Extending DUNE: The dune-xt modules

We present our effort to extend and complement the core modules of the Distributed and Unified Numerics Environment DUNE (http://dune-project.org) by a well tested and structured collection of utilities and concepts. We describe key elements of our four modules dune-xt-common, dune-xt-grid, dune-xt-la and dune-xt-functions, which aim at further enabling the programming of generic algorithms within DUNE as well as adding an extra layer of usability and convenience.

==> anc/README <==
%auto-ignore
Extending DUNE: the dune-xt modules
        (T. Leibner, R. Milk, F. Schindler, 2016)
=================================================

In this document we describe how to setup our software modules and dependent
libraries. We assume the supplementary material be placed in `$HOME/xt-super/`
(which can for instance be achieved by calling `cd $HOME && tar xzf supplementary.tgz`).


Setup
-----

Starting from a fresh Ubuntu 14.04 image the follwing steps will install all
required dependencies and prepare the environment variables.

```
sudo add-apt-repository -y ppa:ubuntu-toolchain-r/test
sudo apt-get update
sudo apt-get install -y clang cmake python-scipy libboost1.58-all-dev python-pip python3-venv python-virtualenv python-dev python unp build-essential git cmake cmake-data doxygen texlive-base python-virtualenv python-pip libtbb-dev ccache libsuitesparse-dev lcov curl ninja-build python3-requests python3-pip g++-4.9 gcc-4.9
sudo pip3 install virtualenv cpp-coveralls
sudo pip install virtualenv cpp-coveralls
CC=gcc ./local/bin/startup.sh
for i in common grid functions la ; do make -C dune-xt-$i/build-gcc-debug test ; done
```

Should the above command fail you can instead build all DUNE modules by calling

```
./dune-common/bin/dunecontrol --opts=config.opts/KIT all
```

where KIT denotes a suitable options file from the config.opts/ directory.


==> anc/xt-super/LICENSE <==
Redistribution and use in source and binary forms, with or without modification, are permitted provided that the
following conditions are met:

* Redistributions of source code must retain the above copyright notice, this list of conditions and the following
  disclaimer.
* Redistributions in binary form must reproduce the above copyright notice, this list of conditions and the following
  disclaimer in the documentation and/or other materials provided with the distribution.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES,
INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR
SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY,
WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF
THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.


==> anc/xt-super/config.opts/README <==
# This file is part of the dune-config-opts  project:
#   http://users.dune-project.org/projects/dune-config-opts
# Copyright holders: Rene Milk, Felix Schindler
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)

This repository is just a collection of commonly used config.opts files.


==> anc/xt-super/config.opts/clang-3.5 <==
# This file is part of the dune-config-opts project:
#   http://users.dune-project.org/projects/dune-config-opts
# Copyright holders: Rene Milk, Felix Schindler
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)

CONFIGURE_FLAGS=" \
  CC=clang-3.5 \
  CXX=clang++-3.5 \
  F77=gfortran \
  CXXFLAGS='-DTHIS_IS_A_BUILDBOT_BUILD=1 -std=c++0x -g3 -ggdb -O0 -fPIC -fno-strict-aliasing -DDEBUG -DDUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS=1 -DDUNE_FMatrix_WITH_CHECKING=1 -Wunused-variable -Winline -Wall -Wextra -Wc++0x-compat -Wparentheses -pedantic -Wredundant-decls -Wshadow -Wundef -Wnon-virtual-dtor -Wnon-literal-null-conversion -Wused-but-marked-unused -Wno-tautological-compare -Wfloat-equal -Wdisabled-macro-expansion -Wcovered-switch-default -Wswitch-enum -Wunreachable-code -Wshorten-64-to-32 -ftemplate-backtrace-limit=0' \
  --enable-experimental-grid-extensions \
  --disable-documentation \
  INKSCAPE=no \
"
CMAKE_FLAGS="-Wno-dev -DUG_DIR=../local/lib/cmake/ug/"
BUILDDIR=build-clang-debug


==> anc/xt-super/config.opts/clang-debug <==
# This file is part of the dune-config-opts project:
#   http://users.dune-project.org/projects/dune-config-opts
# Copyright holders: Rene Milk, Felix Schindler
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)

CONFIGURE_FLAGS=" \
  CC=clang \
  CXX=clang++ \
  F77=gfortran \
  CXXFLAGS='-std=c++0x -g3 -ggdb -O0 -fPIC -fno-strict-aliasing -DDEBUG -DDUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS=1 -DDUNE_FMatrix_WITH_CHECKING=1 -DDUNE_ISTL_WITH_CHECKING=1 -Wunused-variable -Winline -Wall -Wextra -Wc++0x-compat -Wparentheses -pedantic -Wredundant-decls -Wshadow -Wundef -Wnon-virtual-dtor -Wnon-literal-null-conversion -Wused-but-marked-unused -Wno-tautological-compare -Wfloat-equal -Wdisabled-macro-expansion -Wcovered-switch-default -Wswitch-enum -Wunreachable-code -Wshorten-64-to-32 -ftemplate-backtrace-limit=0' \
  --enable-experimental-grid-extensions \
  --disable-documentation \
  --enable-parallel \
  INKSCAPE=no \
"
CMAKE_FLAGS="-Wno-dev -DUG_DIR=../local/lib/cmake/ug/"
BUILDDIR=build-clang-debug


==> anc/xt-super/config.opts/clang-debug-no-mpi <==
# This file is part of the dune-config-opts project:
#   http://users.dune-project.org/projects/dune-config-opts
# Copyright holders: Rene Milk, Felix Schindler
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)

CONFIGURE_FLAGS=" \
  CC=clang \
  CXX=clang++ \
  F77=gfortran \
  CXXFLAGS='-std=c++0x -g3 -ggdb -O0 -fPIC -fno-strict-aliasing -DDEBUG -DDUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS=1 -DDUNE_FMatrix_WITH_CHECKING=1 -DDUNE_ISTL_WITH_CHECKING=1 -DENABLE_MPI=0 -Wunused-variable -Winline -Wall -Wextra -Wc++0x-compat -Wparentheses -pedantic -Wredundant-decls -Wshadow -Wundef -Wnon-virtual-dtor -Wnon-literal-null-conversion -Wused-but-marked-unused -Wno-tautological-compare -Wfloat-equal -Wdisabled-macro-expansion -Wcovered-switch-default -Wswitch-enum -Wunreachable-code -Wshorten-64-to-32 -ftemplate-backtrace-limit=0' \
  --enable-experimental-grid-extensions \
  --disable-documentation \
  --disable-parallel \
  INKSCAPE=no \
"
CMAKE_FLAGS="-Wno-dev -DUG_DIR=../local/lib/cmake/ug/"
BUILDDIR=build-clang-debug


==> anc/xt-super/config.opts/clang-release <==
# This file is part of the dune-config-opts project:
#   http://users.dune-project.org/projects/dune-config-opts
# Copyright holders: Rene Milk, Felix Schindler
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)

CONFIGURE_FLAGS=" \
  CC=clang \
  CXX=clang++ \
  F77=gfortran \
  CXXFLAGS='-std=c++0x -O2 -fPIC -fno-strict-aliasing -w -DDUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS=1 -DDNDEBUG -DNDEBUG' \
  --enable-experimental-grid-extensions \
  --disable-documentation \
  INKSCAPE=no \
"
CMAKE_FLAGS="-Wno-dev -DUG_DIR=../local/lib/cmake/ug/"
BUILDDIR=build-clang-release


==> anc/xt-super/config.opts/clang-sanitizer <==
# This file is part of the dune-config-opts project:
#   http://users.dune-project.org/projects/dune-config-opts
# Copyright holders: Rene Milk, Felix Schindler
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)

CONFIGURE_FLAGS=" \
  CC=clang \
  CXX=clang++ \
  F77=gfortran \
  CXXFLAGS='-std=c++0x -g3 -ggdb -O0 -fPIC -fno-strict-aliasing -fsanitize=address -fno-optimize-sibling-calls -fno-omit-frame-pointer -DDEBUG -DDUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS=1 -DDUNE_FMatrix_WITH_CHECKING=1 -Wunused-variable -Winline -Wall -Wextra -Wc++0x-compat -Wparentheses -pedantic -Wredundant-decls -Wshadow -Wundef -Wnon-virtual-dtor -Wnon-literal-null-conversion -Wused-but-marked-unused -Wno-tautological-compare -Wfloat-equal -Wdisabled-macro-expansion -Wcovered-switch-default -Wswitch-enum -Wunreachable-code -Wshorten-64-to-32 -ftemplate-backtrace-limit=0' \
  --enable-experimental-grid-extensions \
  --disable-documentation \
  INKSCAPE=no \
"
CMAKE_FLAGS="-Wno-dev -DUG_DIR=../local/lib/cmake/ug/"
BUILDDIR=build-clang-sanitizer


==> anc/xt-super/config.opts/docs <==
# This file is part of the dune-config-opts project:
#   http://users.dune-project.org/projects/dune-config-opts
# Copyright holders: Rene Milk, Felix Schindler
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)

CONFIGURE_FLAGS=" \
  CC=gcc \
  F77=gfortran \
  CXX=g++ \
  CXXFLAGS='-std=c++0x' \
  --enable-experimental-grid-extensions \
  --enable-documentation \
  "

CMAKE_FLAGS="-Wno-dev"
BUILDDIR=build-docs


==> anc/xt-super/config.opts/gcc-4.6 <==
# This file is part of the dune-hdd-demos project:
#   http://users.dune-project.org/projects/dune-hdd-demos
# Copyright holders: Felix Albrecht
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)

CONFIGURE_FLAGS=" \
  CC=gcc-4.6 \
  CXX=g++-4.6 \
  F77=gfortran-4.6 \
  CXXFLAGS='-DDEBUG -Og -g3 -ggdb -std=c++0x -fPIC -ftemplate-backtrace-limit=0 -Wextra -Wall -Wunused-variable -Winline -Wparentheses -pedantic -Wredundant-decls -Wshadow -Wundef -Wnon-virtual-dtor -Wnon-literal-null-conversion -Wused-but-marked-unused -Wno-tautological-compare -Wfloat-equal -Wdisabled-macro-expansion -Wcovered-switch-default -Wswitch-enum -Wunreachable-code -Wshorten-64-to-32 -DDUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS=1' \
  INKSCAPE=no \
  --enable-experimental-grid-extensions \
  --disable-documentation \
"
CMAKE_FLAGS="-Wno-dev -DSTDTHREAD_LINK_FLAGS='-lpthread -pthread' -DUG_DIR=../local/lib/cmake/ug/"


==> anc/xt-super/config.opts/gcc-4.8 <==
# This file is part of the dune-hdd-demos project:
#   http://users.dune-project.org/projects/dune-hdd-demos
# Copyright holders: Felix Albrecht
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)

CONFIGURE_FLAGS=" \
  CC=gcc-4.8 \
  CXX=g++-4.8 \
  F77=gfortran-4.8 \
  CXXFLAGS='-DTHIS_IS_A_BUILDBOT_BUILD=1 -DDEBUG -Og -g3 -ggdb -std=c++0x -fPIC -ftemplate-backtrace-limit=0 -Wextra -Wall -Wunused-variable -Wparentheses -pedantic -Wredundant-decls -Wshadow -Wundef -Wnon-virtual-dtor -Wno-tautological-compare -Wfloat-equal -Wswitch-enum -Wunreachable-code ' \
  INKSCAPE=no \
  --enable-experimental-grid-extensions \
  --disable-documentation \
"
CMAKE_FLAGS="-Wno-dev -DSTDTHREAD_LINK_FLAGS='-lpthread -pthread' -DUG_DIR=../local/lib/cmake/ug/"


==> anc/xt-super/config.opts/gcc-4.8-no_mpi <==
CONFIGURE_FLAGS="
  CC=gcc-4.8 \
  CXX=g++-4.8 \
  F77=gfortran \
  CXXFLAGS='-DTHIS_IS_A_BUILDBOT_BUILD=1 -DDEBUG -Og -g3 -ggdb -std=c++0x -fPIC -ftemplate-backtrace-limit=0 -Wextra -Wall -Wunused-variable -Wparentheses -pedantic -Wredundant-decls -Wshadow -Wundef -Wnon-virtual-dtor -Wno-tautological-compare -Wfloat-equal -Wswitch-enum -Wunreachable-code ' \
  --disable-parallel \
  --disable-documentation \
  INKSCAPE=no \
"

CMAKE_FLAGS="-DBOOST_ROOT=../local -DBoost_NO_SYSTEM_PATHS=TRUE -DUG_DIR=../local/lib/cmake/ug/"


==> anc/xt-super/config.opts/gcc-debug <==
# This file is part of the dune-config-opts project:
#   http://users.dune-project.org/projects/dune-config-opts
# Copyright holders: Rene Milk, Felix Schindler
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)

CONFIGURE_FLAGS=" \
  CC=gcc \
  CXX=g++ \
  F77=gfortran \
  CXXFLAGS='-std=c++11 -g3 -ggdb -Og -fPIC -fno-strict-aliasing -DDEBUG -DDUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS=1 -DDUNE_FMatrix_WITH_CHECKING=1 -DDUNE_ISTL_WITH_CHECKING=1 -Wunused-variable -Winline -Wall -Wextra -Wc++0x-compat -Wparentheses -pedantic -Wredundant-decls -Wshadow -Wundef -Wnon-virtual-dtor -Wlogical-op -ftemplate-backtrace-limit=0' \
  --enable-experimental-grid-extensions \
  --disable-documentation \
  INKSCAPE=no \
"
CMAKE_FLAGS="-Wno-dev -DSTDTHREAD_LINK_FLAGS='-lpthread -pthread' -DUG_DIR=../local/lib/cmake/ug/"
BUILDDIR=build-gcc-debug


==> anc/xt-super/config.opts/gcc-release <==
# This file is part of the dune-config-opts project:
#   http://users.dune-project.org/projects/dune-config-opts
# Copyright holders: Rene Milk, Felix Schindler
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)

CONFIGURE_FLAGS=" \
  CC=gcc \
  CXX=g++ \
  F77=gfortran \
  CXXFLAGS='-std=c++11 -Os -fPIC -fno-strict-aliasing -w -DDUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS=1 -DDNDEBUG -DNDEBUG' \
  --enable-experimental-grid-extensions \
  --disable-documentation \
  --enable-parallel \
  INKSCAPE=no \
"
CMAKE_FLAGS="-Wno-dev -DSTDTHREAD_LINK_FLAGS='-lpthread -pthread' -DUG_DIR=../local/lib/cmake/ug/"
BUILDDIR=build-gcc-release


==> anc/xt-super/config.opts/gcc-release-no-mpi <==
# This file is part of the dune-config-opts project:
#   http://users.dune-project.org/projects/dune-config-opts
# Copyright holders: Rene Milk, Felix Schindler
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)

CONFIGURE_FLAGS=" \
  CC=gcc \
  CXX=g++ \
  F77=gfortran \
  CXXFLAGS='-std=c++11 -Os -fPIC -fno-strict-aliasing -w -DDUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS=1 -DDNDEBUG -DNDEBUG -DENABLE_MPI=0 -DENABLE_PARMETIS=0 -DDUNE_HDD_LINEARELLIPTIC_DISCRETIZATIONS_BASE_DISABLE_CACHING=1' \
  --enable-experimental-grid-extensions \
  --disable-documentation \
  --disable-parallel \
  INKSCAPE=no \
"
CMAKE_FLAGS="-Wno-dev -DSTDTHREAD_LINK_FLAGS='-lpthread -pthread' -DUG_DIR=../local/lib/cmake/ug/"
BUILDDIR=build-gcc-release-no-mpi


==> anc/xt-super/config.opts/gcc-snapshot <==
# This file is part of the dune-hdd-demos project:
#   http://users.dune-project.org/projects/dune-hdd-demos
# Copyright holders: Felix Albrecht
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)

CONFIGURE_FLAGS=" \
  CC=/usr/lib/gcc-snapshot/bin/gcc \
  CXX=/usr/lib/gcc-snapshot/bin/g++ \
  F77=/usr/lib/gcc-snapshot/bin/gfortran \
  CXXFLAGS='-DTHIS_IS_A_BUILDBOT_BUILD=1 -DDEBUG -Og -g3 -ggdb -std=c++0x -fPIC -ftemplate-backtrace-limit=0 -Wextra -Wall -Wunused-variable -Wparentheses -pedantic -Wredundant-decls -Wshadow -Wundef -Wnon-virtual-dtor -Wfloat-equal -Wswitch-enum -Wunreachable-code ' \
  INKSCAPE=no \
  --enable-experimental-grid-extensions \
  --disable-documentation \
  INKSCAPE=no \
"
BUILDDIR=build-gcc-snapshot


==> anc/xt-super/config.opts/icc <==
CONFIGURE_FLAGS="
  CC=icc \
  CXX=icpc \
  F77=ifort \
  CXXFLAGS='-DTHIS_IS_A_BUILDBOT_BUILD=1 -std=c++0x -w -DDUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS=1' \
  --enable-fieldvector-size-is-method \
  --disable-documentation \
  INKSCAPE=no \
"
CMAKE_FLAGS="-DBOOST_ROOT=../local -DBoost_NO_SYSTEM_PATHS=TRUE "


==> anc/xt-super/config.opts/stinson_clang <==
CONFIGURE_FLAGS="CXX=clang++ CC=clang F77=gfortran CXXFLAGS='-DDEBUG -g3 -ggdb -std=c++11  -O0 -DDUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS=1' \
  --enable-fieldvector-size-is-method \
  --enable-dunedevel \
  --disable-parallel \
  --disable-documentation  INKSCAPE=no"
CMAKE_FLAGS=" -Wno-dev -DPETSC_DIR=/usr/lib/petsc -DPETSC_ARCH=linux-gnu-cxx-opt  -DCMAKE_BUILD_TYPE=DEBUG"
MAKE_FLAGS="-j8 -l8"
BUILDDIR=build-clang-debug


==> anc/xt-super/config.opts/stinson_gcc_release <==
CONFIGURE_FLAGS=" \
  CXX=mpic++ \
  CC=mpicc \
  F77=gfortran \
  CXXFLAGS='-fPIC -DNDEBUG -std=c++11 -O3 -DHAVE_PARMETIS=0 -g -w -DDUNE_STUFF_FUNCTIONS_DISABLE_CHECKS' \
  --enable-parallel \
  --without-parmetis \
  --disable-documentation \
  INKSCAPE=no"
CMAKE_FLAGS="-Wno-dev -DCMAKE_BUILD_TYPE='' -DSTDTHREAD_LINK_FLAGS='-lpthread -pthread'"
BUILDDIR=stinson_gcc_release


==> anc/xt-super/config.opts/travis.make <==

CMAKE_FLAGS="-Wno-dev -DCMAKE_INSTALL_PREFIX=$HOME/dune -DCMAKE_BUILD_TYPE=DEBUG \
    -DCMAKE_CXX_FLAGS='-DDEBUG -g3 -ggdb -std=c++11  -O0 -DDUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS=1 -w -fprofile-arcs -ftest-coverage' \
    -DENABLE_HEADERCHECK=1 -DDISABLE_UBUNTU_WORKAROUND=1 -DDUNE_PYTHON_INSTALL_USER=travis"

MAKE_FLAGS="-j2 -l2"


==> anc/xt-super/config.opts/travis.ninja <==

CMAKE_FLAGS="-GNinja -Wno-dev -DCMAKE_INSTALL_PREFIX=$HOME/dune -DCMAKE_BUILD_TYPE=DEBUG \
    -DCMAKE_CXX_FLAGS='-DDEBUG -g3 -ggdb -std=c++11  -O0 -DDUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS=1 -w '\
    -DENABLE_HEADERCHECK=1 -DDUNE_PYTHON_INSTALL_USER=travis"

MAKE_FLAGS="-j2 -l2"


==> anc/xt-super/dune-common/CMakeLists.txt <==
# set up project
project("dune-common" C CXX)

# general stuff
cmake_minimum_required(VERSION 2.8.6)

# make sure our own modules are found
set(CMAKE_MODULE_PATH ${CMAKE_MODULE_PATH} "${PROJECT_SOURCE_DIR}/cmake/modules")

# set the script dir for the macros.
set(DUNE_COMMON_SCRIPT_DIR "${PROJECT_SOURCE_DIR}/cmake/scripts")

#include the dune macros
include(DuneMacros)

# start a dune project with information from dune.module
dune_project()

# add subdirectories to execute CMakeLists.txt there
add_subdirectory("lib")
add_subdirectory("share")
add_subdirectory("dune")
add_subdirectory("bin")
add_subdirectory("m4")
add_subdirectory("am")
add_subdirectory("doc")
add_subdirectory("cmake/modules")
add_subdirectory("cmake/scripts")

# finalize the dune project, e.g. generating config.h etc.
finalize_dune_project()


==> anc/xt-super/dune-common/COPYING <==
Copyright holders:

2015          Martin Alkämper
2003--2010    Peter Bastian
2004--2015    Markus Blatt
2013          Andreas Buhr
2011--2015    Ansgar Burchardt
2004--2005    Adrian Burri
2014          Benjamin Bykowski (may appear in the logs as "Convex Function")
2014          Marco Cecchetti
2006--2014    Andreas Dedner
2003          Marc Droske
2003--2015    Christian Engwer
2004--2015    Jorrit Fahlke
2008--2013    Bernd Flemisch
2013--2014    Christoph Gersbacher
2015          Stefan Girke
2005--2015    Carsten Gräser
2015          Felix Gruber
2010--2015    Christoph Grüninger
2006          Bernhard Haasdonk
2015          Claus-Justus Heine
2012--2013    Olaf Ippisch
2013--2015    Dominic Kempf
2009          Leonard Kern
2013          Torbjörn Klatt
2003--2015    Robert Klöfkorn
2005--2007    Sreejith Pulloor Kuttanikkad
2012--2014    Arne Morten Kvarving
2010--2014    Andreas Lauser
2007--2011    Sven Marnach
2012--2015    Tobias Malkmus
2010          Rene Milk
2011--2015    Steffen Müthing
2003--2006    Thimo Neubauer
2011          Rebecca Neumann
2008--2015    Martin Nolte
2014          Andreas Nüßing
2004--2005    Mario Ohlberger
2014          Steffen Persvold
2008--2014    Elias Pipping
2011          Dan Popovic
2009          Atgeirr Rasmussen
2003--2015    Oliver Sander
2006--2014    Uli Sack
2006          Klaus Schneider
2004          Roland Schulz
2009--2014    Bård Skaflestad
2012          Matthias Wohlmuth
2011          Jonathan Youett


The DUNE library and headers are licensed under version 2 of the GNU
General Public License (see below), with a special exception for
linking and compiling against DUNE, the so-called "runtime exception."
The license is intended to be similar to the GNU Lesser General
Public License, which by itself isn't suitable for a template library.

The exact wording of the exception reads as follows:

   As a special exception, you may use the DUNE source files as part
   of a software library or application without restriction.
   Specifically, if other files instantiate templates or use macros or
   inline functions from one or more of the DUNE source files, or you
   compile one or more of the DUNE source files and link them with
   other files to produce an executable, this does not by itself cause
   the resulting executable to be covered by the GNU General Public
   License.  This exception does not however invalidate any other
   reasons why the executable file might be covered by the GNU General
   Public License.


		    GNU GENERAL PUBLIC LICENSE
		       Version 2, June 1991

 Copyright (C) 1989, 1991 Free Software Foundation, Inc.
 51 Franklin Street, Fifth Floor, Boston, MA  02110-1301, USA
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

			    Preamble

  The licenses for most software are designed to take away your
freedom to share and change it.  By contrast, the GNU General Public
License is intended to guarantee your freedom to share and change free
software--to make sure the software is free for all its users.  This
General Public License applies to most of the Free Software
Foundation's software and to any other program whose authors commit to
using it.  (Some other Free Software Foundation software is covered by
the GNU Library General Public License instead.)  You can apply it to
your programs, too.

  When we speak of free software, we are referring to freedom, not
price.  Our General Public Licenses are designed to make sure that you
have the freedom to distribute copies of free software (and charge for
this service if you wish), that you receive source code or can get it
if you want it, that you can change the software or use pieces of it
in new free programs; and that you know you can do these things.

  To protect your rights, we need to make restrictions that forbid
anyone to deny you these rights or to ask you to surrender the rights.
These restrictions translate to certain responsibilities for you if you
distribute copies of the software, or if you modify it.

  For example, if you distribute copies of such a program, whether
gratis or for a fee, you must give the recipients all the rights that
you have.  You must make sure that they, too, receive or can get the
source code.  And you must show them these terms so they know their
rights.

  We protect your rights with two steps: (1) copyright the software, and
(2) offer you this license which gives you legal permission to copy,
distribute and/or modify the software.

  Also, for each author's protection and ours, we want to make certain
that everyone understands that there is no warranty for this free
software.  If the software is modified by someone else and passed on, we
want its recipients to know that what they have is not the original, so
that any problems introduced by others will not reflect on the original
authors' reputations.

  Finally, any free program is threatened constantly by software
patents.  We wish to avoid the danger that redistributors of a free
program will individually obtain patent licenses, in effect making the
program proprietary.  To prevent this, we have made it clear that any
patent must be licensed for everyone's free use or not licensed at all.

  The precise terms and conditions for copying, distribution and
modification follow.

		    GNU GENERAL PUBLIC LICENSE
   TERMS AND CONDITIONS FOR COPYING, DISTRIBUTION AND MODIFICATION

  0. This License applies to any program or other work which contains
a notice placed by the copyright holder saying it may be distributed
under the terms of this General Public License.  The "Program", below,
refers to any such program or work, and a "work based on the Program"
means either the Program or any derivative work under copyright law:
that is to say, a work containing the Program or a portion of it,
either verbatim or with modifications and/or translated into another
language.  (Hereinafter, translation is included without limitation in
the term "modification".)  Each licensee is addressed as "you".

Activities other than copying, distribution and modification are not
covered by this License; they are outside its scope.  The act of
running the Program is not restricted, and the output from the Program
is covered only if its contents constitute a work based on the
Program (independent of having been made by running the Program).
Whether that is true depends on what the Program does.

  1. You may copy and distribute verbatim copies of the Program's
source code as you receive it, in any medium, provided that you
conspicuously and appropriately publish on each copy an appropriate
copyright notice and disclaimer of warranty; keep intact all the
notices that refer to this License and to the absence of any warranty;
and give any other recipients of the Program a copy of this License
along with the Program.

You may charge a fee for the physical act of transferring a copy, and
you may at your option offer warranty protection in exchange for a fee.

  2. You may modify your copy or copies of the Program or any portion
of it, thus forming a work based on the Program, and copy and
distribute such modifications or work under the terms of Section 1
above, provided that you also meet all of these conditions:

    a) You must cause the modified files to carry prominent notices
    stating that you changed the files and the date of any change.

    b) You must cause any work that you distribute or publish, that in
    whole or in part contains or is derived from the Program or any
    part thereof, to be licensed as a whole at no charge to all third
    parties under the terms of this License.

    c) If the modified program normally reads commands interactively
    when run, you must cause it, when started running for such
    interactive use in the most ordinary way, to print or display an
    announcement including an appropriate copyright notice and a
    notice that there is no warranty (or else, saying that you provide
    a warranty) and that users may redistribute the program under
    these conditions, and telling the user how to view a copy of this
    License.  (Exception: if the Program itself is interactive but
    does not normally print such an announcement, your work based on
    the Program is not required to print an announcement.)

These requirements apply to the modified work as a whole.  If
identifiable sections of that work are not derived from the Program,
and can be reasonably considered independent and separate works in
themselves, then this License, and its terms, do not apply to those
sections when you distribute them as separate works.  But when you
distribute the same sections as part of a whole which is a work based
on the Program, the distribution of the whole must be on the terms of
this License, whose permissions for other licensees extend to the
entire whole, and thus to each and every part regardless of who wrote it.

Thus, it is not the intent of this section to claim rights or contest
your rights to work written entirely by you; rather, the intent is to
exercise the right to control the distribution of derivative or
collective works based on the Program.

In addition, mere aggregation of another work not based on the Program
with the Program (or with a work based on the Program) on a volume of
a storage or distribution medium does not bring the other work under
the scope of this License.

  3. You may copy and distribute the Program (or a work based on it,
under Section 2) in object code or executable form under the terms of
Sections 1 and 2 above provided that you also do one of the following:

    a) Accompany it with the complete corresponding machine-readable
    source code, which must be distributed under the terms of Sections
    1 and 2 above on a medium customarily used for software interchange; or,

    b) Accompany it with a written offer, valid for at least three
    years, to give any third party, for a charge no more than your
    cost of physically performing source distribution, a complete
    machine-readable copy of the corresponding source code, to be
    distributed under the terms of Sections 1 and 2 above on a medium
    customarily used for software interchange; or,

    c) Accompany it with the information you received as to the offer
    to distribute corresponding source code.  (This alternative is
    allowed only for noncommercial distribution and only if you
    received the program in object code or executable form with such
    an offer, in accord with Subsection b above.)

The source code for a work means the preferred form of the work for
making modifications to it.  For an executable work, complete source
code means all the source code for all modules it contains, plus any
associated interface definition files, plus the scripts used to
control compilation and installation of the executable.  However, as a
special exception, the source code distributed need not include
anything that is normally distributed (in either source or binary
form) with the major components (compiler, kernel, and so on) of the
operating system on which the executable runs, unless that component
itself accompanies the executable.

If distribution of executable or object code is made by offering
access to copy from a designated place, then offering equivalent
access to copy the source code from the same place counts as
distribution of the source code, even though third parties are not
compelled to copy the source along with the object code.

  4. You may not copy, modify, sublicense, or distribute the Program
except as expressly provided under this License.  Any attempt
otherwise to copy, modify, sublicense or distribute the Program is
void, and will automatically terminate your rights under this License.
However, parties who have received copies, or rights, from you under
this License will not have their licenses terminated so long as such
parties remain in full compliance.

  5. You are not required to accept this License, since you have not
signed it.  However, nothing else grants you permission to modify or
distribute the Program or its derivative works.  These actions are
prohibited by law if you do not accept this License.  Therefore, by
modifying or distributing the Program (or any work based on the
Program), you indicate your acceptance of this License to do so, and
all its terms and conditions for copying, distributing or modifying
the Program or works based on it.

  6. Each time you redistribute the Program (or any work based on the
Program), the recipient automatically receives a license from the
original licensor to copy, distribute or modify the Program subject to
these terms and conditions.  You may not impose any further
restrictions on the recipients' exercise of the rights granted herein.
You are not responsible for enforcing compliance by third parties to
this License.

  7. If, as a consequence of a court judgment or allegation of patent
infringement or for any other reason (not limited to patent issues),
conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot
distribute so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you
may not distribute the Program at all.  For example, if a patent
license would not permit royalty-free redistribution of the Program by
all those who receive copies directly or indirectly through you, then
the only way you could satisfy both it and this License would be to
refrain entirely from distribution of the Program.

If any portion of this section is held invalid or unenforceable under
any particular circumstance, the balance of the section is intended to
apply and the section as a whole is intended to apply in other
circumstances.

It is not the purpose of this section to induce you to infringe any
patents or other property right claims or to contest validity of any
such claims; this section has the sole purpose of protecting the
integrity of the free software distribution system, which is
implemented by public license practices.  Many people have made
generous contributions to the wide range of software distributed
through that system in reliance on consistent application of that
system; it is up to the author/donor to decide if he or she is willing
to distribute software through any other system and a licensee cannot
impose that choice.

This section is intended to make thoroughly clear what is believed to
be a consequence of the rest of this License.

  8. If the distribution and/or use of the Program is restricted in
certain countries either by patents or by copyrighted interfaces, the
original copyright holder who places the Program under this License
may add an explicit geographical distribution limitation excluding
those countries, so that distribution is permitted only in or among
countries not thus excluded.  In such case, this License incorporates
the limitation as if written in the body of this License.

  9. The Free Software Foundation may publish revised and/or new versions
of the General Public License from time to time.  Such new versions will
be similar in spirit to the present version, but may differ in detail to
address new problems or concerns.

Each version is given a distinguishing version number.  If the Program
specifies a version number of this License which applies to it and "any
later version", you have the option of following the terms and conditions
either of that version or of any later version published by the Free
Software Foundation.  If the Program does not specify a version number of
this License, you may choose any version ever published by the Free Software
Foundation.

  10. If you wish to incorporate parts of the Program into other free
programs whose distribution conditions are different, write to the author
to ask for permission.  For software which is copyrighted by the Free
Software Foundation, write to the Free Software Foundation; we sometimes
make exceptions for this.  Our decision will be guided by the two goals
of preserving the free status of all derivatives of our free software and
of promoting the sharing and reuse of software generally.

			    NO WARRANTY

  11. BECAUSE THE PROGRAM IS LICENSED FREE OF CHARGE, THERE IS NO WARRANTY
FOR THE PROGRAM, TO THE EXTENT PERMITTED BY APPLICABLE LAW.  EXCEPT WHEN
OTHERWISE STATED IN WRITING THE COPYRIGHT HOLDERS AND/OR OTHER PARTIES
PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY OF ANY KIND, EITHER EXPRESSED
OR IMPLIED, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF
MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE.  THE ENTIRE RISK AS
TO THE QUALITY AND PERFORMANCE OF THE PROGRAM IS WITH YOU.  SHOULD THE
PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF ALL NECESSARY SERVICING,
REPAIR OR CORRECTION.

  12. IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING
WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MAY MODIFY AND/OR
REDISTRIBUTE THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES,
INCLUDING ANY GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING
OUT OF THE USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED
TO LOSS OF DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY
YOU OR THIRD PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER
PROGRAMS), EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE
POSSIBILITY OF SUCH DAMAGES.

		     END OF TERMS AND CONDITIONS

	    How to Apply These Terms to Your New Programs

  If you develop a new program, and you want it to be of the greatest
possible use to the public, the best way to achieve this is to make it
free software which everyone can redistribute and change under these terms.

  To do so, attach the following notices to the program.  It is safest
to attach them to the start of each source file to most effectively
convey the exclusion of warranty; and each file should have at least
the "copyright" line and a pointer to where the full notice is found.

    <one line to give the program's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 51 Franklin Street, Fifth Floor, Boston, MA  02110-1301, USA


Also add information on how to contact you by electronic and paper mail.

If the program is interactive, make it output a short notice like this
when it starts in an interactive mode:

    Gnomovision version 69, Copyright (C) year name of author
    Gnomovision comes with ABSOLUTELY NO WARRANTY; for details type `show w'.
    This is free software, and you are welcome to redistribute it
    under certain conditions; type `show c' for details.

The hypothetical commands `show w' and `show c' should show the appropriate
parts of the General Public License.  Of course, the commands you use may
be called something other than `show w' and `show c'; they could even be
mouse-clicks or menu items--whatever suits your program.

You should also get your employer (if you work as a programmer) or your
school, if any, to sign a "copyright disclaimer" for the program, if
necessary.  Here is a sample; alter the names:

  Yoyodyne, Inc., hereby disclaims all copyright interest in the program
  `Gnomovision' (which makes passes at compilers) written by James Hacker.

  <signature of Ty Coon>, 1 April 1989
  Ty Coon, President of Vice

This General Public License does not permit incorporating your program into
proprietary programs.  If your program is a subroutine library, you may
consider it more useful to permit linking proprietary applications with the
library.  If this is what you want to do, use the GNU Lesser General
Public License instead of this License.


==> anc/xt-super/dune-common/INSTALL <==
Installation Instructions
=========================

For a full explanation of the DUNE installation process please read
the installation notes [0]. The following introduction is meant for
the impatient.

Getting started
---------------

Suppose you have downloaded all DUNE modules of interest to your
computer and extracted then in one common directory. See [1] for a
list of available modules.

To compile the modules Dune has to check several components of
your system and whether prerequisites within the modules are met. For
the ease of users we have designed a custom build system on top of the
automake tools. Run

  ./dune-common/bin/dunecontrol all

to commence those tests and build all modules you have
downloaded. Don't worry about messages telling you that libraries are
missing: they are only needed for grid-self-checks we need for
developing.

You can customize the build to your specific needs by using an options file
(see below)

  ./dune-common/bin/dunecontrol --opts=/path_to/file.opts

If you did not tell dunecontrol to install with an options file you
need to run

  ./dune-common/bin/dunecontrol make install

to install Dune (you may need root-permissions for the install
part depending on the prefix set)

A more comprehensive introduction to the build system can be found in [2].

Passing options to the build process
------------------------------------

Using the dunecontrol script the following atomic commands can be
executed:

- autogen (runs autogen in each module, only needed when downloaded
  via svn)
- configure (runs the configure tests for each module
- exec (executes a command in each module directory)
- make (runs make for each module)
- update (updates the svn version)

The composite command all simply runs autogen, configure and make for
each module.

As it is often not convenient (and for the target all impossible) to
specify the options for each command as parameters after the call, one
can pass the options via file specified by the --opts=<file>
option. For each atomic command one specify the options via a ine

<COMMANY_UPPERCASE>_FLAGS=<flags> # e.g.: MAKE_FLAGS=install

The available options for make and svn are the natural ones. The
configure commands available can be found by issuing

dunecontrol --only=dune-common configure --help

and for autogen by

dunecontrol --only=dune-common autogen --help

(In the svn version this has to be calles after running autogen.)


An example of an options file is

  # use a special compiler (g++ version 3.4) and install to a custom
  # directory, default is /usr/local/bin
  CONFIGURE_FLAGS="CXX=g++-3.4 --prefix='/tmp/Hu Hu'"
  # Set the default target of make to install. Now the call above will
  # not just build the DUNE modules but also install it
   MAKE_FLAGS=install
  # The default versions of automake and autogen are not sufficient
  # therefore we need to specify what versions to use
  AUTOGEN_FLAGS="--ac=2.59 --am=1.9

Links
-----

0. http://www.dune-project.org/doc/installation-notes.html
1. http://www.dune-project.org/download.html
2. http://dune-project.org/doc/buildsystem/buildsystem.pdf


==> anc/xt-super/dune-common/Makefile.am <==
# we need the module file to be able to build via dunecontrol
EXTRA_DIST= CMakeLists.txt dune.module

# don't follow the full GNU-standard
# we need automake 1.9 or newer
AUTOMAKE_OPTIONS = foreign 1.9

SUBDIRS = cmake dune lib share doc bin m4 am

# use configured compiler for "make distcheck"
DISTCHECK_CONFIGURE_FLAGS = CXX="$(CXX)" CC="$(CC)" --enable-parallel=@ENABLE_PARALLEL@ MPICC="$(MPICC)"

include $(top_srcdir)/am/global-rules
include $(top_srcdir)/am/top-rules

# Distribute and install config.h.cmake
configdir = $(datadir)/dune-common
dist_config_DATA = config.h.cmake

include $(top_srcdir)/am/cmake-pkg-config


==> anc/xt-super/dune-common/README <==
DUNE-library
============

DUNE, the Distributed and Unified Numerics Environment is a modular toolbox
for solving partial differential equations with grid-based methods.

The main intention is to create slim interfaces allowing an efficient use of
legacy and/or new libraries. Using C++ techniques DUNE allows one to use very
different implementation of the same concept (i.e. grid, solver, ...) under
a common interface with a very low overhead.

DUNE was designed with flexibility in mind. It supports easy discretization
using methods, like Finite Elements, Finite Volume and also Finite
Differences. Through separation of data structures DUNE allows fast Linear
Algebra like provided in the ISTL module, or usage of external libraries
like blas.

This package contains the basic DUNE common classes.

Dependencies
------------

dune-common depends on the following software packages

- pkg-config
- GNU C, C++ >=4.4
  these might also work:
  icc (C/C++) >= 13.0
  Clang >= 3.2

The following software is recommend but optional:

- MPI (either OpenMPI, lam, or mpich suffice)

For a full explanation of the DUNE installation process please read
the installation notes [0]. The following introduction is meant for
the impatient.

License
-------

The DUNE-library and headers are licensed under version 2 of the GNU
General Public License, with the so-called "runtime exception", as
follows:

   As a special exception, you may use the DUNE source files as part
   of a software library or application without restriction.
   Specifically, if other files instantiate templates or use macros or
   inline functions from one or more of the DUNE source files, or you
   compile one or more of the DUNE source files and link them with
   other files to produce an executable, this does not by itself cause
   the resulting executable to be covered by the GNU General Public
   License.  This exception does not however invalidate any other
   reasons why the executable file might be covered by the GNU General
   Public License.

This licence clones the one of the libstc++ library. For further
implications of this library please see their licence page [3]

See the file COPYING for full copying permissions.

Installation
------------

Short installation instructions can be found in file INSTALL. For the
full instructions please see [0].

Links
-----

0. http://www.dune-project.org/doc/installation-notes.html
1. http://www.dune-project.org/download.html
2. http://dune-project.org/doc/buildsystem/buildsystem.pdf
3. http://gcc.gnu.org/onlinedocs/libstdc++/faq.html#faq.license


==> anc/xt-super/dune-common/README.SVN <==
Preparing the SVN-sources
=========================

Additional to the software mentioned in README you'll need the
following programs installed on your system:

  automake >= 1.9

  autoconf >= 2.62

  libtool

For the documentation to build you'll need doxygen, wml, convert and latex
installed.

Dune also features a self-test. As some components (e.g. Albert,
UG) depend on external libraries their self-tests will only run if
those libraries are found. The paths to their installation prefix
would then need to be passed via --with-...= parameters to configure.

Important!  If you don't want to develop Dune itself you won't need to
provide external components! The Dune-library and -headers are
independent of other libraries, instead the applications can choose
which parts to use.



==> anc/xt-super/dune-common/TODO <==
Please see the Dune bugtracker at www.dune-project.org for things to do.



==> anc/xt-super/dune-common/am/CMakeLists.txt <==
install(PROGRAMS
  checklog
  cmake-pkg-config
  documentation
  doxygen
  global-rules
  headercheck
  inkscape.am
  latex
  no-check-without-lib
  sourcescheck
  top-rules
  webstuff
  DESTINATION ${CMAKE_INSTALL_DATADIR}/dune-common/am
)


==> anc/xt-super/dune-common/am/Makefile.am <==
am_DATA = inkscape.am webstuff global-rules sourcescheck \
        no-check-without-lib latex checklog doxygen top-rules \
        headercheck documentation cmake-pkg-config

# Not all file names seem to be treated equal by _DATA.
# inkscape.am no-check-without-lib have to be listed in
# EXTRA_DIST to be included into the tarball.
EXTRA_DIST = CMakeLists.txt inkscape.am no-check-without-lib
amdir = $(datadir)/dune-common/am

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-common/am/checklog <==
# -*- Makefile -*-
#
# check-log
#
# This file implements the build-rules needed by the automated tests.
# "make check-log" will build the whole package and run all tests. For
# each test a log file under $(topsrc_dir)/check-log is created which
# contains the name of the test and what kind of test it was (build,
# lib, run, ...). If a test fails this is logged, but all other tests
# are still run.
#
# make OPTIONS:
# LOG_TIMING - specific command to measure the time needed for each test
#              example: "make LOG_TIMING='time -p' check-log"
#
# IMPLEMENTATION: check-log depends on different targets for different
# kinds of tests. These can run idividually by calling check-log-XXX.
# Possible variants are (in order of dependence)
#   - libs    (build all libraries)
#   - build   (build all applications and tests)
#   - test    (run each test from $(TESTS))
#   - sources (run sourcescheck in each directory)
#   - headers (run headercheck for each header)
#   - dir     (create dir entries for database, no actual tests are run)
#

LOG_FILE = $(top_srcdir)/check-log.log
LOG_DIR = $(top_srcdir)/check-log
LOG_STORE = $(SHELL) $(DUNE_COMMON_ROOT)/bin/check-log-store $(LOG_FILE) $(LOG_DIR)
LOG_TIMING = 
LOG_SET_OPTIONS = \
	path=`test "$(subdir)" = "." && \
	echo "/@PACKAGE_NAME@" || echo "/@PACKAGE_NAME@/$(subdir)"`; \
	ppath=`dirname $$path`; \
	dir=`basename $$path`

$(DUNE_COMMON_ROOT)/bin/check-log-store: $(DUNE_COMMON_ROOT)/bin/check-log-store.in
	cd $(DUNE_COMMON_ROOT)/bin/ && $(MAKE) check-log-store

check-log: $(DUNE_COMMON_ROOT)/bin/check-log-store
check-log:
	rm -f $(LOG_FILE)

check-log: check-log-libs
check-log: check-log-build
check-log: check-log-test
check-log: check-log-sources
check-log: check-log-headers
check-log: check-log-dir

check-log-libs: check-log-libs-recursive
check-log-build: check-log-build-recursive
check-log-test: check-log-test-recursive
check-log-sources: check-log-sources-recursive
check-log-headers: check-log-headers-recursive
check-log-dir: check-log-dir-recursive

check-log-headers-am:
	$(LOG_SET_OPTIONS); \
	list=`echo $(headercheck_PATTERN)`; \
	test "$$list" != "$(headercheck_PATTERN)" || exit 0; \
	for f in $$list; do \
	  echo "$(headercheck_IGNORE)" | tr ' ' '\n' | grep -q "$$f"; \
	    if echo "$(headercheck_IGNORE)" | tr ' ' '\n' | grep -q "$$f"; then continue; fi; \
	  $(LOG_TIMING) ($(MAKE) headercheck-am SILENT=0 HEADER=$$f; \
	    $(MAKE) headercheck-am SILENT=0 HEADER=$$f NO_CONFIG_H=1) > $(LOG_FILE) 2>&1; \
	  $(LOG_STORE) "headercheck" "$$f" "$$path"; \
	done

check-log-sources-am:
	$(LOG_SET_OPTIONS); \
	$(LOG_TIMING) $(MAKE) sourcescheck-am > $(LOG_FILE) 2>&1; \
	$(LOG_STORE) "sources" "Makefile.am" "$$path"

check-log-libs-am:
	$(LOG_SET_OPTIONS); \
	for lib in $(LTLIBRARIES); do \
	  $(LOG_TIMING) ($(MAKE) $$lib) > $(LOG_FILE) 2>&1; \
	  $(LOG_STORE) "lib" "$$lib" "$$path"; \
	done;

check-log-build-am:
	$(LOG_SET_OPTIONS); \
	for target in $(check_PROGRAMS) $(PROGRAMS); do \
	  $(LOG_TIMING) ($(MAKE) $$target) > $(LOG_FILE) 2>&1; \
	  $(LOG_STORE) "build" "$$target" "$$path"; \
	done;

check-log-test-am:
	@LOG () { \
	  echo "$$1" > $(LOG_FILE).2; \
	  cat $(LOG_FILE) >> $(LOG_FILE).2; \
	  mv $(LOG_FILE).2 $(LOG_FILE); \
	}; \
	$(LOG_SET_OPTIONS); \
	for tst in $(TESTS); do \
	  if test -f ./$$tst; then dir=./; \
	  elif test -f $$tst; then dir=; \
	  else dir="$(srcdir)/"; fi; \
	  echo "TEST $${dir}$$tst"; \
	  if $(LOG_TIMING) $(TESTS_ENVIRONMENT) $${dir}$$tst > $(LOG_FILE) 2>&1; then \
	    case " $(XFAIL_TESTS) " in \
	    *" $$tst "*) \
	      LOG "ERROR: XPASS ($$tst)"; \
		  $(LOG_STORE) "run" "$$tst" "$$path" 1 0; \
	    ;; \
	    *) \
	      LOG "SUCCESS: PASS ($$tst)"; \
		  $(LOG_STORE) "run" "$$tst" "$$path" 0 0; \
	    ;; \
	    esac; \
	  elif test $$? -ne 77; then \
	    case " $(XFAIL_TESTS) " in \
	    *" $$tst "*) \
	      LOG "SUCCESS: XFAIL ($$tst)"; \
		  $(LOG_STORE) "run" "$$tst" "$$path" 0 0; \
	    ;; \
	    *) \
	      LOG "ERROR: FAIL ($$tst)"; \
		  $(LOG_STORE) "run" "$$tst" "$$path" 1 0; \
	    ;; \
	    esac; \
	  else \
	    LOG "WARNING: SKIP ($$tst)"; \
		$(LOG_STORE) "run" "$$tst" "$$path" 0 1; \
	  fi; \
	done;

check-log-dir-am:
	$(LOG_SET_OPTIONS); \
	$(LOG_STORE) "dir" "$$dir" "$$ppath"

check-log-libs-recursive \
check-log-build-recursive \
check-log-test-recursive \
check-log-sources-recursive \
check-log-headers-recursive \
check-log-dir-recursive:
	@set fnord $$MAKEFLAGS; amf=$$2; \
	dot_seen=no; \
	target=`echo $@ | sed s/-recursive//`; \
	list='$(DIST_SUBDIRS)'; for subdir in $$list; do \
	  echo "Making $$target in $$subdir"; \
	  if test "$$subdir" = "."; then \
	    dot_seen=yes; \
	    local_target="$$target-am"; \
	  else \
	    local_target="$$target"; \
	  fi; \
	  (cd $$subdir && $(MAKE) $(AM_MAKEFLAGS) $$local_target) \
	   || case "$$amf" in *=*) exit 1;; *k*) fail=yes;; *) exit 1;; esac; \
	done; \
	if test "$$dot_seen" = "no"; then \
	  $(MAKE) $(AM_MAKEFLAGS) "$$target-am" || exit 1; \
	fi; test -z "$$fail"

.PHONY: check-log \
	check-log-lib check-log-lib-am check-log-lib-recursive \
	check-log-build check-log-build-am check-log-build-recursive \
	check-log-test check-log-test-am check-log-test-recursive \
	check-log-sources check-log-sources-am check-log-sources-recursive \
	check-log-dir check-log-dir-am check-log-dir-recursive


==> anc/xt-super/dune-common/am/cmake-pkg-config <==
install-exec-local:
	echo "set($(PACKAGE)_PREFIX \"$(prefix)\")" > $(PACKAGE)-config.tmp; \
	echo "set($(PACKAGE)_INCLUDE_DIRS \"$(includedir)\")" >> $(PACKAGE)-config.tmp; \
        if test -d $(top_srcdir)/cmake/scripts; then \
	  echo "set($(PACKAGE)_SCRIPT_DIR \"$(datadir)/dune/cmake/scripts\")" >> $(PACKAGE)-config.tmp; \
	fi; \
	if test "$(PACKAGE)" = "dune-common"; then \
	  echo "set(DOXYSTYLE_FILE \"$(datadir)/dune-common/doc/doxygen/Doxystyle\")" >> $(PACKAGE)-config.tmp; \
	fi; \
        if test -d $(top_srcdir)/cmake/modules; then \
	  echo "set($(PACKAGE)_MODULE_PATH \"$(datadir)/dune/cmake/modules\")" >> $(PACKAGE)-config.tmp; \
	fi; \
	echo "#set($(PACKAGE)_FAKE_CMAKE_PKGCONFIG TRUE)">> $(PACKAGE)-config.tmp; \
	lib=`echo $(PACKAGE) | $(SED) 's/-//g'`; \
	for suffix in .a .so; do \
	  if test -f $(DESTDIR)$(libdir)/lib$$lib$$suffix; then \
	    echo "set($(PACKAGE)_LIBRARIES \"$$lib\")">> $(PACKAGE)-config.tmp; \
	    if test "$$suffix" = ".a"; then \
	      static="STATIC"; \
	    fi; \
	    echo "add_library($$lib $$static IMPORTED)" >> $(PACKAGE)-config.tmp; \
	    echo "set_property(TARGET $$lib APPEND PROPERTY IMPORTED_CONFIGURATIONS NOCONFIG)" >> $(PACKAGE)-config.tmp; \
	    echo "set_target_properties($$lib PROPERTIES IMPORTED_LINK_INTERFACE_LANGUAGES_NOCONFIG \"CXX\" IMPORTED_LOCATION_NOCONFIG $(libdir)/lib$$lib$$suffix)"  >> $(PACKAGE)-config.tmp; \
	    break; \
	  fi; \
	done; \
	$(mkinstalldirs) $(DESTDIR)$(libdir)/cmake/$(PACKAGE) || exit 1; \
	$(INSTALL_DATA) $(PACKAGE)-config.tmp $(DESTDIR)$(libdir)/cmake/$(PACKAGE)/$(PACKAGE)-config.cmake; \
	rm $(PACKAGE)-config.tmp; \
	full_version="$(DUNE_MOD_VERSION_MAJOR)"."$(DUNE_MOD_VERSION_MINOR)"."$(DUNE_MOD_VERSION_REVISION)"; \
	echo "set(PACKAGE_VERSION \"$$full_version\")" >$(PACKAGE)-config-version.tmp; \
	echo >>$(PACKAGE)-config-version.tmp; \
	echo "if(\"\$${PACKAGE_FIND_VERSION_MAJOR}\" EQUAL \"$(DUNE_MOD_VERSION_MAJOR)\"" >> $(PACKAGE)-config-version.tmp; \
	echo "     AND \"\$${PACKAGE_FIND_VERSION_MINOR}\" EQUAL \"$(DUNE_MOD_VERSION_MINOR)\")">>$(PACKAGE)-config-version.tmp; \
	echo "  set (PACKAGE_VERSION_COMPATIBLE 1)" >>$(PACKAGE)-config-version.tmp; \
	echo "  if (\"\$${PACKAGE_FIND_VERSION}\" VERSION_EQUAL \"$$full_version\")" >> $(PACKAGE)-config-version.tmp; \
        echo "    set(PACKAGE_VERSION_EXACT 1)" >> $(PACKAGE)-config-version.tmp; \
        echo "  endif()" >> $(PACKAGE)-config-version.tmp; \
   	echo "endif()" >> $(PACKAGE)-config-version.tmp; \
	$(INSTALL_DATA) $(PACKAGE)-config-version.tmp $(DESTDIR)$(libdir)/cmake/$(PACKAGE)/$(PACKAGE)-config-version.cmake; \
        rm $(PACKAGE)-config-version.tmp

	


==> anc/xt-super/dune-common/am/documentation <==
# -*- Makefile -*-

maintainer-clean-local: doc-clean-am

###
# build doc / web-install recursively
doc-clean-am: doc-clean-documentation doc-clean-local
doc-am: doc-all-documentation doc-local
web-install-am: web-install-local

doc-local:
doc-clean-local:
web-install-local:

web-install: web-install-recursive
doc: doc-recursive
doc-clean: doc-clean-recursive

web-install-recursive \
doc-clean-recursive \
doc-recursive:
	@set fnord $$MAKEFLAGS; amf=$$2; \
	dot_seen=no; \
	target=`echo $@ | sed s/-recursive//`; \
	list='$(DIST_SUBDIRS)'; for subdir in $$list; do \
	  echo "Making $$target in $(subdir)/$$subdir"; \
	  if test "$$subdir" = "."; then \
	    dot_seen=yes; \
	    local_target="$$target-am"; \
	  else \
	    local_target="$$target"; \
	  fi; \
	  (cd $$subdir && $(MAKE) $(AM_MAKEFLAGS) $$local_target) \
	   || case "$$amf" in *=*) exit 1;; *k*) fail=yes;; *) exit 1;; esac; \
	done; \
	if test "$$dot_seen" = "no"; then \
	  $(MAKE) $(AM_MAKEFLAGS) "$$target-am" || exit 1; \
	fi; test -z "$$fail"

install-data-local: install-documentation
uninstall-local: uninstall-documentation

####
# "implementations"

doc-all-documentation: $(DOCFILES)

doc-clean-documentation:
	-test -z "$(DOCFILES)" || rm -f $(DOCFILES)

install-documentation: $(DOCFILES) install-documentation-local
	@$(NORMAL_INSTALL)
	test -z "$(docdir)" || $(MKDIR_P) "$(DESTDIR)$(docdir)"
	@list='$(DOCFILES) $(DOCFILES_EXTRA)'; test -n "$(docdir)" || list=; \
	for p in $$list; do \
	  if test -f "$$p"; then d=; else d="$(srcdir)/"; fi; \
	  echo "$$d$$p"; \
	done | \
	while read files; do \
	  echo " $(INSTALL_DATA) $$files '$(DESTDIR)$(docdir)'"; \
	  $(INSTALL_DATA) $$files "$(DESTDIR)$(docdir)" || exit $$?; \
	done

uninstall-documentation: uninstall-documentation-local
	@$(NORMAL_UNINSTALL)
	@list='$(DOCFILES) $(DOCFILES_EXTRA)'; test -n "$(docdir)" || list=; \
	files=`for p in $$list; do echo $$p; done | sed -e 's|^.*/||'`; \
	test -n "$$files" || exit 0; \
	echo " ( cd '$(DESTDIR)$(docdir)' && rm -f" $$files ")"; \
	cd "$(DESTDIR)$(docdir)" && rm -f $$files

.PHONY: uninstall-documentation uninstall-documentation-local \
	install-documentation install-documentation-local \
    doc-clean-am doc-am web-install-am \
    doc-local doc-clean-local web-install-local \
	web-install doc doc-clean \
	web-install-recursive doc-clean-recursive doc-recursive


==> anc/xt-super/dune-common/am/doxygen <==
# -*-makefile-automake-*-

doxygendir = $(docdir)/doxygen

####
# doxygen style files
if DUNEWEB
if WML

DUNEWEBDOXY = @DUNEWEBDIR@/doc/doxygen
# themeing doxygen
DOXYGENHEADER = doxy-header.html
DOXYGENFOOTER = doxy-footer.html

doxy-header.html: BASEDIR=../../..
doxy-footer.html: BASEDIR=../../..
doxy-header.html: WMLOPTS=
doxy-footer.html: WMLOPTS=

doxy-header.html: @DUNEWEBDIR@/doc/doxygen/doxy-header.wml
	$(WMLCMD) -I @DUNEWEBDIR@/doc/doxygen/ @DUNEWEBDIR@/doc/doxygen/doxy-header.wml -o $(abs_builddir)/doxy-header.html

doxy-footer.html: @DUNEWEBDIR@/doc/doxygen/doxy-footer.wml
	$(WMLCMD) -I @DUNEWEBDIR@/doc/doxygen/ @DUNEWEBDIR@/doc/doxygen/doxy-footer.wml -o $(abs_builddir)/doxy-footer.html

endif # WML
endif # DUNEWEB

####
# how to build doxygen documentation

# EXTRAINSTALL in the html subdirectory
DOXYGENHTMLFILES = *.html *.css *.png *.gif
DOXYGENINSTALL = $(DOXYGENHTMLFILES) ../doxygen.log ../doxyerr.log

if DOXYGEN
if BUILD_DOCS
  # disable dependency tracking when working without doxygen/documentation
  DOXYGENTAG = doxygen-tag
endif # BUILD_DOCS

DUNEDOXYNIZE=@DUNE_COMMON_ROOT@/bin/dunedoxynize
$(srcdir)/Doxyfile.in: FORCE
	if test -f $(srcdir)/Doxylocal && test $(srcdir)/Doxylocal -nt $(srcdir)/Doxyfile.in; then \
	  cd $(top_srcdir) && $(DUNEDOXYNIZE); \
	fi

# build doxygen when 'make doc' is called
# what files does the doxygen-generated stuff depend on (find-syntax)
DOXYGEN_DEPENDON = -name \*.cc -o -name \*.hh -o -name \*.png -o -name modules
# check dependency ourself to be robust
$(DOXYGENTAG): FORCE Doxyfile $(DOXYGENHEADER) $(DOXYGENFOOTER)
	set -e; \
	DTAG=$(DOXYGENTAG); \
	if test -f $(srcdir)/$(DOXYGENTAG); then DTAG=$(srcdir)/$(DOXYGENTAG); fi; \
	if ! test -e "$$DTAG" || \
	   test x"`find $(top_srcdir) \( $(DOXYGEN_DEPENDON) \) -a -newer $$DTAG -print | grep -v cmake/modules`" != x; \
	then \
	    echo Running doxygen. This may take a while... ; \
	    $(DOXYGEN) Doxyfile > doxygen.log <&-; \
	    if test "$$DOXYQUIET" != "1" && test -f doxyerr.log; \
	      then cat doxyerr.log; fi; \
	    if test -x "$(DUNEWEBDOXY)/update-doxygen.css"; \
	      then $(DUNEWEBDOXY)/update-doxygen.css $(abs_builddir)/html; fi; \
	    touch $(DOXYGENTAG) ; \
	fi
doc-doxygen: $(DOXYGENTAG) $(DOXYGENHEADER) $(DOXYGENFOOTER)
else
doc-doxygen:
endif # DOXYGEN
doc-local: doc-doxygen

doxygen-html-install:
	set -e; \
	OLDPWD=$$PWD; \
	dir=$(abs_srcdir); \
	if test -f $(abs_builddir)/$(DOXYGENTAG); then dir=$(abs_builddir); fi; \
	cd "$$dir/html/"; \
	list=`echo $(DOXYGENHTMLFILES)`; \
	cd "$$OLDPWD"; \
	for p in $$list; do \
	  if test -f "$$dir/html/$$p"; then $(instcmd) $$dir/html/$$p $(instdir); fi; \
	done;

####
# how to store doxygen in the tarball
if BUILD_DOCS
if DOXYGEN
doxygen-dist-install: $(DOXYGENTAG)
	set -e; mkdir $(distdir)/html; \
	$(MAKE) doxygen-html-install instcmd="cp -fp" instdir="$(distdir)/html"
	set -e; dir=$(abs_srcdir); \
	if test -f $(abs_builddir)/$(DOXYGENTAG); then dir=$(abs_builddir); fi; \
	cp $$dir/$(DOXYGENTAG) $(distdir)/$(DOXYGENTAG)

dist-hook: doxygen-dist-install

####
# how to install doxygen

install-doxygen: $(DOXYGENTAG)
	set -e; $(mkinstalldirs) $(DESTDIR)/$(doxygendir); \
	pwd; \
	$(MAKE) doxygen-html-install instcmd="$(install_sh_DATA)" instdir="$(DESTDIR)/$(doxygendir)"

uninstall-doxygen:
	rm -rf $(DESTDIR)/$(doxygendir)

# add doxygen to documentation-installation
install-documentation-local: install-doxygen
uninstall-documentation-local: uninstall-doxygen

endif # DOXYGEN
endif # BUILD_DOCS

####
# howto install doxygen in the web page
include $(top_srcdir)/am/webstuff
if DUNEWEB
# how to install the doxygen documentation for the web site
web-install-doxygen:
	if test -d $(DUNEWEBDIR) && test -r $(DUNEWEBDIR)/Make.global ; then \
	  pushd html; \
	    $(MAKE) -f $(DUNEWEBDIR)/Make.global \
          EXTRAINSTALL="$(DOXYGENINSTALL)" CURDIR="$(CURDIR)/@DUNE_MOD_NAME@-html" install ; \
	  popd; \
	fi
else
web-install-doxygen:
endif # DUNEWEB
web-install-local: web-install-doxygen

####
# how to clean the doxygen stuff
doc-clean-local: doxygen-doc-clean
dist-clean-local: doxygen-dist-clean

doxygen-dist-clean:
	rm -f doxygen.log doxyerr.log $(DOXYGENTAG)

doxygen-doc-clean:
	rm -rf html $(DOXYGENTAG) $(DOXYGENHEADER) $(DOXYGENFOOTER) *~
	rm -f doxyerr.log doxygen.log
	test ! -f Doxylocal || rm -f Doxygen.in

# nice trick from the GNU make infopage to force a rule to run
FORCE:


==> anc/xt-super/dune-common/am/global-rules <==
# -*- Makefile -*-
#
# this file should be included into any Makefile.am so that we can
# easily introduce new global rules. DO NOT OVERUSE!
#

# add "sourcescheck"-target testing if all source files are mentioned
include $(top_srcdir)/am/sourcescheck

# check consistency of the headers (see FS#394)
include $(top_srcdir)/am/headercheck

# add "check-log"-target to create automated build logs
include $(top_srcdir)/am/checklog

# add "doc"-target to create and clean documentation
include $(top_srcdir)/am/documentation


==> anc/xt-super/dune-common/am/headercheck <==
# -*- Makefile -*-

headercheck_PATTERN = *.hh

# set 
# headercheck_IGNORE = foo.hh
# to ignore foo.hh

hctest.o: hctest.cc
	$(CXX) -I$(top_builddir) -I$(top_srcdir) -DHEADERCHECK \
	  $(AM_CPPFLAGS) $(CPPFLAGS) $(AM_CXXFLAGS) $(CXXFLAGS) \
	  $(DUNEMPICPPFLAGS) $(ALL_PKG_CPPFLAGS) -c -o $@ $<

headercheck:
	@if test "x$V" = "x"; then \
      SILENTSTR='V=$(AM_DEFAULT_VERBOSITY)' ; \
    fi; \
    if test "x$SILENT" = "x1"; then \
      SILENTSTR='V=0' ; \
    fi; \
    if test "x$SILENT" = "x0"; then \
      SILENTSTR='V=1' ; \
    fi; \
    if test x"$$HEADER" = "x"; then \
	  $(MAKE) $$SILENTSTR $(AM_MAKEFLAGS) headercheck-recursive; \
	else \
	  $(MAKE) $$SILENTSTR $(AM_MAKEFLAGS) headercheck-am; \
	fi

headercheck-am:
	@if test x"$$HEADER" != "x"; then \
	  list="$$HEADER"; \
	else \
	  pushd "$(srcdir)" > /dev/null; \
	  list=`echo $(headercheck_PATTERN)`; \
	  popd > /dev/null; \
	fi; \
    test -z "$$NO_CONFIG_H" && NO_CONFIG_H=0; \
	test "$$list" != "$(headercheck_PATTERN)" || exit 0; \
	for f in $$list; do \
	echo "$(headercheck_IGNORE)" | tr ' ' '\n' | grep -q "$$f"; \
	  if echo "$(headercheck_IGNORE)" | tr ' ' '\n' | grep -q "$$f"; then continue; fi; \
	  HEADER="$(subdir)/$$f"; \
	  echo "checking $$HEADER"; \
	  CCFILE=hctest.cc; \
	  OFILE=hctest.o; \
	  LOGFILE=hctest.log; \
	  rm -f $$CCFILE; \
	  test $$NO_CONFIG_H -ne 0 && echo "    without config.h" \
	    || echo "#include <config.h>" > $$CCFILE; \
	  echo "#include <$${HEADER}>" >> $$CCFILE; \
	  echo "#include <$${HEADER}>" >> $$CCFILE; \
	  echo "int main () { return 0; }" >> $$CCFILE; \
	  $(MAKE) $$OFILE > $$LOGFILE 2>&1; \
	  SUCCESS=$$?; \
	  if ! (test $$SUCCESS -eq 0 && test -e $$OFILE); then \
	    echo "Error in $$HEADER"; \
            test $V -ne 1 && echo "run with V=1 to show details" || cat $$LOGFILE; \
	  fi; \
	  warnings=`grep 'warning' $$LOGFILE`; \
	  FOUNDWARNINGS=$$?; \
	  if ( test $$FOUNDWARNINGS -eq 0 && test -e $$OFILE ); then \
	    echo "Warnings in $$HEADER"; \
	    test $V -ne 1 && echo "run with V=1 to show details" || cat $$LOGFILE; \
	  fi; \
	  rm -f $$OFILE; \
	  rm -f $$CCFILE; \
	  rm -f $$LOGFILE; \
	  test $$SUCCESS -eq 0 || exit $$SUCCESS; \
	done

headercheck-recursive:
	@set fnord $$MAKEFLAGS; amf=$$2; \
	dot_seen=no; \
	target=`echo $@ | sed s/-recursive//`; \
	list='$(DIST_SUBDIRS)'; for subdir in $$list; do \
	  echo "Making $$target in $(subdir)/$$subdir"; \
	  if test "$$subdir" = "."; then \
	    dot_seen=yes; \
	    local_target="$$target-am"; \
	  else \
	    local_target="$$target"; \
	  fi; \
	  (cd $$subdir && $(MAKE) $(AM_MAKEFLAGS) $$local_target) \
	   || case "$$amf" in *=*) exit 1;; *k*) fail=yes;; *) exit 1;; esac; \
	done; \
	if test "$$dot_seen" = "no"; then \
	  $(MAKE) $(AM_MAKEFLAGS) "$$target-am" || exit 1; \
	fi; test -z "$$fail"

.PHONY: headercheck headercheck-recursive headercheck-am

# vim:set filetype=automake:


==> anc/xt-super/dune-common/am/inkscape.am <==
if INKSCAPE
.svg.png:
	$(INKSCAPE) -e $@ $<
endif INKSCAPE


==> anc/xt-super/dune-common/am/latex <==
# -*- makefile -*-

# Rules for latex stuff

# rerun TEX if log-file suggests that
.tex.dvi:
	export TEXINPUTS=.:$(abs_builddir):${TEXINPUTS}:; \
	set -e; builddir=$$PWD; \
	pushd $(srcdir); $(TEX) -output-directory=$$builddir </dev/null $*; popd; \
	while grep 'Rerun to get' $*.log > /dev/null ; do \
	  pushd $(srcdir); $(TEX) -output-directory=$$builddir </dev/null $*; popd; \
	done; \
	if grep '^\\bibdata{' *.aux > /dev/null \
	   && grep '^\\citation{' *.aux > /dev/null; \
	then \
	  BSTINPUTS=.:$(srcdir):${BSTINPUTS}: BIBINPUTS=.:$(srcdir):${BIBINPUTS}: $(BIBTEX) $* || exit $$?; \
	  pushd $(srcdir); $(TEX) -output-directory=$$builddir </dev/null $*; popd; \
	  while grep 'Rerun to get' $*.log > /dev/null ; do \
	    pushd $(srcdir); $(TEX) -output-directory=$$builddir </dev/null $*; popd; \
	  done ; \
	fi

.dvi.pdf:
	export TEXINPUTS=.:$(abs_builddir):${TEXINPUTS}:; \
	pushd $(srcdir); \
	    $(DVIPDF) $(abs_builddir)/$*.dvi $(abs_builddir)/$*.pdf; \
	popd

.dvi.ps:
	export TEXINPUTS=.:$(abs_builddir):${TEXINPUTS}:; \
	pushd $(srcdir); \
	    $(DVIPS) $(abs_builddir)/$*.dvi -o $(abs_builddir)/$*.ps; \
	popd

TEXCLEANFILES = *.aux *.bbl *.blg *.log *.out *.toc *.dvi
clean-local: latex-clean
doc-clean-local: latex-doc-clean
latex-clean:
	-test -z "$(TEXCLEANFILES)" || rm -f $(TEXCLEANFILES)
	-rm -rf auto

latex-doc-clean: latex-clean
	-rm -f *.pdf *.ps


==> anc/xt-super/dune-common/am/no-check-without-lib <==
# -*- Makefile -*-

# many tests need parts of libdune. Telling the tests to use
# previously build partial libs is possible but difficult to maintain:
# the SUBDIRS have to be very carefully defined for this to work...
# Additionally, testing with a partial lib is unrealistic.
#
# As users may try to use "make check" without a full build we
# generate a meaningful error message instead of silently failing on a
# lib-dependency

# add a new dependency to automake-internal rule
check-am: libcheck

libcheck: libcheck-FORCE
	@if test ! -f $(top_builddir)/lib/libdune.la ; then \
	  echo ; \
	  echo '   libdune not built, checks will not work yet!' ; \
	  echo '   Run a full make to fix this' ; \
	  echo ; \
	  exit 1; \
	fi

libcheck-FORCE:

.PHONY: libcheck libcheck-FORCE


==> anc/xt-super/dune-common/am/sourcescheck <==
# -*- Makefile -*-

sourcescheck_IGNORE = aclocal.m4 dependencies.m4

sourcescheck_LIST = $(SOURCES) $(DIST_SOURCES) $(HEADERS) $(DIST_HEADERS) \
	$(sourcescheck_NOSOURCES) $(dist_noinst_DATA) $(EXTRA_DIST)

sourcescheck: sourcescheck-recursive

#	@(for f in $(sourcescheck_LIST) fnord; do echo $$f; done) | \
#	 grep '\.[hc][hc]$$' | sort | uniq > header_CHECK.install
sourcescheck-am:
	@echo $(sourcescheck_LIST) | tr ' ' '\n' | \
	 grep '\.[hcm][hc4]$$' | sort | uniq > header_CHECK.install
	@(ls $(srcdir); echo $(sourcescheck_DUMMY)) | \
	 grep '\.[hcm][hc4]$$' | sort | uniq > header_CHECK.present
	@RESULT=0; \
	if diff header_CHECK.* | grep ^[\<\>] -q; then \
		echo "==== WARNING ===="; \
	    echo "Directory: $(srcdir)"; \
		echo "Files present but not installed:"; \
		diff -u header_CHECK.install header_CHECK.present | \
		grep -v ^+++ | grep ^+; \
		echo "Files listed for install but not present:"; \
		diff -u header_CHECK.install header_CHECK.present | \
		grep -v ^--- | grep ^-; \
		echo "==== END ===="; \
		RESULT=1; \
	fi; \
	rm -f header_CHECK.install header_CHECK.present; \
	exit $$RESULT

sourcescheck-recursive:
	@set fnord $$MAKEFLAGS; amf=$$2; \
	dot_seen=no; \
	target=`echo $@ | sed s/-recursive//`; \
	list='$(DIST_SUBDIRS)'; for subdir in $$list; do \
	  echo "Making $$target in $$subdir"; \
	  if test "$$subdir" = "."; then \
	    dot_seen=yes; \
	    local_target="$$target-am"; \
	  else \
	    local_target="$$target"; \
	  fi; \
	  (cd $$subdir && $(MAKE) $(AM_MAKEFLAGS) $$local_target) \
	   || case "$$amf" in *=*) exit 1;; *k*) fail=yes;; *) exit 1;; esac; \
	done; \
	if test "$$dot_seen" = "no"; then \
	  $(MAKE) $(AM_MAKEFLAGS) "$$target-am" || exit 1; \
	fi; test -z "$$fail"

.PHONY: sourcescheck sourcescheck-recursive sourcescheck-am


==> anc/xt-super/dune-common/am/top-rules <==
# -*-makefile-*-

ACLOCAL_AMFLAGS=@ACLOCAL_AMFLAGS@
DUNECONTROL=@DUNE_COMMON_ROOT@/bin/dunecontrol

sourcescheck_NOSOURCES = aclocal.m4 dependencies.m4

all-am: dependencies.m4

@DUNE_MOD_NAME@.m4: dune.module
	cd $(srcdir) && $(DUNECONTROL) --only=@DUNE_MOD_NAME@ m4create

moduledir = $(libdir)/dunecontrol/@DUNE_MOD_NAME@
module_DATA = dune.module

pkgconfigdir = $(libdir)/pkgconfig
pkgconfig_DATA = @DUNE_MOD_NAME@.pc

maintainer-clean-local: top-clean

# we use LT_OUTPUT, thus we might have a config.lt file -- remove it!
distclean-libtool:
	-rm -f libtool config.lt
.PHONY: distclean-libtool

top-clean:
	rm -f dependencies.m4


==> anc/xt-super/dune-common/am/webstuff <==
# -*- makefile -*-

## rules to create HTML-pages from wml-files with additional magic to
## possibly use the layout of the Dune-homepage

# if DUNEWEBDIR is set to the dune-web directory the layout and
# install-stuff from that place will be used

# CURDIR should be defined in the same way as in dune-web

####
# how to run wml
if DUNEWEB
WMLCMD = cd $(DUNEWEBDIR) && @WML@ --nocd -DROOT=$(BASEDIR)
else
WMLCMD = cd $(DUNE_COMMON_ROOT)/doc && @WML@ --nocd
endif

####
# how to build html files
if WML
.wml.html:
	if test "`dirname $<`" == "."; then \
	  input="$(abs_srcdir)/$<"; else \
	  input="$<"; fi; \
	$(WMLCMD) -I $(abs_srcdir) $$input -o $(abs_builddir)/$@
endif

####
# howto install into the webpage
if DUNEWEB
web-install-default: doc
	if test -d $(DUNEWEBDIR) && test -r $(DUNEWEBDIR)/Make.global ; then \
	  for DIR in $(SUBDIRS) ; do \
	    $(MAKE) -C $$DIR web-install || exit 1; \
	  done ; \
	  $(MAKE) -f $(DUNEWEBDIR)/Make.global \
            EXTRAINSTALL="$(EXTRAINSTALL)" CURDIR="$(CURDIR)" install ; \
	fi
else
web-install-default:
endif

####
# how to clean up
web-build: $(PAGES)
web-clean:
	-test -z $(PAGES) || rm -f $(PAGES)

doc-clean-local: web-clean
web-install-local: web-install-default
doc-local: web-build


==> anc/xt-super/dune-common/bin/CMakeLists.txt <==
install(PROGRAMS
  am2cmake.py
  dunedoxynize
  duneproject
  dunecontrol
  git-whitespace-hook
  mpi-config
  dune-autogen
  DESTINATION ${CMAKE_INSTALL_BINDIR})


==> anc/xt-super/dune-common/bin/Makefile.am <==
# put scripts into dist-tarball
EXTRA_DIST = am2cmake.py CMakeLists.txt duneproject dunecontrol \
  dunedoxynize \
  git-whitespace-hook \
  mpi-config dune-autogen \
  xfail-compile-tests

# ... and install some
bin_SCRIPTS = am2cmake.py dunedoxynize duneproject dunecontrol mpi-config dune-autogen \
  git-whitespace-hook

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-common/bin/addsourcescheck <==
#!/bin/bash

#
# patch the include statement into all Makefile.am files
#

set -e

# always start in $top_srcdir
if ! test -f configure.ac; then
  echo "Wrong Directory"
  echo "run from \$top_srcdir"
  exit 1
fi

# list of files to patch
FILES=`find . -name Makefile.am`
# snippet to patch into Makefile.am
SNIP='include $(top_srcdir)/am/sourcescheck'
# create the grep regexp from the snip
REGEXP="^$(echo $SNIP | sed -e 's/[\$\/\(\)]/./g')\$"
# enable / disable verbose mode
VERBOSE=0

for f in $FILES; do
	# only patch files that don't have the patch yet
	if ! grep -q "$REGEXP" $f; then
		echo patching $f
		# normalize end of file
		while test "$(tail -1 $f)" != ""; do
			echo >> $f
		done
		echo $SNIP >> $f
	else
		if test x$VERBOSE = x1; then
		    echo $f already patched
		fi
	fi
done


==> anc/xt-super/dune-common/bin/am2cmake.py <==
#!/usr/bin/python
import sys
import re
import os
import fnmatch
import errno
from optparse import OptionParser
from pyparsing import *

class rem_proc:
    def __init__(self, name):
        self.name=name
        self.found=False
    def parse(self,tokens):
        self.found=True
    def foreach_begin(self):
        return "\nforeach(i ${"+self.name+"})\n"

    def foreach_end(self):
        return "endforeach(i ${"+self.name+"})\n"

    def process_SUBDIRS(self):
        return ''.join([self.foreach_begin(),
                        "  if(${i} STREQUAL \"test\")\n",
                        "    set(opt EXCLUDE_FROM_ALL)\n",
                        "  endif(${i} STREQUAL \"test\")\n",
                        "  add_subdirectory(${i} ${opt})\n",
                        "  unset(opt)\n"+self.foreach_end()])
        
    def process(self):
        s=""
        if self.found:
            s= getattr(self, "process_%s" % self.name)()
        return s

        
    def process_TESTS(self):
        return ''.join(['\n',
                        self.foreach_begin(),
                        "  add_test(${i} ${i})\n",
                        self.foreach_end()])

    def process_XFAIL_TESTS(self):
        return ''.join(['\n#Set properties for failing tests\n',
                        'set_tests_properties(\n',
                        '  ${XFAIL_TESTS} PROPERTIES\n',
                        '  WILL_FAIL true)'])

    def process_COMPILE_XFAIL_TESTS(self):
        return ''.join(['# Add test for programs that should not compile',
                        '\nforeach(_TEST ${COMPILE_XFAIL_TESTS})\n'
                        '  add_test(NAME ${_TEST}',
                        '          COMMAND ${CMAKE_COMMAND} --build . --target ${_TEST} --config $<CONFIGURATION>)\n',
                        'endforeach(_TEST)\n',
                        'set_tests_properties(${COMPILE_XFAIL_TESTS}\n',
                        '  PROPERTIES WILL_FAIL true)'])


def parse_dependency(tokens):
    tokens[0][0]='add_dependencies('+tokens[0][0]+' '
    tokens[0][-1]=tokens[0][-1]+')'

def comment_lines(tokens):
    tokens[0][0]='# The following lines are comment out as the translation is not clear. TODO review\n#\n# '+tokens[0][0]
    if len(tokens[0])>0:
        for i in range(1, len(tokens[0])):
            if tokens[0][i] == '\n':
                tokens[0][i]='\n#'

def repl_gnudir(m):
    #print "gnudir %s" % m
    return "CMAKE_INSTALL_"+m.upper()

def parse_sources(tokens):
    target=re.sub('_$', '', tokens[0][0])
    tokens[0][0]='add_executable('+target+' '
    tokens[0][-1]=tokens[0][-1]+')'
                                 
class installer:
    def __init__(self, name):
        self.name = name
        self.found_dirs = set()
        self.regex= re.compile(r'(?P<prefix>\S+[^_])_'+self.name)
        self.install_prefix = {
            'SCRIPTS': 'PROGRAMS',
            'DATA': 'FILES',
            'PROGRAMS': 'TARGETS',
            'LIBRARIES': 'TARGETS',
            'HEADERS': 'FILES',
            'check_PROGRAMS': ''
            }[name]
    def create_parser(self,lowercase_name,opt_ws,equals,value):
        parser=Group(Combine(Optional(lowercase_name)+self.name)+Suppress(opt_ws)+ equals + opt_ws + Optional(value))
        return parser
    def parse(self,tokens):
        #import pdb; pdb.set_trace()
        m=self.regex.match(tokens[0][0])
        if m:
            self.found_dirs.add(m.group('prefix'))                
        else:
            self.found_dirs.add('')

    def process(self):
        #import pdb; pdb.set_trace()
        s=""
        for i in self.found_dirs:
            if i:
                install_dir=i+'dir'
            else:
                install_dir=repl_gnudir({
                    'SCRIPTS': 'bindir',
                    'DATA': 'datadir',
                    'PROGRAMS': 'bindir',
                    'LIBRARIES': 'libdir',
                    'HEADERS': 'includedir'
                    }[self.name])
            if not (i == ""):
                var=""+i+'_'+self.name
            else:
                var=self.name
            if not (var.strip().startswith('noinst_') 
                    or var.strip().startswith('check_') 
                    or var.strip().startswith('dist_noinst_')):
                s= s+"\ninstall("+self.install_prefix+" ${"+var+"} DESTINATION ${"+install_dir+"})"
        return s

class target_flags:
    def __init__(self, suffix):
        self.suffix=suffix
        self.known_flags = {
            'ALBERTA_': ['add_dune_alberta_flags',''],
            'AM_': ['target_link_libraries', '${DUNE_LIBS}'],
            'ALUGRID_': ['add_dune_alugrid_flags',''],
            'UG_':  ['add_dune_ug_flags', ''],
            'SUPERLU_': ['add_dune_superlu_flags', ''],
            'DUNEMPI': ['add_dune_mpi_flags', ''],
            'AMIRAMESH_': ['add_dune_amiramesh_flags',''],
            'BOOST_': ['add_dune_boost_flags',''],
            'GMP_': ['add_dune_gmp_flags',''],
            'GRAPE_': ['add_dune_grape_flags',''],
            'PARMETIS_': ['add_dune_parmetis_flags',''],
            'PETSC_': ['add_dune_petsc_flags',''],
            'PSURFACE_': ['add_dune_psurface_flags','']
            }
        for i in range(1,9):
            self.known_flags.update({
                    'ALBERTA'+str(i)+'D_' : ['add_dune_alberta_flags', ''+'GRIDDIM '+str(i)]})
    def parse(self, stri,loc,tokens):
        #print 'target_flags'
        #print self.suffix
        #print tokens
        if (self.suffix == 'CPPFLAGS' or self.suffix=='CXXFLAGS'):
            line=''.join(tokens[0])
            s=''
            for key, value in self.known_flags.items():
                if line.find(key)>-1:
                    s+='\n'+value[0]+'('+re.sub(r'set\((.*)_', '\\1',tokens[0][0])+value[1]+')'
            tokens[0]=s
            #print tokens
        else:
            comment_lines(tokens)

class dir_parser:
    def __init__(self):
        self.has_doxygen=False
    def parse_dir(self,stri,loc,tokens):
        #import pdb;    pdb.set_trace()
        #print "parse_dir"
        #print tokens
        tokens[0][1]=''.join(tokens[0][1:])
        if tokens[0][1].find('doxygen')>-1:
            self.has_doxygen=True
        #print range(2, len(tokens[0]))
        if len(tokens[0]) >=2:
            for i in range(2, len(tokens[0])):
                tokens[0].pop()
    #print tokens
    #print "str="+stri+" |"
    #print "loc="+str(loc)+" |"
    #print tokens[0][1]
    #for i in range(0,len(tokens[0])):
    
            tokens[0][1]=re.sub(r'\$\{([a-z]+dir)\}(\S*)\)', (lambda m: "${"+repl_gnudir(m.group(1))+"}"+m.group(2)+')'), tokens[0][1])
    #print tokens[0][1]
            tokens[0][1]=tokens[0][1].replace('${CMAKE_INSTALL_DATADIR}/doc',
                                                  '${CMAKE_INSTALL_DOCDIR}')
            tokens[0][1]=tokens[0][1].replace('${CMAKE_INSTALL_DATAROOTDIR}/doc',
                                                  '${CMAKE_INSTALL_DOCDIR}')
    #print tokens

    def process(self):
        if self.has_doxygen:
            return '\n\n# Create and install doxygen documentation\nadd_doxygen_target()\n'
        else:
            return ''

def parse_include(tokens):
    tokens[0][0]='# include not needed for CMake\n# '+tokens[0][0]

def parse_if(tokens):

    expression = tokens[0][1]+' '
    tokens[0][0] ='if('
    tokens[0][2] =')\n'
    tokens[0][len([0])-2] ='endif('+expression+')'
    if tokens[0].elsestart :
        tokens[0][4] ='else('+expression+')'
    
def parse_assign(tokens):
    tokens[0][0]='set('+tokens[0][0]+' '
    tokens[0][-1]=tokens[0][-1]+')'

def parse_append(tokens):
    tokens[0][0]='list(APPEND '+tokens[0][0]+' '
    tokens[0][-1]=tokens[0][-1]+')'


def parse_var(stri,loc,tokens):
    #print "parse_var"
    #print tokens
    #print "str="+stri+" |"
    #print "loc=%s|" % loc
    tokens[0]='${'+tokens[0]+'}'
    #print tokens

def rename_var(tokens):
    #print 'rename_var |%s|' % tokens[0]
    #print tokens
    name = re.sub('[ ]*([a-zA-Z0-9_])[ ]*[\n]?', '\\1', tokens[0])
    #print '|%s|' %name
    tokens[0]={
        'ALBERTA': 'ALBERTA_FOUND',
        'ALUGRID': 'ALUGRID_FOUND',
        'AMIRAMESH': 'AMIRAMESH_FOUND',
        'CONVERT': 'CONVERT_FOUND',
        'DUNEWEB': 'DUNEWEB_FOUND',
        'EIGEN': 'EIGEN_FOUND',
        'GLUT': 'GLUT_FOUND',
        'GMP': 'GMP_FOUND',
        'GRAPE': 'GRAPE_FOUND',
        'INKSCAPE': 'INKSCAPE_FOUND',
        'MPI': 'MPI_CXX_FOUND',
        'PARDISO': 'PARDISO_FOUND',
        'PETSC': 'PETSC_FOUND',
        'PSURFACE': 'PSURFACE_FOUND',
        'SUPERLU': 'SUPERLU_FOUND',
        'TEX4HT': 'TEX4HT_FOUND',
        'UG': 'UG_FOUND',
        'WML': 'WML_FOUND'}.setdefault(name, tokens[0])
    if name.startswith('HAVE_DUNE'):
        tokens[0]=re.sub(r'have-(.*)$', '\\1', name.lower().replace('_','-'))+'_FOUND'
    #print tokens[0]

#print rename_var(['bla'])
#print rename_var(['UG'])
#print rename_var(['A'])
change_var2=1

def parse_var2(stri,loc,tokens):
    if change_var2:
        tokens[0]='${'+tokens[0]+'}'
    else:
        tokens[0][0]='@'+tokens[0][0]+'@'

class is_present:
    def __init__(self):
        self.found=False
    def parse(self,tokens):
        self.found=True

def repl_tabs(tokens):
    for i in range(0, len(tokens)):
        tokens[i]=tokens[i].replace('\t', '    ')

def am_2_cmake_string(amstring):    
    ParserElement.setDefaultWhitespaceChars("")
    word = Word(alphanums+"*:.-_=<>&!;,/")
    ws=Word(' ')
    opt_ws=Optional(ws)
    varopen = Literal("$(")#.replaceWith("${")
    varclose = Literal(")")#.replaceWith("}")
    var = Combine(varopen.suppress() + Word(alphanums+"_-")+varclose.suppress())
    var.addParseAction(rename_var)
    var.addParseAction(parse_var)
    var2 = Combine(Literal("@").suppress() +Word(alphanums+"_-")+Literal("@").suppress())
    var2.setParseAction(parse_var2)
    wordorvar = var|var2| word
    qwordorvar=("\""+wordorvar+"\"")|wordorvar
    NL = opt_ws.suppress() + Or(lineEnd,stringEnd)
    #NL.setDebug()
    multiple_words = wordorvar + ZeroOrMore( opt_ws + wordorvar)
    qmultiple_words = ("\""+multiple_words+"\"")|multiple_words
    word_line = qmultiple_words+ZeroOrMore(opt_ws+qmultiple_words)
    comment = Group('#'+ restOfLine('commenttext'))
    continuation = Suppress('\\')+LineEnd()
    #continuation.setDebug()
    equals = Literal("=").suppress()
    value = ZeroOrMore(opt_ws + Optional(word_line) + opt_ws + continuation)+ opt_ws+ word_line
    name = Word(alphanums+"_-")
    beginif = Literal("if")
    #beginif.setDebug()
    lines = Forward()
    ifexpression = restOfLine + NL
    ifexpression.setParseAction(rename_var)
    ifbody = Group(lines)
    endif = Literal('endif')+restOfLine.suppress()
    elsestatement = Forward()
    elsestatement << (opt_ws+ Literal('else').setResultsName('elsestart') + NL + Group (lines))
    #endif.setDebug()
    ifstatement =Forward()
    ifstatement << Group(beginif + ifexpression + Group(lines) + Optional(elsestatement) + opt_ws + endif)#+ NL# +endif #+ NL
    #ifstatement.setDebug()
    ifstatement.setParseAction(parse_if)

    varAssign = Group(name + Suppress(opt_ws)+ equals + opt_ws + Optional(value))
    varAssign.setParseAction(parse_assign)

    docsAssign = Group(Or(Literal("DOCFILES"), Literal("DOCFILES_EXTRA"))+ Suppress(opt_ws)+ equals + opt_ws + Optional(value))
    docsAssign.setParseAction(parse_assign)
    docs_present = is_present()
    docsAssign.addParseAction(docs_present.parse)
    varAddAssign = Group(name + Suppress(opt_ws) + Literal('+=').suppress() + Suppress(opt_ws) + Optional(value))
    varAddAssign.setParseAction(parse_append)

    # Grammar for <lowercase>dir. A parser is needed to convert the GNU autoconf dirs to
    # CMAKE GNU dirs.
    dir_name = Regex("[a-z0-9_-]+dir")#Word(srange("[a-z0-9_-]"))
    dirAssign=Group(dir_name+Suppress(opt_ws)+ equals + opt_ws + Optional(value))
    dirAssign.setParseAction(parse_assign)
    dirParser = dir_parser()
    dirAssign.addParseAction(dirParser.parse_dir)
    #dirAssign.setDebug()

    lowercase_name_= Regex("[a-z0-9_-]+_")

    cppflagsAssign = Group(lowercase_name_+'CPPFLAGS' + Suppress(opt_ws)+ equals + opt_ws + Optional(value))
    cppflagsAssign.addParseAction(parse_assign)
    cppflags=target_flags('CPPFLAGS')
    cppflagsAssign.addParseAction(cppflags.parse)

    cxxflagsAssign = Group(lowercase_name_+'CXXFLAGS' + Suppress(opt_ws)+ equals + opt_ws + Optional(value))
    cxxflags=target_flags('CXXFLAGS')
    cxxflagsAssign.addParseAction(parse_assign)
    cxxflagsAssign.addParseAction(cxxflags.parse)

    ldflagsAssign = Group(lowercase_name_+'LDFLAGS' + Suppress(opt_ws)+ equals + opt_ws + Optional(value))
    ldflagsAssign.addParseAction(parse_assign)
    ldflags=target_flags('LDFLAGS')
    ldflagsAssign.addParseAction(ldflags.parse)

    ldaddAssign = Group(lowercase_name_+'LDADD' + Suppress(opt_ws)+ equals + opt_ws + Optional(value))
    ldaddAssign.addParseAction(parse_assign)
    ldadd=target_flags('LDADD')
    ldaddAssign.addParseAction(ldadd.parse)

    libsAssign = Group(lowercase_name_+'LIBS' + Suppress(opt_ws)+ equals + opt_ws + Optional(value))
    libsAssign.addParseAction(parse_assign)
    libs=target_flags('LIBS')
    libsAssign.addParseAction(libs.parse)

    
    

    # Process dir_SOURCES assignment
    sourcesAssign = Group(lowercase_name_+Suppress(Literal("SOURCES"))+Suppress(opt_ws)+ equals + Suppress(opt_ws) + Optional(value))
    sourcesAssign.setParseAction(parse_sources)

    # Process <dir>_DATA assignment
    data_install = installer("DATA")
    dataAssign = data_install.create_parser(lowercase_name_, opt_ws, equals, value)
    #dataAssign.setDebug()
    dataAssign.addParseAction(data_install.parse)
    dataAssign.addParseAction(parse_assign)
    #dataAssign.addParseAction(lambda tokens: data_install.parse(tokens))

    # Process check_Programs but never install them
    check_programs = installer("check_PROGRAMS")
    check_programsAssign = check_programs.create_parser(lowercase_name_, opt_ws, equals, value)

    # Process <dir>_PROGRAMS assignment
    programs_install = installer("PROGRAMS")
    programsAssign = programs_install.create_parser(lowercase_name_, opt_ws, equals, value)
    programsAssign.addParseAction(programs_install.parse)
    programsAssign.addParseAction(parse_assign)

    # Process <dir>_LIBRARIES assignment
    libraries_install = installer("LIBRARIES")
    librariesAssign = libraries_install.create_parser(lowercase_name_, opt_ws, equals, value)
    librariesAssign.addParseAction(libraries_install.parse)
    librariesAssign.addParseAction(parse_assign)

    # Process <dir>_SCRIPTS assignment
    scripts_install = installer("SCRIPTS")
    scriptsAssign = scripts_install.create_parser(lowercase_name_, opt_ws, equals, value)
    scriptsAssign.addParseAction(scripts_install.parse)
    scriptsAssign.addParseAction(parse_assign)

    # Process <dir>_HEADERS assignment
    headers_install = installer("HEADERS")
    headersAssign = headers_install.create_parser(lowercase_name_, opt_ws, equals, value)
    headersAssign.addParseAction(headers_install.parse)
    headersAssign.addParseAction(parse_assign)

    # SUBDIRS
    subdirsAssign = Group(Combine(Literal("SUBDIRS"))+Suppress(opt_ws)+ equals + opt_ws + Optional(value))
    subdirsAssign.setParseAction(parse_assign)
    subdirs= rem_proc("SUBDIRS")
    subdirsAssign.addParseAction(subdirs.parse)

    testsAssign = Group(Combine(Literal("TESTS"))+Suppress(opt_ws)+ equals + opt_ws + Optional(value))
    #testsAssign.setDebug()
    testsAssign.setParseAction(parse_assign)
    tests=rem_proc("TESTS")
    testsAssign.addParseAction(tests.parse)

    fail_testsAssign = Group(Combine(Literal("XFAIL_TESTS"))+Suppress(opt_ws)+ equals + opt_ws + Optional(value))
    fail_testsAssign.setParseAction(parse_assign)
    fail_tests=rem_proc("XFAIL_TESTS")
    fail_testsAssign.addParseAction(fail_tests.parse)

    compile_fail_testsAssign = Group(Combine(Literal("COMPILE_XFAIL_TESTS"))+Suppress(opt_ws)+ equals + opt_ws + Optional(value))
    compile_fail_testsAssign.setParseAction(parse_assign)
    compile_fail_tests=rem_proc("COMPILE_XFAIL_TESTS")
    compile_fail_testsAssign.addParseAction(compile_fail_tests.parse)

    # Process include lines and just comment them out.
    includeLine = opt_ws.suppress() + Group(Literal('include') + restOfLine )
    includeLine.setParseAction(parse_include)
    #includeLine.setDebug()
    rule_line = multiple_words+Combine(Optional(Literal("\\")),lineEnd)
    dependency_rule= Group(opt_ws+word+opt_ws+Suppress(Literal(':'))+ opt_ws+multiple_words)
    dependency_rule.setParseAction(parse_dependency)

    easy_rule = Group(opt_ws+word+opt_ws+Literal(':')+ opt_ws+Optional(word_line)+opt_ws+
                      ZeroOrMore(Or(NL,continuation)+ws+Optional(word_line)+opt_ws)+NL)
    easy_rule.setParseAction(comment_lines)
    #easy_rule.setDebug()

    lines << ZeroOrMore(opt_ws+(dependency_rule+NL|easy_rule|(sourcesAssign|dataAssign|check_programsAssign|programsAssign|librariesAssign|scriptsAssign|headersAssign|subdirsAssign|compile_fail_testsAssign|fail_testsAssign|testsAssign|dirAssign|cppflagsAssign|cxxflagsAssign|ldaddAssign|ldflagsAssign|libsAssign|varAddAssign|docsAssign|varAssign|comment|ifstatement|includeLine|Empty())+NL))

    s= ''.join(lines.parseString(amstring)._asStringList())
    #print s
    s=s+data_install.process()
    s=s+programs_install.process()
    s=s+libraries_install.process()
    s=s+scripts_install.process()
    s=s+headers_install.process()
    s=s+subdirs.process()

    s+=tests.process()
    s+=fail_tests.process()
    s+=compile_fail_tests.process()
    s+=dirParser.process()
    if tests.found or compile_fail_tests.found:
        s+=''.join(['\n\n# We do not want want to build the tests during make all\n',
                    '# but just build them on demand\n',
                    'add_directory_test_target(_test_target)\n',
                    'add_dependencies(${_test_target} ${TESTS} ${COMPILE_XFAIL_TESTS})'])
    if docs_present.found:
        s=s+''.join(['\n# Install documentation',
                     '\n# We assume that ${DOCFILES} and ${DOCFILES_EXTRA} are targets\n',
                     'install(TARGETS ${DOCFILES} ${DOCFILES_EXTRA} DESTINATION ${docdir})\n'])

    return s

def init_cmake_module(module_name):
    return''.join(['# set up project\n',
                  'project("'+module_name+'" C CXX)\n\n#circumvent not building docs\nset(BUILD_DOCS 1)\n\n',
                  '# general stuff\n',
                  'cmake_minimum_required(VERSION 2.8.6)\n\n',
                  '#find dune-common and set the module path\n',
                  'find_package(dune-common)\n'
                  'list(APPEND CMAKE_MODULE_PATH ${dune-common_MODULE_PATH}\n'
                  '     "${CMAKE_SOURCE_DIR}/cmake/modules")# make sure our own modules are found\n\n',
                  '#include the dune macros\n'
                  'include(DuneMacros)\n\n',
                  '# start a dune project with information from dune.module\n',
                  'dune_project()\n\n'])

def finalize_cmake_module(module_name):
    upper_name =re.sub('-(\S)', lambda m: m.group(1).capitalize(),
                       module_name.capitalize())
    name_wo_dasch=module_name.replace('-', '')
    lines = ['\nadd_subdirectory(cmake/modules)\n',
             '# finalize the dune project, e.g., generate config.h etc.\n'
             'finalize_dune_project(GENERATE_CONFIG_H_CMAKE)\n']
    return ''.join(lines)

def create_cmake_dirs_and_file(dirname, module_name):
    upper_name =re.sub('-(\S)', lambda m: m.group(1).capitalize(),
                       module_name.capitalize())
    print 'module_name %s' % module_name
    print 'upper_name %s' % upper_name
    dirs={'modules': os.path.join(dirname, 'cmake', 'modules')}
    cdirs=[]
    for dir in dirs.values():
        try:
            print "Creating %s" % dir
            os.makedirs(dir)
        except OSError as exception:
            if exception.errno != errno.EEXIST:
                raise
    text="message(AUTHOR_WARNING \"TODO: Implement module test.\")"
    output=open(os.path.join(dirs['modules'], upper_name+'Macros.cmake'), 'w')
    output.write(text)
    output.close()
    # CMakeLists.txt in module directory
    # list files *.cmake
    all_cmake_files=[]
    for root, dirnames, filenames in os.walk(dirs['modules']):
        all_cmake_files.extend(fnmatch.filter(filenames,'*.cmake')[:])
    lines=['set(modules \n  ', '\n  '.join(all_cmake_files), '\n)\n']
    output=open(os.path.join(dirs['modules'], 'CMakeLists.txt'), 'w')
    lines.extend(['install(FILES "${modules}" DESTINATION ${CMAKE_INSTALL_DATAROOTDIR}/cmake/modules)\n'])
    output.write(''.join(lines))
    output.close()


def am_2_cmake(amfile, cmakefile, module_root=False):
    output =  open(cmakefile, 'w')
    if module_root:
        dirname=os.path.dirname(amfile)
        dune_module_path = os.path.join(dirname, 'dune.module')
        module_file = open(dune_module_path, 'r')
        lines = module_file.readlines()
        print ''.join(lines)
        m=re.search(r'.*Module:[ \t]*(\S+)[ \t]*[\n]?.*', ''.join(lines))
        if not m:
            raise Exception("Could not find module name in dune.module file.")
        module_file.close()
        module_name=m.group(1)
        print 'Module name is %s'% module_name
        output.write(init_cmake_module(module_name))
        create_cmake_dirs_and_file(dirname, module_name)
    input = open(amfile, 'r')
    lines = input.readlines()
    str = ''.join(lines)
    output.write(re.sub('\s+\n', '\n', am_2_cmake_string(str)))
    input.close()
    if module_root:
        output.write(finalize_cmake_module(module_name))
    output.close()

def am_2_cmake_dir(directory):
    for root, dirnames, filenames in os.walk(directory):
        for filename in fnmatch.filter(filenames, 'Makefile.am'):
            print "root=%s" % root
            print "filename=%s" % filename
            amfile=os.path.join(root, filename)
            cmfile=os.path.join(root, 'CMakeLists.txt')
            is_module_root = len(fnmatch.filter(filenames, 'dune.module'))
            
            print ''.join(['Converting ', amfile, ' -> ', cmfile])
            print is_module_root
            am_2_cmake(amfile, cmfile, is_module_root)
    
    # Add doxygen target
    doxygendir=os.path.join(directory, 'doc', 'doxygen')
    if os.path.isdir(doxygendir) and os.path.exists(os.path.join(doxygendir, 'Doxylocal')):
        output=open(os.path.join(doxygendir, 'CMakeLists.txt'),'a')
        output.write('\n'.join(['# Create Doxyfile.in and Doxyfile, and doxygen documentation',
'add_doxygen_target()']))
        output.close()
    # Add directives to create CMake packe configuration files with autotools
    output=open("Makefile.am", "a")
    output.write('\n'.join(['', '# Generate package configuration files for finding',
                            '# installed modules with CMake',
                            'include $(top_srcdir)/am/cmake-pkg-config\n']))
    output.close()

def main():
    usage = "usage: am2cmake "
    parser = OptionParser(usage=usage)
    parser.add_option("-a", "--am-file", dest="amfile",
                      help="The Makefile.am", metavar="FILE")
    parser.add_option("-c", "--cmake-file",
                      dest="cmakefile", 
                      help="The CMake file")
    parser.add_option("-d", "--directory",
                      dest="directory",
                      help="Root directory of dune-module")
    (options, args) = parser.parse_args()
    if not options.amfile and not options.directory:
        parser.error("options -a or option -d has to be present")
    if options.directory and (options.amfile or options.cmakefile):
        parser.error("Cannot provide a directory and a CMake or am file.")
    if not options.cmakefile and not options.directory:
        options.cmakefile = options.amfile.replace('Makefile.am', 'CMakeLists.txt')
    
    #import pdb; pdb.set_trace()
    if options.directory:
        am_2_cmake_dir(options.directory)
    else:
        print ''.join([options.amfile, '->', options.cmakefile])
        am_2_cmake(options.amfile, options.cmakefile)
if __name__ == "__main__":
    main()


==> anc/xt-super/dune-common/bin/check-log-store.in <==
#!/bin/sh

set -e

# DB format
#
# <tag> <revision> <host> <mode> <module> <path> <errors> <warnings> <log>

# parameter:
# $(LOG_FILE) $(LOG_DIR) "build" "$$target" "$$path"

host="@hostid@"
tag="@tag@"
revision="@revision@"

logfile="$1"
logdir="$2"
mode="$3"
module="`basename $4`"
path="$5"
errors="$6"
warnings="$7"

test -d $logdir || mkdir $logdir

storelog=`tempfile -d $logdir`

trap "rm -f $storelog" EXIT

if true; then
	echo "TAG: $tag"
	echo "REVISION: $revision"
	echo "HOST: $host"
	echo "MODE: $mode"
	echo "MODULE: $module"
	echo "PATH: $path"
	if test "x$errors" != x; then
		echo "ERRORS: $errors"
	fi
	if test "x$warnings" != x; then
		echo "WARNINGS: $warnings"
	fi
	echo "LOG:"
	cat $logfile
fi > $storelog

trap - EXIT


==> anc/xt-super/dune-common/bin/dune-autogen <==
#!/bin/bash

# barf on errors
set -e

usage () {
    echo "Usage: dune-autogen DUNE_MODULE_PATH_LIST [options]"
    echo "  --ac=, --acversion=VERSION   use a specific VERSION of autoconf"
    echo "  --am=, --amversion=VERSION   use a specific VERSION of automake"
    echo "  -h,    --help                you already found this :-)"
}

## get my name...
grep '^Module:' dune.module >/dev/null || echo "Parser Error: Module entry missing in dune.module"
name=
while read head name rest
do case "$head" in
   Module:) break;;
   Module:*) name="${head#Module:}"; break;;
   esac
   name=
done <dune.module

## dune-all.m4
rm -f dune-all.m4
rm -f $name.m4

# add current dir to PATH
PATH=`dirname "$0"`:$PATH

# guess libtool prefix
if test -n "$LIBTOOLIZE"; then
    LIBTOOL_prefix=`dirname "\`dirname "$LIBTOOLIZE"\`"`
    PATH=$LIBTOOL_prefix:$PATH
    ACLOCAL_FLAGS="$ACLOCAL_FLAGS -I \"$LIBTOOL_prefix/share/aclocal\""
fi

for OPT in "$@"; do
    set +e
    # stolen from configure...
    # when no option is set, this returns an error code
    arg=`expr "x$OPT" : 'x[^=]*=\(.*\)'`
    set -e

    case "$OPT" in
	--ac=*|--acversion=*)
			if test "x$arg" = "x"; then
				usage; 
				exit 1;
			fi
			ACVERSION=$arg
			;;
	--am=*|--amversion=*)
			if test "x$arg" = "x"; then
				usage; 
				exit 1;
			fi
			AMVERSION=$arg
			;;
	-h|--help) usage ; exit 0 ;;
	*)
            if test -d "$OPT/m4"; then
              ACLOCAL_FLAGS="$ACLOCAL_FLAGS -I \"$OPT/m4\""
            fi
	    if test -z "$am_dir"; then
              # if am_dir is already set, then we already find dune-common
              # and did set am_dir correctly. 
              if test -f "$OPT/dune-common.pc.in" ; then
#               if test \( -d "$OPT/am" \) -a ! \( -h "$OPT/am" \) ; then
                echo "Found am directory $OPT/am"
                am_dir="$OPT/am"
              fi
              if test -d "$OPT/share/dune/aclocal"; then
                ACLOCAL_FLAGS="$ACLOCAL_FLAGS -I $OPT/share/dune/aclocal"
              fi
              if test -d "$OPT/share/aclocal"; then
                ACLOCAL_FLAGS="$ACLOCAL_FLAGS -I $OPT/share/aclocal"
              fi
              if test -d "$OPT/share/dune-common/am"; then
                echo "Found am directory $OPT/share/dune-common/am"
                am_dir="$OPT/share/dune-common/am"
              fi
            fi
			      PATH=$OPT/bin:$PATH
            ;;
    esac
done

## report parameters
if test "x$ACVERSION" != "x"; then
	echo "Forcing autoconf version «$ACVERSION»"
	if ! which autoconf$ACVERSION > /dev/null; then
		echo
		echo "Error: Could not find autoconf$ACVERSION"
		echo "       Did you specify a wrong version?"
		exit 1
	fi
fi
if test "x$AMVERSION" != "x"; then
	echo "Forcing automake version «$AMVERSION»"
	if ! which automake$AMVERSION > /dev/null; then
		echo
		echo "Error: Could not find automake$AMVERSION"
		echo "       Did you specify a wrong version?"
		exit 1
	fi
fi

## run autotools

echo "--> dunedoxynize..."
dunedoxynize

echo "--> libtoolize..."
# this script won't rewrite the files if they already exist. This is a
# PITA when you want to upgrade libtool, thus I'm setting --force
if [ x`type -t glibtoolize` = xfile ]; then
  LIBTOOLIZE=glibtoolize
fi
${LIBTOOLIZE-libtoolize} --force 

# writing privat m4 file
echo -n "--> "
dunecontrol --only=$name m4create

# prepare everything
echo "--> aclocal..."
rm -f aclocal.m4
rm -rf autom4te.cache
eval aclocal$AMVERSION "-I . $ACLOCAL_FLAGS"

# create a link to the dune-common am directory
if [ "$name" != "dune-common" ]; then
  if [ -n "$am_dir" ] && [ -d "$am_dir" ]; then
    echo "--> linking dune-common/am..."
    rm -f am
    ln -s "$am_dir" am
  else
    echo
    echo "Error: Could not find dune-common/am!"
    usage
    exit 1
  fi
fi

# applications should provide a config.h for now
echo "--> autoheader..."
autoheader$ACVERSION

echo "--> automake..."
automake$AMVERSION -W all --add-missing

echo "--> autoconf..."
autoconf$ACVERSION

## tell the user what to do next
echo "Now run ./configure to setup $name"


==> anc/xt-super/dune-common/bin/dunecontrol <==
#!/bin/bash

set -e

###############################################
###
### check for environment variables
###
if test -z "$GREP"; then
  GREP=grep
fi
if test -z "$SED"; then
  SED=sed
fi

if test -z "$MAKE"; then
  MAKE=make
fi

system_default_cmake="no"
if test -z "$CMAKE"; then
  CMAKE=cmake
  system_default_cmake="yes"
fi

space=" "
tab="	"
BLANK="$space$tab"

###############################################
###
### read lib
###

canonicalname(){
    if test $# -ne 1; then
        echo Usage: canonicalname path >&2
        return 1
    fi
    file="`eval echo $1`" # expand ~
    if test ! -e "$file"; then
        echo $file: file not found >&2
        return 1
    fi
    # if this is a symlink, then follow the symlink
    if test -L "$file"; then
        fdir="`dirname \"$file\"`"
        flink="`readlink \"$file\"`"
        if test -e "$flink"; then
            # these are absolute links, or links in the CWD
            canonicalname "$flink"
        else
            canonicalname "$fdir/$flink"
        fi
    else
        # if this is a file, then remember the filename and
        # canonicalize the directory name
        if test -f "$file"; then
            fdir="`dirname \"$file\"`"
            fname="`basename \"$file\"`"
            fdir="`canonicalname \"$fdir\"`"
            echo "$fdir/$fname"
        fi
        # if this is a directory, then create an absolute
        # directory name and we are done
        if test -d "$file"; then
            (cd "$file"; pwd)
        fi
    fi
}

canonicalpath(){
  if test $# -ne 1; then
     echo Usage: canonicalpath path >&2
     return 1
  fi
  dirname "`canonicalname "$1"`"
}

checkdebug () {
  while test $# -gt 0; do
    if test x$1 = x--debug; then
      echo yes
      return
    fi
    shift
  done
  echo no
}

DEBUG=`checkdebug $@`
if test "x$DEBUG" = "xyes"; then
  set -x
  set -v
fi


onbuildfailure() {
  echo "Terminating $(basename "$0") due to previous errors!" >&2
  exit 1
}

#
# for each module load the $CONTROL script part and run $command
#
# parameters:
# $1 list of modules
# $2-$* commands + parameters to execute
#
build_module() {
  local module=$1
  shift
  while test $# -gt 0; do
    # get command
    command=$1
    shift

    # only load other parameters
    load_opts NONE
    # get command options
    CMD_FLAGS=
    while test $# -gt 0 && test "$1" != ":"; do
      COMMAND=$(echo $command | tr '[:lower:]' '[:upper:]')
      # setup paramter list
      CMD_FLAGS="$CMD_FLAGS \"$1\""
      shift
    done
    if test -z "$CMD_FLAGS"; then
      load_opts $command
    else
      # disable usage of opts file
      if test "x$DUNE_OPTS_FILE" != "x"; then
        echo "WARNING: commandline parameters will overwrite setting in opts file \"$DUNE_OPTS_FILE\""
      fi
    fi

    # skip command delimiter
    if test "$1" = ":"; then shift; fi

    # actually run the commands (we already know that these are valid commands)
    local runcommand=run_$command

    # build the modules
    local path="$(eval "echo \$PATH_${module}")"
    eval echo "--- calling $command for \$NAME_${module} ---"
	trap onbuildfailure EXIT
    if ! (
      set -e
      cd "$path"
      export module
	  export ABS_BUILDDIR=$(abs_builddir $module $BUILDDIR)
      eval_control $runcommand "$path/$CONTROL"
    ); then eval echo "--- Failed to build \$NAME_${module} ---"; exit 1; fi
	trap onfailure EXIT

    eval echo "--- \$NAME_${module} done ---"
  done
}

#
# load command options from an opts file
# the name of the opts file is stored in the global variable $DUNE_OPTS_FILE
#
# parameters:
# $1 command
#
load_opts() {
  local command=$1
  local COMMAND=$(echo $command | tr '[:lower:]' '[:upper:]')
  CMD_FLAGS=$(eval echo \$${COMMAND}_FLAGS)
  local CMD_FLAGS_FROM_FILE=""
  if test "$command" = "NONE"; then
    BUILDDIR=$DUNE_BUILDDIR
    USE_CMAKE=$DUNE_USE_CMAKE
    if test "x$DUNE_OPTS_FILE" != "x"; then
      if test -z "$BUILDDIR"; then
        # no builddir set yet, use build dir from opts file if set
        # Note: if --use-buiddir is used BUILDDIR will be set already
        OPTS_FILE_BUILDDIR="$(eval BUILDDIR=""; . $DUNE_OPTS_FILE; eval echo \$BUILDDIR)"
        if test -n "$OPTS_FILE_BUILDDIR"; then
          BUILDDIR="$OPTS_FILE_BUILDDIR"
        fi
      fi
      if test -z "$USE_CMAKE"; then
        # no USE_CMAKE set yet, use USE_CMAKE from opts file if set
        # Note: if --use-cmake is used USE_CMAKE will be set already
        OPTS_FILE_USE_CMAKE="$(eval USE_CMAKE=""; . $DUNE_OPTS_FILE; eval echo \$USE_CMAKE)"
        if test -n "$OPTS_FILE_USE_CMAKE"; then
          USE_CMAKE="$OPTS_FILE_USE_CMAKE"
        fi
        # if still no USE_CMAKE is set, default to true
        if test -z "$USE_CMAKE"; then
          USE_CMAKE="yes"
        fi
      fi
      if test -n "$USE_CMAKE" && test "$system_default_cmake" = "yes"; then
        # We use cmake for building, but CMAKE is not yet set.
        # Check the opts file for it
        OPTS_FILE_CMAKE="$(eval CMAKE=""; . $DUNE_OPTS_FILE; eval echo \$CMAKE)"
        if test -n "$OPTS_FILE_CMAKE"; then
          CMAKE="$OPTS_FILE_CMAKE"
        fi
      fi
    fi
  fi
  if test "x$DUNE_OPTS_FILE" != "x"; then
    if test "$command" = "configure"; then
      CMAKE_FLAGS="$(. $DUNE_OPTS_FILE; eval echo \$CMAKE_FLAGS)"
    fi
    CMD_FLAGS_FROM_FILE="$(eval ${COMMAND}_FLAGS=""; . $DUNE_OPTS_FILE; eval echo \$${COMMAND}_FLAGS)"
  fi
  if test -n "$CMD_FLAGS_FROM_FILE"; then
    echo "----- using default flags \$${COMMAND}_FLAGS from $DUNE_OPTS_FILE -----"
    CMD_FLAGS=$CMD_FLAGS_FROM_FILE
  elif test -n "$CMD_FLAGS"; then
    echo "----- using default flags \$${COMMAND}_FLAGS from environment -----"
  fi

  if test "x$USE_CMAKE" != "xno"; then
    if test -z "$BUILDDIR"; then
      export BUILDDIR=build-cmake
    fi
  fi
}

abs_builddir()
{
  local m=$1
  local builddir=$2
  local name="$(eval echo \$NAME_$m)"
  local path="$(eval echo \$PATH_$m)"
  case $BUILDDIR in
	  /*)
		  echo $builddir/$name
		  ;;
	  *)
		  echo $path/$builddir
		  ;;
  esac
}

# Uses the current compiler to extract information about the
# multiarch triplets and sets the export variable MULTIARCH_LIBDIR
# according to it.
# If not compiler is specified then cc or gcc is used.
extract_multiarch(){
  set +e #error in the multiarch detection should not be fatal.
  local my_cxx_compiler
  if test "x$MULTIARCH_LIBDIR" != "x"; then
    return
  fi
  if test "x$USE_CMAKE" = "xyes"; then
    load_opts "cmake"
  fi
  if test "x$my_cxx_compiler" == "x"; then
    load_opts "configure"
  fi
  my_cxx_compiler=`echo $CMD_FLAGS | $GREP CXX | $SED "s/.*CXX=[\"']\{0,1\}\([^$BLANK'\"]*\)[\"']\{0,1\}.*/\1/"`
  if test "x$my_cxx_compiler" == "x"; then
    $(which cc &>/dev/null)
    if test $? -eq "0"; then
      my_cxx_compiler=cc
    else
      my_cxx_compiler=gcc
    fi
  fi
  multiarch=$($my_cxx_compiler --print-multiarch 2>/dev/null)
  if test $? -gt 0; then
    for i in "target=" "Target:"; do
      multiarch=$($my_cxx_compiler -v 2>&1| $GREP "$i" | $SED "s/.*$i[$BLANK]*\([a-z0-9_-]*\)/\1/" | $SED "s/-[a-z]*-linux-gnu/-linux-gnu/")
     if test -n "$multiarch"; then break; fi
   done
  fi
  set -e # set to old value.
  export MULTIARCH_LIBDIR="lib/$multiarch"
}

export PREFIX_DIR="`canonicalpath "$0"`/.."

# Read the modules find part
. "$PREFIX_DIR/lib/dunemodules.lib"

###############################################


###############################################
###
### Commands
###

# check all parameter
check_commands() {
  while test $# -gt 0; do
    # get command
    command=$1
    shift
    # skip command options
    while test $# -gt 0 && test "$1" != ":"; do
      shift
    done
    # skip command delimiter
    if test "$1" = ":"; then shift; fi
    # test the commands
    if ! is_command $command; then
      usage
      echo "ERROR: unknown command \"$command\""  >&2
      exit 1
    fi
  done
}

# check wheteher the parameter is valid command or not
is_command() {
eval '
case "$1" in
  '`echo $COMMANDS | $SED -e 's/ / | /g'`')
    return 0
    ;;
  *)
    return 1
    ;;
esac'
}

# list of all dunecontrol commands
COMMANDS="printdeps vcsetup update autogen configure make all exec bexec status svn git"

# help string for the commands
printdeps_HELP="print recursive dependencies of a module"
vcsetup_HELP="setup version control repository (Git etc.) or working copy (SVN)"
update_HELP="updated all modules from the repository"
autogen_HELP="run the autogen.sh script for each module. Does nothing, if CMake is activated"
configure_HELP="run configure or cmake for each module"
make_HELP="run make for each module"
all_HELP="\trun 'vcsetup', 'autogen', 'configure' and 'make' command for each module"
exec_HELP="execute an arbitrary command in each module source directory"
bexec_HELP="execute an arbitrary command in each module build directory"
status_HELP="show vc status for all modules"
svn_HELP="\trun svn command for each svn managed module"
git_HELP="\trun git command for each git managed module"

#
# setup command proxies
# call will be forwarded to run_default_$command
#

for command in $COMMANDS; do
  eval "run_$command () { run_default_$command; }"
done

#
# Check whether we should use cmake for this particular value
# and set LOCAL_USE_CMAKE accordingly.
# We use cmake if USE_CMAKE is not set to no and the module has
# CMake build infrastructure, i.e. a toplevel CMakeLists.txt
#
create_local_use_cmake() {
  if test "x$USE_CMAKE" != "xno" && test -e "$(eval "echo \$PATH_$module")/CMakeLists.txt"; then
    LOCAL_USE_CMAKE=yes
  else
    LOCAL_USE_CMAKE=no
  fi
}


#
# default implementations for commands...
# these can be overwritten in the $CONTROL files
#

run_default_exec () { bash -c "eval $CMD_FLAGS"; }

run_default_bexec () {
  if test -d "$ABS_BUILDDIR"; then
    bash -c "cd \"$ABS_BUILDDIR\" && eval $CMD_FLAGS";
  else
    eval echo "Build directory \\\"$ABS_BUILDDIR\\\" not found, skipping bexec for \$NAME_${module}"
  fi
}

run_default_status () {
  local verbose=0
  local update=""
  local is_git=""
  local is_svn=""
  name="$(eval echo \$NAME_$module)"

  if test -d .git; then is_git=1; fi
  if test -d .svn; then is_svn=1; fi
  if test ! "$is_svn" -a ! "$is_git" ; then
    echo "module $name not under known version control"
    return
  fi

  for i in $CMD_FLAGS; do
    if eval test "x$i" = "x-v"; then verbose=1; fi
    if eval test "x$i" = "x-vv"; then verbose=2; fi
    if eval test "x$i" = "x-u"; then update="-u"; fi
  done
  # is out output connected to a tty?
  if test -t 1; then
    blue="\e[1m\e[34m"
    green="\e[1m\e[32m"
    red="\e[1m\e[31m"
    reset="\e[0m\e[0m"
  fi

  if test $verbose -eq 1; then
    test "$is_svn" && svn status $update | $GREP -E "^M|^A|^D|^C|^U"
    test "$is_git" && git status -uno
  elif test $verbose -eq 2; then
    test "$is_svn" && svn status $update
    test "$is_git" && git status
  fi


  if test "$is_svn" ; then
    changed=$(svn status | $GREP -E "^M|^A|^D" | wc -l)
    collisions=$(svn status | $GREP -E "^C"| wc -l)
    pending=$(svn status $update | $GREP -E "^...... \* " | wc -l)
  fi
  if test "$is_git" ; then
    changed=$(git status --porcelain | $GREP -E "^ *M|^ *A|^ *D|^ *R|^ *C" | wc -l)
    collisions=$(git status --porcelain | $GREP -E "^ *U"| wc -l)
    pending=$(git status | $GREP -E "^\# Your branch is ahead |^\# Your branch is behind " | wc -l)
  fi
  color=$green
  text="no changes"
  if [ $changed -eq 0 ]; then
    true
  elif [ $changed -eq 1 ]; then
    color=$blue;
    text="1 change"
  else
    color=$blue;
    text="$changed changes"
  fi
  if [ $pending -eq 0 ]; then
    true
  elif [ $pending -eq 1 ]; then
    color=$blue;
    text="$text, 1 update pending"
  else
    color=$blue;
    text="$text, $pending updates pending"
  fi
  if [ $collisions -eq 0 ]; then
    true
  elif [ $collisions -eq 1 ]; then
    color=$red
    text="$text, 1 collision"
  else
    color=$red
    text="$text, $count collisions"
  fi
  echo -e "$color[$text]$reset $name"
}

run_default_vcsetup() {
  # load user options
  if [ -n "$CMD_FLAGS" ]; then
    eval "$CMD_FLAGS"
  fi

  # Check for both a file and a directory to cope with Git submodules
  if [ -d .git -o -f .git ] ; then

    # Read Whitespace-Hook setting from dune.module file
    local SETUPGITHOOK="$($GREP -i "^[$BLANK]*Whitespace-Hook:" dune.module | cut -d ':' -f2 | eval $PARSER_TRIM | tr '[:upper:]' '[:lower:]')"

    if [ "x$SETUPGITHOOK" = "xyes" ]; then
      # we have to install the Git whitespace hook

      # The current Git repository might be a submodule, so we have to start by
      # determining the location of the commit hook

      if [ -f .git ] ; then
        # submodule -> .git contains a pointer to the repository
        GITHOOKPATH="$($SED 's/gitdir: //' < .git)/hooks/pre-commit"
      else
        # standard case, .git is the repository
        GITHOOKPATH=.git/hooks/pre-commit
      fi

      if [ -n "$DISABLEWHITESPACEHOOK" ] ; then
        # the user doesn't want the Git whitespace hook - deinstall it if necessary and warn the user
        echo "WARNING: The current module wants to install the DUNE whitespace hook, but you have disabled the hook in your options!"
        echo "WARNING: You will have to make sure that your commits don't introduce any trailing whitespace or indentation with tabs!"
        echo "WARNING: Otherwise, your commits might be rejected when trying to push them to an official repository!"

        if [ -e "$GITHOOKPATH" ]; then
          # there is a pre-commit hook, check whether it is our whitespace hook
          local HOOKTAG="$(eval head -n 2 \"$GITHOOKPATH\" | tail -n 1)"
          if [ "x$HOOKTAG" = "x# dune-git-whitespace-hook" ]; then
            echo "--> Removing DUNE whitespace hook as requested by the user"
            rm "$GITHOOKPATH"
          fi
        fi
      else
        # standard handling of Git whitespace hook
        if [ ! -e "$GITHOOKPATH" ]; then
          # there is no hook yet, we can safely install ours
          echo "--> Installing Git pre-commit hook to enforce whitespace policy"
          cp -p "$PREFIX_DIR/bin/git-whitespace-hook" "$GITHOOKPATH"
        else
          # there is already a hook, check whether it is our whitespace hook
          local HOOKTAG="$(eval head -n 2 \"$GITHOOKPATH\" | tail -n 1)"
          if [ "x$HOOKTAG" = "x# dune-git-whitespace-hook" ]; then
            if [ "$PREFIX_DIR/bin/git-whitespace-hook" -nt "$GITHOOKPATH" ]; then
              echo "--> Updating Git pre-commit hook with newer version"
              cp -p "$PREFIX_DIR/bin/git-whitespace-hook" "$GITHOOKPATH"
            fi
          else
            echo "WARNING: Existing pre-commit hook found!"
            echo "WARNING: Skipping installation of DUNE whitespace hook!"
            echo "WARNING: If you want to contribute patches to DUNE, you should make sure to call the whitespace hook"
            echo "WARNING: (dune-common/bin/git-whitespace-hook) from you custom pre-commit hook, otherwise your commits"
            echo "WARNING: might contain trailing whitespace and will not apply cleanly to the official repositories!"
          fi
        fi
      fi
    fi

    # Apply git configuration settings
    if [ -f .vcsetup/config ]; then
      echo -n "--> Setting Git configuration entries... "
      cat .vcsetup/config | while read; do
        # Filter out comments
        local COMMENT="$(echo $REPLY | $GREP '^#')"
        if [ ! "x$COMMENT" = "x$REPLY" ]; then
          # parse line into an array first to catch obvious syntax errors
          # like 'option value; rm -rf /'
          eval local GIT_ARGS=($REPLY)
          git config "${GIT_ARGS[@]}"
        fi
      done
      echo "done"
    fi

    # Apply user supplied configuration settings
    if [ -n "$GIT_CONFIG_FILE" ]; then
      if [ -f "$GIT_CONFIG_FILE" ]; then
        echo -n "--> Setting custom Git configuration entries from '$GIT_CONFIG_FILE'... "
        cat "$GIT_CONFIG_FILE" | while read; do
          # Filter out comments
          local COMMENT="$(echo $REPLY | $GREP '^#')"
          if [ ! "x$COMMENT" = "x$REPLY" ]; then
            # parse line into an array first to catch obvious syntax errors
            # like 'option value; rm -rf /'
            eval local GIT_ARGS=($REPLY)
            git config "${GIT_ARGS[@]}"
          fi
        done
        echo "done"
      else
        echo "WARNING: custom Git config file '$GIT_CONFIG_FILE' not found!"
      fi
    fi

  fi

  # Run custom setup scripts
  if [ -d .git -o -f .git -o -d .svn -o -d CVS -o -f stamp-vc ]; then
    if [ -d .vcsetup/run.d ]; then
      for SCRIPT in .vcsetup/run.d/* ; do
        if [ -x "$SCRIPT" ]; then
          echo "--> Running $SCRIPT"
          "$SCRIPT"
        fi
      done
    fi
  fi
}

run_default_update () {
  if test -d .svn; then
    svn update
  elif test -d CVS; then
    cvs update -dP
  elif test -d .git; then
      if test -d ".git/svn" && test -n "`git svn find-rev HEAD`"; then
          # If the current HEAD points to a SVN commit, update via git-svn
          git svn rebase
      else
          # Update all remotes (if any)
          git remote update

          # merge all changes fast-forward style if possible
          if ! git merge --ff-only FETCH_HEAD 2> /dev/null; then
              echo "$module seems to be using git, and could not be"
              echo "updated automatically. Please update it manually."
              echo "(Usually, this is done via 'git svn rebase' for modules using"
              echo "subversion or 'git merge' for modules which use git natively."
              echo "Conflicts can be resolved using 'git mergetool'.)"
          fi
      fi
  else
    echo "WARNING: $module is not under a known version control system."
    echo "         We support svn, git and cvs."
  fi
}

run_default_autogen () {
  create_local_use_cmake
  if test "x$LOCAL_USE_CMAKE" = "xno"; then
    PARAMS="$CMD_FLAGS"
    local M4_PATH=""
    if test -f configure.ac && \
       ( test -d .svn || test -d .git || test -d CVS || test -f stamp-vc ); then
      sort_modules $MODULES
      for m in $MODULES; do
        path="$(eval "echo \$PATH_$m")"
        MODULE_PATHS="$MODULE_PATHS\"$path\" "
      done
      if test -f autogen.sh; then
        eval echo "WARNING: \$NAME_$module contains obsolete autogen.sh," \
            >&2
        echo "         dune-autogen is used instead." >&2
      fi
      eval "\"$PREFIX_DIR/bin/dune-autogen\"" "$MODULE_PATHS" "$PARAMS" || exit 1
    else
      echo Skipping dune-autogen
    fi
  else
    echo Skipping dune-autogen because of CMake
  fi
}

run_default_configure () {
  extract_multiarch
  PARAMS="$CMD_FLAGS"
  create_local_use_cmake

  if test -x configure || test "x$LOCAL_USE_CMAKE" = "xyes" ; then
    ACLOCAL_FLAGS="-I ."
    if test -d "m4"; then
      ACLOCAL_FLAGS="$ACLOCAL_FLAGS -I m4"
    fi
    MY_MODULES=
    # get dependencies & suggestions
    sort_modules $module
    for m in $MODULES; do
      path="$(eval "echo \$PATH_$m")"
      if test "x$LOCAL_USE_CMAKE" = "xyes"; then
          #
          # Translate the configure PARMS to cmake
          export PARAMS
          export CMAKE_PARAMS
          module_translate_options_am2cmake $m $path/lib
      fi
      if test x$module = x$m; then continue; fi # skip myself
      name=$(eval "echo \$NAME_$m")
      for dir in $path/m4 $path/share/dune/aclocal $path/share/aclocal; do
        if test -d "$dir"; then
            ACLOCAL_FLAGS="$ACLOCAL_FLAGS -I $dir"
        fi
      done
	  local m_ABS_BUILDDIR=$(abs_builddir $m $BUILDDIR)
      if test -d "$m_ABS_BUILDDIR"; then
        PARAMS="$PARAMS \"--with-$name=$m_ABS_BUILDDIR\""
      else
        if test x$(eval echo \$INST_$m) != xyes; then
          PARAMS="$PARAMS \"--with-$name=$path\""
        fi
      fi
      if test "x$LOCAL_USE_CMAKE" = "xyes"; then
          if test -d "$m_ABS_BUILDDIR"; then
	      CMAKE_PARAMS="$CMAKE_PARAMS \"-D""$name""_DIR=$m_ABS_BUILDDIR\""
          else
	      TMP_PARAMS="\"-D""$name""_DIR=$path\""
	      for i in $MULTIARCH_LIBDIR lib lib64 lib32; do
		  if test -d "$path/$i/cmake/$name"; then
                      TMP_PARAMS="\"-D""$name""_DIR=$path/$i/cmake/$name\""
		      break;
		  fi
	      done
	      CMAKE_PARAMS="$CMAKE_PARAMS $TMP_PARAMS"
          fi
      fi
    done

    if test "x$HAVE_duneweb" == "xyes"; then
      PARAMS="$PARAMS \"--with-duneweb=$PATH_duneweb\""
    fi

    if test "x$LOCAL_USE_CMAKE" = "xyes"; then
      # we have to export the compiler and compiler flags
      # such that they are honored by cmake.
      flags="CXX CC CXXFLAGS CFLAGS CPPFLAGS LDFLAGS F77 FFLAGS FLIBS FC FCFLAGS FCLIBS LIBS"
      for i in  $flags; do
        cflags=`echo "$PARAMS" | $GREP $i= | $SED -e "s/^\($i=\"[^\"]*\"\).*/\1/" -e "s/.*[$BLANK]\($i=\"[^\"]*\"\).*/\1/" -e "s/^\($i='[^']*'\).*/\1/" -e "s/.*[$BLANK]\($i='[^']*'\).*/\1/"`
        if test -n "$cflags" && test "$PARAMS" != "$cflags" ; then
            PREPARAMS="$PREPARAMS $cflags"
          else
           cflags=`echo "$PARAMS" | $GREP $i= | $SED -e "s/^\($i=[^$BLANK]*\).*/\1/" -e "s/.*[$BLANK]\($i=[^$BLANK]*\).*/\1/"`
           if test -n "$cflags" && test "$PARAMS" != "$cflags" ; then
            PREPARAMS="$PREPARAMS $cflags"
           fi
        fi
      done
      # MPI flags are special. find_package(MPI) does not honor MPICC, MPICXX
      # Therefore we translate them to CMake variables and add them to CMAKE_FLAGS. Fortran is omitted.
      for i in CC CXX; do
        comp=`echo "$PARAMS" | $GREP MPI$i= | $SED -e "s/^\($i=\"[^\"]*\"\).*/\1/" -e "s/.*[$BLANK]\($i=\"[^\"]*\"\).*/\1/" -e "s/^\($i='[^']*'\).*/\1/" -e "s/.*[$BLANK]\($i='[^']*'\).*/\1/"`
        if test -n "$comp" && test "$PARAMS" != "$comp" ; then
          CMAKE_FLAGS="-DMPI_$(echo $i| $SED 's/^CC$/C/')""_COMPILER:FILEPATH=`which $comp` $CMAKE_FLAGS"
          else
            comp=`echo "$PARAMS" | $GREP MPI$i= | $SED -e "s/^MPI$i=\([^$BLANK]*\).*/\1/" -e "s/.*[$BLANK]MPI$i=\([^$BLANK]*\).*/\1/"`
            if test -n "$comp" && test "$PARAMS" != "$comp" ; then
              CMAKE_FLAGS="-DMPI_$(echo $i| $SED 's/^CC$/C/')""_COMPILER:FILEPATH=`which $comp` $CMAKE_FLAGS"
            fi
        fi
      done
      # create build directory if requested
      test -d "$ABS_BUILDDIR" || mkdir -p "$ABS_BUILDDIR"
      SRCDIR="$PWD"
      cd "$ABS_BUILDDIR"
      # check for libtool libs, which might break modules depending on this module
      test -n "`find . -name \*.la`" && \
          echo "Warning: your build directory $ABS_BUILDDIR contains libtool built libraries, please cleanup"
      echo "$PREPARAMS $CMAKE -DCMAKE_MODULE_PATH=\"$CMAKE_MODULE_PATH\" $CMAKE_PARAMS $CMAKE_FLAGS \"$SRCDIR\""
      eval $PREPARAMS $CMAKE "-DCMAKE_MODULE_PATH=\"$CMAKE_MODULE_PATH\" $CMAKE_PARAMS $CMAKE_FLAGS \"$SRCDIR\"" || exit 1
    else
      PARAMS="$PARAMS ACLOCAL_AMFLAGS=\"$ACLOCAL_FLAGS\""
      echo ./configure "$PARAMS"
      # create build directory if requested
      if test -n "$ABS_BUILDDIR"; then
        test -d "$ABS_BUILDDIR" || mkdir -p "$ABS_BUILDDIR"
        SRCDIR="$PWD"
        cd "$ABS_BUILDDIR"
        eval "$SRCDIR/configure" "$PARAMS" || exit 1
      else
        eval ./configure "$PARAMS" || exit 1
      fi
    fi
  else
    if test -f configure.in || test -f configure.ac; then
      echo "ERROR: configure.[in|ac] found, but configure missing." >&2
      echo "Did you forget to run autoconf?" >&2
      echo "Perhaps you didn't update your project to" >&2
      echo "the latest buildsystem changes (FS#382)." >&2
      echo "If your project is under version control, please make sure" >&2
      echo "you have a file stamp-vc in you top_srcdir." >&2
      exit 1
    fi
  fi
}

run_default_make () {
  test ! -d "$ABS_BUILDDIR" || cd "$ABS_BUILDDIR"
  PARAMS="$CMD_FLAGS"
  echo "build directory: $BUILDDIR"
  create_local_use_cmake
  if test "$LOCAL_USE_CMAKE" = "no"; then
    echo make "$PARAMS"
    eval $MAKE "$PARAMS"
  else
	# prepend '--' to separate cmake and make parameters
	if ! $(echo "$PARAMS" | grep -q -- '--'); then
	  PARAMS="-- $PARAMS"
    fi
    echo $CMAKE --build . "$PARAMS"
    eval $CMAKE --build . "$PARAMS"
  fi
}

run_default_all () {
  for cmd in vcsetup autogen configure make; do
    eval echo "--- calling $cmd for \$NAME_${module} ---"
    load_opts $cmd
    run_$cmd
  done
}

run_default_svn () {
  if test -d .svn; then
    PARAMS="$CMD_FLAGS"
    eval svn "$PARAMS"
  fi
}

run_default_git () {
  if test -d .git; then
    PARAMS="$CMD_FLAGS"
    eval git "$PARAMS"
  fi
}

###############################################
###
### main
###

onfailure() {
  echo "Execution of $(basename "$0") terminated due to errors!" >&2
  exit 1
}

usage () {
  (
    echo "Usage: $(basename "$0") [OPTIONS] COMMANDS [COMMAND-OPTIONS]"
    echo ""
    echo "  Execute COMMANDS for all Dune modules found. All entries in the"
    echo "  DUNE_CONTROL_PATH variable are scanned recursively for Dune modules."
    echo "  If DUNE_CONTROL_PATH is empty, the current directory is scanned."
    echo "  Dependencies are controlled by the $CONTROL files."
    echo ""
    echo "OPTIONS:"
    echo "  -h, --help          show this help"
    echo "      --debug         enable debug output of this script"
    echo "      --use-cmake     use CMake instead of autotools for building"
    echo "      --no-cmake      use autotools instead of CMake for building"
    echo "      --module=mod    apply the actions on module mod"
    echo "                      and all modules it depends on"
    echo "      --only=mod      only apply the actions on module mod"
    echo "                      and not the modules it depends on"
    echo "      --current       only apply the actions on the current module,"
    echo "                      i.e. the one whose source tree we are standing in,"
    echo "                      and not the modules it depends on"
    echo "      --current-dep   apply the actions on the current module,"
    echo "                      and all modules it depends on"
    echo "      --resume        resume a previous run (only consider the modules"
    echo "                      not built successfully on the previous run)"
    echo "      --skipfirst     skip the first module (use with --resume)"
    echo "      --opts=FILE     load default options from FILE"
    echo "                      (see dune-common/doc/example.opts)"
    echo "      --builddir=NAME make out-of-source builds in a subdir NAME."
    echo "                      This directory is created inside each module."
    echo "                      If NAME is an absolute path, the build directory "
    echo "                      is set to NAME/module-name for each module."
    echo "      --[COMMAND]-opts=opts   set options for COMMAND"
    echo "                     (this is mainly useful for the 'all' COMMAND)"
    echo "COMMANDS:"
    echo "  Colon-separated list of commands. Available commands are:"
    printf "  \`help'\tguess what :-)\n"
    printf "  \`print'\tprint the list of modules sorted after their dependencies\n"
    printf "  \`info'\tsame as \`print\', but including whether it is a dependency or suggestion\n"
    for i in $COMMANDS; do
      printf "  \`$i'\t$(eval echo \$${i}_HELP)\n"
    done
    printf "  \`export'\trun eval \`dunecontrol export\` to save the list of\n"
    printf "  \t\tdune.module files to the DUNE_CONTROL_PATH variable\n"
    echo
  )  >&2
}

# create the module list
create_module_list() {
  # try to get the resume file name from the options
  if test -z "$RESUME_FILE" && test -n "$DUNE_OPTS_FILE"; then
    export RESUME_FILE="$(eval . $DUNE_OPTS_FILE; eval echo \$RESUME_FILE)"
  fi

  if test "$RESUME_FLAG" = "yes" ; then
    if ! test -s "$RESUME_FILE" ; then
      echo "Error: No previous run to resume. Please make sure that the RESUME_FILE"
      echo "       is the name of a writeable file (currently it is '$RESUME_FILE')"
      exit 1
    fi

    export MODULES=
    RESUME="`cat "$RESUME_FILE"`"
    for a in $RESUME ; do
        export NAME_`fix_variable_name $a`="$a"
        fix_and_assign MODULE "$a"
        export SEARCH_MODULES="$SEARCH_MODULES $MODULE"
        export ONLY="$ONLY $MODULE"
    done
  fi

  find_modules_in_path
  if test "x$ONLY" != x; then
    export MODULES="$ONLY"
  elif test "x$SEARCH_MODULES" != "x"; then
    sort_modules $SEARCH_MODULES
  else
    sort_modules $MODULES
  fi

  if test "x$REVERSE_FLAG" = "xyes"; then
    export MODULES="$REVERSEMODULES"
  fi

  if test "x$SKIPFIRST" = "xyes" ; then
    export MODULES=`echo $MODULES " " | cut '--delimiter= ' --fields=2-`
  fi
  # warn about superseeded modules:
  if test -n "$superseded_modules"; then
    # sort moules list and make it unique.
    superseded_modules=$(echo $superseded_modules | tr ' ' '\n'| sort -u)
    echo >&2
    echo "The following local modules do supersede the corresponding installed ones:"  >&2
    echo "$superseded_modules"  >&2
    echo  >&2
  fi
}

# print the module list
print_module_list() {
  DELIM=$1
  shift
  while test -n "$2"; do
    echo -n "$(eval echo \$NAME_$1)$DELIM"
    shift
  done
  echo -n "$(eval echo \$NAME_$1)"
}

trap onfailure EXIT

# clear variables
export SEARCH_MODULES=""
export MODULES=""
export ONLY=""
export RESUME_FLAG=no
export REVERSE_FLAG=no
export SKIPFIRST=no

# read environment variable USE_CMAKE
export DUNE_USE_CMAKE="$(echo $USE_CMAKE)"

# parse commandline parameters
while test $# -gt 0; do
    # get option
    command=$1
    option=$1

    # get args
    set +e
    # stolen from configure...
    # when no option is set, this returns an error code
    arg=`expr "x$option" : 'x[^=]*=\(.*\)'`
    set -e

    # switch
    case "$option" in
    --opts=*)
      if test "x$arg" = "x"; then
        usage
        echo "ERROR: Parameter for --opts is missing"  >&2
        echo  >&2
        exit 1;
      fi
      DUNE_OPTS_FILE=`canonicalname $arg`
      if ! test -r "$DUNE_OPTS_FILE"; then
        usage
        echo "ERROR: could not read opts file \"$DUNE_OPTS_FILE\""  >&2
        echo  >&2
        exit 1;
      fi
    ;;
    --*-opts=*)
      optcmd=`expr "x$option=" : 'x--\([^-]*\)-opts=.*'`
      if is_command $optcmd; then
        COMMAND=`echo $optcmd | tr '[:lower:]' '[:upper:]'`
        export ${COMMAND}_FLAGS="$arg"
      else
        usage
        echo "ERROR: unknown option \"$option\""  >&2
        exit 1
      fi
    ;;
    -h|--help)
      command=help
      break
    ;;
    -p|--print)
      command=print
      break
    ;;
    --module=*)
      if test "x$arg" = "x"; then
        usage
        echo "ERROR: Parameter for --module is missing"  >&2
        echo  >&2
        exit 1;
      fi
      for a in `echo $arg | tr ',' ' '`; do
        export NAME_`fix_variable_name $a`="$a"
        fix_and_assign MODULE "$a"
        export SEARCH_MODULES="$SEARCH_MODULES $MODULE"
      done
    ;;
    --only=*)
      if test "x$arg" = "x"; then
        usage
        echo "ERROR: Parameter for --only is missing"  >&2
        echo  >&2
        exit 1;
      fi
      for a in `echo $arg | tr ',' ' '`; do
        export NAME_`fix_variable_name $a`="$a"
        fix_and_assign MODULE "$a"
        export SEARCH_MODULES="$SEARCH_MODULES $MODULE"
        export ONLY="$ONLY $MODULE"
      done
    ;;
    --builddir=*)
      export DUNE_BUILDDIR=$arg
    ;;
    --no-builddir)
      export DUNE_BUILDDIR=""
    ;;
    --skipversioncheck)
      export SKIPVERSIONCHECK=yes
    ;;
    --current)
      while ! test -f $CONTROL; do
        cd ..
        if test "$OLDPWD" = "$PWD"; then
          echo "You are not inside the source tree of a DUNE module." >&2
          exit -1
        fi
      done;
      parse_control $PWD/$CONTROL
      fix_and_assign MODULE "$module"
      export SEARCH_MODULES="$SEARCH_MODULES $MODULE"
      export ONLY="$ONLY $MODULE"
    ;;
    --current-dep)
      while ! test -f $CONTROL; do
        cd ..
        if test "$OLDPWD" = "$PWD"; then
          echo "You are not inside the source tree of a DUNE module." >&2
          exit -1
        fi
      done;
      parse_control $PWD/$CONTROL
      fix_and_assign MODULE "$module"
      export SEARCH_MODULES="$SEARCH_MODULES $MODULE"
    ;;
    --resume)
      export RESUME_FLAG="yes"
    ;;
    --reverse)
      export REVERSE_FLAG="yes"
    ;;
    --skipfirst)
      export SKIPFIRST=yes
    ;;
    --use-cmake|--cmake)
      export DUNE_USE_CMAKE=yes
    ;;
    --no-cmake)
      export DUNE_USE_CMAKE=no
    ;;
    --debug) true ;; # ignore this option, it is handled right at the beginning
    --*)
      usage
      echo "ERROR: Unknown option \`$option'"  >&2
      echo  >&2
      exit 1
      ;;
    *)
      break
    ;;
    esac

    shift
done

extract_multiarch

# create PKG_CONFIG_PATH for installed dune modules
for i in $MULTIARCH_LIBDIR lib64 lib32 lib; do
  if test -d "$PREFIX_DIR/$i/pkgconfig"; then
    export PKG_CONFIG_PATH="$PKG_CONFIG_PATH:$PREFIX_DIR/$i/pkgconfig"
  fi
done

# we assume there should be a command...
if test "x$command" = "x"; then
  usage
  exit 1
fi

case "$command" in
  print)
    create_module_list
    eval "print_module_list ' ' $MODULES"
    echo >&2
    ;;
  info)
    create_module_list
    echo $SORTEDMODULES_INFO
  ;;
  export)
    create_module_list
    DUNE_CONTROL_PATH=""
    for mod in $MODULES; do
      path="$(eval echo \$PATH_$mod)"
      name=$(eval echo \$NAME_$mod)
      if test -f "$path/dune.module"; then
        export DUNE_CONTROL_PATH="$DUNE_CONTROL_PATH:$path/dune.module"
      else
        if test -f "$path/lib/dunecontrol/$name/dune.module"; then
          export DUNE_CONTROL_PATH="$DUNE_CONTROL_PATH:$path/lib/dunecontrol/$name/dune.module"
        else
          echo "ERROR: while creating list of dune.module files"  >&2
          echo "       couldn't find dune.module file for $name in $path" >&2
          echo  >&2
          exit 1
        fi
      fi
    done
    echo export DUNE_CONTROL_PATH=$(echo $DUNE_CONTROL_PATH | $SED -e 's/^://')
    ;;
  printdeps)
    find_modules_in_path
    if test "x$SEARCH_MODULES" == "x"; then
      echo "ERROR: printdeps requires an explicit --module=... parameter"  >&2
      exit 1
    fi
    mainmod=`echo $SEARCH_MODULES`
    name=`eval echo \\${NAME_$mainmod}`
    echo "dependencies for $name"
    ### DEPENDENCIES
    sort_modules $mainmod
    for mod in $SORTEDMODULES_DEPS; do
      echo "  $mod (required)"
    done
    for mod in $SORTEDMODULES_SUGS; do
      echo "  $mod (suggested)"
    done
    ;;
  m4create)
    find_modules_in_path
    if test "x$SEARCH_MODULES" == "x"; then
      echo "ERROR: m4create requires an explicit --module=... parameter"  >&2
      exit 1
    fi
    mainmod=`echo $SEARCH_MODULES`
    eval mainmodpath="\$PATH_$mainmod"
    fname="$mainmodpath/dependencies.m4"
    name=`eval echo \\${NAME_$mainmod}`
    version=`eval echo \\${VERS_$mainmod}`
    maintainer=`eval echo \\${MAIN_$mainmod}`
    # get dependencies
    eval deps=\$DEPS_$mainmod
    #initially remove leading space
    deps=`echo "$deps" | $SED 's/^ *//'`
    while test -n "$deps"; do
      #the end of the name is marked either by space, opening paren
      #or comma
      depname="${deps%%[ (,]*}"
      #remove the name and adjacent whitespace
      deps=`echo "$deps" | $SED 's/^[^ (,]* *//'`
      #check whether there is a dependency version
      case "$deps" in
      '('*) deps="${deps#(}"
            depver="${deps%%)*}"
            deps="${deps#*)}"
            ;;
      *)    depver=
            ;;
      esac
      #remove any leading whitespace or commas for te next iteration
      deps=`echo "$deps" | $SED 's/^[, ]*//'`

      requires="$requires $depname $depver "
    done
    # get suggestions
    eval sugs=\$SUGS_$mainmod
    #initially remove leading space
    sugs=`echo "$sugs" | $SED 's/^ *//'`
    while test -n "$sugs"; do
      #the end of the name is marked either by space, opening paren
      #or comma
      sugsname="${sugs%%[ (,]*}"
      #remove the name and adjacent whitespace
      sugs=`echo "$sugs" | $SED 's/^[^ (,]* *//'`
      #check whether there is a dependency version
      case "$sugs" in
      '('*) sugs="${sugs#(}"
            sugsver="${sugs%%)*}"
            sugs="${sugs#*)}"
            ;;
      *)    sugver=
            ;;
      esac
      #remove any leading whitespace or commas for te next iteration
      sugs=`echo "$sugs" | $SED 's/^[, ]*//'`

      suggests="$suggests $sugsname"
      suggestsall="$suggestsall $sugsname $sugsver "
    done
    # ensure a version number
    if test "x$version" = "x"; then version="0.0"; fi
    echo "writing $fname"
    echo "    for $name $version $maintainer"
    echo "        requires $requires"
    echo "        suggests $suggestsall"
      AC_MACRO_DIR="."
      test ! -d m4 || AC_MACRO_DIR=m4
    cat > "$fname" <<EOF
# dependencies.m4 generated by dunecontrol

m4_define([DUNE_AC_INIT],[
  AC_INIT([$name], [$version], [$maintainer])
  AM_INIT_AUTOMAKE([foreign 1.9 tar-pax])
  m4_ifdef([AM_SILENT_RULES], [AM_SILENT_RULES([no])])
  AC_SUBST([DUNE_MOD_VERSION], [$version])
  AC_SUBST([DUNE_MOD_NAME], [$name])
  AC_SUBST([DUNE_MAINTAINER_NAME], ["$maintainer"])
  DUNE_PARSE_MODULE_VERSION([$name], [$version])
  REQUIRES="$requires"
  AC_SUBST(REQUIRES, [$REQUIRES])
  AC_CONFIG_MACRO_DIR([$AC_MACRO_DIR])
])

AC_DEFUN([DUNE_CHECK_MOD_DEPENDENCIES], [
EOF
    ### initialize AM_CONDITIONAL for suggestions that were not found
    for name in $suggests; do
      mod=$(fix_variable_name $name)
      MOD=`echo $mod | tr [:lower:] [:upper:]`
      if test "x$(eval echo \$HAVE_$mod)" = "x"; then
        cat >> "$fname" <<EOF
  ### add a conditional check for $name,
  # just in case the module is not available at autogen time
  AM_CONDITIONAL([HAVE_${MOD}], false)
EOF
      fi
    done
	### ANALYSE MODULE
    sort_modules $mainmod
    ### DEPENDENCIES
    for mod in $SORTEDMODULES_DEPS; do
      name=`eval echo \\$NAME_$mod`
      MOD=`echo $mod | tr [:lower:] [:upper:]`
      cat >> "$fname" <<EOF
  ### check dependency $name
  # invoke checks required by this module
  AC_REQUIRE([${MOD}_CHECKS])
  # invoke check for this module
  AC_REQUIRE([${MOD}_CHECK_MODULE])
  if test x\$with_$mod = xno; then
    AC_MSG_ERROR([could not find required module _dune_name])
  fi
EOF
    done
    ###
    for mod in $SORTEDMODULES_SUGS; do
      name=`eval echo \\$NAME_$mod`
      MOD=`echo $mod | tr [:lower:] [:upper:]`
      cat >> "$fname" <<EOF
  ### check suggestion $name
  # invoke checks required by this module
  AC_REQUIRE([${MOD}_CHECKS])
  # invoke check for this module
  AC_REQUIRE([${MOD}_CHECK_MODULE])
  if test x\$with_$mod = xno; then
    AC_MSG_WARN([could not find suggested module _dune_name])
  fi
EOF
    done
    ###
    # only test for the module if we really define our own checks
    if test -d m4; then
      mod=$mainmod
      name=`eval echo \\$NAME_$mod`
      MOD=`echo $mod | tr [:lower:] [:upper:]`
      cat >> "$fname" <<EOF
  ### invoke checks for $name
  AC_REQUIRE([${MOD}_CHECKS])
EOF
    fi
    cat >> "$fname" <<EOF
])
EOF
  ;;
  unexport)
    echo export DUNE_CONTROL_PATH=""
  ;;
  help)
    usage
  ;;
  *)
    set +e
    if test "x$USE_CMAKE" = "xno"; then
      echo "$PREFIX_DIR" |$GREP "[ 	]" >/dev/null
     if test "$?" -eq "0"; then
        echo "ERROR: The prefix directory path ($PREFIX_DIR) contains spaces. This is not"
        echo "       supported when using autotools."
        echo "       Either rename the path or activate CMake with --use-cmake switch."
        exit 1
      fi
    fi
    set -e
    if test "$1" = "update"; then export SKIPVERSIONCHECK=yes; fi
    check_commands "$@"
    create_module_list
    NAMES=""
    BUILDMODULES=""
    for mod in $MODULES; do
      if test "$(eval echo \$INST_$mod)" != "yes"; then
        NAMES="$NAMES$(eval echo \$NAME_$mod) "
        BUILDMODULES="$BUILDMODULES$mod "
      fi
    done
    echo "--- going to build $NAMES ---"
    if test -n "$RESUME_FILE"; then
        # write all modules to the resume file
        for mod in $MODULES ; do
            echo "$mod"
        done > "$RESUME_FILE"
    fi

    for mod in $BUILDMODULES; do
      build_module "$mod" "$@"

      if test -n "$RESUME_FILE"; then
          # remove the current module from the resume file
          modules_togo=`cat "$RESUME_FILE"`
          for mod_togo in $modules_togo ; do
              if test "$mod_togo" != "$mod" ; then
                  echo "$mod_togo"
              fi
          done > "$RESUME_FILE"
      fi
    done
    echo "--- done ---"
  ;;
esac

trap - EXIT


==> anc/xt-super/dune-common/bin/dunedoxynize <==
#!/bin/sh

if [ "x$DEBUG" = "xyes" ]; then
  set -x
fi

DOXYOUT=${1:-doc/doxygen/Doxyfile.in}
OUTDIR=`dirname "$DOXYOUT"`
DOXYDIR="doc/doxygen/"

find_doxystyle()
{
  for i in "`dirname "$0"`/../doc/doxygen/Doxystyle" "`dirname "$0"`/../share/dune-common/doc/doxygen/Doxystyle"; do
    if [ -f "$i" ]; then
      export DOXYSTYLE="$i"
      return 0
    fi
  done
  return 1
}

test_doxylocal()
{
  while [ -n "$1" ]; do
    if [ -f "$1/dune.module" ]; then
      return 0
    fi
    shift
  done
  return 1
}

parse_doxyfile()
{
  # Doxylocal is used _as is_
  if [ "$2" = "Doxylocal" ]; then
    cat $1/$DOXYDIR/$2
    return
  fi

  local FILE=$1/$DOXYDIR/$2
  local FOUND=0
  local line

  # find lines that match the pattern
  set `grep -n '^ *\(INPUT\|EXAMPLE_PATH\|IMAGE_PATH\|PREDEFINED\|EXCLUDE\|EXAMPLE_PATTERNS\) *[+=]' $FILE | cut -d: -f1`

  # search lines in $@ and proceeding lines
  grep -n . $FILE |
  sed -e 's/\\/\\\\/g' |
  while read line; do
    if [ "${line%%:*}" -eq "${1:-0}" ]; then
      FOUND=1
      # subst = by += if necessary
      start="${line%%=*}"
      case "$start" in
        *+) ;;
        *)  line="$start+=${line#*=}" ;;
      esac
      shift
    fi
    if [ $FOUND -eq 1 ]; then
      echo "$line"
    else
      continue
    fi
    # check for trailing '\'
    case "$line" in
      *\\) FOUND=1 ;;
      *)   FOUND=0 ;;
    esac
  done | sed -e 's/^[0-9]*://'
}

parse_doxylocal()
{
  if echo $1 | grep -q "^/"; then
    srcdir=$1/$DOXYDIR
    top_srcdir=$1
    parse_doxyfile $1 $2 | sed -e "s!@\(abs_\)*srcdir@!$srcdir!" -e "s!@\(abs_\)*top_srcdir@!$top_srcdir!";
  else
    parse_doxyfile $1 $2
  fi
}

get_module_name()
{
  grep "^Module:" $1/dune.module | sed -e 's/^Module: *//'
}

generate_doxyout()
{
  echo "Generating $DOXYOUT from "
  echo "    global style"
  cat "$DOXYSTYLE" > "$DOXYOUT"
  while [ -n "$1" ]; do
    for DOXY in Doxylocal Doxyfile.in Doxyfile; do
	  if [ "$1/$DOXYDIR/$DOXY" -ef "$DOXYOUT" ]; then continue; fi
      if [ -f "$1/$DOXYDIR/$DOXY" ]; then
        echo "    and `get_module_name $1` config"
        parse_doxylocal $1 $DOXY >> $DOXYOUT
        break
      fi
    done
    shift
  done
  echo "    ... done"
}

generate_doxylocal()
{
  echo "Generating $DOXYOUT from "
  for DOXY in Doxyfile.in Doxyfile; do
    if [ -f "$1/$DOXYDIR/$DOXY" ]; then
      echo "    `get_module_name .` $DOXY"
      parse_doxylocal . $DOXY > $DOXYOUT
      break
    fi
  done
  echo "    ... done"
}

# make sure we are in dune module
if ! [ -f dune.module ]; then
  echo "Error: dunedoxynize must be called from the top_srcdir of your module"
  exit 1
fi

# don't do anything if we have old style Doxyfile or Doxyfile.in, but no Doxylocal
if [ $# -eq 0 ] && ! [ -f "$DOXYDIR/Doxylocal" ]; then
  for DOXY in Doxyfile.in Doxyfile; do
    if [ -f "$DOXYDIR/$DOXY" ]; then
      echo "Warning: module still uses handwritten $DOXY"
      echo "         You can transform it to an initial Doxylocal by calling"
      echo "         dune-common/bin/dunedoxynize doc/doxygen/Doxylocal ."
      echo "         in the top source directory of this module"
      exit 0
    fi
  done
  exit 0
fi

# quit if your module doesn't have any documentation
if ! [ -d "$OUTDIR" ]; then
  if [ $# -eq 0 ]; then
    exit 0
  else
    echo "Error: output directory $OUTDIR does not exist."
    exit 0
  fi
fi

# search for doxygen style
if ! find_doxystyle; then
  echo "Error: dunedoxynize global style not found"
  exit 1
fi

# drop the parameter of the output file
if [ $# -gt 0 ]; then
  shift
fi

# make sure that there is at least one Doxylocal file
if ! test_doxylocal "${@:-.}" && [ $# -gt 0 ]; then
  echo "Error: you didn't supply any valid Doxylocal file"
  exit 1
fi

if [ "`basename $DOXYOUT`" = "Doxylocal" ]; then
  generate_doxylocal "${@:-.}"
else
  generate_doxyout "${@:-.}"
fi


==> anc/xt-super/dune-common/bin/duneproject <==
#!/bin/bash

#
# TODO:
#
# * In case of an installed Dune, it should not be necessary to pass the
#   dune-common dir to autogen.sh.
# * Check module names entered as dependencies.

set -e

canonicalname(){
	if test $# -ne 1; then
		echo Usage: canonicalname path >&2
		return 1
	fi
	file="`eval echo $1`" # expand ~
	if test ! -e "$file"; then
		echo $file: file not found >&2
		return 1
	fi
    # if this is a symlink, then follow the symlink
	if test -L "$file"; then
		fdir="`dirname \"$file\"`"
		flink="`readlink \"$file\"`"
		if test -e "$flink"; then
			# these are absolute links, or links in the CWD
			canonicalname "$flink"
		else
			canonicalname "$fdir/$flink"
		fi
	else
        # if this is a file, then remember the filename and
        # canonicalize the directory name
		if test -f "$file"; then
			fdir="`dirname \"$file\"`"
			fname="`basename \"$file\"`"
			fdir="`canonicalname \"$fdir\"`"
			echo "$fdir/$fname"
		fi
        # if this is a directory, then create an absolute
        # directory name and we are done
		if test -d "$file"; then
			(cd "$file"; pwd)
		fi
	fi
}

canonicalpath(){
  if test $# -ne 1; then
     echo Usage: canonicalpath path >&2
     return 1
  fi
  dirname "$(canonicalname "$1")"
}

pkg_config_dependencies(){
    if test $# -ne 1; then
	echo Usage: pkg_config_dependencies name >&2
	return 1
    fi
    name="$1"
    depends="`pkg-config --variable=DEPENDENCIES $name| sed -e 's/,/ /g'`"
    for pkg in $depends; do
	depends="$depends `pkg_config_dependencies $pkg`"
    done
    echo $depends
}

modulesexist(){
  allfound=0

  for dep in $1; do
      found=0
      for module in $2; do
	  if [ "$dep" = "$module" ]; then
	      found=1
	      break
	  fi
      done
      if [ "$found" = "0" ]; then
          # Module not found in list, try pkg-config
          pkg-config $module &> /dev/null
          found=$?
      fi
      if [ "$found" = "0" ]; then
	  echo "ERROR:">&2
	  echo "Module with name $dep was not found" >&2
	  echo "Did you forget to specify it's location" >&2
	  echo "in the DUNE_CONTROL_PATH variable?">&2
	  echo >&2
	  allfound=1
      fi
  done
  return $allfound
}

make_unique(){
  if [ "$#" = "1" ]; then
      # take first word
      for exclude_word in $1; do
	  break;
      done
      make_unique $exclude_word "$1" 0
  else
      local exclude_word="$1"
      local words="$2"
      local pos="$3"
      local length=0
      local i=0
      local new_words=""
      local cur=0
      for word in $words; do
	  if [ $i -le $pos ]; then
	      i=$((i+1))
	      length=$((length+1))
	      new_words="$new_words $word"
	      continue
	  fi
	  if [ "$word" != "$exclude_word" ]; then
	      new_words="$new_words $word"
	      if [ "$((length-1))" = "$pos" ]; then
		  next_word="$word"
	      fi
	      length=$((length+1))
	  fi
      done
      if [ "$pos" -lt "$length" ]; then
       # process next word
	  make_unique "$next_word" "$new_words" $((pos+1))
      else
	  export UNIQUE_WORDS="$new_words"
      fi
  fi
}

echo
echo == Dune project/module generator ==
echo
echo duneproject will assist you in the creation of a new Dune application.
echo During this process a new directory with the name of your project will be
echo created. This directory will hold all configuration and Makefiles and a
echo simple example application.
echo

################## FIND AVAILABLE MODULES ##################

. "$(canonicalpath $0)/../lib/dunemodules.lib"

export PREFIX_DIR="`canonicalpath "$0"`/.."

extract_multiarch_pkg_config_path

# search for modules, both installed and src modules
find_modules_in_path

# sort modules to remove duplicates
sort_modules $FOUND_MODULES
FOUND_MODULES=$MODULES

# get the real module names
MODULES=""
for i in $FOUND_MODULES; do
  mod=$(eval echo \$NAME_$i)
  MODULES="$MODULES$mod "
done

if [ "$MODULES" = "" ]; then
  echo "ERROR:">&2
  echo "  No dune modules were found!">&2
  echo "  Did you forget to specify the places where ">&2
  echo "  you installed your modules in the ">&2
  echo "  DUNE_CONTROL_PATH environment variable">&2
  echo "  and adjusted the PKG_CONFIG_PATH environment">&2
  echo "  accordingly?" >&2
  exit 1;
fi

################## READ CMDLINE OPTIONS ##########
PROJECT="$1"
DEPENDENCIES="$2"
VERSION="$3"
MAINTAINER="$4"
ENABLE_ALL="$5"

################## READ OPTIONS ##################

while [ "$DATACORRECT" != "y" -a "$DATACORRECT" != "Y" ]; do

  # Track minimum CMake version
  CMAKE_MINIMUM_REQUIRED=2.8.6

  while [ -z $PROJECT ]; do
    read -p "1) Name of your new Project? (e.g.: dune-grid): " PROJECT
    if echo "$MODULES" | grep -q ^$PROJECT$; then
      read -p "   A module named $PROJECT already exists. Continue anyway? [y/N] " CONT
      if test x$DELETE = xy -o x$DELETE = xY; then
        PROJECT=""
      fi
    elif echo "$PROJECT" | grep -q "\."; then
      echo "The Name contains a dot (.) which is not allowed."
      PROJECT=""
    fi
  done
  MODULE="$PROJECT"

  DEPOK=1

  while [ "$DEPOK" != 0 ]; do
  echo "2) Which modules should this module depend on?"
  echo "   Following modules are found:"
  echo "   $MODULES"
#  for i in $MODULES; do echo -n " $i"; done
#  echo ""
  while [ -z "$DEPENDENCIES" ]; do
      read -p "   Enter space separated list: " DEPENDENCIES
  done
  set +e
  modulesexist "$DEPENDENCIES" "$MODULES"
  DEPOK=$?
  set -e
  if [ "$DEPOK" != 0 ]; then
    DEPENDENCIES=""
  fi
  done

  while [ -z $VERSION ]; do
    read -p "3) Project/Module version? " VERSION
  done
  while [ -z "$MAINTAINER" ]; do
    read -p "4) Maintainer's email address? " MAINTAINER
  done
  while [ "$ENABLE_ALL" != "y" -a "$ENABLE_ALL" != "Y" -a "$ENABLE_ALL" != "n" -a "$ENABLE_ALL" != "N" ]; do
    echo "5) Enable all available packages? (Choose 'y' if you don't understand the question, but see warning below.)"
    read -p "   WARNING: If you enable this option, your module will require at least CMake 2.8.12 to build. You can check your version with 'cmake --version' [y/N]" ENABLE_ALL
  done

  # canonicalize contents of ENABLE_ALL
  ENABLE_ALL=$(tr '[:upper:]' '[:lower:]' <<< "$ENABLE_ALL")

  # set newer CMake minimum version if ENABLE_ALL is true
  if [ 'y' == "$ENABLE_ALL" ] ; then
    CMAKE_MINIMUM_REQUIRED=2.8.12
  fi

  echo
  echo "creating Project \"$PROJECT\", version $VERSION "
  echo "which depends on \"$DEPENDENCIES\""
  echo "with maintainer \"$MAINTAINER\""
  if [ "y" == "$ENABLE_ALL" ] ; then
    echo "and new, automatic external package handling based on dune_enable_all_packages()."
  else
    echo "and old external package handling (you need to manually add external dependencies to each target in CMakeLists.txt)."
  fi
  echo "Minimum required CMake version for building this project: ${CMAKE_MINIMUM_REQUIRED}"
  echo
  read -p "Are these informations correct? [y/N] " DATACORRECT

  # reset data if necessary
  if [ "$DATACORRECT" != "y" -a "$DATACORRECT" != "Y" ]; then
    PROJECT=""
    DEPENDENCIES=""
    VERSION=""
    MAINTAINER=""
    ENABLE_ALL=""
  fi

  done



# canonicalize contents of ENABLE_ALL
ENABLE_ALL=$(tr '[:upper:]' '[:lower:]' <<< "$ENABLE_ALL")


echo
echo "A sample code $MODULE.cc is generated in the \"$PROJECT\" directory."
echo "Look at the README and dune.module files there."
echo "Now you can run the dunecontrol script which will setup the new module."
echo "Sometimes you may have to tweak configure.ac and CMakeLists.txt a bit."

if test -d $PROJECT; then
  echo WARNING:
  echo "A directory with the name $PROJECT already exists."
  echo "Do you want to continue anyway?"
  read -p "Type Y to overwrite the old directory, N to abort. [y/N] " DELETE
  if test x$DELETE != xy -a x$DELETE != xY; then
    echo Abort...
    exit 1
  fi
  rm -rf "$PROJECT"
fi
mkdir "$PROJECT"

################## dune.module ##################
cat > "$PROJECT/dune.module" <<C_DELIM
################################
# Dune module information file #
################################

#Name of the module
Module: $MODULE
Version: $VERSION
Maintainer: $MAINTAINER
#depending on
Depends: $DEPENDENCIES
C_DELIM

################## CONFIGURE.AC ##################

## Create the parameters passed to DUNE_CHECK_ALL

# save module list of dunemodules.inc
save_MODULES=$MODULES
for name in $DEPENDENCIES; do
  mod="`fix_variable_name $name`"
  if test "x$(eval echo \$HAVE_$mod)" != "x"; then
    # found via dunemodules.inc
    sort_modules "$mod"
    for mod in $MODULES; do
      M_DEPS="$M_DEPS $(eval echo \$NAME_$mod)"
    done
    MODULES=$save_MODULES
  else
    # found via pkg-config
    M_DEPS="`pkg_config_dependencies $name` $name"
  fi
  for dep in $M_DEPS; do
      CHECK="$CHECK [$dep]"
  done
done
set +x
make_unique "$CHECK"

# insert , between modules
j=0
for dep in $UNIQUE_WORDS; do
if [ "$j" = "0" ]; then
      CHECK="$dep"
      j=1
    else
      CHECK="$CHECK, $dep"
    fi
done

echo "------------------------------------------"
echo "writing initial files:"

# complete module name with _ instead of - to not confuse automake
fix_and_assign CMODULE $MODULE
# module name without prefix "dune-"
NAME=`echo $PROJECT | sed -e 's/dune[_-]//'`
# $NAME with _ instead of - to not confuse automake
NAME_=`echo $NAME | tr '-' '_'`
# module name in uppercase with _ instead of -
UNAME=`echo $PROJECT | tr '-' '_' | sed 's/\(.*\)/\U\1/'`
################## CONFIGURE.AC ##################
echo "- $PROJECT/configure.ac"
cat > "$PROJECT/configure.ac" <<C_DELIM
# -*- Autoconf -*-
# Process this file with autoconf to produce a configure script.
AC_PREREQ([2.62])
DUNE_AC_INIT # gets module version from dune.module file
AC_CONFIG_SRCDIR([src/$MODULE.cc])
AC_CONFIG_HEADERS([config.h])

# we need no more than the standard DE-stuff
# this module depends on $DEPENDENCIES
# this implies checking for $CHECK
DUNE_CHECK_ALL

# implicitly set the Dune-flags everywhere
AC_SUBST(AM_CPPFLAGS, \$DUNE_CPPFLAGS)
AC_SUBST(AM_LDFLAGS, \$DUNE_LDFLAGS)
LIBS="\$DUNE_LIBS"

AC_CONFIG_FILES([
  Makefile
  src/Makefile
  cmake/Makefile
  cmake/modules/Makefile
  doc/Makefile
  doc/doxygen/Makefile
  doc/doxygen/Doxyfile
  dune/Makefile
  dune/$NAME/Makefile
  m4/Makefile
  $MODULE.pc
])
AC_OUTPUT
# finally print the summary information
DUNE_SUMMARY_ALL
C_DELIM

################## README ##################
echo "- $PROJECT/README"
cat > "$PROJECT/README" <<R_DELIM
Preparing the Sources
=========================

Additional to the software mentioned in README you'll need the
following programs installed on your system:

  cmake >= ${CMAKE_MINIMUM_REQUIRED}

or if you use the old autoconf build system:

  automake >= 1.9

  autoconf >= 2.62

  libtool

Getting started
---------------

If these preliminaries are met, you should run

  dunecontrol all

which will find all installed dune modules as well as all dune modules
(not installed) which sources reside in a subdirectory of the current
directory. Note that if dune is not installed properly you will either
have to add the directory where the dunecontrol script resides (probably
./dune-common/bin) to your path or specify the relative path of the script.

On your project and all uninstalled DUNE source modules found the script
will then call the GNU autoconf/automake to create a ./configure-script
and the Makefiles. Afterwards that configure script will be called and the
modules will be build using make all

Most probably you'll have to provide additional information to dunecontrol
(e. g. compilers, configure options) and/or make options.

The most convenient way is to use options files in this case. The files
define four variables:

CMAKE_FLAGS      flags passed to cmake
AUTOGEN_FLAGS    flags passed to autogen
CONFIGURE_FLAGS  flags passed to configure
MAKE_FLAGS       flags passed to make

An example options file might look like this:

#use this options to autogen, configure and make if no other options are given
CMAKE_FLAGS=" \\
-DCMAKE_CXX_COMPILER=g++-4.9 \\
-DCMAKE_CXX_FLAGS='-Wall -pedantic' \\
-DCMAKE_INSTALL_PREFIX=/install/path" #Force g++-4.9 and set compiler flags
AUTOGEN_FLAGS="--ac=2.50 --am=1.8" #Forces autoconf 2.50 and automake 1.8
CONFIGURE_FLAGS="CXX=g++-4.9 --prefix=/install/path" #Force g++-4.9 as compiler
MAKE_FLAGS=install #Per default run make install instead of simply make

If you save this information into example.opts you can pass the opts file to
dunecontrol via the --opts option, e. g.

  dunecontrol --opts=example.opts all

To get a full list of available configure flags just run

  dunecontrol configure --help

after running at least
  dunecontrol autogen

More info
---------

See

     dunecontrol --help

for further options.


The full build-system is described in the dune-common/doc/buildsystem (Git version) or under share/doc/dune-common/buildsystem if you installed DUNE!
R_DELIM

################## MAKEFILE.AM ##################
DISTCHECK_CONFIGURE_FLAGS=
for name in $DEPENDENCIES; do
  capital=`echo $name | tr '[a-z-]' '[A-Z_]'`
  DISTCHECK_CONFIGURE_FLAGS=$DISTCHECK_CONFIGURE_FLAGS"--with-${name}=\$(${capital}_ROOT) "
done
echo "- $PROJECT/Makefile.am"
cat> "$PROJECT/Makefile.am" << M_DELIM
# we need the module file to be able to build via dunecontrol
EXTRA_DIST = dune.module \\
  CMakeLists.txt \\
  config.h.cmake

SUBDIRS = src m4 dune doc cmake

if BUILD_DOCS
# TODO: set up documentation tree automatically
#SUBDIRS += doc
endif

# don't follow the full GNU-standard
# we need automake 1.9 or newer
AUTOMAKE_OPTIONS = foreign 1.9

# pass most important options when "make distcheck" is used
DISTCHECK_CONFIGURE_FLAGS = $DISTCHECK_CONFIGURE_FLAGS CXX="\$(CXX)" CC="\$(CC)"

include \$(top_srcdir)/am/top-rules
include \$(top_srcdir)/am/global-rules

# Generate package configuration files for finding
# installed modules with CMake
include \$(top_srcdir)/am/cmake-pkg-config
M_DELIM

################## CMakeLists.txt ##################
echo "- $PROJECT/CMakeLists.txt"
cat> "$PROJECT/CMakeLists.txt" << M_DELIM
cmake_minimum_required(VERSION ${CMAKE_MINIMUM_REQUIRED})
project($PROJECT CXX)

if(NOT (dune-common_DIR OR dune-common_ROOT OR
      "\${CMAKE_PREFIX_PATH}" MATCHES ".*dune-common.*"))
    string(REPLACE  \${CMAKE_PROJECT_NAME} dune-common dune-common_DIR
      \${PROJECT_BINARY_DIR})
endif()

#find dune-common and set the module path
find_package(dune-common REQUIRED)
list(APPEND CMAKE_MODULE_PATH "\${PROJECT_SOURCE_DIR}/cmake/modules"
  \${dune-common_MODULE_PATH})

#include the dune macros
include(DuneMacros)

# start a dune project with information from dune.module
dune_project()
M_DELIM
if [ 'y' == "$ENABLE_ALL" ] ; then
cat>> "$PROJECT/CMakeLists.txt" << M_DELIM
dune_enable_all_packages()
M_DELIM
fi
cat>> "$PROJECT/CMakeLists.txt" << M_DELIM
add_subdirectory("src")
add_subdirectory("m4")
add_subdirectory("dune")
add_subdirectory("doc")
add_subdirectory("cmake/modules")

# finalize the dune project, e.g. generating config.h etc.
finalize_dune_project(GENERATE_CONFIG_H_CMAKE)
M_DELIM

################## STAMP-VC ##################
echo "- $PROJECT/stamp-vc"
echo 'A stamp file to signify that this directory comes from a version control system, not an unpacked tarball' > $PROJECT/stamp-vc

################## PROJECT.PC.IN ##################
echo "- $PROJECT/$MODULE.pc.in"
cat> "$PROJECT/$MODULE.pc.in" << CC_DELIM
prefix=@prefix@
exec_prefix=@exec_prefix@
libdir=@libdir@
includedir=@includedir@
CXX=@CXX@
CC=@CC@
DEPENDENCIES=@REQUIRES@

Name: @PACKAGE_NAME@
Version: @VERSION@
Description: $MODULE module
URL: http://dune-project.org/
Requires: ${DEPENDENCIES}
Libs: -L\${libdir}
Cflags: -I\${includedir}
CC_DELIM
echo "    Please remember to update your $PROJECT/$MODULE.pc.in,"
echo "    Description and URL are missing right now."

################# config.h.cmake #####################

echo "- $PROJECT/config.h.cmake"
cat> "$PROJECT/config.h.cmake" <<EOF
/* begin $PROJECT
   put the definitions for config.h specific to
   your project here. Everything above will be
   overwritten
*/

/* begin private */
/* Name of package */
#define PACKAGE "@DUNE_MOD_NAME@"

/* Define to the address where bug reports for this package should be sent. */
#define PACKAGE_BUGREPORT "@DUNE_MAINTAINER@"

/* Define to the full name of this package. */
#define PACKAGE_NAME "@DUNE_MOD_NAME@"

/* Define to the full name and version of this package. */
#define PACKAGE_STRING "@DUNE_MOD_NAME@ @DUNE_MOD_VERSION@"

/* Define to the one symbol short name of this package. */
#define PACKAGE_TARNAME "@DUNE_MOD_NAME@"

/* Define to the home page for this package. */
#define PACKAGE_URL "@DUNE_MOD_URL@"

/* Define to the version of this package. */
#define PACKAGE_VERSION "@DUNE_MOD_VERSION@"

/* end private */

/* Define to the version of $PROJECT */
#define ${UNAME}_VERSION "@${UNAME}_VERSION@"

/* Define to the major version of $PROJECT */
#define ${UNAME}_VERSION_MAJOR @${UNAME}_VERSION_MAJOR@

/* Define to the minor version of $PROJECT */
#define ${UNAME}_VERSION_MINOR @${UNAME}_VERSION_MINOR@

/* Define to the revision of $PROJECT */
#define ${UNAME}_VERSION_REVISION @${UNAME}_VERSION_REVISION@

/* end $PROJECT
   Everything below here will be overwritten
*/
EOF
## done

###############################################################
################## The source subdirectory ####################
###############################################################

mkdir "$PROJECT/src"

################## src/CMakeLists.txt ##################

echo "- $PROJECT/src/CMakeLists.txt"
cat> "$PROJECT/src/CMakeLists.txt" << M_DELIM
add_executable("${MODULE}" ${MODULE}.cc)
target_link_dune_default_libraries("${MODULE}")
M_DELIM

################## src/MAKEFILE.AM ##################

echo "- $PROJECT/src/Makefile.am"
cat> "$PROJECT/src/Makefile.am" << M_DELIM
SUBDIRS =

noinst_PROGRAMS = ${MODULE}

${CMODULE}_SOURCES = $MODULE.cc

${CMODULE}_CPPFLAGS = \$(AM_CPPFLAGS) \\
	\$(DUNEMPICPPFLAGS) \\
	\$(UG_CPPFLAGS) \\
	\$(ALBERTA_CPPFLAGS) \\
	\$(ALUGRID_CPPFLAGS)
# The libraries have to be given in reverse order (most basic libraries
# last).  Also, due to some misunderstanding, a lot of libraries include the
# -L option in LDFLAGS instead of LIBS -- so we have to include the LDFLAGS
# here as well.
${CMODULE}_LDADD = \\
	\$(DUNE_LDFLAGS) \$(DUNE_LIBS) \\
	\$(ALUGRID_LDFLAGS) \$(ALUGRID_LIBS) \\
	\$(ALBERTA_LDFLAGS) \$(ALBERTA_LIBS) \\
	\$(UG_LDFLAGS) \$(UG_LIBS) \\
	\$(DUNEMPILIBS)	\\
	\$(LDADD)
${CMODULE}_LDFLAGS = \$(AM_LDFLAGS) \\
	\$(DUNEMPILDFLAGS) \\
	\$(UG_LDFLAGS) \\
	\$(ALBERTA_LDFLAGS) \\
	\$(ALUGRID_LDFLAGS) \\
	\$(DUNE_LDFLAGS)

# don't follow the full GNU-standard
# we need automake 1.9
AUTOMAKE_OPTIONS = foreign 1.9

# pass most important options when "make distcheck" is used
DISTCHECK_CONFIGURE_FLAGS = $DISTCHECK_CONFIGURE_FLAGS CXX="\$(CXX)" CC="\$(CC)"

EXTRA_DIST = CMakeLists.txt

include \$(top_srcdir)/am/global-rules
M_DELIM

################## PROJECT.CC ##################
echo "- $PROJECT/src/$MODULE.cc"
cat> "$PROJECT/src/$MODULE.cc" << CC_DELIM
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifdef HAVE_CONFIG_H
# include "config.h"
#endif
#include <iostream>
#include <dune/common/parallel/mpihelper.hh> // An initializer of MPI
#include <dune/common/exceptions.hh> // We use exceptions

int main(int argc, char** argv)
{
  try{
    // Maybe initialize MPI
    Dune::MPIHelper& helper = Dune::MPIHelper::instance(argc, argv);
    std::cout << "Hello World! This is ${PROJECT}." << std::endl;
    if(Dune::MPIHelper::isFake)
      std::cout<< "This is a sequential program." << std::endl;
    else
      std::cout<<"I am rank "<<helper.rank()<<" of "<<helper.size()
        <<" processes!"<<std::endl;
    return 0;
  }
  catch (Dune::Exception &e){
    std::cerr << "Dune reported error: " << e << std::endl;
  }
  catch (...){
    std::cerr << "Unknown exception thrown!" << std::endl;
  }
}
CC_DELIM

################## M4/MAKEFILE ####################
mkdir "$PROJECT/m4"
echo "- $PROJECT/m4/Makefile.am"
cat> "$PROJECT/m4/Makefile.am" << CC_DELIM
M4FILES = $MODULE.m4

aclocaldir = \$(datadir)/dune/aclocal
aclocal_DATA = \$(M4FILES)

EXTRA_DIST = \$(M4FILES) CMakeLists.txt

include \$(top_srcdir)/am/global-rules
CC_DELIM


################## M4/CMakeLists.txt ##############
echo "- $PROJECT/m4/CMakeLists.txt"
cat> "$PROJECT/m4/CMakeLists.txt" << CC_DELIM
install(PROGRAMS $MODULE.m4 DESTINATION \${CMAKE_INSTALL_DATAROOTDIR}/dune/aclocal)
CC_DELIM

################## M4/PROJECT.M4 ####################
M4_MODULE=`echo $MODULE | tr '[a-z-]' '[A-Z_]'`
echo "- $PROJECT/m4/$MODULE.m4"
cat> "$PROJECT/m4/$MODULE.m4" << CC_DELIM
dnl -*- autoconf -*-
# Macros needed to find $MODULE and dependent libraries.  They are called by
# the macros in \${top_src_dir}/dependencies.m4, which is generated by
# "dunecontrol autogen"

# Additional checks needed to build $MODULE
# This macro should be invoked by every module which depends on $MODULE, as
# well as by $MODULE itself
AC_DEFUN([${M4_MODULE}_CHECKS])

# Additional checks needed to find $MODULE
# This macro should be invoked by every module which depends on $MODULE, but
# not by $MODULE itself
AC_DEFUN([${M4_MODULE}_CHECK_MODULE],
[
  DUNE_CHECK_MODULES([$MODULE],[$NAME/$NAME.hh])
])
CC_DELIM


################################################################
################## The headers subdirectory ####################
################################################################

echo "- $PROJECT/dune/$NAME"
mkdir "$PROJECT/dune"
mkdir "$PROJECT/dune/$NAME"

################## dune/Makefile.am ####################
echo "- $PROJECT/dune/Makefile.am"
cat> $PROJECT/dune/Makefile.am <<EOF
SUBDIRS = $NAME

EXTRA_DIST = CMakeLists.txt

include \$(top_srcdir)/am/global-rules
EOF

################## dune/CMakeLists.txt #################
echo "- $PROJECT/dune/CMakeLists.txt"
cat> $PROJECT/dune/CMakeLists.txt <<EOF
add_subdirectory($NAME)
EOF


################## dune/$NAME/Makefile.am ##############
echo "- $PROJECT/dune/$NAME/Makefile.am"
cat> $PROJECT/dune/$NAME/Makefile.am <<EOF
${NAME_}includedir = \$(includedir)/dune/${NAME}
${NAME_}include_HEADERS = ${NAME}.hh

EXTRA_DIST = CMakeLists.txt

include \$(top_srcdir)/am/global-rules
EOF

################## dune/$NAME/CMakeLists.txt ###########
echo "- $PROJECT/dune/$NAME/CMakeLists.txt"
cat> $PROJECT/dune/$NAME/CMakeLists.txt <<EOF
#install headers
install(FILES ${NAME}.hh DESTINATION \${CMAKE_INSTALL_INCLUDEDIR}/dune/$NAME)
EOF

################## dune/$NAME/$NAME.hh #################
echo "- $PROJECT/dune/$NAME/$NAME.hh"
cat> $PROJECT/dune/$NAME/$NAME.hh <<EOF
#ifndef ${UNAME}_HH
#define ${UNAME}_HH

// add your classes here

#endif // ${UNAME}_HH
EOF


###############################################################
################## The doc subdirectory #######################
###############################################################

mkdir "$PROJECT/doc"

################## doc/Makefile.am ####################
echo "- $PROJECT/doc/Makefile.am"
cat> "$PROJECT/doc/Makefile.am" << CC_DELIM
SUBDIRS = doxygen
CURDIR = doc
BASEDIR = ..

# add list of html files to generate from wml
PAGES=

docdir=\$(datadir)/doc/${PROJECT}

EXTRA_DIST = CMakeLists.txt

include \$(top_srcdir)/am/webstuff
include \$(top_srcdir)/am/global-rules
CC_DELIM

################## doc/CMakeLists.txt #################
echo "- $PROJECT/doc/CMakeLists.txt"
cat> "$PROJECT/doc/CMakeLists.txt" << CC_DELIM
add_subdirectory("doxygen")
CC_DELIM

###############################################################
############### The doc/doxygen subdirectory ##################
###############################################################

mkdir "$PROJECT/doc/doxygen"


#################### basic Doxylocal ##########################

echo "- $PROJECT/doc/doxygen/Doxylocal"
if [ "x`which doxygen`" == "x" ]; then
    echo "Doxygen is not installed! Your documentation will not work without."
fi
# Where to search and which files to use
cat> $PROJECT/doc/doxygen/Doxylocal << CC_DELIM
# This file contains local changes to the doxygen configuration
# please us '+=' to add file/directories to the lists

# The INPUT tag can be used to specify the files and/or directories that contain
# documented source files. You may enter file names like "myfile.cpp" or
# directories like "/usr/src/myproject". Separate the files or directories
# with spaces.

INPUT                 += @top_srcdir@/dune/
# see e.g. dune-grid for the examples of mainpage and modules
# INPUT                 += @srcdir@/mainpage \\
#                          @srcdir@/modules

# The EXCLUDE tag can be used to specify files and/or directories that should
# excluded from the INPUT source files. This way you can easily exclude a
# subdirectory from a directory tree whose root is specified with the INPUT tag.

# EXCLUDE               += @top_srcdir@/dune/$NAME/test

# The EXAMPLE_PATH tag can be used to specify one or more files or
# directories that contain example code fragments that are included (see
# the \include command).

# EXAMPLE_PATH          += @top_srcdir@/src

# The IMAGE_PATH tag can be used to specify one or more files or
# directories that contain image that are included in the documentation (see
# the \image command).

# IMAGE_PATH            += @top_srcdir@/dune/$NAME/pics
CC_DELIM

################# doc/doxygen/Makefile.am #####################

echo "- $PROJECT/doc/doxygen/Makefile.am"
cat> "$PROJECT/doc/doxygen/Makefile.am" << CC_DELIM
BASEDIR=../..
CURDIR=doc/doxygen

EXTRA_DIST = CMakeLists.txt

include \$(top_srcdir)/am/doxygen
include \$(top_srcdir)/am/global-rules
CC_DELIM

################# doc/doxygen/CMakeLists.txt #####################

echo "- $PROJECT/doc/doxygen/CMakeLists.txt"
cat> "$PROJECT/doc/doxygen/CMakeLists.txt" << CC_DELIM
# shortcut for creating the Doxyfile.in and Doxyfile
add_doxygen_target()
CC_DELIM


#########################################################
############### The cmake subdirectory ##################
#########################################################

mkdir "$PROJECT/cmake"

################# cmake/Makefile.am #####################

echo "- $PROJECT/cmake/Makefile.am"
cat> "$PROJECT/cmake/Makefile.am" <<EOF
SUBDIRS = modules

include \$(top_srcdir)/am/global-rules
EOF

#########################################################
############### The cmake/modules subdirectory ##########
#########################################################

mkdir "$PROJECT/cmake/modules"

################# cmake/modules/Makefile.am #####################
macroname=""
for i in $(echo $PROJECT| sed 's/-/ /g'); do
  firstchar=$(echo $i | sed 's/\(.\).*/\1/')
  macroname=$macroname$(echo $firstchar | tr '[a-z]' '[A-Z]')$(echo $i | sed 's/.\(.*\)/\1/')
done
macroname="$macroname""Macros.cmake"

echo "- $PROJECT/cmake/modules/Makefile.am"
cat> "$PROJECT/cmake/modules/Makefile.am" <<EOF
MODULES = $macroname
modulesdir = \$(datadir)/dune/cmake/modules
dist_modules_DATA = \${MODULES}

include \$(top_srcdir)/am/global-rules
EXTRA_DIST = CMakeLists.txt
EOF

################# cmake/modules/Makefile.am #####################

echo "- $PROJECT/cmake/modules/CMakeLists.txt"
cat> "$PROJECT/cmake/modules/CMakeLists.txt" <<EOF
set(modules "$macroname")

install(FILES \${modules} DESTINATION \${DUNE_INSTALL_MODULEDIR})
EOF

################# cmake/modules/$macroname #####################

echo "- $PROJECT/cmake/modules/$macroname"
cat> "$PROJECT/cmake/modules/$macroname" <<EOF
# File for module specific CMake tests.
EOF


################# stamp-regenerate-config-h #####################

echo "- $PROJECT/stamp-regenerate-config-h"
touch $PROJECT/stamp-regenerate-config-h
echo
echo "done."
echo "------------------------------------------"
echo "For further details read the Dune Buildsystem-Howto:"
echo "http://www.dune-project.org/doc/buildsystem/buildsystem.pdf"



==> anc/xt-super/dune-common/bin/git-whitespace-hook <==
#!/bin/sh
# dune-git-whitespace-hook
# DO NOT TOUCH THE PRECEDING LINE
# It is used by dunecontrol to enable automatic updates of the whitespace hook

# DUNE pre-commit hook to enforce whitespace policy
# This hook prevents adding lines with trailing whitespace and or tab characters
# in line indentation for certain files (see the TRAILING_WHITESPACE_DEFAULT and
# TAB_IN_INDENT_DEFAULT variables below for the default sets of files that will
# be checked).
# You can tell the hook which files should be inspected by setting the Git
# configuration variables "hooks.whitespace.trailing" and "hooks.whitespace.tabinindent".
# Those variables should contain valid Perl regular expressions. The names of modified
# files will be matched against those regexes.

# git-diff-index needs a valid commit to compare to
if git rev-parse --verify HEAD >/dev/null 2>&1
then
	against=HEAD
else
	# Initial commit: diff against an empty tree object
	against=4b825dc642cb6eb9a060e54bf8d69288fbee4904
fi


# By default, we disallow trailing whitespace for the following files, but the check for C/C++ and CMake sources
# happens in the tab-in-indent check to avoid confusing users with duplicate error messages
TRAILING_WHITESPACE_DEFAULT='.*(Makefile.am|configure.ac|dune.module|README|README.SVN|COPYING|INSTALL|TODO|\.pc\.in)$'

# By default, we disallow tabs in indents and trailing whitespace in C/C++ and CMake source files
TAB_IN_INDENT_DEFAULT='.*(\.cpp|\.hpp|\.cc|\.hh|\.c|\.h|\.cmake|CMakeLists.txt)$'

# Get user preferences
TRAILING_WHITESPACE_FILES=$(git config hooks.whitespace.trailing)

# Set default regex for disallowing trailing whitespace if the user did not set anything.
# We need to check the return value of git-config to distinguish the case
# when the user set an empty value
if [ $? -ne 0 ];
then
  TRAILING_WHITESPACE_FILES="$TRAILING_WHITESPACE_DEFAULT"
fi


TAB_IN_INDENT_FILES=$(git config hooks.whitespace.tabinindent)

# Set default regex for disallowing tabs if the user did not set anything.
# We need to check the return value of git-config to distinguish the case
# when the user set an empty value
if [ $? -ne 0 ];
then
  TAB_IN_INDENT_FILES="$TAB_IN_INDENT_DEFAULT"
fi


# Unfortunately, we have to mess directly with the repository config file,
# as git won't honor a custom config file specified by GIT_CONFIG

# backup repository-local user setting for core.whitespace
USER_WHITESPACE=$(git config --local --get core.whitespace)
if [ $? -ne 0 ];
then
  USER_HAS_CUSTOM_WHITESPACE=0
else
  USER_HAS_CUSTOM_WHITESPACE=1
fi

# Figure out how to call xargs to make sure it won't invoke its argument with
# an empty argument list. BSD xargs will not do that by default, while GNU xargs
# needs -r to do the same. So we start by checking whether xargs does the right
# thing without options. Now there could be other obscure versions of xargs out
# there (on clusters etc.) that behave in yet another way, so we try with -r as
# well. If that fails, we throw a big error message at the user.

# In the following line, xargs should not call false, so the return value should be 0.
echo "" | xargs false

if [ $? -ne 0 ]; then
  # Let's try with -r
  echo "" | xargs -r false
  if [ $? -ne 0 ]; then
    # Houston, we have a problem
    if [ -z "$DUNE_WHITESPACE_IGNORE_XARGS" ]; then
      echo "You seem to be lacking a version of xargs that is compatible to either BSD or GNU!" 1>&2
      echo "Please file a bug report at http://dune-project.org about this issue with your exact operating system type and version!" 1>&2
      echo "You can still use this hook by setting the environment variable DUNE_WHITESPACE_IGNORE_XARGS to 1, but please be aware" 1>&2
      echo "that the hook might create false positives." 1>&2
      echo "==============================================================" 1>&2
      echo "Aborting the commit..." 1>&2
      exit 99
    else
      SILENTXARGS=xargs
    fi
  else
    SILENTXARGS="xargs -r"
  fi
else
  SILENTXARGS=xargs
fi


fail=0
done=0

do_cleanup()
{

  if [ $done -ne 1 ];
  then
    echo "Error while executing whitespace checking pre-commit hook!" 1>&2
    echo "There might still be whitespace errors in your commit!" 1>&2
  fi

  if [ $USER_HAS_CUSTOM_WHITESPACE -eq 1 ];
  then
    git config --replace-all core.whitespace "$USER_WHITESPACE"
  else
    git config --unset core.whitespace
  fi

  # be nice and let the commit go through if something went wrong along the
  # way and we did not record a failure
  exit $fail
}

trap do_cleanup EXIT

# set custom value
git config --replace-all core.whitespace trailing-space

if [ -z "$TRAILING_WHITESPACE_FILES" ];
then
  git diff-index --check --cached $against --
  result=$?
else
  git diff-index --cached --name-only $against | perl -ne "print if /$TRAILING_WHITESPACE_FILES/" | $SILENTXARGS git diff-index --check --cached $against --
  result=$?
fi

if [ $result -ne 0 ];
then
  fail=1
fi

git config --replace-all core.whitespace trailing-space,tab-in-indent

if [ -z "$TAB_IN_INDENT_FILES" ];
then
  git diff-index --check --cached $against --
  result=$?
else
  git diff-index --cached --name-only $against | perl -ne "print if /$TAB_IN_INDENT_FILES/" | $SILENTXARGS git diff-index --check --cached $against --
  result=$?
fi

if [ $result -ne 0 ];
then
  fail=1
fi

done=1

# trap will call the cleanup code


==> anc/xt-super/dune-common/bin/mpi-config <==
#!/bin/bash

set -e

canonicalname(){
  if test $# -ne 1; then
     echo Usage: canonicalname path >&2
     return 1
  fi
  name="$1"
  while test -L "$name"; do
    if ! test -e "$name"; then
      echo $name: file not found >&2
      return 1
    fi
    if newname="`readlink $name`"; then
      name="$newname"
    else
      echo "$(dirname $name)/$(basename $name)"
    fi
  done
  echo $name
}

canonicalpath(){
  if test $# -ne 1; then
     echo Usage: canonicalpath path >&2
     return 1
  fi
  (cd $(dirname $(canonicalname $1)) && pwd)
}

findm4dir() {
  BINDIR="$(canonicalpath $0)"
  # source-build
  M4DIR="$BINDIR/../m4"
  if test -f "$M4DIR/mpi-config.m4"; then
    echo "$M4DIR"
    return
  fi
  # installed
  M4DIR="$BINDIR/../share/dune/aclocal"
  if test -f "$M4DIR/mpi-config.m4"; then
    echo "$M4DIR"
    return
  fi
  # downloaded
  M4DIR="$BINDIR"
  if test -f "$M4DIR/mpi-config.m4"; then
    echo "$M4DIR"
    return
  fi
  echo "ERROR: could not find mpi-config.m4! Incomplete installation?" >&2
  exit 1
}

version=0.1
verbose=0

usage()
{
  cat <<EOF
mpi-config is a tool to help you determine the compiler and linker flags that
you need in order to build your code with MPI.  It is very similar to pkg-config,
but doesn't rely on help from your MPI installation.  If/when MPI implementations
start supporting pkg-config then mpi-config will become obsolete.
  
Usage: mpi-config [OPTIONS] [LIBRARIES]
Options:
 [--mpicc[=COMPILER]]
 [--disable-cxx]
 [--verbose]
 [--version]
 [--mpiversion]
 [--libs]
 [--cflags]

EOF
  exit $1
}

if test $# -eq 0 ; then
  usage 1 1>&2
fi

while test $# -gt 0 ; do
  case "$1" in
  -*=*) optarg=`echo "$1" | sed 's/[-_a-zA-Z0-9]*=//'` ;;
  *) optarg= ;;
  esac

  case $1 in
  --mpicc=*)
    MPICC=$optarg
    ;;
  --version)
    echo $version
    exit 0
    ;;
  --verbose)
    verbose=1
    ;;
  --disable-cxx)
    disablecxx=yes
    ;;
  --mpiversion)
    tasks="$tasks print_mpiversion"
    ;;
  --cflags)
    tasks="$tasks print_cflags"
    ;;
  --ldflags)
    tasks="$tasks print_ldflags"
    ;;
  --libs)
    tasks="$tasks print_libs"
    ;;
  *)
    usage 1 1>&2
    ;;
  esac
  shift
done

if test x$MPICC = x ; then
  MPICC=mpicc
fi

#
# LIB
#
# load mpi-config.m4
#

# find m4 file
M4DIR=`findm4dir`

eval "$(
m4 -I$M4DIR <<EOF
changequote([, ])
define([AC_DEFUN],[define([\$1],[\$2])])
define([AC_MSG_CHECKING],[
  if test $verbose -gt 0; then
    echo -n "checking \$@..."
  fi
])
define([AC_MSG_RESULT],[
  if test $verbose -gt 0; then
    echo " \$@"
  fi
])
define([AC_MSG_NOTICE],[
  if test $verbose -gt 0; then
    echo "\$@"
  fi
])
define([AC_MSG_ERROR],[
  if test $verbose -gt 0; then
    echo "Error: \$@"
    exit 1
  fi
])
include([mpi-config.m4])
MPI_CONFIG_HELPER
EOF
)"

#
# output methods
#

print_mpiversion() {
  get_mpiparameters
  echo $MPI_VERSION
}

print_cflags() {
  get_mpiparameters
  if test x$disablecxx = xyes; then
    DUNEMPICPPFLAGS="$DUNEMPICPPFLAGS $MPI_NOCXXFLAGS"
  fi
  echo $DUNEMPICPPFLAGS
}

print_ldflags() {
  get_mpiparameters
  echo $DUNEMPILDFLAGS
}

print_libs() {
  get_mpiparameters
  echo $DUNEMPILIBS
}

for task in $tasks; do
  eval $task
done


==> anc/xt-super/dune-common/bin/test-version-compare <==
#!/bin/bash

set -e

###############################################
###
### read lib
###

canonicalname(){
	if test $# -ne 1; then
		echo Usage: canonicalname path >&2
		return 1
	fi
	file="$1"
	if test ! -e "$file"; then
		echo $file: file not found >&2
		return 1
	fi
    # if this is a symlink, then follow the symlink
	if test -L "$file"; then
		fdir="`dirname \"$file\"`"
		flink="`readlink \"$file\"`"
		if test -e "$flink"; then
			# these are absolute links, or links in the CWD
			canonicalname "$flink"
		else
			canonicalname "$fdir/$flink"
		fi
	else
        # if this is a file, then remember the filename and
        # canonicalize the directory name
		if test -f "$file"; then
			fdir="`dirname \"$file\"`"
			fname="`basename \"$file\"`"
			fdir="`canonicalname \"$fdir\"`"
			echo "$fdir/$fname"
		fi
        # if this is a directory, then create an absolute 
        # directory name and we are done
		if test -d "$file"; then
			(cd "$file"; pwd)
		fi
	fi
}

canonicalpath(){
  if test $# -ne 1; then
     echo Usage: canonicalpath path >&2
     return 1
  fi
  dirname $(canonicalname "$1")
}

checkdebug () {
  while test $# -gt 0; do
    if test x$1 = x--debug; then
      echo yes
      return
    fi
    shift
  done
  echo no
}

DEBUG=`checkdebug $@`
if test "x$DEBUG" = "xyes"; then
  set -x
  set -v
fi

export COMMAND_DIR="`canonicalpath $0`"

# Read the modules find part
. "$COMMAND_DIR/dunemodules.inc"

#
# test version checks
#

test_version_check () {
  if ! check_version "$1" "$2"; then
    echo "ERROR: version does not match (found $1, required $2)" >&2
    #exit 1
  else
    echo "OK:    version does match     (found $1, required $2)" >&2
  fi
}

test_version_check "1.2.3" ">= 1.2.5 || < 1.2.4"
test_version_check "1.2.4" ">= 1.2.5 || < 1.2.4"
test_version_check "1.2.5" ">= 1.2.5 || < 1.2.4"
test_version_check "1.2" ">= 1.2.5 || < 1.2.4"

test_version_check "1.2.3" ">= 1.2.5 && < 1.2.4"
test_version_check "1.2.4" "< 1.2.5 && >= 1.2.4"

test_version_check "1.2.3" ">= 1.2"
test_version_check "1.2.3" "= 2.4.1"
test_version_check "1.2.3" "= 1.2.3"
test_version_check "1.2.3" "> 1.2"
test_version_check "1.2.3" "= 1.2"
test_version_check "1.2.3" "< 1.2"

check_pattern()
{
  PATTERN=$PARSE_SUGDEP_PATTERN
}

parse_version()
{
  local deps="$1"
  local name=""
  local dep=""
  local xdeps=""
  echo start: $deps
  while test -n "$deps"; do
    PATTERN=$PARSE_SUGDEP_PATTERN
    name=`echo $deps | sed -e "s/$PATTERN/\1/"`
    ver=`echo $deps | sed -e "s/$PATTERN/\2/" -e 's/[()]//g'`
    xdeps=`echo $deps | sed -e "s/$PATTERN/\3/"`
    if test "$deps" = "$xdeps"; then
      echo Error parsing dependency string \"$1\"
	  exit 1
    fi
    deps=$xdeps
    echo $name version $ver ... $deps
  done
  echo done
}

parse_version "dune-common (>= 1.2), dune-istl (<999)"
parse_version "alf (12) bart()c"
parse_version "a b () c"


==> anc/xt-super/dune-common/bin/xfail-compile-tests <==
#!/bin/bash

make compile_XFAIL


==> anc/xt-super/dune-common/cmake/Makefile.am <==
SUBDIRS=modules pkg scripts

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-common/cmake/modules/AddGMPFlags.cmake <==
# add_dune_gmp_flags(target1 target2 ...)
# Function that adds GMP flags to the specified targets
#
function(add_dune_gmp_flags _targets)
  if(GMP_FOUND)
    foreach(_target ${_targets})
      target_link_libraries(${_target} ${GMP_LIBRARIES})
      set_property(TARGET ${_target}
        APPEND_STRING
        PROPERTY COMPILE_FLAGS "-DENABLE_GMP=1 ")
      foreach(_path ${GMP_INCLUDE_DIRS})
        set_property(TARGET ${_target}
          APPEND_STRING
          PROPERTY COMPILE_FLAGS "-I${_path}")
      endforeach(_path ${GMP_INCLUDE_DIRS})
    endforeach(_target ${_targets})
  endif(GMP_FOUND)
endfunction(add_dune_gmp_flags)


==> anc/xt-super/dune-common/cmake/modules/AddMETISFlags.cmake <==
# Module providing convenience functions for using METIS
#
# Provides the following functions:
#
# add_dune_metis_flags(target1 target2 ...)
#
# Adds the necessary flags to compile and link the targets with ParMETIS support.
#
function(add_dune_metis_flags _targets)
  if(METIS_FOUND)
    foreach(_target ${_targets})
      target_link_libraries(${_target} ${METIS_LIBRARY})
    endforeach(_target ${_targets})
    set_property(TARGET ${_targets} APPEND PROPERTY
      INCLUDE_DIRECTORIES "${METIS_INCLUDE_DIRS}")
  endif(METIS_FOUND)
endfunction(add_dune_metis_flags _targets)


==> anc/xt-super/dune-common/cmake/modules/AddPTScotchFlags.cmake <==
# Module providing convenience functions for using PT-Scotch
#
# Provides the following functions:
#
# add_dune_ptscotch_flags(target1 target2 ...)
#
# Adds the necessary flags to compile and link the targets with PT-Scotch support.
#
function(add_dune_ptscotch_flags _targets)
  if(PTSCOTCH_FOUND)
    foreach(_target ${_targets})
      target_link_libraries(${_target} ${PTSCOTCH_LIBRARY} ${SCOTCH_LIBRARY}  ${PTSCOTCHERR_LIBRARY})
      GET_TARGET_PROPERTY(_props ${_target} INCLUDE_DIRECTORIES)
      string(REPLACE "_props-NOTFOUND" "" _props "${_props}")
      SET_TARGET_PROPERTIES(${_target} PROPERTIES INCLUDE_DIRECTORIES
        "${_props};${PTSCOTCH_INCLUDE_DIRS}")
      GET_TARGET_PROPERTY(_props ${_target} COMPILE_DEFINITIONS)
      string(REPLACE "_props-NOTFOUND" "" _props "${_props}")
      SET_TARGET_PROPERTIES(${_target} PROPERTIES COMPILE_DEFINITIONS
        "${_props};")
    endforeach(_target ${_targets})
    add_dune_mpi_flags(${_targets})
  endif(PTSCOTCH_FOUND)
endfunction(add_dune_ptscotch_flags)


==> anc/xt-super/dune-common/cmake/modules/AddParMETISFlags.cmake <==
# Module providing convenience functions for using ParMETIS
#
# Provides the following functions:
#
# add_dune_parmetis_flags(target1 target2 ...)
#
# Adds the necessary flags to compile and link the targets with ParMETIS support.
#
function(add_dune_parmetis_flags _targets)
  if(PARMETIS_FOUND)
    foreach(_target ${_targets})
      target_link_libraries(${_target} ${PARMETIS_LIBRARY} ${METIS_LIBRARY})
      GET_TARGET_PROPERTY(_props ${_target} INCLUDE_DIRECTORIES)
      string(REPLACE "_props-NOTFOUND" "" _props "${_props}")
      SET_TARGET_PROPERTIES(${_target} PROPERTIES INCLUDE_DIRECTORIES
        "${_props};${PARMETIS_INCLUDE_DIRS}")
      GET_TARGET_PROPERTY(_props ${_target} COMPILE_DEFINITIONS)
      string(REPLACE "_props-NOTFOUND" "" _props "${_props}")
      SET_TARGET_PROPERTIES(${_target} PROPERTIES COMPILE_DEFINITIONS
        "${_props};ENABLE_PARMETIS")
    endforeach(_target ${_targets})
    add_dune_mpi_flags(${_targets})
  endif(PARMETIS_FOUND)
endfunction(add_dune_parmetis_flags)


==> anc/xt-super/dune-common/cmake/modules/AddUMFPackFlags.cmake <==
# module providing convenience mehtods for compiling bianries with UMFPack support
#
# Provides the following functions:
#
# add_dune_umfpack_flags(target1 target2...)
#
# adds UMFPack flags to the targets for compilation and linking
function(add_dune_umfpack_flags _targets)
  if(UMFPACK_FOUND)
    foreach(_target ${_targets})
      target_link_libraries(${_target} ${UMFPACK_DUNE_LIBRARIES})
      get_target_property(_props ${_target} COMPILE_FLAGS)
      string(REPLACE "_props-NOTFOUND" "" _props "${_props}")
      set_target_properties(${_target} PROPERTIES COMPILE_FLAGS
        "${_props} ${UMFPACK_DUNE_COMPILE_FLAGS} -DENABLE_UMFPACK")
    endforeach(_target ${_targets})
  endif(UMFPACK_FOUND)
endfunction(add_dune_umfpack_flags)

==> anc/xt-super/dune-common/cmake/modules/CMakeLists.txt <==
set(modules
  AddGMPFlags.cmake
  AddMETISFlags.cmake
  AddParMETISFlags.cmake
  AddPTScotchFlags.cmake
  AddUMFPackFlags.cmake
  CheckCXX11Features.cmake
  DuneBoost.cmake
  DuneCMakePackageConfigHelpers.cmake
  DuneCommonMacros.cmake
  DuneCxaDemangle.cmake
  DuneDoc.cmake
  DuneDoxygen.cmake
  DuneEnableAllPackages.cmake
  DuneMacros.cmake
  DuneMPI.cmake
  DunePkgConfig.cmake
  DuneStreams.cmake
  DuneSymlinkOrCopy.cmake
  DuneTestMacros.cmake
  DuneTests.cmake
  FindBoostFusion.cmake
  FindGMP.cmake
  FindInkscape.cmake
  FindMETIS.cmake
  FindMProtect.cmake
  FindParMETIS.cmake
  FindPTScotch.cmake
  FindThreadsCMake31.cmake
  FindUMFPack.cmake
  Headercheck.cmake
  LanguageSupport.cmake
  OverloadCompilerFlags.cmake
  UseInkscape.cmake
  UseLATEX.cmake)
set(test_programs CheckForPthreads.c)
install(FILES ${modules}
              ${test_programs}
        DESTINATION ${DUNE_INSTALL_MODULEDIR})


==> anc/xt-super/dune-common/cmake/modules/CheckCXX11Features.cmake <==
#
# Module that checks for supported C++11 (former C++0x) features.
#
# Sets the follwing variables:
#
# HAVE_NULLPTR                     True if nullptr is available
# HAS_ATTRIBUTE_UNUSED             True if attribute unused is supported
# HAS_ATTRIBUTE_DEPRECATED         True if attribute deprecated is supported
# HAS_ATTRIBUTE_DEPRECATED_MSG     True if attribute deprecated("msg") is supported
# HAVE_CONSTEXPR                   True if constexpr is supported
# HAVE_KEYWORD_FINAL               True if final is supported.
# HAVE_RANGE_BASED_FOR             True if range-based for is supported and working.
# HAVE_NOEXCEPT_SPECIFIER          True if nonexcept specifier is supported.

include(CMakePushCheckState)
cmake_push_check_state()

# test for C++11 flags
include(TestCXXAcceptsFlag)

if(NOT DISABLE_CXX11CHECK)
  # try to use compiler flag -std=c++11
  check_cxx_accepts_flag("-std=c++11" CXX_FLAG_CXX11)
endif(NOT DISABLE_CXX11CHECK)

if(CXX_FLAG_CXX11)
  set(CMAKE_REQUIRED_FLAGS "${CMAKE_REQUIRED_FLAGS} -std=c++11")
  set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} -std=c++11 ")
  set(CMAKE_CXX_FLAGS_DEBUG "${CMAKE_CXX_FLAGS_DEBUG} -std=c++11 ")
  set(CMAKE_CXX_FLAGS_MINSIZEREL "${CMAKE_CXX_FLAGS_MINSIZEREL} -std=c++11 ")
  set(CMAKE_CXX_FLAGS_RELEASE "${CMAKE_CXX_FLAGS_RELEASE} -std=c++11 ")
  set(CMAKE_CXX_FLAGS_RELWITHDEBINFO "${CMAKE_CXX_FLAGS_RELWITHDEBINFO} -std=c++11 ")
  set(CXX_STD11_FLAGS "-std=c++11")
else()
  if(NOT DISABLE_CXX11CHECK)
    # try to use compiler flag -std=c++0x for older compilers
    check_cxx_accepts_flag("-std=c++0x" CXX_FLAG_CXX0X)
    if(NOT CXX_FLAG_CXX0X)
      MESSAGE(FATAL_ERROR "Your compiler does not seem to support C++11. If it does, please add any required flags to your CXXFLAGS and run dunecontrol with --disable-cxx11check")
    endif(NOT CXX_FLAG_CXX0X)
  endif(NOT DISABLE_CXX11CHECK)
  if(CXX_FLAG_CXX0X)
    set(CMAKE_REQUIRED_FLAGS "${CMAKE_REQUIRED_FLAGS} -std=c++0x" )
    set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} -std=c++0x ")
    set(CMAKE_CXX_FLAGS_DEBUG "${CMAKE_CXX_FLAGS_DEBUG} -std=c++0x ")
    set(CMAKE_CXX_FLAGS_MINSIZEREL "${CMAKE_CXX_FLAGS_MINSIZEREL} -std=c++0x ")
    set(CMAKE_CXX_FLAGS_RELEASE "${CMAKE_CXX_FLAGS_RELEASE} -std=c++0x ")
    set(CMAKE_CXX_FLAGS_RELWITHDEBINFO "${CMAKE_CXX_FLAGS_RELWITHDEBINFO} -std=c++0x ")
  set(CXX_STD11_FLAGS "-std=c++0x")
  endif(CXX_FLAG_CXX0X)
endif(CXX_FLAG_CXX11)
# perform tests
include(CheckCXXSourceCompiles)

# nullptr
check_cxx_source_compiles("
    int main(void)
    {
      char* ch = nullptr;
      return 0;
    }
"  HAVE_NULLPTR
  )

if(HAVE_NULLPTR)
  check_cxx_source_compiles("
    #include <cstddef>

    int main(void)
    {
      std::nullptr_t npt = nullptr;
      return 0;
    }
"  HAVE_NULLPTR_T
    )
  if (NOT HAVE_NULLPTR_T)
    if(${CMAKE_CXX_COMPILER_ID} STREQUAL "Intel")
      message(FATAL_ERROR "Your compiler supports the 'nullptr' keyword, but not the type std::nullptr_t.
You are using an Intel compiler, where this error is typically caused by an outdated underlying system GCC.
Check if 'gcc --version' gives you at least GCC 4.6, otherwise please install a newer GCC and point your Intel compiler at it using the '-gcc-name' or '-gxx-name' options (see 'man icc' for further details)."
        )
    else()
      message(FATAL_ERROR "Your compiler supports the 'nullptr' keyword, but not the type std::nullptr_t.
THIS SHOULD NOT HAPPEN FOR YOUR COMPILER!
Please submit a bug at https://dune-project.org/flyspray/"
        )
    endif()
  endif()
endif()

# __attribute__((unused))
check_cxx_source_compiles("
   int main(void)
   {
     int __attribute__((unused)) foo;
     return 0;
   };
"  HAS_ATTRIBUTE_UNUSED
)

# __attribute__((deprecated))
check_cxx_source_compiles("
#define DEP __attribute__((deprecated))
   class bar
   {
     bar() DEP;
   };

   class peng { } DEP;

   template <class T>
   class t_bar
   {
     t_bar() DEP;
   };

   template <class T>
   class t_peng {
     t_peng() {};
   } DEP;

   void foo() DEP;

   void foo() {}

   int main(void)
   {
     return 0;
   };
"  HAS_ATTRIBUTE_DEPRECATED
)

# __attribute__((deprecated("msg")))
check_cxx_source_compiles("
#define DEP __attribute__((deprecated(\"message\")))
   class bar {
     bar() DEP;
   };

   class peng { } DEP;

   template <class T>
   class t_bar
   {
     t_bar() DEP;
   };

   template <class T>
   class t_peng
   {
     t_peng() {};
   } DEP;

   void foo() DEP;

   void foo() {}

   int main(void)
   {
     return 0;
   };
"  HAS_ATTRIBUTE_DEPRECATED_MSG
)

# constexpr
check_cxx_source_compiles("
  constexpr int foo()
  { return 0; }

  template<int v>
  struct A
  {
    static const int value = v;
  };

  int main(void)
  {
    return A<foo()>::value;
  }
" HAVE_CONSTEXPR
)

# keyword final
check_cxx_source_compiles("
  struct Foo
  {
    virtual void foo() final;
  };

  int main(void)
  {
    return 0;
  }
" HAVE_KEYWORD_FINAL
)

# range-based for
check_cxx_source_compiles("
  int main(void)
  {
    int arr[3];
    for(int &val : arr)
      val = 0;
  }
" HAVE_RANGE_BASED_FOR
)

# nonexcept specifier
check_cxx_source_compiles("
  void func1() noexcept {}

  void func2() noexcept(true) {}

  template <class T>
  void func3() noexcept(noexcept(T())) {}

  int main(void)
  {
    func1();
    func2();
    func3<int>();
  }
" HAVE_NOEXCEPT_SPECIFIER
)

# std::declval()
check_cxx_source_compiles("
  #include <utility>

  template<typename T>
  struct check;

  template<>
  struct check<int&&>
  {
    int pass() { return 0; }
  };

  int main(void)
  {
    return check<decltype(std::declval<int>())>().pass();
  }
" HAVE_STD_DECLVAL
  )

# full support for is_indexable (checking whether a type supports operator[])
check_cxx_source_compiles("
  #include <utility>
  #include <type_traits>
  #include <array>

  template <class T>
  typename std::add_rvalue_reference<T>::type declval();

  namespace detail {

    template<typename T, typename I, typename = int>
    struct _is_indexable
      : public std::false_type
    {};

    template<typename T, typename I>
    struct _is_indexable<T,I,typename std::enable_if<(sizeof(declval<T>()[declval<I>()]) > 0),int>::type>
      : public std::true_type
    {};

  }

  template<typename T, typename I = std::size_t>
  struct is_indexable
    : public detail::_is_indexable<T,I>
  {};

  struct foo_type {};

  int main()
  {
    double x;
    std::array<double,4> y;
    double z[5];
    foo_type f;

    static_assert(not is_indexable<decltype(x)>::value,\"scalar type\");
    static_assert(is_indexable<decltype(y)>::value,\"indexable class\");
    static_assert(is_indexable<decltype(z)>::value,\"array\");
    static_assert(not is_indexable<decltype(f)>::value,\"not indexable class\");
    static_assert(not is_indexable<decltype(y),foo_type>::value,\"custom index type\");

    return 0;
  }
" HAVE_IS_INDEXABLE_SUPPORT
  )


cmake_pop_check_state()

# find the threading library
# Use a copy FindThreads from CMake 3.1 due to its support of pthread
if(NOT DEFINED THREADS_PREFER_PTHREAD_FLAG)
  set(THREADS_PREFER_PTHREAD_FLAG 1)
endif()
if(${CMAKE_VERSION} VERSION_LESS "3.1")
  find_package(ThreadsCMake31)
else()
  find_package(Threads)
endif()

# see whether threading needs -no-as-needed
if(EXISTS /etc/dpkg/origins/ubuntu)
  set(NO_AS_NEEDED "-Wl,-no-as-needed ")
else(EXISTS /etc/dpkg/origins/ubuntu)
  set(NO_AS_NEEDED "")
endif(EXISTS /etc/dpkg/origins/ubuntu)

set(STDTHREAD_LINK_FLAGS "${NO_AS_NEEDED}${CMAKE_THREAD_LIBS_INIT}"
    CACHE STRING "Linker flags needed to get working C++11 threads support.  On Ubuntu it may be necessary to include -Wl,-no-as-needed (see FS#1650).")

# set linker flags
#
# in all implementations I know it is sufficient to set the linker flags when
# linking the final executable, so this should work.  In cmake, this appears
# to only work when building the project however, not for later config tests
# (contrary to CMAKE_CXX_FLAGS).  Luckily, later tests don't seem to use any
# threading...  (except for our own sanity check)
if(NOT STDTHREAD_LINK_FLAGS STREQUAL "")
  #set(vars CMAKE_EXE_LINKER_FLAGS ${CMAKE_CONFIGURATION_TYPES})
  # CMAKE_CONFIGURATION_TYPES seems to be empty.  Use the configurations from
  # adding -std=c++11 above instead.
  set(vars CMAKE_EXE_LINKER_FLAGS DEBUG MINSIZEREL RELEASE RELWITHDEBINFO)
  string(REPLACE ";" ";CMAKE_EXE_LINKER_FLAGS_" vars "${vars}")
  string(TOUPPER "${vars}" vars)
  foreach(var ${vars})
    if(NOT var STREQUAL "")
      set(${var} "${${var}} ${STDTHREAD_LINK_FLAGS}")
    endif()
  endforeach(var ${vars})
endif(NOT STDTHREAD_LINK_FLAGS STREQUAL "")

include(CheckCXXSourceRuns)
# check that the found configuration works
if(CMAKE_CROSSCOMPILING)
  message(WARNING "Crosscompiling, cannot run test program to see whether "
    "std::thread works.  Assuming that the found configuration does indeed "
    "work.")
endif(CMAKE_CROSSCOMPILING)

if(NOT DEFINED STDTHREAD_WORKS)
  if(NOT CMAKE_CROSSCOMPILING)
    # The value is not in the cache, so run check
    cmake_push_check_state()
    # tests seem to ignore CMAKE_EXE_LINKER_FLAGS
    set(CMAKE_REQUIRED_LIBRARIES "${STDTHREAD_LINK_FLAGS} ${CMAKE_REQUIRED_LIBRARIES}")
    check_cxx_source_runs("
      #include <thread>

      void dummy() {}

      int main() {
        std::thread t(dummy);
        t.join();
      }
    " STDTHREAD_WORKS)
    cmake_pop_check_state()
  endif(NOT CMAKE_CROSSCOMPILING)
  # put the found value into the cache.  Put it there even if we're
  # cross-compiling, so the user can find it.  Use FORCE:
  # check_cxx_source_runs() already puts the value in the cache but without
  # documentation; also the "if(NOT DEFINED STDTHREAD_WORKS)" will prevent us
  # from overwriting a value set by the user.
  set(STDTHREAD_WORKS "${STDTHREAD_WORKS}"
      CACHE BOOL "Whether std::thread works." FORCE)
endif(NOT DEFINED STDTHREAD_WORKS)

if(NOT STDTHREAD_WORKS)
  # Working C++11 threading support is required for dune.  In particular to
  # make things like lazyly initialized caches thread safe
  # (e.g. QuadratureRules::rule(), which needs std::call_once()).  If we don't
  # include the correct options during linking, there will be very funny
  # errors at runtime, ranging from segfaults to
  #
  #  terminate called after throwing an instance of 'std::system_error'
  #    what():  Unknown error 18446744073709551615
  message(FATAL_ERROR "Your system does not seem to have a working "
    "implementation of std::thread.  If it does, please set the linker flags "
    "required to get std::thread working in the cache variable "
    "STDTHREAD_LINK_FLAGS.  If you think this test is wrong, set the cache "
    "variable STDTHREAD_WORKS.")
endif(NOT STDTHREAD_WORKS)


==> anc/xt-super/dune-common/cmake/modules/CheckForPthreads.c <==
// file copied from CMake 3.2.1,
// remove together with FindThreadsCMake31.cmake

#include <stdio.h>
#include <pthread.h>
#include <unistd.h>

void* runner(void*);

int res = 0;
#ifdef __CLASSIC_C__
int main(){
  int ac;
  char*av[];
#else
int main(int ac, char*av[]){
#endif
  pthread_t tid[2];
  pthread_create(&tid[0], 0, runner, (void*)1);
  pthread_create(&tid[1], 0, runner, (void*)2);

#if defined(__BEOS__) && !defined(__ZETA__) // (no usleep on BeOS 5.)
  usleep(1); // for strange behavior on single-processor sun
#endif

  pthread_join(tid[0], 0);
  pthread_join(tid[1], 0);
  if(ac > 1000){return *av[0];}
  return res;
}

void* runner(void* args)
{
  int cc;
  for ( cc = 0; cc < 10; cc ++ )
    {
    printf("%d CC: %d\n", (int)args, cc);
    }
  res ++;
  return 0;
}


==> anc/xt-super/dune-common/cmake/modules/DuneBoost.cmake <==
# Searches for boost and provides the following function:
#
# add_dune_boost_flags(targets [LINK_ALL_BOOST_LIBRARIES]
#                      LIBRARIES lib1 lib2 ...)
#
# Adds boost compiler flags and libraries, and activates
# Boost for the specified targets. Libraries can either be
# provided by listing them after the LIBRARIES keyword or one
# can request linking with all available boost libraries by
# passing the LINK_ALL_BOOST_LIBRARIES option to the function
# call.
find_package(Boost)
set(HAVE_DUNE_BOOST ${Boost_FOUND})

# register all boost related flags
# TODO What about boost libraries? Do we even rely on such?
if(HAVE_DUNE_BOOST)
  dune_register_package_flags(COMPILE_DEFINITIONS "ENABLE_BOOST=1"
                              INCLUDE_DIRS "${Boost_INCLUDE_DIRS}")
endif()

function(add_dune_boost_flags _targets)
  cmake_parse_arguments(DUNE_BOOST LINK_ALL_BOOST_LIBRARIES "" LIBRARIES ${ARGN})
  if(Boost_FOUND)
    include_directories("${Boost_INCLUDE_DIRS}")
    foreach(_target ${_targets})
      if(DUNE_BOOST_LINK_ALL_BOOST_LIBRARIES)
        target_link_libraries(${_target} "${DUNE_Boost_LIBRARIES}")
      else(DUNE_BOOST_LINK_ALL_BOOST_LIBRARIES)
        target_link_libraries(${_target} "${DUNE_BOOST_LIBRARIES}")
      endif(DUNE_BOOST_LINK_ALL_BOOST_LIBRARIES)
      # The definitions are a hack as we do not seem to know which MPI implementation was
      # found.
      GET_TARGET_PROPERTY(_props ${_target} COMPILE_FLAGS)
      string(REPLACE "_props-NOTFOUND" "" _props "${_props}")
      SET_TARGET_PROPERTIES(${_target} PROPERTIES COMPILE_FLAGS
        "${_props} -DENABLE_BOOST=1")
    endforeach(_target)
  endif(Boost_FOUND)
endfunction(add_dune_boost_flags)


==> anc/xt-super/dune-common/cmake/modules/DuneCMakePackageConfigHelpers.cmake <==
#
# A poor mans version of CMakePackageConfigHelpers.cmake for as a substitute
# for old Cmake versions.
#
# Provides the function
#  configure_package_config_file infile outfile INSTALL_DESTINATION relative_install_path
#  [PATH_VARS relative_path_varname1 ...])
#
# all paths are assumed to be relative!
#
find_file(CMakePkgConfigHelpersMacroFile CMakePackageConfigHelpers.cmake PATHS ${CMAKE_ROOT}/Modules ${CMAKE_MODULE_PATH})

if(CMakePkgConfigHelpersMacroFile)
  include(CMakePackageConfigHelpers)
else(CMakePkgConfigHelpersMacroFile)
  function(configure_package_config_file infile outfile)
    include(CMakeParseArguments)
    cmake_parse_arguments(PMPKG "" "INSTALL_DESTINATION" "PATH_VARS" "${ARGN}")
    if(NOT PMPKG_INSTALL_DESTINATION)
      message(FATAL_ERROR "configure_package_config_file needs an option INSTALL_DESTINATION with a relative path")
    endif(NOT PMPKG_INSTALL_DESTINATION)
    # asume that PMPKG_INSTALL_DESTINATION is relative
    string(REGEX REPLACE "[^/]+" ".." prefix_path ${PMPKG_INSTALL_DESTINATION})
    set(PACKAGE_INIT "# Set prefix to source dir
get_filename_component(PACKAGE_PREFIX_DIR \"\${CMAKE_CURRENT_LIST_DIR}/${prefix_path}\" ABSOLUTE)
macro(set_and_check _var _file)
  set(\${_var} \"\${_file}\")
  if(NOT EXISTS \"\${_file}\")
    message(FATAL_ERROR \"File or directory \${_file} referenced by variable \${_var} does not exist !\")
  endif()
endmacro()")
    if(PMPKG_PATH_VARS)
    foreach(varname ${PMPKG_PATH_VARS})
      set(PACKAGE_${varname} "\${PACKAGE_PREFIX_DIR}/${${varname}}")
    endforeach(varname "${PMPKG_PATH_VARS}")
    endif(PMPKG_PATH_VARS)
    configure_file(${infile} ${outfile} @ONLY)
  endfunction(configure_package_config_file infile outfile)
endif(CMakePkgConfigHelpersMacroFile)


==> anc/xt-super/dune-common/cmake/modules/DuneCommonMacros.cmake <==
# This cmake file holds tests and directives that are executed
# for the module dune-common and have to be executed by
# all dependent modules
#
# Specifically it configure the DUNE debug streams and
# tests whether LAPACK and BLAS are available.
#
include(DuneStreams)
dune_set_minimal_debug_level()

if(Fortran_Works)
  # search for lapack
  find_package(LAPACK)
  set(HAVE_LAPACK ${LAPACK_FOUND})
  if(${HAVE_LAPACK})
    dune_register_package_flags(LIBRARIES "${LAPACK_LIBRARIES}")
  endif(${HAVE_LAPACK})
  set(HAVE_BLAS ${BLAS_FOUND})
else(Fortran_Works)
  set(HAVE_LAPACK Off)
  set(HAVE_BLAS Off)
  # Write an empty FC header
  file(WRITE ${CMAKE_BINARY_DIR}/FC.h "")
endif(Fortran_Works)

find_package(GMP)
include(AddGMPFlags)
find_package(Inkscape)
include(UseInkscape)
include(FindMProtect)


==> anc/xt-super/dune-common/cmake/modules/DuneCxaDemangle.cmake <==
# Module that checks whether the compiler supports the
# abi::__cxa_demangle function required to
# make the type names returned by typeid() human-readable
#
# Sets the following variable:
# HAVE_CXA_DEMANGLE
#
# perform tests
include(CheckCXXSourceCompiles)

CHECK_CXX_SOURCE_COMPILES("#include <typeinfo>
#include <cxxabi.h>
int main(void){
    int foobar = 0;
    const char *foo = typeid(foobar).name();
    int status;
    char *demangled = abi::__cxa_demangle( foo, 0, 0, &status );
}" HAVE_CXA_DEMANGLE)


==> anc/xt-super/dune-common/cmake/modules/DuneDoc.cmake <==
#
# Module that provides a custom target make doc at the top level
# directory and utility macros for creating install directives
# that make sure that the files to be installed are previously
# generated even if make doc was not called.
#
# All documentation (Latex, Doxygen) will be generated during
# make doc.
# It provides the following macros:
#
# create_doc_install(FILENAME  TARGETDIR [DEPENDENCY])
#
# creates a target for installing the file FILENAME
# to the directory TARGETDIR.
# If DEPENDENCY is specified, this is a dependency for
# the installation. Otherwise FILENAME becomes the dependency
#
# dune_add_latex_document()

FIND_PACKAGE(LATEX)
FIND_PROGRAM(IMAGEMAGICK_CONVERT convert
  DOC "The convert program that comes with ImageMagick (available at http://www.imagemagick.org)."
  )
set(LATEX_USABLE "ON")

if(NOT LATEX_COMPILER)
  message(WARNING " Need latex to create documentation!")
  set(LATEX_USABLE)
endif(NOT LATEX_COMPILER)
if(NOT BIBTEX_COMPILER)
  message(WARNING " Need bibtex to create documentation!")
  set(LATEX_USABLE)
endif(NOT BIBTEX_COMPILER)
if(NOT MAKEINDEX_COMPILER)
  message(WARNING " Need makeindex to create documentation!")
  set(LATEX_USABLE)
endif(NOT MAKEINDEX_COMPILER)
if(NOT IMAGEMAGICK_CONVERT)
  message(WARNING " Need imagemagick to create latex documentation!")
  set(LATEX_USABLE)
endif(NOT IMAGEMAGICK_CONVERT)
if(LATEX_USABLE)
  set(LATEX_MANGLE_TARGET_NAMES "ON" CACHE INTERNAL "Mangle target names to allow multiple latex documents")
  include(UseLATEX)
endif(LATEX_USABLE)


add_custom_target(doc)


MACRO(create_doc_install filename targetdir)
  dune_common_script_dir(SCRIPT_DIR)
  get_filename_component(targetfile ${filename} NAME)
  # The doc file might be in CMAKE_CURRENT_<SOURCE|BINARY>_DIR
  # Depending on whether this is a tarball or not
  set(_src_file _src_file-NOTFOUND)
  find_file(_src_file ${targetfile} ${CMAKE_CURRENT_SOURCE_DIR})
  if(NOT _src_file)
    set(_src_file ${filename})
    set(_need_to_generate TRUE)
  endif(NOT _src_file)
  set(install_command ${CMAKE_COMMAND} -D FILES=${_src_file} -D DIR=${CMAKE_INSTALL_PREFIX}/${targetdir} -P ${SCRIPT_DIR}/InstallFile.cmake)
  # create a custom target for the installation
  if("${ARGC}" EQUAL "3" AND _need_to_generate)
    set(_depends ${ARGV2})
  else("${ARGC}" EQUAL "3" AND _need_to_generate)
    set(_depends  ${_src_file})
  endif("${ARGC}" EQUAL "3" AND _need_to_generate)
  add_custom_target(install_${targetfile} ${install_command}
    COMMENT "Installing ${filename} to ${targetdir}"
    DEPENDS ${_depends})
  # When installing, call cmake install with the above install target and add the file to install_manifest.txt
  install(CODE "execute_process(COMMAND \"${CMAKE_COMMAND}\" --build \"${CMAKE_BINARY_DIR}\" --target install_${targetfile} )
            LIST(APPEND CMAKE_INSTALL_MANIFEST_FILES ${CMAKE_INSTALL_PREFIX}/${targetdir}/${targetfile})")
ENDMACRO(create_doc_install)


MACRO(dune_add_latex_document tex_file)
  # We assume that we always generate a PDF file.
  # If the corresponding pdf file already exists in the source tree
  # we do not add a rule to build it.
  string(REGEX REPLACE "(.+).tex" "\\1.pdf" file ${tex_file})
  string(REGEX REPLACE "/" "_" "${CMAKE_CURRENT_SOURCE_DIR}/${file}" filevar ${file})
  set(filevar "filevar-NOTFOUND")
  find_file(filevar ${tex_file} ${CMAKE_CURRENT_SOURCE_DIR})
  if(filevar)
    if(LATEX_USABLE)
      # add rule to create latex document
      add_latex_document(${tex_file} ${ARGN} MANGLE_TARGET_NAMES)
    else(LATEX_USABLE)
      message(WARNING "Not adding rule to create ${file} as LaTeX is not usable!")
    endif(LATEX_USABLE)
  else(filevar)
    # Check for the pdf file
    set(pdffilevar "pdffilevar-NOTFOUND")
    find_file(pdffilevar ${file} ${CMAKE_CURRENT_SOURCE_DIR})
    if(NOT pdffilevar)
      message(SEND_ERROR "No tex source ${tex_file} and no generated ${file} found!")
    endif(NOT pdffilevar)
  endif(filevar)
ENDMACRO(dune_add_latex_document tex_file)

# Support building documentation with doxygen.
include(DuneDoxygen)


==> anc/xt-super/dune-common/cmake/modules/DuneDoxygen.cmake <==
# Module for building documentation using doxygen.
#
# provides the following macros:
#
# add_doxgen_target
#
# This macro creates a target for building (doxygen_${ProjectName}) and installing
# (doxygen_install_${ProjectName}) the generated doxygen documentation.
# The documentation is built during the top-level make doc call. We have added a dependency
# that makes sure it is built before running make install.
#
#
FIND_PACKAGE(Doxygen)

#
# Set DOT_TRUE for the Doxyfile generation.
#
if (NOT DOXYGEN_DOT_FOUND)
  set(DOT_TRUE '\#')
endif (NOT DOXYGEN_DOT_FOUND)

add_custom_target(doxygen_install)

#
# prepare_doxyfile()
# This functions adds the necessary routines for the generation of the
# Doxyfile[.in] files needed to doxygen.
MACRO (prepare_doxyfile)
  message(STATUS "using ${DOXYSTYLE_FILE} to create doxystyle file")
  set(make_doxyfile_command ${CMAKE_COMMAND} -D DOT_TRUE=${DOT_TRUE} -D DUNEWEB_TRUE=\# -D ProjectName=${ProjectName} -D DUNE_MOD_VERSION=${DUNE_MOD_VERSION} -D DOXYSTYLE=${DOXYSTYLE_FILE}  -D DOXYLOCAL=${CMAKE_CURRENT_SOURCE_DIR}/Doxylocal -D abs_top_srcdir=${CMAKE_SOURCE_DIR} -D srcdir=${CMAKE_CURRENT_SOURCE_DIR} -D top_srcdir=${CMAKE_SOURCE_DIR} -P ${SCRIPT_DIR}/CreateDoxyFile.cmake)
  add_custom_command (OUTPUT Doxyfile.in Doxyfile
    COMMAND ${make_doxyfile_command}
    COMMENT "Creating Doxyfile.in"
    DEPENDS ${DOXYSTYLE_FILE} ${CMAKE_CURRENT_SOURCE_DIR}/Doxylocal)
  add_custom_target(Doxyfile DEPENDS Doxyfile.in Doxyfile)
ENDMACRO (prepare_doxyfile)

#
# add_doxgen_target
#
# This macro creates a target for building (doxygen_${ProjectName}) and installing
# (doxygen_install_${ProjectName}) the generated doxygen documentation.
# The documentation is built during the top-level make doc call. We have added a dependency
# that make sure it is built before running make install.
MACRO (add_doxygen_target)
  dune_common_script_dir(SCRIPT_DIR)
  if("${CMAKE_PROJECT_NAME}" STREQUAL "dune-common")
    set(DOXYSTYLE_FILE ${CMAKE_CURRENT_SOURCE_DIR}/Doxystyle)
  endif("${CMAKE_PROJECT_NAME}" STREQUAL "dune-common")
  message(STATUS "Using scripts from ${SCRIPT_DIR} for creating doxygen stuff.")

  if(DOXYGEN_FOUND)
    prepare_doxyfile()
    # A custom command that executes doxygen
    add_custom_command(OUTPUT html
      COMMAND ${CMAKE_COMMAND} -D DOXYGEN_EXECUTABLE=${DOXYGEN_EXECUTABLE} -P ${SCRIPT_DIR}/RunDoxygen.cmake
      COMMENT "Running doxygen documentation. This may take a while"
      DEPENDS Doxyfile.in)
    # Create a target for building the doxygen documentation of a module,
    # that is run during make doc
    add_custom_target(doxygen_${ProjectName}
      DEPENDS html)
    add_dependencies(doc doxygen_${ProjectName})
  endif(DOXYGEN_FOUND)

  # Use a cmake call to install the doxygen documentation and create a
  # target for it
  include(GNUInstallDirs)
  # When installing call cmake install with the above install target
  install(CODE
    "execute_process(COMMAND ${CMAKE_COMMAND} --build ${CMAKE_BINARY_DIR} --target doxygen_${ProjectName}
        WORKING_DIRECTORY ${CMAKE_CURRENT_BINARY_DIR})
      file(GLOB doxygenfiles
        GLOB ${CMAKE_CURRENT_BINARY_DIR}/html/*.html
        ${CMAKE_CURRENT_BINARY_DIR}/html/*.png
        ${CMAKE_CURRENT_BINARY_DIR}/html/*.css
        ${CMAKE_CURRENT_BINARY_DIR}/html/*.gif)
      set(doxygenfiles \"\${doxygenfiles}\")
      foreach(_file \${doxygenfiles})
         get_filename_component(_basename \${_file} NAME)
         LIST(APPEND CMAKE_INSTALL_MANIFEST_FILES ${CMAKE_INSTALL_FULL_DOCDIR}/doxygen/\${_basename})
       endforeach(_file in \${doxygenfiles})
       file(INSTALL \${doxygenfiles} DESTINATION ${CMAKE_INSTALL_FULL_DOCDIR}/doxygen)
       message(STATUS \"Installed doxygen into ${CMAKE_INSTALL_FULL_DOCDIR}/doxygen\")")

ENDMACRO (add_doxygen_target)


==> anc/xt-super/dune-common/cmake/modules/DuneEnableAllPackages.cmake <==
# This module provides the functions necessary for a simplified CMake build system
#
# The DUNE build system relies on the user to choose and add the compile and link flags
# necessary to build an executable. While this offers full control to the user, it
# is an error-prone procedure.
#
# Alternatively, users may use the functions in this module to simply add the compile flags for all
# found external modules to all executables in a DUNE module. Likewise, all found libraries are
# linked to all targets.
#
# This module provides the following functions:
#
# dune_enable_all_packages(INCLUDE_DIRS [include_dirs]
#                          COMPILE_DEFINITIONS [compile_definitions]
#                          COMPILE_OPTIONS [compile_options]
#                          MODULE_LIBRARIES [libraries]
#                          [VERBOSE] [APPEND]
#                          )
#
# Adds all flags and all libraries to all executables that are subsequently added in the directory
# from where this function is called and from all its subdirectories (recursively).
# If used, this function MUST be called in the top level CMakeLists.txt BEFORE adding any subdirectories!
# You can optionally add additional include dirs and compile definitions that will also be applied to
# all targets in the module.
# Finally, if your module contains libraries as well as programs and if the programs should automatically
# link to those libraries, you MUST list these libraries in MODULE_LIBRARIES. Those libraries will be
# automatically created by dune_enable_all_packages (which internally calls dune_add_library()) and placed
# in the lib/ directory. The order of the libraries matters: if one library depends on another one, it must
# be listed after its dependency. This special handling of the libraries is due to the way newer CMake
# versions handle linking (in particular CMP022 and CMP038). You can later add source files to the library
# anywhere in the source tree by calling dune_library_add_sources().
#
# Warning: dune_enable_all_packages()  requires CMake 2.8.12+. If you call this function with an older version
#          of CMake, the build will fail with a fatal error. DO NOT enable this feature if your module needs
#          to compile on machines with an older version of CMake.
# Warning: The library feature requires CMake 3.1+. If you use the feature with older versions, CMake
#          will emit a fatal error. Moreover, it will issue a warning if the cmake_minimum_required()
#          version is older than 3.1.
# Note:    If you want to use dune_enable_all_packages() with an older version of CMake and your DUNE mdule
#          creates its own library, you have to manually create the library in the top-level CMakeLists.txt
#          file using dune_add_library() (with all sources listed within that call), use
#          dune_target_enable_all_packages() to add all packages to the library and finally list that library
#          under LIBRARIES in the call to dune_register_package_flags(). See dune-pdelab for an example of
#          how to do this correctly.
#
# For a description of the APPEND option, see the documentation of dune_register_package_flags().
# With the VERBOSE option set, the list of flags is printed during configure.
#
#
# dune_target_enable_all_packages(TARGETS [target] ...)
#
# Adds all currently registered package flags (see dune_register_package_flags()) to the given targets.
# This function is mainly intended to help write DUNE modules that want to use dune_enable_all_packages() and
# define their own libraries, but need to be compatible with CMake < 3.1.
#
# Note:    Just like dune_enable_all_packages(), this function requires CMake 2.8.12+.
#
#
# dune_register_package_flags(COMPILE_DEFINITIONS [flags]
#                             COMPILE_OPTIONS [options]
#                             INCLUDE_DIRS {includes]
#                             LIBRARIES [libs]
#                             [APPEND]
#                             )
#
# To correctly implement the automatic handling of external libraries, the compile flags, include paths and link
# flags of all found packages must be registered with this function. This function is only necessary for people that
# want to write their own FindFooBar CMake modules to link against additional libraries which are not supported by
# the DUNE core modules. Call this function at the end of every find module. If you are using an external FindFoo
# module which you cannot alter, call it after the call to find_package(foo).
# The APPEND parameter appends the given flags to the global list instead of prepending. Only use it, if you know
# what you are doing.
#
#
# dune_library_add_sources(module_library
#                          SOURCES [sources]
#                         )
#
# Adds the source files listed in [sources] to the DUNE module library module_library created by an earlier
# call to dune_enable_all_packages() in the current DUNE module.
#

function(dune_register_package_flags)
  include(CMakeParseArguments)
  set(OPTIONS APPEND)
  set(SINGLEARGS)
  set(MULTIARGS COMPILE_DEFINITIONS COMPILE_OPTIONS INCLUDE_DIRS LIBRARIES)
  cmake_parse_arguments(REGISTRY "${OPTIONS}" "${SINGLEARGS}" "${MULTIARGS}" ${ARGN})

  if(REGISTRY_UNPARSED_ARGUMENTS)
    message(WARNING "Unrecognized arguments for dune_register_package_flags!")
  endif()

  if(REGISTRY_APPEND)
    set_property(GLOBAL APPEND PROPERTY ALL_PKG_INCS "${REGISTRY_INCLUDE_DIRS}")
    set_property(GLOBAL APPEND PROPERTY ALL_PKG_LIBS "${REGISTRY_LIBRARIES}")
    set_property(GLOBAL APPEND PROPERTY ALL_PKG_DEFS "${REGISTRY_COMPILE_DEFINITIONS}")
    set_property(GLOBAL APPEND PROPERTY ALL_PKG_OPTS "${REGISTRY_COMPILE_OPTIONS}")
  else(REGISTRY_APPEND)
    get_property(all_incs GLOBAL PROPERTY ALL_PKG_INCS)
    get_property(all_libs GLOBAL PROPERTY ALL_PKG_LIBS)
    get_property(all_defs GLOBAL PROPERTY ALL_PKG_DEFS)
    get_property(all_opts GLOBAL PROPERTY ALL_PKG_OPTS)
    set_property(GLOBAL PROPERTY ALL_PKG_INCS "${REGISTRY_INCLUDE_DIRS}" "${all_incs}")
    set_property(GLOBAL PROPERTY ALL_PKG_LIBS "${REGISTRY_LIBRARIES}" "${all_libs}")
    set_property(GLOBAL PROPERTY ALL_PKG_DEFS "${REGISTRY_COMPILE_DEFINITIONS}" "${all_defs}")
    set_property(GLOBAL PROPERTY ALL_PKG_OPTS "${REGISTRY_COMPILE_OPTIONS}" "${all_opts}")
  endif(REGISTRY_APPEND)
endfunction(dune_register_package_flags)


function(dune_enable_all_packages)

  if (CMAKE_VERSION VERSION_LESS 2.8.12)
    message(FATAL_ERROR "dune_enable_all_packages() needs CMake 2.8.12+")
  elseif(CMAKE_MINIMUM_REQUIRED_VERSION VERSION_LESS 2.8.12)
    message(WARNING
"You are using dune_enable_all_packages().
This requires at least CMake 2.8.12, but your Dune module only requires ${CMAKE_MINIMUM_REQUIRED_VERSION}.
Update the cmake_minimum_required() call in your main CMakeLists.txt file to get rid of this warning.")
  endif()

  include(CMakeParseArguments)
  set(OPTIONS APPEND VERBOSE)
  set(SINGLEARGS)
  set(MULTIARGS COMPILE_DEFINITIONS INCLUDE_DIRS MODULE_LIBRARIES)
  cmake_parse_arguments(DUNE_ENABLE_ALL_PACKAGES "${OPTIONS}" "${SINGLEARGS}" "${MULTIARGS}" ${ARGN})

  if(DUNE_ENABLE_ALL_PACKAGES_UNPARSED_ARGUMENTS)
    message(WARNING "Unrecognized arguments for dune_enable_all_packages!")
  endif()

  # handle additional include dirs specified in dune_enable_all_packages
  if(DUNE_ENABLE_ALL_PACKAGES_INCLUDE_DIRS)
    if(DUNE_ENABLE_ALL_PACKAGES_APPEND)
      set_property(GLOBAL APPEND PROPERTY ALL_PKG_INCS "${DUNE_ENABLE_ALL_PACKAGES_INCLUDE_DIRS}")
    else(DUNE_ENABLE_ALL_PACKAGES_APPEND)
      get_property(all_incs GLOBAL PROPERTY ALL_PKG_INCS)
      set_property(GLOBAL PROPERTY ALL_PKG_INCS "${DUNE_ENABLE_ALL_PACKAGES_INCLUDE_DIRS}" "${all_incs}")
    endif(DUNE_ENABLE_ALL_PACKAGES_APPEND)
  endif(DUNE_ENABLE_ALL_PACKAGES_INCLUDE_DIRS)

  # add include dirs to all targets in module
  get_property(all_incs GLOBAL PROPERTY ALL_PKG_INCS)
  include_directories(${all_incs})
  # verbose output of include dirs
  if(DUNE_ENABLE_ALL_PACKAGES_VERBOSE)
    message("Include directories for this project: ${all_incs}")
  endif(DUNE_ENABLE_ALL_PACKAGES_VERBOSE)

  # handle additional compile definitions specified in dune_enable_all_packages
  if(DUNE_ENABLE_ALL_PACKAGES_COMPILE_DEFINITIONS)
    if(DUNE_ENABLE_ALL_PACKAGES_APPEND)
      set_property(GLOBAL APPEND PROPERTY ALL_PKG_DEFS "${DUNE_ENABLE_ALL_PACKAGES_COMPILE_DEFINITIONS}")
    else(DUNE_ENABLE_ALL_PACKAGES_APPEND)
      get_property(all_defs GLOBAL PROPERTY ALL_PKG_DEFS)
      set_property(GLOBAL PROPERTY ALL_PKG_DEFS "${DUNE_ENABLE_ALL_PACKAGES_COMPILE_DEFINITIONS}" "${all_defs}")
    endif(DUNE_ENABLE_ALL_PACKAGES_APPEND)
  endif(DUNE_ENABLE_ALL_PACKAGES_COMPILE_DEFINITIONS)

  # add compile definitions to all targets in module
  get_property(all_defs GLOBAL PROPERTY ALL_PKG_DEFS)
  # We have to do this in a loop because add_definitions() is kind of broken: even though it is supposed
  # to be *the* function for adding compile definitions, it does not prepend "-D" (as opposed to
  # target_compile_definitions(), which does). Well, whatever...
  foreach(_definition ${all_defs})
    if(_definition)
      add_definitions("-D${_definition}")
    endif()
  endforeach()
  # verbose output of compile definitions
  if(DUNE_ENABLE_ALL_PACKAGES_VERBOSE)
    message("Compile definitions for this project: ${all_defs}")
  endif(DUNE_ENABLE_ALL_PACKAGES_VERBOSE)

  # handle additional compile options specified in dune_enable_all_packages
  if(DUNE_ENABLE_ALL_PACKAGES_COMPILE_OPTIONS)
    if(DUNE_ENABLE_ALL_PACKAGES_APPEND)
      set_property(GLOBAL APPEND PROPERTY ALL_PKG_OPTS "${DUNE_ENABLE_ALL_PACKAGES_COMPILE_OPTIONS}")
    else(DUNE_ENABLE_ALL_PACKAGES_APPEND)
      get_property(all_opts GLOBAL PROPERTY ALL_PKG_OPTS)
      set_property(GLOBAL PROPERTY ALL_PKG_OPTS "${DUNE_ENABLE_ALL_PACKAGES_COMPILE_OPTIONS}" "${all_opts}")
    endif(DUNE_ENABLE_ALL_PACKAGES_APPEND)
  endif(DUNE_ENABLE_ALL_PACKAGES_COMPILE_OPTIONS)

  # add compile options to all targets in module
  get_property(all_opts GLOBAL PROPERTY ALL_PKG_OPTS)
  add_compile_options(${all_opts})
  # verbose output of compile definitions
  if(DUNE_ENABLE_ALL_PACKAGES_VERBOSE)
    message("Compile options for this project: ${all_opts}")
  endif(DUNE_ENABLE_ALL_PACKAGES_VERBOSE)

  # handle libraries
  # this is a little tricky because the libraries defined within the current module require special
  # handling to avoid tripping over CMake policies CMP022 and CMP038

  # first add all libraries of upstream Dune modules and of external dependencies
  get_property(all_libs GLOBAL PROPERTY ALL_PKG_LIBS)
  link_libraries(${DUNE_LIBS} ${all_libs})

  # now we have to do a little dance: Newer versions of CMake complain if a target links to itself,
  # so we have to create all targets for libraries inside the module before adding them to the set
  # of default libraries to link to. That works because calling link_libraries does not affect targets
  # which already exist.
  # Moroever, CMake generates a warning when creating a library without any source files, and the linker
  # does the same if we add an empty dummy file. We work around that problem by autogenerating a library-specific
  # stub source file with two functions ${lib_name}_version() and ${lib_name}_version_string() and add that
  # as an initial source file.
  # After creating the library with dune_add_library(), we add it to all future targets with a call to
  # link_libraries(). The user can then add the real source files by calling dune_library_add_sources()
  # throughout the module.

  if(DUNE_ENABLE_ALL_PACKAGES_MODULE_LIBRARIES)

    # This only works for CMAKE 3.1+ because target_sources() - which we use to add sources to the
    # libraries after creating them - was added in that version
    if (CMAKE_VERSION VERSION_LESS 3.1.0)
      message(FATAL_ERROR "dune_enable_all_packages() only supports MODULE_LIBRARIES for CMake 3.1+")
    elseif(CMAKE_MINIMUM_REQUIRED_VERSION VERSION_LESS 3.1.0)
      message(WARNING
"You are using dune_enable_all_packages() with the MODULE_LIBRARIES feature.
This requires at least CMake 3.1, but your Dune module only requires ${CMAKE_MINIMUM_REQUIRED_VERSION}.
Update the cmake_minimum_required() call in your main CMakeLists.txt file to get rid of this warning.")
    endif()

    # make sure the /lib directory exists - we need it to create the stub source file in there
    file(MAKE_DIRECTORY "${PROJECT_BINARY_DIR}/lib")
    # figure out the location of the stub source template
    dune_common_script_dir(script_dir)
    foreach(module_lib ${DUNE_ENABLE_ALL_PACKAGES_MODULE_LIBRARIES})
      # create the stub source file in the output directory...
      configure_file("${script_dir}/module_library.cc.in" "${PROJECT_BINARY_DIR}/lib/lib${module_lib}_stub.cc")
      # ...and create the library...
      dune_add_library(${module_lib} SOURCES "${PROJECT_BINARY_DIR}/lib/lib${module_lib}_stub.cc")
      # ...and add it to all future targets in the module
      link_libraries(${module_lib})
    endforeach(module_lib ${DUNE_ENABLE_ALL_PACKAGES_MODULE_LIBRARIES})

    # export the DUNE_ENABLE_ALL_PACKAGES_MODULE_LIBRARIES variable to the parent scope
    # this is required to make dune_library_add_sources() work (see further down)
    set(
      DUNE_ENABLE_ALL_PACKAGES_MODULE_LIBRARIES
      ${DUNE_ENABLE_ALL_PACKAGES_MODULE_LIBRARIES}
      PARENT_SCOPE
      )
  endif(DUNE_ENABLE_ALL_PACKAGES_MODULE_LIBRARIES)

  if(DUNE_ENABLE_ALL_PACKAGES_VERBOSE)
    get_property(all_libs GLOBAL PROPERTY ALL_PKG_LIBS)
    message("Libraries for this project: ${all_libs}")
  endif(DUNE_ENABLE_ALL_PACKAGES_VERBOSE)

endfunction(dune_enable_all_packages)


function(dune_target_enable_all_packages)
  if (CMAKE_VERSION VERSION_LESS 2.8.12)
    message(FATAL_ERROR "dune_target_enable_all_packages() needs CMake 2.8.12+")
  elseif(CMAKE_MINIMUM_REQUIRED_VERSION VERSION_LESS 2.8.12)
    message(WARNING
"You are using dune_target_enable_all_packages().
This requires at least CMake 2.8.12, but your Dune module only requires ${CMAKE_MINIMUM_REQUIRED_VERSION}.
Update the cmake_minimum_required() call in your main CMakeLists.txt file to get rid of this warning.")
  endif()

  foreach(_target ${ARGN})

    get_property(all_incs GLOBAL PROPERTY ALL_PKG_INCS)
    target_include_directories(${_target} PUBLIC ${all_incs})

    get_property(all_defs GLOBAL PROPERTY ALL_PKG_DEFS)
    target_compile_definitions(${_target} PUBLIC ${all_defs})

    get_property(all_opts GLOBAL PROPERTY ALL_PKG_OPTS)
    target_compile_options(${_target} PUBLIC ${all_opts})

    get_property(all_libs GLOBAL PROPERTY ALL_PKG_LIBS)
    target_link_libraries(${_target} PUBLIC ${DUNE_LIBS} ${all_libs})

  endforeach()
endfunction(dune_target_enable_all_packages)


function(dune_library_add_sources lib)

  # This only works for CMAKE 3.1+ because target_sources() - which we use to add sources to the
  # libraries after creating them - was added in that version
  if (CMAKE_VERSION VERSION_LESS 3.1.0)
    message(FATAL_ERROR "dune_library_add_sources() requires CMake 3.1+")
  endif()

  if (NOT (DEFINED DUNE_ENABLE_ALL_PACKAGES_MODULE_LIBRARIES))
    message(FATAL_ERROR "You must call dune_enable_all_packages with the MODULE_LIBRARIES option before calling dune_library_add_sources")
  endif()

  # This looks weird, but seems to be the most practical way to check for list membership,
  # as list(FIND ...) does not work reliably in a macro...
  if (NOT (";${DUNE_ENABLE_ALL_PACKAGES_MODULE_LIBRARIES};" MATCHES ";${lib};"))
    message(FATAL_ERROR
"Attempt to add sources to library ${lib}, which has not been defined in dune_enable_all_packages.
List of libraries defined in dune_enable_all_packages: ${DUNE_ENABLE_ALL_PACKAGES_MODULE_LIBRARIES}")
  endif()

  include(CMakeParseArguments)
  cmake_parse_arguments(DUNE_LIBRARY_ADD_SOURCES "" "" "SOURCES" ${ARGN})

  if(DUNE_LIBRARY_ADD_SOURCES_UNPARSED_ARGUMENTS)
    message(WARNING "Unrecognized arguments for dune_library_add_sources!")
  endif()

  foreach(source ${DUNE_LIBRARY_ADD_SOURCES_SOURCES})
    target_sources(${lib} PRIVATE ${CMAKE_CURRENT_SOURCE_DIR}/${source})
  endforeach()
endfunction()


==> anc/xt-super/dune-common/cmake/modules/DuneMPI.cmake <==
# Searches for MPI and thread support and sets the following
# DUNE specific flags:
#
# MPI_DUNE_COMPILE_FLAGS Compiler flags for MPI applications.
# MPI_DUNE_INCLUDE_PATH Include path for MPI applications.
# MPI_DUNE_LINK_FLAGS Linker flags for MPI applications.
# MPI_DUNE_LIBRARIES Libraries for MPI applications.
#
# The DUNE way to compile MPI applications is to use the CXX
# compiler with MPI flags usually used for C. CXX bindings
# are deactivated to prevent ABI problems.
#
# The following function is defined:
#
# add_dune_mpi_flags(targets)
#
# Adds the above flags and libraries to the specified targets.
#

find_package(MPI)
find_package(Threads)

if(MPI_C_FOUND)
  set(HAVE_MPI ${MPI_C_FOUND})
  # We do not support the CXX bindings of MPI
  set(MPI_DUNE_COMPILE_FLAGS ${MPI_C_COMPILE_FLAGS} CACHE STRING
    "Compile flags used by DUNE when compiling MPI programs")
  set(MPI_DUNE_INCLUDE_PATH ${MPI_C_INCLUDE_PATH} CACHE STRING
    "Include path used by DUNE when compiling MPI programs")
  # There seems to be no target specific include path, use the global one.
  include_directories(${MPI_DUNE_INCLUDE_PATH})
  set(MPI_DUNE_LINK_FLAGS ${MPI_C_LINK_FLAGS} CACHE STRING
    "Linker flags used by DUNE when compiling MPI programs")
  set(MPI_DUNE_LIBRARIES ${CMAKE_THREAD_LIBS_INIT} ${MPI_C_LIBRARIES} CACHE STRING
    "Libraries used by DUNE when linking MPI programs")

  # TODO check on where to position this exactly, doesnt look completely thought through
  dune_register_package_flags(COMPILE_DEFINITIONS "ENABLE_MPI=1;MPICH_SKIP_MPICXX;MPIPP_H"
                              INCLUDE_DIRS "${MPI_DUNE_INCLUDE_PATH}"
                              LIBRARIES "${MPI_DUNE_LIBRARIES}")

  # Check whether the MPI-2 standard is supported
  include(CMakePushCheckState)
  include(CheckFunctionExists)
  include(CheckCXXSourceCompiles)
  cmake_push_check_state()
  set(CMAKE_REQUIRED_LIBRARIES ${CMAKE_REQUIRED_LIBRARIES};${MPI_DUNE_LIBRARIES})
  set(CMAKE_REQUIRED_DEFINITIONS ${CMAKE_REQUIRED_DEFINITIONS} "-DENABLE_MPI=1 -DMPICH_SKIP_MPICXX -DMPIPP_H")
  set(CMAKE_REQUIRED_INCLUDES ${CMAKE_REQUIRED_INCLUDES};${MPI_DUNE_INCLUDE_PATH})
  check_function_exists(MPI_Finalized MPI_2)

  # proper version check
  check_cxx_source_compiles("
    #include <mpi.h>

    #if !((MPI_VERSION > 2) || (MPI_VERSION == 2 && MPI_SUBVERSION >= 1))
    fail with a horribe compilation error due to old MPI version
    #endif

    int main(int argc, char** argv)
    {
      MPI_Init(&argc,&argv);
      MPI_Finalize();
    }
" MPI_VERSION_SUPPORTED)

  cmake_pop_check_state()

  if(NOT MPI_VERSION_SUPPORTED)
    message(FATAL_ERROR "Your MPI implementation is too old. Please upgrade to an MPI-2.1 compliant version.")
  endif()
endif(MPI_C_FOUND)

# adds MPI flags to the targets
function(add_dune_mpi_flags)
  cmake_parse_arguments(ADD_MPI "SOURCE_ONLY;OBJECT" "" "" ${ARGN})
  if(ADD_MPI_SOURCE_ONLY)
    set(_prefix SOURCE)
  else()
    set(_prefix TARGET)
  endif()
  if(MPI_C_FOUND)
    set_property(${_prefix} ${ADD_MPI_UNPARSED_ARGUMENTS} APPEND PROPERTY COMPILE_FLAGS ${MPI_DUNE_COMPILE_FLAGS})
    set_property(${_prefix} ${ADD_MPI_UNPARSED_ARGUMENTS} APPEND PROPERTY COMPILE_DEFINITIONS ENABLE_MPI=1
      MPICH_SKIP_MPICXX MPIPP_H)
    if(NOT (ADD_MPI_SOURCE_ONLY OR ADD_MPI_OBJECT))
    set_property(${_prefix} ${ADD_MPI_UNPARSED_ARGUMENTS} APPEND_STRING PROPERTY LINK_FLAGS ${MPI_DUNE_LINK_FLAGS})
    foreach(target ${ADD_MPI_UNPARSED_ARGUMENTS})
      target_link_libraries(${target} ${MPI_DUNE_LIBRARIES})
    endforeach(target ${ADD_MPI_UNPARSED_ARGUMENTS})
    endif(NOT (ADD_MPI_SOURCE_ONLY OR ADD_MPI_OBJECT))
  endif(MPI_C_FOUND)
endfunction(add_dune_mpi_flags)


==> anc/xt-super/dune-common/cmake/modules/DuneMacros.cmake <==
# Core DUNE module for CMake.
#
# Provides the following macros:
#
# dune_module_to_uppercase(upper_name module_name)
#
# Converts a module name given by module_name into an uppercase string
# upper_name where all dashes (-) are replaced by underscores (_)
# Example: dune-common -> DUNE_COMMON
#
# dune_module_information(MODULE_DIR [QUIET])
#
# Parse ${MODULE_DIR}/dune.module and provide that information.
# If the second argument is QUIET no status message is printed.
#
#
# dune_project()
#
#  macro that should be called near the begin of the top level CMakeLists.txt.
# Namely it sets up the module, defines basic variables and manages
# depedencies.
# Don't forget to call finalize_dune_project afterwards.
#
#
# dune_create_dependency_tree()
#
# Creates the dependency tree of the module.
#
# dune_module_to_macro(_macro_name, _dune_module)
#
# Converts a module name given by _dune_module into a string _macro_name
# where all dashes (-) are removed and letters after a dash are capitalized
# Example: dune-grid-howto -> DuneGridHowto
#
# _macro_name: variable where the name will be stored.
# _dune_module: the name of the dune module.
#
#
# dune_regenerate_config_cmake()
#
# Creates a new config.h.cmake file in ${CMAKE_CURRENT_BINARY_DIR) that
# consists of entries from ${CMAKE_CURRENT_SOURCE_DIR}/config.h.cmake
# and includes non-private entries from the files config.h.cmake files
# of all dependent modules.
# Finally config.h is created from config.h.cmake.
#
#
# dune_add_library(<basename> [NO_EXPORT] [ADD_LIBS <lib1> [<lib2> ...]]
#   [OBJECT] SOURCES <source1> [<source2> ...] [COMPILE_FLAGS <flags>])
#
# Creates shared and static libraries with the same basename.
# <basename> is the basename of the library.
# On Unix this creates lib<basename>.so and lib<BASENAME>.a.
# Libraries that should be incorporate into this library can
# be specified with the ADD_LIBS option.
# The libraries will be built in ${PROJECT_BINARY_DIR}/lib.
# If the option NO_EXPORT is omitted the library is exported
# for usage in other modules.
#
# Object libraries can now be created with dune_add_library(<target>
#  OBJECT <sources>). It will create a GLOBAL property
#  _DUNE_TARGET_OBJECTS:<target>_ that records the full path to the
#  source files. Theses can later be referenced by providing
#  _DUNE_TARGET_OBJECTS:<target>_ as one of the sources to dune_add_library
#
# finalize_dune_project()
#
# macro that should be called at the end of the top level CMakeLists.txt.
# Namely it creates config.h and the cmake-config files,
# some install directives and exports the module.
#
#
# dune_target_link_libraries(BASENAME, LIBRARIES)
#
# Link libraries to the static and shared version of
# library BASENAME
#

# Make CMake use rpath on OS X
if(POLICY CMP0042)
  # this policy only needed for CMake older then 2.8.12
  cmake_policy(SET CMP0042 NEW)
endif()

enable_language(C) # Enable C to skip CXX bindings for some tests.

include(FeatureSummary)
include(DuneEnableAllPackages)
include(OverloadCompilerFlags)

include(DuneSymlinkOrCopy)

# Converts a module name given by _module into an uppercase string
# _upper where all dashes (-) are replaced by underscores (_)
# Example: dune-common -> DUNE_COMMON
macro(dune_module_to_uppercase _upper _module)
  string(TOUPPER "${_module}" ${_upper})
  string(REPLACE "-" "_" ${_upper} "${${_upper}}")
endmacro(dune_module_to_uppercase _upper _module)

macro(find_dune_package module)
  include(CMakeParseArguments)
  cmake_parse_arguments(DUNE_FIND "REQUIRED" "VERSION" "" ${ARGN})
  if(DUNE_FIND_REQUIRED)
    set(required REQUIRED)
    set_package_properties(${module} PROPERTIES TYPE REQUIRED)
  else()
    unset(required)
    set_package_properties(${module} PROPERTIES TYPE OPTIONAL)
  endif()
  if(DUNE_FIND_VERSION MATCHES "(>=|=|<=).*")
    string(REGEX REPLACE "(>=|=|<=)(.*)" "\\1" DUNE_FIND_VERSION_OP ${DUNE_FIND_VERSION})
    string(REGEX REPLACE "(>=|=|<=)(.*)" "\\2" DUNE_FIND_VERSION_NUMBER ${DUNE_FIND_VERSION})
    string(STRIP ${DUNE_FIND_VERSION_NUMBER} DUNE_FIND_VERSION_NUMBER)
    extract_major_minor_version("${DUNE_FIND_VERSION_NUMBER}" DUNE_FIND_VERSION)
    set(DUNE_FIND_VERSION_STRING "${DUNE_FIND_VERSION_MAJOR}.${DUNE_FIND_VERSION_MINOR}.${DUNE_FIND_VERSION_REVISION}")
  else()
    set(DUNE_FIND_VERSION_STRING "0.0.0")
  endif(DUNE_FIND_VERSION MATCHES "(>=|=|<=).*")
  if(NOT ${module}_FOUND)
    if(NOT (${module}_DIR OR ${module}_ROOT OR
       "${CMAKE_PREFIX_PATH}" MATCHES ".*${module}.*"))
      string(REPLACE  ${ProjectName} ${module} ${module}_DIR
        ${PROJECT_BINARY_DIR})
    endif()
    find_package(${module} NO_CMAKE_PACKAGE_REGISTRY)
  endif(NOT ${module}_FOUND)
  if(NOT ${module}_FOUND)
    message(STATUS "No full CMake package configuration support available."
      " Falling back to pkg-config.")
    # use pkg-config
    find_package(PkgConfig)
    if(NOT PKG_CONFIG_FOUND AND required)
      message(FATAL_ERROR "Could not find module ${module}. We tried to use"
        "pkg-config but could not find it. ")
    endif(NOT PKG_CONFIG_FOUND AND required)
        pkg_check_modules (${module} ${required} ${module}${DUNE_FIND_VERSION})
    set(${module}_FAKE_CMAKE_PKGCONFIG TRUE)
  endif(NOT ${module}_FOUND)
  if(${module}_FAKE_CMAKE_PKGCONFIG)
    # compute the path to the libraries
    if(${module}_LIBRARIES)
      unset(_module_lib)
      foreach(lib ${${module}_LIBRARIES})
        foreach(libdir ${${module}_LIBRARY_DIRS})
          if(EXISTS ${libdir}/lib${lib}.a)
            set(_module_lib ${libdir}/lib${lib}.a)
            set(_module_lib_static "STATIC")
          endif()
          if(EXISTS ${libdir}/lib${lib}.so)
            set(_module_lib ${libdir}/lib${lib}.so)
            set(_module_lib_static "")
          endif()
          if(_module_lib)
            #import library
            add_library(${lib} ${_module_lib_static} IMPORTED)
            set_property(TARGET ${lib} APPEND PROPERTY IMPORTED_CONFIGURATIONS NOCONFIG)
            set_target_properties(${lib} PROPERTIES
              IMPORTED_LINK_INTERFACE_LANGUAGES_NOCONFIG "CXX"
              IMPORTED_LOCATION_NOCONFIG "${_module_lib}")
            break()
          endif(_module_lib)
        endforeach(libdir ${${module}_LIBRARY_DIRS})
      endforeach(lib ${${module}_LIBRARIES})
    endif(${module}_LIBRARIES)
    if(NOT ${module}_MODULE_PATH)
      if(${module}_INCLUDE_DIRS)
        list(GET ${module}_INCLUDE_DIRS 0 _dir)
        if(EXISTS ${_dir}/../share/dune/cmake/modules)
          set(${module}_MODULE_PATH ${_dir}/../share/dune/cmake/modules)
        endif(EXISTS ${_dir}/../share/dune/cmake/modules)
      endif(${module}_INCLUDE_DIRS)
    endif(NOT ${module}_MODULE_PATH)
    unset(${module}_FAKE_CMAKE_PKGCONFIG)
  endif(${module}_FAKE_CMAKE_PKGCONFIG)
  if(${module}_FOUND)
    # parse other module's dune.module file to generate variables for config.h
    unset(${module}_dune_module)
    foreach(_dune_module_file
        ${${module}_PREFIX}/dune.module
        ${${module}_PREFIX}/lib/dunecontrol/${module}/dune.module
        ${${module}_PREFIX}/lib64/dunecontrol/${module}/dune.module)
      if(EXISTS ${_dune_module_file})
        get_filename_component(_dune_module_file_path ${_dune_module_file} PATH)
        dune_module_information(${_dune_module_file_path})# QUIET)
        set(${module}_dune_module 1)
        set(DUNE_FIND_MOD_VERSION_STRING "${DUNE_VERSION_MAJOR}.${DUNE_VERSION_MINOR}.${DUNE_VERSION_REVISION}")
        # check whether dependency mathes version requirement
        unset(module_version_wrong)
        if(DUNE_FIND_VERSION_OP MATCHES ">=")
          if(NOT (DUNE_FIND_MOD_VERSION_STRING VERSION_EQUAL DUNE_FIND_VERSION_STRING OR
                  DUNE_FIND_MOD_VERSION_STRING VERSION_GREATER DUNE_FIND_VERSION_STRING))
            set(module_version_wrong 1)
          endif()
        elseif(DUNE_FIND_VERSION_OP MATCHES "<=")
          if(NOT (DUNE_FIND_MOD_VERSION_STRING VERSION_EQUAL DUNE_FIND_VERSION_STRING OR
                  DUNE_FIND_MOD_VERSION_STRING VERSION_LESS DUNE_FIND_VERSION_STRING))
            set(module_version_wrong 1)
          endif()
        elseif(DUNE_FIND_VERSION_OP MATCHES "=" AND
           NOT (DUNE_FIND_MOD_VERSION_STRING VERSION_EQUAL DUNE_FIND_VERSION_STRING))
          set(module_version_wrong 1)
        endif()
      endif(EXISTS ${_dune_module_file})
    endforeach()
    if(NOT ${module}_dune_module)
      message(FATAL_ERROR "Could not find dune.module file for module ${module} "
        "in ${${module}_PREFIX},  ${${module}_PREFIX}/lib/dunecontrol/${module}/")
    endif(NOT ${module}_dune_module)
    if(module_version_wrong)
      message(FATAL_ERROR "Could not find requested version of module ${module}. "
        "Requested version was ${DUNE_FIND_VERSION}, found version is ${DUNE_FIND_MOD_VERSION_STRING}")
    endif()
  else(${module}_FOUND)
    if(required)
      message(FATAL_ERROR "Could not find required module ${module}.")
    endif(required)
  endif(${module}_FOUND)
  set(DUNE_${module}_FOUND ${${module}_FOUND})
endmacro(find_dune_package module)

macro(extract_line HEADER  OUTPUT FILE_NAME)
  set(REGEX "^${HEADER}[ ]*[^\\n]+")
  file(STRINGS "${FILE_NAME}" OUTPUT1 REGEX "${REGEX}")
  if(OUTPUT1)
    set(REGEX "^[ ]*${HEADER}[ ]*(.+)[ ]*$")
    string(REGEX REPLACE ${REGEX} "\\1" ${OUTPUT} "${OUTPUT1}")
  else(OUTPUT1)
    set(OUTPUT OUTPUT-NOTFOUND)
  endif(OUTPUT1)
endmacro(extract_line)

macro(split_module_version STRING MODULES VERSIONS)
  set(REGEX "[a-zA-Z-]+[ ]*(\\([ ]*([^ ]+)?[ ]*[^ ]+[ ]*\\))?")
  #set(REGEX "dune")
  string(REGEX MATCHALL "${REGEX}"  matches "${STRING}")
  set(${MODULES} "")
  set(${VERSIONS} "")
  foreach(i ${matches})
    string(REGEX REPLACE "^([a-zA-Z-]+).*$" "\\1" mod ${i})
    string(REGEX MATCH "\\([ ]*(([^ ]+)?[ ]*[^ ]+)[ ]*\\)" have_version
      ${i})
    if(have_version)
      string(REGEX REPLACE "^\\([ ]*([^ ]*[ ]*[^ ]+)[ ]*\\)$" "\\1"
        version ${have_version})
      else(have_version)
        set(version " ") # Mark as no version requested.
        # Having a space is mandatory as we will append it to a list
        # and an empty string will not be treated as entry we append to it.
      endif(have_version)
    list(APPEND ${MODULES} ${mod})
    list(APPEND ${VERSIONS} ${version})
  endforeach(i "${matches}")
endmacro(split_module_version)

function(convert_deps_to_list var)
  string(REGEX REPLACE "([a-zA-Z\\)]) ([a-zA-Z])" "\\1;\\2" ${var} ${${var}})
  set(${var} ${${var}} PARENT_SCOPE)
endfunction(convert_deps_to_list var)

#
# extracts major, minor, and revision from version string
#
function(extract_major_minor_version version_string varname)
    string(REGEX REPLACE "([0-9]+).*" "\\1" ${varname}_MAJOR "${version_string}")
  string(REGEX REPLACE "[0-9]+\\.([0-9]+).*" "\\1" ${varname}_MINOR "${version_string}")
  string(REGEX REPLACE "[0-9]+\\.[0-9]+\\.([0-9]+).*" "\\1" ${varname}_REVISION "${version_string}")
  set(${varname}_MAJOR "${${varname}_MAJOR}" PARENT_SCOPE) # make variable accessible in parent scope

  # remove false matches in version string and export to parent scop
  string(REGEX MATCH "[^0-9]" NON_NUMBER_CHARACTER "${${varname}_MINOR}")
  if(NON_NUMBER_CHARACTER)
    set(${varname}_MINOR "0" PARENT_SCOPE)
  else(NON_NUMBER_CHARACTER)
    set(${varname}_MINOR ${${varname}_MINOR} PARENT_SCOPE)
  endif(NON_NUMBER_CHARACTER)
  string(REGEX MATCH "[^0-9]" NON_NUMBER_CHARACTER "${${varname}_REVISION}")
  if(NON_NUMBER_CHARACTER)
    set(${varname}_REVISION "0"  PARENT_SCOPE)
  else(NON_NUMBER_CHARACTER)
    set(${varname}_REVISION ${${varname}_REVISION} PARENT_SCOPE)
  endif(NON_NUMBER_CHARACTER)
endfunction(extract_major_minor_version version_string varname)

# add dune-common version from dune.module to config.h
# optional second argument is verbosity
macro(dune_module_information MODULE_DIR)
  # find version strings
  extract_line("Version:" MODULE_LINE "${MODULE_DIR}/dune.module")
  if(NOT MODULE_LINE MATCHES ".+")
    message(FATAL_ERROR "${MODULE_DIR}/dune.module is missing a version.")
  endif(NOT MODULE_LINE MATCHES ".+")

  string(REGEX REPLACE ".*Version:[ ]*([^ \n]+).*" "\\1" DUNE_MOD_VERSION "${MODULE_LINE}")
  extract_major_minor_version("${DUNE_MOD_VERSION}" DUNE_VERSION)

  # find strings for module name, maintainer
  # 1. Check for line starting with Module
  extract_line("Module:" DUNE_MOD_NAME "${MODULE_DIR}/dune.module")
  if(NOT DUNE_MOD_NAME)
    message(FATAL_ERROR "${MODULE_DIR}/dune.module is missing a module name.")
  endif(NOT DUNE_MOD_NAME)

  # 2. Check for line starting with Maintainer
  extract_line("Maintainer:" DUNE_MAINTAINER "${MODULE_DIR}/dune.module")
  if(NOT DUNE_MAINTAINER)
    message(FATAL_ERROR "${MODULE_DIR}/dune.module is missing a maintainer.")
  endif(NOT DUNE_MAINTAINER)

  # 3. Check for line starting with Depends
  extract_line("Depends:" ${DUNE_MOD_NAME}_DEPENDS "${MODULE_DIR}/dune.module")
  if(${DUNE_MOD_NAME}_DEPENDS)
    split_module_version(${${DUNE_MOD_NAME}_DEPENDS} ${DUNE_MOD_NAME}_DEPENDS_MODULE ${DUNE_MOD_NAME}_DEPENDS_VERSION)
    foreach(_mod ${${DUNE_MOD_NAME}_DEPENDS})
      set(${_mod}_REQUIRED REQUIRED)
    endforeach(_mod ${${DUNE_MOD_NAME}_DEPENDS})
    convert_deps_to_list(${DUNE_MOD_NAME}_DEPENDS)
    if(NOT ("${ARGV1}" STREQUAL QUIET))
      message(STATUS "Dependencies for ${DUNE_MOD_NAME}: ${${DUNE_MOD_NAME}_DEPENDS}")
    endif(NOT ("${ARGV1}" STREQUAL QUIET))
  endif(${DUNE_MOD_NAME}_DEPENDS)

  # 4. Check for line starting with Suggests
  extract_line("Suggests:" ${DUNE_MOD_NAME}_SUGGESTS "${MODULE_DIR}/dune.module")
  if(${DUNE_MOD_NAME}_SUGGESTS)
    split_module_version(${${DUNE_MOD_NAME}_SUGGESTS} ${DUNE_MOD_NAME}_SUGGESTS_MODULE ${DUNE_MOD_NAME}_SUGGESTS_VERSION)
    convert_deps_to_list(${DUNE_MOD_NAME}_SUGGESTS)
    if(NOT ("${ARGV1}" STREQUAL QUIET))
      message(STATUS "Suggestions for ${DUNE_MOD_NAME}: ${${DUNE_MOD_NAME}_SUGGESTS}")
    endif(NOT ("${ARGV1}" STREQUAL QUIET))
  endif(${DUNE_MOD_NAME}_SUGGESTS)

  dune_module_to_uppercase(DUNE_MOD_NAME_UPPERCASE ${DUNE_MOD_NAME})

  # set module version
  set(${DUNE_MOD_NAME_UPPERCASE}_VERSION          "${DUNE_MOD_VERSION}")
  set(${DUNE_MOD_NAME_UPPERCASE}_VERSION_MAJOR    "${DUNE_VERSION_MAJOR}")
  set(${DUNE_MOD_NAME_UPPERCASE}_VERSION_MINOR    "${DUNE_VERSION_MINOR}")
  set(${DUNE_MOD_NAME_UPPERCASE}_VERSION_REVISION "${DUNE_VERSION_REVISION}")

  # configure CPack
  set(CPACK_PACKAGE_NAME "${DUNE_MOD_NAME}")
  set(CPACK_PACKAGE_VERSION "${DUNE_VERSION_MAJOR}.${DUNE_VERSION_MINOR}.${DUNE_VERSION_REVISION}")
  set(CPACK_SOURCE_PACKAGE_FILE_NAME "${CPACK_PACKAGE_NAME}-${CPACK_PACKAGE_VERSION}")
  set(CPACK_SOURCE_IGNORE_FILES "${CMAKE_BINARY_DIR}" "\\\\.svn" "\\\\.git" ".*/*\\\\.gitignore")
endmacro(dune_module_information)

macro(dune_process_dependency_leafs modules versions is_required next_level_deps
    next_level_sugs)
  # modules, and versions are not real variables, make them one
  set(mmodules ${modules})
  set(mversions ${versions})
  list(LENGTH mmodules mlength)
  list(LENGTH mversions vlength)
  if(NOT mlength EQUAL vlength)
    message(STATUS "mmodules=${mmodules} modules=${modules}")
    message(STATUS "mversions=${mversions} versions=${mversions}")
    message(FATAL_ERROR "List of modules and versions do not have the same length!")
  endif(NOT mlength EQUAL vlength)
  if(mlength GREATER 0)
    math(EXPR length "${mlength}-1")
    foreach(i RANGE 0 ${length})
      list(GET mmodules ${i} _mod)
      list(GET mversions ${i} _ver)
      find_dune_package(${_mod} ${is_required} VERSION "${_ver}")
      set(${_mod}_SEARCHED ON)
      if(NOT "${is_required}" STREQUAL "")
        set(${_mod}_REQUIRED ON)
        set(${next_level_deps} ${${_mod}_DEPENDS} ${${next_level_deps}})
      else(NOT "${is_required}" STREQUAL "")
        set(${next_level_sugs} ${${_mod}_DEPENDS} ${${next_level_sugs}})
      endif(NOT "${is_required}" STREQUAL "")
      set(${next_level_sugs} ${${_mod}_SUGGESTS} ${${next_level_sugs}})
    endforeach(i RANGE 0 ${length})
  endif(mlength GREATER 0)
  if(${next_level_sugs})
    list(REMOVE_DUPLICATES ${next_level_sugs})
  endif(${next_level_sugs})
  if(${next_level_deps})
    list(REMOVE_DUPLICATES ${next_level_deps})
  endif(${next_level_deps})
endmacro(dune_process_dependency_leafs)

function(remove_processed_modules modules versions is_required)
  list(LENGTH ${modules} mlength)
  if(mlength GREATER 0)
    math(EXPR length "${mlength}-1")
    foreach(i RANGE ${length} 0 -1)
      list(GET ${modules} ${i} _mod)
      if(${_mod}_SEARCHED)
        list(REMOVE_AT ${modules} ${i})
        list(REMOVE_AT ${versions} ${i})
        if(is_required AND NOT ${_mod}_REQUIRED AND NOT ${_mod}_FOUND)
          message(FATAL_ERROR "Required module ${_mod} not found!")
        endif(is_required AND NOT ${_mod}_REQUIRED AND NOT ${_mod}_FOUND)
      endif(${_mod}_SEARCHED)
    endforeach(i RANGE 0 ${length})
  endif(mlength GREATER 0)
  set(${modules} ${${modules}} PARENT_SCOPE)
  set(${versions} ${${versions}} PARENT_SCOPE)
endfunction(remove_processed_modules modules versions is_required)

macro(dune_create_dependency_leafs depends depends_versions suggests suggests_versions)
  set(deps "")
  set(sugs "")
  #Process dependencies
  if(NOT "${depends}" STREQUAL "")
    dune_process_dependency_leafs("${depends}" "${depends_versions}" REQUIRED deps sugs)
  endif(NOT "${depends}" STREQUAL "")
  # Process suggestions
  if(NOT "${suggests}" STREQUAL "")
    dune_process_dependency_leafs("${suggests}" "${suggests_versions}" "" deps sugs)
  endif(NOT "${suggests}" STREQUAL "")
  split_module_version("${deps}" next_mod_depends next_depends_versions)
  split_module_version("${sugs}" next_mod_suggests next_suggests_versions)
  set(ALL_DEPENDENCIES ${ALL_DEPENDENCIES} ${next_mod_depends} ${next_mod_suggests})
  # Move to next level
  if(next_mod_suggests OR next_mod_depends)
    dune_create_dependency_leafs("${next_mod_depends}" "${next_depends_versions}"
      "${next_mod_suggests}" "${next_suggests_versions}")
  endif(next_mod_suggests OR next_mod_depends)
endmacro(dune_create_dependency_leafs)

macro(dune_create_dependency_tree)
  if(dune-common_MODULE_PATH)
    list(REMOVE_ITEM CMAKE_MODULE_PATH "${dune-common_MODULE_PATH}")
  endif(dune-common_MODULE_PATH)
  list(FIND CMAKE_MODULE_PATH ${PROJECT_SOURCE_DIR}/cmake/modules start)
  set(ALL_DEPENDENCIES "")
  if(${ProjectName}_DEPENDS_MODULE OR ${ProjectName}_SUGGESTS_MODULE)
    set(ALL_DEPENDENCIES ${${ProjectName}_DEPENDS_MODULE} ${${ProjectName}_SUGGESTS_MODULE})
    dune_create_dependency_leafs("${${ProjectName}_DEPENDS_MODULE}" "${${ProjectName}_DEPENDS_VERSION}"
      "${${ProjectName}_SUGGESTS_MODULE}" "${${ProjectName}_SUGGESTS_VERSION}")
  endif(${ProjectName}_DEPENDS_MODULE OR ${ProjectName}_SUGGESTS_MODULE)
  set(_my_path "")
  if(ALL_DEPENDENCIES)
    # Reverse the order of the modules and remove duplicates
    # At end of this clause we have have a list modules
    # where for each entry all dependencies are before the
    # module in the list.
    set(NEW_ALL_DEPS "")
    list(LENGTH ALL_DEPENDENCIES length)
    if(length GREATER 0)
      math(EXPR length "${length}-1")
      list(GET ALL_DEPENDENCIES ${length} _mod)
      set(${_mod}_cmake_path_processed 1)
      set(_my_path ${${_mod}_MODULE_PATH})
      list(APPEND NEW_ALL_DEPS ${_mod})
      if(length GREATER 0)
        math(EXPR length "${length}-1")
        foreach(i RANGE ${length} 0 -1)
          list(GET ALL_DEPENDENCIES ${i} _mod)
          if(NOT ${_mod}_cmake_path_processed)
            set(${_mod}_cmake_path_processed 1)
            if(${_mod}_MODULE_PATH)
              list(INSERT _my_path 0 ${${_mod}_MODULE_PATH})
            endif(${_mod}_MODULE_PATH)
            list(APPEND NEW_ALL_DEPS ${_mod})
          endif(NOT ${_mod}_cmake_path_processed)
        endforeach(i RANGE ${length} 0 -1)
      endif(length GREATER 0)
      list(LENGTH CMAKE_MODULE_PATH length)
      math(EXPR length "${length}-1")
      if(start EQUAL -1)
        list(APPEND CMAKE_MODULE_PATH ${PROJECT_SOURCE_DIR}/cmake/modules ${_my_path})
      else(start EQUAL -1)
        if(start EQUAL ${length})
          list(APPEND CMAKE_MODULE_PATH ${_my_path})
        else(start EQUAL ${length})
          if(_my_path)
            list(INSERT CMAKE_MODULE_PATH ${start} ${_my_path})
          endif(_my_path)
        endif(start EQUAL ${length})
      endif(start EQUAL -1)
    endif(length GREATER 0)
    set(ALL_DEPENDENCIES ${NEW_ALL_DEPS})
  endif(ALL_DEPENDENCIES)
endmacro(dune_create_dependency_tree)

# Converts a module name given by _dune_module into a string _macro_name
# where all dashes (-) are removed and letters after a dash are capitalized
# Example: dune-grid-howto -> DuneGridHowto
macro(dune_module_to_macro _macro_name _dune_module)
  set(${_macro_name} "")
  set(_rest "${_dune_module}")
  string(FIND "${_rest}" "-" _found)
  while(_found GREATER -1)
    string(REGEX REPLACE "([^-]*)-.*" "\\1" _first_part
      "${_rest}")
    string(REGEX REPLACE "[^-]*-(.*)" "\\1" _rest
      "${_rest}")
    string(SUBSTRING "${_first_part}" 0 1 _first_letter)
    string(SUBSTRING "${_first_part}" 1 -1 _rest_first_part)
    string(TOUPPER "${_first_letter}" _first_letter)
    set(${_macro_name} "${${_macro_name}}${_first_letter}${_rest_first_part}")
    string(FIND "${_rest}" "-" _found)
  endwhile(_found GREATER -1)
  string(LENGTH "${_rest}" _length)
  string(SUBSTRING "${_rest}" 0 1 _first_letter)
  string(SUBSTRING "${_rest}" 1 -1 _rest)
  string(TOUPPER "${_first_letter}" _first_letter)
  set(${_macro_name} "${${_macro_name}}${_first_letter}${_rest}")
endmacro(dune_module_to_macro _macro_name _dune_module)

macro(dune_process_dependency_macros)
  foreach(_mod ${ALL_DEPENDENCIES} ${ProjectName})
    if(NOT ${_mod}_PROCESSED)
      # module not processed yet
      set(${_mod}_PROCESSED ${_mod})
      # Search for a cmake files containing tests and directives
      # specific to this module
      dune_module_to_macro(_cmake_mod_name "${_mod}")
      set(_macro "${_cmake_mod_name}Macros")
      set(_mod_cmake _mod_cmake-NOTFOUND) # Prevent false positives due to caching
      find_file(_mod_cmake
        ${_macro}.cmake
        ${CMAKE_MODULE_PATH}
        NO_DEFAULT_PATH)
      if(_mod_cmake)
        message(STATUS "Performing tests specific to ${_mod} from file ${_mod_cmake}.")
        include(${_mod_cmake})
      endif(_mod_cmake)
      dune_module_to_uppercase(_upper_case "${_mod}")
      if(${_mod}_INCLUDE_DIRS)
        message(STATUS "Setting ${_mod}_INCLUDE_DIRS=${${_mod}_INCLUDE_DIRS}")
        include_directories("${${_mod}_INCLUDE_DIRS}")
      endif(${_mod}_INCLUDE_DIRS)
      if(${_mod}_LIBRARIES)
        message(STATUS "Setting ${_mod}_LIBRARIES=${${_mod}_LIBRARIES}")
        foreach(_lib ${${_mod}_LIBRARIES})
          list(INSERT DUNE_DEFAULT_LIBS 0 "${_lib}")
          list(INSERT DUNE_LIBS 0 "${_lib}")
        endforeach(_lib ${${_mod}_LIBRARIES})
      endif(${_mod}_LIBRARIES)

      # register dune module
      dune_register_package_flags(INCLUDE_DIRS "${${_mod}_INCLUDE_DIRS}")
    endif(NOT ${_mod}_PROCESSED)
  endforeach(_mod DEPENDENCIES)
endmacro(dune_process_dependency_macros)

# macro that should be called near the begin of the top level CMakeLists.txt.
# Namely it sets up the module, defines basic variables and manages
# depedencies.
# Don't forget to call finalize_dune_project afterwards.
macro(dune_project)
  # check whether a compiler name instead of compiler path is given, this causes serious problems with older cmake versions.
  # Unfortunately those errors only surface on a second run, when the build directory already exists. The compiler
  # variable is then (for obscure reasons) expanded to ${CMAKE_BINARY_DIR}/...
  if((${CMAKE_CXX_COMPILER} MATCHES "${CMAKE_BINARY_DIR}.*") AND (${CMAKE_VERSION} VERSION_LESS "3.0"))
    message(FATAL_ERROR "You need to specify an absolute path to your compiler instead of just the compiler name. cmake >= 3.0 fixes this issue.")
  endif()

  # check if CXX flag overloading has been enabled (see OverloadCompilerFlags.cmake)
  initialize_compiler_script()

  # extract information from dune.module
  dune_module_information(${CMAKE_SOURCE_DIR})
  set(ProjectName            "${DUNE_MOD_NAME}")
  set(ProjectVersion         "${DUNE_MOD_VERSION}")
  set(ProjectVersionString   "${DUNE_VERSION_MAJOR}.${DUNE_VERSION_MINOR}.${DUNE_VERSION_REVISION}")
  set(ProjectVersionMajor    "${DUNE_VERSION_MAJOR}")
  set(ProjectVersionMinor    "${DUNE_VERSION_MINOR}")
  set(ProjectVersionRevision "${DUNE_VERSION_REVISION}")
  set(ProjectMaintainerEmail "${DUNE_MAINTAINER}")

  # check whether this module has been explicitly disabled through the cmake flags.
  # If so, stop the build. This is necessary because dunecontrol does not parse
  # the given CMake flags for a disabled Dune modules.
  if(CMAKE_DISABLE_FIND_PACKAGE_${ProjectName})
    message("Module ${ProjectName} has been explicitly disabled through the cmake flags. Skipping build.")
    return()
  endif()

  define_property(GLOBAL PROPERTY DUNE_MODULE_LIBRARIES
        BRIEF_DOCS "List of libraries of the module. DO NOT EDIT!"
        FULL_DOCS "List of libraries of the module. Used to generate CMake's package configuration files. DO NOT EDIT!")
  dune_create_dependency_tree()

  # assert the project names matches
  if(NOT (ProjectName STREQUAL CMAKE_PROJECT_NAME))
    message(FATAL_ERROR "Module name from dune.module does not match the name given in CMakeLists.txt.")
  endif(NOT (ProjectName STREQUAL CMAKE_PROJECT_NAME))

  # optional Fortran support
  include(LanguageSupport)
  workaround_9220(Fortran Fortran_Works)
  if(Fortran_Works)
    enable_language(Fortran OPTIONAL)
    if(NOT CMAKE_Fortran_COMPILER)
      set(Fortran_Works OFF)
    endif()
  endif(Fortran_Works)

  option(DUNE_USE_ONLY_STATIC_LIBS "If set to ON, we will force static linkage everywhere" OFF)
  if(DUNE_USE_ONLY_STATIC_LIBS)
    if(BUILD_SHARED_LIBS)
      message(FATAL_ERROR "Your requesting to use only static libraries "
        "(DUNE_USE_ONLY_STATIC_LIBS==True) while at same time requesting to "
        "build shared libraries (BUILD_SHARED_LIBS==True). This is a "
        "contradiction!")
    endif(BUILD_SHARED_LIBS)
  endif(DUNE_USE_ONLY_STATIC_LIBS)
  option(DUNE_BUILD_BOTH_LIBS "If set to ON, shared and static libs will be built"
    ${_default_enable_static})

  if(DUNE_USE_ONLY_STATIC_LIBS)
    # Use only static libraries.
    # We do this by overriding the library suffixes.
    set( BLA_STATIC 1)
    set( _dune_ORIG_CMAKE_FIND_LIBRARY_SUFFIXES ${CMAKE_FIND_LIBRARY_SUFFIXES})
    if (WIN32)
      set(CMAKE_FIND_LIBRARY_SUFFIXES .lib ${CMAKE_FIND_LIBRARY_SUFFIXES})
    endif (WIN32)
    if (APPLE)
      set(CMAKE_FIND_LIBRARY_SUFFIXES .lib ${CMAKE_FIND_LIBRARY_SUFFIXES})
    else (APPLE)
      set(CMAKE_FIND_LIBRARY_SUFFIXES .a )
    endif (APPLE)
  endif(DUNE_USE_ONLY_STATIC_LIBS)

  # set required compiler flags for C++11 (former C++0x)
  include(CheckCXX11Features)

  include(DuneCxaDemangle)

  # set include path and link path for the current project.
  include_directories("${CMAKE_BINARY_DIR}")
  include_directories("${CMAKE_SOURCE_DIR}")
  include_directories("${CMAKE_CURRENT_BINARY_DIR}")
  include_directories("${CMAKE_CURRENT_SOURCE_DIR}")
  add_definitions(-DHAVE_CONFIG_H)

  # Search for MPI and set the relevant variables.
  include(DuneMPI)

  # Make calling fortran routines from C/C++ possible
  if(Fortran_Works)
    include(FortranCInterface)
    FortranCInterface_VERIFY(CXX)
    # Write FC.h header containing information about
    # how to call fortran routined.
    # It will be included in config.h
    FortranCInterface_HEADER(FC.h MACRO_NAMESPACE "FC_")
  else(Fortran_Works)
    # Write empty FC.h header
    file(WRITE ${CMAKE_BINARY_DIR}/FC.h "")
  endif(Fortran_Works)

  # Create custom target for building the documentation
  # and provide macros for installing the docs and force
  # building them before.
  include(DuneDoc)

  # activate testing the DUNE way
  include(DuneTests)
  # enable this way of testing by default
  set(DUNE_TEST_MAGIC ON)

  # activate pkg-config
  include(DunePkgConfig)

  # Process the macros provided by the dependencies and ourself
  dune_process_dependency_macros()

  include(GNUInstallDirs)
  # Set variable where the cmake modules will be installed.
  # Thus the user can override it and for example install
  # directly into the CMake installation. We use a cache variable
  # that is overridden by a local variable of the same name if
  # the user does not explicitely set a value for it. Thus the value
  # will automatically change if the user changes CMAKE_INSTALL_DATAROOTDIR
  # or CMAKE_INSTALL_PREFIX
  if(NOT DUNE_INSTALL_MODULEDIR)
    set(DUNE_INSTALL_MODULEDIR ""
      CACHE PATH
      "Installation directory for CMake modules. Default is \${CMAKE_INSTALL_DATAROOTDIR}/dune/cmake/modules when not set explicitely")
    set(DUNE_INSTALL_MODULEDIR ${CMAKE_INSTALL_DATAROOTDIR}/dune/cmake/modules)
  endif(NOT DUNE_INSTALL_MODULEDIR)
  if(NOT DUNE_INSTALL_NONOBJECTLIBDIR)
    set(DUNE_INSTALL_NONOBJECTLIBDIR ""
      CACHE PATH
      "Installation directory for libraries that are not architecture dependent. Default is lib when not set explicitely")
    set(DUNE_INSTALL_NONOBJECTLIBDIR lib)
  endif(NOT DUNE_INSTALL_NONOBJECTLIBDIR)
  # set up make headercheck
  include(Headercheck)
  setup_headercheck()

endmacro(dune_project)

# create a new config.h file and overwrite the existing one
macro(dune_regenerate_config_cmake)
  set(CONFIG_H_CMAKE_FILE "${CMAKE_BINARY_DIR}/config.h.cmake")
  if(EXISTS ${CMAKE_SOURCE_DIR}/config.h.cmake)
    file(READ ${CMAKE_SOURCE_DIR}/config.h.cmake _file)
    string(REGEX MATCH
      "/[\\*/][ ]*begin[ ]+${ProjectName}.*\\/[/\\*][ ]*end[ ]*${ProjectName}[^\\*]*\\*/"
      _myfile "${_file}")
  endif(EXISTS ${CMAKE_SOURCE_DIR}/config.h.cmake)
  # overwrite file with new content
  file(WRITE ${CONFIG_H_CMAKE_FILE} "/* config.h.  Generated from config.h.cmake by CMake.
   It was generated from config.h.cmake which in turn is generated automatically
   from the config.h.cmake files of modules this module depends on. */"
   )

 # define that we found this module
 set(${ProjectName}_FOUND 1)
 foreach(_dep ${ProjectName} ${ALL_DEPENDENCIES})
   dune_module_to_uppercase(upper ${_dep})
   set(HAVE_${upper} ${${_dep}_FOUND})
   file(APPEND ${CONFIG_H_CMAKE_FILE}
     "\n\n/* Define to 1 if you have module ${_dep} available */
#cmakedefine01 HAVE_${upper}\n")
 endforeach(_dep ${ProjectName} ${ALL_DEPENDENCIES})

 # add previous module specific section
 foreach(_dep ${ALL_DEPENDENCIES})
   foreach(_mod_conf_file ${${_dep}_PREFIX}/config.h.cmake
       ${${_dep}_PREFIX}/share/${_dep}/config.h.cmake)
     if(EXISTS ${_mod_conf_file})
       file(READ "${_mod_conf_file}" _file)
       string(REGEX REPLACE
         ".*/\\*[ ]*begin[ ]+${_dep}[^\\*]*\\*/(.*)/[/\\*][ ]*end[ ]*${_dep}[^\\*]*\\*/" "\\1"
         _tfile "${_file}")
       # strip the private section
       string(REGEX REPLACE "(.*)/[\\*][ ]*begin private.*/[\\*][ ]*end[ ]*private[^\\*]\\*/(.*)" "\\1\\2" _file "${_tfile}")
       file(APPEND ${CONFIG_H_CMAKE_FILE} "${_file}")
     endif(EXISTS ${_mod_conf_file})
   endforeach()
 endforeach(_dep ${ALL_DEPENDENCIES})
 # parse again dune.module file of current module to set PACKAGE_* variables
 dune_module_information(${CMAKE_SOURCE_DIR} QUIET)
 file(APPEND ${CONFIG_H_CMAKE_FILE} "\n${_myfile}")
endmacro(dune_regenerate_config_cmake)

# macro that should be called at the end of the top level CMakeLists.txt.
# Namely it creates config.h and the cmake-config files,
# some install directives and exports the module.
macro(finalize_dune_project)
  if(DUNE_SYMLINK_TO_SOURCE_TREE)
    dune_symlink_to_source_tree()
  endif()

  #configure all headerchecks
  finalize_headercheck()

  #create cmake-config files for installation tree
  include(DuneCMakePackageConfigHelpers)
  include(GNUInstallDirs)
  set(DOXYSTYLE_DIR ${CMAKE_INSTALL_DATAROOTDIR}/dune-common/doc/doxygen/)
  set(SCRIPT_DIR ${CMAKE_INSTALL_DATAROOTDIR}/dune/cmake/scripts)
  # Set the location where the doc sources are installed.
  # Needed by custom package configuration
  # file section of dune-grid.
  set(DUNE_MODULE_SRC_DOCDIR "\${${ProjectName}_PREFIX}/${CMAKE_INSTALL_DOCDIR}")

  if(NOT EXISTS ${PROJECT_SOURCE_DIR}/cmake/pkg/${ProjectName}-config.cmake.in)
    # Generate a standard cmake package configuration file
    file(WRITE ${PROJECT_BINARY_DIR}/CMakeFiles/${ProjectName}-config.cmake.in
"if(NOT ${ProjectName}_FOUND)
@PACKAGE_INIT@

#report other information
set_and_check(${ProjectName}_PREFIX \"\${PACKAGE_PREFIX_DIR}\")
set_and_check(${ProjectName}_INCLUDE_DIRS \"@PACKAGE_CMAKE_INSTALL_INCLUDEDIR@\")
set(${ProjectName}_CXX_FLAGS \"${CMAKE_CXX_FLAGS}\")
set(${ProjectName}_CXX_FLAGS_DEBUG \"${CMAKE_CXX_FLAGS_DEBUG}\")
set(${ProjectName}_CXX_FLAGS_MINSIZEREL \"${CMAKE_CXX_FLAGS_MINSIZEREL}\")
set(${ProjectName}_CXX_FLAGS_RELEASE \"${CMAKE_CXX_FLAGS_RELEASE}\")
set(${ProjectName}_CXX_FLAGS_RELWITHDEBINFO \"${CMAKE_CXX_FLAGS_RELWITHDEBINFO}\")
set(${ProjectName}_DEPENDS \"@${ProjectName}_DEPENDS@\")
set(${ProjectName}_SUGGESTS \"@${ProjectName}_SUGGESTS@\")
set(${ProjectName}_MODULE_PATH \"@PACKAGE_DUNE_INSTALL_MODULEDIR@\")
set(${ProjectName}_LIBRARIES \"@DUNE_MODULE_LIBRARIES@\")

# Lines that are set by the CMake buildsystem via the variable DUNE_CUSTOM_PKG_CONFIG_SECTION
${DUNE_CUSTOM_PKG_CONFIG_SECTION}

#import the target
if(${ProjectName}_LIBRARIES)
  get_filename_component(_dir \"\${CMAKE_CURRENT_LIST_FILE}\" PATH)
  include(\"\${_dir}/${ProjectName}-targets.cmake\")
endif(${ProjectName}_LIBRARIES)
endif(NOT ${ProjectName}_FOUND)")
      set(CONFIG_SOURCE_FILE ${PROJECT_BINARY_DIR}/CMakeFiles/${ProjectName}-config.cmake.in)
  else(NOT EXISTS ${PROJECT_SOURCE_DIR}/cmake/pkg/${ProjectName}-config.cmake.in)
    set(CONFIG_SOURCE_FILE ${PROJECT_SOURCE_DIR}/cmake/pkg/${ProjectName}-config.cmake.in)
  endif(NOT EXISTS ${PROJECT_SOURCE_DIR}/cmake/pkg/${ProjectName}-config.cmake.in)
  get_property(DUNE_MODULE_LIBRARIES GLOBAL PROPERTY DUNE_MODULE_LIBRARIES)

  # compute under which libdir the package configuration files are to be installed.
  # If the module installs an object library we use CMAKE_INSTALL_LIBDIR
  # to capture the multiarch triplet of Debian/Ubuntu.
  # Otherwise we fall back to DUNE_INSTALL_NONOBJECTLIB which is lib
  # if not set otherwise.
  get_property(DUNE_MODULE_LIBRARIES GLOBAL PROPERTY DUNE_MODULE_LIBRARIES)
  if(DUNE_MODULE_LIBRARIES)
    set(DUNE_INSTALL_LIBDIR ${CMAKE_INSTALL_LIBDIR})
  else(DUNE_MODULE_LIBRARIES)
    set(DUNE_INSTALL_LIBDIR ${DUNE_INSTALL_NONOBJECTLIBDIR})
  endif(DUNE_MODULE_LIBRARIES)

  # Set the location of the doc file source. Needed by custom package configuration
  # file section of dune-grid.
  set(DUNE_MODULE_SRC_DOCDIR "${PROJECT_SOURCE_DIR}/doc")

  configure_package_config_file(${CONFIG_SOURCE_FILE}
    ${PROJECT_BINARY_DIR}/cmake/pkg/${ProjectName}-config.cmake
    INSTALL_DESTINATION  ${DUNE_INSTALL_LIBDIR}/cmake/${ProjectName}
    PATH_VARS CMAKE_INSTALL_DATAROOTDIR DUNE_INSTALL_MODULEDIR CMAKE_INSTALL_INCLUDEDIR
    DOXYSTYLE_DIR SCRIPT_DIR)


  #create cmake-config files for build tree
  set(PACKAGE_CMAKE_INSTALL_INCLUDEDIR ${PROJECT_SOURCE_DIR})
  set(PACKAGE_CMAKE_INSTALL_DATAROOTDIR ${PROJECT_BINARY_DIR})
  set(PACKAGE_DOXYSTYLE_DIR ${PROJECT_SOURCE_DIR}/doc/doxygen)
  set(PACKAGE_SCRIPT_DIR ${PROJECT_SOURCE_DIR}/cmake/scripts)
  set(PACKAGE_DUNE_INSTALL_MODULEDIR ${PROJECT_SOURCE_DIR}/cmake/modules)
  set(PACKAGE_PREFIX_DIR ${PROJECT_BINARY_DIR})
  set(PACKAGE_INIT "# Set prefix to source dir
set(PACKAGE_PREFIX_DIR ${PROJECT_SOURCE_DIR})
macro(set_and_check _var _file)
  set(\${_var} \"\${_file}\")
  if(NOT EXISTS \"\${_file}\")
    message(FATAL_ERROR \"File or directory \${_file} referenced by variable \${_var} does not exist !\")
  endif()
endmacro()")
  configure_file(
    ${CONFIG_SOURCE_FILE}
    ${PROJECT_BINARY_DIR}/${ProjectName}-config.cmake @ONLY)

  if(NOT EXISTS ${PROJECT_SOURCE_DIR}/${ProjectName}-config-version.cmake.in)
    file(WRITE ${PROJECT_BINARY_DIR}/CMakeFiles/${ProjectName}-config-version.cmake.in
"set(PACKAGE_VERSION \"${ProjectVersionString}\")

if(\"\${PACKAGE_FIND_VERSION_MAJOR}\" EQUAL \"${ProjectVersionMajor}\" AND
     \"\${PACKAGE_FIND_VERSION_MINOR}\" EQUAL \"${ProjectVersionMinor}\")
  set (PACKAGE_VERSION_COMPATIBLE 1) # compatible with newer
  if (\"\${PACKAGE_FIND_VERSION}\" VERSION_EQUAL \"${ProjectVersionString}\")
    set(PACKAGE_VERSION_EXACT 1) #exact match for this version
  endif()
endif()
")
    set(CONFIG_VERSION_FILE ${PROJECT_BINARY_DIR}/CMakeFiles/${ProjectName}-config-version.cmake.in)
  else(NOT EXISTS ${PROJECT_SOURCE_DIR}/${ProjectName}-config-version.cmake.in)
    set(CONFIG_VERSION_FILE ${PROJECT_SOURCE_DIR}/${ProjectName}-config-version.cmake.in)
  endif(NOT EXISTS ${PROJECT_SOURCE_DIR}/${ProjectName}-config-version.cmake.in)
  configure_file(
    ${CONFIG_VERSION_FILE}
    ${PROJECT_BINARY_DIR}/${ProjectName}-config-version.cmake @ONLY)

  #install dune.module file
  install(FILES dune.module DESTINATION ${DUNE_INSTALL_NONOBJECTLIBDIR}/dunecontrol/${ProjectName})

  # install cmake-config files
  install(FILES ${PROJECT_BINARY_DIR}/cmake/pkg/${ProjectName}-config.cmake
    ${PROJECT_BINARY_DIR}/${ProjectName}-config-version.cmake
    DESTINATION ${DUNE_INSTALL_LIBDIR}/cmake/${ProjectName})

  #install config.h
  if(EXISTS ${CMAKE_SOURCE_DIR}/config.h.cmake)
  install(FILES config.h.cmake DESTINATION share/${ProjectName})
  endif(EXISTS ${CMAKE_SOURCE_DIR}/config.h.cmake)

  #install pkg-config files
  create_and_install_pkconfig(${DUNE_INSTALL_LIBDIR})

  if("${ARGC}" EQUAL "1")
    message(STATUS "Adding custom target for config.h generation")
    dune_regenerate_config_cmake()
    # add a target to generate config.h.cmake
    add_custom_target(OUTPUT config.h.cmake
      COMMAND dune_regenerate_config_cmake()
      DEPENDS stamp-regenerate-config-h)
    # actually write the config.h file to disk
    # using generated file
    configure_file(${CMAKE_CURRENT_BINARY_DIR}/config.h.cmake
      ${CMAKE_CURRENT_BINARY_DIR}/config.h)
  else("${ARGC}" EQUAL "1")
    message(STATUS "Not adding custom target for config.h generation")
    # actually write the config.h file to disk
    configure_file(config.h.cmake ${CMAKE_CURRENT_BINARY_DIR}/config.h)
  endif("${ARGC}" EQUAL "1")

  # add dependiencies to target "test"
  if(DUNE_TEST_MAGIC)
    test_dep()
  endif()

  include(CPack)

  feature_summary(WHAT ALL)

  # check if CXX flag overloading has been enabled
  # and write compiler script (see OverloadCompilerFlags.cmake)
  finalize_compiler_script()
endmacro(finalize_dune_project)

macro(target_link_dune_default_libraries _target)
  foreach(_lib ${DUNE_DEFAULT_LIBS})
    target_link_libraries(${_target} ${_lib})
  endforeach(_lib ${DUNE_DEFAULT_LIBS})
endmacro(target_link_dune_default_libraries)

# Gets path to the common Dune CMake scripts
macro(dune_common_script_dir _script_dir)
  if("${CMAKE_PROJECT_NAME}" STREQUAL "dune-common")
    set(${_script_dir} ${CMAKE_SOURCE_DIR}/cmake/scripts)
  else("${CMAKE_PROJECT_NAME}" STREQUAL "dune-common")
    set(${_script_dir} ${dune-common_SCRIPT_DIR})
  endif("${CMAKE_PROJECT_NAME}" STREQUAL "dune-common")
endmacro(dune_common_script_dir)

# Gets path to the common Dune CMake scripts source
macro(dune_common_script_source_dir _script_dir)
  if("${CMAKE_PROJECT_NAME}" STREQUAL "dune-common")
    set(${_script_dir} ${CMAKE_SOURCE_DIR}/cmake/scripts)
  else("${CMAKE_PROJECT_NAME}" STREQUAL "dune-common")
    set(${_script_dir} ${dune-ommon_SCRIPT_SOURCE_DIR})
  endif("${CMAKE_PROJECT_NAME}" STREQUAL "dune-common")
endmacro(dune_common_script_source_dir)

function(dune_expand_object_libraries _SOURCES_var _ADD_LIBS_var _COMPILE_FLAGS_var)
  set(_new_SOURCES "")
  set(_new_ADD_LIBS "${${_ADD_LIBS_var}}")
  set(_new_COMPILE_FLAGS "${${_COMPILE_FLAGS_var}}")
  set(_regex "_DUNE_TARGET_OBJECTS:([a-zA-Z0-9_-]+)_")
  foreach(_source ${${_SOURCES_var}})
    string(REGEX MATCH ${_regex} _matched "${_source}")
    if(_matched)
      string(REGEX REPLACE "${_regex}" "\\1" _basename  "${_source}")
      foreach(var _SOURCES _ADD_LIBS _COMPILE_FLAGS)
        get_property(_prop GLOBAL PROPERTY DUNE_LIB_${_basename}${var})
        list(APPEND _new${var} "${_prop}")
      endforeach(var _SOURCES _ADD_LIBS _COMPILE_FLAGS)
    else(_matched)
      list(APPEND _new_SOURCES "${_source}")
    endif(_matched)
  endforeach(_source ${${_SOURCES_var}})

  foreach(var _SOURCES _ADD_LIBS _COMPILE_FLAGS)
    set(${${var}_var} "${_new${var}}" PARENT_SCOPE)
  endforeach(var _SOURCES _ADD_LIBS _COMPILE_FLAGS)
endfunction(dune_expand_object_libraries)

# Creates shared and static libraries with the same basename.
# More docu can be found at the top of this file.
macro(dune_add_library basename)
  include(CMakeParseArguments)
  cmake_parse_arguments(DUNE_LIB "NO_EXPORT;OBJECT" "COMPILE_FLAGS"
    "ADD_LIBS;SOURCES" ${ARGN})
  if(DUNE_LIB_OBJECT)
    if(DUNE_LIB_${basename}_SOURCES)
      message(FATAL_ERROR "There is already a library with the name ${basename}, "
        "but only one is allowed!")
    else(DUNE_LIB_${basename}_SOURCES)
      foreach(source ${DUNE_LIB_UNPARSED_ARGUMENTS})
        list(APPEND full_path_sources ${CMAKE_CURRENT_SOURCE_DIR}/${source})
      endforeach(source ${DUNE_LIB_UNPARSED_ARGUMENTS})
      # register sources, libs and flags for building the library later
      define_property(GLOBAL PROPERTY DUNE_LIB_${basename}_SOURCES
        BRIEF_DOCS "Convenience property with sources for library ${basename}. DO NOT EDIT!"
        FULL_DOCS "Convenience property with sources for library ${basename}. DO NOT EDIT!")
      set_property(GLOBAL PROPERTY DUNE_LIB_${basename}_SOURCES
        "${full_path_sources}")
      define_property(GLOBAL PROPERTY DUNE_LIB_${basename}_ADD_LIBS
        BRIEF_DOCS "Convenience property with libraries for library ${basename}. DO NOT EDIT!"
        FULL_DOCS "Convenience property with libraries for library ${basename}. DO NOT EDIT!")
      set_property(GLOBAL PROPERTY DUNE_LIB_${basename}_ADD_LIBS
        "${DUNE_LIB_ADD_LIBS}")
      define_property(GLOBAL PROPERTY DUNE_LIB_${basename}_COMPILE_FLAGS
        BRIEF_DOCS "Convenience property with compile flags for library ${basename}. DO NOT EDIT!"
        FULL_DOCS "Convenience property with compile flags for library ${basename}. DO NOT EDIT!")
      set_property(GLOBAL PROPERTY DUNE_LIB_${basename}_COMPILE_FLAGS
        "${DUNE_LIB_COMPILE_FLAGS}")
    endif(DUNE_LIB_${basename}_SOURCES)
  else(DUNE_LIB_OBJECT)
    list(APPEND DUNE_LIB_SOURCES ${DUNE_LIB_UNPARSED_ARGUMENTS})
    dune_expand_object_libraries(DUNE_LIB_SOURCES DUNE_LIB_ADD_LIBS DUNE_LIB_COMPILE_FLAGS)
    #create lib
    add_library(${basename} ${DUNE_LIB_SOURCES})
    get_property(_prop GLOBAL PROPERTY DUNE_MODULE_LIBRARIES)
    set_property(GLOBAL PROPERTY DUNE_MODULE_LIBRARIES ${_prop} ${basename})
    # link with specified libraries.
    if(DUNE_LIB_ADD_LIBS)
      dune_target_link_libraries(${basename} "${DUNE_LIB_ADD_LIBS}")
    endif(DUNE_LIB_ADD_LIBS)
    if(DUNE_LIB_COMPILE_FLAGS)
      set_property(${basename} APPEND_STRING COMPILE_FLAGS
        "${DUNE_LIB_COMPILE_FLAGS}")
    endif(DUNE_LIB_COMPILE_FLAGS)
    # Build library in ${PROJECT_BINARY_DIR}/lib
    set_target_properties(${basename} PROPERTIES
      LIBRARY_OUTPUT_DIRECTORY "${PROJECT_BINARY_DIR}/lib"
      ARCHIVE_OUTPUT_DIRECTORY "${PROJECT_BINARY_DIR}/lib")

    set(_created_libs ${basename})

    if(DUNE_BUILD_BOTH_LIBS)
      if(BUILD_SHARED_LIBS)
        #create static lib
        add_library(${basename}-static STATIC ${DUNE_LIB_SOURCES})
        # make sure both libs have the same name.
        set_target_properties(${basename}-static PROPERTIES
          OUTPUT_NAME ${basename}
          ARCHIVE_OUTPUT_DIRECTORY "${PROJECT_BINARY_DIR}/lib")
        list(APPEND _created_libs ${basename}-static)
        # link with specified libraries.
        if(DUNE_LIB_ADD_LIBS)
          dune_target_link_libraries(${basename}-static "${DUNE_LIB_ADD_LIBS}")
        endif(DUNE_LIB_ADD_LIBS)
        if(DUNE_LIB_COMPILE_FLAGS)
          set_property(${basename}-static APPEND_STRING COMPILE_FLAGS
            "${DUNE_LIB_COMPILE_FLAGS}")
        endif(DUNE_LIB_COMPILE_FLAGS)
      else(BUILD_SHARED_LIBS)
        #create shared libs
        add_library(${basename}-shared SHARED  ${DUNE_LIB_SOURCES})
        set_target_properties(${basename}-shared PROPERTIES
          OUTPUT_NAME ${basename}
          LIBRARY_OUTPUT_DIRECTORY "${PROJECT_BINARY_DIR}/lib")
        # link with specified libraries.
        if(DUNE_LIB_ADD_LIBS)
          dune_target_link_libraries(${basename}-shared "${DUNE_LIB_ADD_LIBS}")
        endif(DUNE_LIB_ADD_LIBS)
        if(DUNE_LIB_COMPILE_FLAGS)
          set_property(${basename}-shared APPEND_STRING COMPILE_FLAGS
            "${DUNE_LIB_COMPILE_FLAGS}")
        endif(DUNE_LIB_COMPILE_FLAGS)
        list(APPEND _created_libs ${basename}-shared)
      endif(BUILD_SHARED_LIBS)
    endif(DUNE_BUILD_BOTH_LIBS)

    if(NOT DUNE_LIB_NO_EXPORT)
      if(NOT _MODULE_EXPORT_USED)
        set(_MODULE_EXPORT_USED ON)
        set(_append "")
      else(NOT _MODULE_EXPORT_USED)
        set(_append APPEND)
      endif(NOT _MODULE_EXPORT_USED)
      # install targets to use the libraries in other modules.
      install(TARGETS ${_created_libs}
        EXPORT ${ProjectName}-targets DESTINATION ${CMAKE_INSTALL_LIBDIR})
      install(EXPORT ${ProjectName}-targets
        DESTINATION ${CMAKE_INSTALL_LIBDIR}/cmake/${ProjectName})

      # export libraries for use in build tree
      export(TARGETS ${_created_libs} ${_append}
        FILE ${PROJECT_BINARY_DIR}/${ProjectName}-targets.cmake)
    endif(NOT DUNE_LIB_NO_EXPORT)
  endif(DUNE_LIB_OBJECT)
endmacro(dune_add_library basename sources)

macro(replace_properties_for_one)
  get_property(properties ${option_command} ${_target}
    PROPERTY ${REPLACE_PROPERTY})
  if(NOT properties)
    # property not set. set it directly
    foreach(i RANGE 0 ${hlength})
      math(EXPR idx "(2 * ${i}) + 1")
      list(GET REPLACE_UNPARSED_ARGUMENTS ${idx} repl)
      list(APPEND replacement ${repl})
    endforeach(i RANGE 0 ${hlength})
    list(REMOVE_DUPLICATES replacement)
    set_property(${option_command} ${_target} ${REPLACE_APPEND}
      ${REPLACE_APPEND_STRING} PROPERTY ${REPLACE_PROPERTY} ${replacement})
  else(NOT properties)
    foreach(prop ${properties})
      set(matched FALSE)
      foreach(i RANGE 0 ${hlength})
        math(EXPR regexi "2 * ${i}")
        math(EXPR repli  "${regexi} +1")
        list(GET REPLACE_UNPARSED_ARGUMENTS ${regexi} regex)
        list(GET REPLACE_UNPARSED_ARGUMENTS ${repli} replacement)
        string(REGEX MATCH ${regex} match ${prop})

        if(match)
          list(APPEND new_props ${replacement})
          set(matched TRUE)
        endif(match)
      endforeach(i RANGE 0 ${hlength})

      if(NOT matched)
        list(APPEND new_props ${prop})
      endif(NOT matched)
    endforeach(prop ${properties})
    list(REMOVE_DUPLICATES new_props)
    set_property(${option_command} ${_target}
      PROPERTY ${REPLACE_PROPERTY} ${new_props})
  endif(NOT properties)
  get_property(properties ${option_command} ${_target} PROPERTY ${REPLACE_PROPERTY})
endmacro(replace_properties_for_one)

function(dune_target_link_libraries basename libraries)
  target_link_libraries(${basename} ${libraries})
  if(DUNE_BUILD_BOTH_LIBS)
    if(BUILD_SHARED_LIBS)
      target_link_libraries(${basename}-static ${libraries})
    else(BUILD_SHARED_LIBS)
      target_link_libraries(${basename}-shared ${libraries})
    endif(BUILD_SHARED_LIBS)
  endif(DUNE_BUILD_BOTH_LIBS)
endfunction(dune_target_link_libraries basename libraries)

function(replace_properties)
  include(CMakeParseArguments)
  set(_first_opts "GLOBAL;DIRECTORY;TARGET;SOURCE;CACHE")
  cmake_parse_arguments(REPLACE "GLOBAL"
    "DIRECTORY;PROPERTY" "TARGET;SOURCE;TEST;CACHE" ${ARGN})

  set(MY_DIRECTORY TRUE)
  foreach(i ${_first_opts})
    if(REPLACE_${i})
      set(MY_DIRECTORY FALSE)
    endif(REPLACE_${i})
  endforeach(i ${_first_opts})
  if(NOT MY_DIRECTORY)
    list(FIND REPLACE_UNPARSED_ARGUMENTS DIRECTORY _found)
    if(_found GREATER -1)
      list(REMOVE_AT REPLACE_UNPARSED_ARGUMENTS ${_found})
      set(MY_DIRECTORY TRUE)
      set(REPLACE_DIRECTORY "")
    endif(_found GREATER -1)
  else(NOT MY_DIRECTORY)
    #set(REPLACE_PROPERTY
  endif(NOT MY_DIRECTORY)

  #setup options
  if(REPLACE_GLOBAL)
    set(option_command GLOBAL)
  elseif(MY_DIRECTORY)
    set(option_command DIRECTORY)
  elseif(REPLACE_DIRECTORY)
    set(option_command DIRECTORY)
    set(option_arg ${REPLACE_DIRECTORY})
  elseif(REPLACE_TARGET)
    set(option_command TARGET)
    set(option_arg ${REPLACE_TARGET})
  elseif(REPLACE_SOURCE)
    set(option_command SOURCE)
    set(option_arg ${REPLACE_SOURCE})
  elseif(REPLACE_TEST)
    set(option_command TEST)
    set(option_arg${REPLACE_TEST})
  elseif(REPLACE_CACHE)
    set(option_command CACHE)
    set(option_arg ${REPLACE_CACHE})
  endif()

  if(NOT (REPLACE_CACHE OR REPLACE_TEST OR REPLACE_SOURCE
      OR REPLACE_TARGET OR REPLACE_DIRECTORY OR REPLACE_GLOBAL
      OR MY_DIRECTORY))
    message(ERROR "One of GLOBAL, DIRECTORY, TARGET, SOURCE, TEST, or CACHE"
      " has to be present")
  endif()

  list(LENGTH REPLACE_UNPARSED_ARGUMENTS length)
#  if(NOT (REPLACE_GLOBAL AND REPLACE_TARGET AND
#        REPLACE_SOURCE AND REPLACE
  math(EXPR mlength "${length} % 2 ")
  math(EXPR hlength "${length} / 2 - 1")

  if(NOT ${mlength} EQUAL 0)
    message(ERROR "You need to specify pairs consisting of a regular expression and a replacement string.")
  endif(NOT ${mlength} EQUAL 0)

  if(NOT length GREATER 0)
    message(ERROR "You need to specify at least on pair consisting of a regular expression
and a replacement string. ${REPLACE_UNPARSED_ARGUMENTS}")
  endif(NOT length GREATER 0)

  foreach(_target ${option_arg})
    replace_properties_for_one()
  endforeach(_target ${option_arg})

  list(LENGTH option_arg _length)
  if(_length EQUAL 0)
    replace_properties_for_one()
  endif(_length EQUAL 0)
endfunction(replace_properties)

macro(add_dune_all_flags targets)
  get_property(incs GLOBAL PROPERTY ALL_PKG_INCS)
  get_property(defs GLOBAL PROPERTY ALL_PKG_DEFS)
  get_property(libs GLOBAL PROPERTY ALL_PKG_LIBS)
  foreach(target ${targets})
    set_property(TARGET ${target} APPEND PROPERTY INCLUDE_DIRECTORIES ${incs})
    set_property(TARGET ${target} APPEND PROPERTY COMPILE_DEFINITIONS ${defs})
    target_link_libraries(${target} ${DUNE_LIBS} ${libs})
  endforeach()
endmacro(add_dune_all_flags targets)


==> anc/xt-super/dune-common/cmake/modules/DunePkgConfig.cmake <==
# searches for pkg-config, creates the
# file <module-name>.pc from <module-name>.pc.in,
# and adds installation directives.
#

find_package(PkgConfig)

function(create_and_install_pkconfig installlibdir)
  # set some variables that are used in the pkg-config file
  include(GNUInstallDirs)
  set( prefix ${CMAKE_INSTALL_PREFIX})
  set(exec_prefix "\${prefix}")
  set(libdir "\${exec_prefix}/${installlibdir}")
  set(includedir "\${prefix}/${CMAKE_INSTALL_INCLUDEDIR}")
  set(PACKAGE_NAME ${ProjectName})
  set(VERSION ${ProjectVersion})
  set(CC ${CMAKE_C_COMPILER})
  set(CXX "${CMAKE_CXX_COMPILER} ${CXX_STD11_FLAGS}")

  if(DUNE_DEPENDS)
    foreach(_DUNE_DEPEND ${DUNE_DEPENDS})
      string(REGEX REPLACE "\\(" "" REQF1 ${_DUNE_DEPEND})
      string(REGEX REPLACE "\\)" "" LR ${REQF1})
      if(REQUIRES)
        set(REQUIRES "${REQUIRES} ${LR}")
      else()
        set(REQUIRES ${LR})
      endif(REQUIRES)
    endforeach(_DUNE_DEPEND ${DUNE_DEPENDS})
  endif(DUNE_DEPENDS)

  #create pkg-config file
  configure_file(
    ${PROJECT_SOURCE_DIR}/${ProjectName}.pc.in
    ${PROJECT_BINARY_DIR}/${ProjectName}.pc
    @ONLY
    )

  # install pkgconfig file
  install(FILES ${CMAKE_CURRENT_BINARY_DIR}/${ProjectName}.pc
    DESTINATION ${installlibdir}/pkgconfig)

endfunction(create_and_install_pkconfig)


==> anc/xt-super/dune-common/cmake/modules/DuneStreams.cmake <==
# Module configures the DUNE debug streams.
# A default debug level can be specified with
# MINIMAL_DEBUG_LEVEL
#
macro(dune_set_minimal_debug_level)
set(MINIMAL_DEBUG_LEVEL ON CACHE STRING "set the MINIMAL_DEBUG_LEVEL. Standard debug streams with level below MINIMAL_DEBUG_LEVEL will collapse to doing nothing if output is requested. (default=warn)")
set_property(CACHE MINIMAL_DEBUG_LEVEL PROPERTY STRINGS
  "grave" "warn" "info" "verb" "vverb")
if(MINIMAL_DEBUG_LEVEL MATCHES "grave")
  set(DUNE_MINIMAL_DEBUG_LEVEL 5)
elseif(MINIMAL_DEBUG_LEVEL MATCHES "info")
  set(DUNE_MINIMAL_DEBUG_LEVEL 3)
elseif(MINIMAL_DEBUG_LEVEL MATCHES "verb")
  set(DUNE_MINIMAL_DEBUG_LEVEL 2)
elseif(MINIMAL_DEBUG_LEVEL MATCHES "vverb")
  set(DUNE_MINIMAL_DEBUG_LEVEL 1)
else()
  set(DUNE_MINIMAL_DEBUG_LEVEL 4)
endif()
endmacro(dune_set_minimal_debug_level)


==> anc/xt-super/dune-common/cmake/modules/DuneSymlinkOrCopy.cmake <==
# This module provides convenience macros to provide files from the source tree in the build tree.
#
# It provides the following macros:
#
#   dune_add_copy_command(filename)
#
# This macro adds a file-copy command.
# The file_name is the name of a file that exists
# in the source tree. This file will be copied
# to the build tree when executing this command.
# Notice that this does not create a top-level
# target. In order to do this you have to additionally
# call add_custom_target(...) with dependency
# on the file.
#
#   dune_add_copy_target(target_name file_name)
#
# This macro adds a file-copy target under given target_name.
# The file_name is the name of a file that exists
# in the source tree. This file will be copied
# to the build tree.
#
#   dune_add_copy_dependency(target file_name)
#
# This macro adds a copy-dependecy to a target
# The file_name is the name of a file that exists
# in the source tree. This file will be copied
# to the build tree.
#
#   dune_symlink_to_source_tree([NAME name])
#
# add a symlink called NAME to all directories in the build tree (defaults to src_dir).
# That symlink points to the corresponding directory in the source tree.
# Call the macro from the toplevel CMakeLists.txt file of your project.
# You can also call it from some other directory, creating only symlinks
# in that directory and all directories below. A warning is issued on
# Windows systems.
#
#   dune_symlink_to_source_files(FILES files)
#
# add symlinks to the build tree, which point to files in the source tree.
# Foreach file given in "files", a symlink of that name is created in the
# corresponding build directory. Use for ini files, grid files etc. A warning
# is issued on Windows systems.

macro(dune_add_copy_command file_name)
    add_custom_command(
        OUTPUT "${CMAKE_CURRENT_BINARY_DIR}/${file_name}"
        COMMAND    ${CMAKE_COMMAND}
        ARGS       -E copy "${CMAKE_CURRENT_SOURCE_DIR}/${file_name}" "${file_name}"
        DEPENDS "${CMAKE_CURRENT_SOURCE_DIR}/${file_name}"
        )
endmacro(dune_add_copy_command file_name)

macro(dune_add_copy_target target_name file_name)
    dune_add_copy_command(${file_name})
    add_custom_target("${target_name}" ALL DEPENDS "${file_name}")
endmacro(dune_add_copy_target target_name file_name)

macro(dune_add_copy_dependency target file_name)
    message(STATUS "Adding copy-to-build-dir dependency for ${file_name} to target ${target}")
    dune_add_copy_target("${target}_copy_${file_name}" "${file_name}")
    add_dependencies(${target} "${target}_copy_${file_name}")
endmacro(dune_add_copy_dependency)

function(dune_symlink_to_source_tree)
  # parse arguments
  include(CMakeParseArguments)
  cmake_parse_arguments(ARG "" "NAME" "" ${ARGN})
  if(NOT ARG_NAME)
    set(ARG_NAME "src_dir")
  endif()

  # check for Windows to issue a warning
  if(${CMAKE_SYSTEM_NAME} STREQUAL "Windows")
    if(NOT DEFINED DUNE_WINDOWS_SYMLINK_WARNING)
      message(WARNING "Your module wanted to create symlinks, but you cannot do that on your platform.")
      set(DUNE_WINDOWS_SYMLINK_WARNING)
    endif()
  else()
    # get a list of all files in the current source directory and below.
    file(GLOB_RECURSE files RELATIVE ${CMAKE_SOURCE_DIR} "*CMakeLists.txt")

    # iterate over all files, extract the directory name and write a symlink in the corresponding build directory
    foreach(f ${files})
      get_filename_component(dir ${f} DIRECTORY)
      if(NOT "${CMAKE_SOURCE_DIR}/${dir}" MATCHES "${CMAKE_BINARY_DIR}/*")
        execute_process(COMMAND ${CMAKE_COMMAND} "-E" "create_symlink" "${CMAKE_SOURCE_DIR}/${dir}" "${CMAKE_BINARY_DIR}/${dir}/${ARG_NAME}")
      endif(NOT "${CMAKE_SOURCE_DIR}/${dir}" MATCHES "${CMAKE_BINARY_DIR}/*")
    endforeach()
  endif()
endfunction(dune_symlink_to_source_tree)

function(dune_symlink_to_source_files)
  # parse arguments
  include(CMakeParseArguments)
  cmake_parse_arguments(ARG "" "" "FILES" ${ARGN})
  if(ARG_UNPARSED_ARGUMENTS)
    message(WARNING "You are using dune_symlink_to_source_files without named arguments (or have typos in your named arguments)!")
  endif()

  # create symlinks for all given files
  foreach(f ${ARG_FILES})
    # check for Windows to issue a warning
    if(${CMAKE_SYSTEM_NAME} STREQUAL "Windows")
      if(NOT DEFINED DUNE_WINDOWS_SYMLINK_WARNING)
        message(WARNING "Your module wanted to create symlinks, but you cannot do that on your platform.")
        set(DUNE_WINDOWS_SYMLINK_WARNING)
      endif()
      dune_add_copy_command(${f})
    else()
      # create symlink
      execute_process(COMMAND ${CMAKE_COMMAND} "-E" "create_symlink" "${CMAKE_CURRENT_SOURCE_DIR}/${f}" "${CMAKE_CURRENT_BINARY_DIR}/${f}")
    endif()
  endforeach()
endfunction(dune_symlink_to_source_files)


==> anc/xt-super/dune-common/cmake/modules/DuneTestMacros.cmake <==
# Module provides macros that allow for on demand test building.
# In DUNE tests are not built by make all but by make test.
#
# Provides the following macros:
#
# test_dep()
#
# Finds all directories called test and creates a dependency for
# testing that calls builds the tests for this directory.
#
#
# add_directory_test_target(_target)
#
# Creates a custom target for building
# the tests in the current directory.
#
# The target name will be the path of the
# current directory relative to ${CMAKE_BINARY_DIR}
# with all slashes replaced by underlines.
# E.g. for dune/istl/test the target will be dune_istl_test.
#
macro(test_dep)
  dune_common_script_dir(SCRIPT_DIR)
  get_filename_component(RELPATH "${CMAKE_SOURCE_DIR}"  REALPATH)
  execute_process(COMMAND ${CMAKE_COMMAND} -D RELPATH=${RELPATH} -P ${SCRIPT_DIR}/FindFiles.cmake
    WORKING_DIRECTORY ${CMAKE_SOURCE_DIR}
    RESULT_VARIABLE _res ERROR_VARIABLE _dirs)

  foreach(_dir ${_dirs})
    string(REGEX REPLACE "([^ \t\n]+)[ \n\t]*$" "\\1" _dir ${_dir})
    set_property(DIRECTORY ${_dir} PROPERTY TEST_INCLUDE_FILE ${CMAKE_BINARY_DIR}/${_dir}/BuildTests.cmake)
  endforeach(_dir ${_dirs})
endmacro(test_dep)

macro(get_directory_test_target _target _dir)
  string(REPLACE "${CMAKE_BINARY_DIR}" "" _relative_dir "${_dir}")
  string(REPLACE "/" "_" ${_target} "${_relative_dir}")
endmacro(get_directory_test_target _target _dir)

#
# - Create a custom target for building
# the tests in the current directory.
#
# The target name will be the path of the
# current directory relative to ${CMAKE_BINARY_DIR}
# with all slashes replaced by underlines.
# E.g. for dune/istl/test the target will be dune_istl_test.
#
macro(add_directory_test_target _target)
  if(DUNE_TEST_MAGIC)
    get_directory_test_target(${_target} "${CMAKE_CURRENT_BINARY_DIR}")
    add_custom_target(${${_target}})
    dune_common_script_dir(SCRIPT_DIR)
    configure_file(${SCRIPT_DIR}/BuildTests.cmake.in BuildTests.cmake @ONLY)
  endif()
endmacro(add_directory_test_target)


==> anc/xt-super/dune-common/cmake/modules/DuneTests.cmake <==
# Create a custom target for building the tests.
# Thus they will not be built by make all any more.
# Actually I wanted this target to be a dependency
# of make test but that is currently not possible.
# See http://public.kitware.com/Bug/view.php?id=8438
# This really sucks!
# Therefore currently make build_tests has to be called
# before make test.

# enable testing before adding the subdirectories.
# Thus we can add the tests in the subdirectories
# where they actually are.
enable_testing()

#activate CTest
include(CTest)

#include our macros
include(DuneTestMacros)


==> anc/xt-super/dune-common/cmake/modules/FindBoostFusion.cmake <==
#
# Module that checks whether boost::fusion is available and usable.
#
# Sets the follwing variable:
#
# HAVE_BOOST_FUSION True if boost::fusion is available.
#
include(DuneBoost)

if(HAVE_DUNE_BOOST)
  message(STATUS "Checking whether the Boost::FUSION library is available.")
  check_cxx_source_compiles("
\#include <boost/fusion/container.hpp>
int main(){
  boost::fusion::vector<int,char,double> v;
  return 0;
}" HAVE_BOOST_FUSION )
  if(HAVE_BOOST_FUSION)
    message(STATUS "Boost::FUSION is available")
  endif(HAVE_BOOST_FUSION)
else()
  message(STATUS "Skipping check for Boost::FUSION as Boost is not available.")
endif()


==> anc/xt-super/dune-common/cmake/modules/FindGMP.cmake <==
# Module that checks for the GNU MP Bignum (GMP) library, include
# dirs and
#
# Variables used by this module which you may want to set:
# GMP_ROOT Path list to search for GMP
#
# Sets the following variables:
# GMP_FOUND True if the GMP library was found.
#

# search for location of header gmpxx.h", only at positions given by the user
find_path(GMP_INCLUDE_DIR
  NAMES "gmpxx.h"
  PATHS ${GMP_PREFIX} ${GMP_ROOT}
  PATH_SUFFIXES include
  NO_DEFAULT_PATH)
# try default paths now
find_path(GMP_INCLUDE_DIR
  NAMES "gmpxx.h")

# check if header is accepted
include(CMakePushCheckState)
cmake_push_check_state()
set(CMAKE_REQUIRED_INCLUDES ${CMAKE_REQUIRED_INCLUDES} ${GMP_INCLUDE_DIR})
include(CheckIncludeFileCXX)
check_include_file_cxx("gmpxx.h" GMP_HEADER_WORKS)

# look for library gmp, only at positions given by the user
find_library(GMP_LIB gmp
  PATHS ${GMP_PREFIX} ${GMP_ROOT}
  PATH_SUFFIXES lib lib64
  NO_DEFAULT_PATH
  DOC "GNU GMP library")
# try default paths now
find_library(GMP_LIB gmp)

# look for library gmpxx, only at positions given by the user
find_library(GMPXX_LIB gmpxx
  PATHS ${GMP_PREFIX} ${GMP_ROOT}
  PATH_SUFFIXES lib lib64
  NO_DEFAULT_PATH
  DOC "GNU GMPXX library")
# try default paths now
find_library(GMPXX_LIB gmpxx)

# check if library works
if(GMP_LIB AND GMPXX_LIB)
  include(CheckSymbolExists)
  check_library_exists(${GMP_LIB} __gmpz_abs "" GMPXX_LIB_WORKS)
endif(GMP_LIB AND GMPXX_LIB)
cmake_pop_check_state()

# behave like a CMake module is supposed to behave
include(FindPackageHandleStandardArgs)
find_package_handle_standard_args(
  "GMP"
  DEFAULT_MSG
  GMP_INCLUDE_DIR GMP_LIB GMPXX_LIB GMP_HEADER_WORKS GMPXX_LIB_WORKS
)

mark_as_advanced(GMP_LIB GMPXX_LIB GMP_INCLUDE_DIR)

# if both headers and library are found, store results
if(GMP_FOUND)
  set(GMP_INCLUDE_DIRS ${GMP_INCLUDE_DIR})
  set(GMP_LIBRARIES ${GMP_LIB} ${GMPXX_LIB})
  set(GMP_COMPILE_FLAGS "-DENABLE_GMP=1")
  # log result
  file(APPEND ${CMAKE_BINARY_DIR}${CMAKE_FILES_DIRECTORY}/CMakeOutput.log
    "Determing location of GMP succeded:\n"
    "Include directory: ${GMP_INCLUDE_DIRS}\n"
    "Library directory: ${GMP_LIBRARIES}\n\n")
else(GMP_FOUND)
  # log errornous result
  file(APPEND ${CMAKE_BINARY_DIR}${CMAKE_FILES_DIRECTORY}/CMakeError.log
    "Determing location of GMP failed:\n"
    "Include directory: ${GMP_INCLUDE_DIR}\n"
    "gmp library directory: ${GMP_LIB}\n"
    "gmpx library directory: ${GMPXX_LIB}\n\n")
endif(GMP_FOUND)

# set HAVE_GMP for config.h
set(HAVE_GMP ${GMP_FOUND})

# register all GMP related flags
if(HAVE_GMP)
  dune_register_package_flags(COMPILE_DEFINITIONS "ENABLE_GMP=1"
                              LIBRARIES "${GMP_LIB};${GMPXX_LIB}"
                              INCLUDE_DIRS "${GMP_INCLUDE_DIR}")
endif()


==> anc/xt-super/dune-common/cmake/modules/FindInkscape.cmake <==
# Module that checks for inkscape
#
# Sets the following variables
#
# INSCAPE: Path to inkscape to generate .png's form .svg's
#
# Provides the following functions:
#
# inkscape_generate_png_from_svg([OUTPUT_DIR <output_dir>] <pngfile1.png> [<pngfile2.png> ....])
#
# Generates pngfile1, ... from svg input files pngfile1.svg, ....
# The output directory can be specified with the option OUTPUT_DIR. If it is omitted
# the files will be generated in CMAKE_CURRENT_BINARY_DIR.

find_program(INKSCAPE inkscape DOC "Path to inkscape to generate png files from svg files")
find_program(CONVERT convert DOC "Path to convert program")
if(INKSCAPE)
  set(INKSCAPE_FOUND True)
endif(INKSCAPE)



==> anc/xt-super/dune-common/cmake/modules/FindMETIS.cmake <==
# Accepts the following variables:
#
# METIS_ROOT: Prefix where METIS is installed.
# METIS_LIB_NAME: Name of the METIS library (default: metis).
# METIS_LIBRARY: Full path of the METIS library.

# Sets the following variables:
#
# METIS_LIBRARY: Full path of the METIS library.
# METIS_FOUND: True if ParMETIS was found.
# METIS_LIBRARIES: List of all libraries needed for linking with METIS,
#
# Provides the following macros:
#
# find_package(METIS)
#
# Searches for METIS (See above)


# search metis header
find_path(METIS_INCLUDE_DIR metis.h
  PATHS ${METIS_DIR} ${METIS_ROOT}
  PATH_SUFFIXES metis include include/metis Lib METISLib
  NO_DEFAULT_PATH
  DOC "Include directory of metis")
find_path(METIS_INCLUDE_DIR metis.h
  PATH_SUFFIXES metis include include/metis Lib METISLib)

set(METIS_LIBRARY METIS_LIBRARY-NOTFOUND CACHE FILEPATH "Full path of the METIS library")

# check metis header
include(CMakePushCheckState)
cmake_push_check_state() # Save variables
set(CMAKE_REQUIRED_INCLUDES ${CMAKE_REQUIRED_INCLUDES} ${METIS_INCLUDE_DIR})
check_include_file(metis.h METIS_FOUND)

# search metis library
if(NOT METIS_LIB_NAME)
  set(METIS_LIB_NAME metis)
endif(NOT METIS_LIB_NAME)

find_library(METIS_LIBRARY ${METIS_LIB_NAME}
  PATHS ${METIS_DIR} ${METIS_ROOT}
  PATH_SUFFIXES lib
  NO_DEFAULT_PATH)
find_library(METIS_LIBRARY ${METIS_LIB_NAME}
  PATH_SUFFIXES lib
)

# we need to check whether we need to link m, copy the lazy solution from FindBLAS and FindLAPACK here.
if(METIS_LIBRARY AND NOT WIN32)
  list(APPEND METIS_LIBRARY "-lm")
endif()

# check metis library
if(METIS_LIBRARY)
  list(APPEND CMAKE_REQUIRED_LIBRARIES ${METIS_LIBRARY})
  include(CheckFunctionExists)
  check_function_exists(METIS_PartGraphKway HAVE_METIS_PARTGRAPHKWAY)
endif(METIS_LIBRARY)

# behave like a CMake module is supposed to behave
include(FindPackageHandleStandardArgs)
find_package_handle_standard_args(
  "METIS"
  DEFAULT_MSG
  METIS_INCLUDE_DIR
  METIS_LIBRARY
  HAVE_METIS_PARTGRAPHKWAY
)

cmake_pop_check_state()

mark_as_advanced(METIS_INCLUDE_DIR METIS_LIBRARIES METIS_LIB_NAME)

# if both headers and library are found, store results
if(METIS_FOUND)
  set(METIS_INCLUDE_DIRS ${METIS_INCLUDE_DIR})
  set(METIS_LIBRARIES ${METIS_LIBRARY})
  set(HAVE_METIS ${METIS_FOUND})
  # log result
  file(APPEND ${CMAKE_BINARY_DIR}${CMAKE_FILES_DIRECTORY}/CMakeOutput.log
    "Determing location of METIS succeded:\n"
    "Include directory: ${METIS_INCLUDE_DIRS}\n"
    "Library directory: ${METIS_LIBRARIES}\n\n")
else(METIS_FOUND)
  # log errornous result
  file(APPEND ${CMAKE_BINARY_DIR}${CMAKE_FILES_DIRECTORY}/CMakeError.log
    "Determing location of METIS failed:\n"
    "Include directory: ${METIS_INCLUDE_DIRS}\n"
    "Library directory: ${METIS_LIBRARIES}\n\n")
endif(METIS_FOUND)

# register all METIS related flags
if(METIS_FOUND)
  dune_register_package_flags(LIBRARIES "${METIS_LIBRARIES}"
                              INCLUDE_DIRS "${METIS_INCLUDE_DIRS}")
endif()


==> anc/xt-super/dune-common/cmake/modules/FindMProtect.cmake <==
#
# Module that detects mproctect support
#
# Sets the following variables
# HAVE_SYS_MMAN_H
# HAVE_MPROTECT
include(CheckIncludeFile)
check_include_file("sys/mman.h" HAVE_SYS_MMAN_H)
include(CheckCSourceCompiles)
check_c_source_compiles("
#include <sys/mman.h>
int main(void){
  mprotect(0,0,PROT_NONE);
}" HAVE_MPROTECT)


==> anc/xt-super/dune-common/cmake/modules/FindPTScotch.cmake <==
# Module that checks whether PT-Scotch is available.
#
# Accepts the following variables:
#
# PTSCOTCH_ROOT:   Prefix where PT-Scotch is installed.
# PTSCOTCH_SUFFIX: Scotch might be compiled using different
#                  integer sizes (int32, int64, long). When
#                  this is is set the headers and libaries
#                  are search under the suffix
#                  include/scotch-${PTSCOTCH_SUFFIX}, and
#                  lib/scotch-${PTSCOTCH_SUFFIX}, respectively.
# Sets the following variables:
# PTSCOTCH_INCLUDE_DIRS: All include directories needed to compile PT-Scotch programs.
# PTSCOTCH_LIBRARIES:    Alle libraries needed to link PT-Scotch programs.
# PTSCOTCH_FOUND:        True if PT-Scotch was found.
#
# Provides the following macros:
#
# find_package(PTScotch)

include(DuneMPI)
macro(_search_pt_lib libvar libname doc)
  find_library(${libvar} ${libname}
    PATHS ${PTSCOTCH_ROOT} ${PTSCOTCH_ROOT}/lib PATH_SUFFIXES ${PATH_SUFFIXES}
    NO_DEFAULT_PATH
    DOC "${doc}")
  find_library(${libvar} ${libname})
endmacro(_search_pt_lib)

if(PTSCOTCH_SUFFIX)
  set(PATH_SUFFIXES "scotch-${PTSCOTCH_SUFFIX}")
else(PTSCOTCH_SUFFIX)
  set(PATH_SUFFIXES "scotch")
endif(PTSCOTCH_SUFFIX)

include(CMakePushCheckState)
cmake_push_check_state() # Save variables
set(CMAKE_REQUIRED_INCLUDES ${CMAKE_REQUIRED_INCLUDES} ${MPI_DUNE_INCLUDE_PATH})
set(CMAKE_REQUIRED_FLAGS "${CMAKE_REQUIRED_FLAGS} ${MPI_DUNE_COMPILE_FLAGS}")

find_path(PTSCOTCH_INCLUDE_DIR ptscotch.h
  PATHS ${PTSCOTCH_ROOT} ${PTSCOTCH_ROOT}/include
  PATH_SUFFIXES ${PATH_SUFFIXES}
  NO_DEFAULT_PATH
  DOC "Include directory of PT-Scotch")
find_path(PTSCOTCH_INCLUDE_DIR ptscotch.h
  PATH_SUFFIXES ${PATH_SUFFIXES})

_search_pt_lib(PTSCOTCH_LIBRARY ptscotch "The main PT-Scotch library.")
_search_pt_lib(SCOTCH_LIBRARY scotch "The Scotch library.")
_search_pt_lib(PTSCOTCHERR_LIBRARY ptscotcherr "The PT-Scotch error library.")

# behave like a CMake module is supposed to behave
include(FindPackageHandleStandardArgs)
find_package_handle_standard_args(
  "PTScotch"
  DEFAULT_MSG
  PTSCOTCH_INCLUDE_DIR
  PTSCOTCH_LIBRARY
  SCOTCH_LIBRARY
  PTSCOTCHERR_LIBRARY
)
#restore old values
cmake_pop_check_state()

if(PTSCOTCH_FOUND)
  set(PTSCOTCH_INCLUDE_DIRS ${PTSCOTCH_INCLUDE_DIR})
  set(PTSCOTCH_LIBRARIES ${PTSCOTCH_LIBRARY} ${SCOTCH_LIBRARY} ${PTSCOTCHERR_LIBRARY} ${MPI_DUNE_LIBRARIES}
    CACHE FILEPATH "All libraries needed to link programs using PT-Scotch")
  set(PTSCOCH_LINK_FLAGS "${DUNE_MPI_LINK_FLAGS}"
    CACHE STRING "PT-Scotch link flags")
  set(HAVE_PTSCOTCH 1)
  # log result
  file(APPEND ${CMAKE_BINARY_DIR}${CMAKE_FILES_DIRECTORY}/CMakeOutput.log
    "Determing location of PT-Scotch succeded:\n"
    "Include directory: ${PTSCOTCH_INCLUDE_DIRS}\n"
    "Library directory: ${PTSCOTCH_LIBRARIES}\n\n")

  dune_register_package_flags(LIBRARIES "${PTSCOTCH_LIBRARIES}"
                              INCLUDE_DIRS "${PTSCOTCH_INCLUDE_DIRS}")
endif(PTSCOTCH_FOUND)

mark_as_advanced(PTSCOTCH_INCLUDE_DIR PTSCOTCH_LIBRARIES HAVE_PTSCOTCH)


==> anc/xt-super/dune-common/cmake/modules/FindParMETIS.cmake <==
# Module that checks whether ParMETIS is available.
#
# Accepts the following variables:
#
# PARMETIS_ROOT: Prefix where ParMETIS is installed.
# METIS_LIB_NAME: Name of the METIS library (default: metis).
# PARMETIS_LIB_NAME: Name of the ParMETIS library (default: parmetis).
# METIS_LIBRARY: Full path of the METIS library.
# PARMETIS_LIBRARY: Full path of the ParMETIS library

# Sets the following variables:
#
# METIS_LIBRARY: Full path of the METIS library.
# PARMETIS_LIBRARY: Full path of the ParMETIS library.
# PARMETIS_FOUND: True if ParMETIS was found.
# PARMETIS_LIBRARIES: List of all libraries needed for linking with ParMETIS,
#
# Provides the following macros:
#
# find_package(ParMETIS)

find_path(PARMETIS_INCLUDE_DIR parmetis.h
          PATHS ${PARMETIS_DIR} ${PARMETIS_ROOT}
          PATH_SUFFIXES include parmetis
          NO_DEFAULT_PATH
          DOC "Include directory of ParMETIS")
find_path(PARMETIS_INCLUDE_DIR parmetis.h
          PATH_SUFFIXES include parmetis)

set(METIS_LIB_NAME metis
    CACHE STRING "Name of the METIS library (default: metis).")
set(PARMETIS_LIB_NAME parmetis
    CACHE STRING "Name of the ParMETIS library (default: parmetis).")
set(METIS_LIBRARY METIS_LIBRARY-NOTFOUND
    CACHE FILEPATH "Full path of the METIS library")
set(PARMETIS_LIBRARY ParMETIS_LIBRARY-NOTFOUND
    CACHE FILEPATH "Full path of the ParMETIS library")

# check METIS and ParMETIS headers
include(CMakePushCheckState)
cmake_push_check_state() # Save variables
set(CMAKE_REQUIRED_INCLUDES ${CMAKE_REQUIRED_INCLUDES} ${MPI_DUNE_INCLUDE_PATH} ${PARMETIS_INCLUDE_DIR})
set(CMAKE_REQUIRED_FLAGS "${CMAKE_REQUIRED_FLAGS} ${MPI_DUNE_COMPILE_FLAGS}")
check_include_file(metis.h METIS_FOUND)
check_include_file(parmetis.h PARMETIS_FOUND)

if(PARMETIS_FOUND)
  set(ParMETIS_INCLUDE_PATH ${CMAKE_REQUIRED_INCLUDES})
  set(ParMETIS_COMPILE_FLAGS "${CMAKE_REQUIRED_FLAGS} -DENABLE_PARMETIS=1")

  # search METIS library
  find_library(METIS_LIBRARY metis
               PATHS ${PARMETIS_DIR} ${PARMETIS_ROOT}
               PATH_SUFFIXES lib
               NO_DEFAULT_PATH)
  find_library(METIS_LIBRARY metis)

  # search ParMETIS library
  find_library(PARMETIS_LIBRARY parmetis
               PATHS ${PARMETIS_DIR} ${PARMETIS_ROOT}
               PATH_SUFFIXES lib
               NO_DEFAULT_PATH)
  find_library(PARMETIS_LIBRARY parmetis)

  # check ParMETIS library
  if(PARMETIS_LIBRARY)
    list(APPEND CMAKE_REQUIRED_LIBRARIES ${PARMETIS_LIBRARY} ${METIS_LIBRARY} ${MPI_DUNE_LIBRARIES})
    include(CheckFunctionExists)
    check_function_exists(parmetis_v3_partkway HAVE_PARMETIS)
  endif(PARMETIS_LIBRARY)
endif(PARMETIS_FOUND)

# behave like a CMake module is supposed to behave
include(FindPackageHandleStandardArgs)
find_package_handle_standard_args(
  "ParMETIS"
  DEFAULT_MSG
  PARMETIS_INCLUDE_DIR
  PARMETIS_LIBRARY
  HAVE_PARMETIS
)

mark_as_advanced(PARMETIS_INCLUDE_DIR METIS_LIBRARY PARMETIS_LIBRARY METIS_LIB_NAME PARMETIS_LIB_NAME)

#restore old values
cmake_pop_check_state()

if(PARMETIS_FOUND)
  set(PARMETIS_INCLUDE_DIRS ${PARMETIS_INCLUDE_DIR})
  set(PARMETIS_LIBRARIES "${PARMETIS_LIBRARY};${METIS_LIBRARY};${MPI_DUNE_LIBRARIES}"
      CACHE FILEPATH "ParMETIS libraries needed for linking")
  set(PARMETIS_LINK_FLAGS "${DUNE_MPI_LINK_FLAGS}"
      CACHE STRING "ParMETIS link flags")
  # log result
  file(APPEND ${CMAKE_BINARY_DIR}${CMAKE_FILES_DIRECTORY}/CMakeOutput.log
    "Determing location of ParMETIS succeded:\n"
    "Include directory: ${PARMETIS_INCLUDE_DIRS}\n"
    "Library directory: ${PARMETIS_LIBRARIES}\n\n")
endif(PARMETIS_FOUND)

# register all ParMETIS related flags
if(PARMETIS_FOUND)
  dune_register_package_flags(COMPILE_DEFINITIONS "ENABLE_PARMETIS=1"
                              LIBRARIES "${PARMETIS_LIBRARIES}"
                              INCLUDE_DIRS "${PARMETIS_INCLUDE_DIRS}")
endif()


==> anc/xt-super/dune-common/cmake/modules/FindThreadsCMake31.cmake <==
#.rst:
# FindThreads
# -----------
#
# This module determines the thread library of the system.
#
# This file is a modified copy from CMake 3.1. Do not edit this
# file. Remove this file once we rely on at least CMake 3.1.
#
# The following variables are set
#
# ::
#
#   CMAKE_THREAD_LIBS_INIT     - the thread library
#   CMAKE_USE_SPROC_INIT       - are we using sproc?
#   CMAKE_USE_WIN32_THREADS_INIT - using WIN32 threads?
#   CMAKE_USE_PTHREADS_INIT    - are we using pthreads
#   CMAKE_HP_PTHREADS_INIT     - are we using hp pthreads
#
# The following import target is created
#
# ::
#
#   Threads::Threads
#
# For systems with multiple thread libraries, caller can set
#
# ::
#
#   CMAKE_THREAD_PREFER_PTHREAD
#
# If the use of the -pthread compiler and linker flag is prefered then the
# caller can set
#
# ::
#
#   THREADS_PREFER_PTHREAD_FLAG
#
# Please note that the compiler flag can only be used with the imported
# target. Use of both the imported target as well as this switch is highly
# recommended for new code.
#
#=============================================================================
# CMake - Cross Platform Makefile Generator
# Copyright 2000-2015 Kitware, Inc.
# Copyright 2011-2014 Rolf Eike Beer <eike@sf-mail.de>
# All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions
# are met:
#
# * Redistributions of source code must retain the above copyright
#   notice, this list of conditions and the following disclaimer.
#
# * Redistributions in binary form must reproduce the above copyright
#   notice, this list of conditions and the following disclaimer in the
#   documentation and/or other materials provided with the distribution.
#
# * Neither the names of Kitware, Inc., the Insight Software Consortium,
#   nor the names of their contributors may be used to endorse or promote
#   products derived from this software without specific prior written
#   permission.
#
#  THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
#  "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
#  LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
#  A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
#  HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
#  SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
#  LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
#  DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
#  THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
#  (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
#  OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
#
# ------------------------------------------------------------------------------
#
# The above copyright and license notice applies to distributions of
# CMake in source and binary form.  Some source files contain additional
# notices of original copyright by their contributors; see each source
# for details.  Third-party software packages supplied with CMake under
# compatible licenses provide their own copyright notices documented in
# corresponding subdirectories.
#
# ------------------------------------------------------------------------------
#
# CMake was initially developed by Kitware with the following sponsorship:
#
#  * National Library of Medicine at the National Institutes of Health
#    as part of the Insight Segmentation and Registration Toolkit (ITK).
#
#  * US National Labs (Los Alamos, Livermore, Sandia) ASC Parallel
#    Visualization Initiative.
#
#  * National Alliance for Medical Image Computing (NAMIC) is funded by the
#    National Institutes of Health through the NIH Roadmap for Medical Research,
#    Grant U54 EB005149.
#
#  * Kitware, Inc.

include (CheckIncludeFiles)
include (CheckLibraryExists)
include (CheckSymbolExists)
set(Threads_FOUND FALSE)
set(CMAKE_REQUIRED_QUIET_SAVE ${CMAKE_REQUIRED_QUIET})
set(CMAKE_REQUIRED_QUIET ${Threads_FIND_QUIETLY})

# Do we have sproc?
if(CMAKE_SYSTEM_NAME MATCHES IRIX AND NOT CMAKE_THREAD_PREFER_PTHREAD)
  CHECK_INCLUDE_FILES("sys/types.h;sys/prctl.h"  CMAKE_HAVE_SPROC_H)
endif()

# Internal helper macro.
# Do NOT even think about using it outside of this file!
macro(_check_threads_lib LIBNAME FUNCNAME VARNAME)
  if(NOT Threads_FOUND)
     CHECK_LIBRARY_EXISTS(${LIBNAME} ${FUNCNAME} "" ${VARNAME})
     if(${VARNAME})
       set(CMAKE_THREAD_LIBS_INIT "-l${LIBNAME}")
       set(CMAKE_HAVE_THREADS_LIBRARY 1)
       set(Threads_FOUND TRUE)
     endif()
  endif ()
endmacro()

# Internal helper macro.
# Do NOT even think about using it outside of this file!
macro(_check_pthreads_flag)
  if(NOT Threads_FOUND)
    # If we did not found -lpthread, -lpthread, or -lthread, look for -pthread
    if(NOT DEFINED THREADS_HAVE_PTHREAD_ARG)
      message(STATUS "Check if compiler accepts -pthread")
      try_run(THREADS_PTHREAD_ARG THREADS_HAVE_PTHREAD_ARG
        ${CMAKE_BINARY_DIR}
        ${CMAKE_CURRENT_LIST_DIR}/CheckForPthreads.c
        CMAKE_FLAGS -DLINK_LIBRARIES:STRING=-pthread
        COMPILE_OUTPUT_VARIABLE OUTPUT)

      if(THREADS_HAVE_PTHREAD_ARG)
        if(THREADS_PTHREAD_ARG STREQUAL "2")
          set(Threads_FOUND TRUE)
          message(STATUS "Check if compiler accepts -pthread - yes")
        else()
          message(STATUS "Check if compiler accepts -pthread - no")
          file(APPEND
            ${CMAKE_BINARY_DIR}${CMAKE_FILES_DIRECTORY}/CMakeError.log
            "Determining if compiler accepts -pthread returned ${THREADS_PTHREAD_ARG} instead of 2. The compiler had the following output:\n${OUTPUT}\n\n")
        endif()
      else()
        message(STATUS "Check if compiler accepts -pthread - no")
        file(APPEND
          ${CMAKE_BINARY_DIR}${CMAKE_FILES_DIRECTORY}/CMakeError.log
          "Determining if compiler accepts -pthread failed with the following output:\n${OUTPUT}\n\n")
      endif()

    endif()

    if(THREADS_HAVE_PTHREAD_ARG)
      set(Threads_FOUND TRUE)
      set(CMAKE_THREAD_LIBS_INIT "-pthread")
    endif()
  endif()
endmacro()

if(CMAKE_HAVE_SPROC_H AND NOT CMAKE_THREAD_PREFER_PTHREAD)
  # We have sproc
  set(CMAKE_USE_SPROC_INIT 1)
else()
  # Do we have pthreads?
  CHECK_INCLUDE_FILES("pthread.h" CMAKE_HAVE_PTHREAD_H)
  if(CMAKE_HAVE_PTHREAD_H)

    #
    # We have pthread.h
    # Let's check for the library now.
    #
    set(CMAKE_HAVE_THREADS_LIBRARY)
    if(NOT THREADS_HAVE_PTHREAD_ARG)
      # Check if pthread functions are in normal C library
      CHECK_SYMBOL_EXISTS(pthread_create pthread.h CMAKE_HAVE_LIBC_CREATE)
      if(CMAKE_HAVE_LIBC_CREATE)
        set(CMAKE_THREAD_LIBS_INIT "")
        set(CMAKE_HAVE_THREADS_LIBRARY 1)
        set(Threads_FOUND TRUE)
      else()

        # Check for -pthread first if enabled. This is the recommended
        # way, but not backwards compatible as one must also pass -pthread
        # as compiler flag then.
        if (THREADS_PREFER_PTHREAD_FLAG)
           _check_pthreads_flag()
        endif ()

        _check_threads_lib(pthreads pthread_create CMAKE_HAVE_PTHREADS_CREATE)
        _check_threads_lib(pthread  pthread_create CMAKE_HAVE_PTHREAD_CREATE)
        if(CMAKE_SYSTEM_NAME MATCHES "SunOS")
            # On sun also check for -lthread
            _check_threads_lib(thread thr_create CMAKE_HAVE_THR_CREATE)
        endif()
      endif()
    endif()

    _check_pthreads_flag()
  endif()
endif()

if(CMAKE_THREAD_LIBS_INIT OR CMAKE_HAVE_LIBC_CREATE)
  set(CMAKE_USE_PTHREADS_INIT 1)
  set(Threads_FOUND TRUE)
endif()

if(CMAKE_SYSTEM_NAME MATCHES "Windows")
  set(CMAKE_USE_WIN32_THREADS_INIT 1)
  set(Threads_FOUND TRUE)
endif()

if(CMAKE_USE_PTHREADS_INIT)
  if(CMAKE_SYSTEM_NAME MATCHES "HP-UX")
    # Use libcma if it exists and can be used.  It provides more
    # symbols than the plain pthread library.  CMA threads
    # have actually been deprecated:
    #   http://docs.hp.com/en/B3920-90091/ch12s03.html#d0e11395
    #   http://docs.hp.com/en/947/d8.html
    # but we need to maintain compatibility here.
    # The CMAKE_HP_PTHREADS setting actually indicates whether CMA threads
    # are available.
    CHECK_LIBRARY_EXISTS(cma pthread_attr_create "" CMAKE_HAVE_HP_CMA)
    if(CMAKE_HAVE_HP_CMA)
      set(CMAKE_THREAD_LIBS_INIT "-lcma")
      set(CMAKE_HP_PTHREADS_INIT 1)
      set(Threads_FOUND TRUE)
    endif()
    set(CMAKE_USE_PTHREADS_INIT 1)
  endif()

  if(CMAKE_SYSTEM MATCHES "OSF1-V")
    set(CMAKE_USE_PTHREADS_INIT 0)
    set(CMAKE_THREAD_LIBS_INIT )
  endif()

  if(CMAKE_SYSTEM MATCHES "CYGWIN_NT")
    set(CMAKE_USE_PTHREADS_INIT 1)
    set(Threads_FOUND TRUE)
    set(CMAKE_THREAD_LIBS_INIT )
    set(CMAKE_USE_WIN32_THREADS_INIT 0)
  endif()
endif()

set(CMAKE_REQUIRED_QUIET ${CMAKE_REQUIRED_QUIET_SAVE})
INCLUDE(FindPackageHandleStandardArgs)
FIND_PACKAGE_HANDLE_STANDARD_ARGS(Threads DEFAULT_MSG Threads_FOUND)

# if(THREADS_FOUND AND NOT TARGET Threads::Threads)
#   add_library(Threads::Threads INTERFACE IMPORTED)
#
#   if(THREADS_HAVE_PTHREAD_ARG)
#     set_property(TARGET Threads::Threads PROPERTY INTERFACE_COMPILE_OPTIONS "-pthread")
#   endif()
#
#   if(CMAKE_THREAD_LIBS_INIT)
#     set_property(TARGET Threads::Threads PROPERTY INTERFACE_LINK_LIBRARIES "${CMAKE_THREAD_LIBS_INIT}")
#   endif()
# endif()


==> anc/xt-super/dune-common/cmake/modules/FindUMFPack.cmake <==
# Module that checks whether UMFPack is available.
#
# Variables used by this module which you may want to set:
# UMFPACK_ROOT   Path list to search for UMFPack
#
# Sets the following variables
#
# UMFPACK_FOUND          True if UMFPack was found and usable
# UMFPACK_INCLUDE_DIRS   Path to the UMFPack include dirs
# UMFPACK_LIBRARIES      Name of the UMFPack libraries
#

find_package(BLAS QUIET REQUIRED)
if(NOT BLAS_FOUND)
  message(WARNING "UMFPack requires BLAS which was not found, skipping the test.")
  return()
endif()

find_library(AMD_LIBRARY
  NAMES "amd"
  PATHS ${UMFPACK_ROOT}
  PATH_SUFFIXES "lib" "lib32" "lib64" "AMD" "AMD/Lib"
  NO_DEFAULT_PATH
)

find_library(AMD_LIBRARY
  NAMES "amd"
  PATH_SUFFIXES "lib" "lib32" "lib64" "AMD" "AMD/Lib"
)

if(NOT AMD_LIBRARY)
  message(WARNING "UMFPack requires AMD (approximate minimum degree ordering) which was not found, skipping the test.")
  return()
endif()

#look for header files at positions given by the user
find_path(UMFPACK_INCLUDE_DIR
  NAMES "umfpack.h"
  PATHS ${UMFPACK_ROOT}
  PATH_SUFFIXES "umfpack" "include/umfpack" "suitesparse" "include" "src" "UMFPACK" "UMFPACK/Include"
  NO_DEFAULT_PATH
)
#now also look for default paths
find_path(UMFPACK_INCLUDE_DIR
  NAMES "umfpack.h"
  PATH_SUFFIXES "umfpack" "include/umfpack" "suitesparse" "include" "UMFPACK" "UMFPACK/Include"
)

#look for library at positions given by the user
find_library(UMFPACK_LIBRARY
  NAMES "umfpack"
  PATHS ${UMFPACK_ROOT}
  PATH_SUFFIXES "lib" "lib32" "lib64" "UMFPACK" "UMFPACK/Lib"
  NO_DEFAULT_PATH
)
#now  also include the deafult paths
find_library(UMFPACK_LIBRARY
  NAMES "umfpack"
  PATH_SUFFIXES "lib" "lib32" "lib64" "UMFPACK" "UMFPACK/Lib"
)

# behave like a CMake module is supposed to behave
include(FindPackageHandleStandardArgs)
find_package_handle_standard_args(
  "UMFPack"
  DEFAULT_MSG
  UMFPACK_INCLUDE_DIR
  UMFPACK_LIBRARY
)

mark_as_advanced(UMFPACK_INCLUDE_DIR UMFPACK_LIBRARY)

# if both headers and library are found, store results
if(UMFPACK_FOUND)
  set(UMFPACK_INCLUDE_DIRS ${UMFPACK_INCLUDE_DIR})
  set(UMFPACK_LIBRARIES ${UMFPACK_LIBRARY})
  # log result
  file(APPEND ${CMAKE_BINARY_DIR}${CMAKE_FILES_DIRECTORY}/CMakeOutput.log
    "Determining location of UMFPack succeded:\n"
    "Include directory: ${UMFPACK_INCLUDE_DIRS}\n"
    "Library directory: ${UMFPACK_LIBRARIES}\n\n")
  set(UMFPACK_DUNE_COMPILE_FLAGS "-I${UMFPACK_INCLUDE_DIRS}"
    CACHE STRING "Compile Flags used by DUNE when compiling with UMFPack programs")
  set(UMFPACK_DUNE_LIBRARIES ${UMFPACK_LIBRARIES} ${BLAS_LIBRARIES} ${AMD_LIBRARY}
    CACHE STRING "Libraries used by DUNE when linking UMFPack programs")
else(UMFPACK_FOUND)
  # log errornous result
  file(APPEND ${CMAKE_BINARY_DIR}${CMAKES_FILES_DIRECTORY}/CMakeError.log
    "Determing location of UMFPack failed:\n"
    "Include directory: ${UMFPACK_INCLUDE_DIRS}\n"
    "Library directory: ${UMFPACK_LIBRARIES}\n\n")
endif(UMFPACK_FOUND)

#set HAVE_UMFPACK for config.h
set(HAVE_UMFPACK ${UMFPACK_FOUND})

# register all umfpack related flags
if(UMFPACK_FOUND)
  dune_register_package_flags(COMPILE_DEFINITIONS "ENABLE_UMFPACK=1"
                            LIBRARIES "${UMFPACK_LIBRARIES}"
                            INCLUDE_DIRS "${UMFPACK_INCLUDE_DIRS}")
endif()


==> anc/xt-super/dune-common/cmake/modules/Headercheck.cmake <==
# sets up a global property with the names of all header files
# in the module and a global target depending on all checks
macro(setup_headercheck)
  #glob for headers
  file(GLOB_RECURSE all_headers "*.hh")
  # strip hidden files
  string(REGEX REPLACE "[^;]*/\\.[^;]*\\.hh;?" "" headers "${all_headers}")
  set_property(GLOBAL PROPERTY headercheck_list ${headers})

  #define headercheck target
  dune_common_script_dir(SCRIPT_DIR)
  add_custom_target(headercheck ${CMAKE_COMMAND} -P ${SCRIPT_DIR}/FinalizeHeadercheck.cmake -DENABLE_HEADERCHECK=${ENABLE_HEADERCHECK}
                  WORKING_DIRECTORY ${CMAKE_BINARY_DIR})
endmacro(setup_headercheck)

# these macros are used to exclude headers from make headercheck
# call this from a CMakeLists.txt file with a list of headers in that directory
macro(exclude_from_headercheck)
  #make this robust to argument being passed with or without ""
  string(REGEX REPLACE "[\ \n]+([^\ ])" ";\\1" list ${ARGV0})
  set(list "${list};${ARGV}")
  get_property(headerlist GLOBAL PROPERTY headercheck_list)
  foreach(item ${list})
    list(REMOVE_ITEM headerlist "${CMAKE_CURRENT_SOURCE_DIR}/${item}")
  endforeach()
  set_property(GLOBAL PROPERTY headercheck_list ${headerlist})
endmacro(exclude_from_headercheck)

macro(exclude_dir_from_headercheck)
  file(GLOB list RELATIVE ${CMAKE_CURRENT_SOURCE_DIR} "*.hh")
  exclude_from_headercheck(${list})
endmacro(exclude_dir_from_headercheck)

macro(exclude_all_but_from_headercheck)
  file(GLOB excllist RELATIVE ${CMAKE_CURRENT_SOURCE_DIR} "*.hh")
  #make this robust to argument being passed with or without ""
  string(REGEX REPLACE "[\ \n]+([^\ \n])" ";\\1" list ${ARGV0})
  set(list "${list};${ARGV}")
  foreach(item ${list})
    list(REMOVE_ITEM excllist ${item})
  endforeach()
  exclude_from_headercheck(${excllist})
endmacro(exclude_all_but_from_headercheck)

# configure all headerchecks
macro(finalize_headercheck)
  if(ENABLE_HEADERCHECK)
    get_property(headerlist GLOBAL PROPERTY headercheck_list)
    foreach(header ${headerlist})
      #do some name conversion
      string(REGEX REPLACE ".*/([^/]*)" "\\1" simple ${header})
      string(REPLACE ${PROJECT_SOURCE_DIR} "" rel ${header})
      string(REGEX REPLACE "(.*)/[^/]*" "\\1" relpath ${rel})
      string(REGEX REPLACE "/" "_" targname ${rel})

      #generate the headercheck .cc file
      file(WRITE ${CMAKE_BINARY_DIR}/headercheck/${rel}.cc "#ifdef HAVE_CONFIG_H\n#include<config.h>\n#endif\n#include<${simple}>\n#include<${simple}>\nint main(){return 0;}")

      # add target for the check of current header, this is implemented as a library
      # to prevent CMake from automatically trying to link the target, functionality
      # of macro try_compile() is unfortunately not availbale due to it not being scriptable.
      add_library(headercheck_${targname} STATIC EXCLUDE_FROM_ALL
        ${CMAKE_BINARY_DIR}/headercheck/${rel}.cc)
      add_dependencies(headercheck headercheck_${targname})

      #add PKG_ALL_FLAGS and the directory where the header is located
      set_property(TARGET headercheck_${targname}
        APPEND_STRING PROPERTY COMPILE_FLAGS "-DHEADERCHECK -I${PROJECT_SOURCE_DIR}${relpath} -I${CMAKE_BINARY_DIR}")
      set_property(TARGET headercheck_${targname} PROPERTY ARCHIVE_OUTPUT_DIRECTORY "${CMAKE_BINARY_DIR}/headercheck/${relpath}")
      add_dune_all_flags(headercheck_${targname})
      unset(headercheck_${targname}_LIB_DEPENDS CACHE)
    endforeach(header ${headerlist})
  endif()
endmacro(finalize_headercheck)


==> anc/xt-super/dune-common/cmake/modules/LanguageSupport.cmake <==
# cmake/modules/language_support.cmake
#
# Temporary additional general language support is contained within this
# file.

# This additional function definition is needed to provide a workaround for
# CMake bug 9220.

# On debian testing (cmake 2.6.2), I get return code zero when calling
# cmake the first time, but cmake crashes when running a second time
# as follows:
#
#  -- The Fortran compiler identification is unknown
#  CMake Error at /usr/share/cmake-2.6/Modules/CMakeFortranInformation.cmake:7 (GET_FILENAME_COMPONENT):
#    get_filename_component called with incorrect number of arguments
#  Call Stack (most recent call first):
#    CMakeLists.txt:3 (enable_language)
#
# My workaround is to invoke cmake twice.  If both return codes are zero,
# it is safe to invoke ENABLE_LANGUAGE(Fortran OPTIONAL)

function(workaround_9220 language language_works)
  #message("DEBUG: language = ${language}")
  set(text
    "project(test NONE)
    cmake_minimum_required(VERSION 2.8.0)
    set (CMAKE_Fortran_FLAGS \"${CMAKE_Fortran_FLAGS}\")
    set (CMAKE_EXE_LINKER_FLAGS \"${CMAKE_EXE_LINKER_FLAGS}\")
    enable_language(${language} OPTIONAL)
  ")
  file(REMOVE_RECURSE ${CMAKE_BINARY_DIR}/language_tests/${language})
  file(MAKE_DIRECTORY ${CMAKE_BINARY_DIR}/language_tests/${language})
  file(WRITE ${CMAKE_BINARY_DIR}/language_tests/${language}/CMakeLists.txt
    ${text})
  execute_process(
    COMMAND ${CMAKE_COMMAND} . -G "${CMAKE_GENERATOR}"
    WORKING_DIRECTORY ${CMAKE_BINARY_DIR}/language_tests/${language}
    RESULT_VARIABLE return_code
    OUTPUT_QUIET
    ERROR_QUIET
    )

  if(return_code EQUAL 0)
    # Second run
    execute_process (
      COMMAND ${CMAKE_COMMAND} .
      WORKING_DIRECTORY ${CMAKE_BINARY_DIR}/language_tests/${language}
      RESULT_VARIABLE return_code
      OUTPUT_QUIET
      ERROR_QUIET
      )
    if(return_code EQUAL 0)
      set(${language_works} ON PARENT_SCOPE)
    else(return_code EQUAL 0)
      set(${language_works} OFF PARENT_SCOPE)
    endif(return_code EQUAL 0)
  else(return_code EQUAL 0)
    set(${language_works} OFF PARENT_SCOPE)
  endif(return_code EQUAL 0)
endfunction(workaround_9220)

# Temporary tests of the above function.
#workaround_9220(CXX CXX_language_works)
#message("CXX_language_works = ${CXX_language_works}")
#workaround_9220(CXXp CXXp_language_works)
#message("CXXp_language_works = ${CXXp_language_works}")


==> anc/xt-super/dune-common/cmake/modules/Makefile.am <==
MODULES = \
  AddGMPFlags.cmake        \
  AddMETISFlags.cmake      \
  AddParMETISFlags.cmake   \
  AddPTScotchFlags.cmake   \
  AddUMFPackFlags.cmake    \
  CheckCXX11Features.cmake \
  DuneBoost.cmake \
  DuneCMakePackageConfigHelpers.cmake \
  DuneCommonMacros.cmake  \
  DuneCxaDemangle.cmake   \
  DuneDoc.cmake           \
  DuneDoxygen.cmake       \
  DuneEnableAllPackages.cmake \
  DuneMacros.cmake        \
  DuneMPI.cmake           \
  DunePkgConfig.cmake     \
  DuneStreams.cmake       \
  DuneSymlinkOrCopy.cmake \
  DuneTestMacros.cmake    \
  DuneTests.cmake         \
  FindBoostFusion.cmake   \
  FindGMP.cmake           \
  FindInkscape.cmake      \
  FindMETIS.cmake         \
  FindMProtect.cmake      \
  FindParMETIS.cmake      \
  FindPTScotch.cmake      \
  FindThreadsCMake31.cmake \
  FindUMFPack.cmake       \
  Headercheck.cmake       \
  LanguageSupport.cmake   \
  OverloadCompilerFlags.cmake \
  UseInkscape.cmake       \
  UseLATEX.cmake

TESTPROGRAMS = CheckForPthreads.c

modulesdir = $(datadir)/dune/cmake/modules
dist_modules_DATA = ${MODULES} ${TESTPROGRAMS}

include $(top_srcdir)/am/global-rules
EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-common/cmake/modules/OverloadCompilerFlags.cmake <==
# check whether the user wants to overload compile flags upon calling make
#
# Provides the following macros:
#
#   initialize_compiler_script() : needs to be called before further flags are added to CMAKE_CXX_FLAGS
#   finalize_compiler_script()   : needs to be called at the end of the cmake macros, e.g. in finalize_dune_project
#
#   By default this feature is disabled. Use -DALLOW_CXXFLAGS_OVERWRITE=ON to activate.
#   Then the following is possible:
#
#   make CXXFLAGS="your flags" GRIDTYPE="grid type"
#
#   GRIDTYPE can be anything defined in config.h via the dune_define_gridtype macro from dune-grid.
#   Furthermore any CPP variable of the form -DVAR=VALUE can be overloaded on the command line.
#
#   Note: If you don't know what this is or what it's good for, don't use it.
#
option(ALLOW_CXXFLAGS_OVERWRITE OFF)

# check whether the user wants to append compile flags upon calling make
if(ALLOW_EXTRA_CXXFLAGS AND (${CMAKE_GENERATOR} MATCHES ".*Unix Makefiles.*"))
  message("ALLOW_EXTRA_CXXFLAGS is deprecated, please use -DALLOW_CXXFLAGS_OVERWRITE=ON")
  set(ALLOW_CXXFLAGS_OVERWRITE ON)
endif()

macro(find_extended_unix_commands)
  include(FindUnixCommands)
  find_program (GREP_PROGRAM grep)
  if(NOT GREP_PROGRAM)
    message( SEND_ERROR "grep not found, please disable ALLOW_CXXFLAGS_OVERWRITE")
  endif()
  find_program (SED_PROGRAM  sed)
  if(NOT SED_PROGRAM)
    message( SEND_ERROR "sed not found, please disable ALLOW_CXXFLAGS_OVERWRITE")
  endif()
  find_program (CUT_PROGRAM  cut)
  if(NOT CUT_PROGRAM)
    message( SEND_ERROR "cut not found, please disable ALLOW_CXXFLAGS_OVERWRITE")
  endif()
  find_program (ENV_PROGRAM  env)
  if(NOT ENV_PROGRAM)
    message( SEND_ERROR "env not found, please disable ALLOW_CXXFLAGS_OVERWRITE")
  endif()
  find_program (ECHO_PROGRAM echo)
  if(NOT ECHO_PROGRAM)
    message( SEND_ERROR "echo not found, please disable ALLOW_CXXFLAGS_OVERWRITE")
  endif()
  find_program (CHMOD_PROGRAM chmod)
  if(NOT CHMOD_PROGRAM)
    message( SEND_ERROR "chmod not found, please disable ALLOW_CXXFLAGS_OVERWRITE")
  endif()
  mark_as_advanced(GREP_PROGRAM)
  mark_as_advanced(SED_PROGRAM)
  mark_as_advanced(CUT_PROGRAM)
  mark_as_advanced(ENV_PROGRAM)
  mark_as_advanced(ECHO_PROGRAM)
  mark_as_advanced(CHMOD_PROGRAM)
endmacro(find_extended_unix_commands)

# init compiler script and store CXX flags
macro(initialize_compiler_script)
  if(ALLOW_CXXFLAGS_OVERWRITE AND (${CMAKE_GENERATOR} MATCHES ".*Unix Makefiles.*"))
    # check for unix commands necessary
    find_extended_unix_commands()
    # set CXXFLAGS as environment variable
    set( DEFAULT_CXXFLAGS ${CMAKE_CXX_FLAGS})
    set( CMAKE_CXX_FLAGS "" )
    set( DEFAULT_CXX_COMPILER ${CMAKE_CXX_COMPILER} )
    set( COMPILER_SCRIPT_FILE "#!${BASH}\nexec ${CMAKE_CXX_COMPILER} \"\$@\"")
    file(WRITE ${CMAKE_BINARY_DIR}/compiler.sh "${COMPILER_SCRIPT_FILE}")
    exec_program(${CHMOD_PROGRAM} ARGS "+x ${CMAKE_BINARY_DIR}/compiler.sh")
    set(CMAKE_CXX_COMPILER ${CMAKE_BINARY_DIR}/compiler.sh)
  endif()
endmacro()

# finalize compiler script and write it
macro(finalize_compiler_script)
  if(ALLOW_CXXFLAGS_OVERWRITE AND (${CMAKE_GENERATOR} MATCHES ".*Unix Makefiles.*"))
    set( COMPILER_SCRIPT_FILE "#!${BASH}\nSED=${SED_PROGRAM}\nGREP=${GREP_PROGRAM}")
    set( COMPILER_SCRIPT_FILE "${COMPILER_SCRIPT_FILE}\nCUT=${CUT_PROGRAM}\nENV=${ENV_PROGRAM}\nECHO=${ECHO_PROGRAM}")
    set( COMPILER_SCRIPT_FILE "${COMPILER_SCRIPT_FILE}\n# store flags\nFLAGS=\"\$@\"")
    set( COMPILER_SCRIPT_FILE "${COMPILER_SCRIPT_FILE}\nMAKE_EXECUTABLE_NEW=0\n")
    set( COMPILER_SCRIPT_FILE "${COMPILER_SCRIPT_FILE}\nif [ \"\$CXXFLAGS\" == \"\" ]; then\n  # default CXX flags\n  CXXFLAGS=\"${DEFAULT_CXXFLAGS}\"\nfi\n")
    set( COMPILER_SCRIPT_FILE "${COMPILER_SCRIPT_FILE}\nGRIDS=\nCONFIG_H=${CMAKE_BINARY_DIR}/config.h")
    set( COMPILER_SCRIPT_FILE "${COMPILER_SCRIPT_FILE}\nif [ \"\$GRIDTYPE\" != \"\" ]; then")
    set( COMPILER_SCRIPT_FILE "${COMPILER_SCRIPT_FILE}\n  GRIDS=`\$GREP \"defined USED_[A-Z_]*_GRIDTYPE\" \$CONFIG_H | \$SED 's/\\(.*defined USED\\_\\)\\(.*\\)\\(\\_GRIDTYPE*\\)/\\2/g'`\nfi\n")
    set( COMPILER_SCRIPT_FILE "${COMPILER_SCRIPT_FILE}\nOLDFLAGS=\$FLAGS\nFLAGS=")
    set( COMPILER_SCRIPT_FILE "${COMPILER_SCRIPT_FILE}\nfor FLAG in \$OLDFLAGS; do")
    set( COMPILER_SCRIPT_FILE "${COMPILER_SCRIPT_FILE}\n  NEWFLAG=\$FLAG\n  VARNAME=`\$ECHO \$FLAG | \$GREP \"\\-D\" | \$SED 's/-D//g'`")
    set( COMPILER_SCRIPT_FILE "${COMPILER_SCRIPT_FILE}\n  for GRID in \$GRIDS; do\n    if [ \"\$VARNAME\" == \"\$GRID\" ]; then\n      NEWFLAG=\"-D\$GRIDTYPE\"\n      break\n    fi\n  done")
    set( COMPILER_SCRIPT_FILE "${COMPILER_SCRIPT_FILE}\n  VARNAME=`\$ECHO \$VARNAME | \$GREP \"=\" | \$CUT -d \"=\" -f 1`")
    set( COMPILER_SCRIPT_FILE "${COMPILER_SCRIPT_FILE}\n  if [ \"\$VARNAME\" != \"\" ]; then\n    VAR=`\$ENV | \$GREP \$VARNAME`\n    if [ \"\$VAR\" != \"\" ]; then")
    set( COMPILER_SCRIPT_FILE "${COMPILER_SCRIPT_FILE}\n      # add variable from environment to flags list\n      NEWFLAG=\"-D\$VARNAME=\${!VARNAME}\"\n    fi\n  fi")
    set( COMPILER_SCRIPT_FILE "${COMPILER_SCRIPT_FILE}\n  FLAGS=\"\$FLAGS \$NEWFLAG\"\ndone")
    set( COMPILER_SCRIPT_FILE "${COMPILER_SCRIPT_FILE}\n\$ECHO \"${DEFAULT_CXX_COMPILER} \$CXXFLAGS \$FLAGS\"")
    set( COMPILER_SCRIPT_FILE "${COMPILER_SCRIPT_FILE}\nexec ${DEFAULT_CXX_COMPILER} \$CXXFLAGS \$FLAGS")
    file(WRITE ${CMAKE_BINARY_DIR}/compiler.sh "${COMPILER_SCRIPT_FILE}")
  endif()
endmacro()


==> anc/xt-super/dune-common/cmake/modules/UseInkscape.cmake <==
# Module that provides convertion routines using inkscape
#
# Provides the following functions:
#
# inkscape_generate_png_from_svg([OUTPUT_DIR <output_dir>] <pngfile1.png> [<pngfile2.png> ....])
#
# Generates pngfile1, ... from svg input files pngfile1.svg, ....
# The output directory can be specified with the option OUTPUT_DIR. If it is omitted
# the files will be generated in CMAKE_CURRENT_BINARY_DIR.

include(CMakeParseArguments)

function(inkscape_generate_png_from_svg)
  if(NOT INKSCAPE)
    return()
  endif(NOT INKSCAPE)
  cmake_parse_arguments(INKSCAPE "" "OUTPUT_DIR;DPI" "" ${ARGN})
  if(NOT INKSCAPE_OUTPUT_DIR)
    set(INKSCAPE_OUTPUT_DIR ${CMAKE_CURRENT_BINARY_DIR})
  endif(NOT INKSCAPE_OUTPUT_DIR)
  if(NOT INKSCAPE_DPI)
    set(INKSCAPE_DPI 90)
  endif(NOT INKSCAPE_DPI)

  foreach(pic ${INKSCAPE_UNPARSED_ARGUMENTS})
    string(REGEX REPLACE "\\.[a-zA-Z]+" ".svg" input ${pic})
    add_custom_command(OUTPUT ${pic}
      COMMAND ${INKSCAPE} --export-dpi=${INKSCAPE_DPI} -e ${pic} ${CMAKE_CURRENT_SOURCE_DIR}/${input}
      DEPENDS ${CMAKE_CURRENT_SOURCE_DIR}/${input}
      COMMENT "Generating ${INKSCAPE_OUTPUT_DIR}/${pic} from ${CMAKE_CURRENT_SOURCE_DIR}/${input}"
      WORKING_DIRECTORY  ${INKSCAPE_OUTPUT_DIR})
  endforeach(pic)
endfunction(inkscape_generate_png_from_svg)

function(inkscape_generate_eps_from_svg)
  cmake_parse_arguments(INKSCAPE "" "INPUT_DIR;OUTPUT_DIR;DPI" "" ${ARGN})
  if(NOT INKSCAPE_INPUT_DIR)
    set(INKSCAPE_INPUT_DIR ${CMAKE_CURRENT_SOURCE_DIR})
  endif(NOT INKSCAPE_INPUT_DIR)
  if(NOT INKSCAPE_INPUT_DIR)
    set(INKSCAPE_OUTPUT_DIR ${CMAKE_CURRENT_BINARY_DIR})
  endif(NOT INKSCAPE_INPUT_DIR)

  foreach(_pic ${INKSCAPE_UNPARSED_ARGUMENTS})
    string(REGEX REPLACE "\\.[a-zA-Z]+" ".png" input "${_pic}")
    string(REGEX REPLACE "\\.[a-zA-Z]+" ".svg" svginput "${_pic}")

    add_custom_target(${input}
      COMMAND ${INKSCAPE} --export-dpi=${INKSCAPE_DPI} -e ${input} ${CMAKE_CURRENT_SOURCE_DIR}/${svginput}
      COMMENT "Generating ${INKSCAPE_OUTPUT_DIR}/${svginput} from ${CMAKE_CURRENT_SOURCE_DIR}/${input}")
    add_custom_command(OUTPUT ${_pic}
      COMMAND ${CONVERT} ${INKSCAPE_OUTPUT_DIR}/${input} EPS:${_pic}
      DEPENDS ${input}
      COMMENT "Converting ${INKSCAPE_OUTPUT_DIR}/${input} to ${INKSCAPE_OUTPUT_DIR}/${_pic}"
      WORKING_DIRECTORY  ${INKSCAPE_OUTPUT_DIR})
  endforeach(_pic ${INKSCAPE_UNPARSED_ARGUMENTS})
endfunction(inkscape_generate_eps_from_svg)


==> anc/xt-super/dune-common/cmake/modules/UseLATEX.cmake <==
# File: UseLATEX.cmake
# CMAKE commands to actually use the LaTeX compiler
# Version: 1.10.4
# Author: Kenneth Moreland <kmorel@sandia.gov>
#
# Copyright 2004 Sandia Corporation.
# Under the terms of Contract DE-AC04-94AL85000, there is a non-exclusive
# license for use of this work by or on behalf of the
# U.S. Government. Redistribution and use in source and binary forms, with
# or without modification, are permitted provided that this Notice and any
# statement of authorship are reproduced on all copies.
#
# The following function is defined:
#
# ADD_LATEX_DOCUMENT(<tex_file>
#                    [FATHER_TARGET <father_target>]
#                    [BIBFILES <bib_files>]
#                    [INPUTS <input_tex_files>]
#                    [IMAGE_DIRS] <image_directories>
#                    [IMAGES] <image_files>
#                    [CONFIGURE] <tex_files>
#                    [DEPENDS] <tex_files>
#                    [MULTIBIB_NEWCITES] <suffix_list>
#                    [USE_INDEX] [USE_GLOSSARY] [USE_NOMENCL]
#                    [DEFAULT_PDF] [DEFAULT_SAFEPDF] [DEFAULT_PS] [NO_DEFAULT]
#                    [MANGLE_TARGET_NAMES])
#       Adds targets that compile <tex_file>.  The latex output is placed
#       in LATEX_OUTPUT_PATH or CMAKE_CURRENT_BINARY_DIR if the former is
#       not set.  The latex program is picky about where files are located,
#       so all input files are copied from the source directory to the
#       output directory.  This includes the target tex file, any tex file
#       listed with the INPUTS option, the bibliography files listed with
#       the BIBFILES option, and any .cls, .bst, and .clo files found in
#       the current source directory.  Images found in the IMAGE_DIRS
#       directories or listed by IMAGES are also copied to the output
#       directory and coverted to an appropriate format if necessary.  Any
#       tex files also listed with the CONFIGURE option are also processed
#       with the CMake CONFIGURE_FILE command (with the @ONLY flag).  Any
#       file listed in CONFIGURE but not the target tex file or listed with
#       INPUTS has no effect. DEPENDS can be used to specify generated files
#       that are needed to compile the latex target.
#
#       The following targets are made:
#               dvi: Makes <name>.dvi
#               pdf: Makes <name>.pdf using pdflatex.
#               safepdf: Makes <name>.pdf using ps2pdf.  If using the default
#                       program arguments, this will ensure all fonts are
#                       embedded and no lossy compression has been performed
#                       on images.
#               ps: Makes <name>.ps
#               html: Makes <name>.html
#               auxclean: Deletes <name>.aux and other auxiliary files.
#                       This is sometimes necessary if a LaTeX error occurs
#                       and writes a bad aux file.  Unlike the regular clean
#                       target, it does not delete other input files, such as
#                       converted images, to save time on the rebuild.
#
#       If FATHER_TARGET is omitted, the dvi target is added to the ALL.
#       That is, it will be the target built by default.  If the DEFAULT_PDF
#       argument is given, then the pdf target will be the default instead of
#       dvi. Likewise, DEFAULT_SAFEPDF sets the default target to safepdf.
#       If FATHER_TARGET is set, the files will be a dependency of
#       FATHER_TARGET. By setting FATHER_TARGET to doc, the files will be build
#       during make doc.  If NO_DEFAULT
#       is specified, then no target will be added to ALL, which is
#       convenient when including LaTeX documentation with something else.
#
#       If the argument MANGLE_TARGET_NAMES is given, then each of the
#       target names above will be mangled with the <tex_file> name.  This
#       is to make the targets unique if ADD_LATEX_DOCUMENT is called for
#       multiple documents.  If the argument USE_INDEX is given, then
#       commands to build an index are made.  If the argument USE_GLOSSARY
#       is given, then commands to build a glossary are made.  If the
#       argument MULTIBIB_NEWCITES is given, then additional bibtex calls
#       are added to the build to support the extra auxiliary files created
#       with the \newcite command in the multibib package.
#
# History:
#
# 1.10.4 Copy font files to binary directory for packages that come with
#       their own fonts.
#
# 1.10.3 Check for Windows version of convert being used instead of
#       ImageMagick's version (thanks to Martin Baute).
#
# 1.10.2 Use htlatex as a fallback when latex2html is not available (thanks
#       to Tomasz Grzegurzko).
#
# 1.10.1 Make convert program mandatory only if actually used (thanks to
#       Julien Schueller).
#
# 1.10.0 Added NO_DEFAULT and DEFAULT_PS options.
#       Fixed issue with cleaning files for LaTeX documents originating in
#       a subdirectory.
#
# 1.9.6 Fixed problem with LATEX_SMALL_IMAGES.
#       Strengthened check to make sure the output directory does not contain
#       the source files.
#
# 1.9.5 Add support for image types not directly supported by either latex
#       or pdflatex.  (Thanks to Jorge Gerardo Pena Pastor for SVG support.)
#
# 1.9.4 Fix issues with filenames containing multiple periods.
#
# 1.9.3 Hide some variables that are now cached but should not show up in
#       the ccmake list of variables.
#
# 1.9.2 Changed MACRO declarations to FUNCTION declarations.  The better
#       FUNCTION scoping will hopefully avoid some common but subtle bugs.
#       This implicitly increases the minimum CMake version to 4.6 (although
#       I honestly only test it with the latest 4.8 version).
#
#       Since we are updating the minimum CMake version, I'm going to start
#       using the builtin LIST commands that are now available.
#
#       Favor using pdftops from the Poppler package to convert from pdf to
#       eps.  It does a much better job than ImageMagick or ghostscript.
#
# 1.9.1 Fixed typo that caused the LATEX_SMALL_IMAGES option to fail to
#       activate.
#
# 1.9.0 Add support for the multibib package (thanks to Antonio LaTorre).
#
# 1.8.2 Fix corner case when an argument name was also a variable containing
#       the text of an argument.  In this case, the CMake IF was matching
#       the argument text with the contents of the variable with the same
#       argument name.
#
# 1.8.1 Fix problem where ps2pdf was not getting the appropriate arguments.
#
# 1.8.0 Add support for synctex.
#
# 1.7.7 Support calling xindy when making glossaries.
#
#       Improved make clean support.
#
# 1.7.6 Add support for the nomencl package (thanks to Myles English).
#
# 1.7.5 Fix issue with bibfiles being copied two different ways, which causes
#       Problems with dependencies (thanks to Edwin van Leeuwen).
#
# 1.7.4 Added the DEFAULT_SAFEPDF option (thanks to Raymond Wan).
#
#       Added warnings when image directories are not found (and were
#       probably not given relative to the source directory).
#
# 1.7.3 Fix some issues with interactions between makeglossaries and bibtex
#       (thanks to Mark de Wever).
#
# 1.7.2 Use ps2pdf to convert eps to pdf to get around the problem with
#       ImageMagick dropping the bounding box (thanks to Lukasz Lis).
#
# 1.7.1 Fixed some dependency issues.
#
# 1.7.0 Added DEPENDS options (thanks to Theodore Papadopoulo).
#
# 1.6.1 Ported the makeglossaries command to CMake and embedded the port
#       into UseLATEX.cmake.
#
# 1.6.0 Allow the use of the makeglossaries command.  Thanks to Oystein
#       S. Haaland for the patch.
#
# 1.5.0 Allow any type of file in the INPUTS lists, not just tex file
#       (suggested by Eric Noulard).  As a consequence, the ability to
#       specify tex files without the .tex extension is removed.  The removed
#       function is of dubious value anyway.
#
#       When copying input files, skip over any file that exists in the
#       binary directory but does not exist in the source directory with the
#       assumption that these files were added by some other mechanism.  I
#       find this useful when creating large documents with multiple
#       chapters that I want to build separately (for speed) as I work on
#       them.  I use the same boilerplate as the starting point for all
#       and just copy it with different configurations.  This was what the
#       separate ADD_LATEX_DOCUMENT method was supposed to originally be for.
#       Since its external use is pretty much deprecated, I removed that
#       documentation.
#
# 1.4.1 Copy .sty files along with the other class and package files.
#
# 1.4.0 Added a MANGLE_TARGET_NAMES option that will mangle the target names.
#
#       Fixed problem with copying bib files that became apparent with
#       CMake 2.4.
#
# 1.3.0 Added a LATEX_OUTPUT_PATH variable that allows you or the user to
#       specify where the built latex documents to go.  This is especially
#       handy if you want to do in-source builds.
#
#       Removed the ADD_LATEX_IMAGES macro and absorbed the functionality
#       into ADD_LATEX_DOCUMENT.  The old interface was always kind of
#       clunky anyway since you had to specify the image directory in both
#       places.  It also made supporting LATEX_OUTPUT_PATH problematic.
#
#       Added support for jpeg files.
#
# 1.2.0 Changed the configuration options yet again.  Removed the NO_CONFIGURE
#       Replaced it with a CONFIGURE option that lists input files for which
#       configure should be run.
#
#       The pdf target no longer depends on the dvi target.  This allows you
#       to build latex documents that require pdflatex.  Also added an option
#       to make the pdf target the default one.
#
# 1.1.1 Added the NO_CONFIGURE option.  The @ character can be used when
#       specifying table column separators.  If two or more are used, then
#       will incorrectly substitute them.
#
# 1.1.0 Added ability include multiple bib files.  Added ability to do copy
#       sub-tex files for multipart tex files.
#
# 1.0.0 If both ps and pdf type images exist, just copy the one that
#       matches the current render mode.  Replaced a bunch of STRING
#       commands with GET_FILENAME_COMPONENT commands that were made to do
#       the desired function.
#
# 0.4.0 First version posted to CMake Wiki.
#

#############################################################################
# Find the location of myself while originally executing.  If you do this
# inside of a macro, it will recode where the macro was invoked.
#############################################################################
SET(LATEX_USE_LATEX_LOCATION ${CMAKE_CURRENT_LIST_FILE}
  CACHE INTERNAL "Location of UseLATEX.cmake file." FORCE
  )

#############################################################################
# Generic helper functions
#############################################################################

FUNCTION(LATEX_LIST_CONTAINS var value)
  SET(input_list ${ARGN})
  LIST(FIND input_list "${value}" index)
  IF (index GREATER -1)
    SET(${var} TRUE PARENT_SCOPE)
  ELSE (index GREATER -1)
    SET(${var} PARENT_SCOPE)
  ENDIF (index GREATER -1)
ENDFUNCTION(LATEX_LIST_CONTAINS)

# Parse function arguments.  Variables containing the results are placed
# in the global scope for historical reasons.
FUNCTION(LATEX_PARSE_ARGUMENTS prefix arg_names option_names)
  SET(DEFAULT_ARGS)
  FOREACH(arg_name ${arg_names})
    SET(${prefix}_${arg_name} CACHE INTERNAL "${prefix} argument" FORCE)
  ENDFOREACH(arg_name)
  FOREACH(option ${option_names})
    SET(${prefix}_${option} CACHE INTERNAL "${prefix} option" FORCE)
  ENDFOREACH(option)

  SET(current_arg_name DEFAULT_ARGS)
  SET(current_arg_list)
  FOREACH(arg ${ARGN})
    LATEX_LIST_CONTAINS(is_arg_name ${arg} ${arg_names})
    LATEX_LIST_CONTAINS(is_option ${arg} ${option_names})
    IF (is_arg_name)
      SET(${prefix}_${current_arg_name} ${current_arg_list}
        CACHE INTERNAL "${prefix} argument" FORCE)
      SET(current_arg_name ${arg})
      SET(current_arg_list)
    ELSEIF (is_option)
      SET(${prefix}_${arg} TRUE CACHE INTERNAL "${prefix} option" FORCE)
    ELSE (is_arg_name)
      SET(current_arg_list ${current_arg_list} ${arg})
    ENDIF (is_arg_name)
  ENDFOREACH(arg)
  SET(${prefix}_${current_arg_name} ${current_arg_list}
    CACHE INTERNAL "${prefix} argument" FORCE)
ENDFUNCTION(LATEX_PARSE_ARGUMENTS)

# Match the contents of a file to a regular expression.
FUNCTION(LATEX_FILE_MATCH variable filename regexp default)
  # The FILE STRINGS command would be a bit better, but I'm not totally sure
  # the match will always be to a whole line, and I don't want to break things.
  FILE(READ ${filename} file_contents)
  STRING(REGEX MATCHALL "${regexp}"
    match_result ${file_contents}
    )
  IF (match_result)
    SET(${variable} "${match_result}" PARENT_SCOPE)
  ELSE (match_result)
    SET(${variable} "${default}" PARENT_SCOPE)
  ENDIF (match_result)
ENDFUNCTION(LATEX_FILE_MATCH)

# A version of GET_FILENAME_COMPONENT that treats extensions after the last
# period rather than the first.  To the best of my knowledge, all filenames
# typically used by LaTeX, including image files, have small extensions
# after the last dot.
FUNCTION(LATEX_GET_FILENAME_COMPONENT varname filename type)
  SET(result)
  IF ("${type}" STREQUAL "NAME_WE")
    GET_FILENAME_COMPONENT(name ${filename} NAME)
    STRING(REGEX REPLACE "\\.[^.]*\$" "" result "${name}")
  ELSEIF ("${type}" STREQUAL "EXT")
    GET_FILENAME_COMPONENT(name ${filename} NAME)
    STRING(REGEX MATCH "\\.[^.]*\$" result "${name}")
  ELSE ("${type}" STREQUAL "NAME_WE")
    GET_FILENAME_COMPONENT(result ${filename} ${type})
  ENDIF ("${type}" STREQUAL "NAME_WE")
  SET(${varname} "${result}" PARENT_SCOPE)
ENDFUNCTION(LATEX_GET_FILENAME_COMPONENT)

#############################################################################
# Functions that perform processing during a LaTeX build.
#############################################################################
FUNCTION(LATEX_MAKEGLOSSARIES)
  # This is really a bare bones port of the makeglossaries perl script into
  # CMake scripting.
  MESSAGE("**************************** In makeglossaries")
  IF (NOT LATEX_TARGET)
    MESSAGE(SEND_ERROR "Need to define LATEX_TARGET")
  ENDIF (NOT LATEX_TARGET)

  SET(aux_file ${LATEX_TARGET}.aux)

  IF (NOT EXISTS ${aux_file})
    MESSAGE(SEND_ERROR "${aux_file} does not exist.  Run latex on your target file.")
  ENDIF (NOT EXISTS ${aux_file})

  LATEX_FILE_MATCH(newglossary_lines ${aux_file}
    "@newglossary[ \t]*{([^}]*)}{([^}]*)}{([^}]*)}{([^}]*)}"
    "@newglossary{main}{glg}{gls}{glo}"
    )

  LATEX_FILE_MATCH(istfile_line ${aux_file}
    "@istfilename[ \t]*{([^}]*)}"
    "@istfilename{${LATEX_TARGET}.ist}"
    )
  STRING(REGEX REPLACE "@istfilename[ \t]*{([^}]*)}" "\\1"
    istfile ${istfile_line}
    )

  STRING(REGEX MATCH ".*\\.xdy" use_xindy "${istfile}")
  IF (use_xindy)
    MESSAGE("*************** Using xindy")
    IF (NOT XINDY_COMPILER)
      MESSAGE(SEND_ERROR "Need to define XINDY_COMPILER")
    ENDIF (NOT XINDY_COMPILER)
  ELSE (use_xindy)
    MESSAGE("*************** Using makeindex")
    IF (NOT MAKEINDEX_COMPILER)
      MESSAGE(SEND_ERROR "Need to define MAKEINDEX_COMPILER")
    ENDIF (NOT MAKEINDEX_COMPILER)
  ENDIF (use_xindy)

  FOREACH(newglossary ${newglossary_lines})
    STRING(REGEX REPLACE
      "@newglossary[ \t]*{([^}]*)}{([^}]*)}{([^}]*)}{([^}]*)}"
      "\\1" glossary_name ${newglossary}
      )
    STRING(REGEX REPLACE
      "@newglossary[ \t]*{([^}]*)}{([^}]*)}{([^}]*)}{([^}]*)}"
      "${LATEX_TARGET}.\\2" glossary_log ${newglossary}
      )
    STRING(REGEX REPLACE
      "@newglossary[ \t]*{([^}]*)}{([^}]*)}{([^}]*)}{([^}]*)}"
      "${LATEX_TARGET}.\\3" glossary_out ${newglossary}
      )
    STRING(REGEX REPLACE
      "@newglossary[ \t]*{([^}]*)}{([^}]*)}{([^}]*)}{([^}]*)}"
      "${LATEX_TARGET}.\\4" glossary_in ${newglossary}
      )

    IF (use_xindy)
      LATEX_FILE_MATCH(xdylanguage_line ${aux_file}
        "@xdylanguage[ \t]*{${glossary_name}}{([^}]*)}"
        "@xdylanguage{${glossary_name}}{english}"
        )
      STRING(REGEX REPLACE
        "@xdylanguage[ \t]*{${glossary_name}}{([^}]*)}"
        "\\1"
        language
        ${xdylanguage_line}
        )
      # What crazy person makes a LaTeX index generater that uses different
      # identifiers for language than babel (or at least does not support
      # the old ones)?
      IF (${language} STREQUAL "frenchb")
        SET(language "french")
      ELSEIF (${language} MATCHES "^n?germanb?$")
        SET(language "german")
      ELSEIF (${language} STREQUAL "magyar")
        SET(language "hungarian")
      ELSEIF (${language} STREQUAL "lsorbian")
        SET(language "lower-sorbian")
      ELSEIF (${language} STREQUAL "norsk")
        SET(language "norwegian")
      ELSEIF (${language} STREQUAL "portuges")
        SET(language "portuguese")
      ELSEIF (${language} STREQUAL "russianb")
        SET(language "russian")
      ELSEIF (${language} STREQUAL "slovene")
        SET(language "slovenian")
      ELSEIF (${language} STREQUAL "ukraineb")
        SET(language "ukrainian")
      ELSEIF (${language} STREQUAL "usorbian")
        SET(language "upper-sorbian")
      ENDIF (${language} STREQUAL "frenchb")
      IF (language)
        SET(language_flags "-L ${language}")
      ELSE (language)
        SET(language_flags "")
      ENDIF (language)

      LATEX_FILE_MATCH(codepage_line ${aux_file}
        "@gls@codepage[ \t]*{${glossary_name}}{([^}]*)}"
        "@gls@codepage{${glossary_name}}{utf}"
        )
      STRING(REGEX REPLACE
        "@gls@codepage[ \t]*{${glossary_name}}{([^}]*)}"
        "\\1"
        codepage
        ${codepage_line}
        )
      IF (codepage)
        SET(codepage_flags "-C ${codepage}")
      ELSE (codepage)
        # Ideally, we would check that the language is compatible with the
        # default codepage, but I'm hoping that distributions will be smart
        # enough to specify their own codepage.  I know, it's asking a lot.
        SET(codepage_flags "")
      ENDIF (codepage)

      MESSAGE("${XINDY_COMPILER} ${MAKEGLOSSARIES_COMPILER_FLAGS} ${language_flags} ${codepage_flags} -I xindy -M ${glossary_name} -t ${glossary_log} -o ${glossary_out} ${glossary_in}"
        )
      EXEC_PROGRAM(${XINDY_COMPILER}
        ARGS ${MAKEGLOSSARIES_COMPILER_FLAGS}
          ${language_flags}
          ${codepage_flags}
          -I xindy
          -M ${glossary_name}
          -t ${glossary_log}
          -o ${glossary_out}
          ${glossary_in}
        OUTPUT_VARIABLE xindy_output
        )
      MESSAGE("${xindy_output}")

      # So, it is possible (perhaps common?) for aux files to specify a
      # language and codepage that are incompatible with each other.  Check
      # for that condition, and if it happens run again with the default
      # codepage.
      IF ("${xindy_output}" MATCHES "^Cannot locate xindy module for language (.+) in codepage (.+)\\.$")
        MESSAGE("*************** Retrying xindy with default codepage.")
        EXEC_PROGRAM(${XINDY_COMPILER}
          ARGS ${MAKEGLOSSARIES_COMPILER_FLAGS}
            ${language_flags}
            -I xindy
            -M ${glossary_name}
            -t ${glossary_log}
            -o ${glossary_out}
            ${glossary_in}
          )
      ENDIF ("${xindy_output}" MATCHES "^Cannot locate xindy module for language (.+) in codepage (.+)\\.$")
      #ENDIF ("${xindy_output}" MATCHES "Cannot locate xindy module for language (.+) in codepage (.+)\\.")

    ELSE (use_xindy)
      MESSAGE("${MAKEINDEX_COMPILER} ${MAKEGLOSSARIES_COMPILER_FLAGS} -s ${istfile} -t ${glossary_log} -o ${glossary_out} ${glossary_in}")
      EXEC_PROGRAM(${MAKEINDEX_COMPILER} ARGS ${MAKEGLOSSARIES_COMPILER_FLAGS}
        -s ${istfile} -t ${glossary_log} -o ${glossary_out} ${glossary_in}
        )
    ENDIF (use_xindy)

  ENDFOREACH(newglossary)
ENDFUNCTION(LATEX_MAKEGLOSSARIES)

FUNCTION(LATEX_MAKENOMENCLATURE)
  MESSAGE("**************************** In makenomenclature")
  IF (NOT LATEX_TARGET)
    MESSAGE(SEND_ERROR "Need to define LATEX_TARGET")
  ENDIF (NOT LATEX_TARGET)

  IF (NOT MAKEINDEX_COMPILER)
    MESSAGE(SEND_ERROR "Need to define MAKEINDEX_COMPILER")
  ENDIF (NOT MAKEINDEX_COMPILER)

  SET(nomencl_out ${LATEX_TARGET}.nls)
  SET(nomencl_in ${LATEX_TARGET}.nlo)

  EXEC_PROGRAM(${MAKEINDEX_COMPILER} ARGS ${MAKENOMENCLATURE_COMPILER_FLAGS}
    ${nomencl_in} -s "nomencl.ist" -o ${nomencl_out}
    )
ENDFUNCTION(LATEX_MAKENOMENCLATURE)

FUNCTION(LATEX_CORRECT_SYNCTEX)
  MESSAGE("**************************** In correct SyncTeX")
  IF (NOT LATEX_TARGET)
    MESSAGE(SEND_ERROR "Need to define LATEX_TARGET")
  ENDIF (NOT LATEX_TARGET)

  IF (NOT GZIP)
    MESSAGE(SEND_ERROR "Need to define GZIP")
  ENDIF (NOT GZIP)

  IF (NOT LATEX_SOURCE_DIRECTORY)
    MESSAGE(SEND_ERROR "Need to define LATEX_SOURCE_DIRECTORY")
  ENDIF (NOT LATEX_SOURCE_DIRECTORY)

  IF (NOT LATEX_BINARY_DIRECTORY)
    MESSAGE(SEND_ERROR "Need to define LATEX_BINARY_DIRECTORY")
  ENDIF (NOT LATEX_BINARY_DIRECTORY)

  SET(synctex_file ${LATEX_BINARY_DIRECTORY}/${LATEX_TARGET}.synctex)
  SET(synctex_file_gz ${synctex_file}.gz)

  IF (EXISTS ${synctex_file_gz})

    MESSAGE("Making backup of synctex file.")
    CONFIGURE_FILE(${synctex_file_gz} ${synctex_file}.bak.gz COPYONLY)

    MESSAGE("Uncompressing synctex file.")
    EXEC_PROGRAM(${GZIP}
      ARGS --decompress ${synctex_file_gz}
      )

    MESSAGE("Reading synctex file.")
    FILE(READ ${synctex_file} synctex_data)

    MESSAGE("Replacing relative with absolute paths.")
    STRING(REGEX REPLACE
      "(Input:[0-9]+:)([^/\n][^\n]*)"
      "\\1${LATEX_SOURCE_DIRECTORY}/\\2"
      synctex_data
      "${synctex_data}"
      )

    MESSAGE("Writing synctex file.")
    FILE(WRITE ${synctex_file} "${synctex_data}")

    MESSAGE("Compressing synctex file.")
    EXEC_PROGRAM(${GZIP}
      ARGS ${synctex_file}
      )

  ELSE (EXISTS ${synctex_file_gz})

    MESSAGE(SEND_ERROR "File ${synctex_file_gz} not found.  Perhaps synctex is not supported by your LaTeX compiler.")

  ENDIF (EXISTS ${synctex_file_gz})

ENDFUNCTION(LATEX_CORRECT_SYNCTEX)

#############################################################################
# Helper functions for establishing LaTeX build.
#############################################################################

FUNCTION(LATEX_NEEDIT VAR NAME)
  IF (NOT ${VAR})
    MESSAGE(SEND_ERROR "I need the ${NAME} command.")
  ENDIF(NOT ${VAR})
ENDFUNCTION(LATEX_NEEDIT)

FUNCTION(LATEX_WANTIT VAR NAME)
  IF (NOT ${VAR})
    MESSAGE(STATUS "I could not find the ${NAME} command.")
  ENDIF(NOT ${VAR})
ENDFUNCTION(LATEX_WANTIT)

FUNCTION(LATEX_SETUP_VARIABLES)
  SET(LATEX_OUTPUT_PATH "${LATEX_OUTPUT_PATH}"
    CACHE PATH "If non empty, specifies the location to place LaTeX output."
    )

  FIND_PACKAGE(LATEX)

  FIND_PROGRAM(XINDY_COMPILER
    NAME xindy
    PATHS ${MIKTEX_BINARY_PATH} /usr/bin
    )

  FIND_PACKAGE(UnixCommands)

  FIND_PROGRAM(PDFTOPS_CONVERTER
    NAMES pdftops
    DOC "The pdf to ps converter program from the Poppler package."
    )

  MARK_AS_ADVANCED(CLEAR
    LATEX_COMPILER
    PDFLATEX_COMPILER
    BIBTEX_COMPILER
    MAKEINDEX_COMPILER
    XINDY_COMPILER
    DVIPS_CONVERTER
    PS2PDF_CONVERTER
    PDFTOPS_CONVERTER
    LATEX2HTML_CONVERTER
    )

  LATEX_NEEDIT(LATEX_COMPILER latex)
  LATEX_WANTIT(PDFLATEX_COMPILER pdflatex)
  LATEX_NEEDIT(BIBTEX_COMPILER bibtex)
  LATEX_NEEDIT(MAKEINDEX_COMPILER makeindex)
  LATEX_WANTIT(DVIPS_CONVERTER dvips)
  LATEX_WANTIT(PS2PDF_CONVERTER ps2pdf)
  LATEX_WANTIT(PDFTOPS_CONVERTER pdftops)
  # MiKTeX calls latex2html htlatex
  IF (NOT ${LATEX2HTML_CONVERTER})
    FIND_PROGRAM(HTLATEX_CONVERTER
      NAMES htlatex
      PATHS ${MIKTEX_BINARY_PATH}
            /usr/bin
    )
    IF (HTLATEX_CONVERTER)
      SET(USING_HTLATEX TRUE CACHE INTERNAL "True when using MiKTeX htlatex instead of latex2html" FORCE)
      SET(LATEX2HTML_CONVERTER ${HTLATEX_CONVERTER}
        CACHE FILEPATH "htlatex taking the place of latex2html" FORCE)
    ELSE (HTLATEX_CONVERTER)
      SET(USING_HTLATEX FALSE CACHE INTERNAL "True when using MiKTeX htlatex instead of latex2html" FORCE)
    ENDIF (HTLATEX_CONVERTER)
  ENDIF (NOT ${LATEX2HTML_CONVERTER})
  LATEX_WANTIT(LATEX2HTML_CONVERTER latex2html)

  SET(LATEX_COMPILER_FLAGS "-interaction=nonstopmode"
    CACHE STRING "Flags passed to latex.")
  SET(PDFLATEX_COMPILER_FLAGS ${LATEX_COMPILER_FLAGS}
    CACHE STRING "Flags passed to pdflatex.")
  SET(LATEX_SYNCTEX_FLAGS "-synctex=1"
    CACHE STRING "latex/pdflatex flags used to create synctex file.")
  SET(BIBTEX_COMPILER_FLAGS ""
    CACHE STRING "Flags passed to bibtex.")
  SET(MAKEINDEX_COMPILER_FLAGS ""
    CACHE STRING "Flags passed to makeindex.")
  SET(MAKEGLOSSARIES_COMPILER_FLAGS ""
    CACHE STRING "Flags passed to makeglossaries.")
  SET(MAKENOMENCLATURE_COMPILER_FLAGS ""
    CACHE STRING "Flags passed to makenomenclature.")
  SET(DVIPS_CONVERTER_FLAGS "-Ppdf -G0 -t letter"
    CACHE STRING "Flags passed to dvips.")
  SET(PS2PDF_CONVERTER_FLAGS "-dMaxSubsetPct=100 -dCompatibilityLevel=1.3 -dSubsetFonts=true -dEmbedAllFonts=true -dAutoFilterColorImages=false -dAutoFilterGrayImages=false -dColorImageFilter=/FlateEncode -dGrayImageFilter=/FlateEncode -dMonoImageFilter=/FlateEncode"
    CACHE STRING "Flags passed to ps2pdf.")
  SET(PDFTOPS_CONVERTER_FLAGS -r 600
    CACHE STRING "Flags passed to pdftops.")
  SET(LATEX2HTML_CONVERTER_FLAGS ""
    CACHE STRING "Flags passed to latex2html.")
  MARK_AS_ADVANCED(
    LATEX_COMPILER_FLAGS
    PDFLATEX_COMPILER_FLAGS
    LATEX_SYNCTEX_FLAGS
    BIBTEX_COMPILER_FLAGS
    MAKEINDEX_COMPILER_FLAGS
    MAKEGLOSSARIES_COMPILER_FLAGS
    MAKENOMENCLATURE_COMPILER_FLAGS
    DVIPS_CONVERTER_FLAGS
    PS2PDF_CONVERTER_FLAGS
    PDFTOPS_CONVERTER_FLAGS
    LATEX2HTML_CONVERTER_FLAGS
    )
  SEPARATE_ARGUMENTS(LATEX_COMPILER_FLAGS)
  SEPARATE_ARGUMENTS(PDFLATEX_COMPILER_FLAGS)
  SEPARATE_ARGUMENTS(LATEX_SYNCTEX_FLAGS)
  SEPARATE_ARGUMENTS(BIBTEX_COMPILER_FLAGS)
  SEPARATE_ARGUMENTS(MAKEINDEX_COMPILER_FLAGS)
  SEPARATE_ARGUMENTS(MAKEGLOSSARIES_COMPILER_FLAGS)
  SEPARATE_ARGUMENTS(MAKENOMENCLATURE_COMPILER_FLAGS)
  SEPARATE_ARGUMENTS(DVIPS_CONVERTER_FLAGS)
  SEPARATE_ARGUMENTS(PS2PDF_CONVERTER_FLAGS)
  SEPARATE_ARGUMENTS(PDFTOPS_CONVERTER_FLAGS)
  SEPARATE_ARGUMENTS(LATEX2HTML_CONVERTER_FLAGS)

  FIND_PROGRAM(IMAGEMAGICK_CONVERT convert
    DOC "The convert program that comes with ImageMagick (available at http://www.imagemagick.org)."
    )

  OPTION(LATEX_USE_SYNCTEX
    "If on, have LaTeX generate a synctex file, which WYSIWYG editors can use to correlate output files like dvi and pdf with the lines of LaTeX source that generates them.  In addition to adding the LATEX_SYNCTEX_FLAGS to the command line, this option also adds build commands that \"corrects\" the resulting synctex file to point to the original LaTeX files rather than those generated by UseLATEX.cmake."
    OFF
    )

  OPTION(LATEX_SMALL_IMAGES
    "If on, the raster images will be converted to 1/6 the original size.  This is because papers usually require 600 dpi images whereas most monitors only require at most 96 dpi.  Thus, smaller images make smaller files for web distributation and can make it faster to read dvi files."
    OFF)
  IF (LATEX_SMALL_IMAGES)
    SET(LATEX_RASTER_SCALE 16 PARENT_SCOPE)
    SET(LATEX_OPPOSITE_RASTER_SCALE 100 PARENT_SCOPE)
  ELSE (LATEX_SMALL_IMAGES)
    SET(LATEX_RASTER_SCALE 100 PARENT_SCOPE)
    SET(LATEX_OPPOSITE_RASTER_SCALE 16 PARENT_SCOPE)
  ENDIF (LATEX_SMALL_IMAGES)

  # Just holds extensions for known image types.  They should all be lower case.
  # For historical reasons, these are all declared in the global scope.
  SET(LATEX_DVI_VECTOR_IMAGE_EXTENSIONS .eps CACHE INTERNAL "")
  SET(LATEX_DVI_RASTER_IMAGE_EXTENSIONS CACHE INTERNAL "")
  SET(LATEX_DVI_IMAGE_EXTENSIONS
    ${LATEX_DVI_VECTOR_IMAGE_EXTENSIONS}
    ${LATEX_DVI_RASTER_IMAGE_EXTENSIONS}
    CACHE INTERNAL ""
    )

  SET(LATEX_PDF_VECTOR_IMAGE_EXTENSIONS .pdf CACHE INTERNAL "")
  SET(LATEX_PDF_RASTER_IMAGE_EXTENSIONS .png .jpeg .jpg CACHE INTERNAL "")
  SET(LATEX_PDF_IMAGE_EXTENSIONS
    ${LATEX_PDF_VECTOR_IMAGE_EXTENSIONS}
    ${LATEX_PDF_RASTER_IMAGE_EXTENSIONS}
    CACHE INTERNAL ""
    )

  SET(LATEX_OTHER_VECTOR_IMAGE_EXTENSIONS .svg CACHE INTERNAL "")
  SET(LATEX_OTHER_RASTER_IMAGE_EXTENSIONS .tif .tiff .gif CACHE INTERNAL "")
  SET(LATEX_OTHER_IMAGE_EXTENSIONS
    ${LATEX_OTHER_VECTOR_IMAGE_EXTENSIONS}
    ${LATEX_OTHER_RASTER_IMAGE_EXTENSIONS}
    CACHE INTERNAL ""
    )

  SET(LATEX_VECTOR_IMAGE_EXTENSIONS
    ${LATEX_DVI_VECTOR_IMAGE_EXTENSIONS}
    ${LATEX_PDF_VECTOR_IMAGE_EXTENSIONS}
    ${LATEX_OTHER_VECTOR_IMAGE_EXTENSIONS}
    CACHE INTERNAL ""
    )
  SET(LATEX_RASTER_IMAGE_EXTENSIONS
    ${LATEX_DVI_RASTER_IMAGE_EXTENSIONS}
    ${LATEX_PDF_RASTER_IMAGE_EXTENSIONS}
    ${LATEX_OTHER_RASTER_IMAGE_EXTENSIONS}
    CACHE INTERNAL ""
    )
  SET(LATEX_IMAGE_EXTENSIONS
    ${LATEX_DVI_IMAGE_EXTENSIONS}
    ${LATEX_PDF_IMAGE_EXTENSIONS}
    ${LATEX_OTHER_IMAGE_EXTENSIONS}
    CACHE INTERNAL ""
    )
ENDFUNCTION(LATEX_SETUP_VARIABLES)

FUNCTION(LATEX_GET_OUTPUT_PATH var)
  SET(latex_output_path)
  IF (LATEX_OUTPUT_PATH)
    GET_FILENAME_COMPONENT(
      LATEX_OUTPUT_PATH_FULL "${LATEX_OUTPUT_PATH}" ABSOLUTE
      )
    IF ("${LATEX_OUTPUT_PATH_FULL}" STREQUAL "${CMAKE_CURRENT_SOURCE_DIR}")
      MESSAGE(SEND_ERROR "You cannot set LATEX_OUTPUT_PATH to the same directory that contains LaTeX input files.")
    ELSE ("${LATEX_OUTPUT_PATH_FULL}" STREQUAL "${CMAKE_CURRENT_SOURCE_DIR}")
      SET(latex_output_path "${LATEX_OUTPUT_PATH_FULL}")
    ENDIF ("${LATEX_OUTPUT_PATH_FULL}" STREQUAL "${CMAKE_CURRENT_SOURCE_DIR}")
  ELSE (LATEX_OUTPUT_PATH)
    IF ("${CMAKE_CURRENT_BINARY_DIR}" STREQUAL "${CMAKE_CURRENT_SOURCE_DIR}")
      MESSAGE(SEND_ERROR "LaTeX files must be built out of source or you must set LATEX_OUTPUT_PATH.")
    ELSE ("${CMAKE_CURRENT_BINARY_DIR}" STREQUAL "${CMAKE_CURRENT_SOURCE_DIR}")
      SET(latex_output_path "${CMAKE_CURRENT_BINARY_DIR}")
    ENDIF ("${CMAKE_CURRENT_BINARY_DIR}" STREQUAL "${CMAKE_CURRENT_SOURCE_DIR}")
  ENDIF (LATEX_OUTPUT_PATH)
  SET(${var} ${latex_output_path} PARENT_SCOPE)
ENDFUNCTION(LATEX_GET_OUTPUT_PATH)

FUNCTION(LATEX_ADD_CONVERT_COMMAND
    output_path
    input_path
    output_extension
    input_extension
    flags
    )
  SET (require_imagemagick_convert TRUE)
  SET (convert_flags "")
  IF (${input_extension} STREQUAL ".eps" AND ${output_extension} STREQUAL ".pdf")
    # ImageMagick has broken eps to pdf conversion
    # use ps2pdf instead
    IF (PS2PDF_CONVERTER)
      SET (require_imagemagick_convert FALSE)
      SET (converter ${PS2PDF_CONVERTER})
      SET (convert_flags -dEPSCrop ${PS2PDF_CONVERTER_FLAGS})
    ELSE (PS2PDF_CONVERTER)
      MESSAGE(SEND_ERROR "Using postscript files with pdflatex requires ps2pdf for conversion.")
    ENDIF (PS2PDF_CONVERTER)
  ELSEIF (${input_extension} STREQUAL ".pdf" AND ${output_extension} STREQUAL ".eps")
    # ImageMagick can also be sketchy on pdf to eps conversion.  Not good with
    # color spaces and tends to unnecessarily rasterize.
    # use pdftops instead
    IF (PDFTOPS_CONVERTER)
      SET (require_imagemagick_convert FALSE)
      SET(converter ${PDFTOPS_CONVERTER})
      SET(convert_flags -eps ${PDFTOPS_CONVERTER_FLAGS})
    ELSE (PDFTOPS_CONVERTER)
      MESSAGE(STATUS "Consider getting pdftops from Poppler to convert PDF images to EPS images.")
      SET (convert_flags ${flags})
    ENDIF (PDFTOPS_CONVERTER)
  ELSE (${input_extension} STREQUAL ".eps" AND ${output_extension} STREQUAL ".pdf")
    SET (convert_flags ${flags})
  ENDIF (${input_extension} STREQUAL ".eps" AND ${output_extension} STREQUAL ".pdf")

  IF (require_imagemagick_convert)
    IF (IMAGEMAGICK_CONVERT)
      IF (${IMAGEMAGICK_CONVERT} MATCHES "system32[/\\\\]convert\\.exe")
        MESSAGE(SEND_ERROR "IMAGEMAGICK_CONVERT set to Window's convert.exe for changing file systems rather than ImageMagick's convert for changing image formats.  Please make sure ImageMagick is installed (available at http://www.imagemagick.org) and it's convert program is used for IMAGEMAGICK_CONVERT.  (It is helpful if ImageMagick's path is before the Windows system paths.)")
      ELSE (${IMAGEMAGICK_CONVERT} MATCHES "system32[/\\\\]convert\\.exe")
        SET (converter ${IMAGEMAGICK_CONVERT})
      ENDIF (${IMAGEMAGICK_CONVERT} MATCHES "system32[/\\\\]convert\\.exe")
    ELSE (IMAGEMAGICK_CONVERT)
      MESSAGE(SEND_ERROR "Could not find convert program. Please download ImageMagick from http://www.imagemagick.org and install.")
    ENDIF (IMAGEMAGICK_CONVERT)
  ENDIF (require_imagemagick_convert)

  ADD_CUSTOM_COMMAND(OUTPUT ${output_path}
    COMMAND ${converter}
      ARGS ${convert_flags} ${input_path} ${output_path}
    DEPENDS ${input_path}
    )
ENDFUNCTION(LATEX_ADD_CONVERT_COMMAND)

# Makes custom commands to convert a file to a particular type.
FUNCTION(LATEX_CONVERT_IMAGE
    output_files_var
    input_file
    output_extension
    convert_flags
    output_extensions
    other_files
    )
  SET(output_file_list)
  SET(input_dir ${CMAKE_CURRENT_SOURCE_DIR})
  LATEX_GET_OUTPUT_PATH(output_dir)

  LATEX_GET_FILENAME_COMPONENT(extension "${input_file}" EXT)

  # Check input filename for potential problems with LaTeX.
  LATEX_GET_FILENAME_COMPONENT(name "${input_file}" NAME_WE)
  IF (name MATCHES ".*\\..*")
    STRING(REPLACE "." "-" suggested_name "${name}")
    SET(suggested_name "${suggested_name}${extension}")
    MESSAGE(WARNING "Some LaTeX distributions have problems with image file names with multiple extensions.  Consider changing ${name}${extension} to something like ${suggested_name}.")
  ENDIF (name MATCHES ".*\\..*")

  STRING(REGEX REPLACE "\\.[^.]*\$" ${output_extension} output_file
    "${input_file}")

  LATEX_LIST_CONTAINS(is_type ${extension} ${output_extensions})
  IF (is_type)
    IF (convert_flags)
      LATEX_ADD_CONVERT_COMMAND(${output_dir}/${output_file}
        ${input_dir}/${input_file} ${output_extension} ${extension}
        "${convert_flags}")
      SET(output_file_list ${output_file_list} ${output_dir}/${output_file})
    ELSE (convert_flags)
      # As a shortcut, we can just copy the file.
      ADD_CUSTOM_COMMAND(OUTPUT ${output_dir}/${input_file}
        COMMAND ${CMAKE_COMMAND}
        ARGS -E copy ${input_dir}/${input_file} ${output_dir}/${input_file}
        DEPENDS ${input_dir}/${input_file}
        )
      SET(output_file_list ${output_file_list} ${output_dir}/${input_file})
    ENDIF (convert_flags)
  ELSE (is_type)
    SET(do_convert TRUE)
    # Check to see if there is another input file of the appropriate type.
    FOREACH(valid_extension ${output_extensions})
      STRING(REGEX REPLACE "\\.[^.]*\$" ${output_extension} try_file
        "${input_file}")
      LATEX_LIST_CONTAINS(has_native_file "${try_file}" ${other_files})
      IF (has_native_file)
        SET(do_convert FALSE)
      ENDIF (has_native_file)
    ENDFOREACH(valid_extension)

    # If we still need to convert, do it.
    IF (do_convert)
      LATEX_ADD_CONVERT_COMMAND(${output_dir}/${output_file}
        ${input_dir}/${input_file} ${output_extension} ${extension}
        "${convert_flags}")
      SET(output_file_list ${output_file_list} ${output_dir}/${output_file})
    ENDIF (do_convert)
  ENDIF (is_type)

  SET(${output_files_var} ${output_file_list} PARENT_SCOPE)
ENDFUNCTION(LATEX_CONVERT_IMAGE)

# Adds custom commands to process the given files for dvi and pdf builds.
# Adds the output files to the given variables (does not replace).
FUNCTION(LATEX_PROCESS_IMAGES dvi_outputs_var pdf_outputs_var)
  LATEX_GET_OUTPUT_PATH(output_dir)
  SET(dvi_outputs)
  SET(pdf_outputs)
  FOREACH(file ${ARGN})
    IF (EXISTS "${CMAKE_CURRENT_SOURCE_DIR}/${file}")
      LATEX_GET_FILENAME_COMPONENT(extension "${file}" EXT)
      SET(convert_flags)

      # Check to see if we need to downsample the image.
      LATEX_LIST_CONTAINS(is_raster "${extension}"
        ${LATEX_RASTER_IMAGE_EXTENSIONS})
      IF (LATEX_SMALL_IMAGES)
        IF (is_raster)
          SET(convert_flags -resize ${LATEX_RASTER_SCALE}%)
        ENDIF (is_raster)
      ENDIF (LATEX_SMALL_IMAGES)

      # Make sure the output directory exists.
      LATEX_GET_FILENAME_COMPONENT(path "${output_dir}/${file}" PATH)
      MAKE_DIRECTORY("${path}")

      # Do conversions for dvi.
      LATEX_CONVERT_IMAGE(output_files "${file}" .eps "${convert_flags}"
        "${LATEX_DVI_IMAGE_EXTENSIONS}" "${ARGN}")
      SET(dvi_outputs ${dvi_outputs} ${output_files})

      # Do conversions for pdf.
      IF (is_raster)
        LATEX_CONVERT_IMAGE(output_files "${file}" .png "${convert_flags}"
          "${LATEX_PDF_IMAGE_EXTENSIONS}" "${ARGN}")
        SET(pdf_outputs ${pdf_outputs} ${output_files})
      ELSE (is_raster)
        LATEX_CONVERT_IMAGE(output_files "${file}" .pdf "${convert_flags}"
          "${LATEX_PDF_IMAGE_EXTENSIONS}" "${ARGN}")
        SET(pdf_outputs ${pdf_outputs} ${output_files})
      ENDIF (is_raster)
    ELSE (EXISTS "${CMAKE_CURRENT_SOURCE_DIR}/${file}")
      MESSAGE(WARNING "Could not find file ${CMAKE_CURRENT_SOURCE_DIR}/${file}.  Are you sure you gave relative paths to IMAGES?")
    ENDIF (EXISTS "${CMAKE_CURRENT_SOURCE_DIR}/${file}")
  ENDFOREACH(file)

  SET(${dvi_outputs_var} ${dvi_outputs} PARENT_SCOPE)
  SET(${pdf_outputs_var} ${pdf_outputs} PARENT_SCOPE)
ENDFUNCTION(LATEX_PROCESS_IMAGES)

FUNCTION(ADD_LATEX_IMAGES)
  MESSAGE(SEND_ERROR "The ADD_LATEX_IMAGES function is deprecated.  Image directories are specified with LATEX_ADD_DOCUMENT.")
ENDFUNCTION(ADD_LATEX_IMAGES)

FUNCTION(LATEX_COPY_GLOBBED_FILES pattern dest)
  FILE(GLOB file_list ${pattern})
  FOREACH(in_file ${file_list})
    LATEX_GET_FILENAME_COMPONENT(out_file ${in_file} NAME)
    CONFIGURE_FILE(${in_file} ${dest}/${out_file} COPYONLY)
  ENDFOREACH(in_file)
ENDFUNCTION(LATEX_COPY_GLOBBED_FILES)

FUNCTION(LATEX_COPY_INPUT_FILE file)
  LATEX_GET_OUTPUT_PATH(output_dir)

  IF (EXISTS ${CMAKE_CURRENT_SOURCE_DIR}/${file})
    LATEX_GET_FILENAME_COMPONENT(path ${file} PATH)
    FILE(MAKE_DIRECTORY ${output_dir}/${path})

    LATEX_LIST_CONTAINS(use_config ${file} ${LATEX_CONFIGURE})
    IF (use_config)
      CONFIGURE_FILE(${CMAKE_CURRENT_SOURCE_DIR}/${file}
        ${output_dir}/${file}
        @ONLY
        )
      ADD_CUSTOM_COMMAND(OUTPUT ${output_dir}/${file}
        COMMAND ${CMAKE_COMMAND}
        ARGS ${CMAKE_BINARY_DIR}
        DEPENDS ${CMAKE_CURRENT_SOURCE_DIR}/${file}
        )
    ELSE (use_config)
      ADD_CUSTOM_COMMAND(OUTPUT ${output_dir}/${file}
        COMMAND ${CMAKE_COMMAND}
        ARGS -E copy ${CMAKE_CURRENT_SOURCE_DIR}/${file} ${output_dir}/${file}
        DEPENDS ${CMAKE_CURRENT_SOURCE_DIR}/${file}
        )
    ENDIF (use_config)
  ELSE (EXISTS ${CMAKE_CURRENT_SOURCE_DIR}/${file})
    IF (EXISTS ${output_dir}/${file})
      # Special case: output exists but input does not.  Assume that it was
      # created elsewhere and skip the input file copy.
    ELSE (EXISTS ${output_dir}/${file})
      MESSAGE("Could not find input file ${CMAKE_CURRENT_SOURCE_DIR}/${file}")
    ENDIF (EXISTS ${output_dir}/${file})
  ENDIF (EXISTS ${CMAKE_CURRENT_SOURCE_DIR}/${file})
ENDFUNCTION(LATEX_COPY_INPUT_FILE)

#############################################################################
# Commands provided by the UseLATEX.cmake "package"
#############################################################################

FUNCTION(LATEX_USAGE command message)
  MESSAGE(SEND_ERROR
    "${message}\nUsage: ${command}(<tex_file>\n           [BIBFILES <bib_file> <bib_file> ...]\n           [INPUTS <tex_file> <tex_file> ...]\n           [IMAGE_DIRS <directory1> <directory2> ...]\n           [IMAGES <image_file1> <image_file2>\n           [CONFIGURE <tex_file> <tex_file> ...]\n           [DEPENDS <tex_file> <tex_file> ...]\n           [MULTIBIB_NEWCITES] <suffix_list>\n           [USE_INDEX] [USE_GLOSSARY] [USE_NOMENCL]\n           [DEFAULT_PDF] [DEFAULT_SAFEPDF] [DEFAULT_PS] [NO_DEFAULT]\n           [MANGLE_TARGET_NAMES])"
    )
ENDFUNCTION(LATEX_USAGE command message)

# Parses arguments to ADD_LATEX_DOCUMENT and ADD_LATEX_TARGETS and sets the
# variables LATEX_TARGET, LATEX_IMAGE_DIR, LATEX_BIBFILES, LATEX_DEPENDS, and
# LATEX_INPUTS.
FUNCTION(PARSE_ADD_LATEX_ARGUMENTS command)
  LATEX_PARSE_ARGUMENTS(
    LATEX
    "BIBFILES;FATHER_TARGET;MULTIBIB_NEWCITES;INPUTS;IMAGE_DIRS;IMAGES;CONFIGURE;DEPENDS"
    "USE_INDEX;USE_GLOSSARY;USE_GLOSSARIES;USE_NOMENCL;DEFAULT_PDF;DEFAULT_SAFEPDF;DEFAULT_PS;NO_DEFAULT;MANGLE_TARGET_NAMES"
    ${ARGN}
    )

  # The first argument is the target latex file.
  IF (LATEX_DEFAULT_ARGS)
    LIST(GET LATEX_DEFAULT_ARGS 0 latex_main_input)
    LIST(REMOVE_AT LATEX_DEFAULT_ARGS 0)
    LATEX_GET_FILENAME_COMPONENT(latex_target ${latex_main_input} NAME_WE)
    SET(LATEX_MAIN_INPUT ${latex_main_input} CACHE INTERNAL "" FORCE)
    SET(LATEX_TARGET ${latex_target} CACHE INTERNAL "" FORCE)
  ELSE (LATEX_DEFAULT_ARGS)
    LATEX_USAGE(${command} "No tex file target given to ${command}.")
  ENDIF (LATEX_DEFAULT_ARGS)

  IF (LATEX_DEFAULT_ARGS)
    LATEX_USAGE(${command} "Invalid or depricated arguments: ${LATEX_DEFAULT_ARGS}")
  ENDIF (LATEX_DEFAULT_ARGS)

  # Backward compatibility between 1.6.0 and 1.6.1.
  IF (LATEX_USE_GLOSSARIES)
    SET(LATEX_USE_GLOSSARY TRUE CACHE INTERNAL "" FORCE)
  ENDIF (LATEX_USE_GLOSSARIES)
ENDFUNCTION(PARSE_ADD_LATEX_ARGUMENTS)

FUNCTION(ADD_LATEX_TARGETS_INTERNAL)
  IF (LATEX_USE_SYNCTEX)
    SET(synctex_flags ${LATEX_SYNCTEX_FLAGS})
  ELSE (LATEX_USE_SYNCTEX)
    SET(synctex_flags)
  ENDIF (LATEX_USE_SYNCTEX)

  # The commands to run LaTeX.  They are repeated multiple times.
  SET(latex_build_command
    ${LATEX_COMPILER} ${LATEX_COMPILER_FLAGS} ${synctex_flags} ${LATEX_MAIN_INPUT}
    )
  SET(pdflatex_build_command
    ${PDFLATEX_COMPILER} ${PDFLATEX_COMPILER_FLAGS} ${synctex_flags} ${LATEX_MAIN_INPUT}
    )

  # Set up target names.
  IF (LATEX_MANGLE_TARGET_NAMES)
    SET(dvi_target      ${LATEX_TARGET}_dvi)
    SET(pdf_target      ${LATEX_TARGET}_pdf)
    SET(ps_target       ${LATEX_TARGET}_ps)
    SET(safepdf_target  ${LATEX_TARGET}_safepdf)
    SET(html_target     ${LATEX_TARGET}_html)
    SET(auxclean_target ${LATEX_TARGET}_auxclean)
  ELSE (LATEX_MANGLE_TARGET_NAMES)
    SET(dvi_target      dvi)
    SET(pdf_target      pdf)
    SET(ps_target       ps)
    SET(safepdf_target  safepdf)
    SET(html_target     html)
    SET(auxclean_target auxclean)
  ENDIF (LATEX_MANGLE_TARGET_NAMES)

  # Probably not all of these will be generated, but they could be.
  # Note that the aux file is added later.
  SET(auxiliary_clean_files
    ${output_dir}/${LATEX_TARGET}.aux
    ${output_dir}/${LATEX_TARGET}.bbl
    ${output_dir}/${LATEX_TARGET}.blg
    ${output_dir}/${LATEX_TARGET}-blx.bib
    ${output_dir}/${LATEX_TARGET}.glg
    ${output_dir}/${LATEX_TARGET}.glo
    ${output_dir}/${LATEX_TARGET}.gls
    ${output_dir}/${LATEX_TARGET}.idx
    ${output_dir}/${LATEX_TARGET}.ilg
    ${output_dir}/${LATEX_TARGET}.ind
    ${output_dir}/${LATEX_TARGET}.ist
    ${output_dir}/${LATEX_TARGET}.log
    ${output_dir}/${LATEX_TARGET}.out
    ${output_dir}/${LATEX_TARGET}.toc
    ${output_dir}/${LATEX_TARGET}.lof
    ${output_dir}/${LATEX_TARGET}.xdy
    ${output_dir}/${LATEX_TARGET}.synctex.gz
    ${output_dir}/${LATEX_TARGET}.synctex.bak.gz
    ${output_dir}/${LATEX_TARGET}.dvi
    ${output_dir}/${LATEX_TARGET}.ps
    ${output_dir}/${LATEX_TARGET}.pdf
    )

  SET(image_list ${LATEX_IMAGES})

  # For each directory in LATEX_IMAGE_DIRS, glob all the image files and
  # place them in LATEX_IMAGES.
  FOREACH(dir ${LATEX_IMAGE_DIRS})
    IF (NOT EXISTS ${CMAKE_CURRENT_SOURCE_DIR}/${dir})
      MESSAGE(WARNING "Image directory ${CMAKE_CURRENT_SOURCE_DIR}/${dir} does not exist.  Are you sure you gave relative directories to IMAGE_DIRS?")
    ENDIF (NOT EXISTS ${CMAKE_CURRENT_SOURCE_DIR}/${dir})
    FOREACH(extension ${LATEX_IMAGE_EXTENSIONS})
      FILE(GLOB files ${CMAKE_CURRENT_SOURCE_DIR}/${dir}/*${extension})
      FOREACH(file ${files})
        LATEX_GET_FILENAME_COMPONENT(filename ${file} NAME)
        SET(image_list ${image_list} ${dir}/${filename})
      ENDFOREACH(file)
    ENDFOREACH(extension)
  ENDFOREACH(dir)

  LATEX_PROCESS_IMAGES(dvi_images pdf_images ${image_list})

  SET(make_dvi_command
    ${CMAKE_COMMAND} -E chdir ${output_dir}
    ${latex_build_command})
  SET(make_pdf_command
    ${CMAKE_COMMAND} -E chdir ${output_dir}
    ${pdflatex_build_command}
    )

  SET(make_dvi_depends ${LATEX_DEPENDS} ${dvi_images})
  SET(make_pdf_depends ${LATEX_DEPENDS} ${pdf_images})
  FOREACH(input ${LATEX_MAIN_INPUT} ${LATEX_INPUTS})
    SET(make_dvi_depends ${make_dvi_depends} ${output_dir}/${input})
    SET(make_pdf_depends ${make_pdf_depends} ${output_dir}/${input})
    IF (${input} MATCHES "\\.tex$")
      # Dependent .tex files might have their own .aux files created.  Make
      # sure these get cleaned as well.  This might replicate the cleaning
      # of the main .aux file, which is OK.
      STRING(REGEX REPLACE "\\.tex$" "" input_we ${input})
      SET(auxiliary_clean_files ${auxiliary_clean_files}
        ${output_dir}/${input_we}.aux
        ${output_dir}/${input}.aux
        )
    ENDIF (${input} MATCHES "\\.tex$")
  ENDFOREACH(input)

  IF (LATEX_USE_GLOSSARY)
    FOREACH(dummy 0 1)   # Repeat these commands twice.
      SET(make_dvi_command ${make_dvi_command}
        COMMAND ${CMAKE_COMMAND} -E chdir ${output_dir}
        ${CMAKE_COMMAND}
        -D LATEX_BUILD_COMMAND=makeglossaries
        -D LATEX_TARGET=${LATEX_TARGET}
        -D MAKEINDEX_COMPILER=${MAKEINDEX_COMPILER}
        -D XINDY_COMPILER=${XINDY_COMPILER}
        -D MAKEGLOSSARIES_COMPILER_FLAGS=${MAKEGLOSSARIES_COMPILER_FLAGS}
        -P ${LATEX_USE_LATEX_LOCATION}
        COMMAND ${CMAKE_COMMAND} -E chdir ${output_dir}
        ${latex_build_command}
        )
      SET(make_pdf_command ${make_pdf_command}
        COMMAND ${CMAKE_COMMAND} -E chdir ${output_dir}
        ${CMAKE_COMMAND}
        -D LATEX_BUILD_COMMAND=makeglossaries
        -D LATEX_TARGET=${LATEX_TARGET}
        -D MAKEINDEX_COMPILER=${MAKEINDEX_COMPILER}
        -D XINDY_COMPILER=${XINDY_COMPILER}
        -D MAKEGLOSSARIES_COMPILER_FLAGS=${MAKEGLOSSARIES_COMPILER_FLAGS}
        -P ${LATEX_USE_LATEX_LOCATION}
        COMMAND ${CMAKE_COMMAND} -E chdir ${output_dir}
        ${pdflatex_build_command}
        )
    ENDFOREACH(dummy)
  ENDIF (LATEX_USE_GLOSSARY)

  IF (LATEX_USE_NOMENCL)
    FOREACH(dummy 0 1)   # Repeat these commands twice.
      SET(make_dvi_command ${make_dvi_command}
        COMMAND ${CMAKE_COMMAND} -E chdir ${output_dir}
        ${CMAKE_COMMAND}
        -D LATEX_BUILD_COMMAND=makenomenclature
        -D LATEX_TARGET=${LATEX_TARGET}
        -D MAKEINDEX_COMPILER=${MAKEINDEX_COMPILER}
        -D MAKENOMENCLATURE_COMPILER_FLAGS=${MAKENOMENCLATURE_COMPILER_FLAGS}
        -P ${LATEX_USE_LATEX_LOCATION}
        COMMAND ${CMAKE_COMMAND} -E chdir ${output_dir}
        ${latex_build_command}
        )
      SET(make_pdf_command ${make_pdf_command}
        COMMAND ${CMAKE_COMMAND} -E chdir ${output_dir}
        ${CMAKE_COMMAND}
        -D LATEX_BUILD_COMMAND=makenomenclature
        -D LATEX_TARGET=${LATEX_TARGET}
        -D MAKEINDEX_COMPILER=${MAKEINDEX_COMPILER}
        -D MAKENOMENCLATURE_COMPILER_FLAGS=${MAKENOMENCLATURE_COMPILER_FLAGS}
        -P ${LATEX_USE_LATEX_LOCATION}
        COMMAND ${CMAKE_COMMAND} -E chdir ${output_dir}
        ${pdflatex_build_command}
        )
    ENDFOREACH(dummy)
  ENDIF (LATEX_USE_NOMENCL)

  IF (LATEX_BIBFILES)
    IF (LATEX_MULTIBIB_NEWCITES)
      FOREACH (multibib_auxfile ${LATEX_MULTIBIB_NEWCITES})
        LATEX_GET_FILENAME_COMPONENT(multibib_target ${multibib_auxfile} NAME_WE)
        SET(make_dvi_command ${make_dvi_command}
          COMMAND ${CMAKE_COMMAND} -E chdir ${output_dir}
          ${BIBTEX_COMPILER} ${BIBTEX_COMPILER_FLAGS} ${multibib_target})
        SET(make_pdf_command ${make_pdf_command}
          COMMAND ${CMAKE_COMMAND} -E chdir ${output_dir}
          ${BIBTEX_COMPILER} ${BIBTEX_COMPILER_FLAGS} ${multibib_target})
        SET(auxiliary_clean_files ${auxiliary_clean_files}
          ${output_dir}/${multibib_target}.aux)
      ENDFOREACH (multibib_auxfile ${LATEX_MULTIBIB_NEWCITES})
    ELSE (LATEX_MULTIBIB_NEWCITES)
      SET(make_dvi_command ${make_dvi_command}
        COMMAND ${CMAKE_COMMAND} -E chdir ${output_dir}
        ${BIBTEX_COMPILER} ${BIBTEX_COMPILER_FLAGS} ${LATEX_TARGET})
      SET(make_pdf_command ${make_pdf_command}
        COMMAND ${CMAKE_COMMAND} -E chdir ${output_dir}
        ${BIBTEX_COMPILER} ${BIBTEX_COMPILER_FLAGS} ${LATEX_TARGET})
    ENDIF (LATEX_MULTIBIB_NEWCITES)

    FOREACH (bibfile ${LATEX_BIBFILES})
      SET(make_dvi_depends ${make_dvi_depends} ${output_dir}/${bibfile})
      SET(make_pdf_depends ${make_pdf_depends} ${output_dir}/${bibfile})
    ENDFOREACH (bibfile ${LATEX_BIBFILES})
  ELSE (LATEX_BIBFILES)
    IF (LATEX_MULTIBIB_NEWCITES)
      MESSAGE(WARNING "MULTIBIB_NEWCITES has no effect without BIBFILES option.")
    ENDIF (LATEX_MULTIBIB_NEWCITES)
  ENDIF (LATEX_BIBFILES)

  IF (LATEX_USE_INDEX)
    SET(make_dvi_command ${make_dvi_command}
      COMMAND ${CMAKE_COMMAND} -E chdir ${output_dir}
      ${latex_build_command}
      COMMAND ${CMAKE_COMMAND} -E chdir ${output_dir}
      ${MAKEINDEX_COMPILER} ${MAKEINDEX_COMPILER_FLAGS} ${LATEX_TARGET}.idx)
    SET(make_pdf_command ${make_pdf_command}
      COMMAND ${CMAKE_COMMAND} -E chdir ${output_dir}
      ${pdflatex_build_command}
      COMMAND ${CMAKE_COMMAND} -E chdir ${output_dir}
      ${MAKEINDEX_COMPILER} ${MAKEINDEX_COMPILER_FLAGS} ${LATEX_TARGET}.idx)
  ENDIF (LATEX_USE_INDEX)

  SET(make_dvi_command ${make_dvi_command}
    COMMAND ${CMAKE_COMMAND} -E chdir ${output_dir}
    ${latex_build_command}
    COMMAND ${CMAKE_COMMAND} -E chdir ${output_dir}
    ${latex_build_command})
  SET(make_pdf_command ${make_pdf_command}
    COMMAND ${CMAKE_COMMAND} -E chdir ${output_dir}
    ${pdflatex_build_command}
    COMMAND ${CMAKE_COMMAND} -E chdir ${output_dir}
    ${pdflatex_build_command})

  IF (LATEX_USE_SYNCTEX)
    IF (NOT GZIP)
      MESSAGE(SEND_ERROR "UseLATEX.cmake: USE_SYNTEX option requires gzip program.  Set GZIP variable.")
    ENDIF (NOT GZIP)
    SET(make_dvi_command ${make_dvi_command}
      COMMAND ${CMAKE_COMMAND}
      -D LATEX_BUILD_COMMAND=correct_synctex
      -D LATEX_TARGET=${LATEX_TARGET}
      -D GZIP=${GZIP}
      -D "LATEX_SOURCE_DIRECTORY=${CMAKE_CURRENT_SOURCE_DIR}"
      -D "LATEX_BINARY_DIRECTORY=${output_dir}"
      -P ${LATEX_USE_LATEX_LOCATION}
      )
    SET(make_pdf_command ${make_pdf_command}
      COMMAND ${CMAKE_COMMAND}
      -D LATEX_BUILD_COMMAND=correct_synctex
      -D LATEX_TARGET=${LATEX_TARGET}
      -D GZIP=${GZIP}
      -D "LATEX_SOURCE_DIRECTORY=${CMAKE_CURRENT_SOURCE_DIR}"
      -D "LATEX_BINARY_DIRECTORY=${output_dir}"
      -P ${LATEX_USE_LATEX_LOCATION}
      )
  ENDIF (LATEX_USE_SYNCTEX)

  # Add commands and targets for building dvi outputs.
  ADD_CUSTOM_COMMAND(OUTPUT ${output_dir}/${LATEX_TARGET}.dvi
    COMMAND ${make_dvi_command}
    DEPENDS ${make_dvi_depends}
    )
  IF (LATEX_NO_DEFAULT OR LATEX_DEFAULT_PDF OR LATEX_DEFAULT_SAFEPDF OR DEFAULT_PS)
    ADD_CUSTOM_TARGET(${dvi_target}
      DEPENDS ${output_dir}/${LATEX_TARGET}.dvi)
  ELSE (LATEX_NO_DEFAULT OR LATEX_DEFAULT_PDF OR LATEX_DEFAULT_SAFEPDF OR DEFAULT_PS)
    IF (LATEX_FATHER_TARGET)
      ADD_CUSTOM_TARGET(${dvi_target}
        DEPENDS ${output_dir}/${LATEX_TARGET}.dvi)
      ADD_DEPENDENCIES(${LATEX_FATHER_TARGET} ${dvi_target})
    ELSE (LATEX_FATHER_TARGET)
      ADD_CUSTOM_TARGET(${dvi_target} ALL
        DEPENDS ${output_dir}/${LATEX_TARGET}.dvi)
    ENDIF (LATEX_FATHER_TARGET)
  ENDIF (LATEX_NO_DEFAULT OR LATEX_DEFAULT_PDF OR LATEX_DEFAULT_SAFEPDF OR DEFAULT_PS)

  # Add commands and targets for building pdf outputs (with pdflatex).
  IF (PDFLATEX_COMPILER)
    ADD_CUSTOM_COMMAND(OUTPUT ${output_dir}/${LATEX_TARGET}.pdf
      COMMAND ${make_pdf_command}
      DEPENDS ${make_pdf_depends}
      )
    IF (LATEX_DEFAULT_PDF)
      IF (LATEX_FATHER_TARGET)
        ADD_CUSTOM_TARGET(${pdf_target}
          DEPENDS ${output_dir}/${LATEX_TARGET}.pdf)
        ADD_DEPENDENCIES(${LATEX_FATHER_TARGET} ${pdf_target})
      ELSE (LATEX_FATHER_TARGET)
        ADD_CUSTOM_TARGET(${pdf_target} ALL
          DEPENDS ${output_dir}/${LATEX_TARGET}.pdf)
      ENDIF (LATEX_FATHER_TARGET)
    ELSE (LATEX_DEFAULT_PDF)
      ADD_CUSTOM_TARGET(${pdf_target}
        DEPENDS ${output_dir}/${LATEX_TARGET}.pdf)
    ENDIF (LATEX_DEFAULT_PDF)
  ENDIF (PDFLATEX_COMPILER)

  IF (DVIPS_CONVERTER)
    ADD_CUSTOM_COMMAND(OUTPUT ${output_dir}/${LATEX_TARGET}.ps
      COMMAND ${CMAKE_COMMAND} -E chdir ${output_dir}
        ${DVIPS_CONVERTER} ${DVIPS_CONVERTER_FLAGS} -o ${LATEX_TARGET}.ps ${LATEX_TARGET}.dvi
      DEPENDS ${output_dir}/${LATEX_TARGET}.dvi)
    IF (LATEX_DEFAULT_PS)
      ADD_CUSTOM_TARGET(${ps_target} ALL
        DEPENDS ${output_dir}/${LATEX_TARGET}.ps)
    ELSE (LATEX_DEFAULT_PS)
      ADD_CUSTOM_TARGET(${ps_target}
        DEPENDS ${output_dir}/${LATEX_TARGET}.ps)
    ENDIF (LATEX_DEFAULT_PS)
    IF (PS2PDF_CONVERTER)
      # Since both the pdf and safepdf targets have the same output, we
      # cannot properly do the dependencies for both.  When selecting safepdf,
      # simply force a recompile every time.
      IF (LATEX_DEFAULT_SAFEPDF)
        IF (LATEX_FATHER_TARGET)
          ADD_CUSTOM_TARGET(${safepdf_target}
            ${CMAKE_COMMAND} -E chdir ${output_dir}
            ${PS2PDF_CONVERTER} ${PS2PDF_CONVERTER_FLAGS} ${LATEX_TARGET}.ps ${LATEX_TARGET}.pdf
            )
          ADD_DEPENDENCIES(${LATEX_FATHER_TARGET} ${safepdf_target})
        ELSE (LATEX_FATHER_TARGET)
          ADD_CUSTOM_TARGET(${safepdf_target} ALL
            ${CMAKE_COMMAND} -E chdir ${output_dir}
            ${PS2PDF_CONVERTER} ${PS2PDF_CONVERTER_FLAGS} ${LATEX_TARGET}.ps ${LATEX_TARGET}.pdf
            )
        ENDIF (LATEX_FATHER_TARGET)
      ELSE (LATEX_DEFAULT_SAFEPDF)
        ADD_CUSTOM_TARGET(${safepdf_target}
          ${CMAKE_COMMAND} -E chdir ${output_dir}
          ${PS2PDF_CONVERTER} ${PS2PDF_CONVERTER_FLAGS} ${LATEX_TARGET}.ps ${LATEX_TARGET}.pdf
          )
      ENDIF (LATEX_DEFAULT_SAFEPDF)
      ADD_DEPENDENCIES(${safepdf_target} ${ps_target})
    ENDIF (PS2PDF_CONVERTER)
  ENDIF (DVIPS_CONVERTER)

  IF (LATEX2HTML_CONVERTER)
    IF (USING_HTLATEX)
      # htlatex places the output in a different location
      SET (HTML_OUTPUT "${output_dir}/${LATEX_TARGET}.html")
    ELSE (USING_HTLATEX)
      SET (HTML_OUTPUT "${output_dir}/${LATEX_TARGET}/${LATEX_TARGET}.html")
    ENDIF (USING_HTLATEX)
    ADD_CUSTOM_COMMAND(OUTPUT ${HTML_OUTPUT}
      COMMAND ${CMAKE_COMMAND} -E chdir ${output_dir}
        ${LATEX2HTML_CONVERTER} ${LATEX2HTML_CONVERTER_FLAGS} ${LATEX_MAIN_INPUT}
      DEPENDS ${output_dir}/${LATEX_TARGET}.tex
      )
    ADD_CUSTOM_TARGET(${html_target}
      DEPENDS ${HTML_OUTPUT}
      )
    ADD_DEPENDENCIES(${html_target} ${dvi_target})
  ENDIF (LATEX2HTML_CONVERTER)

  SET_DIRECTORY_PROPERTIES(.
    ADDITIONAL_MAKE_CLEAN_FILES "${auxiliary_clean_files}"
    )

  ADD_CUSTOM_TARGET(${auxclean_target}
    COMMENT "Cleaning auxiliary LaTeX files."
    COMMAND ${CMAKE_COMMAND} -E remove ${auxiliary_clean_files}
    )
ENDFUNCTION(ADD_LATEX_TARGETS_INTERNAL)

FUNCTION(ADD_LATEX_TARGETS)
  LATEX_GET_OUTPUT_PATH(output_dir)
  PARSE_ADD_LATEX_ARGUMENTS(ADD_LATEX_TARGETS ${ARGV})

  ADD_LATEX_TARGETS_INTERNAL()
ENDFUNCTION(ADD_LATEX_TARGETS)

FUNCTION(ADD_LATEX_DOCUMENT)
  LATEX_GET_OUTPUT_PATH(output_dir)
  IF (output_dir)
    PARSE_ADD_LATEX_ARGUMENTS(ADD_LATEX_DOCUMENT ${ARGV})

    LATEX_COPY_INPUT_FILE(${LATEX_MAIN_INPUT})

    FOREACH (bib_file ${LATEX_BIBFILES})
      LATEX_COPY_INPUT_FILE(${bib_file})
    ENDFOREACH (bib_file)

    FOREACH (input ${LATEX_INPUTS})
      LATEX_COPY_INPUT_FILE(${input})
    ENDFOREACH(input)

    LATEX_COPY_GLOBBED_FILES(${CMAKE_CURRENT_SOURCE_DIR}/*.cls ${output_dir})
    LATEX_COPY_GLOBBED_FILES(${CMAKE_CURRENT_SOURCE_DIR}/*.bst ${output_dir})
    LATEX_COPY_GLOBBED_FILES(${CMAKE_CURRENT_SOURCE_DIR}/*.clo ${output_dir})
    LATEX_COPY_GLOBBED_FILES(${CMAKE_CURRENT_SOURCE_DIR}/*.sty ${output_dir})
    LATEX_COPY_GLOBBED_FILES(${CMAKE_CURRENT_SOURCE_DIR}/*.ist ${output_dir})
    LATEX_COPY_GLOBBED_FILES(${CMAKE_CURRENT_SOURCE_DIR}/*.fd  ${output_dir})

    ADD_LATEX_TARGETS_INTERNAL()
  ENDIF (output_dir)
ENDFUNCTION(ADD_LATEX_DOCUMENT)

#############################################################################
# Actually do stuff
#############################################################################

IF (LATEX_BUILD_COMMAND)
  SET(command_handled)

  IF ("${LATEX_BUILD_COMMAND}" STREQUAL makeglossaries)
    LATEX_MAKEGLOSSARIES()
    SET(command_handled TRUE)
  ENDIF ("${LATEX_BUILD_COMMAND}" STREQUAL makeglossaries)

  IF ("${LATEX_BUILD_COMMAND}" STREQUAL makenomenclature)
    LATEX_MAKENOMENCLATURE()
    SET(command_handled TRUE)
  ENDIF ("${LATEX_BUILD_COMMAND}" STREQUAL makenomenclature)

  IF ("${LATEX_BUILD_COMMAND}" STREQUAL correct_synctex)
    LATEX_CORRECT_SYNCTEX()
    SET(command_handled TRUE)
  ENDIF ("${LATEX_BUILD_COMMAND}" STREQUAL correct_synctex)

  IF (NOT command_handled)
    MESSAGE(SEND_ERROR "Unknown command: ${LATEX_BUILD_COMMAND}")
  ENDIF (NOT command_handled)

ELSE (LATEX_BUILD_COMMAND)
  # Must be part of the actual configure (included from CMakeLists.txt).
  LATEX_SETUP_VARIABLES()
ENDIF (LATEX_BUILD_COMMAND)


==> anc/xt-super/dune-common/cmake/pkg/Makefile.am <==
EXTRA_DIST = dune-common-config.cmake.in

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-common/cmake/pkg/dune-common-config.cmake.in <==
if(NOT @DUNE_MOD_NAME@_FOUND)
@PACKAGE_INIT@

#import the target
get_filename_component(_dir "${CMAKE_CURRENT_LIST_FILE}" PATH)
include("${_dir}/@DUNE_MOD_NAME@-targets.cmake")

#report other information
set_and_check(@DUNE_MOD_NAME@_PREFIX "${PACKAGE_PREFIX_DIR}")
set_and_check(@DUNE_MOD_NAME@_INCLUDE_DIRS "@PACKAGE_CMAKE_INSTALL_INCLUDEDIR@")
set(@DUNE_MOD_NAME@_CXX_FLAGS "@CMAKE_CXX_FLAGS@")
set(@DUNE_MOD_NAME@_CXX_FLAGS_DEBUG "@CMAKE_CXX_FLAGS_DEBUG@")
set(@DUNE_MOD_NAME@_CXX_FLAGS_MINSIZEREL "@CMAKE_CXX_FLAGS_MINSIZEREL@")
set(@DUNE_MOD_NAME@_CXX_FLAGS_RELEASE "@CMAKE_CXX_FLAGS_RELEASE@")
set(@DUNE_MOD_NAME@_CXX_FLAGS_RELWITHDEBINFO "@CMAKE_CXX_FLAGS_RELWITHDEBINFO@")
set(@DUNE_MOD_NAME@_LIBRARIES "dunecommon")
set_and_check(@DUNE_MOD_NAME@_SCRIPT_DIR "@PACKAGE_SCRIPT_DIR@")
set_and_check(DOXYSTYLE_FILE "@PACKAGE_DOXYSTYLE_DIR@/Doxystyle")
set(@DUNE_MOD_NAME@_DEPENDS "@DUNE_DEPENDS@")
set(@DUNE_MOD_NAME@_SUGGESTS "@DUNE_SUGGESTS@")
set_and_check(@DUNE_MOD_NAME@_MODULE_PATH "@PACKAGE_DUNE_INSTALL_MODULEDIR@")
endif(NOT @DUNE_MOD_NAME@_FOUND)


==> anc/xt-super/dune-common/cmake/scripts/BuildTests.cmake.in <==
MACRO(get_directory_test_target _target _dir)
  string(REPLACE "@CMAKE_BINARY_DIR@" "" _relative_dir "${_dir}")
  string(REPLACE "/" "_" ${_target} "${_relative_dir}")
ENDMACRO(get_directory_test_target _target _dir)

get_directory_test_target(_build_test_target "@CMAKE_CURRENT_BINARY_DIR@")
execute_process(COMMAND @CMAKE_COMMAND@ --build @CMAKE_BINARY_DIR@ 
  --target ${_build_test_target})


==> anc/xt-super/dune-common/cmake/scripts/CMakeLists.txt <==
set(modules
  CreateDoxyFile.cmake
  FinalizeHeadercheck.cmake
  FindFiles.cmake
  InstallFile.cmake
  RunDoxygen.cmake)

install(FILES ${modules} ${CMAKE_CURRENT_SOURCE_DIR}/BuildTests.cmake.in
  DESTINATION ${CMAKE_INSTALL_DATAROOTDIR}/dune/cmake/scripts)


==> anc/xt-super/dune-common/cmake/scripts/CreateDoxyFile.cmake <==
#For now we just support appending Doxyfile and Doxylocal
FILE(READ ${DOXYSTYLE} file_contents)
FILE(WRITE Doxyfile.in ${file_contents})
FILE(READ ${DOXYLOCAL} file_contents)
FILE(APPEND Doxyfile.in ${file_contents})

# configure_file does not work as it insists an existing input file, which in our
# needs to be generated first.
# Therefore we read the Doxyfile.in and replace the variables using STRING(CONFIGURE)
# and the write the file.
FILE(READ Doxyfile.in file_contents)
STRING(CONFIGURE ${file_contents} output)
FILE(WRITE Doxyfile ${output})


==> anc/xt-super/dune-common/cmake/scripts/FinalizeHeadercheck.cmake <==
# this is script is called at the end of all header checks
if(ENABLE_HEADERCHECK)
  message("Headerchecks finished! Rerun CMake if a new file has not been checked!")
else()
  message("The headercheck feature is currently disabled. You can enable it by adding ENABLE_HEADERCHECK=1 to your cmake flags.")
endif()

#message("Running make clean on headercheck targets...")
#this cleans the build directory from pollution through headerchecks but prevents caching... :/
#file(GLOB_RECURSE list "./CMakeFiles/headercheck_*/cmake_clean.cmake")
#foreach(item ${list})
 # execute_process(COMMAND ${CMAKE_COMMAND} -P ${item})
#endforeach()

==> anc/xt-super/dune-common/cmake/scripts/FindFiles.cmake <==
#Do not follow symlinks during FILE GLOB_RECURSE
cmake_policy(SET CMP0009 NEW)
file(GLOB_RECURSE makefiles RELATIVE ${RELPATH} "CMakeLists.txt")
foreach(_file ${makefiles})
  # path contains "/test" or is directly "test"
  string(REGEX MATCH "^(.*/)*test" _testdir ${_file})
  # path end with "/test" and not "/testFoo" or "/test/foo"
  string(REGEX MATCH "(.*/)*test/CMakeLists.txt$" _testdirensured ${_file})
  if(_testdir AND _testdirensured)
    list(APPEND _makefiles ${_testdir})
  endif(_testdir AND _testdirensured)
endforeach(_file ${makefiles})
if(_makefiles)
  message("${_makefiles}")
endif(_makefiles)


==> anc/xt-super/dune-common/cmake/scripts/InstallFile.cmake <==

# Somehow variable list get destroyed when calling cmake (; is replaced with
# whitespace character. Undo this change
string(REGEX REPLACE "([a-zA-Z0-9]) ([/a-zA-Z0-9])" "\\1;\\2" files "${FILES}")
file(INSTALL ${files} DESTINATION ${DIR})



==> anc/xt-super/dune-common/cmake/scripts/Makefile.am <==
MODULES = BuildTests.cmake.in \
  CreateDoxyFile.cmake        \
  FinalizeHeadercheck.cmake   \
  FindFiles.cmake             \
  InstallFile.cmake           \
  RunDoxygen.cmake

modulesdir = $(datadir)/dune/cmake/scripts
dist_modules_DATA = ${MODULES}

include $(top_srcdir)/am/global-rules
EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-common/cmake/scripts/RunDoxygen.cmake <==
execute_process(COMMAND
  ${DOXYGEN_EXECUTABLE} Doxyfile OUTPUT_FILE doxygen.log ERROR_FILE doxygen.log
  TIMEOUT 300)


==> anc/xt-super/dune-common/cmake/scripts/module_library.cc.in <==
#include <string>

std::size_t ${module_lib}_version()
{
  return ${ProjectVersionMajor} * 10000 + ${ProjectVersionMinor} * 100 + ${ProjectVersionRevision};
}

std::string ${module_lib}_version_string()
{
  return "${ProjectVersion}";
}


==> anc/xt-super/dune-common/config.h.cmake <==
/* config.h.  Generated from config.h.cmake by CMake.  */

/* begin dune-common */

/* Define to the version of dune-common */
#define DUNE_COMMON_VERSION "${DUNE_COMMON_VERSION}"

/* Define to the major version of dune-common */
#define DUNE_COMMON_VERSION_MAJOR ${DUNE_COMMON_VERSION_MAJOR}

/* Define to the minor version of dune-common */
#define DUNE_COMMON_VERSION_MINOR ${DUNE_COMMON_VERSION_MINOR}

/* Define to the revision of dune-common */
#define DUNE_COMMON_VERSION_REVISION ${DUNE_COMMON_VERSION_REVISION}

/* Standard debug streams with a level below will collapse to doing nothing */
#define DUNE_MINIMAL_DEBUG_LEVEL ${DUNE_MINIMAL_DEBUG_LEVEL}

/* does the compiler support __attribute__((deprecated))? */
#cmakedefine HAS_ATTRIBUTE_DEPRECATED 1

/* does the compiler support __attribute__((deprecated("message"))? */
#cmakedefine HAS_ATTRIBUTE_DEPRECATED_MSG 1

/* does the compiler support __attribute__((unused))? */
#cmakedefine HAS_ATTRIBUTE_UNUSED 1

/* old feature support macros which were tested until 2.3, keep around for one more release */
/* As these are now always supported due to the new compiler requirements, they are directly */
/* defined without an explicit test. */
#define HAVE_INTEGRAL_CONSTANT 1
#define HAVE_DUNE_HASH 1
#define HAVE_STD_HASH 1
#define HAVE_TYPE_TRAITS 1
#define HAVE_VARIADIC_TEMPLATES  1
#define HAVE_VARIADIC_CONSTRUCTOR_SFINAE 1
#define HAVE_RVALUE_REFERENCES 1

/* Define if you have a BLAS library. */
#cmakedefine HAVE_BLAS 1

/* Define to ENABLE_BOOST if the Boost library is available */
#cmakedefine HAVE_DUNE_BOOST ENABLE_BOOST

/* does the compiler support abi::__cxa_demangle */
#cmakedefine HAVE_CXA_DEMANGLE 1

/* Define if you have LAPACK library. */
#cmakedefine HAVE_LAPACK 1

/* Define to 1 if you have the <malloc.h> header file. */
// Not used! #cmakedefine01 HAVE_MALLOC_H

/* Define if you have the MPI library. This is only true if MPI was found by
   configure _and_ if the application uses the DUNEMPICPPFLAGS (or the
   deprecated MPI_CPPFLAGS) */
#cmakedefine HAVE_MPI ENABLE_MPI

/* Define if you have the GNU GMP library. The value should be ENABLE_GMP
   to facilitate activating and deactivating GMP using compile flags. */
#cmakedefine HAVE_GMP ENABLE_GMP

/* Define to 1 if you have the symbol mprotect. */
#cmakedefine HAVE_MPROTECT 1

/* Define to 1 if nullptr is supported */
#cmakedefine HAVE_NULLPTR 1

/* Define to 1 if you have the <stdint.h> header file. */
#cmakedefine HAVE_STDINT_H 1

/* Define to 1 if you have <sys/mman.h>. */
#cmakedefine HAVE_SYS_MMAN_H 1

/* Define to 1 if the MPI2 Standard is supported */
#cmakedefine MPI_2 1

/* begin private */

/* Name of package */
#define PACKAGE "dune-common"

/* Define to the address where bug reports for this package should be sent. */
#define PACKAGE_BUGREPORT "@DUNE_MAINTAINER@"

/* Define to the full name of this package. */
#define PACKAGE_NAME "@DUNE_MOD_NAME@"

/* Define to the full name and version of this package. */
#define PACKAGE_STRING "@DUNE_MOD_NAME@ @DUNE_MOD_VERSION@"

/* Define to the one symbol short name of this package. */
#define PACKAGE_TARNAME "@DUNE_MOD_NAME@"

/* Define to the home page for this package. */
#define PACKAGE_URL "@DUNE_MOD_URL@"

/* Define to the version of this package. */
#define PACKAGE_VERSION "@DUNE_MOD_VERSION@"

/* Version number of package */
#define VERSION "@DUNE_MOD_VERSION@"

/* end private */

/* Define to 1 if C++11 constexpr is supported */
#cmakedefine HAVE_CONSTEXPR 1

/* Define to 1 if C++11 range-based for is supported */
#cmakedefine HAVE_RANGE_BASED_FOR 1

/* Define to 1 if C++11 nonexcept specifier is supported */
#cmakedefine HAVE_NOEXCEPT_SPECIFIER 1

/* Define to 1 if C++11 std::declval() is supported */
#cmakedefine HAVE_STD_DECLVAL 1

/* Define to 1 if the compiler properly supports testing for operator[] */
#cmakedefine HAVE_IS_INDEXABLE_SUPPORT 1

/* does the compiler support the keyword 'final'? */
#cmakedefine HAVE_KEYWORD_FINAL 1

/* Define to if the UMFPack library is available */
#cmakedefine HAVE_UMFPACK ENABLE_UMFPACK

/* Define to ENABLE_PARMETIS if you have the Parmetis library.
   This is only true if MPI was found
   by configure _and_ if the application uses the PARMETIS_CPPFLAGS */
#cmakedefine HAVE_PARMETIS ENABLE_PARMETIS

/* Define to 1 if PT-Scotch is available */
#cmakedefine HAVE_PTSCOTCH 1

/* Include always useful headers */
#include "FC.h"
#define FC_FUNC FC_GLOBAL_

/* end dune-common */


==> anc/xt-super/dune-common/configure.ac <==
# -*- Autoconf -*-
# Process this file with autoconf to produce a configure script.

AC_PREREQ([2.62])
DUNE_AC_INIT # gets module version from dune.module file
AC_CONFIG_SRCDIR([dune/common/stdstreams.cc])
AC_CONFIG_HEADERS([config.h])

# add configure flags needed to create log files for dune-autobuild
DUNE_AUTOBUILD_FLAGS
# check all dune dependecies and prerequisits
DUNE_CHECK_ALL

# preset variable to path such that #include <dune/...> works
AC_SUBST([DUNE_COMMON_ROOT], '$(abs_top_srcdir)')
AC_SUBST([DUNE_COMMON_BIN], '$(abs_top_srcdir)/bin/')
AC_SUBST([AM_CPPFLAGS], '-I$(top_srcdir)')
AC_SUBST([AM_LDFLAGS], '$(DUNE_LDFLAGS)')
AC_SUBST([LDADD], '$(top_builddir)/lib/libdunecommon.la')

# write output
AC_CONFIG_FILES([Makefile
     lib/Makefile
     bin/Makefile
     cmake/Makefile
     cmake/modules/Makefile
     cmake/scripts/Makefile
     cmake/pkg/Makefile
     dune/Makefile
     dune/common/Makefile
     dune/common/test/Makefile
     dune/common/parallel/Makefile
     dune/common/parallel/test/Makefile
     dune/common/std/Makefile
     doc/Makefile
     doc/comm/Makefile
     doc/comm/figures/Makefile
     doc/doxygen/Makefile
     doc/doxygen/Doxyfile
     doc/buildsystem/Makefile
     m4/Makefile
     am/Makefile
     share/Makefile
     share/bash-completion/Makefile
     share/bash-completion/completions/Makefile
     dune-common.pc])
# make scripts executable
AC_CONFIG_FILES([
     bin/check-log-store],[
     chmod +x bin/check-log-store])
AC_OUTPUT

# print results
DUNE_SUMMARY_ALL


==> anc/xt-super/dune-common/doc/CMakeLists.txt <==
add_subdirectory("doxygen")
add_subdirectory("buildsystem")
add_subdirectory("comm")
install(FILES ${CMAKE_CURRENT_SOURCE_DIR}/example.opts
  DESTINATION ${CMAKE_INSTALL_DOCDIR})
install(FILES ${CMAKE_CURRENT_SOURCE_DIR}/dunecontrol.1
  DESTINATION ${CMAKE_INSTALL_MANDIR}/man1)


==> anc/xt-super/dune-common/doc/Makefile.am <==
# also build these sub directories
SUBDIRS = doxygen buildsystem comm

# setting like in dune-web
CURDIR=doc
# position of the web base directory,
# relative to $(CURDIR)
BASEDIR=..
EXTRAINSTALL=example.opts

# install the html pages
DOCFILES = $(PAGES)
DOCFILES_EXTRA = example.opts

EXTRA_DIST = CMakeLists.txt $(PAGES) example.opts

dist_man_MANS = dunecontrol.1

# include rules for wml -> html transformation
include $(top_srcdir)/am/webstuff

# include further rules needed by Dune
include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-common/doc/buildsystem/CMakeLists.txt <==
dune_add_latex_document(buildsystem.tex FATHER_TARGET doc DEFAULT_PDF INPUTS ../Makefile.am ../../configure.ac ../example.opts)
create_doc_install(${CMAKE_CURRENT_BINARY_DIR}/buildsystem.pdf ${CMAKE_INSTALL_DOCDIR}/buildsystem)

dune_add_latex_document(cmakefaq.tex FATHER_TARGET doc DEFAULT_PDF)
create_doc_install(${CMAKE_CURRENT_BINARY_DIR}/cmakefaq.pdf ${CMAKE_INSTALL_DOCDIR}/buildsystem)


==> anc/xt-super/dune-common/doc/buildsystem/Makefile.am <==
# setting like in dune-web
CURDIR=doc/buildsystem
BASEDIR=../..

# install the html pages
docdir=$(datadir)/doc/dune-common/buildsystem
if BUILD_DOCS
  DOCFILES=buildsystem.pdf cmakefaq.pdf
  EXTRA_DIST= CMakeLists.txt $(DOCFILES)
  EXTRAINSTALL=$(DOCFILES)
endif

# include predefined rules
include $(top_srcdir)/am/webstuff
include $(top_srcdir)/am/latex
include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-common/doc/buildsystem/buildsystem.tex <==
\documentclass[11pt,a4paper,headinclude,footinclude,DIV16,normalheadings]{scrartcl}
%\usepackage[today,nofancy]{svninfo}
\usepackage[automark]{scrpage2}
\usepackage[ansinew]{inputenc}
%\usepackage{german}
%\usepackage{bibgerm}
\usepackage{amsmath}
\usepackage{amsfonts}
\usepackage{theorem}
\usepackage{tikz}
\usepackage{color}
\usepackage{listings}
\lstset{language=bash, basicstyle=\normalfont\ttfamily\scriptsize,
  keywordstyle=\color{black}\bfseries, tabsize=4,
  stringstyle=\ttfamily, commentstyle=\it, extendedchars=true}
\usepackage{hyperref}
\usepackage{makeidx}
\usepackage{xspace}

\usepackage{graphicx}

\newtheorem{lst}{Listing}
\newtheorem{remark}{Remark}[section]

\newcommand{\dune}{\texttt{DUNE}\xspace}
\newcommand{\autoconf}{\texttt{autoconf}\xspace}
\newcommand{\automake}{\texttt{automake}\xspace}
\newcommand{\autogen}{\texttt{dune-autogen}\xspace}
\newcommand{\libtool}{\texttt{libtool}\xspace}
\newcommand{\configure}{\texttt{configure}\xspace}
\newcommand{\configureac}{\texttt{configure.ac}\xspace}
\newcommand{\makefile}{\texttt{Makefile}\xspace}
\newcommand{\makefilein}{\texttt{Makefile.in}\xspace}
\newcommand{\makefileam}{\texttt{Makefile.am}\xspace}
\newcommand{\dunecommon}{\texttt{dune-common}\xspace}
\newcommand{\duneistl}{\texttt{dune-istl}\xspace}
\newcommand{\dunegeometry}{\texttt{dune-geometry}\xspace}
\newcommand{\dunegrid}{\texttt{dune-grid}\xspace}
\newcommand{\dunegridhowto}{\texttt{dune-grid-howto}\xspace}
\newcommand{\dunecontrol}{\texttt{dunecontrol}\xspace}
\newcommand{\duneproject}{\texttt{duneproject}\xspace}
\newcommand{\dunemodule}{\texttt{dune.module}\xspace}
\newcommand{\make}{\texttt{make}\xspace}
\newcommand{\topsrc}{\$(top\_srcdir)}

\newcommand{\executable}[1]{{\em #1}\xspace}

\pagestyle{scrheadings}

\title{The DUNE Buildsystem HOWTO}

\author{Christian Engwer$^\ast$ 
% \and Felix Albrecht$^\dagger$
}

%\date{\svnToday}
\date{March 1 2009}

\publishers{%
\vspace{10mm}
{\normalsize $^\ast$Interdisziplin\"ares Zentrum f\"ur Wissenschaftliches Rechnen,
Universit\"at Heidelberg,\\
Im Neuenheimer Feld 368, D-69120 Heidelberg, Germany}\\
%
% \bigskip
% {\normalsize $^\dagger$Institut f\"ur Numerische und Angewandte Mathematik,
% Westf\"alische Wilhelms-Universit\"at M\"unster,\\
% Einsteinstr. 62, D-48149 M\"unster, Germany}\\
% %
\bigskip
{\normalsize \url{http://www.dune-project.org/}}\\
}

\begin{document}

\maketitle
\tableofcontents
\pagebreak

\section{Getting started}\label{section::getting_started}

\textbf{TODO: How do I build the grid howto?}

\section{Creating a new \dune project}\label{section::creating_new_dune_project}

From a build system point of view there is no difference between a \dune
application and a \dune module.

\dune modules are packages that offer a certain functionality that can
be used by \dune applications. Therefore \dune modules offer libraries
and/or header files. A \dune module needs to comply with certain rules
(see~\ref{guidelines}).

Creating a new \dune project has been covered in detail in 
\ref{section::creating_dune_module} using \texttt{duneproject} to take
work off of the user. This is also the recommended way to start a new project. 
If for whatever reasons you do not wish to use \duneproject here is 
the bare minimum you have to provide in order to create a new project:
\begin{itemize}
\item a \dunemodule file\\
  Usually you will only need to specify the parameters \texttt{Module}
  and \texttt{Depends}.
\item \emph{Note:} an \autogen script is \emph{not} needed any more!
\item a basic m4 file\\
  You need to provide two macros \texttt{\emph{MODULE}\_CHECKS}
  and \texttt{\emph{MODULE}\_CHECK\_MODULE} (see~\ref{m4files}).
\item a \configureac file\\
  Have look at the \configureac in \dunegrid for example. The most
  important part is the call to \texttt{DUNE\_CHECK\_ALL} which
  runs all checks needed for a \dune module, plus the checks for the
  dependencies.
\end{itemize}

\subsection{Configuring new \dune module using \duneproject}\label{section::creating_dune_module}

This section tells you how to begin working with \dune without explaining any
further details. For a closer look on \duneproject, see section
\ref{section::creating_new_dune_project}.

Once you have downloaded all the \dune modules you are interested in, you probably
wonder ``How do I start working with \dune?'' It is quite easy.
Let us assume you have a terminal open and are inside a directory containing
some \dune modules. Let us say
 
\begin{lstlisting}[language=make]
ls -l
\end{lstlisting}
produces something like:

\begin{lstlisting}[language=make]
dune-common/
dune-grid/
config.opts
\end{lstlisting}

There is no difference between a \dune module you have downloaded from
the web and modules you created yourself.
\dunecontrol takes care of configuring your project and creating the
correct \texttt{Makefile}s (so you can easily link and use all the other \dune
modules). It can be done by calling
 
\begin{lstlisting}[language=make]
./dune-common/bin/duneproject
\end{lstlisting}

\emph{Note:} In case you are using the unstable version
\dune you should be aware that the build system may change,
just like the source code. Therefore it might be that
\texttt{duneproject} is not up to date with the latest changes.

After calling \duneproject, you have to provide a name for your project
(without whitespace), e.g., \texttt{dune-foo}. 
The prefix \texttt{dune-} is considered good practice, but it is not
mandatory.
You are then asked to provide a
list of all modules the new project should depend on (this will be
something like \dunecommon \dunegrid, etc.). At last, you should provide
the version of your project (e.g., \texttt{0.1}) and your email address.
\duneproject now creates your new project which is a folder with the name of your project,
containing some files needed in order to work with \dune.
In our example,
 
\begin{lstlisting}[language=make]
ls -l dune-foo/
\end{lstlisting}
should produce something like

\begin{lstlisting}[language=make]
configure.ac
dune.module
Makefile.am
README
src
 --> dune-foo.cc
doc
\end{lstlisting}

You can now call \dunecontrol for your new project, as you would for any other \dune module. If you have a \texttt{config.opts}\xspace
file configured to your needs (see e.g. the ``Installation Notes'' on
\url{http://www.dune-project.org}), a simple call of

\begin{lstlisting}[language=make]
./dune-common/bin/dunecontrol --module=dune-foo --opts=config.opts all
\end{lstlisting}
should call \autogen, \configure and \make for your
project and all modules your project depends on first.

\begin{remark}
Always call \dunecontrol from the directory containing \dunecommon.
\end{remark}

You can now  simply run

\begin{lstlisting}[language=make]
./dune-foo/src/dune-foo
\end{lstlisting}
which should produce something like

\begin{lstlisting}[language=make]
Hello World! This is dune-foo.
This is a sequential program.
\end{lstlisting}

If you want your \dune module to be usable by other people your
design should follow a certain structure. A good way to indicate that
your module is set up like the other \dune modules is by naming it
with the prefix \texttt{dune-}\xspace.  Since your module should be
concerned with a certain topic, you should give it a meaningful name
(e.g. \dunegrid is about grids).  You will also see that there are
subfolders \texttt{doc/}\xspace, \texttt{foo/}\xspace and
\texttt{src/}\xspace in \texttt{dune-foo/}\xspace.
\texttt{foo/}\xspace will contain any headers that are of interest to
other users (like the subfolder \texttt{common/}\xspace in
\dunecommon, \texttt{grid/}\xspace in \dunegrid, etc.). Other users
will have to include those files if they want to work with them. Let's
say your project provides some interface implementation in a file
\texttt{foo.hh}\xspace. \duneproject already put this an example file
into the subfolder \texttt{dune/foo/}.

\begin{lstlisting}[language=make]
dune-foo/
-> configure.ac
-> doc/
   -> doxygen/
      -> Doxylocal
      -> Makefile.am
   -> Makefile.am
-> dune.module
-> dune/
   -> foo/
      -> foo.hh
      -> Makefile.am
   -> Makefile.am
-> Makefile.am
-> README
-> src/
   -> dune_foo.cc
\end{lstlisting}

After running
\begin{lstlisting}[language=make]
make doc
\end{lstlisting}
in \texttt{dune-foo} you should now find a
\texttt{html} \texttt{doxygen} documentation which can be read by opening
\texttt{dune-foo/doc/doxygen/html/index.html}.

\section{Dune module guidelines}\label{section::dune_module_guidelines}
\label{guidelines}

A \dune module should comply with the following rules:
\begin{itemize}
\item Documentation is located under \texttt{doc/} and gets
  web-installed under \texttt{BASEDIR/doc/}.
\item \automake includes are located in \dunecommon. To use them, you
  will have to make a symbolic link to \texttt{dune-common/am/} (see
  \ref{am_includes}). The symlink creation should be handled by the
  \autogen (see~\ref{autogen}).
\item The \texttt{am/} directory does not get included in the tarball.
\item Additional configure tests are located in the \texttt{m4/}
  directory. You should at least provide the macros \texttt{\emph{MODULE}\_CHECKS}
  and \texttt{\emph{MODULE}\_CHECK\_MODULE}, in order to setup and
  find your module (see~\ref{m4files}).
\item Header files should be accessible via \verb!#include <dune/foo/bar.hh>!,
  otherwise they cannot be used by other \dune modules.   When running
  \texttt{make install} all header files should be installed into
  \texttt{\textit{prefix}/include/dune/}.
\end{itemize}

\section{The Structure of \dune}
\dune consists of several independent modules:
\begin{itemize}
\item \dunecommon
\item \dunegeometry
\item \dunegrid
\item \duneistl
\item \dunegridhowto
\end{itemize}

Single modules can depend on other modules and so the \dune modules
form a dependency graph.  The build system has to track and resolve
these inter-module dependencies.

The build system is structured as follows:
\begin{itemize}
\item Each module is built using the GNU AutoTools.
\item Each module has a set of modules it depends on, these modules
  have to be built before building the module itself.
\item Each module has a file \dunemodule which holds dependencies and
  other information regarding the module.
\item The modules can be built in the appropriate order using the
  \dunecontrol script (shipped with \dunecommon)
\end{itemize}

The reasons to use the GNU AutoTools for \dune were the following
\begin{itemize}
\item We need platform independent build.
\item Enabling or disabling of certain features depending on
  features present on the system.
\item Creations of libraries on all platforms.
\item Easy creation of portable but flexible Makefiles.
\end{itemize}

The reasons to add the \dunecontrol script and the \dunemodule
description files were
\begin{itemize}
\item One tool to setup all modules (the AutoTools can only work on one
  module).
\item Automatic dependency tracking.
\item Automatic collection of command-line parameters (\configure needs
  special command-line parameters for all modules it uses)
\end{itemize}

\section{Building Single Modules Using the GNU AutoTools}

Software is generally developed to be used on multiple
platforms. Since each of these platforms has different compilers,
different header files, there is a need to write makefiles and build
scripts that work on a variety of platforms. The Free
Software Foundation (FSF), faced with this problem, devised a
set of tools to generate makefiles and build scripts that work on a
variety of platforms. These are the GNU AutoTools. 
If you have downloaded and built any GNU
software from source, you are familiar with the \configure script. The
\configure script runs a series of tests to get information about
your machine.

The autotools simplify the generation of portable Makefiles and
configure scripts.

\minisec{autoconf}

\autoconf is used to create the \configure script. \configure is
created from \configureac, using a set of \texttt{m4} files.

\begin{center}
  \begin{tikzpicture}[scale=0.05,line width=1pt,rounded corners=8pt]
    \draw (-2,2) node [anchor=south] {\configureac}
          -- (-2,-2) -- (67.5,-2) -- (67.5,-6);
    \draw (137,2) node [anchor=south] {\tt{}m4/*.m4}
          -- (137,-2) -- (67.5,-2) -- (67.5,-6);
    \draw[->] (67.5,-5.5)
          -- (67.5,-10) node [anchor=west] {\textit{\autoconf}}
          -- (67.5,-20) node [anchor=north] {\configure};
  \end{tikzpicture}
\end{center}

How to write a \configureac for \dune is described in Sec.\,\ref{configure.ac}.

\minisec{automake}

\automake is used to create the \makefilein files (needed for
\configure) from \makefileam files, using a set of include files
located in a directory called \texttt{am}. These include files provide
additional features not provided by the standard \automake (see
Sec.\,\ref{am_includes}). The \texttt{am} directory is in the \dunecommon
module and each module intending to use one of these includes has to
have a symlink \texttt{am} that points to \texttt{dune-common/am}.
This link is usually created by \autogen (see Sec.\,\ref{autogen}).

\begin{center}
  \begin{tikzpicture}[scale=0.05,line width=1pt,rounded corners=8pt]
    \draw (-2,2) node [anchor=south] {\makefileam}
          -- (-2,-2) -- (67.5,-2) -- (67.5,-6);
    \draw (137,2) node [anchor=south] {\tt{}am/*}
          -- (137,-2) -- (67.5,-2) -- (67.5,-6);
    \draw[->] (67.5,-5.5)
          -- (67.5,-10) node [anchor=west] {\textit{\automake}}
          -- (67.5,-20) node [anchor=north] {\texttt{Makefile.in}};
    \draw[dashed, ->] (67.5,-30)
          -- (67.5,-37) node [anchor=west] {\textit{\configure}}
          -- (67.5,-44) node [anchor=north] {\texttt{Makefile}};
  \end{tikzpicture}
\end{center}

Information on writing a \makefileam is described in \ref{makefile.am}

\minisec{libtool}
\libtool is a wrapper around the compiler and
linker. It offers a generic interface for creating static and shared
libraries, regardless of the platform it is running on.

\libtool hides all the platform specific aspects of library creation
and library usage. When linking a library or an executable you (or
\automake) can call the compiler via \libtool. \libtool will then take
care of
\begin{itemize}
\item platform specific command-line parameters for the linker,
\item library dependencies.
\end{itemize}

\minisec{configure}
\label{configure}
\configure will run the set of tests specified in your \configureac.
Using the results of these tests configure can check that all
necessary features (libraries, programs, etc.) are present and can activate
and deactivate certain features of the module depending on what is
available on your system.

For example \configure in \dunegrid will search for the ALUGrid
library and  enable or disable \texttt{Dune::ALU3dGrid}.
This is done by writing a preprocessor macro \verb!#define HAVE_ALUGRID!
in the \texttt{config.h}
header file. A header file can then use an \verb!#ifdef! statement to
disable parts of the code that do not work without a certain
feature. This can be used in the applications as well as in the headers
of a \dune module.

The \texttt{config.h} file is created by \configure from a
\texttt{config.h.in} file, which is automatically created from the
list of tests used in the \configureac.

\subsection{Makefile.am}
\label{makefile.am}

\subsubsection{Overview}

Let's start off with a simple program \executable{hello} built from
\texttt{hello.c}. As \automake is designed to build and install a
package it needs to know

\begin{itemize}
\item what programs it should build,
\item where to put them when installing,
\item which sources to use.
\end{itemize}

The core of a \makefileam thus looks like this:

\begin{lstlisting}[language=make]
noinst_PROGRAMS = hello
hello_SOURCES = hello.c
\end{lstlisting}

This would build \executable{hello} but not install it when \texttt{make
  install} is called. Using \verb!bin_PROGRAMS! instead of
\verb!noinst_PROGRAMS! would install the \executable{hello}-binary into a
\texttt{\textit{prefix}/bin} directory.

Building more programs with several source files works like this

\begin{lstlisting}[language=make]
noinst_PROGRAMS = hello bye

hello_SOURCES = common.c common.h hello.c
bye_SOURCES = common.c common.h bye.c parser.y lexer.l
\end{lstlisting}

\automake has more integrated rules than the standard make, the example
above would automatically use yacc/lex to create
\texttt{parser.c/lexer.c} and build them into the {\em bye} binary.

Make-Variables may be defined and used as usual:

\begin{lstlisting}[language=make]
noinst_PROGRAMS = hello bye

COMMON = common.c common.h

hello_SOURCES = $(COMMON) hello.c
bye_SOURCES = $(COMMON) bye.c parser.y lexer.l
\end{lstlisting}

Even normal make-rules may be used in a \makefileam.

\minisec{Using flags}

Compiler/linker/preprocessor-flags can be set either globally:

\begin{lstlisting}[language=make]
noinst_PROGRAMS = hello bye

AM_CPPFLAGS = -DDEBUG

hello_SOURCES = hello.c
bye_SOURCES = bye.c
\end{lstlisting}

or locally:

\begin{lstlisting}[language=make]
noinst_PROGRAMS = hello bye

hello_SOURCES = hello.c
hello_CPPFLAGS = -DHELLO

bye_SOURCES = bye.c
bye_CPPFLAGS = -DBYE
\end{lstlisting}

The local setting overrides the global one, thus

\begin{lstlisting}[language=make]
hello_CPPFLAGS = $(AM_CPPFLAGS) -Dmyflags
\end{lstlisting}
%$\end{lstlisting}

may be a good idea.

It is even possible to compile the same sources with different flags:

\begin{lstlisting}[language=make]
noinst_PROGRAMS = hello bye

hello_SOURCES = generic-greeting.c
hello_CPPFLAGS = -DHELLO

bye_SOURCES = generic-greeting.c
bye_CPPFLAGS = -DBYE
\end{lstlisting}

Perhaps you're wondering why the above examples used
\texttt{AM\_CPPFLAGS} instead of normal \texttt{CPPFLAGS}? The
reason for this is that the variables \texttt{CFLAGS},
\texttt{CPPFLAGS}, \texttt{CXXFLAGS} etc. are considered {\em user
  variables} which may be set on the command line:

\begin{lstlisting}[language=make]
make CXXFLAGS="-O2000"
\end{lstlisting}

This would override any settings in Makefile.am which might be
necessary to build. Thus, if the variables should be set even if the
user wishes to modify the values, you should use the \texttt{AM\_*}
version. 

The real compile-command always uses both \texttt{AM\_\textit{VAR}} and
\texttt{\textit{VAR}} (or \texttt{\texttt{progname}\_\textit{VAR}} and
\texttt{\textit{VAR}}).  Options that
autoconf finds are stored in the user variables (so that they may be
overridden).

Besides the three types of variables mentioned so far (user-, automake- and
program-variables) there exists a fourth type by convention: variables of
dependent libraries.  These variables have the form
\texttt{\textit{LIBRARY}\_\textit{VAR}} and contain flags necessary to build
programs or libraries which depend on that library.  They are usually included
in \texttt{\textit{program}\_\textit{VAR}}, like this:
\begin{lstlisting}[language=make]
foo_CPPFLAGS = $(AM_CPPFLAGS) $(SUPERLU_CPPFLAGS)
\end{lstlisting}
If all programs build by the same makefile depend on a library,
\texttt{\textit{program}\_\textit{VAR}} can be included in
\texttt{AM\_\textit{VAR}} instead:
\begin{lstlisting}[language=make]
AM_CPPFLAGS = @AM_CPPFLAGS@ $(SUPERLU_CPPFLAGS)
\end{lstlisting}
%$\end{lstlisting}

There are five classes of variables in automake-generated makefiles:
\begin{description}
\item[automake] Example: \texttt{AM\_CPPFLAGS}.  These variables are usually
  undefined by default and the developer may assign them default values in the
  \texttt{Makefile.am}:
  \begin{lstlisting}[language=make]
AM_CPPFLAGS = -DMY_DIR=`pwd`
  \end{lstlisting}
  {\bf Automake} variables are not automatically substituted by
  \texttt{configure}, though it is common for the developer to
  \lstinline[language=make]{AC_SUBST} them.  In this case a different
  technique must be  used to assign values to them, or the substituted value
  will be ignored.  See the {\bf configure-substituted} class below.  The
  names of {\bf automake} variables begin with \texttt{AM\_} most of the time,
  but there are some variables which don't have that prefix.  These variables
  give defaults for {\bf target-specific} variables.
\item[configure-substituted] Example: \lstinline[language=make]{srcdir}.
  Anything can be made a {\bf configure-substituted} variable by calling
  \lstinline[language=sh]{AC_SUBST} in \texttt{configure.ac}.  Some
  variables always substituted by autoconf\footnote{autoconf manual, section
    ``Preset Output Variables''} or automake, others are only substituted when
  certain autoconf macros are used.  In Dune, it is quiet common to substitute
  {\bf automake} variables:
  \begin{lstlisting}[language=sh]
AC_SUBST(AM_CPPFLAGS, $DUNE_CPPFLAGS)
  \end{lstlisting}
  %$\end{lstlisting}
  The value substituted by \texttt{configure} can be augmented in the
  \texttt{Makefile.am} like this:
  \begin{lstlisting}[language=make]
AM_CPPFLAGS = @AM_CPPFLAGS@ -DMY_DIR=`pwd`
  \end{lstlisting}
\item[target-specific] Example: \texttt{\textit{target}\_CPPFLAGS}.  The names
  of these variables are of the form canonical target name followed by an
  underscore followed some uppercase letters.  If there is a {\bf automake}
  variable corresponding to this {\bf target-specific} variable, the uppercase
  letters at the end of the name usually correspond to the name of that {\bf
    automake} variable.  These variables provide target-specific information.
  They are defined by the developer in the \texttt{Makefile.am} and are
  documented in the automake manual.  If there is corresponding a {\bf
    automake} variable it provides a default which is used when the {\bf
    target-specific} variable is not defined.  Example definition:
  \begin{lstlisting}[language=make]
false_SOURCES = true.c
false_CPPFLAGS = $(AM_CPPFLAGS) -DEXIT_CODE=1
  \end{lstlisting}
  %$\end{lstlisting}
  This example also shows how to include the value of the corresponding {\bf
    automake} variable.
\item[user] Example: \texttt{CPPFLAGS}.  These variables are for the user to
  set on the make command line:
  \begin{lstlisting}[language=sh]
make CPPFLAGS=-DNDEBUG
  \end{lstlisting}
  They usually augment some {\bf target-specific} or {\bf makefile-default}
  variable in the build rules.  Often these variables are {\em
    precious}\footnote{autoconf manual,
    \lstinline[language=sh]{AC_ARG_VAR}}, and the user can tell
  \texttt{configure} what values these variables should have.  These variables
  are {\bf configure-substituted}.

  The developer should never set this
  variables in the \texttt{Makefile.am}, because that would override the
  user-provided values given to configure.  Instead, \texttt{configure.ac}
  must be tweaked to set a different default if the user does not give a value
  to \texttt{configure}.
\item[external-library] Example: \texttt{\textit{LIB}CPPFLAGS}.  These
  variables contain settings needed when using external libraries in a
  target.  They should be included in the value for the corresponding {\bf
    target-specific} variable
  \begin{lstlisting}[language=make]
testprog_CPPFLAGS = $(AM_CPPFLAGS) $(SUPERLUCPPFLAGS)
  \end{lstlisting}
  or the {\bf makefile-default} variable
  \begin{lstlisting}[language=make]
AM_CPPFLAGS = @AM_CPPFLAGS@ $(SUPERLUCPPFLAGS)
  \end{lstlisting}
  %$\end{lstlisting}
  Values for these variables are determined by \texttt{configure}, thus they
  are {\bf configure-substituted}.  Usually,
  \texttt{configure.ac} must call the right autoconf macro to determine these
  variables.

  Note that the variable name with an underscore
  \texttt{\textit{LIB}\_CPPFLAGS} is not recommended\footnote{Autoconf
    manual, section ``Flag Variables Ordering''}, although this pattern is
  common.
\end{description}

Commonly used variables are:
\begin{description}
\item[preprocessor flags] These flags are passed in any build rule that calls
  the preprocessor.  If there is a {\bf target-specific} variable
  \texttt{\textit{target}\_CPPFLAGS} defined, the flags are given by
\begin{lstlisting}[language=make]
$(DEFS) $(DEFAULT_INCLUDES) $(INCLUDES) $(target_CPPFLAGS) $(CPPFLAGS)
\end{lstlisting}
  %$\end{lstlisting}
  otherwise
\begin{lstlisting}[language=make]
$(DEFS) $(DEFAULT_INCLUDES) $(INCLUDES) $(AM_CPPFLAGS) $(CPPFLAGS)
\end{lstlisting}
  %$\end{lstlisting}
  is used.
  \begin{description}
  \item[\texttt{DEFS}] Class: {\bf configure-substituted}.  Contains all the
    preprocessor defines from \lstinline[language=sh]{AC_DEFINE} and friends.
    If a \texttt{config.h} header is used, contains just the value
    \texttt{-DHAVE\_CONFIG\_H} instead.
  \item[\texttt{DEFAULT\_INCLUDES}] Class: {\bf configure-substituted}.  This
    variables contains a set of default include paths: \texttt{-I.},
    \texttt{-I\$(srcdir)}, and an path to the directory of \texttt{config.h},
    if that is used.
  \item[\texttt{INCLUDES}] Class: {\bf automake}.  This is an obsolete
    alternative to \texttt{AM\_CPPFLAGS}.  Use that instead.
  \item[\texttt{\textit{target}\_CPPFLAGS}] Class: {\bf target-specific}.
    Target-specific preprocessor flags.  If this variable exists, it overrides
    \texttt{AM\_CPPFLAGS} and causes the renaming of object
    files\footnote{automake manual, ``Why are object files sometimes
      renamed?''}.
  \item[\texttt{AM\_CPPFLAGS}] Class: {\bf automake}.  This is the makefile
    default for any preprocessor flags.
  \item[\texttt{CPPFLAGS}] Class: {\bf user}, {\bf configure-substituted}.
    Flags given by the user, either to \texttt{configure} or when invoking
    \texttt{make}.  If the user didn't provide any value to
    \texttt{configure}, it may contain debugging and optimization options per
    default (like \texttt{-DNDEBUG}).  The value of \texttt{CPPFLAGS} always
    appears after the other preprocessor flags.
  \item[\texttt{\textit{LIB}CPPFLAGS}] Class: {\bf external-library}.
    Preprocessor flags when building with library \textit{LIB}.  This variable
    should be include in \texttt{\textit{target}\_CPPFLAGS} or
    \texttt{AM\_CPPFLAGS} in the \texttt{Makefile.am}.
  \end{description}

\item[C-compiler flags] These flags are passed in any build rule that calls
  the C compiler or the C linker.  If there is a {\bf target-specific}
  variable \texttt{\textit{target}\_CFLAGS} defined, the flags are given by
\begin{lstlisting}[language=make]
$(target_CFLAGS) $(CFLAGS)
\end{lstlisting}
  otherwise
\begin{lstlisting}[language=make]
$(AM_CFLAGS) $(CFLAGS)
\end{lstlisting}
  is used.
  \begin{description}
  \item[\texttt{\textit{target}\_CFLAGS}] Class: {\bf target-specific}.
    Target-specific C compiler flags.  If this variable exists, it overrides
    \texttt{AM\_CFLAGS} and causes the renaming of object
    files\footnote{automake manual, ``Why are object files sometimes
      renamed?''}.
  \item[\texttt{AM\_CFLAGS}] Class: {\bf automake}.  This is the makefile
    default for any C compiler flags.
  \item[\texttt{CFLAGS}] Class: {\bf user}, {\bf configure-substituted}.
    Flags given by the user, either to \texttt{configure} or when invoking
    \texttt{make}.  If the user didn't provide any value to
    \texttt{configure}, it may contain debugging, optimization and warning
    options per default (like \texttt{-g -O2 -Wall}).  The value of
    \texttt{CFLAGS} always appears after the other C compiler flags.
  \end{description}

\item[C++-compiler flags] These flags are passed in any build rule that calls
  the C++ compiler or the C++ linker.  If there is a {\bf target-specific}
  variable \texttt{\textit{target}\_CXXFLAGS} defined, the flags are given by
\begin{lstlisting}[language=make]
$(target_CXXFLAGS) $(CXXFLAGS)
\end{lstlisting}
  otherwise
\begin{lstlisting}[language=make]
$(AM_CXXFLAGS) $(CXXFLAGS)
\end{lstlisting}
  is used.
  \begin{description}
  \item[\texttt{\textit{target}\_CXXFLAGS}] Class: {\bf target-specific}.
    Target-specific C++ compiler flags.  If this variable exists, it overrides
    \texttt{AM\_CXXFLAGS} and causes the renaming of object
    files\footnote{automake manual, ``Why are object files sometimes
      renamed?''}.
  \item[\texttt{AM\_CXXFLAGS}] Class: {\bf automake}.  This is the makefile
    default for any C++ compiler flags.
  \item[\texttt{CXXFLAGS}] Class: {\bf user}, {\bf configure-substituted}.
    Flags given by the user, either to \texttt{configure} or when invoking
    \texttt{make}.  If the user didn't provide any value to
    \texttt{configure}, it may contain debugging, optimization and warning
    options per default (like \texttt{-g -O2 -Wall}).  The value of
    \texttt{CXXFLAGS} always appears after the other C++ compiler flags.
  \end{description}

\item[linker flags] These flags are passed in any build rule that calls the
  linker.  If there is a {\bf target-specific} variable
  \texttt{\textit{target}\_LDFLAGS} defined, the flags are given by
\begin{lstlisting}[language=make]
$(target_LDFLAGS) $(LDFLAGS)
\end{lstlisting}
  otherwise
\begin{lstlisting}[language=make]
$(AM_LDFLAGS) $(LDFLAGS)
\end{lstlisting}
  is used.  These variables are inappropriate to pass any options or parameters
  that specify libraries of object files, in particular \texttt{-L} or
  \texttt{-l} or the libtool options \texttt{-dlopen} and \texttt{-dlpreopen}.
  Use a variable from the {\em libraries to link to} set to do that.
  \begin{description}
  \item[\texttt{\textit{target}\_LDFLAGS}] Class: {\bf target-specific}.
    Target-specific C++ compiler flags.  If this variable exists, it overrides
    \texttt{AM\_LDFLAGS}.  The existence of this variable does {\em not} cause
    renaming of object files\footnote{automake manual, ``Why are object files
      sometimes renamed?''}.
  \item[\texttt{AM\_LDFLAGS}] Class: {\bf automake}.  This is the makefile
    default for any linker flags.
  \item[\texttt{LDFLAGS}] Class: {\bf user}, {\bf configure-substituted}.
    Flags given by the user, either to \texttt{configure} or when invoking
    \texttt{make}.  If the user didn't provide any value to
    \texttt{configure}, it may contain debugging, optimization and warning
    options per default.  The value of \texttt{LDFLAGS} always appears after
    the other linker flags.
  \item[\texttt{\textit{LIB}LDFLAGS}] Class: {\bf external-library}.  Linker
    flags needed when linking to library \textit{LIB}.  This variable should
    be include in \texttt{\textit{target}\_LDFLAGS} or \texttt{AM\_LDFLAGS} in
    the \texttt{Makefile.am}.
  \end{description}

\item[libraries to link to] These variables are used to determine the
  libraries and object files to link to.  They are passed whenever the linker
  is called.  When
  linking a program, extra libraries and objects to link to are given by
  \begin{lstlisting}[language=make]
$(target_LDADD) $(LIBS)
  \end{lstlisting}
  If the {\bf target-specific} variable \texttt{\textit{target}\_LDADD} is not
  defined, automake supplies
  \begin{lstlisting}[language=make]
target_LDADD = $(LDADD)
  \end{lstlisting}
  %$\end{lstlisting}
  When linking a library, extra libraries and objects to link to are given by
  \begin{lstlisting}[language=make]
$(target_LIBADD) $(LIBS)
  \end{lstlisting}
  If the {\bf target-specific} variable \texttt{\textit{target}\_LIBADD} is
  not defined, automake defines it empty
  \begin{lstlisting}[language=make]
target_LIBADD =
  \end{lstlisting}
  Libraries and objects to link to must be given in reverse order: a library
  or object file must come before the libraries or object files it depends on
  on the linker command line.  Thus the value of the \texttt{LIBS} variable is
  included after the value of the \texttt{\textit{target}\_LDADD} or
  \texttt{\textit{target}\_LIBADD} variable.

  In general, any linker flags and argument that specify libraries and object
  files should be included in these variables, and nothing else.  In
  particular that means library and object file names, the options \texttt{-L}
  and \texttt{-l}, and the libtool options \texttt{-dlopen} and
  \texttt{-dlpreopen}.  The option \texttt{-L} should come directly before any
  \texttt{-l} options it sets the linker path for, otherwise a path set by
  another \texttt{-L} option may take precedence, which may happen to contain
  a library by the same name.
  \begin{description}
  \item[\texttt{\textit{target}\_LDADD}] Class: {\bf target-specific}.
    Target-specific libraries and objects to link to {\em for programs}.  If
    this variable does not exist, it defaults to \texttt{\$(LDADD)}.
  \item[\texttt{LDADD}] Class: {\bf automake}.  Libraries and objects
    to link to {\em for programs}.  Default for
    \texttt{\textit{target}\_LDADD}.
  \item[\texttt{\textit{target}\_LIBADD}] Class: {\bf target-specific}.
    Target-specific objects to link to {\em for libraries}.  If the target is
    a libtool library, then other libtool libraries may also be specified
    here.  This variable has no makefile-wide default, if it does not exist
    the empty value is assumed.
  \item[\texttt{LIBS}] Class: {\bf automake}, {\bf configure-substituted}.
    Libraries discovered by configure.
  \item[\texttt{\textit{LIB}LIBS}] Class: {\bf external-library}.  Libraries
    and object files needed to linking against library \textit{LIB}, including
    that library itself.  This variable should be include in
    \texttt{\textit{target}\_LDADD}, \texttt{LDADD}, or
    \texttt{\textit{target}\_LIBADD} in the \texttt{Makefile.am}.
  \end{description}
\end{description}

\minisec{Individual library variables}

\begin{description}
\item[MPI] The \texttt{DUNE\_MPI} macro sets the following variables with the
  help of the macros \texttt{MPI\_CONFIG} and \texttt{ACX\_MPI}: For
  compilation with the MPI compiler \texttt{MPICC} and \texttt{MPILIBS}.
  These are not used in \dune except that \texttt{MPICC} may be set on the
  configure command line to select which MPI installation to use.  For
  compilation with the standard compiler it sets \texttt{DUNEMPICPPFLAGS},
  \texttt{DUNEMPILDFLAGS} and \texttt{DUNEMPILIBS}, and the deprecated
  variables \texttt{MPI\_CPPFLAGS} and \texttt{MPI\_LDFLAGS} (note there is no
  \texttt{MPI\_LIBS}).  Unfortunately with most MPI implementations it is
  impossible to obtain the linker flags separately from the libraries to link
  to.  Therefore, this macro stuffs everything into \texttt{DUNEMPILIBS},
  which has the advantage that it works and the disadvantage that users are
  unable to overwrite the linker flags.  If that is a problem users should set
  these variables themselves on the configure command line.

  In addition, this macro substitutes \texttt{MPI\_VERSION} a text string
  identifying the detected version of MPI.  It defines the following
  preprocessor defines: \texttt{MPI\_2}, defined if the detected MPI supports
  the MPI-2 standard.  \texttt{HAVE\_MPI}, 1 if MPI is detected and enabled.
  It also defines the automake conditional \texttt{MPI}.
\item[\dune modules] For each \dune module there are the variables
  \texttt{\textit{MODULE}\_CPPFLAGS}, \texttt{\textit{MODULE}\_LDFLAGS} and
  \texttt{\textit{MODULE}\_LIBS}.  They contain everything to use that module
  with its most basic functionality.  For instance, for \texttt{dune-grid}
  they do not contain the stuff for MPI, Alberta, ALU Grid or UG, even if
  those were detected.  They do contain the stuff for \texttt{dune-common},
  possibly with duplicates removed, since that is absolutely required for the
  operation of \texttt{dune-grid}.  Example use:
  \begin{lstlisting}[language=make]
foo_SOURCES = foo.cc
foo_CPPFLAGS = $(AM_CPPFLAGS) \
	$(UG_CPPFLAGS) \
	$(DUNE_GRID_CPPFLAGS)
foo_LDFLAGS = $(AM_LDFLAGS) \
	$(UG_LDFLAGS) \
	$(DUNE_GRID_LDFLAGS)
foo_LDADD = \
	$(DUNE_GRID_LIBS) \
	$(UG_LIBS) \
	$(LDADD)
  \end{lstlisting}
  %$\end{lstlisting}
  Note that there are no such variables for the current module -- these
  variables are used in the process of building the current module, so that
  module is incomplete when detecting these variables.  Note also that by
  ``\dune module'' we mean a software package which uses the \dune
  build system, not one of the official dune modules.
\item[Basic \dune] To use the basic functionality of all detected \dune
  modules, the variables \texttt{DUNE\_CPPFLAGS}, \texttt{DUNE\_LDFLAGS} and
  \texttt{DUNE\_LIBS} may be used.  They collect the contents of all \dune
  module variables, possibly with duplicates removed.
\item[Extended \dune] To use \dune with all functionality that requires
  external libraries, the variables \texttt{ALL\_PKG\_CPPFLAGS},
  \texttt{ALL\_PKG\_LDFLAGS} and \texttt{ALL\_PKG\_LIBS} may be used.  They
  provide everything necessary to build with any external library detected by
  configure.  In the case of Alberta a choice must be made between 2D and 3D.
  Here the \texttt{ALL\_PKG\_*} variables just follow the choice of the
  corresponding \texttt{ALBERTA\_*} variables.
\end{description}

\minisec{Conditional builds}

Some parts of \dune only make sense if certain add-on packages were
found. autoconf therefore defines {\em conditionals} which automake can
use:

\begin{lstlisting}[language=make]
if OPENGL
  PROGS = hello glhello
else
  PROGS = hello
endif

hello_SOURCES = hello.c

glhello_SOURCES = glhello.c hello.c
\end{lstlisting}

This will only build the {\em glhello} program if OpenGL was found. An
important feature of these conditionals is that they work with any
make program, even those without a native {\em if} construct like GNU-make.

\minisec{Default targets}

An automake-generated Makefile does not only know the usual {\em all},
{\em clean} and {\em install} targets but also
\begin{description}
\item [tags] travel recursively through the directories and create
  TAGS-files which can be used in many editors to quickly find where
  symbols/functions are defined (use emacs-format)
\item [ctags] the same as "tags" but uses the vi-format for the tags-files
\item [dist] create a distribution tarball
\item [check] run a set of regression tests
\item [distcheck] create a tarball and do a test-build if it really works
\end{description}

\subsubsection{Building Documentation}
\label{am_includes}

If you want to build documentation you might need additional make
rules. \dune offers a set of predefined rules to create certain kinds
of documentation. Therefor you have to include the appropriate rules
from the \texttt{am/} directory. These rules are stored in the
\texttt{dune-common/am/} directory. If you want to use these any of
these rules in your \dune module or application you will have to
create a symbolic link to \texttt{dune-common/am/}. The creation of
this link should be done by the \autogen script.

The build system automatically gives you two targets related to the documentation:
\begin{description}
 \item [doc] make the documentation,
 \item [doc-clean] clean up all documentation-related stuff.
\end{description}


\minisec{doxygen}

The source code documentation system \texttt{doxygen}\xspace is the
preferable way to document your source and header files.

In order to build \texttt{doxygen} documentation you can include
\texttt{\$(top\_srcdir)/am/doxygen}. Additionally you have create a
file \texttt{Doxylocal} which contains your local \texttt{doxygen}
configuration.

Your \texttt{doxygen} documentation should be located in the
subdirectory \texttt{doc/doxygen/}\xspace (see ``Coding Style'' in the
section ``Developing Dune'' on
\url{http://www.dune-project.org/} for details). \em After
running \duneproject the basic setup is already done\em.

You should only have one \texttt{doxygen} directory and the files are
automatically installed into\\
\texttt{\$prefix/share/doc/\$modulename/doxygen/}. If for any reason
you really have to change the installation path you can set the
variable \texttt{doxygendir} \em after \em including \texttt{am/doxygen}.

The file \texttt{doc/doxygen/Doxylocal}\xspace contains the basic
information where header and source files are located in your
project. Usually you will not have to adjust this file, it is already
created by \duneproject. It only
contains the very basic information. During the \texttt{dune-autogen}\xspace
run the script \texttt{dunedoxynize}\xspace uses the information contained in
\texttt{Doxylocal}, merges them with the global \dune \texttt{doxygen}\xspace
styles and writes \texttt{Doxyfile.in}, which will be translated into a
full \texttt{Doxyfile}\xspace during the \configure run. For details about
the configuration of \texttt{doxygen}\xspace and about documenting your
source code we refer to the \texttt{doxygen}\xspace web-site
\url{http://www.doxygen.org/}.

\minisec{html pages}
Webpages are created from wml sources, using the program \texttt{wml}
(\url{http://thewml.org/}).\\
\texttt{\$(top\_srcdir)/am/webstuff} contains the necessary rules.

Add all \texttt{html} files to the \texttt{PAGES} variable to build
and install them.

\hspace*{-2ex}\begin{minipage}{\textwidth}
\begin{lst}[File Makefile.am] \mbox{}
\lstinputlisting[language=make]{../Makefile.am}
\end{lst}
\end{minipage}

\minisec{\LaTeX documents}
In order to compile \LaTeX documents you can include
\texttt{\$(top\_srcdir)/am/latex}. This way you get rules for creation
of DVI files, PS files and PDF files.

\minisec{SVG graphics}
SVG graphics can be converted to png, in order to include them into
the web page. This conversion can be done using inkscape
(\url{http://www.inkscape.org/}).
\texttt{\$(top\_srcdir)/am/inkscape.am} offers the necessary rules.

\subsubsection{Automatic testing}

Dune offers several special \make targets, which help you find problems
in your build system configuration, or in your code.

\begin{description}
\item[check] You can define lists of regression tests in your
  \makefileam. These are run when you call \texttt{make check}.
\item[distcheck] This target is already defined by automake. It
  creates a tarball, unpacks it, tries to do an out-of-source build
  and runs the regression tests against this build.
\item[sourcescheck] This target tries to make sure that you don't
  forget to install any important headers or source files.
\item[headercheck] This target tries to make sure that your header
  files can be parsed and are self-contained.
\end{description}

\minisec{The check target}

TODO\dots{}

\minisec{The sourcescheck target}

TODO\dots{}

\minisec{The headercheck target}

TODO\dots{}

\subsection{configure.ac}
\label{configure.ac}

\configureac  is a normal text file that contains several \autoconf
macros. These macros are evaluated by the \texttt{m4} macro processor
and transformed into a shell script.

\begin{lst}[File dune-common/configure.ac] \mbox{}
\lstinputlisting{../../configure.ac}
\end{lst}

We offer a set of macros that can be used in your \configureac:

\begin{itemize}
\item \texttt{DUNE\_CHECK\_ALL}
  runs all checks usually needed by a {\em \dune module}.
  It checks for all dependencies and suggestions and for their
  prerequisites.
  In order to make the dependencies known to \configure \autogen calls
  \texttt{dunecontrol m4create} and write a file
  \texttt{dependencies.m4}.
\item \texttt{DUNE\_AUTOBUILD\_FLAGS}
  adds configure flags needed to create log files for
  \texttt{dune-autobuild}. If you want to add your module to the
  \texttt{dune-autobuild} system, you have to call this macro.
\item \texttt{DUNE\_SUMMARY\_ALL}
  prints information on the results of all major checks run by
  \texttt{DUNE\_CHECK\_ALL}.
\end{itemize}

\texttt{DUNE\_CHECK\_ALL} defines the following
variables that can be used in the \configure script or in the
\makefileam:

\begin{itemize}
\item \texttt{DUNE\textit{\,MODULE\,}\_CPPFLAGS}
\item \texttt{DUNE\textit{\,MODULE\,}\_LDFLAGS}
\item \texttt{DUNE\textit{\,MODULE\,}\_LIBS}
\item \texttt{DUNE\textit{\,MODULE\,}ROOT}
\end{itemize}

The last step to a complete \configureac is that you tell \autoconf
which files should be generated by \configure. Therefore you add an
\texttt{AC\_CONFIG\_FILES([\textit{WhiteSpaceSeparatedListOfFiles}])}
statement to your \configureac. The list of files should be the list
of files that are to be generated, not the input---i.e. you would
write
\begin{lstlisting}[language=make]
AC_CONFIG_FILES([Makefile doc/Makefile])
\end{lstlisting}
instead of
\begin{lstlisting}[language=make]
AC_CONFIG_FILES([Makefile.in doc/Makefile.in])
\end{lstlisting}
After you told \autoconf which files to create you have to actually
trigger their creation with command \texttt{AC\_OUTPUT}.

\subsection{Using configuration information provided by configure}

The \lstinline!./configure! script in the module produces a file
\lstinline!config.h!\ that contains information about the configuration
parameters, for example which of the optional grid implementations is
available and which dimension has been selected (if applicable). This
information can then be used at compile-time to include header files
or code that depend on optional packages.

As an example, the macro \lstinline!HAVE_GMP!\ can be used to compile
code using the GNU Multiple Precision Arithmetic Library (GMP) as in
\begin{lstlisting}[basicstyle=\ttfamily\scriptsize]
#ifdef HAVE_GMP
#include <gmp.h>
mpz_t d;
mpz_init_set_str(d, "14159265", 10);
#endif
\end{lstlisting}

In some cases the macro \lstinline!HAVE_<lib>!\ is set to 
\lstinline!ENABLE_<lib>!. In this case \lstinline!ENABLE_<lib>! is 
supposed to be either \texttt{false} or \texttt{true}. It might be
undefined which is equivalent to \texttt{false}. Thus the correct usage 
is \lstinline!#if HAVE_<lib>!\ instead of \lstinline!#ifdef HAVE_<lib>!.
The macro \lstinline!ENABLE_<lib>!\ is not intended for the user. It 
is a trick to move the final definition of \lstinline!HAVE_<lib>!\ 
to the command line.

As an example, the macro \lstinline!HAVE_UG!\ can be used to compile
UG-specific code as in
\begin{lstlisting}[basicstyle=\ttfamily\scriptsize]
#if HAVE_UG
#include <dune/grid/uggrid.hh>
#endif
\end{lstlisting}

It is important that the file \lstinline!config.h! is the first
included header in your application!




\subsection{dune-autogen}
\label{autogen}

The \autogen script is used to bring the freshly checked out module
into that state that you expect from a module received via the
tarball. That means it runs all necessary steps so that you can call
\configure to setup your module. In the case of \dune this means that
\autogen runs
\begin{itemize}
\item \texttt{libtoolize} (prepare the module for \libtool)
\item \texttt{dunecontrol m4create} (create an m4 file containing the
  dependencies of this module)
\item \texttt{aclocal} (collect all \autoconf macros needed for this module)
\item \texttt{autoheader} (create the \texttt{config.h.in})
\item \texttt{automake} (create the \makefilein)
\item \texttt{autoconf} (create \configure)
\end{itemize}

If needed it will also create the symbolic link to the
\texttt{dune-common/am/} directory (see~\ref{am_includes}).

\subsection{m4 files}
\label{m4files}

\texttt{m4/} files contain macros which are then composed into
\configure and are run during execution of \configure.

\minisec{private m4 macros}

You can add new tests to configure by providing additional macro files
in the directory \texttt{module/m4/}.

\minisec{dependencies.m4}

\texttt{\topsrc/dependencies.m4} hold all information about the
dependencies and suggestions of this module. It is an automatically
generated file. It is generated by \texttt{dunecontrol m4create}.

\minisec{m4 module checks}
For each dependencies of your module \texttt{\emph{MODULE}\_CHECKS}
and \texttt{\emph{MODULE}\_CHECK\_MODULE} is called. Last
\texttt{\emph{MODULE}\_CHECKS} is called for your module, in order to
check all prerequisites for your module.

When you have to provide the two macros
\texttt{\emph{MODULE}\_CHECKS} and
\texttt{\emph{MODULE}\_CHECK\_MODULE} for your module these should be
written to a \texttt{m4/*.m4} file.

Here follows an example for the module \texttt{dune-foo}:

\begin{lstlisting}
dnl -*- autoconf -*-
# Macros needed to find dune-foo and dependent libraries. They are
# called by the macros in ${top_src_dir}/dependencies.m4, which is
# generated by  "dunecontrol autogen"

# Additional checks needed to build dune-foo
# This macro should be invoked by every module which depends on
# dune-foo, as well as by dune-foo itself
AC_DEFUN([DUNE_FOO_CHECKS])

# Additional checks needed to find dune-foo
# This macro should be invoked by every module which depends on dune-foo, but
# _not_ by dune-foo itself
AC_DEFUN([DUNE_FOO_CHECK_MODULE],[
  DUNE_CHECK_MODULES([dune-foo],        dnl module name
                     [foo/foo.hh],      dnl header file
                     [Dune::FooFnkt])   dnl symbol in libdunefoo
])
\end{lstlisting}

The first one calls all checks required to make use of
\texttt{dune-foo}. The dependency checks are not to be included, they
are run automatically. The second macro tells how to check for your
module. In case you are only writing an application and don't want to
make this module available to other modules, you can just leave it
empty. If you have to provide some way to find your module. The
easiest is to use the \texttt{DUNE\_CHECK\_MODULES} macro, which is
defined in \texttt{dune-common/m4/dune.m4}.

\section{Building Sets of Modules Using \dunecontrol}
\label{dunecontrol}
\dunecontrol helps you building the different \dune modules in the
appropriate order. Each module has a \dunemodule file which contains
information on the module needed by \dunecontrol. 

\dunecontrol searches for \dunemodule files recursively from where you
are executing the program. For each \dune module found it will execute
a \dunecontrol command. All commands offered by \dunecontrol have a
default implementation. This default implementation can be overwritten
and extended in the \dunemodule file.

The commands you are interested in right now are
\begin{itemize}
\item \texttt{autogen} runs \autogen for each module. A list of
  directories containing \dunemodule files and the parameters given on
  the command line are passed as parameters to \autogen.
\item \texttt{configure} runs \configure for each
  module. \texttt{--with-dune-\textit{module}} parameters are created
  for a set of known \dune modules.
\item \texttt{make} runs \make for each module.
\item \texttt{all} runs \autogen, \configure and \make for each module.
\end{itemize}

In order to build \dune the first time you will need the \texttt{all}
command. In pseudo code \texttt{all} does the following:
\begin{lstlisting}[language=Perl]
foreach ($module in $Modules) {
  foreach (command in {autogen,configure,make) {
    run $command in $module
  }
}
\end{lstlisting}

This differs from calling
\begin{lstlisting}
dunecontrol autogen
dunecontrol configure
dunecontrol make
\end{lstlisting}
as it ensures that i.e. \dunecommon is fully built before \configure
is executed in \dunegrid. Otherwise \configure in \dunegrid would
complain that \texttt{libcommon.la} from \dunecommon is missing.

Further more you can add parameters to the commands; these parameters
get passed on to the program being executed. Assuming you want to call
\texttt{make clean} in all \dune modules you can execute
\begin{lstlisting}
dunecontrol make clean
\end{lstlisting}

\minisec{opts files}
You can also let \dunecontrol read the command parameters from a file.
For each command you can specify parameters. The parameters are stored
in a variable called \texttt{\textit{COMMAND}\,\_FLAGS} with
\texttt{\textit{COMMAND}} written in capital letters.

\begin{lst}[File example.opts] \mbox{}
\lstinputlisting{../example.opts}
\end{lst}

When you specify an opts file and command line parameters
\begin{lstlisting}
dunecontrol --opts=some.opts configure --with-foo=bar
\end{lstlisting}
\dunecontrol will ignore the parameters specified in the opts file and
you will get a warning.

\minisec{environment variables}
You can further control the behavior of \dunecontrol by certain
environment variables.
\begin{itemize}
\item \texttt{DUNE\_CONTROL\_PATH} specifies the paths, where
  \dunecontrol is searching for modules. All entries have to be colon
  separated and should point to either a directory (which is search
  recursively for \texttt{dune.module} files) or a directly
  \texttt{dune.module} file.
\item \texttt{DUNE\_OPTS\_FILE} specifies the opts file that should be
  read by \dunecontrol. This variable will be overwritten by the
  \texttt{--opts=} option.
\item \texttt{MAKE} tells \dunecontrol which command to invoke for
  'make'. This can be useful for example, if you want to use
  \texttt{\textit{gmake}} as a make drop-in.
\item \texttt{GREP} tells \dunecontrol which command to invoke for 'grep'.
\end{itemize}

\minisec{opts file variables}
Certain aspects of the build system can be specified via additional
entries in the opts file:

\begin{itemize}
\item \texttt{DUNE\_CONTROL\_PATH} -- see \emph{environment variables}
\item \texttt{RESUME\_FILE} -- see \emph{Resume build after error}
  Section \ref{sec:timesaving}
\item \texttt{BUILDDIR} configure the modules to use out-of-source
  build. The binaries are built in subdirectories of each module,
  named according to the \texttt{BUILDDIR} variable.
  If \texttt{BUILDDIR} is an absolute path (starts with \texttt{'\string/'}),
  the build directory is set to \texttt{BUILDDIR/module-name} for each module.
\item \texttt{\textit{COMMAND}\,\_FLAGS}\\ the most important ones are:
  \begin{itemize}
  \item \texttt{AUTOGEN\_FLAGS} specifies options for the
    \texttt{dune-autogen} script. This allows one to set\\
    \texttt{--acversion=VERSION} or \texttt{--amversion=VERSION} to
    force usage of a specific\\ \texttt{autoconf\$VERSION} or 
    \texttt{automake\$VERSION}.
  \item \texttt{CONFIGURE\_FLAGS} specifies options you want to pass to
    configure. For a list of possible parameters see
    \texttt{./configure --help} (note that this command is only
    available after running \texttt{dunecontrol autogen}).
  \item \texttt{MAKE\_FLAGS} specifies options for the \texttt{make}
    command, e.g. \texttt{-j4} to allow four concurrent build jobs.
  \end{itemize}
\end{itemize}

\subsection{dune.module}\label{subsec::dune.module}

The \dunemodule file is split into two parts. First we have the
parameter section where you specify parameters describing the module.
Then we have the command section where you can overload the default
implementation of a command called via \dunecontrol.

\begin{lst}[File dune.module] \mbox{}
\begin{lstlisting}
# parameters for dune control
Module: dune-grid
Version: 2.2-svn
Maintainer: dune@dune-project.org
Depends: dune-common (>= 2.2) dune-geometry (>= 2.2)
Extra-Suggests: UG Alberta Alu3d

# overload the run_configure command
run_configure () {
  # lets extend the parameter list $CMD_FLAGS
  if test "x$HAVE_UG" == "xyes"; then
    CMD_FLAGS="$CMD_FLAGS \"--with-ug=$PATH_UG\""
  fi
  if test "x$HAVE_Alberta" == "xyes"; then
    CMD_FLAGS="$CMD_FLAGS \"--with-alberta=$PATH_Alberta\""
  fi  
  if test "x$HAVE_Alu3d" == "xyes"; then
    CMD_FLAGS="$CMD_FLAGS \"--with-alugrid=$PATH_Alu3d\""
  fi
  # call the default implementation
  run_default_configure
}
\end{lstlisting}
\end{lst}

The parameter section will be parsed by \dunecontrol will effect
i.e. the order in which the modules are built. The parameters and
their values are separated by colon. Possible parameters are
\begin{itemize}
\item \texttt{Module} (\em required\em) is the name of the module. The
  name is of the form \texttt{[a-zA-Z0-9\_-]+}.
\item \texttt{Version} (\em optional\em) is the module's version.
\item \texttt{Maintainer} (\em optional\em) is the email address of the 
  module's maintainer.
\item \texttt{Depends} (\em required\em) takes a space separated list
  of required modules. This module is not functional without these
  other modules. Checks whether the demanded version of the required
  modules is provided.
\item \texttt{Suggests} (\em optional\em) takes a space separated list
  of optional modules. This module is functional without these
  other modules, but can offer further functionality if one or more of
  the suggested modules are found.
\end{itemize}

The command section lets you overload the default implementation
provided by \dunecontrol. For each command \dunecontrol call the
function \texttt{run\_\textit{command}}. The parameters from the
command line or the opts file are store in the variable
\texttt{\$CMD\_FLAGS}. If you just want to create additional parameters
you can add these to \texttt{\$CMD\_FLAGS} and then call the default
implementation of the command via
\texttt{run\_default\_\textit{command}}.

\subsection{\dune-specific conditional builds}

The \texttt{Suggests} parameter in the \texttt{dune.module} file,
see \ref{subsec::dune.module}, gives you the flexibility to optionally build
parts of your code depending on whether certain \dune or external modules are
installed or not. As an example, we show in this section a \dune module with suggestions
for the modules \texttt{dune-localfunctions} and \texttt{dune-pdelab}.
A subdirectory \texttt{my\_pdelab\_application} should only be built if these optional modules
are installed. We assume that your project is set up in the traditional
\texttt{automake} fashion, i.e. there is a \texttt{Makefile.am} in every subdirectory.

Suppose your \texttt{dune.module} file has dependencies on \texttt{dune-localfunctions}
and \texttt{dune-pdelab} specified in the \texttt{Suggests} section:
\begin{lstlisting}[language=make]
# in the dune.module file
Module:   my_application
Depends:  dune-common dune-grid dune-istl
Suggests: dune-localfunctions dune-pdelab
\end{lstlisting}
There are three steps to take now:
\begin{enumerate}
  \item Call \texttt{DUNE\_CHECK\_MODULES} from your local \texttt{\textit{MODULE}\_CHECK\_MODULE}
    macro to implicitly define an \texttt{AM\_CONDITIONAL}.
  \item This conditional can be used in any \texttt{Makefile.am} for optional builds.
  \item The Makefile in any optional sub-directory to be build has to be
    specified in \texttt{configure.ac} to be created.
\end{enumerate}

\minisec{The automake conditional}
If you call the macro \texttt{DUNE\_CHECK\_MODULES} during your build process, 
an \texttt{AM\_CONDITIONAL} named \texttt{HAVE\_\textit{SUGGESTEDMODULE}} is defined where
\texttt{\textit{SUGGESTEDMODULE}} is the name of the suggested module in upper case, and
with any \texttt{-} replaced by \texttt{\_}. For example, for \texttt{dune-pdelab} the
name would be \texttt{HAVE\_DUNE\_PDELAB}. \texttt{DUNE\_CHECK\_MODULES}
is defined in \texttt{dune-common/m4/dune.m4}, and it is documented there.
You should not call \texttt{DUNE\_CHECK\_MODULES} directly but in your local
\texttt{m4} file in your module where your module's checks are defined,
see section \ref{m4files}. For instance, if your module is \texttt{dune-foo},
this call in a file \texttt{dune-foo/m4/dune-foo.m4} would be
\begin{lstlisting}[language=make]
AC_DEFUN([DUNE_FOO_CHECK_MODULE],
[
    DUNE_CHECK_MODULES([dune-foo], [foo/foo.hh])
])
\end{lstlisting}
This way, the requested \texttt{AM\_CONDITIONAL} is created implicitly.

\minisec{The Makefile.am clause}
Having the \texttt{AM\_CONDITIONAL} named \texttt{HAVE\_DUNE\_PDELAB}
defined, you can use it in any \texttt{Makefile.am} of your project
to optionally build subdirectories or applications using \texttt{dune-pdelab}:
\begin{lstlisting}[language=make]
# build the directory my_pdelab_application if dune-pdelab is installed
SUBDIRS = appl1 appl2
if HAVE_DUNE_PDELAB
  SUBDIRS += my_pdelab_application
endif
\end{lstlisting}
Compare this \dune-specific conditional build to general conditional builds in 
Section~\ref{makefile.am}.

\minisec{The configure.ac entry}
Additionally, you have to specify in your \texttt{configure.ac}
(section \ref{configure.ac}) that the makefile in the directory
\texttt{my\_pdelab\_application} should be built:
\begin{lstlisting}[language=make]
AC_CONFIG_FILES([Makefile
     ...
     my_pdelab_application/Makefile
     ...
     dune-common.pc])
AC_OUTPUT
\end{lstlisting}
Now, your project is prepared to build the subdirectory
\texttt{my\_pdelab\_application} if and only if your machine has a successfully
installed \texttt{dune-pdelab}.

\subsection{Time savings using \dunecontrol}
\label{sec:timesaving}

\dunecontrol can help working with a growing stack of depending \dune modules and
might save you time.

\minisec{Narrow down \dune modules to apply actions to}
Often you don't want to let \dunecontrol apply actions for every module but only 
the one you are working on.

With the flag \texttt{--only=dune-foo} in
\begin{lstlisting}[language=make]
./dune-common/bin/dunecontrol --module=dune-foo --opts=config.opts configure
\end{lstlisting}
only the module \texttt{dune-foo} will be configured by \dunecontrol.

Using the flag \texttt{--current} below a module's root directory \dunecontrol 
applies actions only for this module.

To apply the actions to a module and all modules it depends on, set the flag 
\texttt{--module=dune-foo}.

\minisec{Updates from revision control systems}
If modules are kept in a revision control system you need to stay up to
date and download the newest versions for your modules. The command \texttt{update}
as in
\begin{lstlisting}[language=make]
./dune-common/bin/dunecontrol update
\end{lstlisting}
makes \dunecontrol to update every module. Currently supported and automatically detected 
revision control systems are the Concurrent Versions System (CVS), Apache 
Subversion (SVN) and Git.

\minisec{Execute commands for every module}
The \dunecontrol command \texttt{exec} allows one to execute commands in the root
directory of every module. For example the 
statement
\begin{lstlisting}[language=make,showstringspaces=false]
./dune-common/bin/dunecontrol exec "svn log -l10"
\end{lstlisting}
shows the last ten Subversion commit messages for all modules. If a module is 
not under Subversion version control the command execution fails and \dunecontrol 
stops.

\minisec{Resume build after error}
\dunecontrol stops whenever an error occurs. But you can resume from the module which
failed. To enable this feature, you have to specify the path of a resume file in the 
variable \texttt{RESUME\_FILE} of your options file and use the flag \texttt{--resume}.
If \dunecontrol fails it saves the name of the failing module in the specified file.
On the next run it recognizes the failed run and resumes from the failed module on.

\dunecontrol skips the first module -- the one with the error in the last run -- after
resuming if the flag \texttt{--skipfirst} is given together with \texttt{--resume}.

\minisec{Use configure caching}
\configure is run for every module thus many tests are unnecessarily run multiple times.
You can use \autoconf's ability to cache test results. If you add 
\texttt{--cache-file=/tmp/dune-config.cache} to the \texttt{CONFIUGURE\_FLAGS} of
you options file the \configure  cache is created. Be aware that the file persists 
between \dunecontrol runs. If you encounter any problems, you want to change the 
configuration or to rerun all checks, the cache file should be removed manually.

\minisec{Faster module search}
If the environment variable \texttt{DUNE\_CONTROL\_PATH} is not set, \dunecontrol 
recursively searches for \dune modules below the working directory. Depending on
your installation, this search may take quite a bit of time.  It can be
avoided by including the paths to the \texttt{dune.module} files of all modules in 
\texttt{DUNE\_CONTROL\_PATH}.

This list of paths can actually be created on the fly by a command.
Let us assume all \dune modules are in one directory, which is the working directory 
for \dunecontrol, too. By adding the line
\begin{lstlisting}[language=make,showstringspaces=false]
DUNE_CONTROL_PATH="`ls */dune.module | tr '\n' ':'`"
\end{lstlisting}
to your opts file, no search will be performed.  Instead, only the faster, non-recursive 
\texttt{ls} command is called.

\section{Further documentation}

\minisec{automake \& Makefile.am}
\url{http://www.gnu.org/software/automake/manual/}\\
The \automake manual describes in detail how to write and maintain a
\makefileam and the usage of \automake.

\minisec{autoconf \& configure.ac}
\url{http://www.gnu.org/software/autoconf/manual/}\\
The \autoconf manual covers the usage of \autoconf and how to write
\configure.ac files (sometimes they are called \texttt{configure.in}).

\minisec{Autoconf Macro Archive}
\url{http://autoconf-archive.cryp.to/}\\
The Autoconf Macro Archive provides macros that can be integrated in
your \configureac in order to search for certain software. These
macros are useful to many software writers using the autoconf tool, but too
specific to be included into autoconf itself.

\minisec{doxygen}
\url{http://www.doxygen.org/}\\
The \texttt{doxygen} website offers documentation on how to document
your source code and also on the configuration parameters in your
\texttt{Doxylocal} file.

\minisec{libtool}
\url{http://www.gnu.org/software/libtool/manual.html}\\
The \libtool manual offers further information on the usage of
\libtool package and gives a good overview of the different
problems/aspects of creating portable libraries.

\minisec{autobook}
\url{http://sources.redhat.com/autobook/}\\
The autobook is a complete book describing the GNU toolchain
(\autoconf, \automake and \libtool). It contains many recipes on how
to use the autotools. The book is available as an online 
version.

\minisec{dune-project}
\url{http://www.dune-project.org/}\\
The official homepage of \dune.

\end{document}

%%% Local IspellDict: "american"
%%% Local Variables: 
%%% mode: latex
%%% TeX-master: t
%%% End: 


==> anc/xt-super/dune-common/doc/buildsystem/cmakefaq.tex <==
\documentclass[a4paper,10pt,DIV9,headings=small]{scrartcl}
\usepackage{listings}
\usepackage{hyperref}
\usepackage[utf8]{inputenc}
\usepackage{xspace}

\lstset{language=c++, basicstyle=\normalfont\ttfamily\scriptsize,
  keywordstyle=\color{black}\bfseries, tabsize=4,
  stringstyle=\ttfamily, commentstyle=\it, extendedchars=true}

\newlength\tindent
\setlength{\tindent}{\parindent}
\setlength{\parindent}{0pt}
\renewcommand{\indent}{\hspace*{\tindent}}

\newcommand{\cmakelists}{\lstinline!CMakeLists.txt!\xspace}
\newcommand{\dune}{\lstinline!DUNE!\xspace}
\newcommand{\dunecommon}{\lstinline!dune-common!\xspace}
\newcommand{\duneistl}{\lstinline!dune-istl!\xspace}
\newcommand{\dunegeometry}{\lstinline!dune-geometry!\xspace}
\newcommand{\dunegrid}{\lstinline!dune-grid!\xspace}
\newcommand{\dunegridhowto}{\lstinline!dune-grid-howto!\xspace}
\newcommand{\dunecontrol}{\lstinline!dunecontrol!\xspace}
\newcommand{\duneproject}{\lstinline!duneproject!\xspace}
\newcommand{\dunemodule}{\lstinline!dune.module!\xspace}


\title{Building Dune with CMake - Frequently Asked Questions}
\author{Dominic Kempf$^\ast$ and Christoph Grüninger$^\spadesuit$}
\publishers{%
\vspace{10mm}
\normalsize{$^\ast$Interdisziplin\"ares Zentrum f\"ur Wissenschaftliches Rechnen,
Universit\"at Heidelberg,\\
Im Neuenheimer Feld 368, D-69120 Heidelberg, Germany}
\\
\normalsize{$^\spadesuit$Institut für Wasser- und Umweltsystemmodellierung,
Universität Stuttgart,\\
Pfaffenwaldring 61, D-70569 Stuttgart, Germany}
}


\begin{document}

\maketitle
\tableofcontents
\pagebreak

This document collects some frequently asked questions about building Dune with the new CMake build system. It is nowhere near complete and does not intend to be a technical documentation of the build system. Instead, it tries to sum up the essentials of the build system to users that do not (want to) care about the build system.

\section{What is CMake anyway?}
CMake...
 \begin{itemize}
  \item is an open source buildsystem tool developed at KITware.
  \item offers a one-tool-solution to all building tasks, like configuring, building, linking, testing and packaging.
  \item is a build system generator: It supports a set of backends called ``generators''
  \item is portable
  \item is controlled by ONE rather simple language
 \end{itemize}

Dune got support for CMake in version 2.3 alongside the old Autotools build system. It got the default in the
2.4 release. After that release, the Autotools build system will be removed from the master branch.

You can install cmake through your favorite package manager or downloading source code from www.cmake.org. The minimum required version to build Dune with CMake is 2.8.6.

\section{How do I use Dune with CMake?}

As with the Autotools, the build process is controlled by the script \dunecontrol, located in \lstinline!dune-common/bin!.
There is a compatibility layer that will translate all the configure flags from your opts file into the corresponding
CMake flags. While this is a great tool to determine how to do the transition, in the long run you should switch to
a CMake-only approach.

\dunecontrol will pickup the variable \lstinline!CMAKE_FLAGS! from your opts file and use it as command line options for
any call to CMake. There, you can define variables for the configure process with CMakes \lstinline!-D! option; just as
with the C pre-processor.

The most important part of the configure flags is to tell the build system where to look for external libraries. You can either use the variable \lstinline!CMAKE_PREFIX_PATH! for that or set the variable given in the documentation of the corresponding find module (see below for details).

\section{What files in a dune module belong to the CMake build system?}
\label{files}
Every directory in a project contains a file called \cmakelists, which is written in the CMake language.
You can think of these as a distributed configure script. Upon configure, the top-level \cmakelists is executed.
Whenever an \lstinline!add_subdirectory! command is encountered, the \cmakelists of that sub-directory is executed.
The top-level \cmakelists is special, because it sets up the entire Dune module correctly. You should not delete the
auto-generated parts of it.

Additionally, a Dune module can export some cmake modules. A cmake module is a file that contains one or more build system macros meant for downstream use. If a module provides modules, they can be found in the subfolder \lstinline!cmake/modules!. The module
\begin{lstlisting}
 dune-foo/cmake/modules/DuneFooMacros.cmake
\end{lstlisting}
is special: Its contents are always executed when configuring the module \lstinline!dune-foo! or any other Dune module, that
requires or suggests the module \lstinline!dune-foo!. This is the perfect place to put your checks for external packages,
see section~\ref{external} below.

The file \lstinline!config.h.cmake! defines a template for the section of \lstinline!config.h!, that is generated by the module.

The file \lstinline!stamp-regenerate-config-h! also belongs to the CMake build system. You can trigger regeneration of \lstinline!config.h! by touching it.

\section{How do I port an existing module?}
\label{porting}
There is multiple approaches to this:
\begin{itemize}
 \item First, check section~\ref{simplified} and decide whether such simple approach is sufficient for your project.
 \item There is the python script \lstinline!dune-common/bin/am2cmake.py!, which automatically generates \lstinline!CMakeLists.txt!'s from its \lstinline!Makefile.am! counterparts. While this works fine, for many modules the resulting files look very autotoolish and are often too complicated.
 \item Copy the top-level \lstinline!CMakeLists.txt! file from a freshly generated Dune module (you still need to adjust the project name to have it match the module name) and write all other \lstinline!CMakeLists.txt! by hand. This sounds cumbersome, but its actually not very much work if you read below advices.
\end{itemize}

In order to write your own \lstinline!CMakeLists.txt! files you should be aware of the following basic commands of the CMake language.

\begin{itemize}
 \item \lstinline!add_subdirectory(dir)! immediately executes the \lstinline!CMakeLists.txt! in the \lstinline!dir! subfolder.
 \item \lstinline!add_executable(target src1 [, src2 ..])! adds an executable named \lstinline!target!. Note that, unlike in autotools, target names have to be unique throughout the entire project. The given sources are the \lstinline!*.cc! files that are used to determine the dependencies of the target. Configuring the targets with the correct flags and linked libraries is described in section~\ref{target}.
 \item \lstinline!add_test(testname execname [args..])! registers a test. If \lstinline!execname! matches a target name within the project, it is automatically replaced with the corresponding executable, but any executable may be given.
 \item \lstinline!install(FILES files DESTINATION dest)! \footnote{Note that CMake uses positional arguments for some commands and named arguments for more complicated ones. If you ever happen to write your own macro, try going for named arguments using the module \lstinline!CMakeParseArguments!} Use to define the install location of a list of headers.
\end{itemize}

For a detailed reference, use:
\begin{lstlisting}
 cmake --help-command <command>
\end{lstlisting}

If your module requires any other packages than the dune modules listed in your \lstinline!dune.module! file, you should also use the command \lstinline!find_package! in the module \lstinline!dune-foo/cmake/modules/DuneFooMacros.cmake! (as mentioned in section~\ref{files}). How to do this with external packages not yet supported by Dune is covered in section~\ref{external}.

\section{How do I modify the flags and linked libraries of a given target?}
\label{target}
Again, there are multiple ways to do this. The Dune build system offers macros to make this task as easy as possible. For each external module, there is a macro \lstinline!add_dune_*_flags(targets)!. Those macros should cover most flags. Example usage:
\begin{lstlisting}
add_executable(foo foo.cc)
add_dune_umfpack_flags(foo)
add_dune_mpi_flags(foo)
\end{lstlisting}
There is also the macro \lstinline!add_dune_all_flags(targets)!, which uses the same flag registry mechansim then the simplfied build system in section~\ref{simplified}.

If you want to fully control the configuration of the targets, you can do so. Build system entities such as targets, directories and tests do have so called properties in CMake. You can access and modify those properties via the commands \lstinline!get_property! and \lstinline!set_property!. You can for example use those to modify a targets \lstinline!COMPILE_DEFINITIONS! or \lstinline!INCLUDE_DIRECTORIES! property:
\begin{lstlisting}
add_executable(foo foo.cc)
set_property(TARGET foo APPEND PROPERTY COMPILE_DEFINITIONS <somedefinition>)
set_property(TARGET foo APPEND PROPERTY INCLUDE_DIRECTORIES <somepath>)
\end{lstlisting}
For a full list of properties, check the manual:
\begin{lstlisting}
 cmake --help-property-list
\end{lstlisting}
Manually linking libraries can be done through the \lstinline!target_link_libraries! command instead of manually tweaking properties.

\section{How do I link against external libraries, that are not checked for by Dune?}
\label{external}

While there might be many solutions that make your application work, there is only one clean solution to this: You have
to provide a find module for the package. A find module is a CMake module that follows a specific naming scheme: For
an external package called \lstinline!SomePackage! it is called \lstinline!FindSomePackage.cmake!. Note that CMake
treats package names case sensitive. If CMake encounters a \lstinline!find_package(SomePackage)! line, it searches
its module include paths for this find module. A good read to get started writing a find module is
\href{http://www.cmake.org/Wiki/CMake:How_To_Find_Libraries}{\emph{How to find Libraries}} in the CMake wiki.

Depending on how common your external package is, you may not even need to write the find module on your own.
You can have a look at the list of find modules shipped by CMake \footnote{Linux distributions may put them at
\lstinline!/usr/share/cmake-<version>/modules! or \lstinline!/usr/share/cmake/modules!} or simply search the
internet for the module name and profit from other open-source project's work.

It is considered good style to also provide a macro \lstinline!add_dune_somepackage_flags(targets)!.

\section{What is an out-of-source build?}
\label{outofsource}

An out-of-source build does leave the version-controlled source tree untouched and puts all files that are
generated by the build process into a different directory -- the build directory. The build directory does mirror
your source tree's structure as seen in the following figure:
\begin{center}
\begin{tabular}{lcr}
\begin{minipage}{.4\textwidth}
\begin{verbatim}
dune-foo/
  CMakeLists.txt
  dune/
    foo/
      CmakeLists.txt
  src/
    CMakeLists.txt
\end{verbatim}
\end{minipage} &
$\Rightarrow$ &
\begin{minipage}{.4\textwidth}
\begin{verbatim}
build-dune-foo/
  Makefile
  dune/
    foo/
      Makefile
  src/
    Makefile
\end{verbatim}
\end{minipage}
\end{tabular}
\end{center}
Using the \lstinline!Unix Makefiles! generator, your Makefiles are generated in the build tree, so that is where you
have to call \lstinline!make!. There are multiple advantages with this approach, such as a clear separation between
version controlled and generated files and you can have multiple out-of-source builds with different configurations
at the same time.

Out-of-source builds are the default with CMake. In-source builds are strongly discouraged.

By default, a subfolder \verb!build-cmake! is generated within each dune module and is used as a build directory. You can customize this folder through the \verb!--builddir! option of \verb!dunecontrol!. Give an absolute path to the \verb!--builddir! option, you will get something like this:

\begin{center}
 \begin{verbatim}
build/
  dune-common/
    Makefile
  dune-foo/
    Makefile
\end{verbatim}
\end{center}


\section{What is the new simplified build system and how do I use it?}
\label{simplified}
Dune offers a simplified build system, where all flags are added to all targets and all libraries are linked to all targets. You can enable the feature with:
\begin{lstlisting}
 dune_enable_all_packages(INCLUDE_DIRS [include_dirs]
                          COMPILE_DEFINITIONS [compile_definitions]
                          MODULE_LIBRARIES [libraries]
                          [VERBOSE] [APPEND]
                         )
\end{lstlisting}
This will modify all targets in the directory of the \cmakelists, where you put this, and also in all
sub-directories. The compile flags for all found external packages are added to those targets and the target is
linked against all found external libraries. The \lstinline!VERBOSE! option will prompt those flags upon
configure. This is especially useful for application modules.

To use this while using custom external packages, you have to register your flags. Check the module
\begin{lstlisting}
 dune-common/cmake/modules/DuneEnableAllPackages.cmake
\end{lstlisting}

Some special care has to be given, if your module does build one or more library which targets within the module do link against. Carefully read the in-module documentation of above module in that case.

\section{How do I change my compiler and compiler flags?}
\label{compiler}
In general, there are multiple ways to do this:
\begin{itemize}
 \item Setting the CMake variables \verb!CMAKE_{C,CXX}_COMPILER! from the opts file
 \item Setting those variables within the project with the \verb!set! command
 \item Setting the environment variables \verb!CC!, \verb!CXX! etc.
\end{itemize}

The first option is the recommended way. Whenever you change your compiler, you should delete all build
directories. For some CMake versions, there is a known CMake bug, that requires you to give an absolute path
to your compiler, but Dune will issue a warning, if you violate that.

You can modify your default compiler flags by setting the variables
\lstinline!CMAKE_{C,CXX}_FLAGS! in your opts file. Note, you can define build-type specific
flags with \lstinline!CMAKE_{C,CXX}_FLAGS_{DEBUG,RELEASE}!. You can switch the build type
with \lstinline!CMAKE_BUILD_TYPE={Release,Debug}!.

\section{How should I handle ini and grid files in an out-of-source-build setup?}
\label{inifiles}
Such files are under version control, but they are needed in the build directory. The module
\begin{lstlisting}
 dune-common/cmake/modules/DuneSymlinkOrCopy.cmake
\end{lstlisting}
delivers macros for that purpose.

The simplest way to solve the problem is to add  \verb!-DDUNE_SYMLINK_TO_SOURCE_TREE=1! to your opts file. This will execute \lstinline!dune_symlink_to_source_tree()! to your top-level \lstinline!CMakeLists.txt!. This will add a symlink \lstinline!src_dir! to all subdirectories of the build directory, which points to the corresponding directory of the source tree. This will only work on platforms that support symlinking. For other (more portable) solutions, check the documentation of above module.

\section{How do I use CMake with IDEs?}
\label{ides}
As already said, CMake is merely a build system generator with multiple backends (called a generator). Using IDEs requires a different generator. Check \lstinline!cmake --help! for a list of generators. You can then add the \lstinline!-G! to the \verb!CMAKE_FLAGS! in your opts file, like:
\begin{lstlisting}
 -G'Eclipse CDT4 - Unix Makefiles'
\end{lstlisting}
Note that the generator name has to match character by character, including case and spaces.

\section{I usually modify my CXXFLAGS upon calling make. How can I do this in CMake?}
\label{cxxflags}
This violates the CMake philosophy and there is no clean solution to achieve it. The CMake-ish solution would be
to have for each configuration one out-of-source build. We have nevertheless implemented a workaround. It can be enable
by setting \lstinline!ALLOW_CXXFLAGS_OVERWRITE=ON! in your opts file. You can then type:
\begin{lstlisting}
 make CXXFLAGS="<your flags>" <target>
\end{lstlisting}
Furthermore any C pre-processor variable of the form \lstinline!-DVAR=<value>! can be overloaded on the command line
and the grid type can be set via \lstinline!GRIDTYPE="<grid type>"!.

Note this only works with generators that are based on Makefiles and several Unix tools like bash must be
available.

\section{How do I run the test suite from CMake?}
\label{tests}
The built-in target to run the tests is called \lstinline!test! instead of Autotools' \lstinline!check!.
It is a mere wrapper around CMake's own testing tool CTest. You can check \lstinline!ctest --help!
for a lot of useful options, such as choosing the set of tests to be run by matching regular expressions or
showing the output of failed tests.

Although this is not the CMake-ish way, \lstinline!make test! also builds the tests before executing them.
This behavior will change in the near future.

\section{Where can I get a list of all configuration options?}
\label{listconfigurations}
There are two ways. Either use \lstinline!ccmake! which is a graphical user interface and shows
you all variables and their values after a configure run. You can edit these values, too. Or
add \lstinline!-LH! to the CMake call, then CMake will print all variables and their values
after configuration.

There is nothing comparable to Autotools' \lstinline!configure --help!.

\section{Can I disable an external dependency?}
\label{disabledependency}
To disable an external dependency \lstinline!Foo!, add
\begin{lstlisting}
 -DCMAKE_DISABLE_FIND_PACKAGE_Foo=TRUE
\end{lstlisting}
to your opts file. The name of the dependency is case sensitive but there is no canonical naming
scheme; it can be \lstinline!FOO!, \lstinline!Foo!, or even something else. See the output of configure
to get the right name.

Make sure to not use cached configure results by deleting the cache file or the build directory, cf.
\ref{troubleshoot}.

\section{How do I switch between parallel and sequential builds?}
\label{parallel}
Dune builds with CMake are parallel if and only if MPI is found. To have a sequential build despite an installed MPI library, you have to explicitly disable the corresponding find module by setting
\begin{lstlisting}
 -DCMAKE_DISABLE_FIND_PACKAGE_MPI=TRUE
\end{lstlisting}
in the \lstinline!CMAKE_FLAGS! of your opts file.

\section{Why is it not possible anymore to do make headercheck?}
\label{headercheck}
The headercheck feature has been disabled by default. You can enable it by setting the CMake variable \lstinline!ENABLE_HEADERCHECK=1! through your opts file. This step has been necessary, because of the large amount of additional file the headercheck adds to the build directory. A better implementation has not been found yet, because it simply does not fit the CMake philosophy.

\section{How do I troubleshoot?}
\label{troubleshoot}
CMake caches aggressively which makes it bad at recognizing changed configurations.

To trigger a fresh run of configure, you can delete the \lstinline!CMakeCache.txt! file from
the build directory and maybe save some compilation time afterward.

Whenever
you experience any problems, your first step should be to delete all build directories. Nice trick:
\begin{lstlisting}
 dunecontrol exec rm -rf build-cmake
\end{lstlisting}
This will remove all build directories from all DUNE modules.

Later on you can get an error log from the file \lstinline!CMakeError.log! in the \lstinline!CMakeFiles!
sub-directory of your build directory. This is what you should send to the mailing list alongside the
description of your setup and efforts to help us help you.

\section{Where can I get help?}
\label{help}

The CMake manual is available on the command line:
 \begin{itemize}
  \item \verb!cmake --help-command-list!
  \item \verb!cmake --help-command <command>!
  \item \verb!cmake --help-property-list!
  \item \verb!cmake --help-property <property>!
  \item \verb!cmake --help-module-list!
  \item \verb!cmake --help-module <module>!
 \end{itemize}

To get help on which variables are picked up by CMake, there is a CMake wiki page collecting them.
Of course, there is also Google, StackOverflow and the CMake Mailing list (archive).
For problems specific to DUNE's build system, ask on our mailing lists.
\end{document}


==> anc/xt-super/dune-common/doc/comm/CMakeLists.txt <==
add_executable(poosc08 "poosc08.cc")
target_link_libraries(poosc08 "dunecommon")
add_executable(poosc08_test "poosc08_test.cc")
target_link_libraries(poosc08_test "dunecommon")
add_executable(indexset "indexset.cc")
target_link_libraries(indexset "dunecommon")
add_dune_mpi_flags("poosc08;poosc08_test;indexset")
dune_add_latex_document(communication.tex FATHER_TARGET doc
  BIBFILES communication.bib DEFAULT_SAFEPDF INPUTS poosc08_test.cc
  IMAGE_DIRS figures)
create_doc_install(${CMAKE_CURRENT_BINARY_DIR}/communication.pdf ${CMAKE_INSTALL_DOCDIR}/comm communication_safepdf)


==> anc/xt-super/dune-common/doc/comm/Makefile.am <==
SUBDIRS = figures

MPIPROGRAMS = indexset poosc08 poosc08_test

EXTRA_DIST = CMakeLists.txt

# programs just to build when "make check" is used
check_PROGRAMS = $(MPIPROGRAMS)
# list of tests to run (indicestest is special case)
TESTS = $(MPIPROGRAMS)

if BUILD_DOCS
  DOCFILES = communication.pdf
  EXTRA_DIST += $(DOCFILES)
  EXTRAINSTALL = $(DOCFILES)
endif

# setting like in dune-web
CURDIR=doc/comm
BASEDIR=../../..

# install the docs
docdir=$(datadir)/doc/dune-common/comm

include $(top_srcdir)/am/latex
include $(top_srcdir)/am/webstuff
include $(top_srcdir)/am/global-rules

poosc08_SOURCES = poosc08.cc
poosc08_CPPFLAGS = $(AM_CPPFLAGS)              \
        $(DUNEMPICPPFLAGS)
poosc08_LDFLAGS = $(AM_LDFLAGS)                \
        $(DUNEMPILDFLAGS)
poosc08_LDADD =                                \
        $(DUNEMPILIBS)                          \
        $(LDADD)

poosc08_test_SOURCES = poosc08_test.cc
poosc08_test_CPPFLAGS = $(AM_CPPFLAGS)              \
        $(DUNEMPICPPFLAGS)
poosc08_test_LDFLAGS = $(AM_LDFLAGS)                \
        $(DUNEMPILDFLAGS)
poosc08_test_LDADD =                                \
        $(DUNEMPILIBS)                          \
        $(LDADD)

indexset_SOURCES = indexset.cc buildindexset.hh reverse.hh
indexset_CPPFLAGS = $(AM_CPPFLAGS)		\
	$(DUNEMPICPPFLAGS)
indexset_LDFLAGS = $(AM_LDFLAGS)		\
	$(DUNEMPILDFLAGS)
indexset_LDADD =				\
	$(DUNEMPILIBS)				\
	$(LDADD)


==> anc/xt-super/dune-common/doc/comm/buildindexset.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef BUILDINDEXSET_HH
#define BUILDINDEXSET_HH


#include <dune/common/parallel/indexset.hh>
#include <dune/common/parallel/plocalindex.hh>

/**
 * @brief Flag for marking the indices.
 */
enum Flag {owner, overlap};

// The type of local index we use
typedef Dune::ParallelLocalIndex<Flag> LocalIndex;

/**
 * @brief Add indices to the example index set.
 * @param indexSet The index set to build.
 */
template<class C, class TG, int N>
void build(C& comm, Dune::ParallelIndexSet<TG,LocalIndex,N>& indexSet)
{




  // The rank of our process
  int rank=comm.rank();

  // Indicate that we add or remove indices.
  indexSet.beginResize();

  if(rank==0) {
    indexSet.add(0, LocalIndex(0,overlap,true));
    indexSet.add(2, LocalIndex(1,owner,true));
    indexSet.add(6, LocalIndex(2,owner,true));
    indexSet.add(3, LocalIndex(3,owner,true));
    indexSet.add(5, LocalIndex(4,owner,true));
  }

  if(rank==1) {
    indexSet.add(0, LocalIndex(0,owner,true));
    indexSet.add(1, LocalIndex(1,owner,true));
    indexSet.add(7, LocalIndex(2,owner,true));
    indexSet.add(5, LocalIndex(3,overlap,true));
    indexSet.add(4, LocalIndex(4,owner,true));
  }

  // Modification is over
  indexSet.endResize();
}
#endif


==> anc/xt-super/dune-common/doc/comm/communication.tex <==
\documentclass[11pt]{article}
\usepackage{multicol}
\usepackage{ifthen}
%\usepackage{multitoc}
%\usepackage{german}
%\usepackage{bibgerm}
\usepackage{amsthm}
\usepackage{amsmath}
\usepackage{amsfonts}
\usepackage{color}
\usepackage{hyperref}
\usepackage{psfrag}
\usepackage{subfigure}
\usepackage[dvips]{epsfig}
\usepackage[dvips]{graphicx}
\usepackage[a4paper,body={148mm,240mm,nohead}]{geometry}
\usepackage[ansinew]{inputenc}
\usepackage{listings}
\lstset{language=C++, basicstyle=\ttfamily,
  stringstyle=\ttfamily, commentstyle=\it, extendedchars=true}

\newif\ifpdf
\ifnum\ifx\pdfoutput\undefined0\else\pdfoutput\fi<1
\pdffalse % we are not running PDFLaTeX
\else
\pdftrue % we are running PDFLaTeX
\fi

\ifpdf
\usepackage[pdftex]{graphicx}
\else
\usepackage{graphicx}
\fi

\ifpdf
\DeclareGraphicsExtensions{.pdf, .jpg, .tif}
\else
\DeclareGraphicsExtensions{.eps, .jpg}
\fi

%\theoremstyle{plain}
\newtheorem{theorem}{Theorem}[section]
\newtheorem{lemma}[theorem]{Lemma}

\theoremstyle{definition}
\newtheorem{definition}[theorem]{Definition}
\newtheorem{class}[theorem]{Class}
\newtheorem{algorithm}[theorem]{Algorithm}
\theoremstyle{remark}
\newtheorem{remark}[theorem]{Remark}

\newcommand{\C}{\mathbb{C}}
\newcommand{\R}{\mathbb{R}}
\newcommand{\N}{\mathbb{N}}
\newcommand{\Z}{\mathbb{Z}}
\newcommand{\Q}{\mathbb{Q}}
\newcommand{\K}{\mathbb{K}}
\newcommand{\loc}{\mbox{loc}}

\title{Communication within the Iterative Solver Template Library (ISTL)\thanks{Part of the
    Distributed and Unified Numerics Environment (DUNE) which is
    available from the site
    \texttt{http://www.dune-project.org/}}}

\author{%
Markus Blatt\\
Interdisziplinäres Zentrum für Wissenschaftliches Rechnen,\\
Universität Heidelberg, Im Neuenheimer Feld 368, D-69120 Heidelberg, \\
email: \texttt{Markus.Blatt@iwr.uni-heidelberg.de}}

\date{April 27, 2005}

\begin{document}

\maketitle

\begin{abstract}
  This document describes usage and interface of the classes meant for
  setting up the communication within a parallel programm using
  ISTL. As most of the communication in distributed programm occur in
  the same pattern it is often more efficient (and of course more easy
  for the programmer) to build the communication pattern once in the
  programm and then use multiple times (e.~g. at each iteration step
  of an iterative solver).
\end{abstract}

\begin{multicols}{2}
{\small\tableofcontents}
\end{multicols}


\section{Introduction}
\label{sec:introduction}

When using the data parallel programming model a set of processes
works collectively on the same set of finite data objects. These might
be elements of a finite element grid or vector entries in a linear algebra
computation. Each process works on different partitions of the global
data. Only for this partition it computes updated values. 

In large scale parallel codes it is advisable to store the data
partition in a local data structure directly in the local memory of
the process. Due to data dependencies the process needs to access data
in the partition of other processes, too. This can either be done by
communicating these values on demand between the processes whenever
they are accessed. This results in data structures that are aware of
the data distribution. Or by augmenting the partition of the process such
that it additionally includes the data values that the other values
depend on. Note that now the partitioning is not disjoint any more but
overlapping. Of course the values other processes compute for need to
be updated using communication at so called synchronisation points of
the algorithm

In the latter case the data structures do not need to know anything
about the data distribution. 
This demands more effort from the parallel algorithm designer to make
sure that the data used for computations is valid, i.e. contains an
updated value if another process computes the data for it. Still it allows
for fewer synchronisation points in the algorithms as even in collective
operations all input data may already be updated from other processes
due to a previous operation. Between the necessary synchronisation
points one can take advantage of the fast local memory 
access.

Consider representing a random access container $x$ on a set of
processes ${\cal P}=\{0, \ldots, P-1\}$. It is represented by individual
pieces $x^p$, where $x^p$ is the piece stored on
process $p$ of the $P$ processes participating in the
calculation. Although the global representation of the container is
not available on any process, a process $p$ needs to know how the
entries of its local piece $x^p$ correspond to the entries of the
global container $x$, which would be used in a sequential program. 

\section{Communication Software Components}
\label{sec:comm-softw-comp}

From an abstract point of view a random access container $x: I
\rightarrow K$ provides a
mapping from an index set $I \subset \N_0$ onto a set of objects
$K$. Note that we do not require $I$ to be consecutive. The piece
$x_p$ of the container $x$ stored on process $p$ is a mapping $x_p:I_p
\rightarrow K$, where $I_p \subset I$. Due to efficiency the entries
of $x_p$ should be stored consecutively in memory. 
This means that for the local computation the data must be addressable
by a consecutive index starting from $0$. 

When using adaptive
discretisation methods there might be the need to reorder the indices
after adding and/or deleting some of the discretisation
points. Therefore this index does not need to be persistent
and can easily be changed. We will call this index {\em\index{local index}local index}.

For the communication phases of our algorithms these locally stored
entries must also be addressable by a global identifier. It is used to
store the received values at and to retrieve the values to be sent from the
correct local position in the consecutive  memory chunk. To ease the
addition and removal of discretisation points this global identifier has
to be persistent but does not need to be consecutive. We
will call this global identifier {\em\index{global index}global index}.

\subsection{ParallelIndexSet}
  Let $I \subset \N_0$ be an arbitrary, not necessarily consecutive,
  index set identifying all discretisation points of the computation.
  Furthermore, let 
  $$({I}_p)_{p\in {\cal P}}, \quad
  \bigcup\limits_{p \in {\cal P}} {I}_p = I$$ be an overlapping decomposition of the global index set
  $I$ into the sets of indices ${I}_p$ corresponding to the
  global indices of the values stored locally in the chunk of process $p$.

  Then the class 
  \begin{lstlisting}{}
  template<typename TG, typename TL>  class ParallelIndexSet;
  \end{lstlisting} 
  realises the one to one mapping 
  $$
  \gamma_p\::\: {I}_p \longrightarrow {I}^{\loc}_p := [0, n_p)
  $$
  of the globally unique index onto the local index. 

  The template parameter \lstinline!TG! is the type of the global
  index and
  \lstinline!TL! is the type of the local index. The only prerequisite
  of \lstinline!TG! is that objects of this type are comparable using
  the less-than-operator \lstinline!<!. Not that this prerequisite
  still allows attaching further 
  information to the global index or even using this information as
  the global index. The type \lstinline!TL! has to
  be convertible to  \lstinline!std::size_t! as it is used to address array
  elements. 

  The pairs of global and local indices are
  ordered by ascending global index. It is possible to access the pairs via
\lstinline!operator[](TG& global)! in $log(n)$ time, where $n$ is the
number of pairs in the set. In an efficient code it is advisable to
access the index pairs using the provided iterators over the index pairs.

Due to the ordering, the index set can only be changed, i.e. index pairs
added or deleted, in a special resize phase. By calling the functions
\lstinline!beginResize()! and \lstinline!endResize()! the programmer
indicates that the resize phase starts and ends, respectively. During
the call of \lstinline!endResize()! the deleted indices will be
removed and the added index pairs will be sorted and merged with the existing
ones.

\subsection{ParallelLocalIndex}
When dealing with overlapping index sets in distributed computing
there often is the need to distinguish different partitions of an index
set.%, e.g. $I_i$ and $\tilde{I}_i\setminus I_i$ as introduced in Section \ref{sec:domain_decomposition}.

This is accomplished by using the class
\begin{lstlisting}{}
  template<typename TA> class ParallelLocalIndex;
\end{lstlisting}
as the type for the local index of class \lstinline!ParallelIndexSet!.
Here the template parameter \lstinline!TA! is the type of the
attributes used, e.g. an enumeration \lstinline!Flags! defined by
\begin{lstlisting}
  enum Flags {owner, ghost};
\end{lstlisting}
where 
\lstinline!owner! marks the indices $k \in I_p$ owned by process
$p$ and \lstinline!ghost! the indices $k\not\in I_p$ owned
by other processes.

As an example let us look at an array distributed between two
processes. In Figure \ref{fig:redistarray} one can see the array
$a$ as it appears in a sequential program. Below there are two
different distributions of that array. The local views $s_0$ and
$s_1$ are the parts process $0$ and $1$ store in the case that $a$ is
divided into two 
blocks. The local views $t_0$ and $t_1$  are the parts of $a$ that
process $0$ and $1$ store in the case that $a$ is divided into 4
blocks and process 
$0$ stores the first and third block and process $1$ the second and
fourth block. The decompositions have an overlap of one and the indices have
the attributes \lstinline!owner! and \lstinline!ghost! visualised by
white and shaded cells, respectively.
The index sets $I_s$ and $I_t$ corresponding to the decompositions $s_p$
and $t_p$, $p \in \{0,1\}$, are shown in Figure \ref{fig:redistindex} as sets of triples
$(g,l,a)$. Here $g$ is the global index, $l$ is the local index and
$a$ is the attribute (either o for \lstinline!owner! or {g}
for \lstinline!ghost!).
\begin{figure}%[b]
  \centering
  \psfrag{Is}{$I_s$}
  \psfrag{It}{$I_t$}
  \epsfig{file=figures/distindex.eps,width=.5\textwidth}
  \caption{Index sets for array redistribution}
  \label{fig:redistindex}
\end{figure}
\begin{figure*}%[b]
  \centering
  \psfrag{a0:}{$s_0$:}
  \psfrag{a1:}{$s_1$:}
  \psfrag{b0:}{$t_0$:}
  \psfrag{b1:}{$t_1$:}
  \epsfig{file=figures/distarray.eps,width=.9\textwidth}
  \caption{Redistributed array}
  \label{fig:redistarray}
\end{figure*}

The following code snippet demonstrates how to set up the index set
$I_s$ on process $0$:
\lstinputlisting[linerange={53-57,59-61,67-67}]{poosc08_test.cc}
\subsection{Remote Indices}
\label{sec:remote-indices}

To set up communication between the processes every process needs to
know which indices are also known to other processes and which
attributes are attached to them on the remote side.
There are scenarios where data is exchanged between different
index sets, e.g. if the data is agglomerated on lesser processes or
redistributed. Therefore communication is allowed to occur between different
decompositions of the same index set.


Let $I \subset \N$ be the global index set and 
$$
(I^s_p)_{p\in{\cal P}},\quad \bigcup_{p\in{\cal P}} I^s_p = I,\quad
\text{ and } \quad
(I^t_p)_{p\in{\cal P}}, \quad\bigcup_{p\in{\cal P}} I^t_p = I
$$ be two overlapping
decompositions of the same index set $I$. Then an instance of class
\lstinline!RemoteIndices! on process $p \in {\cal P}$
stores the sets of triples
\begin{equation}
  \label{eq:ri_s_set}
  \begin{split}
  r_{p \rightarrow q}^{s} = \{ (g,(l,a),b) \,|\, g \in I^s_q \wedge g \in I_p^t,
l=\gamma_p^s(g),  a = \alpha_p^s(l), b =
\alpha_q^t(\gamma_q^t(g))\}
\end{split}
\end{equation}
and
\begin{equation}
  \label{eq:ri_t_set}
  \begin{split}
  r_{p \rightarrow q}^{t} = \{ (g,(l,a),b) \,|\, g \in I^s_q \wedge g \in I_p^t,
  l=\gamma_p^t(g), a = \alpha_p^t(l), b =
  \alpha_p^s(\gamma_p^s(g))\}\,,
  \end{split}
\end{equation}
for all $q\in{\cal P}$.
Here $\alpha^s_p$ and $\alpha^t_p$ denote the mapping of local
indices on process $p$ onto attributes for the index set $I^s_p$ and
$I^t_p$ as realised by \lstinline!ParallelLocalIndex!. 
Note that the sets $r_{p \rightarrow q}^{s}$ and $r_{p \rightarrow
  q}^{t}$ will only be nonempty if the processes $p$ and $q$ manage
overlapping index sets.

For our example in Figure \ref{fig:redistarray} and Figure
\ref{fig:redistindex} the interface between $I_s$ and $I_t$ on process
$0$ is:
\begin{align*}
  r_{0\rightarrow 0}^{s} = \{&(0,(0,o),o), (1,(1,o),o), (2,(2,o),o),
  (3,(3,o),g), (5,(5,o),g), (6,(6,g),o)\}\\
  r_{0\rightarrow 0}^{t} = \{&(0,(0,o),o), (1,(1,o),o), (2,(2,o),o),
  (3,(3,g),o), (5,(4,g),o), (6,(5,o),g)\}\\
  r_{0\rightarrow 1}^{s} = \{&(2(2,o),g), (3,(3,o),o), (4,(4,o),o),
  (5,(5,o),o), (6,(6,g),g)\}\\
  r_{0\rightarrow 1}^{t} = \{&(5,(4,g),g), (6,(5,o),o), (7,(6,o),o),
  (8,(7,o),o), (9,(8,g),o)\}
\end{align*}
This information can either be calculated automatically by
communicating all indices in a ring or set up by hand if the user has
this information available. Assuming that \lstinline!sis! is the index set
$I_s$ and \lstinline!tis! the index set $I_t$ set up as described in
the previous subsection  and \lstinline!comm! is an MPI communicator
then the simple call
\lstinputlisting[linerange={83-84}]{poosc08_test.cc}
on all processes automatically calculates this information and
stores it in \lstinline!riRedist!. For a
parallel calculation on the local views $s_0$ and $s_1$ calling
\lstinputlisting[linerange={86-87}]{poosc08_test.cc}
on all processes builds the necessary information in \lstinline!riS!.

\subsection{Communication Interface}
\label{sec:comm-interf}

With the information provided by class \lstinline!RemoteIndices! the
user can set up arbitrary communication interfaces. These interfaces
are realised in \lstinline!template<typename T> class Interface!,
where the template parameter \lstinline!T! is the custom type of the
\lstinline!ParallelIndexSet! representing the index sets. 
Using the attributes attached to the indices by
\lstinline!ParallelLocalIndex! the user can select subsets of the
indices for exchanging data, e.g. send data from indices marked
as \lstinline!owner! to indices marked as \lstinline!ghost!.

Basically the interface on process $p$ manages two sets for each
process $q$ it shares common indices with:

$$
i_{p\rightarrow q}^{s} = \{ l | (g,(l,a),b) \in r_{p\rightarrow q}^{s} |
a \in A_s \wedge b \in A_t\}
$$
and
$$
i_{p\rightarrow q}^{t} = \{ l | (g, (l,a), b) \in r_{p\rightarrow q}^{t} |
a \in A_t \wedge b \in A_s\}\,,
$$
where $A_s$ and $A_t$ are the attributes marking the indices where the
source and target of the communication will be, respectively.

In our example these sets on process $0$ will be stored for
communication if $A_s=\{o\}$ and $A_t=\{o, g\}$:
\begin{align*}
  i_{0\rightarrow 0}^{s} =  \{0, 1, 3, 5\}\quad & \quad
  i_{0\rightarrow 0}^{t} =  \{0, 1, 3, 4\}\\
  i_{0\rightarrow 1}^{s} =  \{2, 3, 4, 5\}\quad & \quad
  i_{0\rightarrow 1}^{t} =  \{5, 6, 7, 8\}\,.
\end{align*}

The following code snippet would build the interface above in
\lstinline!infRedist! as well as the interface \lstinline!infS!
to communicate between
indices marked as \lstinline!owner! and \lstinline!ghost! on the local
array views $s_0$ and $s_1$:
\lstinputlisting[linerange={89-97}]{poosc08_test.cc}

\subsection{Communicator}
\label{sec:communicator}

Using the classes from the previous sections all information about the
communication is available and we are set to communicate data values
of arbitrary
container types. The only prerequisite for the container type is that
its values are addressable via \lstinline!operator[](size_t index)!.
This should be safe to assume. 

An important feature of our communicators is that we are not only able to
send one data item per index, but also different numbers of data
elements (of the same type) for each index. This is
supported in a generic way by the traits class 
\lstinline!template<class V> struct CommPolicy! 
describing the container type \lstinline!V!. The 
\lstinline!typedef IndexedType! is the atomic type to be communicated and
\lstinline!typedef IndexedTypeFlag! is either \lstinline!SizeOne! if
there is only one data item per index or \lstinline!VariableSize! if the
number of data items per index is variable.

The default implementation works for all
array-like containers which provide only one data item per index. For all
other containers the user has to provide its own custom
specialisation. 
%For the vector classes of ISTL (up to two block levels)
%those specialisations are already implemented.

The class \lstinline!template<class T> class BufferedCommunicator!
performs the 
actual communication. The template parameter \lstinline!T! describes
the type of the parallel index set.
It uses the information about the communication interface provided by
an object of class \lstinline!Interface! to set up communication
buffers for a container containing a specific data type. It is also
responsible for gathering the data before and scattering the data
after the communication step. The strict separation of the interface
description from the actual buffering and communication allows for
reusing the interface information with various different container and
data types.

Before the communication can start one has to call the
\lstinline!build! method with the data source and target containers as
well as the communication interface as arguments. Assuming
\lstinline!s! and \lstinline!t! as arrays $s_i$ and $t_i$,
respectively, then
\lstinputlisting[linerange=103-106]{poosc08_test.cc}
demonstrates how to set up the communicator \lstinline!bCommRedist! for the array
redistribution and \lstinline!bComm! for a parallel calculation on the
local views $s_i$. The
\lstinline!build! function
calculates the size of the messages to send to other processes and
allocates buffers for the send and receive actions. The
representatives \lstinline!s! and \lstinline!t! are
needed to get the number of data values at each index in the case of
variable numbers of data items per index. Note that, due to the generic
programming techniques used, the compiler knows if the number of data
points is constant for each index and will apply a specialised
algorithm for calculating the message size without querying neither
\lstinline!s! nor  \lstinline!t!. Clean up of allocated
resources is done either by calling the method \lstinline!free()! or
automatically in the destructor.

The actual communication takes place if one of the methods
\lstinline!forward!
and \lstinline!backward! is called. In our case in
\lstinline!bCommRedist! the \lstinline!forward! method
sends data from the local views $s_i$ to the local views $t_i$
according to the interface information and the \lstinline!backward!
method in the opposite direction. 

The following code snippet first redistributes the local views $s_i$
of the global array to the local views $t_i$ and
performs some calculation on this representation. Afterwards the
result is communicated backwards.
\lstinputlisting[linerange=110-113]{poosc08_test.cc}

Note that both methods have a different template parameter, either
\lstinline!CopyData! or \lstinline!AddData!. These are policies for
gathering and scattering the data items. The former just copies
the data from and to the location. The latter copies from the source
location but adds the received data items to the target
entries. Assuming our data is stored in simple C-arrays
\lstinline!AddData! could be implemented like this:

\lstinputlisting[linerange=16-27]{poosc08_test.cc}

Note that arbitrary
manipulations can be applied to the communicated data in both methods.

For containers with multiple data items associated with one index
the methods \lstinline!gather! and \lstinline!scatter! must have an additional
integer argument specifying the sub-index. 

\section{Collective Communication}
\label{sec:collective-communication}

While communicating entries of array-like structures is a prominent
task in scientific computing  codes one must not neglect
collective communication operations, like gathering and scattering data
 from and to all processes, respectively, or waiting for other processes. An
abstraction for these operations is crucial for decoupling the
communication from the parallel programming paradigm used.

Therefore we designed 
\lstinline!template<class T> class CollectiveCommunication! which provides
information of the underlying parallel programming paradigm as well as
the collective communication operations as known from MPI. See Table
\ref{tab:col-comm} for a list of all functions. 

\begin{table*}%[b]
  \centering
  \begin{tabular}{p{.5\textwidth}|p{.4\textwidth}}
    Function&Description\\\hline\hline
    \lstinline!int rank()!&Get the rank of the process\\
    \lstinline!int size()!&Get the number of processes\\
    \lstinline!template<typename T> T sum (T& in)!& Compute global
    sum\\
    \lstinline!template<typename T> T prod (T& in)!&Compute global
    product\\
    \lstinline!template<typename T> T min (T& in)!&Compute global minimum\\
    \lstinline!template<typename T> T max (T& in)!&Compute global
    maximum\\
    \lstinline!void barrier()!& Wait for all processes.\\
    \lstinline!template<typename T> int broadcast (T* inout, int len, int root)! 
& Broadcast an array from root to all other processes\\
\lstinline!template<typename T> int gather (T* in, T* out, int len, int root)!&
Gather arrays at a root process\\
\lstinline!template<typename BinaryFunction, typename Type> int allreduce(Type* in, Type* out, int len)!&
Combine values from all processes on all processes. Combine function
is given with \lstinline!BinaryFunction!
  \end{tabular}
  \caption{Collective Communication Functions}
  \label{tab:col-comm}
\end{table*}

Currently there is a default implementation for sequential programs
as well as a specialisation working with MPI. This approach allows for
running parallel programs sequentially without any parallel overhead
simply by choosing the sequential specialisation at compile time.
Note that the interface is far more convenient to use than the C++
interface of MPI. The latter is a simple wrapper around the C
implementation without taking advantage of the power of generic programming.


The collective communication classes were developed before the release
of Boost.MPI \cite{boost_mpi}. In contrast to Boost.MPI it was never
meant as a full generic implementation of all MPI functions. Instead it
is restricted to the most basic subset of collective operations needed
to implement finite element methods and iterative solver using the
previously described components. This lean interface should make it
possible to easily port this approach to
thread based parallelisation as well as other parallelisation
paradigms. This would allow code to easily switch between different paradigms


\bibliographystyle{plainnat}
\bibliography{communication}
\end{document}
%%% Local Variables: 
%%% mode: latex
%%% TeX-master: t
%%% End: 


==> anc/xt-super/dune-common/doc/comm/figures/Makefile.am <==
EXTRA_DIST=darray.eps distarray.eps distindex.eps

include $(top_srcdir)/am/webstuff
include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-common/doc/comm/indexset.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#include "config.h"

#include <dune/common/parallel/indexset.hh>
#include <dune/common/parallel/plocalindex.hh>
#include <dune/common/parallel/mpihelper.hh>
#include <iostream>
#include "buildindexset.hh"
#include "reverse.hh"

int main(int argc, char **argv)
{
  // This is a parallel programm so we need to
  // initialize mpi first.
  Dune::MPIHelper& helper = Dune::MPIHelper::instance(argc, argv);

  // The rank of our process
  int rank = helper.rank();

  // The type used as the local index
  typedef Dune::ParallelLocalIndex<Flag> LocalIndex;

  // The type used as the global index
  typedef int GlobalIndex;

  // The index set we use to identify the local indices with the globally
  // unique ones
  typedef Dune::ParallelIndexSet<GlobalIndex,LocalIndex,100> ParallelIndexSet;

  // The index set
  ParallelIndexSet indexSet;

  build(helper, indexSet);

  // Print the index set
  std::cout<<indexSet<<std::endl;


  reverseLocalIndex(indexSet);

  // Print the index set
  if(rank==0)
    std::cout<<"Reordered lcoal indices:"<<std::endl;

  // Wait for all processes
  helper.getCollectiveCommunication().barrier();

  std::cout<<indexSet<<std::endl;
  // Assign new local indices

  return 0;
}


==> anc/xt-super/dune-common/doc/comm/poosc08.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifdef HAVE_CONFIG_H
# include "config.h"
#endif
#include <iostream>
#include <dune/common/exceptions.hh> // We use exceptions
#include <dune/common/parallel/mpihelper.hh> // An initializer of MPI
#include <dune/common/parallel/indexset.hh>
#include <dune/common/parallel/plocalindex.hh>

enum Flags { owner, ghost };

struct Bla
{

  /** @brief The local index. */
  size_t localIndex_;

  /** @brief An attribute for the index. */
  char attribute_;

  /** @brief True if the index is also known to other processors. */
  bool public_;

  /**
   * @brief The state of the index.
   *
   * Has to be one of LocalIndexState!
   * @see LocalIndexState.
   */
  char state_;
};


template<typename T1, typename T2>
void buildBlockedIndexSet(T1& indexset, int N, const T2& comm)
{
  int rank=comm.rank();
  int size=comm.size();
  int localsize=N/size;
  int bigger=N%size;
  int start, end;
  if(rank<bigger) {
    start=rank*(localsize+1);
    end=start+(localsize+1);
  }else{
    start=bigger*(localsize+1)+(rank-bigger)*localsize;
    end=start+localsize;
  }

  indexset.beginResize();
  int index=0;
  int gindex=start;
  typedef typename T1::LocalIndex LocalIndex;

  std::cout<<sizeof(LocalIndex)<<" "<<sizeof(Bla)<<std::endl;

  if(start>0)
    indexset.add(gindex-1,LocalIndex(index++,ghost));

  for(int i=start; i<end; i++,index++,gindex++)
    indexset.add(gindex,LocalIndex(index,owner,true));

  if(end<N)
    indexset.add(gindex,LocalIndex(index,ghost,true));
}
int main(int argc, char** argv)
{
  int n=100;
  try{
    using namespace Dune;

    //Maybe initialize Mpi
    MPIHelper& helper = MPIHelper::instance(argc, argv);
    std::cout << "Hello World! This is poosc08." << std::endl;
    if(Dune::MPIHelper::isFake)
      std::cout<< "This is a sequential program." << std::endl;
    else{
      typedef ParallelIndexSet<int,ParallelLocalIndex<Flags> > IndexSet;
      IndexSet blockedSet;
      buildBlockedIndexSet(blockedSet, n, helper.getCollectiveCommunication());
    }
    return 0;
  }
  catch (Dune::Exception &e) {
    std::cerr << "Dune reported error: " << e << std::endl;
  }
  catch (...) {
    std::cerr << "Unknown exception thrown!" << std::endl;
  }
}


==> anc/xt-super/dune-common/doc/comm/poosc08_test.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifdef HAVE_CONFIG_H
# include "config.h"
#endif
#include <iostream>
#include <dune/common/exceptions.hh> // We use exceptions
#include <dune/common/parallel/mpihelper.hh> // An initializer of MPI
#include <dune/common/parallel/indexset.hh>
#include <dune/common/parallel/remoteindices.hh>
#include <dune/common/parallel/communicator.hh>
#include <dune/common/parallel/plocalindex.hh>
#include <dune/common/parallel/interface.hh>
#include <dune/common/enumset.hh>

enum Flags { owner, ghost };

template<typename T>
struct AddData {
  typedef typename T::value_type IndexedType;

  static const IndexedType& gather(const T& v, int i){
    return v[i];
  }

  static void scatter(T& v, const IndexedType& item, int i){
    v[i]+=item;
  }
};

template<typename T>
struct CopyData {
  typedef typename T::value_type IndexedType;

  static const IndexedType& gather(const T& v, int i){
    return v[i];
  }

  static void scatter(T& v, const IndexedType& item, int i){
    v[i]=item;
  }
};


template<class T>
void doCalculations(T&){}

#if HAVE_MPI
void test()
{
  int rank;
  MPI_Comm comm=(MPI_COMM_WORLD);
  MPI_Comm_rank(MPI_COMM_WORLD, &rank);
  using namespace Dune;
  // shortcut for index set type
  typedef ParallelLocalIndex<Flags> LocalIndex;
  typedef ParallelIndexSet<int, LocalIndex > PIndexSet;
  PIndexSet sis;
  sis.beginResize();
  if(rank==0) {

    sis.add(11, LocalIndex(0, ghost));
    for(int i=1; i<=6; i++)
      sis.add(i-1, LocalIndex(i, owner, i<=1||i>5));
    sis.add(6, LocalIndex(7, ghost));
  }else{
    sis.add(5, LocalIndex(0, ghost));
    for(int i=1; i<=6; i++)
      sis.add(5+i, LocalIndex(i, owner, i<=1||i>5));
    sis.add(0,LocalIndex(7, ghost));
  }
  sis.endResize();

  PIndexSet tis;
  tis.beginResize();
  int l=0;
  for(int i=0; i<2; ++i)
    for(int j=0; j<5; ++j) {
      int g=rank*3-1+i*6+j;
      if(g<0||g>11)
        continue;
      Flags flag=(j>0&&j<4) ? owner : ghost;
      tis.add(g, LocalIndex(l++, flag));
    }
  tis.endResize();
  std::cout<<rank<<" isxset: "<<sis<<std::endl;

  RemoteIndices<PIndexSet> riRedist(sis, tis, comm);
  riRedist.rebuild<true>();

  std::vector<int> v;
  RemoteIndices<PIndexSet> riS(sis,sis, comm, v, true);
  riS.rebuild<false>();

  std::cout<<std::endl<<"begin"<<rank<<" riS="<<riS<<" end"<<rank<<std::endl<<std::endl;

  Combine<EnumItem<Flags,ghost>,EnumItem<Flags,owner>,Flags> ghostFlags;
  EnumItem<Flags,owner> ownerFlags;
  Combine<EnumItem<Flags,ghost>, EnumItem<Flags,owner> > allFlags;

  Interface infRedist;
  Interface infS;

  infRedist.build(riRedist, ownerFlags, allFlags);
  infS.build(riS, ownerFlags, ghostFlags);

  std::cout<<"inf "<<rank<<": "<<infS<<std::endl;

  typedef std::vector<double> Container;
  Container s(sis.size(),3), t(tis.size());

  s[sis.size()-1]=-1;

  BufferedCommunicator bComm;
  BufferedCommunicator bCommRedist;
  bComm.build(s, s, infS);
  //bCommRedist.build(s, t, infRedist);
  for(std::size_t i=0; i<sis.size(); i++)
    std::cout<<s[i]<<" ";
  std::cout<<std::endl;

  bComm.forward<CopyData<Container> >(s,s);

  for(std::size_t i=0; i<sis.size(); i++)
    std::cout<<s[i]<<" ";
  std::cout<<std::endl;
  //bCommRedist.forward<CopyData<Container> >(s,t);
  // calculate on the redistributed array
  doCalculations(t);
  bCommRedist.backward<AddData<Container> >(s,t);
}
#endif // HAVE_MPI

int main(int argc, char** argv)
{
  try{
    using namespace Dune;
#if HAVE_MPI
    //Maybe initialize Mpi
    MPIHelper& helper = MPIHelper::instance(argc, argv);
    std::cout << "Hello World! This is poosc08. rank=" <<helper.rank()<< std::endl;
    test();
    return 0;
#else
    std::cout<< "Test poosc08_test disabled because MPI is not available." << std::endl;
    return 77;
#endif // HAVE_MPI
  }
  catch (Dune::Exception &e) {
    std::cerr << "Dune reported error: " << e << std::endl;
  }
  catch (...) {
    std::cerr << "Unknown exception thrown!" << std::endl;
  }
}


==> anc/xt-super/dune-common/doc/comm/reverse.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef REVERSE_HH
#define REVERSE_HH

#include "buildindexset.hh"

/**
 * @brief Reverse the local indices of an index set.
 *
 * Let the index set have N entries than the index 0 will become N-1,
 * 1 become N-2, ..., and N-1 will become 0.
 * @param indexSet The index set to reverse.
 */
template<typename TG, typename TL, int N>
void reverseLocalIndex(Dune::ParallelIndexSet<TG,TL,N>& indexSet)
{
  // reverse the local indices
  typedef typename Dune::ParallelIndexSet<TG,TL,N>::iterator iterator;

  iterator end = indexSet.end();
  size_t maxLocal = 0;

  // find the maximal local index
  for(iterator index = indexSet.begin(); index != end; ++index) {
    // Get the local index
    LocalIndex& local = index->local();
    maxLocal = std::max(maxLocal, local.local());
  }

  for(iterator index = indexSet.begin(); index != end; ++index) {
    // Get the local index
    LocalIndex& local = index->local();
    local = maxLocal--;
  }

}
#endif


==> anc/xt-super/dune-common/doc/doxygen/CMakeLists.txt <==
# quickhack for creating the Doxyfile.in and Doxyfile
add_doxygen_target()
install(FILES Doxystyle DESTINATION ${CMAKE_INSTALL_DATAROOTDIR}/dune-common/doc/doxygen)


==> anc/xt-super/dune-common/doc/doxygen/Doxylocal <==
# Where to search and which files to use
INPUT                 += @srcdir@/mainpage.txt \
                         @srcdir@/modules.txt \
                         @top_srcdir@/dune/common/modules.txt \
                         @top_srcdir@/dune/common
EXCLUDE               += @top_srcdir@/dune/common/test \
                         @top_srcdir@/dune/common/debugallocator.cc



==> anc/xt-super/dune-common/doc/doxygen/Doxystyle <==
#----------- Doxystyle -----------

##################################################################################
# Project Details:

PROJECT_NAME           = @DUNE_MOD_NAME@
PROJECT_NUMBER         = @DUNE_MOD_VERSION@

##################################################################################
# What to parse

RECURSIVE              = YES
FILE_PATTERNS          = *.hh \
                         *.cc
INPUT                  =
EXCLUDE                = 

EXCLUDE_PATTERNS       = */.svn/* */test/*

# If the SEARCH_INCLUDES tag is set to YES (the default) the includes files
# in the INCLUDE_PATH (see below) will be search if a #include is found.

SEARCH_INCLUDES        = NO # don't warn about missing stl-headers etc.

# The STRIP_FROM_INC_PATH tag can be used to strip a user-defined part of
# the path mentioned in the documentation of a class, which tells
# the reader which header file to include in order to use a class.
# If left blank only the name of the header file containing the class
# definition is used. Otherwise one should specify the include paths that
# are normally passed to the compiler using the -I flag.

STRIP_FROM_INC_PATH    = @abs_top_srcdir@

WARNINGS               = YES
WARN_IF_UNDOCUMENTED   = YES
WARN_IF_DOC_ERROR      = YES
WARN_NO_PARAMDOC       = NO
WARN_LOGFILE           = doxyerr.log

#################################################################################
# Styling

# If the INLINE_INHERITED_MEMB tag is set to YES, doxygen will show all
# inherited members of a class in the documentation of that class as if those
# members were ordinary class members. Constructors, destructors and assignment
# operators of the base classes will not be shown.

INLINE_INHERITED_MEMB  = YES

# If the FULL_PATH_NAMES tag is set to YES then Doxygen will prepend the full
# path before files name in the file list and in the header files. If set
# to NO the shortest path that makes the file name unique will be used.

FULL_PATH_NAMES        = NO

# If the SHORT_NAMES tag is set to YES, doxygen will generate much shorter
# (but less readable) file names. This can be useful is your file systems
# doesn't support long names like on DOS, Mac, or CD-ROM.

@DUNEWEB_TRUE@SHORT_NAMES            = NO
@DUNEWEB_FALSE@SHORT_NAMES            = YES

# If you use STL classes (i.e. std::string, std::vector, etc.) but do not want
# to include (a tag file for) the STL sources as input, then you should
# set this tag to YES in order to let doxygen match functions declarations and
# definitions whose arguments contain STL classes (e.g. func(std::string); v.s.
# func(std::string) {}). This also make the inheritance and collaboration
# diagrams that involve STL classes more complete and accurate.

BUILTIN_STL_SUPPORT    = YES

# If the EXTRACT_STATIC tag is set to YES all static members of a file
# will be included in the documentation.

EXTRACT_STATIC         = YES

# If the HIDE_UNDOC_MEMBERS tag is set to YES, Doxygen will hide all
# undocumented members of documented classes, files or namespaces.
# If set to NO (the default) these members will be included in the
# various overviews, but no documentation section is generated.
# This option has no effect if EXTRACT_ALL is enabled.

HIDE_UNDOC_MEMBERS     = NO

# If the HIDE_UNDOC_CLASSES tag is set to YES, Doxygen will hide all
# undocumented classes that are normally visible in the class hierarchy.
# If set to NO (the default) these classes will be included in the various
# overviews. This option has no effect if EXTRACT_ALL is enabled.

HIDE_UNDOC_CLASSES     = YES

# If the HIDE_FRIEND_COMPOUNDS tag is set to YES, Doxygen will hide all
# friend (class|struct|union) declarations.
# If set to NO (the default) these declarations will be included in the
# documentation.

HIDE_FRIEND_COMPOUNDS  = YES

# The INTERNAL_DOCS tag determines if documentation
# that is typed after a \internal command is included. If the tag is set
# to NO (the default) then the documentation will be excluded.
# Set it to YES to include the internal documentation.

INTERNAL_DOCS          = YES

# If the sources in your project are distributed over multiple directories
# then setting the SHOW_DIRECTORIES tag to YES will show the directory hierarchy
# in the documentation. The default is NO.

REFERENCED_BY_RELATION = YES
REFERENCES_RELATION    = YES
ALPHABETICAL_INDEX     = YES
COLS_IN_ALPHA_INDEX    = 3
HTML_OUTPUT            = html
SEARCHENGINE           = NO

GENERATE_TODOLIST      = YES
GENERATE_TESTLIST      = YES
GENERATE_BUGLIST       = YES
GENERATE_DEPRECATEDLIST= YES

GENERATE_HTML          = YES
GENERATE_DOCSET        = NO
GENERATE_HTMLHELP      = NO
GENERATE_CHI           = NO
GENERATE_QHP           = NO
GENERATE_TREEVIEW      = NO

GENERATE_LATEX         = NO
GENERATE_RTF           = NO
GENERATE_MAN           = NO
GENERATE_XML           = NO
GENERATE_AUTOGEN_DEF   = NO
GENERATE_PERLMOD       = NO
GENERATE_TAGFILE       =
GENERATE_LEGEND        = NO

MACRO_EXPANSION        = YES
EXPAND_ONLY_PREDEF     = YES
PREDEFINED             = DOXYGEN \
                         HAVE_MPI:=1 \
                         _DEBUG_ALLOCATOR_H:=1 \
                         "DUNE_DEPRECATED:=/** \deprecated */" \
                         "DUNE_DEPRECATED_MSG(A):=/** \deprecated A */"

@DOT_TRUE@HAVE_DOT               = YES

# If set to YES, the inheritance and collaboration graphs will show the
# relations between templates and their instances.

TEMPLATE_RELATIONS     = YES
CLASS_GRAPH            = YES
COLLABORATION_GRAPH    = NO
GROUP_GRAPHS           = YES
INCLUDE_GRAPH          = NO
INCLUDED_BY_GRAPH      = NO
GRAPHICAL_HIERARCHY    = NO
DOT_MULTI_TARGETS      = NO
GENERATE_LEGEND        = NO
DOT_CLEANUP            = NO

####################################################################
# Header Footer and Stylesheet in use is controled by the Makefile #
#                                           (christi 16. Jan 2006) #
####################################################################

# The HTML_HEADER tag can be used to specify a personal HTML header for 
# each generated HTML page. If it is left blank doxygen will generate a 
# standard header.

@DUNEWEB_TRUE@HTML_HEADER            = doxy-header.html
@DUNEWEB_FALSE@HTML_HEADER            =

# The HTML_FOOTER tag can be used to specify a personal HTML footer for 
# each generated HTML page. If it is left blank doxygen will generate a 
# standard footer.

@DUNEWEB_TRUE@HTML_FOOTER            = doxy-footer.html
@DUNEWEB_FALSE@HTML_FOOTER            =

##########################  DOXYGEN DOXYSTYLE
EXTRACT_ALL            = YES
EXTRACT_PRIVATE        = NO
EXTRACT_STATIC         = YES
EXTRACT_LOCAL_CLASSES  = YES
EXTRACT_LOCAL_METHODS  = NO
EXTRACT_ANON_NSPACES   = NO
HIDE_UNDOC_MEMBERS     = NO
HIDE_UNDOC_CLASSES     = NO
HIDE_FRIEND_COMPOUNDS  = YES
HIDE_IN_BODY_DOCS      = NO
INTERNAL_DOCS          = NO
CASE_SENSE_NAMES       = NO
HIDE_SCOPE_NAMES       = NO
SHOW_INCLUDE_FILES     = YES
INLINE_INFO            = YES
SORT_MEMBER_DOCS       = YES
SORT_BRIEF_DOCS        = NO
SORT_MEMBERS_CTORS_1ST = NO
SORT_GROUP_NAMES       = NO
SORT_BY_SCOPE_NAME     = NO
GENERATE_TODOLIST      = YES
GENERATE_TESTLIST      = YES
GENERATE_BUGLIST       = YES
GENERATE_DEPRECATEDLIST= YES
ENABLED_SECTIONS       = 
MAX_INITIALIZER_LINES  = 30
SHOW_FILES             = YES
SHOW_NAMESPACES        = YES
FILE_VERSION_FILTER    = 
LAYOUT_FILE            = 


==> anc/xt-super/dune-common/doc/doxygen/Makefile.am <==
doxydir = $(pkgdatadir)/doc/doxygen

dist_doxy_DATA =					\
	Doxystyle

# setting like in dune-web
BASEDIR=../..
CURDIR=doc/doxygen
PAGES =

# add some more stuff to install and tarball
DOCFILES = $(PAGES)
EXTRA_DIST = CMakeLists.txt $(PAGES) Doxylocal

include $(top_srcdir)/am/doxygen
include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-common/doc/doxygen/mainpage.txt <==
/** \mainpage dune-common Automatic Documentation

\section intro Introduction

Welcome to the %Dune documentation pages. This documentation has been
generated using Doxygen, a free source code documentation system for
documenting C/C++ code.

\section mods Modules

The best way to start is from the page \subpage modules which gives
you access to the documentation by category.

*/

/** \page modules Modules
*/


==> anc/xt-super/dune-common/doc/doxygen/modules.txt <==
/**
  @defgroup Common Common (foundation classes)
*/

/**
  @defgroup Allocators Allocators
  @brief Implementations of the STL allocator concept
  @ingroup Common
*/


==> anc/xt-super/dune-common/doc/dunecontrol.1 <==
.\" First parameter, NAME, should be all caps
.\" Second parameter, SECTION, should be 1-8, maybe w/ subsection
.\" other parameters are allowed: see man(7), man(1)
.TH DUNECONTROL 1 "November 26, 2013"
.\" Please adjust this date whenever revising the manpage.
.\"
.\" Some roff macros, for reference:
.\" .nh        disable hyphenation
.\" .hy        enable hyphenation
.\" .ad l      left justify
.\" .ad b      justify to both left and right margins
.\" .nf        disable filling
.\" .fi        enable filling
.\" .br        insert line break
.\" .sp <n>    insert n+1 empty lines
.\" for manpage-specific macros, see man(7)
.SH NAME
dunecontrol \- Control program for the Dune build system
.SH SYNOPSIS
.B dunecontrol
[\fIOPTIONS\fP] \fICOMMANDS\fP [\fICOMMAND-OPTIONS\fP]
.SH DESCRIPTION
.B dunecontrol
is the control program for the build system of the Dune libraries.

The Dune libraries form a set of modules.  Each can be built independently using either
the AutoTools or cmake.  Additionally, though, there are dependencies between modules,
which are expected to form a directed acyclic graph.  These dependencies are set in a
file called
.B dune.module
contained in the main directory of a Dune module.

The
.B dunecontrol
program helps to build sets of inter-dependent modules.  It allows one to construct
the entire dependency graph and obtain information about it.  Then it allows one to give various build-related
commands for all modules.  These are executed in the order mandated by the dependency graph.

.SH COMMANDS
Colon-separated list of commands. Available commands are:
.HP
.B help
.IP
Shows a help message and exits
.HP
.B print
.IP
Print the list of modules sorted after their dependencies
.HP
.B info
.IP
Same as `print', but including whether it is a dependency or suggestion
.HP
.B printdeps
.IP
Print recursive dependencies of a module
.HP
.B vcsetup
.IP
Setup version control repository (Git etc.) or working copy (SVN)
.HP
.B update
.IP
Update all modules from the repository
.HP
.B autogen
.IP
Run the autogen.sh script for each module. Does nothing, if CMake is activated
.HP
.B configure
.IP
Run configure or cmake for each module
.HP
.B make
.IP
Run make for each module
.HP
.B all
.IP
Run the 'autogen', 'configure' and 'make' commands for each module
.HP
.B exec
.IP
Execute an arbitrary command in each module source directory
.HP
.B bexec
.IP
Execute an arbitrary command in each module build directory
.HP
.B status
.IP
Show version control status for all modules
.HP
.B svn
.IP
Run svn command for each svn managed module
.HP
.B git
.IP
Run git command for each git managed module
.HP
.B export
.IP
Run eval `dunecontrol export` to save the list of dune.module files to the DUNE_CONTROL_PATH variable
.SH OPTIONS
.HP
\fB\-h\fP, \fB\-\-help\fP
.IP
Show this help
.HP
\fB--debug\fP
.IP
Run with debugging output enabled
.HP
\fB--use-cmake\fP
.IP
Use cmake instead of the AutoTools for building individual modules
.HP
\fB--no-cmake\fP
.IP
Use the AutoTools instead of cmake for building individual modules
.HP
\fB--module=\fP\fImod\fP
.IP
Apply the actions on module
.I mod
and all modules it depends on
.HP
\fB--only=\fP\fImod\fP
.IP
Only apply the actions on module
.I mod
, but not the modules it depends on
.HP
\fB--current\fP
.IP
Only apply the actions on the current module, the one whose source tree we are in
.HP
\fB--current-dep\fP
.IP
Apply the actions on the current module, and all modules it depends on
.HP
\fB--resume\fP
.IP
Resume a previous run (only consider the modules not built successfully on the previous run)
.HP
\fB--skipfirst\fP
.IP
Skip the first module (use with --resume)
.HP
\fB--opts=\fP\fIfile\fP
.IP
Load default options from \fIfile\fP (see dune-common/doc/example.opts)
.HP
\fB--builddir=\fP\fIname\fP
.IP
Make out-of-source builds in a subdir \fIname\fP. This directory is created inside each module.
.HP
\fB--[COMMAND]-opts=\fP\fIopts\fP
.IP
Set options for COMMAND (this is mainly useful for the 'all' COMMAND)


.SH ENVIRONMENT VARIABLES
.B dunecontrol
looks for Dune modules in all directories given in the
.B DUNE_CONTROL_PATH
variable, and additionally recursively in all subdirectories of those directories.
The default for the case that DUNE_CONTROL_PATH is empty is the current directory,
plus a system-wide installation in /usr.

.SH AUTHOR
Dune was written by the Dune team (www.dune-project.org/people).
.PP
This manual page was written by Oliver Sander.

.SH COPYRIGHT
Copying and distribution of this file, with or without modification,
are permitted in any medium without royalty provided the copyright
notice and this notice are preserved.  This file is offered as-is,
without any warranty.


==> anc/xt-super/dune-common/doc/example.opts <==
# use these options for configure if no options a provided on the cmdline
AUTOGEN_FLAGS="--ac=2.50 --am=1.8"
CONFIGURE_FLAGS="CXX=g++-4.9 --prefix='/tmp/Hu Hu'"
MAKE_FLAGS=install


==> anc/xt-super/dune-common/dune-common.pc.in <==
prefix=@prefix@
exec_prefix=@exec_prefix@
libdir=@libdir@
includedir=@includedir@
CXX=@CXX@
CC=@CC@
DEPENDENCIES=@REQUIRES@

Name: @PACKAGE_NAME@
Version: @VERSION@
Description: Dune (Distributed and Unified Numerics Environment) common module
URL: http://dune-project.org/
Requires: ${DEPENDENCIES}
Libs: -L${libdir} -ldunecommon
Cflags: -I${includedir}


==> anc/xt-super/dune-common/dune.module <==
Module: dune-common
Version: 2.4
Maintainer: dune-devel@dune-project.org
Whitespace-Hook: Yes


==> anc/xt-super/dune-common/dune/CMakeLists.txt <==
add_subdirectory("common")


==> anc/xt-super/dune-common/dune/Makefile.am <==
SUBDIRS = common

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-common/dune/common/CMakeLists.txt <==
add_subdirectory("parallel")
add_subdirectory("std")
add_subdirectory("test" EXCLUDE_FROM_ALL)

#build the library dunecommon
if(LAPACK_FOUND)
  set(_additional_libs ${LAPACK_LIBRARIES})
elseif(BLAS_FOUND)
  set(_additional_libs ${BLAS_LIBRARIES})
endif(LAPACK_FOUND)

dune_add_library("dunecommon"
  debugallocator.cc
  dynmatrixev.cc
  exceptions.cc
  fmatrixev.cc
  ios_state.cc
  parametertree.cc
  parametertreeparser.cc
  path.cc
  stdstreams.cc
  stdthread.cc
  ADD_LIBS "${_additional_libs}")

#install headers
install(FILES
        alignment.hh
        array.hh
        arraylist.hh
        bartonnackmanifcheck.hh
        bigunsignedint.hh
        binaryfunctions.hh
        bitsetvector.hh
        classname.hh
        debugallocator.hh
        debugstream.hh
        deprecated.hh
        densematrix.hh
        densevector.hh
        diagonalmatrix.hh
        documentation.hh
        dotproduct.hh
        dynmatrix.hh
        dynmatrixev.hh
        dynvector.hh
        enumset.hh
        exceptions.hh
        fassign.hh
        float_cmp.cc
        float_cmp.hh
        fmatrix.hh
        fmatrixev.hh
        forloop.hh
        ftraits.hh
        function.hh
        fvector.hh
        gcd.hh
        genericiterator.hh
        gmpfield.hh
        hash.hh
        identitymatrix.hh
        indent.hh
        interfaces.hh
        ios_state.hh
        iteratorfacades.hh
        iteratorrange.hh
        lcm.hh
        lru.hh
        mallocallocator.hh
        math.hh
        matvectraits.hh
        nullptr.hh
        parametertree.hh
        parametertreeparser.hh
        path.hh
        poolallocator.hh
        power.hh
        precision.hh
        propertymap.hh
        promotiontraits.hh
        proxymemberaccess.hh
        reservedvector.hh
        shared_ptr.hh
        singleton.hh
        sllist.hh
        static_assert.hh
        stdstreams.hh
        stdthread.hh
        stringutility.hh
        timer.hh
        tuples.hh
        tupleutility.hh
        typetraits.hh
        unused.hh
        version.hh
        visibility.hh
DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/common)

# Install some test headers, because they get used by tests in other modules
# We do this here as test will not be considered for make install
install(FILES test/iteratortest.hh
  test/checkmatrixinterface.hh
  DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/common/test)


==> anc/xt-super/dune-common/dune/common/Makefile.am <==
SUBDIRS = . test parallel std

# the standard debug streams are put into the libdune
noinst_LTLIBRARIES = libcommon.la

libcommon_la_SOURCES =				\
	debugallocator.cc			\
	fmatrixev.cc                            \
	dynmatrixev.cc                          \
	ios_state.cc				\
	parametertree.cc                        \
	parametertreeparser.cc			\
	path.cc					\
	exceptions.cc				\
	stdstreams.cc				\
	stdthread.cc
libcommon_la_LIBADD = $(LAPACK_LIBS) $(BLAS_LIBS) $(LIBS) $(FLIBS)

commonincludedir = $(includedir)/dune/common
commoninclude_HEADERS = 			\
	alignment.hh				\
	array.hh				\
	arraylist.hh				\
	bartonnackmanifcheck.hh			\
	bigunsignedint.hh			\
	binaryfunctions.hh			\
	bitsetvector.hh				\
	classname.hh				\
	debugallocator.hh			\
	debugstream.hh				\
	deprecated.hh				\
	densematrix.hh				\
	densevector.hh				\
	diagonalmatrix.hh                       \
	documentation.hh			\
	dotproduct.hh				\
	dynmatrix.hh				\
	dynvector.hh				\
        dynmatrixev.hh                          \
	enumset.hh				\
	exceptions.hh				\
	fassign.hh				\
	float_cmp.cc				\
	float_cmp.hh				\
	fmatrix.hh				\
	fmatrixev.hh				\
	forloop.hh				\
	ftraits.hh				\
	function.hh				\
	fvector.hh				\
	gcd.hh					\
	genericiterator.hh			\
	gmpfield.hh				\
	hash.hh					\
	identitymatrix.hh                       \
	indent.hh				\
	interfaces.hh				\
	ios_state.hh				\
	iteratorfacades.hh			\
	iteratorrange.hh			\
	lcm.hh					\
	lru.hh					\
	mallocallocator.hh			\
	math.hh					\
	matvectraits.hh                         \
	nullptr.hh				\
	parametertree.hh                        \
	parametertreeparser.hh			\
	path.hh					\
	poolallocator.hh			\
	power.hh				\
	precision.hh				\
	promotiontraits.hh			\
	propertymap.hh				\
        proxymemberaccess.hh                    \
	reservedvector.hh			\
	shared_ptr.hh				\
	singleton.hh				\
	sllist.hh				\
	static_assert.hh			\
	stdstreams.hh				\
	stdthread.hh				\
	stringutility.hh			\
	timer.hh				\
	tuples.hh				\
	tupleutility.hh                         \
	typetraits.hh				\
	unused.hh				\
	version.hh				\
        visibility.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-common/dune/common/alignment.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALIGNMENT_HH
#define DUNE_ALIGNMENT_HH

#include <cstddef>
#include <type_traits>

namespace Dune
{

  /** @addtogroup Common
   *
   * @{
   */
  /**
   * @file
   * @brief This file implements a template class to determine alignment
   * requirements of types at compile time.
   * @author Markus Blatt
   */

  namespace
  {

    /**
     * @brief Helper class to measure alignment requirement.
     * @tparam T The type we want to measure the alignment requirement for.
     */
    template<class T>
    struct AlignmentStruct
    {
      char c;
      T t;
      void hack();
    };

    /**
     * @brief Helper class to measure alignment requirement.
     * @tparam T The type we want to measure the alignment requirement for.
     */
    template<class T, std::size_t N>
    struct AlignmentHelper
    {
      enum { N2 = sizeof(AlignmentStruct<T>) - sizeof(T) - N };
      char padding1[N];
      T t;
      char padding2[N2];
    };

#define ALIGNMENT_MODULO(a, b)   (a % b == 0 ? \
                                  static_cast<std::size_t>(b) : \
                                  static_cast<std::size_t>(a % b))
#define ALIGNMENT_MIN(a, b)      (static_cast<std::size_t>(a) <   \
                                  static_cast<std::size_t>(b) ? \
                                  static_cast<std::size_t>(a) : \
                                  static_cast<std::size_t>(b))
    /**  @brief does the actual calculations. */
    template <class T, std::size_t N>
    struct AlignmentTester
    {
      typedef AlignmentStruct<T>        s;
      typedef AlignmentHelper<T, N>     h;
      typedef AlignmentTester<T, N - 1> next;
      enum
      {
        a1       = ALIGNMENT_MODULO(N        , sizeof(T)),
        a2       = ALIGNMENT_MODULO(h::N2    , sizeof(T)),
        a3       = ALIGNMENT_MODULO(sizeof(h), sizeof(T)),
        a        = sizeof(h) == sizeof(s) ? ALIGNMENT_MIN(a1, a2) : a3,
        result   = ALIGNMENT_MIN(a, next::result)
      };
    };

    /**  @brief does the actual calculations. */
    template <class T>
    struct AlignmentTester<T, 0>
    {
      enum
      {
        result = ALIGNMENT_MODULO(sizeof(AlignmentStruct<T>), sizeof(T))
      };
    };
  } //end anonymous namespace

  /**
   * @brief Calculates the alignment requirement of a type.
   *
   * @see http://en.wikipedia.org/wiki/Data_structure_alignment
   *
   * This will be a safe value and not an optimal one.
   * If TR1 is available it falls back to std::alignment_of.
   */
  template <class T>
  struct AlignmentOf
  {

    enum
    {
      /** @brief The alignment requirement. */
      value = std::alignment_of<T>::value
    };
  };

  /** @} */
}
#endif


==> anc/xt-super/dune-common/dune/common/array.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_ARRAY_HH
#define DUNE_ARRAY_HH

/** \file
    \brief Fallback implementation of the std::array class (a static array)
 */

#include <array>
#include <iostream>

namespace Dune
{
  /** @addtogroup Common

     @{
   */

  // pull in default implementation
  using std::array;

  //! Output operator for array
  template < class T, size_t N >
  inline std::ostream& operator<< (std::ostream& s, const array<T,N>& e)
  {
    if (N == 0)
    {
      s << "[]";
      return s;
    }

    s << "[";
    for (size_t i=0; i<N-1; i++) s << e[i] << ",";
    s << e[N-1] << "]";
    return s;
  }

#ifndef DOXYGEN
  template<class T>
  array<T, 1> make_array(const T &t0) {
    array<T, 1> result = { {t0} };
    return result;
  }

  template<class T>
  array<T, 2> make_array(const T &t0, const T &t1) {
    array<T, 2> result = { {t0, t1} };
    return result;
  }

  template<class T>
  array<T, 3> make_array(const T &t0, const T &t1, const T &t2) {
    array<T, 3> result = { {t0, t1, t2} };
    return result;
  }

  template<class T>
  array<T, 4> make_array(const T &t0, const T &t1, const T &t2, const T &t3) {
    array<T, 4> result = { {t0, t1, t2, t3} };
    return result;
  }

  template<class T>
  array<T, 5> make_array(const T &t0, const T &t1, const T &t2, const T &t3,
                         const T &t4)
  {
    array<T, 5> result = { {t0, t1, t2, t3, t4} };
    return result;
  }

  template<class T>
  array<T, 6> make_array(const T &t0, const T &t1, const T &t2, const T &t3,
                         const T &t4, const T &t5)
  {
    array<T, 6> result = { {t0, t1, t2, t3, t4, t5} };
    return result;
  }

  template<class T>
  array<T, 7> make_array(const T &t0, const T &t1, const T &t2, const T &t3,
                         const T &t4, const T &t5, const T &t6)
  {
    array<T, 7> result = { {t0, t1, t2, t3, t4, t5, t6} };
    return result;
  }

  template<class T>
  array<T, 8> make_array(const T &t0, const T &t1, const T &t2, const T &t3,
                         const T &t4, const T &t5, const T &t6, const T &t7)
  {
    array<T, 8> result = { {t0, t1, t2, t3, t4, t5, t6, t7} };
    return result;
  }

  template<class T>
  array<T, 9> make_array(const T &t0, const T &t1, const T &t2, const T &t3,
                         const T &t4, const T &t5, const T &t6, const T &t7,
                         const T &t8)
  {
    array<T, 9> result = { {t0, t1, t2, t3, t4, t5, t6, t7, t8} };
    return result;
  }
#endif // !DOXYGEN

  //! create an initialize an array
  /**
   * \note There are overloads for this method which take fewer arguments
   *       (minimum 1).  The current maximum of 10 arguments is arbitrary and
   *       can be raised on demand.
   * \note This method is Dune-specific and not part of any C++-standard.
   */
  template<class T>
  array<T, 10> make_array(const T &t0, const T &t1, const T &t2, const T &t3,
                          const T &t4, const T &t5, const T &t6, const T &t7,
                          const T &t8, const T &t9)
  {
    array<T, 10> result = { {t0, t1, t2, t3, t4, t5, t6, t7, t8, t9} };
    return result;
  }

  //! Create an array and fill it with copies of the provided value.
  /**
   * \note This method is Dune-specific and not part of any C++ standard.
   */
  template<typename T, std::size_t n>
  array<T,n> fill_array(const T& t)
  {
    array<T,n> r;
    r.fill(t);
    return std::move(r);
  }

  /** @} */

} // end namespace Dune

#endif


==> anc/xt-super/dune-common/dune/common/arraylist.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_ARRAYLIST_HH
#define DUNE_ARRAYLIST_HH

#include <cassert>
#include <vector>
#include "shared_ptr.hh"
#include "array.hh"
#include "iteratorfacades.hh"

namespace Dune
{
  // forward declaration
  template<class T, int N, class A>
  class ArrayListIterator;

  template<class T, int N, class A>
  class ConstArrayListIterator;

  /**
   * @file
   * \brief Implements a random-access container that can efficiently change size (similar to std::deque)
   *
   * This file implements the class ArrayList which behaves like
   * dynamically growing array together with
   * the class ArrayListIterator which is random access iterator as needed
   * by the stl for sorting and other algorithms.
   * @author Markus Blatt
   */
  /**
   * @addtogroup Common
   *
   * @{
   */

  /**
   * @brief A dynamically growing  random access list.
   *
   * Internally the data is organised in a list of arrays of fixed size.
   * Whenever the capacity of the array list is not sufficient a new
   * Dune::array is allocated. In contrast to
   * std::vector this approach prevents data copying. On the outside
   * we provide the same interface as the stl random access containers.
   *
   * While the concept sounds quite similar to std::deque there are slight
   * but crucial differences:
   * - In contrast to std:deque the actual implementation (a list of arrays)
   * is known. While
   * for std::deque there are at least two possible implementations
   * (dynamic array or using a double linked list.
   * - In contrast to std:deque there is not insert which invalidates iterators
   * but our push_back method leaves all iterators valid.
   * - Additional functionality lets one delete entries before and at an
   * iterator while moving the iterator to the next valid position.
   */
  template<class T, int N=100, class A=std::allocator<T> >
  class ArrayList
  {
  public:
    /**
     * @brief The member type that is stored.
     *
     * Has to be assignable and has to have an empty constructor.
     */
    typedef T MemberType;

    /**
     * @brief Value type for stl compliance.
     */
    typedef T value_type;

    /**
     * @brief The type of a reference to the type we store.
     */
    typedef T& reference;

    /**
     * @brief The type of a const reference to the type we store.
     */
    typedef const T& const_reference;

    /**
     * @brief The type of a pointer to the type we store.
     */
    typedef T* pointer;

    /**
     * @brief The type of a const pointer to the type we store.
     */
    typedef const T* const_pointer;

    enum
    {
      /**
       * @brief The number of elements in one chunk of the list.
       * This has to be at least one. The default is 100.
       */
      chunkSize_ = (N > 0) ? N : 1
    };

    /**
     * @brief A random access iterator.
     */
    typedef ArrayListIterator<MemberType,N,A> iterator;

    /**
     * @brief A constant random access iterator.
     */
    typedef ConstArrayListIterator<MemberType,N,A> const_iterator;

    /**
     * @brief The size type.
     */
    typedef std::size_t size_type;

    /**
     * @brief The difference type.
     */
    typedef std::ptrdiff_t difference_type;

    /**
     * @brief Get an iterator that is positioned at the first element.
     * @return The iterator.
     */
    iterator begin();

    /**
     * @brief Get a random access iterator that is positioned at the
     * first element.
     * @return The iterator.
     */
    const_iterator begin() const;

    /**
     * @brief Get a random access iterator positioned after the last
     * element
     */
    iterator end();

    /**
     * @brief Get a random access iterator positioned after the last
     * element
     */
    const_iterator end() const;

    /**
     * @brief Append an entry to the list.
     * @param entry The new entry.
     */
    inline void push_back(const_reference entry);

    /**
     * @brief Get the element at specific position.
     * @param i The index of the position.
     * @return The element at that position.
     */
    inline reference operator[](size_type i);

    /**
     * @brief Get the element at specific position.
     * @param i The index of the position.
     * @return The element at that position.
     */
    inline const_reference operator[](size_type i) const;

    /**
     * @brief Get the number of elements in the list.
     * @return The number of elements.
     */
    inline size_type size() const;

    /**
     * @brief Purge the list.
     *
     * If there are empty chunks at the front all nonempty
     * chunks will be moved towards the front and the capacity
     * increases.
     */
    inline void purge();

    /**
     * @brief Delete all entries from the list.
     */
    inline void clear();
    /**
     * @brief Constructs an Array list with one chunk.
     */
    ArrayList();

  private:

    /**
     * @brief The allocators for the smart pointer.
     */
    typedef typename A::template rebind<shared_ptr<array<MemberType,chunkSize_> > >::other
    SmartPointerAllocator;

    /**
     * @brief The allocator for the fixed array.
     */
    typedef typename A::template rebind<array<MemberType,chunkSize_> >::other
    ArrayAllocator;

    /**
     * @brief The iterator needs access to the private variables.
     */
    friend class ArrayListIterator<T,N,A>;
    friend class ConstArrayListIterator<T,N,A>;

    /** @brief the data chunks of our list. */
    std::vector<shared_ptr<array<MemberType,chunkSize_> >,
        SmartPointerAllocator> chunks_;
    /** @brief The current data capacity.
     * This is the capacity that the list could have theoretically
     * with this number of chunks. That is chunks * chunkSize.
     * In practice some of the chunks at the beginning might be empty
     * (i.e. null pointers in the first start_/chunkSize chunks)
     * because of previous calls to eraseToHere.
     * start_+size_<=capacity_ holds.
     */
    size_type capacity_;
    /** @brief The current number of elements in our data structure. */
    size_type size_;
    /** @brief The index of the first entry. */
    size_type start_;
    /**
     * @brief Get the element at specific position.
     *
     * Index 0 always refers to the first entry in the list
     * whether it is erased or not!
     * @param i The index of the position.
     * @return The element at that position.
     */
    inline reference elementAt(size_type i);

    /**
     * @brief Get the element at specific position.
     *
     * Index 0 always refers to the first entry in the list
     * whether it is erased or not!
     * @param i The index of the position.
     * @return The element at that position.
     */
    inline const_reference elementAt(size_type i) const;
  };


  /**
   * @brief A random access iterator for the Dune::ArrayList class.
   */
  template<class T, int N, class A>
  class ArrayListIterator : public RandomAccessIteratorFacade<ArrayListIterator<T,N,A>,
                                typename A::value_type,
                                typename A::reference,
                                typename A::difference_type>
  {

    friend class ArrayList<T,N,A>;
    friend class ConstArrayListIterator<T,N,A>;
  public:
    /**
     * @brief The member type.
     */
    typedef typename A::value_type MemberType;

    typedef typename A::difference_type difference_type;

    typedef typename A::size_type size_type;

    typedef typename A::reference reference;

    typedef typename A::const_reference const_reference;

    enum
    {
      /**
       * @brief The number of elements in one chunk of the list.
       *
       * This has to be at least one. The default is 100.
       */
      chunkSize_ = (N > 0) ? N : 1
    };


    /**
     * @brief Comares two iterators.
     * @return True if the iterators are for the same list and
     * at the position.
     */
    inline bool equals(const ArrayListIterator<MemberType,N,A>& other) const;

    /**
     * @brief Comares two iterators.
     * @return True if the iterators are for the same list and
     * at the position.
     */
    inline bool equals(const ConstArrayListIterator<MemberType,N,A>& other) const;

    /**
     * @brief Increment the iterator.
     */
    inline void increment();

    /**
     * @brief decrement the iterator.
     */
    inline void decrement();

    /**
     * @brief Get the value of the list at an arbitrary position.
     * @return The value at that postion.
     */
    inline reference elementAt(size_type i) const;

    /**
     * @brief Access the element at the current position.
     * @return The element at the current position.
     */
    inline reference dereference() const;

    /**
     * @brief Erase all entries before the current position
     * and the one at the current position.
     *
     * Afterwards the iterator will be positioned at the next
     * unerased entry or the end if the list is empty.
     * This does not invalidate any iterators positioned after
     * the current position but those positioned at previous ones.
     * @return An iterator to the first position after the deleted
     * ones or to the end if the list is empty.
     */
    inline void eraseToHere();

    /** \todo Please doc me! */
    inline size_type position(){return position_;}

    /** \todo Please doc me! */
    inline void advance(difference_type n);

    /** \todo Please doc me! */
    inline difference_type distanceTo(const ArrayListIterator<T,N,A>& other) const;

    /** \todo Please doc me! */
    inline ArrayListIterator<T,N,A>& operator=(const ArrayListIterator<T,N,A>& other);

    //! Standard constructor
    inline ArrayListIterator() : position_(0)
    {}

  private:
    /**
     * @brief Constructor.
     * @param list The list we are an iterator for.
     * @param position The initial position of the iterator.
     */
    inline ArrayListIterator(ArrayList<T,N,A>& arrayList, size_type position);

    /**
     * @brief The current postion.
     */
    size_type position_;
    /**
     * @brief The list we are an iterator for.
     */
    ArrayList<T,N,A>* list_;
  };

  /**
   * @brief A constant random access iterator for the Dune::ArrayList class.
   */
  template<class T, int N, class A>
  class ConstArrayListIterator
    : public RandomAccessIteratorFacade<ConstArrayListIterator<T,N,A>,
          const typename A::value_type,
          typename A::const_reference,
          typename A::difference_type>
  {

    friend class ArrayList<T,N,A>;
    friend class ArrayListIterator<T,N,A>;

  public:
    /**
     * @brief The member type.
     */
    typedef typename A::value_type MemberType;

    typedef typename A::difference_type difference_type;

    typedef typename A::size_type size_type;

    typedef typename A::reference reference;

    typedef typename A::const_reference const_reference;
    enum
    {
      /**
       * @brief The number of elements in one chunk of the list.
       *
       * This has to be at least one. The default is 100.
       */
      chunkSize_ = (N > 0) ? N : 1
    };

    /**
     * @brief Comares to iterators.
     * @return true if the iterators are for the same list and
     * at the position.
     */
    inline bool equals(const ConstArrayListIterator<MemberType,N,A>& other) const;

    /**
     * @brief Increment the iterator.
     */
    inline void increment();

    /**
     * @brief decrement the iterator.
     */
    inline void decrement();

    /** \todo Please doc me! */
    inline void advance(difference_type n);

    /** \todo Please doc me! */
    inline difference_type distanceTo(const ConstArrayListIterator<T,N,A>& other) const;

    /**
     * @brief Get the value of the list at an arbitrary position.
     * @return The value at that postion.
     */
    inline const_reference elementAt(size_type i) const;

    /**
     * @brief Access the element at the current position.
     * @return The element at the current position.
     */
    inline const_reference dereference() const;

    inline const ConstArrayListIterator<T,N,A>& operator=(const ConstArrayListIterator<T,N,A>& other);

    inline ConstArrayListIterator() : position_(0)
    {}

    inline ConstArrayListIterator(const ArrayListIterator<T,N,A>& other);

  private:

    /**
     * @brief Constructor.
     * @param list The list we are an iterator for.
     * @param position The initial position of the iterator.
     */
    inline ConstArrayListIterator(const ArrayList<T,N,A>& arrayList, size_type position);

    /**
     * @brief The current postion.
     */
    size_type position_;
    /**
     * @brief The list we are an iterator for.
     */
    const ArrayList<T,N,A>* list_;
  };


  template<class T, int N, class A>
  ArrayList<T,N,A>::ArrayList()
    : capacity_(0), size_(0), start_(0)
  {
    chunks_.reserve(100);
  }

  template<class T, int N, class A>
  void ArrayList<T,N,A>::clear(){
    capacity_=0;
    size_=0;
    start_=0;
    chunks_.clear();
  }

  template<class T, int N, class A>
  size_t ArrayList<T,N,A>::size() const
  {
    return size_;
  }

  template<class T, int N, class A>
  void ArrayList<T,N,A>::push_back(const_reference entry)
  {
    size_t index=start_+size_;
    if(index==capacity_)
    {
      chunks_.push_back(shared_ptr<array<MemberType,chunkSize_> >(new array<MemberType,chunkSize_>()));
      capacity_ += chunkSize_;
    }
    elementAt(index)=entry;
    ++size_;
  }

  template<class T, int N, class A>
  typename ArrayList<T,N,A>::reference ArrayList<T,N,A>::operator[](size_type i)
  {
    return elementAt(start_+i);
  }


  template<class T, int N, class A>
  typename ArrayList<T,N,A>::const_reference ArrayList<T,N,A>::operator[](size_type i) const
  {
    return elementAt(start_+i);
  }

  template<class T, int N, class A>
  typename ArrayList<T,N,A>::reference ArrayList<T,N,A>::elementAt(size_type i)
  {
    return chunks_[i/chunkSize_]->operator[](i%chunkSize_);
  }


  template<class T, int N, class A>
  typename ArrayList<T,N,A>::const_reference ArrayList<T,N,A>::elementAt(size_type i) const
  {
    return chunks_[i/chunkSize_]->operator[](i%chunkSize_);
  }

  template<class T, int N, class A>
  ArrayListIterator<T,N,A> ArrayList<T,N,A>::begin()
  {
    return ArrayListIterator<T,N,A>(*this, start_);
  }

  template<class T, int N, class A>
  ConstArrayListIterator<T,N,A> ArrayList<T,N,A>::begin() const
  {
    return ConstArrayListIterator<T,N,A>(*this, start_);
  }

  template<class T, int N, class A>
  ArrayListIterator<T,N,A> ArrayList<T,N,A>::end()
  {
    return ArrayListIterator<T,N,A>(*this, start_+size_);
  }

  template<class T, int N, class A>
  ConstArrayListIterator<T,N,A> ArrayList<T,N,A>::end() const
  {
    return ConstArrayListIterator<T,N,A>(*this, start_+size_);
  }

  template<class T, int N, class A>
  void ArrayList<T,N,A>::purge()
  {
    // Distance to copy to the left.
    size_t distance = start_/chunkSize_;
    if(distance>0) {
      // Number of chunks with entries in it;
      size_t chunks = ((start_%chunkSize_ + size_)/chunkSize_ );

      // Copy chunks to the left.
      std::copy(chunks_.begin()+distance,
                chunks_.begin()+(distance+chunks), chunks_.begin());

      // Calculate new parameters
      start_ = start_ % chunkSize_;
      //capacity += distance * chunkSize_;
    }
  }

  template<class T, int N, class A>
  void ArrayListIterator<T,N,A>::advance(difference_type i)
  {
    position_+=i;
  }

  template<class T, int N, class A>
  void ConstArrayListIterator<T,N,A>::advance(difference_type i)
  {
    position_+=i;
  }


  template<class T, int N, class A>
  bool ArrayListIterator<T,N,A>::equals(const ArrayListIterator<MemberType,N,A>& other) const
  {
    // Makes only sense if we reference a common list
    assert(list_==(other.list_));
    return position_==other.position_ ;
  }


  template<class T, int N, class A>
  bool ArrayListIterator<T,N,A>::equals(const ConstArrayListIterator<MemberType,N,A>& other) const
  {
    // Makes only sense if we reference a common list
    assert(list_==(other.list_));
    return position_==other.position_ ;
  }


  template<class T, int N, class A>
  bool ConstArrayListIterator<T,N,A>::equals(const ConstArrayListIterator<MemberType,N,A>& other) const
  {
    // Makes only sense if we reference a common list
    assert(list_==(other.list_));
    return position_==other.position_ ;
  }

  template<class T, int N, class A>
  void ArrayListIterator<T,N,A>::increment()
  {
    ++position_;
  }

  template<class T, int N, class A>
  void ConstArrayListIterator<T,N,A>::increment()
  {
    ++position_;
  }

  template<class T, int N, class A>
  void ArrayListIterator<T,N,A>::decrement()
  {
    --position_;
  }

  template<class T, int N, class A>
  void ConstArrayListIterator<T,N,A>::decrement()
  {
    --position_;
  }

  template<class T, int N, class A>
  typename ArrayListIterator<T,N,A>::reference ArrayListIterator<T,N,A>::elementAt(size_type i) const
  {
    return list_->elementAt(i+position_);
  }

  template<class T, int N, class A>
  typename ConstArrayListIterator<T,N,A>::const_reference ConstArrayListIterator<T,N,A>::elementAt(size_type i) const
  {
    return list_->elementAt(i+position_);
  }

  template<class T, int N, class A>
  typename ArrayListIterator<T,N,A>::reference ArrayListIterator<T,N,A>::dereference() const
  {
    return list_->elementAt(position_);
  }

  template<class T, int N, class A>
  typename ConstArrayListIterator<T,N,A>::const_reference ConstArrayListIterator<T,N,A>::dereference() const
  {
    return list_->elementAt(position_);
  }

  template<class T, int N, class A>
  typename ArrayListIterator<T,N,A>::difference_type ArrayListIterator<T,N,A>::distanceTo(const ArrayListIterator<T,N,A>& other) const
  {
    // Makes only sense if we reference a common list
    assert(list_==(other.list_));
    return other.position_ - position_;
  }

  template<class T, int N, class A>
  typename ConstArrayListIterator<T,N,A>::difference_type ConstArrayListIterator<T,N,A>::distanceTo(const ConstArrayListIterator<T,N,A>& other) const
  {
    // Makes only sense if we reference a common list
    assert(list_==(other.list_));
    return other.position_ - position_;
  }

  template<class T, int N, class A>
  ArrayListIterator<T,N,A>& ArrayListIterator<T,N,A>::operator=(const ArrayListIterator<T,N,A>& other)
  {
    position_=other.position_;
    list_=other.list_;
    return *this;
  }

  template<class T, int N, class A>
  const ConstArrayListIterator<T,N,A>& ConstArrayListIterator<T,N,A>::operator=(const ConstArrayListIterator<T,N,A>& other)
  {
    position_=other.position_;
    list_=other.list_;
    return *this;
  }

  template<class T, int N, class A>
  void ArrayListIterator<T,N,A>::eraseToHere()
  {
    list_->size_ -= ++position_ - list_->start_;
    // chunk number of the new position.
    size_t posChunkStart = position_ / chunkSize_;
    // number of chunks to deallocate
    size_t chunks = (position_ - list_->start_ + list_->start_ % chunkSize_)
                    / chunkSize_;
    list_->start_ = position_;

    // Deallocate memory not needed any more.
    for(size_t chunk=0; chunk<chunks; chunk++) {
      --posChunkStart;
      list_->chunks_[posChunkStart].reset();
    }

    // Capacity stays the same as the chunks before us
    // are still there. They null pointers.
    assert(list_->start_+list_->size_<=list_->capacity_);
  }

  template<class T, int N, class A>
  ArrayListIterator<T,N,A>::ArrayListIterator(ArrayList<T,N,A>& arrayList, size_type position)
    : position_(position), list_(&arrayList)
  {}


  template<class T, int N, class A>
  ConstArrayListIterator<T,N,A>::ConstArrayListIterator(const ArrayList<T,N,A>& arrayList,
                                                        size_type position)
    : position_(position), list_(&arrayList)
  {}

  template<class T, int N, class A>
  ConstArrayListIterator<T,N,A>::ConstArrayListIterator(const ArrayListIterator<T,N,A>& other)
    : position_(other.position_), list_(other.list_)
  {}


  /** @} */
}
#endif


==> anc/xt-super/dune-common/dune/common/bartonnackmanifcheck.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
/** @file
   @author Robert Kloefkorn
   @brief Provides check for implementation of interface methods when using
   static polymorphism, i.e. the Barton-Nackman trick. This is purely for
   debugging purposes. To check the correct implementation of interface methods
   (and pick up possible infinite loops) NDEBUG must be undefined and
   DUNE_INTERFACECHECK has to be defined.

   Use by invoking CHECK_INTERFACE_IMPLEMENTATION(asImp().methodToCheck())
   and for
   template methods double (CHECK_INTERFACE_IMPLEMENTATION((asImp().template methodToCheck<param> ())).
   If either NDEBUG is defined or
   DUNE_INTERFACECHECK is undefined the CHECK_INTERFACE_IMPLEMENTATION macro is empty.

   Note: adding the interface check to a method will cause the implementation of the
   method to be called twice, so before use make sure
   that this will not cause problems e.g. if internal counters are updated.
 **/

//- Dune includes
#include <dune/common/exceptions.hh>

#ifdef CHECK_INTERFACE_IMPLEMENTATION
#undef CHECK_INTERFACE_IMPLEMENTATION
#endif
#ifdef CHECK_AND_CALL_INTERFACE_IMPLEMENTATION
#undef CHECK_AND_CALL_INTERFACE_IMPLEMENTATION
#endif

#if defined NDEBUG || !defined DUNE_INTERFACECHECK
#define CHECK_INTERFACE_IMPLEMENTATION(dummy)
#else
#define CHECK_INTERFACE_IMPLEMENTATION(__interface_method_to_call__) \
  {\
    static bool call = false; \
    if( call == true ) \
      DUNE_THROW(NotImplemented,"Interface method not implemented!");\
    call = true; \
    try { \
      (__interface_method_to_call__); \
      call = false; \
    } \
    catch ( ... ) \
    { \
      call = false; \
      throw; \
    } \
  }
#endif

/** The macro CHECK_AND_CALL_INTERFACE_IMPLEMENTATION throws an exception,
   if the interface method ist not implemented and just calls the method
   otherwise. If NDEBUG is defined no
   checking is done and the method is just called.
 */
#if defined NDEBUG || !defined DUNE_INTERFACECHECK
#define CHECK_AND_CALL_INTERFACE_IMPLEMENTATION(__interface_method_to_call__) \
  (__interface_method_to_call__)
#else
#define CHECK_AND_CALL_INTERFACE_IMPLEMENTATION(__interface_method_to_call__) \
  CHECK_INTERFACE_IMPLEMENTATION(__interface_method_to_call__)
#endif


==> anc/xt-super/dune-common/dune/common/bigunsignedint.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_BIGUNSIGNEDINT_HH
#define DUNE_BIGUNSIGNEDINT_HH

#include <iostream>
#include <limits>
#include <cstdint>
#include <cstdlib>
#include <type_traits>
#include <dune/common/exceptions.hh>
#include <dune/common/hash.hh>

/**
 * @file
 * @brief  Portable very large unsigned integers
 * @author Peter Bastian
 */

namespace Dune
{
  /** @addtogroup Common
   *
   * @{
   */

#if HAVE_MPI
  template<class K>
  struct MPITraits;
#endif

  namespace {

    // numeric_limits_helper provides std::numeric_limits access to the internals
    // of bigunsignedint. Previously, the correct specialization of std::numeric_limits
    // was a friend of bigunsignedint, but that creates problems on recent versions
    // of clang with the alternative libc++ library, because that library declares the
    // base template of std::numeric_limits as a class and clang subsequently complains
    // if the friend declaration uses 'struct'. Unfortunately, libstdc++ uses a struct,
    // making it impossible to keep clang happy for both standard libraries.
    // So we move the access helper functionality into a custom struct and simply let
    // the numeric_limits specialization inherit from the helper.

    template<typename T>
    struct numeric_limits_helper
    {

    protected:

      static std::uint16_t& digit(T& big_unsigned_int, std::size_t i)
      {
        return big_unsigned_int.digit[i];
      }

    };

  }

  /**
   * @brief Portable very large unsigned integers
   *
   * Implements (arbitrarily) large unsigned integers to be used as global
   * ids in some grid managers. Size is a template parameter.
   *
   * \tparam k Number of bits of the integer type
   */

  template<int k>
  class bigunsignedint {
  public:

    // unsigned short is 16 bits wide, n is the number of digits needed
    enum { bits=std::numeric_limits<std::uint16_t>::digits, n=k/bits+(k%bits!=0),
           hexdigits=4, bitmask=0xFFFF, compbitmask=0xFFFF0000,
           overflowmask=0x1 };

    //! Construct uninitialized
    bigunsignedint ();

    //! Construct from signed int
    template<typename Signed>
    bigunsignedint (Signed x, typename std::enable_if<std::is_integral<Signed>::value && std::is_signed<Signed>::value>::type* = 0);

    //! Construct from unsigned int
    bigunsignedint (std::uintmax_t x);

    //! Print number in hex notation
    void print (std::ostream& s) const ;

    //! add
    bigunsignedint<k> operator+ (const bigunsignedint<k>& x) const;

    //! subtract
    bigunsignedint<k> operator- (const bigunsignedint<k>& x) const;

    //! multiply
    bigunsignedint<k> operator* (const bigunsignedint<k>& x) const;

    //! prefix increment
    bigunsignedint<k>& operator++ ();

    //! divide
    //! \warning This function is very slow and its usage should be
    //! prevented if possible
    bigunsignedint<k> operator/ (const bigunsignedint<k>& x) const;

    //! modulo
    //! \warning This function is very slow and its usage should be
    //! prevented if possible
    bigunsignedint<k> operator% (const bigunsignedint<k>& x) const;


    //! bitwise and
    bigunsignedint<k> operator& (const bigunsignedint<k>& x) const;

    //! bitwise exor
    bigunsignedint<k> operator^ (const bigunsignedint<k>& x) const;

    //! bitwise or
    bigunsignedint<k> operator| (const bigunsignedint<k>& x) const;

    //! bitwise komplement
    bigunsignedint<k> operator~ () const;


    //! left shift1/
    bigunsignedint<k> operator<< (int i) const;

    //! right shift
    bigunsignedint<k> operator>> (int i) const;


    //! less than
    bool operator< (const bigunsignedint<k>& x) const;

    //! less than or equal
    bool operator<= (const bigunsignedint<k>& x) const;

    //! greater than
    bool operator> (const bigunsignedint<k>& x) const;

    //! greater or equal
    bool operator>= (const bigunsignedint<k>& x) const;

    //! equal
    bool operator== (const bigunsignedint<k>& x) const;

    //! not equal
    bool operator!= (const bigunsignedint<k>& x) const;


    //! export to other types
    //	operator unsigned int () const;
    std::uint_least32_t touint() const;
    /**
     * @brief Convert to a double.
     *
     * @warning Subject to rounding errors!
     */
    double todouble() const;

    friend class bigunsignedint<k/2>;
    friend struct numeric_limits_helper< bigunsignedint<k> >;

    inline friend std::size_t hash_value(const bigunsignedint& arg)
    {
      return hash_range(arg.digit,arg.digit + arg.n);
    }

  private:
    std::uint16_t digit[n];
#if HAVE_MPI
    friend struct MPITraits<bigunsignedint<k> >;
#endif
    inline void assign(std::uintmax_t x);


  } ;

  // Constructors
  template<int k>
  bigunsignedint<k>::bigunsignedint ()
  {
    assign(0u);
  }

  template<int k>
  template<typename Signed>
  bigunsignedint<k>::bigunsignedint (Signed y, typename std::enable_if<std::is_integral<Signed>::value && std::is_signed<Signed>::value>::type*)
  {
    if (y < 0)
      DUNE_THROW(Dune::Exception, "Trying to construct a Dune::bigunsignedint from a negative integer: " << y);
    assign(y);
  }

  template<int k>
  bigunsignedint<k>::bigunsignedint (std::uintmax_t x)
  {
    assign(x);
  }
  template<int k>
  void bigunsignedint<k>::assign(std::uintmax_t x)
  {
    static const int no=std::min(static_cast<int>(n),
                                 static_cast<int>(std::numeric_limits<std::uintmax_t>::digits/bits));

    for(int i=0; i<no; ++i) {
      digit[i] = (x&bitmask);
      x=x>>bits;
    }
    for (unsigned int i=no; i<n; i++) digit[i]=0;
  }

  // export
  template<int k>
  inline std::uint_least32_t bigunsignedint<k>::touint () const
  {
    return (digit[1]<<bits)+digit[0];
  }

  template<int k>
  inline double bigunsignedint<k>::todouble() const
  {
    int firstInZeroRange=n;
    for(int i=n-1; i>=0; --i)
      if(digit[i]!=0)
        break;
      else
        --firstInZeroRange;
    int representableDigits=std::numeric_limits<double>::digits/bits;
    int lastInRepresentableRange=0;
    if(representableDigits<firstInZeroRange)
      lastInRepresentableRange=firstInZeroRange-representableDigits;
    double val=0;
    for(int i=firstInZeroRange-1; i>=lastInRepresentableRange; --i)
      val =val*(1<<bits)+digit[i];
    return val*(1<<(bits*lastInRepresentableRange));
  }
  // print
  template<int k>
  inline void bigunsignedint<k>::print (std::ostream& s) const
  {
    bool leading=false;

    // print from left to right
    for (int i=n-1; i>=0; i--)
      for (int d=hexdigits-1; d>=0; d--)
      {
        // extract one hex digit
        int current = (digit[i]>>(d*4))&0xF;
        if (current!=0)
        {
          //			  s.setf(std::ios::noshowbase);
          s << std::hex << current;
          leading = false;
        }
        else if (!leading) s << std::hex << current;
      }
    if (leading) s << "0";
    s << std::dec;
  }

  template <int k>
  inline std::ostream& operator<< (std::ostream& s, const bigunsignedint<k>& x)
  {
    x.print(s);
    return s;
  }


  // Operators
  template <int k>
  inline bigunsignedint<k> bigunsignedint<k>::operator+ (const bigunsignedint<k>& x) const
  {
    bigunsignedint<k> result;
    std::uint_fast32_t overflow=0;

    for (unsigned int i=0; i<n; i++)
    {
      std::uint_fast32_t sum = static_cast<std::uint_fast32_t>(digit[i]) + static_cast<std::uint_fast32_t>(x.digit[i]) + overflow;
      result.digit[i] = sum&bitmask;
      overflow = (sum>>bits)&overflowmask;
    }
    return result;
  }

  template <int k>
  inline bigunsignedint<k> bigunsignedint<k>::operator- (const bigunsignedint<k>& x) const
  {
    bigunsignedint<k> result;
    std::int_fast32_t overflow=0;

    for (unsigned int i=0; i<n; i++)
    {
      std::int_fast32_t diff = static_cast<std::int_fast32_t>(digit[i]) - static_cast<std::int_fast32_t>(x.digit[i]) - overflow;
      if (diff>=0)
      {
        result.digit[i] = static_cast<std::uint16_t>(diff);
        overflow = 0;
      }
      else
      {
        result.digit[i] = static_cast<std::uint16_t>(diff+bitmask+1);
        overflow = 1;
      }
    }
    return result;
  }

  template <int k>
  inline bigunsignedint<k> bigunsignedint<k>::operator* (const bigunsignedint<k>& x) const
  {
    bigunsignedint<2*k> finalproduct(0);

    for (unsigned int m=0; m<n; m++)     // digit in right factor
    {
      bigunsignedint<2*k> singleproduct(0);
      std::uint_fast32_t overflow(0);
      for (unsigned int i=0; i<n; i++)
      {
        std::uint_fast32_t digitproduct = static_cast<std::uint_fast32_t>(digit[i])*static_cast<std::uint_fast32_t>(x.digit[m])+overflow;
        singleproduct.digit[i+m] = static_cast<std::uint16_t>(digitproduct&bitmask);
        overflow = (digitproduct>>bits)&bitmask;
      }
      finalproduct = finalproduct+singleproduct;
    }

    bigunsignedint<k> result;
    for (unsigned int i=0; i<n; i++) result.digit[i] = finalproduct.digit[i];
    return result;
  }

  template <int k>
  inline bigunsignedint<k>& bigunsignedint<k>::operator++ ()
  {
    std::uint_fast32_t overflow=1;

    for (unsigned int i=0; i<n; i++)
    {
      std::uint_fast32_t sum = static_cast<std::uint_fast32_t>(digit[i]) + overflow;
      digit[i] = sum&bitmask;
      overflow = (sum>>bits)&overflowmask;
    }
    return *this;
  }

  template <int k>
  inline bigunsignedint<k> bigunsignedint<k>::operator/ (const bigunsignedint<k>& x) const
  {
    if(x==0)
      DUNE_THROW(Dune::MathError, "division by zero!");

    // better slow than nothing
    bigunsignedint<k> temp(*this);
    bigunsignedint<k> result(0);

    while (temp>=x)
    {
      ++result;
      temp = temp-x;
    }

    return result;
  }

  template <int k>
  inline bigunsignedint<k> bigunsignedint<k>::operator% (const bigunsignedint<k>& x) const
  {
    // better slow than nothing
    bigunsignedint<k> temp(*this);

    while (temp>=x)
    {
      temp = temp-x;
    }

    return temp;
  }


  template <int k>
  inline bigunsignedint<k> bigunsignedint<k>::operator& (const bigunsignedint<k>& x) const
  {
    bigunsignedint<k> result;
    for (unsigned int i=0; i<n; i++)
      result.digit[i] = digit[i]&x.digit[i];
    return result;
  }

  template <int k>
  inline bigunsignedint<k> bigunsignedint<k>::operator^ (const bigunsignedint<k>& x) const
  {
    bigunsignedint<k> result;
    for (unsigned int i=0; i<n; i++)
      result.digit[i] = digit[i]^x.digit[i];
    return result;
  }

  template <int k>
  inline bigunsignedint<k> bigunsignedint<k>::operator| (const bigunsignedint<k>& x) const
  {
    bigunsignedint<k> result;
    for (unsigned int i=0; i<n; i++)
      result.digit[i] = digit[i]|x.digit[i];
    return result;
  }

  template <int k>
  inline bigunsignedint<k> bigunsignedint<k>::operator~ () const
  {
    bigunsignedint<k> result;
    for (unsigned int i=0; i<n; i++)
      result.digit[i] = ~digit[i];
    return result;
  }

  template <int k>
  inline bigunsignedint<k> bigunsignedint<k>::operator<< (int shift) const
  {
    bigunsignedint<k> result(0);

    // multiples of bits
    int j=shift/bits;
    for (int i=n-1-j; i>=0; i--)
      result.digit[i+j] = digit[i];

    // remainder
    j=shift%bits;
    for (int i=n-1; i>=0; i--)
    {
      unsigned int temp = result.digit[i];
      temp = temp<<j;
      result.digit[i] = static_cast<std::uint16_t>(temp&bitmask);
      temp = temp>>bits;
      if (i+1<(int)n)
        result.digit[i+1] = result.digit[i+1]|temp;
    }

    return result;
  }

  template <int k>
  inline bigunsignedint<k> bigunsignedint<k>::operator>> (int shift) const
  {
    bigunsignedint<k> result(0);

    // multiples of bits
    int j=shift/bits;
    for (unsigned int i=0; i<n-j; i++)
      result.digit[i] = digit[i+j];

    // remainder
    j=shift%bits;
    for (unsigned int i=0; i<n; i++)
    {
      std::uint_fast32_t temp = result.digit[i];
      temp = temp<<(bits-j);
      result.digit[i] = static_cast<std::uint16_t>((temp&compbitmask)>>bits);
      if (i>0)
        result.digit[i-1] = result.digit[i-1] | (temp&bitmask);
    }

    return result;
  }

  template <int k>
  inline bool bigunsignedint<k>::operator!= (const bigunsignedint<k>& x) const
  {
    for (unsigned int i=0; i<n; i++)
      if (digit[i]!=x.digit[i]) return true;
    return false;
  }

  template <int k>
  inline bool bigunsignedint<k>::operator== (const bigunsignedint<k>& x) const
  {
    return !((*this)!=x);
  }

  template <int k>
  inline bool bigunsignedint<k>::operator< (const bigunsignedint<k>& x) const
  {
    for (int i=n-1; i>=0; i--)
      if (digit[i]<x.digit[i]) return true;
      else if (digit[i]>x.digit[i]) return false;
    return false;
  }

  template <int k>
  inline bool bigunsignedint<k>::operator<= (const bigunsignedint<k>& x) const
  {
    for (int i=n-1; i>=0; i--)
      if (digit[i]<x.digit[i]) return true;
      else if (digit[i]>x.digit[i]) return false;
    return true;
  }

  template <int k>
  inline bool bigunsignedint<k>::operator> (const bigunsignedint<k>& x) const
  {
    return !((*this)<=x);
  }

  template <int k>
  inline bool bigunsignedint<k>::operator>= (const bigunsignedint<k>& x) const
  {
    return !((*this)<x);
  }


  template <int k>
  inline bigunsignedint<k> operator+ (const bigunsignedint<k>& x, std::uintmax_t y)
  {
    bigunsignedint<k> temp(y);
    return x+temp;
  }

  template <int k>
  inline bigunsignedint<k> operator- (const bigunsignedint<k>& x, std::uintmax_t y)
  {
    bigunsignedint<k> temp(y);
    return x-temp;
  }

  template <int k>
  inline bigunsignedint<k> operator* (const bigunsignedint<k>& x, std::uintmax_t y)
  {
    bigunsignedint<k> temp(y);
    return x*temp;
  }

  template <int k>
  inline bigunsignedint<k> operator/ (const bigunsignedint<k>& x, std::uintmax_t y)
  {
    bigunsignedint<k> temp(y);
    return x/temp;
  }

  template <int k>
  inline bigunsignedint<k> operator% (const bigunsignedint<k>& x, std::uintmax_t y)
  {
    bigunsignedint<k> temp(y);
    return x%temp;
  }

  template <int k>
  inline bigunsignedint<k> operator+ (std::uintmax_t x, const bigunsignedint<k>& y)
  {
    bigunsignedint<k> temp(x);
    return temp+y;
  }

  template <int k>
  inline bigunsignedint<k> operator- (std::uintmax_t x, const bigunsignedint<k>& y)
  {
    bigunsignedint<k> temp(x);
    return temp-y;
  }

  template <int k>
  inline bigunsignedint<k> operator* (std::uintmax_t x, const bigunsignedint<k>& y)
  {
    bigunsignedint<k> temp(x);
    return temp*y;
  }

  template <int k>
  inline bigunsignedint<k> operator/ (std::uintmax_t x, const bigunsignedint<k>& y)
  {
    bigunsignedint<k> temp(x);
    return temp/y;
  }

  template <int k>
  inline bigunsignedint<k> operator% (std::uintmax_t x, const bigunsignedint<k>& y)
  {
    bigunsignedint<k> temp(x);
    return temp%y;
  }


  /** @} */
}

namespace std
{
  template<int k>
  struct numeric_limits<Dune::bigunsignedint<k> >
    : private Dune::numeric_limits_helper<Dune::bigunsignedint<k> > // for access to internal state of bigunsignedint
  {
  public:
    static const bool is_specialized = true;

    static Dune::bigunsignedint<k> min()
    {
      return static_cast<Dune::bigunsignedint<k> >(0);
    }

    static Dune::bigunsignedint<k> max()
    {
      Dune::bigunsignedint<k> max_;
      for(std::size_t i=0; i < Dune::bigunsignedint<k>::n; ++i)
        // access internal state via the helper base class
        Dune::numeric_limits_helper<Dune::bigunsignedint<k> >::
          digit(max_,i)=std::numeric_limits<std::uint16_t>::max();
      return max_;
    }


    static const int digits = Dune::bigunsignedint<k>::bits *
                              Dune::bigunsignedint<k>::n;
    static const bool is_signed = false;
    static const bool is_integer = true;
    static const bool is_exact = true;
    static const int radix = 2;

    static Dune::bigunsignedint<k> epsilon()
    {
      return static_cast<Dune::bigunsignedint<k> >(0);
    }

    static Dune::bigunsignedint<k> round_error()
    {
      return static_cast<Dune::bigunsignedint<k> >(0);
    }

    static const int min_exponent = 0;
    static const int min_exponent10 = 0;
    static const int max_exponent = 0;
    static const int max_exponent10 = 0;

    static const bool has_infinity = false;
    static const bool has_quiet_NaN = false;
    static const bool has_signaling_NaN = false;

    static const float_denorm_style has_denorm = denorm_absent;
    static const bool has_denorm_loss = false;

    static Dune::bigunsignedint<k> infinity() throw()
    {
      return static_cast<Dune::bigunsignedint<k> >(0);
    }

    static Dune::bigunsignedint<k> quiet_NaN() throw()
    {
      return static_cast<Dune::bigunsignedint<k> >(0);
    }

    static Dune::bigunsignedint<k> signaling_NaN() throw()
    {
      return static_cast<Dune::bigunsignedint<k> >(0);
    }

    static Dune::bigunsignedint<k> denorm_min() throw()
    {
      return static_cast<Dune::bigunsignedint<k> >(0);
    }

    static const bool is_iec559 = false;
    static const bool is_bounded = true;
    static const bool is_modulo = true;

    static const bool traps = false;
    static const bool tinyness_before = false;
    static const float_round_style round_style = round_toward_zero;

  };

}

DUNE_DEFINE_HASH(DUNE_HASH_TEMPLATE_ARGS(int k),DUNE_HASH_TYPE(Dune::bigunsignedint<k>))

#endif


==> anc/xt-super/dune-common/dune/common/binaryfunctions.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_BINARYFUNCTIONS_HH
#define DUNE_BINARYFUNCTIONS_HH

/** \file
 * \brief Various helper classes derived from from std::binary_function for
 *    stl-style functional programming
 */
#include <functional>
#include <algorithm>

namespace Dune
{
  template<typename Type>
  struct Min
    : std::binary_function<Type,Type,Type>
  {
    Type operator()(const Type& t1, const Type& t2) const
    {
      return std::min(t1,t2);
    }
  };

  template<typename Type>
  struct Max
    : std::binary_function<Type,Type,Type>
  {
    Type operator()(const Type& t1, const Type& t2) const
    {
      return std::max(t1,t2);
    }
  };
}

#endif


==> anc/xt-super/dune-common/dune/common/bitsetvector.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_BLOCK_BITFIELD_HH
#define DUNE_BLOCK_BITFIELD_HH

/** \file
    \brief Efficient implementation of a dynamic array of static arrays of booleans
 */

#include <vector>
#include <bitset>
#include <iostream>
#include <algorithm>

#include <dune/common/genericiterator.hh>
#include <dune/common/exceptions.hh>

namespace Dune {

  template <int block_size, class Alloc> class BitSetVector;
  template <int block_size, class Alloc> class BitSetVectorReference;

  /**
     \brief A proxy class that acts as a const reference to a single
     bitset in a BitSetVector.

     It contains a conversion to std::bitset and most of the
     interface of const std::bitset.

     \warning As this is only a proxy class, you can not get the
     address of the bitset.
   */
  template <int block_size, class Alloc>
  class BitSetVectorConstReference
  {
  protected:

    typedef Dune::BitSetVector<block_size, Alloc> BitSetVector;
    friend class Dune::BitSetVector<block_size, Alloc>;

    BitSetVectorConstReference(const BitSetVector& blockBitField, int block_number) :
      blockBitField(blockBitField),
      block_number(block_number)
    {};

    //! hide assignment operator
    BitSetVectorConstReference& operator=(const BitSetVectorConstReference & b);

  public:

    typedef std::bitset<block_size> bitset;

    // bitset interface typedefs
    typedef typename std::vector<bool, Alloc>::const_reference reference;
    typedef typename std::vector<bool, Alloc>::const_reference const_reference;
    typedef size_t size_type;

    //! Returns a copy of *this shifted left by n bits.
    bitset operator<<(size_type n) const
    {
      bitset b = *this;
      b <<= n;
      return b;
    }

    //! Returns a copy of *this shifted right by n bits.
    bitset operator>>(size_type n) const
    {
      bitset b = *this;
      b >>= n;
      return b;
    }

    //! Returns a copy of *this with all of its bits flipped.
    bitset operator~() const
    {
      bitset b = *this;
      b.flip();
      return b;
    }

    //! Returns block_size.
    size_type size() const
    {
      return block_size;
    }

    //! Returns the number of bits that are set.
    size_type count() const
    {
      size_type n = 0;
      for(size_type i=0; i<block_size; ++i)
        n += getBit(i);
      return n;
    }

    //! Returns true if any bits are set.
    bool any() const
    {
      return count();
    }

    //! Returns true if no bits are set.
    bool none() const
    {
      return ! any();
    }

    //! Returns true if bit n is set.
    bool test(size_type n) const
    {
      return getBit(n);
    }

    const_reference operator[](size_type i) const
    {
      return getBit(i);
    }

    //! cast to bitset
    operator bitset() const
    {
      return blockBitField.getRepr(block_number);
    }

    //! Equality of reference and std::bitset
    bool operator== (const bitset& bs) const
    {
      return equals(bs);
    }

    //! Equality of reference and other reference
    bool operator== (const BitSetVectorConstReference& bs) const
    {
      return equals(bs);
    }

    //! Inequality of reference and std::bitset
    bool operator!= (const bitset& bs) const
    {
      return ! equals(bs);
    }

    //! Inequality of reference and other reference
    bool operator!= (const BitSetVectorConstReference& bs) const
    {
      return ! equals(bs);
    }

    /*!
       missing operators:

       - unsigned long to_ulong() const
     */

    friend std::ostream& operator<< (std::ostream& s, const BitSetVectorConstReference& v)
    {
      s << "(";
      for(int i=0; i<block_size; ++i)
        s << v[i];
      s << ")";
      return s;
    }

  protected:
    const BitSetVector& blockBitField;
    int block_number;

    const_reference getBit(size_type i) const
    {
      return blockBitField.getBit(block_number,i);
    }

    template<class BS>
    bool equals(const BS & bs) const
    {
      bool eq = true;
      for(int i=0; i<block_size; ++i)
        eq &= (getBit(i) == bs[i]);
      return eq;
    }

  private:
    /**
       This is only a Proxy class, you can't get the address of the
       object it references
     */
    void operator & ();

    friend class BitSetVectorReference<block_size, Alloc>;
  };

  /**
     \brief A proxy class that acts as a mutable reference to a
     single bitset in a BitSetVector.

     It contains an assignment operator from std::bitset.  It
     inherits the const std::bitset interface provided by
     BitSetVectorConstReference and adds most of the non-const
     methods of std::bitset.

     \warning As this is only a proxy class, you can not get the
     address of the bitset.
   */
  template <int block_size, class Alloc>
  class BitSetVectorReference : public BitSetVectorConstReference<block_size,Alloc>
  {
  protected:

    typedef Dune::BitSetVector<block_size, Alloc> BitSetVector;
    friend class Dune::BitSetVector<block_size, Alloc>;

    typedef Dune::BitSetVectorConstReference<block_size,Alloc> BitSetVectorConstReference;

    BitSetVectorReference(BitSetVector& blockBitField, int block_number) :
      BitSetVectorConstReference(blockBitField, block_number),
      blockBitField(blockBitField)
    {};

  public:
    typedef std::bitset<block_size> bitset;

    //! bitset interface typedefs
    //! \{
    //! A proxy class that acts as a reference to a single bit.
    typedef typename std::vector<bool, Alloc>::reference reference;
    //! A proxy class that acts as a const reference to a single bit.
    typedef typename std::vector<bool, Alloc>::const_reference const_reference;
    //! \}

    //! size_type typedef (an unsigned integral type)
    typedef size_t size_type;

    //! Assignment from bool, sets each bit in the bitset to b
    BitSetVectorReference& operator=(bool b)
    {
      for(int i=0; i<block_size; ++i)
        getBit(i) = b;
      return (*this);
    }

    //! Assignment from bitset
    BitSetVectorReference& operator=(const bitset & b)
    {
      for(int i=0; i<block_size; ++i)
        getBit(i) = b.test(i);
      return (*this);
    }

    //! Assignment from BitSetVectorConstReference
    BitSetVectorReference& operator=(const BitSetVectorConstReference & b)
    {
      for(int i=0; i<block_size; ++i)
        getBit(i) = b.test(i);
      return (*this);
    }

    //! Assignment from BitSetVectorReference
    BitSetVectorReference& operator=(const BitSetVectorReference & b)
    {
      for(int i=0; i<block_size; ++i)
        getBit(i) = b.test(i);
      return (*this);
    }

    //! Bitwise and (for bitset).
    BitSetVectorReference& operator&=(const bitset& x)
    {
      for (size_type i=0; i<block_size; i++)
        getBit(i) = (test(i) & x.test(i));
      return *this;
    }

    //! Bitwise and (for BitSetVectorConstReference and BitSetVectorReference)
    BitSetVectorReference& operator&=(const BitSetVectorConstReference& x)
    {
      for (size_type i=0; i<block_size; i++)
        getBit(i) = (test(i) & x.test(i));
      return *this;
    }

    //! Bitwise inclusive or (for bitset)
    BitSetVectorReference& operator|=(const bitset& x)
    {
      for (size_type i=0; i<block_size; i++)
        getBit(i) = (test(i) | x.test(i));
      return *this;
    }

    //! Bitwise inclusive or (for BitSetVectorConstReference and BitSetVectorReference)
    BitSetVectorReference& operator|=(const BitSetVectorConstReference& x)
    {
      for (size_type i=0; i<block_size; i++)
        getBit(i) = (test(i) | x.test(i));
      return *this;
    }

    //! Bitwise exclusive or (for bitset).
    BitSetVectorReference& operator^=(const bitset& x)
    {
      for (size_type i=0; i<block_size; i++)
        getBit(i) = (test(i) ^ x.test(i));
      return *this;
    }

    //! Bitwise exclusive or (for BitSetVectorConstReference and BitSetVectorReference)
    BitSetVectorReference& operator^=(const BitSetVectorConstReference& x)
    {
      for (size_type i=0; i<block_size; i++)
        getBit(i) = (test(i) ^ x.test(i));
      return *this;
    }

    //! Left shift.
    BitSetVectorReference& operator<<=(size_type n)
    {
      for (size_type i=0; i<block_size-n; i++)
        getBit(i) = test(i+n);
      return *this;
    }

    //! Right shift.
    BitSetVectorReference& operator>>=(size_type n)
    {
      for (size_type i=0; i<block_size-n; i++)
        getBit(i+n) = test(i);
      return *this;
    }

    // Sets every bit.
    BitSetVectorReference& set()
    {
      for (size_type i=0; i<block_size; i++)
        set(i);
      return *this;
    }

    //! Flips the value of every bit.
    BitSetVectorReference& flip()
    {
      for (size_type i=0; i<block_size; i++)
        flip(i);
      return *this;
    }

    //! Clears every bit.
    BitSetVectorReference& reset()
    {}

    //! Sets bit n if val is nonzero, and clears bit n if val is zero.
    BitSetVectorReference& set(size_type n, int val = 1)
    {
      getBit(n) = val;
      return *this;
    }

    //! Clears bit n.
    BitSetVectorReference& reset(size_type n)
    {
      set(n, false);
      return *this;
    }

    //! Flips bit n.
    BitSetVectorReference& flip(size_type n)
    {
      getBit(n).flip();
      return *this;
    }

    using BitSetVectorConstReference::test;
    using BitSetVectorConstReference::operator[];

    reference operator[](size_type i)
    {
      return getBit(i);
    }

  protected:
    BitSetVector& blockBitField;

    using BitSetVectorConstReference::getBit;

    reference getBit(size_type i)
    {
      return blockBitField.getBit(this->block_number,i);
    }
  };

  /**
     typetraits for BitSetVectorReference
   */
  template<int block_size, class Alloc>
  struct const_reference< BitSetVectorReference<block_size,Alloc> >
  {
    typedef BitSetVectorConstReference<block_size,Alloc> type;
  };

  template<int block_size, class Alloc>
  struct const_reference< BitSetVectorConstReference<block_size,Alloc> >
  {
    typedef BitSetVectorConstReference<block_size,Alloc> type;
  };

  template<int block_size, class Alloc>
  struct mutable_reference< BitSetVectorReference<block_size,Alloc> >
  {
    typedef BitSetVectorReference<block_size,Alloc> type;
  };

  template<int block_size, class Alloc>
  struct mutable_reference< BitSetVectorConstReference<block_size,Alloc> >
  {
    typedef BitSetVectorReference<block_size,Alloc> type;
  };

  /**
     \brief A dynamic %array of blocks of booleans
   */
  template <int block_size, class Allocator=std::allocator<bool> >
  class BitSetVector : private std::vector<bool, Allocator>
  {
    /** \brief The implementation class: an unblocked bitfield */
    typedef std::vector<bool, Allocator> BlocklessBaseClass;

  public:
    //! container interface typedefs
    //! \{

    /** \brief Type of the values stored by the container */
    typedef std::bitset<block_size> value_type;

    /** \brief Reference to a small block of bits */
    typedef BitSetVectorReference<block_size,Allocator> reference;

    /** \brief Const reference to a small block of bits */
    typedef BitSetVectorConstReference<block_size,Allocator> const_reference;

    /** \brief Pointer to a small block of bits */
    typedef BitSetVectorReference<block_size,Allocator>* pointer;

    /** \brief Const pointer to a small block of bits */
    typedef BitSetVectorConstReference<block_size,Allocator>* const_pointer;

    /** \brief size type */
    typedef typename std::vector<bool, Allocator>::size_type size_type;

    /** \brief The type of the allocator */
    typedef Allocator allocator_type;
    //! \}

    //! iterators
    //! \{
    typedef Dune::GenericIterator<BitSetVector<block_size,Allocator>, value_type, reference, std::ptrdiff_t, ForwardIteratorFacade> iterator;
    typedef Dune::GenericIterator<const BitSetVector<block_size,Allocator>, const value_type, const_reference, std::ptrdiff_t, ForwardIteratorFacade> const_iterator;
    //! \}

    //! Returns a iterator pointing to the beginning of the vector.
    iterator begin(){
      return iterator(*this, 0);
    }

    //! Returns a const_iterator pointing to the beginning of the vector.
    const_iterator begin() const {
      return const_iterator(*this, 0);
    }

    //! Returns an iterator pointing to the end of the vector.
    iterator end(){
      return iterator(*this, size());
    }

    //! Returns a const_iterator pointing to the end of the vector.
    const_iterator end() const {
      return const_iterator(*this, size());
    }

    //! Default constructor
    BitSetVector() :
      BlocklessBaseClass()
    {}

    //! Construction from an unblocked bitfield
    BitSetVector(const BlocklessBaseClass& blocklessBitField) :
      BlocklessBaseClass(blocklessBitField)
    {
      if (blocklessBitField.size()%block_size != 0)
        DUNE_THROW(RangeError, "Vector size is not a multiple of the block size!");
    }

    /** Constructor with a given length
        \param n Number of blocks
     */
    explicit BitSetVector(int n) :
      BlocklessBaseClass(n*block_size)
    {}

    //! Constructor which initializes the field with true or false
    BitSetVector(int n, bool v) :
      BlocklessBaseClass(n*block_size,v)
    {}

    //! Erases all of the elements.
    void clear()
    {
      BlocklessBaseClass::clear();
    }

    //! Resize field
    void resize(int n, bool v = bool())
    {
      BlocklessBaseClass::resize(n*block_size, v);
    }

    /** \brief Return the number of blocks */
    size_type size() const
    {
      return BlocklessBaseClass::size()/block_size;
    }

    //! Sets all entries to <tt> true </tt>
    void setAll() {
      this->assign(BlocklessBaseClass::size(), true);
    }

    //! Sets all entries to <tt> false </tt>
    void unsetAll() {
      this->assign(BlocklessBaseClass::size(), false);
    }

    /** \brief Return reference to i-th block */
    reference operator[](int i)
    {
      return reference(*this, i);
    }

    /** \brief Return const reference to i-th block */
    const_reference operator[](int i) const
    {
      return const_reference(*this, i);
    }

    /** \brief Return reference to last block */
    reference back()
    {
      return reference(*this, size()-1);
    }

    /** \brief Return const reference to last block */
    const_reference back() const
    {
      return const_reference(*this, size()-1);
    }

    //! Returns the number of bits that are set.
    size_type count() const
    {
      return std::count(BlocklessBaseClass::begin(), BlocklessBaseClass::end(), true);
    }

    //! Returns the number of set bits, while each block is masked with 1<<i
    size_type countmasked(int j) const
    {
      size_type n = 0;
      size_type blocks = size();
      for(size_type i=0; i<blocks; ++i)
        n += getBit(i,j);
      return n;
    }

    //! Send bitfield to an output stream
    friend std::ostream& operator<< (std::ostream& s, const BitSetVector& v)
    {
      for (size_t i=0; i<v.size(); i++)
        s << v[i] << "  ";
      return s;
    }

  private:

    // get a prepresentation as value_type
    value_type getRepr(int i) const
    {
      value_type bits;
      for(int j=0; j<block_size; ++j)
        bits.set(j, getBit(i,j));
      return bits;
    }

    typename std::vector<bool>::reference getBit(size_type i, size_type j) {
      return BlocklessBaseClass::operator[](i*block_size+j);
    }

    typename std::vector<bool>::const_reference getBit(size_type i, size_type j) const {
      return BlocklessBaseClass::operator[](i*block_size+j);
    }

    friend class BitSetVectorReference<block_size,Allocator>;
    friend class BitSetVectorConstReference<block_size,Allocator>;
  };

}  // namespace Dune

#endif


==> anc/xt-super/dune-common/dune/common/classname.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_CLASSNAME_HH
#define DUNE_CLASSNAME_HH

/** \file
 * \brief A free function to provide the demangled class name
 *        of a given object or type as a string
 */

#include <cstdlib>
#include <string>
#include <typeinfo>

#if HAVE_CXA_DEMANGLE
#include <cxxabi.h>
#endif // #if HAVE_CXA_DEMANGLE

namespace Dune {

  /** \brief Provide the demangled class name of a given object as a string */
  template <class T>
  std::string className ( T &t )
  {
    std::string className = typeid( t ).name();
#if HAVE_CXA_DEMANGLE
    int status;
    char *demangled = abi::__cxa_demangle( className.c_str(), 0, 0, &status );
    if( demangled )
    {
      className = demangled;
      std::free( demangled );
    }
#endif // #if HAVE_CXA_DEMANGLE
    return className;
  }

  /** \brief Provide the demangled class name of a type T as a string */
  template <class T>
  std::string className ()
  {
    std::string className = typeid( T ).name();
#if HAVE_CXA_DEMANGLE
    int status;
    char *demangled = abi::__cxa_demangle( className.c_str(), 0, 0, &status );
    if( demangled )
    {
      className = demangled;
      std::free( demangled );
    }
#endif // #if HAVE_CXA_DEMANGLE
    return className;
  }

} // namespace Dune

#endif  // DUNE_CLASSNAME_HH


==> anc/xt-super/dune-common/dune/common/debugallocator.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#if HAVE_CONFIG_H
#include "config.h"
#endif

#include "debugallocator.hh"

#include <iostream>
#include <unistd.h>
#include <cstdlib>

namespace Dune
{
  namespace DebugMemory
  {
    // system constant for page size
    const std::ptrdiff_t page_size = getpagesize();

    // implement member functions
    void AllocationManager::allocation_error(const char* msg)
    {
      std::cerr << "Abort - Memory Corruption: " << msg << std::endl;
      std::abort();
    }

    // global instance of AllocationManager
    AllocationManager alloc_man;

  }   // end namespace DebugMemory
} // end namespace Dune


==> anc/xt-super/dune-common/dune/common/debugallocator.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_DEBUG_ALLOCATOR_HH
#define DUNE_DEBUG_ALLOCATOR_HH

#include <dune/common/unused.hh>
#include <exception>
#include <typeinfo>
#include <vector>
#include <iostream>
#include <cstring>
#include <cstdint>
#include <cstdlib>
#include <new>
#if HAVE_SYS_MMAN_H && HAVE_MPROTECT
#include <sys/mman.h>
#else
enum DummyProtFlags { PROT_NONE, PROT_WRITE, PROT_READ };
#endif

#include "mallocallocator.hh"

namespace Dune
{

#ifndef DOXYGEN // hide implementation details from doxygen
  namespace DebugMemory
  {

    extern const std::ptrdiff_t page_size;

    struct AllocationManager
    {
      typedef std::size_t size_type;
      typedef std::ptrdiff_t difference_type;
      typedef void* pointer;

    protected:
      static void allocation_error(const char* msg);

      struct AllocationInfo;
      friend struct AllocationInfo;

#define ALLOCATION_ASSERT(A) { if (!(A))                            \
                               { allocation_error("Assertion " # A " failed");\
                               }\
};

      struct AllocationInfo
      {
        AllocationInfo(const std::type_info & t) : type(&t) {}
        const std::type_info * type;

        pointer page_ptr;
        pointer ptr;
        size_type pages;
        size_type capacity;
        size_type size;
        bool not_free;
      };

      typedef MallocAllocator<AllocationInfo> Alloc;
      typedef std::vector<AllocationInfo, Alloc> AllocationList;
      AllocationList allocation_list;

    private:
      void memprotect(void* from, difference_type len, int prot)
      {
#if HAVE_SYS_MMAN_H && HAVE_MPROTECT
        int result = mprotect(from, len, prot);
        if (result == -1)
        {

          std::cerr << "ERROR: (" << result << ": " << strerror(result) << ")" << std::endl;
          std::cerr << " Failed to ";
          if (prot == PROT_NONE)
            std::cerr << "protect ";
          else
            std::cerr << "unprotect ";
          std::cerr << "memory range: "
                    << from << ", "
                    << static_cast<void*>(
            static_cast<char*>(from) + len)
                    << std::endl;
          abort();
        }
#else
        DUNE_UNUSED_PARAMETER(from);
        DUNE_UNUSED_PARAMETER(len);
        DUNE_UNUSED_PARAMETER(prot);
        std::cerr << "WARNING: memory protection not available" << std::endl;
#endif
      }

    public:

      ~AllocationManager ()
      {
        AllocationList::iterator it;
        bool error = false;
        for (it=allocation_list.begin(); it!=allocation_list.end(); it++)
        {
          if (it->not_free)
          {
            std::cerr << "ERROR: found memory chunk still in use: " <<
            it->capacity << " bytes at " << it->ptr << std::endl;
            error = true;
          }
          free(it->page_ptr);
        }
        if (error)
          allocation_error("lost allocations");
      }

      template<typename T>
      T* allocate(size_type n) throw(std::bad_alloc)
      {
        // setup chunk info
        AllocationInfo ai(typeid(T));
        ai.size = n;
        ai.capacity = n * sizeof(T);
        ai.pages = (ai.capacity) / page_size + 2;
        ai.not_free = true;
        size_type overlap = ai.capacity % page_size;
        int result = posix_memalign(&(ai.page_ptr), page_size, ai.pages * page_size);
        if (0 != result)
        {
          throw std::bad_alloc();
        }
        ai.ptr = static_cast<char*>(ai.page_ptr) + page_size - overlap;
        // write protect memory behind the actual data
        memprotect(static_cast<char*>(ai.page_ptr) + (ai.pages-1) * page_size,
                   page_size,
                   PROT_NONE);
        // remember the chunk
        allocation_list.push_back(ai);
        // return the ptr
        return static_cast<T*>(ai.ptr);
      }

      template<typename T>
      void deallocate(T* ptr, size_type n = 0) throw()
      {
        // compute page address
        void* page_ptr =
          static_cast<void*>(
            (char*)(ptr) - ((std::uintptr_t)(ptr) % page_size));
        // search list
        AllocationList::iterator it;
        unsigned int i = 0;
        for (it=allocation_list.begin(); it!=allocation_list.end(); it++, i++)
        {
          if (it->page_ptr == page_ptr)
          {
            // std::cout << "found memory_block in allocation " << i << std::endl;
            // sanity checks
            if (n != 0)
              ALLOCATION_ASSERT(n == it->size);
            ALLOCATION_ASSERT(ptr == it->ptr);
            ALLOCATION_ASSERT(true == it->not_free);
            ALLOCATION_ASSERT(typeid(T) == *(it->type));
            // free memory
            it->not_free = false;
#if DEBUG_ALLOCATOR_KEEP
            // write protect old memory
            memprotect(it->page_ptr,
                       (it->pages) * page_size,
                       PROT_NONE);
#else
            // unprotect old memory
            memprotect(it->page_ptr,
                       (it->pages) * page_size,
                       PROT_READ | PROT_WRITE);
            std::free(it->page_ptr);
            // remove chunk info
            allocation_list.erase(it);
#endif
            return;
          }
        }
        allocation_error("memory block not found");
      }
    };
#undef ALLOCATION_ASSERT

    extern AllocationManager alloc_man;
  }   // end namespace DebugMemory
#endif // DOXYGEN

  template<class T>
  class DebugAllocator;

  // specialize for void
  template <>
  class DebugAllocator<void> {
  public:
    typedef void* pointer;
    typedef const void* const_pointer;
    // reference to void members are impossible.
    typedef void value_type;
    template <class U> struct rebind {
      typedef DebugAllocator<U> other;
    };
  };

  // actual implementation
  /**
     @ingroup Allocators
     @brief Allocators implementation which performs different kind of memory checks

     We check:
     - access past the end
     - only free memory which was allocated with this allocator
     - list allocated memory chunks still in use upon destruction of the allocator

     When defining DEBUG_ALLOCATOR_KEEP to 1, we also check
     - double free
     - access after free

     When defining DEBUG_NEW_DELETE >= 1, we
     - overload new/delte
     - use the Debug memory management for new/delete
     - DEBUG_NEW_DELETE > 2 gives extensive debug output
   */
  template <class T>
  class DebugAllocator {
  public:
    typedef std::size_t size_type;
    typedef std::ptrdiff_t difference_type;
    typedef T* pointer;
    typedef const T* const_pointer;
    typedef T& reference;
    typedef const T& const_reference;
    typedef T value_type;
    template <class U> struct rebind {
      typedef DebugAllocator<U> other;
    };

    //! create a new DebugAllocator
    DebugAllocator() throw() {}
    //! copy construct from an other DebugAllocator, possibly for a different result type
    template <class U>
    DebugAllocator(const DebugAllocator<U>&) throw() {}
    //! cleanup this allocator
    ~DebugAllocator() throw() {}

    pointer address(reference x) const
    {
      return &x;
    }
    const_pointer address(const_reference x) const
    {
      return &x;
    }

    //! allocate n objects of type T
    pointer allocate(size_type n,
                     DebugAllocator<void>::const_pointer hint = 0)
    {
      DUNE_UNUSED_PARAMETER(hint);
      return DebugMemory::alloc_man.allocate<T>(n);
    }

    //! deallocate n objects of type T at address p
    void deallocate(pointer p, size_type n)
    {
      DebugMemory::alloc_man.deallocate<T>(p,n);
    }

    //! max size for allocate
    size_type max_size() const throw()
    {
      return size_type(-1) / sizeof(T);
    }

    //! copy-construct an object of type T (i.e. make a placement new on p)
    void construct(pointer p, const T& val)
    {
      ::new((void*)p)T(val);
    }

    //! construct an object of type T from variadic parameters
    template<typename ... _Args>
    void construct(pointer p, _Args&&... __args)
    {
      ::new((void *)p)T(std::forward<_Args>(__args) ...);
    }

    //! destroy an object of type T (i.e. call the destructor)
    void destroy(pointer p)
    {
      p->~T();
    }
  };
}

#ifdef DEBUG_NEW_DELETE
void * operator new(size_t size) throw(std::bad_alloc)
{
  // try to allocate size bytes
  void *p = Dune::DebugMemory::alloc_man.allocate<char>(size);
#if DEBUG_NEW_DELETE > 2
  std::cout << "NEW " << size
            << " -> " << p
            << std::endl;
#endif
  return p;
}

void operator delete(void * p) throw()
{
#if DEBUG_NEW_DELETE > 2
  std::cout << "FREE " << p << std::endl;
#endif
  Dune::DebugMemory::alloc_man.deallocate<char>(static_cast<char*>(p));
}

#endif // DEBUG_NEW_DELETE

#endif // DUNE_DEBUG_ALLOCATOR_HH


==> anc/xt-super/dune-common/dune/common/debugstream.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_DEBUGSTREAM_HH
#define DUNE_DEBUGSTREAM_HH

/** \file
 * \brief Defines several output streams for messages of different importance
 */

#include <iostream>
#include <stack>

#include <dune/common/exceptions.hh>

namespace Dune {

  /*! \defgroup DebugOut Debug output
     \ingroup Common

     The debug output is implemented by instances of DebugStream which
     provides the following features:

     - output-syntax in the standard ostream-notation
     - output can be totally deactivated depending on template parameters
     - streams with active output can be deactivated during runtime
     - redirecting to std::ostream or other DebugStream s during runtime
     - stack oriented state

     The Dune-components should use the streams explained in \ref StdStreams
     for output so that applications may redirect the output globally.

     Changes in runtime are provided by three sets of methods:

     - push()/pop() sets new activation flag or restore old setting
     - attach()/detach() redirects output to a different std::ostream or restore old stream
     - tie()/untie() redirects output through another DebugStream. If the state of the master stream changes (activation or output-stream) it is changed in the tied stream as well

     The first methods implement a full stack whereas tie() is a bit
     different: though a tied stream may be (de)activated via
     push()/pop() you cannot attach() or detach() an output. You'll need
     to change the master stream instead.

     \section DebugAppl Applications

     Applications using the Dune-library should create an independent set
     of DebugStreams so that the debug levels can be changed separately.
     Example:

     \code
     static const Dune::DebugLevel APPL_MINLEVEL = 3;

     Dune::DebugStream<1, APPL_MINLEVEL> myverbose;
     Dune::DebugStream<2, APPL_MINLEVEL> myinfo;
     Dune::DebugStream<3, APPL_MINLEVEL> mywarn;
     \endcode

     This code creates three streams of which only the last one really
     creates output. The output-routines of the other streams vanish in
     optimized executables.

     You can use the common_bits-Template to switch to a policy using bitflags:

     \code
     enum { APPL_CORE = 1, APPL_IO = 2, APPL_GRAPHICS = 4};

     static const Dune::DebugLevel APPL_DEBUG_MASK = APPL_CORE | APPL_GRAPHICS;
     static const Dune::DebugLevel APPL_ACTIVE_MASK = 0xff;

     Dune::DebugStream<APPL_CORE, APPL_DEBUG_MASK, APPL_ACTIVE_MASK, Dune::common_bits> coreout;
     Dune::DebugStream<APPL_IO, APPL_DEBUG_MASK, APPL_ACTIVE_MASK, Dune::common_bits> ioout;
     Dune::DebugStream<APPL_GRAPHICS, APPL_DEBUG_MASK, APPL_ACTIVE_MASK, Dune::common_bits> graphout;
     \endcode

     Applications that wish to redirect the \ref StdStreams through their
     private streams may use the tie()-mechanism:

     \code
     // initialize streams like above

     Dune::dwarn.tie(coreout);

     // ... Dune-output to dwarn will be directed through coreout ...

     Dune::dwarn.untie();
     \endcode

     Keep in mind to untie() a stream before the tied stream is destructed.

     An alternative is to attach() an output stream defined by the application:

     \code
     std::ofstream mylog("application.log");

     Dune::dwarn.attach(mylog);
     \endcode
   */
  /**
     \addtogroup DebugOut
     \{
   */
  /*! \file

     This file implements the class DebugStream to support output in a
     variety of debug levels. Additionally, template parameters control
     if the output operation is really performed so that unused debug
     levels can be deactivated

   */


  /*! \brief Type for debug levels.

     Only positive values allowed
   */
  typedef unsigned int DebugLevel;

  /*!

     \brief Greater or equal template test.

     value is false if current is below the threshold, true otherwise

     This is the default struct to control the activation policy of
     DebugStream and deactivates output below the threshold
   */
  template <DebugLevel current, DebugLevel threshold>
  struct greater_or_equal {
    static const bool value = (current >= threshold);
  };


  /*! \brief activate if current and mask have common bits switched on.

     This template implements an alternative strategy to activate or
     deactivate a DebugStream. Keep in mind to number your streams as
     powers of two if using this template
   */
  template <DebugLevel current, DebugLevel mask>
  struct common_bits {
    enum {value = ((current & mask)!=0) };
  };


  //! \brief standard exception for the debugstream
  class DebugStreamError : public IOError {};

  class StreamWrap {
  public:
    StreamWrap(std::ostream& _out) : out(_out) { };
    std::ostream& out;
    StreamWrap *next;
  };

  //! \brief Intermediate class to implement tie-operation of DebugStream
  class DebugStreamState {
    // !!! should be protected somehow but that won't be easy
  public:
    //! \brief current output stream and link to possibly pushed old output streams
    StreamWrap* current;

    //! \brief flag to switch output during runtime
    bool _active;

    //! \brief are we tied to another DebugStream?
    bool _tied;

    //! \brief how many streams are tied to this state
    unsigned int _tied_streams;
  };

  /*!
     \brief Generic class to implement debug output streams

     The main function of a DebugStream is to provide output in a
     standard ostream fashion that is fully deactivated if the level of
     the stream does not meet the current requirements. More information in \ref DebugOut

     \param thislevel this level
     \param dlevel level needed for any output to happen
     \param alevel level needed to switch activation flag on
     \param activator template describing the activation policy

     \todo Fix visibility of internal data
   */
  template <DebugLevel thislevel = 1,
      DebugLevel dlevel = 1,
      DebugLevel alevel = 1,
      template<DebugLevel, DebugLevel> class activator = greater_or_equal>
  class DebugStream : public DebugStreamState {
  public:
    /*! \brief Create a DebugStream and set initial output stream

       during runtime another stream can be attach()ed, however the
       initial stream may not be detach()ed.
     */
    DebugStream(std::ostream& out = std::cerr) {
      // start a new list of streams
      current = new StreamWrap(out);
      current->next = 0;

      // check if we are above the default activation level
      _active = activator<thislevel,alevel>::value;

      // we're not tied to another DebugStream
      _tied = false;

      // no child streams yet
      _tied_streams = 0;
    };

    /*! \brief Create a DebugStream and directly tie to another DebugStream

       The fallback is used if a DebugStream constructed via this method
       is untie()ed later. Otherwise the stream would be broken afterwards.
     */
    DebugStream (DebugStreamState& master,
                 std::ostream& fallback = std::cerr)
    {
      // start a new list of streams
      current = new StreamWrap(fallback);
      current->next = 0;

      // check if we are above the default activation level
      _active = activator<thislevel,alevel>::value;
      _tied_streams = 0;

      // tie to the provided stream
      _tied = true;
      tiedstate = &master;
      tiedstate->_tied_streams++;
    };

    /*! \brief Destroy stream.

       if other streams still tie() to this stream an exception will be
       thrown. Otherwise the child streams would certainly break on the
       next output
     */
    ~DebugStream() {
      // untie
      if (_tied)
        tiedstate->_tied_streams--;
      else {
        // check if somebody still ties to us...
        if (_tied_streams != 0)
          DUNE_THROW(DebugStreamError,
                     "There are streams still tied to this stream!");
      };

      // remove ostream-stack
      while (current != 0) {
        StreamWrap *s = current;
        current = current->next;
        delete s;
      };
    };

    //! \brief Generic types are passed on to current output stream
    template <class T>
    DebugStream& operator<<(const T data) {
      // remove the following code if stream wasn't compiled active
      if (activator<thislevel, dlevel>::value) {
        if (! _tied) {
          if (_active)
            current->out << data;
        } else {
          if (_active && tiedstate->_active)
            tiedstate->current->out << data;
        };
      };

      return *this;
    }

    /*! \brief explicit specialization so that enums can be printed

       Operators for built-in types follow special
       rules (§11.2.3) so that enums won't fit into the generic
       method above. With an existing operator<< for int however
       the enum will be automatically casted.
     */
    DebugStream& operator<<(const int data) {
      // remove the following code if stream wasn't compiled active
      if (activator<thislevel, dlevel>::value) {
        if (! _tied) {
          if (_active)
            current->out << data;
        } else {
          if (_active && tiedstate->_active)
            tiedstate->current->out << data;
        };
      };

      return *this;
    }

    //! \brief pass on manipulators to underlying output stream
    DebugStream& operator<<(std::ostream& (*f)(std::ostream&)) {
      if (activator<thislevel, dlevel>::value) {
        if (! _tied) {
          if (_active)
            f(current->out);
        } else {
          if (_active && tiedstate->_active)
            f(tiedstate->current->out);
        };
      }

      return *this;
    };

    //! \brief pass on flush to underlying output stream
    DebugStream& flush() {
      if (activator<thislevel, dlevel>::value) {
        if (! _tied) {
          if (_active)
            current->out.flush();
        } else {
          if (_active && tiedstate->_active)
            tiedstate->current->out.flush();
        };
      }

      return *this;
    };

    //! \brief set activation flag and store old value
    void push(bool b) {
      // are we at all active?
      if (activator<thislevel,alevel>::value) {
        _actstack.push(_active);
        _active = b;
      } else {
        // stay off
        _actstack.push(false);
      };
    };

    //! \brief restore previously set activation flag
    void pop() throw(DebugStreamError) {
      if (_actstack.empty())
        DUNE_THROW(DebugStreamError, "No previous activation setting!");

      _active = _actstack.top();
      _actstack.pop();
    };

    /*! \brief reports if this stream will produce output

       a DebugStream that is deactivated because of its level will always
       return false, otherwise the state of the internal activation is
       returned
     */
    bool active() const {
      return activator<thislevel, dlevel>::value && _active;
    };

    /*! \brief set output to a different stream.

       Old stream data is stored
     */
    void attach(std::ostream& stream) {
      if (_tied)
        DUNE_THROW(DebugStreamError, "Cannot attach to a tied stream!");

      StreamWrap* newcurr = new StreamWrap(stream);
      newcurr->next = current;
      current = newcurr;
    };

    //! \brief detach current output stream and restore to previous stream
    void detach() throw(DebugStreamError) {
      if (current->next == 0)
        DUNE_THROW(DebugStreamError, "Cannot detach initial stream!");
      if (_tied)
        DUNE_THROW(DebugStreamError, "Cannot detach a tied stream!");

      StreamWrap* old = current;
      current = current->next;
      delete old;
    };

    // \brief Tie a stream to this one.
    void tie(DebugStreamState& to) throw(DebugStreamError) {
      if (to._tied)
        DUNE_THROW(DebugStreamError, "Cannot tie to an already tied stream!");
      if (_tied)
        DUNE_THROW(DebugStreamError, "Stream already tied: untie first!");

      _tied = true;
      tiedstate = &to;

      // tell master class
      tiedstate->_tied_streams++;
    };

    //! \brief Untie stream
    void untie() throw(DebugStreamError) {
      if(! _tied)
        DUNE_THROW(DebugStreamError, "Cannot untie, stream is not tied!");

      tiedstate->_tied_streams--;
      _tied = false;
      tiedstate = 0;
    };

  private:
    //! \brief pointer to data of stream we're tied to
    DebugStreamState* tiedstate;

    /*! \brief Activation state history.

       store old activation settings so that the outside code doesn't
       need to remember */
    std::stack<bool> _actstack;
  };

  /** /} */
}


#endif


==> anc/xt-super/dune-common/dune/common/densematrix.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_DENSEMATRIX_HH
#define DUNE_DENSEMATRIX_HH

#include <cmath>
#include <cstddef>
#include <iostream>
#include <vector>

#include <dune/common/exceptions.hh>
#include <dune/common/fvector.hh>
#include <dune/common/precision.hh>
#include <dune/common/classname.hh>
#include <dune/common/math.hh>
#include <dune/common/unused.hh>


namespace Dune
{

  template<typename M> class DenseMatrix;

  template<typename M>
  struct FieldTraits< DenseMatrix<M> >
  {
    typedef const typename FieldTraits< typename DenseMatVecTraits<M>::value_type >::field_type field_type;
    typedef const typename FieldTraits< typename DenseMatVecTraits<M>::value_type >::real_type real_type;
  };

  /*
     work around a problem of FieldMatrix/FieldVector,
     there is no unique way to obtain the size of a class
   */
  template<class K, int N, int M> class FieldMatrix;
  template<class K, int N> class FieldVector;
  namespace {
    template<class V>
    struct VectorSize
    {
      static typename V::size_type size(const V & v) { return v.size(); }
    };

    template<class K, int N>
    struct VectorSize< const FieldVector<K,N> >
    {
      typedef FieldVector<K,N> V;
      static typename V::size_type size(const V & v) { return N; }
    };
  }

  /**
      @addtogroup DenseMatVec
      @{
   */

  /*! \file

     \brief  Implements a matrix constructed from a given type
     representing a field and a compile-time given number of rows and columns.
   */



  /**
     \brief you have to specialize this structure for any type that should be assignable to a DenseMatrix
     \tparam DenseMatrix Some type implementing the dense matrix interface
     \tparam RHS Right hand side type
   */
  template< class DenseMatrix, class RHS >
  struct DenseMatrixAssigner;



  template< class DenseMatrix, class K, int N, int M >
  void istl_assign_to_fmatrix ( DenseMatrix &denseMatrix, const K (&values)[ M ][ N ] )
  {
    for( int i = 0; i < N; ++i )
      for( int j = 0; j < M; ++j )
        denseMatrix[ i ][ j ] = values[ i ][ j ];
  }



#ifndef DOXYGEN
  namespace
  {
    template< class DenseMatrix, class RHS,
              bool primitive = Conversion< RHS, typename DenseMatrix::field_type >::exists >
    class DenseMatrixAssignerImplementation;

    template< class DenseMatrix, class RHS >
    class DenseMatrixAssignerImplementation< DenseMatrix, RHS, true >
    {
    public:
      static void apply ( DenseMatrix &denseMatrix, const RHS &rhs )
      {
        typedef typename DenseMatrix::field_type field_type;
        std::fill( denseMatrix.begin(), denseMatrix.end(), static_cast< field_type >( rhs ) );
      }
    };

    template< class DenseMatrix, class RHS >
    class DenseMatrixAssignerImplementation< DenseMatrix, RHS, false >
    {
      template< class M, class T>
      struct have_istl_assign_to_fmatrix
      {
        struct yes { char dummy[ 1 ]; };
        struct no  { char dummy[ 2 ]; };

        template< class C>
        static C &get_ref();

        template< class C>
        static yes test( decltype( istl_assign_to_fmatrix( get_ref< M >(), get_ref< C >() ) ) * );
        template< class C >
        static no test(...);

      public:
         static const bool v = sizeof( test< const T >( 0 ) ) == sizeof( yes );
      };

      template< class M, class T, bool = have_istl_assign_to_fmatrix< M, T >::v >
      struct DefaultImplementation;

      // forward to istl_assign_to_fmatrix()
      template< class M, class T >
      struct DefaultImplementation< M, T, true >
      {
        static void apply ( M &m, const T &t )
        {
          istl_assign_to_fmatrix( m, t );
        }
      };

      // static_cast
      template< class M, class T >
      struct DefaultImplementation< M, T, false >
      {
        static void apply ( M &m, const T &t )
        {
          static_assert( (Conversion< const T, const M >::exists), "No template specialization of DenseMatrixAssigner found" );
          m = static_cast< const M & >( t );
        }
      };

    public:
      static void apply ( DenseMatrix &denseMatrix, const RHS &rhs )
      {
        DefaultImplementation< DenseMatrix, RHS >::apply( denseMatrix, rhs );
      }
    };
  }



  template< class DenseMatrix, class RHS >
  struct DenseMatrixAssigner
  {
    static void apply ( DenseMatrix &denseMatrix, const RHS &rhs )
    {
      DenseMatrixAssignerImplementation< DenseMatrix, RHS >::apply( denseMatrix, rhs );
    }
  };
#endif // #ifndef DOXYGEN



  /** @brief Error thrown if operations of a FieldMatrix fail. */
  class FMatrixError : public MathError {};

  /**
      @brief A dense n x m matrix.

      Matrices represent linear maps from a vector space V to a vector space W.
      This class represents such a linear map by storing a two-dimensional
      %array of numbers of a given field type K. The number of rows and
      columns is given at compile time.

      \tparam MAT type of the matrix implementation
   */
  template<typename MAT>
  class DenseMatrix
  {
    typedef DenseMatVecTraits<MAT> Traits;

    // Curiously recurring template pattern
    MAT & asImp() { return static_cast<MAT&>(*this); }
    const MAT & asImp() const { return static_cast<const MAT&>(*this); }

  public:
    //===== type definitions and constants

    //! type of derived matrix class
    typedef typename Traits::derived_type derived_type;

    //! export the type representing the field
    typedef typename Traits::value_type value_type;

    //! export the type representing the field
    typedef typename Traits::value_type field_type;

    //! export the type representing the components
    typedef typename Traits::value_type block_type;

    //! The type used for the index access and size operation
    typedef typename Traits::size_type size_type;

    //! The type used to represent a row (must fulfill the Dune::DenseVector interface)
    typedef typename Traits::row_type row_type;

    //! The type used to represent a reference to a row (usually row_type &)
    typedef typename Traits::row_reference row_reference;

    //! The type used to represent a reference to a constant row (usually const row_type &)
    typedef typename Traits::const_row_reference const_row_reference;

    //! We are at the leaf of the block recursion
    enum {
      //! The number of block levels we contain. This is 1.
      blocklevel = 1
    };

    //===== access to components

    //! random access
    row_reference operator[] ( size_type i )
    {
      return asImp().mat_access(i);
    }

    const_row_reference operator[] ( size_type i ) const
    {
      return asImp().mat_access(i);
    }

    //! size method (number of rows)
    size_type size() const
    {
      return rows();
    }

    //===== iterator interface to rows of the matrix
    //! Iterator class for sequential access
    typedef DenseIterator<DenseMatrix,row_type,row_reference> Iterator;
    //! typedef for stl compliant access
    typedef Iterator iterator;
    //! rename the iterators for easier access
    typedef Iterator RowIterator;
    //! rename the iterators for easier access
    typedef typename remove_reference<row_reference>::type::Iterator ColIterator;

    //! begin iterator
    Iterator begin ()
    {
      return Iterator(*this,0);
    }

    //! end iterator
    Iterator end ()
    {
      return Iterator(*this,rows());
    }

    //! @returns an iterator that is positioned before
    //! the end iterator of the vector, i.e. at the last entry.
    Iterator beforeEnd ()
    {
      return Iterator(*this,rows()-1);
    }

    //! @returns an iterator that is positioned before
    //! the first entry of the vector.
    Iterator beforeBegin ()
    {
      return Iterator(*this,-1);
    }

    //! Iterator class for sequential access
    typedef DenseIterator<const DenseMatrix,const row_type,const_row_reference> ConstIterator;
    //! typedef for stl compliant access
    typedef ConstIterator const_iterator;
    //! rename the iterators for easier access
    typedef ConstIterator ConstRowIterator;
    //! rename the iterators for easier access
    typedef typename remove_reference<const_row_reference>::type::ConstIterator ConstColIterator;

    //! begin iterator
    ConstIterator begin () const
    {
      return ConstIterator(*this,0);
    }

    //! end iterator
    ConstIterator end () const
    {
      return ConstIterator(*this,rows());
    }

    //! @returns an iterator that is positioned before
    //! the end iterator of the vector. i.e. at the last element
    ConstIterator beforeEnd () const
    {
      return ConstIterator(*this,rows()-1);
    }

    //! @returns an iterator that is positioned before
    //! the first entry of the vector.
    ConstIterator beforeBegin () const
    {
      return ConstIterator(*this,-1);
    }

    //===== assignment

    template< class RHS >
    DenseMatrix &operator= ( const RHS &rhs )
    {
      DenseMatrixAssigner< MAT, RHS >::apply( asImp(), rhs );
      return *this;
    }

    //===== vector space arithmetic

    //! vector space addition
    template <class Other>
    DenseMatrix& operator+= (const DenseMatrix<Other>& y)
    {
      for (size_type i=0; i<rows(); i++)
        (*this)[i] += y[i];
      return *this;
    }

    //! vector space subtraction
    template <class Other>
    DenseMatrix& operator-= (const DenseMatrix<Other>& y)
    {
      for (size_type i=0; i<rows(); i++)
        (*this)[i] -= y[i];
      return *this;
    }

    //! vector space multiplication with scalar
    DenseMatrix& operator*= (const field_type& k)
    {
      for (size_type i=0; i<rows(); i++)
        (*this)[i] *= k;
      return *this;
    }

    //! vector space division by scalar
    DenseMatrix& operator/= (const field_type& k)
    {
      for (size_type i=0; i<rows(); i++)
        (*this)[i] /= k;
      return *this;
    }

    //! vector space axpy operation (*this += k y)
    template <class Other>
    DenseMatrix &axpy (const field_type &k, const DenseMatrix<Other> &y )
    {
      for( size_type i = 0; i < rows(); ++i )
        (*this)[ i ].axpy( k, y[ i ] );
      return *this;
    }

    //! Binary matrix comparison
    template <class Other>
    bool operator== (const DenseMatrix<Other>& y) const
    {
      for (size_type i=0; i<rows(); i++)
        if ((*this)[i]!=y[i])
          return false;
      return true;
    }
    //! Binary matrix incomparison
    template <class Other>
    bool operator!= (const DenseMatrix<Other>& y) const
    {
      return !operator==(y);
    }


    //===== linear maps

    //! y = A x
    template<class X, class Y>
    void mv (const X& x, Y& y) const
    {
#ifdef DUNE_FMatrix_WITH_CHECKING
      if (x.N()!=M()) DUNE_THROW(FMatrixError,"Index out of range");
      if (y.N()!=N()) DUNE_THROW(FMatrixError,"Index out of range");
#endif
      for (size_type i=0; i<rows(); ++i)
      {
        y[i] = value_type(0);
        for (size_type j=0; j<cols(); j++)
          y[i] += (*this)[i][j] * x[j];
      }
    }

    //! y = A^T x
    template< class X, class Y >
    void mtv ( const X &x, Y &y ) const
    {
#ifdef DUNE_FMatrix_WITH_CHECKING
      //assert( &x != &y );
      //This assert did not work for me. Compile error:
      //  comparison between distinct pointer types ‘const
      //  Dune::FieldVector<double, 3>*’ and ‘Dune::FieldVector<double, 2>*’ lacks a cast
      if( x.N() != N() )
        DUNE_THROW( FMatrixError, "Index out of range." );
      if( y.N() != M() )
        DUNE_THROW( FMatrixError, "Index out of range." );
#endif
      for( size_type i = 0; i < cols(); ++i )
      {
        y[ i ] = value_type(0);
        for( size_type j = 0; j < rows(); ++j )
          y[ i ] += (*this)[ j ][ i ] * x[ j ];
      }
    }

    //! y += A x
    template<class X, class Y>
    void umv (const X& x, Y& y) const
    {
#ifdef DUNE_FMatrix_WITH_CHECKING
      if (x.N()!=M())
        DUNE_THROW(FMatrixError,"y += A x -- index out of range (sizes: x: " << x.N() << ", y: " << y.N() << ", A: " << this->N() << " x " << this->M() << ")" << std::endl);
      if (y.N()!=N())
        DUNE_THROW(FMatrixError,"y += A x -- index out of range (sizes: x: " << x.N() << ", y: " << y.N() << ", A: " << this->N() << " x " << this->M() << ")" << std::endl);
#endif
      for (size_type i=0; i<rows(); i++)
        for (size_type j=0; j<cols(); j++)
          y[i] += (*this)[i][j] * x[j];
    }

    //! y += A^T x
    template<class X, class Y>
    void umtv (const X& x, Y& y) const
    {
#ifdef DUNE_FMatrix_WITH_CHECKING
      if (x.N()!=N()) DUNE_THROW(FMatrixError,"index out of range");
      if (y.N()!=M()) DUNE_THROW(FMatrixError,"index out of range");
#endif

      for (size_type i=0; i<rows(); i++)
        for (size_type j=0; j<cols(); j++)
          y[j] += (*this)[i][j]*x[i];
    }

    //! y += A^H x
    template<class X, class Y>
    void umhv (const X& x, Y& y) const
    {
#ifdef DUNE_FMatrix_WITH_CHECKING
      if (x.N()!=N()) DUNE_THROW(FMatrixError,"index out of range");
      if (y.N()!=M()) DUNE_THROW(FMatrixError,"index out of range");
#endif

      for (size_type i=0; i<rows(); i++)
        for (size_type j=0; j<cols(); j++)
          y[j] += conjugateComplex((*this)[i][j])*x[i];
    }

    //! y -= A x
    template<class X, class Y>
    void mmv (const X& x, Y& y) const
    {
#ifdef DUNE_FMatrix_WITH_CHECKING
      if (x.N()!=M()) DUNE_THROW(FMatrixError,"index out of range");
      if (y.N()!=N()) DUNE_THROW(FMatrixError,"index out of range");
#endif
      for (size_type i=0; i<rows(); i++)
        for (size_type j=0; j<cols(); j++)
          y[i] -= (*this)[i][j] * x[j];
    }

    //! y -= A^T x
    template<class X, class Y>
    void mmtv (const X& x, Y& y) const
    {
#ifdef DUNE_FMatrix_WITH_CHECKING
      if (x.N()!=N()) DUNE_THROW(FMatrixError,"index out of range");
      if (y.N()!=M()) DUNE_THROW(FMatrixError,"index out of range");
#endif

      for (size_type i=0; i<rows(); i++)
        for (size_type j=0; j<cols(); j++)
          y[j] -= (*this)[i][j]*x[i];
    }

    //! y -= A^H x
    template<class X, class Y>
    void mmhv (const X& x, Y& y) const
    {
#ifdef DUNE_FMatrix_WITH_CHECKING
      if (x.N()!=N()) DUNE_THROW(FMatrixError,"index out of range");
      if (y.N()!=M()) DUNE_THROW(FMatrixError,"index out of range");
#endif

      for (size_type i=0; i<rows(); i++)
        for (size_type j=0; j<cols(); j++)
          y[j] -= conjugateComplex((*this)[i][j])*x[i];
    }

    //! y += alpha A x
    template<class X, class Y>
    void usmv (const field_type& alpha, const X& x, Y& y) const
    {
#ifdef DUNE_FMatrix_WITH_CHECKING
      if (x.N()!=M()) DUNE_THROW(FMatrixError,"index out of range");
      if (y.N()!=N()) DUNE_THROW(FMatrixError,"index out of range");
#endif
      for (size_type i=0; i<rows(); i++)
        for (size_type j=0; j<cols(); j++)
          y[i] += alpha * (*this)[i][j] * x[j];
    }

    //! y += alpha A^T x
    template<class X, class Y>
    void usmtv (const field_type& alpha, const X& x, Y& y) const
    {
#ifdef DUNE_FMatrix_WITH_CHECKING
      if (x.N()!=N()) DUNE_THROW(FMatrixError,"index out of range");
      if (y.N()!=M()) DUNE_THROW(FMatrixError,"index out of range");
#endif

      for (size_type i=0; i<rows(); i++)
        for (size_type j=0; j<cols(); j++)
          y[j] += alpha*(*this)[i][j]*x[i];
    }

    //! y += alpha A^H x
    template<class X, class Y>
    void usmhv (const field_type& alpha, const X& x, Y& y) const
    {
#ifdef DUNE_FMatrix_WITH_CHECKING
      if (x.N()!=N()) DUNE_THROW(FMatrixError,"index out of range");
      if (y.N()!=M()) DUNE_THROW(FMatrixError,"index out of range");
#endif

      for (size_type i=0; i<rows(); i++)
        for (size_type j=0; j<cols(); j++)
          y[j] += alpha*conjugateComplex((*this)[i][j])*x[i];
    }

    //===== norms

    //! frobenius norm: sqrt(sum over squared values of entries)
    typename FieldTraits<value_type>::real_type frobenius_norm () const
    {
      typename FieldTraits<value_type>::real_type sum=(0.0);
      for (size_type i=0; i<rows(); ++i) sum += (*this)[i].two_norm2();
      return fvmeta::sqrt(sum);
    }

    //! square of frobenius norm, need for block recursion
    typename FieldTraits<value_type>::real_type frobenius_norm2 () const
    {
      typename FieldTraits<value_type>::real_type sum=(0.0);
      for (size_type i=0; i<rows(); ++i) sum += (*this)[i].two_norm2();
      return sum;
    }

    //! infinity norm (row sum norm, how to generalize for blocks?)
    typename FieldTraits<value_type>::real_type infinity_norm () const
    {
      if (size() == 0)
        return 0.0;

      ConstIterator it = begin();
      typename remove_const< typename FieldTraits<value_type>::real_type >::type max = (*it).one_norm();
      for (it = it + 1; it != end(); ++it)
        max = std::max(max, (*it).one_norm());

      return max;
    }

    //! simplified infinity norm (uses Manhattan norm for complex values)
    typename FieldTraits<value_type>::real_type infinity_norm_real () const
    {
      if (size() == 0)
        return 0.0;

      ConstIterator it = begin();
      typename remove_const< typename FieldTraits<value_type>::real_type >::type max = (*it).one_norm_real();
      for (it = it + 1; it != end(); ++it)
        max = std::max(max, (*it).one_norm_real());

      return max;
    }

    //===== solve

    /** \brief Solve system A x = b
     *
     * \exception FMatrixError if the matrix is singular
     */
    template <class V>
    void solve (V& x, const V& b) const;

    /** \brief Compute inverse
     *
     * \exception FMatrixError if the matrix is singular
     */
    void invert();

    //! calculates the determinant of this matrix
    field_type determinant () const;

    //! Multiplies M from the left to this matrix
    template<typename M2>
    MAT& leftmultiply (const DenseMatrix<M2>& M)
    {
      assert(M.rows() == M.cols() && M.rows() == rows());
      MAT C(asImp());

      for (size_type i=0; i<rows(); i++)
        for (size_type j=0; j<cols(); j++) {
          (*this)[i][j] = 0;
          for (size_type k=0; k<rows(); k++)
            (*this)[i][j] += M[i][k]*C[k][j];
        }

      return asImp();
    }

    //! Multiplies M from the right to this matrix
    template<typename M2>
    MAT& rightmultiply (const DenseMatrix<M2>& M)
    {
      assert(M.rows() == M.cols() && M.cols() == cols());
      MAT C(asImp());

      for (size_type i=0; i<rows(); i++)
        for (size_type j=0; j<cols(); j++) {
          (*this)[i][j] = 0;
          for (size_type k=0; k<cols(); k++)
            (*this)[i][j] += C[i][k]*M[k][j];
        }
      return asImp();
    }

#if 0
    //! Multiplies M from the left to this matrix, this matrix is not modified
    template<int l>
    DenseMatrix<K,l,cols> leftmultiplyany (const FieldMatrix<K,l,rows>& M) const
    {
      FieldMatrix<K,l,cols> C;

      for (size_type i=0; i<l; i++) {
        for (size_type j=0; j<cols(); j++) {
          C[i][j] = 0;
          for (size_type k=0; k<rows(); k++)
            C[i][j] += M[i][k]*(*this)[k][j];
        }
      }
      return C;
    }

    //! Multiplies M from the right to this matrix, this matrix is not modified
    template<int l>
    FieldMatrix<K,rows,l> rightmultiplyany (const FieldMatrix<K,cols,l>& M) const
    {
      FieldMatrix<K,rows,l> C;

      for (size_type i=0; i<rows(); i++) {
        for (size_type j=0; j<l; j++) {
          C[i][j] = 0;
          for (size_type k=0; k<cols(); k++)
            C[i][j] += (*this)[i][k]*M[k][j];
        }
      }
      return C;
    }
#endif

    //===== sizes

    //! number of rows
    size_type N () const
    {
      return rows();
    }

    //! number of columns
    size_type M () const
    {
      return cols();
    }

    //! number of rows
    size_type rows() const
    {
      return asImp().mat_rows();
    }

    //! number of columns
    size_type cols() const
    {
      return asImp().mat_cols();
    }

    //===== query

    //! return true when (i,j) is in pattern
    bool exists (size_type i, size_type j) const
    {
#ifdef DUNE_FMatrix_WITH_CHECKING
      if (i<0 || i>=rows()) DUNE_THROW(FMatrixError,"row index out of range");
      if (j<0 || j>=cols()) DUNE_THROW(FMatrixError,"column index out of range");
#else
      DUNE_UNUSED_PARAMETER(i);
      DUNE_UNUSED_PARAMETER(j);
#endif
      return true;
    }

  private:

#ifndef DOXYGEN
    struct ElimPivot
    {
      ElimPivot(std::vector<size_type> & pivot);

      void swap(int i, int j);

      template<typename T>
      void operator()(const T&, int, int)
      {}

      std::vector<size_type> & pivot_;
    };

    template<typename V>
    struct Elim
    {
      Elim(V& rhs);

      void swap(int i, int j);

      void operator()(const typename V::field_type& factor, int k, int i);

      V* rhs_;
    };

    struct ElimDet
    {
      ElimDet(field_type& sign) : sign_(sign)
      { sign_ = 1; }

      void swap(int, int)
      { sign_ *= -1; }

      void operator()(const field_type&, int, int)
      {}

      field_type& sign_;
    };
#endif // DOXYGEN

    template<class Func>
    void luDecomposition(DenseMatrix<MAT>& A, Func func) const;
  };

#ifndef DOXYGEN
  template<typename MAT>
  DenseMatrix<MAT>::ElimPivot::ElimPivot(std::vector<size_type> & pivot)
    : pivot_(pivot)
  {
    typedef typename std::vector<size_type>::size_type size_type;
    for(size_type i=0; i < pivot_.size(); ++i) pivot_[i]=i;
  }

  template<typename MAT>
  void DenseMatrix<MAT>::ElimPivot::swap(int i, int j)
  {
    pivot_[i]=j;
  }

  template<typename MAT>
  template<typename V>
  DenseMatrix<MAT>::Elim<V>::Elim(V& rhs)
    : rhs_(&rhs)
  {}

  template<typename MAT>
  template<typename V>
  void DenseMatrix<MAT>::Elim<V>::swap(int i, int j)
  {
    std::swap((*rhs_)[i], (*rhs_)[j]);
  }

  template<typename MAT>
  template<typename V>
  void DenseMatrix<MAT>::
  Elim<V>::operator()(const typename V::field_type& factor, int k, int i)
  {
    (*rhs_)[k] -= factor*(*rhs_)[i];
  }
  template<typename MAT>
  template<typename Func>
  inline void DenseMatrix<MAT>::luDecomposition(DenseMatrix<MAT>& A, Func func) const
  {
    typedef typename FieldTraits<value_type>::real_type
    real_type;
    real_type norm = A.infinity_norm_real(); // for relative thresholds
    real_type pivthres = std::max( FMatrixPrecision< real_type >::absolute_limit(), norm * FMatrixPrecision< real_type >::pivoting_limit() );
    real_type singthres = std::max( FMatrixPrecision< real_type >::absolute_limit(), norm * FMatrixPrecision< real_type >::singular_limit() );

    // LU decomposition of A in A
    for (size_type i=0; i<rows(); i++)  // loop over all rows
    {
      typename FieldTraits<value_type>::real_type pivmax=fvmeta::absreal(A[i][i]);

      // pivoting ?
      if (pivmax<pivthres)
      {
        // compute maximum of column
        size_type imax=i;
        typename FieldTraits<value_type>::real_type abs(0.0);
        for (size_type k=i+1; k<rows(); k++)
          if ((abs=fvmeta::absreal(A[k][i]))>pivmax)
          {
            pivmax = abs; imax = k;
          }
        // swap rows
        if (imax!=i) {
          for (size_type j=0; j<rows(); j++)
            std::swap(A[i][j],A[imax][j]);
          func.swap(i, imax); // swap the pivot or rhs
        }
      }

      // singular ?
      if (pivmax<singthres)
        DUNE_THROW(FMatrixError,"matrix is singular");

      // eliminate
      for (size_type k=i+1; k<rows(); k++)
      {
        field_type factor = A[k][i]/A[i][i];
        A[k][i] = factor;
        for (size_type j=i+1; j<rows(); j++)
          A[k][j] -= factor*A[i][j];
        func(factor, k, i);
      }
    }
  }

  template<typename MAT>
  template <class V>
  inline void DenseMatrix<MAT>::solve(V& x, const V& b) const
  {
    // never mind those ifs, because they get optimized away
    if (rows()!=cols())
      DUNE_THROW(FMatrixError, "Can't solve for a " << rows() << "x" << cols() << " matrix!");

    if (rows()==1) {

#ifdef DUNE_FMatrix_WITH_CHECKING
      if (fvmeta::absreal((*this)[0][0])<FMatrixPrecision<>::absolute_limit())
        DUNE_THROW(FMatrixError,"matrix is singular");
#endif
      x[0] = b[0]/(*this)[0][0];

    }
    else if (rows()==2) {

      field_type detinv = (*this)[0][0]*(*this)[1][1]-(*this)[0][1]*(*this)[1][0];
#ifdef DUNE_FMatrix_WITH_CHECKING
      if (fvmeta::absreal(detinv)<FMatrixPrecision<>::absolute_limit())
        DUNE_THROW(FMatrixError,"matrix is singular");
#endif
      detinv = 1.0/detinv;

      x[0] = detinv*((*this)[1][1]*b[0]-(*this)[0][1]*b[1]);
      x[1] = detinv*((*this)[0][0]*b[1]-(*this)[1][0]*b[0]);

    }
    else if (rows()==3) {

      field_type d = determinant();
#ifdef DUNE_FMatrix_WITH_CHECKING
      if (fvmeta::absreal(d)<FMatrixPrecision<>::absolute_limit())
        DUNE_THROW(FMatrixError,"matrix is singular");
#endif

      x[0] = (b[0]*(*this)[1][1]*(*this)[2][2] - b[0]*(*this)[2][1]*(*this)[1][2]
              - b[1] *(*this)[0][1]*(*this)[2][2] + b[1]*(*this)[2][1]*(*this)[0][2]
              + b[2] *(*this)[0][1]*(*this)[1][2] - b[2]*(*this)[1][1]*(*this)[0][2]) / d;

      x[1] = ((*this)[0][0]*b[1]*(*this)[2][2] - (*this)[0][0]*b[2]*(*this)[1][2]
              - (*this)[1][0] *b[0]*(*this)[2][2] + (*this)[1][0]*b[2]*(*this)[0][2]
              + (*this)[2][0] *b[0]*(*this)[1][2] - (*this)[2][0]*b[1]*(*this)[0][2]) / d;

      x[2] = ((*this)[0][0]*(*this)[1][1]*b[2] - (*this)[0][0]*(*this)[2][1]*b[1]
              - (*this)[1][0] *(*this)[0][1]*b[2] + (*this)[1][0]*(*this)[2][1]*b[0]
              + (*this)[2][0] *(*this)[0][1]*b[1] - (*this)[2][0]*(*this)[1][1]*b[0]) / d;

    }
    else {

      V& rhs = x; // use x to store rhs
      rhs = b; // copy data
      Elim<V> elim(rhs);
      MAT A(asImp());

      luDecomposition(A, elim);

      // backsolve
      for(int i=rows()-1; i>=0; i--) {
        for (size_type j=i+1; j<rows(); j++)
          rhs[i] -= A[i][j]*x[j];
        x[i] = rhs[i]/A[i][i];
      }
    }
  }

  template<typename MAT>
  inline void DenseMatrix<MAT>::invert()
  {
    // never mind those ifs, because they get optimized away
    if (rows()!=cols())
      DUNE_THROW(FMatrixError, "Can't invert a " << rows() << "x" << cols() << " matrix!");

    if (rows()==1) {

#ifdef DUNE_FMatrix_WITH_CHECKING
      if (fvmeta::absreal((*this)[0][0])<FMatrixPrecision<>::absolute_limit())
        DUNE_THROW(FMatrixError,"matrix is singular");
#endif
      (*this)[0][0] = field_type( 1 ) / (*this)[0][0];

    }
    else if (rows()==2) {

      field_type detinv = (*this)[0][0]*(*this)[1][1]-(*this)[0][1]*(*this)[1][0];
#ifdef DUNE_FMatrix_WITH_CHECKING
      if (fvmeta::absreal(detinv)<FMatrixPrecision<>::absolute_limit())
        DUNE_THROW(FMatrixError,"matrix is singular");
#endif
      detinv = field_type( 1 ) / detinv;

      field_type temp=(*this)[0][0];
      (*this)[0][0] =  (*this)[1][1]*detinv;
      (*this)[0][1] = -(*this)[0][1]*detinv;
      (*this)[1][0] = -(*this)[1][0]*detinv;
      (*this)[1][1] =  temp*detinv;

    }
    else {

      MAT A(asImp());
      std::vector<size_type> pivot(rows());
      luDecomposition(A, ElimPivot(pivot));
      DenseMatrix<MAT>& L=A;
      DenseMatrix<MAT>& U=A;

      // initialize inverse
      *this=field_type();

      for(size_type i=0; i<rows(); ++i)
        (*this)[i][i]=1;

      // L Y = I; multiple right hand sides
      for (size_type i=0; i<rows(); i++)
        for (size_type j=0; j<i; j++)
          for (size_type k=0; k<rows(); k++)
            (*this)[i][k] -= L[i][j]*(*this)[j][k];

      // U A^{-1} = Y
      for (size_type i=rows(); i>0;) {
        --i;
        for (size_type k=0; k<rows(); k++) {
          for (size_type j=i+1; j<rows(); j++)
            (*this)[i][k] -= U[i][j]*(*this)[j][k];
          (*this)[i][k] /= U[i][i];
        }
      }

      for(size_type i=rows(); i>0; ) {
        --i;
        if(i!=pivot[i])
          for(size_type j=0; j<rows(); ++j)
            std::swap((*this)[j][pivot[i]], (*this)[j][i]);
      }
    }
  }

  // implementation of the determinant
  template<typename MAT>
  inline typename DenseMatrix<MAT>::field_type
  DenseMatrix<MAT>::determinant() const
  {
    // never mind those ifs, because they get optimized away
    if (rows()!=cols())
      DUNE_THROW(FMatrixError, "There is no determinant for a " << rows() << "x" << cols() << " matrix!");

    if (rows()==1)
      return (*this)[0][0];

    if (rows()==2)
      return (*this)[0][0]*(*this)[1][1] - (*this)[0][1]*(*this)[1][0];

    if (rows()==3) {
      // code generated by maple
      field_type t4  = (*this)[0][0] * (*this)[1][1];
      field_type t6  = (*this)[0][0] * (*this)[1][2];
      field_type t8  = (*this)[0][1] * (*this)[1][0];
      field_type t10 = (*this)[0][2] * (*this)[1][0];
      field_type t12 = (*this)[0][1] * (*this)[2][0];
      field_type t14 = (*this)[0][2] * (*this)[2][0];

      return (t4*(*this)[2][2]-t6*(*this)[2][1]-t8*(*this)[2][2]+
              t10*(*this)[2][1]+t12*(*this)[1][2]-t14*(*this)[1][1]);

    }

    MAT A(asImp());
    field_type det;
    try
    {
      luDecomposition(A, ElimDet(det));
    }
    catch (FMatrixError&)
    {
      return 0;
    }
    for (size_type i = 0; i < rows(); ++i)
      det *= A[i][i];
    return det;
  }

#endif // DOXYGEN

  namespace DenseMatrixHelp {
#if 0
    //! invert scalar without changing the original matrix
    template <typename K>
    static inline K invertMatrix (const FieldMatrix<K,1,1> &matrix, FieldMatrix<K,1,1> &inverse)
    {
      inverse[0][0] = 1.0/matrix[0][0];
      return matrix[0][0];
    }

    //! invert scalar without changing the original matrix
    template <typename K>
    static inline K invertMatrix_retTransposed (const FieldMatrix<K,1,1> &matrix, FieldMatrix<K,1,1> &inverse)
    {
      return invertMatrix(matrix,inverse);
    }


    //! invert 2x2 Matrix without changing the original matrix
    template <typename K>
    static inline K invertMatrix (const FieldMatrix<K,2,2> &matrix, FieldMatrix<K,2,2> &inverse)
    {
      // code generated by maple
      field_type det = (matrix[0][0]*matrix[1][1] - matrix[0][1]*matrix[1][0]);
      field_type det_1 = 1.0/det;
      inverse[0][0] =   matrix[1][1] * det_1;
      inverse[0][1] = - matrix[0][1] * det_1;
      inverse[1][0] = - matrix[1][0] * det_1;
      inverse[1][1] =   matrix[0][0] * det_1;
      return det;
    }

    //! invert 2x2 Matrix without changing the original matrix
    //! return transposed matrix
    template <typename K>
    static inline K invertMatrix_retTransposed (const FieldMatrix<K,2,2> &matrix, FieldMatrix<K,2,2> &inverse)
    {
      // code generated by maple
      field_type det = (matrix[0][0]*matrix[1][1] - matrix[0][1]*matrix[1][0]);
      field_type det_1 = 1.0/det;
      inverse[0][0] =   matrix[1][1] * det_1;
      inverse[1][0] = - matrix[0][1] * det_1;
      inverse[0][1] = - matrix[1][0] * det_1;
      inverse[1][1] =   matrix[0][0] * det_1;
      return det;
    }

    //! invert 3x3 Matrix without changing the original matrix
    template <typename K>
    static inline K invertMatrix (const FieldMatrix<K,3,3> &matrix, FieldMatrix<K,3,3> &inverse)
    {
      // code generated by maple
      field_type t4  = matrix[0][0] * matrix[1][1];
      field_type t6  = matrix[0][0] * matrix[1][2];
      field_type t8  = matrix[0][1] * matrix[1][0];
      field_type t10 = matrix[0][2] * matrix[1][0];
      field_type t12 = matrix[0][1] * matrix[2][0];
      field_type t14 = matrix[0][2] * matrix[2][0];

      field_type det = (t4*matrix[2][2]-t6*matrix[2][1]-t8*matrix[2][2]+
                        t10*matrix[2][1]+t12*matrix[1][2]-t14*matrix[1][1]);
      field_type t17 = 1.0/det;

      inverse[0][0] =  (matrix[1][1] * matrix[2][2] - matrix[1][2] * matrix[2][1])*t17;
      inverse[0][1] = -(matrix[0][1] * matrix[2][2] - matrix[0][2] * matrix[2][1])*t17;
      inverse[0][2] =  (matrix[0][1] * matrix[1][2] - matrix[0][2] * matrix[1][1])*t17;
      inverse[1][0] = -(matrix[1][0] * matrix[2][2] - matrix[1][2] * matrix[2][0])*t17;
      inverse[1][1] =  (matrix[0][0] * matrix[2][2] - t14) * t17;
      inverse[1][2] = -(t6-t10) * t17;
      inverse[2][0] =  (matrix[1][0] * matrix[2][1] - matrix[1][1] * matrix[2][0]) * t17;
      inverse[2][1] = -(matrix[0][0] * matrix[2][1] - t12) * t17;
      inverse[2][2] =  (t4-t8) * t17;

      return det;
    }

    //! invert 3x3 Matrix without changing the original matrix
    template <typename K>
    static inline K invertMatrix_retTransposed (const FieldMatrix<K,3,3> &matrix, FieldMatrix<K,3,3> &inverse)
    {
      // code generated by maple
      field_type t4  = matrix[0][0] * matrix[1][1];
      field_type t6  = matrix[0][0] * matrix[1][2];
      field_type t8  = matrix[0][1] * matrix[1][0];
      field_type t10 = matrix[0][2] * matrix[1][0];
      field_type t12 = matrix[0][1] * matrix[2][0];
      field_type t14 = matrix[0][2] * matrix[2][0];

      field_type det = (t4*matrix[2][2]-t6*matrix[2][1]-t8*matrix[2][2]+
                        t10*matrix[2][1]+t12*matrix[1][2]-t14*matrix[1][1]);
      field_type t17 = 1.0/det;

      inverse[0][0] =  (matrix[1][1] * matrix[2][2] - matrix[1][2] * matrix[2][1])*t17;
      inverse[1][0] = -(matrix[0][1] * matrix[2][2] - matrix[0][2] * matrix[2][1])*t17;
      inverse[2][0] =  (matrix[0][1] * matrix[1][2] - matrix[0][2] * matrix[1][1])*t17;
      inverse[0][1] = -(matrix[1][0] * matrix[2][2] - matrix[1][2] * matrix[2][0])*t17;
      inverse[1][1] =  (matrix[0][0] * matrix[2][2] - t14) * t17;
      inverse[2][1] = -(t6-t10) * t17;
      inverse[0][2] =  (matrix[1][0] * matrix[2][1] - matrix[1][1] * matrix[2][0]) * t17;
      inverse[1][2] = -(matrix[0][0] * matrix[2][1] - t12) * t17;
      inverse[2][2] =  (t4-t8) * t17;

      return det;
    }

    //! calculates ret = A * B
    template< class K, int m, int n, int p >
    static inline void multMatrix ( const FieldMatrix< K, m, n > &A,
                                    const FieldMatrix< K, n, p > &B,
                                    FieldMatrix< K, m, p > &ret )
    {
      typedef typename FieldMatrix< K, m, p > :: size_type size_type;

      for( size_type i = 0; i < m; ++i )
      {
        for( size_type j = 0; j < p; ++j )
        {
          ret[ i ][ j ] = K( 0 );
          for( size_type k = 0; k < n; ++k )
            ret[ i ][ j ] += A[ i ][ k ] * B[ k ][ j ];
        }
      }
    }

    //! calculates ret= A_t*A
    template <typename K, int rows, int cols>
    static inline void multTransposedMatrix(const FieldMatrix<K,rows,cols> &matrix, FieldMatrix<K,cols,cols>& ret)
    {
      typedef typename FieldMatrix<K,rows,cols>::size_type size_type;

      for(size_type i=0; i<cols(); i++)
        for(size_type j=0; j<cols(); j++)
        {
          ret[i][j]=0.0;
          for(size_type k=0; k<rows(); k++)
            ret[i][j]+=matrix[k][i]*matrix[k][j];
        }
    }
#endif

    //! calculates ret = matrix * x
    template <typename MAT, typename V1, typename V2>
    static inline void multAssign(const DenseMatrix<MAT> &matrix, const DenseVector<V1> & x, DenseVector<V2> & ret)
    {
      assert(x.size() == matrix.cols());
      assert(ret.size() == matrix.rows());
      typedef typename DenseMatrix<MAT>::size_type size_type;

      for(size_type i=0; i<matrix.rows(); ++i)
      {
        ret[i] = 0.0;
        for(size_type j=0; j<matrix.cols(); ++j)
        {
          ret[i] += matrix[i][j]*x[j];
        }
      }
    }

#if 0
    //! calculates ret = matrix^T * x
    template <typename K, int rows, int cols>
    static inline void multAssignTransposed( const FieldMatrix<K,rows,cols> &matrix, const FieldVector<K,rows> & x, FieldVector<K,cols> & ret)
    {
      typedef typename FieldMatrix<K,rows,cols>::size_type size_type;

      for(size_type i=0; i<cols(); ++i)
      {
        ret[i] = 0.0;
        for(size_type j=0; j<rows(); ++j)
          ret[i] += matrix[j][i]*x[j];
      }
    }

    //! calculates ret = matrix * x
    template <typename K, int rows, int cols>
    static inline FieldVector<K,rows> mult(const FieldMatrix<K,rows,cols> &matrix, const FieldVector<K,cols> & x)
    {
      FieldVector<K,rows> ret;
      multAssign(matrix,x,ret);
      return ret;
    }

    //! calculates ret = matrix^T * x
    template <typename K, int rows, int cols>
    static inline FieldVector<K,cols> multTransposed(const FieldMatrix<K,rows,cols> &matrix, const FieldVector<K,rows> & x)
    {
      FieldVector<K,cols> ret;
      multAssignTransposed( matrix, x, ret );
      return ret;
    }
#endif

  } // end namespace DenseMatrixHelp

  /** \brief Sends the matrix to an output stream */
  template<typename MAT>
  std::ostream& operator<< (std::ostream& s, const DenseMatrix<MAT>& a)
  {
    for (typename DenseMatrix<MAT>::size_type i=0; i<a.rows(); i++)
      s << a[i] << std::endl;
    return s;
  }

  /** @} end documentation */

} // end namespace Dune

#endif


==> anc/xt-super/dune-common/dune/common/densevector.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_DENSEVECTOR_HH
#define DUNE_DENSEVECTOR_HH

#include <limits>
#include <type_traits>

#include "genericiterator.hh"
#include "ftraits.hh"
#include "matvectraits.hh"
#include "promotiontraits.hh"
#include "dotproduct.hh"

namespace Dune {

  // forward declaration of template
  template<typename V> class DenseVector;

  template<typename V>
  struct FieldTraits< DenseVector<V> >
  {
    typedef typename FieldTraits< typename DenseMatVecTraits<V>::value_type >::field_type field_type;
    typedef typename FieldTraits< typename DenseMatVecTraits<V>::value_type >::real_type real_type;
  };

  /** @defgroup DenseMatVec Dense Matrix and Vector Template Library
      @ingroup Common
      @{
   */

  /*! \file
   * \brief Implements the dense vector interface, with an exchangeable storage class
   */

  namespace fvmeta
  {
    /**
       \private
       \memberof Dune::DenseVector
     */
    template<class K>
    inline typename FieldTraits<K>::real_type absreal (const K& k)
    {
      using std::abs;
      return abs(k);
    }

    /**
       \private
       \memberof Dune::DenseVector
     */
    template<class K>
    inline typename FieldTraits<K>::real_type absreal (const std::complex<K>& c)
    {
      using std::abs;
      return abs(c.real()) + abs(c.imag());
    }

    /**
       \private
       \memberof Dune::DenseVector
     */
    template<class K>
    inline typename FieldTraits<K>::real_type abs2 (const K& k)
    {
      return k*k;
    }

    /**
       \private
       \memberof Dune::DenseVector
     */
    template<class K>
    inline typename FieldTraits<K>::real_type abs2 (const std::complex<K>& c)
    {
      return c.real()*c.real() + c.imag()*c.imag();
    }

    /**
       \private
       \memberof Dune::DenseVector
     */
    template<class K, bool isInteger = std::numeric_limits<K>::is_integer>
    struct Sqrt
    {
      static inline typename FieldTraits<K>::real_type sqrt (const K& k)
      {
        using std::sqrt;
        return sqrt(k);
      }
    };

    /**
       \private
       \memberof Dune::DenseVector
     */
    template<class K>
    struct Sqrt<K, true>
    {
      static inline typename FieldTraits<K>::real_type sqrt (const K& k)
      {
        using std::sqrt;
        return typename FieldTraits<K>::real_type(sqrt(double(k)));
      }
    };

    /**
       \private
       \memberof Dune::DenseVector
     */
    template<class K>
    inline typename FieldTraits<K>::real_type sqrt (const K& k)
    {
      return Sqrt<K>::sqrt(k);
    }

  }

  /*! \brief Generic iterator class for dense vector and matrix implementations

     provides sequential access to DenseVector, FieldVector and FieldMatrix
   */
  template<class C, class T, class R =T&>
  class DenseIterator :
    public Dune::RandomAccessIteratorFacade<DenseIterator<C,T,R>,T, R, std::ptrdiff_t>
  {
    friend class DenseIterator<typename remove_const<C>::type, typename remove_const<T>::type, typename mutable_reference<R>::type >;
    friend class DenseIterator<const typename remove_const<C>::type, const typename remove_const<T>::type, typename const_reference<R>::type >;

    typedef DenseIterator<typename remove_const<C>::type, typename remove_const<T>::type, typename mutable_reference<R>::type > MutableIterator;
    typedef DenseIterator<const typename remove_const<C>::type, const typename remove_const<T>::type, typename const_reference<R>::type > ConstIterator;
  public:

    /**
     * @brief The type of the difference between two positions.
     */
    typedef std::ptrdiff_t DifferenceType;

    /**
     * @brief The type to index the underlying container.
     */
    typedef typename C::size_type SizeType;

    // Constructors needed by the base iterators.
    DenseIterator()
      : container_(0), position_()
    {}

    DenseIterator(C& cont, SizeType pos)
      : container_(&cont), position_(pos)
    {}

    DenseIterator(const MutableIterator & other)
      : container_(other.container_), position_(other.position_)
    {}

    DenseIterator(const ConstIterator & other)
      : container_(other.container_), position_(other.position_)
    {}

    // Methods needed by the forward iterator
    bool equals(const MutableIterator &other) const
    {
      return position_ == other.position_ && container_ == other.container_;
    }


    bool equals(const ConstIterator & other) const
    {
      return position_ == other.position_ && container_ == other.container_;
    }

    R dereference() const {
      return container_->operator[](position_);
    }

    void increment(){
      ++position_;
    }

    // Additional function needed by BidirectionalIterator
    void decrement(){
      --position_;
    }

    // Additional function needed by RandomAccessIterator
    R elementAt(DifferenceType i) const {
      return container_->operator[](position_+i);
    }

    void advance(DifferenceType n){
      position_=position_+n;
    }

    DifferenceType distanceTo(DenseIterator<const typename remove_const<C>::type,const typename remove_const<T>::type> other) const
    {
      assert(other.container_==container_);
      return other.position_ - position_;
    }

    DifferenceType distanceTo(DenseIterator<typename remove_const<C>::type, typename remove_const<T>::type> other) const
    {
      assert(other.container_==container_);
      return other.position_ - position_;
    }

    //! return index
    SizeType index () const
    {
      return this->position_;
    }

  private:
    C *container_;
    SizeType position_;
  };

  /** \brief Interface for a class of dense vectors over a given field.
   *
   * \tparam V implementation class of the vector
   * \tparam T value type
   * \tparam S size type
   *
   * V has to provide the following members:
   * @code
   * T &       _access (size_type);
   * const T & _access (size_type) const;
   * size_type _size   () const;
   * @endcode
   */
  template<typename V>
  class DenseVector
  {
    typedef DenseMatVecTraits<V> Traits;
    // typedef typename Traits::value_type K;

    // Curiously recurring template pattern
    V & asImp() { return static_cast<V&>(*this); }
    const V & asImp() const { return static_cast<const V&>(*this); }

    // prohibit copying
    DenseVector ( const DenseVector & );

  protected:
    // construction allowed to derived classes only
    DenseVector () {}

  public:
    //===== type definitions and constants

    //! type of derived vector class
    typedef typename Traits::derived_type derived_type;

    //! export the type representing the field
    typedef typename Traits::value_type value_type;

    //! export the type representing the field
    typedef typename Traits::value_type field_type;

    //! export the type representing the components
    typedef typename Traits::value_type block_type;

    //! The type used for the index access and size operation
    typedef typename Traits::size_type size_type;

    //! We are at the leaf of the block recursion
    enum {
      //! The number of block levels we contain
      blocklevel = 1
    };

    //===== assignment from scalar
    //! Assignment operator for scalar
    inline derived_type& operator= (const value_type& k)
    {
      for (size_type i=0; i<size(); i++)
        asImp()[i] = k;
      return asImp();
    }

    //===== access to components

    //! random access
    value_type & operator[] (size_type i)
    {
      return asImp().vec_access(i);
    }

    const value_type & operator[] (size_type i) const
    {
      return asImp().vec_access(i);
    }

    //! size method
    size_type size() const
    {
      return asImp().vec_size();
    }

    //! Iterator class for sequential access
    typedef DenseIterator<DenseVector,value_type> Iterator;
    //! typedef for stl compliant access
    typedef Iterator iterator;

    //! begin iterator
    Iterator begin ()
    {
      return Iterator(*this,0);
    }

    //! end iterator
    Iterator end ()
    {
      return Iterator(*this,size());
    }

    //! @returns an iterator that is positioned before
    //! the end iterator of the vector, i.e. at the last entry.
    Iterator beforeEnd ()
    {
      return Iterator(*this,size()-1);
    }

    //! @returns an iterator that is positioned before
    //! the first entry of the vector.
    Iterator beforeBegin ()
    {
      return Iterator(*this,-1);
    }

    //! return iterator to given element or end()
    Iterator find (size_type i)
    {
      return Iterator(*this,std::min(i,size()));
    }

    //! ConstIterator class for sequential access
    typedef DenseIterator<const DenseVector,const value_type> ConstIterator;
    //! typedef for stl compliant access
    typedef ConstIterator const_iterator;

    //! begin ConstIterator
    ConstIterator begin () const
    {
      return ConstIterator(*this,0);
    }

    //! end ConstIterator
    ConstIterator end () const
    {
      return ConstIterator(*this,size());
    }

    //! @returns an iterator that is positioned before
    //! the end iterator of the vector. i.e. at the last element
    ConstIterator beforeEnd () const
    {
      return ConstIterator(*this,size()-1);
    }

    //! @returns an iterator that is positioned before
    //! the first entry of the vector.
    ConstIterator beforeBegin () const
    {
      return ConstIterator(*this,-1);
    }

    //! return iterator to given element or end()
    ConstIterator find (size_type i) const
    {
      return ConstIterator(*this,std::min(i,size()));
    }

    //===== vector space arithmetic

    //! vector space addition
    template <class Other>
    derived_type& operator+= (const DenseVector<Other>& y)
    {
      assert(y.size() == size());
      for (size_type i=0; i<size(); i++)
        (*this)[i] += y[i];
      return asImp();
    }

    //! vector space subtraction
    template <class Other>
    derived_type& operator-= (const DenseVector<Other>& y)
    {
      assert(y.size() == size());
      for (size_type i=0; i<size(); i++)
        (*this)[i] -= y[i];
      return asImp();
    }

    //! Binary vector addition
    template <class Other>
    derived_type operator+ (const DenseVector<Other>& b) const
    {
      derived_type z = asImp();
      return (z+=b);
    }

    //! Binary vector subtraction
    template <class Other>
    derived_type operator- (const DenseVector<Other>& b) const
    {
      derived_type z = asImp();
      return (z-=b);
    }

    //! \brief vector space add scalar to all comps
    /**
       we use enable_if to avoid an ambiguity, if the
       function parameter can be converted to value_type implicitly.
       (see FS#1457)

       The function is only enabled, if the parameter is directly
       convertible to value_type.
     */
    template <typename ValueType>
    typename std::enable_if<
      std::is_convertible<ValueType, value_type>::value,
      derived_type
    >::type&
    operator+= (const ValueType& kk)
    {
      const value_type& k = kk;
      for (size_type i=0; i<size(); i++)
        (*this)[i] += k;
      return asImp();
    }

    //! \brief vector space subtract scalar from all comps
    /**
       we use enable_if to avoid an ambiguity, if the
       function parameter can be converted to value_type implicitly.
       (see FS#1457)

       The function is only enabled, if the parameter is directly
       convertible to value_type.
     */
    template <typename ValueType>
    typename std::enable_if<
      std::is_convertible<ValueType, value_type>::value,
      derived_type
    >::type&
    operator-= (const ValueType& kk)
    {
      const value_type& k = kk;
      for (size_type i=0; i<size(); i++)
        (*this)[i] -= k;
      return asImp();
    }

    //! \brief vector space multiplication with scalar
    /**
       we use enable_if to avoid an ambiguity, if the
       function parameter can be converted to value_type implicitly.
       (see FS#1457)

       The function is only enabled, if the parameter is directly
       convertible to value_type.
     */
    template <typename ValueType>
    typename std::enable_if<
      std::is_convertible<ValueType, value_type>::value,
      derived_type
    >::type&
    operator*= (const ValueType& kk)
    {
      const value_type& k = kk;
      for (size_type i=0; i<size(); i++)
        (*this)[i] *= k;
      return asImp();
    }

    //! \brief vector space division by scalar
    /**
       we use enable_if to avoid an ambiguity, if the
       function parameter can be converted to value_type implicitly.
       (see FS#1457)

       The function is only enabled, if the parameter is directly
       convertible to value_type.
     */
    template <typename ValueType>
    typename std::enable_if<
      std::is_convertible<ValueType, value_type>::value,
      derived_type
    >::type&
    operator/= (const ValueType& kk)
    {
      const value_type& k = kk;
      for (size_type i=0; i<size(); i++)
        (*this)[i] /= k;
      return asImp();
    }

    //! Binary vector comparison
    template <class Other>
    bool operator== (const DenseVector<Other>& y) const
    {
      assert(y.size() == size());
      for (size_type i=0; i<size(); i++)
        if ((*this)[i]!=y[i])
          return false;

      return true;
    }

    //! Binary vector incomparison
    template <class Other>
    bool operator!= (const DenseVector<Other>& y) const
    {
      return !operator==(y);
    }


    //! vector space axpy operation ( *this += a y )
    template <class Other>
    derived_type& axpy (const value_type& a, const DenseVector<Other>& y)
    {
      assert(y.size() == size());
      for (size_type i=0; i<size(); i++)
        (*this)[i] += a*y[i];
      return asImp();
    }

    /**
     * \brief indefinite vector dot product \f$\left (x^T \cdot y \right)\f$ which corresponds to Petsc's VecTDot
     *
     * http://www.mcs.anl.gov/petsc/petsc-current/docs/manualpages/Vec/VecTDot.html
     * @param y other vector
     * @return
     */
    template<class Other>
    typename PromotionTraits<field_type,typename DenseVector<Other>::field_type>::PromotedType operator* (const DenseVector<Other>& y) const {
      typedef typename PromotionTraits<field_type, typename DenseVector<Other>::field_type>::PromotedType PromotedType;
      PromotedType result(0);
      assert(y.size() == size());
      for (size_type i=0; i<size(); i++) {
        result += PromotedType((*this)[i]*y[i]);
      }
      return result;
    }

    /**
     * @brief vector dot product \f$\left (x^H \cdot y \right)\f$ which corresponds to Petsc's VecDot
     *
     * http://www.mcs.anl.gov/petsc/petsc-current/docs/manualpages/Vec/VecDot.html
     * @param y other vector
     * @return
     */
    template<class Other>
    typename PromotionTraits<field_type,typename DenseVector<Other>::field_type>::PromotedType dot(const DenseVector<Other>& y) const {
      typedef typename PromotionTraits<field_type, typename DenseVector<Other>::field_type>::PromotedType PromotedType;
      PromotedType result(0);
      assert(y.size() == size());
      for (size_type i=0; i<size(); i++) {
        result += Dune::dot((*this)[i],y[i]);
      }
      return result;
    }

    //===== norms

    //! one norm (sum over absolute values of entries)
    typename FieldTraits<value_type>::real_type one_norm() const {
      using std::abs;
      typename FieldTraits<value_type>::real_type result( 0 );
      for (size_type i=0; i<size(); i++)
        result += abs((*this)[i]);
      return result;
    }


    //! simplified one norm (uses Manhattan norm for complex values)
    typename FieldTraits<value_type>::real_type one_norm_real () const
    {
      typename FieldTraits<value_type>::real_type result( 0 );
      for (size_type i=0; i<size(); i++)
        result += fvmeta::absreal((*this)[i]);
      return result;
    }

    //! two norm sqrt(sum over squared values of entries)
    typename FieldTraits<value_type>::real_type two_norm () const
    {
      typename FieldTraits<value_type>::real_type result( 0 );
      for (size_type i=0; i<size(); i++)
        result += fvmeta::abs2((*this)[i]);
      return fvmeta::sqrt(result);
    }

    //! square of two norm (sum over squared values of entries), need for block recursion
    typename FieldTraits<value_type>::real_type two_norm2 () const
    {
      typename FieldTraits<value_type>::real_type result( 0 );
      for (size_type i=0; i<size(); i++)
        result += fvmeta::abs2((*this)[i]);
      return result;
    }

    //! infinity norm (maximum of absolute values of entries)
    typename FieldTraits<value_type>::real_type infinity_norm () const
    {
      using std::abs;
      using std::max;
      typedef typename FieldTraits<value_type>::real_type real_type;

      if (size() == 0)
        return 0.0;

      ConstIterator it = begin();
      real_type max_val = abs(*it);
      for (it = it + 1; it != end(); ++it)
        max_val = max(max_val, real_type(abs(*it)));

      return max_val;
    }

    //! simplified infinity norm (uses Manhattan norm for complex values)
    typename FieldTraits<value_type>::real_type infinity_norm_real () const
    {
      using std::max;

      if (size() == 0)
        return 0.0;

      ConstIterator it = begin();
      typename FieldTraits<value_type>::real_type max_val = fvmeta::absreal(*it);
      for (it = it + 1; it != end(); ++it)
        max_val = max(max_val, fvmeta::absreal(*it));

      return max_val;
    }

    //===== sizes

    //! number of blocks in the vector (are of size 1 here)
    size_type N () const
    {
      return size();
    }

    //! dimension of the vector space
    size_type dim () const
    {
      return size();
    }

  };

  /** \brief Write a DenseVector to an output stream
   *  \relates DenseVector
   *
   *  \param[in]  s  std :: ostream to write to
   *  \param[in]  v  DenseVector to write
   *
   *  \returns the output stream (s)
   */
  template<typename V>
  std::ostream& operator<< (std::ostream& s, const DenseVector<V>& v)
  {
    for (typename DenseVector<V>::size_type i=0; i<v.size(); i++)
      s << ((i>0) ? " " : "") << v[i];
    return s;
  }

  /** @} end documentation */

} // end namespace

#endif // DUNE_DENSEVECTOR_HH


==> anc/xt-super/dune-common/dune/common/deprecated.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_DEPRECATED_HH
#define DUNE_DEPRECATED_HH

/** \file
 * \brief Definition of the DUNE_DEPRECATED macro for the case that config.h
 *      is not available
 */

//! @addtogroup Common
//! @{
#if defined(DOXYGEN) || !defined(HAS_ATTRIBUTE_DEPRECATED)
//! Mark some entity as deprecated
/**
 * \code
 *#include <dune/common/deprecated.hh>
 * \endcode
 *
 * This is a preprocessor define which can be used to mark functions,
 * typedefs, enums and other stuff deprecated.  If something is marked
 * deprecated, users are advised to migrate to the new interface, since it
 * will probably be removed in the next release of Dune.
 *
 * DUNE_DEPRECATED currently works with g++ and clang++.  For other compilers it will
 * be defined empty.  This way the user will not get any deprecation warning,
 * but at least his code still compiles (well, until the next Dune release,
 * that is).
 *
 * Here are some examples how to mark different stuff deprecated:
 *  - Classes
 *    \code
   class DUNE_DEPRECATED Class {}; // 1)
   class Class {} DUNE_DEPRECATED; // 2)
 *    \endcode
 *    Both forms do not work properly with g++-4.1: no deprecation warning
 *    will be given, although the code still compiles.  1) should be preferred
 *    over 2) since 2) does not work with clang++-1.1 (again, no warning given
 *    but code still compiles, works with clang++-3.1)
 *  - Template classes
 *    \code
   template<class T>
   class DUNE_DEPRECATED Class {}; // 1)
   template<class T>
   class Class {} DUNE_DEPRECATED; // 2)
 *    \endcode
 *    This works works with g++ >=4.3 only; g++-4.1 and
 *    clang++ compile the code without warning in both cases.  Furthermore,
 *    the warning is only triggered when copying an object of that template
 *    class, neither making a typedef nor simply creating such an object emit
 *    the warning.  It is thus recommended that some essential class member be
 *    marked deprecated as well, if possible.
 *  - Member constants
 *    \code
   template<typename T> struct Class {
   static const int c0 DUNE_DEPRECATED = 0;
   static const int DUNE_DEPRECATED c1 = 1;
   };
 *    \endcode
 *    Works with g++-4.1, g++ >=4.3 and clang++3.1.
 *    No warning but clean compile with clang++-1.1.
 *  - Member enumerators
 *    \code
   template<typename T> struct Class {
   enum enumeration { enumerator = 0 };
   };
 *    \endcode
 *    No form of deprecation is known that does not trigger an error on most
 *    compilers.
 *  - Member functions
 *    \code
   template<typename T> struct Class {
   void frob() DUNE_DEPRECATED {}
   }; // 1)
   template<typename T> struct Class {
   void DUNE_DEPRECATED frob() {}
   }; // 2)
   template<typename T> struct Class {
   DUNE_DEPRECATED void frob() {}
   }; // 3)
 *    \endcode
 *    With g++ only 2) emits a warning for templated member functions.
 */
#define DUNE_DEPRECATED
#else // defined(HAS_ATTRIBUTE_DEPRECATED)
#define DUNE_DEPRECATED __attribute__((deprecated))
#endif

#if defined(DOXYGEN) || !defined(HAS_ATTRIBUTE_DEPRECATED_MSG)
//! Mark some entity as deprecated
/**
 * \code
 *#include <dune/common/deprecated.hh>
 * \endcode
 *
 * This is a preprocessor define which can be used to mark functions,
 * typedefs, enums and other stuff deprecated and to also specify a
 * hint what replaces the given functionality.  If something is marked
 * deprecated, users are advised to migrate to the new interface,
 * since it will probably be removed in the next release of Dune.
 *
 * DUNE_DEPRECATED_MSG currently works only for compilers which
 * support the attribute __attribute__((deprecated("message")).  For
 * other compilers it will be defined empty.  This way the user will
 * not get any deprecation warning, but at least his code still
 * compiles (well, until the next Dune release, that is).
 *
 * Here are some examples how to mark different stuff deprecated:
 *  - Classes
 *    \code
   class DUNE_DEPRECATED_MSG("In the future, please use 'Glass'") Class {}; // 1)
   class Class {} DUNE_DEPRECATED("In the future, please use 'Glass'"); // 2)
 *    \endcode
 *    For both forms, deprecation warnings and the additional hint "In
 *    the future, please use 'Glass'" will be printed on compilers
 *    which support it (e.g. G++ >= 4.5.0, clang++ >= 1.1). For compilers
 *    which support deprecating but do not take an additional hint
 *    (e.g. G++ < 4.5.0), only the deprecation warning is printed, and
 *    finally compilers which do not support deprecation of code won't
 *    print anything, but the code will still compile.  1) should be
 *    preferred over 2) since 2) does not work with clang++-1.1
 *    (again, no warning will be given but code still compiles)
 *  - Template classes
 *    \code
   template<class T>
   class DUNE_DEPRECATED_MSG("In the future, please use 'Glass'") Class {}; // 1)
   template<class T>
   class Class {} DUNE_DEPRECATED_MSG("In the future, please use 'Glass'"); // 2)
 *    \endcode
 *    This works works with g++ >= 4.5, clang++ until at least version
 *    1.1 will compile the code without warning in both cases.
 *    Furthermore, the warning is only triggered when copying an
 *    object of that template class, neither making a typedef nor
 *    simply creating such an object emit the warning.  It is thus
 *    recommended that some essential class member be marked
 *    deprecated as well, if possible.
 *  - Member constants
 *    \code
   template<typename T> struct Class {
   static const int c0 DUNE_DEPRECATED_MSG("c2 is the new hype") = 0;
   static const int DUNE_DEPRECATED_MSG("c2 is the new hype") c1 = 1;
   };
 *    \endcode
 *    Works without printing the hint on g++-4.1, g++-4.3, g++-4.4 and
 *    fully on g++ >= 4.5.  Works for clang++-3.1.
 *    No warning but clean compile with clang++-1.1.
 *  - Member enumerators
 *    \code
   template<typename T> struct Class {
   enum enumeration { enumerator = 0 };
   };
 *    \endcode
 *    No form of deprecation is known that does not trigger an error on most
 *    compilers.
 *  - Member functions
 *    \code
   template<typename T> struct Class {
   void frob() DUNE_DEPRECATED_MSG("use frog") {}
   }; // 1)
   template<typename T> struct Class {
   void DUNE_DEPRECATED_MSG("use frog") frob() {}
   }; // 2)
   template<typename T> struct Class {
   DUNE_DEPRECATED_MSG("use frog") void frob() {}
   }; // 3)
 *    \endcode
 *    With g++ only 2) emits a warning for templated member functions.
 */
#define DUNE_DEPRECATED_MSG(text) DUNE_DEPRECATED
#else // defined(HAS_ATTRIBUTE_DEPRECATED_MSG)
#define DUNE_DEPRECATED_MSG(text) __attribute__((deprecated(# text)))
#endif

//! @}

#endif


==> anc/xt-super/dune-common/dune/common/diagonalmatrix.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_DIAGONAL_MATRIX_HH
#define DUNE_DIAGONAL_MATRIX_HH

/*! \file
   \brief  This file implements a quadratic diagonal matrix of fixed size.
 */

#include <algorithm>
#include <cassert>
#include <cmath>
#include <complex>
#include <cstddef>
#include <initializer_list>
#include <iostream>
#include <memory>

#include <dune/common/densematrix.hh>
#include <dune/common/exceptions.hh>
#include <dune/common/fmatrix.hh>
#include <dune/common/fvector.hh>
#include <dune/common/genericiterator.hh>
#include <dune/common/typetraits.hh>
#include <dune/common/unused.hh>


namespace Dune {

  template< class K, int n > class DiagonalRowVectorConst;
  template< class K, int n > class DiagonalRowVector;
  template< class DiagonalMatrixType > class DiagonalMatrixWrapper;
  template< class C, class T, class R> class ContainerWrapperIterator;

  /**
      @addtogroup DenseMatVec
      @{
   */

  /**
     *@brief A diagonal matrix of static size.
   *
   * This is meant to be a replacement of FieldMatrix for the case that
   * it is a diagonal matrix.
   *
   * \tparam K Type used for scalars
   * \tparam n Matrix size
   */
  template<class K, int n>
  class DiagonalMatrix
  {
    typedef DiagonalMatrixWrapper< DiagonalMatrix<K,n> > WrapperType;

  public:
    //===== type definitions and constants

    //! export the type representing the field
    typedef K value_type;
    typedef value_type field_type;

    //! export the type representing the components
    typedef K block_type;

    //! The type used for the index access and size operations.
    typedef std::size_t size_type;

    //! We are at the leaf of the block recursion
    enum {
      //! The number of block levels we contain. This is 1.
      blocklevel = 1
    };

    //! Each row is implemented by a field vector
    typedef DiagonalRowVector<K,n> row_type;
    typedef row_type reference;
    typedef row_type row_reference;
    typedef DiagonalRowVectorConst<K,n> const_row_type;
    typedef const_row_type const_reference;
    typedef const_row_type const_row_reference;

    //! export size
    enum {
      //! The number of rows
      rows = n,
      //! The number of columns
      cols = n
    };

    //==== size

    size_type size () const
    {
      return rows;
    }

    //===== constructors

    //! Default constructor
    DiagonalMatrix () {}

    //! Constructor initializing the whole matrix with a scalar
    DiagonalMatrix (const K& k)
      : diag_(k)
    {}

    //! Constructor initializing the diagonal with a vector
    DiagonalMatrix (const FieldVector<K,n>& diag)
      : diag_(diag)
    {}

    /** \brief Construct diagonal matrix from an initializer list
     *
     * The elements of the list are copied into the diagonal elements of the matrix.
     * If the initializer list is shorter than the matrix diagonal (which has n elements),
     * the remaining matrix diagonal elements are left uninitialized.  If the initializer
     * list is longer, than only the first n elements will be copied into the matrix
     * diagonal.
     */
    DiagonalMatrix (std::initializer_list<K> const &l)
    {
      std::copy_n(l.begin(), std::min(static_cast<std::size_t>(rows),
                                      l.size()),
                 diag_.begin());
    }

    /** \brief Assignment from a scalar */
    DiagonalMatrix& operator= (const K& k)
    {
      diag_ = k;
      return *this;
    }

    /** \brief Check if matrix is the same object as the other matrix */
    bool identical(const DiagonalMatrix<K,n>& other) const
    {
      return (this==&other);
    }

    //===== iterator interface to rows of the matrix
    //! Iterator class for sequential access
    typedef ContainerWrapperIterator<const WrapperType, reference, reference> Iterator;
    //! typedef for stl compliant access
    typedef Iterator iterator;
    //! rename the iterators for easier access
    typedef Iterator RowIterator;
    //! rename the iterators for easier access
    typedef typename row_type::Iterator ColIterator;

    //! begin iterator
    Iterator begin ()
    {
      return Iterator(WrapperType(this),0);
    }

    //! end iterator
    Iterator end ()
    {
      return Iterator(WrapperType(this),n);
    }

    //! @returns an iterator that is positioned before
    //! the end iterator of the rows, i.e. at the last row.
    Iterator beforeEnd ()
    {
      return Iterator(WrapperType(this),n-1);
    }

    //! @returns an iterator that is positioned before
    //! the first row of the matrix.
    Iterator beforeBegin ()
    {
      return Iterator(WrapperType(this),-1);
    }


    //! Iterator class for sequential access
    typedef ContainerWrapperIterator<const WrapperType, const_reference, const_reference> ConstIterator;
    //! typedef for stl compliant access
    typedef ConstIterator const_iterator;
    //! rename the iterators for easier access
    typedef ConstIterator ConstRowIterator;
    //! rename the iterators for easier access
    typedef typename const_row_type::ConstIterator ConstColIterator;

    //! begin iterator
    ConstIterator begin () const
    {
      return ConstIterator(WrapperType(this),0);
    }

    //! end iterator
    ConstIterator end () const
    {
      return ConstIterator(WrapperType(this),n);
    }

    //! @returns an iterator that is positioned before
    //! the end iterator of the rows. i.e. at the last row.
    ConstIterator beforeEnd() const
    {
      return ConstIterator(WrapperType(this),n-1);
    }

    //! @returns an iterator that is positioned before
    //! the first row of the matrix.
    ConstIterator beforeBegin () const
    {
      return ConstIterator(WrapperType(this),-1);
    }



    //===== vector space arithmetic

    //! vector space addition
    DiagonalMatrix& operator+= (const DiagonalMatrix& y)
    {
      diag_ += y.diag_;
      return *this;
    }

    //! vector space subtraction
    DiagonalMatrix& operator-= (const DiagonalMatrix& y)
    {
      diag_ -= y.diag_;
      return *this;
    }

    //! vector space multiplication with scalar
    DiagonalMatrix& operator+= (const K& k)
    {
      diag_ += k;
      return *this;
    }

    //! vector space division by scalar
    DiagonalMatrix& operator-= (const K& k)
    {
      diag_ -= k;
      return *this;
    }

    //! vector space multiplication with scalar
    DiagonalMatrix& operator*= (const K& k)
    {
      diag_ *= k;
      return *this;
    }

    //! vector space division by scalar
    DiagonalMatrix& operator/= (const K& k)
    {
      diag_ /= k;
      return *this;
    }

    //===== comparison ops

    //! comparison operator
    bool operator==(const DiagonalMatrix& other) const
    {
      return diag_==other.diagonal();
    }

    //! incomparison operator
    bool operator!=(const DiagonalMatrix& other) const
    {
      return diag_!=other.diagonal();
    }


    //===== linear maps

    //! y = A x
    template<class X, class Y>
    void mv (const X& x, Y& y) const
    {
#ifdef DUNE_FMatrix_WITH_CHECKING
      if (x.N()!=M()) DUNE_THROW(FMatrixError,"index out of range");
      if (y.N()!=N()) DUNE_THROW(FMatrixError,"index out of range");
#endif
      for (size_type i=0; i<n; ++i)
        y[i] = diag_[i] * x[i];
    }

    //! y = A^T x
    template<class X, class Y>
    void mtv (const X& x, Y& y) const
    {
      mv(x, y);
    }

    //! y += A x
    template<class X, class Y>
    void umv (const X& x, Y& y) const
    {
#ifdef DUNE_FMatrix_WITH_CHECKING
      if (x.N()!=M()) DUNE_THROW(FMatrixError,"index out of range");
      if (y.N()!=N()) DUNE_THROW(FMatrixError,"index out of range");
#endif
      for (size_type i=0; i<n; ++i)
        y[i] += diag_[i] * x[i];
    }

    //! y += A^T x
    template<class X, class Y>
    void umtv (const X& x, Y& y) const
    {
#ifdef DUNE_FMatrix_WITH_CHECKING
      if (x.N()!=N()) DUNE_THROW(FMatrixError,"index out of range");
      if (y.N()!=M()) DUNE_THROW(FMatrixError,"index out of range");
#endif
      for (size_type i=0; i<n; ++i)
        y[i] += diag_[i] * x[i];
    }

    //! y += A^H x
    template<class X, class Y>
    void umhv (const X& x, Y& y) const
    {
#ifdef DUNE_FMatrix_WITH_CHECKING
      if (x.N()!=N()) DUNE_THROW(FMatrixError,"index out of range");
      if (y.N()!=M()) DUNE_THROW(FMatrixError,"index out of range");
#endif
      for (size_type i=0; i<n; i++)
        y[i] += conjugateComplex(diag_[i])*x[i];
    }

    //! y -= A x
    template<class X, class Y>
    void mmv (const X& x, Y& y) const
    {
#ifdef DUNE_FMatrix_WITH_CHECKING
      if (x.N()!=M()) DUNE_THROW(FMatrixError,"index out of range");
      if (y.N()!=N()) DUNE_THROW(FMatrixError,"index out of range");
#endif
      for (size_type i=0; i<n; ++i)
        y[i] -= diag_[i] * x[i];
    }

    //! y -= A^T x
    template<class X, class Y>
    void mmtv (const X& x, Y& y) const
    {
#ifdef DUNE_FMatrix_WITH_CHECKING
      if (x.N()!=N()) DUNE_THROW(FMatrixError,"index out of range");
      if (y.N()!=M()) DUNE_THROW(FMatrixError,"index out of range");
#endif
      for (size_type i=0; i<n; ++i)
        y[i] -= diag_[i] * x[i];
    }

    //! y -= A^H x
    template<class X, class Y>
    void mmhv (const X& x, Y& y) const
    {
#ifdef DUNE_FMatrix_WITH_CHECKING
      if (x.N()!=N()) DUNE_THROW(FMatrixError,"index out of range");
      if (y.N()!=M()) DUNE_THROW(FMatrixError,"index out of range");
#endif
      for (size_type i=0; i<n; i++)
        y[i] -= conjugateComplex(diag_[i])*x[i];
    }

    //! y += alpha A x
    template<class X, class Y>
    void usmv (const K& alpha, const X& x, Y& y) const
    {
#ifdef DUNE_FMatrix_WITH_CHECKING
      if (x.N()!=M()) DUNE_THROW(FMatrixError,"index out of range");
      if (y.N()!=N()) DUNE_THROW(FMatrixError,"index out of range");
#endif
      for (size_type i=0; i<n; i++)
        y[i] += alpha * diag_[i] * x[i];
    }

    //! y += alpha A^T x
    template<class X, class Y>
    void usmtv (const K& alpha, const X& x, Y& y) const
    {
#ifdef DUNE_FMatrix_WITH_CHECKING
      if (x.N()!=N()) DUNE_THROW(FMatrixError,"index out of range");
      if (y.N()!=M()) DUNE_THROW(FMatrixError,"index out of range");
#endif
      for (size_type i=0; i<n; i++)
        y[i] += alpha * diag_[i] * x[i];
    }

    //! y += alpha A^H x
    template<class X, class Y>
    void usmhv (const K& alpha, const X& x, Y& y) const
    {
#ifdef DUNE_FMatrix_WITH_CHECKING
      if (x.N()!=N()) DUNE_THROW(FMatrixError,"index out of range");
      if (y.N()!=M()) DUNE_THROW(FMatrixError,"index out of range");
#endif
      for (size_type i=0; i<n; i++)
        y[i] += alpha * conjugateComplex(diag_[i]) * x[i];
    }

    //===== norms

    //! frobenius norm: sqrt(sum over squared values of entries)
    double frobenius_norm () const
    {
      return diag_.two_norm();
    }

    //! square of frobenius norm, need for block recursion
    double frobenius_norm2 () const
    {
      return diag_.two_norm2();
    }

    //! infinity norm (row sum norm, how to generalize for blocks?)
    double infinity_norm () const
    {
      return diag_.infinity_norm();
    }

    //! simplified infinity norm (uses Manhattan norm for complex values)
    double infinity_norm_real () const
    {
      return diag_.infinity_norm_real();
    }



    //===== solve

    //! Solve system A x = b
    template<class V>
    void solve (V& x, const V& b) const
    {
      for (int i=0; i<n; i++)
        x[i] = b[i]/diag_[i];
    }

    //! Compute inverse
    void invert()
    {
      for (int i=0; i<n; i++)
        diag_[i] = 1/diag_[i];
    }

    //! calculates the determinant of this matrix
    K determinant () const
    {
      K det = diag_[0];
      for (int i=1; i<n; i++)
        det *= diag_[i];
      return det;
    }



    //===== sizes

    //! number of blocks in row direction
    size_type N () const
    {
      return n;
    }

    //! number of blocks in column direction
    size_type M () const
    {
      return n;
    }



    //===== query

    //! return true when (i,j) is in pattern
    bool exists (size_type i, size_type j) const
    {
#ifdef DUNE_FMatrix_WITH_CHECKING
      if (i<0 || i>=n) DUNE_THROW(FMatrixError,"row index out of range");
      if (j<0 || j>=n) DUNE_THROW(FMatrixError,"column index out of range");
#endif
      return i==j;
    }



    //! Sends the matrix to an output stream
    friend std::ostream& operator<< (std::ostream& s, const DiagonalMatrix<K,n>& a)
    {
      for (size_type i=0; i<n; i++) {
        for (size_type j=0; j<n; j++)
          s << ((i==j) ? a.diag_[i] : 0) << " ";
        s << std::endl;
      }
      return s;
    }

    //! Return reference object as row replacement
    reference operator[](size_type i)
    {
      return reference(const_cast<K*>(&diag_[i]), i);
    }

    //! Return const_reference object as row replacement
    const_reference operator[](size_type i) const
    {
      return const_reference(const_cast<K*>(&diag_[i]), i);
    }

    //! Get const reference to diagonal entry
    const K& diagonal(size_type i) const
    {
      return diag_[i];
    }

    //! Get reference to diagonal entry
    K& diagonal(size_type i)
    {
      return diag_[i];
    }

    //! Get const reference to diagonal vector
    const FieldVector<K,n>& diagonal() const
    {
      return diag_;
    }

    //! Get reference to diagonal vector
    FieldVector<K,n>& diagonal()
    {
      return diag_;
    }

  private:

    // the data, a FieldVector storing the diagonal
    FieldVector<K,n> diag_;
  };

#ifndef DOXYGEN // hide specialization
  /** \brief Special type for 1x1 matrices
   */
  template< class K >
  class DiagonalMatrix<K, 1> : public FieldMatrix<K, 1, 1>
  {
    typedef FieldMatrix<K,1,1> Base;
  public:
    //! The type used for index access and size operations
    typedef typename Base::size_type size_type;

    //! We are at the leaf of the block recursion
    enum {
      //! The number of block levels we contain.
      //! This is always one for this type.
      blocklevel = 1
    };

    typedef typename Base::row_type row_type;

    typedef typename Base::row_reference row_reference;
    typedef typename Base::const_row_reference const_row_reference;

    //! export size
    enum {
      //! \brief The number of rows.
      //! This is always one for this type.
      rows = 1,
      //! \brief The number of columns.
      //! This is always one for this type.
      cols = 1
    };


    //! Default Constructor
    DiagonalMatrix()
    {}

    //! Constructor initializing the whole matrix with a scalar
    DiagonalMatrix(const K& scalar)
    {
      (*this)[0][0] = scalar;
    }

    //! Get const reference to diagonal entry
    const K& diagonal(size_type) const
    {
      return (*this)[0][0];
    }

    //! Get reference to diagonal entry
    K& diagonal(size_type)
    {
      return (*this)[0][0];
    }

    //! Get const reference to diagonal vector
    const FieldVector<K,1>& diagonal() const
    {
      return (*this)[0];
    }

    //! Get reference to diagonal vector
    FieldVector<K,1>& diagonal()
    {
      return (*this)[0];
    }

  };
#endif


  template<class DiagonalMatrixType>
  class DiagonalMatrixWrapper
  {
    typedef typename DiagonalMatrixType::reference reference;
    typedef typename DiagonalMatrixType::const_reference const_reference;
    typedef typename DiagonalMatrixType::field_type K;
    typedef DiagonalRowVector<K, DiagonalMatrixType::rows> row_type;
    typedef std::size_t size_type;
    typedef DiagonalMatrixWrapper< DiagonalMatrixType> MyType;

    friend class ContainerWrapperIterator<const MyType, reference, reference>;
    friend class ContainerWrapperIterator<const MyType, const_reference, const_reference>;

  public:

    DiagonalMatrixWrapper() :
      mat_(0)
    {}

    DiagonalMatrixWrapper(const DiagonalMatrixType* mat) :
      mat_(const_cast<DiagonalMatrixType*>(mat))
    {}

    size_type realIndex(int i) const
    {
      return i;
    }

    row_type* pointer(int i) const
    {
      row_ = row_type(&(mat_->diagonal(i)), i);
      return &row_;
    }

    bool identical(const DiagonalMatrixWrapper& other) const
    {
      return mat_==other.mat_;
    }

  private:

    mutable DiagonalMatrixType* mat_;
    mutable row_type row_;
  };

  /** \brief
   *
   */
  template< class K, int n >
  class DiagonalRowVectorConst
  {
    template<class DiagonalMatrixType>
    friend class DiagonalMatrixWrapper;
    friend class ContainerWrapperIterator<DiagonalRowVectorConst<K,n>, const K, const K&>;

  public:
    // remember size of vector
    enum { dimension = n };

    // standard constructor and everything is sufficient ...

    //===== type definitions and constants

    //! export the type representing the field
    typedef K field_type;

    //! export the type representing the components
    typedef K block_type;

    //! The type used for the index access and size operation
    typedef std::size_t size_type;

    //! We are at the leaf of the block recursion
    enum {
      //! The number of block levels we contain
      blocklevel = 1
    };

    //! export size
    enum {
      //! The size of this vector.
      size = n
    };

    //! Constructor making uninitialized vector
    DiagonalRowVectorConst() :
      p_(0),
      row_(0)
    {}

    //! Constructor making vector with identical coordinates
    explicit DiagonalRowVectorConst (K* p, int col) :
      p_(p),
      row_(col)
    {}

    //===== access to components

    //! same for read only access
    const K& operator[] (size_type i) const
    {
#ifdef DUNE_FMatrix_WITH_CHECKING
      if (i!=row_)
        DUNE_THROW(FMatrixError,"index is not contained in pattern");
#else
      DUNE_UNUSED_PARAMETER(i);
#endif
      return *p_;
    }

    // check if row is identical to other row (not only identical values)
    // since this is a proxy class we need to check equality of the stored pointer
    bool identical(const DiagonalRowVectorConst<K,n>& other) const
    {
      return ((p_ == other.p_)and (row_ == other.row_));
    }

    //! ConstIterator class for sequential access
    typedef ContainerWrapperIterator<DiagonalRowVectorConst<K,n>, const K, const K&> ConstIterator;
    //! typedef for stl compliant access
    typedef ConstIterator const_iterator;

    //! begin ConstIterator
    ConstIterator begin () const
    {
      return ConstIterator(*this,0);
    }

    //! end ConstIterator
    ConstIterator end () const
    {
      return ConstIterator(*this,1);
    }

    //! @returns an iterator that is positioned before
    //! the end iterator of the rows. i.e. at the row.
    ConstIterator beforeEnd() const
    {
      return ConstIterator(*this,0);
    }

    //! @returns an iterator that is positioned before
    //! the first row of the matrix.
    ConstIterator beforeBegin () const
    {
      return ConstIterator(*this,-1);
    }

    //! Binary vector comparison
    bool operator== (const DiagonalRowVectorConst& y) const
    {
      return ((p_==y.p_)and (row_==y.row_));
    }

    //===== sizes

    //! number of blocks in the vector (are of size 1 here)
    size_type N () const
    {
      return n;
    }

    //! dimension of the vector space
    size_type dim () const
    {
      return n;
    }

    //! index of this row in surrounding matrix
    size_type rowIndex() const
    {
      return row_;
    }

    //! the diagonal value
    const K& diagonal() const
    {
      return *p_;
    }

  protected:

    size_type realIndex(int i) const
    {
      return rowIndex();
    }

    K* pointer(size_type i) const
    {
      return const_cast<K*>(p_);
    }

    DiagonalRowVectorConst* operator&()
    {
      return this;
    }

    // the data, very simply a pointer to the diagonal value and the row number
    K* p_;
    size_type row_;
  };

  template< class K, int n >
  class DiagonalRowVector : public DiagonalRowVectorConst<K,n>
  {
    template<class DiagonalMatrixType>
    friend class DiagonalMatrixWrapper;
    friend class ContainerWrapperIterator<DiagonalRowVector<K,n>, K, K&>;

  public:
    // standard constructor and everything is sufficient ...

    //===== type definitions and constants

    //! export the type representing the field
    typedef K field_type;

    //! export the type representing the components
    typedef K block_type;

    //! The type used for the index access and size operation
    typedef std::size_t size_type;

    //! Constructor making uninitialized vector
    DiagonalRowVector() : DiagonalRowVectorConst<K,n>()
    {}

    //! Constructor making vector with identical coordinates
    explicit DiagonalRowVector (K* p, int col) : DiagonalRowVectorConst<K,n>(p, col)
    {}

    //===== assignment from scalar
    //! Assignment operator for scalar
    DiagonalRowVector& operator= (const K& k)
    {
      *p_ = k;
      return *this;
    }

    //===== access to components

    //! random access
    K& operator[] (size_type i)
    {
      DUNE_UNUSED_PARAMETER(i);
#ifdef DUNE_FMatrix_WITH_CHECKING
      if (i!=row_)
        DUNE_THROW(FMatrixError,"index is contained in pattern");
#endif
      return *p_;
    }

    //! Iterator class for sequential access
    typedef ContainerWrapperIterator<DiagonalRowVector<K,n>, K, K&> Iterator;
    //! typedef for stl compliant access
    typedef Iterator iterator;

    //! begin iterator
    Iterator begin ()
    {
      return Iterator(*this, 0);
    }

    //! end iterator
    Iterator end ()
    {
      return Iterator(*this, 1);
    }

    //! @returns an iterator that is positioned before
    //! the end iterator of the rows, i.e. at the last row.
    Iterator beforeEnd ()
    {
      return Iterator(*this, 0);
    }

    //! @returns an iterator that is positioned before
    //! the first row of the matrix.
    Iterator beforeBegin ()
    {
      return Iterator(*this, -1);
    }

    //! ConstIterator class for sequential access
    typedef ContainerWrapperIterator<DiagonalRowVectorConst<K,n>, const K, const K&> ConstIterator;
    //! typedef for stl compliant access
    typedef ConstIterator const_iterator;

    using DiagonalRowVectorConst<K,n>::identical;
    using DiagonalRowVectorConst<K,n>::operator[];
    using DiagonalRowVectorConst<K,n>::operator==;
    using DiagonalRowVectorConst<K,n>::begin;
    using DiagonalRowVectorConst<K,n>::end;
    using DiagonalRowVectorConst<K,n>::beforeEnd;
    using DiagonalRowVectorConst<K,n>::beforeBegin;
    using DiagonalRowVectorConst<K,n>::N;
    using DiagonalRowVectorConst<K,n>::dim;
    using DiagonalRowVectorConst<K,n>::rowIndex;
    using DiagonalRowVectorConst<K,n>::diagonal;

  protected:

    DiagonalRowVector* operator&()
    {
      return this;
    }

  private:

    using DiagonalRowVectorConst<K,n>::p_;
    using DiagonalRowVectorConst<K,n>::row_;
  };


  // implement type traits
  template<class K, int n>
  struct const_reference< DiagonalRowVector<K,n> >
  {
    typedef DiagonalRowVectorConst<K,n> type;
  };

  template<class K, int n>
  struct const_reference< DiagonalRowVectorConst<K,n> >
  {
    typedef DiagonalRowVectorConst<K,n> type;
  };

  template<class K, int n>
  struct mutable_reference< DiagonalRowVector<K,n> >
  {
    typedef DiagonalRowVector<K,n> type;
  };

  template<class K, int n>
  struct mutable_reference< DiagonalRowVectorConst<K,n> >
  {
    typedef DiagonalRowVector<K,n> type;
  };



  /** \brief Iterator class for sparse vector-like containers
   *
   * This class provides an iterator for sparse vector like containers.
   * It contains a ContainerWrapper that must provide the translation
   * from the position in the underlying container to the index
   * in the sparse container.
   *
   * The ContainerWrapper must be default and copy-constructable.
   * Furthermore it must provide the methods:
   *
   * bool identical(other)      - check if this is identical to other (same container, not only equal)
   * T* pointer(position)       - get pointer to data at position in underlying container
   * size_t realIndex(position) - get index in sparse container for position in underlying container
   *
   * Notice that the iterator stores a ContainerWrapper.
   * This allows one to use proxy classes as underlying container
   * and as returned reference type.
   *
   * \tparam CW The container wrapper class
   * \tparam T The contained type
   * \tparam R The reference type returned by dereference
   */
  template<class CW, class T, class R>
  class ContainerWrapperIterator : public BidirectionalIteratorFacade<ContainerWrapperIterator<CW,T,R>,T, R, int>
  {
    typedef typename remove_const<CW>::type NonConstCW;

    friend class ContainerWrapperIterator<CW, typename mutable_reference<T>::type, typename mutable_reference<R>::type>;
    friend class ContainerWrapperIterator<CW, typename const_reference<T>::type, typename const_reference<R>::type>;

    typedef ContainerWrapperIterator<CW, typename mutable_reference<T>::type, typename mutable_reference<R>::type> MyType;
    typedef ContainerWrapperIterator<CW, typename const_reference<T>::type, typename const_reference<R>::type> MyConstType;

  public:

    // Constructors needed by the facade iterators.
    ContainerWrapperIterator() :
      containerWrapper_(),
      position_(0)
    {}

    ContainerWrapperIterator(CW containerWrapper, int position) :
      containerWrapper_(containerWrapper),
      position_(position)
    {}

    template<class OtherContainerWrapperIteratorType>
    ContainerWrapperIterator(OtherContainerWrapperIteratorType& other) :
      containerWrapper_(other.containerWrapper_),
      position_(other.position_)
    {}

    ContainerWrapperIterator(const MyType& other) :
      containerWrapper_(other.containerWrapper_),
      position_(other.position_)
    {}

    ContainerWrapperIterator(const MyConstType& other) :
      containerWrapper_(other.containerWrapper_),
      position_(other.position_)
    {}

    template<class OtherContainerWrapperIteratorType>
    ContainerWrapperIterator& operator=(OtherContainerWrapperIteratorType& other)
    {
      containerWrapper_ = other.containerWrapper_;
      position_ = other.position_;
    }

    // This operator is needed since we can not get the address of the
    // temporary object returned by dereference
    T* operator->() const
    {
      return containerWrapper_.pointer(position_);
    }

    // Methods needed by the forward iterator
    bool equals(const MyType& other) const
    {
      return position_ == other.position_ && containerWrapper_.identical(other.containerWrapper_);
    }

    bool equals(const MyConstType& other) const
    {
      return position_ == other.position_ && containerWrapper_.identical(other.containerWrapper_);
    }

    R dereference() const
    {
      return *containerWrapper_.pointer(position_);
    }

    void increment()
    {
      ++position_;
    }

    // Additional function needed by BidirectionalIterator
    void decrement()
    {
      --position_;
    }

    // Additional function needed by RandomAccessIterator
    R elementAt(int i) const
    {
      return *containerWrapper_.pointer(position_+i);
    }

    void advance(int n)
    {
      position_=position_+n;
    }

    template<class OtherContainerWrapperIteratorType>
    std::ptrdiff_t distanceTo(OtherContainerWrapperIteratorType& other) const
    {
      assert(containerWrapper_.identical(other));
      return other.position_ - position_;
    }

    std::ptrdiff_t index() const
    {
      return containerWrapper_.realIndex(position_);
    }

  private:
    NonConstCW containerWrapper_;
    size_t position_;
  };



  template<class M, class K, int n>
  void istl_assign_to_fmatrix(DenseMatrix<M>& fm, const DiagonalMatrix<K,n>& s)
  {
    assert( fm.rows() == n );
    assert( fm.cols() == n );
    fm = K();
    for(int i=0; i<n; ++i)
      fm[i][i] = s.diagonal()[i];
  }
  /* @} */
} // end namespace
#endif


==> anc/xt-super/dune-common/dune/common/documentation.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_COMMON_DOCUMENTATION_HH
#define DUNE_COMMON_DOCUMENTATION_HH

/** \file
    \brief Documentation related stuff
 */

namespace Dune {

  /**
   * \brief Dummy struct used for documentation purposes
   *
   * This struct can be used for documenting interfaces.  One example would
   * be:
   * \code
   * // Traits class that determines some property for some other type T
   * template<class T>
   * class SomeTraits {
   *   static_assert(Std::to_false_type<T>::value,
   *                 "Sorry, SomeTraits must be specialized for all types");
   * public:
   *   // The type of some property of T
   *   typedef ImplementationDefined type;
   * };
   * #ifndef DOXYGEN
   * template<>
   * struct SomeTraits<int>
   *   typedef ... type;
   * };
   * // ...
   * #endif // DOXYGEN
   * \endcode
   *
   * \sa implementationDefined
   */
  struct ImplementationDefined {};

  /**
   * \brief Dummy integral value used for documentation purposes
   *
   * \var Dune::implementationDefined
   * \code
   * #include <dune/common/documentation.hh>
   * \endcode
   *
   * \sa ImplementationDefined
   */
  enum { implementationDefined };

}


#endif // DUNE_COMMON_DOCUMENTATION_HH


==> anc/xt-super/dune-common/dune/common/dotproduct.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_DOTPRODUCT_HH
#define DUNE_DOTPRODUCT_HH

#include "ftraits.hh"
#include "typetraits.hh"
#include "promotiontraits.hh"

namespace Dune {
  /**
   * @file
   * @brief  Provides the functions dot(a,b) := \f$a^H \cdot b \f$ and dotT(a,b) := \f$a^T \cdot b \f$
   *
   * The provided dot products dot,dotT are used to compute (indefinite) dot products for fundamental types as well as DUNE vector types, such as DenseVector, FieldVector, ISTLVector.
   * Note that the definition of dot(a,b) conjugates the first argument. This agrees with the behvaior of Matlab and Petsc, but noch with BLAS.
   * @author Jö Fahlke, Matthias Wohlmuth
   */

  /** @addtogroup Common
   *
   * @{
   */

  template<class T>
  struct AlwaysVoid { typedef void type; };

  template<class T, class = void>
  struct IsVector : false_type {};

  template<class T>
  struct IsVector<T, typename AlwaysVoid<typename T::field_type>::type>
    : true_type {};

  /** @brief computes the dot product for fundamental data types according to Petsc's VectDot function: dot(a,b) := std::conj(a)*b
   *
   * @see http://www.mcs.anl.gov/petsc/petsc-current/docs/manualpages/Vec/VecDot.html#VecDot
   * @param a
   * @param b
   * @return conj(a)*b
   */
  template<class A, class B>
  inline typename enable_if<!IsVector<A>::value && !is_same<typename FieldTraits<A>::field_type,typename FieldTraits<A>::real_type> ::value,  typename PromotionTraits<A,B>::PromotedType>::type
  dot(const A & a, const B & b) {
    return conj(a)*b;
  }

  /**
   * @brief computes the dot product for fundamental data types according to Petsc's VectDot function: dot(a,b) := std::conj(a)*b
   *
   * Specialization for real first arguments which replaces conj(a) by a.
   * @see http://www.mcs.anl.gov/petsc/petsc-current/docs/manualpages/Vec/VecTDot.html#VecTDot
   * @param a
   * @param b
   * @return a*b (which is the same as conj(a)*b in this case)
   */
  // fundamental type with A being a real type
  template<class A, class B>
  inline typename enable_if<!IsVector<A>::value && is_same<typename FieldTraits<A>::field_type,typename FieldTraits<A>::real_type>::value,  typename PromotionTraits<A,B>::PromotedType>::type
  dot(const A & a, const B & b) {
    return a*b;
  }

  /**
   * @brief computes the dot product for various dune vector types according to Petsc's VectDot function: dot(a,b) := std::conj(a)*b
   *
   * Specialization for real first arguments which replaces conj(a) by a.
   * @see http://www.mcs.anl.gov/petsc/petsc-current/docs/manualpages/Vec/VecTDot.html#VecTDot
   * @param a
   * @param b
   * @return dot(a,b)
   */
  // vectors
  template<typename A, typename B>
  //  inline typename enable_if<IsVector<A>::value, typename PromotionTraits<typename FieldTraits<A>::field_type, typename FieldTraits<B>::field_type >::PromotedType>::type
  inline typename enable_if<IsVector<A>::value, typename PromotionTraits<typename A::field_type, typename B::field_type >::PromotedType>::type
  dot(const A & a, const B & b) {
    return a.dot(b);
  }
  /** @} */

  /**
   * @brief Computes an indefinite vector dot product for fundamental data types according to Petsc's VectTDot function: dotT(a,b) := a*b
   * @see http://www.mcs.anl.gov/petsc/petsc-current/docs/manualpages/Vec/VecTDot.html#VecTDot
   * @param a
   * @param b
   * @return a*b
   */
  template<class A, class B>
  inline typename enable_if<!IsVector<A>::value && !is_same<typename FieldTraits<A>::field_type,typename FieldTraits<A>::real_type> ::value,  typename PromotionTraits<A,B>::PromotedType>::type
  dotT(const A & a, const B & b) {
    return a*b;
  }

  /**
   * @brief Computes an indefinite vector dot product for various dune vector types according to Petsc's VectTDot function: dotT(a,b) := a*b
   * @see http://www.mcs.anl.gov/petsc/petsc-current/docs/manualpages/Vec/VecTDot.html#VecTDot
   * @param a
   * @param b
   * @return a*b
   */
  template<class A, class B>
  inline typename enable_if<IsVector<A>::value, typename PromotionTraits<typename A::field_type, typename B::field_type >::PromotedType>::type
  dotT(const A & a, const B & b) {
    return a*b;
  }

  /** @} */
} // end namespace DUNE

#endif // DUNE_DOTPRODUCT_HH


==> anc/xt-super/dune-common/dune/common/dynmatrix.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_DYNMATRIX_HH
#define DUNE_DYNMATRIX_HH

#include <cmath>
#include <cstddef>
#include <iostream>

#include <dune/common/exceptions.hh>
#include <dune/common/dynvector.hh>
#include <dune/common/densematrix.hh>

namespace Dune
{

  /**
      @addtogroup DenseMatVec
      @{
   */

  /*! \file
   *  \brief This file implements a dense matrix with dynamic numbers of rows and columns.
   */

  template< class K > class DynamicMatrix;

  template< class K >
  struct DenseMatVecTraits< DynamicMatrix<K> >
  {
    typedef DynamicMatrix<K> derived_type;

    typedef DynamicVector<K> row_type;

    typedef row_type &row_reference;
    typedef const row_type &const_row_reference;

    typedef std::vector<K> container_type;
    typedef K value_type;
    typedef typename container_type::size_type size_type;
  };

  template< class K >
  struct FieldTraits< DynamicMatrix<K> >
  {
    typedef typename FieldTraits<K>::field_type field_type;
    typedef typename FieldTraits<K>::real_type real_type;
  };

  /** \brief Construct a matrix with a dynamic size.
   *
   * \tparam K is the field type (use float, double, complex, etc)
   */
  template<class K>
  class DynamicMatrix : public DenseMatrix< DynamicMatrix<K> >
  {
    std::vector< DynamicVector<K> > _data;
    typedef DenseMatrix< DynamicMatrix<K> > Base;
  public:
    typedef typename Base::size_type size_type;
    typedef typename Base::value_type value_type;
    typedef typename Base::row_type row_type;

    //===== constructors
    //! \brief Default constructor
    DynamicMatrix () {}

    //! \brief Constructor initializing the whole matrix with a scalar
    DynamicMatrix (size_type r, size_type c, value_type v = value_type() ) :
      _data(r, row_type(c, v) )
    {}

    //==== resize related methods
    void resize (size_type r, size_type c, value_type v = value_type() )
    {
      _data.resize(0);
      _data.resize(r, row_type(c, v) );
    }

    //===== assignment
    using Base::operator=;

    // make this thing a matrix
    size_type mat_rows() const { return _data.size(); }
    size_type mat_cols() const {
      assert(this->rows());
      return _data.front().size();
    }
    row_type & mat_access(size_type i) { return _data[i]; }
    const row_type & mat_access(size_type i) const { return _data[i]; }
  };

  /** @} end documentation */

} // end namespace

#endif


==> anc/xt-super/dune-common/dune/common/dynmatrixev.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_FMATRIXEIGENVALUES_EXT_CC
#define DUNE_FMATRIXEIGENVALUES_EXT_CC

#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <iostream>
#include <cmath>
#include <cassert>

#include <dune/common/exceptions.hh>

#if HAVE_LAPACK

// nonsymmetric matrices
#define DGEEV_FORTRAN FC_FUNC (dgeev, DGEEV)

// dsyev declaration (in liblapack)
extern "C" {

  /*
   *
   **  purpose
   **  =======
   **
   **  xgeev computes for an N-by-N BASE DATA TYPE nonsymmetric matrix A, the
   **  eigenvalues and, optionally, the left and/or right eigenvectors.
   **
   **  The right eigenvector v(j) of A satisfies
   **                   A * v(j) = lambda(j) * v(j)
   **  where lambda(j) is its eigenvalue.
   **  The left eigenvector u(j) of A satisfies
   **                u(j)**T * A = lambda(j) * u(j)**T
   **  where u(j)**T denotes the transpose of u(j).
   **
   **  The computed eigenvectors are normalized to have Euclidean norm
   **  equal to 1 and largest component real.
   **
   **  arguments
   **  =========
   **
   **  jobvl   (input) char
   **          = 'n': left eigenvectors of a are not computed;
   **          = 'v': left eigenvectors of a are computed.
   **
   **  jobvr   (input) char
   **          = 'n': right eigenvectors of a are not computed;
   **          = 'v': right eigenvectors of a are computed.
   **
   **  n       (input) long int
   **          the order of the matrix v. v >= 0.
   **
   **  a       (input/output) BASE DATA TYPE array, dimension (lda,n)
   **          on entry, the n-by-n matrix a.
   **          on exit, a has been overwritten.
   **
   **  lda     (input) long int
   **          the leading dimension of the array a.  lda >= max(1,n).
   **
   **  wr      (output) BASE DATA TYPE array, dimension (n)
   **  wi      (output) BASE DATA TYPE array, dimension (n)
   **          wr and wi contain the real and imaginary parts,
   **          respectively, of the computed eigenvalues.  complex
   **          conjugate pairs of eigenvalues appear consecutively
   **          with the eigenvalue having the positive imaginary part
   **          first.
   **
   **  vl      (output) COMPLEX DATA TYPE array, dimension (ldvl,n)
   **          if jobvl = 'v', the left eigenvectors u(j) are stored one
   **          after another in the columns of vl, in the same order
   **          as their eigenvalues.
   **          if jobvl = 'n', vl is not referenced.
   **          if the j-th eigenvalue is real, then u(j) = vl(:,j),
   **          the j-th column of vl.
   **          if the j-th and (j+1)-st eigenvalues form a complex
   **          conjugate pair, then u(j) = vl(:,j) + i*vl(:,j+1) and
   **          u(j+1) = vl(:,j) - i*vl(:,j+1).
   **
   **  ldvl    (input) long int
   **          the leading dimension of the array vl.  ldvl >= 1; if
   **          jobvl = 'v', ldvl >= n.
   **
   **  vr      (output) COMPLEX DATA TYPE array, dimension (ldvr,n)
   **          if jobvr = 'v', the right eigenvectors v(j) are stored one
   **          after another in the columns of vr, in the same order
   **          as their eigenvalues.
   **          if jobvr = 'n', vr is not referenced.
   **          if the j-th eigenvalue is real, then v(j) = vr(:,j),
   **          the j-th column of vr.
   **          if the j-th and (j+1)-st eigenvalues form a complex
   **          conjugate pair, then v(j) = vr(:,j) + i*vr(:,j+1) and
   **          v(j+1) = vr(:,j) - i*vr(:,j+1).
   **
   **  ldvr    (input) long int
   **          the leading dimension of the array vr.  ldvr >= 1; if
   **          jobvr = 'v', ldvr >= n.
   **
   **  work    (workspace/output) BASE DATA TYPE array, dimension (max(1,lwork))
   **          on exit, if info = 0, work(1) returns the optimal lwork.
   **
   **  lwork   (input) long int
   **          the dimension of the array work.  lwork >= max(1,3*n), and
   **          if jobvl = 'v' or jobvr = 'v', lwork >= 4*n.  for good
   **          performance, lwork must generally be larger.
   **
   **          if lwork = -1, then a workspace query is assumed; the routine
   **          only calculates the optimal size of the work array, returns
   **          this value as the first entry of the work array, and no error
   **          message related to lwork is issued by xerbla.
   **
   **  info    (output) long int
   **          = 0:  successful exit
   **          < 0:  if info = -i, the i-th argument had an illegal value.
   **          > 0:  if info = i, the qr algorithm failed to compute all the
   **                eigenvalues, and no eigenvectors have been computed;
   **                elements i+1:n of wr and wi contain eigenvalues which
   **                have converged.
   **
   **/

  extern void DGEEV_FORTRAN(const char* jobvl, const char* jobvr, const long
                            int* n, double* a, const long int* lda, double* wr, double* wi, double* vl,
                            const long int* ldvl, double* vr, const long int* ldvr, double* work,
                            const long int* lwork, const long int* info);

} // end extern C
#endif

namespace Dune {

  namespace DynamicMatrixHelp {

    void eigenValuesNonsymLapackCall(
      const char* jobvl, const char* jobvr, const long
      int* n, double* a, const long int* lda, double* wr, double* wi, double* vl,
      const long int* ldvl, double* vr, const long int* ldvr, double* work,
      const long int* lwork, const long int* info)
    {
#if HAVE_LAPACK
      // call LAPACK dgeev
      DGEEV_FORTRAN(jobvl, jobvr, n, a, lda, wr, wi, vl, ldvl, vr, ldvr,
                    work, lwork, info);
#else
      DUNE_THROW(NotImplemented,"eigenValuesNonsymLapackCall: LAPACK not found!");
#endif
    }

  } // end namespace FMatrixHelp

} // end namespace Dune
#endif


==> anc/xt-super/dune-common/dune/common/dynmatrixev.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_DYNMATRIXEIGENVALUES_HH
#define DUNE_DYNMATRIXEIGENVALUES_HH

#include <memory>

#include <dune/common/std/memory.hh>

#include "dynmatrix.hh"

/*!
   \file
   \brief utility functions to compute eigenvalues for
   dense matrices.
   \addtogroup DenseMatVec
    @{
 */

namespace Dune {

  namespace DynamicMatrixHelp {

    // defined in fmatrixev_ext.cpp
    extern void eigenValuesNonsymLapackCall(
      const char* jobvl, const char* jobvr, const long
      int* n, double* a, const long int* lda, double* wr, double* wi, double* vl,
      const long int* ldvl, double* vr, const long int* ldvr, double* work,
      const long int* lwork, const long int* info);

    /** \brief calculates the eigenvalues of a symmetric field matrix
        \param[in]  matrix matrix eigenvalues are calculated for
        \param[out] eigenValues FieldVector that contains eigenvalues in
                    ascending order

        \note LAPACK::dgeev is used to calculate the eigen values
     */
    template <typename K, class C>
    static void eigenValuesNonSym(const DynamicMatrix<K>& matrix,
                                  DynamicVector<C>& eigenValues)
    {
      {
        const long int N = matrix.rows();
        const char jobvl = 'n';
        const char jobvr = 'n';


        // matrix to put into dgeev
        std::unique_ptr<double[]> matrixVector = Std::make_unique<double[]>(N*N);

        // copy matrix
        int row = 0;
        for(int i=0; i<N; ++i)
        {
          for(int j=0; j<N; ++j, ++row)
          {
            matrixVector[ row ] = matrix[ i ][ j ];
          }
        }

        // working memory
        std::unique_ptr<double[]> eigenR = Std::make_unique<double[]>(N);
        std::unique_ptr<double[]> eigenI = Std::make_unique<double[]>(N);
        std::unique_ptr<double[]> work = Std::make_unique<double[]>(3*N);

        // return value information
        long int info = 0;
        long int lwork = 3*N;

        // call LAPACK routine (see fmatrixev_ext.cc)
        eigenValuesNonsymLapackCall(&jobvl, &jobvr, &N, &matrixVector[0], &N,
                                    &eigenR[0], &eigenI[0], 0, &N, 0, &N, &work[0],
                                    &lwork, &info);

        if( info != 0 )
        {
          std::cerr << "For matrix " << matrix << " eigenvalue calculation failed! " << std::endl;
          DUNE_THROW(InvalidStateException,"eigenValues: Eigenvalue calculation failed!");
        }

        eigenValues.resize(N);
        for (int i=0; i<N; ++i)
          eigenValues[i] = std::complex<double>(eigenR[i], eigenI[i]);
      }
    }

  }

}
/** @} */
#endif


==> anc/xt-super/dune-common/dune/common/dynvector.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_DYNVECTOR_HH
#define DUNE_DYNVECTOR_HH

#include <cmath>
#include <cstddef>
#include <cstdlib>
#include <complex>
#include <cstring>
#include <limits>
#include <utility>

#include "exceptions.hh"
#include "genericiterator.hh"

#include <vector>
#include "densevector.hh"

namespace Dune {

  /** @addtogroup DenseMatVec
      @{
   */

  /*! \file
   * \brief This file implements a dense vector with a dynamic size.
   */

  template< class K, class Allocator > class DynamicVector;
  template< class K, class Allocator >
  struct DenseMatVecTraits< DynamicVector< K, Allocator > >
  {
    typedef DynamicVector< K, Allocator > derived_type;
    typedef std::vector< K, Allocator > container_type;
    typedef K value_type;
    typedef typename container_type::size_type size_type;
  };

  template< class K, class Allocator >
  struct FieldTraits< DynamicVector< K, Allocator > >
  {
    typedef typename FieldTraits< K >::field_type field_type;
    typedef typename FieldTraits< K >::real_type real_type;
  };

  /** \brief Construct a vector with a dynamic size.
   *
   * \tparam K is the field type (use float, double, complex, etc)
   * \tparam Allocator type of allocator object used to define the storage allocation model,
   *                default Allocator = std::allocator< K >.
   */
  template< class K, class Allocator = std::allocator< K > >
  class DynamicVector : public DenseVector< DynamicVector< K, Allocator > >
  {
    std::vector< K, Allocator > _data;

    typedef DenseVector< DynamicVector< K, Allocator > > Base;
  public:
    typedef typename Base::size_type size_type;
    typedef typename Base::value_type value_type;

    typedef Allocator allocator_type;

    //! Constructor making uninitialized vector
    explicit DynamicVector(const allocator_type &a = allocator_type() ) :
      _data( a )
    {}

    explicit DynamicVector(size_type n, const allocator_type &a = allocator_type() ) :
      _data( n, value_type(), a )
    {}

    //! Constructor making vector with identical coordinates
    DynamicVector( size_type n, value_type c, const allocator_type &a = allocator_type() ) :
      _data( n, c, a )
    {}

    //! Constructor making vector with identical coordinates
    DynamicVector(const DynamicVector & x) :
      _data(x._data)
    {}

    //! Move constructor
    DynamicVector(DynamicVector && x) :
      _data(std::move(x._data))
    {}

    template< class T >
    DynamicVector(const DynamicVector< T, Allocator > & x) :
      _data(x.begin(), x.end(), x.get_allocator())
    {}

    //! Copy constructor from another DenseVector
    template< class X >
    DynamicVector(const DenseVector< X > & x, const allocator_type &a = allocator_type() ) :
      _data(a)
    {
      const size_type n = x.size();
      _data.reserve(n);
      for( size_type i =0; i<n ;++i)
        _data.push_back( x[ i ] );
    }

    using Base::operator=;

    //! Copy assignment operator
    DynamicVector &operator=(const DynamicVector &other)
    {
      _data = other._data;
      return *this;
    }

    //! Move assignment operator
    DynamicVector &operator=(DynamicVector &&other)
    {
      _data = std::move(other._data);
      return *this;
    }

    //==== forward some methods of std::vector
    /** \brief Number of elements for which memory has been allocated.

        capacity() is always greater than or equal to size().
     */
    size_type capacity() const
    {
      return _data.capacity();
    }
    void resize (size_type n, value_type c = value_type() )
    {
      _data.resize(n,c);
    }
    void reserve (size_type n)
    {
      _data.reserve(n);
    }

    //==== make this thing a vector
    size_type vec_size() const { return _data.size(); }
    K & vec_access(size_type i) { return _data[i]; }
    const K & vec_access(size_type i) const { return _data[i]; }
  };

  /** \brief Read a DynamicVector from an input stream
   *  \relates DynamicVector
   *
   *  \note This operator is STL compilant, i.e., the content of v is only
   *        changed if the read operation is successful.
   *
   *  \param[in]  in  std :: istream to read from
   *  \param[out] v   DynamicVector to be read
   *
   *  \returns the input stream (in)
   */
  template< class K, class Allocator >
  inline std::istream &operator>> ( std::istream &in,
                                    DynamicVector< K, Allocator > &v )
  {
    DynamicVector< K, Allocator > w(v);
    for( typename DynamicVector< K, Allocator >::size_type i = 0; i < w.size(); ++i )
      in >> w[ i ];
    if(in)
      v = std::move(w);
    return in;
  }

  /** @} end documentation */

} // end namespace

#endif


==> anc/xt-super/dune-common/dune/common/enumset.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ENUMSET_HH
#define DUNE_ENUMSET_HH

#include <iostream>
#include <dune/common/unused.hh>

namespace Dune
{
  /**
   * @file
   * @brief Classes for building sets out of enumeration values.
   * @author Markus Blatt
   */
  /** @addtogroup Common
   *
   * @{
   */

  /**
   * @brief An empty set.
   */
  template<typename TA>
  class EmptySet
  {
  public:
    /**
     * @brief The POD type the set holds.
     */
    typedef TA Type;
    /**
     * @brief Always returns false.
     */
    static bool contains(const Type& attribute);
  };

  /**
   * @brief A set containing everything.
   */
  template<typename TA>
  class AllSet
  {
  public:
    /**
     * @brief The POD type the set holds.
     */
    typedef TA Type;
    /**
     * @brief Always returns false.
     */
    static bool contains(const Type& attribute);
  };

  /**
   * @brief A set consisting only of one item.
   */
  template<typename TA, int item>
  class EnumItem
  {
  public:
    /**
     * @brief The type the set holds.
     */
    typedef TA Type;

    /**
     * @brief Tests whether an item is in the set.
     * @return True if item==Type.
     */
    static bool contains(const Type& attribute);
  };

  /**
   * @brief A set representing a range including the borders.
   */
  template<typename TA,int from, int end>
  class EnumRange //: public PODSet<EnumRange<T,from,end>,T>
  {
  public:
    /**
     * @brief The type the set holds.
     */
    typedef TA Type;
    static bool contains(const Type& item);
  };

  /**
   * @brief The negation of a set.
   * An item is contained in the set if and only if it is not
   * contained in the negated set.
   */
  template<typename S>
  class NegateSet
  {
  public:
    typedef typename S::Type Type;

    static bool contains(const Type& item)
    {
      return !S::contains(item);
    }
  };

  /**
   * @brief A set combining two other sets.
   */
  template<class TI1, class TI2, typename TA=typename TI1::Type>
  class Combine
  {
  public:
    static bool contains(const TA& item);
  };

  template<typename TA>
  inline bool EmptySet<TA>::contains(const Type& attribute)
  {
    DUNE_UNUSED_PARAMETER(attribute);
    return false;
  }

  template<typename TA>
  inline bool AllSet<TA>::contains(const Type& attribute)
  {
    DUNE_UNUSED_PARAMETER(attribute);
    return true;
  }

  template<typename TA,int i>
  inline bool EnumItem<TA,i>::contains(const Type& item)
  {
    return item==i;
  }

  template<typename TA,int i>
  inline std::ostream& operator<<(std::ostream& os, const EnumItem<TA,i>&)
  {
    return os<<i;
  }

  template<typename TA, int from, int to>
  inline bool EnumRange<TA,from,to>::contains(const Type& item)
  {
    return from<=item && item<=to;
  }

  template<typename TA, int from, int to>
  inline std::ostream& operator<<(std::ostream& os, const EnumRange<TA,from,to>&)
  {
    return os<<"["<<from<<" - "<<to<<"]";
  }

  template<class TI1, class TI2, typename TA>
  inline bool Combine<TI1,TI2,TA>::contains(const TA& item)
  {
    return TI1::contains(item) ||
           TI2::contains(item);
  }

  template<class TI1, class TI2>
  inline Combine<TI1,TI2,typename TI1::Type> combine(const TI1& set1, const TI2& set2)
  {
    return Combine<TI1,TI2,typename TI1::Type>();
  }

  template<class TI1, class TI2, class T>
  inline std::ostream& operator<<(std::ostream& os, const Combine<TI1,TI2,T>&)
  {
    return os << TI1()<<" "<<TI2();
  }
  /** @} */
}

#endif


==> anc/xt-super/dune-common/dune/common/exceptions.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <dune/common/exceptions.hh>

namespace Dune {
  // static member of Dune::Exception
  ExceptionHook * Exception::_hook = 0;
}


==> anc/xt-super/dune-common/dune/common/exceptions.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_EXCEPTIONS_HH
#define DUNE_EXCEPTIONS_HH

#include <string>
#include <sstream>

namespace Dune {

  /*! \defgroup Exceptions Exception handling
     \ingroup Common
     \{

     The Dune-exceptions are designed to allow a simple derivation of subclasses
     and to accept a text written in the '<<' syntax.

     Example of usage:

     \code
     #include <dune/common/exceptions.hh>

     ...

     class FileNotFoundError : public Dune::IOError {};

     ...

     void fileopen (std::string name) {
     std::ifstream file;

     file.open(name.c_str());

     if (file == 0)
      DUNE_THROW(FileNotFoundError, "File " << name << " not found!");

     ...

     file.close();
     }

     ...

     int main () {
     try {
      ...
     } catch (Dune::IOError &e) {
      std::cerr << "I/O error: " << e << std::endl;
      return 1;
     } catch (Dune::Exception &e) {
      std::cerr << "Generic Dune error: " << e << std::endl;
      return 2;
     }
     }
     \endcode

     \see exceptions.hh for detailed info

   */

  /*! \file
     \brief A few common exception classes

     This file defines a common framework for generating exception
     subclasses and to throw them in a simple manner

   */

  /* forward declarations */
  class Exception;
  struct ExceptionHook;

  /*! \class Exception
     \brief Base class for Dune-Exceptions

     all Dune exceptions are derived from this class via trivial subclassing:

     \code
     class MyException : public Dune::Exception {};
     \endcode

     You should not \c throw a Dune::Exception directly but use the macro
     DUNE_THROW() instead which fills the message-buffer of the exception
     in a standard way and features a way to pass the result in the
     operator<<-style

     \see DUNE_THROW, IOError, MathError

   */
  class Exception {
  public:
    Exception ();
    void message(const std::string &msg); //!< store string in internal message buffer
    const std::string& what() const;        //!< output internal message buffer
    static void registerHook (ExceptionHook * hook); //!< add a functor which is called before a Dune::Exception is emitted (see Dune::ExceptionHook) \see Dune::ExceptionHook
    static void clearHook ();                       //!< remove all hooks
  private:
    std::string _message;
    static ExceptionHook * _hook;
  };

  /*! \brief Base class to add a hook to the Dune::Exception

     The user can add a functor which should be called before a Dune::Exception is emitted.


     Example: attach a debugger to the process, if an exception is thrown
     \code
     struct ExceptionHookDebugger : public Dune::ExceptionHook
     {
      char * process_;
      char * debugger_;
      ExceptionHookDebugger (int argc, char ** argv, std::string debugger)
      {
          process_ = strdup(argv[0]);
          debugger_ = strdup(debugger.c_str());
      }
      virtual void operator () ()
      {
          pid_t pid = getpid();
          pid_t cpid;
          cpid = fork();
          if (cpid == 0) // child
          {
              char * argv[4];
              argv[0] = debugger_;
              argv[1] = process_;
              argv[2] = new char[12];
              snprintf(argv[2], 12, "%i", int(pid));
              argv[3] = 0;
              // execute debugger
              std::cout << process_ << "\n";
              std::cout << argv[0] << " "
                        << argv[1] << " "
                        << argv[2] << std::endl;
              execv(argv[0], argv);
          }
          else // parent
          {
              // send application to sleep
              kill(pid, SIGSTOP);
          }
      }
     };
     \endcode

     This hook is registered via a static method of Dune::Exception:
     \code
     int main(int argc, char** argv) {
      Dune::MPIHelper & mpihelper = Dune::MPIHelper::instance(argc,argv);
      ExceptionHookDebugger debugger(argc, argv, "/usr/bin/ddd");
      Dune::Exception::registerHook(& debugger);
      try
      {
          ...
      }
      catch (std::string & s) {
          std::cout << mpihelper.rank() << ": ERROR: " << s << std::endl;
      }
      catch (Dune::Exception & e) {
          std::cout << mpihelper.rank() << ": DUNE ERROR: " << e.what() << std::endl;
      }
     }
     \endcode

   */
  struct ExceptionHook
  {
    virtual ~ExceptionHook() {}
    virtual void operator () () = 0;
  };

  /*
     Implementation of Dune::Exception
   */

  inline Exception::Exception ()
  {
    // call the hook if necessary
    if (_hook != 0) _hook->operator()();
  }

  inline void Exception::registerHook (ExceptionHook * hook)
  {
    _hook = hook;
  }

  inline void Exception::clearHook ()
  {
    _hook = 0;
  }

  inline void Exception::message(const std::string & msg)
  {
    _message = msg;
  }

  inline const std::string& Exception::what() const
  {
    return _message;
  }

  inline std::ostream& operator<<(std::ostream &stream, const Exception &e)
  {
    return stream << e.what();
  }

#ifndef DOXYGEN
  // the "format" the exception-type gets printed.  __FILE__ and
  // __LINE__ are standard C-defines, the GNU cpp-infofile claims that
  // C99 defines __func__ as well. __FUNCTION__ is a GNU-extension
#define THROWSPEC(E) # E << " [" << __func__ << ":" << __FILE__ << ":" << __LINE__ << "]: "
#endif // DOXYGEN

  /*! Macro to throw an exception

     \code
     #include <dune/common/exceptions.hh>
     \endcode

     \param E exception class derived from Dune::Exception
     \param m reason for this exception in ostream-notation

     Example:

     \code
     if (filehandle == 0)
      DUNE_THROW(FileError, "Could not open " << filename << " for reading!");
     \endcode

     DUNE_THROW automatically adds information about the exception thrown
     to the text.

     \note
     you can add a hook to be called before a Dune::Exception is emitted,
     e.g. to add additional information to the exception,
     or to invoke a debugger during parallel debugging. (see Dune::ExceptionHook)

   */
  // this is the magic: use the usual do { ... } while (0) trick, create
  // the full message via a string stream and throw the created object
#define DUNE_THROW(E, m) do { E th__ex; std::ostringstream th__out; \
                              th__out << THROWSPEC(E) << m; th__ex.message(th__out.str()); throw th__ex; \
} while (0)

  /*! \brief Default exception class for I/O errors

     This is a superclass for any errors dealing with file/socket I/O problems
     like

     - file not found
     - could not write file
     - could not connect to remote socket
   */
  class IOError : public Exception {};

  /*! \brief Default exception class for mathematical errors

     This is the superclass for all errors which are caused by
     mathematical problems like

     - matrix not invertible
     - not convergent
   */
  class MathError : public Exception {};

  /*! \brief Default exception class for range errors

     This is the superclass for all errors which are caused because
     the user tries to access data that was not allocated before.
     These can be problems like

     - accessing array entries behind the last entry
     - adding the fourth non zero entry in a sparse matrix
       with only three non zero entries per row

   */
  class RangeError : public Exception {};

  /*! \brief Default exception for dummy implementations

     This exception can be used for functions/methods

     - that have to be implemented but should never be called
     - that are missing
   */
  class NotImplemented : public Exception {};

  /*! \brief Default exception class for OS errors

     This class is thrown when a system-call is used and returns an
     error.

   */
  class SystemError : public Exception {};

  /*! \brief Default exception if memory allocation fails

   */
  class OutOfMemoryError : public SystemError {};

  /*! \brief Default exception if a function was called while
     the object is not in a valid state for that function.
   */
  class InvalidStateException : public Exception {};

  /*! \brief Default exception if an error in the parallel
     communication of the programm occured
     \ingroup ParallelCommunication
   */
  class ParallelError : public Exception {};

} // end namespace

#endif


==> anc/xt-super/dune-common/dune/common/fassign.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ASSIGN_HH
#define DUNE_ASSIGN_HH

#warning The header <dune/common/fassign.hh> is deprecated and will be removed after the\
         release of dune-common-2.4. Please use C++11 initializer lists instead.

#include <dune/common/fvector.hh>
#include <dune/common/fmatrix.hh>
#include <dune/common/unused.hh>

namespace Dune {

  /**
   * @file
   * @brief Classes for implementing an assignment to FieldVector from a comma-separated list
   */
  /** @addtogroup Common
   *
   * @{
   */

  /**
   * Emtpy namespace make this class and the object local to one object file
   */
  namespace {

    /**
     *  @brief Initializer class for
     *
     *  overload operator <<= for FieldVector assignment from Dune::Zero
     */
    struct Zero {
      explicit Zero (int) {};
      /** \brief Conversion operator to double */
      operator double () { return 0.0; }
      /** \brief Conversion operator to int */
      operator int () { return 0; }
    } zero(0);

    /**
     *  @brief Marker class for next row
     *
     *  overload operator <<= for FieldMatrix assignment
     */
    struct NextRow {
      explicit NextRow (int) {};
    } nextRow(0);
  } // end empty namespace

  /**
   *  @brief fvector assignment operator
   *
   *  overload operator <<= for fvector assignment from Dune::Zero
   *
   *  after including fassing.hh you can easily assign data to a FieldVector
   *  using
   *
   *  @code
   *  FieldVector<double, 4> x; x <<= 1.0, 4.0, 10.0, 11.0;
   *  @endcode
   *
   *  The operator checks that the whole vector is initalized.
   *  In case you know that all following entries will be zero padded, you can use
   *
   *  @code
   *  FieldVector<double, 40> x; x <<= 1.0, 4.0, 10.0, 11.0, zero;
   *  @endcode
   *
   */
  template <class T, int s>
  class fvector_assigner
  {
  private:
    FieldVector<T,s> & v;
    int c;
    bool temporary;
    fvector_assigner();
  public:
    /*! @brief Copy Constructor */
    fvector_assigner(fvector_assigner & a) : v(a.v), c(a.c), temporary(false)
    {}
    /*! @brief Constructor from vector and temporary flag
       \param _v vector which should be initialized
       \param t bool indicating, that this is a temporary object (see ~fvector_assigner)
     */
    fvector_assigner(FieldVector<T,s> & _v, bool t) : v(_v), c(0), temporary(t)
    {};
    /*! @brief Destructor
       checks for complete initialization of the vector.
       The check is skipped, if this object is marked temporary.
     */
    ~fvector_assigner()
    {
      if (!temporary && c!=s)
        DUNE_THROW(MathError, "Trying to assign " << c <<
                   " entries to a FieldVector of size " << s);
    }
    /*! @brief append data to this vector */
    fvector_assigner & append (const T & t)
    {
      v[c++] = t;
      return *this;
    }
    /*! @brief append zeros to this vector
     */
    fvector_assigner & append (Zero z)
    {
      DUNE_UNUSED_PARAMETER(z);
      while (c!=s) v[c++] = 0;
      return *this;
    }
    /*! @brief append data to this vector
       the overloaded comma operator is used to assign a comma separated list
       of values to the vector
     */
    fvector_assigner & operator , (const T & t)
    {
      return append(t);
    }
    /*! @brief append zeros to this vector
       the overloaded comma operator is used to stop the assign of values
       to the vector, all remaining entries are assigned 0.
     */
    fvector_assigner & operator , (Zero z)
    {
      return append(z);
    }
  };

  /**
   *  @brief fvector assignment operator
   *
   *  overload operator <<= for fvector assignment
   *  from comma separated list of values
   */
  template <class T, class K, int s>
  fvector_assigner<T,s> operator <<= (FieldVector<T,s> & v, const K & t)
  {
    return fvector_assigner<T,s>(v,true).append(t);
  }

  /**
   *  @brief fvector assignment operator
   *
   *  overload operator <<= for fvector assignment from Dune::Zero
   */
  template <class T, int s>
  fvector_assigner<T,s> operator <<= (FieldVector<T,s> & v, Zero z)
  {
    return fvector_assigner<T,s>(v,true).append(z);
  }

  /**
   *  @brief fmatrix assignment operator
   *
   *  overload operator <<= for fmatrix assignment from Dune::Zero
   *
   *  after including fassing.hh you can easily assign data to a FieldMatrix
   *  using
   *
   *  @code
   *  FieldMatrix<double, 2,2> x; x <<= 1.0, 4.0, nextRow, 10.0, 11.0;
   *  @endcode
   *
   *  The operator checks that the whole matrix is initalized.
   *  In case you know that all following entries of a row will be zero padded, you can use
   *
   *  @code
   *  FieldMatrix<double, 4, 4> x; x <<= 1.0, zero, nextRow, 10.0, 11.0;
   *  @endcode
   *
   */
  template <class T, int n, int m>
  class fmatrix_assigner
  {
  private:
    FieldMatrix<T,n,m> & A;
    int c;
    int r;
    bool temporary;
    bool thrown;

    void end_row()
    {
      if (!temporary && c!=m && !thrown) {
        thrown=true;
        DUNE_THROW(MathError, "Trying to assign " << c <<
                   " entries to a FieldMatrix row of size " << m);
      }
      c=0;
    }
  public:
    /*! @brief Copy Constructor */
    fmatrix_assigner(fmatrix_assigner & a) : A(a.A), c(a.c), r(a.r), temporary(false), thrown(a.thrown)
    {}
    /*! @brief Constructor from matrix and temporary flag
       \param _A matrix which should be initialized
       \param t bool indicating, that this is a temporary object (see ~fmatrix_assigner)
     */
    fmatrix_assigner(FieldMatrix<T,n,m> & _A, bool t) : A(_A), c(0), r(0), temporary(t),
                                                        thrown(false)
    {};
    /*! @brief Destructor
       checks for complete initialization of the matrix.
       The check is skipped, if this object is marked temporary.
     */
    ~fmatrix_assigner()
    {
      end_row();
      if (!temporary && r!=n-1 && !thrown) {
        thrown=true;
        DUNE_THROW(MathError, "Trying to assign " << r <<
                   " rows to a FieldMatrix of size " << n << " x " << m);
      }
    }
    /*! @brief append data to this matrix */
    fmatrix_assigner & append (const T & t)
    {
      // Check whether we have passed the last row
      if(r>=m) {
        thrown=true;
        DUNE_THROW(MathError, "Trying to assign more than " << m <<
                   " rows to a FieldMatrix of size " << n << " x " << m);
      }
      A[r][c++] = t;
      return *this;
    }
    /*! @brief append zeros to this matrix
     */
    fmatrix_assigner & append (Zero z)
    {
      DUNE_UNUSED_PARAMETER(z);
      while (c!=m) A[r][c++] = 0;
      return *this;
    }
    /*! @brief move to next row of the matrix
     */
    fmatrix_assigner & append (NextRow nr)
    {
      DUNE_UNUSED_PARAMETER(nr);
      end_row();
      r++;
      return *this;
    }
    /*! @brief append data to this matrix
       the overloaded comma operator is used to assign a comma separated list
       of values to the matrix
     */
    fmatrix_assigner & operator , (const T & t)
    {
      return append(t);
    }
    /*! @brief append zeros to this matrix
       the overloaded comma operator is used to stop the assign of values
       to the matrix, all remaining entries are assigned 0.
     */
    fmatrix_assigner & operator , (Zero z)
    {
      return append(z);
    }
    /*! @brief append zeros to this matrix
       the overloaded comma operator is used to stop the assign of values
       to the current row, it will be checked whether all entries have been
       assigned values.
     */
    fmatrix_assigner & operator , (NextRow nr)
    {
      return append(nr);
    }
  };

  /**
   *  @brief FieldMatrix assignment operator
   *
   *  overload operator <<= for FieldMatrix assignment
   *  from comma separated list of values
   */
  template <class T, class K, int n, int m>
  fmatrix_assigner<T,n,m> operator <<= (FieldMatrix<T,n,m> & v, const K & t)
  {
    return fmatrix_assigner<T,n,m>(v,true).append(t);
  }

  /**
   *  @brief FieldMatrix assignment operator
   *
   *  overload operator <<= for FieldMatrix row assignment from Dune::Zero
   */
  template <class T, int n, int m>
  fmatrix_assigner<T,n,m> operator <<= (FieldMatrix<T,n,m> & v, Zero z)
  {
    return fmatrix_assigner<T,n,m>(v,true).append(z);
  }

} // end namespace Dune

#endif // DUNE_ASSIGN_HH


==> anc/xt-super/dune-common/dune/common/float_cmp.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include "float_cmp.hh"

#include <vector>
#include <limits>
#include <algorithm>
#include <cstdlib>
#include <dune/common/fvector.hh>

namespace Dune {


  namespace FloatCmp {
    // traits
    //! Mapping of value type to epsilon type
    /**
     * @ingroup FloatCmp
     * @tparam T The value type
     */
    template<class T> struct EpsilonType {
      //! The epsilon type corresponding to value type T
      typedef T Type;
    };
    //! Specialization of EpsilonType for std::vector
    /**
     * @ingroup FloatCmp
     * @tparam T The value_type of the std::vector
     * @tparam A The Allocator of the std::vector
     */
    template<class T, typename A>
    struct EpsilonType<std::vector<T, A> > {
      //! The epsilon type corresponding to value type std::vector<T, A>
      typedef EpsilonType<T> Type;
    };
    //! Specialization of EpsilonType for Dune::FieldVector
    /**
     * @ingroup FloatCmp
     * @tparam T The field_type of the Dune::FieldVector
     * @tparam n The size of the Dune::FieldVector
     */
    template<class T, int n>
    struct EpsilonType<FieldVector<T, n> > {
      //! The epsilon type corresponding to value type Dune::FieldVector<T, n>
      typedef EpsilonType<T> Type;
    };

    // default epsilon
    template<class T>
    struct DefaultEpsilon<T, relativeWeak> {
      static typename EpsilonType<T>::Type value()
      { return std::numeric_limits<typename EpsilonType<T>::Type>::epsilon()*8; }
    };
    template<class T>
    struct DefaultEpsilon<T, relativeStrong> {
      static typename EpsilonType<T>::Type value()
      { return std::numeric_limits<typename EpsilonType<T>::Type>::epsilon()*8; }
    };
    template<class T>
    struct DefaultEpsilon<T, absolute> {
      static typename EpsilonType<T>::Type value()
      { return std::max(std::numeric_limits<typename EpsilonType<T>::Type>::epsilon(), 1e-6); }
    };

    namespace Detail {
      // basic comparison
      template<class T, CmpStyle style = defaultCmpStyle>
      struct eq_t;
      template<class T>
      struct eq_t<T, relativeWeak> {
        static bool eq(const T &first,
                       const T &second,
                       typename EpsilonType<T>::Type epsilon = DefaultEpsilon<T>::value())
        { return std::abs(first - second) <= epsilon*std::max(std::abs(first), std::abs(second)); }
      };
      template<class T>
      struct eq_t<T, relativeStrong> {
        static bool eq(const T &first,
                       const T &second,
                       typename EpsilonType<T>::Type epsilon = DefaultEpsilon<T>::value())
        { return std::abs(first - second) <= epsilon*std::min(std::abs(first), std::abs(second)); }
      };
      template<class T>
      struct eq_t<T, absolute> {
        static bool eq(const T &first,
                       const T &second,
                       typename EpsilonType<T>::Type epsilon = DefaultEpsilon<T>::value())
        { return std::abs(first-second) <= epsilon; }
      };
      template<class T, CmpStyle cstyle>
      struct eq_t<std::vector<T>, cstyle> {
        static bool eq(const std::vector<T> &first,
                       const std::vector<T> &second,
                       typename EpsilonType<T>::Type epsilon = DefaultEpsilon<T>::value()) {
          unsigned int size = first.size();
          if(size != second.size()) return false;
          for(unsigned int i = 0; i < size; ++i)
            if(!eq_t<T, cstyle>(first[i], second[i], epsilon))
              return false;
          return true;
        }
      };
      template<class T, int n, CmpStyle cstyle>
      struct eq_t<Dune::FieldVector<T, n>, cstyle> {
        static bool eq(const Dune::FieldVector<T, n> &first,
                       const Dune::FieldVector<T, n> &second,
                       typename EpsilonType<T>::Type epsilon = DefaultEpsilon<T>::value()) {
          for(int i = 0; i < n; ++i)
            if(!eq_t<T, cstyle>(first[i], second[i], epsilon))
              return false;
          return true;
        }
      };
    } // namespace Detail

    // operations in functional style
    template <class T, CmpStyle style>
    bool eq(const T &first,
            const T &second,
            typename EpsilonType<T>::Type epsilon)
    {
      return Detail::eq_t<T, style>::eq(first, second, epsilon);
    }
    template <class T, CmpStyle style>
    bool ne(const T &first,
            const T &second,
            typename EpsilonType<T>::Type epsilon)
    {
      return !eq<T, style>(first, second, epsilon);
    }
    template <class T, CmpStyle style>
    bool gt(const T &first,
            const T &second,
            typename EpsilonType<T>::Type epsilon)
    {
      return first > second && ne<T, style>(first, second, epsilon);
    }
    template <class T, CmpStyle style>
    bool lt(const T &first,
            const T &second,
            typename EpsilonType<T>::Type epsilon)
    {
      return first < second && ne<T, style>(first, second, epsilon);
    }
    template <class T, CmpStyle style>
    bool ge(const T &first,
            const T &second,
            typename EpsilonType<T>::Type epsilon)
    {
      return first > second || eq<T, style>(first, second, epsilon);
    }
    template <class T, CmpStyle style>
    bool le(const T &first,
            const T &second,
            typename EpsilonType<T>::Type epsilon)
    {
      return first < second || eq<T, style>(first, second, epsilon);
    }

    // default template arguments
    template <class T>
    bool eq(const T &first,
            const T &second,
            typename EpsilonType<T>::Type epsilon = DefaultEpsilon<T, defaultCmpStyle>::value())
    {
      return eq<T, defaultCmpStyle>(first, second, epsilon);
    }
    template <class T>
    bool ne(const T &first,
            const T &second,
            typename EpsilonType<T>::Type epsilon = DefaultEpsilon<T, defaultCmpStyle>::value())
    {
      return ne<T, defaultCmpStyle>(first, second, epsilon);
    }
    template <class T>
    bool gt(const T &first,
            const T &second,
            typename EpsilonType<T>::Type epsilon = DefaultEpsilon<T, defaultCmpStyle>::value())
    {
      return gt<T, defaultCmpStyle>(first, second, epsilon);
    }
    template <class T>
    bool lt(const T &first,
            const T &second,
            typename EpsilonType<T>::Type epsilon = DefaultEpsilon<T, defaultCmpStyle>::value())
    {
      return lt<T, defaultCmpStyle>(first, second, epsilon);
    }
    template <class T>
    bool ge(const T &first,
            const T &second,
            typename EpsilonType<T>::Type epsilon = DefaultEpsilon<T, defaultCmpStyle>::value())
    {
      return ge<T, defaultCmpStyle>(first, second, epsilon);
    }
    template <class T>
    bool le(const T &first,
            const T &second,
            typename EpsilonType<T>::Type epsilon = DefaultEpsilon<T, defaultCmpStyle>::value())
    {
      return le<T, defaultCmpStyle>(first, second, epsilon);
    }

    // rounding operations
    namespace Detail {
      template<class I, class T, CmpStyle cstyle = defaultCmpStyle, RoundingStyle rstyle = defaultRoundingStyle>
      struct round_t;
      template<class I, class T, CmpStyle cstyle>
      struct round_t<I, T, cstyle, downward> {
        static I
        round(const T &val,
              typename EpsilonType<T>::Type epsilon = (DefaultEpsilon<T, cstyle>::value())) {
          // first get an approximation
          I lower = I(val);
          I upper;
          if(eq<T, cstyle>(T(lower), val, epsilon)) return lower;
          if(T(lower) > val) { upper = lower; lower--; }
          else upper = lower+1;
          if(le<T, cstyle>(val - T(lower), T(upper) - val, epsilon))
            return lower;
          else return upper;
        }
      };
      template<class I, class T, CmpStyle cstyle>
      struct round_t<I, T, cstyle, upward> {
        static I
        round(const T &val,
              typename EpsilonType<T>::Type epsilon = (DefaultEpsilon<T, cstyle>::value())) {
          // first get an approximation
          I lower = I(val);
          I upper;
          if(eq<T, cstyle>(T(lower), val, epsilon)) return lower;
          if(T(lower) > val) { upper = lower; lower--; }
          else upper = lower+1;
          if(lt<T, cstyle>(val - T(lower), T(upper) - val, epsilon))
            return lower;
          else return upper;
        }
      };
      template<class I, class T, CmpStyle cstyle>
      struct round_t<I, T, cstyle, towardZero> {
        static I
        round(const T &val,
              typename EpsilonType<T>::Type epsilon = (DefaultEpsilon<T, cstyle>::value())) {
          if(val > T(0))
            return round_t<I, T, cstyle, downward>::round(val, epsilon);
          else return round_t<I, T, cstyle, upward>::round(val, epsilon);
        }
      };
      template<class I, class T, CmpStyle cstyle>
      struct round_t<I, T, cstyle, towardInf> {
        static I
        round(const T &val,
              typename EpsilonType<T>::Type epsilon = (DefaultEpsilon<T, cstyle>::value())) {
          if(val > T(0))
            return round_t<I, T, cstyle, upward>::round(val, epsilon);
          else return round_t<I, T, cstyle, downward>::round(val, epsilon);
        }
      };
      template<class I, class T, CmpStyle cstyle, RoundingStyle rstyle>
      struct round_t<std::vector<I>, std::vector<T>, cstyle, rstyle> {
        static std::vector<I>
        round(const T &val,
              typename EpsilonType<T>::Type epsilon = (DefaultEpsilon<T, cstyle>::value())) {
          unsigned int size = val.size();
          std::vector<I> res(size);
          for(unsigned int i = 0; i < size; ++i)
            res[i] = round_t<I, T, cstyle, rstyle>::round(val[i], epsilon);
          return res;
        }
      };
      template<class I, class T, int n, CmpStyle cstyle, RoundingStyle rstyle>
      struct round_t<Dune::FieldVector<I, n>, Dune::FieldVector<T, n>, cstyle, rstyle> {
        static Dune::FieldVector<I, n>
        round(const T &val,
              typename EpsilonType<T>::Type epsilon = (DefaultEpsilon<T, cstyle>::value())) {
          Dune::FieldVector<I, n> res;
          for(int i = 0; i < n; ++i)
            res[i] = round_t<I, T, cstyle, rstyle>::round(val[i], epsilon);
          return res;
        }
      };
    } // namespace Detail
    template<class I, class T, CmpStyle cstyle, RoundingStyle rstyle>
    I round(const T &val, typename EpsilonType<T>::Type epsilon /*= DefaultEpsilon<T, cstyle>::value()*/)
    {
      return Detail::round_t<I, T, cstyle, rstyle>::round(val, epsilon);
    }
    template<class I, class T, CmpStyle cstyle>
    I round(const T &val, typename EpsilonType<T>::Type epsilon = DefaultEpsilon<T, cstyle>::value())
    {
      return round<I, T, cstyle, defaultRoundingStyle>(val, epsilon);
    }
    template<class I, class T, RoundingStyle rstyle>
    I round(const T &val, typename EpsilonType<T>::Type epsilon = DefaultEpsilon<T, defaultCmpStyle>::value())
    {
      return round<I, T, defaultCmpStyle, rstyle>(val, epsilon);
    }
    template<class I, class T>
    I round(const T &val, typename EpsilonType<T>::Type epsilon = DefaultEpsilon<T, defaultCmpStyle>::value())
    {
      return round<I, T, defaultCmpStyle>(val, epsilon);
    }

    // truncation
    namespace Detail {
      template<class I, class T, CmpStyle cstyle = defaultCmpStyle, RoundingStyle rstyle = defaultRoundingStyle>
      struct trunc_t;
      template<class I, class T, CmpStyle cstyle>
      struct trunc_t<I, T, cstyle, downward> {
        static I
        trunc(const T &val,
              typename EpsilonType<T>::Type epsilon = (DefaultEpsilon<T, cstyle>::value())) {
          // this sould be optimized away unless needed
          if(!std::numeric_limits<I>::is_signed)
            // make sure this works for all useful cases even if I is an unsigned type
            if(eq<T, cstyle>(val, T(0), epsilon)) return I(0);
          // first get an approximation
          I lower = I(val); // now |val-lower| < 1
          // make sure we're really lower in case the cast truncated to an unexpected direction
          if(T(lower) > val) lower--; // now val-lower < 1
          // check whether lower + 1 is approximately val
          if(eq<T, cstyle>(T(lower+1), val, epsilon))
            return lower+1;
          else return lower;
        }
      };
      template<class I, class T, CmpStyle cstyle>
      struct trunc_t<I, T, cstyle, upward> {
        static I
        trunc(const T &val,
              typename EpsilonType<T>::Type epsilon = (DefaultEpsilon<T, cstyle>::value())) {
          I upper = trunc_t<I, T, cstyle, downward>::trunc(val, epsilon);
          if(ne<T, cstyle>(T(upper), val, epsilon)) ++upper;
          return upper;
        }
      };
      template<class I, class T, CmpStyle cstyle>
      struct trunc_t<I, T, cstyle, towardZero> {
        static I
        trunc(const T &val,
              typename EpsilonType<T>::Type epsilon = (DefaultEpsilon<T, cstyle>::value())) {
          if(val > T(0)) return trunc_t<I, T, cstyle, downward>::trunc(val, epsilon);
          else return trunc_t<I, T, cstyle, upward>::trunc(val, epsilon);
        }
      };
      template<class I, class T, CmpStyle cstyle>
      struct trunc_t<I, T, cstyle, towardInf> {
        static I
        trunc(const T &val,
              typename EpsilonType<T>::Type epsilon = (DefaultEpsilon<T, cstyle>::value())) {
          if(val > T(0)) return trunc_t<I, T, cstyle, upward>::trunc(val, epsilon);
          else return trunc_t<I, T, cstyle, downward>::trunc(val, epsilon);
        }
      };
      template<class I, class T, CmpStyle cstyle, RoundingStyle rstyle>
      struct trunc_t<std::vector<I>, std::vector<T>, cstyle, rstyle> {
        static std::vector<I>
        trunc(const std::vector<T> &val,
              typename EpsilonType<T>::Type epsilon = (DefaultEpsilon<T, cstyle>::value())) {
          unsigned int size = val.size();
          std::vector<I> res(size);
          for(unsigned int i = 0; i < size; ++i)
            res[i] = trunc_t<I, T, cstyle, rstyle>::trunc(val[i], epsilon);
          return res;
        }
      };
      template<class I, class T, int n, CmpStyle cstyle, RoundingStyle rstyle>
      struct trunc_t<Dune::FieldVector<I, n>, Dune::FieldVector<T, n>, cstyle, rstyle> {
        static Dune::FieldVector<I, n>
        trunc(const Dune::FieldVector<T, n> &val,
              typename EpsilonType<T>::Type epsilon = (DefaultEpsilon<T, cstyle>::value())) {
          Dune::FieldVector<I, n> res;
          for(int i = 0; i < n; ++i)
            res[i] = trunc_t<I, T, cstyle, rstyle>::trunc(val[i], epsilon);
          return res;
        }
      };
    } // namespace Detail
    template<class I, class T, CmpStyle cstyle, RoundingStyle rstyle>
    I trunc(const T &val, typename EpsilonType<T>::Type epsilon /*= DefaultEpsilon<T, cstyle>::value()*/)
    {
      return Detail::trunc_t<I, T, cstyle, rstyle>::trunc(val, epsilon);
    }
    template<class I, class T, CmpStyle cstyle>
    I trunc(const T &val, typename EpsilonType<T>::Type epsilon = DefaultEpsilon<T, cstyle>::value())
    {
      return trunc<I, T, cstyle, defaultRoundingStyle>(val, epsilon);
    }
    template<class I, class T, RoundingStyle rstyle>
    I trunc(const T &val, typename EpsilonType<T>::Type epsilon = DefaultEpsilon<T, defaultCmpStyle>::value())
    {
      return trunc<I, T, defaultCmpStyle, rstyle>(val, epsilon);
    }
    template<class I, class T>
    I trunc(const T &val, typename EpsilonType<T>::Type epsilon = DefaultEpsilon<T, defaultCmpStyle>::value())
    {
      return trunc<I, T, defaultCmpStyle>(val, epsilon);
    }
  } //namespace Dune

  // oo interface
  template<class T, FloatCmp::CmpStyle cstyle_, FloatCmp::RoundingStyle rstyle_>
  FloatCmpOps<T, cstyle_, rstyle_>::
  FloatCmpOps(EpsilonType epsilon) : epsilon_(epsilon) {}


  template<class T, FloatCmp::CmpStyle cstyle_, FloatCmp::RoundingStyle rstyle_>
  typename FloatCmpOps<T, cstyle_, rstyle_>::EpsilonType
  FloatCmpOps<T, cstyle_, rstyle_>::epsilon() const
  {
    return epsilon_;
  }

  template<class T, FloatCmp::CmpStyle cstyle_, FloatCmp::RoundingStyle rstyle_>
  void
  FloatCmpOps<T, cstyle_, rstyle_>::epsilon(EpsilonType epsilon__)
  {
    epsilon_ = epsilon__;
  }


  template<class T, FloatCmp::CmpStyle cstyle_, FloatCmp::RoundingStyle rstyle_>
  bool FloatCmpOps<T, cstyle_, rstyle_>::
  eq(const ValueType &first, const ValueType &second) const
  {
    return Dune::FloatCmp::eq<ValueType, cstyle>(first, second, epsilon_);
  }

  template<class T, FloatCmp::CmpStyle cstyle_, FloatCmp::RoundingStyle rstyle_>
  bool FloatCmpOps<T, cstyle_, rstyle_>::
  ne(const ValueType &first, const ValueType &second) const
  {
    return Dune::FloatCmp::ne<ValueType, cstyle>(first, second, epsilon_);
  }

  template<class T, FloatCmp::CmpStyle cstyle_, FloatCmp::RoundingStyle rstyle_>
  bool FloatCmpOps<T, cstyle_, rstyle_>::
  gt(const ValueType &first, const ValueType &second) const
  {
    return Dune::FloatCmp::gt<ValueType, cstyle>(first, second, epsilon_);
  }

  template<class T, FloatCmp::CmpStyle cstyle_, FloatCmp::RoundingStyle rstyle_>
  bool FloatCmpOps<T, cstyle_, rstyle_>::
  lt(const ValueType &first, const ValueType &second) const
  {
    return Dune::FloatCmp::lt<ValueType, cstyle>(first, second, epsilon_);
  }

  template<class T, FloatCmp::CmpStyle cstyle_, FloatCmp::RoundingStyle rstyle_>
  bool FloatCmpOps<T, cstyle_, rstyle_>::
  ge(const ValueType &first, const ValueType &second) const
  {
    return Dune::FloatCmp::ge<ValueType, cstyle>(first, second, epsilon_);
  }

  template<class T, FloatCmp::CmpStyle cstyle_, FloatCmp::RoundingStyle rstyle_>
  bool FloatCmpOps<T, cstyle_, rstyle_>::
  le(const ValueType &first, const ValueType &second) const
  {
    return Dune::FloatCmp::le<ValueType, cstyle>(first, second, epsilon_);
  }


  template<class T, FloatCmp::CmpStyle cstyle_, FloatCmp::RoundingStyle rstyle_>
  template<class I>
  I FloatCmpOps<T, cstyle_, rstyle_>::
  round(const ValueType &val) const
  {
    return Dune::FloatCmp::round<I, ValueType, cstyle, rstyle_>(val, epsilon_);
  }

  template<class T, FloatCmp::CmpStyle cstyle_, FloatCmp::RoundingStyle rstyle_>
  template<class I>
  I FloatCmpOps<T, cstyle_, rstyle_>::
  trunc(const ValueType &val) const
  {
    return Dune::FloatCmp::trunc<I, ValueType, cstyle, rstyle_>(val, epsilon_);
  }

} //namespace Dune


==> anc/xt-super/dune-common/dune/common/float_cmp.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_COMMON_FLOAT_CMP_HH
#define DUNE_COMMON_FLOAT_CMP_HH

/** \file
 * \brief Various ways to compare floating-point numbers
 */

/**
   @addtogroup FloatCmp FloatCmp
   @ingroup Common

   @section How_to_compare How to compare floats

   When comparing floating point numbers for equality, one often faces the
   problem that floating point operations are not always exact.  For example on
   i386 the expression
   @code
    0.2 + 0.2 + 0.2 + 0.2 + 0.2 + 0.2 + 0.2 + 0.2 + 0.2 + 0.2 == 2.0
   @endcode
   evaluates to
   @code
    1.99999999999999977796 == 2.00000000000000000000
   @endcode
   which is false.  One solution is to compare approximately, using an epsilon
   which says how much deviation to accept.

   The most straightforward way of comparing is using an @em absolute epsilon.
   This means comparison for equality is replaced by
   @code
    abs(first-second) <= epsilon
   @endcode
   This has a severe disadvantage: if you have an epsilon like 1e-10 but first
   and second are of the magnitude 1e-15 everything will compare equal which is
   certainly not what you want.  This can be overcome by selecting an
   appropriate epsilon.  Nevertheless this method of comparing is not
   recommended in general, and we will present a more robus method in the
   next paragraph.

   There is another way of comparing approximately, using a @em relative
   epsilon which is then scaled with first:
   @code
    abs(first-second) <= epsilon * abs(first)
   @endcode
   Of cource the comparison should be symmetric in first and second so we
   cannot arbitrarily select either first or second to scale epsilon.  The are
   two symmetric variants, @em relative_weak
   @code
    abs(first-second) <= epsilon * max(abs(first), abs(second))
   @endcode
   and @em relative_strong
   @code
    abs(first-second) <= epsilon * min(abs(first), abs(second))
   @endcode
   Both variants are good, but in practice the relative_weak variant is
   preferred.  This is also the default variant.

   \note Although using a relative epsilon is better than using an absolute
        epsilon, using a relative epsilon leads to problems if either first or
        second equals 0.  In principle the relative method can be combined
        with an absolute method using an epsilon near the minimum
        representable positive value, but this is not implemented here.

   There is a completely different way of comparing floats.  Instead of giving
   an epsilon, the programmer states how many representable value are allowed
   between first and second.  See the "Comparing using integers" section in
   http://www.cygnus-software.com/papers/comparingfloats/comparingfloats.htm
   for more about that.

   @section Interface Interface

   To do the comparison, you can use the free functions @link
   Dune::FloatCmp::eq eq()@endlink, @link Dune::FloatCmp::ne ne()@endlink,
   @link Dune::FloatCmp::gt gt()@endlink, @link Dune::FloatCmp::lt
   lt()@endlink, @link Dune::FloatCmp::ge ge()@endlink and @link
   Dune::FloatCmp::le le()@endlink from the namespace Dune::FloatCmp.  They
   take the values to compare and optionally an epsilon, which defaults to 8
   times the machine epsilon (the difference between 1.0 and the smallest
   representable value > 1.0) for relative comparisons, or simply 1e-6 for
   absolute comparisons.  The compare style can be given as an optional second
   template parameter and defaults to relative_weak.

   You can also use the class Dune::FloatCmpOps which has @link
   Dune::FloatCmpOps::eq eq()@endlink, @link Dune::FloatCmpOps::ne
   ne()@endlink, @link Dune::FloatCmpOps::gt gt()@endlink, @link
   Dune::FloatCmpOps::lt lt()@endlink, @link Dune::FloatCmpOps::ge ge()@endlink
   and @link Dune::FloatCmpOps::le le()@endlink as member functions.  In this
   case the class encapsulates the epsilon and the comparison style (again the
   defaults from the previous paragraph apply).  This may be more convenient if
   you write your own class utilizing floating point comparisons, and you want
   the user of you class to specify epsilon and compare style.
 */

//! Dune namespace
namespace Dune {
  //! FloatCmp namespace
  //! @ingroup FloatCmp
  namespace FloatCmp {
    // basic constants
    //! How to compare
    //! @ingroup FloatCmp
    enum CmpStyle {
      //! |a-b|/|a| <= epsilon || |a-b|/|b| <= epsilon
      relativeWeak,
      //! |a-b|/|a| <= epsilon && |a-b|/|b| <= epsilon
      relativeStrong,
      //! |a-b| <= epsilon
      absolute,
      //! the global default compare style (relative_weak)
      defaultCmpStyle = relativeWeak
    };
    //! How to round or truncate
    //! @ingroup FloatCmp
    enum RoundingStyle {
      //! always round toward 0
      towardZero,
      //! always round away from 0
      towardInf,
      //! round toward \f$-\infty\f$
      downward,
      //! round toward \f$+\infty\f$
      upward,
      //! the global default rounding style (toward_zero)
      defaultRoundingStyle = towardZero
    };

    template<class T> struct EpsilonType;

    //! mapping from a value type and a compare style to a default epsilon
    /**
     * @ingroup FloatCmp
     * @tparam T     The value type to map from
     * @tparam style The compare style to map from
     */
    template<class T, CmpStyle style = defaultCmpStyle>
    struct DefaultEpsilon {
      //! Returns the default epsilon for the given value type and compare style
      static typename EpsilonType<T>::Type value();
    };

    // operations in functional style

    //! @addtogroup FloatCmp
    //! @{

    //! test for equality using epsilon
    /**
     * @tparam T     Type of the values to compare
     * @tparam style How to compare. This defaults to defaultCmpStyle.
     * @param first   left operand of equals operation
     * @param second  right operand of equals operation
     * @param epsilon The epsilon to use in the comparison
     */
    template <class T, CmpStyle style /*= defaultCmpStyle*/>
    bool eq(const T &first,
            const T &second,
            typename EpsilonType<T>::Type epsilon = DefaultEpsilon<T, style>::value());
    //! test for inequality using epsilon
    /**
     * @tparam T     Type of the values to compare
     * @tparam style How to compare. This defaults to defaultCmpStyle.
     * @param first   left operand of not-equal operation
     * @param second  right operand of not-equal operation
     * @param epsilon The epsilon to use in the comparison
     * @return        !eq(first, second, epsilon)
     */
    template <class T, CmpStyle style /*= defaultCmpStyle*/>
    bool ne(const T &first,
            const T &second,
            typename EpsilonType<T>::Type epsilon = DefaultEpsilon<T, style>::value());
    //! test if first greater than second
    /**
     * @tparam T     Type of the values to compare
     * @tparam style How to compare. This defaults to defaultCmpStyle.
     * @param first   left operand of greater-than operation
     * @param second  right operand of greater-than operation
     * @param epsilon The epsilon to use in the comparison
     * @return        ne(first, second, epsilon) && first > second
     *
     * this is like first > second but the region that compares equal with an
     * epsilon is excluded
     */
    template <class T, CmpStyle style /*= defaultCmpStyle*/>
    bool gt(const T &first,
            const T &second,
            typename EpsilonType<T>::Type epsilon = DefaultEpsilon<T, style>::value());
    //! test if first lesser than second
    /**
     * @tparam T     Type of the values to compare
     * @tparam style How to compare. This defaults to defaultCmpStyle.
     * @param first   left operand of less-than operation
     * @param second  right operand of less-than operation
     * @param epsilon The epsilon to use in the comparison
     * @return        ne(first, second, epsilon) && first < second
     *
     * this is like first < second, but the region that compares equal with an
     * epsilon is excluded
     */
    template <class T, CmpStyle style /*= defaultCmpStyle*/>
    bool lt(const T &first,
            const T &second,
            typename EpsilonType<T>::Type epsilon = DefaultEpsilon<T, style>::value());
    //! test if first greater or equal second
    /**
     * @tparam T     Type of the values to compare
     * @tparam style How to compare. This defaults to defaultCmpStyle.
     * @param first   left operand of greater-or-equals operation
     * @param second  right operand of greater-or-equals operation
     * @param epsilon The epsilon to use in the comparison
     * @return        eq(first, second, epsilon) || first > second
     *
     * this is like first > second, but the region that compares equal with an
     * epsilon is also included
     */
    template <class T, CmpStyle style /*= defaultCmpStyle*/>
    bool ge(const T &first,
            const T &second,
            typename EpsilonType<T>::Type epsilon = DefaultEpsilon<T, style>::value());
    //! test if first lesser or equal second
    /**
     * @tparam T     Type of the values to compare
     * @tparam style How to compare. This defaults to defaultCmpStyle.
     * @param first   left operand of less-or-equals operation
     * @param second  right operand of less-or-equals operation
     * @param epsilon The epsilon to use in the comparison
     * @return        eq(first, second) || first > second
     *
     * this is like first > second, but the region that compares equal with an
     * epsilon is also included
     */
    template <class T, CmpStyle style /*= defaultCmpStyle*/>
    bool le(const T &first,
            const T &second,
            typename EpsilonType<T>::Type epsilon = DefaultEpsilon<T, style>::value());

    // rounding operations
    //! round using epsilon
    /**
     * @tparam I      The integral type to round to
     * @tparam T      Type of the value to round
     * @tparam cstyle How to compare. This defaults to defaultCmpStyle.
     * @tparam rstyle How to round. This defaults to defaultRoundingStyle.
     * @param val     The value to round
     * @param epsilon The epsilon to use in comparisons
     * @return        The rounded value
     *
     * Round according to rstyle.  If val is already near the mean of two
     * adjacent integers in terms of epsilon, the result will be the rounded
     * mean.
     */
    template<class I, class T, CmpStyle cstyle /*= defaultCmpStyle*/, RoundingStyle rstyle /*= defaultRoundingStyle*/>
    I round(const T &val, typename EpsilonType<T>::Type epsilon = DefaultEpsilon<T, cstyle>::value());
    // truncation
    //! truncate using epsilon
    /**
     * @tparam I      The integral type to truncate to
     * @tparam T      Type of the value to truncate
     * @tparam cstyle How to compare. This defaults to defaultCmpStyle.
     * @tparam rstyle How to truncate. This defaults to defaultRoundingStyle.
     * @param val     The value to truncate
     * @param epsilon The epsilon to use in comparisons
     * @return        The truncated value
     *
     * Truncate according to rstyle.  If val is already near an integer in
     * terms of epsilon, the result will be that integer instead of the real
     * truncated value.
     */
    template<class I, class T, CmpStyle cstyle /*= defaultCmpStyle*/, RoundingStyle rstyle /*= defaultRoundingStyle*/>
    I trunc(const T &val, typename EpsilonType<T>::Type epsilon = DefaultEpsilon<T, cstyle>::value());

    //! @}
    // group FloatCmp
  } //namespace FloatCmp


  // oo interface
  //! Class encapsulating a default epsilon
  /**
   * @ingroup FloatCmp
   * @tparam T       Type of the values to compare
   * @tparam cstyle_ How to compare
   * @tparam rstyle_ How to round
   */
  template<class T, FloatCmp::CmpStyle cstyle_ = FloatCmp::defaultCmpStyle,
      FloatCmp::RoundingStyle rstyle_ = FloatCmp::defaultRoundingStyle>
  class FloatCmpOps {
    typedef FloatCmp::CmpStyle CmpStyle;
    typedef FloatCmp::RoundingStyle RoundingStyle;

  public:
    // record template parameters
    //! How comparisons are done
    static const CmpStyle cstyle = cstyle_;
    //! How rounding is done
    static const RoundingStyle rstyle = rstyle_;
    //! Type of the values to compare
    typedef T ValueType;
    //! Type of the epsilon.
    /**
     * May be different from the value type, for example for complex<double>
     */
    typedef typename FloatCmp::EpsilonType<T>::Type EpsilonType;

  private:
    EpsilonType epsilon_;

    typedef FloatCmp::DefaultEpsilon<EpsilonType, cstyle> DefaultEpsilon;

  public:
    //! construct an operations object
    /**
     * @param epsilon Use the specified epsilon for comparing
     */
    FloatCmpOps(EpsilonType epsilon = DefaultEpsilon::value());

    //! return the current epsilon
    EpsilonType epsilon() const;
    //! set new epsilon
    void epsilon(EpsilonType epsilon__);

    //! test for equality using epsilon
    bool eq(const ValueType &first, const ValueType &second) const;
    //! test for inequality using epsilon
    /**
     * this is exactly !eq(first, second)
     */
    bool ne(const ValueType &first, const ValueType &second) const;
    //! test if first greater than second
    /**
     * this is exactly ne(first, second) && first > second, i.e. greater but
     * the region that compares equal with an epsilon is excluded
     */
    bool gt(const ValueType &first, const ValueType &second) const;
    //! test if first lesser than second
    /**
     * this is exactly ne(first, second) && first < second, i.e. lesser but
     * the region that compares equal with an epsilon is excluded
     */
    bool lt(const ValueType &first, const ValueType &second) const;
    //! test if first greater or equal second
    /**
     * this is exactly eq(first, second) || first > second, i.e. greater but
     * the region that compares equal with an epsilon is also included
     */
    bool ge(const ValueType &first, const ValueType &second) const;
    //! test if first lesser or equal second
    /**
     * this is exactly eq(first, second) || first > second, i.e. lesser but
     * the region that compares equal with an epsilon is also included
     */
    bool le(const ValueType &first, const ValueType &second) const;

    //! round using epsilon
    /**
     * @tparam I   The integral type to round to
     *
     * @param  val The value to round
     *
     * Round according to rstyle.  If val is already near the mean of two
     * adjacent integers in terms of epsilon, the result will be the rounded
     * mean.
     */
    template<class I>
    I round(const ValueType &val) const;

    //! truncate using epsilon
    /**
     * @tparam I   The integral type to truncate to
     *
     * @param  val The value to truncate
     *
     * Truncate according to rstyle.  If val is already near an integer in
     * terms of epsilon, the result will be that integer instead of the real
     * truncated value.
     */
    template<class I>
    I trunc(const ValueType &val) const;

  };

} //namespace Dune

#include "float_cmp.cc"

#endif //DUNE_COMMON_FLOAT_CMP_HH


==> anc/xt-super/dune-common/dune/common/fmatrix.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_FMATRIX_HH
#define DUNE_FMATRIX_HH

#include <cmath>
#include <cstddef>
#include <iostream>
#include <algorithm>
#include <initializer_list>

#include <dune/common/exceptions.hh>
#include <dune/common/fvector.hh>
#include <dune/common/densematrix.hh>
#include <dune/common/precision.hh>
#include <dune/common/std/constexpr.hh>

namespace Dune
{

  /**
      @addtogroup DenseMatVec
      @{
   */

  /*! \file

     \brief  Implements a matrix constructed from a given type
     representing a field and compile-time given number of rows and columns.
   */

  template< class K, int ROWS, int COLS > class FieldMatrix;

  template< class K, int ROWS, int COLS >
  struct DenseMatVecTraits< FieldMatrix<K,ROWS,COLS> >
  {
    typedef FieldMatrix<K,ROWS,COLS> derived_type;

    // each row is implemented by a field vector
    typedef FieldVector<K,COLS> row_type;

    typedef row_type &row_reference;
    typedef const row_type &const_row_reference;

    typedef Dune::array<row_type,ROWS> container_type;
    typedef K value_type;
    typedef typename container_type::size_type size_type;
  };

  template< class K, int ROWS, int COLS >
  struct FieldTraits< FieldMatrix<K,ROWS,COLS> >
  {
    typedef typename FieldTraits<K>::field_type field_type;
    typedef typename FieldTraits<K>::real_type real_type;
  };

  /**
      @brief A dense n x m matrix.

     Matrices represent linear maps from a vector space V to a vector space W.
       This class represents such a linear map by storing a two-dimensional
       %array of numbers of a given field type K. The number of rows and
       columns is given at compile time.
   */
  template<class K, int ROWS, int COLS>
  class FieldMatrix : public DenseMatrix< FieldMatrix<K,ROWS,COLS> >
  {
    Dune::array< FieldVector<K,COLS>, ROWS > _data;
    typedef DenseMatrix< FieldMatrix<K,ROWS,COLS> > Base;
  public:

    //! export size
    enum {
      //! The number of rows.
      rows = ROWS,
      //! The number of columns.
      cols = COLS
    };

    typedef typename Base::size_type size_type;
    typedef typename Base::row_type row_type;

    typedef typename Base::row_reference row_reference;
    typedef typename Base::const_row_reference const_row_reference;

    //===== constructors
    /** \brief Default constructor
     */
    FieldMatrix () {}

    /** \brief Constructor initializing the whole matrix with a scalar
     */
    template< class Other >
    FieldMatrix ( const Other &other )
    {
      DenseMatrixAssigner< FieldMatrix< K, ROWS, COLS >, Other >::apply( *this, other );
    }

    /** \brief Constructor initializing the matrix from a list of lists of scalars
     */
    FieldMatrix (std::initializer_list<std::initializer_list<K> > const &ll)
    {
      assert(ll.size() == rows); // Actually, this is not needed any more!
      std::copy_n(ll.begin(), std::min(static_cast<std::size_t>(ROWS),
                                       ll.size()),
                 _data.begin());
    }

    /** \brief Constructor initializing the matrix from a list of vector
     */
    FieldMatrix(std::initializer_list<Dune::FieldVector<K, cols> > const &l) {
      assert(l.size() == rows); // Actually, this is not needed any more!
      std::copy_n(l.begin(), std::min(static_cast<std::size_t>(ROWS),
                                      l.size()),
                 _data.begin());
    }

    //===== assignment
    using Base::operator=;

    //! Multiplies M from the left to this matrix, this matrix is not modified
    template<int l>
    FieldMatrix<K,l,cols> leftmultiplyany (const FieldMatrix<K,l,rows>& M) const
    {
      FieldMatrix<K,l,cols> C;

      for (size_type i=0; i<l; i++) {
        for (size_type j=0; j<cols; j++) {
          C[i][j] = 0;
          for (size_type k=0; k<rows; k++)
            C[i][j] += M[i][k]*(*this)[k][j];
        }
      }
      return C;
    }

    //! Multiplies M from the right to this matrix
    FieldMatrix& rightmultiply (const FieldMatrix<K,cols,cols>& M)
    {
      FieldMatrix<K,rows,cols> C(*this);

      for (size_type i=0; i<rows; i++)
        for (size_type j=0; j<cols; j++) {
          (*this)[i][j] = 0;
          for (size_type k=0; k<cols; k++)
            (*this)[i][j] += C[i][k]*M[k][j];
        }
      return *this;
    }

    //! Multiplies M from the right to this matrix, this matrix is not modified
    template<int l>
    FieldMatrix<K,rows,l> rightmultiplyany (const FieldMatrix<K,cols,l>& M) const
    {
      FieldMatrix<K,rows,l> C;

      for (size_type i=0; i<rows; i++) {
        for (size_type j=0; j<l; j++) {
          C[i][j] = 0;
          for (size_type k=0; k<cols; k++)
            C[i][j] += (*this)[i][k]*M[k][j];
        }
      }
      return C;
    }

    // make this thing a matrix
    DUNE_CONSTEXPR size_type mat_rows() const { return ROWS; }
    DUNE_CONSTEXPR size_type mat_cols() const { return COLS; }

    row_reference mat_access ( size_type i )
    {
      assert(i < ROWS);
      return _data[i];
    }

    const_row_reference mat_access ( size_type i ) const
    {
      assert(i < ROWS);
      return _data[i];
    }
  };

#ifndef DOXYGEN // hide specialization
  /** \brief Special type for 1x1 matrices
   */
  template<class K>
  class FieldMatrix<K,1,1> : public DenseMatrix< FieldMatrix<K,1,1> >
  {
    FieldVector<K,1> _data;
    typedef DenseMatrix< FieldMatrix<K,1,1> > Base;
  public:
    // standard constructor and everything is sufficient ...

    //===== type definitions and constants

    //! The type used for index access and size operations
    typedef typename Base::size_type size_type;

    //! We are at the leaf of the block recursion
    enum {
      //! The number of block levels we contain.
      //! This is always one for this type.
      blocklevel = 1
    };

    typedef typename Base::row_type row_type;

    typedef typename Base::row_reference row_reference;
    typedef typename Base::const_row_reference const_row_reference;

    //! export size
    enum {
      //! \brief The number of rows.
      //! This is always one for this type.
      rows = 1,
      //! \brief The number of columns.
      //! This is always one for this type.
      cols = 1
    };

    //===== constructors
    /** \brief Default constructor
     */
    FieldMatrix () {}

    /** \brief Constructor initializing the whole matrix with a scalar
     */
    FieldMatrix (const K& k)
    {
      _data[0] = k;
    }

    template< class Other >
    FieldMatrix ( const Other &other )
    {
      DenseMatrixAssigner< FieldMatrix< K, 1, 1 >, Other >::apply( *this, other );
    }

    //===== solve

    //! Multiplies M from the left to this matrix, this matrix is not modified
    template<int l>
    FieldMatrix<K,l,1> leftmultiplyany (const FieldMatrix<K,l,1>& M) const
    {
      FieldMatrix<K,l,1> C;
      for (size_type j=0; j<l; j++)
        C[j][0] = M[j][0]*(*this)[0][0];
      return C;
    }

    //! left multiplication
    FieldMatrix& rightmultiply (const FieldMatrix& M)
    {
      _data[0] *= M[0][0];
      return *this;
    }

    //! Multiplies M from the right to this matrix, this matrix is not modified
    template<int l>
    FieldMatrix<K,1,l> rightmultiplyany (const FieldMatrix<K,1,l>& M) const
    {
      FieldMatrix<K,1,l> C;

      for (size_type j=0; j<l; j++)
        C[0][j] = M[0][j]*_data[0];
      return C;
    }

    // make this thing a matrix
    DUNE_CONSTEXPR size_type mat_rows() const { return 1; }
    DUNE_CONSTEXPR size_type mat_cols() const { return 1; }

    row_reference mat_access ( size_type i )
    {
      DUNE_UNUSED_PARAMETER(i);
      assert(i == 0);
      return _data;
    }

    const_row_reference mat_access ( size_type i ) const
    {
      DUNE_UNUSED_PARAMETER(i);
      assert(i == 0);
      return _data;
    }

    //! add scalar
    FieldMatrix& operator+= (const K& k)
    {
      _data[0] += k;
      return (*this);
    }

    //! subtract scalar
    FieldMatrix& operator-= (const K& k)
    {
      _data[0] -= k;
      return (*this);
    }

    //! multiplication with scalar
    FieldMatrix& operator*= (const K& k)
    {
      _data[0] *= k;
      return (*this);
    }

    //! division by scalar
    FieldMatrix& operator/= (const K& k)
    {
      _data[0] /= k;
      return (*this);
    }

    //===== conversion operator

    operator const K& () const { return _data[0]; }

  };

  /** \brief Sends the matrix to an output stream */
  template<typename K>
  std::ostream& operator<< (std::ostream& s, const FieldMatrix<K,1,1>& a)
  {
    s << a[0][0];
    return s;
  }

#endif // DOXYGEN

  namespace FMatrixHelp {

    //! invert scalar without changing the original matrix
    template <typename K>
    static inline K invertMatrix (const FieldMatrix<K,1,1> &matrix, FieldMatrix<K,1,1> &inverse)
    {
      inverse[0][0] = 1.0/matrix[0][0];
      return matrix[0][0];
    }

    //! invert scalar without changing the original matrix
    template <typename K>
    static inline K invertMatrix_retTransposed (const FieldMatrix<K,1,1> &matrix, FieldMatrix<K,1,1> &inverse)
    {
      return invertMatrix(matrix,inverse);
    }


    //! invert 2x2 Matrix without changing the original matrix
    template <typename K>
    static inline K invertMatrix (const FieldMatrix<K,2,2> &matrix, FieldMatrix<K,2,2> &inverse)
    {
      // code generated by maple
      K det = (matrix[0][0]*matrix[1][1] - matrix[0][1]*matrix[1][0]);
      K det_1 = 1.0/det;
      inverse[0][0] =   matrix[1][1] * det_1;
      inverse[0][1] = - matrix[0][1] * det_1;
      inverse[1][0] = - matrix[1][0] * det_1;
      inverse[1][1] =   matrix[0][0] * det_1;
      return det;
    }

    //! invert 2x2 Matrix without changing the original matrix
    //! return transposed matrix
    template <typename K>
    static inline K invertMatrix_retTransposed (const FieldMatrix<K,2,2> &matrix, FieldMatrix<K,2,2> &inverse)
    {
      // code generated by maple
      K det = (matrix[0][0]*matrix[1][1] - matrix[0][1]*matrix[1][0]);
      K det_1 = 1.0/det;
      inverse[0][0] =   matrix[1][1] * det_1;
      inverse[1][0] = - matrix[0][1] * det_1;
      inverse[0][1] = - matrix[1][0] * det_1;
      inverse[1][1] =   matrix[0][0] * det_1;
      return det;
    }

    //! invert 3x3 Matrix without changing the original matrix
    template <typename K>
    static inline K invertMatrix (const FieldMatrix<K,3,3> &matrix, FieldMatrix<K,3,3> &inverse)
    {
      // code generated by maple
      K t4  = matrix[0][0] * matrix[1][1];
      K t6  = matrix[0][0] * matrix[1][2];
      K t8  = matrix[0][1] * matrix[1][0];
      K t10 = matrix[0][2] * matrix[1][0];
      K t12 = matrix[0][1] * matrix[2][0];
      K t14 = matrix[0][2] * matrix[2][0];

      K det = (t4*matrix[2][2]-t6*matrix[2][1]-t8*matrix[2][2]+
               t10*matrix[2][1]+t12*matrix[1][2]-t14*matrix[1][1]);
      K t17 = 1.0/det;

      inverse[0][0] =  (matrix[1][1] * matrix[2][2] - matrix[1][2] * matrix[2][1])*t17;
      inverse[0][1] = -(matrix[0][1] * matrix[2][2] - matrix[0][2] * matrix[2][1])*t17;
      inverse[0][2] =  (matrix[0][1] * matrix[1][2] - matrix[0][2] * matrix[1][1])*t17;
      inverse[1][0] = -(matrix[1][0] * matrix[2][2] - matrix[1][2] * matrix[2][0])*t17;
      inverse[1][1] =  (matrix[0][0] * matrix[2][2] - t14) * t17;
      inverse[1][2] = -(t6-t10) * t17;
      inverse[2][0] =  (matrix[1][0] * matrix[2][1] - matrix[1][1] * matrix[2][0]) * t17;
      inverse[2][1] = -(matrix[0][0] * matrix[2][1] - t12) * t17;
      inverse[2][2] =  (t4-t8) * t17;

      return det;
    }

    //! invert 3x3 Matrix without changing the original matrix
    template <typename K>
    static inline K invertMatrix_retTransposed (const FieldMatrix<K,3,3> &matrix, FieldMatrix<K,3,3> &inverse)
    {
      // code generated by maple
      K t4  = matrix[0][0] * matrix[1][1];
      K t6  = matrix[0][0] * matrix[1][2];
      K t8  = matrix[0][1] * matrix[1][0];
      K t10 = matrix[0][2] * matrix[1][0];
      K t12 = matrix[0][1] * matrix[2][0];
      K t14 = matrix[0][2] * matrix[2][0];

      K det = (t4*matrix[2][2]-t6*matrix[2][1]-t8*matrix[2][2]+
               t10*matrix[2][1]+t12*matrix[1][2]-t14*matrix[1][1]);
      K t17 = 1.0/det;

      inverse[0][0] =  (matrix[1][1] * matrix[2][2] - matrix[1][2] * matrix[2][1])*t17;
      inverse[1][0] = -(matrix[0][1] * matrix[2][2] - matrix[0][2] * matrix[2][1])*t17;
      inverse[2][0] =  (matrix[0][1] * matrix[1][2] - matrix[0][2] * matrix[1][1])*t17;
      inverse[0][1] = -(matrix[1][0] * matrix[2][2] - matrix[1][2] * matrix[2][0])*t17;
      inverse[1][1] =  (matrix[0][0] * matrix[2][2] - t14) * t17;
      inverse[2][1] = -(t6-t10) * t17;
      inverse[0][2] =  (matrix[1][0] * matrix[2][1] - matrix[1][1] * matrix[2][0]) * t17;
      inverse[1][2] = -(matrix[0][0] * matrix[2][1] - t12) * t17;
      inverse[2][2] =  (t4-t8) * t17;

      return det;
    }

    //! calculates ret = A * B
    template< class K, int m, int n, int p >
    static inline void multMatrix ( const FieldMatrix< K, m, n > &A,
                                    const FieldMatrix< K, n, p > &B,
                                    FieldMatrix< K, m, p > &ret )
    {
      typedef typename FieldMatrix< K, m, p > :: size_type size_type;

      for( size_type i = 0; i < m; ++i )
      {
        for( size_type j = 0; j < p; ++j )
        {
          ret[ i ][ j ] = K( 0 );
          for( size_type k = 0; k < n; ++k )
            ret[ i ][ j ] += A[ i ][ k ] * B[ k ][ j ];
        }
      }
    }

    //! calculates ret= A_t*A
    template <typename K, int rows, int cols>
    static inline void multTransposedMatrix(const FieldMatrix<K,rows,cols> &matrix, FieldMatrix<K,cols,cols>& ret)
    {
      typedef typename FieldMatrix<K,rows,cols>::size_type size_type;

      for(size_type i=0; i<cols; i++)
        for(size_type j=0; j<cols; j++)
        {
          ret[i][j]=0.0;
          for(size_type k=0; k<rows; k++)
            ret[i][j]+=matrix[k][i]*matrix[k][j];
        }
    }

    using Dune::DenseMatrixHelp::multAssign;

    //! calculates ret = matrix^T * x
    template <typename K, int rows, int cols>
    static inline void multAssignTransposed( const FieldMatrix<K,rows,cols> &matrix, const FieldVector<K,rows> & x, FieldVector<K,cols> & ret)
    {
      typedef typename FieldMatrix<K,rows,cols>::size_type size_type;

      for(size_type i=0; i<cols; ++i)
      {
        ret[i] = 0.0;
        for(size_type j=0; j<rows; ++j)
          ret[i] += matrix[j][i]*x[j];
      }
    }

    //! calculates ret = matrix * x
    template <typename K, int rows, int cols>
    static inline FieldVector<K,rows> mult(const FieldMatrix<K,rows,cols> &matrix, const FieldVector<K,cols> & x)
    {
      FieldVector<K,rows> ret;
      multAssign(matrix,x,ret);
      return ret;
    }

    //! calculates ret = matrix^T * x
    template <typename K, int rows, int cols>
    static inline FieldVector<K,cols> multTransposed(const FieldMatrix<K,rows,cols> &matrix, const FieldVector<K,rows> & x)
    {
      FieldVector<K,cols> ret;
      multAssignTransposed( matrix, x, ret );
      return ret;
    }

  } // end namespace FMatrixHelp

  /** @} end documentation */

} // end namespace

#include "fmatrixev.hh"
#endif


==> anc/xt-super/dune-common/dune/common/fmatrixev.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_FMATRIXEIGENVALUES_CC
#define DUNE_FMATRIXEIGENVALUES_CC

#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <iostream>
#include <cmath>
#include <cassert>

#include <dune/common/exceptions.hh>

#if HAVE_LAPACK

// symmetric matrices
#define DSYEV_FORTRAN FC_FUNC (dsyev, DSYEV)

// nonsymmetric matrices
#define DGEEV_FORTRAN FC_FUNC (dgeev, DGEEV)

// dsyev declaration (in liblapack)
extern "C" {

  /*
   *
   **  purpose
   **  =======
   **
   **  xsyev computes all eigenvalues and, optionally, eigenvectors of a
   **  BASE DATA TYPE symmetric matrix a.
   **
   **  arguments
   **  =========
   **
   **  jobz    (input) char
   **          = 'n':  compute eigenvalues only;
   **          = 'v':  compute eigenvalues and eigenvectors.
   **
   **  uplo    (input) char
   **          = 'u':  upper triangle of a is stored;
   **          = 'l':  lower triangle of a is stored.
   **
   **  n       (input) long int
   **          the order of the matrix a.  n >= 0.
   **
   **  a       (input/output) BASE DATA TYPE array, dimension (lda, n)
   **          on entry, the symmetric matrix a.  if uplo = 'u', the
   **          leading n-by-n upper triangular part of a contains the
   **          upper triangular part of the matrix a.  if uplo = 'l',
   **          the leading n-by-n lower triangular part of a contains
   **          the lower triangular part of the matrix a.
   **          on exit, if jobz = 'v', then if info = 0, a contains the
   **          orthonormal eigenvectors of the matrix a.
   **          if jobz = 'n', then on exit the lower triangle (if uplo='l')
   **          or the upper triangle (if uplo='u') of a, including the
   **          diagonal, is destroyed.
   **
   **  lda     (input) long int
   **          the leading dimension of the array a.  lda >= max(1,n).
   **
   **  w       (output) BASE DATA TYPE array, dimension (n)
   **          if info = 0, the eigenvalues in ascending order.
   **
   **
   **
   **  info    (output) long int
   **          = 0:  successful exit
   **          < 0:  if info = -i, the i-th argument had an illegal value
   **          > 0:  if info = i, the algorithm failed to converge; i
   **                off-diagonal elements of an intermediate tridiagonal
   **                form did not converge to zero.
   **
   **/
  extern void DSYEV_FORTRAN(const char* jobz, const char* uplo, const long
                            int* n, double* a, const long int* lda, double* w,
                            double* work, const long int* lwork, long int* info);

  /*
   *
   **  purpose
   **  =======
   **
   **  xgeev computes for an N-by-N BASE DATA TYPE nonsymmetric matrix A, the
   **  eigenvalues and, optionally, the left and/or right eigenvectors.
   **
   **  The right eigenvector v(j) of A satisfies
   **                   A * v(j) = lambda(j) * v(j)
   **  where lambda(j) is its eigenvalue.
   **  The left eigenvector u(j) of A satisfies
   **                u(j)**T * A = lambda(j) * u(j)**T
   **  where u(j)**T denotes the transpose of u(j).
   **
   **  The computed eigenvectors are normalized to have Euclidean norm
   **  equal to 1 and largest component real.
   **
   **  arguments
   **  =========
   **
   **  jobvl   (input) char
   **          = 'n': left eigenvectors of a are not computed;
   **          = 'v': left eigenvectors of a are computed.
   **
   **  jobvr   (input) char
   **          = 'n': right eigenvectors of a are not computed;
   **          = 'v': right eigenvectors of a are computed.
   **
   **  n       (input) long int
   **          the order of the matrix v. v >= 0.
   **
   **  a       (input/output) BASE DATA TYPE array, dimension (lda,n)
   **          on entry, the n-by-n matrix a.
   **          on exit, a has been overwritten.
   **
   **  lda     (input) long int
   **          the leading dimension of the array a.  lda >= max(1,n).
   **
   **  wr      (output) BASE DATA TYPE array, dimension (n)
   **  wi      (output) BASE DATA TYPE array, dimension (n)
   **          wr and wi contain the real and imaginary parts,
   **          respectively, of the computed eigenvalues.  complex
   **          conjugate pairs of eigenvalues appear consecutively
   **          with the eigenvalue having the positive imaginary part
   **          first.
   **
   **  vl      (output) COMPLEX DATA TYPE array, dimension (ldvl,n)
   **          if jobvl = 'v', the left eigenvectors u(j) are stored one
   **          after another in the columns of vl, in the same order
   **          as their eigenvalues.
   **          if jobvl = 'n', vl is not referenced.
   **          if the j-th eigenvalue is real, then u(j) = vl(:,j),
   **          the j-th column of vl.
   **          if the j-th and (j+1)-st eigenvalues form a complex
   **          conjugate pair, then u(j) = vl(:,j) + i*vl(:,j+1) and
   **          u(j+1) = vl(:,j) - i*vl(:,j+1).
   **
   **  ldvl    (input) long int
   **          the leading dimension of the array vl.  ldvl >= 1; if
   **          jobvl = 'v', ldvl >= n.
   **
   **  vr      (output) COMPLEX DATA TYPE array, dimension (ldvr,n)
   **          if jobvr = 'v', the right eigenvectors v(j) are stored one
   **          after another in the columns of vr, in the same order
   **          as their eigenvalues.
   **          if jobvr = 'n', vr is not referenced.
   **          if the j-th eigenvalue is real, then v(j) = vr(:,j),
   **          the j-th column of vr.
   **          if the j-th and (j+1)-st eigenvalues form a complex
   **          conjugate pair, then v(j) = vr(:,j) + i*vr(:,j+1) and
   **          v(j+1) = vr(:,j) - i*vr(:,j+1).
   **
   **  ldvr    (input) long int
   **          the leading dimension of the array vr.  ldvr >= 1; if
   **          jobvr = 'v', ldvr >= n.
   **
   **  work    (workspace/output) BASE DATA TYPE array, dimension (max(1,lwork))
   **          on exit, if info = 0, work(1) returns the optimal lwork.
   **
   **  lwork   (input) long int
   **          the dimension of the array work.  lwork >= max(1,3*n), and
   **          if jobvl = 'v' or jobvr = 'v', lwork >= 4*n.  for good
   **          performance, lwork must generally be larger.
   **
   **          if lwork = -1, then a workspace query is assumed; the routine
   **          only calculates the optimal size of the work array, returns
   **          this value as the first entry of the work array, and no error
   **          message related to lwork is issued by xerbla.
   **
   **  info    (output) long int
   **          = 0:  successful exit
   **          < 0:  if info = -i, the i-th argument had an illegal value.
   **          > 0:  if info = i, the qr algorithm failed to compute all the
   **                eigenvalues, and no eigenvectors have been computed;
   **                elements i+1:n of wr and wi contain eigenvalues which
   **                have converged.
   **
   **/

  extern void DGEEV_FORTRAN(const char* jobvl, const char* jobvr, const long
                            int* n, double* a, const long int* lda, double* wr, double* wi, double* vl,
                            const long int* ldvl, double* vr, const long int* ldvr, double* work,
                            const long int* lwork, const long int* info);

} // end extern C
#endif

namespace Dune {

  namespace FMatrixHelp {

    void eigenValuesLapackCall(
      const char* jobz, const char* uplo, const long
      int* n, double* a, const long int* lda, double* w,
      double* work, const long int* lwork, long int* info)
    {
#if HAVE_LAPACK
      // call LAPACK dsyev
      DSYEV_FORTRAN(jobz, uplo, n, a, lda, w, work, lwork, info);
#else
      DUNE_THROW(NotImplemented,"eigenValuesLapackCall: LAPACK not found!");
#endif
    }

    void eigenValuesNonsymLapackCall(
      const char* jobvl, const char* jobvr, const long
      int* n, double* a, const long int* lda, double* wr, double* wi, double* vl,
      const long int* ldvl, double* vr, const long int* ldvr, double* work,
      const long int* lwork, const long int* info)
    {
#if HAVE_LAPACK
      // call LAPACK dgeev
      DGEEV_FORTRAN(jobvl, jobvr, n, a, lda, wr, wi, vl, ldvl, vr, ldvr,
                    work, lwork, info);
#else
      DUNE_THROW(NotImplemented,"eigenValuesNonsymLapackCall: LAPACK not found!");
#endif
    }

  } // end namespace FMatrixHelp

} // end namespace Dune
#endif


==> anc/xt-super/dune-common/dune/common/fmatrixev.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_FMATRIXEIGENVALUES_HH
#define DUNE_FMATRIXEIGENVALUES_HH

/** \file
 * \brief Eigenvalue computations for the FieldMatrix class
 */

#include <iostream>
#include <cmath>
#include <cassert>

#include <dune/common/exceptions.hh>
#include <dune/common/fvector.hh>
#include <dune/common/fmatrix.hh>

namespace Dune {

  /**
     @addtogroup DenseMatVec
     @{
   */

  namespace FMatrixHelp {

    // defined in fmatrixev.cc
    extern void eigenValuesLapackCall(
      const char* jobz, const char* uplo, const long
      int* n, double* a, const long int* lda, double* w,
      double* work, const long int* lwork, long int* info);

    extern void eigenValuesNonsymLapackCall(
      const char* jobvl, const char* jobvr, const long
      int* n, double* a, const long int* lda, double* wr, double* wi, double* vl,
      const long int* ldvl, double* vr, const long int* ldvr, double* work,
      const long int* lwork, const long int* info);

    /** \brief calculates the eigenvalues of a symmetric field matrix
        \param[in]  matrix matrix eigenvalues are calculated for
        \param[out] eigenvalues FieldVector that contains eigenvalues in
                    ascending order
     */
    template <typename K>
    static void eigenValues(const FieldMatrix<K, 1, 1>& matrix,
                            FieldVector<K, 1>& eigenvalues)
    {
      eigenvalues[0] = matrix[0][0];
    }

    /** \brief calculates the eigenvalues of a symmetric field matrix
        \param[in]  matrix matrix eigenvalues are calculated for
        \param[out] eigenvalues FieldVector that contains eigenvalues in
                    ascending order
     */
    template <typename K>
    static void eigenValues(const FieldMatrix<K, 2, 2>& matrix,
                            FieldVector<K, 2>& eigenvalues)
    {
      const K detM = matrix[0][0] * matrix[1][1] - matrix[1][0] * matrix[0][1];
      const K p = 0.5 * (matrix[0][0] + matrix [1][1]);
      K q = p * p - detM;
      if( q < 0 && q > -1e-14 ) q = 0;
      if (p < 0 || q < 0)
      {
        std::cout << p << " p | q " << q << "\n";
        std::cout << matrix << std::endl;
        std::cout << "something went wrong in Eigenvalues for matrix!" << std::endl;
        assert(false);
        abort();
      }

      // get square root
      q = std :: sqrt(q);

      // store eigenvalues in ascending order
      eigenvalues[0] = p - q;
      eigenvalues[1] = p + q;
    }

    /** \brief Calculates the eigenvalues of a symmetric 3x3 field matrix
        \param[in]  matrix matrix eigenvalues are calculated for
        \param[out] eigenvalues Eigenvalues in ascending order

        \note If the input matrix is not symmetric the behavior of this method is undefined.

        This implementation was adapted from the pseudo-code (Python?) implementation found on
        http://en.wikipedia.org/wiki/Eigenvalue_algorithm  (retrieved late August 2014).
        Wikipedia claims to have taken it from
          Smith, Oliver K. (April 1961), Eigenvalues of a symmetric 3 × 3 matrix.,
          Communications of the ACM 4 (4): 168, doi:10.1145/355578.366316
     */
    template <typename K>
    static void eigenValues(const FieldMatrix<K, 3, 3>& matrix,
                            FieldVector<K, 3>& eigenvalues)
    {
      K p1 = matrix[0][1]*matrix[0][1] + matrix[0][2]*matrix[0][2] + matrix[1][2]*matrix[1][2];

      if (p1 <= 1e-8)
      {
        // A is diagonal.
        eigenvalues[0] = matrix[0][0];
        eigenvalues[1] = matrix[1][1];
        eigenvalues[2] = matrix[2][2];
      }
      else
      {
        // q = trace(A)/3
        K q = 0;
        for (int i=0; i<3; i++)
          q += matrix[i][i]/3.0;

        K p2 = (matrix[0][0] - q)*(matrix[0][0] - q) + (matrix[1][1] - q)*(matrix[1][1] - q) + (matrix[2][2] - q)*(matrix[2][2] - q) + 2 * p1;
        K p = std::sqrt(p2 / 6);
        // B = (1 / p) * (A - q * I);       // I is the identity matrix
        FieldMatrix<K,3,3> B;
        for (int i=0; i<3; i++)
          for (int j=0; j<3; j++)
            B[i][j] = (1/p) * (matrix[i][j] - q*(i==j));

        K r = B.determinant() / 2.0;

        // In exact arithmetic for a symmetric matrix  -1 <= r <= 1
        // but computation error can leave it slightly outside this range.
        K phi;
        if (r <= -1)
          phi = M_PI / 3.0;
        else if (r >= 1)
          phi = 0;
        else
          phi = std::acos(r) / 3;

        // the eigenvalues satisfy eig[2] <= eig[1] <= eig[0]
        eigenvalues[2] = q + 2 * p * cos(phi);
        eigenvalues[0] = q + 2 * p * cos(phi + (2*M_PI/3));
        eigenvalues[1] = 3 * q - eigenvalues[0] - eigenvalues[2];     // since trace(matrix) = eig1 + eig2 + eig3
      }
    }

    /** \brief calculates the eigenvalues of a symmetric field matrix
        \param[in]  matrix matrix eigenvalues are calculated for
        \param[out] eigenvalues FieldVector that contains eigenvalues in
                    ascending order

        \note LAPACK::dsyev is used to calculate the eigenvalues
     */
    template <int dim, typename K>
    static void eigenValues(const FieldMatrix<K, dim, dim>& matrix,
                            FieldVector<K, dim>& eigenvalues)
    {
      {
        const long int N = dim ;
        const char jobz = 'n'; // only calculate eigenvalues
        const char uplo = 'u'; // use upper triangular matrix

        // length of matrix vector
        const long int w = N * N ;

        // matrix to put into dsyev
        double matrixVector[dim * dim];

        // copy matrix
        int row = 0;
        for(int i=0; i<dim; ++i)
        {
          for(int j=0; j<dim; ++j, ++row)
          {
            matrixVector[ row ] = matrix[ i ][ j ];
          }
        }

        // working memory
        double workSpace[dim * dim];

        // return value information
        long int info = 0;

        // call LAPACK routine (see fmatrixev.cc)
        eigenValuesLapackCall(&jobz, &uplo, &N, &matrixVector[0], &N,
                              &eigenvalues[0], &workSpace[0], &w, &info);

        if( info != 0 )
        {
          std::cerr << "For matrix " << matrix << " eigenvalue calculation failed! " << std::endl;
          DUNE_THROW(InvalidStateException,"eigenValues: Eigenvalue calculation failed!");
        }
      }
    }
    /** \brief calculates the eigenvalues of a symmetric field matrix
        \param[in]  matrix matrix eigenvalues are calculated for
        \param[out] eigenValues FieldVector that contains eigenvalues in
                    ascending order

        \note LAPACK::dgeev is used to calculate the eigen values
     */
    template <int dim, typename K, class C>
    static void eigenValuesNonSym(const FieldMatrix<K, dim, dim>& matrix,
                                  FieldVector<C, dim>& eigenValues)
    {
      {
        const long int N = dim ;
        const char jobvl = 'n';
        const char jobvr = 'n';

        // matrix to put into dgeev
        double matrixVector[dim * dim];

        // copy matrix
        int row = 0;
        for(int i=0; i<dim; ++i)
        {
          for(int j=0; j<dim; ++j, ++row)
          {
            matrixVector[ row ] = matrix[ i ][ j ];
          }
        }

        // working memory
        double eigenR[dim];
        double eigenI[dim];
        double work[3*dim];

        // return value information
        long int info = 0;
        long int lwork = 3*dim;

        // call LAPACK routine (see fmatrixev_ext.cc)
        eigenValuesNonsymLapackCall(&jobvl, &jobvr, &N, &matrixVector[0], &N,
                                    &eigenR[0], &eigenI[0], 0, &N, 0, &N, &work[0],
                                    &lwork, &info);

        if( info != 0 )
        {
          std::cerr << "For matrix " << matrix << " eigenvalue calculation failed! " << std::endl;
          DUNE_THROW(InvalidStateException,"eigenValues: Eigenvalue calculation failed!");
        }
        for (int i=0; i<N; ++i) {
          eigenValues[i].real = eigenR[i];
          eigenValues[i].imag = eigenI[i];
        }
      }

    }

  } // end namespace FMatrixHelp

  /** @} end documentation */

} // end namespace Dune
#endif


==> anc/xt-super/dune-common/dune/common/forloop.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_COMMON_FORLOOP_HH
#define DUNE_COMMON_FORLOOP_HH

#include <utility>

/** \file
 * \brief A static for loop for template meta-programming
 */

namespace Dune
{

#ifndef DOXYGEN
  // GenericForLoop
  // --------------

  template< template< class, class > class Operation, template< int > class Value, int first, int last >
  class GenericForLoop
    : public Operation< Value< first >, GenericForLoop< Operation, Value, first+1, last > >
  {
    static_assert( (first <= last), "GenericForLoop: first > last" );
  };

  template< template< class, class > class Operation, template< int > class Value, int last >
  class GenericForLoop< Operation, Value, last, last >
    : public Value< last >
  {};

  // ForLoopHelper
  // -------------

  namespace ForLoopHelper
  {

    template< class A, class B >
    struct Apply
    {

      template< typename... Params >
      static void apply ( Params&&... params )
      {
        A::apply( std::forward<Params>(params)... );
        B::apply( std::forward<Params>(params)... );
      }

    };

  } // end namespace ForLoopHelper

#endif


  /** \class ForLoop
   * @brief A static loop using TMP
   *
   * The ForLoop takes a
   *   \code template<int i> class Operation \endcode
   * template argument with a static apply method
   * which is called for i=first...last (first<=last are int template arguments).
   * A specialization for class template class Operation for i=first
   * or i=last is not required. The class Operation must provide a
   * static void function apply(...). Arguments (as references)
   * can be passed through the ForLoop to this function.
   *
   * It is possible to pass a subclass to the ForLoop
   * (since no specialization is needed).
   *
   * Example of usage:
   * \code
   * template<class Tuple>
   * struct PrintTupleTypes
   * {
   *   template <int i>
   *   struct Operation
   *   {
   *     template<class Stream>
   *     static void apply(Stream &stream, const std::string &prefix)
   *     {
   *       stream << prefix << i << ": "
   *              << className<typename tuple_element<i, Tuple>::type>()
   *              << std::endl;
   *     }
   *   };
   *   template<class Stream>
   *   static void print(Stream &stream, const std::string &prefix)
   *   {
   *     // cannot attach on-the-fly in the argument to ForLoop<..>::apply() since
   *     // that would yield an rvalue
   *     std::string extended_prefix = prefix+"  ";
   *
   *     stream << prefix << "tuple<" << std::endl;
   *     ForLoop<Operation, 0, tuple_size<Tuple>::value-1>::
   *       apply(stream, extended_prefix);
   *     stream << prefix << ">" << std::endl;
   *   }
   * };
   * \endcode
   *
   * \note Since Dune 2.4, ForLoop uses variadic templates and perfect forwarding and
   *       thus supports arbitrary numbers of arguments to apply(), which can be any
   *       combination of lvalues and rvalues.
   *
   */
  template< template< int > class Operation, int first, int last >
  class ForLoop
    : public GenericForLoop< ForLoopHelper::Apply, Operation, first, last >
  {
    static_assert( (first <= last), "ForLoop: first > last" );
  };

}

#endif // #ifndef DUNE_COMMON_FORLOOP_HH


==> anc/xt-super/dune-common/dune/common/ftraits.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_FTRAITS_HH
#define DUNE_FTRAITS_HH

/** \file
 * \brief Type traits to determine the type of reals (when working with complex numbers)
 */

#include <complex>

namespace Dune {

  /**
     @addtogroup DenseMatVec
     \brief Type traits to retrieve the field and the real type of classes

     Type traits to retrieve the field and the real type of classes
     e.g. that of FieldVector or FieldMatrix
   */
  template<class T>
  struct FieldTraits
  {
    //! export the type representing the field
    typedef T field_type;
    //! export the type representing the real type of the field
    typedef T real_type;
  };

  template<class T>
  struct FieldTraits<const T>
  {
    typedef typename FieldTraits<T>::field_type field_type;
    typedef typename FieldTraits<T>::real_type real_type;
  };

  template<class T>
  struct FieldTraits< std::complex<T> >
  {
    typedef std::complex<T> field_type;
    typedef T real_type;
  };

} // end namespace Dune

#endif // DUNE_FTRAITS_HH


==> anc/xt-super/dune-common/dune/common/function.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_FUNCTION_HH
#define DUNE_FUNCTION_HH


#include "typetraits.hh"

namespace Dune {

  /** @addtogroup Common
     @{
   */

  /*! \file
      \brief Simple base class templates for functions.
   */

  /**
   * \brief Base class template for function classes
   *
   * \tparam Domain Type of input variable. This could be some 'const T' or 'const T&'.
   *
   * \tparam Range Type of output variable. This should be some non-const 'T&' to allow to return results.
   */
  template <class Domain, class Range>
  class Function
  {
    typedef typename ConstantVolatileTraits<typename TypeTraits< Domain >::ReferredType >::UnqualifiedType RawDomainType;
    typedef typename ConstantVolatileTraits<typename TypeTraits< Range >::ReferredType >::UnqualifiedType RawRangeType;

  public:

    //! Raw type of input variable with removed reference and constness
    typedef RawRangeType RangeType;

    //! Raw type of output variable with removed reference and constness
    typedef RawDomainType DomainType;

    //! Traits class containing raw types
    struct Traits
    {
      typedef RawDomainType DomainType;
      typedef RawRangeType RangeType;
    };

    /**
     * \brief Function evaluation.
     *
     * \param x Argument for function evaluation.
     * \param y Result of function evaluation.
     */
    void evaluate(const typename Traits::DomainType& x, typename Traits::RangeType& y) const;
  }; // end of Function class



  /**
   * \brief Virtual base class template for function classes.
   *
   * \tparam DomainType The type of the input variable is 'const DomainType &'
   *
   * \tparam RangeType The type of the output variable is 'RangeType &'
   */
  template <class DomainType, class RangeType>
  class VirtualFunction :
    public Function<const DomainType&, RangeType&>
  {
  public:
    typedef typename Function<const DomainType&, RangeType&>::Traits Traits;

    virtual ~VirtualFunction() {}
    /**
     * \brief Function evaluation.
     *
     * \param x Argument for function evaluation.
     * \param y Result of function evaluation.
     */
    virtual void evaluate(const typename Traits::DomainType& x, typename Traits::RangeType& y) const = 0;
  }; // end of VirtualFunction class

  /** @} end documentation */

} // end namespace

#endif


==> anc/xt-super/dune-common/dune/common/fvector.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_FVECTOR_HH
#define DUNE_FVECTOR_HH

#include <cmath>
#include <cstddef>
#include <cstdlib>
#include <complex>
#include <cstring>
#include <utility>
#include <initializer_list>
#include <algorithm>

#include <dune/common/std/constexpr.hh>

#include "typetraits.hh"
#include "exceptions.hh"
#include "array.hh"

#include "ftraits.hh"
#include "densevector.hh"
#include "unused.hh"

namespace Dune {

  /** @addtogroup DenseMatVec
      @{
   */

  /*! \file
   * \brief Implements a vector constructed from a given type
     representing a field and a compile-time given size.
   */

  template< class K, int SIZE > class FieldVector;
  template< class K, int SIZE >
  struct DenseMatVecTraits< FieldVector<K,SIZE> >
  {
    typedef FieldVector<K,SIZE> derived_type;
    typedef Dune::array<K,SIZE> container_type;
    typedef K value_type;
    typedef typename container_type::size_type size_type;
  };

  template< class K, int SIZE >
  struct FieldTraits< FieldVector<K,SIZE> >
  {
    typedef typename FieldTraits<K>::field_type field_type;
    typedef typename FieldTraits<K>::real_type real_type;
  };

  /**
   * @brief TMP to check the size of a DenseVectors statically, if possible.
   *
   * If the implementation type of C is  a FieldVector, we statically check
   * whether its dimension is SIZE.
   * @tparam C The implementation of the other DenseVector
   * @tparam SIZE The size we need assume.
   */
  template<typename C, int SIZE>
  struct IsFieldVectorSizeCorrect
  {
    enum {
      /**
         *@param True if C is not of type FieldVector or its dimension
       * is not equal SIZE.
       */
      value = true
    };
  };

  template<typename T, int SIZE>
  struct IsFieldVectorSizeCorrect<FieldVector<T,SIZE>,SIZE>
  {
    enum {value = true};
  };

  template<typename T, int SIZE, int SIZE1>
  struct IsFieldVectorSizeCorrect<FieldVector<T,SIZE1>,SIZE>
  {
    enum {value = false};
  };


  /** \brief vector space out of a tensor product of fields.
   *
   * \tparam K    the field type (use float, double, complex, etc)
   * \tparam SIZE number of components.
   */
  template< class K, int SIZE >
  class FieldVector :
    public DenseVector< FieldVector<K,SIZE> >
  {
    Dune::array<K,SIZE> _data;
    typedef DenseVector< FieldVector<K,SIZE> > Base;
  public:
    //! export size
    enum {
      //! The size of this vector.
      dimension = SIZE
    };

    typedef typename Base::size_type size_type;
    typedef typename Base::value_type value_type;

    //! Constructor making default-initialized vector
    FieldVector()
      : _data{}
    {}

    //! Constructor making vector with identical coordinates
    explicit FieldVector (const K& t)
    {
      fill(t);
    }

    //! Constructor making vector with identical coordinates
    FieldVector (const FieldVector & x) : _data(x._data)
    {}

    FieldVector (std::initializer_list<K> const &l)
    {
      assert(l.size() == dimension);// Actually, this is not needed any more!
      std::copy_n(l.begin(), std::min(static_cast<std::size_t>(dimension),
                                      l.size()),
                 _data.begin());
    }

    /**
     * \brief Copy constructor from a second vector of possibly different type
     *
     * If the DenseVector type of the this constructor's argument
     * is implemented by a FieldVector, it is statically checked
     * if it has the correct size. If this is not the case
     * the constructor is removed from the overload set using SFINAE.
     *
     * \param[in]  x  A DenseVector with correct size.
     * \param[in]  dummy  A void* dummy argument needed by SFINAE.
     */
    template<class C>
    FieldVector (const DenseVector<C> & x, typename Dune::enable_if<IsFieldVectorSizeCorrect<C,SIZE>::value>::type* dummy=0 )
    {
      DUNE_UNUSED_PARAMETER(dummy);
      // do a run-time size check, for the case that x is not a FieldVector
      assert(x.size() == SIZE); // Actually this is not needed any more!
      std::copy_n(x.begin(), std::min(static_cast<std::size_t>(SIZE),x.size()), _data.begin());
    }

    //! Constructor making vector with identical coordinates
    template<class K1, int SIZE1>
    explicit FieldVector (const FieldVector<K1,SIZE1> & x)
    {
      static_assert(SIZE1 == SIZE, "FieldVector in constructor has wrong size");
      for (size_type i = 0; i<SIZE; i++)
        _data[i] = x[i];
    }
    using Base::operator=;

    DUNE_CONSTEXPR size_type size () const { return vec_size(); }

    // make this thing a vector
    DUNE_CONSTEXPR size_type vec_size () const { return SIZE; }
    K & vec_access(size_type i) { return _data[i]; }
    const K & vec_access(size_type i) const { return _data[i]; }
  private:
    void fill(const K& t)
    {
      for (int i=0; i<SIZE; i++) _data[i]=t;
    }
  };

  /** \brief Read a FieldVector from an input stream
   *  \relates FieldVector
   *
   *  \note This operator is STL compliant, i.e., the content of v is only
   *        changed if the read operation is successful.
   *
   *  \param[in]  in  std :: istream to read from
   *  \param[out] v   FieldVector to be read
   *
   *  \returns the input stream (in)
   */
  template<class K, int SIZE>
  inline std::istream &operator>> ( std::istream &in,
                                    FieldVector<K, SIZE> &v )
  {
    FieldVector<K, SIZE> w;
    for( typename FieldVector<K, SIZE>::size_type i = 0; i < SIZE; ++i )
      in >> w[ i ];
    if(in)
      v = w;
    return in;
  }

#ifndef DOXYGEN
  template< class K >
  struct DenseMatVecTraits< FieldVector<K,1> >
  {
    typedef FieldVector<K,1> derived_type;
    typedef K container_type;
    typedef K value_type;
    typedef size_t size_type;
  };

  /** \brief Vectors containing only one component
   */
  template<class K>
  class FieldVector<K, 1> :
    public DenseVector< FieldVector<K,1> >
  {
    K _data;
    typedef DenseVector< FieldVector<K,1> > Base;
  public:
    //! export size
    enum {
      //! The size of this vector.
      dimension = 1
    };

    typedef typename Base::size_type size_type;

    //===== construction

    /** \brief Default constructor */
    FieldVector ()
      : _data()
    {}

    /** \brief Constructor with a given scalar */
    template<typename T,
             typename EnableIf = typename std::enable_if<
               std::is_convertible<T, K>::value &&
               ! std::is_same<K, DenseVector<typename FieldTraits<T>::field_type>
                              >::value
               >::type
             >
    FieldVector (const T& k) : _data(k) {}

    //! Constructor making vector with identical coordinates
    template<class C>
    FieldVector (const DenseVector<C> & x)
    {
      static_assert(((bool)IsFieldVectorSizeCorrect<C,1>::value), "FieldVectors do not match in dimension!");
      assert(x.size() == 1);
      _data = x[0];
    }

    //! copy constructor
    FieldVector ( const FieldVector &other )
      : _data( other._data )
    {}

    //! Assignment operator for scalar
    template<typename T,
             typename EnableIf = typename std::enable_if<
               std::is_convertible<T, K>::value &&
               ! std::is_same<K, DenseVector<typename FieldTraits<T>::field_type>
                              >::value
               >::type
             >
    inline FieldVector& operator= (const T& k)
    {
      _data = k;
      return *this;
    }

    DUNE_CONSTEXPR size_type size () const { return vec_size(); }

    //===== forward methods to container
    DUNE_CONSTEXPR size_type vec_size () const { return 1; }
    K & vec_access(size_type i)
    {
      DUNE_UNUSED_PARAMETER(i);
      assert(i == 0);
      return _data;
    }
    const K & vec_access(size_type i) const
    {
      DUNE_UNUSED_PARAMETER(i);
      assert(i == 0);
      return _data;
    }

    //===== conversion operator

    /** \brief Conversion operator */
    operator K& () { return _data; }

    /** \brief Const conversion operator */
    operator const K& () const { return _data; }
  };

  /* ----- FV / FV ----- */
  /* mostly not necessary as these operations are already covered via the cast operator */

  //! Binary compare, when using FieldVector<K,1> like K
  template<class K>
  inline bool operator> (const FieldVector<K,1>& a, const FieldVector<K,1>& b)
  {
    return a[0]>b[0];
  }

  //! Binary compare, when using FieldVector<K,1> like K
  template<class K>
  inline bool operator>= (const FieldVector<K,1>& a, const FieldVector<K,1>& b)
  {
    return a[0]>=b[0];
  }

  //! Binary compare, when using FieldVector<K,1> like K
  template<class K>
  inline bool operator< (const FieldVector<K,1>& a, const FieldVector<K,1>& b)
  {
    return a[0]<b[0];
  }

  //! Binary compare, when using FieldVector<K,1> like K
  template<class K>
  inline bool operator<= (const FieldVector<K,1>& a, const FieldVector<K,1>& b)
  {
    return a[0]<=b[0];
  }

  /* ----- FV / scalar ----- */

  //! Binary addition, when using FieldVector<K,1> like K
  template<class K>
  inline FieldVector<K,1> operator+ (const FieldVector<K,1>& a, const K b)
  {
    return a[0]+b;
  }

  //! Binary subtraction, when using FieldVector<K,1> like K
  template<class K>
  inline FieldVector<K,1> operator- (const FieldVector<K,1>& a, const K b)
  {
    return a[0]-b;
  }

  //! Binary multiplication, when using FieldVector<K,1> like K
  template<class K>
  inline FieldVector<K,1> operator* (const FieldVector<K,1>& a, const K b)
  {
    return a[0]*b;
  }

  //! Binary division, when using FieldVector<K,1> like K
  template<class K>
  inline FieldVector<K,1> operator/ (const FieldVector<K,1>& a, const K b)
  {
    return a[0]/b;
  }

  //! Binary compare, when using FieldVector<K,1> like K
  template<class K>
  inline bool operator> (const FieldVector<K,1>& a, const K b)
  {
    return a[0]>b;
  }

  //! Binary compare, when using FieldVector<K,1> like K
  template<class K>
  inline bool operator>= (const FieldVector<K,1>& a, const K b)
  {
    return a[0]>=b;
  }

  //! Binary compare, when using FieldVector<K,1> like K
  template<class K>
  inline bool operator< (const FieldVector<K,1>& a, const K b)
  {
    return a[0]<b;
  }

  //! Binary compare, when using FieldVector<K,1> like K
  template<class K>
  inline bool operator<= (const FieldVector<K,1>& a, const K b)
  {
    return a[0]<=b;
  }

  //! Binary compare, when using FieldVector<K,1> like K
  template<class K>
  inline bool operator== (const FieldVector<K,1>& a, const K b)
  {
    return a[0]==b;
  }

  //! Binary compare, when using FieldVector<K,1> like K
  template<class K>
  inline bool operator!= (const FieldVector<K,1>& a, const K b)
  {
    return a[0]!=b;
  }

  /* ----- scalar / FV ------ */

  //! Binary addition, when using FieldVector<K,1> like K
  template<class K>
  inline FieldVector<K,1> operator+ (const K a, const FieldVector<K,1>& b)
  {
    return a+b[0];
  }

  //! Binary subtraction, when using FieldVector<K,1> like K
  template<class K>
  inline FieldVector<K,1> operator- (const K a, const FieldVector<K,1>& b)
  {
    return a-b[0];
  }

  //! Binary multiplication, when using FieldVector<K,1> like K
  template<class K>
  inline FieldVector<K,1> operator* (const K a, const FieldVector<K,1>& b)
  {
    return a*b[0];
  }

  //! Binary division, when using FieldVector<K,1> like K
  template<class K>
  inline FieldVector<K,1> operator/ (const K a, const FieldVector<K,1>& b)
  {
    return a/b[0];
  }

  //! Binary compare, when using FieldVector<K,1> like K
  template<class K>
  inline bool operator> (const K a, const FieldVector<K,1>& b)
  {
    return a>b[0];
  }

  //! Binary compare, when using FieldVector<K,1> like K
  template<class K>
  inline bool operator>= (const K a, const FieldVector<K,1>& b)
  {
    return a>=b[0];
  }

  //! Binary compare, when using FieldVector<K,1> like K
  template<class K>
  inline bool operator< (const K a, const FieldVector<K,1>& b)
  {
    return a<b[0];
  }

  //! Binary compare, when using FieldVector<K,1> like K
  template<class K>
  inline bool operator<= (const K a, const FieldVector<K,1>& b)
  {
    return a<=b[0];
  }

  //! Binary compare, when using FieldVector<K,1> like K
  template<class K>
  inline bool operator== (const K a, const FieldVector<K,1>& b)
  {
    return a==b[0];
  }

  //! Binary compare, when using FieldVector<K,1> like K
  template<class K>
  inline bool operator!= (const K a, const FieldVector<K,1>& b)
  {
    return a!=b[0];
  }
#endif

  /** @} end documentation */

} // end namespace

#endif


==> anc/xt-super/dune-common/dune/common/gcd.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GCD_HH
#define DUNE_GCD_HH

namespace Dune
{
  /**
   * @addtogroup Common
   * @{
   */
  /**
   * @file
   * \brief Statically compute the greatest common divisor of two integers
   */

#ifndef DOXYGEN
  /**
   * @brief Helper for calculating the gcd.
   */
  template<long a, long b, bool bo>
  struct GcdHelper
  {};


  template<long a, long b>
  struct GcdHelper<a,b,true>
  {
    /**
     * @brief Check that a>b.
     */
    static void conceptCheck()
    {
      static_assert(b<a, "b<a must hold!");
      static_assert(0<b, "b must be positive");
    }


    /**
     * @brief The greatest common divisor of the numbers a and b.
     */
    const static long gcd = GcdHelper<b,a%b,true>::gcd;
  };

  template<long a, long b>
  struct GcdHelper<a,b,false>
  {
    /**
     * @brief The greatest common divisor of the numbers a and b.
     */
    const static long gcd = GcdHelper<b,a,true>::gcd;
  };
  template<long a>
  struct GcdHelper<a,0,true>
  {
    const static long gcd=a;
  };

#endif

  /**
   * @brief Calculator of the greatest common divisor.
   */
  template<long a, long b>
  struct Gcd
  {
    /**
     * @brief The greatest common divisior of a and b. */
    const static long value = GcdHelper<a,b,(a>b)>::gcd;
  };

  /**
   * @}
   */
}

#endif


==> anc/xt-super/dune-common/dune/common/genericiterator.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GENERICITERATOR_HH
#define DUNE_GENERICITERATOR_HH

#include <dune/common/iteratorfacades.hh>
#include <cassert>

namespace Dune {

  /*! \defgroup GenericIterator GenericIterator
     \ingroup IteratorFacades

     \brief Generic Iterator class for writing stl conformant iterators
     for any container class with operator[]

     Using this template class you can create an iterator and a const_iterator
     for any container class.

     Imagine you have SimpleContainer and would like to have an iterator.
     All you have to do is provide operator[], begin() and end()
     (for const and for non-const).

     \code
     template<class T>
     class SimpleContainer{
     public:
      typedef GenericIterator<SimpleContainer<T>,T> iterator;

      typedef GenericIterator<const SimpleContainer<T>,const T> const_iterator;

      SimpleContainer(){
        for(int i=0; i < 100; i++)
          values_[i]=i;
      }

      iterator begin(){
        return iterator(*this, 0);
      }

      const_iterator begin() const{
        return const_iterator(*this, 0);
      }

      iterator end(){
        return iterator(*this, 100);
      }

      const_iterator end() const{
        return const_iterator(*this, 100);
      }

      T& operator[](int i){
        return values_[i];
      }

      const T& operator[](int i) const{
        return values_[i];
      }
     private:
      T values_[100];
     };
     \endcode

     See dune/common/test/iteratorfacestest.hh for details or
     Dune::QuadratureDefault in dune/quadrature/quadrature.hh
     for a real example.
   */

  /**
   * @file
   * @brief Implements a generic iterator class for writing stl conformant iterators.
   *
   * Using this generic iterator writing iterators for containers
   * that implement operator[] is only a matter of seconds.
   */

  /**
     \brief Get the 'const' version of a reference to a mutable object

     Given a reference R=T& const_reference<R>::type gives you the typedef for const T&
   */
  template<class R>
  struct const_reference
  {
    typedef const R type;
  };

  template<class R>
  struct const_reference<const R>
  {
    typedef const R type;
  };

  template<class R>
  struct const_reference<R&>
  {
    typedef const R& type;
  };

  template<class R>
  struct const_reference<const R&>
  {
    typedef const R& type;
  };

  /**
     \brief get the 'mutable' version of a reference to a const object

     given a const reference R=const T& mutable_reference<R>::type gives you the typedef for T&
   */
  template<class R>
  struct mutable_reference
  {
    typedef R type;
  };

  template<class R>
  struct mutable_reference<const R>
  {
    typedef R type;
  };

  template<class R>
  struct mutable_reference<R&>
  {
    typedef R& type;
  };

  template<class R>
  struct mutable_reference<const R&>
  {
    typedef R& type;
  };

  /** @addtogroup GenericIterator
   *
   * @{
   */

  /**
   * @brief Generic class for stl-conforming iterators for container classes with operator[].
   *
   * If template parameter C has a const qualifier we are a const iterator, otherwise we
   * are a mutable iterator.
   */
  template<class C, class T, class R=T&, class D = std::ptrdiff_t,
      template<class,class,class,class> class IteratorFacade=RandomAccessIteratorFacade>
  class GenericIterator :
    public IteratorFacade<GenericIterator<C,T,R,D,IteratorFacade>,T,R,D>
  {
    friend class GenericIterator<typename remove_const<C>::type, typename remove_const<T>::type, typename mutable_reference<R>::type, D, IteratorFacade>;
    friend class GenericIterator<const typename remove_const<C>::type, const typename remove_const<T>::type, typename const_reference<R>::type, D, IteratorFacade>;

    typedef GenericIterator<typename remove_const<C>::type, typename remove_const<T>::type, typename mutable_reference<R>::type, D, IteratorFacade> MutableIterator;
    typedef GenericIterator<const typename remove_const<C>::type, const typename remove_const<T>::type, typename const_reference<R>::type, D, IteratorFacade> ConstIterator;

  public:

    /**
     * @brief The type of container we are an iterator for.
     *
     * The container type must provide an operator[] method.
     *
     * If C has a const qualifier we are a const iterator, otherwise we
     * are a mutable iterator.
     */
    typedef C Container;

    /**
     * @brief The value type of the iterator.
     *
     * This is the return type when dereferencing the iterator.
     */
    typedef T Value;

    /**
     * @brief The type of the difference between two positions.
     */
    typedef D DifferenceType;

    /**
     * @brief The type of the reference to the values accessed.
     */
    typedef R Reference;

    // Constructors needed by the base iterators
    GenericIterator() : container_(0), position_(0)
    {}

    /**
     * @brief Constructor
     * @param cont Reference to the container we are an iterator for
     * @param pos The position the iterator will be positioned to
     * (e.g. 0 for an iterator returned by Container::begin() or
     * the size of the container for an iterator returned by Container::end()
     */
    GenericIterator(Container& cont, DifferenceType pos)
      : container_(&cont), position_(pos)
    {}

    /**
     * @brief Copy constructor
     *
     * This is somehow hard to understand, therefore play with the cases:
     * 1. if we are mutable this is the only valid copy constructor, as the argument is a mutable iterator
     * 2. if we are a const iterator the argument is a mutable iterator => This is the needed conversion to initialize a const iterator from a mutable one.
     */
    GenericIterator(const MutableIterator& other) : container_(other.container_), position_(other.position_)
    {}

    /**
     * @brief Copy constructor
     *
     * @warning Calling this method results in a compiler error, if this is a mutable iterator.
     *
     * This is somehow hard to understand, therefore play with the cases:
     * 1. if we are mutable the arguments is a const iterator and therefore calling this method is mistake in the user's code and results in a (probably not understandable) compiler error
     * 2. If we are a const iterator this is the default copy constructor as the argument is a const iterator too.
     */
    GenericIterator(const ConstIterator& other) : container_(other.container_), position_(other.position_)
    {}

    // Methods needed by the forward iterator
    bool equals(const MutableIterator & other) const
    {
      return position_ == other.position_ && container_ == other.container_;
    }

    bool equals(const ConstIterator & other) const
    {
      return position_ == other.position_ && container_ == other.container_;
    }

    Reference dereference() const {
      return container_->operator[](position_);
    }

    void increment(){
      ++position_;
    }

    // Additional function needed by BidirectionalIterator
    void decrement(){
      --position_;
    }

    // Additional function needed by RandomAccessIterator
    Reference elementAt(DifferenceType i) const {
      return container_->operator[](position_+i);
    }

    void advance(DifferenceType n){
      position_=position_+n;
    }

    DifferenceType distanceTo(const MutableIterator& other) const
    {
      assert(other.container_==container_);
      return other.position_ - position_;
    }

    DifferenceType distanceTo(const ConstIterator& other) const
    {
      assert(other.container_==container_);
      return other.position_ - position_;
    }

  private:
    Container *container_;
    DifferenceType position_;
  };

  /** @} */

} // end namespace Dune

#endif


==> anc/xt-super/dune-common/dune/common/gmpfield.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GMPFIELD_HH
#define DUNE_GMPFIELD_HH

/** \file
 * \brief Wrapper for the GNU multiprecision (GMP) library
 */

#include <iostream>
#include <string>

#if HAVE_GMP

#include <gmpxx.h>

namespace Dune
{

  template< unsigned int precision >
  class GMPField
    : public mpf_class
  {
    typedef mpf_class Base;

  public:
    /** default constructor, initialize to zero */
    GMPField ()
      : Base(0,precision)
    {}

    /** \brief initialize from a string
        \note this is the only reliable way to initialize with higher precision values
     */
    GMPField ( const char* str )
      : Base(str,precision)
    {}

    /** \brief initialize from a string
        \note this is the only reliable way to initialize with higher precision values
     */
    GMPField ( const std::string& str )
      : Base(str,precision)
    {}

    /** \brief initialize from a compatible scalar type
     */
    template< class T,
              typename EnableIf = typename std::enable_if<
                std::is_convertible<T, mpf_class>::value>::type
              >
    GMPField ( const T &v )
      : Base( v,precision )
    {}

    // type conversion operators
    operator double () const
    {
      return this->get_d();
    }

  };

}

#endif // HAVE_GMP

#endif // #ifndef DUNE_GMPFIELD_HH


==> anc/xt-super/dune-common/dune/common/hash.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_COMMON_HASH_HH
#define DUNE_COMMON_HASH_HH

#include <functional>

#include <dune/common/typetraits.hh>

/**
 * \file
 * \brief Support for calculating hash values of objects.
 *
 * This file provides the functor Dune::hash to calculate hash values and
 * some infrastructure to simplify extending Dune::hash for user-defined types,
 * independent of the actual underlying implementation.
 *
 */



// ********************************************************************************
// Doxygen documentation
// ********************************************************************************

#ifdef DOXYGEN

namespace Dune {

  //! Functor for hashing objects of type T.
  /**
   * The interface outlined below is compatible with std::hash, std::tr1::hash and
   * boost::hash, so it is possible to use Dune::hash in associative containers from
   * those libraries.
   */
  template<typename T>
  struct hash
  {

    //! Calculates the hash of t.
    std::size_t operator()(const T& t) const
    {
      return hash(t);
    }

  };

}

//! Defines the required struct specialization to make type hashable via `Dune::hash`.
/**
 * In order to calculate the hash, operator() of the generated specialization will
 * return the result of an unqualified call to the global function `hash_value(const type&)`.
 * As the call is not qualified, the function will be found using argument-dependent lookup,
 * allowing implementors to conveniently place it inside the class body.
 *
 * Consider the following type:
 *
 * \code
 * namespace ns {
 *   template<typename A, int i>
 *   class Foo
 *   {
 *     ...
 *   };
 * }
 * \endcode
 *
 * In order to add support for `Dune::hash`, you need to extend the definition like this:
 *
 * \code
 * namespace ns {
 *   template<typename A, int i>
 *   class Foo
 *   {
 *     ...
 *     // The keyword "friend" turns this into a global function that is a friend of Foo.
 *     inline friend std::size_t hash_value(const Foo& arg)
 *     {
 *       return ...;
 *     }
 *   };
 * }
 *
 * // Define hash struct specialization
 * DUNE_DEFINE_HASH(DUNE_HASH_TEMPLATE_ARGS(typename A, int i),DUNE_HASH_TYPE(Foo<A,i>))
 * \endcode
 *
 * \warning
 * As the specialization has to be placed in the original namespace of the
 * `hash` struct (e.g. `std`), this macro *must* be called from the global namespace!
 *
 * \param template_args  The template arguments required by the hash struct specialization,
 *                       wrapped in a call to DUNE_HASH_TEMPLATE_ARGS. If this is a complete
 *                       specialization, call DUNE_HASH_TEMPLATE_ARGS without arguments.
 * \param type           The exact type of the specialization, wrapped in a call to DUNE_HASH_TYPE.
 */
#define DUNE_DEFINE_HASH(template_args,type)


//! Wrapper macro for the template arguments in DUNE_DEFINE_HASH.
/**
 * This macro should always be used as a wrapper for the template arguments when calling DUNE_DEFINE_HASH.
 * It works around some preprocessor limitations when the template arguments contain commas or the list
 * is completely empty.
 */
#define DUNE_HASH_TEMPLATE_ARGS(...)

//! Wrapper macro for the type to be hashed in DUNE_DEFINE_HASH.
/**
 * This macro should always be used as a wrapper for the type of the specialization when calling
 * DUNE_DEFINE_HASH.
 * It works around some preprocessor limitations when the type contains commas.
 */
#define DUNE_HASH_TYPE(...)

#else // DOXYGEN - hide all the ugly implementation



// ********************************************************************************
// C++11 support
// ********************************************************************************

// import std::hash into Dune namespace
namespace Dune {

  using std::hash;

}

// Macro for defining a std::hash specialization for type.
// This should not be called directly. Call DUNE_DEFINE_HASH
// instead.
#define DUNE_DEFINE_STD_HASH(template_args,type)     \
  namespace std {                                    \
                                                     \
    template<template_args>                          \
    struct hash<type>                                \
    {                                                \
                                                     \
      typedef type argument_type;                    \
      typedef std::size_t result_type;               \
                                                     \
      std::size_t operator()(const type& arg) const  \
      {                                              \
        return hash_value(arg);                      \
      }                                              \
    };                                               \
                                                     \
  }                                                  \

// Wrapper macro for template arguments.
// This is required because the template arguments can contain commas,
// which will create a macro argument list of unknown length. That in itself
// would not be a problem, but DUNE_DEFINE_HASH has to be called with two argument
// lists of unknown length. So this macro wraps its arguments with parentheses,
// turning it into a single argument. The result is used as the parameter list of
// an expansion macro in the calls to the implementation-specific macros
// for C++11 and TR1. Noto that technically, this trick is only legal for C++11,
// but pretty much every compiler supports variadic macros in C++03 mode, as they
// are part of C99.
#define DUNE_HASH_TEMPLATE_ARGS(...) (__VA_ARGS__)

// Wrapper macro for type to be hashed.
// See above for rationale.
#define DUNE_HASH_TYPE(...) (__VA_ARGS__)

// Expansion macro for the parenthesed argument lists created by
// DUNE_HASH_TEMPLATE_ARGS and DUNE_HASH_TYPE.
#define DUNE_HASH_EXPAND_VA_ARGS(...) __VA_ARGS__

// Define specializations for all discovered hash implementations.
#define DUNE_DEFINE_HASH(template_args,type)                                                  \
  DUNE_DEFINE_STD_HASH(DUNE_HASH_EXPAND_VA_ARGS template_args, DUNE_HASH_EXPAND_VA_ARGS type) \


#endif // DOXYGEN



// ********************************************************************************
// Some utility functions for combining hashes of member variables.
// ********************************************************************************

namespace Dune {

  // The following functions are an implementation of the proposed hash extensions for
  // the C++ standard by Peter Dimov
  // (cf. http://www.open-std.org/JTC1/SC22/WG21/docs/papers/2005/n1756.pdf, issue 6.18).
  // They are also contained in the boost::functional::hash library by Daniel James, but
  // that implementation uses boost::hash internally, while we want to use Dune::hash. They
  // are also considered for inclusion in TR2 (then based on std::hash, of course).

#ifndef DOXYGEN

  // helper struct for providing different hash combining algorithms dependent on
  // the size of size_t.
  // hash_combiner has to be specialized for the size (in bytes) of std::size_t.
  // Specialized versions should provide a method
  //
  // template <typename typeof_size_t, typename T>
  // void operator()(typeof_size_t& seed, const T& arg) const;
  //
  // that will be called by the interface function hash_combine() described further below.
  // The redundant template parameter typeof_size_t is needed to avoid warnings for the
  // unused 64-bit specialization on 32-bit systems.
  //
  // There is no default implementation!
  template<int sizeof_size_t>
  struct hash_combiner;


  // hash combining for 64-bit platforms.
  template<>
  struct hash_combiner<8>
  {

    template<typename typeof_size_t, typename T>
    void operator()(typeof_size_t& seed, const T& arg) const
    {
      static_assert(sizeof(typeof_size_t)==8, "hash_combiner::operator() instantiated with nonmatching type and size");

      // The following algorithm for combining two 64-bit hash values is inspired by a similar
      // function in CityHash (http://cityhash.googlecode.com/svn-history/r2/trunk/src/city.h),
      // which is in turn based on ideas from the MurmurHash library. The basic idea is easy to
      // grasp, though: New information is XORed into the existing hash multiple times at different
      // places (using shift operations), and the resulting pattern is spread over the complete
      // range of available bits via multiplication with a "magic" constant. The constants used
      // below (47 and  0x9ddfea08eb382d69ULL) are taken from the CityHash implementation.
      //
      // We opted not to use the mixing algorithm proposed in the C++ working group defect list at
      // http://www.open-std.org/JTC1/SC22/WG21/docs/papers/2005/n1756.pdf, p. 57f. because it
      // has very bad hash distribution properties if you apply it to lists of very small numbers,
      // an application that is frequent in PDELab's ordering framework.

      Dune::hash<T> hasher;
      const typeof_size_t kMul = 0x9ddfea08eb382d69ULL;
      typeof_size_t h = hasher(arg);
      typeof_size_t a = (seed ^ h) * kMul;
      a ^= (a >> 47);
      typeof_size_t b = (h ^ a) * kMul;
      b ^= (b >> 47);
      b *= kMul;
      seed = b;
    }

  };


  // hash combining for 32-bit platforms.
  template<>
  struct hash_combiner<4>
  {

    template<typename typeof_size_t, typename T>
    void operator()(typeof_size_t& seed, const T& arg) const
    {
      static_assert(sizeof(typeof_size_t)==4, "hash_combiner::operator() instantiated with nonmatching type and size");

      // The default algorithm above requires a 64-bit std::size_t. The following algorithm is a
      // 32-bit compatible fallback, again inspired by CityHash and MurmurHash
      // (http://cityhash.googlecode.com/svn-history/r2/trunk/src/city.cc).
      // It uses 32-bit constants and relies on rotation instead of multiplication to spread the
      // mixed bits as that is apparently more efficient on IA-32. The constants used below are again
      // taken from CityHash, in particular from the file referenced above.

      Dune::hash<T> hasher;
      const typeof_size_t c1 = 0xcc9e2d51;
      const typeof_size_t c2 = 0x1b873593;
      const typeof_size_t c3 = 0xe6546b64;
      typeof_size_t h = hasher(arg);
      typeof_size_t a = seed * c1;
      a = (a >> 17) | (a << (32 - 17));
      a *= c2;
      h ^= a;
      h = (h >> 19) | (h << (32 - 19));
      seed = h * 5 + c3;
    }

  };

#endif // DOXYGEN

  //! Calculates the hash value of arg and combines it in-place with seed.
  /**
   * \note This function is only available if the macro `HAVE_DUNE_HASH` is defined.
   *
   * \param seed  The hash value that will be combined with the hash of arg.
   * \param arg   The object for which to calculate a hash value and combine it with seed.
   */
  template<typename T>
  inline void hash_combine(std::size_t& seed, const T& arg)
  {
    hash_combiner<sizeof(std::size_t)>()(seed,arg);
  }

  //! Hashes all elements in the range [first,last) and returns the combined hash.
  /**
   * \note This function is only available if the macro `HAVE_DUNE_HASH` is defined.
   *
   * \param first  Iterator pointing to the first object to hash.
   * \param last   Iterator pointing one past the last object to hash.

   * \returns      The result of hashing all objects in the range and combining them
   *               using hash_combine() in sequential fashion, starting with seed 0.
   */
  template<typename It>
  inline std::size_t hash_range(It first, It last)
  {
    std::size_t seed = 0;
    for (; first != last; ++first)
    {
      hash_combine(seed,*first);
    }
    return seed;
  }

  //! Hashes all elements in the range [first,last) and combines the hashes in-place with seed.
  /**
   * \note This function is only available if the macro `HAVE_DUNE_HASH` is defined.
   *
   * \param seed   Start value that will be combined with the hash values of all objects in
   *               the range using hash_combine() in sequential fashion.
   * \param first  Iterator pointing to the first ojbect to hash.
   * \param last   Iterator pointing one past the last object to hash.
   */
  template<typename It>
  inline void hash_range(std::size_t& seed, It first, It last)
  {
    for (; first != last; ++first)
    {
      hash_combine(seed,*first);
    }
  }

} // end namespace Dune

#endif // DUNE_COMMON_HASH_HH


==> anc/xt-super/dune-common/dune/common/identitymatrix.hh <==
#ifndef DUNE_COMMON_IDENTITYMATRIX_HH
#define DUNE_COMMON_IDENTITYMATRIX_HH

#include <dune/common/fmatrix.hh>
#include <dune/common/ftraits.hh>
#include <dune/common/math.hh>
#include <dune/common/std/constexpr.hh>

/**
 * \file
 * \ingroup DenseMatVec
 * \brief Implementation of an identity matrix that does not store
 *        any data.
 * \author Christoph Gersbacher
 */

namespace Dune
{

  // IdentityMatrix
  // --------------

  /** \class IdentityMatrix
   *
   *  \ingroup DenseMatVec
   *
   *  \brief Read-only identity matrix.
   *
   *  Implementation of an identity matrix that does not store any data.
   *
   *  \tparam  K  field type
   *  \tparam  N  dimension
   */
  template< class K, int N >
  struct IdentityMatrix
  {
    /** \brief field type */
    typedef K field_type;
    /** \brief size type */
    typedef std::size_t size_type;

    /** \brief return number of rows */
    DUNE_CONSTEXPR size_type rows () const { return N; }
    /** \brief return number of columns */
    DUNE_CONSTEXPR size_type cols () const { return N; }

    /** \copydoc Dune::DenseMatrix::mv */
    template< class X, class Y >
    void mv ( const X &x, Y &y ) const
    {
      y = x;
    }

    /** \copydoc Dune::DenseMatrix::mtv */
    template< class X, class Y >
    void mtv ( const X &x, Y &y ) const
    {
      y = x;
    }

    /** \copydoc Dune::DenseMatrix::umv */
    template< class X, class Y >
    void umv ( const X &x, Y &y ) const
    {
      y += x;
    }

    /** \copydoc Dune::DenseMatrix::umtv */
    template< class X, class Y >
    void umtv ( const X &x, Y &y ) const
    {
      y += x;
    }

    /** \copydoc Dune::DenseMatrix::umhv */
    template< class X, class Y >
    void umhv ( const X &x, Y &y ) const
    {
      y += x;
    }

    /** \copydoc Dune::DenseMatrix::mmv */
    template< class X, class Y >
    void mmv ( const X &x, Y &y ) const
    {
      y -= x;
    }

    /** \copydoc Dune::DenseMatrix::mmtv */
    template< class X, class Y >
    void mmtv ( const X &x, Y &y ) const
    {
      y -= x;
    }

    /** \copydoc Dune::DenseMatrix::mmhv */
    template< class X, class Y >
    void mmhv ( const X &x, Y &y ) const
    {
      y -= x;
    }

    /** \copydoc Dune::DenseMatrix::usmv */
    template< class X, class Y >
    void usmv ( const field_type &alpha, const X &x, Y &y ) const
    {
      y.axpy( alpha, x );
    }

    /** \copydoc Dune::DenseMatrix::usmtv */
    template< class X, class Y >
    void usmtv ( const field_type &alpha, const X &x, Y &y ) const
    {
      y.axpy( alpha, x );
    }

    /** \copydoc Dune::DenseMatrix::usmhv */
    template< class X, class Y >
    void usmhv ( const field_type &alpha, const X &x, Y &y ) const
    {
      y.axpy( alpha, x );
    }

    /** \copydoc Dune::DenseMatrix::frobenius_norm */
    typename FieldTraits< field_type >::real_type frobenius_norm () const
    {
      return std::sqrt( frobenius_norm2() );
    }

    /** \copydoc Dune::DenseMatrix::frobenius_norm2 */
    typename FieldTraits< field_type >::real_type frobenius_norm2 () const
    {
      return FieldTraits< field_type >::real_type( N );
    }

    /** \copydoc Dune::DenseMatrix::infinity_norm */
    typename FieldTraits< field_type >::real_type infinity_norm () const
    {
      return FieldTraits< field_type >::real_type( 1 );
    }

    /** \copydoc Dune::DenseMatrix::infinity_norm_real */
    typename FieldTraits< field_type >::real_type infinity_norm_real () const
    {
      return FieldTraits< field_type >::real_type( 1 );
    }

    /** \brief cast to FieldMatrix */
    operator FieldMatrix< field_type, N, N > () const
    {
      FieldMatrix< field_type, N, N > fieldMatrix( 0 );
      for( int i = 0; i < N; ++i )
        fieldMatrix[ i ][ i ] = field_type( 1 );
      return fieldMatrix;
    }
  };

} // namespace Dune

#endif // #ifndef DUNE_COMMON_IDENTITYMATRIX_HH


==> anc/xt-super/dune-common/dune/common/indent.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_COMMON_INDENT_HH
#define DUNE_COMMON_INDENT_HH

#include <ostream>
#include <string>

namespace Dune {
  /** @addtogroup Common
   *
   * @{
   */
  /**
   * @file
   * @brief  Utility class for handling nested indentation in output.
   * @author Jö Fahlke
   */
  //! Utility class for handling nested indentation in output.
  /**
   * An indentation object hast a string basic_indent and an indentation
   * level.  When it is put into a std::ostream using << it will print its
   * basic_indent as many times as its indentation level.  By default the
   * basic_indent will be two spaces and the indentation level will be 0.
   *
   * An Indent object may also have a reference to a parent Indent object.  If
   * it has, that object it put into the stream with the << operator before
   * the indentation of this object is put into the stream.  This effectively
   * chains Indent objects together.
   *
   * You can use the ++ operator to raise and the -- operator to lower the
   * indentation by one level.
   *
   * You can use the + operator with a numeric second argument morelevel to
   * create a copy of the Indent object with the indentation level increased
   * morelevel times.  This is mainly useful to pass indent+1 to a function,
   * where indent is an indentation object.
   *
   * You can use the + operator with a string second argument newindent to
   * create a new Indent object with this object as parent, a basic_indent of
   * newindent, and an indentation level of one.  This is mainly useful to
   * pass indent+"> " to a function, where "> " is a possibly different
   * indentation string then the one used by indent indentation object.
   *
   * \note The idea is for functions receive indentation objects as call by
   *       value parameters.  This way, the indentation object of the caller
   *       will not be modified by the function and the function can simply
   *       return at anytime without having to clean up.
   */
  class Indent
  {
    const Indent* parent;
    std::string basic_indent;
    unsigned level;

  public:
    //! setup without parent
    /**
     * \note Initial indentation level is 0 by default for this constructor.
     */
    inline Indent(const std::string& basic_indent_ = "  ", unsigned level_ = 0)
      : parent(0), basic_indent(basic_indent_), level(level_)
    { }

    //! setup without parent and basic_indentation of two spaces
    inline Indent(unsigned level_)
      : parent(0), basic_indent("  "), level(level_)
    { }

    //! setup with parent
    /**
     * \note Initial indentation level is 1 by default for this constructor.
     */
    inline Indent(const Indent* parent_,
                  const std::string& basic_indent_ = "  ", unsigned level_ = 1)
      : parent(parent_), basic_indent(basic_indent_), level(level_)
    { }

    //! setup with parent
    inline Indent(const Indent* parent_, unsigned level_)
      : parent(parent_), basic_indent("  "), level(level_)
    { }

    //! create new indentation object with this one as parent
    inline Indent operator+(const std::string& newindent) const {
      return Indent(this, newindent);
    }
    //! create a copy of this indetation object with raised level
    inline Indent operator+(unsigned morelevel) const {
      return Indent(parent, basic_indent, level+morelevel);
    }
    //! raise indentation level
    inline Indent& operator++() { ++level; return *this; }
    //! lower indentation level
    inline Indent& operator--() { --level; return *this; }

    //! write indentation to a stream
    friend inline std::ostream& operator<<(std::ostream& s,
                                           const Indent& indent);
  };

  //! write indentation to a stream
  inline std::ostream& operator<<(std::ostream& s, const Indent& indent) {
    if(indent.parent)
      s << *indent.parent;
    for(unsigned i = 0; i < indent.level; ++i)
      s << indent.basic_indent;
    return s;
  }

  /** }@ group Common */

} // namespace Dune

#endif // DUNE_COMMON_INDENT_HH


==> anc/xt-super/dune-common/dune/common/interfaces.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_INTERFACES_HH
#define DUNE_INTERFACES_HH

/** @file
   @author Robert Kloefkorn
   @brief Provides interfaces for detection of specific behavior
 */

namespace Dune {

  //! An interface class for cloneable objects
  struct Cloneable {

    /** \brief Clones the object
     * clone needs to be redefined by an implementation class, with the
     * return type covariantly adapted. Remember to
     * delete the resulting pointer.
     */
    virtual Cloneable* clone() const = 0;

    /** \brief Destructor */
    virtual ~Cloneable()
    {}

  };

} // end namespace Dune
#endif


==> anc/xt-super/dune-common/dune/common/ios_state.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#if HAVE_CONFIG_H
#include "config.h"
#endif

#include <dune/common/ios_state.hh>

namespace Dune {

  //////////////////////////////////////////////////////////////////////
  //
  //  class ios_base_all_saver
  //

  ios_base_all_saver::ios_base_all_saver(state_type& ios_)
    : ios(ios_), oldflags(ios.flags()), oldprec(ios.precision()),
      oldwidth(ios.width())
  {}

  ios_base_all_saver::~ios_base_all_saver()
  {
    restore();
  }

  void ios_base_all_saver::restore()
  {
    ios.flags(oldflags);
    ios.precision(oldprec);
    ios.width(oldwidth);
  }

}


==> anc/xt-super/dune-common/dune/common/ios_state.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_COMMON_IOS_STATE_HH
#define DUNE_COMMON_IOS_STATE_HH

#include <ios>

namespace Dune {
  /** @addtogroup Common
   *
   * @{
   */
  /**
   * @file
   * @brief  Utility class for storing and resetting stream attributes.
   * @author Markus Blatt
   */
  /**
   * @brief Utility class for storing and resetting stream attributes.
   *
   * The constructor saves the attributes currently set in the ios_base
   * object and the destructor restores these attributes again.  The
   * attributes can also be restores at any time by calling the method
   * restore().
   *
   * The saved attributes are the format flags, precision, and width.
   *
   * @note The interface of this class is meant to be drop-in compatible the
   *       the class of the same name from <boost/io/ios_state.hpp>.
   */
  class ios_base_all_saver
  {
  public:
    /** @brief Export type of object we save the state for */
    typedef std::ios_base state_type;

    /**
     * @brief Constructor that stores the currently used flags.
     * @param ios_ The ios_base object whose flags are to be saved and
     *             restored.  Any stream object should work here.
     *
     * @note A reference to the ios_base object is store in this object.  Thus
     *       the ios_base object must remain valid until the destructor of
     *       this object has been called.
     */
    ios_base_all_saver(state_type& ios_);

    /**
     * @brief Destructor that restores the flags stored by the constructor.
     */
    ~ios_base_all_saver();

    /**
     * @brief Restore flags now
     *
     * The flags will also be restored at destruction time even if this method
     * was used.
     */
    void restore();

  private:
    /** @brief the ios object to restore the flags to. */
    state_type& ios;
    /** @brief The flags used when the constructor was called. */
    state_type::fmtflags oldflags;
    /** @brief The precision in use when the constructor was called. */
    std::streamsize oldprec;
    /** @brief The width in use when the constructor was called. */
    std::streamsize oldwidth;
  };

  /** }@ */
}

#endif // DUNE_COMMON_IOS_STATE_HH


==> anc/xt-super/dune-common/dune/common/iteratorfacades.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ITERATORFACADES_HH
#define DUNE_ITERATORFACADES_HH
#include <iterator>
#include "typetraits.hh"

namespace Dune
{
  /*! \defgroup IteratorFacades Iterator facades
     \ingroup Common

     \brief Iterator facades for writing stl conformant iterators.

     With using these facades writing iterators for arbitrary containers becomes much less
     cumbersome as only few functions have to be implemented. All other functions needed by
     the stl are provided by the facades using the Barton-Nackman trick (also known as
     curiously recurring template pattern).

     The following example illustrates how a random access iterator might be written:

     \code
     #include<dune/common/iteratorfacades.hh>

     ...

     template<class C, class T>
     class TestIterator : public Dune::BidirectionalIteratorFacade<TestIterator<C,T>,T, T&, int>
     {
      friend class TestIterator<typename remove_const<C>::type, typename remove_const<T>::type >;
      friend class TestIterator<const typename remove_const<C>::type, const typename remove_const<T>::type >;

     public:

      // Constructors needed by the facade iterators.
      TestIterator(): container_(0), position_(0)
      { }

      TestIterator(C& cont, int pos)
        : container_(&cont), position_(pos)
      {}

      TestIterator(const TestIterator<typename remove_const<C>::type, typename remove_const<T>::type >& other)
        : container_(other.container_), position_(other.position_)
      {}


      TestIterator(const TestIterator<const typename remove_const<C>::type, const typename remove_const<T>::type >& other)
        : container_(other.container_), position_(other.position_)
      {}

      // Methods needed by the forward iterator
      bool equals(const TestIterator<typename remove_const<C>::type,typename remove_const<T>::type>& other) const
      {
        return position_ == other.position_ && container_ == other.container_;
      }


      bool equals(const TestIterator<const typename remove_const<C>::type,const typename remove_const<T>::type>& other) const
      {
        return position_ == other.position_ && container_ == other.container_;
      }

      T& dereference() const
      {
        return container_->values_[position_];
      }

      void increment()
      {
     ++position_;
      }

      // Additional function needed by BidirectionalIterator
      void decrement()
     {
        --position_;
      }

      // Additional function needed by RandomAccessIterator
      T& elementAt(int i)const
      {
        return container_->operator[](position_+i);
      }

      void advance(int n)
      {
        position_=position_+n;
      }

      std::ptrdiff_t distanceTo(TestIterator<const typename remove_const<C>::type,const typename remove_const<T>::type> other) const
      {
        assert(other.container_==container_);
        return other.position_ - position_;
      }

      std::ptrdiff_t distanceTo(TestIterator<const typename remove_const<C>::type, typename remove_const<T>::type> other) const
      {
        assert(other.container_==container_);
        return other.position_ - position_;
      }
     private:
      C *container_;
      size_t position_;
     };

     \endcode
     See dune/common/test/iteratorbase.hh for details.
   */


  /**
   * @file
   * @brief This file implements iterator facade classes for writing stl conformant iterators.
   *
   * With using these facades writing iterators for arbitrary containers becomes much less
   * cumbersome as only few functions have to be implemented. All other functions needed by
   * the stl are provided by the facades using the Barton-Nackman trick (also known as
   * curiously recurring template pattern.
   */

  /** @addtogroup IteratorFacades
   *
   * @{
   */
  /**
   * @brief Base class for stl conformant forward iterators.
   *
   * \tparam T The derived class
   * \tparam V The value type
   * \tparam R The reference type
   * \tparam D The type for differences between two iterators
   */
  template<class T, class V, class R = V&, class D = std::ptrdiff_t>
  class ForwardIteratorFacade :
    public std::iterator< std::forward_iterator_tag,
        typename remove_const<V>::type,                   // std::iterator needs mutable value type
        D,
        V*,
        R>
  {

  public:
    /**
     * @brief The type of derived iterator.
     *
     * The iterator has to define following
     * functions have to be present:
     *
     * \code
     *
     * // Access the value referred to.
     * Reference dereference() const;
     *
     * // Compare for equality with iterator j
     * bool equals(j);
     *
     * // position the iterator at the next element.
     * void increment()
     *
     * // check for equality with other iterator
     * bool equals(other)
     * \endcode
     *
     * For an elaborate explanation see the
     * <A HREF="http://www.sgi.com/tech/stl/iterator_traits.html">STL Documentation</A>!
     */
    typedef T DerivedType;

    /**
     * @brief The type of value accessed through the iterator.
     */
    typedef V Value;

    /**
     * @brief The pointer to the Value.
     */
    typedef V* Pointer;

    /**
     * @brief The type of the difference between two positions.
     */
    typedef D DifferenceType;

    /**
     * @brief The type of the reference to the values accessed.
     */
    typedef R Reference;

    /** @brief Dereferencing operator. */
    Reference operator*() const
    {
      return static_cast<DerivedType const*>(this)->dereference();
    }

    Pointer operator->() const
    {
      return &(static_cast<const DerivedType *>(this)->dereference());
    }

    /** @brief Preincrement operator. */
    DerivedType& operator++()
    {
      static_cast<DerivedType *>(this)->increment();
      return *static_cast<DerivedType *>(this);
    }

    /** @brief Postincrement operator. */
    DerivedType operator++(int)
    {
      DerivedType tmp(static_cast<DerivedType const&>(*this));
      this->operator++();
      return tmp;
    }
  };

  /**
   * @brief Checks for equality.
   *
   * This operation is only defined if either D2
   * is convertible to D1 or vice versa. If that is
   * not the case the compiler will report an error
   * as EnableIfInterOperable<D1,D2,bool>::type is
   * not defined.
   *
   */
  template<class T1, class V1, class R1, class D,
      class T2, class V2, class R2>
  inline typename EnableIfInterOperable<T1,T2,bool>::type
  operator==(const ForwardIteratorFacade<T1,V1,R1,D>& lhs,
             const ForwardIteratorFacade<T2,V2,R2,D>& rhs)
  {
    if(Conversion<T2,T1>::exists)
      return static_cast<const T1&>(lhs).equals(static_cast<const T2&>(rhs));
    else
      return static_cast<const T2&>(rhs).equals(static_cast<const T1&>(lhs));
  }

  /**
   * @brief Checks for inequality.
   *
   * This operation is only defined if either D2
   * is convertible to D1 or vice versa. If that is
   * not the case the compiler will report an error
   * as EnableIfInterOperable<D1,D2,bool>::type is
   * not defined.
   *
   */
  template<class T1, class V1, class R1, class D,
      class T2, class V2, class R2>
  inline typename EnableIfInterOperable<T1,T2,bool>::type
  operator!=(const ForwardIteratorFacade<T1,V1,R1,D>& lhs,
             const ForwardIteratorFacade<T2,V2,R2,D>& rhs)
  {
    if(Conversion<T2,T1>::exists)
      return !static_cast<const T1&>(lhs).equals(static_cast<const T2&>(rhs));
    else
      return !static_cast<const T2&>(rhs).equals(static_cast<const T1&>(lhs));
  }

  /**
   * @brief Facade class for stl conformant bidirectional iterators.
   *
   */
  template<class T, class V, class R = V&, class D = std::ptrdiff_t>
  class BidirectionalIteratorFacade :
    public std::iterator< std::bidirectional_iterator_tag,
        typename remove_const<V>::type,                   // std::iterator needs mutable value type
        D,
        V*,
        R>
  {

  public:
    /**
     * @brief The type of derived iterator.
     *
     * The iterator has to define following
     * functions have to be present:
     *
     * \code
     *
     * // Access the value referred to.
     * Reference dereference() const;
     *
     * // Compare for equality with j
     * bool equals(j);
     *
     * // position the iterator at the next element.
     * void increment()
     *
     * // position the iterator at the previous element.
     * void decrement()
     *
     * \endcode
     *
     * For an elaborate explanation see the
     * <A HREF="http://www.sgi.com/tech/stl/iterator_traits.html">STL Documentation</A>
     */
    typedef T DerivedType;

    /**
     * @brief The type of value accessed through the iterator.
     */
    typedef V Value;

    /**
     * @brief The pointer to the Value.
     */
    typedef V* Pointer;

    /**
     * @brief The type of the difference between two positions.
     */
    typedef D DifferenceType;

    /**
     * @brief The type of the reference to the values accessed.
     */
    typedef R Reference;

    /** @brief Dereferencing operator. */
    Reference operator*() const
    {
      return static_cast<DerivedType const*>(this)->dereference();
    }

    Pointer operator->() const
    {
      return &(static_cast<const DerivedType *>(this)->dereference());
    }

    /** @brief Preincrement operator. */
    DerivedType& operator++()
    {
      static_cast<DerivedType *>(this)->increment();
      return *static_cast<DerivedType *>(this);
    }

    /** @brief Postincrement operator. */
    DerivedType operator++(int)
    {
      DerivedType tmp(static_cast<DerivedType const&>(*this));
      this->operator++();
      return tmp;
    }


    /** @brief Preincrement operator. */
    DerivedType& operator--()
    {
      static_cast<DerivedType *>(this)->decrement();
      return *static_cast<DerivedType *>(this);
    }

    /** @brief Postincrement operator. */
    DerivedType operator--(int)
    {
      DerivedType tmp(static_cast<DerivedType const&>(*this));
      this->operator--();
      return tmp;
    }
  };

  /**
   * @brief Checks for equality.
   *
   * This operation is only defined if T2 is convertible to T1, otherwise it
   * is removed from the overload set since the enable_if for the return type
   * yield an invalid type expression.
   */
  template<class T1, class V1, class R1, class D,
      class T2, class V2, class R2>
  inline typename enable_if<Conversion<T2,T1>::exists,bool>::type
  operator==(const BidirectionalIteratorFacade<T1,V1,R1,D>& lhs,
             const BidirectionalIteratorFacade<T2,V2,R2,D>& rhs)
  {
    return static_cast<const T1&>(lhs).equals(static_cast<const T2&>(rhs));
  }

  /**
   * @brief Checks for equality.
   *
   * This operation is only defined if either T1 is convertible to T2, and T2
   * is not convetible to T1.  Otherwise the operator is removed from the
   * overload set since the enable_if for the return type yield an invalid
   * type expression.
   */
  template<class T1, class V1, class R1, class D,
      class T2, class V2, class R2>
  inline
  typename enable_if<Conversion<T1,T2>::exists && !Conversion<T2,T1>::exists,
      bool>::type
  operator==(const BidirectionalIteratorFacade<T1,V1,R1,D>& lhs,
             const BidirectionalIteratorFacade<T2,V2,R2,D>& rhs)
  {
    return static_cast<const T2&>(rhs).equals(static_cast<const T1&>(lhs));
  }

  /**
   * @brief Checks for inequality.
   *
   * This operation is only defined if either D2
   * is convertible to D1 or vice versa. If that is
   * not the case the compiler will report an error
   * as EnableIfInterOperable<D1,D2,bool>::type is
   * not defined.
   *
   */
  template<class T1, class V1, class R1, class D,
      class T2, class V2, class R2>
  inline typename EnableIfInterOperable<T1,T2,bool>::type
  operator!=(const BidirectionalIteratorFacade<T1,V1,R1,D>& lhs,
             const BidirectionalIteratorFacade<T2,V2,R2,D>& rhs)
  {
    return !(lhs == rhs);
  }

  /**
   * @brief Base class for stl conformant forward iterators.
   *
   */
  template<class T, class V, class R = V&, class D = std::ptrdiff_t>
  class RandomAccessIteratorFacade :
    public std::iterator< std::random_access_iterator_tag,
        typename remove_const<V>::type,                   // std::iterator needs mutable value type
        D,
        V*,
        R>
  {

  public:
    /**
     * @brief The type of derived iterator.
     *
     * The iterator has to define following
     * functions have to be present:
     *
     * \code
     *
     * // Access the value referred to.
     * Reference dereference() const;
     * // Access the value at some other location
     * Reference elementAt(n) const;
     *
     * // Compare for equality with j
     * bool equals(j);
     *
     * // position the iterator at the next element.
     * void increment()
     *
     * // position the iterator at the previous element.
     * void decrement()
     *
     * // advance the iterator by a number of positions-
     * void advance(DifferenceType n);
     * // calculate the distance to another iterator.
     * // One should incorporate an assertion wether
     * // the same containers are referenced
     * DifferenceType distanceTo(j) const;
     * \endcode
     *
     * For an elaborate explanation see the
     * <A HREF="http://www.sgi.com/tech/stl/iterator_traits.html">STL Documentation</A>
     */
    typedef T DerivedType;

    /**
     * @brief The type of value accessed through the iterator.
     */
    typedef V Value;

    /**
     * @brief The pointer to the Value.
     */
    typedef V* Pointer;

    /**
     * @brief The type of the difference between two positions.
     */
    typedef D DifferenceType;

    /**
     * @brief The type of the reference to the values accessed.
     */
    typedef R Reference;

    /** @brief Dereferencing operator. */
    Reference operator*() const
    {
      return static_cast<DerivedType const*>(this)->dereference();
    }

    Pointer operator->() const
    {
      return &(static_cast<const DerivedType *>(this)->dereference());
    }

    /**
     * @brief Get the element n positions from the current one.
     * @param n The distance to the element.
     * @return The element at that distance.
     */
    Reference operator[](DifferenceType n) const
    {
      return static_cast<const DerivedType *>(this)->elementAt(n);
    }

    /** @brief Preincrement operator. */
    DerivedType& operator++()
    {
      static_cast<DerivedType *>(this)->increment();
      return *static_cast<DerivedType *>(this);
    }

    /** @brief Postincrement operator. */
    DerivedType operator++(int)
    {
      DerivedType tmp(static_cast<DerivedType const&>(*this));
      this->operator++();
      return tmp;
    }

    DerivedType& operator+=(DifferenceType n)
    {
      static_cast<DerivedType *>(this)->advance(n);
      return *static_cast<DerivedType *>(this);
    }

    DerivedType operator+(DifferenceType n) const
    {
      DerivedType tmp(static_cast<DerivedType const&>(*this));
      tmp.advance(n);
      return tmp;
    }


    /** @brief Predecrement operator. */
    DerivedType& operator--()
    {
      static_cast<DerivedType *>(this)->decrement();
      return *static_cast<DerivedType *>(this);
    }

    /** @brief Postdecrement operator. */
    DerivedType operator--(int)
    {
      DerivedType tmp(static_cast<DerivedType const&>(*this));
      this->operator--();
      return tmp;
    }

    DerivedType& operator-=(DifferenceType n)
    {
      static_cast<DerivedType *>(this)->advance(-n);
      return *static_cast<DerivedType *>(this);
    }

    DerivedType operator-(DifferenceType n) const
    {
      DerivedType tmp(static_cast<DerivedType const&>(*this));
      tmp.advance(-n);
      return tmp;
    }


  };

  /**
   * @brief Checks for equality.
   *
   * This operation is only defined if either D2
   * is convertible to D1 or vice versa. If that is
   * not the case the compiler will report an error
   * as EnableIfInterOperable<D1,D2,bool>::type is
   * not defined.
   *
   */
  template<class T1, class V1, class R1, class D,
      class T2, class V2, class R2>
  inline typename EnableIfInterOperable<T1,T2,bool>::type
  operator==(const RandomAccessIteratorFacade<T1,V1,R1,D>& lhs,
             const RandomAccessIteratorFacade<T2,V2,R2,D>& rhs)
  {
    if(Conversion<T2,T1>::exists)
      return static_cast<const T1&>(lhs).equals(static_cast<const T2&>(rhs));
    else
      return static_cast<const T2&>(rhs).equals(static_cast<const T1&>(lhs));
  }

  /**
   * @brief Checks for inequality.
   *
   * This operation is only defined if either D2
   * is convertible to D1 or vice versa. If that is
   * not the case the compiler will report an error
   * as EnableIfInterOperable<D1,D2,bool>::type is
   * not defined.
   *
   */
  template<class T1, class V1, class R1, class D,
      class T2, class V2, class R2>
  inline typename EnableIfInterOperable<T1,T2,bool>::type
  operator!=(const RandomAccessIteratorFacade<T1,V1,R1,D>& lhs,
             const RandomAccessIteratorFacade<T2,V2,R2,D>& rhs)
  {
    if(Conversion<T2,T1>::exists)
      return !static_cast<const T1&>(lhs).equals(static_cast<const T2&>(rhs));
    else
      return !static_cast<const T2&>(rhs).equals(static_cast<const T1&>(lhs));
  }

  /**
   * @brief Comparison operator.
   *
   * This operation is only defined if either D2
   * is convertible to D1 or vice versa. If that is
   * not the case the compiler will report an error
   * as EnableIfInterOperable<D1,D2,bool>::type is
   * not defined.
   *
   */
  template<class T1, class V1, class R1, class D,
      class T2, class V2, class R2>
  inline typename EnableIfInterOperable<T1,T2,bool>::type
  operator<(const RandomAccessIteratorFacade<T1,V1,R1,D>& lhs,
            const RandomAccessIteratorFacade<T2,V2,R2,D>& rhs)
  {
    if(Conversion<T2,T1>::exists)
      return static_cast<const T1&>(lhs).distanceTo(static_cast<const T2&>(rhs))>0;
    else
      return static_cast<const T2&>(rhs).distanceTo(static_cast<const T1&>(lhs))<0;
  }


  /**
   * @brief Comparison operator.
   *
   * This operation is only defined if either D2
   * is convertible to D1 or vice versa. If that is
   * not the case the compiler will report an error
   * as EnableIfInterOperable<D1,D2,bool>::type is
   * not defined.
   *
   */
  template<class T1, class V1, class R1, class D,
      class T2, class V2, class R2>
  inline typename EnableIfInterOperable<T1,T2,bool>::type
  operator<=(const RandomAccessIteratorFacade<T1,V1,R1,D>& lhs,
             const RandomAccessIteratorFacade<T2,V2,R2,D>& rhs)
  {
    if(Conversion<T2,T1>::exists)
      return static_cast<const T1&>(lhs).distanceTo(static_cast<const T2&>(rhs))>=0;
    else
      return static_cast<const T2&>(rhs).distanceTo(static_cast<const T1&>(lhs))<=0;
  }


  /**
   * @brief Comparison operator.
   *
   * This operation is only defined if either D2
   * is convertible to D1 or vice versa. If that is
   * not the case the compiler will report an error
   * as EnableIfInterOperable<D1,D2,bool>::type is
   * not defined.
   *
   */
  template<class T1, class V1, class R1, class D,
      class T2, class V2, class R2>
  inline typename EnableIfInterOperable<T1,T2,bool>::type
  operator>(const RandomAccessIteratorFacade<T1,V1,R1,D>& lhs,
            const RandomAccessIteratorFacade<T2,V2,R2,D>& rhs)
  {
    if(Conversion<T2,T1>::exists)
      return static_cast<const T1&>(lhs).distanceTo(static_cast<const T2&>(rhs))<0;
    else
      return static_cast<const T2&>(rhs).distanceTo(static_cast<const T1&>(lhs))>0;
  }

  /**
   * @brief Comparison operator.
   *
   * This operation is only defined if either D2
   * is convertible to D1 or vice versa. If that is
   * not the case the compiler will report an error
   * as EnableIfInterOperable<D1,D2,bool>::type is
   * not defined.
   *
   */
  template<class T1, class V1, class R1, class D,
      class T2, class V2, class R2>
  inline typename EnableIfInterOperable<T1,T2,bool>::type
  operator>=(const RandomAccessIteratorFacade<T1,V1,R1,D>& lhs,
             const RandomAccessIteratorFacade<T2,V2,R2,D>& rhs)
  {
    if(Conversion<T2,T1>::exists)
      return static_cast<const T1&>(lhs).distanceTo(static_cast<const T2&>(rhs))<=0;
    else
      return static_cast<const T2&>(rhs).distanceTo(static_cast<const T1&>(lhs))>=0;
  }

  /**
   * @brief Calculates the difference between two pointers.
   *
   * This operation is only defined if either D2
   * is convertible to D1 or vice versa. If that is
   * not the case the compiler will report an error
   * as EnableIfInterOperable<D1,D2,bool>::type is
   * not defined.
   *
   */
  template<class T1, class V1, class R1, class D,
      class T2, class V2, class R2>
  inline typename EnableIfInterOperable<T1,T2,D>::type
  operator-(const RandomAccessIteratorFacade<T1,V1,R1,D>& lhs,
            const RandomAccessIteratorFacade<T2,V2,R2,D>& rhs)
  {
    if(Conversion<T2,T1>::exists)
      return -static_cast<const T1&>(lhs).distanceTo(static_cast<const T2&>(rhs));
    else
      return static_cast<const T2&>(rhs).distanceTo(static_cast<const T1&>(lhs));
  }

  /** @} */
}
#endif


==> anc/xt-super/dune-common/dune/common/iteratorrange.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_COMMON_ITERATORRANGE_HH
#define DUNE_COMMON_ITERATORRANGE_HH

namespace Dune {

  //! Simple range between a begin and an end iterator.
  /**
   * IteratorRange is mainly useful as a lightweight adaptor
   * class when adding support for range-based for loops to
   * existing containers that lack a standard begin(), end()
   * pair of member functions.
   *
   * \tparam Iterator  The type of iterator
   */
  template<typename Iterator>
  class IteratorRange
  {

  public:

    //! The iterator belonging to this range.
    typedef Iterator iterator;

    //! The iterator belonging to this range.
    /**
     * This typedef is here mainly for compatibility reasons.
     */
    typedef Iterator const_iterator;

    //! Constructs an iterator range on [begin,end).
    IteratorRange(const Iterator& begin, const Iterator& end)
      : _begin(begin)
      , _end(end)
    {}

    //! Default constructor, relies on iterators being default-constructible.
    IteratorRange()
    {}

    //! Returns an iterator pointing to the begin of the range.
    iterator begin() const
    {
      return _begin;
    }

    //! Returns an iterator pointing past the end of the range.
    iterator end() const
    {
      return _end;
    }

  private:

    Iterator _begin;
    Iterator _end;

  };

}

#endif // DUNE_COMMON_ITERATORRANGE_HH


==> anc/xt-super/dune-common/dune/common/lcm.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LCM_HH
#define DUNE_LCM_HH

/** \file
 * \brief Statically compute the least common multiple of two integers
 */

#include <dune/common/gcd.hh>

namespace Dune
{

  /**
   * @addtogroup Common
   * @{
   */
  /**
   * @file
   * This file provides template constructs for calculation the
   * least common multiple.
   */

  /**
   * @brief Calculate the least common multiple of two numbers
   */
  template<long m, long n>
  struct Lcm
  {
    static void conceptCheck()
    {
      static_assert(0<m, "m must be positive!");
      static_assert(0<n, "n must be positive!");
    }
    /**
     * @brief The least common multiple of the template parameters
     * m and n.
     */
    const static long value = (m/Gcd<m,n>::value)*n;
  };
}

#endif


==> anc/xt-super/dune-common/dune/common/lru.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_COMMON_LRU_HH
#define DUNE_COMMON_LRU_HH

#include <list>
#include <utility>
#include <map>

#include <dune/common/exceptions.hh>

/** @file
    @author Christian Engwer
    @brief LRU Cache Container, using an STL like interface
 */

namespace Dune {

  namespace {

    /*
       hide the default traits in an empty namespace
     */
    template <typename _Key, typename _Tp,
        typename _Alloc = std::allocator<_Tp> >
    struct _lru_default_traits
    {
      typedef _Key key_type;
      typedef _Alloc allocator;
      typedef std::list< std::pair<_Key, _Tp> > list_type;
      typedef typename list_type::iterator iterator;
      typedef typename std::less<key_type> cmp;
      typedef std::map< key_type, iterator, cmp,
          typename allocator::template rebind<std::pair<const key_type, iterator> >::other > map_type;
    };

  } // end empty namespace

  /**
      @brief LRU Cache Container

      Implementation of an LRU (least recently used) cache
      container. This implementation follows the approach presented in
      http://aim.adc.rmit.edu.au/phd/sgreuter/papers/graphite2003.pdf
   */
  template <typename _Key, typename _Tp,
      typename _Traits = _lru_default_traits<_Key, _Tp> >
  class lru
  {
    typedef typename _Traits::list_type list_type;
    typedef typename _Traits::map_type map_type;
    typedef typename _Traits::allocator allocator;
    typedef typename map_type::iterator map_iterator;
    typedef typename map_type::const_iterator const_map_iterator;

  public:
    typedef typename _Traits::key_type key_type;
    typedef typename allocator::value_type value_type;
    typedef typename allocator::pointer pointer;
    typedef typename allocator::const_pointer const_pointer;
    typedef typename allocator::const_reference const_reference;
    typedef typename allocator::reference reference;
    typedef typename allocator::size_type size_type;
    typedef typename list_type::iterator iterator;
    typedef typename list_type::const_iterator const_iterator;

    /**
     *  Returns a read/write reference to the data of the most
     *  recently used entry.
     */
    reference front()
    {
      return _data.front().second;
    }

    /**
     *  Returns a read-only (constant) reference to the data of the
     *  most recently used entry.
     */
    const_reference front() const
    {
      return _data.front().second;
    }

    /**
     *  Returns a read/write reference to the data of the least
     *  recently used entry.
     */
    reference back()
    {
      return _data.back().second;
    }

    /**
     *  Returns a read-only (constant) reference to the data of the
     *  least recently used entry.
     */
    const_reference back (int i) const
    {
      return _data.back().second;
    }


    /**
     * @brief Removes the first element.
     */
    const void pop_front()
    {
      key_type k = _data.front().first;
      _data.pop_front();
      _index.erase(k);
    }
    /**
     * @brief Removes the last element.
     */
    const void pop_back()
    {
      key_type k = _data.back().first;
      _data.pop_back();
      _index.erase(k);
    }

    /**
     * @brief Finds the element whose key is k.
     *
     * @return iterator
     */
    iterator find (const key_type & key)
    {
      const map_iterator it = _index.find(key);
      if (it == _index.end()) return _data.end();
      return it->second;
    }

    /**
     * @brief Finds the element whose key is k.
     *
     * @return const_iterator
     */
    const_iterator find (const key_type & key) const
    {
      const map_iterator it = _index.find(key);
      if (it == _index.end()) return _data.end();
      return it->second;
    }

    /**
     * @brief Insert a value into the container
     *
     * Stores value under key and marks it as most recent. If this key
     * is already present, the associated data is replaced.
     *
     * @param key   associated with data
     * @param data  to store
     *
     * @return reference of stored data
     */
    reference insert (const key_type & key, const_reference data)
    {
      std::pair<key_type, value_type> x(key, data);
      /* insert item as mru */
      iterator it = _data.insert(_data.begin(), x);
      /* store index */
      _index.insert(std::make_pair(key,it));

      return it->second;
    }

    /**
     * @copydoc touch
     */
    reference insert (const key_type & key)
    {
      return touch (key);
    }

    /**
     * @brief mark data associated with key as most recent
     *
     * @return reference of stored data
     */
    reference touch (const key_type & key)
    {
      /* query _index for iterator */
      map_iterator it = _index.find(key);
      if (it == _index.end())
        DUNE_THROW(Dune::RangeError,
          "Failed to touch key " << key << ", it is not in the lru container");
       /* update _data
         move it to the front
       */
      _data.splice(_data.begin(), _data, it->second);
      return it->second->second;
    }

    /**
     * @brief Retrieve number of entries in the container
     */
    size_type size() const
    {
      return _data.size();
    }

    /**
     * @brief ensure a maximum size of the container
     *
     * If new_size is smaller than size the oldest elements are
     * dropped. Otherwise nothing happens.
     */
    void resize(size_type new_size)
    {
      assert(new_size <= size());

      while (new_size < size())
        pop_back();
    }

    /**
     *
     */
    void clear()
    {
      _data.clear();
      _index.clear();
    }

  private:
    list_type _data;
    map_type _index;

  };

} // namespace Dune

#endif // DUNE_COMMON_LRU_HH


==> anc/xt-super/dune-common/dune/common/mallocallocator.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_MALLOC_ALLOCATOR_HH
#define DUNE_MALLOC_ALLOCATOR_HH

#include <exception>
#include <cstdlib>
#include <new>
#include <utility>
#include <dune/common/unused.hh>

/**
 * @file
 * @brief Allocators that use malloc/free.
 */
namespace Dune
{
  /**
     @ingroup Allocators
     @brief Allocators implementation which simply calls malloc/free
   */
  template <class T>
  class MallocAllocator {
  public:
    typedef std::size_t size_type;
    typedef std::ptrdiff_t difference_type;
    typedef T* pointer;
    typedef const T* const_pointer;
    typedef T& reference;
    typedef const T& const_reference;
    typedef T value_type;
    template <class U> struct rebind {
      typedef MallocAllocator<U> other;
    };

    //! create a new MallocAllocator
    MallocAllocator() throw() {}
    //! copy construct from an other MallocAllocator, possibly for a different result type
    template <class U>
    MallocAllocator(const MallocAllocator<U>&) throw() {}
    //! cleanup this allocator
    ~MallocAllocator() throw() {}

    pointer address(reference x) const
    {
      return &x;
    }
    const_pointer address(const_reference x) const
    {
      return &x;
    }

    //! allocate n objects of type T
    pointer allocate(size_type n,
                     const void* hint = 0)
    {
      DUNE_UNUSED_PARAMETER(hint);
      if (n > this->max_size())
        throw std::bad_alloc();

      pointer ret = static_cast<pointer>(std::malloc(n * sizeof(T)));
      if (!ret)
        throw std::bad_alloc();
      return ret;
    }

    //! deallocate n objects of type T at address p
    void deallocate(pointer p, size_type n)
    {
      DUNE_UNUSED_PARAMETER(n);
      std::free(p);
    }

    //! max size for allocate
    size_type max_size() const throw()
    {
      return size_type(-1) / sizeof(T);
    }

    //! copy-construct an object of type T (i.e. make a placement new on p)
    void construct(pointer p, const T& val)
    {
      ::new((void*)p)T(val);
    }

    //! construct an object of type T from variadic parameters
    template<typename ... _Args>
    void construct(pointer p, _Args&&... __args)
    {
      ::new((void *)p)T(std::forward<_Args>(__args) ...);
    }

    //! destroy an object of type T (i.e. call the destructor)
    void destroy(pointer p)
    {
      p->~T();
    }
  };
}

#endif // DUNE_MALLOC_ALLOCATOR_HH


==> anc/xt-super/dune-common/dune/common/math.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_MATH_HH
#define DUNE_MATH_HH

/** \file
 * \brief Some useful basic math stuff
 */

#include <cmath>
#include <complex>

namespace Dune
{

  /**
     \brief Provides commonly used mathematical constants.

     a struct that is specialized for types repesenting real or complex
     numbers. I provides commonly used mathematical constants with the
     required accuary for the specified type.
   */
  template< class Field >
  struct MathematicalConstants;

  /**
     \brief Standard implementation of MathematicalConstants.

     This implementation will work with all built-in floating point
     types. It provides

   * e as std::exp(1.0)
   * pi as std::acos(-1.0)

   */
  template< class T >
  struct StandardMathematicalConstants
  {
    static T e ()
    {
      static const T e = std::exp( T( 1 ) );
      return e;
    }

    static T pi ()
    {
      static const T pi = std::acos( T( -1 ) );
      return pi;
    }
  };


#ifndef DOXYGEN
  // MathematicalConstants for float
  // -------------------------------

  template<>
  struct MathematicalConstants< float >
    : public StandardMathematicalConstants< float >
  {};



  // MathematicalConstants for double
  // --------------------------------

  template<>
  struct MathematicalConstants< double >
    : public StandardMathematicalConstants< double >
  {};



  // MathematicalConstants for long double
  // -------------------------------------

  template<>
  struct MathematicalConstants< long double >
    : public StandardMathematicalConstants< long double >
  {};
#endif // DOXYGEN


  //! Calculates the factorial of m at compile time
  template <int m>
  struct Factorial
  {
    //! factorial stores m!
    enum { factorial = m * Factorial<m-1>::factorial };
  };

  //! end of recursion of factorial via specialization
  template <>
  struct Factorial<0>
  {
    // 0! = 1
    enum { factorial = 1 };
  };

  //! compute conjugate complex of x
  // conjugate complex does nothing for non-complex types
  template<class K>
  inline K conjugateComplex (const K& x)
  {
    return x;
  }

#ifndef DOXYGEN
  // specialization for complex
  template<class K>
  inline std::complex<K> conjugateComplex (const std::complex<K>& c)
  {
    return std::complex<K>(c.real(),-c.imag());
  }
#endif

  //! Return the sign of the value
  template <class T>
  int sign(const T& val)
  {
    return (val < 0 ? -1 : 1);
  }

}

#endif // #ifndef DUNE_MATH_HH


==> anc/xt-super/dune-common/dune/common/matvectraits.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_MATVECTRAITS_HH
#define DUNE_MATVECTRAITS_HH

/** \file
 * \brief Documentation of the traits classes you need to write for each implementation of DenseVector or DenseMatrix
 */

namespace Dune {

  /**
     @addtogroup DenseMatVec
     \brief Type Traits to retrieve types associated with an implementation of Dune::DenseVector or Dune::DenseMatrix

     you have to specialize this class for every implementation of DenseVector or DenseMatrix.

     \code
     //! export the type of the derived class (e.g. FieldVector<K,SIZE>)
     typedef ... derived_type;
     //! export the type of the stored values
     typedef ... value_type;
     //! export the type representing the size information
     typedef ... size_type;
     \endcode

   */
  template<class T>
  struct DenseMatVecTraits {};

} // end namespace Dune

#endif // DUNE_FTRAITS_HH


==> anc/xt-super/dune-common/dune/common/modules.txt <==
/* This file determines the order how things appear in the doxygen
   documentation within the dune-common module. It works like this:

   @defgroup commands appear only in this file here which is
   parsed before the other files (because it is mentioned first
   in the Doxyfile).

   Only @addtogroup is used in the code documentation.
*/

  /**
   * @defgroup COGeometryType GeometryType
   * @ingroup Common
  */


==> anc/xt-super/dune-common/dune/common/nullptr.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_NULLPTR_HH
#define DUNE_NULLPTR_HH

/** \file
 * \brief Fallback implementation of the nullptr object in C++0x
 */

#if ! HAVE_NULLPTR

/**
   \brief Fallback implementation of nullptr

   see C++ proposal
   http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2007/n2431.pdf
 */
const                        // this is a const object...
class dune_nullptr_t {            // of type nullptr_t
public:
  template<class T>          // convertible to any type
  operator T*() const        // of null non-member
  { return 0; }              // pointer...
  template<class C, class T> // or any type of null
  operator T C::*() const    // member pointer...
  { return 0; }
private:
  void operator&() const;    // whose address can't be taken
} nullptr = {};              // and whose name is nullptr

namespace Dune {
  typedef dune_nullptr_t nullptr_t;
}

template<class T>
bool operator == (T* t, dune_nullptr_t)
{
  return (t == static_cast<T*>(nullptr));
}

template<class T>
bool operator == (dune_nullptr_t, T* t)
{
  return (t == static_cast<T*>(nullptr));
}

#else

#include <cstddef>

namespace Dune {
  using std::nullptr_t;
}

#endif // HAVE_NULLPTR

#endif // DUNE_NULLPTR_HH


==> anc/xt-super/dune-common/dune/common/parallel/CMakeLists.txt <==
add_subdirectory("test" EXCLUDE_FROM_ALL)

#install headers
install(FILES
        collectivecommunication.hh
        communicator.hh
        indexset.hh
        indicessyncer.hh
        interface.hh
        localindex.hh
        mpicollectivecommunication.hh
        mpiguard.hh
        mpihelper.hh
        mpitraits.hh
        plocalindex.hh
        remoteindices.hh
        selection.hh
        variablesizecommunicator.hh
        DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/common/parallel)



==> anc/xt-super/dune-common/dune/common/parallel/Makefile.am <==
SUBDIRS = test

parallelincludedir = $(includedir)/dune/common/parallel
parallelinclude_HEADERS = \
    collectivecommunication.hh    \
    communicator.hh     \
    indexset.hh         \
    indicessyncer.hh    \
    interface.hh        \
    localindex.hh       \
    mpicollectivecommunication.hh \
    mpiguard.hh         \
    mpihelper.hh        \
    mpitraits.hh        \
    plocalindex.hh      \
    remoteindices.hh    \
    selection.hh        \
    variablesizecommunicator.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-common/dune/common/parallel/collectivecommunication.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_COLLECTIVECOMMUNICATION_HH
#define DUNE_COLLECTIVECOMMUNICATION_HH
/*!
   \file
   \brief Implements an utility class that provides
   collective communication methods for sequential programs.

   \ingroup ParallelCommunication
 */
#include <iostream>
#include <complex>
#include <algorithm>

#include <dune/common/binaryfunctions.hh>
#include <dune/common/exceptions.hh>

/*! \defgroup ParallelCommunication Parallel Communication
   \ingroup Common

   \brief Abstractions for paralle computing

   Dune offers an abstraction to the basic methods of parallel
   communication. It allows one to switch parallel features on and off,
   without changing the code. This is done using either CollectiveCommunication
   or MPICollectiveCommunication.

 */

/*!
   \file
   \brief An abstraction to the basic methods of parallel communication,
     following the message-passing paradigm.
   \ingroup ParallelCommunication
 */

namespace Dune
{

  /* define some type that definitely differs from MPI_Comm */
  struct No_Comm {};


  /*! @brief Collective communication interface and sequential default implementation

     CollectiveCommunication offers an abstraction to the basic methods
     of parallel communication, following the message-passing
     paradigm. It allows one to switch parallel features on and off, without
     changing the code. Currently only MPI and sequential code are
     supported.

     A CollectiveCommunication object is returned by all grids (also
     the sequential ones) in order to allow code to be written in
     a transparent way for sequential and parallel grids.

     This class provides a default implementation for sequential grids.
     The number of processes involved is 1, any sum, maximum, etc. returns
     just its input argument and so on.

     In specializations one can implement the real thing using appropriate
     communication functions, e.g. there exists an implementation using
     the Message Passing %Interface (MPI), see Dune::CollectiveCommunication<MPI_Comm>.

     Moreover, the communication subsystem used by an implementation
     is not visible in the interface, i.e. Dune grid implementations
     are not restricted to MPI.

     \ingroup ParallelCommunication
   */
  template<typename C>
  class CollectiveCommunication
  {
  public:
    //! Construct default object
    CollectiveCommunication()
    {}
    CollectiveCommunication (const C&)
    {}

    //! Return rank, is between 0 and size()-1
    int rank () const
    {
      return 0;
    }

    //! Number of processes in set, is greater than 0
    int size () const
    {
      return 1;
    }

    /** @brief  Compute the sum of the argument over all processes and
            return the result in every process. Assumes that T has an operator+
     */
    template<typename T>
    T sum (T& in) const     // MPI does not know about const :-(
    {
      return in;
    }

    /** @brief Compute the sum over all processes for each component of an array and return the result
            in every process. Assumes that T has an operator+
     */
    template<typename T>
    int sum (T* inout, int len) const
    {
      return 0;
    }

    /** @brief  Compute the product of the argument over all processes and
            return the result in every process. Assumes that T has an operator*
     */
    template<typename T>
    T prod (T& in) const     // MPI does not know about const :-(
    {
      return in;
    }

    /** @brief Compute the product over all processes
            for each component of an array and return the result
            in every process. Assumes that T has an operator*
     */
    template<typename T>
    int prod (T* inout, int len) const
    {
      return 0;
    }

    /** @brief  Compute the minimum of the argument over all processes and
            return the result in every process. Assumes that T has an operator<
     */
    template<typename T>
    T min (T& in) const     // MPI does not know about const :-(
    {
      return in;
    }

    /** @brief Compute the minimum over all processes
            for each component of an array and return the result
            in every process. Assumes that T has an operator<
     */
    template<typename T>
    int min (T* inout, int len) const
    {
      return 0;
    }

    /** @brief  Compute the maximum of the argument over all processes and
            return the result in every process. Assumes that T has an operator<
     */
    template<typename T>
    T max (T& in) const     // MPI does not know about const :-(
    {
      return in;
    }

    /** @brief Compute the maximum over all processes
            for each component of an array and return the result
            in every process. Assumes that T has an operator<
     */
    template<typename T>
    int max (T* inout, int len) const
    {
      return 0;
    }

    /** @brief Wait until all processes have arrived at this point in the program.
     */
    int barrier () const
    {
      return 0;
    }

    /** @brief Distribute an array from the process with rank root to all other processes
     */
    template<typename T>
    int broadcast (T* inout, int len, int root) const
    {
      return 0;
    }

    /** @brief  Gather arrays on root task.
     *
     * Each process sends its in array of length len to the root process
     * (including the root itself). In the root process these arrays are stored in rank
     * order in the out array which must have size len * number of processes.
     * @param[in] in The send buffer with the data to send.
     * @param[out] out The buffer to store the received data in. Might have length zero on non-root
     *                  tasks.
     * @param[in] len The number of elements to send on each task.
     * @param[in] root The root task that gathers the data.
     */
    template<typename T>
    int gather (T* in, T* out, int len, int root) const     // note out must have same size as in
    {
      for (int i=0; i<len; i++)
        out[i] = in[i];
      return 0;
    }

    /** @brief  Gather arrays of variable size on root task.
     *
     * Each process sends its in array of length sendlen to the root process
     * (including the root itself). In the root process these arrays are stored in rank
     * order in the out array.
     * @param[in] in The send buffer with the data to be sent
     * @param[in] sendlen The number of elements to send on each task
     * @param[out] out The buffer to store the received data in. May have length zero on non-root
     *                 tasks.
     * @param[in] recvlen An array with size equal to the number of processes containing the number
     *                    of elements to receive from process i at position i, i.e. the number that
     *                    is passed as sendlen argument to this function in process i.
     *                    May have length zero on non-root tasks.
     * @param[out] displ An array with size equal to the number of processes. Data received from
     *                  process i will be written starting at out+displ[i] on the root process.
     *                  May have length zero on non-root tasks.
     * @param[in] root The root task that gathers the data.
     */
    template<typename T>
    int gatherv (T* in, int sendlen, T* out, int* recvlen, int* displ, int root) const
    {
      for (int i=*displ; i<sendlen; i++)
        out[i] = in[i];
      return 0;
    }

    /** @brief Scatter array from a root to all other task.
     *
     * The root process sends the elements with index from k*len to (k+1)*len-1 in its array to
     * task k, which stores it at index 0 to len-1.
     * @param[in] send The array to scatter. Might have length zero on non-root
     *                  tasks.
     * @param[out] recv The buffer to store the received data in. Upon completion of the
     *                 method each task will have same data stored there as the one in
     *                 send buffer of the root task before.
     * @param[in] len The number of elements in the recv buffer.
     * @param[in] root The root task that gathers the data.
     */
    template<typename T>
    int scatter (T* send, T* recv, int len, int root) const // note out must have same size as in
    {
      for (int i=0; i<len; i++)
        recv[i] = send[i];
      return 0;
    }

    /** @brief Scatter arrays of variable length from a root to all other tasks.
     *
     * The root process sends the elements with index from send+displ[k] to send+displ[k]-1 in
     * its array to task k, which stores it at index 0 to recvlen-1.
     * @param[in] send The array to scatter. May have length zero on non-root
     *                  tasks.
     * @param[in] sendlen An array with size equal to the number of processes containing the number
     *                    of elements to scatter to process i at position i, i.e. the number that
     *                    is passed as recvlen argument to this function in process i.
     * @param[in] displ An array with size equal to the number of processes. Data scattered to
     *                  process i will be read starting at send+displ[i] on root the process.
     * @param[out] recv The buffer to store the received data in. Upon completion of the
     *                  method each task will have the same data stored there as the one in
     *                  send buffer of the root task before.
     * @param[in] recvlen The number of elements in the recv buffer.
     * @param[in] root The root task that gathers the data.
     */
    template<typename T>
    int scatterv (T* send, int* sendlen, int* displ, T* recv, int recvlen, int root) const
    {
      for (int i=*displ; i<*sendlen; i++)
        recv[i] = send[i];
      return 0;
    }

    /**
     * @brief Gathers data from all tasks and distribute it to all.
     *
     * The block of data sent from the  jth  process  is  received  by  every
     *  process and placed in the jth block of the buffer recvbuf.
     *
     * @param[in] sbuf The buffer with the data to send. Has to be the same for
     *                 each task.
     * @param[in] count The number of elements to send by any process.
     * @param[out] rbuf The receive buffer for the data. Has to be of size
     *  notasks*count, with notasks being the number of tasks in the communicator.
     */
    template<typename T>
    int allgather(T* sbuf, int count, T* rbuf) const
    {
      for(T* end=sbuf+count; sbuf < end; ++sbuf, ++rbuf)
        *rbuf=*sbuf;
      return 0;
    }

    /**
     * @brief Gathers data of variable length from all tasks and distribute it to all.
     *
     * The block of data sent from the jth process is received by every
     *  process and placed in the jth block of the buffer out.
     *
     * @param[in] in The send buffer with the data to send.
     * @param[in] sendlen The number of elements to send on each task.
     * @param[out] out The buffer to store the received data in.
     * @param[in] recvlen An array with size equal to the number of processes containing the number
     *                    of elements to recieve from process i at position i, i.e. the number that
     *                    is passed as sendlen argument to this function in process i.
     * @param[in] displ An array with size equal to the number of processes. Data recieved from
     *                  process i will be written starting at out+displ[i].
     */
    template<typename T>
    int allgatherv (T* in, int sendlen, T* out, int* recvlen, int* displ) const
    {
      for (int i=*displ; i<sendlen; i++)
        out[i] = in[i];
      return 0;
    }

    /**
     * @brief Compute something over all processes
     * for each component of an array and return the result
     * in every process.
     *
     * The template parameter BinaryFunction is the type of
     * the binary function to use for the computation
     *
     * @param inout The array to compute on.
     * @param len The number of components in the array
     */
    template<typename BinaryFunction, typename Type>
    int allreduce(Type* inout, int len) const
    {
      return 0;
    }

    /**
     * @brief Compute something over all processes
     * for each component of an array and return the result
     * in every process.
     *
     * The template parameter BinaryFunction is the type of
     * the binary function to use for the computation
     *
     * @param in The array to compute on.
     * @param out The array to store the results in.
     * @param len The number of components in the array
     */
    template<typename BinaryFunction, typename Type>
    void allreduce(Type* in, Type* out, int len) const
    {
      std::copy(in, in+len, out);
      return;
    }

  };
}

#endif


==> anc/xt-super/dune-common/dune/common/parallel/communicator.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_COMMUNICATOR
#define DUNE_COMMUNICATOR

#include "remoteindices.hh"
#include "interface.hh"
#include <dune/common/exceptions.hh>
#include <dune/common/typetraits.hh>
#include <dune/common/stdstreams.hh>

#if HAVE_MPI
// MPI header
#include <mpi.h>

namespace Dune
{
  /** @defgroup Common_Parallel Parallel Computing based on Indexsets
   * @ingroup ParallelCommunication
   * @brief Provides classes for syncing distributed indexed
   * data structures.
   *
   * In a parallel representation a container \f$x\f$,
   * e.g. a plain C-array, cannot be stored with all entries on each process
   * because of limited memory and efficiency reasons. Therefore
   * it is represented by individual
   * pieces \f$x_p\f$, \f$p=0, \ldots, P-1\f$, where \f$x_p\f$ is the piece stored on
   * process \f$p\f$ of the \f$P\f$ processes participating in the calculation.
   * Although the global representation of the container is not
   * available on any process, a process \f$p\f$ needs to know how the entries
   * of it's local piece \f$x_p\f$ correspond to the entries of the global
   * container \f$x\f$, which would be used in a sequential program. In this
   * module we present classes describing the mapping of the local pieces
   * to the global
   * view and the communication interfaces.
   *
   * @section IndexSet Parallel Index Sets
   *
   * Form an abstract point of view a random access container \f$x: I
   * \rightarrow K\f$ provides a
   * mapping from an index set \f$I \subset N_0\f$ onto a set of objects
   * \f$K\f$. Note that we do not require \f$I\f$ to be consecutive. The piece
   * \f$x_p\f$ of the container \f$x\f$ stored on process \f$p\f$ is a mapping \f$x_p:I_p
   * \rightarrow K\f$, where \f$I_p \subset I\f$. Due to efficiency the entries
   * of \f$x_p\f$ should be stored in consecutive memory.
   *
   * This means that for the local computation the data must be addressable
   * by a consecutive index starting from \f$0\f$. When using adaptive
   * discretisation methods there might be the need to reorder the indices
   * after adding and/or deleting some of the discretisation
   * points. Therefore this index does not have to be persistent. Further
   * on we will call this index <em>local index</em>.
   *
   * For the communication phases of our algorithms these locally stored
   * entries must also be addressable by a global identifier to be able to
   * store the received values tagged with the global identifiers at the
   * correct local index in the consecutive local memory chunk. To ease the
   * addition and removal of discretisation points this global identifier has
   * to be persistent. Further on we will call this global identifier
   * <em>global index</em>.
   *
   * Classes to build the mapping are ParallelIndexSet and ParallelLocalIndex.
   * As these just provide a mapping from the global index to the local index,
   * the wrapper class GlobalLookupIndexSet facilitates the reverse lookup.
   *
   * @section remote Remote Index Information
   *
   * To setup communication between the processes every process needs to
   * know what indices are also known to other processes and what
   * attributes are attached to them on the remote side. This information is
   * calculated and encapsulated in class RemoteIndices.
   *
   * @section comm Communication
   *
   * Based on the information about the distributed index sets,  data
   * independent interfaces between different sets of the index sets
   * can be setup using the class Interface.  For the actual communication
   * data dependant communicators can be setup using BufferedCommunicator,
   * DatatypeCommunicator VariableSizeCommunicator based on the interface
   * information. In contrast to the former
   * the latter is independant of the class Interface can work on a map
   * from process number to a pair of index lists describing which local indices
   * are send and received from that processs, respectively.
   */
  /** @addtogroup Common_Parallel
   *
   * @{
   */
  /**
   * @file
   * @brief Provides utility classes for syncing distributed data via
   * MPI communication.
   * @author Markus Blatt
   */

  /**
   * @brief Flag for marking indexed data structures where data at
   * each index is of the same size.
   * @see VariableSize
   */
  struct SizeOne
  {};

  /**
   * @brief Flag for marking indexed data structures where the data at each index may
   * be a variable multiple of another type.
   * @see SizeOne
   */
  struct VariableSize
  {};


  /**
   * @brief Default policy used for communicating an indexed type.
   *
   * This
   */
  template<class V>
  struct CommPolicy
  {
    /**
     * @brief The type the policy is for.
     *
     * It has to provide the mode
     * \code Type::IndexedType operator[](int i);\endcode
     * for
     * the access of the value at index i and a typedef IndexedType.
     * It is assumed
     * that only one entry is at each index (as in scalar
     * vector.
     */
    typedef V Type;

    /**
     * @brief The type we get at each index with operator[].
     *
     * The default is the value_type typedef of the container.
     */
    typedef typename V::value_type IndexedType;

    /**
     * @brief Whether the indexed type has variable size or there
     * is always one value at each index.
     */
    typedef SizeOne IndexedTypeFlag;

    /**
     * @brief Get the address of entry at an index.
     *
     * The default implementation uses operator[] to
     * get the address.
     * @param v An existing representation of the type that has more elements than index.
     * @param index The index of the entry.
     */
    static const void* getAddress(const V& v, int index);

    /**
     * @brief Get the number of primitve elements at that index.
     *
     * The default always returns 1.
     */
    static int getSize(const V&, int index);
  };

  template<class K, int n> class FieldVector;

  template<class B, class A> class VariableBlockVector;

  template<class K, class A, int n>
  struct CommPolicy<VariableBlockVector<FieldVector<K, n>, A> >
  {
    typedef VariableBlockVector<FieldVector<K, n>, A> Type;

    typedef typename Type::B IndexedType;

    typedef VariableSize IndexedTypeFlag;

    static const void* getAddress(const Type& v, int i);

    static int getSize(const Type& v, int i);
  };

  /**
   * @brief Error thrown if there was a problem with the communication.
   */
  class CommunicationError : public IOError
  {};

  /**
   * @brief GatherScatter default implementation that just copies data.
   */
  template<class T>
  struct CopyGatherScatter
  {
    typedef typename CommPolicy<T>::IndexedType IndexedType;

    static const IndexedType& gather(const T& vec, std::size_t i);

    static void scatter(T& vec, const IndexedType& v, std::size_t i);

  };

  /**
   * @brief An utility class for communicating distributed data structures via MPI datatypes.
   *
   * This communicator creates special MPI datatypes that address the non contiguous elements
   * to be send and received. The idea was to prevent the copying to an additional buffer and
   * the mpi implementation decide whether to allocate buffers or use buffers offered by the
   * interconnection network.
   *
   * Unfortunately the implementation of MPI datatypes seems to be poor. Therefore for most MPI
   * implementations using a BufferedCommunicator will be more efficient.
   */
  template<typename T>
  class DatatypeCommunicator : public InterfaceBuilder
  {
  public:

    /**
     * @brief Type of the index set.
     */
    typedef T ParallelIndexSet;

    /**
     * @brief Type of the underlying remote indices class.
     */
    typedef Dune::RemoteIndices<ParallelIndexSet> RemoteIndices;

    /**
     * @brief The type of the global index.
     */
    typedef typename RemoteIndices::GlobalIndex GlobalIndex;

    /**
     * @brief The type of the attribute.
     */
    typedef typename RemoteIndices::Attribute Attribute;

    /**
     * @brief The type of the local index.
     */
    typedef typename RemoteIndices::LocalIndex LocalIndex;

    /**
     * @brief Creates a new DatatypeCommunicator.
     */
    DatatypeCommunicator();

    /**
     * @brief Destructor.
     */
    ~DatatypeCommunicator();

    /**
     * @brief Builds the interface between the index sets.
     *
     * Has to be called before the actual communication by forward or backward
     * can be called. Nonpublic indices will be ignored!
     *
     *
     * The types T1 and T2 are classes representing a set of
     * enumeration values of type DatatypeCommunicator::Attribute.
     * They have to provide
     * a (static) method
     * \code
     * bool contains(Attribute flag) const;
     * \endcode
     * for checking whether the set contains a specfic flag.
     * This functionality is for example provided the classes
     * EnumItem, EnumRange and Combine.
     *
     * @param remoteIndices The indices present on remote processes.
     * @param sourceFlags The set of attributes which mark indices we send to other
     *               processes.
     * @param sendData The indexed data structure whose data will be send.
     * @param destFlags  The set of attributes which mark the indices we might
     *               receive values from.
     * @param receiveData The indexed data structure for which we receive data.
     */
    template<class T1, class T2, class V>
    void build(const RemoteIndices& remoteIndices, const T1& sourceFlags, V& sendData, const T2& destFlags, V& receiveData);

    /**
     * @brief Sends the primitive values from the source to the destination.
     */
    void forward();

    /**
     * @brief Sends the primitive values from the destination to the source.
     */
    void backward();

    /**
     * @brief Deallocates the MPI requests and data types.
     */
    void free();
  private:
    enum {
      /**
       * @brief Tag for the MPI communication.
       */
      commTag_ = 234
    };

    /**
     * @brief The indices also known at other processes.
     */
    const RemoteIndices* remoteIndices_;

    typedef std::map<int,std::pair<MPI_Datatype,MPI_Datatype> >
    MessageTypeMap;

    /**
     * @brief The datatypes built according to the communication interface.
     */
    MessageTypeMap messageTypes;

    /**
     * @brief The pointer to the data whose entries we communicate.
     */
    void* data_;

    MPI_Request* requests_[2];

    /**
     * @brief True if the request and data types were created.
     */
    bool created_;

    /**
     * @brief Creates the MPI_Requests for the forward communication.
     */
    template<class V, bool FORWARD>
    void createRequests(V& sendData, V& receiveData);

    /**
     * @brief Creates the data types needed for the unbuffered receive.
     */
    template<class T1, class T2, class V, bool send>
    void createDataTypes(const T1& source, const T2& destination, V& data);

    /**
     * @brief Initiates the sending and receive.
     */
    void sendRecv(MPI_Request* req);

    /**
     * @brief Information used for setting up the MPI Datatypes.
     */
    struct IndexedTypeInformation
    {
      /**
       * @brief Allocate space for setting up the MPI datatype.
       *
       * @param i The number of values the datatype will have.
       */
      void build(int i)
      {
        length = new int[i];
        displ  = new MPI_Aint[i];
        size = i;
      }

      /**
       * @brief Free the allocated space.
       */
      void free()
      {
        delete[] length;
        delete[] displ;
      }
      /**  @brief The number of values at each index. */
      int* length;
      /** @brief The displacement at each index. */
      MPI_Aint* displ;
      /**
       * @brief The number of elements we send.
       * In case of variable sizes this will differ from
       * size.
       */
      int elements;
      /**
       * @param The number of indices in the data type.
       */
      int size;
    };

    /**
     * @brief Functor for the InterfaceBuilder.
     *
     * It will record the information needed to build the MPI_Datatypes.
     */
    template<class V>
    struct MPIDatatypeInformation
    {
      /**
       * @brief Constructor.
       * @param data The data we construct an MPI data type for.
       */
      MPIDatatypeInformation(const V& data) : data_(data)
      {}

      /**
       * @brief Reserver space for the information about the datatype.
       * @param proc The rank of the process this information is for.
       * @param size The number of indices the datatype will contain.
       */
      void reserve(int proc, int size)
      {
        information_[proc].build(size);
      }
      /**
       * @brief Add a new index to the datatype.
       * @param proc The rank of the process this index is send to
       * or received from.
       * @param local The index to add.
       */
      void add(int proc, int local)
      {
        IndexedTypeInformation& info=information_[proc];
        assert((info.elements)<info.size);
        MPI_Address( const_cast<void*>(CommPolicy<V>::getAddress(data_, local)),
                     info.displ+info.elements);
        info.length[info.elements]=CommPolicy<V>::getSize(data_, local);
        info.elements++;
      }

      /**
       * @brief The information about the datatypes to send to or
       * receive from each process.
       */
      std::map<int,IndexedTypeInformation> information_;
      /**
       * @brief A representative of the indexed data we send.
       */
      const V& data_;

    };

  };

  /**
   * @brief A communicator that uses buffers to gather and scatter
   * the data to be send or received.
   *
   * Before the data is sent it is copied to a consecutive buffer and
   * then that buffer is sent.
   * The data is received in another buffer and then copied to the actual
   * position.
   */
  class BufferedCommunicator
  {

  public:
    /**
     * @brief Constructor.
     */
    BufferedCommunicator();

    /**
     * @brief Build the buffers and information for the communication process.
     *
     *
     * @param interface The interface that defines what indices are to be communicated.
     */
    template<class Data, class Interface>
    typename enable_if<is_same<SizeOne,typename CommPolicy<Data>::IndexedTypeFlag>::value, void>::type
    build(const Interface& interface);

    /**
     * @brief Build the buffers and information for the communication process.
     *
     * @param source The source in a forward send. The values will be copied from here to the send buffers.
     * @param target The target in a forward send. The received values will be copied to here.
     * @param interface The interface that defines what indices are to be communicated.
     */
    template<class Data, class Interface>
    void build(const Data& source, const Data& target, const Interface& interface);

    /**
     * @brief Send from source to target.
     *
     * The template parameter GatherScatter (e.g. CopyGatherScatter) has to have a static method
     * \code
     * // Gather the data at index index of data
     * static const typename CommPolicy<Data>::IndexedType>& gather(Data& data, int index);
     *
     * // Scatter the value at a index of data
     * static void scatter(Data& data, typename CommPolicy<Data>::IndexedType> value,
     *                     int index);
     * \endcode
     * in the case where CommPolicy<Data>::IndexedTypeFlag is SizeOne
     * and
     *
     * \code
     * static const typename CommPolicy<Data>::IndexedType> gather(Data& data, int index, int subindex);
     *
     * static void scatter(Data& data, typename CommPolicy<Data>::IndexedType> value,
     *                     int index, int subindex);
     * \endcode
     * in the case where CommPolicy<Data>::IndexedTypeFlag is VariableSize. Here subindex is the
     * subindex of the block at index.
     * @warning The source and target data have to have the same layout as the ones given
     * to the build function in case of variable size values at the indices.
     * @param source The values will be copied from here to the send buffers.
     * @param dest The received values will be copied to here.
     */
    template<class GatherScatter, class Data>
    void forward(const Data& source, Data& dest);

    /**
     * @brief Communicate in the reverse direction, i.e. send from target to source.
     *
     * The template parameter GatherScatter (e.g. CopyGatherScatter) has to have a static method
     * \code
     * // Gather the data at index index of data
     * static const typename CommPolicy<Data>::IndexedType>& gather(Data& data, int index);
     *
     * // Scatter the value at a index of data
     * static void scatter(Data& data, typename CommPolicy<Data>::IndexedType> value,
     *                     int index);
     * \endcode
     * in the case where CommPolicy<Data>::IndexedTypeFlag is SizeOne
     * and
     *
     * \code
     * static onst typename CommPolicy<Data>::IndexedType> gather(Data& data, int index, int subindex);
     *
     * static void scatter(Data& data, typename CommPolicy<Data>::IndexedType> value,
     *                     int index, int subindex);
     * \endcode
     * in the case where CommPolicy<Data>::IndexedTypeFlag is VariableSize. Here subindex is the
     * subindex of the block at index.
     * @warning The source and target data have to have the same layout as the ones given
     * to the build function in case of variable size values at the indices.
     * @param dest The values will be copied from here to the send buffers.
     * @param source The received values will be copied to here.
     */
    template<class GatherScatter, class Data>
    void backward(Data& source, const Data& dest);

    /**
     * @brief Forward send where target and source are the same.
     *
     * The template parameter GatherScatter has to have a static method
     * \code
     * // Gather the data at index index of data
     * static const typename CommPolicy<Data>::IndexedType>& gather(Data& data, int index);
     *
     * // Scatter the value at a index of data
     * static void scatter(Data& data, typename CommPolicy<Data>::IndexedType> value,
     *                     int index);
     * \endcode
     * in the case where CommPolicy<Data>::IndexedTypeFlag is SizeOne
     * and
     *
     * \code
     * static onst typename CommPolicy<Data>::IndexedType> gather(Data& data, int index, int subindex);
     *
     * static void scatter(Data& data, typename CommPolicy<Data>::IndexedType> value,
     *                     int index, int subindex);
     * \endcode
     * in the case where CommPolicy<Data>::IndexedTypeFlag is VariableSize. Here subindex is the
     * subindex of the block at index.
     * @param data Source and target of the communication.
     */
    template<class GatherScatter, class Data>
    void forward(Data& data);

    /**
     * @brief Backward send where target and source are the same.
     *
     * The template parameter GatherScatter has to have a static method
     * \code
     * // Gather the data at index index of data
     * static const typename CommPolicy<Data>::IndexedType>& gather(Data& data, int index);
     *
     * // Scatter the value at a index of data
     * static void scatter(Data& data, typename CommPolicy<Data>::IndexedType> value,
     *                     int index);
     * \endcode
     * in the case where CommPolicy<Data>::IndexedTypeFlag is SizeOne
     * and
     *
     * \code
     * static onst typename CommPolicy<Data>::IndexedType> gather(Data& data, int index, int subindex);
     *
     * static void scatter(Data& data, typename CommPolicy<Data>::IndexedType> value,
     *                     int index, int subindex);
     * \endcode
     * in the case where CommPolicy<Data>::IndexedTypeFlag is VariableSize. Here subindex is the
     * subindex of the block at index.
     * @param data Source and target of the communication.
     */
    template<class GatherScatter, class Data>
    void backward(Data& data);

    /**
     * @brief Free the allocated memory (i.e. buffers and message information.
     */
    void free();

    /**
     * @brief Destructor.
     */
    ~BufferedCommunicator();

  private:

    /**
     * @brief The type of the map that maps interface information to processors.
     */
    typedef std::map<int,std::pair<InterfaceInformation,InterfaceInformation> >
    InterfaceMap;


    /**
     * @brief Functors for message size caculation
     */
    template<class Data, typename IndexedTypeFlag>
    struct MessageSizeCalculator
    {};

    /**
     * @brief Functor for message size caculation for datatypes
     * where at each index is only one value.
     */
    template<class Data>
    struct MessageSizeCalculator<Data,SizeOne>
    {
      /**
       * @brief Calculate the number of values in message
       * @param info The information about the interface corresponding
       * to the message.
       * @return The number of values in th message.
       */
      inline int operator()(const InterfaceInformation& info) const;
      /**
       * @brief Calculate the number of values in message
       *
       * @param info The information about the interface corresponding
       * to the message.
       * @param data ignored.
       * @return The number of values in th message.
       */
      inline int operator()(const Data& data, const InterfaceInformation& info) const;
    };

    /**
     * @brief Functor for message size caculation for datatypes
     * where at each index can be a variable number of values.
     */
    template<class Data>
    struct MessageSizeCalculator<Data,VariableSize>
    {
      /**
       * @brief Calculate the number of values in message
       *
       * @param info The information about the interface corresponding
       * to the message.
       * @param data A representative of the data we send.
       * @return The number of values in th message.
       */
      inline int operator()(const Data& data, const InterfaceInformation& info) const;
    };

    /**
     * @brief Functors for message data gathering.
     */
    template<class Data, class GatherScatter, bool send, typename IndexedTypeFlag>
    struct MessageGatherer
    {};

    /**
     * @brief Functor for message data gathering for datatypes
     * where at each index is only one value.
     */
    template<class Data, class GatherScatter, bool send>
    struct MessageGatherer<Data,GatherScatter,send,SizeOne>
    {
      /** @brief The type of the values we send. */
      typedef typename CommPolicy<Data>::IndexedType Type;

      /**
       * @brief The type of the functor that does the actual copying
       * during the data Scattering.
       */
      typedef GatherScatter Gatherer;

      enum {
        /**
         * @brief The communication mode
         *
         * True if this was a forward communication.
         */
        forward=send
      };

      /**
       * @brief Copies the values to send into the buffer.
       * @param interface The interface used in the send.
       * @param data The data from which we copy the values.
       * @param buffer The send buffer to copy to.
       * @param bufferSize The size of the buffer in bytes. For checks.
       */
      inline void operator()(const InterfaceMap& interface, const Data& data, Type* buffer, size_t bufferSize) const;
    };

    /**
     * @brief Functor for message data scattering for datatypes
     * where at each index can be a variable size of values
     */
    template<class Data, class GatherScatter, bool send>
    struct MessageGatherer<Data,GatherScatter,send,VariableSize>
    {
      /** @brief The type of the values we send. */
      typedef typename CommPolicy<Data>::IndexedType Type;

      /**
       * @brief The type of the functor that does the actual copying
       * during the data Scattering.
       */
      typedef GatherScatter Gatherer;

      enum {
        /**
         * @brief The communication mode
         *
         * True if this was a forward communication.
         */
        forward=send
      };

      /**
       * @brief Copies the values to send into the buffer.
       * @param interface The interface used in the send.
       * @param data The data from which we copy the values.
       * @param buffer The send buffer to copy to.
       * @param bufferSize The size of the buffer in bytes. For checks.
       */
      inline void operator()(const InterfaceMap& interface, const Data& data, Type* buffer, size_t bufferSize) const;
    };

    /**
     * @brief Functors for message data scattering.
     */
    template<class Data, class GatherScatter, bool send, typename IndexedTypeFlag>
    struct MessageScatterer
    {};

    /**
     * @brief Functor for message data gathering for datatypes
     * where at each index is only one value.
     */
    template<class Data, class GatherScatter, bool send>
    struct MessageScatterer<Data,GatherScatter,send,SizeOne>
    {
      /** @brief The type of the values we send. */
      typedef typename CommPolicy<Data>::IndexedType Type;

      /**
       * @brief The type of the functor that does the actual copying
       * during the data Scattering.
       */
      typedef GatherScatter Scatterer;

      enum {
        /**
         * @brief The communication mode
         *
         * True if this was a forward communication.
         */
        forward=send
      };

      /**
       * @brief Copy the message data from the receive buffer to the data.
       * @param interface The interface used in the send.
       * @param data The data to which we copy the values.
       * @param buffer The receive buffer to copy from.
       * @param proc The rank of the process the message is from.
       */
      inline void operator()(const InterfaceMap& interface, Data& data, Type* buffer, const int& proc) const;
    };
    /**
     * @brief Functor for message data scattering for datatypes
     * where at each index can be a variable size of values
     */
    template<class Data, class GatherScatter, bool send>
    struct MessageScatterer<Data,GatherScatter,send,VariableSize>
    {
      /** @brief The type of the values we send. */
      typedef typename CommPolicy<Data>::IndexedType Type;

      /**
       * @brief The type of the functor that does the actual copying
       * during the data Scattering.
       */
      typedef GatherScatter Scatterer;

      enum {
        /**
         * @brief The communication mode
         *
         * True if this was a forward communication.
         */
        forward=send
      };

      /**
       * @brief Copy the message data from the receive buffer to the data.
       * @param interface The interface used in the send.
       * @param data The data to which we copy the values.
       * @param buffer The receive buffer to copy from.
       * @param proc The rank of the process the message is from.
       */
      inline void operator()(const InterfaceMap& interface, Data& data, Type* buffer, const int& proc) const;
    };

    /**
     * @brief Information about a message to send.
     */
    struct MessageInformation
    {
      /** @brief Constructor. */
      MessageInformation()
        : start_(0), size_(0)
      {}

      /**
       * @brief Constructor.
       * @param start The start of the message in the global buffer.
       * Not in bytes but in number of values from the beginning of
       * the buffer
       * @param size The size of the message in bytes.
       */
      MessageInformation(size_t start, size_t size)
        : start_(start), size_(size)
      {}
      /**
       * @brief Start of the message in the buffer counted in number of value.
       */
      size_t start_;
      /**
       * @brief Number of bytes in the message.
       */
      size_t size_;
    };

    /**
     * @brief Type of the map of information about the messages to send.
     *
     * The key is the process number to communicate with and the value is
     * the pair of information about sending and receiving messages.
     */
    typedef std::map<int,std::pair<MessageInformation,MessageInformation> >
    InformationMap;
    /**
     * @brief Gathered information about the messages to send.
     */
    InformationMap messageInformation_;
    /**
     * @brief Communication buffers.
     */
    char* buffers_[2];
    /**
     * @brief The size of the communication buffers
     */
    size_t bufferSize_[2];

    enum {
      /**
       * @brief The tag we use for communication.
       */
      commTag_
    };

    /**
     * @brief The interface we currently work with.
     */
    std::map<int,std::pair<InterfaceInformation,InterfaceInformation> > interfaces_;

    MPI_Comm communicator_;

    /**
     * @brief Send and receive Data.
     */
    template<class GatherScatter, bool FORWARD, class Data>
    void sendRecv(const Data& source, Data& target);

  };

#ifndef DOXYGEN

  template<class V>
  inline const void* CommPolicy<V>::getAddress(const V& v, int index)
  {
    return &(v[index]);
  }

  template<class V>
  inline int CommPolicy<V>::getSize(const V& v, int index)
  {
    DUNE_UNUSED_PARAMETER(v);
    DUNE_UNUSED_PARAMETER(index);
    return 1;
  }

  template<class K, class A, int n>
  inline const void* CommPolicy<VariableBlockVector<FieldVector<K, n>, A> >::getAddress(const Type& v, int index)
  {
    return &(v[index][0]);
  }

  template<class K, class A, int n>
  inline int CommPolicy<VariableBlockVector<FieldVector<K, n>, A> >::getSize(const Type& v, int index)
  {
    return v[index].getsize();
  }

  template<class T>
  inline const typename CopyGatherScatter<T>::IndexedType& CopyGatherScatter<T>::gather(const T & vec, std::size_t i)
  {
    return vec[i];
  }

  template<class T>
  inline void CopyGatherScatter<T>::scatter(T& vec, const IndexedType& v, std::size_t i)
  {
    vec[i]=v;
  }

  template<typename T>
  DatatypeCommunicator<T>::DatatypeCommunicator()
    : remoteIndices_(0), created_(false)
  {
    requests_[0]=0;
    requests_[1]=0;
  }



  template<typename T>
  DatatypeCommunicator<T>::~DatatypeCommunicator()
  {
    free();
  }

  template<typename T>
  template<class T1, class T2, class V>
  inline void DatatypeCommunicator<T>::build(const RemoteIndices& remoteIndices,
                                             const T1& source, V& sendData,
                                             const T2& destination, V& receiveData)
  {
    remoteIndices_ = &remoteIndices;
    free();
    createDataTypes<T1,T2,V,false>(source,destination, receiveData);
    createDataTypes<T1,T2,V,true>(source,destination, sendData);
    createRequests<V,true>(sendData, receiveData);
    createRequests<V,false>(receiveData, sendData);
    created_=true;
  }

  template<typename T>
  void DatatypeCommunicator<T>::free()
  {
    if(created_) {
      delete[] requests_[0];
      delete[] requests_[1];
      typedef MessageTypeMap::iterator iterator;
      typedef MessageTypeMap::const_iterator const_iterator;

      const const_iterator end=messageTypes.end();

      for(iterator process = messageTypes.begin(); process != end; ++process) {
        MPI_Datatype *type = &(process->second.first);
        int finalized=0;
#if MPI_2
        MPI_Finalized(&finalized);
#endif
        if(*type!=MPI_DATATYPE_NULL && !finalized)
          MPI_Type_free(type);
        type = &(process->second.second);
        if(*type!=MPI_DATATYPE_NULL && !finalized)
          MPI_Type_free(type);
      }
      messageTypes.clear();
      created_=false;
    }

  }

  template<typename T>
  template<class T1, class T2, class V, bool send>
  void DatatypeCommunicator<T>::createDataTypes(const T1& sourceFlags, const T2& destFlags, V& data)
  {

    MPIDatatypeInformation<V>  dataInfo(data);
    this->template buildInterface<RemoteIndices,T1,T2,MPIDatatypeInformation<V>,send>(*remoteIndices_,sourceFlags, destFlags, dataInfo);

    typedef typename RemoteIndices::RemoteIndexMap::const_iterator const_iterator;
    const const_iterator end=this->remoteIndices_->end();

    // Allocate MPI_Datatypes and deallocate memory for the type construction.
    for(const_iterator process=this->remoteIndices_->begin(); process != end; ++process) {
      IndexedTypeInformation& info=dataInfo.information_[process->first];
      // Shift the displacement
      MPI_Aint base;
      MPI_Address(const_cast<void *>(CommPolicy<V>::getAddress(data, 0)), &base);

      for(int i=0; i< info.elements; i++) {
        info.displ[i]-=base;
      }

      // Create data type
      MPI_Datatype* type = &( send ? messageTypes[process->first].first : messageTypes[process->first].second);
      MPI_Type_hindexed(info.elements, info.length, info.displ,
                        MPITraits<typename CommPolicy<V>::IndexedType>::getType(),
                        type);
      MPI_Type_commit(type);
      // Deallocate memory
      info.free();
    }
  }

  template<typename T>
  template<class V, bool createForward>
  void DatatypeCommunicator<T>::createRequests(V& sendData, V& receiveData)
  {
    typedef std::map<int,std::pair<MPI_Datatype,MPI_Datatype> >::const_iterator MapIterator;
    int rank;
    static int index = createForward ? 1 : 0;
    int noMessages = messageTypes.size();
    // allocate request handles
    requests_[index] = new MPI_Request[2*noMessages];
    const MapIterator end = messageTypes.end();
    int request=0;
    MPI_Comm_rank(MPI_COMM_WORLD, &rank);

    // Set up the requests for receiving first
    for(MapIterator process = messageTypes.begin(); process != end;
        ++process, ++request) {
      MPI_Datatype type = createForward ? process->second.second : process->second.first;
      void* address = const_cast<void*>(CommPolicy<V>::getAddress(receiveData,0));
      MPI_Recv_init(address, 1, type, process->first, commTag_, this->remoteIndices_->communicator(), requests_[index]+request);
    }

    // And now the send requests

    for(MapIterator process = messageTypes.begin(); process != end;
        ++process, ++request) {
      MPI_Datatype type = createForward ? process->second.first : process->second.second;
      void* address =  const_cast<void*>(CommPolicy<V>::getAddress(sendData, 0));
      MPI_Ssend_init(address, 1, type, process->first, commTag_, this->remoteIndices_->communicator(), requests_[index]+request);
    }
  }

  template<typename T>
  void DatatypeCommunicator<T>::forward()
  {
    sendRecv(requests_[1]);
  }

  template<typename T>
  void DatatypeCommunicator<T>::backward()
  {
    sendRecv(requests_[0]);
  }

  template<typename T>
  void DatatypeCommunicator<T>::sendRecv(MPI_Request* requests)
  {
    int noMessages = messageTypes.size();
    // Start the receive calls first
    MPI_Startall(noMessages, requests);
    // Now the send calls
    MPI_Startall(noMessages, requests+noMessages);

    // Wait for completion of the communication send first then receive
    MPI_Status* status=new MPI_Status[2*noMessages];
    for(int i=0; i<2*noMessages; i++)
      status[i].MPI_ERROR=MPI_SUCCESS;

    int send = MPI_Waitall(noMessages, requests+noMessages, status+noMessages);
    int receive = MPI_Waitall(noMessages, requests, status);

    // Error checks
    int success=1, globalSuccess=0;
    if(send==MPI_ERR_IN_STATUS) {
      int rank;
      MPI_Comm_rank(this->remoteIndices_->communicator(), &rank);
      std::cerr<<rank<<": Error in sending :"<<std::endl;
      // Search for the error
      for(int i=noMessages; i< 2*noMessages; i++)
        if(status[i].MPI_ERROR!=MPI_SUCCESS) {
          char message[300];
          int messageLength;
          MPI_Error_string(status[i].MPI_ERROR, message, &messageLength);
          std::cerr<<" source="<<status[i].MPI_SOURCE<<" message: ";
          for(int i=0; i< messageLength; i++)
            std::cout<<message[i];
        }
      std::cerr<<std::endl;
      success=0;
    }

    if(receive==MPI_ERR_IN_STATUS) {
      int rank;
      MPI_Comm_rank(this->remoteIndices_->communicator(), &rank);
      std::cerr<<rank<<": Error in receiving!"<<std::endl;
      // Search for the error
      for(int i=0; i< noMessages; i++)
        if(status[i].MPI_ERROR!=MPI_SUCCESS) {
          char message[300];
          int messageLength;
          MPI_Error_string(status[i].MPI_ERROR, message, &messageLength);
          std::cerr<<" source="<<status[i].MPI_SOURCE<<" message: ";
          for(int i=0; i< messageLength; i++)
            std::cerr<<message[i];
        }
      std::cerr<<std::endl;
      success=0;
    }

    MPI_Allreduce(&success, &globalSuccess, 1, MPI_INT, MPI_MIN, this->remoteIndices_->communicator());

    delete[] status;

    if(!globalSuccess)
      DUNE_THROW(CommunicationError, "A communication error occurred!");

  }

  inline BufferedCommunicator::BufferedCommunicator()
  {
    buffers_[0]=0;
    buffers_[1]=0;
    bufferSize_[0]=0;
    bufferSize_[1]=0;
  }

  template<class Data, class Interface>
  typename enable_if<is_same<SizeOne, typename CommPolicy<Data>::IndexedTypeFlag>::value, void>::type
  BufferedCommunicator::build(const Interface& interface)
  {
    interfaces_=interface.interfaces();
    communicator_=interface.communicator();
    typedef typename std::map<int,std::pair<InterfaceInformation,InterfaceInformation> >
    ::const_iterator const_iterator;
    typedef typename CommPolicy<Data>::IndexedTypeFlag Flag;
    const const_iterator end = interfaces_.end();
    int lrank;
    MPI_Comm_rank(communicator_, &lrank);

    bufferSize_[0]=0;
    bufferSize_[1]=0;

    for(const_iterator interfacePair = interfaces_.begin();
        interfacePair != end; ++interfacePair) {
      int noSend = MessageSizeCalculator<Data,Flag>() (interfacePair->second.first);
      int noRecv = MessageSizeCalculator<Data,Flag>() (interfacePair->second.second);
      if (noSend + noRecv > 0)
        messageInformation_.insert(std::make_pair(interfacePair->first,
                                                std::make_pair(MessageInformation(bufferSize_[0],
                                                                                  noSend*sizeof(typename CommPolicy<Data>::IndexedType)),
                                                               MessageInformation(bufferSize_[1],
                                                                                  noRecv*sizeof(typename CommPolicy<Data>::IndexedType)))));
      bufferSize_[0] += noSend;
      bufferSize_[1] += noRecv;
    }

    // allocate the buffers
    bufferSize_[0] *= sizeof(typename CommPolicy<Data>::IndexedType);
    bufferSize_[1] *= sizeof(typename CommPolicy<Data>::IndexedType);

    buffers_[0] = new char[bufferSize_[0]];
    buffers_[1] = new char[bufferSize_[1]];
  }

  template<class Data, class Interface>
  void BufferedCommunicator::build(const Data& source, const Data& dest, const Interface& interface)
  {

    interfaces_=interface.interfaces();
    communicator_=interface.communicator();
    typedef typename std::map<int,std::pair<InterfaceInformation,InterfaceInformation> >
    ::const_iterator const_iterator;
    typedef typename CommPolicy<Data>::IndexedTypeFlag Flag;
    const const_iterator end = interfaces_.end();

    bufferSize_[0]=0;
    bufferSize_[1]=0;

    for(const_iterator interfacePair = interfaces_.begin();
        interfacePair != end; ++interfacePair) {
      int noSend = MessageSizeCalculator<Data,Flag>() (source, interfacePair->second.first);
      int noRecv = MessageSizeCalculator<Data,Flag>() (dest, interfacePair->second.second);
      if (noSend + noRecv > 0)
        messageInformation_.insert(std::make_pair(interfacePair->first,
                                                std::make_pair(MessageInformation(bufferSize_[0],
                                                                                  noSend*sizeof(typename CommPolicy<Data>::IndexedType)),
                                                               MessageInformation(bufferSize_[1],
                                                                                  noRecv*sizeof(typename CommPolicy<Data>::IndexedType)))));
      bufferSize_[0] += noSend;
      bufferSize_[1] += noRecv;
    }

    bufferSize_[0] *= sizeof(typename CommPolicy<Data>::IndexedType);
    bufferSize_[1] *= sizeof(typename CommPolicy<Data>::IndexedType);
    // allocate the buffers
    buffers_[0] = new char[bufferSize_[0]];
    buffers_[1] = new char[bufferSize_[1]];
  }

  inline void BufferedCommunicator::free()
  {
    messageInformation_.clear();
    if(buffers_[0])
      delete[] buffers_[0];

    if(buffers_[1])
      delete[] buffers_[1];
    buffers_[0]=buffers_[1]=0;
  }

  inline BufferedCommunicator::~BufferedCommunicator()
  {
    free();
  }

  template<class Data>
  inline int BufferedCommunicator::MessageSizeCalculator<Data,SizeOne>::operator()
    (const InterfaceInformation& info) const
  {
    return info.size();
  }


  template<class Data>
  inline int BufferedCommunicator::MessageSizeCalculator<Data,SizeOne>::operator()
    (const Data&, const InterfaceInformation& info) const
  {
    return operator()(info);
  }


  template<class Data>
  inline int BufferedCommunicator::MessageSizeCalculator<Data, VariableSize>::operator()
    (const Data& data, const InterfaceInformation& info) const
  {
    int entries=0;

    for(size_t i=0; i < info.size(); i++)
      entries += CommPolicy<Data>::getSize(data,info[i]);

    return entries;
  }


  template<class Data, class GatherScatter, bool FORWARD>
  inline void BufferedCommunicator::MessageGatherer<Data,GatherScatter,FORWARD,VariableSize>::operator()(const InterfaceMap& interfaces,const Data& data, Type* buffer, size_t bufferSize) const
  {
    DUNE_UNUSED_PARAMETER(bufferSize);
    typedef typename InterfaceMap::const_iterator
    const_iterator;

    int rank;
    MPI_Comm_rank(MPI_COMM_WORLD, &rank);
    const const_iterator end = interfaces.end();
    size_t index=0;

    for(const_iterator interfacePair = interfaces.begin();
        interfacePair != end; ++interfacePair) {
      int size = forward ? interfacePair->second.first.size() :
                 interfacePair->second.second.size();

      for(int i=0; i < size; i++) {
        int local = forward ? interfacePair->second.first[i] :
                    interfacePair->second.second[i];
        for(std::size_t j=0; j < CommPolicy<Data>::getSize(data, local); j++, index++) {

#ifdef DUNE_ISTL_WITH_CHECKING
          assert(bufferSize>=(index+1)*sizeof(typename CommPolicy<Data>::IndexedType));
#endif
          buffer[index]=GatherScatter::gather(data, local, j);
        }

      }
    }

  }


  template<class Data, class GatherScatter, bool FORWARD>
  inline void BufferedCommunicator::MessageGatherer<Data,GatherScatter,FORWARD,SizeOne>::operator()(const InterfaceMap& interfaces, const Data& data, Type* buffer, size_t bufferSize) const
  {
    DUNE_UNUSED_PARAMETER(bufferSize);
    typedef typename InterfaceMap::const_iterator
    const_iterator;
    const const_iterator end = interfaces.end();
    size_t index = 0;

    int rank;
    MPI_Comm_rank(MPI_COMM_WORLD, &rank);

    for(const_iterator interfacePair = interfaces.begin();
        interfacePair != end; ++interfacePair) {
      size_t size = FORWARD ? interfacePair->second.first.size() :
                    interfacePair->second.second.size();

      for(size_t i=0; i < size; i++) {

#ifdef DUNE_ISTL_WITH_CHECKING
        assert(bufferSize>=(index+1)*sizeof(typename CommPolicy<Data>::IndexedType));
#endif

        buffer[index++] = GatherScatter::gather(data, FORWARD ? interfacePair->second.first[i] :
                                                interfacePair->second.second[i]);
      }
    }

  }


  template<class Data, class GatherScatter, bool FORWARD>
  inline void BufferedCommunicator::MessageScatterer<Data,GatherScatter,FORWARD,VariableSize>::operator()(const InterfaceMap& interfaces, Data& data, Type* buffer, const int& proc) const
  {
    typedef typename InterfaceMap::value_type::second_type::first_type Information;
    const typename InterfaceMap::const_iterator infoPair = interfaces.find(proc);

    assert(infoPair!=interfaces.end());

    const Information& info = FORWARD ? infoPair->second.second :
                              infoPair->second.first;

    for(size_t i=0, index=0; i < info.size(); i++) {
      for(size_t j=0; j < CommPolicy<Data>::getSize(data, info[i]); j++)
        GatherScatter::scatter(data, buffer[index++], info[i], j);
    }
  }


  template<class Data, class GatherScatter, bool FORWARD>
  inline void BufferedCommunicator::MessageScatterer<Data,GatherScatter,FORWARD,SizeOne>::operator()(const InterfaceMap& interfaces, Data& data, Type* buffer, const int& proc) const
  {
    typedef typename InterfaceMap::value_type::second_type::first_type Information;
    const typename InterfaceMap::const_iterator infoPair = interfaces.find(proc);

    assert(infoPair!=interfaces.end());

    const Information& info = FORWARD ? infoPair->second.second :
                              infoPair->second.first;

    for(size_t i=0; i < info.size(); i++) {
      GatherScatter::scatter(data, buffer[i], info[i]);
    }
  }


  template<class GatherScatter,class Data>
  void BufferedCommunicator::forward(Data& data)
  {
    this->template sendRecv<GatherScatter,true>(data, data);
  }


  template<class GatherScatter, class Data>
  void BufferedCommunicator::backward(Data& data)
  {
    this->template sendRecv<GatherScatter,false>(data, data);
  }


  template<class GatherScatter, class Data>
  void BufferedCommunicator::forward(const Data& source, Data& dest)
  {
    this->template sendRecv<GatherScatter,true>(source, dest);
  }


  template<class GatherScatter, class Data>
  void BufferedCommunicator::backward(Data& source, const Data& dest)
  {
    this->template sendRecv<GatherScatter,false>(dest, source);
  }


  template<class GatherScatter, bool FORWARD, class Data>
  void BufferedCommunicator::sendRecv(const Data& source, Data& dest)
  {
    int rank, lrank;

    MPI_Comm_rank(MPI_COMM_WORLD,&rank);
    MPI_Comm_rank(MPI_COMM_WORLD,&lrank);

    typedef typename CommPolicy<Data>::IndexedType Type;
    Type *sendBuffer, *recvBuffer;
    size_t sendBufferSize;
#ifndef NDEBUG
    size_t recvBufferSize;
#endif

    if(FORWARD) {
      sendBuffer = reinterpret_cast<Type*>(buffers_[0]);
      sendBufferSize = bufferSize_[0];
      recvBuffer = reinterpret_cast<Type*>(buffers_[1]);
#ifndef NDEBUG
      recvBufferSize = bufferSize_[1];
#endif
    }else{
      sendBuffer = reinterpret_cast<Type*>(buffers_[1]);
      sendBufferSize = bufferSize_[1];
      recvBuffer = reinterpret_cast<Type*>(buffers_[0]);
#ifndef NDEBUG
      recvBufferSize = bufferSize_[0];
#endif
    }
    typedef typename CommPolicy<Data>::IndexedTypeFlag Flag;

    MessageGatherer<Data,GatherScatter,FORWARD,Flag>() (interfaces_, source, sendBuffer, sendBufferSize);

    MPI_Request* sendRequests = new MPI_Request[messageInformation_.size()];
    MPI_Request* recvRequests = new MPI_Request[messageInformation_.size()];
    /* Number of recvRequests that are not MPI_REQUEST_NULL */
    size_t numberOfRealRecvRequests = 0;

    // Setup receive first
    typedef typename InformationMap::const_iterator const_iterator;

    const const_iterator end = messageInformation_.end();
    size_t i=0;
    int* processMap = new int[messageInformation_.size()];

    for(const_iterator info = messageInformation_.begin(); info != end; ++info, ++i) {
      processMap[i]=info->first;
      if(FORWARD) {
        assert(info->second.second.start_*sizeof(typename CommPolicy<Data>::IndexedType)+info->second.second.size_ <= recvBufferSize );
        Dune::dvverb<<rank<<": receiving "<<info->second.second.size_<<" from "<<info->first<<std::endl;
        if(info->second.second.size_) {
          MPI_Irecv(recvBuffer+info->second.second.start_, info->second.second.size_,
                    MPI_BYTE, info->first, commTag_, communicator_,
                    recvRequests+i);
          numberOfRealRecvRequests += 1;
        } else {
          // Nothing to receive -> set request to inactive
          recvRequests[i]=MPI_REQUEST_NULL;
        }
      }else{
        assert(info->second.first.start_*sizeof(typename CommPolicy<Data>::IndexedType)+info->second.first.size_ <= recvBufferSize );
        Dune::dvverb<<rank<<": receiving "<<info->second.first.size_<<" to "<<info->first<<std::endl;
        if(info->second.first.size_) {
          MPI_Irecv(recvBuffer+info->second.first.start_, info->second.first.size_,
                    MPI_BYTE, info->first, commTag_, communicator_,
                    recvRequests+i);
          numberOfRealRecvRequests += 1;
        } else {
          // Nothing to receive -> set request to inactive
          recvRequests[i]=MPI_REQUEST_NULL;
        }
      }
    }

    // now the send requests
    i=0;
    for(const_iterator info = messageInformation_.begin(); info != end; ++info, ++i)
      if(FORWARD) {
        assert(info->second.second.start_*sizeof(typename CommPolicy<Data>::IndexedType)+info->second.second.size_ <= recvBufferSize );
        Dune::dvverb<<rank<<": sending "<<info->second.first.size_<<" to "<<info->first<<std::endl;
        assert(info->second.first.start_*sizeof(typename CommPolicy<Data>::IndexedType)+info->second.first.size_ <= sendBufferSize );
        if(info->second.first.size_)
          MPI_Issend(sendBuffer+info->second.first.start_, info->second.first.size_,
                     MPI_BYTE, info->first, commTag_, communicator_,
                     sendRequests+i);
        else
          // Nothing to send -> set request to inactive
          sendRequests[i]=MPI_REQUEST_NULL;
      }else{
        assert(info->second.second.start_*sizeof(typename CommPolicy<Data>::IndexedType)+info->second.second.size_ <= sendBufferSize );
        Dune::dvverb<<rank<<": sending "<<info->second.second.size_<<" to "<<info->first<<std::endl;
        if(info->second.second.size_)
          MPI_Issend(sendBuffer+info->second.second.start_, info->second.second.size_,
                     MPI_BYTE, info->first, commTag_, communicator_,
                     sendRequests+i);
        else
          // Nothing to send -> set request to inactive
          sendRequests[i]=MPI_REQUEST_NULL;
      }

    // Wait for completion of receive and immediately start scatter
    i=0;
    //int success = 1;
    int finished = MPI_UNDEFINED;
    MPI_Status status; //[messageInformation_.size()];
    //MPI_Waitall(messageInformation_.size(), recvRequests, status);

    for(i=0; i< numberOfRealRecvRequests; i++) {
      status.MPI_ERROR=MPI_SUCCESS;
      MPI_Waitany(messageInformation_.size(), recvRequests, &finished, &status);
      assert(finished != MPI_UNDEFINED);

      if(status.MPI_ERROR==MPI_SUCCESS) {
        int& proc = processMap[finished];
        typename InformationMap::const_iterator infoIter = messageInformation_.find(proc);
        assert(infoIter != messageInformation_.end());

        MessageInformation info = (FORWARD) ? infoIter->second.second : infoIter->second.first;
        assert(info.start_+info.size_ <= recvBufferSize);

        MessageScatterer<Data,GatherScatter,FORWARD,Flag>() (interfaces_, dest, recvBuffer+info.start_, proc);
      }else{
        std::cerr<<rank<<": MPI_Error occurred while receiving message from "<<processMap[finished]<<std::endl;
        //success=0;
      }
    }

    MPI_Status recvStatus;

    // Wait for completion of sends
    for(i=0; i< messageInformation_.size(); i++)
      if(MPI_SUCCESS!=MPI_Wait(sendRequests+i, &recvStatus)) {
        std::cerr<<rank<<": MPI_Error occurred while sending message to "<<processMap[finished]<<std::endl;
        //success=0;
      }
    /*
       int globalSuccess;
       MPI_Allreduce(&success, &globalSuccess, 1, MPI_INT, MPI_MIN, interface_->communicator());

       if(!globalSuccess)
       DUNE_THROW(CommunicationError, "A communication error occurred!");
     */
    delete[] processMap;
    delete[] sendRequests;
    delete[] recvRequests;

  }

#endif  // DOXYGEN

  /** @} */
}

#endif

#endif


==> anc/xt-super/dune-common/dune/common/parallel/indexset.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_INDEXSET_HH
#define DUNE_INDEXSET_HH

#include <algorithm>
#include <dune/common/arraylist.hh>
#include <dune/common/exceptions.hh>
#include <dune/common/unused.hh>
#include <iostream>

#include "localindex.hh"

#include <stdint.h> // for uint32_t

namespace Dune
{
  /** @addtogroup Common_Parallel
   *
   * @{
   */
  /**
   * @file
   * @brief Provides a map between global and local indices.
   * @author Markus Blatt
   */
  // forward declarations

  template<class TG, class TL>
  class IndexPair;

  /**
   * @brief Print an index pair.
   * @param os The outputstream to print to.
   * @param pair The index pair to print.
   */
  template<class TG, class TL>
  std::ostream& operator<<(std::ostream& os, const IndexPair<TG,TL>& pair);

  template<class TG, class TL>
  bool operator==(const IndexPair<TG,TL>&, const IndexPair<TG,TL>&);

  template<class TG, class TL>
  bool operator!=(const IndexPair<TG,TL>&, const IndexPair<TG,TL>&);

  template<class TG, class TL>
  bool operator<(const IndexPair<TG,TL>&, const IndexPair<TG,TL>&);

  template<class TG, class TL>
  bool operator>(const IndexPair<TG,TL>&, const IndexPair<TG,TL>&);

  template<class TG, class TL>
  bool operator<=(const IndexPair<TG,TL>&, const IndexPair<TG,TL>&);

  template<class TG, class TL>
  bool operator >=(const IndexPair<TG,TL>&, const IndexPair<TG,TL>&);

  template<class TG, class TL>
  bool operator==(const IndexPair<TG,TL>&, const TG&);

  template<class TG, class TL>
  bool operator!=(const IndexPair<TG,TL>&, const TG&);

  template<class TG, class TL>
  bool operator<(const IndexPair<TG,TL>&, const TG&);

  template<class TG, class TL>
  bool operator>(const IndexPair<TG,TL>&, const TG&);

  template<class TG, class TL>
  bool operator<=(const IndexPair<TG,TL>&, const TG&);

  template<class TG, class TL>
  bool operator >=(const IndexPair<TG,TL>&, const TG&);

  template<typename T>
  struct MPITraits;

  /**
   * @brief A pair consisting of a global and local index.
   */
  template<class TG, class TL>
  class IndexPair
  {
    friend std::ostream& operator<<<>(std::ostream&, const IndexPair<TG,TL>&);
    friend bool operator==<>(const IndexPair<TG,TL>&, const IndexPair<TG,TL>&);
    friend bool operator!=<>(const IndexPair<TG,TL>&, const IndexPair<TG,TL>&);
    friend bool operator< <>(const IndexPair<TG,TL>&, const IndexPair<TG,TL>&);
    friend bool operator><>(const IndexPair<TG,TL>&, const IndexPair<TG,TL>&);
    friend bool operator<=<>(const IndexPair<TG,TL>&, const IndexPair<TG,TL>&);
    friend bool operator>=<>(const IndexPair<TG,TL>&, const IndexPair<TG,TL>&);
    friend bool operator==<>(const IndexPair<TG,TL>&, const TG &);
    friend bool operator!=<>(const IndexPair<TG,TL>&, const TG &);
    friend bool operator< <>(const IndexPair<TG,TL>&, const TG &);
    friend bool operator> <>(const IndexPair<TG,TL>&, const TG &);
    friend bool operator<=<>(const IndexPair<TG,TL>&, const TG &);
    friend bool operator>=<>(const IndexPair<TG,TL>&, const TG &);
    friend struct MPITraits<IndexPair<TG,TL> >;

  public:
    /**
     * @brief the type of the global index.
     *
     * This type has to provide at least a operator&lt; for sorting.
     */
    typedef TG GlobalIndex;

    /**
     * @brief the type of the local index.
     *
     * This class to provide the following functions:
     * \code
     * LocalIndex operator=(int);
     * operator int() const;
     * LocalIndexState state() const;
     * void setState(LocalIndexState);
     * \endcode
     */
    typedef TL LocalIndex;

    /**
     * @brief Constructs a new Pair.
     *
     * @param global The global index.
     * @param local The local index.
     */
    IndexPair(const GlobalIndex& global, const LocalIndex& local);

    /**
     * @brief Construct a new Pair.
     */
    IndexPair();
    /**
     * @brief Constructs a new Pair.
     *
     * The local index will be 0.
     * @param global The global index.
     */
    IndexPair(const GlobalIndex& global);

    /**
     * @brief Get the global index.
     *
     * @return The global index.
     */
    inline const GlobalIndex& global() const;

    /**
     * @brief Get the local index.
     *
     * @return The local index.
     */
    inline LocalIndex& local();

    /**
     * @brief Get the local index.
     *
     * @return The local index.
     */
    inline const LocalIndex& local() const;

    /**
     * @brief Set the local index.
     *
     * @param index The index to set it to.
     */
    inline void setLocal(int index);
  private:
    /** @brief The global index. */
    GlobalIndex global_;
    /** @brief The local index. */
    LocalIndex local_;
  };

  /**
   * @brief The states the index set can be in.
   * @see ParallelIndexSet::state_
   */
  enum ParallelIndexSetState
  {
    /**
     * @brief The default mode.
     * Indicates that the index set is ready to be used.
     */
    GROUND,
    /**
     * @brief Indicates that the index set is currently being resized.
     */
    RESIZE
    /**
     * @brief Indicates that all previously deleted indices are now deleted.
     *
       CLEAN,
     **
     * @brief Indicates that the index set is currently being reordered.
     *
       REORDER
     */
  };

  /**
   * @brief Exception indicating that the index set is not in the expected state.
   */
  class InvalidIndexSetState : public InvalidStateException {};

  // Forward declaration
  template<class I> class GlobalLookupIndexSet;

  /**
   * @brief Manager class for the mapping between local indices and globally unique indices.
   *
   * The mapping is between a globally unique id and local index. The local index is consecutive
   * and non persistent while the global id might not be consecutive but definitely is persistent.
   */
  template<typename TG, typename TL, int N=100>
  class ParallelIndexSet
  {
    friend class GlobalLookupIndexSet<ParallelIndexSet<TG,TL,N> >;

  public:
    /**
     * @brief the type of the global index.
     * This type has to provide at least a operator&lt; for sorting.
     */
    typedef TG GlobalIndex;

    /**
     * @brief The type of the local index, e.g. ParallelLocalIndex.
     *
     * This class to provide the following functions:
     * \code
     * LocalIndex operator=(int);
     * operator int() const;
     * LocalIndexState state() const;
     * void setState(LocalIndexState);
     * \endcode
     */
    typedef TL LocalIndex;

    /**
     * @brief The type of the pair stored.
     */
    typedef Dune::IndexPair<GlobalIndex,LocalIndex> IndexPair;

    enum {
      /**
       * @brief The size of the individual arrays in the underlying ArrayList.
       *
       * The default value is 100.
       * @see ArrayList::size
       */
      arraySize= (N>0) ? N : 1
    };

    /** @brief The iterator over the pairs. */
    class iterator :
      public ArrayList<IndexPair,N>::iterator
    {
      typedef typename ArrayList<IndexPair,N>::iterator
      Father;
      friend class ParallelIndexSet<GlobalIndex,LocalIndex,N>;
    public:
      iterator(ParallelIndexSet<TG,TL,N>& indexSet, const Father& father)
        : Father(father), indexSet_(&indexSet)
      {}

      iterator(const iterator& other)
        : Father(other), indexSet_(other.indexSet_)
      {}

      iterator& operator==(const iterator& other)
      {
        Father::operator==(other);
        indexSet_ = other.indexSet_;
      }

    private:
      /**
       * @brief Mark the index as deleted.
       *
       * The deleted flag will be set in the local index.
       * The index will be removed in the endResize method of the
       * index set.
       */
      inline void markAsDeleted() const throw(InvalidIndexSetState)
      {
#ifndef NDEBUG
        if(indexSet_->state_ != RESIZE)
          DUNE_THROW(InvalidIndexSetState, "Indices can only be removed "
                     <<"while in RESIZE state!");
#endif
        Father::operator*().local().setState(DELETED);
      }

      /** @brief The index set we are an iterator of. */
      ParallelIndexSet<TG,TL,N>* indexSet_;

    };



    /** @brief The constant iterator over the pairs. */
    typedef typename
    ArrayList<IndexPair,N>::const_iterator
    const_iterator;

    /**
     * @brief Constructor.
     */
    ParallelIndexSet();

    /**
     * @brief Get the state the index set is in.
     * @return The state of the index set.
     */
    inline const ParallelIndexSetState& state()
    {
      return state_;
    }

    /**
     * @brief Indicate that the index set is to be resized.
     * @exception InvalidState If index set was not in
     * ParallelIndexSetState::GROUND mode.
     */
    void beginResize() throw(InvalidIndexSetState);

    /**
     * @brief Add an new index to the set.
     *
     * The local index is created by the default constructor.
     * @param global The globally unique id of the index.
     * @exception InvalidState If index set is not in
     * ParallelIndexSetState::RESIZE mode.
     */
    inline void add(const GlobalIndex& global) throw(InvalidIndexSetState);

    /**
     * @brief Add an new index to the set.
     *
     * @param global The globally unique id of the index.
     * @param local The local index.
     * @exception InvalidState If index set is not in
     * ParallelIndexSetState::RESIZE mode.
     */
    inline void add(const GlobalIndex& global, const LocalIndex& local)
    throw(InvalidIndexSetState);

    /**
     * @brief Mark an index as deleted.
     *
     * The index will be deleted during endResize().
     * @param position An iterator at the position we want to delete.
     * @exception InvalidState If index set is not in ParallelIndexSetState::RESIZE mode.
     */
    inline void markAsDeleted(const iterator& position)
    throw(InvalidIndexSetState);

    /**
     * @brief Indicate that the resizing finishes.
     *
     * @warning Invalidates all pointers stored to the elements of this index set.
     * The local indices will be ordered
     * according to the global indices:
     * Let \f$(g_i,l_i)_{i=0}^N \f$ be the set of all indices then \f$l_i < l_j\f$
     * if and
     * only if \f$g_i < g_j\f$ for arbitrary \f$i \neq j\f$.
     * @exception InvalidState If index set was not in
     * ParallelIndexSetState::RESIZE mode.
     */
    void endResize() throw(InvalidIndexSetState);

    /**
     * @brief Find the index pair with a specific global id.
     *
     * This starts a binary search for the entry and therefor has complexity
     * N log(N).
     * @param global The globally unique id of the pair.
     * @return The pair of indices for the id.
     * @warning If the global index is not in the set a wrong or even a
     * null reference might be returned. To be save use the throwing alternative at.
     */
    inline IndexPair&
    operator[](const GlobalIndex& global);

    /**
     * @brief Find the index pair with a specific global id.
     *
     * This starts a binary search for the entry and therefor has complexity
     * N log(N).
     * @param global The globally unique id of the pair.
     * @return The pair of indices for the id.
     * @exception RangeError Thrown if the global id is not known.
     */
    inline IndexPair&
    at(const GlobalIndex& global);

    /**
     * @brief Find the index pair with a specific global id.
     *
     * This starts a binary search for the entry and therefor has complexity
     * N log(N).
     * @param global The globally unique id of the pair.
     * @return The pair of indices for the id.
     * @warning If the global index is not in the set a wrong or even a
     * null reference might be returned. To be save use the throwing alternative at.
     */
    inline const IndexPair&
    operator[](const GlobalIndex& global) const;

    /**
     * @brief Find the index pair with a specific global id.
     *
     * This starts a binary search for the entry and therefore has complexity
     * N log(N).
     * @param global The globally unique id of the pair.
     * @return The pair of indices for the id.
     * @exception RangeError Thrown if the global id is not known.
     */
    inline const IndexPair&
    at(const GlobalIndex& global) const;

    /**
     * @brief Get an iterator over the indices positioned at the first index.
     * @return Iterator over the local indices.
     */
    inline iterator begin();

    /**
     * @brief Get an iterator over the indices positioned after the last index.
     * @return Iterator over the local indices.
     */
    inline iterator end();

    /**
     * @brief Get an iterator over the indices positioned at the first index.
     * @return Iterator over the local indices.
     */
    inline const_iterator begin() const;

    /**
     * @brief Get an iterator over the indices positioned after the last index.
     * @return Iterator over the local indices.
     */
    inline const_iterator end() const;

    /**
     * @brief Renumbers the local index numbers.
     *
     * After this function returns the indices are
     * consecutively numbered beginning from 0. Let
     * $(g_i,l_i)$, $(g_j,l_j)$ be two arbitrary index
     * pairs with $g_i<g_j$ then after renumbering
     * $l_i<l_j$ will hold.
     */
    inline void renumberLocal();

    /**
     * @brief Get the internal sequence number.
     *
     * Is initially 0 is incremented for each resize.
     * @return The sequence number.
     */
    inline int seqNo() const;

    /**
     * @brief Get the total number (public and nonpublic) indices.
     * @return The total number (public and nonpublic) indices.
     */
    inline size_t size() const;

  private:
    /** @brief The index pairs. */
    ArrayList<IndexPair,N> localIndices_;
    /** @brief The new indices for the RESIZE state. */
    ArrayList<IndexPair,N> newIndices_;
    /** @brief The state of the index set. */
    ParallelIndexSetState state_;
    /** @brief Number to keep track of the number of resizes. */
    int seqNo_;
    /** @brief Whether entries were deleted in resize mode. */
    bool deletedEntries_;
    /**
     * @brief Merges the _localIndices and newIndices arrays and creates a new
     * localIndices array.
     */
    inline void merge();
  };


  /**
   * @brief Print an index set.
   * @param os The outputstream to print to.
   * @param indexSet The index set to print.
   */
  template<class TG, class TL, int N>
  std::ostream& operator<<(std::ostream& os, const ParallelIndexSet<TG,TL,N>& indexSet);

  /**
   * @brief Decorates an index set with the possibility to find a global index
   * that is mapped to a specific local.
   *
   */
  template<class I>
  class GlobalLookupIndexSet
  {
  public:
    /**
     * @brief The type of the index set.
     */
    typedef I ParallelIndexSet;

    /**
     * @brief The type of the local index.
     */
    typedef typename ParallelIndexSet::LocalIndex LocalIndex;

    /**
     * @brief The type of the global index.
     */
    typedef typename ParallelIndexSet::GlobalIndex GlobalIndex;

    /**
     * @brief The iterator over the index pairs.
     */
    typedef typename ParallelIndexSet::const_iterator const_iterator;

    typedef Dune::IndexPair<typename I::GlobalIndex, typename I::LocalIndex> IndexPair;

    /**
     * @brief Constructor.
     * @param indexset The index set we want to be able to lookup the corresponding
     * global index of a local index.
     * @param size The number of indices present, i.e. one more than the maximum local index.
     */
    GlobalLookupIndexSet(const ParallelIndexSet& indexset, std::size_t size);

    /**
     * @brief Constructor.
     * @param indexset The index set we want to be able to lookup the corresponding
     * global index of a local index.
     */
    GlobalLookupIndexSet(const ParallelIndexSet& indexset);

    /**
     * @brief Destructor.
     */
    ~GlobalLookupIndexSet();

    /**
     * @brief Find the index pair with a specific global id.
     *
     * This starts a binary search for the entry and therefor has complexity
     * N log(N). This method is forwarded to the underlying index set.
     * @param global The globally unique id of the pair.
     * @return The pair of indices for the id.
     * @exception RangeError Thrown if the global id is not known.
     */
    inline const IndexPair&
    operator[](const GlobalIndex& global) const;

    /**
     * @brief Get the index pair corresponding to a local index.
     */
    inline const IndexPair*
    pair(const std::size_t& local) const;

    /**
     * @brief Get an iterator over the indices positioned at the first index.
     * @return Iterator over the local indices.
     */
    inline const_iterator begin() const;

    /**
     * @brief Get an iterator over the indices positioned after the last index.
     * @return Iterator over the local indices.
     */
    inline const_iterator end() const;

    /**
     * @brief Get the internal sequence number.
     *
     * Is initially 0 is incremented for each resize.
     * @return The sequence number.
     */
    inline int seqNo() const;

    /**
     * @brief Get the total number (public and nonpublic) indices.
     * @return The total number (public and nonpublic) indices.
     */
    inline size_t size() const;
  private:
    /**
     * @brief The index set we lookup in.
     */
    const ParallelIndexSet& indexSet_;

    /**
     * @brief The number of indices.
     */
    std::size_t size_;

    /**
     * @brief Array with the positions of the corresponding index pair of the index set.
     */
    std::vector<const IndexPair*> indices_;

  };


  template<typename T>
  struct LocalIndexComparator
  {
    static bool compare(const T& t1, const T& t2){
      DUNE_UNUSED_PARAMETER(t1);
      DUNE_UNUSED_PARAMETER(t2);
      return false;
    }
  };

  template<class TG, class TL>
  struct IndexSetSortFunctor
  {
    bool operator()(const IndexPair<TG,TL>& i1, const IndexPair<TG,TL>& i2)
    {
      return i1.global()<i2.global() || (i1.global()==i2.global() &&
                                         LocalIndexComparator<TL>::compare(i1.local(),
                                                                           i2.local()));
    }
  };



  template<class TG, class TL>
  inline std::ostream& operator<<(std::ostream& os, const IndexPair<TG,TL>& pair)
  {
    os<<"{global="<<pair.global_<<", local="<<pair.local_<<"}";
    return os;
  }

  template<class TG, class TL, int N>
  inline std::ostream& operator<<(std::ostream& os, const ParallelIndexSet<TG,TL,N>& indexSet)
  {
    typedef typename ParallelIndexSet<TG,TL,N>::const_iterator Iterator;
    Iterator end = indexSet.end();
    os<<"{";
    for(Iterator index = indexSet.begin(); index != end; ++index)
      os<<*index<<" ";
    os<<"}";
    return os;

  }

  template<class TG, class TL>
  inline bool operator==(const IndexPair<TG,TL>& a, const IndexPair<TG,TL>& b)
  {
    return a.global_==b.global_;
  }

  template<class TG, class TL>
  inline bool operator!=(const IndexPair<TG,TL>& a, const IndexPair<TG,TL>& b)
  {
    return a.global_!=b.global_;
  }

  template<class TG, class TL>
  inline bool operator<(const IndexPair<TG,TL>& a, const IndexPair<TG,TL>& b)
  {
    return a.global_<b.global_;
  }

  template<class TG, class TL>
  inline bool operator>(const IndexPair<TG,TL>& a, const IndexPair<TG,TL>& b)
  {
    return a.global_>b.global_;
  }

  template<class TG, class TL>
  inline bool operator<=(const IndexPair<TG,TL>& a, const IndexPair<TG,TL>& b)
  {
    return a.global_<=b.global_;
  }

  template<class TG, class TL>
  inline bool operator >=(const IndexPair<TG,TL>& a, const IndexPair<TG,TL>& b)
  {
    return a.global_>=b.global_;
  }

  template<class TG, class TL>
  inline bool operator==(const IndexPair<TG,TL>& a, const TG& b)
  {
    return a.global_==b;
  }

  template<class TG, class TL>
  inline bool operator!=(const IndexPair<TG,TL>& a, const TG& b)
  {
    return a.global_!=b;
  }

  template<class TG, class TL>
  inline bool operator<(const IndexPair<TG,TL>& a, const TG& b)
  {
    return a.global_<b;
  }

  template<class TG, class TL>
  inline bool operator>(const IndexPair<TG,TL>& a, const TG& b)
  {
    return a.global_>b;
  }

  template<class TG, class TL>
  inline bool operator<=(const IndexPair<TG,TL>& a, const TG& b)
  {
    return a.global_<=b;
  }

  template<class TG, class TL>
  inline bool operator >=(const IndexPair<TG,TL>& a, const TG& b)
  {
    return a.global_>=b;
  }

#ifndef DOXYGEN

  template<class TG, class TL>
  IndexPair<TG,TL>::IndexPair(const TG& global, const TL& local)
    : global_(global), local_(local){}

  template<class TG, class TL>
  IndexPair<TG,TL>::IndexPair(const TG& global)
    : global_(global), local_(){}

  template<class TG, class TL>
  IndexPair<TG,TL>::IndexPair()
    : global_(), local_(){}

  template<class TG, class TL>
  inline const TG& IndexPair<TG,TL>::global() const {
    return global_;
  }

  template<class TG, class TL>
  inline TL& IndexPair<TG,TL>::local() {
    return local_;
  }

  template<class TG, class TL>
  inline const TL& IndexPair<TG,TL>::local() const {
    return local_;
  }

  template<class TG, class TL>
  inline void IndexPair<TG,TL>::setLocal(int local){
    local_=local;
  }

  template<class TG, class TL, int N>
  ParallelIndexSet<TG,TL,N>::ParallelIndexSet()
    : state_(GROUND), seqNo_(0)
  {}

  template<class TG, class TL, int N>
  void ParallelIndexSet<TG,TL,N>::beginResize() throw(InvalidIndexSetState)
  {

    // Checks in unproductive code
#ifndef NDEBUG
    if(state_!=GROUND)
      DUNE_THROW(InvalidIndexSetState,
                 "IndexSet has to be in GROUND state, when "
                 << "beginResize() is called!");
#endif

    state_ = RESIZE;
    deletedEntries_ = false;
  }

  template<class TG, class TL, int N>
  inline void ParallelIndexSet<TG,TL,N>::add(const GlobalIndex& global)
  throw(InvalidIndexSetState)
  {
    // Checks in unproductive code
#ifndef NDEBUG
    if(state_ != RESIZE)
      DUNE_THROW(InvalidIndexSetState, "Indices can only be added "
                 <<"while in RESIZE state!");
#endif
    newIndices_.push_back(IndexPair(global));
  }

  template<class TG, class TL, int N>
  inline void ParallelIndexSet<TG,TL,N>::add(const TG& global, const TL& local)
  throw(InvalidIndexSetState)
  {
    // Checks in unproductive code
#ifndef NDEBUG
    if(state_ != RESIZE)
      DUNE_THROW(InvalidIndexSetState, "Indices can only be added "
                 <<"while in RESIZE state!");
#endif
    newIndices_.push_back(IndexPair(global,local));
  }

  template<class TG, class TL, int N>
  inline void ParallelIndexSet<TG,TL,N>::markAsDeleted(const iterator& global)
  throw(InvalidIndexSetState){
    // Checks in unproductive code
#ifndef NDEBUG
    if(state_ != RESIZE)
      DUNE_THROW(InvalidIndexSetState, "Indices can only be removed "
                 <<"while in RESIZE state!");
#endif
    deletedEntries_ = true;

    global.markAsDeleted();
  }

  template<class TG, class TL, int N>
  void ParallelIndexSet<TG,TL,N>::endResize() throw(InvalidIndexSetState){
    // Checks in unproductive code
#ifndef NDEBUG
    if(state_ != RESIZE)
      DUNE_THROW(InvalidIndexSetState, "endResize called while not "
                 <<"in RESIZE state!");
#endif

    std::sort(newIndices_.begin(), newIndices_.end(), IndexSetSortFunctor<TG,TL>());
    merge();
    seqNo_++;
    state_ = GROUND;
  }


  template<class TG, class TL, int N>
  inline void ParallelIndexSet<TG,TL,N>::merge(){
    if(localIndices_.size()==0)
    {
      localIndices_=newIndices_;
      newIndices_.clear();
    }
    else if(newIndices_.size()>0 || deletedEntries_)
    {
      ArrayList<IndexPair,N> tempPairs;
      typedef typename ArrayList<IndexPair,N>::iterator iterator;
      typedef typename ArrayList<IndexPair,N>::const_iterator const_iterator;

      iterator old=localIndices_.begin();
      iterator added=newIndices_.begin();
      const const_iterator endold=localIndices_.end();
      const const_iterator endadded=newIndices_.end();

      while(old != endold && added!= endadded)
      {
        if(old->local().state()==DELETED) {
          old.eraseToHere();
        }
        else
        {
          if(old->global() < added->global() ||
             (old->global() == added->global()
              && LocalIndexComparator<TL>::compare(old->local(),added->local())))
          {
            tempPairs.push_back(*old);
            old.eraseToHere();
            continue;
          }else
          {
            tempPairs.push_back(*added);
            added.eraseToHere();
          }
        }
      }

      while(old != endold)
      {
        if(old->local().state()!=DELETED) {
          tempPairs.push_back(*old);
        }
        old.eraseToHere();
      }

      while(added!= endadded)
      {
        tempPairs.push_back(*added);
        added.eraseToHere();
      }
      localIndices_ = tempPairs;
    }
  }


  template<class TG, class TL, int N>
  inline const IndexPair<TG,TL>&
  ParallelIndexSet<TG,TL,N>::at(const TG& global) const
  {
    // perform a binary search
    int low=0, high=localIndices_.size()-1, probe=-1;

    while(low<high)
    {
      probe = (high + low) / 2;
      if(global <= localIndices_[probe].global())
        high = probe;
      else
        low = probe+1;
    }

    if(probe==-1)
      DUNE_THROW(RangeError, "No entries!");

    if( localIndices_[low].global() != global)
      DUNE_THROW(RangeError, "Could not find entry of "<<global);
    else
      return localIndices_[low];
  }

  template<class TG, class TL, int N>
  inline const IndexPair<TG,TL>&
  ParallelIndexSet<TG,TL,N>::operator[](const TG& global) const
  {
    // perform a binary search
    int low=0, high=localIndices_.size()-1, probe=-1;

    while(low<high)
    {
      probe = (high + low) / 2;
      if(global <= localIndices_[probe].global())
        high = probe;
      else
        low = probe+1;
    }

    return localIndices_[low];
  }
  template<class TG, class TL, int N>
  inline IndexPair<TG,TL>& ParallelIndexSet<TG,TL,N>::at(const TG& global)
  {
    // perform a binary search
    int low=0, high=localIndices_.size()-1, probe=-1;

    while(low<high)
    {
      probe = (high + low) / 2;
      if(localIndices_[probe].global() >= global)
        high = probe;
      else
        low = probe+1;
    }

    if(probe==-1)
      DUNE_THROW(RangeError, "No entries!");

    if( localIndices_[low].global() != global)
      DUNE_THROW(RangeError, "Could not find entry of "<<global);
    else
      return localIndices_[low];
  }

  template<class TG, class TL, int N>
  inline IndexPair<TG,TL>& ParallelIndexSet<TG,TL,N>::operator[](const TG& global)
  {
    // perform a binary search
    int low=0, high=localIndices_.size()-1, probe=-1;

    while(low<high)
    {
      probe = (high + low) / 2;
      if(localIndices_[probe].global() >= global)
        high = probe;
      else
        low = probe+1;
    }

    return localIndices_[low];
  }
  template<class TG, class TL, int N>
  inline typename ParallelIndexSet<TG,TL,N>::iterator
  ParallelIndexSet<TG,TL,N>::begin()
  {
    return iterator(*this, localIndices_.begin());
  }


  template<class TG, class TL, int N>
  inline typename ParallelIndexSet<TG,TL,N>::iterator
  ParallelIndexSet<TG,TL,N>::end()
  {
    return iterator(*this,localIndices_.end());
  }

  template<class TG, class TL, int N>
  inline typename ParallelIndexSet<TG,TL,N>::const_iterator
  ParallelIndexSet<TG,TL,N>::begin() const
  {
    return localIndices_.begin();
  }


  template<class TG, class TL, int N>
  inline typename ParallelIndexSet<TG,TL,N>::const_iterator
  ParallelIndexSet<TG,TL,N>::end() const
  {
    return localIndices_.end();
  }

  template<class TG, class TL, int N>
  void ParallelIndexSet<TG,TL,N>::renumberLocal(){
#ifndef NDEBUG
    if(state_==RESIZE)
      DUNE_THROW(InvalidIndexSetState, "IndexSet has to be in "
                 <<"GROUND state for renumberLocal()");
#endif

    typedef typename ArrayList<IndexPair,N>::iterator iterator;
    const const_iterator end_ = end();
    uint32_t index=0;

    for(iterator pair=begin(); pair!=end_; index++, ++pair)
      pair->local()=index;
  }

  template<class TG, class TL, int N>
  inline int ParallelIndexSet<TG,TL,N>::seqNo() const
  {
    return seqNo_;
  }

  template<class TG, class TL, int N>
  inline size_t ParallelIndexSet<TG,TL,N>::size() const
  {
    return localIndices_.size();
  }

  template<class I>
  GlobalLookupIndexSet<I>::GlobalLookupIndexSet(const I& indexset,
                                                std::size_t size)
    : indexSet_(indexset), size_(size),
      indices_(size_, static_cast<const IndexPair*>(0))
  {
    const_iterator end_ = indexSet_.end();

    for(const_iterator pair = indexSet_.begin(); pair!=end_; ++pair) {
      assert(pair->local()<size_);
      indices_[pair->local()] = &(*pair);
    }
  }

  template<class I>
  GlobalLookupIndexSet<I>::GlobalLookupIndexSet(const I& indexset)
    : indexSet_(indexset), size_(0)
  {
    const_iterator end_ = indexSet_.end();
    for(const_iterator pair = indexSet_.begin(); pair!=end_; ++pair)
      size_=std::max(size_,static_cast<std::size_t>(pair->local()));

    indices_.resize(++size_,  0);

    for(const_iterator pair = indexSet_.begin(); pair!=end_; ++pair)
      indices_[pair->local()] = &(*pair);
  }

  template<class I>
  GlobalLookupIndexSet<I>::~GlobalLookupIndexSet()
  {}

  template<class I>
  inline const IndexPair<typename I::GlobalIndex, typename I::LocalIndex>*
  GlobalLookupIndexSet<I>::pair(const std::size_t& local) const
  {
    return indices_[local];
  }

  template<class I>
  inline const IndexPair<typename I::GlobalIndex, typename I::LocalIndex>&
  GlobalLookupIndexSet<I>::operator[](const GlobalIndex& global) const
  {
    return indexSet_[global];
  }

  template<class I>
  typename I::const_iterator GlobalLookupIndexSet<I>::begin() const
  {
    return indexSet_.begin();
  }

  template<class I>
  typename I::const_iterator GlobalLookupIndexSet<I>::end() const
  {
    return indexSet_.end();
  }

  template<class I>
  inline size_t GlobalLookupIndexSet<I>::size() const
  {
    return size_;
  }

  template<class I>
  inline int GlobalLookupIndexSet<I>::seqNo() const
  {
    return indexSet_.seqNo();
  }

  template<typename TG, typename TL, int N, typename TG1, typename TL1, int N1>
  bool operator==(const ParallelIndexSet<TG,TL,N>& idxset,
                  const ParallelIndexSet<TG1,TL1,N1>& idxset1)
  {
    if(idxset.size()!=idxset1.size())
      return false;
    typedef typename ParallelIndexSet<TG,TL,N>::const_iterator Iter;
    typedef typename ParallelIndexSet<TG1,TL1,N1>::const_iterator Iter1;
    Iter iter=idxset.begin();
    for(Iter1 iter1=idxset1.begin(); iter1 != idxset1.end(); ++iter, ++iter1) {
      if(iter1->global()!=iter->global())
        return false;
      typedef typename ParallelIndexSet<TG,TL,N>::LocalIndex PI;
      const PI& pi=iter->local(), pi1=iter1->local();

      if(pi!=pi1)
        return false;
    }
    return true;
  }

  template<typename TG, typename TL, int N, typename TG1, typename TL1, int N1>
  bool operator!=(const ParallelIndexSet<TG,TL,N>& idxset,
                  const ParallelIndexSet<TG1,TL1,N1>& idxset1)
  {
    return !(idxset==idxset1);
  }


#endif // DOXYGEN

}
#endif


==> anc/xt-super/dune-common/dune/common/parallel/indicessyncer.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_INDICESSYNCER_HH
#define DUNE_INDICESSYNCER_HH

#include "indexset.hh"
#include "remoteindices.hh"
#include <dune/common/stdstreams.hh>
#include <dune/common/tuples.hh>
#include <dune/common/sllist.hh>
#include <dune/common/unused.hh>
#include <cassert>
#include <cmath>
#include <limits>
#include <algorithm>
#include <functional>
#include <map>

#if HAVE_MPI
namespace Dune
{
  /** @addtogroup Common_Parallel
   *
   * @{
   */
  /**
   * @file
   * @brief Class for adding missing indices of a distributed index set in a local
   * communication.
   * @author Markus Blatt
   */

  /**
   * @brief Class for recomputing missing indices of a distributed index set.
   *
   * Missing local and remote indices will be added.
   */
  template<typename T>
  class IndicesSyncer
  {
  public:

    /** @brief The type of the index set. */
    typedef T ParallelIndexSet;

    /** @brief The type of the index pair */
    typedef typename ParallelIndexSet::IndexPair IndexPair;

    /** @brief Type of the global index used in the index set. */
    typedef typename ParallelIndexSet::GlobalIndex GlobalIndex;

    /** @brief Type of the attribute used in the index set. */
    typedef typename ParallelIndexSet::LocalIndex::Attribute Attribute;

    /**
     * @brief Type of the remote indices.
     */
    typedef Dune::RemoteIndices<ParallelIndexSet> RemoteIndices;

    /**
     * @brief Constructor.
     *
     * The source as well as the target index set of the remote
     * indices have to be the same as the provided index set.
     * @param indexSet The index set with the information
     * of the locally present indices.
     * @param remoteIndices The remoteIndices.
     */
    IndicesSyncer(ParallelIndexSet& indexSet,
                  RemoteIndices& remoteIndices);

    /**
     * @brief Sync the index set.
     *
     * Computes the missing indices in the local and the remote index list and adds them.
     * No global communication is necessary!
     * All indices added to the index will become the local index
     * std::numeric_limits<size_t>::max()
     *
     */
    void sync();

    /**
     * @brief Synce the index set and assign local numbers to new indices
     *
     * Computes the missing indices in the local and the remote index list and adds them.
     * No global communication is necessary!
     * @param numberer Functor providing the local indices for the added global indices.
     * has to provide a function size_t operator()(const TG& global) that provides the
     * local index to a global one. It will be called for ascending global indices.
     *
     */
    template<typename T1>
    void sync(T1& numberer);

  private:

    /** @brief The set of locally present indices.*/
    ParallelIndexSet& indexSet_;

    /** @brief The remote indices. */
    RemoteIndices& remoteIndices_;

    /** @brief The send buffers for the neighbour processes. */
    char** sendBuffers_;

    /** @brief The receive buffer. */
    char* receiveBuffer_;

    /** @brief The size of the send buffers. */
    std::size_t* sendBufferSizes_;

    /** @brief The size of the receive buffer in bytes. */
    int receiveBufferSize_; // int because of MPI

    /**
     * @brief Information about the messages to send to a neighbouring process.
     */
    struct MessageInformation
    {
      MessageInformation()
        : publish(), pairs()
      {}
      /** @brief The number of indices we publish for the other process. */
      int publish;
      /**
       * @brief The number of pairs (attribute and process number)
       * we publish to the neighbour process.
       */
      int pairs;
    };

    /**
     * @brief Default numberer for sync().
     */
    class DefaultNumberer
    {
    public:
      /**
       * @brief Provide the lcoal index, always
       * std::numeric_limits<size_t>::max()
       * @param global The global index (ignored).
       */
      std::size_t operator()(const GlobalIndex& global)
      {
        DUNE_UNUSED_PARAMETER(global);
        return std::numeric_limits<size_t>::max();
      }
    };

    /** @brief The mpi datatype for the MessageInformation */
    MPI_Datatype datatype_;

    /** @brief Our rank. */
    int rank_;

    /**
     * @brief List type for temporarily storing the global indices of the
     * remote indices.
     */
    typedef SLList<std::pair<GlobalIndex,Attribute>, typename RemoteIndices::Allocator> GlobalIndexList;

    /** @brief The modifying iterator for the global index list. */
    typedef typename GlobalIndexList::ModifyIterator GlobalIndexModifier;

    /**
     * @brief The type of the iterator of GlobalIndexList
     */
    typedef typename SLList<GlobalIndex, typename RemoteIndices::Allocator>::iterator
    GlobalIndexIterator;

    /** @brief Type of the map of ranks onto GlobalIndexLists. */
    typedef std::map<int, GlobalIndexList> GlobalIndicesMap;

    /**
     * @brief Map of global index lists onto process ranks.
     *
     * As the pointers in the remote index lists become invalid due to
     * resorting the index set entries one has store the corresponding
     * global index for each remote index. Thus the pointers can be adjusted
     * properly as a last step.
     */
    GlobalIndicesMap globalMap_;

    /**
     * @brief The type of the single linked list of bools.
     */
    typedef SLList<bool, typename RemoteIndices::Allocator> BoolList;

    /**
     * @brief The mutable iterator of the single linked bool list.
     */
    typedef typename BoolList::iterator BoolIterator;

    /** @brief The type of the modifying iterator for the list of bools. */
    typedef typename BoolList::ModifyIterator BoolListModifier;

    /** @brief The type of the map of bool lists. */
    typedef std::map<int,BoolList> BoolMap;

    /**
     * @brief Map of lists of bool indicating whether the remote index was present before
     * call of sync.
     */
    BoolMap oldMap_;

    /** @brief Information about the messages we send. */
    std::map<int,MessageInformation> infoSend_;

    /** @brief The type of the remote index list. */
    typedef typename RemoteIndices::RemoteIndexList RemoteIndexList;

    /** @brief The tyoe of the modifying iterator of the remote index list. */
    typedef typename RemoteIndexList::ModifyIterator RemoteIndexModifier;

    /** @brief The type of the remote inde. */
    typedef Dune::RemoteIndex<GlobalIndex,Attribute> RemoteIndex;

    /** @brief The iterator of the remote index list. */
    typedef typename RemoteIndexList::iterator RemoteIndexIterator;

    /** @brief The const iterator of the remote index list. */
    typedef typename RemoteIndexList::const_iterator ConstRemoteIndexIterator;

    /** @brief Type of the tuple of iterators needed for the adding of indices. */
    typedef Dune::tuple<RemoteIndexModifier,GlobalIndexModifier,BoolListModifier,
        const ConstRemoteIndexIterator> IteratorTuple;

    /**
     * @brief A tuple of iterators.
     *
     * Insertion into a single linked list is only possible at the position after the one of the iterator.
     * Therefore for each linked list two iterators are needed: One position before the actual entry
     * (for insertion) and one positioned at the actual position (for searching).
     */
    class Iterators
    {
      friend class IndicesSyncer<T>;
    public:
      /**
       * @brief Constructor.
       *
       * Initializes all iterator to first entry and the one before the first entry, respectively.
       * @param remoteIndices The list of the remote indices.
       * @param globalIndices The list of the coresponding global indices. This is needed because the
       * the pointers to the local index will become invalid due to the merging of the index sets.
       * @param booleans Whether the remote index was there before the sync process started.
       */
      Iterators(RemoteIndexList& remoteIndices, GlobalIndexList& globalIndices,
                BoolList& booleans);

      /**
       * @brief Default constructor.
       */
      Iterators();

      /**
       * @brief Increment all iteraors.
       */
      Iterators& operator++();

      /**
       * @brief Insert a new remote index to the underlying remote index list.
       * @param index The remote index.
       * @param global The global index corresponding to the remote index.
       */
      void insert(const RemoteIndex& index,
                  const std::pair<GlobalIndex,Attribute>& global);

      /**
       * @brief Get the remote index at current position.
       * @return The current remote index.
       */
      RemoteIndex& remoteIndex() const;

      /**
       * @brief Get the global index of the remote index at current position.
       * @return The current global index.
       */
      std::pair<GlobalIndex,Attribute>& globalIndexPair() const;

      Attribute& attribute() const;

      /**
       * @brief Was this entry already in the remote index list before the sync process?
       * @return True if the current index wasalready in the remote index list
       * before the sync process.
       */
      bool isOld() const;

      /**
       * @brief Reset all the underlying iterators.
       *
       * Position them to first list entry and the entry before the first entry respectively.
       * @param remoteIndices The list of the remote indices.
       * @param globalIndices The list of the coresponding global indices. This is needed because the
       * the pointers to the local index will become invalid due to the merging of the index sets.
       * @param booleans Whether the remote index was there before the sync process started.
       */
      void reset(RemoteIndexList& remoteIndices, GlobalIndexList& globalIndices,
                 BoolList& booleans);

      /**
       * @brief Are we not at the end of the list?
       * @return True if the iterators are not positioned at the end of the list
       * and the tail of the list respectively.
       */
      bool isNotAtEnd() const;

      /**
       * @brief Are we at the end of the list?
       * @return True if the iterators are positioned at the end of the list
       * and the tail of the list respectively.
       */
      bool isAtEnd() const;

    private:
      /**
       * @brief The iterator tuple.
       *
       * The tuple consists of one iterator over a single linked list of remote indices
       * initially positioned before the first entry, one over a sll of global indices
       * , one over a all of bool values both postioned at the same entry. The another three
       * iterators of the same type positioned at the first entry. Last an iterator over the
       * sll of remote indices positioned at the end.
       */
      IteratorTuple iterators_;
    };

    /** @brief Type of the map from ranks to iterator tuples. */
    typedef std::map<int,Iterators> IteratorsMap;

    /**
     * @brief The iterator tuples mapped on the neighbours.
     *
     * The key of the map is the rank of the neighbour.
     * The first entry in the tuple is an iterator over the remote indices
     * initially positioned before the first entry. The second entry is an
     * iterator over the corresponding global indices also initially positioned
     * before the first entry. The third entry an iterator over remote indices
     * initially positioned at the beginning. The last entry is the iterator over
     * the remote indices positioned at the end.
     */
    IteratorsMap iteratorsMap_;

    /** @brief Calculates the message sizes to send. */
    void calculateMessageSizes();

    /**
     * @brief Pack and send the message for another process.
     * @param destination The rank of the process we send to.
     * @param buffer The allocated buffer to use.
     * @param bufferSize The size of the buffer.
     * @param req The MPI_Request to setup the nonblocking send.
     */
    void packAndSend(int destination, char* buffer, std::size_t bufferSize, MPI_Request& req);

    /**
     * @brief Recv and unpack the message from another process and add the indices.
     * @param numberer Functor providing local indices for added global indices.
     */
    template<typename T1>
    void recvAndUnpack(T1& numberer);

    /**
     * @brief Register the MPI datatype for the MessageInformation.
     */
    void registerMessageDatatype();

    /**
     * @brief Insert an entry into the  remote index list if not yet present.
     */
    void insertIntoRemoteIndexList(int process,
                                   const std::pair<GlobalIndex,Attribute>& global,
                                   char attribute);

    /**
     * @brief Reset the iterator tuples of all neighbouring processes.
     */
    void resetIteratorsMap();

    /**
     * @brief Check whether the iterator tuples of all neighbouring processes
     * are reset.
     */
    bool checkReset();

    /**
     * @brief Check whether the iterator tuple is reset.
     *
     * @param iterators The iterator tuple to check.
     * @param rlist The SLList of the remote indices.
     * @param gList The SLList of the global indices.
     * @param bList The SLList of the bool values.
     */
    bool checkReset(const Iterators& iterators, RemoteIndexList& rlist, GlobalIndexList& gList,
                    BoolList& bList);
  };

  template<typename TG, typename TA>
  bool operator<(const IndexPair<TG,ParallelLocalIndex<TA> >& i1,
                 const std::pair<TG,TA>& i2)
  {
    return i1.global() < i2.first ||
           (i1.global() == i2.first && i1.local().attribute()<i2.second);
  }

  template<typename TG, typename TA>
  bool operator<(const std::pair<TG,TA>& i1,
                 const IndexPair<TG,ParallelLocalIndex<TA> >& i2)
  {
    return i1.first < i2.global() ||
           (i1.first == i2.global() && i1.second<i2.local().attribute());
  }

  template<typename TG, typename TA>
  bool operator==(const IndexPair<TG,ParallelLocalIndex<TA> >& i1,
                  const std::pair<TG,TA>& i2)
  {
    return (i1.global() == i2.first && i1.local().attribute()==i2.second);
  }

  template<typename TG, typename TA>
  bool operator!=(const IndexPair<TG,ParallelLocalIndex<TA> >& i1,
                  const std::pair<TG,TA>& i2)
  {
    return (i1.global() != i2.first || i1.local().attribute()!=i2.second);
  }

  template<typename TG, typename TA>
  bool operator==(const std::pair<TG,TA>& i2,
                  const IndexPair<TG,ParallelLocalIndex<TA> >& i1)
  {
    return (i1.global() == i2.first && i1.local().attribute()==i2.second);
  }

  template<typename TG, typename TA>
  bool operator!=(const std::pair<TG,TA>& i2,
                  const IndexPair<TG,ParallelLocalIndex<TA> >& i1)
  {
    return (i1.global() != i2.first || i1.local().attribute()!=i2.second);
  }

  /**
   * @brief Stores the corresponding global indices of the remote index information.
   *
   * Whenever a ParallelIndexSet is resized all RemoteIndices that use it will be invalided
   * as the pointers to the index set are invalid after calling ParallelIndexSet::Resize()
   * One can rebuild them by storing the global indices in a map with this function and later
   * repairing the pointers by calling repairLocalIndexPointers.
   *
   * @warning The RemoteIndices class has to be build with the same index set for both the
   * sending and receiving side
   * @param globalMap Map to store the corresponding global indices in.
   * @param remoteIndices The remote index information we need to store the corresponding global
   * indices of.
   * @param indexSet The index set that is for both the sending and receiving side of the remote
   * index information.
   */
  template<typename T, typename A, typename A1>
  void storeGlobalIndicesOfRemoteIndices(std::map<int,SLList<std::pair<typename T::GlobalIndex, typename T::LocalIndex::Attribute>,A> >& globalMap,
                                         const RemoteIndices<T,A1>& remoteIndices)
  {
    typedef typename RemoteIndices<T,A1>::const_iterator RemoteIterator;

    for(RemoteIterator remote = remoteIndices.begin(), end =remoteIndices.end(); remote != end; ++remote) {
      typedef typename RemoteIndices<T,A1>::RemoteIndexList RemoteIndexList;
      typedef typename RemoteIndexList::const_iterator RemoteIndexIterator;
      typedef SLList<std::pair<typename T::GlobalIndex, typename T::LocalIndex::Attribute>,A> GlobalIndexList;
      GlobalIndexList& global = globalMap[remote->first];
      RemoteIndexList& rList = *(remote->second.first);

      for(RemoteIndexIterator index = rList.begin(), riEnd = rList.end();
          index != riEnd; ++index) {
        global.push_back(std::make_pair(index->localIndexPair().global(),
                                        index->localIndexPair().local().attribute()));
      }
    }
  }

  /**
   * @brief Repair the pointers to the local indices in the remote indices.
   *
   * @param globalMap The map of the process number to the list of global indices
   * corresponding to the remote index list of the process.
   * @param remoteIndices The known remote indices.
   * @param indexSet The set of local indices of the current process.
   */
  template<typename T, typename A, typename A1>
  inline void repairLocalIndexPointers(std::map<int,
                                           SLList<std::pair<typename T::GlobalIndex,
                                                   typename T::LocalIndex::Attribute>,A> >& globalMap,
                                       RemoteIndices<T,A1>& remoteIndices,
                                       const T& indexSet)
  {
    typedef typename RemoteIndices<T,A1>::RemoteIndexMap::iterator RemoteIterator;
    typedef typename RemoteIndices<T,A1>::RemoteIndexList::iterator RemoteIndexIterator;
    typedef typename T::GlobalIndex GlobalIndex;
    typedef typename T::LocalIndex::Attribute Attribute;
    typedef std::pair<GlobalIndex,Attribute> GlobalIndexPair;
    typedef SLList<GlobalIndexPair,A> GlobalIndexPairList;
    typedef typename GlobalIndexPairList::iterator GlobalIndexIterator;

    assert(globalMap.size()==static_cast<std::size_t>(remoteIndices.neighbours()));
    // Repair pointers to index set in remote indices.
    typename std::map<int,GlobalIndexPairList>::iterator global = globalMap.begin();
    RemoteIterator end = remoteIndices.remoteIndices_.end();

    for(RemoteIterator remote = remoteIndices.remoteIndices_.begin(); remote != end; ++remote, ++global) {
      typedef typename T::const_iterator IndexIterator;

      assert(remote->first==global->first);
      assert(remote->second.first->size() == global->second.size());

      RemoteIndexIterator riEnd  = remote->second.first->end();
      RemoteIndexIterator rIndex = remote->second.first->begin();
      GlobalIndexIterator gIndex = global->second.begin();
      IndexIterator index  = indexSet.begin();

      assert(rIndex==riEnd || gIndex != global->second.end());
      while(rIndex != riEnd) {
        // Search for the index in the set.
        assert(gIndex != global->second.end());

        while(!(index->global() == gIndex->first
                && index->local().attribute() == gIndex->second)) {
          ++index;
          // this is only needed for ALU, where there may exist
          // more entries with the same global index in the remote index set
          // than in the index set
          if (index->global() > gIndex->first) {
            index=indexSet.begin();
          }
        }

        assert(index != indexSet.end() && *index == *gIndex);

        rIndex->localIndex_ = &(*index);
        ++index;
        ++rIndex;
        ++gIndex;
      }
    }
    remoteIndices.sourceSeqNo_ = remoteIndices.source_->seqNo();
    remoteIndices.destSeqNo_ = remoteIndices.target_->seqNo();
  }

  template<typename T>
  IndicesSyncer<T>::IndicesSyncer(ParallelIndexSet& indexSet,
                                  RemoteIndices& remoteIndices)
    : indexSet_(indexSet), remoteIndices_(remoteIndices)
  {
    // index sets must match.
    assert(remoteIndices.source_ == remoteIndices.target_);
    assert(remoteIndices.source_ == &indexSet);
    MPI_Comm_rank(remoteIndices_.communicator(), &rank_);
  }

  template<typename T>
  IndicesSyncer<T>::Iterators::Iterators(RemoteIndexList& remoteIndices,
                                         GlobalIndexList& globalIndices,
                                         BoolList& booleans)
    : iterators_(remoteIndices.beginModify(), globalIndices.beginModify(),
                 booleans.beginModify(), remoteIndices.end())
  { }

  template<typename T>
  IndicesSyncer<T>::Iterators::Iterators()
    : iterators_()
  {}

  template<typename T>
  inline typename IndicesSyncer<T>::Iterators& IndicesSyncer<T>::Iterators::operator++()
  {
    ++(get<0>(iterators_));
    ++(get<1>(iterators_));
    ++(get<2>(iterators_));
    return *this;
  }

  template<typename T>
  inline void IndicesSyncer<T>::Iterators::insert(const RemoteIndex & index,
                                                  const std::pair<GlobalIndex,Attribute>& global)
  {
    get<0>(iterators_).insert(index);
    get<1>(iterators_).insert(global);
    get<2>(iterators_).insert(false);
  }

  template<typename T>
  inline typename IndicesSyncer<T>::RemoteIndex&
  IndicesSyncer<T>::Iterators::remoteIndex() const
  {
    return *(get<0>(iterators_));
  }

  template<typename T>
  inline std::pair<typename IndicesSyncer<T>::GlobalIndex,typename IndicesSyncer<T>::Attribute>&
  IndicesSyncer<T>::Iterators::globalIndexPair() const
  {
    return *(get<1>(iterators_));
  }

  template<typename T>
  inline bool IndicesSyncer<T>::Iterators::isOld() const
  {
    return *(get<2>(iterators_));
  }

  template<typename T>
  inline void IndicesSyncer<T>::Iterators::reset(RemoteIndexList& remoteIndices,
                                                 GlobalIndexList& globalIndices,
                                                 BoolList& booleans)
  {
    get<0>(iterators_) = remoteIndices.beginModify();
    get<1>(iterators_) = globalIndices.beginModify();
    get<2>(iterators_) = booleans.beginModify();
  }

  template<typename T>
  inline bool IndicesSyncer<T>::Iterators::isNotAtEnd() const
  {
    return get<0>(iterators_)!=get<3>(iterators_);
  }

  template<typename T>
  inline bool IndicesSyncer<T>::Iterators::isAtEnd() const
  {
    return get<0>(iterators_)==get<3>(iterators_);
  }

  template<typename T>
  void IndicesSyncer<T>::registerMessageDatatype()
  {
    MPI_Datatype type[2] = {MPI_INT, MPI_INT};
    int blocklength[2] = {1,1};
    MPI_Aint displacement[2];
    MPI_Aint base;

    // Compute displacement
    MessageInformation message;

    MPI_Address( &(message.publish), displacement);
    MPI_Address( &(message.pairs), displacement+1);

    // Make the displacement relative
    MPI_Address(&message, &base);
    displacement[0] -= base;
    displacement[1] -= base;

    MPI_Type_struct( 2, blocklength, displacement, type, &datatype_);
    MPI_Type_commit(&datatype_);
  }

  template<typename T>
  void IndicesSyncer<T>::calculateMessageSizes()
  {
    typedef typename ParallelIndexSet::const_iterator IndexIterator;
    typedef CollectiveIterator<T,typename RemoteIndices::Allocator> CollectiveIterator;

    IndexIterator iEnd = indexSet_.end();
    CollectiveIterator collIter = remoteIndices_.template iterator<true>();

    for(IndexIterator index = indexSet_.begin(); index != iEnd; ++index) {
      collIter.advance(index->global(), index->local().attribute());
      if(collIter.empty())
        break;
      int knownRemote=0;

      typedef typename CollectiveIterator::iterator ValidIterator;
      ValidIterator end = collIter.end();

      // Count the remote indices we know.
      for(ValidIterator valid = collIter.begin(); valid != end; ++valid) {
        ++knownRemote;
      }

      if(knownRemote>0) {
        Dune::dverb<<rank_<<": publishing "<<knownRemote<<" for index "<<index->global()<< " for processes ";

        // Update MessageInformation
        for(ValidIterator valid = collIter.begin(); valid != end; ++valid) {
          ++(infoSend_[valid.process()].publish);
          (infoSend_[valid.process()].pairs) += knownRemote;
          Dune::dverb<<valid.process()<<" ";
          Dune::dverb<<"(publish="<<infoSend_[valid.process()].publish<<", pairs="<<infoSend_[valid.process()].pairs
                     <<") ";
        }
        Dune::dverb<<std::endl;
      }
    }

    typedef typename std::map<int,MessageInformation>::const_iterator
    MessageIterator;

    const MessageIterator end = infoSend_.end();

    // registerMessageDatatype();

    // Now determine the buffersizes needed for each neighbour using MPI_Pack_size
    MessageInformation dummy;

    MessageIterator messageIter= infoSend_.begin();

    typedef typename RemoteIndices::RemoteIndexMap::const_iterator RemoteIterator;
    const RemoteIterator rend = remoteIndices_.end();
    int neighbour=0;

    for(RemoteIterator remote = remoteIndices_.begin(); remote != rend; ++remote, ++neighbour) {
      MessageInformation* message;
      MessageInformation recv;

      if(messageIter != end && messageIter->first==remote->first) {
        // We want to send message information to that process
        message = const_cast<MessageInformation*>(&(messageIter->second));
        ++messageIter;
      }else
        // We do not want to send information but the other process might.
        message = &dummy;

      sendBufferSizes_[neighbour]=0;
      int tsize;
      // The number of indices published
      MPI_Pack_size(1, MPI_INT,remoteIndices_.communicator(), &tsize);
      sendBufferSizes_[neighbour] += tsize;

      for(int i=0; i < message->publish; ++i) {
        // The global index
        MPI_Pack_size(1, MPITraits<GlobalIndex>::getType(), remoteIndices_.communicator(), &tsize);
        sendBufferSizes_[neighbour] += tsize;
        // The attribute in the local index
        MPI_Pack_size(1, MPI_CHAR, remoteIndices_.communicator(), &tsize);
        sendBufferSizes_[neighbour] += tsize;
        // The number of corresponding remote indices
        MPI_Pack_size(1, MPI_INT, remoteIndices_.communicator(), &tsize);
        sendBufferSizes_[neighbour] += tsize;
      }
      for(int i=0; i < message->pairs; ++i) {
        // The process of the remote index
        MPI_Pack_size(1, MPI_INT, remoteIndices_.communicator(), &tsize);
        sendBufferSizes_[neighbour] += tsize;
        // The attribute of the remote index
        MPI_Pack_size(1, MPI_CHAR, remoteIndices_.communicator(), &tsize);
        sendBufferSizes_[neighbour] += tsize;
      }

      Dune::dverb<<rank_<<": Buffer (neighbour="<<remote->first<<") size is "<< sendBufferSizes_[neighbour]<<" for publish="<<message->publish<<" pairs="<<message->pairs<<std::endl;
    }

  }

  template<typename T>
  inline void IndicesSyncer<T>::sync()
  {
    DefaultNumberer numberer;
    sync(numberer);
  }

  template<typename T>
  template<typename T1>
  void IndicesSyncer<T>::sync(T1& numberer)
  {

    // The pointers to the local indices in the remote indices
    // will become invalid due to the resorting of the index set.
    // Therefore store the corresponding global indices.
    // Mark all indices as not added

    typedef typename RemoteIndices::RemoteIndexMap::const_iterator
    RemoteIterator;

    const RemoteIterator end = remoteIndices_.end();

    // Number of neighbours might change during the syncing.
    // save the old neighbours
    std::size_t noOldNeighbours = remoteIndices_.neighbours();
    int* oldNeighbours = new int[noOldNeighbours];
    sendBufferSizes_ = new std::size_t[noOldNeighbours];
    std::size_t i=0;

    for(RemoteIterator remote = remoteIndices_.begin(); remote != end; ++remote, ++i) {
      typedef typename RemoteIndices::RemoteIndexList::const_iterator
      RemoteIndexIterator;

      oldNeighbours[i]=remote->first;

      // Make sure we only have one remote index list.
      assert(remote->second.first==remote->second.second);

      RemoteIndexList& rList = *(remote->second.first);

      // Store the corresponding global indices.
      GlobalIndexList& global = globalMap_[remote->first];
      BoolList& added = oldMap_[remote->first];
      RemoteIndexIterator riEnd = rList.end();

      for(RemoteIndexIterator index = rList.begin();
          index != riEnd; ++index) {
        global.push_back(std::make_pair(index->localIndexPair().global(),
                                        index->localIndexPair().local().attribute()));
        added.push_back(true);
      }

      Iterators iterators(rList, global, added);
      iteratorsMap_.insert(std::make_pair(remote->first, iterators));
      assert(checkReset(iteratorsMap_[remote->first], rList,global,added));
    }

    // Exchange indices with each neighbour
    calculateMessageSizes();

    // Allocate the buffers
    receiveBufferSize_=1;
    sendBuffers_ = new char*[noOldNeighbours];

    for(std::size_t i=0; i<noOldNeighbours; ++i) {
      sendBuffers_[i] = new char[sendBufferSizes_[i]];
      receiveBufferSize_ = std::max(receiveBufferSize_, static_cast<int>(sendBufferSizes_[i]));
    }

    receiveBuffer_=new char[receiveBufferSize_];

    indexSet_.beginResize();

    Dune::dverb<<rank_<<": Neighbours: ";

    for(i = 0; i<noOldNeighbours; ++i)
      Dune::dverb<<oldNeighbours[i]<<" ";

    Dune::dverb<<std::endl;

    MPI_Request* requests = new MPI_Request[noOldNeighbours];
    MPI_Status* statuses = new MPI_Status[noOldNeighbours];

    // Pack Message data and start the sends
    for(i = 0; i<noOldNeighbours; ++i)
      packAndSend(oldNeighbours[i], sendBuffers_[i], sendBufferSizes_[i], requests[i]);

    // Probe for incoming messages, receive and unpack them
    for(i = 0; i<noOldNeighbours; ++i)
      recvAndUnpack(numberer);
    //       }else{
    //  recvAndUnpack(oldNeighbours[i], numberer);
    //  packAndSend(oldNeighbours[i]);
    //       }
    //     }

    delete[] receiveBuffer_;

    // Wait for the completion of the sends
    // Wait for completion of sends
    if(MPI_SUCCESS!=MPI_Waitall(noOldNeighbours, requests, statuses)) {
      std::cerr<<": MPI_Error occurred while sending message"<<std::endl;
      for(i=0; i< noOldNeighbours; i++)
        if(MPI_SUCCESS!=statuses[i].MPI_ERROR)
          std::cerr<<"Destination "<<statuses[i].MPI_SOURCE<<" error code: "<<statuses[i].MPI_ERROR<<std::endl;
    }

    delete[] statuses;
    delete[] requests;

    for(std::size_t i=0; i<noOldNeighbours; ++i)
      delete[] sendBuffers_[i];

    delete[] sendBuffers_;
    delete[] sendBufferSizes_;

    // No need for the iterator tuples any more
    iteratorsMap_.clear();

    indexSet_.endResize();

    delete[] oldNeighbours;

    repairLocalIndexPointers(globalMap_, remoteIndices_, indexSet_);

    oldMap_.clear();
    globalMap_.clear();

    // update the sequence number
    remoteIndices_.sourceSeqNo_ = remoteIndices_.destSeqNo_ = indexSet_.seqNo();
  }

  template<typename T>
  void IndicesSyncer<T>::packAndSend(int destination, char* buffer, std::size_t bufferSize, MPI_Request& request)
  {
    typedef typename ParallelIndexSet::const_iterator IndexIterator;

    IndexIterator iEnd       = indexSet_.end();
    int bpos       = 0;
    int published  = 0;
    int pairs      = 0;

    assert(checkReset());

    // Pack the number of indices we publish
    MPI_Pack(&(infoSend_[destination].publish), 1, MPI_INT, buffer, bufferSize, &bpos,
             remoteIndices_.communicator());

    for(IndexIterator index = indexSet_.begin(); index != iEnd; ++index) {
      // Search for corresponding remote indices in all iterator tuples
      typedef typename IteratorsMap::iterator Iterator;
      Iterator iteratorsEnd = iteratorsMap_.end();

      // advance all iterators to a position with global index >= index->global()
      for(Iterator iterators = iteratorsMap_.begin(); iteratorsEnd != iterators; ++iterators) {
        while(iterators->second.isNotAtEnd() &&
              iterators->second.globalIndexPair().first < index->global())
          ++(iterators->second);
        assert(!iterators->second.isNotAtEnd() || iterators->second.globalIndexPair().first >= index->global());
      }

      // Add all remote indices positioned at global which were already present before calling sync
      // to the message.
      // Count how many remote indices we will send
      int indices = 0;
      bool knownRemote = false; // Is the remote process supposed to know this index?

      for(Iterator iterators = iteratorsMap_.begin(); iteratorsEnd != iterators; ++iterators)
      {
        std::pair<GlobalIndex,Attribute> p;
        if (iterators->second.isNotAtEnd())
        {
          p = iterators->second.globalIndexPair();
        }

        if(iterators->second.isNotAtEnd() && iterators->second.isOld()
           && iterators->second.globalIndexPair().first == index->global()) {
          indices++;
          if(destination == iterators->first)
            knownRemote = true;
        }
      }

      if(!knownRemote)
        // We do not need to send any indices
        continue;

      Dune::dverb<<rank_<<": sending "<<indices<<" for index "<<index->global()<<" to "<<destination<<std::endl;


      // Pack the global index, the attribute and the number
      MPI_Pack(const_cast<GlobalIndex*>(&(index->global())), 1, MPITraits<GlobalIndex>::getType(), buffer, bufferSize, &bpos,
               remoteIndices_.communicator());

      char attr = index->local().attribute();
      MPI_Pack(&attr, 1, MPI_CHAR, buffer, bufferSize, &bpos,
               remoteIndices_.communicator());

      // Pack the number of remote indices we send.
      MPI_Pack(&indices, 1, MPI_INT, buffer, bufferSize, &bpos,
               remoteIndices_.communicator());

      // Pack the information about the remote indices
      for(Iterator iterators = iteratorsMap_.begin(); iteratorsEnd != iterators; ++iterators)
        if(iterators->second.isNotAtEnd() && iterators->second.isOld()
           && iterators->second.globalIndexPair().first == index->global()) {
          int process = iterators->first;

          ++pairs;
          assert(pairs <= infoSend_[destination].pairs);
          MPI_Pack(&process, 1, MPI_INT, buffer, bufferSize, &bpos,
                   remoteIndices_.communicator());
          char attr = iterators->second.remoteIndex().attribute();

          MPI_Pack(&attr, 1, MPI_CHAR, buffer, bufferSize, &bpos,
                   remoteIndices_.communicator());
          --indices;
        }
      assert(indices==0);
      ++published;
      Dune::dvverb<<" (publish="<<published<<", pairs="<<pairs<<")"<<std::endl;
      assert(published <= infoSend_[destination].publish);
    }

    // Make sure we send all expected entries
    assert(published == infoSend_[destination].publish);
    assert(pairs == infoSend_[destination].pairs);
    resetIteratorsMap();

    Dune::dverb << rank_<<": Sending message of "<<bpos<<" bytes to "<<destination<<std::endl;

    MPI_Issend(buffer, bpos, MPI_PACKED, destination, 345, remoteIndices_.communicator(),&request);
  }

  template<typename T>
  inline void IndicesSyncer<T>::insertIntoRemoteIndexList(int process,
                                                          const std::pair<GlobalIndex,Attribute>& globalPair,
                                                          char attribute)
  {
    Dune::dverb<<"Inserting from "<<process<<" "<<globalPair.first<<", "<<
    globalPair.second<<" "<<attribute<<std::endl;

    resetIteratorsMap();

    // There might be cases where there no remote indices for that process yet
    typename IteratorsMap::iterator found = iteratorsMap_.find(process);

    if( found == iteratorsMap_.end() ) {
      Dune::dverb<<"Discovered new neighbour "<<process<<std::endl;
      RemoteIndexList* rlist = new RemoteIndexList();
      remoteIndices_.remoteIndices_.insert(std::make_pair(process,std::make_pair(rlist,rlist)));
      Iterators iterators = Iterators(*rlist, globalMap_[process], oldMap_[process]);
      found = iteratorsMap_.insert(std::make_pair(process, iterators)).first;
    }

    Iterators& iterators = found->second;

    // Search for the remote index
    while(iterators.isNotAtEnd() && iterators.globalIndexPair() < globalPair) {
      // Increment all iterators
      ++iterators;

    }

    if(iterators.isAtEnd() || iterators.globalIndexPair() != globalPair) {
      // The entry is not yet known
      // Insert in the the list and do not change the first iterator.
      iterators.insert(RemoteIndex(Attribute(attribute)),globalPair);
      return;
    }

    // Global indices match
    bool indexIsThere=false;
    for(Iterators tmpIterators = iterators;
        !tmpIterators.isAtEnd() && tmpIterators.globalIndexPair() == globalPair;
        ++tmpIterators)
      //entry already exists with the same attribute
      if(tmpIterators.globalIndexPair().second == attribute) {
        indexIsThere=true;
        break;
      }

    if(!indexIsThere)
      // The entry is not yet known
      // Insert in the the list and do not change the first iterator.
      iterators.insert(RemoteIndex(Attribute(attribute)),globalPair);
  }

  template<typename T>
  template<typename T1>
  void IndicesSyncer<T>::recvAndUnpack(T1& numberer)
  {
    typedef typename ParallelIndexSet::const_iterator IndexIterator;

    IndexIterator iEnd   = indexSet_.end();
    IndexIterator index  = indexSet_.begin();
    int bpos   = 0;
    int publish;

    assert(checkReset());

    MPI_Status status;

    // We have to determine the message size and source before the receive
    MPI_Probe(MPI_ANY_SOURCE, 345, remoteIndices_.communicator(), &status);

    int source=status.MPI_SOURCE;
    int count;
    MPI_Get_count(&status, MPI_PACKED, &count);

    Dune::dvverb<<rank_<<": Receiving message from "<< source<<" with "<<count<<" bytes"<<std::endl;

    if(count>receiveBufferSize_) {
      receiveBufferSize_=count;
      delete[] receiveBuffer_;
      receiveBuffer_ = new char[receiveBufferSize_];
    }

    MPI_Recv(receiveBuffer_, count, MPI_PACKED, source, 345, remoteIndices_.communicator(), &status);

    // How many global entries were published?
    MPI_Unpack(receiveBuffer_,  count, &bpos, &publish, 1, MPI_INT, remoteIndices_.communicator());

    // Now unpack the remote indices and add them.
    while(publish>0) {

      // Unpack information about the local index on the source process
      GlobalIndex global;           // global index of the current entry
      char sourceAttribute; // Attribute on the source process
      int pairs;

      MPI_Unpack(receiveBuffer_,  count, &bpos, &global, 1, MPITraits<GlobalIndex>::getType(),
                 remoteIndices_.communicator());
      MPI_Unpack(receiveBuffer_,  count, &bpos, &sourceAttribute, 1, MPI_CHAR,
                 remoteIndices_.communicator());
      MPI_Unpack(receiveBuffer_,  count, &bpos, &pairs, 1, MPI_INT,
                 remoteIndices_.communicator());

      // Insert the entry on the remote process to our
      // remote index list
      SLList<std::pair<int,Attribute> > sourceAttributeList;
      sourceAttributeList.push_back(std::make_pair(source,Attribute(sourceAttribute)));
#ifndef NDEBUG
      bool foundSelf = false;
#endif
      Attribute myAttribute=Attribute();

      // Unpack the remote indices
      for(; pairs>0; --pairs) {
        // Unpack the process id that knows the index
        int process;
        char attribute;
        MPI_Unpack(receiveBuffer_,  count, &bpos, &process, 1, MPI_INT,
                   remoteIndices_.communicator());
        // Unpack the attribute
        MPI_Unpack(receiveBuffer_,  count, &bpos, &attribute, 1, MPI_CHAR,
                   remoteIndices_.communicator());

        if(process==rank_) {
#ifndef NDEBUG
          foundSelf=true;
#endif
          myAttribute=Attribute(attribute);
          // Now we know the local attribute of the global index
          //Only add the index if it is unknown.
          // Do we know that global index already?
          IndexIterator pos = std::lower_bound(index, iEnd, IndexPair(global));

          if(pos == iEnd || pos->global() != global) {
            // no entry with this global index
            indexSet_.add(global,
                          ParallelLocalIndex<Attribute>(numberer(global),
                                                        myAttribute, true));
            Dune::dvverb << "Adding "<<global<<" "<<myAttribute<<std::endl;
            continue;
          }

          // because of above the global indices match. Add only if the attribute is different
          bool indexIsThere = false;
          index=pos;

          for(; pos->global()==global; ++pos)
            if(pos->local().attribute() == myAttribute) {
              Dune::dvverb<<"found "<<global<<" "<<myAttribute<<std::endl;
              indexIsThere = true;
              break;
            }

          if(!indexIsThere) {
            indexSet_.add(global,
                          ParallelLocalIndex<Attribute>(numberer(global),
                                                        myAttribute, true));
            Dune::dvverb << "Adding "<<global<<" "<<myAttribute<<std::endl;
          }

        }else{
          sourceAttributeList.push_back(std::make_pair(process,Attribute(attribute)));
        }
      }
      assert(foundSelf);
      // Insert remote indices
      typedef typename SLList<std::pair<int,Attribute> >::const_iterator Iter;
      for(Iter i=sourceAttributeList.begin(), end=sourceAttributeList.end();
          i!=end; ++i)
        insertIntoRemoteIndexList(i->first, std::make_pair(global, myAttribute),
                                  i->second);
      --publish;
    }

    resetIteratorsMap();
  }

  template<typename T>
  void IndicesSyncer<T>::resetIteratorsMap(){

    // Reset iterators in all tuples.
    typedef typename IteratorsMap::iterator Iterator;
    typedef typename RemoteIndices::RemoteIndexMap::iterator
    RemoteIterator;
    typedef typename GlobalIndicesMap::iterator GlobalIterator;
    typedef typename BoolMap::iterator BoolIterator;

    const RemoteIterator remoteEnd = remoteIndices_.remoteIndices_.end();
    Iterator iterators = iteratorsMap_.begin();
    GlobalIterator global = globalMap_.begin();
    BoolIterator added = oldMap_.begin();

    for(RemoteIterator remote = remoteIndices_.remoteIndices_.begin();
        remote != remoteEnd; ++remote, ++global, ++added, ++iterators) {
      iterators->second.reset(*(remote->second.first), global->second, added->second);
    }
  }

  template<typename T>
  bool IndicesSyncer<T>::checkReset(const Iterators& iterators, RemoteIndexList& rList, GlobalIndexList& gList,
                                    BoolList& bList){

    if(get<0>(iterators.iterators_)!=rList.begin())
      return false;
    if(get<1>(iterators.iterators_)!=gList.begin())
      return false;
    if(get<2>(iterators.iterators_)!=bList.begin())
      return false;
    return true;
  }


  template<typename T>
  bool IndicesSyncer<T>::checkReset(){

    // Reset iterators in all tuples.
    typedef typename IteratorsMap::iterator Iterator;
    typedef typename RemoteIndices::RemoteIndexMap::iterator
    RemoteIterator;
    typedef typename GlobalIndicesMap::iterator GlobalIterator;
    typedef typename BoolMap::iterator BoolIterator;

    const RemoteIterator remoteEnd = remoteIndices_.remoteIndices_.end();
    Iterator iterators = iteratorsMap_.begin();
    GlobalIterator global = globalMap_.begin();
    BoolIterator added = oldMap_.begin();
    bool ret = true;

    for(RemoteIterator remote = remoteIndices_.remoteIndices_.begin();
        remote != remoteEnd; ++remote, ++global, ++added, ++iterators) {
      if(!checkReset(iterators->second, *(remote->second.first), global->second,
                     added->second))
        ret=false;
    }
    return ret;
  }
}

#endif
#endif


==> anc/xt-super/dune-common/dune/common/parallel/interface.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_INTERFACE_HH
#define DUNE_INTERFACE_HH

#if HAVE_MPI

#include "remoteindices.hh"
#include <dune/common/enumset.hh>

namespace Dune
{
  /** @addtogroup Common_Parallel
   *
   * @{
   */
  /**
   * @file
   * @brief Provides classes for building the communication
   * interface between remote indices.
   * @author Markus Blatt
   */

  /** @} */
  /**
   * @brief Base class of all classes representing a communication
   * interface.
   *
   * It provides an generic utility method for building the interface
   * for a set of remote indices.
   */
  class InterfaceBuilder
  {
  public:
    class RemoteIndicesStateError : public InvalidStateException
    {};

    virtual ~InterfaceBuilder()
    {}

  protected:
    /**
     * @brief Not for public use.
     */
    InterfaceBuilder()
    {}

    /**
     * @brief Builds the interface between remote processes.
     *
     *
     * The types T1 and T2 are classes representing a set of
     * enumeration values of type InterfaceBuilder::Attribute. They have to provide
     * a (static) method
     * \code
     * bool contains(Attribute flag) const;
     * \endcode
     * for checking whether the set contains a specfic flag.
     * This functionality is for example provided the classes
     * EnumItem, EnumRange and Combine.
     *
     * If the template parameter send is true the sending side of
     * the interface will be built, otherwise the information for
     * receiving will be built.
     *
     *
     * If the template parameter send is true we create interface for sending
     * in a forward communication.
     *
     * @param remoteIndices The indices known to remote processes.
     * @param sourceFlags The set of flags marking source indices.
     * @param destFlags The setof flags markig destination indices.
     * @param functor A functor for callbacks. It should provide the
     * following methods:
     * \code
     * // Reserve memory for the interface to processor proc. The interface
     * // has to hold size entries
     * void reserve(int proc, int size);
     *
     * // Add an entry to the interface
     * // We will send/receive size entries at index local to process proc
     * void add(int proc, int local);
     * \endcode
     */
    template<class R, class T1, class T2, class Op, bool send>
    void buildInterface (const R& remoteIndices,
                         const T1& sourceFlags, const T2& destFlags,
                         Op& functor) const;
  };

  /**
   * @brief Information describing an interface.
   *
   * This class is used for temporary gathering information
   * about the interface needed for actually building it. It
   * is used be class Interface as functor for InterfaceBuilder::build.
   */
  class InterfaceInformation
  {

  public:

    /**
     * @brief Get the number of entries in the interface.
     */
    size_t size() const
    {
      return size_;
    }
    /**
     * @brief Get the local index for an entry.
     * @param i The  index of the entry.
     */
    std::size_t& operator[](size_t i)
    {
      assert(i<size_);
      return indices_[i];
    }
    /**
     * @brief Get the local index for an entry.
     * @param i The  index of the entry.
     */
    std::size_t operator[](size_t i) const
    {
      assert(i<size_);
      return indices_[i];
    }
    /**
     * @brief Reserve space for a number of entries.
     * @param size The maximum number of entries to hold.
     */
    void reserve(size_t size)
    {
      indices_ = new std::size_t[size];
      maxSize_ = size;

    }
    /**
     * brief Frees allocated memory.
     */
    void free()
    {
      if(indices_)
        delete[] indices_;
      maxSize_ = 0;
      size_=0;
      indices_=0;
    }
    /**
     * @brief Add a new index to the interface.
     */
    void add(std::size_t index)
    {
      assert(size_<maxSize_);
      indices_[size_++]=index;
    }

    InterfaceInformation()
      : size_(0), maxSize_(0), indices_(0)
    {}

    virtual ~InterfaceInformation()
    {}

    bool operator!=(const InterfaceInformation& o) const
    {
      return !operator==(o);
    }

    bool operator==(const InterfaceInformation& o) const
    {
      if(size_!=o.size_)
        return false;
      for(std::size_t i=0; i< size_; ++i)
        if(indices_[i]!=o.indices_[i])
          return false;
      return true;
    }

  private:
    /**
     * @brief The number of entries in the interface.
     */
    size_t size_;
    /**
     * @brief The maximum number of indices we can hold.
     */
    size_t maxSize_;
    /**
     * @brief The local indices of the interface.
     */
    std::size_t* indices_;
  };

  /** @addtogroup Common_Parallel
   *
   * @{
   */

  /**
   * @brief Communication interface between remote and local indices.
   *
   * Describes the communication interface between
   * indices on the local process and those on remote processes.
   */
  class Interface : public InterfaceBuilder
  {

  public:
    /**
     * @brief The type of the map form process number to InterfaceInformation for
     * sending and receiving to and from it.
     */
    typedef std::map<int,std::pair<InterfaceInformation,InterfaceInformation> > InformationMap;

    /**
     * @brief Builds the interface.
     *
     * The types T1 and T2 are classes representing a set of
     * enumeration values of type Interface::Attribute. They have to provide
     * a (static) method
     * \code
     * bool contains(Attribute flag) const;
     * \endcode
     * for checking whether the set contains a specfic flag.
     * This functionality is for example provided the classes
     * EnumItem, EnumRange and Combine.
     * @param remoteIndices The indices known to remote processes.
     * @param sourceFlags The set of flags marking indices we send from.
     * @param destFlags The set of flags marking indices we receive for.
     */
    template<typename R, typename T1, typename T2>
    void build(const R& remoteIndices, const T1& sourceFlags,
               const T2& destFlags);

    /**
     * @brief Frees memory allocated during the build.
     */
    void free();

    /**
     * @brief Get the MPI Communicator.
     */
    MPI_Comm communicator() const;

    /**
     * @brief Get information about the interfaces.
     *
     * @return Map of the interfaces.
     * The key of the map is the process number and the value
     * is the information pair (first the send and then the receive
     * information).
     */
    const InformationMap& interfaces() const;

    Interface(MPI_Comm comm)
      : communicator_(comm), interfaces_()
    {}

    Interface()
      : communicator_(MPI_COMM_NULL), interfaces_()
    {}

    /**
     * @brief Print the interface to std::out for debugging.
     */
    void print() const;

    bool operator!=(const Interface& o) const
    {
      return ! operator==(o);
    }

    bool operator==(const Interface& o) const
    {
      if(communicator_!=o.communicator_)
        return false;
      if(interfaces_.size()!=o.interfaces_.size())
        return false;
      typedef InformationMap::const_iterator MIter;

      for(MIter m=interfaces_.begin(), om=o.interfaces_.begin();
          m!=interfaces_.end(); ++m, ++om)
      {
        if(om->first!=m->first)
          return false;
        if(om->second.first!=om->second.first)
          return false;
        if(om->second.second!=om->second.second)
          return false;
      }
      return true;
    }

    /**
     * @brief Destructor.
     */
    virtual ~Interface();

    void strip();
  protected:

    /**
     * @brief Get information about the interfaces.
     *
     * @return Map of the interfaces.
     * The key of the map is the process number and the value
     * is the information pair (first the send and then the receive
     * information).
     */
    InformationMap& interfaces();

    /** @brief The MPI communicator we use. */
    MPI_Comm communicator_;

  private:
    /**
     * @brief Information about the interfaces.
     *
     * The key of the map is the process number and the value
     * is the information pair (first the send and then the receive
     * information).
     */
    InformationMap interfaces_;

    template<bool send>
    class InformationBuilder
    {
    public:
      InformationBuilder(InformationMap& interfaces)
        : interfaces_(interfaces)
      {}

      void reserve(int proc, int size)
      {
        if(send)
          interfaces_[proc].first.reserve(size);
        else
          interfaces_[proc].second.reserve(size);
      }
      void add(int proc, std::size_t local)
      {
        if(send) {
          interfaces_[proc].first.add(local);
        }else{
          interfaces_[proc].second.add(local);
        }
      }

    private:
      InformationMap& interfaces_;
    };
  };

  template<class R, class T1, class T2, class Op, bool send>
  void InterfaceBuilder::buildInterface(const R& remoteIndices, const T1& sourceFlags, const T2& destFlags, Op& interfaceInformation) const
  {

    if(!remoteIndices.isSynced())
      DUNE_THROW(RemoteIndicesStateError,"RemoteIndices is not in sync with the index set. Call RemoteIndices::rebuild first!");
    // Allocate the memory for the data type construction.
    typedef R RemoteIndices;
    typedef typename RemoteIndices::RemoteIndexMap::const_iterator const_iterator;

    const const_iterator end=remoteIndices.end();

    int rank;

    MPI_Comm_rank(remoteIndices.communicator(), &rank);

    // Allocate memory for the type construction.
    for(const_iterator process=remoteIndices.begin(); process != end; ++process) {
      // Messure the number of indices send to the remote process first
      int size=0;
      typedef typename RemoteIndices::RemoteIndexList::const_iterator RemoteIterator;
      const RemoteIterator remoteEnd = send ? process->second.first->end() :
                                       process->second.second->end();
      RemoteIterator remote = send ? process->second.first->begin() : process->second.second->begin();

      while(remote!=remoteEnd) {
        if( send ?  destFlags.contains(remote->attribute()) :
            sourceFlags.contains(remote->attribute())) {

          // do we send the index?
          if( send ? sourceFlags.contains(remote->localIndexPair().local().attribute()) :
              destFlags.contains(remote->localIndexPair().local().attribute()))
            ++size;
        }
        ++remote;
      }
      interfaceInformation.reserve(process->first, size);
    }

    // compare the local and remote indices and set up the types

    for(const_iterator process=remoteIndices.begin(); process != end; ++process) {
      typedef typename RemoteIndices::RemoteIndexList::const_iterator RemoteIterator;
      const RemoteIterator remoteEnd = send ? process->second.first->end() :
                                       process->second.second->end();
      RemoteIterator remote = send ? process->second.first->begin() : process->second.second->begin();

      while(remote!=remoteEnd) {
        if( send ?  destFlags.contains(remote->attribute()) :
            sourceFlags.contains(remote->attribute())) {
          // do we send the index?
          if( send ? sourceFlags.contains(remote->localIndexPair().local().attribute()) :
              destFlags.contains(remote->localIndexPair().local().attribute()))
            interfaceInformation.add(process->first,remote->localIndexPair().local().local());
        }
        ++remote;
      }
    }
  }

  inline MPI_Comm Interface::communicator() const
  {
    return communicator_;

  }


  inline const std::map<int,std::pair<InterfaceInformation,InterfaceInformation> >& Interface::interfaces() const
  {
    return interfaces_;
  }

  inline std::map<int,std::pair<InterfaceInformation,InterfaceInformation> >& Interface::interfaces()
  {
    return interfaces_;
  }

  inline void Interface::print() const
  {
    typedef InformationMap::const_iterator const_iterator;
    const const_iterator end=interfaces_.end();
    int rank;
    MPI_Comm_rank(communicator(), &rank);

    for(const_iterator infoPair=interfaces_.begin(); infoPair!=end; ++infoPair) {
      {
        std::cout<<rank<<": send for process "<<infoPair->first<<": ";
        const InterfaceInformation& info(infoPair->second.first);
        for(size_t i=0; i < info.size(); i++)
          std::cout<<info[i]<<" ";
        std::cout<<std::endl;
      } {

        std::cout<<rank<<": receive for process "<<infoPair->first<<": ";
        const InterfaceInformation& info(infoPair->second.second);
        for(size_t i=0; i < info.size(); i++)
          std::cout<<info[i]<<" ";
        std::cout<<std::endl;
      }

    }
  }

  template<typename R, typename T1, typename T2>
  inline void Interface::build(const R& remoteIndices, const T1& sourceFlags,
                               const T2& destFlags)
  {
    communicator_=remoteIndices.communicator();

    assert(interfaces_.empty());

    // Build the send interface
    InformationBuilder<true> sendInformation(interfaces_);
    this->template buildInterface<R,T1,T2,InformationBuilder<true>,true>(remoteIndices, sourceFlags,
                                                                         destFlags, sendInformation);

    // Build the receive interface
    InformationBuilder<false> recvInformation(interfaces_);
    this->template buildInterface<R,T1,T2,InformationBuilder<false>,false>(remoteIndices,sourceFlags,
                                                                           destFlags, recvInformation);
    strip();
  }
  inline void Interface::strip()
  {
    typedef InformationMap::iterator const_iterator;
    for(const_iterator interfacePair = interfaces_.begin(); interfacePair != interfaces_.end();)
      if(interfacePair->second.first.size()==0 && interfacePair->second.second.size()==0) {
        interfacePair->second.first.free();
        interfacePair->second.second.free();
        const_iterator toerase=interfacePair++;
        interfaces_.erase(toerase);
      }else
        ++interfacePair;
  }

  inline void Interface::free()
  {
    typedef InformationMap::iterator iterator;
    typedef InformationMap::const_iterator const_iterator;
    const const_iterator end = interfaces_.end();
    for(iterator interfacePair = interfaces_.begin(); interfacePair != end; ++interfacePair) {
      interfacePair->second.first.free();
      interfacePair->second.second.free();
    }
    interfaces_.clear();
  }

  inline Interface::~Interface()
  {
    free();
  }
  /** @} */
}

namespace std
{
  inline ostream& operator<<(ostream& os, const Dune::Interface& interface)
  {
    typedef Dune::Interface::InformationMap InfoMap;
    typedef InfoMap::const_iterator Iter;
    for(Iter i=interface.interfaces().begin(), end = interface.interfaces().end();
        i!=end; ++i)
    {
      os<<i->first<<": [ source=[";
      for(std::size_t j=0; j < i->second.first.size(); ++j)
        os<<i->second.first[j]<<" ";
      os<<"] size="<<i->second.first.size()<<", target=[";
      for(std::size_t j=0; j < i->second.second.size(); ++j)
        os<<i->second.second[j]<<" ";
      os<<"] size="<<i->second.second.size()<<"\n";
    }
    return os;
  }
} // end namespace std
#endif // HAVE_MPI

#endif


==> anc/xt-super/dune-common/dune/common/parallel/localindex.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_COMMON_LOCALINDEX_HH
#define DUNE_COMMON_LOCALINDEX_HH

#include <cstddef>

namespace Dune
{


  /** @addtogroup Common_Parallel
   *
   * @{
   */
  /**
   * @file
   * @brief Provides classes for use as the local index in ParallelIndexSet.
   * @author Markus Blatt
   */
  /**
   * @brief The states avaiable for the local indices.
   * @see LocalIndex::state()
   */
  enum LocalIndexState {VALID, DELETED};


  /**
   * @brief An index present on the local process.
   */
  class LocalIndex
  {
  public:
    /**
     * @brief Constructor.
     * known to other processes.
     */
    LocalIndex() :
      localIndex_(0), state_(VALID){}


    /**
     * @brief Constructor.
     * @param index The value of the index.
     */
    LocalIndex(std::size_t index) :
      localIndex_(index), state_(VALID){}
    /**
     * @brief get the local index.
     * @return The local index.
     */
    inline const std::size_t& local() const;

    /**
     * @brief Convert to the local index represented by an int.
     */
    inline operator std::size_t() const;

    /**
     * @brief Assign a new local index.
     *
     * @param index The new local index.
     */
    inline LocalIndex& operator=(std::size_t index);

    /**
     * @brief Get the state.
     * @return The state.
     */
    inline LocalIndexState state() const;

    /**
     * @brief Set the state.
     * @param state The state to set.
     */
    inline void setState(LocalIndexState state);

  private:
    /** @brief The local index. */
    std::size_t localIndex_;

    /**
     * @brief The state of the index.
     *
     * Has to be one of LocalIndexState!
     * @see LocalIndexState.
     */
    char state_;

  };



  inline const std::size_t& LocalIndex::local() const {
    return localIndex_;
  }

  inline LocalIndex::operator std::size_t() const {
    return localIndex_;
  }

  inline LocalIndex& LocalIndex::operator=(std::size_t index){
    localIndex_ = index;
    return *this;
  }

  inline LocalIndexState LocalIndex::state() const {
    return static_cast<LocalIndexState>(state_);
  }

  inline void LocalIndex::setState(LocalIndexState state){
    state_ = static_cast<char>(state);
  }

  /** @} */

} // namespace Dune

#endif


==> anc/xt-super/dune-common/dune/common/parallel/mpicollectivecommunication.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_MPICOLLECTIVECOMMUNICATION_HH
#define DUNE_MPICOLLECTIVECOMMUNICATION_HH

/*!
   \file
   \brief Implements an utility class that provides
   MPI's collective communication methods.

   \ingroup ParallelCommunication
 */

#include <iostream>
#include <complex>
#include <algorithm>
#include <functional>

#include <dune/common/exceptions.hh>
#include <dune/common/binaryfunctions.hh>
#include <dune/common/shared_ptr.hh>

#include "collectivecommunication.hh"
#include "mpitraits.hh"

#if HAVE_MPI
// MPI header
#include <mpi.h>

namespace Dune
{

  //=======================================================
  // use singleton pattern and template specialization to
  // generate MPI operations
  //=======================================================

  template<typename Type, typename BinaryFunction>
  class Generic_MPI_Op
  {

  public:
    static MPI_Op get ()
    {
      if (!op)
      {
        op = shared_ptr<MPI_Op>(new MPI_Op);
        MPI_Op_create((void (*)(void*, void*, int*, MPI_Datatype*))&operation,true,op.get());
      }
      return *op;
    }
  private:
    static void operation (Type *in, Type *inout, int *len, MPI_Datatype*)
    {
      BinaryFunction func;

      for (int i=0; i< *len; ++i, ++in, ++inout) {
        Type temp;
        temp = func(*in, *inout);
        *inout = temp;
      }
    }
    Generic_MPI_Op () {}
    Generic_MPI_Op (const Generic_MPI_Op& ) {}
    static shared_ptr<MPI_Op> op;
  };


  template<typename Type, typename BinaryFunction>
  shared_ptr<MPI_Op> Generic_MPI_Op<Type,BinaryFunction>::op = shared_ptr<MPI_Op>(static_cast<MPI_Op*>(0));

#define ComposeMPIOp(type,func,op) \
  template<> \
  class Generic_MPI_Op<type, func<type> >{ \
  public:\
    static MPI_Op get(){ \
      return op; \
    } \
  private:\
    Generic_MPI_Op () {}\
    Generic_MPI_Op (const Generic_MPI_Op & ) {}\
  }


  ComposeMPIOp(char, std::plus, MPI_SUM);
  ComposeMPIOp(unsigned char, std::plus, MPI_SUM);
  ComposeMPIOp(short, std::plus, MPI_SUM);
  ComposeMPIOp(unsigned short, std::plus, MPI_SUM);
  ComposeMPIOp(int, std::plus, MPI_SUM);
  ComposeMPIOp(unsigned int, std::plus, MPI_SUM);
  ComposeMPIOp(long, std::plus, MPI_SUM);
  ComposeMPIOp(unsigned long, std::plus, MPI_SUM);
  ComposeMPIOp(float, std::plus, MPI_SUM);
  ComposeMPIOp(double, std::plus, MPI_SUM);
  ComposeMPIOp(long double, std::plus, MPI_SUM);

  ComposeMPIOp(char, std::multiplies, MPI_PROD);
  ComposeMPIOp(unsigned char, std::multiplies, MPI_PROD);
  ComposeMPIOp(short, std::multiplies, MPI_PROD);
  ComposeMPIOp(unsigned short, std::multiplies, MPI_PROD);
  ComposeMPIOp(int, std::multiplies, MPI_PROD);
  ComposeMPIOp(unsigned int, std::multiplies, MPI_PROD);
  ComposeMPIOp(long, std::multiplies, MPI_PROD);
  ComposeMPIOp(unsigned long, std::multiplies, MPI_PROD);
  ComposeMPIOp(float, std::multiplies, MPI_PROD);
  ComposeMPIOp(double, std::multiplies, MPI_PROD);
  ComposeMPIOp(long double, std::multiplies, MPI_PROD);

  ComposeMPIOp(char, Min, MPI_MIN);
  ComposeMPIOp(unsigned char, Min, MPI_MIN);
  ComposeMPIOp(short, Min, MPI_MIN);
  ComposeMPIOp(unsigned short, Min, MPI_MIN);
  ComposeMPIOp(int, Min, MPI_MIN);
  ComposeMPIOp(unsigned int, Min, MPI_MIN);
  ComposeMPIOp(long, Min, MPI_MIN);
  ComposeMPIOp(unsigned long, Min, MPI_MIN);
  ComposeMPIOp(float, Min, MPI_MIN);
  ComposeMPIOp(double, Min, MPI_MIN);
  ComposeMPIOp(long double, Min, MPI_MIN);

  ComposeMPIOp(char, Max, MPI_MAX);
  ComposeMPIOp(unsigned char, Max, MPI_MAX);
  ComposeMPIOp(short, Max, MPI_MAX);
  ComposeMPIOp(unsigned short, Max, MPI_MAX);
  ComposeMPIOp(int, Max, MPI_MAX);
  ComposeMPIOp(unsigned int, Max, MPI_MAX);
  ComposeMPIOp(long, Max, MPI_MAX);
  ComposeMPIOp(unsigned long, Max, MPI_MAX);
  ComposeMPIOp(float, Max, MPI_MAX);
  ComposeMPIOp(double, Max, MPI_MAX);
  ComposeMPIOp(long double, Max, MPI_MAX);

#undef ComposeMPIOp


  //=======================================================
  // use singleton pattern and template specialization to
  // generate MPI operations
  //=======================================================

  /*! \brief Specialization of CollectiveCommunication for MPI
        \ingroup ParallelCommunication
   */
  template<>
  class CollectiveCommunication<MPI_Comm>
  {
  public:
    //! Instantiation using a MPI communicator
    CollectiveCommunication (const MPI_Comm& c = MPI_COMM_WORLD)
      : communicator(c)
    {
      if(communicator!=MPI_COMM_NULL) {
        int initialized = 0;
        MPI_Initialized(&initialized);
        if (!initialized)
          DUNE_THROW(ParallelError,"You must call MPIHelper::instance(argc,argv) in your main() function before using the MPI CollectiveCommunication!");
        MPI_Comm_rank(communicator,&me);
        MPI_Comm_size(communicator,&procs);
      }else{
        procs=0;
        me=-1;
      }
    }

    //! @copydoc CollectiveCommunication::rank
    int rank () const
    {
      return me;
    }

    //! @copydoc CollectiveCommunication::size
    int size () const
    {
      return procs;
    }

    //! @copydoc CollectiveCommunication::sum
    template<typename T>
    T sum (T& in) const     // MPI does not know about const :-(
    {
      T out;
      allreduce<std::plus<T> >(&in,&out,1);
      return out;
    }

    //! @copydoc CollectiveCommunication::sum
    template<typename T>
    int sum (T* inout, int len) const
    {
      return allreduce<std::plus<T> >(inout,len);
    }

    //! @copydoc CollectiveCommunication::prod
    template<typename T>
    T prod (T& in) const     // MPI does not know about const :-(
    {
      T out;
      allreduce<std::multiplies<T> >(&in,&out,1);
      return out;
    }

    //! @copydoc CollectiveCommunication::prod
    template<typename T>
    int prod (T* inout, int len) const
    {
      return allreduce<std::multiplies<T> >(inout,len);
    }

    //! @copydoc CollectiveCommunication::min
    template<typename T>
    T min (T& in) const     // MPI does not know about const :-(
    {
      T out;
      allreduce<Min<T> >(&in,&out,1);
      return out;
    }

    //! @copydoc CollectiveCommunication::min
    template<typename T>
    int min (T* inout, int len) const
    {
      return allreduce<Min<T> >(inout,len);
    }


    //! @copydoc CollectiveCommunication::max
    template<typename T>
    T max (T& in) const     // MPI does not know about const :-(
    {
      T out;
      allreduce<Max<T> >(&in,&out,1);
      return out;
    }

    //! @copydoc CollectiveCommunication::max
    template<typename T>
    int max (T* inout, int len) const
    {
      return allreduce<Max<T> >(inout,len);
    }

    //! @copydoc CollectiveCommunication::barrier
    int barrier () const
    {
      return MPI_Barrier(communicator);
    }

    //! @copydoc CollectiveCommunication::broadcast
    template<typename T>
    int broadcast (T* inout, int len, int root) const
    {
      return MPI_Bcast(inout,len,MPITraits<T>::getType(),root,communicator);
    }

    //! @copydoc CollectiveCommunication::gather()
    //! @note out must have space for P*len elements
    template<typename T>
    int gather (T* in, T* out, int len, int root) const
    {
      return MPI_Gather(in,len,MPITraits<T>::getType(),
                        out,len,MPITraits<T>::getType(),
                        root,communicator);
    }

    //! @copydoc CollectiveCommunication::gatherv()
    template<typename T>
    int gatherv (T* in, int sendlen, T* out, int* recvlen, int* displ, int root) const
    {
      return MPI_Gatherv(in,sendlen,MPITraits<T>::getType(),
                         out,recvlen,displ,MPITraits<T>::getType(),
                         root,communicator);
    }

    //! @copydoc CollectiveCommunication::scatter()
    //! @note out must have space for P*len elements
    template<typename T>
    int scatter (T* send, T* recv, int len, int root) const
    {
      return MPI_Scatter(send,len,MPITraits<T>::getType(),
                         recv,len,MPITraits<T>::getType(),
                         root,communicator);
    }

    //! @copydoc CollectiveCommunication::scatterv()
    template<typename T>
    int scatterv (T* send, int* sendlen, int* displ, T* recv, int recvlen, int root) const
    {
      return MPI_Scatterv(send,sendlen,displ,MPITraits<T>::getType(),
                          recv,recvlen,MPITraits<T>::getType(),
                          root,communicator);
    }


    operator MPI_Comm () const
    {
      return communicator;
    }

    //! @copydoc CollectiveCommunication::allgather()
    template<typename T, typename T1>
    int allgather(T* sbuf, int count, T1* rbuf) const
    {
      return MPI_Allgather(sbuf, count, MPITraits<T>::getType(),
                           rbuf, count, MPITraits<T1>::getType(),
                           communicator);
    }

    //! @copydoc CollectiveCommunication::allgatherv()
    template<typename T>
    int allgatherv (T* in, int sendlen, T* out, int* recvlen, int* displ) const
    {
      return MPI_Allgatherv(in,sendlen,MPITraits<T>::getType(),
                            out,recvlen,displ,MPITraits<T>::getType(),
                            communicator);
    }

    //! @copydoc CollectiveCommunication::allreduce(Type* inout,int len) const
    template<typename BinaryFunction, typename Type>
    int allreduce(Type* inout, int len) const
    {
      Type* out = new Type[len];
      int ret = allreduce<BinaryFunction>(inout,out,len);
      std::copy(out, out+len, inout);
      delete[] out;
      return ret;
    }

    //! @copydoc CollectiveCommunication::allreduce(Type* in,Type* out,int len) const
    template<typename BinaryFunction, typename Type>
    int allreduce(Type* in, Type* out, int len) const
    {
      return MPI_Allreduce(in, out, len, MPITraits<Type>::getType(),
                           (Generic_MPI_Op<Type, BinaryFunction>::get()),communicator);
    }

  private:
    MPI_Comm communicator;
    int me;
    int procs;
  };
} // namespace dune

#endif
#endif


==> anc/xt-super/dune-common/dune/common/parallel/mpiguard.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

/**
 * @file
 * @brief Implements a MPIGuard which detects an error on a remote process
 * @author Christian Engwer
 * @ingroup ParallelCommunication
 */

#ifndef DUNE_COMMON_MPIGUARD_HH
#define DUNE_COMMON_MPIGUARD_HH

#include "mpihelper.hh"
#include "collectivecommunication.hh"
#include "mpicollectivecommunication.hh"
#include <dune/common/exceptions.hh>

namespace Dune
{

#ifndef DOXYGEN

  /*
     Interface class for the communication needed by MPIGuard
   */
  struct GuardCommunicator
  {
    // cleanup
    virtual ~GuardCommunicator() {};
    // all the communication methods we need
    virtual int rank() = 0;
    virtual int size() = 0;
    virtual int sum(int i) = 0;
    // create a new GuardCommunicator pointer
    template <class C>
    static GuardCommunicator * create(const C & c);
  };

  namespace {
    /*
       templated implementation of different communication classes
     */
    // the default class will always fail, due to the missing implementation of "sum"
    template <class Imp>
    struct GenericGuardCommunicator
      : public GuardCommunicator
    {};
    // specialization for CollectiveCommunication
    template <class T>
    struct GenericGuardCommunicator< CollectiveCommunication<T> >
      : public GuardCommunicator
    {
      const CollectiveCommunication<T> comm;
      GenericGuardCommunicator(const CollectiveCommunication<T> & c) :
        comm(c) {}
      virtual int rank() { return comm.rank(); };
      virtual int size() { return comm.size(); };
      virtual int sum(int i) { return comm.sum(i); }
    };

#if HAVE_MPI
    // specialization for MPI_Comm
    template <>
    struct GenericGuardCommunicator<MPI_Comm>
      : public GenericGuardCommunicator< CollectiveCommunication<MPI_Comm> >
    {
      GenericGuardCommunicator(const MPI_Comm & c) :
        GenericGuardCommunicator< CollectiveCommunication<MPI_Comm> >(
          CollectiveCommunication<MPI_Comm>(c)) {}
    };
#endif
  }   // anonymous namespace

  template<class C>
  GuardCommunicator * GuardCommunicator::create(const C & comm)
  {
    return new GenericGuardCommunicator<C>(comm);
  }
#endif

  /*! @brief This exception is thrown if the MPIGuard detects an error on a remote process
      @ingroup ParallelCommunication
   */
  class MPIGuardError : public ParallelError {};

  /*! @brief detects a thrown exception and communicates to all other processes
      @ingroup ParallelCommunication

     @code
     {
       MPIGuard guard(...);

       do_something();

       // tell the guard that you successfully passed a critical operation
       guard.finalize();
       // reactivate the guard for the next critical operation
       guard.reactivate();

       int result = do_something_else();

       // tell the guard the result of your operation
       guard.finalize(result == success);
     }
     @endcode

     You create a MPIGuard object. If an exception is risen on a
     process the MPIGuard detects the exception, because the finalize
     method was not called.  when reaching the finalize call all
     other processes are informed that an error occured and the
     MPIGuard throws an exception of type MPIGuardError.

     @note You can initialize the MPIGuard from different types of communication objects:
     - MPIHelper
     - CollectiveCommunication
     - MPI_Comm
   */
  class MPIGuard
  {
    GuardCommunicator * comm_;
    bool active_;

    // we don't want to copy this class
    MPIGuard (const MPIGuard &);

  public:
    /*! @brief create an MPIGuard operating on the Communicator of the global Dune::MPIHelper

       @param active should the MPIGuard be active upon creation?
     */
    MPIGuard (bool active=true) :
      comm_(GuardCommunicator::create(
              MPIHelper::getCollectiveCommunication())),
      active_(active)
    {}

    /*! @brief create an MPIGuard operating on the Communicator of a special Dune::MPIHelper m

       @param m a reference to an MPIHelper
       @param active should the MPIGuard be active upon creation?
     */
    MPIGuard (MPIHelper & m, bool active=true) :
      comm_(GuardCommunicator::create(
              m.getCollectiveCommunication())),
      active_(active)
    {}

    /*! @brief create an MPIGuard operating on an arbitrary communicator.

       Supported types for the communication object are:
       - MPIHelper
       - CollectiveCommunication
       - MPI_Comm

       @param comm reference to a communication object
       @param active should the MPIGuard be active upon creation?
     */
    template <class C>
    MPIGuard (const C & comm, bool active=true) :
      comm_(GuardCommunicator::create(comm)),
      active_(active)
    {}

    /*! @brief destroy the guard and check for undetected exceptions
     */
    ~MPIGuard()
    {
      if (active_)
      {
        active_ = false;
        finalize(false);
      }
      delete comm_;
    }

    /*! @brief reactivate the guard.

       If the guard is still active finalize(true) is called first.
     */
    void reactivate() {
      if (active_ == true)
        finalize();
      active_ = true;
    }

    /*! @brief stop the guard.

       If no success parameter is passed, the guard assumes that
       everything worked as planned.  All errors are communicated
       and an exception of type MPIGuardError is thrown if an error
       (or exception) occured on any of the processors in the
       communicator.

       @param success inform the guard about possible errors
     */
    void finalize(bool success = true)
    {
      int result = success ? 0 : 1;
      bool was_active = active_;
      active_ = false;
      result = comm_->sum(result);
      if (result>0 && was_active)
      {
        DUNE_THROW(MPIGuardError, "Terminating process "
                   << comm_->rank() << " due to "
                   << result << " remote error(s)");
      }
    }
  };

}

#endif // DUNE_COMMON_MPIGUARD_HH


==> anc/xt-super/dune-common/dune/common/parallel/mpihelper.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_MPIHELPER
#define DUNE_MPIHELPER

#include <cassert>
#include "collectivecommunication.hh"
#if HAVE_MPI
#include "mpi.h"
#include "mpicollectivecommunication.hh"
#endif

#include <dune/common/stdstreams.hh>
#include <dune/common/visibility.hh>

namespace Dune
{
  /**
   * @file
   * @brief Helpers for dealing with MPI.
   *
   * @ingroup ParallelCommunication
   *
   * Basically there are two helpers available:
   * <dl>
   *   <dt>FakeMPIHelper</dt>
   *   <dd>A class adhering to the interface of MPIHelper
   *       that does not need MPI at all. This can be used
   *       to create a sequential program even if MPI is
   *       used to compile it.
   *   </dd>
   *   <dt>MPIHelper</dt>
   *   <dd>A real MPI helper. When the singleton
   *       gets instantiated MPI_Init will be
   *       called and before the program exits
   *       MPI_Finalize will be called.
   *   </dd>
   * </dl>
   *
   * Example of who to use these classes:
   *
   *   A program that is parallel if compiled with MPI
   *   and sequential otherwise:
   *   \code
   *   int main(int argc, char** argv){
   *      typedef Dune::MPIHelper MPIHelper;
   *      MPIHelper::instance(argc, argv);
   *      typename MPIHelper::MPICommunicator world =
   *        MPIHelper::getCommunicator();
   *      ...
   *   \endcode
   *
   * If one wants to have sequential program even if the code is
   * compiled with mpi then one simply has to exchange the typedef
   * with \code typedef Dune::MPIHelper FakeMPIHelper; \endcode.
   *
   * For checking whether we really use MPI or just fake please use
   * MPIHelper::isFake (this is also possible at compile time!)
   */
  /**
   * @brief A fake mpi helper.
   *
   * This helper can be used if no MPI is available
   * or one wants to run sequentially even if MPI is
   * available and used.
   */
  class FakeMPIHelper
  {
  public:
    enum {
      /**
       * @brief Are we fake (i.e. pretend to have MPI support but are compiled
       * without.)
       */
      isFake = true
    };

    /**
     * @brief The type of the mpi communicator.
     */
    typedef No_Comm MPICommunicator;

    /** \brief get the default communicator
     *
     *  Return a communicator to exchange data with all processes
     *
     *  \returns a fake communicator
     */
    DUNE_EXPORT static MPICommunicator getCommunicator ()
    {
      static MPICommunicator comm;
      return comm;
    }

    /** \brief get a local communicator
     *
     *  Returns a communicator to communicate with the local process only
     *
     *  \returns a fake communicator
     */
    static MPICommunicator getLocalCommunicator ()
    {
      return getCommunicator();
    }



    static CollectiveCommunication<MPICommunicator>
    getCollectiveCommunication()
    {
      return CollectiveCommunication<MPICommunicator>(getCommunicator());
    }

    /**
     * @brief Get the singleton instance of the helper.
     *
     * This method has to be called with the same arguments
     * that the main method of the program was called:
     * \code
     * int main(int argc, char** argv){
     *   MPIHelper::instance(argc, argv);
     *   // program code comes here
     *   ...
     * }
     * \endcode
     * @param argc The number of arguments provided to main.
     * @param argv The arguments provided to main.
     */
    DUNE_EXPORT static FakeMPIHelper& instance(int argc, char** argv)
    {
      (void)argc; (void)argv;
      // create singleton instance
      static FakeMPIHelper singleton;
      return singleton;
    }

    /**
     * @brief return rank of process, i.e. zero
     */
    int rank () const { return 0; }
    /**
     * @brief return rank of process, i.e. one
     */
    int size () const { return 1; }

  private:
    FakeMPIHelper() {}
    FakeMPIHelper(const FakeMPIHelper&);
    FakeMPIHelper& operator=(const FakeMPIHelper);
  };

#if HAVE_MPI
  /**
   * @brief A real mpi helper.
   * @ingroup ParallelCommunication
   *
   * This helper should be used for parallel programs.
   */
  class MPIHelper
  {
  public:
    enum {
      /**
       * @brief Are we fake (i. e. pretend to have MPI support but are compiled
       * without.
       */
      isFake = false
    };

    /**
     * @brief The type of the mpi communicator.
     */
    typedef MPI_Comm MPICommunicator;

    /** \brief get the default communicator
     *
     *  Return a communicator to exchange data with all processes
     *
     *  \returns MPI_COMM_WORLD
     */
    static MPICommunicator getCommunicator ()
    {
      return MPI_COMM_WORLD;
    }

    /** \brief get a local communicator
     *
     *  Returns a communicator to exchange data with the local process only
     *
     *  \returns MPI_COMM_SELF
     */
    static MPICommunicator getLocalCommunicator ()
    {
      return MPI_COMM_SELF;
    }

    static CollectiveCommunication<MPICommunicator>
    getCollectiveCommunication()
    {
      return CollectiveCommunication<MPICommunicator>(getCommunicator());
    }
    /**
     * @brief Get the singleton instance of the helper.
     *
     * This method has to be called with the same arguments
     * that the main method of the program was called:
     * \code
     * int main(int argc, char** argv){
     *   MPIHelper::instance(argc, argv);
     *   // program code comes here
     *   ...
     * }
     * \endcode
     * @param argc The number of arguments provided to main.
     * @param argv The arguments provided to main.
     */
    DUNE_EXPORT static MPIHelper& instance(int& argc, char**& argv)
    {
      // create singleton instance
      static MPIHelper singleton (argc, argv);
      return singleton;
    }

    /**
     * @brief return rank of process
     */
    int rank () const { return rank_; }
    /**
     * @brief return number of processes
     */
    int size () const { return size_; }

  private:
    int rank_;
    int size_;
    void prevent_warning(int){}

    //! \brief calls MPI_Init with argc and argv as parameters
    MPIHelper(int& argc, char**& argv)
    {
#if MPI_2
      int wasInitialized = -1;
      MPI_Initialized( &wasInitialized );
      if(!wasInitialized)
#endif
      {
        rank_ = -1;
        size_ = -1;
        static int is_initialized = MPI_Init(&argc, &argv);
        prevent_warning(is_initialized);
      }

      MPI_Comm_rank(MPI_COMM_WORLD,&rank_);
      MPI_Comm_size(MPI_COMM_WORLD,&size_);

      assert( rank_ >= 0 );
      assert( size_ >= 1 );

      dverb << "Called  MPI_Init on p=" << rank_ << "!" << std::endl;
    }
    //! \brief calls MPI_Finalize
    ~MPIHelper()
    {
#ifdef MPI_2
      int wasFinalized = -1;
      MPI_Finalized( &wasFinalized );
      if(!wasFinalized) {
#endif
      MPI_Finalize();
      dverb << "Called MPI_Finalize on p=" << rank_ << "!" <<std::endl;
#ifdef MPI_2
    }

#endif
    }
    MPIHelper(const MPIHelper&);
    MPIHelper& operator=(const MPIHelper);
  };
#else
  // We do not have MPI therefore FakeMPIHelper
  // is the MPIHelper
  /**
   * @brief If no MPI is available FakeMPIHelper becomes the MPIHelper
   * @ingroup ParallelCommunication
   */
  typedef FakeMPIHelper MPIHelper;

#endif

} // end namespace Dune
#endif


==> anc/xt-super/dune-common/dune/common/parallel/mpitraits.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_MPITRAITS_HH
#define DUNE_MPITRAITS_HH

#if HAVE_MPI
#include <mpi.h>
#endif

#include <cstdint>
#include <utility>

namespace Dune
{
  /** @addtogroup ParallelCommunication
   *
   * @{
   */
  /**
   * @file
   * @brief Traits classes for mapping types onto MPI_Datatype.
   * @author Markus Blatt
   */

#if HAVE_MPI
  /**
   * @brief A traits class describing the mapping of types onto MPI_Datatypes.
   *
   * Specializations exist for the default types.
   * Specializations should provide a static method
   * \code
   * static MPI_Datatype getType();
   * \endcode
   */
  template<typename T>
  struct MPITraits
  {
  private:
    MPITraits(){}
    MPITraits(const MPITraits&){}
    static MPI_Datatype datatype;
    static MPI_Datatype vectortype;
  public:
    static inline MPI_Datatype getType()
    {
      if(datatype==MPI_DATATYPE_NULL) {
        MPI_Type_contiguous(sizeof(T),MPI_BYTE,&datatype);
        MPI_Type_commit(&datatype);
      }
      return datatype;
    }

  };
  template<class T>
  MPI_Datatype MPITraits<T>::datatype = MPI_DATATYPE_NULL;

#ifndef DOXYGEN
#if HAVE_MPI

  // A Macro for defining traits for the primitive data types
#define ComposeMPITraits(p,m) \
  template<> \
  struct MPITraits<p>{ \
    static inline MPI_Datatype getType(){ \
      return m; \
    } \
  }

  ComposeMPITraits(char, MPI_CHAR);
  ComposeMPITraits(unsigned char,MPI_UNSIGNED_CHAR);
  ComposeMPITraits(short,MPI_SHORT);
  ComposeMPITraits(unsigned short,MPI_UNSIGNED_SHORT);
  ComposeMPITraits(int,MPI_INT);
  ComposeMPITraits(unsigned int,MPI_UNSIGNED);
  ComposeMPITraits(long,MPI_LONG);
  ComposeMPITraits(unsigned long,MPI_UNSIGNED_LONG);
  ComposeMPITraits(float,MPI_FLOAT);
  ComposeMPITraits(double,MPI_DOUBLE);
  ComposeMPITraits(long double,MPI_LONG_DOUBLE);


#undef ComposeMPITraits

  template<class K, int n> class FieldVector;

  template<class K, int n>
  struct MPITraits<FieldVector<K,n> >
  {
    static MPI_Datatype datatype;
    static MPI_Datatype vectortype;

    static inline MPI_Datatype getType()
    {
      if(datatype==MPI_DATATYPE_NULL) {
        MPI_Type_contiguous(n, MPITraits<K>::getType(), &vectortype);
        MPI_Type_commit(&vectortype);
        FieldVector<K,n> fvector;
        MPI_Aint base;
        MPI_Aint displ;
        MPI_Address(&fvector, &base);
        MPI_Address(&(fvector[0]), &displ);
        displ -= base;
        int length[1]={1};

        MPI_Type_struct(1, length, &displ, &vectortype, &datatype);
        MPI_Type_commit(&datatype);
      }
      return datatype;
    }

  };

  template<class K, int n>
  MPI_Datatype MPITraits<FieldVector<K,n> >::datatype = MPI_DATATYPE_NULL;
  template<class K, int n>
  MPI_Datatype MPITraits<FieldVector<K,n> >::vectortype = {MPI_DATATYPE_NULL};


  template<int k>
  class bigunsignedint;

  template<int k>
  struct MPITraits<bigunsignedint<k> >
  {
    static MPI_Datatype datatype;
    static MPI_Datatype vectortype;

    static inline MPI_Datatype getType()
    {
      if(datatype==MPI_DATATYPE_NULL) {
        MPI_Type_contiguous(bigunsignedint<k>::n, MPITraits<std::uint16_t>::getType(),
                            &vectortype);
        //MPI_Type_commit(&vectortype);
        bigunsignedint<k> data;
        MPI_Aint base;
        MPI_Aint displ;
        MPI_Address(&data, &base);
        MPI_Address(&(data.digit), &displ);
        displ -= base;
        int length[1]={1};
        MPI_Type_struct(1, length, &displ, &vectortype, &datatype);
        MPI_Type_commit(&datatype);
      }
      return datatype;
    }
  };
}

namespace Dune
{
  template<int k>
  MPI_Datatype MPITraits<bigunsignedint<k> >::datatype = MPI_DATATYPE_NULL;
  template<int k>
  MPI_Datatype MPITraits<bigunsignedint<k> >::vectortype = MPI_DATATYPE_NULL;

  template<typename T1, typename T2>
  struct MPITraits<std::pair<T1,T2 > >
  {
  public:
    inline static MPI_Datatype getType();
  private:
    static MPI_Datatype type;
  };
  template<typename T1, typename T2>
  MPI_Datatype MPITraits<std::pair<T1,T2> >::getType()
  {
    if(type==MPI_DATATYPE_NULL) {
      int length[4];
      MPI_Aint disp[4];
      MPI_Datatype types[4] = {MPI_LB, MPITraits<T1>::getType(),
                               MPITraits<T2>::getType(), MPI_UB};
      std::pair<T1,T2> rep[2];
      length[0]=length[1]=length[2]=length[3]=1;
      MPI_Address(rep, disp); // lower bound of the datatype
      MPI_Address(&(rep[0].first), disp+1);
      MPI_Address(&(rep[0].second), disp+2);
      MPI_Address(rep+1, disp+3); // upper bound of the datatype
      for(int i=3; i >= 0; --i)
        disp[i] -= disp[0];
      MPI_Type_struct(4, length, disp, types, &type);
      MPI_Type_commit(&type);
    }
    return type;
  }

  template<typename T1, typename T2>
  MPI_Datatype MPITraits<std::pair<T1,T2> >::type=MPI_DATATYPE_NULL;
#endif
#endif
#endif
  /** @} */
}

#endif


==> anc/xt-super/dune-common/dune/common/parallel/plocalindex.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_PLOCALINDEX_HH
#define DUNE_PLOCALINDEX_HH

#include "localindex.hh"
#include "indexset.hh"
#include "mpitraits.hh"

#include <iostream>

namespace Dune
{


  /** @addtogroup Common_Parallel
   *
   * @{
   */
  /**
   * @file
   * @brief Provides classes for use as the local index in ParallelIndexSet for distributed computing.
   * @author Markus Blatt
   */

  template<class T> class ParallelLocalIndex;

  /**
   * @brief Print the local index to a stream.
   * @param os The output stream to print to.
   * @param index The index to print.
   */
  template<class T>
  std::ostream& operator<<(std::ostream& os, const ParallelLocalIndex<T>& index)
  {
    os<<"{local="<<index.localIndex_<<", attr="<<T(index.attribute_)<<", public="
    <<(index.public_ ? true : false)<<"}";
    return os;
  }

  /**
   * @brief An index present on the local process with an additional attribute flag.
   */
  template<typename T>
  class ParallelLocalIndex
  {
#if HAVE_MPI
    // friend declaration needed for MPITraits
    friend struct MPITraits<ParallelLocalIndex<T> >;
#endif
    friend std::ostream& operator<<<>(std::ostream& os, const ParallelLocalIndex<T>& index);

  public:
    /**
     * @brief The type of the attributes.
     * Normally this will be an enumeration like
     * <pre>
     * enum Attributes{owner, border, overlap};
     * </pre>
     */
    typedef T Attribute;
    /**
     * @brief Constructor.
     *
     * The local index will be initialized to 0.
     * @param attribute The attribute of the index.
     * @param isPublic True if the index might also be
     * known to other processes.
     */
    ParallelLocalIndex(const Attribute& attribute, bool isPublic);

    /**
     * @brief Constructor.
     *
     * @param localIndex The local index.
     * @param attribute The attribute of the index.
     * @param isPublic True if the index might also be
     * known to other processes.
     */
    ParallelLocalIndex(size_t localIndex, const Attribute& attribute, bool isPublic=true);
    /**
     * @brief Parameterless constructor.
     *
     * Needed for use in container classes.
     */
    ParallelLocalIndex();

#if 0
    /**
     * @brief Constructor.
     * @param globalIndex The global index.
     * @param attribute The attribute of the index.
     * @param local The local index.
     * @param isPublic True if the index might also be
     * known to other processes.
     *
     */
    ParallelLocalIndex(const Attribute& attribute, size_t local, bool isPublic);
#endif

    /**
     * @brief Get the attribute of the index.
     * @return The associated attribute.
     */
    inline const Attribute attribute() const;

    /**
     * @brief Set the attribute of the index.
     * @param attribute The associated attribute.
     */
    inline void setAttribute(const Attribute& attribute);

    /**
     * @brief get the local index.
     * @return The local index.
     */
    inline size_t local() const;

    /**
     * @brief Convert to the local index represented by an int.
     */
    inline operator size_t() const;

    /**
     * @brief Assign a new local index.
     *
     * @param index The new local index.
     */
    inline ParallelLocalIndex<Attribute>& operator=(size_t index);

    /**
     * @brief Check whether the index might also be known other processes.
     * @return True if the index might be known to other processors.
     */
    inline bool isPublic() const;

    /**
     * @brief Get the state.
     * @return The state.
     */
    inline LocalIndexState state() const;

    /**
     * @brief Set the state.
     * @param state The state to set.
     */
    inline void setState(const LocalIndexState& state);

  private:
    /** @brief The local index. */
    size_t localIndex_;

    /** @brief An attribute for the index. */
    char attribute_;

    /** @brief True if the index is also known to other processors. */
    char public_;

    /**
     * @brief The state of the index.
     *
     * Has to be one of LocalIndexState!
     * @see LocalIndexState.
     */
    char state_;

  };

  template<typename T>
  bool operator==(const ParallelLocalIndex<T>& p1,
                  const ParallelLocalIndex<T>& p2)
  {
    if(p1.local()!=p2.local())
      return false;
    if(p1.attribute()!=p2.attribute())
      return false;
    if(p1.isPublic()!=p2.isPublic())
      return false;
    return true;
  }
  template<typename T>
  bool operator!=(const ParallelLocalIndex<T>& p1,
                  const ParallelLocalIndex<T>& p2)
  {
    return !(p1==p2);
  }


  template<typename T>
  struct LocalIndexComparator<ParallelLocalIndex<T> >
  {
    static bool compare(const ParallelLocalIndex<T>& t1,
                        const ParallelLocalIndex<T>& t2){
      return t1.attribute()<t2.attribute();
    }
  };


#if HAVE_MPI

  //! \todo Please doc me!
  template<typename T>
  class MPITraits<ParallelLocalIndex<T> >
  {
  public:
    static MPI_Datatype getType();
  private:
    static MPI_Datatype type;

  };

#endif

  template<class T>
  ParallelLocalIndex<T>::ParallelLocalIndex(const T& attribute, bool isPublic)
    : localIndex_(0), attribute_(static_cast<char>(attribute)),
      public_(static_cast<char>(isPublic)), state_(static_cast<char>(VALID))
  {}


  template<class T>
  ParallelLocalIndex<T>::ParallelLocalIndex(size_t local, const T& attribute, bool isPublic)
    : localIndex_(local), attribute_(static_cast<char>(attribute)),
      public_(static_cast<char>(isPublic)), state_(static_cast<char>(VALID))
  {}

  template<class T>
  ParallelLocalIndex<T>::ParallelLocalIndex()
    : localIndex_(0), attribute_(), public_(static_cast<char>(false)),
      state_(static_cast<char>(VALID))
  {}

  template<class T>
  inline const T ParallelLocalIndex<T>::attribute() const
  {
    return T(attribute_);
  }

  template<class T>
  inline void
  ParallelLocalIndex<T>::setAttribute(const Attribute& attribute)
  {
    attribute_ = attribute;
  }

  template<class T>
  inline size_t ParallelLocalIndex<T>::local() const
  {
    return localIndex_;
  }

  template<class T>
  inline ParallelLocalIndex<T>::operator size_t() const
  {
    return localIndex_;
  }

  template<class T>
  inline ParallelLocalIndex<T>&
  ParallelLocalIndex<T>::operator=(size_t index)
  {
    localIndex_=index;
    return *this;
  }

  template<class T>
  inline bool ParallelLocalIndex<T>::isPublic() const
  {
    return static_cast<bool>(public_);
  }

  template<class T>
  inline LocalIndexState ParallelLocalIndex<T>::state() const
  {
    return LocalIndexState(state_);
  }

  template<class T>
  inline void ParallelLocalIndex<T>::setState(const LocalIndexState& state)
  {
    state_=static_cast<char>(state);
  }

#if HAVE_MPI

  template<typename T>
  MPI_Datatype MPITraits<ParallelLocalIndex<T> >::getType()
  {

    if(type==MPI_DATATYPE_NULL) {
      int length[3];
      MPI_Aint disp[3];
      MPI_Datatype types[3] = {MPI_LB, MPITraits<char>::getType(), MPI_UB};
      ParallelLocalIndex<T> rep[2];
      length[0]=length[1]=length[2]=1;
      MPI_Address(rep, disp); // lower bound of the datatype
      MPI_Address(&(rep[0].attribute_), disp+1);
      MPI_Address(rep+1, disp+2); // upper bound of the datatype
      for(int i=2; i >= 0; --i)
        disp[i] -= disp[0];
      MPI_Type_struct(3, length, disp, types, &type);
      MPI_Type_commit(&type);
    }
    return type;
  }

  template<typename T>
  MPI_Datatype MPITraits<ParallelLocalIndex<T> >::type = MPI_DATATYPE_NULL;

#endif


  /** @} */
} // namespace Dune

#endif


==> anc/xt-super/dune-common/dune/common/parallel/remoteindices.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_REMOTEINDICES_HH
#define DUNE_REMOTEINDICES_HH

#include "indexset.hh"
#include "plocalindex.hh"
#include <dune/common/exceptions.hh>
#include <dune/common/poolallocator.hh>
#include <dune/common/sllist.hh>
#include <dune/common/stdstreams.hh>
#include <map>
#include <set>
#include <utility>
#include <iostream>
#include <algorithm>
#include <iterator>
#if HAVE_MPI
#include "mpitraits.hh"
#include <mpi.h>

namespace Dune {
  /** @addtogroup Common_Parallel
   *
   * @{
   */
  /**
   * @file
   * @brief Classes describing a distributed indexset
   * @author Markus Blatt
   */

  //! \todo Please doc me!
  template<typename TG, typename TA>
  class MPITraits<IndexPair<TG,ParallelLocalIndex<TA> > >
  {
  public:
    inline static MPI_Datatype getType();
  private:
    static MPI_Datatype type;
  };


  template<typename T, typename A>
  class RemoteIndices;

  template<typename T1, typename T2>
  class RemoteIndex;

  template<typename T>
  class IndicesSyncer;

  template<typename T1, typename T2>
  std::ostream& operator<<(std::ostream& os, const RemoteIndex<T1,T2>& index);


  template<typename T, typename A, bool mode>
  class RemoteIndexListModifier;


  /**
   * @brief Information about an index residing on another processor.
   */
  template<typename T1, typename T2>
  class RemoteIndex
  {
    template<typename T>
    friend class IndicesSyncer;

    template<typename T, typename A, typename A1>
    friend void repairLocalIndexPointers(std::map<int,SLList<std::pair<typename T::GlobalIndex, typename T::LocalIndex::Attribute>,A> >&,
                                         RemoteIndices<T,A1>&,
                                         const T&);

    template<typename T, typename A, bool mode>
    friend class RemoteIndexListModifier;

  public:
    /**
     * @brief the type of the global index.
     * This type has to provide at least a operator&lt; for sorting.
     */
    typedef T1 GlobalIndex;
    /**
     * @brief The type of the attributes.
     * Normally this will be an enumeration like
     * \code
     * enum Attributes{owner, border, overlap}
     * \endcode
     * e.g. OwnerOverlapCopyAttributes.
     */
    typedef T2 Attribute;

    /**
     * @brief The type of the index pair.
     */
    typedef IndexPair<GlobalIndex,ParallelLocalIndex<Attribute> >
    PairType;

    /**
     * @brief Get the attribute of the index on the remote process.
     * @return The remote attribute.
     */
    const Attribute attribute() const;

    /**
     * @brief Get the corresponding local index pair.
     * @return The corresponding local index pair.
     */

    const PairType& localIndexPair() const;

    /**
     * @brief Parameterless Constructor.
     */
    RemoteIndex();


    /**
     * @brief Constructor.
     * @param attribute The attribute of the index on the remote processor.
     * @param local The corresponding local index.
     */
    RemoteIndex(const T2& attribute,
                const PairType* local);


    /**
     * @brief Constructor.
     * Private as it should only be called from within Indexset.
     * @param attribute The attribute of the index on the remote processor.
     */
    RemoteIndex(const T2& attribute);

    bool operator==(const RemoteIndex& ri) const;

    bool operator!=(const RemoteIndex& ri) const;
  private:
    /** @brief The corresponding local index for this process. */
    const PairType* localIndex_;

    /** @brief The attribute of the index on the other process. */
    char attribute_;
  };

  template<class T, class A>
  std::ostream& operator<<(std::ostream& os, const RemoteIndices<T,A>& indices);

  class InterfaceBuilder;

  template<class T, class A>
  class CollectiveIterator;

  template<class T>
  class IndicesSyncer;

  // forward declaration needed for friend declaration.
  template<typename T1, typename T2>
  class OwnerOverlapCopyCommunication;


  /**
   * @brief The indices present on remote processes.
   *
   * To set up communication between the set of processes active in
   * the communication every process needs to know which
   * indices are also known to other processes and which attributes
   * are attached to them on the remote side.
   *
   * This information is managed by this class. The information can either
   * be computed automatically calling rebuild (which requires information
   * to be sent in a ring) or set up by hand using the
   * RemoteIndexListModifiers returned by function getModifier(int).
   *
   * @tparam T The type of the underlying index set.
   * @tparam A The type of the allocator to use.
   */
  template<class T, class A=std::allocator<RemoteIndex<typename T::GlobalIndex,
              typename T::LocalIndex::Attribute> > >
  class RemoteIndices
  {
    friend class InterfaceBuilder;
    friend class IndicesSyncer<T>;
    template<typename T1, typename A2, typename A1>
    friend void repairLocalIndexPointers(std::map<int,SLList<std::pair<typename T1::GlobalIndex, typename T1::LocalIndex::Attribute>,A2> >&,
                                         RemoteIndices<T1,A1>&,
                                         const T1&);

    template<class G, class T1, class T2>
    friend void fillIndexSetHoles(const G& graph, Dune::OwnerOverlapCopyCommunication<T1,T2>& oocomm);
    friend std::ostream& operator<<<>(std::ostream&, const RemoteIndices<T>&);

  public:

    /**
     * @brief Type of the index set we use, e.g. ParallelLocalIndexSet.
     */
    typedef T ParallelIndexSet;

    /**
     * @brief The type of the collective iterator over all remote indices. */
    typedef CollectiveIterator<T,A> CollectiveIteratorT;

    /**
     * @brief The type of the global index.
     */
    typedef typename ParallelIndexSet::GlobalIndex GlobalIndex;


    /**
     * @brief The type of the local index.
     */
    typedef typename ParallelIndexSet::LocalIndex LocalIndex;

    /**
     * @brief The type of the attribute.
     */
    typedef typename LocalIndex::Attribute Attribute;

    /**
     * @brief Type of the remote indices we manage.
     */
    typedef Dune::RemoteIndex<GlobalIndex,Attribute> RemoteIndex;


    /**
     * @brief The type of the allocator for the remote index list.
     */
    typedef typename A::template rebind<RemoteIndex>::other Allocator;

    /** @brief The type of the remote index list. */
    typedef Dune::SLList<RemoteIndex,Allocator>
    RemoteIndexList;

    /** @brief The type of the map from rank to remote index list. */
    typedef std::map<int, std::pair<RemoteIndexList*,RemoteIndexList*> >
    RemoteIndexMap;

    typedef typename RemoteIndexMap::const_iterator const_iterator;

    /**
     * @brief Constructor.
     * @param comm The communicator to use.
     * @param source The indexset which represents the global to
     * local mapping at the source of the communication
     * @param destination The indexset to which the communication
     * which represents the global to
     * local mapping at the destination of the communication.
     * May be the same as the source indexset.
     * @param neighbours Optional: The neighbours the process shares indices with.
     * If this parameter is omitted a ring communication with all indices will take
     * place to calculate this information which is O(P).
     * @param includeSelf If true, sending from indices of the processor to other
     * indices on the same processor is enabled even if the same indexset is used
     * on both the
     * sending and receiving side.
     */
    inline RemoteIndices(const ParallelIndexSet& source, const ParallelIndexSet& destination,
                         const MPI_Comm& comm, const std::vector<int>& neighbours=std::vector<int>(), bool includeSelf=false);

    RemoteIndices();

    /**
     * @brief Tell whether sending from indices of the processor to other
     * indices on the same processor is enabled even if the same indexset is
     * used on both the sending and receiving side.
     *
     * @param includeSelf If true it is enabled.
     */
    void setIncludeSelf(bool includeSelf);

    /**
     * @brief Set the index sets and communicator we work with.
     *
     * @warning All remote indices already setup will be deleted!
     *
     * @param comm The communicator to use.
     * @param source The indexset which represents the global to
     * local mapping at the source of the communication
     * @param destination The indexset to which the communication
     * which represents the global to
     * local mapping at the destination of the communication.
     * May be the same as the source indexset.
     * @param neighbours Optional: The neighbours the process shares indices with.
     * If this parameter is omitted a ring communication with all indices will take
     * place to calculate this information which is O(P).
     */
    void setIndexSets(const ParallelIndexSet& source, const ParallelIndexSet& destination,
                      const MPI_Comm& comm, const std::vector<int>& neighbours=std::vector<int>());

    template<typename C>
    void setNeighbours(const C& neighbours)
    {
      neighbourIds.clear();
      neighbourIds.insert(neighbours.begin(), neighbours.end());

    }

    const std::set<int>& getNeighbours() const
    {
      return neighbourIds;
    }

    /**
     * @brief Destructor.
     */
    ~RemoteIndices();

    /**
     * @brief Rebuilds the set of remote indices.
     *
     * This has to be called whenever the underlying index sets
     * change.
     *
     * If the template parameter ignorePublic is true all indices will be treated
     * as public.
     */
    template<bool ignorePublic>
    void rebuild();

    bool operator==(const RemoteIndices& ri);

    /**
     * @brief Checks whether the remote indices are synced with
     * the indexsets.
     *
     * If they are not synced the remote indices need to be rebuild.
     * @return True if they are synced.
     */
    inline bool isSynced() const;

    /**
     * @brief Get the mpi communicator used.
     */
    inline MPI_Comm communicator() const;

    /**
     * @brief Get a modifier for a remote index list.
     *
     * Sometimes the user knows in advance which indices will be present
     * on other processors, too. Then he can set them up using this modifier.
     *
     * @warning Use with care. If the remote index list is inconsistent
     * after the modification the communication might result in a dead lock!
     *
     * @tparam mode If true the index set corresponding to the remote indices might get modified.
     * Therefore the internal pointers to the indices need to be repaired.
     * @tparam send If true the remote index information at the sending side will
     * be modified, if false the receiving side.
     */
    template<bool mode, bool send>
    inline RemoteIndexListModifier<T,A,mode> getModifier(int process);

    /**
     * @brief Find an iterator over the remote index lists of a specific process.
     * @param proc The identifier of the process.
     * @return The iterator the remote index lists postioned at the process.
     * If theres is no list for this process, the end iterator is returned.
     */
    inline const_iterator find(int proc) const;

    /**
     * @brief Get an iterator over all remote index lists.
     * @return The iterator over all remote index lists postioned at the first process.
     */
    inline const_iterator begin() const;

    /**
     * @brief Get an iterator over all remote index lists.
     * @return The iterator over all remote index lists postioned at the end.
     */
    inline const_iterator end() const;

    /**
     * @brief Get an iterator for colletively iterating over the remote indices of all remote processes.
     */
    template<bool send>
    inline CollectiveIteratorT iterator() const;

    /**
     * @brief Free the index lists.
     */
    inline void free();

    /**
     * @brief Get the number of processors we share indices with.
     * @return The number of neighbours.
     */
    inline int neighbours() const;

    /** @brief Get the index set at the source. */
    inline const ParallelIndexSet& sourceIndexSet() const;

    /** @brief Get the index set at destination. */
    inline const ParallelIndexSet& destinationIndexSet() const;

  private:
    /** copying is forbidden. */
    RemoteIndices(const RemoteIndices&)
    {}

    /** @brief Index set used at the source of the communication. */
    const ParallelIndexSet* source_;

    /** @brief Index set used at the destination of the communication. */
    const ParallelIndexSet* target_;

    /** @brief The communicator to use.*/
    MPI_Comm comm_;

    /** @brief The neighbours we share indices with.
     * If not empty this will speedup rebuild. */
    std::set<int> neighbourIds;

    /** @brief The communicator tag to use. */
    const static int commTag_=333;

    /**
     * @brief The sequence number of the source index set when the remote indices
     * where build.
     */
    int sourceSeqNo_;

    /**
     * @brief The sequence number of the destination index set when the remote indices
     * where build.
     */
    int destSeqNo_;

    /**
     * @brief Whether the public flag was ignored during the build.
     */
    bool publicIgnored;

    /**
     * @brief Whether the next build will be the first build ever.
     */
    bool firstBuild;

    /*
     * @brief If true, sending from indices of the processor to other
     * indices on the same processor is enabled even if the same indexset is used
     * on both the
     * sending and receiving side.
     */
    bool includeSelf;

    /** @brief The index pair type. */
    typedef IndexPair<GlobalIndex, LocalIndex>
    PairType;

    /**
     * @brief The remote indices.
     *
     * The key is the process id and the values are the pair of remote
     * index lists, the first for receiving, the second for sending.
     */
    RemoteIndexMap remoteIndices_;

    /**
     * @brief Build the remote mapping.
     *
     * If the template parameter ignorePublic is true all indices will be treated
     * as public.
     * @param includeSelf If true, sending from indices of the processor to other
     * indices on the same processor is enabled even if the same indexset is used
     * on both the
     * sending and receiving side.
     */
    template<bool ignorePublic>
    inline void buildRemote(bool includeSelf);

    /**
     * @brief Count the number of public indices in an index set.
     * @param indexSet The index set whose indices we count.
     * @return the number of indices marked as public.
     */
    inline int noPublic(const ParallelIndexSet& indexSet);

    /**
     * @brief Pack the indices to send if source_ and target_ are the same.
     *
     * If the template parameter ignorePublic is true all indices will be treated
     * as public.
     * @param myPairs Array to store references to the public indices in.
     * @param p_out The output buffer to pack the entries to.
     * @param type The mpi datatype for the pairs.
     * @param bufferSize The size of the output buffer p_out.
     * @param position The position to start packing.
     */
    template<bool ignorePublic>
    inline void packEntries(PairType** myPairs, const ParallelIndexSet& indexSet,
                            char* p_out, MPI_Datatype type, int bufferSize,
                            int* position, int n);

    /**
     * @brief unpacks the received indices and builds the remote index list.
     *
     * @param remote The list to add the indices to.
     * @param remoteEntries The number of remote entries to unpack.
     * @param local The local indices to check wether we know the remote
     *              indices.
     * @param localEntries The number of local indices.
     * @param type The mpi data type for unpacking.
     * @param p_in The input buffer to unpack from.
     * @param postion The position in the buffer to start unpacking from.
     * @param bufferSize The size of the input buffer.
     */
    inline void unpackIndices(RemoteIndexList& remote, int remoteEntries,
                              PairType** local, int localEntries, char* p_in,
                              MPI_Datatype type, int* positon, int bufferSize,
                              bool fromOurself);

    inline void unpackIndices(RemoteIndexList& send, RemoteIndexList& receive,
                              int remoteEntries, PairType** localSource,
                              int localSourceEntries, PairType** localDest,
                              int localDestEntries, char* p_in,
                              MPI_Datatype type, int* position, int bufferSize);

    void unpackCreateRemote(char* p_in, PairType** sourcePairs, PairType** DestPairs,
                            int remoteProc,  int sourcePublish, int destPublish,
                            int bufferSize, bool sendTwo, bool fromOurSelf=false);
  };

  /** @} */

  /**
   * @brief Modifier for adding and/or deleting remote indices from
   * the remote index list.
   *
   * In some cases all the information about the indices also present
   * on remote process might already be known. In this case this
   * information can be provided to the RemoteIndices via this modifier.
   * This prevents the global communication needed by a call to
   * RemoteIndices::rebuild.
   *
   * In some cases it might advisable to run IndicesSyncer::sync afterwards.
   *
   * @warning Use with care. If the indices are not consistent afterwards
   * communication attempts might deadlock!
   */
  template<class T, class A, bool mode>
  class RemoteIndexListModifier
  {

    template<typename T1, typename A1>
    friend class RemoteIndices;

  public:
    class InvalidPosition : public RangeError
    {};

    enum {
      /**
       * @brief If true the index set corresponding to the
       * remote indices might get modified.
       *
       * If for example new indices are added to an index set
       * all pointers of the remote indices to the local indices
       * become invalid after ParallelIndexSet::endResize() was called.
       */
      MODIFYINDEXSET=mode
    };

    /**
     * @brief Type of the index set we use.
     */
    typedef T ParallelIndexSet;

    /**
     * @brief The type of the global index.
     */
    typedef typename ParallelIndexSet::GlobalIndex GlobalIndex;

    /**
     * @brief The type of the local index.
     */
    typedef typename ParallelIndexSet::LocalIndex LocalIndex;

    /**
     * @brief The type of the attribute.
     */
    typedef typename LocalIndex::Attribute Attribute;

    /**
     * @brief Type of the remote indices we manage.
     */
    typedef Dune::RemoteIndex<GlobalIndex,Attribute> RemoteIndex;

    /**
     * @brief The type of the allocator for the remote index list.
     */
    typedef A Allocator;

    /** @brief The type of the remote index list. */
    typedef Dune::SLList<RemoteIndex,Allocator>
    RemoteIndexList;

    /**
     * @brief The type of the modifying iterator of the remote index list.
     */
    typedef SLListModifyIterator<RemoteIndex,Allocator> ModifyIterator;

    /**
     * @brief The type of the remote index list iterator.
     */
    typedef typename RemoteIndexList::const_iterator ConstIterator;

    /**
     * @brief Insert an index to the list.
     *
     * Moves to the position where the index fits and inserts it.
     * After the insertion only indices with an bigger global index
     * than the inserted can be inserted.
     *
     * This method is only available if MODIFYINDEXSET is false.
     *
     * @param index The index to insert.
     * @exception InvalidPosition Thrown if the index at the current position or
     * the one before has bigger global index than the one to be inserted.
     */
    void insert(const RemoteIndex& index) throw(InvalidPosition);


    /**
     * @brief Insert an index to the list.
     *
     * Moves to the position where the index fits and inserts it.
     * After the insertion only indices with an bigger global index
     * than the inserted can be inserted.
     *
     * This method is only available if MODIFYINDEXSET is true.
     *
     * @param index The index to insert.
     * @param global The global index of the remote index.
     * @exception InvalidPosition Thrown if the index at the current position or
     * the one before has bigger global index than the one to be inserted.
     */
    void insert(const RemoteIndex& index, const GlobalIndex& global) throw(InvalidPosition);

    /**
     * @brief Remove a remote index.
     * @param global The global index corresponding to the remote index.
     * @return True If there was a corresponding remote index.
     * @exception InvalidPostion If there was an insertion or deletion of
     * a remote index corresponding to a bigger global index before.
     */
    bool remove(const GlobalIndex& global) throw(InvalidPosition);

    /**
     * @brief Repair the pointers to the local index pairs.
     *
     * Due to adding new indices or/and deleting indices in the
     * index set all pointers to the local index pair might become
     * invalid during ParallelIndexSet::endResize().
     * This method repairs them.
     *
     * @exception InvalidIndexSetState Thrown if the underlying
     * index set is not in ParallelIndexSetState::GROUND mode (only when
     * compiled with DUNE_ISTL_WITH_CHECKING!).
     */
    void repairLocalIndexPointers() throw(InvalidIndexSetState);


    RemoteIndexListModifier(const RemoteIndexListModifier&);

    /**
     * @brief Default constructor.
     * @warning Object is not usable!
     */
    RemoteIndexListModifier()
      : glist_()
    {}

  private:

    /**
     * @brief Create a modifier for a remote index list.
     * @param indexSet The set of indices the process knows.
     * @param rList The list of remote indices to modify.
     */
    RemoteIndexListModifier(const ParallelIndexSet& indexSet,
                            RemoteIndexList& rList);

    typedef SLList<GlobalIndex,Allocator> GlobalList;
    typedef typename GlobalList::ModifyIterator GlobalModifyIterator;
    RemoteIndexList* rList_;
    const ParallelIndexSet* indexSet_;
    GlobalList glist_;
    ModifyIterator iter_;
    GlobalModifyIterator giter_;
    ConstIterator end_;
    bool first_;
    GlobalIndex last_;
  };

  /**
   * @brief A collective iterator for moving over the remote indices for
   * all processes collectively.
   */
  template<class T, class A>
  class CollectiveIterator
  {

    /**
     * @brief Type of the index set we use.
     */
    typedef T ParallelIndexSet;

    /**
     * @brief The type of the global index.
     */
    typedef typename ParallelIndexSet::GlobalIndex GlobalIndex;

    /**
     * @brief The type of the local index.
     */
    typedef typename ParallelIndexSet::LocalIndex LocalIndex;

    /**
     * @brief The type of the attribute.
     */
    typedef typename LocalIndex::Attribute Attribute;

    /** @brief The remote index type */
    typedef Dune::RemoteIndex<GlobalIndex,Attribute> RemoteIndex;

    /** @brief The allocator of the remote indices. */
    typedef typename A::template rebind<RemoteIndex>::other Allocator;

    /** @brief The type of the remote index list. */
    typedef Dune::SLList<RemoteIndex,Allocator> RemoteIndexList;

    /** @brief The of map for storing the iterators. */
    typedef std::map<int,std::pair<typename RemoteIndexList::const_iterator,
            const typename RemoteIndexList::const_iterator> >
    Map;

  public:

    /** @brief The type of the map from rank to remote index list. */
    typedef std::map<int, std::pair<RemoteIndexList*,RemoteIndexList*> >
    RemoteIndexMap;

    /**
     * @brief Constructor.
     * @param map_ The map of the remote indices.
     * @param send True if we want iterate over the remote indices used for sending.
     */
    inline CollectiveIterator(const RemoteIndexMap& map_, bool send);

    /**
     * @brief Advances all underlying iterators.
     *
     * All iterators are advanced until they point to a remote index whose
     * global id is bigger or equal to global.
     * Iterators pointing to their end are removed.
     * @param global The index we search for.
     */
    inline void advance(const GlobalIndex& global);

    /**
     * @brief Advances all underlying iterators.
     *
     * All iterators are advanced until they point to a remote index whose
     * global id is bigger or equal to global.
     * Iterators pointing to their end are removed.
     * @param global The index we search for.
     * @param attribute The attribute we search for.
     */
    inline void advance(const GlobalIndex& global, const Attribute& attribute);

    CollectiveIterator& operator++();

    /**
     * @brief Checks whether there are still iterators in the map.
     */
    inline bool empty();

    /**
     * @brief Iterator over the valid underlying iterators.
     *
     * An iterator is valid if it points to a remote index whose
     * global id is equal to the one currently examined.
     */
    class iterator
    {
    public:
      typedef typename Map::iterator RealIterator;
      typedef typename Map::iterator ConstRealIterator;


      //! \todo Please doc me!
      iterator(const RealIterator& iter, const ConstRealIterator& end, GlobalIndex& index)
        : iter_(iter), end_(end), index_(index), hasAttribute(false)
      {
        // Move to the first valid entry
        while(iter_!=end_ && iter_->second.first->localIndexPair().global()!=index_)
          ++iter_;
      }

      iterator(const RealIterator& iter, const ConstRealIterator& end, GlobalIndex index,
               Attribute attribute)
        : iter_(iter), end_(end), index_(index), attribute_(attribute), hasAttribute(true)
      {
        // Move to the first valid entry or the end
        while(iter_!=end_ && (iter_->second.first->localIndexPair().global()!=index_
                              || iter_->second.first->localIndexPair().local().attribute()!=attribute))
          ++iter_;
      }
      //! \todo Please doc me!
      iterator(const iterator& other)
        : iter_(other.iter_), end_(other.end_), index_(other.index_)
      { }

      //! \todo Please doc me!
      iterator& operator++()
      {
        ++iter_;
        // If entry is not valid move on
        while(iter_!=end_ && (iter_->second.first->localIndexPair().global()!=index_ ||
                              (hasAttribute &&
                               iter_->second.first->localIndexPair().local().attribute()!=attribute_)))
          ++iter_;
        assert(iter_==end_ ||
               (iter_->second.first->localIndexPair().global()==index_));
        assert(iter_==end_ || !hasAttribute ||
               (iter_->second.first->localIndexPair().local().attribute()==attribute_));
        return *this;
      }

      //! \todo Please doc me!
      const RemoteIndex& operator*() const
      {
        return *(iter_->second.first);
      }

      //! \todo Please doc me!
      int process() const
      {
        return iter_->first;
      }

      //! \todo Please doc me!
      const RemoteIndex* operator->() const
      {
        return iter_->second.first.operator->();
      }

      //! \todo Please doc me!
      bool operator==(const iterator& other)
      {
        return other.iter_==iter_;
      }

      //! \todo Please doc me!
      bool operator!=(const iterator& other)
      {
        return other.iter_!=iter_;
      }

    private:
      iterator();

      RealIterator iter_;
      RealIterator end_;
      GlobalIndex index_;
      Attribute attribute_;
      bool hasAttribute;
    };

    iterator begin();

    iterator end();

  private:

    Map map_;
    GlobalIndex index_;
    Attribute attribute_;
    bool noattribute;
  };

  template<typename TG, typename TA>
  MPI_Datatype MPITraits<IndexPair<TG,ParallelLocalIndex<TA> > >::getType()
  {
    if(type==MPI_DATATYPE_NULL) {
      int length[4];
      MPI_Aint disp[4];
      MPI_Datatype types[4] = {MPI_LB, MPITraits<TG>::getType(),
                               MPITraits<ParallelLocalIndex<TA> >::getType(), MPI_UB};
      IndexPair<TG,ParallelLocalIndex<TA> > rep[2];
      length[0]=length[1]=length[2]=length[3]=1;
      MPI_Address(rep, disp); // lower bound of the datatype
      MPI_Address(&(rep[0].global_), disp+1);
      MPI_Address(&(rep[0].local_), disp+2);
      MPI_Address(rep+1, disp+3); // upper bound of the datatype
      for(int i=3; i >= 0; --i)
        disp[i] -= disp[0];
      MPI_Type_struct(4, length, disp, types, &type);
      MPI_Type_commit(&type);
    }
    return type;
  }

  template<typename TG, typename TA>
  MPI_Datatype MPITraits<IndexPair<TG,ParallelLocalIndex<TA> > >::type=MPI_DATATYPE_NULL;

  template<typename T1, typename T2>
  RemoteIndex<T1,T2>::RemoteIndex(const T2& attribute, const PairType* local)
    : localIndex_(local), attribute_(attribute)
  {}

  template<typename T1, typename T2>
  RemoteIndex<T1,T2>::RemoteIndex(const T2& attribute)
    : localIndex_(0), attribute_(attribute)
  {}

  template<typename T1, typename T2>
  RemoteIndex<T1,T2>::RemoteIndex()
    : localIndex_(0), attribute_()
  {}
  template<typename T1, typename T2>
  inline bool RemoteIndex<T1,T2>::operator==(const RemoteIndex& ri) const
  {
    return localIndex_==ri.localIndex_ && attribute_==ri.attribute;
  }

  template<typename T1, typename T2>
  inline bool RemoteIndex<T1,T2>::operator!=(const RemoteIndex& ri) const
  {
    return localIndex_!=ri.localIndex_ || attribute_!=ri.attribute_;
  }

  template<typename T1, typename T2>
  inline const T2 RemoteIndex<T1,T2>::attribute() const
  {
    return T2(attribute_);
  }

  template<typename T1, typename T2>
  inline const IndexPair<T1,ParallelLocalIndex<T2> >& RemoteIndex<T1,T2>::localIndexPair() const
  {
    return *localIndex_;
  }

  template<typename T, typename A>
  inline RemoteIndices<T,A>::RemoteIndices(const ParallelIndexSet& source,
                                           const ParallelIndexSet& destination,
                                           const MPI_Comm& comm,
                                           const std::vector<int>& neighbours,
                                           bool includeSelf_)
    : source_(&source), target_(&destination), comm_(comm),
      sourceSeqNo_(-1), destSeqNo_(-1), publicIgnored(false), firstBuild(true),
      includeSelf(includeSelf_)
  {
    setNeighbours(neighbours);
  }

  template<typename T, typename A>
  void RemoteIndices<T,A>::setIncludeSelf(bool b)
  {
    includeSelf=b;
  }

  template<typename T, typename A>
  RemoteIndices<T,A>::RemoteIndices()
    : source_(0), target_(0), sourceSeqNo_(-1),
      destSeqNo_(-1), publicIgnored(false), firstBuild(true)
  {}

  template<class T, typename A>
  void RemoteIndices<T,A>::setIndexSets(const ParallelIndexSet& source,
                                        const ParallelIndexSet& destination,
                                        const MPI_Comm& comm,
                                        const std::vector<int>& neighbours)
  {
    free();
    source_ = &source;
    target_ = &destination;
    comm_ = comm;
    firstBuild = true;
    setNeighbours(neighbours);
  }

  template<typename T, typename A>
  const typename RemoteIndices<T,A>::ParallelIndexSet&
  RemoteIndices<T,A>::sourceIndexSet() const
  {
    return *source_;
  }


  template<typename T, typename A>
  const typename RemoteIndices<T,A>::ParallelIndexSet&
  RemoteIndices<T,A>::destinationIndexSet() const
  {
    return *target_;
  }


  template<typename T, typename A>
  RemoteIndices<T,A>::~RemoteIndices()
  {
    free();
  }

  template<typename T, typename A>
  template<bool ignorePublic>
  inline void RemoteIndices<T,A>::packEntries(IndexPair<GlobalIndex,LocalIndex>** pairs,
                                              const ParallelIndexSet& indexSet,
                                              char* p_out, MPI_Datatype type,
                                              int bufferSize,
                                              int *position, int n)
  {
    DUNE_UNUSED_PARAMETER(n);
    // fill with own indices
    typedef typename ParallelIndexSet::const_iterator const_iterator;
    typedef IndexPair<GlobalIndex,LocalIndex> PairType;
    const const_iterator end = indexSet.end();

    //Now pack the source indices
    int i=0;
    for(const_iterator index = indexSet.begin(); index != end; ++index)
      if(ignorePublic || index->local().isPublic()) {

        MPI_Pack(const_cast<PairType*>(&(*index)), 1,
                 type,
                 p_out, bufferSize, position, comm_);
        pairs[i++] = const_cast<PairType*>(&(*index));

      }
    assert(i==n);
  }

  template<typename T, typename A>
  inline int RemoteIndices<T,A>::noPublic(const ParallelIndexSet& indexSet)
  {
    typedef typename ParallelIndexSet::const_iterator const_iterator;

    int noPublic=0;

    const const_iterator end=indexSet.end();
    for(const_iterator index=indexSet.begin(); index!=end; ++index)
      if(index->local().isPublic())
        noPublic++;

    return noPublic;

  }


  template<typename T, typename A>
  inline void RemoteIndices<T,A>::unpackCreateRemote(char* p_in, PairType** sourcePairs,
                                                     PairType** destPairs, int remoteProc,
                                                     int sourcePublish, int destPublish,
                                                     int bufferSize, bool sendTwo,
                                                     bool fromOurSelf)
  {

    // unpack the number of indices we received
    int noRemoteSource=-1, noRemoteDest=-1;
    char twoIndexSets=0;
    int position=0;
    // Did we receive two index sets?
    MPI_Unpack(p_in, bufferSize, &position, &twoIndexSets, 1, MPI_CHAR, comm_);
    // The number of source indices received
    MPI_Unpack(p_in, bufferSize, &position, &noRemoteSource, 1, MPI_INT, comm_);
    // The number of destination indices received
    MPI_Unpack(p_in, bufferSize, &position, &noRemoteDest, 1, MPI_INT, comm_);


    // Indices for which we receive
    RemoteIndexList* receive= new RemoteIndexList();
    // Indices for which we send
    RemoteIndexList* send=0;

    MPI_Datatype type= MPITraits<PairType>::getType();

    if(!twoIndexSets) {
      if(sendTwo) {
        send = new RemoteIndexList();
        // Create both remote index sets simultaneously
        unpackIndices(*send, *receive, noRemoteSource, sourcePairs, sourcePublish,
                      destPairs, destPublish, p_in, type, &position, bufferSize);
      }else{
        // we only need one list
        unpackIndices(*receive, noRemoteSource, sourcePairs, sourcePublish,
                      p_in, type, &position, bufferSize, fromOurSelf);
        send=receive;
      }
    }else{

      int oldPos=position;
      // Two index sets received
      unpackIndices(*receive, noRemoteSource, destPairs, destPublish,
                    p_in, type, &position, bufferSize, fromOurSelf);
      if(!sendTwo)
        //unpack source entries again as destination entries
        position=oldPos;

      send = new RemoteIndexList();
      unpackIndices(*send, noRemoteDest, sourcePairs, sourcePublish,
                    p_in, type, &position, bufferSize, fromOurSelf);
    }

    if(receive->empty() && send->empty()) {
      if(send==receive) {
        delete send;
      }else{
        delete send;
        delete receive;
      }
    }else{
      remoteIndices_.insert(std::make_pair(remoteProc,
                                           std::make_pair(send,receive)));
    }
  }


  template<typename T, typename A>
  template<bool ignorePublic>
  inline void RemoteIndices<T,A>::buildRemote(bool includeSelf)
  {
    // Processor configuration
    int rank, procs;
    MPI_Comm_rank(comm_, &rank);
    MPI_Comm_size(comm_, &procs);

    // number of local indices to publish
    // The indices of the destination will be send.
    int sourcePublish, destPublish;

    // Do we need to send two index sets?
    char sendTwo = (source_ != target_);

    if(procs==1 && !(sendTwo || includeSelf))
      // Nothing to communicate
      return;

    sourcePublish = (ignorePublic) ? source_->size() : noPublic(*source_);

    if(sendTwo)
      destPublish = (ignorePublic) ? target_->size() : noPublic(*target_);
    else
      // we only need to send one set of indices
      destPublish = 0;

    int maxPublish, publish=sourcePublish+destPublish;

    // Calucate maximum number of indices send
    MPI_Allreduce(&publish, &maxPublish, 1, MPI_INT, MPI_MAX, comm_);

    // allocate buffers
    typedef IndexPair<GlobalIndex,LocalIndex> PairType;

    PairType** destPairs;
    PairType** sourcePairs = new PairType*[sourcePublish>0 ? sourcePublish : 1];

    if(sendTwo)
      destPairs = new PairType*[destPublish>0 ? destPublish : 1];
    else
      destPairs=sourcePairs;

    char** buffer = new char*[2];
    int bufferSize;
    int position=0;
    int intSize;
    int charSize;

    // calculate buffer size
    MPI_Datatype type = MPITraits<PairType>::getType();

    MPI_Pack_size(maxPublish, type, comm_,
                  &bufferSize);
    MPI_Pack_size(1, MPI_INT, comm_,
                  &intSize);
    MPI_Pack_size(1, MPI_CHAR, comm_,
                  &charSize);
    // Our message will contain the following:
    // a bool wether two index sets where sent
    // the size of the source and the dest indexset,
    // then the source and destination indices
    bufferSize += 2 * intSize + charSize;

    if(bufferSize<=0) bufferSize=1;

    buffer[0] = new char[bufferSize];
    buffer[1] = new char[bufferSize];


    // pack entries into buffer[0], p_out below!
    MPI_Pack(&sendTwo, 1, MPI_CHAR, buffer[0], bufferSize, &position,
             comm_);

    // The number of indices we send for each index set
    MPI_Pack(&sourcePublish, 1, MPI_INT, buffer[0], bufferSize, &position,
             comm_);
    MPI_Pack(&destPublish, 1, MPI_INT, buffer[0], bufferSize, &position,
             comm_);

    // Now pack the source indices and setup the destination pairs
    packEntries<ignorePublic>(sourcePairs, *source_, buffer[0], type,
                              bufferSize, &position, sourcePublish);
    // If necessary send the dest indices and setup the source pairs
    if(sendTwo)
      packEntries<ignorePublic>(destPairs, *target_, buffer[0], type,
                                bufferSize, &position, destPublish);


    // Update remote indices for ourself
    if(sendTwo|| includeSelf)
      unpackCreateRemote(buffer[0], sourcePairs, destPairs, rank, sourcePublish,
                         destPublish, bufferSize, sendTwo, includeSelf);

    neighbourIds.erase(rank);

    if(neighbourIds.size()==0)
    {
      Dune::dvverb<<rank<<": Sending messages in a ring"<<std::endl;
      // send messages in ring
      for(int proc=1; proc<procs; proc++) {
        // pointers to the current input and output buffers
        char* p_out = buffer[1-(proc%2)];
        char* p_in = buffer[proc%2];

        MPI_Status status;
        if(rank%2==0) {
          MPI_Ssend(p_out, bufferSize, MPI_PACKED, (rank+1)%procs,
                    commTag_, comm_);
          MPI_Recv(p_in, bufferSize, MPI_PACKED, (rank+procs-1)%procs,
                   commTag_, comm_, &status);
        }else{
          MPI_Recv(p_in, bufferSize, MPI_PACKED, (rank+procs-1)%procs,
                   commTag_, comm_, &status);
          MPI_Ssend(p_out, bufferSize, MPI_PACKED, (rank+1)%procs,
                    commTag_, comm_);
        }


        // The process these indices are from
        int remoteProc = (rank+procs-proc)%procs;

        unpackCreateRemote(p_in, sourcePairs, destPairs, remoteProc, sourcePublish,
                           destPublish, bufferSize, sendTwo);

      }

    }
    else
    {
      MPI_Request* requests=new MPI_Request[neighbourIds.size()];
      MPI_Request* req=requests;

      typedef typename std::set<int>::size_type size_type;
      size_type noNeighbours=neighbourIds.size();

      // setup sends
      for(std::set<int>::iterator neighbour=neighbourIds.begin();
          neighbour!= neighbourIds.end(); ++neighbour) {
        // Only send the information to the neighbouring processors
        MPI_Issend(buffer[0], position , MPI_PACKED, *neighbour, commTag_, comm_, req++);
      }

      //Test for received messages

      for(size_type received=0; received <noNeighbours; ++received)
      {
        MPI_Status status;
        // probe for next message
        MPI_Probe(MPI_ANY_SOURCE, commTag_, comm_, &status);
        int remoteProc=status.MPI_SOURCE;
        int size;
        MPI_Get_count(&status, MPI_PACKED, &size);
        // receive message
        MPI_Recv(buffer[1], size, MPI_PACKED, remoteProc,
                 commTag_, comm_, &status);

        unpackCreateRemote(buffer[1], sourcePairs, destPairs, remoteProc, sourcePublish,
                           destPublish, bufferSize, sendTwo);
      }
      // wait for completion of pending requests
      MPI_Status* statuses = new MPI_Status[neighbourIds.size()];

      if(MPI_ERR_IN_STATUS==MPI_Waitall(neighbourIds.size(), requests, statuses)) {
        for(size_type i=0; i < neighbourIds.size(); ++i)
          if(statuses[i].MPI_ERROR!=MPI_SUCCESS) {
            std::cerr<<rank<<": MPI_Error occurred while receiving message."<<std::endl;
            MPI_Abort(comm_, 999);
          }
      }
      delete[] requests;
      delete[] statuses;
    }


    // delete allocated memory
    if(destPairs!=sourcePairs)
      delete[] destPairs;

    delete[] sourcePairs;
    delete[] buffer[0];
    delete[] buffer[1];
    delete[] buffer;
  }

  template<typename T, typename A>
  inline void RemoteIndices<T,A>::unpackIndices(RemoteIndexList& remote,
                                                int remoteEntries,
                                                PairType** local,
                                                int localEntries,
                                                char* p_in,
                                                MPI_Datatype type,
                                                int* position,
                                                int bufferSize,
                                                bool fromOurSelf)
  {
    if(remoteEntries==0)
      return;

    PairType index(1);
    MPI_Unpack(p_in, bufferSize, position, &index, 1,
               type, comm_);
    GlobalIndex oldGlobal=index.global();
    int n_in=0, localIndex=0;

    //Check if we know the global index
    while(localIndex<localEntries) {
      if(local[localIndex]->global()==index.global()) {
        int oldLocalIndex=localIndex;

        while(localIndex<localEntries &&
              local[localIndex]->global()==index.global()) {
          if(!fromOurSelf || index.local().attribute() !=
             local[localIndex]->local().attribute())
            // if index is from us it has to have a different attribute
            remote.push_back(RemoteIndex(index.local().attribute(),
                                         local[localIndex]));
          localIndex++;
        }

        // unpack next remote index
        if((++n_in) < remoteEntries) {
          MPI_Unpack(p_in, bufferSize, position, &index, 1,
                     type, comm_);
          if(index.global()==oldGlobal)
            // Restart comparison for the same global indices
            localIndex=oldLocalIndex;
          else
            oldGlobal=index.global();
        }else{
          // No more received indices
          break;
        }
        continue;
      }

      if (local[localIndex]->global()<index.global()) {
        // compare with next entry in our list
        ++localIndex;
      }else{
        // We do not know the index, unpack next
        if((++n_in) < remoteEntries) {
          MPI_Unpack(p_in, bufferSize, position, &index, 1,
                     type, comm_);
          oldGlobal=index.global();
        }else
          // No more received indices
          break;
      }
    }

    // Unpack the other received indices without doing anything
    while(++n_in < remoteEntries)
      MPI_Unpack(p_in, bufferSize, position, &index, 1,
                 type, comm_);
  }


  template<typename T, typename A>
  inline void RemoteIndices<T,A>::unpackIndices(RemoteIndexList& send,
                                                RemoteIndexList& receive,
                                                int remoteEntries,
                                                PairType** localSource,
                                                int localSourceEntries,
                                                PairType** localDest,
                                                int localDestEntries,
                                                char* p_in,
                                                MPI_Datatype type,
                                                int* position,
                                                int bufferSize)
  {
    int n_in=0, sourceIndex=0, destIndex=0;

    //Check if we know the global index
    while(n_in<remoteEntries && (sourceIndex<localSourceEntries || destIndex<localDestEntries)) {
      // Unpack next index
      PairType index;
      MPI_Unpack(p_in, bufferSize, position, &index, 1,
                 type, comm_);
      n_in++;

      // Advance until global index in localSource and localDest are >= than the one in the unpacked index
      while(sourceIndex<localSourceEntries && localSource[sourceIndex]->global()<index.global())
        sourceIndex++;

      while(destIndex<localDestEntries && localDest[destIndex]->global()<index.global())
        destIndex++;

      // Add a remote index if we found the global index.
      if(sourceIndex<localSourceEntries && localSource[sourceIndex]->global()==index.global())
        send.push_back(RemoteIndex(index.local().attribute(),
                                   localSource[sourceIndex]));

      if(destIndex < localDestEntries && localDest[destIndex]->global() == index.global())
        receive.push_back(RemoteIndex(index.local().attribute(),
                                      localDest[sourceIndex]));
    }

  }

  template<typename T, typename A>
  inline void RemoteIndices<T,A>::free()
  {
    typedef typename RemoteIndexMap::iterator Iterator;
    Iterator lend = remoteIndices_.end();
    for(Iterator lists=remoteIndices_.begin(); lists != lend; ++lists) {
      if(lists->second.first==lists->second.second) {
        // there is only one remote index list.
        delete lists->second.first;
      }else{
        delete lists->second.first;
        delete lists->second.second;
      }
    }
    remoteIndices_.clear();
    firstBuild=true;
  }

  template<typename T, typename A>
  inline int RemoteIndices<T,A>::neighbours() const
  {
    return remoteIndices_.size();
  }

  template<typename T, typename A>
  template<bool ignorePublic>
  inline void RemoteIndices<T,A>::rebuild()
  {
    // Test wether a rebuild is Needed.
    if(firstBuild ||
       ignorePublic!=publicIgnored || !
       isSynced()) {
      free();

      buildRemote<ignorePublic>(includeSelf);

      sourceSeqNo_ = source_->seqNo();
      destSeqNo_ = target_->seqNo();
      firstBuild=false;
      publicIgnored=ignorePublic;
    }


  }

  template<typename T, typename A>
  inline bool RemoteIndices<T,A>::isSynced() const
  {
    return sourceSeqNo_==source_->seqNo() && destSeqNo_ ==target_->seqNo();
  }

  template<typename T, typename A>
  template<bool mode, bool send>
  RemoteIndexListModifier<T,A,mode> RemoteIndices<T,A>::getModifier(int process)
  {

    // The user are on their own now!
    // We assume they know what they are doing and just set the
    // remote indices to synced status.
    sourceSeqNo_ = source_->seqNo();
    destSeqNo_ = target_->seqNo();

    typename RemoteIndexMap::iterator found = remoteIndices_.find(process);

    if(found == remoteIndices_.end())
    {
      if(source_ != target_)
        found = remoteIndices_.insert(found, std::make_pair(process,
                                             std::make_pair(new RemoteIndexList(),
                                                            new RemoteIndexList())));
      else{
        RemoteIndexList* rlist = new RemoteIndexList();
        found = remoteIndices_.insert(found,
                                      std::make_pair(process,
                                             std::make_pair(rlist, rlist)));
      }
    }

    firstBuild = false;

    if(send)
      return RemoteIndexListModifier<T,A,mode>(*source_, *(found->second.first));
    else
      return RemoteIndexListModifier<T,A,mode>(*target_, *(found->second.second));
  }

  template<typename T, typename A>
  inline typename RemoteIndices<T,A>::const_iterator
  RemoteIndices<T,A>::find(int proc) const
  {
    return remoteIndices_.find(proc);
  }

  template<typename T, typename A>
  inline typename RemoteIndices<T,A>::const_iterator
  RemoteIndices<T,A>::begin() const
  {
    return remoteIndices_.begin();
  }

  template<typename T, typename A>
  inline typename RemoteIndices<T,A>::const_iterator
  RemoteIndices<T,A>::end() const
  {
    return remoteIndices_.end();
  }


  template<typename T, typename A>
  bool RemoteIndices<T,A>::operator==(const RemoteIndices& ri)
  {
    if(neighbours()!=ri.neighbours())
      return false;

    typedef RemoteIndexList RList;
    typedef typename std::map<int,std::pair<RList*,RList*> >::const_iterator const_iterator;

    const const_iterator rend = remoteIndices_.end();

    for(const_iterator rindex = remoteIndices_.begin(), rindex1=ri.remoteIndices_.begin(); rindex!=rend; ++rindex, ++rindex1) {
      if(rindex->first != rindex1->first)
        return false;
      if(*(rindex->second.first) != *(rindex1->second.first))
        return false;
      if(*(rindex->second.second) != *(rindex1->second.second))
        return false;
    }
    return true;
  }

  template<class T, class A, bool mode>
  RemoteIndexListModifier<T,A,mode>::RemoteIndexListModifier(const ParallelIndexSet& indexSet,
                                                             RemoteIndexList& rList)
    : rList_(&rList), indexSet_(&indexSet), iter_(rList.beginModify()), end_(rList.end()), first_(true)
  {
    if(MODIFYINDEXSET) {
      assert(indexSet_);
      for(ConstIterator iter=iter_; iter != end_; ++iter)
        glist_.push_back(iter->localIndexPair().global());
      giter_ = glist_.beginModify();
    }
  }

  template<typename T, typename A, bool mode>
  RemoteIndexListModifier<T,A,mode>::RemoteIndexListModifier(const RemoteIndexListModifier<T,A,mode>& other)
    : rList_(other.rList_), indexSet_(other.indexSet_),
      glist_(other.glist_), iter_(other.iter_), giter_(other.giter_), end_(other.end_),
      first_(other.first_), last_(other.last_)
  {}

  template<typename T, typename A, bool mode>
  inline void RemoteIndexListModifier<T,A,mode>::repairLocalIndexPointers() throw(InvalidIndexSetState)
  {
    if(MODIFYINDEXSET) {
      // repair pointers to local index set.
#ifdef DUNE_ISTL_WITH_CHECKING
      if(indexSet_->state()!=GROUND)
        DUNE_THROW(InvalidIndexSetState, "Index has to be in ground mode for repairing pointers to indices");
#endif
      typedef typename ParallelIndexSet::const_iterator IndexIterator;
      typedef typename GlobalList::const_iterator GlobalIterator;
      typedef typename RemoteIndexList::iterator Iterator;
      GlobalIterator giter = glist_.begin();
      IndexIterator index = indexSet_->begin();

      for(Iterator iter=rList_->begin(); iter != end_; ++iter) {
        while(index->global()<*giter) {
          ++index;
#ifdef DUNE_ISTL_WITH_CHECKING
          if(index == indexSet_->end())
            DUNE_THROW(InvalidPosition, "No such global index in set!");
#endif
        }

#ifdef DUNE_ISTL_WITH_CHECKING
        if(index->global() != *giter)
          DUNE_THROW(InvalidPosition, "No such global index in set!");
#endif
        iter->localIndex_ = &(*index);
      }
    }
  }

  template<typename T, typename A, bool mode>
  inline void RemoteIndexListModifier<T,A,mode>::insert(const RemoteIndex& index) throw(InvalidPosition)
  {
    static_assert(!mode,"Not allowed if the mode indicates that new indices"
                        "might be added to the underlying index set. Use "
                        "insert(const RemoteIndex&, const GlobalIndex&) instead");

#ifdef DUNE_ISTL_WITH_CHECKING
    if(!first_ && index.localIndexPair().global()<last_)
      DUNE_THROW(InvalidPosition, "Modifcation of remote indices have to occur with ascending global index.");
#endif
    // Move to the correct position
    while(iter_ != end_ && iter_->localIndexPair().global() < index.localIndexPair().global()) {
      ++iter_;
    }

    // No duplicate entries allowed
    assert(iter_==end_ || iter_->localIndexPair().global() != index.localIndexPair().global());
    iter_.insert(index);
    last_ = index.localIndexPair().global();
    first_ = false;
  }

  template<typename T, typename A, bool mode>
  inline void RemoteIndexListModifier<T,A,mode>::insert(const RemoteIndex& index, const GlobalIndex& global) throw(InvalidPosition)
  {
    static_assert(mode,"Not allowed if the mode indicates that no new indices"
                       "might be added to the underlying index set. Use "
                       "insert(const RemoteIndex&) instead");
#ifdef DUNE_ISTL_WITH_CHECKING
    if(!first_ && global<last_)
      DUNE_THROW(InvalidPosition, "Modification of remote indices have to occur with ascending global index.");
#endif
    // Move to the correct position
    while(iter_ != end_ && *giter_ < global) {
      ++giter_;
      ++iter_;
    }

    // No duplicate entries allowed
    assert(iter_->localIndexPair().global() != global);
    iter_.insert(index);
    giter_.insert(global);

    last_ = global;
    first_ = false;
  }

  template<typename T, typename A, bool mode>
  bool RemoteIndexListModifier<T,A,mode>::remove(const GlobalIndex& global) throw(InvalidPosition)
  {
#ifdef DUNE_ISTL_WITH_CHECKING
    if(!first_ && global<last_)
      DUNE_THROW(InvalidPosition, "Modifcation of remote indices have to occur with ascending global index.");
#endif

    bool found= false;

    if(MODIFYINDEXSET) {
      // Move to the correct position
      while(iter_!=end_ && *giter_< global) {
        ++giter_;
        ++iter_;
      }
      if(*giter_ == global) {
        giter_.remove();
        iter_.remove();
        found=true;
      }
    }else{
      while(iter_!=end_ && iter_->localIndexPair().global() < global)
        ++iter_;

      if(iter_->localIndexPair().global()==global) {
        iter_.remove();
        found = true;
      }
    }

    last_ = global;
    first_ = false;
    return found;
  }

  template<typename T, typename A>
  template<bool send>
  inline typename RemoteIndices<T,A>::CollectiveIteratorT RemoteIndices<T,A>::iterator() const
  {
    return CollectiveIterator<T,A>(remoteIndices_, send);
  }

  template<typename T, typename A>
  inline MPI_Comm RemoteIndices<T,A>::communicator() const
  {
    return comm_;

  }

  template<typename T, typename A>
  CollectiveIterator<T,A>::CollectiveIterator(const RemoteIndexMap& pmap, bool send)
  {
    typedef typename RemoteIndexMap::const_iterator const_iterator;

    const const_iterator end=pmap.end();
    for(const_iterator process=pmap.begin(); process != end; ++process) {
      const RemoteIndexList* list = send ? process->second.first : process->second.second;
      typedef typename RemoteIndexList::const_iterator iterator;
      map_.insert(std::make_pair(process->first,
                                 std::pair<iterator, const iterator>(list->begin(), list->end())));
    }
  }

  template<typename T, typename A>
  inline void CollectiveIterator<T,A>::advance(const GlobalIndex& index)
  {
    typedef typename Map::iterator iterator;
    typedef typename Map::const_iterator const_iterator;
    const const_iterator end = map_.end();

    for(iterator iter = map_.begin(); iter != end;) {
      // Step the iterator until we are >= index
      typename RemoteIndexList::const_iterator current = iter->second.first;
      typename RemoteIndexList::const_iterator rend = iter->second.second;
      RemoteIndex remoteIndex;
      if(current != rend)
        remoteIndex = *current;

      while(iter->second.first!=iter->second.second && iter->second.first->localIndexPair().global()<index)
        ++(iter->second.first);

      // erase from the map if there are no more entries.
      if(iter->second.first == iter->second.second)
        map_.erase(iter++);
      else{
        ++iter;
      }
    }
    index_=index;
    noattribute=true;
  }

  template<typename T, typename A>
  inline void CollectiveIterator<T,A>::advance(const GlobalIndex& index,
                                               const Attribute& attribute)
  {
    typedef typename Map::iterator iterator;
    typedef typename Map::const_iterator const_iterator;
    const const_iterator end = map_.end();

    for(iterator iter = map_.begin(); iter != end;) {
      // Step the iterator until we are >= index
      typename RemoteIndexList::const_iterator current = iter->second.first;
      typename RemoteIndexList::const_iterator rend = iter->second.second;
      RemoteIndex remoteIndex;
      if(current != rend)
        remoteIndex = *current;

      // Move to global index or bigger
      while(iter->second.first!=iter->second.second && iter->second.first->localIndexPair().global()<index)
        ++(iter->second.first);

      // move to attribute or bigger
      while(iter->second.first!=iter->second.second
            && iter->second.first->localIndexPair().global()==index
            && iter->second.first->localIndexPair().local().attribute()<attribute)
        ++(iter->second.first);

      // erase from the map if there are no more entries.
      if(iter->second.first == iter->second.second)
        map_.erase(iter++);
      else{
        ++iter;
      }
    }
    index_=index;
    attribute_=attribute;
    noattribute=false;
  }

  template<typename T, typename A>
  inline CollectiveIterator<T,A>& CollectiveIterator<T,A>::operator++()
  {
    typedef typename Map::iterator iterator;
    typedef typename Map::const_iterator const_iterator;
    const const_iterator end = map_.end();

    for(iterator iter = map_.begin(); iter != end;) {
      // Step the iterator until we are >= index
      typename RemoteIndexList::const_iterator current = iter->second.first;
      typename RemoteIndexList::const_iterator rend = iter->second.second;

      // move all iterators pointing to the current global index to next value
      if(iter->second.first->localIndexPair().global()==index_ &&
         (noattribute || iter->second.first->localIndexPair().local().attribute() == attribute_))
        ++(iter->second.first);

      // erase from the map if there are no more entries.
      if(iter->second.first == iter->second.second)
        map_.erase(iter++);
      else{
        ++iter;
      }
    }
    return *this;
  }

  template<typename T, typename A>
  inline bool CollectiveIterator<T,A>::empty()
  {
    return map_.empty();
  }

  template<typename T, typename A>
  inline typename CollectiveIterator<T,A>::iterator
  CollectiveIterator<T,A>::begin()
  {
    if(noattribute)
      return iterator(map_.begin(), map_.end(), index_);
    else
      return iterator(map_.begin(), map_.end(), index_,
                      attribute_);
  }

  template<typename T, typename A>
  inline typename CollectiveIterator<T,A>::iterator
  CollectiveIterator<T,A>::end()
  {
    return iterator(map_.end(), map_.end(), index_);
  }

  template<typename TG, typename TA>
  inline std::ostream& operator<<(std::ostream& os, const RemoteIndex<TG,TA>& index)
  {
    os<<"[global="<<index.localIndexPair().global()<<", remote attribute="<<index.attribute()<<" local attribute="<<index.localIndexPair().local().attribute()<<"]";
    return os;
  }

  template<typename T, typename A>
  inline std::ostream& operator<<(std::ostream& os, const RemoteIndices<T,A>& indices)
  {
    int rank;
    MPI_Comm_rank(indices.comm_, &rank);

    typedef typename RemoteIndices<T,A>::RemoteIndexList RList;
    typedef typename std::map<int,std::pair<RList*,RList*> >::const_iterator const_iterator;

    const const_iterator rend = indices.remoteIndices_.end();

    for(const_iterator rindex = indices.remoteIndices_.begin(); rindex!=rend; ++rindex) {
      os<<rank<<": Prozess "<<rindex->first<<":";

      if(!rindex->second.first->empty()) {
        os<<" send:";

        const typename RList::const_iterator send= rindex->second.first->end();

        for(typename RList::const_iterator index = rindex->second.first->begin();
            index != send; ++index)
          os<<*index<<" ";
        os<<std::endl;
      }
      if(!rindex->second.second->empty()) {
        os<<rank<<": Prozess "<<rindex->first<<": "<<"receive: ";

        const typename RList::const_iterator rend= rindex->second.second->end();

        for(typename RList::const_iterator index = rindex->second.second->begin();
            index != rend; ++index)
          os<<*index<<" ";
      }
      os<<std::endl<<std::flush;
    }
    return os;
  }
  /** @} */
}

#endif
#endif


==> anc/xt-super/dune-common/dune/common/parallel/selection.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_SELECTION_HH
#define DUNE_SELECTION_HH

#include "indexset.hh"
#include <dune/common/iteratorfacades.hh>

namespace Dune
{
  /** @addtogroup Common_Parallel
   *
   * @{
   */
  /**
   * @file
   * @brief Provides classes for selecting
   * indices based on attribute flags.
   * @author Markus Blatt
   */

  /**
   * @brief A const iterator over an uncached selection.
   */
  template<typename TS, typename TG, typename TL, int N>
  class SelectionIterator
  {
  public:
    /**
     * @brief The type of the Set of attributes.
     *
     * It has to provide a static method
     * \code bool contains(AttributeType a); \endcode
     * that returns true if a is in the set.
     * Such types are EnumItem, EnumRange, Combine.
     */
    typedef TS AttributeSet;

    /**
     * @brief The type of the underlying index set.
     */
    typedef Dune::ParallelIndexSet<TG,TL,N> ParallelIndexSet;

    //typedef typename ParallelIndexSet::const_iterator ParallelIndexSetIterator;

    typedef ConstArrayListIterator<IndexPair<TG,TL>, N, std::allocator<Dune::IndexPair<TG,TL> > > ParallelIndexSetIterator;
    /**
     * @brief Constructor.
     * @param iter The iterator over the index set.
     * @param end The iterator over the index set positioned at the end.
     */
    SelectionIterator(const ParallelIndexSetIterator& iter, const ParallelIndexSetIterator& end)
      : iter_(iter), end_(end)
    {
      // Step to the first valid entry
      while(iter_!=end_ && !AttributeSet::contains(iter_->local().attribute()))
        ++iter_;
    }

    void operator++()
    {
      assert(iter_!=end_);
      for(++iter_; iter_!=end_; ++iter_)
        if(AttributeSet::contains(iter_->local().attribute()))
          break;
    }


    uint32_t operator*() const
    {
      return iter_->local().local();
    }

    bool operator==(const SelectionIterator<TS,TG,TL,N>& other) const
    {
      return iter_ == other.iter_;
    }

    bool operator!=(const SelectionIterator<TS,TG,TL,N>& other) const
    {
      return iter_ != other.iter_;
    }

  private:
    ParallelIndexSetIterator iter_;
    const ParallelIndexSetIterator end_;
  };


  /**
   * @brief An uncached selection of indices.
   */
  template<typename TS, typename TG, typename TL, int N>
  class UncachedSelection
  {
  public:
    /**
     * @brief The type of the Set of attributes.
     *
     * It has to provide a static method
     * \code bool contains(AttributeType a); \endcode
     * that returns true if a is in the set.
     * Such types are EnumItem, EnumRange, Combine.
     */
    typedef TS AttributeSet;

    /**
     * @brief The type of the global index of the underlying index set.
     */
    typedef TG GlobalIndex;

    /**
     * @brief The type of the local index of the underlying index set.
     *
     * It has to provide a function
     * \code AttributeType attribute(); \endcode
     */
    typedef TL LocalIndex;

    /**
     * @brief The type of the underlying index set.
     */
    typedef Dune::ParallelIndexSet<GlobalIndex,LocalIndex,N> ParallelIndexSet;

    /**
     * @brief The type of the iterator of the selected indices.
     */
    typedef SelectionIterator<TS,TG,TL,N> iterator;

    /**
     * @brief The type of the iterator of the selected indices.
     */
    typedef iterator const_iterator;

    UncachedSelection()
      : indexSet_()
    {}

    UncachedSelection(const ParallelIndexSet& indexset)
      : indexSet_(&indexset)
    {}
    /**
     * @brief Set the index set of the selection.
     * @param indexset The index set to use.
     */
    void setIndexSet(const ParallelIndexSet& indexset);

    /**
     * @brief Get the index set we are a selection for.
     */
    //const ParallelIndexSet& indexSet() const;

    /**
     * @brief Get an iterator over the selected indices.
     * @return An iterator positioned at the first selected index.
     */
    const_iterator begin() const;

    /**
     * @brief Get an iterator over the selected indices.
     * @return An iterator positioned at the first selected index.
     */
    const_iterator end() const;


  private:
    const ParallelIndexSet* indexSet_;

  };

  /**
   * @brief A cached selection of indices.
   */
  template<typename TS, typename TG, typename TL, int N>
  class Selection
  {
  public:
    /**
     * @brief The type of the set of attributes.
     *
     * It has to provide a static method
     * \code bool contains(AttributeType a); \endcode
     * that returns true if a is in the set.
     * Such types are EnumItem, EnumRange, Combine.
     */
    typedef TS AttributeSet;

    /**
     * @brief The type of the global index of the underlying index set.
     */
    typedef TG GlobalIndex;

    /**
     * @brief The type of the local index of the underlying index set.
     *
     * It has to provide a function
     * \code AttributeType attribute(); \endcode
     */
    typedef TL LocalIndex;

    /**
     * @brief The type of the underlying index set.
     */
    typedef Dune::ParallelIndexSet<GlobalIndex,LocalIndex,N> ParallelIndexSet;

    /**
     * @brief The type of the iterator of the selected indices.
     */
    typedef uint32_t* iterator;

    /**
     * @brief The type of the iterator of the selected indices.
     */
    typedef uint32_t* const_iterator;

    Selection()
      : selected_()
    {}

    Selection(const ParallelIndexSet& indexset)
      : selected_(), size_(0), built_(false)
    {
      setIndexSet(indexset);
    }

    ~Selection();

    /**
     * @brief Set the index set of the selection.
     * @param indexset The index set to use.
     */
    void setIndexSet(const ParallelIndexSet& indexset);

    /**
     * @brief Free allocated memory.
     */
    void free();

    /**
     * @brief Get the index set we are a selection for.
     */
    //IndexSet indexSet() const;

    /**
     * @brief Get an iterator over the selected indices.
     * @return An iterator positioned at the first selected index.
     */
    const_iterator begin() const;

    /**
     * @brief Get an iterator over the selected indices.
     * @return An iterator positioned at the first selected index.
     */
    const_iterator end() const;


  private:
    uint32_t* selected_;
    size_t size_;
    bool built_;

  };

  template<typename TS, typename TG, typename TL, int N>
  inline void Selection<TS,TG,TL,N>::setIndexSet(const ParallelIndexSet& indexset)
  {
    if(built_)
      free();

    // Count the number of entries the selection has to hold
    typedef typename ParallelIndexSet::const_iterator const_iterator;
    const const_iterator end = indexset.end();
    int entries = 0;

    for(const_iterator index = indexset.begin(); index != end; ++index)
      if(AttributeSet::contains(index->local().attribute()))
        ++entries;

    selected_ = new uint32_t[entries];
    built_ = true;

    entries = 0;
    for(const_iterator index = indexset.begin(); index != end; ++index)
      if(AttributeSet::contains(index->local().attribute()))
        selected_[entries++]= index->local().local();

    size_=entries;
    built_=true;
  }

  template<typename TS, typename TG, typename TL, int N>
  uint32_t* Selection<TS,TG,TL,N>::begin() const
  {
    return selected_;
  }

  template<typename TS, typename TG, typename TL, int N>
  uint32_t* Selection<TS,TG,TL,N>::end() const
  {
    return selected_+size_;
  }

  template<typename TS, typename TG, typename TL, int N>
  inline void Selection<TS,TG,TL,N>::free()
  {
    delete[] selected_;
    size_=0;
    built_=false;
  }

  template<typename TS, typename TG, typename TL, int N>
  inline Selection<TS,TG,TL,N>::~Selection()
  {
    if(built_)
      free();
  }

  template<typename TS, typename TG, typename TL, int N>
  SelectionIterator<TS,TG,TL,N> UncachedSelection<TS,TG,TL,N>::begin() const
  {
    return SelectionIterator<TS,TG,TL,N>(indexSet_->begin(),
                                         indexSet_->end());
  }

  template<typename TS, typename TG, typename TL, int N>
  SelectionIterator<TS,TG,TL,N> UncachedSelection<TS,TG,TL,N>::end() const
  {
    return SelectionIterator<TS,TG,TL,N>(indexSet_->end(),
                                         indexSet_->end());
  }
  template<typename TS, typename TG, typename TL, int N>
  void UncachedSelection<TS,TG,TL,N>::setIndexSet(const ParallelIndexSet& indexset)
  {
    indexSet_ = &indexset;
  }

  /** @} */


}
#endif


==> anc/xt-super/dune-common/dune/common/parallel/test/CMakeLists.txt <==
set(MPITESTPROGS indicestest indexsettest syncertest selectiontest variablesizecommunicatortest)

add_directory_test_target(_test_target)
# We do not want want to build the tests during make all,
# but just build them on demand
add_dependencies(${_test_target} ${MPITESTPROGS})

add_executable("indexsettest" indexsettest.cc)
target_link_libraries("indexsettest" "dunecommon" ${CMAKE_THREAD_LIBS_INIT} ${})

include(DuneMPI)
add_executable("indicestest" indicestest.cc)
target_link_libraries("indicestest" "dunecommon")
add_dune_mpi_flags(indicestest)

add_executable("selectiontest" selectiontest.cc)
target_link_libraries("selectiontest" "dunecommon")
add_dune_mpi_flags(selectiontest)

add_executable("syncertest" syncertest.cc)
target_link_libraries("syncertest" "dunecommon")
add_dune_mpi_flags(syncertest)

add_executable("variablesizecommunicatortest" variablesizecommunicatortest.cc)
target_link_libraries("variablesizecommunicatortest" "dunecommon")
add_dune_mpi_flags(variablesizecommunicatortest)

add_test(indexsettest indexsettest)
add_test(selectiontest selectiontest)
add_test(indicestest indicestest)
add_test(syncertest syncertest)
add_test(variablesizecommunicatortest variablesizecommunicatortest)

# treat tests returning code 77 as skipped
set_tests_properties(
  indicestest
  syncertest
  variablesizecommunicatortest
  PROPERTIES SKIP_RETURN_CODE 77)


==> anc/xt-super/dune-common/dune/common/parallel/test/Makefile.am <==
MPITESTS = indicestest                            \
           indexsettest                           \
           syncertest                             \
           selectiontest                          \
           variablesizecommunicatortest

# which tests where program to build and run are equal
NORMALTESTS =

# list of tests to run (indicestest is special case)
TESTS = $(NORMALTESTS) $(MPITESTS)

# programs just to build when "make check" is used
check_PROGRAMS = $(NORMALTESTS) $(MPITESTS)

# define the programs
indicestest_SOURCES = indicestest.cc
indicestest_CPPFLAGS = $(AM_CPPFLAGS)		\
	$(DUNEMPICPPFLAGS)
indicestest_LDFLAGS = $(AM_LDFLAGS)		\
	$(DUNEMPILDFLAGS)
indicestest_LDADD =				\
	$(DUNEMPILIBS)				\
	$(LDADD)

selectiontest_SOURCES = selectiontest.cc
selectiontest_CPPFLAGS = $(AM_CPPFLAGS)	\
	$(DUNEMPICPPFLAGS)
selectiontest_LDFLAGS = $(AM_LDFLAGS)		\
	$(DUNEMPILDFLAGS)
selectiontest_LDADD =				\
	$(DUNEMPILIBS)				\
	$(LDADD)

indexsettest_SOURCES = indexsettest.cc

syncertest_SOURCES = syncertest.cc
syncertest_CPPFLAGS = $(AM_CPPFLAGS)		\
	$(DUNEMPICPPFLAGS)			\
	$(DUNE_COMMON_CPPFLAGS)
syncertest_LDFLAGS = $(AM_LDFLAGS)		\
	$(DUNEMPILDFLAGS)			\
	$(DUNE_COMMON_LDFLAGS)
syncertest_LDADD =					\
	$(DUNE_COMMON_LDFLAGS) $(DUNE_COMMON_LIBS)	\
	$(DUNEMPILIBS)					\
	$(LDADD)


variablesizecommunicatortest_SOURCES = variablesizecommunicatortest.cc
variablesizecommunicatortest_CPPFLAGS = $(AM_CPPFLAGS)		       \
	$(DUNEMPICPPFLAGS)			                       \
	$(DUNE_COMMON_CPPFLAGS)
variablesizecommunicatortest_LDFLAGS = $(AM_LDFLAGS)		       \
	$(DUNEMPILDFLAGS)			                       \
	$(DUNE_COMMON_LDFLAGS)
variablesizecommunicatortest_LDADD =                                   \
	$(DUNE_COMMON_LDFLAGS) $(DUNE_COMMON_LIBS)                     \
	$(DUNEMPILIBS)                                                 \
	$(LDADD)

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-common/dune/common/parallel/test/indexsettest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#if HAVE_CONFIG_H
#include "config.h"
#endif

#include <cstdlib>
#include <iostream>
#include <ostream>

#include <dune/common/parallel/indexset.hh>
#include <dune/common/parallel/localindex.hh>

int testDeleteIndices()
{
  Dune::ParallelIndexSet<int,Dune::LocalIndex,15> indexSet;
  Dune::ParallelIndexSet<int,Dune::LocalIndex,25> indexSet1;

  indexSet.beginResize();
  indexSet1.beginResize();

  for(int i=0; i< 10; i++) {
    indexSet.add(i, Dune::LocalIndex (i));
    indexSet1.add(i, Dune::LocalIndex (i));
  }

  indexSet.endResize();
  indexSet1.endResize();

  typedef Dune::ParallelIndexSet<int,Dune::LocalIndex,15>::iterator
  Iterator;

  Iterator entry = indexSet.begin();
  indexSet.beginResize();

  for(int i=0; i < 5; i++)
    ++entry;

  indexSet.markAsDeleted(entry);

  indexSet.endResize();

  std::cout<<"Unchanged: "<<indexSet1<<std::endl;
  std::cout<<"Deleted:   "<<indexSet<<std::endl;

  Iterator end = indexSet.end();
  int i=0, ret=0;

  for(entry = indexSet.begin(); entry != end; ++entry,++i)
    if(entry->global()==5) {
      std::cerr<<"Entry was not deleted!"<<std::endl;
      ret++;
    }

  if(i>9) {
    std::cerr<<"Number of entries not correct!"<<std::endl;
    ret++;
  }

  Dune::ParallelIndexSet<int,Dune::LocalIndex,25>::iterator iter=indexSet1.begin();

  // Test whether the local indices changed
  for(entry = indexSet.begin(); entry != end; ++entry) {
    while(iter->global() < entry->global())
      iter++;
    if(iter->global() != entry->global()) {
      std::cerr <<" Global indices do not match!"<<std::endl;
      ++ret;
    }
    if(iter->local() != entry->local()) {
      std::cerr <<" Local indices do not match!"<<std::endl;
      ++ret;
    }
  }

  return ret;
}

int main(int, char **)
{
  std::exit(testDeleteIndices());
}


==> anc/xt-super/dune-common/dune/common/parallel/test/indicestest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include "config.h"
#include <dune/common/parallel/indexset.hh>
#include <dune/common/parallel/communicator.hh>
#include <dune/common/parallel/remoteindices.hh>
#include <dune/common/enumset.hh>
#include <algorithm>
#include <iostream>

#if HAVE_MPI
#include "mpi.h"

enum GridFlags {
  owner, overlap, border
};

class Array;

std::ostream& operator<<(std::ostream& os, const Array& a);

class Array
{
  friend std::ostream& operator<<(std::ostream& os, const Array& a);
public:
  typedef double value_type;
  Array() : vals_(0), size_(0)
  {}

  Array(int size) : size_(size)
  {
    vals_ = new double[size];
  }

  void build(int size)
  {
    vals_ = new double[size];
    size_ = size;
  }

  Array& operator+=(double d)
  {
    for(int i=0; i < size_; i++)
      vals_[i]+=d;
    return *this;
  }

  ~Array()
  {
    if(vals_!=0)
      delete[] vals_;
  }

  const double& operator[](int i) const
  {
    return vals_[i];
  }

  double& operator[](int i)
  {
    return vals_[i];
  }
private:
  Array(const Array&)
  {}
  double *vals_;
  int size_;
};

struct ArrayGatherScatter
{
  static double gather(const Array& a, int i);

  static void scatter(Array& a, double v, int i);

};


inline double ArrayGatherScatter::gather(const Array& a, int i)
{
  return a[i];
}

inline void ArrayGatherScatter::scatter(Array& a, double v, int i)
{
  a[i]=v;

}

std::ostream& operator<<(std::ostream& os, const Array& a)
{
  if(a.size_>0)
    os<< "{ "<<a.vals_[0];

  for(int i=1; i<a.size_; i++)
    os <<", "<< a.vals_[i];

  os << " }";
  return os;
}

void testIndices(MPI_Comm comm)
{
  //using namespace Dune;

  // The global grid size
  const int Nx = 20;
  const int Ny = 2;

  // Process configuration
  int procs, rank, master=0;
  MPI_Comm_size(comm, &procs);
  MPI_Comm_rank(comm, &rank);

  // shift the ranks
  //rank = (rank + 1) % procs;
  //master= (master+1) %procs;

  // The local grid
  int nx = Nx/procs;
  // distributed indexset
  //  typedef ParallelLocalIndex<GridFlags> LocalIndexType;

  typedef Dune::ParallelIndexSet<int,Dune::ParallelLocalIndex<GridFlags>,45> ParallelIndexSet;

  ParallelIndexSet distIndexSet;
  // global indexset
  ParallelIndexSet globalIndexSet;

  // Set up the indexsets.
  int start = std::max(rank*nx-1,0);
  int end = std::min((rank + 1) * nx+1, Nx);

  distIndexSet.beginResize();

  int localIndex=0;
  int size = Ny*(end-start);
  Array distArray(size);
  Array* globalArray;
  int index=0;

  std::cout<<rank<<": Nx="<<Nx<<" Ny="<<Ny<<" size="<<size<<std::endl;

  for(int j=0; j<Ny; j++)
    for(int i=start; i<end; i++) {
      bool isPublic = (i<=start+1)||(i>=end-2);
      GridFlags flag = owner;
      if((i==start && i!=0)||(i==end-1 && i!=Nx-1)) {
        distArray[index++]=-(i+j*Nx+rank*Nx*Ny);
        flag = overlap;
      }else
        distArray[index++]=i+j*Nx+rank*Nx*Ny;

      distIndexSet.add(i+j*Nx, Dune::ParallelLocalIndex<GridFlags> (localIndex++,flag,isPublic));
    }

  distIndexSet.endResize();

  if(rank==master) {
    // build global indexset on first process
    globalIndexSet.beginResize();
    globalArray=new Array(Nx*Ny);
    int k=0;
    for(int j=0; j<Ny; j++)
      for(int i=0; i<Nx; i++) {
        globalIndexSet.add(i+j*Nx, Dune::ParallelLocalIndex<GridFlags> (i+j*Nx,owner,false));
        globalArray->operator[](i+j*Nx)=-(i+j*Nx);
        k++;

      }

    globalIndexSet.endResize();
  }else
    globalArray=new Array(0);

  typedef Dune::RemoteIndices<ParallelIndexSet> RemoteIndices;

  RemoteIndices accuIndices(distIndexSet, globalIndexSet,  comm);
  RemoteIndices overlapIndices(distIndexSet, distIndexSet, comm);
  accuIndices.rebuild<true>();
  overlapIndices.rebuild<false>();

  Dune::DatatypeCommunicator<ParallelIndexSet> accumulator, overlapExchanger;

  Dune::EnumItem<GridFlags,owner> sourceFlags;
  Dune::Combine<Dune::EnumItem<GridFlags,overlap>,Dune::EnumItem<GridFlags,owner>,GridFlags> destFlags;

  accumulator.build(accuIndices, sourceFlags, distArray, destFlags, *globalArray);

  overlapExchanger.build(overlapIndices, Dune::EnumItem<GridFlags,owner>(), distArray, Dune::EnumItem<GridFlags,overlap>(), distArray);

  std::cout<< rank<<": before forward distArray="<< distArray<<std::endl;

  // Exchange the overlap
  overlapExchanger.forward();

  std::cout<<rank<<": overlap exchanged distArray"<< distArray<<std::endl;

  if(rank==master)
    std::cout<<": before forward globalArray="<< *globalArray<<std::endl;

  accumulator.forward();


  if(rank==master) {
    std::cout<<"after forward global: "<<*globalArray<<std::endl;
    *globalArray+=1;
    std::cout<<" added one: globalArray="<<*globalArray<<std::endl;
  }

  accumulator.backward();
  std::cout<< rank<<": after backward distArray"<< distArray<<std::endl;


  // Exchange the overlap
  overlapExchanger.forward();

  std::cout<<rank<<": overlap exchanged distArray"<< distArray<<std::endl;

  //std::cout << rank<<": source and dest are the same:"<<std::endl;
  //std::cout << remote<<std::endl<<std::flush;
  if(rank==master)
    delete globalArray;
}


template<int NX, int NY, typename TG, typename TA>
void setupDistributed(Array& distArray, Dune::ParallelIndexSet<TG,Dune::ParallelLocalIndex<TA> >& distIndexSet,
                      int rank, int procs)
{
  // The local grid
  int nx = NX/procs;
  int mod = NX%procs;

  // Set up the indexsets.
  int start, end;
  int ostart, oend;

  if(rank<mod) {
    start = rank * (nx + 1);
    end   = start + (nx + 1);
  }else{
    start = mod + rank * nx;
    end   = start + nx;
  }

  if(rank>0)
    ostart = start - 1;
  else
    ostart = start;

  if(rank<procs-1)
    oend = end+1;
  else
    oend = end;

  distIndexSet.beginResize();

  int localIndex=0;
  int size = NY*(oend-ostart);

  distArray.build(size);

  for(int j=0; j<NY; j++)
    for(int i=ostart; i<oend; i++) {
      bool isPublic = (i<=start+1)||(i>=end-1);
      GridFlags flag = owner;
      if((i<start || i>=end)) {
        distArray[localIndex]=-(i+j*NX+rank*NX*NY);
        flag = overlap;
      }else
        distArray[localIndex]=i+j*NX+rank*NX*NY;

      distIndexSet.add(i+j*NX, Dune::ParallelLocalIndex<GridFlags> (localIndex++,flag,isPublic));
    }

  distIndexSet.endResize();


}

template<int NX,int NY, typename TG, typename TA>
void setupGlobal(Array& globalArray, Dune::ParallelIndexSet<TG,Dune::ParallelLocalIndex<TA> >& globalIndexSet)
{
  // build global indexset on first process
  globalIndexSet.beginResize();
  globalArray.build(NX*NY);
  int k=0;
  for(int j=0; j<NY; j++)
    for(int i=0; i<NX; i++) {
      globalIndexSet.add(i+j*NX, Dune::ParallelLocalIndex<GridFlags> (i+j*NX,owner,false));
      globalArray[i+j*NX]=-(i+j*NX);
      k++;

    }

  globalIndexSet.endResize();
}

void testIndicesBuffered(MPI_Comm comm)
{
  //using namespace Dune;

  // The global grid size
  const int Nx = 8;
  const int Ny = 1;

  // Process configuration
  int procs, rank, master=0;
  MPI_Comm_size(comm, &procs);
  MPI_Comm_rank(comm, &rank);

  typedef Dune::ParallelIndexSet<int,Dune::ParallelLocalIndex<GridFlags> > ParallelIndexSet;

  ParallelIndexSet distIndexSet;
  // global indexset
  ParallelIndexSet globalIndexSet;

  Array distArray;
  Array globalArray;

  setupDistributed<Nx,Ny>(distArray, distIndexSet, rank, procs);


  if(rank==master) {
    setupGlobal<Nx,Ny>(globalArray, globalIndexSet);
  }

  typedef Dune::RemoteIndices<ParallelIndexSet> RemoteIndices;

  RemoteIndices accuIndices(distIndexSet, globalIndexSet, comm);

  accuIndices.rebuild<true>();
  std::cout<<"dist "<<rank<<": "<<distIndexSet<<std::endl;
  std::cout<<"global "<<rank<<": "<<globalIndexSet<<std::endl;
  std::cout << accuIndices<<std::endl;
  std::cout <<" end remote indices"<<std::endl;

  RemoteIndices overlapIndices(distIndexSet, distIndexSet, comm);
  overlapIndices.rebuild<false>();

  Dune::Interface accuInterface;
  Dune::Interface overlapInterface;
  Dune::EnumItem<GridFlags,owner> sourceFlags;
  Dune::Combine<Dune::EnumItem<GridFlags,overlap>,Dune::EnumItem<GridFlags,owner>,GridFlags> destFlags;
  //    Dune::Bool2Type<true> flag;

  accuInterface.build(accuIndices, sourceFlags, destFlags);
  overlapInterface.build(overlapIndices, Dune::EnumItem<GridFlags,owner>(),
                         Dune::EnumItem<GridFlags,overlap>());
  overlapInterface.print();
  accuInterface.print();

  //accuInterface.print();

  Dune::BufferedCommunicator accumulator, overlapExchanger;

  accumulator.build<Array>(accuInterface);

  overlapExchanger.build<Array>(overlapInterface);

  std::cout<< rank<<": before forward distArray="<< distArray<<std::endl;

  // Exchange the overlap
  overlapExchanger.forward<ArrayGatherScatter>(distArray, distArray);

  std::cout<<rank<<": overlap exchanged distArray"<< distArray<<std::endl;

  if(rank==master)
    std::cout<<": before forward globalArray="<< globalArray<<std::endl;

  accumulator.forward<ArrayGatherScatter>(distArray, globalArray);


  if(rank==master) {
    std::cout<<"after forward global: "<<globalArray<<std::endl;
    globalArray+=1;
    std::cout<<" added one: globalArray="<<globalArray<<std::endl;
  }

  accumulator.backward<ArrayGatherScatter>(distArray, globalArray);
  std::cout<< rank<<": after backward distArray"<< distArray<<std::endl;


  // Exchange the overlap
  overlapExchanger.forward<ArrayGatherScatter>(distArray);

  std::cout<<rank<<": overlap exchanged distArray"<< distArray<<std::endl;

  //std::cout << rank<<": source and dest are the same:"<<std::endl;
  //std::cout << remote<<std::endl<<std::flush;
}


void testRedistributeIndices(MPI_Comm comm)
{
  using namespace Dune;

  // The global grid size
  const int Nx = 20;
  const int Ny = 2;

  // Process configuration
  int procs, rank;
  MPI_Comm_size(comm, &procs);
  MPI_Comm_rank(comm, &rank);

  // The local grid
  int nx = Nx/procs;
  // distributed indexset

  typedef ParallelIndexSet<int,ParallelLocalIndex<GridFlags> > ParallelIndexSet;
  ParallelIndexSet sendIndexSet;
  // global indexset
  ParallelIndexSet receiveIndexSet;

  Array array, redistributedArray;

  // Set up the indexsets.
  {

    int start = std::max(rank*nx-1,0);
    int end = std::min((rank + 1) * nx+1, Nx);

    sendIndexSet.beginResize();


    array.build(Ny*(end-start));

    for(int j=0, localIndex=0; j<Ny; j++)
      for(int i=start; i<end; i++, localIndex++) {
        bool isPublic = (i<=start+1)||(i>=end-2);
        GridFlags flag = owner;

        if((i==start && i!=0)||(i==end-1 && i!=Nx-1))
          flag = overlap;

        sendIndexSet.add(i+j*Nx, ParallelLocalIndex<GridFlags> (localIndex,flag,isPublic));
        array[localIndex]=i+j*Nx+rank*Nx*Ny;
      }

    sendIndexSet.endResize();
  }
  {
    int newrank = (rank + 1) % procs;

    int start = std::max(newrank*nx-1,0);
    int end = std::min((newrank + 1) * nx+1, Nx);

    std::cout<<rank<<": "<<newrank<<" start="<<start<<" end"<<end<<std::endl;

    redistributedArray.build(Ny*(end-start));

    receiveIndexSet.beginResize();

    for(int j=0, localIndex=0; j<Ny; j++)
      for(int i=start; i<end; i++, localIndex++) {
        bool isPublic = (i<=start+1)||(i>=end-2);
        GridFlags flag = owner;

        if((i==start && i!=0)||(i==end-1 && i!=Nx-1))
          flag = overlap;

        receiveIndexSet.add(i+j*Nx, ParallelLocalIndex<GridFlags> (localIndex,flag,isPublic));
        redistributedArray[localIndex]=-1;
      }

    receiveIndexSet.endResize();
  }


  std::cout<< rank<<": distributed and global index set!"<<std::endl<<std::flush;
  typedef RemoteIndices<ParallelIndexSet> RemoteIndices;

  RemoteIndices redistributeIndices(sendIndexSet,
                                    receiveIndexSet, comm);
  RemoteIndices overlapIndices(receiveIndexSet, receiveIndexSet, comm);

  redistributeIndices.rebuild<true>();
  overlapIndices.rebuild<false>();

  DatatypeCommunicator<ParallelIndexSet> redistribute, overlapComm;
  EnumItem<GridFlags,owner> fowner;
  EnumItem<GridFlags,overlap> foverlap;

  redistribute.build(redistributeIndices, fowner, array, fowner, redistributedArray);

  overlapComm.build(overlapIndices, fowner, redistributedArray, foverlap, redistributedArray);
  std::cout<<rank<<": initial array: "<<array<<std::endl;

  redistribute.forward();

  std::cout<<rank<<": redistributed array: "<<redistributedArray<<std::endl;

  overlapComm.forward();

  std::cout<<rank<<": redistributed array with overlap communicated: "<<redistributedArray<<std::endl;
}

void testRedistributeIndicesBuffered(MPI_Comm comm)
{
  using namespace Dune;

  // The global grid size
  const int Nx = 20;
  const int Ny = 2;

  // Process configuration
  int procs, rank;
  MPI_Comm_size(comm, &procs);
  MPI_Comm_rank(comm, &rank);

  // The local grid
  int nx = Nx/procs;
  // distributed indexset

  typedef ParallelIndexSet<int,ParallelLocalIndex<GridFlags> > ParallelIndexSet;
  ParallelIndexSet sendIndexSet;
  // global indexset
  ParallelIndexSet receiveIndexSet;

  Array array, redistributedArray;

  std::vector<int> neighbours;

  // Set up the indexsets.
  {

    int start = std::max(rank*nx-1,0);
    int end = std::min((rank + 1) * nx+1, Nx);

    neighbours.reserve(2);

    if(rank>0) neighbours.push_back(rank-1);
    if(rank<procs-1) neighbours.push_back(rank+1);

    sendIndexSet.beginResize();


    array.build(Ny*(end-start));

    for(int j=0, localIndex=0; j<Ny; j++)
      for(int i=start; i<end; i++, localIndex++) {
        bool isPublic = (i<=start+1)||(i>=end-2);
        GridFlags flag = owner;

        if((i==start && i!=0)||(i==end-1 && i!=Nx-1))
          flag = overlap;

        sendIndexSet.add(i+j*Nx, ParallelLocalIndex<GridFlags> (localIndex,flag,isPublic));
        array[localIndex]=i+j*Nx; //+rank*Nx*Ny;
        if(flag==overlap)
          array[localIndex]=-array[localIndex];
      }

    sendIndexSet.endResize();
  }
  {
    int newrank = (rank + 1) % procs;

    int start = std::max(newrank*nx-1,0);
    int end = std::min((newrank + 1) * nx+1, Nx);

    std::cout<<rank<<": "<<newrank<<" start="<<start<<" end"<<end<<std::endl;

    redistributedArray.build(Ny*(end-start));

    receiveIndexSet.beginResize();

    for(int j=0, localIndex=0; j<Ny; j++)
      for(int i=start; i<end; i++, localIndex++) {
        bool isPublic = (i<=start+1)||(i>=end-2);
        GridFlags flag = owner;

        if((i==start && i!=0)||(i==end-1 && i!=Nx-1))
          flag = overlap;

        receiveIndexSet.add(i+j*Nx, ParallelLocalIndex<GridFlags> (localIndex,flag,isPublic));
        redistributedArray[localIndex]=-1;
      }

    receiveIndexSet.endResize();
  }


  std::cout<< rank<<": distributed and global index set!"<<std::endl<<std::flush;

  typedef RemoteIndices<ParallelIndexSet> RemoteIndices;
  RemoteIndices redistributeIndices(sendIndexSet,
                                    receiveIndexSet, comm);
  RemoteIndices overlapIndices(receiveIndexSet, receiveIndexSet, comm);
  RemoteIndices sendIndices(sendIndexSet,
                            sendIndexSet, comm, neighbours);
  RemoteIndices sendIndices1(sendIndexSet,
                             sendIndexSet, comm);
  overlapIndices.rebuild<false>();
  redistributeIndices.rebuild<true>();
  sendIndices.rebuild<true>();
  sendIndices1.rebuild<true>();

  if(rank==0)
    std::cout<<sendIndices<<std::endl<<sendIndices1<<std::endl;

  assert(sendIndices==sendIndices1);

  std::cout<<redistributeIndices<<std::endl;

  Interface redistributeInterface, overlapInterface;
  EnumItem<GridFlags,owner> fowner;
  EnumItem<GridFlags,overlap> foverlap;

  redistributeInterface.build(redistributeIndices, fowner, fowner);
  overlapInterface.build(overlapIndices, fowner, foverlap);

  BufferedCommunicator redistribute;
  BufferedCommunicator overlapComm;

  redistribute.build(array, redistributedArray, redistributeInterface);
  overlapComm.build<Array>(overlapInterface);

  std::cout<<rank<<": initial array: "<<array<<std::endl;

  redistribute.forward<ArrayGatherScatter>(array, redistributedArray);

  std::cout<<rank<<": redistributed array: "<<redistributedArray<<std::endl;

  redistributedArray +=1;

  std::cout<<rank<<": redistributed array (added one): "<<redistributedArray<<std::endl;

  overlapComm.forward<ArrayGatherScatter>(redistributedArray);

  std::cout<<rank<<": redistributed array with overlap communicated: "<<redistributedArray<<std::endl;

  redistribute.backward<ArrayGatherScatter>(array, redistributedArray);

  std::cout<<rank<<": final array: "<<array<<std::endl;

  redistribute.forward<ArrayGatherScatter>(array, redistributedArray);

  std::cout<<rank<<": final array with overlap communicated: "<<array<<std::endl;
}


/**
 * @brief MPI Error.
 * Thrown when an mpi error occurs.
 */
class MPIError {
public:
  /** @brief Constructor. */
  MPIError(std::string s, int e) : errorstring(s), errorcode(e){}
  /** @brief The error string. */
  std::string errorstring;
  /** @brief The mpi error code. */
  int errorcode;
};

void MPI_err_handler(MPI_Comm *comm, int *err_code, ...){
  DUNE_UNUSED_PARAMETER(comm);
  char *err_string=new char[MPI_MAX_ERROR_STRING];
  int err_length;
  MPI_Error_string(*err_code, err_string, &err_length);
  std::string s(err_string, err_length);
  int rank;
  MPI_Comm_rank(MPI_COMM_WORLD, &rank);
  std::cerr << rank<<": An MPI Error ocurred:"<<std::endl<<s<<std::endl;
  delete[] err_string;
  throw MPIError(s, *err_code);
}
#endif // HAVE_MPI

int main(int argc, char **argv)
{
#if HAVE_MPI
  MPI_Init(&argc, &argv);
  MPI_Errhandler handler;
  MPI_Errhandler_create(MPI_err_handler, &handler);
  MPI_Errhandler_set(MPI_COMM_WORLD, handler);
  int rank;
  int size;
  const int firstRank=2;
  MPI_Comm_size(MPI_COMM_WORLD, &size);
  MPI_Comm_rank(MPI_COMM_WORLD, &rank);

  MPI_Comm comm;
  int key = rank;

  if(size>firstRank) {
    if(rank==0)
      key = firstRank;
    if(rank==firstRank)
      key=0;
  }

  MPI_Comm_split(MPI_COMM_WORLD, 0, key, &comm);

#ifdef DEBUG
  bool wait=1;
  while(size>1 && wait) ;
#endif

  //  testIndices(comm);
  testIndicesBuffered(comm);

  if(rank==0)
    std::cout<<std::endl<<"Redistributing bla!"<<std::endl<<std::endl;
  MPI_Barrier(comm);


  //  testRedistributeIndices(comm);
  testRedistributeIndicesBuffered(comm);
  MPI_Comm_free(&comm);
  MPI_Finalize();

  return 0;
#else
  return 77;
#endif
}


==> anc/xt-super/dune-common/dune/common/parallel/test/selectiontest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include "config.h"
#include <iostream>
#include <dune/common/timer.hh>
#include <dune/common/enumset.hh>
#include <dune/common/parallel/remoteindices.hh>
#include <dune/common/parallel/selection.hh>

enum GridFlags {
  owner, overlap, border
};

template<class T>
int meassure(const T& selection)
{
  /*
     return meassure<1>(selection);
     }

     template<int LOOPS, class T>
     int meassure(const T& selection)
     {*/
  typedef typename T::const_iterator iterator;

  const iterator end = selection.end();

  int count=0;
  Dune::Timer timer;
  timer.reset();
  for(int i=0; i<10; i++)
    for(iterator iter = selection.begin(); iter != end; ++iter)
      count+=*iter;

  std::cout<<" took "<< timer.elapsed()<<" seconds"<<std::endl;

  return count;
}

template<int SIZE>
void test()
{
  const int Nx = SIZE;
  const int Ny = SIZE;

  // Process configuration
  const int ALSIZE=55;

  Dune::ParallelIndexSet<int,Dune::ParallelLocalIndex<GridFlags>,ALSIZE> distIndexSet;

  distIndexSet.beginResize();

  for(int y=0, i=0; y < Ny; y++)
    for(int x=0; x < Nx; x++, i++) {
      GridFlags flag = owner;
      if(x==0 || x == Nx-1 || y ==0 || y==Ny-1)
        flag = overlap;

      distIndexSet.add(i, Dune::ParallelLocalIndex<GridFlags> (i, flag, true));
    }

  distIndexSet.endResize();

  Dune::UncachedSelection<Dune::EnumItem<GridFlags,owner>,int,Dune::ParallelLocalIndex<GridFlags>,ALSIZE>
  ownerUncached(distIndexSet);

  Dune::Selection<Dune::EnumItem<GridFlags,owner>,int,Dune::ParallelLocalIndex<GridFlags>,ALSIZE>
  ownerCached(distIndexSet);

  Dune::UncachedSelection<Dune::EnumItem<GridFlags,overlap>,int,Dune::ParallelLocalIndex<GridFlags>,ALSIZE>
  overlapUncached(distIndexSet);

  Dune::Selection<Dune::EnumItem<GridFlags,overlap>,int,Dune::ParallelLocalIndex<GridFlags>,ALSIZE>
  overlapCached(distIndexSet);

  int count=0;

  std::cout<<" Owner selection uncached:";
  count+=meassure(ownerUncached);
  std::cout<<" Owner selection cached:";
  count+=meassure(ownerCached);
  std::cout<<" Overlap selection uncached:";
  count+=meassure(overlapUncached);
  std::cout<<" Overlap selection cached:";
  count+=meassure(overlapCached);
  std::cout<<count<<std::endl;
}

int main()
{
  test<1000>();
}


==> anc/xt-super/dune-common/dune/common/parallel/test/syncertest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include "config.h"

#if HAVE_MPI

#include <dune/common/parallel/indicessyncer.hh>
#include <dune/common/sllist.hh>
#include <string>
#include <iostream>

enum GridFlags {
  owner, overlap, border
};

template<typename T>
void deleteOverlapEntries(T& indices,
                          Dune::RemoteIndices<T>& remoteIndices)
{
  typedef typename T::iterator IndexIterator;
  typedef typename T::GlobalIndex GlobalIndex;
  typedef typename T::LocalIndex::Attribute Attribute;
  typedef Dune::RemoteIndices<T> RemoteIndices;
  typedef typename RemoteIndices::RemoteIndexList::ModifyIterator RemoteModifier;
  typedef typename RemoteIndices::RemoteIndexList::const_iterator RemoteIterator;
  typedef Dune::SLList<std::pair<GlobalIndex,Attribute>, typename RemoteIndices::RemoteIndexList::Allocator> GlobalList;
  typedef typename GlobalList::ModifyIterator GlobalModifier;
  typedef Dune::tuple<RemoteModifier,GlobalModifier,const RemoteIterator,const typename GlobalList::const_iterator,
      const GlobalList*, const typename RemoteIndices::RemoteIndexList*> IteratorTuple;
  typedef std::map<int,IteratorTuple> IteratorMap;
  typedef typename RemoteIndices::const_iterator RemoteMapIterator;

  int rank;
  MPI_Comm_rank(MPI_COMM_WORLD, &rank);

  std::map<int,GlobalList> globalLists;

  IteratorMap iterators;
  RemoteMapIterator rmEnd = remoteIndices.end();

  for(RemoteMapIterator remote = remoteIndices.begin();
      remote != rmEnd; ++remote) {
    // Initialize global indices
    GlobalList& gList=globalLists[remote->first];
    const RemoteIterator rend = remote->second.first->end();

    for(RemoteIterator index= remote->second.first->begin();
        index != rend; ++index)
      gList.push_back(std::make_pair(index->localIndexPair().global(),
                                     index->localIndexPair().local().attribute()));

    assert(gList.size()==remote->second.first->size());
    std::cout << "Size of remote indices is "<<gList.size()<<std::endl;

    iterators.insert(std::make_pair(remote->first,
                                    IteratorTuple(remote->second.first->beginModify(),
                                                  gList.beginModify(),
                                                  rend,
                                                  gList.end(),
                                                  &gList,
                                                  remote->second.first)));
  }

  indices.beginResize();

  const IndexIterator endIndex = indices.end();
  for(IndexIterator index = indices.begin(); index != endIndex; ++index) {
    if(index->local().attribute()==overlap) {
      std::cout << rank<<": Deleting "<<*index<<std::endl;

      indices.markAsDeleted(index);

      // Delete corresponding indices in all remote index lists.
      typedef typename IteratorMap::iterator iterator;
      iterator end = iterators.end();

      for(iterator remote = iterators.begin(); remote != end; ++remote) {

        // Search for the index
        while(Dune::get<0>(remote->second) != Dune::get<2>(remote->second)
              && *(Dune::get<1>(remote->second)) < *index) {
          // increment all iterators
          ++(Dune::get<0>(remote->second));
          ++(Dune::get<1>(remote->second));
          if(Dune::get<0>(remote->second)!=Dune::get<2>(remote->second))
            assert(Dune::get<1>(remote->second)!=Dune::get<3>(remote->second));
        }

        // Delete the entry if present
        if(Dune::get<0>(remote->second) != Dune::get<2>(remote->second)) {
          assert(Dune::get<1>(remote->second) != Dune::get<3>(remote->second));

          if(*(Dune::get<1>(remote->second)) == *index) {

            std::cout<<rank<<": Deleting remote "<<
            Dune::get<1>(remote->second)->first<<", "<<
            Dune::get<1>(remote->second)->second<<" of process "
            << remote->first<<std::endl;

            // Delete entries
            Dune::get<0>(remote->second).remove();
            Dune::get<1>(remote->second).remove();
            assert(Dune::get<4>(remote->second)->size()==Dune::get<5>(remote->second)->size());
          }
        }
      }
    }
  }

  indices.endResize();

  // Update the pointers to the local index pairs
  Dune::repairLocalIndexPointers(globalLists, remoteIndices, indices);
  globalLists.clear();
}


template<typename T>
bool areEqual(T& indices,
              Dune::RemoteIndices<T>& remoteIndices,
              T& oIndices,
              Dune::RemoteIndices<T>& oRemoteIndices){

  typedef typename T::iterator IndexIterator;
  typedef Dune::RemoteIndices<T> RemoteIndices;
  typedef typename RemoteIndices::RemoteIndexList::iterator RemoteIterator;

  IndexIterator iEnd = indices.end();
  bool ret=true;
  int rank;
  MPI_Comm_rank(MPI_COMM_WORLD, &rank);

  // Test the index sets
  if(indices.size() != oIndices.size()) {
    std::cerr<< rank<<": Size of index set is unequal!"<<std::endl;
    ret= false;
  }
  for(IndexIterator index = indices.begin(), oIndex = oIndices.begin();
      index != iEnd; ++index, ++oIndex) {
    if( index->global() != oIndex->global()) {
      std::cerr<<rank<<": Entry for "<<index->global() <<" is missing!"<<std::endl;
      ret = false;
    }
    else if(index->local().attribute() !=oIndex->local().attribute()) {
      std::cerr<<rank<<": Entry for "<<index->global() <<" has wrong attribute: "<<
      index->local().attribute()<< "!= "<<oIndex->local().attribute()<<std::endl;
      ret = false;
    }
  }

  // Test the remote index lists
  typedef typename RemoteIndices::RemoteIndexMap::const_iterator RemoteMapIterator;

  RemoteMapIterator rmEnd = remoteIndices.end();

  for(RemoteMapIterator remote = remoteIndices.begin(),
      oRemote = oRemoteIndices.begin();
      remote != rmEnd; ++remote, ++oRemote) {
    if(oRemote->second.first->size() != remote->second.first->size()) {
      std::cerr <<rank<<": Size of remote index list for process "<<remote->first
                <<" does not match!"<<std::endl;
      ret=false;
    }

    RemoteIterator rEnd = oRemote->second.first->end();
    for(RemoteIterator rIndex= remote->second.first->begin(),
        oRIndex = oRemote->second.first->begin(); oRIndex != rEnd;
        ++rIndex, ++oRIndex) {

      if(rIndex->localIndexPair().global() != oRIndex->localIndexPair().global()) {

        std::cerr<<rank<<": Remote Entry for "<< rIndex->localIndexPair().global()
                 <<" is missing for process "<<remote->first<<std::endl;
        ret = false;
      }

      if(rIndex->attribute() != oRIndex->attribute()) {
        std::cerr<<rank<<": Attribute for entry "<<rIndex->localIndexPair().global()
                 <<" for process "<< remote->first<<" is wrong: "
                 <<rIndex->attribute()<<" != "<<oRIndex->attribute()<<std::endl;
        ret = false;
      }
    }
  }

  return ret;
}

template<typename T>
void addFakeRemoteIndices(T& indices,
                          T& oIndices,
                          Dune::RemoteIndices<T>& remoteIndices,
                          Dune::RemoteIndices<T>& oRemoteIndices){
  typedef typename T::iterator IndexIterator;
  typedef typename T::GlobalIndex GlobalIndex;
  typedef typename T::LocalIndex::Attribute Attribute;
  typedef typename Dune::RemoteIndices<T>::RemoteIndexList RemoteIndexList;
  assert(remoteIndices.neighbours()==0 && oRemoteIndices.neighbours()==0);

  RemoteIndexList* rlist = new RemoteIndexList();
  RemoteIndexList* orlist = new RemoteIndexList();
  int added=0;
  IndexIterator iEnd = indices.end();

  for(IndexIterator index = indices.begin(), oIndex = oIndices.begin();
      index != iEnd; ++index, ++oIndex) {
    assert(*index == *oIndex);
    if(index->local().attribute()==overlap) {
      added++;
      rlist->push_back(Dune::RemoteIndex<GlobalIndex,Attribute>(owner,&(*index)));
      orlist->push_back(Dune::RemoteIndex<GlobalIndex,Attribute>(owner,&(*oIndex)));
    }
  }


  remoteIndices.remoteIndices_.insert(std::make_pair(1,std::make_pair(rlist,rlist)));
  oRemoteIndices.remoteIndices_.insert(std::make_pair(1,std::make_pair(orlist,orlist)));

  std::cout<<"Added "<<added<<" fake remote indices!"<<std::endl;
}

bool testIndicesSyncer()
{
  //using namespace Dune;

  // The global grid size
  const int Nx = 6;
  const int Ny = 1;

  // Process configuration
  int procs, rank;
  MPI_Comm_size(MPI_COMM_WORLD, &procs);
  MPI_Comm_rank(MPI_COMM_WORLD, &rank);

  // The local grid
  int nx = Nx/procs;
  int first=Nx%procs;
  // distributed indexset
  //  typedef ParallelLocalIndex<GridFlags> LocalIndexType;

  typedef Dune::ParallelIndexSet<int,Dune::ParallelLocalIndex<GridFlags> > ParallelIndexSet;
  ParallelIndexSet indexSet, changedIndexSet;

  // Set up the indexsets.
  int start,end, ostart, oend;
  if(rank<first) {
    start = rank*nx+rank;
    end = rank +rank * nx+nx+1;
  }else{
    start = first+rank*nx;
    end = first +rank*nx +nx;
  }

  if(rank>0 &&start<Nx)
    ostart=start-1;
  else
    ostart=start;

  if(rank<procs-1 &&end<Nx)
    oend=end+1;
  else
    oend=end;

  std::cout<<rank<<": ostart="<<ostart<<" start="<<start<<" end="<<end<<" oend="<<oend<<std::endl;
  //return true;

  indexSet.beginResize();
  changedIndexSet.beginResize();

  int localIndex=0;

  for(int j=0; j<Ny; j++)
    for(int i=ostart; i<oend; i++) {
      bool isPublic = (i<start+1)||(i>=end-1);
      GridFlags flag = owner;
      if((i==ostart && (i!=0))||(i==end && (i!=Nx-1))) {
        flag = overlap;
      }

      indexSet.add(i+j*Nx, Dune::ParallelLocalIndex<GridFlags> (localIndex,flag,isPublic));
      changedIndexSet.add(i+j*Nx, Dune::ParallelLocalIndex<GridFlags> (localIndex++,flag,isPublic));
    }

  indexSet.endResize();
  changedIndexSet.endResize();

  Dune::RemoteIndices<ParallelIndexSet> remoteIndices(indexSet, indexSet, MPI_COMM_WORLD);
  Dune::RemoteIndices<ParallelIndexSet> changedRemoteIndices(changedIndexSet, changedIndexSet, MPI_COMM_WORLD);

  remoteIndices.rebuild<false>();
  changedRemoteIndices.rebuild<false>();


  std::cout<<rank<<": Unchanged: "<<indexSet<<std::endl<<remoteIndices<<std::endl;
  assert(areEqual(indexSet, remoteIndices,changedIndexSet, changedRemoteIndices));

  std::cout<<"Deleting entries!"<<std::endl;

  //if(procs==1)
  //addFakeRemoteIndices(indexSet, changedIndexSet, remoteIndices, changedRemoteIndices);

  deleteOverlapEntries(changedIndexSet, changedRemoteIndices);
  std::cout<<rank<<": Changed:   "<<changedIndexSet<<std::endl<<changedRemoteIndices<<std::endl;

  Dune::IndicesSyncer<ParallelIndexSet> syncer(changedIndexSet, changedRemoteIndices);
  //  return 0;

  std::cout<<"Syncing!"<<std::endl;

  syncer.sync();

  std::cout<<rank<<": Synced:   "<<changedIndexSet<<std::endl<<changedRemoteIndices<<std::endl;
  if( areEqual(indexSet, remoteIndices,changedIndexSet, changedRemoteIndices))
    return true;
  else{
    std::cerr<<"Output not equal!"<<std::endl;
    return false;
  }


}

/**
 * @brief MPI Error.
 * Thrown when an mpi error occurs.
 */
class MPIError {
public:
  /** @brief Constructor. */
  MPIError(std::string s, int e) : errorstring(s), errorcode(e){}
  /** @brief The error string. */
  std::string errorstring;
  /** @brief The mpi error code. */
  int errorcode;
};

void MPI_err_handler(MPI_Comm *comm, int *err_code, ...){
  DUNE_UNUSED_PARAMETER(comm);
  char *err_string=new char[MPI_MAX_ERROR_STRING];
  int err_length;
  MPI_Error_string(*err_code, err_string, &err_length);
  std::string s(err_string, err_length);
  std::cerr << "An MPI Error ocurred:"<<std::endl<<s<<std::endl;
  delete[] err_string;
  throw MPIError(s, *err_code);
}
#endif // HAVE_MPI

int main(int argc, char** argv){
#if HAVE_MPI
  MPI_Init(&argc, &argv);
  MPI_Errhandler handler;
  MPI_Errhandler_create(MPI_err_handler, &handler);
  MPI_Errhandler_set(MPI_COMM_WORLD, handler);
  int procs, rank;
  MPI_Comm_size(MPI_COMM_WORLD, &procs);
  MPI_Comm_rank(MPI_COMM_WORLD, &rank);
  bool ret=testIndicesSyncer();
  MPI_Barrier(MPI_COMM_WORLD);
  std::cout<<rank<<": ENd="<<ret<<std::endl;
  if(!ret)
    MPI_Abort(MPI_COMM_WORLD, 1);
  MPI_Finalize();
  return 0;
#else
  return 77;
#endif
}


==> anc/xt-super/dune-common/dune/common/parallel/test/variablesizecommunicatortest.cc <==
#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include<iostream>
#if HAVE_MPI
#include<mpi.h>
#endif

#include <dune/common/unused.hh>

struct MyDataHandle
{
    MyDataHandle(int r)
    : rank(r)
    {
    }
    int rank;

    typedef double DataType;

    bool fixedsize()
    {
        return true;
    }
    template<class B>
    void gather(B& buffer, int i)
    {
        std::cout<<rank<<": Gathering "<<i<<std::endl;
        double d=i;
        buffer.write(d);
        buffer.write(d);
        buffer.write(d);
    }
    template<class B>
    void scatter(B& buffer, int i, int size)
    {
        std::cout<<rank<<": Scattering "<<size<<" entries for "<<i<<": ";
        for(;size>0;--size)
        {
            double index;
            buffer.read(index);
            std::cout<<index<<" ";
        }
        std::cout<<std::endl;
    }
    std::size_t size(int i)
    {
        DUNE_UNUSED_PARAMETER(i);
        return 3;
    }
};

struct VarDataHandle
{
    VarDataHandle(int r)
    : rank(r)
    {}
    int rank;
    typedef double DataType;
    bool fixedsize()
    {
        return false;
    }

    template<class B>
    void gather(B& buffer, int i)
    {
        std::size_t s=i%5;
        std::cout<<rank<<": Gathering "<<s<<" entries for index "<<i<<std::endl;
        for(std::size_t j=0; j<s; j++)
            buffer.write(static_cast<double>(i+j));
    }
    template<class B>
    void scatter(B& buffer, int i, int size)
    {
        std::cout<<rank<<": Scattering "<<size<<" entries for "<<i<<": ";
        for(;size>0;--size)
        {
            double index;
            buffer.read(index);
            std::cout<<index<<" ";
        }
        std::cout<<std::endl;
    }
    std::size_t size(int i)
    {
        return i%5;
    }

};

#include<dune/common/parallel/variablesizecommunicator.hh>

int main(int argc, char** argv)
{
#if HAVE_MPI
    MPI_Init(&argc, &argv);
    int procs, rank;
    MPI_Comm_rank(MPI_COMM_WORLD, &rank);
    MPI_Comm_size(MPI_COMM_WORLD, &procs);
    if(procs==1)
    {
        typedef Dune::VariableSizeCommunicator<>::InterfaceMap Interface;
        Dune::InterfaceInformation send, recv;
        send.reserve(6);
        for(std::size_t i=0; i<=10; i+=2)
            send.add(i);

        recv.reserve(6);
        for(std::size_t i=10; i<=10; i-=2)
            recv.add(i);
        Interface inf;
        inf[0]=std::make_pair(send, recv);
        Dune::VariableSizeCommunicator<> comm(MPI_COMM_SELF, inf, 6);
        MyDataHandle handle(0);
        comm.forward(handle);
        std::cout<<"===================== backward ========================="<<std::endl;
        comm.backward(handle);
        std::cout<<"================== variable size ======================="<<std::endl;
        VarDataHandle vhandle(0);
        comm.forward(vhandle);
        std::cout<<"===================== backward ========================="<<std::endl;
        comm.backward(vhandle);
    }
    else
    {
        // We also want to check the case where the interface is empty on some
        // processes. Therefore we artificially lower the numer of processes
        // if it is larger than two. Thus the last rank will not send anything
        // and we check for deadlocks.
        if(procs>2)
            --procs;
        int N=100000;
        int num_per_proc=N/procs;
        int start, end;
        if(rank<N%procs)
        {
            start=rank*(num_per_proc+1);
            end=(rank+1)*(num_per_proc+1);
        }
        else
        {
            start=(N%procs)+rank*(num_per_proc);
            end=start+num_per_proc;
        }
        if(rank==procs-1)
            assert(N==end);
        typedef Dune::VariableSizeCommunicator<>::InterfaceMap Interface;
        Interface inf;
        if(rank && rank<procs) // rank==procs might hold and produce a deadlock otherwise!
        {
            Dune::InterfaceInformation send, recv;
            send.reserve(2);
            recv.reserve(2);
            send.add(start-1);
            send.add(start);
            recv.add(start-1);
            recv.add(start);
            inf[rank-1]=std::make_pair(send, recv);
        }
        if(rank<procs-1)
        {

            Dune::InterfaceInformation send, recv;
            send.reserve(2);
            recv.reserve(2);
            send.add(end-1);
            send.add(end);
            recv.add(end-1);
            recv.add(end);
            inf[rank+1]=std::make_pair(send, recv);
        }
        if(rank==procs)
            std::cout<<" rank "<<rank<<" has empty interface "<<inf.size()<<std::endl;

        Dune::VariableSizeCommunicator<> comm(MPI_COMM_WORLD, inf, 6);
        MyDataHandle handle(rank);
        comm.forward(handle);
        MPI_Barrier(MPI_COMM_WORLD);
        if(rank==0)
            std::cout<<"===================== backward ========================="<<std::endl;
        MPI_Barrier(MPI_COMM_WORLD);
        comm.backward(handle);
        MPI_Barrier(MPI_COMM_WORLD);
        if(rank==0)
            std::cout<<"================== variable size ======================="<<std::endl;
        MPI_Barrier(MPI_COMM_WORLD);

        VarDataHandle vhandle(rank);
        MPI_Barrier(MPI_COMM_WORLD);
        comm.forward(vhandle);
        MPI_Barrier(MPI_COMM_WORLD);
        if(rank==0)
            std::cout<<"===================== backward ========================="<<std::endl;
        comm.backward(vhandle);
    }

    MPI_Finalize();
#else
    std::cerr<<"Skipping as MPI seems not be available"<<std::endl;
    return 77;
#endif
}


==> anc/xt-super/dune-common/dune/common/parallel/variablesizecommunicator.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_COMMON_PARALLEL_VARIABLESIZECOMMUNICATOR_HH // Still fits the line!
#define DUNE_COMMON_PARALLEL_VARIABLESIZECOMMUNICATOR_HH

#if HAVE_MPI
// MPI header
#include <mpi.h>
#include <vector>
#include <map>
#include <functional>
#include <dune/common/unused.hh>
#include "interface.hh"
#include "mpitraits.hh"

/**
 * @addtogroup Common_Parallel
 *
 * @{
 */
/**
 * @file
 * @brief A communicator that only needs to know the number of elements per
 * index at the sender side.
 * @author Markus Blatt
 * @}
 */
namespace Dune
{

namespace
{
/**
 * @brief A message buffer.
 * @tparam T The type of data that the buffer will hold.
 */
template<class T, class Allocator=std::allocator<T> >
class MessageBuffer
{
public:
  /**
   * @brief Constructs a message.
   * @param size The number of elements that buffer should hold,
   */
  explicit MessageBuffer(int size)
    : buffer_(new T[size]), size_(size), position_(0)
  {}
  /**
   * @brief Copy constructor.
   * @param o The instance to copy.
   */
  explicit MessageBuffer(const MessageBuffer& o)
  : buffer_(new T[o.size_]), size_(o.size_), position_(o.position_)
  {
  }
  /** @brief Destructor. */
  ~MessageBuffer()
  {
    delete[] buffer_;
  }
  /**
   * @brief Write an item to the buffer.
   * @param data The data item to write.
   */
  void write(const T& data)
  {
    buffer_[position_++]=data;
  }

  /**
   * @brief Reads a data item from the buffer
   * @param[out] data Reference to where to store the read data.
   */
  void read(T& data)
  {
    data=buffer_[position_++];
  }

  /**
   * @brief Reset the buffer.
   *
   * On return the buffer will be positioned at the start again.
   */
  void reset()
  {
    position_=0;
  }

  /**
   * @brief Test whether the whole buffer was read.
   * @return True if we read or wrot until the end of the buffer.
   */
  bool finished()
  {
    return position_==size_;
  }

  /**
   * @brief Tests whether the buffer has enough space left to read/write data.
   * @param notItems The number of items to read or write.
   * @return True if there is enough space for noItems items.
   */
  bool hasSpaceForItems(int noItems)
  {
    return position_+noItems<=size_;
  }
  /**
   * @brief Get the size of the buffer.
   * @return The number of elements the buffer can hold.
   */
  std::size_t size() const
  {
    return size_;
  }
  /**
   * @brief Converts the buffer to a C array.
   * @return The underlying C array.
   */
  operator T*()
  {
    return buffer_;
  }

private:
  /**
   * @brief Pointer to the current insertion point of the buffer.
   */
  T* buffer_;
  /**
   * @brief The size of the buffer
   */
  std::size_t size_;
  /**
   * @brief The current position in the buffer.
   */
  std::size_t position_;
};

/**
 * @brief A tracker for the current position in a communication interface.
 */
class InterfaceTracker
{
public:
  /**
   * @brief Constructor.
   * @param rank The other rank that the interface communicates with.
   * @param info A list of local indices belonging to this interface.
   */
  InterfaceTracker(int rank, InterfaceInformation info, std::size_t fixedsize=0,
                   bool allocateSizes=false)
    : fixedSize(fixedsize),rank_(rank), index_(), interface_(info), sizes_(),
      sizesAllocated_(allocateSizes)
  {
    if(allocateSizes)
    {
      sizes_.resize(info.size());
    }
  }

  /**
   * @brief Moves to the next index in the interface.
   */
  void moveToNextIndex()
  {
    index_++;
    assert(index_<=interface_.size());
    skipZeroIndices();
  }
  /**
   * @brief Increment index various times.
   * @param i The number of times to increment.
   */
  void increment(std::size_t i)
  {
    index_+=i;
    assert(index_<=interface_.size());
  }
  /**
   * @brief Checks whether all indices have been visited.
   * @return True if all indices have been visited.
   */
  bool finished() const
  {
    return index_==interface_.size();
  }

  void skipZeroIndices()
  {
    // skip indices with size zero!
    while(sizes_.size() && index_!=interface_.size() &&!size())
      ++index_;
  }

  /**
   * @brief Get the current local index of the interface.
   * @return The current local index of the interface.
   */
  std::size_t index() const
  {
    return interface_[index_];
  }
  /**
   * @brief Get the size at the current index.
   */
  std::size_t size() const
  {
    assert(sizes_.size());
    return sizes_[index_];
  }
  /**
   * @brief Get a pointer to the array with the sizes.
   */
  std::size_t* getSizesPointer()
  {
    return &sizes_[0];
  }
  /**
   * @brief Returns whether the interface is empty.
   * @return True if there are no entries in the interface.
   */
  bool empty() const
  {
    return !interface_.size();
  }

  /**
   * @brief Checks whether there are still indices waiting to be processed.
   * @return True if there are still indices waiting to be processed.
   */
  std::size_t indicesLeft() const
  {
    return interface_.size()-index_;
  }
  /**
   * @brief The number of data items per index if it is fixed, 0 otherwise.
   */
  std::size_t fixedSize;
  /**
   * @brief Get the process rank that this communication interface is with.
   */
  int rank() const
  {
    return rank_;
  }
  /**
   * @brief Get the offset to the first index.
   */
  std::size_t offset() const
  {
    return index_;
  }
private:
  /** @brief The process rank that this communication interface is with. */
  int rank_;
  /** @brief The other rank that this interface communcates with. */
  std::size_t index_;
  /** @brief The list of local indices of this interface. */
  InterfaceInformation interface_;
  std::vector<std::size_t> sizes_;
  bool sizesAllocated_;
};


} // end unnamed namespace

/**
 * @addtogroup Common_Parallel
 *
 * @{
 */
/**
 * @brief A buffered communicator where the amount of data sent does not have to be known a priori.
 *
 * In contrast to BufferedCommunicator the amount of data is determined by the container
 * whose entries are sent and not known at the receiving side a priori.
 */
template<class Allocator=std::allocator<std::pair<InterfaceInformation,InterfaceInformation> > >
class VariableSizeCommunicator
{
public:
  /**
     * @brief The type of the map form process number to InterfaceInformation for
     * sending and receiving to and from it.
     */
  typedef std::map<int,std::pair<InterfaceInformation,InterfaceInformation>,
                   std::less<int>,
                   typename Allocator::template rebind<std::pair<const int,std::pair<InterfaceInformation,InterfaceInformation> > >::other> InterfaceMap;

#ifndef DUNE_PARALLEL_MAX_COMMUNICATION_BUFFER_SIZE
  /**
   * @brief Creates a communicator with the default maximum buffer size.
   *
   * The default size ist either what the macro DUNE_MAX_COMMUNICATION_BUFFER_SIZE
   * is set to or 32768 if is not set.
   */
  VariableSizeCommunicator(MPI_Comm comm, const InterfaceMap& inf)
    : maxBufferSize_(32768), interface_(&inf)
  {
    MPI_Comm_dup(comm, &communicator_);
  }
  /**
   * @brief Creates a communicator with the default maximum buffer size.
   * @param inf The communication interface.
   */
  VariableSizeCommunicator(const Interface& inf)
  : maxBufferSize_(32768), interface_(&inf.interfaces())
  {
    MPI_Comm_dup(inf.communicator(), &communicator_);
  }
#else
  /**
   * @brief Creates a communicator with the default maximum buffer size.
   *
   * The default size ist either what the macro DUNE_MAX_COMMUNICATION_BUFFER_SIZE
   * is set to or 32768 if is not set.
   */
  VariableSizeCommunicator(MPI_Comm comm, InterfaceMap& inf)
    : maxBufferSize_(DUNE_PARALLEL_MAX_COMMUNICATION_BUFFER_SIZE),
      interface_(&inf)
  {
    MPI_Comm_dup(comm, &communicator_);
  }
  /**
   * @brief Creates a communicator with the default maximum buffer size.
   * @param inf The communication interface.
   */
  VariableSizeCommunicator(const Interface& inf)
  : maxBufferSize_(DUNE_PARALLEL_MAX_COMMUNICATION_BUFFER_SIZE),
    interface_(&inf.interfaces())
  {
    MPI_Comm_dup(inf.communicator(), &communicator_);
  }
#endif
  /**
  * @brief Creates a communicator with a specific maximum buffer size.
  * @param comm The MPI communicator to use.
  * @param inf The communication interface.
  * @param max_buffer_size The maximum buffer size allowed.
  */
  VariableSizeCommunicator(MPI_Comm comm, const InterfaceMap& inf, std::size_t max_buffer_size)
    : maxBufferSize_(max_buffer_size), interface_(&inf)
  {
    MPI_Comm_dup(comm, &communicator_);
  }

  /**
  * @brief Creates a communicator with a specific maximum buffer size.
  * @param inf The communication interface.
  * @param max_buffer_size The maximum buffer size allowed.
  */
  VariableSizeCommunicator(const Interface& inf, std::size_t max_buffer_size)
    : maxBufferSize_(max_buffer_size), interface_(&inf.interfaces())
  {
    MPI_Comm_dup(inf.communicator(), &communicator_);
  }

  ~VariableSizeCommunicator()
  {
    MPI_Comm_free(&communicator_);
  }


  /**
   * @brief Communicate forward.
   *
   * @tparam DataHandle The type of the handle describing the data. This type has to adhere
   * to the following interface:
   * \code{.cpp}
   * // returns whether the number of data items per entry is fixed
   * bool fixedsize();
   * // get the number of data items for an entry with index i
   * std::size_t size(std::size_t i);
   * // gather the data at index i
   * template<class MessageBuffer>
   * void gather(MessageBuffer& buf, std::size_t  i);
   * // scatter the n data items to index i
   * template<class MessageBuffer>
   * void scatter(MessageBuffer& buf, std::size_t i, std::size_t n);
   * \endcode
   * @param handle A handle responsible for describing the data, gathering, and scattering it.
   */
  template<class DataHandle>
  void forward(DataHandle& handle)
  {
    communicate<true>(handle);
  }

  /**
   * @brief Communicate backwards.
   *
   * @tparam DataHandle The type of the handle describing the data. This type has to adhere
   * to the following interface:
   * \code{.cpp}
   * // returns whether the number of data items per entry is fixed
   * bool fixedsize();
   * // get the number of data items for an entry with index i
   * std::size_t size(std::size_t i);
   * // gather the data at index i
   * template<class MessageBuffer>
   * void gather(MessageBuffer& buf, std::size_t  i);
   * // scatter the n data items to index i
   * template<class MessageBuffer>
   * void scatter(MessageBuffer& buf, std::size_t i, std::size_t n);
   * \endcode
   * @param handle A handle responsible for describing the data, gathering, and scattering it.
   */
  template<class DataHandle>
  void backward(DataHandle& handle)
  {
    communicate<false>(handle);
  }

private:
  template<bool FORWARD, class DataHandle>
  void communicateSizes(DataHandle& handle,
                        std::vector<InterfaceTracker>& recv_trackers);

  /**
   * @brief Communicates data according to the interface.
   * @tparam forward If true sends data forwards, otherwise backwards along the interface.
   * @tparame DataHandle The type of the data handle @see forward for a description of the interface.
   * @param handle The handle describing the data and responsible for gather and scatter operations.
   */
  template<bool forward,class DataHandle>
  void communicate(DataHandle& handle);
  /**
   * @brief Initialize the the trackers along the interface for the communication.
   * @tparam FORWARD If true we send in the forward direction.
   * @tparam DataHandle DataHandle The type of the data handle.
   * @param handle The handle describing the data and responsible for gather
   * and scatter operations.
   * @param[out] send_trackers The trackers for the sending side.
   * @param[out] recv_trackers The trackers for the receiving side.
   */
  template<bool FORWARD, class DataHandle>
  void setupInterfaceTrackers(DataHandle& handle,
                              std::vector<InterfaceTracker>& send_trackers,
                              std::vector<InterfaceTracker>& recv_trackers);
  /**
   * @brief Communicate data with a fixed amount of data per entry.
   * @tparam FORWARD If true we send in the forward direction.
   * @tparam DataHandle DataHandle The type of the data handle.
   * @param handle The handle describing the data and responsible for gather
   * and scatter operations.
   */
  template<bool FORWARD, class DataHandle>
  void communicateFixedSize(DataHandle& handle);
   /**
   * @brief Communicate data with a variable amount of data per entry.
   * @tparam FORWARD If true we send in the forward direction.
   * @tparam DataHandle DataHandle The type of the data handle.
   * @param handle The handle describing the data and responsible for gather
   * and scatter operations.
   */
  template<bool FORWARD, class DataHandle>
  void communicateVariableSize(DataHandle& handle);
  /**
   * @brief The maximum size if the buffers used for gather and scatter.
   *
   * @note If this process has n neighbours, then a maximum of 2n buffers of this size
   * is allocate. Memory needed will be n*sizeof(std::size_t)+n*sizeof(Datahandle::DataType)
   */
  std::size_t maxBufferSize_;
  /**
   * @brief description of the interface.
   *
   * This is a map of the neighboring process number to a pair of local index lists.
   * The first is a list of indices to gather data for sending from and the second is a list of
   * indices to scatter received data to during forward.
   */
  const InterfaceMap* interface_;
  /**
   * @brief The communicator.
   *
   * This is a cloned communicator to ensure there are no interferences.
   */
  MPI_Comm communicator_;
};

/** @} */
namespace
{
/**
 *  @brief A data handle for comunicating the sizes of variable sized data.
 */
template<class DataHandle>
class SizeDataHandle
{
public:
  typedef std::size_t DataType;

  SizeDataHandle(DataHandle& data,
                 std::vector<InterfaceTracker>& trackers)
    : data_(data), trackers_(trackers), index_()
  {}
  bool fixedsize()
  {
    return true;
  }
  std::size_t size(std::size_t i)
  {
    DUNE_UNUSED_PARAMETER(i);
    return 1;
  }
  template<class B>
  void gather(B& buf, int  i)
  {
    buf.write(data_.size(i));
  }
  void setReceivingIndex(std::size_t i)
  {
    index_=i;
  }
  std::size_t* getSizesPointer()
  {
    return trackers_[index_].getSizesPointer();
  }

private:
  DataHandle& data_;
  std::vector<InterfaceTracker>& trackers_;
  int index_;
};

template<class T>
void setReceivingIndex(T&, int)
{}

template<class T>
void setReceivingIndex(SizeDataHandle<T>& t, int i)
{
  t.setReceivingIndex(i);
}


/**
 * @brief Template meta program for choosing then send or receive interface
 * information based on the direction.
 * @tparam FORWARD If true the communication happens in the forward direction.
 */
template<bool FORWARD>
struct InterfaceInformationChooser
{
  /**
   * @brief Get the interface information for the sending side.
   */
  static const InterfaceInformation&
  getSend(const std::pair<InterfaceInformation,InterfaceInformation>& info)
  {
    return info.first;
  }

  /**
   * @brief Get the interface information for the receiving side.
   */
  static const InterfaceInformation&
  getReceive(const std::pair<InterfaceInformation,InterfaceInformation>& info)
  {
    return info.second;
  }
};

template<>
struct InterfaceInformationChooser<false>
{
  static const InterfaceInformation&
  getSend(const std::pair<InterfaceInformation,InterfaceInformation>& info)
  {
    return info.second;
  }

  static const InterfaceInformation&
  getReceive(const std::pair<InterfaceInformation,InterfaceInformation>& info)
  {
    return info.first;
  }
};

/**
 * @brief A functor that packs entries into the message buffer.
 * @tparam DataHandle The type of the data handle that describes
 * the communicated data.
 */
template<class DataHandle>
struct PackEntries
{

  int operator()(DataHandle& handle, InterfaceTracker& tracker,
                 MessageBuffer<typename DataHandle::DataType>& buffer,
                 int i) const
  {
    return operator()(handle,tracker,buffer);
  }

  /**
   * @brief packs data.
   * @param handle The handle describing the data and the gather and scatter operations.
   * @param tracker The tracker of the interface to tell us where we are.
   * @param buffer The buffer to use for packing.
   * @return The number data entries that we packed.
   */
  int operator()(DataHandle& handle, InterfaceTracker& tracker,
                 MessageBuffer<typename DataHandle::DataType>& buffer) const
  {
    if(tracker.fixedSize) // fixed size if variable is >0!
    {

      std::size_t noIndices=std::min(buffer.size()/tracker.fixedSize, tracker.indicesLeft());
      for(std::size_t i=0; i< noIndices; ++i)
      {
        handle.gather(buffer, tracker.index());
        tracker.moveToNextIndex();
      }
      return noIndices*tracker.fixedSize;
    }
    else
    {
      int packed=0;
      tracker.skipZeroIndices();
      while(!tracker.finished())
        if(buffer.hasSpaceForItems(handle.size(tracker.index())))
        {
          handle.gather(buffer, tracker.index());
          packed+=handle.size(tracker.index());
          tracker.moveToNextIndex();
        }
        else
          break;
      assert(packed);
      return packed;
    }
  }
};

/**
 * @brief A functor that unpacks entries from the message buffer.
 * @tparam DataHandle The type of the data handle that describes
 * the communicated data.
 */
template<class DataHandle>
struct UnpackEntries{

  /**
   * @brief packs data.
   * @param handle The handle describing the data and the gather and scatter operations.
   * @param tracker The tracker of the interface to tell us where we are.
   * @param buffer The buffer to use for packing.
   * @return The number data entries that we packed.
   */
  bool operator()(DataHandle& handle, InterfaceTracker& tracker,
                  MessageBuffer<typename DataHandle::DataType>& buffer,
                  int count=0)
  {
    if(tracker.fixedSize) // fixed size if variable is >0!
    {
      std::size_t noIndices=std::min(buffer.size()/tracker.fixedSize, tracker.indicesLeft());

      for(std::size_t i=0; i< noIndices; ++i)
      {
        handle.scatter(buffer, tracker.index(), tracker.fixedSize);
        tracker.moveToNextIndex();
      }
      return tracker.finished();
    }
    else
    {
      assert(count);
      for(int unpacked=0;unpacked<count;)
      {
        assert(!tracker.finished());
        assert(buffer.hasSpaceForItems(tracker.size()));
        handle.scatter(buffer, tracker.index(), tracker.size());
        unpacked+=tracker.size();
        tracker.moveToNextIndex();
      }
      return tracker.finished();
    }
  }
};


/**
 * @brief A functor that unpacks std::size_t from the message buffer.
 */
template<class DataHandle>
struct UnpackSizeEntries{

  /**
   * @brief packs data.
   * @param handle The handle describing the data and the gather and scatter operations.
   * @param tracker The tracker of the interface to tell us where we are.
   * @param buffer The buffer to use for packing.
   * @return The number data entries that we packed.
   */
  bool operator()(SizeDataHandle<DataHandle>& handle, InterfaceTracker& tracker,
                  MessageBuffer<typename SizeDataHandle<DataHandle>::DataType>& buffer) const
  {
    std::size_t noIndices=std::min(buffer.size(), tracker.indicesLeft());
    std::copy(static_cast<std::size_t*>(buffer), static_cast<std::size_t*>(buffer)+noIndices,
              handle.getSizesPointer()+tracker.offset());
    tracker.increment(noIndices);
    return noIndices;
  }
   bool operator()(SizeDataHandle<DataHandle>& handle, InterfaceTracker& tracker,
                   MessageBuffer<typename SizeDataHandle<DataHandle>::DataType>& buffer, int) const
  {
    return operator()(handle,tracker,buffer);
  }
};

/**
 * @brief Sends the size in case of communicating a fixed amount of data per entry.
 * @param[in] send_trackers The trackers for the sending side.
 * @param[out] send_requests The request for the asynchronous send operations.
 * @param[in] recv_trackers The trackers for the receiving side.
 * @param[out] recv_requests The request for the asynchronous receive operations.
 */
void sendFixedSize(std::vector<InterfaceTracker>& send_trackers,
                   std::vector<MPI_Request>& send_requests,
                   std::vector<InterfaceTracker>& recv_trackers,
                   std::vector<MPI_Request>& recv_requests,
                   MPI_Comm communicator)
{
  typedef std::vector<InterfaceTracker>::iterator TIter;
  std::vector<MPI_Request>::iterator mIter=recv_requests.begin();

  for(TIter iter=recv_trackers.begin(), end=recv_trackers.end(); iter!=end;
      ++iter, ++mIter)
  {
    MPI_Irecv(&(iter->fixedSize), 1, MPITraits<std::size_t>::getType(),
              iter->rank(), 933881, communicator, &(*mIter));
  }

  // Send our size to all neighbours using non-blocking synchronous communication.
  std::vector<MPI_Request>::iterator mIter1=send_requests.begin();
  for(TIter iter=send_trackers.begin(), end=send_trackers.end();
      iter!=end;
      ++iter, ++mIter1)
  {
    MPI_Issend(&(iter->fixedSize), 1, MPITraits<std::size_t>::getType(),
               iter->rank(), 933881, communicator, &(*mIter1));
  }
}


/**
 * @brief Functor for setting up send requests.
 * @tparam DataHandle The type of the data handle for describing the data.
 */
template<class DataHandle>
struct SetupSendRequest{
  void operator()(DataHandle& handle,
                  InterfaceTracker& tracker,
                  MessageBuffer<typename DataHandle::DataType>& buffer,
                  MPI_Request& request,
                  MPI_Comm comm) const
  {
    buffer.reset();
    int size=PackEntries<DataHandle>()(handle, tracker, buffer);
    // Skip indices of zero size.
    while(!tracker.finished() &&  !handle.size(tracker.index()))
      tracker.moveToNextIndex();
    if(size)
      MPI_Issend(buffer, size, MPITraits<typename DataHandle::DataType>::getType(),
                 tracker.rank(), 933399, comm, &request);
  }
};


/**
 * @brief Functor for setting up receive requests.
 * @tparam DataHandle The type of the data handle for describing the data.
 */
template<class DataHandle>
struct SetupRecvRequest{
  void operator()(DataHandle& /*handle*/,
                  InterfaceTracker& tracker,
                  MessageBuffer<typename DataHandle::DataType>& buffer,
                  MPI_Request& request,
                  MPI_Comm comm) const
  {
    buffer.reset();
    if(tracker.indicesLeft())
      MPI_Irecv(buffer, buffer.size(), MPITraits<typename DataHandle::DataType>::getType(),
                tracker.rank(), 933399, comm, &request);
  }
};

/**
 * @brief A functor that does nothing.
 */
template<class DataHandle>
struct NullPackUnpackFunctor
{
  int operator()(DataHandle&, InterfaceTracker&,
                 MessageBuffer<typename DataHandle::DataType>&, int)
  {
    return 0;
  }
  int operator()(DataHandle&, InterfaceTracker&,
                 MessageBuffer<typename DataHandle::DataType>&)
  {
    return 0;
  }
};

/**
 * @brief Check whether some of the requests finished and continue send/receive operation.
 * @tparam DataHandle The type of the data handle describing the data.
 * @tparam BufferFunctor A functor that packs or unpacks data from the buffer.
 * E.g. NullPackUnpackFunctor.
 * @tparam CommunicationFuntor A functor responsible for continuing the communication.
 * @param handle The data handle describing the data.
 * @param trackers The trackers indicating the current position in the communication.
 * @param requests The requests to test whether they finished.
 * @param requests2 The requests to use for setting up the continuing communication. Might
 * be the same as requests.
 * @param comm The MPI communicator to use.
 * @param buffer_func The functor that does the packing or unpacking of the data.
 */
template<class DataHandle, class BufferFunctor, class CommunicationFunctor>
std::size_t checkAndContinue(DataHandle& handle,
                             std::vector<InterfaceTracker>& trackers,
                             std::vector<MPI_Request>& requests,
                             std::vector<MPI_Request>& requests2,
                             std::vector<MessageBuffer<typename DataHandle::DataType> >& buffers,
                             MPI_Comm comm,
                             BufferFunctor buffer_func,
                             CommunicationFunctor comm_func,
                             bool valid=true,
                             bool getCount=false)
{
  std::size_t size=requests.size();
  std::vector<MPI_Status> statuses(size);
  int no_completed;
  std::vector<int> indices(size, -1); // the indices for which the communication finished.

  MPI_Testsome(size, &(requests[0]), &no_completed, &(indices[0]), &(statuses[0]));
  indices.resize(no_completed);
  for(std::vector<int>::iterator index=indices.begin(), end=indices.end();
      index!=end; ++index)
  {
    InterfaceTracker& tracker=trackers[*index];
    setReceivingIndex(handle, *index);
    if(getCount)
    {
      // Get the number of entries received
      int count;
      MPI_Get_count(&(statuses[index-indices.begin()]),
                    MPITraits<typename DataHandle::DataType>::getType(),
                    &count);
      // Communication completed, we can reuse the buffers, e.g. unpack or repack
      buffer_func(handle, tracker, buffers[*index], count);
    }else
      buffer_func(handle, tracker, buffers[*index]);
    tracker.skipZeroIndices();
    if(!tracker.finished()){
      // Maybe start another communication.
      comm_func(handle, tracker, buffers[*index], requests2[*index], comm);
      tracker.skipZeroIndices();
      if(valid)
      no_completed-=!tracker.finished(); // communication not finished, decrement counter for finished ones.
    }
  }
  return no_completed;

}

/**
 * @brief Receive the size per data entry and set up requests for receiving the data.
 * @tparam DataHandle The type of the data handle.
 * @param trackers The trackers indicating the indices where we send and from which rank.
 * @param size_requests The requests for receiving the size.
 * @param data_requests The requests for sending the data.
 * @param buffers The buffers to use for sending.
 * @param comm The mpi communicator to use.
 */
template<class DataHandle>
std::size_t receiveSizeAndSetupReceive(DataHandle& handle,
                                       std::vector<InterfaceTracker>& trackers,
                                       std::vector<MPI_Request>& size_requests,
                                       std::vector<MPI_Request>& data_requests,
                                       std::vector<MessageBuffer<typename DataHandle::DataType> >& buffers,
                                       MPI_Comm comm)
{
  return checkAndContinue(handle, trackers, size_requests, data_requests, buffers, comm,
                   NullPackUnpackFunctor<DataHandle>(), SetupRecvRequest<DataHandle>(), false);
}

/**
 * @brief Check whether send request completed and continue sending if necessary.
 * @tparam DataHandle The type of the data handle.
 * @param trackers The trackers indicating the indices where we send and from which rank.
 * @param requests The requests for the asynchronous communication.
 * @param buffers The buffers to use for sending.
 * @param comm The mpi communicator to use.
 */
template<class DataHandle>
std::size_t checkSendAndContinueSending(DataHandle& handle,
                                        std::vector<InterfaceTracker>& trackers,
                                        std::vector<MPI_Request>& requests,
                                        std::vector<MessageBuffer<typename DataHandle::DataType> >& buffers,
                                        MPI_Comm comm)
{
  return checkAndContinue(handle, trackers, requests, requests, buffers, comm,
                          NullPackUnpackFunctor<DataHandle>(), SetupSendRequest<DataHandle>());
}

/**
 * @brief Check whether receive request completed and continue receiving if necessary.
 * @tparam DataHandle The type of the data handle.
 * @param trackers The trackers indicating the indices where we receive and from which rank.
 * @param requests The requests for the asynchronous communication.
 * @param buffers The buffers to use for receiving.
 * @param comm The mpi communicator to use.
 */
template<class DataHandle>
std::size_t checkReceiveAndContinueReceiving(DataHandle& handle,
                                             std::vector<InterfaceTracker>& trackers,
                                             std::vector<MPI_Request>& requests,
                                             std::vector<MessageBuffer<typename DataHandle::DataType> >& buffers,
                                             MPI_Comm comm)
{
  return checkAndContinue(handle, trackers, requests, requests, buffers, comm,
                          UnpackEntries<DataHandle>(), SetupRecvRequest<DataHandle>(),
                          true, !handle.fixedsize());
}


bool validRecvRequests(const std::vector<MPI_Request> reqs)
{
  for(std::vector<MPI_Request>::const_iterator i=reqs.begin(), end=reqs.end();
      i!=end; ++i)
    if(*i!=MPI_REQUEST_NULL)
      return true;
  return false;
}

/**
 * @brief Sets up all the send requests for the data.
 * @tparam DataHandle The type of the data handle.
 * @tparam Functor The type of the functor to set up the request.
 * @param handle The data handle describing the data.
 * @param trackers The trackers for the communication interfaces.
 * @param buffers The buffers for the comunication. One for each neighbour.
 * @param requests The send requests for each neigbour.
 * @param setupFunctor The functor responsible for setting up the request.
 */
template<class DataHandle, class Functor>
std::size_t setupRequests(DataHandle& handle,
                   std::vector<InterfaceTracker>& trackers,
                   std::vector<MessageBuffer<typename DataHandle::DataType> >& buffers,
                   std::vector<MPI_Request>& requests,
                   const Functor& setupFunctor,
                   MPI_Comm communicator)
{
  typedef typename std::vector<InterfaceTracker>::iterator TIter;
  typename std::vector<MessageBuffer<typename DataHandle::DataType> >::iterator
    biter=buffers.begin();
  typename std::vector<MPI_Request>::iterator riter=requests.begin();
  std::size_t complete=0;
  for(TIter titer=trackers.begin(), end=trackers.end(); titer!=end; ++titer, ++biter, ++riter)
  {
    setupFunctor(handle, *titer, *biter, *riter, communicator);
    complete+=titer->finished();
  }
  return complete;
}
} // end unnamed namespace

template<class Allocator>
template<bool FORWARD, class DataHandle>
void VariableSizeCommunicator<Allocator>::setupInterfaceTrackers(DataHandle& handle,
                            std::vector<InterfaceTracker>& send_trackers,
                            std::vector<InterfaceTracker>& recv_trackers)
{
  if(interface_->size()==0)
    return;
  send_trackers.reserve(interface_->size());
  recv_trackers.reserve(interface_->size());

  int fixedsize=0;
  if(handle.fixedsize())
    ++fixedsize;


  typedef typename InterfaceMap::const_iterator IIter;
  for(IIter inf=interface_->begin(), end=interface_->end(); inf!=end; ++inf)
  {

    if(handle.fixedsize() && InterfaceInformationChooser<FORWARD>::getSend(inf->second).size())
      fixedsize=handle.size(InterfaceInformationChooser<FORWARD>::getSend(inf->second)[0]);
    assert(!handle.fixedsize()||fixedsize>0);
    send_trackers.push_back(InterfaceTracker(inf->first,
                                             InterfaceInformationChooser<FORWARD>::getSend(inf->second), fixedsize));
    recv_trackers.push_back(InterfaceTracker(inf->first,
                                             InterfaceInformationChooser<FORWARD>::getReceive(inf->second), fixedsize, fixedsize==0));
  }
}

template<class Allocator>
template<bool FORWARD, class DataHandle>
void VariableSizeCommunicator<Allocator>::communicateFixedSize(DataHandle& handle)
{
  std::vector<MPI_Request> size_send_req(interface_->size());
  std::vector<MPI_Request> size_recv_req(interface_->size());

  std::vector<InterfaceTracker> send_trackers;
  std::vector<InterfaceTracker> recv_trackers;
  setupInterfaceTrackers<FORWARD>(handle,send_trackers, recv_trackers);
  sendFixedSize(send_trackers,  size_send_req, recv_trackers, size_recv_req, communicator_);

  std::vector<MPI_Request> data_send_req(interface_->size(), MPI_REQUEST_NULL);
  std::vector<MPI_Request> data_recv_req(interface_->size(), MPI_REQUEST_NULL);
  typedef typename DataHandle::DataType DataType;
  std::vector<MessageBuffer<DataType> > send_buffers(interface_->size(), MessageBuffer<DataType>(maxBufferSize_)),
    recv_buffers(interface_->size(), MessageBuffer<DataType>(maxBufferSize_));


  setupRequests(handle, send_trackers, send_buffers, data_send_req,
                SetupSendRequest<DataHandle>(), communicator_);

  std::size_t no_size_to_recv,  no_to_send, no_to_recv, old_size;
  no_size_to_recv = no_to_send = no_to_recv = old_size = interface_->size();

  // Skip empty interfaces.
  typedef typename std::vector<InterfaceTracker>::const_iterator Iter;
  for(Iter i=recv_trackers.begin(), end=recv_trackers.end(); i!=end; ++i)
    if(i->empty())
       --no_to_recv;
  for(Iter i=send_trackers.begin(), end=send_trackers.end(); i!=end; ++i)
    if(i->empty())
      --no_to_send;

  while(no_size_to_recv+no_to_send+no_to_recv)
  {
    // Receive the fixedsize and setup receives accordingly
    if(no_size_to_recv)
      no_size_to_recv -= receiveSizeAndSetupReceive(handle,recv_trackers, size_recv_req,
                                                  data_recv_req, recv_buffers,
                                                  communicator_);

    // Check send completion and initiate other necessary sends
    if(no_to_send)
      no_to_send -= checkSendAndContinueSending(handle, send_trackers, data_send_req,
                                              send_buffers, communicator_);
    if(validRecvRequests(data_recv_req))
      // Receive data and setup new unblocking receives if necessary
      no_to_recv -= checkReceiveAndContinueReceiving(handle, recv_trackers, data_recv_req,
                                                     recv_buffers, communicator_);
  }

  // Wait for completion of sending the size.
  //std::vector<MPI_Status> statuses(interface_->size(), MPI_STATUSES_IGNORE);
  MPI_Waitall(size_send_req.size(), &(size_send_req[0]), MPI_STATUSES_IGNORE);

}

template<class Allocator>
template<bool FORWARD, class DataHandle>
void VariableSizeCommunicator<Allocator>::communicateSizes(DataHandle& handle,
                                                           std::vector<InterfaceTracker>& data_recv_trackers)
{
  std::vector<InterfaceTracker> send_trackers;
  std::vector<InterfaceTracker> recv_trackers;
  std::size_t size = interface_->size();
  std::vector<MPI_Request> send_requests(size);
  std::vector<MPI_Request> recv_requests(size);
  std::vector<MessageBuffer<std::size_t> >
    send_buffers(size, MessageBuffer<std::size_t>(maxBufferSize_)),
    recv_buffers(size, MessageBuffer<std::size_t>(maxBufferSize_));
  SizeDataHandle<DataHandle> size_handle(handle,data_recv_trackers);
  setupInterfaceTrackers<FORWARD>(size_handle,send_trackers, recv_trackers);
  std::size_t size_to_send=size, size_to_recv=size;

  // Skip empty interfaces.
  typedef typename std::vector<InterfaceTracker>::const_iterator Iter;
  for(Iter i=recv_trackers.begin(), end=recv_trackers.end(); i!=end; ++i)
    if(i->empty())
      --size_to_recv;

  size_to_send -= setupRequests(size_handle, send_trackers, send_buffers, send_requests,
                                SetupSendRequest<SizeDataHandle<DataHandle> >(), communicator_);
  setupRequests(size_handle, recv_trackers, recv_buffers, recv_requests,
                SetupRecvRequest<SizeDataHandle<DataHandle> >(), communicator_);


  while(size_to_send+size_to_recv)
  {
    if(size_to_send)
      size_to_send -=
        checkSendAndContinueSending(size_handle, send_trackers, send_requests,
                                    send_buffers, communicator_);
    if(size_to_recv)
      // Could have done this using checkSendAndContinueSending
      // But the call below is more efficient as UnpackSizeEntries
      // uses std::copy.
      size_to_recv -=
        checkAndContinue(size_handle, recv_trackers, recv_requests, recv_requests,
                         recv_buffers, communicator_, UnpackSizeEntries<DataHandle>(),
                         SetupRecvRequest<SizeDataHandle<DataHandle> >());
  }
}

template<class Allocator>
template<bool FORWARD, class DataHandle>
void VariableSizeCommunicator<Allocator>::communicateVariableSize(DataHandle& handle)
{

  std::vector<InterfaceTracker> send_trackers;
  std::vector<InterfaceTracker> recv_trackers;
  setupInterfaceTrackers<FORWARD>(handle, send_trackers, recv_trackers);

  std::vector<MPI_Request> send_requests(interface_->size(), MPI_REQUEST_NULL);
  std::vector<MPI_Request> recv_requests(interface_->size(), MPI_REQUEST_NULL);
  typedef typename DataHandle::DataType DataType;
  std::vector<MessageBuffer<DataType> >
    send_buffers(interface_->size(), MessageBuffer<DataType>(maxBufferSize_)),
    recv_buffers(interface_->size(), MessageBuffer<DataType>(maxBufferSize_));

  communicateSizes<FORWARD>(handle, recv_trackers);
  std::size_t no_to_send, no_to_recv;
  no_to_send = no_to_recv =  interface_->size();
  // Setup requests for sending and receiving.
  no_to_send -= setupRequests(handle, send_trackers, send_buffers, send_requests,
                SetupSendRequest<DataHandle>(), communicator_);
  setupRequests(handle, recv_trackers, recv_buffers, recv_requests,
                SetupRecvRequest<DataHandle>(), communicator_);

  while(no_to_send+no_to_recv)
  {
    // Check send completion and initiate other necessary sends
    if(no_to_send)
      no_to_send -= checkSendAndContinueSending(handle, send_trackers, send_requests,
                                              send_buffers, communicator_);
    if(no_to_recv)
      // Receive data and setup new unblocking receives if necessary
      no_to_recv -= checkReceiveAndContinueReceiving(handle, recv_trackers, recv_requests,
                                                     recv_buffers, communicator_);
  }
}

template<class Allocator>
template<bool FORWARD, class DataHandle>
void VariableSizeCommunicator<Allocator>::communicate(DataHandle& handle)
{
  if( interface_->size() == 0)
    // Simply return as otherwise we will index an empty container
    // either for MPI_Wait_all or MPI_Test_some.
    return;

  if(handle.fixedsize())
    communicateFixedSize<FORWARD>(handle);
  else
    communicateVariableSize<FORWARD>(handle);
}
} // end namespace Dune
#endif
#endif


==> anc/xt-super/dune-common/dune/common/parametertree.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#if HAVE_CONFIG_H
#include "config.h"
#endif

#include <cstdlib>
#include <iostream>
#include <ostream>
#include <string>
#include <sstream>
#include <fstream>
#include <set>
#include <algorithm>

#include <dune/common/exceptions.hh>
#include <dune/common/parametertree.hh>

using namespace Dune;

ParameterTree::ParameterTree()
{}

void ParameterTree::report(std::ostream& stream, const std::string& prefix) const
{
  typedef std::map<std::string, std::string>::const_iterator ValueIt;
  ValueIt vit = values_.begin();
  ValueIt vend = values_.end();

  for(; vit!=vend; ++vit)
    stream << vit->first << " = \"" << vit->second << "\"" << std::endl;

  typedef std::map<std::string, ParameterTree>::const_iterator SubIt;
  SubIt sit = subs_.begin();
  SubIt send = subs_.end();
  for(; sit!=send; ++sit)
  {
    stream << "[ " << prefix + prefix_ + sit->first << " ]" << std::endl;
    (sit->second).report(stream, prefix);
  }
}

bool ParameterTree::hasKey(const std::string& key) const
{
  std::string::size_type dot = key.find(".");

  if (dot != std::string::npos)
  {
    std::string prefix = key.substr(0,dot);
    if (subs_.count(prefix) == 0)
      return false;

    const ParameterTree& s = sub(prefix);
    return s.hasKey(key.substr(dot+1));
  }
  else
    return (values_.count(key) != 0);
}

bool ParameterTree::hasSub(const std::string& key) const
{
  std::string::size_type dot = key.find(".");

  if (dot != std::string::npos)
  {
    std::string prefix = key.substr(0,dot);
    if (subs_.count(prefix) == 0)
      return false;

    const ParameterTree& s = sub(prefix);
    return s.hasSub(key.substr(dot+1));
  }
  else
    return (subs_.count(key) != 0);
}

ParameterTree& ParameterTree::sub(const std::string& key)
{
  std::string::size_type dot = key.find(".");

  if (dot != std::string::npos)
  {
    ParameterTree& s = sub(key.substr(0,dot));
    return s.sub(key.substr(dot+1));
  }
  else
  {
    if (subs_.count(key) == 0)
      subKeys_.push_back(key.substr(0,dot));
    subs_[key].prefix_ = prefix_ + key + ".";
    return subs_[key];
  }
}

const ParameterTree& ParameterTree::sub(const std::string& key) const
{
  std::string::size_type dot = key.find(".");

  if (dot != std::string::npos)
  {
    const ParameterTree& s = sub(key.substr(0,dot));
    return s.sub(key.substr(dot+1));
  }
  else
  {
    if (subs_.count(key) == 0)
      DUNE_THROW(Dune::RangeError, "SubTree '" << key
        << "' not found in ParameterTree (prefix " + prefix_ + ")");
    return subs_.find(key)->second;
  }
}

std::string& ParameterTree::operator[] (const std::string& key)
{
  std::string::size_type dot = key.find(".");

  if (dot != std::string::npos)
  {
    if (! hasSub(key.substr(0,dot)))
    {
      subs_[key.substr(0,dot)];
      subKeys_.push_back(key.substr(0,dot));
    }
    ParameterTree& s = sub(key.substr(0,dot));
    return s[key.substr(dot+1)];
  }
  else
  {
    if (! hasKey(key))
      valueKeys_.push_back(key);
    return values_[key];
  }
}

const std::string& ParameterTree::operator[] (const std::string& key) const
{
  std::string::size_type dot = key.find(".");

  if (dot != std::string::npos)
  {
    const ParameterTree& s = sub(key.substr(0,dot));
    return s[key.substr(dot+1)];
  }
  else
  {
    if (! hasKey(key))
      DUNE_THROW(Dune::RangeError, "Key '" << key
        << "' not found in ParameterTree (prefix " + prefix_ + ")");
    return values_.find(key)->second;
  }
}

std::string ParameterTree::get(const std::string& key, const std::string& defaultValue) const
{
  if (hasKey(key))
    return (*this)[key];
  else
    return defaultValue;
}

std::string ParameterTree::get(const std::string& key, const char* defaultValue) const
{
  if (hasKey(key))
    return (*this)[key];
  else
    return defaultValue;
}

std::string ParameterTree::ltrim(const std::string& s)
{
  std::size_t firstNonWS = s.find_first_not_of(" \t\n\r");

  if (firstNonWS!=std::string::npos)
    return s.substr(firstNonWS);
  return std::string();
}

std::string ParameterTree::rtrim(const std::string& s)
{
  std::size_t lastNonWS = s.find_last_not_of(" \t\n\r");

  if (lastNonWS!=std::string::npos)
    return s.substr(0, lastNonWS+1);
  return std::string();
}

std::vector<std::string> ParameterTree::split(const std::string & s) {
  std::vector<std::string> substrings;
  std::size_t front = 0, back = 0, size = 0;

  while (front != std::string::npos)
  {
    // find beginning of substring
    front = s.find_first_not_of(" \t\n\r", back);
    back  = s.find_first_of(" \t\n\r", front);
    size  = back - front;
    if (size > 0)
      substrings.push_back(s.substr(front, size));
  }
  return substrings;
}

const ParameterTree::KeyVector& ParameterTree::getValueKeys() const
{
  return valueKeys_;
}

const ParameterTree::KeyVector& ParameterTree::getSubKeys() const
{
  return subKeys_;
}


==> anc/xt-super/dune-common/dune/common/parametertree.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PARAMETERTREE_HH
#define DUNE_PARAMETERTREE_HH

/** \file
 * \brief A hierarchical structure of string parameters
 */

#include <cstddef>
#include <iostream>
#include <istream>
#include <iterator>
#include <locale>
#include <map>
#include <ostream>
#include <sstream>
#include <string>
#include <typeinfo>
#include <vector>
#include <algorithm>
#include <bitset>

#include <dune/common/array.hh>
#include <dune/common/exceptions.hh>
#include <dune/common/fvector.hh>
#include <dune/common/classname.hh>

namespace Dune {

  /** \brief Hierarchical structure of string parameters
   * \ingroup Common
   */
  class ParameterTree
  {
    // class providing a single static parse() function, used by the
    // generic get() method
    template<typename T>
    struct Parser;

  public:

    /** \brief storage for key lists
     */
    typedef std::vector<std::string> KeyVector;

    /** \brief Create new empty ParameterTree
     */
    ParameterTree();


    /** \brief test for key
     *
     * Tests whether given key exists.
     *
     * \param key key name
     * \return true if key exists in structure, otherwise false
     */
    bool hasKey(const std::string& key) const;


    /** \brief test for substructure
     *
     * Tests whether given substructure exists.
     *
     * \param sub substructure name
     * \return true if substructure exists in structure, otherwise false
     */
    bool hasSub(const std::string& sub) const;


    /** \brief get value reference for key
     *
     * Returns reference to value for given key name.
     * This creates the key, if not existent.
     *
     * \param key key name
     * \return reference to corresponding value
     */
    std::string& operator[] (const std::string& key);


    /** \brief get value reference for key
     *
     * Returns reference to value for given key name.
     * This creates the key, if not existent.
     *
     * \param key key name
     * \return reference to corresponding value
     * \throw Dune::RangeError if key is not found
     */
    const std::string& operator[] (const std::string& key) const;


    /** \brief print distinct substructure to stream
     *
     * Prints all entries with given prefix.
     *
     * \param stream Stream to print to
     * \param prefix for key and substructure names
     */
    void report(std::ostream& stream = std::cout,
                const std::string& prefix = "") const;


    /** \brief get substructure by name
     *
     * \param sub substructure name
     * \return reference to substructure
     */
    ParameterTree& sub(const std::string& sub);


    /** \brief get const substructure by name
     *
     * \param sub substructure name
     * \return reference to substructure
     */
    const ParameterTree& sub(const std::string& sub) const;


    /** \brief get value as string
     *
     * Returns pure string value for given key.
     *
     * \param key key name
     * \param defaultValue default if key does not exist
     * \return value as string
     */
    std::string get(const std::string& key, const std::string& defaultValue) const;

    /** \brief get value as string
     *
     * Returns pure string value for given key.
     *
     * \todo This is a hack so get("my_key", "xyz") compiles
     * (without this method "xyz" resolves to bool instead of std::string)
     * \param key key name
     * \param defaultValue default if key does not exist
     * \return value as string
     */
    std::string get(const std::string& key, const char* defaultValue) const;


    /** \brief get value converted to a certain type
     *
     * Returns value as type T for given key.
     *
     * \tparam T type of returned value.
     * \param key key name
     * \param defaultValue default if key does not exist
     * \return value converted to T
     */
    template<typename T>
    T get(const std::string& key, const T& defaultValue) const {
      if(hasKey(key))
        return get<T>(key);
      else
        return defaultValue;
    }

    /** \brief Get value
     *
     * \tparam T Type of the value
     * \param key Key name
     * \throws RangeError if key does not exist
     * \throws NotImplemented Type is not supported
     * \return value as T
     */
    template <class T>
    T get(const std::string& key) const {
      if(not hasKey(key))
        DUNE_THROW(Dune::RangeError, "Key '" << key
          << "' not found in ParameterTree (prefix " + prefix_ + ")");
      try {
        return Parser<T>::parse((*this)[key]);
      }
      catch(const RangeError& e) {
        // rethrow the error and add more information
        DUNE_THROW(RangeError, "Cannot parse value \"" << (*this)[key]
          << "\" for key \"" << prefix_ << "." << key << "\""
          << e.what());
      }
    }

    /** \brief get value keys
     *
     * Returns a vector of all keys associated to (key,values) entries in
     * order of appearance
     *
     * \return reference to entry vector
     */
    const KeyVector& getValueKeys() const;


    /** \brief get substructure keys
     *
     * Returns a vector of all keys associated to (key,substructure) entries
     * in order of appearance
     *
     * \return reference to entry vector
     */
    const KeyVector& getSubKeys() const;

  protected:
    std::string prefix_;

    KeyVector valueKeys_;
    KeyVector subKeys_;

    std::map<std::string, std::string> values_;
    std::map<std::string, ParameterTree> subs_;

    static std::string ltrim(const std::string& s);
    static std::string rtrim(const std::string& s);
    static std::vector<std::string> split(const std::string & s);

    // parse into a fixed-size range of iterators
    template<class Iterator>
    static void parseRange(const std::string &str,
                           Iterator it, const Iterator &end)
    {
      typedef typename std::iterator_traits<Iterator>::value_type Value;
      std::istringstream s(str);
      std::size_t n = 0;
      for(; it != end; ++it, ++n) {
        s >> *it;
        if(!s)
          DUNE_THROW(RangeError, "as a range of items of type "
            << className<Value>()
            << " (" << n << " items were extracted successfully)");
      }
      Value dummy;
      s >> dummy;
      // now extraction should have failed, and eof should be set
      if(not s.fail() or not s.eof())
        DUNE_THROW(RangeError, "as a range of "
          << n << " items of type "
          << className<Value>() << " (more items than the range can hold)");
    }
  };

  template<typename T>
  struct ParameterTree::Parser {
    static T parse(const std::string& str) {
      T val;
      std::istringstream s(str);
      // make sure we are in locale "C"
      s.imbue(std::locale::classic());
      s >> val;
      if(!s)
        DUNE_THROW(RangeError, " as a " << className<T>());
      T dummy;
      s >> dummy;
      // now extraction should have failed, and eof should be set
      if ((! s.fail()) || (! s.eof()))
        DUNE_THROW(RangeError, " as a " << className<T>());
      return val;
    }
  };

  // "How do I convert a string into a wstring in C++?"  "Why, that very simple
  // son. You just need a these hundred lines of code."
  // Instead im gonna restrict myself to string with charT=char here
  template<typename traits, typename Allocator>
  struct ParameterTree::Parser<std::basic_string<char, traits, Allocator> > {
    static std::basic_string<char, traits, Allocator>
    parse(const std::string& str) {
      std::string trimmed = ltrim(rtrim(str));
      return std::basic_string<char, traits, Allocator>(trimmed.begin(),
                                                        trimmed.end());
    }
  };

  template<>
  struct ParameterTree::Parser< bool > {
    struct ToLower {
      char operator()(char c)
      {
        return std::tolower(c, std::locale::classic());
      }
    };

    static bool
    parse(const std::string& str) {
      std::string ret = str;

      std::transform(ret.begin(), ret.end(), ret.begin(), ToLower());

      if (ret == "yes" || ret == "true")
        return true;

      if (ret == "no" || ret == "false")
        return false;

      return (Parser<int>::parse(ret) != 0);
    }
  };

  template<typename T, int n>
  struct ParameterTree::Parser<FieldVector<T, n> > {
    static FieldVector<T, n>
    parse(const std::string& str) {
      FieldVector<T, n> val;
      parseRange(str, val.begin(), val.end());
      return val;
    }
  };

  template<typename T, std::size_t n>
  struct ParameterTree::Parser<array<T, n> > {
    static array<T, n>
    parse(const std::string& str) {
      array<T, n> val;
      parseRange(str, val.begin(), val.end());
      return val;
    }
  };

  template<std::size_t n>
  struct ParameterTree::Parser<std::bitset<n> > {
    static std::bitset<n>
    parse(const std::string& str) {
      std::bitset<n> val;
      std::vector<std::string> sub = split(str);
      if (sub.size() != n)
        DUNE_THROW(RangeError, "as a bitset<" << n << "> "
          << "because of unmatching size " << sub.size());
      for (std::size_t i=0; i<n; ++i) {
        val[i] = ParameterTree::Parser<bool>::parse(sub[i]);
      }
      return val;
    }
  };

  template<typename T, typename A>
  struct ParameterTree::Parser<std::vector<T, A> > {
    static std::vector<T, A>
    parse(const std::string& str) {
      std::vector<std::string> sub = split(str);
      std::vector<T, A> vec;
      for (unsigned int i=0; i<sub.size(); ++i) {
        T val = ParameterTree::Parser<T>::parse(sub[i]);
        vec.push_back(val);
      }
      return vec;
    }
  };

} // end namespace Dune

#endif // DUNE_PARAMETERTREE_HH


==> anc/xt-super/dune-common/dune/common/parametertreeparser.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#if HAVE_CONFIG_H
#include "config.h"
#endif

#include "parametertreeparser.hh"

#include <cstdlib>
#include <iostream>
#include <ostream>
#include <string>
#include <sstream>
#include <fstream>
#include <set>
#include <map>
#include <algorithm>

#include <dune/common/exceptions.hh>

std::string Dune::ParameterTreeParser::ltrim(const std::string& s)
{
  std::size_t firstNonWS = s.find_first_not_of(" \t\n\r");

  if (firstNonWS!=std::string::npos)
    return s.substr(firstNonWS);
  return std::string();
}

std::string Dune::ParameterTreeParser::rtrim(const std::string& s)
{
  std::size_t lastNonWS = s.find_last_not_of(" \t\n\r");

  if (lastNonWS!=std::string::npos)
    return s.substr(0, lastNonWS+1);
  return std::string();
}



void Dune::ParameterTreeParser::readINITree(std::string file,
                                            ParameterTree& pt,
                                            bool overwrite)
{
  std::ifstream in(file.c_str());

  if (!in)
    DUNE_THROW(Dune::IOError, "Could not open configuration file " << file);

  readINITree(in, pt, "file '" + file + "'", overwrite);
}


void Dune::ParameterTreeParser::readINITree(std::istream& in,
                                            ParameterTree& pt,
                                            bool overwrite)
{
  readINITree(in, pt, "stream", overwrite);
}


void Dune::ParameterTreeParser::readINITree(std::istream& in,
                                            ParameterTree& pt,
                                            const std::string srcname,
                                            bool overwrite)
{
  std::string prefix;
  std::set<std::string> keysInFile;
  while(!in.eof())
  {
    std::string line;
    getline(in, line);
    line = ltrim(line);
    if (line.size() == 0)
      continue;
    switch (line[0]) {
    case '#' :
      break;
    case '[' :
      line = rtrim(line);
      if (line[line.length()-1] == ']')
      {
        prefix = rtrim(ltrim(line.substr(1, line.length()-2)));
        if (prefix != "")
          prefix += ".";
      }
      break;
    default :
      std::string::size_type comment = line.find("#");
      line = line.substr(0,comment);
      std::string::size_type mid = line.find("=");
      if (mid != std::string::npos)
      {
        std::string key = prefix+rtrim(ltrim(line.substr(0, mid)));
        std::string value = ltrim(line.substr(mid+1));

        if (value.length()>0)
        {
          // handle quoted strings
          if ((value[0]=='\'') || (value[0]=='"'))
          {
            char quote = value[0];
            value=value.substr(1);
            while (*(rtrim(value).rbegin())!=quote)
            {
              if (! in.eof())
              {
                std::string l;
                getline(in, l);
                value = value+"\n"+l;
              }
              else
                value = value+quote;
            }
            value = rtrim(value);
            value = value.substr(0,value.length()-1);
          }
          else
            value = rtrim(value);
        }

        if (keysInFile.count(key) != 0)
          DUNE_THROW(ParameterTreeParserError, "Key '" << key <<
                     "' appears twice in " << srcname << " !");
        else
        {
          if(overwrite || ! pt.hasKey(key))
            pt[key] = value;
          keysInFile.insert(key);
        }
      }
      break;
    }
  }

}

void Dune::ParameterTreeParser::readOptions(int argc, char* argv [],
                                            ParameterTree& pt)
{
  for(int i=1; i<argc; i++)
  {
    if ((argv[i][0]=='-') && (argv[i][1]!='\000'))
    {
      if(argv[i+1] == NULL)
        DUNE_THROW(RangeError, "last option on command line (" << argv[i]
                   << ") does not have an argument");
      pt[argv[i]+1] = argv[i+1];
      ++i; // skip over option argument
    }
  }
}

void Dune::ParameterTreeParser::readNamedOptions(int argc, char* argv[],
                                                 ParameterTree& pt,
                                                 std::vector<std::string> keywords,
                                                 unsigned int required,
                                                 bool allow_more,
                                                 bool overwrite,
                                                 std::vector<std::string> help)
{
  std::string helpstr = generateHelpString(argv[0], keywords, required, help);
  std::vector<bool> done(keywords.size(),false);
  std::size_t current = 0;

  for (std::size_t i=1; i<std::size_t(argc); i++)
  {
    std::string opt = argv[i];
    // check for help
    if (opt == "-h" || opt == "--help")
      DUNE_THROW(HelpRequest, helpstr);
    // is this a named parameter?
    if (opt.substr(0,2) == "--")
    {
      size_t pos = opt.find('=',2);
      if (pos == std::string::npos)
        DUNE_THROW(ParameterTreeParserError,
          "value missing for parameter " << opt << "\n" << helpstr);
      std::string key = opt.substr(2,pos-2);
      std::string value = opt.substr(pos+1,opt.size()-pos-1);
      auto it = std::find(keywords.begin(), keywords.end(), key);
      // is this param in the keywords?
      if (!allow_more && it == keywords.end())
          DUNE_THROW(ParameterTreeParserError,
            "unknown parameter " << key << "\n" << helpstr);
      // do we overwrite an existing entry?
      if (!overwrite && pt[key] != "")
        DUNE_THROW(ParameterTreeParserError,
          "parameter " << key << " already specified" << "\n" << helpstr);
      pt[key] = value;
      if(it != keywords.end())
        done[std::distance(keywords.begin(),it)] = true; // mark key as stored
    }
    else {
      // map to the next keyword in the list
      while(current < done.size() && done[current]) ++current;
      // are there keywords left?
      if (current >= done.size())
        DUNE_THROW(ParameterTreeParserError,
          "superfluous unnamed parameter" << "\n" << helpstr);
      // do we overwrite an existing entry?
      if (!overwrite && pt[keywords[current]] != "")
        DUNE_THROW(ParameterTreeParserError,
          "parameter " << keywords[current] << " already specified" << "\n" << helpstr);
      pt[keywords[current]] = opt;
      done[current] = true; // mark key as stored
    }
  }
  // check that we receive all required keywords
  std::string missing = "";
  for (unsigned int i=0; i<keywords.size(); i++)
    if ((i < required) && ! done[i]) // is this param required?
      missing += std::string(" ") + keywords[i];
  if (missing.size())
    DUNE_THROW(ParameterTreeParserError,
      "missing parameter(s) ... " << missing << "\n" << helpstr);
}

std::string Dune::ParameterTreeParser::generateHelpString(
  std::string progname, std::vector<std::string> keywords, unsigned int required, std::vector<std::string> help)
{
  static const char braces[] = "<>[]";
  std::string helpstr = "";
  helpstr = helpstr + "Usage: " + progname;
  for (std::size_t i=0; i<keywords.size(); i++)
  {
    bool req = (i < required);
    helpstr = helpstr +
      " " + braces[req*2] +
      keywords[i] +braces[req*2+1];
  }
  helpstr = helpstr + "\n"
    "Options:\n"
    "-h / --help: this help\n";
  for (std::size_t i=0; i<std::min(keywords.size(),help.size()); i++)
  {
    if (help[i] != "")
      helpstr = helpstr + "-" +
        keywords[i] + ":\t" + help[i] + "\n";
  }
  return helpstr;
}


==> anc/xt-super/dune-common/dune/common/parametertreeparser.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PARAMETER_PARSER_HH
#define DUNE_PARAMETER_PARSER_HH

/** \file
 * \brief Various parser methods to get data into a ParameterTree object
 */

#include <istream>
#include <string>
#include <vector>

#include <dune/common/parametertree.hh>
#include <dune/common/exceptions.hh>

namespace Dune {

  /** \brief report parser error while reading ParameterTree */
  class ParameterTreeParserError : public RangeError {};
  /** \brief exception thrown if the user wants to see help string

      this exception is only thrown if the command line parameters
      contain an option --help or -h
   */
  class HelpRequest : public Exception {};

  /** \brief Parsers to set up a ParameterTree from various input sources
   * \ingroup Common
   *
   */
  class ParameterTreeParser
  {

    static std::string ltrim(const std::string& s);
    static std::string rtrim(const std::string& s);

  public:

    /** @name Parsing methods for the INITree file format
     *
     *  INITree files should look like this
     *  \verbatim
     * # this file configures fruit colors in fruitsalad
     *
     *
     * #these are no fruit but could also appear in fruit salad
     * honeydewmelon = yellow
     * watermelon = green
     *
     * fruit.tropicalfruit.orange = orange
     *
     * [fruit]
     * strawberry = red
     * pomegranate = red
     *
     * [fruit.pipfruit]
     * apple = green/red/yellow
     * pear = green
     *
     * [fruit.stonefruit]
     * cherry = red
     * plum = purple
     *
     * \endverbatim
     *
     *
     * If a '[prefix]' statement appears all following entries use this prefix
     * until the next '[prefix]' statement. Fruitsalads for example contain:
     * \verbatim
     * honeydewmelon = yellow
     * fruit.tropicalfruit.orange = orange
     * fruit.pipfruit.apple = green/red/yellow
     * fruit.stonefruit.cherry = red
     * \endverbatim
     *
     * All keys with a common 'prefix.' belong to the same substructure called
     * 'prefix'.  Leading and trailing spaces and tabs are removed from the
     * values unless you use single or double quotes around them.  Using single
     * or double quotes you can also have multiline values.
     */
    //@{

    /** \brief parse C++ stream
     *
     * Parses C++ stream and build hierarchical config structure.
     *
     * \param in        The stream to parse
     * \param[out] pt        The parameter tree to store the config structure.
     * \param overwrite Whether to overwrite already existing values.
     *                  If false, values in the stream will be ignored
     *                  if the key is already present.
     *
     * \note This method is identical to parseStream(std::istream&,
     *       const std::string&, bool) with the exception that that
     *       method allows one to give a custom name for the stream.
     */
    static void readINITree(std::istream& in, ParameterTree& pt,
                            bool overwrite);


    /** \brief parse C++ stream
     *
     * Parses C++ stream and build hierarchical config structure.
     *
     * \param in      The stream to parse
     * \param[out] pt      The parameter tree to store the config structure.
     * \param srcname Name of the configuration source for error
     *                messages, "stdin" or a filename.
     * \param overwrite Whether to overwrite already existing values.
     *                  If false, values in the stream will be ignored
     *                  if the key is already present.
     */
    static void readINITree(std::istream& in, ParameterTree& pt,
                            const std::string srcname = "stream",
                            bool overwrite = true);


    /** \brief parse file
     *
     * Parses file with given name and build hierarchical config structure.
     *
     * \param file filename
     * \param[out] pt   The parameter tree to store the config structure.
     * \param overwrite Whether to overwrite already existing values.
     *                  If false, values in the stream will be ignored
     *                  if the key is already present.
     */
    static void readINITree(std::string file, ParameterTree& pt, bool overwrite = true);

    //@}

    /** \brief parse command line options and build hierarchical ParameterTree structure
     *
     * The list of command line options is searched for pairs of the type <kbd>-key value</kbd>
     * (note the hyphen in front of the key).
     * For each such pair of options a key-value pair with the corresponding names
     * is then created in the ParameterTree.
     *
     * \param argc arg count
     * \param argv arg values
     * \param[out] pt   The parameter tree to store the config structure.
     */
    static void readOptions(int argc, char* argv [], ParameterTree& pt);

    /**
     * \brief read [named] command line options and build hierarchical ParameterTree structure
     *
     * Similar to pythons named options we expect the parameters in the
     * ordering induced by keywords, but allow the user to pass named options
     * in the form of --key=value. Optionally the user can pass an additional
     * vector with help strings.
     *
     * \param argc arg count
     * \param argv arg values
     * \param[out] pt   The parameter tree to store the config structure.
     * \param keywords vector with keywords names
     * \param required number of required options (the first n keywords are required, default is all are required)
     * \param allow_more allow more options than these listed in keywords (default = true)
     * \param overwrite  allow to overwrite existing options (default = true)
     * \param help vector containing help strings
    */
    static void readNamedOptions(int argc, char* argv[],
      ParameterTree& pt,
      std::vector<std::string> keywords,
      unsigned int required = std::numeric_limits<unsigned int>::max(),
      bool allow_more = true,
      bool overwrite = true,
      std::vector<std::string> help = std::vector<std::string>());

  private:
    static std::string generateHelpString(std::string progname, std::vector<std::string> keywords, unsigned int required, std::vector<std::string> help);
  };

} // end namespace Dune

#endif // DUNE_PARAMETER_PARSER_HH


==> anc/xt-super/dune-common/dune/common/path.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#if HAVE_CONFIG_H
#include "config.h"
#endif

#include <algorithm>
#include <iterator>
#include <string>

#include <dune/common/exceptions.hh>
#include <dune/common/stringutility.hh>
#include <dune/common/path.hh>

namespace Dune {
  /**
   * @addtogroup Path Filesystem Paths
   * @ingroup Common
   * @{
   */

  /**
   * @file
   * @author Jö Fahlke <jorrit@jorrit.de>
   * @brief Utilites for handling filesystem paths
   */

  //! concatenate two paths
  std::string concatPaths(const std::string& base, const std::string& p) {
    if(p == "") return base;
    if(p[0] == '/') return p;
    if(base == "") return p;
    if(hasSuffix(base, "/")) return base+p;
    else return base+'/'+p;
  }

  //! sanitize a path for further processing
  std::string processPath(const std::string& p) {
    std::string result = p;
    std::string::size_type src, dst;

    // append a '/' to non-empty paths
    if(result != "") result += '/';

    // each path component now has a trailing '/'

    // collapse any occurance of multiple '/' to a single '/'
    dst = src = 0;
    while(src < result.size()) {
      result[dst] = result[src];
      ++src;
      if(result[dst] == '/')
        while(src < result.size() && result[src] == '/')
          ++src;
      ++dst;
    }
    result.resize(dst);

    // the path is now free of multiple '/' in a row

    // collapse any occurance of "/./" to "/"
    dst = src = 0;
    while(src < result.size()) {
      result[dst] = result[src];
      ++src;
      if(result[dst] == '/')
        while(src+1 < result.size() && result[src] == '.' &&
              result[src+1] == '/')
          src+=2;
      ++dst;
    }
    result.resize(dst);

    // there may be at most one leading "./".  If so, remove it
    if(hasPrefix(result, "./")) result.erase(0, 2);

    // the path is now free of "."-components

    // remove any "<component>/../" pairs
    src = 0;
    while(true) {
      src = result.find("/../", src);
      if(src == std::string::npos)
        break;
      for(dst = src; dst > 0 && result[dst-1] != '/'; --dst) ;
      if(result.substr(dst, src-dst) == "..") {
        // don't remove "../../"
        src += 3;
        continue;
      }
      if(dst == src)
        // special case: "<component>" is the empty component.  This means we
        // found a leading "/../" in an absolute path, remove "/.."
        result.erase(0, 3);
      else {
        // remove "<component>/../".
        result.erase(dst, src-dst+4);
        src = dst;
        // try to back up one character so we are at a '/' instead of at the
        // beginning of a component
        if(src > 0) --src;
      }
    }

    // absolute paths are now free of ".." components, and relative paths
    // contain only leading ".." components

    return result;
  }

  //! check whether the given path indicates that it is a directory
  bool pathIndicatesDirectory(const std::string& p) {
    if(p == "") return true;
    if(p == ".") return true;
    if(p == "..") return true;
    if(hasSuffix(p, "/")) return true;
    if(hasSuffix(p, "/.")) return true;
    if(hasSuffix(p, "/..")) return true;
    else return false;
  }

  //! pretty print path
  std::string prettyPath(const std::string& p, bool isDirectory) {
    std::string result = processPath(p);
    // current directory
    if(result == "") return ".";
    // root directory
    if(result == "/") return result;

    // remove the trailing '/' for now
    result.resize(result.size()-1);

    // if the result ends in "..", we don't need to append '/' to make clear
    // it's a directory
    if(result == ".." || hasSuffix(result, "/.."))
      return result;

    // if it's a directory, tuck the '/' back on
    if(isDirectory) result += '/';

    return result;
  }

  //! pretty print path
  std::string prettyPath(const std::string& p) {
    return prettyPath(p, pathIndicatesDirectory(p));
  }

  //! compute a relative path between two paths
  std::string relativePath(const std::string& newbase, const std::string& p)
  {
    bool absbase = hasPrefix(newbase, "/");
    bool absp    = hasPrefix(p, "/");
    if(absbase != absp)
      DUNE_THROW(NotImplemented, "relativePath: paths must be either both "
                 "relative or both absolute: newbase=\"" << newbase << "\" "
                 "p=\"" << p << "\"");

    std::string mybase = processPath(newbase);
    std::string myp =    processPath(p);

    // remove as many matching leading components as possible
    // determine prefix length
    std::string::size_type preflen = 0;
    while(preflen < mybase.size() && preflen < myp.size() &&
          mybase[preflen] == myp[preflen])
      ++preflen;
    // backup to the beginning of the component
    while(preflen > 0 && myp[preflen-1] != '/')
      --preflen;
    mybase.erase(0, preflen);
    myp.erase(0,preflen);

    // if mybase contains leading ".." components, we're screwed
    if(hasPrefix(mybase, "../"))
      DUNE_THROW(NotImplemented, "relativePath: newbase has too many leading "
                 "\"..\" components: newbase=\"" << newbase << "\" "
                 "p=\"" << p << "\"");

    // count the number of components in mybase
    typedef std::iterator_traits<std::string::iterator>::difference_type
    count_t;
    count_t count = std::count(mybase.begin(), mybase.end(), '/');

    std::string result;
    // prefix with that many leading components
    for(count_t i = 0; i < count; ++i)
      result += "../";
    // append what is left of p
    result += myp;

    return result;
  }

  /** @} group Path */
}


==> anc/xt-super/dune-common/dune/common/path.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_COMMON_PATH_HH
#define DUNE_COMMON_PATH_HH

#include <string>

namespace Dune {
  /**
   * @addtogroup Path Filesystem Paths
   * @ingroup Common
   * @{
   */

  /**
   * @file
   * @author Jö Fahlke <jorrit@jorrit.de>
   * @brief Utilities for handling filesystem paths
   */

  //! concatenate two paths
  /**
   * \param base The base path.
   * \param p    The path to concatenate onto base.
   *
   * If p is an absolute path, return p.  Otherwise return the
   * string-concatenation of base and path, possibly with a '/' in between, if
   * necessary.
   *
   * Some examples:
   * <table>
   * <tr><th> base     </th><th> p           </th><th> result      </th></tr>
   * <tr><td> anything </td><td> "/abs/path" </td><td> "/abs/path" </td></tr>
   * <tr><td> "a"      </td><td> "b"         </td><td> "a/b"       </td></tr>
   * <tr><td> "/a"     </td><td> "b"         </td><td> "/a/b"      </td></tr>
   * <tr><td> "a/"     </td><td> "b"         </td><td> "a/b"       </td></tr>
   * <tr><td> "a"      </td><td> "b/"        </td><td> "a/b/"      </td></tr>
   * <tr><td> ".."     </td><td> "b"         </td><td> "../b"      </td></tr>
   * <tr><td> "a"      </td><td> ".."        </td><td> "a/.."      </td></tr>
   * <tr><td> "."      </td><td> "b"         </td><td> "./b"       </td></tr>
   * <tr><td> "a"      </td><td> "."         </td><td> "a/."       </td></tr>
   * <tr><td> ""       </td><td> "b"         </td><td> "b"         </td></tr>
   * <tr><td> "a"      </td><td> ""          </td><td> "a"         </td></tr>
   * <tr><td> ""       </td><td> ""          </td><td> ""          </td></tr>
   * </table>
   *
   * If both base and p are sanitized as per processPath(), and if p does not
   * contain any leading "../", then the result will also be sanitized.
   */
  std::string concatPaths(const std::string& base, const std::string& p);

  //! sanitize a path for further processing
  /**
   * Sanitize the path as far as possible to make further processing easier.
   * The resulting path has the following properties:
   * <ul>
   * <li> The path is a series of components, each followed by a single '/'.
   * <li> An absolute path starts with an empty component followed by a '/',
   *      so its first charachter will be '/'.  This is the only case where an
   *      empty component can occur.
   * <li> The path does not contain any component ".".  Any such component in
   *      the input is removed.
   * <li> A ".." component may only occur in the following case:  A relative
   *      path may contain a series of ".." in the beginning.  Any other
   *      occurances of ".." int eh input is collapsed with a preceding
   *      component or simply removed if it is at the beginning of an absolute
   *      path.
   * </ul>
   *
   * \note The result is really meant for processing only since it has two
   *       unusual properties: First, any path denoting the current directory
   *       in the input, such as "." will result in an empty path "".  Second,
   *       any non-empty result path will have a trailing '/'.  For other
   *       uses, prettyPath() may be more appropriate.
   *
   * Some examples:
   * <table>
   * <tr><th> p        </th><th> result  </th></tr>
   * <tr><td> ""       </td><td> ""      </td></tr>
   * <tr><td> "."      </td><td> ""      </td></tr>
   * <tr><td> "./"     </td><td> ""      </td></tr>
   * <tr><td> "a/.."   </td><td> ""      </td></tr>
   * <tr><td> ".."     </td><td> "../"   </td></tr>
   * <tr><td> "../a"   </td><td> "../a/" </td></tr>
   * <tr><td> "a"      </td><td> "a/"    </td></tr>
   * <tr><td> "a//"    </td><td> "a/"    </td></tr>
   * <tr><td> "a///b"  </td><td> "a/b/"  </td></tr>
   * <tr><td> "/"      </td><td> "/"     </td></tr>
   * <tr><td> "/."     </td><td> "/"     </td></tr>
   * <tr><td> "/.."    </td><td> "/"     </td></tr>
   * <tr><td> "/a/.."  </td><td> "/"     </td></tr>
   * <tr><td> "/a"     </td><td> "/a/"   </td></tr>
   * <tr><td> "/a/"    </td><td> "/a/"   </td></tr>
   * <tr><td> "/../a/" </td><td> "/a/"   </td></tr>
   * </table>
   */
  std::string processPath(const std::string& p);

  //! check whether the given path indicates that it is a directory
  /**
   * In particular the following kinds of paths indicate a directory:
   * <ul>
   * <li> The empty path (denotes the current directory),
   * <li> any path with a trailing '/',
   * <li> any path whose last component is "." or "..".
   * </ul>
   */
  bool pathIndicatesDirectory(const std::string& p);

  //! pretty print path
  /**
   * \param p           Path to pretty-print.
   * \param isDirectory Whether to append a '/' to make clear this is a
   *                    directory.
   *
   * Pretty print the path.  This removes any duplicate '/' and any
   * superfluous occurances of ".." and ".".  The resulting path will have a
   * trailing '/' if it is the root path or if isDirectory is true.  It will
   * however not have a trailing '/' if it is otherwise clear that it is a
   * directory -- i.e. if its last component is "." or "..".
   *
   * Some examples:
   * <table>
   * <tr><th> p        </th><th> isDirectory </th><th> result  </th></tr>
   * <tr><td> ""       </td><td> anything    </td><td> "."     </td></tr>
   * <tr><td> "."      </td><td> anything    </td><td> "."     </td></tr>
   * <tr><td> "./"     </td><td> anything    </td><td> "."     </td></tr>
   * <tr><td> "a/.."   </td><td> anything    </td><td> "."     </td></tr>
   * <tr><td> ".."     </td><td> anything    </td><td> ".."    </td></tr>
   * <tr><td> "../a"   </td><td> true        </td><td> "../a/" </td></tr>
   * <tr><td> "../a"   </td><td> false       </td><td> "../a"  </td></tr>
   * <tr><td> "a"      </td><td> true        </td><td> "a/"    </td></tr>
   * <tr><td> "a"      </td><td> false       </td><td> "a"     </td></tr>
   * <tr><td> "a//"    </td><td> true        </td><td> "a/"    </td></tr>
   * <tr><td> "a//"    </td><td> false       </td><td> "a"     </td></tr>
   * <tr><td> "a///b"  </td><td> true        </td><td> "a/b/"  </td></tr>
   * <tr><td> "a///b"  </td><td> false       </td><td> "a/b"   </td></tr>
   * <tr><td> "/"      </td><td> anything    </td><td> "/"     </td></tr>
   * <tr><td> "/."     </td><td> anything    </td><td> "/"     </td></tr>
   * <tr><td> "/.."    </td><td> anything    </td><td> "/"     </td></tr>
   * <tr><td> "/a/.."  </td><td> anything    </td><td> "/"     </td></tr>
   * <tr><td> "/a"     </td><td> true        </td><td> "/a/"   </td></tr>
   * <tr><td> "/a"     </td><td> false       </td><td> "/a"    </td></tr>
   * <tr><td> "/a/"    </td><td> true        </td><td> "/a/"   </td></tr>
   * <tr><td> "/a/"    </td><td> false       </td><td> "/a"    </td></tr>
   * <tr><td> "/../a/" </td><td> true        </td><td> "/a/"   </td></tr>
   * <tr><td> "/../a/" </td><td> false       </td><td> "/a"    </td></tr>
   * </table>
   */
  std::string prettyPath(const std::string& p, bool isDirectory);

  //! pretty print path
  /**
   * \param p Path to pretty-print.
   *
   * This is like prettyPath(const std::string& p, bool isDirectory) with
   * isDirectory automatically determined using pathIndicatesDirectory(p).
   */
  std::string prettyPath(const std::string& p);

  //! compute a relative path between two paths
  /**
   * \param newbase Base path for the resulting relative path.
   * \param p       Path re sulting path should resolve to, when taken
   *                reltively to newbase.
   *
   * Compute a relative path from newbase to p.  newbase is assumed to be a
   * directory.  p and newbase should either both be absolute, or both be
   * relative.  In the latter case they are assumed to both be relative to
   * the same unspecified directory.  The has the form of something sanitized
   * by processPath().
   *
   * \throw NotImplemented The condition that newbase and p must both be
   *                       relative or both be absolute does not hold.
   * \throw NotImplemented After sanitization newbase has more leading ".."
   *                       components than p.
   */
  std::string relativePath(const std::string& newbase, const std::string& p);

  /** @} group Path */
}

#endif // DUNE_COMMON_PATH_HH


==> anc/xt-super/dune-common/dune/common/poolallocator.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_COMMON_POOLALLOCATOR_HH
#define DUNE_COMMON_POOLALLOCATOR_HH

/** \file
 * \brief An stl-compliant pool allocator
 */

#include "alignment.hh"
#include "lcm.hh"
#include <typeinfo>
#include <iostream>
#include <cassert>
#include <new>

#ifndef DOXYGEN
// forward declarations.
// we need to know the test function to declare it friend
template<std::size_t size, typename T>
struct testPoolMain;
#endif

namespace Dune
{

  template<typename T, std::size_t s>
  class Pool;

  template<typename T, std::size_t s>
  class PoolAllocator;

}

namespace std
{
  /*
     template<class T, std::size_t S>
     inline ostream& operator<<(ostream& os, Dune::Pool<T,S>& pool)
     {
     os<<"pool="<<&pool<<" allocated_="<<pool.allocated_;
     return os;
     }

     template<class T, std::size_t S>
     inline ostream& operator<<(ostream& os, Dune::PoolAllocator<T,S>& pool)
     {
     os<<pool.memoryPool_<<std::endl;
     return os;
     }
   */
}


namespace Dune
{
  /**
   * @file
   * This file implements the classes Pool and PoolAllocator providing
   * memory allocation for objects in chunks.
   * @author Markus Blatt
   */
  /**
   * @addtogroup Allocators
   *
   * @{
   */

  /**
   * @brief A memory pool of objects.
   *
   * The memory for the objects is organized in chunks.
   * Each chunks is capable of holding a specified number of
   * objects. The allocated objects will be properly aligned
   * for fast access.
   * Deallocated objects are cached for reuse to prevent memory
   * fragmentation.
   * @warning If the size of the objects allocated is less than the
   * size of a pointer memory is wasted.
   * @warning Due to aligned issues at the number of bytes of the
   * alignment prerequisite (< 4 bytes) are wasted. This effect
   * becomes negligible for big sizes of chunkSize.
   *
   * \tparam T The type that is allocated by us.
   * \tparam s The size of a memory chunk in bytes.
   */
  template<class T, std::size_t s>
  class Pool
  {
    // make the test function friend
    friend struct ::testPoolMain<s,T>;

    //friend std::ostream& std::operator<<<>(std::ostream&,Pool<T,s>&);
    template< class, std::size_t > friend class PoolAllocator;

  private:

    /** @brief Reference to next free element. */
    struct Reference
    {
      Reference *next_;
    };

  public:

    /** @brief The type of object we allocate memory for. */
    typedef T MemberType;
    enum
    {
      /**
       * @brief The size of a union of Reference and MemberType.
       */
      unionSize = ((sizeof(MemberType) < sizeof(Reference)) ?
                   sizeof(Reference) : sizeof(MemberType)),

      /**
       * @brief Size requirement. At least one object has to
       * stored.
       */
      size = ((sizeof(MemberType) <= s && sizeof(Reference) <= s) ?
              s : unionSize),

      /**
       * @brief The alignment that suits both the MemberType and
       * the Reference (i.e. their least common multiple).
       */
      alignment = Lcm<AlignmentOf<MemberType>::value,AlignmentOf<Reference>::value>::value,

      /**
       * @brief The aligned size of the type.
       *
       * This size is bigger than sizeof of the type and a multiple of
       * the alignment requirement.
       */
      alignedSize = ((unionSize % alignment == 0) ?
                     unionSize :
                     ((unionSize / alignment + 1) * alignment)),

      /**
       * @brief The size of each chunk memory chunk.
       *
       * Will be adapted to be a multiple of the alignment plus
       * an offset to handle the case that the pointer to the memory
       * does not satisfy the alignment requirements.
       */
      chunkSize = ((size % alignment == 0) ?
                   size : ((size / alignment + 1)* alignment))
                  + alignment - 1,

      /**
       * @brief The number of element each chunk can hold.
       */
      elements = ((chunkSize - alignment + 1)/ alignedSize)
    };

  private:
    /** @brief Chunk of memory managed by the pool. */
    struct Chunk
    {

      //friend int testPool<s,T>();

      /** @brief The memory we hold. */
      char chunk_[chunkSize];

      /**
       * @brief Adress the first properly aligned
       * position in the chunk.
       */
      char* memory_;

      /** @brief The next element */
      Chunk *next_;

      /**
       * @brief Constructor.
       */
      Chunk()
      {
        // Make sure the alignment is correct!
        // long long should be 64bit safe!
        unsigned long long lmemory = reinterpret_cast<unsigned long long>(chunk_);
        if(lmemory % alignment != 0)
          lmemory = (lmemory / alignment + 1)
                    * alignment;

        memory_ = reinterpret_cast<char *>(lmemory);
      }
    };

  public:
    /** @brief Constructor. */
    inline Pool();
    /** @brief Destructor. */
    inline ~Pool();
    /**
     * @brief Get a new or recycled object
     * @return A pointer to the object memory.
     */
    inline void* allocate();
    /**
     * @brief Free an object.
     * @param o The pointer to memory block of the object.
     */
    inline void free(void* o);

    /**
     * @brief Print elements in pool for debugging.
     */
    inline void print(std::ostream& os);

  private:

    // Prevent Copying!
    Pool(const Pool<MemberType,s>&);

    void operator=(const Pool<MemberType,s>& pool) const;
    /** @brief Grow our pool.*/
    inline void grow();
    /** @brief The first free element. */
    Reference *head_;
    /** @brief Our memory chunks. */
    Chunk *chunks_;
    /* @brief The number of currently allocated elements. */
    //size_t allocated_;

  };

  /**
   * @brief An allocator managing a pool of objects for reuse.
   *
   * This allocator is specifically useful for small data types
   * where new and delete are too expensive.
   *
   * It uses a pool of memory chunks where the objects will be allocated.
   * This means that assuming that N objects fit into memory only every N-th
   * request for an object will result in memory allocation.
   *
   * @warning It is not suitable
   * for the use in standard containers as it cannot allocate
   * arrays of arbitrary size
   *
   * \tparam T The type that will be allocated.
   * \tparam s The number of elements to fit into one memory chunk.
   */
  template<class T, std::size_t s>
  class PoolAllocator
  {
    //friend std::ostream& std::operator<<<>(std::ostream&,PoolAllocator<T,s>&);

  public:
    /**
     * @brief Type of the values we construct and allocate.
     */
    typedef T value_type;

    enum
    {
      /**
       * @brief The number of objects to fit into one memory chunk
       * allocated.
       */
      size=s*sizeof(value_type)
    };

    /**
     * @brief The pointer type.
     */
    typedef T* pointer;

    /**
     * @brief The constant pointer type.
     */
    typedef const T* const_pointer;

    /**
     * @brief The reference type.
     */
    typedef T& reference;

    /**
     * @brief The constant reference type.
     */
    typedef const T& const_reference;

    /**
     * @brief The size type.
     */
    typedef std::size_t size_type;

    /**
     * @brief The difference_type.
     */
    typedef std::ptrdiff_t difference_type;

    /**
     * @brief Constructor.
     */
    inline PoolAllocator();

    /**
     * @brief Copy Constructor that does not copy the memory pool.
     */
    template<typename U, std::size_t u>
    inline PoolAllocator(const PoolAllocator<U,u>&)
    {
      // we allow copying but never copy the pool
      // to have a clear ownership of allocated pointers.
    }

    /// \brief Copy constructor that does not copy the memory pool.
    PoolAllocator(const PoolAllocator&)
    {
      // we allow copying but never copy the pool
      // to have a clear ownership of allocated pointers.
      // For this behaviour we have to implement
      // the copy constructor, because the default
      // one would copy the pool and deallocation
      // of it would break.
    }
    /**
     * @brief Allocates objects.
     * @param n The number of objects to allocate. Has to be one!
     * @param hint Ignored hint.
     * @return A pointer tp the allocated elements.
     */
    inline pointer allocate(std::size_t n, const_pointer hint=0);

    /**
     * @brief Free objects.
     *
     * Does not call the destructor!
     * @param n The number of objects to free. Has to be one!
     * @param p Pointer to the first object.
     */
    inline void deallocate(pointer p, std::size_t n);

    /**
     * @brief Construct an object.
     * @param p Pointer to the object.
     * @param value The value to initialize it to.
     */
    inline void construct(pointer p, const_reference value);

    /**
     * @brief Destroy an object without freeing memory.
     * @param p Pointer to the object.
     */
    inline void destroy(pointer p);

    /**
     * @brief Convert a reference to a pointer.
     */
    inline pointer  address(reference x) const { return &x; }


    /**
     * @brief Convert a reference to a pointer.
     */
    inline const_pointer address(const_reference x) const { return &x; }

    /**
     * @brief Not correctly implemented, yet!
     */
    inline int max_size() const throw(){ return 1;}

    /**
     * @brief Rebind the allocator to another type.
     */
    template<class U>
    struct rebind
    {
      typedef PoolAllocator<U,s> other;
    };

    /** @brief The type of the memory pool we use. */
    typedef Pool<T,size> PoolType;

  private:
    /**
     * @brief The underlying memory pool.
     */
    PoolType memoryPool_;
  };

  // specialization for void
  template <std::size_t s>
  class PoolAllocator<void,s>
  {
  public:
    typedef void*       pointer;
    typedef const void* const_pointer;
    // reference to void members are impossible.
    typedef void value_type;
    template <class U> struct rebind
    {
      typedef PoolAllocator<U,s> other;
    };
  };


  template<typename T1, std::size_t t1, typename T2, std::size_t t2>
  bool operator==(const PoolAllocator<T1,t1>&, const PoolAllocator<T2,t2>&)
  {
    return false;
  }


  template<typename T1, std::size_t t1, typename T2, std::size_t t2>
  bool operator!=(const PoolAllocator<T1,t1>&, const PoolAllocator<T2,t2>&)
  {
    return true;
  }

  template<typename T, std::size_t t1, std::size_t t2>
  bool operator==(const PoolAllocator<T,t1>& p1, const PoolAllocator<T,t2>& p2)
  {
    return &p1==&p2;
  }


  template<typename T, std::size_t t1, std::size_t t2>
  bool operator!=(const PoolAllocator<T,t1>& p1, const PoolAllocator<T,t2>& p2)
  {
    return &p1 != &p2;
  }

  template<typename T, std::size_t t1, std::size_t t2>
  bool operator==(const PoolAllocator<void,t1>&, const PoolAllocator<T,t2>&)
  {
    return false;
  }


  template<typename T, std::size_t t1, std::size_t t2>
  bool operator!=(const PoolAllocator<void,t1>&, const PoolAllocator<T,t2>&)
  {
    return true;
  }

  template<std::size_t t1, std::size_t t2>
  bool operator==(const PoolAllocator<void,t1>& p1, const PoolAllocator<void,t2>& p2)
  {
    return &p1==&p2;
  }

  template<std::size_t t1, std::size_t t2>
  bool operator!=(const PoolAllocator<void,t1>& p1, const PoolAllocator<void,t2>& p2)
  {
    return &p1!=&p2;
  }

  template<class T, std::size_t S>
  inline Pool<T,S>::Pool()
    : head_(0), chunks_(0) //, allocated_(0)
  {
    static_assert(sizeof(T)<=unionSize, "Library Error: type T is too big");
    static_assert(sizeof(Reference)<=unionSize, "Library Error: type of referene is too big");
    static_assert(unionSize<=alignedSize, "Library Error: alignedSize too small");
    static_assert(sizeof(T)<=chunkSize, "Library Error: chunkSize must be able to hold at least one value");
    static_assert(sizeof(Reference)<=chunkSize, "Library Error: chunkSize must be able to hold at least one reference");
    static_assert((chunkSize - (alignment - 1)) % alignment == 0, "Library Error: compiler cannot calculate!");
    static_assert(elements>=1, "Library Error: we need to hold at least one element!");
    static_assert(elements*alignedSize<=chunkSize, "Library Error: aligned elements must fit into chuck!");
  }

  template<class T, std::size_t S>
  inline Pool<T,S>::~Pool()
  {
    /*
       if(allocated_!=0)
       std::cerr<<"There are still "<<allocated_<<" allocated elements by the Pool<"<<typeid(T).name()<<","<<S<<"> "
               <<static_cast<void*>(this)<<"! This is a memory leak and might result in segfaults"
               <<std::endl;
     */
    // delete the allocated chunks.
    Chunk *current=chunks_;

    while(current!=0)
    {
      Chunk *tmp = current;
      current = current->next_;
      delete tmp;
    }
  }

  template<class T, std::size_t S>
  inline void Pool<T,S>::print(std::ostream& os)
  {
    Chunk* current=chunks_;
    while(current) {
      os<<current<<" ";
      current=current->next_;
    }
    os<<current<<" ";
  }

  template<class T, std::size_t S>
  inline void Pool<T,S>::grow()
  {
    Chunk *newChunk = new Chunk;
    newChunk->next_ = chunks_;
    chunks_ = newChunk;

    char* start = chunks_->memory_;
    char* last  = &start[elements*alignedSize];
    Reference* ref = new (start) (Reference);

    // grow is only called if head==0,
    assert(!head_);

    head_ = ref;

    for(char* element=start+alignedSize; element<last; element=element+alignedSize) {
      Reference* next = new (element) (Reference);
      ref->next_ = next;
      ref = next;
    }
    ref->next_=0;
  }

  template<class T, std::size_t S>
  inline void Pool<T,S>::free(void* b)
  {
    if(b) {
#ifndef NDEBUG
      Chunk* current=chunks_;
      while(current) {
        if(static_cast<void*>(&current->chunk_)<=b &&
           static_cast<void*>((&current->chunk_)+chunkSize)>b)
          break;
        current=current->next_;
      }
      if(!current)
        throw std::bad_alloc();
#endif
      Reference* freed = static_cast<Reference*>(b);
      freed->next_ = head_;
      head_ = freed;
      //--allocated_;
    }
    else
    {
      std::cerr<< "Tried to free null pointer! "<<b<<std::endl;
      throw std::bad_alloc();
    }
  }

  template<class T, std::size_t S>
  inline void* Pool<T,S>::allocate()
  {
    if(!head_)
      grow();

    Reference* p = head_;
    head_ = p->next_;
    //++allocated_;
    return p;
  }

  template<class T, std::size_t s>
  inline PoolAllocator<T,s>::PoolAllocator()
  { }

  template<class T, std::size_t s>
  inline typename PoolAllocator<T,s>::pointer
  PoolAllocator<T,s>::allocate(std::size_t n, const_pointer)
  {
    if(n==1)
      return static_cast<T*>(memoryPool_.allocate());
    else
      throw std::bad_alloc();
  }

  template<class T, std::size_t s>
  inline void PoolAllocator<T,s>::deallocate(pointer p, std::size_t n)
  {
    for(size_t i=0; i<n; i++)
      memoryPool_.free(p++);
  }

  template<class T, std::size_t s>
  inline void PoolAllocator<T,s>::construct(pointer p, const_reference value)
  {
    ::new (static_cast<void*>(p))T(value);
  }

  template<class T, std::size_t s>
  inline void PoolAllocator<T,s>::destroy(pointer p)
  {
    p->~T();
  }

  /** @} */
}
#endif


==> anc/xt-super/dune-common/dune/common/power.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_COMMON_POWER_HH
#define DUNE_COMMON_POWER_HH

/** \file
    \brief Various implementations of the power function for run-time and static arguments
 */

namespace Dune {

  /** @addtogroup Common

       @{
   */

  //! Calculates m^p at compile time
  template <int m, int p>
  struct StaticPower
  {
    /** \brief power stores m^p */
    enum { power = (m * StaticPower<m,p-1>::power ) };
  };

  //! end of recursion via specialization
  template <int m>
  struct StaticPower< m , 0>
  {
    /** \brief m^0 = 1 */
    enum { power = 1 };
  };


   #ifndef DOXYGEN
  template <int p, bool odd = p%2>
  struct PowerImp {};
#endif

  /** \brief Compute power for a run-time mantissa and a compile-time integer exponent
   *
   * Does some magic to create efficient code.  Not benchmarked AFAIK.
   *
   * \tparam p The exponent
   */
  template <int p>
  struct Power
  {
    template <typename T>
    static T eval(const T & a)
    {
      return PowerImp<p>::eval(a);
    }
  };

#ifndef DOXYGEN
  template <int p>
  struct PowerImp<p,false>
  {
    template <typename T>
    static T eval(const T & a)
    {
      T t = Power<p/2>::eval(a);
      return t*t;
    }
  };

  template <int p>
  struct PowerImp<p,true>
  {
    template <typename T>
    static T eval(const T & a)
    {
      return a*Power<p-1>::eval(a);;
    }
  };

  template <>
  struct PowerImp<1,true>
  {
    template <typename T>
    static T eval(const T & a)
    {
      return a;
    }
  };
#endif

}

#endif


==> anc/xt-super/dune-common/dune/common/precision.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PRECISION_HH
#define DUNE_PRECISION_HH

/** \file
 * \brief Various precision settings for calculations with FieldMatrix and FieldVector
 */

#include <stdlib.h>

namespace Dune {

  /**
      @addtogroup DenseMatVec
      @{
   */

  /**
   * @brief Precisions for calculations with FieldMatrix and FieldVector.
   */
  template <class ctype = double>
  class FMatrixPrecision {
  public:
    //! return threshold to do pivoting
    static ctype pivoting_limit ()
    {
      return _pivoting;
    }

    //! set pivoting threshold
    static void set_pivoting_limit (ctype pivthres)
    {
      _pivoting = pivthres;
    }

    //! return threshold to declare matrix singular
    static ctype singular_limit ()
    {
      return _singular;
    }

    //! set singular threshold
    static void set_singular_limit (ctype singthres)
    {
      _singular = singthres;
    }

    //! return threshold to declare matrix singular
    static ctype absolute_limit ()
    {
      return _absolute;
    }

    //! set singular threshold
    static void set_absolute_limit (ctype absthres)
    {
      _absolute = absthres;
    }

  private:
    // just to demonstrate some state information
    static ctype _pivoting;
    static ctype _singular;
    static ctype _absolute;
  };

  template <class ctype>
  ctype FMatrixPrecision<ctype>::_pivoting = 1E-8;
  template <class ctype>
  ctype FMatrixPrecision<ctype>::_singular = 1E-14;
  template <class ctype>
  ctype FMatrixPrecision<ctype>::_absolute = 1E-80;

  /** @} end documentation */

} // end namespace

#endif


==> anc/xt-super/dune-common/dune/common/promotiontraits.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PROMOTIONTRAITS_HH
#define DUNE_PROMOTIONTRAITS_HH

#include <complex>

namespace Dune {
  /**
   * @file
   * @brief  Provides some promotion traits
   *
   * For example, the promotion traits are used for the implementation of dot products @see <dune/common/dotproduct.hh>
   * @author Matthias Wohlmuth
   */

  /** @addtogroup Common
   *
   * @{
   */

  /**
  ** \brief Class for type promotions. For example, the promotion traits are used for the implementation of dot products @see <dune/common/dotproduct.hh>
  **  \private basic template:
  */
  template <typename T1, typename T2>
  struct PromotionTraits { };

#ifndef DOXYGEN
  // class for type promotion; // the same types are the same:
  template <typename T1>
  struct PromotionTraits<T1,T1> { typedef T1 PromotedType; };

  // promote to complex type
  template <typename T1>
  struct PromotionTraits<std::complex<T1>,T1> { typedef std::complex<T1> PromotedType; };

  // \private promote to complex type
  template <typename T1>
  struct PromotionTraits<T1,std::complex<T1> > { typedef std::complex<T1> PromotedType; };

  // a few specializations for some common cases
  template<> struct PromotionTraits<std::complex<double>,std::complex<double> >   { typedef std::complex<double> PromotedType; };
  template<> struct PromotionTraits<std::complex<double>,double>   { typedef std::complex<double> PromotedType; };
  template<> struct PromotionTraits<double,std::complex<double> >   { typedef std::complex<double> PromotedType; };
  template<> struct PromotionTraits<double,double>   { typedef double PromotedType; };

  template<> struct PromotionTraits<std::complex<float>,float>   { typedef std::complex<float> PromotedType; };
  template<> struct PromotionTraits<float,std::complex<float> >   { typedef std::complex<float> PromotedType; };
  template<> struct PromotionTraits<std::complex<float>,std::complex<float> >   { typedef std::complex<float> PromotedType; };
  template<> struct PromotionTraits<float,float>   { typedef float PromotedType; };

  template<> struct PromotionTraits<std::complex<int>,int>   { typedef std::complex<int> PromotedType; };
  template<> struct PromotionTraits<int,std::complex<int> >   { typedef std::complex<int> PromotedType; };
  template<> struct PromotionTraits<std::complex<int>,std::complex<int> >   { typedef std::complex<int> PromotedType; };
  template<> struct PromotionTraits<int,int>   { typedef int PromotedType; };
#endif // DOXYGEN

  /** @} */
} // end namespace


#endif // DUNE_PROMOTIONTRAITS_HH


==> anc/xt-super/dune-common/dune/common/propertymap.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PROPERTYMAP_HH
#define DUNE_PROPERTYMAP_HH

#include <cstddef>
#include <iterator>

#include "typetraits.hh"

namespace Dune
{

  template<class PM>
  struct PropertyMapTraits
  {
    /**
     * @brief The type of the key of the property map.
     */
    typedef typename PM::KeyType KeyType;
    /**
     * @brief The type of the values of the property map.
     */
    typedef typename PM::ValueType ValueType;
    /**
     * @brief The type of the reference to the values.
     */
    typedef typename PM::Reference Reference;
    /**
     * @brief The category the property map belongs to.
     */
    typedef typename PM::Category Category;
  };

  /** @brief Tag for the category of readable property maps. */
  struct ReadablePropertyMapTag
  {};

  /** @brief Tag for the category of writable property maps. */
  struct WritablePropertyMapTag
  {};

  /**
   * @brief Tag for the category of readable and writable property
   * maps.
   */
  struct ReadWritePropertyMapTag
    : public ReadablePropertyMapTag, public WritablePropertyMapTag
  {};

  /**
   * @brief Tag for the category of lvalue property maps.
   */
  struct LvaluePropertyMapTag
    : public ReadWritePropertyMapTag
  {};

  template<class T>
  struct PropertyMapTraits<T*>
  {
    typedef T ValueType;
    typedef ValueType& Reference;
    typedef std::ptrdiff_t KeyType;
    typedef LvaluePropertyMapTag Category;
  };


  template<class T>
  struct PropertyMapTraits<const T*>
  {
    typedef T ValueType;
    typedef const ValueType& Reference;
    typedef std::ptrdiff_t KeyType;
    typedef LvaluePropertyMapTag Category;
  };

  template<class Reference, class PropertyMap>
  struct RAPropertyMapHelper
  {};

  template<class Reference, class PropertyMap, class Key>
  inline Reference
  get(const RAPropertyMapHelper<Reference,PropertyMap>& pmap,
      const Key& key)
  {
    return static_cast<const PropertyMap&>(pmap)[key];
  }

  template<class Reference, class PropertyMap, class Key, class Value>
  inline void
  put(const RAPropertyMapHelper<Reference,PropertyMap>& pmap,
      const Key& key, const Value& value)
  {
    static_assert((Conversion<typename PropertyMap::Category,WritablePropertyMapTag>
                        ::exists), "WritablePropertyMapTag required!");
    static_cast<const PropertyMap&>(pmap)[key] = value;
  }

  /**
   * @brief Adapter to turn a random access iterator into a property map.
   */
  template<class RAI, class IM,
      class T = typename std::iterator_traits<RAI>::value_type,
      class R = typename std::iterator_traits<RAI>::reference>
  class IteratorPropertyMap
    : public RAPropertyMapHelper<R,IteratorPropertyMap<RAI,IM,T,R> >
  {
  public:
    /**
     * @brief The type of the random access iterator.
     */
    typedef RAI RandomAccessIterator;

    /**
     * @brief The type of the index map.
     *
     * This will convert the KeyType to std::ptrdiff_t via operator[]().
     */
    typedef IM IndexMap;

    /**
     * @brief The key type of the property map.
     */
    typedef typename IndexMap::KeyType KeyType;

    /**
     * @brief The value type of the property map.
     */
    typedef T ValueType;

    /**
     * @brief The reference type of the property map.
     */
    typedef R Reference;

    /**
     * @brief The category of this property map.
     */
    typedef LvaluePropertyMapTag Category;

    /**
     * @brief Constructor.
     * @param iter The random access iterator that
     * provides the mapping.
     * @param im The index map that maps the KeyType
     * to the difference_type of the iterator.
     */
    inline IteratorPropertyMap(RandomAccessIterator iter,
                               const IndexMap& im=IndexMap())
      : iter_(iter), indexMap_(im)
    {}

    /** @brief Constructor. */
    inline IteratorPropertyMap()
      : iter_(), indexMap_()
    {}

    /** @brief Access the a value by reference. */
    inline Reference operator[](KeyType key) const
    {
      return *(iter_ + get(indexMap_, key));
    }

  private:
    /** @brief The underlying iterator. */
    RandomAccessIterator iter_;
    /** @brief The index map to use for the lookup. */
    IndexMap indexMap_;
  };

  /**
   * @brief An adapter to turn an unique associative container
   * into a property map.
   */
  template<typename T>
  class AssociativePropertyMap
    : RAPropertyMapHelper<typename T::value_type::second_type&,
          AssociativePropertyMap<T> >
  {
    /**
     * @brief The type of the unique associative container.
     */
    typedef T UniqueAssociativeContainer;

    /**
     * @brief The key type of the property map.
     */
    typedef typename UniqueAssociativeContainer::value_type::first_type
    KeyType;

    /**
     * @brief The value type of the property map.
     */
    typedef typename UniqueAssociativeContainer::value_type::second_type
    ValueType;

    /**
     * @brief The reference type of the property map.
     */
    typedef ValueType& Reference;

    /**
     * @brief The category of the property map.
     */
    typedef LvaluePropertyMapTag Category;

    /** @brief Constructor */
    inline AssociativePropertyMap()
      : map_(0)
    {}

    /** @brief Constructor. */
    inline AssociativePropertyMap(UniqueAssociativeContainer& map)
      : map_(&map)
    {}

    /**
     * @brief Access a property.
     * @param key The key of the property.
     */
    inline Reference operator[](KeyType key) const
    {
      return map_->find(key)->second;
    }
  private:
    UniqueAssociativeContainer* map_;
  };

  /**
   * @brief An adaptor to turn an unique associative container
   * into a property map.
   */
  template<typename T>
  class ConstAssociativePropertyMap
    : RAPropertyMapHelper<const typename T::value_type::second_type&,
          ConstAssociativePropertyMap<T> >
  {
    /**
     * @brief The type of the unique associative container.
     */
    typedef T UniqueAssociativeContainer;

    /**
     * @brief The key type of the property map.
     */
    typedef typename UniqueAssociativeContainer::value_type::first_type
    KeyType;

    /**
     * @brief The value type of the property map.
     */
    typedef typename UniqueAssociativeContainer::value_type::second_type
    ValueType;

    /**
     * @brief The reference type of the property map.
     */
    typedef const ValueType& Reference;

    /**
     * @brief The category of the property map.
     */
    typedef LvaluePropertyMapTag Category;

    /** @brief Constructor */
    inline ConstAssociativePropertyMap()
      : map_(0)
    {}

    /** @brief Constructor. */
    inline ConstAssociativePropertyMap(const UniqueAssociativeContainer& map)
      : map_(&map)
    {}

    /**
     * @brief Access a property.
     * @param key The key of the property.
     */
    inline Reference operator[](KeyType key) const
    {
      return map_->find(key)->second;
    }
  private:
    const UniqueAssociativeContainer* map_;
  };

  /**
   * @brief A property map that applies the identity function to integers.
   */
  struct IdentityMap
    : public RAPropertyMapHelper<std::size_t, IdentityMap>
  {
    /** @brief The key type of the map. */
    typedef std::size_t KeyType;

    /** @brief The value type of the map. */
    typedef std::size_t ValueType;

    /** @brief The reference type of the map. */
    typedef std::size_t Reference;

    /** @brief The category of the map. */
    typedef ReadablePropertyMapTag Category;

    inline ValueType operator[](const KeyType& key) const
    {
      return key;
    }
  };


  /**
   * @brief Selector for the property map type.
   *
   * If present the type of the property map is accessible via the typedef Type.
   */
  template<typename T, typename C>
  struct PropertyMapTypeSelector
  {
    /**
     * @brief the tag identifying the property.
     */
    typedef T Tag;
    /**
     * @brief The container type to whose entries the properties
     * are attached.
     */
    typedef C Container;
  };

}

#endif


==> anc/xt-super/dune-common/dune/common/proxymemberaccess.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_COMMON_PROXYMEMBERACCESS_HH
#define DUNE_COMMON_PROXYMEMBERACCESS_HH

/**
 * \file
 * \brief infrastructure for supporting operator->() on both references and proxies
 */

#include <type_traits>
#include <utility>

namespace Dune {

  namespace {

    // helper struct to store a temporary / proxy
    // for the duration of the member access
    template<typename T>
    struct member_access_proxy_holder
    {

      // only support moving the temporary into the holder object
      member_access_proxy_holder(T&& t)
        : _t(std::move(t))
      {}

      // The object is fundamentally a temporary, i.e. an rvalue,
      //
      const T* operator->() const
      {
        return &_t;
      }

      T _t;

    };

  } // anonymous namespace


#ifdef DOXYGEN

  //! Transparent support for providing member access to both lvalues and rvalues (temporary proxies).
  /**
   * If an iterator facade (like entity iterators) wants to allow the embedded implementation to
   * return either an (internally stored) reference or a temporary object and expose these two
   * behaviors to enable performance optimizations, operator->() needs special handling: If the
   * implementation returns a reference, operator->() in the facade can simply return the address
   * of the referenced object, but if the returned object is a temporary, we need to capture and
   * store it in a helper object to make sure it outlives the member access. This function transparently
   * supports both variants. It should be used like this:
   *
   * \code
   * class iterator
   * {
   *   ...
   *
   *   decltype(handle_proxy_member_access(implementation.dereference()))
   *   operator->() const
   *   {
   *     return handle_proxy_member_access(implementation.dereference());
   *   }
   *
   *   ...
   * };
   * \endcode
   *
   * \note This function exploits the special type deduction rules for unqualified rvalue references
   *       to distinguish between lvalues and rvalues and thus needs to be passed the object returned
   *       by the implementation.
   */
  template<typename T>
  pointer_or_proxy_holder
  handle_proxy_member_access(T&& t);

#else // DOXYGEN


  // This version matches lvalues (the C++ type deduction rules state that
  // the T&& signature deduces to a reference iff the argument is an lvalue).
  // As the argument is an lvalue, we do not have to worry about its lifetime
  // and can just return its address.
  template<typename T>
  inline typename std::enable_if<
    std::is_lvalue_reference<T>::value,
    typename std::add_pointer<
      typename std::remove_reference<
        T
        >::type
      >::type
    >::type
  handle_proxy_member_access(T&& target)
  {
    return &target;
  }

  // This version matches rvalues (the C++ type deduction rules state that
  // the T&& signature deduces to a non-reference iff the argument is an rvalue).
  // In this case, we have to capture the rvalue in a new object to make sure it
  // is kept alive for the duration of the member access. For this purpose, we move
  // it into a member_access_proxy_holder instance.
  template<typename T>
  inline typename std::enable_if<
    !std::is_lvalue_reference<T>::value,
    member_access_proxy_holder<T>
    >::type
  handle_proxy_member_access(T&& target)
  {
    return {std::forward<T>(target)};
  }

#endif // DOXYGEN

} // namespace Dune

#endif // DUNE_COMMON_PROXYMEMBERACCESS_HH


==> anc/xt-super/dune-common/dune/common/reservedvector.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_COMMON_RESERVEDVECTOR_HH
#define DUNE_COMMON_RESERVEDVECTOR_HH

/** \file
 * \brief An stl-compliant random-access container which stores everything on the stack
 */

#include <algorithm>
#include <iostream>
#include <cstddef>
#include <dune/common/genericiterator.hh>
#include <initializer_list>

#ifdef CHECK_RESERVEDVECTOR
#define CHECKSIZE(X) assert(X)
#else
#define CHECKSIZE(X) {}
#endif

namespace Dune
{
  /**
     \brief A Vector class with statically reserved memory.

     ReservedVector is something between Dune::array and std::vector.
     You have vector which can be extended and shrunk using methods like
     push_back and pop_back, but reserved memory is predefined.

     This implies that the vector can not grow bigger than the predefined
     maximum size.

     \tparam T The data type ReservedVector stores.
     \tparam n The maximum number of objects the ReservedVector can store.

   */
  template<class T, int n>
  class ReservedVector
  {
  public:

    /** @{ Typedefs */

    //! The type of object, T, stored in the vector.
    typedef T value_type;
    //! Pointer to T.
    typedef T* pointer;
    //! Reference to T
    typedef T& reference;
    //! Const reference to T
    typedef const T& const_reference;
    //! An unsigned integral type.
    typedef size_t size_type;
    //! A signed integral type.
    typedef std::ptrdiff_t difference_type;
    //! Iterator used to iterate through a vector.
    typedef Dune::GenericIterator<ReservedVector, value_type> iterator;
    //! Const iterator used to iterate through a vector.
    typedef Dune::GenericIterator<const ReservedVector, const value_type> const_iterator;

    /** @} */

    /** @{ Constructors */

    //! Constructor
    ReservedVector() : sz(0) {}

    ReservedVector(std::initializer_list<T> const &l)
    {
      assert(l.size() <= n);// Actually, this is not needed any more!
      sz = l.size();
      std::copy_n(l.begin(), sz, data);
    }

    /** @} */

    /** @{ Data access operations */

    //! Erases all elements.
    void clear()
    {
      sz = 0;
    }

    //! Specifies a new size for the vector.
    void resize(size_t s)
    {
      CHECKSIZE(s<=n);
      sz = s;
    }

    //! Appends an element to the end of a vector, up to the maximum size n, O(1) time.
    void push_back(const T& t)
    {
      CHECKSIZE(sz<n);
      data[sz++] = t;
    }

    //! Erases the last element of the vector, O(1) time.
    void pop_back()
    {
      if (! empty()) sz--;
    }

    //! Returns a iterator pointing to the beginning of the vector.
    iterator begin(){
      return iterator(*this, 0);
    }

    //! Returns a const_iterator pointing to the beginning of the vector.
    const_iterator begin() const {
      return const_iterator(*this, 0);
    }

    //! Returns an iterator pointing to the end of the vector.
    iterator end(){
      return iterator(*this, sz);
    }

    //! Returns a const_iterator pointing to the end of the vector.
    const_iterator end() const {
      return const_iterator(*this, sz);
    }

    //! Returns reference to the i'th element.
    reference operator[] (size_type i)
    {
      CHECKSIZE(sz>i);
      return data[i];
    }

    //! Returns a const reference to the i'th element.
    const_reference operator[] (size_type i) const
    {
      CHECKSIZE(sz>i);
      return data[i];
    }

    //! Returns reference to first element of vector.
    reference front()
    {
      CHECKSIZE(sz>0);
      return data[0];
    }

    //! Returns const reference to first element of vector.
    const_reference front() const
    {
      CHECKSIZE(sz>0);
      return data[0];
    }

    //! Returns reference to last element of vector.
    reference back()
    {
      CHECKSIZE(sz>0);
      return data[sz-1];
    }

    //! Returns const reference to last element of vector.
    const_reference back() const
    {
      CHECKSIZE(sz>0);
      return data[sz-1];
    }

    /** @} */

    /** @{ Informative Methods */

    //! Returns number of elements in the vector.
    size_type size () const
    {
      return sz;
    }

    //! Returns true if vector has no elements.
    bool empty() const
    {
      return sz==0;
    }

    //! Returns current capacity (allocated memory) of the vector.
    static size_type capacity()
    {
      return n;
    }

    //! Returns the maximum length of the vector.
    static size_type max_size()
    {
      return n;
    }

    /** @} */

    //! Send ReservedVector to an output stream
    friend std::ostream& operator<< (std::ostream& s, const ReservedVector& v)
    {
      for (size_t i=0; i<v.size(); i++)
        s << v[i] << "  ";
      return s;
    }

  private:
    T data[n];
    size_type sz;
  };

}

#undef CHECKSIZE

#endif // DUNE_COMMON_RESERVEDVECTOR_HH


==> anc/xt-super/dune-common/dune/common/shared_ptr.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_SHARED_PTR_HH
#define DUNE_SHARED_PTR_HH

#include <memory>

#include <dune/common/nullptr.hh>
#include <dune/common/typetraits.hh>
/**
 * @file
 * @brief This file implements the class shared_ptr (a reference counting
 * pointer), for those systems that don't have it in the standard library.
 * @author Markus Blatt
 */
namespace Dune
{
  // pull in default implementations
  using std::shared_ptr;
  using std::make_shared;

  /**
     @brief implements the Deleter concept of shared_ptr without deleting anything
     @relates shared_ptr

     If you allocate an object on the stack, but want to pass it to a class or function as a shared_ptr,
     you can use this deleter to avoid accidental deletion of the stack-allocated object.

     For convenience we provide two free functions to create a shared_ptr from a stack-allocated object
     (\see stackobject_to_shared_ptr):

     1) Convert a stack-allocated object to a shared_ptr:
     @code
          int i = 10;
          shared_ptr<int> pi = stackobject_to_shared_ptr(i);
     @endcode
     2) Convert a stack-allocated object to a shared_ptr of a base class
     @code
          class A {};
          class B : public A {};

          ...

          B b;
          shared_ptr<A> pa = stackobject_to_shared_ptr<A>(b);
     @endcode

     @tparam T type of the stack-allocated object
   */
  template<class T>
  struct null_deleter
  {
    void operator() (T*) const {}
  };

  /**
     @brief Create a shared_ptr for a stack-allocated object
     @relatesalso null_deleter
     @code
          #include <dune/common/shared_ptr.hh>
     @endcode

     Usage:
     @code
          int i = 10;
          shared_ptr<int> pi = stackobject_to_shared_ptr(i);
     @endcode
     The @c shared_ptr points to the object on the stack, but its deleter is
     set to an instance of @c null_deleter so that nothing happens when the @c
     shared_ptr is destroyed.

     @sa shared_ptr, null_deleter
   */
  template<typename T>
  inline shared_ptr<T> stackobject_to_shared_ptr(T & t)
  {
    return shared_ptr<T>(&t, null_deleter<T>());
  }

  /**
     @brief Create a shared_ptr to a base class for a stack-allocated object
     @relatesalso null_deleter
     @code
          #include <dune/common/shared_ptr.hh>
     @endcode

     Usage:
     @code
          class A {};
          class B : public A {};

          ...

          B b;
          shared_ptr<A> pa = stackobject_to_shared_ptr<A>(b);
     @endcode
     The @c shared_ptr points to the object on the stack, but its deleter is
     set to an instance of @c null_deleter so that nothing happens when the @c
     shared_ptr is destroyed.

     @sa shared_ptr, null_deleter
   */
  template<typename T, typename T2>
  inline shared_ptr<T2> stackobject_to_shared_ptr(T & t)
  {
    return shared_ptr<T2>(dynamic_cast<T2*>(&t), null_deleter<T2>());
  }

}
#endif


==> anc/xt-super/dune-common/dune/common/singleton.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_SINGLETON_HH
#define DUNE_SINGLETON_HH

#include <memory>

#include <dune/common/visibility.hh>

/**
 * @file
 * @brief Useful wrapper for creating singletons.
 *
 * Inspired by the article
 * <a href="http://www.codeguru.com/cpp/cpp/cpp_mfc/singletons/article.php/c755/">CodeGuru: A Leak-Free Singleton class</a>
 */
namespace Dune
{
  /**
   * @brief An adapter to turn a class into a singleton.
   *
   * The class represented by the template parameter T must
   * have a parameterless constructor.
   *
   * Class T can be publicly derived from Singleton<T>:
   *
   * \code
   * #include<dune/common/singleton.hh>
   * class Foo : public Dune::Singleton<Foo>
   * {
   * public:
   *   Foo()
   *   {
   *     bytes = new char[1000];
   *   }
   *
   *   ~Foo()
   *   {
   *     delete[] bytes;
   *   }
   * private:
   *   char* bytes;
   * };
   * \endcode
   *
   * Or one can construct a Singleton of an existing class. Say Foo1 is a class
   * with parameterless constructor then
   * \code
   * typedef Dune::Singleton<Foo1> FooSingleton;
   * Foo1 instance& = FooSingleton::instance();
   * \endcode
   * Creates a singleton of that class and accesses its instance.
   */
  template<class T>
  class Singleton
  {
  protected:
    /* @brief Private constructor. */
    Singleton(){}
    /** @brief Private copy constructor. */
    Singleton(const Singleton&){}
    /** @brief Private assignment operator. */
    Singleton& operator=(const Singleton&){}

  public:
    /**
     * @brief Get the instance of the singleton.
     * @return The instance of the singleton.
     */
    DUNE_EXPORT static T& instance()
    {
      /* Smartpointer to the instance. */
      static std::unique_ptr<T> instance_;
      if(instance_.get() == 0)
        instance_ = std::unique_ptr<T>(new T());
      return *instance_;
    }
  };

} // namespace Dune

#endif


==> anc/xt-super/dune-common/dune/common/sllist.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_SLLIST_HH
#define DUNE_SLLIST_HH

#include <memory>
#include <cassert>
#include "iteratorfacades.hh"
#include <ostream>

namespace Dune
{
  /**
   * @addtogroup Common
   *
   * @{
   */
  /**
   * @file
   * \brief Implements a singly linked list together with
   * the necessary iterators.
   * @author Markus Blatt
   */
  template<typename T, class A>
  class SLListIterator;

  template<typename T, class A>
  class SLListConstIterator;

  template<typename T, class A>
  class SLListModifyIterator;

  /**
   * @brief A single linked list.
   *
   * The list is capable of insertions at the front and at
   * the end and of removing elements at the front. Those
   * operations require constant time.
   */
  template<typename T, class A=std::allocator<T> >
  class SLList
  {
    struct Element;
    friend class SLListIterator<T,A>;
    friend class SLListConstIterator<T,A>;

  public:

    /**
     * @brief The size type.
     */
    typedef typename A::size_type size_type;

    /**
     * @brief The type we store.
     */
    typedef T MemberType;

    /**
     * @brief The allocator to use.
     */
    typedef typename A::template rebind<Element>::other Allocator;

    /**
     * @brief The mutable iterator of the list.
     */
    typedef SLListIterator<T,A> iterator;

    /**
     * @brief The constant iterator of the list.
     */
    typedef SLListConstIterator<T,A> const_iterator;

    /**
     * @brief Constructor.
     */
    SLList();

    /**
     * @brief Copy constructor with type conversion.
     */
    template<typename T1, typename A1>
    SLList(const SLList<T1,A1>& other);

    /**
     * @brief Copy constructor.
     */
    SLList(const SLList<T,A>& other);

    /**
     * @brief Destructor.
     *
     * Deallocates all elements in the list.
     */
    ~SLList();

    /**
     * @brief The type of the iterator capable of deletion
     * and insertion.
     */
    typedef SLListModifyIterator<T,A> ModifyIterator;

    /**
     * @brief Assignment operator.
     */
    SLList<T,A>& operator=(const SLList<T,A>& other);


    /**
     * @brief Add a new entry to the end of the list.
     * @param item The item to add.
     */
    inline void push_back(const MemberType& item);

    /**
     * @brief Add a new entry to the beginning of the list.
     * @param item The item to add.
     */
    inline void push_front(const MemberType& item);

    /**
     * @brief Remove the first item in the list.
     */
    inline void pop_front();

    /** @brief Remove all elements from the list. */
    inline void clear();

    /**
     * @brief Get an iterator pointing to the first
     * element in the list.
     *
     * @return An iterator pointing to the first
     * element or the end if the list is empty.
     */
    inline iterator begin();

    /**
     * @brief Get an iterator pointing to the first
     * element in the list.
     *
     * @return An iterator pointing to the first
     * element or the end if the list is empty.
     */
    inline const_iterator begin() const;

    /**
     * @brief Get an iterator capable of deleting and
     * inserting elements.
     *
     * @return Modifying iterator positioned at the beginning
     * of the list.
     */
    inline ModifyIterator beginModify();

    /**
     * @brief Get an iterator capable of deleting and
     * inserting elements.
     *
     * @return Modifying iterator positioned after the end
     * of the list.
     */
    inline ModifyIterator endModify();

    /**
     * @brief Get an iterator pointing to the
     * end of the list.
     *
     * @return An iterator pointing to the end.
     */
    inline iterator end();

    /**
     * @brief Get an iterator pointing to the
     * end of the list.
     *
     * @return An iterator pointing to the end.
     */
    inline const_iterator end() const;

    /**
     * @brief Check whether the list is empty.
     *
     * @return True if the list is empty;
     */
    inline bool empty() const;

    /**
     * @brief Get the number of elements the list
     * contains.
     */
    inline int size() const;

    bool operator==(const SLList& sl) const;


    bool operator!=(const SLList& sl) const;

  private:
    /** \todo Please doc me! */
    struct Element
    {
      /**
       * @brief The next element in the list.
       */
      Element* next_;
      /**
       * @brief The element we hold.
       */
      MemberType item_;

      Element(const MemberType& item, Element* next_=0);

      Element();

      ~Element();
    };

    /**
     * @brief Delete the next element in the list.
     * @param current Element whose next element should be deleted.
     */
    void deleteNext(Element* current);

    /**
     * @brief Copy the elements from another list.
     * @param other The other list.
     */
    void copyElements(const SLList<T,A>& other);

    /**
     * @brief Delete the next element in the list.
     *
     * If the template parameter watchForTail is true, it is checked whether
     * the deleted element is the tail and therefore the tail must be updated.
     * @param current Element whose next element should be deleted.
     */
    template<bool watchForTail>
    void deleteNext(Element* current);
    /**
     * @brief Insert an element after another one in the list.
     * @param current The element after which we insert.
     * @param item The item to insert.
     */
    void insertAfter(Element* current, const T& item);

    /** @brief Pseudo element before the first entry. */
    Element beforeHead_;

    /**
     * @brief Pointer to he last element in the list.
     *
     * If list is empty this will point to beforeHead_
     */
    Element* tail_;

    /** @brief The allocator we use. */
    Allocator allocator_;

    /** brief The number of elements the list holds. */
    int size_;
  };

  /**
   * @brief A mutable iterator for the SLList.
   */
  template<typename T, class A>
  class SLListIterator : public Dune::ForwardIteratorFacade<SLListIterator<T,A>, T, T&, std::size_t>
  {
    friend class SLListConstIterator<T,A>;
    friend class SLListModifyIterator<T,A>;
    friend class SLList<T,A>;

  public:
    inline SLListIterator(typename SLList<T,A>::Element* item,
                          SLList<T,A>* sllist)
      : current_(item), list_(sllist)
    {}

    inline SLListIterator()
      : current_(0), list_(0)
    {}

    inline SLListIterator(const SLListModifyIterator<T,A>& other)
      : current_(other.iterator_.current_), list_(other.iterator_.list_)
    {}

    /**
     * @brief Dereferencing function for the iterator facade.
     * @return A reference to the element at the current position.
     */
    inline T& dereference() const
    {
      return current_->item_;
    }

    /**
     * @brief Equality test for the iterator facade.
     * @param other The other iterator to check.
     * @return true If the other iterator is at the same position.
     */
    inline bool equals(const SLListConstIterator<T,A>& other) const
    {
      return current_==other.current_;
    }

    /**
     * @brief Equality test for the iterator facade.
     * @param other The other iterator to check.
     * @return true If the other iterator is at the same position.
     */
    inline bool equals(const SLListIterator<T,A>& other) const
    {
      return current_==other.current_;
    }

    /**
     * @brief Equality test for the iterator facade.
     * @param other The other iterator to check.
     * @return true If the other iterator is at the same position.
     */
    inline bool equals(const SLListModifyIterator<T,A>& other) const
    {
      return current_==other.iterator_.current_;
    }

    /**
     * @brief Increment function for the iterator facade.
     */
    inline void increment()
    {
      current_ = current_->next_;
    }

    /**
     * @brief Insert an element in the underlying list after
     * the current position.
     * @param v The value to insert.
     */
    inline void insertAfter(const T& v) const
    {
      assert(list_ );
      list_->insertAfter(current_, v);
    }

    /**
     * @brief Delete the entry after the current position.
     *
     * @warning This will invalidate all iterators positioned at the delete position! Use with care!
     */
    inline void deleteNext() const
    {
      assert(list_);
      list_->deleteNext(current_);
    }

  private:
    /**  @brief The current element. */
    typename SLList<T,A>::Element* current_;
    /** @brief The list we iterate over. */
    SLList<T,A>* list_;
  };

  /**
   * @brief A constant iterator for the SLList.
   */
  template<class T, class A>
  class SLListConstIterator : public Dune::ForwardIteratorFacade<SLListConstIterator<T,A>, const T, const T&, std::size_t>
  {
    friend class SLListIterator<T,A>;
    friend class SLList<T,A>;

  public:
    inline SLListConstIterator()
      : current_(0)
    {}

    inline SLListConstIterator(typename SLList<T,A>::Element* item)
      : current_(item)
    {}

    inline SLListConstIterator(const SLListIterator<T,A>& other)
      : current_(other.current_)
    {}

    inline SLListConstIterator(const SLListConstIterator<T,A>& other)
      : current_(other.current_)
    {}

    inline SLListConstIterator(const SLListModifyIterator<T,A>& other)
      : current_(other.iterator_.current_)
    {}

    /**
     * @brief Dereferencing function for the facade.
     * @return A reference to the element at the current position.
     */
    inline const T& dereference() const
    {
      return current_->item_;
    }

    /**
     * @brief Equality test for the iterator facade.
     * @param other The other iterator to check.
     * @return true If the other iterator is at the same position.
     */
    inline bool equals(const SLListConstIterator<T,A>& other) const
    {
      return current_==other.current_;
    }

    /**
     * @brief Increment function for the iterator facade.
     */
    inline void increment()
    {
      current_ = current_->next_;
    }

  private:
    /**  @brief The current element. */
    typename SLList<T,A>::Element* current_;
  };

  /**
   * @brief A mutable iterator for the SLList.
   */
  template<typename T, class A>
  class SLListModifyIterator : public Dune::ForwardIteratorFacade<SLListModifyIterator<T,A>, T, T&, std::size_t>
  {
    friend class SLListConstIterator<T,A>;
    friend class SLListIterator<T,A>;
  public:
    inline SLListModifyIterator(SLListIterator<T,A> beforeIterator,
                                SLListIterator<T,A> _iterator)
      : beforeIterator_(beforeIterator), iterator_(_iterator)
    {}

    inline SLListModifyIterator(const SLListModifyIterator<T,A>& other)
      : beforeIterator_(other.beforeIterator_), iterator_(other.iterator_)
    {}

    inline SLListModifyIterator()
      : beforeIterator_(), iterator_()
    {}

    /**
     * @brief Dereferencing function for the iterator facade.
     * @return A reference to the element at the current position.
     */
    inline T& dereference() const
    {
      return *iterator_;
    }

    /**
     * @brief Test whether another iterator is equal.
     * @return true if the other iterator is at the same position as
     * this one.
     */
    inline bool equals(const SLListConstIterator<T,A>& other) const
    {
      return iterator_== other;
    }


    /**
     * @brief Test whether another iterator is equal.
     * @return true if the other iterator is at the same position as
     * this one.
     */
    inline bool equals(const SLListIterator<T,A>& other) const
    {
      return iterator_== other;
    }


    /**
     * @brief Test whether another iterator is equal.
     * @return true if the other iterator is at the same position as
     * this one.
     */
    inline bool equals(const SLListModifyIterator<T,A>& other) const
    {
      return iterator_== other.iterator_;
    }

    /**
     * @brief Increment function for the iterator facade.
     */
    inline void increment()
    {
      ++iterator_;
      ++beforeIterator_;
    }

    /**
     * @brief Insert an element at the current position.
     *
     * Starting from the element at the current position all
     * elements will be shifted by one position to the back.
     * The iterator will point to the same element as before
     * after the insertion, i.e the number of increments to
     * reach the same position from a begin iterator increases
     * by one.
     * This means the inserted element is the one before the one
     * the iterator points to.
     * @param v The value to insert.
     */
    inline void insert(const T& v)
    {
      beforeIterator_.insertAfter(v);
      ++beforeIterator_;
    }

    /**
     * @brief Delete the entry at the current position.
     *
     * The iterator will be positioned at the next postion after the
     * deletion
     * @warning This will invalidate all iterators positioned at the delete position! Use with care!
     */
    inline void remove()
    {
      ++iterator_;
      beforeIterator_.deleteNext();
    }

  private:
    /** @brief Iterator positioned at the position before the current. */
    SLListIterator<T,A> beforeIterator_;
    /** @brief Iterator positioned at the current position. */
    SLListIterator<T,A> iterator_;
  };
} // namespace Dune

namespace std
{

  template<typename T, typename A>
  ostream& operator<<(ostream& os, const Dune::SLList<T,A> sllist)
  {
    typedef typename Dune::SLList<T,A>::const_iterator Iterator;
    Iterator end = sllist.end();
    Iterator current= sllist.begin();

    os << "{ ";

    if(current!=end) {
      os<<*current<<" ("<<static_cast<const void*>(&(*current))<<")";
      ++current;

      for(; current != end; ++current)
        os<<", "<<*current<<" ("<<static_cast<const void*>(&(*current))<<")";
    }
    os<<"} ";
    return os;
  }
} //namespace std

namespace Dune
{

  template<typename T, class A>
  SLList<T,A>::Element::Element(const MemberType& item, Element* next)
    : next_(next), item_(item)
  {}

  template<typename T, class A>
  SLList<T,A>::Element::Element()
    : next_(0), item_()
  {}

  template<typename T, class A>
  SLList<T,A>::Element::~Element()
  {
    next_=0;
  }

  template<typename T, class A>
  SLList<T,A>::SLList()
    : beforeHead_(), tail_(&beforeHead_), allocator_(), size_(0)
  {
    beforeHead_.next_=0;
    assert(&beforeHead_==tail_);
    assert(tail_->next_==0);
  }

  template<typename T, class A>
  SLList<T,A>::SLList(const SLList<T,A>& other)
    : beforeHead_(), tail_(&beforeHead_), allocator_(), size_(0)
  {
    copyElements(other);
  }

  template<typename T, class A>
  template<typename T1, class A1>
  SLList<T,A>::SLList(const SLList<T1,A1>& other)
    : beforeHead_(), tail_(&beforeHead_), allocator_(), size_(0)
  {
    copyElements(other);
  }

  template<typename T, typename A>
  void SLList<T,A>::copyElements(const SLList<T,A>& other)
  {
    assert(tail_==&beforeHead_);
    assert(size_==0);
    typedef typename SLList<T,A>::const_iterator Iterator;
    Iterator iend = other.end();
    for(Iterator element=other.begin(); element != iend; ++element)
      push_back(*element);

    assert(other.size()==size());
  }

  template<typename T, class A>
  SLList<T,A>::~SLList()
  {
    clear();
  }

  template<typename T, class A>
  bool SLList<T,A>::operator==(const SLList& other) const
  {
    if(size()!=other.size())
      return false;
    for(const_iterator iter=begin(), oiter=other.begin();
        iter != end(); ++iter, ++oiter)
      if(*iter!=*oiter)
        return false;
    return true;
  }

  template<typename T, class A>
  bool SLList<T,A>::operator!=(const SLList& other) const
  {
    if(size()==other.size()) {
      for(const_iterator iter=begin(), oiter=other.begin();
          iter != end(); ++iter, ++oiter)
        if(*iter!=*oiter)
          return true;
      return false;
    }else
      return true;
  }
  template<typename T, class A>
  SLList<T,A>& SLList<T,A>::operator=(const SLList<T,A>& other)
  {
    clear();
    copyElements(other);
    return *this;
  }

  template<typename T, class A>
  inline void SLList<T,A>::push_back(const MemberType& item)
  {
    assert(size_>0 || tail_==&beforeHead_);
    tail_->next_ = allocator_.allocate(1, 0);
    assert(size_>0 || tail_==&beforeHead_);
    tail_ = tail_->next_;
    ::new (static_cast<void*>(&(tail_->item_)))T(item);
    tail_->next_=0;
    assert(tail_->next_==0);
    ++size_;
  }

  template<typename T, class A>
  inline void SLList<T,A>::insertAfter(Element* current, const T& item)
  {
    assert(current);

#ifndef NDEBUG
    bool changeTail = (current == tail_);
#endif

    // Save old next element
    Element* tmp = current->next_;

    assert(!changeTail || !tmp);

    // Allocate space
    current->next_ = allocator_.allocate(1, 0);

    // Use copy constructor to initialize memory
    allocator_.construct(current->next_, Element(item,tmp));

    //::new(static_cast<void*>(&(current->next_->item_))) T(item);

    if(!current->next_->next_) {
      // Update tail
      assert(changeTail);
      tail_ = current->next_;
    }
    ++size_;
    assert(!tail_->next_);
  }

  template<typename T, class A>
  inline void SLList<T,A>::push_front(const MemberType& item)
  {
    if(tail_ == &beforeHead_) {
      // list was empty
      beforeHead_.next_ = tail_ = allocator_.allocate(1, 0);
      ::new(static_cast<void*>(&beforeHead_.next_->item_))T(item);
      beforeHead_.next_->next_=0;
    }else{
      Element* added = allocator_.allocate(1, 0);
      ::new(static_cast<void*>(&added->item_))T(item);
      added->next_=beforeHead_.next_;
      beforeHead_.next_=added;
    }
    assert(tail_->next_==0);
    ++size_;
  }


  template<typename T, class A>
  inline void SLList<T,A>::deleteNext(Element* current)
  {
    this->template deleteNext<true>(current);
  }

  template<typename T, class A>
  template<bool watchForTail>
  inline void SLList<T,A>::deleteNext(Element* current)
  {
    assert(current->next_);
    Element* next = current->next_;

    if(watchForTail)
      if(next == tail_) {
        // deleting last element changes tail!
        tail_ = current;
      }

    current->next_ = next->next_;
    allocator_.destroy(next);
    allocator_.deallocate(next, 1);
    --size_;
    assert(!watchForTail || &beforeHead_ != tail_ || size_==0);
  }

  template<typename T, class A>
  inline void SLList<T,A>::pop_front()
  {
    deleteNext(&beforeHead_);
  }

  template<typename T, class A>
  inline void SLList<T,A>::clear()
  {
    while(beforeHead_.next_ ) {
      this->template deleteNext<false>(&beforeHead_);
    }

    assert(size_==0);
    // update the tail!
    tail_ = &beforeHead_;
  }

  template<typename T, class A>
  inline bool SLList<T,A>::empty() const
  {
    return  (&beforeHead_ == tail_);
  }

  template<typename T, class A>
  inline int SLList<T,A>::size() const
  {
    return size_;
  }

  template<typename T, class A>
  inline SLListIterator<T,A> SLList<T,A>::begin()
  {
    return iterator(beforeHead_.next_, this);
  }

  template<typename T, class A>
  inline SLListConstIterator<T,A> SLList<T,A>::begin() const
  {
    return const_iterator(beforeHead_.next_);
  }

  template<typename T, class A>
  inline SLListIterator<T,A> SLList<T,A>::end()
  {
    return iterator();
  }

  template<typename T, class A>
  inline SLListModifyIterator<T,A> SLList<T,A>::endModify()
  {
    return SLListModifyIterator<T,A>(iterator(tail_, this),iterator());
  }


  template<typename T, class A>
  inline SLListModifyIterator<T,A> SLList<T,A>::beginModify()
  {
    return SLListModifyIterator<T,A>(iterator(&beforeHead_, this),
                                     iterator(beforeHead_.next_, this));
  }

  template<typename T, class A>
  inline SLListConstIterator<T,A> SLList<T,A>::end() const
  {
    return const_iterator();
  }

  /** }@ */
}
#endif


==> anc/xt-super/dune-common/dune/common/static_assert.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_STATIC_ASSERT_HH
#define DUNE_STATIC_ASSERT_HH

#warning This header and the macro dune_static_assert are deprecated, use static_assert instead.

/** \file
 * \brief Fallback implementation of the C++0x static_assert feature
 */

/**
 * @addtogroup Common
 *
 * @{
 */

/**
    \brief Helper template so that compilation fails if condition is not true.
    \deprecated Use static_assert from C++11 instead.
 */

#define dune_static_assert(COND,MSG) \
  static_assert(COND,MSG)

#include "typetraits.hh"

/* @} */

#endif


==> anc/xt-super/dune-common/dune/common/std/CMakeLists.txt <==
install(
  FILES
  constexpr.hh
  final.hh
  noexcept.hh
  memory.hh
  type_traits.hh
  utility.hh
  DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/common/std)


==> anc/xt-super/dune-common/dune/common/std/Makefile.am <==
stdincludedir = $(includedir)/dune/common/std
stdinclude_HEADERS = 				\
  constexpr.hh \
  final.hh \
  noexcept.hh \
  memory.hh \
  type_traits.hh \
  utility.hh

EXTRA_DIST = CMakeLists.txt

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-common/dune/common/std/constexpr.hh <==
#ifndef DUNE_COMMON_STD_CONSTEXPR_HH
#define DUNE_COMMON_STD_CONSTEXPR_HH

/**
 * \file
 * \brief Definition of the DUNE_CONSTEXPR macro
 */

#if HAVE_CONSTEXPR || defined(DOXYGEN)

/**
 * \brief Set method or expression constexpr if supported by the compiler.
 * \code
   #include <dune/common/std/constexpr.hh>
 * \endcode
 *
 * This is a preprocessor define which can be used to mark expressions or
 * functions as constexpr. C++11 introduced constexpr, C++1y will extend
 * constexpr's use cases.
 */
#define DUNE_CONSTEXPR constexpr

#else // #if HAVE_CONSTEXPR
#define DUNE_CONSTEXPR
#endif // #else // #if HAVE_CONSTEXPR

#endif // #ifndef DUNE_COMMON_STD_CONSTEXPR_HH


==> anc/xt-super/dune-common/dune/common/std/final.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_COMMON_STD_FINAL_HH
#define DUNE_COMMON_STD_FINAL_HH

/** \file
 * \brief Definition of the DUNE_FINAL macro
 */

#if HAVE_KEYWORD_FINAL || defined(DOXYGEN)

/**
 * \brief Set method or expression <code>final</code> if
 * supported by the compiler.
 *
 * \code
   #include <dune/common/std/final.hh>
 * \endcode
 *
 * This is a preprocessor define which can be used to
 * member functions or classes as <code>final</code>,
 * this keyword was introduced by C++11.
 */
#define DUNE_FINAL final

#else
#define DUNE_FINAL
#endif

#endif   // DUNE_COMMON_STD_FINAL_HH


==> anc/xt-super/dune-common/dune/common/std/memory.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set ts=8 sw=2 et sts=2:
#ifndef DUNE_COMMON_STD_MEMORY_HH
#define DUNE_COMMON_STD_MEMORY_HH

#include <memory>
#include <utility>

namespace Dune
{

  namespace Std
  {

    // Helper struct to distinguish non-array, unknown bound
    // array, and known bound array types using SFINAE
    // following proposal N3656 by Stephan T. Lavavej.

    template<class T>
    struct MakeUniqueHelper
    {
      typedef std::unique_ptr<T> NonArrayUniquePtr;
    };

    template<class T>
    struct MakeUniqueHelper<T[]>
    {
      typedef std::unique_ptr<T[]> UnknownBoundArrayUniquePtr;
      typedef T RawType;
    };

    template<class T, size_t N>
    struct MakeUniqueHelper<T[N]>
    {
      typedef void KnownBoundArrayUniquePtr;
    };


    /** \brief Implementation of std::make_unique to be introduced in C++14
     *
     *  \tparam  T Nonarray type of object to be constructed
     *  \tparam  ...Args Parameter types for constructor of T
     *
     *  \param args Arguments to be passed to constructor of T
     *
     *  This fallback implementation using perfect forwarding
     *  as proposed by Herb Sutter in http://herbsutter.com/gotw/_102/
     */
    template<typename T, typename... Args>
    typename MakeUniqueHelper<T>::NonArrayUniquePtr
      make_unique(Args&&... args)
    {
      return std::unique_ptr<T>(new T(std::forward<Args>(args)...));
    }

    /** \brief Implementation of std::make_unique to be introduced in C++14
     *
     *  \tparam  T Array type of unknown bound
     *
     *  \param  n Size of array to allocate
     */
    template<typename T>
    typename MakeUniqueHelper<T>::UnknownBoundArrayUniquePtr
      make_unique(size_t n)
    {
      return std::unique_ptr<T>(new typename MakeUniqueHelper<T>::RawType[n]());
    }

    /** \brief Implementation of std::make_unique to be introduced in C++14
     *
     *  \tparam  T Array type of known bound
     *  \tparam  Args Dummy arguments
     *
     *  This is deleted, since, according to the standard this should not
     *  participate in overload resolution
     *
     *  \param args Dummy arguments
     */
    template<typename T, typename ...Args>
    typename MakeUniqueHelper<T>::KnownBoundArrayUniquePtr
      make_unique(Args&&... args) = delete;


  } // namespace Std

} // namespace Dune

#endif // #ifndef DUNE_COMMON_STD_MEMORY_HH


==> anc/xt-super/dune-common/dune/common/std/noexcept.hh <==
#ifndef DUNE_COMMON_STD_NOEXCEPT_HH
#define DUNE_COMMON_STD_NOEXCEPT_HH

/**
 * \file
 * \brief Definition of the DUNE_NOEXCEPT macro
 */

#if HAVE_NOEXCEPT_SPECIFIER || defined(DOXYGEN)

/**
 * \brief Set method to noexcept if supported by the compiler.
 * \code
   #include <dune/common/std/noexcept.hh>
 * \endcode
 *
 * This is a preprocessor define which can be used to mark methods as
 * noexcept.
 *
 * \note This does not support the noexcept operator.
 */
#define DUNE_NOEXCEPT noexcept

#else
#define DUNE_NOEXCEPT
#endif // HAVE_NOEXCEPT_SPECIFIER || defined(DOXYGEN)

#endif // DUNE_COMMON_STD_NOEXCEPT_HH


==> anc/xt-super/dune-common/dune/common/std/type_traits.hh <==
#ifndef DUNE_COMMON_STD_TYPE_TRAITS_HH
#define DUNE_COMMON_STD_TYPE_TRAITS_HH

#include <type_traits>

namespace Dune
{

namespace Std
{

  // to_false_type
  // -------------

  /** \class to_false_type
   *
   *  \brief template mapping a type to <tt>std::false_type</tt>
   *
   *  \tparam T Some type
   *
   *  Suppose you have a template class. You want to document the required
   *  members of this class in the non-specialized template, but you know that
   *  actually instantiating the non-specialized template is an error. You can
   *  try something like this:
   *  \code
   *  template<typename T>
   *  struct Traits
   *  {
   *    static_assert(false,
   *                  "Instanciating this non-specialized template is an "
   *                  "error. You should use one of the specializations "
   *                  "instead.");
   *    //! The type used to frobnicate T
   *    typedef void FrobnicateType;
   *  };
   *  \endcode
   *  This will trigger static_assert() as soon as the compiler reads the
   *  definition for the Traits template, since it knows that "false" can never
   *  become true, no matter what the template parameters of Traits are. As a
   *  workaround you can use to_false_type: replace <tt>false</tt> by
   *  <tt>to_false_type<T>::value</tt>, like this:
   *  \code
   *  template<typename T>
   *  struct Traits
   *  {
   *    static_assert(Std::to_false_type<T>::value,
   *                  "Instanciating this non-specialized template is an "
   *                  "error. You should use one of the specializations "
   *                  "instead.");
   *    //! The type used to frobnicate T
   *    typedef void FrobnicateType;
   *  };
   *  \endcode
   *  Since there might be an specialization of to_false_type for template
   *  parameter T, the compiler cannot trigger static_assert() until the type
   *  of T is known, that is, until Traits<T> is instantiated.
   */
  template< typename T >
  struct to_false_type : public std::false_type {};



  // to_true_type
  // ------------

  /** \class to_true_type
   *
   *  \brief template mapping a type to <tt>std::true_type</tt>
   *
   *  \tparam T Some type
   *
   *  \note This class exists mostly for consistency with to_false_type.
   */
  template< typename T >
  struct to_true_type : public std::true_type {};

} // namespace Std

} // namespace Dune

#endif // #ifndef DUNE_COMMON_STD_TYPE_TRAITS_HH


==> anc/xt-super/dune-common/dune/common/std/utility.hh <==
#ifndef DUNE_COMMON_STD_UTILITY_HH
#define DUNE_COMMON_STD_UTILITY_HH

#include <cstddef>

#include <type_traits>
#include <utility>

#include <dune/common/std/constexpr.hh>
#include <dune/common/std/noexcept.hh>

namespace Dune
{

  namespace Std
  {

    // integer_sequence
    // ----------------

    /** \brief an implementation of std::integer_sequence to be introduced in
     *         C++14
     *
     *  \tparam  T  an integer type
     *  \tparam  ...Ints  a non-type parameter pack
     */
    template< class T, T... Ints >
    class integer_sequence
    {
      static_assert( std::is_integral< T >::value, "Template parameter T is required to be an integral type" );

    public:
#ifndef DOXYGEN

      template< class U >
      struct rebind
      {
        typedef integer_sequence< U, static_cast< U >( Ints )... > type;
      };

#endif // #ifndef DOXYGEN

      /** \brief value type */
      typedef T value_type;

      /** \brief return number of elements in sequence */
      static DUNE_CONSTEXPR std::size_t size () { return sizeof...( Ints ); }
    };



    // index_sequence
    // --------------

    /** \brief a function similar to std::index_sequence to be introduced in
     *         C++14
     *
     *  \tparam  ...Ints  a non-type parameter pack
     */
    template< std::size_t... Ints >
    class index_sequence
      : public integer_sequence< std::size_t, Ints... >
    {};



#ifndef DOXYGEN

    // make_index_sequence_impl
    // ------------------------

    template< std::size_t N >
    class make_index_sequence_impl;

    template<>
    class make_index_sequence_impl< 0u >
    {
    public:
      typedef index_sequence<> type;
    };

    template<>
    class make_index_sequence_impl< 1u >
    {
    public:
      typedef index_sequence< 0 > type;
    };

    template< std::size_t N >
    class make_index_sequence_impl
    {
      static_assert( N >= 0, "Cannot produce an index sequence of negative length" );

      template< std::size_t... I1, std::size_t... I2 >
      static index_sequence< I1..., (sizeof...( I1 )+I2)... >
      add ( index_sequence< I1... >, index_sequence< I2... > )
      {
        return index_sequence< I1..., (sizeof...( I1 )+I2)... >();
      }

    public:
      typedef decltype( add( typename make_index_sequence_impl< N/2 >::type(), typename make_index_sequence_impl< N-N/2 >::type() ) ) type;
    };

#endif // #ifndef DOXYGEN



    // make_index_sequence
    // -------------------

    /** \fn make_index_sequence
     *
     *  \brief a function similar to std::make_index_sequence to be introduced
     *         in C++14
     *
     *  \tparam  N  requested size of index sequence
     */
    template< std::size_t N >
    static DUNE_CONSTEXPR inline typename make_index_sequence_impl< N >::type make_index_sequence ()
    {
      return typename make_index_sequence_impl< N >::type();
    }



    // make_integer_sequence
    // ---------------------

    /** \fn make_integer_sequence
     *
     *  \brief a function similar to std::make_integer_sequence to be
     *         introduced in C++14
     *
     *  \tparam  T  an integer type
     *  \tparam  N  requested size of integer sequence
     */
    template< class T, T N >
    static DUNE_CONSTEXPR inline typename make_index_sequence_impl< N >::type::template rebind< T >::type
    make_integer_sequence ()
    {
      return typename make_index_sequence_impl< N >::type::template rebind< T >::type();
    }



    // index_sequence_for
    // ------------------

    /** \fn index_sequence_for
     *
     *  \brief a function similar to std::index_sequence_for to be introduced
     *         in C++14
     *
     *  \tparam  ...T  a type parameter pack
     */
    template< class... T >
    static DUNE_CONSTEXPR inline typename make_index_sequence_impl< sizeof...( T ) >::type
    index_sequence_for ()
    {
      return typename make_index_sequence_impl< sizeof...( T ) >::type();
    }

#if HAVE_STD_DECLVAL

    using std::declval;

#else

    template <class T>
    typename std::add_rvalue_reference<T>::type declval() DUNE_NOEXCEPT;

#endif


  } // namespace Std

} // namespace Dune

#endif // #ifndef DUNE_COMMON_STD_UTILITY_HH


==> anc/xt-super/dune-common/dune/common/stdstreams.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include "stdstreams.hh"

namespace Dune {

  /*

     The standard debug streams declared in stdstreams.hh exist in this
     file so that they can be compiled into libdune

   */

  /* stream for very verbose output: information on the lowest
     level. This is expected to report insane amounts of
     information. Use of the activation-flag to only generate output
     near the problem is recommended */
  DVVerbType dvverb(std::cout);

  /* stream for verbose output: information that helps to trace in
     more detail what the modules do */
  DVerbType dverb(std::cout);

  /* stream for informative output: summary infos on what a module
     does, runtimes, etc. */
  DInfoType dinfo(std::cout);

  /* stream for warnings: messages which may indicate problems */
  DWarnType dwarn(std::cerr);

  /* stream for strong warnings: when a failure */
  DGraveType dgrave(std::cerr);

  /* stream for error messages: only packages integrating Dune
     completely will redirect it. The output of derr is independent of
     the debug-level, only the activation-flag is checked */
  DErrType derr(std::cerr);

}


==> anc/xt-super/dune-common/dune/common/stdstreams.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

/**
   \file
   \brief Standard Dune debug streams

   The standard debug streams are compiled into libdune to exist
   globally. This file declares the stream types and the global debug
   level.
 */

#ifndef DUNE_COMMON_STDSTREAMS_HH
#define DUNE_COMMON_STDSTREAMS_HH

#include "debugstream.hh"

namespace Dune {

  /**
      \addtogroup DebugOut
      @{

      standard debug streams with level below MINIMAL_DEBUG_LEVEL will
      collapse to doing nothing if output is requested.

      MINIMAL_DEBUG_LEVEL is set to DUNE_MINIMAL_DEBUG_LEVEL, wich is
      defined in config.h and can be changed by the configure option
      @code --with-minimal-debug-level=[grave|warn|info|verb|vverb] @endcode

      For a Dune-Release this should be set to at least 4 so that only
      important messages are active. Dune-developers may adapt this
      setting to their debugging needs locally

      Keep in mind that libdune has to be recompiled if this value is changed!



      The singleton instances of the available debug streams can be found in
      the \ref DebugOut "Standard Debug Streams" module

      @}
   */

  /**
     \defgroup StdStreams Standard Debug Streams
     \ingroup DebugOut
     @{

     Dune defines several standard output streams for the library
     routines.

     Applications may control the standard streams via the attach/detach,
     push/pop interface but should define an independent set of streams (see \ref DebugAppl )

   */

  /**
      @brief The default minimum debug level.

      If the  level of a stream is bigger than this value
      it will be activated.
   */
#ifndef DUNE_MINIMAL_DEBUG_LEVEL
#define DUNE_MINIMAL_DEBUG_LEVEL 4
#endif
  static const DebugLevel MINIMAL_DEBUG_LEVEL = DUNE_MINIMAL_DEBUG_LEVEL;

  /**
      @brief The level of the very verbose debug stream.
      @see dvverb
   */
  static const DebugLevel VERY_VERBOSE_DEBUG_LEVEL = 1;

  /**
      @brief Type of very verbose debug stream.
      @see dvverb
   */
  typedef DebugStream<VERY_VERBOSE_DEBUG_LEVEL, MINIMAL_DEBUG_LEVEL> DVVerbType;

  /**
      \brief stream for very verbose output.

      \code
     #include <dune/common/stdstreams.hh>
      \endcode

      Information on the lowest
      level. This is expected to report insane amounts of
      information. Use of the activation-flag to only generate output
      near the problem is recommended.
   */
  extern DVVerbType dvverb;

  /**
      @brief The level of the verbose debug stream.
      @see dvverb
   */
  static const DebugLevel VERBOSE_DEBUG_LEVEL = 2;

  /**
      @brief Type of more verbose debug stream.
      @see dverb
   */
  typedef DebugStream<VERBOSE_DEBUG_LEVEL, MINIMAL_DEBUG_LEVEL> DVerbType;

  /**
     @brief Singleton of verbose debug stream.

     \code
     #include <dune/common/stdstreams.hh>
     \endcode
   */
  extern DVerbType dverb;

  /**
      @brief The level of the informative debug stream.
      @see dinfo
   */
  static const DebugLevel INFO_DEBUG_LEVEL = 3;

  /**
      @brief Type of debug stream with info level.
      @see dinfo
   */
  typedef DebugStream<INFO_DEBUG_LEVEL, MINIMAL_DEBUG_LEVEL> DInfoType;

  /**
      @brief Stream for informative output.

      \code
     #include <dune/common/stdstreams.hh>
      \endcode

      Summary infos on what a module
      does, runtimes, etc.
   */
  extern DInfoType dinfo;

  /**
      @brief The level of the debug stream for warnings.
      @see dwarn
   */
  static const DebugLevel WARN_DEBUG_LEVEL = 4;

  /**
      @brief Type of debug stream with warn level.
      @see dwarn
   */
  typedef DebugStream<WARN_DEBUG_LEVEL, MINIMAL_DEBUG_LEVEL> DWarnType;

  /**
     @brief Stream for warnings indicating problems.

     \code
     #include <dune/common/stdstreams.hh>
     \endcode
   */
  extern DWarnType dwarn;

  /**
      @brief The level of the debug stream for fatal errors.
      @see dgrave
   */
  static const DebugLevel GRAVE_DEBUG_LEVEL = 5;

  /** @brief Type of debug stream for fatal errors.*/
  typedef DebugStream<GRAVE_DEBUG_LEVEL, MINIMAL_DEBUG_LEVEL> DGraveType;

  /**
     @brief Stream for warnings indicating fatal errors.

     \code
     #include <dune/common/stdstreams.hh>
     \endcode
   */
  extern DGraveType dgrave;

  /** @brief The type of the stream used for error messages. */
  typedef DebugStream<1> DErrType;

  /**
     @brief Stream for error messages.

     \code
     #include <dune/common/stdstreams.hh>
     \endcode

     Only packages integrating Dune
     completely will redirect it. The output of derr is independent of
     the debug-level, only the activation-flag is checked.
   */
  extern DErrType derr;

  /** }@ */
}

#endif


==> anc/xt-super/dune-common/dune/common/stdthread.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#if HAVE_CONFIG_H
#include <config.h>
#endif

#include <cstdlib>
#include <iostream>
#include <mutex>
#include <ostream>

#include <dune/common/stdthread.hh>

namespace Dune
{

  namespace {

    void printCallOnceError(const char *file, int line, const char *function,
                            const char *msg)
    {
      if(file)
        std::cerr << file << ":" << line << ": ";
      std::cerr << "error: ";
      if(function)
        std::cerr << "(in " << function << "()) ";
      std::cerr << "std::call_once() is broken.\n"
                << "\n"
                << msg << std::endl;
    }

    void setBool(bool *v)
    {
      *v = true;
    }

  } // anonymous namespace

  void doAssertCallOnce(const char *file, int line, const char *function)
  {
    std::once_flag once;
    bool works = false;
    try {
      // pass address to works since call_once passes by value
      std::call_once(once, setBool, &works);
    }
    catch(...) {
      printCallOnceError(file, line, function,
"std::call_once() throws an exception.  This suggests that the program was\n"
"linked without a threading library.  Common ways to link to a threading\n"
"library is to specify one of the following during linking: -pthread, \n"
"-lpthread, or -pthreads.  The build-system should have tried various of\n"
"these options, but unfortunately that is only a guess and we cannot verify\n"
"that we found a working configuration until runtime.\n"
"\n"
"Going to rethrow the exception now to give the system library a chance to\n"
"print more information about it, just in case that helps with debugging.\n"
                         );
      throw;
    }
    if(!works)
    {
      printCallOnceError(file, line, function,
"std::call_once() never calls the function.  This suggests that your\n"
"libctdc++ or your gcc built without threading support (--disable-threads,\n"
"see https://gcc.gnu.org/install/configure.html).  This is probably a bug in\n"
"__gthread_once() in /usr/include/c++/4.7/x86_64-linux-gnu/bits/gthr-single.h\n"
"(which should not silently return success without doing anything, but\n"
"apparently does so in some versions).\n"
"\n"
"To fix the issue, either recompile gcc with a working threading\n"
"implementation, or file a bug for gthr-single.h, or file a bug at\n"
"https://dune-project.org/flyspray/ and request a workaround at the dune-side."
                         );
      std::abort();
    }
  }

} // namespace Dune


==> anc/xt-super/dune-common/dune/common/stdthread.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_COMMON_STDTHREAD_HH
#define DUNE_COMMON_STDTHREAD_HH

#include <dune/common/nullptr.hh>
#include <dune/common/unused.hh>

namespace Dune
{

  // used internally by assertCallOnce for the actual check
  void doAssertCallOnce(const char *file, int line, const char *function);

  //! \brief Make sure call_once() works and provide a helpful error message
  //!        otherwise.
  /**
   * For call_once() to work, certain versions of libstdc++ need to be
   * _linked_ with -pthread or similar flags.  If that is not the case,
   * call_once() will throw an exception.  This function checks that
   * call_once() can indeed be used, i.e. that it does not throw an exception
   * when it should not, and that the code does indeed get executed.  If
   * call_once() cannot be used, assertCallOnce() aborts the program with a
   * helpful error message.
   *
   * The check is only actually executed the first time assertCallOnce() is
   * called.
   *
   * The arguments \c file and \c line specify the filename and line number
   * that should appear in the error message.  They are ignored if \c file is
   * 0.  The argument \c function specifies the name of the function to appear
   * in the error message.  It is ignored if \c function is 0.
   */

  inline void assertCallOnce(const char *file = nullptr, int line = -1,
                             const char *function = nullptr)
  {
    // make sure to call this only the first time this function is invoked
    static const bool DUNE_UNUSED works
      = (doAssertCallOnce(file, line, function), true);
  }

  //! \brief Make sure call_once() works and provide a helpful error message
  //!        otherwise.
  /**
   * This calls assertCallOnce() and automatically provides information about
   * the caller in the error message.
   */
#define DUNE_ASSERT_CALL_ONCE()                         \
  ::Dune::assertCallOnce(__FILE__, __LINE__, __func__)

} // namespace Dune

#endif // DUNE_COMMON_STDTHREAD_HH


==> anc/xt-super/dune-common/dune/common/stringutility.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_COMMON_STRINGUTILITY_HH
#define DUNE_COMMON_STRINGUTILITY_HH

/** \file
    \brief Miscellaneous helper stuff
 */

#include <cstddef>
#include <cstring>
#include <algorithm>
#include <cassert>
#include <cstdio>
#include <memory>
#include <string>
#include <new>

#include <dune/common/exceptions.hh>
#include <dune/common/std/memory.hh>


namespace Dune {

   /** @addtogroup Common

          @{
   */


  /** \brief Check whether a character container has a given prefix
   *
   * The container must support the begin() and size() methods.
   */
  template<typename C>
  bool hasPrefix(const C& c, const char* prefix) {
    std::size_t len = std::strlen(prefix);
    return c.size() >= len &&
           std::equal(prefix, prefix+len, c.begin());
  }

  /** \brief Check whether a character container has a given suffix
   *
   * The container must support the the begin() and size() methods and the
   * const_iterator member type.
   *
   * \note This is slow for containers which don't have random access iterators.
   *       In the case of containers with bidirectional iterators, this
   *       slowness is unnecessary.
   */
  template<typename C>
  bool hasSuffix(const C& c, const char* suffix) {
    std::size_t len = std::strlen(suffix);
    if(c.size() < len) return false;
    typename C::const_iterator it = c.begin();
    std::advance(it, c.size() - len);
    return std::equal(suffix, suffix+len, it);
  }

  /**
   * \brief Format values according to printf format string
   *
   * \param s The format string to be used
   * \param args The valued to be formated
   *
   * This is a wrapper to std::snprintf that provides
   * overflow save printf functionality. For up to 1000
   * characters a static buffer is used. If this is not sufficient
   * a dynamic buffer of appropriate size is allocated.
   */
  template<class... T>
  static std::string formatString(const std::string& s, const T&... args)
  {
    static const int bufferSize=1000;
    char buffer[bufferSize];

    // try to format with static buffer
    int r = std::snprintf(buffer, bufferSize, s.c_str(), args...);

    // negative return values correspond to errors
    if (r<0)
      DUNE_THROW(Dune::Exception,"Could not convert format string using given arguments.");

    // if buffer was large enough return result as string
    if (r<bufferSize)
      return std::string(buffer);

    // if buffer was to small allocate a larger buffer using
    // the predicted size hint (+1 for the terminating 0-byte).
    int dynamicBufferSize = r+1;

    std::unique_ptr<char[]> dynamicBuffer;
    try {
      dynamicBuffer = Dune::Std::make_unique<char[]>(dynamicBufferSize);
    }
    catch (const std::bad_alloc&) {
      DUNE_THROW(Dune::Exception,"Could allocate large enough dynamic buffer in formatString.");
    }

    // convert and check for errors again
    r = std::snprintf(dynamicBuffer.get(), dynamicBufferSize, s.c_str(), args...);
    if (r<0)
      DUNE_THROW(Dune::Exception,"Could not convert format string using given arguments.");

    // the new buffer should always be large enough
    assert(r<dynamicBufferSize);

    return std::string(dynamicBuffer.get());
  }
  /** @} */

}

#endif // DUNE_COMMON_STRINGUTILITY_HH


==> anc/xt-super/dune-common/dune/common/test/CMakeLists.txt <==
# tests that should build and run successfully
set(TESTS
    arraylisttest
    arraytest
    bigunsignedinttest
    bitsetvectortest
    calloncetest
    check_fvector_size
    conversiontest
    diagonalmatrixtest
    dynmatrixtest
    dynvectortest
    enumsettest
    fmatrixtest
    fvectortest
    gcdlcmtest
    integersequence
    iteratorfacadetest
    iteratorfacadetest2
    lrutest
    mpicollectivecommunication
    mpiguardtest
    mpihelpertest
    mpihelpertest2
    nullptr_test
    pathtest
    parametertreelocaletest
    parametertreetest
    poolallocatortest
    shared_ptrtest_config
    singletontest
    streamtest
    testfloatcmp
    tuplestest_config
    tupleutilitytest
    utilitytest)

#test that should build but fail to run successfully
set(FAILTESTS
    testdebugallocator_fail1
    testdebugallocator_fail2
    testdebugallocator_fail3
    testdebugallocator_fail4
    testdebugallocator_fail5
   )

set(COMPILEFAILTESTS
    check_fvector_size_fail1
    check_fvector_size_fail2
    genericiterator_compile_fail
    nullptr-test-fail)

# Add the executables needed for the tests
add_executable("arraylisttest" arraylisttest.cc)
add_executable("arraytest" arraytest.cc)

add_executable("bigunsignedinttest" bigunsignedinttest.cc)
target_link_libraries("bigunsignedinttest" "dunecommon")

add_executable("bitsetvectortest" bitsetvectortest.cc)
add_executable("calloncetest" calloncetest.cc)
target_link_libraries("calloncetest" "dunecommon")
add_executable("check_fvector_size" check_fvector_size.cc)
add_executable("check_fvector_size_fail1" EXCLUDE_FROM_ALL check_fvector_size_fail.cc)
set_target_properties(check_fvector_size_fail1 PROPERTIES COMPILE_FLAGS "-DDIM=1")
add_executable("check_fvector_size_fail2" EXCLUDE_FROM_ALL check_fvector_size_fail.cc)
set_target_properties(check_fvector_size_fail2 PROPERTIES COMPILE_FLAGS "-DDIM=3")
add_executable("conversiontest" conversiontest.cc)

add_executable("dynmatrixtest" dynmatrixtest.cc)
target_link_libraries("dynmatrixtest" "dunecommon")

add_executable("dynvectortest" dynvectortest.cc)

if(${LAPACK_FOUND})
  add_executable(eigenvaluestest eigenvaluestest.cc)
  target_link_libraries(eigenvaluestest dunecommon)
  target_link_libraries(eigenvaluestest ${LAPACK_LIBRARIES})
  list(APPEND TESTS eigenvaluestest)
endif()

add_executable("diagonalmatrixtest" diagonalmatrixtest.cc)
target_link_libraries("diagonalmatrixtest" "dunecommon")

add_executable("enumsettest" enumsettest.cc)

add_executable("testfloatcmp" testfloatcmp.cc)
target_link_libraries("testfloatcmp" "dunecommon")

# we provide an empty fortran file to force the linker
# to link to the fortran libraries (needed for static linking)
add_executable("fmatrixtest" fmatrixtest.cc dummy.f)
target_link_libraries("fmatrixtest" "dunecommon")
add_executable("fvectortest" fvectortest.cc)
add_dune_gmp_flags("fvectortest")
add_executable("gcdlcmtest" gcdlcmtest.cc)
add_executable("genericiterator_compile_fail" EXCLUDE_FROM_ALL genericiterator_compile_fail.cc)
add_executable("integersequence" integersequence.cc)
add_executable("iteratorfacadetest2" iteratorfacadetest2.cc)
add_executable("iteratorfacadetest" iteratorfacadetest.cc)
add_executable("lrutest" lrutest.cc)
target_link_libraries("lrutest" "dunecommon")
add_executable("mpiguardtest" mpiguardtest.cc)
target_link_libraries("mpiguardtest" "dunecommon")
add_DUNE_MPI_flags(mpiguardtest)

add_executable("mpicollectivecommunication" mpicollectivecommunication.cc)
target_link_libraries(mpicollectivecommunication "dunecommon")
add_DUNE_MPI_flags(mpicollectivecommunication)

add_executable("mpihelpertest" mpihelpertest.cc)
target_link_libraries(mpihelpertest "dunecommon")
add_DUNE_MPI_flags(mpihelpertest)

add_executable("mpihelpertest2" mpihelpertest.cc)
target_link_libraries(mpihelpertest2 "dunecommon")
add_DUNE_MPI_flags(mpihelpertest2)
set_target_properties(mpihelpertest2 PROPERTIES COMPILE_FLAGS "-DMPIHELPER_PREINITIALIZE")

add_executable("nullptr_test" nullptr-test.cc nullptr-test2.cc)
target_link_libraries(nullptr_test "dunecommon")
add_executable("nullptr_test_fail" EXCLUDE_FROM_ALL nullptr-test.cc)
target_link_libraries(nullptr_test_fail "dunecommon")
set_target_properties(nullptr_test_fail PROPERTIES COMPILE_FLAGS "-DFAIL")

add_executable("parametertreelocaletest" parametertreelocaletest.cc)
target_link_libraries("parametertreelocaletest" "dunecommon")

add_executable("parametertreetest" parametertreetest.cc)
target_link_libraries("parametertreetest" "dunecommon")

add_executable("pathtest" pathtest.cc)
target_link_libraries("pathtest" "dunecommon")

add_executable("poolallocatortest" poolallocatortest.cc)
add_executable("shared_ptrtest_config" shared_ptrtest.cc)
add_executable("singletontest" singletontest.cc)
add_executable("sllisttest" EXCLUDE_FROM_ALL sllisttest.cc)

add_executable("streamtest" streamtest.cc)
target_link_libraries("streamtest" "dunecommon")

add_executable("testdebugallocator" testdebugallocator.cc)
target_link_libraries(testdebugallocator dunecommon)
add_executable("testdebugallocator_fail1" testdebugallocator.cc)
target_link_libraries(testdebugallocator_fail1 dunecommon)
set_target_properties(testdebugallocator_fail1 PROPERTIES COMPILE_DEFINITIONS "FAILURE1;EXPECTED_SIGNAL=SIGSEGV")
add_executable("testdebugallocator_fail2" testdebugallocator.cc)
target_link_libraries(testdebugallocator_fail2 dunecommon)
set_target_properties(testdebugallocator_fail2 PROPERTIES COMPILE_DEFINITIONS "FAILURE2;EXPECTED_SIGNAL=SIGABRT")
add_executable("testdebugallocator_fail3" testdebugallocator.cc)
target_link_libraries(testdebugallocator_fail3 dunecommon)
set_target_properties(testdebugallocator_fail3 PROPERTIES COMPILE_DEFINITIONS "FAILURE3;EXPECTED_SIGNAL=SIGABRT")
add_executable("testdebugallocator_fail4" testdebugallocator.cc)
target_link_libraries(testdebugallocator_fail4 dunecommon)
set_target_properties(testdebugallocator_fail4 PROPERTIES COMPILE_DEFINITIONS "FAILURE4;DEBUG_ALLOCATOR_KEEP=1;EXPECTED_SIGNAL=SIGSEGV")
add_executable("testdebugallocator_fail5" testdebugallocator.cc)
target_link_libraries(testdebugallocator_fail5 dunecommon)
set_target_properties(testdebugallocator_fail5 PROPERTIES COMPILE_DEFINITIONS "FAILURE5;EXPECTED_SIGNAL=SIGSEGV")

add_executable("tuplestest_config" tuplestest.cc)
add_executable("tupleutilitytest" tupleutilitytest.cc)
add_executable("utilitytest" utilitytest.cc)

set(TESTPROGS ${TESTS} ${FAILTESTS})

# We do not want want to build the tests during make all,
# but just build them on demand
add_directory_test_target(_test_target)
add_dependencies(${_test_target} ${TESTPROGS})

# Add the tests to be executed
foreach(_TEST ${TESTPROGS})
  add_test(${_TEST} ${_TEST})
endforeach(_TEST)

# treat tests returning code 77 as skipped
set_tests_properties(
  mpicollectivecommunication
  parametertreelocaletest
  PROPERTIES SKIP_RETURN_CODE 77)
if(${LAPACK_FOUND})
  set_tests_properties(eigenvaluestest
    PROPERTIES SKIP_RETURN_CODE 77)
endif()

# set properties for failing tests
set_tests_properties(
  ${FAILTESTS}
  PROPERTIES WILL_FAIL true)

# compile tests that should fail
foreach(_TEST ${COMPILEFAILTESTS})
  add_test(NAME ${_TEST}
  COMMAND ${CMAKE_COMMAND} --build . --target ${_TEST} --config $<CONFIGURATION>)
endforeach(_TEST)
set_tests_properties(
  ${COMPILEFAILTESTS}
  PROPERTIES WILL_FAIL true)


==> anc/xt-super/dune-common/dune/common/test/Makefile.am <==
# -*- tab-width: 4; indent-tabs-mode: nil -*-

TESTPROGS = \
    arraylisttest \
    arraytest \
    bigunsignedinttest \
    bitsetvectortest \
    calloncetest \
    check_fvector_size \
    conversiontest \
    diagonalmatrixtest \
    dynmatrixtest \
    dynvectortest \
    eigenvaluestest \
    enumsettest \
    fmatrixtest \
    fvectortest \
    gcdlcmtest \
    integersequence \
    iteratorfacadetest \
    iteratorfacadetest2 \
    lrutest \
    mpicollectivecommunication \
    mpiguardtest \
    mpihelpertest \
    mpihelpertest2 \
    nullptr-test \
    pathtest \
    parametertreelocaletest \
    parametertreetest \
    poolallocatortest \
    shared_ptrtest_config \
    singletontest \
    streamtest \
    testdebugallocator \
    testdebugallocator_fail1 \
    testdebugallocator_fail2 \
    testdebugallocator_fail3 \
    testdebugallocator_fail4 \
    testdebugallocator_fail5 \
    testfloatcmp \
    tuplestest_std \
    tupleutilitytest \
    typetraitstest \
    utilitytest

# which tests to run
COMPILE_XFAIL=$(DUNE_COMMON_BIN)/xfail-compile-tests

COMPILE_XFAIL_TESTS = \
    check_fvector_size_fail1 \
    check_fvector_size_fail2 \
    genericiterator_compile_fail \
    nullptr-test-fail

compile_XFAIL:
	for i in $(COMPILE_XFAIL_TESTS); do \
	  if $(MAKE) $$i; then \
	    echo "ERROR: target $$i did compile, although it is listed in the COMPILE_XFAIL_TESTS"; \
	    exit 1; \
	  else true; \
	  fi; \
	done

EXTRA_PROGRAMS = $(COMPILE_XFAIL_TESTS) sllisttest

TESTS = $(TESTPROGS) $(COMPILE_XFAIL)

XFAIL_TESTS = \
    testdebugallocator_fail1 \
    testdebugallocator_fail2 \
    testdebugallocator_fail3 \
    testdebugallocator_fail4 \
    testdebugallocator_fail5

# programs just to build when "make check" is used
check_PROGRAMS = $(TESTPROGS)

noinst_HEADERS = dummyiterator.hh iteratorfacadetest.hh

# Install some test headers, because they get used by tests in other modules
testincludedir = $(includedir)/dune/common/test
testinclude_HEADERS = checkmatrixinterface.hh iteratortest.hh

# define the programs (in alphabetical order)
arraylisttest_SOURCES = arraylisttest.cc

arraytest_SOURCES = arraytest.cc

bigunsignedinttest_SOURCES=bigunsignedinttest.cc
bigunsignedinttest_CPPFLAGS = $(AM_CPPFLAGS)

bitsetvectortest_SOURCES = bitsetvectortest.cc

calloncetest_SOURCES = calloncetest.cc

check_fvector_size_fail1_SOURCES = check_fvector_size_fail.cc
check_fvector_size_fail1_CPPFLAGS = $(AM_CPPFLAGS) -DDIM=1

check_fvector_size_fail2_SOURCES = check_fvector_size_fail.cc
check_fvector_size_fail2_CPPFLAGS = $(AM_CPPFLAGS) -DDIM=3

check_fvector_size_SOURCES = check_fvector_size.cc

conversiontest_SOURCES = conversiontest.cc

diagonalmatrixtest_SOURCES = diagonalmatrixtest.cc

dynmatrixtest_SOURCES = dynmatrixtest.cc

dynvectortest_SOURCES = dynvectortest.cc

eigenvaluestest_SOURCES = eigenvaluestest.cc
eigenvaluestest_LDADD = $(LAPACK_LIBS) $(LDADD) $(BLAS_LIBS) $(LIBS) $(FLIBS)

enumsettest_SOURCES = enumsettest.cc

fmatrixtest_SOURCES = fmatrixtest.cc
fmatrixtest_LDADD = $(LAPACK_LIBS) $(LDADD) $(BLAS_LIBS) $(LIBS) $(FLIBS)

fvectortest_SOURCES = fvectortest.cc

gcdlcmtest_SOURCES = gcdlcmtest.cc

genericiterator_compile_fail_SOURCES = genericiterator_compile_fail.cc

integersequence_SOURCES = integersequence.cc
integersequence_CPPFLAGS = $(AM_CPPFLAGS)

# mention headers so that they are distributed too
iteratorfacadetest_SOURCES = iteratorfacadetest.cc iteratorfacadetest.hh \
   iteratortest.hh

iteratorfacadetest2_SOURCES = iteratorfacadetest2.cc

lrutest_SOURCES = lrutest.cc

mpicollectivecommunication_SOURCES = mpicollectivecommunication.cc
mpicollectivecommunication_CPPFLAGS = $(AM_CPPFLAGS) $(DUNEMPICPPFLAGS)
mpicollectivecommunication_LDADD = $(DUNEMPILIBS) $(LDADD)
mpicollectivecommunication_LDFLAGS = $(AM_LDFLAGS) $(DUNEMPILDFLAGS)

mpiguardtest_SOURCES = mpiguardtest.cc
mpiguardtest_CPPFLAGS = $(AM_CPPFLAGS) $(DUNEMPICPPFLAGS)
mpiguardtest_LDADD = $(DUNEMPILIBS) $(LDADD)
mpiguardtest_LDFLAGS = $(AM_LDFLAGS) $(DUNEMPILDFLAGS)

mpihelpertest_SOURCES = mpihelpertest.cc
mpihelpertest_CPPFLAGS = $(AM_CPPFLAGS) $(DUNEMPICPPFLAGS)
mpihelpertest_LDADD = $(DUNEMPILIBS) $(LDADD)
mpihelpertest_LDFLAGS = $(AM_LDFLAGS) $(DUNEMPILDFLAGS)

mpihelpertest2_SOURCES = mpihelpertest.cc
mpihelpertest2_CPPFLAGS = $(AM_CPPFLAGS) $(DUNEMPICPPFLAGS) -DMPIHELPER_PREINITIALIZE
mpihelpertest2_LDADD = $(DUNEMPILIBS) $(LDADD)
mpihelpertest2_LDFLAGS = $(AM_LDFLAGS) $(DUNEMPILDFLAGS)

nullptr_test_SOURCES = nullptr-test.cc nullptr-test2.cc
nullptr_test_fail_SOURCES = nullptr-test.cc
nullptr_test_fail_CPPFLAGS = $(AM_CPPFLAGS) -DFAIL

parametertreelocaletest_SOURCES = parametertreelocaletest.cc
parametertreetest_SOURCES = parametertreetest.cc

pathtest_SOURCES = pathtest.cc

poolallocatortest_SOURCES = poolallocatortest.cc

shared_ptrtest_config_SOURCES = shared_ptrtest.cc

singletontest_SOURCES = singletontest.cc

sllisttest_SOURCES = sllisttest.cc

sourcescheck_NOSOURCES = timing.cc

streamtest_SOURCES = streamtest.cc

testdebugallocator_SOURCES = testdebugallocator.cc
testdebugallocator_CPPFLAGS = $(AM_CPPFLAGS)

testdebugallocator_fail1_SOURCES = testdebugallocator.cc
testdebugallocator_fail1_CPPFLAGS = $(AM_CPPFLAGS) -DFAILURE1

testdebugallocator_fail2_SOURCES = testdebugallocator.cc
testdebugallocator_fail2_CPPFLAGS = $(AM_CPPFLAGS) -DFAILURE2

testdebugallocator_fail3_SOURCES = testdebugallocator.cc
testdebugallocator_fail3_CPPFLAGS = $(AM_CPPFLAGS) -DFAILURE3

testdebugallocator_fail4_SOURCES = testdebugallocator.cc
testdebugallocator_fail4_CPPFLAGS = $(AM_CPPFLAGS) -DFAILURE4 -DDEBUG_ALLOCATOR_KEEP=1

testdebugallocator_fail5_SOURCES = testdebugallocator.cc
testdebugallocator_fail5_CPPFLAGS = $(AM_CPPFLAGS) -DFAILURE5

testfloatcmp_SOURCES = testfloatcmp.cc

tuplestest_std_SOURCES = tuplestest.cc

tupleutilitytest_SOURCES = tupleutilitytest.cc

typetraitstest_SOURCES = typetraitstest.cc

utilitytest_SOURCES = utilitytest.cc



include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt dummy.f


==> anc/xt-super/dune-common/dune/common/test/arraylisttest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <dune/common/arraylist.hh>
#include <dune/common/test/iteratortest.hh>
#include <iostream>
#include <cstdlib>
#include <algorithm>

class Double {
public:
  double val;
  Double() : val(0){}
  Double(double d) : val(d){}
  Double& operator=(double d){
    val=d;
    return *this;
  }
};

bool operator<(Double a, Double b){
  return a.val<b.val;
}

template<class T, int size>
void randomizeList(Dune::ArrayList<T,size>& alist){
  using namespace Dune;

  srand(300);

  int lowest=0, highest=1000, range=(highest-lowest)+1;

  for(int i=0; i < 250; i++)
    alist.push_back(T(static_cast<int>(range*(rand()/(RAND_MAX+1.0)))));
}

int testSorting(){
  using namespace Dune;
  ArrayList<double,10> alist;

  randomizeList(alist);
  std::sort(alist.begin(), alist.end());
  double last=-1;

  for(ArrayList<double,10>::iterator iter=alist.begin(), end=alist.end();
      iter != end; ++iter) {
    if((*iter)>=last) {
      last=*iter;
    }else{
      std::cerr << last<<">"<<(*iter)<<" List is not sorted! "<<__FILE__ <<":"<<__LINE__<<std::endl;
      return 1;
    }
  }

  return 0;
}

template<int size>
void initConsecutive(Dune::ArrayList<double,size>& alist){
  using namespace Dune;

  for(int i=0; i < 100; i++)
    alist.push_back(i);
}

int testIteratorRemove(){
  using namespace Dune;
  ArrayList<double,10> alist;
  initConsecutive(alist);
  ArrayList<double,10>::iterator iter=alist.begin();

  iter+=8;

  iter.eraseToHere();
  ++iter;

  if((*iter)!=10) {
    std::cerr<<"Removing from iterator failed! "<<__FILE__<<":"<<__LINE__<<std::endl;
    return 1;
  }

  iter = alist.begin();

  if((*iter)!=9) {
    std::cerr<<"Removing from iterator failed! "<<__FILE__<<":"<<__LINE__<<std::endl;
    return 1;
  }

  iter +=3;
  iter.eraseToHere();
  iter +=4;

  if((*iter)!=17) {
    std::cerr<<"Removing from iterator failed! "<<__FILE__<<":"<<__LINE__<<std::endl;
    return 1;
  }

  alist.purge();
  if(*(alist.begin())!=13) {
    std::cerr<<"Purging iterator failed! "<<__FILE__<<":"<<__LINE__<<std::endl;
    return 1;
  }
  return 0;
}
int testRandomAccess(){
  using namespace Dune;
  ArrayList<double,10> alist;
  initConsecutive(alist);

  ArrayList<double,10>::iterator iter=alist.begin();


  for(int i=0; i < 100; i++) {
    if(iter[i]!=i) {
      std::cerr << "Random Access failed: "<<iter[i]<<"!="<<i<<" "<< __FILE__ <<":"<<__LINE__<<std::endl;
      return 1;
    }

    if(*(iter+i)!=i) {
      std::cerr << "Random Access failed "<< __FILE__ <<":"<<__LINE__<<std::endl;
      return 1;
    }
  }
  return 0;
}

int testComparison(){
  using namespace Dune;
  ArrayList<double,10> alist;
  initConsecutive(alist);

  ArrayList<double,10>::iterator iter=alist.begin(), iter1=alist.begin();
  iter1=iter+5;
  iter1=iter-5;
  iter1=iter+5;


  if(!(iter<iter1)) {
    std::cerr<<*iter<<">="<<*iter1<<" Operator< seems to be wrong! "<< __FILE__ <<__LINE__<<std::endl;
    return 1;
  }

  if(!(iter1>iter)) {
    std::cerr<<"operator> seems to be wrong! "<< __FILE__ <<__LINE__<<std::endl;
    return 1;
  }

  if(!(iter<=iter1)) {
    std::cerr<<"operator<= seems to be wrong! "<< __FILE__ <<__LINE__<<std::endl;
    return 1;
  }

  if(!(iter1>=iter)) {
    std::cerr<<"operator>= seems to be wrong! "<< __FILE__ <<__LINE__<<std::endl;
    return 1;
  }

  if(!(iter1 != iter)) {
    std::cerr<<"operator!= seems to be wrong! "<< __FILE__ <<__LINE__<<std::endl;
    return 1;
  }

  if(!(iter1 == iter+5)) {
    std::cerr<<"operator== seems to be wrong! "<< __FILE__ <<__LINE__<<std::endl;
    return 1;
  }
  return 0;
}


int main(){
  using namespace Dune;
  using namespace std;
  ArrayList<double,100> alist;

  randomizeList(alist);

  int ret=testIterator(alist);

  if(0!=testComparison()) {
    ret++;
    cerr<< "Comparison failed!"<<endl;
  }

  if(0!=testRandomAccess()) {
    ret++;
    cerr<< "Ransom Access failed!"<<endl;
  }

  if(0!=testSorting()) {
    ret++;
    cerr<< "Sorting failed!"<<endl;
  }

  if(0!=testIteratorRemove()) {
    ret++;
    cerr<< "Erasing failed!"<<endl;
  }
  return ret;

}


==> anc/xt-super/dune-common/dune/common/test/arraytest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <cstddef>
#include <iostream>
#include <ostream>

#include <dune/common/array.hh>
#include <dune/common/classname.hh>
#include <dune/common/fvector.hh>

template<class T, std::size_t n>
void f(const Dune::array<T, n> &a) {
  std::cout << "Got a " << Dune::className(a) << " with elements";
  for(std::size_t i = 0; i < n; ++i)
    std::cout << " (" << a[i] << ")";
  std::cout << std::endl;
}

int main() {
  // check that make_array works
  f(Dune::make_array(1, 2));
  f(Dune::make_array(1, 2, 3));
  f(Dune::make_array(1, 2, 3, 4));
  f(Dune::make_array(1, 2, 3, 4, 5));
  f(Dune::make_array(1, 2, 3, 4, 5, 6));
  f(Dune::make_array(1, 2, 3, 4, 5, 6, 7));
  f(Dune::make_array(1, 2, 3, 4, 5, 6, 7, 8));
  f(Dune::make_array(1, 2, 3, 4, 5, 6, 7, 8, 9));
  f(Dune::make_array(1, 2, 3, 4, 5, 6, 7, 8, 9, 10));

  Dune::FieldVector<double, 2> x(0);
  f(Dune::make_array(x, x));
}


==> anc/xt-super/dune-common/dune/common/test/bigunsignedinttest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <cstdint>
#include <limits>
#include <iostream>

#include <dune/common/bigunsignedint.hh>
#include <dune/common/hash.hh>

#define CHECK(x) \
  do { \
    if (!(x)) { \
      pass = false; \
      std::cerr << "FAILED: " << #x << std::endl; \
    } \
  } while(false)

int main()
{
  bool pass = true;

  typedef Dune::bigunsignedint<16> ShortInteger;
  typedef Dune::bigunsignedint<128> BigInteger;

  /* Test std::numeric_limits for ShortInteger (should be same as for uint16_t) */
  CHECK(std::numeric_limits<ShortInteger>::min() == std::numeric_limits<std::uint16_t>::min());
  CHECK(std::numeric_limits<ShortInteger>::max() == std::numeric_limits<std::uint16_t>::max());
  CHECK(std::numeric_limits<ShortInteger>::digits == std::numeric_limits<std::uint16_t>::digits);
  CHECK(std::numeric_limits<ShortInteger>::epsilon() == std::numeric_limits<std::uint16_t>::epsilon());
  CHECK(std::numeric_limits<ShortInteger>::round_error() == std::numeric_limits<std::uint16_t>::round_error());

  CHECK(std::numeric_limits<ShortInteger>::is_exact);
  CHECK(std::numeric_limits<ShortInteger>::is_integer);
  CHECK(!std::numeric_limits<ShortInteger>::is_signed);

  /* Test std::numeric_limits for BigInteger */
  CHECK(std::numeric_limits<BigInteger>::min() == 0u);
  CHECK(std::numeric_limits<BigInteger>::digits == 128);
  CHECK(std::numeric_limits<BigInteger>::epsilon() == 0u);
  CHECK(std::numeric_limits<BigInteger>::round_error() == 0u);

  CHECK(std::numeric_limits<BigInteger>::is_exact);
  CHECK(std::numeric_limits<BigInteger>::is_integer);
  CHECK(!std::numeric_limits<BigInteger>::is_signed);

  /* Test constructor */
  CHECK(BigInteger(10u) == 10u);
  CHECK(BigInteger(10) == BigInteger(10u));

  try {
    BigInteger tmp(-10);
    pass = false;
    std::cerr << "FAILED: BigInteger(-10) should throw an exception." << std::endl;
  }
  catch(const Dune::Exception&) {
    /* Ignore */
  }
  catch(...) {
    pass = false;
    std::cerr << "FAILED: BigInteger(-10) threw an unexpected exception." << std::endl;
  }

  /* Test conversion */
  CHECK(BigInteger(10u).touint() == 10u);
  CHECK(BigInteger(10u).todouble() == 10.0);

  /* Check BigInteger arithmetic */
  CHECK(BigInteger(10u) + BigInteger(3u) == BigInteger(10u + 3u));
  CHECK(BigInteger(10u) - BigInteger(3u) == BigInteger(10u - 3u));
  CHECK(BigInteger(10u) * BigInteger(3u) == BigInteger(10u * 3u));
  CHECK(BigInteger(10u) / BigInteger(3u) == BigInteger(10u / 3u));
  CHECK(BigInteger(10u) % BigInteger(3u) == BigInteger(10u % 3u));

  CHECK(BigInteger(100000u) + BigInteger(30000u) == BigInteger(100000u + 30000u));
  CHECK(BigInteger(100000u) - BigInteger(30000u) == BigInteger(100000u - 30000u));
  CHECK(BigInteger(70000u) - BigInteger(30000u) == BigInteger(70000u - 30000u));
  CHECK(BigInteger(100000u) * BigInteger(30000u) == BigInteger(100000u * 30000u));
  CHECK(BigInteger(100000u) / BigInteger(30000u) == BigInteger(100000u / 30000u));
  CHECK(BigInteger(100000u) % BigInteger(30000u) == BigInteger(100000u % 30000u));

  /* Test hashing */
  {
    Dune::hash<BigInteger> hasher;
    CHECK(hasher(BigInteger(100)) == hasher(BigInteger(100)));
  }

  return pass ? 0 : 1;
}


==> anc/xt-super/dune-common/dune/common/test/bitsetvectortest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <dune/common/unused.hh>
#include <dune/common/bitsetvector.hh>

#if defined(__GNUC__) && ! defined(__clang__)
#include <ext/malloc_allocator.h>
#endif

#include <dune/common/test/iteratortest.hh>

template<class BBF>
struct ConstReferenceOp
{
  typedef typename BBF::value_type bitset;
  typedef typename BBF::const_reference const_reference;

  void operator()(const_reference t){
    DUNE_UNUSED bitset x = t[0];
  }
};

template <class T>
void testConstBitSetMethods(const T t)
{
  t.size();
  t[0];
  t[t.size()-1];
  t << 2;
  t >> 2;
  ~t;
  t.count();
  t.any();
  t.none();
  t.test(0);
}

template<class BBF>
void testContainer(BBF & bbf)
{
  typedef typename BBF::value_type bitset;
  typedef typename BBF::reference reference;
  typedef typename BBF::const_reference const_reference;

  const BBF & cbbf = bbf;

  bitset x = bbf[3];
  reference y = bbf[4];
  const_reference z = bbf[4];
  const reference v = bbf[4];

  // assignement
  y = false;
  y[2] = true;
  y = x;
  y = z;
  y = v;
  x = y;
  x = z;
  x = v;
  y = cbbf[1];
  x = cbbf[1];
  bbf[4] = x;
  bbf[4] = v;
  bbf[4] = y;
  bbf[4] = true;

  // invoke methods
  testConstBitSetMethods(x);
  testConstBitSetMethods(y);
  testConstBitSetMethods(z);
  testConstBitSetMethods(v);
  testConstBitSetMethods(bbf[1]);
  testConstBitSetMethods(cbbf[2]);

  // equality
  y == cbbf[2];
  y == bbf[3];
  y == x;
  x == y;
  x == z;
  z == x;
  z == y;
  y == z;

  // inequality
  y != cbbf[2];
  y != bbf[3];
  y != x;
  x != y;
  x != z;
  z != x;
  z != y;
  y != z;

  // &=
  y &= cbbf[2];
  y &= bbf[3];
  y &= x;
  x &= y;
  x &= z;
  y &= z;

  // |=
  y |= cbbf[2];
  y |= bbf[3];
  y |= x;
  x |= y;
  x |= z;
  y |= z;

  // ^=
  y ^= cbbf[2];
  y ^= bbf[3];
  y ^= x;
  x ^= y;
  x ^= z;
  y ^= z;

  // shift operator
  y <<= 1;
  y >>= 1;

  // flip
  y.flip();
  y.flip(2);
  y[3].flip();
}

template<class BBF>
void testConstContainer(const BBF& bbf){
  typedef typename BBF::value_type bitset;
  typedef typename BBF::iterator iterator;
  typedef typename std::iterator_traits<iterator>::value_type value_type;
  typedef typename BBF::const_reference reference;

  const BBF & cbbf = bbf;

  bitset x = bbf[3];
  value_type z;
  reference y = bbf[4];

  // assignement
  x = y;
  x = cbbf[1];

  // equality
  y == cbbf[2];
  y == bbf[3];
  y == x;
  x == y;

  // inequality
  y != cbbf[2];
  y != bbf[3];
  y != x;
  x != y;
}

template<int block_size, class Alloc>
void doTest() {
  typedef Dune::BitSetVector<block_size, Alloc> BBF;

  BBF bbf(10,true);
  const BBF & cbbf = bbf;

  // test containers and some basic bitset operations
  testContainer(bbf);
  testConstContainer(bbf);
  testConstContainer(cbbf);

  // iterator interface
#ifndef NDEBUG
  ConstReferenceOp<BBF> cop;
  assert(testIterator(bbf, cop) == 0);
  assert(testIterator(cbbf, cop) == 0);
#endif
}

int main()
{
  doTest<4, std::allocator<bool> >();
#if defined(__GNUC__) && ! defined(__clang__)
  doTest<4, __gnu_cxx::malloc_allocator<bool> >();
#endif
  return 0;
}


==> anc/xt-super/dune-common/dune/common/test/calloncetest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifdef HAVE_CONFIG_H
#include <config.h>
#endif

#include <dune/common/stdthread.hh>

int main() {
  DUNE_ASSERT_CALL_ONCE();
}


==> anc/xt-super/dune-common/dune/common/test/check_fvector_size.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <config.h>
#include <dune/common/dynvector.hh>

int main(int, char **)
{

  Dune::DynamicVector<double> one(1);
  Dune::DynamicVector<double> two(2);

  two = one;

  return 0;
}


==> anc/xt-super/dune-common/dune/common/test/check_fvector_size_fail.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <config.h>
#include <dune/common/fvector.hh>

int main(int argc, char * argv[])
{

  Dune::FieldVector<double,DIM> one(1);
  Dune::FieldVector<float,2> two(2);

  one=two;

  return 0;
}


==> anc/xt-super/dune-common/dune/common/test/checkmatrixinterface.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_COMMON_CHECK_MATRIX_INTERFACE_HH
#define DUNE_COMMON_CHECK_MATRIX_INTERFACE_HH

#include <algorithm>
#include <limits>

#include <dune/common/dynvector.hh>
#include <dune/common/exceptions.hh>
#include <dune/common/ftraits.hh>
#include <dune/common/fvector.hh>


/*
 * @file
 * @brief This file provides an interface check for dense matrices.
 * @author Christoph Gersbacher
 */


namespace Dune
{

  // External forward declarations for namespace Dune
  // ------------------------------------------------

  template< class, int, int > class FieldMatrix;
  template< class, int > class DiagonalMatrix;

} // namespace Dune



namespace CheckMatrixInterface
{

  namespace Capabilities
  {

    // hasStaticSizes
    // --------------

    template< class Matrix >
    struct hasStaticSizes
    {
      static const bool v = false;
      static const int rows = ~0;
      static const int cols = ~0;
    };

    template< class Matrix >
    struct hasStaticSizes< const Matrix >
    {
      static const bool v = hasStaticSizes< Matrix >::v;
      static const int rows = hasStaticSizes< Matrix >::rows;
      static const int cols = hasStaticSizes< Matrix >::cols;
    };



    // isSquare
    // --------

    template< class Matrix >
    struct isSquare
    {
      static const bool v = false;
    };

    template< class Matrix >
    struct isSquare< const Matrix >
    {
      static const bool v = isSquare< Matrix >::v;
    };



    // Template specializations for Dune::FieldMatrix
    // ----------------------------------------------

    template< class K, int r, int c >
    struct hasStaticSizes< Dune::FieldMatrix< K, r, c > >
    {
      static const bool v = true;
      static const int rows = r;
      static const int cols = c;
    };

    template< class K, int rows, int cols >
    struct isSquare< Dune::FieldMatrix< K, rows, cols > >
    {
      static const bool v = ( rows == cols );
    };



    // Template specializations for Dune::DiagonalMatrix
    // -------------------------------------------------

    template< class K, int n >
    struct hasStaticSizes< Dune::DiagonalMatrix<K,n> >
    {
      static const bool v = true;
      static const int rows = n;
      static const int cols = n;
    };

    template< class K, int n >
    struct isSquare< Dune::DiagonalMatrix<K,n> >
    {
      static const bool v = true;
    };

  } // namespace Capabilities



  // UseDynamicVector
  // ----------------

  template< class Matrix >
  struct UseDynamicVector
  {
    typedef typename Matrix::value_type value_type;

    typedef Dune::DynamicVector< value_type > domain_type;
    typedef domain_type range_type;

    static domain_type domain ( const Matrix &matrix, value_type v = value_type() )
    {
      return domain_type( matrix.M(), v );
    }

    static range_type range ( const Matrix &matrix, value_type v = value_type() )
    {
      return range_type( matrix.N(), v );
    }
  };



  // UseFieldVector
  // --------------

  template< class K, int rows, int cols >
  struct UseFieldVector
  {
    typedef K value_type;

    typedef Dune::FieldVector< K, cols > domain_type;
    typedef Dune::FieldVector< K, rows > range_type;

    template< class Matrix >
    static domain_type domain ( const Matrix &, value_type v = value_type() )
    {
      return domain_type( v );
    }

    template< class Matrix >
    static range_type range ( const Matrix &, value_type v = value_type() )
    {
      return range_type( v );
    }
  };



  // MatrixSizeHelper
  // ----------------

  template< class Matrix, bool hasStaticSizes = Capabilities::hasStaticSizes< Matrix >::v >
  struct MatrixSizeHelper;

  template< class Matrix >
  struct MatrixSizeHelper< Matrix, false >
  {
    typedef typename Matrix::size_type size_type;
    static const size_type rows ( const Matrix &matrix ) { return matrix.rows(); }
    static const size_type cols ( const Matrix &matrix ) { return matrix.cols(); }
  };

  template< class Matrix >
  struct MatrixSizeHelper< Matrix, true >
  {
    typedef typename Matrix::size_type size_type;
    static const size_type rows ( const Matrix & ) { return Matrix::rows; }
    static const size_type cols ( const Matrix & ) { return Matrix::cols; }
  };



  // CheckIfSquareMatrix
  // -------------------

  template< class Matrix, class Traits, bool isSquare = Capabilities::isSquare< Matrix >::v >
  struct CheckIfSquareMatrix;

  template< class Matrix, class Traits >
  struct CheckIfSquareMatrix< Matrix, Traits, false >
  {
    static void apply ( const Matrix &) {}

    static void apply ( Matrix &) {}
  };

  template< class Matrix, class Traits >
  struct CheckIfSquareMatrix< Matrix, Traits, true >
  {
    typedef typename Matrix::value_type value_type;

    static value_type tolerance ()
    {
      return value_type( 16 ) * std::numeric_limits< value_type >::epsilon();
    }

    static void apply ( const Matrix &matrix )
    {
      const value_type determinant = matrix.determinant();
      if( determinant > tolerance() )
      {
        typename Traits::domain_type x = Traits::domain( matrix );
        const typename Traits::range_type b = Traits::range( matrix );
        matrix.solve( x, b );
      }
    }

    static void apply ( Matrix &matrix )
    {
      apply( const_cast< const Matrix & >( matrix ) );
      if( matrix.determinant() > tolerance() )
        matrix.invert();
    }
  };



  // CheckConstMatrix
  // ----------------

  template< class Matrix, class Traits >
  struct CheckConstMatrix
  {
    // required type definitions
    typedef typename Matrix::size_type size_type;

    typedef typename Matrix::value_type value_type;
    typedef typename Matrix::field_type field_type;
    typedef typename Matrix::block_type block_type;

    typedef typename Matrix::const_row_reference const_row_reference;

    typedef typename Matrix::ConstIterator ConstIterator;

    static void apply ( const Matrix &matrix )
    {
      checkDataAccess ( matrix );
      checkIterators ( matrix );
      checkLinearAlgebra ( matrix );
      checkNorms ( matrix );
      checkSizes ( matrix );
      CheckIfSquareMatrix< Matrix, Traits >::apply( matrix );

      // TODO: check comparison
      // bool operator == ( const Matrix &other );
      // bool operator != ( const Matrix &other );
    }

    // check size methods
    static void checkSizes ( const Matrix &matrix )
    {
      DUNE_UNUSED const size_type size = matrix.size();
      const size_type rows = MatrixSizeHelper< Matrix >::rows( matrix );
      const size_type cols = MatrixSizeHelper< Matrix >::cols( matrix );
      const size_type N = matrix.N();
      const size_type M = matrix.M();

      if( N != rows || M != cols )
        DUNE_THROW( Dune::RangeError, "Returned inconsistent sizes." );
    }

    // check read-only access to data
    static void checkDataAccess ( const Matrix &matrix )
    {
      const size_type size = matrix.size();
      for( size_type i = size_type( 0 ); i < size; ++i )
        DUNE_UNUSED const_row_reference row = matrix[ i ];

      const size_type rows = MatrixSizeHelper< Matrix >::rows( matrix );
      const size_type cols = MatrixSizeHelper< Matrix >::cols( matrix );
      for( size_type i = size_type( 0 ); i < rows; ++i )
      {
        for( size_type j = size_type( 0 ); j < cols; ++j )
        {
          DUNE_UNUSED bool exists = matrix.exists( i, j );
          DUNE_UNUSED const value_type &value = matrix[ i ][ j ];
        }
      }
    }

    // check norms
    static void checkNorms ( const Matrix &matrix )
    {
      typedef typename Dune::FieldTraits< value_type >::real_type real_type;
      real_type frobenius_norm = matrix.frobenius_norm();
      real_type frobenius_norm2 = matrix.frobenius_norm2();
      real_type infinity_norm = matrix.infinity_norm() ;
      real_type infinity_norm_real = matrix.infinity_norm_real();

      if( std::min( std::min( frobenius_norm, frobenius_norm2 ),
                    std::min( infinity_norm, infinity_norm_real ) ) < real_type( 0 ) )
        DUNE_THROW( Dune::InvalidStateException, "Norms must return non-negative value." );
    }

    // check basic linear algebra methods
    static void checkLinearAlgebra ( const Matrix &matrix )
    {
      typename Traits::domain_type domain = Traits::domain( matrix );
      typename Traits::range_type range = Traits::range( matrix );
      typename Traits::value_type alpha( 1 );

      matrix.mv( domain, range );
      matrix.mtv( range, domain );
      matrix.umv( domain, range );
      matrix.umtv( range, domain );
      matrix.umhv( range, domain );
      matrix.mmv( domain, range );
      matrix.mmtv( range, domain );
      matrix.mmhv( range, domain );
      matrix.usmv( alpha, domain, range );
      matrix.usmtv( alpha, range, domain );
      matrix.usmhv( alpha, range, domain );
    }

    // check iterator methods
    static void checkIterators ( const Matrix &matrix )
    {
      const ConstIterator end = matrix.end();
      for( ConstIterator it = matrix.begin(); it != end; ++it )
        DUNE_UNUSED const_row_reference row = *it;
    }
  };



  // CheckNonConstMatrix
  // -------------------

  template< class Matrix, class Traits >
  struct CheckNonConstMatrix
  {
    // required type definitions
    typedef typename Matrix::size_type size_type;
    typedef typename Matrix::value_type value_type;
    typedef typename Matrix::row_reference row_reference;
    typedef typename Matrix::row_type row_type;
    typedef typename Matrix::Iterator Iterator;

    static void apply ( Matrix &matrix )
    {
      checkIterators( matrix );
      checkAssignment( matrix );

      CheckIfSquareMatrix< Matrix, Traits >::apply( matrix );

      // TODO: check scalar/matrix and matrix/matrix operations
      // Matrix &operator+= ( const Matrix &other );
      // Matrix &operator-= ( const Matrix &other );
      // Matrix &operator*= ( const value_type &v );
      // Matrix &operator/= ( const value_type &v );
      // Matrix &axpy += ( const value_type &v, const Matrix &other );
      // Matrix &axpy += ( const value_type &v, const Matrix &other );
      // Matrix &leftmultiply ( const Matrix &other );
      // Matrix &rightmultiply ( const Matrix &other );
    }

    // check assignment
    static void checkAssignment ( Matrix &matrix )
    {
      matrix = value_type( 1 );

      const size_type size = matrix.size();
      for( size_type i = size_type( 0 ); i < size; ++i )
      {
        row_reference row = matrix[ i ];
        row = row_type( value_type( 0 ) );
      }

      const size_type rows = MatrixSizeHelper< Matrix >::rows( matrix );
      const size_type cols = MatrixSizeHelper< Matrix >::cols( matrix );
      for( size_type i = size_type( 0 ); i < rows; ++i )
      {
        for( size_type j = size_type( 0 ); j < cols; ++j )
          matrix[ i ][ j ] = ( i == j ? value_type( 1 ) : value_type( 0 ) );
      }
    }

    // check iterator methods
    static void checkIterators ( Matrix &matrix )
    {
      const Iterator end = matrix.end();
      for( Iterator it = matrix.begin(); it != end; ++it )
      {
        row_reference row = *it;
        row = row_type( value_type( 0 ) );
      }
    }
  };

} // namespace CheckMatrixInterface



namespace Dune
{

  // checkMatrixInterface
  // --------------------

  template< class Matrix, class Traits  = CheckMatrixInterface::UseDynamicVector< Matrix > >
  void checkMatrixInterface ( const Matrix &matrix )
  {
    CheckMatrixInterface::CheckConstMatrix< Matrix, Traits >::apply( matrix );
  }

  template< class Matrix, class Traits  = CheckMatrixInterface::UseDynamicVector< Matrix > >
  void checkMatrixInterface ( Matrix &matrix )
  {
    checkMatrixInterface( const_cast< const Matrix & >( matrix ) );
    CheckMatrixInterface::CheckNonConstMatrix< Matrix, Traits >::apply( matrix );
  }

} // namespace Dune

#endif // #ifndef DUNE_COMMON_CHECK_MATRIX_INTERFACE_HH


==> anc/xt-super/dune-common/dune/common/test/conversiontest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <iostream>
#include <dune/common/typetraits.hh>

int main ()
{
  std :: cout << "Conversion from int to double exists? "
              << Dune::Conversion< int, double > :: exists << std :: endl;

  return 0;
}


==> anc/xt-super/dune-common/dune/common/test/diagonalmatrixtest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifdef HAVE_CONFIG_H
#include "config.h"
#endif


#include <iostream>
#include <algorithm>

#include <dune/common/exceptions.hh>
#include <dune/common/fvector.hh>
#include <dune/common/diagonalmatrix.hh>
#include <dune/common/unused.hh>

#include "checkmatrixinterface.hh"

using namespace Dune;

template<class K, int n>
void test_matrix()
{
  typedef typename DiagonalMatrix<K,n>::size_type size_type DUNE_UNUSED;

  DiagonalMatrix<K,n> A(1);
  FieldVector<K,n> f;
  FieldVector<K,n> v;

  // assign matrix
  A=2;

  // assign vector
  f = 1;
  v = 2;

  // matrix vector product
  A.umv(v,f);


  // test norms
  A.frobenius_norm();
  A.frobenius_norm2();
  A.infinity_norm();
  A.infinity_norm_real();

  std::sort(v.begin(), v.end());

  // print matrix
  std::cout << A << std::endl;
  // print vector
  std::cout << f << std::endl;

  // assign to FieldMatrix
  DUNE_UNUSED FieldMatrix<K,n,n> AFM = FieldMatrix<K,n,n>(A);
  DUNE_UNUSED FieldMatrix<K,n,n> AFM2 = A;
  DUNE_UNUSED FieldMatrix<K,n,n> AFM3;
  AFM3 = A;
}

template<class K, int n>
void test_interface()
{
  typedef CheckMatrixInterface::UseFieldVector<K,n,n> Traits;
  typedef Dune::DiagonalMatrix<K,n> DiagonalMatrix;

  const DiagonalMatrix A(1);
  checkMatrixInterface< DiagonalMatrix >( A );
  checkMatrixInterface< DiagonalMatrix, Traits >( A );
}

void test_initialisation()
{
  DUNE_UNUSED Dune::DiagonalMatrix<int, 2> const b = { 1, 2 };

  assert(b.diagonal(0) == 1);
  assert(b.diagonal(1) == 2);
}

int main()
{
  try {
    test_matrix<float, 1>();
    test_interface<float, 1>();
    test_matrix<double, 1>();
    test_interface<double, 1>();
    test_matrix<double, 5>();
    test_interface<double, 5>();
  }
  catch (Dune::Exception & e)
  {
    std::cerr << "Exception: " << e << std::endl;
  }
}


==> anc/xt-super/dune-common/dune/common/test/dummyiterator.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_COMMON_DUMMYITERATOR_HH
#define DUNE_COMMON_DUMMYITERATOR_HH

#include <cstddef>

#include <dune/common/iteratorfacades.hh>
#include <dune/common/typetraits.hh>

template<typename T>
class dummyiterator
  : public Dune::BidirectionalIteratorFacade<dummyiterator<T>, T, T&,
        std::ptrdiff_t>
{
  friend class dummyiterator<const typename Dune::remove_const<T>::type>;

  T *value;

public:
  dummyiterator(T& value_)
    : value(&value_)
  {}

  template<typename T2>
  dummyiterator
    ( const dummyiterator<T2>& o,
    typename Dune::enable_if<Dune::Conversion<T2&, T&>::exists>::type* = 0)
    : value(o.value)
  {}

  T& derefence() const {
    return *value;
  }

  bool equals(const dummyiterator& o) const {
    return value == o.value;
  }

  void increment() {}
  void decrement() {}
};

#endif // DUNE_COMMON_DUMMYITERATOR_HH


==> anc/xt-super/dune-common/dune/common/test/dynmatrixtest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifdef HAVE_CONFIG_H
#include "config.h"
#endif
// Activate checking
#ifndef DUNE_ISTL_WITH_CHECKING
#define DUNE_ISTL_WITH_CHECKING
#endif
#include <dune/common/dynmatrix.hh>
#include <dune/common/dynvector.hh>
#include <dune/common/fvector.hh>
#include <iostream>
#include <algorithm>
#include <vector>

#include "checkmatrixinterface.hh"

using namespace Dune;

template<typename T, std::size_t n>
int test_invert_solve(T A_data[n*n], T inv_data[n*n],
                      T x_data[n], T b_data[n])
{
  int ret=0;

  std::cout <<"Checking inversion of:"<<std::endl;

  DynamicMatrix<T> A(n,n), inv(n,n), calced_inv(n,n);
  FieldVector<T,n> x, b, calced_x;

  for(size_t i =0; i < n; ++i) {
    x[i]=x_data[i];
    b[i]=b_data[i];
    for(size_t j=0; j <n; ++j) {
      A[i][j] = A_data[i*n+j];
      inv[i][j] = inv_data[i*n+j];
    }
  }

  std::cout<<A<<std::endl;

  // Check whether given inverse is correct
  DynamicMatrix<T> prod = A;
  prod.rightmultiply(inv);
  for (size_t i=0; i<n; i++)
    prod[i][i] -= 1;

  bool equal=true;
  if (prod.infinity_norm() > 1e-6) {
    std::cerr<<"Given inverse wrong"<<std::endl;
    equal=false;
  }

  DynamicMatrix<T> copy(A);
  A.invert();

  calced_inv = A;
  A-=inv;


  double singthres = FMatrixPrecision<>::singular_limit()*10;
  for(size_t i =0; i < n; ++i)
    for(size_t j=0; j <n; ++j)
      if(std::abs(A[i][j])>singthres) {
        std::cerr<<"calculated inverse wrong at ("<<i<<","<<j<<")"<<std::endl;
        equal=false;
      }

  if(!equal) {
    ret++;
    std::cerr<<"Calculated inverse was:"<<std::endl;
    std::cerr <<calced_inv<<std::endl;
    std::cerr<<"Should have been"<<std::endl;
    std::cerr<<inv << std::endl;
  }else
    std::cout<<"Result is"<<std::endl<<calced_inv<<std::endl;


  std::cout<<"Checking solution for rhs="<<b<<std::endl;

  // Check whether given solution is correct
  FieldVector<T,n> trhs=b;

  copy.mmv(x,trhs);
  equal=true;

  if (trhs.infinity_norm() > 1e-6) {
    std::cerr<<"Given rhs does not fit solution"<<std::endl;
    equal=false;
  }
  copy.solve(calced_x, b);
  FieldVector<T,n> xcopy(calced_x);
  xcopy-=x;

  equal=true;

  for(size_t i =0; i < n; ++i)
    if(std::abs(xcopy[i])>singthres) {
      std::cerr<<"calculated isolution wrong at ("<<i<<")"<<std::endl;
      equal=false;
    }

  if(!equal) {
    ret++;
    std::cerr<<"Calculated solution was:"<<std::endl;
    std::cerr <<calced_x<<std::endl;
    std::cerr<<"Should have been"<<std::endl;
    std::cerr<<x<<std::endl;
    std::cerr<<"difference is "<<xcopy<<std::endl;
  }else
    std::cout<<"Result is "<<calced_x<<std::endl;

  return ret;
}


int test_invert_solve()
{
  int ret=0;

  double A_data[9] = {1, 5, 7, 2, 14, 15, 4, 40, 39};
  double inv_data[9] = {-9.0/4, 85.0/24, -23.0/24, -3.0/4, 11.0/24, -1.0/24, 1, -5.0/6, 1.0/6};
  double b[3] = {32,75,201};
  double x[3] = {1,2,3};

  ret += test_invert_solve<double,3>(A_data, inv_data, x, b);

  double A_data0[9] = {-0.5, 0, -0.25, 0.5, 0, -0.25, 0, 0.5, 0};
  double inv_data0[9] = {-1, 1, 0, 0, 0, 2, -2, -2, 0};
  double b0[3] = {32,75,201};
  double x0[3] = {43, 402, -214};

  ret += test_invert_solve<double,3>(A_data0, inv_data0, x0, b0);

  double A_data1[9] = {0, 1, 0, 1, 0, 0, 0, 0, 1};
  double b1[3] = {0,1,2};
  double x1[3] = {1,0,2};

  ret += test_invert_solve<double,3>(A_data1, A_data1, x1, b1);

  double A_data2[9] ={3, 1, 6, 2, 1, 3, 1, 1, 1};
  double inv_data2[9] ={-2, 5, -3, 1, -3, 3, 1, -2, 1};
  double b2[3] = {2, 7, 4};
  double x2[3] = {19,-7,-8};

  return ret + test_invert_solve<double,3>(A_data2, inv_data2, x2, b2);
}

template<class K, class X, class Y>
void test_mult(DynamicMatrix<K>& A,
               X& v, Y& f)
{
  // test the various matrix-vector products
  A.mv(v,f);
  A.mtv(f,v);
  A.umv(v,f);
  A.umtv(f,v);
  A.umhv(f,v);
  A.mmv(v,f);
  A.mmtv(f,v);
  A.mmhv(f,v);
  A.usmv((K)0.5,v,f);
  A.usmtv((K)0.5,f,v);
  A.usmhv((K)0.5,f,v);
}


template<class K, int n, int m>
void test_matrix()
{
  typedef typename DynamicMatrix<K>::size_type size_type;

  DynamicMatrix<K> A(n,m);
  DynamicVector<K> f(n);
  DynamicVector<K> v(m);

  // assign matrix
  A=K();
  // random access matrix
  for (size_type i=0; i<n; i++)
    for (size_type j=0; j<m; j++)
      A[i][j] = i*j;
  // iterator matrix
  typename DynamicMatrix<K>::RowIterator rit = A.begin();
  for (; rit!=A.end(); ++rit)
  {
    rit.index();
    typename DynamicMatrix<K>::ColIterator cit = rit->begin();
    for (; cit!=rit->end(); ++cit)
    {
      cit.index();
      (*cit) *= 2;
    }
  }

  // assign vector
  f = 1;

  // random access vector
  for (size_type i=0; i<v.dim(); i++)
    v[i] = i;
  // iterator vector
  typename DynamicVector<K>::iterator it = v.begin();
  typename DynamicVector<K>::ConstIterator end = v.end();
  for (; it!=end; ++it)
  {
    it.index();
    (*it) *= 2;
  }
  // reverse iterator vector
  it = v.beforeEnd();
  end = v.beforeBegin();
  for (; it!=end; --it)
    (*it) /= 2;
  // find vector
  for (size_type i=0; i<v.dim(); i++)
  {
    it = v.find(i);
    (*it) += 1;
  }

  // matrix vector product
  A.umv(v,f);
  // check that mv and umv are doing the same thing
  {
    DynamicVector<K> res2(n,0);
    DynamicVector<K> res1(n);

    DynamicVector<K> b(m,1);

    A.mv(b, res1);
    A.umv(b, res2);

    if( (res1 - res2).two_norm() > 1e-12 )
    {
      DUNE_THROW(FMatrixError,"mv and umv are not doing the same!");
    }
  }

  {
    FieldVector<K,m> v0;
    for (size_t i=0; i<m; i++) v0[i] = v[i];
    test_mult(A, v0, f );
  }

  {
    DynamicVector<K> v0 ( v );
    test_mult(A, v0, f );
  }

  {
    std::vector<K> v1( m ) ;
    std::vector<K> f1( n, 1 ) ;
    // random access vector
    for (size_type i=0; i<v1.size(); i++) v1[i] = i;
    test_mult(A, v1, f1 );
  }
  {
    K v2[ m ];
    K f2[ n ];
    // random access vector
    for (size_type i=0; i<m; ++i) v2[i] = i;
    for (size_type i=0; i<n; ++i) f2[i] = 1;
    test_mult(A, v2, f2 );
  }

  // Test the different matrix norms
  assert( A.frobenius_norm() >= 0 );
  assert( A.frobenius_norm2() >= 0 );
  assert( A.infinity_norm() >= 0 );
  assert( A.infinity_norm_real() >= 0);

  std::sort(v.begin(), v.end());

  // print matrix
  std::cout << A << std::endl;
  // print vector
  std::cout << f << std::endl;


  {
    DynamicMatrix<K> A2 = A;
    A2 *= 2;

    DynamicMatrix<K> B = A;
    B += A;
    B -= A2;
    if (std::abs(B.infinity_norm()) > 1e-12)
      DUNE_THROW(FMatrixError,"Operator +=/-= test failed!");
  }
  {
    DynamicMatrix<K> A3 = A;
    A3 *= 3;

    DynamicMatrix<K> B = A;
    B.axpy( K( 2 ), B );
    B -= A3;
    if (std::abs(B.infinity_norm()) > 1e-12)
      DUNE_THROW(FMatrixError,"Axpy test failed!");
  }
  {
    DynamicMatrix<K> A(n,n+1);
    for(size_type i=0; i<A.N(); ++i)
      for(size_type j=0; j<A.M(); ++j)
        A[i][j] = i;
    const DynamicMatrix<K>& Aref DUNE_UNUSED = A;


    DynamicMatrix<K> B(n+1,n+1);
    for(size_type i=0; i<B.N(); ++i)
      for(size_type j=0; j<B.M(); ++j)
        B[i][j] = i;
    const DynamicMatrix<K>& Bref DUNE_UNUSED = B;

    DynamicMatrix<K> C(n,n);
    for(size_type i=0; i<C.N(); ++i)
      for(size_type j=0; j<C.M(); ++j)
        C[i][j] = i;
    const DynamicMatrix<K>& Cref DUNE_UNUSED = C;

#if 0
    DynamicMatrix<K> AB = Aref.rightmultiplyany(B);
    for(size_type i=0; i<AB.N(); ++i)
      for(size_type j=0; j<AB.M(); ++j)
        if (std::abs<double>(AB[i][j] - i*n*(n+1)/2) > 1e-10)
          DUNE_THROW(FMatrixError,"Rightmultiplyany test failed!");

    DynamicMatrix<K> AB2 = A;
    AB2.rightmultiply(B);
    AB2 -= AB;
    if (std::abs(AB2.infinity_norm() > 1e-10))
      DUNE_THROW(FMatrixError,"Rightmultiply test failed!");

    DynamicMatrix<K> AB3 = Bref.leftmultiplyany(A);
    AB3 -= AB;
    if (std::abs(AB3.infinity_norm() > 1e-10))
      DUNE_THROW(FMatrixError,"Leftmultiplyany test failed!");

    DynamicMatrix<K> CA = Aref.leftmultiplyany(C);
    for(size_type i=0; i<CA.N(); ++i)
      for(size_type j=0; j<CA.M(); ++j)
        if (std::abs<double>(CA[i][j] - i*n*(n-1)/2) > 1e-10)
          DUNE_THROW(FMatrixError,"Leftmultiplyany test failed!");

    DynamicMatrix<K> CA2 = A;
    CA2.leftmultiply(C);
    CA2 -= CA;
    if (std::abs(CA2.infinity_norm() > 1e-10))
      DUNE_THROW(FMatrixError,"Leftmultiply test failed!");

    DynamicMatrix<K> CA3 = Cref.rightmultiplyany(A);
    CA3 -= CA;
    if (std::abs(CA3.infinity_norm() > 1e-10))
      DUNE_THROW(FMatrixError,"Rightmultiplyany test failed!");
#endif
  }
}

int test_determinant()
{
  int ret = 0;

  DynamicMatrix<double> B(4,4);
  B[0][0] =  3.0; B[0][1] =  0.0; B[0][2] =  1.0; B[0][3] =  0.0;
  B[1][0] = -1.0; B[1][1] =  3.0; B[1][2] =  0.0; B[1][3] =  0.0;
  B[2][0] = -3.0; B[2][1] =  0.0; B[2][2] = -1.0; B[2][3] =  2.0;
  B[3][0] =  0.0; B[3][1] = -1.0; B[3][2] =  0.0; B[3][3] =  1.0;
  if (std::abs(B.determinant() + 2.0) > 1e-12)
  {
    std::cerr << "Determinant 1 test failed" << std::endl;
    ++ret;
  }

  B[0][0] =  3.0; B[0][1] =  0.0; B[0][2] =  1.0; B[0][3] =  0.0;
  B[1][0] = -1.0; B[1][1] =  3.0; B[1][2] =  0.0; B[1][3] =  0.0;
  B[2][0] = -3.0; B[2][1] =  0.0; B[2][2] = -1.0; B[2][3] =  2.0;
  B[3][0] = -1.0; B[3][1] =  3.0; B[3][2] =  0.0; B[3][3] =  2.0;
  if (B.determinant() != 0.0)
  {
    std::cerr << "Determinant 2 test failed" << std::endl;
    ++ret;
  }

  return 0;
}

int main()
{
  try {
    Dune::DynamicMatrix<double> A( 5, 5 );
    checkMatrixInterface( A );

    test_matrix<float, 1, 1>();
    test_matrix<double, 1, 1>();
    test_matrix<int, 10, 5>();
    test_matrix<double, 5, 10>();
    test_determinant();
    Dune::DynamicMatrix<double> B(34, 34, 1e-15);
    for (int i=0; i<34; i++) B[i][i] = 1;
    B.invert();
    return test_invert_solve();
  }
  catch (Dune::Exception & e)
  {
    std::cerr << "Exception: " << e << std::endl;
  }
}


==> anc/xt-super/dune-common/dune/common/test/dynvectortest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <iostream>

#include <dune/common/dynvector.hh>
#include <dune/common/exceptions.hh>
#include <dune/common/unused.hh>

using Dune::DynamicVector;

template<class ct>
void dynamicVectorTest(int d) {
  ct a = 1;
  DynamicVector<ct> v(d,1);
  DynamicVector<ct> w(d,2);
  DynamicVector<ct> z(d,2);
  bool b DUNE_UNUSED;

  // Test whether the norm methods compile
  (w+v).two_norm();
  (w+v).two_norm2();
  (w+v).one_norm();
  (w+v).one_norm_real();
  (w+v).infinity_norm();
  (w+v).infinity_norm_real();

  // test op(vec,vec)
  z = v + w;
  z = v - w;
  DynamicVector<ct> z2 = v + w;
  w -= v;
  w += v;

  // test op(vec,scalar)
  w +=a;
  w -= a;
  w *= a;
  w /= a;

  // test scalar product, axpy
  a = v * w;
  z = v.axpy(a,w);

  // test comparison
  b = (w != v);
  b = (w == v);


  // test istream operator
  std::stringstream s;
  for (int i=0; i<d; i++)
  {
    s << i << " ";
    v[i] = i;
  }
  s >> w;
  assert(v == w);

}

int main()
{
  try {
    for (int d=1; d<6; d++)
    {
      dynamicVectorTest<int>(d);
      dynamicVectorTest<float>(d);
      dynamicVectorTest<double>(d);
    }
  } catch (Dune::Exception& e) {
    std::cerr << e << std::endl;
    return 1;
  } catch (...) {
    std::cerr << "Generic exception!" << std::endl;
    return 2;
  }
}


==> anc/xt-super/dune-common/dune/common/test/eigenvaluestest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <dune/common/fvector.hh>
#include <dune/common/fmatrix.hh>
#include <dune/common/dynmatrixev.hh>
#include <dune/common/fmatrixev.hh>

#include <algorithm>
#include <complex>

using namespace Dune;

#if HAVE_LAPACK
/** \brief Test the eigenvalue code with the Rosser test matrix

   This matrix was a challenge for many matrix eigenvalue
   algorithms. But the Francis QR algorithm, as perfected by
   Wilkinson and implemented in EISPACK, has no trouble with it. The
   matrix is 8-by-8 with integer elements. It has:

 * A double eigenvalue
 * Three nearly equal eigenvalues
 * Dominant eigenvalues of opposite sign
 * A zero eigenvalue
 * A small, nonzero eigenvalue

*/
template<typename ft>
void testRosserMatrix()
{
  // Hack: I want this matrix to be a DynamicMatrix, but currently I cannot
  // initialize such a matrix from initializer lists.  Therefore I take the
  // detour over a FieldMatrix.
  FieldMatrix<ft,8,8> AField = {
    { 611, 196, -192, 407, -8, -52, -49, 29 },
    { 196, 899, 113, -192, -71, -43, -8, -44 },
    { -192, 113, 899, 196, 61, 49, 8, 52 },
    { 407, -192, 196, 611, 8, 44, 59, -23 },
    { -8, -71, 61, 8, 411, -599, 208, 208 },
    { -52, -43, 49, 44, -599, 411, 208, 208 },
    { -49, -8, 8, 59, 208, 208, 99, -911 },
    { 29, -44, 52, -23, 208, 208, -911, 99}
  };

  DynamicMatrix<ft> A(8,8);
  for (int i=0; i<8; i++)
    for (int j=0; j<8; j++)
      A[i][j] = AField[i][j];

  // compute eigenvalues
  DynamicVector<std::complex<ft> > eigenComplex;
  DynamicMatrixHelp::eigenValuesNonSym(A, eigenComplex);

  // test results
  /*
     reference solution computed with octave 3.2

     > format long e
     > eig(rosser())

   */
  std::vector<ft> reference = {
          -1.02004901843000e+03,
          -4.14362871168386e-14,
           9.80486407214362e-02,
           1.00000000000000e+03,
           1.00000000000000e+03,
           1.01990195135928e+03,
           1.02000000000000e+03,
           1.02004901843000e+03
  };

  std::vector<ft> eigenRealParts(8);
  for (int i=0; i<8; i++)
    eigenRealParts[i] = std::real(eigenComplex[i]);

  std::sort(eigenRealParts.begin(), eigenRealParts.end());

  for (int i=0; i<8; i++)
  {
    if (std::fabs(std::imag(eigenComplex[i])) > 1e-10)
      DUNE_THROW(MathError, "Symmetric matrix has complex eigenvalue");

    if( std::fabs(reference[i] - eigenRealParts[i]) > 1e-10 )
      DUNE_THROW(MathError,"error computing eigenvalues");
  }

  std::cout << "Eigenvalues of Rosser matrix: " << eigenComplex << std::endl;
}

template <class field_type>
void testSymmetricFieldMatrix()
{
  int numberOfTestMatrices = 10;

  for (int i=0; i<numberOfTestMatrices; i++)
  {
    // Construct pseudo-random symmetric test matrix
    FieldMatrix<field_type,3,3> testMatrix;
    for (int j=0; j<3; j++)
      for (int k=j; k<3; k++)
        testMatrix[j][k] = testMatrix[k][j] = ((int)(M_PI*j*k*i))%100;

    FieldVector<field_type,3> eigenValues;
    FMatrixHelp::eigenValues(testMatrix, eigenValues);

    // Make sure the compute numbers really are the eigenvalues
    for (int j=0; j<3; j++)
    {
      FieldMatrix<field_type,3,3> copy = testMatrix;
      for (int k=0; k<3; k++)
        copy[k][k] -= eigenValues[j];

      if (std::fabs(copy.determinant()) > 1e-8)
        DUNE_THROW(MathError, "Value computed by FMatrixHelp::eigenValues is not an eigenvalue");
    }

    // Make sure the eigenvalues are in ascending order
    for (int j=0; j<3-1; j++)
      if (eigenValues[j] > eigenValues[j+1] + 1e-10)
        DUNE_THROW(MathError, "Values computed by FMatrixHelp::eigenValues are not in ascending order");
  }
}
#endif // HAVE_LAPACK

int main() try
{
#if HAVE_LAPACK
  testRosserMatrix<double>();

  testSymmetricFieldMatrix<double>();

  return 0;
#else
  std::cout << "WARNING: eigenvaluetest needs LAPACK, test disabled" << std::endl;
  return 77;
#endif // HAVE_LAPACK
} catch (Exception exception)
{
  std::cerr << exception << std::endl;
  return 1;
}


==> anc/xt-super/dune-common/dune/common/test/enumsettest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <dune/common/enumset.hh>
#include <iostream>
int main()
{
  using namespace Dune;
  std::cout<<Combine<EnumItem<int,1>,EnumItem<int,2>,int>::contains(1)<<
  " "<<Combine<EnumItem<int,1>,EnumItem<int,2>,int>::contains(2)<<
  " "<<Combine<Combine<EnumItem<int,1>,EnumItem<int,2>,int>,EnumItem<int,0>,int>::contains(3)<<
  " "<<EnumRange<int,1,3>::contains(3)<<std::endl;
}


==> anc/xt-super/dune-common/dune/common/test/fmatrixtest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifdef HAVE_CONFIG_H
#include "config.h"
#endif
// Activate checking.
#ifndef DUNE_ISTL_WITH_CHECKING
#define DUNE_ISTL_WITH_CHECKING
#endif
#include <dune/common/fmatrix.hh>
#include <dune/common/classname.hh>
#include <iostream>
#include <algorithm>
#include <vector>
#include <cassert>
#include <complex>

#include "checkmatrixinterface.hh"

using namespace Dune;

template<typename T, std::size_t n>
int test_invert_solve(T A_data[n*n], T inv_data[n*n],
                      T x_data[n], T b_data[n])
{
  int ret=0;

  std::cout <<"Checking inversion of:"<<std::endl;

  FieldMatrix<T,n,n> A, inv, calced_inv;
  FieldVector<T,n> x, b, calced_x;

  for(size_t i =0; i < n; ++i) {
    x[i]=x_data[i];
    b[i]=b_data[i];
    for(size_t j=0; j <n; ++j) {
      A[i][j] = A_data[i*n+j];
      inv[i][j] = inv_data[i*n+j];
    }
  }

  std::cout<<A<<std::endl;

  // Check whether given inverse is correct
  FieldMatrix<T,n,n> prod = A;
  prod.rightmultiply(inv);
  for (size_t i=0; i<n; i++)
    prod[i][i] -= 1;

  bool equal=true;
  if (prod.infinity_norm() > 1e-6) {
    std::cerr<<"Given inverse wrong"<<std::endl;
    equal=false;
  }

  FieldMatrix<T,n,n> copy(A);
  A.invert();

  calced_inv = A;
  A-=inv;


  double singthres = FMatrixPrecision<>::singular_limit()*10;
  for(size_t i =0; i < n; ++i)
    for(size_t j=0; j <n; ++j)
      if(std::abs(A[i][j])>singthres) {
        std::cerr<<"calculated inverse wrong at ("<<i<<","<<j<<")"<<std::endl;
        equal=false;
      }

  if(!equal) {
    ret++;
    std::cerr<<"Calculated inverse was:"<<std::endl;
    std::cerr <<calced_inv<<std::endl;
    std::cerr<<"Should have been"<<std::endl;
    std::cerr<<inv << std::endl;
  }else
    std::cout<<"Result is"<<std::endl<<calced_inv<<std::endl;


  std::cout<<"Checking solution for rhs="<<b<<std::endl;

  // Check whether given solution is correct
  FieldVector<T,n> trhs=b;

  copy.mmv(x,trhs);
  equal=true;

  if (trhs.infinity_norm() > 1e-6) {
    std::cerr<<"Given rhs does not fit solution"<<std::endl;
    equal=false;
  }
  copy.solve(calced_x, b);
  FieldVector<T,n> xcopy(calced_x);
  xcopy-=x;

  equal=true;

  for(size_t i =0; i < n; ++i)
    if(std::abs(xcopy[i])>singthres) {
      std::cerr<<"calculated isolution wrong at ("<<i<<")"<<std::endl;
      equal=false;
    }

  if(!equal) {
    ret++;
    std::cerr<<"Calculated solution was:"<<std::endl;
    std::cerr <<calced_x<<std::endl;
    std::cerr<<"Should have been"<<std::endl;
    std::cerr<<x<<std::endl;
    std::cerr<<"difference is "<<xcopy<<std::endl;
  }else
    std::cout<<"Result is "<<calced_x<<std::endl;

  return ret;
}


int test_invert_solve()
{
  int ret=0;

  double A_data[9] = {1, 5, 7, 2, 14, 15, 4, 40, 39};
  double inv_data[9] = {-9.0/4, 85.0/24, -23.0/24, -3.0/4, 11.0/24, -1.0/24, 1, -5.0/6, 1.0/6};
  double b[3] = {32,75,201};
  double x[3] = {1,2,3};

  ret += test_invert_solve<double,3>(A_data, inv_data, x, b);

  double A_data0[9] = {-0.5, 0, -0.25, 0.5, 0, -0.25, 0, 0.5, 0};
  double inv_data0[9] = {-1, 1, 0, 0, 0, 2, -2, -2, 0};
  double b0[3] = {32,75,201};
  double x0[3] = {43, 402, -214};

  ret += test_invert_solve<double,3>(A_data0, inv_data0, x0, b0);

  double A_data1[9] = {0, 1, 0, 1, 0, 0, 0, 0, 1};
  double b1[3] = {0,1,2};
  double x1[3] = {1,0,2};

  ret += test_invert_solve<double,3>(A_data1, A_data1, x1, b1);

  double A_data2[9] ={3, 1, 6, 2, 1, 3, 1, 1, 1};
  double inv_data2[9] ={-2, 5, -3, 1, -3, 3, 1, -2, 1};
  double b2[3] = {2, 7, 4};
  double x2[3] = {19,-7,-8};

  return ret + test_invert_solve<double,3>(A_data2, inv_data2, x2, b2);
}

template<class K, int n, int m, class X, class Y>
void test_mult(FieldMatrix<K, n, m>& A,
               X& v, Y& f)
{
  // test the various matrix-vector products
  A.mv(v,f);
  A.mtv(f,v);
  A.umv(v,f);
  A.umtv(f,v);
  A.umhv(f,v);
  A.mmv(v,f);
  A.mmtv(f,v);
  A.mmhv(f,v);
  K scalar = (K)(0.5);
  A.usmv(scalar,v,f);
  A.usmtv(scalar,f,v);
  A.usmhv(scalar,f,v);
}


template<class K, int n, int m>
void test_matrix()
{
  typedef typename FieldMatrix<K,n,m>::size_type size_type;

  FieldMatrix<K,n,m> A;
  FieldVector<K,n> f;
  FieldVector<K,m> v;

  // assign matrix
  A=K();
  // random access matrix
  for (size_type i=0; i<n; i++)
    for (size_type j=0; j<m; j++)
      A[i][j] = i*j;
  // iterator matrix
  typename FieldMatrix<K,n,m>::RowIterator rit = A.begin();
  for (; rit!=A.end(); ++rit)
  {
    rit.index();
    typename FieldMatrix<K,n,m>::ColIterator cit = rit->begin();
    for (; cit!=rit->end(); ++cit)
    {
      cit.index();
      (*cit) *= 2;
    }
  }

  // assign vector
  f = 1;

  // random access vector
  for (size_type i=0; i<v.dim(); i++)
    v[i] = i;
  // iterator vector
  typename FieldVector<K,m>::iterator it = v.begin();
  typename FieldVector<K,m>::ConstIterator end = v.end();
  for (; it!=end; ++it)
  {
    it.index();
    (*it) *= 2;
  }
  // reverse iterator vector
  it = v.beforeEnd();
  end = v.beforeBegin();
  for (; it!=end; --it)
    (*it) /= 2;
  // find vector
  for (size_type i=0; i<v.dim(); i++)
  {
    it = v.find(i);
    (*it) += 1;
  }

  // matrix vector product
  A.umv(v,f);
  // check that mv and umv are doing the same thing
  {
    FieldVector<K,n> res2(0);
    FieldVector<K,n> res1;

    FieldVector<K,m> b(1);

    A.mv(b, res1);
    A.umv(b, res2);

    if( (res1 - res2).two_norm() > 1e-12 )
    {
      DUNE_THROW(FMatrixError,"mv and umv are not doing the same!");
    }
  }

  {
    FieldVector<K,m> v0 ( v );
    test_mult(A, v0, f );
  }

  {
    std::vector<K> v1( m ) ;
    std::vector<K> f1( n, 1 ) ;
    // random access vector
    for (size_type i=0; i<v1.size(); i++) v1[i] = i;
    test_mult(A, v1, f1 );
  }
  {
    K v2[ m ];
    K f2[ n ];
    // random access vector
    for (size_type i=0; i<m; ++i) v2[i] = i;
    for (size_type i=0; i<n; ++i) f2[i] = 1;
    test_mult(A, v2, f2 );
  }

  // Test the different matrix norms
  assert( A.frobenius_norm() >= 0 );
  assert( A.frobenius_norm2() >= 0 );
  assert( A.infinity_norm() >= 0 );
  assert( A.infinity_norm_real() >= 0);

  // print matrix
  std::cout << A << std::endl;
  // print vector
  std::cout << f << std::endl;


  {
    FieldMatrix<K,n,m> A2 = A;
    A2 *= 2;

    FieldMatrix<K,n,m> B = A;
    B += A;
    B -= A2;
    if (std::abs(B.infinity_norm()) > 1e-12)
      DUNE_THROW(FMatrixError,"Operator +=/-= test failed!");
  }
  {
    FieldMatrix<K,n,m> A3 = A;
    A3 *= 3;

    FieldMatrix<K,n,m> B = A;
    B.axpy( K( 2 ), B );
    B -= A3;
    if (std::abs(B.infinity_norm()) > 1e-12)
      DUNE_THROW(FMatrixError,"Axpy test failed!");
  }
  {
    FieldMatrix<K,n,n+1> A;
    for(size_type i=0; i<A.N(); ++i)
      for(size_type j=0; j<A.M(); ++j)
        A[i][j] = i;
    const FieldMatrix<K,n,n+1>& Aref = A;


    FieldMatrix<K,n+1,n+1> B;
    for(size_type i=0; i<B.N(); ++i)
      for(size_type j=0; j<B.M(); ++j)
        B[i][j] = i;
    const FieldMatrix<K,n+1,n+1>& Bref = B;

    FieldMatrix<K,n,n> C;
    for(size_type i=0; i<C.N(); ++i)
      for(size_type j=0; j<C.M(); ++j)
        C[i][j] = i;
    const FieldMatrix<K,n,n>& Cref = C;

    FieldMatrix<K,n,n+1> AB = Aref.rightmultiplyany(B);
    for(size_type i=0; i<AB.N(); ++i)
      for(size_type j=0; j<AB.M(); ++j)
        if (std::abs(AB[i][j] - K(i*n*(n+1)/2)) > 1e-10)
          DUNE_THROW(FMatrixError,"Rightmultiplyany test failed!");

    FieldMatrix<K,n,n+1> AB2 = A;
    AB2.rightmultiply(B);
    AB2 -= AB;
    if (std::abs(AB2.infinity_norm()) > 1e-10)
      DUNE_THROW(FMatrixError,"Rightmultiply test failed!");

    FieldMatrix<K,n,n+1> AB3 = Bref.leftmultiplyany(A);
    AB3 -= AB;
    if (std::abs(AB3.infinity_norm()) > 1e-10)
      DUNE_THROW(FMatrixError,"Leftmultiplyany test failed!");

    FieldMatrix<K,n,n+1> CA = Aref.leftmultiplyany(C);
    for(size_type i=0; i<CA.N(); ++i)
      for(size_type j=0; j<CA.M(); ++j)
        if (std::abs(CA[i][j] - K(i*n*(n-1)/2)) > 1e-10)
          DUNE_THROW(FMatrixError,"Leftmultiplyany test failed!");

    FieldMatrix<K,n,n+1> CA2 = A;
    CA2.leftmultiply(C);
    CA2 -= CA;
    if (std::abs(CA2.infinity_norm()) > 1e-10)
      DUNE_THROW(FMatrixError,"Leftmultiply test failed!");

    FieldMatrix<K,n,n+1> CA3 = Cref.rightmultiplyany(A);
    CA3 -= CA;
    if (std::abs(CA3.infinity_norm()) > 1e-10)
      DUNE_THROW(FMatrixError,"Rightmultiplyany test failed!");
  }
}

int test_determinant()
{
  int ret = 0;

  FieldMatrix<double, 4, 4> B;
  B[0][0] =  3.0; B[0][1] =  0.0; B[0][2] =  1.0; B[0][3] =  0.0;
  B[1][0] = -1.0; B[1][1] =  3.0; B[1][2] =  0.0; B[1][3] =  0.0;
  B[2][0] = -3.0; B[2][1] =  0.0; B[2][2] = -1.0; B[2][3] =  2.0;
  B[3][0] =  0.0; B[3][1] = -1.0; B[3][2] =  0.0; B[3][3] =  1.0;
  if (std::abs(B.determinant() + 2.0) > 1e-12)
  {
    std::cerr << "Determinant 1 test failed" << std::endl;
    ++ret;
  }

  B[0][0] =  3.0; B[0][1] =  0.0; B[0][2] =  1.0; B[0][3] =  0.0;
  B[1][0] = -1.0; B[1][1] =  3.0; B[1][2] =  0.0; B[1][3] =  0.0;
  B[2][0] = -3.0; B[2][1] =  0.0; B[2][2] = -1.0; B[2][3] =  2.0;
  B[3][0] = -1.0; B[3][1] =  3.0; B[3][2] =  0.0; B[3][3] =  2.0;
  if (B.determinant() != 0.0)
  {
    std::cerr << "Determinant 2 test failed" << std::endl;
    ++ret;
  }

  return 0;
}

template<class ft>
struct ScalarOperatorTest
{
  ScalarOperatorTest()
  {
    ft a = 1;
    ft c = 2;
    FieldMatrix<ft,1,1> v(2);
    FieldMatrix<ft,1,1> w(2);
    bool b DUNE_UNUSED;

    std::cout << __func__ << "\t ( " << className(v) << " )" << std::endl;

    a = a * c;
    a = a + c;
    a = a / c;
    a = a - c;

    v = a;
    v = w = v;
    a = v;

    a = v + a;
    a = v - a;
    a = v * a;
    a = v / a;

    v = v + a;
    v = v - a;
    v = v * a;
    v = v / a;

    a = a + v;
    a = a - v;
    a = a * v;
    a = a / v;

    v = a + v;
    v = a - v;
    v = a * v;
    v = a / v;

    v -= v;
    v -= a;
    v += v;
    v += a;
    v *= a;
    v /= a;

    b = (v == a);
    b = (v != a);
    b = (a == v);
    b = (a != v);

  }
};

template<typename ft>
void test_ev()
{
  // rosser test matrix

  /*
     This matrix was a challenge for many matrix eigenvalue
     algorithms. But the Francis QR algorithm, as perfected by
     Wilkinson and implemented in EISPACK, has no trouble with it. The
     matrix is 8-by-8 with integer elements. It has:

   * A double eigenvalue
   * Three nearly equal eigenvalues
   * Dominant eigenvalues of opposite sign
   * A zero eigenvalue
   * A small, nonzero eigenvalue

   */
  Dune::FieldMatrix<ft,8,8> A = {
    { 611, 196, -192, 407, -8, -52, -49, 29 },
    { 196, 899, 113, -192, -71, -43, -8, -44 },
    { -192, 113, 899, 196, 61, 49, 8, 52 },
    { 407, -192, 196, 611, 8, 44, 59, -23 },
    { -8, -71, 61, 8, 411, -599, 208, 208 },
    { -52, -43, 49, 44, -599, 411, 208, 208 },
    { -49, -8, 8, 59, 208, 208, 99, -911 },
    { 29, -44, 52, -23, 208, 208, -911, 99}
  };

  // compute eigenvalues
  Dune::FieldVector<ft,8> eig;
  Dune::FMatrixHelp::eigenValues(A, eig);

  // test results
  Dune::FieldVector<ft,8> ref;
  /*
     reference solution computed with octave 3.2

     > format long e
     > eig(rosser())

   */
  ref = { -1.02004901843000e+03,
  -4.14362871168386e-14,
  9.80486407214362e-02,
  1.00000000000000e+03,
  1.00000000000000e+03,
  1.01990195135928e+03,
  1.02000000000000e+03,
  1.02004901843000e+03 };

  if( (ref - eig).two_norm() > 1e-10 )
  {
    DUNE_THROW(FMatrixError,"error computing eigenvalues");
  }

  std::cout << "Eigenvalues of Rosser matrix: " << eig << std::endl;
}

template< class K, int n >
void test_invert ()
{
  Dune::FieldMatrix< K, n, n > A( 1e-15 );
  for( int i = 0; i < n; ++i )
    A[ i ][ i ] = K( 1 );
  A.invert();
}

// Make sure that a matrix with only NaN entries has norm NaN.
// Prior to r6819, the infinity_norm would be zero; see also FS #1147.
void
test_nan()
{
  double mynan = 0.0/0.0;

  Dune::FieldMatrix<double, 2, 2> m2(mynan);
  assert(std::isnan(m2.infinity_norm()));
  assert(std::isnan(m2.frobenius_norm()));
  assert(std::isnan(m2.frobenius_norm2()));

  Dune::FieldMatrix<double, 0, 2> m02(mynan);
  assert(0.0 == m02.infinity_norm());
  assert(0.0 == m02.frobenius_norm());
  assert(0.0 == m02.frobenius_norm2());

  Dune::FieldMatrix<double, 2, 0> m20(mynan);
  assert(0.0 == m20.infinity_norm());
  assert(0.0 == m20.frobenius_norm());
  assert(0.0 == m20.frobenius_norm2());
}

// The computation of infinity_norm_real() was flawed from r6819 on
// until r6915.
void
test_infinity_norms()
{
  std::complex<double> threefour(3.0, -4.0);
  std::complex<double> eightsix(8.0, -6.0);

  Dune::FieldMatrix<std::complex<double>, 2, 2> m;
  m[0] = threefour;
  m[1] = eightsix;
  assert(std::abs(m.infinity_norm()     -20.0) < 1e-10); // max(5+5, 10+10)
  assert(std::abs(m.infinity_norm_real()-28.0) < 1e-10); // max(7+7, 14+14)
}


template< class K, int rows, int cols >
void test_interface()
{
  typedef CheckMatrixInterface::UseFieldVector< K, rows, cols > Traits;
  typedef Dune::FieldMatrix< K, rows, cols > FMatrix;

  FMatrix m( 1 );
  checkMatrixInterface< FMatrix >( m );
  checkMatrixInterface< FMatrix, Traits >( m );
}

void test_initialisation()
{
  DUNE_UNUSED Dune::FieldMatrix<int, 2, 2> const A = {
    { 1, 2 },
    { 3, 4 }
  };

  assert(A[0][0] == 1);
  assert(A[0][1] == 2);
  assert(A[1][0] == 3);
  assert(A[1][1] == 4);
}

int main()
{
  try {
    test_nan();
    test_infinity_norms();
    test_initialisation();

    // test 1 x 1 matrices
    test_interface<float, 1, 1>();
    test_matrix<float, 1, 1>();
    ScalarOperatorTest<float>();
    test_matrix<double, 1, 1>();
    ScalarOperatorTest<double>();
    // test n x m matrices
    test_interface<int, 10, 5>();
    test_matrix<int, 10, 5>();
    test_matrix<double, 5, 10>();
    test_interface<double, 5, 10>();
    // test complex matrices
    test_matrix<std::complex<float>, 1, 1>();
    test_matrix<std::complex<double>, 5, 10>();
#if HAVE_LAPACK
    // test eigemvalue computation
    test_ev<double>();
#endif
    // test high level methods
    test_determinant();
    test_invert< float, 34 >();
    test_invert< double, 34 >();
    test_invert< std::complex< long double >, 2 >();
    return test_invert_solve();
  }
  catch (Dune::Exception & e)
  {
    std::cerr << "Exception: " << e << std::endl;
  }
}


==> anc/xt-super/dune-common/dune/common/test/fvectortest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifdef HAVE_CONFIG_H
#include "config.h"
#endif
#include <dune/common/fvector.hh>
#include <dune/common/exceptions.hh>
#include <dune/common/typetraits.hh>
#include <dune/common/classname.hh>
#include <dune/common/gmpfield.hh>
#include <iostream>
#include <complex>
#include <typeinfo>
#include <cassert>


using Dune::FieldVector;
using std::complex;

template<class ft, class rt, int d>
struct FieldVectorMainTest
{
  FieldVectorMainTest() {
    ft a = 1;
    FieldVector<ft,d> v(1);
    FieldVector<ft,d> w(2);
    FieldVector<ft,d> z(2);
    const FieldVector<ft,d> x(z);
    if (x.size()>0)
      a = x[0];
    bool b DUNE_UNUSED;
    rt n DUNE_UNUSED;

    std::cout << __func__ << "\t ( " << className(v) << " )" << std::endl;

    // test exported types
    static_assert(
      Dune::is_same<ft,typename FieldVector<ft,d>::value_type>::value,
      "FieldVector::value_type is not the correct type"
    );

    // test traits
    static_assert(
      ( Dune::is_same< typename Dune::FieldTraits<
                FieldVector<ft,d> >::field_type, ft >::value ),
      "FieldTraits<FieldVector> yields wrong field_type"
      );
    static_assert(
      ( Dune::is_same< typename Dune::FieldTraits<ft>::real_type, rt >::value ),
      "FieldTraits<field_type> yields wrong real_type"
      );
    static_assert(
      ( Dune::is_same< typename Dune::FieldTraits<
                FieldVector<ft,d> >::real_type, rt >::value ),
      "FieldTraits<FieldVector> yields wrong real_type"
      );

    // Test whether the norm methods compile
    n = (w+v).two_norm();
    n = (w+v).two_norm2();
    n = (w+v).one_norm();
    n = (w+v).one_norm_real();
    n = (w+v).infinity_norm();
    n = (w+v).infinity_norm_real();

    // test op(vec,vec)
    z = v + w;
    z = v - w;
    FieldVector<ft,d> z2 DUNE_UNUSED = v + w;
    w -= v;
    w += v;

    // test op(vec,scalar)
    w +=a;
    w -= a;
    w *= a;
    w /= a;

    // test scalar product, axpy
    a = v * w;
    a = v.dot(w);
    z = v.axpy(a,w);

    // test comparison
    b = (w != v);
    b = (w == v);

    // assignment to vector of complex
    FieldVector< std::complex<rt> ,d> cv = v;
    cv = a;
    const FieldVector< std::complex<rt> ,d> ccv DUNE_UNUSED = x;

    // test istream operator
    std::stringstream s;
    for (int i=0; i<d; i++)
    {
      s << i << " ";
      v[i] = i;
    }
    s >> w;
    assert(v == w);

    // test container methods
    typename FieldVector<ft,d>::size_type size = FieldVector<ft,d>::dimension;
    assert(size == w.size());
  }
};


template<class ft, class testft=ft>
struct ScalarOperatorTest
{
  ScalarOperatorTest()
  {
    // testft has to initializable with an int
    testft a = 1;
    testft c = 2;
    FieldVector<ft,1> v(2);
    FieldVector<ft,1> w(2);
    bool b DUNE_UNUSED;

    std::cout << __func__ << "\t ( " << className(v) << " )" << std::endl;

    a = a * c;
    a = a + c;
    a = a / c;
    a = a - c;

    v = a;
    v = w = v;
    a = v;

    a = v + a;
    a = v - a;
    a = v * a;
    a += 1; // make sure a!=0
    a = v / a;

    v = v + a;
    v = v - a;
    v = v * a;
    a += 1; // make sure a!=0
    v = v / a;

    a = a + v;
    a = a - v;
    a = a * v;
    v += 1; // make sure v!=0
    a = a / v;

    v = a + v;
    v = a - v;
    v = a * v;
    v += 1; // make sure v!=0
    v = a / v;

    v -= v;
    v -= a;
    v += v;
    v += a;
    v *= a;
    a += 1; // make sure a!=0
    v /= a;

    b = (v == a);
    b = (v != a);
    b = (a == v);
    b = (a != v);

  }
};

// scalar ordering doesn't work for complex numbers
template<class ft>
struct ScalarOrderingTest
{
  ScalarOrderingTest()
  {
    ft a = 1;
    ft c = 2;
    FieldVector<ft,1> v(2);
    FieldVector<ft,1> w(2);
    bool b DUNE_UNUSED;

    std::cout << __func__ << "\t ( " << className(v) << " )" << std::endl;

    b = (a <  c);
    b = (a <= c);
    b = (a >= c);
    b = (a >  c);

    b = (v == a);
    b = (v != a);
    b = (a == v);
    b = (a != v);

    b = (v <  a);
    b = (v <= a);
    b = (v >= a);
    b = (v >  a);

    b = (v <  w);
    b = (v <= w);
    b = (v >= w);
    b = (v >  w);

    b = (a <  w);
    b = (a <= w);
    b = (a >= w);
    b = (a >  w);
  }
};

template<typename T>
struct Epsilon
{
  static T value() { return T(1e-6); }
};

template<>
struct Epsilon<int>
{
  static int value() { return 0; }
};

// scalar ordering doesn't work for complex numbers
template <class rt, int d>
struct DotProductTest
{
  DotProductTest() {
    typedef std::complex<rt> ct;
    DUNE_UNUSED const rt myEps = Epsilon<rt>::value();

    static_assert(
      ( Dune::is_same< typename Dune::FieldTraits<rt>::real_type, rt>::value ),
      "DotProductTest requires real data type as template parameter!"
      );

    const ct I(0.,1.); // imaginary unit
    const FieldVector<rt,d> one(1.); // vector filled with 1
    const FieldVector<ct,d> iVec(ct(0.,1.)); // vector filled with I

    std::cout << __func__ << "\t \t ( " << Dune::className(one) << " and " << Dune::className(iVec) << ")" << std::endl;

    const bool isRealOne = Dune::is_same<typename Dune::FieldTraits<rt>::field_type,typename Dune::FieldTraits<rt>::real_type>::value;
    const bool isRealIVec = Dune::is_same<typename Dune::FieldTraits<ct>::field_type,typename Dune::FieldTraits<ct>::real_type> ::value;
    static_assert(isRealOne,"1-vector expected to be real");
    static_assert(!isRealIVec,"i-vector expected to be complex");

    ct result = ct();
    ct length = ct(d);


    // one^H*one should equal d
    result = dot(one,one);
    assert(std::abs(result-length)<= myEps);
    result = one.dot(one);
    assert(std::abs(result-length)<= myEps);


    // iVec^H*iVec should equal d
    result = dot(iVec,iVec);
    assert(std::abs(result-length)<= myEps);
    result = iVec.dot(iVec);
    assert(std::abs(result-length)<= myEps);


    // test that we do conjugate first argument
    result = dot(one,iVec);
    assert(std::abs(result-length*I)<= myEps);
    result = dot(one,iVec);
    assert(std::abs(result-length*I)<= myEps);


    // test that we do not conjugate second argument
    result = dot(iVec,one);
    assert(std::abs(result+length*I)<= myEps);
    result = iVec.dot(one);
    assert(std::abs(result+length*I)<= myEps);


    // test that dotT does not conjugate at all
    result = dotT(one,one) + one*one;
    assert(std::abs(result-ct(2)*length)<= myEps);
    result = dotT(iVec,iVec) + iVec*iVec;
    assert(std::abs(result+ct(2)*length)<= myEps);
    result = dotT(one,iVec) + one*iVec;
    assert(std::abs(result-ct(2)*length*I)<= myEps);
    result = dotT(iVec,one) + iVec*one;
    assert(std::abs(result-ct(2)*length*I)<= myEps);

  }

};

template<class ft, int d>
struct FieldVectorTest
{
  FieldVectorTest()
  {
    // --- test complex and real valued vectors
    FieldVectorMainTest<ft,ft,d>();
    FieldVectorMainTest<complex<ft>,ft,d>();
    DotProductTest<ft,d>();
    // --- test next lower dimension
    FieldVectorTest<ft,d-1>();
  }
};

// specialization for 1d vector
template<class ft>
class FieldVectorTest<ft,1>
{
public:
  FieldVectorTest()
  {
    // --- real valued
    FieldVectorMainTest<ft,ft,1>();
    ScalarOperatorTest<ft>();
    ScalarOrderingTest<ft>();
    DotProductTest<ft,1>();
    // --- complex valued
    FieldVectorMainTest<complex<ft>,ft,1>();
    ScalarOperatorTest< complex<ft> >();
    // ordering doesn't work for complex numbers

    // --- test with an integer
    ScalarOperatorTest< ft, int >();
    // --- test next lower dimension
    FieldVectorMainTest<ft,ft,0>();
  }
};

// Make sure that a vector with only NaN entries has norm NaN.
// Prior to r6914, the infinity_norm would be zero; see also FS #1147.
void
test_nan()
{
  double mynan = 0.0/0.0;

  Dune::FieldVector<double, 2> v2(mynan);
  assert(std::isnan(v2.infinity_norm()));
  assert(std::isnan(v2.one_norm()));
  assert(std::isnan(v2.two_norm()));
  assert(std::isnan(v2.two_norm2()));

  Dune::FieldVector<double, 0> v0(mynan);
  assert(0.0 == v0.infinity_norm());
  assert(0.0 == v0.one_norm());
  assert(0.0 == v0.two_norm());
  assert(0.0 == v0.two_norm2());
}

void
test_infinity_norms()
{
  std::complex<double> threefour(3.0, -4.0);
  std::complex<double> eightsix(8.0, -6.0);

  Dune::FieldVector<std::complex<double>, 2> v;
  v[0] = threefour;
  v[1] = eightsix;
  assert(std::abs(v.infinity_norm()     -10.0) < 1e-10); // max(5,10)
  assert(std::abs(v.infinity_norm_real()-14.0) < 1e-10); // max(7,14)
}

void
test_initialisation()
{
  DUNE_UNUSED Dune::FieldVector<int, 2> const b = { 1, 2 };

  assert(b[0] == 1);
  assert(b[1] == 2);
}

int main()
{
  try {
    FieldVectorTest<int, 3>();
    FieldVectorTest<float, 3>();
    FieldVectorTest<double, 3>();
    FieldVectorTest<int, 1>();
    FieldVectorTest<double, 1>();
#if HAVE_GMP
    // we skip the complex test and the int test, as these will be very hard to implement with GMPField
    typedef Dune::GMPField<128u> ft;
    FieldVectorMainTest<ft,ft,3>();
    FieldVectorMainTest<ft,ft,2>();
    FieldVectorMainTest<ft,ft,1>();
    FieldVectorMainTest<ft,ft,0>();
    ScalarOperatorTest<ft>();
    ScalarOrderingTest<ft>();
    DotProductTest<ft,3>();
#endif // HAVE_GMP

    test_nan();
    test_infinity_norms();
    test_initialisation();
  } catch (Dune::Exception& e) {
    std::cerr << e << std::endl;
    return 1;
  } catch (...) {
    std::cerr << "Generic exception!" << std::endl;
    return 2;
  }
}


==> anc/xt-super/dune-common/dune/common/test/gcdlcmtest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <iostream>

#include <dune/common/gcd.hh>
#include <dune/common/lcm.hh>

void test()
{
  static_assert((Dune::Gcd<2*2*2*5*5*5*11, 2*2*5*13>::value == 2*2*5),
                "gcd not working properly");
  static_assert((Dune::Lcm<11,3>::value == 33),
                "lcm not working properly");
  static_assert((Dune::Lcm<18,15>::value == 18*15/3),
                "lcm not working properly");
  static_assert((Dune::Lcm<10800,Dune::Lcm<36000,7680>::value>::value==1728000),
                "lcm not working properly");
}

int main()
{
  std::cout<<" gcd(2,5)="<<Dune::Gcd<2,5>::value<<" gcd(3, 18)="
           <<Dune::Gcd<3,18>::value<<" gcd("<<2*2*2*5*5*5*11<<", "
           << 2*2*5*13<<")="<<Dune::Gcd<2*2*2*5*5*5*11, 2*2*5*13>::value
           <<std::endl;
  std::cout<<" lcm(18,15)="<<Dune::Lcm<18,15>::value
           <<" lcm(10800,36000,7680)="<<Dune::Lcm<10800,Dune::Lcm<36000,7680>::value>::value<<std::endl;

}


==> anc/xt-super/dune-common/dune/common/test/genericiterator_compile_fail.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <dune/common/test/iteratorfacadetest.hh>
#include <dune/common/test/iteratortest.hh>

int main(){
  // Test the TestIterator;
  typedef TestContainer<double, Dune::BidirectionalIteratorFacade> Container;
  Container bidicontainer;

  Container::const_iterator cit = bidicontainer.begin();
  //This should fail since makeing a mutable iterator from a const iterator
  //discard qualifiers
  Container::iterator it DUNE_UNUSED;
  it = cit;
}


==> anc/xt-super/dune-common/dune/common/test/integersequence.cc <==
#include <config.h>

#include <array>
#include <iostream>
#include <tuple>

#include <dune/common/classname.hh>
#include <dune/common/std/utility.hh>
#include <dune/common/tuples.hh>

template< class T, std::size_t... Ints >
std::tuple< typename std::tuple_element< Ints, std::array< T, sizeof...( Ints ) > >::type... >
array_to_tuple_impl ( const std::array< T, sizeof...( Ints ) > &array, Dune::Std::index_sequence< Ints... > )
{
  auto tuple = std::make_tuple( array[ Ints ]... );
  return std::move( tuple );
}

template< class T, std::size_t N >
auto array_to_tuple ( const std::array< T, N > &array )
  -> decltype( array_to_tuple_impl( array, Dune::Std::make_index_sequence< N >() ) )
{
  return array_to_tuple_impl( array, Dune::Std::make_index_sequence< N >() );
}

int main ( int, char** )
{
  using Dune::operator<<;
  std::array< int, 4 > array{{ 1, 2, 3, 4 }};

  auto tuple = array_to_tuple_impl( array, Dune::Std::make_index_sequence< 4 >() );
  std::cout << Dune::className( tuple ) << std::endl;
  std::cout << tuple << std::endl;
}


==> anc/xt-super/dune-common/dune/common/test/iteratorfacadetest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <dune/common/test/iteratorfacadetest.hh>
#include <dune/common/test/iteratortest.hh>
#include <iostream>
#include <algorithm>

template<class Container>
void randomize(Container& cont){
  srand(300);
  double size=1000;

  for(int i=0; i < 100; i++) {
    cont[i] = (size*(rand()/(RAND_MAX+1.0)));

  }
}

template<class Container>
void print(Container& cont){
  for(int i=0; i < 100; i++)
    std::cout<<cont[i]<<" ";
  std::cout<<std::endl;
}

template<class Container>
int containerTest(Container & container)
{
  randomize(container);
  //  print(container);
  //std::sort(container.begin(), container.end());
  //print(container);

  const Container ccontainer(container);
  int ret=0;
  Printer<const double> print;
  ret += testIterator(container, print);
  ret += testIterator(ccontainer, print);

  return ret;
}

int main(){
  // Test the TestIterator;
  TestContainer<double, Dune::ForwardIteratorFacade> forwardcontainer;
  TestContainer<double, Dune::BidirectionalIteratorFacade> bidicontainer;
  TestContainer<double, Dune::RandomAccessIteratorFacade> randomcontainer;

  int ret=0;

  ret += containerTest(forwardcontainer);
  ret += containerTest(bidicontainer);
  ret += containerTest(randomcontainer);

  return (ret);
}


==> anc/xt-super/dune-common/dune/common/test/iteratorfacadetest.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ITERATORFACADETEST_HH
#define DUNE_ITERATORFACADETEST_HH
#include <dune/common/iteratorfacades.hh>
#include <dune/common/genericiterator.hh>
#include <dune/common/typetraits.hh>

template<class T,
    template<class,class,class,class> class IteratorFacade=Dune::RandomAccessIteratorFacade>
class TestContainer {
public:
  typedef Dune::GenericIterator<TestContainer<T,IteratorFacade>,T,T&,std::ptrdiff_t,IteratorFacade> iterator;

  typedef Dune::GenericIterator<const TestContainer<T,IteratorFacade>,const T,const T&,std::ptrdiff_t,IteratorFacade> const_iterator;

  TestContainer(){
    for(int i=0; i < 100; i++)
      values_[i]=i;
  }

  iterator begin(){
    return iterator(*this, 0);
  }

  const_iterator begin() const {
    return const_iterator(*this, 0);
  }

  iterator end(){
    return iterator(*this, 100);
  }

  const_iterator end() const {
    return const_iterator(*this, 100);
  }

  T& operator[](int i){
    return values_[i];
  }


  const T& operator[](int i) const {
    return values_[i];
  }
private:
  T values_[100];
};

#endif


==> anc/xt-super/dune-common/dune/common/test/iteratorfacadetest2.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include "dummyiterator.hh"

int main(){
  // Check that iterator<T> can be compared with iterator<const T> as soon as
  // a conversion from iterator<T> to iterator<const T> exists

  int value = 0;
  dummyiterator<int> mit(value);
  dummyiterator<const int> cit(value);

  bool result = mit == cit;

  if(result) return 0;
  else return 1;
}


==> anc/xt-super/dune-common/dune/common/test/iteratortest.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_ITERATORTEST_HH
#define DUNE_ITERATORTEST_HH
#include <iostream>
#include <algorithm>
#include <dune/common/typetraits.hh>
#include <dune/common/unused.hh>

/**
 * @brief Test whether the class Iter implements the interface of an STL forward iterator
 *
 * @param begin Iterator positioned at the start
 * @param end Iterator positioned at the end
 * @param opt Functor for doing whatever one wants
 *
 * \todo Test whether begin-> works.  (I don't know how)
 */
template<class Iter, class Opt>
int testForwardIterator(Iter begin, Iter end, Opt& opt)
{
  // Return status
  int ret=0;

  // Test whether iterator is default-constructible
  // This object will go out of scope at the end of this method, and hence
  // it will also test whether the object is destructible.
  Iter defaultConstructedIterator;

  // Test whether iterator is copy-constructible
  Iter tmp1(begin);

  // Test whether iterator is copy-assignable
  Iter tmp=begin;

  // Test for inequality
  if (tmp!=begin || tmp1!=begin || tmp!=tmp1) {
    std::cerr<<" Copying iterator failed "<<__FILE__<<":"<<__LINE__<<std::endl;
    ret=1;
  }

  // Test for equality
  if (not (tmp==begin && tmp1==begin && tmp==tmp1)) {
    std::cerr<<" Copying iterator failed "<<__FILE__<<":"<<__LINE__<<std::endl;
    ret=1;
  }

  // Test whether pre-increment works
  for(; begin!=end; ++begin)
    // Test rvalue dereferencing
    opt(*begin);

  // Test whether post-increment works
  for(; begin!=end; begin++)
    opt(*begin);

  // Test whether std::iterator_traits is properly specialized
  // The is_same<A,A> construction allows one to test whether the type A exists at all,
  // without assuming anything further about A.
  static_assert(std::is_same<typename std::iterator_traits<Iter>::difference_type, typename std::iterator_traits<Iter>::difference_type>::value,
                "std::iterator_traits::difference_type is not defined!");
  static_assert(std::is_same<typename std::iterator_traits<Iter>::value_type,      typename std::iterator_traits<Iter>::value_type>::value,
                "std::iterator_traits::value_type is not defined!");
  static_assert(std::is_same<typename std::iterator_traits<Iter>::pointer,         typename std::iterator_traits<Iter>::pointer>::value,
                "std::iterator_traits::pointer is not defined!");
  static_assert(std::is_same<typename std::iterator_traits<Iter>::reference,       typename std::iterator_traits<Iter>::reference>::value,
                "std::iterator_traits::reference is not defined!");

  // Make sure the iterator_category is properly set
  static_assert(std::is_same<typename std::iterator_traits<Iter>::iterator_category, std::forward_iterator_tag>::value
                or std::is_same<typename std::iterator_traits<Iter>::iterator_category, std::bidirectional_iterator_tag>::value
                or std::is_same<typename std::iterator_traits<Iter>::iterator_category, std::random_access_iterator_tag>::value,
                "std::iterator_traits::iterator_category is not properly defined!");

  return ret;
}

/**
 * @brief Tests the capabilities of a bidirectional iterator.
 *
 * Namely it test wether random positions can be reached from
 * each directions.
 *
 * @param begin Iterator positioned at the stsrt.
 * @param end Iterator positioned at the end.
 * @param opt Functor for doing whatever one wants.
 */
template<class Iter, class Opt>
int testBidirectionalIterator(Iter begin, Iter end, Opt opt)
{
  testForwardIterator(begin, end, opt);
  for(Iter pre = end, post = end; pre != begin; )
  {
    if(pre != post--)
    {
      std::cerr << "Postdecrement did not return the old iterator"
                << std::endl;
      return 1;
    }
    if(--pre != post)
    {
      std::cerr << "Predecrement did not return the new iterator"
                << std::endl;
      return 1;
    }
    opt(*pre);
  }

  typename Iter::difference_type size = std::distance(begin, end);
  srand(300);

  int no= (size>10) ? 10 : size;

  for(int i=0; i < no; i++)
  {
    int index = static_cast<int>(size*(rand()/(RAND_MAX+1.0)));
    int backwards=size-index;
    Iter tbegin = begin;
    Iter tend = end;
    for(int j=0; j < index; j++) ++tbegin;
    for(int j=0; j < backwards; j++) --tend;

    if(tbegin != tend)
    {
      std::cerr<<"Did not reach same index by starting forward from "
               <<"begin and backwards from end."<<std::endl;
      return 1;
    }
  }
  return 0;
}

template<class Iter, class Opt>
int testRandomAccessIterator(Iter begin, Iter end, Opt opt){
  int ret=testBidirectionalIterator(begin, end, opt);

  typename Iter::difference_type size = end-begin;

  srand(300);

  int no= (size>10) ? 10 : size;

  for(int i=0; i < no; i++)
  {
    int index = static_cast<int>(size*(rand()/(RAND_MAX+1.0)));
    opt(begin[index]);
  }

  // Test the less than operator
  if(begin != end &&!( begin<end))
  {
    std::cerr<<"! (begin()<end())"<<std::endl;
    ret++;
  }

  if(begin != end) {
    if(begin-end >= 0) {
      std::cerr<<"begin!=end, but begin-end >= 0!"<<std::endl;
      ret++;
    }
    if(end-begin <= 0) {
      std::cerr<<"begin!=end, but end-begin <= 0!"<<std::endl;
      ret++;
    }
  }

  for(int i=0; i < no; i++)
  {
    int index = static_cast<int>(size*(rand()/(RAND_MAX+1.0)));
    Iter rand(begin), test(begin), res;
    rand+=index;

    if((res=begin+index) != rand)
    {
      std::cerr << " i+n should have the result i+=n, where i is the "
                <<"iterator and n is the difference type!" <<std::endl;
      ret++;
    }
    for(int i=0; i< index; i++) ++test;

    if(test != rand)
    {
      std::cerr << "i+=n should have the same result as applying the"
                << "increment ooperator n times!"<< std::endl;
      ret++;
    }

    rand=end, test=end;
    rand-=index;


    if((end-index) != rand)
    {
      std::cerr << " i-n should have the result i-=n, where i is the "
                <<"iterator and n is the difference type!" <<std::endl;
      ret++;
    }
    for(int i=0; i< index; i++) --test;

    if(test != rand)
    {
      std::cerr << "i+=n should have the same result as applying the"
                << "increment ooperator n times!"<< std::endl;
      ret++;
    }
  }

  for(int i=0; i < no; i++)
  {
    Iter iter1 = begin+static_cast<int>(size*(rand()/(RAND_MAX+1.0)));
    Iter iter2 = begin+static_cast<int>(size*(rand()/(RAND_MAX+1.0)));
    typename Iter::difference_type diff = iter2 -iter1;
    if((iter1+diff)!=iter2) {
      std::cerr<< "i+(j-i) = j should hold, where i,j are iterators!"<<std::endl;
      ret++;
    }
  }

  return ret;
}

template<class Iter, class Opt, typename iterator_category>
int testIterator(Iter& begin, Iter& end, Opt& opt, iterator_category cat);

template<class Iter, class Opt>
int testIterator(Iter& begin, Iter& end, Opt& opt, std::forward_iterator_tag)
{
  return testForwardIterator(begin, end, opt);
}

template<class Iter, class Opt>
int testIterator(Iter& begin, Iter& end, Opt& opt, std::bidirectional_iterator_tag)
{
  return testBidirectionalIterator(begin, end, opt);
}

template<class Iter, class Opt>
int testIterator(Iter& begin, Iter& end, Opt& opt, std::random_access_iterator_tag)
{
  //  std::cout << "Testing iterator ";
  int ret = testRandomAccessIterator(begin, end, opt);
  //std::cout<<std::endl;
  return ret;
}

template<class Iter, class Opt>
int testConstIterator(Iter& begin, Iter& end, Opt& opt)
{
  //std::cout << "Testing constant iterator: ";
  int ret=testIterator(begin, end, opt, typename std::iterator_traits<Iter>::iterator_category());
  //std::cout<<std::endl;
  return ret;
}

template<bool>
struct TestSorting
{
  template<class Container, typename IteratorTag>
  static void testSorting(Container&, IteratorTag)
  {}
  template<class Container>
  static void testSorting(Container& c, std::random_access_iterator_tag)
  {
    std::sort(c.begin(), c.end());
  }
}
;

template<>
struct TestSorting<false>
{
  template<class Container>
  static void testSorting(Container&, std::random_access_iterator_tag)
  {}
  template<class Container, typename IteratorTag>
  static void testSorting(Container&, IteratorTag)
  {}
};


template<class Container, class Opt, bool testSort>
int testIterator(Container& c, Opt& opt)
{
  typename Container::iterator begin=c.begin(), end=c.end();
  typename Container::const_iterator cbegin(begin);
  typename Container::const_iterator cbegin1 DUNE_UNUSED = begin;
  typename Container::const_iterator cend=c.end();
  int ret = 0;

  TestSorting<testSort>::testSorting(c, typename std::iterator_traits<typename Container::iterator>::iterator_category());

  if(end!=cend || cend!=end)
  {
    std::cerr<<"constant and mutable iterators should be equal!"<<std::endl;
    ret=1;
  }
  ret += testConstIterator(cbegin, cend, opt);
  if(testSort)
    ret += testIterator(begin,end,opt);

  return ret;
}

template<class Container, class Opt>
int testIterator(Container& c, Opt& opt)
{
  return testIterator<Container,Opt,true>(c,opt);
}

template<class Iter, class Opt>
void testAssignment(Iter begin, Iter end, Opt&)
{
  //std::cout << "Assignment: ";
  for(; begin!=end; begin++)
    *begin=typename std::iterator_traits<Iter>::value_type();
  //std::cout<<" Done."<< std::endl;
}

template<class Iter, class Opt>
int testIterator(Iter& begin, Iter& end, Opt& opt)
{
  testAssignment(begin, end, opt);
  return testConstIterator(begin, end, opt);
}


template<class T>
class Printer {
  typename Dune::remove_const<T>::type res;
public:
  Printer() : res(0){}
  void operator()(const T& t){
    res+=t;
    //    std::cout << t <<" ";
  }
};

template<class Container, class Opt>
int testIterator(const Container& c, Opt& opt)
{
  typename Container::const_iterator begin=c.begin(), end=c.end();
  return testConstIterator(begin,end, opt);
}


template<class Container>
int testIterator(Container& c)
{
  Printer<typename std::iterator_traits<typename Container::iterator>::value_type> print;
  return testIterator(c,print);
}

#endif


==> anc/xt-super/dune-common/dune/common/test/lrutest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <assert.h>
#include <iostream>
#include <dune/common/lru.hh>
#include <dune/common/parallel/mpihelper.hh>

void lru_test()
{
  std::cout << "testing Dune::lru<int,double>\n";

  Dune::lru<int, double> lru;
  lru.insert(10, 1.0);
  assert(lru.front() == lru.back());
  lru.insert(11, 2.0);
  assert(lru.front() == 2.0 && lru.back() == 1.0);
  lru.insert(12, 99);
  lru.insert(13, 1.3);
  lru.insert(14, 12345);
  lru.insert(15, -17);
  assert(lru.front() == -17 && lru.back() == 1.0);
  // update
  lru.insert(10);
  assert(lru.front() == 1.0 && lru.back() == 2.0);
  // update
  lru.touch(13);
  assert(lru.front() == 1.3 && lru.back() == 2.0);
  // remove item
  lru.pop_front();
  assert(lru.front() == 1.0 && lru.back() == 2.0);
  // remove item
  lru.pop_back();
  assert(lru.front() == 1.0 && lru.back() == 99);

  std::cout << "... passed\n";
}

int main (int argc, char** argv)
{
  Dune::MPIHelper::instance(argc,argv);

  lru_test();

  return 0;
}


==> anc/xt-super/dune-common/dune/common/test/mpicollectivecommunication.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <dune/common/parallel/mpihelper.hh>

#if HAVE_MPI
#include <dune/common/parallel/mpicollectivecommunication.hh>
#endif

#include <iostream>
int main(int argc, char** argv)
{
  typedef Dune::MPIHelper Helper;
  Helper& mpi = Helper::instance(argc, argv);

#if HAVE_MPI
  {
    typedef Helper::MPICommunicator MPIComm;
    Dune::CollectiveCommunication<MPIComm> comm(mpi.getCommunicator());

    enum { length = 5 };
    double values[5];
    for(int i=0; i<length; ++i) values[i] = 1.0;

    double * commBuff = ((double *) &values[0]);
    // calculate global sum
    comm.sum( commBuff , length );

    double val[length];
    for(int i=0; i<length; ++i) val[i] = 1.0;
    // calculate global sum by calling sum for each component
    for(int i=0; i<length; ++i)
    {
      // this method works
      val[i] = comm.sum( val[i] );
    }

    // result from above should be size of job
#ifndef NDEBUG
    double sum = mpi.size();
#endif
    for(int i=0; i<length; ++i)
    {
      assert( std::abs( values[i] - sum ) < 1e-8 );
      assert( std::abs( val[i]    - sum ) < 1e-8 );
    }
  }

  std::cout << "We are at the end!"<<std::endl;
#else
  std::cout << "WARNING: test Dune::CollectiveCommunication<MPI_Comm> disabled because MPI not available! " << std::endl;
  return 77;
#endif
  return 0;
}


==> anc/xt-super/dune-common/dune/common/test/mpiguardtest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <config.h>

#include <dune/common/parallel/mpihelper.hh>
#include <dune/common/parallel/mpiguard.hh>

int main(int argc, char** argv)
{
  Dune::MPIHelper & mpihelper = Dune::MPIHelper::instance(argc, argv);

  if (mpihelper.rank() == 0)
    std::cout << "---- default constructor" << std::endl;
  try
  {
    // at the end of this block the guard is destroyed and possible exceptions are communicated
    {
      Dune::MPIGuard guard;
      if (mpihelper.rank() > 0)
        DUNE_THROW(Dune::Exception, "Fakeproblem on process " << mpihelper.rank());
      guard.finalize();
    }
  }
  catch (Dune::Exception & e)
  {
    std::cout << "Error (rank " << mpihelper.rank() << "): "
              << e.what() << std::endl;
  }

  mpihelper.getCollectiveCommunication().barrier();
  if (mpihelper.rank() == 0)
    std::cout << "---- guard(MPI_COMM_WORLD)" << std::endl;
  try
  {
#if HAVE_MPI
    // at the end of this block the guard is destroyed and possible exceptions are communicated
    {
      Dune::MPIGuard guard(MPI_COMM_WORLD);
      if (mpihelper.rank() > 0)
        DUNE_THROW(Dune::Exception, "Fakeproblem on process " << mpihelper.rank());
      guard.finalize();
    }
#else
    std::cout << "Info: no mpi used\n";
#endif
  }
  catch (Dune::Exception & e)
  {
    std::cout << "Error (rank " << mpihelper.rank() << "): "
              << e.what() << std::endl;
  }

  mpihelper.getCollectiveCommunication().barrier();
  if (mpihelper.rank() == 0)
    std::cout << "---- guard(MPIHelper)" << std::endl;
  try
  {
    // at the end of this block the guard is destroyed and possible exceptions are communicated
    {
      Dune::MPIGuard guard(mpihelper);
      if (mpihelper.rank() > 0)
        DUNE_THROW(Dune::Exception, "Fakeproblem on process " << mpihelper.rank());
      guard.finalize();
    }
  }
  catch (Dune::Exception & e)
  {
    std::cout << "Error (rank " << mpihelper.rank() << "): "
              << e.what() << std::endl;
  }


  mpihelper.getCollectiveCommunication().barrier();
  if (mpihelper.rank() == 0)
    std::cout << "---- manual error" << std::endl;
  try
  {
    // at the end of this block the guard is destroyed and possible exceptions are communicated
    {
      Dune::MPIGuard guard;
      guard.finalize(mpihelper.rank() > 0);
    }
  }
  catch (Dune::Exception & e)
  {
    std::cout << "Error (rank " << mpihelper.rank() << "): "
              << e.what() << std::endl;
  }

  mpihelper.getCollectiveCommunication().barrier();
  if (mpihelper.rank() == 0)
    std::cout << "---- done" << std::endl;
}


==> anc/xt-super/dune-common/dune/common/test/mpihelpertest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <iostream>

#include <dune/common/unused.hh>
#include <dune/common/parallel/mpihelper.hh>

int main(int argc, char** argv)
{

#ifdef MPIHELPER_PREINITIALIZE
#if HAVE_MPI
  MPI_Init(&argc, &argv);
#endif
#endif

  typedef Dune::MPIHelper Helper;

  {
    Helper& mpi = Helper::instance(argc, argv);

    Helper::MPICommunicator comm DUNE_UNUSED = mpi.getCommunicator();
    comm= mpi.getCommunicator();
  }

  {
    Helper& mpi = Helper::instance(argc, argv);

    Helper::MPICommunicator comm DUNE_UNUSED = mpi.getCommunicator();
    comm= mpi.getCommunicator();

#ifdef MPIHELPER_PREINITIALIZE
#if HAVE_MPI
    MPI_Finalize();
#endif
#endif
  }
  std::cout << "We are at the end!"<<std::endl;

}


==> anc/xt-super/dune-common/dune/common/test/nullptr-test.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <dune/common/nullptr.hh>
#include <dune/common/unused.hh>

void basic_tests()
{
  typedef Dune::nullptr_t NULLPTR_T DUNE_UNUSED;
  char* ch = nullptr;    // ch has the null pointer value
  char* ch2 = 0;         // ch2 has the null pointer value
#ifdef FAIL
  int n = nullptr;       // error
  ++n;
#endif
  int n2 = 0;            // n2 is zero
  if( ch == 0 )          // evaluates to true
    ;
  if( ch == nullptr )    // evaluates to true
    ;
  if( nullptr == ch )    // evaluates to true
    ;
  if( ch )               // evaluates to false
    ;
  if( n2 == 0 )          // evaluates to true
    ;
  ch = ch2;
#ifdef FAIL
  if( n2 == nullptr )    // error
    ;
  if( nullptr )          // error, no conversion to bool
    ;
  if( nullptr == 0 )     // error
    ;
  // arithmetic
  nullptr = 0;           // error, nullptr is not an lvalue
  nullptr + 2;           // error
#endif
}

int main()
{
  basic_tests();
  return 0;
}


==> anc/xt-super/dune-common/dune/common/test/nullptr-test2.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <dune/common/nullptr.hh>


==> anc/xt-super/dune-common/dune/common/test/parametertreelocaletest.cc <==
#if HAVE_CONFIG_H
#include <config.h>
#endif

#include <cstdlib>
#include <iostream>
#include <locale>
#include <ostream>
#include <stdexcept>
#include <string>

#include <dune/common/exceptions.hh>
#include <dune/common/parametertree.hh>

// This assert macro does not depend on the value of NDEBUG
#define check_assert(expr)                                          \
  do                                                                \
  {                                                                 \
    if(!(expr))                                                     \
    {                                                               \
      std::cerr << __FILE__ << ":" << __LINE__ << ": check_assert(" \
                << #expr << ") failed" << std::endl;                \
      std::abort();                                                 \
    }                                                               \
  } while(false)

// Check that the given expression throws the given exception
#define check_throw(expr, except)                               \
  do {                                                          \
    try {                                                       \
      expr;                                                     \
      std::cerr << __FILE__ << ":" << __LINE__ << ": " << #expr \
                << " should throw " << #except << std::endl;    \
      std::abort();                                             \
    }                                                           \
    catch(except) {}                                            \
    catch(...) {                                                \
      std::cerr << __FILE__ << ":" << __LINE__ << ": " << #expr \
                << " should throw " << #except << std::endl;    \
      std::abort();                                             \
    }                                                           \
  } while(false)

// globally set a locale that uses "," as the decimal seperator.
// return false if no such locale is installed on the system
bool setCommaLocale()
{
  static char const* const commaLocales[] = {
    "de", "de@euro", "de.UTF-8",
    "de_AT", "de_AT@euro", "de_AT.UTF-8",
    "de_BE", "de_BE@euro", "de_BE.UTF-8",
    "de_CH", "de_CH@euro", "de_CH.UTF-8",
    "de_DE", "de_DE@euro", "de_DE.UTF-8",
    "de_LI", "de_LI@euro", "de_LI.UTF-8",
    "de_LU", "de_LU@euro", "de_LU.UTF-8",
    NULL
  };
  for(char const* const* loc = commaLocales; *loc; ++loc)
  {
    try {
      std::locale::global(std::locale(*loc));
      std::cout << "Using comma-locale " << std::locale().name() << std::endl;
      return true;
    }
    catch(std::runtime_error) { }
  }

  std::cout << "No comma-using locale found on system, tried the following:";
  std::string sep = " ";
  for(char const* const* loc = commaLocales; *loc; ++loc)
  {
    std::cout << sep << *loc;
    sep = ", ";
  }
  std::cout << std::endl;
  return false;
}

int main()
{
  if(!setCommaLocale())
  {
    std::cerr << "No locale using comma as decimal seperator found on system"
              << std::endl;
    return 77;
  }
  { // Try with comma
    Dune::ParameterTree ptree;
    check_throw(ptree["setting"] = "42,42"; ptree.get<double>("setting"),
                Dune::RangeError);
  }
  { // Try with point
    Dune::ParameterTree ptree;
    check_assert((ptree["setting"] = "42.42",
                  ptree.get<double>("setting") == 42.42));
  }
}


==> anc/xt-super/dune-common/dune/common/test/parametertreetest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <cstdlib>
#include <iostream>
#include <ostream>
#include <sstream>

#include <dune/common/exceptions.hh>
#include <dune/common/parametertree.hh>
#include <dune/common/parametertreeparser.hh>

// This assert macro does not depend on the value of NDEBUG
#define check_assert(expr)                                          \
  do                                                                \
  {                                                                 \
    if(!(expr))                                                     \
    {                                                               \
      std::cerr << __FILE__ << ":" << __LINE__ << ": check_assert(" \
                << #expr << ") failed" << std::endl;                \
      std::abort();                                                 \
    }                                                               \
  } while(false)

// Check that the given expression throws the given exception
#define check_throw(expr, except)                               \
  do {                                                          \
    try {                                                       \
      expr;                                                     \
      std::cerr << __FILE__ << ":" << __LINE__ << ": " << #expr \
                << " should throw " << #except << std::endl;    \
      std::abort();                                             \
    }                                                           \
    catch(except) {}                                            \
    catch(...) {                                                \
      std::cerr << __FILE__ << ":" << __LINE__ << ": " << #expr \
                << " should throw " << #except << std::endl;    \
      std::abort();                                             \
    }                                                           \
  } while(false)

template<class P>
void testparam(const P & p)
{
  // try accessing key
  check_assert(p.template get<int>("x1") == 1);
  check_assert(p.template get<double>("x1") == 1.0);
  check_assert(p.template get<std::string>("x2") == "hallo");
  check_assert(p.template get<bool>("x3") == false);
  // try reading array like structures
  std::vector<unsigned int>
  array1 = p.template get< std::vector<unsigned int> >("array");
  Dune::array<unsigned int, 8>
  array2 = p.template get< Dune::array<unsigned int, 8> >("array");
  Dune::FieldVector<unsigned int, 8>
  array3 = p.template get< Dune::FieldVector<unsigned int, 8> >("array");
  check_assert(array1.size() == 8);
  for (unsigned int i=0; i<8; i++)
  {
    check_assert(array1[i] == i+1);
    check_assert(array2[i] == i+1);
    check_assert(array3[i] == i+1);
  }
  // try accessing subtree
  p.sub("Foo");
  p.sub("Foo").template get<std::string>("peng");
  // check hasSub and hasKey
  check_assert(p.hasSub("Foo"));
  check_assert(!p.hasSub("x1"));
  check_assert(p.hasKey("x1"));
  check_assert(!p.hasKey("Foo"));
  // try accessing inexistent key
  try {
    p.template get<int>("bar");
    DUNE_THROW(Dune::Exception, "failed to detect missing key");
  }
  catch (Dune::RangeError & r) {}
  // try accessing inexistent subtree
  try {
    p.sub("bar");
    DUNE_THROW(Dune::Exception, "failed to detect missing subtree");
  }
  catch (Dune::RangeError & r) {}
  // try accessing key as subtree
  try {
    p.sub("x1");
    DUNE_THROW(Dune::Exception, "succeeded to access key as subtree");
  }
  catch (Dune::RangeError & r) {}
  // try accessing subtree as key
  try {
    p.template get<double>("Foo");
    DUNE_THROW(Dune::Exception, "succeeded to access subtree as key");
  }
  catch (Dune::RangeError & r) {}
}

template<class P>
void testmodify(P parameterSet)
{
  parameterSet["testDouble"] = "3.14";
  parameterSet["testInt"]    = "42";
  parameterSet["testString"] = "Hallo Welt!";
  parameterSet["testVector"] = "2 3 5 7 11";
  parameterSet.sub("Foo")["bar"] = "2";

  double testDouble      = parameterSet.template get<double>("testDouble");
  int testInt            = parameterSet.template get<int>("testInt");
  ++testDouble;
  ++testInt;
  std::string testString = parameterSet.template get<std::string>("testString");
  typedef Dune::FieldVector<unsigned, 5> FVector;
  FVector testFVector    = parameterSet.template get<FVector>("testVector");
  typedef std::vector<unsigned> SVector;
  SVector testSVector    = parameterSet.template get<SVector>("testVector");
  if(testSVector.size() != 5)
    DUNE_THROW(Dune::Exception, "Testing std::vector<unsigned>: expected "
               "size()==5, got size()==" << testSVector.size());
  for(unsigned i = 0; i < 5; ++i)
    if(testFVector[i] != testSVector[i])
      DUNE_THROW(Dune::Exception,
                 "testFVector[" << i << "]==" << testFVector[i] << " but "
                 "testSVector[" << i << "]==" << testSVector[i]);
  if (parameterSet.template get<std::string>("Foo.bar") != "2")
    DUNE_THROW(Dune::Exception, "Failed to write subtree entry");
  if (parameterSet.sub("Foo").template get<std::string>("bar") != "2")
    DUNE_THROW(Dune::Exception, "Failed to write subtree entry");
}

void testOptionsParserResults(std::vector<std::string> args,
  const std::vector<std::string> & keywords,
  unsigned int required,
  bool allow_more,
  bool overwrite,
  std::string foo, std::string bar,
  const std::string referr = "")
{
  Dune::ParameterTree pt;
  try {
    char * argv[10];
    for (std::size_t i = 0; i < args.size(); ++i)
      argv[i] = &args[i][0];
    Dune::ParameterTreeParser::readNamedOptions(args.size(), argv, pt, keywords, required, allow_more, overwrite);
    check_assert(referr == "");
  }
  catch (const Dune::ParameterTreeParserError & e)
  {
    std::string err = e.what();
    std::size_t offset = err.find("]: ");
    err = err.substr(offset + 3, err.find('\n') - offset - 3);
    check_assert(referr == err);
  }
  if (foo != "" && foo != pt.get<std::string>("foo"))
    DUNE_THROW(Dune::Exception, "Options parser failed... foo = "
      << pt.get<std::string>("foo") << " != " << foo);
  if (bar != "" && bar != pt.get<std::string>("bar"))
    DUNE_THROW(Dune::Exception, "Options parser failed... bar = "
      << pt.get<std::string>("bar") << " != " << bar);
}

void testOptionsParser()
{
  std::vector<std::string> keywords = { "foo", "bar" };
  // check normal behaviour
  {
    std::vector<std::string> args = { "progname", "--bar=ligapokal", "peng", "--bar=ligapokal", "--argh=other"};
    testOptionsParserResults(args,keywords,keywords.size(),true,true,"peng","ligapokal",
      "" /* no error */ );
  }
  // bail out on overwrite
  {
    std::vector<std::string> args = { "progname", "--bar=ligapokal", "peng", "--bar=ligapokal", "--argh=other"};
    testOptionsParserResults(args,keywords,keywords.size(),true,false,"peng","ligapokal",
      "parameter bar already specified");
  }
  // bail out on unknown options
  {
    std::vector<std::string> args = { "progname", "--bar=ligapokal", "peng", "--bar=ligapokal", "--argh=other"};
    testOptionsParserResults(args,keywords,keywords.size(),false,true,"peng","ligapokal",
      "unknown parameter argh");
  }
  // bail out on missing parameter
  {
    std::vector<std::string> args = { "progname", "--bar=ligapokal"};
    testOptionsParserResults(args,keywords,keywords.size(),true,true,"","ligapokal",
      "missing parameter(s) ...  foo");
  }
  // check optional parameter
  {
    std::vector<std::string> args = { "progname", "--foo=peng"};
    testOptionsParserResults(args,keywords,1,true,true,"peng","",
      "" /* no error */);
  }
  // check optional parameter, but bail out on missing parameter
  {
    std::vector<std::string> args = { "progname", "--bar=ligapokal"};
    testOptionsParserResults(args,keywords,1,true,true,"","ligapokal",
      "missing parameter(s) ...  foo");
  }
  // bail out on too many parameters
  {
    std::vector<std::string> args = { "progname", "peng", "ligapokal", "hurz"};
    testOptionsParserResults(args,keywords,keywords.size(),true,true,"peng","ligapokal",
      "superfluous unnamed parameter");
  }
  // bail out on missing value
  {
    std::vector<std::string> args = { "progname", "--foo=peng", "--bar=ligapokal", "--hurz"};
    testOptionsParserResults(args,keywords,keywords.size(),true,true,"peng","ligapokal",
      "value missing for parameter --hurz");
  }
}

void testFS1527()
{
  { // Check that junk at the end is not accepted (int)
    Dune::ParameterTree ptree;
    check_throw(ptree["setting"] = "0.5"; ptree.get("setting", 0),
                Dune::RangeError);
  }
  { // Check that junk at the end is not accepted (double)
    Dune::ParameterTree ptree;
    check_throw(ptree["setting"] = "0.5 junk"; ptree.get("setting", 0.0),
                Dune::RangeError);
  }
}

// check that negative values can be given on the command line
void testFS1523()
{
  static char arg0[] = "progname";
  static char arg1[] = "-setting";
  static char arg2[] = "-1";
  static char *argv[] = { arg0, arg1, arg2, NULL };
  int argc = sizeof argv / sizeof (char *) - 1;

  Dune::ParameterTree ptree;
  Dune::ParameterTreeParser::readOptions(argc, argv, ptree);

  check_assert(ptree.get<int>("setting") == -1);
}

void check_recursiveTreeCompare(const Dune::ParameterTree & p1,
  const Dune::ParameterTree & p2)
{
  check_assert(p1.getValueKeys() == p2.getValueKeys());
  check_assert(p1.getSubKeys() == p2.getSubKeys());
  typedef Dune::ParameterTree::KeyVector::const_iterator Iterator;
  for (Iterator it = p1.getValueKeys().begin();
       it != p1.getValueKeys().end(); ++it)
    check_assert(p1[*it] == p2[*it]);
  for (Iterator it = p1.getSubKeys().begin();
       it != p1.getSubKeys().end(); ++it)
    check_recursiveTreeCompare(p1.sub(*it), p2.sub(*it));
}

// test report method and read back in
void testReport()
{
  std::stringstream s;
  s << "foo.i = 1 \n foo.bar.peng = hurz";
  Dune::ParameterTree ptree;
  Dune::ParameterTreeParser::readINITree(s, ptree);

  std::stringstream s2;
  ptree.report(s2);
  Dune::ParameterTree ptree2;
  Dune::ParameterTreeParser::readINITree(s2, ptree2);
  check_recursiveTreeCompare(ptree, ptree2);
}

int main()
{
  try {
    // read config
    std::stringstream s;
    s << "x1 = 1 # comment\n"
      << "x2 = hallo\n"
      << "x3 = no\n"
      << "array = 1   2 3 4 5\t6 7 8\n"
      << "\n"
      << "[Foo]\n"
      << "peng = ligapokal\n";

    Dune::ParameterTree c;
    Dune::ParameterTreeParser::readINITree(s, c);

    // test modifying and reading
    testmodify<Dune::ParameterTree>(c);
    try {
      c.get<int>("testInt");
      DUNE_THROW(Dune::Exception, "unexpected shallow copy of ParameterTree");
    }
    catch (Dune::RangeError & r) {}

    // more const tests
    testparam<Dune::ParameterTree>(c);

    // check the command line parser
    testOptionsParser();

    // check report
    testReport();

    // check for specific bugs
    testFS1527();
    testFS1523();
  }
  catch (Dune::Exception & e)
  {
    std::cout << e << std::endl;
    return 1;
  }
  return 0;
}


==> anc/xt-super/dune-common/dune/common/test/pathtest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#if HAVE_CONFIG_H
#include "config.h"
#endif

#include <iostream>
#include <ostream>
#include <string>

#include <dune/common/exceptions.hh>
#include <dune/common/ios_state.hh>
#include <dune/common/path.hh>

void setCode(int& code, bool status) {
  if(!status)
    code = 1;
  else
  if(code == 77)
    code = 0;
}

void concatPathsTests(int& code) {
  typedef const char* const triple[3];
  static const triple data[] = {
    {"a" , "b" , "a/b" },
    {"/a", "b" , "/a/b"},
    {"a/", "b" , "a/b" },
    {"a" , "b/", "a/b/"},
    {"..", "b" , "../b"},
    {"a" , "..", "a/.."},
    {"." , "b" , "./b" },
    {"a" , "." , "a/." },
    {""  , "b" , "b"   },
    {"a" , ""  , "a"   },
    {""  , ""  , ""    },
    {NULL, NULL, NULL  }
  };
  for(const triple* p = data; (*p)[0] != NULL; ++p) {
    const std::string& result = Dune::concatPaths((*p)[0], (*p)[1]);
    bool success = result == (*p)[2];
    setCode(code, success);
    if(!success)
      std::cerr << "concatPaths(\"" << (*p)[0] << "\", "
                << "\"" << (*p)[1] << "\"): got \"" << result << "\", "
                << "expected \"" << (*p)[2] << "\"" << std::endl;
  }
}

void processPathTests(int& code) {
  typedef const char* const pair[3];
  static const pair data[] = {
    {""      , ""     },
    {"."     , ""     },
    {"./"    , ""     },
    {"a/.."  , ""     },
    {".."    , "../"  },
    {"../a"  , "../a/"},
    {"a"     , "a/"   },
    {"a//"   , "a/"   },
    {"a///b" , "a/b/" },
    {"/"     , "/"    },
    {"/."    , "/"    },
    {"/.."   , "/"    },
    {"/a/.." , "/"    },
    {"/a"    , "/a/"  },
    {"/a/"   , "/a/"  },
    {"/../a/", "/a/"  },
    {NULL    , NULL   }
  };
  for(const pair* p = data; (*p)[0] != NULL; ++p) {
    const std::string& result = Dune::processPath((*p)[0]);
    bool success = result == (*p)[1];
    setCode(code, success);
    if(!success)
      std::cerr << "processPath(\"" << (*p)[0] << "\"): got "
                << "\"" << result << "\", expected "
                << "\"" << (*p)[1] << "\"" << std::endl;
  }
}

void prettyPathTests(int& code) {
  struct triple {
    const char* p;
    bool isDir;
    const char* result;
  };
  static const triple data[] = {
    {""      , true , "."    },
    {""      , false, "."    },
    {"."     , true , "."    },
    {"."     , false, "."    },
    {"./"    , true , "."    },
    {"./"    , false, "."    },
    {"a/.."  , true , "."    },
    {"a/.."  , false, "."    },
    {".."    , true , ".."   },
    {".."    , false, ".."   },
    {"../a"  , true , "../a/"},
    {"../a"  , false, "../a" },
    {"a"     , true , "a/"   },
    {"a"     , false, "a"    },
    {"a//"   , true , "a/"   },
    {"a//"   , false, "a"    },
    {"a///b" , true , "a/b/" },
    {"a///b" , false, "a/b"  },
    {"/"     , true , "/"    },
    {"/"     , false, "/"    },
    {"/."    , true , "/"    },
    {"/."    , false, "/"    },
    {"/.."   , true , "/"    },
    {"/.."   , false, "/"    },
    {"/a/.." , true , "/"    },
    {"/a/.." , false, "/"    },
    {"/a"    , true , "/a/"  },
    {"/a"    , false, "/a"   },
    {"/a/"   , true , "/a/"  },
    {"/a/"   , false, "/a"   },
    {"/../a/", true , "/a/"  },
    {"/../a/", false, "/a"   },
    {NULL,     false, NULL   }
  };

  Dune::ios_base_all_saver state(std::cerr);
  std::cerr << std::boolalpha;

  for(const triple* p = data; p->p != NULL; ++p) {
    const std::string& result = Dune::prettyPath(p->p, p->isDir);
    bool success = result == p->result;
    setCode(code, success);
    if(!success)
      std::cerr << "prettyPath(\"" << p->p << "\", " << p->isDir << "): got "
                << "\"" << result << "\", expected \"" << p->result << "\""
                << std::endl;
  }
}

void relativePathTests(int& code) {
  typedef const char* const triple[3];
  static const triple data[] = {
    {""  , ""  , ""     },
    {""  , "b" , "b/"   },
    {""  , "..", "../"  },
    {"a" , ""  , "../"  },
    {"a" , "b" , "../b/"},
    {"/" , "/" , ""     },
    {"/a", "/" , "../"  },
    {"/" , "/b", "b/"   },
    {"/a", "/b", "../b/"},
    {NULL, NULL, NULL   }
  };

  for(const triple* p = data; (*p)[0] != NULL; ++p) {
    const std::string& result = Dune::relativePath((*p)[0], (*p)[1]);
    bool success = result == (*p)[2];
    setCode(code, success);
    if(!success)
      std::cerr << "relativePath(\"" << (*p)[0] << "\", "
                << "\"" << (*p)[1] << "\"): got \"" << result << "\", "
                << "expected \"" << (*p)[2] << "\"" << std::endl;
  }

  typedef const char* const pair[2];
  static const pair except_data[] = {
    {""  , "/" },
    {"a" , "/" },
    {"/" , ""  },
    {"/" , "b" },
    {"..", ""  },
    {NULL, NULL}
  };

  for(const pair* p = except_data; (*p)[0] != NULL; ++p) {
    std::string result;
    try {
      result = Dune::relativePath((*p)[0], (*p)[1]);
    }
    catch(const Dune::NotImplemented&) {
      setCode(code, true);
      continue;
    }
    setCode(code, false);
    std::cerr << "relativePath(\"" << (*p)[0] << "\", "
              << "\"" << (*p)[1] << "\"): got \"" << result << "\", "
              << "expected exception thrown" << std::endl;
  }
}

int main ()
{
  try {
    int code = 77;

    concatPathsTests(code);
    processPathTests(code);
    prettyPathTests(code);
    relativePathTests(code);

    return code;
  }
  catch(const Dune::Exception& e) {
    std::cerr << "Exception thrown: " << e << std::endl;
    throw;
  }
}


==> anc/xt-super/dune-common/dune/common/test/poolallocatortest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <dune/common/poolallocator.hh>
#include <dune/common/alignment.hh>
#include <dune/common/fmatrix.hh>

using namespace Dune;

struct UnAligned
{
  char t;
  char s;
  char k;
};



template<std::size_t size, typename T>
struct testPoolMain
{
  static int test()
  {
    int ret=0;

    Pool<T,size> pool;

    int elements = Pool<T,size>::elements;
    //int poolSize        = Pool<T,size>::size;
    //int chunkSize   = Pool<T,size>::chunkSize;
    //int alignedSize = Pool<T,size>::alignedSize;

    unsigned long* oelements = new unsigned long[10*elements];

    typedef typename Pool<T,size>::Chunk Chunk;

    //Fill 10 chunks
    for(int chunk=0; chunk < 10; ++chunk) {
      //std::cout<< std::endl<<"Chunk "<<chunk<<" ";
      unsigned long element = reinterpret_cast<unsigned long>(pool.allocate());
      //void* celement = reinterpret_cast<void*>(element);
      //std::cout << element<<" "<< celement<<",  "<<std::endl;

      Chunk* currentChunk = pool.chunks_;

      assert(element==reinterpret_cast<unsigned long>(currentChunk->memory_));
      unsigned long end = reinterpret_cast<unsigned long>(currentChunk->chunk_)+Pool<T,size>::chunkSize;

      if(element< reinterpret_cast<unsigned long>(currentChunk->chunk_))
      {
        std::cerr <<" buffer overflow during first alloc: "<<reinterpret_cast<unsigned long>(currentChunk->chunk_)
                  <<">"<<element<<"+"<<sizeof(T)<<std::endl;
        return ++ret;
      }

      if(end < element + sizeof(T)) {
        std::cerr <<" buffer overflow during first alloc: "<<end<<"<"<<element<<"+"<<sizeof(T)<<std::endl;
        return ++ret;
      }

      oelements[chunk*elements]=element;

      for(int i=1; i < elements; i++)
      {
        element = reinterpret_cast<unsigned long>(pool.allocate());
        //celement = reinterpret_cast<void*>(element);
        //std::cout << element<<" "<<celement<<",  "<<std::endl;

        if(element< reinterpret_cast<unsigned long>(currentChunk->chunk_)) {
          std::cerr <<" buffer underflow during first alloc: "<<reinterpret_cast<unsigned long>(currentChunk->chunk_)
                    <<">"<<element<<"+"<<sizeof(T)<<std::endl;
          return ++ret;
        }

        if(end < element + sizeof(T)) {
          std::cerr <<" buffer overflow during "<<i<<" alloc: "<<end<<"<"<<element+sizeof(T)<<std::endl;
          return ++ret;

        }

        if(oelements[chunk*elements+i-1]+sizeof(T)>element) {
          std::cerr<<"allocated elements overlap!"<<std::endl;
          return ++ret;
        }

        oelements[chunk*elements+i]=element;
      }
    }



    for(int i=0; i < elements*10; ++i)
      pool.free(reinterpret_cast<void*>(oelements[i]));
    delete[] oelements;

    return ret;
  }
};

template<typename T>
int testPool()
{
  const std::size_t size = sizeof(T)>=2 ? sizeof(T)-2 : 0;

  int ret=0;

  std::cout<<"Checking "<<typeid(T).name()<<" sizeof="<<sizeof(T)<<" with size "<< size<<
  " alignment="<<AlignmentOf<T>::value<<std::endl;

  ret += testPoolMain<0,T>::test();
  ret += testPoolMain<size,T>::test();
  ret += testPoolMain<5*size,T>::test();
  ret += testPoolMain<11*size,T>::test();
  ret += testPoolMain<33*size,T>::test();

  return ret;
}

int testPoolAllocator()
{
  int ret=0;
  PoolAllocator<double,10> pool;
  double *d=pool.allocate(1);
  PoolAllocator<float,5> pool1=pool;
  PoolAllocator<double,10> pool2=pool;
  try
  {
    pool2.deallocate(d,1);
#ifndef NDEBUG
    ++ret;
    std::cerr<<"ERROR: deallocation should not work with copied allocators."<<std::endl;
#endif
  }
  catch(std::bad_alloc)
  {}
  pool1.allocate(1);
  double *d1=pool2.allocate(1);
  pool.deallocate(d,1);
  pool2.deallocate(d1,1);
  pool2.allocate(1);
  return ret;
}
int main(int, char **)
{
  int ret=0;

  ret += testPool<int>();

  ret+= testPool<double>();

  ret+= testPool<char>();

  ret += testPool<Dune::FieldMatrix<double,10,10> >();

  ret+=testPoolAllocator();

  std::cout<<AlignmentOf<UnAligned>::value<<" "<<sizeof(UnAligned)<<std::endl;

  ret += testPool<UnAligned>();

  return ret;
}


==> anc/xt-super/dune-common/dune/common/test/shared_ptrtest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

// make sure assert works even when not compiling for debugging
#ifdef NDEBUG
#undef NDEBUG
#endif

#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <dune/common/classname.hh>
#include <dune/common/shared_ptr.hh>

#include <cassert>
#include <cstdlib>
#include <iostream>
#include <ostream>
#include <vector>

template<class T>
class Deleter
{
public:
  Deleter(bool& deleted) :
    deleted_(deleted)
  {}

  void operator() (T* p) const
  {
    delete p;
    deleted_ = true;
  }

private:
  bool& deleted_;
};

class A {};
class B : public A {};
class C : A {};


Dune::shared_ptr<A> test_make_shared()
{
  return Dune::make_shared<B>();
}


int main(){
  using namespace Dune;
  int ret=0;
  {
    // test default constructor
    shared_ptr<int> foo;

    // test conversion in make_shared
    shared_ptr<A> a=test_make_shared();

    {
      shared_ptr<B> b(new B);
      a=b;

      if(b.use_count()!=2) {
        std::cout << "Reference count is wrong! "<<__LINE__<<":"<<
        __FILE__<<std::endl;
        ret=1;
      }

      if(a.use_count()!=2) {
        std::cout << "Reference count is wrong! "<<__LINE__<<":"<<
        __FILE__<<std::endl;
        ret=1;
      }

    }
    // print the type of the shared_ptr, so we know whether we are
    // checking dune's shared_ptr or some std one
    std::cout << "=== checking shared_ptr type: " << className(foo)
              << std::endl;

    // make sure default-constructed shared_ptr values can be copied
    {
      shared_ptr<int> bar(foo);
      shared_ptr<int> baz;
      baz = foo;
    }

    // test cast-to-bool
    if (foo) {
      std::cout << "Default constructor doesn't create a NULL pointer!" << std::endl;
      ret=1;
    }

    // test custom deleter
    bool deleted = false;
    {
      shared_ptr<int> foo(new int(1), Deleter<int>(deleted));

      //test if deleter is called
      deleted = false;
      foo.reset(new int(2));        // this should call the deleter in the constructor
      if (not (deleted))
      {
        std::cout << "Custom deleter not called!" << std::endl;
        ret=1;
      }

      //test if old deleter is not called
      deleted = false;
      foo.reset();        // this should call no deleter
      if (deleted)
      {
        std::cout << "Old deleter was called!" << std::endl;
        ret=1;
      }

      //test if old deleter is not called
      deleted = false;
      foo.reset(new int(3), Deleter<int>(deleted));        // this should call no deleter
      if (deleted)
      {
        std::cout << "Old deleter was called!" << std::endl;
        ret=1;
      }
      // going out of scope should call the deleter
    }
    if (not (deleted))
    {
      std::cout << "Custom deleter not called!" << std::endl;
      ret=1;
    }
    {
      shared_ptr<int> foo(new int(1), Deleter<int>(deleted));

      foo.reset(new int(4));        // this should call the deleter...

      deleted = false;
      // ... but going out of scope should call no deleter
    }
    if (deleted)
    {
      std::cout << "1Old deleter was called!" << std::endl;
      ret=1;
    }

    // test constructor from a given pointer
    shared_ptr<double> bar(new double(43.0));
    assert(bar);

    // test constructor from nullptr
#ifndef HAVE_NULLPTR
        #warning Construction of shared_ptr from a nullptr will not work as compiler
        #warning does not support the latter.
    shared_ptr<double> bar_null=shared_ptr<double>();
#else
    shared_ptr<double> bar_null(nullptr);
#endif
    assert(!bar_null);
    assert(!bar_null.get());

    // test reset()
    bar.reset();
    assert(!bar);

    // test get() for empty shared_ptr
    assert(!bar.get());

    // test reset(T*)
    double* p = new double(44.0);
    bar.reset(p);
    assert(bar);
    assert(bar.use_count()==1);

    // test get()
    double* barPtr = bar.get();
    assert(barPtr==p);

    // test constructor from a given pointer
    shared_ptr<double> b(new double(42.0));
    {
      shared_ptr<double> d(b);
      *b = 7;
    }

    if(b.use_count()!=1) {
      std::cout << "Reference count is wrong! "<<__LINE__<<":"<<
      __FILE__<<std::endl;
      ret=1;
    }
    {
      shared_ptr<double> c(b);

      if(*b!=*c) {
        std::cerr<<"References do not match! "<<__LINE__<<":"<<
        __FILE__<<std::endl;
        ret=1;
      }
      if(b.use_count()!=2 || c.use_count()!=2) {
        std::cout << "Reference count is wrong! "<<__LINE__<<":"<<
        __FILE__<<std::endl;
        ret=1;
      }
      *b=8;
      if(*b!=8 || *c!=8) {
        std::cout<<"Assigning new value failed! "<<__LINE__<<":"<<
        __FILE__<<std::endl;
        ret=1;
      }
    }

    if(b.use_count()!=1) {
      std::cout << "Reference count is wrong! "<<__LINE__<<":"<<
      __FILE__<<std::endl;
      ret=1;
    }

    // test assignment from null ptr
    // (should trigger FS 936, needs valgrind to check)
    {
      shared_ptr<int> foo = shared_ptr<int>(new int(42));
      shared_ptr<int> bar;        //null ptr

      foo = bar;        // should release memory held by foo
    }

    // test shared_ptr for stack allocation
    {
      int i = 10;
      shared_ptr<int> pi = stackobject_to_shared_ptr(i);
    }

    // test shared_ptr for stack allocation with down cast
    {
      B b;
      shared_ptr<A> pa = stackobject_to_shared_ptr<A>(b);
#ifdef SHARED_PTR_COMPILE_FAIL
      C c;
      pa = stackobject_to_shared_ptr<A>(c);       // A is an inaccessible base of C
#endif
    }
  }
  return (ret);
}


==> anc/xt-super/dune-common/dune/common/test/singletontest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <dune/common/singleton.hh>
#include <iostream>
class Foo : public Dune::Singleton<Foo>
{
public:
  Foo()
  {
    bytes = new char[1000];
  }

  ~Foo()
  {
    delete[] bytes;
  }
private:
  char* bytes;
};

class Foo1
{
public:
  Foo1()
  {
    bytes = new char[1000];
  }

  ~Foo1()
  {
    delete[] bytes;
  }
private:
  char* bytes;
};

typedef Dune::Singleton<Foo1> FooSingleton;


Foo* globalFoo = 0;
Foo1* globalFoo1 = 0;

void setFoo()
{
  globalFoo = &Foo::instance();
}


void setFoo1()
{
  globalFoo1 = &FooSingleton::instance();
}

int testFoo()
{
  if(globalFoo != &Foo::instance()) {
    std::cerr<<" Foo is not a real singleton!"<<std::endl;
    return 1;
  }
  return 0;
}


int testFoo1()
{
  if(globalFoo1 != &FooSingleton::instance()) {
    std::cerr<<" Foo is not a real singleton!"<<std::endl;
    return 1;
  }
  return 0;
}

int main()
{
  int ret=0;
  {
    Foo& foo = Foo::instance();
    Foo& foo1 = Foo::instance();
    if(&foo!=&foo1) {
      std::cerr<<" Foo is not a real singleton!"<<std::endl;
      ++ret;
    }
  }
  setFoo();
  ret += testFoo();
  {
    Foo1& foo = FooSingleton::instance();
    Foo1& foo1 = FooSingleton::instance();
    if(&foo!=&foo1) {
      std::cerr<<" Foo is not a real singleton!"<<std::endl;
      ++ret;
    }
  }
  setFoo1();
  return ret += testFoo1();
}


==> anc/xt-super/dune-common/dune/common/test/sllisttest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#warning sllist is known to fail with some optimization flags (FS493)

#include <dune/common/sllist.hh>
#include <dune/common/test/iteratortest.hh>
#include <dune/common/poolallocator.hh>
#include <iostream>

class DoubleWrapper
{
public:
  DoubleWrapper(double b)
    : d(b)
  {
    std::cout<<"Constructed "<<this<<std::endl;
  }

  DoubleWrapper()
    : d()
  {
    std::cout<<"Constructed "<<this<<std::endl;
  }

  DoubleWrapper(const DoubleWrapper& other)
    : d(other.d)
  {
    std::cout<<"Copied "<<this<<" from "<<&other<<std::endl;
  }

  ~DoubleWrapper()
  {
    std::cout<<"Destructing "<<this<<std::endl;
  }

  operator double() const
  {
    return d;
  }

  bool operator==(const DoubleWrapper& other) const
  {
    return d == other.d;
  }


  bool operator!=(const DoubleWrapper& other) const
  {
    return d != other.d;
  }

private:
  double d;
};

typedef Dune::PoolAllocator<int,8*1024-16> IntAllocator;
//typedef std::allocator<int> IntAllocator;
typedef Dune::PoolAllocator<double,8*1024-16> DoubleAllocator;
//typedef std::allocator<double> DoubleAllocator;
typedef Dune::PoolAllocator<DoubleWrapper,8*1024-16> DoubleWAllocator;
//typedef std::allocator<DoubleWrapper> DoubleWAllocator;

template<typename T, typename A>
const T& tail(const Dune::SLList<T,A>& alist)
{
  typedef typename Dune::SLList<T,A>::const_iterator Iterator;
  Iterator tail=alist.begin();

  for(int i = alist.size() - 1; i > 0; --i)
    ++tail;
  return *tail;
}

template<typename T,class A>
int check(const Dune::SLList<T,A>& alist, const T* vals)
{
  typedef typename Dune::SLList<T,A>::const_iterator iterator;
  int i=0;
  for(iterator iter = alist.begin(); iter != alist.end(); ++iter, i++) {
    if( vals[i] != *iter ) {
      std::cerr<<" List missmatch! "<<__FILE__<<":"<<__LINE__<<std::endl;
      return 1;
    }
  }
  return 0;
}


template<typename T,class A>
void randomizeListBack(Dune::SLList<T,A>& alist){
  using namespace Dune;

  srand(300);

  int lowest=0, highest=1000, range=(highest-lowest)+1;

  T vals[10];

  for(int i=0; i < 10; i++) {
    T d = T(range*(rand()/(RAND_MAX+1.0)));
    alist.push_back(d);
    vals[i]=d;
  }

  check(alist, vals);
}

template<typename T,class A>
void randomizeListFront(Dune::SLList<T,A>& alist){
  using namespace Dune;

  srand(300);
  T vals[10];

  int lowest=0, highest=1000, range=(highest-lowest)+1;

  for(int i=0; i < 10; i++) {
    T d = T(range*(rand()/(RAND_MAX+1.0)));
    alist.push_front(d);
    vals[9-i]=d;
  }

  check(alist, vals);
}
int testAssign()
{
  typedef Dune::SLList<int,IntAllocator> List;
  List alist, blist;

  alist.push_back(3);
  alist.push_back(4);
  alist.push_back(5);

  blist.push_back(-1);

  blist=alist;
  List::iterator biter=blist.begin(), aiter=alist.begin();
  for(; aiter!=alist.end(); ++aiter, ++biter)
    if(*aiter!=*biter) {
      std::cerr<<"Asignment failed "<<__FILE__<<":"<<__LINE__<<std::endl;
      return 1;
    }
  return 0;
}

int testDelete()
{
  typedef Dune::SLList<int,IntAllocator> List;
  List alist;

  alist.push_back(3);
  alist.push_back(4);
  alist.push_back(5);

  List::ModifyIterator iter = alist.beginModify();
  iter.remove();
  if(*(alist.begin())!=4) {
    std::cerr<<"delete next on position before head failed! "<<__FILE__<<":"<<__LINE__<<std::endl;
    return 1;
  }
  if(*iter!=4) {
    std::cerr<<"delete next failed! "<<__FILE__<<":"<<__LINE__<<std::endl;
    return 1;
  }
  ++iter;
  iter.remove();
  if(iter!=alist.end()) {
    std::cerr<<"delete next failed! "<<__FILE__<<":"<<__LINE__<<std::endl;
    return 1;
  }
  if(tail(alist)!=4) {
    std::cerr<<"delete before tail did not change tail! "<<__FILE__<<":"<<__LINE__<<std::endl;
  }

  return 0;
}

int testEmpty()
{
  typedef Dune::SLList<int,DoubleAllocator> List;
  int ret = 0;

  List alist;
  if(!alist.empty()) {
    std::cerr<<"Newly created list not empty! "<<__FILE__<<":"<<__LINE__<<std::endl;
    ret++;
  }

  if(0 != alist.size()) {
    std::cerr<<"Newly created list not empty! "<<__FILE__<<":"<<__LINE__<<std::endl;
    ret++;
  }

  randomizeListBack(alist);


  if(alist.empty()) {
    std::cerr<<"Randomized list is empty! "<<__FILE__<<":"<<__LINE__<<std::endl;
    ret++;
  }

  if(0 == alist.size()) {
    std::cerr<<"Randomized list is empty! "<<__FILE__<<":"<<__LINE__<<std::endl;
    ret++;
  }

  for(int elements=alist.size(); elements>0; --elements)
    alist.pop_front();

  if(!alist.empty()) {
    std::cerr<<"Emptied list not empty! "<<__FILE__<<":"<<__LINE__<<std::endl;
    ret++;
  }

  if(0 != alist.size()) {
    std::cerr<<"Emptied list not empty! "<<__FILE__<<":"<<__LINE__<<std::endl;
    ret++;
  }


  if(ret!=0)
    // Skip next tests
    return ret;

  randomizeListFront(alist);

  if(alist.empty()) {
    std::cerr<<"Randomized list is empty! "<<__FILE__<<":"<<__LINE__<<std::endl;
    ret++;
  }

  if(0 == alist.size()) {
    std::cerr<<"Randomized list is empty! "<<__FILE__<<":"<<__LINE__<<std::endl;
    ret++;
  }

  alist.clear();

  if(!alist.empty()) {
    std::cerr<<"Emptied list not empty! "<<__FILE__<<":"<<__LINE__<<std::endl;
    ret++;
  }

  if(0 != alist.size()) {
    std::cerr<<"Emptied list not empty! "<<__FILE__<<":"<<__LINE__<<std::endl;
    ret++;
  }
  return ret;

}

int testInsert()
{
  typedef Dune::SLList<int,IntAllocator> List;
  //typedef Dune::SLList<int> List;

  List alist;

  alist.push_back(3);
  List::ModifyIterator iter=alist.beginModify();
  iter.insert(7);
  int ret=0;

  if(*iter!=3) {
    std::cerr<<"Value at current position changed due to insert! "<<__FILE__<<":"<<__LINE__<<std::endl;
    ret++;
  }

  if(*alist.begin()!=7) {
    std::cerr<<"Insert did not change first element! "<<__FILE__<<":"<<__LINE__<<std::endl;
    ret++;
  }

  iter=alist.beginModify();
  iter.insert(5);

  if(iter==alist.end() || *iter!=7) {
    std::cerr<<"Insertion failed.! "<<__FILE__<<":"<<__LINE__<<std::endl;
    ++ret;
  }

  if(*(alist.begin())!=5) {
    std::cerr<<"Insert after at onebeforeBegin did not change head! "<<__FILE__<<":"<<__LINE__<<std::endl;
    ++ret;
  }
  iter = alist.endModify();

  if(iter!=alist.end()) {
    std::cerr <<" Iterator got by endModify does not equal that got by end()! "<<__FILE__<<":"<<__LINE__<<std::endl;
    ++ret;
  }


  iter.insert(20);

  if(iter != alist.end()) {
    std::cerr<<"Insertion changed end iterator! "<<__FILE__<<":"<<__LINE__<<std::endl;
    ++ret;
  }

  if(tail(alist)!=20) {
    std::cerr<<"tail was not changed!! "<<__FILE__<<":"<<__LINE__<<std::endl;
    ++ret;
  }

  alist.clear();
  iter=alist.beginModify();
  iter.insert(5);
  if(iter!=alist.end()) {
    std::cerr<<"Insertion failed! "<<__FILE__<<":"<<__LINE__<<std::endl;
    ++ret;
  }
  return ret;
}

int testPushPop(){
  using namespace Dune;
  int ret=0;

  Dune::SLList<int,IntAllocator> alist;
  //std::cout<<"PushPop 1:"<<alist<<std::endl;

  if(alist.begin() != alist.end()) {
    ret++;
    std::cerr<<"For empty list begin and end iterator do not match! "<<__FILE__<<":"<<__LINE__<<std::endl;
    ret++;
  }

  alist.push_back(1);

  //std::cout<<"Push back 1: "<<alist<<std::endl;

  if(*(alist.begin())!=1) {
    std::cerr<<"Entry should be 1! Push back failed! "<<__FILE__<<":"<<__LINE__<<std::endl;
    ret++;
  }

  alist.push_back(2);

  //std::cout<<"Push back 2: "<<alist<<std::endl;

  if(*(alist.begin())!=1) {
    ret++;
    std::cerr<<"Entry should be 2! Push back failed! "<<__FILE__<<":"<<__LINE__<<std::endl;
  }

  alist.push_front(3);
  //std::cout<<"Push front 3: "<<alist<<std::endl;

  if(*(alist.begin())!=3) {
    ret++;
    std::cerr<<"Entry should be 3! Push front failed! "<<__FILE__<<":"<<__LINE__<<std::endl;
  }

  alist.pop_front();
  //std::cout<<*(alist.begin())<<" Pop front: "<<alist<<std::endl;


  if(*(alist.begin())!=1) {
    ret++;
    std::cerr<<"Entry should be 1, but is "<<*(alist.begin())<<"! Push back failed! "<<__FILE__<<":"<<__LINE__<<std::endl;
  }
  return ret;
}

int main()
{
  int ret=0;

  //Dune::SLList<double> list;
  Dune::SLList<double,DoubleAllocator> list, list1;
  Dune::SLList<DoubleWrapper, DoubleWAllocator> list2;

  randomizeListBack(list1);
  randomizeListFront(list);

  Dune::SLList<double,DoubleAllocator> copied(list);
  if(copied.size()!=list.size()) {
    std::cerr << "Size of copied list does not match!"<<std::endl;
    ++ret;
  }
  else{
    typedef Dune::SLList<double,DoubleAllocator>::const_iterator Iterator;
    Iterator iend = list.end();
    for(Iterator iter1=list.begin(), iter2=copied.begin(); iter1 != iend; ++iter1, ++iter2)
      if(*iter1!=*iter2) {
        std::cerr << "Entries of copied are not the same!"<<std::endl;
        ++ret;
      }
  }

  randomizeListFront(list2);

  Printer<std::iterator_traits<Dune::SLList<double,DoubleAllocator>::ModifyIterator>::value_type> print;

  Dune::SLList<double,DoubleAllocator>::ModifyIterator lbegin = list.beginModify(), lend = list.endModify();

  double& d = lbegin.dereference();

  d=2.0;

  double& d1 = lbegin.dereference();

  d1=3.0;

  lbegin.dereference()=5.0;

  lbegin.operator*()=5.0;

  *lbegin=5.0;

  std::cout << "Testing ConstIterator "<<std::endl;
  ret+=testConstIterator(lbegin, lend, print);
  std::cout << "Testing Iterator "<<std::endl;
  ret+=testIterator(list);
  std::cout << "Testing Iterator "<<std::endl;
  ret+=testIterator(list1);

  std::cout<< " Test PushPop "<<std::endl;
  ret+=testPushPop();
  std::cout<<" Test OneBeforeBegin"<<std::endl;

  //ret+=testOneBeforeBegin(list1);

  std::cout<< "test empty"<<std::endl;
  ret+=testEmpty();
  std::cout<< "test insert"<<std::endl;

  ret+=testInsert();
  std::cout<< "test delete"<<std::endl;
  ret+=testDelete();

  ret+=testAssign();
  list.clear();
  list1.clear();
  list2.clear();
  std::cout<<" randomize back"<<std::endl;
  randomizeListBack(list);
  std::cout<<" randomize front"<<std::endl;
  randomizeListFront(list1);
  return ret;
}


==> anc/xt-super/dune-common/dune/common/test/streamtest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

/*

   Test to check if the standard streams in libdune can be properly
   linked with this program and if they work

 */

#ifdef HAVE_CONFIG_H
#include "config.h"
#endif
#include <fstream>

#include <dune/common/stdstreams.hh>

// enums are a nice special case (was a bug)
enum check { VALUE = 5 };

int main () {
  try {
    // let output happen but vanish
    std::ofstream dummy("/dev/null");
    Dune::derr.attach(dummy);

    Dune::derr.push(true);
    Dune::derr << "Teststring" << std::endl;

    Dune::derr << VALUE << std::endl;
    Dune::dverb << VALUE << std::endl;
    Dune::dvverb << VALUE << std::endl;
    Dune::dinfo << VALUE << std::endl;
    Dune::dwarn << VALUE << std::endl;
    Dune::dgrave << VALUE << std::endl;

    // instantiate private stream and connect global stream
    {
      Dune::DebugStream<> mystream(dummy);
      Dune::derr.tie(mystream);
      Dune::derr << "Blah" << std::endl;
      // untie before mystream gets destructed
      Dune::derr.untie();
    }

    Dune::derr << "Still working" << std::endl;
  } catch (Dune::Exception &e) {
    std::cerr << e << std::endl;
    return 2;
  } catch (...) {
    return 1;
  };

  return 0;
}


==> anc/xt-super/dune-common/dune/common/test/testdebugallocator.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

// #define DEBUG_ALLOCATOR_KEEP 1
#define DEBUG_NEW_DELETE 3

#include <dune/common/debugallocator.hh>

#include <iostream>
#include <csignal>
#include <cstdlib>
#include <vector>

class A
{
public:
  A() { std::cout << "INIT A\n"; }
  int x;
  void foo() {};
};

void basic_tests ()
{
  using Dune::DebugMemory::alloc_man;

  size_t s = 256;
  double * x = alloc_man.allocate<double>(s);
  x[s-1] = 10;

  // access out of bounds
#ifdef FAILURE1
  x[s+1] = 1;
#endif

  // lost allocation, free and double-free
#ifndef FAILURE2
  alloc_man.deallocate<double>(x);
#endif
#ifdef FAILURE3
  alloc_man.deallocate<double>(x);
#endif

  // access after free
#ifdef FAILURE4
  x[s-1] = 10;
#endif
}

void allocator_tests()
{
  std::vector<double, Dune::DebugAllocator<double> > v;
  v.push_back(10);
  v.push_back(12);
  v.size();
  std::cout << v[0] << "\n";
  std::cout << v[1] << "\n";
#ifdef FAILURE5
  std::cout << v[v.capacity()] << "\n";
#endif
}

void new_delete_tests()
{
  std::cout << "alloc double[3]\n";
  double * y = new double[3];
  delete[] y;

  std::cout << "alloc A[2]\n";
  A * z = new A[2];
  z->foo();
  delete[] z;
  z = 0;

  std::cout << "alloc (buf) A[3]\n";
  char * buf = (char*)malloc(128);
  A * z2 = new (buf) A[3];
  z2->foo();
  free(buf);
  z2 = 0;

  std::cout << "alloc A[4]\n";
  A * z4 = ::new A[4];
  z4->foo();
  ::delete[] z4;
  z4 = 0;
}

int main(int, char**)
{
#if EXPECTED_SIGNAL
  std::signal(EXPECTED_SIGNAL, std::_Exit);
#endif

  basic_tests();
  allocator_tests();
  new_delete_tests();
  return 0;
}


==> anc/xt-super/dune-common/dune/common/test/testfloatcmp.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
// Test the new (Dune) interface of float_cmp

#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <iostream>

#include <dune/common/float_cmp.hh>

using std::cout;
using std::endl;
using std::flush;

/////////////////////////
//
//  compile time checks
//

// check that we can access the functions as FloatCmp::function from within the Dune namespace
namespace Dune {
  void checkNamespaceAccess() {
    FloatCmp::eq(0.0, 0.0);
  }
} // namespace Dune
  // check that we can access the functions as FloatCmp::function with using namespace Dune
void checkUsingAccess() {
  using namespace Dune;
  FloatCmp::eq(0.0, 0.0);
}

// run time checks
const char* repr(bool b) {
  if(b) return "true ";
  else return "false";
}

int passed = 0;
int failed = 0;

void count(bool pass) {
  if(pass) { cout << "passed"; ++passed; }
  else     { cout << "failed"; ++failed; }
}

template<typename F>
void tests(F f1, F f2, typename Dune::FloatCmp::EpsilonType<F>::Type eps, bool inside)
{
  bool result;

  cout << "eq(" << f1 << ", " << f2 << ", " << eps << ") = " << flush;
  result = Dune::FloatCmp::eq(f1, f2, eps);
  cout << repr(result) << "\t";
  count(result == inside);
  cout << endl;

  cout << "ge(" << f1 << ", " << f2 << ", " << eps << ") = " << flush;
  result = Dune::FloatCmp::ge(f1, f2, eps);
  cout << repr(result) << "\t";
  count(result == (inside || f1 > f2));
  cout << endl;

  cout << "le(" << f1 << ", " << f2 << ", " << eps << ") = " << flush;
  result = Dune::FloatCmp::le(f1, f2, eps);
  cout << repr(result) << "\t";
  count(result == (inside || f1 < f2));
  cout << endl;

  cout << "ne(" << f1 << ", " << f2 << ", " << eps << ") = " << flush;
  result = Dune::FloatCmp::ne(f1, f2, eps);
  cout << repr(result) << "\t";
  count(result == !inside);
  cout << endl;

  cout << "gt(" << f1 << ", " << f2 << ", " << eps << ") = " << flush;
  result = Dune::FloatCmp::gt(f1, f2, eps);
  cout << repr(result) << "\t";
  count(result == (!inside && f1 > f2));
  cout << endl;

  cout << "lt(" << f1 << ", " << f2 << ", " << eps << ") = " << flush;
  result = Dune::FloatCmp::lt(f1, f2, eps);
  cout << repr(result) << "\t";
  count(result == (!inside && f1 < f2));
  cout << endl;
}

template<typename F>
void tests(F f1, F f2, const typename Dune::FloatCmpOps<F> &ops, bool inside)
{
  bool result;
  cout << "ops = operations(" << ops.epsilon() << ")" << endl;

  cout << "ops.eq(" << f1 << ", " << f2 << ") = " << flush;
  result = ops.eq(f1, f2);
  cout << repr(result) << "\t";
  count(result == inside);
  cout << endl;

  cout << "ops.ge(" << f1 << ", " << f2 << ") = " << flush;
  result = ops.ge(f1, f2);
  cout << repr(result) << "\t";
  count(result == (inside || f1 > f2));
  cout << endl;

  cout << "ops.le(" << f1 << ", " << f2 << ") = " << flush;
  result = ops.le(f1, f2);
  cout << repr(result) << "\t";
  count(result == (inside || f1 < f2));
  cout << endl;

  cout << "ops.ne(" << f1 << ", " << f2 << ") = " << flush;
  result = ops.ne(f1, f2);
  cout << repr(result) << "\t";
  count(result == !inside);
  cout << endl;

  cout << "ops.gt(" << f1 << ", " << f2 << ") = " << flush;
  result = ops.gt(f1, f2);
  cout << repr(result) << "\t";
  count(result == (!inside && f1 > f2));
  cout << endl;

  cout << "ops.lt(" << f1 << ", " << f2 << ") = " << flush;
  result = ops.lt(f1, f2);
  cout << repr(result) << "\t";
  count(result == (!inside && f1 < f2));
  cout << endl;
}

int main() {
  cout.setf(std::ios_base::scientific, std::ios_base::floatfield);
  cout.precision(16);
  Dune::FloatCmpOps<double> ops(1e-7);

  cout << "Tests inside the epsilon environment" << endl;
  tests<double>(1.0, 1.00000001, 1e-7, true);
  tests<double>(1.0, 1.00000001, ops,  true);

  cout << "Tests outside the epsilon environment, f1 < f2" << endl;
  tests<double>(1.0, 1.000001, 1e-7, false);
  tests<double>(1.0, 1.000001, ops,  false);

  cout << "Tests outside the epsilon environment, f1 > f2" << endl;
  tests<double>(1.000001, 1.0, 1e-7, false);
  tests<double>(1.000001, 1.0, ops,  false);

  cout << "Tests with f1 = f2 = 0" << endl;
  tests<double>(0, 0, 1e-7, true);
  tests<double>(0, 0, ops,  true);

  int total = passed + failed;
  cout << passed << "/" << total << " tests passed; " << failed << "/" << total << " tests failed" << endl;
  if(failed > 0) return 1;
  else return 0;
}


==> anc/xt-super/dune-common/dune/common/test/timing.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <iostream>
#include <fstream>
#include <dune/common/fvector.hh>
#include <dune/common/timer.hh>
#include <dune/istl/bvector.hh>
#include <dune/common/iteratorfacades.hh>

template<int bs, int sz>
void timing_vector()
{
  std::cout << "timing_vector<" << bs << ", " << sz << ">\n";
  typedef Dune::FieldVector<double,bs> VB;
  typedef Dune::BlockVector<VB> BV;
  typedef Dune::BlockVector<BV> BBV;
  BV bv1(sz), bv2(sz);
  BV bv3(sz), bv4(sz);
  bv1 = 1;
  bv2 = 0;
  bv2[1][0]=1;
  bv2[1][1]=2;

  bv3 = 0;
  bv4 = 0;

  BBV bbv(2);
  bbv[0].resize(bv1.N());
  bbv[1].resize(bv2.N());

  BBV bbv2(2);
#warning deep copy is broken!
  /* bbv2 = bbv2; */
  bbv2[0] = bv3;
  bbv2[1] = bv4;
  //  bbv2 = 0;

  Dune::Timer stopwatch;
  stopwatch.reset();
  for (int i=0; i<10; i++)
  {
#ifdef DUNE_EXPRESSIONTEMPLATES
#ifdef DUNE_FLATIT
    for (int a=0; a<2; a++)
      for (int b=0; b<sz; b++)
        for (int c=0; c<bs; c++)
          bbv2[a][b][c] += 2*bbv[a][b][c];
#else
    bbv2 += 2*bbv;
#endif
#else
    bbv2.axpy(2,bbv);
#endif
  }
  std::cout << "Time [bbv2.axpy(2,bbv)] " << stopwatch.elapsed() << std::endl;
}

#if 0
//template<int BlockSize, int N, int M>
template<int BN, int BM, int N, int M>
void timing_matrix()
{
  std::cout << "timing_matrix<" << BN << ", " << BM << ", "
            << N << ", " << M << ">\n";

  typedef double matvec_t;
  typedef Dune::FieldVector<matvec_t,BN> LVB;
  typedef Dune::FieldVector<matvec_t,BM> VB;
  typedef Dune::FieldMatrix<matvec_t,BN,BM> MB;
  typedef Dune::BlockVector<LVB> LeftVector;
  typedef Dune::BlockVector<VB> Vector;
  typedef Dune::BCRSMatrix<MB> Matrix;

  Matrix A(N,M,Matrix::row_wise);
  typename Matrix::CreateIterator i=A.createbegin();
  typename Matrix::CreateIterator end=A.createend();
  std::cout << "Building matrix structure\n";
  // build up the matrix structure
  int c=0;
  for (; i!=end; ++i)
  {
    // insert a non zero entry for myself
    i.insert(c);
    // insert index M-1
    i.insert(M-1);
    c++;
  }
  std::cout << "...done\n";

  LeftVector v(N);
  v = 0;
  Vector x(M);
  x = 1;

  Dune::Timer stopwatch;
  stopwatch.reset();
#ifdef DUNE_EXPRESSIONTEMPLATES
  v += A * x;
#else
  A.umv(x,v);
#endif
  std::cout << "Time [v+=A*x] " << stopwatch.elapsed() << std::endl;

  std::cout << std::endl;
}
#endif

int main ()
{
#ifdef DUNE_EXPRESSIONTEMPLATES
#ifdef DUNE_FLATIT
  std::cout << "Handwritten loops\n";
#else
  std::cout << "Expression Templates\n";
#endif
#else
  std::cout << "Template Meta Program\n";
#endif

  timing_vector<1,1000000>();
  timing_vector<2,500000>();
  timing_vector<10,100000>();
  timing_vector<40,25000>();
  timing_vector<100,10000>();
  timing_vector<400,2500>();

  //   timing_matrix<150,150,500,4000>();
  //   timing_matrix<150,150,1000,2000>();
  //  timing_matrix<1,18,400000,500000>();
  //   timing_matrix<6,3,400000,500000>();
  //   timing_matrix<3,6,400000,500000>();
  //   timing_matrix<18,1,400000,500000>();
  //   timing_matrix<50,50,9000,10000>();

  std::cout << std::endl;
}


==> anc/xt-super/dune-common/dune/common/test/tuplestest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

// make sure assert works even when not compiling for debugging
#ifdef NDEBUG
#undef NDEBUG
#endif

#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <cassert>
#include <cstdlib>
#include <iostream>
#include <ostream>
#include <string>
#include <vector>

#include <dune/common/classname.hh>
#include <dune/common/tuples.hh>

using namespace Dune;

template<class T>
void test(T& tuple)
{
  float f DUNE_UNUSED;
  f = get<0>(tuple);
  int i DUNE_UNUSED;
  i = get<1>(tuple);
  double d DUNE_UNUSED;
  d = get<2>(tuple);
  char c DUNE_UNUSED;
  c = get<3>(tuple);
  std::string s;
  s = get<4>(tuple);
  typename tuple_element<4,typename remove_const<T>::type>::type s2 = get<4>(tuple);
}

int iteratorTupleTest()
{
  std::vector<int> v;

  v.push_back(0);
  v.push_back(1);
  v.push_back(2);

  typedef std::vector<int>::iterator iterator;
  typedef std::vector<int>::const_iterator const_iterator;
  typedef tuple<iterator,const_iterator, const_iterator> Tuple;


  Tuple tuple_(v.begin(), v.begin(), v.end());
  static_assert(tuple_size<Tuple>::value==3, "The tuple size should be 3!");;

  int ret=0;

  if(get<0>(tuple_)!= v.begin()) {
    std::cerr<<"Iterator tuple construction failed!"<<std::endl;
    ret++;
  }
  assert(get<1>(tuple_) == v.begin());
  assert(get<1>(tuple_) == get<0>(tuple_));
  if(get<2>(tuple_)!= v.end()) {
    std::cerr<<"Iterator tuple construction failed!"<<std::endl;
    ret++;
  }

  assert(get<2>(tuple_) == v.end());
  assert(get<0>(tuple_) != v.end());
  assert(get<1>(tuple_) != get<2>(tuple_));
  return ret;
}

int lessTest()
{
  tuple<int,float,double> t1(1,2.0,3.0);
  tuple<int,int,int> t2(1,2,1);

  int ret=0;

  if ((t1<t2) != false) ret++;
  std::cout << "[" << t1 << "] < [" << t2 << "] = " << (t1<t2) << std::endl;
  if ((t2<t1) != true) ret++;
  std::cout << "[" << t2 << "] < [" << t1 << "] = " << (t2<t1) << std::endl;

  // This would result in a compiler error
  //  Tuple<int,int> t3(1,2);
  //  std::cout << "[" << t3 << "] < [" << t1 << "] = " << (t3<t1) << std::endl;

  return ret;
}

int copyTest()
{
  tuple<float,int,double,char,std::string> tuple_, tuple1(3.0,1,3.3,'c',std::string("hallo")), tuple2(tuple1);

  std::cout<<tuple1<<std::endl;
  std::cout<<tuple2<<std::endl;
  tuple_=tuple1;
  std::cout<<tuple_<<std::endl;

  if(tuple_!=tuple1)
    return 1;
  if(tuple2!=tuple1)
    return 1;

  return 0;
}

int referenceTest()
{
  // make sure const tuples of references have assignable members, as long as
  // the member references a non-const type
  {
    int n = 0;
    const tuple<int&> t(n);
    get<0>(t) = 777;
    assert(n == 777);
  }

  int k=5;
  int& kr(k);
  kr=20;
  int i=50;
  double d=-3.3;
  long j=-666;
  tuple<int,double,long> t1(100, 5.0, 10);
  tuple<int,int,int> t2(1,5,9);
  std::cout << "i="<<i<<" d="<<d<<" j="<<j<<std::endl;

  tuple<int&,double&,long&> tr(i,d,j);

  get<0>(tr)=3;
  assert(get<0>(tr)==3);

  std::cout <<"tr="<< tr<<std::endl;

  tuple<int> i1(5);
  tuple<int&> ir(i);
  ir=i1;

  t1=t2;

  std::cout <<"tr="<< tr<<std::endl;
  std::cout <<"t1="<< t1<<std::endl;
  tr=t1;

  if(tr!=t1)
    return 1;
  else
    std::cout<<"t1="<<t1<< " tr="<<tr<<std::endl;


  return 0;
}

int pointerTest()
{
  int k=5, k1=6;
  int i=50;
  double d=-3.3, d1=7.8;
  long j=-666, j1=-300;
  tuple<int*,double*,long*> t1(&k, &d, &j);
  tuple<int*,double*,long*> t2(&k1,&d1,&j1);
  std::cout << "i="<<i<<" d="<<d<<" j="<<j<<std::endl;

  tuple<int*,double*,long*> tr(&i,&d,&j);

  *get<0>(tr)=3;
  assert(*get<0>(tr)==3);

  std::cout <<"tr="<< tr<<std::endl;

  tuple<int> i1(5);
  tuple<int*> ir(&i);

  t2=t1;

  std::cout <<"tr="<< tr<<std::endl;
  std::cout <<"t1="<< t1<<std::endl;
  tr=t1;

  if(tr!=t1)
    return 1;
  else
    std::cout<<"t1="<<t1<< " tr="<<tr<<std::endl;


  return 0;
}

int constPointerTest()
{
  int k=5, k1=88;
  int i=50;
  double d=-3.3, d1=6.8;
  long j=-666, j1=-500;
  tuple<const int*, const double*, const long*> t1(&k, &d, &j);
  tuple<int*, double*, long*> t2(&k1,&d1,&j1);
  std::cout << "i="<<i<<" d="<<d<<" j="<<j<<std::endl;

  tuple<const int*, const double*, const long*> tr(&i,&d,&j);

  std::cout << *get<0>(tr)<<std::endl;

  std::cout <<"tr="<< tr<<std::endl;

  tuple<int> i1(5);
  tuple<const int*> ir(&i);

  t1=t2;

  std::cout <<"tr="<< tr<<std::endl;
  std::cout <<"t1="<< t1<<std::endl;
  tr=t1;

  if(tr!=t1)
    return 1;
  else
    std::cout<<"t1="<<t1<< " tr="<<tr<<std::endl;


  return 0;
}

int tuple_tr1_test()
{
  int ret=0;

  tuple<int,double> t(1,3.14);
  int sz = tuple_size<tuple<int, double, char> >::value;
  if(sz!=3) ++ret;

  // contruct a tuple

  t= make_tuple(5, 10.9);


  // get the second element
  tuple_element<1,tuple<int,double> >::type d DUNE_UNUSED;
  d=get<1>(t);

  get<0>(t)=16;

  std::cout<<t<<std::endl;

  return ret;
}


int main(int, char**)
{
  tuple<float,int,double,char,std::string> tuple_;
  std::cout << "=== testing tuple: " << className(tuple_) << std::endl;

  test(tuple_);
  test(static_cast<tuple<float,int,double,char,std::string>& >(tuple_));
  test(static_cast<const tuple<float,int,double,char,std::string>&>(tuple_));
  return (copyTest()+iteratorTupleTest()+referenceTest()+lessTest()
          +pointerTest()+constPointerTest()+tuple_tr1_test());

}


==> anc/xt-super/dune-common/dune/common/test/tupleutilitytest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#if HAVE_CONFIG_H
#include "config.h"
#endif

#include <cstddef>

#include <dune/common/tuples.hh>
#include <dune/common/tupleutility.hh>

//////////////////////////////////////////////////////////////////////
//
// check FirstTypeIndex
//
typedef Dune::tuple<int, unsigned, double> MyTuple;
static_assert((Dune::FirstTypeIndex<MyTuple, int>::value == 0),
              "FirstTypeIndex finds the wrong index for double in MyTuple!");
static_assert((Dune::FirstTypeIndex<MyTuple, unsigned>::value == 1),
              "FirstTypeIndex finds the wrong index for double in MyTuple!");
static_assert((Dune::FirstTypeIndex<MyTuple, double>::value == 2),
              "FirstTypeIndex finds the wrong index for double in MyTuple!");



//////////////////////////////////////////////////////////////////////
//
// check PushBackTuple
typedef Dune::PushBackTuple<MyTuple, char>::type MyTupleAppended1;
typedef Dune::tuple<int, unsigned, double, char> MyTupleAppended2;
static_assert((Dune::is_same<MyTupleAppended1, MyTupleAppended2>::value),
              "PushBackTuple failed!");



//////////////////////////////////////////////////////////////////////
//
// check PushFrontTuple
typedef Dune::PushFrontTuple<MyTuple, char>::type MyTuplePrepended1;
typedef Dune::tuple<char, int, unsigned, double> MyTuplePrepended2;
static_assert((Dune::is_same<MyTuplePrepended1, MyTuplePrepended2>::value),
              "PushFrontTuple failed!");



//////////////////////////////////////////////////////////////////////
//
// check JoinTuples
typedef Dune::JoinTuples<MyTuple, MyTuple>::type MyTupleMyTuple1;
typedef Dune::tuple<int, unsigned, double, int, unsigned, double> MyTupleMyTuple2;
static_assert((Dune::is_same<MyTupleMyTuple1, MyTupleMyTuple2>::value),
              "JoinTuples failed!");



//////////////////////////////////////////////////////////////////////
//
// check FlattenTuple
typedef Dune::tuple<char, float> MyTuple2;
typedef Dune::tuple<MyTuple, MyTuple2> MyTupleTuple;
typedef Dune::FlattenTuple<MyTupleTuple>::type MyTupleTupleFlat1;
typedef Dune::tuple<int, unsigned, double, char, float> MyTupleTupleFlat2;
static_assert((Dune::is_same<MyTupleTupleFlat1, MyTupleTupleFlat2>::value),
              "FlattenTuples failed!");



//////////////////////////////////////////////////////////////////////
//
// check nested ReduceTuple with a litte TMP

// A tuple of a range of integers wrapped in integral_constant types
template<int start, int end>
struct Range
{
  typedef typename Dune::PushBackTuple<
      typename Range<start, end-1>::type,
      typename Dune::integral_constant<int,end-1>
      >::type type;
};

template<int start>
struct Range<start, start>
{
  typedef Dune::tuple<> type;
};

// An accumulator to build up a list of divisors of an integer using reduce
template<class Data, class PotentialDivisor>
struct DivisorAccumulator
{
  enum {value = Data::first_type::value};
  enum {isDivisor = (PotentialDivisor::value*(value / PotentialDivisor::value)==value)};

  typedef typename Data::second_type OldTuple;
  typedef typename Dune::PushBackTuple<OldTuple, PotentialDivisor>::type ExtendedTuple;
  typedef typename Dune::conditional<isDivisor, ExtendedTuple, OldTuple>::type NewTuple;

  typedef typename std::pair<typename Data::first_type, NewTuple> type;
};

// Construct list of divisors using reduce
template<int X>
struct Divisors
{
  typedef typename Dune::ReduceTuple<
      DivisorAccumulator,
      typename Range<1,X+1>::type,
      typename std::pair<typename Dune::integral_constant<int, X>, typename Dune::tuple<> >
      >::type::second_type type;

  enum {value = Dune::tuple_size<type>::value};
};

// An accumulator to build up a list of primes up to a fixed integer
template<class Data, class N>
struct PrimeAccumulator
{
  enum {isPrime = (Divisors<N::value>::value==2)};

  typedef typename Dune::conditional<isPrime, typename Dune::PushBackTuple<Data, N>::type, Data>::type type;
};

// Construct list primes
template<int X>
struct Primes
{
  typedef typename Dune::ReduceTuple<
      PrimeAccumulator,
      typename Range<1,X+1>::type,
      typename Dune::tuple<>
      >::type type;
};

typedef Primes<9>::type Primes1;
typedef Dune::tuple<
    Dune::integral_constant<int, 2>,
    Dune::integral_constant<int, 3>,
    Dune::integral_constant<int, 5>,
    Dune::integral_constant<int, 7> > Primes2;
static_assert((Dune::is_same<Primes1, Primes2>::value),
              "ReduceTuple failed in primes-tmp!");


int main() {}


==> anc/xt-super/dune-common/dune/common/test/typetraitstest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

/** \file
 * \brief Test the TypeTraits class
 */

#include <iostream>
#include <cassert>

#include <dune/common/typetraits.hh>

int main() {

  // Test TypeTraits::isPointer
  assert( not Dune::TypeTraits<int>::isPointer );
  assert(     Dune::TypeTraits<int*>::isPointer );
  assert(     Dune::TypeTraits<int**>::isPointer );
  assert(     Dune::TypeTraits<int(*)(int)>::isPointer );

  // Test TypeTraits::isReference
  assert( not Dune::TypeTraits<int>::isReference );
  assert(     Dune::TypeTraits<int&>::isReference );
  assert( not Dune::TypeTraits<int&&>::isReference );

#ifndef DISABLE_DEPRECATED_METHOD_CHECKS
  // Test TypeTraits::PointeeType
  assert( (Dune::is_same<Dune::Empty, Dune::TypeTraits<int>::PointeeType>::value) );
  assert( (Dune::is_same<int,         Dune::TypeTraits<int*>::PointeeType>::value) );
  assert( (Dune::is_same<int*,        Dune::TypeTraits<int**>::PointeeType>::value) );
  assert( (Dune::is_same<const int,   Dune::TypeTraits<const int*>::PointeeType>::value) );
  assert( (Dune::is_same<Dune::Empty, Dune::TypeTraits<int* const>::PointeeType>::value) );

  // Test TypeTraits::ReferredType
  assert( (Dune::is_same<int, Dune::TypeTraits<int>::ReferredType>::value) );
  assert( (Dune::is_same<int, Dune::TypeTraits<int&>::ReferredType>::value) );
#endif // DISABLE_DEPRECATED_METHOD_CHECKS

  // Test is_pointer
  assert( not Dune::is_pointer<int>::value );
  assert(     Dune::is_pointer<int*>::value );
  assert(     Dune::is_pointer<int**>::value );
  assert(     Dune::is_pointer<int(*)(int)>::value );

  // Test is_reference
  assert( not Dune::is_lvalue_reference<int>::value );
  assert(     Dune::is_lvalue_reference<int&>::value );
  assert( not Dune::is_lvalue_reference<int&&>::value );

  // Test remove_pointer
  // Note: when the argument T is not a pointer, TypeTraits::PointeeType returns Dune::Empty,
  // while Dune::remove_pointer (as std::remove_pointer), returns T itself
  assert( (Dune::is_same<int,       Dune::remove_pointer<int>::type>::value) );
  assert( (Dune::is_same<int,       Dune::remove_pointer<int*>::type>::value) );
  assert( (Dune::is_same<int*,      Dune::remove_pointer<int**>::type>::value) );
  assert( (Dune::is_same<const int, Dune::remove_pointer<const int*>::type>::value) );
  assert( (Dune::is_same<int,       Dune::remove_pointer<int* const>::type>::value) );

  // Test remove_reference
  assert( (Dune::is_same<int, Dune::remove_reference<int>::type>::value) );
  assert( (Dune::is_same<int, Dune::remove_reference<int&>::type>::value) );
  assert( (Dune::is_same<int, Dune::remove_reference<int&&>::type>::value) );

  return 0;
}


==> anc/xt-super/dune-common/dune/common/test/utilitytest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#if HAVE_CONFIG_H
#include "config.h"
#endif

#include <dune/common/tuples.hh>
#include <dune/common/typetraits.hh>
#include <dune/common/tupleutility.hh>
#include <iostream>

template<class T>
struct Eval
{
  typedef void* Type;
};

struct Counter {
  Counter() : result_(0) {}

  template <class T1>
  void visit(T1) { ++result_; }

  template <class T1, class T2>
  void visit(T1, T2) { ++(++result_); }
  int result_;
};


int main(int, char**)
{

  typedef Dune::tuple<int*,double*,long*,char*> PointerTuple;

  Dune::tuple<int*,double*,long*,char*> pointers = Dune::NullPointerInitialiser<PointerTuple>::apply();
  int ret=0;

  if(Dune::get<0>(pointers)!=0) {
    std::cerr<<"First pointer not null"<<std::endl;
    ret=1;
  }
  if(Dune::get<1>(pointers)!=0) {
    std::cerr<<"Second pointer not null"<<std::endl;
    ret=2;
  }

  if(Dune::get<2>(pointers)!=0) {
    std::cerr<<"Third pointer not null"<<std::endl;
    ret=3;
  }

  if(Dune::get<3>(pointers)!=0) {
    std::cerr<<"Fourth pointer not null"<<std::endl;
    ret=4;
  }

  int i = 3;
  long l = 4;
  char c = 's';

  typedef Dune::tuple<int&,char&,long&,char&> RefTuple1;
  typedef Dune::tuple<int*,char*,long*,char*> PointerTuple1;
  static_assert((Dune::is_same<PointerTuple1,
                          Dune::ForEachType<Dune::AddPtrTypeEvaluator,
                              RefTuple1>::Type>::value),
                     "RefTuple1 with added pointers should be the same as "
                     "PointerTuple1, but it isn't!");

  RefTuple1 refs(i, c, l, c);
  PointerTuple1 pointers1
    (Dune::transformTuple<Dune::AddPtrTypeEvaluator>(refs));
  if(&i != Dune::get<0>(pointers1) || &c != Dune::get<1>(pointers1) ||
     &l != Dune::get<2>(pointers1) || &c != Dune::get<3>(pointers1)) {
    std::cerr << "utilitytest: error: incorrect pointers in pointers1"
              << std::endl;
    ret = 1;
  }

  if(static_cast<size_t>(Dune::tuple_size<PointerTuple>::value) != static_cast<size_t>(Dune::tuple_size<PointerTuple>::value)) {
    std::cerr<<"Length and size do not match!"<<std::endl;
  }

  Counter count;
  Dune::ForEachValue<PointerTuple> forEach(pointers);

  forEach.apply(count);
  std::cout << "Number of elements is: " << count.result_ << std::endl;



  Dune::ForEachValuePair<PointerTuple,PointerTuple1> foreach1(pointers, pointers1);

  foreach1.apply(count);

  if(Dune::At<2>::get(pointers)!=Dune::get<1>(pointers)) {
    ret+=10;
    std::cerr<<"at inconsistent!"<<std::endl;
  }

  PointerTuple1 p(new int(), new char(), new long(), new char());

  typedef Dune::ForEachType<Eval,PointerTuple1>::Type ConvertedType DUNE_UNUSED;
  Dune::PointerPairDeletor<PointerTuple1>::apply(p);

  return ret;
}


==> anc/xt-super/dune-common/dune/common/timer.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_TIMER_HH
#define DUNE_TIMER_HH

#ifndef TIMER_USE_STD_CLOCK
// headers for std::chrono
#include <chrono>
#else
// headers for std::clock
#include <ctime>
#endif

// headers for stderror(3)
#include <cstring>

// access to errno in C++
#include <cerrno>

#include "exceptions.hh"

namespace Dune {

  /** @addtogroup Common
     @{
   */

  /*! \file
      \brief A simple timing class.
   */

  /** \brief %Exception thrown by the Timer class */
  class TimerError : public SystemError {} ;


  /** \brief A simple stop watch

     This class reports the elapsed user-time, i.e. time spent computing,
     after the last call to Timer::reset(). The results are seconds and
     fractional seconds. Note that the resolution of the timing depends
     on your OS kernel which should be somewhere in the milisecond range.

     The class is basically a wrapper for the libc-function getrusage()

     \warning In a multi-threading situation, this class does NOT return wall-time!
     Instead, the run time for all threads will be added up.
     For example, if you have four threads running in parallel taking one second each,
     then the Timer class will return an elapsed time of four seconds.

   */
  class Timer
  {
  public:

    /** \brief A new timer, create and reset
     *
     * \param startImmediately If true (default) the timer starts counting immediately
     */
    Timer (bool startImmediately=true) throw(TimerError)
    {
      isRunning_ = startImmediately;
      reset();
    }

    //! Reset timer while keeping the running/stopped state
    void reset() throw (TimerError)
    {
      sumElapsed_ = 0.0;
      storedLastElapsed_ = 0.0;
      rawReset();
    }


    //! Start the timer and continue measurement if it is not running. Otherwise do nothing.
    void start() throw (TimerError)
    {
      if (not (isRunning_))
      {
        rawReset();
        isRunning_ = true;
      }
    }


    //! Get elapsed user-time from last reset until now/last stop in seconds.
    double elapsed () const throw (TimerError)
    {
      // if timer is running add the time elapsed since last start to sum
      if (isRunning_)
        return sumElapsed_ + lastElapsed();

      return sumElapsed_;
    }


    //! Get elapsed user-time from last start until now/last stop in seconds.
    double lastElapsed () const throw (TimerError)
    {
      // if timer is running return the current value
      if (isRunning_)
        return rawElapsed();

      // if timer is not running return stored value from last run
      return storedLastElapsed_;
    }


    //! Stop the timer and return elapsed().
    double stop() throw (TimerError)
    {
      if (isRunning_)
      {
        // update storedLastElapsed_ and  sumElapsed_ and stop timer
        storedLastElapsed_ = lastElapsed();
        sumElapsed_ += storedLastElapsed_;
        isRunning_ = false;
      }
      return elapsed();
    }


  private:

    bool isRunning_;
    double sumElapsed_;
    double storedLastElapsed_;


#ifdef TIMER_USE_STD_CLOCK
    void rawReset() throw (TimerError)
    {
      cstart = std::clock();
    }

    double rawElapsed () const throw (TimerError)
    {
      return (std::clock()-cstart) / static_cast<double>(CLOCKS_PER_SEC);
    }

    std::clock_t cstart;
#else
    void rawReset() throw (TimerError)
    {
      cstart = std::chrono::high_resolution_clock::now();
    }

    double rawElapsed () const throw (TimerError)
    {
      std::chrono::high_resolution_clock::time_point now = std::chrono::high_resolution_clock::now();
      std::chrono::duration<double> time_span = std::chrono::duration_cast<std::chrono::duration<double> >(now - cstart);
      return time_span.count();
    }

    std::chrono::high_resolution_clock::time_point cstart;
#endif
  }; // end class Timer

  /** @} end documentation */

} // end namespace

#endif


==> anc/xt-super/dune-common/dune/common/tuples.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_TUPLES_HH
#define DUNE_TUPLES_HH

#include <iostream>

#include "typetraits.hh"
#include "unused.hh"

#include <tuple>

namespace Dune {
  /** @addtogroup Common
   *
   * @{
   */
  /**
   * @file
   * @brief Fallback implementation of the std::tuple class
   *
   * This a refined implementation of the approach defined in
   * in the article &quot;Tuples and multiple return values
   * in C++&quot; of Jaakko J&auml;rvi (Turku Centre of Computer
   * Science, TUCS Technical Report No 249, March 1999,
   * ISBN 952-12-0401-X, ISSN 1239-1891) available from the
   * <a href="http://www.tucs.fi/publications/">TUCS publications archive</a>
   * @author Markus Blatt
   */


  template<class T>
  struct TupleAccessTraits
  {
    typedef typename ConstantVolatileTraits<T>::ConstType& ConstType;
    typedef T& NonConstType;
    typedef const typename ConstantVolatileTraits<T>::UnqualifiedType& ParameterType;
  };

  template<class T>
  struct TupleAccessTraits<T*>
  {
    typedef typename ConstantVolatileTraits<T>::ConstType* ConstType;
    typedef T* NonConstType;
    typedef T* ParameterType;
  };

  template<class T>
  struct TupleAccessTraits<T&>
  {
    typedef T& ConstType;
    typedef T& NonConstType;
    typedef T& ParameterType;
  };

  // pull in default implementations
  using std::tuple;
  using std::tuple_element;
  using std::get;
  using std::tuple_size;
  using std::tie;
  using std::make_tuple;


  template<int i>
  struct tuple_writer
  {
    template<class T>
    static std::ostream& put(std::ostream& os, const T& t, const char* delim=", ")
    {
      return tuple_writer<i-1>::put(os,t,delim)<<delim<<Dune::get<i-1>(t);
    }

    template< class T >
    static std::istream &get ( std::istream &is, T &t, const char *delim = "," )
    {
      tuple_writer< i-1 >::get( is, t, delim );
      for( const char *it = delim; is && (*it != 0); ++it )
      {
        char c = 0;
        is >> c;
        if( c != *it )
          is.setstate( std::ios::failbit );
      }
      return is >> Dune::get< i-1 >( t );
    }
  };

  template<>
  struct tuple_writer<1>
  {
    template<class T>
    static std::ostream& put(std::ostream& os, const T& t, const char* delim=", ")
    {
      DUNE_UNUSED_PARAMETER(delim);
      return os<<Dune::get<0>(t);
    }

    template< class T >
    static std::istream &get ( std::istream &is, T &t, const char *delim = ", " )
    {
      return is >> Dune::get< 0 >( t );
    }
  };

  template<>
  struct tuple_writer<0>
  {
    template<class T>
    static std::ostream& put(std::ostream& os, const T& t, const char* delim=", ")
    {
      return os;
    }

    template< class T >
    static std::istream &get ( std::istream &is, T &t, const char *delim = ", " )
    {
      return is;
    }
  };

  /**
   * \brief Print a tuple.
   */
  template<typename T1>
  inline std::ostream& operator<<( std::ostream& os, const tuple<T1> & t)
  {
    typedef tuple<T1> TupleT;
    return tuple_writer<tuple_size<TupleT>::value>::put(os, t);
  }

  template<typename T1, typename T2>
  inline std::ostream& operator<<( std::ostream& os, const tuple<T1,T2> & t)
  {
    typedef tuple<T1,T2> TupleT;
    return tuple_writer<tuple_size<TupleT>::value>::put(os, t);
  }

  template<typename T1, typename T2, typename T3>
  inline std::ostream& operator<<( std::ostream& os, const tuple<T1,T2,T3> & t)
  {
    typedef tuple<T1,T2,T3> TupleT;
    return tuple_writer<tuple_size<TupleT>::value>::put(os, t);
  }

  template<typename T1, typename T2, typename T3, typename T4>
  inline std::ostream& operator<<( std::ostream& os, const tuple<T1,T2,T3,T4> & t)
  {
    typedef tuple<T1,T2,T3,T4> TupleT;
    return tuple_writer<tuple_size<TupleT>::value>::put(os, t);
  }

  template<typename T1, typename T2, typename T3, typename T4, typename T5>
  inline std::ostream& operator<<( std::ostream& os, const tuple<T1,T2,T3,T4,T5> & t)
  {
    typedef tuple<T1,T2,T3,T4,T5> TupleT;
    return tuple_writer<tuple_size<TupleT>::value>::put(os, t);
  }

  template<typename T1, typename T2, typename T3, typename T4, typename T5, typename T6>
  inline std::ostream& operator<<( std::ostream& os, const tuple<T1,T2,T3,T4,T5,T6> & t)
  {
    typedef tuple<T1,T2,T3,T4,T5,T6> TupleT;
    return tuple_writer<tuple_size<TupleT>::value>::put(os, t);
  }

  template<typename T1, typename T2, typename T3, typename T4, typename T5, typename T6, typename T7>
  inline std::ostream& operator<<( std::ostream& os, const tuple<T1,T2,T3,T4,T5,T6,T7> & t)
  {
    typedef tuple<T1,T2,T3,T4,T5,T6,T7> TupleT;
    return tuple_writer<tuple_size<TupleT>::value>::put(os, t);
  }

  template<typename T1, typename T2, typename T3, typename T4, typename T5, typename T6, typename T7,
      typename T8>
  inline std::ostream& operator<<( std::ostream& os, const tuple<T1,T2,T3,T4,T5,T6,T7,T8> & t)
  {
    typedef tuple<T1,T2,T3,T4,T5,T6,T7,T8> TupleT;
    return tuple_writer<tuple_size<TupleT>::value>::put(os, t);
  }

  template<typename T1, typename T2, typename T3, typename T4, typename T5, typename T6, typename T7,
      typename T8, typename T9>
  inline std::ostream& operator<<( std::ostream& os, const tuple<T1,T2,T3,T4,T5,T6,T7,T8,T9> & t)
  {
    typedef tuple<T1,T2,T3,T4,T5,T6,T7,T8,T9> TupleT;
    return tuple_writer<tuple_size<TupleT>::value>::put(os, t);
  }

  template<typename T1, typename T2, typename T3, typename T4, typename T5, typename T6, typename T7,
      typename T8, typename T9, typename T10>
  inline std::ostream& operator<<( std::ostream& os, const tuple<T1,T2,T3,T4,T5,T6,T7,T8,T9,T10> & t)
  {
    typedef tuple<T1,T2,T3,T4,T5,T6,T7,T8,T9,T10> TupleT;
    return tuple_writer<tuple_size<TupleT>::value>::put(os, t);
  }

  /**
   * \brief Read a tuple.
   */
  template<typename T1>
  inline std::istream& operator>>( std::istream& is, tuple<T1> & t)
  {
    typedef tuple<T1> TupleT;
    return tuple_writer<tuple_size<TupleT>::value>::get(is, t);
  }

  template<typename T1, typename T2>
  inline std::istream& operator>>( std::istream& is, tuple<T1,T2> & t)
  {
    typedef tuple<T1,T2> TupleT;
    return tuple_writer<tuple_size<TupleT>::value>::get(is, t);
  }

  template<typename T1, typename T2, typename T3>
  inline std::istream& operator>>( std::istream& is, tuple<T1,T2,T3> & t)
  {
    typedef tuple<T1,T2,T3> TupleT;
    return tuple_writer<tuple_size<TupleT>::value>::get(is, t);
  }

  template<typename T1, typename T2, typename T3, typename T4>
  inline std::istream& operator>>( std::istream& is, tuple<T1,T2,T3,T4> & t)
  {
    typedef tuple<T1,T2,T3,T4> TupleT;
    return tuple_writer<tuple_size<TupleT>::value>::get(is, t);
  }

  template<typename T1, typename T2, typename T3, typename T4, typename T5>
  inline std::istream& operator>>( std::istream& is, tuple<T1,T2,T3,T4,T5> & t)
  {
    typedef tuple<T1,T2,T3,T4,T5> TupleT;
    return tuple_writer<tuple_size<TupleT>::value>::get(is, t);
  }

  template<typename T1, typename T2, typename T3, typename T4, typename T5, typename T6>
  inline std::istream& operator>>( std::istream& is, tuple<T1,T2,T3,T4,T5,T6> & t)
  {
    typedef tuple<T1,T2,T3,T4,T5,T6> TupleT;
    return tuple_writer<tuple_size<TupleT>::value>::get(is, t);
  }

  template<typename T1, typename T2, typename T3, typename T4, typename T5, typename T6, typename T7>
  inline std::istream& operator>>( std::istream& is, tuple<T1,T2,T3,T4,T5,T6,T7> & t)
  {
    typedef tuple<T1,T2,T3,T4,T5,T6,T7> TupleT;
    return tuple_writer<tuple_size<TupleT>::value>::get(is, t);
  }

  template<typename T1, typename T2, typename T3, typename T4, typename T5, typename T6, typename T7,
      typename T8>
  inline std::istream& operator>>( std::istream& is, tuple<T1,T2,T3,T4,T5,T6,T7,T8> & t)
  {
    typedef tuple<T1,T2,T3,T4,T5,T6,T7,T8> TupleT;
    return tuple_writer<tuple_size<TupleT>::value>::get(is, t);
  }

  template<typename T1, typename T2, typename T3, typename T4, typename T5, typename T6, typename T7,
      typename T8, typename T9>
  inline std::istream& operator>>( std::istream& is, tuple<T1,T2,T3,T4,T5,T6,T7,T8,T9> & t)
  {
    typedef tuple<T1,T2,T3,T4,T5,T6,T7,T8,T9> TupleT;
    return tuple_writer<tuple_size<TupleT>::value>::get(is, t);
  }

  template<typename T1, typename T2, typename T3, typename T4, typename T5, typename T6, typename T7,
      typename T8, typename T9, typename T10>
  inline std::istream& operator>>( std::istream& is, tuple<T1,T2,T3,T4,T5,T6,T7,T8,T9,T10> & t)
  {
    typedef tuple<T1,T2,T3,T4,T5,T6,T7,T8,T9,T10> TupleT;
    return tuple_writer<tuple_size<TupleT>::value>::get(is, t);
  }

  /** }@ */
}
#endif


==> anc/xt-super/dune-common/dune/common/tupleutility.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_TUPLE_UTILITY_HH
#define DUNE_TUPLE_UTILITY_HH

#include <cstddef>

#include <dune/common/typetraits.hh>
#include <dune/common/std/type_traits.hh>

#include "tuples.hh"

namespace Dune {

  /** @ addtogroup Common
   *
   * @{
   */

  /**
   * @file
   * @brief Contains utility classes which can be used with tuples.
   */

  /**
   * @brief A helper template that initializes a tuple consisting of pointers
   * to NULL.
   *
   * A tuple of NULL pointers may be useful when you use a tuple of pointers
   * in a class which you can only initialise in a later stage.
   */
  template <class Tuple>
  class NullPointerInitialiser {
    static_assert(Std::to_false_type<Tuple>::value, "Attempt to use the "
                       "unspecialized version of NullPointerInitialiser.  "
                       "NullPointerInitialiser needs to be specialized for "
                       "each possible tuple size.  Naturally the number of "
                       "pre-defined specializations is limited arbitrarily.  "
                       "Maybe you need to raise this limit by defining some "
                       "more specializations?  Also check that the tuple this "
                       "is applied to really is a tuple of pointers only.");
  public:
    //! export the type of the tuples
    typedef Tuple ResultType;
    //! generate a zero-initialized tuple
    static ResultType apply();
  };

#ifndef DOXYGEN
  template<class Tuple>
  struct NullPointerInitialiser<const Tuple>
    : public NullPointerInitialiser<Tuple>
  {
    typedef const Tuple ResultType;
  };

  template<>
  struct NullPointerInitialiser<tuple<> > {
    typedef tuple<> ResultType;
    static ResultType apply() {
      return ResultType();
    }
  };

  template<class T0>
  struct NullPointerInitialiser<tuple<T0*> > {
    typedef tuple<T0*> ResultType;
    static ResultType apply() {
      return ResultType(static_cast<T0*>(0));
    }
  };

  template<class T0, class T1>
  struct NullPointerInitialiser<tuple<T0*, T1*> > {
    typedef tuple<T0*, T1*> ResultType;
    static ResultType apply() {
      return ResultType(static_cast<T0*>(0), static_cast<T1*>(0));
    }
  };

  template<class T0, class T1, class T2>
  struct NullPointerInitialiser<tuple<T0*, T1*, T2*> > {
    typedef tuple<T0*, T1*, T2*> ResultType;
    static ResultType apply() {
      return ResultType(static_cast<T0*>(0), static_cast<T1*>(0),
                        static_cast<T2*>(0));
    }
  };

  template<class T0, class T1, class T2, class T3>
  struct NullPointerInitialiser<tuple<T0*, T1*, T2*, T3*> > {
    typedef tuple<T0*, T1*, T2*, T3*> ResultType;
    static ResultType apply() {
      return ResultType(static_cast<T0*>(0), static_cast<T1*>(0),
                        static_cast<T2*>(0), static_cast<T3*>(0));
    }
  };

  template<class T0, class T1, class T2, class T3, class T4>
  struct NullPointerInitialiser<tuple<T0*, T1*, T2*, T3*, T4*> > {
    typedef tuple<T0*, T1*, T2*, T3*, T4*> ResultType;
    static ResultType apply() {
      return ResultType(static_cast<T0*>(0), static_cast<T1*>(0),
                        static_cast<T2*>(0), static_cast<T3*>(0),
                        static_cast<T4*>(0));
    }
  };

  template<class T0, class T1, class T2, class T3, class T4, class T5>
  struct NullPointerInitialiser<tuple<T0*, T1*, T2*, T3*, T4*, T5*> > {
    typedef tuple<T0*, T1*, T2*, T3*, T4*, T5*> ResultType;
    static ResultType apply() {
      return ResultType(static_cast<T0*>(0), static_cast<T1*>(0),
                        static_cast<T2*>(0), static_cast<T3*>(0),
                        static_cast<T4*>(0), static_cast<T5*>(0));
    }
  };

  template<class T0, class T1, class T2, class T3, class T4, class T5,
      class T6>
  struct NullPointerInitialiser<tuple<T0*, T1*, T2*, T3*, T4*, T5*, T6*> > {
    typedef tuple<T0*, T1*, T2*, T3*, T4*, T5*, T6*> ResultType;
    static ResultType apply() {
      return ResultType(static_cast<T0*>(0), static_cast<T1*>(0),
                        static_cast<T2*>(0), static_cast<T3*>(0),
                        static_cast<T4*>(0), static_cast<T5*>(0),
                        static_cast<T6*>(0));
    }
  };

  template<class T0, class T1, class T2, class T3, class T4, class T5,
      class T6, class T7>
  struct NullPointerInitialiser<tuple<T0*, T1*, T2*, T3*, T4*, T5*, T6*,
          T7*> > {
    typedef tuple<T0*, T1*, T2*, T3*, T4*, T5*, T6*, T7*> ResultType;
    static ResultType apply() {
      return ResultType(static_cast<T0*>(0), static_cast<T1*>(0),
                        static_cast<T2*>(0), static_cast<T3*>(0),
                        static_cast<T4*>(0), static_cast<T5*>(0),
                        static_cast<T6*>(0), static_cast<T7*>(0));
    }
  };

  template<class T0, class T1, class T2, class T3, class T4, class T5,
      class T6, class T7, class T8>
  struct NullPointerInitialiser<tuple<T0*, T1*, T2*, T3*, T4*, T5*, T6*,
          T7*, T8*> > {
    typedef tuple<T0*, T1*, T2*, T3*, T4*, T5*, T6*, T7*, T8*> ResultType;
    static ResultType apply() {
      return ResultType(static_cast<T0*>(0), static_cast<T1*>(0),
                        static_cast<T2*>(0), static_cast<T3*>(0),
                        static_cast<T4*>(0), static_cast<T5*>(0),
                        static_cast<T6*>(0), static_cast<T7*>(0),
                        static_cast<T8*>(0));
    }
  };

  // template<class T0, class T1, class T2, class T3, class T4, class T5,
  //          class T6, class T7, class T8, class T9>
  // struct NullPointerInitialiser<tuple<T0*, T1*, T2*, T3*, T4*, T5*, T6*,
  //                                     T7*, T8*, T9*> > {
  //   typedef tuple<T0*, T1*, T2*, T3*, T4*, T5*, T6*, T7*, T8*, T9*> ResultType;
  //   static ResultType apply() {
  //     return ResultType(static_cast<T0*>(0), static_cast<T1*>(0),
  //                       static_cast<T2*>(0), static_cast<T3*>(0),
  //                       static_cast<T4*>(0), static_cast<T5*>(0),
  //                       static_cast<T6*>(0), static_cast<T7*>(0),
  //                       static_cast<T8*>(0), static_cast<T9*>(0));
  //   }
  // };
#endif // !defined(DOXYGEN)

  /**
   * @brief Helper template to clone the type definition of a tuple with the
   * storage types replaced by a user-defined rule.
   *
   * Suppose all storage types A_i in a tuple define a type A_i::B. You can
   * build up a pair consisting of the types defined by A_i::B in the following
   * way:
   * \code
   * template <class A>
   * struct MyEvaluator {
   *   typedef typename A::B Type;
   * };
   *
   * typedef ForEachType<MyEvaluator, ATuple>::Type BTuple;
   * \endcode
   * Here, MyEvaluator is a helper struct that extracts the correct type from
   * the storage types of the tuple defined by the tuple ATuple.
   *
   * \sa AddRefTypeEvaluator, AddPtrTypeEvaluator, genericTransformTuple(),
   *     and transformTuple().
   */
  template <template <class> class TypeEvaluator, class TupleType>
  class ForEachType {
    static_assert(Std::to_false_type<TupleType>::value, "Attempt to use the "
                       "unspecialized version of ForEachType.  ForEachType "
                       "needs to be specialized for each possible tuple "
                       "size.  Naturally the number of pre-defined "
                       "specializations is limited arbitrarily.  Maybe you "
                       "need to raise this limit by defining some more "
                       "specializations?");
    struct ImplementationDefined {};
  public:
    //! type of the transformed tuple
    typedef ImplementationDefined Type;
  };

#ifndef DOXYGEN
  template <template <class> class TE, class Tuple>
  struct ForEachType<TE, const Tuple> {
    typedef const typename ForEachType<TE, Tuple>::Type Type;
  };

  template <template <class> class TE>
  struct ForEachType<TE, tuple<> > {
    typedef tuple<> Type;
  };

  template <template <class> class TE, class T0>
  struct ForEachType<TE, tuple<T0> > {
    typedef tuple<typename TE<T0>::Type> Type;
  };

  template <template <class> class TE, class T0, class T1>
  struct ForEachType<TE, tuple<T0, T1> > {
    typedef tuple<typename TE<T0>::Type, typename TE<T1>::Type> Type;
  };

  template <template <class> class TE, class T0, class T1, class T2>
  struct ForEachType<TE, tuple<T0, T1, T2> > {
    typedef tuple<typename TE<T0>::Type, typename TE<T1>::Type,
        typename TE<T2>::Type> Type;
  };

  template <template <class> class TE, class T0, class T1, class T2, class T3>
  struct ForEachType<TE, tuple<T0, T1, T2, T3> > {
    typedef tuple<typename TE<T0>::Type, typename TE<T1>::Type,
        typename TE<T2>::Type, typename TE<T3>::Type> Type;
  };

  template <template <class> class TE, class T0, class T1, class T2, class T3,
      class T4>
  struct ForEachType<TE, tuple<T0, T1, T2, T3, T4> > {
    typedef tuple<typename TE<T0>::Type, typename TE<T1>::Type,
        typename TE<T2>::Type, typename TE<T3>::Type,
        typename TE<T4>::Type> Type;
  };

  template <template <class> class TE, class T0, class T1, class T2, class T3,
      class T4, class T5>
  struct ForEachType<TE, tuple<T0, T1, T2, T3, T4, T5> > {
    typedef tuple<typename TE<T0>::Type, typename TE<T1>::Type,
        typename TE<T2>::Type, typename TE<T3>::Type,
        typename TE<T4>::Type, typename TE<T5>::Type> Type;
  };

  template <template <class> class TE, class T0, class T1, class T2, class T3,
      class T4, class T5, class T6>
  struct ForEachType<TE, tuple<T0, T1, T2, T3, T4, T5, T6> > {
    typedef tuple<typename TE<T0>::Type, typename TE<T1>::Type,
        typename TE<T2>::Type, typename TE<T3>::Type,
        typename TE<T4>::Type, typename TE<T5>::Type,
        typename TE<T6>::Type> Type;
  };

  template <template <class> class TE, class T0, class T1, class T2, class T3,
      class T4, class T5, class T6, class T7>
  struct ForEachType<TE, tuple<T0, T1, T2, T3, T4, T5, T6, T7> > {
    typedef tuple<typename TE<T0>::Type, typename TE<T1>::Type,
        typename TE<T2>::Type, typename TE<T3>::Type,
        typename TE<T4>::Type, typename TE<T5>::Type,
        typename TE<T6>::Type, typename TE<T7>::Type> Type;
  };

  template <template <class> class TE, class T0, class T1, class T2, class T3,
      class T4, class T5, class T6, class T7, class T8>
  struct ForEachType<TE, tuple<T0, T1, T2, T3, T4, T5, T6, T7, T8> > {
    typedef tuple<typename TE<T0>::Type, typename TE<T1>::Type,
        typename TE<T2>::Type, typename TE<T3>::Type,
        typename TE<T4>::Type, typename TE<T5>::Type,
        typename TE<T6>::Type, typename TE<T7>::Type,
        typename TE<T8>::Type> Type;
  };

  // template <template <class> class TE, class T0, class T1, class T2, class T3,
  //           class T4, class T5, class T6, class T7, class T8, class T9>
  // struct ForEachType<TE, tuple<T0, T1, T2, T3, T4, T5, T6, T7, T8, T9> > {
  //   typedef tuple<typename TE<T0>::Type, typename TE<T1>::Type,
  //                 typename TE<T2>::Type, typename TE<T3>::Type,
  //                 typename TE<T4>::Type, typename TE<T5>::Type,
  //                 typename TE<T6>::Type, typename TE<T7>::Type,
  //                 typename TE<T8>::Type, typename TE<T9>::Type> Type;
  // };
#endif // !defined(DOXYGEN)

  //////////////////////////////////////////////////////////////////////
  //
  // genericTransformTuple stuff
  //

  // genericTransformTuple() needs to be overloaded for each tuple size (we
  // limit ourselves to tuple_size <= 10 here).  For a given tuple size it
  // needs to be overloaded for all combinations of const and non-const
  // argument references.  (On the one hand, we want to allow modifyable
  // arguments, so const references alone are not sufficient.  On the other
  // hand, we also want to allow rvalues (literals) as argument, which do not
  // bind to non-const references.)
  //
  // We can half the number of specializations required by introducing a
  // function genericTransformTupleBackend(), which is overloaded for each
  // tuple size and for const and non-const tuple arguments; the functor
  // argument is always given as as (non-const) reference.  When
  // genericTransformTupleBackend() is called, the type of the Functor template
  // parameter is the deduced as either "SomeType" or "const SomeType",
  // depending on whether the function argument is a non-const or a const
  // lvalue of type "SomeType".  As explained above, this does not work for
  // rvalues (i.e. literals).
  //
  // To make it work for literals of functors as well, we wrap the call to
  // genericTransformTupleBackend() in a function genericTransformTuple().
  // genericTransformTuple() needs to be overloaded for non-const and const
  // tuples and functors -- 4 overloads only.  Inside genericTransformTuple()
  // the functor is an lvalue no matter whether the argument was an lvalue or
  // an rvalue.  There is no need need to overload genericTransformTuple() for
  // all tuple sizes -- this is done by the underlying
  // genericTransformTupleBackend().

  // genericTransformTupleBackend() is an implementation detail -- hide it
  // from Doxygen
#ifndef DOXYGEN
  // 0-element tuple
  // This is a special case: we touch neither the tuple nor the functor, so
  // const references are sufficient and we don't need to overload
  template<class Functor>
  typename ForEachType<Functor::template TypeEvaluator,
      tuple<> >::Type
  genericTransformTupleBackend
    (const tuple<>& t, const Functor& f)
  {
    return typename ForEachType<Functor::template TypeEvaluator,
        tuple<> >::Type
             ();
  }

  // 1-element tuple
  template<class T0, class Functor>
  typename ForEachType<Functor::template TypeEvaluator,
      tuple<T0> >::Type
  genericTransformTupleBackend
    (tuple<T0>& t, Functor& f)
  {
    return typename ForEachType<Functor::template TypeEvaluator,
        tuple<T0> >::Type
             (f(get<0>(t)));
  }
  template<class T0, class Functor>
  typename ForEachType<Functor::template TypeEvaluator,
      tuple<T0> >::Type
  genericTransformTupleBackend
    (const tuple<T0>& t, Functor& f)
  {
    return typename ForEachType<Functor::template TypeEvaluator,
        tuple<T0> >::Type
             (f(get<0>(t)));
  }

  // 2-element tuple
  template<class T0, class T1, class Functor>
  typename ForEachType<Functor::template TypeEvaluator,
      tuple<T0, T1> >::Type
  genericTransformTupleBackend
    (tuple<T0, T1>& t, Functor& f)
  {
    return typename ForEachType<Functor::template TypeEvaluator,
        tuple<T0, T1> >::Type
             (f(get<0>(t)), f(get<1>(t)));
  }
  template<class T0, class T1, class Functor>
  typename ForEachType<Functor::template TypeEvaluator,
      tuple<T0, T1> >::Type
  genericTransformTupleBackend
    (const tuple<T0, T1>& t, Functor& f)
  {
    return typename ForEachType<Functor::template TypeEvaluator,
        tuple<T0, T1> >::Type
             (f(get<0>(t)), f(get<1>(t)));
  }

  // 3-element tuple
  template<class T0, class T1, class T2, class Functor>
  typename ForEachType<Functor::template TypeEvaluator,
      tuple<T0, T1, T2> >::Type
  genericTransformTupleBackend
    (tuple<T0, T1, T2>& t, Functor& f)
  {
    return typename ForEachType<Functor::template TypeEvaluator,
        tuple<T0, T1, T2> >::Type
             (f(get<0>(t)), f(get<1>(t)), f(get<2>(t)));
  }
  template<class T0, class T1, class T2, class Functor>
  typename ForEachType<Functor::template TypeEvaluator,
      tuple<T0, T1, T2> >::Type
  genericTransformTupleBackend
    (const tuple<T0, T1, T2>& t, Functor& f)
  {
    return typename ForEachType<Functor::template TypeEvaluator,
        tuple<T0, T1, T2> >::Type
             (f(get<0>(t)), f(get<1>(t)), f(get<2>(t)));
  }

  // 4-element tuple
  template<class T0, class T1, class T2, class T3, class Functor>
  typename ForEachType<Functor::template TypeEvaluator,
      tuple<T0, T1, T2, T3> >::Type
  genericTransformTupleBackend
    (tuple<T0, T1, T2, T3>& t, Functor& f)
  {
    return typename ForEachType<Functor::template TypeEvaluator,
        tuple<T0, T1, T2, T3> >::Type
             (f(get<0>(t)), f(get<1>(t)), f(get<2>(t)), f(get<3>(t)));
  }
  template<class T0, class T1, class T2, class T3, class Functor>
  typename ForEachType<Functor::template TypeEvaluator,
      tuple<T0, T1, T2, T3> >::Type
  genericTransformTupleBackend
    (const tuple<T0, T1, T2, T3>& t, Functor& f)
  {
    return typename ForEachType<Functor::template TypeEvaluator,
        tuple<T0, T1, T2, T3> >::Type
             (f(get<0>(t)), f(get<1>(t)), f(get<2>(t)), f(get<3>(t)));
  }

  // 5-element tuple
  template<class T0, class T1, class T2, class T3, class T4, class Functor>
  typename ForEachType<Functor::template TypeEvaluator,
      tuple<T0, T1, T2, T3, T4> >::Type
  genericTransformTupleBackend
    (tuple<T0, T1, T2, T3, T4>& t, Functor& f)
  {
    return typename ForEachType<Functor::template TypeEvaluator,
        tuple<T0, T1, T2, T3, T4> >::Type
             (f(get<0>(t)), f(get<1>(t)), f(get<2>(t)), f(get<3>(t)), f(get<4>(t)));
  }
  template<class T0, class T1, class T2, class T3, class T4, class Functor>
  typename ForEachType<Functor::template TypeEvaluator,
      tuple<T0, T1, T2, T3, T4> >::Type
  genericTransformTupleBackend
    (const tuple<T0, T1, T2, T3, T4>& t, Functor& f)
  {
    return typename ForEachType<Functor::template TypeEvaluator,
        tuple<T0, T1, T2, T3, T4> >::Type
             (f(get<0>(t)), f(get<1>(t)), f(get<2>(t)), f(get<3>(t)), f(get<4>(t)));
  }

  // 6-element tuple
  template<class T0, class T1, class T2, class T3, class T4, class T5,
      class Functor>
  typename ForEachType<Functor::template TypeEvaluator,
      tuple<T0, T1, T2, T3, T4, T5> >::Type
  genericTransformTupleBackend
    (tuple<T0, T1, T2, T3, T4, T5>& t, Functor& f)
  {
    return typename ForEachType<Functor::template TypeEvaluator,
        tuple<T0, T1, T2, T3, T4, T5> >::Type
             (f(get<0>(t)), f(get<1>(t)), f(get<2>(t)), f(get<3>(t)), f(get<4>(t)),
             f(get<5>(t)));
  }
  template<class T0, class T1, class T2, class T3, class T4, class T5,
      class Functor>
  typename ForEachType<Functor::template TypeEvaluator,
      tuple<T0, T1, T2, T3, T4, T5> >::Type
  genericTransformTupleBackend
    (const tuple<T0, T1, T2, T3, T4, T5>& t, Functor& f)
  {
    return typename ForEachType<Functor::template TypeEvaluator,
        tuple<T0, T1, T2, T3, T4, T5> >::Type
             (f(get<0>(t)), f(get<1>(t)), f(get<2>(t)), f(get<3>(t)), f(get<4>(t)),
             f(get<5>(t)));
  }

  // 7-element tuple
  template<class T0, class T1, class T2, class T3, class T4, class T5,
      class T6, class Functor>
  typename ForEachType<Functor::template TypeEvaluator,
      tuple<T0, T1, T2, T3, T4, T5, T6> >::Type
  genericTransformTupleBackend
    (tuple<T0, T1, T2, T3, T4, T5, T6>& t, Functor& f)
  {
    return typename ForEachType<Functor::template TypeEvaluator,
        tuple<T0, T1, T2, T3, T4, T5, T6> >::Type
             (f(get<0>(t)), f(get<1>(t)), f(get<2>(t)), f(get<3>(t)), f(get<4>(t)),
             f(get<5>(t)), f(get<6>(t)));
  }
  template<class T0, class T1, class T2, class T3, class T4, class T5,
      class T6, class Functor>
  typename ForEachType<Functor::template TypeEvaluator,
      tuple<T0, T1, T2, T3, T4, T5, T6> >::Type
  genericTransformTupleBackend
    (const tuple<T0, T1, T2, T3, T4, T5, T6>& t, Functor& f)
  {
    return typename ForEachType<Functor::template TypeEvaluator,
        tuple<T0, T1, T2, T3, T4, T5, T6> >::Type
             (f(get<0>(t)), f(get<1>(t)), f(get<2>(t)), f(get<3>(t)), f(get<4>(t)),
             f(get<5>(t)), f(get<6>(t)));
  }

  // 8-element tuple
  template<class T0, class T1, class T2, class T3, class T4, class T5,
      class T6, class T7, class Functor>
  typename ForEachType<Functor::template TypeEvaluator,
      tuple<T0, T1, T2, T3, T4, T5, T6, T7> >::Type
  genericTransformTupleBackend
    (tuple<T0, T1, T2, T3, T4, T5, T6, T7>& t, Functor& f)
  {
    return typename ForEachType<Functor::template TypeEvaluator,
        tuple<T0, T1, T2, T3, T4, T5, T6, T7> >::Type
             (f(get<0>(t)), f(get<1>(t)), f(get<2>(t)), f(get<3>(t)), f(get<4>(t)),
             f(get<5>(t)), f(get<6>(t)), f(get<7>(t)));
  }
  template<class T0, class T1, class T2, class T3, class T4, class T5,
      class T6, class T7, class Functor>
  typename ForEachType<Functor::template TypeEvaluator,
      tuple<T0, T1, T2, T3, T4, T5, T6, T7> >::Type
  genericTransformTupleBackend
    (const tuple<T0, T1, T2, T3, T4, T5, T6, T7>& t, Functor& f)
  {
    return typename ForEachType<Functor::template TypeEvaluator,
        tuple<T0, T1, T2, T3, T4, T5, T6, T7> >::Type
             (f(get<0>(t)), f(get<1>(t)), f(get<2>(t)), f(get<3>(t)), f(get<4>(t)),
             f(get<5>(t)), f(get<6>(t)), f(get<7>(t)));
  }

  // 9-element tuple
  template<class T0, class T1, class T2, class T3, class T4, class T5,
      class T6, class T7, class T8, class Functor>
  typename ForEachType<Functor::template TypeEvaluator,
      tuple<T0, T1, T2, T3, T4, T5, T6, T7, T8> >::Type
  genericTransformTupleBackend
    (tuple<T0, T1, T2, T3, T4, T5, T6, T7, T8>& t, Functor& f)
  {
    return typename ForEachType<Functor::template TypeEvaluator,
        tuple<T0, T1, T2, T3, T4, T5, T6, T7, T8> >::Type
             (f(get<0>(t)), f(get<1>(t)), f(get<2>(t)), f(get<3>(t)), f(get<4>(t)),
             f(get<5>(t)), f(get<6>(t)), f(get<7>(t)), f(get<8>(t)));
  }
  template<class T0, class T1, class T2, class T3, class T4, class T5,
      class T6, class T7, class T8, class Functor>
  typename ForEachType<Functor::template TypeEvaluator,
      tuple<T0, T1, T2, T3, T4, T5, T6, T7, T8> >::Type
  genericTransformTupleBackend
    (const tuple<T0, T1, T2, T3, T4, T5, T6, T7, T8>& t, Functor& f)
  {
    return typename ForEachType<Functor::template TypeEvaluator,
        tuple<T0, T1, T2, T3, T4, T5, T6, T7, T8> >::Type
             (f(get<0>(t)), f(get<1>(t)), f(get<2>(t)), f(get<3>(t)), f(get<4>(t)),
             f(get<5>(t)), f(get<6>(t)), f(get<7>(t)), f(get<8>(t)));
  }

  // // 10-element tuple
  // template<class T0, class T1, class T2, class T3, class T4, class T5,
  //          class T6, class T7, class T8, class T9, class Functor>
  // typename ForEachType<Functor::template TypeEvaluator,
  //                      tuple<T0, T1, T2, T3, T4, T5, T6, T7, T8, T9> >::Type
  // genericTransformTupleBackend
  // (tuple<T0, T1, T2, T3, T4, T5, T6, T7, T8, T9>& t, Functor& f)
  // {
  //   return typename ForEachType<Functor::template TypeEvaluator,
  //     tuple<T0, T1, T2, T3, T4, T5, T6, T7, T8, T9> >::Type
  //     (f(get<0>(t)), f(get<1>(t)), f(get<2>(t)), f(get<3>(t)), f(get<4>(t)),
  //      f(get<5>(t)), f(get<6>(t)), f(get<7>(t)), f(get<8>(t)), f(get<9>(t)));
  // }
  // template<class T0, class T1, class T2, class T3, class T4, class T5,
  //          class T6, class T7, class T8, class T9, class Functor>
  // typename ForEachType<Functor::template TypeEvaluator,
  //                      tuple<T0, T1, T2, T3, T4, T5, T6, T7, T8, T9> >::Type
  // genericTransformTupleBackend
  // (const tuple<T0, T1, T2, T3, T4, T5, T6, T7, T8, T9>& t, Functor& f)
  // {
  //   return typename ForEachType<Functor::template TypeEvaluator,
  //     tuple<T0, T1, T2, T3, T4, T5, T6, T7, T8, T9> >::Type
  //     (f(get<0>(t)), f(get<1>(t)), f(get<2>(t)), f(get<3>(t)), f(get<4>(t)),
  //      f(get<5>(t)), f(get<6>(t)), f(get<7>(t)), f(get<8>(t)), f(get<9>(t)));
  // }
#endif // ! defined(DOXYGEN)

  //! transform a tuple object into another tuple object
  /**
   * \code
   * #include <dune/common/utility.hh>
   * \endcode
   * This function does for the value of a tuple what ForEachType does for the
   * type of a tuple: it transforms the value using a user-provided policy
   * functor.
   *
   * \param t The tuple value to transform.
   * \param f The functor to use to transform the values.
   *
   * The functor should have the following form:
   * \code
   * struct Functor {
   *   template<class> struct TypeEvaluator {
   *     typedef user-defined Type;
   *   };
   *
   *   template<class T>
   *   typename TypeEvaluator<T>::Type operator()(T& val);
   *
   *   template<class T>
   *   typename TypeEvaluator<T>::Type operator()(T& val) const;
   *
   *   template<class T>
   *   typename TypeEvaluator<T>::Type operator()(const T& val);
   *
   *   template<class T>
   *   typename TypeEvaluator<T>::Type operator()(const T& val) const;
   * };
   * \endcode
   * The member class template \c TypeEvaluator should be a class template
   * suitable as the \c TypeEvaluator template parameter for ForEachType.  The
   * function call operator \c operator() is used to transform the value; only
   * the signatures of \c operator() which are actually used must be present.
   *
   * There are overloaded definitions of genericTransformTuple() wich take
   * constant tuple and functor arguments so rvalues are permissible as
   * arguments here.  These overloaded definitions are not documented
   * separately.
   */
  template<class Tuple, class Functor>
  typename ForEachType<Functor::template TypeEvaluator, Tuple>::Type
  genericTransformTuple(Tuple& t, Functor& f) {
    return genericTransformTupleBackend(t, f);
  }
#ifndef DOXYGEN
  template<class Tuple, class Functor>
  typename ForEachType<Functor::template TypeEvaluator, Tuple>::Type
  genericTransformTuple(const Tuple& t, Functor& f) {
    return genericTransformTupleBackend(t, f);
  }
  template<class Tuple, class Functor>
  typename ForEachType<Functor::template TypeEvaluator, Tuple>::Type
  genericTransformTuple(Tuple& t, const Functor& f) {
    return genericTransformTupleBackend(t, f);
  }
  template<class Tuple, class Functor>
  typename ForEachType<Functor::template TypeEvaluator, Tuple>::Type
  genericTransformTuple(const Tuple& t, const Functor& f) {
    return genericTransformTupleBackend(t, f);
  }
#endif // ! defined(DOXYGEN)

  ////////////////////////////////////////////////////////////////////////
  //
  // transformTuple() related stuff
  //

  //! helper class to implement transformTuple()
  /**
   * \tparam TE TypeEvaluator class template.
   * \tparam An Type of extra arguments to pass to \c TE<T>::apply().  \c void
   *            means "no argument".  Only trailing arguments may be void.
   *
   * This class stores references to a number of arguments it receives in the
   * constructor.  Later, its function call operator \c operator() may be
   * called with a parameter \c t of type \c T.  \c operator() will then call
   * the static method \c TE<T>::apply(t,args...), where \c args... is the
   * sequence of arguments the object was constructed with.  \c operator()
   * will convert the result to type \c TE<T>::Type and return it.
   *
   * \c TE should be an extended version of the \c TypeEvaluator class
   * template parameter of ForEachType, for instance:
   * \code
   * template <class T>
   * struct TypeEvaluator {
   *   typedef T* Type;
   *   static Type apply(T& t, void* a0) {
   *     return t ? &t : static_cast<T*>(a0);
   *   }
   * };
   * \endcode
   * This example is for a TransformTupleFunctor with one argument, i.e. \c
   * A0!=void and all other \c An=void.  For the type transformation, it will
   * transform a value of some type T into a pointer to T.  For the value
   * transformation, it will take a reference to a value of type T and return
   * the pointer to that value, unless the value evaluates to false in boolean
   * context.  If the value evaluates to false, it will instead return the
   * pointer from the extra argument.
   */
  template<template<class> class TE, class A0 = void, class A1 = void,
      class A2 = void, class A3 = void, class A4 = void, class A5 = void,
      class A6 = void, class A7 = void, class A8 = void, class A9 = void>
  class TransformTupleFunctor {
    A0& a0; A1& a1; A2& a2; A3& a3; A4& a4; A5& a5; A6& a6; A7& a7; A8& a8;
    A9& a9;

  public:
    //! export the TypeEvaluator template class for genericTransformTuple()
    template<class T> struct TypeEvaluator : public TE<T> {};

    //! constructor
    /**
     * The actual number of arguments varies between specializations, the
     * actual number of arguments here is equal to the number of non-\c void
     * class template arguments \c An.
     */
    TransformTupleFunctor(A0& a0_, A1& a1_, A2& a2_, A3& a3_, A4& a4_, A5& a5_,
                          A6& a6_, A7& a7_, A8& a8_, A9& a9_)
      : a0(a0_), a1(a1_), a2(a2_), a3(a3_), a4(a4_), a5(a5_), a6(a6_), a7(a7_),
        a8(a8_), a9(a9_)
    { }

    //! call \c TE<T>::apply(t,args...)
    /**
     * This calls the static apply method of the TypeEvaluator class
     * template.
     *
     * \note There is no need to overload \c operator() with at \c const \c T&
     * argument, since genericTransformTuple() will always use an lvalue
     * argument.
     */
    template<class T>
    typename TE<T>::Type operator()(T& t) const {
      return TE<T>::apply(t, a0, a1, a2, a3, a4, a5, a6, a7, a8, a9);
    }
  };

  //! syntactic sugar for creation of TransformTupleFunctor objects
  /**
   * \code
   * #include <dune/common/utility.hh>
   * \endcode
   * \tparam TE TypeEvaluator class template.
   * \tparam A0 Type of extra arguments to pass to \c TE<T>::apply().  It
   *            should not be necessary to specify these template parameters
   *            explicitly since they can be deduced.
   * \tparam A1 Type of extra arguments to pass to \c TE<T>::apply().  It
   *            should not be necessary to specify these template parameters
   *            explicitly since they can be deduced.
   * \tparam A2 Type of extra arguments to pass to \c TE<T>::apply().  It
   *            should not be necessary to specify these template parameters
   *            explicitly since they can be deduced.
   * \tparam A3 Type of extra arguments to pass to \c TE<T>::apply().  It
   *            should not be necessary to specify these template parameters
   *            explicitly since they can be deduced.
   * \tparam A4 Type of extra arguments to pass to \c TE<T>::apply().  It
   *            should not be necessary to specify these template parameters
   *            explicitly since they can be deduced.
   * \tparam A5 Type of extra arguments to pass to \c TE<T>::apply().  It
   *            should not be necessary to specify these template parameters
   *            explicitly since they can be deduced.
   * \tparam A6 Type of extra arguments to pass to \c TE<T>::apply().  It
   *            should not be necessary to specify these template parameters
   *            explicitly since they can be deduced.
   * \tparam A7 Type of extra arguments to pass to \c TE<T>::apply().  It
   *            should not be necessary to specify these template parameters
   *            explicitly since they can be deduced.
   * \tparam A8 Type of extra arguments to pass to \c TE<T>::apply().  It
   *            should not be necessary to specify these template parameters
   *            explicitly since they can be deduced.
   * \tparam A9 Type of extra arguments to pass to \c TE<T>::apply().  It
   *            should not be necessary to specify these template parameters
   *            explicitly since they can be deduced.
   *
   * \param a0 Arguments to save references to in the TransformTupleFunctor.
   * \param a1 Arguments to save references to in the TransformTupleFunctor.
   * \param a2 Arguments to save references to in the TransformTupleFunctor.
   * \param a3 Arguments to save references to in the TransformTupleFunctor.
   * \param a4 Arguments to save references to in the TransformTupleFunctor.
   * \param a5 Arguments to save references to in the TransformTupleFunctor.
   * \param a6 Arguments to save references to in the TransformTupleFunctor.
   * \param a7 Arguments to save references to in the TransformTupleFunctor.
   * \param a8 Arguments to save references to in the TransformTupleFunctor.
   * \param a9 Arguments to save references to in the TransformTupleFunctor.
   *
   * There are overloads of this function (not documented separately) for any
   * number of arguments, up to an implementation-defined arbitrary limit.
   * The number of arguments given determines the number of non-\c void
   * template arguments in the type of the returned TransformTupleFunctor.
   */
  template<template<class> class TE, class A0, class A1, class A2, class A3,
      class A4, class A5, class A6, class A7, class A8, class A9>
  TransformTupleFunctor<TE, A0, A1, A2, A3, A4, A5, A6, A7, A8, A9>
  makeTransformTupleFunctor(A0& a0, A1& a1, A2& a2, A3& a3, A4& a4, A5& a5,
                            A6& a6, A7& a7, A8& a8, A9& a9) {
    return TransformTupleFunctor<TE, A0, A1, A2, A3, A4, A5, A6, A7, A8, A9>
             (a0, a1, a2, a3, a4, a5, a6, a7, a8, a9);
  }

#ifndef DOXYGEN
  // 0 argument
  template<template<class> class TE>
  struct TransformTupleFunctor<TE>
  {
    template<class T> struct TypeEvaluator : public TE<T> {};

    template<class T>
    typename TE<T>::Type operator()(T& t) const {
      return TE<T>::apply(t);
    }
  };
  template<template<class> class TE>
  TransformTupleFunctor<TE>
  makeTransformTupleFunctor() {
    return TransformTupleFunctor<TE>
             ();
  }

  // 1 argument
  template<template<class> class TE, class A0>
  class TransformTupleFunctor<TE, A0>
  {
    A0& a0;

  public:
    template<class T> struct TypeEvaluator : public TE<T> {};

    TransformTupleFunctor(A0& a0_)
      : a0(a0_)
    { }

    template<class T>
    typename TE<T>::Type operator()(T& t) const {
      return TE<T>::apply(t, a0);
    }
  };
  template<template<class> class TE, class A0>
  TransformTupleFunctor<TE, A0>
  makeTransformTupleFunctor(A0& a0) {
    return TransformTupleFunctor<TE, A0>
             (a0);
  }

  // 2 argument
  template<template<class> class TE, class A0, class A1>
  class TransformTupleFunctor<TE, A0, A1>
  {
    A0& a0; A1& a1;

  public:
    template<class T> struct TypeEvaluator : public TE<T> {};

    TransformTupleFunctor(A0& a0_, A1& a1_)
      : a0(a0_), a1(a1_)
    { }

    template<class T>
    typename TE<T>::Type operator()(T& t) const {
      return TE<T>::apply(t, a0, a1);
    }
  };
  template<template<class> class TE, class A0, class A1>
  TransformTupleFunctor<TE, A0, A1>
  makeTransformTupleFunctor(A0& a0, A1& a1) {
    return TransformTupleFunctor<TE, A0, A1>
             (a0, a1);
  }

  // 3 arguments
  template<template<class> class TE, class A0, class A1, class A2>
  class TransformTupleFunctor<TE, A0, A1, A2>
  {
    A0& a0; A1& a1; A2& a2;

  public:
    template<class T> struct TypeEvaluator : public TE<T> {};

    TransformTupleFunctor(A0& a0_, A1& a1_, A2& a2_)
      : a0(a0_), a1(a1_), a2(a2_)
    { }

    template<class T>
    typename TE<T>::Type operator()(T& t) const {
      return TE<T>::apply(t, a0, a1, a2);
    }
  };
  template<template<class> class TE, class A0, class A1, class A2>
  TransformTupleFunctor<TE, A0, A1, A2>
  makeTransformTupleFunctor(A0& a0, A1& a1, A2& a2) {
    return TransformTupleFunctor<TE, A0, A1, A2>
             (a0, a1, a2);
  }

  // 4 arguments
  template<template<class> class TE, class A0, class A1, class A2, class A3>
  class TransformTupleFunctor<TE, A0, A1, A2, A3>
  {
    A0& a0; A1& a1; A2& a2; A3& a3;

  public:
    template<class T> struct TypeEvaluator : public TE<T> {};

    TransformTupleFunctor(A0& a0_, A1& a1_, A2& a2_, A3& a3_)
      : a0(a0_), a1(a1_), a2(a2_), a3(a3_)
    { }

    template<class T>
    typename TE<T>::Type operator()(T& t) const {
      return TE<T>::apply(t, a0, a1, a2, a3);
    }
  };
  template<template<class> class TE, class A0, class A1, class A2, class A3>
  TransformTupleFunctor<TE, A0, A1, A2, A3>
  makeTransformTupleFunctor(A0& a0, A1& a1, A2& a2, A3& a3) {
    return TransformTupleFunctor<TE, A0, A1, A2, A3>
             (a0, a1, a2, a3);
  }

  // 5 arguments
  template<template<class> class TE, class A0, class A1, class A2, class A3,
      class A4>
  class TransformTupleFunctor<TE, A0, A1, A2, A3, A4>
  {
    A0& a0; A1& a1; A2& a2; A3& a3; A4& a4;

  public:
    template<class T> struct TypeEvaluator : public TE<T> {};

    TransformTupleFunctor(A0& a0_, A1& a1_, A2& a2_, A3& a3_, A4& a4_)
      : a0(a0_), a1(a1_), a2(a2_), a3(a3_), a4(a4_)
    { }

    template<class T>
    typename TE<T>::Type operator()(T& t) const {
      return TE<T>::apply(t, a0, a1, a2, a3, a4);
    }
  };
  template<template<class> class TE, class A0, class A1, class A2, class A3,
      class A4>
  TransformTupleFunctor<TE, A0, A1, A2, A3, A4>
  makeTransformTupleFunctor(A0& a0, A1& a1, A2& a2, A3& a3, A4& a4) {
    return TransformTupleFunctor<TE, A0, A1, A2, A3, A4>
             (a0, a1, a2, a3, a4);
  }

  // 6 arguments
  template<template<class> class TE, class A0, class A1, class A2, class A3,
      class A4, class A5>
  class TransformTupleFunctor<TE, A0, A1, A2, A3, A4, A5>
  {
    A0& a0; A1& a1; A2& a2; A3& a3; A4& a4; A5& a5;

  public:
    template<class T> struct TypeEvaluator : public TE<T> {};

    TransformTupleFunctor(A0& a0_, A1& a1_, A2& a2_, A3& a3_, A4& a4_, A5& a5_)
      : a0(a0_), a1(a1_), a2(a2_), a3(a3_), a4(a4_), a5(a5_)
    { }

    template<class T>
    typename TE<T>::Type operator()(T& t) const {
      return TE<T>::apply(t, a0, a1, a2, a3, a4, a5);
    }
  };
  template<template<class> class TE, class A0, class A1, class A2, class A3,
      class A4, class A5>
  TransformTupleFunctor<TE, A0, A1, A2, A3, A4, A5>
  makeTransformTupleFunctor(A0& a0, A1& a1, A2& a2, A3& a3, A4& a4, A5& a5) {
    return TransformTupleFunctor<TE, A0, A1, A2, A3, A4, A5>
             (a0, a1, a2, a3, a4, a5);
  }

  // 7 arguments
  template<template<class> class TE, class A0, class A1, class A2, class A3,
      class A4, class A5, class A6>
  class TransformTupleFunctor<TE, A0, A1, A2, A3, A4, A5, A6>
  {
    A0& a0; A1& a1; A2& a2; A3& a3; A4& a4; A5& a5; A6& a6;

  public:
    template<class T> struct TypeEvaluator : public TE<T> {};

    TransformTupleFunctor(A0& a0_, A1& a1_, A2& a2_, A3& a3_, A4& a4_, A5& a5_,
                          A6& a6_)
      : a0(a0_), a1(a1_), a2(a2_), a3(a3_), a4(a4_), a5(a5_), a6(a6_)
    { }

    template<class T>
    typename TE<T>::Type operator()(T& t) const {
      return TE<T>::apply(t, a0, a1, a2, a3, a4, a5, a6);
    }
  };
  template<template<class> class TE, class A0, class A1, class A2, class A3,
      class A4, class A5, class A6>
  TransformTupleFunctor<TE, A0, A1, A2, A3, A4, A5, A6>
  makeTransformTupleFunctor(A0& a0, A1& a1, A2& a2, A3& a3, A4& a4, A5& a5,
                            A6& a6) {
    return TransformTupleFunctor<TE, A0, A1, A2, A3, A4, A5, A6>
             (a0, a1, a2, a3, a4, a5, a6);
  }

  // 8 arguments
  template<template<class> class TE, class A0, class A1, class A2, class A3,
      class A4, class A5, class A6, class A7>
  class TransformTupleFunctor<TE, A0, A1, A2, A3, A4, A5, A6, A7>
  {
    A0& a0; A1& a1; A2& a2; A3& a3; A4& a4; A5& a5; A6& a6; A7& a7;

  public:
    template<class T> struct TypeEvaluator : public TE<T> {};

    TransformTupleFunctor(A0& a0_, A1& a1_, A2& a2_, A3& a3_, A4& a4_, A5& a5_,
                          A6& a6_, A7& a7_)
      : a0(a0_), a1(a1_), a2(a2_), a3(a3_), a4(a4_), a5(a5_), a6(a6_), a7(a7_)
    { }

    template<class T>
    typename TE<T>::Type operator()(T& t) const {
      return TE<T>::apply(t, a0, a1, a2, a3, a4, a5, a6, a7);
    }
  };
  template<template<class> class TE, class A0, class A1, class A2, class A3,
      class A4, class A5, class A6, class A7>
  TransformTupleFunctor<TE, A0, A1, A2, A3, A4, A5, A6, A7>
  makeTransformTupleFunctor(A0& a0, A1& a1, A2& a2, A3& a3, A4& a4, A5& a5,
                            A6& a6, A7& a7) {
    return TransformTupleFunctor<TE, A0, A1, A2, A3, A4, A5, A6, A7>
             (a0, a1, a2, a3, a4, a5, a6, a7);
  }

  // 9 arguments
  template<template<class> class TE, class A0, class A1, class A2, class A3,
      class A4, class A5, class A6, class A7, class A8>
  class TransformTupleFunctor<TE, A0, A1, A2, A3, A4, A5, A6, A7, A8>
  {
    A0& a0; A1& a1; A2& a2; A3& a3; A4& a4; A5& a5; A6& a6; A7& a7; A8& a8;

  public:
    template<class T> struct TypeEvaluator : public TE<T> {};

    TransformTupleFunctor(A0& a0_, A1& a1_, A2& a2_, A3& a3_, A4& a4_, A5& a5_,
                          A6& a6_, A7& a7_, A8& a8_)
      : a0(a0_), a1(a1_), a2(a2_), a3(a3_), a4(a4_), a5(a5_), a6(a6_), a7(a7_),
        a8(a8_)
    { }

    template<class T>
    typename TE<T>::Type operator()(T& t) const {
      return TE<T>::apply(t, a0, a1, a2, a3, a4, a5, a6, a7, a8);
    }
  };
  template<template<class> class TE, class A0, class A1, class A2, class A3,
      class A4, class A5, class A6, class A7, class A8>
  TransformTupleFunctor<TE, A0, A1, A2, A3, A4, A5, A6, A7, A8>
  makeTransformTupleFunctor(A0& a0, A1& a1, A2& a2, A3& a3, A4& a4, A5& a5,
                            A6& a6, A7& a7, A8& a8) {
    return TransformTupleFunctor<TE, A0, A1, A2, A3, A4, A5, A6, A7, A8>
             (a0, a1, a2, a3, a4, a5, a6, a7, a8);
  }
#endif // ! defined(DOXYGEN)

  //! transform a tuple's value according to a user-supplied policy
  /**
   * \code
   * #include <dune/common/utility.hh>
   * \endcode
   * This function provides functionality similiar to genericTransformTuple(),
   * although less general and closer in spirit to ForEachType.
   *
   * \tparam TypeEvaluator Used as the \c TE template argument to
   *                       TransformTupleFunctor internally.
   * \tparam Tuple         Type of the tuple to transform.
   * \tparam A0            Types of extra argument to call the transformation
   *                       function with.
   * \tparam A1            Types of extra argument to call the transformation
   *                       function with.
   * \tparam A2            Types of extra argument to call the transformation
   *                       function with.
   * \tparam A3            Types of extra argument to call the transformation
   *                       function with.
   * \tparam A4            Types of extra argument to call the transformation
   *                       function with.
   * \tparam A5            Types of extra argument to call the transformation
   *                       function with.
   * \tparam A6            Types of extra argument to call the transformation
   *                       function with.
   * \tparam A7            Types of extra argument to call the transformation
   *                       function with.
   * \tparam A8            Types of extra argument to call the transformation
   *                       function with.
   * \tparam A9            Types of extra argument to call the transformation
   *                       function with.
   *
   * \note The \c Tuple and \c An template arguments can be deduced from the
   *       function arguments, so they can usually be omitted.
   *
   * \param orig Tuple value to be transformed.
   * \param a0   Extra argument values to provide to the transformation
   *             function.
   * \param a1   Extra argument values to provide to the transformation
   *             function.
   * \param a2   Extra argument values to provide to the transformation
   *             function.
   * \param a3   Extra argument values to provide to the transformation
   *             function.
   * \param a4   Extra argument values to provide to the transformation
   *             function.
   * \param a5   Extra argument values to provide to the transformation
   *             function.
   * \param a6   Extra argument values to provide to the transformation
   *             function.
   * \param a7   Extra argument values to provide to the transformation
   *             function.
   * \param a8   Extra argument values to provide to the transformation
   *             function.
   * \param a9   Extra argument values to provide to the transformation
   *             function.
   *
   * This function is overloaded for any number of extra arguments, up to an
   * implementation-defined arbitrary limit.  The overloads are not documented
   * separately.
   *
   * The \c TypeEvaluator class template should be suitable as the \c TE
   * template argument for TransformTupleFunctor.  It has the following form
   * (an extension of the \c TypeEvaluator template argument of ForEachType):
   * \code
   * template <class T>
   * struct TypeEvaluator {
   *   typedef UserDefined Type;
   *
   *   template<class A0, class A1, class A2, class A3, class A4, class A5,
   *            class A6, class A7, class A8, class A9>
   *   static Type apply(T& t, A0& a0, A1& a1, A2& a2, A3& a3, A4& a4, A5& a5,
   *                     A6& a6, A7& a7, A8& a8, A9& a9);
   * };
   * \endcode
   * For any given element type \c T of the tuple, the TypeEvaluator template
   * class should provide a member typedef \c Type which determines the type
   * of the transformed value and a static function \c apply(), taking the
   * value of the tuple element \c t and the extra arguments given to
   * transformTuple().  The signature of \c apply() does not have to match the
   * one given above exactly, as long as it can be called that way.
   *
   * \note Since transformTuple() takes non-const references to the extra
   *       arguments, it will only bind to lvalue extra arguments, unless you
   *       specify the corresponding template parameter as \c const \c
   *       SomeType.  Specifically this means that you cannot simply use
   *       literals or function return values as extra arguments. Providing
   *       overloads for all possible combinations of rvalue and lvalue extra
   *       arguments would result in \f$2^{n+1}-1\f$ overloads where \f$n\f$
   *       is the implementation defined limit in the number of extra
   *       arguments.
   *
   * \sa genericTransforTuple(), ForEachType, AddRefTypeEvaluator, and
   *     AddPtrTypeEvaluator.
   */
  template<template<class> class TypeEvaluator, class Tuple, class A0,
      class A1, class A2, class A3, class A4, class A5, class A6,
      class A7, class A8, class A9>
  typename remove_const<typename ForEachType<TypeEvaluator, Tuple>::Type>::type
  transformTuple(Tuple& orig, A0& a0, A1& a1, A2& a2, A3& a3, A4& a4, A5& a5,
                 A6& a6, A7& a7, A8& a8, A9& a9) {
    return genericTransformTuple
             ( orig,
             makeTransformTupleFunctor<TypeEvaluator>(a0, a1, a2, a3, a4, a5, a6,
                                                      a7, a8, a9));
  }

#ifndef DOXYGEN
  // 0 extra arguments
  template<template<class> class TypeEvaluator, class Tuple>
  typename remove_const<typename ForEachType<TypeEvaluator, Tuple>::Type>::type
  transformTuple(Tuple& orig) {
    return genericTransformTuple
             ( orig,
             makeTransformTupleFunctor<TypeEvaluator>());
  }

  // 1 extra argument
  template<template<class> class TypeEvaluator, class Tuple, class A0>
  typename remove_const<typename ForEachType<TypeEvaluator, Tuple>::Type>::type
  transformTuple(Tuple& orig, A0& a0) {
    return genericTransformTuple
             ( orig,
             makeTransformTupleFunctor<TypeEvaluator>(a0));
  }

  // 2 extra arguments
  template<template<class> class TypeEvaluator, class Tuple, class A0,
      class A1>
  typename remove_const<typename ForEachType<TypeEvaluator, Tuple>::Type>::type
  transformTuple(Tuple& orig, A0& a0, A1& a1) {
    return genericTransformTuple
             ( orig,
             makeTransformTupleFunctor<TypeEvaluator>(a0, a1));
  }

  // 3 extra arguments
  template<template<class> class TypeEvaluator, class Tuple, class A0,
      class A1, class A2>
  typename remove_const<typename ForEachType<TypeEvaluator, Tuple>::Type>::type
  transformTuple(Tuple& orig, A0& a0, A1& a1, A2& a2) {
    return genericTransformTuple
             ( orig,
             makeTransformTupleFunctor<TypeEvaluator>(a0, a1, a2));
  }

  // 4 extra arguments
  template<template<class> class TypeEvaluator, class Tuple, class A0,
      class A1, class A2, class A3>
  typename remove_const<typename ForEachType<TypeEvaluator, Tuple>::Type>::type
  transformTuple(Tuple& orig, A0& a0, A1& a1, A2& a2, A3& a3) {
    return genericTransformTuple
             ( orig,
             makeTransformTupleFunctor<TypeEvaluator>(a0, a1, a2, a3));
  }

  // 5 extra arguments
  template<template<class> class TypeEvaluator, class Tuple, class A0,
      class A1, class A2, class A3, class A4>
  typename remove_const<typename ForEachType<TypeEvaluator, Tuple>::Type>::type
  transformTuple(Tuple& orig, A0& a0, A1& a1, A2& a2, A3& a3, A4& a4) {
    return genericTransformTuple
             ( orig,
             makeTransformTupleFunctor<TypeEvaluator>(a0, a1, a2, a3, a4));
  }

  // 6 extra arguments
  template<template<class> class TypeEvaluator, class Tuple, class A0,
      class A1, class A2, class A3, class A4, class A5>
  typename remove_const<typename ForEachType<TypeEvaluator, Tuple>::Type>::type
  transformTuple(Tuple& orig, A0& a0, A1& a1, A2& a2, A3& a3, A4& a4, A5& a5) {
    return genericTransformTuple
             ( orig,
             makeTransformTupleFunctor<TypeEvaluator>(a0, a1, a2, a3, a4, a5));
  }

  // 7 extra arguments
  template<template<class> class TypeEvaluator, class Tuple, class A0,
      class A1, class A2, class A3, class A4, class A5, class A6>
  typename remove_const<typename ForEachType<TypeEvaluator, Tuple>::Type>::type
  transformTuple(Tuple& orig, A0& a0, A1& a1, A2& a2, A3& a3, A4& a4, A5& a5,
                 A6& a6) {
    return genericTransformTuple
             ( orig,
             makeTransformTupleFunctor<TypeEvaluator>(a0, a1, a2, a3, a4, a5, a6));
  }

  // 8 extra arguments
  template<template<class> class TypeEvaluator, class Tuple, class A0,
      class A1, class A2, class A3, class A4, class A5, class A6,
      class A7>
  typename remove_const<typename ForEachType<TypeEvaluator, Tuple>::Type>::type
  transformTuple(Tuple& orig, A0& a0, A1& a1, A2& a2, A3& a3, A4& a4, A5& a5,
                 A6& a6, A7& a7) {
    return genericTransformTuple
             ( orig,
             makeTransformTupleFunctor<TypeEvaluator>(a0, a1, a2, a3, a4, a5, a6,
                                                      a7));
  }

  // 9 extra arguments
  template<template<class> class TypeEvaluator, class Tuple, class A0,
      class A1, class A2, class A3, class A4, class A5, class A6,
      class A7, class A8>
  typename remove_const<typename ForEachType<TypeEvaluator, Tuple>::Type>::type
  transformTuple(Tuple& orig, A0& a0, A1& a1, A2& a2, A3& a3, A4& a4, A5& a5,
                 A6& a6, A7& a7, A8& a8) {
    return genericTransformTuple
             ( orig,
             makeTransformTupleFunctor<TypeEvaluator>(a0, a1, a2, a3, a4, a5, a6,
                                                      a7, a8));
  }
#endif // not defined(DOXYGEN)

  ////////////////////////////////////////////////////////////////////////
  //
  // Sample TypeEvaluators
  //

  //! \c TypeEvaluator to turn a type \c T into a reference to \c T
  /**
   * This is suitable as the \c TypeEvaluator template parameter for
   * ForEachType and transformTuple().
   */
  template<class T>
  struct AddRefTypeEvaluator {
    typedef T& Type;
    static Type apply(T& t) { return t; }
  };

  //! \c TypeEvaluator to turn a type \c T into a pointer to \c T
  /**
   * This is suitable as the \c TypeEvaluator template parameter for
   * ForEachType and transformTuple().
   */
  template<class T>
  struct AddPtrTypeEvaluator {
    typedef typename remove_reference<T>::type* Type;
    static Type apply(T& t) { return &t; }
  };

  // Specialization, in case the type is already a reference
  template<class T>
  struct AddPtrTypeEvaluator<T&> {
    typedef typename remove_reference<T>::type* Type;
    static Type apply(T& t) { return &t; }
  };

  namespace
  {
    template<int i, typename T1,typename F>
    struct Visitor
    {
      static inline void visit(F& func, T1& t1)
      {
        func.visit(get<tuple_size<T1>::value-i>(t1));
        Visitor<i-1,T1,F>::visit(func, t1);
      }
    };

    template<typename T1,typename F>
    struct Visitor<0,T1,F>
    {
      static inline void visit(F&, T1&)
      {}
    };

    template<int i, typename T1, typename T2,typename F>
    struct PairVisitor
    {
      static inline void visit(F& func, T1& t1, T2& t2)
      {
        func.visit(get<tuple_size<T1>::value-i>(t1), get<tuple_size<T2>::value-i>(t2));
        PairVisitor<i-1,T1,T2,F>::visit(func, t1, t2);
      }
    };

    template<typename T1, typename T2, typename F>
    struct PairVisitor<0,T1,T2,F>
    {
      static inline void visit(F&, T1&, T2&)
      {}
    };
  }

  /**
   * @brief Helper template which implements iteration over all storage
   * elements in a tuple.
   *
   * Compile-time constructs that allows one to process all elements in a tuple.
   * The exact operation performed on an element is defined by a function
   * object, which needs to implement a visit method which is applicable to
   * all storage elements of a tuple.  Each tuple element is visited once, and
   * the iteration is done in ascending order.
   *
   * The following example implements a function object which counts the
   * elements in a tuple
   * \code
   * template <class T>
   * struct Counter {
   * Counter() : result_(0) {}
   *
   * template <class T>
   * void visit(T& elem) { ++result_; }
   *
   * int result_;
   * };
   * \endcode
   * The number of elements in the tuple are stored in the member variable
   * result_. The Counter can be used as follows, assuming a tuple t of type
   * MyTuple is given:
   * \code
   * Counter c;
   * ForEachValue<MyTuple> forEach(t);
   *
   * forEach.apply(c);
   * std::cout << "Number of elements is: " << c.result_ << std::endl;
   * \endcode
   */
  template <class TupleType>
  class ForEachValue {
  public:
    //! \brief Constructor
    //! \param tuple The tuple which we want to process.
    ForEachValue(TupleType& tuple) : tuple_(tuple) {}

    //! \brief Applies a function object to each storage element of the tuple.
    //! \param f Function object.
    template <class Functor>
    void apply(Functor& f) const {
      Visitor<tuple_size<TupleType>::value,TupleType,Functor>::visit(f, tuple_);
    }
  private:
    TupleType& tuple_;
  };

  //- Definition ForEachValuePair class
  // Assertion: both tuples have the same length and the contained types are
  // compatible in the sense of the applied function object
  /**
   * @brief Extension of ForEachValue to two tuples...
   *
   * This class provides the framework to process two tuples at once. It works
   * the same as ForEachValue, just that the corresponding function object
   * takes one argument from the first tuple and one argument from the second.
   *
   * \note You have to ensure that the two tuples you provide are compatible
   * in the sense that they have the same length and that the objects passed
   * to the function objects are related in meaningful way. The best way to
   * enforce it is to build the second tuple from the existing first tuple
   * using ForEachType.
   */
  template <class TupleType1, class TupleType2>
  class ForEachValuePair {
  public:
    //! Constructor
    //! \param t1 First tuple.
    //! \param t2 Second tuple.
    ForEachValuePair(TupleType1& t1, TupleType2& t2) :
      tuple1_(t1),
      tuple2_(t2)
    {}

    //! Applies the function object f to the pair of tuples.
    //! \param f The function object to apply on the pair of tuples.
    template <class Functor>
    void apply(Functor& f) {
      PairVisitor<tuple_size<TupleType1>::value,TupleType1,TupleType2,Functor>
      ::visit(f, tuple1_, tuple2_);
    }
  private:
    TupleType1& tuple1_;
    TupleType2& tuple2_;
  };

  //- Reverse element access
  /**
   * @brief Type for reverse element access.
   *
   * Counterpart to ElementType for reverse element access.
   */
  template <int N, class Tuple>
  struct AtType {
    typedef typename tuple_element<tuple_size<Tuple>::value - N - 1,
        Tuple>::type Type;
  };

  /**
   * @brief Reverse element access.
   *
   * While Element<...> gives you the arguments beginning at the front of a
   * tuple, At<...> starts at the end, which may be more convenient, depending
   * on how you built your tuple.
   */
  template <int N>
  struct At
  {

    template<typename Tuple>
    static
    typename TupleAccessTraits<typename AtType<N, Tuple>::Type>::NonConstType
    get(Tuple& t)
    {
      return Dune::get<tuple_size<Tuple>::value - N - 1>(t);
    }

    template<typename Tuple>
    static
    typename TupleAccessTraits<typename AtType<N, Tuple>::Type>::ConstType
    get(const Tuple& t)
    {
      return Dune::get<tuple_size<Tuple>::value - N - 1>(t);
    }
  };

  /**
   * @brief Deletes all objects pointed to in a tuple of pointers.
   *
   * \warning Pointers cannot be set to NULL, so calling the Deletor twice
   * or accessing elements of a deleted tuple leads to unforeseeable results!
   */
  template <class Tuple>
  class PointerPairDeletor
  {
    struct Deletor {
      template<typename P> void visit(const P& p) { delete p; }
    };

  public:
    static void apply(Tuple& t) {
      static Deletor deletor;
      ForEachValue<Tuple>(t).apply(deletor);
    }
  };


  /**
   * @brief Finding the index of a certain type in a tuple
   *
   * \tparam Tuple     The tuple type to search in.
   * \tparam Predicate Predicate which tells FirstPredicateIndex which types
   *                   in Tuple to accept.  This should be a class template
   *                   taking a single type template argument.  When
   *                   instantiated, it should contain a static member
   *                   constant \c value which should be convertible to bool.
   *                   A type is accepted if \c value is \c true, otherwise it
   *                   is rejected and the next type is tried.  Look at IsType
   *                   for a sample implementation.
   * \tparam start     First index to try.  This can be adjusted to skip
   *                   leading tuple elements.
   * \tparam size      This parameter is an implementation detail and should
   *                   not be adjusted by the users of this class.  It should
   *                   always be equal to the size of the tuple.
   *
   * This class can search for a type in tuple.  It will apply the predicate
   * to each type in tuple in turn, and set its member constant \c value to
   * the index of the first type that was accepted by the predicate.  If none
   * of the types are accepted by the predicate, a static_assert is triggered.
   */
  template<class Tuple, template<class> class Predicate, std::size_t start = 0,
      std::size_t size = tuple_size<Tuple>::value>
  class FirstPredicateIndex :
    public conditional<Predicate<typename tuple_element<start,
                Tuple>::type>::value,
        integral_constant<std::size_t, start>,
        FirstPredicateIndex<Tuple, Predicate, start+1> >::type
  {
    static_assert(tuple_size<Tuple>::value == size, "The \"size\" "
                       "template parameter of FirstPredicateIndex is an "
                       "implementation detail and should never be set "
                       "explicitly!");
  };

#ifndef DOXYGEN
  template<class Tuple, template<class> class Predicate, std::size_t size>
  class FirstPredicateIndex<Tuple, Predicate, size, size>
  {
    static_assert(Std::to_false_type<Tuple>::value, "None of the tuple element "
                       "types matches the predicate!");
  };
#endif // !DOXYGEN

  /**
   * @brief Generator for predicates accepting one particular type
   *
   * \tparam T The type to accept.
   *
   * The generated predicate class is useful together with
   * FirstPredicateIndex.  It will accept exactly the type that is given as
   * the \c T template parameter.
   */
  template<class T>
  struct IsType {
    //! @brief The actual predicate
    template<class U>
    struct Predicate : public is_same<T, U> {};
  };

  /**
   * @brief Find the first occurance of a type in a tuple
   *
   * \tparam Tuple The tuple type to search in.
   * \tparam T     Type to search for.
   * \tparam start First index to try.  This can be adjusted to skip leading
   *               tuple elements.
   *
   * This class can search for a particular type in tuple.  It will check each
   * type in the tuple in turn, and set its member constant \c value to the
   * index of the first occurance of type was found.  If the type was not
   * found, a static_assert is triggered.
   */
  template<class Tuple, class T, std::size_t start = 0>
  struct FirstTypeIndex :
    public FirstPredicateIndex<Tuple, IsType<T>::template Predicate, start>
  { };



  /**
   * \brief Helper template to append a type to a tuple
   *
   * \tparam Tuple The tuple type to extend
   * \tparam T     The type to be appended to the tuple
   */
  template< class Tuple, class T>
  struct PushBackTuple
  {
    static_assert(Std::to_false_type<Tuple>::value, "Attempt to use the "
                       "unspecialized version of PushBackTuple.  "
                       "PushBackTuple needs to be specialized for "
                       "each possible tuple size.  Naturally the number of "
                       "pre-defined specializations is limited arbitrarily.  "
                       "Maybe you need to raise this limit by defining some "
                       "more specializations?");

    /**
     * \brief For all specializations this is the type of a tuple with T appended.
     *
     * Suppose you have Tuple=tuple<T1, T2, ..., TN> then
     * this type is tuple<T1, T2, ..., TN, T>.
     */
    typedef Tuple type;
  };


#ifndef DOXYGEN

  template<class... TupleArgs, class T>
  struct PushBackTuple<typename Dune::tuple<TupleArgs...>, T>
  {
    typedef typename Dune::tuple<TupleArgs..., T> type;
  };

#endif



  /**
   * \brief Helper template to prepend a type to a tuple
   *
   * \tparam Tuple The tuple type to extend
   * \tparam T     The type to be prepended to the tuple
   */
  template< class Tuple, class T>
  struct PushFrontTuple
  {
    static_assert(Std::to_false_type<Tuple>::value, "Attempt to use the "
                       "unspecialized version of PushFrontTuple.  "
                       "PushFrontTuple needs to be specialized for "
                       "each possible tuple size.  Naturally the number of "
                       "pre-defined specializations is limited arbitrarily.  "
                       "Maybe you need to raise this limit by defining some "
                       "more specializations?");

    /**
     * \brief For all specializations this is the type of a tuple with T prepended.
     *
     * Suppose you have Tuple=tuple<T1, T2, ..., TN> then
     * this type is tuple<T, T1, T2, ..., TN>.
     */
    typedef Tuple type;
  };


#ifndef DOXYGEN

  template<class... TupleArgs, class T>
  struct PushFrontTuple<typename Dune::tuple<TupleArgs...>, T>
  {
    typedef typename Dune::tuple<T, TupleArgs...> type;
  };

#endif



  /**
   * \brief Apply reduce with meta binary function to template
   *
   * For a tuple\<T0,T1,...,TN-1,TN,...\> the exported result is
   *
   * F\< ... F\< F\< F\<Seed,T0\>\::type, T1\>\::type, T2\>\::type,  ... TN-1\>\::type
   *
   * \tparam F Binary meta function
   * \tparam Tuple Apply reduce operation to this tuple
   * \tparam Seed Initial value for reduce operation
   * \tparam N Reduce the first N tuple elements
   */
  template<
      template <class, class> class F,
      class Tuple,
      class Seed=tuple<>,
      int N=tuple_size<Tuple>::value>
  struct ReduceTuple
  {
    typedef typename ReduceTuple<F, Tuple, Seed, N-1>::type Accumulated;
    typedef typename tuple_element<N-1, Tuple>::type Value;

    //! Result of the reduce operation
    typedef typename F<Accumulated, Value>::type type;
  };

  /**
   * \brief Apply reduce with meta binary function to template
   *
   * Specialization for reduction of 0 elements.
   * The exported result type is Seed.
   *
   * \tparam F Binary meta function
   * \tparam Tuple Apply reduce operation to this tuple
   * \tparam Seed Initial value for reduce operation
   */
  template<
      template <class, class> class F,
      class Tuple,
      class Seed>
  struct ReduceTuple<F, Tuple, Seed, 0>
  {
    //! Result of the reduce operation
    typedef Seed type;
  };



  /**
   * \brief Join two tuples
   *
   * For Head=tuple<T0,...,TN> and Tail=tuple<S0,...,SM>
   * the exported result is tuple<T0,..,TN,S0,...,SM>.
   *
   * \tparam Head Head of resulting tuple
   * \tparam Tail Tail of resulting tuple
   */
  template<class Head, class Tail>
  struct JoinTuples
  {
    //! Result of the join operation
    typedef typename ReduceTuple< PushBackTuple, Tail, Head>::type type;
  };



  /**
   * \brief Flatten a tuple of tuples
   *
   * This flattens a tuple of tuples tuple<tuple<T0,...,TN>, tuple<S0,...,SM> >
   * and exports tuple<T0,..,TN,S0,...,SM>.
   *
   * \tparam TupleTuple A tuple of tuples
   */
  template<class TupleTuple>
  struct FlattenTuple
  {
    //! Result of the flatten operation
    typedef typename ReduceTuple< JoinTuples, TupleTuple>::type type;
  };

}

#endif


==> anc/xt-super/dune-common/dune/common/typetraits.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_TYPETRAITS_HH
#define DUNE_TYPETRAITS_HH

#include <type_traits>

#include <dune/common/deprecated.hh>
#include <dune/common/std/utility.hh>

namespace Dune
{

  /**
   * @file
   * @brief Traits for type conversions and type information.
   * @author Markus Blatt, Christian Engwer
   */
  /** @addtogroup Common
   *
   * @{
   */

  /**
   * @brief Just an empty class
   */
  struct Empty {};

  /**
   * @brief General type traits class to check whether type is reference or
   * pointer type
   *
   * \deprecated This class will be replaced by alternatives found in the C++11 stl.
   *   - Use is_pointer<T>::value instead of TypeTraits<T>::isPointer
   *   - Use is_lvalue_reference<T>::value instead of TypeTraits<T>::isReference
   *   - Use remove_pointer<T>::type instead of TypeTraits<T>::PointeeType
   *   - Use remove_reference<T>::type instead of TypeTraits<T>::ReferredType
   */
  template <typename T>
  class TypeTraits
  {
  private:
    template <class U>
    struct PointerTraits {
      enum { result = false };
      typedef Empty PointeeType;
    };

    template <class U>
    struct PointerTraits<U*> {
      enum { result = true };
      typedef U PointeeType;
    };

    template <class U> struct ReferenceTraits
    {
      enum { result = false };
      typedef U ReferredType;
    };

    template <class U> struct ReferenceTraits<U&>
    {
      enum { result = true };
      typedef U ReferredType;
    };

  public:
    enum { isPointer = PointerTraits<T>::result };
    typedef typename PointerTraits<T>::PointeeType PointeeType DUNE_DEPRECATED_MSG("Use remove_pointer instead!");

    enum { isReference = ReferenceTraits<T>::result };
    typedef typename ReferenceTraits<T>::ReferredType ReferredType DUNE_DEPRECATED_MSG("Use remove_reference instead!");
  };

  /**
   * @brief Determines wether a type is const or volatile and provides the
   * unqualified types.
   */
  template<typename T>
  struct ConstantVolatileTraits
  {
    enum {
      /** @brief True if T has a volatile specifier. */
      isVolatile=false,
      /** @brief True if T has a const qualifier. */
      isConst=false
    };

    /** @brief The unqualified type. */
    typedef T UnqualifiedType;
    /** @brief The const type. */
    typedef const T ConstType;
    /** @brief The const volatile type. */
    typedef const volatile T ConstVolatileType;
  };

  template<typename T>
  struct ConstantVolatileTraits<const T>
  {
    enum {
      isVolatile=false, isConst=true
    };
    typedef T UnqualifiedType;
    typedef const UnqualifiedType ConstType;
    typedef const volatile UnqualifiedType ConstVolatileType;
  };


  template<typename T>
  struct ConstantVolatileTraits<volatile T>
  {
    enum {
      isVolatile=true, isConst=false
    };
    typedef T UnqualifiedType;
    typedef const UnqualifiedType ConstType;
    typedef const volatile UnqualifiedType ConstVolatileType;
  };

  template<typename T>
  struct ConstantVolatileTraits<const volatile T>
  {
    enum {
      isVolatile=true, isConst=true
    };
    typedef T UnqualifiedType;
    typedef const UnqualifiedType ConstType;
    typedef const volatile UnqualifiedType ConstVolatileType;
  };

  /** @brief Tests wether a type is volatile. */
  template<typename T>
  struct IsVolatile
  {
    enum {
      /** @brief True if The type is volatile. */
      value=ConstantVolatileTraits<T>::isVolatile
    };
  };

  /** @brief Tests wether a type is constant. */
  template<typename T>
  struct IsConst
  {
    enum {
      /** @brief True if The type is constant. */
      value=ConstantVolatileTraits<T>::isConst
    };
  };

  template<typename T, bool isVolatile>
  struct RemoveConstHelper
  {
    typedef typename ConstantVolatileTraits<T>::UnqualifiedType Type;
  };

  template<typename T>
  struct RemoveConstHelper<T,true>
  {
    typedef volatile typename ConstantVolatileTraits<T>::UnqualifiedType Type;
  };

  using std::remove_const;
  using std::remove_reference;

  /**
   * @brief Checks wether a type is convertible to another.
   *
   * @tparam From type you want to convert
   * @tparam To type you want to obtain
   *
   * Inspired by
   * <A HREF="http://www.kotiposti.net/epulkkin/instructive/base-class-determination.html"> this website</A>
   */
  template<class From, class To>
  class Conversion
  {
    typedef char Small;
    struct Big {char dummy[2];};
    static Small test(To);
    static Big test(...);
    static typename remove_reference< From >::type &makeFrom ();

  public:
    enum {
      /** @brief True if the conversion exists. */
      exists =  sizeof(test(makeFrom())) == sizeof(Small),
      /** @brief Whether the conversion exists in both ways. */
      isTwoWay = exists && Conversion<To,From>::exists,
      /** @brief True if To and From are the same type. */
      sameType = false
    };
    Conversion(){}

  };

  template <class From>
  class Conversion<From, void>
  {
  public:
    enum {
      exists = false,
      isTwoWay = false,
      sameType = false
    };
  };

  template <class To>
  class Conversion<void, To>
  {
  public:
    enum {
      exists = false,
      isTwoWay = false,
      sameType = false
    };
  };

  template<>
  class Conversion< int, double >
  {
  public:
    enum {
      exists = true,
      isTwoWay = false,
      sameType = false
    };
  };

  template<class T>
  class Conversion<T,T>{
  public:
    enum { exists=true, isTwoWay=true, sameType=true};
  };

  /**
   * @brief Checks wether a type is derived from another.
   *
   * @tparam Base the potential base class you want to test for
   * @tparam Derived type you want to test
   *
   * Similar idea to
   * <A HREF="http://www.kotiposti.net/epulkkin/instructive/base-class-determination.html"> this website</A>
   */
  template <class Base, class Derived>
  class IsBaseOf
  {
    typedef typename ConstantVolatileTraits< typename remove_reference< Base >::type >::UnqualifiedType RawBase;
    typedef typename ConstantVolatileTraits< typename remove_reference< Derived >::type >::UnqualifiedType RawDerived;
    typedef char Small;
    struct Big {char dummy[2];};
    static Small test(RawBase*);
    static Big test(...);
    static RawDerived* &makePtr ();
  public:
    enum {
      /** @brief True if Base is a base class of Derived. */
      value = sizeof(test(makePtr())) == sizeof(Small)
    };
    IsBaseOf(){}

  };

  /**
   * @brief Checks wether two types are interoperable.
   *
   * Two types are interoperable if conversions in either directions
   * exists.
   */
  template<class T1, class T2>
  struct IsInteroperable
  {
    enum {
      /**
       * @brief True if either a conversion from T1 to T2 or vice versa
       * exists.
       */
      value = Conversion<T1,T2>::exists || Conversion<T2,T1>::exists
    };
  };

  using std::enable_if;

  /**
   * @brief Enable typedef if two types are interoperable.
   *
   * (also see IsInteroperable)
   */
  template<class T1, class T2, class Type>
  struct EnableIfInterOperable
    : public enable_if<IsInteroperable<T1,T2>::value, Type>
  {};

  // pull in default implementation
  using std::is_same;
  using std::conditional;
  using std::integral_constant;
  using std::true_type;
  using std::false_type;


  template<typename>
  struct __is_pointer_helper
  : public false_type { };

  template<typename T>
  struct __is_pointer_helper<T*>
  : public true_type { };

  /// is_pointer
  template<typename T>
  struct is_pointer
  : public integral_constant<bool, (__is_pointer_helper<T>::value)>
    { };

  // Helper class for is_lvalue_reference
  template<typename>
  struct __is_lvalue_reference_helper
  : public false_type { };

  template<typename T>
  struct __is_lvalue_reference_helper<T&>
  : public true_type { };

  /** \brief Determine whether a type is a lvalue reference type */
  template<typename T>
  struct is_lvalue_reference
  : public integral_constant<bool, (__is_lvalue_reference_helper<T>::value)>
    { };

  template<typename _Tp>
    struct __remove_pointer_helper
    { typedef _Tp     type; };

  template<typename _Tp>
    struct __remove_pointer_helper<_Tp*>
    { typedef _Tp     type; };

  /** \brief Return the type a pointer type points to
   *
   * \note When the argument T is not a pointer, TypeTraits::PointeeType returns Dune::Empty,
   * while Dune::remove_pointer (as std::remove_pointer), returns T itself.
   */
  template<typename _Tp>
    struct remove_pointer
    : public __remove_pointer_helper<typename remove_const<_Tp>::type >
    { };

  /**
     \brief template which always yields a false value
     \tparam T Some type.  It sould be a type expression involving template
               parameters of the class or function using AlwaysFalse.

     Suppose you have a template class.  You want to document the required
     members of this class in the non-specialized template, but you know that
     actually instantiating the non-specialized template is an error.  You
     can try something like this:
     \code
     template<typename T>
     struct Traits {
       static_assert(false,
                          "Instanciating this non-specialized template is an "
                          "error.  You should use one of the specializations "
                          "instead.");
       //! The type used to frobnicate T
       typedef void FrobnicateType;
     };
     \endcode
     This will trigger static_assert() as soon as the compiler reads the
     definition for the Traits template, since it knows that "false" can
     never become true, no matter what the template parameters of Traits are.
     As a workaround you can use AlwaysFalse: replace <tt>false</tt> by
     <tt>AlwaysFalse<T>::value</tt>, like this:
     \code
     template<typename T>
     struct Traits {
       static_assert(AlwaysFalse<T>::value,
                          "Instanciating this non-specialized template is an "
                          "error.  You should use one of the specializations "
                          "instead.");
       //! The type used to frobnicate T
       typedef void FrobnicateType;
     };
     \endcode
     Since there might be an specialization of AlwaysFalse for template
     parameter T, the compiler cannot trigger static_assert() until the
     type of T is known, that is, until Traits<T> is instantiated.
   */
  template<typename T>
  struct AlwaysFalse {
    //! always a false value
    static const bool value = false;
  };

  /**
     \brief template which always yields a true value
     \tparam T Some type.  It sould be a type expression involving template
               parameters of the class or function using AlwaysTrue.

     \note This class exists mostly for consistency with AlwaysFalse.
   */
  template<typename T>
  struct AlwaysTrue {
    //! always a true value
    static const bool value = true;
  };


#if defined(DOXYGEN) or HAVE_IS_INDEXABLE_SUPPORT

#ifndef DOXYGEN

  namespace detail {

    template<typename T, typename I, typename = int>
    struct _is_indexable
      : public std::false_type
    {};

    template<typename T, typename I>
    struct _is_indexable<T,I,typename std::enable_if<(sizeof(Std::declval<T>()[Std::declval<I>()]) > 0),int>::type>
      : public std::true_type
    {};

  }

#endif // DOXYGEN

  //! Type trait to determine whether an instance of T has an operator[](I), i.e. whether
  //! it can be indexed with an index of type I.
  /**
   * \warning Not all compilers support testing for arbitrary index types. In particular, there
   *          are problems with GCC 4.4 and 4.5.
   */
  template<typename T, typename I = std::size_t>
  struct is_indexable
    : public detail::_is_indexable<T,I>
  {};


#else // defined(DOXYGEN) or HAVE_IS_INDEXABLE_SUPPORT


  // okay, here follows a mess of compiler bug workarounds...
  // GCC 4.4 dies if we try to subscript a simple type like int and
  // both GCC 4.4 and 4.5 don't like using arbitrary types as subscripts
  // for macros.
  // So we make sure to only ever attempt the SFINAE for operator[] for
  // class types, and to make sure the compiler doesn't become overly eager
  // we have to do some lazy evaluation tricks with nested templates and
  // stuff.
  // Let's get rid of GCC 4.4 ASAP!


  namespace detail {

    // simple wrapper template to support the lazy evaluation required
    // in _is_indexable
    template<typename T>
    struct _lazy
    {
      template<typename U>
      struct evaluate
      {
        typedef T type;
      };
    };

    // default version, gets picked if SFINAE fails
    template<typename T, typename = int>
    struct _is_indexable
      : public std::false_type
    {};

    // version for types supporting the subscript operation
    template<typename T>
    struct _is_indexable<T,decltype(Std::declval<T>()[0],0)>
      : public std::true_type
    {};

    // helper struct for delaying the evaluation until we are sure
    // that T is a class (i.e. until we are outside std::conditional
    // below)
    struct _check_for_index_operator
    {

      template<typename T>
      struct evaluate
        : public _is_indexable<T>
      {};

    };

  }

  // The rationale here is as follows:
  // 1) If we have an array, we assume we can index into it. That isn't
  //    true if I isn't an integral type, but that's why we have the static assertion
  //    in the body - we could of course try and check whether I is integral, but I
  //    can't be arsed and want to provide a motivation to switch to a newer compiler...
  // 2) If we have a class, we use SFINAE to check for operator[]
  // 3) Otherwise, we assume that T does not support indexing
  //
  // In order to make sure that the compiler doesn't accidentally try the SFINAE evaluation
  // on an array or a scalar, we have to resort to lazy evaluation.
  template<typename T, typename I = std::size_t>
  struct is_indexable
    : public std::conditional<
               std::is_array<T>::value,
               detail::_lazy<std::true_type>,
               typename std::conditional<
                 std::is_class<T>::value,
                 detail::_check_for_index_operator,
                 detail::_lazy<std::false_type>
                 >::type
               >::type::template evaluate<T>::type
  {
    static_assert(std::is_same<I,std::size_t>::value,"Your compiler is broken and does not support checking for arbitrary index types");
  };


#endif // defined(DOXYGEN) or HAVE_IS_INDEXABLE_SUPPORT


  /** @} */
}
#endif


==> anc/xt-super/dune-common/dune/common/unused.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_COMMON_UNUSED_HH
#define DUNE_COMMON_UNUSED_HH

/** \file
 * \brief Definition of the DUNE_UNUSED macro for the case that config.h
 *      is not available
 */

#ifndef HAS_ATTRIBUTE_UNUSED
#define DUNE_UNUSED
#else
#define DUNE_UNUSED __attribute__((unused))
#endif

/// A macro to mark intentional unused function parameters with.
#define DUNE_UNUSED_PARAMETER(parm) static_cast<void>(parm)
#endif


==> anc/xt-super/dune-common/dune/common/version.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_VERSION_HH
#define DUNE_VERSION_HH

/** \file
 * \brief Various macros to work with %Dune module version numbers
 */

/** \brief Constructs the preprocessor name used in config.h to hold version numbers
 *
 * For the DUNE core modules you need to use the following module names:
 *  - DUNE_COMMON for dune-common
 *  - DUNE_GRID for dune-grid
 *  - DUNE_GEOMETRY for dune-geometry
 *  - DUNE_ISTL for dune-istl
 *  - DUNE_LOCALFUNCTIONS for dune-localfunctions
 *
 * For external DUNE modules, you should capitalize the name and
 * replace '-' by underscores. For example for the module foo-bar you
 * need to use FOO_BAR as module name in the context of this macro.
 *
 * \param module The name of the Dune module
 * \param type The version number type, one of MAJOR, MINOR, or REVISION
 */
#define DUNE_VERSION_JOIN(module,type) module ## _VERSION_ ## type

/**
 * \brief True if 'module' has the version major.minor
 *
 * For the DUNE core modules you need to use the following module names:
 *  - DUNE_COMMON for dune-common
 *  - DUNE_GRID for dune-grid
 *  - DUNE_GEOMETRY for dune-geometry
 *  - DUNE_ISTL for dune-istl
 *  - DUNE_LOCALFUNCTIONS for dune-localfunctions
 *
 * For external DUNE modules, you should capitalize the name and
 * replace '-' by underscores. For example for the module foo-bar you
 * need to use FOO_BAR as module name in the context of this macro.
 */
#define DUNE_VERSION_EQUAL(module,major,minor) \
  ((DUNE_VERSION_JOIN(module,MAJOR) == major) && \
   (DUNE_VERSION_JOIN(module,MINOR) == minor))

/**
 * \brief True if 'module' has the version major.minor.revision
 *
 * For the DUNE core modules you need to use the following module names:
 *  - DUNE_COMMON for dune-common
 *  - DUNE_GRID for dune-grid
 *  - DUNE_GEOMETRY for dune-geometry
 *  - DUNE_ISTL for dune-istl
 *  - DUNE_LOCALFUNCTIONS for dune-localfunctions
 *
 * For external DUNE modules, you should capitalize the name and
 * replace '-' by underscores. For example for the module foo-bar you
 * need to use FOO_BAR as module name in the context of this macro.
 */
#define DUNE_VERSION_EQUAL_REV(module,major,minor,revision) \
  ( DUNE_VERSION_EQUAL(module,major,minor) && \
    (DUNE_VERSION_JOIN(module,REVISION) == revision))

/**
 * \brief True if 'module' has the version major.minor or newer
 *
 * For the DUNE core modules you need to use the following module names:
 *  - DUNE_COMMON for dune-common
 *  - DUNE_GRID for dune-grid
 *  - DUNE_GEOMETRY for dune-geometry
 *  - DUNE_ISTL for dune-istl
 *  - DUNE_LOCALFUNCTIONS for dune-localfunctions
 *
 * For external DUNE modules, you should capitalize the name and
 * replace '-' by underscores. For example for the module foo-bar you
 * need to use FOO_BAR as module name in the context of this macro.
 */
#define DUNE_VERSION_NEWER(module,major,minor) \
  ((DUNE_VERSION_JOIN(module,MAJOR) > major) \
   || ((DUNE_VERSION_JOIN(module,MAJOR) == major) && (DUNE_VERSION_JOIN(module,MINOR) >= minor)))

/**
 * \brief True if 'module' has the version major.minor.revision or newer
 *
 * For the DUNE core modules you need to use the following module names:
 *  - DUNE_COMMON for dune-common
 *  - DUNE_GRID for dune-grid
 *  - DUNE_GEOMETRY for dune-geometry
 *  - DUNE_ISTL for dune-istl
 *  - DUNE_LOCALFUNCTIONS for dune-localfunctions
 *
 * For external DUNE modules, you should capitalize the name and
 * replace '-' by underscores. For example for the module foo-bar you
 * need to use FOO_BAR as module name in the context of this macro.
 */
#define DUNE_VERSION_NEWER_REV(module,major,minor,revision) \
  ((DUNE_VERSION_JOIN(module,MAJOR) > major) \
   || ((DUNE_VERSION_JOIN(module,MAJOR) == major) && (DUNE_VERSION_JOIN(module,MINOR) > minor)) \
   || ((DUNE_VERSION_JOIN(module,MAJOR) == major) && (DUNE_VERSION_JOIN(module,MINOR) == minor) \
       && (DUNE_VERSION_JOIN(module,REVISION) >= revision)))

/**
 * \brief Compute a unique uint id from the major, minor, and revision numbers
 *
 * For the DUNE core modules you need to use the following module names:
 *  - DUNE_COMMON for dune-common
 *  - DUNE_GRID for dune-grid
 *  - DUNE_GEOMETRY for dune-geometry
 *  - DUNE_ISTL for dune-istl
 *  - DUNE_LOCALFUNCTIONS for dune-localfunctions
 *
 * For external DUNE modules, you should capitalize the name and
 * replace '-' by underscores. For example for the module foo-bar you
 * need to use FOO_BAR as module name in the context of this macro.
 */
#define DUNE_VERSION_ID(major,minor,revision) \
  ((unsigned int)((major << 24) + (minor << 16) + revision))

/**
 * \brief Compute a unique uint id for the given module
 *
 * For the DUNE core modules you need to use the following module names:
 *  - DUNE_COMMON for dune-common
 *  - DUNE_GRID for dune-grid
 *  - DUNE_GEOMETRY for dune-geometry
 *  - DUNE_ISTL for dune-istl
 *  - DUNE_LOCALFUNCTIONS for dune-localfunctions
 *
 * For external DUNE modules, you should capitalize the name and
 * replace '-' by underscores. For example for the module foo-bar you
 * need to use FOO_BAR as module name in the context of this macro.
 */
#define DUNE_MODULE_VERSION_ID(module) \
  DUNE_VERSION_ID( DUNE_VERSION_JOIN(module,MAJOR), DUNE_VERSION_JOIN(module,MINOR), DUNE_VERSION_JOIN(module,REVISION) )

#endif


==> anc/xt-super/dune-common/dune/common/visibility.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_COMMON_VISIBILITY_HH
#define DUNE_COMMON_VISIBILITY_HH

/** \file
 * \brief Definition of macros controlling symbol visibility at the ABI level.
 */

#ifdef DOXYGEN

//! Export a symbol as part of the public ABI.
/**
 * Mark a class, function or static variable as visible outside the current DSO.
 * For now, this is mostly important for templated global variables and functions
 * that contain static variables.
 */
#define DUNE_EXPORT implementation_defined

//! Mark a symbol as being for internal use within the current DSO only.
/**
 * Mark a class, function or static variable as inaccessible from outside the current DSO.
 * Doing so will decrease the size of the symbol table, but you have to be sure that the
 * symbol will never have to be accessed from another library or the main executable!
 */
#define DUNE_PRIVATE implementation_defined

#else // DOXYGEN

#if __GNUC__ >= 4
// GCC and Clang both define __GNUC__ to 4 and they both support the visibility
// attribute
#define DUNE_EXPORT __attribute__((visibility("default")))
#define DUNE_PRIVATE __attribute__((visibility("hidden")))
#else
// We don't know about the active compiler, so just turn the visibility macros to no-ops.
#define DUNE_EXPORT
#define DUNE_PRIVATE
#endif

#endif // DOXYGEN

#endif // DUNE_COMMON_VISIBILITY


==> anc/xt-super/dune-common/lib/CMakeLists.txt <==
install(FILES dunemodules.lib dunecommonam2cmake.lib
  DESTINATION ${CMAKE_INSTALL_BINDIR}/../lib)


==> anc/xt-super/dune-common/lib/Makefile.am <==
dunemodulelibdir=$(libdir)

EXTRA_DIST = CMakeLists.txt dunemodules.lib dunecommonam2cmake.lib
dunemodulelib_DATA = dunemodules.lib dunecommonam2cmake.lib

#the dune-common library
lib_LTLIBRARIES = libdunecommon.la

# this is just a renaming of libcommon to prevent name clashes
libdunecommon_la_SOURCES =
# This forces automake to use the C++ linker
# (see the automake manual, section "Libtool Convenience Libraries")
nodist_EXTRA_libdunecommon_la_SOURCES = dummy.cc
sourcescheck_DUMMY = dummy.cc
libdunecommon_la_LIBADD = ../dune/common/libcommon.la

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-common/lib/dunecommonam2cmake.lib <==
# -*-sh-*-

##########################################
###
### Function for converting configure options
### to CMake options for dune-common
###
##########################################
space=" "
tab="	"
BLANK="$space$tab"

dune_common_options_am2cmake()
{
    # CMake Packages are case sensitive
    # This is a list of packages whose names converted
    # to lower case are used for configures
    # --with-<package> or without-<package> options
    #
    CMAKE_PACKAGES="Boost Inkscape GMP LAPACK UMFPack"

    default_am2cmake_options $CMAKE_PACKAGES

    # Check for --disable-parallel and deactivate MPI if given
    echo $PARAMS | grep \\-\\-disable-parallel > /dev/null
    if test "$?" -eq 0 ; then
        CMAKE_PARAMS="$CMAKE_PARAMS -DCMAKE_DISABLE_FIND_PACKAGE_MPI=TRUE"
    else
        CMAKE_PARAMS="$CMAKE_PARAMS -DCMAKE_DISABLE_FIND_PACKAGE_MPI=FALSE"
    fi

    # Check for --disable-cxx11check
    echo $PARAMS | grep \\-\\-disable-cxx11check > /dev/null
    if test "$?" -eq 0 ; then
        CMAKE_PARAMS="$CMAKE_PARAMS -DDISABLE_CXX11CHECK:BOOL=TRUE"
    fi

    # Check for --with-minimal-debug-level
    local arg=`echo "$PARAMS"| grep \\\\--with-minimal-debug-level= | sed "s/.*--with-minimal-debug-level=\([^$BLANK]*\).*/\1/"`
    if test "x$arg" != "x"; then
        CMAKE_PARAMS="$CMAKE_PARAMS -DMINIMAL_DEBUG_LEVEL:String=$arg"
    fi

    #Check for --prefix
    local arg=`echo "$PARAMS"| grep \\\\--prefix= | sed "s/.*--prefix=\([^$BLANK]*\).*/\1/"`
    if test "x$arg" != "x"; then
        CMAKE_PARAMS="$CMAKE_PARAMS -DCMAKE_INSTALL_PREFIX=$arg"
    fi
}


==> anc/xt-super/dune-common/lib/dunemodules.lib <==
# -*-sh-*-

###############################################
###
### Configuration
###

# name of the "control" files
CONTROL="dune.module"

###############################################
###
### check for environment variables
###

if test -z $GREP; then
  GREP=grep
fi
if test -z "$SED"; then
  SED=sed
fi
# SunOS [e]grep does not seem to comprehend character classes.  Set up
# some variables to spell them out
UPPER=ABCDEFGHIJKLMNOPQRSTUVWXYZ
LOWER=abcdefghijklmnopqrstuvwxyz
ALPHA="$UPPER$LOWER"
DIGIT=0123456789
ALNUM="$ALPHA$DIGIT"

space=" "
formfeed=""
newline="
"
cr="
"
tab="	"
vtab=""
# $SPACE will unfortunately not work since grep will not accept an
# embedded newline.  Instead one can often get away with using $BLANK
SPACE="$space$formfeed$newline$cr$tab$vtab"
BLANK="$space$tab"
NOBLANK="^$space$tab"

#
# read paramters from a $CONTROL file
#
# paramters:
# $1 file to read
#
PARSER_TRIM="awk '{gsub(/^[ \\t]+|[ \\t]+$/,\"\");printf(\"%s\", \$0);}'"
parse_control() {
  # check file existence
  if test ! -f "$1" -o "$(basename "$1")" != "$CONTROL"; then
    echo "ERROR: '$1' is no $CONTROL file" >&2
    exit 1
  fi
  # reset information handling
  module=""
  module_inst="no"
  # read parameters from control file
  local name="$($GREP Module: "$1" | cut -d ':' -f2 | eval $PARSER_TRIM)"
  if test "x$name" = "x"; then
    echo "ERROR: $CONTROL files $1 does not contain a Module entry" >&2
    exit 1
  fi
  # create and check variable name from module name
  export module=$(fix_variable_name $name)
  if ! check_modname "$module"; then
    echo "ERROR: $CONTROL files $1 contains an invalid Module entry" >&2
    exit 1
  fi
  # read dune.module file
  local deps="$($GREP "^[BLANK]*Depends:" "$1" | cut -d ':' -f2 | eval $PARSER_TRIM)"
  local sugs="$($GREP "^[BLANK]*Suggests:" "$1" | cut -d ':' -f2 | eval $PARSER_TRIM)"
  local vers="$($GREP "^[BLANK]*Version:" "$1" | cut -d ':' -f2 | eval $PARSER_TRIM)"
  local main="$($GREP "^[BLANK]*Maintainer:" "$1" | cut -d ':' -f2 | eval $PARSER_TRIM)"
  # check whether the module is installed.
  # - installed modules can be found via pkg-config
  # - pkg-config --var=prefix should be the same as $path
  #
  # the path contains a different sub structure
  # for installed and source modules
  # - installed module: ${path}/lib/dunecontrol/${name}/dune.module
  #   and there is a file ${path}/lib/pkgconfig/${name}.pc
  # - source module: ${path}/dune.module
  #   and there is a file ${path}/${name}.pc.in
  local path="$(canonicalpath "$1")"
  if pkg-config $name; then
    local prefix="$(pkg-config --variable=prefix $name)"
    local pkgpath=$(canonicalname "$prefix/lib/dunecontrol/$name")
    if test x"$pkgpath" = x"$path"; then
	  path="$prefix"
      module_inst="yes"
    fi
  fi
  # avoid multiple definition of the same module
  if eval test "x\$HAVE_$module" != "x"; then
    # make sure we don't stumble over the same module twice
    if eval test "\$PATH_$module" = "$path"; then
      return
    fi
    local old_mod_inst
    eval old_mod_inst=\$INST_$module
    case "$old_mod_inst$module_inst" in
    # multiple local modules are an error
    # multiple installed modules are an error
    nono|yesyes)
      echo "ERROR: multiple definition of module $name" >&2
      echo "previous defined in:" >&2
      if eval test x\$INST_$module = "xyes"; then
        echo "  $(eval echo \$PATH_$module)/lib/dunecontrol/$name/$CONTROL" >&2
      else
        echo "  $(eval echo \$PATH_$module)/$CONTROL" >&2
      fi
      echo "redefined in:" >&2
      if test "$module_inst" = "yes"; then
        echo "  $path/lib/dunecontrol/$name/$CONTROL" >&2
      else
        echo "  $path/$CONTROL" >&2
      fi
      exit 1
    ;;
    # installed modules are superseded by locally built modules
    noyes)
      return
    ;;
    # local modules supersede installed modules
    yesno)
      superseded_modules="$superseded_modules $path"
      true # do nothing, ignore the previously found module
    ;;
    esac
  fi
  # set status variables
  export HAVE_$module=yes
  export PATH_$module="$path"
  export VERS_$module="$vers"
  export NAME_$module="$name"
  export MAIN_$module="$main"
  export DEPS_$module="$deps"
  export INST_$module="$module_inst"
  for name in $deps; do
    mod=$(fix_variable_name $name)
    export NAME_$mod="$name"
  done
  export SUGS_$module="$sugs"
  for name in $sugs; do
    mod=$(fix_variable_name $name)
    export NAME_$mod="$name"
  done
  # update list of modules
  if test "$module_inst" = "yes"; then
    export INSTMODULES="$INSTMODULES$module "
  else
    export LOCALMODULES="$LOCALMODULES$module "
  fi
}

# Uses the current compiler to extract information about the
# multiarch triplets and sets the export variable MULTIARCH_LIBDIR
# according to it.
# If not compiler is specified then cc or gcc is used.
extract_multiarch_pkg_config_path(){
  local my_cxx_compiler
  if test "x$MULTIARCH_LIBDIR" != "x"; then
    return
  fi
  set +e #error in the multiarch detection should not be fatal.
  $(which cc &>/dev/null)
  if test $? -eq "0"; then
      my_cxx_compiler=cc
  else
      my_cxx_compiler=gcc
  fi
  multiarch=$($my_cxx_compiler --print-multiarch 2>/dev/null)
  if test $? -gt 0; then
    for i in "target=" "Target:"; do
      multiarch=$($my_cxx_compiler -v 2>&1| $GREP "$i" | sed "s/.*$i[$BLANK]*\([a-z0-9_-]*\)/\1/" | $SED "s/-[a-z]*-linux-gnu/-linux-gnu/")
     if test -n "$multiarch"; then break; fi
   done
  fi
  set -e # set to old value.
  export MULTIARCH_LIBDIR="lib/$multiarch"

  # create PKG_CONFIG_PATH for installed dune modules
  for i in $MULTIARCH_LIBDIR lib64 lib32 lib; do
    if test -d "$PREFIX_DIR/$i/pkgconfig"; then
      export PKG_CONFIG_PATH="$PKG_CONFIG_PATH:$PREFIX_DIR/$i/pkgconfig"
    fi
  done
}


#
# try to setup the control path
#
setup_control_path() {
  if test -z "$DUNE_CONTROL_PATH"; then
    DUNE_CONTROL_PATH=.
    # try pkg-config locations
    if ! pkg-config dune-common; then
      # try usual locations of installed modules
      for i in /usr/local/lib/dunecontrol/ /usr/lib/dunecontrol/; do
        if test -d $i; then
          DUNE_CONTROL_PATH=$DUNE_CONTROL_PATH:"$i"
        fi
      done
      for i in `echo $PKG_CONFIG_PATH | tr ':' ' '`; do
        if test -d "$i/../dunecontrol"; then 
          DUNE_CONTROL_PATH=$DUNE_CONTROL_PATH:"$i/../dunecontrol"
        fi
      done
    else
      NEW_DUNE_CONTROL_DIR=$(pkg-config dune-common --variable=prefix)/lib/dunecontrol
      # There might be old version of DUNE lying around, that do not contain
      # lib/dunecontrol, yet. To prevent failur at a later stage of dunecontrol
      # we check that the directory really exists.
      if test -d "$NEW_DUNE_CONTROL_DIR"; then
        DUNE_CONTROL_PATH=$DUNE_CONTROL_PATH:$NEW_DUNE_CONTROL_DIR
      fi
    fi
  fi
  # try to read DUNE_CONTROL_PATH from OPTS file
  if test -n "$DUNE_OPTS_FILE"; then
    DUNE_CONTROL_PATH="$(. $DUNE_OPTS_FILE; eval echo $DUNE_CONTROL_PATH)"
  fi
  # canonicalize path
  local TMP=""
  # foreach dir in $@
  while read dir; do
    TMP=$TMP:"$(canonicalname "$dir")"
  done <<EOF
    $(echo $DUNE_CONTROL_PATH | sed -e 's/:\+/:/g' | tr ':' '\n')
EOF
  # sort+uniq path
  DUNE_CONTROL_PATH="$(echo $TMP | tr ':' '\n' | sort -u | tr '\n' ':' | sed -e 's/^://' -e 's/:$//')"
  # safe result
  export DUNE_CONTROL_PATH
}

#
# search for modules in each directory in DUNE_CONTROL_PATH
#
find_modules_in_path() {
  setup_control_path
  if test -z "$FOUND_MODULES"; then
    # foreach dir in $@
    while read dir; do
      if test -d "$dir"; then
        while read m; do
          test -n "$m" && parse_control "$m"
        done <<EOFM
        $(find -H "$dir" -name $CONTROL | $GREP -v 'dune-[-_a-zA-Z]/dune-[-a-zA-Z_]*-[0-9]\{1,\}.[0-9]\{1,\}/')
EOFM
	  else
        parse_control "$dir"
	  fi
    done <<EOF
    $(echo $DUNE_CONTROL_PATH | sed -e 's/:\+/:/g' | tr ':' '\n') 
EOF
    export MODULES="$LOCALMODULES$INSTMODULES"
    export FOUND_MODULES="$MODULES"
  else
    export MODULES="$FOUND_MODULES"
  fi
}

#
# sort $MODULES according to the dependencies
#
sort_modules() {
  # reset lists
  export SORTEDMODULES=""
  export REVERSEMODULES=""
  export SORTEDMODULES_SUB=""
  # handle each modules passed as parameter
  for m in "$@"; do
    # did we find a module file for this module?
    if eval test x\$HAVE_$m != x; then
      _sort_module $m MAIN
    else
      echo "ERROR: could not find module $(eval echo \$NAME_$m)" >&2
      exit 1
    fi
  done
  # save result
  export MODULES="$SORTEDMODULES"
  # setup list of SUGS/DEPS and the INFO list
  export SORTEDMODULES_INFO=""
  export SORTEDMODULES_DEPS=""
  export SORTEDMODULES_MAIN=""
  export SORTEDMODULES_SUGS=""
  local mode
  for m in $MODULES; do
    eval mode=\$MODE_$m
    SORTEDMODULES_INFO="$SORTEDMODULES_INFO $m[$mode]"
    eval SORTEDMODULES_$mode=\"\$SORTEDMODULES_$mode $m\"
  done
  export SORTEDMODULES_INFO
  export SORTEDMODULES_DEPS
  export SORTEDMODULES_SUGS
  export SORTEDMODULES_MAIN
  # clean up temporary variables
  for m in $MODULES; do
    export MODE_$m=""
    export SORT_DONE_$m=""
    export SORT_DEPS_DONE_$m=""
    export SORT_SUGS_DONE_$m=""
  done
}

_check_deps()
{
  local module="$1"
  local mode="$2"
  local depmode="$3"
  local report="ERROR"
  local requires="requires"
  local required="required"
  local dependency="dependency"
  if test "x$mode" = "xSUGS"; then
    report="WARNING"
    requires="suggests"
    required="suggested"
    dependency="suggestion"
  fi
  eval deps=\$${mode}_$module
  #initially remove leading space
  deps=`echo ${deps//^[, ]}`
  while test -n "$deps"; do
    #the end of the name is marked either by space, opening parenthesis,
    #or comma
    name="${deps%%[ (,]*}"
    #remove the name and adjacent whitespace
    deps=`echo "$deps" | sed 's/^[^ (,]* *//'`
    #check whether there is a dependency version
    case "$deps" in
    '('*) deps="${deps#(}"
          depver="${deps%%)*}"
          deps="${deps#*)}"
          ;;
    *)    depver=
          ;;
    esac
    #remove any leading whitespace or commas for the next iteration
    deps=`echo ${deps//^[, ]}`
    dep=$(fix_variable_name $name)
    if ! check_modname $dep; then
      echo "ERROR: invalid module name $name ($dependency of $module)" >&2
      exit 1
    fi
    if eval test x\$HAVE_$dep != "x"; then
      eval ver=\$VERS_$dep
      if test "$SKIPVERSIONCHECK" != "yes" && ! check_version "$ver" "$depver"; then
        echo "$report: version mismatch." >&2
        echo "       $modname $requires $name $depver," >&2
        echo "       but only $name = $ver is available." >&2
        if test "x$mode" = "xDEPS"; then
          exit 1
        else
          echo "Skipping $name!" >&2
          continue
        fi
      fi
      _sort_module $dep $depmode
    else
      # perhaps this module is installed,
      # then it should be handled via pkg-config
      if ! pkg-config $name; then
        echo "$report: could not find module $name," >&2
        echo "       module is also unknown to pkg-config." >&2
        echo "       Maybe you need to adjust PKG_CONFIG_PATH!" >&2
        echo "       $name is $required by $modname" >&2
        if test "x$mode" = "xDEPS"; then
          exit 1
        else
          echo "Skipping $name!" >&2
          continue
        fi
      else
        eval ver=$(pkg-config $name --modversion)
        if test "$SKIPVERSIONCHECK" != "yes" && ! check_version "$ver" "$depver"; then
          echo "$report: version mismatch." >&2
          echo "       $modname $requires $name $depver," >&2
          echo "       but only $name = $ver is installed." >&2
          if test "x$mode" = "xDEPS"; then
            exit 1
          else
            echo "Skipping $name!" >&2
            continue
          fi
        fi
        # update module list
        parse_control $(pkg-config $name --variable=prefix)/lib/dunecontrol/$name/dune.module
        _sort_module $dep $depmode
      fi
    fi
  done
}

#
# recursive part of sort_modules
# evaluate dependencies of one module
#
# paramters:
# $1 name of the modules
# $2 parser mode:
#    DEPS: search for dependencies
#    SUSG: search for suggestions (DEPS of SUGS are handled as SUGS)
#    MAIN: primary invocation of a DEPS search, 
#          MAIN modules are not added to the list of DEPS/SUGS
#
_sort_module() {
  local module="$1"
  local mode="$2"
  test -n "$mode"
  local modname=""
  eval modname=\$NAME_$module
  local deps=""
  local name=""
  local dep=""
  local ver=""
  local depver=""
  shift 1
  if ! check_modname $module; then 
    echo "ERROR: invalid module name $module" >&2
    exit 1
  fi
  depmode=$(test $mode = SUGS && echo SUGS || echo DEPS)
  if eval test "x\$SORT_${depmode}_DONE_$module" != "xyes"; then
    # stop any recursion
    export SORT_${depmode}_DONE_$module=yes
    # resolve dependencies
    _check_deps $module DEPS $depmode # it might happen that the DEPS are actually SUGS
    # resolve suggestions
    _check_deps $module SUGS SUGS
    # remember mode of the module
    if eval test "x\$MODE_$module" = xSUGS -o  "x\$MODE_$module" = x; then
      export MODE_$module=$mode
    fi
    # topological list of the module and its dependencies/suggestions
    if eval test "x\$SORT_DONE_$module" != "xyes"; then
      export SORT_DONE_$module=yes
      export SORTEDMODULES="$SORTEDMODULES $module"
      export REVERSEMODULES="$module $REVERSEMODULES"
    fi
  fi
}

#
# load the $CONTROL file, skip all control variables
# and run a command
#
# parameters:
# $1 command to execute
# $2 full path of the $CONTROL file
#
eval_control() {
  local command="$1"
  local file="$2"
  shift 2
  if test -f "$file"; then
    # open subshell
    (
      set -e
      # load functions defined in $file
      # if $command is not defined in $file,
      # then the default implementation will be executed
      eval "$($GREP -v "^[-$ALNUM]\{1,\}:" "$file")"
      # execute $command
      $command
    ) || false
  else
    echo "ERROR: could not find $file" >&2
    exit 1
  fi
}

#
# fix a value such that it is suitable for a variable name
#
# parameters:
# $1 value
#
fix_variable_name() {
  echo ${@//[[:punct:]]/_}
}

#
# fix a value such that it is suitable for a variable name and assign it
#
# parameters:
# $1 name of variable
# $2 value
#
fix_and_assign() {
  local name="$1"
  if ! check_modname $name; then
    echo "ERROR: error in assignment. $name is not a valid variabel name." >&2
  fi
  shift 1
  export $name=$(fix_variable_name $@)
}

#
# make sure the module name fits the naming convention
# (we try to assign the name and report upon failure)
#
# parameters:
# $1 module name
#
check_modname() {
  # magic pattern match, see http://www.linuxmisc.com/9-unix-questions/67d307ca51f16ed4.htm
  [ -n "${1##*[!A-Za-z0-9_]*}" ] && [ -n "${1##[!A-Za-z_]*}" ]
}

#
# compare a sub part of the version string
#
# parameters:
# $1 version
# $2 part
#
# parts:
# 1: major
# 2: minor
# 3: revision
#
get_sub_version() {
  #it would be nice to give the part to awk via a "-v FIELD=$2"
  #command line argument.  Unfortunatly, SunOS does not support this.
  #Worse, we cannot use awks int() function here, since under SunOS it
  #will always return 0 for string input.
  echo $1 | cut -d. -f"$2" | sed 's/[^0-9].*$//;s/^$/0/'
}

#
# compare two versions
#
# parameters:
# $1 version1
# $2 version1
#
# return:
# 0: equal
# 1: v1 > v2
# 2: v1 < v2
#
compare_versions() {
  local v1="$1"
  local v2="$2"

  for i in 1 2 3; do
    compare_sub_version $v1 $v2 $i || return 0
  done

  echo "eq"
}

compare_sub_version() {
  # compare sub version number
  local sub1=`get_sub_version $1 $3`
  local sub2=`get_sub_version $2 $3`

  if test $sub1 -gt $sub2; then
    echo "gt"
	return 1
  fi
  if test $sub1 -lt $sub2; then
    echo "lt"
	return 1
  fi

  return 0
}

check_version() {
  if test -z "$2"; then # if no constraint is given, check_version is true
    return 0
  fi
  local v=$1
  local PATTERN="^ *\([<>=]*\) *\([0-9.]*\)\(.*\)$"
  if test x != `echo "$2" | sed -e "s/$PATTERN/x/"`; then
    echo "ERROR: invalid version constraint $2" >&2
    exit 1
  fi
  local op=`echo "$2" | sed -e "s/$PATTERN/\1/"`
  local v2=`echo "$2" | sed -e "s/$PATTERN/\2/"`
  local rest=`echo "$2" | sed -e "s/$PATTERN/\3/" -e 's/ //g'`
  local result=1
  
  local rel=`compare_versions $v $v2`

  case $rel$op in
  "eq<="|"eq="|"eq>="|\
  "gt>="|"gt>"|\
  "lt<="|"lt<")
    result=0
	;;
  esac
  if test -z "$rest"; then
    return $result
  fi
  PATTERN="\([|&]\{2\}\)\(.*\)$"
  if test xx != x`echo "$rest" | sed -e "s/$PATTERN/x/"`; then
    echo "ERROR: invalid version constraint '$rest'" >&2
    exit 1
  fi
  op=`echo "$rest" | sed -e "s/$PATTERN/\1/"`
  v2=`echo "$rest" | sed -e "s/$PATTERN/\2/"`
  if eval "test $result -eq 0" $op "check_version \"$v\" \"$v2\""; then
    return 0
  fi
  return 1
}

#
# Function that the translates options for configure
# The arguments are the case sensitive cmake package names.
# It is assumed that their lowercase version is used
# for the autotools. This function either deactivates
# a package using CMAKE_DISABLE_FIND_PACKAGE_<package>=TRUE
# or passes th provided path using
# the  <CMAKE_PACKAGE_ALL_UPPERCASE>_ROOT variable
default_am2cmake_options(){
    while test "$#" -gt 0; do
        local package=$1
        local lowercase=`tr 'A-Z' 'a-z' <<< $1`
        local uppercase=`tr 'a-z' 'A-Z' <<< $1`
        shift
        if eval test \$"$lowercase"_processed ; then
            continue
        fi
        export "$lowercase"_processed=1
        # check for --without-$lowercase
        echo $PARAMS | grep \\-\\-without-$lowercase > /dev/null
        if test "$?" -eq 0 ; then
            CMAKE_PARAMS="$CMAKE_PARAMS -DCMAKE_DISABLE_FIND_PACKAGE_$package=TRUE"
            continue
        fi
        # process --with-$lowercase=<arg>
        local arg=`echo $PARAMS| sed "s/.*--with-$lowercase=\([$NOBLANK]*\).*/\1/"`
        local arg=`eval echo $arg` # expand tilde to prevent problems
        if test "x$arg" = "xno"; then
            CMAKE_PARAMS="$CMAKE_PARAMS -DCMAKE_DISABLE_FIND_PACKAGE_$package=TRUE"
            continue
        fi
        if  test -d "$arg"; then
            CMAKE_PARAMS="$CMAKE_PARAMS -D$uppercase""_ROOT=$arg"
        fi
    done
    export CMAKE_PARAMS
}


# Default translation routine for libraries.
# Arguments are the CMake package names.
# Searches for --with-<package>lib=<library>
# in the configure options and translates them
# to -D<PACKAGE>_LIBRARY=<library>
default_am2cmake_libraries(){
    while test "$#" -gt 0; do
        lib=$1
        local lowercase=`tr 'A-Z' 'a-z' <<< $1`
        local uppercase=`tr 'a-z' 'A-Z' <<< $1`
        shift
	if eval test \$"$lowercase"-lib_processed; then
	    continue
	fi
	export "$lowercase"-lib_processed=1
	term="s/.*--with-""$lowercase""-lib=\([$NOBLANK]*\).*/\1/"
        arg=`echo "$PARAMS" | grep \\-\\-with-$lowercase | sed "$term"`
	if test "x$arg" != "x"; then
	    CMAKE_PARAMS="$CMAKE_PARAMS -D$uppercase""_LIBRARY=$arg"
	fi
    done
}

module_translate_options_am2cmake()
{
    local module=$1 # the module name
    local path=$2 # where the sh libs reside

    # Check whether the module provides a lib named
    # <module-without-dashes>autotools2cmake.lib
    local module_undashed=`echo $module | sed "s/[-_]//g"`
    local libfile="$path/$module_undashed""am2cmake.lib"
    if test -e "$libfile"; then
        . $libfile
        local module_underline=`echo $module | sed "s/-/_/g"`
        eval "$module_underline"_options_am2cmake
    else
        echo "$libfile for converting options does not exist"
    fi
}


==> anc/xt-super/dune-common/m4/CMakeLists.txt <==
install(PROGRAMS
        acx_blas.m4
        acx_lapack.m4
        acx_mpi.m4
        acx_pthread.m4
        ax_boost_base.m4
        ax_check_gl.m4
        ax_lang_compiler_ms.m4
        boost_fusion.m4
        cxx11_compiler.m4
        cxx11_is_indexable_support.m4
        cxx0x_nullptr.m4
        cxx11_constexpr.m4
        cxx11_final.m4
        cxx11_range_based_for.m4
        cxx11_std_declval.m4
        dune.m4
        dune_all.m4
        dune_autobuild.m4
        dune_boost_base.m4
        dune_check_lib.m4
        dune_common.m4
        dune_compiler.m4
        dune_cxa_demangle.m4
        dune_fortran.m4
        dune_deprecated.m4
        dune_docu.m4
        dune_linkcxx.m4
        dune_mpi.m4
        dune_stdthread.m4
        dune_streams.m4
        dune_unused.m4
        fortran_overwrite.m4
        gmp.m4
        hdf5.m4
        immdx_lib_metis.m4
        inkscape.m4
        mprotect.m4
        mpi-config.m4
        opengl.m4
        parmetis.m4
        umfpack.m4
        xdr.m4
        DESTINATION ${CMAKE_INSTALL_DATAROOTDIR}/dune/aclocal
)


==> anc/xt-super/dune-common/m4/Makefile.am <==
# -*- tab-width: 8 -*-
# vi: set ts=8:

ALLM4S = 					\
	acx_blas.m4				\
	acx_lapack.m4				\
	acx_mpi.m4				\
	acx_pthread.m4				\
	ax_boost_base.m4			\
	ax_check_gl.m4				\
	ax_lang_compiler_ms.m4			\
	boost_fusion.m4				\
	cxx11_compiler.m4			\
	cxx0x_nullptr.m4			\
	cxx11_constexpr.m4			\
	cxx11_final.m4				\
	cxx11_is_indexable_support.m4           \
	cxx11_noexcept.m4			\
	cxx11_range_based_for.m4		\
	cxx11_std_declval.m4                    \
	dune.m4					\
	dune_all.m4				\
	dune_autobuild.m4			\
	dune_boost_base.m4			\
	dune_check_lib.m4			\
	dune_common.m4				\
	dune_compiler.m4			\
	dune_cxa_demangle.m4			\
	dune_fortran.m4				\
	dune_deprecated.m4			\
	dune_docu.m4				\
	dune_linkcxx.m4				\
	dune_mpi.m4				\
	dune_stdthread.m4			\
	dune_streams.m4				\
	dune_unused.m4			        \
	fortran_overwrite.m4			\
	gmp.m4					\
	hdf5.m4					\
	immdx_lib_metis.m4			\
	inkscape.m4				\
	mpi-config.m4				\
	mprotect.m4				\
	opengl.m4				\
	parmetis.m4				\
        umfpack.m4                              \
	xdr.m4

aclocaldir = $(datadir)/dune/aclocal
aclocal_DATA = $(ALLM4S)

EXTRA_DIST = CMakeLists.txt $(ALLM4S)

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-common/m4/acx_blas.m4 <==
dnl @synopsis ACX_BLAS([ACTION-IF-FOUND[, ACTION-IF-NOT-FOUND]])
dnl
dnl This macro looks for a library that implements the BLAS
dnl linear-algebra interface (see http://www.netlib.org/blas/). On
dnl success, it sets the BLAS_LIBS output variable to hold the
dnl requisite library linkages.
dnl
dnl To link with BLAS, you should link with:
dnl
dnl 	$BLAS_LIBS $LIBS $FLIBS
dnl
dnl in that order. FLIBS is the output variable of the
dnl AC_F77_LIBRARY_LDFLAGS macro (called if necessary by ACX_BLAS), and
dnl is sometimes necessary in order to link with F77 libraries. Users
dnl will also need to use AC_F77_DUMMY_MAIN (see the autoconf manual),
dnl for the same reason.
dnl
dnl Many libraries are searched for, from ATLAS to CXML to ESSL. The
dnl user may also use --with-blas=<lib> in order to use some specific
dnl BLAS library <lib>. In order to link successfully, however, be
dnl aware that you will probably need to use the same Fortran compiler
dnl (which can be set via the F77 env. var.) as was used to compile the
dnl BLAS library.
dnl
dnl ACTION-IF-FOUND is a list of shell commands to run if a BLAS
dnl library is found, and ACTION-IF-NOT-FOUND is a list of commands to
dnl run it if it is not found. If ACTION-IF-FOUND is not specified, the
dnl default action will define HAVE_BLAS.
dnl
dnl This macro requires autoconf 2.50 or later.
dnl
dnl @category InstalledPackages
dnl @author Steven G. Johnson <stevenj@alum.mit.edu>
dnl @version 2001-12-13
dnl @license GPLWithACException

AC_DEFUN([ACX_BLAS], [
AC_PREREQ(2.50)
AC_REQUIRE([AC_F77_LIBRARY_LDFLAGS])
acx_blas_ok=no

AC_ARG_WITH(blas,
	[AC_HELP_STRING([--with-blas=<lib>], [use BLAS library <lib>])])
case $with_blas in
	yes | "") ;;
	no) acx_blas_ok=disable ;;
	-* | */* | *.a | *.so | *.so.* | *.o) BLAS_LIBS="$with_blas" ;;
	*) BLAS_LIBS="-l$with_blas" ;;
esac

# Get fortran linker names of BLAS functions to check for.
AC_F77_FUNC(sgemm)
AC_F77_FUNC(dgemm)

acx_blas_save_LIBS="$LIBS"
LIBS="$LIBS $FLIBS"

# First, check BLAS_LIBS environment variable
if test $acx_blas_ok = no; then
if test "x$BLAS_LIBS" != x; then
	save_LIBS="$LIBS"; LIBS="$BLAS_LIBS $LIBS"
	AC_MSG_CHECKING([for $sgemm in $BLAS_LIBS])
	AC_LINK_IFELSE(
        [AC_LANG_CALL([], $sgemm)],
        [acx_blas_ok=yes],
        [BLAS_LIBS=""])
	AC_MSG_RESULT($acx_blas_ok)
	LIBS="$save_LIBS"
fi
fi

# BLAS linked to by default?  (happens on some supercomputers)
if test $acx_blas_ok = no; then
	save_LIBS="$LIBS"; LIBS="$LIBS"
	AC_CHECK_FUNC($sgemm, [acx_blas_ok=yes])
	LIBS="$save_LIBS"
fi

# BLAS in ATLAS library? (http://math-atlas.sourceforge.net/)
if test $acx_blas_ok = no; then
	AC_CHECK_LIB(atlas, ATL_xerbla,
		[AC_CHECK_LIB(f77blas, $sgemm,
		[AC_CHECK_LIB(cblas, cblas_dgemm,
			[acx_blas_ok=yes
			 BLAS_LIBS="-lcblas -lf77blas -latlas"],
			[], [-lf77blas -latlas])],
			[], [-latlas])])
fi

# BLAS in PhiPACK libraries? (requires generic BLAS lib, too)
if test $acx_blas_ok = no; then
	AC_CHECK_LIB(blas, $sgemm,
		[AC_CHECK_LIB(dgemm, $dgemm,
		[AC_CHECK_LIB(sgemm, $sgemm,
			[acx_blas_ok=yes; BLAS_LIBS="-lsgemm -ldgemm -lblas"],
			[], [-lblas])],
			[], [-lblas])])
fi

# BLAS in Alpha CXML library?
if test $acx_blas_ok = no; then
	AC_CHECK_LIB(cxml, $sgemm, [acx_blas_ok=yes;BLAS_LIBS="-lcxml"])
fi

# BLAS in Alpha DXML library? (now called CXML, see above)
if test $acx_blas_ok = no; then
	AC_CHECK_LIB(dxml, $sgemm, [acx_blas_ok=yes;BLAS_LIBS="-ldxml"])
fi

# BLAS in Sun Performance library?
if test $acx_blas_ok = no; then
	if test "x$GCC" != xyes; then # only works with Sun CC
		AC_CHECK_LIB(sunmath, acosp,
			[AC_CHECK_LIB(sunperf, $sgemm,
        			[BLAS_LIBS="-xlic_lib=sunperf -lsunmath"
                                 acx_blas_ok=yes],[],[-lsunmath])])
	fi
fi

# BLAS in SCSL library?  (SGI/Cray Scientific Library)
if test $acx_blas_ok = no; then
	AC_CHECK_LIB(scs, $sgemm, [acx_blas_ok=yes; BLAS_LIBS="-lscs"])
fi

# BLAS in SGIMATH library?
if test $acx_blas_ok = no; then
	AC_CHECK_LIB(complib.sgimath, $sgemm,
		     [acx_blas_ok=yes; BLAS_LIBS="-lcomplib.sgimath"])
fi

# BLAS in IBM ESSL library? (requires generic BLAS lib, too)
if test $acx_blas_ok = no; then
	AC_CHECK_LIB(blas, $sgemm,
		[AC_CHECK_LIB(essl, $sgemm,
			[acx_blas_ok=yes; BLAS_LIBS="-lessl -lblas"],
			[], [-lblas $FLIBS])])
fi

# Generic BLAS library?
if test $acx_blas_ok = no; then
	AC_CHECK_LIB(blas, $sgemm, [acx_blas_ok=yes; BLAS_LIBS="-lblas"])
fi

AC_SUBST(BLAS_LIBS)

LIBS="$acx_blas_save_LIBS"

# Finally, execute ACTION-IF-FOUND/ACTION-IF-NOT-FOUND:
if test x"$acx_blas_ok" = xyes; then
        ifelse([$1],,AC_DEFINE(HAVE_BLAS,1,[Define if you have a BLAS library.]),[$1])
        :
else
        acx_blas_ok=no
        $2
fi
])dnl ACX_BLAS


==> anc/xt-super/dune-common/m4/acx_lapack.m4 <==
dnl @synopsis ACX_LAPACK([ACTION-IF-FOUND[, ACTION-IF-NOT-FOUND]])
dnl
dnl This macro looks for a library that implements the LAPACK
dnl linear-algebra interface (see http://www.netlib.org/lapack/). On
dnl success, it sets the LAPACK_LIBS output variable to hold the
dnl requisite library linkages.
dnl
dnl To link with LAPACK, you should link with:
dnl
dnl     $LAPACK_LIBS $BLAS_LIBS $LIBS $FLIBS
dnl
dnl in that order. BLAS_LIBS is the output variable of the ACX_BLAS
dnl macro, called automatically. FLIBS is the output variable of the
dnl AC_F77_LIBRARY_LDFLAGS macro (called if necessary by ACX_BLAS), and
dnl is sometimes necessary in order to link with F77 libraries. Users
dnl will also need to use AC_F77_DUMMY_MAIN (see the autoconf manual),
dnl for the same reason.
dnl
dnl The user may also use --with-lapack=<lib> in order to use some
dnl specific LAPACK library <lib>. In order to link successfully,
dnl however, be aware that you will probably need to use the same
dnl Fortran compiler (which can be set via the F77 env. var.) as was
dnl used to compile the LAPACK and BLAS libraries.
dnl
dnl ACTION-IF-FOUND is a list of shell commands to run if a LAPACK
dnl library is found, and ACTION-IF-NOT-FOUND is a list of commands to
dnl run it if it is not found. If ACTION-IF-FOUND is not specified, the
dnl default action will define HAVE_LAPACK.
dnl
dnl @category InstalledPackages
dnl @author Steven G. Johnson <stevenj@alum.mit.edu>
dnl @version 2002-03-12
dnl @license GPLWithACException

AC_DEFUN([ACX_LAPACK], [
AC_REQUIRE([ACX_BLAS])
acx_lapack_ok=no

AC_ARG_WITH(lapack,
        [AC_HELP_STRING([--with-lapack=<lib>], [use LAPACK library <lib>])])
case $with_lapack in
        yes | "") ;;
        no) acx_lapack_ok=disable ;;
        -* | */* | *.a | *.so | *.so.* | *.o) LAPACK_LIBS="$with_lapack" ;;
        *) LAPACK_LIBS="-l$with_lapack" ;;
esac

# Get fortran linker name of LAPACK function to check for.
AC_F77_FUNC(cheev)

# We cannot use LAPACK if BLAS is not found
if test "x$acx_blas_ok" != xyes; then
        acx_lapack_ok=noblas
fi

# First, check LAPACK_LIBS environment variable
if test "x$LAPACK_LIBS" != x; then
        save_LIBS="$LIBS"; LIBS="$LAPACK_LIBS $BLAS_LIBS $LIBS $FLIBS"
        AC_MSG_CHECKING([for $cheev in $LAPACK_LIBS])
        AC_LINK_IFELSE(
                [AC_LANG_CALL([], $cheev)],
                [acx_lapack_ok=yes],
                [LAPACK_LIBS=""])
        AC_MSG_RESULT($acx_lapack_ok)
        LIBS="$save_LIBS"
        if test acx_lapack_ok = no; then
                LAPACK_LIBS=""
        fi
fi

# LAPACK linked to by default?  (is sometimes included in BLAS lib)
if test $acx_lapack_ok = no; then
        save_LIBS="$LIBS"; LIBS="$LIBS $BLAS_LIBS $FLIBS"
        AC_CHECK_FUNC($cheev, [acx_lapack_ok=yes])
        LIBS="$save_LIBS"
fi

# Generic LAPACK library?
for lapack in lapack lapack_rs6k; do
        if test $acx_lapack_ok = no; then
                save_LIBS="$LIBS"; LIBS="$BLAS_LIBS $LIBS"
                AC_CHECK_LIB($lapack, $cheev,
                    [acx_lapack_ok=yes; LAPACK_LIBS="-l$lapack"], [], [$FLIBS])
                LIBS="$save_LIBS"
        fi
done

AC_SUBST(LAPACK_LIBS)

# Finally, execute ACTION-IF-FOUND/ACTION-IF-NOT-FOUND:
if test x"$acx_lapack_ok" = xyes; then
        ifelse([$1],,AC_DEFINE(HAVE_LAPACK,1,[Define if you have LAPACK library.]),[$1])
        :
else
        acx_lapack_ok=no
        $2
fi
])dnl ACX_LAPACK


==> anc/xt-super/dune-common/m4/acx_mpi.m4 <==
dnl @synopsis ACX_MPI([ACTION-IF-FOUND[, ACTION-IF-NOT-FOUND]])
dnl
dnl This macro tries to find out how to compile programs that use MPI
dnl (Message Passing Interface), a standard API for parallel process
dnl communication (see http://www-unix.mcs.anl.gov/mpi/)
dnl
dnl On success, it sets the MPICC, MPICXX, or MPIF77 output variable to
dnl the name of the MPI compiler, depending upon the current language.
dnl (This may just be $CC/$CXX/$F77, but is more often something like
dnl mpicc/mpiCC/mpif77.) It also sets MPILIBS to any libraries that are
dnl needed for linking MPI (e.g. -lmpi, if a special
dnl MPICC/MPICXX/MPIF77 was not found).
dnl
dnl If you want to compile everything with MPI, you should set:
dnl
dnl     CC="$MPICC" #OR# CXX="$MPICXX" #OR# F77="$MPIF77"
dnl     LIBS="$MPILIBS $LIBS"
dnl
dnl The user can force a particular library/compiler by setting the
dnl MPICC/MPICXX/MPIF77 and/or MPILIBS environment variables.
dnl
dnl ACTION-IF-FOUND is a list of shell commands to run if an MPI
dnl library is found, and ACTION-IF-NOT-FOUND is a list of commands to
dnl run it if it is not found. If ACTION-IF-FOUND is not specified, the
dnl default action will define HAVE_MPI.
dnl
dnl @category InstalledPackages
dnl @author Steven G. Johnson <stevenj@alum.mit.edu>
dnl @version 2004-11-05
dnl @license GPLWithACException

AC_DEFUN([ACX_MPI], [
AC_PREREQ(2.50) dnl for AC_LANG_CASE

AC_LANG_CASE([C], [
	AC_REQUIRE([AC_PROG_CC])
	AC_ARG_VAR(MPICC,[MPI C compiler command])
	AC_CHECK_PROGS(MPICC, mpicc hcc mpcc mpcc_r mpxlc cmpicc, $CC)
	acx_mpi_save_CC="$CC"
	LAMMPICC="$CC"
	CC="$MPICC"
	AC_SUBST(MPICC)
],
[C++], [
	AC_REQUIRE([AC_PROG_CXX])
	AC_ARG_VAR(MPICXX,[MPI C++ compiler command])
	AC_CHECK_PROGS(MPICXX, mpic++ mpicxx mpiCC mpCC hcp mpxlC mpxlC_r cmpic++, $CXX)
	acx_mpi_save_CXX="$CXX"
	LAMMPICXX="$CXX"
	CXX="$MPICXX"
	AC_SUBST(MPICXX)
],
[Fortran 77], [
	AC_REQUIRE([AC_PROG_F77])
	AC_ARG_VAR(MPIF77,[MPI Fortran compiler command])
	AC_CHECK_PROGS(MPIF77, mpif77 hf77 mpxlf mpf77 mpif90 mpf90 mpxlf90 mpxlf95 mpxlf_r cmpifc cmpif90c, $F77)
	acx_mpi_save_F77="$F77"
	LAMMPIF77="$F77"
	F77="$MPIF77"
	AC_SUBST(MPIF77)
])

if test x = x"$MPILIBS"; then
	AC_LANG_CASE([C], [AC_CHECK_FUNC(MPI_Init, [MPILIBS=" "])],
		[C++], [AC_CHECK_FUNC(MPI_Init, [MPILIBS=" "])],
		[Fortran 77], [AC_MSG_CHECKING([for MPI_Init])
        AC_LINK_IFELSE(
              [AC_LANG_PROGRAM([], [[call MPI_Init]])],
              [MPILIBS=" "
                AC_MSG_RESULT(yes)],
              [AC_MSG_RESULT(no)])])
fi
if test x = x"$MPILIBS"; then
	AC_CHECK_LIB(mpi, MPI_Init, [MPILIBS="-lmpi"])
fi
if test x = x"$MPILIBS"; then
	AC_CHECK_LIB(mpich, MPI_Init, [MPILIBS="-lmpich"])
fi

dnl We have to use AC_COMPILE_IFELSE and not AC_CHECK_HEADER because the
dnl latter uses $CPP, not $CC (which may be mpicc).
AC_LANG_CASE([C], [if test x != x"$MPILIBS"; then
	AC_MSG_CHECKING([for mpi.h])
	export LAMMPICC="$acx_mpi_save_CC"
	AC_COMPILE_IFELSE([
		AC_LANG_PROGRAM([[
			#include <mpi.h>
		]], [])],
		AC_MSG_RESULT(yes),
		[MPILIBS=""
			AC_MSG_RESULT(no)])
	unset LAMMPICC
fi],
[C++], [if test x != x"$MPILIBS"; then
	AC_MSG_CHECKING([for mpi.h])
	export LAMMPICXX="$acx_mpi_save_CXX"
	AC_COMPILE_IFELSE([
		AC_LANG_PROGRAM([[
			#include <mpi.h>
		]], [])],
		AC_MSG_RESULT(yes),
		[MPILIBS=""
			AC_MSG_RESULT(no)])
	unset LAMMPICXX
fi])

AC_LANG_CASE([C], [CC="$acx_mpi_save_CC"],
	[C++], [CXX="$acx_mpi_save_CXX"],
	[Fortran 77], [F77="$acx_mpi_save_F77"])

AC_SUBST(MPILIBS)

# Finally, execute ACTION-IF-FOUND/ACTION-IF-NOT-FOUND:
if test x = x"$MPILIBS"; then
        $2
        :
else
        ifelse([$1],,[AC_DEFINE(HAVE_MPI,1,[Define if you have the MPI library.])],[$1])
        :
fi
])dnl ACX_MPI


==> anc/xt-super/dune-common/m4/acx_pthread.m4 <==
dnl @synopsis ACX_PTHREAD([ACTION-IF-FOUND[, ACTION-IF-NOT-FOUND]])
dnl
dnl This macro figures out how to build C programs using POSIX threads.
dnl It sets the PTHREAD_LIBS output variable to the threads library and
dnl linker flags, and the PTHREAD_CFLAGS output variable to any special
dnl C compiler flags that are needed. (The user can also force certain
dnl compiler flags/libs to be tested by setting these environment
dnl variables.)
dnl
dnl Also sets PTHREAD_CC to any special C compiler that is needed for
dnl multi-threaded programs (defaults to the value of CC otherwise).
dnl (This is necessary on AIX to use the special cc_r compiler alias.)
dnl
dnl NOTE: You are assumed to not only compile your program with these
dnl flags, but also link it with them as well. e.g. you should link
dnl with $PTHREAD_CC $CFLAGS $PTHREAD_CFLAGS $LDFLAGS ... $PTHREAD_LIBS
dnl $LIBS
dnl
dnl If you are only building threads programs, you may wish to use
dnl these variables in your default LIBS, CFLAGS, and CC:
dnl
dnl        LIBS="$PTHREAD_LIBS $LIBS"
dnl        CFLAGS="$CFLAGS $PTHREAD_CFLAGS"
dnl        CC="$PTHREAD_CC"
dnl
dnl In addition, if the PTHREAD_CREATE_JOINABLE thread-attribute
dnl constant has a nonstandard name, defines PTHREAD_CREATE_JOINABLE to
dnl that name (e.g. PTHREAD_CREATE_UNDETACHED on AIX).
dnl
dnl ACTION-IF-FOUND is a list of shell commands to run if a threads
dnl library is found, and ACTION-IF-NOT-FOUND is a list of commands to
dnl run it if it is not found. If ACTION-IF-FOUND is not specified, the
dnl default action will define HAVE_PTHREAD.
dnl
dnl Please let the authors know if this macro fails on any platform, or
dnl if you have any other suggestions or comments. This macro was based
dnl on work by SGJ on autoconf scripts for FFTW (www.fftw.org) (with
dnl help from M. Frigo), as well as ac_pthread and hb_pthread macros
dnl posted by Alejandro Forero Cuervo to the autoconf macro repository.
dnl We are also grateful for the helpful feedback of numerous users.
dnl
dnl @category InstalledPackages
dnl @author Steven G. Johnson <stevenj@alum.mit.edu>
dnl @version 2005-01-14
dnl @license GPLWithACException

AC_DEFUN([ACX_PTHREAD], [
AC_REQUIRE([AC_CANONICAL_HOST])
AC_LANG_SAVE
AC_LANG_C
acx_pthread_ok=no

# We used to check for pthread.h first, but this fails if pthread.h
# requires special compiler flags (e.g. on True64 or Sequent).
# It gets checked for in the link test anyway.

# First of all, check if the user has set any of the PTHREAD_LIBS,
# etcetera environment variables, and if threads linking works using
# them:
if test x"$PTHREAD_LIBS$PTHREAD_CFLAGS" != x; then
        save_CFLAGS="$CFLAGS"
        CFLAGS="$CFLAGS $PTHREAD_CFLAGS"
        save_LIBS="$LIBS"
        LIBS="$PTHREAD_LIBS $LIBS"
        AC_MSG_CHECKING([for pthread_join in LIBS=$PTHREAD_LIBS with CFLAGS=$PTHREAD_CFLAGS])
        AC_LINK_IFELSE(
                [AC_LANG_CALL([], [pthread_join])],
                [acx_pthread_ok=yes],
                [])
        AC_MSG_RESULT($acx_pthread_ok)
        if test x"$acx_pthread_ok" = xno; then
                PTHREAD_LIBS=""
                PTHREAD_CFLAGS=""
        fi
        LIBS="$save_LIBS"
        CFLAGS="$save_CFLAGS"
fi

# We must check for the threads library under a number of different
# names; the ordering is very important because some systems
# (e.g. DEC) have both -lpthread and -lpthreads, where one of the
# libraries is broken (non-POSIX).

# Create a list of thread flags to try.  Items starting with a "-" are
# C compiler flags, and other items are library names, except for "none"
# which indicates that we try without any flags at all, and "pthread-config"
# which is a program returning the flags for the Pth emulation library.

acx_pthread_flags="pthreads none -Kthread -kthread lthread -pthread -pthreads -mthreads pthread --thread-safe -mt pthread-config"

# The ordering *is* (sometimes) important.  Some notes on the
# individual items follow:

# pthreads: AIX (must check this before -lpthread)
# none: in case threads are in libc; should be tried before -Kthread and
#       other compiler flags to prevent continual compiler warnings
# -Kthread: Sequent (threads in libc, but -Kthread needed for pthread.h)
# -kthread: FreeBSD kernel threads (preferred to -pthread since SMP-able)
# lthread: LinuxThreads port on FreeBSD (also preferred to -pthread)
# -pthread: Linux/gcc (kernel threads), BSD/gcc (userland threads)
# -pthreads: Solaris/gcc
# -mthreads: Mingw32/gcc, Lynx/gcc
# -mt: Sun Workshop C (may only link SunOS threads [-lthread], but it
#      doesn't hurt to check since this sometimes defines pthreads too;
#      also defines -D_REENTRANT)
# pthread: Linux, etcetera
# --thread-safe: KAI C++
# pthread-config: use pthread-config program (for GNU Pth library)

case "${host_cpu}-${host_os}" in
        *solaris*)

        # On Solaris (at least, for some versions), libc contains stubbed
        # (non-functional) versions of the pthreads routines, so link-based
        # tests will erroneously succeed.  (We need to link with -pthread or
        # -lpthread.)  (The stubs are missing pthread_cleanup_push, or rather
        # a function called by this macro, so we could check for that, but
        # who knows whether they'll stub that too in a future libc.)  So,
        # we'll just look for -pthreads and -lpthread first:

        acx_pthread_flags="-pthread -pthreads pthread -mt $acx_pthread_flags"
        ;;
esac

if test x"$acx_pthread_ok" = xno; then
for flag in $acx_pthread_flags; do

        case $flag in
                none)
                AC_MSG_CHECKING([whether pthreads work without any flags])
                ;;

                -*)
                AC_MSG_CHECKING([whether pthreads work with $flag])
                PTHREAD_CFLAGS="$flag"
                ;;

		pthread-config)
		AC_CHECK_PROG(acx_pthread_config, pthread-config, yes, no)
		if test x"$acx_pthread_config" = xno; then continue; fi
		PTHREAD_CFLAGS="`pthread-config --cflags`"
		PTHREAD_LIBS="`pthread-config --ldflags` `pthread-config --libs`"
		;;

                *)
                AC_MSG_CHECKING([for the pthreads library -l$flag])
                PTHREAD_LIBS="-l$flag"
                ;;
        esac

        save_LIBS="$LIBS"
        save_CFLAGS="$CFLAGS"
        LIBS="$PTHREAD_LIBS $LIBS"
        CFLAGS="$CFLAGS $PTHREAD_CFLAGS"

        # Check for various functions.  We must include pthread.h,
        # since some functions may be macros.  (On the Sequent, we
        # need a special flag -Kthread to make this header compile.)
        # We check for pthread_join because it is in -lpthread on IRIX
        # while pthread_create is in libc.  We check for pthread_attr_init
        # due to DEC craziness with -lpthreads.  We check for
        # pthread_cleanup_push because it is one of the few pthread
        # functions on Solaris that doesn't have a non-functional libc stub.
        # We try pthread_create on general principles.
        AC_LINK_IFELSE(
                [AC_LANG_PROGRAM(
                        [[#include <pthread.h>]],
                        [[pthread_t th; pthread_join(th, 0);
                          pthread_attr_init(0); pthread_cleanup_push(0, 0);
                          pthread_create(0,0,0,0); pthread_cleanup_pop(0);]])],
                [acx_pthread_ok=yes],
                [])

        LIBS="$save_LIBS"
        CFLAGS="$save_CFLAGS"

        AC_MSG_RESULT($acx_pthread_ok)
        if test "x$acx_pthread_ok" = xyes; then
                break;
        fi

        PTHREAD_LIBS=""
        PTHREAD_CFLAGS=""
done
fi

# Various other checks:
if test "x$acx_pthread_ok" = xyes; then
        save_LIBS="$LIBS"
        LIBS="$PTHREAD_LIBS $LIBS"
        save_CFLAGS="$CFLAGS"
        CFLAGS="$CFLAGS $PTHREAD_CFLAGS"

        # Detect AIX lossage: JOINABLE attribute is called UNDETACHED.
	AC_MSG_CHECKING([for joinable pthread attribute])
	attr_name=unknown
	for attr in PTHREAD_CREATE_JOINABLE PTHREAD_CREATE_UNDETACHED; do
        AC_LINK_IFELSE(
            [AC_LANG_PROGRAM(
                [[#include <pthread.h>]],
                [[int attr=$attr;]])],
            [attr_name=$attr; break],
            [])
	done
        AC_MSG_RESULT($attr_name)
        if test "$attr_name" != PTHREAD_CREATE_JOINABLE; then
            AC_DEFINE_UNQUOTED(PTHREAD_CREATE_JOINABLE, $attr_name,
                               [Define to necessary symbol if this constant
                                uses a non-standard name on your system.])
        fi

        AC_MSG_CHECKING([if more special flags are required for pthreads])
        flag=no
        case "${host_cpu}-${host_os}" in
            *-aix* | *-freebsd* | *-darwin*) flag="-D_THREAD_SAFE";;
            *solaris* | *-osf* | *-hpux*) flag="-D_REENTRANT";;
        esac
        AC_MSG_RESULT(${flag})
        if test "x$flag" != xno; then
            PTHREAD_CFLAGS="$flag $PTHREAD_CFLAGS"
        fi

        LIBS="$save_LIBS"
        CFLAGS="$save_CFLAGS"

        # More AIX lossage: must compile with cc_r
        AC_CHECK_PROG(PTHREAD_CC, cc_r, cc_r, ${CC})
else
        PTHREAD_CC="$CC"
fi

AC_SUBST(PTHREAD_LIBS)
AC_SUBST(PTHREAD_CFLAGS)
AC_SUBST(PTHREAD_CC)

# Finally, execute ACTION-IF-FOUND/ACTION-IF-NOT-FOUND:
if test x"$acx_pthread_ok" = xyes; then
        ifelse([$1],,AC_DEFINE(HAVE_PTHREAD,1,[Define if you have POSIX threads libraries and header files.]),[$1])
        :
else
        acx_pthread_ok=no
        $2
fi
AC_LANG_RESTORE
])dnl ACX_PTHREAD


==> anc/xt-super/dune-common/m4/ax_boost_base.m4 <==
# ===========================================================================
#       http://www.gnu.org/software/autoconf-archive/ax_boost_base.html
# ===========================================================================
#
# SYNOPSIS
#
#   AX_BOOST_BASE([MINIMUM-VERSION], [ACTION-IF-FOUND], [ACTION-IF-NOT-FOUND])
#
# DESCRIPTION
#
#   Test for the Boost C++ libraries of a particular version (or newer)
#
#   If no path to the installed boost library is given the macro searchs
#   under /usr, /usr/local, /opt and /opt/local and evaluates the
#   $BOOST_ROOT environment variable. Further documentation is available at
#   <http://randspringer.de/boost/index.html>.
#
#   This macro calls:
#
#     AC_SUBST(BOOST_CPPFLAGS) / AC_SUBST(BOOST_LDFLAGS)
#
#   And sets:
#
#     HAVE_BOOST
#
# LICENSE
#
#   Copyright (c) 2008 Thomas Porschberg <thomas@randspringer.de>
#   Copyright (c) 2009 Peter Adolphs
#
#   Copying and distribution of this file, with or without modification, are
#   permitted in any medium without royalty provided the copyright notice
#   and this notice are preserved. This file is offered as-is, without any
#   warranty.

#serial 21

AC_DEFUN([AX_BOOST_BASE],
[
AC_ARG_WITH([boost],
  [AS_HELP_STRING([--with-boost@<:@=ARG@:>@],
    [use Boost library from a standard location (ARG=yes),
     from the specified location (ARG=<path>),
     or disable it (ARG=no)
     @<:@ARG=yes@:>@ ])],
    [
    if test "$withval" = "no"; then
        want_boost="no"
    elif test "$withval" = "yes"; then
        want_boost="yes"
        ac_boost_path=""
    else
        want_boost="yes"
        ac_boost_path="$withval"
    fi
    ],
    [want_boost="yes"])


AC_ARG_WITH([boost-libdir],
        AS_HELP_STRING([--with-boost-libdir=LIB_DIR],
        [Force given directory for boost libraries. Note that this will override library path detection, so use this parameter only if default library detection fails and you know exactly where your boost libraries are located.]),
        [
        if test -d "$withval"
        then
                ac_boost_lib_path="$withval"
        else
                AC_MSG_ERROR(--with-boost-libdir expected directory name)
        fi
        ],
        [ac_boost_lib_path=""]
)

if test "x$want_boost" = "xyes"; then
    boost_lib_version_req=ifelse([$1], ,1.20.0,$1)
    boost_lib_version_req_shorten=`expr $boost_lib_version_req : '\([[0-9]]*\.[[0-9]]*\)'`
    boost_lib_version_req_major=`expr $boost_lib_version_req : '\([[0-9]]*\)'`
    boost_lib_version_req_minor=`expr $boost_lib_version_req : '[[0-9]]*\.\([[0-9]]*\)'`
    boost_lib_version_req_sub_minor=`expr $boost_lib_version_req : '[[0-9]]*\.[[0-9]]*\.\([[0-9]]*\)'`
    if test "x$boost_lib_version_req_sub_minor" = "x" ; then
        boost_lib_version_req_sub_minor="0"
        fi
    WANT_BOOST_VERSION=`expr $boost_lib_version_req_major \* 100000 \+  $boost_lib_version_req_minor \* 100 \+ $boost_lib_version_req_sub_minor`
    AC_MSG_CHECKING(for boostlib >= $boost_lib_version_req)
    succeeded=no

    dnl On 64-bit systems check for system libraries in both lib64 and lib.
    dnl The former is specified by FHS, but e.g. Debian does not adhere to
    dnl this (as it rises problems for generic multi-arch support).
    dnl The last entry in the list is chosen by default when no libraries
    dnl are found, e.g. when only header-only libraries are installed!
    libsubdirs="lib"
    ax_arch=`uname -m`
    if test $ax_arch = x86_64 -o $ax_arch = ppc64 -o $ax_arch = s390x -o $ax_arch = sparc64; then
        libsubdirs="lib64 lib lib64"
    fi

    dnl first we check the system location for boost libraries
    dnl this location ist chosen if boost libraries are installed with the --layout=system option
    dnl or if you install boost with RPM
    if test "$ac_boost_path" != ""; then
        BOOST_CPPFLAGS="-I$ac_boost_path/include"
        for ac_boost_path_tmp in $libsubdirs; do
                if test -d "$ac_boost_path"/"$ac_boost_path_tmp" ; then
                        BOOST_LDFLAGS="-L$ac_boost_path/$ac_boost_path_tmp"
                        break
                fi
        done
    elif test "$cross_compiling" != yes; then
        for ac_boost_path_tmp in /usr /usr/local /opt /opt/local ; do
            if test -d "$ac_boost_path_tmp/include/boost" && test -r "$ac_boost_path_tmp/include/boost"; then
                for libsubdir in $libsubdirs ; do
                    if ls "$ac_boost_path_tmp/$libsubdir/libboost_"* >/dev/null 2>&1 ; then break; fi
                done
                BOOST_LDFLAGS="-L$ac_boost_path_tmp/$libsubdir"
                BOOST_CPPFLAGS="-I$ac_boost_path_tmp/include"
                break;
            fi
        done
    fi

    dnl overwrite ld flags if we have required special directory with
    dnl --with-boost-libdir parameter
    if test "$ac_boost_lib_path" != ""; then
       BOOST_LDFLAGS="-L$ac_boost_lib_path"
    fi

    ax_boost_base_save_CPPFLAGS="$CPPFLAGS"
    CPPFLAGS="$ax_boost_base_save_CPPFLAGS $BOOST_CPPFLAGS"

    ax_boost_base_save_LDFLAGS="$LDFLAGS"
    LDFLAGS="$ax_boost_base_save_LDFLAGS $BOOST_LDFLAGS"

    AC_REQUIRE([AC_PROG_CXX])
    AC_LANG_PUSH(C++)
        AC_COMPILE_IFELSE([AC_LANG_PROGRAM([[
    @%:@include <boost/version.hpp>
    ]], [[
    #if BOOST_VERSION >= $WANT_BOOST_VERSION
    // Everything is okay
    #else
    #  error Boost version is too old
    #endif
    ]])],[
        AC_MSG_RESULT(yes)
    succeeded=yes
    found_system=yes
        ],[
        ])
    AC_LANG_POP([C++])



    dnl if we found no boost with system layout we search for boost libraries
    dnl built and installed without the --layout=system option or for a staged(not installed) version
    if test "x$succeeded" != "xyes"; then
        _version=0
        if test "$ac_boost_path" != ""; then
            if test -d "$ac_boost_path" && test -r "$ac_boost_path"; then
                for i in `ls -d $ac_boost_path/include/boost-* 2>/dev/null`; do
                    _version_tmp=`echo $i | sed "s#$ac_boost_path##" | sed 's/\/include\/boost-//' | sed 's/_/./'`
                    V_CHECK=`expr $_version_tmp \> $_version`
                    if test "$V_CHECK" = "1" ; then
                        _version=$_version_tmp
                    fi
                    VERSION_UNDERSCORE=`echo $_version | sed 's/\./_/'`
                    BOOST_CPPFLAGS="-I$ac_boost_path/include/boost-$VERSION_UNDERSCORE"
                done
            fi
        else
            if test "$cross_compiling" != yes; then
                for ac_boost_path in /usr /usr/local /opt /opt/local ; do
                    if test -d "$ac_boost_path" && test -r "$ac_boost_path"; then
                        for i in `ls -d $ac_boost_path/include/boost-* 2>/dev/null`; do
                            _version_tmp=`echo $i | sed "s#$ac_boost_path##" | sed 's/\/include\/boost-//' | sed 's/_/./'`
                            V_CHECK=`expr $_version_tmp \> $_version`
                            if test "$V_CHECK" = "1" ; then
                                _version=$_version_tmp
                                best_path=$ac_boost_path
                            fi
                        done
                    fi
                done

                VERSION_UNDERSCORE=`echo $_version | sed 's/\./_/'`
                BOOST_CPPFLAGS="-I$best_path/include/boost-$VERSION_UNDERSCORE"
                if test "$ac_boost_lib_path" = ""; then
                    for libsubdir in $libsubdirs ; do
                        if ls "$best_path/$libsubdir/libboost_"* >/dev/null 2>&1 ; then break; fi
                    done
                    BOOST_LDFLAGS="-L$best_path/$libsubdir"
                fi
            fi

            if test "x$BOOST_ROOT" != "x"; then
                for libsubdir in $libsubdirs ; do
                    if ls "$BOOST_ROOT/stage/$libsubdir/libboost_"* >/dev/null 2>&1 ; then break; fi
                done
                if test -d "$BOOST_ROOT" && test -r "$BOOST_ROOT" && test -d "$BOOST_ROOT/stage/$libsubdir" && test -r "$BOOST_ROOT/stage/$libsubdir"; then
                    version_dir=`expr //$BOOST_ROOT : '.*/\(.*\)'`
                    stage_version=`echo $version_dir | sed 's/boost_//' | sed 's/_/./g'`
                        stage_version_shorten=`expr $stage_version : '\([[0-9]]*\.[[0-9]]*\)'`
                    V_CHECK=`expr $stage_version_shorten \>\= $_version`
                    if test "$V_CHECK" = "1" -a "$ac_boost_lib_path" = "" ; then
                        AC_MSG_NOTICE(We will use a staged boost library from $BOOST_ROOT)
                        BOOST_CPPFLAGS="-I$BOOST_ROOT"
                        BOOST_LDFLAGS="-L$BOOST_ROOT/stage/$libsubdir"
                    fi
                fi
            fi
        fi

        CPPFLAGS="$ax_boost_base_save_CPPFLAGS $BOOST_CPPFLAGS"
        LDFLAGS="$ax_boost_base_save_LDFLAGS $BOOST_LDFLAGS"

        AC_LANG_PUSH(C++)
            AC_COMPILE_IFELSE([AC_LANG_PROGRAM([[
        @%:@include <boost/version.hpp>
        ]], [[
        #if BOOST_VERSION >= $WANT_BOOST_VERSION
        // Everything is okay
        #else
        #  error Boost version is too old
        #endif
        ]])],[
            AC_MSG_RESULT(yes)
        succeeded=yes
        found_system=yes
            ],[
            ])
        AC_LANG_POP([C++])
    fi

    if test "$succeeded" != "yes" ; then
        if test "$_version" = "0" ; then
            AC_MSG_NOTICE([[We could not detect the boost libraries (version $boost_lib_version_req_shorten or higher). If you have a staged boost library (still not installed) please specify \$BOOST_ROOT in your environment and do not give a PATH to --with-boost option.  If you are sure you have boost installed, then check your version number looking in <boost/version.hpp>. See http://randspringer.de/boost for more documentation.]])
        else
            AC_MSG_NOTICE([Your boost libraries seems to old (version $_version).])
        fi
        # execute ACTION-IF-NOT-FOUND (if present):
        ifelse([$3], , :, [$3])
    else
        AC_SUBST(BOOST_CPPFLAGS)
        AC_SUBST(BOOST_LDFLAGS)
        AC_DEFINE(HAVE_BOOST,,[define if the Boost library is available])
        # execute ACTION-IF-FOUND (if present):
        ifelse([$2], , :, [$2])
    fi

    CPPFLAGS="$ax_boost_base_save_CPPFLAGS"
    LDFLAGS="$ax_boost_base_save_LDFLAGS"
fi

])


==> anc/xt-super/dune-common/m4/ax_check_gl.m4 <==
dnl @synopsis AX_CHECK_GL
dnl
dnl Check for an OpenGL implementation. If GL is found, the required
dnl compiler and linker flags are included in the output variables
dnl "GL_CFLAGS" and "GL_LIBS", respectively. This macro adds the
dnl configure option "--with-apple-opengl-framework", which users can
dnl use to indicate that Apple's OpenGL framework should be used on Mac
dnl OS X. If Apple's OpenGL framework is used, the symbol
dnl "HAVE_APPLE_OPENGL_FRAMEWORK" is defined. If no GL implementation
dnl is found, "no_gl" is set to "yes".
dnl
dnl @category InstalledPackages
dnl @author Braden McDaniel <braden@endoframe.com>
dnl @version 2004-11-15
dnl @license AllPermissive

AC_DEFUN([AX_CHECK_GL],
[AC_REQUIRE([AC_PATH_X])dnl
AC_REQUIRE([ACX_PTHREAD])dnl

#
# There isn't a reliable way to know we should use the Apple OpenGL framework
# without a configure option.  A Mac OS X user may have installed an
# alternative GL implementation (e.g., Mesa), which may or may not depend on X.
#
AC_ARG_WITH([apple-opengl-framework],
            [AC_HELP_STRING([--with-apple-opengl-framework],
                            [use Apple OpenGL framework (Mac OS X only)])])
if test "X$with_apple_opengl_framework" = "Xyes"; then
  AC_DEFINE([HAVE_APPLE_OPENGL_FRAMEWORK], [1],
            [Use the Apple OpenGL framework.])
  GL_LIBS="-framework OpenGL"
else
  AC_LANG_PUSH(C)

  AX_LANG_COMPILER_MS
  if test X$ax_compiler_ms = Xno; then
    GL_CFLAGS="${PTHREAD_CFLAGS}"
    GL_LIBS="${PTHREAD_LIBS} -lm"
  fi

  #
  # Use x_includes and x_libraries if they have been set (presumably by
  # AC_PATH_X).
  #
  if test "X$no_x" != "Xyes"; then
    if test -n "$x_includes"; then
      GL_CFLAGS="-I${x_includes} ${GL_CFLAGS}"
    fi
    if test -n "$x_libraries"; then
      GL_LIBS="-L${x_libraries} -lX11 ${GL_LIBS}"
    fi
  fi

  AC_CHECK_HEADERS([windows.h])

  AC_CACHE_CHECK([for OpenGL library], [ax_cv_check_gl_libgl],
  [ax_cv_check_gl_libgl="no"
  ax_save_CPPFLAGS="${CPPFLAGS}"
  CPPFLAGS="${GL_CFLAGS} ${CPPFLAGS}"
  ax_save_LIBS="${LIBS}"
  LIBS=""
  ax_check_libs="-lopengl32 -lGL"
  for ax_lib in ${ax_check_libs}; do
    if test X$ax_compiler_ms = Xyes; then
      ax_try_lib=`echo $ax_lib | sed -e 's/^-l//' -e 's/$/.lib/'`
    else
      ax_try_lib="${ax_lib}"
    fi
    LIBS="${ax_try_lib} ${GL_LIBS} ${ax_save_LIBS}"
    AC_LINK_IFELSE(
    [AC_LANG_PROGRAM([[
# if HAVE_WINDOWS_H && defined(_WIN32)
#   include <windows.h>
# endif
# include <GL/gl.h>]],
                     [[glBegin(0)]])],
    [ax_cv_check_gl_libgl="${ax_try_lib}"; break])
  done
  LIBS=${ax_save_LIBS}
  CPPFLAGS=${ax_save_CPPFLAGS}])

  if test "X${ax_cv_check_gl_libgl}" = "Xno"; then
    no_gl="yes"
    GL_CFLAGS=""
    GL_LIBS=""
  else
    GL_LIBS="${ax_cv_check_gl_libgl} ${GL_LIBS}"
  fi
  AC_LANG_POP(C)
fi

AC_SUBST([GL_CFLAGS])
AC_SUBST([GL_LIBS])
])dnl


==> anc/xt-super/dune-common/m4/ax_lang_compiler_ms.m4 <==
dnl @synopsis AX_LANG_COMPILER_MS
dnl
dnl Check whether the compiler for the current language is Microsoft.
dnl
dnl This macro is modeled after _AC_LANG_COMPILER_GNU in the GNU
dnl Autoconf implementation.
dnl
dnl @category InstalledPackages
dnl @author Braden McDaniel <braden@endoframe.com>
dnl @version 2004-11-15
dnl @license AllPermissive

AC_DEFUN([AX_LANG_COMPILER_MS],
[AC_CACHE_CHECK([whether we are using the Microsoft _AC_LANG compiler],
                [ax_cv_[]_AC_LANG_ABBREV[]_compiler_ms],
[AC_COMPILE_IFELSE([AC_LANG_PROGRAM([], [[#ifndef _MSC_VER
       choke me
#endif
]])],
                   [ax_compiler_ms=yes],
                   [ax_compiler_ms=no])
ax_cv_[]_AC_LANG_ABBREV[]_compiler_ms=$ax_compiler_ms
])])


==> anc/xt-super/dune-common/m4/boost_fusion.m4 <==
# -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
AC_DEFUN([DUNE_BOOST_FUSION],
[
        AC_REQUIRE([AC_PROG_CC])
        CPPFLAGS_SAVED="$CPPFLAGS"
        CPPFLAGS="$CPPFLAGS $BOOST_CPPFLAGS"
        export CPPFLAGS

        LDFLAGS_SAVED="$LDFLAGS"
        LDFLAGS="$LDFLAGS $BOOST_LDFLAGS"
        export LDFLAGS

        AC_CACHE_CHECK(whether the Boost::FUSION library is available,
                               dune_cv_boost_fusion,
                               [AC_LANG_PUSH([C++])
                               AC_COMPILE_IFELSE([AC_LANG_PROGRAM([[ @%:@include <boost/fusion/container.hpp>
                                  ]],
                                  [[
                                    boost::fusion::vector<int,char,double> v;
                                    return 0;
                                   ]])],
                               dune_cv_boost_fusion=yes, dune_cv_boost_fusion=no)
                               AC_LANG_POP([C++])])
         if test "x$dune_cv_boost_fusion" = "xyes"; then
               AC_DEFINE(HAVE_BOOST_FUSION,,[define if the Boost::Fusion headers are available])
         fi
         CPPFLAGS="$CPPFLAGS_SAVED"
         LDFLAGS="$LDFLAGS_SAVED"
])


==> anc/xt-super/dune-common/m4/cxx0x_nullptr.m4 <==
AC_DEFUN([NULLPTR_CHECK],[
  AC_CACHE_CHECK([whether nullptr is supported], dune_cv_nullptr_support, [
    AC_REQUIRE([AC_PROG_CXX])
    AC_REQUIRE([CXX11])
    AC_LANG_PUSH([C++])
    AC_COMPILE_IFELSE([AC_LANG_PROGRAM(
      [],[[
      char* ch = nullptr;
      if(ch!=nullptr) { ; }
      ]])],
      dune_cv_nullptr_support=yes,
      dune_cv_nullptr_support=no)
    AC_LANG_POP
  ])
  if test "x$dune_cv_nullptr_support" = xyes; then
    AC_DEFINE(HAVE_NULLPTR, 1, [Define to 1 if nullptr is supported])
  fi
])


==> anc/xt-super/dune-common/m4/cxx11_compiler.m4 <==
# whether compiler accepts -std=c++11 or -std=c++0x
# can be disabled by --disable-cxx11check

AC_DEFUN([CXX11],[
  AC_REQUIRE([AC_PROG_CXX])
  AC_ARG_ENABLE(cxx11check,
    AC_HELP_STRING([--disable-cxx11check],
      [Skip test whether compiler supports flag -std=c++11 and -std=c++0x to enable C++11 features
       (Dune always requires C++11 support - if your compiler requires custom flags for C++11 mode, tell configure about them
       in your CXXFLAGS and disable this check)]),
      [cxx11check=$enableval],
      [cxx11check=yes])

  # try flag -std=c++11
  AC_CACHE_CHECK([whether $CXX accepts -std=c++11], dune_cv_gplusplus_accepts_cplusplus11, [
    dune_cv_gplusplus_accepts_cplusplus11=no
    if test "x$GXX" = xyes && test "x$cxx11check" = xyes; then
      ac_save_CXX="$CXX"
      AC_LANG_PUSH([C++])
      CXX="$CXX -std=c++11"
      AC_COMPILE_IFELSE([AC_LANG_PROGRAM([[
        #include <iostream>
        #include <array>
        ]], [])],
        dune_cv_gplusplus_accepts_cplusplus11=yes,
        dune_cv_gplusplus_accepts_cplusplus11=no)
      AC_LANG_POP([C++])
      CXX="$ac_save_CXX"
    fi
  ])
  # try flag -std=c++0x
  if test "x$dune_cv_gplusplus_accepts_cplusplus11" == "xno" ; then
    AC_CACHE_CHECK([whether $CXX accepts -std=c++0x], dune_cv_gplusplus_accepts_cplusplus0x, [
      dune_cv_gplusplus_accepts_cplusplus0x=no
      if test "x$GXX" = xyes && test "x$cxx11check" = xyes; then
        ac_save_CXX="$CXX"
        AC_LANG_PUSH([C++])
        CXX="$CXX -std=c++0x"
        AC_COMPILE_IFELSE([AC_LANG_PROGRAM([[
          #include <iostream>
          #include <array>
          ]], [])],
          dune_cv_gplusplus_accepts_cplusplus0x=yes,
          dune_cv_gplusplus_accepts_cplusplus0x=no)
        AC_LANG_POP([C++])
        CXX="$ac_save_CXX"
      fi
    ])
  fi

  if test "x$dune_cv_gplusplus_accepts_cplusplus11" == "xyes" ; then
    CXX="$CXX -std=c++11"
    CXXCPP="$CXXCPP -std=c++11"
  elif test "x$dune_cv_gplusplus_accepts_cplusplus0x" == "xyes" ; then
    CXX="$CXX -std=c++0x"
    CXXCPP="$CXXCPP -std=c++0x"
  else
    if test "x$cxx11check" = xyes; then
      # we ran the test, and it failed - bail out
      AC_MSG_FAILURE([Your compiler does not seem to support C++11!])
    else
      # test was skipped, warn the user
      AC_MSG_WARN([Skipping test for C++11 support, make sure your compiler supports at least the feature set of GCC 4.4!])
    fi
  fi

  # set feature support macros for backwards compatibility
  AC_DEFINE(HAVE_INTEGRAL_CONSTANT, 1, [THIS MACRO IS DEPRECATED AND ONLY KEPT FOR BACKWARDS COMPATIBILITY UNTIL THE NEXT RELEASE!])
  AC_DEFINE(HAVE_DUNE_HASH, 1, [THIS MACRO IS DEPRECATED AND ONLY KEPT FOR BACKWARDS COMPATIBILITY UNTIL THE NEXT RELEASE!])
  AC_DEFINE(HAVE_STD_HASH, 1, [THIS MACRO IS DEPRECATED AND ONLY KEPT FOR BACKWARDS COMPATIBILITY UNTIL THE NEXT RELEASE!])
  AC_DEFINE(HAVE_TYPE_TRAITS, 1, [THIS MACRO IS DEPRECATED AND ONLY KEPT FOR BACKWARDS COMPATIBILITY UNTIL THE NEXT RELEASE!])
  AC_DEFINE(HAVE_VARIADIC_TEMPLATES, 1, [THIS MACRO IS DEPRECATED AND ONLY KEPT FOR BACKWARDS COMPATIBILITY UNTIL THE NEXT RELEASE!])
  AC_DEFINE(HAVE_VARIADIC_CONSTRUCTOR_SFINAE, 1, [THIS MACRO IS DEPRECATED AND ONLY KEPT FOR BACKWARDS COMPATIBILITY UNTIL THE NEXT RELEASE!])
  AC_DEFINE(HAVE_RVALUE_REFERENCES, 1, [THIS MACRO IS DEPRECATED AND ONLY KEPT FOR BACKWARDS COMPATIBILITY UNTIL THE NEXT RELEASE!])

])


==> anc/xt-super/dune-common/m4/cxx11_constexpr.m4 <==
# tests for C++11 constexpr support
# the associated macro is called HAVE_CONSTEXPR

AC_DEFUN([CXX11_CONSTEXPR_CHECK],[
  AC_CACHE_CHECK([for C++11 constexpr], dune_cv_cxx11_constexpr_support, [
    AC_REQUIRE([AC_PROG_CXX])
    AC_REQUIRE([CXX11])
    AC_LANG_PUSH([C++])
    AC_COMPILE_IFELSE([
      AC_LANG_PROGRAM([
          constexpr int foo () { return 0; }

          template< int v >
          struct A
          {
            static const int value = v;
          };
        ],[
          return A< foo() >::value;
        ])],
      dune_cv_cxx11_constexpr_support=yes,
      dune_cv_cxx11_constexpr_support=no)
    AC_LANG_POP
  ])
  if test "x$dune_cv_cxx11_constexpr_support" = xyes; then
    AC_DEFINE(HAVE_CONSTEXPR, 1, [Define to 1 if C++11 constexpr is supported])
  fi
])


==> anc/xt-super/dune-common/m4/cxx11_final.m4 <==
# Check if the 'final' keyword is supported

AC_DEFUN([DUNE_CHECKFINAL],[
    AC_CACHE_CHECK([for C++11 keyword 'final'], dune_cv_keyword_final, [
        AC_LANG_PUSH([C++])
        AC_COMPILE_IFELSE([AC_LANG_PROGRAM([[
                        struct Foo
                        {
                          virtual void foo() final;
                        };
                          ]],
                          [])],
                        dune_cv_keyword_final="yes",
                        dune_cv_keyword_final="no")
        AC_LANG_POP([C++])
    ])

    AS_IF([test "x$dune_cv_keyword_final" = "xyes"],
      [AC_DEFINE_UNQUOTED(HAVE_KEYWORD_FINAL,
                          1,
                          [does the compiler support the keyword 'final'?])],)
])


==> anc/xt-super/dune-common/m4/cxx11_is_indexable_support.m4 <==
# tests whether the compiler properly supports testing for operator[]
# the associated macro is called HAVE_IS_INDEXABLE_SUPPORT

AC_DEFUN([DUNE_CXX11_IS_INDEXABLE_SUPPORT_CHECK],[
  AC_CACHE_CHECK([whether the compiler properly supports testing for operator[[]]],
    dune_cv_cxx11_is_indexable_support,
    [
    AC_REQUIRE([AC_PROG_CXX])
    AC_REQUIRE([CXX11])
    AC_LANG_PUSH([C++])
    AC_COMPILE_IFELSE([
      AC_LANG_PROGRAM(
        [
          #include <utility>
          #include <type_traits>
          #include <array>

          template <class T>
          typename std::add_rvalue_reference<T>::type declval();

          namespace detail {

            template<typename T, typename I, typename = int>
            struct _is_indexable
              : public std::false_type
            {};

            template<typename T, typename I>
            struct _is_indexable<T,I,typename std::enable_if<(sizeof(declval<T>()[[declval<I>()]]) > 0),int>::type>
              : public std::true_type
            {};

          }

          template<typename T, typename I = std::size_t>
          struct is_indexable
            : public detail::_is_indexable<T,I>
          {};

          struct foo_type {};

        ],[
          double x;
          std::array<double,4> y;
          double z[[5]];
          foo_type f;

          static_assert(not is_indexable<decltype(x)>::value,"scalar type");
          static_assert(is_indexable<decltype(y)>::value,"indexable class");
          static_assert(is_indexable<decltype(z)>::value,"array");
          static_assert(not is_indexable<decltype(f)>::value,"not indexable class");
          static_assert(not is_indexable<decltype(y),foo_type>::value,"custom index type");

          return 0;
        ])],
      dune_cv_cxx11_is_indexable_support=yes,
      dune_cv_cxx11_is_indexable_support=no)
    AC_LANG_POP
  ])
  if test "$dune_cv_cxx11_is_indexable_support" = yes; then
    AC_DEFINE(HAVE_IS_INDEXABLE_SUPPORT, 1,
      [Define to 1 if the compiler properly supports testing for operator[[]]])
  fi
])


==> anc/xt-super/dune-common/m4/cxx11_noexcept.m4 <==
# tests for C++11 noexcept specifier support
# this test does not test the noexcept operator
# the associated macro is called HAVE_NOEXCEPT_SPECIFIER

AC_DEFUN([DUNE_CXX11_NOEXCEPT_SPECIFIER_CHECK],[
  AC_CACHE_CHECK([for C++11 noexcept specifier],
    dune_cv_cxx11_noexcept_specifier_support,
    [
    AC_REQUIRE([AC_PROG_CXX])
    AC_REQUIRE([CXX11])
    AC_LANG_PUSH([C++])
    AC_COMPILE_IFELSE([
      AC_LANG_PROGRAM(
        [
          void func1() noexcept {}

          void func2() noexcept(true) {}

          template <class T>
          void func3() noexcept(noexcept(T())) {}
        ],[
          func1();
          func2();
          func3<int>();
        ])],
      dune_cv_cxx11_noexcept_specifier_support=yes,
      dune_cv_cxx11_noexcept_specifier_support=no)
    AC_LANG_POP
  ])
  if test "$dune_cv_cxx11_noexcept_specifier_support" = yes; then
    AC_DEFINE(HAVE_NOEXCEPT_SPECIFIER, 1,
      [Define to 1 if C++11 nonexcept specifier is supported])
  fi
])


==> anc/xt-super/dune-common/m4/cxx11_range_based_for.m4 <==
# tests for C++11 range-based for support
# the associated define is called HAVE_RANGE_BASED_FOR

AC_DEFUN([DUNE_CXX11_RANGE_BASED_FOR],[
  AC_CACHE_CHECK([for C++11 range-based for], [dune_cv_cxx11_range_based_for_support], [
    AC_REQUIRE([AC_PROG_CXX])
    AC_REQUIRE([CXX11])
    AC_LANG_PUSH([C++])
    AC_COMPILE_IFELSE([
      AC_LANG_PROGRAM(,[[
          int arr[3];
          for(int &val : arr)
            val = 0;
        ]])],
      [dune_cv_cxx11_range_based_for_support=yes],
      [dune_cv_cxx11_range_based_for_support=no])
    AC_LANG_POP
  ])
  if test "x$dune_cv_cxx11_range_based_for_support" = xyes; then
    AC_DEFINE([HAVE_RANGE_BASED_FOR], [1], [Define to 1 if C++11 range-based for is supported])
  fi
])


==> anc/xt-super/dune-common/m4/cxx11_std_declval.m4 <==
# tests for C++11 noexcept specifier support
# this test does not test the noexcept operator
# the associated macro is called HAVE_NOEXCEPT_SPECIFIER

AC_DEFUN([DUNE_CXX11_STD_DECLVAL_CHECK],[
  AC_CACHE_CHECK([for C++11 std::declval()],
    dune_cv_cxx11_std_declval,
    [
    AC_REQUIRE([AC_PROG_CXX])
    AC_REQUIRE([CXX11])
    AC_LANG_PUSH([C++])
    AC_COMPILE_IFELSE([
      AC_LANG_PROGRAM(
        [
          #include <utility>

          template<typename T>
          struct check;

          template<>
          struct check<int&&>
          {
            int pass() { return 0; }
          };
        ],[
          return check<decltype(std::declval<int>())>().pass();
        ])],
      dune_cv_cxx11_std_declval=yes,
      dune_cv_cxx11_std_declval=no)
    AC_LANG_POP
  ])
  if test "$dune_cv_cxx11_std_declval" = yes; then
    AC_DEFINE(HAVE_STD_DECLVAL, 1,
      [Define to 1 if C++11 std::declval() is supported])
  fi
])


==> anc/xt-super/dune-common/m4/dune.m4 <==
dnl -*- autoconf -*-
# checks for dune-headers and everything they need

# TODO
#
# - use pkg-config if --enable-localdune is not provided

#   #export PKG_CONFIG_LIBDIR=$with_dune/dune
#  #PKG_CHECK_MODULES(DUNE, dune)  

# DUNE_VAR_IF (VAR, [TEXT], [IF-EQUAL], [IF-NOT-EQUAL])
#
# Compatibility wrapper around AS_VAR_IF.  If AS_VAR_IF is available, use it,
# otherwise emulate it.
AC_DEFUN([DUNE_VAR_IF],
[m4_ifdef([AS_VAR_IF],
  [AS_VAR_IF([$1], [$2], [$3], [$4])],
  [AS_IF([{ _dune_var_if_tmp="$2"
            eval "test x\"\$AS_ESCAPE([$1])\" = x\"\$_dune_var_if_tmp\""
          }], [$3], [$4])])
])

# DUNE_VAR_COPY (DEST, SRC)
#
# Compatibility wrapper around AS_VAR_COPY.  If AS_VAR_COPY is available, use
# it, otherwise emulate it.
AC_DEFUN([DUNE_VAR_COPY],
[m4_ifdef([AS_VAR_COPY],
  [AS_VAR_COPY([$1], [$2])],
  [eval "$1=\$$2"])
])

# DUNE_VAR_APPEND (VAR, TEXT)
#
# Compatibility wrapper around AS_VAR_APPEND.  If AS_VAR_APPEND is available,
# use it, otherwise emulate it.
AC_DEFUN([DUNE_VAR_APPEND],
[m4_ifdef([AS_VAR_APPEND],
  [AS_VAR_APPEND([$1], [$2])],
  [DUNE_VAR_COPY([_dune_va_tmp], [$1])
AS_VAR_SET([$1], ["$_dune_va_tmp"$2])])
])

# DUNE_ADD_ALL_PKG (TAG, [CPPFLAGS], [LDFLAGS], [LIBS])
#
# Add the flags and libs of an external library to the ALL_PKG_* variables,
# avoiding duplicates.
#
# TAG Tag used to avoid duplicate entries in the global variables.  This
#     should be the same in all invocations of this macro for the same
#     library, even for different modules.
#
# CPPFLAGS The preprocessor flags to add.
#
# LDFLAGS The linker flags to add.
#
# LIBS The libraries to add.
#
# All arguments allow shell substitutions.  Each argument should be suitable
# for use inside shell double quotes.  The flags given as argument here should
# not include the flags of dependend libraries that already call
# DUNE_ADD_ALL_PKG themselves; e.g. HDF5 should not add the DUNEMPI* flags.
#
# configure/shell variables:
#   ALL_PKG_CPPFLAGS
#   ALL_PKG_LDFLAGS
#   ALL_PKG_LIBS
AC_DEFUN([DUNE_ADD_ALL_PKG],
[AS_VAR_PUSHDEF([_dune_aap_TAG], [_dune_aap_tag_$1])dnl
AS_VAR_SET_IF([_dune_aap_TAG], [],
[DUNE_VAR_APPEND([ALL_PKG_CPPFLAGS], [" $2"])
DUNE_VAR_APPEND([ALL_PKG_LDFLAGS], [" $3"])
ALL_PKG_LIBS="$4 $ALL_PKG_LIBS"
AS_VAR_SET([_dune_aap_TAG], [1])
])
AS_VAR_POPDEF([_dune_aap_TAG])dnl
])

# DUNE_ADD_MODULE_DEPS (MODULE, TAG, [CPPFLAGS], [LDFLAGS], [LIBS])
#
# Add the flags and libs of an external library to the modules flags
# and libs and to the the DUNE_* and ALL_PKG_* families of global flags and
# libs.
#
# MODULE The name to the DUNE module to add the flags for.  It should be
#     lowercase with components seperated by dashes (like "dune-common").
#
# TAG Tag used to avoid duplicate entries in the global variables.  This
#     should be the same in all invocations of this macro for the same
#     library, even for different modules.
#
# CPPFLAGS The preprocessor flags to add.
#
# LDFLAGS The linker flags to add.
#
# LIBS The libraries to add.
#
# All arguments allow shell substitutions.  Each argument should be suitable
# for use inside shell double quotes.
#
# configure/shell variables (MODULE_upper denotes an uppercase version of
# MODULE as obtained by AS_TR_CPP):
#   {MODULE_upper}_DEPS_CPPFLAGS
#   {MODULE_upper}_DEPS_LDFLAGS
#   {MODULE_upper}_DEPS_LIBS
#   ALL_PKG_CPPFLAGS
#   ALL_PKG_LDFLAGS
#   ALL_PKG_LIBS
#   DUNE_CPPFLAGS
#   DUNE_LDFLAGS
#   DUNE_LIBS
AC_DEFUN([DUNE_ADD_MODULE_DEPS],
[# Add module specific flags and libs
AS_VAR_PUSHDEF([_dune_amd_CPPFLAGS], [AS_TR_CPP([$1])_DEPS_CPPFLAGS])dnl
DUNE_VAR_COPY([_dune_amd_tmp], [_dune_amd_CPPFLAGS])
AS_VAR_SET([_dune_amd_CPPFLAGS], ["$3 "$_dune_amd_tmp])
AS_VAR_POPDEF([_dune_amd_CPPFLAGS])dnl

AS_VAR_PUSHDEF([_dune_amd_LDFLAGS], [AS_TR_CPP([$1])_DEPS_LDFLAGS])dnl
DUNE_VAR_COPY([_dune_amd_tmp], [_dune_amd_LDFLAGS])
AS_VAR_SET([_dune_amd_LDFLAGS], ["$4 "$_dune_amd_tmp])
AS_VAR_POPDEF([_dune_amd_LDFLAGS])dnl

AS_VAR_PUSHDEF([_dune_amd_LIBS], [AS_TR_CPP([$1])_DEPS_LIBS])dnl
DUNE_VAR_COPY([_dune_amd_tmp], [_dune_amd_LIBS])
AS_VAR_SET([_dune_amd_LIBS], ["$5 "$_dune_amd_tmp])
AS_VAR_POPDEF([_dune_amd_LIBS])dnl

# add flags and libs to the ALL_PKG_* family
DUNE_ADD_ALL_PKG([$2], [\${_DUNE_MODULE[]_CPPFLAGS}], [\${_DUNE_MODULE[]_LDFLAGS}], [\${_DUNE_MODULE[]_LIBS}])

# add flags and libs to the DUNE_* family
AS_VAR_PUSHDEF([_dune_amd_TAG], [_dune_amd_tag_$2])dnl
AS_VAR_SET_IF([_dune_amd_TAG], ,
[DUNE_VAR_APPEND([DUNE_CPPFLAGS], [" $3"])
DUNE_VAR_APPEND([DUNE_LDFLAGS], [" $4"])

# add flags to the deprecated DUNE_PKG_* family as well
DUNE_VAR_APPEND([DUNE_PKG_CPPFLAGS], [" $3"])
DUNE_VAR_APPEND([DUNE_PKG_LDFLAGS], [" $4"])
DUNE_PKG_LIBS="$5 $DUNE_PKG_LIBS"
AS_VAR_SET([_dune_amd_TAG], [1])
])
AS_VAR_POPDEF([_dune_amd_TAG], [_dune_amd_tag_$2])dnl
])

AC_DEFUN([DUNE_DISABLE_LIBCHECK],[
  # hidden feature... --enable-dunelibcheck tells the dune module check to
  # check only for the headers and not for the libs. This feature is used
  # when building the web page, because we don't need the libs in this case

  AC_ARG_ENABLE([dunelibcheck],[])
])

AC_DEFUN([DUNE_MODULE_ADD_SUMMARY_ENTRY],[
  m4_pushdef([_dune_name], [$1])
  m4_pushdef([_dune_module], [m4_translit(_dune_name, [-], [_])])
  m4_pushdef([_DUNE_MODULE], [m4_toupper(_dune_module)])
  AS_IF([test -n "$_DUNE_MODULE[]_VERSION" -a "x$with_[]_dune_module" != "xno"],[
    result="version $_DUNE_MODULE[]_VERSION"
  ],[
    result="$with_[]_dune_module"
  ])
  DUNE_ADD_SUMMARY_MOD_ENTRY(_dune_name,[$result],[$_DUNE_MODULE[]_ROOT])
])

m4_define([_dune_sub_version],"`echo $1 | $AWK -F. -v FIELD=$2 '{ print int($FIELD) }'`")

# DUNE_PARSE_MODULE_VERSION(NAME, VERSION)
#
# NAME    Name of the module, lowercase with dashes (like "dune-common").  The
#         value must be known when autoconf runs, so shell variables in the
#         value are not permissible.
# VERSION Version of the module.  May contain shell variables.  Numbers
#         seperated by ".".
#
# In the following, {MODULE} is the uppercase version of {NAME} with any "-"
# replaced by "_".
#
# configure/shell variables and preprocessor defines:
#   {MODULE}_VERSION (complete version, same as {VERSION})
#   {MODULE}_VERSION_MAJOR (first component of {VERSION})
#   {MODULE}_VERSION_MINOR (second component of {VERSION})
#   {MODULE}_VERSION_REVISION (third component of {VERSION})
AC_DEFUN([DUNE_PARSE_MODULE_VERSION],[
  AC_REQUIRE([AC_PROG_AWK])

  m4_pushdef([_dune_name], [$1])
  m4_pushdef([_dune_version], [$2])
  m4_pushdef([_dune_module], [m4_translit(_dune_name, [-], [_])])
  m4_pushdef([_DUNE_MODULE], [m4_toupper(_dune_module)])

  AC_SUBST(_DUNE_MODULE[]_VERSION,_dune_version)
  AC_SUBST(_DUNE_MODULE[]_VERSION_MAJOR,_dune_sub_version(_dune_version,1))
  AC_SUBST(_DUNE_MODULE[]_VERSION_MINOR,_dune_sub_version(_dune_version,2))
  AC_SUBST(_DUNE_MODULE[]_VERSION_REVISION,_dune_sub_version(_dune_version,3))
  AC_SUBST(DUNE_MOD_VERSION_MAJOR,_dune_sub_version(_dune_version,1))
  AC_SUBST(DUNE_MOD_VERSION_MINOR,_dune_sub_version(_dune_version,2))
  AC_SUBST(DUNE_MOD_VERSION_REVISION,_dune_sub_version(_dune_version,3))

  AC_DEFINE_UNQUOTED(_DUNE_MODULE[]_VERSION, "_dune_version", [Define to the version of] _dune_name)
  AC_DEFINE_UNQUOTED(_DUNE_MODULE[]_VERSION_MAJOR, $_DUNE_MODULE[]_VERSION_MAJOR, [Define to the major version of] _dune_name)
  AC_DEFINE_UNQUOTED(_DUNE_MODULE[]_VERSION_MINOR, $_DUNE_MODULE[]_VERSION_MINOR, [Define to the minor version of] _dune_name)
  AC_DEFINE_UNQUOTED(_DUNE_MODULE[]_VERSION_REVISION, $_DUNE_MODULE[]_VERSION_REVISION, [Define to the revision of] _dune_name)

  m4_popdef([_DUNE_MODULE])
  m4_popdef([_dune_module])
  m4_popdef([_dune_version])
  m4_popdef([_dune_name])
])

# DUNE_CHECK_MODULES(NAME, HEADER, SYMBOL)
#
# Generic check for dune modules.  This macro should not be used directly, but
# in the modules m4/{module}.m4 in the {MODULE}_CHECK_MODULE macro.  The
# {MODULE}_CHECK_MODULE macro knows the parameters to call this
# DUNE_CHECK_MODULES macro with, and it does not take any parameters itself,
# so it may be used with AC_REQUIRE.
#
# NAME   Name of the module, lowercase with dashes (like "dune-common").  The
#        value must be known when autoconf runs, so shell variables in the
#        value are not permissible.
#
# HEADER Header to check for.  The check will really be for <dune/{HEADER}>,
#        so the header must reside within a directory called "dune".
#
# SYMBOL Symbol to check for in the module's library.  If this argument is
#        empty or missing, it is assumed that the module does not provide a
#        library.  The value must be known when autoconf runs, so shell
#        variables in the value are not permissible.  This value is actually
#        handed to AC_LINK_IFELSE/AC_LANG_PROGRAM unchanged as the
#        FUNCTION-BODY argument, so it may contain more complex stuff than a
#        simple symbol.
#
#        The name of the library is assumed to be the same as the module name,
#        with any occurance of "-" removed.  The path of the library is
#        obtained from pkgconfig for installed modules, or assumed to be the
#        directory "lib" within the modules root for non-installed modules.
#
# In the following, {module} is {NAME} with any "-" replaced by "_" and
# {MODULE} is the uppercase version of {module}.
#
# configure options:
#   --with-{NAME}
#
# configure/shell variables:
#   {MODULE}_ROOT, {MODULE}_LIBDIR
#   HAVE_{MODULE} (1 or 0)
#   with_{module} ("yes" or "no")
#   DUNE_CPPFLAGS, DUNE_LDFLAGS, DUNE_LIBS (adds the modules values here,
#         substitution done by DUNE_CHECK_ALL)
#   ALL_PKG_CPPFLAGS, ALL_PKG_LDFLAGS, ALL_PKG_LIBS (adds the modules values
#         here, substitution done by DUNE_CHECK_ALL)
#   DUNE_PKG_CPPFLAGS, DUNE_PKG_LDFLAGS, DUNE_PKG_LIBS (deprecated, adds the
#         modules values here)
#   {MODULE}_VERSION
#   {MODULE}_VERSION_MAJOR
#   {MODULE}_VERSION_MINOR
#   {MODULE}_VERSION_REVISION
#
# configure substitutions/makefile variables:
#   {MODULE}_CPPFLAGS, {MODULE}_LDFLAGS, {MODULE}_LIBS
#   {MODULE}_ROOT
#   {MODULE}_LIBDIR (only if modules provides a library)
#
# preprocessor defines:
#   HAVE_{MODULE} (1 or undefined)
#   {MODULE}_VERSION
#   {MODULE}_VERSION_MAJOR
#   {MODULE}_VERSION_MINOR
#   {MODULE}_VERSION_REVISION
#
# automake conditionals:
#   HAVE_{MODULE}
AC_DEFUN([DUNE_CHECK_MODULES],[
  AC_REQUIRE([AC_PROG_CXX])
  AC_REQUIRE([AC_PROG_CXXCPP])
  AC_REQUIRE([PKG_PROG_PKG_CONFIG])
  AC_REQUIRE([DUNE_DISABLE_LIBCHECK])
  AC_REQUIRE([LT_OUTPUT])

  # ____DUNE_CHECK_MODULES_____ ($1)

  m4_pushdef([_dune_name], [$1])
  m4_pushdef([_dune_module], [m4_translit(_dune_name, [-], [_])])
  m4_pushdef([_dune_header], [$2])
  m4_pushdef([_dune_ldpath], [lib])
  m4_pushdef([_dune_lib],    [m4_translit(_dune_name, [-], [])])
  m4_pushdef([_dune_symbol], [$3])
  m4_pushdef([_DUNE_MODULE], [m4_toupper(_dune_module)])

  # switch tests to c++
  AC_LANG_PUSH([C++])

  # the usual option...
  AC_ARG_WITH(_dune_name,
    AS_HELP_STRING([--with-_dune_name=PATH],[_dune_module directory]))

  # backup of flags
  ac_save_CPPFLAGS="$CPPFLAGS"
  ac_save_LIBS="$LIBS"
  ac_save_LDFLAGS="$LDFLAGS"
  CPPFLAGS=""
  LIBS=""

  # if DUNE_LDFLAGS have a pre-assigned value (e.g. -all-static), 
  # also store it in DUNE_LDFLAGS_TMP to be consistent with DUNE_LDFLAGS
  # the same holds for the other TMP variables, this is only to be done 
  # if these TMP variables are empty to avoid double apprearance  
  if test "x$DUNE_LDFLAGS_TMP" = "x"; then
    DUNE_LDFLAGS_TMP="$DUNE_LDFLAGS"
  fi
  if test "x$DUNE_CPPFLAGS_TMP" = "x"; then
    DUNE_CPPFLAGS_TMP="$DUNE_CPPFLAGS"
  fi
  if test "x$DUNE_LIBS_TMP" = "x"; then
    DUNE_LIBS_TMP="$DUNE_LIBS"
  fi

  ##
  ## Where is the module $1?
  ##

  AC_MSG_CHECKING([for $1 installation or source tree])

  # is a directory set?
  AS_IF([test -z "$with_[]_dune_module"],[
    #
    # initialize variables for lib
    #
    _DUNE_MODULE[]_LIBDIR=""
    _dune_cm_LDFLAGS=""
    _dune_cm_LIBS=""
    #
    # search module $1 via pkg-config
    #
    with_[]_dune_module="global installation"
    AS_IF([test -z "$PKG_CONFIG"],[
      AC_MSG_RESULT([failed])
      AC_MSG_NOTICE([could not search for module _dune_name])
      AC_MSG_ERROR([pkg-config is required for using installed modules])
    ])
    AS_IF(AC_RUN_LOG([$PKG_CONFIG --exists --print-errors "$1"]),[
      _dune_cm_CPPFLAGS="`$PKG_CONFIG --cflags _dune_name` -I./" 2>/dev/null
      _DUNE_MODULE[]_ROOT="`$PKG_CONFIG --variable=prefix _dune_name`" 2>/dev/null 
      _DUNE_MODULE[]_VERSION="`$PKG_CONFIG --modversion _dune_name`" 2>/dev/null
      _DUNE_MODULE[]_LIBDIR=`$PKG_CONFIG --variable=libdir _dune_name 2>/dev/null`
      _dune_cm_LIBS=`$PKG_CONFIG --libs _dune_name 2>/dev/null`
      HAVE_[]_DUNE_MODULE=1
      AC_MSG_RESULT([global installation in $_DUNE_MODULE[]_ROOT])
    ],[
      HAVE_[]_DUNE_MODULE=0
      AC_MSG_RESULT([not found])
    ])
  ],[
    #
    # path for module $1 is specified via command line
    #
    AS_IF([test -d "$with_[]_dune_module"],[
      # expand tilde / other stuff
      _DUNE_MODULE[]_ROOT=`cd "$with_[]_dune_module" && pwd`
      _DUNE_MODULE[]_LIBDIR="$_DUNE_MODULE[]_ROOT/lib"

      # expand search path (otherwise empty CPPFLAGS)
      AS_IF([test -d "$_DUNE_MODULE[]_ROOT/include/dune"],[
        # Dune was installed into directory given by with-dunecommon
        _dune_cm_CPPFLAGS="-I$_DUNE_MODULE[]_ROOT/include"
        _DUNE_MODULE[]_BUILDDIR=_DUNE_MODULE[]_ROOT
        _DUNE_MODULE[]_VERSION="`PKG_CONFIG_PATH=$PKG_CONFIG_PATH:$_DUNE_MODULE[]_ROOT/lib/pkgconfig $PKG_CONFIG --modversion _dune_name`" 2>/dev/null
		_dune_cm_LIBS="-L$_DUNE_MODULE[]_LIBDIR -l[]_dune_lib"
      ],[
        _DUNE_MODULE[]_SRCDIR=$_DUNE_MODULE[]_ROOT
        echo "testing $_DUNE_MODULE[]_ROOT/CMakeCache.txt"
        # extract src and build path from Makefile or CMakeCache.txt, if found
        AS_IF([test -f "$_DUNE_MODULE[]_ROOT/CMakeCache.txt"],[
          _DUNE_MODULE[]_SRCDIR="`sed -ne '/^[]_dune_name[]_SOURCE_DIR:STATIC=/{s/^[]_dune_name[]_SOURCE_DIR:STATIC=//; p;}' "$_DUNE_MODULE[]_ROOT/CMakeCache.txt"`"
          echo srcdir=$_DUNE_MODULE[]_SRCDIR
                ],[test -f "$_DUNE_MODULE[]_ROOT/Makefile"],[
          _DUNE_MODULE[]_SRCDIR="`sed -ne '/^abs_top_srcdir = /{s/^abs_top_srcdir = //; p;}' "$_DUNE_MODULE[]_ROOT/Makefile"`"
		])
        _dune_cm_CPPFLAGS="-I$_DUNE_MODULE[]_SRCDIR"
        _DUNE_MODULE[]_VERSION="`grep Version "$_DUNE_MODULE[]_SRCDIR/dune.module" | sed -e 's/^Version: *//'`" 2>/dev/null
        AS_IF([test -f "$_DUNE_MODULE[]_LIBDIR[]/lib[]_dune_lib[].la"], [
          # local modules is linked directly via the .la file
          _dune_cm_LIBS="$_DUNE_MODULE[]_LIBDIR[]/lib[]_dune_lib[].la"],[
          # No libtool file. This indicates a module build with CMake. Use the .a file
          _dune_cm_LIBS="$_DUNE_MODULE[]_LIBDIR[]/lib[]_dune_lib[].a"
        ])
      ])
      # set expanded module path
      with_[]_dune_module="$_DUNE_MODULE[]_ROOT"
      HAVE_[]_DUNE_MODULE=1
      AC_MSG_RESULT([found in $_DUNE_MODULE[]_ROOT])
    ],[
      HAVE_[]_DUNE_MODULE=0
      AC_MSG_RESULT([not found])
      AC_MSG_ERROR([_dune_name-directory $with_[]_dune_module does not exist])
    ])
  ])

  CPPFLAGS="$ac_save_CPPFLAGS $DUNE_CPPFLAGS_TMP $DUNE_PKG_CPPFLAGS $_dune_cm_CPPFLAGS"
  ##  
  ## check for an arbitrary header
  ##
  AC_CHECK_HEADER([dune/[]_dune_header],
    [HAVE_[]_DUNE_MODULE=1],
    [HAVE_[]_DUNE_MODULE=0
     AS_IF([test -n "$_DUNE_MODULE[]_ROOT"],[
       AC_MSG_WARN([$_DUNE_MODULE[]_ROOT does not seem to contain a valid _dune_name (dune/[]_dune_header not found)])
     ])
    ]
  )

  ##
  ## check for lib (if lib name was provided)
  ##
  ifelse(_dune_symbol,,
    # clear libs flags and inform the user
    _DUNE_MODULE[]_LIBDIR=""
    _dune_cm_LIBS=""
    AC_MSG_NOTICE([_dune_name does not provide libs]),

    AS_IF([test "x$enable_dunelibcheck" = "xno"],[
      AC_MSG_WARN([library check for _dune_name is disabled. DANGEROUS!])
    ],[
      AS_IF([test "x$HAVE_[]_DUNE_MODULE" = "x1"],[
        # save current LDFLAGS
        ac_save_CXX="$CXX"
        AC_CACHE_CHECK([for lib[]_dune_lib], dune_cv_lib[]_dune_lib, [
          # Use $CXX $DUNE_LDFLAGS_TMP as link command, as the latter might 
          # contain the -static option to force static linkage
          ac_cxx_ld=`echo $ac_save_CXX | sed -e "s@$CXX@$CXX $DUNE_LDFLAGS_TMP@"`

          # define LTCXXLINK like it will be defined in the Makefile
          CXX="./libtool --tag=CXX --mode=link $ac_cxx_ld "
          
          # use module LDFLAGS
          LDFLAGS="$ac_save_LDFLAGS $DUNE_PKG_LDFLAGS $_dune_cm_LDFLAGS"
          LIBS="$_dune_cm_LIBS $DUNE_LIBS_TMP $LIBS"

          AC_LINK_IFELSE(
            [AC_LANG_PROGRAM(
              [[#]include<dune/[]_dune_header>],
              [[_dune_symbol]])],
            [dune_cv_lib[]_dune_lib=yes],
            [dune_cv_lib[]_dune_lib=no])
        ])

        AS_IF([test "x$dune_cv_lib[]_dune_lib" = "xyes"], [
          HAVE_[]_DUNE_MODULE=1
          ],[
          HAVE_[]_DUNE_MODULE=0
          AS_IF([test -n "$_DUNE_MODULE[]_ROOT"],[
            AC_MSG_WARN([$with_[]_dune_module does not seem to contain a valid _dune_name (failed to link with lib[]_dune_lib[].la)])
          ])
        ])
      ])

      # reset variables
      CXX="$ac_save_CXX"
    ])
  )

  # did we succeed?
  AS_IF([test "x$HAVE_[]_DUNE_MODULE" = "x1"],[
    # add the module's own flags and libs to the modules and the global
    # variables
    DUNE_ADD_MODULE_DEPS(m4_defn([_dune_name]), m4_defn([_dune_name]),
        [$_dune_cm_CPPFLAGS], [$_dune_cm_LDFLAGS], [$_dune_cm_LIBS])

    # set variables for our modules
    AC_SUBST(_DUNE_MODULE[]_CPPFLAGS, "$_dune_cm_CPPFLAGS")
    AC_SUBST(_DUNE_MODULE[]_LDFLAGS, "$_dune_cm_LDFLAGS")
    AC_SUBST(_DUNE_MODULE[]_LIBS, "$_dune_cm_LIBS")
    AC_SUBST(_DUNE_MODULE[]_ROOT, "$_DUNE_MODULE[]_ROOT")
    ifelse(m4_defn([_dune_symbol]),,
      [],
      [AC_SUBST(_DUNE_MODULE[]_LIBDIR)
    ])
    AC_DEFINE(HAVE_[]_DUNE_MODULE, 1, [Define to 1 if] _dune_name [was found])

    DUNE_PARSE_MODULE_VERSION(_dune_name, $_DUNE_MODULE[]_VERSION)

    # set DUNE_* variables
    # This should actually be unneccesary, but I'm keeping it in here for now
    # for backward compatibility
    DUNE_CPPFLAGS="$DUNE_CPPFLAGS \${_DUNE_MODULE[]_CPPFLAGS}"
    DUNE_LDFLAGS="$DUNE_LDFLAGS \${_DUNE_MODULE[]_LDFLAGS}"
    DUNE_LIBS="\${_DUNE_MODULE[]_LIBS} $DUNE_LIBS"

    # the TMP version is used during the checks 
    DUNE_CPPFLAGS_TMP="$DUNE_CPPFLAGS_TMP $_DUNE_MODULE[]_CPPFLAGS"
    DUNE_LDFLAGS_TMP="$DUNE_LDFLAGS_TMP $_DUNE_MODULE[]_LDFLAGS"
    DUNE_LIBS_TMP="$_DUNE_MODULE[]_LIBS $DUNE_LIBS_TMP"
    
    # add to global list
    # only add my flags other flags are added by other packages 
    DUNE_PKG_CPPFLAGS="$DUNE_PKG_CPPFLAGS $_DUNE_MODULE[]_CPPFLAGS"
    DUNE_PKG_LIBS="$DUNE_PKG_LIBS $LIBS"
    DUNE_PKG_LDFLAGS="$DUNE_PKG_LDFLAGS $_DUNE_MODULE[]_LDFLAGS"

    with_[]_dune_module="yes"
  ],[
    with_[]_dune_module="no"
  ])

  AM_CONDITIONAL(HAVE_[]_DUNE_MODULE, test x$HAVE_[]_DUNE_MODULE = x1)

  # reset previous flags
  CPPFLAGS="$ac_save_CPPFLAGS"
  LDFLAGS="$ac_save_LDFLAGS"
  LIBS="$ac_save_LIBS"

  # add this module to DUNE_SUMMARY
  DUNE_MODULE_ADD_SUMMARY_ENTRY(_dune_name)

  # remove local variables
  m4_popdef([_dune_name])
  m4_popdef([_dune_module])
  m4_popdef([_dune_header])
  m4_popdef([_dune_ldpath])
  m4_popdef([_dune_lib])
  m4_popdef([_dune_symbol])
  m4_popdef([_DUNE_MODULE])

  # restore previous language settings (leave C++)
  AC_LANG_POP([C++])
])


==> anc/xt-super/dune-common/m4/dune_all.m4 <==
## -*- autoconf -*-

# this meta-check calls everything needed for Dune to work and all
# possible components. Applications should use this so that
# Dune-updates enable new features automagically

# the entries are more or less copied from an "autoscan"-run in the
# dune-directory
AC_DEFUN([DUNE_CHECK_ALL],[
  # doxygen and latex take a lot of time...
  AC_REQUIRE([DUNE_DOCUMENTATION])

  # check the compilers (before using libtool !!!)
  AC_REQUIRE([PKG_PROG_PKG_CONFIG])
  AC_REQUIRE([AC_PROG_CC])
  AC_REQUIRE([AC_PROG_CPP])
  AC_REQUIRE([AC_PROG_CXX])
  AC_REQUIRE([AC_PROG_CXXCPP])
  AC_REQUIRE([DUNE_SYNC_FC_F77])
  AC_REQUIRE([AC_PROG_F77])
  AC_REQUIRE([AC_PROG_FC])
  # don't build shared libs per default, this is way better for debugging...
  AC_REQUIRE([AC_DISABLE_SHARED])
  # we need libtool
dnl do not use LT_INIT since we want to be compatible with libtool 1.5
  AC_REQUIRE([AC_PROG_LIBTOOL])

  dnl check dependencies of this module
  dnl this test is autogenerated for each module
  AC_REQUIRE([DUNE_CHECK_MOD_DEPENDENCIES])

  # convenience-variables if every found package should be used
  AC_SUBST([ALL_PKG_LIBS], "$ALL_PKG_LIBS $LIBS")
  AC_SUBST([ALL_PKG_LDFLAGS], "$LDFLAGS $ALL_PKG_LDFLAGS")
  AC_SUBST([ALL_PKG_CPPFLAGS], "$CPPFLAGS $ALL_PKG_CPPFLAGS")
  
  # convenience variables for all basic dune packages without extras
  AC_SUBST([DUNE_CPPFLAGS])
  AC_SUBST([DUNE_LDFLAGS])
  AC_SUBST([DUNE_LIBS])

  AC_SUBST([ACLOCAL_AMFLAGS], "$ACLOCAL_AMFLAGS")

  AC_SUBST([abs_srcdir])
  AC_SUBST([abs_top_srcdir])
  AC_SUBST([abs_builddir])
  AC_SUBST([abs_top_builddir])
  AC_SUBST(am_dir, $DUNE_COMMON_ROOT/am)
])

AC_DEFUN([DUNE_ADD_SUMMARY_ENTRY],[
  indentlen=24
  txt="$1"
  while test `echo "$txt" | tr -d '\n' | wc -c` -lt $indentlen; do txt="$txt."; done
  txt="$txt: $2"
  [DUNE_SUMMARY="$DUNE_SUMMARY echo '$txt';"]
  fulltxt="$txt"
  AS_IF([ test "x$3" != "x" ],[ fulltxt="$fulltxt  ($3)" ])
  [DUNE_FULLSUMMARY="$DUNE_FULLSUMMARY echo '$fulltxt';"]
])

AC_DEFUN([DUNE_ADD_SUMMARY_MOD_ENTRY],[
  indentlen=24
  txt=$1
  while test `echo $txt | tr -d '\n' | wc -c` -lt $indentlen; do txt=$txt.; done
  txt="$txt: $2"
  [DUNE_MODULES_SUMMARY="$DUNE_MODULES_SUMMARY echo '$txt';"]
  fulltxt="$txt"
  AS_IF([ test "x$3" != "x" ],[ fulltxt="$fulltxt  ($3)" ])
  [DUNE_MODULES_FULLSUMMARY="$DUNE_MODULES_FULLSUMMARY echo '$fulltxt';"]
])

AC_DEFUN([DUNE_SUMMARY_ALL],[
  # show search results
  AC_REQUIRE([DUNE_OFFICIAL_TARBALLS])

  echo
  echo "Found the following Dune-components: "
  echo
  echo "----------------------------------------"
  echo  
  [(eval $DUNE_MODULES_SUMMARY) | sort]
  [(eval $DUNE_SUMMARY) | sort]
  echo
  echo "----------------------------------------"
  echo
  
  AS_IF([test "x$enable_officialtarballs" = "xyes"],[
    echo Dune official tarball mode!
    echo
    echo "----------------------------------------"
    echo
  ])

  echo "See ./configure --help and config.log for reasons why a component wasn't found"
  echo

  {
    echo
    echo "------------------------------------------------------------------------------"
    echo "-                                  SUMMARY                                   -"
    echo "------------------------------------------------------------------------------"
    echo  
    [(eval $DUNE_MODULES_FULLSUMMARY) | sort]
    echo
    [(eval $DUNE_FULLSUMMARY) | sort]
    echo
    echo "------------------------------------------------------------------------------"
    echo
  } >&AS_MESSAGE_LOG_FD
])

AC_DEFUN([DUNE_OFFICIAL_TARBALLS],[
  AC_ARG_ENABLE(officialtarballs,
    AS_HELP_STRING([--enable-officialtarballs],[enforce configuration necessary for official tarballs]))
])


==> anc/xt-super/dune-common/m4/dune_autobuild.m4 <==
#
# Add configure flags needed to create log files for dune-autobuild
#

AC_DEFUN([DUNE_AUTOBUILD_FLAGS],[
  # special settings for check-log
  AC_ARG_WITH([hostid],
    AS_HELP_STRING([--with-hostid=HOST_IDENTIFIER],
                 [host identifier used for automated test runs]))
  AS_IF([test "x$with_hostid" = "xno"],[
    with_hostid="$ac_hostname (`uname -sm`, $COMPILER_NAME)";
  ])

  AC_SUBST([hostid], [$with_hostid])
  AC_ARG_WITH([tag],
    AS_HELP_STRING([--with-tag=TAG],
                 [tag to use for automated test runs]))
  AS_IF([test "x$with_tag" = "xno"],[
    with_tag=foo
  ])
    AC_SUBST([tag], [$with_tag])
  AC_ARG_WITH([revision],
    AS_HELP_STRING([--with-revision=TAG],
                 [revision to use for automated test runs]))
  AS_IF([test "x$with_revision" = "xno"],[
    with_revision=bar])
  AC_SUBST([revision], [$with_revision])
])

==> anc/xt-super/dune-common/m4/dune_boost_base.m4 <==
# SYNOPSIS
#
#   DUNE_BOOST_BASE([MINIMUM-VERSION], [ACTION-IF-FOUND], [ACTION-IF-NOT-FOUND])
#
# DESCRIPTION
#
#   Test for the Boost C++ libraries of a particular version (or newer)
#
#   If no path to the installed boost library is given the macro searchs
#   under /usr, /usr/local, /opt and /opt/local and evaluates the
#   $BOOST_ROOT environment variable. Further documentation is available at
#   <http://randspringer.de/boost/index.html>.
#
#   This macro calls:
#
#     AX_BOOST_BASE / AC_SUBST(BOOST_CPPFLAGS) / AC_SUBST(BOOST_LDFLAGS)
#
#   And sets:
#
#     HAVE_DUNE_BOOST
#        ENABLE_BOOST or undefined. Whether boost was found. The correct way to
#        to check this is "#if HAVE_BOOST": This way boost features will be disabled
#        unless ${BOOST_CPPFLAGS} was given when compiling
#serial 1
AC_DEFUN([DUNE_BOOST_BASE],
[
AX_BOOST_BASE([$1],[
  AC_DEFINE(HAVE_DUNE_BOOST, [ENABLE_BOOST],[Define to ENABLE_BOOST if the Boost library is available])
  BOOST_CPPFLAGS="$BOOST_CPPFLAGS -DENABLE_BOOST"
  AC_SUBST(BOOST_CPPFLAGS)
  # execute ACTION-IF-FOUND (if present):
  ifelse([$2], , :, [$2])
],[
  # execute ACTION-IF-NOT-FOUND (if present):
  ifelse([$3], , :, [$3])
])])

==> anc/xt-super/dune-common/m4/dune_check_lib.m4 <==
dnl -*- autoconf -*-
# DUNE_CHECK_LIB_EXT(PATH, LIBRARY, FUNCTION, [ACTION-IF-FOUND],
#                    [ACTION-IF-NOT-FOUND], [OTHER-LIBRARIES])
#
# Just like AC_CHECK_LIB, but it allows a library path to be specified.  The
# default ACTION-IF-FOUND is extended to also add that library path to LIBS.
#
# PATH    Path to search for the library.  This should be something suitable
#         to be used inside a double quoted shell string.
#
# LIBRARY Name of the library.  This should be something suitable to be used
#         inside a double quoted shell string.  If this containes shell
#         subtitutions, no config.h template will be generated by the default
#         action.
#
# FUNCTION Function to check for.  This should be something suitable to be
#         used inside a double quoted shell string.
#
# ACTION-IF-FOUND Action to perform when the library was found.  If empty, set
#         prepend "-L{PATH} -l{LIBRARY}" and create a preprocessor define
#         HAVE_LIB{LIBRARY} (the preprocessor define's name is passed through
#         AS_TR_CPP to make it suitable first).
#
# ACTION-IF-NOT-FOUND Action to perform when the library was not found.
#
# OTHER-LIBRARIES If linking agains LIBRARY will only succeed in the presence
#         of other libraries not already in LIBS, specify them here.  These
#         libraries will not be added to LIBS in the default ACTION-IF-FOUND.
AC_DEFUN([DUNE_CHECK_LIB_EXT],
[m4_ifval([$4], , [AH_TEMPLATE(AS_TR_CPP([HAVE_LIB$2]),
                               [Define to 1 if you have the `$2' library (-L$1 -l$2).])])dnl
AS_VAR_PUSHDEF([dune_Lib],
               [dune_cv_lib_$1]AS_LITERAL_IF([$1], , [['']])dnl
[_$2]AS_LITERAL_IF([$2], , [['']])dnl
[_$3])dnl
AC_CACHE_CHECK([for $3 in -L$1 -l$2], dune_Lib,
[dune_check_lib_ext_save_LIBS=$LIBS
LIBS="-L$1 -l$2 $6 $LIBS"
AC_LINK_IFELSE([AC_LANG_CALL([], [$3])],
	       [AS_VAR_SET(dune_Lib, [yes])],
	       [AS_VAR_SET(dune_Lib, [no])])
LIBS=$dune_check_lib_ext_save_LIBS])
DUNE_VAR_IF([dune_Lib], [yes],
      [m4_default([$4], [AC_DEFINE_UNQUOTED(AS_TR_CPP([HAVE_LIB$2]))
  LIBS="-L$1 -l$2 $LIBS"
])],
      [$5])
AS_VAR_POPDEF([dune_Lib])dnl
])# DUNE_CHECK_LIB_EXT


==> anc/xt-super/dune-common/m4/dune_common.m4 <==
AC_DEFUN([DUNE_COMMON_CHECKS],
[
  AC_REQUIRE([PKG_PROG_PKG_CONFIG])

  AC_REQUIRE([AC_PROG_CC])
  AC_REQUIRE([AC_PROG_CPP])
  AC_REQUIRE([AC_PROG_CXX])
  AC_REQUIRE([AC_PROG_CXXCPP])
  AC_REQUIRE([AC_PROG_INSTALL])
  AC_REQUIRE([AC_PROG_LN_S])
  AC_REQUIRE([AC_PROG_MAKE_SET])
  AC_REQUIRE([AC_PROG_RANLIB])
  AC_REQUIRE([AC_PROG_LIBTOOL])
  AC_REQUIRE([AC_PROG_AWK])
  AC_REQUIRE([ACX_LAPACK])
  AC_REQUIRE([AC_FC_WRAPPERS])
  # defined $(MKDIR_P), which is required during install
  AC_REQUIRE([AC_PROG_MKDIR_P])

  AC_REQUIRE([DUNE_CHECK_COMPILER])
  AC_REQUIRE([CXX11])
  AC_REQUIRE([NULLPTR_CHECK])
  AC_REQUIRE([CXX11_CONSTEXPR_CHECK])
  AC_REQUIRE([DUNE_CXX11_NOEXCEPT_SPECIFIER_CHECK])
  AC_REQUIRE([DUNE_CXX11_RANGE_BASED_FOR])
  AC_REQUIRE([DUNE_LINKCXX])
  AC_REQUIRE([DUNE_CHECKDEPRECATED])
  AC_REQUIRE([DUNE_CHECKFINAL])
  AC_REQUIRE([DUNE_CHECKUNUSED])
  AC_REQUIRE([DUNE_CXX11_STD_DECLVAL_CHECK])
  AC_REQUIRE([DUNE_CXX11_IS_INDEXABLE_SUPPORT_CHECK])
  AC_REQUIRE([DUNE_CHECK_CXA_DEMANGLE])
  AC_REQUIRE([DUNE_SET_MINIMAL_DEBUG_LEVEL])
  AC_REQUIRE([DUNE_PATH_XDR])
  AC_REQUIRE([DUNE_MPI])
  AC_REQUIRE([DUNE_SYS_MPROTECT])

  AC_REQUIRE([DUNE_STDTHREAD])
  AS_IF([test "x$DUNE_STDTHREAD_WORKS" = xno], [
    AC_MSG_ERROR([dune-common needs working threading support])
  ])
  DUNE_ADD_MODULE_DEPS([dune-common], [STDTHREAD], [${STDTHREAD_CPPFLAGS}],
                       [${STDTHREAD_LDFLAGS}], [${STDTHREAD_LIBS}])

  dnl check for programs
  AC_REQUIRE([AC_PROG_CC])
  # add -Wall if the compiler is gcc
  AS_IF([test "x$ac_test_CFLAGS" != "xset" -a "x$GCC" = "xyes"],[
    CFLAGS="$CFLAGS -Wall"
  ])
  # add -Wall if the compiler is g++
  AC_REQUIRE([AC_PROG_CXX])
  AS_IF([test "x$ac_test_CXXFLAGS" != "xset" -a "x$GXX" = "xyes"],[
    CXXFLAGS="$CXXFLAGS -Wall"
  ])

  dnl checks for header files.
  AC_REQUIRE([AC_HEADER_STDC])
  AC_LANG_PUSH([C++])

  AC_CHECK_HEADERS([malloc.h string.h])

  AC_LANG_POP([C++])

  dnl checks for typedefs, structures, and compiler characteristics.
  #  doesn't work, but we don't need it currently
  #  AC_REQUIRE([AC_HEADER_STDBOOL])
  AC_REQUIRE([AC_C_CONST])
  AC_REQUIRE([AC_C_INLINE])
  AC_REQUIRE([AC_TYPE_SIZE_T])
  AC_REQUIRE([AC_STRUCT_TM])

  dnl check for library functions

  AC_LANG_PUSH([C++])
  AC_CHECK_LIB([m], [pow])
  AC_CHECK_FUNCS([sqrt strchr])
  AC_LANG_POP([C++])

  AC_REQUIRE([DUNE_PATH_GMP])
])

AC_DEFUN([DUNE_COMMON_CHECK_MODULE],
[
    DUNE_CHECK_MODULES([dune-common], [common/stdstreams.hh],
	[#ifndef DUNE_MINIMAL_DEBUG_LEVEL
   #define DUNE_MINIMAL_DEBUG_LEVEL 1
   #endif
	Dune::derr.active();])
])


==> anc/xt-super/dune-common/m4/dune_compiler.m4 <==
# check for supported compilers

AC_DEFUN([DUNE_CHECK_COMPILER],[

AC_ARG_ENABLE(compilercheck,
  AS_HELP_STRING([--disable-compilercheck],
                 [disable check for supported compilers]),
  [compilercheck=$enableval], [compilercheck=yes])

SUPPORTED_COMPILER="gcc (>= 4.4), should work with recent versions of icc (>= 13) and clang (>= 3.2)"

AC_REQUIRE([AC_PROG_CXX])
cat >conftest.cc <<_ACEOF
#include <cstdio>

#if defined __ICC && ! defined CXX_SUPPORTED
  #if __ICC >= 1300
    #define CXX_SUPPORTED "icc %2.2f", 1.0*__ICC/100
  #endif
#endif
#if defined __clang__ && ! defined CXX_SUPPORTED
  #if __clang_major__ > 3 || (__clang_major__ == 3 && __clang_minor__ >= 2)
    #define CXX_SUPPORTED \
      "clang %i.%i.%i", __clang_major__, __clang_minor__, __clang_patchlevel__
  #endif
#endif
#if defined __GNUC__ && ! defined CXX_SUPPORTED
  #if __GNUC__ > 4 || (__GNUC__ == 4 && __GNUC_MINOR__ >= 4)
    #define CXX_SUPPORTED \
      "gcc %i.%i.%i", __GNUC__, __GNUC_MINOR__, __GNUC_PATCHLEVEL__
  #endif
#endif
#ifndef CXX_SUPPORTED
  #error Your compiler is not officially supported by dune
#endif
int main() { 
  printf(CXX_SUPPORTED);
  return 0;
}
_ACEOF

AS_IF([test "x$compilercheck" = "xno"],
  [AC_MSG_WARN([compilercheck is disabled. DANGEROUS!])],
  [ AC_MSG_CHECKING([whether compiler is officially supported by DUNE])
    AS_IF([$CXX conftest.cc -o conftest.$ac_exeext >&5],
      [ AC_MSG_RESULT([yes])
        COMPILER_NAME=`./conftest.$ac_exeext`;
        rm -f conftest.$ac_exeext],
      [ AC_MSG_RESULT([no])
        AC_MSG_ERROR([Your compiler is not officially supported by dune
                    dune is known to work with $SUPPORTED_COMPILER])
      ])
  ])

AS_IF([test -z "$COMPILER_NAME"],[
  COMPILER_NAME="unknown compiler"])
])


==> anc/xt-super/dune-common/m4/dune_cxa_demangle.m4 <==
# Check if the compiler supports the abi::__cxa_demangle function required to
# make the type names returned by typeid() human-readable
AC_DEFUN([DUNE_CHECK_CXA_DEMANGLE],[
    AC_CACHE_CHECK([for abi::__cxa_demangle], dune_cv_cxa_demangle, [
        AC_LANG_PUSH([C++])
        AC_COMPILE_IFELSE([AC_LANG_PROGRAM([[
    #include <typeinfo>
    #include <cxxabi.h>
            ]],
            [[
    int foobar = 0;
    const char *foo = typeid(foobar).name();
    int status;
    char *demangled = abi::__cxa_demangle( foo, 0, 0, &status );
            ]]
          )],
          dune_cv_cxa_demangle="yes",
          dune_cv_cxa_demangle="no")
        AC_LANG_POP([C++])
    ])

    AS_IF([test "x$dune_cv_cxa_demangle" = "xyes"],
      [AC_DEFINE_UNQUOTED(HAVE_CXA_DEMANGLE,
                          1,
                          [does the compiler support abi::__cxa_demangle])])
])


==> anc/xt-super/dune-common/m4/dune_deprecated.m4 <==
# Check for the right way to create the deprecation warning

AC_DEFUN([DUNE_CHECKDEPRECATED],[
    AC_CACHE_CHECK([for __attribute__((deprecated))], dune_cv_attribute_deprecated, [
        AC_LANG_PUSH([C++])
        AC_COMPILE_IFELSE([AC_LANG_PROGRAM([[
                    #define DEP __attribute__((deprecated))
                    class bar { bar() DEP; };
                    class peng { } DEP;
                    template <class T>
                    class t_bar { t_bar() DEP; };
                    template <class T>
                    class t_peng { t_peng() {}; } DEP;
                    void foo() DEP;
                    void foo() {}
                  ]],
                  [])],
             dune_cv_attribute_deprecated="yes",
             dune_cv_attribute_deprecated="no")
        AC_LANG_POP([C++])
    ])

    AC_CACHE_CHECK([for __attribute__((deprecated("message")))],
        dune_cv_attribute_deprecated_message, [
        AC_LANG_PUSH([C++])
        AC_COMPILE_IFELSE([AC_LANG_PROGRAM([[
                    #define DEP __attribute__((deprecated("fireworks!")))
                    class bar { bar() DEP; };
                    class peng { } DEP;
                    template <class T>
                    class t_bar { t_bar() DEP; };
                    template <class T>
                    class t_peng { t_peng() {}; } DEP;
                    void foo() DEP;
                    void foo() {}
                  ]],
                  [])],
            dune_cv_attribute_deprecated_message="yes",
            dune_cv_attribute_deprecated_message="no")
        AC_LANG_POP([C++])
    ])

    if test "$dune_cv_attribute_deprecated" = "yes"; then
        AC_DEFINE_UNQUOTED(HAS_ATTRIBUTE_DEPRECATED, 1,
                          [does the compiler support __attribute__((deprecated))?])
    fi

    if test "$dune_cv_attribute_deprecated_message" = "yes"; then
        AC_DEFINE_UNQUOTED(HAS_ATTRIBUTE_DEPRECATED_MSG, 1,
                          [does the compiler support __attribute__((deprecated("message"))?])
    fi
])


==> anc/xt-super/dune-common/m4/dune_docu.m4 <==
# check for auxiliary tools so that it's not fatal if they're missing
AC_DEFUN([DUNE_DOC_PROGS],[
  AC_CHECK_PROGS([DOXYGEN], [doxygen], [true])
  AM_CONDITIONAL([DOXYGEN], [test "x$DOXYGEN" != xtrue])
  AC_CHECK_PROGS([TEX], [latex], [true])
  AC_CHECK_PROGS([BIBTEX], [bibtex], [true])
  AC_CHECK_PROGS([DVIPDF], [dvipdf], [true])
  AC_CHECK_PROGS([DVIPS], [dvips], [true])
  AC_CHECK_PROGS([WML], [wml], [true])
  AM_CONDITIONAL([WML], [test "x$WML" != xtrue])
  AC_CHECK_PROGS([DOT], [dot], [true])
  AM_CONDITIONAL([DOT], [test "x$DOT" != xtrue])
  AC_CHECK_PROGS([PERL], [perl], [true])
  AC_REQUIRE([DUNE_INKSCAPE])
  AC_CHECK_PROGS([CONVERT], [convert], [true])
  AM_CONDITIONAL([CONVERT], [test "x$CONVERT" != xtrue])
])

# searches for documentation 
AC_DEFUN([DUNE_DOCUMENTATION],[

  AC_REQUIRE([DUNE_OFFICIAL_TARBALLS])
  AC_REQUIRE([DUNE_DOC_PROGS])
  AC_REQUIRE([DUNE_WEB])

  # official tarballs require all documentation programs
  AS_IF([test "x$enable_officialtarballs" = "xyes"],[
    AS_IF([test "x$DOXYGEN" = "xtrue"],[
      AC_MSG_ERROR([doxygen is missing. This program is required for official tarballs!])])
    AS_IF([test "x$LATEX" = "xtrue"],[
      AC_MSG_ERROR([latex is missing. This program is required for official tarballs!])])
    AS_IF([test "x$BIBTEX" = "xtrue"],[
      AC_MSG_ERROR([bibtex is missing. This program is required for official tarballs!])])
    AS_IF([test "x$DVIPDF" = "xtrue"],[
      AC_MSG_ERROR([dvipdf is missing. This program is required for official tarballs!])])
    AS_IF([test "x$DVIPS" = "xtrue"],[
      AC_MSG_ERROR([dvips is missing. This program is required for official tarballs!])])
    AS_IF([test "x$DOT" = "xtrue"],[
      AC_MSG_ERROR([dot is missing. This program is required for official tarballs!])])
    AS_IF([test "x$PERL" = "xtrue"],[
      AC_MSG_ERROR([perl is missing. This program is required for official tarballs!])])
    AS_IF([test "x$CONVERT" = "xtrue"],[
      AC_MSG_ERROR([convert is missing. This program is required for official tarballs!])])
    AS_IF([test "x$INKSCAPE" = xfalse || test "x$INKSCAPE" = xno],[
      AC_MSG_ERROR([inkscape is missing. This program is required for official tarballs!])])
  ])

  # disable documentation rules
  AC_ARG_ENABLE(documentation,
   AS_HELP_STRING([--disable-documentation],[don\'t generate docs, speeds up the build]))
  AS_IF([test "x$enable_officialtarballs" = "xyes"],[
    # official tarballs require documentation
    AS_IF([test "x$enable_documentation" = "xno"],[
      AC_MSG_WARN([official tarballs require documentation, ignoring '--disable-documentation'!])
      enable_documentation="yes"
    ])
  ])
  AM_CONDITIONAL(BUILD_DOCS, [test "x$enable_documentation" != "xno"])

])

AC_DEFUN([DUNE_WEB],
[
  AC_REQUIRE([DUNE_OFFICIAL_TARBALLS])
  AC_REQUIRE([DUNE_DOC_PROGS])

  # special variable to include the documentation into the website
  AC_ARG_WITH(duneweb,
    AS_HELP_STRING([--with-duneweb=PATH],[Only needed for website-generation, path to checked out version of dune-web]))

  AS_IF([test -n "$with_duneweb"],[

    # disable dune-web in official tarball mode
    AS_IF([test "x$enable_officialtarballs" = "xyes"],[
      AC_MSG_WARN([ignoring dune-web... official tarballs enabled])
      with_duneweb="no"
    ])
   
    # disable dune-web if wml or doxygen is missing
    AS_IF([test "x$WML" = "xtrue"],[
      AC_MSG_WARN([ignoring dune-web... wml missing])
      with_duneweb="no"
    ])
    AS_IF([test "x$DOXYGEN" = "xtrue"],[
      AC_MSG_WARN([ignoring dune-web... doxygen missing])
      with_duneweb="no"
    ])

    AS_IF([test "x$with_duneweb" != "xno"],[
      # parameter is set. Check it
      AC_MSG_CHECKING([whether passed Dune-Web ($with_duneweb) directory appears correct])
      WEBTESTFILE="$with_duneweb/layout/default.wml"
      AS_IF([test -d "$with_duneweb" -a -e "$WEBTESTFILE"],[
         AC_MSG_RESULT([ok])
         # normalize path
         with_duneweb=`(cd $with_duneweb && pwd)` ;
      ],[
         AS_IF([test -d "$with_duneweb"],[
           AC_MSG_ERROR([$WEBTESTFILE not found in Dune-web dir $with_duneweb!])
         ],[
           AC_MSG_ERROR([Dune-Web directory $with_duneweb not found!])
         ])
         with_duneweb=no
      ])
    ])
     DUNE_ADD_SUMMARY_ENTRY([dune web],[$with_duneweb])
  ],[
    with_duneweb=no
  ])
  AC_SUBST(DUNEWEBDIR, $with_duneweb)
  AM_CONDITIONAL(DUNEWEB, [test "x$with_duneweb" != "xno"])
])


==> anc/xt-super/dune-common/m4/dune_fortran.m4 <==
# a trick to make life for the  user easier.
#
# some libs need the fortran test, while other use the f77 test. This
# requires the user to provide two variables, usually with the same
# parameter. In most cases the F77 compiler will be the same as teh FC
# compiler.
#
# We test for FC and F77. If the user has specified both, we do
# nothing, if the user has specified only one of them, we assume that
# the compiler supports both and copy the value. Usually this should
# be the sane default.
#
AC_DEFUN([DUNE_SYNC_FC_F77],[
  # variant 1
  # FC is set, while F77 is not set
  AS_IF([test -n "$FC" && test -z "$F77"], [
    AC_MSG_NOTICE([Fortran compiler FC (fortran 90) specified, 
      while F77 (fortran 77) wasn't set.
      Trying to use FC as F77.])
    F77="$FC"
  ])
  # variant 2
  # F77 is set, while FC is not set
  AS_IF([test -z "$FC" && test -n "$F77"], [
    AC_MSG_NOTICE([Fortran compiler F77 (fortran 77) specified, 
      while FC (fortran 90) wasn't set.
      Trying to use F77 as FC.])
    FC="$F77"
  ])
])



==> anc/xt-super/dune-common/m4/dune_linkcxx.m4 <==
# tries to link c++ objects

AC_DEFUN([DUNE_LINKCXX],[

AC_LANG_PUSH([C++])

AC_MSG_CHECKING([whether compiling C++ code works])
AC_COMPILE_IFELSE([
  AC_LANG_SOURCE(
    [ #include <iostream>
      int main (int argc, char** argv) { 
      std::cout << std::endl;
      }])],
  [ AC_MSG_RESULT([yes]);
    AC_MSG_CHECKING([whether linking C++ objects works]);
	# link from object file
	ac_old_link=$ac_link
	ac_link=`echo "$ac_old_link" | sed "s/conftest\.$ac_ext/conftest\.$ac_objext/"`
	# disable deletion of object file
	ac_old_objext=$ac_objext;
	ac_objext="";
    AC_LINK_IFELSE([],
      [ AC_MSG_RESULT([yes])],
      [ AC_MSG_RESULT([no])
        AC_MSG_ERROR([Could not link C++ code])])
	ac_objext=$ac_old_objext;
    ac_link=$ac_old_link;],
  [ AC_MSG_RESULT([no])
    AC_MSG_ERROR([Could not compile C++ code])]
)

AC_LANG_POP([C++])

])


==> anc/xt-super/dune-common/m4/dune_mpi.m4 <==
dnl -*- autoconf -*-

# wrapper for the autoconf-archive check. Note: compiling MPI-stuff sucks!

# Explanation:
# ============
#

# Compilation of MPI programs is normally done by a
# mpicc/mpiCC-wrapper that adds all options needed. Thus, it may seem
# possible to just replace the compiler call by the wrapper and
# everything works. Unfortunately that's not the case: automake and
# libtool both show strange behaviour.
#
# In detail: replacing the compiler globally via ./configure CXX=mpiCC
# should work (at least I've found reports claiming this) but that is
# not what we want: mainly, it just adds a level of possible errors
# (mpiCC from MPICH does _nothing_ if "mpicc -c dummy.cc" is called!)
# and may introduce nice library-clashes.
#
# The next approach would be to include
#       if MPI
#         CXX = $(MPICXX)
#       endif
# in the Makefile.am where MPI is needed. First, this will change
# compilations of all binaries in this directory and secondly the
# dependency-tracking seems to break: the first compilation worked but
# the second failed with the compiler complaining about mismatching
# flags... There is no 'program_CXX = ...' in automake but even if
# there were it would break as well
#
# Thus, the best solution is to extract the flags needed for
# compilation and linking. Unfortunately, the parameters and behaviour
# of mpicc is not at all consistent over different
# implementations. For MPICH the parameters -compile_info and
# -link_info exist (albeit not being documented in the manpage, only
# in -help), for LAM dummy-calls of compilation and linking together
# with a -showme parameter (which is called -show in MPICH...) have to
# be used. Obviously, we have to identify the type of package... this
# is done via mpiCC-calls for now, I wouldn't be surprised if ths
# breaks often. Bad luck. Blame the MPI folks for this mess. And blame
# them a lot. [Thimo 26.8.2004]

# Sometimes ACX_MPI will not be able to find the correct MPI compiler,
# or sometimes you might have several MPI installations. Specify the
# MPICC variable to enforce a certain MPI compiler.

# In order to disable the usage of MPI (and make Dune purely
# sequential) you can supply the option
#   --disable-parallel
# [Christian 9.7.2006]

# DUNE_MPI()
#
# With the help of ACX_MPI find the MPI compiler, and with the help of
# MPI_CONFIG find the libraries and compiler and linker options necessary to
# compile MPI programs with the standard compiler.  Will set the following
# things:
#
# configure shell variables:
#   MPICC
#   MPILIBS
#   DUNEMPICPPFLAGS
#   DUNEMPILDFLAGS
#   DUNEMPILIBS
#   dune_MPI_VERSION
#   with_mpi ("no" if MPI is missing, "yes" followed by some more details if
#             MPI is present)
#   ALL_PKG_CPPFLAGS (adds its stuff here)
#   ALL_PKG_LDFLAGS (adds its stuff here)
#   ALL_PKG_LIBS (adds its stuff here)
#
# configure substitutions/Makefile variables
#   MPICC
#   MPILIBS
#   DUNEMPICPPFLAGS
#   DUNEMPILDFLAGS
#   DUNEMPILIBS
#   MPI_VERSION (set from dune_MPI_VERSION)
#
# preprocessor defines
#   HAVE_MPI (defined when $with_mpi!=no)
#
# automake conditionals
#   MPI (true when $with_mpi!=no)
AC_DEFUN([DUNE_MPI],[
  AC_PREREQ(2.50) dnl for AC_LANG_CASE

  # get compilation script
  AC_LANG_CASE([C],[
    dune_mpi_isgnu="$GCC"
  ],
  [C++],[
    dune_mpi_isgnu="$GXX"
  ])

  AC_LANG_PUSH([C])

  # enable/disable parallel features
  AC_ARG_ENABLE(parallel,
    AS_HELP_STRING([--enable-parallel],
      [Enable the parallel features of Dune, which is enabled by default.
       Use --disable-parallel to disable parallel features.
       configure will try to determine your MPI automatically. You can
       overwrite this setting by specifying the MPICC variable]))
  AC_SUBST(ENABLE_PARALLEL, "$enable_parallel")

  # disable runtest if we have a queuing system
  AC_ARG_ENABLE(mpiruntest,
    AS_HELP_STRING([--disable-mpiruntest],
      [Don\'t try to run a MPI program during configure. (This is needed if you depend on a queuing system)]))

  with_mpi="no"

  ## do nothing if --disable-parallel is used
  AS_IF([test "x$enable_parallel" != "xno"],[
    ACX_MPI([
      MPICOMP="$MPICC"

      MPI_CONFIG()
      DUNEMPICPPFLAGS="$DUNEMPICPPFLAGS $MPI_NOCXXFLAGS -DENABLE_MPI=1"

      with_mpi="yes ($dune_MPI_VERSION)"
    ],[
      # ACX_MPI didn't find anything
      with_mpi="no"
    ])])

  # if an MPI implementation was found..
  AS_IF([test "x$with_mpi" != "xno"],[
    ### do a sanity check: can we compile and link a trivial MPI program?
    AC_MSG_CHECKING([whether compiling with $dune_MPI_VERSION works])

    # store old values
    ac_save_LIBS="$LIBS"
    ac_save_LDFLAGS="$LDFLAGS"
    ac_save_CPPFLAGS="$CPPFLAGS"

    # looks weird but as the -l... are contained in the MPI_LDFLAGS these
    # parameters have to be last on the commandline: with LIBS this is true
    LIBS="$DUNEMPILIBS $LIBS"
    LDFLAGS="$LDFLAGS $DUNEMPILDFLAGS"
    CPPFLAGS="$CPPFLAGS $DUNEMPICPPFLAGS"

    # try to create MPI program
    AC_LANG_PUSH([C++])
    AC_COMPILE_IFELSE(
      [AC_LANG_SOURCE(
        [ #include <mpi.h>
          int main (int argc, char** argv) {
          MPI_Init(&argc, &argv);
          MPI_Finalize(); }])],
        [ AC_MSG_RESULT([yes]) ],
        [ AC_MSG_RESULT([no])
          AC_MSG_ERROR([could not compile MPI testprogram!
          See config.log for details])
          with_mpi=no]
    )

    AC_MSG_CHECKING([whether MPI is recent enough (MPI-2.1)])
    # check MPI version and issue an error if MPI is older than 2.1
    AC_LANG_PUSH([C++])
    AC_COMPILE_IFELSE(
      [AC_LANG_SOURCE(
        [ #include <mpi.h>
          #if !((MPI_VERSION > 2) || (MPI_VERSION == 2 && MPI_SUBVERSION >= 1))
          fail with a horribe compilation error due to old MPI version
          #endif
          int main (int argc, char** argv) {
          MPI_Init(&argc, &argv);
          MPI_Finalize(); }])],
        [ AC_MSG_RESULT([yes]) ],
        [ AC_MSG_RESULT([no])
          AC_MSG_ERROR([Your MPI implementation is too old. Please upgrade
            to an MPI-2.1 compliant version.])
          mpi_deprecated=yes]
    )

    AS_IF([test "x$mpiruntest" != "xyes"],[
      AC_MSG_WARN([Disabled test whether running with $dune_MPI_VERSION works.])
    ],[
      AC_MSG_CHECKING([whether running with $dune_MPI_VERSION works])
      AC_RUN_IFELSE(
        [AC_LANG_SOURCE(
          [ #include <mpi.h>
            int main (int argc, char** argv) {
            MPI_Init(&argc, &argv);
            MPI_Finalize(); }])],
          [ AC_MSG_RESULT([yes]) ],
          [ AC_MSG_RESULT([no])
            AC_MSG_ERROR([could not run MPI testprogram!
            Did you forget to setup your MPI environment?
            Some MPI implementations require a special deamon to be running!
            If you don't want to use MPI you can use --disable-parallel to disable
            all parallel code in Dune.
            If you want to use parallel code, but cannot run the MPI run test
            during configure (This is needed if you depend on a queuing system), you
            might use the --disable-mpiruntest switch.
            See config.log for details])
            with_mpi=no]
      )
    ])
    AC_LANG_POP

    # Check for MPI-2 Standard
    # We have to provide a dummy lib here as we do not know what the name
    # of the mpi is. -lm should be saved.
    AC_CHECK_LIB(m,[MPI_Finalized], [AC_DEFINE(MPI_2, 1, [Define to 1 if MPI supports MPI-2])])

    # restore variables
    LIBS="$ac_save_LIBS"
    CPPFLAGS="$ac_save_CPPFLAGS"
  ])

  # set flags
  AS_IF([test "x$with_mpi" != "xno"],[
    AC_DEFINE(HAVE_MPI,ENABLE_MPI,[Define if you have the MPI library.
      This is only true if MPI was found by configure _and_ if the application
      uses the DUNEMPICPPFLAGS (or the deprecated MPI_CPPFLAGS)])
  ])
  AC_SUBST(DUNEMPICPPFLAGS)
  AC_SUBST(DUNEMPILDFLAGS)
  AC_SUBST(DUNEMPILIBS)
  AC_SUBST(MPI_VERSION, $dune_MPI_VERSION)

  # NOTE: If you intent to copy-n-paste this line, try to avoid including any
  # flags of dependent libraries that call DUNE_ADD_ALL_PKG themselves.
  DUNE_ADD_ALL_PKG([MPI], [\${DUNEMPICPPFLAGS}], [\${DUNEMPILDFLAGS}], [\${DUNEMPILIBS}])

  AM_CONDITIONAL(MPI, [test "x$with_mpi" != "xno"])

  AS_IF([test "x$mpi_deprecated" == "xyes"],[
    DUNE_ADD_SUMMARY_ENTRY([MPI],[$with_mpi (deprecated MPI version)])
    ],[
    DUNE_ADD_SUMMARY_ENTRY([MPI],[$with_mpi])
    ])

  AC_LANG_POP
])


==> anc/xt-super/dune-common/m4/dune_stdthread.m4 <==
# Determine flags necessary to compile multithreaded programs
#
# We simply defer to ACX_PTHREAD

AC_DEFUN([DUNE_STDTHREAD],[
  AC_REQUIRE([ACX_PTHREAD])
  AC_REQUIRE([DUNE_NO_AS_NEEDED])
  AC_CACHE_CHECK([libraries needed for std::thread],
    [dune_cv_stdthread_libs],
    [dune_cv_stdthread_libs=$PTHREAD_LIBS])
  AC_CACHE_CHECK([linker flags needed for std::thread],
    [dune_cv_stdthread_ldflags],
    [dune_cv_stdthread_ldflags="$NO_AS_NEEDED $PTHREAD_CFLAGS"])
  AC_CACHE_CHECK([compiler flags needed for std::thread],
    [dune_cv_stdthread_cppflags],
    [dune_cv_stdthread_cppflags=$PTHREAD_CFLAGS])

  AC_CACHE_CHECK([whether std::thread works],
    [dune_cv_stdthread_works],
    [
      AC_LANG_PUSH([C++])
      dune_save_CPPFLAGS=$CPPFLAGS
      dune_save_LDFLAGS=$LDFLAGS
      dune_save_LIBS=$LIBS
      CPPFLAGS="$CPPFLAGS $dune_cv_stdthread_cppflags"
      LDFLAGS="$LDFLAGS $dune_cv_stdthread_ldflags"
      LIBS="$dune_cv_stdthread_libs $LIBS"
      AC_RUN_IFELSE([DUNE_STDTHREAD_TESTPROG],
        [dune_cv_stdthread_works=yes],
        [dune_cv_stdthread_works=no],
        [dune_cv_stdthread_works=unknown])
      LIBS=$dune_save_LIBS
      LDFLAGS=$dune_save_LDFLAGS
      CPPFLAGS=$dune_save_CPPFLAGS
      AC_LANG_POP([C++])
    ])
  AS_CASE([$dune_cv_stdthread_works],
    [unknown], [AC_MSG_WARN([Cross compiling; cannot check whether std::thread works.  I am going to assume that the flags guessed above do work; if not, please adjust the cache variables dune_cv_stdthread_*])
                DUNE_STDTHREAD_WORKS=yes],
               [DUNE_STDTHREAD_WORKS=$dune_cv_stdthread_works])

  AC_SUBST([STDTHREAD_LIBS], ["${dune_cv_stdthread_libs}"])
  AC_SUBST([STDTHREAD_LDFLAGS], ["${dune_cv_stdthread_ldflags}"])
  AC_SUBST([STDTHREAD_CPPFLAGS], ["${dune_cv_stdthread_cppflags}"])
  AM_CONDITIONAL([STDTHREAD], [test "x$DUNE_STDTHREAD_WORKS" = xyes])
])

AC_DEFUN([DUNE_STDTHREAD_TESTPROG], [dnl
  AC_LANG_PROGRAM([[
    #include <thread>

    void f()
    {
      // do nothing
    }
    ]],
    [[
      std::thread t(f);
      t.join();
    ]])dnl
])

AC_DEFUN([DUNE_NO_AS_NEEDED], [dnl
  AC_CACHE_CHECK([whether the linker needs -Wl,-no-as-needed],
    [dune_cv_no_as_needed],
    [AS_IF([test -f /etc/dpkg/origins/ubuntu], [dune_cv_no_as_needed="yes (Ubuntu)"],
                                               [dune_cv_no_as_needed="no"])])
  AS_CASE([$dune_cv_no_as_needed],
    [yes|"yes "*], [NO_AS_NEEDED=-Wl,-no-as-needed],
                   [NO_AS_NEEDED=])
])


==> anc/xt-super/dune-common/m4/dune_streams.m4 <==
# Set the minimal verbosity level. All stream with a level below will
# get removed by the optimizer.

AC_DEFUN([DUNE_SET_MINIMAL_DEBUG_LEVEL],[

  # VERY_VERBOSE_DEBUG_LEVEL = 1;
  # VERBOSE_DEBUG_LEVEL = 2;
  # INFO_DEBUG_LEVEL = 3;
  # WARN_DEBUG_LEVEL = 4;
  # GRAVE_DEBUG_LEVEL = 5;

  AC_ARG_WITH(minimal_debug_level,
    AS_HELP_STRING([--with-minimal-debug-level=[grave|warn|info|verb|vverb]],
     [set the MINIMAL_DEBUG_LEVEL. Standard debug streams with level below 
      MINIMAL_DEBUG_LEVEL will collapse to doing nothing if output is 
      requested. (default=warn)]
    )
  )

  MINIMAL_DEBUG_LEVEL=4

  case "$with_minimal_debug_level" in
    grave)
      MINIMAL_DEBUG_LEVEL=5
    ;;
    warn)
      MINIMAL_DEBUG_LEVEL=4
    ;;
    info)
      MINIMAL_DEBUG_LEVEL=3
    ;;
    verb)
      MINIMAL_DEBUG_LEVEL=2
    ;;
    vverb)
      MINIMAL_DEBUG_LEVEL=1
    ;;
  esac

  AC_DEFINE_UNQUOTED([DUNE_MINIMAL_DEBUG_LEVEL], $MINIMAL_DEBUG_LEVEL,
    [Standard debug streams with a level below will collapse to doing nothing])
])


==> anc/xt-super/dune-common/m4/dune_unused.m4 <==
# Check if __attribute__((unused)) is supported

AC_DEFUN([DUNE_CHECKUNUSED],[
    AC_CACHE_CHECK([for __attribute__((unused))], dune_cv_attribute_unused, [
        AC_LANG_PUSH([C++])
        AC_COMPILE_IFELSE([AC_LANG_PROGRAM([[
                        #define UNUSED __attribute__((unused))
                        void f(int a UNUSED, int UNUSED)
                        {
                          int UNUSED b;
                        }
                          ]],
                          [])],
                        dune_cv_attribute_unused="yes",
                        dune_cv_attribute_unused="no")
        AC_LANG_POP([C++])
    ])

    AS_IF([test "x$dune_cv_attribute_unused" = "xyes"],
      [AC_DEFINE_UNQUOTED(HAS_ATTRIBUTE_UNUSED,
                          1,
                          [does the compiler support __attribute__((unused))?])],)
])


==> anc/xt-super/dune-common/m4/fortran_overwrite.m4 <==
# overwrite an internal function of autoconf
#
# The function below caused configure to abort if no fortran was available.
# Changed it to just report a warning that we cannot compile
# fortran programms.

# __AC_FC_NAME_MANGLING
# ---------------------
# Test for the name mangling scheme used by the Fortran compiler.
#
# Sets ac_cv_{f77,fc}_mangling. The value contains three fields, separated
# by commas:
#
# lower case / upper case:
#    case translation of the Fortran symbols
# underscore / no underscore:
#    whether the compiler appends "_" to symbol names
# extra underscore / no extra underscore:
#    whether the compiler appends an extra "_" to symbol names already
#    containing at least one underscore
#
AC_DEFUN([__AC_FC_NAME_MANGLING],
[_AC_FORTRAN_ASSERT()dnl
AC_CACHE_CHECK([for Fortran name-mangling scheme],
               ac_cv_[]_AC_LANG_ABBREV[]_mangling,
[AC_COMPILE_IFELSE([AC_LANG_SOURCE(
[      subroutine foobar()
      return
      end
      subroutine foo_bar()
      return
      end])],
[mv conftest.$ac_objext cfortran_test.$ac_objext

  ac_save_LIBS=$LIBS
  LIBS="cfortran_test.$ac_objext $LIBS $[]_AC_LANG_PREFIX[]LIBS"

  AC_LANG_PUSH(C)dnl
  ac_success=no
  for ac_foobar in foobar FOOBAR; do
    for ac_underscore in "" "_"; do
      ac_func="$ac_foobar$ac_underscore"
      AC_LINK_IFELSE([AC_LANG_CALL([], [$ac_func])],
		     [ac_success=yes; break 2])
    done
  done
  AC_LANG_POP(C)dnl

  if test "$ac_success" = "yes"; then
     case $ac_foobar in
	foobar)
	   ac_case=lower
	   ac_foo_bar=foo_bar
	   ;;
	FOOBAR)
	   ac_case=upper
	   ac_foo_bar=FOO_BAR
	   ;;
     esac

     AC_LANG_PUSH(C)dnl
     ac_success_extra=no
     for ac_extra in "" "_"; do
	ac_func="$ac_foo_bar$ac_underscore$ac_extra"
	AC_LINK_IFELSE([AC_LANG_CALL([], [$ac_func])],
		       [ac_success_extra=yes; break])
     done
     AC_LANG_POP(C)dnl

     if test "$ac_success_extra" = "yes"; then
	ac_cv_[]_AC_LANG_ABBREV[]_mangling="$ac_case case"
        if test -z "$ac_underscore"; then
           ac_cv_[]_AC_LANG_ABBREV[]_mangling="$ac_cv_[]_AC_LANG_ABBREV[]_mangling, no underscore"
	else
           ac_cv_[]_AC_LANG_ABBREV[]_mangling="$ac_cv_[]_AC_LANG_ABBREV[]_mangling, underscore"
        fi
        if test -z "$ac_extra"; then
           ac_cv_[]_AC_LANG_ABBREV[]_mangling="$ac_cv_[]_AC_LANG_ABBREV[]_mangling, no extra underscore"
	else
           ac_cv_[]_AC_LANG_ABBREV[]_mangling="$ac_cv_[]_AC_LANG_ABBREV[]_mangling, extra underscore"
        fi
      else
	ac_cv_[]_AC_LANG_ABBREV[]_mangling="unknown"
      fi
  else
     ac_cv_[]_AC_LANG_ABBREV[]_mangling="unknown"
  fi

  LIBS=$ac_save_LIBS
  rm -f cfortran_test* conftest*],
  [AC_MSG_WARN([cannot compile a simple Fortran program])])
])
])# __AC_FC_NAME_MANGLING


==> anc/xt-super/dune-common/m4/gmp.m4 <==
## -*- autoconf -*-

# DUNE_PATH_GMP()
#
# shell variables
#   with_gmp
#     no or path
#   HAVE_GMP
#     no or yes
#   GMP_CPPFLAGS
#   GMP_LIBS
#
# substitutions
#   GMP_CPPFLAGS
#   GMP_LIBS
#
# defines:
#   HAVE_GMP
#
# conditionals:
#   GMP
AC_DEFUN([DUNE_PATH_GMP],[
  AC_REQUIRE([AC_PROG_CXX])

  AC_ARG_WITH([gmp],
    [AS_HELP_STRING([--with-gmp=PATH],
                   [directory to GMP (GNU MP Bignum Library)])])

  HAVE_GMP=no
  AS_IF([test x"$with_gmp" = x"no"], [
    AC_MSG_NOTICE([skipping check for GMP])
  ], [
    AC_CACHE_CHECK([for GMP], dune_cv_gmp_path, [
      dune_cv_gmp_path=no
      AS_IF([test x"$with_gmp" = x || test x"$with_gmp" = xyes], [
        for d in /usr /usr/local; do
          AC_MSG_NOTICE([searching for GMP in $d...])
          DUNE_CHECK_PATH_GMP($d)
          AS_IF([test $HAVE_GMP = yes],[
            dune_cv_gmp_path=$d
            break
          ])
        done],[
        DUNE_CHECK_PATH_GMP($with_gmp)
        AS_IF([test $HAVE_GMP = yes],[
          dune_cv_gmp_path=$with_gmp
        ])
      ])
    ])

    if test "x$dune_cv_gmp_path" != xno; then
      HAVE_GMP=yes
      GMP_CPPFLAGS="-I$dune_cv_gmp_path/include -DENABLE_GMP=1"
      GMP_LIBS="-L$dune_cv_gmp_path/lib -lgmpxx -lgmp"
    fi
  ])

  AS_IF([test $HAVE_GMP = yes],[
    AC_DEFINE([HAVE_GMP],[ENABLE_GMP],[Was GMP found and GMP_CPPFLAGS used?])
    DUNE_ADD_ALL_PKG([GMP], [\${GMP_CPPFLAGS}],
                     [], [\${GMP_LIBS}])
  ], [
    GMP_CPPFLAGS=
    GMP_LIBS=
  ])

  AC_SUBST([GMP_CPPFLAGS])
  AC_SUBST([GMP_LIBS])

  AM_CONDITIONAL(GMP,[test $HAVE_GMP = yes])
  DUNE_ADD_SUMMARY_ENTRY([GMP],[$HAVE_GMP])
])

AC_DEFUN([DUNE_CHECK_PATH_GMP],[
  GMP_CPPFLAGS="-I$1/include -DENABLE_GMP=1"
  GMP_LIBS="-L$1/lib -lgmpxx -lgmp"

  AC_LANG_PUSH([C++])
  ac_save_CPPFLAGS="$CPPFLAGS"
  ac_save_LIBS="$LIBS"

  CPPFLAGS="$CPPFLAGS $GMP_CPPFLAGS"

  AC_CHECK_HEADER([gmpxx.h], [HAVE_GMP=yes],
    [AC_MSG_WARN([gmpxx.h not found in $1])])

  AS_IF([test $HAVE_GMP = yes],[
    DUNE_CHECK_LIB_EXT([$1/lib], gmp,[__gmpz_abs],[],[
      HAVE_GMP=no
      AC_MSG_WARN(libgmp not found)])
  ])
  
  AS_IF([test $HAVE_GMP = yes],[
    DUNE_CHECK_LIB_EXT([$1/lib], gmpxx,[__gmpz_abs],[],[
      HAVE_GMP=no
      AC_MSG_WARN(libgmpxx not found)])
  ])

  CPPFLAGS="$ac_save_CPPFLAGS"
  LIBS="$ac_save_LIBS"
  AC_LANG_POP([C++])
])



==> anc/xt-super/dune-common/m4/hdf5.m4 <==
## -*- autoconf -*-
# searches for HDF5-stuff

# DUNE_PATH_HDF5()
#
# shell variables:
#   with_hdf5
#     no, yes, or "yes (parallel)"
#   with_hdf5_libs
#     empty or something apropriate for LIBS
#   HDF5_CPPFLAGS
#   HDF5_LDFLAGS
#   HDF5_LIBS
#   direct_HDF5_CPPFLAGS
#   direct_HDF5_LDFLAGS
#   direct_HDF5_LIBS
#     same as above, but without variable indirections (e.g. the contents of
#     DUNEMPICPPFLAGS instead of '${DUNEMPICPPFLAGS}')
#   HDF5_PARALLEL
#     1 or undef
#   HAVE_HDF5
#     0 or 1
#
# substitutions:
#   HDF5_CPPFLAGS
#   HDF5_LDFLAGS
#   HDF5_LIBS
#
# defines:
#   HAVE_HDF5
#
# conditionals:
#   HDF5
AC_DEFUN([DUNE_PATH_HDF5],[
  AC_REQUIRE([AC_PROG_CC])
  AC_REQUIRE([AC_PATH_XTRA])
  AC_REQUIRE([DUNE_MPI])

  AC_ARG_WITH(hdf5,
    AC_HELP_STRING([--with-hdf5=PATH],[directory with HDF5 inside]),
    # expand tilde / other stuff
    eval with_hdf5=$with_hdf5
  )
	  
  AC_ARG_WITH(hdf5_libs,
    [AC_HELP_STRING([--with-hdf5-libs=LIBS],[additional libraries needed to link hdf5 programs. Those might be needed if your hdf5 library is static. Possible values are: -lz or -lz -lsz.])],[])

 # store values
 ac_save_CPPFLAGS="$CPPFLAGS"
 ac_save_LDFLAGS="$LDFLAGS"
 ac_save_LIBS="$LIBS"

 # start building variables

 # use special HDF5-lib-path if it's set
 if test x$with_hdf5 != x ; then
   #  extract absolute path
   if test -d $with_hdf5; then
     eval with_hdf5=`cd $with_hdf5 ; pwd`
   else
     AC_MSG_ERROR([HDF5-directory $with_hdf5 does not exist])
   fi
   _dune_hdf5_libpath="-L$with_hdf5/lib"
   _dune_hdf5_incpath="-I$with_hdf5/include"
 else
   _dune_hdf5_libpath=""
   _dune_hdf5_incpath=""
 fi

 CPPFLAGS="$CPPFLAGS $_dune_hdf5_incpath"

 direct_HDF5_CPPFLAGS="$_dune_hdf5_incpath"
 nodep_HDF5_CPPFLAGS="$_dune_hdf5_incpath"
 HDF5_CPPFLAGS="$_dune_hdf5_incpath"
 direct_HDF5_LDFLAGS=""
 nodep_HDF5_LDFLAGS=""
 HDF5_LDFLAGS=""
 direct_HDF5_LIBS=""
 nodep_HDF5_LIBS=""
 HDF5_LIBS=""
 HDF5_PARALLEL=0
 # test if we are parallel
 AC_CHECK_DECL(H5_HAVE_PARALLEL, [dnl
	CPPFLAGS="$CPPFLAGS $DUNEMPICPPFLAGS"
	direct_HDF5_CPPFLAGS="$HDF5_CPPFLAGS $DUNEMPICPPFLAGS"
	HDF5_CPPFLAGS="$HDF5_CPPFLAGS \${DUNEMPICPPFLAGS}"
	LDFLAGS="$LDFLAGS $DUNEMPILDFLAGS"
	direct_HDF5_LDFLAGS="$HDF5_LDFLAGS $DUNEMPILDFLAGS"
	HDF5_LDFLAGS="$HDF5_LDFLAGS \${DUNEMPILDFLAGS}"
	LIBS="$DUNEMPILIBS $LIBS"
	direct_HDF5_LIBS="$DUNEMPILIBS $HDF5_LIBS"
	HDF5_LIBS="\${DUNEMPILIBS} $HDF5_LIBS"
	HDF5_PARALLEL=1],[],[#include"H5pubconf.h"])

 # test for an arbitrary header
 AC_CHECK_HEADER([hdf5.h], 
   [HAVE_HDF5=1],
   [HAVE_HDF5=0])
	
 # Just for the configure check.  In the end, -L has to go into LIBS.
 LDFLAGS="$LDFLAGS $_dune_hdf5_libpath"
 # test for lib
 if test x$HAVE_HDF5 = x1 ; then
   AC_CHECK_LIB([hdf5], [H5open],
     [
       direct_HDF5_LIBS="$_dune_hdf5_libpath -lhdf5 $with_hdf5_libs $direct_HDF5_LIBS"
       nodep_HDF5_LIBS="$_dune_hdf5_libpath -lhdf5 $with_hdf5_libs $nodep_HDF5_LIBS"
       HDF5_LIBS="$_dune_hdf5_libpath -lhdf5 $with_hdf5_libs $HDF5_LIBS"
     ],
     [HAVE_HDF5=0], ["$with_hdf5_libs"])
 fi

 # pre-set variable for summary
 with_hdf5="no"

 # did we succeed?
 if test x$HAVE_HDF5 = x1 ; then
   AC_DEFINE(HAVE_HDF5, 1, [Define to 1 if hdf5 was found])

   # proudly show in summary
   with_hdf5="yes"
   if test x"$HDF5_PARALLEL" = x1; then
     with_hdf5="$with_hdf5 (parallel)"
   fi
 else
   # clear variables
   direct_HDF5_CPPFLAGS=
   nodep_HDF5_CPPFLAGS=
   HDF5_CPPFLAGS=
   direct_HDF5_LDFLAGS=
   nodep_HDF5_LDFLAGS=
   HDF5_LDFLAGS=
   direct_HDF5_LIBS=
   nodep_HDF5_LIBS=
   HDF5_LIBS=
   HDF5_PARALLEL=0
 fi

 AC_SUBST([HDF5_CPPFLAGS])
 AC_SUBST([HDF5_LDFLAGS])
 AC_SUBST([HDF5_LIBS])

 # also tell automake
 AM_CONDITIONAL(HDF5, test x$HAVE_HDF5 = x1)

 # add to global list
 DUNE_ADD_ALL_PKG([HDF5], [$nodep_HDF5_CPPFLAGS],
                  [$nodep_HDF5_LDFLAGS], [$nodep_HDF5_LIBS])

 # reset values					    
 LIBS="$ac_save_LIBS"
 LDFLAGS="$ac_save_LDFLAGS"
 CPPFLAGS="$ac_save_CPPFLAGS"

 DUNE_ADD_SUMMARY_ENTRY([HDF5],[$with_hdf5])

])


==> anc/xt-super/dune-common/m4/immdx_lib_metis.m4 <==
dnl @synopsis IMMDX_LIB_METIS([ACTION-IF-FOUND], [ACTION-IF-NOT-FOUND])
dnl
dnl This macro searches for the METIS library in the user specified
dnl location. The user may specify the location either by defining the
dnl environment variable METIS or by using the --with-metis option to
dnl configure. If the environment variable is defined it has precedent
dnl over everything else. If no location was specified then it searches
dnl in /usr/lib and /usr/local/lib for the library and in /usr/include
dnl and /usr/local/include for the header files. Upon sucessful
dnl completion the variables METIS_LIB and METIS_INCLUDE are set.
dnl
dnl ACTION-IF-FOUND is a list of shell commands to run if a METIS
dnl library is found, and ACTION-IF-NOT-FOUND is a list of commands to
dnl run it if it is not found. If ACTION-IF-FOUND is not specified, the
dnl default action will define HAVE_METIS. If ACTION-IF-NOT-FOUND is
dnl not specified then an error will be generated halting configure.
dnl
dnl @category InstalledPackages
dnl @author Ben Bergen <ben@cs.fau.de>
dnl @version 2003-01-19
dnl @license AllPermissive

AC_DEFUN([IMMDX_LIB_METIS], [
	AC_MSG_CHECKING(for METIS library)
	AC_REQUIRE([AC_PROG_CC])
	#
	# User hints...
	#
	AC_ARG_VAR([METIS], [METIS library location])
	AC_ARG_WITH([metis],
		[AC_HELP_STRING([--with-metis],
		[user defined path to METIS library])],
		[
			if test -n "$METIS" ; then
				AC_MSG_RESULT(yes)
				with_metis=$METIS
			elif test "$withval" != no ; then
				AC_MSG_RESULT(yes)
				with_metis=$withval
			else
				AC_MSG_RESULT(no)
			fi
		],
		[
			if test -n "$METIS" ; then
				with_metis=$METIS
				AC_MSG_RESULT(yes)
			else
				with_metis=/usr
				if test ! -f "$with_metis/include/metis.h" ; then
          if test ! -f "$with_metis/include/metis/metis.h" ; then
            with_metis=/usr/local
            if test ! -f "$with_metis/include/metis.h" ; then
              with_metis=""
              AC_MSG_RESULT(failed)
            else
              AC_MSG_RESULT(yes)
            fi
          fi
					AC_MSG_RESULT(yes)
				else
					AC_MSG_RESULT(yes)
				fi
			fi
		])
	#
	# locate METIS library
	#
		if test -n "$with_metis" ; then
			old_CFLAGS=$CFLAGS
			old_LDFLAGS=$LDFLAGS

			if test -f "$with_metis/include/metis.h"; then
				lib_path="/lib"
				include_path="/include"
			fi

			if test -f "$with_metis/include/metis/metis.h"; then
				lib_path="/lib"
				include_path="/include/metis"
			fi

			if test -f "$with_metis/Lib/metis.h"; then
				# catch bad convention in the downloadable metis version
				lib_path=""
				include_path="/Lib"
			fi
			CFLAGS="-I$with_metis/$include_path"
			LDFLAGS="-L$with_metis/$lib_path"

			AC_LANG_SAVE
			AC_LANG_C

			AC_CHECK_LIB(metis, METIS_PartGraphKway,
				[metis_lib=yes], [metis_lib=no], [-lm])


			AC_CHECK_HEADER(metis.h, [metis_h=yes],
				[metis_h=no], [/* check */])
			#echo x$metis_h

			AC_LANG_RESTORE

			CFLAGS=$old_CFLAGS
			LDFLAGS=$old_LDFLAGS

			AC_MSG_CHECKING(METIS in $with_metis)
			if test "$metis_lib" = "yes" -a "$metis_h" = "yes" ; then
				AC_SUBST(METIS_INCLUDE, [-I$with_metis$include_path])
				AC_SUBST(METIS_LDFLAGS, [-L$with_metis$lib_path])
				AC_SUBST(METIS_LIB, [-lmetis])
				AC_MSG_RESULT(ok)
			else
				AC_MSG_RESULT(failed)
			fi
		fi
		#
		#
		#

		# tell automake
		AM_CONDITIONAL(METIS, test x$METIS_LIB = x1)
		if test x = x"$METIS_LIB" ; then
			with_metis=no
			ifelse([$2],,[AC_MSG_WARN(Failed to find valid METIS library)],[$2])
			:
		else
      # add to global list
      DUNE_ADD_ALL_PKG([METIS], [\${METIS_INCLUDE}],
                       [\${METIS_LDFLAGS}], [\${METIS_LIB}])

			with_metis=yes
			ifelse([$1],,[AC_DEFINE(HAVE_METIS,1,[Define if you have METIS library])
		],[$1])
			:
		fi
    DUNE_ADD_SUMMARY_ENTRY([METIS],[$with_metis])
	])dnl IMMDX_LIB_METIS


==> anc/xt-super/dune-common/m4/inkscape.m4 <==
# Check for inkscape and define automake conditional

AC_DEFUN([DUNE_INKSCAPE],[
	AC_CHECK_PROG([INKSCAPE], [inkscape], [inkscape], [no])
	AC_ARG_VAR([INKSCAPE], [path to inkscape to regenerate .png's from .svg's.])
	AM_CONDITIONAL([INKSCAPE], [test "x$INKSCAPE" != xfalse && test "x$INKSCAPE" != xno])
])


==> anc/xt-super/dune-common/m4/mpi-config.m4 <==
AC_DEFUN([MPI_CONFIG_HELPER],[

mpi_trybuild () {
  $MPICC ${1} > /dev/null 2>&1 || return 1
  return 0
}

mpi_trybuild_run () {
  mpi_trybuild "-o conftest ${1}" || return 1
  ./conftest 2>&1 || return 1
  return 0
}

mpi_preprocess () {
  $MPICC -E -c ${1} 2> /dev/null
}

mpi_getflags () {
  # -- call mpiCC, remove compiler name
  # compiler-name is first word in line _if_ it doesn't start with a dash!
  # needed because mpiCC sometimes does not include compiler (newer LAM)

  # the additional brackets keep m4 from interpreting the brackets
  # in the sed-command...
  retval=`$MPICC ${1} ${2} 2>/dev/null | head -1`
  # remove compiler name
  retval=`echo $retval | sed -e 's/^[[^-]][[^ ]][[^ ]]* //'`
  # remove dummy-parameter (if existing)
  retval=`echo $retval | sed -e "s/ ${1} / /"`
  if test ${#} = 2 ; then
    retval=`echo $retval | sed -e "s/ ${2} / /"`
  fi
  # remove optimization, warning, etc paramters
  retval=`echo " $retval " | sed -e 's/ -g / /g' -e 's/ -W[[a-z0-9]]\+ / /g' -e 's/ -O[[0-9]]\+ / /g'`
  # strip leading and trailing spaces
  retval=`echo "$retval" | sed 's/^ *//g;s/ *$//g'`
}

# removes regexp $2 from string $1
mpi_remove () {
  retval=`echo ${1} | sed -e "s/ ${2} / /"`
  # string to remove might be on the beginning of the line
  retval=`echo ${retval} | sed -e "s/^${2} / /"`
}

test_lam () {
  AC_MSG_CHECKING([for lam])
  cat >conftest.c <<_EOF
#include <mpi.h>
#include <stdio.h>

int main() {
  printf ("%i%i\n", LAM_MAJOR_VERSION, LAM_MINOR_VERSION);
  return 0;
 }
_EOF

  if mpi_trybuild "-c conftest.c"; then
    # try new -showme:xxx function
    mpi_getflags "-showme:compile"
    if test x"$retval" != x ; then
      # seems like LAM >= 7.1 which supports extraction of parameters without
      # dummy files
      dune_MPI_VERSION="LAM >= 7.1"
      if test x"$DUNEMPICPPFLAGS" = x; then
        DUNEMPICPPFLAGS="$retval"
      fi
      if test x"$DUNEMPILIBS" = x; then
        mpi_getflags "-showme:link"
        DUNEMPILIBS="$retval"
      fi
    else
      dune_MPI_VERSION="LAM < 7.1"
      # use -showme and dummy parameters to extract flags        
      if test x"$DUNEMPICPPFLAGS" = x; then
        mpi_getflags "-showme" "-c $MPISOURCE"
        DUNEMPICPPFLAGS="$retval"
      fi
      if test x"$DUNEMPILIBS" = x; then
        mpi_getflags "-showme" "dummy.o -o dummy"
        DUNEMPILIBS="$retval"
      fi
    fi
    # hack in option to disable LAM-C++-bindings...
    # we fake to have mpicxx.h read already
    MPI_NOCXXFLAGS="-DMPIPP_H"
    AC_MSG_RESULT([yes])
    rm -f conftest*
    return 0    
  fi

  rm -f conftest*
  AC_MSG_RESULT([no])
  return 1
}

mpi_getmpichflags() {
  if test x"$DUNEMPICPPFLAGS" = x; then
    # use special commands to extract options      
    mpi_getflags "-compile_info"
    DUNEMPICPPFLAGS="$retval"
    # remove implicitly set -c
    mpi_remove "$DUNEMPICPPFLAGS" '-c'
    DUNEMPICPPFLAGS="$retval"
  fi
    
  if test x"$DUNEMPILIBS" = x; then
    # get linker options
    mpi_getflags "-link_info"
    DUNEMPILIBS="$retval"
    # strip -o option
    mpi_remove "$DUNEMPILIBS" "-o"
    DUNEMPILIBS="$retval"
    #strip DUNEMPICPPFLAGS (which are included for mpich2 on jugene)
    enc=`echo "$DUNEMPICPPFLAGS" | sed -e 's/\\//\\\\\\//g'`
    DUNEMPILIBS=`echo "$retval" | sed -e "s/$enc / /"`
  fi

  # hack in option to disable MPICH-C++-bindings...
  MPI_NOCXXFLAGS="-DMPICH_SKIP_MPICXX"
}

mpi_getmpich2flags() {
  if test x"$DUNEMPICPPFLAGS" = x; then
    # use special commands to extract options      
    mpi_getflags "-show" "-c"
    DUNEMPICPPFLAGS="$retval"
    # remove implicitly set -c
    mpi_remove "$DUNEMPICPPFLAGS" '-c'
    DUNEMPICPPFLAGS="$retval"
  fi
    
  if test x"$DUNEMPILIBS" = x; then
    # get linker options
    mpi_getflags "-show" "-o"
    DUNEMPILIBS="$retval"
    # strip -o option
    mpi_remove "$DUNEMPILIBS" "-o"
    DUNEMPILIBS="$retval"
    #strip DUNEMPICPPFLAGS (which are included for mpich2 on jugene)
    enc=`echo "$DUNEMPICPPFLAGS" | sed -e 's/\\//\\\\\\//g'`
    DUNEMPILIBS=`echo "$retval" | sed -e "s/$enc / /"`
  fi

  # hack in option to disable MPICH-C++-bindings...
  MPI_NOCXXFLAGS="-DMPICH_SKIP_MPICXX"
}

test_mpich () {
  AC_MSG_CHECKING([for mpich])
  cat >conftest.c <<_EOF
#include <mpi.h>

int main() { return 0; }
_EOF

  if (mpi_preprocess conftest.c \
      | grep -q MPICHX_PARALLELSOCKETS_PARAMETERS); then
    dune_MPI_VERSION="MPICH"
    mpi_getmpichflags

    AC_MSG_RESULT([yes])
    rm -f conftest*
    return 0    
  fi

  rm -f conftest*
  AC_MSG_RESULT([no])
  return 1
}

test_mpich2 () {
  AC_MSG_CHECKING([for mpich2])
  cat >conftest.c <<_EOF
#include <mpi.h>
#include <stdio.h>
int main() { printf ("%s\n", MPICH2_VERSION); return 0; }
_EOF

  if mpi_trybuild "-c conftest.c"; then
    dune_MPI_VERSION="MPICH2"
    mpi_getmpich2flags

    AC_MSG_RESULT([yes])
    rm -f conftest*
    return 0
  fi

  rm -f conftest*
  AC_MSG_RESULT([no])
  return 1
}

test_mpich3 () {
  AC_MSG_CHECKING([for mpich 3.x])
  cat >conftest.c <<_EOF
#include <mpi.h>
#include <stdio.h>
int main() { printf ("%s\n", MPICH_VERSION); return 0; }
_EOF

  if (mpi_trybuild_run "conftest.c" | grep -q "^3\.") ; then
    dune_MPI_VERSION="MPICH2"
    mpi_getmpich2flags

    AC_MSG_RESULT([yes])
    rm -f conftest*
    return 0
  fi

  rm -f conftest*
  AC_MSG_RESULT([no])
  return 1
}

test_openmpi () {
  AC_MSG_CHECKING([for OpenMPI])
  cat >conftest.c <<_EOF
#include <mpi.h>

int main() { return 0; }
_EOF

  if (mpi_preprocess conftest.c | grep -q ompi_communicator_t); then
    dune_MPI_VERSION="OpenMPI"

    if test x"$DUNEMPICPPFLAGS" = x; then
      mpi_getflags "-showme:compile"
      DUNEMPICPPFLAGS="$retval"
    fi
    if test x"$DUNEMPILIBS" = x; then
      mpi_getflags "-showme:link"
      DUNEMPILIBS="$retval"
    fi
    MPI_NOCXXFLAGS="-DMPIPP_H"

    AC_MSG_RESULT([yes])
    rm -f conftest*
    return 0    
  fi

  rm -f conftest*
  AC_MSG_RESULT([no])
  return 1
}

test_mvapich() {
  AC_MSG_CHECKING([for MVAPICH])

  mpi_getflags "-v" "-c dummy.c"
  if (echo $dune_MPI_VERSION | grep ^MVAPICH>/dev/null);then
      get_mpichflags

      AC_MSG_RESULT([yes])
      return 0 
  fi

  AC_MSG_RESULT([no])
  return 1
}

test_mvapich2() {
  AC_MSG_CHECKING([for MVAPICH2])
  cat >conftest.c <<_EOF
#define _OSU_MVAPICH_
#include <mpi.h>
/* MVAPICH2_VERSION is only defined for MVAPICH2 1.4+
 * MVAPICH_VERSION is only defined for MVAPICH2 1.2.*
 * We can thus fall back to MVAPICH_VERSION if MVAPICH2_VERSION
 * is not defined.
 */
#ifndef MVAPICH2_VERSION
#define MVAPICH2_VERSION MVAPICH_VERSION
#endif
#include <stdio.h>
int main() { printf("%s\n",MVAPICH2_VERSION); return 0; }
_EOF

  if mpi_trybuild "-c conftest.c"; then
    dune_MPI_VERSION="MVAPICH2"
    mpi_getmpich2flags

    AC_MSG_RESULT([yes])
    rm -f conftest*
    return 0 
  fi

  rm -f conftest*
  AC_MSG_RESULT([no])
  return 1
}

test_ibmmpi() {
  AC_MSG_CHECKING([for IBM MPI])
  if $MPICC -v -c conftest.c > /dev/null 2>&1; then
    mpi_getflags "-v" "-c dummy.c"
    if (echo $retval | grep '^xl[[cC]]'); then
      dune_MPI_VERSION="IBM MPI"

      if test x"$DUNEMPICPPFLAGS" = x; then
        DUNEMPICPPFLAGS="$retval"
      fi
  
      if test x"$DUNEMPILIBS" = x; then
        mpi_getflags "-v" "dummy.o -o dummy"
        DUNEMPILIBS="$retval"
      fi

      AC_MSG_RESULT([yes])
      rm -f conftest*
      return 0  
    fi
  fi
  
  AC_MSG_RESULT([no])
  return 1
}

test_intelmpi() {
  AC_MSG_CHECKING([for Intel MPI])
  mpi_getflags "-v"
  if (echo $retval | grep 'Intel(R) MPI Library'); then
    dune_MPI_VERSION="Intel MPI"
    mpi_getmpich2flags

    AC_MSG_RESULT([yes])
    return 0
  fi

  AC_MSG_RESULT([no])
  return 1
}

get_mpiparameters() {
  AC_MSG_NOTICE([Trying to identify the version of MPI compiler $MPICC])

  if test x"$dune_MPI_VERSION" != x; then
    return
  fi 

  test_lam && return
  test_mpich && return
  test_openmpi && return
  test_mvapich && return
  test_mvapich2 && return
  test_mpich2 && return
  test_mpich3 && return
  test_ibmmpi && return
  test_intelmpi && return
   
  dune_MPI_VERSION="unknown"
  AC_MSG_ERROR([Could not identify MPI-package! Please send a bugreport and tell us what MPI-package you're using.])
}
])

AC_DEFUN([MPI_CONFIG],[
  AC_REQUIRE([MPI_CONFIG_HELPER])  
  get_mpiparameters;
])


==> anc/xt-super/dune-common/m4/mprotect.m4 <==
dnl searches for the sys/mman.h header
dnl and checks the mprotect is available

AC_DEFUN([DUNE_SYS_MPROTECT],[
  AC_REQUIRE([AC_PROG_CC])
  AC_LANG_PUSH([C])
  AC_CHECK_HEADER(sys/mman.h,
    AC_DEFINE(HAVE_SYS_MMAN_H, 1,
                        [Define to 1 if you have <sys/mman.h>.])
    AC_COMPILE_IFELSE([AC_LANG_PROGRAM([#include <sys/mman.h>],[mprotect(0,0,PROT_NONE);])],
      [AC_DEFINE(HAVE_MPROTECT, 1,
                        [Define to 1 if you have the symbol mprotect.])]))
  AC_LANG_POP()
])


==> anc/xt-super/dune-common/m4/opengl.m4 <==
## -*- autoconf -*-
# searches for OpenGL-stuff

# DUNE_PATH_OPENGL()
#
# Call AX_CHECK_OPENGL, but also add the discovered flags too the ALL_PKG_*
# family and add a summary entry.  Also make sure that pthreads are supported.
AC_DEFUN([DUNE_PATH_OPENGL],[
dnl use test from autoconf-archive
  AC_REQUIRE([AX_CHECK_GL])

  # GL_LIBS and GL_CFLAGS already set correctly, they implicitly
  # contain pthread support!

  # variable for summary
  with_opengl="no"
  if test "$no_gl" != "yes" ; then 
    with_opengl="yes (add GL_LIBS to LDADD manually, etc.)"

    # need pthreads-stuff in linker commandline as well
    AC_SUBST(GL_LDFLAGS, $PTHREAD_CFLAGS)
    # GL_CFLAGS contain stuff like -pthread, which according to the gcc
    # documentation is a flag for both the preprocessor and the linker.  So we
    # add it to the preprocessor flags here.
    AC_SUBST(GL_LIBS, $GL_LIBS)
    AC_SUBST(GL_LDFLAGS, $GL_LDFLAGS)
    AC_SUBST(GL_CPPFLAGS, $GL_CFLAGS)
  fi

  DUNE_ADD_SUMMARY_ENTRY([OpenGL],[$with_opengl])
])


==> anc/xt-super/dune-common/m4/parmetis.m4 <==
dnl -*- mode: autoconf; tab-width: 8; indent-tabs-mode: nil; -*-
dnl vi: set et ts=8 sw=2 sts=2:
# searches for ParMetis headers and libs

AC_DEFUN([DUNE_PATH_PARMETIS],[
  AC_REQUIRE([AC_PROG_CC])
  AC_REQUIRE([AC_PATH_XTRA])
  AC_REQUIRE([DUNE_MPI])

  # default locations
  PARMETIS_DEFAULT="/usr /usr/local"
  INCLUDE_DEFAULT="include include/parmetis"

  #
  # User hints ...
  #
  AC_ARG_VAR([PARMETIS], [ParMETIS library location])
  AC_ARG_WITH([parmetis],
    [AC_HELP_STRING([--with-parmetis],[user defined path to ParMETIS library])],
    [
      # --with-parmetis supersedes $PARMETIS
      PARMETIS="$withval"
    ])
  # set PARMETIS to the usual locations, in case it is not defined
  if test -n "$PARMETIS" ; then PARMETIS_DEFAULT=""; fi
  with_parmetis=""
  include_path=""
  lib_path=""
  # check for parmtirs include path
  for p in "$PARMETIS" $PARMETIS_DEFAULT; do
    for i in $INCLUDE_DEFAULT; do
      if test -f $p/$i/parmetis.h ; then
        with_parmetis="$p"
        include_path="$i"
        lib_path=lib
        break 2;
      fi
    done
  done
  # report test result
  if test -n "$with_parmetis" ; then
    # defaultpath
    PARMETIS_LIB_PATH="$with_parmetis/$lib_path"
    PARMETIS_INCLUDE_PATH="$with_parmetis/$include_path"
  else
    if test -n "$PARMETIS" && test "$PARMETIS" != "no" ; then
      AC_MSG_ERROR(ParMETIS was part of the configure call but could not be found in $PARMETIS)
    fi
  fi

  AC_MSG_NOTICE( PARMETIS: checking for $p/$i )
  AC_ARG_WITH([parmetis-lib],
    [AC_HELP_STRING([--with-parmetis-lib],  [name of the parmetis libraries (default is parmetis)])],
    ,[with_parmetis_lib=parmetis])
  AC_ARG_WITH([metis-lib],
    [AC_HELP_STRING([--with-metis-lib],  [name of the metis libraries (default is metis)])],
    ,[with_metis_lib=metis])

  #echo with_parmetis=$with_parmetis
  # store old values
  ac_save_LDFLAGS="$LDFLAGS"
  ac_save_CPPFLAGS="$CPPFLAGS"
  ac_save_LIBS="$LIBS"

  # Call IMDX_LIB_METIS directly and not via AC_REQUIRE
  # because AC_REQUIRE does not allow parameters.
  # Without any parameters a missing METIS would halt configure
  IMMDX_LIB_METIS(,[true])

  ## do nothing if --without-parmetis is used
  if test x"$with_mpi" != x"no" && test x"$with_parmetis" != x"no" ; then

      PARMETIS_LIBS="-L$PARMETIS_LIB_PATH -l$with_metis_lib $DUNEMPILIBS -lm"
      PARMETIS_LDFLAGS="$DUNEMPILDFLAGS"

      # set variables so that tests can use them
      CPPFLAGS="$CPPFLAGS -I$PARMETIS_INCLUDE_PATH $METIS_INCLUDE $DUNEMPICPPFLAGS"

      # check for central header
      AC_CHECK_HEADER([parmetis.h],[
	      PARMETIS_CPPFLAGS="-I$PARMETIS_INCLUDE_PATH $METIS_INCLUDE"
	      HAVE_PARMETIS="1"],[
	      HAVE_PARMETIS="0"
	      AC_MSG_WARN([parmetis.h not found in $PARMETIS_INCLUDE_PATH with $CPPFLAGS])]
      )

      PARMETIS_CPPFLAGS="${DUNEMPICPPFLAGS} ${PARMETIS_CPPFLAGS} -DENABLE_PARMETIS=1"

#      AC_LANG_PUSH([C++])

      # if header is found check for the libs

      LIBS="$DUNEMPILIBS -lm $LIBS"

      if test x$HAVE_PARMETIS = x1 ; then
	  DUNE_CHECK_LIB_EXT([$PARMETIS_LIB_PATH], [$with_metis_lib], [metis_partgraphkway],
              [
		  PARMETIS_LIBS="-L$PARMETIS_LIB_PATH -l$with_metis_lib $METIS_LDFLAGS $DUNEMPILIBS -lm"
		  LIBS="$PARMETIS_LIBS $ac_save_LIBS"
              ],[
		  HAVE_PARMETIS="0"
		  AC_MSG_WARN(libmetis not found!)
              ])
      fi

      if test x$HAVE_PARMETIS = x1 ; then
	  DUNE_CHECK_LIB_EXT([$PARMETIS_LIB_PATH], [$with_parmetis_lib], [parmetis_v3_partkway],
              [
		  PARMETIS_LIBS="-L$PARMETIS_LIB_PATH -l$with_parmetis_lib $PARMETIS_LIBS"
              ],[
		  HAVE_PARMETIS="0"
		  AC_MSG_WARN(libparmetis not found!)
              ])
      fi

#      AC_LANG_POP([C++])

      # pre-set variable for summary
      #with_parmetis="no"

      # did it work?
      AC_MSG_CHECKING(ParMETIS in $with_parmetis)
      if test x$HAVE_PARMETIS = x1 ; then
	  AC_SUBST(PARMETIS_LIBS, $PARMETIS_LIBS)
	  AC_SUBST(PARMETIS_LDFLAGS, $PARMETIS_LDFLAGS)
	  AC_SUBST(PARMETIS_CPPFLAGS, $PARMETIS_CPPFLAGS)
	  AC_DEFINE(HAVE_PARMETIS,ENABLE_PARMETIS,[Define if you have the Parmetis library.
		  This is only true if MPI was found by configure
		  _and_ if the application uses the PARMETIS_CPPFLAGS])
	  AC_MSG_RESULT(ok)

          # add to global list
          DUNE_ADD_ALL_PKG([PARMETIS], [\${PARMETIS_CPPFLAGS}],
                           [\${PARMETIS_LDFLAGS}], [\${PARMETIS_LIBS}])

          # re-set variable correctly
	  with_parmetis="yes"
      else
          AC_SUBST(PARMETIS_LIBS, "")
          AC_SUBST(PARMETIS_LDFLAGS, "")
          AC_SUBST(PARMETIS_CPPFLAGS, "")
	  with_parmetis="no"
	  AC_MSG_RESULT(failed)
      fi

  # end of "no --without-parmetis"
  else
  	with_parmetis="no"
  fi

  # tell automake
  AM_CONDITIONAL(PARMETIS, test x$HAVE_PARMETIS = x1)

  # restore variables
  LDFLAGS="$ac_save_LDFLAGS"
  CPPFLAGS="$ac_save_CPPFLAGS"
  LIBS="$ac_save_LIBS"

  DUNE_ADD_SUMMARY_ENTRY([ParMETIS],[$with_parmetis])

])


==> anc/xt-super/dune-common/m4/umfpack.m4 <==
# courtesy of the dune-fem maintainers

AC_DEFUN([DUNE_PATH_UMFPACK],[
  AC_REQUIRE([AC_PROG_CC])

  AC_ARG_WITH(umfpack,
    AC_HELP_STRING([--with-umfpack=PATH],[directory with UMFPACK inside]))
  AC_ARG_WITH(umfpack-includedir,
    AC_HELP_STRING([--with-umfpack-includedir=PATH],[directory with UMFPACK headers inside]))
  AC_ARG_WITH(umfpack-libdir,
    AC_HELP_STRING([--with-umfpack-libdir=PATH],[directory with UMFPACK libraries inside]))

# store old values
ac_save_LDFLAGS="$LDFLAGS"
ac_save_CPPFLAGS="$CPPFLAGS"
ac_save_LIBS="$LIBS"

UMFPACKYES=0
## do nothing if no --with-umfpack was supplied
if test x$with_umfpack != x && test x$with_umfpack != xno ; then
  UMFPACKYES=1
fi
if test x$with_umfpack_includedir != x && test x$with_umfpack_includedir != xno ; then
  UMFPACKYES=1
fi
if test x$with_umfpack_libdir != x && test x$with_umfpack_libdir != xno ; then
  UMFPACKYES=1
fi

if test x$UMFPACKYES = x1 ; then

  # is --with-umfpack=bla used?
  if test "x$with_umfpack" != x ; then
    UMFPACKROOT=`cd $with_umfpack && pwd`
    if ! test -d $UMFPACKROOT;  then
      AC_MSG_WARN([UMFPACK directory $with_umfpack does not exist])
    fi

    if test "x$UMFPACKROOT" = x; then
      # use some default value...
      UMFPACKROOT="/usr/local/umfpack"
    fi

    UMFCHOL_LIB_PATH="$UMFPACKROOT/CHOLMOD/Lib"
    UMFAMD_LIB_PATH="$UMFPACKROOT/AMD/Lib"
    UMFPACK_LIB_PATH="$UMFPACKROOT/UMFPACK/Lib"
    UMFPACK_INCLUDE_PATH="$UMFPACKROOT/UMFPACK/Include"
  else
    if test "x$with_umfpack_includedir" != x ; then
      UMFPACK_INCLUDE_PATH=`cd $with_umfpack_includedir && pwd`
      if ! test -d $UMFPACK_INCLUDE_PATH;  then
        AC_MSG_WARN([UMFPACK directory $with_umfpack_includedir does not exist])
      fi
    fi
    if test "x$with_umfpack_libdir" != x ; then
      UMFPACK_LIB_PATH=`cd $with_umfpack_libdir && pwd`
      if ! test -d $UMFPACK_LIB_PATH;  then
        AC_MSG_WARN([UMFPACK directory $with_umfpack_libdir does not exist])
      fi
    fi
    UMFAMD_LIB_PATH=$UMFPACK_LIB_PATH
    UMFCHOL_LIB_PATH=$UMFPACK_LIB_PATH
  fi

  # set variables so that tests can use them
  REM_CPPFLAGS=$CPPFLAGS

  LDFLAGS="$LDFLAGS -L$UMFPACK_LIB_PATH -L$UMFAMD_LIB_PATH -L$UMFCHOL_LIB_PATH" 
  UMFPACK_INC_FLAG="-I$UMFPACK_INCLUDE_PATH -I$UMFPACKROOT/UFconfig -I$UMFPACKROOT/AMD/Include -I$UMFPACKROOT/SuiteSparse_config -DENABLE_UMFPACK=1"
  CPPFLAGS="$CPPFLAGS $UMFPACK_INC_FLAG $MPI_CPPFLAGS"

  # check for header
  AC_LANG_PUSH([C])
  AC_CHECK_HEADERS([umfpack.h],
    [UMFPACK_CPPFLAGS="$UMFPACK_INC_FLAG"
      HAVE_UMFPACK="1"],
    AC_MSG_WARN([umfpack.h not found in $UMFPACK_INCLUDE_PATH]))

  CPPFLAGS="$REM_CPPFLAGS"
  REM_CPPFLAGS=

  REM_LDFLAGS=$LDFLAGS

  # check for umfpack lib
  if test x$HAVE_UMFPACK = x1 ; then
    AC_CHECK_LIB(umfpack,[main],
      [UMFPACK_LIBS="-lumfpack"
        UMFPACK_LDFLAGS="-L$UMFPACK_LIB_PATH"],
      [HAVE_UMFPACK="0"
        AC_MSG_WARN(libumfpack not found!)])
  fi

  # check for amd lib
  if test x$HAVE_UMFPACK = x1 ; then
    AC_CHECK_LIB(amd,[main],
      [UMFPACK_LIBS="$UMFPACK_LIBS -lamd"
        UMFPACK_LDFLAGS="$UMFPACK_LDFLAGS -L$UMFAMD_LIB_PATH"
        LIBS="$LIBS $UMFPACK_LIBS"],
      [HAVE_UMFPACK="0"
        AC_MSG_WARN(libamd not found!)])
  fi

  # check for cholmod lib
  if test x$HAVE_UMFPACK = x1 ; then
    AC_CHECK_LIB(cholmod,[main],
      [UMFPACK_LIBS="$UMFPACK_LIBS -lcholmod"
        UMFPACK_LDFLAGS="$UMFPACK_LDFLAGS -L$UMFCHOL_LIB_PATH"
        LIBS="$LIBS $UMFPACK_LIBS"],
      [AC_MSG_WARN(libcholmod not found!)])
  fi

  # check for suitesparseconfig lib
  if test x$HAVE_UMFPACK = x1 ; then
    AC_CHECK_LIB(suitesparseconfig,[main],
      [UMFPACK_LIBS="$UMFPACK_LIBS -lsuitesparseconfig"
        UMFPACK_LDFLAGS="$UMFPACK_LDFLAGS"
        LIBS="$LIBS"],
      [AC_MSG_WARN(libsuitesparseconfig not found!)])
  fi
    

  LDFLAGS=$REM_LDFLAGS
  AC_LANG_POP

## end of umfpack check (--without wasn't set)
fi

# survived all tests?
if test x$HAVE_UMFPACK = x1 ; then
  AC_SUBST(UMFPACK_LIBS, $UMFPACK_LIBS)
  AC_SUBST(UMFPACK_LDFLAGS, $UMFPACK_LDFLAGS)
  AC_SUBST(UMFPACK_CPPFLAGS, $UMFPACK_CPPFLAGS)
  AC_DEFINE(HAVE_UMFPACK, ENABLE_UMFPACK,
    [This is only true if umfpack-library was found by configure
     _and_ if the application uses the UMFPACK_CPPFLAGS])

  # add to global list
  DUNE_ADD_ALL_PKG([UMFPACK], [\${UMFPACK_CPPFLAGS}],
                   [\${UMFPACK_LDFLAGS}], [\${UMFPACK_LIBS}])

  # set variable for summary
  with_umfpack="yes"

else
  AC_SUBST(UMFPACK_LIBS, "")
  AC_SUBST(UMFPACK_LDFLAGS, "")
  AC_SUBST(UMFPACK_CPPFLAGS, "")

  # set variable for summary
  with_umfpack="no"
fi

# also tell automake
AM_CONDITIONAL(UMFPACK, test x$HAVE_UMFPACK = x1)

# reset old values
LIBS="$ac_save_LIBS"
CPPFLAGS="$ac_save_CPPFLAGS"
LDFLAGS="$ac_save_LDFLAGS"

  DUNE_ADD_SUMMARY_ENTRY([UMFPACK],[$with_umfpack])
])


==> anc/xt-super/dune-common/m4/update_from_autoconf_archive <==
#!/bin/sh

# where is the autoconf-archive installed?
ARCHDIR=/usr/share/autoconf-archive/
# if anyone wants this as an option, tell me (Thimo)

for NAME in *.m4 ; do
  # newer version installed?
  if test $ARCHDIR/$NAME -nt $NAME ; then
    echo Updating $NAME
    cp $ARCHDIR/$NAME $NAME
  fi
done


==> anc/xt-super/dune-common/m4/xdr.m4 <==
# searches for XDR Headers which are implicitly included by rpc.h
# some systems don't like it when xdr.h is directly included

AC_DEFUN([DUNE_PATH_XDR],[
  AC_REQUIRE([AC_PROG_CC])
  AC_CHECK_HEADERS(rpc/rpc.h)
])


==> anc/xt-super/dune-common/prevent-cherry-picks <==
442aff7a7c4ad72c6b0eff755aee818f6d495611
d7376ad0d8d2660bda50b1bf97e6ab8cdb6a2bf5
49d86690349f11b4fd864e87eb0cd55d164606a4
f7438b678839edd46a8faaba7e668d0d92260f7e
e83aaa8f02feb7a22d8329d91fe20244f285a7a6
2969da6ce4dff66cb5b92e49714fc8783fa936c8
c859558dfbb8a9ee33326bc87ee1ae3c3c652ed9
6824aeb3021b71bffba6eea2258d5d37487e4bed
fef5f72e7750d2813fd34c478dc71d655d23ab70
156bf5db9ec13df6415d9421e944d1e9ab255924
7d2a12f859070e082dd71587d29abb7cb45fc190
541b3dfceb6f53f34d8f6ded5a27289b13e9afbb
8238262c5b8035f5e5b112aaa71d4c2d0a0ab1c0


==> anc/xt-super/dune-common/share/CMakeLists.txt <==
add_subdirectory("bash-completion")


==> anc/xt-super/dune-common/share/Makefile.am <==
SUBDIRS = bash-completion

EXTRA_DIST= CMakeLists.txt

# include further rules needed by Dune
include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-common/share/bash-completion/CMakeLists.txt <==
add_subdirectory("completions")


==> anc/xt-super/dune-common/share/bash-completion/Makefile.am <==
SUBDIRS = completions

EXTRA_DIST= CMakeLists.txt

# include further rules needed by Dune
include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-common/share/bash-completion/completions/CMakeLists.txt <==
install(FILES
  dunecontrol
  DESTINATION ${CMAKE_INSTALL_DATADIR}/bash-completion/completions/
)


==> anc/xt-super/dune-common/share/bash-completion/completions/Makefile.am <==
completions_DATA = dunecontrol

# Not all file names seem to be treated equal by _DATA.
# inkscape.am no-check-without-lib have to be listed in
# EXTRA_DIST to be included into the tarball.
EXTRA_DIST = CMakeLists.txt dunecontrol
completionsdir = $(datarootdir)/bash-completion/completions

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-common/share/bash-completion/completions/dunecontrol <==
# -*- shell-script -*-
# bash completion for dunecontrol

_dunecontrol_complete ()
{
  local COMMANDS="printdeps vcsetup update autogen configure make all exec bexec status svn git"
  local COMMAND_OPTS="$(for i in printdeps vcsetup update autogen configure make all exec bexec status svn git; do echo --$i-opts; done)"
  # per default we offer the list of all core modules and the advertised discretization modules
  local MODULES="dune-common dune-grid dune-grid-howto dune-istl dune-geometry dune-localfunctions dune-pdelab dune-fem dune-fufem"
  if test "x$DUNE_MODULES" != x; then
	MODULES=$DUNE_MODULES
  fi

  # get completion information
  local cur prev words cword split
  _init_completion -s || return

  # check wether we have already seen a command
  local have_command=0
  for i in `seq $COMP_CWORD`; do
    case ${COMP_WORDS[i]} in
    printdeps|vcsetup|update|autogen|configure|make|all|exec|bexec|status|svn|git)
			have_command=1
			;;
	esac
  done

  # some options influence the next completion step
  case $prev in
	 :)
		  COMPREPLY=( $(compgen -W "
               $COMMANDS
               " -- $cur) )
		  return 0
		  ;;
     -h|--help)
		  return 0
		  ;;
     --module)
		  COMPREPLY=( $(compgen -W " $MODULES " -- $cur ) )
		  compopt -o nospace
		  return 0
		  ;;
	 --only)
		  COMPREPLY=( $(compgen -W " $MODULES " -- $cur ) )
		  compopt -o nospace
		  return 0
		  ;;
	 --opts)
          compopt -o filenames
		  COMPREPLY=( $( compgen -f -- "$cur" ) \
			  $( compgen -d -- "$cur" ) )
		  return 0
		  ;;
#	 git)
#		  exec __git_func_wrap __git_main
#          compopt -D
#		  COMPREPLY=( $( compgen -W ":" -- $cur ) )
#		  return 0
#		  ;;
  esac

  # if we already have a command, we either pass an option to the command,
  # or we add a colon for the next command
  if test x$have_command = x1; then
	COMPREPLY=( $(compgen -W " -- : " -- $cur ) )
    return 0;
  fi

  # the usual dunecontrol options
  COMPREPLY=( $(compgen -W "
     -h --help --use-cmake --current --current-dep --resume --skipfirst
     --module= --only=
     --opts=
     --builddir=
     $COMMANDS
     $COMMAND_OPTS
     " -- $cur)
  )

  # don't append space to options --foo=...
  [[ $COMPREPLY == *= ]] && compopt -o nospace
} && complete -F _dunecontrol_complete dunecontrol


==> anc/xt-super/dune-common/stamp-vc <==
Subversion is used for revision control. The repository is located at
'https://svn.dune-project.org/svn/dune-common'.


==> anc/xt-super/dune-fem/AUTHORS <==
  The dune-fem module is a module of DUNE (see www.dune-project.org).
  It is based on the dune-grid interface library 
  extending the grid interface by a number of discretization algorithms
  for solving non-linear systems of partial differential equations.

  Copyright (C) 2003 - 2015 Robert Kloefkorn
  Copyright (C) 2003 - 2010 Mario Ohlberger 
  Copyright (C) 2004 - 2015 Andreas Dedner
  Copyright (C) 2005        Adrian Burri
  Copyright (C) 2005 - 2015 Mirko Kraenkel
  Copyright (C) 2006 - 2015 Christoph Gersbacher
  Copyright (C) 2006 - 2015 Martin Nolte
  Copyright (C) 2011 - 2015 Tobias Malkmus
  Copyright (C) 2012 - 2015 Stefan Girke
  Copyright (C) 2013 - 2015 Claus-Justus Heine
  Copyright (C) 2013 - 2014 Janick Gerstenberger
  Copyright (C) 2013        Sven Kaulman
  Copyright (C) 2013        Tom Ranner
  Copyright (C) 2015        Marco Agnese
  Copyright (C) 2015        Martin Alkaemper


  The dune-fem module is free software; you can redistribute it and/or 
  modify it under the terms of the GNU General Public License as 
  published by the Free Software Foundation; either version 2 of 
  the License, or (at your option) any later version.

  The dune-fem module is distributed in the hope that it will be useful, 
  but WITHOUT ANY WARRANTY; without even the implied warranty of
  MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
  GNU General Public License for more details.

  You should have received a copy of the GNU General Public License along
  with this program; if not, write to the Free Software Foundation, Inc.,
  51 Franklin Street, Fifth Floor, Boston, MA 02110-1301 USA.


==> anc/xt-super/dune-fem/CMakeLists.txt <==
# set up project
project("dune-fem" C CXX)

#circumvent not building docs
set(BUILD_DOCS 1)

# general stuff
cmake_minimum_required(VERSION 2.8.6)

if(NOT (dune-common_DIR OR dune-common_ROOT OR
        "${CMAKE_PREFIX_PATH}" MATCHES ".*dune-common.*"))
    string(REPLACE  ${CMAKE_PROJECT_NAME} dune-common dune-common_DIR
      ${PROJECT_BINARY_DIR})
endif()

#find dune-common and set the module path
find_package(dune-common REQUIRED)
list(APPEND CMAKE_MODULE_PATH ${dune-common_MODULE_PATH})

#include the dune macros
include(DuneMacros)

# start a dune project with information from dune.module
dune_project()

include(DuneMPI)

#add sub_directories
dune_add_subdirs(dune m4 lib doc cmake/modules)

# finalize the dune project, e.g. generating config.h etc.
finalize_dune_project(GENERATE_CONFIG_H_CMAKE)


==> anc/xt-super/dune-fem/COPYING <==
		    GNU GENERAL PUBLIC LICENSE
		       Version 2, June 1991

 Copyright (C) 1989, 1991 Free Software Foundation, Inc.,
 51 Franklin Street, Fifth Floor, Boston, MA 02110-1301 USA
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

			    Preamble

  The licenses for most software are designed to take away your
freedom to share and change it.  By contrast, the GNU General Public
License is intended to guarantee your freedom to share and change free
software--to make sure the software is free for all its users.  This
General Public License applies to most of the Free Software
Foundation's software and to any other program whose authors commit to
using it.  (Some other Free Software Foundation software is covered by
the GNU Lesser General Public License instead.)  You can apply it to
your programs, too.

  When we speak of free software, we are referring to freedom, not
price.  Our General Public Licenses are designed to make sure that you
have the freedom to distribute copies of free software (and charge for
this service if you wish), that you receive source code or can get it
if you want it, that you can change the software or use pieces of it
in new free programs; and that you know you can do these things.

  To protect your rights, we need to make restrictions that forbid
anyone to deny you these rights or to ask you to surrender the rights.
These restrictions translate to certain responsibilities for you if you
distribute copies of the software, or if you modify it.

  For example, if you distribute copies of such a program, whether
gratis or for a fee, you must give the recipients all the rights that
you have.  You must make sure that they, too, receive or can get the
source code.  And you must show them these terms so they know their
rights.

  We protect your rights with two steps: (1) copyright the software, and
(2) offer you this license which gives you legal permission to copy,
distribute and/or modify the software.

  Also, for each author's protection and ours, we want to make certain
that everyone understands that there is no warranty for this free
software.  If the software is modified by someone else and passed on, we
want its recipients to know that what they have is not the original, so
that any problems introduced by others will not reflect on the original
authors' reputations.

  Finally, any free program is threatened constantly by software
patents.  We wish to avoid the danger that redistributors of a free
program will individually obtain patent licenses, in effect making the
program proprietary.  To prevent this, we have made it clear that any
patent must be licensed for everyone's free use or not licensed at all.

  The precise terms and conditions for copying, distribution and
modification follow.

		    GNU GENERAL PUBLIC LICENSE
   TERMS AND CONDITIONS FOR COPYING, DISTRIBUTION AND MODIFICATION

  0. This License applies to any program or other work which contains
a notice placed by the copyright holder saying it may be distributed
under the terms of this General Public License.  The "Program", below,
refers to any such program or work, and a "work based on the Program"
means either the Program or any derivative work under copyright law:
that is to say, a work containing the Program or a portion of it,
either verbatim or with modifications and/or translated into another
language.  (Hereinafter, translation is included without limitation in
the term "modification".)  Each licensee is addressed as "you".

Activities other than copying, distribution and modification are not
covered by this License; they are outside its scope.  The act of
running the Program is not restricted, and the output from the Program
is covered only if its contents constitute a work based on the
Program (independent of having been made by running the Program).
Whether that is true depends on what the Program does.

  1. You may copy and distribute verbatim copies of the Program's
source code as you receive it, in any medium, provided that you
conspicuously and appropriately publish on each copy an appropriate
copyright notice and disclaimer of warranty; keep intact all the
notices that refer to this License and to the absence of any warranty;
and give any other recipients of the Program a copy of this License
along with the Program.

You may charge a fee for the physical act of transferring a copy, and
you may at your option offer warranty protection in exchange for a fee.

  2. You may modify your copy or copies of the Program or any portion
of it, thus forming a work based on the Program, and copy and
distribute such modifications or work under the terms of Section 1
above, provided that you also meet all of these conditions:

    a) You must cause the modified files to carry prominent notices
    stating that you changed the files and the date of any change.

    b) You must cause any work that you distribute or publish, that in
    whole or in part contains or is derived from the Program or any
    part thereof, to be licensed as a whole at no charge to all third
    parties under the terms of this License.

    c) If the modified program normally reads commands interactively
    when run, you must cause it, when started running for such
    interactive use in the most ordinary way, to print or display an
    announcement including an appropriate copyright notice and a
    notice that there is no warranty (or else, saying that you provide
    a warranty) and that users may redistribute the program under
    these conditions, and telling the user how to view a copy of this
    License.  (Exception: if the Program itself is interactive but
    does not normally print such an announcement, your work based on
    the Program is not required to print an announcement.)

These requirements apply to the modified work as a whole.  If
identifiable sections of that work are not derived from the Program,
and can be reasonably considered independent and separate works in
themselves, then this License, and its terms, do not apply to those
sections when you distribute them as separate works.  But when you
distribute the same sections as part of a whole which is a work based
on the Program, the distribution of the whole must be on the terms of
this License, whose permissions for other licensees extend to the
entire whole, and thus to each and every part regardless of who wrote it.

Thus, it is not the intent of this section to claim rights or contest
your rights to work written entirely by you; rather, the intent is to
exercise the right to control the distribution of derivative or
collective works based on the Program.

In addition, mere aggregation of another work not based on the Program
with the Program (or with a work based on the Program) on a volume of
a storage or distribution medium does not bring the other work under
the scope of this License.

  3. You may copy and distribute the Program (or a work based on it,
under Section 2) in object code or executable form under the terms of
Sections 1 and 2 above provided that you also do one of the following:

    a) Accompany it with the complete corresponding machine-readable
    source code, which must be distributed under the terms of Sections
    1 and 2 above on a medium customarily used for software interchange; or,

    b) Accompany it with a written offer, valid for at least three
    years, to give any third party, for a charge no more than your
    cost of physically performing source distribution, a complete
    machine-readable copy of the corresponding source code, to be
    distributed under the terms of Sections 1 and 2 above on a medium
    customarily used for software interchange; or,

    c) Accompany it with the information you received as to the offer
    to distribute corresponding source code.  (This alternative is
    allowed only for noncommercial distribution and only if you
    received the program in object code or executable form with such
    an offer, in accord with Subsection b above.)

The source code for a work means the preferred form of the work for
making modifications to it.  For an executable work, complete source
code means all the source code for all modules it contains, plus any
associated interface definition files, plus the scripts used to
control compilation and installation of the executable.  However, as a
special exception, the source code distributed need not include
anything that is normally distributed (in either source or binary
form) with the major components (compiler, kernel, and so on) of the
operating system on which the executable runs, unless that component
itself accompanies the executable.

If distribution of executable or object code is made by offering
access to copy from a designated place, then offering equivalent
access to copy the source code from the same place counts as
distribution of the source code, even though third parties are not
compelled to copy the source along with the object code.

  4. You may not copy, modify, sublicense, or distribute the Program
except as expressly provided under this License.  Any attempt
otherwise to copy, modify, sublicense or distribute the Program is
void, and will automatically terminate your rights under this License.
However, parties who have received copies, or rights, from you under
this License will not have their licenses terminated so long as such
parties remain in full compliance.

  5. You are not required to accept this License, since you have not
signed it.  However, nothing else grants you permission to modify or
distribute the Program or its derivative works.  These actions are
prohibited by law if you do not accept this License.  Therefore, by
modifying or distributing the Program (or any work based on the
Program), you indicate your acceptance of this License to do so, and
all its terms and conditions for copying, distributing or modifying
the Program or works based on it.

  6. Each time you redistribute the Program (or any work based on the
Program), the recipient automatically receives a license from the
original licensor to copy, distribute or modify the Program subject to
these terms and conditions.  You may not impose any further
restrictions on the recipients' exercise of the rights granted herein.
You are not responsible for enforcing compliance by third parties to
this License.

  7. If, as a consequence of a court judgment or allegation of patent
infringement or for any other reason (not limited to patent issues),
conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot
distribute so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you
may not distribute the Program at all.  For example, if a patent
license would not permit royalty-free redistribution of the Program by
all those who receive copies directly or indirectly through you, then
the only way you could satisfy both it and this License would be to
refrain entirely from distribution of the Program.

If any portion of this section is held invalid or unenforceable under
any particular circumstance, the balance of the section is intended to
apply and the section as a whole is intended to apply in other
circumstances.

It is not the purpose of this section to induce you to infringe any
patents or other property right claims or to contest validity of any
such claims; this section has the sole purpose of protecting the
integrity of the free software distribution system, which is
implemented by public license practices.  Many people have made
generous contributions to the wide range of software distributed
through that system in reliance on consistent application of that
system; it is up to the author/donor to decide if he or she is willing
to distribute software through any other system and a licensee cannot
impose that choice.

This section is intended to make thoroughly clear what is believed to
be a consequence of the rest of this License.

  8. If the distribution and/or use of the Program is restricted in
certain countries either by patents or by copyrighted interfaces, the
original copyright holder who places the Program under this License
may add an explicit geographical distribution limitation excluding
those countries, so that distribution is permitted only in or among
countries not thus excluded.  In such case, this License incorporates
the limitation as if written in the body of this License.

  9. The Free Software Foundation may publish revised and/or new versions
of the General Public License from time to time.  Such new versions will
be similar in spirit to the present version, but may differ in detail to
address new problems or concerns.

Each version is given a distinguishing version number.  If the Program
specifies a version number of this License which applies to it and "any
later version", you have the option of following the terms and conditions
either of that version or of any later version published by the Free
Software Foundation.  If the Program does not specify a version number of
this License, you may choose any version ever published by the Free Software
Foundation.

  10. If you wish to incorporate parts of the Program into other free
programs whose distribution conditions are different, write to the author
to ask for permission.  For software which is copyrighted by the Free
Software Foundation, write to the Free Software Foundation; we sometimes
make exceptions for this.  Our decision will be guided by the two goals
of preserving the free status of all derivatives of our free software and
of promoting the sharing and reuse of software generally.

			    NO WARRANTY

  11. BECAUSE THE PROGRAM IS LICENSED FREE OF CHARGE, THERE IS NO WARRANTY
FOR THE PROGRAM, TO THE EXTENT PERMITTED BY APPLICABLE LAW.  EXCEPT WHEN
OTHERWISE STATED IN WRITING THE COPYRIGHT HOLDERS AND/OR OTHER PARTIES
PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY OF ANY KIND, EITHER EXPRESSED
OR IMPLIED, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF
MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE.  THE ENTIRE RISK AS
TO THE QUALITY AND PERFORMANCE OF THE PROGRAM IS WITH YOU.  SHOULD THE
PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF ALL NECESSARY SERVICING,
REPAIR OR CORRECTION.

  12. IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING
WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MAY MODIFY AND/OR
REDISTRIBUTE THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES,
INCLUDING ANY GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING
OUT OF THE USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED
TO LOSS OF DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY
YOU OR THIRD PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER
PROGRAMS), EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE
POSSIBILITY OF SUCH DAMAGES.

		     END OF TERMS AND CONDITIONS

  The dune-fem module is a module of DUNE (see www.dune-project.org).
  It is based on the dune-grid interface library 
  extending the grid interface by a number of discretization algorithms
  for solving non-linear systems of partial differential equations.

  Copyright (C) 2003 - 2007 Robert Kloefkorn
  Copyright (C) 2003 - 2007 Mario Ohlberger 
  Copyright (C) 2004 - 2007 Andreas Dedner
  Copyright (C) 2005 - 2007 Mirko Kraenkel
  Copyright (C) 2006 - 2007 Martin Nolte
  Copyright (C) 2006 - 2007 Bernard Haasdonk

  The dune-fem module is free software; you can redistribute it and/or 
  modify it under the terms of the GNU General Public License as 
  published by the Free Software Foundation; either version 2 of 
  the License, or (at your option) any later version.

  The dune-fem module is distributed in the hope that it will be useful, 
  but WITHOUT ANY WARRANTY; without even the implied warranty of
  MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
  GNU General Public License for more details.

  You should have received a copy of the GNU General Public License along
  with this program; if not, write to the Free Software Foundation, Inc.,
  51 Franklin Street, Fifth Floor, Boston, MA 02110-1301 USA.

  Albert-Ludwigs-Universitaet Freiburg, Mathematisches Institut,
  Abteilung fuer Angewandte Mathematik, Hermann-Herder-Strasse 10,
  D-79104 Freiburg (Germany), hereby disclaims all copyright interest in the
  module `dune-fem'.

  Freiburg, 5/08/2007
  Robert Kloefkorn

  (dune@mathematik.uni-freiburg.de)
         
This General Public License does not permit incorporating your program into
proprietary programs.  If your program is a subroutine library, you may
consider it more useful to permit linking proprietary applications with the
library.  If this is what you want to do, use the GNU Lesser General
Public License instead of this License.


==> anc/xt-super/dune-fem/Makefile.am <==
SUBDIRS = dune lib m4 doc

# we need the module file to be able to build via dunecontrol
EXTRA_DIST = dune.module modules.txt

DISTCHECK_CONFIGURE_FLAGS = --with-dune="$(DUNEROOT)" CXX="$(CXX)" CC="$(CC)"

SOURCEFILE_MASK = -name \*.h -o -name \*.hh -o -name \*.c -o -name \*.cc

# add library name, authors list, and license to progam files
dist-hook:
	if test -f scripts/addauthors.sh ; then \
		find $(distdir) \( $(SOURCEFILE_MASK) \) -exec scripts/addauthors.sh ./AUTHORS {} \; ; \
	fi

include $(top_srcdir)/am/top-rules
include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/cmake/modules/AddPAPIFlags.cmake <==
# Module providing convenience functions for using 
#
# Provides the following functions:
#
# add_dune_papi_flags(target1 target2 ...)
#
# Adds the necessary flags to compile and link the targets with PAPI support.
#
function(add_dune_papi_flags _targets)
  if(PAPI_FOUND)
    
    foreach(_target ${_targets})
      target_link_libraries(${_target} ${PAPI_LIBRARIES})
    endforeach(_target ${_targets})
    set_property(TARGET ${_target}
      APPEND_STRING
      PROPERTY COMPILE_FLAGS ENABLE_PAPI=1 )
    set_property(TARGET ${_targets} APPEND PROPERTY
      INCLUDE_DIRECTORIES "${PAPI_INCLUDE_DIRS}")
  endif(PAPI_FOUND)
endfunction(add_dune_papi_flags _targets)


==> anc/xt-super/dune-fem/cmake/modules/AddSIONlibFlags.cmake <==
# Module providing convenience functions for using 
#
# Provides the following functions:
#
# add_dune_sionlib_flags(target1 target2 ...)
#
# Adds the necessary flags to compile and link the targets with SIONLIB support.
#
function(add_dune_sionlib_flags _targets)
  if(SIONLIB_FOUND)
    foreach(_target ${_targets})
      target_link_libraries(${_target} ${SIONLIB_LIBRARIES})
    endforeach(_target ${_targets})
    set_property(TARGET ${_targets}
      APPEND_STRING
      PROPERTY COMPILE_FLAGS ENABLE_SIONLIB=1 )
    set_property(TARGET ${_targets} APPEND PROPERTY
      INCLUDE_DIRECTORIES "${SIONLIB_INCLUDE_DIRS}")
  endif(SIONLIB_FOUND)
endfunction(add_dune_sionlib_flags _targets)


==> anc/xt-super/dune-fem/cmake/modules/CMakeLists.txt <==
set(modules 
  DuneFemMacros.cmake
)
install(FILES "${modules}" DESTINATION ${CMAKE_INSTALL_DATAROOTDIR}/cmake/modules)


==> anc/xt-super/dune-fem/cmake/modules/CommandLineHacks.cmake <==
# some functions supporting some command line hacks
#



# makes it possible to define GRIDDIM, WORLDDIM or GRIDTYPE
# via command line (or export function)
# (example: make GRIDDIM=2 WORLDDIM=2 GRIDTYPE=SGRID _targets)
#
#
# Call the set_gridtype_from_command_line()-function to use this command line option
# in the following way
#
# set_gridtype_from_command_line(<target> [<target2>...] 
#                                [GRIDTYPE <gridtype>]
#                                [GRIDDIM <griddim>]
#                                [WORLDDIM <worlddim>]  )
#
# or use the second version:
#
# set_gridtype_from_command_line(<target> [<target2>...] 
#                                 [FORCE] )
#
# GRIDTYPE <arg>:     use the argument <arg> instead of command line option
# GRIDDIM <arg>:      use the argument <arg> instead of command line option
# WORLDDIM <arg>:     use the argument <arg> instead of command line option
#
# FORCE:        enable force option to force reading all three arguments via command line:
#               You can neglect the other parameters GRIDTYPE, GRIDDIM and WOLRDDIM
#
# Notice: Once, GRIDDIM, WORLDDIM or GRIDTYPE can be chosen via command line
# these compile definitions _HAVE_ to be specified via command line. 
#
# Warning: Use this function with caution! It may be broken on some systems
function(set_gridtype_from_command_line)

  include(CMakeParseArguments)
  cmake_parse_arguments(CMDLINE_PARAM "FORCE" "GRIDTYPE;GRIDDIM;WORLDDIM" "" ${ARGN})

  #known grids
  if( NOT GRID_LIST)
    create_grid_list()
  endif()

  # this is a real dirty hack. 
  # At least "=$(GRIDTYPE)" should fail on some cmake generators/systems, I guess...
  foreach(_targets ${CMDLINE_PARAM_UNPARSED_ARGUMENTS})

    #erase existing 
    get_target_property(_props_compile_definitions ${_targets} COMPILE_DEFINITIONS)
    string(REPLACE "_props_compile_definitions-NOTFOUND" "" _props_compile_definitions "${_props_compile_definitions}")

    #delete some of existing flags 
    set(compile_def ${_props_compile_definitions})
    if( compile_def )
      foreach(_del_grids ${GRID_LIST})
        list(REMOVE_ITEM compile_def "${_del_grids}")
      endforeach(_del_grids ${GRID_LIST})
    endif()
    set(compile_def_save ${compile_def})
    foreach(_flags_ ${compile_def_save})
      string(REGEX MATCH "GRIDDIM=[0123456789]?" _result ${_flags_} )
      list(REMOVE_ITEM compile_def "${_result}")
      string(REGEX MATCH "WORLDDIM=[0123456789]?" _result ${_flags_} )
      list(REMOVE_ITEM compile_def "${_result}")
    endforeach()
    set_property(TARGET ${_targets} PROPERTY COMPILE_DEFINITIONS "${compile_def}")

    if( CMDLINE_PARAM_FORCE )
      set_property(TARGET ${_targets} APPEND PROPERTY 
        COMPILE_DEFINITIONS "WORLDDIM=$(WORLDDIM);GRIDDIM=$(GRIDDIM);=$(GRIDTYPE)" )
    else()
      if( CMDLINE_PARAM_GRIDDIM )
        set_property(TARGET ${_targets} APPEND PROPERTY COMPILE_DEFINITIONS "GRIDDIM=${CMDLINE_PARAM_GRIDDIM}" )
        if( CMDLINE_PARAM_WORLDDIM )
          set_property(TARGET ${_targets} APPEND PROPERTY COMPILE_DEFINITIONS "WORLDDIM=${CMDLINE_PARAM_WORLDDIM}" )
        else()
          #default value it GRIDDIM is given
          set_property(TARGET ${_targets} APPEND PROPERTY COMPILE_DEFINITIONS "WORLDDIM=${CMDLINE_PARAM_GRIDDIM}" )
        endif()
      else()
        set_property(TARGET ${_targets} APPEND PROPERTY COMPILE_DEFINITIONS "GRIDDIM=$(GRIDDIM)" )
        if( CMDLINE_PARAM_WORLDDIM )
          set_property(TARGET ${_targets} APPEND PROPERTY COMPILE_DEFINITIONS "WORLDDIM=${CMDLINE_PARAM_WORLDDIM}" )
        else()
          set_property(TARGET ${_targets} APPEND PROPERTY COMPILE_DEFINITIONS "WORLDDIM=$(WORLDDIM)" )
        endif()
      endif()
      if( CMDLINE_PARAM_GRIDTYPE )
        set_property(TARGET ${_targets} APPEND PROPERTY COMPILE_DEFINITIONS "${CMDLINE_PARAM_GRIDTYPE}" )
      else()
        set_property(TARGET ${_targets} APPEND PROPERTY COMPILE_DEFINITIONS "=$(GRIDTYPE)" )
      endif()
    endif()
  endforeach()  

endfunction(set_gridtype_from_command_line _targets)



function(create_grid_list)
  #known grids
  set( GRID_LIST SGRID YASPGRID ONEDGRID CACHE STRING 
       "grid compile definitions known in dune")
  if( HAVE_ALUGRID ) 
    set( GRID_LIST ${GRID_LIST} ALUGRID_CUBE ALUGRID_CONFORM ALUGRID_SIMPLEX )
  endif()
  if( HAVE_ALBERTA )
    set( GRID_LIST ${GRID_LIST} ALBERTAGRID )
  endif()
  if( HAVE_UG ) 
    set( GRID_LIST ${GRID_LIST} UGGRID )
  endif()  
endfunction(create_grid_list)

# adds for all/many GRIDTYPE/GRIDDIM/WORLDDIM combinations executables
# 
# Use this function in the following way:
#
# dune_create_gridtype_executable(<target> [target2>...]
#                                 [WIN32][MACOSX_BUNDLE][EXCLUDE_FROM_ALL] 
#                                 )
# 
# WIN32 and MACOSX_BUNDLE are the same as for add_executable().
# By default all generated are targets are "EXCLUDE_FROM_ALL".
#
# Notice: We suppose that all flags etc. are set up correctly for the 
# given targets <target>, <target2>...
# 
# The new executables are name in the following way:
# <target>_<gridtype>_<griddim>_<worlddim>
function(dune_create_gridtype_executable)

  
  include(CMakeParseArguments)
  cmake_parse_arguments(ADD_EXEC "WIN32;MACOSX_BUNDLE;EXCLUDE_FROM_ALL" "" "" ${ARGN}) 
  
  foreach(_targets ${ARGN})

  
    #we expect, that the given executable is set up correctly...
    get_target_property(_props_compile_flags ${_targets} COMPILE_FLAG)
    get_target_property(_props_compile_definitions ${_targets} COMPILE_DEFINITIONS)
    get_target_property(_props_include_directories ${_targets} INCLUDE_DIRECTORIES)
    get_target_property(_props_link_libraries ${_targets} LINK_LIBRARIES)
    get_target_property(_props_sources ${_targets} SOURCES)
  
    string(REPLACE "_props_compile_flags-NOTFOUND" "" _props_compile_flags "${_props_compile_flags}")
    string(REPLACE "_props_compile_definitions-NOTFOUND" "" _props_compile_definitions "${_props_compile_definitions}")
    string(REPLACE "_props_include_directories-NOTFOUND" "" _props_include_directories "${_props_include_directories}")
    string(REPLACE "_props_link_libraries-NOTFOUND" "" _props_link_libararies "${_props_link_libraries}")
    string(REPLACE "_props_sources-NOTFOUND" "" _props_sources "${_props_sources}")
  
    #known grids
    if( NOT GRID_LIST)
      create_grid_list()
    endif()

    #known grids with dimensions... 
    set( GRID_LIST_ALL "ONEDGRID 1 1"
                       "YASPGRID 1 1"
                       "YASPGRID 2 2"
                       "YASPGRID 3 3"
                       "SGRID 1 1"
                       "SGRID 2 2"
                       "SGRID 3 3" 
                       )
    if( HAVE_ALUGRID ) 
      set( GRID_LIST_ALL ${GRID_LIST_ALL}
                         "ALUGRID_CUBE 1 1"
                         "ALUGRID_CUBE 2 2"
                         "ALUGRID_CUBE 3 3"
                         "ALUGRID_SIMPLEX 1 1"
                         "ALUGRID_SIMPLEX 2 2"
                         "ALUGRID_SIMPLEX 3 3"
                         "ALUGRID_CONFORM 1 1"
                         "ALUGRID_CONFORM 2 2"
                         "ALUGRID_CONFORM 3 3" 
                         )
    endif()
    if( HAVE_ALBERTA )
      set( GRID_LIST_ALL ${GRID_LIST_ALL}
                         "ALBERTA 1 1"
                         "ALBERTA 2 2"
                         "ALBERTA 3 3"
                         )
    endif()
    if( HAVE_UG ) 
      set( GRID_LIST_ALL ${GRID_LIST_ALL}
                         "UGGRID 1 1"
                         "UGGRID 2 2"
                         "UGGRID 3 3"
                         )
    endif()
    
    #delete some of existing flags 
    set(compile_flags ${_props_compile_definitions})
    if( compile_flags )
      foreach(_del_grids ${GRID_LIST})
        list(REMOVE_ITEM compile_flags "${_del_grids}")
      endforeach(_del_grids ${GRID_LIST})
    endif()
    set(compile_flags_save ${compile_flags})
    foreach(_flags_ ${compile_flags_save})
      string(REGEX MATCH "GRIDDIM=[0123456789]?" _result ${_flags_} )
      list(REMOVE_ITEM compile_flags "${_result}")
      string(REGEX MATCH "WORLDDIM=[0123456789]?" _result ${_flags_} )
      list(REMOVE_ITEM compile_flags "${_result}")
    endforeach()
  
    #build all targets
    foreach(_grids ${GRID_LIST_ALL} )
      separate_arguments(_grids_sep UNIX_COMMAND "${_grids}")
      list(GET _grids_sep 0 _gridtype)
      list(GET _grids_sep 1 _griddim)
      list(GET _grids_sep 2 _worlddim)
   
      #new target name 
      set(_target_name ${_targets}_${_gridtype}_${_griddim}_${_worlddim} )
  
      #append new compile flags regarding gridtype, grid dim and world dim
      set(cur_compile_flags "GRIDDIM=${_griddim};WORLDDIM=${_worlddim};${_gridtype};${compile_flags}")
      
      #create executable and add all important flags...
      if( ADD_EXEC_MACOSX_BUNDLE )
        add_executable(${_target_name} MACOSX_BUNDLE EXCLUDE_FROM_ALL ${_props_sources}) 
      elseif(ADD_EXEC_WIN32)
        add_executable(${_target_name} WIN32 EXCLUDE_FROM_ALL ${_props_sources}) 
      else()
        add_executable(${_target_name} EXCLUDE_FROM_ALL ${_props_sources}) 
      endif()

      set_property(TARGET ${_target_name} APPEND PROPERTY
        LINK_LIBRARIES "${_props_link_libraries}")
      set_property(TARGET ${_target_name} APPEND PROPERTY 
        COMPILE_DEFINITIONS "${compile_definitions}" )
      set_property(TARGET ${_target_name} APPEND PROPERTY
        INCLUDE_DIRECTORIES "${_props_include_directories}")
      set_property(TARGET ${_target_name} APPEND PROPERTY
        COMPILE_FLAGS "${cur_compile_flags}")
    endforeach()
  
  endforeach()
endfunction(dune_create_gridtype_executable)


==> anc/xt-super/dune-fem/cmake/modules/DuneFemMacros.cmake <==

#make libdunefem known locally
set(LOCAL_LIBS "${PROJECT_BINARY_DIR}/lib/libdunefem.a"
  CACHE FILEPATH "path to local libs in dune-fem" )
  mark_as_advanced(LOCAL_LIBS)

#find endian headers
set(ENDIAN_HEADER_ROOT "" CACHE STRING "path of endian header")
check_include_file_cxx(endian.h HAVE_ENDIAN_HEADER_HH)
if( HAVE_ENDIAN_HEADER_HH )
  find_path(SYSTEM_ENDIAN_HEADER_PATH
    NAMES endian.h
    PATHS ${ENDIAN_HEADER_ROOT}
    DOC "Path where endian.h was found"
  )
  if(EXISTS SYSTEM_ENDIAN_HEADER_PATH)
    set(SYSTEM_ENDIAN_HEADER "<endian.h>")
  endif(EXISTS SYSTEM_ENDIAN_HEADER_PATH)
else(HAVE_ENDIAN_HEADER_HH)
  check_include_file_cxx(machine/endian.h HAVE_ENDIAN_MACHINE_HEADER_HH)
  if( HAVE_ENDIAN_MACHINE_HEADER_HH )
    find_path(SYSTEM_ENDIAN_HEADER_PATH
      NAMES endian.h
      PATHS "${ENDIAN_HEADER_ROOT}/machine"
      PATH_SUFFIXES "machine"
      DOC "Path where machine/endian.h was found"
    )
    if(EXISTS SYSTEM_ENDIAN_HEADER_PATH)
      set(SYSTEM_ENDIAN_HEADER "<machine/endian.h>")
    endif(EXISTS SYSTEM_ENDIAN_HEADER_PATH)
  endif(HAVE_ENDIAN_MACHINE_HEADER_HH)
endif(HAVE_ENDIAN_HEADER_HH)
mark_as_advanced(ENDIAN_HEADER_ROOT SYSTEM_ENDIAN_HEADER_PATH)

include(CheckCXXSourceCompiles)

########################
# pthreads....
########################
# we are using the cmake default implementation for threads at the moment
include(FindThreads)
set(HAVE_PTHREAD 0)
set(USE_PTHREADS 0 CACHE BOOL "whether we are using pthreads.")
if(CMAKE_USE_PTHREADS_INIT AND NOT USE_PTHREADS)
  set(HAVE_PTHREAD 1)

  set(CMAKE_THREAD_PREFER_PTHREAD 1)

  include(CMakePushCheckState)
  cmake_push_check_state()

  #new settings
  set(CMAKE_REQUIRED_LIBS "${CMAKE_REQUIRED_LIBRARIES} ${CMAKE_THREAD_LIBS_INIT}" )
  set(CMAKE_REQUIRED_FLAGS "${CMAKE_REQUIRED_FLAGS} ${PTHREAD_CFLAGS}" )

  check_cxx_source_compiles(
                "include <pthread.h>
                static const int maxThreads = 2 ;
                static int& threadNumber () {
                    static __thread int tn;
                    return tn;
                }
                static int threadnumber[ maxThreads ];
                pthread_barrier_t barrier;
                static void* setThreadNumber(void *number) {
                  const int num = *((int*) number);
                  threadNumber () = num ;
                  //sleep (1);
                  threadnumber[ num ] = threadNumber ();
                  pthread_barrier_wait( &barrier );
                  return 0;
                }
                int main () {
                  pthread_t thread[ maxThreads ];
                  int num[ maxThreads ];
                  for (int i=0; i<maxThreads; ++i )
                  {
                    num[ i ] = i;
                    threadnumber[ i ] = -1;
                  }
                  pthread_barrier_init( &barrier, 0, maxThreads );
                  for( int i=0; i<maxThreads; ++ i)
                    pthread_create (&thread[ i ], 0, &setThreadNumber, (void *) &num[ i ]);

                  for( int i=0; i<maxThreads; ++ i)
                    pthread_join (thread[ i ], 0);
                  int result = 0;
                  for( int i=0; i<maxThreads; ++i )
                    if( threadnumber[ i ] != i ) result = 1;
                  return result;
                }"
                DUNE_CV_PTHREAD_TLS_COMPILES)

  #message( "DUNE_CV_PTHREAD_TLS_COMPILES is set to ${DUNE_CV_PTHREAD_TLS_COMPILES}" )

  if(DUNE_CV_PTHREAD_TLS_COMPILES)
    set(HAVE_PTHREAD_TLS 1)
  endif(DUNE_CV_PTHREAD_TLS_COMPILES)

  cmake_pop_check_state()

endif(CMAKE_USE_PTHREADS_INIT AND NOT USE_PTHREADS)

###############################
# end pthreads
################################

find_package(SIONlib)
include(AddSIONlibFlags)
find_package(PAPI)
include(AddPAPIFlags)

# download PETSc cmake files
set(PETSC_CMAKE_MODULES "${PROJECT_SOURCE_DIR}/cmake/modules/petsc/")
if(NOT EXISTS "${PETSC_CMAKE_MODULES}")
  message (STATUS "Downloading cmake-modules from Jed Brown into ${PETSC_CMAKE_MODULES}")
  execute_process(COMMAND git clone https://github.com/jedbrown/cmake-modules.git ${PETSC_CMAKE_MODULES}
                  WORKING_DIRECTORY ${PROJECT_SOURCE_DIR}/cmake/modules/)
else()
  message (STATUS "Updating cmake-modules from Jed Brown into ${PETSC_CMAKE_MODULES}")
  execute_process(COMMAND git pull
                  WORKING_DIRECTORY ${PETSC_CMAKE_MODULES})
endif ()

# check for PETSc if Jed Browns cmake-modules have been successfully downloaded
# needs to set environment variables PETSC_DIR and optional PETSC_ARCH
if(EXISTS "${PETSC_CMAKE_MODULES}")
  set(CMAKE_MODULE_PATH ${CMAKE_MODULE_PATH} "${PETSC_CMAKE_MODULES}")
  set(PETSC_DIR  $ENV{PETSC_DIR})
  set(PETSC_ARCH $ENV{PETSC_ARCH})
  find_package(PETSc)
  if(PETSC_FOUND)
    # set HAVE_PETSC for config.h
    set(HAVE_PETSC ${PETSC_FOUND})
    # log result
    file(APPEND ${CMAKE_BINARY_DIR}${CMAKE_FILES_DIRECTORY}/CMakeOutput.log
      "Determining location of PETSC succeded:\n"
      "Include directory: ${PETSC_INCLUDES}\n"
      "Library directory: ${PETSC_LIBRARIES}\n\n")
    set(PETSC_DUNE_COMPILE_FLAGS "-DENABLE_PETSC=1 -I${PETSC_INCLUDES}"
      CACHE STRING "Compile Flags used by DUNE when compiling with PETSc programs")
    set(PETSC_DUNE_LIBRARIES ${PETSC_LIBRARIES}
      CACHE STRING "Libraries used by DUNE when linking PETSc programs")
    foreach(dir ${PETSC_INCLUDES})
      set_property(GLOBAL APPEND PROPERTY ALL_PKG_FLAGS "-I${dir}")
    endforeach()
    set_property(GLOBAL APPEND PROPERTY ALL_PKG_LIBS "${PETSC_LIBRARIES}")
    # register includes and libs to global flags
    dune_register_package_flags(COMPILE_DEFINITIONS "ENABLE_PETSC=1"
                                INCLUDE_DIRS ${PETSC_INCLUDES}
                                LIBRARIES ${PETSC_LIBRARIES})

  else()
    # log errornous result
    file(APPEND ${CMAKE_BINARY_DIR}${CMAKE_FILES_DIRECTORY}/CMakeError.log
      "Determing location of PETSc failed:\n"
      "Include directory: ${PETSC_INCLUDES}\n"
      "Library directory: ${PETSC_LIBRARIES}\n\n")
  endif()
endif()

# check for XDR (deprecated)
find_package(XDR)

####### abbreviations
include(FemShort)

####### hacks
include(CommandLineHacks)


==> anc/xt-super/dune-fem/cmake/modules/FemShort.cmake <==
# some functions supporting some abbreviations

# usage:
#
# dune_add_subdirs( <dir1> [<dir2>...]
#                   [EXCLUDE <exclude string> | NOEXCLUDE]
#
# adds for each <dir1>, <dir2>... a subdirectory except the subdirectory
# name is equal to <exclude string>.
#
# If no <exclude string> is given a default value "test" will be used.
#
# Neglect the default value by using the NOEXCLUDE option.
#
function(dune_add_subdirs)

  include(CMakeParseArguments)
  cmake_parse_arguments(SHORT "NOEXCLUDE" "EXCLUDE" "" ${ARGN})

  if( SHORT_NOEXCLUDE )
    foreach(i ${SHORT_UNPARSED_ARGUMENTS})
      add_subdirectory(${i})
    endforeach(i ${SHORT_UNPARSED_ARGUMENTS})
  else()
    if(NOT SHORT_EXCLUDE)
      #default
      set(SHORT_EXCLUDE "test")
    endif()
    foreach(i ${SHORT_UNPARSED_ARGUMENTS})
      if(${i} STREQUAL "${SHORT_EXCLUDE}")
        set(opt EXCLUDE_FROM_ALL)
      endif(${i} STREQUAL "${SHORT_EXCLUDE}")
      add_subdirectory(${i} ${opt})
    endforeach(i ${SHORT_UNPARSED_ARGUMENTS})
  endif()
endfunction(dune_add_subdirs)

# usage
#
# simple version:
#
# dune_add_test( <test1> [<test2>...]
#                [FAILTEST <ftest1> ...]
#                [COMPILEFAILTEST <cftest1> ... ] )
#
# Simply adds all test to the cmake testing framework.
#
# key words:
# FAILTEST         the following test should fail to be successfull
# COMPILFAILTEST   the following test does not compile
#
#
# advanced version (needed in dune-fem):
#
# dune_add_test( <test1> [<test2>...]
#                [NO_DEPENDENCY] <ntest1> [<ntest2>...]
#                [FAILTEST [NO_DEPENDENCY] <ftest1> ...]
#                [COMPILEFAILTEST <cftest1> ... ]
#                [DEPENDENCY_ONLY <dep1> [dep_2] ] )
#
# arguments as above and:
#
# DEPENDENCY_ONLY  do not add targets to the test, but add them as dependencies
# NO_DEPENDENCY    add targets to test, but not as dependency. Should be combined
#                  with targets or FAILTEST targets...
#
# All of these tests are not build during make all.
# Build these targets with make test.
function(dune_add_test)
  include(CMakeParseArguments)

  #parse first level
  cmake_parse_arguments(ADD_TEST "" ""
    "FAILTEST;COMPILEFAILTEST;DEPENDENCY_ONLY" ${ARGN})


  #parse second level
  cmake_parse_arguments(ADD_TEST_UNPARSED_ARGUMENTS "" "" "NO_DEPENDENCY" ${ADD_TEST_UNPARSED_ARGUMENTS})
  cmake_parse_arguments(ADD_TEST_FAILTEST "" "" "NO_DEPENDENCY" ${ADD_TEST_FAILTEST})
  cmake_parse_arguments(ADD_TEST_COMPILEFAILTEST "" "" "NO_DEPENDENCY" ${ADD_TEST_COMPILEFAILTEST})

  #delete key words form first level
  set(ADD_TEST_UNPARSED_ARGUMENTS "${ADD_TEST_UNPARSED_ARGUMENTS_UNPARSED_ARGUMENTS};${ADD_TEST_UNPARSED_ARGUMENTS_NO_DEPENDENCY}")
  set(ADD_TEST_FAILTEST "${ADD_TEST_FAILTEST_UNPARSED_ARGUMENTS};${ADD_TEST_FAILTEST_NO_DEPENDENCY}")
  set(ADD_TEST_COMPILEFAILTEST "${ADD_TEST_COMPILEFAILTEST_UNPARSED_ARGUMENTS};${ADD_TEST_COMPILEFAILTEST_NO_DEPENDENCY}")

  #add tests
  foreach(i ${ADD_TEST_UNPARSED_ARGUMENTS} ${ADD_TEST_FAILTEST})
    add_test(${i} ${i})
  endforeach(i ${ADD_TEST_UNPARSED_ARGUMENTS} ${ADD_TEST_FAILTEST})
  # compile tests that should fail
  foreach(i ${ADD_TEST_COMPILEFAILTEST})
    add_test(NAME ${i}
    COMMAND ${CMAKE_COMMAND} --build . --target ${_TEST} --config $<CONFIGURATION>)
  endforeach(i ${ADD_TEST_COMPILEFAILTEST})

  set(DEP_TESTS ${ADD_TEST_UNPARSED_ARGUMENTS_UNPARSED_ARGUMENTS}
                ${ADD_TEST_FAILTEST_UNPARSED_ARGUMENTS} )
  if(DEP_TESTS)
    add_directory_test_target(_test_target)
    add_dependencies(${_test_target} ${DEP_TESTS})
  endif()

  #Set properties for failing tests
  set_tests_properties(${ADD_TEST_FAILTEST} ${ADD_TEST_COMPILEFAILTEST}
    PROPERTIES WILL_FAIL true)

endfunction(dune_add_test)

# compatibility with dune-fem master
function(dune_fem_add_test)
  dune_add_test( ${ARGN} )
endfunction(dune_fem_add_test)

#
# install given files into current include directory
#
function(dune_install)
  string(REPLACE "${CMAKE_SOURCE_DIR}" "${CMAKE_INSTALL_INCLUDEDIR}" _dest "${CMAKE_CURRENT_SOURCE_DIR}" )
  install(FILES ${ARGV} DESTINATION ${_dest})
endfunction(dune_install)


==> anc/xt-super/dune-fem/cmake/modules/FindPAPI.cmake <==
# Module that checks whether PAPI is available.
#
# Variables used by this module which you may want to set:
# PAPI_ROOT        Path list to search for PAPI
#
# Sets the following variables
#
# PAPI_FOUND             True if PAPI was found and usable
# HAVE_PAPI              True if PAPI was found and usable
# PAPI_INCLUDE_DIRS      Path to the PAPI include dirs
# PAPI_LIBRARIES         Name of the PAPI libraries
#

set(PAPI_ROOT "" CACHE PATH "Path list to search for PAPI")

mark_as_advanced(PAPI_ROOT)

#look for header files at positions given by the user
find_path(PAPI_INCLUDE_DIR
  NAMES "papi.h"
  PATHS ${PAPI_ROOT}
  PATH_SUFFIXES "include" 
  NO_DEFAULT_PATH
)
#now also look for default paths
find_path(PAPI_INCLUDE_DIR
  NAMES "papi.h"
  PATH_SUFFIXES "include" 
)

# check header usability
include(CMakePushCheckState)
cmake_push_check_state()
set(CMAKE_REQUIRED_DEFINITIONS "${CMAKE_REQUIRED_DEFINITIONS} -DENABLE_PAPI")
set(CMAKE_REQUIRED_INCLUDES ${CMAKE_REQUIRED_INCLUDES} ${PAPI_INCLUDE_DIR})
set(CMAKE_REQUIRED_LIBRARIES ${CMAKE_REQUIRED_LIBRARIES})
check_include_files(papi.h PAPI_HEADER_USABLE)

#look for library at positions given by the user
find_library(PAPI_LIBRARY
  NAMES "papi"
  PATHS ${PAPI_ROOT}
  PATH_SUFFIXES "lib" "lib32" "lib64"
  NO_DEFAULT_PATH
)
#now  also include the default paths
find_library(PAPI_LIBRARY
  NAMES "papi"
  PATH_SUFFIXES "lib" "lib32" "lib64"
)

# check if library papi works
include(CheckSymbolExists)
if(PAPI_LIBRARY)
  get_filename_component(PAPI_LIB_PATH ${PAPI_LIBRARY} PATH)
  check_library_exists(papi PAPI_flops ${PAPI_LIBRARY} PAPI_LIB_WORKS)
endif(PAPI_LIBRARY)

cmake_pop_check_state()



# behave like a CMake module is supposed to behave
include(FindPackageHandleStandardArgs)
find_package_handle_standard_args(
  "PAPI"
  DEFAULT_MSG
  PAPI_INCLUDE_DIR
  PAPI_LIBRARY
  PAPI_HEADER_USABLE
  PAPI_LIB_WORKS
)

mark_as_advanced(PAPI_INCLUDE_DIR PAPI_LIBRARY)

# if both headers and library are found, store results
if(PAPI_FOUND)
  set(PAPI_INCLUDE_DIRS ${PAPI_INCLUDE_DIR})
  set(PAPI_LIBRARIES ${PAPI_LIBRARY})
  # log result
  file(APPEND ${CMAKE_BINARY_DIR}${CMAKE_FILES_DIRECTORY}/CMakeOutput.log
    "Determining location of PAPI succeded:\n"
    "Include directory: ${PAPI_INCLUDE_DIRS}\n"
    "Library directory: ${PAPI_LIBRARIES}\n\n")
  set(PAPI_DUNE_COMPILE_FLAGS "-I${PAPI_INCLUDE_DIRS} -DENABLE_PAPI=1"
    CACHE STRING "Compile Flags used by DUNE when compiling with PAPI programs")
  set(PAPI_DUNE_LIBRARIES ${PAPI_LIBRARIES} 
    CACHE STRING "Libraries used by DUNE when linking PAPI programs")
else(PAPI_FOUND)
  # log errornous result
  file(APPEND ${CMAKE_BINARY_DIR}${CMAKE_FILES_DIRECTORY}/CMakeError.log
    "Determing location of PAPI failed:\n"
    "Include directory: ${PAPI_INCLUDE_DIRS}\n"
    "Library directory: ${PAPI_LIBRARIES}\n\n")
endif(PAPI_FOUND)

#set HAVE_PAPI for config.h
set(HAVE_PAPI ${PAPI_FOUND})

#add all papi related flags to ALL_PKG_FLAGS, this must happen regardless of a target using add_dune_papi_flags
if(PAPI_FOUND)
  set_property(GLOBAL APPEND PROPERTY ALL_PKG_FLAGS "${PAPI_DUNE_COMPILE_FLAGS}")
  foreach(dir "${PAPI_INCLUDE_DIRS}")
    set_property(GLOBAL APPEND PROPERTY ALL_PKG_FLAGS "-I${dir}")
  endforeach()
endif()




==> anc/xt-super/dune-fem/cmake/modules/FindSIONlib.cmake <==
# Module that checks whether SIONLIB is available.
#
# Variables used by this module which you may want to set:
# SIONLIB_ROOT        Path list to search for SIONLIB
# SIONLIB_SUFFIX      suffix to the library name , e.g. gcc or something
# SIONLIB_INCLUDEDIR  directory with SIONLIB headers inside
# SIONLIB_LIBDIR      directory with SIONLIB libraries inside
#
# Sets the following variables
#
# SIONLIB_FOUND          True if SIONLIB was found and usable
# HAVE_SIONLIB           True if SIONLIB was found and usable
# SIONLIB_INCLUDE_DIRS   Path to the SIONLIB include dirs
# SIONLIB_LIBRARIES      Name of the SIONLIB libraries
#

set(SIONLIB_ROOT "" CACHE PATH "Path list to search for SIONLIB")
set(SIONLIB_SUFFIX "_lib64" CACHE STRING "suffix to the library name , e.g. gcc or something")
set(SIONLIB_INCLUDEDIR "" CACHE PATH "directory with SIONLIB headers inside")
set(SIONLIB_LIBDIR "" CACHE PATH "directory with SIONLIB libraries inside")

mark_as_advanced(SIONLIB_ROOT SIONLIB_SUFFIX SIONLIB_INCLUDEDIR SIONLIB_LIBDIR)


#look for header files at positions given by the user
find_path(SIONLIB_INCLUDE_DIR
  NAMES "sion.h"
  PATHS ${SIONLIB_ROOT} ${SIONLIB_INCLUDEDIR}
  PATH_SUFFIXES "include" 
  NO_DEFAULT_PATH
)
#now also look for default paths
find_path(SIONLIB_INCLUDE_DIR
  NAMES "sion.h"
  PATH_SUFFIXES "include" 
)

# check header usability
include(CMakePushCheckState)
cmake_push_check_state()
set(CMAKE_REQUIRED_DEFINITIONS "${CMAKE_REQUIRED_DEFINITIONS} ${MPI_DUNE_COMPILE_FLAGS} -DENABLE_SIONLIB")
set(CMAKE_REQUIRED_INCLUDES ${CMAKE_REQUIRED_INCLUDES} ${MPI_DUNE_INCLUDE_PATH} ${SIONLIB_INCLUDE_DIR})
set(CMAKE_REQUIRED_LIBRARIES ${CMAKE_REQUIRED_LIBRARIES} ${MPI_DUNE_LIBRARIES})
check_include_files(sion.h SIONLIB_HEADER_USABLE)


#look for library at positions given by the user
find_library(SIONLIB_LIBRARY
  NAMES "sion"
  PATHS ${SIONLIB_ROOT} ${SIONLIB_LIBDIR}
  PATH_SUFFIXES "lib" "lib32" "lib64"
  NO_DEFAULT_PATH
)
#now  also include the default paths
find_library(SIONLIB_LIBRARY
  NAMES "sion"
  PATH_SUFFIXES "lib" "lib32" "lib64"
)

# check if library sion/sionser works
include(CheckSymbolExists)
if(SIONLIB_LIBRARY)
  get_filename_component(SIONLIB_LIB_PATH ${SIONLIB_LIBRARY} PATH)
  check_library_exists("sion${SIONLIB_SUFFIX}" main ${SIONLIB_LIBRARY} SIONLIB_LIB_WORKS)
  check_library_exists("sionser${SIONLIB_SUFFIX}" main ${SIONLIB_LIBRARY} SIONLIB_LIB_SIONSER_WORKS)
endif(SIONLIB_LIBRARY)

cmake_pop_check_state()



# behave like a CMake module is supposed to behave
include(FindPackageHandleStandardArgs)
find_package_handle_standard_args(
  "SIONlib"
  DEFAULT_MSG
  SIONLIB_INCLUDE_DIR
  SIONLIB_LIBRARY
  SIONLIB_HEADER_USABLE
  SIONLIB_LIB_WORKS
  SIONLIB_LIB_SIONSER_WORKS
)

mark_as_advanced(SIONLIB_INCLUDE_DIR SIONLIB_LIBRARY)

# if both headers and library are found, store results
if(SIONLIB_FOUND)
  set(SIONLIB_INCLUDE_DIRS ${SIONLIB_INCLUDE_DIR})
  set(SIONLIB_LIBRARIES ${SIONLIB_LIBRARY})
  # log result
  file(APPEND ${CMAKE_BINARY_DIR}${CMAKE_FILES_DIRECTORY}/CMakeOutput.log
    "Determining location of SIONLIB succeded:\n"
    "Include directory: ${SIONLIB_INCLUDE_DIRS}\n"
    "Library directory: ${SIONLIB_LIBRARIES}\n\n")
  set(SIONLIB_DUNE_COMPILE_FLAGS "-I${SIONLIB_INCLUDE_DIRS} -DENABLE_SIONLIB=1"
    CACHE STRING "Compile Flags used by DUNE when compiling with SIONLIB programs")
  set(SIONLIB_DUNE_LIBRARIES ${SIONLIB_LIBRARIES} 
    CACHE STRING "Libraries used by DUNE when linking SIONLIB programs")
else(SIONLIB_FOUND)
  # log errornous result
  file(APPEND ${CMAKE_BINARY_DIR}${CMAKE_FILES_DIRECTORY}/CMakeError.log
    "Determing location of SIONLIB failed:\n"
    "Include directory: ${SIONLIB_INCLUDE_DIRS}\n"
    "Library directory: ${SIONLIB_LIBRARIES}\n\n")
endif(SIONLIB_FOUND)

#set HAVE_SIONLIB for config.h
set(HAVE_SIONLIB ${SIONLIB_FOUND})

#add all sionlib related flags to ALL_PKG_FLAGS, this must happen regardless of a target using add_dune_sionlib_flags
if(SIONLIB_FOUND)
  set_property(GLOBAL APPEND PROPERTY ALL_PKG_FLAGS "${SIONLIB_DUNE_COMPILE_FLAGS}")
  foreach(dir "${SIONLIB_INCLUDE_DIRS}")
    set_property(GLOBAL APPEND PROPERTY ALL_PKG_FLAGS "-I${dir}")
  endforeach()
endif()




==> anc/xt-super/dune-fem/cmake/modules/FindXDR.cmake <==
#xdr
set(XDR_ROOT "" CACHE STRING "root of header xdr.h")
find_path(DUNE_PATH_XDR
  NAMES xdr.h
  PATHS ${XDR_ROOT} /usr /usr/include
  PATH_SUFFIXES "rpc"
  DOC "path to header xdr.h"
)

if(DUNE_PATH_XDR)
  include(CheckFunctionExists)
  check_function_exists(xdr_uint64_t XDR_UINT64_FUNC_EXISTS)
  if( XDR_UINT64_FUNC_EXISTS )
    set( XDR_UINT64_FUNC "xdr_uint64_t")
  else(XDR_UINT64_FUNC_EXISTS )
    check_function_exists(xdr_u_int64_t XDR_U_INT64_FUNC_EXISTS)
    if( XDR_U_INT64_FUNC_EXISTS )
      set( XDR_UINT64_FUNC "xdr_u_int64_t")
    endif(XDR_U_INT64_FUNC_EXISTS )
  endif(XDR_UINT64_FUNC_EXISTS )
else()
  message("can not find xdr.h")
endif(DUNE_PATH_XDR)
mark_as_advanced(XDR_ROOT DUNE_PATH_XDR)

# behave like a CMake module is supposed to behave
include(FindPackageHandleStandardArgs)
find_package_handle_standard_args(
  "XDR"
  DEFAULT_MSG
  DUNE_PATH_XDR
)


==> anc/xt-super/dune-fem/cmake/modules/petsc/CorrectWindowsPaths.cmake <==
# CorrectWindowsPaths - this module defines one macro
#
# CONVERT_CYGWIN_PATH( PATH )
#  This uses the command cygpath (provided by cygwin) to convert
#  unix-style paths into paths useable by cmake on windows

macro (CONVERT_CYGWIN_PATH _path)
  if (WIN32)
    EXECUTE_PROCESS(COMMAND cygpath.exe -m ${${_path}}
      OUTPUT_VARIABLE ${_path})
    string (STRIP ${${_path}} ${_path})
  endif (WIN32)
endmacro (CONVERT_CYGWIN_PATH)



==> anc/xt-super/dune-fem/cmake/modules/petsc/FindFFTW.cmake <==
# - Find FFTW
# Find the native FFTW includes and library
#
#  FFTW_INCLUDES    - where to find fftw3.h
#  FFTW_LIBRARIES   - List of libraries when using FFTW.
#  FFTW_FOUND       - True if FFTW found.

if (FFTW_INCLUDES)
  # Already in cache, be silent
  set (FFTW_FIND_QUIETLY TRUE)
endif (FFTW_INCLUDES)

find_path (FFTW_INCLUDES fftw3.h)

find_library (FFTW_LIBRARIES NAMES fftw3)

# handle the QUIETLY and REQUIRED arguments and set FFTW_FOUND to TRUE if
# all listed variables are TRUE
include (FindPackageHandleStandardArgs)
find_package_handle_standard_args (FFTW DEFAULT_MSG FFTW_LIBRARIES FFTW_INCLUDES)

mark_as_advanced (FFTW_LIBRARIES FFTW_INCLUDES)


==> anc/xt-super/dune-fem/cmake/modules/petsc/FindGSL.cmake <==
# - Find GSL
# Find the native GSL includes and library
#
#  GSL_INCLUDES    - where to find gsl/gsl_*.h, etc.
#  GSL_LIBRARIES   - List of libraries when using GSL.
#  GSL_FOUND       - True if GSL found.


if (GSL_INCLUDES)
  # Already in cache, be silent
  set (GSL_FIND_QUIETLY TRUE)
endif (GSL_INCLUDES)

find_path (GSL_INCLUDES gsl/gsl_math.h)

find_library (GSL_LIB NAMES gsl)

set (GSL_CBLAS_LIB "" CACHE FILEPATH "If your program fails to link
(usually because GSL is not automatically linking a CBLAS and no other
component of your project provides a CBLAS) then you may need to point
this variable to a valid CBLAS.  Usually GSL is distributed with
libgslcblas.{a,so} (next to GSL_LIB) which you may use if an optimized
CBLAS is unavailable.")

set (GSL_LIBRARIES "${GSL_LIB}" "${GSL_CBLAS_LIB}")

# handle the QUIETLY and REQUIRED arguments and set GSL_FOUND to TRUE if
# all listed variables are TRUE
include (FindPackageHandleStandardArgs)
find_package_handle_standard_args (GSL DEFAULT_MSG GSL_LIBRARIES GSL_INCLUDES)

mark_as_advanced (GSL_LIB GSL_CBLAS_LIB GSL_INCLUDES)


==> anc/xt-super/dune-fem/cmake/modules/petsc/FindGit.cmake <==
SET(Git_FOUND FALSE)

FIND_PROGRAM(Git_EXECUTABLE git
  DOC "git command line client")
MARK_AS_ADVANCED(Git_EXECUTABLE)

IF(Git_EXECUTABLE)
  SET(Git_FOUND TRUE)
  MACRO(Git_WC_INFO dir prefix)
    EXECUTE_PROCESS(COMMAND ${Git_EXECUTABLE} rev-list -n 1 HEAD
       WORKING_DIRECTORY ${dir}
        ERROR_VARIABLE Git_error
       OUTPUT_VARIABLE ${prefix}_WC_REVISION_HASH
        OUTPUT_STRIP_TRAILING_WHITESPACE)
    if(NOT ${Git_error} EQUAL 0)
      MESSAGE(SEND_ERROR "Command \"${Git_EXECUTBALE} rev-list -n 1 HEAD\" in directory ${dir} failed with output:\n${Git_error}")
    ELSE(NOT ${Git_error} EQUAL 0)
      EXECUTE_PROCESS(COMMAND ${Git_EXECUTABLE} name-rev ${${prefix}_WC_REVISION_HASH}
         WORKING_DIRECTORY ${dir}
         OUTPUT_VARIABLE ${prefix}_WC_REVISION_NAME
          OUTPUT_STRIP_TRAILING_WHITESPACE)
    ENDIF(NOT ${Git_error} EQUAL 0)
  ENDMACRO(Git_WC_INFO)
ENDIF(Git_EXECUTABLE)

IF(NOT Git_FOUND)
  IF(NOT Git_FIND_QUIETLY)
    MESSAGE(STATUS "Git was not found")
  ELSE(NOT Git_FIND_QUIETLY)
    if(Git_FIND_REQUIRED)
      MESSAGE(FATAL_ERROR "Git was not found")
    ENDIF(Git_FIND_REQUIRED)
  ENDIF(NOT Git_FIND_QUIETLY)
ENDIF(NOT Git_FOUND)


==> anc/xt-super/dune-fem/cmake/modules/petsc/FindITAPS.cmake <==
# - Try to find ITAPS
#
# This will define
#
#  ITAPS_FOUND          - Requested components were found
#  ITAPS_INCLUDES       - Includes for all available components
#  ITAPS_LIBRARIES      - Libraries for all available components
#
#  ITAPS_MESH_FOUND     - System has iMesh
#  ITAPS_MESH_INCLUDES  - The iMesh include directory
#  ITAPS_MESH_LIBRARIES - Link these to use iMesh
#
#  ITAPS_GEOM_FOUND     - System has iGeom
#  ITAPS_GEOM_INCLUDES  - The iGeom include directory
#  ITAPS_GEOM_LIBRARIES - Link these to use iGeom
#
#  ITAPS_REL_FOUND      - System has iRel
#  ITAPS_REL_INCLUDES   - The iRel include directory
#  ITAPS_REL_LIBRARIES  - Link these to use iRel
#
# Setting this changes the behavior of the search
#  ITAPS_MESH_DEFS_FILE - path to iMesh-Defs.inc
#  ITAPS_GEOM_DEFS_FILE - path to iGeom-Defs.inc
#  ITAPS_REL_DEFS_FILE  - path to iRel-Defs.inc
#
# If any of these variables are in your environment, they will be used as hints
#  IMESH_DIR - directory in which iMesh resides
#  IGEOM_DIR - directory in which iGeom resides
#  IREL_DIR  - directory in which iRel resides
#
# Redistribution and use is allowed according to the terms of the BSD license.
# For details see the accompanying COPYING-CMAKE-SCRIPTS file.
#

include (FindPackageMultipass)
include (ResolveCompilerPaths)
include (CheckCSourceRuns)
include (FindPackageHandleStandardArgs)

find_program (MAKE_EXECUTABLE NAMES make gmake)

macro (ITAPS_PREPARE_COMPONENT component name)
  find_file (ITAPS_${component}_DEFS_FILE ${name}-Defs.inc
    HINTS ENV I${component}_DIR
    PATH_SUFFIXES lib64 lib)
  # If ITAPS_XXX_DEFS_FILE has changed, the library will be found again
  find_package_multipass (ITAPS_${component} itaps_${component}_config_current
    STATES DEFS_FILE
    DEPENDENTS INCLUDES LIBRARIES EXECUTABLE_RUNS)
endmacro ()

macro (ITAPS_GET_VARIABLE makefile name var)
  set (${var} "NOTFOUND" CACHE INTERNAL "Cleared" FORCE)
  execute_process (COMMAND ${MAKE_EXECUTABLE} -f ${${makefile}} show VARIABLE=${name}
    OUTPUT_VARIABLE ${var}
    RESULT_VARIABLE itaps_return)
endmacro (ITAPS_GET_VARIABLE)

macro (ITAPS_TEST_RUNS component name includes libraries program runs)
  # message (STATUS "Starting run test: ${includes} ${libraries} ${runs}")
  multipass_c_source_runs ("${includes}" "${libraries}" "${program}" ${runs})
  if (NOT ITAPS_${component}_EXECUTABLE_RUNS)
    set (ITAPS_${component}_EXECUTABLE_RUNS "${${runs}}" CACHE BOOL
      "Can the system successfully run an ${name} executable?  This variable can be manually set to \"YES\" to force CMake to accept a given configuration, but this will almost always result in a broken build." FORCE)
  endif ()
endmacro (ITAPS_TEST_RUNS)

macro (ITAPS_REQUIRED_LIBS component name includes libraries_all program libraries_required)
  # message (STATUS "trying program: ${program}")
  resolve_libraries (_all_libraries "${libraries_all}")
  list (GET _all_libraries 0 _first_library)
  itaps_test_runs (${component} ${name} "${includes}" "${_first_library};${itaps_rel_libs}" "${program}" ${name}_works_minimal)
  if (${name}_works_minimal)
    set (${libraries_required} "${_first_library}")
    message (STATUS "${name} executable works when only linking to the interface lib, this probably means you have shared libs.")
  else ()
    itaps_test_runs (${component} ${name} "${includes}" "${_all_libraries};${itaps_rel_libs}" "${itaps_mesh_program}" ${name}_works_extra)
    if (${name}_works_extra)
      set (${libraries_required} "${_all_libraries}")
      message (STATUS "${name} executable requires linking to extra libs, this probably means it's statically linked.")
    else ()
      message (STATUS "${name} could not be used, maybe the install is broken.")
    endif ()
  endif ()
endmacro ()

macro (ITAPS_HANDLE_COMPONENT component name program)
  itaps_prepare_component ("${component}" "${name}")
  if (ITAPS_${component}_DEFS_FILE AND NOT itaps_${component}_config_current)
    # A temporary makefile to probe this ITAPS components's configuration
    set (itaps_config_makefile "${PROJECT_BINARY_DIR}/Makefile.${name}")
    file (WRITE ${itaps_config_makefile}
      "## This file was autogenerated by FindITAPS.cmake
include ${ITAPS_${component}_DEFS_FILE}
show :
\t-@echo -n \${\${VARIABLE}}")
    itaps_get_variable (itaps_config_makefile I${component}_INCLUDEDIR   itaps_includedir)
    itaps_get_variable (itaps_config_makefile I${component}_LIBS         itaps_libs)
    file (REMOVE ${itaps_config_makefile})
    find_path (itaps_include_tmp ${name}.h HINTS ${itaps_includedir} NO_DEFAULT_PATH)
    set (ITAPS_${component}_INCLUDES "${itaps_include_tmp}" CACHE STRING "Include directories for ${name}")
    set (itaps_include_tmp "NOTFOUND" CACHE INTERNAL "Cleared" FORCE)
    itaps_required_libs ("${component}" "${name}" "${ITAPS_${component}_INCLUDES}" "${itaps_libs}" "${program}" itaps_${component}_required_libraries)
    set (ITAPS_${component}_LIBRARIES "${itaps_${component}_required_libraries}" CACHE STRING "Libraries for ${name}")
    mark_as_advanced (ITAPS_${component}_EXECUTABLE_RUNS ITAPS_${component}_LIBRARIES)
  endif()
  set (ITAPS_${component}_FOUND "${ITAPS_${component}_EXECUTABLE_RUNS}")
endmacro()

itaps_handle_component (MESH iMesh "
/* iMesh test program */
#include <iMesh.h>
#define CHK(err) if (err) return 1
int main(int argc,char *argv[]) {
  int err;
  iMesh_Instance m;
  iMesh_newMesh(\"\",&m,&err,0);CHK(err);
  iMesh_dtor(m,&err);CHK(err);
  return 0;
}
")
find_path (imesh_include_tmp iMeshP.h HINTS ${ITAPS_MESH_INCLUDES} NO_DEFAULT_PATH)
if (imesh_include_tmp)
  set (ITAPS_MESH_HAS_PARALLEL "YES")
else ()
  set (ITAPS_MESH_HAS_PARALLEL "NO")
endif ()
set (imesh_include_tmp "NOTFOUND" CACHE INTERNAL "Cleared" FORCE)

set (itaps_rel_libs)       # Extra libraries which should only be set when linking with iRel

itaps_handle_component (GEOM iGeom "
/* iGeom test program */
#include <iGeom.h>
#define CHK(err) if (err) return 1
int main() {
  int ierr;
  iGeom_Instance g;
  iGeom_newGeom(\"\",&g,&ierr,0);CHK(ierr);
  iGeom_dtor(g,&ierr);CHK(ierr);
  return 0;
}
")

if (ITAPS_MESH_FOUND AND ITAPS_GEOM_FOUND) # iRel only makes sense if iMesh and iGeom are found
  set (itaps_rel_libs "${ITAPS_MESH_LIBRARIES}" "${ITAPS_GEOM_LIBRARIES}")
  itaps_handle_component (REL iRel "
/* iRel test program */
#include <iRel.h>
#define CHK(err) if (err) return 1
int main() {
  int ierr;
  iRel_Instance rel;
  iRel_create(\"\",&rel,&ierr,0);CHK(ierr);
  iRel_destroy(rel,&ierr);CHK(ierr);
  return 0;
}
")
endif ()

set (ITAPS_INCLUDES)
set (ITAPS_LIBRARIES)
foreach (component REL GEOM MESH)
  if (ITAPS_${component}_INCLUDES)
    list (APPEND ITAPS_INCLUDES "${ITAPS_${component}_INCLUDES}")
  endif ()
  if (ITAPS_${component}_LIBRARIES)
    list (APPEND ITAPS_LIBRARIES "${ITAPS_${component}_LIBRARIES}")
  endif ()
  message (STATUS "ITAPS_${component}: ${ITAPS_${component}_INCLUDES} ${ITAPS_${component}_LIBRARIES}")
endforeach()
list (REMOVE_DUPLICATES ITAPS_INCLUDES)
list (REMOVE_DUPLICATES ITAPS_LIBRARIES)

set (ITAPS_FOUND_REQUIRED_COMPONENTS YES)
if (ITAPS_FIND_REQUIRED)
  foreach (component ${ITAPS_FIND_COMPONENTS})
    if (NOT ITAPS_${component}_FOUND)
      set (ITAPS_FOUND_REQUIRED_COMPONENTS NOTFOUND)
    endif()
  endforeach()
endif()

message (STATUS "ITAPS: ${ITAPS_INCLUDES}  ${ITAPS_LIBRARIES}")

find_package_handle_standard_args (ITAPS "ITAPS not found, check environment variables I{MESH,GEOM,REL}_DIR"
  ITAPS_INCLUDES ITAPS_LIBRARIES ITAPS_FOUND_REQUIRED_COMPONENTS)


==> anc/xt-super/dune-fem/cmake/modules/petsc/FindNetCDF.cmake <==
# - Find NetCDF
# Find the native NetCDF includes and library
#
#  NETCDF_INCLUDES    - where to find netcdf.h, etc
#  NETCDF_LIBRARIES   - Link these libraries when using NetCDF
#  NETCDF_FOUND       - True if NetCDF found including required interfaces (see below)
#
# Your package can require certain interfaces to be FOUND by setting these
#
#  NETCDF_CXX         - require the C++ interface and link the C++ library
#  NETCDF_F77         - require the F77 interface and link the fortran library
#  NETCDF_F90         - require the F90 interface and link the fortran library
#
# The following are not for general use and are included in
# NETCDF_LIBRARIES if the corresponding option above is set.
#
#  NETCDF_LIBRARIES_C    - Just the C interface
#  NETCDF_LIBRARIES_CXX  - C++ interface, if available
#  NETCDF_LIBRARIES_F77  - Fortran 77 interface, if available
#  NETCDF_LIBRARIES_F90  - Fortran 90 interface, if available
#
# Normal usage would be:
#  set (NETCDF_F90 "YES")
#  find_package (NetCDF REQUIRED)
#  target_link_libraries (uses_f90_interface ${NETCDF_LIBRARIES})
#  target_link_libraries (only_uses_c_interface ${NETCDF_LIBRARIES_C})

if (NETCDF_INCLUDES AND NETCDF_LIBRARIES)
  # Already in cache, be silent
  set (NETCDF_FIND_QUIETLY TRUE)
endif (NETCDF_INCLUDES AND NETCDF_LIBRARIES)

find_path (NETCDF_INCLUDES netcdf.h
  HINTS NETCDF_DIR ENV NETCDF_DIR)

find_library (NETCDF_LIBRARIES_C       NAMES netcdf)
mark_as_advanced(NETCDF_LIBRARIES_C)

set (NetCDF_has_interfaces "YES") # will be set to NO if we're missing any interfaces
set (NetCDF_libs "${NETCDF_LIBRARIES_C}")

get_filename_component (NetCDF_lib_dirs "${NETCDF_LIBRARIES_C}" PATH)

macro (NetCDF_check_interface lang header libs)
  if (NETCDF_${lang})
    find_path (NETCDF_INCLUDES_${lang} NAMES ${header}
      HINTS "${NETCDF_INCLUDES}" NO_DEFAULT_PATH)
    find_library (NETCDF_LIBRARIES_${lang} NAMES ${libs}
      HINTS "${NetCDF_lib_dirs}" NO_DEFAULT_PATH)
    mark_as_advanced (NETCDF_INCLUDES_${lang} NETCDF_LIBRARIES_${lang})
    if (NETCDF_INCLUDES_${lang} AND NETCDF_LIBRARIES_${lang})
      list (INSERT NetCDF_libs 0 ${NETCDF_LIBRARIES_${lang}}) # prepend so that -lnetcdf is last
    else (NETCDF_INCLUDES_${lang} AND NETCDF_LIBRARIES_${lang})
      set (NetCDF_has_interfaces "NO")
      message (STATUS "Failed to find NetCDF interface for ${lang}")
    endif (NETCDF_INCLUDES_${lang} AND NETCDF_LIBRARIES_${lang})
  endif (NETCDF_${lang})
endmacro (NetCDF_check_interface)

NetCDF_check_interface (CXX netcdfcpp.h netcdf_c++)
NetCDF_check_interface (F77 netcdf.inc  netcdff)
NetCDF_check_interface (F90 netcdf.mod  netcdff)

set (NETCDF_LIBRARIES "${NetCDF_libs}" CACHE STRING "All NetCDF libraries required for interface level")

# handle the QUIETLY and REQUIRED arguments and set NETCDF_FOUND to TRUE if
# all listed variables are TRUE
include (FindPackageHandleStandardArgs)
find_package_handle_standard_args (NetCDF DEFAULT_MSG NETCDF_LIBRARIES NETCDF_INCLUDES NetCDF_has_interfaces)

mark_as_advanced (NETCDF_LIBRARIES NETCDF_INCLUDES)


==> anc/xt-super/dune-fem/cmake/modules/petsc/FindPETSc.cmake <==
# - Try to find PETSc
# Once done this will define
#
#  PETSC_FOUND        - system has PETSc
#  PETSC_INCLUDES     - the PETSc include directories
#  PETSC_LIBRARIES    - Link these to use PETSc
#  PETSC_COMPILER     - Compiler used by PETSc, helpful to find a compatible MPI
#  PETSC_DEFINITIONS  - Compiler switches for using PETSc
#  PETSC_MPIEXEC      - Executable for running MPI programs
#  PETSC_VERSION      - Version string (MAJOR.MINOR.SUBMINOR)
#
#  Usage:
#  find_package(PETSc COMPONENTS CXX)  - required if build --with-clanguage=C++ --with-c-support=0
#  find_package(PETSc COMPONENTS C)    - standard behavior of checking build using a C compiler
#  find_package(PETSc)                 - same as above
#
# Setting these changes the behavior of the search
#  PETSC_DIR - directory in which PETSc resides
#  PETSC_ARCH - build architecture
#
# Redistribution and use is allowed according to the terms of the BSD license.
# For details see the accompanying COPYING-CMAKE-SCRIPTS file.
#

set(PETSC_VALID_COMPONENTS
  C
  CXX)

if(NOT PETSc_FIND_COMPONENTS)
  set(PETSC_LANGUAGE_BINDINGS "C")
else()
  # Right now, this is designed for compatability with the --with-clanguage option, so
  # only allow one item in the components list.
  list(LENGTH ${PETSc_FIND_COMPONENTS} components_length)
  if(${components_length} GREATER 1)
    message(FATAL_ERROR "Only one component for PETSc is allowed to be specified")
  endif()
  # This is a stub for allowing multiple components should that time ever come. Perhaps
  # to also test Fortran bindings?
  foreach(component ${PETSc_FIND_COMPONENTS})
    list(FIND PETSC_VALID_COMPONENTS ${component} component_location)
    if(${component_location} EQUAL -1)
      message(FATAL_ERROR "\"${component}\" is not a valid PETSc component.")
    else()
      list(APPEND PETSC_LANGUAGE_BINDINGS ${component})
    endif()
  endforeach()
endif()

function (petsc_get_version)
  if (EXISTS "${PETSC_DIR}/include/petscversion.h")
    file (STRINGS "${PETSC_DIR}/include/petscversion.h" vstrings REGEX "#define PETSC_VERSION_(RELEASE|MAJOR|MINOR|SUBMINOR|PATCH) ")
    foreach (line ${vstrings})
      string (REGEX REPLACE " +" ";" fields ${line}) # break line into three fields (the first is always "#define")
      list (GET fields 1 var)
      list (GET fields 2 val)
      set (${var} ${val} PARENT_SCOPE)
      set (${var} ${val})         # Also in local scope so we have access below
    endforeach ()
    if (PETSC_VERSION_RELEASE)
      set (PETSC_VERSION "${PETSC_VERSION_MAJOR}.${PETSC_VERSION_MINOR}.${PETSC_VERSION_SUBMINOR}p${PETSC_VERSION_PATCH}" PARENT_SCOPE)
    else ()
      # make dev version compare higher than any patch level of a released version
      set (PETSC_VERSION "${PETSC_VERSION_MAJOR}.${PETSC_VERSION_MINOR}.${PETSC_VERSION_SUBMINOR}.99" PARENT_SCOPE)
    endif ()
  else ()
    message (SEND_ERROR "PETSC_DIR can not be used, ${PETSC_DIR}/include/petscversion.h does not exist")
  endif ()
endfunction ()

find_path (PETSC_DIR include/petsc.h
  HINTS ENV PETSC_DIR
  PATHS
  # Debian paths
  /usr/lib/petscdir/3.5.1 /usr/lib/petscdir/3.5
  /usr/lib/petscdir/3.4.2 /usr/lib/petscdir/3.4
  /usr/lib/petscdir/3.3 /usr/lib/petscdir/3.2 /usr/lib/petscdir/3.1
  /usr/lib/petscdir/3.0.0 /usr/lib/petscdir/2.3.3 /usr/lib/petscdir/2.3.2
  # MacPorts path
  /opt/local/lib/petsc
  $ENV{HOME}/petsc
  DOC "PETSc Directory")

find_program (MAKE_EXECUTABLE NAMES make gmake)

if (PETSC_DIR AND NOT PETSC_ARCH)
  set (_petsc_arches
    $ENV{PETSC_ARCH}                   # If set, use environment variable first
    linux-gnu-c-debug linux-gnu-c-opt  # Debian defaults
    x86_64-unknown-linux-gnu i386-unknown-linux-gnu)
  set (petscconf "NOTFOUND" CACHE FILEPATH "Cleared" FORCE)
  foreach (arch ${_petsc_arches})
    if (NOT PETSC_ARCH)
      find_path (petscconf petscconf.h
        HINTS ${PETSC_DIR}
        PATH_SUFFIXES ${arch}/include bmake/${arch}
        NO_DEFAULT_PATH)
      if (petscconf)
        set (PETSC_ARCH "${arch}" CACHE STRING "PETSc build architecture")
      endif (petscconf)
    endif (NOT PETSC_ARCH)
  endforeach (arch)
  set (petscconf "NOTFOUND" CACHE INTERNAL "Scratch variable" FORCE)
endif (PETSC_DIR AND NOT PETSC_ARCH)

set (petsc_slaves LIBRARIES_SYS LIBRARIES_VEC LIBRARIES_MAT LIBRARIES_DM LIBRARIES_KSP LIBRARIES_SNES LIBRARIES_TS
  INCLUDE_DIR INCLUDE_CONF)
include (FindPackageMultipass)
find_package_multipass (PETSc petsc_config_current
  STATES DIR ARCH
  DEPENDENTS INCLUDES LIBRARIES COMPILER MPIEXEC ${petsc_slaves})

# Determine whether the PETSc layout is old-style (through 2.3.3) or
# new-style (>= 3.0.0)
if (EXISTS "${PETSC_DIR}/${PETSC_ARCH}/lib/petsc/conf/petscvariables") # > 3.5
  set (petsc_conf_rules "${PETSC_DIR}/lib/petsc/conf/rules")
  set (petsc_conf_variables "${PETSC_DIR}/lib/petsc/conf/variables")
elseif (EXISTS "${PETSC_DIR}/${PETSC_ARCH}/include/petscconf.h")   # > 2.3.3
  set (petsc_conf_rules "${PETSC_DIR}/conf/rules")
  set (petsc_conf_variables "${PETSC_DIR}/conf/variables")
elseif (EXISTS "${PETSC_DIR}/bmake/${PETSC_ARCH}/petscconf.h") # <= 2.3.3
  set (petsc_conf_rules "${PETSC_DIR}/bmake/common/rules")
  set (petsc_conf_variables "${PETSC_DIR}/bmake/common/variables")
elseif (PETSC_DIR)
  message (SEND_ERROR "The pair PETSC_DIR=${PETSC_DIR} PETSC_ARCH=${PETSC_ARCH} do not specify a valid PETSc installation")
endif ()

if (petsc_conf_rules AND petsc_conf_variables AND NOT petsc_config_current)
  petsc_get_version()

  # Put variables into environment since they are needed to get
  # configuration (petscvariables) in the PETSc makefile
  set (ENV{PETSC_DIR} "${PETSC_DIR}")
  set (ENV{PETSC_ARCH} "${PETSC_ARCH}")

  # A temporary makefile to probe the PETSc configuration
  set (petsc_config_makefile "${PROJECT_BINARY_DIR}/Makefile.petsc")
  file (WRITE "${petsc_config_makefile}"
"## This file was autogenerated by FindPETSc.cmake
# PETSC_DIR  = ${PETSC_DIR}
# PETSC_ARCH = ${PETSC_ARCH}
include ${petsc_conf_rules}
include ${petsc_conf_variables}
show :
\t-@echo -n \${\${VARIABLE}}
")

  macro (PETSC_GET_VARIABLE name var)
    set (${var} "NOTFOUND" CACHE INTERNAL "Cleared" FORCE)
    execute_process (COMMAND ${MAKE_EXECUTABLE} --no-print-directory -f ${petsc_config_makefile} show VARIABLE=${name}
      OUTPUT_VARIABLE ${var}
      RESULT_VARIABLE petsc_return)
  endmacro (PETSC_GET_VARIABLE)
  petsc_get_variable (PETSC_LIB_DIR            petsc_lib_dir)
  petsc_get_variable (PETSC_EXTERNAL_LIB_BASIC petsc_libs_external)
  petsc_get_variable (PETSC_CCPPFLAGS          petsc_cpp_line)
  petsc_get_variable (PETSC_INCLUDE            petsc_include)
  petsc_get_variable (PCC                      petsc_cc)
  petsc_get_variable (PCC_FLAGS                petsc_cc_flags)
  petsc_get_variable (MPIEXEC                  petsc_mpiexec)
  # We are done with the temporary Makefile, calling PETSC_GET_VARIABLE after this point is invalid!
  file (REMOVE ${petsc_config_makefile})

  include (ResolveCompilerPaths)
  # Extract include paths and libraries from compile command line
  resolve_includes (petsc_includes_all "${petsc_cpp_line}")

  #on windows we need to make sure we're linking against the right
  #runtime library
  if (WIN32)
    if (petsc_cc_flags MATCHES "-MT")
      set(using_md False)
      foreach(flag_var
          CMAKE_C_FLAGS CMAKE_C_FLAGS_DEBUG CMAKE_C_FLAGS_RELEASE
          CMAKE_C_FLAGS_MINSIZEREL CMAKE_C_FLAGS_RELWITHDEBINFO
          CMAKE_CXX_FLAGS CMAKE_CXX_FLAGS_DEBUG CMAKE_CXX_FLAGS_RELEASE
          CMAKE_CXX_FLAGS_MINSIZEREL CMAKE_CXX_FLAGS_RELWITHDEBINFO)
        if(${flag_var} MATCHES "/MD")
          set(using_md True)
        endif(${flag_var} MATCHES "/MD")
      endforeach(flag_var)
      if(${using_md} MATCHES "True")
        message(WARNING "PETSc was built with /MT, but /MD is currently set.
 See http://www.cmake.org/Wiki/CMake_FAQ#How_can_I_build_my_MSVC_application_with_a_static_runtime.3F")
      endif(${using_md} MATCHES "True")
    endif (petsc_cc_flags MATCHES "-MT")
  endif (WIN32)

  include (CorrectWindowsPaths)
  convert_cygwin_path(petsc_lib_dir)
  message (STATUS "petsc_lib_dir ${petsc_lib_dir}")

  macro (PETSC_FIND_LIBRARY suffix name)
    set (PETSC_LIBRARY_${suffix} "NOTFOUND" CACHE INTERNAL "Cleared" FORCE) # Clear any stale value, if we got here, we need to find it again
    if (WIN32)
      set (libname lib${name}) #windows expects "libfoo", linux expects "foo"
    else (WIN32)
      set (libname ${name})
    endif (WIN32)
    find_library (PETSC_LIBRARY_${suffix} NAMES ${libname} HINTS ${petsc_lib_dir} NO_DEFAULT_PATH)
    set (PETSC_LIBRARIES_${suffix} "${PETSC_LIBRARY_${suffix}}")
    mark_as_advanced (PETSC_LIBRARY_${suffix})
  endmacro (PETSC_FIND_LIBRARY suffix name)

  # Look for petscvec first, if it doesn't exist, we must be using single-library
  petsc_find_library (VEC petscvec)
  if (PETSC_LIBRARY_VEC)
    petsc_find_library (SYS  "petscsys;petsc") # libpetscsys is called libpetsc prior to 3.1 (when single-library was introduced)
    petsc_find_library (MAT  petscmat)
    petsc_find_library (DM   petscdm)
    petsc_find_library (KSP  petscksp)
    petsc_find_library (SNES petscsnes)
    petsc_find_library (TS   petscts)
    macro (PETSC_JOIN libs deps)
      list (APPEND PETSC_LIBRARIES_${libs} ${PETSC_LIBRARIES_${deps}})
    endmacro (PETSC_JOIN libs deps)
    petsc_join (VEC  SYS)
    petsc_join (MAT  VEC)
    petsc_join (DM   MAT)
    petsc_join (KSP  DM)
    petsc_join (SNES KSP)
    petsc_join (TS   SNES)
    petsc_join (ALL  TS)
  else ()
    set (PETSC_LIBRARY_VEC "NOTFOUND" CACHE INTERNAL "Cleared" FORCE) # There is no libpetscvec
    petsc_find_library (SINGLE petsc)
    foreach (pkg SYS VEC MAT DM KSP SNES TS ALL)
      set (PETSC_LIBRARIES_${pkg} "${PETSC_LIBRARY_SINGLE}")
    endforeach ()
  endif ()
  if (PETSC_LIBRARY_TS)
    message (STATUS "Recognized PETSc install with separate libraries for each package")
  else ()
    message (STATUS "Recognized PETSc install with single library for all packages")
  endif ()

  include(Check${PETSC_LANGUAGE_BINDINGS}SourceRuns)
  macro (PETSC_TEST_RUNS includes libraries runs)
    if(${PETSC_LANGUAGE_BINDINGS} STREQUAL "C")
      set(_PETSC_ERR_FUNC "CHKERRQ(ierr)")
    elseif(${PETSC_LANGUAGE_BINDINGS} STREQUAL "CXX")
      set(_PETSC_ERR_FUNC "CHKERRXX(ierr)")
    endif()
    if (PETSC_VERSION VERSION_GREATER 3.1)
      set (_PETSC_TSDestroy "TSDestroy(&ts)")
    else ()
      set (_PETSC_TSDestroy "TSDestroy(ts)")
    endif ()

    set(_PETSC_TEST_SOURCE "
static const char help[] = \"PETSc test program.\";
#include <petscts.h>
int main(int argc,char *argv[]) {
  PetscErrorCode ierr;
  TS ts;

  ierr = PetscInitialize(&argc,&argv,0,help);${_PETSC_ERR_FUNC};
  ierr = TSCreate(PETSC_COMM_WORLD,&ts);${_PETSC_ERR_FUNC};
  ierr = TSSetFromOptions(ts);${_PETSC_ERR_FUNC};
  ierr = ${_PETSC_TSDestroy};${_PETSC_ERR_FUNC};
  ierr = PetscFinalize();${_PETSC_ERR_FUNC};
  return 0;
}
")
    multipass_source_runs ("${includes}" "${libraries}" "${_PETSC_TEST_SOURCE}" ${runs} "${PETSC_LANGUAGE_BINDINGS}")
    if (${${runs}})
      set (PETSC_EXECUTABLE_RUNS "YES" CACHE BOOL
        "Can the system successfully run a PETSc executable?  This variable can be manually set to \"YES\" to force CMake to accept a given PETSc configuration, but this will almost always result in a broken build.  If you change PETSC_DIR, PETSC_ARCH, or PETSC_CURRENT you would have to reset this variable." FORCE)
    endif (${${runs}})
  endmacro (PETSC_TEST_RUNS)


  find_path (PETSC_INCLUDE_DIR petscts.h HINTS "${PETSC_DIR}" PATH_SUFFIXES include NO_DEFAULT_PATH)
  find_path (PETSC_INCLUDE_CONF petscconf.h HINTS "${PETSC_DIR}" PATH_SUFFIXES "${PETSC_ARCH}/include" "bmake/${PETSC_ARCH}" NO_DEFAULT_PATH)
  mark_as_advanced (PETSC_INCLUDE_DIR PETSC_INCLUDE_CONF)
  set (petsc_includes_minimal ${PETSC_INCLUDE_CONF} ${PETSC_INCLUDE_DIR})

  petsc_test_runs ("${petsc_includes_minimal}" "${PETSC_LIBRARIES_TS}" petsc_works_minimal)
  if (petsc_works_minimal)
    message (STATUS "Minimal PETSc includes and libraries work.  This probably means we are building with shared libs.")
    set (petsc_includes_needed "${petsc_includes_minimal}")
  else (petsc_works_minimal)     # Minimal includes fail, see if just adding full includes fixes it
    petsc_test_runs ("${petsc_includes_all}" "${PETSC_LIBRARIES_TS}" petsc_works_allincludes)
    if (petsc_works_allincludes) # It does, we just need all the includes (
      message (STATUS "PETSc requires extra include paths, but links correctly with only interface libraries.  This is an unexpected configuration (but it seems to work fine).")
      set (petsc_includes_needed ${petsc_includes_all})
    else (petsc_works_allincludes) # We are going to need to link the external libs explicitly
      resolve_libraries (petsc_libraries_external "${petsc_libs_external}")
      foreach (pkg SYS VEC MAT DM KSP SNES TS ALL)
        list (APPEND PETSC_LIBRARIES_${pkg}  ${petsc_libraries_external})
      endforeach (pkg)
      petsc_test_runs ("${petsc_includes_minimal}" "${PETSC_LIBRARIES_TS}" petsc_works_alllibraries)
      if (petsc_works_alllibraries)
         message (STATUS "PETSc only need minimal includes, but requires explicit linking to all dependencies.  This is expected when PETSc is built with static libraries.")
        set (petsc_includes_needed ${petsc_includes_minimal})
      else (petsc_works_alllibraries)
        # It looks like we really need everything, should have listened to Matt
        set (petsc_includes_needed ${petsc_includes_all})
        petsc_test_runs ("${petsc_includes_all}" "${PETSC_LIBRARIES_TS}" petsc_works_all)
        if (petsc_works_all) # We fail anyways
          message (STATUS "PETSc requires extra include paths and explicit linking to all dependencies.  This probably means you have static libraries and something unexpected in PETSc headers.")
        else (petsc_works_all) # We fail anyways
          message (STATUS "PETSc could not be used, maybe the install is broken.")
        endif (petsc_works_all)
      endif (petsc_works_alllibraries)
    endif (petsc_works_allincludes)
  endif (petsc_works_minimal)

  # We do an out-of-source build so __FILE__ will be an absolute path, hence __INSDIR__ is superfluous
  if (${PETSC_VERSION} VERSION_LESS 3.1)
    set (PETSC_DEFINITIONS "-D__SDIR__=\"\"" CACHE STRING "PETSc definitions" FORCE)
  else ()
    set (PETSC_DEFINITIONS "-D__INSDIR__=" CACHE STRING "PETSc definitions" FORCE)
  endif ()
  # Sometimes this can be used to assist FindMPI.cmake
  set (PETSC_MPIEXEC ${petsc_mpiexec} CACHE FILEPATH "Executable for running PETSc MPI programs" FORCE)
  set (PETSC_INCLUDES ${petsc_includes_needed} CACHE STRING "PETSc include path" FORCE)
  set (PETSC_LIBRARIES ${PETSC_LIBRARIES_ALL} CACHE STRING "PETSc libraries" FORCE)
  set (PETSC_COMPILER ${petsc_cc} CACHE FILEPATH "PETSc compiler" FORCE)
  # Note that we have forced values for all these choices.  If you
  # change these, you are telling the system to trust you that they
  # work.  It is likely that you will end up with a broken build.
  mark_as_advanced (PETSC_INCLUDES PETSC_LIBRARIES PETSC_COMPILER PETSC_DEFINITIONS PETSC_MPIEXEC PETSC_EXECUTABLE_RUNS)
endif ()

include (FindPackageHandleStandardArgs)
find_package_handle_standard_args (PETSc
  "PETSc could not be found.  Be sure to set PETSC_DIR and PETSC_ARCH."
  PETSC_INCLUDES PETSC_LIBRARIES PETSC_EXECUTABLE_RUNS)


==> anc/xt-super/dune-fem/cmake/modules/petsc/FindPackageMultipass.cmake <==
# PackageMultipass - this module defines two macros
#
# FIND_PACKAGE_MULTIPASS (Name CURRENT
#  STATES VAR0 VAR1 ...
#  DEPENDENTS DEP0 DEP1 ...)
#
#  This function creates a cache entry <UPPERCASED-Name>_CURRENT which
#  the user can set to "NO" to trigger a reconfiguration of the package.
#  The first time this function is called, the values of
#  <UPPERCASED-Name>_VAR0, ... are saved.  If <UPPERCASED-Name>_CURRENT
#  is false or if any STATE has changed since the last time
#  FIND_PACKAGE_MULTIPASS() was called, then CURRENT will be set to "NO",
#  otherwise CURRENT will be "YES".  IF not CURRENT, then
#  <UPPERCASED-Name>_DEP0, ... will be FORCED to NOTFOUND.
#  Example:
#    find_path (FOO_DIR include/foo.h)
#    FIND_PACKAGE_MULTIPASS (Foo foo_current
#      STATES DIR
#      DEPENDENTS INCLUDES LIBRARIES)
#    if (NOT foo_current)
#      # Make temporary files, run programs, etc, to determine FOO_INCLUDES and FOO_LIBRARIES
#    endif (NOT foo_current)
#
# MULTIPASS_SOURCE_RUNS (Name INCLUDES LIBRARIES SOURCE RUNS LANGUAGE)
#  Always runs the given test, use this when you need to re-run tests
#  because parent variables have made old cache entries stale. The LANGUAGE
#  variable is either C or CXX indicating which compiler the test should
#  use.
# MULTIPASS_C_SOURCE_RUNS (Name INCLUDES LIBRARIES SOURCE RUNS)
#  DEPRECATED! This is only included for backwards compatability. Use
#  the more general MULTIPASS_SOURCE_RUNS instead.
#  Always runs the given test, use this when you need to re-run tests
#  because parent variables have made old cache entries stale.

macro (FIND_PACKAGE_MULTIPASS _name _current)
  string (TOUPPER ${_name} _NAME)
  set (_args ${ARGV})
  list (REMOVE_AT _args 0 1)

  set (_states_current "YES")
  list (GET _args 0 _cmd)
  if (_cmd STREQUAL "STATES")
    list (REMOVE_AT _args 0)
    list (GET _args 0 _state)
    while (_state AND NOT _state STREQUAL "DEPENDENTS")
      # The name of the stored value for the given state
      set (_stored_var PACKAGE_MULTIPASS_${_NAME}_${_state})
      if (NOT "${${_stored_var}}" STREQUAL "${${_NAME}_${_state}}")
        set (_states_current "NO")
      endif (NOT "${${_stored_var}}" STREQUAL "${${_NAME}_${_state}}")
      set (${_stored_var} "${${_NAME}_${_state}}" CACHE INTERNAL "Stored state for ${_name}." FORCE)
      list (REMOVE_AT _args 0)
      list (GET _args 0 _state)
    endwhile (_state AND NOT _state STREQUAL "DEPENDENTS")
  endif (_cmd STREQUAL "STATES")

  set (_stored ${_NAME}_CURRENT)
  if (NOT ${_stored})
    set (${_stored} "YES" CACHE BOOL "Is the configuration for ${_name} current?  Set to \"NO\" to reconfigure." FORCE)
    set (_states_current "NO")
  endif (NOT ${_stored})

  set (${_current} ${_states_current})
  if (NOT ${_current} AND PACKAGE_MULTIPASS_${_name}_CALLED)
    message (STATUS "Clearing ${_name} dependent variables")
    # Clear all the dependent variables so that the module can reset them
    list (GET _args 0 _cmd)
    if (_cmd STREQUAL "DEPENDENTS")
      list (REMOVE_AT _args 0)
      foreach (dep ${_args})
        set (${_NAME}_${dep} "NOTFOUND" CACHE INTERNAL "Cleared" FORCE)
      endforeach (dep)
    endif (_cmd STREQUAL "DEPENDENTS")
    set (${_NAME}_FOUND "NOTFOUND" CACHE INTERNAL "Cleared" FORCE)
  endif ()
  set (PACKAGE_MULTIPASS_${name}_CALLED YES CACHE INTERNAL "Private" FORCE)
endmacro (FIND_PACKAGE_MULTIPASS)


macro (MULTIPASS_SOURCE_RUNS includes libraries source runs language)
  include (Check${language}SourceRuns)
  # This is a ridiculous hack.  CHECK_${language}_SOURCE_* thinks that if the
  # *name* of the return variable doesn't change, then the test does
  # not need to be re-run.  We keep an internal count which we
  # increment to guarantee that every test name is unique.  If we've
  # gotten here, then the configuration has changed enough that the
  # test *needs* to be rerun.
  if (NOT MULTIPASS_TEST_COUNT)
    set (MULTIPASS_TEST_COUNT 00)
  endif (NOT MULTIPASS_TEST_COUNT)
  math (EXPR _tmp "${MULTIPASS_TEST_COUNT} + 1") # Why can't I add to a cache variable?
  set (MULTIPASS_TEST_COUNT ${_tmp} CACHE INTERNAL "Unique test ID")
  set (testname MULTIPASS_TEST_${MULTIPASS_TEST_COUNT}_${runs})
  set (CMAKE_REQUIRED_INCLUDES ${includes})
  set (CMAKE_REQUIRED_LIBRARIES ${libraries})
  if(${language} STREQUAL "C")
    check_c_source_runs ("${source}" ${testname})
  elseif(${language} STREQUAL "CXX")
    check_cxx_source_runs ("${source}" ${testname})
  endif()
  set (${runs} "${${testname}}")
endmacro (MULTIPASS_SOURCE_RUNS)

macro (MULTIPASS_C_SOURCE_RUNS includes libraries source runs)
  multipass_source_runs("${includes}" "${libraries}" "${source}" ${runs} "C")
endmacro (MULTIPASS_C_SOURCE_RUNS)


==> anc/xt-super/dune-fem/cmake/modules/petsc/LICENSE <==
Copyright $(git shortlog -s)
All rights reserved.

Redistribution and use in source and binary forms, with or without modification,
are permitted provided that the following conditions are met:

* Redistributions of source code must retain the above copyright notice, this
  list of conditions and the following disclaimer.

* Redistributions in binary form must reproduce the above copyright notice, this
  list of conditions and the following disclaimer in the documentation and/or
  other materials provided with the distribution.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR
ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
(INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
(INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.


==> anc/xt-super/dune-fem/cmake/modules/petsc/README <==
A collection of CMake modules, these can mostly be used independently.

The utilities for writing robust Find* modules might be useful until
CMake takes static libraries and multiple active configurations
seriously.

  http://www.cmake.org/Wiki/CMake:Improving_Find*_Modules


==> anc/xt-super/dune-fem/cmake/modules/petsc/ResolveCompilerPaths.cmake <==
# ResolveCompilerPaths - this module defines two macros
#
# RESOLVE_LIBRARIES (XXX_LIBRARIES LINK_LINE)
#  This macro is intended to be used by FindXXX.cmake modules.
#  It parses a compiler link line and resolves all libraries
#  (-lfoo) using the library path contexts (-L/path) in scope.
#  The result in XXX_LIBRARIES is the list of fully resolved libs.
#  Example:
#
#    RESOLVE_LIBRARIES (FOO_LIBRARIES "-L/A -la -L/B -lb -lc -ld")
#
#  will be resolved to
#
#    FOO_LIBRARIES:STRING="/A/liba.so;/B/libb.so;/A/libc.so;/usr/lib/libd.so"
#
#  if the filesystem looks like
#
#    /A:       liba.so         libc.so
#    /B:       liba.so libb.so
#    /usr/lib: liba.so libb.so libc.so libd.so
#
#  and /usr/lib is a system directory.
#
#  Note: If RESOLVE_LIBRARIES() resolves a link line differently from
#  the native linker, there is a bug in this macro (please report it).
#
# RESOLVE_INCLUDES (XXX_INCLUDES INCLUDE_LINE)
#  This macro is intended to be used by FindXXX.cmake modules.
#  It parses a compile line and resolves all includes
#  (-I/path/to/include) to a list of directories.  Other flags are ignored.
#  Example:
#
#    RESOLVE_INCLUDES (FOO_INCLUDES "-I/A -DBAR='\"irrelevant -I/string here\"' -I/B")
#
#  will be resolved to
#
#    FOO_INCLUDES:STRING="/A;/B"
#
#  assuming both directories exist.
#  Note: as currently implemented, the -I/string will be picked up mistakenly (cry, cry)
include (CorrectWindowsPaths)

macro (RESOLVE_LIBRARIES LIBS LINK_LINE)
  string (REGEX MATCHALL "((-L|-l|-Wl)([^\" ]+|\"[^\"]+\")|[^\" ]+\\.(a|so|dll|lib))" _all_tokens "${LINK_LINE}")
  set (_libs_found)
  set (_directory_list)
  foreach (token ${_all_tokens})
    if (token MATCHES "-L([^\" ]+|\"[^\"]+\")")
      # If it's a library path, add it to the list
      string (REGEX REPLACE "^-L" "" token ${token})
      string (REGEX REPLACE "//" "/" token ${token})
      convert_cygwin_path(token)
      list (APPEND _directory_list ${token})
    elseif (token MATCHES "^(-l([^\" ]+|\"[^\"]+\")|[^\" ]+\\.(a|so|dll|lib))")
      # It's a library, resolve the path by looking in the list and then (by default) in system directories
      if (WIN32) #windows expects "libfoo", linux expects "foo"
        string (REGEX REPLACE "^-l" "lib" token ${token})
      else (WIN32)
        string (REGEX REPLACE "^-l" "" token ${token})
      endif (WIN32)
      set (_root)
      if (token MATCHES "^/")	# We have an absolute path
        #separate into a path and a library name:
        string (REGEX MATCH "[^/]*\\.(a|so|dll|lib)$" libname ${token})
        string (REGEX MATCH ".*[^${libname}$]" libpath ${token})
        convert_cygwin_path(libpath)
        set (_directory_list ${_directory_list} ${libpath})
        set (token ${libname})
      endif (token MATCHES "^/")
      set (_lib "NOTFOUND" CACHE FILEPATH "Cleared" FORCE)
      find_library (_lib ${token} HINTS ${_directory_list} ${_root})
      if (_lib)
	string (REPLACE "//" "/" _lib ${_lib})
        list (APPEND _libs_found ${_lib})
      else (_lib)
        message (STATUS "Unable to find library ${token}")
      endif (_lib)
    endif (token MATCHES "-L([^\" ]+|\"[^\"]+\")")
  endforeach (token)
  set (_lib "NOTFOUND" CACHE INTERNAL "Scratch variable" FORCE)
  # only the LAST occurence of each library is required since there should be no circular dependencies
  if (_libs_found)
    list (REVERSE _libs_found)
    list (REMOVE_DUPLICATES _libs_found)
    list (REVERSE _libs_found)
  endif (_libs_found)
  set (${LIBS} "${_libs_found}")
endmacro (RESOLVE_LIBRARIES)

macro (RESOLVE_INCLUDES INCS COMPILE_LINE)
  string (REGEX MATCHALL "-I([^\" ]+|\"[^\"]+\")" _all_tokens "${COMPILE_LINE}")
  set (_incs_found "")
  foreach (token ${_all_tokens})
    string (REGEX REPLACE "^-I" "" token ${token})
    string (REGEX REPLACE "//" "/" token ${token})
    convert_cygwin_path(token)
    if (EXISTS ${token})
      list (APPEND _incs_found ${token})
    else (EXISTS ${token})
      message (STATUS "Include directory ${token} does not exist")
    endif (EXISTS ${token})
  endforeach (token)
  list (REMOVE_DUPLICATES _incs_found)
  set (${INCS} "${_incs_found}")
endmacro (RESOLVE_INCLUDES)


==> anc/xt-super/dune-fem/config.h.cmake <==
/* begin dune-fem */

/* Define to the version of dune-fem */
#define DUNE_FEM_VERSION "${DUNE_FEM_VERSION}"

/* Define to the major version of dune-fem */
#define DUNE_FEM_VERSION_MAJOR ${DUNE_FEM_VERSION_MAJOR}

/* Define to the minor version of dune-fem */
#define DUNE_FEM_VERSION_MINOR ${DUNE_FEM_VERSION_MINOR}

/* Define to the revision of dune-fem */
#define DUNE_FEM_VERSION_REVISION ${DUNE_FEM_VERSION_REVISION}


/* Define if we have name for endian header (including brackets) */
#cmakedefine SYSTEM_ENDIAN_HEADER "${SYSTEM_ENDIAN_HEADER}"

/* Define actual name of xdr_uint_64_t method */
#cmakedefine XDR_UINT64_FUNC ${XDR_UINT64_FUNC}

/* Define if we have thread local storage */
#cmakedefine HAVE_PTHREAD_TLS 1

/* Define if we have pthreads */
#define HAVE_PTHREAD ${HAVE_PTHREAD}

/* Define if we want to use pthreads */
#cmakedefine USE_PTHREADS 1

/* Define if we have papi */
#cmakedefine HAVE_PAPI 1

/* Define if we have sionlib */
#cmakedefine HAVE_SIONLIB 1

/* Define if we have PETSc */
#cmakedefine HAVE_PETSC ENABLE_PETSC

/* true if HYPRE was found through PETSc */
#cmakedefine HAVE_PETSC_HYPRE 1

/* end dune-fem */


==> anc/xt-super/dune-fem/configure.ac <==
# Process this file with autoconf to produce a configure script.

AC_PREREQ(2.50)
DUNE_AC_INIT
# already called by DUNE_AC_INIT:
#AM_INIT_AUTOMAKE([foreign 1.9 tar-pax dist-bzip2])

# check if we're in the right directory
AC_CONFIG_SRCDIR([dune/fem/space/shapefunctionset/legendrepolynomials.hh])
# which header-file is created
AC_CONFIG_HEADER([config.h])

# check all dune-module stuff
DUNE_CHECK_ALL

DUNE_SUMMARY_ALL

# preset variable to path such that #include <dune/...> works
AC_SUBST(AM_CPPFLAGS, '$(DUNE_CPPFLAGS) -I$(top_srcdir)')
AC_SUBST(AM_LDFLAGS, '$(DUNE_LDFLAGS) $(DUNE_LIBS)')
AC_SUBST([LOCAL_LIBS], '$(top_builddir)/dune/fem/libfem.la')

AC_CONFIG_FILES([Makefile
     doc/Makefile
     doc/doxygen/Makefile
     doc/doxygen/Doxyfile
     doc/doxygen/pages/Makefile
     dune/Makefile
     dune/fem/Makefile
     dune/fem/common/Makefile
     dune/fem/pass/Makefile
     dune/fem/pass/common/Makefile
     dune/fem/pass/localdg/Makefile
     dune/fem/pass/test/Makefile
     dune/fem/space/Makefile
     dune/fem/space/test/Makefile
     dune/fem/space/basisfunctionset/Makefile
     dune/fem/space/basisfunctionset/test/Makefile
     dune/fem/space/shapefunctionset/Makefile
     dune/fem/space/shapefunctionset/orthonormal/Makefile
     dune/fem/space/common/Makefile
     dune/fem/space/discontinuousgalerkin/Makefile
     dune/fem/space/finitevolume/Makefile
     dune/fem/space/fourier/Makefile
     dune/fem/space/lagrange/Makefile
     dune/fem/space/lagrange/test/Makefile
     dune/fem/space/rannacherturek/Makefile
     dune/fem/space/combinedspace/Makefile
     dune/fem/space/padaptivespace/Makefile
     dune/fem/space/mapper/Makefile
     dune/fem/quadrature/Makefile
     dune/fem/quadrature/test/Makefile
     dune/fem/quadrature/caching/Makefile
     dune/fem/quadrature/caching/test/Makefile
     dune/fem/function/Makefile
     dune/fem/function/common/Makefile
     dune/fem/function/localfunction/Makefile
     dune/fem/function/adaptivefunction/Makefile
     dune/fem/function/blockvectorfunction/Makefile
     dune/fem/function/combinedfunction/Makefile
     dune/fem/function/vectorfunction/Makefile
     dune/fem/function/blockvectors/Makefile
     dune/fem/function/blockvectordiscretefunction/Makefile
     dune/fem/function/petscdiscretefunction/Makefile
     dune/fem/function/test/Makefile
     dune/fem/operator/Makefile
     dune/fem/operator/common/Makefile
     dune/fem/operator/common/test/Makefile
     dune/fem/operator/1order/Makefile
     dune/fem/operator/linear/Makefile
     dune/fem/operator/matrix/Makefile
     dune/fem/operator/projection/Makefile
     dune/fem/operator/projection/local/Makefile
     dune/fem/operator/projection/local/riesz/Makefile
     dune/fem/io/Makefile
     dune/fem/io/test/Makefile
     dune/fem/io/file/Makefile
     dune/fem/io/file/test/Makefile
     dune/fem/io/streams/Makefile
     dune/fem/io/streams/test/Makefile
     dune/fem/io/visual/Makefile
     dune/fem/io/visual/grape/Makefile
     dune/fem/io/visual/grape/datadisp/Makefile
     dune/fem/solver/Makefile 
     dune/fem/solver/test/Makefile 
     dune/fem/solver/ode/Makefile 
     dune/fem/solver/oemsolver/Makefile 
     dune/fem/solver/rungekutta/Makefile
     dune/fem/misc/Makefile
     dune/fem/misc/petsc/Makefile
     dune/fem/misc/threads/Makefile
     dune/fem/storage/Makefile
     dune/fem/test/Makefile
     dune/fem/gridpart/Makefile
     dune/fem/gridpart/common/Makefile
     dune/fem/gridpart/filter/Makefile
     dune/fem/gridpart/filteredgridpart/Makefile
     dune/fem/gridpart/geogridpart/Makefile
     dune/fem/gridpart/idgridpart/Makefile
     dune/fem/gridpart/test/Makefile
     lib/Makefile
     m4/Makefile
     make.inc
     dune-fem.pc])
AC_OUTPUT


==> anc/xt-super/dune-fem/doc/CMakeLists.txt <==
# automatically create these web pages
dune_add_subdirs(doxygen)


==> anc/xt-super/dune-fem/doc/Makefile.am <==
# also build these sub directories
SUBDIRS = doxygen

# automatically create these web pages
all: $(PAGES)

# setting like in dune-web
CURDIR=doc
# position of the web base directory, 
# relative to $(CURDIR)
BASEDIR=..

# install the html pages
docdir=$(datadir)/doc/dune-fem

# include rules for wml -> html transformation
include $(top_srcdir)/am/webstuff

# remove html pages on ``make  clean''
CLEANFILES = $(PAGES)

# include further rules needed by Dune
include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/doc/doxygen/CMakeLists.txt <==
# Create Doxyfile.in and Doxyfile, and doxygen documentation
add_doxygen_target()
dune_install(Doxystyle)


==> anc/xt-super/dune-fem/doc/doxygen/Doxylocal <==
# Where to search and which files to use
INPUT                 += @srcdir@/pages/main.txt \
                         @srcdir@/modules.txt \
                         @srcdir@/pages/ \
                         @top_srcdir@/modules.txt \
                         @top_srcdir@/dune/fem  \
                         @top_srcdir@/dune/fem/io/visual/grape/datadisp/datadisp.cc

EXCLUDE               += @top_srcdir@/dune/fem/test \
                         @top_srcdir@/dune/fem/function/productfunction/test \
                         @top_srcdir@/dune/fem/io/file/test \
                         @top_srcdir@/dune/fem/io/matlab/test \
                         @top_srcdir@/dune/fem/io/streams/test \
                         @top_srcdir@/dune/fem/io/test \
                         @top_srcdir@/dune/fem/operator/common/test \
                         @top_srcdir@/dune/fem/petsc \
                         @top_srcdir@/dune/fem/quadrature/caching/test \
                         @top_srcdir@/dune/fem/quadrature/test \
                         @top_srcdir@/dune/fem/solver/test \
                         @top_srcdir@/dune/fem/space/basefunctions/test \
                         @top_srcdir@/dune/fem//lagrange/test \
                         @top_srcdir@/dune/fem/reducedbasisspace/test \
                         @top_srcdir@/dune/fem/space/test \
                         @top_srcdir@/dune/fem/gridpart/test \
                         @top_srcdir@/dune/fem/pass/test \
                         @top_srcdir@/dune/fem/quadrature/ugquadratures.* \
                         @top_srcdir@/dune/fem/quadrature/simplexpoints.hh \
                         @top_srcdir@/dune/fem/quadrature/caching/topology.hh \
                         @top_srcdir@/dune/fem/quadrature/caching/topology.cc \
                         @top_srcdir@/dune/fem/misc/metaprogramming.hh

ALIASES              += notcleardoc="\xrefitem notcleardoc \"documentation will be extended\" \"Needs extended documentation\"" \
                        parametername="\xrefitem parametername \"DUNE-FEM parameter\" \"Parameters used in DUNE-FEM \"" \
                        femparam{2}="\parametername <tt>\1</tt> \2 \n\n no default\n "  \
                        femparam{3}="\parametername <tt>\1</tt> \2 \n\n default: <tt>\3</tt>\n" \
                        interfaceclass="\xrefitem interfaceclass \"An interface class\" \"Main interface classes\"" \
                        newimplementation="\xrefitem newimplementation \"Newly added\" \"New interface implementation and other gadgets\"" 

FILE_PATTERNS       += *.hh *.dist *.dev *.txt

EXAMPLE_PATH        +=  @top_srcdir@/dune/fem/misc


==> anc/xt-super/dune-fem/doc/doxygen/Makefile.am <==
# $Id: Makefile.am 6360 2011-02-28 11:41:46Z sander $

SUBDIRS = pages

# setting like in dune-web
BASEDIR=../..
CURDIR=doc/doxygen

# add some more stuff to install and tarball
DOCFILES = $(PAGES)
EXTRA_DIST = $(PAGES) 

include $(top_srcdir)/am/doxygen
include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/doc/doxygen/modules.txt <==
/**
  @defgroup FEM dune-fem
*/


==> anc/xt-super/dune-fem/doc/doxygen/pages/Makefile.am <==
EXTRA_DIST = main.txt changelog.txt


==> anc/xt-super/dune-fem/doc/doxygen/pages/changelog.txt <==
/** \page ChangeLog Change Log
 *
 *  The change log lists the major steps taken between the different releases.
 *
 *  \section first Changes from 0.9.1 to 0.10
 *  - Lagrange base functions have been fixed.
 *  .
 *  \section second Changes from 0.9.1 to 0.9.2
 *  - Pass now has 3rd template argument passId, which is by default set to
 *    -1
 *  - in addition to new Pass, new CreatePass isn't compatible any more 
 *    with old passes. To plug a pass into new CreatePass one must use new Pass
 *  - in addition to new Pass, class Selector that is given to the class
 *    DiscreteModelCaller as a third template parameter, has to be wrapped 
 *    by CombinedSelector< ThisType , Selector >, and then the class
 *    DiscreteModelCaller must take this wrapper instead of the class Selector
 *  .
 *  \section third Changes from 0.9 to 0.9.1
 *  - The evaluation methods taking a Quadrature and an int as arguments are
 *    now mere fronts for the evaluate methods taking a PointType.
 *  - Local functions now use an \ref EngineConcept "engine concept".
 *  - The method scalarProductDofs in \ref Dune::Fem::DiscreteFunctionInterface
 *    "discrete functions" is now parallelized (do not communicate afterwards).
 *  - Communication managers now support different communication operations
 *    (i.e., copy, add, etc.) and different communication interfaces and
 *    directions. Communication of higher codims should also work.
 *  .
 *	\section fourth Changes from 1.2.1 to 1.3.0
 *  - The whole module has moved to namespace Fem.
 *	- The new \ref Dune::Fem::CombinedDiscreteFunctionSpace is implemented to generate a 
 *		\ref Dune::Fem::DiscreteFunctionInterface out of two arbitrary Spaces.
 *	-	new gridParts are implemented, idGridPart, geoGridPart and filteredGridPart.
 *	- In 2D \ref Dune::Fem::LagrangeDiscreteFunctionSpace are available with polynomial
 *	  order >3 even if the grid is not twist free.
 *	- The dofMapper is equiped with a method called mapEach, which performs a functor
 *	  application on each tuple of ( localDof, globalDof ).
 *	.
 *	\section fives Changes from 1.3.* to 1.4.0
 *	- The concept of shape functions (basis functions on the reference element) is introduced and included. Expression templates
 *	are used to handle vectorial basis function sets efficiently.
 *	-	The object \ref Dune::Fem::Stencil is introduced, which holds the sparsity pattern of the system matrix.
 *	-	The \ref Dune::Fem::PetscDiscreteFunction is introduced, providing bindings to the software packageg PETsc. PETsc can now be used as another solver library.
 *  - New DiscreteFunctionSpace implementations have been added, see \ref DiscreteFunctionSpace for further details.
 *	.
 */


==> anc/xt-super/dune-fem/doc/doxygen/pages/docrules.txt <==
/**
<!---------------------------------------------->
\page DocRules Some Basic Remarks Concerning Documentation
<!---------------------------------------------->
In the following some remarks on how to add to the Doxygen documentation of
dune-fem. Details on doxygen can be found on the Doxygen homepage (see link at
bottom of each page). Warnings concerning faullty documentation are recorded in
dune-fem/doc/doxygen.out. So this file should be empty...

- Mathematical formulas can be inserted into the documentation quite easily
  using a latex style notation.
- References to other classes or groups are automatically inserted if the name
  of the class or group is used in the text.\n
  Specific references can be added using the \\ref command followed by the text
  which should be highlighted using quotes ("...").
- The documentation of classes, typedefs, members, etc. always preceed the
  actual statement in the code.
- For deprecated members the command \\deprecated should be included in the
  documentation. For deprecated files the \\deprecated command can be inserted
  into a file documentation. All thus marked blocks will be linked into a
  related page.
- A new implementation can be marked as such by adding \\newimplementation to
  the documentation. This helps others to get an overview over new additions.
  Again, a related page linking all new classes is generated.
- Global parameters (using the Dune::Fem::Parameter class) should be
  documented (e.g. in the documentation of the class using this
  parameter) through the command 
  \c femparameter
  This command takes three arguments: 
  first argument is the name of the parameter, e.g., \c fem.timeprovider.factor,
  the second argument is a brief description and the third argument
  is a default value (if present, otherwise use two arguments).
  Example:
  \code
    \femparameter{fem.timeprovider.factor,a global factor for reducing the
                  timestep,1.}
    \femparameter{fem.example, a parmeter without default}
  \endcode
  Note the comma for seperating parameters for the command. If the
  description needs a comma in the text use \c \\,.
.

The following are of course only guidlines - please add to them.


<!---------------------------------------------->
\section DocGroups Grouping Documentation
<!---------------------------------------------->
All groups are defined in the fem/modules file using \\defgroup; subgrouping is
done by adding \\ingroup.

The order of these group definitions determines the order in which the groups
appear in the "Modules" page of the documentation. Only the major groups which
have no obvious class attached to them are documented in the modules file. All
others are just declared. Their documentation should be in some obvious header
file for example before the namespace Dune is opened or directly following.
Preceed the documentation by
\verbatim
\addtogroup Groupname 
\endverbatim

If a group combines all implementations for a spesific interface then the
documentation for the group should be in the header file containing the
interface class and the documentation should refer to this interface class,
e.g.,
\verbatim
\remark The interface is defined through the class InterfaceClass
\endverbatim

Classes that should appear direcly on the page with the group documentation,
e.g., all implementation classes (if they do not belong to a subgroup) should
have a \\ingroup GroupName in the documentation of the class. It's probably
better to have a very short \\brief documentation for these classes since this
appears on the module page. After the \\brief statements, a detailed
documentation should follow (after a blank line).

Important classes - either from the user or the implementers point of view
- that just don't seem to fit anywhere can be added to the group HelperClasses
or not included in any group (they will always appear in the "Classes" list of
the documentation).

Depricated classes or methods should be tagged with a \\deprecated command in
the documentation followed by a short remark on the reason for removing this
part of the code or alternatives enclosed in quotes.


<!---------------------------------------------->
\section DocInterfaces Documentation of Interface Classes
<!---------------------------------------------->
All methods and typedefs should be documented using \\brief. For methods, the
arguments and the return type should be documented using
- \\param[in] for input parameters,
- \\param[out] for return value parameters,
- \\return (or \\returns) for the return value.

For the typedefs a reference to a corresponding interface class for this type
should be included - if one exists. This could be done by, for example, using
the \\ref command:
\verbatim
\ref MappingInterface "mapping type".
\endverbatim


<!---------------------------------------------->
\section DocImplementation Documentation of Implementation Classes
<!---------------------------------------------->
By using the \\copydoc command the documentation
from the interface class can be repeated in the
implementation class:
\verbatim
/** \copydoc KlassenNameOhneTemplates::funktionOhneParameter */
\endverbatim

If the function has been overloaded, the complete function declaration must be
given, like this:
\verbatim
/** \copydoc Dune::Fem::LocalFunctionInterface::evaluate(const QuadratureType &quadrature,const int quadPoint,RangeType &ret) const */
\endverbatim
Please note that the trailing "const" is important (otherwise Doxygen will look
for a non-nonst version of the member).

\note Doxygen is quite picky about spaces within references. They should be
      left out whereever possible (see the above example). Moreover, line breaks
      within references are disallowed.
\note Type names and Variable names have to be identical to those in the copied
      documentation.
\note Template parameters need not be declared as such. But its name has to be
      identicial to the name declaration whose documentation is copied.



\section DocAddRelPage Adding Related Pages

To add a related page, you write a file containing one big C++ doxygen comment.
This comment starts with \\page, to declare the related page. Then just add the
information, the page shall contain. So, the basic structure of the file is as
follows:
\verbatim
/** \page MyPageLabel My Page Title
 *
 *  \section My First Section
 *
 *  This is what I have to say ...
 *
 *  \section My Second Section
 *
 *  ... and some more information ...
 */
\endverbatim

The file should be placed in "dune-fem/doc/doxygen/pages". Use either ".dev"
for development documentation or ".dist" for general documentation as a file
extension. Note that developer documentation is not taken over into the
distribution.

*/


==> anc/xt-super/dune-fem/doc/doxygen/pages/main.txt <==
/** \mainpage dune-fem Automatic Documentation

<!---------------------------------------------->
\section intro Introduction
<!---------------------------------------------->

Welcome to the %dune-fem documentation pages. This documentation has been
generated using Doxygen, a free source code documentation system for
documenting C/C++ code.

The best way to start is from the page \ref modules which gives
you access to the documentation by category; a list
of the central interface classes can be found
\ref interfaceclass "here". 

A summary of the
main features and concepts can be found \ref Intro "here".
Newly added implementations are linked on
\ref newimplementation "this page".

**/

/** 
  @addtogroup FEM
  @{
**/

/**
<!---------------------------------------------->
\page Intro Introduction to the dune-fem package
<!---------------------------------------------->

<!---------------------------------------------->
\section concept Concept
<!---------------------------------------------->

The dune-fem module is based on the dune-grid interface library. extending
the grid interface by a number of discretization algorithms for solving
non-linear systems of partial differential equations.

The main notion is that of a "spatial discrete operator"
which models a mapping
between two \ref DiscreteFunctionSpace "discrete function spaces": 
\f$ L_h : U_h \to V_h \f$.
This operator might for example be a second order elliptic operator, a
first order hyperbolic operator, or a projector operator. Basic
operators can be combined to construct more complex operators. In addition to
standard vector space operations, the most flexible construction process
is the \ref Pass "pass concept",
which implements the nesting of operators allowing to
define operators \f$ L_h : U_h \to V_h \f$ of the form 
\f{eqnarray*} 
L_h(u_h) =  \Pi_h L_{h,n}(L_{h,n-1}(\dots L_1(u_h)\dots) 
\f}
build from `simple' discrete operators 
\f{eqnarray*} 
  L_{i+1} : U_{h,i}\times\dots\times U_{h,1}\times U_h \to
             U_{h,i+1}\times U_{h,i}\times\dots\times U_{h,1}\times U_h
\f} 
and a projection 
\f$ \Pi_h : U_{h,n}\times\dots\times U_{h,1}\times U_h \to V_h \f$.
By inverting the discrete operator using non-linear or linear solvers
(see \ref OEMSolver) or by plugging
\f$ L_h \f$ into an \ref ODESolver "ode solver" a wide range of applications can
be tackled
(http://www.mathematik.uni-freiburg.de/IAM/homepages/mario/postscript/paper_bddko.pdf).

Here is a short list of available simple operators:

- continuous and discontinuous Galerkin Finite-Element
  methods for second order elliptic problems (up to 2. order continuous
  and up to order 10 discontinuous).
- discontinuous Galerkin method for first order hyperbolic balance laws 
  (up to order 10).
- Lagrange and L2 Type projections
.

By combining these operators in the fashion describt above
and using (non)-linear solvers or ode time stepping
schemes, very complex problem can be solved, e.g.,
non-linear elliptic and parabolic problems,
advection diffusion or even dispersion equations.
Available solvers at this time are
- Preconditioned Krylov space methods (CG, BiCGStab, GMRes)
- Newton type solvers
- explicit, implicit, or IMEX Runge-Kutta schemes. 
.

Discrete operators are constructed by choosing a 
continuous \ref FunctionSpace "function space",
a set of \ref BaseFunction "base functions",
and a \ref GridPart "view" of the underlying grid which determines 
that part of the dune grid on which the functions are to be defined. 
Implementations for 
\ref DGDSpace "discontinuous" and 
\ref LagrangeDiscreteFunctionSpace "Lagrange" finite element spaces
are available so far.

<!---------------------------------------------->
\section Local Adaptation and Parallelization
<!---------------------------------------------->

Handling of the degrees of freedom (dof) on locally 
adapted and parallel grids - 
including dynamic load balancing - 
is automatically performed by the 
Dune::Fem::DofManager so that very little additional coding
is required from the user. 
The Dune::Fem::AdaptiveLeafIndexSet implements an efficient
reorganization of the dofs during adaptation and grid 
reorganization. To use this
feature the Dune::Fem::AdaptationManager should be used.

For handling parallel tasks the
Dune::CommunicationManager is available which
performs the required communication for a given set of 
discrete functions. 
Mostly the operators, the ode, the linear, and the 
non-linear solvers are
implemented for use in a parallel environment so that 
the step from serial to
parallel is almost effortless for the user. 

<!---------------------------------------------->
\section QuadSec Quadrature and Caching
<!---------------------------------------------->

Quadratures are available from the dune-grid
module and for efficiency caching is performed
for the basis functions at the quadrature points.

<!---------------------------------------------->
\section IOSec Input and Output
<!---------------------------------------------->

Output routines of simulation results are available
for Grape and in vtk - as used for example by
paraview.
Furthermore checkpointing of the data and the underlying
grid structure can be used.

*/

/*

<!---------------------------------------------->
\section ExampleSec Example
<!---------------------------------------------->

The following code solves the laplace problem
\f{eqnarray*}
  -\triangle u &=& 0 \quad\;\mbox{in}\;\Omega \\
           u &=& g \quad\;\mbox{on}\;\partial\Omega
\f}
using the local DG method and the standard galerkin approach. 
The domain \f$\Omega\f$ is defined through the
grid constructed using a dgf file passed as argument to the program and we
assume, that \f$g\f$ is a given harmonic function on \f$\Omega\f$.
An approximation \f$u_h\f$ is computed on a series of globally refined grids
and the experimental order of convergence is determined. The polynomial
order and the grid implementation can be chosen during the compilation process.

*/

/**
  @}
**/

/** \page modules Modules
*/


==> anc/xt-super/dune-fem/doc/doxygen/pages/suggestions.txt <==
/** \page suggestions Suggestions
 *
 *  On this page, suggestions to improve dune-fem are collected. So feel free
 *  to add any suggestions or comment on them...
 *
 *  \section before10 ... that Should Be Implemented Before 1.0
 *
 *  - Revisit quadratures (either implement a quadrature interface using
 *    the Barton-Nackman trick or implement an engine concept). Both would
 *    allow the operator[] to be default implemented.
 *  - Have a stack of discrete functions (which might be cleared on adaption
 *    and limited to hold only a small number of discrete functions)
 *  - Write a ConstLocalFunction class
 *  - Write class hierarchy 
 *    FunctionSpace -> GridFunctionSpace -> DiscreteFunctionSpace
 *    Function -> GridFunction -> DiscreteFunction
 *    (GridFunction has a ConstLocalFunction method but no localfunction)
 *  - base everything in dune-fem on GridParts (e.g. EntityType from
 *    GridPart...)
 *  - Allow the use of different floating point types (especially of higher
 *    precision than double). Maybe implement a Float< precision > class that
 *    gives a default implementation for the desired precision.
 *    Also, the concept should be checked to allow for complex numbers (at
 *    least as RangeFieldType).
 *  - more documentation for I/O
 *  - Extend <fem/misc/eoc> and make errors stored in FieldVector possible.
 *  - Unify the naming and parameter ordering of axpy operations. Maybe the
 *    best choice is to use the following:
 *    \code
 *    ThisType &axpy ( const FieldType &a, const ThisType &x );
 *    \endcode
 *    This is the way its done in FieldVector.
 *  .
 *
 *  \section after10 ... that Should Be Implemented After 1.0
 *
 *  \section brainstorm ... that Might Be of Interest
 *
 *  - Make LocalFunctionStorages singleton
 *  - Add a LocalFunctionSpace to discrete function spaces. This way, some
 *    specializations need not be done in the local function. The local
 *    function space should at least provide the following features:
 *    - the base function set
 *    - the entity
 *    - a method mapToGlobal
 *    .
 *    Then, the localFunction method on the discrete function can be called
 *    with the local function space. Therefore, the base function set and the
 *    Dof mappings need only be fetched once (the caching part could even be
 *    done in a wrapper).
 *  - Have method for stiffness and mass matrix on basefunctionsets.
 *  - DG method for non orthonormal basefunctionsets
 *  - Continuous Galerkin for order > 3 and mixed finite element spaces
 *    (proof concept...)
 *  - write evaluate on localfunctions as matrix matrix multiplication 
 *  - DGspace with gemeralized Lagrangebasefunctionsets (Gauss-Labatto)
 *  - Revisit operator concept
 *  - A GridPart with all classes wrapped (i.e. Entities, Geometry...)
 *  - IndexSets build using GridPart
 *  - Improved DG Limiter Pass
 *  - Compact LDG Operator 
 *  - Clarify which jacobian method operates on the reference element and which one
 *    on real elements.
 *  - Implement a quadrature that reads its points from an ASCII file. This way,
 *    we do not need a quadrature for every floating point type.
 *  - Description of norms/metrics and default implementation of error functionals
 *    induced by norms/metrics.
 *  .
 */


==> anc/xt-super/dune-fem/doc/doxygen/pages/svn.txt <==
/** \page svnhelp Some Notes on Using Subversion
 *
 *  \section svnupdate Updating Your Working Copy
 *
 *  To update your working copy, simply type
 *  \code
 *  svn update
 *  \endcode
 *
 *  \note You can also downgrade to an older revision by
 *  \code
 *  svn update -r <revision>
 *  \endcode
 *  Alternatively, use the date DD.MM.YYYY specify the revision by
 *  \code
 *  svn update -r "{YYYYMMDD}"
 *  \endcode
 *
 *  \section svnstatus Obtaining a List of Files You Changed
 *
 *  When making changes one simetimes forgets all the files that have changes.
 *  Subversion can give you an overview over the changed files by
 *  \code
 *  svn status
 *  \endcode
 *
 *  \note Files marked by a question mark have not been added to version control.
 *        You should add them, before committing your changes.
 *
 *  \section svncommit Committing Your Changes to the Repository
 *  
 *  After making changes to your working copy and successfully testing them,
 *  you have to commit them to the repository before others can use them. To do
 *  so, use
 *  \code
 *  svn commit -m "<message>"
 *  \endcode
 *
 *  \note You can explicitly specify which files should be committed by adding
 *        them to the command line.
 *
 *  \section svnadd Adding files to version control
 *
 *  After creating a new file that shall be under version control, you have to
 *  type
 *  \code
 *  svn add <name>
 *  \endcode
 *
 *  \note The file will not be in the repository until you commit your changes.
 *
 *  \note You cannot simply remove the newly added file from version control before
 *        it has been committed. If you want to do so, use
 *        \code
 *        svn rm --force <name>
 *        \endcode
 *        The same applies to the move operation
 *
 *  \section svnrm Removing a File from Version Control
 *
 *  To remove a file under version control, you can use
 *  \code
 *  svn rm <name>
 *  \endcode
 *
 *  \note Subversion will actually delete the file, so if you want to keep it
 *        you should create a backup first.
 *
 *  \section svnmv Moving version controlled files
 *
 *  If a file is under version control and you want to rename or move it, you
 *  should not do so yourself, but let subversion do it for you:
 *  \code
 *  svn mv <oldname> <newname>
 *  \endcode
 *
 *  Subversion does not only move the file, but also remembers the version
 *  history of that file.
 *
 *  \note Moving the file by hand, telling subversion to delete the old file
 *        and adding the new one is a bad idea. Subversion does not know the
 *        files are actually the same and hence cannot merge differences (or
 *        detect conflicts).
 *
 *  \section svnignore Specifying File Names that Subversion Should Ignore
 *  
 *  When looking for changed files, subversion should automatically some files
 *  generated during compilation like object files, log files, etc. Subversion
 *  keeps a seperate list which file patterns to ignore for each directory. You
 *  can edit that list by the following command:
 *  \code
 *  svn propedit svn:ignore <directory>
 *  \endcode
 *
 *  \note Changes to properties must be committed, too.
 */


==> anc/xt-super/dune-fem/doc/operator-concept.tex <==
\documentclass[10pt,a4paper]{article}
\newenvironment{interface}[5]%
{\begin{itemize}
 \item[Interface] {\bf #1}
 \item[is-a] #2 
 \item[argument] #3
 \item[models] #4
 \item[concept] #5
 \item[Methods and typedefs] 
\begin{itemize}}%
{\end{itemize}\end{itemize}\rule{\textwidth}{.4pt}}

\begin{document}
\begin{interface}{Operator}{Mapping}{-}{$L:V\to W_h$}{}
\item {\rm void operator()}($V$\& $v$, $W_h$\& $w_h$)
\end{interface}
\begin{interface}{DiscreteOperator}{Operator}{-}{$L_h:V_h\to W_h$}{}
\item {\rm typedef DomainProjection}: operator $L_D : V\to V_h$ 
\item {\rm typedef RangeProjection}: operator $L_R : W\to W_h$ 
\end{interface}
\begin{interface}{DiscreteOperatorWrapper}{Operator}{DiscreteOperator $L_h$}%
                 {$L:V\to W_h, v\mapsto L_h(L_D(v))$}{}
\item 
\end{interface}
\begin{interface}{InverseDiscreteOperator}{DiscreteOperator}%
                 {DiscreteOperator $L_h$,SolverType}%
                 {$(L_h)^{-1}:W_h\to V_h$}{}
\item {\rm typedef DomainProjection}: operator $L_D=L_h::L_R : W\to W_h$ 
\item {\rm typedef RangeProjection}: operator  $L_R=L_h::L_D : V\to V_h$ 
\item {\rm DomainProjection\& domainProjection}()
\item {\rm RangeProjection\& rangeProjection}()
\end{interface}
\rule{\textwidth}{.4pt}

\begin{interface}{DifferentiableOperator}{DiscreteOperator}{-}%
                 {$L_h:V_h\to W_h$ and %
                  $DL_h(u_h):V_h\to W_h, v_h\mapsto DL_h(u_h)v_h$ for %
                  $u_h\in V_h$ fixed}%
                 {}
\item {\rm LinearOperator differential}($V_h$\& $u_h$)
\end{interface}
\begin{interface}{LinearOperator}{DifferentiableOperator}%
                 {}%
                 {$L_h:V_h\to W_h$, linear}%
                 {can be used on the fly with operator() but can also be
                  used to fill a matrix}
\item {\rm template class MatrixIFType void assemble}(MatrixIFType\& A): fills the matrix A
\end{interface}
\begin{interface}{CachingOperator}{LinearOperator}%
                 {LinearOperator $L_h$, MatrixIFType AType}%
                 {$L_h:V_h\to W_h, v\mapsto Av$}%
                 {assembles and stores the matrix for a linear operator
                  in the constructor}
\item 
\end{interface}

\newpage
Example: Inverse Operator with Newton
\begin{interface}{NewtonInverseOperator}{InverseDiscreteOperator}%
                 {DifferentiableOperator $L_h$, SolverType}%
                 {$(L_h)^{-1}:W_h\to V_h$}%
                 {in operator()($W_h$\& $w_h$,$V_h$\& $v_h$):
MatrixType A;
pro Newton Schritt
\begin{enumerate}
\item InverseOperator invDiff($L_h$.differential($v_h$),solver)
\item $L_h(v_h,f_h)$
\item $f_h-=w_h$
\item invDiff($f_h$,$d_h$)
\item $v_h-=d_h$
\end{enumerate}
}\item
\end{interface}
Example: Inverse Operator with Newton
\begin{interface}{CachingNewtonInverseOperator}{InverseDiscreteOperator}%
                 {DifferentiableOperator $L_h$, SolverType}%
                 {$(L_h)^{-1}:W_h\to V_h$}%
                 {in operator()($W_h$\& $w_h$,$V_h$\& $v_h$):
MatrixType A;
pro Newton Schritt
\begin{enumerate}
\item CachingOperator diff($L_h$.differential($v_h$),A)
\item InverseOperator invDiff(diff,solver)
\item $L_h(v_h,f_h)$
\item $f_h-=w_h$
\item invDiff($f_h$,$d_h$)
\item $v_h-=d_h$
\end{enumerate}
}\item
\end{interface}
Example: Inverse Operator with Newton
\begin{interface}{QuasiNewtonInverseOperator}{InverseDiscreteOperator}%
                 {DiscreteOperator $L_h$, SolverType}%
                 {$(L_h)^{-1}:W_h\to V_h$}%
                 {in constructor:
\begin{enumerate}
\item QuasiDifferentiableOperator qdo($L_h$)
\item NewtonInverseOperator nio(qdo,solver)
\end{enumerate}
QuasiDifferentiableOperator: implements a DifferentiableOperator where
differential return the approximation.
}\item
\end{interface}
Example: Laplace Operator
\begin{interface}{DiscreteLaplaceOperator}{DiscreteOperator}%
                 {}%
                 {$L_h:V_h\to V_h, v_h\mapsto \triangle_h v_h$}%
                 {%
$V=C^0$ \\
$L_D$: LagrangeInterpolation \\
$W=L^2$ \\
$L_R$: $f\mapsto (f,\varphi_h)_{L^2}$ \\
The wrapped inverse operator would now map $f$ to
$(\triangle_h)^{-1}(L_R(f))$
}
\item
\end{interface}
xample: Laplace Operator with Boundary treatment
\begin{interface}{DiscreteBndOperator}{DiscreteOperator}%
                 {Linear Discrete Operator $\hat{L}_h$}%
                 {$L_h:V_h\to V_h$ with $V_h$ is Lagrangespace, 
                  $v_h\mapsto \hat{L}_hv_h$ plus boundary treatment}
                 {%
For Dirichlet boundaries and
in the matrix version this operator sets columns and rows to $\delta_{ij}$ 
for DOFs $i$ on the boundary.

The range projection is defined on $W=L^2$ as
$L_R f= f_h$ with $f_h=\hat{L}_Rf$ for interior DOFs and 
$f_h=g$ for boundary DOFs. 

Using the concept from above we would
have an wrapped inverse operator mapping $L^2\to V_h$ with
$f\to L_h^{-1}(L_R f)$ which solved the Dirichlet boundary problem.

In the on the fly approach...
}
\item
\end{interface}
\end{document}

==> anc/xt-super/dune-fem/dune-fem.pc.in <==
prefix=@prefix@
exec_prefix=@exec_prefix@
libdir=@libdir@
includedir=@includedir@
CXX=@CXX@
CC=@CC@
DEPENDENCIES=@REQUIRES@

Name: @PACKAGE_NAME@
Version: @VERSION@
Description: The Dune FEM module 
URL: http://dune.mathematik.uni-freiburg.de/
Requires: ${DEPENDENCIES}
Libs: -L${libdir} -ldunefem
Cflags: -I${includedir}


==> anc/xt-super/dune-fem/dune.module <==
Module: dune-fem
Version: 2.4.0
Maintainer: dune@mathematik.uni-freiburg.de
Whitespace-Hook: Yes
Depends: dune-grid (>= 2.4)
Suggests: dune-alugrid (>= 2.4) dune-istl (>= 2.4) dune-localfunctions (>= 2.4) dune-spgrid (>= 2.4)
Sources: dune


==> anc/xt-super/dune-fem/dune/CMakeLists.txt <==
dune_add_subdirs(fem)


==> anc/xt-super/dune-fem/dune/Makefile.am <==
dunedir = $(includedir)/dune

SUBDIRS = fem

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/dune/fem/CMakeLists.txt <==
dune_install(version.hh)

dune_add_subdirs(common pass space function gridpart quadrature operator solver storage io misc test)


==> anc/xt-super/dune-fem/dune/fem/Makefile.am <==
# do everything in the subdirs
SUBDIRS = common pass space function gridpart quadrature operator solver storage io misc test

noinst_LTLIBRARIES = libfem.la

# construct only from sub-libraries
libfem_la_SOURCES =
libfem_la_LIBADD = io/libio.la misc/libmisc.la space/libspace.la solver/libsolver.la quadrature/libquadrature.la

# install all files to dune/fem 
femdir = $(includedir)/dune/fem
fem_HEADERS = version.hh

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/dune/fem/common/CMakeLists.txt <==
#install header files
dune_install( coordinate.hh fmatrixcol.hh referencevector.hh stackallocator.hh subvector.hh
  tupletypetraits.hh tupleutility.hh typeindexedtuple.hh utility.hh )


==> anc/xt-super/dune-fem/dune/fem/common/Makefile.am <==
femcommondir = $(includedir)/dune/fem/common
femcommon_HEADERS = \
	coordinate.hh \
	fmatrixcol.hh \
	referencevector.hh \
	stackallocator.hh \
	subvector.hh \
	tupletypetraits.hh \
	tupleutility.hh \
	typeindexedtuple.hh \
	utility.hh

SUBDIRS =

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/dune/fem/common/coordinate.hh <==
#ifndef DUNE_FEM_COMMON_COORDINATE_HH
#define DUNE_FEM_COMMON_COORDINATE_HH

namespace Dune
{

  namespace Fem
  {

    template< class Point >
    static inline const Point &coordinate ( const Point &x )
    {
      return x;
    }

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_COMMON_COORDINATE_HH


==> anc/xt-super/dune-fem/dune/fem/common/fmatrixcol.hh <==
#ifndef DUNE_FEM_COMMON_FMATRIXCOL_HH
#define DUNE_FEM_COMMON_FMATRIXCOL_HH

#include <type_traits>

#include <dune/common/densevector.hh>
#include <dune/common/fmatrix.hh>

namespace Dune
{

  // Internal Forward Declarations
  // -----------------------------

  template< class FieldMatrix >
  class FieldMatrixColumn;



  // DenseMatVecTraits for FieldMatrixColumn
  // ---------------------------------------

  template< class FieldMatrix >
  struct DenseMatVecTraits< FieldMatrixColumn< FieldMatrix > >
  {
    typedef FieldMatrixColumn< FieldMatrix > derived_type;

    typedef typename DenseMatVecTraits< typename std::remove_const< FieldMatrix >::type >::value_type value_type;
    typedef typename DenseMatVecTraits< typename std::remove_const< FieldMatrix >::type >::size_type size_type;
  };



  // FieldMatrixColumn
  // -----------------

  template< class K, int m, int n >
  class FieldMatrixColumn< FieldMatrix< K, m, n > >
    : public DenseVector< FieldMatrixColumn< FieldMatrix< K, m, n > > >
  {
    typedef DenseVector< FieldMatrixColumn< FieldMatrix< K, m, n > > > Base;

  public:
    static const int dimension = m;

    typedef typename Base::size_type size_type;
    typedef typename Base::value_type value_type;

    FieldMatrixColumn ( FieldMatrix< K, m, n > &fieldMatrix, int column )
      : fieldMatrix_( fieldMatrix ),
        column_( column )
    {}

    using Base::operator=;

    DUNE_CONSTEXPR size_type size () const { return vec_size(); }

    DUNE_CONSTEXPR size_type vec_size () const { return dimension; }
    const value_type &vec_access ( size_type i ) const { return fieldMatrix_[ i ][ column_ ]; }
    value_type &vec_access ( size_type i ) { return fieldMatrix_[ i ][ column_ ]; }

  private:
    FieldMatrix< K, m, n > &fieldMatrix_;
    int column_;
  };

  template< class K, int m, int n >
  class FieldMatrixColumn< const FieldMatrix< K, m, n > >
    : public DenseVector< FieldMatrixColumn< const FieldMatrix< K, m, n > > >
  {
    typedef DenseVector< FieldMatrixColumn< const FieldMatrix< K, m, n > > > Base;

  public:
    static const int dimension = m;

    typedef typename Base::size_type size_type;
    typedef typename Base::value_type value_type;

    FieldMatrixColumn ( FieldMatrix< K, m, n > &fieldMatrix, int column )
      : fieldMatrix_( fieldMatrix ),
        column_( column )
    {}

    using Base::operator=;

    DUNE_CONSTEXPR size_type size () const { return vec_size(); }

    DUNE_CONSTEXPR size_type vec_size () const { return dimension; }
    const value_type &vec_access ( size_type i ) const { return fieldMatrix_[ i ][ column_ ]; }

  private:
    const FieldMatrix< K, m, n > &fieldMatrix_;
    int column_;
  };

} // namespace Dune

#endif // #ifndef DUNE_FEM_COMMON_FMATRIXCOL_HH


==> anc/xt-super/dune-fem/dune/fem/common/referencevector.hh <==
#ifndef DUNE_FEM_COMMON_REFERENCEVECTOR_HH
#define DUNE_FEM_COMMON_REFERENCEVECTOR_HH

#include <cmath>
#include <complex>
#include <cstddef>
#include <cstdlib>
#include <cstring>
#include <limits>
#include <utility>
#include <vector>

#include <dune/common/exceptions.hh>
#include <dune/common/densevector.hh>
#include <dune/common/nullptr.hh>

namespace Dune
{

  namespace Fem
  {
    template< class K, class A = std::allocator< K* > >
    class DynamicReferenceVector;
  }


  template< class K, class A >
  struct DenseMatVecTraits< Fem::DynamicReferenceVector< K, A > >
  {
    typedef Fem::DynamicReferenceVector< K, A > derived_type;
    typedef std::vector< K*, typename A::template rebind< K* >::other > container_type;

    typedef K value_type;
    typedef typename container_type::size_type size_type;
  };

  template< class K, class A >
  struct FieldTraits< Fem::DynamicReferenceVector< K, A > >
  {
    typedef typename FieldTraits< K >::field_type field_type;
    typedef typename FieldTraits< K >::real_type real_type;
  };

  namespace Fem
  {

    /** @addtogroup DenseMatVec
        @{
     */

    /*! \file
     * \brief This file implements a dense vector with a dynamic size.
     */


    /** \brief Construct a vector with a dynamic size.
     *
     * \tparam K is the field type (use float, double, complex, etc)
     */
    template< class K, class A >
    class DynamicReferenceVector : public DenseVector< DynamicReferenceVector< K, A > >
    {
      typedef DynamicReferenceVector< K, A > This;
      typedef DenseVector< DynamicReferenceVector < K, A > > Base;

      typename DenseMatVecTraits< This > :: container_type data_;
    public:
      typedef typename Base::size_type size_type;
      typedef typename Base::value_type value_type;

      //! Constructor making uninitialized vector
      explicit DynamicReferenceVector ( const A &a = A() )
      : data_( a )
      {}

      //! Constructor making vector with identical coordinates
      explicit DynamicReferenceVector ( size_type n, const A &a = A() )
      : data_( n, nullptr, a )
      {}

      DynamicReferenceVector ( const This &other )
      : data_( other.data_ )
      {}

      DynamicReferenceVector ( This &&other )
      : data_( std::move( other.data_ ) )
      {}

      //! assignment
      using Base::operator=;

      template< class V >
      This & operator= ( const DenseVector< V > &other )
      {
        assert( data_.size() == other.size() );
        std::copy( other.begin(), other.end(), Base::begin() );
        return *this;
      }

      This & operator= ( const This &other )
      {
        assert( data_.size() == other.size() );
        std::copy( other.begin(), other.end(), Base::begin() );
        return *this;
      }

      This & operator= ( This &&other )
      {
        data_ = std::move( other.data_ );
        return *this;
      }

      //==== forward some methods of std::vector
      /** \brief Number of elements for which memory has been allocated.

          capacity() is always greater than or equal to size().
       */
      size_type capacity () const { return data_.capacity(); }

      void resize ( size_type n ) { data_.resize( n, nullptr ); }
      void reserve ( size_type n ) { data_.reserve( n ); }

      //! bind i-th entry to a reference
      void bind ( size_type i, K& u ) { assert( i < data_.size() ); data_[ i ] = &u; }
      void unbind ( size_type i ) { asssert( i < data_.size() ); data_[ i ] = nullptr; }

      //==== make this thing a vector
      size_type vec_size () const { return data_.size(); }

      K &vec_access ( size_type i ) { return *data_[ i ]; }
      const K &vec_access ( size_type i ) const { return *data_[ i ]; }
    };

    /** @} end documentation */

  } // namespace Fem


} // namespace Dune

#endif //#ifndef DUNE_FEM_COMMON_REFERENCEVECTOR_HH


==> anc/xt-super/dune-fem/dune/fem/common/stackallocator.hh <==
#ifndef DUNE_FEM_COMMON_STACKALLOCATOR_HH
#define DUNE_FEM_COMMON_STACKALLOCATOR_HH

#include <cassert>
#include <new>
#include <stack>
#include <utility>

#include <dune/common/nullptr.hh>

namespace Dune
{

  namespace Fem
  {

    // UninitializedObjectStack
    // ------------------------

    struct UninitializedObjectStack
      : public std::stack< void * >
    {
      explicit UninitializedObjectStack ( std::size_t objectSize )
        : objectSize_( objectSize )
      {}

      UninitializedObjectStack ( const UninitializedObjectStack &other )
        : objectSize_( other.objectSize_ )
      {}

      UninitializedObjectStack &operator= ( const UninitializedObjectStack &other )
      {
        if( objectSize_ != other.objectSize_ )
          clear();
        objectSize_ = other.objectSize_;
        return *this;
      }

      ~UninitializedObjectStack () { clear(); }

      void clear ()
      {
        for( ; !empty(); pop() )
          ::operator delete( top() );
      }

      std::size_t objectSize () const { return objectSize_; }

      void resize ( std::size_t newSize ) { clear(); objectSize_ = newSize; }

    private:
      std::size_t objectSize_;
    };



    // StackAllocator
    // --------------

    template< class T, class S = UninitializedObjectStack * >
    struct StackAllocator
    {
      typedef T value_type;

      typedef T *pointer;
      typedef const T*const_pointer;

      typedef T &reference;
      typedef const T &const_reference;

      typedef std::size_t size_type;
      typedef std::ptrdiff_t difference_type;

      template< class U >
      struct rebind { typedef StackAllocator< U, S > other; };

      typedef UninitializedObjectStack Stack;
      typedef S StackPtr;

      explicit StackAllocator ( StackPtr stack ) : stack_( stack ) {}

      template< class U >
      StackAllocator ( const StackAllocator< U, S > &other ) : stack_( other.stack_ ) {}

      template< class U >
      StackAllocator ( StackAllocator< U, S > &&other ) : stack_( std::move( other.stack_ ) ) {}

      StackAllocator ( const StackAllocator &other ) : stack_( other.stack_ ) {}
      StackAllocator ( StackAllocator && other ) : stack_( other.stack_ ) {}

      pointer address ( reference x ) const { return &x; }
      const_pointer address ( const_reference x ) const { return &x; }

      pointer allocate ( size_type n, typename rebind< void >::other::const_pointer hint = nullptr )
      {
        assert( n <= max_size() );
        if( !stack().empty() )
        {
          pointer p = (pointer) stack().top();
          stack().pop();
          return p;
        }
        else
          return (pointer) ::operator new( stack().objectSize() );
      }

      void deallocate ( pointer p, size_type n )
      {
        assert( n <= max_size() );
        stack().push( p );
      }

      size_type max_size () const { return stack().objectSize() / sizeof( T ); }

      template< class... Args >
      void construct ( pointer p, Args &&... args )
      {
        assert( p );
        new( p ) T( std::forward< Args >( args )... );
      }

      void destroy ( pointer p ) { p->~T(); }

    private:
      template< class, class >
      friend struct StackAllocator;

      const Stack &stack () const { return *stack_; }
      Stack &stack () { return *stack_; }

      StackPtr stack_;
    };


    template<class S>
    struct StackAllocator<void, S>
    {
      typedef void value_type;

      typedef void *pointer;
      typedef const void*const_pointer;

      typedef std::size_t size_type;
      typedef std::ptrdiff_t difference_type;

      template< class U >
      struct rebind { typedef StackAllocator< U, S > other; };

      typedef UninitializedObjectStack Stack;
    };

  } // namespace

} //namespace Dune

#endif // #ifndef DUNE_FEM_COMMON_STACKALLOCATOR_HH


==> anc/xt-super/dune-fem/dune/fem/common/subvector.hh <==
#ifndef DUNE_FEM_COMMON_SUBVECTOR_HH
#define DUNE_FEM_COMMON_SUBVECTOR_HH

#include <cmath>
#include <complex>
#include <cstddef>
#include <cstdlib>
#include <cstring>
#include <limits>
#include <vector>

#include <dune/common/exceptions.hh>
#include <dune/common/densevector.hh>
#include <dune/common/nullptr.hh>

namespace Dune
{

  namespace Fem
  {
    template< class V >
    class DenseSubVector;
  }


  template< class V >
  struct DenseMatVecTraits< Fem::DenseSubVector< V > >
  {
    typedef Fem::DenseSubVector< V > derived_type;
    typedef V container_type;

    typedef typename V::value_type value_type;
    typedef typename V::size_type size_type;
  };

  template< class V >
  struct FieldTraits< Fem::DenseSubVector< V > >
  {
    typedef typename FieldTraits< typename V::value_type >::field_type field_type;
    typedef typename FieldTraits< typename V::value_type >::real_type real_type;
  };

  namespace Fem
  {

    // DenseSubVector
    // ---------

    template< class V >
    class DenseSubVector : public DenseVector< DenseSubVector< V > >
    {
      typedef DenseSubVector< V > This;
      typedef DenseVector< DenseSubVector < V > > Base;


    public:
      typedef typename Base::size_type size_type;
      typedef typename Base::value_type value_type;

      //! Constructor making uninitialized vector
      explicit DenseSubVector ( V& v, size_type size, size_type offset )
      : v_( v ),
        size_( size ),
        offset_( offset )
      {}

      DenseSubVector ( const This &other )
      : v_( other.v_ ),
        size_( other.size_ ),
        offset_( other.offset_ )
      {}

      using Base::operator=;

      //==== forward some methods of std::vector
      /** \brief Number of elements for which memory has been allocated.

          capacity() is always greater than or equal to size().
       */

      void resize ( size_type ) {}

      //==== make this thing a vector
      size_type vec_size () const { return size_; }

      value_type &vec_access ( size_type i ) { return v_[ i + offset_ ]; }
      const value_type &vec_access ( size_type i ) const { return v_[ i + offset_ ]; }
    private:
      typename DenseMatVecTraits< This > :: container_type &v_;
      const size_type size_, offset_;
    };

    /** @} end documentation */

  } // namespace Fem


} // namespace Dune

#endif //#ifndef DUNE_FEM_COMMON_SUBVECTOR_HH


==> anc/xt-super/dune-fem/dune/fem/common/tupletypetraits.hh <==
#ifndef DUNE_FEM_PASS_COMMON_TUPLETYPETRAITS_HH
#define DUNE_FEM_PASS_COMMON_TUPLETYPETRAITS_HH

#include <dune/common/tuples.hh>
#include <dune/common/tupleutility.hh>
#include <dune/common/typetraits.hh>

#include "tupleutility.hh"

namespace
{

  // CheckAllElements
  // ----------------

  template< class Tuple,
            template< class > class Predicate,
            int N = std::tuple_size< Tuple >::value
          >
  struct CheckAllElements
  {
    static const bool value = ( Predicate< typename std::tuple_element< N-1, Tuple >::type >::value
                                && CheckAllElements< Tuple, Predicate, (N-1) >::value );
  };

  template< class Tuple,
            template< class > class Predicate
          >
  struct CheckAllElements< Tuple, Predicate, 0 >
  {
    static const bool value = true;
  };

} // namespace



namespace Dune
{

  // SingleTypeTuple
  // ---------------

  /*
   * \brief Make tuple of given length and single type.
   */
  template< class T,
            int size,
            class Seed = std::tuple<>,
            int index = 0
          >
  struct SingleTypeTuple
  {
    typedef typename SingleTypeTuple< T, size, typename Dune::PushBackTuple< Seed, T >::type, (index+1) >::Type Type;
  };

  template< class T,
            int size,
            class Seed
          >
  struct SingleTypeTuple< T, size, Seed, size >
  {
    typedef Seed Type;
  };



  // EmptyTuple
  // ----------

  /*
   * \brief a tuple consisting of Dune::Empty
   */
  template< int size >
  struct EmptyTuple
  : public SingleTypeTuple< Dune::Empty, size >
  {};



  // TupleTypeTraits
  // ---------------

  /*
   * \brief Mimicks Dune::TypeTraits (see dune/common/typetraits.hh) for tuples.
   */
  template< class Tuple >
  class TupleTypeTraits
  {
    template< class T >
    struct IsPointer
    {
      static const bool value = Dune::TypeTraits< T >::isPointer;
    };

    template< class T >
    struct IsReference
    {
      static const bool value = Dune::TypeTraits< T >::isReference;
    };

    template< class T >
    struct PointeeTypeEvaluator
    {
      typedef typename Dune::TypeTraits< T >::PointeeType Type;
    };

    template< class T >
    struct ReferredTypeEvaluator
    {
      typedef typename Dune::TypeTraits< T >::ReferredType Type;
    };

  public:
    static const bool isPointerTuple = CheckAllElements< Tuple, IsPointer >::value;

    typedef typename Dune::conditional< isPointerTuple,
                                        typename Dune::ForEachType< PointeeTypeEvaluator, Tuple >::Type,
                                        EmptyTuple< std::tuple_size< Tuple >::value >
                                      >::type PointeeTupleType;

    static const bool isReferenceTuple = CheckAllElements< Tuple, IsReference >::value;

    typedef typename Dune::ForEachType< ReferredTypeEvaluator, Tuple >::Type ReferredTupleType;
  };



  // PointerTuple
  // ------------

  /**
   * \brief Convert a tuple to a tuple of pointer types.
   *
   * \tparam  Tuple  none of the types in Tuple should be of pointer type
   */
  template< class Tuple >
  class PointerTuple
  {
    template< class T >
    struct PointerEvaluator
    {
      typedef typename Dune::TypeTraits< T >::PointeeType * Type;
    };

  public:
    typedef typename Dune::ForEachType< PointerEvaluator, Tuple >::Type Type;
  };



  // ReferenceTuple
  // --------------

  /**
   * \brief Convert a tuple to a tuple of references.
   *
   * \tparam  Tuple  tuple to convert
   */
  template< class Tuple >
  class ReferenceTuple
  {
    template< class T >
    struct ReferenceEvaluator
    {
      typedef typename Dune::TypeTraits< T >::ReferredType & Type;
    };

  public:
    typedef typename Dune::ForEachType< ReferenceEvaluator, Tuple >::Type Type;
  };



  // ConstTuple
  // ----------

  /**
   * \brief Add const qualifier to all tuple elements.
   *
   * \tparam  Tuple  tuple to convert
   */
  template< class Tuple >
  class ConstTuple
  {
    template< class T >
    struct ConstEvaluator
    {
      typedef typename Dune::ConstantVolatileTraits< T >::ConstType Type;
    };

  public:
    typedef typename Dune::ForEachType< ConstEvaluator, Tuple >::Type Type;
  };



  // RemoveConstTuple
  // ----------------

  /**
   * \brief Remove const qualifiers from tuple.
   */
  template< class Tuple >
  class RemoveConstTuple
  {
    template< class T >
    struct RemoveConstEvaluator
    {
      typedef typename Dune::ConstantVolatileTraits< T >::UnqualifiedType Type;
    };

  public:
    typedef typename Dune::ForEachType< RemoveConstEvaluator, Tuple >::Type Type;
  };



  // tuple_remove_const
  // ------------------

  /*
   * \brief Convenience structure mimicking Dune::remove_const.
   */
  template< class Tuple >
  struct tuple_remove_const
  {
    typedef typename RemoveConstTuple< Tuple >::Type type;
  };



  // ValidPointerTupleCheck
  // ----------------------

  /**
   * \brief Check whether a pointer tuple can be dereferenced.
   *
   * \tparam  Tuple  tuple of pointer types
   */
  template< class Tuple >
  class ValidPointerTupleCheck
  {
    static_assert( TupleTypeTraits< Tuple >::isPointerTuple,
                   "Can not check non-pointer tuple." );

    struct ValidPointer
    {
      ValidPointer () : v_( true ) {}

      template< class Ptr >
      void visit ( Ptr &ptr )
      {
        v_ &= bool( ptr );
      }

      operator bool() const { return v_; }

    private:
      bool v_;
    };

  public:
    static bool apply ( const Tuple &tuple )
    {
      Dune::ForEachValue< Tuple > forEach( tuple );
      ValidPointer check;
      forEach.apply( check );
      return check;
    }
  };



  // DereferenceTuple
  // ----------------

  /**
   * \brief Dereference pointer tuple.
   */
  template< class Tuple,
            class Seed = std::tuple<>,
            int index = 0,
            int size = std::tuple_size< Tuple >::value
          >
  class DereferenceTuple
  {
    template< class, class, int, int > friend class DereferenceTuple;

    typedef typename Dune::TypeTraits< typename std::tuple_element< index, Tuple >::type >::PointeeType & AppendType;
    typedef typename Dune::PushBackTuple< Seed, AppendType >::type AccumulatedType;

    typedef DereferenceTuple< Tuple, AccumulatedType, (index+1), size > NextType;

  public:
    typedef typename Dune::ReferenceTuple<
        typename Dune::TupleTypeTraits< Tuple >::PointeeTupleType
      >::Type Type;

    static Type apply ( Tuple &tuple )
    {
      Seed seed;
      return append( tuple, seed );
    }

  private:
    static Type append ( Tuple &tuple, Seed &seed )
    {
      typename std::tuple_element< index, Tuple >::type pointer = std::get< index >( tuple );
      AppendType append = *pointer;
      AccumulatedType next = Dune::tuple_push_back< AppendType >( seed, append );
      return NextType::append( tuple, next );
    }
  };

  template< class Tuple,
            class Seed,
            int size
          >
  class DereferenceTuple< Tuple, Seed, size, size >
  {
    template< class, class, int, int > friend class DereferenceTuple;

  public:
    typedef typename Dune::ReferenceTuple<
        typename Dune::TupleTypeTraits< Tuple >::PointeeTupleType
      >::Type Type;

    static_assert( (std::is_same< Seed, Type >::value), "Failed to dereference pointer tuple." );

    static Type apply ( Tuple & )
    {
      return Type();
    }

  private:
    static Seed append ( Tuple &tuple, Seed &seed ) { return seed; }
  };

} // namespace Dune

#endif // #ifndef DUNE_FEM_PASS_COMMON_TUPLETYPETRAITS_HH


==> anc/xt-super/dune-fem/dune/fem/common/tupleutility.hh <==
#ifndef DUNE_FEM_COMMON_TUPLEUTILITY_HH
#define DUNE_FEM_COMMON_TUPLEUTILITY_HH

#include <dune/common/tuples.hh>
#include <dune/common/tupleutility.hh>
#include <dune/common/std/utility.hh>

#ifdef HAVE_TR1_TUPLE // #ifdef HAVE_TUPLE
#define DUNE_OPEN_TUPLE_NAMESPACE namespace std { namespace tr1 {
#define DUNE_CLOSE_TUPLE_NAMESPACE } }
#else // #if defined HAVE_TR1_TUPLE
#define DUNE_OPEN_TUPLE_NAMESPACE namespace std {
#define DUNE_CLOSE_TUPLE_NAMESPACE }
#endif // #ifdef HAVE_TR1_TUPLE


namespace
{

  // CutOutTuple
  // -----------

  template< class Tuple,
            int begin,
            int length,
            class StartType = std::tuple<>
          >
  class CutOutTuple
  {
    static_assert( (begin+length <= std::tuple_size< Tuple >::value),
                    "Can not cut out tuple of given length" );
    typedef typename Dune::PushBackTuple< StartType, std::tuple_element< begin, Tuple > >::type NextType;

  public:
    typedef typename CutOutTuple< Tuple, (begin+1), (length-1), NextType >::type type;
  };

  template< class Tuple, int begin, class ResultType >
  struct CutOutTuple< Tuple, begin, 0, ResultType >
  {
    typedef ResultType type;
  };

} // namespace



namespace Dune
{

  // PopFrontTuple
  // -------------

  template< class Tuple, int size = std::tuple_size< Tuple >::value >
  struct PopFrontTuple
  {
    static_assert( (size == std::tuple_size< Tuple >::value),
                    "The \"size\" template parameter of PopFrontTuple "
                    "is an implementation detail and should never be "
                    "set explicitly!" );

    typedef typename CutOutTuple< Tuple, 1, (std::tuple_size< Tuple >::value - 1) >::type type;
  };

  template< class Tuple >
  struct PopFrontTuple< Tuple, 0 >
  {
    typedef Tuple type;
  };



  // PopBackTuple
  // ------------

  template< class Tuple, int size = std::tuple_size< Tuple >::value >
  struct PopBackTuple
  {
    static_assert( (size == std::tuple_size< Tuple >::value),
                    "The \"size\" template parameter of PopBackTuple "
                    "is an implementation detail and should never be "
                    "set explicitly!" );

    typedef typename CutOutTuple< Tuple, 0, (std::tuple_size< Tuple >::value - 1) >::type type;
  };

  template< class Tuple >
  struct PopBackTuple< Tuple, 0 >
  {
    typedef Tuple type;
  };



  // tuple_push_back
  // ---------------

  template< typename T, typename... Args >
  inline std::tuple< Args..., T > tuple_push_back ( const std::tuple< Args... > &tup, T t )
  {
    return std::tuple_cat( tup, std::tuple< T > ( t ) );
  }



  // tuple_push_front
  // ----------------

  template< typename T, typename... Args >
  inline std::tuple< T, Args... > tuple_push_front ( const std::tuple< Args... > &tup, T t )
  {
    return std::tuple_cat( std::tuple< T > ( t ), tup );
  }



  // tuple_pop_back
  // --------------

  template< typename Tup, std::size_t... I >
  inline auto tuple_pop_back_impl ( const Tup &tup, const Std::index_sequence< I... >& ) ->
    decltype ( std::make_tuple( std::get< I > ( tup )... ) )
  {
    return std::make_tuple ( std::get< I > ( tup )... );
  }

  template< typename T, typename... Args >
  inline auto tuple_pop_back ( const std::tuple< T, Args... > &tup ) ->
    decltype ( tuple_pop_back_impl ( tup , Std::make_index_sequence< sizeof...( Args ) > ( ) ) )
  {
    return tuple_pop_back_impl ( tup , Std::make_index_sequence< sizeof... ( Args ) > ( ) );
  }



  // tuple_pop_front
  // ---------------

  template< typename Tup, std::size_t... I >
  inline auto tuple_pop_front_impl ( const Tup &tup, const Std::index_sequence< I... >& ) ->
    decltype ( std::make_tuple( std::get< I > ( tup )... ) )
  {
    return std::make_tuple ( std::get< I + 1 > ( tup )... );
  }

  template< typename T, typename... Args >
  inline auto tuple_pop_front ( const std::tuple< T, Args... > &tup ) ->
    decltype ( tuple_pop_front_impl ( tup , Std::make_index_sequence< sizeof...( Args ) > ( ) ) )
  {
    return tuple_pop_front_impl ( tup , Std::make_index_sequence< sizeof... ( Args )  > ( ) );
  }



  // ContainsType
  // ------------

  /*
   * \brief Check wheter given type is contained in tuple.
   *
   * \tparam  Tuple  tuple
   * \tparam  Type   type to search for
   */
  template< class Tuple,
            class Type,
            int N = std::tuple_size< Tuple >::value
          >
  struct ContainsType
  {
    static const bool value = ( std::is_same< typename std::tuple_element< N-1, Tuple >::type, Type >::value
                                || ContainsType< Tuple, Type, N-1 >::value );
  };

  template< class Tuple,
            class Type
          >
  struct ContainsType< Tuple, Type, 0 >
  {
    static const bool value = false;
  };



  // FirstTypeIndexTuple
  // -------------------

  /*
   * \brief Please doc me.
   */
  template< class Tuple,
            class SubTuple,
            class Seed = std::tuple<>,
            int index = 0,
            int size = std::tuple_size< SubTuple >::value
          >
  class FirstTypeIndexTuple
  {
    static_assert( (index == std::tuple_size< Seed >::value),
                    "The \"index\" template parameter of FirstTypeIndexTuple"
                    "is an implementation detail and should never be "
                    "set explicitly!" );

    // get element from selector
    typedef typename std::tuple_element< index, SubTuple >::type Element;
    // find element in pass id tuple
    typedef typename Dune::FirstTypeIndex< Tuple, Element >::type Position;
    // add value to seed
    typedef typename Dune::PushBackTuple< Seed, Position >::type NextSeed;

  public:
    // result type is a tuple of integral constants
    typedef typename FirstTypeIndexTuple< Tuple, SubTuple, NextSeed, (index+1) >::type type;
  };

  template< class Tuple,
            class SubTuple,
            class Seed,
            int size
          >
  struct FirstTypeIndexTuple< Tuple, SubTuple, Seed, size, size >
  {
    typedef Seed type;
  };



  // MakeSubTuple
  // ------------

  /*
   * \brief Please doc me.
   */
  template< class Tuple,
            class Positions,
            class Seed = std::tuple<>,
            int index = 0,
            int size = std::tuple_size< Positions >::value
          >
  class MakeSubTuple
  {
    template< class, class, class, int, int > friend class MakeSubTuple;

    // get pass number for element to append from mapping
    static const int position = std::tuple_element< index, Positions >::type::value;

    // add type to seed
    typedef typename std::tuple_element< position, Tuple >::type AppendType;

    typedef typename Dune::PushBackTuple< Seed, AppendType >::type AccumulatedType;

    typedef MakeSubTuple< Tuple, Positions, AccumulatedType, (index+1), size > NextType;

    static typename NextType::type append ( Tuple &tuple, Seed &seed )
    {
      AppendType append = Dune::template get< position >( tuple );
      AccumulatedType next = tuple_push_back( seed, append );
      return NextType::append( tuple, next );
    }

  public:
    typedef typename NextType::type type;

    static type apply ( Tuple &tuple )
    {
      Seed seed;
      return append( tuple, seed );
    }
  };

  template< class Tuple,
            class Positions,
            class Seed,
            int size >
  class MakeSubTuple< Tuple, Positions, Seed, size, size >
  {
    template< class, class, class, int, int > friend class MakeSubTuple;

    static Seed append ( Tuple &tuple, Seed &seed ) { return seed; }

  public:
    typedef Seed type;

    static type apply ( Tuple & ) { return type(); }
  };



  // TupleToVectorConverter
  // ----------------------

  /** \brief wrapper class to convert a vector of tuples of RangeTypes into something
             that behaves like a vector< RangeType >
  */
  template< class VectorTupleType, int pos >
  class TupleToVectorConverter
  {
    // no copying
    TupleToVectorConverter ( const TupleToVectorConverter & );

  public:
    typedef typename VectorTupleType::value_type TupleType;
    typedef typename tuple_element< pos, TupleType >::type ValueType;
    typedef ValueType value_type;

    //! constructor
    explicit TupleToVectorConverter ( VectorTupleType &vector )
    : vector_( vector )
    {}

    //! return reference to i-th entry of vector and pos's tuple component
    ValueType &operator [] ( const size_t i )
    {
      assert( i < size() );
      return get< pos >( vector_[ i ] );
    }

    //! return reference to i-th entry of vector and passId's tuple component
    const ValueType &operator [] ( const size_t i ) const
    {
      assert( i < size() );
      return get< pos >( vector_[ i ] );
    }

    //! return size of vector
    size_t size () const { return vector_.size(); }

  protected:
    VectorTupleType &vector_;
  };



  // InstantiateTuple
  // ----------------

  /** \brief Instantiate a tuple of elements with identical, simple
   *         constructors.
   *
   *  \tparam  Tuple  tuple type
   *  \tparam  Key    type of argument to be passed to each constructor
   *  \tparam  Seed   internal template argument
   *  \tparam  len    internal template argument
   *
   * Sample usage:
\code
  Tuple tuple = InstantiateTuple< Tuple, Key >::apply( key );
\endcode
   *  Note that the tuple object is required to be copyable.
   */
  template< class Tuple,
            class Key,
            class Seed = std::tuple<>,
            int len = std::tuple_size< Tuple >::value
          >
  struct InstantiateTuple
  {
    /** \brief create tuple instance
     *
     *  \param[in]  key  argument passed to each constructor
     */
    static Tuple apply ( const Key &key = Key() )
    {
      Seed seed;
      return append( key, seed );
    }

  private:
    template< class, class, class, int > friend struct InstantiateTuple;

    static Tuple append ( const Key &key, Seed &seed )
    {
      static const int index = std::tuple_size< Tuple >::value - len;

      typedef typename std::tuple_element< index, Tuple >::type AppendType;
      typedef typename Dune::PushBackTuple< Seed, AppendType >::type AccumulatedType;

      AccumulatedType next = Dune::tuple_push_back< AppendType >( seed, AppendType( key ) );
      return InstantiateTuple< Tuple, Key, AccumulatedType, len-1 >::append( key, next );
    }
  };

  template< class Tuple, class Key, class Seed >
  struct InstantiateTuple< Tuple, Key, Seed, 0 >
  {
    static Tuple apply ( const Key &key = Key() ) { return Tuple(); }

  private:
    template< class, class, class, int > friend struct InstantiateTuple;

    static Seed append ( const Key &key, Seed &seed ) { return seed; }
  };

} // namespace Dune

#endif // #ifndef DUNE_FEM_COMMON_TUPLEUTILITY_HH


==> anc/xt-super/dune-fem/dune/fem/common/typeindexedtuple.hh <==
#ifndef DUNE_FEM_COMMON_TYPEINDEXEDTUPLE_HH
#define DUNE_FEM_COMMON_TYPEINDEXEDTUPLE_HH

#include <dune/common/tuples.hh>
#include <dune/common/tupleutility.hh>

#include <dune/fem/common/tupleutility.hh>

namespace Dune
{

  // TypeIndexedTuple
  // ----------------

  /*
   * \brief Please doc me.
   */
  template< class Tuple, class Types >
  class TypeIndexedTuple
  {
    template< class T >
    struct Position
    {
      static const int value = Dune::FirstTypeIndex< Types, T >::value;
    };

    // value selector for types that are contained
    template< class T, bool contained >
    struct ValueBase
    {
      typedef typename std::tuple_element< Position< T >::value, Tuple >::type Type;
      static Type& at( Tuple& tuple )
      {
        return Dune::get< Position< T >::value >( tuple );
      }
      static const Type& at( const Tuple& tuple )
      {
        return Dune::get< Position< T >::value >( tuple );
      }
    };

    // value selector for types that are not contained
    template< class T >
    struct ValueBase< T, false > // T is not contained in Tuple
    {
      typedef Tuple Type;
      static Type& at( Tuple& tuple )
      {
        return tuple;
      }
      static const Type& at( const Tuple& tuple )
      {
        return tuple;
      }
    };

  public:
    template <class T>
    struct Contains
    {
      static const bool value = ContainsType< Types, T >::value;
    };

    template< class T >
    struct Value : public ValueBase< T, Contains< T >::value >
    {
    };

    explicit TypeIndexedTuple ( const Tuple &tuple = Tuple() )
    : tuple_( tuple )
    {}

    //! \brief return reference to tuple member associated with type T
    template< class T >
    typename Value< T >::Type &at ()
    {
      return Value< T >::at( tuple_ );
    }

    //! \brief return reference to tuple member associated with type T
    template< class T >
    const typename Value< T >::Type &at () const
    {
      return Value< T >::at( tuple_ );
    }

    //! \brief return reference to tuple member associated with type T (integral_constant)
    template< class T >
    typename Value< T >::Type &operator[] ( const T & )
    {
      return at< T >();
    }

    //! \brief return reference to tuple member associated with type T (integral_constant)
    template< class T >
    const typename Value< T >::Type &operator[] ( const T & ) const
    {
      return at< T >();
    }

    //! \brief return true if type T is contained in the tuple
    template< class T >
    const bool active( const T& ) const { return Contains< T >::value; }

    //! \brief cast to Tuple
    operator Tuple & () { return tuple_; }

    //! \brief cast to const Tuple
    operator const Tuple & () const { return tuple_; }

  private:
    Tuple tuple_;
  };



  // get for TypeIndexedTuple
  // ------------------------

  template< int i, class Tuple, class Types >
  typename tuple_element< i, Tuple >::type &
  get ( Dune::TypeIndexedTuple< Tuple, Types > &tuple )
  {
    return get< i >( static_cast< Tuple & >( tuple ) );
  }

  template< int i, class Tuple, class Types >
  const typename tuple_element< i, Tuple >::type &
  get ( const Dune::TypeIndexedTuple< Tuple, Types > &tuple )
  {
    return get< i >( static_cast< const Tuple & >( tuple ) );
  }

} // namespace Dune



// Some Specializations for Tuple Access
// -------------------------------------

DUNE_OPEN_TUPLE_NAMESPACE

  // tuple_element for TypeIndexedTuple
  // ----------------------------------

  template< size_t i, class Tuple, class Types >
  struct tuple_element< i, Dune::TypeIndexedTuple< Tuple, Types > >
  {
    typedef typename tuple_element< i, Tuple >::type type;
  };

DUNE_CLOSE_TUPLE_NAMESPACE

#endif // #ifndef DUNE_FEM_COMMON_TYPEINDEXEDTUPLE_HH


==> anc/xt-super/dune-fem/dune/fem/common/utility.hh <==
#ifndef DUNE_FEM_COMMON_UTILITY_HH
#define DUNE_FEM_COMMON_UTILITY_HH

#include <algorithm>
#include <type_traits>


namespace Dune
{

  namespace Std
  {

    //
    // Set of operations which can performed for an arbitrary number of arguments.
    // Examples:
    //
    // sum( 5, 6, 12, .... )
    // And( true, true, false, ... )
    //
    // or for constant expressions if i... is an integer sequence:
    //
    // sum( std::tuple_element< i, Tuple >::type::value ... )
    //


    // Arithmetical operations

    // sum
    // ---

    template< class T >
    static constexpr T sum ( T a )
    {
      return a;
    }

    template< class T, class ... U >
    static constexpr T sum ( T a, U ... b )
    {
      return a + sum( b ... );
    }


    // sub
    // ---

    template< class T >
    static constexpr T sub ( T a )
    {
      return a;
    }

    template< class T, class ... U >
    static constexpr T sub ( T a, U ... b )
    {
      return a - sub( b ... );
    }


    // max
    // ---

    template< class T >
    static constexpr T max ( T a )
    {
      return a;
    }

    template< class T, class ... U >
    static constexpr T max ( T a, U ... b )
    {
      return a > max( b ... )? a : max( b ... );
    }


    // min
    // ---

    template< class T >
    static constexpr T min ( T a )
    {
      return a;
    }

    template< class T, class ... U >
    static constexpr T min ( T a, U ... b )
    {
      return a < min( b ... )? a : min( b ... );
    }


    // Logical operations

    // Or
    // --

    static constexpr bool Or ( bool a )
    {
      return a;
    }

    template < class ... U >
    static constexpr bool Or ( bool a, U ... b )
    {
      return a || Or( b ... );
    }


    // And
    // ---

    static constexpr bool And ( bool a )
    {
      return a;
    }

    template< class B, class ... U >
    static constexpr bool And ( B a, U ... b )
    {
      return a && And( b... );
    }



    // are_all_same
    // ------------

    //
    // is true_type if all types in the parameter pack are the same.
    // similar to std::is_same
    //

    template< class ... T >
    struct are_all_same;

    template< class T >
    struct are_all_same< T > : public std::true_type {};

    template< class U, class V, class ... T >
    struct are_all_same< U, V, T ... >
      : public std::integral_constant< bool, std::is_same< U, V >::value &&are_all_same< V, T ... >::value >
    {};

  } // Std

} //  namespace Dune

#endif // #ifndef DUNE_FEM_COMMON_UTILITY_HH


==> anc/xt-super/dune-fem/dune/fem/function/CMakeLists.txt <==
dune_install(adaptivefunction.hh blockvectorfunction.hh
             combinedfunction.hh vectorfunction.hh
             subfunction.hh blockvectordiscretefunction.hh petscdiscretefunction.hh)

dune_add_subdirs(common localfunction adaptivefunction
                 combinedfunction blockvectorfunction
                 vectorfunction blockvectordiscretefunction
                 blockvectors petscdiscretefunction test)


==> anc/xt-super/dune-fem/dune/fem/function/Makefile.am <==
# don't follow the full GNU-standard; we definitely need automake >= 1.5
AUTOMAKE_OPTIONS = foreign 1.5

SUBDIRS = common \
          localfunction \
          adaptivefunction \
          combinedfunction \
          blockvectorfunction \
          vectorfunction \
				  blockvectordiscretefunction \
				  blockvectors \
					petscdiscretefunction \
          test

functiondir =  $(includedir)/dune/fem/function
function_HEADERS = adaptivefunction.hh \
                   blockvectorfunction.hh \
                   combinedfunction.hh \
                   vectorfunction.hh \
                   subfunction.hh \
								   blockvectordiscretefunction.hh \
									 petscdiscretefunction.hh 

include $(top_srcdir)/am/global-rules



==> anc/xt-super/dune-fem/dune/fem/function/adaptivefunction.hh <==
#include "adaptivefunction/adaptivefunction.hh"


==> anc/xt-super/dune-fem/dune/fem/function/adaptivefunction/CMakeLists.txt <==
dune_install(adaptivefunction.hh)


==> anc/xt-super/dune-fem/dune/fem/function/adaptivefunction/Makefile.am <==
adaptivefunctiondir =  $(includedir)/dune/fem/function/adaptivefunction

adaptivefunction_HEADERS = adaptivefunction.hh

include $(top_srcdir)/am/global-rules



==> anc/xt-super/dune-fem/dune/fem/function/adaptivefunction/adaptivefunction.hh <==
#ifndef DUNE_FEM_ADAPTIVEFUNCTION_HH
#define DUNE_FEM_ADAPTIVEFUNCTION_HH

//- System includes
#include <string>
#include <vector>

//- Dune includes
#include <dune/common/typetraits.hh>
#include <dune/fem/space/common/dofmanager.hh>
#include <dune/fem/space/mapper/nonblockmapper.hh>

#include <dune/fem/function/common/discretefunction.hh>
#include <dune/fem/function/blockvectors/defaultblockvectors.hh>
#include <dune/fem/storage/subarray.hh>

//- Local includes
#include <dune/fem/function/localfunction/mutable.hh>
#include <dune/fem/common/referencevector.hh>
#include <dune/fem/common/stackallocator.hh>

namespace Dune
{

  namespace Fem
  {

    //! @ingroup AdaptiveDFunction
    //! An adaptive discrete function
    //! This class is comparable to DFAdapt, except that it provides a
    //! specialisation for CombinedSpace objects which provides enriched
    //! functionality (access to subfunctions) and runtime optimisations
    template <class DiscreteFunctionSpace>
    class AdaptiveDiscreteFunction;

    template< typename DiscreteFunctionSpace >
    struct DiscreteFunctionTraits< AdaptiveDiscreteFunction< DiscreteFunctionSpace > >
      : public DefaultDiscreteFunctionTraits< DiscreteFunctionSpace,
         SimpleBlockVector< StaticArray< typename DiscreteFunctionSpace::RangeFieldType > , DiscreteFunctionSpace::localBlockSize > >
    {
      typedef AdaptiveDiscreteFunction< DiscreteFunctionSpace > DiscreteFunctionType;
      typedef MutableLocalFunction< DiscreteFunctionType > LocalFunctionType;
    };

    template <class DiscreteFunctionSpace>
    class AdaptiveDiscreteFunction
    : public DiscreteFunctionDefault< AdaptiveDiscreteFunction< DiscreteFunctionSpace > >
    {
      typedef AdaptiveDiscreteFunction< DiscreteFunctionSpace > ThisType;
      typedef DiscreteFunctionDefault< ThisType > BaseType;

    public:
      typedef typename BaseType :: DiscreteFunctionSpaceType  DiscreteFunctionSpaceType;
      typedef typename BaseType :: DofVectorType              DofVectorType;
      typedef typename BaseType :: DofType                    DofType;

      using BaseType::assign;

      typedef MutableBlockVector< MutableArray< DofType >, DiscreteFunctionSpaceType::localBlockSize > MutableDofVectorType;

      AdaptiveDiscreteFunction( const std::string &name,
                                const DiscreteFunctionSpaceType &space )
        : BaseType( name, space ),
          memObject_(),
          dofVector_( allocateDofStorage( space ) )
      {
      }

      AdaptiveDiscreteFunction( const std::string &name,
                                const DiscreteFunctionSpaceType &space,
                                const DofType* data )
        : BaseType( name, space ),
          memObject_(),
          dofVector_( allocateDofStorageWrapper( space.blockMapper().size() * DofVectorType::blockSize, data ) )
      {
      }

      AdaptiveDiscreteFunction( const std::string &name,
                                const DiscreteFunctionSpaceType &space,
                                DofVectorType& dofVector )
        : BaseType( name, space ),
          memObject_(),
          dofVector_( dofVector )
      {
      }

      AdaptiveDiscreteFunction( const AdaptiveDiscreteFunction& other )
        : BaseType( "copy of " + other.name(), other.space() ),
          memObject_(),
          dofVector_( allocateDofStorage( other.space() ) )
      {
        assign( other );
      }

      DofType* leakPointer() { return dofVector().data(); }
      const DofType* leakPointer() const { return dofVector().data(); }

      DofVectorType& dofVector() { return dofVector_; }
      const DofVectorType& dofVector() const { return dofVector_; }

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::enableDofCompression()
       */
      void enableDofCompression ()
      {
        if( memObject_ )
          memObject_->enableDofCompression();
      }

    protected:

      //! wrapper class to create fake DofStorage from DofType*
      class DofStorageWrapper : public DofStorageInterface
      {
        StaticArray< DofType > array_;
        DofVectorType dofVector_;
        typedef typename DofVectorType :: SizeType SizeType;

        std::string name_;

      public:
        DofStorageWrapper ( const SizeType size,
                            const DofType *v )
          : array_( size, const_cast< DofType* >(v) ),
            dofVector_( array_ ),
            name_("deprecated")
        {}

        const std::string& name () const { return name_; }

        //! return array
        DofVectorType &getArray () { return dofVector_; }

        //! do nothing here since we are using StaticArray
        void enableDofCompression () {}

        //! return array's size
        int size () const { return dofVector_.size(); }
      };

    protected:
      // allocate unmanaged dof storage
      DofVectorType&
      allocateDofStorageWrapper ( const size_t size,
                                  const DofType *v )
      {
        DofStorageWrapper *dsw = new DofStorageWrapper( size, v );
        assert( dsw );

        // save pointer to object
        memObject_.reset( dsw );
        // return array
        return dsw->getArray();
      }


      // allocate managed dof storage
      DofVectorType& allocateDofStorage ( const DiscreteFunctionSpaceType &space )
      {
        std::string name("deprecated");
        // create memory object
        std::pair< DofStorageInterface*, DofVectorType* > memPair
          = allocateManagedDofStorage( space.gridPart().grid(), space.blockMapper(),
                                       name, (MutableDofVectorType *) 0 );

        // save pointer
        memObject_.reset( memPair.first );
        return *(memPair.second);
      }

      // pointer to allocated DofVector
      std::unique_ptr< DofStorageInterface > memObject_;

      DofVectorType& dofVector_;
    };

  } // end namespace Fem

} // end namespace Dune
#endif // #ifndef DUNE_FEM_ADAPTIVEFUNCTION_HH


==> anc/xt-super/dune-fem/dune/fem/function/blockvectordiscretefunction.hh <==
#include "blockvectordiscretefunction/blockvectordiscretefunction.hh"


==> anc/xt-super/dune-fem/dune/fem/function/blockvectordiscretefunction/CMakeLists.txt <==
dune_install(blockvectordiscretefunction.hh)


==> anc/xt-super/dune-fem/dune/fem/function/blockvectordiscretefunction/Makefile.am <==
blockvectordiscretefunctiondir =  $(includedir)/dune/fem/function/blockvectordiscretefunction

blockvectordiscretefunction_HEADERS = blockvectordiscretefunction.hh

include $(top_srcdir)/am/global-rules



==> anc/xt-super/dune-fem/dune/fem/function/blockvectordiscretefunction/blockvectordiscretefunction.hh <==
// vim: set expandtab ts=2 sw=2 sts=2:
#ifndef DUNE_FEM_BLOCKVECTORDISCRETEFUNCTION_HH
#define DUNE_FEM_BLOCKVECTORDISCRETEFUNCTION_HH

#include <string>

#include <dune/common/exceptions.hh>
#include <dune/common/fvector.hh>

#include <dune/geometry/referenceelements.hh>

#include <dune/fem/common/referencevector.hh>
#include <dune/fem/common/stackallocator.hh>
#include <dune/fem/function/common/discretefunction.hh>
#include <dune/fem/function/common/scalarproducts.hh>
#include <dune/fem/function/localfunction/mutable.hh>

#include <dune/fem/misc/threads/threadmanager.hh>
#include <dune/fem/storage/envelope.hh>

#include <dune/fem/function/blockvectors/referenceblockvector.hh>

namespace Dune
{

  namespace Fem
  {

    // forward declaration
    template< typename DiscreteFunctionSpace, typename BlockVector >
    class BlockVectorDiscreteFunction;

    /** \class IsBlockVectorDiscreteFunction
     *  \brief Tag for discrete functions using block vectors
     *
     *  A discrete function using block vectors for its dof storage and calculations should inherit from
     *  this struct. For example, Dune::Fem::MatrixOperator recognizes discrete functions with block vectors
     *  only as such if they inherit from this tag. If they do, their method .dofVector() is used (which is
     *  a block vector). If they do not, this indicates that they don't use block vectors and thus provide
     *  a .leakPointer() method -  which is used by Dune::Fem::MatrixOperator in this case.
     *
     */
    struct IsBlockVectorDiscreteFunction {};


    /** \class BlockVectorDiscreteFunctionTraits
     *  \brief Traits class for a BlockVectorDiscreteFunction
     *
     *  \tparam  DiscreteFunctionSpace   space the discrete function lives in
     *  \tparam  BlockVector             implementation class of the block vector
     */
    template< typename DiscreteFunctionSpace, typename BlockVector >
    struct DiscreteFunctionTraits< BlockVectorDiscreteFunction< DiscreteFunctionSpace, BlockVector > >
      : public DefaultDiscreteFunctionTraits< DiscreteFunctionSpace, BlockVector >
    {
      typedef BlockVectorDiscreteFunction< DiscreteFunctionSpace, BlockVector >   DiscreteFunctionType;
      typedef MutableLocalFunction< DiscreteFunctionType > LocalFunctionType;
    };

    /** \class BlockVectorDiscreteFunctionTraits
     *  \brief A discrete function which uses block vectors for its dof storage and dof calculations
     *
     *  \tparam  DiscreteFunctionSpace   space the discrete function lives in
     *  \tparam  BlockVector             implementation class of the block vector
     */
    template< typename DiscreteFunctionSpace, typename BlockVector >
    class BlockVectorDiscreteFunction
      : public DiscreteFunctionDefault< BlockVectorDiscreteFunction< DiscreteFunctionSpace, BlockVector > >,
        public IsBlockVectorDiscreteFunction
    {

      /*
         I didn't implement these methods of DiscreteFunctionDefault (deliberately):
          void print ( std :: ostream &out ) const;
       */
      typedef BlockVectorDiscreteFunction< DiscreteFunctionSpace, BlockVector >   ThisType;
      typedef DiscreteFunctionDefault< ThisType > BaseType;

      typedef ParallelScalarProduct< ThisType >                                   ScalarProductType;

    public:
      // ==================== Types

      //! type for the discrete function space this function lives in
      typedef DiscreteFunctionSpace DiscreteFunctionSpaceType;
      //! type for the class which implements the block vector
      typedef BlockVector BlockVectorType;
      //! type for the class which implements the block vector (which is the dof vector)
      typedef BlockVectorType DofVectorType;

      // methods from DiscreteFunctionDefault
      using BaseType::assign;

      /** \brief Constructor to use if the vector storing the dofs (which is a block vector) already exists
       *
       *  \param[in]  name         name of the discrete function
       *  \param[in]  dfSpace      space the discrete function lives in
       *  \param[in]  blockVector  reference to the blockVector
       */
      BlockVectorDiscreteFunction ( const std::string &name,
                                    const DiscreteFunctionSpaceType &dfSpace,
                                    DofVectorType &dofVector )
        : BaseType( name, dfSpace ),
          memObject_(),
          dofVector_( dofVector )
      {}

      /** \brief Constructor to use if the vector storing the dofs does not exist yet
       *
       *  \param[in]  name         name of the discrete function
       *  \param[in]  dfSpace      space the discrete function lives in
       */
      BlockVectorDiscreteFunction ( const std::string &name,
                                    const DiscreteFunctionSpaceType &dfSpace )
        : BaseType( name, dfSpace ),
          memObject_(),
          dofVector_( allocateDofStorage( dfSpace ) )
      {}


      /** \brief Copy constructor
       */
      BlockVectorDiscreteFunction ( const ThisType &other )
        : BaseType( "copy of "+other.name(), other.space() ),
          memObject_(),
          dofVector_( allocateDofStorage( other.space() ) )
      {
        // copy dof vector content
        assign( other );
      }

    private:
      // an empty constructor would not make sense for a discrete function
      BlockVectorDiscreteFunction ();

      // TODO: un-disallow this??
      ThisType &operator= ( const ThisType &other );

    public:
      /** \brief Obtain constant reference to the dof vector
       *
       *  \return Constant reference to the block vector
       */
      const DofVectorType &dofVector () const
      {
        return dofVector_;
      }

      /** \brief Obtain reference to the dof vector
       *
       *  \return Reference to the block vector
       */
      DofVectorType &dofVector ()
      {
        return dofVector_;
      }

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::enableDofCompression()
       */
      void enableDofCompression ()
      {
        if( memObject_ )
          memObject_->enableDofCompression();
      }

    protected:
      DofVectorType& allocateDofStorage( const DiscreteFunctionSpaceType& space )
      {
        std::string name("deprecated");
        std::pair< DofStorageInterface*, DofVectorType* > memPair(
          allocateManagedDofStorage< DofVectorType >( space.gridPart().grid(), space.blockMapper(), name ) );

        memObject_.reset( memPair.first );
        return *memPair.second;
      }

      /*
       * ============================== data fields ====================
       */
      std::unique_ptr< DofStorageInterface > memObject_;
      DofVectorType& dofVector_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_BLOCKVECTORDISCRETEFUNCTION_HH


==> anc/xt-super/dune-fem/dune/fem/function/blockvectorfunction.hh <==
#include "blockvectorfunction/blockvectorfunction.hh"


==> anc/xt-super/dune-fem/dune/fem/function/blockvectorfunction/CMakeLists.txt <==
dune_install(blockvectorfunction.hh declaration.hh)


==> anc/xt-super/dune-fem/dune/fem/function/blockvectorfunction/Makefile.am <==
blockvectorfunctiondir =  $(includedir)/dune/fem/function/blockvectorfunction
blockvectorfunction_HEADERS = blockvectorfunction.hh declaration.hh

include $(top_srcdir)/am/global-rules



==> anc/xt-super/dune-fem/dune/fem/function/blockvectorfunction/blockvectorfunction.hh <==
#ifndef DUNE_FEM_BLOCKVECTORFUNCTION_HH
#define DUNE_FEM_BLOCKVECTORFUNCTION_HH

//- system includes
#include <fstream>
#include <iostream>

//- Dune inlcudes
#include <dune/common/exceptions.hh>
#include <dune/fem/space/common/arrays.hh>
#include <dune/fem/space/common/dofmanager.hh>

#include <dune/fem/function/blockvectors/defaultblockvectors.hh>

#include <dune/fem/common/referencevector.hh>
#include <dune/fem/common/stackallocator.hh>
#include <dune/fem/function/common/discretefunction.hh>
#include <dune/fem/function/localfunction/mutable.hh>

#include <dune/fem/function/blockvectorfunction/declaration.hh>

namespace Dune
{

  namespace Fem
  {
    /** \class DiscreteFunctionTraits
     *  \brief Traits class for a DiscreteFunction
     *
     *  \tparam  DiscreteFunctionSpace   space the discrete function lives in
     *  \tparam  DofVector             implementation class of the block vector
     */
    template< class DiscreteFunctionSpace,
              class Block >
    struct DiscreteFunctionTraits< ISTLBlockVectorDiscreteFunction< DiscreteFunctionSpace, Block > >
      : public DefaultDiscreteFunctionTraits< DiscreteFunctionSpace, ISTLBlockVector< Block > >
    {
      typedef ISTLBlockVectorDiscreteFunction< DiscreteFunctionSpace, Block >  DiscreteFunctionType;
      typedef MutableLocalFunction< DiscreteFunctionType > LocalFunctionType;
    };


    template < class DiscreteFunctionSpace, class Block >
    class ISTLBlockVectorDiscreteFunction
    : public DiscreteFunctionDefault< ISTLBlockVectorDiscreteFunction< DiscreteFunctionSpace, Block > >
    {
      typedef ISTLBlockVectorDiscreteFunction< DiscreteFunctionSpace, Block > ThisType;
      typedef DiscreteFunctionDefault< ThisType > BaseType;

    public:
      typedef typename BaseType :: DiscreteFunctionSpaceType  DiscreteFunctionSpaceType;
      typedef typename BaseType :: DofVectorType              DofVectorType;
      typedef typename BaseType :: DofType                    DofType;
      typedef typename DofVectorType :: DofContainerType      DofContainerType;
      typedef DofContainerType                                DofStorageType;

      using BaseType::assign;

      ISTLBlockVectorDiscreteFunction( const std::string &name,
                                       const DiscreteFunctionSpaceType &space )
        : BaseType( name, space ),
          memObject_(),
          dofVector_( allocateDofStorage( space ) )
      {
      }

      ISTLBlockVectorDiscreteFunction( const std::string &name,
                                       const DiscreteFunctionSpaceType &space,
                                       const DofContainerType& dofContainer )
        : BaseType( name, space ),
          memObject_(),
          dofVector_( const_cast< DofContainerType& > (dofContainer) )
      {
      }

      ISTLBlockVectorDiscreteFunction( const ISTLBlockVectorDiscreteFunction& other )
        : BaseType( "copy of " + other.name(), other.space() ),
          memObject_(),
          dofVector_( allocateDofStorage( other.space() ) )
      {
        assign( other );
      }

      void enableDofCompression ()
      {
        if( memObject_ )
          memObject_->enableDofCompression();
      }

      //! convenience method for usage with ISTL solvers
      DofContainerType& blockVector() { return dofVector().array(); }
      //! convenience method for usage with ISTL solvers
      const DofContainerType& blockVector() const { return dofVector().array(); }

      DofVectorType& dofVector() { return dofVector_; }
      const DofVectorType& dofVector() const { return dofVector_; }

    protected:
      // allocate managed dof storage
      DofContainerType& allocateDofStorage ( const DiscreteFunctionSpaceType &space )
      {
        std::string name("deprecated");
        // create memory object
        std::pair< DofStorageInterface*, DofContainerType* > memPair
          = allocateManagedDofStorage( space.gridPart().grid(), space.blockMapper(),
                                       name, (DofContainerType *) 0 );

        // save pointer
        memObject_.reset( memPair.first );
        return *(memPair.second);
      }

      // pointer to allocated DofVector
      std::unique_ptr< DofStorageInterface > memObject_;

      // DofVector object holds pointer to dof container
      DofVectorType dofVector_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_BLOCKVECTORFUNCTION_HH


==> anc/xt-super/dune-fem/dune/fem/function/blockvectorfunction/declaration.hh <==
#ifndef DUNE_FEM_BLOCKVECTORFUNCTION_DECLARATION_HH
#define DUNE_FEM_BLOCKVECTORFUNCTION_DECLARATION_HH

#include <dune/common/fvector.hh>

namespace Dune
{
  namespace Fem
  {
    //**********************************************************************
    //! @ingroup BlockVectorDFunction
    //  --ISTLBlockVectorDiscreteFunction
    //
    //! this is one special implementation of a discrete function using an
    //! array for storing the dofs.
    //! \note The class Block needs to fullfil the Dune::DenseVector interface.
    //!
    //**********************************************************************
    template <class DiscreteFunctionSpace,
              class Block = Dune::FieldVector< typename DiscreteFunctionSpace::RangeFieldType, DiscreteFunctionSpace::localBlockSize > >
    class ISTLBlockVectorDiscreteFunction;
  }
}
#endif


==> anc/xt-super/dune-fem/dune/fem/function/blockvectors/CMakeLists.txt <==
dune_install(defaultblockvectors.hh referenceblockvector.hh)


==> anc/xt-super/dune-fem/dune/fem/function/blockvectors/Makefile.am <==
blockvectorsdir =  $(includedir)/dune/fem/function/blockvectors

blockvectors_HEADERS = referenceblockvector.hh defaultblockvectors.hh

include $(top_srcdir)/am/global-rules



==> anc/xt-super/dune-fem/dune/fem/function/blockvectors/defaultblockvectors.hh <==
#ifndef DUNE_FEM_SIMPLEBLOCKVECTOR_HH
#define DUNE_FEM_SIMPLEBLOCKVECTOR_HH

#include <algorithm>
#include <cassert>

#include <dune/common/densevector.hh>
#include <dune/common/dynvector.hh>

#include <dune/fem/misc/debug.hh> // for DebugCounter
#include <dune/fem/storage/envelope.hh>
#include <dune/fem/space/common/arrays.hh>

#if HAVE_DUNE_ISTL
#include <dune/istl/bvector.hh>
#endif

namespace Dune {
  namespace Fem {
    // Forward declaration
    template< class BlockVector >
    class SimpleBlockVectorBlock;
  }

  template< class BlockVector >
  struct DenseMatVecTraits< Fem::SimpleBlockVectorBlock< BlockVector > >
  {
    typedef Fem::SimpleBlockVectorBlock< BlockVector > derived_type;
    typedef Fem::SimpleBlockVectorBlock< BlockVector > container_type;
    typedef typename BlockVector :: FieldType     value_type;
    typedef typename BlockVector :: SizeType      size_type;
  };

namespace Fem {

  // tag for block vectors
  struct IsBlockVector {};

  /** \class SimpleBlockVector
  *   \brief This is the reference implementation of a block vector as it is expected
  *      as the second template parameter to Dune::Fem::BlockVectorDiscreteFunction
  *
  *   \tparam  F           The ground fields. All dofs are elements of this field.
  *   \tparam  BlockSize   Size of the blocks
  */
  template< class Imp, class Field >
  class BlockVectorInterface
  : public IsBlockVector
  {
  protected:
    typedef DebugCounter<size_t>                      CounterType;

    BlockVectorInterface () {}

    //! Type of derived class (implementation)
    typedef Imp    ThisType;
  public:
    //! Type of the field the dofs lie in
    typedef Field  FieldType;

    /*
     * ########## operators ##############################
     */
    /** \brief Copy assignment operator
     */
    const ThisType& operator= ( const ThisType &other )
    {
      if( &asImp() != &other )
      {
        assign( other );
        sequence_ = other.sequence_;
      }
      return asImp();
    }

    /** \brief Add another block vector to *this
     *
     *  \param[in] other    Other block vector to add
     *  \return Constant reference to *this
     */
    const ThisType &operator+= ( const ThisType &other )
    {
      assert( asImp().size() == other.size() );
      const auto endit = asImp().end();
      auto oit = other.begin();
      for( auto it = asImp().begin(); it != endit; ++it, ++oit )
        *it += *oit;

      ++sequence_;
      return asImp();
    }

    /** \brief Subtract another block vector from *this
     *
     *  \param[in] other    Other block vector to subtract
     *  \return Constant reference to *this
     */
    const ThisType &operator-= ( const ThisType &other )
    {
      assert( asImp().size() == other.size() );
      const auto endit = asImp().end();
      auto oit = other.begin();
      for( auto it = asImp().begin(); it != endit; ++it, ++oit )
        *it -= *oit;

      ++sequence_;
      return asImp();
    }

    /** \brief Scalar product *this with another block vector
     *
     *  \param[in] other  Other block vector
     *  \return Returns the scalar product " (*this)*other"
     */
    FieldType operator* ( const ThisType &other ) const
    {
      assert( asImp().size() == other.size() );
      FieldType sum( 0 );
      const auto endit = asImp().end();
      auto oit = other.asImp().begin();
      for( auto it = asImp().begin(); it != endit; ++it, ++oit )
        sum += (*it * *oit);

      return sum;
    }

    /** \brief  Scale this block vector
     *
     *  \param[in] scalar   Factor for the scaling
     *  \return   Constant reference to *this
     */
    const ThisType &operator*= ( const FieldType &scalar )
    {
      const auto endit = asImp().end();
      for( auto it = asImp().begin(); it != endit; ++it )
        *it *= scalar;

      ++sequence_;
      return asImp();
    }

    /*
     * ########## methods ##############################
     */

    /** \brief Add a scalar multiple of another block vector to this block vector.
     *
     *    Semantic in pseudocode: " *this = *this + scalar*v "
     *
     *  \param[in] scalar  Scalar factor by which v is multiplied before it is added to *this
     *  \param[in] other   The other block vector
     */
    void axpy ( const FieldType &scalar, const ThisType &other )
    {
      assert( asImp().size() == other.size() );
      const auto endit = asImp().end();
      auto oit = other.begin();
      // TODO: revise
      for( auto it = asImp().begin(); it != endit; ++it, ++oit )
      {
        *it += scalar * (*oit);
      }

      ++sequence_;
    }

    /** \brief Clear this block vector, i.e. set each dof to 0
     */
    void clear ()
    {
      std::fill( asImp().begin(), asImp().end(), FieldType( 0 ) );
      ++sequence_;
    }

  protected:
    // Copy block vectors.
    //    Note: No '++sequence_' here, sequence_ is only changed in public methods
    void assign ( const ThisType &other )
    {
      assert( asImp().size() == other.size() );
      std::copy( other.begin(), other.end(), asImp().begin() );
    }

    ThisType& asImp() { return static_cast< ThisType& > (*this); }
    const ThisType& asImp() const { return static_cast< ThisType& > (*this); }

    mutable CounterType sequence_; // for consistency checks...
  };


  /** \class SimpleBlockVector
  *   \brief This is the reference implementation of a block vector as it is expected
  *      as the second template parameter to Dune::Fem::BlockVectorDiscreteFunction
  *
  *   \tparam  F           The ground fields. All dofs are elements of this field.
  *   \tparam  BlockSize   Size of the blocks
  */
  template< class Container, int BlockSize >
  class SimpleBlockVector
  : public BlockVectorInterface< SimpleBlockVector< Container, BlockSize>, typename Container::value_type >
  {
    typedef BlockVectorInterface< SimpleBlockVector< Container, BlockSize>, typename Container::value_type > BaseType;
    typedef SimpleBlockVector< Container, BlockSize > ThisType;
    typedef Container                                 ArrayType;

    typedef DebugCounter<size_t>                      CounterType;

    friend class SimpleBlockVectorBlock< ThisType >;
    friend class SimpleBlockVectorBlock< const ThisType >;

  public:
    typedef ArrayType DofContainerType;

    //! Type of the field the dofs lie in
    typedef typename ArrayType::value_type                  FieldType;
    //! Iterator to iterate over the dofs
    typedef typename ArrayType::iterator                    IteratorType;
    //! Constant iterator to iterate over the dofs
    typedef typename ArrayType::const_iterator              ConstIteratorType;
    //! Used for indexing the blocks, for example
    typedef typename ArrayType::size_type                   SizeType;

    //! Typedef to make this class STL-compatible
    typedef FieldType           value_type;
    //! Typedef to make this class STL-compatible
    typedef SizeType            size_type;

    //! Type of one (mutable) block
    typedef SimpleBlockVectorBlock< ThisType >        DofBlockType;
    //! Type of one constant block
    typedef SimpleBlockVectorBlock< ThisType >  ConstDofBlockType;

    typedef Fem::Envelope< DofBlockType >       DofBlockPtrType;
    typedef Fem::Envelope< ConstDofBlockType >  ConstDofBlockPtrType;

    //! Size of each block
    enum { blockSize = BlockSize };


    /** \brief Constructor; use this to create a block vector with 'size' blocks.
     *
     *  The dofs are not initialized.
     *
     *  \param[in]  size         Number of blocks
     */
    explicit SimpleBlockVector ( ArrayType& array )
    : array_( array )
    {}

    /*
     * ########## operators ##############################
     */
    /** \brief Copy assignment operator
     */
    const ThisType& operator= ( const ThisType& other )
    {
      BaseType::operator=( other );
      return *this;
    }

    /** \brief Accessor for a constant block
     *
     *  \param[in]  i         Index of the block
     *  \return   The i-th block, constant
     */
    ConstDofBlockType operator[] ( const unsigned int i ) const
    {
      assert( i < size() );
      return ConstDofBlockType( *this, i*blockSize );
    }

    /** \brief Accessor for a block
     *
     *  \param[in]  i         Index of the block
     *  \return   The i-th block
     */
    DofBlockType operator[] ( const unsigned int i )
    {
      assert( i < size() );
      return DofBlockType( *this, i*blockSize );
    }

    /** \brief Accessor for a constant block
     *
     *  \param[in]  i         Index of the block
     *  \return   The i-th block, constant
     */
    ConstDofBlockPtrType blockPtr( const unsigned int i ) const
    {
      return ConstDofBlockPtrType( this->operator[] ( i ) );
    }

    /** \brief Accessor for a block
     *
     *  \param[in]  i         Index of the block
     *  \return   The i-th block
     */
    DofBlockPtrType blockPtr( const unsigned int i )
    {
      return DofBlockPtrType( this->operator[] ( i ) );
    }

    /** \brief Iterator pointing to the first dof
     *
     *  \return Iterator pointing to the first dof
     */
    IteratorType begin() { return array().begin(); }

    /** \brief Const-iterator pointing to the first dof
     *
     *  \return Const-iterator pointing to the first dof
     */
    ConstIteratorType begin() const { return array().begin(); }

    /** \brief Iterator pointing to the last dof
     *
     *  \return Iterator pointing to the last dof
     */
    IteratorType end() { return array().end(); }

    /** \brief Const-iterator pointing to the last dof
     *
     *  \return Const-iterator pointing to the last dof
     */
    ConstIteratorType end() const { return array().end(); }

    /** \brief Returns the number of blocks
     *
     *  \return Number of blocks
     */
    SizeType size () const { return array().size() / blockSize; }

    /** \brief Returns the number of dofs in the block vector
     *
     *  \return Number of dofs
     */
    SizeType numDofs() const { return array().size(); }

    FieldType* data() { return array().data(); }
    const FieldType* data() const { return array().data(); }

    const ArrayType &array () const { return array_; }
    ArrayType &array () { return array_; }

  protected:
    /*
     * data fields
     */
    ArrayType& array_;
  };

  /** \class SimpleBlockVectorBlock
  *   \brief This is the implementation of a block of SimpleBlockVector
  *
  *   \tparam  F           The ground fields. All dofs are elements of this field.
  *   \tparam  BlockSize   Size of the blocks
  */
  template< class BlockVector >
  class SimpleBlockVectorBlock : public Dune::DenseVector< SimpleBlockVectorBlock< BlockVector > >
  {
    typedef BlockVector  BlockVectorType;
    typedef typename BlockVectorType :: FieldType     FieldType;
    typedef typename BlockVectorType::CounterType     CounterType;

    typedef SimpleBlockVectorBlock< BlockVectorType > ConstBlockType;
    typedef SimpleBlockVectorBlock< BlockVectorType > ThisType;

  public:
    typedef typename BlockVectorType :: SizeType size_type;

    //! The block size
    static const unsigned int blockSize = BlockVector :: blockSize ;

    /** \brief Standard constructor for SimpleBlockVectorBlocks
     *
     *  \param[in]  blockVector   The block vector in which this block lives
     *  \param[in]  blockBegin    Beginning index of this block in the block vector's array (implementation detail)
     */
    SimpleBlockVectorBlock ( const BlockVectorType &blockVector, unsigned int blockBegin )
    : blockVector_( const_cast< BlockVectorType& > (blockVector) ),
      blockBegin_( blockBegin )
    {}

    /** \brief Copy constructor
     */
    SimpleBlockVectorBlock ( const SimpleBlockVectorBlock< BlockVectorType > &other )
    : blockVector_( const_cast< BlockVectorType& > (other.blockVector_)),
      blockBegin_( other.blockBegin_ )
    {}

    size_type size () const { return blockSize; }
    size_type vec_size () const { return blockSize; }

    /** \brief Copy assignment operator for constant blocks
     *
     *  \param[in] other  Other block (constant) which should be assigned to *this
     *  \return  Constant reference to *this
     */
    ThisType &operator= ( const ConstBlockType &other )
    {
      copy( other );
      return *this;
    }

    /** \brief Obtain a dof inside this block
     *
     *  \param[in] index   Index of the dof
     *  \return Reference to the dof
     */
    FieldType& vec_access(unsigned int index)
    {
      assert(index < blockSize);
      return blockVector_.array()[blockBegin_ + index];
    }

    /** \brief Obtain a dof inside this block
     *
     *  \param[in] index   Index of the dof
     *  \return Constant reference to the dof
     */
    const FieldType& vec_access(unsigned int index) const
    {
      assert(index < blockSize);
      return blockVector_.array()[blockBegin_ + index];
    }

    /** \brief Returns the size of the block
     */
    int dim() const { return blockSize; }

  protected:
    // An empty constructor does not make sense in this case
    SimpleBlockVectorBlock();

    template< class Block >
    void copy ( const Block &other )
    {
      for( unsigned int i=0; i < blockSize; ++i )
        (*this)[ i ] = other[ i ];
    }

    // data fields
    BlockVectorType &blockVector_;
    const unsigned int blockBegin_;
  };

  /** \class SimpleBlockVector
  *   \brief This is the reference implementation of a block vector as it is expected
  *      as the second template parameter to Dune::Fem::BlockVectorDiscreteFunction
  *
  *   \tparam  F           The ground fields. All dofs are elements of this field.
  *   \tparam  BlockSize   Size of the blocks
  */
  template< class Container, unsigned int BlockSize >
  class MutableBlockVector
  : public SimpleBlockVector< Container, BlockSize >
  {
    typedef MutableBlockVector< Container, BlockSize > ThisType;
    typedef SimpleBlockVector< Container, BlockSize >  BaseType;
    typedef Container                                  ArrayType;
    using BaseType :: array_;
    using BaseType :: sequence_;
  public:

    using BaseType :: array;
    using BaseType :: blockSize ;
    typedef typename BaseType :: SizeType SizeType;

    /** \brief Constructor; use this to create a block vector with 'size' blocks.
     *
     *  The dofs are not initialized.
     *
     *  \param[in]  size         Number of blocks
     */
    explicit MutableBlockVector ( SizeType size )
    : BaseType( *(new Container( size*blockSize ) ) )
    {}

    /** \brief Copy constructor
     */
    MutableBlockVector ( const ThisType &other )
    : BaseType( *(new Container( other.array().size() ) ) )
    {
      assign( other );
    }

    ~MutableBlockVector()
    {
      delete &array_;
    }

    /** \brief Reserve memory.
     *
     *  This method is a no-op. It is defined here to make the block vector
     *  compatible to the managed dof storage mechanisms used by
     *  Dune::Fem::BlockVectorDiscreteFunction
     *
     *  \param[in] size  Number of blocks
     */
    void reserve ( const int size )
    {
      array().reserve( size*blockSize );
    }

    /** \brief Resize the block vector
     *
     *  \param[in] size  New number of blocks
     */
    void resize ( SizeType size )
    {
      array().resize( size*blockSize );
      ++sequence_;
    }
  };

  /** \class SimpleBlockVector
  *   \brief This is the reference implementation of a block vector as it is expected
  *      as the second template parameter to Dune::Fem::BlockVectorDiscreteFunction
  *
  *   \tparam  F           The ground fields. All dofs are elements of this field.
  *   \tparam  BlockSize   Size of the blocks
  */
  template< class F, unsigned int BlockSize >
  class MutableBlockVector< MutableArray< F >, BlockSize >
  : public SimpleBlockVector< StaticArray< F >, BlockSize >
  {
    typedef StaticArray< F >          StaticContainer ;
    typedef MutableArray< F >         MutableContainer ;
    typedef SimpleBlockVector< StaticContainer, BlockSize >   BaseType;
    typedef MutableBlockVector< MutableContainer, BlockSize > ThisType;

  protected:
    using BaseType :: sequence_;

    MutableContainer* container_;
  public:
    using BaseType :: blockSize ;
    typedef typename BaseType :: SizeType SizeType;

    /** \brief Constructor; use this to create a block vector with 'size' blocks.
     *
     *  The dofs are not initialized.
     *
     *  \param[in]  size         Number of blocks
     */
    explicit MutableBlockVector ( SizeType size )
    : BaseType( allocateContainer( size*blockSize ) )
    {}

    /** \brief Copy constructor
     */
    MutableBlockVector ( const ThisType &other )
    : BaseType( allocateContainer( other.array().size() ) )
    {
      assign( other );
    }

    ~MutableBlockVector()
    {
      delete container_;
    }

    /** \brief Reserve memory.
     *
     *  This method is a no-op. It is defined here to make the block vector
     *  compatible to the managed dof storage mechanisms used by
     *  Dune::Fem::BlockVectorDiscreteFunction
     *
     *  \param[in] size  Number of blocks
     */
    void reserve ( const int size )
    {
      container_->reserve( size*blockSize );
    }

    /** \brief Resize the block vector
     *
     *  \param[in] size  New number of blocks
     */
    void resize ( SizeType size )
    {
      container_->resize( size*blockSize );
      ++sequence_;
    }

  protected:
    StaticContainer& allocateContainer( const SizeType size )
    {
      container_ = new MutableContainer( size );
      return *container_;
    }
  };

  /** \class SimpleBlockVector
  *   \brief This is the reference implementation of a block vector as it is expected
  *      as the second template parameter to Dune::Fem::BlockVectorDiscreteFunction
  *
  *   \tparam  F           The ground fields. All dofs are elements of this field.
  *   \tparam  BlockSize   Size of the blocks
  */
  template< class DofBlock >
  class ISTLBlockVector
  : public BlockVectorInterface< ISTLBlockVector< DofBlock >, typename DofBlock :: value_type >
  {
    ISTLBlockVector ( const ISTLBlockVector& );
    typedef ISTLBlockVector< DofBlock>                            ThisType;
#if HAVE_DUNE_ISTL
    typedef BlockVector< DofBlock >                               ArrayType;
#else
    // fallback in case dune-istl is not present
    typedef DynamicVector< DofBlock >                             ArrayType;
#endif
    typedef BlockVectorInterface< ISTLBlockVector< DofBlock >, typename DofBlock :: value_type  >  BaseType;


    using BaseType :: sequence_;
  public:
    typedef ArrayType DofContainerType;

    enum { blockSize = DofBlock :: dimension };

    typedef typename DofBlock :: value_type FieldType;
  protected:
    template <class EmbeddedIterator, class V>
    class Iterator
      : public ForwardIteratorFacade< Iterator< EmbeddedIterator,V >, V >
    {
    public:
      typedef V FieldType;
    protected:
      mutable EmbeddedIterator it_;
#ifndef NDEBUG
      const   EmbeddedIterator end_;
#endif
      int index_;
    public:
      //! Default constructor
      Iterator( const EmbeddedIterator& it
#ifndef NDEBUG
              , const EmbeddedIterator& end = EmbeddedIterator()
#endif
              )
        : it_( it ),
#ifndef NDEBUG
          end_( end ),
#endif
          index_(0)
      {}

      //! return dof
      FieldType& dereference () const
      {
        assert( it_ != end_ );
        assert( index_ < blockSize );
        return (*it_)[ index_ ];
      }

      //! go to next dof
      void increment ()
      {
        ++index_;
        if( index_ >= blockSize )
        {
          index_ = 0;
          ++it_;
        }
      }

      //! compare
      bool equals ( const Iterator &other ) const
      {
        return (it_ == other.it_) && (index_ == other.index_);
      }

    }; // end DofIteratorBlockVectorDiscreteFunction

  public:
    typedef Iterator< typename ArrayType::Iterator, FieldType >            IteratorType;
    typedef Iterator< typename ArrayType::ConstIterator, const FieldType > ConstIteratorType;

    typedef DofBlock DofBlockType;
    typedef const DofBlock ConstDofBlockType;

    typedef DofBlockType*  DofBlockPtrType;
    typedef ConstDofBlockType*  ConstDofBlockPtrType;

    typedef typename ArrayType::size_type   SizeType;
    //! Typedef to make this class STL-compatible
    typedef typename ArrayType::value_type  value_type;

    /** \brief Constructor; use this to create a block vector with 'size' blocks.
     *
     *  The dofs are not initialized.
     *
     *  \param[in]  size         Number of blocks
     */
    explicit ISTLBlockVector ( ArrayType& array )
    : array_( &array )
    {}

    ISTLBlockVector () : array_( 0 )
    {}

    /*
     * ########## operators ##############################
     */
    /** \brief Copy assignment operator
     */
    const ThisType& operator= ( const ThisType& other )
    {
      if( this != &other )
      {
        array() = other.array();
      }
      return *this;
    }

    DofBlockPtrType blockPtr(const unsigned int i ) { return &array()[ i ]; }
    ConstDofBlockPtrType blockPtr(const unsigned int i ) const { return &array()[ i ]; }

    DofBlockType& operator[] (const unsigned int i ) { return array()[ i ]; }
    ConstDofBlockType& operator[] (const unsigned int i ) const { return array()[ i ]; }

    IteratorType begin() { return IteratorType( array().begin()
#ifndef NDEBUG
                                              , array().end()
#endif
                                              ); }
    ConstIteratorType begin() const
    {
      return ConstIteratorType( array().begin()
#ifndef NDEBUG
                              , array().end()
#endif
                              ); }

    IteratorType end() { return IteratorType( array().end() ); }
    ConstIteratorType end() const  { return ConstIteratorType( array().end() ); }

    SizeType size() const { return array().size(); }

    /** \brief Reserve memory.
     *
     *  This method is a no-op. It is defined here to make the block vector
     *  compatible to the managed dof storage mechanisms used by
     *  Dune::Fem::BlockVectorDiscreteFunction
     *
     *  \param[in] size  Number of blocks
     */
    void reserve ( const int size )
    {
      array().reserve( size );
    }

    /** \brief Resize the block vector
     *
     *  \param[in] size  New number of blocks
     */
    void resize ( SizeType size )
    {
      array().resize( size );
      ++sequence_;
    }

    ArrayType& array() { assert( array_ ); return *array_; }
    const ArrayType& array() const { assert( array_ ); return *array_; }

  protected:
    // ISTL BlockVector
    ArrayType* array_;
  };

} // namespace Fem
} // namespace Dune

#endif // DUNE_FEM_REFERENCEBLOCKVECTOR_HH


==> anc/xt-super/dune-fem/dune/fem/function/blockvectors/referenceblockvector.hh <==
// vim: set expandtab ts=2 sw=2 sts=2:
#ifndef DUNE_FEM_REFERENCEBLOCKVECTOR_HH
#define DUNE_FEM_REFERENCEBLOCKVECTOR_HH

#include <algorithm>
#include <cassert>
#include <vector>

#include <dune/fem/function/blockvectors/defaultblockvectors.hh>

namespace Dune {
namespace Fem {

  // Forward declaration
  template< typename F, unsigned int BlockSize >
  class ReferenceBlockVectorBlock;

  /** \class ReferenceBlockVector
  *   \brief This is the reference implementation of a block vector as it is expected
  *      as the second template parameter to Dune::Fem::BlockVectorDiscreteFunction
  *
  *   \tparam  F           The ground fields. All dofs are elements of this field.
  *   \tparam  BlockSize   Size of the blocks
  */
  template< typename F, unsigned int BlockSize >
  class ReferenceBlockVector : public MutableBlockVector< std::vector< F >, BlockSize >
  {
    typedef MutableBlockVector< std::vector< F >, BlockSize > BaseType;

  public:
    typedef typename BaseType::SizeType  SizeType;

    /** \brief Constructor; use this to create a block vector with 'size' blocks.
     *
     *  The dofs are not initialized.
     *
     *  \param[in]  size         Number of blocks
     */
    explicit ReferenceBlockVector ( SizeType size )
    : BaseType( size )
    {
    }

  };

} // namespace Fem
} // namespace Dune

#endif // DUNE_FEM_REFERENCEBLOCKVECTOR_HH


==> anc/xt-super/dune-fem/dune/fem/function/combinedfunction.hh <==
#include "combinedfunction/combinedfunction.hh"


==> anc/xt-super/dune-fem/dune/fem/function/combinedfunction/CMakeLists.txt <==
dune_install(combinedfunction.hh)


==> anc/xt-super/dune-fem/dune/fem/function/combinedfunction/Makefile.am <==
combinedfunctiondir =  $(includedir)/dune/fem/function/combinedfunction

combinedfunction_HEADERS = combinedfunction.hh 

include $(top_srcdir)/am/global-rules



==> anc/xt-super/dune-fem/dune/fem/function/combinedfunction/combinedfunction.hh <==
#ifndef DUNE_FEM_FUNCTION_COMBINEDFUNCTION_COMBINEDFUNCTION_HH
#define DUNE_FEM_FUNCTION_COMBINEDFUNCTION_COMBINEDFUNCTION_HH

#include <string>
#include <vector>

#include <dune/fem/common/referencevector.hh>
#include <dune/fem/common/stackallocator.hh>
#include <dune/fem/function/common/discretefunction.hh>
#include <dune/fem/function/localfunction/mutable.hh>
#include <dune/fem/space/combinedspace/combinedspace.hh>
#include <dune/fem/space/common/dofmanager.hh>
#include <dune/fem/space/common/dofstorage.hh>

namespace Dune
{

  namespace Fem
  {

    //- Forward declarations
    template< class ContainedDiscreteFunction, int N >
    class CombinedDiscreteFunction;

    template< class ContainedDiscreteFunction, int N >
    class CombinedDiscreteFunctionDofIterator;


    //- Class definitions
    //! Traits class for AdaptiveDiscreteFunction and
    //! AdaptiveLocalFunction
    template< class ContainedDiscreteFunction, int N >
    struct DiscreteFunctionTraits< CombinedDiscreteFunction< ContainedDiscreteFunction, N > >
    {
      typedef ContainedDiscreteFunction ContainedDiscreteFunctionType;
      typedef CombinedDiscreteFunction< ContainedDiscreteFunctionType, N >
        DiscreteFunctionType;

      typedef typename ContainedDiscreteFunctionType :: DiscreteFunctionSpaceType
        ContainedDiscreteFunctionSpaceType;
      typedef CombinedSpace< ContainedDiscreteFunctionSpaceType, N, VariableBased >
        DiscreteFunctionSpaceType;

      typedef typename DiscreteFunctionSpaceType :: DomainFieldType DomainFieldType;
      typedef typename DiscreteFunctionSpaceType :: RangeFieldType RangeFieldType;
      typedef typename DiscreteFunctionSpaceType :: DomainType DomainType;
      typedef typename DiscreteFunctionSpaceType :: RangeType RangeType;

      typedef typename DiscreteFunctionSpaceType :: JacobianRangeType JacobianRangeType;

      typedef RangeFieldType DofType;
      typedef typename DiscreteFunctionSpaceType :: MapperType MapperType;
      typedef typename DiscreteFunctionSpaceType :: GridType GridType;
      typedef typename DiscreteFunctionSpaceType :: GridPartType GridPartType;

      typedef CombinedDiscreteFunctionDofIterator< ContainedDiscreteFunctionType, N >
        DofIteratorType;
      typedef ConstDofIteratorDefault< DofIteratorType > ConstDofIteratorType;

      typedef typename ContainedDiscreteFunctionType :: DofBlockType DofBlockType;
      typedef typename ContainedDiscreteFunctionType :: ConstDofBlockType
        ConstDofBlockType;
      typedef typename ContainedDiscreteFunctionType :: DofBlockPtrType
        DofBlockPtrType;
      typedef typename ContainedDiscreteFunctionType :: ConstDofBlockPtrType
        ConstDofBlockPtrType;

      typedef ThreadSafeValue< UninitializedObjectStack > LocalDofVectorStackType;
      typedef StackAllocator< DofType, LocalDofVectorStackType* > LocalDofVectorAllocatorType;
      typedef DynamicReferenceVector< DofType, LocalDofVectorAllocatorType > LocalDofVectorType;

      typedef MutableLocalFunction< DiscreteFunctionType > LocalFunctionType;
    };


    //! @ingroup CombinedDFunction
    //! A class for combining N discrete function of the same
    //! type to a vector valued function
    template <class ContainedDiscreteFunctionImp,int N >
    class CombinedDiscreteFunction
    : public DiscreteFunctionDefault< CombinedDiscreteFunction< ContainedDiscreteFunctionImp, N > >
    {
      typedef CombinedDiscreteFunction< ContainedDiscreteFunctionImp, N > ThisType;
      typedef DiscreteFunctionDefault< CombinedDiscreteFunction< ContainedDiscreteFunctionImp, N > >
        BaseType;

    public:
      //! Discrete function this discrete function belongs to
      typedef ContainedDiscreteFunctionImp ContainedDiscreteFunctionType;
      typedef ContainedDiscreteFunctionType SubDiscreteFunctionType;

      //! Traits class with all necessary type definitions
      typedef DiscreteFunctionTraits< ThisType > Traits;

      //! Grid implementation
      typedef typename BaseType::GridType GridType;

      //! GridPart implementation
      typedef typename BaseType::GridPartType GridPartType;

      //! Discrete function type (identical to this type,
      //! needed as Barton-Nackman parameter
      typedef typename BaseType::DiscreteFunctionType
      DiscreteFunctionType;
      //! the combined discrete function type
      typedef typename BaseType::DiscreteFunctionSpaceType
      DiscreteFunctionSpaceType;
      //! Contained discrete function space
      typedef typename Traits::ContainedDiscreteFunctionSpaceType
      ContainedDiscreteFunctionSpaceType;
      typedef ContainedDiscreteFunctionSpaceType
      SubDiscreteFunctionSpaceType;
      //! Intrinsic type used for dofs (typically a float type)
      typedef typename BaseType::DofType DofType;
      //! Intrinsic type used for range field (like DofType)
      typedef typename BaseType::RangeFieldType RangeFieldType;
      //! Intrinsic type used for the domain field
      typedef typename BaseType::DomainFieldType DomainFieldType;
      //! Vector type used for the range field
      typedef typename BaseType::RangeType RangeType;
      //! Vector type used for the domain field
      typedef typename BaseType::DomainType DomainType;
      //! Mapper type (from the space)
      typedef typename Traits::MapperType MapperType;

      //! Iterator over dof container
      typedef typename BaseType::DofIteratorType DofIteratorType;
      //! Read-only iterator over dof container
      typedef typename BaseType::ConstDofIteratorType
      ConstDofIteratorType;

      typedef typename BaseType :: DofBlockPtrType DofBlockPtrType;
      typedef typename BaseType :: ConstDofBlockPtrType ConstDofBlockPtrType;

      typedef typename BaseType :: LocalDofVectorAllocatorType LocalDofVectorAllocatorType;

      using BaseType :: assign; // needs DofIterator!
      using BaseType :: axpy;
      using BaseType :: space;

      //- Public methods
      //! Constructor
      //! WARNING: here we have to use a const cast for the
      //! function space!
      CombinedDiscreteFunction( const ContainedDiscreteFunctionType& func )
        : BaseType( "combined_"+func.name(), createSpace( func.space().gridPart() ), LocalDofVectorAllocatorType( &ldvStack_ ) ),
          ldvStack_( std::max( sizeof( DofType ), sizeof( DofType* ) ) * space().blockMapper().maxNumDofs() * DiscreteFunctionSpaceType::localBlockSize )
      {
        for (int i=0; i<N; ++i)
        {
          func_[i] = new ContainedDiscreteFunctionType(func);
        }
      }

      CombinedDiscreteFunction(const std::string &name,
                               const ContainedDiscreteFunctionSpaceType& spc)
        : BaseType( "combined_"+name, createSpace( spc.gridPart() ), LocalDofVectorAllocatorType( &ldvStack_ ) ),
          ldvStack_( std::max( sizeof( DofType ), sizeof( DofType* ) ) * space().blockMapper().maxNumDofs() * DiscreteFunctionSpaceType::localBlockSize )
      {
        for (int i=0; i<N; ++i)
        {
          func_[i] = new ContainedDiscreteFunctionType(name,spc);
        }
      }

      CombinedDiscreteFunction(const std::string &name,
                               const DiscreteFunctionSpaceType& spc )
        : BaseType( "combined_"+name, createSpace( spc.gridPart() ), LocalDofVectorAllocatorType( &ldvStack_) ),
          ldvStack_( std::max( sizeof( DofType ), sizeof( DofType* ) ) * space().blockMapper().maxNumDofs() * DiscreteFunctionSpaceType::localBlockSize )
      {
        for (int i=0; i<N; ++i)
        {
          func_[i] = new ContainedDiscreteFunctionType(name,space().containedSpace());
        }
      }

      //! Copy constructor
      //! The copy constructor copies the dofs
      CombinedDiscreteFunction(const ThisType &other)
        : BaseType( other.name()+"_copy", createSpace( other.space().gridPart() ), LocalDofVectorAllocatorType( &ldvStack_ ) ),
          ldvStack_( other.ldvStack_ )
      {
        for (int i=0; i<N; ++i)
        {
          func_[i] = new
            ContainedDiscreteFunctionType(other.subFunction(i));
        }
      }

      //! Destructor
      ~CombinedDiscreteFunction()
      {
        for (int i=0; i<N; ++i)
          delete func_[i];

        delete &space();
      }

    private:
      ThisType &operator= ( const ThisType &other );

    public:
      /** \copydoc Dune::Fem::DiscreteFunctionInterface::clear */
      inline void clear() {
        for (int i=0; i<N; ++i)
          func_[i]->clear();
      }

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::assign(const DiscreteFunctionInterfaceType &g) */
      void assign( const ThisType &g )
      {
        for( int i=0; i<N; ++i)
          func_[i]->assign( g.subFunction( i ) );
      }

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::size() const */
      int size() const
      {
        return func_[0]->size()*N;
      }

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::operator+=(const DiscreteFunctionInterfaceType &g) */
      ThisType &operator+= ( const ThisType &g )
      {
        for (int i=0; i<N; ++i)
          *func_[ i ] +=  g.subFunction( i );
        return *this;
      }

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::operator-=
       */
      using BaseType::operator-=;
      ThisType &operator-= ( const ThisType &g )
      {
        // std::cout << "     special operator -= in combineddf"
        //        << std::endl;
        for( int i = 0; i < N; ++i )
          *func_[ i ] -=  g.subFunction( i );
       return *this;
      }

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::operator*=(const RangeFieldType &scalar) */
      DiscreteFunctionType& operator *= (const RangeFieldType &scalar)
      {
        for (int i=0; i<N; ++i)
          *func_[i] *= scalar;
        return *this;
      }

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::operator*=(const RangeFieldType &scalar) */
      DiscreteFunctionType& operator /= (const RangeFieldType &scalar)
      {
        for (int i=0; i<N; ++i)
          *func_[i] /= scalar;
        return *this;
      }

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::addScaled
       */
      void addScaled( const ThisType &g, const RangeFieldType &s )
      {
        axpy( g, s );
      }

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::axpy
       */
      void axpy( const RangeFieldType &s, const ThisType &g )
      {
        for (int i=0; i<N; ++i)
          func_[i]->axpy( s, g.subFunction( i ) );
      }

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::scalarProductDofs(const DiscreteFunctionInterfaceType &other) const */
      RangeFieldType scalarProductDofs ( const ThisType &other ) const
      {
        RangeFieldType ret( 0 );
        for( int i = 0; i < N; ++i )
          ret += func_[ i ]->scalarProductDofs( other.subFunction( i ) );
        return ret;
      }

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::read */
      template< class StreamTraits >
      inline void read ( InStreamInterface< StreamTraits >& in)
      {
        for (int i=0; i<N; ++i)
          func_[i]->read(in);
      }
      /** \copydoc Dune::Fem::DiscreteFunctionInterface::write */
      template< class StreamTraits >
      inline void write ( OutStreamInterface< StreamTraits >& out) const
      {
        for (int i=0; i<N; ++i)
          func_[i]->write(out);
      }

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::print(std::ostream &out) const */
      inline void print( std :: ostream &out ) const {
        for (int i=0; i<N; ++i)
          func_[i]->print(out);
      }

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::dofsValid() const */
      inline bool dofsValid () const {
        bool ret = func_[0]->dofsValid();
        for (int i=1;i<N;i++)
          ret |= func_[i]->dofsValid();
        return ret;
      }

      inline ConstDofBlockPtrType block ( unsigned int index ) const
      {
        // This is wrong with the current implementation of CombinedSpace
        const int containedSize = func_[ 0 ]->space().blockMapper().size();
        const int component = index / containedSize;
        const int containedIndex = index % containedSize;
        const ContainedDiscreteFunctionType& func = *(func_[ component ]);
        return func.block( containedIndex );
      }

      inline DofBlockPtrType block ( unsigned int index )
      {
        // This is wrong with the current implementation of CombinedSpace
        const int containedSize = func_[ 0 ]->space().blockMapper().size();
        const int component = index / containedSize;
        const int containedIndex = index % containedSize;
        return func_[ component ]->block( containedIndex );
      }

      inline const RangeFieldType &dof(unsigned int index) const
      {
        /*
        int variable = index % N;
        int point = index / N;
        */
        int variable = index / func_[0]->size();
        int point    = index % func_[0]->size();
        return func_[variable]->dof(point);
      }

      inline RangeFieldType &dof ( unsigned int index )
      {
        /*
        int variable = index % N;
        int point = index / N;
        */
        int variable = index / func_[0]->size();
        int point    = index % func_[0]->size();
        return func_[variable]->dof(point);
      }

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::dbegin() const */
      inline ConstDofIteratorType dbegin () const
      {
        return ConstDofIteratorType(DofIteratorType(*this));
      }
      /** \copydoc Dune::Fem::DiscreteFunctionInterface::dend() const */
      inline ConstDofIteratorType dend () const
      {
        return ConstDofIteratorType(DofIteratorType(false,*this));
      }
      /** \copydoc Dune::Fem::DiscreteFunctionInterface::dbegin() */
      inline DofIteratorType dbegin ()
      {
        return DofIteratorType(*this);
      }
      /** \copydoc Dune::Fem::DiscreteFunctionInterface::dend() */
      inline DofIteratorType dend ()
      {
        return DofIteratorType(false,*this);
      }

      inline ContainedDiscreteFunctionType& subFunction( const int i )
      {
        return *(func_[i]);
      }

      inline const ContainedDiscreteFunctionType& subFunction( const int i ) const
      {
        return *(func_[i]);
      }

      inline ContainedDiscreteFunctionSpaceType& subSpace()
      {
        return space().containedSpace();
      }

      //- Forbidden members
    private:
      typedef ThisType MyType;
      const MyType& interface() const { return *this; }

      DiscreteFunctionSpaceType& createSpace( GridPartType& gp )
      {
        // we need to delete the space in the destructor
        return *(new DiscreteFunctionSpaceType( gp ));
      }

      typename Traits :: LocalDofVectorStackType ldvStack_;
      ContainedDiscreteFunctionType* func_[N];
      friend class CombinedDiscreteFunctionDofIterator<ContainedDiscreteFunctionType,N>;
    };

    /** \brief Iterator over an array of dofs
        \todo Please doc me!
    */
    template <class ContainedDiscreteFunctionImp,int N>
    class CombinedDiscreteFunctionDofIterator
    : public DofIteratorDefault <
      typename ContainedDiscreteFunctionImp::DofType ,
      CombinedDiscreteFunctionDofIterator<ContainedDiscreteFunctionImp,N> >
    {
    public:
      typedef CombinedDiscreteFunctionDofIterator<ContainedDiscreteFunctionImp,N> ThisType;
      typedef DiscreteFunctionTraits<CombinedDiscreteFunction< ContainedDiscreteFunctionImp,N> > Traits;
      typedef typename Traits::DiscreteFunctionType DiscreteFunctionType;
      typedef typename Traits::ContainedDiscreteFunctionType ContainedDiscreteFunctionType;
      typedef typename ContainedDiscreteFunctionType::DofIteratorType ContainedDofIteratorType;
      typedef typename ContainedDiscreteFunctionType::ConstDofIteratorType ContainedConstDofIteratorType;
      typedef typename Traits::DofType DofType;

      //! End constructor
      CombinedDiscreteFunctionDofIterator
      (bool end,const DiscreteFunctionType& df) :
        df_(const_cast<DiscreteFunctionType&>(df)),
        comp_(N-1),
        iter_(df.func_[N-1]->dend()),
        endIter_(df.func_[N-1]->dend())
      {}
      //! Constructor (const)
      CombinedDiscreteFunctionDofIterator
      (const DiscreteFunctionType& df) :
        df_(const_cast<DiscreteFunctionType&>(df)),
        comp_(0),
        iter_(df.func_[0]->dbegin()),
        endIter_(df.func_[0]->dend())
      {}
      //! End constructor
      CombinedDiscreteFunctionDofIterator
      (bool end,DiscreteFunctionType& df) :
        df_(df),
        comp_(N-1),
        iter_(df.func_[N-1]->dend()),
        endIter_(df.func_[N-1]->dend())
      {}
      //! Constructor
      CombinedDiscreteFunctionDofIterator
      (DiscreteFunctionType& df) :
        df_(df),
        comp_(0),
        iter_(df.func_[0]->dbegin()),
        endIter_(df.func_[0]->dend())
      {}
      //! Copy Constructor
      CombinedDiscreteFunctionDofIterator(const ThisType& other):
        df_(other.df_),
        comp_(other.comp_),
        iter_(other.iter_),
        endIter_(other.endIter_)
      {}

      //! Assignment operator
      ThisType& operator=(const ThisType& other) {
        df_ = other.df_;
        comp_ = other.comp_;
        iter_ = other.iter_;
        endIter_ = other.endIter_;
        return *this;
      }

      //! return dof
      DofType& operator *() { return *iter_; }

      //! return dof read only
      const DofType& operator * () const { return *iter_; }

      //! go to next dof
      ThisType& operator++ () {
        ++iter_;
        if (iter_==endIter_ && comp_<N-1) {
          ++comp_;
          iter_ = df_.func_[comp_]->dbegin();
          endIter_ = df_.func_[comp_]->dend();
        }
        return *this;
      }

      //! compare
      bool operator == (const ThisType & I ) const { return (comp_ == I.comp_) && (iter_ == I.iter_); }

      //! compare
      bool operator != (const ThisType & I ) const { return !((*this) == I); }

      void reset()
      {
        comp_    = 0;
        iter_    = df_.func_[ 0 ]->dbegin();
        endIter_ = df_.func_[ 0 ]->dend();
      }

  private:
      DiscreteFunctionType& df_;
      //! index
      mutable int comp_;
      mutable ContainedDofIteratorType iter_,endIter_;

    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_FUNCTION_COMBINEDFUNCTION_COMBINEDFUNCTION_HH


==> anc/xt-super/dune-fem/dune/fem/function/common/CMakeLists.txt <==
dune_install(discretefunction.hh discretefunction_inline.hh dofblock.hh
             dofiterator.hh function.hh functionset.hh
             gridfunctionadapter.hh instationary.hh localfunctionadapter.hh
             rangegenerators.hh scalarproducts.hh timedependentfunction.hh)


==> anc/xt-super/dune-fem/dune/fem/function/common/Makefile.am <==
commondir =  $(includedir)/dune/fem/function/common
common_HEADERS = discretefunction.hh \
                 discretefunction_inline.hh \
                 dofblock.hh \
                 dofiterator.hh \
                 function.hh \
                 functionset.hh \
								 functor.hh \
                 gridfunctionadapter.hh \
                 instationary.hh \
                 localfunctionadapter.hh \
								 rangegenerators.hh \
                 scalarproducts.hh \
								 timedependentfunction.hh

include $(top_srcdir)/am/global-rules



==> anc/xt-super/dune-fem/dune/fem/function/common/discretefunction.hh <==
#ifndef DUNE_FEM_DISCRETEFUNCTION_HH
#define DUNE_FEM_DISCRETEFUNCTION_HH

// C++ includes
#include <string>

// dune-common inlcudes
#include <dune/common/version.hh>

// dune-fem includes
#include <dune/fem/function/common/dofiterator.hh>
#include <dune/fem/function/common/function.hh>
#include <dune/fem/function/common/functor.hh>
#include <dune/fem/function/common/scalarproducts.hh>
#include <dune/fem/gridpart/common/entitysearch.hh>
#include <dune/fem/function/common/rangegenerators.hh>
#include <dune/fem/io/file/persistencemanager.hh>
#include <dune/fem/io/streams/streams.hh>
#include <dune/fem/misc/debug.hh>
#include <dune/fem/misc/functor.hh>
#include <dune/fem/misc/threads/threadmanager.hh>
#include <dune/fem/space/common/discretefunctionspace.hh>
#include <dune/fem/version.hh>
#include <dune/fem/storage/envelope.hh>
#include <dune/fem/common/referencevector.hh>


namespace Dune
{

  namespace Fem
  {

    /** @addtogroup DiscreteFunction
        The DiscreteFunction is responsible for the dof storage. This can be
        done in various ways an is left to the user. The user has to derive his
        own implementation from the DiscreteFunctionDefault class. The implementations
        in the default class which are ineffecient for the dof storage in the derived
        class can be overloaded.

        \remarks
        The interface for using a DiscreteFunction is defined by
        the class DiscreteFunctionInterface.

        @{
    */

    /** Base class for determing whether a class is a discrete function or not.
    */
    class IsDiscreteFunction
    {};

    /** Base class for determing whether a function has local functions or not.
    */
    class HasLocalFunction
    {};


    template< class DiscreteFunction >
    struct DiscreteFunctionTraits;

    template< class Traits >
    class DiscreteFunctionDefault;

    //----------------------------------------------------------------------
    //-
    //-  --DiscreteFunctionInterface
    //-
    //----------------------------------------------------------------------
    /** This is the interface of a discrete function which describes the
        features of a discrete function.
        It contains a local function and a dof iterator which can
        iterate over all dofs of one level. Via the method access the local
        dofs and basis functions can be accessed for a given entity.
        The DOF-Iterators are STL-like Iterators, i.e. they can be dereferenced
        giving the corresponding DOF.

        \interfaceclass
    */
    template< class Impl >
    class DiscreteFunctionInterface
    : public Function< typename DiscreteFunctionTraits< Impl >::DiscreteFunctionSpaceType::FunctionSpaceType, Impl >,
      public IsDiscreteFunction,
      public HasLocalFunction
    {
      typedef DiscreteFunctionInterface< Impl > ThisType;
      typedef Function< typename DiscreteFunctionTraits< Impl >::DiscreteFunctionSpaceType::FunctionSpaceType, Impl > BaseType;

    public:
      //! type of the traits
      typedef DiscreteFunctionTraits< Impl > Traits;

      //! type of the implementaton (Barton-Nackman)
      typedef typename Traits :: DiscreteFunctionType DiscreteFunctionType;

      //! type of associated discrete function space
      typedef typename Traits :: DiscreteFunctionSpaceType DiscreteFunctionSpaceType;

       //! type of the discrete function interface (this type)
      typedef DiscreteFunctionInterface< Impl > DiscreteFunctionInterfaceType;

      //! type of domain field, i.e. type of coordinate component
      typedef typename DiscreteFunctionSpaceType :: DomainFieldType DomainFieldType;
      //! type of range field, i.e. dof type
      typedef typename DiscreteFunctionSpaceType :: RangeFieldType RangeFieldType;
      //! type of domain, i.e. type of coordinates
      typedef typename DiscreteFunctionSpaceType :: DomainType DomainType;
      //! type of range, i.e. result of evaluation
      typedef typename DiscreteFunctionSpaceType :: RangeType RangeType;
      //! type of jacobian, i.e. type of evaluated gradient
      typedef typename DiscreteFunctionSpaceType :: JacobianRangeType JacobianRangeType;

      //! type of the underlying grid part
      typedef typename DiscreteFunctionSpaceType::GridPartType GridPartType;

      //! Type of the underlying grid
      typedef typename DiscreteFunctionSpaceType :: GridType GridType;

      //! type of local functions
      typedef typename Traits :: LocalFunctionType LocalFunctionType;

      //! Type of the dof vector used in the discrete function implementation.
      typedef typename Traits :: DofVectorType  DofVectorType;

      //! Type of the dof iterator used in the discrete function implementation.
      typedef typename Traits :: DofIteratorType DofIteratorType;

      //! Type of the constantdof iterator used in the discrete function implementation
      typedef typename Traits :: ConstDofIteratorType ConstDofIteratorType;

      typedef typename Traits :: DofType DofType;
      typedef typename Traits :: DofBlockType DofBlockType;
      typedef typename Traits :: ConstDofBlockType ConstDofBlockType;
      typedef typename Traits :: DofBlockPtrType DofBlockPtrType;
      typedef typename Traits :: ConstDofBlockPtrType ConstDofBlockPtrType;

      //! type of mapping base class for this discrete function
      typedef typename BaseType :: MappingType MappingType;

      //! size of the dof blocks
      enum { blockSize = DiscreteFunctionSpaceType::localBlockSize };

      template< class Operation >
      struct CommDataHandle
      {
        typedef typename DiscreteFunctionSpaceType
          :: template CommDataHandle< DiscreteFunctionType, Operation > :: Type
          Type;
      };

      //! type of entity local functions are defined on
      typedef typename DiscreteFunctionSpaceType :: EntityType  EntityType;

    protected:
      using BaseType::asImp;

      /** \brief default constructor */
      DiscreteFunctionInterface ()
      {}

    private:
      // prohibit copying and assignment
      DiscreteFunctionInterface ( const ThisType &other );
      ThisType &operator= ( const ThisType &other );

    public:
      DofVectorType& dofVector() { return asImp().dofVector(); }
      const DofVectorType& dofVector() const { return asImp().dofVector(); }

      /** \brief obtain the name of the discrete function
       *
       *  \returns string holding name of discrete function
       */
      const std::string &name () const
      {
        return asImp().name();
      }

      /** \brief obtain a reference to the corresponding DiscreteFunctionSpace */
      const DiscreteFunctionSpaceType &space () const
      {
        return asImp().space();
      }

      /** \brief obtain a reference to the underlying grid part */
      const GridPartType &gridPart () const
      {
        return asImp().gridPart();
      }

      /** \brief obtain a local function for an entity (read-write)
       *
       *  \param[in]  entity  Entity to focus view of discrete function
       *  \returns a local function associated with the entity
       */
      LocalFunctionType localFunction ( const EntityType &entity )
      {
        return asImp().localFunction( entity );
      }

      /** \brief obtain a local function for an entity (read-write)
       *
       *  \param[in]  entity  Entity to focus view of discrete function
       *  \returns a local function associated with the entity
       */
      const LocalFunctionType localFunction ( const EntityType &entity ) const
      {
        return asImp().localFunction( entity );
      }

      /** \brief set all degrees of freedom to zero
       */
      inline void clear()
      {
        asImp().clear();
      }

      /** \brief obtain total number of DoFs
       *
       *  The number of DoFs (degrees of freedom) can also be seen as the size
       *  of the discrete function, i.e., the size of the vector that forms this
       *  discrete funciton.
       *
       *  \returns total number of DoFs for this discrete function
       */
      inline int size() const
      {
        return asImp().size();
      }

      /** \brief obtain total number of blocks, i.e. size / blockSize.
       *
       *  The number of blocks of DoFs (degrees of freedom) can also be seen
       *  as the size of the discrete function divided by the blockSize.
       *
       *  \returns total number of DoFs blocks
       */
      inline int blocks() const
      {
        return asImp().blocks();
      }

      /** \brief obtain pointer to block of discrete function with block number index
       *
       *  \returns a DoFBlockPtrType pointing to block index
       */
      inline ConstDofBlockPtrType block ( unsigned int index ) const
      {
        return asImp().block( index );
      }

      /** \brief obtain pointer to block of discrete function with block number index (read-only)
       *
       *  \returns a DoFBlockPtrType pointing to block index (read-only)
       */
      inline DofBlockPtrType block ( unsigned int index )
      {
        return asImp().block( index );
      }

      /** \brief obtain an iterator pointing to the first DoF (read-only)
       *
       *  \returns a DoF iterator pointing to first DoF (degre of freedom)
       */
      inline ConstDofIteratorType dbegin () const
      {
        return asImp().dbegin ();
      }

      /** \brief obtain an iterator pointing behind the last DoF (read-only)
       *
       *  \returns a DoF iterator pointing behind the last DoF (degree of freedom)
       */
      inline ConstDofIteratorType dend () const
      {
        return asImp().dend ();
      }


      /** \brief obtain an iterator pointing to the first DoF (read-write)
       *
       *  \returns a DoF iterator pointing to first DoF (degre of freedom)
       */
      inline DofIteratorType dbegin ()
      {
        return asImp().dbegin ();
      }

      /** \brief obtain an iterator pointing behind the last DoF (read-write)
       *
       *  \returns a DoF iterator pointing behind the last DoF (degree of freedom)
       */
      inline DofIteratorType dend ()
      {
        return asImp().dend ();
      }

      /** \brief allocate a pointer to a consecutive array storing the DoFs
       *
       *  To support external packages, it is often required to have the DoFs
       *  in a consecutive array. This function ensures this, making a copy if
       *  necessary.
       *
       *  \note The allocated pointer has to be freed by freeDofPointer.
       *
       *  \note Only one DoF pointer may be allocated at a time.
       *
       *  \returns a pointer to a consecutive copy of the DoF vector
       */
      DUNE_VERSION_DEPRECATED(3,0,remove)
      inline RangeFieldType *allocDofPointer () const
      {
        return asImp().allocDofPointer();
      }

      /** \brief allocate a pointer to a consecutive array storing the DoFs
       *
       *  This method serves two purposes:
       *  - The user cannot know, if the DoF array returned by allocDofPointer
       *    has to be freed.
       *  - If the DoF array is just a copy, the DoFs shall be stored back into
       *    the discrete function.
       *
       *  \note The pointer must have been allocated by allocDofPointer.
       *
       *  \note Only one DoF pointer may be allocated at a time.
       *
       *  \param[in]  dofPointer  pointer to the dof array previously allocated
       *                          by allocDofPointer
       */
      DUNE_VERSION_DEPRECATED(3,0,remove)
      inline void freeDofPointer( RangeFieldType *dofPointer )
      {
        asImp().freeDofPointer( dofPointer );
      }

      /** \brief allocate a pointer to a consecutive array storing the DoFs
       *
       *  This method serves sincet the user cannot know, if the DoF array
       *  returned by allocDofPointer has to be freed.
       *
       *  \note The pointer must have been allocated by allocDofPointer.
       *
       *  \note Only one DoF pointer may be allocated at a time.
       *
       *  \note DoFs are NOT stored back into the discrete function.
       *
       *  \param[in]  dofPointer  pointer to the dof array previously allocated
       *                          by allocDofPointer
       */
      DUNE_VERSION_DEPRECATED(3,0,remove)
      inline void freeDofPointerNoCopy( const RangeFieldType *dofPointer ) const
      {
        asImp().freeDofPointerNoCopy( dofPointer );
      }

      /** \brief axpy operation
       *
       *  Adds s * g to this discrete function.
       *
       *  \param[in]  s  scalar value to scale g with
       *  \param[in]  g  discrete function to add
       */
      void axpy( const RangeFieldType &s, const DiscreteFunctionInterfaceType &g )
      {
        asImp().axpy( s, g );
      }

      /** \brief Scalar product between the DoFs of two discrete functions
       *
       *  \note This is a parallel scalar product, so do not sum over all
       *        processes after calling scalarProductDofs!
       *
       *  \note It is assumed that the discrete function has been communicated
       *        (i.e., every local DoF hat the value of the corresponding global
       *        DoF).
       *
       *  \param[in]  other  discrete function to evaluate the scalar product with
       *
       *  \returns the scalar product of the DoF-vectors
       */
      template <class DFType>
      inline RangeFieldType
      scalarProductDofs ( const DiscreteFunctionInterface< DFType > &other ) const
      {
        return asImp().scalarProductDofs( other );
      }

      /** \brief Squared small l^2 norm of all dofs
       *
       *  \note This is already parallel, so do not sum over all
       *        processes after calling scalarProductDofs!
       *
       *  \note It is assumed that the discrete function has been communicated
       *        (i.e., every local DoF hat the value of the corresponding global
       *        DoF).
       *
       *  \returns the squared norm of the DoF-vectors
       */
      inline typename Dune::FieldTraits< RangeFieldType >::real_type
      normSquaredDofs ( ) const
      {
        return asImp().normSquaredDofs( );
      }

      /** \brief print all DoFs to a stream (for debugging purposes)
       *
       *  \param[in]  out  stream to print to
       */
      inline void print( std :: ostream &out ) const
      {
        asImp().print( out );
      }

      /** \brief check for NaNs
       *  \returns if one of the DoFs is NaN \b false is returned, otherwise \b true
       */
      bool dofsValid () const
      {
        return asImp().dofsValid();
      }

      /** \brief assign the DoFs of another discrete function to this one
       *
       *  \param[in]  g  discrete function which is copied
       */
      template < class DFType >
      void assign( const DiscreteFunctionInterface< DFType > &g )
      {
        asImp().assign( g );
      }

      /** \brief return reference to data handle object */
      template< class Operation >
      typename CommDataHandle< Operation > :: Type
      dataHandle( const Operation *operation )
      {
        return asImp().dataHandle( operation );
      }

      /** \brief do default communication of space for this discrete
                 function
      */
      inline void communicate()
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().communicate() );
      }

      /** \brief add another discrete function to this one
       *
       *  \param[in]  g  discrete function to add
       *
       *  \returns a reference to this discrete function (i.e. *this)
       */
      template < class DFType >
      DiscreteFunctionType &operator+=(const DiscreteFunctionInterface< DFType > &g)
      {
        return asImp().operator+=( g );
      }

      /** \brief substract all degrees of freedom from given discrete function using the dof iterators
          \param[in] g discrete function which is substracted from this discrete function
          \return reference to this (i.e. *this)
      */
      template < class DFType >
      DiscreteFunctionType& operator-=(const DiscreteFunctionInterface< DFType > &g)
      {
        return asImp().operator-=( g );
      }

      /** \brief multiply all DoFs by a scalar factor
       *
       *  \param[in]  scalar  factor to muliply all DoFs by
       *
       *  \returns a reference to this discrete function (i.e. *this)
       */
      inline DiscreteFunctionType &operator*= ( const RangeFieldType &scalar )
      {
        return asImp() *= scalar;
      }

      /** \brief devide all DoFs by a scalar factor
       *
       *  \param[in]  scalar  factor to divide all DoFs by
       *
       *  \returns a reference to this discrete function (i.e. *this)
       */
      inline DiscreteFunctionType &operator/= ( const RangeFieldType &scalar )
      {
        return asImp() /= scalar;
      }

      /** \brief read the discrete function from a stream
       *
       *  \param[in]  in  stream to read the discrete function from
       */
      template< class StreamTraits >
      inline void read ( InStreamInterface< StreamTraits > &in )
      {
        asImp().read( in );
      }

      /** \brief write the discrete function into a stream
       *
       *  \param[in]  out  stream to write the discrete function to
       */
      template< class StreamTraits >
      inline void write ( OutStreamInterface< StreamTraits > &out ) const
      {
        asImp().write( out );
      }

      /** \brief Enable this discrete function for dof compression,
           i.e. during grdi changes a dof compression
           is done when the DofManagers compress is called.
      */
      inline void enableDofCompression()
      {
        asImp().enableDofCompression();
      }

      // this needs to be revised, the definition should be in GridPart
      // further discussion needed
      typedef LoadBalanceLeafData< ThisType > DefaultLoadBalanceContainsCheckType;
      inline DefaultLoadBalanceContainsCheckType defaultLoadBalanceContainsCheck() const
      {
        return DefaultLoadBalanceContainsCheckType( *this );
      }
    };



    //*************************************************************************
    //
    //  --DiscreteFunctionDefault
    //
    //! Default implementation of the discrete function. This class is
    //! responsible for the dof storage. Different implementations of the
    //! discrete function use different dof storage.
    //! The default implementation provides +=, -= and so on operators and
    //! a DofIterator access, which can run over all dofs in an efficient way.
    //! Furthermore with an entity you can access a local function to evaluate
    //! the discrete function by multiplying the dofs and the basefunctions.
    //!
    //*************************************************************************
    template< class Impl >
    class DiscreteFunctionDefault
    : public DiscreteFunctionInterface< Impl > ,
      public PersistentObject
    {
      typedef DiscreteFunctionDefault< Impl > ThisType;
      typedef DiscreteFunctionInterface< Impl > BaseType;

    public:
      typedef typename BaseType :: Traits Traits;

      //! type of the discrete function (Barton-Nackman parameter)
      typedef Impl DiscreteFunctionType;

      typedef typename BaseType::DiscreteFunctionInterfaceType DiscreteFunctionInterfaceType;

    private:
      typedef DiscreteFunctionDefault< Impl > DiscreteFunctionDefaultType;

      enum { myId_ = 0 };

      typedef ParallelScalarProduct< DiscreteFunctionInterfaceType > ScalarProductType;

    public:
      //! type of discrete function space
      typedef typename BaseType::DiscreteFunctionSpaceType DiscreteFunctionSpaceType;

      //! type of the underlying grid part
      typedef typename BaseType::GridPartType GridPartType;

      //! type of domain vector
      typedef typename DiscreteFunctionSpaceType :: DomainType DomainType;
      //! type of range vector
      typedef typename DiscreteFunctionSpaceType :: RangeType RangeType;
      //! type of jacobian
      typedef typename DiscreteFunctionSpaceType :: JacobianRangeType JacobianRangeType;
      //! type of hessian
      typedef typename DiscreteFunctionSpaceType :: HessianRangeType HessianRangeType;

      //! type of domain field (usually a float type)
      typedef typename DiscreteFunctionSpaceType :: DomainFieldType DomainFieldType;
      //! type of range field (usually a float type)
      typedef typename DiscreteFunctionSpaceType :: RangeFieldType RangeFieldType;

       //! type of the dof iterator
      typedef typename Traits :: DofIteratorType DofIteratorType;
      //! type of the const dof iterator
      typedef typename Traits :: ConstDofIteratorType ConstDofIteratorType;

      //! type of DofVector
      typedef typename Traits :: DofVectorType     DofVectorType;

      //! type of LocalDofVector
      typedef typename Traits :: LocalDofVectorType LocalDofVectorType;
      //! type of LocalDofVector
      typedef typename Traits :: LocalDofVectorAllocatorType LocalDofVectorAllocatorType;

      //! type of local functions
      typedef typename BaseType :: LocalFunctionType LocalFunctionType;

      typedef typename BaseType :: DofBlockType DofBlockType;
      typedef typename BaseType :: ConstDofBlockType ConstDofBlockType;
      typedef typename BaseType :: DofBlockPtrType DofBlockPtrType;
      typedef typename BaseType :: ConstDofBlockPtrType ConstDofBlockPtrType;

      typedef typename BaseType :: EntityType EntityType ;

      typedef typename BaseType :: DofType DofType;

      //! size type of the block vector
      typedef typename DofVectorType::SizeType SizeType;

      //! size of the dof blocks
      enum { blockSize = BaseType::blockSize };

      template< class Operation >
      struct CommDataHandle
      : public BaseType :: template CommDataHandle< Operation >
      {};

    private:
      struct LocalFunctionEvaluateFunctor
      {
        typedef typename LocalFunctionType::LocalCoordinateType LocalCoordinateType;
        typedef typename LocalFunctionType::RangeType RangeType;

        LocalFunctionEvaluateFunctor ( RangeType &value ) : value_( value ) {}

        void operator() ( const LocalCoordinateType &x, const LocalFunctionType &localFunction )
        {
          localFunction.evaluate( x, value_ );
        }

      private:
        RangeType &value_;
      };

      struct LocalFunctionJacobianFunctor
      {
        typedef typename LocalFunctionType::LocalCoordinateType LocalCoordinateType;
        typedef typename LocalFunctionType::JacobianRangeType JacobianRangeType;

        LocalFunctionJacobianFunctor ( JacobianRangeType &jacobian ) : jacobian_( jacobian ) {}

        void operator() ( const LocalCoordinateType &x, const LocalFunctionType &localFunction )
        {
          localFunction.jacobian( x, jacobian_);
        }

      private:
        JacobianRangeType &jacobian_;
      };

      struct LocalFunctionHessianFunctor
      {
        typedef typename LocalFunctionType::LocalCoordinateType LocalCoordinateType;
        typedef typename LocalFunctionType::HessianRangeType HessianRangeType;

        LocalFunctionHessianFunctor ( HessianRangeType &hessian ) : hessian_( hessian ) {}

        void operator() ( const LocalCoordinateType &x, const LocalFunctionType &localFunction )
        {
          localFunction.hessian( x, hessian_ );
        }

      private:
        HessianRangeType &hessian_;
      };

    protected:
      using BaseType :: asImp;

      /** \brief Constructor storing discrete function space and local function
       *         factory
       *
       *  The discrete function space is passed to the interface class and the
       *  local function storage is initialized.
       *
       *  \param[in]  name       name of the discrete function
       *  \param[in]  dfSpace    discrete function space
       *  \param[in]  lfFactory  local function factory
       */
      DiscreteFunctionDefault ( const std::string &name,
                                const DiscreteFunctionSpaceType &dfSpace );

    private:
      // prohibit copying and assignment
      inline DiscreteFunctionDefault ( const ThisType & );
      ThisType &operator= ( const ThisType & );

    public:
      // Default Implementations
      // -----------------------

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::name() const */
      const std::string &name () const { return name_; }

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::space() const */
      const DiscreteFunctionSpaceType &space () const { return dfSpace_; }

      /** \brief obtain a reference to the underlying grid part */
      const GridPartType &gridPart () const { return space().gridPart(); }

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::localFunction(const EntityType &entity) */
      LocalFunctionType localFunction ( const EntityType &entity ) { return LocalFunctionType( asImp(), entity ); }

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::localFunction(const EntityType &entity) */
      const LocalFunctionType localFunction ( const EntityType &entity ) const { return LocalFunctionType( asImp(), entity ); }

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::clear() */
      void clear() { dofVector().clear(); }

      DofVectorType& dofVector() { return asImp().dofVector(); }
      const DofVectorType& dofVector() const { return asImp().dofVector(); }

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::blocks() */
      int blocks() const { return dofVector().size(); }

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::block( unsigned int index ) */
      DofBlockPtrType block ( unsigned int index )
      {
        return dofVector().blockPtr( index );
      }

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::block( unsigned int index ) const */
      ConstDofBlockPtrType block ( unsigned int index ) const
      {
        return dofVector().blockPtr( index );
      }

      /** \brief Return the number of blocks in the block vector
       *
       *  \return Number of block in the block vector
       */
      SizeType size () const { return dofVector().size() * blockSize; }

      /** \brief Obtain the constant iterator pointing to the first dof
       *
       *  \return Constant iterator pointing to the first dof
       */
      ConstDofIteratorType dbegin () const { return dofVector().begin(); }

      /** \brief Obtain the non-constant iterator pointing to the first dof
       *
       *  \return Non-Constant iterator pointing to the first dof
       */
      DofIteratorType dbegin () { return dofVector().begin(); }

      /** \brief Obtain the constant iterator pointing to the last dof
       *
       *  \return Constant iterator pointing to the last dof
       */
      ConstDofIteratorType dend () const { return dofVector().end(); }

      /** \brief Obtain the non-constant iterator pointing to the last dof
       *
       *  \return Non-Constant iterator pointing to the last dof
       */
      DofIteratorType dend () { return dofVector().end(); }

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::allocDofPointer
       *
       *  \note The default implementation make a copy of the DoF vector using
       *        the DoF iterators.
       */
      inline RangeFieldType *allocDofPointer () const;

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::freeDofPointer
       *
       *  \note The default implementation make a copy of the DoF vector using
       *        the DoF iterators.
       */
      inline void freeDofPointer( RangeFieldType *dofPointer );

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::freeDofPointerNoCopy
       *
       *  \note The default implementation make a copy of the DoF vector using
       *        the DoF iterators.
       */
      inline void freeDofPointerNoCopy( const RangeFieldType *dofPointer ) const;

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::axpy(const RangeFieldType &s,const DiscreteFunctionInterfaceType &g) */
      template <class DFType>
      void axpy ( const RangeFieldType &s, const DiscreteFunctionInterface< DFType > &g );

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::axpy(const RangeFieldType &s,const DiscreteFunctionInterfaceType &g) */
      void axpy ( const RangeFieldType &s, const DiscreteFunctionInterfaceType& g )
      {
        dofVector().axpy( s, g.dofVector() );
      }

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::scalarProductDofs */
      template <class DFType>
      inline RangeFieldType
      scalarProductDofs ( const DiscreteFunctionInterface< DFType > &other ) const
      {
        return scalarProduct_.scalarProductDofs( *this, other );
      }

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::normSquaredDofs */
      inline typename Dune::FieldTraits< RangeFieldType >::real_type
      normSquaredDofs ( ) const { return std::real( (*this).scalarProductDofs( *this )); }

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::print */
      void print ( std :: ostream &out ) const;

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::dofsValid */
      inline bool dofsValid () const;

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::assign(const DiscreteFunctionInterfaceType &g) */
      template <class DFType>
      void assign ( const DiscreteFunctionInterface< DFType > &g );

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::assign(const DiscreteFunctionInterfaceType &g) */
      void assign ( const DiscreteFunctionType &g )
      {
        dofVector() = g.dofVector();
      }

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::dataHandle */
      template< class Operation >
      typename CommDataHandle< Operation > :: Type
      dataHandle ( const Operation *operation );

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::communicate() */
      void communicate()
      {
        assert( Fem :: ThreadManager :: singleThreadMode() );
        this->space().communicate( asImp() );
      }

      /** \copydoc Dune::Fem::Function::evaluate(const DomainType &x,RangeType &value) const */
      inline void evaluate ( const DomainType &x, RangeType &value ) const
      {
        LocalFunctionEvaluateFunctor functor( value );
        asImp().evaluateGlobal( x, functor );
      }

      /** \copydoc Dune::Fem::Function::jacobian(const DomainType &x,JacobianRangeType &jacobian) const */
      inline void jacobian ( const DomainType &x, JacobianRangeType &jacobian ) const
      {
        LocalFunctionJacobianFunctor functor( jacobian );
        asImp().evaluateGlobal( x, functor );
      }

      /** \copydoc Dune::Fem::Function::hessian (const DomainType &x,HessianRangeType &hessian) const */
      inline void hessian ( const DomainType &x, HessianRangeType &hessian ) const
      {
        LocalFunctionHessianFunctor functor( hessian );
        asImp().evaluateGlobal( x, functor );
      }

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::operator+=(const DiscreteFunctionInterface< DFType > &g) */
      template <class DFType>
      DiscreteFunctionType& operator+=(const DiscreteFunctionInterface< DFType > &g);

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::operator+=(const DiscreteFunctionInterface< DFType > &g) */
      DiscreteFunctionType& operator+=(const DiscreteFunctionType& g)
      {
        dofVector() += g.dofVector();
        return asImp();
      }

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::operator-=(const DiscreteFunctionInterface< DFType > &g) */
      template <class DFType>
      DiscreteFunctionType& operator-=(const DiscreteFunctionInterface< DFType > &g);

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::operator-=(const DiscreteFunctionInterface< DFType > &g) */
      DiscreteFunctionType& operator-=(const DiscreteFunctionType& g)
      {
        dofVector() -= g.dofVector();
        return asImp();
      }

      /** \brief multiply all DoFs with a scalar factor
       *
       *  \param[in]  scalar  factor to multiply DoFs with
       *
       *  \returns reference to this discrete function (i.e. *this)
       */
      inline DiscreteFunctionType &operator*= ( const RangeFieldType &scalar );

      /** \brief devide all DoFs by a scalar factor
       *
       *  \param[in]  scalar  factor with which all dofs are devided
       *
       *  \returns reference to this discrete function (i.e. *this)
       */
      inline DiscreteFunctionType &operator/= ( const RangeFieldType &scalar ) { return BaseType :: operator*=( RangeFieldType(1 ) / scalar ); }

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::read */
      template< class StreamTraits >
      inline void read ( InStreamInterface< StreamTraits > &in );

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::write */
      template< class StreamTraits >
      inline void write ( OutStreamInterface< StreamTraits > &out ) const;

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::enableDofCompression()
       *
       *  \note The default implementation does nothing.
       */
      inline void enableDofCompression () {}


    public:
      // Non-Interface Methods
      // ---------------------

      template <class DFType>
      inline bool operator== ( const DiscreteFunctionInterface< DFType>  &g ) const;

      template <class DFType>
      inline bool operator!= ( const DiscreteFunctionInterface< DFType > &g ) const { return !(operator==( g )); }

      /** \brief obtain the local function storage
       *
       *  \returns a reference to the local function storage
       */
      inline LocalDofVectorAllocatorType &localDofVectorAllocator () const { return ldvAllocator_; }

      //! add scaled local Dofs to dof vector
      template< class LocalDofs >
      void addScaledLocalDofs ( const EntityType &entity, const RangeFieldType &s, const LocalDofs &localDofs )
      {
        typedef LeftAddScaled< const LocalDofs, const RangeFieldType > AssignFunctorType;
        AssignFunctorType assignFunctor( localDofs, s );

        DofBlockFunctor< DiscreteFunctionType, AssignFunctorType > functor( asImp(), assignFunctor );
        space().blockMapper().mapEach( entity, functor );
      }

      //! add local Dofs to dof vector
      template< class LocalDofs >
      void addLocalDofs ( const EntityType &entity, const LocalDofs &localDofs )
      {
        typedef LeftAdd< const LocalDofs > AssignFunctorType;
        AssignFunctorType assignFunctor( localDofs );

        DofBlockFunctor< DiscreteFunctionType, AssignFunctorType > functor( asImp(), assignFunctor );
        space().blockMapper().mapEach( entity, functor );
      }

      //! set local Dofs to dof vector
      template< class LocalDofs >
      void setLocalDofs ( const EntityType &entity, const LocalDofs &localDofs )
      {
        typedef LeftAssign< const LocalDofs > AssignFunctorType;
        AssignFunctorType assignFunctor( localDofs );

        DofBlockFunctor< DiscreteFunctionType, AssignFunctorType > functor( asImp(), assignFunctor );
        space().blockMapper().mapEach( entity, functor );
      }

      //! get local Dofs and store a reference to it in the LocalDofVector
      void getLocalDofs ( const EntityType &entity, LocalDofVectorType &localDofs )
      {
        typedef AssignVectorReference< LocalDofVectorType > AssignFunctorType;
        AssignFunctorType assignFunctor( localDofs );

        DofBlockFunctor< DiscreteFunctionType, AssignFunctorType > functor( asImp(), assignFunctor );
        space().blockMapper().mapEach( entity, functor );
      }

      //! get local Dofs and store the values  in LocalDofVector
      template< class A >
      void getLocalDofs ( const EntityType &entity, Dune::DynamicVector< DofType, A > &localDofs ) const
      {
        typedef AssignFunctor< Dune::DynamicVector< DofType, A > > AssignFunctorType;
        AssignFunctorType assignFunctor( localDofs );

        DofBlockFunctor< const DiscreteFunctionType, AssignFunctorType > functor( asImp(), assignFunctor );
        space().blockMapper().mapEach( entity, functor );
      }

    protected:
      /** \copydoc Dune::PersistentObject::backup */
      virtual void backup() const
      {
        // get backup stream from persistence manager and write to it
        write( PersistenceManager :: backupStream() );
      }

      /** \copydoc Dune::PersistentObject::restore */
      virtual void restore()
      {
        // get restore stream from persistence manager and read from it
        read( PersistenceManager :: restoreStream() );
      }

      /** \copydoc Dune::PersistentObject::insertSubData */
      virtual void insertSubData();

      /** \copydoc Dune::PersistentObject::removeSubData */
      virtual void removeSubData();

      /** \brief evaluate functor in global coordinate */
      template< class Functor >
      void evaluateGlobal ( const DomainType &x, Functor functor ) const;

      // only PersistenceManager should call backup and restore
      friend class PersistenceManager;

    protected:
      const DiscreteFunctionSpaceType &dfSpace_;

      // the local function storage
      typename Traits :: LocalDofVectorStackType ldvStack_;
      mutable LocalDofVectorAllocatorType ldvAllocator_;

      mutable DebugLock dofPointerLock_;

    protected:
      std::string name_;
      ScalarProductType scalarProduct_;
    }; // end class DiscreteFunctionDefault


    template< class DiscreteFunction >
    class ManagedDiscreteFunction;

    /** \class DiscreteFunctionTraits
     *  \brief Traits class for a DiscreteFunction
     *
     *  \tparam  DiscreteFunctionSpace   space the discrete function lives in
     *  \tparam  DofVector             implementation class of the block vector
     */
    template< typename DiscreteFunctionSpace, typename DofVector >
    struct DefaultDiscreteFunctionTraits
    {
      typedef DofVector DofVectorType;

      typedef DiscreteFunctionSpace                           DiscreteFunctionSpaceType;
      typedef typename DiscreteFunctionSpaceType::DomainType  DomainType;
      typedef typename DiscreteFunctionSpaceType::RangeType   RangeType;

      typedef typename DofVectorType::IteratorType            DofIteratorType;
      typedef typename DofVectorType::ConstIteratorType       ConstDofIteratorType;
      typedef typename DofVectorType::DofBlockType            DofBlockType;
      typedef typename DofVectorType::ConstDofBlockType       ConstDofBlockType;
      typedef typename DofVectorType::DofBlockPtrType         DofBlockPtrType;
      typedef typename DofVectorType::ConstDofBlockPtrType    ConstDofBlockPtrType;

      typedef typename DiscreteFunctionSpaceType::BlockMapperType MapperType;
      typedef typename DofVectorType::FieldType DofType;

      typedef ThreadSafeValue< UninitializedObjectStack >         LocalDofVectorStackType;
      typedef StackAllocator< DofType, LocalDofVectorStackType* > LocalDofVectorAllocatorType;
      typedef DynamicReferenceVector< DofType, LocalDofVectorAllocatorType > LocalDofVectorType;

      //typedef MutableLocalFunction< DiscreteFunctionType > LocalFunctionType;
    };


  ///@}

  } // end namespace Fem

} // end namespace Dune

#include "discretefunction_inline.hh"

#include "gridfunctionadapter.hh"
#endif // #ifndef DUNE_FEM_DISCRETEFUNCTION_HH


==> anc/xt-super/dune-fem/dune/fem/function/common/discretefunction_inline.hh <==
#ifndef DUNE_FEM_DISCRETEFUNCTION_INLINE_HH
#define DUNE_FEM_DISCRETEFUNCTION_INLINE_HH

#include <fstream>

#include <dune/geometry/referenceelements.hh>

#include <dune/fem/gridpart/common/persistentindexset.hh>
#include <dune/fem/io/streams/streams.hh>
#include <dune/fem/misc/threads/threadmanager.hh>

#include "discretefunction.hh"

namespace Dune
{

  namespace Fem
  {

    // DiscreteFunctionDefault
    // -----------------------

    template< class Impl >
    inline DiscreteFunctionDefault< Impl >
      :: DiscreteFunctionDefault ( const std::string &name,
                                   const DiscreteFunctionSpaceType &dfSpace )
    : dfSpace_( dfSpace ),
      ldvStack_( std::max( std::max( sizeof( DofType ), sizeof( DofType* ) ),
                           sizeof(typename LocalDofVectorType::value_type) ) // for PetscDiscreteFunction
                 * space().blockMapper().maxNumDofs() * DiscreteFunctionSpaceType::localBlockSize ),
      ldvAllocator_( &ldvStack_ ),
      name_( name ),
      scalarProduct_( dfSpace )
    {
    }


    template< class Impl >
    inline typename DiscreteFunctionDefault< Impl > :: RangeFieldType *
    DiscreteFunctionDefault< Impl > :: allocDofPointer() const
    {
      dofPointerLock_.lock();

      const unsigned int size = BaseType :: size();
      RangeFieldType *dofPointer = new RangeFieldType[ size ];

      unsigned int i = 0;
      const ConstDofIteratorType end = BaseType :: dend();
      for( ConstDofIteratorType it = BaseType :: dbegin(); it != end; ++it )
        dofPointer[ i++ ] = *it;
      assert( i == size );

      return dofPointer;
    }


    template< class Impl >
    inline void DiscreteFunctionDefault< Impl >
      :: freeDofPointer( RangeFieldType *dofPointer )
    {
      unsigned int i = 0;
      const DofIteratorType end = BaseType :: dend();
      for( DofIteratorType it = BaseType :: dbegin(); it != end; ++it )
        *it = dofPointer[ i++ ];
      assert( i == BaseType :: size() );

      delete[] dofPointer;
      dofPointerLock_.unlock();
    }


    template< class Impl >
    inline void DiscreteFunctionDefault< Impl >
      :: freeDofPointerNoCopy( const RangeFieldType *dofPointer ) const
    {
      delete[] dofPointer;
      dofPointerLock_.unlock();
    }


    template< class Impl >
    inline void DiscreteFunctionDefault<Impl >
      :: print ( std::ostream &out ) const
    {
      const ConstDofIteratorType end = BaseType :: dend();
      for( ConstDofIteratorType dit = BaseType :: dbegin(); dit != end; ++dit )
        out << (*dit) << std::endl;
    }


    template< class Impl >
    inline bool DiscreteFunctionDefault< Impl >
      :: dofsValid () const
    {
      const ConstDofIteratorType end = BaseType :: dend();
      for( ConstDofIteratorType it = BaseType :: dbegin(); it != end; ++it )
      {
        if( ! std::isfinite( *it ) )
          return false ;
      }

      return true;
    }


    template< class Impl >
    template< class DFType >
    inline void DiscreteFunctionDefault< Impl >
      ::axpy ( const RangeFieldType &s, const DiscreteFunctionInterface< DFType > &g )
    {
      if( BaseType::size() != g.size() )
        DUNE_THROW(InvalidStateException,"DiscreteFunctionDefault: sizes do not match in axpy");

      // apply axpy to all dofs from g
      const DofIteratorType end = BaseType::dend();
      typename DFType :: ConstDofIteratorType git = g.dbegin();
      for( DofIteratorType it = BaseType::dbegin(); it != end; ++it, ++git )
        *it += s * (*git );
    }


    template< class Impl >
    template< class DFType >
    inline void DiscreteFunctionDefault< Impl >
      ::assign ( const DiscreteFunctionInterface< DFType > &g )
    {
      if( BaseType::size() != g.size() )
        DUNE_THROW(InvalidStateException,"DiscreteFunctionDefault: sizes do not match in assign");

      // copy all dofs from g to this
      const DofIteratorType end = BaseType::dend();
      typename DFType :: ConstDofIteratorType git = g.dbegin();
      for( DofIteratorType it = BaseType::dbegin(); it != end; ++it, ++git )
        *it = *git;
    }


    template< class Impl >
    template< class Operation >
    inline typename DiscreteFunctionDefault< Impl >
      :: template CommDataHandle< Operation > :: Type
    DiscreteFunctionDefault< Impl > :: dataHandle ( const Operation *operation )
    {
      return BaseType :: space().createDataHandle( asImp(), operation );
    }


    template< class Impl >
    template< class Functor >
    inline void DiscreteFunctionDefault< Impl >
      ::evaluateGlobal ( const DomainType &x, Functor functor ) const
    {
      typedef typename DiscreteFunctionSpaceType::GridPartType GridPartType;
      EntitySearch< GridPartType, EntityType::codimension > entitySearch( BaseType::space().gridPart() );

      const EntityType & entity(entitySearch( x ));
      const typename EntityType::Geometry geometry = entity.geometry();
      functor( geometry.local( x ), BaseType::localFunction( entity ) );
    }


    template< class Impl >
    template< class DFType >
    inline typename DiscreteFunctionDefault< Impl > :: DiscreteFunctionType &
    DiscreteFunctionDefault< Impl >
      ::operator+= ( const DiscreteFunctionInterface< DFType > &g )
    {
      if( BaseType::size() != g.size() )
        DUNE_THROW(InvalidStateException,"DiscreteFunctionDefault: sizes do not match in operator +=");

      const DofIteratorType end = BaseType::dend();
      typename DFType :: ConstDofIteratorType git = g.dbegin();
      for( DofIteratorType it = BaseType::dbegin(); it != end; ++it, ++git )
        *it += *git;
      return asImp();
    }


    template< class Impl >
    template< class DFType >
    inline typename DiscreteFunctionDefault< Impl > :: DiscreteFunctionType &
    DiscreteFunctionDefault< Impl >
      ::operator-= ( const DiscreteFunctionInterface< DFType > &g )
    {
      if( BaseType::size() != g.size() )
        DUNE_THROW(InvalidStateException,"DiscreteFunctionDefault: sizes do not match in operator -=");

      const DofIteratorType end = BaseType :: dend();
      typename DFType :: ConstDofIteratorType git = g.dbegin();
      for( DofIteratorType it = BaseType :: dbegin(); it != end; ++it, ++git )
        *it -= *git;
      return asImp();
    }


    template< class Impl >
    inline typename DiscreteFunctionDefault< Impl > :: DiscreteFunctionType &
    DiscreteFunctionDefault< Impl >
      :: operator*= ( const RangeFieldType &scalar )
    {
      const DofIteratorType end = BaseType :: dend();
      for( DofIteratorType it = BaseType :: dbegin(); it != end; ++it )
        *it *= scalar;
      return asImp();
    }


    template< class Impl >
    template< class StreamTraits >
    inline void DiscreteFunctionDefault< Impl >
      :: read ( InStreamInterface< StreamTraits > &in )
    {
      unsigned int versionId = in.readUnsignedInt();
      if( versionId < DUNE_VERSION_ID(0,9,1) )
        DUNE_THROW( IOError, "Trying to read outdated file." );
      else if( versionId > DUNE_MODULE_VERSION_ID(DUNE_FEM) )
        std :: cerr << "Warning: Reading discrete function from newer version: "
                    << versionId << std :: endl;

      // verify space id for files written with dune-fem version 1.5 or newer
      if( versionId >= DUNE_VERSION_ID(1,5,0) )
      {
        // make sure that space of discrete function matches the space
        // of the data that was written
        const DFSpaceIdentifier spaceId = space().type();
        int mySpaceIdInt;
        in >> mySpaceIdInt;
        const DFSpaceIdentifier mySpaceId = (DFSpaceIdentifier) mySpaceIdInt;

        if( spaceId != mySpaceId )
          DUNE_THROW( IOError, "Trying to read discrete function from different space: DFSpace (" << spaceName( spaceId ) << ") != DataSpace (" << spaceName( mySpaceId ) << ")" );
      }

      // read name
      in >> name_;

      // read size as integer
      int mysize;
      in >> mysize ;

      // check size
      if( mysize != BaseType :: size() &&
          BaseType :: size() != this->space().size() ) // only read compressed vectors
      {
        DUNE_THROW( IOError, "Trying to read discrete function of different size." );
      }

      // read all dofs
      const DofIteratorType end = BaseType :: dend();
      for( DofIteratorType it = BaseType :: dbegin(); it != end; ++it )
        in >> *it;
    }


    template< class Impl >
    template< class StreamTraits >
    inline void DiscreteFunctionDefault< Impl >
      :: write ( OutStreamInterface< StreamTraits > &out ) const
    {
      unsigned int versionId = DUNE_MODULE_VERSION_ID(DUNE_FEM);
      out << versionId ;

      // write space id to for testing when function is read
      int spaceId = space().type();
      out << spaceId ;

      // write name
      out << name_;

      // only allow write when vector is compressed
      if( BaseType :: size() != this->space().size() )
        DUNE_THROW(InvalidStateException,"Writing DiscreteFunction in uncompressed state!");

      // write size as integer
      const int mysize = BaseType :: size();
      out << mysize;

      // write all dofs
      const ConstDofIteratorType end = BaseType :: dend();
      for( ConstDofIteratorType it = BaseType :: dbegin(); it != end; ++it )
        out << *it;
    }


    template< class Impl >
    void DiscreteFunctionDefault< Impl >
      :: insertSubData()
    {
      typedef typename DiscreteFunctionSpaceType::IndexSetType IndexSetType;
      IndexSetType &indexSet = (IndexSetType &)space().indexSet();
      if( Dune::Fem::Capabilities::isPersistentIndexSet< IndexSetType >::v )
      {
        PersistentIndexSetInterface* persistentIndexSet
          = Dune::Fem::Capabilities::isPersistentIndexSet< IndexSetType >::map( indexSet );

        // this marks the index set in the DofManager's list of index set as persistent
        if( persistentIndexSet )
          persistentIndexSet->addBackupRestore();
      }
    }

    template< class Impl >
    void DiscreteFunctionDefault< Impl >
      :: removeSubData()
    {
      typedef typename DiscreteFunctionSpaceType::IndexSetType IndexSetType;
      IndexSetType &indexSet = (IndexSetType &)space().indexSet();
      if( Dune::Fem::Capabilities::isPersistentIndexSet< IndexSetType >::v )
      {
        PersistentIndexSetInterface* persistentIndexSet
          = Dune::Fem::Capabilities::isPersistentIndexSet< IndexSetType >::map( indexSet );

        // this unmarks the index set in the DofManager's list of index set as persistent
        if( persistentIndexSet )
          persistentIndexSet->removeBackupRestore();
      }
    }


    template< class Impl >
    template< class DFType >
    inline bool DiscreteFunctionDefault< Impl >
      :: operator== ( const DiscreteFunctionInterface< DFType > &g ) const
    {
      if( BaseType :: size() != g.size() )
        return false;

      const ConstDofIteratorType end = BaseType :: dend();

      ConstDofIteratorType fit = BaseType :: dbegin();
      typename DFType :: ConstDofIteratorType git = g.dbegin();
      for( ; fit != end; ++fit, ++git )
      {
        if( std::abs( *fit - *git ) > 1e-15 )
          return false;
      }

      return true;
    }


    // Stream Operators
    // ----------------

    /** \brief write a discrete function into an STL stream
     *  \relates DiscreteFunctionInterface
     *
     *  \param[in]  out  STL stream to write to
     *  \param[in]  df   discrete function to write
     *
     *  \returns the STL stream (for concatenation)
     */
    template< class Impl >
    inline std :: ostream &
      operator<< ( std :: ostream &out,
                   const DiscreteFunctionInterface< Impl > &df )
    {
      df.print( out );
      return out;
    }



    /** \brief write a discrete function into an output stream
     *  \relates DiscreteFunctionInterface
     *  \relatesalso OutStreamInterface
     *
     *  \param[in]  out  stream to write to
     *  \param[in]  df   discrete function to write
     *
     *  \returns the output stream (for concatenation)
     */
    template< class StreamTraits, class Impl >
    inline OutStreamInterface< StreamTraits > &
      operator<< ( OutStreamInterface< StreamTraits > &out,
                   const DiscreteFunctionInterface< Impl > &df )
    {
      df.write( out );
      return out;
    }



    /** \brief read a discrete function from an input stream
     *  \relates DiscreteFunctionInterface
     *  \relatesalso InStreamInterface
     *
     *  \param[in]   in  stream to read from
     *  \param[out]  df  discrete function to read
     *
     *  \returns the input stream (for concatenation)
     */
    template< class StreamTraits, class Impl >
    inline InStreamInterface< StreamTraits > &
      operator>> ( InStreamInterface< StreamTraits > &in,
                   DiscreteFunctionInterface< Impl > &df )
    {
      df.read( in );
      return in;
    }

  } // end namespace Fem

} // end namespace Dune
#endif // #ifndef DUNE_FEM_DISCRETEFUNCTION_INLINE_HH


==> anc/xt-super/dune-fem/dune/fem/function/common/dofblock.hh <==
#ifndef DUNE_FEM_DOFBLOCK_HH
#define DUNE_FEM_DOFBLOCK_HH

#include <utility>
#include <type_traits>

#include <dune/fem/storage/envelope.hh>

namespace Dune
{

  namespace Fem
  {

    /** \class   DofBlockProxy
     *  \ingroup DiscreteFunction
     *  \brief   DoF block proxy for discrete functions with random access to DoFs
     *
     *  Discrete functions are required to support random access to DoF blocks.
     *  If random access to the DoFs is available, DofBlockProxy can be used to
     *  fake the required DoF blocks.
     *
     *  A discrete function willing to use this proxy has to implement a method
     *  called "dof" (and it's constant counterpart) that provides access to the
     *  DoFs via an index.
     *
     *  Use of the DofBlockProxy is shown in VectorDiscreteFunction.
     *
     *  \param  DiscreteFunction  type of the discrete function (for constant
     *                            DoF blocks, use the const version here)
     *  \param  Dof               type of the degrees of freedom (for constant
     *                            DoF blocks, use the const version here)
     *  \param  Size              size of the DoF blocks (block size returned
     *                            from block mapper)
     */
    template< class DiscreteFunction, class Dof, unsigned int Size >
    class DofBlockProxy
    {
      typedef DofBlockProxy< DiscreteFunction, Dof, Size > ThisType;

      friend class Fem :: Envelope< ThisType >;

      typedef DofBlockProxy< const DiscreteFunction, const Dof, Size > ConstDofBlockProxy;
      typedef DofBlockProxy< typename std::remove_const< DiscreteFunction >::type, typename std::remove_const< Dof >::type, Size > NonConstDofBlockProxy;

    public:
      typedef DiscreteFunction DiscreteFunctionType;

      typedef Dof DofType;

      static const unsigned int size = Size;

      typedef unsigned int size_type;

      typedef std::pair< DiscreteFunctionType *, size_type > KeyType;

    protected:
      DofBlockProxy ( const KeyType &key )
      : discreteFunction_( *(key.first) ),
        first_( size * key.second )
      {}

      DofBlockProxy ( const ConstDofBlockProxy &other )
      : discreteFunction_( other.discreteFunction_ ),
        first_( other.first_ )
      {}

      DofBlockProxy ( const NonConstDofBlockProxy &other )
      : discreteFunction_( other.discreteFunction_ ),
        first_( other.first_ )
      {}

    public:
      const ThisType &operator= ( const ConstDofBlockProxy &other )
      {
        for( size_type i = 0; i < size; ++i )
          (*this)[ i ] = other[ i ];
        return *this;
      }

      const ThisType &operator= ( const NonConstDofBlockProxy &other )
      {
        for( size_type i = 0; i < size; ++i )
          (*this)[ i ] = other[ i ];
        return *this;
      }

      const DofType &operator[] ( size_type index ) const
      {
        return discreteFunction_.dof( first_ + index );
      }

      DofType &operator[] ( size_type index )
      {
        return discreteFunction_.dof( first_ + index );
      }

      size_type dim () const
      {
        return size;
      }

    protected:
      DiscreteFunctionType &discreteFunction_;
      const size_type first_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_DOFBLOCK_HH


==> anc/xt-super/dune-fem/dune/fem/function/common/dofiterator.hh <==
#ifndef DUNE_FEM_DOFITERATOR_HH
#define DUNE_FEM_DOFITERATOR_HH

#include <dune/fem/misc/bartonnackmaninterface.hh>

namespace Dune
{

  namespace Fem
  {

    /** \class   DofIteratorInterface
     *  \ingroup DofManager
     *  \brief   interface for DoF iterators of discrete functions
     *
     *  The DoF iterator is an efficient way of walking through the DoFs of a
     *  discrete function.
     */
    template< class DofImp, class DofIteratorImp >
    class DofIteratorInterface
    : public BartonNackmanInterface< DofIteratorInterface< DofImp, DofIteratorImp >,
                                     DofIteratorImp >
    {
    public:
      //! type of the DoFs
      typedef DofImp DofType;

      //! type of the implementation (Barton-Nackman)
      typedef DofIteratorImp DofIteratorType;

    private:
      typedef DofIteratorInterface< DofType, DofIteratorType > ThisType;
      typedef BartonNackmanInterface< ThisType, DofIteratorType > BaseType;

    protected:
      using BaseType :: asImp;

    public:
      /** \brief assign another DoF iterator to this one
       *
       *  \param[in]  other  DoF iterator to copy
       */
      inline DofIteratorType &operator= ( const DofIteratorType &other )
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().operator=( other ) );
        return asImp();
      }

      /** \brief obtain reference to current DoF
       *
       *  \returns a reference to the current DoF
       */
      inline DofType &operator* ()
      {
        CHECK_INTERFACE_IMPLEMENTATION( *asImp() );
        return *asImp();
      }

      /** \brief obtain reference to current DoF
       *
       *  \returns a constant reference to the current DoF
       */
      inline const DofType &operator* () const
      {
        CHECK_INTERFACE_IMPLEMENTATION( *asImp() );
        return *asImp();
      }

      inline const DofImp &operator[] ( const int n ) const
      {
        CHECK_INTERFACE_IMPLEMENTATION( asImp()[ n ] );
        return asImp()[ n ];
      }

      inline DofImp &operator[] ( const int n )
      {
        CHECK_INTERFACE_IMPLEMENTATION( asImp()[ n ] );
        return asImp()[ n ];
      }

      /** \brief increment the iterator
       *
       *  Lets the iterator point to the next DoF.
       *
       *  \return reference the the incremented iterator (i.e., *this)
       */
      inline DofIteratorType &operator++ ()
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATON( asImp().operator++() );
        return asImp();
      }

      /** \brief check for equality
       *
       *  \param[in]  other  DoF iterator to compare this one to
       *
       *  \returns \b true if the iterators are the same, \b false otherewise
       */
      inline bool operator== ( const DofIteratorType &other ) const
      {
        CHECK_INTERFACE_IMPLEMENTATION( asImp().operator==( other ) );
        return asImp().operator==( other );
      }

      /** \brief check for inequality
       *
       *  \param[in]  other  DoF iterator to compare this one to
       *
       *  \returns \b true if the iterators are the different, \b false otherewise
       */
      inline bool operator!= ( const DofIteratorType &other ) const
      {
        CHECK_INTERFACE_IMPLEMENTATION( asImp().operator!=( other ) );
        return asImp().operator!=( other );
      }

      /** \brief get the global number of the current DoF
       *
       *  \return global number of the current DoF
       */
      inline int index () const
      {
        CHECK_INTERFACE_IMPLEMENTATION( asImp().index() );
        return asImp().index();
      }

      /** \brief reset iterator to the first position */
      inline void reset ()
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().reset() );
      }
    }; // end DofIteratorInterface



    /** \class   DofIteratorDefault
     *  \ingroup DofManager
     *  \brief   default implementation of DofManagerInterface
     */
    template< class DofImp, class DofIteratorImp >
    class DofIteratorDefault
    : public DofIteratorInterface< DofImp, DofIteratorImp >
    {
    public:
      //! type of the DoFs
      typedef DofImp DofType;

      //! type of the implementation (Barton-Nackman)
      typedef DofIteratorImp DofIteratorType;

    private:
      typedef DofIteratorDefault< DofType, DofIteratorType > ThisType;
      typedef DofIteratorInterface< DofType, DofIteratorType > BaseType;

    protected:
      using BaseType :: asImp;

    public:
      inline const DofImp &operator[] ( const int n ) const
      {
        DofIteratorType &it = const_cast< DofIteratorType & >( asImp() );
        it.reset();
        for( int i = 0; i < n; ++i )
          ++it;
        return *asImp();
      }

      inline DofType &operator[] ( const int n )
      {
        asImp().reset();
        for( int i = 0; i < n; ++i )
          ++asImp();
        return *asImp();
      }

      /* \copydoc Dune::Fem::DofIteratorInterface::operator!=
       *
       *  \note The default implementation is just
       *  \code
       *  return !operator==( other );
       *  \endcode
       */
      inline bool operator!= ( const DofIteratorType &other ) const
      {
        return !asImp().operator==( other );
      }

      /** \copydoc Dune::Fem::DofIteratorInterface::index const */
      inline int index () const
      {
        DofIteratorType it( asImp() );
        it.reset();

        int idx = 0;
        for( ; it != *this; ++it )
          ++idx;

        return idx;
      }
    }; // end class DofIteratorDefault



    /* \class ConstDofIteratorDefault
     * \brief makes a const DoF iterator out of DoF iterator
     */
    template< class DofIteratorImp >
    class ConstDofIteratorDefault
    : public DofIteratorDefault< typename DofIteratorImp :: DofType,
                                 DofIteratorImp >
    {
    public:
      //! type of the wrapped DoF iterator
      typedef DofIteratorImp WrappedDofIteratorType;

      //! type of the DoFs
      typedef typename WrappedDofIteratorType :: DofType DofType;

    public:
      typedef ConstDofIteratorDefault< WrappedDofIteratorType > ThisType;
      typedef DofIteratorDefault< DofType, ThisType > BaseType;

    protected:
      WrappedDofIteratorType it_;

    public:
      inline ConstDofIteratorDefault( const WrappedDofIteratorType &it )
      : it_( it )
      {
      }

      inline ConstDofIteratorDefault( const ThisType &other )
      : it_( other.it_ )
      {
      }

      /** \copydoc Dune::Fem::DofIteratorInterface::operator= */
      inline const ThisType &operator= ( const ThisType &other )
      {
        it_ = other.it_;
        return *this;
      }

      /** \copydoc Dune::Fem::DofIteratorInterface::operator*() const */
      const DofType& operator* () const
      {
        return (*it_);
      }

      inline const DofType &operator[] ( const int n ) const
      {
        return it_[ n ];
      }

      /** \copydoc Dune::Fem::DofIteratorInterface::index */
      inline int index () const
      {
        return it_.index();
      }

      /** \copydoc Dune::Fem::DofIteratorInterface::operator++ */
      inline ThisType &operator++ ()
      {
        ++it_;
        return (*this);
      }

      /** \copydoc Dune::Fem::DofIteratorInterface::operator== */
      inline bool operator== ( const ThisType &other ) const
      {
        return (it_ == other.it_);
      }

      /** \copydoc Dune::Fem::DofIteratorInterface::operator!= */
      inline bool operator!= ( const ThisType &other ) const
      {
        return (it_ != other.it_);
      }

      /** \copydoc Dune::Fem::DofIteratorInterface::reset */
      inline void reset ()
      {
        it_.reset();
      }

      // note: this method is not in the interface!
      const DofType *vector () const
      {
        return it_.vector();
      }
    }; // end class DofIteratorDefault

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_DOFITERATOR_HH


==> anc/xt-super/dune-fem/dune/fem/function/common/function.hh <==
#ifndef DUNE_FEM_FUNCTION_HH
#define DUNE_FEM_FUNCTION_HH

// dune-common includes
#include <dune/common/fvector.hh>

// dune-fem includes
#include <dune/fem/misc/bartonnackmaninterface.hh>
#include <dune/fem/operator/common/mapping.hh>
#include <dune/fem/version.hh>


namespace Dune
{

  namespace Fem
  {

    /** @addtogroup Functions
        Functions are mapping from one finite dimensional
        vector space into another, e.g.,
        \f$K^n\f$ into \f$L^m\f$.
        They are element of a
        \ref FunctionSpaceInterface "function space".

        \remark The interface is given by Function.
        @{
    **/


    /*! \brief
        Abstract class representing a function


        Template parameters are:
        -  FunctionSpaceImp      type of the function space where the function
                                 belongs to.
        -  FunctionImp           type of the implemented function (Barton-Nackman)

        @interfaceclass
    **/
    template< class FunctionSpaceImp, class FunctionImp >
    class Function
    : public BartonNackmanInterface< Function< FunctionSpaceImp, FunctionImp >,
                                     FunctionImp >,
      public Mapping < typename FunctionSpaceImp :: DomainFieldType,
                       typename FunctionSpaceImp :: RangeFieldType,
                       typename FunctionSpaceImp :: DomainType,
                       typename FunctionSpaceImp :: RangeType >
    {
      typedef Function< FunctionSpaceImp, FunctionImp > ThisType;
      typedef BartonNackmanInterface< ThisType, FunctionImp > BaseType;

    public:
      //! type of function space this function belongs to
      typedef FunctionSpaceImp FunctionSpaceType;

      //! type of the implementation (Barton-Nackman)
      typedef FunctionImp FunctionType;

      //! field type of domain
      typedef typename FunctionSpaceType :: DomainFieldType DomainFieldType;
      //! field type of range
      typedef typename FunctionSpaceType :: RangeFieldType RangeFieldType;
      //! domain type
      typedef typename FunctionSpaceType :: DomainType DomainType;
      //! range type
      typedef typename FunctionSpaceType :: RangeType RangeType;
      //! jacobian type
      typedef typename FunctionSpaceType :: JacobianRangeType JacobianRangeType;
      //! hessian type
      typedef typename FunctionSpaceType :: HessianRangeType HessianRangeType;

      //! type of mapping base class
      typedef Mapping< DomainFieldType, RangeFieldType, DomainType, RangeType >
        MappingType;

    protected:
      using BaseType::asImp;

      /** \brief default constructor */
      Function ()
      {}

      // Disallow copying of function, but allow copying of derived classes
      Function ( const ThisType &other ) {}

    private:
      // Disallow assignment
      ThisType &operator= ( const ThisType & );

    public:
      //! destructor
      virtual ~Function ()
      {}

      /** \brief application operator call evaluate
          \param[in] arg argument
          \param[out] dest destination, i.e. f(arg)
      */
      virtual void operator()(const DomainType & arg, RangeType & dest) const
      {
        evaluate(arg,dest);
      }

      /** \brief evaluate the function
       *
       *  \param[in]  x      evaluation point
       *  \param[out] value  value of the function in x
       */
      void evaluate ( const DomainType &x, RangeType &value ) const
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().evaluate( x, value ) );
      }

      /** \brief evaluate the Jacobian of the function
       *
       *  \param[in]  x         evaluation point
       *  \param[out] jacobian  value of the Jacobian in x
       */
      void jacobian ( const DomainType &x, JacobianRangeType &jacobian ) const
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().jacobian( x, jacobian ) );
      }

      /** \brief evaluate the hessian of the function
       *
       *  \param[in]  x        evaluation point
       *  \param[out] hessian  value of the hessian in x
       */
      void hessian ( const DomainType &x, HessianRangeType &hessian ) const
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().hessian( x, hessian ) );
      }

    private:
      //! Helper function for Mapping
      //! With this function, a combined mapping can choose the right application
      //! operator (i.e. the one from Mapping itself, or from Function/Operator)
      //! \note: Do not override this definition
      virtual void apply (const DomainType& arg, RangeType& dest) const
      {
        operator()(arg, dest);
      }
    };

    ///@}

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_FUNCTION_HH


==> anc/xt-super/dune-fem/dune/fem/function/common/functionset.hh <==
#ifndef DUNE_FEM_FUNCTION_COMMON_FUNCTIONSET_HH
#define DUNE_FEM_FUNCTION_COMMON_FUNCTIONSET_HH

#include <cassert>
#include <cstddef>

#include <dune/common/nullptr.hh>

namespace Dune
{

  namespace Fem
  {

    // FunctionSet
    // -----------

    /** \class FunctionSet
     *
     *  \brief Global basis functions.
     *
     *  This class documents the function set interface.
     *
     *  \tparam  FunctionSpace  function space
     */
    template< class FunctionSpace >
    class FunctionSet
    {
    public:
      //! \brief function space type
      typedef FunctionSpace FunctionSpaceType;

      //! \brief domain type
      typedef typename FunctionSpaceType::DomainType DomainType;
      //! \brief range type
      typedef typename FunctionSpaceType::RangeType RangeType;
      //! \brief jacobian range type
      typedef typename FunctionSpaceType::JacobianRangeType JacobianRangeType;
      //! \brief hessian range type
      typedef typename FunctionSpaceType::HessianRangeType HessianRangeType;

      //! \brief return order of basis functions
      int order () const;

      //! \brief return number of basis functions
      std::size_t size () const;

      /**
       * \brief evalute each basis function
       *
       *  \param[in]  x        global coordinate
       *  \param[in]  functor  functor call for evaluating each basis function
       *
       *  The functor has to be a copyable object satisfying the following
       *  interface:
\code
struct Functor
{
  template< class Value >
  void operator() ( const int basisFunction, const Value &value );
};
\endcode
       */
      template< class Functor >
      void evaluateEach ( const DomainType &x, Functor functor ) const;

      /**
       * \brief evalute jacobian of each basis function
       *
       *  \param[in]  x        global coordinate
       *  \param[in]  functor  functor call for evaluating the jacobian of each basis function
       *
       *  The functor has to be a copyable object satisfying the following
       *  interface:
\code
struct Functor
{
  template< class Jacobian >
  void operator() ( const int basisFunction, const Jacobian &jacobian );
};
\endcode
       */
      template< class Functor >
      void jacobianEach ( const DomainType &x, Functor functor ) const;

      /**
       * \brief evalute hessian of each basis function
       *
       *  \param[in]  x        global coordinate
       *  \param[in]  functor  functor call for evaluating the hessian of each basis function
       *
       *  The functor has to be a copyable object satisfying the following
       *  interface:
\code
struct Functor
{
  template< class Hessian >
  void operator() ( const int basisFunction, const Hessian &hessian );
};
\endcode
       */
      template< class Functor >
      void hessianEach ( const DomainType &x, Functor functor ) const;
    };



    // FunctionSetProxy
    // ----------------

    /** \class FunctionSetProxy
     *
     *  \brief Proxy for a FunctionSet.
     *
     *  \tparam  FunctionSpace  function space
     */
    template< class FunctionSet >
    class FunctionSetProxy
    {
    public:
      typedef FunctionSet ImplementationType;
      const ImplementationType &impl () const
      {
        assert( functionSet_ );
        return *functionSet_;
      }

      typedef typename FunctionSet::FunctionSpaceType FunctionSpaceType;;

      typedef typename FunctionSet::DomainType DomainType;
      typedef typename FunctionSet::RangeType RangeType;
      typedef typename FunctionSet::JacobianRangeType JacobianRangeType;
      typedef typename FunctionSet::HessianRangeType HessianRangeType;

      FunctionSetProxy () : functionSet_( nullptr ) {}

      FunctionSetProxy ( const FunctionSet *functionSet )
      : functionSet_( functionSet )
      {}

      int order () const { return impl().order(); }

      std::size_t size () const { return impl().size(); }

      template< class Functor >
      void evaluateEach ( const DomainType &x, Functor functor ) const
      {
        impl().evaluateEach( x, functor );
      }

      template< class Functor >
      void jacobianEach ( const DomainType &x, Functor functor ) const
      {
        impl().jacobianEach( x, functor );
      }
      template< class Functor >
      void hessianEach ( const DomainType &x, Functor functor ) const
      {
        impl().hessianEach( x, functor );
      }

    private:
      const FunctionSet *functionSet_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_FUNCTION_COMMON_FUNCTIONSET_HH


==> anc/xt-super/dune-fem/dune/fem/function/common/functor.hh <==
#ifndef DUNE_FEM_FUNCTION_COMMON_FUNCTOR_HH
#define DUNE_FEM_FUNCTION_COMMON_FUNCTOR_HH

#include <dune/fem/misc/functor.hh>
#include <dune/fem/space/basisfunctionset/functor.hh>

namespace Dune
{

  namespace Fem
  {

    // LeftAdd
    // -------

    template< class Vector >
    struct LeftAdd
    {
      LeftAdd ( const Vector &vector )
      : vector_( vector )
      {}

      template< class Value >
      void operator() ( const std::size_t index, Value &value ) const
      {
        value += vector_[ index ];
      }
    private:
      const Vector &vector_;
    };


    // LeftAddScaled
    // -------------

    template< class Vector, class Scalar >
    struct LeftAddScaled
    {
      LeftAddScaled ( const Vector &vector, const Scalar &s )
      : vector_( vector ),
        s_( s )
      {}

      template< class Value >
      void operator() ( const std::size_t index, Value &value ) const
      {
        axpy( s_, vector_[ index ], value );
      }
    private:
      const Vector &vector_;
      const Scalar &s_;
    };


    // LeftAssign
    // ----------

    template< class Vector >
    struct LeftAssign
    {
      LeftAssign ( const Vector &vector )
      : vector_( vector )
      {}

      template< class Value >
      void operator() ( const std::size_t index, Value &value ) const
      {
        value = vector_[ index ];
      }
    private:
      const Vector &vector_;
    };


    // AssignReference
    // ---------------

    template< class Vector >
    struct AssignVectorReference
    {
      AssignVectorReference ( Vector &vector )
      : vector_( vector )
      {}

      template< class Value >
      void operator() ( const std::size_t index, Value &value )
      {
        vector_.bind( index, value );
      }

    protected:
      Vector &vector_;
    };

    // DofBlockTraits
    // --------------

    template<class DiscreteFunction >
    struct DofBlockTraits
    {
      typedef typename DiscreteFunction::DofBlockPtrType DofBlockPtrType;
      typedef typename DiscreteFunction::DofBlockType DofBlockType;
    };

    template<class DiscreteFunction >
    struct DofBlockTraits<const DiscreteFunction>
    {
      typedef typename DiscreteFunction::ConstDofBlockPtrType DofBlockPtrType;
      typedef typename DiscreteFunction::ConstDofBlockType DofBlockType;
    };


    // DofBlockFunctor
    // ---------------

    template< class DiscreteFunction, class Functor >
    struct DofBlockFunctor
    {
      typedef typename DofBlockTraits< DiscreteFunction >::DofBlockPtrType DofBlockPtrType;
      typedef typename DofBlockTraits< DiscreteFunction >::DofBlockType DofBlockType;

      static const int blockSize = DiscreteFunction::DiscreteFunctionSpaceType::localBlockSize;

      DofBlockFunctor ( DiscreteFunction &df, Functor &functor )
      : df_( df ), functor_( functor )
      {}

      template < class GlobalKey >
      void operator () ( const std::size_t local, const GlobalKey& globalKey )
      {
        DofBlockPtrType blockPtr = df_.block( globalKey );
        DofBlockType &block = *( blockPtr );
        for( int i = 0; i < blockSize; ++i )
          functor_( local*blockSize + i, block[ i ] );
      }
    private:
      DiscreteFunction &df_;
      Functor &functor_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_FUNCTION_COMMON_FUNCTOR_HH


==> anc/xt-super/dune-fem/dune/fem/function/common/gridfunctionadapter.hh <==
#ifndef DUNE_FEM_GRIDFUNCTIONADAPTER_HH
#define DUNE_FEM_GRIDFUNCTIONADAPTER_HH

#include <dune/common/exceptions.hh>

//- local includes
#include <dune/fem/version.hh>
#include <dune/fem/common/coordinate.hh>
#include <dune/fem/function/common/discretefunction.hh>

// for compatibility
#include <dune/fem/function/common/localfunctionadapter.hh>

namespace Dune
{

  namespace Fem
  {

    /** @addtogroup GridFunctionAdapter

        To plug an \ref Fem::Function "analytical function"
        into a operator taking
        \ref DiscreteFunctionInterface "discrete functions",
        i.e., expecting \ref LocalFunction "local functions"
        a wrapper can be applied to the analytical function
        instance.
        The resulting class is still a \ref Fem::Function "Function"
        but with the property \ref HasLocalFunction "\" has local function \"" added.

        @{
    */

    //- forward declaration
    template <class FunctionImp, class GridPartImp>
    class GridFunctionAdapter;

    //! traits of GridFunctionAdapter
    template <class FunctionImp, class GridPartImp>
    struct GridFunctionAdapterTraits
    {
      typedef typename FunctionImp::FunctionSpaceType FunctionSpaceType;

      typedef typename FunctionSpaceType::RangeFieldType RangeFieldType;
      typedef typename FunctionSpaceType::DomainFieldType DomainFieldType;
      typedef typename FunctionSpaceType::RangeType RangeType;
      typedef typename FunctionSpaceType::DomainType DomainType;
      typedef typename FunctionSpaceType::JacobianRangeType JacobianRangeType;

      typedef DiscreteFunctionSpaceAdapter<FunctionSpaceType,GridPartImp> DiscreteFunctionSpaceType;

      typedef GridPartImp GridPartType;
      typedef typename GridPartType :: GridType GridType;
      typedef typename GridPartType :: template Codim<0> :: EntityType EntityType;
      //! type of iterator
      typedef typename GridPartType :: template Codim<0> :: IteratorType IteratorType;
      //! type of IndexSet
      typedef typename GridPartType :: IndexSetType IndexSetType;

      typedef GridFunctionAdapter<FunctionImp,GridPartImp> DiscreteFunctionType;
    };



    // GridFunctionAdapter
    // -------------------

    /** \brief GridFunctionAdapter provides local functions for a Function.
     */
    template< class FunctionImp, class GridPartImp >
    class GridFunctionAdapter
    : public Function< typename FunctionImp::FunctionSpaceType,
                       GridFunctionAdapter< FunctionImp, GridPartImp > >,
      public HasLocalFunction
    {
      typedef GridFunctionAdapter< FunctionImp, GridPartImp > ThisType;
      typedef Function< typename FunctionImp::FunctionSpaceType, ThisType > BaseType;

      // Make sure the function is not a discrete functon
      static_assert( !(Dune::Conversion< FunctionImp, HasLocalFunction >::exists),
                     "FunctionType may not be a discrete function type." );

    public:
      //! type of traits
      typedef GridFunctionAdapterTraits< FunctionImp, GridPartImp > Traits;

      //! type of function
      typedef FunctionImp FunctionType;

      //! type of grid part
      typedef GridPartImp GridPartType;

      //! type of discrete function space
      typedef typename Traits::DiscreteFunctionSpaceType DiscreteFunctionSpaceType;

      // type of discrete function space
      typedef typename Traits::FunctionSpaceType FunctionSpaceType;

      //! type of grid
      typedef typename DiscreteFunctionSpaceType::GridType GridType;

      //! domain type (from function space)
      typedef typename DiscreteFunctionSpaceType::DomainFieldType DomainFieldType ;
      //! range type (from function space)
      typedef typename DiscreteFunctionSpaceType::RangeFieldType RangeFieldType ;
      //! domain type (from function space)
      typedef typename DiscreteFunctionSpaceType::DomainType DomainType ;
      //! range type (from function space)
      typedef typename DiscreteFunctionSpaceType::RangeType RangeType ;
      //! jacobian type (from function space)
      typedef typename DiscreteFunctionSpaceType::JacobianRangeType JacobianRangeType;

      //! type of codim 0 entity
      typedef typename Traits :: EntityType  EntityType;

    private:
      class LocalFunction;

    public:
      //! type of local function to export
      typedef LocalFunction LocalFunctionType;

      // reference to function this local belongs to
      GridFunctionAdapter ( const std::string &name,
                            const FunctionType &f,
                            const GridPartType &gridPart,
                            unsigned int order = DiscreteFunctionSpaceType::polynomialOrder )
      : space_( gridPart, order ),
        function_( f ),
        name_( name )
      {}

      // reference to function this local belongs to
      GridFunctionAdapter ( const ThisType &other )
      : space_( other.space_ ),
        function_( other.function_ ),
        name_( other.name_ )
      {}

      //! evaluate function on local coordinate local
      void evaluate ( const DomainType &global, RangeType &result ) const
      {
        function_.evaluate( global, result );
      }

      //! evaluate function on local coordinate local
      void jacobian ( const DomainType &global, JacobianRangeType &result ) const
      {
        function_.jacobian(global,result);
      }

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::localFunction(const EntityType &entity) */
      LocalFunctionType localFunction ( const EntityType &entity )
      {
        return LocalFunctionType( entity, *this );
      }

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::localFunction(const EntityType &entity) const */
      const LocalFunctionType localFunction ( const EntityType &entity ) const
      {
        return LocalFunctionType( entity, *this );
      }

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::name() const */
      const std::string &name () const
      {
        return name_;
      }

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::space() const */
      const DiscreteFunctionSpaceType &space () const
      {
        return space_;
      }

      const GridPartType &gridPart () const
      {
        return space().gridPart();
      }

    protected:
      DiscreteFunctionSpaceType space_;
      const FunctionType& function_;
      const std::string name_;
    };



    // GridFunctionAdapter::LocalFunction
    // ----------------------------------

    template< class Function, class GridPart >
    class GridFunctionAdapter< Function, GridPart >::LocalFunction
    {
      typedef LocalFunction ThisType;
      typedef GridFunctionAdapter< Function, GridPart > DiscreteFunctionType;

    public:
      //! function space type
      typedef typename Traits::FunctionSpaceType FunctionSpaceType;

      //! domain field type (from function space)
      typedef typename FunctionSpaceType::DomainFieldType DomainFieldType;
      //! range field type (from function space)
      typedef typename FunctionSpaceType::RangeFieldType RangeFieldType;
      //! domain dimension (from function space)
      static const int dimDomain = GridPart::GridType::dimensionworld;
      //! range dimension (from function space)
      static const int dimRange = FunctionSpaceType::dimRange;

      //! domain type (from function space)
      typedef typename FunctionSpaceType::DomainType DomainType;
      //! range type (from function space)
      typedef typename FunctionSpaceType::RangeType RangeType;
      //! jacobian type (from function space)
      typedef typename FunctionSpaceType::JacobianRangeType JacobianRangeType;
      //! hessian type (from function space)
      typedef typename FunctionSpaceType::HessianRangeType HessianRangeType;

      //! entity type
      typedef typename Traits::EntityType EntityType;
      //! local coordinate type
      typedef typename EntityType::Geometry::LocalCoordinate LocalCoordinateType;
      //! local dimension
      static const int dimLocal = LocalCoordinateType::dimension;

      //! constructor initializing local function
      LocalFunction ( const EntityType &entity, const DiscreteFunctionType &df )
      : function_( &df.function_ ),
        entity_( &entity ),
        order_( df.space().order() )
      {}

      LocalFunction ( const DiscreteFunctionType &df )
      : function_( &df.function_ ),
        entity_( 0 ),
        order_( df.space().order() )
      {}

      //! evaluate local function
      template< class PointType >
      void evaluate ( const PointType &x, RangeType &ret ) const
      {
        const auto geometry = entity().geometry();
        auto global = geometry.global( coordinate( x ) );
        function().evaluate( global, ret );
      }

      //! jacobian of local function
      template< class PointType >
      void jacobian ( const PointType &x, JacobianRangeType &ret ) const
      {
        const auto geometry = entity().geometry();
        auto global = geometry.global( coordinate( x ) );
        function().jacobian( global, ret );

        if( dimLocal != dimDomain )
        {
          // This computes the projection to the tangential space
          // (i.e. the hyperplane this entity is contained in). This
          // is done in a generic way by first projecting to the local
          // tangential space of the reference elment, and then
          // projecting back to the ambient space.

          const auto gjt = geometry.jacobianTransposed( coordinate( x ) );
          const auto gjit = geometry.jacobianInverseTransposed( coordinate( x ) );

          FieldVector< RangeFieldType, dimLocal > tmp;
          for( auto i = 0; i < dimRange; ++i )
          {
            gjit.mtv( ret[ i ], tmp );
            gjt.mtv( tmp, ret[ i ] );
          }
        }
      }

      //! hessian of local function
      template< class PointType >
      void hessian ( const PointType &x, HessianRangeType &ret ) const
      {
        DUNE_THROW( NotImplemented, "Method hessian() not implemented yet" );
      }

      //! evaluate function or jacobian of function for given quadrature
      template < class QuadratureType, class VectorType >
      void evaluateQuadrature( const QuadratureType& quadrature, VectorType& values ) const
      {
        assert( values.size() == quadrature.nop() );
        evaluateQuadratureImp( quadrature, values, values[ 0 ] );
      }

      int order () const { return order_; }

      //! init local function
      void init ( const EntityType &entity )
      {
        entity_ = &entity;
      }

      const EntityType &entity () const
      {
        assert( entity_ );
        return *entity_;
      }

    protected:
      template < class QuadratureType, class VectorType >
      void evaluateQuadratureImp( const QuadratureType& quadrature, VectorType& values, const RangeType& ) const
      {
        const auto nop = quadrature.nop();
        for( auto qp = 0; qp < nop; ++qp )
          evaluate( quadrature[ qp ], values[ qp ] );
      }

      template < class QuadratureType, class VectorType >
      void evaluateQuadratureImp( const QuadratureType& quadrature, VectorType& values, const JacobianRangeType& ) const
      {
        const auto nop = quadrature.nop();
        for( auto qp = 0; qp < nop; ++qp )
          jacobian( quadrature[ qp ], values[ qp ] );
      }

      const FunctionType &function () const
      {
        return *function_;
      }

      const FunctionType *function_;
      const EntityType *entity_;
      int order_;
    };


    namespace
    {
      template <class FunctionImp,class GridPartType,bool>
      struct ConvertDFTypeHelper;

      template <class FunctionImp,class GridPartType>
      struct ConvertDFTypeHelper<FunctionImp,GridPartType,true>
      {
        typedef ConvertDFTypeHelper<FunctionImp,GridPartType,true> ThisType;
        enum {compatible = Dune::Conversion<GridPartType,typename FunctionImp::DiscreteFunctionSpaceType::GridPartType>::exists};
        typedef FunctionImp FunctionType;
        typedef typename FunctionType::DiscreteFunctionSpaceType DFSType;
        ConvertDFTypeHelper(const std::string& name,const FunctionImp& func,const GridPartType& gp) :
          func_(func)
        {}
        ConvertDFTypeHelper(const ConvertDFTypeHelper& other) :
          func_(other.func_)
        {}
        const FunctionType& function() const
        {
          return func_;
        }
        const DFSType& space() const
        {
          return func_.space();
        }
        private:
        const FunctionImp& func_;
      };

      template <class FunctionImp,class GridPartType>
      struct ConvertDFTypeHelper<FunctionImp,GridPartType,false>
        : GridFunctionAdapter<FunctionImp,GridPartType>
      {
        typedef ConvertDFTypeHelper<FunctionImp,GridPartType,false> ThisType;
        typedef GridFunctionAdapter<FunctionImp,GridPartType> BaseType;
        typedef BaseType FunctionType;
        typedef typename FunctionType::DiscreteFunctionSpaceType DFSType;
        ConvertDFTypeHelper(const std::string& name,const FunctionImp& func,const GridPartType& gp) :
          BaseType(name,func,gp)
        {}
        ConvertDFTypeHelper(const ConvertDFTypeHelper& other) :
          BaseType(other)
        {}
        const FunctionType& function() const
        {
          return *this;
        }
        const DFSType& space() const
        {
          return BaseType::space();
        }
      };
    }

    template< class FunctionImp, class GridPartImp >
    class ConvertToGridFunction
    : public Function< typename FunctionImp::FunctionSpaceType,
                       ConvertToGridFunction< FunctionImp, GridPartImp > >,
      public HasLocalFunction
    {
      typedef ConvertToGridFunction< FunctionImp, GridPartImp > ThisType;
      typedef Function< typename FunctionImp::FunctionSpaceType, ThisType > BaseType;
      static const bool hasLocalFunction = Dune::Conversion< FunctionImp, HasLocalFunction >::exists;
      typedef ConvertDFTypeHelper< FunctionImp, GridPartImp, hasLocalFunction > Helper;
      typedef typename Helper::FunctionType ConvertedType;

    public:
      typedef FunctionImp FunctionType;
      typedef GridPartImp GridPartType;

      //! type of discrete function space
      typedef typename ConvertedType::DiscreteFunctionSpaceType DiscreteFunctionSpaceType;
      // type of discrete function space
      typedef typename ConvertedType::FunctionSpaceType FunctionSpaceType;

      //! type of grid
      typedef typename DiscreteFunctionSpaceType::GridType GridType;

      //! domain type (from function space)
      typedef typename DiscreteFunctionSpaceType::DomainFieldType DomainFieldType ;
      //! range type (from function space)
      typedef typename DiscreteFunctionSpaceType::RangeFieldType RangeFieldType ;
      //! domain type (from function space)
      typedef typename DiscreteFunctionSpaceType::DomainType DomainType ;
      //! range type (from function space)
      typedef typename DiscreteFunctionSpaceType::RangeType RangeType ;
      //! jacobian type (from function space)
      typedef typename DiscreteFunctionSpaceType::JacobianRangeType JacobianRangeType;

      //! type of codim 0 entity
      typedef typename GridPartType :: template Codim<0> :: EntityType  EntityType;

      //! type of local function to export
      typedef typename ConvertedType::LocalFunctionType LocalFunctionType;

      //! constructor
      ConvertToGridFunction ( const std::string &name,
                              const FunctionImp &function,
                              const GridPartType &gridPart )
      : name_( name ),
        helper_( name, function, gridPart )
      {}

      ConvertToGridFunction ( const ThisType &other )
      : name_( other.name_ ),
        helper_( other.helper_ )
      {}

      //! evaluate function on local coordinate local
      void evaluate ( const DomainType &global, RangeType &result ) const
      {
        helper_.function().evaluate(global,result);
      }

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::localFunction(const EntityType &entity) const */
      const LocalFunctionType localFunction( const EntityType &entity ) const
      {
        return helper_.function().localFunction(entity);
      }

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::localFunction(const EntityType &entity) */
      LocalFunctionType localFunction( const EntityType &entity )
      {
        return helper_.function().localFunction(entity);
      }

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::name */
      const std::string &name() const
      {
        return name_;
      }

      const DiscreteFunctionSpaceType &space() const
      {
        return helper_.space();
      }

    private:
      const std::string name_;
      Helper helper_;
    };

    template< class Function, class GridPart >
    inline ConvertToGridFunction< Function, GridPart >
    convertToGridFunction ( const std::string &name,
                            const Function &function,
                            const GridPart &gridPart )
    {
      return ConvertToGridFunction< Function, GridPart >( name, function, gridPart );
    }

  } // namespace Fem

} // namespace Dune

//@}

#endif // #ifndef DUNE_DISCRETEFUNCTIONADAPTER_HH


==> anc/xt-super/dune-fem/dune/fem/function/common/instationary.hh <==
#ifndef DUNE_FEM_FUNCTION_COMMON_INSTATIONARY_HH
#define DUNE_FEM_FUNCTION_COMMON_INSTATIONARY_HH

#include <functional>
#include <type_traits>
#include <utility>

#include <dune/fem/function/common/function.hh>

namespace Dune
{

  namespace Fem
  {

    // BasicInstationaryFunction
    // -------------------------

    /** \brief basic wrapper class (still a CRTP) for instationary functions
     *
     *  This class implements two methods
     *  \code
     *    double setTime(double);
     *    double time() const;
     *  \endcode
     *  for wrapping some time dependent function and making it a
     *  Dune::Fem::Function that may only depend on spatial variables.
     *
     *  \ingroup Functions
     */
    template< class FunctionSpace, class Function >
    class BasicInstationaryFunction
      : public Dune::Fem::Function< FunctionSpace, Function >
    {
    public:
      /** \name Constructon
       *  \{
       */

      explicit BasicInstationaryFunction ( double time )
        : time_( time )
      {}

      /** \} */

      /** \name Set time
       *  \{
       */

      /** \brief set time to give value
       *
       *  \param[in]  time  time to be used
       *
       *  \returns set time
       */
      double setTime ( double time ) { return (time_ = time); }

      /** \brief return set time */
      double time () const { return time_; }

      /** \} */

    private:
      double time_;
    };



#ifndef DOXYGEN

    namespace __InstationaryFunction
    {

      // HoldCopy
      // --------

      template< class Function >
      struct HoldCopy
      {
        explicit HoldCopy ( Function function )
          : function_( std::move( function ) )
        {}

        const Function &get () const noexcept { return function_; }

      private:
        Function function_;
      };



      // HoldReference
      // -------------

      template< class Function >
      struct HoldReference
      {
        explicit HoldReference ( const Function &function )
          : function_( function )
        {}

        const Function &get () const noexcept { return function_.get(); }

      private:
        std::reference_wrapper< const Function > function_;
      };

    } // namespace __InstationaryFunction

#endif // #ifndef DOXYGEN



    // InstationaryFunction
    // --------------------

    /** \brief implementation of a Dune::Fem::Function taking an instationary
     *         function
     *
     *  It is assumed that all evaluation methods are present on the parameter
     *  function and have a second parameter for the time:
     *  \code
     *    void Function::evaluate(const DomainType &x, double time, RangeType &value) const;
     *    void Function::jacobian(const DomainType &x, double time, JacobianRangeType &value) const;
     *    void Function::hessian(const DomainType &x, double time, HessianRangeType &value) const;
     *  \endcode
     *
     *  Users may prescribe how the parameter function is stored by providing a
     *  second template parameter, the storage policy. The policy is class that
     *  must be constructible from a function object or reference and that has
     *  a single method:
     *  \code
     *    const Function &Policy::get() const;
     *  \endcode
     *  The default policy is to copy the function parameter. The free-standing
     *  method
     *  \code
     *    Dune::Fem::instationaryFunction
     *  \endcode
     *  may be used to conveniently create a new instance of InstationaryFunction. Use
     *  \code
     *    auto g = instationaryFunction( std::cref( f ), 0. );
     *  \endcode
     *  to create an instationary function that holds a reference to \c f
     *  instead of a copy.
     *
     *  \tparam  Function  an instationary function
     *  \tparam  StoragePolicy  storage policy
     *
     *  \ingroup Functions
     */
    template< class Function,
              template< class > class StoragePolicy = __InstationaryFunction::HoldCopy >
    class InstationaryFunction
      : public BasicInstationaryFunction< typename Function::FunctionSpaceType, InstationaryFunction< Function, StoragePolicy > >,
        private StoragePolicy< Function >
    {
      typedef BasicInstationaryFunction< typename Function::FunctionSpaceType, InstationaryFunction< Function, StoragePolicy > > BaseType;
      typedef StoragePolicy< Function > StoragePolicyType;

    public:
      /** \copydoc Dune::Fem::Function::DomainType */
      typedef typename BaseType::DomainType DomainType;

      /** \name Constructon
       *  \{
       */

      InstationaryFunction ( const Function &function, double time )
        : BaseType( time ),
          StoragePolicyType( function )
      {}

      InstationaryFunction ( Function &&function, double time )
        : BaseType( time ),
          StoragePolicyType( std::move( function ) )
      {}

      /** \} */

      /** \name Public member methods
       *  \{
       */

      /** \copydoc Dune::Fem::Function::evaluate */
      void evaluate ( const DomainType &x, typename BaseType::RangeType &value ) const
      {
        this->get().evaluate( x, this->time(), value );
      }

      /** \copydoc Dune::Fem::Function::jacobian */
      void jacobian ( const DomainType &x, typename BaseType::JacobianRangeType &jacobian ) const
      {
        this->get().jacobian( x, this->time(), jacobian );
      }

      /** \copydoc Dune::Fem::Function::hessian */
      void hessian ( const DomainType &x, typename BaseType::HessianRangeType &hessian ) const
      {
        this->get().hessian( x, this->time(), hessian );
      }

      /** \} */
    };



    // instationaryFunction
    // --------------------

    template< class Function >
    InstationaryFunction< Function, __InstationaryFunction::HoldCopy >
    instationaryFunction ( Function function, double time )
    {
      typedef InstationaryFunction< Function, __InstationaryFunction::HoldCopy > InstationaryFunctionType;
      return InstationaryFunctionType( std::move( function ), time );
    }

    template< class Function >
    InstationaryFunction< typename std::remove_const< Function >::type, __InstationaryFunction::HoldReference >
    instationaryFunction ( std::reference_wrapper< Function > function, double time )
    {
      typedef InstationaryFunction< typename std::remove_const< Function >::type, __InstationaryFunction::HoldReference > InstationaryFunctionType;
      return InstationaryFunctionType( function.get(), time );
    }

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_FUNCTION_COMMON_INSTATIONARY_HH


==> anc/xt-super/dune-fem/dune/fem/function/common/localfunctionadapter.hh <==
#ifndef DUNE_FEM_LOCALFUNCTIONADAPTER_HH
#define DUNE_FEM_LOCALFUNCTIONADAPTER_HH

#include <set>
#include <functional>
#include <dune/fem/function/common/discretefunction.hh>

namespace Dune
{

  namespace Fem
  {

    /** @addtogroup DiscreteFunctionAdapter

        Similar to DiscreteFunctionAdapter but here we provide a LocalFunction
        implementation to plug this into an operator taking
        \ref DiscreteFunctionInterface "discrete functions",
        i.e., expecting \ref LocalFunction "local functions"
        a wrapper can be applied to the analytical function
        instance.
        @{
    */
    template< class LocalFunctionImpl >
    class LocalFunctionAdapter;

    template< class LocalFunctionImpl >
    class LocalFunctionAdapterLocalFunction;

    //! identifier to local function has initialize feature
    struct LocalFunctionAdapterHasInitialize {} ;



    //! traits of DiscreteFunctionAdapter
    template< class LocalFunctionImpl >
    struct LocalFunctionAdapterTraits
    {
      typedef typename LocalFunctionImpl::FunctionSpaceType FunctionSpaceType;
      typedef typename LocalFunctionImpl::GridPartType GridPartType;

      static const bool localFunctionHasInitialize = Conversion< LocalFunctionImpl, LocalFunctionAdapterHasInitialize >::exists;

      typedef typename FunctionSpaceType::RangeFieldType RangeFieldType;
      typedef typename FunctionSpaceType::DomainFieldType DomainFieldType;
      typedef typename FunctionSpaceType::RangeType RangeType;
      typedef typename FunctionSpaceType::DomainType DomainType;
      typedef typename FunctionSpaceType::JacobianRangeType JacobianRangeType;
      typedef typename FunctionSpaceType::HessianRangeType HessianRangeType;

      typedef typename GridPartType :: GridType GridType;
      typedef typename GridPartType::template Codim< 0 >::EntityType EntityType;
      //! type of iterator
      typedef typename GridPartType::template Codim< 0 >::IteratorType IteratorType;
      //! type of IndexSet
      typedef typename GridPartType :: IndexSetType IndexSetType;

      typedef DiscreteFunctionSpaceAdapter< FunctionSpaceType, GridPartType > DiscreteFunctionSpaceType;

      typedef LocalFunctionAdapter< LocalFunctionImpl > DiscreteFunctionType;
      typedef LocalFunctionAdapterLocalFunction< LocalFunctionImpl > LocalFunctionType;
    };



    /** \brief LocalFunctionAdapter wrapped a class with a local evaluate method
     *         into a grid function.
     *
     *  The class takes one template argument LocalFunctionImpl which holds the
     *  method evaluate(...) to evaluate the local function
     *
     *    template<class PointType>
     *    LocalFunctionImpl::evaluate(const PointType& x,RangeType& val)
     *
     *  and a method init(...)
     *
     *    LocalFunctionImpl::init(const EntityType& entity)
     *
     *  to set the entity.
     *
     *  It is important to know that the point x it is not necessary of type DomainType.
     *  More precisely, if the evaluate(...) is used with a caching quadrature point the
     *  type is different. Indeed floating point coordinates are not very well suited to
     *  address the cache therefore quadrature[i] return a QuadraturePointWrapper
     *  (which simply stores a reference to the quadrature and the index i).
     *
     *  In order to be sure that the point x is of type DomainType, you can use the function
     *  coordinate(x) which can be also called with a DomainType.
     *
     *  Therefore, the local implementation should be something like
     *
     *    template<class PointType>
     *    LocalFunctionImpl::evaluate(const PointType& x,RangeType& val)
     *    {
     *      const DomainType xDomain(coordiante(x));
     *      // do stuff with xDomain
     *    }
     *
     *  to avoid type conflicts.
     *
     *  Required type in LocalFunctionImpl are:
     *
     *  FunctionSpaceType
     *  GridPartType
     *  EntityType
     *  DomainType
     *  RangeType
     *
     *  An instance of the LocalFunctionImpl class is passed to the constructor.
     *
     *  In order to adapt a lambda or a plain C++ function, you can directly use
     *  the LocalAnalyticalFunctionBinder which provides all the necessary
     *  types and methods.
     */
    template< class LocalFunctionImpl >
    class LocalFunctionAdapter
    : public Function< typename LocalFunctionImpl::FunctionSpaceType, LocalFunctionAdapter< LocalFunctionImpl > >,
      public HasLocalFunction
    {
      typedef LocalFunctionAdapter< LocalFunctionImpl > ThisType;
      typedef Function< typename LocalFunctionImpl::FunctionSpaceType, ThisType > BaseType;

      friend class LocalFunctionAdapterLocalFunction< LocalFunctionImpl >;

    public:
      typedef ThisType  DiscreteFunctionType;

      //! Evaluate class
      typedef LocalFunctionImpl LocalFunctionImplType;

      //! type of function
      typedef typename BaseType::FunctionType FunctionType;

      //! traits class
      typedef LocalFunctionAdapterTraits< LocalFunctionImplType > Traits;

      //! type of grid part
      typedef typename Traits::GridPartType GridPartType;

      //! type of discrete function space
      typedef typename Traits::DiscreteFunctionSpaceType DiscreteFunctionSpaceType;

      //! type of grid
      typedef typename Traits::GridType GridType;
      //! domain type
      typedef typename Traits::DomainFieldType DomainFieldType ;
      //! range type
      typedef typename Traits::RangeFieldType RangeFieldType ;
      //! domain type
      typedef typename Traits::DomainType DomainType;
      //! range type
      typedef typename Traits::RangeType RangeType;
      //! jacobian type
      typedef typename Traits::JacobianRangeType JacobianRangeType;
      //! type of codim 0 entity
      typedef typename Traits::EntityType EntityType;

      //! type of local function to export
      typedef typename Traits::LocalFunctionType LocalFunctionType;

    protected:
      //! set of created local functions
      typedef std::set< LocalFunctionType * > LocalFunctionListType;

      template <class ArgumentType, bool hasInit >
      struct LocalFunctionInitializer
      {
        static void init( const ArgumentType& , LocalFunctionListType& )
        {}
      };

      template <class ArgumentType>
      struct LocalFunctionInitializer< ArgumentType, true >
      {
        static void init( const ArgumentType& arg, LocalFunctionListType& lfList)
        {
          for( auto& localFunctionPtr : lfList )
            arg.initialize( localFunctionPtr );
        }
      };

      // interface class for local function init
      struct ArgumentIF
      {
        virtual void initialize( LocalFunctionType* lf ) const = 0;

        virtual ~ArgumentIF () {}
      };

      // storage of argument reference to init local functions
      template <class ArgType>
      struct ArgumentInitializer : public ArgumentIF
      {
        // store arg here, this is a tuple of discrete functions
        // that has to be copied
        const ArgType arg_;
        const double time_;

        // constructor storing argument
        ArgumentInitializer( const ArgType& arg, const double time )
        : arg_( arg ),
          time_( time )
        {}

        ~ArgumentInitializer () {}

        virtual void initialize( LocalFunctionType* lf ) const
        {
          lf->initialize( arg_, time_ );
        }
      };

    public:
      //! constructer taking instance of EvalImp class
      LocalFunctionAdapter ( const std::string &name,
                             LocalFunctionImplType &localFunctionImpl,
                             const GridPartType &gridPart,
                             unsigned int order = DiscreteFunctionSpaceType::polynomialOrder )
      : space_( gridPart, order ),
        localFunctionImpl_( localFunctionImpl ),
        lfList_(),
        argInitializer_( 0 ),
        name_( name ),
        order_( order )
      {}

      // reference to function this local belongs to
      LocalFunctionAdapter( const ThisType &other )
      : space_( other.space_ ),
        localFunctionImpl_( other.localFunctionImpl_ ),
        lfList_(),
        argInitializer_( 0 ),
        name_( other.name_ ),
        order_( other.order_ )
      {}

      ~LocalFunctionAdapter()
      {
        delete argInitializer_ ;
      }

      //! return the order of the space
      inline unsigned int order() const
      {
        return order_;
      }

      //! return local function implementation
      inline const LocalFunctionImplType& localFunctionImpl() const
      {
        return localFunctionImpl_;
      }

      //! return local function implementation
      inline LocalFunctionImplType& localFunctionImpl()
      {
        return localFunctionImpl_;
      }

      //! evaluate function on local coordinate local
      void evaluate(const DomainType& global, RangeType& result) const
      {
        DUNE_THROW( NotImplemented, "LocalFunctionAdapter::evaluate is not implemented." );
      }

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::localFunction(const EntityType &entity) */
      LocalFunctionType localFunction( const EntityType &entity )
      {
        return LocalFunctionType( entity, *this );
      }

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::localFunction(const EntityType &entity) */
      const LocalFunctionType localFunction( const EntityType &entity ) const
      {
        return LocalFunctionType( entity, *this );
      }

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::name */
      const std::string &name() const
      {
        return name_;
      }

      const DiscreteFunctionSpaceType &space () const
      {
        return space_;
      }

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::operator+=(const DiscreteFunctionInterfaceType &g) */
      template <class DFType>
      DiscreteFunctionType &operator+= ( const DFType &g )
      {
        DUNE_THROW( NotImplemented, "LocalFunctionAdapter::operator += is not implemented." );
        return *this;
      }

      /** \brief substract all degrees of freedom from given discrete function using the dof iterators
          \param[in] g discrete function which is substracted from this discrete function
          \return reference to this (i.e. *this)
      */
      template <class DFType>
      DiscreteFunctionType& operator -= (const DFType& g)
      {
        DUNE_THROW( NotImplemented, "LocalFunctionAdapter::operator -= is not implemented." );
        return *this;
      }

      /** \brief multiply all DoFs with a scalar factor
       *
       *  \param[in]  scalar  factor to multiply DoFs with
       *
       *  \returns reference to this discrete function (i.e. *this)
       */
      inline DiscreteFunctionType &operator*= ( const RangeFieldType &scalar )
      {
        DUNE_THROW( NotImplemented, "LocalFunctionAdapter::operator *= is not implemented." );
        return *this;
      }

      /** \brief devide all DoFs by a scalar factor
       *
       *  \param[in]  scalar  factor with which all dofs are devided
       *
       *  \returns reference to this discrete function (i.e. *this)
       */
      inline DiscreteFunctionType &operator/= ( const RangeFieldType &scalar )
      {
        DUNE_THROW( NotImplemented, "LocalFunctionAdapter::operator /= is not implemented." );
        return *this;
      }

      //! initialize local function with argument (see insertfunctionpass.hh)
      template< class ArgumentType >
      void initialize( const ArgumentType &arg, const double time )
      {
        if( Traits::localFunctionHasInitialize )
        {
          delete argInitializer_ ;
          // makes a copy of arg, which is a tuple of discrete functions
          argInitializer_ = new ArgumentInitializer< ArgumentType >( arg, time );
          LocalFunctionInitializer< ArgumentIF, Traits::localFunctionHasInitialize > :: init( *argInitializer_, lfList_ );
        }
        else
        {
          DUNE_THROW(NotImplemented,"LocalFunctionAdapter::initialize is not implemented");
        }
      }

      //! add LocalFunction to list of local functions
      void registerLocalFunction( LocalFunctionType* lf ) const
      {
        if( Traits::localFunctionHasInitialize )
        {
          if( argInitializer_ )
            argInitializer_->initialize( lf );
          lfList_.insert( lf );
        }
      }

      //! remove LocalFunction to list of local functions
      void deleteLocalFunction( LocalFunctionType* lf ) const
      {
        if( Traits::localFunctionHasInitialize )
        {
          lfList_.erase( lf );
        }
      }

    protected:
      DiscreteFunctionSpaceType space_;
      LocalFunctionImplType &localFunctionImpl_;
      mutable LocalFunctionListType lfList_;
      const ArgumentIF* argInitializer_ ;
      const std::string name_;
      const unsigned int order_;
    };



    template< class LocalFunctionImpl >
    class LocalFunctionAdapterLocalFunction
    {
      typedef LocalFunctionAdapterLocalFunction< LocalFunctionImpl > ThisType;

    public:
      //! type of local function implementation
      typedef LocalFunctionImpl LocalFunctionImplType;

      //! type of the traits class
      typedef LocalFunctionAdapterTraits< LocalFunctionImplType > Traits;

      //! domain type
      typedef typename Traits::DomainFieldType DomainFieldType;
      //! range type
      typedef typename Traits::RangeFieldType RangeFieldType;
      //! domain type
      typedef typename Traits::DomainType DomainType;
      //! range type
      typedef typename Traits::RangeType RangeType;
      //! jacobian type
      typedef typename Traits::JacobianRangeType JacobianRangeType;
      //! hessian type
      typedef typename Traits::HessianRangeType HessianRangeType;

      typedef typename Traits::DiscreteFunctionType DiscreteFunctionType;
      typedef typename Traits::EntityType EntityType;

      // default is reference
      template <int, bool hasInit >
      struct LocalFuncType
      {
        typedef LocalFunctionImplType&  Type;
      };

      // non default is object
      template <int dummy >
      struct LocalFuncType<dummy, true>
      {
        typedef LocalFunctionImplType Type;
      };

      //! constructor initializing local function
      LocalFunctionAdapterLocalFunction ( const EntityType &entity, const DiscreteFunctionType &adapter )
      : adapter_( adapter ),
        localFunctionImpl_( adapter.localFunctionImpl_ )
      {
        // add local function to list
        adapter_.registerLocalFunction( this );
        localFunctionImpl_.init( entity );
      }

      //! constructor
      explicit LocalFunctionAdapterLocalFunction ( const DiscreteFunctionType &adapter )
      : adapter_( adapter ),
        localFunctionImpl_( adapter.localFunctionImpl_ )
      {
        // add local function to list
        adapter_.registerLocalFunction( this );
      }

      //! copy constructor
      LocalFunctionAdapterLocalFunction ( const ThisType &other )
      : adapter_( other.adapter_ ),
        localFunctionImpl_( other.localFunctionImpl_ )
      {
        // add local function to list
        adapter_.registerLocalFunction( this );
      }

      //! destructor
      ~LocalFunctionAdapterLocalFunction ()
      {
        // remove local function from list
        adapter_.deleteLocalFunction( this );
      }

      //! return order of the space
      inline unsigned int order() const
      {
        return adapter_.order();
      }

      //! evaluate local function
      template< class PointType >
      void evaluate ( const PointType &x, RangeType &ret ) const
      {
        localFunctionImpl_.evaluate(x,ret);
      }

      //! jacobian of local function
      template< class PointType >
      void jacobian ( const PointType &x, JacobianRangeType &ret ) const
      {
        localFunctionImpl_.jacobian( x, ret );
      }

      // hessian of local function
      template< class PointType >
      void hessian ( const PointType &x, HessianRangeType &ret ) const
      {
        localFunctionImpl_.hessian( x, ret );
      }

      template< class QuadratureType, class VectorType  >
      void evaluateQuadrature( const QuadratureType &quad,
                               VectorType &result ) const
      {
        evaluateQuadrature( quad, result, result[ 0 ] );
      }

      //! init local function
      void init(const EntityType& en)
      {
        localFunctionImpl_.init(en);
      }

      template <class ArgumentType>
      void initialize ( const ArgumentType& arg, const double time )
      {
        localFunctionImpl_.initialize( arg, time );
      }

    protected:
      template< class QuadratureType, class VectorType  >
      void evaluateQuadrature( const QuadratureType &quad,
          VectorType &result, const RangeType& ) const
      {
        const size_t quadNop = quad.nop();
        for(size_t i = 0; i<quadNop; ++i)
          evaluate( quad[ i ], result[ i ] );
      }

      template< class QuadratureType, class VectorType  >
      void evaluateQuadrature( const QuadratureType &quad,
          VectorType &result, const JacobianRangeType& ) const
      {
        const size_t quadNop = quad.nop();
        for(size_t i = 0; i<quadNop; ++i)
          jacobian( quad[ i ], result[ i ] );
      }

    protected:
      const DiscreteFunctionType &adapter_;
      typedef typename LocalFuncType< 0, Traits::localFunctionHasInitialize >::Type LocalFuncStorageType;
      LocalFuncStorageType localFunctionImpl_;
    };



    /** \brief LocalAnalyticalFunctionBinder binds a C++ local analytical function (and also its Jacobian
     *  and Hessian) to an object which provides all the methods and types needed by the LocalFunctionAdapter.
     *  It stores a copy to the local analytical function.
     *
     *  Therefore, in order to transform the function
     *
     *    RangeType f(const DomainType& x,const double& t,const EntityType& entity)
     *    {
     *      // do stuff
     *    }
     *
     *  into a grid function, it is sufficient to pass it to the LocalAnalyticalFucntionBinder
     *
     *    typedef LocalAnalyticalFunctionBinder<DiscreteFunctionSpaceType> LocalAnalyticalFunctionType;
     *    LocalAnalyticalFunctionType localAnalyticalFunction(f);
     *
     *  and create the LocalFunctionAdapter
     *
     *    typedef LocalFunctionAdapter<LocalAnalyticalFunctionType> AdaptedFunctionType;
     *    AdaptedFunctionType fAdapted("adapted function",localAnalyticalFunction,gridPart);
     */
    template<class DiscreteFunctionSpaceImpl,class AnalyticalFunctionImpl=std::function<
      typename DiscreteFunctionSpaceImpl::FunctionSpaceType::RangeType(
      const typename DiscreteFunctionSpaceImpl::FunctionSpaceType::DomainType&,
      const double&,const typename DiscreteFunctionSpaceImpl::EntityType&)> >
    class LocalAnalyticalFunctionBinder
    {
    public:
      typedef DiscreteFunctionSpaceImpl DiscreteFunctionSpaceType;
      typedef AnalyticalFunctionImpl AnalyticalFunctionType;
      typedef LocalAnalyticalFunctionBinder<DiscreteFunctionSpaceType,AnalyticalFunctionType> ThisType;

      typedef typename DiscreteFunctionSpaceType::FunctionSpaceType FunctionSpaceType;
      typedef typename DiscreteFunctionSpaceType::GridPartType GridPartType;
      typedef typename DiscreteFunctionSpaceType::EntityType EntityType;

      typedef typename FunctionSpaceType::DomainType DomainType;
      typedef typename FunctionSpaceType::RangeType RangeType;
      typedef typename FunctionSpaceType::JacobianRangeType JacobianRangeType;
      typedef typename FunctionSpaceType::HessianRangeType HessianRangeType;

      //! constructor (without jacobian and without hessian)
      LocalAnalyticalFunctionBinder(const AnalyticalFunctionType& f):
        f_(f),j_(),h_(),t_(0.0)
      {}

      //! constructor (without hessian)
      LocalAnalyticalFunctionBinder(const AnalyticalFunctionType& f, const AnalyticalFunctionType &j):
        f_(f),j_(j),h_(),t_(0.0)
      {}

      //! constructor
      LocalAnalyticalFunctionBinder(const AnalyticalFunctionType& f,const AnalyticalFunctionType& j,
                                    const AnalyticalFunctionType& h):
        f_(f),j_(j),h_(h),t_(0.0)
      {}

      //! evaluate local function
      template<class PointType>
      inline void evaluate(const PointType& x,RangeType& ret) const
      {
        ret=f_(entity().geometry().global(coordinate(x)),t_,entity());
      }

      //! evaluate jacobian local function
      template<class PointType>
      inline void jacobian(const PointType &x,JacobianRangeType &ret) const
      {
        ret=j_(entity().geometry().global(coordinate(x)),t_,entity());
      }

      //! evaluate hessian local function
      template<class PointType>
      inline void hessian(const PointType &x,HessianRangeType &ret ) const
      {
        ret=h_(entity().geometry().global(coordinate(x)),t_,entity());
      }

      //! initialize to new entity
      inline void init(const EntityType& entity)
      {
        entity_=&entity;
      }

      //! initialize to new entity and to new time
      inline void init(const EntityType& entity, double time)
      {
        entity_=&entity;
        t_=time;
      }

      //! set time
      template<typename... Args>
      inline void initialize(const Args&... ,double time)
      {
        t_=time;
      }

      //! get entity
      inline const EntityType& entity() const
      {
        assert( entity_ );
        return *entity_;
      }

    private:
      EntityType const* entity_;
      AnalyticalFunctionType f_;
      AnalyticalFunctionType j_;
      AnalyticalFunctionType h_;
      double t_;
    };

  } // namespace Fem

} // namespace Dune

//@}

#endif // #ifndef DUNE_FEM_LOCALFUNCTIONADAPTER_HH


==> anc/xt-super/dune-fem/dune/fem/function/common/rangegenerators.hh <==
#ifndef DUNE_FEM_RANGEGENERATORS_HH
#define DUNE_FEM_RANGEGENERATORS_HH

#include <dune/common/iteratorrange.hh>

namespace Dune
{
  namespace Fem
  {
    // only make the implementations available on new compilers
    #if HAVE_RANGE_BASED_FOR
    /**
     * \brief Iterator ranges for entities and DOFs to support iteration with range-based for loops.
     *
     * <h2>Range-based for loop</h2>
     *
     * Range-based for loops are availabe in GCC 4.6+, Clang 3.2+ and Intel ICC 13+.
     *
     * For further details, see e.g. http://en.cppreference.com/w/cpp/language/range-for.
     *
     * <h2>Entities</h2>
     *
     * Assuming you have a DiscreteFunction `df`, you can iterate over the grid entities like this:
     *
     * \code
     * // iterate over entities
     * for (auto&& entity : entities(df))
     * {
     *   // do stuff
     * }
     * \endcode
     *
     * <h2>DOFs</h2>
     *
     * If you want to iterate over the DOFs of a DiscreteFunction `df`, you can use the function dofs()
     * to obtain a range that is suitable for a range-based for loop. As before you can do like this:
     *
     * \code
     * for (auto&& dof : dofs(df))
     * {
     *   // do stuff
     * }
     * \endcode
     *
     */

    //! Iterates over all entities.
    /**
     * This functions returns an object representing the range of entities. The main purpose of this function
     * is to enable iteration over those entities by means of a range-based for loop.
     *
     * \since      GCC 4.6
     * \param df   a DiscreteFunction.
     * \returns    an unspecified object that is guaranteed to fulfil the interface
     *             of IteratorRange and that can be iterated over using a range-based
     *             for loop.
     */
    template<typename DF>
    inline IteratorRange<typename DF::DiscreteFunctionSpaceType::IteratorType> entities(const DF& df)
    {
      typedef IteratorRange<typename DF::DiscreteFunctionSpaceType::IteratorType> ReturnType;
      return ReturnType(df.space().begin(),df.space().end());
    }
    //! \}

    //! Iterates over all DOFs.
    /**
     * This functions returns an object representing the range of DOFs. The main purpose of this function
     * is to enable iteration over those DOFs by means of a range-based for loop.
     *
     * \since      GCC 4.6
     * \param df   a DiscreteFunction.
     * \returns    an unspecified object that is guaranteed to fulfil the interface
     *             of IteratorRange and that can be iterated over using a range-based
     *             for loop.
     */
    template<typename DF>
    inline IteratorRange<typename DF::DofIteratorType> dofs(DF& df)
    {
      typedef IteratorRange<typename DF::DofIteratorType> ReturnType;
      return ReturnType(df.dbegin(),df.dend());
    }
    //! \}

    //! Iterates over all DOFs.
    /**
     * This functions returns an object representing the range of DOFs. The main purpose of this function
     * is to enable iteration over those DOFs by means of a range-based for loop.
     *
     * \since      GCC 4.6
     * \param df   a DiscreteFunction.
     * \returns    an unspecified object that is guaranteed to fulfil the interface
     *             of IteratorRange and that can be iterated over using a range-based
     *             for loop.
     */
    template<typename DF>
    inline IteratorRange<typename DF::ConstDofIteratorType> dofs(const DF& df)
    {
      typedef IteratorRange<typename DF::ConstDofIteratorType> ReturnType;
      return ReturnType(df.dbegin(),df.dend());
    }
    //! \}


    #endif // HAVE_RANGE_BASED_FOR

  } // end namespace Fem

} // end namespace Dune

#endif // DUNE_FEM_RANGEGENERATORS_HH


==> anc/xt-super/dune-fem/dune/fem/function/common/scalarproducts.hh <==
#ifndef DUNE_FEM_SCALARPRODURCTS_HH
#define DUNE_FEM_SCALARPRODURCTS_HH

//- system includes
#include <iostream>
#include <memory>
#include <set>
#include <map>
#include <limits>
#include <algorithm>

//- Dune includes
#include <dune/common/exceptions.hh>

#include <dune/common/genericiterator.hh>
#include <dune/common/ftraits.hh>
#include <dune/grid/common/gridenums.hh>
#include <dune/grid/common/datahandleif.hh>

// in case of ISTL found include some more headers
#if HAVE_DUNE_ISTL
#include <dune/istl/scalarproducts.hh>
#endif

//- Dune-fem includes
//#include <dune/fem/space/common/commoperations.hh>
#include <dune/fem/storage/singletonlist.hh>
#include <dune/fem/misc/mpimanager.hh>
#include <dune/fem/space/common/commindexmap.hh>

#include <dune/fem/function/blockvectorfunction/declaration.hh>

namespace Dune
{

  namespace Fem
  {

  /** @addtogroup Communication Communication
      @{
  **/

    template< class Space, class Mapper >
    class SlaveDofs
    {
      typedef SlaveDofs< Space, Mapper > ThisType;

    public:
      class SingletonKey;

    private:
      template< class Map >
      struct InsertFunctor;

      class LinkBuilder;

    public:
      //! type of discrete function space
      typedef Space SpaceType;

      //! for convenience
      typedef SpaceType DiscreteFunctionSpaceType ;

      //! type of grid part
      typedef typename SpaceType :: GridPartType GridPartType;

      //! type of used mapper
      typedef Mapper MapperType;

    protected:
      typedef Fem :: CommunicationIndexMap IndexMapType;

    protected:
      const SpaceType &space_;
      const GridPartType &gridPart_;
      const MapperType &mapper_;

      const int myRank_;
      const int mySize_;

      // type of communication indices
      IndexMapType slaves_;
      std::set<int> slaveSet_;

      //! know grid sequence number
      int sequence_;

    public:
      //! constructor taking space
      inline SlaveDofs ( const SingletonKey &key )
      : space_( key.space() ),
        gridPart_( space_.gridPart() ),
        mapper_( key.mapper() ),
        myRank_( gridPart_.comm().rank() ),
        mySize_( gridPart_.comm().size() ),
        slaves_(),
        sequence_( -1 )
      {}

    private:
      // prohibit copying
      SlaveDofs ( const SlaveDofs & );

    public:
      //! return dof number of salve with index
      int operator [] ( const int index ) const
      {
        return slaves_[ index ];
      }

      //! return number of slave dofs
      int size () const
      {
        return slaves_.size();
      }

      //! return true if index is contained, meaning is a slave dof
      bool isSlave( const int index ) const
      {
        typedef GenericIterator<const IndexMapType, const int> IteratorType;

        return std::binary_search(IteratorType(slaves_, 0),
                                  IteratorType(slaves_, size()-1),
                                  index);
      }

    public:
      //! insert index
      inline void insert( const int index )
      {
        slaveSet_.insert( index );
      }

      //! initialize
      inline void initialize ()
      {
        sequence_ = -1;
        slaveSet_.clear();
        slaves_.clear();
      }

      //! finalize
      inline void finalize ()
      {
        // insert slaves
        slaves_.set( slaveSet_ );

        // remove memory
        slaveSet_.clear();

        // store actual sequence number
        sequence_ = space_.sequence();
      }

      //! check if grid has changed and rebuild cache if necessary
      inline void rebuild ()
      {
        // check whether grid has changed.
        if( sequence_ != space_.sequence() )
        {
          initialize();
          buildMaps();
          finalize();
        }
      }

      //! return reference to discrete function space
      const SpaceType& space () const { return space_; }

    protected:
      // build linkage and index maps
      inline void buildMaps ()
      {
        if( !space_.continuous() )
          buildDiscontinuousMaps();
        else
          buildCommunicatedMaps();
      }

      // for discontinuous spaces we don't have to communicate
      inline void buildDiscontinuousMaps ();

      inline void buildCommunicatedMaps ();
    };



    // SlaveDofs::InsertFunctor
    // ------------------------

    template< class Space, class Mapper >
    template< class Map >
    struct SlaveDofs< Space, Mapper >::InsertFunctor
    {
      explicit InsertFunctor ( Map &map ) : map_( map ) {}

      template< class Value >
      void operator() ( const int, const Value &value )
      {
        map_.insert( value );
      }

    private:
      Map &map_;
    };



    // Implementation of SlaveDofs
    // ---------------------------

    template< class Space, class Mapper >
    inline void SlaveDofs< Space, Mapper > :: buildDiscontinuousMaps ()
    {
      const PartitionIteratorType idxpitype = GridPartType :: indexSetPartitionType;

      typedef typename GridPartType :: template Codim< 0 >
        :: template Partition< idxpitype > :: IteratorType
        IteratorType;

      const IteratorType endit = gridPart_.template end< 0, idxpitype >();
      for( IteratorType it = gridPart_.template begin< 0, idxpitype >(); it != endit; ++it )
      {
        typedef typename GridPartType :: template Codim< 0 > :: EntityType
          EntityType;

        const EntityType &entity = *it;
        if( entity.partitionType() != Dune::InteriorEntity )
        {
          mapper_.mapEachEntityDof( entity, InsertFunctor< ThisType >( *this ) );
        }
      }

      // insert overall size at the end
      insert( mapper_.size() );
    }



    template< class Space, class Mapper >
    inline void SlaveDofs< Space, Mapper > :: buildCommunicatedMaps ()
    {
      // we have to skip communication when parallel program is
      // executed only on one processor
      // otherwise YaspGrid and Lagrange polorder=2 fails :(
      if( gridPart_.comm().size() > 1 )
      {
        try
        {
          typedef LinkBuilder LinkBuilderHandleType;
          LinkBuilderHandleType handle( *this, space_ , mapper_ );

          gridPart_.communicate
            ( handle, GridPartType::indexSetInterfaceType, ForwardCommunication );
        }
        // catch possible exceptions here to have a clue where it happend
        catch( const Exception &e )
        {
          std::cerr << e << std::endl;
          std::cerr << "Exception thrown in: " << __FILE__ << " line:" << __LINE__ << std::endl;
          abort();
        }
      }

      // insert overall size at the end
      insert( mapper_.size() );
    }



    //! Key for CommManager singleton list
    template< class Space, class Mapper >
    class SlaveDofs< Space, Mapper > :: SingletonKey
    {
    public:
      typedef Space SpaceType;
      typedef Mapper MapperType;

    protected:
      const SpaceType &space_;
      const MapperType *const mapper_;

    public:
      //! constructor taking space
      inline SingletonKey ( const SpaceType &space,
                            const MapperType &mapper )
      : space_( space ),
        mapper_( &mapper )
      {}

      //! copy constructor
      inline SingletonKey ( const SingletonKey &other )
      : space_( other.space_ ),
        mapper_( other.mapper_ )
      {}

      //! returns true if indexSet pointer and numDofs are equal
      inline bool operator== ( const SingletonKey &other ) const
      {
        return (space_ == other.space_) && (mapper_ == other.mapper_);
      }

      //! return reference to index set
      const SpaceType &space () const
      {
        return space_;
      }

      //! return reference to index set
      const MapperType &mapper () const
      {
        return *mapper_;
      }
    };



    template< class Space, class Mapper >
    class SlaveDofs< Space,Mapper > :: LinkBuilder
    : public CommDataHandleIF< LinkBuilder, int >
    {
    public:
      typedef Space SpaceType;
      typedef Mapper MapperType;

      enum { nCodim = SpaceType :: GridType :: dimension + 1 };

    public:
      typedef int DataType;

      const int myRank_;
      const int mySize_;

      typedef SlaveDofs< Space,Mapper > IndexMapType;
      IndexMapType &slaves_;

      const SpaceType &space_;
      const MapperType &mapper_;

    public:
      LinkBuilder( IndexMapType &slaves,
                   const SpaceType &space,
                   const MapperType& mapper )
      : myRank_( space.gridPart().comm().rank() ),
        mySize_( space.gridPart().comm().size() ),
        slaves_( slaves ),
        space_( space ),
        mapper_( mapper )
      {
      }

      bool contains ( int dim, int codim ) const
      {
        return mapper_.contains( codim );
      }

      bool fixedsize ( int dim, int codim ) const
      {
        return false;
      }

      //! read buffer and apply operation
      template< class MessageBuffer, class Entity >
      inline void gather ( MessageBuffer &buffer,
                           const Entity &entity ) const
      {
        // for sending ranks write rank
        if( sendRank( entity ) ) buffer.write( myRank_ );
      }

      //! read buffer and apply operation
      //! scatter is called for one every entity
      //! several times depending on how much data
      //! was gathered
      template< class MessageBuffer, class EntityType >
      inline void scatter ( MessageBuffer &buffer,
                            const EntityType &entity,
                            size_t n )
      {
        // ERROR: An overlap cell may be overlay cell in another process
        //assert( ( ! sendRank( entity ) ) ? (n > 0) : true);
        if( n == 1 )
        {
          int rank;
          buffer.read( rank );

          assert( (rank >= 0) && (rank < mySize_) );

          // if entity in not interiorBorder insert anyway
          if ( rank < myRank_ || ! sendRank( entity ) )
            mapper_.mapEachEntityDof( entity, InsertFunctor< IndexMapType >( slaves_ ) );
        }
      }

      //! return local dof size to be communicated
      template< class Entity >
      size_t size ( const Entity &entity ) const
      {
        return (sendRank( entity )) ? 1 : 0;
      }

    protected:
      template <class Entity>
      bool sendRank(const Entity& entity) const
      {
        const PartitionType ptype = entity.partitionType();
        return (ptype == InteriorEntity) || (ptype == BorderEntity);
      }
    };

    //! Proxy class to evaluate ScalarProduct
    //! holding SlaveDofs which is singleton per space and mapper
    template< class DiscreteFunctionSpace >
    class SlaveDofsProvider
    {
    public:
      //! type of the discrete function space
      typedef DiscreteFunctionSpace DiscreteFunctionSpaceType;

    private:
      typedef SlaveDofsProvider< DiscreteFunctionSpaceType > ThisType;

    public:
      //! type of used mapper
      typedef typename DiscreteFunctionSpaceType :: BlockMapperType MapperType;

      enum { blockSize = DiscreteFunctionSpaceType :: localBlockSize };

      // type of communication manager object which does communication
      typedef SlaveDofs< DiscreteFunctionSpaceType, MapperType > SlaveDofsType;
      typedef typename SlaveDofsType :: SingletonKey SlaveDofsKeyType;

      typedef SingletonList< SlaveDofsKeyType, SlaveDofsType >
        SlaveDofsProviderType;

    protected:
      const DiscreteFunctionSpaceType &space_;

      // is singleton per space
      SlaveDofsType *const slaveDofs_;

    public:
      //! constructor taking space
      inline SlaveDofsProvider ( const DiscreteFunctionSpaceType &space )
      : space_( space ),
        slaveDofs_( getSlaveDofs( space_ ) )
      {
      }

    private:
      // prohibit copying
      SlaveDofsProvider( const ThisType & );

    public:
      //! return discrete function space
      const DiscreteFunctionSpaceType& space() const { return space_; }

      //! remove object comm
      inline ~SlaveDofsProvider ()
      {
        SlaveDofsProviderType :: removeObject( *slaveDofs_ );
      }

      inline SlaveDofsType &slaveDofs () const
      {
        // rebuild slave dofs if grid was changed
        slaveDofs_->rebuild();
        return *slaveDofs_;
      }

    protected:
      inline static SlaveDofsType *getSlaveDofs ( const DiscreteFunctionSpaceType &space )
      {
        SlaveDofsKeyType key( space, space.blockMapper() );
        return &(SlaveDofsProviderType :: getObject( key ));
      }
    };

#if HAVE_MPI
    //! Proxy class to evaluate ScalarProduct
    //! holding SlaveDofs which is singleton per space and mapper
    template< class DiscreteFunction >
    class ParallelScalarProduct
      : public SlaveDofsProvider< typename DiscreteFunction :: DiscreteFunctionSpaceType >
    {
    public:
      typedef DiscreteFunction DiscreteFunctionType;

      //! type of the discrete function space
      typedef typename DiscreteFunctionType :: DiscreteFunctionSpaceType
        DiscreteFunctionSpaceType;

    private:
      typedef ParallelScalarProduct< DiscreteFunctionType > ThisType;
      typedef SlaveDofsProvider< DiscreteFunctionSpaceType > BaseType;

    public:
      //! type of range field
      typedef typename DiscreteFunctionSpaceType :: RangeFieldType  RangeFieldType;

      //! type of used mapper
      typedef typename DiscreteFunctionSpaceType :: BlockMapperType MapperType;

      enum { blockSize = DiscreteFunctionSpaceType :: localBlockSize };

      // type of communication manager object which does communication
      typedef SlaveDofs< DiscreteFunctionSpaceType, MapperType > SlaveDofsType;

      typedef typename DiscreteFunctionType :: ConstDofBlockPtrType
        ConstDofBlockPtrType;

      //! constructor taking space
      inline ParallelScalarProduct ( const DiscreteFunctionSpaceType &space )
      : BaseType( space )
      {
      }

      using BaseType :: space;

    public:
      template < class OtherDiscreteFunctionType >
      //! evaluate scalar product and omit slave nodes
      inline RangeFieldType scalarProductDofs ( const DiscreteFunctionType &x,
                                                const OtherDiscreteFunctionType &y ) const
      {
        typedef typename OtherDiscreteFunctionType :: ConstDofBlockPtrType
          OtherConstDofBlockPtrType;
        SlaveDofsType &slaveDofs = this->slaveDofs();

        RangeFieldType scp = 0;

        const int numSlaves = slaveDofs.size();
        for( int slave = 0, i = 0 ; slave < numSlaves; ++slave )
        {
          const int nextSlave = slaveDofs[ slave ];
          for(; i < nextSlave; ++i )
          {
            ConstDofBlockPtrType xPtr      = x.block( i );
            OtherConstDofBlockPtrType yPtr = y.block( i );
            for( unsigned int j = 0; j < blockSize; ++j )
              scp += (*xPtr)[ j ] * (*yPtr)[ j ];
          }

          // skip the slave dof
          ++i;
        }

        // do global sum
        scp = space().gridPart().comm().sum( scp );
        return scp;
      }
    };
#else
    //! Proxy class to evaluate ScalarProduct
    //! holding SlaveDofs which is singleton per space and mapper
    template< class DiscreteFunction >
    class ParallelScalarProduct
    {
    public:
      typedef DiscreteFunction DiscreteFunctionType;

    private:
      typedef ParallelScalarProduct< DiscreteFunctionType > ThisType;

    public:
      //! type of the discrete function space
      typedef typename DiscreteFunctionType :: DiscreteFunctionSpaceType
        DiscreteFunctionSpaceType;

      //! type of range field
      typedef typename DiscreteFunctionSpaceType :: RangeFieldType  RangeFieldType;

      typedef typename DiscreteFunctionType :: ConstDofIteratorType
        ConstDofIteratorType;

    public:
      //! constructor taking space
      inline ParallelScalarProduct ( const DiscreteFunctionSpaceType & )
      {
      }

    private:
      // prohibit copying
      ParallelScalarProduct( const ThisType & );

    public:
      template < class OtherDiscreteFunctionType >
      //! return scalar product of dofs
      inline RangeFieldType scalarProductDofs ( const DiscreteFunctionType &x,
                                                const OtherDiscreteFunctionType &y ) const
      {
        RangeFieldType scp = 0;

        ConstDofIteratorType endit = x.dend ();
        ConstDofIteratorType xit = x.dbegin ();

        typedef typename OtherDiscreteFunctionType :: ConstDofIteratorType
          OtherConstDofIteratorType;
        OtherConstDofIteratorType yit = y.dbegin();

        for( ; xit != endit; ++xit, ++yit )
          scp += (*xit) * (*yit);
        return scp;
      }
    };
#endif

#if HAVE_DUNE_ISTL
    //! Proxy class to evaluate ScalarProduct
    //! holding SlaveDofs which is singleton per space and mapper
    template< class DiscreteFunctionSpaceImp >
    class ParallelScalarProduct
      < ISTLBlockVectorDiscreteFunction< DiscreteFunctionSpaceImp > >
    : public ScalarProduct
      < typename ISTLBlockVectorDiscreteFunction< DiscreteFunctionSpaceImp >
          :: DofStorageType >
    {
      //! discrete function type
      typedef ISTLBlockVectorDiscreteFunction<DiscreteFunctionSpaceImp> DiscreteFunctionType;
      //! type of this class
      typedef ParallelScalarProduct<DiscreteFunctionType> ThisType;
      //! type of BlockVector
      typedef typename DiscreteFunctionType :: DofStorageType BlockVectorType;
      //! type of discrete function space
      typedef typename DiscreteFunctionType :: DiscreteFunctionSpaceType
        DiscreteFunctionSpaceType;

      //! type of range field
      typedef typename DiscreteFunctionSpaceType :: RangeFieldType  RangeFieldType;

      //! type of used mapper
      typedef typename DiscreteFunctionSpaceType :: BlockMapperType MapperType;

    public:
      // type of communication manager object which does communication
      typedef SlaveDofsProvider< DiscreteFunctionSpaceType > SlaveDofsProviderType;
      typedef typename SlaveDofsProviderType :: SlaveDofsType SlaveDofsType;

    public:
      //! export types
      typedef BlockVectorType domain_type;
      typedef typename BlockVectorType :: block_type :: field_type field_type;

      //! define the category
      enum { category=SolverCategory::sequential };

    protected:
      const DiscreteFunctionSpaceType & space_;
      SlaveDofsProviderType slaveDofProvider_;

      ParallelScalarProduct ( const ThisType &org );
    public:
      //! constructor taking space
      ParallelScalarProduct ( const DiscreteFunctionSpaceType &space )
      : space_( space ),
        slaveDofProvider_( space )
      {}

      //! remove object comm
      ~ParallelScalarProduct ()
      {}

      SlaveDofsType& slaveDofs ()
      {
        return slaveDofProvider_.slaveDofs();
      }

      const SlaveDofsType& slaveDofs () const
      {
        return slaveDofProvider_.slaveDofs();
      }

      /*! \brief Dot product of two discrete functions.
        It is assumed that the vectors are consistent on the interior+border
        partition.
       */
      RangeFieldType scalarProductDofs(const DiscreteFunctionType& x,
                                       const DiscreteFunctionType& y) const
      {
        std::cout << "ISTL prod" << std::endl;
        return scalarProductDofs(x.blockVector(),y.blockVector());
      }

      /*! \brief Dot product of two vectors.
        It is assumed that the vectors are consistent on the interior+border
        partition.
       */
      virtual field_type dot (const BlockVectorType& x,
                              const BlockVectorType& y)
      {
        return const_cast<ThisType&> (*this).scalarProductDofs(x,y);
      }

      /*! \brief Norm of a right-hand side vector.
        The vector must be consistent on the interior+border partition
       */
      virtual typename Dune::FieldTraits< RangeFieldType >::real_type
        norm (const BlockVectorType& x)
      {
        return std::abs( std::sqrt( const_cast<ThisType&> (*this).scalarProductDofs(x,x) ) );
      }

      //! delete slave values (for debugging)
      void deleteNonInterior(BlockVectorType& x) const
      {
#if HAVE_MPI
        // case of ALUGrid and DGSpace or FVSpace
        const bool deleteGhostEntries = (space_.gridPart().grid().overlapSize( 0 ) == 0) && !space_.continuous();

        // only delete ghost entries
        if( deleteGhostEntries )
        {
          // rebuild slave dofs if grid was changed
          SlaveDofsType &slaveDofs = slaveDofProvider_.slaveDofs();

          // don't delete the last since this is the overall Size
          const int slaveSize = slaveDofs.size() - 1;
          for(int slave = 0; slave<slaveSize; ++slave)
          {
            x[ slaveDofs[slave] ] = 0;
          }
        }
#endif
      }

    protected:
      /*! \brief Dot product of two block vectors.
        It is assumed that the vectors are consistent on the interior+border
        partition.
       */
      RangeFieldType scalarProductDofs(const BlockVectorType& x,
                                       const BlockVectorType& y) const
      {
#if HAVE_MPI
        // rebuild slave dofs if grid was changed
        SlaveDofsType &slaveDofs = slaveDofProvider_.slaveDofs();

        RangeFieldType scp = 0;
        int i = 0;
        const int slaveSize = slaveDofs.size();
        for(int slave = 0; slave<slaveSize; ++slave)
        {
          const int nextSlave = slaveDofs[slave];
          for(; i<nextSlave; ++i)
          {
            scp += x[i] * y[i];
          }
          // set i to next valid value
          ++i;
        }
        scp = space_.gridPart().comm().sum( scp );
        return scp;
#else
        // return build-in scalar product
        RangeFieldType scp = x * y;
        scp = space_.gridPart().comm().sum( scp );
        return scp;
#endif
      }
    };
#endif

  //@}

  } // end namespace Fem

} // end namespace Dune
#endif // #ifndef DUNE_FEM_SCALARPRODURCTS_HH


==> anc/xt-super/dune-fem/dune/fem/function/common/timedependentfunction.hh <==
#ifndef DUNE_FEM_TIMEDEPENDENTFUNCTION_HH
#define DUNE_FEM_TIMEDEPENDENTFUNCTION_HH

#include <dune/common/deprecated.hh>

#include <dune/fem/function/common/instationary.hh>

namespace Dune
{

  namespace Fem
  {

    // TimeDependentFunction
    // ---------------------

    template< class Function >
    class TimeDependentFunction
      : public InstationaryFunction< Function, __InstationaryFunction::HoldReference >
    {
      typedef InstationaryFunction< Function, __InstationaryFunction::HoldReference > BaseType;

    public:
      TimeDependentFunction ( const Function &function, double time )
        : BaseType( function, time )
      {}

      /** \copydoc Dune::Fem::Function::evaluate */
      void evaluate ( const typename BaseType::DomainType &x,
                      typename BaseType::RangeType &value ) const
      DUNE_DEPRECATED_MSG( "Dune::Fem::TimeDependentFunction has been deprecated, use Dune::Fem::InstationaryFunction instead" )
      {
        BaseType::evaluate( x, value );
      }

      /** \copydoc Dune::Fem::Function::jacobian */
      void jacobian ( const typename BaseType::DomainType &x,
                      typename BaseType::JacobianRangeType &jacobian ) const
      DUNE_DEPRECATED_MSG( "Dune::Fem::TimeDependentFunction has been deprecated, use Dune::Fem::InstationaryFunction instead" )
      {
        BaseType::jacobian( x, jacobian );
      }

      /** \copydoc Dune::Fem::Function::hessian */
      void hessian ( const typename BaseType::DomainType &x,
                     typename BaseType::HessianRangeType &hessian ) const
      DUNE_DEPRECATED_MSG( "Dune::Fem::TimeDependentFunction has been deprecated, use Dune::Fem::InstationaryFunction instead" )
      {
        BaseType::hessian( x, hessian );
      }
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_FUNCTION_HH


==> anc/xt-super/dune-fem/dune/fem/function/localfunction/CMakeLists.txt <==
dune_install(average.hh const.hh converter.hh
             localfunction.hh localfunctionsetadapter.hh localfunctionset.hh
             mutable.hh temporary.hh)


==> anc/xt-super/dune-fem/dune/fem/function/localfunction/Makefile.am <==
localfunctiondir =  $(includedir)/dune/fem/function/localfunction

localfunction_HEADERS = average.hh \
			const.hh \
			converter.hh \
			localfunction.hh \
			localfunctionsetadapter.hh \
			localfunctionset.hh \
			mutable.hh \
			temporary.hh 

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/dune/fem/function/localfunction/average.hh <==
#ifndef DUNE_FEM_FUNCTION_LOCALFUNCTION_AVERAGE_HH
#define DUNE_FEM_FUNCTION_LOCALFUNCTION_AVERAGE_HH

#include <dune/fem/gridpart/common/capabilities.hh>
#include <dune/fem/quadrature/cachingquadrature.hh>
#include <dune/fem/space/common/discretefunctionspace.hh>
#include <dune/fem/space/discontinuousgalerkin/declaration.hh>
#include <dune/fem/space/finitevolume/declaration.hh>

namespace Dune
{

  namespace Fem
  {

    // Internal forward declaration
    // ----------------------------

    template< class LocalFunction, class GridPart >
    class LocalAverage;



    // LocalAverageHelper
    // ------------------

    struct LocalAverageHelper
    {
      template< class LocalFunction, class Quadrature >
      static void applyQuadrature ( const LocalFunction &localFunction,
                                    const typename LocalFunction::EntityType::Geometry &geometry,
                                    const Quadrature &quadrature,
                                    typename LocalFunction::RangeType &value )
      {
        typedef typename LocalFunction::RangeType RangeType;
        typedef typename RangeType::value_type RangeFieldType;

        value = RangeType( 0 );
        RangeFieldType volume( 0 );
        const int nop = quadrature.nop();
        for( int qp = 0; qp < nop; ++qp )
        {
          RangeType tmp;
          localFunction.evaluate( quadrature[ qp ], tmp );
          RangeFieldType weight = quadrature.weight( qp )*geometry.integrationElement( quadrature.point( qp ) );
          volume += weight;
          value.axpy( weight, tmp );
        }
        value /= volume;
      }
    };



    // LocalAverageImpl
    // ----------------

    template< class LocalFunction, class GridPart, class DiscreteFunctionSpace >
    struct LocalAverageImpl
    {
      static void apply ( const LocalFunction &localFunction, typename LocalFunction::RangeType &average )
      {
        // get entity
        typedef typename LocalFunction::EntityType EntityType;
        const EntityType &entity = localFunction.entity();

        // create quadrature
        typedef CachingQuadrature< GridPart, EntityType::codimension > QuadratureType;
        QuadratureType quadrature( entity, localFunction.order() );
        LocalAverageHelper::applyQuadrature( localFunction, entity.geometry(), quadrature, average );
      }
    };



    // LocalAverageImpl for DiscontinuousGalerkinSpace
    // -----------------------------------------------

    template< class LocalFunction, class GridPart, class FunctionSpace, int order, template< class > class Storage >
    class LocalAverageImpl< LocalFunction, GridPart, DiscontinuousGalerkinSpace< FunctionSpace, GridPart, order, Storage > >
    {
      static const bool cartesian = GridPartCapabilities::isCartesian< GridPart >::v;

      static void applyAffine ( const LocalFunction &localFunction, typename LocalFunction::RangeType &average )
      {
        // otherwise use direct computation
        const int dimRange = LocalFunction::dimRange;
        for( int i = 0; i < dimRange; ++i )
          average[ i ] = localFunction[ i ];

        const typename LocalFunction::BasisFunctionSetType &basisFunctionSet = localFunction.basisFunctionSet();
        average /= std::sqrt( basisFunctionSet.referenceElement().volume() );
      }

    public:
      static void apply ( const LocalFunction &localFunction, typename LocalFunction::RangeType &average )
      {
        if( cartesian )
          return applyAffine( localFunction, average );

        // get entity and geometry
        typedef typename LocalFunction::EntityType EntityType;
        const EntityType &entity = localFunction.entity();
        const typename EntityType::Geometry geometry = entity.geometry();

        if( geometry.affine() )
          return applyAffine( localFunction, average );

        // for not affine elements, use quadrature
        typedef CachingQuadrature< GridPart, EntityType::codimension > QuadratureType;
        QuadratureType quadrature( entity, localFunction.order() );
        LocalAverageHelper::applyQuadrature( localFunction, geometry, quadrature, average );
      }
    };



    // LocalAverageImpl for FiniteVolumeSpace
    // --------------------------------------

    template< class LocalFunction, class GridPart, class FunctionSpace, int codim, template< class > class Storage >
    class LocalAverageImpl< LocalFunction, GridPart, FiniteVolumeSpace< FunctionSpace, GridPart, codim, Storage > >
    {
    public:
      static void apply ( const LocalFunction &localFunction, typename LocalFunction::RangeType &average )
      {
        localFunction.evaluate( typename LocalFunction::DomainType( 0 ), average );
      }
    };



    // LocalAverage
    // ------------

    template< class LocalFunction, class GridPart >
    class LocalAverage
    {
      typedef typename ExportsDiscreteFunctionSpaceType< LocalFunction >::Type DiscreteFunctionSpaceType;
      typedef LocalAverageImpl< LocalFunction, GridPart, DiscreteFunctionSpaceType > Impl;

    public:
      static void apply ( const LocalFunction &localFunction, typename LocalFunction::RangeType &average )
      {
        Impl::apply( localFunction, average );
      }

      void operator() ( const LocalFunction &localFunction, typename LocalFunction::RangeType &average ) const
      {
        Impl::apply( localFunction, average );
      }
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_FUNCTION_LOCALFUNCTION_AVERAGE_HH


==> anc/xt-super/dune-fem/dune/fem/function/localfunction/const.hh <==
#ifndef DUNE_FEM_FUNCTION_LOCALFUNCTION_CONST_HH
#define DUNE_FEM_FUNCTION_LOCALFUNCTION_CONST_HH

#include <utility>
#include <type_traits>

#include <dune/common/dynvector.hh>
#include <dune/fem/function/localfunction/mutable.hh>
#include <dune/fem/function/localfunction/localfunction.hh>

namespace Dune
{

  namespace Fem
  {

    // external forward declerations
    // -----------------------------

    template<class>
    struct DiscreteFunctionTraits;

    template<class>
    class MutableLocalFunction;


    // internal forward declerations
    // -----------------------------

    template< class DiscreteFunction >
    class ConstLocalFunction;


    template < class BasisFunctionSet, class LocalDofVector >
    class BasicConstLocalFunction
    : public LocalFunction< BasisFunctionSet, LocalDofVector >
    {
      typedef BasicConstLocalFunction< BasisFunctionSet, LocalDofVector >  ThisType;
      typedef LocalFunction< BasisFunctionSet, LocalDofVector > BaseType;

    public:
      //! type of Dof
      typedef typename BaseType::DofType DofType;

      //! type of Entity
      typedef typename BaseType :: EntityType EntityType;

      //! type of BasisFunctionSet
      typedef typename BaseType :: BasisFunctionSetType BasisFunctionSetType;

      //! type of LocalDofVector
      typedef typename BaseType :: LocalDofVectorType LocalDofVectorType;

      //! type of SizeType
      typedef typename BaseType::SizeType SizeType;

      //! default ctor
      BasicConstLocalFunction () {}

      explicit BasicConstLocalFunction ( const BasisFunctionSetType & basisFunctionSet ) : BaseType( basisFunctionSet ) {}

      explicit BasicConstLocalFunction ( const LocalDofVectorType &localDofVector ) : BaseType( localDofVector ) {}

      BasicConstLocalFunction ( const BasisFunctionSetType &basisFunctionSet, const LocalDofVectorType &localDofVector )
      : BaseType( basisFunctionSet, localDofVector )
      {}

      explicit BasicConstLocalFunction ( LocalDofVectorType &&localDofVector ) : BaseType( localDofVector ) {}

      BasicConstLocalFunction ( const BasisFunctionSetType &basisFunctionSet, LocalDofVectorType &&localDofVector )
      : BaseType( basisFunctionSet, localDofVector )
      {}

      BasicConstLocalFunction ( const BaseType &other ) : BaseType( other ) {}

      BasicConstLocalFunction ( const ThisType &other ) : BaseType( static_cast<const BaseType &>( other ) ) {}
      BasicConstLocalFunction ( ThisType && other ) : BaseType( static_cast<BaseType&&>(other) ) {}

      using BaseType::operator[];
      using BaseType::localDofVector;

   protected:
      DofType &operator[] ( SizeType num )
      {
        return static_cast< BaseType &>( *this )[ num ];
      }

      using BaseType::clear;
      using BaseType::assign;
      using BaseType::operator +=;
      using BaseType::operator -=;
      using BaseType::axpy;
    };

    /** \ingroup LocalFunction
        \class ConstLocalFunction
        \brief A constant local function carrying values for one entity

        A ConstLocalFunction is a LocalFunction which is basically doing the same as the
        LocalFunction of a discrete function. The difference is that the local dofs
        are not kept as references but are copied to a local storage.
        Therefore, this is a const local function and any modification of dofs is not
        allowed.

        \note Local DoF numbers correspond directly to array indices. Hence it
        may be more cache efficient to generate a ConstLocalFunction when only a
        const access to the local function is needed.

        \param DiscreteFunction type of the discrete function, the
                                local function shall belong to
     */
    template< class DiscreteFunction >
    class ConstLocalFunction
    : public BasicConstLocalFunction<
      typename DiscreteFunctionTraits<
      typename std::remove_const< DiscreteFunction > :: type >::DiscreteFunctionSpaceType::BasisFunctionSetType,
      Dune::DynamicVector< typename DiscreteFunctionTraits< typename std::remove_const< DiscreteFunction > :: type >::DofType,
        typename DiscreteFunctionTraits< typename std::remove_const< DiscreteFunction > :: type >::LocalDofVectorAllocatorType
      :: template rebind< typename DiscreteFunctionTraits< typename std::remove_const< DiscreteFunction >::type > ::DofType > ::other > >
    {
      typedef ConstLocalFunction< DiscreteFunction > ThisType;
      typedef BasicConstLocalFunction< typename DiscreteFunctionTraits< typename std::remove_const< DiscreteFunction > :: type >::DiscreteFunctionSpaceType::BasisFunctionSetType,
              Dune::DynamicVector< typename DiscreteFunctionTraits< typename std::remove_const< DiscreteFunction > :: type >::DofType,
              typename DiscreteFunctionTraits< typename std::remove_const< DiscreteFunction > :: type > :: LocalDofVectorAllocatorType
              :: template rebind< typename DiscreteFunctionTraits< typename std::remove_const< DiscreteFunction >::type >::DofType >::other  > >
          BaseType;

    public:
      typedef typename std::remove_const< DiscreteFunction >::type DiscreteFunctionType;
      typedef typename DiscreteFunctionType::DiscreteFunctionSpaceType DiscreteFunctionSpaceType;

      typedef typename BaseType::DofType DofType;
      typedef typename BaseType::EntityType EntityType;
      typedef typename BaseType::BasisFunctionSetType BasisFunctionSetType;
      typedef typename BaseType::LocalDofVectorType LocalDofVectorType;

      /** \brief constructor creating a local function without binding it to an
                 entity

          Creates the local function without initializing the fields depending on
          the current entity.

          \note Before using the local function it must be initilized by
          \code
          localFunction.init( entity );
          \endcode

          \param[in] df discrete function the local function shall belong to
       */
      explicit ConstLocalFunction ( const DiscreteFunctionType &df )
      : BaseType( LocalDofVectorType( df.localDofVectorAllocator() ) ),
        discreteFunction_( &df )
      {
      }

      //! cast a MutableLocalFunction into this one !!! expensive !!!
      ConstLocalFunction ( const typename DiscreteFunctionType::LocalFunctionType &localFunction )
      : BaseType( localFunction.basisFunctionSet(), LocalDofVectorType( localFunction.size(), localFunction.discreteFunction().localDofVectorAllocator() ) ),
        discreteFunction_( &localFunction.discreteFunction() )
      {
        std::copy( localFunction.localDofVector().begin(), localFunction.localDofVector().end(), localDofVector().begin() );
      }

      /** \brief constructor creating a local function and binding it to an
                 entity

          Creates the local function and initilizes the fields depending on the
          current entity. It is not necessary, though allowed, to call init
          before using the discrete function.

          \note The degrees of freedom are not initialized by this function.

          \param[in] df      discrete function the local function shall
                             belong to
          \param[in] entity  entity for initialize the local function to
       */
      ConstLocalFunction ( const DiscreteFunctionType &df, const EntityType &entity )
      : BaseType( df.space().basisFunctionSet( entity ), LocalDofVectorType( df.localDofVectorAllocator() )  ),
        discreteFunction_( &df )
      {
        discreteFunction().getLocalDofs( entity, localDofVector() );
      }

      //! copy constructor
      ConstLocalFunction ( const ThisType &other )
      : BaseType( static_cast<const BaseType &>( other ) ),
        discreteFunction_( other.discreteFunction_ )
      {}

      //! move constructor
      ConstLocalFunction ( ThisType &&other )
      : BaseType( static_cast< BaseType &&>( other ) ),
        discreteFunction_( other.discreteFunction_ )
      {}

      using BaseType::localDofVector;

      /** \copydoc Dune::Fem::LocalFunction :: init */
      void init ( const EntityType &entity )
      {
        BaseType::init( discreteFunction().space().basisFunctionSet( entity ) );
        discreteFunction().getLocalDofs( entity, localDofVector() );
      }

      const DiscreteFunctionType& discreteFunction() const { return *discreteFunction_; }

    protected:
      const DiscreteFunctionType* discreteFunction_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_FUNCTION_LOCALFUNCTION_CONST_HH


==> anc/xt-super/dune-fem/dune/fem/function/localfunction/converter.hh <==
#ifndef DUNE_FEM_FUNCTION_LOCALFUNCTION_CONVERTER_HH
#define DUNE_FEM_FUNCTION_LOCALFUNCTION_CONVERTER_HH

#include <functional>
#include <type_traits>
#include <utility>

#include <dune/fem/function/common/function.hh>
#include <dune/fem/function/common/instationary.hh>
#include <dune/fem/space/common/functionspace.hh>


namespace Dune
{

  namespace Fem
  {

    // LocalFunctionConverter
    // --------------------

    /** \brief implementation of a Dune::Fem::LocalFunction on a FunctionSpace V restircted/prolongated from an other
     *         function space W.
     *
     *  The HostLocalFunction is assumed to fulfill the LocalFunctioninterface.
     *  Basically the following functions are implemented on the HostLocalFunction:
     *  \code
     *    template< class Point >
     *    void evaluate ( const Point &x, RangeType &ret ) const;
     *
     *    template< class Point >
     *    void jacobian ( const Point &x, JacobianRangeType &jac ) const;
     *
     *    tempalte< class Point >
     *    void hessian ( const Point &x, HessianRangeType &hess ) const;
     *
     *    const EntityType &entity () const;
     *
     *    int size() const;
     *
     *    void init ( const EntityType & entity );
     *  \endcode
     *
     *  The template paramter Converter, is used to get the restriction/prolongation onto the space V.
     *  Converter is expected to provide the method
     *  {Hessian,Jacobian,.}RangeType converter( Host{Hessian,Jacobian,. }RangeType );
     *  which does the acctual mapping onto V.
     *  The dimension of the new Range is obtained from the method Convertor::operator( HostRangeType )::dimension.
     *
     *  Users may prescribe how the parameter localFunction is stored by providing a
     *  fourth template parameter, the storage policy. Further informations on the storage policy can be found in
     *  the file dune/fem/function/common/instationary.hh.
     *
     *  The free-standing function
     *  \code
     *    Dune::Fem::localFunctionConverter
     *  \endcode
     *  may be used to conveniently create a new instance of a LocalFunctionConverter. Use
     *  \code
     *    auto g = localFunctionConverter( GF.localFunction( entity ), Converter )
     *  \endcode
     *  to create an converted local function.
     *
     *  \tparam  HostLocalFunction original local function
     *  \tparam  Converter structure which provides the restirction/prolongation from W to V
     *  \tparam  StoragePolicy  storage policy
     *
     *  \ingroup LocalFunction
     */

    template< class HostLocalFunction, class Converter, template< class > class Storage = __InstationaryFunction::HoldCopy >
    class LocalFunctionConverter
      : private Storage< HostLocalFunction >
    {
      typedef LocalFunctionConverter< HostLocalFunction, Converter, Storage > ThisType;
      typedef Storage< HostLocalFunction > BaseType;

      typedef typename HostLocalFunction::RangeType HostRangeType;
      typedef typename HostLocalFunction::JacobianRangeType HostJacobianRangeType;
      typedef typename HostLocalFunction::HessianRangeType HostHessianRangeType;

    public:
      // obtain new dimRange from Converter
      static const int dimRange = decltype( std::declval< Converter >() ( std::declval< HostRangeType >() ) ) ::dimension;

      // define new FunctionSpace
      typedef typename ToNewDimRangeFunctionSpace< typename HostLocalFunction::FunctionSpaceType, dimRange >::Type FunctionSpaceType;

      // types from HostLocalFunction
      typedef typename HostLocalFunction::EntityType EntityType;

      // types from FunctionSpace
      typedef typename FunctionSpaceType::DomainType DomainType;
      typedef typename FunctionSpaceType::RangeType RangeType;
      typedef typename FunctionSpaceType::JacobianRangeType JacobianRangeType;
      typedef typename FunctionSpaceType::HessianRangeType HessianRangeType;
      typedef typename FunctionSpaceType::DomainFieldType DomainFieldType;
      typedef typename FunctionSpaceType::RangeFieldType RangeFieldType;

      static const int dimDomain = FunctionSpaceType::dimDomain;

      LocalFunctionConverter ( const HostLocalFunction &hostLocalFunction, const Converter &converter = Converter() )
        : BaseType( hostLocalFunction ), converter_( converter )
      {}

      LocalFunctionConverter ( HostLocalFunction &&hostLocalFunction, const Converter &converter = Converter() )
        : BaseType( std::move( hostLocalFunction ) ), converter_( converter )
      {}

      template< class Point >
      void evaluate ( const Point &p, RangeType &ret ) const
      {
        HostRangeType hRet;
        this->get().evaluate( p, hRet );
        ret = converter_( hRet );
      }

      template< class Point >
      void jacobian ( const Point &p, JacobianRangeType &jac ) const
      {
        HostJacobianRangeType hJac;
        this->get().jacobian( p, hJac );
        jac = converter_( hJac );
      }

      template< class Point >
      void hessian ( const Point &p, HessianRangeType &hes ) const
      {
        HostHessianRangeType hHes;
        this->get().hessian( p, hHes );
        hes = converter_( hHes );
      }

      template< class Quadrature, class Vector >
      void evaluateQuadrature ( const Quadrature &quad, Vector &vector ) const
      {
        evaluateQuadratureImp( quad, vector, vector[ 0 ] );
      }

      int order () const { return this->get().order(); }

      const EntityType &entity () const { return this->get().entity(); }

      void init ( const EntityType &entity ) { this->get().init( entity ); }

    protected:
      template< class QuadratureType, class VectorType >
      void evaluateQuadratureImp ( const QuadratureType &quadrature, VectorType &values, const RangeType & ) const
      {
        const unsigned int nop = quadrature.nop();
        for( unsigned int qp = 0; qp < nop; ++qp )
          evaluate( quadrature[ qp ], values[ qp ] );
      }

      template< class QuadratureType, class VectorType >
      void evaluateQuadratureImp ( const QuadratureType &quadrature, VectorType &values, const JacobianRangeType & ) const
      {
        const unsigned int nop = quadrature.nop();
        for( unsigned int qp = 0; qp < nop; ++qp )
          jacobian( quadrature[ qp ], values[ qp ] );
      }

      Converter converter_;
    };



    // localFunctionConverter
    // ----------------------

    template< class HostLocalFunction, class Converter >
    LocalFunctionConverter< HostLocalFunction, Converter, __InstationaryFunction::HoldCopy >
    localFunctionConverter ( HostLocalFunction hostLocalFunction, const Converter &converter = Converter() )
    {
      typedef LocalFunctionConverter< HostLocalFunction, Converter, __InstationaryFunction::HoldCopy > LocalFunctionConverterType;
      return LocalFunctionConverterType( std::move( hostLocalFunction ), converter );
    }

    template< class HostLocalFunction, class Converter >
    LocalFunctionConverter< typename std::remove_const< HostLocalFunction >::type, Converter, __InstationaryFunction::HoldReference >
    localFunctionConverter ( std::reference_wrapper< HostLocalFunction > hostLocalFunction, const Converter &converter = Converter() )
    {
      typedef LocalFunctionConverter< typename std::remove_const< HostLocalFunction >::type, Converter, __InstationaryFunction::HoldReference > LocalFunctionConverterType;
      return LocalFunctionConverterType( hostLocalFunction.get(), converter );
    }

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_FUNCTION_LOCALFUNCTION_CONVERTER_HH


==> anc/xt-super/dune-fem/dune/fem/function/localfunction/localfunction.hh <==
#ifndef DUNE_FEM_FUNCTION_LOCALFUNCTION_LOCALFUNCTION_HH
#define DUNE_FEM_FUNCTION_LOCALFUNCTION_LOCALFUNCTION_HH

#include <utility>

// dune-common includes
#include <dune/common/fvector.hh>


namespace Dune
{

  namespace Fem
  {

    /** \addtogroup LocalFunction
     *
     * On every element from a discrete function the local funtion can be
     * accessed. With the local function one has access to the dof and on the
     * other hand to the basis function set of this actual element. Therefore
     * this is called a local function.
     *
     * \remarks The interface for using a LocalFunction is defined by the class
     *          LocalFunction.
     *
     * \{
     */


    // LocalFunction
    // -------------

    /** \class LocalFunction
     *  \brief interface for local functions
     *
     *  Local functions are used to represend a discrete function on one entity.
     *  The LocalFunctionInterface defines the functionality that can be expected
     *  from such a local function.
     */
    template< class BasisFunctionSet, class LocalDofVector >
    class LocalFunction
    {
      typedef LocalFunction< BasisFunctionSet, LocalDofVector > ThisType;
    public:

      //! type of basis function set
      typedef BasisFunctionSet BasisFunctionSetType;

      /** \brief  type of local Dof Vector  */
      typedef LocalDofVector LocalDofVectorType;

      //! type of DoF use with the discrete function
      typedef typename LocalDofVectorType::value_type DofType;

      //! type of index
      typedef typename LocalDofVectorType::size_type SizeType;

      //! type of the entity, the local function lives on is given by the space
      typedef typename BasisFunctionSetType::EntityType EntityType;

      //! type of functionspace
      typedef typename BasisFunctionSetType::FunctionSpaceType FunctionSpaceType;

      //! field type of the domain
      typedef typename FunctionSpaceType::DomainFieldType DomainFieldType;
      //! field type of the range
      typedef typename FunctionSpaceType::RangeFieldType RangeFieldType;
      //! type of domain vectors, i.e., type of coordinates
      typedef typename FunctionSpaceType::DomainType DomainType;
      //! type of range vectors, i.e., type of function values
      typedef typename FunctionSpaceType::RangeType RangeType;
      //! type of the Jacobian, i.e., type of evaluated Jacobian matrix
      typedef typename FunctionSpaceType::JacobianRangeType JacobianRangeType;
      //! type of the Hessian
      typedef typename FunctionSpaceType::HessianRangeType HessianRangeType;

      //! type of local coordinates
      typedef typename EntityType::Geometry::LocalCoordinate LocalCoordinateType;

      //! dimension of the domain
      static const int dimDomain = FunctionSpaceType::dimDomain;
      //! dimension of the range
      static const int dimRange = FunctionSpaceType::dimRange;

      //! default constructor, calls default ctor of BasisFunctionSetType and LocalDofVectorType
      LocalFunction () {}

      //! ctor taking a basisFunctionSet, calling default ctor for LocalDofVectorType, and resize
      explicit LocalFunction ( const BasisFunctionSetType &basisFunctionSet )
      : basisFunctionSet_( basisFunctionSet )
      {
        localDofVector_.resize( basisFunctionSet.size() );
      }

      //! ctor taking a localDofVector, calling default ctor for BasisFunctionSetType
      explicit LocalFunction ( const LocalDofVectorType &localDofVector ) : localDofVector_( localDofVector ) {}

      //! copy given agruments
      LocalFunction ( const BasisFunctionSetType &basisFunctionSet, const LocalDofVector &localDofVector )
      : basisFunctionSet_( basisFunctionSet ),
        localDofVector_( localDofVector )
      {
        localDofVector_.resize( basisFunctionSet.size() );
      }

      //! half move ctor
      explicit LocalFunction ( LocalDofVectorType &&localDofVector ) : localDofVector_( localDofVector ) {}

      //! half move ctor
      LocalFunction ( const BasisFunctionSetType &basisFunctionSet, LocalDofVector &&localDofVector )
      : basisFunctionSet_( basisFunctionSet ),
        localDofVector_( localDofVector )
      {
        localDofVector_.resize( basisFunctionSet.size() );
      }

      //! move constructor
      LocalFunction ( ThisType && other )
      : basisFunctionSet_( std::move( other.basisFunctionSet_ ) ),
        localDofVector_( std::move( other.localDofVector_ ) )
      {}

      //! copy constructor
      LocalFunction ( const ThisType & other )
      : basisFunctionSet_( other.basisFunctionSet_ ),
        localDofVector_( other.localDofVector_ )
      {}

      /** \brief access to local dofs (read-only)
       *
       *  \param[in]  num  local dof number
       *  \return reference to dof
       */
      const DofType &operator[] ( SizeType num ) const { return localDofVector_[ num ]; }

      /** \brief access to local dofs (read-write)
       *
       *  \param[in]  num  local DoF number
       *  \return reference to DoF
       */
      DofType &operator[] ( SizeType num ) { return localDofVector_[ num ]; }

      /** \brief add another local function to this one
       *
       *  \note The local function to add may be any implementation of a
       *        LocalFunction.
       *
       *  \param[in]  lf  local function to add
       *
       *  \returns a reference to this local function (i.e., *this)
       */
      template< class T >
      ThisType& operator+= ( const LocalFunction< BasisFunctionSet, T > &other )
      {
        localDofVector() += other.localDofVector();
        return *this;
      }

      /** \brief assign all DoFs of this local function
       *
       *  \param[in]  lf  local function to assign DoFs from
       */
      template< class T >
      void assign ( const LocalFunction< BasisFunctionSet, T > &other )
      {
        localDofVector() = other.localDofVector();
      }

      /** \brief set all DoFs to zero */
      void clear ()
      {
        std::fill( localDofVector().begin(), localDofVector().end(), DofType( 0 ) );
      }

      /** \brief subtract another local function to this one
       *
       *  \note The local function to suctract may be any implementation of a
       *        LocalFunction.
       *
       *  \param[in]  lf  local function to subtract
       *
       *  \returns a reference to this local function (i.e., *this)
       */
      template< class T >
      ThisType &operator-= ( const LocalFunction< BasisFunctionSet, T > &other )
      {
        localDofVector() -= other.localDofVector();
        return *this;
      }

      /** \brief add a multiple of another local function to this one
       *
       *  \note The local function to add may be any implementation of a
       *        LocalFunction.
       *
       *  \param[in]  s   scalar factor to scale lf with
       *  \param[in]  lf  local function to add
       *
       *  \returns a reference to this local function (i.e., *this)
       */
      template< class T >
      ThisType &axpy ( const RangeFieldType s, const LocalFunction< BasisFunctionSet, T > &other )
      {
        localDofVector().axpy( s, other.localDofVector() );
        return *this;
      }

      /** \brief axpy operation for local function
       *
       *  Denoting the DoFs of the local function by \f$u_i\f$ and the basis
       *  functions by \f$\varphi_i\f$, this function performs the following
       *  operation:
       *  \f[
       *  u_i = u_i + factor \cdot \varphi_i( x )
       *  \f]
       *
       *  \param[in]  x       point to evaluate basis functions in
       *  \param[in]  factor  axpy factor
       */
      template< class PointType >
      void axpy ( const PointType &x, const RangeType &factor )
      {
        basisFunctionSet().axpy( x, factor, localDofVector() );
      }

      /** \brief axpy operation for local function
       *
       *  Denoting the DoFs of the local function by \f$u_i\f$ and the basis
       *  functions by \f$\varphi_i\f$, this function performs the following
       *  operation:
       *  \f[
       *  u_i = u_i + factor \cdot \nabla\varphi_i( x )
       *  \f]
       *
       *  \param[in]  x       point to evaluate jacobian of basis functions in
       *  \param[in]  factor  axpy factor
       */
      template< class PointType >
      void axpy ( const PointType &x, const JacobianRangeType &factor)
      {
        basisFunctionSet().axpy( x, factor, localDofVector() );
      }

      /** \brief axpy operation for local function
       *
       *  Denoting the DoFs of the local function by \f$u_i\f$ and the basis
       *  functions by \f$\varphi_i\f$, this function performs the following
       *  operation:
       *  \f[
       *  u_i = u_i + factor1 \cdot \varphi_i( x ) + factor2 \cdot \nabla\varphi_i( x )
       *  \f]
       *
       *  \param[in]  x        point to evaluate basis functions in
       *  \param[in]  factor1  axpy factor for \f$\varphi( x )\f$
       *  \param[in]  factor2  axpy factor for \f$\nabla\varphi( x )\f$
       */
      template< class PointType >
      void axpy ( const PointType &x, const RangeType &factor1, const JacobianRangeType &factor2 )
      {
        basisFunctionSet().axpy( x, factor1, factor2, localDofVector() );
      }

      /** \brief obtain the order of this local function
       *
       *  The order of a local function refers to the polynomial order required
       *  to integrate it exactly.
       *
       *  \note It is not completely clear what this value should be, e.g., for
       *        bilinear basis functions.
       *
       *  \returns order of the local function
       */
      int order () const { return basisFunctionSet().order(); }

      /** \brief obtain the basis function set for this local function
       *
       *  \returns reference to the basis function set
       */
      const BasisFunctionSetType &basisFunctionSet () const { return basisFunctionSet_; }

      /** \brief obtain the entity, this local function lives on
       *
       *  \returns reference to the entity
       */
      const EntityType &entity () const { return basisFunctionSet().entity(); }

      //! \todo please doc me
      void init ( const BasisFunctionSetType &basisFunctionSet )
      {
        basisFunctionSet_ = basisFunctionSet;
        localDofVector_.resize( basisFunctionSet.size() );
      }

      /** \brief evaluate the local function
       *
       *  \param[in]   x    evaluation point in local coordinates
       *  \param[out]  ret  value of the function in the given point
       */
      template< class PointType >
      void evaluate ( const PointType &x, RangeType &ret ) const
      {
        basisFunctionSet().evaluateAll( x, localDofVector(), ret );
      }

      /** \brief evaluate Jacobian of the local function
       *
       *  \note Though the Jacobian is evaluated on the reference element, the
       *        return value is the Jacobian with respect to the actual entity.
       *
       *  \param[in]   x    evaluation point in local coordinates
       *  \param[out]  ret  Jacobian of the function in the evaluation point
       */
      template< class PointType >
      void jacobian ( const PointType &x, JacobianRangeType &ret ) const
      {
        basisFunctionSet().jacobianAll( x, localDofVector(), ret );
      }

      /** \brief evaluate Hessian of the local function
       *
       *  \note Though the Hessian is evaluated on the reference element, the
       *        return value is the Hessian with respect to the actual entity.
       *
       *  \param[in]   x        evaluation point in local coordinates
       *  \param[out]  ret  Hessian of the function in the evaluation point
       */
      template< class PointType >
      void hessian ( const PointType &x, HessianRangeType &ret ) const
      {
        basisFunctionSet().hessianAll( x, localDofVector(), ret );
      }

      /** \brief obtain the number of local DoFs
       *
       *  Obtain the number of local DoFs of this local function. The value is
       *  identical to the number of basis functons on the entity.
       *
       *  \returns number of local DoFs
       */
      int numDofs () const { return localDofVector().size(); }

      SizeType size () const { return localDofVector().size(); }

      /** \brief obtain the number of local DoFs in the scalar case
       *
       *  Obtain the number of local DoFs of the scalar case
       *  of this local function. The value is
       *  identical to the number of basis functons on the entity.
       *
       *  \returns number of local DoFs, scalar case
       */
      int numScalarDofs () const
      {
        assert( numDofs() % dimRange == 0 );
        return numDofs() / dimRange;
      }

      /** \brief evaluate all basisfunctions for all quadrature points, multiply with the given factor and
                 add the result to the local coefficients  */
      template< class QuadratureType, class VectorType >
      void axpyQuadrature ( const QuadratureType &quad, const VectorType &values )
      {
        basisFunctionSet().axpy( quad, values, localDofVector() );
      }

      /** \brief evaluate all basisfunctions for all quadrature points, multiply with the given factor and
                 add the result to the local coefficients */
      template< class QuadratureType, class RangeVectorType, class JacobianRangeVectorType >
      void axpyQuadrature ( const QuadratureType &quad,
                            const RangeVectorType& rangeVector,
                            const JacobianRangeVectorType& jacobianVector )
      {
        basisFunctionSet().axpy( quad, rangeVector, jacobianVector, localDofVector() );
      }

      /** \brief evaluate all basisfunctions for all quadrature points and store the results in the result vector */
      template< class QuadratureType, class VectorType >
      void evaluateQuadrature( const QuadratureType &quad, VectorType &result ) const
      {
        assert( result.size() > 0 );
        evaluateQuadrature( quad, result, result[ 0 ] );
      }


      /** \brief return const reference to local Dof Vector  */
      const LocalDofVectorType &localDofVector () const { return localDofVector_; }

      /** \brief return mutable reference to local Dof Vector  */
      LocalDofVectorType &localDofVector () { return localDofVector_; }

    protected:
      // evaluate local function and store results in vector of RangeTypes
      // this method only helps to identify the correct method on
      // the basis function set
      template< class QuadratureType, class VectorType >
      void evaluateQuadrature( const QuadratureType &quad, VectorType &result, const RangeType & ) const
      {
        basisFunctionSet().evaluateAll( quad, localDofVector(), result );
      }

      // evaluate jacobian of local function and store result in vector of
      // JacobianRangeTypes, this method only helps to identify the correct method on
      // the basis function set
      template< class QuadratureType, class VectorType >
      void evaluateQuadrature( const QuadratureType &quad, VectorType &result, const JacobianRangeType & ) const
      {
        basisFunctionSet().jacobianAll( quad, localDofVector(), result );
      }

      BasisFunctionSetType basisFunctionSet_;
      LocalDofVectorType localDofVector_;
    };

    /** \} */

  } // end namespace Fem

} // end namespace Dune

#endif // #ifndef DUNE_FEM_FUNCTION_LOCALFUNCTION_LOCALFUNCTION_HH


==> anc/xt-super/dune-fem/dune/fem/function/localfunction/localfunctionset.hh <==
#ifndef DUNE_FEM_FUNCTION_LOCALFUNCTION_LOCALFUNCTIONSET_HH
#define DUNE_FEM_FUNCTION_LOCALFUNCTION_LOCALFUNCTIONSET_HH

#include <cassert>
#include <cstddef>

#include <dune/common/nullptr.hh>

#include <dune/fem/space/common/functionspace.hh>

namespace Dune
{

  namespace Fem
  {

    // LocalFunctionSet
    // ----------------

    /** \class LocalFunctionSet
     *
     *  \brief Local basis functions
     *
     *  This class documents the local basis functions interface.
     *
     *  \tparam  FunctionSpace  function space
     */
    template< class Entity, class Range >
    struct LocalFunctionSet
    {
      //! \brief entity type
      typedef Entity EntityType;

      //! \brief function space type
      typedef FunctionSpace< typename Entity::Geometry::ctype, typename Range::value_type,
                             Entity::Geometry::coorddimension, Range::dimension > FunctionSpaceType;

      //! \brief domain type
      typedef typename FunctionSpaceType::DomainType DomainType;
      //! \brief range type
      typedef typename FunctionSpaceType::RangeType RangeType;
      //! \brief jacobian range type
      typedef typename FunctionSpaceType::JacobianRangeType JacobianRangeType;
      //! \brief hessian range type
      typedef typename FunctionSpaceType::HessianRangeType HessianRangeType;

      //! \brief return order of basis functions
      int order () const;

      //! \brief return entity
      const EntityType &entity () const;

      //! \brief return number of basis functions
      std::size_t size () const;

      /**
       * \brief evalute each basis function
       *
       *  \param[in]  x        local coordinate or quadrature point
       *  \param[in]  functor  functor call for evaluating each basis function
       *
       *  The functor has to be a copyable object satisfying the following
       *  interface:
\code
  struct Functor
  {
    template< class Value >
    void operator() ( const int basisFunction, const Value &value );
  };
\endcode
       */
      template< class Point, class Functor >
      void evaluateEach ( const Point &x, Functor functor ) const;

      /**
       * \brief evalute jacobian of each basis function
       *
       *  \param[in]  x        local coordinate or quadrature point
       *  \param[in]  functor  functor call for evaluating the jacobian of each basis function
       *
       *  The functor has to be a copyable object satisfying the following
       *  interface:
\code
  struct Functor
  {
    template< class Jacobian >
    void operator() ( const int basisFunction, const Jacobian &jacobian );
  };
\endcode
       */
      template< class Point, class Functor >
      void jacobianEach ( const Point &x, Functor functor ) const;

      /**
       * \brief evalute hessian of each basis function
       *
       *  \param[in]  x        local coordinate or quadrature point
       *  \param[in]  functor  functor call for evaluating the hessian of each basis function
       *
       *  The functor has to be a copyable object satisfying the following
       *  interface:
\code
  struct Functor
  {
    template< class Hessian >
    void operator() ( const int basisFunction, const Hessian &hessian );
  };
\endcode
       */
      template< class Point, class Functor >
      void hessianEach ( const Point &x, Functor functor ) const;
    };



    // LocalFunctionSetProxy
    // ---------------------

    /** \class LocalFunctionSetProxy
     *
     *  \brief Proxy for a LocalBasisFunctionSet
     *
     *  \tparam  LocalFunctionSet  local function set
     */
    template< class LocalFunctionSet >
    class LocalFunctionSetProxy
    {
    public:
      typedef LocalFunctionSet ImplementationType;
      const ImplementationType &impl () const
      {
        assert( localFunctionSet_ );
        return *localFunctionSet_;
      }

      typedef typename LocalFunctionSet::EntityType EntityType;
      typedef typename LocalFunctionSet::FunctionSpaceType FunctionSpaceType;

      typedef typename LocalFunctionSet::DomainType DomainType;
      typedef typename LocalFunctionSet::RangeType RangeType;
      typedef typename LocalFunctionSet::JacobianRangeType JacobianRangeType;
      typedef typename LocalFunctionSet::HessianRangeType HessianRangeType;

      LocalFunctionSetProxy () : localFunctionSet_( nullptr ) {}

      LocalFunctionSetProxy ( const LocalFunctionSet *localFunctionSet )
      : localFunctionSet_( localFunctionSet )
      {}

      int order () const { return impl().order(); }

      const EntityType &entity () const { return impl().entity(); }

      std::size_t size () const { return impl().size(); }

      template< class Point, class Functor >
      void evaluateEach ( const Point &x, Functor functor ) const
      {
        impl().evaluateEach( x, functor );
      }

      template< class Point, class Functor >
      void jacobianEach ( const Point &x, Functor functor ) const
      {
        impl().jacobianEach( x, functor );
      }

      template< class Point, class Functor >
      void hessianEach ( const Point &x, Functor functor ) const
      {
        impl().hessianEach( x, functor );
      }

    private:
      const LocalFunctionSet *localFunctionSet_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_FUNCTION_LOCALFUNCTION_LOCALFUNCTIONSET_HH


==> anc/xt-super/dune-fem/dune/fem/function/localfunction/localfunctionsetadapter.hh <==
#ifndef DUNE_FEM_FUNCTION_LOCALFUNCTION_LOCALFUNCTIONSETADAPTER_HH
#define DUNE_FEM_FUNCTION_LOCALFUNCTION_LOCALFUNCTIONSETADAPTER_HH

#include <cassert>
#include <cstddef>

#include <dune/fem/common/coordinate.hh>

namespace Dune
{

  namespace Fem
  {

    // LocalFunctionSetAdapter
    // -----------------------

    /** \class LocalFunctionSetAdapter
     *
     *  \brief convert (global) function set to local function set
     *
     *  \tparam  Entity       entity type
     *  \tparam  FunctionSet  implementation of FunctionSet
     */
    template< class Entity, class FunctionSet >
    struct LocalFunctionSetAdapter
    {
      //! \brief entity type
      typedef Entity EntityType;
      //! \brief function set type
      typedef FunctionSet FunctionSetType;

      //! \brief function space type
      typedef typename FunctionSet::FunctionSpaceType FunctionSpaceType;

      //! \brief domain type
      typedef typename FunctionSpaceType::DomainType DomainType;
      //! \brief range type
      typedef typename FunctionSpaceType::RangeType RangeType;
      //! \brief jacobian range type
      typedef typename FunctionSpaceType::JacobianRangeType JacobianRangeType;
      //! \brief hessian range type
      typedef typename FunctionSpaceType::HessianRangeType HessianRangeType;

      explicit LocalFunctionSetAdapter ( const Entity &entity,
                                         const FunctionSet &functionSet = FunctionSet() )
      : entity_( &entity ),
        functionSet_( functionSet )
      {}

      /** \copydoc Dune::Fem::LocalFunctionSet::order() const */
      int order () const { return functionSet_.order(); }

      /** \copydoc Dune::Fem::LocalFunctionSet::entity() const */
      const EntityType &entity () const
      {
        assert( entity_ );
        return *entity_;
      }

      /** \copydoc Dune::Fem::LocalFunctionSet::size() const */
      std::size_t size () const { return functionSet().size(); }

      /** \copydoc Dune::Fem::LocalFunctionSet::evaluateEach() const */
      template< class Point, class Functor >
      void evaluateEach ( const Point &x, Functor functor ) const
      {
        DomainType y = geometry().global( coordinate( x ) );
        functionSet().evaluateEach( y, functor );
      }

      /** \copydoc Dune::Fem::LocalFunctionSet::jacobianEach() const */
      template< class Point, class Functor >
      void jacobianEach ( const Point &x, Functor functor ) const
      {
        DomainType y = geometry().global( coordinate( x ) );
        functionSet().jacobianEach( y, functor );
      }

      /** \copydoc Dune::Fem::LocalFunctionSet::hessianEach() const */
      template< class Point, class Functor >
      void hessianEach ( const Point &x, Functor functor ) const
      {
        DomainType y = geometry().global( coordinate( x ) );
        functionSet().hessianEach( y, functor );
      }


      // Non-interface methods
      // ---------------------

      //! \brief return function set
      const FunctionSetType functionSet () const { return functionSet_; }

    private:
      typename EntityType::Geometry geometry () const { return entity().geometry(); }

      const EntityType *entity_;
      FunctionSetType functionSet_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_FUNCTION_LOCALFUNCTION_LOCALFUNCTIONSETADAPTER_HH


==> anc/xt-super/dune-fem/dune/fem/function/localfunction/mutable.hh <==
#ifndef DUNE_FEM_FUNCTION_LOCALFUNCTION_MUTABLE_HH
#define DUNE_FEM_FUNCTION_LOCALFUNCTION_MUTABLE_HH

//-s system includes
#include <cassert>
#include <utility>

//- Dune includes
#include <dune/fem/function/localfunction/localfunction.hh>

namespace Dune
{

  namespace Fem
  {

    template< class >
    struct DiscreteFunctionTraits;

    template< class >
    class ConstLocalFunction;

    //**************************************************************************
    //
    //  --MutableLocalFunction
    //
    //**************************************************************************
    //! Manages the getting and deleting of local function pointers and
    //! acts like a local functions
    template < class DiscreteFunction >
    class MutableLocalFunction
    : public LocalFunction< typename DiscreteFunctionTraits< DiscreteFunction > :: DiscreteFunctionSpaceType ::  BasisFunctionSetType,
      typename DiscreteFunctionTraits< DiscreteFunction > :: LocalDofVectorType >
    {
      typedef MutableLocalFunction< DiscreteFunction > ThisType;
      typedef LocalFunction< typename DiscreteFunctionTraits< DiscreteFunction > :: DiscreteFunctionSpaceType ::  BasisFunctionSetType,
      typename DiscreteFunctionTraits< DiscreteFunction > :: LocalDofVectorType > BaseType;

    public:
      //! type of DiscreteFunction
      typedef DiscreteFunction DiscreteFunctionType;

      //! type of the entity, the local function lives on is given by the space
      typedef typename BaseType::EntityType EntityType;

      //! type of local Dof vector object
      typedef typename BaseType::LocalDofVectorType LocalDofVectorType;

      //! type of BasisFunctionSet
      typedef typename BaseType::BasisFunctionSetType BasisFunctionSetType;

      //! cast from ConstLocalFunction
      MutableLocalFunction( const ConstLocalFunction< DiscreteFunctionType > &constLocalFunction ) DUNE_DEPRECATED
      : BaseType( constLocalFunction.basisFunctionSet(), LocalDofVectorType( constLocalFunction.discreteFunction_.localDofVectorAllocator() ) ),
        discreteFunction_( &const_cast< DiscreteFunctionType& >( constLocalFunction.discreteFunction() ) )
      {
        discreteFunction().getLocalDofs( constLocalFunction.entity(), localDofVector() );
      }

      //! Constructor creating empty local function from given discrete function
      explicit MutableLocalFunction ( DiscreteFunctionType &discreteFunction )
      : BaseType( LocalDofVectorType( discreteFunction.localDofVectorAllocator() ) ),
        discreteFunction_( &discreteFunction )
      {}

      //! Constructor creating empty local function from given discrete function
      explicit MutableLocalFunction ( const DiscreteFunctionType &discreteFunction )
      : BaseType( LocalDofVectorType( discreteFunction.localDofVectorAllocator() ) ),
        discreteFunction_( &const_cast<DiscreteFunctionType &>( discreteFunction ) )
      {}

      //! Constructor creating local function from given discrete function and entity, not empty
      explicit MutableLocalFunction ( DiscreteFunctionType &discreteFunction, const EntityType &entity )
      : BaseType( discreteFunction.space().basisFunctionSet( entity ), LocalDofVectorType( discreteFunction.localDofVectorAllocator() ) ),
        discreteFunction_( &discreteFunction )
      {
        discreteFunction.getLocalDofs( entity, localDofVector() );
      }

      //! Constructor creating local function from given discrete function and entity, not empty
      explicit MutableLocalFunction ( const DiscreteFunctionType &dFunction, const EntityType &entity )
      : BaseType( dFunction.space().basisFunctionSet( entity ), LocalDofVectorType( dFunction.localDofVectorAllocator() ) ),
        discreteFunction_( &const_cast<DiscreteFunctionType &>( dFunction ) )
      {
        discreteFunction().getLocalDofs( entity, localDofVector() );
      }

      //! copy constructor
      MutableLocalFunction ( const ThisType &other )
      : BaseType( static_cast< const BaseType& > ( other ) ),
        discreteFunction_( other.discreteFunction_ )
      {}

      //! move constructor
      MutableLocalFunction ( ThisType &&other )
      : BaseType( static_cast< BaseType&& > ( other ) ),
        discreteFunction_( other.discreteFunction_ )
      {}

      // prohibit assignment
      ThisType &operator= ( const ThisType & ) = delete;
      ThisType &operator= ( ThisType && ) = delete;

      using BaseType::localDofVector;

      void init ( const EntityType &entity )
      {
        BaseType::init( discreteFunction().space().basisFunctionSet( entity ) );
        discreteFunction().getLocalDofs( entity, localDofVector() );
      }

      const DiscreteFunctionType &discreteFunction () const { return *discreteFunction_; }
      DiscreteFunctionType &discreteFunction () { return *discreteFunction_; }

    private:
      DiscreteFunctionType *discreteFunction_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_FUNCTION_LOCALFUNCTION_MUTABLE_HH


==> anc/xt-super/dune-fem/dune/fem/function/localfunction/temporary.hh <==
#ifndef DUNE_FEM_FUNCTION_LOCALFUNCTION_TEMPORARY_HH
#define DUNE_FEM_FUNCTION_LOCALFUNCTION_TEMPORARY_HH

#include <dune/common/dynvector.hh>
#include <dune/fem/function/localfunction/localfunction.hh>


namespace Dune
{

  namespace Fem
  {

    // internal forward declarations
    // -----------------------------

    template< class DiscreteFunctionSpace, class DoFVector >
    class BasicTemporaryLocalFunction;

    template< class DiscreteFunctionSpace, class Dof >
    class TemporaryLocalFunction;


    /** \ingroup LocalFunction
        \class BasicTemporaryLocalFunction
        \brief A temporary function carrying values for one entity

        A BasicTemporaryLocalFunction is a LocalFunction which is not associated with
        any DiscreteFunction. It can be used when generating discrete functions
        to temporarily store values for one entity.

        \param DiscreteFunctionSpace type of the discrete function space, the
                                     local function shall belong to
        \param DofVector type of vector the degrees of freedom for an entity are stored in
     */
    template< class DiscreteFunctionSpace, class DofVector >
    class BasicTemporaryLocalFunction
    : public LocalFunction < typename DiscreteFunctionSpace :: BasisFunctionSetType, DofVector >
    {
      typedef BasicTemporaryLocalFunction< DiscreteFunctionSpace, DofVector > ThisType;
      typedef LocalFunction < typename DiscreteFunctionSpace :: BasisFunctionSetType, DofVector > BaseType;

    public:
      //! type of the discrete function space
      typedef DiscreteFunctionSpace  DiscreteFunctionSpaceType;

      //! type of Entity
      typedef typename BaseType :: EntityType EntityType;

      //! type of BasisFunctionSet
      typedef typename BaseType :: BasisFunctionSetType BasisFunctionSetType;

      //! type of LocalDofVector
      typedef typename BaseType :: LocalDofVectorType LocalDofVectorType;

      /* \copydoc Dune::Fem::LocalFunction :: localDofVector */
      using BaseType::localDofVector;

      /** \brief constructor creating a local function without binding it to an
                 entity

          Creates the local function without initializing the fields depending on
          the current entity.

          \note Before using the local function it must be initilized by
          \code
          localFunction.init( entity );
          \endcode

          \param[in] dfSpace discrete function space the local function shall
                             belong to
       */
      explicit BasicTemporaryLocalFunction ( const DiscreteFunctionSpaceType &dfSpace,
                                             const LocalDofVectorType &dofVector = LocalDofVectorType() )
      : BaseType( dofVector ),
        dfSpace_( dfSpace )
      {
        localDofVector().reserve( DiscreteFunctionSpaceType::localBlockSize * dfSpace_.blockMapper().maxNumDofs() );
      }

      /** \brief constructor creating a local function and binding it to an
                 entity

          Creates the local function and initilizes the fields depending on the
          current entity. It is not necessary, though allowed, to call init
          before using the discrete function.

          \note The degrees of freedom are not initialized by this function.

          \param[in] dfSpace discrete function space the local function shall
                             belong to
          \param[in] entity  entity for initialize the local function to
       */
      BasicTemporaryLocalFunction ( const DiscreteFunctionSpaceType &dfSpace, const EntityType &entity,
                                    const LocalDofVectorType &dofVector = LocalDofVectorType() )
      : BaseType( dofVector ),
        dfSpace_( dfSpace )
      {
        localDofVector().reserve( DiscreteFunctionSpaceType::localBlockSize * dfSpace_.blockMapper().maxNumDofs() );
        init( entity );
      }

      /** \brief initialize the local function for an entity
       *
          Binds the local function to an entity.

          \note A local function must be initialized to an entity before it can
                be used.

          \note This function can be called multiple times to use the local
                function for more than one entity.

          \param[in] entity entity to bind the local function to
       */
      void init ( const EntityType &entity )
      {
        BaseType::init( dfSpace_.basisFunctionSet( entity ) );
      }

    protected:
      const DiscreteFunctionSpaceType &dfSpace_;
    };


    /** \ingroup LocalFunction
        \class TemporaryLocalFunction
        \brief A temporary function carrying values for one entity

        A TemporaryLocalFunction is a LocalFunction which is not associated with
        any DiscreteFunction. It can be used when generating discrete functions
        to temporarily store values for one entity.

        \note Local DoF numbers correspond directly to array indices. Hence it
        may be more cache efficient to generate a TemporaryLocalFunction and then
        do only one update step on the discrete function's LocalFunction.

        \param DiscreteFunctionSpaceImp type of the discrete function space, the
                                        local function shall belong to
     */
    template< class DiscreteFunctionSpace, class Dof = typename DiscreteFunctionSpace::RangeFieldType >
    class TemporaryLocalFunction
    : public BasicTemporaryLocalFunction< DiscreteFunctionSpace, Dune::DynamicVector< Dof > >
    {
      typedef TemporaryLocalFunction< DiscreteFunctionSpace, Dof > ThisType;
      typedef BasicTemporaryLocalFunction< DiscreteFunctionSpace, Dune::DynamicVector< Dof > > BaseType;

    public:
      //! type of Entity
      typedef typename BaseType :: EntityType EntityType;

      //! type of the discrete function space
      typedef typename BaseType :: DiscreteFunctionSpaceType DiscreteFunctionSpaceType;

      /** \brief constructor creating a local function without binding it to an
                 entity

          Creates the local function without initializing the fields depending on
          the current entity.

          \note Before using the local function it must be initilized by
          \code
          localFunction.init( entity );
          \endcode

          \param[in] dfSpace discrete function space the local function shall
                             belong to
       */
      explicit TemporaryLocalFunction ( const DiscreteFunctionSpaceType &dfSpace )
      : BaseType( dfSpace ) {}

      /** \brief constructor creating a local function and binding it to an
                 entity

          Creates the local function and initilizes the fields depending on the
          current entity. It is not necessary, though allowed, to call init
          before using the discrete function.

          \note The degrees of freedom are not initialized by this function.

          \param[in] dfSpace discrete function space the local function shall
                             belong to
          \param[in] entity  entity for initialize the local function to
       */
      TemporaryLocalFunction ( const DiscreteFunctionSpaceType &dfSpace, const EntityType &entity )
      : BaseType( dfSpace, entity ){}
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_FUNCTION_LOCALFUNCTION_TEMPORARY_HH


==> anc/xt-super/dune-fem/dune/fem/function/petscdiscretefunction.hh <==
#include <dune/fem/function/petscdiscretefunction/petscdiscretefunction.hh>


==> anc/xt-super/dune-fem/dune/fem/function/petscdiscretefunction/CMakeLists.txt <==
dune_install(petscdiscretefunction.hh)


==> anc/xt-super/dune-fem/dune/fem/function/petscdiscretefunction/Makefile.am <==
petscdiscretefunctiondir =  $(includedir)/dune/fem/function/petscdiscretefunction
petscdiscretefunction_HEADERS =  petscdiscretefunction.hh

include $(top_srcdir)/am/global-rules



==> anc/xt-super/dune-fem/dune/fem/function/petscdiscretefunction/petscdiscretefunction.hh <==
// vim: set expandtab ts=2 sw=2 sts=2:
#ifndef DUNE_FEM_PETSCDISCRETEFUNCTION_HH
#define DUNE_FEM_PETSCDISCRETEFUNCTION_HH

#include <string>
#include <algorithm>
#include <map>
#include <vector>
#include <iterator>
#include <utility>


#if HAVE_PETSC

#include <dune/fem/misc/petsc/petsccommon.hh>
#include <dune/fem/misc/petsc/petscdofmappings.hh>
#include <dune/fem/misc/petsc/petscvector.hh>
#include <dune/fem/misc/petsc/petscslavedofprovider.hh>


#include <dune/common/fvector.hh>
#include <dune/common/dynvector.hh>

#include <dune/fem/common/stackallocator.hh>
#include <dune/fem/function/common/discretefunction.hh>
#include <dune/fem/function/common/functor.hh>
#include <dune/fem/function/localfunction/mutable.hh>

#include <dune/common/shared_ptr.hh>

namespace Dune
{

  namespace Fem
  {


    /* ==============================
     * forward declarations
     */
    template< class DiscreteFunctionSpace > class PetscDiscreteFunction;

    // AssignVectorReference
    // ---------------------

    template< class DofProxy, class Allocator >
    struct AssignVectorReference< Dune::DynamicVector< DofProxy, Allocator >  >
    {
      // we need to overload this
      typedef Dune::DynamicVector< DofProxy, Allocator > Vector;

      AssignVectorReference ( Vector &vector )
        : vector_( vector )
      {}

      void operator() ( const std::size_t index, DofProxy value )
      {
        vector_[ index ].assign( value );
      }

    protected:
      Vector &vector_;
    };

    // Internal Forward Declaration
    //-----------------------------

    template <class DiscreteFunctionSpace>
    class PetscDiscreteFunction;

    /** \class DiscreteFunctionTraits for PetscDiscreteFunction
     *  \brief Traits class for a DiscreteFunction
     *
     *  \tparam  DiscreteFunctionSpace   space the discrete function lives in
     *  \tparam  DofVector             implementation class of the block vector
     */
    template< typename DiscreteFunctionSpace >
    struct DiscreteFunctionTraits< PetscDiscreteFunction< DiscreteFunctionSpace > >
      : public DefaultDiscreteFunctionTraits< DiscreteFunctionSpace, PetscVector< DiscreteFunctionSpace > >
    {
      typedef PetscVector< DiscreteFunctionSpace >  DofVectorType;
      typedef PetscDiscreteFunction< DiscreteFunctionSpace > DiscreteFunctionType;

      typedef typename DofVectorType::DofBlockType          DofBlockType;
      typedef typename DofBlockType::DofProxy DofProxyType;

      typedef ThreadSafeValue< UninitializedObjectStack > LocalDofVectorStackType;
      typedef StackAllocator< DofProxyType, LocalDofVectorStackType* > LocalDofVectorAllocatorType;
      typedef Dune::DynamicVector< DofProxyType, LocalDofVectorAllocatorType > LocalDofVectorType;

      typedef MutableLocalFunction< DiscreteFunctionType > LocalFunctionType;
    };

    /* ========================================
     * class PetscDiscreteFunction
     * =======================================
     */

    /*  @addtogroup PetscDiscreFunction
     *  \brief Discrete Function implementation based on the PETsc vector.
     *
     */

    // PetscDiscreteFunction
    //----------------------

    template <class DiscreteFunctionSpace>
    class PetscDiscreteFunction
    : public DiscreteFunctionDefault< PetscDiscreteFunction< DiscreteFunctionSpace > >
    {
      typedef PetscDiscreteFunction< DiscreteFunctionSpace > ThisType;
      typedef DiscreteFunctionDefault< ThisType > BaseType;

    public:
      typedef typename BaseType :: DiscreteFunctionSpaceType  DiscreteFunctionSpaceType;
      typedef typename BaseType :: DofVectorType              DofVectorType;

      using BaseType::assign;

      PetscDiscreteFunction( const std::string &name,
                             const DiscreteFunctionSpaceType &space )
        : BaseType( name, space ),
          memObject_(),
          dofVector_( allocateDofStorage( space ) )
      {
      }

      PetscDiscreteFunction( const std::string &name,
                             const DiscreteFunctionSpaceType &space,
                             DofVectorType& dofVector )
        : BaseType( name, space ),
          memObject_(),
          dofVector_( dofVector )
      {
      }

      PetscDiscreteFunction( const PetscDiscreteFunction& other )
        : BaseType( "copy of " + other.name(), other.space() ),
          memObject_(),
          dofVector_( allocateDofStorage( other.space() ) )
      {
        assign( other );
      }

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::enableDofCompression()
       */
      void enableDofCompression ()
      {
        if( memObject_ )
          memObject_->enableDofCompression();
      }

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::communicate() */
      void communicate ()
      {
        dofVector().communicateNow();
      }

      /** \copydoc Dune::Fem::DiscreteFunctionInterface::dofVector() */
      DofVectorType& dofVector() { return dofVector_; }
      /** \copydoc Dune::Fem::DiscreteFunctionInterface::dofVector() */
      const DofVectorType& dofVector() const { return dofVector_; }

      /** \brief obtain a constand pointer to the underlying PETSc Vec */
      const Vec* petscVec () const { return dofVector().getVector(); }

      /** \brief obtain a pointer to the underlying PETSc Vec */
      Vec* petscVec () { return dofVector().getVector(); }

    protected:
      typedef typename DiscreteFunctionSpaceType :: BlockMapperType  BlockMapperType;
      typedef PetscManagedDofStorage< DiscreteFunctionSpaceType, BlockMapperType > PetscManagedDofStorageType;

      // allocate managed dof storage
      DofVectorType& allocateDofStorage ( const DiscreteFunctionSpaceType &space )
      {
        std::string name("deprecated");

        memObject_.reset( new PetscManagedDofStorageType( space, space.blockMapper(), name ) );

        return memObject_->getArray();
      }

      // pointer to allocated DofVector
      std::unique_ptr< PetscManagedDofStorageType > memObject_;

      // dof vector impl
      DofVectorType& dofVector_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #if HAVE_PETSC

#endif // #ifndef DUNE_FEM_PETSCDISCRETEFUNCTION_HH


==> anc/xt-super/dune-fem/dune/fem/function/subfunction.hh <==
#ifndef DUNE_FEM_SUBFUNCTION_HH
#define DUNE_FEM_SUBFUNCTION_HH

#include <vector>

#include <dune/fem/space/combinedspace/combineddofstorage.hh>
#include <dune/fem/storage/subarray.hh>
#include <dune/fem/function/vectorfunction/vectorfunction.hh>

namespace Dune
{

  namespace Fem
  {

    //! @ingroup SubDFunction
    //! A class for extracting sub functions from a
    //! discrete function containing pointbased combined data.
    template <class DiscreteFunctionImp>
    class SubFunctionStorage
    {
      SubFunctionStorage( const SubFunctionStorage& );
    protected:
      typedef DiscreteFunctionImp DiscreteFunctionType;
      typedef typename DiscreteFunctionType :: DiscreteFunctionSpaceType  SpaceType;
      enum { dimRange = SpaceType :: dimRange };
      typedef typename DiscreteFunctionType :: DofStorageType            DofStorageType;
    public:
      typedef typename SpaceType :: template ToNewDimRange < 1 > :: Type  SubSpaceType;

      typedef CombinedSubMapper< typename SubSpaceType :: MapperType , dimRange, PointBased >  SubMapperType;
      typedef Fem :: SubVector< DofStorageType, SubMapperType >                  SubDofVectorType;
      typedef VectorDiscreteFunction< SubSpaceType, SubDofVectorType >    SubDiscreteFunctionType;

      //! constructor storing the discrete function
      explicit SubFunctionStorage( DiscreteFunctionType& discreteFunction ) :
        discreteFunction_( discreteFunction ),
        space_( discreteFunction.space() ),
        subSpace_( space_.gridPart (),
                         space_.communicationInterface(),
                         space_.communicationDirection() ),
        subMapper_( dimRange, (SubMapperType *) 0 ),
        subVector_( dimRange, (SubDofVectorType *) 0 ),
        subDiscreteFunction_( dimRange, (SubDiscreteFunctionType *) 0 )
      {}

      //! destructor
      ~SubFunctionStorage()
      {
        for(int i=0; i<dimRange; ++i)
        {
          delete subDiscreteFunction_[ i ]; subDiscreteFunction_[ i ] = 0;
          delete subVector_[ i ];           subVector_[ i ] = 0;
          delete subMapper_[ i ];           subMapper_[ i ] = 0;
        }
      }

      /** \brief return a SubDiscreteFunction repsenting only one
          component of the original discrete function
          \param component the component to be extracted

          \return reference to SubDiscreteFunction for given component
      */
      SubDiscreteFunctionType& subFunction(const size_t component) const
      {
        assert( component < dimRange );
        if( ! subDiscreteFunction_[ component ] )
        {
          subMapper_[ component ] = new SubMapperType( subSpace_.mapper(), component );
          subVector_[ component ] = new SubDofVectorType( discreteFunction_.dofStorage(),
                                                          *subMapper_[component] );
          subDiscreteFunction_[ component ] =
            new SubDiscreteFunctionType( std::string(discreteFunction_.name()+ "_sub"),
                                         subSpace_, *( subVector_[ component ] ));
        }
        return *( subDiscreteFunction_[ component ] );
      }

    protected:
      DiscreteFunctionType& discreteFunction_;
      const SpaceType& space_;
      SubSpaceType subSpace_;
      mutable std::vector< SubMapperType * > subMapper_;
      mutable std::vector< SubDofVectorType * > subVector_;
      mutable std::vector< SubDiscreteFunctionType* > subDiscreteFunction_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SUBFUNCTION_HH


==> anc/xt-super/dune-fem/dune/fem/function/test/1dgrid.dgf <==
DGF
Interval
0   #p0
1   #p1
1   #nx ny nz
#

BOUNDARYDOMAIN
1    -1   30
#BOUNDARYDOMAIN


==> anc/xt-super/dune-fem/dune/fem/function/test/2dgrid.dgf <==
DGF
Interval
0 0   #p0
1 1   #p1
1 1   #nx ny nz
#

BOUNDARYDOMAIN
1    -1 -1   30 30
#BOUNDARYDOMAIN


==> anc/xt-super/dune-fem/dune/fem/function/test/3dgrid.dgf <==
DGF
INTERVAL
 0  0  0
 1  1  1
 1  1  1
#
BOUNDARYDOMAIN
1    -10 -10 -10   10 10 10
#BOUNDARYDOMAIN



==> anc/xt-super/dune-fem/dune/fem/function/test/CMakeLists.txt <==
set( GRIDTYPE YASPGRID )
set( GRIDDIM 2 )

set( DATAFILES
  1dgrid.dgf
  2dgrid.dgf
  3dgrid.dgf
)

foreach( datafile ${DATAFILES} )
  configure_file( ${datafile} ${CMAKE_CURRENT_BINARY_DIR}/${datafile} COPYONLY )
endforeach()

add_executable( dftest EXCLUDE_FROM_ALL dftest.cc )
dune_target_link_libraries( dftest "${DUNE_LIBS};${LOCAL_LIBS}" )
target_compile_definitions( dftest PRIVATE "${GRIDTYPE}" "GRIDDIM=${GRIDDIM}" )

dune_add_test( dftest )


==> anc/xt-super/dune-fem/dune/fem/function/test/Makefile.am <==
# set default grid type for make all
GRIDTYPE = YASPGRID
GRIDDIM = 2

LDADD = $(ALL_PKG_LDFLAGS) $(ALL_PKG_LIBS) $(LOCAL_LIBS) $(MPI_LDFLAGS)
AM_CPPFLAGS = $(ALL_PKG_CPPFLAGS)

DFPROG = dftest

# programs run during make check 
TESTS = $(DFPROG)

check_PROGRAMS = $(DFPROG)
dftest_SOURCES = dftest.cc

EXTRA_DIST = \
	1dgrid.dgf \
	2dgrid.dgf \
	3dgrid.dgf

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/dune/fem/function/test/dftest.cc <==
#include <config.h>

#include <iostream>
#include <vector>
#include <algorithm>
#include <cstdlib>

#include <dune/fem/test/testgrid.hh>
#include <dune/fem/misc/gridwidth.hh>

#include <dune/fem/gridpart/adaptiveleafgridpart.hh>
#include <dune/fem/space/finitevolume.hh>
#include <dune/fem/space/discontinuousgalerkin.hh>
#include <dune/fem/space/common/adaptmanager.hh>

#include <dune/fem/function/blockvectorfunction.hh>
#include <dune/fem/storage/vector.hh>
#include <dune/fem/function/vectorfunction.hh>
#include <dune/fem/function/vectorfunction/managedvectorfunction.hh>
#include <dune/fem/function/blockvectordiscretefunction.hh>
#include <dune/fem/function/blockvectors/referenceblockvector.hh>
#if HAVE_PETSC
#include <dune/fem/function/petscdiscretefunction.hh>
#endif

#include <dune/fem/function/adaptivefunction.hh>
#include <dune/fem/function/combinedfunction.hh>

#include <dune/fem/misc/mpimanager.hh>

typedef Dune:: GridSelector::GridType HGridType;
typedef Dune::Fem::DGAdaptiveLeafGridPart< HGridType > GridPartType;
typedef Dune::Fem::FunctionSpace< double, double, HGridType::dimension, HGridType::dimension+2 > FunctionSpaceType;
typedef Dune::Fem::DiscontinuousGalerkinSpace< FunctionSpaceType, GridPartType, 2 > DiscreteFunctionSpaceType;

template <class DiscreteFunction, class OtherDiscreteFunction>
void checkFunction( DiscreteFunction& df, OtherDiscreteFunction& other )
{
  std::cout << "Checking (" << df.name() << "," << other.name()
            << "), size = ("<<df.size()<< "," << other.size() << ")....";
  typedef typename DiscreteFunction :: DofType DofType;

  // fill df with zeros
  df.clear();
  other.clear();

  // fill df with zeros
  std::fill( df.dbegin(), df.dend(), DofType( 0 ) );

  df += other;
  df -= other;

  // fill df with zeros
  for( auto&& dof : dofs(df) )
    dof=static_cast<DofType>(0);

  // fill with increasing values
  int cont(0);
  for( auto&& entity : entities(df) )
  {
    auto lf = df.localFunction( entity );
    lf.clear();
    for( auto i=0; i<lf.numDofs(); ++i,++cont )
      lf[ i ] = static_cast<DofType>(cont);
  }

  // check block access
  const auto localBlockSize(DiscreteFunctionSpaceType::localBlockSize);
  const auto numBlocks(df.blocks());
  if( df.size() / localBlockSize != numBlocks )
    DUNE_THROW(Dune::InvalidStateException,"number of blocks not correct!");

  auto dfDofIt(df.dbegin());
  for(auto i=0;i!=numBlocks;++i)
    for(auto j=0;j!=localBlockSize;++j,++dfDofIt)
      if( std::abs( (*df.block(i))[j] - *dfDofIt ) > 1e-12 )
        DUNE_THROW(Dune::InvalidStateException,"Block access did not work");

  // copy to std::vector, sometimes needed for solver interfaces
  std::vector< DofType > vec( df.size() );
  std::copy( df.dbegin(), df.dend(), vec.begin() );

  // check copy constructor
  DiscreteFunction copydf( df );
  if( ! (copydf == df) )
  {
    assert( false );
    DUNE_THROW(Dune::InvalidStateException,"Copying did not work");
  }

  (*df.block( 0 )) *= 1.0;
  (*df.block( 0 ))[ 0 ] = 1.0;
  (*df.block( 0 ))[ HGridType::dimension-1 ] = 1.0;

  df.assign( other );

  df *= 2.0;
  df /= 2.0;

  df.axpy( 0.5, other );

  df.enableDofCompression();

  std::stringstream stream;
  Dune::Fem::StandardOutStream out( stream );
  df.write( out );
  Dune::Fem::StandardInStream in( stream );
  df.read( in );

  df.scalarProductDofs( other );
  df.scalarProductDofs( df );
  other.scalarProductDofs( df );

  std::cout << "done!" << std::endl;

  typedef Dune::Fem::RestrictProlongDefault<DiscreteFunction> RPDefaultType;
  RPDefaultType rp( df );
  rp.setFatherChildWeight(Dune::DGFGridInfo< HGridType >::refineWeight());

  //typedef Dune::Fem::AdaptationManager< HGridType, RPDefaultType > AdaptationManagerType;
  //AdaptationManagerType adop(grid,rp);
}

// main program
int main(int argc, char ** argv)
{
  Dune::Fem::MPIManager :: initialize( argc, argv );
  try
  {
    HGridType &grid = Dune::Fem::TestGrid :: grid();

    GridPartType gridPart( grid );
    // add check for grid width
    std::cout << "Grid width: "
      << Dune::Fem::GridWidth :: calcGridWidth( gridPart ) << std::endl;

    DiscreteFunctionSpaceType space( gridPart );

    Dune::Fem::AdaptiveDiscreteFunction< DiscreteFunctionSpaceType > ref ("ref", space);

    Dune::Fem::AdaptiveDiscreteFunction< DiscreteFunctionSpaceType > adf ("adaptive", space);
    std::cout << "dofs = " << adf.size() << std::endl;

    checkFunction( adf, ref );

    std::vector< double > advec( space.size() );
    Dune::Fem::AdaptiveDiscreteFunction< DiscreteFunctionSpaceType > adfp ("pointer", space, advec.data() );
    checkFunction( adfp, ref );

    Dune::Fem::DynamicVector< double > vec( space.size() );
    typedef Dune::Fem::VectorDiscreteFunction< DiscreteFunctionSpaceType, Dune::Fem :: DynamicVector< double > > VectorDiscreteFunctionType;
    VectorDiscreteFunctionType vdf ("vector", space, vec);
    checkFunction( vdf, ref );

    std::vector<double> vec1( space.size() );
    typedef Dune::Fem::VectorDiscreteFunction< DiscreteFunctionSpaceType, std::vector<double> > StdVectorDiscreteFunctionType;
    StdVectorDiscreteFunctionType vdf1 ("vector", space, vec1);
    checkFunction( vdf1, ref );

    Dune::Fem::ManagedDiscreteFunction< VectorDiscreteFunctionType > mdf ("managed", space);
    checkFunction( mdf, ref );

    typedef Dune::Fem::ReferenceBlockVector< FunctionSpaceType::RangeFieldType, DiscreteFunctionSpaceType::localBlockSize >
      BlockVectorType;
    Dune::Fem::BlockVectorDiscreteFunction< DiscreteFunctionSpaceType, BlockVectorType > bdf( "block", space );
    checkFunction( bdf, ref );

    Dune::Fem::ISTLBlockVectorDiscreteFunction< DiscreteFunctionSpaceType > istldf ("istl", space);
    checkFunction( istldf, ref );

    checkFunction( adf, istldf );
    checkFunction( vdf, istldf );

#if HAVE_PETSC
    Dune::Fem::PetscDiscreteFunction< DiscreteFunctionSpaceType > petscdf ("petsc", space);
    checkFunction( petscdf, ref );
    checkFunction( petscdf, vdf );
#endif

    // refine grid
    Dune::Fem::GlobalRefine::apply( grid, 1 );

    std::cout << "dofs = " << adf.size() << std::endl;
    std::cout << "dofs = " << istldf.size() << std::endl;
    checkFunction( adf, istldf );
    checkFunction( bdf, istldf );
    checkFunction( istldf, ref );
    checkFunction( mdf, ref );

    return 0;
  }
  catch( const Dune::Exception& e )
  {
    std :: cerr << e.what() << std :: endl;
    return 1;
  }
}


==> anc/xt-super/dune-fem/dune/fem/function/vectorfunction.hh <==
#include "vectorfunction/vectorfunction.hh"
#include "vectorfunction/managedvectorfunction.hh"


==> anc/xt-super/dune-fem/dune/fem/function/vectorfunction/CMakeLists.txt <==
dune_install(managedvectorfunction.hh vectorfunction.hh)


==> anc/xt-super/dune-fem/dune/fem/function/vectorfunction/Makefile.am <==
vectorfunctiondir =  $(includedir)/dune/fem/function/vectorfunction
vectorfunction_HEADERS = managedvectorfunction.hh \
                         vectorfunction.hh

include $(top_srcdir)/am/global-rules



==> anc/xt-super/dune-fem/dune/fem/function/vectorfunction/managedvectorfunction.hh <==
#ifndef DUNE_FEM_MANAGEDVECTORFUNCTION_HH
#define DUNE_FEM_MANAGEDVECTORFUNCTION_HH

#include <dune/fem/function/vectorfunction/vectorfunction.hh>
#include <dune/fem/space/common/dofmanager.hh>
#include <dune/fem/space/mapper/nonblockmapper.hh>

namespace Dune
{

  namespace Fem
  {

    template< class DiscreteFunctionSpace,
              class Vector >
    class ManagedDiscreteFunction
      < VectorDiscreteFunction< DiscreteFunctionSpace, Vector > >
    : public VectorDiscreteFunction< DiscreteFunctionSpace, Vector >
    {
      typedef VectorDiscreteFunction< DiscreteFunctionSpace, Vector > BaseType;
      typedef ManagedDiscreteFunction< BaseType > ThisType;

    public:
      typedef ThisType DiscreteFunctionType;

      typedef typename BaseType :: DiscreteFunctionSpaceType
        DiscreteFunctionSpaceType;
      typedef typename BaseType :: DofVectorType    DofVectorType;
      typedef typename BaseType :: DofContainerType DofContainerType;

    protected:
      typedef typename DiscreteFunctionSpaceType :: GridPartType :: GridType
        GridType;

      typedef typename DiscreteFunctionSpaceType::BlockMapperType BlockMapperType;

    public:
      inline ManagedDiscreteFunction ( const std :: string &name,
                                       const DiscreteFunctionSpaceType &dfSpace )
      : BaseType( name, dfSpace, allocDofContainer( name, dfSpace ) )
      {}

      inline explicit ManagedDiscreteFunction ( const BaseType &other )
      : BaseType( other.name(), other.space(),
                  allocDofContainer( other.name(), other.space() ) )
      {
        BaseType :: assign ( other );
      }

      inline ManagedDiscreteFunction ( const ThisType &other )
      : BaseType( other.name(), other.space(),
                  allocDofContainer( other.name(), other.space() ) )
      {
        BaseType :: assign ( other );
      }

      inline ~ManagedDiscreteFunction ()
      {
        if( memObject_ )
          delete memObject_ ;
        memObject_ = 0;
      }

      inline void enableDofCompression ()
      {
        if( memObject_ )
          memObject_->enableDofCompression();
      }

    protected:
      inline DofContainerType &
      allocDofContainer ( const std :: string &name,
                          const DiscreteFunctionSpaceType &space )
      {
        typedef MutableBlockVector< DofContainerType,
                                    DiscreteFunctionSpaceType::localBlockSize > MutableDofVectorType;

        // allocate managed dof storage
        std::pair< DofStorageInterface *, MutableDofVectorType* > memPair
          = allocateManagedDofStorage( space.gridPart().grid(), space.blockMapper(), name, (MutableDofVectorType *)0 );
        memObject_ = memPair.first;
        return memPair.second->array();
      }

      // pointer to memory if allocated locally
      DofStorageInterface *memObject_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_MANAGEDVECTORFUNCTION_HH


==> anc/xt-super/dune-fem/dune/fem/function/vectorfunction/vectorfunction.hh <==
#ifndef DUNE_FEM_VECTORFUNCTION_HH
#define DUNE_FEM_VECTORFUNCTION_HH

#include <dune/common/typetraits.hh>

#include <dune/fem/common/referencevector.hh>
#include <dune/fem/common/stackallocator.hh>
#include <dune/fem/function/common/discretefunction.hh>
#include <dune/fem/function/localfunction/mutable.hh>
#include <dune/fem/storage/envelope.hh>
#include <dune/fem/storage/vector.hh>

#include <dune/fem/function/blockvectors/defaultblockvectors.hh>

namespace Dune
{

  namespace Fem
  {

    // Internal Forward Declarations
    // -----------------------------

    template < class DiscreteFunctionSpace, class Vector >
    class VectorDiscreteFunction;

    // VectorDiscreteFunctionTraits
    // ----------------------------

    template< typename DiscreteFunctionSpace, typename Vector >
    struct DiscreteFunctionTraits< VectorDiscreteFunction< DiscreteFunctionSpace, Vector > >
      : public DefaultDiscreteFunctionTraits< DiscreteFunctionSpace,
                  SimpleBlockVector< Vector, DiscreteFunctionSpace::localBlockSize > >
    {
      typedef VectorDiscreteFunction< DiscreteFunctionSpace, Vector >  DiscreteFunctionType;
      typedef MutableLocalFunction< DiscreteFunctionType > LocalFunctionType;
    };


    // VectorDiscreteFunction
    // ----------------------

    template < class DiscreteFunctionSpace, class Vector >
    class VectorDiscreteFunction
    : public DiscreteFunctionDefault<
          VectorDiscreteFunction< DiscreteFunctionSpace, Vector > >
    {
      typedef VectorDiscreteFunction< DiscreteFunctionSpace, Vector > ThisType;
      typedef DiscreteFunctionDefault< ThisType > BaseType;

    public:
      typedef Vector VectorType;
      typedef typename BaseType :: DiscreteFunctionSpaceType  DiscreteFunctionSpaceType;
      typedef typename BaseType :: DofVectorType              DofVectorType;
      typedef typename DofVectorType :: DofContainerType      DofContainerType;
      typedef typename BaseType :: DofType                    DofType;

      using BaseType::assign;

      VectorDiscreteFunction( const std::string &name,
                              const DiscreteFunctionSpaceType &space,
                              VectorType& vector )
        : BaseType( name, space ),
          vec_(),
          dofVector_( vector )
      {
      }

      VectorDiscreteFunction( const VectorDiscreteFunction& other )
        : BaseType( "copy of " + other.name(), other.space() ),
          vec_(),
          dofVector_( allocateDofVector( other.space() ) )
      {
        assign( other );
      }

      DofVectorType& dofVector() { return dofVector_; }
      const DofVectorType& dofVector() const { return dofVector_; }

    protected:
      // allocate managed dof storage
      VectorType& allocateDofVector ( const DiscreteFunctionSpaceType& space )
      {
        vec_.reset( new VectorType( space.size() ) );
        return *vec_;
      }

      // pointer to DofContainer
      std::unique_ptr< VectorType > vec_;
      // dof vector that stores referenc to vector
      DofVectorType dofVector_;
    };

    // Capabilibies
    // ------------

    namespace Capabilities
    {

      template< class DiscreteFunctionSpace, class DofVector >
      struct HasLeakPointer
        < Fem :: VectorDiscreteFunction< DiscreteFunctionSpace, DofVector > >
      : public HasLeakPointer< DofVector >
      {};

    }

  } // namespace Fem

} // namespace Dune

#include "managedvectorfunction.hh"

#endif // #ifndef DUNE_FEM_VECTORFUNCTION_HH


==> anc/xt-super/dune-fem/dune/fem/gridpart/CMakeLists.txt <==
dune_install(adaptiveleafgridpart.hh adaptiveleafindexset.hh codimindexset.hh
             filteredgridpart.hh filter.hh geogridpart.hh
             idgridpart.hh leafgridpart.hh levelgridpart.hh)

dune_add_subdirs(common filter filteredgridpart geogridpart idgridpart test)


==> anc/xt-super/dune-fem/dune/fem/gridpart/Makefile.am <==
gridpartdir = $(includedir)/dune/fem/gridpart

SUBDIRS = common  filter  filteredgridpart  geogridpart  idgridpart  test

gridpart_HEADERS = adaptiveleafgridpart.hh \
		   adaptiveleafindexset.hh \
		   codimindexset.hh \
		   filter.hh \
		   filteredgridpart.hh \
		   geogridpart.hh \
		   idgridpart.hh \
		   leafgridpart.hh \
		   levelgridpart.hh

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/dune/fem/gridpart/adaptiveleafgridpart.hh <==
#ifndef DUNE_FEM_ADAPTIVELEAFGRIDPART_HH
#define DUNE_FEM_ADAPTIVELEAFGRIDPART_HH

//- dune-common includes
#include <dune/common/typetraits.hh>

//- dune-grid includes
#include <dune/grid/common/gridview.hh>

//- dune-fem includes
#include <dune/fem/gridpart/adaptiveleafindexset.hh>
#include <dune/fem/gridpart/common/capabilities.hh>
#include <dune/fem/gridpart/common/gridpart.hh>
#include <dune/fem/misc/capabilities.hh>
#include <dune/fem/space/common/dofmanager.hh>
#include <dune/fem/storage/singletonlist.hh>

namespace Dune
{

  namespace Fem
  {

    /*- see dune/grid/common/gridenums.hh
      enum InterfaceType {
            InteriorBorder_InteriorBorder_Interface=0, //!< send/receive interior and border entities
            InteriorBorder_All_Interface=1,            //!< send interior and border, receive all entities
            Overlap_OverlapFront_Interface=2,          //!< send overlap, receive overlap and front entities
            Overlap_All_Interface=3,                   //!< send overlap, receive all entities
            All_All_Interface=4                        //!< send all and receive all entities
      };
      enum PartitionIteratorType {
            Interior_Partition=0,       //!< only interior entities
            InteriorBorder_Partition=1, //!< interior and border entities
            Overlap_Partition=2,        //!< only overlap entities
            OverlapFront_Partition=3,   //!< overlap and front entities
            All_Partition=4,            //!< all entities
            Ghost_Partition=5           //!< only ghost entities
      };
    */

    template <PartitionIteratorType ittype>
    struct IteratorToInterface
    {
      static const InterfaceType value = InteriorBorder_All_Interface;
    };
    template <>
    struct IteratorToInterface< InteriorBorder_Partition >
    {
      static const InterfaceType value = InteriorBorder_InteriorBorder_Interface;
    };

    /////////////////////////////////////////////////////////////////////////
    //
    //  --AdaptiveLeafIndexGridPart
    //
    /////////////////////////////////////////////////////////////////////////

    /** @ingroup AdaptiveLeafGP
        \brief A grid part with an index set specially
        designed for adaptive calculations.

        The underlying \ref AdaptiveLeafIndexSet "index set" is defined for
        entities of all codimensions.
    */
    template< class TraitsImp >
    class AdaptiveGridPartBase
    : public GridPartDefault< TraitsImp >
    {
      typedef AdaptiveGridPartBase< TraitsImp > ThisType;
      typedef GridPartDefault< TraitsImp > BaseType;

    public:
      //! Type definitions
      typedef TraitsImp Traits;

      //! Grid implementation type
      typedef typename Traits :: GridPartType GridPartType;
      //! Grid implementation type
      typedef typename Traits :: GridType GridType;
      //! The leaf index set of the grid implementation
      typedef typename Traits :: IndexSetType IndexSetType;

      //! Struct providing types of the leaf iterators on codimension codim
      template< int codim >
      struct Codim
      : public BaseType :: template Codim< codim >
      {};

    private:
      typedef typename GridType::LeafGridView LeafGridView;

    public:
      //! type of intersection iterator
      typedef typename Traits::IntersectionIteratorType IntersectionIteratorType;

      //! type of intersection
      typedef typename IntersectionIteratorType::Intersection IntersectionType;

    private:
      struct Key
      {
        const GridPartType& gridPart_;
        const GridType& grid_;
        Key(const GridPartType& gridPart, const GridType& grid)
         : gridPart_( gridPart ), grid_( grid )
        {}

        bool operator ==( const Key& other ) const
        {
          // compare grid pointers
          return (&grid_) == (& other.grid_ );
        }
        operator const GridPartType& () const { return gridPart_; }
      };
      typedef Key KeyType;

      typedef SingletonList < Key, IndexSetType > IndexSetProviderType;

      // type of entity with codimension zero
      typedef typename Codim< 0 > :: EntityType ElementType;

      // the leaf grid view
      LeafGridView leafGridView_ ;

      // reference to index set
      const IndexSetType& indexSet_;

      // method to get DofManager instance to make sure the DofManager is delete after
      // the index set provider
      GridType &initDofManager(GridType &grid ) const
      {
        DofManager< GridType > :: instance( grid );
        return grid ;
      }

    public:
      //! constructor
      explicit AdaptiveGridPartBase ( GridType &grid )
      : BaseType( initDofManager( grid ) ), // dofManager needs to be initialized before index set provider
        leafGridView_( grid.leafGridView() ),
        indexSet_( IndexSetProviderType::getObject( KeyType( asImp(), grid ) ) )
      {}

      //! Copy Constructor
      AdaptiveGridPartBase ( const ThisType &other )
      : BaseType( other ),
        leafGridView_( other.leafGridView_ ),
        indexSet_( IndexSetProviderType::getObject( KeyType( asImp(), other.grid() ) ) )
      {}

      /** \brief Destrcutor removeing index set, if only one reference left, index set
          removed.  */
      ~AdaptiveGridPartBase ()
      {
        IndexSetProviderType::removeObject( indexSet() );
      }

      using BaseType::grid;

      //! Returns reference to index set of the underlying grid
      const IndexSetType &indexSet () const
      {
        return indexSet_;
      }

      //! Begin iterator on the leaf level
      template< int codim >
      typename Codim< codim > :: IteratorType
      begin () const
      {
        return begin< codim, InteriorBorder_Partition >();
      }

      //! Begin iterator on the leaf level
      template< int codim, PartitionIteratorType pitype >
      typename Codim< codim > :: template Partition< pitype > :: IteratorType
      begin () const
      {
        return leafGridView_.template begin< codim, pitype >();
      }

      //! Begin iterator on the leaf level
      template< int codim >
      typename Codim< codim > :: IteratorType
      end () const
      {
        return end< codim, InteriorBorder_Partition >();
      }

      //! End iterator on the leaf level
      template< int codim, PartitionIteratorType pitype >
      typename Codim< codim > :: template Partition< pitype > :: IteratorType
      end () const
      {
        return leafGridView_.template end< codim, pitype >();
      }

      //! ibegin of corresponding intersection iterator for given entity
      inline IntersectionIteratorType
      ibegin ( const ElementType &entity ) const
      {
        return leafGridView_.ibegin( entity );
      }

      //! iend of corresponding intersection iterator for given entity
      inline IntersectionIteratorType
      iend ( const ElementType &entity ) const
      {
        return leafGridView_.iend( entity );
      }

      int boundaryId ( const IntersectionType &intersection ) const
      {
        return intersection.boundaryId();
      }

      //! Returns maxlevel of the grid
      inline int level () const
      {
        return grid().maxLevel();
      }

      //! corresponding communication method for this grid part
      template< class DataHandle, class Data >
      inline void communicate ( CommDataHandleIF< DataHandle, Data > &data,
                                InterfaceType iftype,
                                CommunicationDirection dir ) const
      {
        this->grid().communicate( data, iftype, dir );
      }

    protected:
      const GridPartType& asImp() const
      {
        return static_cast<const GridPartType &> (*this);
      }
    };

    /** @addtogroup AdaptiveLeafGP
        \brief GridPart for Dune::Fem::AdaptiveLeafIndexSet. 
        The underlying index set is
        singleton for each grid object.
        Uses very efficient index sets specially
        designed for problems with constantly changing underlying grid.
    */
    template< class Grid, PartitionIteratorType idxpitype = All_Partition, bool onlyCodimensionZero = false >
    class AdaptiveLeafGridPart;

    //! Type definitions for the LeafGridPart class
    template< class Grid, PartitionIteratorType idxpitype , bool onlyCodimensionZero >
    class AdaptiveLeafGridPartTraits
    {
    public:
      //! type of the grid
      typedef Grid GridType;

      //! type of the grid part , i.e. this type
      typedef AdaptiveLeafGridPart< GridType, idxpitype, onlyCodimensionZero > GridPartType;

      /** \brief The type of the corresponding TwistUtility */
      typedef TwistUtility< GridType >  TwistUtilityType ;

      typedef typename GridType::CollectiveCommunication CollectiveCommunicationType;

    protected:
      // choose the AdaptiveIndexSet (based on the HierarchicIndexSet)
      // to be revised
      template < int dummy, bool onlyCodimZero >
      struct AdaptiveLeafIndexSetChooser
      {
        static const PartitionIteratorType indexSetPartitionType = idxpitype;
        static const InterfaceType indexSetInterfaceType = IteratorToInterface<idxpitype>::value;
        typedef AdaptiveLeafIndexSet< GridPartType > IndexSetType;
      };

      template <int dummy>
      struct AdaptiveLeafIndexSetChooser<dummy, true >
      {
        static const PartitionIteratorType indexSetPartitionType = idxpitype;
        static const InterfaceType indexSetInterfaceType = IteratorToInterface<idxpitype>::value;
        typedef DGAdaptiveLeafIndexSet< GridPartType > IndexSetType;
      };

      // also for Cartesian grids (e.g. YaspGrid) use adaptive leaf index set in parallel
      typedef AdaptiveLeafIndexSetChooser<-1, onlyCodimensionZero > IndexSetChooserType;

    public:
      //! type of the index set
      typedef typename IndexSetChooserType::IndexSetType IndexSetType;

      static const PartitionIteratorType indexSetPartitionType = IndexSetChooserType::indexSetPartitionType;
      static const InterfaceType indexSetInterfaceType = IndexSetChooserType::indexSetInterfaceType;

      // type of intersection iterator
      typedef typename GridType::LeafGridView::IntersectionIterator IntersectionIteratorType;

      template< int codim >
      struct Codim
      {
        typedef typename GridType::template Codim< codim >::Geometry      GeometryType;
        typedef typename GridType::template Codim< codim >::LocalGeometry LocalGeometryType;

        typedef typename GridType::template Codim< codim >::EntityPointer EntityPointerType;
        typedef typename GridType::template Codim< codim >::Entity        EntityType;

        typedef typename GridType::template Codim< codim >::EntitySeed    EntitySeedType;

        template< PartitionIteratorType pitype >
        struct Partition
        {
          typedef typename GridType::template Codim< codim >::template Partition< pitype >::LeafIterator IteratorType;
        };
      };

      //! \brief is true if grid on this view only has conforming intersections
      static const bool conforming = Dune::Capabilities::isLeafwiseConforming< GridType > :: v;
    };

    template< class Grid, PartitionIteratorType idxpitype , bool onlyCodimensionZero >
    class AdaptiveLeafGridPart
      : public AdaptiveGridPartBase< AdaptiveLeafGridPartTraits< Grid, idxpitype, onlyCodimensionZero > >
    {
      typedef AdaptiveGridPartBase< AdaptiveLeafGridPartTraits< Grid, idxpitype, onlyCodimensionZero > > BaseType;
    public:
      typedef typename BaseType :: GridType GridType;
      //! Constructor
      inline explicit AdaptiveLeafGridPart ( GridType &grid )
      : BaseType( grid )
      {
      }

      //! copy constructor
      inline AdaptiveLeafGridPart ( const AdaptiveLeafGridPart& other )
      : BaseType( other )
      {
      }
    };

    /** @ingroup AdaptiveLeafGP
        \brief A grid part with an index set specially
        designed for adaptive calculations.

        The underlying \ref DGAdaptiveLeafIndexSet "index set" is defined
        only for codimension 0.
    */
    template< class Grid, PartitionIteratorType idxpitype = All_Partition >
    class DGAdaptiveLeafGridPart
    : public AdaptiveGridPartBase< AdaptiveLeafGridPartTraits< Grid, idxpitype, true > >
    {
      typedef AdaptiveGridPartBase< AdaptiveLeafGridPartTraits< Grid, idxpitype, true > > BaseType;
    public:
      typedef typename BaseType :: GridType GridType;
      //! Constructor
      inline explicit DGAdaptiveLeafGridPart ( GridType &grid )
      : BaseType( grid )
      {
      }

      //! copy constructor
      inline DGAdaptiveLeafGridPart ( const DGAdaptiveLeafGridPart& other )
      : BaseType( other )
      {
      }
    };

    template< class Grid, PartitionIteratorType idxpitype = All_Partition >
    class IntersectionAdaptiveLeafGridPart ;

    //! Type definitions for the LeafGridPart class
    template< class Grid, PartitionIteratorType idxpitype >
    class IntersectionAdaptiveLeafGridPartTraits : public AdaptiveLeafGridPartTraits< Grid, idxpitype, false>
    {
    public:
      //! type of the grid part , i.e. this type
      typedef IntersectionAdaptiveLeafGridPart< Grid, idxpitype > GridPartType;

      //! type of the index set
      typedef IntersectionAdaptiveLeafIndexSet< GridPartType > IndexSetType;
    };

    /** @ingroup AdaptiveLeafGP
        \brief A grid part with an index set specially
        designed for adaptive calculations.

        The underlying \ref DGAdaptiveLeafIndexSet "index set" is defined
        only for codimension 0.
    */
    template< class Grid, PartitionIteratorType idxpitype >
    class IntersectionAdaptiveLeafGridPart
    : public AdaptiveGridPartBase< IntersectionAdaptiveLeafGridPartTraits< Grid, idxpitype > >
    {
      typedef AdaptiveGridPartBase< IntersectionAdaptiveLeafGridPartTraits< Grid, idxpitype > > BaseType;
    public:
      typedef typename BaseType :: GridType GridType;
      //! Constructor
      inline explicit IntersectionAdaptiveLeafGridPart( GridType &grid )
      : BaseType( grid )
      {
      }

      //! copy constructor
      inline IntersectionAdaptiveLeafGridPart( const IntersectionAdaptiveLeafGridPart& other )
      : BaseType( other )
      {
      }
    };



    // Capabilities
    // ------------

    namespace GridPartCapabilities
    {

      // Capabilities for AdaptiveLeafGridPart
      // -------------------------------------

      template< class Grid, PartitionIteratorType idxpitype, bool onlyCodimensionZero >
      struct hasGrid< AdaptiveLeafGridPart< Grid, idxpitype, onlyCodimensionZero > >
      {
        static const bool v = true;
      };

      template< class Grid, PartitionIteratorType idxpitype, bool onlyCodimensionZero >
      struct hasSingleGeometryType< AdaptiveLeafGridPart< Grid, idxpitype, onlyCodimensionZero > >
      {
        static const bool v = Dune::Capabilities::hasSingleGeometryType< Grid >::v;
        static const unsigned int topologyId
          = Dune::Capabilities::hasSingleGeometryType< Grid >::topologyId;
      };

      template< class Grid, PartitionIteratorType idxpitype, bool onlyCodimensionZero >
      struct isCartesian< AdaptiveLeafGridPart< Grid, idxpitype, onlyCodimensionZero > >
      {
        static const bool v = Dune::Capabilities::isCartesian< Grid >::v;
      };

      template< class Grid, PartitionIteratorType idxpitype, bool onlyCodimensionZero, int codim  >
      struct hasEntity< AdaptiveLeafGridPart< Grid, idxpitype, onlyCodimensionZero >, codim >
      {
        static const bool v = Dune::Capabilities::hasEntity< Grid, codim >::v;
      };

      template< class Grid, PartitionIteratorType idxpitype, bool onlyCodimensionZero >
      struct isParallel< AdaptiveLeafGridPart< Grid, idxpitype, onlyCodimensionZero > >
      {
        static const bool v = Dune::Capabilities::isParallel< Grid >::v;
      };

      template< class Grid, PartitionIteratorType idxpitype, bool onlyCodimensionZero, int codim >
      struct canCommunicate< AdaptiveLeafGridPart< Grid, idxpitype, onlyCodimensionZero >, codim >
      {
        static const bool v = Dune::Capabilities::canCommunicate< Grid, codim >::v;
      };

      template< class Grid, PartitionIteratorType idxpitype, bool onlyCodimensionZero >
      struct isConforming< AdaptiveLeafGridPart< Grid, idxpitype, onlyCodimensionZero > >
      {
        static const bool v = Dune::Capabilities::isLeafwiseConforming< Grid >::v;
      };


      // Capabilities for DGAdaptiveLeafGridPart
      // ---------------------------------------

      template< class Grid, PartitionIteratorType idxpitype >
      struct hasGrid< DGAdaptiveLeafGridPart< Grid, idxpitype > >
      {
        static const bool v = true;
      };

      template< class Grid, PartitionIteratorType idxpitype >
      struct hasSingleGeometryType< DGAdaptiveLeafGridPart< Grid, idxpitype > >
      {
        static const bool v = Dune::Capabilities::hasSingleGeometryType< Grid >::v;
        static const unsigned int topologyId
          = Dune::Capabilities::hasSingleGeometryType< Grid >::topologyId;
      };

      template< class Grid, PartitionIteratorType idxpitype >
      struct isCartesian< DGAdaptiveLeafGridPart< Grid, idxpitype > >
      {
        static const bool v = Dune::Capabilities::isCartesian< Grid >::v;
      };

      template< class Grid, PartitionIteratorType idxpitype, int codim  >
      struct hasEntity< DGAdaptiveLeafGridPart< Grid, idxpitype >, codim >
      {
        static const bool v = Dune::Capabilities::hasEntity< Grid, codim >::v;
      };

      template< class Grid, PartitionIteratorType idxpitype >
      struct isParallel< DGAdaptiveLeafGridPart< Grid, idxpitype > >
      {
        static const bool v = Dune::Capabilities::isParallel< Grid >::v;
      };

      template< class Grid, PartitionIteratorType idxpitype, int codim >
      struct canCommunicate< DGAdaptiveLeafGridPart< Grid, idxpitype >, codim >
      {
        static const bool v = Dune::Capabilities::canCommunicate< Grid, codim >::v;
      };

      template< class Grid, PartitionIteratorType idxpitype >
      struct isConforming< DGAdaptiveLeafGridPart< Grid, idxpitype > >
      {
        static const bool v = Dune::Capabilities::isLeafwiseConforming< Grid >::v;
      };


      // Capbilities for IntersectionAdaptiveLeafGridPart
      // ------------------------------------------------

      template< class Grid, PartitionIteratorType idxpitype >
      struct hasGrid< IntersectionAdaptiveLeafGridPart< Grid, idxpitype > >
      {
        static const bool v = true;
      };

      template< class Grid, PartitionIteratorType idxpitype >
      struct hasSingleGeometryType< IntersectionAdaptiveLeafGridPart< Grid, idxpitype > >
      {
        static const bool v = Dune::Capabilities::hasSingleGeometryType< Grid >::v;
        static const unsigned int topologyId
          = Dune::Capabilities::hasSingleGeometryType< Grid >::topologyId;
      };

      template< class Grid, PartitionIteratorType idxpitype >
      struct isCartesian< IntersectionAdaptiveLeafGridPart< Grid, idxpitype > >
      {
        static const bool v = Dune::Capabilities::isCartesian< Grid >::v;
      };

      template< class Grid, PartitionIteratorType idxpitype, int codim  >
      struct hasEntity< IntersectionAdaptiveLeafGridPart< Grid, idxpitype >, codim >
      {
        static const bool v = Dune::Capabilities::hasEntity< Grid, codim >::v;
      };

      template< class Grid, PartitionIteratorType idxpitype >
      struct isParallel< IntersectionAdaptiveLeafGridPart< Grid, idxpitype > >
      {
        static const bool v = Dune::Capabilities::isParallel< Grid >::v;
      };

      template< class Grid, PartitionIteratorType idxpitype, int codim >
      struct canCommunicate< IntersectionAdaptiveLeafGridPart< Grid, idxpitype >, codim >
      {
        static const bool v = Dune::Capabilities::canCommunicate< Grid, codim >::v;
      };

      template< class Grid, PartitionIteratorType idxpitype >
      struct isConforming< IntersectionAdaptiveLeafGridPart< Grid, idxpitype > >
      {
        static const bool v = Dune::Capabilities::isLeafwiseConforming< Grid >::v;
      };

    } // namespace GridPartCapabilities

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_ADAPTIVELEAFGRIDPART_HH


==> anc/xt-super/dune-fem/dune/fem/gridpart/adaptiveleafindexset.hh <==
#ifndef DUNE_FEM_ADAPTIVELEAFINDEXSET_HH
#define DUNE_FEM_ADAPTIVELEAFINDEXSET_HH

#include <cassert>
#include <cstddef>

#include <algorithm>
#include <string>
#include <vector>
#include <type_traits>

#include <dune/common/forloop.hh>

#include <dune/fem/gridpart/codimindexset.hh>
#include <dune/fem/gridpart/common/gridpart.hh>
#include <dune/fem/gridpart/common/persistentindexset.hh>
#include <dune/fem/io/file/iointerface.hh>
#include <dune/fem/misc/compatibility.hh>
#include <dune/fem/version.hh>

namespace Dune
{

  namespace Fem
  {

    // Internal forward declations
    // ---------------------------

    template < class GridPartImp >
    class AdaptiveLeafIndexSet;
    template < class GridPartImp >
    class IntersectionAdaptiveLeafIndexSet;
    template < class GridPartImp >
    class DGAdaptiveLeafIndexSet;




    /////////////////////////////////////////////////////////////////////////
    //
    //  --AdaptiveIndexSetBaseTraits
    //
    /////////////////////////////////////////////////////////////////////////

    template< class GridPart, class IndexSet >
    class AdaptiveIndexSetBaseTraits
    {
    public:
      // index set type derived from AdaptiveIndexSetBase
      typedef IndexSet IndexSetType;

      // grid part type
      typedef GridPart GridPartType;
      // grid type
      typedef typename GridPartType :: GridType GridType;

      // grid (part) dimension
      static const int dimension = GridPartType :: dimension;

      template< int codim >
      struct Codim
      {
        // entity type
        typedef typename GridPartType :: template Codim< codim > :: EntityType Entity;
      };

      // type of codim index set
      typedef CodimIndexSet< GridType > CodimIndexSetType;
      // index type used
      typedef typename CodimIndexSetType :: IndexType IndexType;

      // container of geometry types
      typedef std::vector< GeometryType > Types;
    };



    /////////////////////////////////////////////////////////////////////////
    //
    //  --AdaptiveIndexSetBase
    //
    /////////////////////////////////////////////////////////////////////////

    /** \class AdaptiveIndexSetBase
     *  \brief consecutive, persistent index set for the leaf level based on the
     *         grid's hierarchy index set
     *
     *  This index set generates a consecutive leaf index out of the unique global
     *  index of each entity. It can be used instead of the default grid index sets
     *  and can be generated for each grid implementation.
     *
     *  \note The base implementation can support either only one codimension or all
     *  codimensions of the grid.
     */
    template <class TraitsImp >
    class AdaptiveIndexSetBase
    : public PersistentAdaptiveIndexSet< TraitsImp >
    {
      typedef AdaptiveIndexSetBase< TraitsImp > ThisType;
      typedef PersistentAdaptiveIndexSet< TraitsImp > BaseType;

    protected:
      typedef typename TraitsImp :: GridPartType GridPartType;
      typedef typename GridPartType :: GridType GridType;

      typedef typename TraitsImp :: CodimIndexSetType  CodimIndexSetType ;

      typedef typename GridType::template Codim< 0 >::Entity GridElementType;

    public:
      //! \copydoc Dune::Fem::IndexSet::dimension */
      static const int dimension = BaseType::dimension;

      //! number of supported codimensions
      static const int numCodimensions = TraitsImp :: numCodimensions ;

      //! intersection codimension (numCodim-1 if enabled, otherwise -1)
      static const int intersectionCodimension = TraitsImp :: intersectionCodimension ;

      //! true if only one geometry type is available
      static const bool hasSingleGeometryType = Dune::Capabilities::hasSingleGeometryType< GridType > :: v ;

      //! \copydoc Dune::Fem::IndexSet::IndexType */
      typedef typename BaseType :: IndexType IndexType;

      //! \copydoc Dune::Fem::IndexSet::Types */
      typedef typename BaseType :: Types Types;

      //! type of codimension 0 Entity
      typedef typename BaseType :: template Codim< 0 > :: Entity ElementType;

      //! type of intersection iterator
      typedef typename GridPartType :: IntersectionIteratorType IntersectionIteratorType;

      //! type of intersections
      typedef typename GridPartType :: IntersectionType   IntersectionType;


    private:

      template< int codim , bool gridHasCodim >
      struct CountElementsBase
      {
        static void apply ( const ThisType &indexSet, const GeometryType &type, IndexType& count )
        {
          if( type.dim() == dimension - codim )
            count = indexSet.template countElements< codim >( type, std::integral_constant<bool,true>() );
        }
      };

      template< int codim >
      struct CountElementsBase< codim, false >
      {
        static void apply ( const ThisType &indexSet, const GeometryType &type, IndexType& count )
        {
          if( type.dim() == dimension - codim )
            count = indexSet.template countElements< codim >( type, std::integral_constant<bool,false>() );
        }
      };

      template< int codim >
      struct CountElements
        : public CountElementsBase< codim, Dune::Fem::GridPartCapabilities::hasEntity< GridPartType, codim > :: v >
      {
      };


      template< int codim >
      struct InsertSubEntities
      {
        static void apply ( ThisType &indexSet, const GridElementType &element )
        {
          // if codimension is not available return
          if( ! indexSet.codimAvailable( codim ) ) return ;

          // if codimension is not used return
          if( !indexSet.codimUsed_[ codim ] ) return;

          CodimIndexSetType &codimSet = indexSet.codimLeafSet( codim );

          const int count = element.subEntities( codim );
          for( int i = 0; i < count; ++i )
          {
            codimSet.insertSubEntity( element, i );
          }
        }
      };

      template< int codim , bool gridHasCodim >
      struct InsertGhostSubEntitiesBase
      {
        static void apply ( ThisType &indexSet, const GridElementType &element,
                            const bool skipGhosts )
        {
          // if codimension is not available return
          if( ! indexSet.codimAvailable( codim ) ) return ;

          // if codimension is not used return
          if( !indexSet.codimUsed_[ codim ] ) return;

          CodimIndexSetType &codimSet = indexSet.codimLeafSet( codim );

          for( unsigned int i = 0; i < element.subEntities( codim ); ++i )
          {
            if( !skipGhosts || (element.partitionType() != GhostEntity) )
              codimSet.insertGhost( make_entity( element.template subEntity< codim >( i ) ) );
          }
        }
      };

      template< int codim >
      struct InsertGhostSubEntitiesBase< codim, false >
      {
        static void apply ( ThisType &indexSet, const GridElementType &element,
                            const bool skipGhosts )
        {}
      };

      template< int codim >
      struct InsertGhostSubEntities
        : public InsertGhostSubEntitiesBase< codim, Dune::Capabilities::hasEntity < GridType, codim > :: v >
      {
      };

      template< int codim , bool gridHasCodim >
      struct CallSetUpCodimSetBase
      {
        static void apply ( const int cd, const ThisType &indexSet )
        {
          // if codimension is not available return
          if( ! indexSet.codimAvailable( codim ) ) return ;

          if( cd == codim )
            indexSet.template setupCodimSet< codim >(std::integral_constant<bool,true>());
        }
      };

      template< int codim >
      struct CallSetUpCodimSetBase< codim, false >
      {
        static void apply ( const int cd, const ThisType &indexSet )
        {
          if( cd == codim )
            indexSet.template setupCodimSet< codim >(std::integral_constant<bool,false>());
        }
      };

      template< int codim >
      struct CallSetUpCodimSet
        : public CallSetUpCodimSetBase< codim, Dune::Capabilities::hasEntity < GridType, codim > :: v >
      {
      };


      /////////////////////////////////////////////////////
      //  subentity extractor
      /////////////////////////////////////////////////////

      template < int codim, bool gridHasCodim >
      struct GetSubEntityBase
      {
        typedef typename GridPartType :: template Codim< codim > :: EntityType  Entity;
        static Entity subEntity( const ElementType& element, const int subEn )
        {
          return make_entity( element.template subEntity< codim > ( subEn ) );
        }
      };

      template < int codim >
      struct GetSubEntityBase< codim, false >
      {
        typedef typename GridPartType :: template Codim< 0 > :: EntityType  Entity;
        static Entity subEntity( const ElementType& element, const int subEn )
        {
          DUNE_THROW(NotImplemented,"stupid grid without entities of codim 1 used");
        }
      };

      struct GetFaceEntity
        : public GetSubEntityBase< 1, Dune::Capabilities::hasEntity < GridType, 1 > :: v  >
      {
      };

      //! type of codimension 1 entity
      typedef typename GetFaceEntity :: Entity FaceType;

      //! is true if grid is a Cartesian, non-adaptive grid (i.e. YaspGrid, SPGrid)
      enum { CartesianNonAdaptiveGrid =  Dune::Capabilities::isCartesian<GridType>::v &&
                                        ! Capabilities::isLocallyAdaptive<GridType>::v };

      // my type, to be revised
      enum { myType = ( numCodimensions == 1 ) ? ( (CartesianNonAdaptiveGrid) ? -1 : 665 ) : 6 };

      // max num of codimension (to avoid compiler warnings)
      enum { maxNumCodimension = ((dimension + 1) > numCodimensions) ? dimension + 2 : numCodimensions+1 };

      //! default partition iterator type
      static const PartitionIteratorType pitype = GridPartType :: indexSetPartitionType ;

      // reference to grid part
      const GridPartType& gridPart_;
      // Codimension leaf index sets
      mutable CodimIndexSetType* codimLeafSet_[ numCodimensions ];
      // flag for codim is in use or not
      mutable bool codimUsed_ [ maxNumCodimension ];

      // vector holding geometry types
      std::vector< std::vector< GeometryType > > geomTypes_;

      // actual sequence number
      int sequence_;

      //! flag is tru if set is in compressed status
      mutable bool compressed_;

    protected:
      using BaseType::grid_;
      using BaseType::dofManager_;

      // return true if codim is supported
      bool codimAvailable( const int codim ) const
      {
        return codim < numCodimensions && codim >= 0 ;
      }

      CodimIndexSetType& codimLeafSet( const int codim ) const
      {
        assert( codimLeafSet_[ codim ] );
        // assert( codimAvailable( codim ) );
        return *codimLeafSet_[ codim ];
      }

    public:
      //! Constructor
      AdaptiveIndexSetBase (const GridPartType & gridPart)
        : BaseType( gridPart.grid() )
        , gridPart_( gridPart )
        , sequence_( dofManager_.sequence() )
        , compressed_(true) // at start the set is compressed
      {
        // codim 0 is used by default
        codimUsed_[ 0 ] = true;

        // all higher codims are not used by default
        for(int codim = 1; codim < maxNumCodimension; ++codim ) codimUsed_[ codim ] = false ;

        // set the codim of each Codim Set.
        for(int codim = 0; codim < numCodimensions; ++codim )
        {
          if( codim == intersectionCodimension )
            codimLeafSet_[ codim ] = new CodimIndexSetType( grid_, 1 );
          else
            codimLeafSet_[ codim ] = new CodimIndexSetType( grid_, codim );
        }

        /// get geometry types (not working for hybrid grids, like to whole set itself)
        {
          // get level-0 view, this is alrady used in GridPtr (DFG parser)
          typedef typename GridType :: LevelGridView MacroViewType;
          MacroViewType macroView = grid_.levelGridView( 0 );
          const typename MacroViewType :: IndexSet& indexSet = macroView.indexSet();

          // resize vector of geometry types
          geomTypes_.resize( dimension+1 );
          for(int codim=0; codim <= dimension; ++codim )
          {
            const int size = indexSet.types( codim ).size();
            // copy geometry types
            geomTypes_[ codim ].resize( size );
            std::copy_n( indexSet.types( codim ).begin(), size, geomTypes_[ codim ].begin() );
          }
        }

        // build index set
        setupIndexSet();
      }

      //! Destructor
      virtual ~AdaptiveIndexSetBase ()
      {
        // delete all the codim sets
        for(int codim = 0; codim < numCodimensions; ++codim )
        {
          delete codimLeafSet_[ codim ];
          codimLeafSet_[ codim ] = 0;
        }
      }

      //! return type of index set, for GrapeDataIO
      int type () const
      {
        return myType;
      }

      //! return name of index set
      virtual std::string name () const
      {
        return "AdaptiveIndexSetBase";
      }

      //****************************************************************
      //
      //  INTERFACE METHODS for DUNE INDEX SETS
      //  --size
      //
      //****************************************************************
      //! \copydoc Dune::Fem::IndexSet::size */
      IndexType size ( GeometryType type ) const
      {
        const int codim = dimension - type.dim();

        // true if only one geometry type is present
        const bool onlySingleGeometryType = hasSingleGeometryType || ( geomTypes( codim ).size() == 1 ) ;
        // use size of codim index set if possible
        if( codimAvailable( codim ) && onlySingleGeometryType )
        {
          if( codimUsed_[ codim ] )
            return type == geomTypes( codim )[ 0 ] ? codimLeafSet( codim ).size() : 0;
        }

        // count entities for given geometry type
        IndexType count = 0 ;
        ForLoop< CountElements, 0, dimension > :: apply( *this, type, count );
        return count;
      }

      //! \copydoc Dune::Fem::IndexSet::size */
      IndexType size ( int codim ) const
      {
        assert( codim < numCodimensions );
        if( intersectionCodimension > 0 && codim == intersectionCodimension )
        {
          return codimLeafSet( codim ).size();
        }

        // count size for all geometry types
        IndexType count = 0 ;
        const size_t types = geomTypes( codim ).size();
        for( size_t i=0; i<types; ++i )
        {
          count += size( geomTypes( codim )[ i ] );
        }
        return count ;
      }

      //! \copydoc Dune::Fem::IndexSet::geomTypes */
      const std::vector <GeometryType> & geomTypes (const int codim) const
      {
        assert( codim >= 0 && codim < int(geomTypes_.size()) );
        return geomTypes_[ codim ];
      }

      //! \copydoc Dune::Fem::IndexSet::types */
      Types types( const int codim ) const
      {
        return geomTypes( codim );
      }

      //! \copydoc Dune::Fem::IndexSet::contains */
      template <class EntityType>
      bool contains (const EntityType & en) const
      {
        enum { codim = EntityType::codimension };
        if( codimAvailable( codim ) )
        {
          assert( codimUsed_[codim] );
          return codimLeafSet( codim ).exists( gridEntity( en ) );
        }
        else
          return false;
      }

      //****************************************************************
      //
      //  METHODS for Adaptation with DofManger
      //
      //****************************************************************

      //! \copydoc Dune::Fem::ConsecutiveIndexSet::insertEntity */
      void insertEntity( const GridElementType &entity )
      {
        // here we have to add the support of higher codims
        resizeVectors();
        insertIndex( entity );
      }

      //! \copydoc Dune::Fem::ConsecutiveIndexSet::removeEntity */
      void removeEntity( const GridElementType &entity )
      {
        removeIndex( entity );
      }

      //! reallocate the vector for new size
      void resizeVectors ();

      //! \copydoc Dune::Fem::ConsecutiveIndexSet::resize */
      void resize ()
      {
        resizeVectors();

    #if HAVE_MPI
        if( CartesianNonAdaptiveGrid  &&
            grid_.comm().size() > 1 )
        {
          // only done for structured grids
          clear();

          // this should only be the case of YaspGrid
          markAllBelowOld<Interior_Partition>();
          if( pitype > Interior_Partition )
          {
            markAllBelowOld< pitype >();
          }
          compressed_ = true;
        }
        else
    #endif
        {
          // use a hierarchic walk to mark new elements
          markAllBelowOld< pitype > ();

    #if HAVE_MPI
          // only if ghost are really supported
          if( pitype == All_Partition )
          {
            if( grid_.comm().size() > 1 )
            {
              // make sure that also ghosts have indices
              markAllUsed<Ghost_Partition>();
            }
          }
    #endif
        }
      }

      //! \copydoc Dune::Fem::ConsecutiveIndexSet::compress */
      bool compress ();

    public:
      ////////////////////////////////////////////////////////
      //  index methods
      //  --index
      ///////////////////////////////////////////////////////
      //! \copydoc Dune::Fem::IndexSet::size */
      template< class Entity >
      IndexType index ( const Entity &entity ) const
      {
        return index< Entity :: codimension >( entity );
      }

      //! \copydoc Dune::Fem::IndexSet::size */
      template< int codim >
      IndexType
      index ( const typename GridPartType::template Codim< codim >::EntityType &entity ) const
      {
        if( codimAvailable( codim ) )
        {
          if( (codim != 0) && ! codimUsed_[ codim ] )
            setupCodimSet< codim >(std::integral_constant<bool,true>());

          return codimLeafSet( codim ).index( gridEntity( entity ) );
        }
        else
        {
          DUNE_THROW( NotImplemented, (name() + " does not support indices for codim = ") << codim );
          return -1;
        }
      }

      /* \brief return index for intersection */
      IndexType index ( const IntersectionType &intersection ) const
      {
        enum { codim = intersectionCodimension };
        if( codimAvailable( codim ) )
        {
          // this in only done on first call
          setupIntersections();

          // get corresponding face entity pointer
          FaceType face = getIntersectionFace( intersection );

          return codimLeafSet( codim ).index( gridEntity( face ) );
        }
        else
        {
          DUNE_THROW( NotImplemented, (name() + " does not support indices for intersections, intersectionCodim = ") << codim );
          return -1;
        }
      }

      /* \brief return index for sub entity of given intersection and subEntityNumber */
      IndexType
      subIndex ( const IntersectionType &intersection,
                 int subNumber, unsigned int codim ) const
      {
        DUNE_THROW( NotImplemented, (name() + " does not support subIndices for intersections, intersectionCodim = ") << codim );
        return -1;
      }

      //! \copydoc Dune::Fem::IndexSet::subIndex */
      template< class Entity >
      IndexType subIndex ( const Entity &entity, int subNumber, unsigned int codim ) const
      {
        return subIndex< Entity::codimension >( entity, subNumber, codim );
      }

      //! \copydoc Dune::Fem::IndexSet::subIndex */
      template< int cd >
      IndexType subIndex ( const typename GridPartType::template Codim< cd >::EntityType &entity,
                           int subNumber, unsigned int codim ) const
      {
        assert( (int( codim ) >= cd) && (int( codim ) <= dimension) );
        if( !codimAvailable( codim ) )
          DUNE_THROW( NotImplemented, (name() + " does not support indices for codim = ") << codim );

        if( (codim != 0) && ! codimUsed_[ codim ] )
          ForLoop< CallSetUpCodimSet, 0, dimension >::apply( codim, *this );

        const CodimIndexSetType &codimSet = codimLeafSet( codim );
        const IndexType idx = codimSet.subIndex( gridEntity( entity ), subNumber );
        assert( (idx >= 0) && (idx < IndexType( codimSet.size() )) );
        return idx;
      }

      ///////////////////////////////////////////////////////////////////
      //
      //  DoF adjustment methods, needed by AdaptiveDofMapper interface
      //
      ///////////////////////////////////////////////////////////////////

      //! \copydoc Dune::Fem::AdaptiveIndexSet::numberOfHoles */
      int numberOfHoles ( GeometryType type ) const
      {
        const int codim = dimension - type.dim();
        assert( hasSingleGeometryType || geomTypes( codim ).size() == 1 );
        return numberOfHoles( codim );
      }

      //! return number of holes of the sets indices
      int numberOfHoles ( const int codim ) const
      {
        if( codimAvailable( codim ) && codimUsed_[codim] )
        {
          assert( codimUsed_[codim] );
          return codimLeafSet( codim ).numberOfHoles();
        }
        else
          return 0;
      }

      //! \copydoc Dune::Fem::AdaptiveIndexSet::oldIndex */
      int oldIndex ( int hole, GeometryType type ) const
      {
        const int codim = dimension - type.dim();
        assert( hasSingleGeometryType || geomTypes( codim ).size() == 1 );
        return oldIndex( hole, codim );
      }

      //! return old index, for dof manager only
      int oldIndex (const int hole, const int codim ) const
      {
        if( codimAvailable( codim ) )
        {
          assert( codimUsed_[codim] );
          return codimLeafSet( codim ).oldIndex( hole );
        }
        else
        {
          DUNE_THROW( NotImplemented, (name() + " does not support indices for codim = ") << codim );
          return -1;
        }
      }

      //! \copydoc Dune::Fem::AdaptiveIndexSet::newIndex */
      int newIndex ( int hole, GeometryType type ) const
      {
        const int codim = dimension - type.dim();
        assert( hasSingleGeometryType || geomTypes( codim ).size() == 1 );
        return newIndex( hole, codim );
      }

      //! return new index, for dof manager only returns index
      int newIndex (const int hole , const int codim ) const
      {
        if( codimAvailable( codim ) )
        {
          assert( codimUsed_[codim] );
          return codimLeafSet( codim ).newIndex( hole );
        }
        else
        {
          DUNE_THROW( NotImplemented, (name() + " does not support indices for codim = ") << codim );
          return -1;
        }
      }

    protected:
      // Note: The following methods forward to Dune::Fem::CodimIndexSet, which
      // expects a Dune::Grid as template argument; all arguments passed to
      // members of Dune::Fem::CodimIndexSet must be compatible with the
      // template grid type. If entities returned by the grid and the grid part
      // respectively differ in type, Dune::Fem::AdaptiveLeafIndexSetBase will
      // call the necessary operations from grid part entities to grid entites.

      // memorise index
      void insertIndex ( const GridElementType &entity );

      // memorise indices for all intersections
      void insertIntersections ( const GridElementType &entity ) const;

      // insert index temporarily
      void insertTemporary ( const GridElementType &entity );

      // set indices to unsed so that they are cleaned on compress
      void removeIndex ( const GridElementType &entity );

      // check whether entity can be inserted or not
      void checkHierarchy ( const GridElementType &entity, bool wasNew );

      // mark indices that are still used (and give new indices to new elements)
      template <PartitionIteratorType pt>
      void markAllUsed ();

      //! clear index set (only for structured grids)
      void clear();

      //! mark all indices of interest
      void setupIndexSet ();

      // give all entities that lie below the old entities new numbers
      // here we need the hierarchic iterator because for example for some
      // grid more the one level of new elements can be created during adaption
      // there for we start to give new number for all elements below the old
      // element
      template <PartitionIteratorType pt>
      void markAllBelowOld ();

      // mark indices that are still used (and give new indices to new elements)
      template< int codim >
      void setupCodimSet (const std::integral_constant<bool,true> &hasEntities) const;
      template< int codim >
      void setupCodimSet (const std::integral_constant<bool,false> &hasEntities) const;

      // mark indices that are still used (and give new indices to new intersections)
      void setupIntersections () const;

      // count elements by iterating over grid and compare
      // entities of given codim with given type
      template< int codim >
      inline IndexType countElements ( GeometryType type, const std::integral_constant<bool,true> &hasEntities ) const;
      template< int codim >
      inline IndexType countElements ( GeometryType type, const std::integral_constant<bool,false> &hasEntities ) const;

    public:
      //! \copydoc Dune::Fem::ConsecutiveIndexSet::write */
      template< class StreamTraits >
      bool write( OutStreamInterface< StreamTraits >& out ) const;

      //! \copydoc Dune::Fem::ConsecutiveIndexSet::read */
      template< class StreamTraits >
      bool read( InStreamInterface< StreamTraits >& in );

    protected:
      FaceType getIntersectionFace( const IntersectionType& intersection ) const
      {
        ElementType inside = make_entity( intersection.inside() );
        return getIntersectionFace( intersection, inside );
      }

      FaceType getIntersectionFace( const IntersectionType& intersection,
                                    const ElementType& inside ) const
      {
        if( ! intersection.conforming() && intersection.neighbor() )
        {
          ElementType outside = make_entity( intersection.outside() );
          // only if outside is more refined then inside
          if( inside.level() < outside.level() )
            return GetFaceEntity :: subEntity( outside, intersection.indexInOutside() );
        }

        // default: get subentity of inside
        return GetFaceEntity :: subEntity( inside, intersection.indexInInside() );
      }
    };

    template< class TraitsImp >
    inline void
    AdaptiveIndexSetBase< TraitsImp >::resizeVectors ()
    {
      codimLeafSet( 0 ).resize();

      // if more than one codimension is supported
      if( numCodimensions > 1 )
      {
        for( int codim = 1; codim < numCodimensions; ++codim )
        {
          if( codimUsed_[ codim ] )
            codimLeafSet( codim ).resize();
        }
      }
    }


    // --compress
    template< class TraitsImp >
    inline bool
    AdaptiveIndexSetBase< TraitsImp >::compress ()
    {
      // reset list of holes in any case
      for( int codim = 0; codim < numCodimensions; ++codim )
        codimLeafSet( codim ).clearHoles();

      if( compressed_ )
      {
        // if set already compress, do noting for serial runs
        // in parallel runs check sequence number of dof manager
        if( (grid_.comm().size() == 1) || (sequence_ == dofManager_.sequence()) )
          return false;
      }

      // prepare index sets for setup
      for( int codim = 0; codim < numCodimensions; ++codim )
      {
        codimLeafSet( codim ).prepareCompress();
      }

      // mark all indices still needed
      setupIndexSet();

      // true if a least one index is moved
      bool haveToCopy = codimLeafSet( 0 ).compress();
      for( int codim = 1; codim < numCodimensions; ++codim )
      {
        if( codimUsed_[ codim ] )
          haveToCopy |= codimLeafSet( codim ).compress();
      }

      // now status is compressed
      compressed_ = true;
      // update sequence number
      sequence_ = dofManager_.sequence();

      return haveToCopy;
    }


    template< class TraitsImp >
    inline void
    AdaptiveIndexSetBase< TraitsImp >::insertIndex ( const GridElementType &entity )
    {
#if HAVE_MPI
      // we need special treatment for ghosts
      // ghosts should not be inlcuded in holes list
      if( entity.partitionType() == GhostEntity )
      {
        codimLeafSet( 0 ).insertGhost( entity );
        const bool skipGhosts = (pitype != All_Partition);
        // only for index sets upporting more than one codim
        if( numCodimensions > 1 )
          ForLoop< InsertGhostSubEntities, 1, dimension >::apply( *this, entity, skipGhosts );
      }
      else
#endif // HAVE_MPI
      {
        codimLeafSet( 0 ).insert( entity );
        // only for index sets supporting more than one codim
        if( numCodimensions > 1 )
          ForLoop< InsertSubEntities, 1, dimension >::apply( *this, entity );

      }

      assert( codimLeafSet( 0 ).exists( entity ) );

      // insert intersections if this is enabled
      if( intersectionCodimension > 0 )
      {
        insertIntersections( entity );
      }

      // now consecutivity is no longer guaranteed
      compressed_ = false;
    }

    template< class TraitsImp >
    inline void
    AdaptiveIndexSetBase< TraitsImp >::insertIntersections ( const GridElementType &gridElement ) const
    {
      codimLeafSet( intersectionCodimension ).resize();

      const ElementType &element = gridPart_.convert( gridElement );
      const IntersectionIteratorType endiit = gridPart_.iend( element );
      for( IntersectionIteratorType iit = gridPart_.ibegin( element );
           iit != endiit ; ++ iit )
      {
        // get intersection
        const IntersectionType& intersection = *iit ;

        // get correct face pointer
        FaceType face = getIntersectionFace( intersection, element );

        // insert face into index set
        codimLeafSet( intersectionCodimension ).insert( gridEntity( face ) );
      }
    }

    template< class TraitsImp >
    inline void
    AdaptiveIndexSetBase< TraitsImp >::insertTemporary( const GridElementType &entity )
    {
      insertIndex( entity );
      codimLeafSet( 0 ).markForRemoval( entity );
    }

    template< class TraitsImp >
    inline void
    AdaptiveIndexSetBase< TraitsImp >::removeIndex( const GridElementType &entity )
    {
      // remove entities (only mark them as unused)
      codimLeafSet( 0 ).markForRemoval( entity );

      // don't remove higher codim indices (will be done on compression

      // now consecutivity is no longer guaranteed
      compressed_ = false;
    }


    template< class TraitsImp >
    inline void
    AdaptiveIndexSetBase< TraitsImp >
      ::checkHierarchy ( const GridElementType &entity, bool wasNew )
    {
      bool isNew = wasNew ;
      typedef typename GridType::HierarchicIterator HierarchicIterator;

      // for leaf entites, just insert the index
      if( entity.isLeaf() )
      {
        insertIndex( entity );
        return;
      }

      if( isNew )
      {
        // this is a new entity, so insert it,
        // but only temporarily because it's not a leaf entity
        insertTemporary( entity );
      }
      else
      {
        // if we were a leaf entity, all children are new
        isNew = codimLeafSet( 0 ).validIndex( entity );
      }

      // entity has children and we need to go deeper
      const int childLevel = entity.level() + 1;
      const HierarchicIterator end  = entity.hend( childLevel );
      for( HierarchicIterator it = entity.hbegin( childLevel ); it != end; ++it )
        checkHierarchy( *it, isNew );
    }


    template< class TraitsImp >
    template< PartitionIteratorType pt >
    inline void
    AdaptiveIndexSetBase< TraitsImp >::markAllUsed ()
    {
      // make correct size of vectors
      resizeVectors();

      // mark all indices as unused
      for( int codim = 0; codim < numCodimensions; ++codim )
      {
        if( codimUsed_[ codim ] )
          codimLeafSet( codim ).resetUsed();
      }

      typedef typename GridPartType
        ::template Codim< 0 > :: template Partition< pt > :: IteratorType  Iterator;

      const Iterator end  = gridPart_.template end< 0, pt >();
      for( Iterator it = gridPart_.template begin< 0, pt >(); it != end; ++it )
        insertIndex( gridEntity( *it ) );
    }

    template< class TraitsImp >
    inline void
    AdaptiveIndexSetBase< TraitsImp >::clear()
    {
      // for structured grids clear all information
      // this in only done when setting up grids or after
      // read of parallel data on serial grids
      if( CartesianNonAdaptiveGrid )
      {
        // mark all indices as unused
        for( int codim = 0; codim < numCodimensions; ++codim )
        {
          if( codimUsed_[ codim ] )
          {
            // clear all information
            codimLeafSet( codim ).clear();
          }
        }
      }
    }

    template< class TraitsImp >
    inline void
    AdaptiveIndexSetBase< TraitsImp >::setupIndexSet ()
    {
      // only done for structured grids
      clear();

#if HAVE_MPI
      // for YaspGrid we need all interior indices first
      // so we can use SGrid for the visualization :(
      if( CartesianNonAdaptiveGrid  &&
          grid_.comm().size() > 1 )
      {
        // we should only get here for YaspGrid
        markAllUsed<Interior_Partition> ();
        if( pitype > Interior_Partition )
          markAllUsed< pitype >();
      }
      else
#endif
      {
        // give all entities that lie on the leaf level new numbers
        markAllUsed< pitype > ();
      }
    }

    template< class TraitsImp >
    template< PartitionIteratorType pt >
    inline void
    AdaptiveIndexSetBase< TraitsImp >::markAllBelowOld ()
    {
      // mark all indices as unused
      for( int codim = 0; codim < numCodimensions; ++codim )
      {
        if( codimUsed_[ codim ] )
          codimLeafSet( codim ).resetUsed();
      }

      // get macro iterator
      typedef typename GridType :: template Partition< All_Partition > :: LevelGridView LevelGridView ;
      LevelGridView macroView = grid_.levelGridView( 0 );

      typedef typename LevelGridView::template Codim< 0 >::template Partition< pt >::Iterator Iterator;
      const Iterator macroend = macroView.template end< 0, pt >();
      for( Iterator macroit = macroView.template begin< 0, pt >();
           macroit != macroend; ++macroit )
        checkHierarchy( *macroit, false );
    }


    template< class TraitsImp >
    template< int codim >
    inline void
    AdaptiveIndexSetBase< TraitsImp >::setupCodimSet (const std::integral_constant<bool,true>&) const
    {
      // if codim is not available do nothing
      if( ! codimAvailable( codim ) ) return ;

      // resize if necessary
      codimLeafSet( codim ).resize();

      // walk over grid parts entity set and insert entities
      typedef typename GridPartType
        ::template Codim< codim >::template Partition< pitype > :: IteratorType Iterator;

      const Iterator end = gridPart_.template end< codim, pitype >();
      for( Iterator it = gridPart_.template begin< codim, pitype >(); it != end; ++it )
        codimLeafSet( codim ).insert( gridEntity( *it ) );

      // mark codimension as used
      codimUsed_[ codim ] = true;
    }

    template< class TraitsImp >
    template< int codim >
    inline void
    AdaptiveIndexSetBase< TraitsImp >::setupCodimSet (const std::integral_constant<bool,false>&) const
    {
      // if codim is not available do nothing
      if( ! codimAvailable( codim ) ) return ;

      // resize if necessary
      codimLeafSet( codim ).resize();

      typedef typename GridPartType
        ::template Codim< 0 >::template Partition< pitype > :: IteratorType Iterator;

      const Iterator end = gridPart_.template end< 0, pitype >();
      for( Iterator it = gridPart_.template begin< 0, pitype >(); it != end; ++it )
      {
        const ElementType& element = *it ;
        const GridElementType &gridElement = gridEntity( element );
        const int subEntities = gridElement.subEntities( codim );
        for (int i = 0; i < subEntities; ++i )
        {
          if (! codimLeafSet( codim ).exists( gridElement, i) )
            codimLeafSet( codim ).insertSubEntity( gridElement, i );
        }
      }

      // mark codimension as used
      codimUsed_[ codim ] = true;
    }


    template< class TraitsImp >
    inline void
    AdaptiveIndexSetBase< TraitsImp >::setupIntersections() const
    {
      // if intersectionCodimension < 0 then this feature is disabled
      if( intersectionCodimension < 0 ) return ;

      // do nothing if insections are already available
      if( codimUsed_[ intersectionCodimension ] ) return ;

      // resize if necessary
      codimLeafSet( intersectionCodimension ).resize();

      // walk over grid parts entity set and insert entities
      typedef typename GridPartType
        ::template Codim< 0 >::template Partition< pitype > :: IteratorType Iterator;

      const Iterator end = gridPart_.template end< 0, pitype >();
      for( Iterator it = gridPart_.template begin< 0, pitype >(); it != end; ++it )
      {
        // insert all intersections of this entity
        insertIntersections( gridEntity( *it ) );
      }

      // mark codimension as used
      codimUsed_[ intersectionCodimension ] = true;
    }

    template< class TraitsImp >
    template< int codim >
    inline typename AdaptiveIndexSetBase< TraitsImp >::IndexType
    AdaptiveIndexSetBase< TraitsImp >::countElements ( GeometryType type, const std::integral_constant<bool,true>& ) const
    {
      typedef typename GridPartType
        ::template Codim< codim > :: template Partition< pitype > :: IteratorType Iterator;

      const Iterator begin = gridPart_.template begin< codim, pitype >();
      const Iterator end = gridPart_.template end< codim, pitype >();
      IndexType count = 0;
      for( Iterator it = begin; it != end; ++it )
      {
        if( it->type() == type )
        {
          ++count;
        }
      }
      return count;
    }

    template< class TraitsImp >
    template< int codim >
    inline typename AdaptiveIndexSetBase< TraitsImp >::IndexType
    AdaptiveIndexSetBase< TraitsImp >::countElements ( GeometryType type, const std::integral_constant<bool,false>& ) const
    {
      // make sure codimension is enabled
      assert( codimAvailable( codim ) );

      // resize if necessary
      codimLeafSet( codim ).resize();

      typedef typename GridPartType
        ::template Codim< 0 >::template Partition< pitype > :: IteratorType Iterator;

      typedef typename GridPartType::ctype ctype;

      const Iterator end = gridPart_.template end< 0, pitype >();
      IndexType count = 0;
      for( Iterator it = gridPart_.template begin< 0, pitype >(); it != end; ++it )
      {
        const ElementType& element = *it ;
        const GridElementType &gridElement = gridEntity( element );
        const int subEntities = gridElement.subEntities( codim );
        for (int i=0; i < subEntities; ++i)
        {
          if (! codimLeafSet( codim ).exists( gridElement, i) )
          {
            codimLeafSet( codim ).insertSubEntity( gridElement,i );
            if ( Dune::ReferenceElements< ctype, dimension >::
               general( gridElement.type() ).type( i, codim ) == type )
            {
              ++count;
            }
          }
        }
      }

      // mark codimension as used
      codimUsed_[ codim ] = true;

      return count;
    }


    template< class TraitsImp >
    template< class StreamTraits >
    inline bool AdaptiveIndexSetBase< TraitsImp >
      ::write ( OutStreamInterface< StreamTraits >& out ) const
    {
      // write name for indentification
      const std::string myname( name() );
      out << myname;

      // write number of codimensions
      out << numCodimensions ;

      // write whether codim is used
      for( int i = 0; i < numCodimensions; ++i )
        out << codimUsed_[ i ];

      // write all sets
      for( int i = 0; i < numCodimensions; ++i )
      {
        if( codimUsed_[ i ] )
          codimLeafSet( i ).write( out );
      }

      // if we got until here writing was sucessful
      return true;
    }


    template< class TraitsImp >
    template< class StreamTraits >
    inline bool AdaptiveIndexSetBase< TraitsImp >
      ::read ( InStreamInterface< StreamTraits > &in )
    {
      {
        // read name and check compatibility
        std::string storedName;
        in >> storedName;

        std::string myname( name() );

        if( myname != storedName )
        {
          size_t length = std::min( myname.size(), storedName.size() );
          // only print the first character of whatever storedName is
          std::string found = storedName.substr(0, length-1 );
          DUNE_THROW( InvalidStateException,
                      "AdaptiveIndexSetBase::read: got  " << found
                      << " (expected " << myname << ")." );
        }
      }

      // read number of codimensions
      int numCodim;
      in >> numCodim;

      // make sure everything is correct
      assert( numCodim == numCodimensions );

      // read codim used
      for( int i = 0; i < numCodimensions; ++i )
        in >> codimUsed_[ i ];

      for( int i = 0; i < numCodimensions; ++i )
      {
        if( codimUsed_[ i ] )
          codimLeafSet( i ).read( in );
      }

      // in parallel runs we have to compress here
      if( grid_.comm().size() > 1 )
        compressed_ = false;

      // if we got until here reading was sucessful
      return true;
    }



    /////////////////////////////////////////////////////////////////////////
    //
    //  --AdaptiveLeafIndexSet
    //
    /////////////////////////////////////////////////////////////////////////

    template< class GridPartImp >
    struct AdaptiveLeafIndexSetTraits
    : public AdaptiveIndexSetBaseTraits< GridPartImp, AdaptiveLeafIndexSet< GridPartImp > >
    {
      // number of codimensions
      enum { numCodimensions = GridPartImp :: dimension + 1 };
      // first comdimension that is supported (not yet supported)
      enum { startingCodimension = 0 };
      // intersection codimensions (this is usually dimension + 1 )
      enum { intersectionCodimension = -1 };
    };

    /** \class AdaptiveLeafIndexSet
     *  \brief consecutive, persistent index set for the leaf level based on the
     *         grid's hierarchy index set
     *
     *  This index set generates a consecutive leaf index out of the unique global
     *  index of each entity. It can be used instead of the default grid index sets
     *  and can be generated for each grid implementation.
     *
     *  \note This index sets supports all indices for all codimensions of the grid.
     *
     */
    template < class GridPartImp >
    class AdaptiveLeafIndexSet
    : public AdaptiveIndexSetBase< AdaptiveLeafIndexSetTraits< GridPartImp > >
    {
      typedef AdaptiveIndexSetBase< AdaptiveLeafIndexSetTraits< GridPartImp > > BaseType;
      typedef AdaptiveLeafIndexSetTraits< GridPartImp > Traits;

    public:
      typedef typename BaseType :: GridPartType GridPartType;
      //! Constructor
      AdaptiveLeafIndexSet (const GridPartType & gridPart)
        : BaseType(gridPart)
      {}

      //! return name of index set
      virtual std::string name () const
      {
        return "AdaptiveLeafIndexSet";
      }

      bool compress ()
      {
        const bool compressed = BaseType::compress();

#ifndef NDEBUG
        if( this->grid_.comm().size() == 1 )
        {
          for( int codim = Traits::startingCodimension; codim < Traits::numCodimensions; ++codim )
            assert( this->size( codim ) == this->grid_.size( codim ) );
        }
#endif // #ifndef NDEBUG

        return compressed;
      }
    };


    /////////////////////////////////////////////////////////////////////////
    //
    //  --IntersectionAdaptiveLeafIndexSet
    //
    /////////////////////////////////////////////////////////////////////////

    template< class GridPartImp >
    struct IntersectionAdaptiveLeafIndexSetTraits
    : public AdaptiveIndexSetBaseTraits< GridPartImp, IntersectionAdaptiveLeafIndexSet< GridPartImp > >
    {
      // number of codimensions
      enum { numCodimensions = GridPartImp :: dimension + 2 };
      // intersection codimensions (this is usually dimension + 1 )
      enum { intersectionCodimension = numCodimensions - 1 };
      // first comdimension that is supported (not yet supported)
      enum { startingCodimension = 0 };
    };

    /** \class AdaptiveLeafIndexSet
     *  \brief consecutive, persistent index set for the leaf level based on the
     *         grid's hierarchy index set
     *
     *  This index set generates a consecutive leaf index out of the unique global
     *  index of each entity. It can be used instead of the default grid index sets
     *  and can be generated for each grid implementation.
     *
     *  \note This index sets supports all indices for all codimensions of the grid.
     *
     */
    template < class GridPartImp >
    class IntersectionAdaptiveLeafIndexSet
    : public AdaptiveIndexSetBase< IntersectionAdaptiveLeafIndexSetTraits< GridPartImp > >
    {
      typedef AdaptiveIndexSetBase< IntersectionAdaptiveLeafIndexSetTraits< GridPartImp > > BaseType;
      typedef IntersectionAdaptiveLeafIndexSetTraits< GridPartImp > Traits;

    public:
      typedef typename BaseType :: GridPartType GridPartType;
      //! Constructor
      IntersectionAdaptiveLeafIndexSet (const GridPartType & gridPart)
        : BaseType(gridPart)
      {}

      //! return name of index set
      virtual std::string name () const
      {
        return "IntersectionAdaptiveLeafIndexSet";
      }

      bool compress ()
      {
        const bool compressed = BaseType::compress();

#ifndef NDEBUG
        if( this->grid_.comm().size() == 1 )
        {
          for( int codim = Traits::startingCodimension; codim < Traits::numCodimensions; ++codim )
            if( codim != Traits::intersectionCodimension )
              assert( this->size( codim ) == this->grid_.size( codim ) );
        }
#endif // #ifndef NDEBUG

        return compressed;
      }
    };

    /////////////////////////////////////////////////////////////////////////
    //
    //  --DGAdaptiveLeafIndexSet
    //
    /////////////////////////////////////////////////////////////////////////

    template< class GridPartImp >
    struct DGAdaptiveLeafIndexSetTraits
    : public AdaptiveIndexSetBaseTraits< GridPartImp, DGAdaptiveLeafIndexSet< GridPartImp > >
    {
      // this index set only supports one codimension, codim zero
      enum { numCodimensions = 1 };
      // first comdimension that is supported (not yet supported)
      enum { startingCodimension = 0 };
      // intersection codimensions (this is usually dimension + 1 )
      enum { intersectionCodimension = -1 };
    };

    /** \class DGAdaptiveLeafIndexSet
     *  \brief consecutive, persistent index set for the leaf level based on the
     *         grid's hierarchy index set
     *
     *  This index set generates a consecutive leaf index out of the unique global
     *  index of each codimension 0 entity.
     *
     *  \note This index sets supports only indices for codimensions 0 entities of the grid.
     *
     */
    template < class GridPartImp >
    class DGAdaptiveLeafIndexSet
    : public AdaptiveIndexSetBase< DGAdaptiveLeafIndexSetTraits< GridPartImp > >
    {
      typedef AdaptiveIndexSetBase< DGAdaptiveLeafIndexSetTraits< GridPartImp > > BaseType;
      typedef DGAdaptiveLeafIndexSetTraits< GridPartImp > Traits;

    public:
      typedef typename BaseType :: GridPartType GridPartType;
      //! Constructor
      DGAdaptiveLeafIndexSet (const GridPartType & gridPart)
        : BaseType(gridPart)
      {}

      //! return name of index set
      virtual std::string name () const
      {
        return "DGAdaptiveLeafIndexSet";
      }

      bool compress ()
      {
        const bool compressed = BaseType::compress();

#ifndef NDEBUG
        if( this->grid_.comm().size() == 1 )
          assert( this->size( 0 ) == this->grid_.size( 0 ) );
#endif // #ifndef NDEBUG

        return compressed;
      }
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_ADAPTIVELEAFINDEXSET_HH


==> anc/xt-super/dune-fem/dune/fem/gridpart/codimindexset.hh <==
#ifndef DUNE_FEM_CODIMINDEXSET_HH
#define DUNE_FEM_CODIMINDEXSET_HH

#include <algorithm>
#include <set>

//- Dune includes
#include <dune/fem/space/common/arrays.hh>

#include <dune/grid/utility/persistentcontainer.hh>

#include <dune/grid/utility/persistentcontainervector.hh>
#include <dune/grid/utility/persistentcontainerwrapper.hh>
#include <dune/grid/utility/persistentcontainermap.hh>


namespace Dune
{

  namespace Fem
  {

    //***********************************************************************
    //
    //  Index Set for one codimension
    //  --CodimIndexSet
    //
    //***********************************************************************
    template <class GridImp>
    class CodimIndexSet
    {
    protected:
      typedef GridImp GridType;
      typedef CodimIndexSet < GridType >  ThisType;

    private:
      enum INDEXSTATE { UNUSED = 0,  // unused indices
                        USED   = 1,  // used indices
                        NEW    = 2 };//  new indices

      // reference to grid
      const GridType& grid_;

    public:
      // type of exported index
      typedef int IndexType ;

      // indices in this status have not been initialized
      static IndexType invalidIndex() { return -1; }

    protected:
      // array type for indices
      typedef MutableArray< IndexType > IndexArrayType;
      typedef MutableArray< INDEXSTATE > IndexStateArrayType;

      // use the imporved PersistentContainer
      typedef PersistentContainer< GridType, IndexType > IndexContainerType;

      // the mapping of the global to leaf index
      IndexContainerType  leafIndex_;
      IndexStateArrayType indexState_;

      // stack for holes
      IndexArrayType holes_;

      // Array that only remeber the occuring
      // holes (for compress of data)
      IndexArrayType oldIdx_;
      IndexArrayType newIdx_;

      // last size of set before compress (needed in parallel runs)
      IndexType lastSize_;

      // codim for which index is provided
      const int myCodim_;

      // actual number of holes
      IndexType numberHoles_;

    public:

      //! Constructor taking memory factor (default = 1.1)
      CodimIndexSet (const GridType& grid,
                     const int codim,
                     const double memoryFactor = 1.1)
        : grid_( grid )
        , leafIndex_( grid, codim, invalidIndex() )
        , indexState_( 0 )
        , holes_(0)
        , oldIdx_(0)
        , newIdx_(0)
        , lastSize_ (0)
        , myCodim_( codim )
        , numberHoles_(0)
      {
        setMemoryFactor(memoryFactor);
      }

      //! set memory overestimation factor
      void setMemoryFactor(const double memoryFactor)
      {
        indexState_.setMemoryFactor( memoryFactor );
        holes_.setMemoryFactor(memoryFactor);
        oldIdx_.setMemoryFactor(memoryFactor);
        newIdx_.setMemoryFactor(memoryFactor);
      }

      //! reallocate the vectors
      void resize () { leafIndex_.resize( invalidIndex() ); }

      //! prepare for setup (nothing to do here)
      void prepareCompress () {}

    public:
      //! clear set
      void clear()
      {
        // set all values to invalidIndex
        leafIndex_.fill( invalidIndex() );
        // free all indices
        indexState_.resize( 0 );
      }

      //! set all entries to unused
      void resetUsed ()
      {
        std::fill( indexState_.begin(), indexState_.end(), UNUSED );
      }

      bool consecutive ()
      {
        std::set< int > found ;
        // Something's wrong here: This method _must_ always return true
        typedef typename IndexContainerType::Iterator Iterator;
        bool consecutive = true;
        const Iterator end = leafIndex_.end();
        for( Iterator it = leafIndex_.begin(); it != end; ++it )
        {
          if( *it != invalidIndex() )
          {
            if( found.find( *it ) != found.end() )
            {
              std::cout << "index " << *it << " exists twice " << std::endl;
            }
            assert( found.find( *it ) == found.end() );
            found.insert( *it );
          }
          consecutive &= (*it < IndexType( indexState_.size() ));
        }
        return consecutive;
      }

      //! set all entries to unused
      void checkConsecutive () { assert( consecutive() ); }

      //! clear holes, i.e. set number of holes to zero
      void clearHoles()
      {
        // set number of holes to zero
        numberHoles_ = 0;
        // remember actual size
        lastSize_ = indexState_.size();
      }

      //! make to index numbers consecutive
      //! return true, if at least one hole was closed
      bool compress ()
      {
        const int sizeOfVecs = indexState_.size();
        holes_.resize( sizeOfVecs );

        // true if a least one dof must be copied
        bool haveToCopy = false;

        // mark holes
        int actHole = 0;
        for( int index = 0; index < sizeOfVecs; ++index )
        {
          // create vector with all holes
          if( indexState_[ index ] == UNUSED )
            holes_[ actHole++ ] = index;
        }

        // the new size is the actual size minus the holes
        const int actSize = sizeOfVecs - actHole;

        // resize hole storing vectors
        oldIdx_.resize(actHole);
        newIdx_.resize(actHole);

        // only compress if number of holes > 0
        if(actHole > 0)
        {
          // close holes
          int holes = 0; // number of real holes
          typedef typename IndexContainerType::Iterator Iterator;
          const Iterator end = leafIndex_.end();
          for( Iterator it = leafIndex_.begin(); it != end; ++it )
          {
            IndexType& index = *it;
            if( index == invalidIndex() )
            {
              continue ;
            }
            else if( indexState_[ index ] == UNUSED )
            {
              index = invalidIndex();
              continue ;
            }

            // a index that is used but larger then actual size
            // has to move to a hole
            // if used index lies behind size, then index has to move
            // to one of the holes
            if( index >= actSize )
            {
              //std::cout << "Check index " << index << std::endl;
              // serach next hole that is smaler than actual size
              --actHole;
              // if actHole < 0 then error, because we have index larger then
              // actual size
              assert(actHole >= 0);
              while ( holes_[actHole] >= actSize )
              {
                --actHole;
                if(actHole < 0) break;
              }

              assert(actHole >= 0);

#if HAVE_MPI
              // only for none-ghost elements hole storage is applied
              // this is because ghost indices might have in introduced
              // after the resize was done.
              if( indexState_[ index ] == USED )
#endif
              {
                // remember old and new index
                oldIdx_[holes] = index;
                newIdx_[holes] = holes_[actHole];
                ++holes;
              }

              index = holes_[actHole];

              // means that dof manager has to copy the mem
              haveToCopy = true;
            }
          }

          // this call only sets the size of the vectors
          oldIdx_.resize(holes);
          newIdx_.resize(holes);

          // mark holes as new
          // note: This needs to be done after reassignment, so that their
          //       original entry will still see them as UNUSED.
          for( int hole = 0; hole < holes; ++hole )
            indexState_[ newIdx_[ hole ] ] = NEW;

        } // end if actHole > 0

        // store number of actual holes
        numberHoles_ = oldIdx_.size();

        // adjust size of container to correct value
        leafIndex_.resize( invalidIndex() );

        // resize vector of index states
        indexState_.resize( actSize );

#ifndef NDEBUG
        for( int i=0; i<actSize; ++i )
          assert( indexState_[ i ] == USED ||
                  indexState_[ i ] == UNUSED ||
                  indexState_[ i ] == NEW );

        checkConsecutive();
#endif
        return haveToCopy;
      }

      //! return how much extra memory is needed for restriction
      IndexType additionalSizeEstimate () const { return indexState_.size(); }

      //! return size of grid entities per level and codim
      IndexType size () const { return indexState_.size(); }

      //! return size of grid entities per level and codim
      IndexType realSize () const
      {
        return leafIndex_.size();
      }

      //! return leaf index for given entity
      //- --index
      template <class EntityType>
      IndexType index ( const EntityType& entity ) const
      {
        assert( myCodim_ == EntityType :: codimension );
        assert( checkValidIndex( leafIndex_[ entity ] ) );
        return leafIndex_[ entity ];
      }

      //! return leaf index for given entity
      template <class EntityType>
      IndexType subIndex ( const EntityType& entity,
                           const int subNumber ) const
      {
        assert( 0 == EntityType :: codimension );
        assert( checkValidIndex( leafIndex_( entity, subNumber ) ) );
        return leafIndex_( entity, subNumber );
      }

      //! return state of index for given hierarchic number
      template <class EntityType>
      bool exists ( const EntityType& entity ) const
      {
        assert( myCodim_ == EntityType :: codimension );
        const IndexType &index = leafIndex_[ entity ];
        // if index is invalid (-1) it does not exist
        if (index==invalidIndex()) return false;
        assert( index < IndexType( indexState_.size() ) );
        return (indexState_[ index ] != UNUSED);
      }

      template <class EntityType>
      bool exists ( const EntityType& entity ,
                    const int subNumber ) const
      {
        assert( 0 == EntityType :: codimension );
        const IndexType &index = leafIndex_( entity, subNumber );
        // if index is invalid (-1) it does not exist
        if (index==invalidIndex()) return false;
        assert( index < IndexType( indexState_.size() ) );
        return (indexState_[ index ] != UNUSED);
      }

      //! return number of holes
      IndexType numberOfHoles () const
      {
        return numberHoles_;
      }

      //! return old index, for dof manager only
      IndexType oldIndex (int elNum ) const
      {
        assert( numberHoles_ == IndexType(oldIdx_.size()) );
        return oldIdx_[elNum];
      }

      //! return new index, for dof manager only returns index
      IndexType newIndex (int elNum) const
      {
        assert( numberHoles_ == IndexType(newIdx_.size()) );
        return newIdx_[elNum];
      }

      // insert element and create index for element number
      template <class EntityType>
      void insert (const EntityType& entity )
      {
        assert( myCodim_ == EntityType :: codimension );
        insertIdx( leafIndex_[ entity ] );
      }

      // insert element and create index for element number
      template <class EntityType>
      void insertSubEntity (const EntityType& entity,
                            const int subNumber)
      {
        assert( 0 == EntityType :: codimension );
        insertIdx( leafIndex_( entity, subNumber ) );
      }

      // insert element as ghost and create index for element number
      template <class EntityType>
      void insertGhost (const EntityType& entity )
      {
        assert( myCodim_ == EntityType :: codimension );
        // insert index
        IndexType &leafIdx = leafIndex_[ entity ];
        insertIdx( leafIdx );

        // if index is also larger than lastSize
        // mark as new to skip old-new index lists
        if( leafIdx >= lastSize_ )
          indexState_[ leafIdx ] = NEW;
      }

      // insert element and create index for element number
      template <class EntityType>
      void markForRemoval( const EntityType& entity )
      {
        assert( myCodim_ == EntityType :: codimension );
        const IndexType &index = leafIndex_[ entity ];
        if( index != invalidIndex() )
          indexState_[ index ] = UNUSED;
      }

      // insert element as ghost and create index for element number
      template <class EntityType>
      bool validIndex (const EntityType& entity ) const
      {
        assert( myCodim_ == EntityType :: codimension );
        return (leafIndex_[ entity ] >= 0);
      }

      void print( std::ostream& out ) const
      {
        typedef typename IndexContainerType::ConstIterator Iterator;
        const Iterator end = leafIndex_.end();
        for( Iterator it = leafIndex_.begin(); it != end; ++it )
        {
          const IndexType &leafIdx = *it;
          out << "idx: " << leafIdx << "  stat: " << indexState_[ leafIdx ] << std::endl;
        }
      }

    protected:
      // return true if the index idx is valid
      bool checkValidIndex( const IndexType& idx ) const
      {
        assert( idx != invalidIndex() );
        assert( idx  < size() );
        return (idx != invalidIndex() ) && ( idx < size() );
      }

      // insert element and create index for element number
      void insertIdx ( IndexType &index )
      {
        if( index == invalidIndex() )
        {
          index = indexState_.size();
          indexState_.resize( index+1 );
        }
        assert( index < IndexType( indexState_.size() ) );
        indexState_[ index ] = USED;
      }

    public:
      // write to stream
      template <class StreamTraits>
      bool write(OutStreamInterface< StreamTraits >& out) const
      {
        // store current index set size
        // don't write something like  out << indexState_.size()
        // since on read you then don't know exactly what
        // type has been written, it must be the same types
        const uint32_t indexSize = indexState_.size();
        out << indexSize;

        // for consistency checking, write size as 64bit integer
        const uint64_t mysize = leafIndex_.size();
        out << mysize ;

        // backup indices
        typedef typename IndexContainerType::ConstIterator ConstIterator;
        const ConstIterator end = leafIndex_.end();
        for( ConstIterator it = leafIndex_.begin(); it != end; ++it )
          out << *it;

        return true;
      }

      // read from stream
      template <class StreamTraits>
      bool read(InStreamInterface< StreamTraits >& in)
      {
        // read current index set size
        uint32_t size = 0;
        in >> size;

        // mark all indices used
        indexState_.resize( size );
        std::fill( indexState_.begin(), indexState_.end(), USED );

        // for consistency checking
        uint64_t storedSize = 0;
        in >> storedSize ;

        uint64_t leafsize = leafIndex_.size();
        // the stored size can be larger (visualization of parallel grids in serial)
        if( storedSize < leafsize )
        {
          DUNE_THROW(InvalidStateException,"CodimIndexSet: size consistency check failed during restore!");
        }

        // restore indices
        typedef typename IndexContainerType::Iterator Iterator;
        const Iterator end = leafIndex_.end();
        uint64_t count = 0 ;
        for( Iterator it = leafIndex_.begin(); it != end; ++it, ++count )
          in >> *it;

        // also read indices that were stored but are not needed on read
        if( count < storedSize )
        {
          IndexType value ;
          const uint64_t leftOver = storedSize - count ;
          for( uint64_t i = 0; i < leftOver; ++i )
            in >> value ;
        }

        return true;
      }

    }; // end of CodimIndexSet

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_CODIMINDEXSET_HH


==> anc/xt-super/dune-fem/dune/fem/gridpart/common/CMakeLists.txt <==
dune_install(
  capabilities.hh
  deaditerator.hh
  defaultgridpartentity.hh
  entitysearch.hh
  gridpart.hh
  gridpart2gridview.hh
  gridview2gridpart.hh
  indexset.hh
  metatwistutility.hh
  nonadaptiveindexset.hh
  persistentindexset.hh
  policies.hh
)


==> anc/xt-super/dune-fem/dune/fem/gridpart/common/Makefile.am <==
commondir = $(includedir)/dune/fem/gridpart/common
common_HEADERS = \
	capabilities.hh \
	deaditerator.hh \
	defaultgridpartentity.hh \
	entitysearch.hh \
	gridpart.hh \
	gridpart2gridview.hh \
	gridview2gridpart.hh \
	indexset.hh \
	metatwistutility.hh \
	nonadaptiveindexset.hh \
	persistentindexset.hh \
	policies.hh

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/dune/fem/gridpart/common/capabilities.hh <==
#ifndef DUNE_FEM_GRIDPART_CAPABILITIES_HH
#define DUNE_FEM_GRIDPART_CAPABILITIES_HH


namespace Dune
{

  namespace Fem
  {

    namespace GridPartCapabilities
    {
      /** \brief specialize with 'false' if grid part has no
       *         underlying dune grid (default=true)
       */
      template< class GridPartType >
      struct hasGrid
      {
        static const bool v = true;
      };


      /** \brief specialize with 'true' for if the codimension 0 entity
       *         of the grid part has only one possible geometry type
       *         (default=false, topologyid=undefined)
       */
      template< class GridPartType >
      struct hasSingleGeometryType
      {
        static const bool v = false;
        static const unsigned int topologyId = ~0u;
      };


      /** \brief specialize with 'true' if the grid part is
       *         cartesian (default=false)
       */
      template< class GridPartType >
      struct isCartesian
      {
        static const bool v = false;
      };


      /** \brief specialize with 'true' for all codims that a
                 grid implements entities for (default=false)
      */
      template< class GridPartType, int codim  >
      struct hasEntity
      {
        static const bool v = false;
      };


      /** \brief specialize with 'true' if implementation supports
       *         parallelism (default=false)
       */
      template< class GridPartType >
      struct isParallel
      {
        static const bool v = false;
      };


      /** \brief specialize with 'true' for all codims that a
       *         grid can communicate data on (default=false)
       */
      template< class GridPartType, int codim >
      struct canCommunicate
      {
        static const bool v = false;
      };


      /** \brief specialize with 'true' if implementation guarantees
       *         conforming level grids. (default=false)
       */
      template< class GridPartType >
      struct isConforming
      {
        static const bool v = false;
      };


      /*
       * forward
       *   GridPartCapabilities::Something< const GridPartType >
       * to
       *   GridPartCapabilities::Something< GridPartType >
       */

      template< class GridPartType >
      struct hasGrid< const GridPartType >
      {
        static const bool v = Dune::Fem::GridPartCapabilities::hasGrid< GridPartType >::v;
      };


      template< class GridPartType >
      struct hasSingleGeometryType< const GridPartType >
      {
        static const bool v = Dune::Fem::GridPartCapabilities::hasSingleGeometryType< GridPartType >::v;
        static const unsigned int topologyId
          = Dune::Fem::GridPartCapabilities::hasSingleGeometryType< GridPartType >::topologyId;
      };


      template< class GridPartType >
      struct isCartesian< const GridPartType >
      {
        static const bool v = Dune::Fem::GridPartCapabilities::isCartesian< GridPartType >::v;
      };


      template< class GridPartType, int codim  >
      struct hasEntity< const GridPartType, codim >
      {
        static const bool v = Dune::Fem::GridPartCapabilities::hasEntity< GridPartType, codim >::v;
      };


      template< class GridPartType >
      struct isParallel< const GridPartType >
      {
        static const bool v = Dune::Fem::GridPartCapabilities::isParallel< GridPartType >::v;
      };


      template< class GridPartType, int codim >
      struct canCommunicate< const GridPartType, codim >
      {
        static const bool v = Dune::Fem::GridPartCapabilities::canCommunicate< GridPartType, codim >::v;
      };


      template< class GridPartType >
      struct isConforming< const GridPartType >
      {
        static const bool v = Dune::Fem::GridPartCapabilities::isConforming< GridPartType >::v;
      };

    } // namespace GridPartCapabilities

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_GRIDPART_CAPABILITIES_HH


==> anc/xt-super/dune-fem/dune/fem/gridpart/common/deaditerator.hh <==
#ifndef DUNE_FEM_GRIDPART_COMMON_DEADINTERSECTIONITERATOR_HH
#define DUNE_FEM_GRIDPART_COMMON_DEADINTERSECTIONITERATOR_HH

#include <type_traits>

#include <dune/grid/common/entityiterator.hh>
#include <dune/grid/common/intersection.hh>
#include <dune/grid/common/intersectioniterator.hh>

namespace Dune
{

  namespace Fem
  {

    // DeadIterator
    // ------------

    template< class E >
    struct DeadIterator
    {
      typedef E Entity;

      static const int codimension = Entity::codimension;

      void increment ()
      {
        DUNE_THROW( InvalidStateException, "Trying to increment a dead iterator." );
      }

      Entity dereference () const
      {
        DUNE_THROW( InvalidStateException, "Trying to dereference a dead iterator." );
      }

      bool equals ( const DeadIterator & ) const
      {
        DUNE_THROW( InvalidStateException, "Trying to compare a dead iterator." );
      }
    };



    // DeadIntersection
    // ----------------

    template< class GridFamily >
    class DeadIntersection
    {
      typedef typename std::remove_const< GridFamily >::type::Traits Traits;

    public:
      typedef typename std::remove_const< GridFamily >::type::ctype ctype;

      static const int dimension = std::remove_const< GridFamily >::type::dimension;
      static const int dimensionworld = std::remove_const< GridFamily >::type::dimensionworld;

      typedef typename Traits::template Codim< 0 >::Entity Entity;
      typedef typename Traits::template Codim< 1 >::Geometry Geometry;
      typedef typename Traits::template Codim< 1 >::LocalGeometry LocalGeometry;

      Entity inside () const
      {
        DUNE_THROW( InvalidStateException, "Call to inside on dead intersection." );
      }

      Entity outside () const
      {
        DUNE_THROW( InvalidStateException, "Call to outside on dead intersection." );
      }

      bool boundary () const
      {
        DUNE_THROW( InvalidStateException, "Call to boundary on dead intersection." );
      }

      bool conforming () const
      {
        DUNE_THROW( InvalidStateException, "Call to conforming on dead intersection." );
      }

      bool neighbor () const
      {
        DUNE_THROW( InvalidStateException, "Call to neighbor on dead intersection." );
      }

      int boundaryId () const
      {
        DUNE_THROW( InvalidStateException, "Call to boundaryId on dead intersection." );
      }

      size_t boundarySegmentIndex () const
      {
        DUNE_THROW( InvalidStateException, "Call to boundarySegmentIndex on dead intersection." );
      }

      const LocalGeometry &geometryInInside () const
      {
        DUNE_THROW( InvalidStateException, "Call to geometryInInside on dead intersection." );
      }

      const LocalGeometry &geometryInOutside () const
      {
        DUNE_THROW( InvalidStateException, "Call to geometryInOutside on dead intersection." );
      }

      const Geometry &geometry () const
      {
        DUNE_THROW( InvalidStateException, "Call to geometry on dead intersection." );
      }

      GeometryType type () const
      {
        DUNE_THROW( InvalidStateException, "Call to type on dead intersection." );
      }

      int indexInInside () const
      {
        DUNE_THROW( InvalidStateException, "Call to indexInInside on dead intersection." );
      }

      int indexInOutside () const
      {
        DUNE_THROW( InvalidStateException, "Call to indexInOutside on dead intersection." );
      }

      FieldVector< ctype, dimensionworld >
      integrationOuterNormal ( const FieldVector< ctype, dimension-1 > &local ) const
      {
        DUNE_THROW( InvalidStateException, "Call to integrationOuterNormal on dead intersection." );
      }

      FieldVector< ctype, dimensionworld >
      outerNormal ( const FieldVector< ctype, dimension-1 > &local ) const
      {
        DUNE_THROW( InvalidStateException, "Call to outerNormal on dead intersection." );
      }

      FieldVector< ctype, dimensionworld >
      unitOuterNormal ( const FieldVector< ctype, dimension-1 > &local ) const
      {
        DUNE_THROW( InvalidStateException, "Call to unitOuterNormal on dead intersection." );
      }

      FieldVector< ctype, dimensionworld > centerUnitOuterNormal () const
      {
        DUNE_THROW( InvalidStateException, "Call to centerUnitOuterNormal on dead intersection." );
      }
    };



    // DeadIntersectionIterator
    // ------------------------

    template< class GridFamily >
    class DeadIntersectionIterator
    {
      typedef DeadIntersectionIterator< GridFamily > ThisType;

      typedef DeadIntersection< const GridFamily > DeadIntersectionType;

    public:
      typedef Dune::Intersection< const GridFamily, DeadIntersectionType > Intersection;

      DeadIntersectionIterator ()
      {}

      bool equals ( const ThisType &other ) const
      {
        return true;
      }

      void increment ()
      {
        DUNE_THROW( InvalidStateException, "Trying to increment a dead intersection iterator." );
      }

      const Intersection &dereference () const
      {
        DUNE_THROW( InvalidStateException, "Trying to dereference a dead intersection iterator." );
      }
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_GRIDPART_COMMON_DEADINTERSECTIONITERATOR_HH


==> anc/xt-super/dune-fem/dune/fem/gridpart/common/defaultgridpartentity.hh <==
#ifndef DUNE_FEM_GRIDPART_COMMON_DEFAULTGRIDPARTENTITY_HH
#define DUNE_FEM_GRIDPART_COMMON_DEFAULTGRIDPARTENTITY_HH

#include <type_traits>

#include <dune/common/exceptions.hh>

#include <dune/grid/common/entity.hh>
#include <dune/grid/common/gridenums.hh>

namespace Dune
{

  namespace Fem
  {

    // DefaultGridPartEntity
    // ---------------------

    template< int codim, int dim, class GridFamily >
    class DefaultGridPartEntity
    {
    protected:
      typedef typename std::remove_const< GridFamily >::type::Traits Traits;

    public:
      static const int codimension = codim;
      static const int dimension = dim;
      static const int mydimension = dimension - codimension;

      int level () const
      {
        DUNE_THROW( InvalidStateException, "Trying to access hierarchy information from a grid part." );
      }
    };



    // DefaultGridPartEntity for codimension 0
    // ---------------------------------------

    template< int dim, class GridFamily >
    class DefaultGridPartEntity< 0, dim, GridFamily >
    {
    protected:
      typedef typename std::remove_const< GridFamily >::type::Traits Traits;

    public:
      static const int codimension = 0;
      static const int dimension = dim;
      static const int mydimension = dimension - codimension;

      typedef typename Traits::template Codim< codimension >::LocalGeometry LocalGeometry;
      typedef typename Traits::template Codim< codimension >::Entity Entity;

      typedef typename Traits::HierarchicIterator HierarchicIterator;

      int level () const
      {
        DUNE_THROW( InvalidStateException, "Trying to access hierarchy information from a grid part." );
      }

      bool isLeaf () const
      {
        DUNE_THROW( InvalidStateException, "Trying to access hierarchy information from a grid part." );
      }

      Entity father () const
      {
        DUNE_THROW( InvalidStateException, "Trying to access hierarchy information from a grid part." );
      }

      bool hasFather () const
      {
        DUNE_THROW( InvalidStateException, "Trying to access hierarchy information from a grid part." );
      }

      const LocalGeometry &geometryInFather () const
      {
        DUNE_THROW( InvalidStateException, "Trying to access hierarchy information from a grid part." );
      }

      HierarchicIterator hbegin ( int maxLevel ) const
      {
        DUNE_THROW( InvalidStateException, "Trying to access hierarchy information from a grid part." );
      }

      HierarchicIterator hend ( int maxLevel ) const
      {
        DUNE_THROW( InvalidStateException, "Trying to access hierarchy information from a grid part." );
      }

      bool isRegular () const
      {
        DUNE_THROW( InvalidStateException, "Trying to access hierarchy information from a grid part." );
      }

      bool isNew () const
      {
        DUNE_THROW( InvalidStateException, "Trying to access hierarchy information from a grid part." );
      }

      bool mightVanish () const
      {
        DUNE_THROW( InvalidStateException, "Trying to access hierarchy information from a grid part." );
      }
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_GRIDPART_COMMON_DEFAULTGRIDPARTENTITY_HH


==> anc/xt-super/dune-fem/dune/fem/gridpart/common/entitysearch.hh <==
#ifndef DUNE_FEM_GRIDPART_ENTITYSEARCH_HH
#define DUNE_FEM_GRIDPART_ENTITYSEARCH_HH

#include <dune/common/typetraits.hh>

#include <dune/geometry/referenceelements.hh>

#include <dune/grid/common/gridenums.hh>
#include <dune/grid/common/exceptions.hh>
#include <dune/grid/utility/hierarchicsearch.hh>

#include <dune/fem/gridpart/common/capabilities.hh>
#include <dune/fem/misc/compatibility.hh>

namespace Dune
{

  namespace Fem
  {

    // DefaultEntitySearch
    // -------------------

    template< class GridPart, int codim, PartitionIteratorType partition >
    class DefaultEntitySearch
    {
      typedef DefaultEntitySearch< GridPart, codim, partition > ThisType;

      static const int dimension = GridPart::dimension;
      static const int dimensionworld = GridPart::dimensionworld;
      static const int codimension = codim;
      static const int mydimension = dimension - codimension;

      typedef typename GridPart::template Codim< codimension >::GeometryType GeometryType;
      typedef typename GridPart::template Codim< codimension >::template Partition< partition >::IteratorType IteratorType;

      typedef typename GeometryType::ctype ctype;
      typedef typename GeometryType::LocalCoordinate LocalCoordinateType;

    public:
      typedef GridPart GridPartType;

      typedef typename GridPart::template Codim< codimension >::EntityType EntityType;

      typedef typename GeometryType::GlobalCoordinate GlobalCoordinateType;

      explicit DefaultEntitySearch ( const GridPartType &gridPart )
      : gridPart_( gridPart )
      {}

      EntityType operator() ( const GlobalCoordinateType &x ) const
      {
        const IteratorType end = gridPart_.template end< codimension, partition >();
        for( IteratorType it = gridPart_.template begin< codimension, partition >(); it != end; ++it )
        {
          const EntityType &entity = *it;
          const GeometryType geo = entity.geometry();

          const LocalCoordinateType &z = geo.local( x );
          if( (mydimension < dimensionworld) && ((geo.global( z ) - x).two_norm() > 1e-8 ) )
            continue;

          if( ReferenceElements< ctype, mydimension >::general( geo.type() ).checkInside( z ) )
            return entity;
        }
        DUNE_THROW( GridError, "Coordinate " << x << " is outside the grid." );
      }

    private:
      const GridPartType &gridPart_;
    };



    // GridEntitySearch
    // ----------------

    template< class GridPart, int codim, PartitionIteratorType partition >
    class GridEntitySearch
    : public DefaultEntitySearch< GridPart, codim, partition >
    {
      typedef GridEntitySearch< GridPart, codim, partition > ThisType;
      typedef DefaultEntitySearch< GridPart, codim, partition > BaseType;

    public:
      typedef typename BaseType::GridPartType GridPartType;

      explicit GridEntitySearch ( const GridPartType &gridPart )
      : BaseType( gridPart )
      {}
    };

    template< class GridPart, PartitionIteratorType partition >
    class GridEntitySearch< GridPart, 0, partition >
    {
      typedef GridEntitySearch< GridPart, 0, partition > ThisType;

      static const int dimension = GridPart::dimension;
      static const int dimensionworld = GridPart::dimensionworld;
      static const int codimension = 0;
      static const int mydimension = dimension - codimension;

      typedef typename GridPart::template Codim< codimension >::GeometryType GeometryType;

    public:
      typedef GridPart GridPartType;

      typedef typename GridPart::template Codim< codimension >::EntityType EntityType;

      typedef typename GeometryType::GlobalCoordinate GlobalCoordinateType;

      explicit GridEntitySearch ( const GridPartType &gridPart )
      : hierarchicSearch_( gridPart.grid(), gridPart.indexSet() )
      {}

      EntityType operator() ( const GlobalCoordinateType &x ) const
      {
        return make_entity( hierarchicSearch_.template findEntity< partition >( x ) );
      }

    private:
      Dune::HierarchicSearch< typename GridPartType::GridType, typename GridPartType::IndexSetType > hierarchicSearch_;
    };



    // EntitySearch
    // ------------

    template< class GridPart, int codim = 0, PartitionIteratorType partition = All_Partition >
    class EntitySearch
    : public conditional< GridPartCapabilities::hasGrid< GridPart >::v, GridEntitySearch< GridPart, codim, partition >, DefaultEntitySearch< GridPart, codim, partition > >::type
    {
      typedef EntitySearch< GridPart, codim, partition > ThisType;
      typedef typename conditional< GridPartCapabilities::hasGrid< GridPart >::v, GridEntitySearch< GridPart, codim, partition >, DefaultEntitySearch< GridPart, codim, partition > >::type BaseType;

    public:
      typedef typename BaseType::GridPartType GridPartType;

      explicit EntitySearch ( const GridPartType &gridPart )
      : BaseType( gridPart )
      {}
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_GRIDPART_ENTITYSEARCH_HH


==> anc/xt-super/dune-fem/dune/fem/gridpart/common/gridpart.hh <==
#ifndef DUNE_FEM_GRIDPART_COMMON_GRIDPART_HH
#define DUNE_FEM_GRIDPART_COMMON_GRIDPART_HH

//- dune-common includes
#include <dune/common/bartonnackmanifcheck.hh>
#include <dune/common/deprecated.hh>

//- dune-grid includes
#include <dune/grid/common/datahandleif.hh>
#include <dune/grid/common/entity.hh>
#include <dune/grid/common/grid.hh>

//- dune-fem includes
#include <dune/fem/space/common/dofmanager.hh>
#include <dune/fem/gridpart/common/capabilities.hh>
#include <dune/fem/gridpart/common/policies.hh>
#include <dune/fem/quadrature/caching/twistutility.hh>

namespace Dune
{

  namespace Fem
  {

    /** \addtogroup GridPart
     *
     * Grid parts allow to define a view on a given DUNE grid, treating the
     * underlying grid as a container for entities.
     *
     * All parts of the dune-fem package rely on grid parts to access the entities
     * of the grid. For example, discrete functions are defined on the set of
     * entities accesseable by the given GridPart implementation using the iterator
     * and index set provided by the GridPart.
     *
     * \section GridPart Interface and available Implementations
     *
     * The interface for a GridPart is implemented by the class template
     * GridPartInterface. Basically, a GridPart provides the following
     * functionality:
     * - The underlying grid can be accessed through the grid method.
     * - The indexSet method provides a suitable dune-fem index set for the grid
     *   part.
     * - Pairs of begin / end methods provide iterators over the entities of a
     *   given codimension belonging to the grid part.
     * - A pair of ibegin / iend methods provide suitable intersection iterators
     *   for a given entity of codimension 0.
     * - For parallel computations, a suitable communicate method is provided.
     * .
     *
     * The following grid parts have been implemented:
     * - LeafGridPart: A view of the leaf grid,
     * - LevelGridPart: A view of a given grid level,
     * - FilteredGridPart: A view filtering another grid part.
     *
     * \todo Implement a grid part for a given grid view (Suggestion: use the
     *       name GridPart).
     */



    /**
     * @addtogroup GridPart
     *
     * @{
     */

    //! \brief Interface for the GridPart classes
    //! A GridPart class allows to access only a specific subset of a grid's
    //! entities. A GridPart implementation provides the corresponding index set
    //! and a begin/end iterator pair for accessing those entities, the
    //! corresponding intersection iterators and a appropriate communication
    //! method.
    //! GridParts are used to parametrize spaces (see DiscreteFunctionSpaceDefault [in dune-fem]).
    template< class GridPartTraits >
    class GridPartInterface
      : public GridPartPolicies< GridPartTraits >
    {
      typedef GridPartInterface< GridPartTraits > ThisType;

      typedef GridPartPolicies< GridPartTraits > PoliciesType;

    public:
      //! \brief Type of the Traits
      typedef GridPartTraits Traits;

      //! \brief Type of the implementation
      typedef typename Traits::GridPartType GridPartType;

      //! \brief type of Grid implementation
      typedef typename Traits::GridType GridType;

      //! \brief Index set implementation
      typedef typename Traits::IndexSetType IndexSetType;

      //! \brief Collective communication
      typedef typename Traits::CollectiveCommunicationType CollectiveCommunicationType;

      //! \brief Twist utility type
      typedef typename Traits::TwistUtilityType TwistUtilityType;

      //! \brief Maximum Partition type, the index set provides indices for
      static const PartitionIteratorType indexSetPartitionType
        = Traits::indexSetPartitionType;
      static const InterfaceType indexSetInterfaceType
        = Traits::indexSetInterfaceType;

      //! \brief type of IntersectionIterator
      typedef typename Traits::IntersectionIteratorType IntersectionIteratorType;

      //! \brief type of Intersection
      typedef typename IntersectionIteratorType::Intersection IntersectionType;

      typedef typename PoliciesType::GridViewType GridViewType;

      typedef typename GridType::ctype ctype;

      static const int dimension = GridType::dimension;
      static const int dimensionworld = GridType::dimensionworld;

      template< int codim >
      struct Codim
      {
        typedef typename Traits::template Codim< codim >::GeometryType       GeometryType;
        typedef typename Traits::template Codim< codim >::LocalGeometryType  LocalGeometryType;

        typedef typename Traits::template Codim< codim >::EntityPointerType  EntityPointerType;
        typedef typename Traits::template Codim< codim >::EntityType         EntityType;

        typedef typename Traits::template Codim< codim >::EntitySeedType     EntitySeedType;

        template< PartitionIteratorType pitype >
        struct Partition
        {
          typedef typename Traits::template Codim< codim >::template Partition< pitype >::IteratorType
            IteratorType;
        };

        typedef typename Partition< InteriorBorder_Partition >::IteratorType IteratorType;
      };

    public:
      //! \brief Returns const reference to the underlying grid
      const GridType &grid () const
      {
        CHECK_INTERFACE_IMPLEMENTATION((asImp().grid()));
        return asImp().grid();
      }
      //! \brief Returns reference to the underlying grid
      GridType &grid ()
      {
        CHECK_INTERFACE_IMPLEMENTATION((asImp().grid()));
        return asImp().grid();
      }

      //! \brief convert grid part into a dune grid view
      GridViewType gridView () const
      DUNE_DEPRECATED_MSG("gridPart.gridView() is deprecated, use direct cast to GridPart::GridViewType instead")
      {
        return static_cast< GridViewType >( asImp() );
      }

      //! \brief Returns reference to index set of the underlying grid
      const IndexSetType& indexSet() const
      {
        CHECK_INTERFACE_IMPLEMENTATION((asImp().indexSet()));
        return asImp().indexSet();
      }

      /** \brief obtain begin iterator for the interior-border partition
       *
       *  \tparam  codim  codimension for which the iterator is requested
       */
      template< int codim >
      typename Codim< codim >::IteratorType
      begin () const
      {
        CHECK_INTERFACE_IMPLEMENTATION( (asImp().template begin< codim >()) );
        return asImp().template begin< codim >();
      }

      /** \brief obtain begin iterator for the given partition
       *
       *  \tparam  codim   codimension for which the iterator is requested
       *  \tparam  pitype  requested partition iterator type
       */
      template< int codim, PartitionIteratorType pitype >
      typename Codim< codim >::template Partition< pitype >::IteratorType
      begin () const
      {
        CHECK_INTERFACE_IMPLEMENTATION( (asImp().template begin< codim, pitype >()) );
        return asImp().template begin< codim, pitype >();
      }

      /** \brief obtain end iterator for the interior-border partition
       *
       *  \tparam  codim  codimension for which the iterator is requested
       */
      template< int codim >
      typename Codim< codim >::IteratorType
      end () const
      {
        CHECK_INTERFACE_IMPLEMENTATION( (asImp().template end< codim >()) );
        return asImp().template end< codim >();
      }

      /** \brief obtain end iterator for the given partition
       *
       *  \tparam  codim   codimension for which the iterator is requested
       *  \tparam  pitype  requested partition iterator type
       */
      template< int codim, PartitionIteratorType pitype >
      typename Codim< codim >::template Partition< pitype >::IteratorType
      end () const
      {
        CHECK_INTERFACE_IMPLEMENTATION( (asImp().template end< codim, pitype >()) );
        return asImp().template end< codim, pitype >();
      }

      //! \brief Level of the grid part
      int level () const
      {
        CHECK_INTERFACE_IMPLEMENTATION((asImp().level()));
        return asImp().level();
      }

      //! \brief ibegin of corresponding intersection iterator for given entity
      IntersectionIteratorType
      ibegin ( const typename Codim< 0 >::EntityType &entity ) const
      {
        CHECK_INTERFACE_IMPLEMENTATION( (asImp().ibegin( entity )) );
        return asImp().ibegin( entity );
      }

      //! \brief iend of corresponding intersection iterator for given entity
      IntersectionIteratorType iend ( const typename Codim< 0 >::EntityType &entity ) const
      {
        CHECK_INTERFACE_IMPLEMENTATION( (asImp().iend( entity )) );
        return asImp().iend( entity );
      }

      //! return boundary if given an intersection
      int boundaryId ( const IntersectionType &intersection ) const
      {
        CHECK_INTERFACE_IMPLEMENTATION( asImp().boundaryId( intersection ) );
        return asImp().boundaryId( intersection );
      }

      /** \brief obtain collective communication object */
      const CollectiveCommunicationType &comm () const
      {
        CHECK_INTERFACE_IMPLEMENTATION( asImp().comm() );
        return asImp().comm();
      }

      //! \brief corresponding communication method for grid part
      template< class DataHandleImp, class DataType >
      void communicate ( CommDataHandleIF< DataHandleImp, DataType > &data,
                         InterfaceType iftype, CommunicationDirection dir ) const
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( (asImp().communicate( data, iftype, dir )) );
      }

      //! \brief obtain entity pointer from entity seed
      template < class EntitySeed >
      typename Codim< EntitySeed::codimension >::EntityType
      entity ( const EntitySeed &seed ) const
      {
        CHECK_INTERFACE_IMPLEMENTATION( asImp().entity( seed ) );
        return asImp().entity( seed );
      }

      /*! \brief convert the grid's entity to a grid part entity
          Usually the parameter is GridType :: Codim< codim > :: Entity
          and the return is Codim< codim > :: EntityType.
          In general these types are the same, but for overloaded entities on grid parts
          this can differ.
        */
      template <class Entity>
      const Entity& convert( const Entity& entity ) const
      {
        CHECK_INTERFACE_IMPLEMENTATION( asImp().convert( entity ) );
        return asImp().convert( entity );
      }

      /** \brief return sequence number to update structures depending on the grid part
       *  \note The default returns DofManager< Grid > :: sequence ()
       */
      int sequence () const
      {
        CHECK_INTERFACE_IMPLEMENTATION( asImp().sequence() );
        return asImp().sequence() ;
      }

    protected:
      //! do not create explicit instances of this class
      GridPartInterface () {}

    private:
      GridPartType &asImp () { return static_cast< GridPartType & >( *this ); }
      const GridPartType &asImp () const { return static_cast< const GridPartType & >( *this ); }
    };



    //! \brief Default implementation for the GridPart classes
    template< class GridPartTraits >
    class GridPartDefault
    : public GridPartInterface< GridPartTraits >
    {
      typedef GridPartDefault< GridPartTraits > ThisType;

    public:
      //! \brief Type of the Traits
      typedef GridPartTraits Traits;
      //! \brief Grid implementation
      typedef typename Traits::GridType GridType;
      //! \brief Index set implementation
      typedef typename Traits::IndexSetType IndexSetType;

      //! \brief Collective communication
      typedef typename Traits::CollectiveCommunicationType CollectiveCommunicationType;

      //! \brief type of DofManager
      typedef DofManager< GridType >  DofManagerType;
    protected:
      GridType       &grid_;
      DofManagerType &dofManager_;

    protected:
      //! constructor
      GridPartDefault ( GridType &grid )
      : grid_( grid ),
        dofManager_( DofManagerType :: instance( grid_ ) )
      {}

      GridPartDefault ( const ThisType &other )
      : grid_( other.grid_ ),
        dofManager_( DofManagerType :: instance( grid_ ) )
      {}

      ~GridPartDefault ()
      {}

    public:
      //! Returns const reference to the underlying grid
      const GridType &grid () const { return grid_; }

      //! Returns reference to the underlying grid
      GridType &grid () { return grid_; }

      /** \brief obtain collective communication object */
      const CollectiveCommunicationType &comm () const
      {
        return grid().comm();
      }

      /** \brief \copydoc GridPartInterface::entity
       *
       * \tparam  EntitySeed  entity seed from which to create entity
       *
       * The default implementation simply forwards to the corresponding
       * method on the grid.
       */
      template < class EntitySeed >
      typename Traits::template Codim< EntitySeed::codimension >::EntityType
      entity ( const EntitySeed &seed ) const
      {
        return grid().entity( seed );
      }

      /** \brief \copydoc GridPartInterface::convert

          \note  The default implementation does nothing but return the same entity
       */
      template <class Entity>
      const Entity& convert( const Entity& entity ) const
      {
        return entity;
      }

      /** \brief \copydoc GridPartInterface::sequence
       *
       *  \note  The default returns DofManager< Grid > :: sequence
       */
      int sequence () const
      {
        return dofManager_.sequence();
      }
    };

  /** @} */

    template< class Entity >
    struct GridEntityAccess;

    template< int codim, int dim, class Grid, template< int, int, class > class EntityImpl >
    struct GridEntityAccess< Dune::Entity< codim, dim, Grid, EntityImpl > >
    {
      typedef Dune::Entity< codim, dim, Grid, EntityImpl > EntityType;
      typedef Dune::Entity< codim, dim, Grid, EntityImpl > GridEntityType;

      static const GridEntityType &gridEntity ( const EntityType &entity )
      {
        return entity;
      }
    };

    template< class Entity >
    const typename GridEntityAccess< Entity >::GridEntityType &
    gridEntity ( const Entity &entity )
    {
      return GridEntityAccess< Entity >::gridEntity( entity );
    }

  } // namespace Fem

} // namespace Dune

#endif // #define DUNE_FEM_GRIDPART_COMMON_GRIDPART_HH


==> anc/xt-super/dune-fem/dune/fem/gridpart/common/gridpart2gridview.hh <==
#ifndef DUNE_FEM_GRIDPART_COMMON_GRIDPART2GRIDVIEW_HH
#define DUNE_FEM_GRIDPART_COMMON_GRIDPART2GRIDVIEW_HH

#include <dune/common/exceptions.hh>

#include <dune/grid/common/gridenums.hh>
#include <dune/grid/common/gridview.hh>

namespace Dune
{

  namespace Fem
  {

    template< class GridPart >
    class GridPart2GridViewImpl;


    template< class GridPart >
    struct GridPart2GridViewTraits
    {
      typedef GridPart2GridViewImpl< GridPart > GridViewImp;

      typedef typename GridPart::GridType Grid;
      typedef typename GridPart::IndexSetType IndexSet;
      typedef typename GridPart::IntersectionIteratorType IntersectionIterator;

      typedef typename IntersectionIterator::Intersection Intersection;

      typedef typename GridPart::CollectiveCommunicationType CollectiveCommunication;

      template< int codim >
      struct Codim
      : public Grid::Traits::template Codim< codim >
      {
        typedef typename GridPart::template Codim< codim >::EntityType Entity;
        typedef typename GridPart::template Codim< codim >::EntityPointerType EntityPointer;

        typedef typename GridPart::template Codim< codim >::GeometryType Geometry;
        typedef typename GridPart::template Codim< codim >::LocalGeometryType LocalGeometry;

        template< PartitionIteratorType pitype >
        struct Partition
        {
          typedef typename GridPart::template Codim< codim >::template Partition< pitype >::IteratorType Iterator;
        };

        typedef typename Partition< All_Partition >::Iterator Iterator;
      };

      static const bool conforming = GridPart::Traits::conforming;
    };


    template< class GridPart >
    class GridPart2GridViewImpl
    {
      typedef GridPart2GridViewImpl< GridPart > ThisType;

    public:
      typedef GridPart GridPartType;

      typedef GridPart2GridViewTraits< GridPartType > Traits;

      /** \brief type of the grid */
      typedef typename Traits::Grid Grid;

      /** \brief type of the index set */
      typedef typename Traits::IndexSet IndexSet;

      /** \brief type of the intersection */
      typedef typename Traits::Intersection Intersection;

      /** \brief type of the intersection iterator */
      typedef typename Traits::IntersectionIterator IntersectionIterator;

      /** \brief type of the collective communication */
      typedef typename Traits::CollectiveCommunication CollectiveCommunication;

      /** \brief Codim Structure */
      template< int codim >
      struct Codim
      : public Traits::template Codim< codim >
      {};

      enum { conforming = Traits::conforming };

      enum { dimension = GridPartType::dimension };
      enum { dimensionworld = GridPartType::dimensionworld };

      explicit GridPart2GridViewImpl ( const GridPartType &gridPart )
      : gridPart_( gridPart )
      {}

      GridPart2GridViewImpl ( const ThisType &other ) = default;

      ThisType &operator= ( const ThisType & ) = delete;

      const Grid &grid () const
      {
        return gridPart_.grid();
      }

      const IndexSet &indexSet () const
      {
        return gridPart_.indexSet();
      }

      int size ( int codim ) const
      {
        return indexSet().size( codim );
      }

      int size ( const GeometryType &type ) const
      {
        return indexSet().size( type );
      }

      template< int codim >
      typename Codim< codim >::Iterator begin () const
      {
        return begin< codim, All_Partition >();
      }

      template< int codim, PartitionIteratorType pitype >
      typename Codim< codim >::template Partition< pitype >::Iterator begin () const
      {
        return gridPart_.template begin< codim, pitype >();
      }

      template< int codim >
      typename Codim< codim >::Iterator end () const
      {
        return end< codim, All_Partition >();
      }

      template< int codim, PartitionIteratorType pitype >
      typename Codim< codim >::template Partition< pitype >::Iterator end () const
      {
        return gridPart_.template end< codim, pitype >();
      }

      IntersectionIterator ibegin ( const typename Codim< 0 >::Entity &entity ) const
      {
        return gridPart_.ibegin( entity );
      }

      IntersectionIterator iend ( const typename Codim< 0 >::Entity &entity ) const
      {
        return gridPart_.iend( entity );
      }

      const CollectiveCommunication &comm () const
      {
        return gridPart_.comm();
      }

      int overlapSize ( int codim ) const
      {
        DUNE_THROW( NotImplemented, "Method ghostSize() not implemented yet" );
      }

      int ghostSize( int codim ) const
      {
        DUNE_THROW( NotImplemented, "Method ghostSize() not implemented yet" );
      }

      template< class DataHandleImp, class DataType >
      void communicate ( CommDataHandleIF< DataHandleImp, DataType > &data,
                         InterfaceType iftype,
                         CommunicationDirection dir ) const
      {
        gridPart_.communicate( data, iftype, dir );
      }

    private:
      const GridPartType &gridPart_;
    };



    template< class GridPart >
    class GridPart2GridView
    : public GridView< GridPart2GridViewTraits< GridPart > >
    {
      typedef GridPart2GridView< GridPart > ThisType;
      typedef GridView< GridPart2GridViewTraits< GridPart > > BaseType;

      typedef typename BaseType::GridViewImp GridViewImp;

    public:
      explicit GridPart2GridView ( const GridPart &gridPart )
      : BaseType( GridViewImp( gridPart ) )
      {}
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_GRIDPART_COMMON_GRIDPART2GRIDVIEW_HH


==> anc/xt-super/dune-fem/dune/fem/gridpart/common/gridview2gridpart.hh <==
#ifndef DUNE_FEM_GRIDPART_COMMON_GRIDVIEW2GRIDPART_HH
#define DUNE_FEM_GRIDPART_COMMON_GRIDVIEW2GRIDPART_HH

#include <utility>

#include <dune/common/exceptions.hh>

#include <dune/grid/common/gridenums.hh>

#include <dune/fem/gridpart/common/gridpart.hh>
#include <dune/fem/gridpart/common/nonadaptiveindexset.hh>
#include <dune/fem/quadrature/caching/twistutility.hh>
#include <dune/fem/space/common/dofmanager.hh>

namespace Dune
{

  namespace Fem
  {

    // Internal forward declaration
    // ----------------------------

    template< class GridView, class Implementation >
    class GridView2GridPart;



#ifndef DOXYGEN

    // GridView2GridPartTraits
    // -----------------------

    template< class GridView, class Implementation >
    struct GridView2GridPartTraits
    {
      typedef Implementation GridPartType;

      typedef GridView GridViewType;
      static const bool conforming = GridView::conforming;

      typedef typename GridViewType::Grid GridType;
      typedef typename GridViewType::CollectiveCommunication CollectiveCommunicationType;

      typedef NonAdaptiveIndexSet< typename GridView::IndexSet > IndexSetType;

      template< int codim >
      struct Codim
      {
        typedef typename GridViewType::template Codim< codim >::EntityPointer EntityPointerType;
        typedef typename GridViewType::template Codim< codim >::Entity EntityType;

        typedef typename GridType::template Codim< codim >::EntitySeed EntitySeedType;

        typedef typename GridViewType::template Codim< codim >::Geometry GeometryType;
        typedef typename GridViewType::template Codim< codim >::LocalGeometry LocalGeometryType;

        template< PartitionIteratorType pitype >
        struct Partition
        {
          typedef typename GridViewType::template Codim< codim >::template Partition< pitype >::Iterator IteratorType;
        };
      };

      typedef typename GridViewType::IntersectionIterator IntersectionIteratorType;

      typedef TwistUtility< GridType > TwistUtilityType;

      static const PartitionIteratorType indexSetPartitionType = All_Partition;
      static const InterfaceType indexSetInterfaceType = All_All_Interface;
    };

#endif // #ifndef DOXYGEN



    // GridView2GridPart
    // -----------------

    template< class GridView, class Implementation >
    class GridView2GridPart
      : public GridPartInterface< GridView2GridPartTraits< GridView, Implementation > >
    {
      typedef GridView2GridPart< GridView, Implementation > ThisType;
      typedef GridPartInterface< GridView2GridPartTraits< GridView, Implementation > > BaseType;

    public:
      /** \copydoc Dune::Fem::GridPartInterface::GridType */
      typedef typename BaseType::GridType GridType;

      /** \copydoc Dune::Fem::GridPartInterface::GridViewType */
      typedef typename BaseType::GridViewType GridViewType;

      template< int codim >
      struct Codim
        : public BaseType::template Codim< codim >
      {};

      /** \copydoc Dune::Fem::GridPartInterface::IntersectionIteratorType */
      typedef typename BaseType::IntersectionIteratorType IntersectionIteratorType;

      /** \copydoc Dune::Fem::GridPartInterface::IndexSetType */
      typedef typename BaseType::IndexSetType IndexSetType;

      /** \copydoc Dune::Fem::GridPartInterface::CollectiveCommunicationType */
      typedef typename BaseType::CollectiveCommunicationType CollectiveCommunicationType;

    private:
      typedef DofManager< GridType > DofManagerType;

    public:
      using BaseType::grid;

      /** \name Construction
       *  \{
       */

      explicit GridView2GridPart ( const GridView &gridView )
        : gridView_( gridView ),
          indexSet_( gridView_.indexSet() ),
          dofManager_( DofManagerType::instance( gridView.grid() ) )

      {}

      explicit GridView2GridPart ( GridView &&gridView )
        : gridView_( std::move( gridView ) ),
          indexSet_( gridView_.indexSet() ),
          dofManager_( DofManagerType::instance( gridView.grid() ) )
      {}

      GridView2GridPart ( const ThisType &rhs )
        : gridView_( rhs.gridView_ ),
          indexSet_( gridView_.indexSet() ),
          dofManager_( DofManagerType::instance( rhs.grid() ) )
      {}

      /** \} */

      /** \name Public member methods
       *  \{
       */

      /** \copydoc Dune::Fem::GridPartInterface::grid */
      const GridType &grid () const { return gridView_.grid(); }

      /** \copydoc Dune::Fem::GridPartInterface::indexSet */
      const IndexSetType &indexSet () const { return indexSet_; }

      /** \copydoc Dune::Fem::GridPartInterface::begin */
      template< int codim >
      typename Codim< codim >::IteratorType begin () const
      {
        return begin< codim, InteriorBorder_Partition >();
      }

      /** \copydoc Dune::Fem::GridPartInterface::begin */
      template< int codim, PartitionIteratorType pitype >
      typename Codim< codim >::template Partition< pitype >::IteratorType begin () const
      {
        return gridView_.template begin< codim, pitype >();
      }

      /** \copydoc Dune::Fem::GridPartInterface::end */
      template< int codim >
      typename Codim< codim >::IteratorType end () const
      {
        return end< codim, InteriorBorder_Partition >();
      }

      /** \copydoc Dune::Fem::GridPartInterface::end */
      template< int codim, PartitionIteratorType pitype >
      typename Codim< codim >::template Partition< pitype >::IteratorType end () const
      {
        return gridView_.template end< codim, pitype >();
      }

      /** \copydoc Dune::Fem::GridPartInterface::ibegin */
      IntersectionIteratorType ibegin ( const typename Codim< 0 >::EntityType &entity ) const
      {
        return gridView_.ibegin( entity );
      }

      /** \copydoc Dune::Fem::GridPartInterface::iend */
      IntersectionIteratorType iend ( const typename Codim< 0 >::EntityType &entity ) const
      {
        return gridView_.iend( entity );
      }

      /** \copydoc Dune::Fem::GridPartInterface::boundaryId */
      int boundaryId ( const typename BaseType::IntersectionType &intersection ) const
      {
#if DUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS
        return intersection.boundaryId();
#else
        DUNE_THROW( NotImplemented, "Method boundaryId() not implemented" );
#endif
      }

      /** \copydoc Dune::Fem::GridPartInterface::comm */
      const CollectiveCommunicationType &comm () const { return gridView_.comm(); }

      /** \copydoc Dune::Fem::GridPartInterface::communicate */
      template< class DataHandle, class DataType >
      void communicate ( CommDataHandleIF< DataHandle, DataType > &dataHandle,
                         InterfaceType interface, CommunicationDirection direction ) const
      {
        gridView_.communicate( dataHandle, interface, direction );
      }

      /** \copydoc Dune::Fem::GridPartInterface::sequence */
      int sequence () const { return dofManager_.sequence(); }

      /** \copydoc Dune::Fem::GridPartInterface::entity */
      template < class EntitySeed >
      typename Codim< EntitySeed::codimension >::EntityType
      entity ( const EntitySeed &seed ) const
      {
        return grid().entity( seed );
      }

      /** \copydoc Dune::Fem::GridPartInterface::sequence */
      template <class Entity>
      const Entity &convert( const Entity& entity ) const
      {
        return convert< Entity::codimension >( entity );
      }

      /** \brief cast to underlying grid view */
      explicit operator GridView () const { return gridView_; }

      /** \} */

    private:
      template< int codim >
      const typename Codim< codim >::EntityType &
      convert( const typename Codim< codim >::EntityType &entity ) const
      {
        return entity;
      }

      GridView gridView_;
      IndexSetType indexSet_;
      DofManagerType &dofManager_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_GRIDPART_COMMON_GRIDVIEW2GRIDPART_HH


==> anc/xt-super/dune-fem/dune/fem/gridpart/common/indexset.hh <==
#ifndef DUNE_FEM_GRIDPART_COMMON_INDEXSET_HH
#define DUNE_FEM_GRIDPART_COMMON_INDEXSET_HH

#include <type_traits>
#include <utility>
#include <vector>

#include <dune/common/deprecated.hh>

#include <dune/geometry/type.hh>

#include <dune/fem/io/streams/streams.hh>

namespace Dune
{

  namespace Fem
  {

    // Internal forward declaration
    // ----------------------------


    template< class Traits >
    class IndexSet;
    template< class Traits >
    class ConsecutiveIndexSet;
    template< class Traits >
    class AdaptiveIndexSet;



    namespace Capabilities
    {

      // isConsecutiveIndexSet
      // ---------------------

      /** \brief specialize with \b true if index set implements the
       *         interface for consecutive index sets
       *
       *  \note default value is \b true if index set is derived from
       *        ConsecutiveIndexSet
       */
      template< class IndexSet >
      struct isConsecutiveIndexSet
      {
        template< class Traits >
        static std::true_type __isConsecutive ( const ConsecutiveIndexSet< Traits > & );

        static std::false_type __isConsecutive ( ... );

      public:
        static const bool v = decltype( __isConsecutive( std::declval< IndexSet >() ) )::value;
      };



      // isAdaptiveIndexSet
      // ------------------

      /** \brief specialize with \b true if index set implements the
       *         interface for adaptive index sets
       *
       *  \note default value is \b true if index set is derived from
       *        AdaptiveIndexSet
       */
      template< class IndexSet >
      class isAdaptiveIndexSet
      {
        template< class Traits >
        static std::true_type __isAdaptive ( const AdaptiveIndexSet< Traits > & );

        static std::false_type __isAdaptive ( ... );

      public:
        static const bool v = decltype( __isAdaptive( std::declval< IndexSet >() ) )::value;
      };



#ifndef DOXYGEN

      template< class IndexSet >
      struct isConsecutiveIndexSet< const IndexSet >
        : public isConsecutiveIndexSet< IndexSet >
      {};

      template< class IndexSet >
      struct isAdaptiveIndexSet< const IndexSet >
        : public isAdaptiveIndexSet< IndexSet >
      {};

#endif // #ifndef DOXYGEN

    } // namespace Capabilites



    // IndexSet
    // --------

    /** \brief interface documentation for (grid part) index sets
     *
     *  \note This interface is a direct copy of index sets as used in
     *  dune-grid.
     */
    template< class Traits >
    class IndexSet
    {
    public:
      /** \brief grid dimension */
      static const int dimension = Traits::dimension;

      template< int codim >
      struct Codim
      {
        /** \brief entity type */
        typedef typename Traits::template Codim< codim >::Entity Entity;
      };

      /** \brief index type */
      typedef typename Traits::IndexType IndexType;

      /** \brief geometry type range type */
      typedef typename Traits::Types Types;

    protected:
      IndexSet () = default;

    public:
      /** \brief return range of geometry types */
      Types types ( int codim ) const
      {
        return impl().types( codim );
      }

      /** \brief return vector of geometry types used of given codimension */
      const std::vector< GeometryType > &geomTypes ( int codim ) const
      DUNE_DEPRECATED_MSG("IndexSet::geomTypes(codim) is deprecated, use IndexSet::types(codim) instead")
      {
        return impl().geomTypes( codim );
      }

      /** \brief return \b true if entity has index */
      template< class Entity >
      bool contains ( const Entity &entity ) const
      {
        return impl().contains( entity );
      }

      /** \brief return number of entities of given type */
      IndexType size ( GeometryType type ) const
      {
        return impl().size( type );
      }

      /** \brief return number of entities of given codimension */
      IndexType size ( int codim ) const
      {
        return impl().size( codim );
      }

      /** \brief return index for given entity */
      template< class Entity >
      IndexType index ( const Entity &entity ) const
      {
        return index< Entity::codimension >( entity );
      }

      /** \brief return index for given entity */
      template< int codim >
      IndexType index ( const typename Codim< codim >::Entity &entity ) const
      {
        return impl().template index< codim >( entity );
      }

      /** \brief return index for given subentity */
      template< class Entity >
      IndexType subIndex ( const Entity &entity, int i, unsigned int cd ) const
      {
        return subIndex< Entity::codimension >( entity, i, cd );
      }

      /** \brief return index for given subentity */
      template< int codim >
      IndexType subIndex ( const typename Codim< codim >::Entity &entity, int i, unsigned int cd ) const
      {
        return impl().template subIndex< codim >( entity, i, cd );
      }

    protected:
      const typename Traits::IndexSetType &impl () const
      {
        return static_cast< const typename Traits::IndexSetType & >( *this );
      }
    };



    // ConsecutiveIndexSet
    // -------------------

    /** \brief extended interface for consecutive index sets
     *
     *  \note IndexSets implementing this extended interface can be managed by
     *        the DofManager
     */
    template< class Traits >
    class ConsecutiveIndexSet
      : public IndexSet< Traits >
    {
      typedef IndexSet< Traits > BaseType;

    protected:
      using BaseType::impl;

      ConsecutiveIndexSet () = default;

    public:
      /** \name Adaptation
       *  \{
       */

      /** \brief please doc me */
      static constexpr bool consecutive () noexcept
      // DUNE_DEPRECATED_MSG("IndexSet::consecutive() is deprecated, use Capabilities::isConsecutiveIndexSet<IndexSet>::v instead")
      {
        return true;
      }

      /** \brief please doc me */
      void resize () { impl().resize(); }

      /** \brief please doc me */
      bool compress () { return impl().compress(); }

      /** \brief please doc me */
      void insertEntity ( const typename BaseType::template Codim< 0 >::Entity &entity )
      {
        impl().insertEntity( entity );
      }

      /** \brief please doc me */
      void removeEntity ( const typename BaseType::template Codim< 0 >::Entity &entity )
      {
        impl().removeEntity( entity );
      }

      /** \brief please doc me */
      void backup () const { impl().backup(); }

      /** \brief please doc me */
      void restore () { impl().restore(); }

      /** \brief please doc me */
      template< class T >
      void write ( OutStreamInterface< T > &stream ) const
      {
        impl().write( stream );
      }

      /** \brief please doc me */
      template< class T >
      void read ( InStreamInterface< T > &stream )
      {
        impl().read( stream );
      }

      /** \} */

    protected:
      typename Traits::IndexSetType &impl ()
      {
        const typename Traits::IndexSetType &impl = BaseType::impl();
        return const_cast< typename Traits::IndexSetType & >( impl );
      }
    };



    // AdaptiveIndexSet
    // ----------------

    /** \brief extended interface for adaptive, consecutive index sets
     *
     *  \note IndexSets implementing this extended interface can be used with
     *        index set based adaptive Dof mappers
     */
    template< class Traits >
    class AdaptiveIndexSet
      : public ConsecutiveIndexSet< Traits >
    {
      typedef ConsecutiveIndexSet< Traits > BaseType;

    protected:
      using BaseType::impl;

      AdaptiveIndexSet () = default;

    public:
      /** \name Adaptation
       *  \{
       */

      /** \brief return number of holes for given type */
      int numberOfHoles ( GeometryType type ) const
      {
        return impl().numberOfHoles( type );
      }

      /** \brief return old index for given hole and type */
      int oldIndex ( int hole, GeometryType type ) const
      {
        return impl().oldIndex( hole, type );
      }

      /** \brief return new index for given hole and type */
      int newIndex ( int hole, GeometryType type ) const
      {
        return impl().newIndex( hole, type );
      }

      /** \} */

#ifndef DOXYGEN

      int numberOfHoles ( int codim ) const
      DUNE_DEPRECATED_MSG("AdaptiveIndexSet::numberOfHoles(int) is deprecated, use AdaptiveIndexSet::numberOfHoles(type) instead")
      {
        return impl().numberOfHoles( codim );
      }

      int oldIndex ( int hole, int codim ) const
      DUNE_DEPRECATED_MSG("AdaptiveIndexSet::oldIndex(int, int) is deprecated, use AdaptiveIndexSet::oldIndex(int, type) instead")
      {
        return impl().oldIndex( hole, codim );
      }

      int newIndex ( int hole, int codim ) const
      DUNE_DEPRECATED_MSG("AdaptiveIndexSet::newIndex(int) is deprecated, use AdaptiveIndexSet::newIndex(int, type) instead")
      {
        return impl().numberOfHoles( hole, codim );
      }

#endif // #ifndef DOXYGEN
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_GRIDPART_COMMON_INDEXSET_HH


==> anc/xt-super/dune-fem/dune/fem/gridpart/common/metatwistutility.hh <==
#ifndef DUNE_FEM_METATWISTUTILITY_HH
#define DUNE_FEM_METATWISTUTILITY_HH

#include <cassert>

#include <dune/fem/quadrature/caching/twistutility.hh>

namespace Dune
{

  namespace Fem
  {

    /** \brief MetaTwistUtility forwards the twist calls to the TwistUtility of the
     *         underlying HostTwistUtility.
     *
     *  \note The class Intersection implementation is assumed to have a method
     *        hostIntersection().
     */
    template< class HostTwistUtility >
    struct MetaTwistUtility
    {
      typedef HostTwistUtility  HostTwistUtilityType;
      typedef typename HostTwistUtilityType :: GridType  GridType;

      //! \brief return 0 for inner face
      template< class Intersection >
      static int twistInSelf ( const GridType & grid, const Intersection & intersection )
      {
        return HostTwistUtilityType::twistInSelf( grid, intersection.impl().hostIntersection() );
      }

      //! \brief return 0 for outer face
      template< class Intersection >
      static int twistInNeighbor ( const GridType & grid , const Intersection & intersection )
      {
        return HostTwistUtilityType::twistInNeighbor( grid, intersection.impl().hostIntersection() );
      }

      /** \brief return geometry type of inside or outside entity */
      template< class Intersection >
      static GeometryType elementGeometry ( const Intersection &intersection, const bool inside )
      {
        return HostTwistUtilityType::elementGeometry( intersection.impl().hostIntersection(), inside );
      }
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_METATWISTUTILITY_HH


==> anc/xt-super/dune-fem/dune/fem/gridpart/common/nonadaptiveindexset.hh <==
#ifndef DUNE_FEM_GRIDPART_COMMON_INDEXSETWRAPPER_HH
#define DUNE_FEM_GRIDPART_COMMON_INDEXSETWRAPPER_HH

// #warning "Using Dune::Fem::NonAdaptiveIndexSet wrapper around grid part index sets"

#include <vector>

#include <dune/fem/gridpart/common/indexset.hh>

namespace Dune
{

  namespace Fem
  {

    // NonAdaptiveIndexSet
    // -------------------

    template< class IndexSet >
    class NonAdaptiveIndexSet;



    // NonAdaptiveIndexSetTraits
    // -------------------------

    template< class IndexSet >
    struct NonAdaptiveIndexSetTraits
    {
      typedef NonAdaptiveIndexSet< IndexSet > IndexSetType;

      static const int dimension = IndexSet::dimension;

      template< int codim >
      struct Codim
        : public IndexSet::template Codim< codim >
      {};

      typedef typename IndexSet::IndexType IndexType;

      typedef typename IndexSet::Types Types;
    };



    // NonAdaptiveIndexSet
    // -------------------

    /** \brief wrapper for (adaptive) index sets that disables all support for
     *         adaptivity
     */
    template< class IndexSet >
    class NonAdaptiveIndexSet
      : public AdaptiveIndexSet< NonAdaptiveIndexSetTraits< IndexSet > >
    {
      typedef AdaptiveIndexSet< NonAdaptiveIndexSetTraits< IndexSet > > BaseType;

    public:
      /** \copydoc Dune::Fem::ConsecutiveIndexSet::IndexType */
      typedef typename BaseType::IndexType IndexType;

      explicit NonAdaptiveIndexSet ( const IndexSet &indexSet )
        : indexSet_( indexSet )
      {}

      /** \copydoc Dune::Fem::ConsecutiveIndexSet::types */
      typename BaseType::Types types ( int codim ) const
      {
        return indexSet().types( codim );
      }

      /** \copydoc Dune::Fem::ConsecutiveIndexSet::geomTypes */
      const std::vector< GeometryType > &geomTypes ( int codim ) const
      {
        return indexSet().geomTypes( codim );
      }

      /** \copydoc Dune::Fem::ConsecutiveIndexSet::contains */
      template< class Entity >
      bool contains ( const Entity &entity ) const
      {
        return indexSet().contains( entity );
      }

      /** \copydoc Dune::Fem::ConsecutiveIndexSet::size */
      IndexType size ( GeometryType type ) const
      {
        return indexSet().size( type );
      }

      /** \copydoc Dune::Fem::ConsecutiveIndexSet::zie */
      IndexType size ( int codim ) const
      {
        return indexSet().size( codim );
      }

      /** \copydoc Dune::Fem::ConsecutiveIndexSet::index */
      template< class Entity >
      IndexType index ( const Entity &entity ) const
      {
        return index< Entity::codimension >( entity );
      }

      /** \copydoc Dune::Fem::ConsecutiveIndexSet::index */
      template< int codim >
      IndexType index ( const typename BaseType::template Codim< codim >::Entity &entity ) const
      {
        return indexSet().template index< codim >( entity );
      }

      /** \copydoc Dune::Fem::ConsecutiveIndexSet::subIndex */
      template< class Entity >
      IndexType subIndex ( const Entity &entity, int i, unsigned int cd ) const
      {
        return subIndex< Entity::codimension >( entity, i, cd );
      }

      /** \copydoc Dune::Fem::ConsecutiveIndexSet::subIndex */
      template< int codim >
      IndexType subIndex ( const typename BaseType::template Codim< codim >::Entity &entity, int i, unsigned int cd ) const
      {
        return indexSet().template subIndex< codim >( entity, i, cd );
      }

      /** \copydoc Dune::Fem::ConsecutiveIndexSet::consecutive */
      static constexpr bool consecutive () noexcept
      // DUNE_DEPRECATED_MSG("IndexSet::consecutive() is deprecated, use Capabilities::isConsecutiveIndexSet<IndexSet>::v instead")
      {
        return false;
      }

      /** \copydoc Dune::Fem::ConsecutiveIndexSet::resize */
      static void resize () {}

      /** \copydoc Dune::Fem::ConsecutiveIndexSet::compress */
      static constexpr bool compress () noexcept { return false; }

      /** \copydoc Dune::Fem::ConsecutiveIndexSet::insertEntity */
      static void insertEntity ( const typename BaseType::template Codim< 0 >::Entity & )
      {}

      /** \copydoc Dune::Fem::ConsecutiveIndexSet::removeEntity */
      static void removeEntity ( const typename BaseType::template Codim< 0 >::Entity & )
      {}

      /** \copydoc Dune::Fem::ConsecutiveIndexSet::backup */
      void backup () const {}

      /** \copydoc Dune::Fem::ConsecutiveIndexSet::restore */
      void restore () {}

      /** \copydoc Dune::Fem::ConsecutiveIndexSet::write */
      template< class T >
      void write ( OutStreamInterface< T > &stream ) const
      {}

      /** \copydoc Dune::Fem::ConsecutiveIndexSet::read */
      template< class T >
      void read ( InStreamInterface< T > &stream )
      {}

      /** \copydoc Dune::Fem::AdaptiveIndexSet::numberOfHoles */
      static constexpr int numberOfHoles ( ... ) noexcept
      {
        return 0;
      }

      /** \copydoc Dune::Fem::AdaptiveIndexSet::oldIndex */
      static constexpr int oldIndex ( ... ) noexcept
      {
        return 0;
      }

      /** \copydoc Dune::Fem::AdaptiveIndexSet::newIndex */
      static constexpr int newIndex ( ... ) noexcept
      {
        return 0;
      }

    private:
      const IndexSet &indexSet () const { return indexSet_; }

      const IndexSet &indexSet_;
    };



    namespace Capabilities
    {

      template< class IndexSet >
      struct isConsecutiveIndexSet< NonAdaptiveIndexSet< IndexSet > >
      {
        static const bool v = false;
      };

      template< class IndexSet >
      struct isAdaptiveIndexSet< NonAdaptiveIndexSet< IndexSet > >
      {
        static const bool v = false;
      };

    } // namespace Capabilities

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_GRIDPART_COMMON_INDEXSETWRAPPER_HH


==> anc/xt-super/dune-fem/dune/fem/gridpart/common/persistentindexset.hh <==
#ifndef DUNE_FEM_GRIDPART_TEST_PERSISTENTINDEXSET_HH
#define DUNE_FEM_GRIDPART_TEST_PERSISTENTINDEXSET_HH

#include <type_traits>
#include <utility>

#include <dune/fem/gridpart/common/indexset.hh>
#include <dune/fem/io/file/persistencemanager.hh>
#include <dune/fem/io/streams/streams.hh>
#include <dune/fem/space/common/dofmanager.hh>

namespace Dune
{

  namespace Fem
  {

    // Internal forward declaration
    // ----------------------------

    template< class Traits >
    class PersistentConsecutiveIndexSet;
    template< class Traits >
    class PersistentAdaptiveIndexSet;



    // PersistentIndexSetInterface
    // ---------------------------

    /** \brief virtual base class for persistent index sets
     *
     */
    struct PersistentIndexSetInterface
    {
      virtual ~PersistentIndexSetInterface () {}

      /** \brief please doc me */
      virtual void addBackupRestore () = 0;

      /** \brief please doc me */
      virtual void removeBackupRestore () = 0;
    };



    namespace Capabilities
    {

      // isPersistentIndexSet
      // --------------------

#ifndef DOXYGEN

      template< class IndexSet, bool value = std::is_base_of< PersistentIndexSetInterface, IndexSet >::type::value >
      struct __isPersistentIndexSet;

      template< class IndexSet >
      struct __isPersistentIndexSet< IndexSet, true >
      {
        static const bool v = true;

        static constexpr PersistentIndexSetInterface* map ( IndexSet &indexSet )
        {
          return static_cast< PersistentIndexSetInterface * >( &indexSet );
        }
      };

      template< class IndexSet >
      struct __isPersistentIndexSet< IndexSet, false >
      {
        static const bool v = false;

        static constexpr PersistentIndexSetInterface* map ( IndexSet & ) noexcept
        {
          return nullptr;
        }
      };

#endif // #ifndef DOXYGEN

      /** \brief capability for persistent index sets
       *
       *  \tparam  IndexSet  an index set type
       *
       *  \note default value is \b true if IndexSet is derived from
       *        PersistentIndexSetInterface
       */
      template< class IndexSet >
      struct isPersistentIndexSet
        : public __isPersistentIndexSet< IndexSet >
      {
      private:
        typedef __isPersistentIndexSet< IndexSet > BaseType;

      public:
        /** \brief please doc me */
        static const bool v = BaseType::v;

        /** \brief please doc me */
        static constexpr PersistentIndexSetInterface* map ( IndexSet &indexSet ) noexcept
        {
          return BaseType::map( indexSet );
        }
      };

#ifndef DOXYGEN

      template< class IndexSet >
      struct isPersistentIndexSet< const IndexSet >
        : public isPersistentIndexSet< IndexSet >
      {};

#endif // #ifndef DOXYGEN

    } // namespace Capabilities



    // PersistentIndexSet
    // ------------------

    /** \brief please doc me
     *
     *  \tparam  Grid  grid type
     *  \tparam  Implementation  index set type
     */
    template< class Traits, template< class > class Base >
    class PersistentIndexSet
      : public Base< Traits >,
        public PersistentIndexSetInterface
    {
      typedef Base< Traits > BaseType;

    protected:
      using BaseType::impl;

      /** \brief grid type */
      typedef typename Traits::GridType GridType;
      /** \brief dof manager type */
      typedef DofManager< GridType > DofManagerType;

      explicit PersistentIndexSet ( const GridType &grid )
        : grid_( grid ),
          dofManager_( DofManagerType::instance( grid ) ),
          counter_( 0 )
      {
        dofManager_.addIndexSet( impl() );
      }

    public:
      using BaseType::read;
      using BaseType::write;

      ~PersistentIndexSet ()
      {
        dofManager_.removeIndexSet( impl() );
      }

      /** \copydoc Dune::Fem::ConsecutiveIndexSet::backup */
      void backup () const
      {
        if( needsBackupRestore() )
          write( PersistenceManager::backupStream() );
      }

      /** \copydoc Dune::Fem::ConsecutiveIndexSet::backup */
      void restore ()
      {
        if( needsBackupRestore() )
          read( PersistenceManager::restoreStream() );
      }

      /** \copydoc Dune::Fem::PersistentIndexSetInterface::addBackupRestore */
      void addBackupRestore () override final { ++counter_; }

      /** \copydoc Dune::Fem::PersistentIndexSetInterface::removeBackupRestore */
      void removeBackupRestore () override final { --counter_; }

    private:
      bool needsBackupRestore () const { return counter_ > 0; }

    protected:
      const GridType &grid_;
      DofManagerType &dofManager_;

    private:
      int counter_ ;
    };



    // PersistentConsecutiveIndexSet
    // -----------------------------

    template< class Traits >
    class PersistentConsecutiveIndexSet
      : public PersistentIndexSet< Traits, ConsecutiveIndexSet >
    {
      typedef PersistentIndexSet< Traits, ConsecutiveIndexSet > BaseType;

    protected:
      explicit PersistentConsecutiveIndexSet ( const typename BaseType::GridType &grid )
        : BaseType( grid )
      {}
    };



    // PersistentAdaptiveIndexSet
    // --------------------------

    template< class Traits >
    class PersistentAdaptiveIndexSet
      : public PersistentIndexSet< Traits, AdaptiveIndexSet >
    {
      typedef PersistentIndexSet< Traits, AdaptiveIndexSet > BaseType;

    protected:
      explicit PersistentAdaptiveIndexSet ( const typename BaseType::GridType &grid )
        : BaseType( grid )
      {}
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_GRIDPART_TEST_PERSISTENTINDEXSET_HH


==> anc/xt-super/dune-fem/dune/fem/gridpart/common/policies.hh <==
#ifndef DUNE_FEM_GRIDPART_COMMON_POLICIES_HH
#define DUNE_FEM_GRIDPART_COMMON_POLICIES_HH

#include <type_traits>
#include <utility>

#include <dune/grid/common/gridview.hh>

#include <dune/fem/gridpart/common/gridpart2gridview.hh>

namespace Dune
{

  namespace Fem
  {

    // Internal forward declaration
    // ----------------------------

    template< class Traits >
    class GridPartPolicies;



#ifndef DOXYGEN

    namespace __GridPartPolicies
    {

      // hasGridView
      // -----------

      template< class Traits >
      std::true_type __hasGridView ( const Traits &, const typename Traits::GridViewType * = nullptr );

      std::false_type __hasGridView ( ... );

      template< class Traits >
      struct hasGridView
      {
        static const bool v = decltype( __hasGridView( std::declval< Traits >() ) )::value;
      };



      // HasGridView
      // -----------

      template< class Traits, bool hasGridView = hasGridView< Traits >::v >
      class HasGridView;

      template< class Traits >
      class HasGridView< Traits, true >
      {
      public:
        typedef typename Traits::GridViewType GridViewType;
      };

      template< class Traits >
      class HasGridView< Traits, false >
      {
        typedef typename Traits::GridPartType GridPartType;

      public:
        typedef Dune::GridView< GridPart2GridViewTraits< GridPartType > > GridViewType;

      protected:
        HasGridView () = default;

      public:
        operator GridPart2GridViewImpl< GridPartType > () const
        {
          return GridPart2GridViewImpl< GridPartType >( impl() );
        }

      private:
        const GridPartType &impl () const
        {
          return static_cast< const GridPartType & >( *this );
        }
      };

    } // namespace __GridPartPolicies

#endif // #ifndef DOXYGEN



    // GridPartPolicies
    // ----------------

    template< class Traits >
    class GridPartPolicies
      : public __GridPartPolicies::HasGridView< Traits >
    {};

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_GRIDPART_COMMON_POLICIES_HH


==> anc/xt-super/dune-fem/dune/fem/gridpart/filter.hh <==
#include <dune/fem/gridpart/filter/filter.hh>


==> anc/xt-super/dune-fem/dune/fem/gridpart/filter/CMakeLists.txt <==
dune_install(basicfilterwrapper.hh filter.hh inversefilter.hh
             radialfilter.hh threadfilter.hh voidfilter.hh)



==> anc/xt-super/dune-fem/dune/fem/gridpart/filter/Makefile.am <==
filterdir = $(includedir)/dune/fem/gridpart/filter

SUBDIRS =

filter_HEADERS = basicfilterwrapper.hh  filter.hh  \
		 inversefilter.hh  radialfilter.hh  \
		 threadfilter.hh  voidfilter.hh

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/dune/fem/gridpart/filter/basicfilterwrapper.hh <==
#ifndef DUNE_FEM_GRIDPART_FILTER_BASICFILTERWRAPPER_HH
#define DUNE_FEM_GRIDPART_FILTER_BASICFILTERWRAPPER_HH

#include <algorithm>
#include <vector>

#include <dune/grid/common/gridenums.hh>

#include <dune/fem/gridpart/filter/filter.hh>

namespace Dune
{

  namespace Fem
  {

    // forward declarations
    // --------------------

    template< class > class FilterDefaultImplementation;
    template< class, class > class BasicFilterWrapper;


    // BasicFilterWrapperTraits
    // ------------------------

    template< class GridPartImp, class BasicFilterImp >
    struct BasicFilterWrapperTraits
    {
      //! \brief grid part type
      typedef GridPartImp GridPartType;

      //! \brief export basic filter type
      typedef BasicFilterImp BasicFilterType;

      //! \brief filter type
      typedef BasicFilterWrapper< GridPartType, BasicFilterType > FilterType;

      //! \brief entity types
      template < int cd >
      struct Codim
      {
        //! \brief entity type for given codimension
        typedef typename GridPartType::template Codim< cd >::EntityType EntityType;
      };

      //! \brief entity type for codimension 0
      typedef typename Codim< 0 >::EntityType EntityType;
    };


    // BasicFilterWrapper
    // ------------------

    template< class GridPartImp, class BasicFilterImp >
    class BasicFilterWrapper
    : public FilterDefaultImplementation< BasicFilterWrapperTraits< GridPartImp, BasicFilterImp > >
    {
      // basic filter type
      typedef BasicFilterImp BasicFilterType;

      // type of grid part
      typedef GridPartImp GridPartType;

      // type of traits
      typedef BasicFilterWrapperTraits< GridPartType, BasicFilterType > Traits;

      // this type
      typedef BasicFilterWrapper< GridPartType, BasicFilterType > ThisType;

      // base type
      typedef FilterDefaultImplementation< Traits > BaseType;

      static const int dimension = GridPartType::GridType::dimension;

      static const int nCodim = dimension+1;

      template< int codim, class GridPart, class BasicFilter >
      struct Contains
      {
        // entity type
        typedef typename ThisType::template Codim< codim >::EntityType EntityType;

        // return true, if entity is contained in filtered gridpart
        static inline bool value ( const EntityType & entity,
                                   const GridPart & gridPart,
                                   const BasicFilter & filter,
                                   std::vector< bool > & contains )
        {
          if( contains.size() != size_t(gridPart.indexSet().size(codim)) )
            update< All_Partition >( gridPart, filter, contains );

          // get index of entity
          typedef typename GridPartType::IndexSetType IndexSetType;
          const IndexSetType & indexSet = gridPart.indexSet();
          size_t index = size_t( indexSet.index( entity ) );

          return contains[ index ];
        }

        // update vector
        template< PartitionIteratorType pitype >
        static inline void update ( const GridPart & gridPart,
                                    const BasicFilter & filter,
                                    std::vector< bool > & contains )
        {
          // type of index set
          typedef typename GridPartType::IndexSetType IndexSetType;

          // get index set
          const IndexSetType & indexSet = gridPart.indexSet();

          // resize vector
          contains.resize( indexSet.size( codim ) );

          // fill vector
          std::fill( contains.begin(), contains.end(), false );

         // codim 0 iterator type
          typedef typename GridPart::template Codim< 0 >::template Partition< pitype >::IteratorType IteratorType;

         // traverse grid
          IteratorType it = gridPart.template begin< 0, pitype >();
          const IteratorType end = gridPart.template end< 0, pitype >();
          for( ; it != end; ++it )
          {
            const typename IteratorType::Entity & entity = *it;

            // continue, if codim 0 entity is not contained in filtered grid part
            if( !filter.contains( entity ) )
              continue;

            const int count = entity.subEntities( codim );
            for( int i = 0; i < count; ++i )
            {
              size_t subIndex = size_t( indexSet.subIndex( entity, i , codim ) );
              contains[ subIndex ] = true;
            }
          }
        }
      };

      template< class GridPart, class BasicFilter >
      struct Contains< 0, GridPart, BasicFilter >
      {
        // entity type
        typedef typename ThisType::template Codim< 0 >::EntityType EntityType;

        // call BasicFilter::contains()
        static inline bool value ( const EntityType & entity,
                                   const GridPart &,
                                   const BasicFilter & filter,
                                   std::vector< bool > & )
        {
          return filter.contains( entity );
        }
      };

    public:
      //! \brief type of the filter implementation
      typedef typename Traits::FilterType FilterType;

      template< int cd >
      struct Codim
      {
        typedef typename Traits::template Codim< cd >::EntityType EntityType;
      };

      //! \brief type of codim 0 entity
      typedef typename Traits::EntityType EntityType;

      //! \brief constructor
      BasicFilterWrapper ( const GridPartType & gridPart, const BasicFilterType & filter = BasicFilterType() )
      : gridPart_( gridPart ),
        filter_( filter )
      { }

      //! \brief copy constructor
      BasicFilterWrapper ( const ThisType & other )
      : gridPart_( other.gridPart_ ),
        filter_( other.filter_ )
      {
        reset();
      }

      //! \brief assignment operator
      ThisType & operator= ( const ThisType & other )
      {
        gridPart_ = other.gridPart_;
        filter_ = other.filter_;
        reset();
        return *this;
      }

      //! \brief default implementation returns contains from neighbor
      template< class Intersection >
      bool interiorIntersection( const Intersection &intersection ) const
      {
        return filter().interiorIntersection( intersection );
      }

      //! \brief returns true if the given entity of the pointer in the domain
      template< int cd >
      bool contains ( const typename Codim< cd >::EntityType & entity ) const
      {
        return Contains< cd, GridPartType, BasicFilterType >::value( entity, gridPart_, filter_, contains_[ cd ] );
      }

      //! \brief returns true if the given entity of the pointer in the domain
      template< class Entity >
      bool contains ( const Entity & entity ) const
      {
        enum { cc = Entity::codimension };
        return contains< cc >( entity );
      }

      //! \brief returns true if an intersection is a boundary intersection
      template< class Intersection >
      bool intersectionBoundary( const Intersection & intersection ) const
      {
        return filter().intersectionBoundary( intersection );
      }

      //! \brief returns the boundary id for an intersection
      template< class Intersection >
      int intersectionBoundaryId ( const Intersection & intersection ) const
      {
        return filter().intersectionBoundaryId( intersection );
      }

      //! \brief returns true if for an intersection a neighbor exsits
      template< class Intersection >
      bool intersectionNeighbor ( const Intersection & intersection ) const
      {
        return filter().intersectionNeighbor( intersection );
      }

      //! \brief reset cached values
      void reset ()
      {
        for( int codim = 0; codim < nCodim; ++codim )
          contains_[ codim ].clear();
      }

    private:
      // reference to basic filter
      const BasicFilterType & filter () const
      {
        return filter_;
      }

      const GridPartType & gridPart_;
      BasicFilterType filter_;
      mutable std::vector< bool > contains_[ nCodim ];
    };

  }  // namespace Fem

}  // namespace Dune

#endif // #ifndef DUNE_FEM_GRIDPART_FILTER_BASICFILTERWRAPPER_HH


==> anc/xt-super/dune-fem/dune/fem/gridpart/filter/filter.hh <==
#ifndef DUNE_FEM_GRIDPART_FILTER_FILTER_HH
#define DUNE_FEM_GRIDPART_FILTER_FILTER_HH

//- system includes
#include <algorithm>
#include <cassert>
#include <vector>

//- dune-common includes
#include <dune/common/bartonnackmanifcheck.hh>


namespace Dune
{

  namespace Fem
  {

    // forward declarations
    // --------------------

    template< class > struct DefaultFilterTraits;
    template< class > class FilterInterface;
    template< class > class FilterDefaultImplementation;


    // DefaultFilterTraits
    // -------------------

    //! \brief type definitions
    template < class FilterImp >
    struct DefaultFilterTraits
    {
      //! \brief filter type
      typedef FilterImp FilterType;

      //! \brief entity types
      template < int cd >
      struct Codim
      {
        //! \brief entity type for given codimension
        typedef typename FilterType::template Codim< cd >::EntityType EntityType;
      };

      //! \brief entity type for codimension 0
      typedef typename Codim< 0 >::EntityType EntityType;

    }; // end DefaultFilterTraits



    // FilterInterface
    // ---------------

    /** \ingroup FilterGridPart
     *  \brief   Interface class for filter to use with a Dune::FilteredGridPart
     */
    template< class FilterTraits >
    class FilterInterface
    {
      typedef FilterInterface< FilterTraits > ThisType;

      friend class FilterDefaultImplementation< FilterTraits >;

      typedef FilterTraits Traits;

    public:
      //! \brief type of the filter implementation
      typedef typename Traits :: FilterType FilterType;

      //! \brief entity types
      template< int cd >
      struct Codim
      {
        typedef typename Traits::template Codim< cd >::EntityType EntityType;
      };

      //! \brief type of entity with codim=0
      typedef typename Codim< 0 >::EntityType EntityType;

    private:
      // constructor
      FilterInterface () { }

      // copy constructor
      FilterInterface ( const ThisType & );

      // assignment operator
      ThisType & operator= ( const ThisType & );

    public:
      //! \brief returns true if the given entity of the pointer in the domain
      template< int cd >
      bool contains ( const typename Codim< cd >::EntityType & entity ) const
      {
        CHECK_INTERFACE_IMPLEMENTATION( asImp().contains( entity ) );
        return asImp().contains< cd >( entity );
      }

      //! \brief returns true if the given entity of the pointer in the domain
      template< class Entity >
      bool contains ( const Entity & entity ) const
      {
        enum { cc = Entity::codimension };
        CHECK_INTERFACE_IMPLEMENTATION( asImp().contains< cc >( entity ) );
        return asImp().contains< cc >( entity );
      }

      //! \brief returns true if an intersection is interior
      //         (allows boundarys within a given domain)
      template< class Intersection >
      bool interiorIntersection ( const Intersection &intersection ) const
      {
        return asImp().interiorIntersection( intersection );
      }

      //! \brief returns true if an intersection is a boundary intersection
      template< class Intersection >
      bool intersectionBoundary( const Intersection &intersection ) const
      {
        return asImp().intersectionBoundary( intersection );
      }

      //! \brief returns the boundary id for an intersection
      template< class Intersection >
      int intersectionBoundaryId ( const Intersection &intersection ) const
      {
        return asImp().intersectionBoundaryId( intersection );
      }

      //! \brief returns true if for an intersection a neighbor exsits
      template< class Intersection >
      bool intersectionNeighbor ( const Intersection &intersection ) const
      {
        return asImp().intersectionNeighbor( intersection );
      }

    protected:
      FilterType &asImp ()
      {
        return static_cast< FilterType & >( *this );
      }

      const FilterType &asImp () const
      {
        return static_cast< const FilterType & >( *this );
      }
    };


    // FilterDefaultImplementation
    // ---------------------------

    template< class FilterTraits >
    class FilterDefaultImplementation
    : public FilterInterface< FilterTraits >
    {
      typedef FilterDefaultImplementation< FilterTraits > ThisType;
      typedef FilterInterface< FilterTraits > BaseType;

    public:
      //! \brief type of the filter implementation
      typedef typename BaseType::FilterType FilterType;

      //! \brief entity types
      template< int cd >
      struct Codim
      {
        //! \brief type of codim cd
        typedef typename BaseType::template Codim< cd >::EntityType EntityType;
      };

      //! \brief type of codim 0 entity
      typedef typename BaseType::EntityType EntityType;

    protected:
      using BaseType::asImp;

      // constructor
      FilterDefaultImplementation () { }

      // copy constructor
      FilterDefaultImplementation ( const ThisType & );

      // assignment operator
      ThisType &operator= ( const ThisType & );

    public:
      using BaseType::contains;

      //! \brief default implementation returns contains from neighbor
      template< class Intersection >
      bool interiorIntersection( const Intersection &intersection ) const
      {
        typedef typename Intersection::Entity EntityType;
        const EntityType outside(intersection.outside());
        return asImp().contains( outside );
      }

      //! \brief returns true if the given entity of the pointer in the domain
      template< int cd >
      bool contains ( const typename Codim< cd >::EntityType & ) const;

      //! \brief returns true if an intersection is a boundary intersection
      template< class Intersection >
      bool intersectionBoundary( const Intersection & ) const;

      //! \brief returns the boundary id for an intersection
      template< class Intersection >
      int intersectionBoundaryId ( const Intersection & ) const;

      //! \brief returns true if for an intersection a neighbor exsits
      template< class Intersection >
      bool intersectionNeighbor ( const Intersection & ) const;
    };

  }  // namespace Fem

}  // namespace Dune

#endif // #ifndef DUNE_FEM_GRIDPART_FILTER_FILTER_HH


==> anc/xt-super/dune-fem/dune/fem/gridpart/filter/inversefilter.hh <==
#ifndef DUNE_FEM_GRIDPART_FILTER_INVERSEFILTER_HH
#define DUNE_FEM_GRIDPART_FILTER_INVERSEFILTER_HH

namespace Dune
{

  namespace Fem
  {

    template< class FilterImp >
    class InverseFilter
    {
    public:
      //! \brief type of the filter implementation
      typedef InverseFilter< FilterImp > FilterType;

      //! \brief entity types
      template< int cd >
      struct Codim
      {
        typedef typename FilterImp::template Codim< cd >::EntityType EntityType;
      };

      //! \brief type of entity with codim=0
      typedef typename Codim< 0 >::EntityType EntityType;

      //! \brief constructor
      InverseFilter ( const FilterImp & filter = FilterImp() )
      : filter_( filter )
      { }

      //! \brief returns true if the given entity of the pointer in the domain
      template< int cd >
      bool contains ( const typename Codim< cd >::EntityType & entity ) const
      {
        return !filter().contains< cd >( entity );
      }

      //! \brief returns true if the given entity of the pointer in the domain
      template< class Entity >
      bool contains ( const Entity & entity ) const
      {
        return !filter().contains( entity );
      }

      //! \brief returns true if an intersection is interior
      //         (allows boundarys within a given domain)
      template< class Intersection >
      bool interiorIntersection ( const Intersection &intersection ) const
      {
        typedef typename Intersection::Entity EntityType;
        const EntityType outside(intersection.outside());
        return contains( outside );
      }

      //! \brief returns true if an intersection is a boundary intersection
      template< class Intersection >
      bool intersectionBoundary( const Intersection &intersection ) const
      {
        return filter().intersectionBoundary( intersection );
      }

      //! \brief returns the boundary id for an intersection
      template< class Intersection >
      int intersectionBoundaryId ( const Intersection &intersection ) const
      {
        return filter().intersectionBoundaryId( intersection );
      }

      //! \brief returns true if for an intersection a neighbor exsits
      template< class Intersection >
      bool intersectionNeighbor ( const Intersection &intersection ) const
      {
        return filter().intersectionNeighbor( intersection );
      }

    private:
      const FilterImp filter () const
      {
        return filter_;
      }

      FilterImp filter_;

    }; // end class InverseFilter

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_GRIDPART_FILTER_INVERSEFILTER_HH


==> anc/xt-super/dune-fem/dune/fem/gridpart/filter/radialfilter.hh <==
#ifndef DUNE_FEM_GRIDPART_FILTER_RADIALFILTER_HH
#define DUNE_FEM_GRIDPART_FILTER_RADIALFILTER_HH

// dune-common includes
#include <dune/common/fvector.hh>

namespace Dune
{

  namespace Fem
  {

    // RadialFilter
    // ------------

    /**! \brief example implementation; given center x and radius r,
     *          filter is characteristic function of clos B_r( x )
     */
    template < typename ct, int dimw >
    class RadialFilter
    {
    public:
      //! \brief export template parameter
      typedef ct ctype;

      //! \brief export dimension
      static const int dimensionworld = dimw;

      //! \brief coordinate type
      typedef Dune::FieldVector< ct, dimw > GlobalCoordinateType;

      //! \brief constructor
      RadialFilter( const GlobalCoordinateType & center,
                    const ctype radius )
      : center_( center ),
        radius_( radius )
      { }

      RadialFilter ()
      : center_( 0 ),
        radius_( 0.25 )
      { }

      //! \brief check whether entity center is inside of circle
      template< class Entity >
      bool contains ( const Entity & entity ) const
      {
        static const int cc = Entity::codimension;
        if( cc != 0 )
          DUNE_THROW( InvalidStateException, "RadialFilter::contains only available for codim 0 entities" );
        ctype dist = (entity.geometry().center() - center_).two_norm();
        return (dist > radius_);
      }

      //! \brief default implementation returns contains from neighbor
      template< class Intersection >
      bool interiorIntersection( const Intersection &intersection ) const
      {
        typedef typename Intersection::Entity EntityType;
        const EntityType outside(intersection.outside());
        return contains( outside );
      }

      //! \brief return what boundary id we have in case of boundary intersection
      //         which is either it.boundary == true or contains (it.ouside()) == false
      //         so here true is a good choice
      template < class IntersectionIteratorType >
      inline bool intersectionBoundary( const IntersectionIteratorType & it ) const
      {
        return true;
      }
      //! \brief return what boundary id we have in case of boundary intersection
      //          which is either it.boundary == true or contains (it.ouside()) == false
      template < class IntersectionIteratorType >
      inline int intersectionBoundaryId(const IntersectionIteratorType & it) const
      {
        return 1;
      }

      //! \brief if contains() is true then we have an interior entity
      template <class IntersectionIteratorType>
      inline bool intersectionNeighbor( const IntersectionIteratorType & it ) const
      {
        return false;
      }

    private:
      const GlobalCoordinateType center_;
      const ctype radius_;

    }; // end RadialFilter

  }  // namespace Fem

}  // namespace Dune

#endif // #ifndef DUNE_FEM_GRIDPART_FILTER_RADIALFILTER_HH



==> anc/xt-super/dune-fem/dune/fem/gridpart/filter/threadfilter.hh <==
#ifndef DUNE_FEM_THEADFILTER_HH
#define DUNE_FEM_THEADFILTER_HH

//- system includes
#include <algorithm>

//- dune-fem includes
#include <dune/fem/gridpart/filter/filter.hh>
#include <dune/fem/space/common/arrays.hh>

namespace Dune
{
  namespace Fem
  {

    // forward declarations
    // --------------------

    template< class > class FilterDefaultImplementation;
    template< class > class ThreadFilter;


    // ThreadFilterTraits
    // ------------------------

    template< class GridPartImp >
    struct ThreadFilterTraits
    {
      //! \brief grid part type
      typedef GridPartImp GridPartType;

      //! \brief filter type
      typedef ThreadFilter< GridPartType > FilterType;

      //! \brief entity types
      template < int cd >
      struct Codim
      {
        //! \brief entity type for given codimension
        typedef typename GridPartType::template Codim< cd >::EntityType EntityType;
      };

      //! \brief entity type for codimension 0
      typedef typename Codim< 0 >::EntityType EntityType;
    };


    // ThreadFilter
    // ------------------

    template< class GridPartImp >
    class ThreadFilter
    : public FilterDefaultImplementation< ThreadFilterTraits< GridPartImp > >
    {
      // type of grid part
      typedef GridPartImp GridPartType;

      // type of traits
      typedef ThreadFilterTraits< GridPartType > Traits;

      // this type
      typedef ThreadFilter< GridPartType > ThisType;

      // base type
      typedef FilterDefaultImplementation< Traits > BaseType;

      static const int dimension = GridPartType::GridType::dimension;

      static const int nCodim = dimension+1;

    public:
      //! \brief type of the filter implementation
      typedef typename Traits::FilterType FilterType;

      //! \brief type of index set
      typedef typename GridPartType :: IndexSetType IndexSetType;

      template< int cd >
      struct Codim
      {
        typedef typename Traits::template Codim< cd >::EntityType EntityType;
      };

      //! \brief type of codim 0 entity
      typedef typename Traits::EntityType EntityType;

      typedef MutableArray< int >  ThreadArrayType ;

      //! \brief constructor
      ThreadFilter ( const GridPartType & gridPart,
                     const ThreadArrayType& threadNum,
                     const int thead )
      : indexSet_( gridPart.indexSet() ),
        threadNum_( threadNum ),
        thread_( thead )
      { }

      //! \brief copy constructor
      ThreadFilter ( const ThisType & other )
      : indexSet_( other.indexSet_ ),
        threadNum_( other.threadNum_ ),
        thread_( other.thread_ )
      {
      }

      //! \brief return false since all interior intersections should be skipped
      template< class Intersection >
      bool interiorIntersection( const Intersection &intersection ) const
      {
        return false;
      }

      //! \brief returns true if the given entity has the correct thread number
      //! for higher codims false is returned
      template< int cd >
      bool contains ( const typename Codim< cd >::EntityType & entity ) const
      {
        if( cd == 0 )
        {
          return (thread_ == threadNum_[ indexSet_.index( entity ) ]);
        }
        else
          return false ;
      }

      //! \brief returns true if the given entity has the correct thread number
      //! for higher codims false is returned
      template< class Entity >
      bool contains ( const Entity & entity ) const
      {
        enum { cc = Entity::codimension };
        return contains< cc >( entity );
      }

      //! \brief returns true if an intersection is a boundary intersection
      template< class Intersection >
      bool intersectionBoundary( const Intersection & intersection ) const
      {
        return intersection.boundary();
      }

      //! \brief returns the boundary id for an intersection
      template< class Intersection >
      int intersectionBoundaryId ( const Intersection & intersection ) const
      {
        return intersection.boundaryId();
      }

      //! \brief returns true if for an intersection a neighbor exsits
      template< class Intersection >
      bool intersectionNeighbor ( const Intersection & intersection ) const
      {
        return intersection.neighbor();
      }

    protected:
      const IndexSetType& indexSet_;
      const ThreadArrayType& threadNum_ ;
      const int thread_;
    };

  }  // end namespace Fem

}  // end namespace Dune

#endif // #ifndef DUNE_FEM_THREADFILTER_HH


==> anc/xt-super/dune-fem/dune/fem/gridpart/filter/voidfilter.hh <==
#ifndef DUNE_FEM_GRIDPART_FILTER_VOIDFILTER_HH
#define DUNE_FEM_GRIDPART_FILTER_VOIDFILTER_HH

namespace Dune
{

  namespace Fem
  {

    // VoidFilter
    // ------------

    template< class GridPart >
    class VoidFilter
    {
    public:
      typedef VoidFilter FilterType;

      typedef GridPart GridPartType;

      template < int cd >
      struct Codim
      {
        typedef typename GridPartType::template Codim< cd >::EntityType EntityType;
      };

      typedef typename Codim< 0 >::EntityType EntityType;

      template< class Entity >
      static bool contains ( const Entity & entity )
      {
        return true;
      }

      template< int cd >
      static bool contains ( const typename Codim< cd >::EntityType & entity )
      {
        return true;
      }

      template < class IntersectionIteratorType >
      static bool intersectionBoundary( const IntersectionIteratorType & it )
      {
        return true;
      }

      template < class IntersectionIteratorType >
      static int intersectionBoundaryId(const IntersectionIteratorType & it)
      {
        return 1;
      }

      template <class IntersectionIteratorType>
      static bool intersectionNeighbor( const IntersectionIteratorType & it )
      {
        return true;
      }

      template< class Intersection >
      static bool interiorIntersection( const Intersection & intersection )
      {
        return true;
      }

    }; // end RadialFilter

  }  // namespace Fem

}  // namespace Dune

#endif // #ifndef DUNE_FEM_GRIDPART_FILTER_VOIDFILTER_HH


==> anc/xt-super/dune-fem/dune/fem/gridpart/filteredgridpart.hh <==
#ifndef DUNE_FEM_GRIDPART_FILTEREDGRIDPART_HH
#define DUNE_FEM_GRIDPART_FILTEREDGRIDPART_HH

//- system includes
#include <cassert>

//- dune-grid includes
#include <dune/grid/common/datahandleif.hh>
#include <dune/grid/common/gridview.hh>

//- dune-fem includes
#include <dune/fem/gridpart/adaptiveleafindexset.hh>
#include <dune/fem/gridpart/common/gridpart.hh>
#include <dune/fem/gridpart/common/metatwistutility.hh>
#include <dune/fem/gridpart/filteredgridpart/capabilities.hh>
#include <dune/fem/gridpart/filteredgridpart/datahandle.hh>
#include <dune/fem/gridpart/filteredgridpart/intersectioniterator.hh>
#include <dune/fem/gridpart/filteredgridpart/iterator.hh>


namespace Dune
{

  namespace Fem
  {

    // Forward declarations
    // --------------------

    template< class HostGridPartImp, class FilterImp, bool useFilteredIndexSet = false >
    class FilteredGridPart;



    // FilteredGridPartIndexSetSelector
    // --------------------------------

    template < class FilteredGP, class HostGP, bool useFilteredIndexSet >
    struct FilteredGridPartIndexSetSelector
    {
      typedef AdaptiveLeafIndexSet< FilteredGP > IndexSetType;

      static IndexSetType *create(const FilteredGP &gridPart)
      {
        return new IndexSetType( gridPart );
      }

      template < class IndexSetPtr >
      static const IndexSetType &
      indexSet ( const FilteredGP &gridPart, const IndexSetPtr *idxSetPtr )
      {
        assert( idxSetPtr );
        return *idxSetPtr;
      }
    };


    // when index set from gridpartimp is used return 0
    template< class FilteredGP, class HostGP >
    struct FilteredGridPartIndexSetSelector< FilteredGP, HostGP, false >
    {
      typedef typename HostGP::IndexSetType IndexSetType;

      static IndexSetType *create(const FilteredGP &gridPart)
      {
        return 0;
      }

      template < class IndexSetPtr >
      static const IndexSetType &
      indexSet ( const FilteredGP &gridPart, const IndexSetPtr * )
      {
        return gridPart.hostGridPart().indexSet();
      }
    };



    // EntityGridTypeGetter
    // --------------------

    template< class Entity >
    struct EntityGridTypeGetter;

    template< int codim, int dim, class Grid, template< int, int, class > class Impl >
    struct EntityGridTypeGetter< Dune::Entity< codim, dim, Grid, Impl > >
    {
      typedef Grid Type;
    };

    template< class Entity >
    struct EntityGridTypeGetter< const Entity >
    {
      typedef typename EntityGridTypeGetter< Entity >::Type Type;
    };



    // FilteredGridPartTraits
    // ----------------------

    template< class HostGridPartImp, class FilterImp, bool useFilteredIndexSet >
    struct FilteredGridPartTraits
    {
      //! \brief type of grid part
      typedef FilteredGridPart< HostGridPartImp, FilterImp, useFilteredIndexSet > GridPartType;

      //! \brief grid part imp
      typedef HostGridPartImp HostGridPartType;

      //! \brief type of grid
      typedef typename HostGridPartType::GridType GridType;

      /** \brief The type of the corresponding TwistUtility */
      typedef MetaTwistUtility< typename HostGridPartType :: TwistUtilityType >  TwistUtilityType ;

      //! \brief export filter type
      typedef FilterImp FilterType;

      //! \brief type of entity
      typedef typename FilterType::EntityType EntityType;

      //! \brief index set use in this gridpart
      typedef FilteredGridPartIndexSetSelector< GridPartType, HostGridPartType, useFilteredIndexSet > IndexSetSelectorType;

      //! \brief index set use in this gridpart
      typedef typename IndexSetSelectorType::IndexSetType IndexSetType;

      //! \brief of host grid part intersection iterator type
      typedef typename HostGridPartType::Traits::IntersectionIteratorType HostIntersectionIteratorType;

      //! \brief type of intersection iterator
      typedef FilteredGridPartIntersectionIterator< const FilterType, const GridPartType, HostIntersectionIteratorType > IntersectionIteratorType;

      typedef typename IntersectionIteratorType::Intersection IntersectionType;

      //! \brief struct providing types of the iterators on codimension cd
      template< int codim >
      struct Codim
      {
        typedef typename HostGridPartType::template Codim< codim >::GeometryType GeometryType;
        typedef typename HostGridPartType::template Codim< codim >::LocalGeometryType LocalGeometryType;

        typedef typename HostGridPartType::template Codim< codim >::EntityType EntityType;
        typedef typename HostGridPartType::template Codim< codim >::EntityPointerType EntityPointerType;

        typedef typename HostGridPartType::template Codim< codim >::EntitySeedType EntitySeedType;

        template< PartitionIteratorType pitype >
        struct Partition
        {
          typedef Dune::EntityIterator< codim, typename EntityGridTypeGetter< EntityType >::Type, FilteredGridPartIterator< codim, pitype, GridPartType > > IteratorType;
        };

        typedef typename Partition< InteriorBorder_Partition >::IteratorType IteratorType;
      };

      typedef typename HostGridPartType::CollectiveCommunicationType CollectiveCommunicationType;

      //! \brief maximum partition type, the index set provides indices for
      static const PartitionIteratorType indexSetPartitionType = HostGridPartType::indexSetPartitionType;

      static const InterfaceType indexSetInterfaceType = HostGridPartType::indexSetInterfaceType;

      //! \brief is true if grid on this view only has conforming intersections
      static const bool conforming = HostGridPartType::Traits::conforming;
    };



    //***************************************************************************
    //
    // FilteredGridPart
    //
    /** @addtogroup FilterGridPart
     A FilteredGridPart is a subset of a GridPart and a GridPart itself.
     The entities that belong to the FilteredGrid are defined by a
     filter class.

     Note that codim 0 entities have a method hasBoundaryIntersection().
     In general, this method will be inconsistent with the intersections
     returned by the filtered gridpart since entities are not wrapped.
    **/

    /** @ingroup FilterGridPart
     @brief
     A FilteredGridPart allows to extract a set of entities from a grid
     satisfying a given constrainted defined through a filter class.
    **/


    template< class HostGridPartImp, class FilterImp, bool useFilteredIndexSet >
    class FilteredGridPart
    : public GridPartInterface< FilteredGridPartTraits< HostGridPartImp, FilterImp, useFilteredIndexSet > >
    {
      // type of this
      typedef FilteredGridPart< HostGridPartImp, FilterImp, useFilteredIndexSet > ThisType;

    public:
      //- Public typedefs and enums
      //! \brief traits class
      typedef FilteredGridPartTraits< HostGridPartImp, FilterImp, useFilteredIndexSet > Traits;

      //! \brief type of filter
      typedef FilterImp FilterType;

      // type of host grid part
      typedef typename Traits::HostGridPartType HostGridPartType;

      //! \brief grid type
      typedef typename Traits::GridType GridType;

      //! \brief index set type
      typedef typename Traits::IndexSetType IndexSetType;

      //! \brief intersection iterator type
      typedef typename Traits:: IntersectionIteratorType IntersectionIteratorType;

      //! \brief intersection type
      typedef typename IntersectionIteratorType::Intersection IntersectionType;

      typedef typename Traits::CollectiveCommunicationType CollectiveCommunicationType;

      //! \brief grid part typedefs, use those of traits
      template< int codim >
      struct Codim : public Traits :: template Codim< codim >
      {};

    private:
      typedef typename Traits::IndexSetSelectorType IndexSetSelectorType;

      typedef typename Codim< 0 >::EntityType EntityType;

    public:
      //- Public methods
      //! \brief constructor
      FilteredGridPart ( HostGridPartType &hostGridPart, const FilterType &filter )
      : hostGridPart_( hostGridPart ),
        filter_( filter ),
        indexSetPtr_( 0 )
      {
        indexSetPtr_ = IndexSetSelectorType::create( *this );
      }

      //! \brief destructor
      ~FilteredGridPart ()
      {
        if(  indexSetPtr_ )
          delete indexSetPtr_;
      }

      //! \brief copy constructor
      FilteredGridPart ( const FilteredGridPart &other )
      : hostGridPart_( other.hostGridPart_ ),
        filter_( other.filter_ ),
        indexSetPtr_ ( IndexSetSelectorType::create( *this ) )
      { }

      //! \brief return const reference to underlying grid
      const GridType &grid () const
      {
        return hostGridPart().grid();
      }

      //! \brief return reference to underlying grid
      GridType &grid ()
      {
        return hostGridPart().grid();
      }

      //! \brief return index set of this grid part
      //         if IndexSetType is from host grid part the original index set is returned
      const IndexSetType &indexSet() const
      {
        return IndexSetSelectorType::indexSet( *this, indexSetPtr_ );
      }

      //! \brief Begin iterator on the leaf level
      template< int codim >
      typename Codim< codim >::IteratorType begin () const
      {
        return begin< codim, InteriorBorder_Partition >();
      }

      //! \brief Begin iterator on the leaf level
      template< int codim, PartitionIteratorType pitype >
      typename Codim< codim >::template Partition< pitype >::IteratorType begin () const
      {
        typedef typename Codim< codim >::template Partition< pitype >::IteratorType IteratorType;
        typedef typename IteratorType::Implementation IteratorImpl;
        return IteratorType( IteratorImpl( *this, hostGridPart().template begin< codim, pitype >() ) );
      }

      //! \brief Begin iterator on the leaf level
      template< int codim >
      typename Codim< codim >::IteratorType end () const
      {
        return end< codim, InteriorBorder_Partition >();
      }

      //! \brief End iterator on the leaf level
      template< int codim, PartitionIteratorType pitype >
      typename Codim< codim >::template Partition< pitype >::IteratorType end () const
      {
        typedef typename Codim< codim >::template Partition< pitype >::IteratorType IteratorType;
        typedef typename IteratorType::Implementation IteratorImpl;
        return IteratorType( IteratorImpl( *this, hostGridPart().template end< codim, pitype >() ) );
      }

      //! \brief Returns maxlevel of the grid
      int level () const
      {
        return hostGridPart().level();
      }

      //! \brief ibegin of corresponding intersection iterator for given entity
      IntersectionIteratorType ibegin ( const EntityType &entity ) const
      {
        return typename ThisType::IntersectionIteratorType( *this, entity, hostGridPart().ibegin( entity ) );
      }

      //! \brief iend of corresponding intersection iterator for given entity
      IntersectionIteratorType iend ( const EntityType &entity ) const
      {
        return typename ThisType::IntersectionIteratorType( *this, entity, hostGridPart().iend( entity ) );
      }

      int boundaryId ( const IntersectionType &intersection ) const
      {
        return intersection.boundaryId();
      }

      const CollectiveCommunicationType &comm () const { return hostGridPart_.comm(); }

      //! \brief corresponding communication method for this grid part
      template < class DataHandleImp, class DataType >
      void communicate ( CommDataHandleIF< DataHandleImp, DataType > &dataHandle,
                         InterfaceType iftype, CommunicationDirection dir ) const
      {
        typedef CommDataHandleIF< DataHandleImp, DataType >  HostHandleType;
        FilteredGridPartDataHandle< HostHandleType, ThisType > handleWrapper( dataHandle, *this );
        hostGridPart().communicate( handleWrapper, iftype, dir );
      }

      /** \copydoc GridPartInterface::entity(const EntitySeed &seed) const */
      template < class EntitySeed >
      typename Codim< EntitySeed::codimension >::EntityType
      entity ( const EntitySeed &seed ) const
      {
        return hostGridPart().entity( seed );
      }

      //! \brief return reference to filter
      const FilterType &filter () const
      {
        return filter_;
      }

      //! \brief return reference to filter
      FilterType &filter ()
      {
        return filter_;
      }

      template< class Entity >
      bool contains ( const Entity &entity ) const
      {
        return filter().contains( entity );
      }

      HostGridPartType &hostGridPart ()
      {
        return hostGridPart_;
      }

      const HostGridPartType &hostGridPart () const
      {
        return hostGridPart_;
      }

      /** \copydoc GridPartInterface::convert(const Entity &entity) const */
      template <class Entity>
      const Entity& convert ( const Entity &entity ) const
      {
        return hostGridPart().convert( entity );
      }

    private:
      HostGridPartType &hostGridPart_;
      FilterType filter_;
      const IndexSetType *indexSetPtr_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_GRIDPART_FILTEREDGRIDPART_HH


==> anc/xt-super/dune-fem/dune/fem/gridpart/filteredgridpart/CMakeLists.txt <==
dune_install(capabilities.hh datahandle.hh intersectioniterator.hh
             iterator.hh)


==> anc/xt-super/dune-fem/dune/fem/gridpart/filteredgridpart/Makefile.am <==
filteredgridpartdir = $(includedir)/dune/fem/gridpart/filteredgridpart
filteredgridpart_HEADERS = capabilities.hh  datahandle.hh \
			   intersectioniterator.hh  iterator.hh

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/dune/fem/gridpart/filteredgridpart/capabilities.hh <==
#ifndef DUNE_FEM_GRIDPART_IDGRIDPART_CAPABILITIES_HH
#define DUNE_FEM_GRIDPART_IDGRIDPART_CAPABILITIES_HH

//- dune-common includes
#include <dune/common/typetraits.hh>

//- dune-geometry includes
#include <dune/geometry/genericgeometry/topologytypes.hh>

//- dune-fem includes
#include <dune/fem/gridpart/common/capabilities.hh>

namespace Dune
{

  namespace Fem
  {

    // Forward declaration
    // -------------------

    template< class, class, bool >
    class FilteredGridPart;



    namespace GridPartCapabilities
    {

      template< class HostGridPartImp, class FilterImp, bool useFilteredIndexSet >
      struct hasGrid< FilteredGridPart< HostGridPartImp, FilterImp, useFilteredIndexSet > >
      {
        static const bool v = hasGrid< HostGridPartImp >::v;
      };


      template< class HostGridPartImp, class FilterImp, bool useFilteredIndexSet >
      struct hasSingleGeometryType< FilteredGridPart< HostGridPartImp, FilterImp, useFilteredIndexSet > >
      {
        static const bool v = hasSingleGeometryType< HostGridPartImp >::v;
        static const unsigned int topologyId = hasSingleGeometryType< HostGridPartImp >::topologyId;
      };


      template< class HostGridPartImp, class FilterImp, bool useFilteredIndexSet >
      struct isCartesian< FilteredGridPart< HostGridPartImp, FilterImp, useFilteredIndexSet > >
      {
        static const bool v = isCartesian< HostGridPartImp >::v;
      };


      template< class HostGridPartImp, class FilterImp, bool useFilteredIndexSet, int codim >
      struct hasEntity< FilteredGridPart< HostGridPartImp, FilterImp, useFilteredIndexSet >, codim >
      {
        static const bool v = hasEntity< HostGridPartImp, codim >::v;
      };


      template< class HostGridPartImp, class FilterImp, bool useFilteredIndexSet >
      struct isParallel< FilteredGridPart< HostGridPartImp, FilterImp, useFilteredIndexSet > >
      {
        static const bool v = isParallel< HostGridPartImp >::v;
      };


      template< class HostGridPartImp, class FilterImp, bool useFilteredIndexSet, int codim >
      struct canCommunicate< FilteredGridPart< HostGridPartImp, FilterImp, useFilteredIndexSet >, codim >
      {
        static const bool v = canCommunicate< HostGridPartImp, codim >::v;
      };


      template< class HostGridPartImp, class FilterImp, bool useFilteredIndexSet >
      struct isConforming< FilteredGridPart< HostGridPartImp, FilterImp, useFilteredIndexSet > >
      {
        static const bool v = isConforming< HostGridPartImp >::v;
      };

    } // namespace GridPartCapabilities

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_GRIDPART_IDGRIDPART_CAPABILITIES_HH


==> anc/xt-super/dune-fem/dune/fem/gridpart/filteredgridpart/datahandle.hh <==
#ifndef DUNE_FEM_GRIDPART_FILTEREDGRIDPART_DATAHANDLE_HH
#define DUNE_FEM_GRIDPART_FILTEREDGRIDPART_DATAHANDLE_HH

// C++
#include <type_traits>

//- dune-grid includes
#include <dune/grid/common/datahandleif.hh>


namespace Dune
{

  namespace Fem
  {

    // Forward declaration
    // -------------------

    template< class HostGridPartImp, class FilterImp, bool useFilteredIndexSet >
    class FilteredGridPart;



    // FilteredGridPartDataHandle
    // --------------------------

    template< class WrappedHandle, class GridPart >
    class FilteredGridPartDataHandle
    : public CommDataHandleIF< FilteredGridPartDataHandle< WrappedHandle, GridPart >, typename WrappedHandle::DataType >
    {
      typedef CommDataHandleIF< FilteredGridPartDataHandle< WrappedHandle, GridPart >,
              typename WrappedHandle::DataType > BaseType;
      typedef GridPart GridPartType;
      typedef typename std::remove_const< GridPartType >::type::Traits Traits;

    public:
      FilteredGridPartDataHandle ( WrappedHandle &dataHandle, const GridPart &gridPart )
      : gridPart_( gridPart ),
        wrappedHandle_( dataHandle )
      { }

      bool contains ( int dim, int codim ) const
      {
        return wrappedHandle_.contains( dim, codim );
      }

      bool fixedsize ( int dim, int codim ) const
      {
        return false;
      }

      template< class HostEntity >
      size_t size ( const HostEntity &hostEntity ) const
      {
        if( gridPart().contains( hostEntity ) )
          return wrappedHandle_.size( hostEntity );
        else
          return 0;
      }

      template< class MessageBuffer, class HostEntity >
      void gather ( MessageBuffer &buffer, const HostEntity &hostEntity ) const
      {
        if( gridPart().contains( hostEntity ) )
          wrappedHandle_.gather( buffer, hostEntity );
      }

      template< class MessageBuffer, class HostEntity >
      void scatter ( MessageBuffer &buffer, const HostEntity &hostEntity, size_t size )
      {
        if( gridPart().contains( hostEntity ) )
          wrappedHandle_.scatter( buffer, hostEntity, size );
        else
        {
          typename BaseType::DataType tmp;
          for (size_t i=0;i<size;++i)
            buffer.read(tmp);
        }
      }

    protected:
      const GridPart &gridPart () const
      {
        return gridPart_;
      }

    private:
      const GridPart &gridPart_;
      WrappedHandle &wrappedHandle_;
    };

  }  // namespace Fem

}  // namespace Dune

#endif // #ifndef DUNE_FEM_GRIDPART_FILTEREDGRIDPART_DATAHANDLE_HH


==> anc/xt-super/dune-fem/dune/fem/gridpart/filteredgridpart/intersectioniterator.hh <==
#ifndef DUNE_FEM_GRIDPART_FILTEREDGRIDPART_INTERSECTIONITERATOR_HH
#define DUNE_FEM_GRIDPART_FILTEREDGRIDPART_INTERSECTIONITERATOR_HH

//- system includes
#include <cassert>

//- dune-grid includes
#include <dune/grid/common/intersectioniterator.hh>

//- dune-fem includes
#include <dune/fem/misc/compatibility.hh>

namespace Dune
{

  namespace Fem
  {

    // FilteredGridPartIntersectionIterator
    // ------------------------------------

    template< class FilterType, class GridPartType, class HostIteratorType >
    class FilteredGridPartIntersectionIterator
    {
      // type of this
      typedef FilteredGridPartIntersectionIterator< FilterType, GridPartType, HostIteratorType > ThisType;

      // type of host intersecton
      typedef typename HostIteratorType::Intersection HostIntersection;

    public:
      //! \brief dimension
      static const int dimension = HostIntersection::dimension;
      //! \brief world dimension
      static const int dimensionworld = HostIntersection::dimensionworld;
      static const int mydimension = dimension - 1;

      //! \brief single coordinate type
      typedef typename HostIntersection::ctype ctype;

      //! \brief entity type
      typedef typename HostIntersection::Entity Entity;

      //! \brief entity type
      typedef typename HostIntersection::EntityPointer EntityPointer;

      //! \brief geometry type
      typedef typename HostIntersection::Geometry Geometry;

      //! \brief local geometry type
      typedef typename HostIntersection::LocalGeometry LocalGeometry;

      //! \brief local coordinate type
      typedef typename HostIntersection::LocalCoordinate LocalCoordinate;

      //! \brief global coordinate type
      typedef typename HostIntersection::GlobalCoordinate GlobalCoordinate;

    protected:
      class NeighborInfo
      {
        public:
        NeighborInfo ()
        : boundaryId_( -1 ),
          boundary_( false ),
          neighbor_(false)
        { }

        NeighborInfo ( const NeighborInfo & org )
        : boundaryId_( org.boundaryId_ ),
          boundary_( org.boundary_ ),
          neighbor_( org.neighbor_ )
        { }

        NeighborInfo & operator = ( const NeighborInfo & org )
        {
          boundary_   = org.boundary_;
          boundaryId_ = org.boundaryId_;
          neighbor_   = org.neighbor_;
          return *this;
        }

        int boundaryId_;
        bool boundary_;
        bool neighbor_;
      };

      // write information for current intersection
      void writeNeighborInfo ()
      {
        if ( hostIterator()->neighbor() )
        {
          if ( filter().interiorIntersection( *hostIterator() ) )
          {
            nInfo_.boundary_   = false;
            nInfo_.boundaryId_ = 0;
            nInfo_.neighbor_   = true;
          }
          else
          {
            // otherwise get boundary information from filter
            nInfo_.boundary_   = filter().intersectionBoundary( *hostIterator() );
            nInfo_.boundaryId_ = filter().intersectionBoundaryId( *hostIterator() );
            nInfo_.neighbor_   = filter().intersectionNeighbor( *hostIterator() );
          }
        }
        else
        {
          // for real boundary get boundary from filter
          nInfo_.boundary_   = true;
          nInfo_.boundaryId_ = filter().intersectionBoundaryId( *hostIterator() );
          nInfo_.neighbor_   = false;
        }
      }


    public:
      //! \brief constructor
      FilteredGridPartIntersectionIterator( const GridPartType & gridPart,
                                            const Entity &en,
                                            const HostIteratorType & hostIterator )
      : gridPart_( gridPart ),
        hostIterator_( hostIterator ),
        endIterator_( gridPart.hostGridPart().iend( en ) ),
        nInfo_()
      {
        if( !done() )
          writeNeighborInfo();
      }

      //! \brief copy constructor
      FilteredGridPartIntersectionIterator( const ThisType & other )
      : gridPart_( other.gridPart_ ),
        hostIterator_( other.hostIterator_ ),
        endIterator_( other.endIterator_ ),
        nInfo_( other.nInfo_ )
      { }

      //! \brief assignment operator
      FilteredGridPartIntersectionIterator & operator = ( const ThisType & other )
      {
        gridPart_ = other.gridPart_;
        hostIterator_ = other.hostIterator_;
        nInfo_    = other.nInfo_;
        return *this;
      }

      //! \brief increment intersection iterator
      FilteredGridPartIntersectionIterator & operator++()
      {
        assert( !done() );
        ++hostIterator_;
        if( !done() )
          writeNeighborInfo();
        return *this;
      }

      //! \brief check for equality
      bool operator== ( const FilteredGridPartIntersectionIterator & other ) const
      {
        return hostIterator_.operator==( other.hostIterator_ );
      }

      //! \brief check for inequality
      bool operator!= ( const FilteredGridPartIntersectionIterator & other ) const
      {
        return !(*this == other);
      }

      //! \brief overloaded boundary method
      bool boundary () const
      {
        return nInfo_.boundary_;
      }

      //! \brief overloaded boundaryId method
      int boundaryId () const
      {
        return nInfo_.boundaryId_;
      }

      //! \brief overloaded neighbor method
      bool neighbor () const
      {
        return nInfo_.neighbor_;
      }

      //! \brief return inside entity
      Entity inside () const
      {
        return make_entity( hostIterator()->inside() );
      }

      //! \brief return outside entity
      Entity outside () const
      {
        return make_entity( hostIterator()->outside() );
      }

      //! \brief
      bool conforming () const
      {
        return hostIterator()->conforming();
      }

      //! \brief return inside entity
      LocalGeometry geometryInInside () const
      {
        return hostIterator()->geometryInInside();
      }

      //! \brief return inside entity
      LocalGeometry geometryInOutside () const
      {
        return hostIterator()->geometryInOutside();
      }

      //! \brief return inside entity
      Geometry geometry () const
      {
        return hostIterator()->geometry();
      }

      //! \brief return inside entity
      GeometryType type () const
      {
        return hostIterator()->type();
      }

      //! \brief return inside entity
      int indexInInside () const
      {
        return hostIterator()->indexInInside();
      }

      //! \brief return inside entity
      int indexInOutside () const
      {
        return hostIterator()->indexInOutside();
      }

      //! \brief return inside entity
      GlobalCoordinate outerNormal ( const LocalCoordinate & local ) const
      {
        return hostIterator()->outerNormal( local );
      }

      //! \brief return inside entity
      GlobalCoordinate integrationOuterNormal ( const LocalCoordinate & local ) const
      {
        return hostIterator()->integrationOuterNormal( local );
      }

      //! \brief return inside entity
      GlobalCoordinate unitOuterNormal( const LocalCoordinate & local ) const
      {
        return hostIterator()->unitOuterNormal( local );
      }

      //! \brief return inside entity
      GlobalCoordinate centerUnitOuterNormal( ) const
      {
        return hostIterator()->centerUnitOuterNormal( );
      }

      //! \brief type of Intersection
      typedef ThisType Intersection;

      //! \brief dereference operator
      const Intersection& operator *() const { return *this; }

      //! \brief de-pointer operator
      const Intersection* operator ->() const { return this; }

      // impl method is needed for MetaTwistUtility
      const Intersection& impl() const
      {
        return *this;
      }

      // hostIntersection method is needed for MetaTwistUtility
      HostIntersection hostIntersection() const
      {
        return *hostIterator();
      }

    private:
      const GridPartType & gridPart () const
      {
        return gridPart_;
      }

      bool done () const
      {
        return hostIterator_.operator ==( endIterator_ );
      }

      // return reference to base class
      HostIteratorType & hostIterator ()
      {
        return hostIterator_;
      }

      // return reference to base class
      const HostIteratorType & hostIterator () const
      {
        return hostIterator_;
      }

      const FilterType & filter () const
      {
        return gridPart().filter();
      }

      const GridPartType & gridPart_;
      HostIteratorType hostIterator_, endIterator_;
      NeighborInfo nInfo_;

    };

  }  // namespace Fem

}  // namespace Dune

#endif // #ifndef DUNE_FEM_GRIDPART_FILTEREDGRIDPART_INTERSECTIONITERATOR_HH


==> anc/xt-super/dune-fem/dune/fem/gridpart/filteredgridpart/iterator.hh <==
#ifndef DUNE_FEM_GRIDPART_FILTEREDGRIDPART_ITERATOR_HH
#define DUNE_FEM_GRIDPART_FILTEREDGRIDPART_ITERATOR_HH

//- system includes
#include <cassert>

//- dune-grid includes
#include <dune/grid/common/gridenums.hh>

namespace Dune
{

  namespace Fem
  {

    // FilteredGridPartIterator
    // ------------------------

    template< int codim, PartitionIteratorType pitype, class GridPartImp >
    class FilteredGridPartIterator
    {
      typedef FilteredGridPartIterator< codim, pitype, GridPartImp > ThisType;

      typedef GridPartImp GridPartType;
      typedef typename GridPartType::HostGridPartType HostGridPartType;
      typedef typename HostGridPartType::template Codim< codim >::template Partition< pitype >::IteratorType HostIteratorType;

      typedef typename GridPartType::template Codim< codim >::EntityPointerType EntityPointerType;

    public:
      // type of entity
      typedef typename HostIteratorType::Entity Entity;

      static const int codimension = codim;

      //! \brief constructor
      FilteredGridPartIterator ( const GridPartType &gridPart, const HostIteratorType &hostIterator )
      : gridPart_( gridPart ),
        hostIterator_( hostIterator ),
        hostEnd_( gridPart.hostGridPart().template end< codim, pitype >() )
      {
        if( done() )
          return;

        if( !gridPart.contains( *hostIterator_ ) )
          increment();
      }

      //! \brief constructor
      FilteredGridPartIterator ( const ThisType &other )
      : gridPart_( other.gridPart_ ),
        hostIterator_( other.hostIterator_ ),
        hostEnd_( other.hostEnd_ )
      {}

      //! \brief assignment operator
      ThisType &operator= ( const ThisType &other )
      {
        assert( &gridPart_ == &other.gridPart_ );
        hostIterator_ = other.hostIterator_;
        hostEnd_ = other.hostEnd_;
        return *this;
      }

      //! \brief increment
      void increment ()
      {
        assert( !done() );
        do { ++hostIterator_; } while ( !done() && !contains() );
      }

      //! \brief return level
      int level () const { return hostIterator_.level(); }

      //! return reference to entity object
      Entity dereference () const { return *hostIterator_; }

      /** \brief cast to entity pointer implementation
       *
       *  This cast allows to cast the iterator into an entity pointer.
       */
      operator typename EntityPointerType::Implementation () const { return hostIterator_.impl(); }

      //! \brief check for equality
      bool equals ( const ThisType &other ) const
      {
        return hostIterator_ == other.hostIterator_;
      }

    private:
      bool done () const
      {
        return (hostIterator_ == hostEnd_);
      }

      bool contains () const
      {
        assert( !done() );
        return gridPart().contains( *hostIterator_ );
      }

      // reference to grid part
      const GridPartType &gridPart () const { return gridPart_; }

      const GridPartType &gridPart_;
      HostIteratorType hostIterator_;
      HostIteratorType hostEnd_;
    };

  }  // namespace Fem

}  // namespace Dune

#endif // #ifndef DUNE_FEM_GRIDPART_FILTEREDGRIDPART_ITERATOR_HH


==> anc/xt-super/dune-fem/dune/fem/gridpart/geogridpart.hh <==
#ifndef DUNE_FEM_GRIDPART_GEOGRIDPART_HH
#define DUNE_FEM_GRIDPART_GEOGRIDPART_HH

#if not DUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS
#error "Experimental grid extensions required for GeoGridPart. Reconfigure with --enable-experimental-grid-extensions to enable GeoGridPart."
#else

#include <dune/grid/common/gridview.hh>

#include <dune/fem/gridpart/common/deaditerator.hh>
#include <dune/fem/gridpart/common/entitysearch.hh>
#include <dune/fem/gridpart/common/gridpart.hh>
#include <dune/fem/gridpart/common/metatwistutility.hh>
#include <dune/fem/gridpart/geogridpart/capabilities.hh>
#include <dune/fem/gridpart/geogridpart/datahandle.hh>
#include <dune/fem/gridpart/geogridpart/entity.hh>
#include <dune/fem/gridpart/geogridpart/geometry.hh>
#include <dune/fem/gridpart/geogridpart/intersection.hh>
#include <dune/fem/gridpart/geogridpart/intersectioniterator.hh>
#include <dune/fem/gridpart/geogridpart/iterator.hh>
#include <dune/fem/gridpart/idgridpart/indexset.hh>

namespace Dune
{

  namespace Fem
  {

    // Internal Forward Declarations
    // -----------------------------

    template< class CoordFunction >
    class GeoGridPart;

    template< class CoordFunction >
    class GeoGridPartFamily;



    // GeoGridPartFamily
    // -----------------

    // Traits for dune-grid facades ("Gen-Gurke!")
    template< class CoordFunction >
    struct GeoGridPartFamily
    {
      typedef typename CoordFunction::RangeFieldType ctype;

      static const int dimension = CoordFunction::GridPartType::dimension;
      static const int dimensionworld = CoordFunction::FunctionSpaceType::dimRange;

      typedef GeoGridPartFamily< CoordFunction > GridPartFamily;

      struct Traits
      {
        typedef CoordFunction CoordFunctionType;
        typedef typename CoordFunctionType::GridPartType HostGridPartType;

        template< int codim >
        struct Codim
        {
          typedef Dune::Geometry< dimension - codim, dimensionworld, const GridPartFamily, GeoGeometry > Geometry;
          typedef typename HostGridPartType::template Codim< codim >::LocalGeometryType LocalGeometry;

          typedef Dune::Entity< codim, dimension, const GridPartFamily, GeoEntity > Entity;
          typedef typename HostGridPartType::GridType::template Codim< codim >::EntitySeed EntitySeed;
          typedef Dune::EntityPointer< const GridPartFamily, DefaultEntityPointer< Entity > > EntityPointer;
        };

        typedef DeadIntersection< const GridPartFamily > IntersectionImplType;
        typedef DeadIntersectionIterator< const GridPartFamily > IntersectionIteratorImplType;

        typedef Dune::Intersection< const GridPartFamily, IntersectionImplType > LeafIntersection;
        typedef Dune::Intersection< const GridPartFamily, IntersectionImplType > LevelIntersection;

        typedef Dune::IntersectionIterator< const GridPartFamily, IntersectionIteratorImplType, IntersectionImplType > LeafIntersectionIterator;
        typedef Dune::IntersectionIterator< const GridPartFamily, IntersectionIteratorImplType, IntersectionImplType > LevelIntersectionIterator;

        typedef Dune::EntityIterator< 0, const GridPartFamily, DeadIterator< typename Codim< 0 >::Entity > > HierarchicIterator;
      };

      template< int codim >
      struct Codim
      : public Traits::template Codim< codim >
      {};

      typedef typename Traits::LeafIntersectionIterator LeafIntersectionIterator;
      typedef typename Traits::LevelIntersectionIterator LevelIntersectionIterator;

      typedef typename Traits::HierarchicIterator HierarchicIterator;
    };



    template< class CoordFunction >
    struct GeoGridPartTraits
    {
      typedef GeoGridPart< CoordFunction > GridPartType;
      typedef GeoGridPartFamily< CoordFunction > GridPartFamily;
      typedef GeoGridPartFamily< CoordFunction > GridFamily;

      typedef typename GridPartFamily::Traits::HostGridPartType HostGridPartType;

      typedef typename HostGridPartType::GridType GridType;

      //! type of twist utility
      typedef MetaTwistUtility< typename HostGridPartType :: TwistUtilityType >  TwistUtilityType;

      typedef IdIndexSet< const GridPartFamily > IndexSetType;

      static const PartitionIteratorType indexSetPartitionType = HostGridPartType::indexSetPartitionType;
      static const InterfaceType indexSetInterfaceType = HostGridPartType::indexSetInterfaceType;

      typedef GeoIntersection< const GridPartFamily > IntersectionImplType;
      typedef GeoIntersectionIterator< const GridPartFamily > IntersectionIteratorImplType;

      typedef IntersectionIterator< const GridPartFamily, IntersectionIteratorImplType, IntersectionImplType > IntersectionIteratorType;

      template< int codim >
      struct Codim
      {
        typedef typename GridPartFamily::Traits::template Codim< codim >::Geometry GeometryType;
        typedef typename GridPartFamily::Traits::template Codim< codim >::LocalGeometry LocalGeometryType;

        typedef typename GridPartFamily::Traits::template Codim< codim >::EntityPointer EntityPointerType;
        typedef typename GridPartFamily::Traits::template Codim< codim >::Entity EntityType;

        typedef typename GridPartFamily::Traits::template Codim< codim >::EntitySeed EntitySeedType;

        template< PartitionIteratorType pitype >
        struct Partition
        {
          typedef EntityIterator< codim, const GridPartFamily, GeoIterator< codim, pitype, const GridPartFamily > > IteratorType;
        };
      };

      typedef typename HostGridPartType::CollectiveCommunicationType CollectiveCommunicationType;

      static const bool conforming = HostGridPartType::Traits::conforming;
    };



    // GeoGridPart
    // -----------

    template< class CoordFunction >
    class GeoGridPart
    : public GridPartInterface< GeoGridPartTraits< CoordFunction > >
    {
      typedef GeoGridPart< CoordFunction > ThisType;
      typedef GridPartInterface< GeoGridPartTraits< CoordFunction > > BaseType;

      typedef typename GeoGridPartTraits< CoordFunction >::GridPartFamily GridPartFamily;

      typedef typename GridPartFamily::Traits::HostGridPartType HostGridPartType;

    public:
      typedef CoordFunction CoordFunctionType;

      typedef typename BaseType::GridType GridType;
      typedef typename BaseType::IndexSetType IndexSetType;
      typedef typename BaseType::IntersectionIteratorType IntersectionIteratorType;
      typedef typename BaseType::IntersectionType IntersectionType;
      typedef typename BaseType::CollectiveCommunicationType CollectiveCommunicationType;

      template< int codim >
      struct Codim
      : public BaseType::template Codim< codim >
      {};

      explicit GeoGridPart ( const CoordFunctionType &coordFunction )
      : coordFunction_( coordFunction ),
        indexSet_( hostGridPart().indexSet() )
      {}

      const GridType &grid () const
      {
        return hostGridPart().grid();
      }

      GridType &grid ()
      {
        return const_cast< GridType & >( hostGridPart().grid() );
      }

      const IndexSetType &indexSet () const
      {
        return indexSet_;
      }

      template< int codim >
      typename Codim< codim >::IteratorType
      begin () const
      {
        return begin< codim, InteriorBorder_Partition >();
      }

      template< int codim, PartitionIteratorType pitype >
      typename Codim< codim >::template Partition< pitype >::IteratorType
      begin () const
      {
        return GeoIterator< codim, pitype, const GridPartFamily >( coordFunction_, hostGridPart().template begin< codim, pitype >() );
      }

      template< int codim >
      typename Codim< codim >::IteratorType
      end () const
      {
        return end< codim, InteriorBorder_Partition >();
      }

      template< int codim, PartitionIteratorType pitype >
      typename Codim< codim >::template Partition< pitype >::IteratorType
      end () const
      {
        return GeoIterator< codim, pitype, const GridPartFamily >( coordFunction_, hostGridPart().template end< codim, pitype >() );
      }

      int level () const
      {
        return hostGridPart().level();
      }

      IntersectionIteratorType ibegin ( const typename Codim< 0 >::EntityType &entity ) const
      {
        return GeoIntersectionIterator< const GridPartFamily >( entity, hostGridPart().ibegin( entity.impl().hostEntity() ) );
      }

      IntersectionIteratorType iend ( const typename Codim< 0 >::EntityType &entity ) const
      {
        return GeoIntersectionIterator< const GridPartFamily >( entity, hostGridPart().iend( entity.impl().hostEntity() ) );
      }

      int boundaryId ( const IntersectionType &intersection ) const
      {
        return hostGridPart().boundaryId( intersection.impl().hostIntersection() );
      }

      const CollectiveCommunicationType &comm () const { return hostGridPart().comm(); }

      template< class DataHandle, class Data >
      void communicate ( CommDataHandleIF< DataHandle, Data > &handle,
                         InterfaceType iftype, CommunicationDirection dir ) const
      {
        typedef CommDataHandleIF< DataHandle, Data >  HostHandleType;
        GeoDataHandle< GridPartFamily, HostHandleType > handleWrapper( coordFunction_, handle );
        hostGridPart().communicate( handleWrapper, iftype, dir );
      }

      template< class LocalFunction >
      typename Codim< 0 >::EntityType
      exchangeGeometry ( const typename Codim< 0 >::EntityType &entity,
                         const LocalFunction &localCoordFunction ) const
      {
        return typename Codim< 0 >::EntityType::Implementation( entity.impl(), localCoordFunction );
      }

      template < class EntitySeed >
      typename Codim< EntitySeed::codimension >::EntityType
      entity ( const EntitySeed &seed ) const
      {
        return typename Codim< EntitySeed::codimension >::EntityType
                 ::Implementation( coordFunction_, hostGridPart().entity( seed ) );
      }

      // convert a grid entity to a grid part entity ("Gurke!")
      template< class Entity >
      MakeableInterfaceObject< typename Codim< Entity::codimension >::EntityType >
      convert ( const Entity &entity ) const
      {
        // create a grid part entity from a given grid entity
        typedef typename Codim< Entity::codimension >::EntityType EntityType;
        typedef typename EntityType::Implementation Implementation;
        typedef MakeableInterfaceObject< EntityType > EntityObj;

        // here, grid part information can be passed, if necessary
        return EntityObj( Implementation( coordFunction_, entity ) );
      }

      // return reference to the coordfunction
      const CoordFunctionType &coordFunction () const { return coordFunction_; }

    private:
      const HostGridPartType &hostGridPart () const
      {
        return coordFunction_.gridPart();
      }

      const CoordFunctionType &coordFunction_;
      IndexSetType indexSet_;
    };



    // GridEntityAccess for GeoEntity
    // ------------------------------

    template< int codim, int dim, class GridFamily >
    struct GridEntityAccess< Dune::Entity< codim, dim, GridFamily, GeoEntity > >
    {
      typedef Dune::Entity< codim, dim, GridFamily, GeoEntity > EntityType;
      typedef GridEntityAccess< typename EntityType::Implementation::HostEntityType > HostAccessType;
      typedef typename HostAccessType::GridEntityType GridEntityType;

      static const GridEntityType &gridEntity ( const EntityType &entity )
      {
        return HostAccessType::gridEntity( entity.impl().hostEntity() );
      }
    };



    // EntitySearch for GeoGridPart
    // ----------------------------

    template< class CoordFunction, int codim, PartitionIteratorType partition >
    class EntitySearch< GeoGridPart< CoordFunction >, codim, partition >
    : public DefaultEntitySearch< GeoGridPart< CoordFunction >, codim, partition >
    {
      typedef EntitySearch< GeoGridPart< CoordFunction >, codim, partition > ThisType;
      typedef DefaultEntitySearch< GeoGridPart< CoordFunction >, codim, partition > BaseType;

    public:
      typedef typename BaseType::GridPartType GridPartType;

      explicit EntitySearch ( const GridPartType &gridPart )
      : BaseType( gridPart )
      {}
    };

  } // namespace Fem

} // namespace Dune

#endif // #if not DUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS
#endif // #ifndef DUNE_FEM_GRIDPART_GEOGRIDPART_HH


==> anc/xt-super/dune-fem/dune/fem/gridpart/geogridpart/CMakeLists.txt <==
dune_install(
  capabilities.hh
  cornerstorage.hh
  datahandle.hh
  entity.hh
  geometry.hh
  intersection.hh
  intersectioniterator.hh
  iterator.hh
)


==> anc/xt-super/dune-fem/dune/fem/gridpart/geogridpart/Makefile.am <==
geogridpartdir = $(includedir)/dune/fem/gridpart/geogridpart
geogridpart_HEADERS = \
	capabilities.hh \
	cornerstorage.hh \
	datahandle.hh \
	entity.hh \
	geometry.hh \
	intersection.hh \
	intersectioniterator.hh \
	iterator.hh

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/dune/fem/gridpart/geogridpart/capabilities.hh <==
#ifndef DUNE_FEM_GRIDPART_GEOGRIDPART_CAPABILITIES_HH
#define DUNE_FEM_GRIDPART_GEOGRIDPART_CAPABILITIES_HH

//- dune-fem includes
#include <dune/fem/gridpart/common/capabilities.hh>

namespace Dune
{

  namespace Fem
  {

    // Forward declaration
    // -------------------

    template< class >
    class GeoGridPart;



    namespace GridPartCapabilities
    {

      template< class CoordFunction >
      struct hasGrid< GeoGridPart< CoordFunction > >
      {
        // either implement this or leaf it away !!!
//        static const bool v = hasGrid< typename CoordFunction::GridPartType >::v;
        static const bool v = false;
      };


      template< class CoordFunction >
      class hasSingleGeometryType< GeoGridPart< CoordFunction > >
      {
        typedef typename CoordFunction::GridPartType HostGridPartType;

      public:
        static const bool v = hasSingleGeometryType< HostGridPartType >::v;
        static const unsigned int topologyId = hasSingleGeometryType< HostGridPartType >::topologyId;
      };


      template< class CoordFunction >
      struct isCartesian< GeoGridPart< CoordFunction > >
      {
        static const bool v = false;
      };


      template< class CoordFunction, int codim  >
      struct hasEntity< GeoGridPart< CoordFunction >, codim >
      {
        // disable codim > 0 && < dim entities because of missing interface for subIndex method
        // once this is implemented we can simply use hasEntity for the HostGridPart.
        static const bool v = ( codim == 0 || codim == CoordFunction::GridPartType :: dimension ) ?
            hasEntity< typename CoordFunction::GridPartType, codim >::v : false ;
      };


      template< class CoordFunction >
      struct isParallel< GeoGridPart< CoordFunction > >
      {
        static const bool v = isParallel< typename CoordFunction::GridPartType >::v;
      };


      template< class CoordFunction, int codim >
      struct canCommunicate< GeoGridPart< CoordFunction >, codim >
      {
        static const bool v = canCommunicate< typename CoordFunction::GridPartType, codim >::v;
      };


      template< class CoordFunction >
      struct isConforming< GeoGridPart< CoordFunction > >
      {
        static const bool v = isConforming< typename CoordFunction::GridPartType >::v;
      };

    } // namespace GridPartCapabilities

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_GRIDPART_GEOGRIDPART_CAPABILITIES_HH


==> anc/xt-super/dune-fem/dune/fem/gridpart/geogridpart/cornerstorage.hh <==
#ifndef DUNE_FEM_GRIDPART_GEOGRIDPART_CORNERSTORAGE_HH
#define DUNE_FEM_GRIDPART_GEOGRIDPART_CORNERSTORAGE_HH

#include <array>
#include <type_traits>

#include <dune/grid/geometrygrid/hostcorners.hh>
#include <dune/grid/geometrygrid/coordfunction.hh>


namespace Dune
{

  namespace Fem
  {

    // External Forward Declarations
    // -----------------------------

    class IsDiscreteFunction;

    template< class, class, int, template< class > class >
    class LagrangeDiscreteFunctionSpace;



    // GeoDiscreteCoordFunctionCaller
    // ------------------------------

    template< int codim, class CoordFunction, class DFSpace = typename CoordFunction::DiscreteFunctionSpaceType >
    class GeoDiscreteCoordFunctionCaller;

    template< int codim, class CoordFunction, class FunctionSpace, class GridPart, template< class > class Storage >
    class GeoDiscreteCoordFunctionCaller< codim, CoordFunction, LagrangeDiscreteFunctionSpace< FunctionSpace, GridPart, 1, Storage > >
    {
      typedef LagrangeDiscreteFunctionSpace< FunctionSpace, GridPart, 1, Storage > DFSpace;
      static_assert( (Conversion< DFSpace, typename CoordFunction::DiscreteFunctionSpaceType >::sameType), "Invalid use of template argument DFSpace." );

    public:
      typedef CoordFunction CoordFunctionType;

      typedef typename CoordFunctionType::GridPartType::template Codim< codim >::EntityType HostEntityType;
      typedef typename CoordFunctionType::RangeType RangeType;

      static const int dimRange = CoordFunctionType::FunctionSpaceType::dimRange;
      static const int dimension = HostEntityType::dimension;
      static const int mydimension = HostEntityType::mydimension;

      GeoDiscreteCoordFunctionCaller ( const CoordFunction &coordFunction,
                                       const HostEntityType &hostEntity )
      : coordFunction_( coordFunction ),
        hostEntity_( hostEntity )
      {}

      void evaluate ( unsigned int i, RangeType &y ) const
      {
        const int index = coordFunction_.gridPart().indexSet().subIndex( hostEntity_, i, dimension );
        assert( (index >= 0) && (index < (int)(coordFunction_.space().blockMapper().size())) );

        typedef typename CoordFunctionType::ConstDofBlockPtrType ConstDofBlockPtrType;
        ConstDofBlockPtrType block = coordFunction_.block( index );

        for( int k = 0; k < dimRange; ++k )
          y[ k ] = (*block)[ k ];
      }

      GeometryType type () const
      {
        return hostEntity_.type();
      }

      std::size_t numCorners () const
      {
        return ReferenceElements< typename CoordFunctionType::GridPartType::GridType::ctype, mydimension >::general( type() ).size( mydimension );
      }

    private:
      const CoordFunctionType &coordFunction_;
      const HostEntityType &hostEntity_;
    };



    // GeoCoordFunctionCaller
    // ----------------------

    template< int codim, class CoordFunction, bool discrete = Conversion< CoordFunction, IsDiscreteFunction >::exists >
    class GeoCoordFunctionCaller;

    template< int codim, class CoordFunction >
    class GeoCoordFunctionCaller< codim, CoordFunction, false >
    {
    public:
      typedef CoordFunction CoordFunctionType;

      typedef typename CoordFunctionType::GridPartType::template Codim< codim >::EntityType HostEntityType;
      typedef typename CoordFunctionType::RangeType RangeType;

      GeoCoordFunctionCaller ( const CoordFunction &coordFunction,
                               const HostEntityType &hostEntity )
      : coordFunction_( coordFunction ),
        hostCorners_( hostEntity )
      {}

      void evaluate ( unsigned int i, RangeType &y ) const
      {
        coordFunction_.evaluate( hostCorners_[ i ], y );
      }

      GeometryType type () const
      {
        return hostCorners_.type();
      }

      std::size_t numCorners () const
      {
        return hostCorners_.size();
      }

    private:
      const CoordFunction &coordFunction_;
      GeoGrid::HostCorners< HostEntityType > hostCorners_;
    };

    template< int codim, class CoordFunction >
    class GeoCoordFunctionCaller< codim, CoordFunction, true >
    : public GeoDiscreteCoordFunctionCaller< codim, CoordFunction >
    {
      typedef GeoDiscreteCoordFunctionCaller< codim, CoordFunction > BaseType;

    public:
      typedef typename BaseType::CoordFunctionType CoordFunctionType;
      typedef typename BaseType::HostEntityType HostEntityType;

      GeoCoordFunctionCaller ( const CoordFunctionType &coordFunction,
                               const HostEntityType &hostEntity )
      : BaseType( coordFunction, hostEntity )
      {}
    };



    // GeoCoordVector
    // --------------

    template< int mydim, class GridFamily >
    class GeoCoordVector
    {
      typedef typename std::remove_const< GridFamily >::type::Traits Traits;

      typedef typename std::remove_const< GridFamily >::type::ctype ctype;

      static const int dimension = std::remove_const< GridFamily >::type::dimension;
      static const int mydimension = mydim;
      static const int codimension = dimension - mydimension;
      static const int dimensionworld = std::remove_const< GridFamily >::type::dimensionworld;

      typedef FieldVector< ctype, dimensionworld > Coordinate;

      typedef typename Traits::HostGridPartType HostGridPartType;
      typedef typename Traits::CoordFunctionType CoordFunctionType;

      typedef typename HostGridPartType::template Codim< codimension >::EntityType HostEntityType;

      typedef GeoCoordFunctionCaller< codimension, CoordFunctionType > CoordFunctionCallerType;

    public:
      GeoCoordVector ( const CoordFunctionType &coordFunction,
                       const HostEntityType &hostEntity )
      : coordFunctionCaller_( coordFunction, hostEntity )
      {}

      template< std::size_t size >
      void calculate ( std::array< Coordinate, size > &corners ) const
      {
        const std::size_t numCorners = coordFunctionCaller_.numCorners();
        for( std::size_t i = 0; i < numCorners; ++i )
          coordFunctionCaller_.evaluate( i, corners[ i ] );
      }

    private:
      const CoordFunctionCallerType coordFunctionCaller_;
    };



    // GeoLocalCoordVector
    // -------------------

    template< int mydim, class GridFamily, class LocalFunction >
    class GeoLocalCoordVector
    {
      typedef typename std::remove_const< GridFamily >::type::Traits Traits;

      typedef typename std::remove_const< GridFamily >::type::ctype ctype;

      static const int dimension = std::remove_const< GridFamily >::type::dimension;
      static const int mydimension = mydim;
      static const int codimension = dimension - mydimension;
      static const int dimensionworld = std::remove_const< GridFamily >::type::dimensionworld;

      typedef FieldVector< ctype, dimensionworld > Coordinate;

    public:
      typedef LocalFunction LocalCoordFunctionType;

      explicit GeoLocalCoordVector ( const LocalCoordFunctionType &localCoordFunction )
      : localCoordFunction_( localCoordFunction )
      {}

      template< std::size_t size >
      void calculate ( std::array< Coordinate, size > &corners ) const
      {
        assert( (localCoordFunction_.numDofs() % dimensionworld) == 0 );
        const std::size_t numCorners = localCoordFunction_.numDofs() / dimensionworld;
        assert( size >= numCorners );
        for( std::size_t i = 0; i < numCorners; ++i )
        {
          for( int k = 0; k < dimensionworld; ++k )
            corners[ i ][ k ] = localCoordFunction_[ i*dimensionworld + k ];
        }
      }

    private:
      static_assert( LocalCoordFunctionType::dimRange == dimensionworld, "Invalid local coordinate function." );

      const LocalCoordFunctionType &localCoordFunction_;
    };



    // IntersectionCoordVector
    // -----------------------

    template< class GridFamily >
    class GeoIntersectionCoordVector
    {
      typedef typename std::remove_const< GridFamily >::type::Traits Traits;

      typedef typename std::remove_const< GridFamily >::type::ctype ctype;

      static const int dimension = std::remove_const< GridFamily >::type::dimension;
      static const int codimension = 1;
      static const int mydimension = dimension-codimension;
      static const int dimensionworld = std::remove_const< GridFamily >::type::dimensionworld;

      typedef FieldVector< ctype, dimensionworld > Coordinate;

      typedef typename Traits::template Codim< 0 >::Geometry ElementGeometryType;
      typedef typename Traits::template Codim< codimension >::LocalGeometry HostLocalGeometryType;

      typedef typename ElementGeometryType::Implementation ElementGeometryImplType;

    public:
      GeoIntersectionCoordVector ( const ElementGeometryImplType &elementGeometry,
                                   const HostLocalGeometryType &hostLocalGeometry )
      : elementGeometry_( elementGeometry ),
        hostLocalGeometry_( hostLocalGeometry )
      {}

      template< std::size_t size >
      void calculate ( std::array< Coordinate, size > &corners ) const
      {
        const std::size_t numCorners = hostLocalGeometry_.corners();
        assert( size >= numCorners );
        for( std::size_t i = 0; i < numCorners; ++i )
          corners[ i ] = elementGeometry_.global( hostLocalGeometry_.corner( i ) );
      }

    private:
      const ElementGeometryImplType &elementGeometry_;
      HostLocalGeometryType hostLocalGeometry_;
    };



    // GeoCornerStorage
    // ----------------

    template< int mydim, int cdim, class GridFamily >
    class GeoCornerStorage
    {
      typedef typename std::remove_const< GridFamily >::type::ctype ctype;

      typedef FieldVector< ctype, cdim > Coordinate;

      typedef std::array< Coordinate, (1 << mydim) > Coords;

    public:
      typedef typename Coords::const_iterator const_iterator;

      explicit GeoCornerStorage ( const GeoCoordVector< mydim, GridFamily > &coords )
      {
        coords.calculate( coords_ );
      }

      template< class LCFTraits >
      explicit GeoCornerStorage ( const GeoLocalCoordVector< mydim, GridFamily, LCFTraits > &coords )
      {
        coords.calculate( coords_ );
      }

      explicit GeoCornerStorage ( const GeoIntersectionCoordVector< GridFamily > &coords )
      {
        coords.calculate( coords_ );
      }

      const Coordinate &operator[] ( unsigned int i ) const
      {
        return coords_[ i ];
      }

      const_iterator begin () const { return coords_.begin(); }
      const_iterator end () const { return coords_.end(); }

    private:
      Coords coords_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_GRIDPART_GEOGRIDPART_CORNERSTORAGE_HH


==> anc/xt-super/dune-fem/dune/fem/gridpart/geogridpart/datahandle.hh <==
#ifndef DUNE_FEM_GRIDPART_GEOGRIDPART_DATAHANDLE_HH
#define DUNE_FEM_GRIDPART_GEOGRIDPART_DATAHANDLE_HH

#include <type_traits>

#include <dune/grid/common/datahandleif.hh>

#include <dune/fem/gridpart/geogridpart/entity.hh>

namespace Dune
{

  namespace Fem
  {

    // GeoDataHandle
    // -------------

    template< class GridFamily, class WrappedHandle >
    class GeoDataHandle
    : public CommDataHandleIF< GeoDataHandle< GridFamily, WrappedHandle >, typename WrappedHandle::DataType >
    {
      typedef typename std::remove_const< GridFamily >::type::Traits Traits;

      template< class HostEntity >
      class EntityProxy;

    public:
      typedef typename Traits::CoordFunctionType CoordFunctionType;

      GeoDataHandle ( const CoordFunctionType &coordFunction, WrappedHandle &handle )
      : coordFunction_( coordFunction ),
        wrappedHandle_( handle )
      {}

      bool contains ( int dim, int codim ) const
      {
        return wrappedHandle_.contains( dim, codim );
      }

      bool fixedsize ( int dim, int codim ) const
      {
        return wrappedHandle_.fixedsize( dim, codim );
      }

      template< class HostEntity >
      size_t size ( const HostEntity &hostEntity ) const
      {
        EntityProxy< HostEntity > proxy( coordFunction_, hostEntity );
        return wrappedHandle_.size( *proxy );
      }

      template< class MessageBuffer, class HostEntity >
      void gather ( MessageBuffer &buffer, const HostEntity &hostEntity ) const
      {
        EntityProxy< HostEntity > proxy( coordFunction_, hostEntity );
        wrappedHandle_.gather( buffer, *proxy );
      }

      template< class MessageBuffer, class HostEntity >
      void scatter ( MessageBuffer &buffer, const HostEntity &hostEntity, size_t size )
      {
        EntityProxy< HostEntity > proxy( coordFunction_, hostEntity );
        wrappedHandle_.scatter( buffer, *proxy, size );
      }

    private:
      const CoordFunctionType &coordFunction_;
      WrappedHandle &wrappedHandle_;
    };



    // GeoDataHandle::EntityProxy
    // --------------------------

    template< class GridFamily, class WrappedHandle >
    template< class HostEntity >
    struct GeoDataHandle< GridFamily, WrappedHandle >::EntityProxy
    {
      static const int dimension = HostEntity::dimension;
      static const int codimension = HostEntity::codimension;

      typedef Dune::Entity< codimension, dimension, const GridFamily, GeoEntity > Entity;

    private:
      typedef GeoEntity< codimension, dimension, const GridFamily > EntityImpl;

    public:
      EntityProxy ( const CoordFunctionType &coordFunction, const HostEntity &hostEntity )
      : entity_( EntityImpl( coordFunction, hostEntity ) )
      {}

      const Entity &operator* () const
      {
        return entity_;
      }

    private:
      Entity entity_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_GRIDPART_GEOGRIDPART_DATAHANDLE_HH


==> anc/xt-super/dune-fem/dune/fem/gridpart/geogridpart/entity.hh <==
#ifndef DUNE_FEM_GRIDPART_GEOGRIDPART_ENTITY_HH
#define DUNE_FEM_GRIDPART_GEOGRIDPART_ENTITY_HH

#include <type_traits>
#include <utility>

#include <dune/grid/common/entity.hh>
#include <dune/grid/common/gridenums.hh>

#include <dune/fem/gridpart/common/defaultgridpartentity.hh>
#include <dune/fem/gridpart/geogridpart/cornerstorage.hh>
#include <dune/fem/misc/compatibility.hh>

namespace Dune
{

  namespace Fem
  {

    // GeoEntity
    // ---------

    template< int codim, int dim, class GridFamily >
    class GeoEntity
    : public DefaultGridPartEntity < codim, dim, GridFamily >
    {
      typedef typename std::remove_const< GridFamily >::type::Traits Traits;

    public:
      static const int codimension = codim;
      static const int dimension = std::remove_const< GridFamily >::type::dimension;
      static const int mydimension = dimension - codimension;
      static const int dimensionworld = std::remove_const< GridFamily >::type::dimensionworld;

      typedef typename std::remove_const< GridFamily >::type::ctype ctype;

      typedef typename Traits::template Codim< codimension >::EntitySeed EntitySeed;
      typedef typename Traits::template Codim< codimension >::Geometry Geometry;

    private:
      typedef typename Traits::HostGridPartType HostGridPartType;
      typedef typename Traits::CoordFunctionType CoordFunctionType;

      typedef typename Geometry::Implementation GeometryImplType;

      typedef GeoCoordVector< mydimension, GridFamily > CoordVectorType;

    public:
      typedef typename HostGridPartType::template Codim< codimension >::EntityType HostEntityType;

      GeoEntity () = default;

      GeoEntity ( const CoordFunctionType &coordFunction, HostEntityType hostEntity )
      : coordFunction_( &coordFunction ),
        hostEntity_( std::move( hostEntity ) )
      {}

      GeometryType type () const
      {
        return hostEntity().type();
      }

      PartitionType partitionType () const
      {
        return hostEntity().partitionType();
      }

      Geometry geometry () const
      {
        if( !geo_ )
        {
          CoordVectorType coords( coordFunction(), hostEntity() );
          geo_ = GeometryImplType( type(), coords );
        }
        return Geometry( geo_ );
      }

      EntitySeed seed () const { return EntitySeed( hostEntity().seed() ); }

      bool equals ( const GeoEntity &rhs ) const
      {
        return hostEntity() == rhs.hostEntity();
      }

      const CoordFunctionType &coordFunction () const
      {
        assert( coordFunction_ );
        return *coordFunction_;
      }

      const HostEntityType &hostEntity () const
      {
        return hostEntity_;
      }

    private:
      const CoordFunctionType *coordFunction_ = nullptr;
      HostEntityType hostEntity_;

      mutable GeometryImplType geo_;
    };



    // GeoEntity for codimension 0
    // ---------------------------

    template< int dim, class GridFamily >
    class GeoEntity< 0, dim, GridFamily >
    : public DefaultGridPartEntity < 0, dim, GridFamily >
    {
      typedef typename std::remove_const< GridFamily >::type::Traits Traits;

    public:
      static const int codimension = 0;
      static const int dimension = std::remove_const< GridFamily >::type::dimension;
      static const int mydimension = dimension - codimension;
      static const int dimensionworld = std::remove_const< GridFamily >::type::dimensionworld;

      typedef typename std::remove_const< GridFamily >::type::ctype ctype;

      typedef typename Traits::template Codim< codimension >::EntitySeed EntitySeed;
      typedef typename Traits::template Codim< codimension >::Geometry Geometry;
      typedef typename Traits::template Codim< codimension >::LocalGeometry LocalGeometry;

      typedef typename Traits::HierarchicIterator HierarchicIterator;
      typedef typename Traits::LeafIntersectionIterator LeafIntersectionIterator;
      typedef typename Traits::LevelIntersectionIterator LevelIntersectionIterator;

    private:
      typedef typename Traits::HostGridPartType HostGridPartType;
      typedef typename Traits::CoordFunctionType CoordFunctionType;

      typedef typename Geometry::Implementation GeometryImplType;

      typedef GeoCoordVector< mydimension, GridFamily > CoordVectorType;

    public:
      typedef typename HostGridPartType::template Codim< codimension >::EntityType HostEntityType;

      GeoEntity () = default;

      GeoEntity ( const CoordFunctionType &coordFunction, HostEntityType hostEntity )
      : coordFunction_( &coordFunction ),
        hostEntity_( std::move( hostEntity ) )
      {}

      template< class LocalFunction >
      GeoEntity ( const GeoEntity &other, const LocalFunction &localCoordFunction )
      : coordFunction_( other.coordFunction_ ),
        hostEntity_( other.hostEntity_ )
      {
        GeoLocalCoordVector< mydimension, GridFamily, LocalFunction > coords( localCoordFunction );
        geo_ = GeometryImplType( type(), coords );
      }

      GeometryType type () const
      {
        return hostEntity().type();
      }

      PartitionType partitionType () const
      {
        return hostEntity().partitionType();
      }

      Geometry geometry () const
      {
        if( !geo_ )
        {
          CoordVectorType coords( coordFunction(), hostEntity() );
          geo_ = GeometryImplType( type(), coords );
        }
        return Geometry( geo_ );
      }

      EntitySeed seed () const { return EntitySeed( hostEntity().seed() ); }

      template< int codim >
      int count () const
      {
        return hostEntity().template count< codim >();
      }

      unsigned int subEntities ( unsigned int codim ) const { return hostEntity().subEntities( codim ); }

      template< int codim >
      typename Traits::template Codim< codim >::Entity
      subEntity ( int i ) const
      {
        typedef typename Traits::template Codim< codim >::Entity::Implementation EntityImpl;
        return EntityImpl( *coordFunction_, make_entity( hostEntity().template subEntity< codim >( i ) ) );
      }

      bool hasBoundaryIntersections () const
      {
        return hostEntity().hasBoundaryIntersections();
      }

      bool equals ( const GeoEntity &rhs ) const
      {
        return hostEntity() == rhs.hostEntity();
      }

      const CoordFunctionType &coordFunction () const
      {
        assert( coordFunction_ );
        return *coordFunction_;
      }

      const HostEntityType &hostEntity () const
      {
        return hostEntity_;
      }

      void setHostEntity ( const HostEntityType &hostEntity )
      {
        hostEntity_ = &hostEntity;
      }

    private:
      const CoordFunctionType *coordFunction_ = nullptr;
      HostEntityType hostEntity_;

      mutable GeometryImplType geo_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_GRIDPART_GEOGRIDPART_ENTITY_HH


==> anc/xt-super/dune-fem/dune/fem/gridpart/geogridpart/geometry.hh <==
#ifndef DUNE_FEM_GRIDPART_GEOGRIDPART_GEOMETRY_HH
#define DUNE_FEM_GRIDPART_GEOGRIDPART_GEOMETRY_HH

#include <type_traits>

#include <dune/geometry/multilineargeometry.hh>

#include <dune/grid/geometrygrid/geometry.hh>

#include <dune/fem/gridpart/common/capabilities.hh>
#include <dune/fem/gridpart/geogridpart/cornerstorage.hh>

namespace Dune
{

  namespace Fem
  {

    // GeoGeometryTraits
    // -----------------

    template< class GridFamily >
    class GeoGeometryTraits
    {
      typedef typename std::remove_const< GridFamily >::type::Traits Traits;

      typedef typename Traits::HostGridPartType HostGridPartType;

      static const int dimension = std::remove_const< GridFamily >::type::dimension;

    public:
      typedef typename std::remove_const< GridFamily >::type::ctype ctype;

      typedef GenericGeometry::MatrixHelper< GenericGeometry::DuneCoordTraits< ctype > > MatrixHelper;

      static ctype tolerance () { return 16 * std::numeric_limits< ctype >::epsilon(); }

      template< int mydim, int cdim >
      struct CornerStorage
      {
        typedef GeoCornerStorage< mydim, cdim, GridFamily > Type;
      };

      template< int mydim >
      struct hasSingleGeometryType
      : public Dune::GeoGrid::InferHasSingleGeometryType< GridPartCapabilities::hasSingleGeometryType< HostGridPartType >, dimension, mydim >
      {};
    };



    // GeoGeometry
    // -----------

    template< int mydim, int cdim, class GridFamily >
    class GeoGeometry
    {
      typedef GeoGeometry< mydim, cdim, GridFamily > ThisType;

    public:
      typedef typename std::remove_const< GridFamily >::type::ctype ctype;

      static const int mydimension = mydim;
      static const int coorddimension = cdim;
      static const int dimension = std::remove_const< GridFamily >::type::dimension;
      static const int codimension = dimension - mydimension;

    protected:
      typedef CachedMultiLinearGeometry< ctype, mydimension, coorddimension, GeoGeometryTraits< GridFamily > > Mapping;

    public:
      typedef typename Mapping::LocalCoordinate LocalCoordinate;
      typedef typename Mapping::GlobalCoordinate GlobalCoordinate;

      typedef typename Mapping::JacobianTransposed JacobianTransposed;
      typedef typename Mapping::JacobianInverseTransposed JacobianInverseTransposed;

      GeoGeometry ()
      : mapping_( nullptr )
      {}

      template< class CoordVector >
      GeoGeometry ( const GeometryType &type, const CoordVector &coords )
      {
        assert( int( type.dim() ) == mydimension );
        mapping_ = new( mappingStorage_ ) Mapping( type, coords );
      }

      GeoGeometry ( const ThisType &other )
      {
        if( other.mapping_ )
          mapping_ = new( mappingStorage_ ) Mapping( *other.mapping_ );
        else
          mapping_ = nullptr;
      }

      ~GeoGeometry ()
      {
        if( mapping_ )
          mapping_->~Mapping();
      }

      const ThisType &operator= ( const ThisType &other )
      {
        if( mapping_ )
          mapping_->~Mapping();
        if( other.mapping_ )
          mapping_ = new( mappingStorage_ ) Mapping( *other.mapping_ );
        else
          mapping_ = nullptr;
        return *this;
      }

      operator bool () const { return bool( mapping_ ); }

      bool affine () const { return mapping_->affine(); }
      GeometryType type () const { return mapping_->type(); }

      int corners () const { return mapping_->corners(); }
      GlobalCoordinate corner ( const int i ) const { return mapping_->corner( i ); }
      GlobalCoordinate center () const { return mapping_->center(); }

      GlobalCoordinate global ( const LocalCoordinate &local ) const { return mapping_->global( local ); }
      LocalCoordinate local ( const GlobalCoordinate &global ) const { return mapping_->local( global ); }

      ctype integrationElement ( const LocalCoordinate &local ) const { return mapping_->integrationElement( local ); }
      ctype volume () const { return mapping_->volume(); }

      JacobianTransposed jacobianTransposed ( const LocalCoordinate &local ) const { return mapping_->jacobianTransposed( local ); }
      JacobianInverseTransposed jacobianInverseTransposed ( const LocalCoordinate &local ) const { return mapping_->jacobianInverseTransposed( local ); }

    private:
      Mapping* mapping_;
      char mappingStorage_[ sizeof( Mapping ) ];
    };

  } // namespace Fem


} // namespace Dune

#endif // #ifndef DUNE_FEM_GRIDPART_GEOGRIDPART_GEOMETRY_HH


==> anc/xt-super/dune-fem/dune/fem/gridpart/geogridpart/intersection.hh <==
#ifndef DUNE_FEM_GRIDPART_GEOGRIDPART_INTERSECTION_HH
#define DUNE_FEM_GRIDPART_GEOGRIDPART_INTERSECTION_HH

#include <type_traits>
#include <utility>

#include <dune/fem/gridpart/geogridpart/cornerstorage.hh>
#include <dune/fem/misc/compatibility.hh>

namespace Dune
{

  namespace Fem
  {

    // GeoIntersection
    // --------------

    template< class GridFamily >
    class GeoIntersection
    {
      typedef typename std::remove_const< GridFamily >::type::Traits Traits;

    public:
      typedef typename std::remove_const< GridFamily >::type::ctype ctype;

      static const int dimension = std::remove_const< GridFamily >::type::dimension;
      static const int dimensionworld = std::remove_const< GridFamily >::type::dimensionworld;

      typedef typename Traits::template Codim< 0 >::Entity Entity;
      typedef typename Traits::template Codim< 0 >::Geometry ElementGeometry;
      typedef typename Traits::template Codim< 1 >::Geometry Geometry;
      typedef typename Traits::template Codim< 1 >::LocalGeometry LocalGeometry;

      typedef typename Traits::CoordFunctionType CoordFunctionType;

    private:
      typedef typename Entity::Implementation EntityImplType;
      typedef typename ElementGeometry::Implementation ElementGeometryImplType;
      typedef typename Geometry::Implementation GeometryImplType;

      typedef typename Traits::HostGridPartType HostGridPartType;
      typedef typename HostGridPartType::IntersectionType HostIntersectionType;

      typedef GeoIntersectionCoordVector< GridFamily > CoordVectorType;

    public:
      GeoIntersection ( const CoordFunctionType &coordFunction, const ElementGeometry &insideGeo, HostIntersectionType hostIntersection )
      : coordFunction_( &coordFunction ),
        insideGeo_( insideGeo.impl() ),
        hostIntersection_( std::move( hostIntersection ) )
      {}

      Entity inside () const
      {
        return EntityImplType( coordFunction(), make_entity( hostIntersection().inside() ) );
      }

      Entity outside () const
      {
        return EntityImplType( coordFunction(), make_entity( hostIntersection().outside() ) );
      }

      bool boundary () const
      {
        return hostIntersection().boundary();
      }

      bool conforming () const
      {
        return hostIntersection().conforming();
      }

      bool neighbor () const
      {
        return hostIntersection().neighbor();
      }

      int boundaryId () const
      {
        return hostIntersection().boundaryId();
      }

      size_t boundarySegmentIndex () const
      {
        return hostIntersection().boundarySegmentIndex();
      }

      LocalGeometry geometryInInside () const
      {
        return hostIntersection().geometryInInside();
      }

      LocalGeometry geometryInOutside () const
      {
        return hostIntersection().geometryInOutside();
      }

      Geometry geometry () const
      {
        const LocalGeometry &localGeo = geometryInInside();
        CoordVectorType coords( insideGeo_, localGeo );
        return Geometry( GeometryImplType( type(), coords ) );
      }

      GeometryType type () const
      {
        return hostIntersection().type();
      }

      int indexInInside () const
      {
        return hostIntersection().indexInInside();
      }

      int indexInOutside () const
      {
        return hostIntersection().indexInOutside();
      }

      FieldVector< ctype, dimensionworld >
      integrationOuterNormal ( const FieldVector< ctype, dimension-1 > &local ) const
      {
        const ReferenceElement< ctype, dimension > &refElement
          = ReferenceElements< ctype, dimension>::general( insideGeo_.type() );

        FieldVector< ctype, dimension > x( geometryInInside().global( local ) );
        typedef typename ElementGeometryImplType::JacobianInverseTransposed JacobianInverseTransposed;
        const JacobianInverseTransposed &jit = insideGeo_.jacobianInverseTransposed( x );
        const FieldVector< ctype, dimension > &refNormal = refElement.integrationOuterNormal( indexInInside() );

        FieldVector< ctype, dimensionworld > normal;
        jit.mv( refNormal, normal );
        normal *= ctype( 1 ) / jit.det();
        return normal;
      }

      FieldVector< ctype, dimensionworld >
      outerNormal ( const FieldVector< ctype, dimension-1 > &local ) const
      {
        const ReferenceElement< ctype, dimension > &refElement
          = ReferenceElements< ctype, dimension>::general( insideGeo_.type() );

        FieldVector< ctype, dimension > x( geometryInInside().global( local ) );
        typedef typename ElementGeometryImplType::JacobianInverseTransposed JacobianInverseTransposed;
        const JacobianInverseTransposed &jit = insideGeo_.jacobianInverseTransposed( x );
        const FieldVector< ctype, dimension > &refNormal = refElement.integrationOuterNormal( indexInInside() );

        FieldVector< ctype, dimensionworld > normal;
        jit.mv( refNormal, normal );
        return normal;
      }

      FieldVector< ctype, dimensionworld >
      unitOuterNormal ( const FieldVector< ctype, dimension-1 > &local ) const
      {
        FieldVector< ctype, dimensionworld > normal = outerNormal( local );
        normal *= (ctype( 1 ) / normal.two_norm());
        return normal;
      }

      FieldVector< ctype, dimensionworld > centerUnitOuterNormal () const
      {
        const ReferenceElement< ctype, dimension-1 > &refFace
          = ReferenceElements< ctype, dimension-1 >::general( type() );
        return unitOuterNormal( refFace.position( 0, 0 ) );
      }

      const CoordFunctionType &coordFunction () const
      {
        assert( coordFunction_ );
        return *coordFunction_;
      }

      const HostIntersectionType &hostIntersection () const
      {
        return hostIntersection_;
      }

    private:
      const CoordFunctionType *coordFunction_ = nullptr;
      ElementGeometryImplType insideGeo_;
      HostIntersectionType hostIntersection_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_GRIDPART_GEOGRIDPART_INTERSECTION_HH


==> anc/xt-super/dune-fem/dune/fem/gridpart/geogridpart/intersectioniterator.hh <==
#ifndef DUNE_FEM_GRIDPART_GEOGRIDPART_INTERSECTIONITERATOR_HH
#define DUNE_FEM_GRIDPART_GEOGRIDPART_INTERSECTIONITERATOR_HH

#include <type_traits>
#include <utility>

#include <dune/grid/common/intersectioniterator.hh>

#include <dune/fem/gridpart/geogridpart/intersection.hh>

namespace Dune
{

  namespace Fem
  {

    // GeoIntersectionIterator
    // -----------------------

    template< class GridFamily >
    class GeoIntersectionIterator
    {
      typedef GeoIntersectionIterator< GridFamily > ThisType;

      typedef typename std::remove_const< GridFamily >::type::Traits Traits;

      typedef typename Traits::CoordFunctionType CoordFunctionType;
      typedef typename Traits::template Codim< 0 >::Geometry ElementGeometryType;
      typedef typename Traits::HostGridPartType::IntersectionIteratorType HostIntersectionIteratorType;

      typedef GeoIntersection< const GridFamily > IntersectionImplType;

    public:
      typedef Dune::Intersection< const GridFamily, IntersectionImplType > Intersection;

      GeoIntersectionIterator () = default;

      template< class Entity >
      GeoIntersectionIterator ( const Entity &inside,
                                HostIntersectionIteratorType hostIterator )
      : coordFunction_( &inside.impl().coordFunction() ),
        insideGeo_( inside.geometry() ),
        hostIterator_( std::move( hostIterator ) )
      {}

      bool equals ( const ThisType &other ) const
      {
        return hostIterator_ == other.hostIterator_;
      }

      void increment ()
      {
        ++hostIterator_;
      }

      Intersection dereference () const
      {
        return IntersectionImplType( coordFunction(), insideGeo_, *hostIterator_ );
      }

      const CoordFunctionType &coordFunction () const
      {
        assert( coordFunction_ );
        return *coordFunction_;
      }

    private:
      const CoordFunctionType *coordFunction_ = nullptr;
      ElementGeometryType insideGeo_;
      HostIntersectionIteratorType hostIterator_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_GRIDPART_GEOGRIDPART_INTERSECTIONITERATOR_HH


==> anc/xt-super/dune-fem/dune/fem/gridpart/geogridpart/iterator.hh <==
#ifndef DUNE_FEM_GRIDPART_GEOGRIDPART_ITERATOR_HH
#define DUNE_FEM_GRIDPART_GEOGRIDPART_ITERATOR_HH

#include <cassert>

#include <type_traits>
#include <utility>

#include <dune/grid/common/entitypointer.hh>
#include <dune/grid/common/gridenums.hh>

namespace Dune
{

  namespace Fem
  {

    // GeoIterator
    // -----------

    template< int codim, PartitionIteratorType pitype, class GridFamily >
    class GeoIterator
    {
      typedef typename std::remove_const< GridFamily >::type::Traits Traits;

      typedef typename Traits::HostGridPartType HostGridPartType;

    public:
      typedef typename Traits::CoordFunctionType CoordFunctionType;
      typedef typename HostGridPartType::template Codim< codim >::template Partition< pitype >::IteratorType HostIteratorType;

      static const int codimension = HostIteratorType::codimension;

      typedef typename Traits::template Codim< codimension >::Entity Entity;

      GeoIterator () = default;

      GeoIterator ( const CoordFunctionType &coordFunction, HostIteratorType hostIterator )
      : coordFunction_( &coordFunction ),
        hostIterator_( std::move( hostIterator ) )
      {}

      void increment ()
      {
        ++hostIterator_;
      }

      Entity dereference () const
      {
        return typename Entity::Implementation( coordFunction(), *hostIterator_ );
      }

      bool equals ( const GeoIterator &rhs ) const
      {
        return hostIterator_ == rhs.hostIterator_;
      }

      int level () const
      {
        return hostIterator_.level();
      }

      operator Dune::DefaultEntityPointer< Entity > () const
      {
        return Dune::DefaultEntityPointer< Entity >( dereference() );
      }
      
      bool equals ( const Dune::DefaultEntityPointer< Entity > &rhs ) const
      {
        return dereference() == rhs.dereference();
      }

    private:
      const CoordFunctionType &coordFunction () const
      {
        assert( coordFunction_ );
        return *coordFunction_;
      }

      const CoordFunctionType *coordFunction_ = nullptr;
      HostIteratorType hostIterator_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_GRIDPART_GEOGRIDPART_ITERATOR_HH


==> anc/xt-super/dune-fem/dune/fem/gridpart/idgridpart.hh <==
#ifndef DUNE_FEM_GRIDPART_IDGRIDPART_HH
#define DUNE_FEM_GRIDPART_IDGRIDPART_HH

#if not DUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS
#error "Experimental grid extensions required for IdGridPart. Reconfigure with --enable-experimental-grid-extensions to enable IdGridPart."
#else

#include <dune/grid/common/gridview.hh>

#include <dune/fem/gridpart/common/deaditerator.hh>
#include <dune/fem/gridpart/common/entitysearch.hh>
#include <dune/fem/gridpart/common/gridpart.hh>
#include <dune/fem/gridpart/common/metatwistutility.hh>
#include <dune/fem/gridpart/idgridpart/capabilities.hh>
#include <dune/fem/gridpart/idgridpart/datahandle.hh>
#include <dune/fem/gridpart/idgridpart/entity.hh>
#include <dune/fem/gridpart/idgridpart/geometry.hh>
#include <dune/fem/gridpart/idgridpart/indexset.hh>
#include <dune/fem/gridpart/idgridpart/intersection.hh>
#include <dune/fem/gridpart/idgridpart/intersectioniterator.hh>
#include <dune/fem/gridpart/idgridpart/iterator.hh>

namespace Dune
{

  namespace Fem
  {

    // Internal Forward Declarations
    // -----------------------------

    template< class HostGridPart >
    class IdGridPart;


    // IdGridPartTraits
    // ----------------

    template< class HostGridPart >
    struct IdGridPartTraits
    {
      typedef IdGridPart< HostGridPart > GridPartType;

      //! type of twist utility
      typedef MetaTwistUtility< typename HostGridPart :: TwistUtilityType >  TwistUtilityType;

      // Traits for dune-grid facades ("Gen-Gurke!")
      struct GridFamily
      {
        typedef typename HostGridPart::ctype ctype;

        static const int dimension = HostGridPart::dimension;
        static const int dimensionworld = HostGridPart::dimensionworld;

        struct Traits
        {
          typedef HostGridPart HostGridPartType;

          struct EmptyData {};

          // type of data passed to entities, intersections, and iterators
          // for IdGridPart this is just an empty place holder
          typedef EmptyData ExtraData;

          template< int codim >
          struct Codim
          {
            typedef Dune::Geometry< dimension - codim, dimensionworld, const GridFamily, IdGeometry > Geometry;
            typedef Dune::Geometry< dimension - codim, dimension, const GridFamily, IdLocalGeometry > LocalGeometry;

            typedef Dune::Entity< codim, dimension, const GridFamily, IdEntity > Entity;
            typedef typename HostGridPartType::GridType::template Codim< codim >::EntitySeed EntitySeed;
            typedef Dune::EntityPointer< const GridFamily, DefaultEntityPointer< Entity > > EntityPointer;
          };

          typedef DeadIntersection< const GridFamily > IntersectionImplType;
          typedef DeadIntersectionIterator< const GridFamily > IntersectionIteratorImplType;

          typedef Dune::Intersection< const GridFamily, IntersectionImplType > LeafIntersection;
          typedef Dune::Intersection< const GridFamily, IntersectionImplType > LevelIntersection;

          typedef Dune::IntersectionIterator< const GridFamily, IntersectionIteratorImplType, IntersectionImplType > LeafIntersectionIterator;
          typedef Dune::IntersectionIterator< const GridFamily, IntersectionIteratorImplType, IntersectionImplType > LevelIntersectionIterator;

          typedef Dune::EntityIterator< 0, const GridFamily, DeadIterator< typename Codim< 0 >::Entity > > HierarchicIterator;
        };

        template< int codim >
        struct Codim
        : public Traits::template Codim< codim >
        {};

        typedef typename Traits::LeafIntersectionIterator LeafIntersectionIterator;
        typedef typename Traits::LevelIntersectionIterator LevelIntersectionIterator;

        typedef typename Traits::HierarchicIterator HierarchicIterator;
      };

      typedef typename HostGridPart::GridType GridType;

      typedef IdIndexSet< const GridFamily > IndexSetType;

      static const PartitionIteratorType indexSetPartitionType = HostGridPart::indexSetPartitionType;
      static const InterfaceType indexSetInterfaceType = HostGridPart::indexSetInterfaceType;

      typedef IdIntersectionIterator < const GridFamily > IntersectionIteratorImplType;
      typedef IdIntersection< const GridFamily > IntersectionImplType;
      typedef IntersectionIterator< const GridFamily, IntersectionIteratorImplType, IntersectionImplType > IntersectionIteratorType;

      template< int codim >
      struct Codim
      {
        typedef typename GridFamily::Traits::template Codim< codim >::Geometry GeometryType;
        typedef typename GridFamily::Traits::template Codim< codim >::LocalGeometry LocalGeometryType;

        typedef typename GridFamily::Traits::template Codim< codim >::EntityPointer EntityPointerType;
        typedef typename GridFamily::Traits::template Codim< codim >::Entity EntityType;

        typedef typename GridFamily::Traits::template Codim< codim >::EntitySeed EntitySeedType;

        template< PartitionIteratorType pitype >
        struct Partition
        {
          typedef EntityIterator< codim, const GridFamily, IdIterator< codim, pitype, const GridFamily > > IteratorType;
        };
      };

      typedef typename HostGridPart::CollectiveCommunicationType CollectiveCommunicationType;

      static const bool conforming = HostGridPart::Traits::conforming;
    };



    // IdGridPart
    // ----------

    template< class HostGridPart >
    class IdGridPart
    : public GridPartInterface< IdGridPartTraits< HostGridPart > >
    {
      typedef IdGridPart< HostGridPart > ThisType;
      typedef GridPartInterface< IdGridPartTraits< HostGridPart > > BaseType;

      typedef typename IdGridPartTraits< HostGridPart >::GridFamily GridFamily;

    public:
      typedef HostGridPart HostGridPartType;

      typedef typename BaseType::GridType GridType;
      typedef typename BaseType::IndexSetType IndexSetType;
      typedef typename BaseType::IntersectionIteratorType IntersectionIteratorType;
      typedef typename BaseType::IntersectionType IntersectionType;
      typedef typename BaseType::CollectiveCommunicationType CollectiveCommunicationType;

      template< int codim >
      struct Codim
      : public BaseType::template Codim< codim >
      {};

      explicit IdGridPart ( GridType &grid )
      : hostGridPart_( grid ),
        indexSet_( hostGridPart_.indexSet() )
      {}

      explicit IdGridPart ( const HostGridPartType &hostGridPart )
      : hostGridPart_( hostGridPart ),
        indexSet_( hostGridPart_.indexSet() )
      {}

      const GridType &grid () const
      {
        return hostGridPart().grid();
      }

      GridType &grid ()
      {
        return hostGridPart_.grid();
      }

      const IndexSetType &indexSet () const
      {
        return indexSet_;
      }

      template< int codim >
      typename Codim< codim >::IteratorType
      begin () const
      {
        return begin< codim, InteriorBorder_Partition >();
      }

      template< int codim, PartitionIteratorType pitype >
      typename Codim< codim >::template Partition< pitype >::IteratorType
      begin () const
      {
        return IdIterator< codim, pitype, const GridFamily >( data(), hostGridPart().template begin< codim, pitype >() );
      }

      template< int codim >
      typename Codim< codim >::IteratorType
      end () const
      {
        return end< codim, InteriorBorder_Partition >();
      }

      template< int codim, PartitionIteratorType pitype >
      typename Codim< codim >::template Partition< pitype >::IteratorType
      end () const
      {
        return IdIterator< codim, pitype, const GridFamily >( data(), hostGridPart().template end< codim, pitype >() );
      }

      int level () const
      {
        return hostGridPart().level();
      }

      IntersectionIteratorType ibegin ( const typename Codim< 0 >::EntityType &entity ) const
      {
        return IdIntersectionIterator< const GridFamily >( data(), hostGridPart().ibegin( entity.impl().hostEntity() ) );
      }

      IntersectionIteratorType iend ( const typename Codim< 0 >::EntityType &entity ) const
      {
        return IdIntersectionIterator< const GridFamily >( data(), hostGridPart().iend( entity.impl().hostEntity() ) );
      }

      int boundaryId ( const IntersectionType &intersection ) const
      {
        return hostGridPart().boundaryId( intersection.impl().hostIntersection() );
      }

      const CollectiveCommunicationType &comm () const { return hostGridPart().comm(); }

      template< class DataHandle, class Data >
      void communicate ( CommDataHandleIF< DataHandle, Data > &handle,
                         InterfaceType iftype, CommunicationDirection dir ) const
      {
        typedef CommDataHandleIF< DataHandle, Data >  HostHandleType;
        IdDataHandle< HostHandleType, GridFamily > handleWrapper( data(), handle );
        hostGridPart().communicate( handleWrapper, iftype, dir );
      }

      template < class EntitySeed >
      typename Codim< EntitySeed::codimension >::EntityType
      entity ( const EntitySeed &seed ) const
      {
        typedef typename Codim< EntitySeed::codimension >::EntityType::Implementation EntityImp;
        return EntityImp( data(), hostGridPart().entity( seed ) );
      }

      // convert a grid entity to a grid part entity ("Gurke!")
      template< class Entity >
      MakeableInterfaceObject< typename Codim< Entity::codimension >::EntityType >
      convert ( const Entity &entity ) const
      {
        // create a grid part entity from a given grid entity
        typedef typename Codim< Entity::codimension >::EntityType EntityType;
        typedef typename EntityType::Implementation Implementation;
        typedef MakeableInterfaceObject< EntityType > EntityObj;
        // here, grid part information can be passed, if necessary
        return EntityObj( Implementation( entity ) );
      }

      const HostGridPartType &hostGridPart () const { return hostGridPart_; }

      typedef typename GridFamily::Traits::ExtraData ExtraData;
      ExtraData data () const { return ExtraData(); }

    protected:
      HostGridPartType hostGridPart_;
      IndexSetType indexSet_;
    };



    // GridEntityAccess for IdEntity
    // -----------------------------

    template< int codim, int dim, class GridFamily >
    struct GridEntityAccess< Dune::Entity< codim, dim, GridFamily, IdEntity > >
    {
      typedef Dune::Entity< codim, dim, GridFamily, IdEntity > EntityType;
      typedef GridEntityAccess< typename EntityType::Implementation::HostEntityType > HostAccessType;
      typedef typename HostAccessType::GridEntityType GridEntityType;

      static const GridEntityType &gridEntity ( const EntityType &entity )
      {
        return HostAccessType::gridEntity( entity.impl().hostEntity() );
      }
    };



    // EntitySearch for IdGridPart
    // ---------------------------

    template< class HostGridPart, int codim, PartitionIteratorType partition >
    class EntitySearch< IdGridPart< HostGridPart >, codim, partition >
    {
      typedef EntitySearch< IdGridPart< HostGridPart >, codim, partition > ThisType;

    public:
      typedef IdGridPart< HostGridPart > GridPartType;
      typedef typename GridPartType::ExtraData  ExtraData;

      typedef typename GridPartType::template Codim< codim >::EntityType EntityType;

      typedef typename EntityType::Geometry::GlobalCoordinate GlobalCoordinateType;

      explicit EntitySearch ( const GridPartType &gridPart )
      : hostEntitySearch_( gridPart.hostGridPart() ),
        data_( gridPart.data() )
      {}

      EntityType operator() ( const GlobalCoordinateType &x ) const
      {
        typedef typename EntityType::Implementation EntityImpl;
        return EntityImpl( data_, hostEntitySearch_( x ) );
      }

    protected:
      const EntitySearch< HostGridPart > hostEntitySearch_;
      ExtraData data_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #if not DUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS
#endif // #ifndef DUNE_FEM_GRIDPART_IDGRIDPART_HH


==> anc/xt-super/dune-fem/dune/fem/gridpart/idgridpart/CMakeLists.txt <==
dune_install(
  capabilities.hh
  datahandle.hh
  entity.hh
  geometry.hh
  indexset.hh
  intersection.hh
  intersectioniterator.hh
  iterator.hh
)


==> anc/xt-super/dune-fem/dune/fem/gridpart/idgridpart/Makefile.am <==
idgridpartdir = $(includedir)/dune/fem/gridpart/idgridpart
idgridpart_HEADERS = \
	capabilities.hh \
	datahandle.hh \
	entity.hh \
	geometry.hh \
	indexset.hh \
	intersection.hh \
	intersectioniterator.hh \
	iterator.hh

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/dune/fem/gridpart/idgridpart/capabilities.hh <==
#ifndef DUNE_FEM_GRIDPART_IDGRIDPART_CAPABILITIES_HH
#define DUNE_FEM_GRIDPART_IDGRIDPART_CAPABILITIES_HH

//- dune-common includes
#include <dune/common/typetraits.hh>

//- dune-geometry includes
#include <dune/geometry/genericgeometry/topologytypes.hh>

//- dune-fem includes
#include <dune/fem/gridpart/common/capabilities.hh>

namespace Dune
{

  namespace Fem
  {

    // Forward declaration
    // -------------------

    template< class >
    class IdGridPart;



    namespace GridPartCapabilities
    {

      template< class HostGridPartType >
      struct hasGrid< IdGridPart< HostGridPartType > >
      {
        static const bool v = true;
      };


      template< class HostGridPartType >
      struct hasSingleGeometryType< IdGridPart< HostGridPartType > >
      {
        static const bool v = hasSingleGeometryType< HostGridPartType >::v;
        static const unsigned int topologyId = hasSingleGeometryType< HostGridPartType >::topologyId;
      };


      template< class HostGridPartType >
      struct isCartesian< IdGridPart< HostGridPartType > >
      {
        static const bool v = isCartesian< HostGridPartType >::v;
      };


      template< class HostGridPartType, int codim  >
      struct hasEntity< IdGridPart< HostGridPartType >, codim >
      {
        static const bool v = hasEntity< HostGridPartType, codim >::v;
      };


      template< class HostGridPartType >
      struct isParallel< IdGridPart< HostGridPartType > >
      {
        static const bool v = isParallel< HostGridPartType >::v;
      };


      template< class HostGridPartType, int codim >
      struct canCommunicate< IdGridPart< HostGridPartType >, codim >
      {
        static const bool v = canCommunicate< HostGridPartType, codim >::v;
      };


      template< class HostGridPartType >
      struct isConforming< IdGridPart< HostGridPartType > >
      {
        static const bool v = isConforming< HostGridPartType >::v;
      };

    } // namespace GridPartCapabilities

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_GRIDPART_IDGRIDPART_CAPABILITIES_HH


==> anc/xt-super/dune-fem/dune/fem/gridpart/idgridpart/datahandle.hh <==
#ifndef DUNE_IDGRID_DATAHANDLE_HH
#define DUNE_IDGRID_DATAHANDLE_HH

//- C++ include
#include <type_traits>

//- dune-grid includes
#include <dune/grid/common/datahandleif.hh>

#if HAVE_DUNE_ALUGRID
#include <dune/alugrid/common/ldbhandleif.hh>
#endif

namespace Dune
{

  // IdDataHandle
  // ------------

  template< class WrappedHandle, class GridFamily >
  class IdDataHandle
    : public CommDataHandleIF< IdDataHandle< WrappedHandle, GridFamily >, typename WrappedHandle::DataType >
  {
  protected:
    typedef IdDataHandle< WrappedHandle, GridFamily > ThisType;

    // type of traits
    typedef typename std::remove_const< GridFamily >::type::Traits Traits;

    typedef typename Traits :: ExtraData ExtraData ;

    template< int codim >
    struct Codim
    {
      // type of entity
      typedef typename Traits::template Codim< codim >::Entity EntityType;
    };

  public:
    // type of data to be communicated
    typedef typename WrappedHandle::DataType DataType;

    typedef CommDataHandleIF< ThisType, DataType > DataHandleIFType;

    IdDataHandle ( const ThisType & ) = delete;

    IdDataHandle ( ExtraData data, WrappedHandle &wrappedHandle )
    : wrappedHandle_( wrappedHandle ),
      data_( data )
    {}

    bool contains ( int dim, int codim ) const
    {
      return wrappedHandle_.contains( dim, codim );
    }

    bool fixedsize ( int dim, int codim ) const
    {
      return wrappedHandle_.fixedsize( dim, codim );
    }

    template< class HostEntity >
    size_t size ( const HostEntity &hostEntity ) const
    {
      typedef typename Codim< HostEntity::codimension >::EntityType EntityType;
      const EntityType entity( typename EntityType::Implementation( data(), hostEntity ) );
      return wrappedHandle_.size( entity );
    }

    template< class MessageBuffer, class HostEntity >
    void gather ( MessageBuffer &buffer, const HostEntity &hostEntity ) const
    {
      typedef typename Codim< HostEntity::codimension >::EntityType EntityType;
      const EntityType entity( typename EntityType::Implementation( data(), hostEntity ) );
      wrappedHandle_.gather( buffer, entity );
    }

    template< class MessageBuffer, class HostEntity >
    void scatter ( MessageBuffer &buffer, const HostEntity &hostEntity, size_t size )
    {
      typedef typename Codim< HostEntity::codimension >::EntityType EntityType;
      const EntityType entity( typename EntityType::Implementation( data(), hostEntity ) );
      wrappedHandle_.scatter( buffer, entity, size );
    }

    ExtraData data() const { return data_; }

  protected:
    WrappedHandle &wrappedHandle_;
    ExtraData data_;
  };

} // namespace Dune

#endif // #ifndef DUNE_IDGRID_DATAHANDLE_HH


==> anc/xt-super/dune-fem/dune/fem/gridpart/idgridpart/entity.hh <==
#ifndef DUNE_FEM_GRIDPART_IDGRIDPART_ENTITY_HH
#define DUNE_FEM_GRIDPART_IDGRIDPART_ENTITY_HH

#include <type_traits>
#include <utility>

//- dune-common includes
#include <dune/common/nullptr.hh>

//- dune-grid includes
#include <dune/grid/common/entity.hh>
#include <dune/grid/common/gridenums.hh>

//- dune-fem includes
#include <dune/fem/gridpart/common/defaultgridpartentity.hh>
#include <dune/fem/gridpart/idgridpart/geometry.hh>
#include <dune/fem/misc/compatibility.hh>

namespace Dune
{
  namespace Fem {

    // IdEntityBasic
    // -------------

    template< int codim, int dim, class GridFamily >
    class IdEntityBasic
      : public DefaultGridPartEntity < codim, dim, GridFamily >
    {
    protected:
      typedef typename std::remove_const< GridFamily >::type::Traits Traits;

    public:
      /** \name Attributes
       *  \{ */

      //! codimensioon of the entity
      static const int codimension = codim;
      //! dimension of the grid
      static const int dimension = std::remove_const< GridFamily >::type::dimension;
      //! dimension of the entity
      static const int mydimension = dimension - codimension;
      //! dimension of the world
      static const int dimensionworld = std::remove_const< GridFamily >::type::dimensionworld;

      /** \} */

      /** \name Types Required by DUNE
       *  \{ */

      //! coordinate type of the grid
      typedef typename std::remove_const< GridFamily >::type::ctype ctype;

      //! type of corresponding entity seed
      typedef typename GridFamily::template Codim< codimension >::EntitySeed EntitySeedType;
      //! type of corresponding geometry
      typedef typename Traits::template Codim< codimension >::Geometry Geometry;

      /** \} */

    protected:
      // type of the host grid
      typedef typename Traits::HostGridPartType  HostGridPartType;

      // type of extra data, e.g. a pointer to grid (here empty)
      typedef typename Traits::ExtraData ExtraData;

    public:
      /** \name Host Types
       *  \{ */

      //! type of corresponding host entity
      typedef typename HostGridPartType::template Codim< codimension >::EntityType HostEntityType;

      /** \} */

      /** \name Construction, Initialization and Destruction
       *  \{ */

      /** \brief construct a null entity */
      IdEntityBasic () = default;

      /** \brief construct an initialized entity
       *
       *  \param[in]  hostEntity  corresponding entity in the host grid
       */
      IdEntityBasic ( ExtraData data, HostEntityType hostEntity )
      : data_( std::move( data ) ),
        hostEntity_( std::move( hostEntity ) )
      {}

      /** \} */

      /** \name Methods Shared by Entities of All Codimensions
       *  \{ */

      /** \brief obtain the name of the corresponding reference element
       *
       *  This type can be used to access the DUNE reference element.
       */
      GeometryType type () const
      {
        return hostEntity().type();
      }

      /** \brief obtain the level of this entity */
      int level () const
      {
        return hostEntity().level();
      }

      /** \brief obtain the partition type of this entity */
      PartitionType partitionType () const
      {
        return hostEntity().partitionType();
      }

      /** obtain the geometry of this entity */
      Geometry geometry () const
      {
        return Geometry( hostEntity().geometry() );
      }

      /** \brief return EntitySeed of host grid entity */
      EntitySeedType seed () const { return hostEntity().seed(); }

      /** \brief check for equality */
      bool equals ( const IdEntityBasic &rhs ) const
      {
        return hostEntity() == rhs.hostEntity();
      }

      /** \} */


      /** \name Methods Supporting the GridPart Implementation
       *  \{ */

      const HostEntityType &hostEntity () const
      {
        return hostEntity_;
      }

      const ExtraData &data () const { return data_; }

      /** \} */

    protected:
      ExtraData data_;
      HostEntityType hostEntity_;
    };



    // IdGridEntity
    // ------------

    template< int codim, int dim, class GridFamily >
    class IdEntity : public IdEntityBasic< codim, dim, GridFamily >
    {
      typedef IdEntityBasic< codim, dim, GridFamily > BaseType ;
    protected:
      typedef typename std::remove_const< GridFamily >::type::Traits Traits;

    protected:
      // type of the host grid
      typedef typename Traits::HostGridPartType  HostGridPartType;

      // type of extra data, e.g. a pointer to grid (here empty)
      typedef typename Traits::ExtraData ExtraData;

    public:
      using BaseType :: codimension ;

      /** \name Host Types
       *  \{ */

      //! type of corresponding host entity
      typedef typename HostGridPartType::template Codim< codimension >::EntityType HostEntityType;
      /** \} */

      /** \brief construct a null entity */
      IdEntity () = default;

      IdEntity ( ExtraData data, HostEntityType hostEntity )
      : BaseType( data, hostEntity )
      {}
    };


    // IdGridEntity for codimension 0
    // ----------------------------------

    /** \copydoc IdGridEntity
     *
     *  \nosubgrouping
     */
    template< int dim, class GridFamily >
    class IdEntity< 0, dim, GridFamily > : public IdEntityBasic< 0, dim, GridFamily >
    {
      typedef IdEntityBasic< 0, dim, GridFamily > BaseType ;
    protected:
      typedef typename BaseType::Traits Traits;
      typedef typename BaseType::HostGridPartType HostGridPartType;

      // type of extra data, e.g. a pointer to grid (here empty)
      typedef typename BaseType::ExtraData ExtraData;

    public:
      using BaseType::codimension ;
      using BaseType::data ;
      using BaseType::hostEntity ;
      /** \name Host Types
       *  \{ */

      //! type of corresponding host entity
      typedef typename HostGridPartType::template Codim< codimension >::EntityType HostEntityType;
      /** \} */

    public:
      /** \name Types Required by DUNE
       *  \{ */

      //! type of corresponding local geometry
      typedef typename Traits::template Codim< codimension >::LocalGeometry LocalGeometry;

      /** \} */

      /** \name Construction, Initialization and Destruction
       *  \{ */

      /** \brief construct a null entity
       *  \param[in]  data  data pointer (here empty)
       */
      IdEntity () = default;

      /** \brief construct an initialized entity
       *
       *  \param[in]  data        data pointer (here empty)
       *  \param[in]  hostEntity  corresponding entity in the host grid
       */
      IdEntity ( ExtraData data, HostEntityType hostEntity )
      : BaseType( data, hostEntity )
      {}

      /** \} */

      unsigned int subEntities( const unsigned int codim ) const
      {
        return hostEntity().subEntities( codim );
      }

      template< int codim >
      int count () const
      {
        return hostEntity().template count< codim >();
      }

      template< int codim >
      typename Traits::template Codim< codim >::Entity
      subEntity ( int i ) const
      {
        typedef typename Traits::template Codim< codim >::Entity::Implementation EntityImpl;
        return EntityImpl( data(), make_entity( hostEntity().template subEntity< codim >( i ) ) );
      }

      bool hasBoundaryIntersections () const
      {
        return hostEntity().hasBoundaryIntersections();
      }

      /** \} */

    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_IDGRID_ENTITY_HH


==> anc/xt-super/dune-fem/dune/fem/gridpart/idgridpart/geometry.hh <==
#ifndef DUNE_FEM_GRIDPART_IDGRIDPART_GEOMETRY_HH
#define DUNE_FEM_GRIDPART_IDGRIDPART_GEOMETRY_HH

#include <type_traits>

#include <dune/grid/common/geometry.hh>

namespace Dune
{

  namespace Fem
  {

    // Internal Forward Declarations
    // -----------------------------

    template< int, int, class > class IdGeometry;
    template< int, int, class > class IdLocalGeometry;


    // IdBasicGeometry
    // ---------------

    template< class Traits >
    struct IdBasicGeometry
    {
      typedef typename Traits::HostGeometryType HostGeometryType;

      static const int mydimension = HostGeometryType::mydimension;
      static const int coorddimension = HostGeometryType::coorddimension;

      typedef typename HostGeometryType::ctype ctype;
      typedef FieldVector< ctype, mydimension > LocalVector;
      typedef FieldVector< ctype, coorddimension > GlobalVector;

      typedef typename HostGeometryType::JacobianTransposed JacobianTransposed;
      typedef typename HostGeometryType::JacobianInverseTransposed JacobianInverseTransposed;

      IdBasicGeometry ( const HostGeometryType &hostGeometry )
      : hostGeometry_( hostGeometry )
      {}

      operator bool () const { return bool( hostGeometry_ ); }

      GeometryType type () const { return hostGeometry_.type(); }
      bool affine () const { return hostGeometry_.affine(); }

      int corners () const { return hostGeometry_.corners(); }
      GlobalVector corner ( const int i ) const { return hostGeometry_.corner( i ); }
      GlobalVector center () const { return hostGeometry_.center(); }

      GlobalVector global ( const LocalVector &local ) const { return hostGeometry_.global( local ); }
      LocalVector local ( const GlobalVector &global ) const { return hostGeometry_.local( global ); }

      ctype integrationElement ( const LocalVector &local ) const { return hostGeometry_.integrationElement( local ); }
      ctype volume () const { return hostGeometry_.volume(); }

      JacobianTransposed jacobianTransposed ( const LocalVector &local ) const
      {
        return hostGeometry_.jacobianTransposed( local );
      }

      JacobianInverseTransposed jacobianInverseTransposed ( const LocalVector &local ) const
      {
        return hostGeometry_.jacobianInverseTransposed( local );
      }

    private:
      HostGeometryType hostGeometry_;
    };



    // IdGeometryTraits
    // ----------------

    template< int mydim, class GridFamily >
    struct IdGeometryTraits
    {
      typedef typename std::remove_const< GridFamily >::type::Traits::HostGridPartType HostGridPartType;

      static const int dimension = HostGridPartType::dimension;
      static const int mydimension = mydim;
      static const int codimension = dimension - mydimension;

      typedef typename HostGridPartType::template Codim< codimension >::GeometryType HostGeometryType;
    };



    // IdGeometry
    // ----------

    template< int mydim, int cdim, class GridFamily >
    class IdGeometry
    : public IdBasicGeometry< IdGeometryTraits< mydim, GridFamily > >
    {
      typedef IdBasicGeometry< IdGeometryTraits< mydim, GridFamily > > Base;

    public:
      typedef typename Base::HostGeometryType HostGeometryType;

      IdGeometry ()
      {}

      IdGeometry ( const HostGeometryType &hostGeometry )
      : Base( hostGeometry )
      {}
    };



    // IdLocalGeometryTraits
    // ---------------------

    template< int mydim, class GridFamily >
    struct IdLocalGeometryTraits
    {
      typedef typename std::remove_const< GridFamily >::type::Traits::HostGridPartType HostGridPartType;

      static const int dimension = HostGridPartType::dimension;
      static const int mydimension = mydim;
      static const int codimension = dimension - mydimension;

      typedef typename HostGridPartType::template Codim< codimension >::LocalGeometryType HostGeometryType;
    };



    // IdLocalGeometry
    // -------------------

    template< int mydim, int cdim, class GridFamily >
    class IdLocalGeometry
    : public IdBasicGeometry< IdLocalGeometryTraits< mydim, GridFamily > >
    {
      typedef IdBasicGeometry< IdLocalGeometryTraits< mydim, GridFamily > > Base;

    public:
      typedef typename Base::HostGeometryType HostGeometryType;

      IdLocalGeometry ()
      {}

      IdLocalGeometry ( const HostGeometryType &hostGeometry )
      : Base( hostGeometry )
      {}
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_GRIDPART_IDGRIDPART_GEOMETRY_HH


==> anc/xt-super/dune-fem/dune/fem/gridpart/idgridpart/indexset.hh <==
#ifndef DUNE_FEM_GRIDPART_IDGRIDPART_INDEXSET_HH
#define DUNE_FEM_GRIDPART_IDGRIDPART_INDEXSET_HH

#include <type_traits>
#include <vector>

#include <dune/geometry/type.hh>

#include <dune/fem/gridpart/common/indexset.hh>
#include <dune/fem/gridpart/common/persistentindexset.hh>

#include <dune/fem/io/streams/streams.hh>

namespace Dune
{

  namespace Fem
  {

    // Internal forward declaration
    // ----------------------------

    template< class GridFamily >
    class IdIndexSet;



    namespace __IdIndexSet
    {

      // IndexSet
      // --------

      template< class GridFamily >
      class IndexSet
      {
      protected:
        typedef typename std::remove_const< GridFamily >::type::Traits Traits;

      public:
        typedef typename Traits::HostGridPartType::IndexSetType HostIndexSetType;

        static const int dimension = HostIndexSetType::dimension;

        template< int codim >
        struct Codim
        {
          typedef typename Traits::template Codim< codim >::Entity Entity;
        };

        typedef typename HostIndexSetType::IndexType IndexType;

        typedef typename HostIndexSetType::Types Types;

        explicit IndexSet ( const HostIndexSetType &hostIndexSet )
          : hostIndexSet_( hostIndexSet )
        {}

        Types types ( int codim ) const
        {
          return hostIndexSet().types( codim );
        }

        const std::vector< GeometryType > &geomTypes ( int codim ) const
        {
          return hostIndexSet().geomTypes( codim );
        }

        template< class Entity >
        bool contains ( const Entity &entity ) const
        {
          return hostIndexSet().contains( entity.impl().hostEntity() );
        }

        IndexType size ( GeometryType type ) const
        {
          return hostIndexSet().size( type );
        }

        IndexType size ( int codim ) const
        {
          return hostIndexSet().size( codim );
        }

        template< class Entity >
        IndexType index ( const Entity &entity ) const
        {
          return index< Entity::codimension >( entity );
        }

        template< int codim >
        IndexType index ( const typename Codim< codim >::Entity &entity ) const
        {
          return hostIndexSet().template index< codim >( entity.impl().hostEntity() );
        }

        template< class Entity >
        IndexType subIndex ( const Entity &entity, int i, unsigned int cd ) const
        {
          return subIndex< Entity::codimension >( entity, i, cd );
        }

        template< int codim >
        IndexType subIndex ( const typename Codim< codim >::Entity &entity, int i, unsigned int cd ) const
        {
          return hostIndexSet().template subIndex< codim >( entity.impl().hostEntity(), i, cd );
        }

        const HostIndexSetType &hostIndexSet () const
        {
          return hostIndexSet_;
        }

      private:
        const HostIndexSetType &hostIndexSet_;
      };



      // ConsecutiveIndexSet
      // -------------------

      template< class GridFamily >
      class ConsecutiveIndexSet
        : public IndexSet< GridFamily >
      {
        typedef IndexSet< GridFamily > BaseType;

      public:
        typedef typename BaseType::HostIndexSetType HostIndexSetType;

        using BaseType::hostIndexSet;

        explicit ConsecutiveIndexSet ( const HostIndexSetType &hostIndexSet )
          : BaseType ( hostIndexSet )
        {}

        bool consecutive () const { return hostIndexSet().consecutive(); }

        void resize () { hostIndexSet().resize(); }

        bool compress () { return hostIndexSet().compress(); }

        void insertEntity ( const typename BaseType::template Codim< 0 >::Entity &entity )
        {
          hostIndexSet().insertEntity( entity.impl().hostEntity() );
        }

        void removeEntity ( const typename BaseType::template Codim< 0 >::Entity &entity )
        {
          hostIndexSet().removeEntity( entity.impl().hostEntity() );
        }

        void backup () const { hostIndexSet().backup(); }

        void restore () { hostIndexSet().restore(); }

        template< class T >
        void write ( OutStreamInterface< T > &stream )
        {
          hostIndexSet().write( stream );
        }

        template< class T >
        void read ( InStreamInterface< T > &stream )
        {
          hostIndexSet().read( stream );
        }

      protected:
        HostIndexSetType &hostIndexSet ()
        {
          return const_cast< HostIndexSetType & >( BaseType::hostIndexSet() );
        }
      };



      // AdaptiveIndexSet
      // ----------------

      template< class GridFamily >
      class AdaptiveIndexSet
        : public ConsecutiveIndexSet< GridFamily >
      {
        typedef ConsecutiveIndexSet< GridFamily > BaseType;

      public:
        explicit AdaptiveIndexSet ( const typename BaseType::HostIndexSetType &hostIndexSet )
          : BaseType ( hostIndexSet )
        {}

        int numberOfHoles ( GeometryType type ) const
        {
          return this->hostIndexSet().numberOfHoles( type );
        }
        
        int numberOfHoles ( int codim ) const
        {
          return this->hostIndexSet().numberOfHoles( codim );
        }

        int oldIndex ( int hole, GeometryType type ) const
        {
          return this->hostIndexSet().oldIndex( hole, type );
        }
        
        int oldIndex ( int hole, int codim ) const
        {
          return this->hostIndexSet().oldIndex( hole, codim );
        }

        int newIndex ( int hole, GeometryType type ) const
        {
          return this->hostIndexSet().newIndex( hole, type );
        }

        int newIndex ( int hole, int codim ) const
        {
          return this->hostIndexSet().newIndex( hole, codim );
        }
      };



      // Implementation
      // --------------

      template< class GridFamily,
                class HostIndexSet = typename std::remove_const< GridFamily >::type::Traits::HostGridPartType::IndexSetType,
                bool consecutive = Capabilities::isConsecutiveIndexSet< HostIndexSet >::v,
                bool adaptive = Capabilities::isAdaptiveIndexSet< HostIndexSet >::v >
      struct Implementation
      {
        typedef typename std::conditional< adaptive,
            AdaptiveIndexSet< GridFamily >,
            typename std::conditional< consecutive,
                ConsecutiveIndexSet< GridFamily >,
                IndexSet< GridFamily >
              >::type
          >::type Type;
      };

    } // namespace __IdIndexSet



    // IdIndexSet
    // ----------

    template< class GridFamily >
    class IdIndexSet
      : public __IdIndexSet::Implementation< GridFamily >::Type
    {
      typedef typename __IdIndexSet::Implementation< GridFamily >::Type BaseType;

      friend class Capabilities::isPersistentIndexSet< IdIndexSet< GridFamily > >;

    public:
      explicit IdIndexSet ( const typename BaseType::HostIndexSetType &hostIndexSet )
        : BaseType ( hostIndexSet )
      {}
    };



    namespace Capabilities
    {

      template< class GridFamily >
      struct isConsecutiveIndexSet< IdIndexSet< GridFamily > >
        : public isConsecutiveIndexSet< typename IdIndexSet< GridFamily >::HostIndexSetType >
      {};

      template< class GridFamily >
      struct isAdaptiveIndexSet< IdIndexSet< GridFamily > >
        : public isAdaptiveIndexSet< typename IdIndexSet< GridFamily >::HostIndexSetType >
      {};

      template< class GridFamily >
      struct isPersistentIndexSet< IdIndexSet< GridFamily > >
      {
      private:
        typedef IdIndexSet< GridFamily > IndexSetType;
        typedef typename IndexSetType::HostIndexSetType HostIndexSetType;

      public:
        static const bool v = isPersistentIndexSet< HostIndexSetType >::v;

        static constexpr PersistentIndexSetInterface *map ( IndexSetType &indexSet ) noexcept
        {
          return isPersistentIndexSet< HostIndexSetType >::map( indexSet.hostIndexSet() );
        }
      };

    } // namespace Capabilities

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_GRIDPART_IDGRIDPART_INDEXSET_HH


==> anc/xt-super/dune-fem/dune/fem/gridpart/idgridpart/intersection.hh <==
#ifndef DUNE_FEM_GRIDPART_IDGRIDPART_INTERSECTION_HH
#define DUNE_FEM_GRIDPART_IDGRIDPART_INTERSECTION_HH

#include <type_traits>
#include <utility>

#include <dune/fem/gridpart/idgridpart/geometry.hh>
#include <dune/fem/misc/compatibility.hh>

namespace Dune
{

  namespace Fem
  {

    // IdIntersection
    // --------------

    template< class GridFamily >
    class IdIntersection
    {
      typedef typename std::remove_const< GridFamily >::type::Traits Traits;

      typedef typename Traits::HostGridPartType HostGridPartType;

    public:
      typedef typename std::remove_const< GridFamily >::type::ctype ctype;

      static const int dimension = std::remove_const< GridFamily >::type::dimension;
      static const int dimensionworld = std::remove_const< GridFamily >::type::dimensionworld;

      typedef typename Traits::template Codim< 0 >::Entity Entity;
      typedef typename Traits::template Codim< 1 >::Geometry Geometry;
      typedef typename Traits::template Codim< 1 >::LocalGeometry LocalGeometry;

      typedef typename Traits::ExtraData  ExtraData;

    private:
      typedef typename Entity::Implementation EntityImpl;

      typedef typename HostGridPartType::IntersectionType HostIntersectionType;

    public:
      IdIntersection () = default;

      IdIntersection ( ExtraData data, HostIntersectionType hostIntersection )
      : data_( std::move( data ) ),
        hostIntersection_( std::move( hostIntersection ) )
      {}

      Entity inside () const
      {
        return EntityImpl( data(), make_entity( hostIntersection().inside() ) );
      }

      Entity outside () const
      {
        return EntityImpl( data(), make_entity( hostIntersection().outside() ) );
      }

      bool boundary () const
      {
        return hostIntersection().boundary();
      }

      bool conforming () const
      {
        return hostIntersection().conforming();
      }

      int twistInSelf() const
      {
        return hostIntersection().impl().twistInSelf();
      }

      int twistInNeighbor() const
      {
        return hostIntersection().impl().twistInNeighbor();
      }

      bool neighbor () const
      {
        return hostIntersection().neighbor();
      }

      int boundaryId () const
      {
        return hostIntersection().boundaryId();
      }

      size_t boundarySegmentIndex () const
      {
        return hostIntersection().boundarySegmentIndex();
      }

      LocalGeometry geometryInInside () const
      {
        return LocalGeometry( hostIntersection().geometryInInside() );
      }

      LocalGeometry geometryInOutside () const
      {
        return LocalGeometry( hostIntersection().geometryInOutside() );
      }

      Geometry geometry () const
      {
        return Geometry( hostIntersection().geometry() );
      }

      GeometryType type () const
      {
        return hostIntersection().type();
      }

      int indexInInside () const
      {
        return hostIntersection().indexInInside();
      }

      int indexInOutside () const
      {
        return hostIntersection().indexInOutside();
      }

      FieldVector< ctype, dimensionworld >
      integrationOuterNormal ( const FieldVector< ctype, dimension-1 > &local ) const
      {
        return hostIntersection().integrationOuterNormal( local );
      }

      FieldVector< ctype, dimensionworld >
      outerNormal ( const FieldVector< ctype, dimension-1 > &local ) const
      {
        return hostIntersection().outerNormal( local );
      }

      FieldVector< ctype, dimensionworld >
      unitOuterNormal ( const FieldVector< ctype, dimension-1 > &local ) const
      {
        return hostIntersection().unitOuterNormal( local );
      }

      FieldVector< ctype, dimensionworld > centerUnitOuterNormal () const
      {
        return hostIntersection().centerUnitOuterNormal();
      }

      const ExtraData &data () const { return data_; }

      const HostIntersectionType &hostIntersection () const
      {
        return hostIntersection_;
      }

    protected:
      ExtraData data_;
      HostIntersectionType hostIntersection_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_GRIDPART_IDGRIDPART_INTERSECTION_HH


==> anc/xt-super/dune-fem/dune/fem/gridpart/idgridpart/intersectioniterator.hh <==
#ifndef DUNE_FEM_GRIDPART_IDGRIDPART_INTERSECTIONITERATOR_HH
#define DUNE_FEM_GRIDPART_IDGRIDPART_INTERSECTIONITERATOR_HH

#include <type_traits>
#include <utility>

#include <dune/grid/common/intersectioniterator.hh>

#include <dune/fem/gridpart/idgridpart/intersection.hh>

namespace Dune
{

  namespace Fem
  {

    // IdIntersectionIterator
    // ----------------------

    template< class GridFamily >
    class IdIntersectionIterator
    {
      typedef IdIntersectionIterator< GridFamily > ThisType;

      typedef typename std::remove_const< GridFamily >::type::Traits Traits;

      typedef typename Traits::HostGridPartType::IntersectionIteratorType HostIntersectionIteratorType;

      typedef IdIntersection< const GridFamily > IntersectionImplType;

    public:
      typedef Dune::Intersection< const GridFamily, IntersectionImplType > Intersection;
      typedef typename Traits::ExtraData  ExtraData;

      IdIntersectionIterator () = default;

      IdIntersectionIterator ( ExtraData data, HostIntersectionIteratorType hostIterator )
      : data_( std::move( data ) ),
        hostIterator_( std::move( hostIterator ) )
      {}

      bool equals ( const ThisType &other ) const
      {
        return hostIterator_ == other.hostIterator_;
      }

      void increment ()
      {
        ++hostIterator_;
      }

      Intersection dereference () const
      {
        return IntersectionImplType( data(), *hostIterator_ );
      }

      const ExtraData &data () const { return data_; }

    protected:
      ExtraData data_;
      HostIntersectionIteratorType hostIterator_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_GRIDPART_IDGRIDPART_INTERSECTIONITERATOR_HH


==> anc/xt-super/dune-fem/dune/fem/gridpart/idgridpart/iterator.hh <==
#ifndef DUNE_FEM_GRIDPART_IDGRIDPART_ITERATOR_HH
#define DUNE_FEM_GRIDPART_IDGRIDPART_ITERATOR_HH

#include <type_traits>
#include <utility>

#include <dune/grid/common/entitypointer.hh>
#include <dune/grid/common/gridenums.hh>

namespace Dune
{

  namespace Fem
  {

    // IdIterator
    // ----------

    template< int codim, PartitionIteratorType pitype, class GridFamily >
    class IdIterator
    {
      typedef typename std::remove_const< GridFamily >::type::Traits Traits;

      typedef typename Traits::HostGridPartType HostGridPartType;

    public:
      typedef typename Traits::ExtraData ExtraData;
      typedef typename HostGridPartType::template Codim< codim >::template Partition< pitype >::IteratorType HostIteratorType;

      static const int codimension = HostIteratorType::codimension;

      typedef typename Traits::template Codim< codimension >::Entity Entity;

      IdIterator () = default;

      IdIterator ( ExtraData data, HostIteratorType hostIterator )
      : data_( std::move( data ) ),
        hostIterator_( std::move( hostIterator ) )
      {}

      void increment ()
      {
        ++hostIterator_;
      }

      Entity dereference () const
      {
        return typename Entity::Implementation( data_, *hostIterator_ );
      }

      bool equals ( const IdIterator &rhs ) const
      {
        return hostIterator_ == rhs.hostIterator_;
      }

      int level () const
      {
        return hostIterator_.level();
      }

      operator Dune::DefaultEntityPointer< Entity > () const
      {
        return Dune::DefaultEntityPointer< Entity >( dereference() );
      }
      
      bool equals ( const Dune::DefaultEntityPointer< Entity > &rhs ) const
      {
        return dereference() == rhs.dereference();
      }

    private:
      ExtraData data_;
      HostIteratorType hostIterator_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_GRIDPART_IDGRIDPART_ITERATOR_HH


==> anc/xt-super/dune-fem/dune/fem/gridpart/leafgridpart.hh <==
#ifndef DUNE_FEM_GRIDPART_LEAFGRIDPART_HH
#define DUNE_FEM_GRIDPART_LEAFGRIDPART_HH

#include <dune/grid/common/capabilities.hh>

#include <dune/fem/gridpart/common/capabilities.hh>
#include <dune/fem/gridpart/common/gridview2gridpart.hh>

namespace Dune
{

  namespace Fem
  {

    // LeafGridPart
    // ------------

    template< class Grid >
    class LeafGridPart
      : public GridView2GridPart< typename Grid::LeafGridView, LeafGridPart< Grid > >
    {
      typedef GridView2GridPart< typename Grid::LeafGridView, LeafGridPart< Grid > > BaseType;

    public:
      /** \copydoc Dune::Fem::GridPartInterface::GridType */
      typedef typename BaseType::GridType GridType;

      /** \name Construction
       *  \{
       */

      explicit LeafGridPart ( GridType &grid )
        : BaseType( grid.leafGridView() ),
          grid_( grid )
      {}

      /** \} */

      /** \name Public member methods
       *  \{
       */

      using BaseType::grid;

      /** \copydoc Dune::Fem::GridPartInterface::grid */
      GridType &grid () { return grid_; }

      /** \copydoc Dune::Fem::GridPartInterface::level */
      int level () const { return grid().maxLevel(); }

      /** \} */

    private:
      GridType &grid_;
    };



    namespace GridPartCapabilities
    {

      template< class Grid >
      struct hasGrid< LeafGridPart< Grid > >
      {
        static const bool v = true;
      };

      template< class Grid >
      struct hasSingleGeometryType< LeafGridPart< Grid > >
       : public Dune::Capabilities::hasSingleGeometryType< Grid >
      {};

      template< class Grid >
      struct isCartesian< LeafGridPart< Grid > >
       : public Dune::Capabilities::isCartesian< Grid >
      {};

      template< class Grid, int codim  >
      struct hasEntity< LeafGridPart< Grid >, codim >
       : public Dune::Capabilities::hasEntity< Grid, codim >
      {};

      template< class Grid >
      struct isParallel< LeafGridPart< Grid > >
       : public Dune::Capabilities::isParallel< Grid >
      {};

      template< class Grid, int codim  >
      struct canCommunicate< LeafGridPart< Grid >, codim >
       : public Dune::Capabilities::canCommunicate< Grid, codim >
      {};

      template< class Grid >
      struct isConforming< LeafGridPart< Grid > >
      {
        static const bool v = Dune::Capabilities::isLeafwiseConforming< Grid >::v;
      };

    } // namespace GridPartCapabilities

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_GRIDPART_LEAFGRIDPART_HH


==> anc/xt-super/dune-fem/dune/fem/gridpart/levelgridpart.hh <==
#ifndef DUNE_FEM_GRIDPART_LEVELGRIDPART_HH
#define DUNE_FEM_GRIDPART_LEVELGRIDPART_HH

#include <dune/grid/common/capabilities.hh>

#include <dune/fem/gridpart/common/capabilities.hh>
#include <dune/fem/gridpart/common/gridview2gridpart.hh>

namespace Dune
{

  namespace Fem
  {

    // LevelGridPart
    // -------------

    template< class Grid >
    class LevelGridPart
      : public GridView2GridPart< typename Grid::LevelGridView, LevelGridPart< Grid > >
    {
      typedef GridView2GridPart< typename Grid::LevelGridView, LevelGridPart< Grid > > BaseType;

    public:
      /** \copydoc Dune::Fem::GridPartInterface::GridType */
      typedef typename BaseType::GridType GridType;

      /** \name Construction
       *  \{
       */

      LevelGridPart ( GridType &grid, int level )
        : BaseType( grid.levelGridView( level ) ),
          grid_( grid ),
          level_( level )
      {}

      /** \} */

      /** \name Public member methods
       *  \{
       */

      using BaseType::grid;

      /** \copydoc Dune::Fem::GridPartInterface::grid */
      GridType &grid () { return grid_; }

      /** \copydoc Dune::Fem::GridPartInterface::level */
      int level () const { return level_; }

      /** \} */

    private:
      GridType &grid_;
      int level_;
    };



    namespace GridPartCapabilities
    {

      template< class Grid >
      struct hasGrid< LevelGridPart< Grid > >
      {
        static const bool v = true;
      };

      template< class Grid >
      struct hasSingleGeometryType< LevelGridPart< Grid > >
       : public Dune::Capabilities::hasSingleGeometryType< Grid >
      {};

      template< class Grid >
      struct isCartesian< LevelGridPart< Grid > >
       : public Dune::Capabilities::isCartesian< Grid >
      {};

      template< class Grid, int codim  >
      struct hasEntity< LevelGridPart< Grid >, codim >
       : public Dune::Capabilities::hasEntity< Grid, codim >
      {};

      template< class Grid >
      struct isParallel< LevelGridPart< Grid > >
       : public Dune::Capabilities::isParallel< Grid >
      {};

      template< class Grid, int codim  >
      struct canCommunicate< LevelGridPart< Grid >, codim >
       : public Dune::Capabilities::canCommunicate< Grid, codim >
      {};

      template< class Grid >
      struct isConforming< LevelGridPart< Grid > >
      {
        static const bool v = Dune::Capabilities::isLevelwiseConforming< Grid >::v;
      };

    } // namespace GridPartCapabilities

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_GRIDPART_LEVELGRIDPART_HH


==> anc/xt-super/dune-fem/dune/fem/gridpart/test/1dgrid.dgf <==
DGF
Interval
0   #p0
1   #p1
1   #nx ny nz
#

BOUNDARYDOMAIN
1    -1   30
#BOUNDARYDOMAIN


==> anc/xt-super/dune-fem/dune/fem/gridpart/test/2dgrid.dgf <==
DGF
Interval
0 0   #p0
1 1   #p1
10 10   #nx ny nz
#

BOUNDARYDOMAIN
1    -1 -1   30 30
#BOUNDARYDOMAIN


==> anc/xt-super/dune-fem/dune/fem/gridpart/test/3dgrid.dgf <==
DGF
Interval
-0.3 -0.3 -0.3  #p0
 0.3  0.3  0.3  #p1
6 6 6  #nx ny nz
#

BOUNDARYDOMAIN
default 1
#BOUNDARYDOMAIN


==> anc/xt-super/dune-fem/dune/fem/gridpart/test/CMakeLists.txt <==
set(GRIDTYPE SGRID)
set(GRIDDIM 2)

add_definitions( "-D${GRIDTYPE}" )
add_definitions( "-DGRIDDIM=${GRIDDIM}" ) 

# copy data to build source to make tests work         
configure_file(1dgrid.dgf ${CMAKE_CURRENT_BINARY_DIR}/1dgrid.dgf COPYONLY)
configure_file(2dgrid.dgf ${CMAKE_CURRENT_BINARY_DIR}/2dgrid.dgf COPYONLY)
configure_file(3dgrid.dgf ${CMAKE_CURRENT_BINARY_DIR}/3dgrid.dgf COPYONLY)

add_executable(gp_lagrangeinterpolation lagrangeinterpolation.cc)
dune_target_link_libraries(gp_lagrangeinterpolation "${DUNE_LIBS};${LOCAL_LIBS}")
add_executable(test_filteredgridpart test-filteredgridpart.cc)
dune_target_link_libraries(test_filteredgridpart "${DUNE_LIBS};${LOCAL_LIBS}")
add_executable(test_idgridpart test-idgridpart.cc)
dune_target_link_libraries(test_idgridpart "${DUNE_LIBS};${LOCAL_LIBS}")
add_executable(test_geogridpart test-geogridpart.cc)
dune_target_link_libraries(test_geogridpart "${DUNE_LIBS};${LOCAL_LIBS}")

set_property(TARGET gp_lagrangeinterpolation APPEND PROPERTY 
             COMPILE_DEFINITIONS "COUNT_FLOPS;USE_FILTEREDGRIDPART;POLORDER=1" )
set_property(TARGET test_filteredgridpart APPEND PROPERTY 
             COMPILE_DEFINITIONS "COUNT_FLOPS;USE_FILTEREDGRIDPART" )

dune_add_test(gp_lagrangeinterpolation test_idgridpart test_geogridpart
              test_filteredgridpart)



==> anc/xt-super/dune-fem/dune/fem/gridpart/test/Makefile.am <==
# IGNORE_HEADERS

# set default grid type for make all
GRIDTYPE=YASPGRID
GRIDDIM=2

# test programs 
check_PROGRAMS = test-filteredgridpart lagrangeinterpolation test-idgridpart test-geogridpart
TESTS = test-filteredgridpart lagrangeinterpolation test-idgridpart test-geogridpart

LDADD = $(ALL_PKG_LDFLAGS) $(ALL_PKG_LIBS) $(LOCAL_LIBS)
AM_CPPFLAGS = $(ALL_PKG_CPPFLAGS) 

lagrangeinterpolation_SOURCES = lagrangeinterpolation.cc
lagrangeinterpolation_CPPFLAGS = -DCOUNT_FLOPS $(AM_CPPFLAGS) -DUSE_FILTEREDGRIDPART -DPOLORDER=1 
test_filteredgridpart_SOURCES = test-filteredgridpart.cc
test_filteredgridpart_CPPFLAGS = -DCOUNT_FLOPS $(AM_CPPFLAGS) -DUSE_FILTEREDGRIDPART

test_idgridpart_SOURCES = test-idgridpart.cc
test_geogridpart_SOURCES = test-geogridpart.cc

EXTRA_DIST = 1dgrid.dgf 2dgrid.dgf 3dgrid.dgf \
	     checkgeometry.hh  checkindexset.hh \
	     checkintersections.hh  checkseed.hh \
	     failure.hh

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/dune/fem/gridpart/test/checkgeometry.hh <==
#ifndef DUNE_FEM_GRIDPART_TEST_CHECKGEOMETRY_HH
#define DUNE_FEM_GRIDPART_TEST_CHECKGEOMETRY_HH

//- dune-common includes
#include <dune/common/forloop.hh>
#include <dune/common/exceptions.hh>
#include <dune/common/stdstreams.hh>

//- dune-grid includes
#include <dune/grid/test/checkgeometry.hh>

//- dune-fem includes
#include <dune/fem/gridpart/common/capabilities.hh>
#include <dune/fem/gridpart/test/failure.hh>
#include <dune/fem/misc/compatibility.hh>


/** \brief Check geometries for all entities in the
 *         grid part. The tests are implemented in
 *         \code
<dune/grid/test/checkgeometry.cc>
 *         \endcode
 *         Thus, failure handlers passed to this test
 *         will be ignored.
 *
 */

namespace Dune
{
  namespace Fem
  {

    template< class GridPartType, class FailureHandler >
    class CheckGeometry
    {
      template< class GridPart, bool >
      struct If
      {
        template< int codim, class Entity  >
        static void check ( const Entity&, FailureHandler & )
        { }
      };

      template< class GridPart >
      struct If< GridPart, true >
      {
        template< int codim, class Entity  >
        static void check ( const Entity &entity, FailureHandler & )
        {
          const int subEntities = entity.subEntities( codim );
          for ( int i = 0; i < subEntities; ++i )
          {
            typedef typename Entity::template Codim< codim >::Entity SubEntity;
            SubEntity subEntity = make_entity( entity.template subEntity< codim >( i ) );

            typename SubEntity::Geometry geometry = subEntity.geometry();
            if( subEntity.type() != geometry.type() )
              std::cerr << "Error: Entity and geometry report different geometry types on codimension " << codim << "." << std::endl;
            Dune::checkGeometry( geometry );
          }
        }
      };

      template< int codim >
      struct CheckSubEntityGeometry
      {
        template< class Entity >
        static void apply ( const Entity &entity, FailureHandler &failureHandler )
        {
          // check whether grid part has entity of given codimension
          const bool hasEntity = Dune::Fem::GridPartCapabilities::hasEntity< GridPartType, codim >::v;
          If< GridPartType, hasEntity >::template check< codim, Entity >( entity, failureHandler );
        }
      };

    public:
      static const int dimension = GridPartType::dimension;

      static void check ( const GridPartType &gridPart, FailureHandler &failureHandler )
      {
        // tests will be forwarded to dune-grid, where failures are not supported
        std::cout << "Note: FailureHandler will be ignored" << std::endl;

        typedef typename GridPartType::template Codim< 0 >::IteratorType IteratorType;
        typedef typename GridPartType::template Codim< 0 >::EntityType EntityType;

        const IteratorType end = gridPart.template end< 0>();
        for( IteratorType it = gridPart.template begin< 0 >(); it != end; ++it )
        {
          const EntityType &entity = *it;
          ForLoop< CheckSubEntityGeometry, 0, dimension >::apply( entity, failureHandler );
        }
      }
    };

  } // end namespace Fem

} // end namespace Dune

#endif // #ifndef DUNE_FEM_GRIDPART_TEST_CHECKGEOMETRY_HH


==> anc/xt-super/dune-fem/dune/fem/gridpart/test/checkindexset.hh <==
#ifndef DUNE_FEM_GRIDPART_TEST_CHECKINDEXSET_HH
#define DUNE_FEM_GRIDPART_TEST_CHECKINDEXSET_HH

//- C++ includes
#include <algorithm>
#include <set>
#include <vector>

//- dune-common includes
#include <dune/common/fvector.hh>
#include <dune/common/forloop.hh>
#include <dune/common/exceptions.hh>
#include <dune/common/stdstreams.hh>

//- dune-geometry includes
#include <dune/geometry/referenceelements.hh>

//- dune-fem includes
#include <dune/fem/gridpart/common/capabilities.hh>
#include <dune/fem/gridpart/test/failure.hh>


namespace Dune
{

  namespace Fem
  {
    // CheckIndexSet
    // -------------

    template< class GridPartType, class FailureHandler >
    struct CheckIndexSet
    {
      /** \brief dimension */
      static const int dimension = GridPartType::dimension;

      /** \brief single coordinate type */
      typedef typename GridPartType::ctype ctype;

      /** \brief type definitions */
      template< int codim >
      struct Codim
      : public GridPartType::template Codim< codim >
      { };

      /** \brief type of index set */
      typedef typename GridPartType::IndexSetType IndexSetType;

      /** \brie local failure type */
      struct SizeFailure;

    private:
      template< int codim >
      static void checkSize ( const IndexSetType &indexSet,
                              const GridPartType &gridPart,
                              FailureHandler &failureHandler );

      static void checkGeomTypes ( const IndexSetType &indexSet,
                                   const GridPartType &gridPart,
                                   FailureHandler &failureHandler );

      template< class GridPart, bool >
      struct If
      {
        template< int codim >
        static void count ( const IndexSetType &, const GridPartType &,
                            FailureHandler & )
        { }
      };

      template< class GridPart >
      struct If< GridPart, true >
      {
        template< int codim >
        static void count ( const IndexSetType &indexSet,
                            const GridPartType &gridPart,
                            FailureHandler &failureHandler )
        {
          checkSize< codim >( indexSet, gridPart, failureHandler );
        }
      };

      template< int codim >
      struct CheckSubEntityGeometry
      {
        template< class Entity >
        static void apply ( const Entity &entity, FailureHandler &failureHandler )
        {
          const bool hasEntity = Dune::Fem::GridPartCapabilities::hasEntity< GridPartType, codim >::v;
          If< GridPartType, hasEntity >::template check< codim, Entity >( entity, failureHandler );
        }
      };

      template< int codim >
      struct CheckSize
      {
        static void apply ( const IndexSetType &indexSet, const GridPartType &gridPart,
                           FailureHandler &failureHandler )
        {
          const bool hasEntity = Dune::Fem::GridPartCapabilities::hasEntity< GridPartType, codim >::v;
          If< GridPartType, hasEntity >::template count< codim >( indexSet, gridPart, failureHandler );
        }
      };

    public:
      static void check ( const GridPartType &gridPart, FailureHandler &failureHandler )
      {
        const IndexSetType &indexSet = gridPart.indexSet();

        // check geometry types
        checkGeomTypes( indexSet, gridPart, failureHandler );

        // check size
        ForLoop< CheckSize, 0, dimension >::apply( indexSet, gridPart, failureHandler );
      }
    };



    // Implementation of CheckIndexSet
    // -------------------------------

    template< class GridPartType, class FailureHandler >
    template< int codim >
    inline void CheckIndexSet< GridPartType, FailureHandler >
      ::checkSize ( const IndexSetType &indexSet,
                    const GridPartType &gridPart,
                    FailureHandler &failureHandler )
    {
      unsigned int count = 0;

      typedef typename Codim< codim >::IteratorType IteratorType;
      const IteratorType end = gridPart.template end< codim >();
      for( IteratorType it = gridPart.template begin< codim >(); it != end; ++it )
        ++count;

      if( (unsigned int) indexSet.size( codim ) != count )
      {
        SizeFailure failure( indexSet.size( codim ), count, codim );
        failureHandler( failure );
      }
    }


    template< class GridPartType, class FailureHandler >
    inline void CheckIndexSet< GridPartType, FailureHandler >
      ::checkGeomTypes ( const IndexSetType &indexSet,
                         const GridPartType &gridPart,
                         FailureHandler &failureHandler )
    {
      // build vectors of geometry types
      std::vector< GeometryType > geomTypes[ dimension + 1 ];

      // find all geometry types for codimension 0
      if( GridPartCapabilities::hasSingleGeometryType< GridPartType >::v )
      {
        unsigned int topologyId
          = GridPartCapabilities::hasSingleGeometryType< GridPartType >::topologyId;
        geomTypes[ 0 ].push_back( GeometryType( topologyId, dimension ) );
      }
      else
      {
        typedef typename Codim< 0 >::IteratorType IteratorType;
        const IteratorType end = gridPart.template end< 0 >();
        for( IteratorType it = gridPart.template begin< 0 >(); it != end; ++it )
          geomTypes[ 0 ].push_back( it->type() );
        std::sort( geomTypes[ 0 ].begin(), geomTypes[ 0 ].end() );
        std::vector< GeometryType > :: iterator it = std::unique( geomTypes[ 0 ].begin(), geomTypes[ 0 ].end() );
        geomTypes[ 0 ].erase( it, geomTypes[ 0 ].end() );
      }

      // build all other codimension from refernce elements
      const std::vector< GeometryType >::const_iterator end = geomTypes[ 0 ].end();
      for( std::vector< GeometryType >::const_iterator it = geomTypes[ 0 ].begin(); it !=  end; ++it )
      {
        const Dune::ReferenceElement< ctype, dimension > &referenceElement
          = Dune::ReferenceElements< ctype, dimension >::general( *it );
        for( int cd = 1; cd <= dimension; ++cd )
        {
          const int nSubEntities = referenceElement.size( cd );
          for( int i = 0; i < nSubEntities; ++i )
            geomTypes[ cd ].push_back( referenceElement.type( i, cd ) );
        }
      }

      // sort vectors and remove duplicates
      for( int cd = 1; cd <= dimension; ++cd )
      {
        std::sort( geomTypes[ cd ].begin(), geomTypes[ cd ].end() );
        std::vector< GeometryType > :: iterator it = std::unique( geomTypes[ cd ].begin(), geomTypes[ cd ].end() );
        geomTypes[ cd ].erase( it, geomTypes[ cd ].end() );
      }

      for( int cd = 0; cd <= dimension; ++cd )
      {
        if( !std::equal( geomTypes[ cd ].begin(), geomTypes[ cd ].end(),
                         indexSet.geomTypes( cd ).begin() ) )
        {
          abort();
        }
      }
    }



    // Implementation of Failures used in CheckIndexSet
    // ------------------------------------------------

    template< class GridPartType, class FailureHandler >
    struct CheckIndexSet< GridPartType, FailureHandler >::SizeFailure
    : public Failure
    {
      /** \brief constructor */
      SizeFailure ( int size, int count, int codim )
      : size_( size ),
        count_( count ),
        codim_( codim )
      { }

      /** \brief write message to stream */
      virtual void writeTo ( std::ostream &out ) const
      {
        out <<  __FILE__
          << ":" << __LINE__ << ": Failure: "
          << "indexSet().size( " << codim_ << " ) = " << size_
          << ", but " << count_ << " entities found";
      }

    private:
      int size_, count_, codim_;
    };

  } // end namespace Fem

} // end namespace Dune

#endif // #ifndef DUNE_FEM_GRIDPART_TEST_CHECKINDEXSET_HH


==> anc/xt-super/dune-fem/dune/fem/gridpart/test/checkintersections.hh <==
#ifndef DUNE_FEM_GRIDPART_TEST_CHECKINTERSECTIONS_HH
#define DUNE_FEM_GRIDPART_TEST_CHECKINTERSECTIONS_HH

//- dune-common includes
#include <dune/common/exceptions.hh>
#include <dune/common/stdstreams.hh>

//- dune-geometry includes
#include <dune/geometry/quadraturerules.hh>
#include <dune/geometry/referenceelements.hh>

//- dune-grid includes
#include <dune/grid/test/checkgeometry.hh>
#include <dune/grid/test/checkintersectionit.hh>

//- dune-fem includes
#include <dune/fem/gridpart/test/failure.hh>
#include <dune/fem/quadrature/cachingquadrature.hh>
#include <dune/fem/quadrature/intersectionquadrature.hh>

namespace Dune
{
  namespace Fem
  {
    template< class GridPartType, class FailureHandler >
    struct CheckIntersections
    {
      /** \brief type of intersection iterator */
      typedef typename GridPartType::IntersectionIteratorType IntersectionIteratorType;
      /** \brief type of intersection */
      typedef typename GridPartType::IntersectionType IntersectionType;
      /** \brief loal geometry type */
      typedef typename IntersectionType::Geometry GeometryType;
      /** \brief loal geometry type */
      typedef typename IntersectionType::LocalGeometry LocalGeometryType;
      /** \brief entity type */
      typedef typename IntersectionType::Entity EntityType;

      /** \brief failure type */
      struct AssignmentFailure;
      /** \brief failure type */
      struct SumNormalFailure;

    private:
      // static tests
      static_assert( ( std::is_same< typename IntersectionType::ctype,
                                     typename GridPartType::ctype
                                   >::value
                      ), "Conflicting types for Intersection" );

      static_assert( ( static_cast< int>( IntersectionType::dimension )
                          == static_cast< int >( GridPartType::dimension )
                      ), "IntersectionIterator has wrong dimension" );
      static_assert( ( static_cast< int>( IntersectionType::dimensionworld )
                          == static_cast< int >( GridPartType::dimensionworld )
                      ), "IntersectionIterator has wrong dimensionworld" );

      // check intersection iterator assignment
      template< class IntersectionIterator >
      static void checkIntersectionIteratorAssignment( const IntersectionIterator &it,
                                                       FailureHandler &failureHandler );

      // check intersection iterator assignment
      static void checkOuterNormals ( const EntityType &entity,
                                      const GridPartType &gridPart,
                                      FailureHandler &failureHandler );

      // check local geometries
      static void checkLocalGeometries ( const IntersectionType &intersection,
                                         const EntityType &entity,
                                         FailureHandler &failureHandler );

    public:
      static void check ( const GridPartType &gridPart, FailureHandler &failureHandler )
      {
        typedef typename GridPartType::template Codim< 0 >::IteratorType IteratorType;
        typedef typename GridPartType::template Codim< 0 >::EntityType EntityType;

        const IteratorType end = gridPart.template end< 0>();
        for( IteratorType it = gridPart.template begin< 0 >(); it != end; ++it )
        {
          const EntityType &entity = *it;

          typedef typename GridPartType::IntersectionIteratorType IntersectionIteratorType;
          const IntersectionIteratorType iend = gridPart.iend( entity );
          for( IntersectionIteratorType iit = gridPart.ibegin( entity ); iit != iend; ++iit )
          {
            const IntersectionType &intersection = *iit;

            checkIntersection( intersection, false );

            // create intersection caching quadrature to check twists
            IntersectionQuadrature< CachingQuadrature< GridPartType, 1 >, true >
              inter( gridPart, intersection, 2 );

            checkIntersectionIteratorAssignment( iit, failureHandler );
            checkLocalGeometries( intersection, entity, failureHandler );
          }

          checkOuterNormals( entity, gridPart, failureHandler );
          if( SumNormalFailure::failed() )
            failureHandler( SumNormalFailure::instance() );
        }
      }
    };



    // Implementation of CheckIntersections
    // ------------------------------------

    template< class GridPartType, class FailureHandler >
    template< class IntersectionIterator >
    inline void CheckIntersections< GridPartType, FailureHandler >
      ::checkIntersectionIteratorAssignment( const IntersectionIterator &it, FailureHandler &failureHandler )
    {
      // type of intersection iterator
      typedef IntersectionIterator IntersectionIteratorType;

      AssignmentFailure failure;
      // assert assignment
      IntersectionIteratorType it2 = it;
      if( it != it2 )
        failureHandler( failure );
      if( it->inside() != it2->inside() )
        failureHandler( failure );
      if( it->neighbor() )
        if( !it->neighbor() || it->outside() != it2->outside() )
          failureHandler( failure );

      // now increment second iterator
      ++it2;
      if( it == it2 )
        failureHandler( failure );
    }


    template< class GridPartType, class FailureHandler >
    inline void CheckIntersections< GridPartType, FailureHandler >
      ::checkOuterNormals ( const EntityType &entity,
                            const GridPartType &gridPart,
                            FailureHandler &failureHandler )
    {
      if (!entity.geometry().affine() && (int)entity.geometry().coorddimension>(int)entity.dimension)
        // this test is wrong in the case of a non affine embedded surface
        return;
      // global coordinate type
      typedef typename GeometryType::GlobalCoordinate GlobalCoordinateType;
      // local coordinate type
      typedef typename GeometryType::LocalCoordinate LocalCoordinateType;
      // single coordinate type
      typedef typename GridPartType::ctype ctype;

      // compute sum of all integration outer normals
      GlobalCoordinateType sum( 0 );
      const IntersectionIteratorType end = gridPart.iend( entity );
      for( IntersectionIteratorType it = gridPart.ibegin( entity ); it != end; ++it )
      {
        // get Gauss quadrature points
        const Dune::QuadratureRule< ctype, LocalGeometryType::mydimension > & quad =
          Dune::QuadratureRules< ctype, LocalGeometryType::mydimension >::rule( it->type(), 3 );

        for ( size_t i = 0; i < quad.size(); ++i )
        {
          const LocalCoordinateType &point = quad[ i ].position();
          GlobalCoordinateType integrationOuterNormal = it->integrationOuterNormal( point );
          sum.axpy( quad[ i ].weight(), integrationOuterNormal );
        }
      }

      // check wheter error is within fixed tolerance
      double error = sum.two_norm();
      const double tolerance = SumNormalFailure::tolerance;
      if( (sum.two_norm() > tolerance ) && ( entity.partitionType() != Dune::GhostEntity) )
        SumNormalFailure::add( entity, error );
    }


    template< class GridPartType, class FailureHandler >
    inline void CheckIntersections< GridPartType, FailureHandler >
      ::checkLocalGeometries ( const IntersectionType &intersection,
                               const EntityType &entity,
                               FailureHandler &failureHandler )
    {
      LocalGeometryType geometryInInside = intersection.geometryInInside();
      geometryInInside.type();
      Dune::checkLocalGeometry( geometryInInside, entity.type(), "geometryInInside" );

      if( intersection.neighbor() )
      {
        LocalGeometryType geometryInOutside = intersection.geometryInOutside();
        Dune::checkLocalGeometry( geometryInOutside, entity.type(), "geometryInOutside" );
      }
    }



    // Implementation of Failures used in CheckIntersections
    // -----------------------------------------------------

    template< class GridPartType, class FailureHandler >
    struct CheckIntersections< GridPartType, FailureHandler >::AssignmentFailure
    : public Failure
    {
      virtual void writeTo ( std::ostream &out ) const
      {
        out <<  __FILE__
          << ":" << __LINE__ << ": Failure :"
          << "Assignment failure";
      }
    };



    template< class GridPartType, class FailureHandler >
    struct CheckIntersections< GridPartType, FailureHandler >::SumNormalFailure
    : public Failure
    {
      /** \brief entity type */
      typedef typename GridPartType::template Codim< 0 >::EntityType EntityType;

      /** \brief tolerance */
      static const double tolerance;

    protected:
      /** \brief constructor */
      SumNormalFailure ()
      : fails_( 0 )
      {}

    public:
      /** \brief return instance of singleton */
      static SumNormalFailure &instance ()
      {
        static SumNormalFailure instance_;
        return instance_;
      }

      /** \brief return true, if actual failure */
      static bool failed ()
      {
        return ( instance().fails_ > 0 );
      }

      /** \brief add failed entity */
      static void add ( const EntityType &entity, double error )
      {
        instance().fails_ += 1;
      }

      /** \brief write message to stream */
      virtual void writeTo ( std::ostream &out ) const
      {
        assert( failed() );
        out <<  __FILE__
          << ":" << __LINE__ << ": Failure :"
          << "Summation of normals fails for "
          << instance().fails_ << " entities in grid part";
      }

    private:
      int fails_;
    };



    template< class GridPartType, class FailureHandler >
    const double CheckIntersections< GridPartType, FailureHandler >::SumNormalFailure::tolerance = 1e-8;

  } // end namespace Fem

} // end namespace Dune

#endif // #ifndef DUNE_FEM_GRIDPART_TEST_CHECKINTERSECTIONS_HH


==> anc/xt-super/dune-fem/dune/fem/gridpart/test/checkseed.hh <==
#ifndef DUNE_FEM_GRIDPART_TEST_CHECKSEED_HH
#define DUNE_FEM_GRIDPART_TEST_CHECKSEED_HH

//- C++ includes
#include <limits>
#include <type_traits>

//- dune-common includes
#include <dune/common/forloop.hh>
#include <dune/common/exceptions.hh>

//- dune-fem includes
#include <dune/fem/gridpart/common/capabilities.hh>


namespace Dune
{

  namespace Fem
  {

    /** \brief Iterate over all entities of all codimensions available in the grid part,
     *         and perform a number of tests on each entity.
     */

    template< class GridPartType >
    class CheckEntitySeed
    {
      template< class GridPart, bool >
      struct If
      {
        template< int codim >
        static void check ( const GridPart & )
        { }
      };

      template< class GridPart >
      struct If< GridPart, true >
      {
        template< const int codim >
        static void check ( const GridPart &gridPart )
        {
          typedef typename GridPart::template Codim< codim >::IteratorType IteratorType;
          typedef typename GridPart::template Codim< codim >::EntityType EntityType;
          typedef typename GridPart::template Codim< codim >::EntitySeedType EntitySeedType;
          static_assert( std::is_same< EntitySeedType, typename EntityType::EntitySeed >::value, "Types of EntitySeed do not coincide" );

          const IteratorType end = gridPart.template end< codim >();
          for( IteratorType it = gridPart.template begin< codim >(); it != end; ++it )
          {
            EntityType entity = *it;
            EntitySeedType seed = entity.seed();
            if( gridPart.entity( seed ) != entity )
              DUNE_THROW( Dune::Exception, "Could not recover entity from seed" );
          }
        }
      };

      template< int codim >
      struct CheckCodim
      {
        template< class GridPart >
        static void apply ( const GridPart &gridPart )
        {
          // check whether grid part has entity of given codimension
          const bool hasEntity = Dune::Fem::GridPartCapabilities::hasEntity< GridPart, codim >::v;
          If< GridPart, hasEntity >::template check< codim >( gridPart );
        }
      };

    public:
      static const int dimension = GridPartType::dimension;

      static void check ( const GridPartType &gridPart )
      {
        // generic for loop over all codimensions
        Dune::ForLoop< CheckCodim, 0, dimension >::apply( gridPart );
      }
    };

  } // end namespace Fem

} // end namespace Dune

#endif // #ifndef DUNE_FEM_GRIDPART_TEST_CHECKSEED_HH


==> anc/xt-super/dune-fem/dune/fem/gridpart/test/failure.hh <==
#ifndef DUNE_FEM_GRIDPART_TEST_FAILURE_HH
#define DUNE_FEM_GRIDPART_TEST_FAILURE_HH

//- dune-common includes
#include <dune/common/stdstreams.hh>

//- include this as very last
#include <dune/common/bartonnackmanifcheck.hh>


namespace Dune
{

  // Failure
  // -------

  struct Failure
  {
    /** \brief default constructor  */
    Failure () { }

  protected:
    friend std::ostream& operator<< ( std::ostream &, const Failure & );

    /** \brief print output to ostream */
    virtual void writeTo ( std::ostream &out ) const = 0;
  };

  std::ostream &operator<< ( std::ostream &s, const Failure &failure )
  {
    failure.writeTo( s );
    return s;
  }


  // FailureHandler
  // --------------

  template< class FailureHandlerImp >
  struct FailureHandler
  {
    /** \brief default constructor  */
    FailureHandler () { }

    /** \brief act on failure */
    template< class Failure >
    void operator() ( Failure &failure ) const
    {
      CHECK_INTERFACE_IMPLEMENTATION( ( asImp().operator()( failure ) ) );
      return asImp().operator()( failure );
    }

  private:
    // hide copy constructor
    FailureHandler ( const FailureHandler & );
    // hide assignment operator
    FailureHandler &operator= ( const FailureHandler & );

    //  Barton-Nackman trick
    FailureHandlerImp &asImp ()
    {
      return static_cast< FailureHandlerImp & >( *this );
    }

    //  Barton-Nackman trick
    const FailureHandlerImp &asImp () const
    {
      return static_cast< const FailureHandlerImp & >( *this );
    }
  };



  // DefaultFailureHandler
  // ---------------------

  struct DefaultFailureHandler
  : public FailureHandler< DefaultFailureHandler >
  {
    /** \brief act on failure */
    template< class Failure >
    void operator() ( Failure &failure ) const
    {
      std::cerr<< failure << std::endl;
      assert( false );
    }
  };

} // end namespace Dune

#endif // #ifndef DUNE_FEM_GRIDPART_TEST_FAILURE_HH


==> anc/xt-super/dune-fem/dune/fem/gridpart/test/lagrangeinterpolation.cc <==
#if defined ALUGRID_CUBE || defined ALUGRID_SIMPLEX
#if GRIDDIM == 3
#define COMPILE_TEST
#endif
#endif

#include <config.h>
#include <iostream>

#include <dune/fem/gridpart/adaptiveleafgridpart.hh>
#include <dune/fem/gridpart/filteredgridpart.hh>
#include <dune/fem/gridpart/filter/radialfilter.hh>
#include <dune/fem/gridpart/filter/basicfilterwrapper.hh>

#include <dune/fem/misc/double.hh>
#include <dune/fem/space/lagrange.hh>
#include <dune/fem/function/adaptivefunction.hh>
#include <dune/fem/operator/lagrangeinterpolation.hh>
#include <dune/fem/io/streams/virtualstreams.hh>
#include <dune/fem/io/file/vtkio.hh>

#include <dune/fem/test/exactsolution.hh>

using namespace Dune;

// polynom approximation order of quadratures,
// at least poolynom order of basis functions
#ifdef POLORDER
  const int polOrder = POLORDER;
#else
  const int polOrder = 1;
#endif

#ifdef COMPILE_TEST
#include <dune/grid/alugrid.hh>
#include <dune/grid/io/file/dgfparser/dgfalu.hh>
  typedef Dune :: GridSelector :: GridType MyGridType;

  // typedef AdaptiveLeafGridPart< MyGridType > HostGridPartType;
  typedef Fem::LeafGridPart< MyGridType > HostGridPartType;
  typedef Fem::RadialFilter< MyGridType::ctype, MyGridType::dimensionworld > BasicFilterType;
  typedef Fem::BasicFilterWrapper< HostGridPartType, BasicFilterType > FilterType;
  typedef Fem::FilteredGridPart< HostGridPartType, FilterType, true > GridPartType;
  // typedef AdaptiveLeafGridPart< MyGridType > GridPartType;

  typedef Fem::FunctionSpace< double, double, MyGridType::dimensionworld, 1 > FunctionSpaceType;

  typedef Fem::LagrangeDiscreteFunctionSpace< FunctionSpaceType, GridPartType, polOrder >
    DiscreteFunctionSpaceType;

  typedef Fem::AdaptiveDiscreteFunction< DiscreteFunctionSpaceType > DiscreteFunctionType;

  typedef Fem::ExactSolution< FunctionSpaceType > ExactSolutionType;



  void writeOut ( Fem::VirtualOutStream out, const DiscreteFunctionType &solution )
  {
    out << solution;
    out.flush();
  }

  void readBack ( Fem::VirtualInStream in, DiscreteFunctionType &solution )
  {
    solution.clear();
    in >> solution;
  }

  template <class HGridType>
  class TestGrid
  {
    typedef TestGrid<HGridType> ThisType;

  protected:
    TestGrid ()
    : gridptr_( macroGridName() )
    {
      gridptr_->loadBalance();
    }

  private:
    TestGrid ( const ThisType & );

    ThisType &operator= ( const ThisType & );

  public:
    static ThisType &instance ()
    {
      static ThisType staticInstance;
      return staticInstance;
    }

    static HGridType &grid ()
    {
      return *(instance().gridptr_);
    }

    static int refineStepsForHalf ()
    {
      return DGFGridInfo< HGridType >::refineStepsForHalf();
    }

  protected:
    static std::string macroGridName ()
    {
      std::ostringstream s;
      s << HGridType::dimension << "dgrid.dgf";
      return s.str();
    }

    GridPtr< HGridType > gridptr_;
  };


  int main(int argc, char ** argv)
  {
    Dune::Fem::MPIManager :: initialize( argc, argv );
    try
    {
      MyGridType &grid = TestGrid<MyGridType> :: grid();
      const int step = TestGrid<MyGridType> :: refineStepsForHalf();
      grid.globalRefine( 2*step );
      HostGridPartType hostGridPart (grid );
      BasicFilterType::GlobalCoordinateType center( 0 );
      BasicFilterType basicFilter( center, .25 );
      FilterType filter( hostGridPart, basicFilter );
      GridPartType gridPart( hostGridPart, filter );
      // GridPartType gridPart ( grid );


      DiscreteFunctionSpaceType discreteFunctionSpace( gridPart );
      ExactSolutionType f;
      DiscreteFunctionType solution( "solution", discreteFunctionSpace );
      solution.clear();

      std :: cout << "maxDofs = " << discreteFunctionSpace.blockMapper().maxNumDofs() * DiscreteFunctionSpaceType::localBlockSize << std :: endl;

      //! perform Lagrange interpolation
      Fem::LagrangeInterpolation< ExactSolutionType, DiscreteFunctionType >
        :: interpolateFunction( f, solution );
      solution.communicate();

      // output to vtk file
      Fem::VTKIO<GridPartType> vtkWriter(gridPart);
      vtkWriter.addVertexData(solution);
      vtkWriter.pwrite("vtxprojection",
                        Fem::Parameter::commonOutputPath().c_str(),"",
                        Dune::VTK::ascii);
      return 0;
    }
    catch( Exception e )
    {
      std :: cerr << e.what() << std :: endl;
      return 1;
    }
  }
#else
  // no ALUGrid, no test
  int main(int argc, char ** argv)
  {
    return 0;
  }
#endif


==> anc/xt-super/dune-fem/dune/fem/gridpart/test/test-filteredgridpart.cc <==
#include<config.h>

#define DISABLE_DEPRECATED_METHOD_CHECK 1

//- system includes
#include <cassert>
#include <iostream>

//- dune-common includes
#include<dune/common/exceptions.hh>

//- dune-geometry includes
#include <dune/geometry/referenceelements.hh>

//- dune-fem includes
#include <dune/fem/gridpart/adaptiveleafgridpart.hh>
#include <dune/fem/gridpart/filteredgridpart.hh>
#include <dune/fem/gridpart/filter/radialfilter.hh>
#include <dune/fem/gridpart/filter/basicfilterwrapper.hh>
#include <dune/fem/misc/gridwidth.hh>

//- dune-fem test includes
#include <dune/fem/gridpart/test/failure.hh>
#include <dune/fem/gridpart/test/checkseed.hh>
#include <dune/fem/gridpart/test/checkgeometry.hh>
#include <dune/fem/gridpart/test/checkintersections.hh>
#include <dune/fem/misc/compatibility.hh>
#include <dune/fem/test/testgrid.hh>


template< class GridPartType >
void testGridPart( const GridPartType & gridPart )
{
  typedef typename GridPartType::IndexSetType IndexSetType;
  typedef typename GridPartType::IndexSetType::IndexType IndexType;
  const IndexSetType & indexSet = gridPart.indexSet();
  IndexType maxIndex = 0;
  int count = 0;
  std::vector< bool > isConsecutiveIndex(GridPartType::dimension+1,true);
  std::vector< std::vector< bool > > consecutiveIndex(GridPartType::dimension+1);
  for (int c=0;c<=GridPartType::dimension;++c)
    consecutiveIndex[c].resize( indexSet.size(c), false );

  typedef typename GridPartType::template Codim< 0 >::IteratorType IteratorType;
  const IteratorType end = gridPart.template end< 0 >();
  for( IteratorType it = gridPart.template begin< 0 >(); it != end; ++it )
  {
    const typename IteratorType::Entity &element = *it;
    ++count;
    IndexType index = indexSet.index(element);
    maxIndex = std::max( index, maxIndex);

    if (static_cast<std::size_t>(index) >= consecutiveIndex[0].size()) isConsecutiveIndex[0] = false;
    else consecutiveIndex[0][index] = true;
    for (int c=0;c<=GridPartType::dimension;++c)
    {
      int nSubEn = Dune::ReferenceElements< typename GridPartType::GridType::ctype, GridPartType::dimension >::
          general( element.type() ).size(c);
      for (int i=0;i<nSubEn;++i)
      {
        IndexType index = indexSet.subIndex(element,i,c);
        if (static_cast<std::size_t>(index) >= consecutiveIndex[c].size()) isConsecutiveIndex[c] = false;
        else consecutiveIndex[c][index] = true;
      }
    }
  }

  std::cout << "entities visited: " << count << std::endl;

  std::cout << "entities in index set: " << indexSet.size( 0 ) << std::endl;
  std::cout << "maximum value in index set: " << maxIndex << std::endl;

  for (int c=0;c<=GridPartType::dimension;++c)
  {
    std::cout << "index set for codim " << c;
    if ( !isConsecutiveIndex[c] )
    {
      std::cout << " is not consecutive: too large index encountered" << std::endl;
      continue;
    }
    for (unsigned int i=0;i<consecutiveIndex[c].size();++i)
    {
      if (!consecutiveIndex[c][i])
      {
        isConsecutiveIndex[c] = false;
        break;
      }
    }
    if ( !isConsecutiveIndex[c] )
    {
      std::cout << " is not consecutive: hole encountered" << std::endl;
    }
    else
    {
      std::cout << " is consecutive" << std::endl;
    }
  }
}

template< int codim, class GridPartType >
void testSubEntities( const GridPartType & gridPart )
{
  typedef typename GridPartType::IndexSetType IndexSetType;
  typedef typename GridPartType::IndexSetType::IndexType IndexType;
  const IndexSetType & indexSet = gridPart.indexSet();
  IndexType maxIndex = 0;
  int count = 0;
  typedef typename GridPartType::template Codim< codim >::IteratorType IteratorType;
  const IteratorType end = gridPart.template end< codim >();
  for( IteratorType it = gridPart.template begin< codim >(); it != end; ++it )
  {
    const typename IteratorType::Entity &entity = *it;
    ++count;
    IndexType index = indexSet.index(entity);
    maxIndex = std::max( index, maxIndex);
  }

  std::cout << "codim " << codim << " subentities visited: " << count << std::endl;

  std::cout << "entities in index set: " << indexSet.size( codim ) << std::endl;
  std::cout << "maximum value in index set: " << maxIndex << std::endl;
}

template< class GridPartType >
void testIntersectionIterator( const GridPartType & gridPart )
{
  std::vector<int> index( gridPart.indexSet().size(0), 0 );
  typedef typename GridPartType::template Codim< 0 >::template Partition<Dune::All_Partition>::IteratorType IteratorType;
  const IteratorType end = gridPart.template end< 0,Dune::All_Partition >();
  for( IteratorType it = gridPart.template begin< 0,Dune::All_Partition >(); it != end; ++it )
    index[ gridPart.indexSet().index( *it ) ] = 1;
  for( IteratorType it = gridPart.template begin< 0,Dune::All_Partition >(); it != end; ++it )
  {
    const typename IteratorType::Entity &element = *it;
    typedef typename GridPartType::IntersectionIteratorType IntersectionIteratorType;
    const IntersectionIteratorType iend = gridPart.iend( element );
    for ( IntersectionIteratorType inter = gridPart.ibegin( element );
          inter != iend; ++inter )
    {
      const typename IntersectionIteratorType::Intersection &intersection = *inter;
      if (intersection.neighbor())
      {
        typename GridPartType::IndexSetType::IndexType nbIndex = gridPart.indexSet().index( Dune::Fem::make_entity( intersection.outside() ) );
        if ( static_cast<std::size_t>(nbIndex) >= index.size() )
        {
          std::cout << "An index on neighbor is too large" << std::endl;
          continue;
        }
        if ( index[ nbIndex ] == 0 )
        {
          std::cout << "A neighbor is not part of the gridPart" << std::endl;
          continue;
        }
      }
    }
  }
}


typedef Dune::GridSelector::GridType GridType;
typedef Dune::Fem::AdaptiveLeafGridPart< GridType > HostGridPartType;
typedef Dune::Fem::RadialFilter< GridType::ctype, GridType::dimensionworld > BasicFilterType;
typedef Dune::Fem::BasicFilterWrapper< HostGridPartType, BasicFilterType > FilterType;

int main ( int argc, char ** argv )
{
  Dune::Fem::MPIManager :: initialize( argc, argv );
  try
  {
    // create grid
    GridType & grid = Dune::Fem::TestGrid::grid();

    // refine grid
    const int step = Dune::Fem::TestGrid::refineStepsForHalf();
    grid.globalRefine( 2*step );
    grid.loadBalance();

    // create grid part
    HostGridPartType hostGridPart( grid );
    BasicFilterType::GlobalCoordinateType center( 0 );
    BasicFilterType basicFilter( center, .25 );
    FilterType filter( hostGridPart, basicFilter );

    {
      // allow non consecutive index set
      typedef Dune::Fem::FilteredGridPart< HostGridPartType, FilterType, false > GridPartType;
      GridPartType gridPart( hostGridPart, filter );
      // run test
      std::cout << "Non consecutive index set: test using codim=0 iterator" << std::endl;
      testGridPart( gridPart );
      std::cout << std::endl;
      std::cout << "Non consecutive index set: test using codim=dimension iterator" << std::endl;
      testSubEntities< GridType::dimension >( gridPart );

      /* ----------- added to test the intersection iterator ---------------*/
      std::cout << std::endl;
      std::cout << "gridWidth: " << Dune::Fem::GridWidth::calcGridWidth( gridPart ) << std::endl;
      /* --------------------------*/

      /* ----------- new test suite methods ---------------*/
      std::cout << std::endl;
      typedef Dune::DefaultFailureHandler FailureHandlerType;
      FailureHandlerType failureHandler;
      std::cout << "Testing entity seeds" << std::endl;
      Dune::Fem::CheckEntitySeed< GridPartType >::check( gridPart );
      std::cout << "Testing geometies" << std::endl;
      Dune::Fem::CheckGeometry< GridPartType, FailureHandlerType >::check( gridPart, failureHandler );
      std::cout << "Testing intersections" << std::endl;
      Dune::Fem::CheckIntersections< GridPartType, FailureHandlerType >::check( gridPart, failureHandler );
      /* --------------------------*/

      std::cout << std::endl << std::endl;
    }
    {
      // force consecutive index set
      typedef Dune::Fem::FilteredGridPart< HostGridPartType, FilterType, true > GridPartType;
      GridPartType gridPart( hostGridPart, filter );
      // run test
      std::cout << "Consecutive index set: test using codim=0 iterator" << std::endl;
      testGridPart( gridPart );
      std::cout << std::endl;
      std::cout << "Consecutive index set: test using codim=dimension iterator" << std::endl;
      testSubEntities< GridType::dimension >( gridPart );

      /* ----------- added to test the intersection iterator ---------------*/
      std::cout << std::endl;
      std::cout << "gridWidth: " << Dune::Fem::GridWidth::calcGridWidth( gridPart ) << std::endl;
      /* --------------------------*/

      /* ----------- new test suite methods ---------------*/
      std::cout << std::endl;
      typedef Dune::DefaultFailureHandler FailureHandlerType;
      FailureHandlerType failureHandler;
      std::cout << "Testing entity seeds" << std::endl;
      Dune::Fem::CheckEntitySeed< GridPartType >::check( gridPart );
      std::cout << "Testing geometies" << std::endl;
      Dune::Fem::CheckGeometry< GridPartType, FailureHandlerType >::check( gridPart, failureHandler );
      std::cout << "Testing intersections" << std::endl;
      Dune::Fem::CheckIntersections< GridPartType, FailureHandlerType >::check( gridPart, failureHandler );
      /* --------------------------*/

      std::cout << "Testing intersection iterator" << std::endl;
      testIntersectionIterator( gridPart );

      std::cout << std::endl << std::endl;
    }

  } catch (Dune::Exception &e) {
    std::cerr << e << std::endl;
    return 1;
  } catch (...) {
    std::cerr << "Generic exception!" << std::endl;
    return 2;
  }

  return 0;
}


==> anc/xt-super/dune-fem/dune/fem/gridpart/test/test-geogridpart.cc <==
#include <config.h>

#include <cassert>
#include <iostream>

#if not DUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS
// do nothing in this test if experimental_grid_extension is not activated
int main () { return 0; }
#else

#include <dune/common/exceptions.hh>

#include <dune/geometry/referenceelements.hh>

#include <dune/fem/function/adaptivefunction.hh>
#include <dune/fem/function/localfunction/temporary.hh>
#include <dune/fem/gridpart/adaptiveleafgridpart.hh>
#include <dune/fem/gridpart/leafgridpart.hh>
#include <dune/fem/gridpart/geogridpart.hh>
#include <dune/fem/misc/compatibility.hh>
#include <dune/fem/misc/gridwidth.hh>
#include <dune/fem/operator/lagrangeinterpolation.hh>
#include <dune/fem/space/lagrange.hh>

#include "./failure.hh"
#include "./checkseed.hh"
#include "./checkgeometry.hh"
#include "./checkindexset.hh"
#include "./checkintersections.hh"
#include "../../test/testgrid.hh"

template< class GridPartType >
void testGridPart( const GridPartType & gridPart )
{
  typedef typename GridPartType::IndexSetType IndexSetType;
  typedef typename GridPartType::IndexSetType::IndexType IndexType;
  const IndexSetType & indexSet = gridPart.indexSet();
  IndexType maxIndex = 0;
  int count = 0;
  std::vector< bool > isConsecutiveIndex(GridPartType::dimension+1,true);
  std::vector< std::vector< bool > > consecutiveIndex(GridPartType::dimension+1);
  for (int c=0;c<=GridPartType::dimension;++c)
    consecutiveIndex[c].resize( indexSet.size(c), false );

  typedef typename GridPartType::template Codim< 0 >::IteratorType IteratorType;
  const IteratorType end = gridPart.template end< 0 >();
  for( IteratorType it = gridPart.template begin< 0 >(); it != end; ++it )
  {
    const typename IteratorType::Entity &element = *it;
    ++count;
    IndexType index = indexSet.index(element);
    maxIndex = std::max( index, maxIndex);

    if (index >= IndexType(consecutiveIndex[0].size())) isConsecutiveIndex[0] = false;
    else consecutiveIndex[0][index] = true;
    for (int c=0;c<=GridPartType::dimension;++c)
    {
      int nSubEn = Dune::ReferenceElements< typename GridPartType::GridType::ctype, GridPartType::dimension >::
          general( element.type() ).size(c);
      for (int i=0;i<nSubEn;++i)
      {
        IndexType index = indexSet.subIndex(element,i,c);
        if (index >= IndexType(consecutiveIndex[c].size())) isConsecutiveIndex[c] = false;
        else consecutiveIndex[c][index] = true;
      }
    }
  }

  std::cout << "entities visited: " << count << std::endl;

  std::cout << "entities in index set: " << indexSet.size( 0 ) << std::endl;
  std::cout << "maximum value in index set: " << maxIndex << std::endl;

  for (int c=0;c<=GridPartType::dimension;++c)
  {
    std::cout << "index set for codim " << c;
    if ( !isConsecutiveIndex[c] )
    {
      std::cout << " is not consecutive: too large index encountered" << std::endl;
      continue;
    }
    for (unsigned int i=0;i<consecutiveIndex[c].size();++i)
    {
      if (!consecutiveIndex[c][i])
      {
        isConsecutiveIndex[c] = false;
        break;
      }
    }
    if ( !isConsecutiveIndex[c] )
    {
      std::cout << " is not consecutive: hole encountered" << std::endl;
    }
    else
    {
      std::cout << " is consecutive" << std::endl;
    }
  }
}

template< int codim, class GridPartType >
void testSubEntities( const GridPartType & gridPart )
{
  typedef typename GridPartType::IndexSetType IndexSetType;
  typedef typename GridPartType::IndexSetType::IndexType IndexType;
  const IndexSetType & indexSet = gridPart.indexSet();
  IndexType maxIndex = 0;
  int count = 0;
  typedef typename GridPartType::template Codim< codim >::IteratorType IteratorType;
  const IteratorType end = gridPart.template end< codim >();
  for( IteratorType it = gridPart.template begin< codim >(); it != end; ++it )
  {
    ++count;
    IndexType index = indexSet.index(*it);
    maxIndex = std::max( index, maxIndex);
  }

  std::cout << "codim " << codim << " subentities visited: " << count << std::endl;

  std::cout << "entities in index set: " << indexSet.size( codim ) << std::endl;
  std::cout << "maximum value in index set: " << maxIndex << std::endl;
}

template< class GridPartType >
void testIntersectionIterator( const GridPartType & gridPart )
{
  typedef typename GridPartType::template Codim< 0 >::template Partition<Dune::All_Partition>::IteratorType IteratorType;
  typedef typename GridPartType::template Codim< 0 >::EntityType EntityType;
  typedef typename GridPartType::IntersectionIteratorType IntersectionIteratorType;
  typedef typename GridPartType::IntersectionType IntersectionType;

  std::vector<int> index( gridPart.indexSet().size(0), 0 );

  const IteratorType end = gridPart.template end< 0,Dune::All_Partition >();
  for( IteratorType it = gridPart.template begin< 0,Dune::All_Partition >(); it != end; ++it )
    index[ gridPart.indexSet().index( *it ) ] = 1;

  for( IteratorType it = gridPart.template begin< 0,Dune::All_Partition >(); it != end; ++it )
  {
    const typename IteratorType::Entity &element = *it;
    const IntersectionIteratorType iend = gridPart.iend( element );
    for ( IntersectionIteratorType inter = gridPart.ibegin( element ); inter != iend; ++inter )
    {
      IntersectionType intersection = *inter;
      if( intersection.neighbor() )
      {
        EntityType neighbor = Dune::Fem::make_entity( intersection.outside() );
        typename GridPartType::IndexSetType::IndexType nbIndex = gridPart.indexSet().index( neighbor );
        if ( nbIndex >= index.size() )
        {
          std::cout << "An index on neighbor is too large" << std::endl;
          continue;
        }
        if ( index[ nbIndex ] == 0 )
        {
          std::cout << "A neighbor is not part of the gridPart" << std::endl;
          continue;
        }
      }
    }
  }
}


template< class FunctionSpace >
class Identity
: public Dune::Fem::Function< FunctionSpace, Identity< FunctionSpace > >
{
  typedef Dune::Fem::Function< FunctionSpace, Identity< FunctionSpace > > BaseType;

public:
  typedef typename BaseType::DomainType DomainType;
  typedef typename BaseType::RangeType RangeType;

  void evaluate ( const DomainType &x, RangeType &y ) const
  {
    y = x;
  }
};


template< class GridPart, class LocalFunction >
void testExchangeGeometry ( const GridPart &gridPart, LocalFunction &localFunction )
{
  typedef typename GridPart::template Codim< 0 >::IteratorType IteratorType;
  typedef typename GridPart::template Codim< 0 >::EntityType EntityType;
  typedef typename GridPart::template Codim< 0 >::GeometryType GeometryType;

  typedef Dune::ReferenceElement< typename GridPart::ctype, GridPart::dimension > RefElementType;
  typedef Dune::ReferenceElements< typename GridPart::ctype, GridPart::dimension > RefElementsType;


  const IteratorType end = gridPart.template end< 0 >();
  for( IteratorType it = gridPart.template begin< 0 >(); it != end; ++it )
  {
    const EntityType &entity = *it;

    const RefElementType &refElement = RefElementsType::general( entity.type() );
    localFunction.init( entity.impl().hostEntity() );
    for( int i = 0; i < refElement.size( GridPart::dimension ); ++i )
    {
      for( int k = 0; k < GridPart::dimensionworld; ++k )
        localFunction[ i*GridPart::dimensionworld + k ] = refElement.position( i, GridPart::dimension )[ k ];
    }

    EntityType xchgEntity = gridPart.exchangeGeometry( entity, localFunction );
    const GeometryType &xchgGeometry = xchgEntity.geometry();
    if( xchgGeometry.type() != entity.type() )
      DUNE_THROW( Dune::InvalidStateException, "exchangeGeometry returns wrong geometry type." );
    if( (xchgGeometry.center() - refElement.position( 0, 0 )).two_norm() > 1e-8 )
    {
      std::cerr << "exchangeGeometry returns wrong center: " << xchgGeometry.center() << std::endl;
      std::cerr << "(real geometry center is: " << entity.geometry().center() << ")." << std::endl;
    }
  }
};


typedef Dune::GridSelector::GridType GridType;
//typedef Dune::Fem::AdaptiveLeafGridPart< GridType > HostGridPartType;
typedef Dune::Fem::LeafGridPart< GridType > HostGridPartType;
typedef Dune::Fem::FunctionSpace< GridType::ctype, GridType::ctype, GridType::dimensionworld, GridType::dimensionworld > CoordFunctionSpaceType;
typedef Dune::Fem::LagrangeDiscreteFunctionSpace< CoordFunctionSpaceType, HostGridPartType, 1 > DiscreteCoordFunctionSpaceType;
typedef Dune::Fem::AdaptiveDiscreteFunction< DiscreteCoordFunctionSpaceType > CoordFunctionType;
typedef Dune::Fem::GeoGridPart< CoordFunctionType > GridPartType;

int main ( int argc, char ** argv )
try
{
  Dune::Fem::MPIManager::initialize( argc, argv );

  // create grid
  GridType &grid = Dune::Fem::TestGrid::grid();

  // refine grid
  const int step = Dune::Fem::TestGrid::refineStepsForHalf();
  grid.globalRefine( 2*step );
  grid.loadBalance();

  // create grid part
  HostGridPartType hostGridPart( grid );
  DiscreteCoordFunctionSpaceType coordFunctionSpace( hostGridPart );
  CoordFunctionType coordFunction( "coordinate function", coordFunctionSpace );
  typedef Identity< CoordFunctionSpaceType > IdentityType;
  Dune::Fem::LagrangeInterpolation< IdentityType, CoordFunctionType >::interpolateFunction( IdentityType(), coordFunction );
  GridPartType gridPart( coordFunction );

  // run test
  std::cout << "test using codim=0 iterator" << std::endl;
  testGridPart( gridPart );
  std::cout << std::endl;
  std::cout << "test using codim=dimension iterator" << std::endl;
  testSubEntities< GridType::dimension >( gridPart );

  std::cout << std::endl;
  std::cout << "gridWidth: " << Dune::Fem::GridWidth::calcGridWidth( gridPart ) << std::endl;

  Dune::Fem::TemporaryLocalFunction< DiscreteCoordFunctionSpaceType > tlf( coordFunctionSpace );
  testExchangeGeometry( gridPart, tlf );

  std::cout << std::endl << std::endl;

  // check entity seed
  typedef Dune::DefaultFailureHandler FailureHandlerType;
  FailureHandlerType failureHandler;
  Dune::Fem::CheckEntitySeed< GridPartType >::check( gridPart );
  Dune::Fem::CheckGeometry< GridPartType, FailureHandlerType >::check( gridPart, failureHandler );
  Dune::Fem::CheckIndexSet< GridPartType, FailureHandlerType >::check( gridPart, failureHandler );
  Dune::Fem::CheckIntersections< GridPartType, FailureHandlerType >::check( gridPart, failureHandler );

  return 0;
}
catch( const Dune::Exception &e )
{
  std::cerr << e << std::endl;
  return 1;
}
catch( ... )
{
  std::cerr << "Generic exception!" << std::endl;
  return 2;
}
#endif // #if not DUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS


==> anc/xt-super/dune-fem/dune/fem/gridpart/test/test-idgridpart.cc <==
#include <config.h>

#include <cassert>
#include <iostream>

#if not DUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS
// do nothing in this test if experimental_grid_extension is not activated
int main () { return 0; }
#else

#include <dune/common/exceptions.hh>

#include <dune/geometry/referenceelements.hh>

#include <dune/fem/gridpart/adaptiveleafgridpart.hh>
#include <dune/fem/gridpart/leafgridpart.hh>
#include <dune/fem/gridpart/idgridpart.hh>
#include <dune/fem/misc/compatibility.hh>
#include <dune/fem/misc/gridwidth.hh>

#include "./failure.hh"
#include "./checkseed.hh"
#include "./checkgeometry.hh"
#include "./checkindexset.hh"
#include "./checkintersections.hh"
#include "../../test/testgrid.hh"

template< class GridPartType >
void testGridPart( const GridPartType & gridPart )
{
  typedef typename GridPartType::IndexSetType IndexSetType;
  typedef typename GridPartType::IndexSetType::IndexType IndexType;
  const IndexSetType & indexSet = gridPart.indexSet();
  IndexType maxIndex = 0;
  int count = 0;
  std::vector< bool > isConsecutiveIndex(GridPartType::dimension+1,true);
  std::vector< std::vector< bool > > consecutiveIndex(GridPartType::dimension+1);
  for (int c=0;c<=GridPartType::dimension;++c)
    consecutiveIndex[c].resize( indexSet.size(c), false );

  typedef typename GridPartType::template Codim< 0 >::IteratorType IteratorType;
  const IteratorType end = gridPart.template end< 0 >();
  for( IteratorType it = gridPart.template begin< 0 >(); it != end; ++it )
  {
    const typename IteratorType::Entity &element = *it;
    ++count;
    IndexType index = indexSet.index(element);
    maxIndex = std::max( index, maxIndex);

    if (static_cast<std::size_t>(index) >= consecutiveIndex[0].size()) isConsecutiveIndex[0] = false;
    else consecutiveIndex[0][index] = true;
    for (int c=0;c<=GridPartType::dimension;++c)
    {
      int nSubEn = Dune::ReferenceElements< typename GridPartType::GridType::ctype, GridPartType::dimension >::
          general( element.type() ).size(c);
      for (int i=0;i<nSubEn;++i)
      {
        IndexType index = indexSet.subIndex(element,i,c);
        if (static_cast<std::size_t>(index) >= consecutiveIndex[c].size()) isConsecutiveIndex[c] = false;
        else consecutiveIndex[c][index] = true;
      }
    }
  }

  std::cout << "entities visited: " << count << std::endl;

  std::cout << "entities in index set: " << indexSet.size( 0 ) << std::endl;
  std::cout << "maximum value in index set: " << maxIndex << std::endl;

  for (int c=0;c<=GridPartType::dimension;++c)
  {
    std::cout << "index set for codim " << c;
    if ( !isConsecutiveIndex[c] )
    {
      std::cout << " is not consecutive: too large index encountered" << std::endl;
      continue;
    }
    for (unsigned int i=0;i<consecutiveIndex[c].size();++i)
    {
      if (!consecutiveIndex[c][i])
      {
        isConsecutiveIndex[c] = false;
        break;
      }
    }
    if ( !isConsecutiveIndex[c] )
    {
      std::cout << " is not consecutive: hole encountered" << std::endl;
    }
    else
    {
      std::cout << " is consecutive" << std::endl;
    }
  }
}

template< int codim, class GridPartType >
void testSubEntities( const GridPartType & gridPart )
{
  typedef typename GridPartType::IndexSetType IndexSetType;
  typedef typename GridPartType::IndexSetType::IndexType IndexType;
  const IndexSetType & indexSet = gridPart.indexSet();
  IndexType maxIndex = 0;
  int count = 0;
  typedef typename GridPartType::template Codim< codim >::IteratorType IteratorType;
  const IteratorType end = gridPart.template end< codim >();
  for( IteratorType it = gridPart.template begin< codim >(); it != end; ++it )
  {
    ++count;
    IndexType index = indexSet.index(*it);
    maxIndex = std::max( index, maxIndex);
  }

  std::cout << "codim " << codim << " subentities visited: " << count << std::endl;

  std::cout << "entities in index set: " << indexSet.size( codim ) << std::endl;
  std::cout << "maximum value in index set: " << maxIndex << std::endl;
}

template< class GridPartType >
void testIntersectionIterator( const GridPartType & gridPart )
{
  typedef typename GridPartType::template Codim< 0 >::template Partition<Dune::All_Partition>::IteratorType IteratorType;
  typedef typename GridPartType::template Codim< 0 >::EntitType EntityType;
  typedef typename GridPartType::IntersectionIteratorType IntersectionIteratorType;
  typedef typename GridPartType::IntersectionType IntersectionType;

  std::vector<int> index( gridPart.indexSet().size(0), 0 );

  const IteratorType end = gridPart.template end< 0,Dune::All_Partition >();
  for( IteratorType it = gridPart.template begin< 0,Dune::All_Partition >(); it != end; ++it )
    index[ gridPart.indexSet().index( *it ) ] = 1;

  for( IteratorType it = gridPart.template begin< 0,Dune::All_Partition >(); it != end; ++it )
  {
    const typename IteratorType::Entity &element = *it;
    const IntersectionIteratorType iend = gridPart.iend( element );
    for ( IntersectionIteratorType inter = gridPart.ibegin( element ); inter != iend; ++inter )
    {
      IntersectionType intersection = *inter;
      if( intersection.neighbor() )
      {
        EntityType neighbor = Dune::Fem::make_entity( intersection.outside() );
        typename GridPartType::IndexSetType::IndexType nbIndex = gridPart.indexSet().index( neighbor );
        if ( nbIndex >= index.size() )
        {
          std::cout << "An index on neighbor is too large" << std::endl;
          continue;
        }
        if ( index[ nbIndex ] == 0 )
        {
          std::cout << "A neighbor is not part of the gridPart" << std::endl;
          continue;
        }
      }
    }
  }
}



typedef Dune::GridSelector::GridType GridType;
typedef Dune::Fem::AdaptiveLeafGridPart< GridType > HostGridPartType;
typedef Dune::Fem::IdGridPart< HostGridPartType > GridPartType;

int main ( int argc, char ** argv )
try
{
  Dune::Fem::MPIManager::initialize( argc, argv );

  // create grid
  GridType &grid = Dune::Fem::TestGrid::grid();

  // refine grid
  const int step = Dune::Fem::TestGrid::refineStepsForHalf();
  grid.globalRefine( 2*step );
  grid.loadBalance();

  // create grid part
  HostGridPartType hostGridPart( grid );
  GridPartType gridPart( hostGridPart );

  // run test
  std::cout << "test using codim=0 iterator" << std::endl;
  testGridPart( gridPart );
  std::cout << std::endl;
  std::cout << "test using codim=dimension iterator" << std::endl;
  testSubEntities< GridType::dimension >( gridPart );

  std::cout << std::endl;
  std::cout << "gridWidth: " << Dune::Fem::GridWidth::calcGridWidth( gridPart ) << std::endl;

  std::cout << std::endl << std::endl;

  // check entity seed
  typedef Dune::DefaultFailureHandler FailureHandlerType;
  FailureHandlerType failureHandler;
  Dune::Fem::CheckEntitySeed< GridPartType >::check( gridPart );
  Dune::Fem::CheckGeometry< GridPartType, FailureHandlerType >::check( gridPart, failureHandler );
  Dune::Fem::CheckIndexSet< GridPartType, FailureHandlerType >::check( gridPart, failureHandler );
  Dune::Fem::CheckIntersections< GridPartType, FailureHandlerType >::check( gridPart, failureHandler );

  return 0;
}
catch( const Dune::Exception &e )
{
  std::cerr << e << std::endl;
  return 1;
}
catch( ... )
{
  std::cerr << "Generic exception!" << std::endl;
  return 2;
}
#endif // #if not DUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS


==> anc/xt-super/dune-fem/dune/fem/io/CMakeLists.txt <==
dune_install(io.hh parameter.hh)

dune_add_subdirs(file streams visual test)

dune_add_library(io OBJECT io.cc)


==> anc/xt-super/dune-fem/dune/fem/io/Makefile.am <==
# install header files
iodir =  $(includedir)/dune/fem/io
io_HEADERS = io.hh  parameter.hh

# do everything in the subdirs
SUBDIRS = file streams visual test

# build io library
noinst_LTLIBRARIES = libio.la

libio_la_SOURCES = io.cc

# include common rules
include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/dune/fem/io/file/CMakeLists.txt <==
dune_install(asciiparser.hh dataoutput.hh datawriter.hh
             iointerface.hh iolock.hh iotuple.hh
             latextablewriter.hh persistencemanager.hh vtkio.hh)

dune_add_subdirs(test)


==> anc/xt-super/dune-fem/dune/fem/io/file/Makefile.am <==
SUBDIRS = test
filedir =  $(includedir)/dune/fem/io/file
file_HEADERS = asciiparser.hh \
         datawriter.hh \
         dataoutput.hh \
         iointerface.hh \
         iolock.hh \
         iotuple.hh \
         latextablewriter.hh \
         persistencemanager.hh \
         vtkio.hh

include $(top_srcdir)/am/global-rules



==> anc/xt-super/dune-fem/dune/fem/io/file/asciiparser.hh <==
#ifndef DUNE_FEM_ASCIIPARSER_HH
#define DUNE_FEM_ASCIIPARSER_HH

#include <iostream>
#include <fstream>
#include <string>

namespace Dune
{

  namespace Fem
  {

    //! reads data folowing the given keyword
    //! if verbose is true then an output of what was read is given
    //! the token '%' or '#' stands for comment
    template< class T >
    static inline bool readParameter( std::istream& file,
                        const std::string keyword,
                        T & data,
                        bool verbose = true,
                        bool warn = true )
    {
      bool readData = false;
      while (! file.eof() )
      {
        std::string  keyHelp;
        file >> keyHelp;

        // % or # means comment
        if((keyHelp[0] == '%') || (keyHelp[0] == '#'))
        {
          std::string tmp;
          std::getline(file,tmp);
        }
        else
        {
          // copy only keyword size and compare
          int pos = keyHelp.find_first_of(':');
          int pos1 = keyHelp.find_first_of(' ');

          if (pos > 0)
          {
            if(pos1 > 0)
              pos -=  pos1;
            else
              pos = 1;
          }
          else
            pos = 0;

          std::string key (keyHelp,0,keyHelp.size() - pos);
          if(key == keyword)
          {
            file >> data;
            readData = true;
            break;
          }
        }
      }

      // if data was read sucessfully
      if(readData)
      {
        if(verbose)
        {
          static const int MAXTAB = 30;
          int length = MAXTAB - keyword.size();
          std::cout << "Reading " << keyword;
          for(int i=0; i<length; i++) std::cout << ".";
          std::cout << " " << data << std::endl;
        }
      }
      else
      {
        if( warn )
          std::cerr << "WARNING: couldn't read " << keyword << std::endl;
      }

      return readData;
    }

    //! reads data folowing the given keyword
    //! if verbose is true then an output of what was read is given
    //! the token '%' or '#' stands for comment
    template< class T >
    static inline bool readParameter( const std::string filename,
                        const std::string keyword,
                        T & data,
                        bool verbose = true,
                        bool warn = true )
    {
      std::ifstream file (filename.c_str());
      if( !file.is_open() )
      {
        if( warn )
          std::cerr << "WARNING: couldn't open file '" << filename << "' in " <<  __FILE__<< " line: " << __LINE__ << std::endl;
        return false;
      }
      const bool result = readParameter( file, keyword, data, verbose, warn );

      // close file
      file.close();

      return result;
    }

  } // namespace Fem

} // namespace  Dune
#endif // #ifndef DUNE_FEM_ASCIIPARSER_HH


==> anc/xt-super/dune-fem/dune/fem/io/file/dataoutput.hh <==
#ifndef DUNE_FEM_DATAOUTPUT_HH
#define DUNE_FEM_DATAOUTPUT_HH

#ifndef USE_VTKWRITER
#define USE_VTKWRITER 1
#endif

//#define USE_GRAPE 0

//- Dune includes
#include <dune/fem/io/file/iointerface.hh>
#include <dune/fem/io/file/iotuple.hh>
#include <dune/fem/io/parameter.hh>
#include <dune/fem/solver/timeprovider.hh>
#include <dune/fem/space/common/loadbalancer.hh>
#include <dune/fem/gridpart/adaptiveleafgridpart.hh>
#include <dune/fem/space/lagrange.hh>
#include <dune/fem/function/adaptivefunction.hh>
#include <dune/fem/quadrature/cachingquadrature.hh>
#include <dune/fem/gridpart/adaptiveleafgridpart.hh>

#ifndef ENABLE_VTXPROJECTION
#define ENABLE_VTXPROJECTION 1
#endif

#if USE_VTKWRITER
#include <dune/fem/io/file/vtkio.hh>
#if ENABLE_VTXPROJECTION
#include <dune/fem/operator/lagrangeinterpolation.hh>
#include <dune/fem/operator/projection/vtxprojection.hh>
#endif // #if ENABLE_VTXPROJECTION
#endif // #if USE_VTKWRITER

#ifndef USE_GRAPE
// define whether to use grape of not
#define USE_GRAPE HAVE_GRAPE
#endif

#if USE_GRAPE
#include <dune/grid/io/visual/grapedatadisplay.hh>
#endif

namespace Dune
{

  namespace Fem
  {

    /** \brief Parameter class for Dune::Fem::DataOutput

        Structure providing the main parameters used to setup the Dune::DataOutput.
        By default these parameters are set through the Dune::Parameter class, i.e.,
        can be set in a parameter file. To override this a user can derive from this
        structure and modify any subset of the parameters. An instance of this modified
        class can then be passed in the construction of the Dune::DataOutput.
     */
    struct DataOutputParameters
#ifndef DOXYGEN
    : public LocalParameter< DataOutputParameters, DataOutputParameters >
#endif
    {
      protected:
      const std::string keyPrefix_;

      public:
      DataOutputParameters( const std::string keyPrefix = "fem.io." )
        : keyPrefix_( keyPrefix )
      {}

      //! \brief path where the data is stored (path are always relative to fem.commonOutputPath)
      virtual std::string path() const
      {
        return Parameter::getValue< std::string >( keyPrefix_ + "path", "./" );
      }

      //! \brief base of file name for data file (fem.io.datafileprefix)
      virtual std::string prefix () const
      {
        return Parameter::getValue< std::string >( keyPrefix_ + "datafileprefix" );
      }

      //! \brief format of output (fem.io.outputformat)
      virtual int outputformat () const
      {
        static const std::string formatTable[]
          = { "vtk-cell", "vtk-vertex", "sub-vtk-cell", "binary" , "gnuplot" , "none" };
        int format = Parameter::getEnum( keyPrefix_ + "outputformat", formatTable, 1 );
        return format;
      }

      virtual bool conformingoutput () const
      {
        return Parameter::getValue< bool >( keyPrefix_ + "conforming", false );
      }

      //! \brief use online grape display (fem.io.grapedisplay)
      virtual bool grapedisplay () const
      {
#if USE_GRAPE
        return (Parameter::getValue( keyPrefix_ + "grapedisplay", 0 ) == 1);
#else
        return false;
#endif
      }

      //! \brief save data every savestep interval (fem.io.savestep)
      virtual double savestep () const
      {
        return Parameter::getValue< double >( keyPrefix_ + "savestep", 0 );
      }

      //! \brief save data every savecount calls to write method (fem.io.savecount)
      virtual int savecount () const
      {
        return Parameter::getValue< int >( keyPrefix_ + "savecount", 0 );
      }

      //! \brief save data every subsamplingLevel (fem.io.subsamplinglevel)
      virtual int subsamplingLevel() const
      {
        return Parameter::getValue< int >( keyPrefix_ + "subsamplinglevel", 1 );
      }

      //! \brief number for first data file (no parameter available)
      virtual int startcounter () const
      {
        return 0;
      }

      //! \brief number of first call (no parameter available)
      virtual int startcall () const
      {
        return 0;
      }

      //! \brief value of first save time (no parameter available)
      virtual double startsavetime () const
      {
        return 0.0;
      }

      //! method used for conditional data output - default
      //! value passed as argument.
      virtual bool willWrite ( bool write ) const
      {
        return write;
      }

      //! return true if DataOutput was created for writing (only not true for
      //!  CheckPointer on restore)
      virtual bool writeMode() const
      {
        return true ;
      }
    };



    /** @ingroup DiscFuncIO
       \brief Implementation of the Dune::Fem::IOInterface.
       This class manages data output.
       Available output formats are GRAPE, VTK and VTK Vertex projected
       using the VtxProjection operator. Details can be
       found in \ref DiscFuncIO.
    */
    template< class GridImp, class DataImp >
    class DataOutput
    : public IOInterface
    {
      typedef DataOutput< GridImp, DataImp > ThisType;

    protected:
      template< class Grid, class OutputTuple, int N = std::tuple_size< OutputTuple >::value >
      struct GridPartGetter;

    template< class Grid, class OutputTuple, int N >
    struct GridPartGetter
    {
      typedef typename TypeTraits< typename std::tuple_element< 0, OutputTuple >::type >::PointeeType DFType;
      typedef typename DFType :: DiscreteFunctionSpaceType :: GridPartType GridPartType;

      GridPartGetter ( const Grid &, const OutputTuple &data )
      : gridPart_( getGridPart( data ) )
      {}

      const GridPartType &gridPart () const
      {
        return gridPart_;
      }

    protected:
      static const GridPartType &getGridPart( const OutputTuple& data )
      {
        const DFType *df = std::get< 0 >( data );
        assert( df );
        return df->space().gridPart();
      }

      const GridPartType &gridPart_;
    };


    template< class Grid, class OutputTuple >
    struct GridPartGetter< Grid, OutputTuple, 0 >
    {
      typedef AdaptiveLeafGridPart< Grid > GridPartType;

      GridPartGetter ( const Grid &grid, const OutputTuple & )
      : gridPart_( const_cast< Grid & >( grid ) )
      {}

      const GridPartType &gridPart () const
      {
        return gridPart_;
      }

    protected:
      const GridPartType gridPart_;
    };


#if USE_VTKWRITER
      template< class VTKIOType >
      struct VTKListEntry
      {
        virtual ~VTKListEntry ()
        {}
        virtual void add ( VTKIOType & ) const = 0;

      protected:
        VTKListEntry ()
        {}
      };

#if ENABLE_VTXPROJECTION
      template< class VTKIOType, class DFType >
      class VTKFunc;

      template< class VTKOut >
      struct VTKOutputerLagrange;
#endif // #if ENABLE_VTXPROJECTION

      template< class VTKOut >
      struct VTKOutputerDG;
#endif // #if USE_VTKWRITER

      template< class GridPartType >
      class GnuplotOutputer;

    protected:
      enum OutputFormat { vtk = 0, vtkvtx = 1, subvtk = 2 , binary = 3, gnuplot = 4, none = 5 };

      //! \brief type of grid used
      typedef GridImp GridType;
      //! \brief type of data tuple
      typedef DataImp OutPutDataType;

    public:
     /** \brief Constructor creating data output class
        \param grid corresponding grid
        \param data Tuple containing discrete functions to write
        \param parameter structure for tuning the behavior of the Dune::DataOutput
                         defaults to Dune::DataOutputParameters
      */
      DataOutput ( const GridType &grid, OutPutDataType &data,
                   const DataOutputParameters &parameter = DataOutputParameters() );

      /** \brief Constructor creating data writer
        \param grid corresponding grid
        \param data Tuple containing discrete functions to write
        \param tp   a time provider to set time (e.g. for restart)
        \param parameter structure for tuning the behavior of the Dune::DataOutput
                         defaults to Dune::DataOutputParameters
      */
      DataOutput ( const GridType &grid, OutPutDataType &data,
                   const TimeProviderBase &tp,
                   const DataOutputParameters &parameter = DataOutputParameters() );

      void consistentSaveStep ( const TimeProviderBase &tp ) const;

      //! \brief destructor
      virtual ~DataOutput()
      {
        delete param_;

        if( pvd_ )
        {
          pvd_ << "  </Collection>" << std::endl;
          pvd_ << "</VTKFile>" << std::endl;

          pvd_.close();
        }
      }

    protected:
      //! \brief initialize data writer
      void init ( const DataOutputParameters &parameter );

    public:
      //! \brief returns true if data will be written on next write call
      virtual bool willWrite ( const TimeProviderBase &tp ) const
      {
        // make save step consistent
        consistentSaveStep( tp );

        const double saveTimeEps = 2*std::numeric_limits< double >::epsilon()*saveTime_;
        const bool writeStep  = (saveStep_ > 0) && (tp.time() - saveTime_ >= -saveTimeEps);
        const bool writeCount = (saveCount_ > 0) && (writeCalls_ % saveCount_ == 0);
        return param_->willWrite( writeStep || writeCount );
      }

      //! \brief returns true if data will be written on next write call
      virtual bool willWrite () const
      {
        return param_->willWrite( (saveCount_ > 0) && (writeCalls_ % saveCount_ == 0) );
      }

      /** \brief write given data to disc, evaluates parameter savecount
          \param outstring  pass additional string for naming
      */
      void write( const std::string& outstring ) const
      {
        if( willWrite() )
          writeData( writeCalls_, outstring );
        ++writeCalls_;
      }

      //! \brief write given data to disc, evaluates parameter savecount
      void write() const
      {
        if( willWrite() )
          writeData( writeCalls_, "" );
        ++writeCalls_;
      }

      /** \brief write given data to disc, evaluates parameter savecount and savestep
          \param tp  time provider for time and step
          \param outstring  pass additional string for naming
      */
      void write(const TimeProviderBase& tp, const std::string& outstring ) const
      {
        if( willWrite(tp) )
          writeData( tp.time(), outstring );
        ++writeCalls_;
      }

      /** \brief write given data to disc, evaluates parameter savecount and savestep
          \param tp  time provider for time and step
      */
      void write( const TimeProviderBase& tp ) const
      {
        write( tp, "" );
      }

      /** \brief write data with a given sequence stamp and outstring
          \param sequenceStamp stamp for the data set
          \param outstring pass additional string for naming
      */
      void writeData ( double sequenceStamp, const std::string &outstring ) const;

      /** \brief write data with a given sequence stamp
          \param sequenceStamp stamp for the data set
      */
      void writeData ( double sequenceStamp ) const
      {
        writeData( sequenceStamp, "" );
      }

      //! \brief print class name
      virtual const char* myClassName () const
      {
        return "DataOutput";
      }

      //! \brief return output path name
      const std::string &path () const
      {
        return path_;
      }

      //! \brief return write step
      int writeStep() const
      {
        return writeStep_;
      }

      //! \brief return write calls
      int writeCalls() const
      {
        return writeCalls_;
      }

      //! \brief return save time
      double saveTime() const
      {
        return saveTime_;
      }

    protected:
#if USE_VTKWRITER
      std::string writeVTKOutput () const;
#endif

      std::string writeGnuPlotOutput () const;

      //! \brief write binary data
      virtual void writeBinaryData ( const double ) const
      {
        DUNE_THROW(NotImplemented, "Format 'binary' not supported by DataOutput, use DataWriter instead." );
      }

      //! \brief display data with grape
      virtual void display () const
      {
        if( grapeDisplay_ )
          grapeDisplay( data_ );
      }

    protected:
      //! \brief display data with grape
      template< class OutputTupleType >
      void grapeDisplay ( OutputTupleType &data ) const;

      //! \brief type of this class
      const GridType& grid_;
      OutPutDataType &data_;

      // name for data output
      std::string path_;
      std::string datapref_;
      // use grape display
      bool grapeDisplay_;

      // counter for sequence of files
      mutable int writeStep_;
      // counter for call to write
      mutable int writeCalls_;
      // next point in time to save data
      mutable double saveTime_;
      // time interval to save files
      double saveStep_;
      // number of write call between writting files
      int saveCount_;
      // grape, vtk or ...
      OutputFormat outputFormat_;
      bool conformingOutput_;
      mutable std::ofstream sequence_;
      mutable std::ofstream pvd_;
      const DataOutputParameters* param_;
    }; // end class DataOutput



    // DataOutput::GridPartGetter
    // --------------------------


    // DataOutput::VTKFunc
    // -------------------

#if USE_VTKWRITER
#if ENABLE_VTXPROJECTION
    template< class GridImp, class DataImp >
    template< class VTKIOType, class DFType >
    class DataOutput< GridImp, DataImp >::VTKFunc
    : public VTKListEntry< VTKIOType >
    {
      typedef typename VTKIOType::GridPartType GridPartType;
      typedef typename DFType::DiscreteFunctionSpaceType::FunctionSpaceType FunctionSpaceType;

      typedef LagrangeDiscreteFunctionSpace< FunctionSpaceType, GridPartType, 1 > LagrangeSpaceType;
      typedef AdaptiveDiscreteFunction< LagrangeSpaceType > NewFunctionType;

    public:
      VTKFunc ( const GridPartType &gridPart, const DFType &df )
      : df_( df ),
        space_( const_cast< GridPartType & >( gridPart ) ),
        func_( 0 )
      {
        // space_.setDescription(df.space().getDescription());
      }

      ~VTKFunc ()
      {
        delete func_;
      }

      virtual void add ( VTKIOType &vtkio ) const
      {
        func_ = new NewFunctionType( df_.name()+"vtx-prj" , space_ );
        if( df_.space().continuous() )
        {
          // vtkio.addVertexData( df_ );
          LagrangeInterpolation< DFType, NewFunctionType >::interpolateFunction( df_, *func_ );
        }
        else
        {
          WeightDefault<GridPartType> weight;
          VtxProjectionImpl::project( df_, *func_, weight );
        }
        vtkio.addVertexData( *func_ );
      }

    private:
      VTKFunc ( const VTKFunc & );

      const DFType& df_;
      LagrangeSpaceType space_;
      mutable NewFunctionType *func_;
    };
#endif // #if ENABLE_VTXPROJECTION
#endif // #if USE_VTKWRITER



    // DataOutput::VTKOutputerDG
    // -------------------------

#if USE_VTKWRITER
    template< class GridImp, class DataImp >
    template< class VTKOut >
    struct DataOutput< GridImp, DataImp >::VTKOutputerDG
    {
      //! Constructor
      explicit VTKOutputerDG ( VTKOut &vtkOut, bool conforming = false )
      : vtkOut_( vtkOut ),
        conforming_( conforming )
      {}

      //! Applies the setting on every DiscreteFunction/LocalFunction pair.
      template< class DFType >
      void visit ( DFType *df )
      {
        if( df )
        {
          if( conforming_ || (df->space().order() == 0) )
            vtkOut_.addCellData( *df );
          else
            vtkOut_.addVertexData( *df );
        }
      }

      template< class OutputTuple >
      void forEach ( OutputTuple &data )
      {
        ForEachValue< OutputTuple > forEach( data );
        forEach.apply( *this );
      }

    private:
      VTKOut &vtkOut_;
      bool conforming_;
    };
#endif // #if USE_VTKWRITER



    // DataOutput::VTKOutputerLagrange
    // -------------------------------

#if USE_VTKWRITER
#if ENABLE_VTXPROJECTION
    template< class GridImp, class DataImp >
    template< class VTKOut >
    struct DataOutput< GridImp, DataImp >::VTKOutputerLagrange
    {
      //! Constructor
      explicit VTKOutputerLagrange ( VTKOut &vtkOut )
      : vtkOut_( vtkOut ),
        vec_()
      {}

      //! destructor, delete entries of list
      ~VTKOutputerLagrange ()
      {
        for( auto& entry : vec_ )
        {
          delete entry;
          entry = nullptr;
        }
      }

      //! Applies the setting on every DiscreteFunction/LocalFunction pair.
      template< class DFType >
      void visit ( DFType *df )
      {
        if( df )
        {
          auto entry = new VTKFunc< VTKOut, DFType >( vtkOut_.gridPart(), *df );
          entry->add( vtkOut_ );
          vec_.push_back( entry );
        }
      }

      template< class OutputTuple >
      void forEach ( OutputTuple &data )
      {
        ForEachValue< OutputTuple > forEach( data );
        forEach.apply( *this );
      }

    private:
      VTKOut &vtkOut_;
      typedef VTKListEntry< VTKOut > VTKListEntryType;
      std::vector< VTKListEntryType * > vec_;
    };
#endif // #if ENABLE_VTXPROJECTION
#endif // #if USE_VTKWRITER



    // DataOutput::GnuplotOutputer
    // ---------------------------

    template< class GridImp, class DataImp >
    template< class GridPartType >
    class DataOutput< GridImp, DataImp >::GnuplotOutputer
    {
      typedef typename GridPartType::template Codim< 0 >::IteratorType::Entity Entity;
      std::ostream& out_;
      CachingQuadrature<GridPartType,0> &quad_;
      int i_;
      const Entity& en_;

    public:
      //! Constructor
      GnuplotOutputer ( std::ostream& out,
                        CachingQuadrature<GridPartType,0> &quad,
                        int i,
                        const Entity &en )
      : out_(out), quad_(quad), i_(i), en_(en)
      {}

      //! Applies the setting on every DiscreteFunction/LocalFunction pair.
      template <class DFType>
      void visit(DFType* df)
      {
        if( df )
        {
          auto lf = df->localFunction(en_);
          typename DFType::DiscreteFunctionSpaceType::RangeType u;
          lf.evaluate( quad_[ i_ ], u );

          DUNE_CONSTEXPR int dimRange = DFType::DiscreteFunctionSpaceType::dimRange;
          for( auto k = 0; k < dimRange; ++k )
            out_ << "  " << u[ k ];
        }
      }

      template< class OutputTuple >
      void forEach ( OutputTuple &data )
      {
        ForEachValue< OutputTuple > forEach( data );
        forEach.apply( *this );
      }
    };



    // Implementation of DataOutput
    // ----------------------------

    template< class GridImp, class DataImp >
    inline DataOutput< GridImp, DataImp >
      ::DataOutput ( const GridType &grid, OutPutDataType &data,
                     const DataOutputParameters& parameter )
    : grid_( grid ),
      data_( data ),
      writeStep_(0),
      writeCalls_(0),
      saveTime_(0),
      saveStep_(-1),
      saveCount_(-1),
      outputFormat_(vtkvtx),
      conformingOutput_( false ),
      param_(parameter.clone())
    {
      // initialize class
      init( parameter );
    }


    template< class GridImp, class DataImp >
    inline DataOutput< GridImp, DataImp >
      ::DataOutput ( const GridType &grid, OutPutDataType &data,
                     const TimeProviderBase &tp,
                     const DataOutputParameters &parameter )
    : grid_(grid),
      data_(data),
      writeStep_(0),
      writeCalls_(0),
      saveTime_(0),
      saveStep_(-1),
      saveCount_(-1),
      outputFormat_(vtkvtx),
      conformingOutput_( false ),
      param_(parameter.clone())
    {
      // initialize class
      init( parameter );

      // make save step consistent
      consistentSaveStep( tp );
    }

    template< class GridImp, class DataImp >
    inline void DataOutput< GridImp, DataImp >
      ::consistentSaveStep ( const TimeProviderBase &tp ) const
    {
      // set old values according to new time
      if( saveStep_ > 0 )
      {
        const auto oldTime = tp.time() - saveStep_;
        while( saveTime_ <= oldTime )
        {
          ++writeStep_;
          saveTime_ += saveStep_;
        }
      }
    }


    template< class GridImp, class DataImp >
    inline void DataOutput< GridImp, DataImp >::
    init ( const DataOutputParameters &parameter )
    {
      const auto writeMode = parameter.writeMode();
      if( writeMode )
        IOInterface :: createGlobalPath ( grid_.comm(), Parameter::commonOutputPath() );

      path_ = Parameter::commonOutputPath() + "/";

      auto paramPath = parameter.path();
      if( paramPath != "./" )
        path_ += paramPath;

      // create path if not already exists
      if( writeMode )
        IOInterface :: createGlobalPath ( grid_.comm(), path_ );

      // add prefix for data file
      datapref_ += parameter.prefix();

      auto outputFormat = parameter.outputformat();
      switch( outputFormat )
      {
        case 0: outputFormat_ = vtk; break;
        case 1: outputFormat_ = vtkvtx; break;
        case 2: outputFormat_ = subvtk; break;
        case 3: outputFormat_ = binary; break;
        case 4: outputFormat_ = gnuplot; break;
        case 5: outputFormat_ = none; break;
        default:
          DUNE_THROW(NotImplemented,"DataOutput::init: wrong output format");
      }

      conformingOutput_ = parameter.conformingoutput();

      grapeDisplay_ = parameter.grapedisplay();

      // get parameters for data writing
      saveStep_ = parameter.savestep();
      saveCount_ = parameter.savecount();

      // set initial quantities
      writeStep_ = parameter.startcounter();
      writeCalls_ =  parameter.startcall();
      saveTime_ = parameter.startsavetime();

      if( writeMode )
      {
        // only write series file for VTK output
        if ( Parameter :: verbose() && outputFormat_ < binary )
        {
          {
            std::string name = path_ + "/" + datapref_;
            name += ".series";
            std::cout << "opening file: " << name << std::endl;
            sequence_.open(name.c_str());
            if ( ! sequence_ )
              std::cout << "could not write sequence file" << std::endl;
          }

          {
            std::string name = path_ + "/" + datapref_;
            name += ".pvd";
            std::cout << "opening file: " << name << std::endl;
            pvd_.open(name.c_str());
            if ( ! pvd_ )
              std::cout << "could not write sequence file" << std::endl;
            else
            {
              pvd_ << "<?xml version=\"1.0\"?>" << std::endl;
              pvd_ << "<VTKFile type=\"Collection\" version=\"0.1\" byte_order=\"LittleEndian\">" << std::endl;
              pvd_ << "  <Collection>" << std::endl;
            }
          }
        }

        // write parameter file
        Parameter::write("parameter.log");
      }
    }


    template< class GridImp, class DataImp >
    inline void DataOutput< GridImp, DataImp >
      ::writeData ( double sequenceStamp, const std::string &outstring ) const
    {
      std::string filename;
      // check online display
      display();
      switch( outputFormat_ )
      {
        // if no output was chosen just return
        case none: break ;
        case binary: writeBinaryData( sequenceStamp ); break;
        case vtk :
        case vtkvtx :
        case subvtk :
#if USE_VTKWRITER
          // write data in vtk output format
          filename = writeVTKOutput();
          break;
#else
          DUNE_THROW(NotImplemented,"DataOutput::write: VTKWriter was disabled by USE_VTKWRITER 0");
#endif // #if USE_VTKWRITER
        case gnuplot : filename = writeGnuPlotOutput(); break;
        default:
          DUNE_THROW(NotImplemented,"DataOutput::write: wrong output format = " << outputFormat_);
      }

      if( outputFormat_ != none )
      {
        if( sequence_ )
          sequence_ << writeStep_ << " "
                    << filename << " "
                    << sequenceStamp
                    << outstring
                    << std::endl;

        if( pvd_ )
        {
          // cH: only use the basename of filename, Paraview will
          // prepend the leading path correctly, if the pvd-file
          // resides in the same directory as the data files.
          std::string basefilename;
          auto pos = filename.find_last_of( '/' );
          if (pos == filename.npos)
            pos = -1;
          basefilename = filename.substr( pos+1, filename.npos );
          pvd_ << "    <DataSet timestep=\"" << sequenceStamp << "\" "
               << "group=\"\" part=\"0\" "
               << "file=\""<<basefilename<<"\"/>" << std::endl;
        }

        if( Parameter::verbose() )
        {
          // only write info for proc 0, otherwise on large number of procs
          // this is to much output
          std::cout << myClassName() << "[" << grid_.comm().rank() << "]::write data"
                    << " writestep=" << writeStep_
                    << " sequenceStamp=" << sequenceStamp
                    << outstring
                    << std::endl;
        }
      }

      saveTime_ += saveStep_;
      ++writeStep_;
    }


#if USE_VTKWRITER
    template< class GridImp, class DataImp >
    inline std::string DataOutput< GridImp, DataImp >::writeVTKOutput () const
    {
      std::string filename;
      // check whether to use vertex data of discontinuous data
      const bool vertexData = (outputFormat_ == vtkvtx);

      // check whether we have parallel run
      const bool parallel = (grid_.comm().size() > 1);

      // generate filename, with path only for serial run
      auto name = generateFilename( (parallel ? datapref_ : path_ + "/" + datapref_ ), writeStep_ );

      if( vertexData )
      {
#if ENABLE_VTXPROJECTION
        // get gridpart from first discrete function in tuple
        typedef GridPartGetter< GridType, OutPutDataType > GridPartGetterType;
        GridPartGetterType gp( grid_, data_ );
        const auto &gridPart = gp.gridPart();

        // create vtk output handler
        typedef VTKIO < typename GridPartGetterType::GridPartType > VTKIOType;
        VTKIOType vtkio ( gridPart, VTK::conforming );

        // add all functions
        VTKOutputerLagrange< VTKIOType > io( vtkio );
        io.forEach( data_ );

        if( parallel )
        {
          // write all data for parallel runs
          filename = vtkio.pwrite( name, path_, "." );
        }
        else
        {
          // write all data serial
          filename = vtkio.write( name );
        }
#endif
      }
      else if ( outputFormat_ == vtk )
      {
        typedef GridPartGetter< GridType, OutPutDataType> GridPartGetterType;
        GridPartGetterType gp( grid_, data_ );

        // create vtk output handler
        typedef VTKIO< typename GridPartGetterType::GridPartType > VTKIOType;
        VTKIOType vtkio( gp.gridPart(), conformingOutput_ ? VTK::conforming : VTK::nonconforming );

        // add all functions
        VTKOutputerDG< VTKIOType > io( vtkio, conformingOutput_ );
        io.forEach( data_ );

        // write all data
        if( parallel )
        {
          // write all data for parallel runs
          filename = vtkio.pwrite( name, path_, "." );
        }
        else
        {
          // write all data serial
          filename = vtkio.write( name );
        }
      }
      else if ( outputFormat_ == subvtk )
      {
        typedef GridPartGetter< GridType, OutPutDataType> GridPartGetterType;
        GridPartGetterType gp( grid_, data_ );

        // create vtk output handler
        typedef SubsamplingVTKIO < typename GridPartGetterType :: GridPartType > VTKIOType;
        VTKIOType vtkio ( gp.gridPart(), param_->subsamplingLevel() );

        // add all functions
        VTKOutputerDG< VTKIOType > io( vtkio, conformingOutput_ );
        io.forEach( data_ );

        // write all data
        if( parallel )
        {
          // write all data for parallel runs
          filename = vtkio.pwrite( name, path_, "." );
        }
        else
        {
          // write all data serial
          filename = vtkio.write( name );
        }
      }
      return filename;
    }
#endif // #if USE_VTKWRITER


    template< class GridImp, class DataImp >
    inline std::string DataOutput< GridImp, DataImp >::writeGnuPlotOutput () const
    {
      // generate filename
      auto name = generateFilename( path_ + "/" + datapref_, writeStep_ );
      name += ".gnu";
      std::ofstream gnuout(name.c_str());
      gnuout << std::scientific << std::setprecision( 16 );

      typedef GridPartGetter< GridType, OutPutDataType > GridPartGetterType;
      GridPartGetterType gp( grid_, data_ );
      const auto &gridPart = gp.gridPart();

      // start iteration
      typedef typename GridPartGetterType::GridPartType GridPartType;
      typedef typename GridPartType::GridViewType GridViewType;
      for( const auto entity : elements( static_cast<GridViewType>( gridPart ) ) )
      {
        CachingQuadrature< GridPartType, 0 > quad( entity, 1 );
        for( unsigned int i = 0; i < quad.nop(); ++i )
        {
          const auto x = entity.geometry().global( quad.point( i ) );
          for( auto k = 0; k < x.dimension; ++k )
            gnuout << (k > 0 ? " " : "") << x[ k ];
          GnuplotOutputer< GridPartType > io( gnuout, quad, i, entity );
          io.forEach( data_ );
          gnuout << std::endl;
        }
      }
      return name;
    }


#if USE_GRAPE
    template< class GridImp, class DataImp >
    template< class OutputTupleType >
    inline void DataOutput< GridImp, DataImp >::grapeDisplay ( OutputTupleType &data ) const
    {
      GrapeDataDisplay<GridType> grape(grid_);
      IOTuple<OutPutDataType>::addToDisplay(grape,data);
      grape.display();
    }
#else // #if USE_GRAPE
    template< class GridImp, class DataImp >
    template< class OutputTupleType >
    inline void DataOutput< GridImp, DataImp >::grapeDisplay ( OutputTupleType &data ) const
    {
      std::cerr << "WARNING: HAVE_GRAPE == 0, but grapeDisplay == true, recompile with grape support for online display!" << std::endl;
    }
#endif // #else // #if USE_GRAPE

  } // end namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_DATAOUTPUT_HH


==> anc/xt-super/dune-fem/dune/fem/io/file/datawriter.hh <==
#ifndef DUNE_FEM_DATAWRITER_HH
#define DUNE_FEM_DATAWRITER_HH

#include <string>

#include <dune/fem/io/file/asciiparser.hh>
#include <dune/fem/io/file/iointerface.hh>
#include <dune/fem/io/file/iotuple.hh>
#include <dune/fem/io/parameter.hh>
#include <dune/fem/space/common/loadbalancer.hh>
#include <dune/fem/gridpart/adaptiveleafgridpart.hh>
#include <dune/fem/space/lagrange.hh>
#include <dune/fem/function/adaptivefunction.hh>
#include <dune/fem/quadrature/cachingquadrature.hh>
#include <dune/fem/io/file/persistencemanager.hh>
#include <dune/fem/io/file/dataoutput.hh>
#include <dune/fem/misc/gridname.hh>
#include <dune/grid/common/backuprestore.hh>

#if USE_GRAPE
#include <dune/grid/io/visual/grapedatadisplay.hh>
#endif

namespace Dune
{

  namespace Fem
  {

    struct DataWriterParameters : public DataOutputParameters
    {
      protected:
      using DataOutputParameters::keyPrefix_;

      public:
      DataWriterParameters( const std::string keyPrefix = "fem.io." )
        : DataOutputParameters( keyPrefix )
      {}

      //! base of file name for data file (fem.io.macroGridFile)
      virtual std::string macroGridName (const int dim) const
      {
        return Parameter::getValue< std::string >( IOInterface::defaultGridKey( dim ) );
      }

      //! return true if all data should be written to a spearate path per rank
      virtual bool separateRankPath () const
      {
        return false;
      }
    };

    /** @ingroup DiscFuncIO
       \brief Implementation of the Dune::IOInterface.
       This class manages data output.
       Available output formats are GRAPE, VTK and VTK Vertex projected
       using the VtxProjection operator. Details can be
       found in \ref DiscFuncIO.
    */
    template <class GridImp,
              class DataImp>
    class DataWriter : public DataOutput< GridImp, DataImp >
    {
    protected:
      //! \brief type of grid used
      typedef GridImp GridType;
      //! \brief type of data tuple
      typedef DataImp OutPutDataType;

      //! \brief type of this class
      typedef DataWriter< GridImp, DataImp > ThisType;

      typedef DataOutput< GridImp, DataImp > BaseType;

      using BaseType :: grid_;
      using BaseType :: data_;

      using BaseType :: path_;
      using BaseType :: datapref_;
      using BaseType :: writeStep_;
      using BaseType :: outputFormat_ ;

      friend class DataOutput< GridImp, DataImp >;
      mutable std::stringstream macroGrid_;
      const bool separateRankPath_ ;

    public:

      /** \brief Constructor creating data writer
        \param grid corresponding grid
        \param data Tuple containing discrete functions to write
        \param parameter structure for tuning the behavior of the Dune::DataWriter
                         defaults to Dune::DataWriterParameters
      */
      DataWriter(const GridType & grid,
                 OutPutDataType& data,
                 const DataWriterParameters& parameter = DataWriterParameters() )
        : BaseType( grid, data, parameter ),
          separateRankPath_( parameter.separateRankPath() )
      {
      }

      /** \brief Constructor creating data writer
        \param grid corresponding grid
        \param data Tuple containing discrete functions to write
        \param tp   a time provider to set time (e.g. for restart)
        \param parameter structure for tuning the behavior of the Dune::DataWriter
                         defaults to Dune::DataWriterParameters
      */
      DataWriter(const GridType & grid,
                 OutPutDataType& data,
                 const TimeProviderBase& tp,
                 const DataWriterParameters& parameter = DataWriterParameters() )
        : BaseType( grid, data, tp, parameter ),
          separateRankPath_( parameter.separateRankPath() )
      {
      }

      //! destructor
      virtual ~DataWriter() {}

    protected:
      //! print class name
      virtual const char* myClassName() const { return "DataWriter"; }

      //! write binary data
      virtual void writeBinaryData(const double sequenceStamp) const
      {
        writeMyBinaryData( sequenceStamp, writeStep_ , data_ );
      }

      template< class OutputTuple >
      std::string writeMyBinaryData ( const double sequenceStamp, const int step,
                                      OutputTuple &data ) const
      {
        // create new path for time step output
        std::string timeStepPath = IOInterface::createPath( grid_.comm(), path_, datapref_, step, separateRankPath_ );

        typedef IOTuple< OutputTuple > IOTupleType ;

        // if data is given, use BinaryDataIO to write it
        if( IOTupleType :: length > 0 )
        {
          // call output of IOTuple
          IOTupleType :: output( grid_, sequenceStamp, timeStepPath, datapref_, data );
        }

        return timeStepPath;
      }
    }; // end class DataWriter

    //////////////////////////////////////////////////////////////////
    //
    //  Checkpointer
    //
    //////////////////////////////////////////////////////////////////

    struct CheckPointerParameters : public DataWriterParameters
    {
    protected:
      bool writeMode_;
      using DataWriterParameters::keyPrefix_;

    public:
      CheckPointerParameters( const bool writeMode, const std::string keyPrefix = "fem.io." ) :
        DataWriterParameters( keyPrefix ),
        writeMode_( writeMode )
      {}

      explicit CheckPointerParameters( const std::string keyPrefix = "fem.io." ) :
        DataWriterParameters( keyPrefix ),
        writeMode_( true )
      {}

      //! base of file name for data file (fem.io.datafileprefix)
      virtual std::string prefix () const
      {
        return checkPointPrefix();
      }

      //! return number of timestep to be passed until next checkpoint in written
      virtual int checkPointStep() const
      {
        return Parameter::getValue< int > ( keyPrefix_ + "checkpointstep", 500 );
      }

      //! maximal number of checkpoint stages written (default = 2)
      virtual int maxNumberOfCheckPoints() const
      {
        return Parameter :: getValue< int > ( keyPrefix_ + "checkpointmax", 2 );
      }

      //! return default value for check point prefix
      virtual std::string checkPointPrefix() const
      {
        return Parameter :: getValue< std::string > ( keyPrefix_ +  "checkpointfile", "checkpoint" );
      }

      //! writeMode, true when checkpointer is in backup mode
      virtual bool writeMode() const
      {
        return writeMode_;
      }

      //! return true if all data should be written to a spearate path per rank
      virtual bool separateRankPath () const
      {
        return false;
      }

      virtual int outputformat() const
      {
        return 5; // i.e. none
      }
    };

    /** @ingroup Checkpointing
       \brief Implementation of the IOInterface.
       This class manages checkpointing.

       The data will be stored in GRAPE output format, meaning that every
       checkpoint is also a visualizable data set.
       Constructor and write are simular to the
       Dune::DataWriter, but in addition a
       static method Dune::CheckPointer::restoreGrid
       and a method Dune::CheckPointer::restoreData
       is provided. The template arguments are
       the type of the grid and a tuple type
       of pointers to the discrete functions types
       to be stored.
    */
    template< class GridImp, class DataImp = tuple<> >
    class CheckPointer
    : public DataWriter< GridImp, DataImp >
    {
    protected:
      //! used grid type
      typedef GridImp GridType;

      typedef DofManager< GridType > DofManagerType ;

      //! call appropriate backup and restore methods on the grid class
      struct GridPersistentObject : public PersistentObject
      {
        const GridType& grid_ ;
        const std::string name_;

        //! constructor storing grid
        GridPersistentObject( const GridType& grid )
          : grid_( grid ),
            name_( Fem :: gridName( grid_ ) )
        {
          // we need to push the grid at the
          // front position of the PersistenceManager list
          // since we have to read it first on restore
          const bool pushFront = true ;
          // add grid at first position
          PersistenceManager::insert( *this, pushFront );
        }

        //! destructor removing grid object
        ~GridPersistentObject()
        {
          // remove myself
          PersistenceManager::remove( *this );
        }

        //! backup grid
        virtual void backup() const
        {
          // this feature is available in dune-grid 2.3.x and later

          // try backup using stream method first
          try
          {
            std::ostream& stream = PersistenceManager :: backupStream().stream();
            Dune::BackupRestoreFacility< GridType > :: backup( grid_, stream );
          }
          catch ( Dune :: NotImplemented )
          {
#ifndef NDEBUG
            if( Parameter :: verbose () )
              std::cerr << "GridPersistentObject::backup: cannot use stream backup." << std::endl;
#endif

            // try method given a filename
            try {
              std::string filename( PersistenceManager :: uniqueFileName( name_ ) );
              Dune::BackupRestoreFacility< GridType > :: backup( grid_, filename );
            }
            catch ( Dune :: NotImplemented )
            {
              std::cerr << "ERROR: GridPersistentObject::backup: not possible!" << std::endl;
            }
          }

          // backup dof manager
          DofManagerType :: instance( grid_ ).backup();
        }

        //! restore grid
        virtual void restore ()
        {
          // restore of the grid is done below in method restoreGrid
          // here we only need to restore the DofManager
          DofManagerType :: instance( grid_ ).restore();
        }
      };

      //! type of base class
      typedef DataWriter<GridImp,DataImp> BaseType;

      using BaseType :: grid_;
      using BaseType :: data_;

      using BaseType :: path_;
      using BaseType :: datapref_;
      using BaseType :: writeStep_;
      using BaseType :: outputFormat_ ;
      using BaseType :: grapeDisplay_;
      using BaseType :: separateRankPath_;

      // friendship for restoreData calls
      friend class CheckPointer< GridImp >;

      //! type of this class
      typedef CheckPointer<GridImp,DataImp> ThisType;

      //! used data tuple
      typedef DataImp OutPutDataType;

      typedef GridPersistentObject PersistentGridObjectType;
      PersistentGridObjectType* persistentGridObject_ ;

      OutPutDataType* dataPtr_ ;

      const int checkPointStep_;
      const int maxCheckPointNumber_;
      int myRank_;

      std::string checkPointFile_;

      bool takeCareOfPersistenceManager_;

    public:
      /** \brief Constructor generating a checkpointer
        \param grid corresponding grid
        \param data Tuple containing discrete functions to write
        \param tp   a time provider to set time (e.g. for restart)
        \param parameter structure for tuning the behavior of the Dune::CheckPointer
                         defaults to Dune::CheckPointerParameters
      */
      CheckPointer(const GridType & grid,
                   OutPutDataType& data,
                   const TimeProviderBase& tp,
                   const CheckPointerParameters& parameter = CheckPointerParameters() )
        : BaseType(grid,data,tp,parameter)
        , persistentGridObject_( new PersistentGridObjectType( grid_ ) )
        , dataPtr_ ( 0 )
        , checkPointStep_( parameter.checkPointStep() )
        , maxCheckPointNumber_( parameter.maxNumberOfCheckPoints() )
        , myRank_( grid.comm().rank() )
        , takeCareOfPersistenceManager_( true )
      {
        initialize( parameter );
      }

      /** \brief Constructor generating a checkpointer
        \param grid corresponding grid
        \param tp   a time provider to set time (e.g. for restart)
        \param parameter structure for tuning the behavior of the Dune::CheckPointer
                         defaults to Dune::CheckPointerParameters
      */
      CheckPointer( const GridType & grid,
                    const TimeProviderBase& tp,
                    const CheckPointerParameters& parameter = CheckPointerParameters() )
        : BaseType(grid, *( new OutPutDataType () ), tp, parameter )
        , persistentGridObject_( new PersistentGridObjectType( grid_ ) )
        , dataPtr_ ( &data_ )
        , checkPointStep_( parameter.checkPointStep() )
        , maxCheckPointNumber_( parameter.maxNumberOfCheckPoints() )
        , myRank_( grid.comm().rank() )
        , takeCareOfPersistenceManager_( true )
      {
        initialize( parameter );
      }

      ~CheckPointer()
      {
        // remove persistent grid object from PersistenceManager
        delete persistentGridObject_;
        persistentGridObject_ = 0;

        // if data_ was created inside this class
        // we have also to delete it
        if( dataPtr_ )
        {
          delete dataPtr_;
          dataPtr_ = 0 ;
        }
      }

    protected:
      void initialize( const CheckPointerParameters& parameter )
      {
        // output format can only be binary
        outputFormat_ = BaseType :: binary;
        // do not display
        grapeDisplay_ = false ;

        checkPointFile_ = path_;
        checkPointFile_ += "/";
        checkPointFile_ += parameter.prefix();
      }

    protected:
      /** \brief Constructor generating a checkpointer to restore data
        \param grid corresponding grid
        \param myRank rank of process
        \param data Tuple containing discrete functions to write
        \param checkFile filename for restoring state of program from
               previous runs
        \param takeCareOfPersistenceManager flag whether to keep persistent
               values by PersistenceManager (default true)
        \param writeStep initial counter value, default 0
        \note In Addition to the parameters read by the DataWriter this class
              reads the following parameters:

        # write checkpoint every `CheckPointStep' time step
        fem.io.checkpointstep: 500
        # store checkpoint information to file `CheckPointFile'
        fem.io.checkpointfile: checkpoint
      */
      CheckPointer(const GridType & grid,
                   const int myRank,
                   OutPutDataType& data,
                   const char * checkFile,
                   const bool takeCareOfPersistenceManager = true,
                   const int writeStep = 0 )
        : BaseType(grid, data, CheckPointerParameters( checkFile == 0 ) ) // checkFile != 0 means read mode
        , persistentGridObject_( 0 ) // do not create a persistent object here, since we are in read mode
        , dataPtr_ ( 0 )
        , checkPointStep_( 0 )
        , maxCheckPointNumber_( writeStep + 1 )
        , myRank_( myRank )
        , takeCareOfPersistenceManager_( takeCareOfPersistenceManager )
      {
        // output format can oinly be binary
        outputFormat_ = BaseType :: binary;
        // do not display
        grapeDisplay_ = false ;

        CheckPointerParameters parameter( checkFile == 0 );
        datapref_ = parameter.checkPointPrefix();

        if( checkFile )
        {
          // try to read given check point file
          checkPointFile_ = checkFile;
          // read last counter
          bool ok = readCheckPoint();

          // if check point couldn't be opened, try again with default
          if(!ok)
          {
            // read name of check point file
            checkPointFile_ = path_;
            checkPointFile_ += "/";
            checkPointFile_ += parameter.checkPointPrefix();

            ok = readCheckPoint();
            if( ! ok )
            {
              std::cerr <<"ERROR: unable to open checkpoint file! \n";
              exit(1);
            }
          }
        }
        else
        {
          initialize( CheckPointerParameters( checkFile == 0 ) );
        }

        // set write step counter to value given in constructor
        writeStep_ = writeStep ;
      }

    public:
      /** \brief restore grid from previous runs
        \param[in] checkFile checkPoint filename
        \param[in] givenRank number of my process (defaults to MPIManager :: rank() )
        \param[in] parameter Parameterclass which provides informations about the
        checkpoint

        \return Pointer to restored grid instance
      */
      static GridType* restoreGrid(const std::string checkFile,
                                   const int givenRank = -1,
                                   const CheckPointerParameters& parameter = CheckPointerParameters() )
      {
        const int rank = ( givenRank < 0 ) ? MPIManager :: rank() : givenRank ;
        std::string datapref( parameter.checkPointPrefix() );
        std::string path;

        const bool verbose = (rank == 0);

        int checkPointNumber = 0;
        // if given checkpointfile is not valid use default checkpoint file
        if( ! readParameter(checkFile,"LastCheckPoint",checkPointNumber,verbose ) )
        {
          // read default path
          path = IOInterface::readPath();
          // set checkpointfile
          std::string checkPointFile = path;
          // try out default checkpoint file
          checkPointFile += "/";
          checkPointFile += parameter.checkPointPrefix();
          readParameter(checkPointFile,"LastCheckPoint",checkPointNumber, verbose);
        }
        else
        {
          if( ! readParameter(checkFile,"RecoverPath",path,verbose) )
          {
            // read default path
            path = IOInterface::readPath();
          }
        }

        // now add timestamp (and rank)
        path = IOInterface::createRecoverPath(
            path, rank, datapref, checkPointNumber, parameter.separateRankPath() );

        // initialize PersistenceManager
        PersistenceManager :: startRestore ( path );

        GridType* grid = 0;
        // this is only available in dune-grid 2.3.x and later
        try
        {
          std::istream& stream = PersistenceManager :: restoreStream().stream();
          grid = Dune::BackupRestoreFacility< GridType > :: restore( stream );
        }
        catch ( Dune :: NotImplemented )
        {
#ifndef NDEBUG
          if( Parameter :: verbose () )
            std::cerr << "GridPersistentObject::restore: cannot use stream restore." << std::endl;
#endif
          try {
            std::string name ( Fem :: gridName( *grid ) );
            std::string filename( PersistenceManager :: uniqueFileName( name ) );
            grid = Dune::BackupRestoreFacility< GridType > :: restore( filename );
          }
          catch ( Dune :: NotImplemented )
          {
            std::cerr << "ERROR: GridPersistentObject::restore: not possible!" << std::endl;
          }
        }

        if( grid == 0 )
        {
          DUNE_THROW(InvalidStateException,"Could not recover grid");
        }

        return grid;
      }

      /** \brief restores data, assumes that all objects have been created and inserted to
       *         PersistenceManager before this method is called
       *
       *  \param grid Grid the data belong to
       *  \param checkFile check point file
      */
      static inline
      void restoreData ( const GridType &grid, const std::string checkFile )
      {
        tuple<> fakeData;
        restoreData( grid, fakeData, checkFile );
      }

      /** \brief restores data, assumes that all objects have been created and inserted to
       *         PersistenceManager before this method is called
       *
       *  \param grid Grid the data belong to
       *  \param data tuple of discrete functions to be additionally read during restore
       *  \param checkFile check point file
       *  \param rank rank of process (defaults to grid.comm().rank())
      */
      template <class InputTupleType>
      static inline
      void restoreData(const GridType& grid,
                       InputTupleType& data,
                       const std::string checkFile,
                       const int rank = -1 )
      {
        // make rank exchangable
        const int myRank = ( rank < 0 ) ? grid.comm().rank() : rank ;

        // check that check point is not empty
        if( checkFile == "" )
        {
          DUNE_THROW(InvalidStateException,"Checkpoint file empty!");
        }

        // create temporary check pointer
        CheckPointer<GridType, InputTupleType> checker( grid, myRank, data, checkFile.c_str() );

        // restore data
        checker.restoreData();
      }

    protected:
      /** \brief restores data, assumes that all objects have been created before
       *         this method is called
      */
      std::string restorePersistentData()
      {
        // now add timestamp and rank
        std::string path = IOInterface::createRecoverPath(
            path_, myRank_ , datapref_, writeStep_, separateRankPath_ );

        // if true also restore PersistenceManager
        if( takeCareOfPersistenceManager_ )
        {
          // restore all persistent values kept by PersistenceManager
          PersistenceManager::restore( path );
        }

        return path;
      }

      template< class InputTuple >
      void restoreUserData ( InputTuple &data )
      {
        // restore persistent data
        std::string path = restorePersistentData( );

        typedef IOTuple< InputTuple > IOTupleType ;

        // restore user data
        if( IOTupleType :: length > 0 )
        {
          IOTupleType :: restoreData( data, grid_, path , datapref_ );
        }

        // make data consecutive at the end of the restore process
        DofManagerType :: instance( grid_ ).compress();
      }

      void restoreData( )
      {
        restoreUserData( data_ );
      }

    public:
      //! print class name
      virtual const char* myClassName() const { return "CheckPointer"; }

      using BaseType :: willWrite ;
      /** \brief returns true if data will be written on next write call
      */
      bool willWrite(const TimeProviderBase& tp) const
      {
        const int timestep = tp.timeStep();
        // only write data time > saveTime
        return ( (checkPointStep_ > 0) && (((timestep % checkPointStep_) == 0) && timestep > 0) );
      }

      template <class OutputTuple>
      static void writeSingleCheckPoint(const GridType& grid,
                                        OutputTuple& data,
                                        const double time,
                                        const bool storePersistenceManager,
                                        const int writeStep = 0 )
      {
        CheckPointer< GridType, OutputTuple > checkPointer( grid, grid.comm().rank(),
                                                            data, 0, storePersistenceManager, writeStep );
        checkPointer.writeBinaryData( time );
      }

      virtual void writeBinaryData(const double time) const
      {
        // reset writeStep_ when maxCheckPointNumber_ is reached
        if( writeStep_ >= maxCheckPointNumber_ ) writeStep_ = 0;

        // write data
        std::string path = this->writeMyBinaryData( time, writeStep_, data_ );

        // if true also backup PersistenceManager
        if( takeCareOfPersistenceManager_ )
        {
          // backup all persistent values kept by PersistenceManager
          PersistenceManager::backup( path );
        }

        // write checkpoint info
        writeCheckPoint(path, time,
                        writeStep_ );

        return;
      }

    protected:
      //! read checkpoint file
      bool readCheckPoint(const bool warn = true)
      {
        const bool verbose = Parameter::verbose();

        // read Checkpiont file
        if( readParameter(checkPointFile_,"LastCheckPoint",writeStep_, verbose, warn ) )
        {
          std::string recoverPath;
          // try to read recover path
          if( ! readParameter(checkPointFile_,"RecoverPath", recoverPath, verbose) )
          {
            // default value is output path
            recoverPath = path_;
          }

          int storedPersistentManager = 0;
          if( readParameter(checkPointFile_,"PersistenceManager", storedPersistentManager, verbose) )
          {
            takeCareOfPersistenceManager_ = ( storedPersistentManager > 0 );
          }

          // overwrite path with recover path
          path_ = recoverPath;

          return true;
        }
        return false;
      }

      // write some info for checkpointing
      void writeCheckPoint (const std::string& path,
                            const double time,
                            const int savestep ) const
      {
        // write some needed informantion to current checkpoint file
        // only proc 0 writes the global checkpoint file
        if( myRank_ <= 0 )
        {
          std::string checkpointstr ;
          {
            std::stringstream checkpoint;
            checkpoint << "LastCheckPoint: " << savestep << std::endl;
            checkpoint.precision( 16 );
            checkpoint << "Time: " << std::scientific << time << std::endl;
            checkpoint << "SaveCount: " << savestep << std::endl;
            checkpoint << "PersistenceManager: " << takeCareOfPersistenceManager_ << std::endl;
            checkpoint << "NumberProcessors: " << grid_.comm().size() << std::endl;
            checkpoint << "# RecoverPath can be edited by hand if data has been moved!" << std::endl;
            checkpoint << "RecoverPath: " << path_ << std::endl;
            checkpointstr = checkpoint.str();
          }

          // overwrite the last checkpoint file
          {
            std::ofstream file (checkPointFile_.c_str());
            if( file.is_open() )
            {
              file << checkpointstr;
            }
          }

          // write check point file for this checkpoint
          {
            std::string checkPointStepFile( path );
            checkPointStepFile += "/" + datapref_;

            std::ofstream file ( checkPointStepFile.c_str() );
            if( file.is_open() )
            {
              file << checkpointstr;
            }
          }
        }
      }

    }; // end class CheckPointer

  } // end namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_DATAWRITER_HH


==> anc/xt-super/dune-fem/dune/fem/io/file/iointerface.hh <==
#ifndef DUNE_FEM_IOINTERFACE_HH
#define DUNE_FEM_IOINTERFACE_HH

//- system includes
#include <dirent.h>
#include <iostream>
#include <iomanip>
#include <sstream>
#include <sys/stat.h>
#include <sys/types.h>


//- Dune includes
#include <dune/common/exceptions.hh>
#include <dune/grid/yaspgrid.hh>
#include <dune/grid/io/file/dgfparser/dgfparser.hh>


// defines Parameter
#include <dune/fem/io/parameter.hh>

// binary data io
#include <dune/fem/io/io.hh>

#include <dune/fem/misc/capabilities.hh>

// if grape was configured then include headers
#if HAVE_GRAPE
#include <dune/grid/io/visual/grapedatadisplay.hh>
#endif

#include <dune/grid/yaspgrid.hh>
#if HAVE_DUNE_SPGRID
#include <dune/grid/spgrid.hh>
#endif

namespace Dune
{

  namespace Fem
  {

    // generateFilename
    // ----------------

    inline std::string generateFilename ( const std::string &fn,
                                          int ntime,
                                          int precision = 6 )
    {
      std::ostringstream name;
      name << fn << std::setw( precision ) << std::setfill( '0' ) << ntime;
      return name.str();
    }



    class TimeProviderBase;

    /** @addtogroup DiscFuncIO
       The package dune-fem provides a number
       of possibilities to write data to disk either
       for visualization and debugging purposes or
       for checkpointing.
       Visualization output of discrete functions
       is provided at the moment for
       - GraPE
       - VTK, e.g., for ParaView, VisIt, or others
       - Matlab
       .
       In addition data can be visualized in GraPE online during
       a simulation by setting the parameter
       \b fem.io.grapedisplay to one.
       Except for Matlab output or Dune::Checkpointer (always binary)
       the format is choosen through the parameter \b fem.io.outputformat (see below).

       Utilities for Matlab output are availabe
       through the Dune::MatlabHelper.

       The \ref Dune::Fem::CheckPointer "checkpointing facility"
       writes both the grid state, a number of
       discrete function, and other parameters
       provided by the user. This information can
       then be read from disc to continue the simulation
       from the saved state. Using the \ref Visualization
       "datadisp" programm the checkpoint files can also
       be used for visualization purposes.

       \remark The interface class for general output
               of DiscreteFunctions to disc is given
               by IOInterface. A general purpose data writter
               is provided by the class Dune::DataWriter.

       Since the binary output format is lossless
       it is also used by the Dune::CheckPointer
       class which also writes data to files
       but alternates between to filenames -
       while the Dune::DataWriter should be used
       to store data for postprocessing, the
       Dune::CheckPointer facility should be used
       to be able to restart computations after
       a unexpected termination of a simulation.

       Data files are generated in the directory
       given by the \b fem.prefix parameter and
       with the file prefix chosen via the parameter
       \b fem.io.datafileprefix. The data to be
       saved to disk is given to the Dune::DataWriter instance
       through a reference to a std::tuple of
       discrete function pointer.

       For a time series, data can be either written for a fixed
       time step, or after a fixed number of iterations using the
       parameters
       \b fem.io.savestep or \b fem.io.savecount,
       respectivly.
       If a series of data is to be written without a real
       time variable available, e.g., a series of refined grids,
       startTime=0, endTime=100,
       \b fem.io.savestep=-1 and \b fem.io.savecount=1
       is a good choice to make; data is then written
       using \b datawriter.write(step,step).

       The following code snippet demonstrated the
       general usage of the Dune::DataWriter:
       \code
       typedef std::tuple< DestinationType > IOTupleType;
       IOTupleType dataTup ( &U );
       typedef DataWriter< GridType, IOTupleType > DataWriterType;
       DataWriterType dataWriter( grid,gridfilename,dataTup,startTime,endTime );
       for (counter=0; time<endTime; ++counter) {
         ...
         dataWriter.write(time,counter);
       }
       \endcode

        \femparam{fem.prefix, path used for all file output, .}
        \femparam{fem.io.datafileprefix, prefix used for all data files}
        \femparam{fem.io.outputformat, output format, vtk-vertex}
                  values are:
                - vtk-cell =  VTK cell data
                - vtk-vertex = VTK vertex data (might require interpolation into Lagrange space)
                - sub-vtk-cell =  VTK cell data including a specified level of subsampling
                - binary = write binary data (only available with DataWriter and CheckPointer)
                - gnuplot = write gunplot compatible data
                - none = no data output
                .
        \femparam{fem.io.grapedisplay, use grape for online visualization; default is false}
        \femparam{fem.io.savestep, interval for writting data files}
         use value <0 to deativate
        \femparam{fem.io.savecount, number of time steps between writting
                                    file}
        use value <0 to deactivate
    **/


    /** @ingroup DiscFuncIO
     \brief IOInterface to write data to hard disk
     \interfaceclass
    */
    class IOInterface {

    protected:
      //! default constructor
      IOInterface() {}

    public:
      //! destructor
      virtual ~IOInterface () {}

      /** \brief write data with a given sequence stamp
          \param sequenceStamp stamp for the data set
      */
      virtual void writeData ( double sequenceStamp ) const = 0;

      /** \brief write given data to disc, evaluates parameter savecount and savestep
          \param tp  time provider for time and step
      */
      virtual void write( const TimeProviderBase& tp ) const = 0;

      /** \brief write given data to disc, evaluates parameter savecount
      */
      virtual void write() const = 0;

      //! return FEM key for macro grid reading
      static std::string defaultGridKey( const int dimension , const bool  check = true )
      {
        return defaultGridKey( "fem.io.macroGridFile", dimension,check );
      }
      //! return FEM key for macro grid reading
      static std::string defaultGridKey( const std::string base,
                                         const int dimension , const bool  check = true )
      {
        const std::string oldGridKey( base );

        std::ostringstream gridKeyStream;
        gridKeyStream << oldGridKey << "_" << dimension << "d";
        const std::string newGridKey( gridKeyStream.str() );

        // check for old parameter
        if( Parameter::exists( oldGridKey ) )
        {
          if( Parameter::exists( newGridKey ) )
          {
            std::cerr << "WARNING: ignoring `" << oldGridKey << "' because `"
                      << newGridKey << "' was also found in parameter file." << std::endl;
            return newGridKey;
          }
          else
          {
            std::cerr << "WARNING: change `" << oldGridKey << "' to `"  << newGridKey
                      << "' in parameter file." << std::endl;
            return oldGridKey;
          }
        }

        // check for parameter with dimension
        if( check && !Parameter::exists( newGridKey ) )
        {
          std::cerr << "ERROR: Parameter `" << newGridKey << "' not found." << std::endl;
          DUNE_THROW( ParameterNotFound, "Parameter `" << newGridKey << "' not found." );
        }
        return newGridKey;
      }

      //! create given path in combination with rank
      static void createPath ( const std::string &path )
      {
        if( !createDirectory( path ) )
          std::cerr << "Failed to create path `" << path << "'." << std::endl;
      }

      //! create given path in combination with rank
      static std::string createPathName(const std::string& pathPref, int rank )
      {
        std::string path(pathPref);

        // add proc number to path
        {
          path += "_";
          std::stringstream rankDummy;
          rankDummy << rank;
          path += rankDummy.str();
        }
        return path;
      }

      //! standard path reading and creation method
      //! rank is added to output path
      static std::string readPath()
      {
        return Parameter::commonOutputPath();
      }

      /** \brief create global path for data output */
      template <class CommunicatorType>
      static void createGlobalPath(const CommunicatorType& comm,
              const std::string& path)
      {
        // only rank 0 creates global dir
        if( comm.rank() <= 0 )
        {
          // create directory
          if( !createDirectory( path ) )
            std::cerr << "Failed to create path `" << path << "'." << std::endl;
        }

        // wait for all procs to arrive here
        comm.barrier ();
      }

      // copy path to filename and add a slash if necessary
      static std::string copyPathToFilename( const std::string& path )
      {
        // first proc creates directory
        std::string filename( path );

        const char lastToken = filename.c_str()[ filename.size() - 1 ];
        const char* slash = "/";
        // add / if necessary
        if( lastToken != slash[0] )
          filename += "/";

        return filename;
      }

      // creates path and processor sub pathes
      template <class CommunicatorType>
      static std::string createPath(const CommunicatorType& comm,
              const std::string& pathPrefix,
              const std::string& dataPrefix,
              const int step,
              const bool alsoCreateRankPath = true )
      {
        // first proc creates directory
        std::string filename( copyPathToFilename( pathPrefix ));

        filename += dataPrefix;
        std::string path = generateFilename( filename, step );

        // create global path
        createGlobalPath( comm, path );

        // also create path for each rank
        if( alsoCreateRankPath )
        {
          // append path with p for proc
          path += "/p";

          // create path if not exists
          path = createPathName( path, comm.rank() );

          // create path if not exits
          if( !createDirectory( path ) )
            std::cerr << "Failed to create path `" << path << "'." << std::endl;
        }
        return path;
      }

      // creates path and processor sub pathes
      static std::string createRecoverPath(
              const std::string& pathPrefix,
              const int rank,
              const std::string& dataPrefix,
              const int step,
              const bool alsoUseRankPath = true )
      {
        // first proc creates directory
        std::string filename( copyPathToFilename( pathPrefix ));

        filename += dataPrefix;
        std::string path = generateFilename( filename, step );

        if( alsoUseRankPath )
        {
          // append path with p for proc
          path += "/p";

          // create proc dir
          return createPathName( path , rank );
        }
        else
          return path;
      }

      //! if grid is structured grid, write macro file
      template <class GridImp>
      static void writeMacroGrid(const GridImp& grid,
                                 std::ostream& out,
                                 const std::string& macroname,
                                 const std::string& path,
                                 const std::string& prefix,
                                 const bool writeSubFiles = false )
      {
        // do nothing if SaveParallelCartesianGrid is not specified
        if( ! SaveParallelCartesianGrid< GridImp > :: saveMacroGrid ) return ;

        // create file descriptor
        std::ifstream gridin(macroname.c_str());
        if( !gridin)
        {
          std::cerr << "Couldn't open file `" << macroname << "' ! \n";
          return ;
        }

        // read interval information of structured grid
        dgf::IntervalBlock interval(gridin);
        if(!interval.isactive())
        {
          std::cerr<<"Did not find IntervalBlock in macro grid file `" << macroname << "' ! \n";
          return;
        }

        std::string filename(path);
        filename += "/";
        filename += prefix;
        filename += "_grid";

        saveCartesianGrid( grid, out, interval, filename, writeSubFiles );
        return;
      }

      //! if grid is structured grid, write macro file
      template <class GridImp>
      static void copyMacroGrid(const GridImp& g,
                                const std::string& macroGrid,
                                const std::string& orgPath,
                                const std::string& destPath,
                                const std::string& prefix)
      {
        // do nothing if SaveParallelCartesianGrid is not specified
        if( ! SaveParallelCartesianGrid< GridImp > :: saveMacroGrid ) return ;

        if( macroGrid != "" )
        {
          std::string destFilename(destPath);
          destFilename += "/";
          destFilename += prefix;
          destFilename += "_grid.macro";

          std::ofstream file( destFilename.c_str() );
          if( file.is_open() )
            file << macroGrid;
          else
          {
            if( Parameter :: verbose () )
              std::cerr << "Unable to open: '" << destFilename << "'." << std::endl;
          }
        }
      }

    protected:
      //! create string containing rank
      static std::string strRank(const int rank)
      {
        std::stringstream tmp;
        tmp << "." << rank;
        return tmp.str();
      }

      template <class Grid>
      struct SaveParallelCartesianGrid
      {
        static const bool saveMacroGrid = false ;
        typedef FieldVector<int, Grid::dimension> iTupel;

        static void getCoordinates(const Grid&, const iTupel& , iTupel&, iTupel& ,iTupel& )
        {
          DUNE_THROW(NotImplemented,"SaveParallelCartesianGrid not implemented for choosen GridType");
        }
      };

      template < int dim, class CoordCont >
      struct SaveParallelCartesianGrid< YaspGrid< dim, CoordCont > >
      {
        static const bool saveMacroGrid = true  ;
        typedef YaspGrid< dim, CoordCont >  Grid;
        typedef FieldVector<int, dim> iTupel;

        static void getCoordinates(const Grid& grid, const iTupel& anz,
                                   iTupel& origin, iTupel& originInterior,
                                   iTupel& lengthInterior )
        {
          // Yasp only can do origin = 0
          origin = 0;

          enum { tag = Grid::tag };
          YLoadBalance< dim > loadBalancer;
          Torus< typename Grid::CollectiveCommunication, dim > torus( grid.comm(), tag, anz, &loadBalancer );
          torus.partition( torus.rank(), origin, anz, originInterior, lengthInterior );
        }
      };

#if HAVE_DUNE_SPGRID
      template< class ct, int dim, template< int > class Strategy, class Comm >
      struct SaveParallelCartesianGrid< SPGrid< ct, dim, Strategy, Comm > >
      {
        static const bool saveMacroGrid = true;

        typedef SPGrid< ct, dim, Strategy, Comm > Grid;
        typedef FieldVector< int, dim > iTupel;

        static void getCoordinates( const Grid &grid, const iTupel &anz,
                                    iTupel &origin, iTupel &originInterior,
                                    iTupel &lengthInterior )
        {
#if HAVE_MPI
          typedef typename Grid::MultiIndex MultiIndex;
          const MultiIndex begin = grid.gridLevel( 0 ).localCube().begin();
          const MultiIndex end = grid.gridLevel( 0 ).localCube().end();
          for( int i = 0; i < dim; ++i )
          {
            originInterior[ i ] = begin[ i ];
            lengthInterior[ i ] = end[ i ] - begin[ i ];
          }
#endif // #if HAVE_MPI
        }
      };
#endif // #if HAVE_DUNE_SPGRID

      //! write my partition as macro grid
      template <class GridImp>
      static void saveCartesianGrid (const GridImp& grid,
                                     std::ostream& out,
                                     dgf::IntervalBlock& intervalBlock,
                                     std::string filename,
                                     const bool writeSubFiles )
      {
        enum { dimension = GridImp :: dimension };
        const int rank = grid.comm().rank();

        FieldVector<double,dimension> lang;
        FieldVector<int,dimension>    anz;
        FieldVector<double,dimension>  h;
        FieldVector<int,dimension>    orig;

        if( intervalBlock.numIntervals() != 1 )
        {
          std::cerr << "Warning: Only 1 interval block is handled by "
                    << "IOInterface::saveMacroGridImp" << std::endl;
        }

        typedef typename dgf::IntervalBlock::Interval Interval;
        const Interval &interval = intervalBlock.get( 0 );
        for( int i = 0; i < dimension; ++i )
        {
          orig[ i ] = interval.p[ 0 ][ i ];
          lang[ i ] = interval.p[ 1 ][ i ] - interval.p[ 0 ][ i ];
          anz[ i ] = interval.n[ i ];
          h[ i ] = lang[ i ] / anz[ i ];
        }

        // write sub grid for this rank
        {
          std::string subfilename;
          if( writeSubFiles )
          {
            subfilename = filename;
            // add rank
            subfilename += strRank(rank);
          }

#if HAVE_MPI
          {
            typedef FieldVector<int,dimension> iTupel;

            // origin is zero
            iTupel o( orig );

            iTupel o_interior;
            iTupel s_interior;

            SaveParallelCartesianGrid< GridImp > ::
              getCoordinates( grid, anz, o, o_interior, s_interior );

            FieldVector<double,dimension> origin;
            for(int i=0; i<dimension; ++i)
              origin[ i ] = o[ i ];

            FieldVector<double,dimension> sublang(0.0);
            for(int i=0; i<dimension; ++i)
            {
              origin[i] = o_interior[i] * h[i];
              sublang[i] = origin[i] + (s_interior[i] * h[i]);
            }

            writeStructuredGrid(subfilename,out,origin,sublang,s_interior);
          }
#else
          {
            // in serial this should be zero
            assert( rank == 0 );
            FieldVector<double,dimension> zero(0.0);
            writeStructuredGrid(subfilename,out,zero,lang,anz);
          }
#endif
        }

        // write global grid on rank 0
        if (rank == 0 )
        {
          // write global file for recovery
          filename += ".global";
          FieldVector<double,dimension> zero(0.0);
          std::stringstream dummy;
          writeStructuredGrid(filename,dummy,zero,lang,anz);
        }
      }

      template <int dimension>
      static void writeToStream(std::ostream& file,
                                const FieldVector<double,dimension>& origin,
                                const FieldVector<double,dimension>& lang,
                                const FieldVector<int,dimension>& anz)
      {
        file << "DGF" << std::endl;
        file << "Interval" << std::endl;
        // write first point
        for(int i=0;i<dimension; ++i)
        {
          file << origin[i] << " ";
        }
        file << std::endl;
        // write second point
        for(int i=0;i<dimension; ++i)
        {
          file << lang[i] << " ";
        }
        file << std::endl;
        // write number of intervals in each direction
        for(int i=0;i<dimension; ++i)
        {
          file << anz[i] << " ";
        }
        file << std::endl;
        file << "#" << std::endl;

        file << "BoundaryDomain" << std::endl;
        file << "default 1" << std::endl;
        file << "#" << std::endl;
      }

      //! write structured grid as DGF file
      template <int dimension>
      static void writeStructuredGrid(const std::string& filename,
                                      std::ostream& out,
                                      const FieldVector<double,dimension>& origin,
                                      const FieldVector<double,dimension>& lang,
                                      const FieldVector<int,dimension>& anz)
      {
        writeToStream( out, origin, lang, anz);

        if( filename != "" )
        {
          std::ofstream file (filename.c_str());
          if( file.is_open())
          {
            writeToStream( file, origin, lang, anz);
          }
          else
          {
            std::cerr << "Couldn't open file `" << filename << "' !\n";
          }
        }
      }
    }; // end class IOInterface

  } // end namespace Fem

} // end namespace Dune
#endif // #ifndef DUNE_FEM_IOINTERFACE_HH


==> anc/xt-super/dune-fem/dune/fem/io/file/iolock.hh <==
// (c) Robert Kloefkorn
#ifndef DUNE_FEM_INPUTOUPUTLOCK_HH
#define DUNE_FEM_INPUTOUPUTLOCK_HH

//- system includes
#include <cstdio>
#include <cstdlib>

#include <iostream>
#include <fstream>
#include <string>

namespace Dune
{

  namespace Fem
  {

    //! creates and removes lock file during backup process
    class FileIOLock
    {
      std::string filename_;
      FileIOLock ( const FileIOLock & );
    public :
      //! creates lock file
      FileIOLock(const std::string& fn);
      //! removes lock file
     ~FileIOLock() ;

      //! suffix that is appended to lock files
      static const char * suffix() { return "lock"; }
    };

    //! check if lock file exists and aborts if true
    class FileIOCheckError
    {
      FileIOCheckError( const FileIOCheckError & );
    public :
      //! creates lock file
      FileIOCheckError(const std::string& fn)
      {
        std::string lockfile(fn);
        lockfile += ".";
        lockfile += FileIOLock::suffix();

        std::ifstream file ( lockfile.c_str () );
        if( file.is_open() )
        {
          std::cerr << "ERROR: data set `"<<fn<<"' not complete, lock file exists! " << std::endl;
          abort();
        }
      }
    };

    ////////////////////////////////////////////////////////////////
    //
    //  INLINE
    //
    ////////////////////////////////////////////////////////////////

    // create lock file
    inline FileIOLock :: FileIOLock (const std::string& fn)
      : filename_(fn)
    {
      if( filename_ == "" )
      {
        filename_ = suffix();
      }
      else   {
        filename_ += ".";
        filename_ += suffix();
      }

      std::ofstream file ( filename_.c_str() );
      if( !file )
      {
        std::cerr << "WARNING: Couldn't open lock file `"<<filename_<<"' in: ";
        std::cerr << __FILE__<< " line: "<< __LINE__ << std::endl;
      }
      else
      {
        file.close();
      }
      return ;
    }

    // remove lock file
    inline FileIOLock :: ~FileIOLock ()
    {
      if (filename_ != "")
      {
        int test = remove (filename_.c_str()) ;
        if (test != 0)
        {
          std::cerr << "WARNING: Couldn't remove lock file `"<<filename_<<"' in: ";
          std::cerr <<__FILE__<<" line: " <<__LINE__ << std::endl ;
        }
      }
      return ;
    }

  } // namespace Fem

} // namespace Dune
#endif // #ifndef DUNE_FEM_INPUTOUPUTLOCK_HH


==> anc/xt-super/dune-fem/dune/fem/io/file/iotuple.hh <==
#ifndef DUNE_FEM_INPUTOUTPUTTUPLES_HH
#define DUNE_FEM_INPUTOUTPUTTUPLES_HH

//- system includes
#include <string>
#include <tuple>

//- Dune includes
#include <dune/common/forloop.hh>
#include <dune/common/typetraits.hh>
#include <dune/common/tuples.hh>

//- Dune grid includes
#include <dune/grid/common/backuprestore.hh>

//- Dune fem includes
#include <dune/fem/space/common/dofmanager.hh>
#include <dune/fem/io/file/persistencemanager.hh>
#include <dune/fem/io/file/iointerface.hh>
#include <dune/fem/io/parameter.hh>
#include <dune/grid/common/backuprestore.hh>

namespace Dune
{

  namespace Fem
  {

    // IOTupleBase
    // -----------

    struct IOTupleBase
    {
      // take binary stream types from PersistenceManager (overload with define)
      typedef PersistenceManager :: BackupStreamType   OutStreamType ;
      typedef PersistenceManager :: RestoreStreamType  InStreamType ;
      static const bool singleBackupRestoreFile = PersistenceManager :: singleBackupRestoreFile;

      // return path/ prefix name as one string
      static std::string pathAndName(const std::string& path, const std::string& name, const std::string& suffix)
      {
        std::string comboname;
        if (path != "")
          comboname += path;
        else
          comboname += ".";

        comboname += "/";
        comboname += name;
        comboname += suffix;
        return comboname;
      }

      // return grids name
      static std::string gridName(const std::string& path, const std::string& name)
      {
        return pathAndName(path,name,"_grid");
      }

      // return datas name
      static std::string dataName(const std::string& path, const std::string& name)
      {
        return pathAndName(path,name,"_data");
      }

      // return name with rank
      static std::string rankName(const std::string& path, const std::string& name,
                                  const int rank, const int size )
      {
        std::stringstream rankStr;
        const int number = ( singleBackupRestoreFile ) ? size : rank ;
        // add rank if output/input is with different files
        rankStr << "." << number ;
        return pathAndName(path,name,rankStr.str());
      }

      template < class GridType >
      static void
      restoreGrid(GridType *&grid,
                  InStreamType& inStream,
                  const std::string& filename )
      {
        try
        {
          // get standard istream
          std::istream& stream = inStream.stream();
          // restore grid from stream (grid implementation has to take care of byte order)
          grid = BackupRestoreFacility< GridType > :: restore( stream );
        }
        catch ( NotImplemented )
        {
          // write grid to file with filename + extension
          grid = BackupRestoreFacility< GridType > :: restore( filename );
        }

        if( grid == 0 )
          DUNE_THROW(IOError,"Unable to restore grid" );
      }

      template <class GridType>
      static void
      restoreDofManager ( const GridType& grid,
                          InStreamType& inStream )
      {
        // type of DofManager
        typedef DofManager<GridType> DofManagerType;

        // read DofManager's index sets
        DofManagerType& dm =  DofManagerType :: instance ( grid );

        // read data
        dm.read( inStream );

        // resize data
        dm.resizeForRestrict();
      }

      //! write grid and data to given directory
      template < class GridType >
      static
      void writeGrid( const GridType& grid,
                      OutStreamType& outStream,
                      const std::string& filename )
      {
        try
        {
          // get standard ostream
          std::ostream& stream = outStream.stream();
          // write grid to stream (grid implementation has to take care of byte order)
          BackupRestoreFacility< GridType > :: backup( grid, stream );
        }
        catch ( NotImplemented )
        {
          // write grid to file with filename + extension
          BackupRestoreFacility< GridType > :: backup( grid, filename );
        }

        // type of DofManager
        typedef DofManager< GridType > DofManagerType;

        // get DofManager reference
        DofManagerType& dm = DofManagerType :: instance ( grid );

        // write DofManager's index sets
        dm.write( outStream );
      }
    };



    // IOTuple
    // -------

    template< class Tuple >
    class IOTuple
    : public IOTupleBase
    {
      template< int N > struct CreateData;
      template< int N > struct RestoreStream;
      template< int N > struct OutputStream;
      template< int N > struct AddToDisplay;
      template< int N > struct AddToDisplayOrRemove;
      template< int N > struct RemoveData;

    public:
      static const int length = tuple_size< Tuple >::value;

    public:
      typedef Tuple ReturnType ;

      template < class GridType >
      static Tuple *input ( GridType *&grid,
                            double& time,
                            const int rank,
                            const int size,
                            const std::string &path,
                            const std::string &name )
      {
        // true if grid has to be read
        const bool newGrid = (grid == 0);
        assert( newGrid );

        // get filename
        std::string filename = rankName( path, name, rank, size );

        if( Parameter :: verbose () )
          std::cout << "IOTuple: Reading data from " << filename << std::endl;

        // create binary stream
        InStreamType& inStream = *(Fem :: StreamFactory< InStreamType > :: create( filename, rank ));

        if( newGrid )
        {
          // create and read grid
          IOTupleBase::restoreGrid( grid, inStream, filename );
        }

        // create all data
        Tuple *ret = new Tuple;
        ForLoop< CreateData, 0, length-1 >::apply( *grid, *ret );

        if( newGrid )
        {
          // now read dofmanager and index sets
          IOTupleBase::restoreDofManager( *grid, inStream );
        }

        // get simulation time of data
        inStream >> time ;

        // now read all data
        ForLoop< RestoreStream, 0, length-1 >::apply( inStream, *ret );

        if( Parameter :: verbose() )
          std::cout << "    FINISHED!" << std::endl;

        // delete stream which was created by the StreamFactory
        delete &inStream;

        return ret;
      }

      //! restore all data in tupel
      template< class GridType >
      static void restoreData ( Tuple &data,
                                const GridType &grid,
                                const std::string &path,
                                const std::string &name )
      {
        // get filename
        std::string filename =
          rankName( path, name, grid.comm().rank(), grid.comm().size() );

        // create binary stream
        InStreamType inStream( filename );

        // read all data now
        ForLoop< RestoreStream, 0, length-1 >::apply( inStream, data );
      }

      //! write grid and data to given directory
      template< class GridType >
      static void output ( const GridType &grid,
                           const double time,
                           const std::string &path,
                           const std::string &name,
                           const Tuple &tuple )
      {
        // get filename
        std::string filename =
          rankName( path, name, grid.comm().rank(), grid.comm().size() );

        // create binary stream
        OutStreamType& outStream = *(Fem :: StreamFactory< OutStreamType > :: create( filename ));

        // write grid, either to binaryStream or with given filename
        writeGrid( grid, outStream, filename );

        // save simulation time of data
        outStream << time;

        // write data to stream
        ForLoop< OutputStream, 0, length-1 >::apply( outStream, tuple );

        // delete stream created by StreamFactory
        delete &outStream;
      }

      template< class Disp, class DINFO >
      static void addToDisplay ( Disp &disp, const DINFO *dinf, double time, Tuple &tuple )
      {
        ForLoop< AddToDisplay, 0, length-1 >::apply( disp, dinf, time, tuple );
      }

      template< class Disp, class DINFO >
      static void addToDisplayOrRemove ( Disp &disp, const DINFO *dinf, double time, Tuple &tuple )
      {
        ForLoop< AddToDisplayOrRemove, 0, length-1 >::apply( disp, dinf, time, tuple );
      }

      template< class Disp >
      static void addToDisplay ( Disp &disp, Tuple &tuple )
      {
        ForLoop< AddToDisplay, 0, length-1 >::apply( disp, tuple );
      }

      static void removeData ( Tuple &tuple )
      {
        ForLoop< RemoveData, 0, length-1 >::apply( tuple );
      }
    };


    template< class Tuple >
    template< int N >
    struct IOTuple< Tuple >::CreateData
    {
      typedef typename TypeTraits< typename tuple_element< N, Tuple >::type >::PointeeType DiscreteFunction;
      typedef typename DiscreteFunction::DiscreteFunctionSpaceType DiscreteFunctionSpace;
      typedef typename DiscreteFunctionSpace::GridPartType GridPart;

      template< class Grid >
      static void apply ( Grid &grid, Tuple &tuple )
      {
        GridPart *gridPart = new GridPart( grid );
        DiscreteFunctionSpace *space = new DiscreteFunctionSpace( *gridPart );
        std::get< N >( tuple ) = new DiscreteFunction( "", *space );
      }
    };

    template< class Tuple >
    template< int N >
    struct IOTuple< Tuple >::RestoreStream
    {
      typedef typename TypeTraits< typename tuple_element< N, Tuple >::type >::PointeeType DiscreteFunction;

      template< class StreamTraits >
      static void apply ( InStreamInterface< StreamTraits > &inStream, Tuple &tuple )
      {
        DiscreteFunction *df = std::get< N >( tuple );
        bool readDF = false ;
        inStream >> readDF ;
        // if discrete function was written, we can read it
        if( readDF )
        {
          if( df )
            df->read( inStream );
          else
            DUNE_THROW(InvalidStateException,"no discrete function on input");
        }
      }
    };

    template< class Tuple >
    template< int N >
    struct IOTuple< Tuple >::OutputStream
    {
      typedef typename TypeTraits< typename tuple_element< N, Tuple >::type >::PointeeType DiscreteFunction;

      //! apply function writing to stream
      template< class StreamTraits >
      static void apply ( OutStreamInterface< StreamTraits > &outStream, const Tuple &tuple )
      {
        const DiscreteFunction *df = std::get< N >( tuple );
        const bool writeDF = ( df != 0 );

        // write flag whether discrete function was written, for later restore
        outStream << writeDF ;

        // if pointer is valid: write function to stream
        if( writeDF )
        {
          df->write( outStream );
        }
      }
    };

    template< class Tuple >
    template< int N >
    struct IOTuple< Tuple >::AddToDisplay
    {
      // revert tuple order to reverse deletion to creation
      static const int pos = tuple_size< Tuple >::value - 1 - N;

      typedef typename TypeTraits< typename tuple_element< pos, Tuple >::type >::PointeeType DiscreteFunction;

      template< class Disp, class DINFO >
      static void apply ( Disp &disp, const DINFO *&dinf, const double &time, Tuple &tuple )
      {
        DiscreteFunction *df = std::get< pos >( tuple );
        if( df )
        {
          assert( dinf->comp );
          std::cout << "adding to display " << dinf->name << std::endl;
          disp.addData( *df, dinf, time );
        }
      }

      template< class Disp >
      static void apply ( Disp &disp, Tuple &tuple )
      {
        DiscreteFunction *df = std::get< pos >( tuple );
        if( df )
        {
          disp.addData( *df );
        }
      }
    };


    template< class Tuple >
    template< int N >
    struct IOTuple< Tuple >::AddToDisplayOrRemove
    {
      template< class Disp, class DINFO >
      static void apply ( Disp &disp, const DINFO *&dinf, const double &time, Tuple &tuple )
      {
        if( dinf->comp )
          AddToDisplay< N >::apply( disp, dinf, time, tuple );
        else
          // RemoveData reverts N itself
          RemoveData< N >::apply( tuple );
      }
    };


    template< class Tuple >
    template< int N >
    struct IOTuple< Tuple >::RemoveData
    {
      // revert tuple order to reverse deletion to creation
      static const int pos = tuple_size< Tuple >::value - 1 - N;
      typedef typename TypeTraits< typename tuple_element< pos, Tuple >::type >::PointeeType DiscreteFunction;
      typedef typename DiscreteFunction::DiscreteFunctionSpaceType DiscreteFunctionSpace;
      typedef typename DiscreteFunctionSpace::GridPartType GridPart;

      static void apply ( Tuple &tuple )
      {
        DiscreteFunction *&df = std::get< pos >( tuple );
        if( df )
        {
          const DiscreteFunctionSpace *space = &(df->space());
          const GridPart *gridPart = &(space->gridPart());

          delete df;
          delete space;
          delete gridPart;
          df = 0;
        }
      }
    };



    // IOTuple for empty tuple
    // -----------------------

    template<>
    class IOTuple< tuple<> >
    : public IOTupleBase
    {
      typedef tuple<> Tuple;

    public:
      static const int length = 0;

      template <class DataIO,class GridType>
      static Tuple *input ( DataIO &dataio, GridType *&grid, double &t, int n,
                            const std::string &path, const std::string &name )
      {
        return new Tuple();
      }

      //! restore all data in tupel
      template< class GridType >
      static void restoreData ( Tuple &data,
                                const GridType &grid,
                                const std::string &path,
                                const std::string &name )
      {
        // nothing to do here
      }

      //! write grid and data to given directory
      template< class GridType >
      static void output ( const GridType &grid,
                           const double time,
                           const std::string &path,
                           const std::string &name,
                           const Tuple &tuple )
      {
        // get filename
        std::string filename =
          rankName( path, name, grid.comm().rank(), grid.comm().size() );

        // create binary stream
        OutStreamType outStream( filename );

        // write grid, either to binaryStream or with given filename
        writeGrid( grid, outStream, filename );

        // save simulation time of data
        outStream << time ;
      }

      template< class Disp, class DINFO >
      static void addToDisplay ( Disp &disp, const DINFO *dinf, double time, Tuple &tuple )
      {}

      template< class Disp, class DINFO >
      static void addToDisplayOrRemove ( Disp &disp, const DINFO *dinf, double time, Tuple &tuple )
      {}

      template< class Disp >
      static void addToDisplay ( Disp &disp, Tuple &tuple )
      {}

      static void removeData ( Tuple &tuple )
      {}
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_INPUTOUTPUTTUPLES_HH


==> anc/xt-super/dune-fem/dune/fem/io/file/latextablewriter.hh <==
#ifndef DUNE_FEM_LATEXTABLEWRITER_HH
#define DUNE_FEM_LATEXTABLEWRITER_HH

#include <cmath>
#include <fstream>
#include <limits>
#include <iomanip>
#include <sstream>
#include <vector>
#include <tuple>

#include <dune/common/exceptions.hh>
#include <dune/common/tuples.hh>

namespace Dune
{

  namespace Fem
  {

    // NoDataException
    // ---------------

    struct NoDataException {};



    // AbstractColumnWriter
    // --------------------

    /** \class AbstractColumnWriter
     *  \brief Class representing column writer in general
     *
     *  The class represents column writer.
     *
     *  \tparam DataTuple Type of the data tuple
     */
    template< class DataTuple >
    struct AbstractColumnWriter
    {
      //! The alignment for the data in this column
      enum Alignment { AlignLeft, AlignCenter, AlignRight };

      //! Destructor
      virtual ~AbstractColumnWriter () {}

      //! \return alignment
      virtual Alignment alignment () const { return AlignCenter; }
      //! \return data entry
      virtual std::string entry ( const DataTuple & ) const = 0;
      //! \return column titles as latex row
      virtual std::string header () const = 0;
    };



    // TupleDataSource
    // ---------------

    template< int N >
    struct TupleDataSource
    {
      template< class DataTuple >
      struct Value { typedef typename tuple_element< N, DataTuple >::type Type; };

      template< class DataTuple >
      typename Value< DataTuple >::Type get ( const DataTuple &data ) const
      throw ()
      {
        return std::get< N >( data );
      }
    };



    // ArrayDataSource
    // ---------------

    template< class DataSource >
    struct ArrayDataSource
    {
      template< class DataTuple >
      struct Value
      {
        typedef typename DataSource::template Value< DataTuple >::Type::value_type Type;
      };

      ArrayDataSource ( const int index, const DataSource &source = DataSource() )
      : index_( index ), source_( source )
      {}

      template< class DataTuple >
      typename Value< DataTuple >::Type get ( const DataTuple &data ) const
      throw ()
      {
        return source_.get( data )[ index_ ];
      }

    private:
      int index_;
      DataSource source_;
    };



    // EOCDataSource
    // -------------

    template< class WidthDataSource, class ErrorDataSource >
    struct EOCDataSource
    {
      template< class DataTuple >
      struct Value
      {
        typedef double Type;
      };

      explicit EOCDataSource ( const WidthDataSource &widthSource = WidthDataSource(),
                               const ErrorDataSource &errorSource = ErrorDataSource() )
      : widthSource_( widthSource ),
        errorSource_( errorSource ),
        hOld_( std::numeric_limits< double >::infinity() )
      {}

      explicit EOCDataSource ( const ErrorDataSource &errorSource )
      : errorSource_( errorSource ),
        hOld_( std::numeric_limits< double >::infinity() )
      {}

      template< class DataTuple >
      typename Value< DataTuple >::Type get ( const DataTuple &data ) const
      throw ( NoDataException )
      {
        double h = widthSource_.get( data );
        double e = errorSource_.get( data );
        std::swap( h, hOld_ );
        std::swap( e, eOld_ );
        if( h < std::numeric_limits< double >::infinity() )
          return std::log( eOld_ / e ) / std::log( hOld_ / h );
        else
          throw( NoDataException() );
      }

    private:
      WidthDataSource widthSource_;
      ErrorDataSource errorSource_;
      mutable double hOld_;
      mutable double eOld_;
    };



    // NumberColumnWriter
    // ------------------

    /** \class NumberColumnWriter
     *  \brief gets the @a N th element of a provided tuple assuming its a number
     *
     *  This class extracts the @a N th element of the tuple assuming
     *  the @a N th element is a number
     *
     *  \tparam DataTuple The type of the data tuple
     *  \tparam N Index of the entry in the data tuple tp be extracted
     */
    template< class DataTuple, class DataSource >
    class NumberColumnWriter
    : public AbstractColumnWriter< DataTuple >
    {
      typedef AbstractColumnWriter< DataTuple > BaseType;

    public:
      /** Constructor
       *  \param[in] header Column titles in latex row format
       *  \param[in] decimals The precision of double for output to latex table
       *  \param[in] source The type of the data to be written in column(s)
       */
      explicit NumberColumnWriter ( const std::string &header, const int decimals = 6,
                                    const DataSource &source = DataSource() )
      : header_( header ),
        decimals_( decimals ),
        source_( source )
      {}

      /** Constructor
       *  \brief Constructor of @a NumberColumnWriter where decimal default to 6
       *  \param[in] header Column titles in latex row format
       *  \param[in] source The type of the data to be written in column(s)
       */
      NumberColumnWriter ( const std::string &header, const DataSource &source )
      : header_( header ),
        decimals_( 6 ),
        source_( source )
      {}

      //! set the aligment of the entries for this column in the latex table
      typename BaseType::Alignment alignment () const
      {
        return BaseType::AlignRight;
      }

      /** \brief returns @a N the element from @a data tuple
       *  \return String representing @a N th element of @a data
       *
       *  \note @a N th element of @a data is assumed to be number
       */
      std::string entry ( const DataTuple &data ) const
      throw (NoDataException)
      {
        return toString( source_.get( data ) );
      }

      //! return Column titles in latex row format
      std::string header () const { return header_; }

    protected:
      //! converts @a number to std::string
      template< class Number >
      std::string toString ( const Number &number ) const
      {
        std::ostringstream s;
        s << std::fixed << std::setprecision( decimals_ );
        s << "$" << number << "$";
        return s.str();
      }

    private:
      std::string header_;
      int decimals_;
      DataSource source_;
    };



    // LatexTableWriter
    // ----------------

    /** \class LatexTableWriter
     *  \brief writes latex tables based on user-defined row structure
     *
     *  The class LatexTableWriter writes a latex table where each
     *  row corresponds to user-provided row structure of the @a DataTuple type.
     */
    template< class DataTuple >
    struct LatexTableWriter
    {
      //! Abstract column type
      typedef AbstractColumnWriter< DataTuple > ColumnWriterType;
      //! Abstract column vector type
      typedef std::vector< const ColumnWriterType * > ColumnWriterVectorType;

      /** Constructor
       *  \param[in] filename The name of the latex file
       *  \param[in] columnWriter Abstract column writer
       */
      LatexTableWriter ( const std::string &filename, const ColumnWriterVectorType &columnWriter );
      /** Destructor
       *  \brief writes "\end{tabular}" to the latex file and removes column vector
       */
      ~LatexTableWriter ();

      //! Write row to the table
      void writeRow ( const DataTuple &data );
      //! Adds extra space between two columns in the latex table
      void writeSeparator ();

    private:
      //! Type of iterator over column vector
      typedef typename ColumnWriterVectorType::const_iterator ColumnWriterIteratorType;

      //! Remove all columns in column vector
      void cleanUp ();

      //! The latex format of the table
      std::string preamble () const;
      //! The column titles
      std::string header () const;

      ColumnWriterVectorType columnWriters_;
      std::ofstream out_;
    };



    // Implementation of LatexTableWriter
    // ----------------------------------

    template< class DataTuple >
    inline LatexTableWriter< DataTuple >
      ::LatexTableWriter ( const std::string &filename, const ColumnWriterVectorType &columnWriters )
    : columnWriters_( columnWriters ),
      out_( filename.c_str() )
    {
      if( !out_ )
      {
        cleanUp();
        DUNE_THROW( IOError, "Unable to open '" << filename << "'." );
      }
      out_ << "\\begin{tabular}{" << preamble() << "}" << std::endl;
      writeSeparator();
      out_ << header() << " \\\\"<< std::endl;
      writeSeparator();
    }


    template< class DataTuple >
    inline LatexTableWriter< DataTuple >::~LatexTableWriter ()
    {
      writeSeparator();
      out_ << "\\end{tabular}" << std::endl;
      cleanUp();
    }


    template< class DataTuple >
    inline void LatexTableWriter< DataTuple >::writeRow ( const DataTuple &data )
    {
      std::string separator = "";
      const ColumnWriterIteratorType end = columnWriters_.end();
      for( ColumnWriterIteratorType it = columnWriters_.begin(); it != end; ++it )
      {
        out_ << separator;
        separator = " & ";
        if( *it )
        {
          try
          {
            out_ << (*it)->entry( data );
          }
          catch( const NoDataException & )
          {
            out_ << "\\multicolumn{1}{|c|}{---}";
          }
        }
      }
      out_ << " \\\\" << std::endl;
    }


    template< class DataTuple >
    inline void LatexTableWriter< DataTuple >::writeSeparator ()
    {
      int b = 0, e = 0;

      const ColumnWriterIteratorType end = columnWriters_.end();
      for( ColumnWriterIteratorType it = columnWriters_.begin(); it != end; ++it, ++e )
      {
        if( !(*it) )
        {
          if( b < e )
            out_ << "\\cline{" << (b+1) << "-" << e << "}";
          b = e+1;
        }
      }
      if( b < e )
        out_ << "\\cline{" << (b+1) << "-" << e << "}";
      out_ << std::endl;
    }


    template< class DataTuple >
    inline void LatexTableWriter< DataTuple >::cleanUp ()
    {
      const ColumnWriterIteratorType end = columnWriters_.end();
      for( ColumnWriterIteratorType it = columnWriters_.begin(); it != end; ++it )
      {
        if( *it )
          delete( *it );
      }
    }


    template< class DataTuple >
    inline std::string LatexTableWriter< DataTuple >::header () const
    {
      std::string header, separator;
      const ColumnWriterIteratorType end = columnWriters_.end();
      for( ColumnWriterIteratorType it = columnWriters_.begin(); it != end; ++it )
      {
        header += separator;
        separator = " & ";
        if( *it )
          header += "\\multicolumn{1}{|c|}{" + (*it)->header() + "}";
      }
      return header;
    }


    template< class DataTuple >
    inline std::string LatexTableWriter< DataTuple >::preamble () const
    {
      const char alignment[] = { 'l', 'c', 'r' };

      std::string preamble( "|" );
      const ColumnWriterIteratorType end = columnWriters_.end();
      for( ColumnWriterIteratorType it = columnWriters_.begin(); it != end; ++it )
      {
        if( *it )
          preamble += alignment[ (*it)->alignment() ];
        else
          preamble += "@{}p{0.2em}@{}";
        preamble += "|";
      }
      return preamble;
    }

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_LATEXTABLEWRITER_HH


==> anc/xt-super/dune-fem/dune/fem/io/file/persistencemanager.hh <==
#ifndef DUNE_FEM_PERSISTENCEMANAGER_HH
#define DUNE_FEM_PERSISTENCEMANAGER_HH

#include <fstream>
#include <list>

#include <dune/common/typetraits.hh>

#include <dune/fem/io/file/iointerface.hh>
#include <dune/fem/io/parameter.hh>
#include <dune/fem/io/streams/binarystreams.hh>
#include <dune/fem/io/streams/tuples.hh>

namespace Dune
{

  namespace Fem
  {

  /** @addtogroup Checkpointing

      The Dune::Fem::PersistenceManager manages a list of persistent
      object the state should be recovered during a restart process.
      The singleton instance is available using persistenceManager.

      Variables of any type can be added to the manager
      using operator<< and removed through operator>>.
      For general types the state is written to an ascii file
      \c persistentobjects through the call to PersistenceManager::backup(path).

      Finer control is available for user defined classes by
      deriving these from the Dune::PersistentObject class and
      implementing the virtual functions \c backup and \c restore.
      Values can then either be written to the ascii file
      \c persistentobjects using the method
      Dune::Fem::PersistenceManager::backupValue giving a token and
      the value to store (a structure simular to the Dune::Parameter
      files is used).
      If data is to be written to a different stream a unique filename
      can be obtained from the Dune::PersistenceManager using the
      \c uniqueFileName method.

      If a class is derived from Dune::AutoPersistenceObject
      then instances of this class are automatically added to the
      PersistenceManager on construction and removed on destruction;
      again the virtual methods backup/restore must be provided.

      The restart process is activated through the method \c restore.
      Note that care must be taken to add the objects in exactly
      the same order when using the PersistenceManager for creating
      the backup file as when used to restore the saved states.

      The Dune::Fem::Parameter class is automatically backuped and restored.
      For the restore process the saved parameter file is read first and
      existing values for parameters are replaced by these values.
      Therefore it is possible to reread the state of a variable
      orignally defined through a run time parameter using the Parameter
      class:
      \code
      class A : public Dune::AutoPersistentObject {
        int var_,b_;
        ComplexType U_;
        A() : var_(Dune::Parameter::getValue("token",0,var_) {}
        virtual backup() const {
          // note var_ is saved in the parameter file

          // write b to ascii file
          PersistenceManager::backupValue("b",b);

          // write U to stream
          ofstream out((PersistenceManager::uniqueFileName()+"classA").c_str());
          U.write(out);
        }
        virtual restore() {
          // set var_ through parameter file
          var_= Dune::Parameter::getValue<int>("token",var_);

          // read b from ascii file
          PersistenceManager::restoreValue("b",b);

          // read U from stream
          ifstream in((PersistenceManager::uniqueFileName()+"classA").c_str());
          U.read(in);
        }
      };
      \endcode

    */

    class PersistenceManager;

    /** \class   PersistentObject
        \ingroup Checkpointing
        \brief   base class for persistent objects
     */
    class PersistentObject
    {
      typedef PersistentObject ThisType;

      friend class PersistenceManager;

    public:
      virtual ~PersistentObject() {}
      /** \brief backup persistent object */
      virtual void backup () const = 0;
      /** \brief restore persistent object */
      virtual void restore () = 0;

    protected:
      /** \brief insert possible sub data of object */
      virtual void insertSubData() {}
      /** \brief remove possible sub data of object */
      virtual void removeSubData() {}

      virtual void *pointer ()
      {
        return this;
      }
    };



    template< class ObjectType >
    struct IsPersistent
    {
      static const bool value = Dune::Conversion< ObjectType *, PersistentObject * >::exists;
    };



    /** \class   PersistenceManager
     *  \ingroup Checkpointing
     *  \brief   class with singleton instance managing all
     *           persistent objects
     */
    class PersistenceManager
    {
      typedef PersistenceManager ThisType;
      template <class ObjectType,bool isPersistent>
      struct WrapObject;

    public:
      // make backup and restore streams exchangeable
#ifdef FEM_PERSISTENCEMANAGERSTREAMTRAITS
      typedef FEM_PERSISTENCEMANAGERSTREAMTRAITS :: BackupStreamType  BackupStreamType;
      typedef FEM_PERSISTENCEMANAGERSTREAMTRAITS :: RestoreStreamType RestoreStreamType;
      static const bool singleBackupRestoreFile = FEM_PERSISTENCEMANAGERSTREAMTRAITS ::
        singleBackupRestoreFile ;
#else
      typedef Fem :: BinaryFileOutStream  BackupStreamType ;
      typedef Fem :: BinaryFileInStream   RestoreStreamType ;
      static const bool singleBackupRestoreFile = false ;
#endif

    private:
      typedef std::list< std::pair< PersistentObject *, unsigned int > > PersistentType;
      typedef PersistentType::iterator IteratorType;

      PersistentType objects_;
      int fileCounter_,lineNo_;
      std::string path_;
      std::ifstream inAsciStream_;
      std::ofstream outAsciStream_;
      bool closed_,invalid_;

      BackupStreamType*  backupStream_;
      RestoreStreamType* restoreStream_;

      PersistenceManager ()
      : fileCounter_( 0 ),
        lineNo_(),
        path_(),
        closed_( false ),
        invalid_( false ),
        backupStream_( 0 ),
        restoreStream_( 0 )
      {}

      PersistenceManager ( const ThisType & );
      ThisType &operator= ( const ThisType & );

      BackupStreamType& backupStreamObj ()
      {
        assert( backupStream_ );
        return *backupStream_ ;
      }

      RestoreStreamType& restoreStreamObj ()
      {
        assert( restoreStream_ );
        return *restoreStream_ ;
      }

    public:
      template< class ObjectType >
      void insertObject( ObjectType &object, const bool pushFront = false  )
      {
        IteratorType end = objects_.end();
        for( IteratorType it = objects_.begin(); it != end; ++it )
        {
          if( it->first->pointer() != &object )
            continue;
          ++it->second;
          return;
        }

        // for objects like the grid
        // we need to allow to add this later
        if ( closed_ && ! pushFront )
        {
#ifndef NDEBUG
          std::cerr << "WARNING: new object added to PersistenceManager "
                    << "although backup/restore has been called - "
                    << "Object will be ignored!" << std::endl;
#endif
          return;
        }

        PersistentObject *obj =
          WrapObject< ObjectType, IsPersistent< ObjectType > :: value >
          :: apply( object );

        // insert possible sub data
        obj->insertSubData();

        if( pushFront )
          objects_.push_front( std :: make_pair( obj, 1 ) );
        else
          objects_.push_back( std :: make_pair( obj, 1 ) );
      }

      template< class ObjectType >
      void removeObject ( ObjectType &object )
      {
        IteratorType end = objects_.end();
        for( IteratorType it = objects_.begin(); it != end; ++it )
        {
          if( it->first->pointer() != &object )
            continue;

          --it->second;
          if( it->second == 0 )
          {
            if (closed_) invalid_=true;
            PersistentObject *obj = it->first;
            // remove possible sub data
            obj->removeSubData();
            objects_.erase( it );
            if( !IsPersistent< ObjectType > :: value )
              delete obj;
          }
          return;
        }
      }

      void backupObjects ( const std::string& path )
      {
        if( invalid_ )
        {
#ifndef NDEBUG
          std::cerr << "WARNING: backup called although objects "
                    << "have been removed from the PersistenceManager! "
                    << "Backup ignored!" << std::endl;
#endif
          return;
        }
        closed_ = true;
        startBackup( path );
        typedef PersistentType::iterator IteratorType;

        for( IteratorType it = objects_.begin(); it != objects_.end(); ++it )
          it->first->backup();

        closeStreams();
      }

      void restoreObjects ( const std::string &path )
      {
        if (invalid_) {
#ifndef NDEBUG
          std::cerr << "WARNING: restore called although objects "
                    << "have been removed from the PersistenceManager! "
                    << "Restore ignored!" << std::endl;
#endif
          return;
        }
        closed_ = true;
        startRestoreImpl( path );
        typedef PersistentType :: iterator IteratorType;

        for( IteratorType it = objects_.begin(); it != objects_.end(); ++it )
          it->first->restore( );

        closeStreams();
      }

      std::string getUniqueFileName ( const std::string &tag )
      {
        return generateFilename( path_ + "/" + tag, ++fileCounter_ );
      }

      std::string getUniqueTag ( const std::string &tag )
      {
        return generateFilename( tag, ++fileCounter_ );
      }

      template< class T >
      void backup ( const std::string &token, const T &value )
      {
        backupStreamObj() << token;
        backupStreamObj() << value;
      }

      template< class T >
      void restore ( const std::string &token, T &value )
      {
        std::string readToken ;
        restoreStreamObj() >> readToken;
        restoreStreamObj() >> value;
        if( token != readToken )
        {
          DUNE_THROW(InvalidStateException,"wrong object restored in PersistenceManager" << token << " " << readToken );
        }
      }

    public:
      static PersistenceManager &instance ()
      {
        static PersistenceManager theInstance;
        return theInstance;
      }

      static BackupStreamType& backupStream()
      {
        return instance ().backupStreamObj();
      }

      static RestoreStreamType& restoreStream()
      {
        return instance ().restoreStreamObj();
      }

      static void insert ( PersistentObject &object, const bool pushFront = false )
      {
        instance().insertObject( object, pushFront );
      }

      static void remove ( PersistentObject &object )
      {
        instance().removeObject( object );
      }

      static void backup ( const std::string& path )
      {
        instance().backupObjects( path );
      }

      static void restore ( const std::string& path )
      {
        instance().restoreObjects( path );
      }

      static void startRestore ( const std::string& path )
      {
        instance().startRestoreImpl( path );
      }

      static std::string uniqueFileName(const std::string& tag = "" )
      {
        return instance().getUniqueFileName( tag );
      }

      static std::string uniqueTag(const std::string& tag = "" )
      {
        return instance().getUniqueTag( tag );
      }

      template< class T >
      static void backupValue ( const std::string &token, const T &value )
      {
        instance().backup( token, value );
      }

      template< class T >
      static void restoreValue ( const std::string &token, T &value )
      {
        instance().restore( token, value );
      }

    private:
      const char* myTag() const { return "persistentobjects"; }

      // create filename for persistent objects
      std::string createFilename( const std::string& path,
                                  const int rank,
                                  const int size ) const
      {
        std::stringstream s;
        const int number = ( singleBackupRestoreFile ) ? size : rank ;
        s << path << myTag() << "." << number ;
        return s.str();
      }

      void startBackup ( const std::string &path )
      {
        path_ = path + "/";

        if( createDirectory( path_ ) )
        {
          const int rank = MPIManager :: rank() ;
          const int size = MPIManager :: size() ;
          std::string filename( createFilename( path_, rank, size ) );

          assert( backupStream_ == 0 );
          backupStream_ = Fem :: StreamFactory<BackupStreamType> :: create( filename );

          if( rank == 0 )
          {
            std::ofstream paramfile( (path_ + "parameter").c_str() );
            if( paramfile )
            {
              // write parameters on rank 0
              Parameter::write( paramfile, true );
            }
          }
        }
        else
          std::cerr << "Error: Unable to create '" << path_ << "'" << std::endl;
      }

      void startRestoreImpl ( const std::string &path )
      {
        if( restoreStream_ == 0 )
        {
          path_ = path + "/";
          const int rank = MPIManager :: rank();
          const int size = MPIManager :: size();
          std::string filename( createFilename( path_, rank, size ) );
          // create strema with stream factory
          restoreStream_ = Fem :: StreamFactory<RestoreStreamType> :: create( filename );

          if( Parameter :: verbose () )
            std::cout << "Restore from " << filename << std::endl;

          if( ! restoreStream_ )
          {
            std::cout << "Error opening global stream: " << path_+myTag()
                      << std::endl;
            abort();
          }

          // restore parameter
          Parameter::clear();
          Parameter::append(path_ + "parameter");
        }
      }

      void closeStreams ()
      {
        if( backupStream_ )
        {
          backupStream_->flush();
          delete backupStream_;
          backupStream_ = 0;
        }

        if( restoreStream_ )
        {
          delete restoreStream_;
          restoreStream_ = 0;
        }
      }
    };


    // !!!! not accessable outside namespace Dune::Fem ?!?!?!
    namespace
    {
      PersistenceManager &persistenceManager = PersistenceManager::instance();
    }


    template< class ObjectType >
    inline PersistenceManager &
    operator<< ( PersistenceManager &pm, ObjectType &object )
    {
      static_assert( !TypeTraits< ObjectType >::isPointer, "Do not add pointers to PersistenceManager." );
      pm.insertObject( object );
      return pm;
    }


    template< class ObjectType >
    inline PersistenceManager &
    operator>> ( PersistenceManager &pm, ObjectType &object )
    {
      pm.removeObject( object );
      return pm;
    }


    template< class ObjectType >
    struct PersistenceManager::WrapObject< ObjectType, true >
    {
      static PersistentObject *apply( ObjectType &obj )
      {
        return &obj;
      }
    };


    template< class ObjectType >
    struct PersistenceManager::WrapObject< ObjectType, false >
    : public PersistentObject
    {
      typedef WrapObject< ObjectType, false > ThisType;
      typedef PersistentObject BaseType;

    protected:
      ObjectType& obj_;
      std::string token_;

      WrapObject( ObjectType &obj )
      : obj_( obj ),
        // store unique token of this object
        token_( "_token"+PersistenceManager::uniqueTag() )
      {}

    public:
      virtual ~WrapObject ()
      {}

      virtual void backup () const
      {
        PersistenceManager::backupValue( token_, obj_ );
      }

      virtual void restore ()
      {
        PersistenceManager::restoreValue( token_, obj_ );
      }

    protected:
      virtual void *pointer ()
      {
        return &obj_;
      }

    public:
      static PersistentObject *apply ( ObjectType &obj )
      {
        return new ThisType( obj );
      }
    };



    /** \class   AutoPersistentObject
     *  \ingroup Checkpointing
     *  \brief   base class for auto persistent objects
     */
    class AutoPersistentObject
    : public PersistentObject
    {
      typedef AutoPersistentObject ThisType;
      typedef PersistentObject BaseType;

    protected:
      AutoPersistentObject ()
      {
        PersistenceManager::insert( *this );
      }

      AutoPersistentObject ( const ThisType & )
      {
        PersistenceManager::insert( *this );
      }

      virtual ~AutoPersistentObject ()
      {
        PersistenceManager::remove( *this );
      }
    };

  } // end namespace Fem

} // end namespace Dune

#endif // #ifndef DUNE_FEM_PERSISTENCEMANAGER_HH


==> anc/xt-super/dune-fem/dune/fem/io/file/test/2dgrid.dgf <==
DGF
Interval
0 0   #p0
1 1   #p1
8 8   #nx ny nz
#

BOUNDARYDOMAIN
1    -1 -1   30 30
#BOUNDARYDOMAIN


==> anc/xt-super/dune-fem/dune/fem/io/file/test/3dgrid.dgf <==
DGF
Interval
0 0 0   #p0
1 1 1   #p1
4 4 4   #nx ny nz
#

BOUNDARYDOMAIN
1    -1 -1 -1   30 30 30
#BOUNDARYDOMAIN


==> anc/xt-super/dune-fem/dune/fem/io/file/test/CMakeLists.txt <==
set(POLORDER  2)
set(WANT_GRAPE  0)
set(GRIDTYPE YASPGRID)
set(GRIDDIM 2)

add_definitions( "-D${GRIDTYPE}" )
add_definitions( "-DGRIDDIM=${GRIDDIM}" ) 
add_definitions( "-DPOLORDER=${POLORDER}" )
add_definitions( "-DWANT_GRAPE=${WANT_GRAPE}" )

# copy data to build source to make tests work         
configure_file(2dgrid.dgf ${CMAKE_CURRENT_BINARY_DIR}/2dgrid.dgf COPYONLY)
configure_file(3dgrid.dgf ${CMAKE_CURRENT_BINARY_DIR}/3dgrid.dgf COPYONLY)
configure_file(parameter ${CMAKE_CURRENT_BINARY_DIR}/parameter COPYONLY)

add_executable(persistencemanagertest persistencemanagertest.cc)
dune_target_link_libraries(persistencemanagertest "${DUNE_LIBS};${LOCAL_LIBS}")
add_executable(dataoutputtest dataoutputtest.cc)
dune_target_link_libraries(dataoutputtest "${DUNE_LIBS};${LOCAL_LIBS}")

dune_add_test(persistencemanagertest dataoutputtest)


==> anc/xt-super/dune-fem/dune/fem/io/file/test/Makefile.am <==
POLORDER = 2
WANT_GRAPE = 0

# set default grid type for make all
GRIDTYPE=YASPGRID
GRIDDIM=2

LDADD = $(ALL_PKG_LDFLAGS) $(ALL_PKG_LIBS) $(LOCAL_LIBS) $(MPI_LDFLAGS)
# AM_CPPFLAGS = $(ALL_PKG_CPPFLAGS)

check_PROGRAMS = persistencemanagertest dataoutputtest
TESTS = persistencemanagertest dataoutputtest

persistencemanagertest_SOURCES = persistencemanagertest.cc 
dataoutputtest_SOURCES = dataoutputtest.cc
AM_CPPFLAGS = $(ALL_PKG_CPPFLAGS) -DPOLORDER=$(POLORDER) -DWANT_GRAPE=$(WANT_GRAPE)

EXTRA_DIST = parameter *.dgf
CXXFLAGS = -g

include $(top_srcdir)/am/global-rules



==> anc/xt-super/dune-fem/dune/fem/io/file/test/dataoutputtest.cc <==
#include <iostream>
#include <config.h>
#include <string>
#include <sstream>

// #include <dune/grid/io/file/dgfparser/dgfgridtype.hh>
static const int dimw = Dune::GridSelector::dimworld;

#include <dune/fem/function/adaptivefunction.hh>
#include <dune/fem/space/discontinuousgalerkin.hh>
#include <dune/fem/space/lagrange.hh>
#include <dune/fem/quadrature/cachingquadrature.hh>

#include <dune/fem/gridpart/adaptiveleafgridpart.hh>
#include <dune/fem/space/common/adaptmanager.hh>
#include <dune/fem/function/common/gridfunctionadapter.hh>

#include <dune/fem/operator/projection/dgl2projection.hh>
#include <dune/fem/misc/l2norm.hh>

#include <dune/fem/misc/double.hh>

#include <dune/fem/io/file/dataoutput.hh>
#include <dune/fem/solver/timeprovider.hh>

using namespace Dune;
using namespace Fem;

struct OutputParameters1
: public LocalParameter<DataOutputParameters,OutputParameters1> {
  virtual ~OutputParameters1() {}
  //! path where the data is stored (path are always relative to fem.prefix)
  virtual std::string path() const {
    return "eoc";
  }
  //! format of output (fem.io.outputformat)
  virtual int outputformat() const {
    return 1;
  }
  //! use online grape display (fem.io.grapedisplay)
  virtual bool grapedisplay() const {
    return WANT_GRAPE;
  }
  //! save data every savestep interval (fem.io.savestep)
  virtual double savestep() const {
    return -1;
  }
  //! save data every savecount calls to write method
  virtual int savecount() const {
    return 1;
  }
  //! number for first data file (no parameter available)
  virtual int startcounter() const {
    return 0;
  }
  virtual bool willWrite(bool test) const {
    return test;
  }
};

struct OutputParameters2 :
  public LocalParameter<DataOutputParameters,OutputParameters2> {
  virtual ~OutputParameters2() {}
  //! path where the data is stored (path are always relative to fem.prefix)
  virtual std::string path() const {
    return "time";
  }
  //! format of output (fem.io.outputformat)
  virtual int outputformat() const {
    return 2;
  }
  //! save data every savestep interval (fem.io.savestep)
  virtual double savestep() const {
    return 0.1;
  }
  //! save data every savecount calls to write method
  virtual int savecount() const {
    return 0;
  }
};

// polynom approximation order of quadratures,
// at least polynom order of basis functions
const int polOrd = POLORDER;

//***********************************************************************
/*! L2 Projection of a function f:

  This is an example how to solve the equation on
  \f[\Omega = (0,1)^2 \f]

  \f[ \int_{\Omega} u \phi = \int_{\Omega} f \phi  \ \ \ in \Omega \f]
  \f[ f(x,y) = x ( 1 - x) y ( 1 - y ) \f]

  Here u is the L_2 projection of f.

  The Projection should converge to the given function f.
  with the finite element method using lagrangian elements of polynom order +1.
*/
//***********************************************************************
typedef GridSelector::GridType GridType;

//! the index set we are using
//typedef HierarchicGridPart<GridType> GridPartType;
//typedef DGAdaptiveLeafGridPart<GridType> GridPartType;
typedef AdaptiveLeafGridPart<GridType> GridPartType;

//! define the function space, \f[ \R^2 \rightarrow \R \f]
// see dune/common/functionspace.hh
//typedef MatrixFunctionSpace < double , double, dimw , 3,5 > FuncSpace;
typedef FunctionSpace < GridType :: ctype, double , dimw , 4 > FuncSpace;

//! define the function space our unkown belong to
//! see dune/fem/lagrangebase.hh
typedef DiscontinuousGalerkinSpace<FuncSpace, GridPartType,
	polOrd,CachingStorage> DiscreteFunctionSpaceType;

//! define the type of discrete function we are using , see
//! dune/fem/discfuncarray.hh
typedef AdaptiveDiscreteFunction < DiscreteFunctionSpaceType > DiscreteFunctionType;

// the exact solution to the problem for EOC calculation
struct ExactSolution
: public Fem::Function< FuncSpace, ExactSolution >
{
  typedef FuncSpace::RangeType RangeType;
  typedef FuncSpace::RangeFieldType RangeFieldType;
  typedef FuncSpace::DomainType DomainType;

  ExactSolution ( double time = 0 )
  : time_( time )
  {}

  //! f(x,y) = x*(1-x)*y*(1-y)
  void evaluate (const DomainType & x , RangeType & ret)  const
  {
    ret = 2.*cos(2.*M_PI*time_);
    for(int i=0; i<DomainType::dimension; i++)
      ret[0] *= x[i]*(1.0 -x[i]);
    for(int i=0; i<DomainType::dimension; i++)
      ret[3] *= sin(2.*M_PI*x[i]*(1.0 -x[i]));
    ret[1] = -x[1];
    ret[2] = x[0];
  }
  void evaluate (const DomainType & x , RangeFieldType time , RangeType & ret) const
  {
    evaluate ( x , ret );
  }

private:
  double time_;
};

// ********************************************************************
double algorithm (GridType& grid, DiscreteFunctionType& solution,double time=0)
{
   // create exact solution for error evaluation
   ExactSolution f( time );

   // L2 error class
   L2Norm< GridPartType > l2norm( solution.space().gridPart() );

   //! perform l2-projection
   DGL2ProjectionImpl::project(f, solution);

   // calculation L2 error
   // pol ord for calculation the error chould by higher than
   // pol for evaluation the basefunctions
   typedef DiscreteFunctionSpaceType :: RangeType RangeType;
   double error = l2norm.distance( f ,solution );
   std::cout << "\nL2 Error: " << error << std::endl;
   return sqrt(error*error);
}

template <class ConsType>
struct AddLsgErr {
  typedef typename ConsType::DiscreteFunctionSpaceType DiscreteFunctionSpaceType;
  typedef typename DiscreteFunctionSpaceType::GridPartType GridPartType;
  typedef typename GridPartType :: GridType ::
          template Codim<0> :: Entity EntityType;
  typedef typename EntityType :: Geometry GeometryImp;
  typedef typename ConsType :: DiscreteFunctionSpaceType :: FunctionSpaceType
                   ConsFunctionSpaceType;
  typedef typename ConsFunctionSpaceType :: DomainType ConsDomainType;
  typedef typename ConsFunctionSpaceType :: RangeType ConsRangeType;

  typedef FunctionSpace<double,double,
      ConsDomainType::dimension,
      3*ConsRangeType::dimension>
      FunctionSpaceType;
  typedef typename FunctionSpaceType :: DomainType DomainType;
  typedef typename FunctionSpaceType :: RangeType RangeType;
  typedef typename FunctionSpaceType :: JacobianRangeType JacobianRangeType;
  /*
  virtual std::string name(int i) const {
    const int d = ConsRangeType::dimension;
    std::string ret;
    switch (i/d) {
    case 0: ret="sol-"; break;
    case 1: ret="lsg-"; break;
    case 2: ret="err-"; break;
    }
    ret+=space_.name(i%d);
    return ret;
  }
  virtual CompType comptype(int i) const {
    const int d = ConsRangeType::dimension;
    return space_.comptype(i%d);
  }
  virtual unsigned int vecsize(int i) const {
    const int d = ConsRangeType::dimension;
    return space_.vecsize(i%d);
  }
  */
  AddLsgErr(const ConsType& Uh,double time) :
    space_(Uh.space()),
    lUh_(Uh),
    time_(time),
    entity_(0),
    initialized_(false) {
  }
  ~AddLsgErr() {
  }
  template< class PointType >
  void evaluate ( const PointType &x, RangeType& ret) const {
    assert(initialized_);
    ConsRangeType u;
    lUh_.evaluate(x,u);
    ConsRangeType u0;
    DomainType global = entity().geometry().global( coordinate( x ) );
    ExactSolution f( time_ );
    f.evaluate(global,u0);
    const int d = ConsRangeType::dimension;
    for (int i=0;i<d;i++) {
      ret[0*d+i] = u[i];
      ret[1*d+i] = u0[i];
      ret[2*d+i] = std::abs(u[i]-u0[i]);
    }
  }
  template< class PointType >
  void jacobian ( const PointType &x, JacobianRangeType& ret) const {
    abort();
  }
  //! init local function
  void init(const EntityType& en)
  {
    entity_ = &en;
    lUh_.init(en);
    initialized_ = true;
  }
private:
  const EntityType &entity() const
  {
    assert( entity_ );
    return *entity_;
  }

  typedef typename ConsType::LocalFunctionType ConsLocalFunctionType;
  const DiscreteFunctionSpaceType& space_;
  ConsLocalFunctionType lUh_;
  double time_;
  const EntityType* entity_;
  bool initialized_;
};

/*
struct Model { // : public SpaceDescriptor {
  virtual std::string name(int i) const {
    switch (i) {
    case 0: return "rho";
    case 1:
    case 2: return "momentum";
    case 3: return "energy";
    }
  }
  virtual CompType comptype(int i) const {
    switch (i) {
    case 0: return scalar;
    case 1:
    case 2: return vector;
    case 3: return scalar;
    }
  }
  virtual unsigned int vecsize(int i) const {
    switch (i) {
    case 0: return 0;
    case 1:
    case 2: return 2;
    case 3: return 0;
    }
  }
};

*/
//**************************************************
//
//  main programm, run algorithm twice to calc EOC
//
//**************************************************
int main (int argc, char **argv)
{
  MPIManager :: initialize( argc, argv );
  Parameter::append(argc,argv);
  try
  {
    int ml = (argc > 2)? atoi( argv[1] ) : 2;
    Parameter::append("parameter");
    std::vector< double> error(ml);
    std::stringstream tmp;
    tmp << dimw;
    std::string macroGridName (tmp.str());
    macroGridName += "dgrid.dgf";

    GridPtr<GridType> gridptr(macroGridName);
    GridType& grid=*gridptr;
    const int step = Dune::DGFGridInfo<GridType>::refineStepsForHalf();

    GridPartType part ( grid );
    DiscreteFunctionSpaceType linFuncSpace ( part );
    DiscreteFunctionType solution ( "sol", linFuncSpace );
    solution.clear();
    // Model model;
    // solution.space().setDescription(model);

    typedef AddLsgErr<DiscreteFunctionType> AddLsgErrType;
    AddLsgErrType evalAddLsgErr(solution,0);

    typedef LocalFunctionAdapter<AddLsgErrType> AddLsgErrFunction;
    AddLsgErrFunction addLsgErr("U",evalAddLsgErr,solution.space().gridPart());

    typedef tuple<AddLsgErrFunction*> OutputType;
    OutputType out(&addLsgErr);

    {
      OutputParameters1 param1;
      DataOutput<GridType,OutputType> output(grid,out); // ,param1);
      for(int i=0; i<ml; i+=step)
      {
        GlobalRefine::apply(grid,step);
        error[i] = algorithm ( grid , solution );
        output.write();
        if (i>0)
        {
          double eoc = log( error[i-step]/error[i]) / M_LN2;
          std::cout << "EOC = " << eoc << " \n";
        }
      }
    }

    {
      GridTimeProvider<GridType> tp(0,grid);
      // tp.setEndTime(1);
      DataOutput<GridType,OutputType> output(grid,out,tp,OutputParameters2());
      for( tp.init(0.01) ; tp.time()<=0.04 ; tp.next(0.01) )
      {
        algorithm ( grid , solution,tp.time() );
        output.write(tp);
      }
      output.write();
    }

    return 0;
  }
  catch( Exception e )
  {
    std :: cerr << e.what() << std :: endl;
    return 1;
  }
}



==> anc/xt-super/dune-fem/dune/fem/io/file/test/parameter <==
# start and end time of simulation 
fem.io.savestep: 0.1
fem.io.savecount: 1
fem.io.grapedisplay: 0
fem.io.outputformat: 2
fem.prefix: data
fem.io.datafileprefix: sol


==> anc/xt-super/dune-fem/dune/fem/io/file/test/persistencemanagertest.cc <==
#include <iostream>
#include <cmath>
#include <config.h>
#include <dune/fem/io/file/persistencemanager.hh>
#include <dune/fem/io/parameter.hh>
#include <dune/fem/solver/timeprovider.hh>
#include <dune/grid/io/file/dgfparser/dgfyasp.hh>

using namespace Dune;
using namespace Fem;
using namespace std;

/* A test class derived from PersistentObject
 * storing one double value. This value is written to
 * the global checkpoint file.
 */
struct TestClass1 : public PersistentObject {
  TestClass1(double pa) : a(pa) {}
  void set(double pa) {a=pa;}
  virtual void backup() const {
    PersistenceManager::backupValue("class1",a);
  }
  virtual void restore() {
    PersistenceManager::restoreValue("class1",a);
  }
  double a;
};
/* A test class derived from PersistentObject
 * storing one double value. This value is written to
 * a seperate file - the filename is obtained from the PersistenceManager.
 */
struct TestClass2 : public PersistentObject {
  TestClass2(double pb) : b(pb) {}
  virtual void backup() const {
    ofstream out(PersistenceManager::uniqueFileName().c_str());
    out << b;
  }
  virtual void restore() {
    ifstream in(PersistenceManager::uniqueFileName().c_str());
    in >> b;
  }
  double b;
};
/* This is a class derived from AutopersistentObject.
 * It is automatically added to the PersistenceManager on
 * construction.
 */
struct TestClassA : public AutoPersistentObject {
  TestClassA() : a(42.), b(42.) {}
  TestClassA(double pa,double pb) : a(pa), b(pb) {}
  void calc() {
    b=b*b;
    a=a+b;
  }
  virtual void backup() const {
    PersistenceManager::backupValue("classA",a);
    ofstream out(PersistenceManager::uniqueFileName().c_str());
    out << b;
  }
  virtual void restore() {
    PersistenceManager::restoreValue("classA",a);
    ifstream in(PersistenceManager::uniqueFileName().c_str());
    in >> b;
  }
  double a,b;
};

/* The main test program */
int main (int argc, char **argv) {

  MPIManager :: initialize( argc, argv );
  Parameter::append(argc,argv);
  int restart = (argc>2)? atoi( argv[1] ) : 0;

  // test adding and removing objects
  TestClass1 test1a(1.0),test1b(-sqrt(2.));  // derived from PeristentObject
  double a=-100,b=-200;                      // build in types can also be handeled
  std::string s="TEST";
  {
    TestClassA testA(42,42);   // this object is automatically persistent
    int c=-42;
    TestClass1 test1c(0.42);
    // first add objects
    persistenceManager << test1a << a << s << test1b << c << test1c;
    persistenceManager << c << test1a << a << s << test1b;
    // now remove a few
    persistenceManager >> c >> c >> test1c;
    // note that objects can be added/removed more than once - they are nevertheless
    // stored/restored only once
  }   // note that testA is removed here - but this is allowed before the first call to backup/restore

  // some more objects
  TestClass2 test2(1.0);
  TestClassA testA(5.0,2.0);
  TestClassA* testAptr = new TestClassA[10];
  persistenceManager << b << test2;

  // the TimeProvider is an example of an AutoPersistent object
  typedef YaspGrid<2> GridType;
  GridPtr<GridType> gridptr("2dgrid.dgf");
  GridType& grid=*gridptr;
  GridTimeProvider<GridType> timeProv(grid);
  GridTimeProvider<GridType> timeProv1(1,grid);

  double param;
  persistenceManager << param;

  double* aPtr = new double;
  persistenceManager << *aPtr;

  if (restart) {
    // restore
    PersistenceManager::restore("backup");
    Parameter::get("test",1e5,param);
  } else {
    // backup
    a=10;
    b=20;
    s="HALLO";
    test1a.set(-10.0);
    testA.calc();
    testA.calc();
    Parameter::get("test",1e5,param);
    *aPtr = -17.;
    PersistenceManager::backup("backup");
  }
  {
    std::cout << "Try to construct an auto-persistent object after the first call to backup:"
              << std::endl;
    TestClassA testa(testA);
    std::cout << "Delete an auto-persistent object between calls to backup:"
              << std::endl;
    delete [] testAptr;
  }
  PersistenceManager::backup("backup.end");

  // write all objects
  cout << "Data:     "
       << a << " " << b << " " << s << " ,  "
       << test1a.a << " " << test1b.a << " ,  "
       << test2.b << " ,  "
       << testA.a << " " << testA.b  << "  ,  "
       << param << "  ,  "
       << timeProv.time() << " "
       << timeProv1.time() << "  ,  "
       << *aPtr << " "
       << std::endl;
  cout << "Expected: "
       << 10 << " " << 20 << " " << "HALLO" << " ,  "
       << -10 << " " << -sqrt(2) << " ,  "
       << 1 << " ,  "
       << 25 << " " << 16  << "  ,  "
       << 100000 << "  ,  "
       << 0 << " "
       << 1 << "  ,  "
       << -17 << " "
       << std::endl;

  return 0;
}


==> anc/xt-super/dune-fem/dune/fem/io/file/vtkio.hh <==
#ifndef DUNE_FEM_VTKIO_HH
#define DUNE_FEM_VTKIO_HH

#include <dune/common/typetraits.hh>

#include <dune/grid/io/file/vtk/vtkwriter.hh>
#include <dune/grid/io/file/vtk/subsamplingvtkwriter.hh>

#include <dune/fem/version.hh>
#include <dune/fem/io/parameter.hh>

#include <dune/fem/misc/threads/threadmanager.hh>
#include <dune/fem/misc/threads/domainthreaditerator.hh>

namespace Dune
{

  namespace Fem
  {

    // Internal Forward Declarations
    // -----------------------------

    template< class GridPart, bool subsampling = false >
    class VTKIO;



    // VTKFunctionWrapper
    // ------------------

    template< class DF >
    class VTKFunctionWrapper
    : public VTKFunction< typename DF::DiscreteFunctionSpaceType::GridPartType::GridViewType >
    {
      typedef VTKFunctionWrapper< DF > ThisType;

    public:
      enum TypeOfField { real, complex_real, complex_imag };
      typedef DF DiscreteFunctionType;

      typedef typename DiscreteFunctionType::LocalFunctionType LocalFunctionType;
      typedef typename DiscreteFunctionType::DiscreteFunctionSpaceType
        DiscreteFunctionSpaceType;

      static const int dimRange = DiscreteFunctionSpaceType::dimRange;
      static const int dimDomain = DiscreteFunctionSpaceType::dimDomain;

      typedef typename DiscreteFunctionSpaceType::DomainType DomainType;
      typedef typename DiscreteFunctionSpaceType::RangeType RangeType;

      typedef typename DiscreteFunctionSpaceType::GridPartType GridPartType;
      typedef typename DiscreteFunctionSpaceType::GridPartType::template Codim< 0 >::EntityType EntityType;

      typedef typename EntityType::Geometry::LocalCoordinate LocalCoordinateType;


      //! constructor taking discrete function
      VTKFunctionWrapper ( const DiscreteFunctionType& df,
                           const std::string& dataName,
                           int component, bool vector, TypeOfField typeOfField )
      : discFunc_( df ),
        name_( ( dataName.size() > 0 ) ? dataName : df.name() ),
        vector_( vector ),
        typeOfField_( typeOfField ),
        component_( component )
      {}

      //! virtual destructor
      virtual ~VTKFunctionWrapper ()
      {}

      //! return number of components
      virtual int ncomps () const
      {
        return (!vector_) ? 1 : 3; // dimDomain;
      }

      //! evaluate single component comp in
      //! the entity
      virtual double evaluate ( int comp, const EntityType &e, const LocalCoordinateType &xi ) const
      {
        typedef typename LocalFunctionType::RangeFieldType RangeFieldType;
        const LocalFunctionType lf = discFunc_.localFunction(e);
        RangeType val;
        lf.evaluate(xi,val);
        RangeFieldType outVal( 0 );
        if (vector_)
        {
          if( comp <= dimDomain )
            outVal = val[ comp + component_ ] ;
        }
        else
          outVal = val[ component_ ] ;
        if (typeOfField_ == TypeOfField::real || typeOfField_ == TypeOfField::complex_real )
          return std::real( outVal );
        else
          return std::imag( outVal );
      }

      //! get name
      virtual std::string name () const
      {
        std::stringstream ret;
        ret << name_;
        if (typeOfField_ == TypeOfField::complex_real)
          ret << "_real_";
        if (typeOfField_ == TypeOfField::complex_imag)
          ret << "_imag_";
        if (vector_)
          ret << "_vec" << component_;
        else
          ret << component_;
        return ret.str();
      }

    private:
      const DiscreteFunctionType &discFunc_;
      const std::string name_ ;
      const bool vector_;
      const TypeOfField typeOfField_;
      const int component_;
    };



    // VTKIOBase
    // ---------

    //! /brief Output using VTK
    template< class GridPart, bool subsampling >
    class VTKIOBase
    {
      typedef VTKIOBase< GridPart, subsampling > ThisType;

    protected:
      typedef typename GridPart::GridViewType GridViewType;

      class VTKWriter;
      class SubsamplingVTKWriter;

      typedef typename conditional< subsampling, SubsamplingVTKWriter, VTKWriter >::type
        VTKWriterType;

    public:
      typedef GridPart GridPartType;

      typedef typename GridPartType::GridType GridType;
      typedef typename GridPartType::IndexSetType IndexSetType;

    protected:
      class PartitioningData
        : public VTKFunction< GridViewType >
      {
        typedef PartitioningData   ThisType;

      public:
        typedef typename GridViewType :: template Codim< 0 >::Entity EntityType;
        typedef typename EntityType::Geometry::LocalCoordinate LocalCoordinateType;

        typedef DomainDecomposedIteratorStorage< GridPartType >  ThreadIteratorType;

        //! constructor taking discrete function
        PartitioningData( const GridPartType& gridPart,
                          const std::string& name,
                          const int rank, const int nThreads )
          : iterators_( gridPart ), name_( name ), rank_( rank ), nThreads_( nThreads ) {}

        //! virtual destructor
        virtual ~PartitioningData () {}

        //! return number of components
        virtual int ncomps () const { return 1; }

        //! evaluate single component comp in
        //! the entity
        virtual double evaluate ( int comp, const EntityType &e, const LocalCoordinateType &xi ) const
        {
          const int thread = iterators_.thread( e );
          return (nThreads_ < 0) ? double( rank_ ) : double( rank_ * nThreads_ + thread );
        }

        //! get name
        virtual std::string name () const
        {
          return name_;
        }

      private:
        ThreadIteratorType iterators_;
        const std::string name_;
        const int rank_;
        const int nThreads_;

      };

      class VolumeData
        : public VTKFunction< GridViewType >
      {
        typedef PartitioningData   ThisType;

      public:
        typedef typename GridViewType :: template Codim< 0 >::Entity EntityType;
        typedef typename EntityType::Geometry::LocalCoordinate LocalCoordinateType;

        typedef DomainDecomposedIteratorStorage< GridPartType >  ThreadIteratorType;

        //! constructor taking discrete function
        VolumeData() {}

        //! virtual destructor
        virtual ~VolumeData () {}

        //! return number of components
        virtual int ncomps () const { return 1; }

        //! evaluate single component comp in
        //! the entity
        virtual double evaluate ( int comp, const EntityType &e, const LocalCoordinateType &xi ) const
        {
          return e.geometry().volume();
        }

        //! get name
        virtual std::string name () const
        {
          return std::string("volume");
        }
      };

      int getPartitionParameter() const
      {
        // 0 = none, 1 = MPI ranks only, 2 = ranks + threads, 3 = like 1 and also threads only
        const std::string names[] = { "none", "rank", "rank+thread", "rank/thread" };
        return Parameter :: getEnum ("fem.io.partitioning", names, 0 );
      }

    protected :
      VTKIOBase ( const GridPartType &gridPart, VTKWriterType *vtkWriter )
      : gridPart_( gridPart ),
        vtkWriter_( vtkWriter ),
        addPartition_( getPartitionParameter() )
      {
        static const std::string typeTable[] = { "ascii", "base64", "appended-raw", "appended-base64" };
        static const VTK::OutputType typeValue[] = { VTK::ascii, VTK::base64, VTK::appendedraw, VTK::appendedbase64 };
        type_ = typeValue[ Parameter::getEnum( "fem.io.vtk.type", typeTable, 2 ) ];
      }

      void addPartitionData( const int myRank = -1 )
      {
        if( addPartition_ > 0 )
        {
          std::shared_ptr<VolumeData> volumePtr( std::make_shared<VolumeData>() );
          vtkWriter_->addCellData( volumePtr );

          const int rank = ( myRank < 0 ) ? gridPart_.comm().rank() : myRank ;
          const int nThreads = ( addPartition_ > 1 ) ? ThreadManager::maxThreads() : 1 ;
          if( addPartition_ <= 2 )
          {
            std::shared_ptr<PartitioningData> dataRankPtr( std::make_shared<PartitioningData>(gridPart_, "rank", rank, nThreads) );
            vtkWriter_->addCellData( dataRankPtr );
          }
          else
          {
            // rank only visualization
            std::shared_ptr<PartitioningData> dataRankPtr( std::make_shared<PartitioningData>(gridPart_, "rank", rank, -1) );
            vtkWriter_->addCellData( dataRankPtr );
            // thread only visualization
            std::shared_ptr<PartitioningData> dataThreadPtr( std::make_shared<PartitioningData>(gridPart_, "thread", 0, nThreads) );
            vtkWriter_->addCellData( dataThreadPtr );
          }
          addPartition_ = 0 ;
        }
      }

      template < class DF >
      static bool notComplex()
      {
        typedef typename DF::RangeFieldType RangeFieldType;
        typedef typename Dune::FieldTraits< RangeFieldType >::real_type RealType;
        return ! std::is_same< typename std::remove_cv<RangeFieldType>::type, std::complex<RealType> >::value;
      }

    public:
      ~VTKIOBase ()
      {
        delete vtkWriter_;
      }

      //! return grid part
      const GridPartType &gridPart () const
      {
        return gridPart_;
      }

      template< class DF >
      void addCellData( DF &df , const std::string& dataName = "" )
      {
        static const int dimRange = DF::FunctionSpaceType::dimRange;
        for( int i = 0;i < dimRange; ++i )
        {
          if ( notComplex<DF>() )
          {
            std::shared_ptr<VTKFunctionWrapper< DF > > ptr( std::make_shared<VTKFunctionWrapper< DF > >( df, dataName, i,
                  false, VTKFunctionWrapper<DF>::TypeOfField::real) );
            vtkWriter_->addCellData( ptr );
          }
          else
          {
            std::shared_ptr<VTKFunctionWrapper< DF > > ptrR( std::make_shared<VTKFunctionWrapper< DF > >( df, dataName, i,
                  false, VTKFunctionWrapper<DF>::TypeOfField::complex_real) );
            vtkWriter_->addCellData( ptrR );
            std::shared_ptr<VTKFunctionWrapper< DF > > ptrI( std::make_shared<VTKFunctionWrapper< DF > >( df, dataName, i,
                  false, VTKFunctionWrapper<DF>::TypeOfField::complex_imag) );
            vtkWriter_->addCellData( ptrI );
          }
        }
      }

      template< class DF >
      void addVectorCellData( DF &df,
                              const std::string& dataName = "" ,
                              int startPoint = 0 )
      {
        if ( notComplex<DF>() )
        {
          std::shared_ptr<VTKFunctionWrapper< DF > > ptr( std::make_shared<VTKFunctionWrapper< DF > >( df, dataName, startPoint,
                  true, VTKFunctionWrapper<DF>::TypeOfField::real) );
          vtkWriter_->addCellData( ptr );
        }
        else
        {
          std::shared_ptr<VTKFunctionWrapper< DF > > ptrR( std::make_shared<VTKFunctionWrapper< DF > >( df, dataName, startPoint,
                  true, VTKFunctionWrapper<DF>::TypeOfField::complex_real) );
          vtkWriter_->addCellData( ptrR );
          std::shared_ptr<VTKFunctionWrapper< DF > > ptrI( std::make_shared<VTKFunctionWrapper< DF > >( df, dataName, startPoint,
                  true, VTKFunctionWrapper<DF>::TypeOfField::complex_imag) );
          vtkWriter_->addCellData( ptrI );
        }
      }

      template< class DF >
      void addVertexData( DF &df, const std::string& dataName = "" )
      {
        static const int dimRange = DF::FunctionSpaceType::dimRange;
        std::string name = ( dataName.size() > 0 ) ? dataName : df.name() ;
        for( int i = 0;i < dimRange; ++i )
        {
          if ( notComplex<DF>() )
          {
            std::shared_ptr<VTKFunctionWrapper< DF > > ptr( std::make_shared<VTKFunctionWrapper< DF > >( df, dataName, i,
                  false, VTKFunctionWrapper<DF>::TypeOfField::real) );
            vtkWriter_->addVertexData( ptr );
          }
          else
          {
            std::shared_ptr<VTKFunctionWrapper< DF > > ptrR( std::make_shared<VTKFunctionWrapper< DF > >( df, dataName, i,
                  false, VTKFunctionWrapper<DF>::TypeOfField::complex_real) );
            vtkWriter_->addVertexData( ptrR );
            std::shared_ptr<VTKFunctionWrapper< DF > > ptrI( std::make_shared<VTKFunctionWrapper< DF > >( df, dataName, i,
                  false, VTKFunctionWrapper<DF>::TypeOfField::complex_imag) );
            vtkWriter_->addVertexData( ptrI );
          }
        }
      }

      template< class DF >
      void addVectorVertexData( DF &df,
                                const std::string& dataName = "" ,
                                int startPoint = 0 )
      {
        if ( notComplex<DF>() )
        {
          std::shared_ptr<VTKFunctionWrapper< DF > > ptr( std::make_shared<VTKFunctionWrapper< DF > >( df, dataName, startPoint,
                  true, VTKFunctionWrapper<DF>::TypeOfField::real) );
          vtkWriter_->addVertexData( ptr );
        }
        else
        {
          std::shared_ptr<VTKFunctionWrapper< DF > > ptrR( std::make_shared<VTKFunctionWrapper< DF > >( df, dataName, startPoint,
                  true, VTKFunctionWrapper<DF>::TypeOfField::complex_real) );
          vtkWriter_->addVertexData( ptrR );
          std::shared_ptr<VTKFunctionWrapper< DF > > ptrI( std::make_shared<VTKFunctionWrapper< DF > >( df, dataName, startPoint,
                  true, VTKFunctionWrapper<DF>::TypeOfField::complex_imag) );
          vtkWriter_->addVertexData( ptrI );
        }
      }

      void clear ()
      {
        vtkWriter_->clear();
      }

      std::string write ( const std::string &name, VTK::OutputType type )
      {
        addPartitionData();
        size_t pos = name.find_last_of( '/' );
        if( pos != name.npos )
          return vtkWriter_->pwrite( name.substr( pos+1, name.npos ), name.substr( 0, pos ), "", type );
        else
          return vtkWriter_->write( name, type );
      }

      std::string write ( const std::string &name )
      {
        return write( name, type_ );
      }

      std::string pwrite ( const std::string &name,
                           const std::string &path,
                           const std::string &extendpath,
                           VTK::OutputType type )
      {
        addPartitionData();
        return vtkWriter_->pwrite( name, path, extendpath, type );
      }

      std::string pwrite ( const std::string &name,
                           const std::string &path,
                           const std::string &extendpath )
      {
        return pwrite( name, path, extendpath, type_ );
      }

      std::string write ( const std::string &name,
                          VTK::OutputType type,
                          const int rank,
                          const int size )
      {
        addPartitionData( rank );
        return vtkWriter_->write( name, type, rank, size );
      }

      std::string write ( const std::string &name,
                          const int rank,
                          const int size )
      {
        return write( name, type_, rank, size );
      }

    protected:
      const GridPartType &gridPart_;
      VTKWriterType *vtkWriter_;
      int addPartition_;
      VTK::OutputType type_;
    };



    // VTKIOBase::VTKWriter
    // --------------------

    template< class GridPart, bool subsampling >
    class VTKIOBase< GridPart, subsampling >::VTKWriter
    : public Dune::VTKWriter< GridViewType >
    {
      typedef Dune::VTKWriter< GridViewType > BaseType;

    public:
      // make all write methods public for data convert
      using BaseType::write;
      using BaseType::pwrite;

      //! constructor
      VTKWriter( const GridPartType &gridPart,
                 VTK::DataMode dm = VTK::conforming )
      : BaseType( static_cast< GridViewType > ( gridPart ), dm )
      {}
    };



    // VTKIOBase::SubSamplingVTKWriter
    // -------------------------------

    template< class GridPart, bool subsampling >
    class VTKIOBase< GridPart, subsampling >::SubsamplingVTKWriter
    : public Dune::SubsamplingVTKWriter< GridViewType >
    {
      typedef Dune::SubsamplingVTKWriter< GridViewType > BaseType;

    public:
      // make all write methods public for data convert
      using BaseType::write;
      using BaseType::pwrite;

      //! constructor
      SubsamplingVTKWriter( const GridPartType &gridPart,
                            const int level,
                            bool coerceToSimplex = false )
      : BaseType( static_cast< GridViewType > ( gridPart ),
                  level, coerceToSimplex )
      {}
    };



    // VTKIO (without subsampling)
    // ---------------------------

    template< class GridPart >
    class VTKIO< GridPart, false >
    : public VTKIOBase< GridPart, false >
    {
      typedef VTKIO< GridPart > ThisType;
      typedef VTKIOBase< GridPart, false > BaseType;

      typedef typename BaseType::VTKWriterType VTKWriterType;

    public:
      typedef typename BaseType::GridPartType GridPartType;

      explicit VTKIO ( const GridPartType &gridPart,
                       VTK::DataMode dm = VTK::conforming )
      : BaseType( gridPart, new VTKWriterType( gridPart, dm ) )
      {}
    };



    // VTKIO (with subsampling)
    // ------------------------

    template< class GridPart >
    class VTKIO< GridPart, true >
    : public VTKIOBase< GridPart , true >
    {
      typedef VTKIO< GridPart, true > ThisType;
      typedef VTKIOBase< GridPart, true > BaseType;

       typedef typename BaseType::VTKWriterType VTKWriterType;

    public:
      typedef typename BaseType::GridPartType GridPartType;

      explicit VTKIO ( const GridPartType &gridPart,
                       unsigned int level = 0,
                       bool coerceToSimplex = false )
      : BaseType( gridPart, new VTKWriterType( gridPart, level, coerceToSimplex ) )
      {}
    };



    // SubsamplingVTKIO
    // ----------------

    template< class GridPart >
    class SubsamplingVTKIO
    : public VTKIO< GridPart, true >
    {
      typedef SubsamplingVTKIO< GridPart > ThisType;
      typedef VTKIO< GridPart, true > BaseType;

    public:
      typedef typename BaseType::GridPartType GridPartType;

      explicit SubsamplingVTKIO ( const GridPartType &gridPart,
                                  unsigned int level = 0,
                                  bool coerceToSimplex = false )
      : BaseType( gridPart, level, coerceToSimplex )
      {}
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_VTKIO_HH


==> anc/xt-super/dune-fem/dune/fem/io/io.cc <==
#include <config.h>

#include <fstream>
#include <iostream>
#include <cstdio>

#include <sys/stat.h>
#include <dirent.h>

#include <dune/fem/io/io.hh>
#include <dune/common/exceptions.hh>

namespace Dune
{

  namespace Fem
  {

    bool createDirectory ( const std::string &inName )
    {
      std::string name = inName;

      // strip of last character if it is a '/'
      if( name[ name.size() - 1 ] == '/' )
        name = name.substr( 0, name.size() -1 );

      // try to open directory (returns null pointer, if path does not exist)
      DIR *dir = opendir( name.c_str() );
      if( dir != 0 )
      {
        if( closedir( dir ) < 0 )
          std::cerr << "Error: Could not close directory." << std::endl;
        return true;
      }

      // try to create the father directory
      size_t pos = name.rfind( '/' );
      if( pos != std::string::npos )
      {
        const std::string father = name.substr( 0, pos );
        if( !createDirectory( father ) )
          return false;
      }

      // try to create the new child directory
      mode_t mode = S_IRWXU | S_IRGRP | S_IXGRP | S_IROTH | S_IXOTH;
      return (mkdir( name.c_str(), mode ) >= 0);
    }


    bool fileExists ( const std::string &name )
    {
      std::ifstream file( name.c_str() );
      return file.is_open();
    }


    bool directoryExists ( const std::string &name )
    {
      // if directory does not exist return false
      DIR* directory = opendir( name.c_str() );
      const bool directoryExists = (directory != 0);
      // close directory again
      closedir( directory );
      return directoryExists;
    }


    std::string executeCommand ( const std::string &command )
    {
      std::string returnString;
      FILE *pipe = popen( command.c_str(), "r" );

      if( !pipe )
        DUNE_THROW( IOError, "Unable to execute '" << command << "'." );

      std::size_t size;
      do
      {
        char buffer[ 4096 ];
        size = fread( buffer, sizeof( char ), sizeof( buffer ) / sizeof( char ), pipe );
        returnString.append( buffer, size );
      }
      while( size > std::size_t( 0 ) );

      const int status = pclose( pipe );
      if( status != 0 )
        DUNE_THROW( IOError, "Command '" << command << "' returned unsuccessfully (" << status << ")." );

      return returnString;
    }

  } // namespace Fem

} // namespace Dune


==> anc/xt-super/dune-fem/dune/fem/io/io.hh <==
#ifndef DUNE_FEM_IO_HH
#define DUNE_FEM_IO_HH

#include <iostream>

namespace Dune
{

  namespace Fem
  {

    /** \brief create a directory
     *
     *  \param[in]  name  name of the directory to create
     *
     *  \returns whether the directory has been successfully created
     */
    bool createDirectory ( const std::string &name );

    /** \brief check whether a file exists
     *
     *  \param[in]  name  name of the file to check
     *
     *  \return true if the file exists, false otherwise
     */
    bool fileExists ( const std::string &name );

    /** \brief check whether a directory exists
     *
     *  \param[in]  name  name of the directory to check
     *
     *  \returns true if the directory exists, false otherwise
     */
    bool directoryExists ( const std::string &name );

    /** \brief executes a command and return the output
     *
     *  \param[in]  command   command to execute
     *
     *  \returns the output of the executed command
     *
     *  \note  This command throws an exception if the command
     *         returns unsuccsessfully.
     */
    std::string executeCommand ( const std::string &command );

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_IO_HH


==> anc/xt-super/dune-fem/dune/fem/io/parameter.hh <==
#ifndef DUNE_FEM_PARAMETER_HH
#define DUNE_FEM_PARAMETER_HH

#include <algorithm>
#include <fstream>
#include <iostream>
#include <map>
#include <queue>
#include <sstream>
#include <string>
#include <type_traits>

#include <dune/common/exceptions.hh>

#include <dune/grid/io/file/dgfparser/dgfparser.hh>

#include <dune/fem/io/io.hh>
#include <dune/fem/misc/mpimanager.hh>

namespace Dune
{

  namespace Fem
  {

    /** \addtogroup Parameter

        Handling Parameters, i.e., values that can be set after compilation, in
        dune-fem is extremely easy. Just add
        \code
        Dune::MPIManager::initialize( argc, argv );
        Dune::Parameter::append( argc, argv );
        \endcode
        at the head of your main function. Parameters are strings of the
        format "key: value". Any command line argument containing a colon
        will thus be interpreted as a parameter.

        \note All parameter keys are case sensitive.
        \note Found parameters are removed from the command line.

        There are 8 static methods in Parameter to obtain the value of a
        parameter. They are divided by the following criteria:
        - \b Default \b Value: The methods taking a default value will return the
          default, if the parameter has not been specified by the user.
          Additionally, they will add "\e key : \e value" to the database. The
          methods not taking a default value will throw an exception, if the
          parameter could not be found in the database.
        - \b Return \b Value: For convenience, there is always a method (called
          getValue) returning the value of the parameter. If you do not want to
          rely on return value optimization, use the method (called get) taking
          a reference to the return variable as an argument.
        - \b Validation: It is often necessary to make sure the value satisfies
          certain constraints. For this purpose, some methods take a validator
          as an argument.
        .

        Of course, you don't have to pass every parameter on the command line.
        They can also be gathered in files. Parameter provides a kind of include
        mechanism. Whenever a parameter with key "paramfile" is encountered, the
        value is interpreted as a paramter file to include.

        Fem parameters can also be appended to the parameter list via an DGF file.
        The method
        \code
        appendDGF( "macrogrid.dgf" );
        \endcode
        reads in the DGF-block:
        \code
        FemParameter

        #
        \endcode
        from file "macrogrid.dgf". All parameters defined within this block are appended
        to the parameter list.


        If a parameter is defined multiply, the first definition is added to the
        database. All later definitions are ignored. Therefore it is important to
        know the exact behaviour of the "paramfile" parameter:
        - All parameters in the current file (or the command line) are added
          first.
        - If there were includes, they are processed in the order of appearance.
        - Should an included file have includes, they are added depth-first,
          i.e., The includes of one included file are parsed down to the last
          file included, before the includes of the next included file are
          considered.
        .

        All parameter names defined by dune-fem should conform to the following
        naming convention:
        \code
        fem.<group>.<parameter>
        \endcode
        The group name can be omitted if necessary.

        An example is the parameter
        \code
        fem.verboserank
        \endcode
        This can beused throughout the the program; by calling:
        \code
        Parameter::verbose()
        \endcode
        If verbose is set, information concerning the parameters read will
        be output to stdout.

        \b Parameter Substitution: \b
        Parameter can consist of parts of other parameters. In order to resolve this
        dependency, the  substituted parameter is put into $(NewParameter) brackets.
        A smale example for this is
        \code
        N: 128
        parameter1: macrogrid_$(N).dgf
        \endcode
        results in
        \code
        parameter1: macrogrid_128.dgf
        \endcode
        This can be used when on parameter controls several other parameters, such like the
        number of cells in the macrogrid.

        \b Shell Program executions:\b
        Out of the Parameter file shell scripts/commands can be called in order to
        calculate the value of a parameter. The object which should be executed
        has to be put into $[command] brackets.
        \code
        parameter1: $[ ./script.sh]
        \endcode
        with the script.sh
        \code
        #!/bin/bash
        echo 'HalloWorld';
        \endcode
        This smale example resolves the parameter to have the value 'HalloWorld'

        If $ is used explicite in a parameter value, $$ kills the substitution
        of the parameter.

        Here is an example usage:
        \code
        #include <dune/fem/io/parameter.hh>

        int globalFlag;

        int main ( int argc, char **argv )
        {
          Dune::Fem::MPIManager::initialize( argc, argv );
          Dune::Fem::Parameter::append( argc, argv );

          // get parameters
          double startTime = Parameter::getValue< double >( "starttime", 0.0 );
          auto validator = [ startTime ]( double time ) { return time > startTime; };
          double endTime = Parameter::getValidValue< double >( "endtime", validator );

          Dune::Fem::Parameter::get( "flag", 0, globalFlag );

          if( Dune::Fem::Parameter::verbose() )
            std::cout << "Computing from " << startTime << " to " << endTime << std::endl;

          // ...

          std::ofstream results( Dune::Fem::Parameter::outputPrefix() + "/results" );

          // ...

          Dune::Fem::Parameter::write( "parameter.log" );
        }
        \endcode
     */

    class ParameterNotFound
    : public Exception
    {};

    class ParameterInvalid
    : public Exception
    {};



    // ParameterParser
    // ---------------

    template< class T >
    struct ParameterParser
    {
      static bool parse ( const std::string &s, T &value )
      {
        std::istringstream in( s );
        in >> value;
        if( std::is_same<T,std::string>::value && s.empty() )
          return true;
        if( in.fail() )
          return false;
        char eof;
        in >> eof;
        return in.eof();
      }

      static std::string toString ( const T &value )
      {
        std::ostringstream out;
        out << value;
        return out.str();
      }
    };

    template<>
    struct ParameterParser< bool >
    {
      static bool parse ( const std::string &s, bool &value )
      {
        std::string w;
        if( ParameterParser< std::string >::parse( s, w ) )
        {
          if( (w == std::string( "false" )) || (w == std::string( "no" )) || (w == std::string( "0" )) )
          {
            value = false;
            return true;
          }

          if( (w == std::string( "true" )) || (w == std::string( "yes" )) || (w == std::string( "1" )) )
          {
            value = true;
            return true;
          }
        }
        return false;
      }

      static std::string toString ( const bool &value )
      {
        return std::string( value ? "true" : "false" );
      }
    };

    template< class F, int m, int n >
    struct ParameterParser< FieldMatrix< F, m, n > >
    {
      static bool parse ( const std::string &s, FieldMatrix< F, m, n > &value )
      {
        std::istringstream in( s );
        char c;
        for( int i = 0; i < m; ++i )
        {
          if( i > 0 )
          {
            in >> c;
            if( c != ',' )
              return false;
          }

          for( int j = 0; j < n; ++j )
            in >> value[ i ][ j ];
        }
        in >> c; // read eof
        return in.eof();
      }

      static std::string toString ( const FieldMatrix< F, m, n > &value )
      {
        std::ostringstream out;
        for( int i = 0; i < m; ++i )
        {
          out << (i > 0 ? "," : "");
          for( int j = 0; j< n; ++j )
            out << " " << value[ i ][ j ];
        }
        return out.str();
      }
    };



    /** \class Parameter
        \brief Container for User Specified Parameters

        The class Parameter provides parameters collected from given parameter
        files or the command line in a unified and easy to use way.

        This class adheres to the singleton concept, i.e., all methods are static
        and internally use a single instance of this object to store all data.
     */
    class Parameter
    {
      typedef Parameter ThisType;

      struct Value
      {
        enum ShadowStatus{ unresolved, resolved, resolving};
        Value() : used(false), hasDefault(false), isDefault(false), shadowStatus(unresolved) {}

        std::string value, fileName, defaultValue;
        bool used, hasDefault, isDefault;
        ShadowStatus shadowStatus;
      };

      struct DGFBlock;

      enum CheckDefaultType { checkDefaultDisable, checkDefaultEnable };

      typedef std::map< std::string, Value > ParameterMapType;

      Parameter ()
      : verboseRank_( -1 ),
        enableShadows_( false )
      {}

      // Prohibit copying and assignment
      Parameter ( const ThisType & );
      ThisType &operator= ( const ThisType & );

      static ThisType &instance ()
      {
        static ThisType theInstance;
        return theInstance;
      }

      Value *find ( const std::string &key );

      const std::string &map ( const std::string &key, const CheckDefaultType checkDefault = checkDefaultEnable );
      template <class T>
      const std::string &map ( const std::string &key, const T &value );

      const std::string &insert ( const std::string &key, const std::string &value );

      static std::string stripComment ( const std::string &line );
      static std::string trim ( const std::string &s );

      bool insert ( const std::string &s, std::queue< std::string > &includes );

      void processDGF ( const std::string &filename );
      void processFile ( const std::string &filename );
      void processIncludes( std::queue< std::string > &includes );

      std::string resolveEscape ( const std::string &key, std::string &value );
      void resolveShadows( const std::string &key, Value &val );
      std::string getShadowKey( const std::string key, const char delimter, std::string &value );

#if 0
      void replace ( const std::string &key, const std::string &value );
#endif

    public:
      /** \brief add parameters from the command line
          RangeType gRight;
       *
       *  This mehtod adds all parameters (strings containing a colon) in the
       *  command line to the container. The parameters are then removed from the
       *  command line.
       *
       * \param[in]  argc  number of arguments (as given to main)
       * \param[in]  argv  vector of arguments (as given to main)
       */
      static void append ( int &argc, char **argv );

      /** \brief add a single parameter to the container
       *
       *  \param[in]  key    key of the parameter to add
       *  \param[in]  value  value of the parameter to add
       */
      static void append ( const std::string &key, const std::string &value )
      {
        if( key != "paramfile" )
        {
          instance().curFileName_ = "program code";
          instance().insert( key, value );
        }
        else
          instance().processFile( value );
      }

      /** \brief add parameters from a file to the container
       *
       * \param[in]  filename  name of the file containing the parameters
       */
      static void append ( const std::string &filename )
      {
        instance().processFile( filename );
      }

      /** \brief add parameters from a DGF file to the container
       *
       *  Parameters can also be read from a DGF file containing a 'FemParameter'
       *  block.
       *
       *  \param[in]  filename  name of the DGF file containing the parameters
       */
      static void appendDGF ( const std::string &filename )
      {
        instance().processDGF( filename );
      }

      /** \brief clear all parameters
       */
      static void clear ()
      {
        instance().params_.clear();
      }

#if 0
      template <class T>
      static void replaceKey ( const std::string& key, const T& value )
      {
        std::stringstream valueStr;
        valueStr << value;
        instance().replace( key,valueStr.str() );
      }
#endif

      /** \brief find out, whether a parameter is defined in the container
       *
       *  \param[in]   key    name of the parameter to check
       *
       *  \returns \b true, if the parameter is found in the container,
       *           \b false otherwise
       */
      static bool exists ( const std::string &key )
      {
        return (instance().find( key ) != 0);
      }

      /** \brief get a mandatory parameter from the container
       *
       *  \note This method throws an exception, if the parameter cannot be
       *        found.
       *
       *  \param[in]   key    name of the parameter to get
       *  \param[out]  value  value of the parameter
       */
      template< class T >
      static void get ( const std::string &key, T &value )
      {
        if( !ParameterParser< T >::parse( instance().map( key ), value ) )
          DUNE_THROW( ParameterInvalid, "Parameter '" << key << "' invalid." );
      }

      /** \brief get an optional parameter from the container
       *
       *  \note This method returns a default value, if the parameter cannot be
       *        found.
       *
       *  \param[in]   key           name of the parameter to get
       *  \param[in]   defaultValue  default value for this parameter
       *  \param[out]  value         value of the parameter
       */
      template< class T >
      static void get ( const std::string &key, const T &defaultValue, T &value );

      /** \brief get an optional parameter from the container special case for string
       *
       *  \note This method returns a default value, if the parameter cannot be
       *        found.
       *
       *  \param[in]   key           name of the parameter to get
       *  \param[in]   defaultValue  default value for this parameter
       *  \param[out]  value         value of the parameter
       */
      static void get ( const std::string &key, const char* defaultValue, std::string &value );

      /** \brief get a mandatory parameter from the container
       *
       *  \note This method throws an exception, if the parameter cannot be
       *        found.
       *
       *  \param[in]   key        name of the parameter to get
       *  \param[in]   validator  validator for the parameter value
       *  \param[out]  value      value of the parameter
       */
      template< class T, class Validator >
      static void getValid ( const std::string &key, const Validator &validator, T &value );

      /** \brief get an optional parameter from the container
       *
       *  \note This method returns a default value, if the parameter cannot be
       *        found.
       *
       *  \param[in]   key           name of the parameter to get
       *  \param[in]   defaultValue  default value for this parameter
       *  \param[in]   validator     validator for the parameter value
       *  \param[out]  value         value of the parameter
       */
      template< class T, class Validator >
      static void getValid ( const std::string &key, const T &defaultValue, const Validator &validator, T &value );

      /** \brief get a mandatory parameter from the container
       *
       *  \note This method throws an exception, if the parameter cannot be
       *        found.
       *
       *  \param[in]   key    name of the parameter to get
       *
       *  \returns value of the parameter
       */
      template< class T >
      static T getValue ( const std::string &key )
      {
        T value;
        get( key, value );
        return value;
      }

      /** \brief get an optional parameter from the container
       *
       *  \note This method returns a default value, if the parameter cannot be
       *        found.
       *
       *  \param[in]   key           name of the parameter to get
       *  \param[in]   defaultValue  default value for this parameter
       *
       *  \returns value of the parameter
       */
      template< class T >
      static T getValue ( const std::string &key, const T &defaultValue )
      {
        T value = defaultValue;
        get( key, defaultValue, value );
        return value;
      }

      /** \brief get an optional parameter from the container
       *
       *  \note This method returns a default value, if the parameter cannot be
       *        found.
       *
       *  \param[in]   key           name of the parameter to get
       *  \param[in]   validator     validator for the parameter value
       *
       *  \returns value of the parameter
       */
      template< class T, class Validator >
      static T getValidValue ( const std::string &key, const Validator &validator )
      {
        T value;
        getValid( key, validator, value );
        return value;
      }


      /** \brief get an optional parameter from the container
       *
       *  \note This method returns a default value, if the parameter cannot be
       *        found.
       *
       *  \param[in]   key           name of the parameter to get
       *  \param[in]   defaultValue  default value for this parameter
       *  \param[in]   validator     validator for the parameter value
       *
       *  \returns value of the parameter
       */
      template< class T, class Validator >
      static T getValidValue ( const std::string &key, const T &defaultValue, const Validator &validator )
      {
        T value;
        getValid( key, defaultValue, validator, value );
        return value;
      }

      template< int n >
      static int getEnum ( const std::string &key, const std::string (&values)[ n ] );
      template< int n >
      static int getEnum ( const std::string &key, const std::string (&values)[ n ], const int defaultValue );
    protected:
      template< int n >
      static int getEnumeration( const std::string &key, const std::string& value, const std::string (&values)[ n ]);

    public:
      /** \brief obtain common output path
       *
       *  For parallel jobs you need two different output paths:
       *  - Data common to all processes should be written to commonOutputPath().
       *    Only one process (i.e., rank 0) should write this data.
       *  - Data unique to each process should be written to outputPath().
       *    Each process should write this data.
       *  .
       *
       *  \returns value of parameter 'fem.prefix', which defaults to '.'.
       */
      static std::string commonOutputPath ()
      {
        return instance().map( "fem.prefix", std::string(".") );
      }

      /** \brief obtain unique output path for this process
       *
       *  For parallel jobs you need two different output paths:
       *  - Data common to all processes should be written to commonOutputPath().
       *    Only one process (i.e., rank 0) should write this data.
       *  - Data unique to each process should be written to outputPath().
       *    Each process should write this data.
       *  .
       *
       *  \returns \<prefix\>/p\<rank\>, where
       *  - \<prefix\> denotes the value of 'fem.prefix', which defaults to '.',
       *  - \<rank\> denots the this processes rank.
       *  .
       */
      static std::string outputPath ();

      /** \brief obtain common input path
       *
       *   This common input path could for example be used for the
       *   determination of the location of parameter and grid files
       *
       *  \returns value of parameter 'fem.input.prefix', which defaults to '.'.
       */
      static std::string commonInputPath ()
      {
        return instance().map( "fem.prefix.input", std::string(".") );
      }



      /** \brief obtain the cached value for fem.verbose
       */
      static bool verbose ()
      {
        return (instance().verboseRank_ == MPIManager::rank());
      }

      /** \brief write the parameter database to a file
       *
       *  This method writes paramters to the given file.
       *  If the second parameter is true all parameters are written;
       *  otherwise only used parameters which do not coincide with the default value
       *  are written.
       *
       *  \note This method is safe for parallel jobs. Parameters are only written
       *        on rank 0.
       *
       *  \param[in]  filename  name of the file to store the parameters in; prefix() is used.
       *  \param[in]  fileextension  file extension if you want to have time stemps in the log files,
       *              ! must contain the "." dot for fileextensions !
       *  \param[in]  writeAll default is true
       */
      static void write ( const std::string &filename, const std::string &fileextension ="", bool writeAll = true );

      /** \brief write the parameter database to a stream
       *
       *  This method writes paramters to the given stream.
       *  If the second parameter is true all parameters are written;
       *  otherwise only used parameters which do not coincide with the default value
       *  are written.
       *
       *  \note This method is \b not safe for parallel jobs. Parameters are
       *        written on all ranks.
       *
       *  \param[in]  out stream for the parameters.
       *  \param[in]  writeAll default is true
       */
      static void write ( std::ostream &out, bool writeAll = true );

    protected:
      friend class PersistenceManager ;

      /** \brief write the parameter database to a file
       *
       *  This method writes paramters to the given file.
       *  If the second parameter is true all parameters are written;
       *  otherwise only used parameters which do not coincide with the default value
       *  are written.
       *
       *  \note This method is safe for parallel jobs. Parameters are only written
       *        on rank 0.
       *
       *  \param[in]  path  path where filename is stored (for parallel writing)
       *  \param[in]  filename  name of the file to store the parameters in; prefix() is used.
       *  \param[in]  fileextension  chosen fileextension
       *  \param[in]  writeAll default is true
       */
      static void write ( const std::string& path, const std::string &filename,
                          const std::string& fileextension, bool writeAll = true  );
    private:
      std::string curFileName_;
      int curLineNumber_;
      ParameterMapType params_;
      int verboseRank_;
      bool enableShadows_;
    };



    // Parameter::DGFBlock
    // -------------------

    struct Parameter::DGFBlock
    : dgf::BasicBlock
    {
      DGFBlock ( std::istream &in )
      : BasicBlock( in, "FemParameter" )
      {}

      bool advance () { return getnextline(); }
      std::string getLine () const { return line.str(); }
    };



    // Private Methods
    // ---------------

    inline Parameter::Value *Parameter::find ( const std::string &key )
    {
      ParameterMapType::iterator it = params_.find( key );
      return (it != params_.end()) ? &(it->second) : 0;
    }

    inline const std::string &Parameter::map ( const std::string &key, const CheckDefaultType checkDefault )
    {
      Value *val = find( key );

      if (!val)
        DUNE_THROW( ParameterNotFound, "Parameter '" << key << "' not found." );

      resolveShadows( key, *val );


      if( checkDefault == checkDefaultEnable )
      {
        if( val->used && val->hasDefault )
          DUNE_THROW( ParameterInvalid, "Parameter '" << key << "' used first with and then without default." );
        val->used = true;
        val->hasDefault = false;
      }

      return val->value;
    }

    template< class T >
    inline const std::string &
    Parameter::map ( const std::string &key, const T &value )
    {
      Value insVal;
      insVal.value = ParameterParser< T >::toString( value );
      insVal.fileName = "default";
      insVal.used = false;
      insVal.shadowStatus = (enableShadows_ ? Value::unresolved : Value::resolved);

      std::pair< ParameterMapType::iterator, bool > info
        = params_.insert( std::make_pair( key, insVal ) );
      Value &val = info.first->second;

      if ( info.second )
      {
        if ( verbose() )
          std::cout << "Adding default: " << key << " = " << value << std::endl;
        val.isDefault = true;
      }
      else if ( val.used )
      {
        if (!val.hasDefault )
          DUNE_THROW( ParameterInvalid, "Parameter '" << key << "' used first without and then with default." );
        if ( val.defaultValue != insVal.value )
          DUNE_THROW( ParameterInvalid, "Parameter '" << key << "' used with different default values." );
      }
      else
      {
        T setValue( value );
        if( ParameterParser< T >::parse( val.value, setValue ) )
          val.isDefault = (setValue == value);
      }
      val.used = true;
      val.hasDefault = true;
      val.defaultValue = insVal.value;

      resolveShadows( key, val );

      return val.value;
    }

    inline const std::string &
    Parameter::insert ( const std::string &key, const std::string &value )
    {
      Value insVal;
      insVal.value = value;
      insVal.fileName = curFileName_;
      insVal.used = false;
      insVal.shadowStatus = (enableShadows_ ? Value::unresolved : Value::resolved);

      std::pair< ParameterMapType::iterator, bool > info
        = params_.insert( std::make_pair( key, insVal ) );
      Value &val = info.first->second;

      if( verbose() )
      {
        std::cout << curFileName_ << "[" << curLineNumber_ << "]: ";
        if( info.second )
          std::cout << "Adding " << key << " = " << value << std::endl;
        else
          std::cout << "Ignored " << key << " = " << value
                    << ", using " << val.value << std::endl;
      }

      return val.value;
    }

    inline std::string Parameter::stripComment ( const std::string &line )
    {
      size_t size = line.size();
      size_t end = line.find_first_of ( "%#$" );

      while( (end != std::string::npos) && (line[end] =='$') )
      {
        if( end+2 < size )
          end = line.find_first_of ( "%#$", end+2 );
        else
          end = std::string::npos;
      }

      return trim( line.substr( 0, end ) );
    }

    inline std::string Parameter::trim( const std::string &s )
    {
      size_t first = s.find_first_not_of(" \t\n");
      size_t last = s.find_last_not_of(" \t\n");

      if( first == std::string::npos )
      {
        assert( last == std::string::npos );
        return std::string("");
      }
      else
      {
        assert( last != std::string::npos );
        return s.substr(first, last - first + 1);
      }
    }


    inline bool
    Parameter::insert ( const std::string &s, std::queue< std::string > &includes )
    {
      const unsigned int size = s.size();

      unsigned int key_start = 0;
      for( ; key_start < size; ++key_start )
      {
        if( (s[ key_start ] != ' ') && (s[ key_start ] != '\t') )
          break;
      }

      unsigned int key_end = key_start;
      for( ; key_end < size; ++key_end )
      {
        const char &c = s[ key_end ];
        if( (c == ' ') || (c == '\t') || (c == ':') )
          break;
      }

      unsigned int value_start = key_end;
      for( ; value_start < size ; ++value_start )
      {
        if( s[ value_start ] == ':' )
          break;
      }
      ++value_start;

      for( ; value_start < size; ++value_start )
      {
        if( (s[ value_start ] != ' ') && (s[ value_start ] != '\t') )
          break;
      }

      unsigned int value_end = value_start;
      for( unsigned int i = 0; i < size; ++i )
      {
        if( (s[ i ] != ' ') && (s[ i ] != '\t') )
          value_end = i+1;
      }

      if( value_start >= size )
        return false;

      std::string key = s.substr( key_start, key_end - key_start );
      std::string value = s.substr( value_start, value_end - value_start );

      if( key != "paramfile" )
      {
        const std::string &actual_value = insert( key, value );
        if( key == "fem.verbose" )
        {
          bool verbose = false;
          ParameterParser< bool >::parse( actual_value, verbose );
          verboseRank_ = (verbose ? MPIManager::rank() : -1);
          std::cout << "Warning: Using deprecated parameter 'fem.verbose'; "
                      << "use 'fem.verboserank' instead." << std::endl;
        }
        if( key == "fem.verboserank" )
        {
          ParameterParser< int >::parse( actual_value, verboseRank_ );
          if( (verboseRank_ < -1) || (verboseRank_ >= MPIManager::size() ) )
          {
            std::cout << "Warning: Parameter 'fem.verboserank' is neither a "
                        << "valid rank nor -1." << std::endl;
          }
        }
        if( key == "fem.resolvevariables" )
           ParameterParser< bool >::parse( actual_value, enableShadows_ );
        }
      else
        includes.push( commonInputPath() + "/" + value );
      return true;
    }


    inline void
    Parameter::processDGF ( const std::string &filename )
    {
      if( verbose() )
        std::cout << "Parameter: Processing DGF '" << filename << "'..."
                     << std::endl;

      std::ifstream file( filename.c_str() );
      if( file.is_open() )
      {
        curFileName_ = filename;
        curLineNumber_ = 0;
        std::queue< std::string > includes;
        if( DuneGridFormatParser::isDuneGridFormat( file ) )
        {
          DGFBlock block( file );
          if( block.isactive() )
          {
            while( block.advance() )
            {
              ++curLineNumber_;
              const std::string line = stripComment( block.getLine() );
              if( line.size() == 0 )
                continue;
              insert( line, includes );
            }
          }
        }
        processIncludes( includes );
      }
      else
        std::cerr << "Warning: Unable to read DGF file '" << filename << "'" << std::endl;
    }


    inline void
    Parameter::processFile ( const std::string &filename )
    {
      if( verbose() )
        std::cout << "Parameter: Processing '" << filename << "'..."
                     << std::endl;

      std::ifstream file( filename.c_str() );
      if( file.is_open() )
      {
        curFileName_ = filename;
        curLineNumber_ = 0;
        std::queue< std::string > includes;
        while( !file.eof() )
        {
          std::string line;
          std::getline( file, line );
          curLineNumber_++;
          line = stripComment( line );
          if( line.size() == 0 )
            continue;
          insert( line, includes );
        }
        file.close();

        processIncludes( includes );
      }
      else
        std::cerr << "Warning: Unable to read parameter file '"
                    << filename << "'" << std::endl;
    }

    inline void
    Parameter::processIncludes( std::queue< std::string > &includes )
    {
      while( !includes.empty() )
      {
        Value val;
        val.value = includes.front();
        includes.pop();

        val.shadowStatus = ( enableShadows_ ? Value::unresolved : Value::resolved );
        resolveShadows( "paramfile", val );

        processFile( val.value );
      }
    }

#if 0
    inline void
    Parameter::replace ( const std::string &key, const std::string &value )
    {
      if( verbose() )
        std::cout << "Parameter: Replacing " << key << " = " << value
                    << std::endl;
      params_[ key ] = value;
    }
#endif


    // Public methods
    // --------------

    inline void
    Parameter::append ( int &argc, char **argv )
    {
      std::queue< std::string > includes;
      instance().curFileName_ = "program arguments";
      instance().curLineNumber_ = 0;
      for( int i = 1 ; i < argc; ++i )
      {
        ++instance().curLineNumber_;
        if( !instance().insert( std::string( argv[ i ] ), includes ) )
          continue;

        std::copy( argv + (i+1), argv + argc, argv + i );
        --i;
        --argc;
      }
      instance().processIncludes( includes );
    }

    template< class T >
    inline void
    Parameter::get ( const std::string &key, const T &defaultValue, T &value )
    {
      if( !ParameterParser< T >::parse( instance().map( key, defaultValue ), value ) )
        DUNE_THROW( ParameterInvalid, "Parameter '" << key << "' invalid." );
    }

    inline void
    Parameter::get ( const std::string &key, const char* defaultValue, std::string &value )
    {
      get(key,std::string(defaultValue),value);
    }

    template< class T, class Validator >
    inline void
    Parameter::getValid ( const std::string &key,
                          const Validator &validator,
                          T &value )
    {
      if( !ParameterParser< T >::parse( instance().map( key ), value ) || !validator( value ) )
        DUNE_THROW( ParameterInvalid, "Parameter '" << key << "' invalid." );
    }

    template< class T, class Validator >
    inline void
    Parameter::getValid ( const std::string &key,
                          const T &defaultValue,
                          const Validator &validator,
                          T &value )
    {
      if( !ParameterParser< T >::parse( instance().map( key, defaultValue ), value ) || !validator( value ) )
        DUNE_THROW( ParameterInvalid, "Parameter '" << key << "' invalid." );
    }

    inline std::string
    Parameter::outputPath ()
    {
      const std::string &prefix = instance().map( "fem.prefix", std::string(".") );
      std::ostringstream path;
      if( !prefix.empty() )
      {
        path << prefix;
        if( prefix[ prefix.length()-1 ] != '/' )
          path << '/';
      }
      else
        path << "./";
      path << 'p' << MPIManager::rank();
      return path.str();
    }


    template< int n >
    inline int
    Parameter::getEnum ( const std::string &key, const std::string (&values)[ n ] )
    {
      return getEnumeration( key, instance().map( key ), values );
    }
    template< int n >
    inline int
    Parameter::getEnum ( const std::string &key, const std::string (&values)[ n ], const int defaultValue )
    {
      return getEnumeration( key,
                             instance().map( key, values[ defaultValue ] ),
                             values);
    }

    template< int n >
    inline int
    Parameter::getEnumeration ( const std::string &key,
                                const std::string& value,
                                const std::string (&values)[ n ] )
    {
      for( int i = 0; i < n; ++i )
      {
        if( value == values[ i ] )
          return i;
      }

      int j = -1;
      if( !ParameterParser< int >::parse( value, j ) )
        j = -1;
      if( (j < 0) || (j >= n) )
      {
        std::cerr << std::endl << "Parameter '" << key << "' invalid." << std::endl;
        std::cerr << "Valid values are: ";
        for( int i = 0; i < n; ++i )
        {
          std::cerr << values[ i ];
          if( i < n-1 ) std::cerr << ", ";
        }
        std::cerr << std::endl << std::endl;
        DUNE_THROW( ParameterInvalid, "Parameter '" << key << "' invalid." );
      }
      return j;
    }


    inline std::string
    Parameter::resolveEscape ( const std::string &key, std::string &value )
    {
      if( value.empty() )
        DUNE_THROW( ParameterInvalid, "Parameter '" << key << "' contains trailing '$'." );

      const char escapedChar = value[ 0 ];
      value.replace( 0, 1, "" );

      switch( escapedChar )
      {
      case '$':
      case '%':
      case '#':
        return std::string( "" ) + escapedChar;

      case '(':
        return map( getShadowKey( key, ')', value ), checkDefaultDisable );

      case '[':
        return trim( executeCommand( getShadowKey( key, ']', value ) ) );

      default:
        DUNE_THROW( ParameterInvalid, "Parameter '" << key << "' invalid." );
      }
    }



    inline std::string
    Parameter::getShadowKey( const std::string key, const char delimiter, std::string &value )
    {
      std::string shadowKey;

      while( true )
      {
        size_t startPoint = value.find_first_of( std::string("$") + delimiter );

        if( startPoint == std::string::npos )
          DUNE_THROW( ParameterInvalid, "Parameter '" << key << "' invalid." );

        shadowKey += value.substr( 0, startPoint );
        const char startChar = value[ startPoint ];

        value.replace(0, startPoint+1, "" );

        if( startChar == delimiter )
          return shadowKey;
        assert( startChar == '$' );

        shadowKey += resolveEscape( key, value );
      }
    }

    inline void
    Parameter::resolveShadows ( const std::string &key, Value &val )
    {
      std::string &realValue = val.value;
      if( val.shadowStatus != Value::resolved )
      {
        if ( val.shadowStatus == Value::resolving )
          DUNE_THROW( ParameterInvalid, "Parameter '" << key << "' invalid, contains infinite loop." );

        val.shadowStatus = Value::resolving;
        std::string realValueHelper;
        realValue.swap(realValueHelper);

        while( !realValueHelper.empty() )
        {
          size_t startPoint = realValueHelper.find_first_of('$');
          realValue += realValueHelper.substr( 0, startPoint );

          if( startPoint == std::string::npos )
            break;

          realValueHelper.replace( 0, startPoint+1, "" );

          realValue += resolveEscape( key, realValueHelper );
        }
        val.shadowStatus = Value::resolved;
      }
    }

    inline void
    Parameter::write ( const std::string &filename, const std::string &fileextension, bool writeAll )
    {
      // only write one parameter log file
      // to the common path
      if( MPIManager::rank() != 0 ) return;

      write( commonOutputPath(), filename, fileextension, writeAll );
    }

    inline void
    Parameter::write ( const std::string &path,
                       const std::string &filename,
                       const std::string &fileextension,
                       bool writeAll )
    {
      //create path if it does not exist
      if( !directoryExists( path ) )
        createDirectory( path );

      std::string fullname( path );
      fullname += "/";
      fullname += filename;
      fullname += fileextension;

      std::ofstream file( fullname.c_str() );
      if( !file.is_open() )
      {
        std::cerr << "Warning: Unable to write parameter file '"
                  << fullname << "'" << std::endl;
        return ;
      }

      write( file, writeAll );
      file.close();
    }

    inline void
    Parameter::write ( std::ostream &out, bool writeAll )
    {
      typedef std::map< std::string,std::map<std::string,std::string> > WriteMap;
      typedef ParameterMapType::iterator Iterator;
      typedef WriteMap::iterator WriteIterator;
      typedef std::map<std::string,std::string>::iterator ParamIterator;

      WriteMap writeMap;
      const Iterator end = instance().params_.end();
      for( Iterator it = instance().params_.begin(); it != end; ++it )
      {
        const Value &val = it->second;
        if ( writeAll || (val.used && !val.isDefault) )
          writeMap[val.fileName][ (val.used?"":"# ") + it->first] = val.value;
      }
      const WriteIterator wEnd = writeMap.end();
      for( WriteIterator wit = writeMap.begin(); wit != wEnd; ++wit )
      {
        out << "# from " << wit->first << std::endl;
        const ParamIterator end = wit->second.end();
        for( ParamIterator it = wit->second.begin(); it != end; ++it )
          out << it->first << ": " << it->second << std::endl;
        out << std::endl;
      }
    }



    // LocalParameter
    // --------------

    // Helper class for Parameter structures for classes
    template< class ParamDefault, class ParamImpl >
    struct LocalParameter
    : public ParamDefault
    {
      virtual ~LocalParameter ()
      {}

      virtual ParamDefault *clone () const
      {
        return new ParamImpl( asImp() );
      }

    protected:
      const ParamImpl &asImp () const
      {
        return static_cast< const ParamImpl & >( *this );
      }
    };

    template< class ParamDefault >
    struct LocalParameter< ParamDefault, ParamDefault >
    {
      virtual ~LocalParameter ()
      {}

      virtual ParamDefault *clone () const
      {
        return new ParamDefault();
      }
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_PARAMETER_HH


==> anc/xt-super/dune-fem/dune/fem/io/streams/CMakeLists.txt <==
dune_install(asciistreams.hh binarystreams.hh sionlibstreams.hh
             standardstreams.hh streams.hh streams_inline.hh
             tuples.hh virtualstreams.hh xdrstreams.hh)

dune_add_subdirs(test)


==> anc/xt-super/dune-fem/dune/fem/io/streams/Makefile.am <==
# don't follow the full GNU-standard; we definitely need automake >= 1.5
AUTOMAKE_OPTIONS = foreign 1.5

SUBDIRS = test

streamsdir =  $(includedir)/dune/fem/io/streams
streams_HEADERS = asciistreams.hh \
                  binarystreams.hh \
		  sionlibstreams.hh \
		  standardstreams.hh \
                  streams.hh \
                  streams_inline.hh \
		  tuples.hh \
                  virtualstreams.hh \
                  xdrstreams.hh

include $(top_srcdir)/am/global-rules



==> anc/xt-super/dune-fem/dune/fem/io/streams/asciistreams.hh <==
#ifndef DUNE_FEM_ASCIISTREAMS_HH
#define DUNE_FEM_ASCIISTREAMS_HH

#include <iostream>
#include <fstream>

#include <dune/fem/io/streams/streams.hh>

namespace Dune
{

  namespace Fem
  {

    class ASCIIOutStream;
    class ASCIIInStream;

    struct ASCIIOutStreamTraits
    {
      typedef ASCIIOutStream OutStreamType;
    };


    /** \class ASCIIOutStream
     *  \ingroup InOutStreams
     *  \brief output stream writing into an STL output stream using ASCII
     *         encoding
     *
     *  This writes the data into an STL output stream. The data is written in
     *  ASCII format, each basic type on a single line.
     *
     *  \newimplementation
     */
    class ASCIIOutStream
    : public OutStreamInterface< ASCIIOutStreamTraits >
    {
      typedef ASCIIOutStream ThisType;
      typedef OutStreamInterface< ASCIIOutStreamTraits > BaseType;

    public:
      //! type of the traits
      typedef ASCIIOutStreamTraits Traits;

    protected:
      std::ostream &stream_;
      bool mustFreeStream_;

    protected:
      using BaseType::writeError;

    public:
      /** \brief constructor
       *
       *  \param[in]  stream  STL output stream to write to
       */
      explicit ASCIIOutStream ( std::ostream &stream )
      : stream_( stream ),
        mustFreeStream_( false )
      {}

      /** \brief constructor
       *
       *  \param[in]  filename  name of a file to write to
       */
      explicit ASCIIOutStream ( const std::string &filename )
      : stream_( *(new std :: ofstream( filename.c_str() )) ),
        mustFreeStream_( true )
      {}

      /** \brief destructor */
      ~ASCIIOutStream ()
      {
        if( mustFreeStream_ )
          delete &stream_;
      }

      /** \copydoc Dune::Fem::OutStreamInterface::flush */
      void flush ()
      {
        stream_.flush();
      }

      /** \copydoc Dune::Fem::OutStreamInterface::writeDouble */
      void writeDouble ( const double value )
      {
        stream_.setf( std ::ios_base :: scientific, std :: ios_base :: floatfield );
        stream_ .precision( 16 );
        stream_ << value << std :: endl;
        if( !valid () )
          writeError();
      }

      /** \copydoc Dune::Fem::OutStreamInterface::writeFloat */
      void writeFloat ( const float value )
      {
        stream_.setf( std ::ios_base :: scientific, std :: ios_base :: floatfield );
        stream_ .precision( 7 );
        stream_ << value << std :: endl;
        if( !valid() )
          writeError();
      }

      /** \copydoc Dune::Fem::OutStreamInterface::writeInt */
      void writeInt ( const int value )
      {
        stream_ << value << std :: endl;
        if( !valid () )
          writeError();
      }

      /** \copydoc Dune::Fem::OutStreamInterface::writeChar */
      void writeChar ( const char value )
      {
        // make sure char is written as number
        int val = (int) value;
        writeInt( val );
      }

      /** \copydoc Dune::Fem::OutStreamInterface::writeChar */
      void writeBool ( const bool value )
      {
        std::string val( ( value == true ) ? "true" : "false" );
        writeString( val );
      }

      /** \copydoc Dune::Fem::OutStreamInterface::writeString
       *
       *  \note Strings containing newline characters will not be read back
       *        correctly.
       */
      void writeString ( const std::string &s )
      {
        const unsigned int length = s.length();
        stream_ << length;
        for( unsigned int i = 0; i < length; ++i )
          stream_.put( s[ i ] );
        stream_ << std :: endl;
        if( !valid () )
          writeError();
      }

      /** \copydoc Dune::Fem::OutStreamInterface::writeUnsignedInt */
      void writeUnsignedInt ( unsigned int value )
      {
        stream_ << value << std::endl;
        if( !valid () )
          writeError();
      }

      /** \copydoc Dune::Fem::OutStreamInterface::writeUnsignedInt64 */
      void writeUnsignedInt64 ( uint64_t value )
      {
        stream_ << value << std::endl;
        if( !valid () )
          writeError();
      }

    protected:
      bool valid () const
      {
        return stream_.good() | stream_.eof();
      }
    };



    struct ASCIIInStreamTraits
    {
      typedef ASCIIInStream InStreamType;
    };



    /** \class ASCIIInStream
     *  \ingroup InOutStreams
     *  \brief input stream reading from an STL input stream using ASCII decoding
     *
     *  This writes the data into an STL output stream. The data is written in
     *  ASCII format, each basic type on a single line.
     *
     *  \newimplementation
     */
    class ASCIIInStream
    : public InStreamInterface< ASCIIInStreamTraits >
    {
      typedef ASCIIInStream ThisType;
      typedef InStreamInterface< ASCIIInStreamTraits > BaseType;

    public:
      //! type of the traits
      typedef ASCIIInStreamTraits Traits;

    protected:
      std::istream &stream_;
      bool mustFreeStream_;

    protected:
      using BaseType::readError;

    public:
      /** \brief constructor
       *
       *  \param[in]  stream  STL output stream to write to
       */
      explicit ASCIIInStream ( std::istream &stream )
      : stream_( stream ),
        mustFreeStream_( false )
      {}

      /** \brief constructor
       *
       *  \param[in]  filename  name of a file to write to
       */
      ASCIIInStream ( const std::string &filename )
      : stream_( *(new std :: ifstream( filename.c_str() )) ),
        mustFreeStream_( true )
      {}

      /** \brief destructor */
      ~ASCIIInStream ()
      {
        if( mustFreeStream_ )
          delete &stream_;
      }

      /** \copydoc Dune::Fem::InStreamInterface::readDouble */
      void readDouble ( double &value )
      {
        stream_ >> value;
        if( !valid () )
          readError();
      }

      /** \copydoc Dune::Fem::InStreamInterface::readFloat */
      void readFloat ( float &value )
      {
        stream_ >> value;
        if( !valid () )
          readError();
      }

      /** \copydoc Dune::Fem::InStreamInterface::readInt */
      void readInt ( int &value )
      {
        stream_ >> value;
        if( !valid () )
          readError();
      }

      /** \copydoc Dune::Fem::InStreamInterface::readChar */
      void readChar ( char &value )
      {
        int val;
        readInt( val );
        value = (char) val;
      }

      /** \copydoc Dune::Fem::InStreamInterface::readBool */
      void readBool ( bool &value )
      {
        std::string val;
        readString( val );

        if( val == "true" )
          value = true;
        else if ( val == "false" )
          value = false;
        else
          readError();
      }

      /** \copydoc Dune::Fem::InStreamInterface::readString
       *
       *  \note Strings containing newline characters will not be read back
       *        correctly.
       */
      void readString ( std::string &s )
      {
        unsigned int length;
        stream_ >> length;
        for( unsigned int i = 0; i < length; ++i )
          s += stream_.get();
        if( !valid () )
          readError();
      }

      /** \copydoc Dune::Fem::InStreamInterface::readUnsignedInt */
      void readUnsignedInt ( unsigned int &value )
      {
        stream_ >> value;
        if( !valid () )
          readError();
      }

      /** \copydoc Dune::Fem::InStreamInterface::readUnsignedInt64 */
      void readUnsignedInt64 (uint64_t &value )
      {
        stream_ >> value;
        if( !valid () )
          readError();
      }

    protected:
      bool valid () const
      {
        return stream_.good() | stream_.eof();
      }
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_ASCIISTREAMS_HH


==> anc/xt-super/dune-fem/dune/fem/io/streams/binarystreams.hh <==
#ifndef DUNE_FEM_BINARYSTREAMS_HH
#define DUNE_FEM_BINARYSTREAMS_HH

#include <dune/fem/io/streams/standardstreams.hh>

namespace Dune
{

  namespace Fem
  {

    /** \class BinaryFileOutStream
     *  \copydoc StandardOutStream
     */
    class BinaryFileOutStream : public StandardOutStream
    {
      typedef BinaryFileOutStream ThisType;
      typedef StandardOutStream   BaseType;

      // make copy constructor private because of the file pointers
      BinaryFileOutStream( const BinaryFileOutStream& );
    public:
      /** \brief constructor
       *
       *  \param[in]  filename  name of a file to write to
       */
      explicit BinaryFileOutStream ( const std::string &filename )
        : BaseType( openFile( filename ) )
      {
      }

      /** \brief destructor deleteing file stream */
      ~BinaryFileOutStream()
      {
        delete file_; file_ = 0;
      }
    protected:
      std::ostream& openFile( const std::string& filename )
      {
        // init file
        file_ = new std::ofstream( filename.c_str(), std::ios::binary );

        if( ! (*file_) )
          DUNE_THROW( Dune::IOError, "Unable to open file: " << filename );

        return *file_;
      }

      //! standard file stream
      std::ofstream* file_;
    };

    /** \class BinaryFileInStream
     *  \copydoc StandardInStream
     */
    class BinaryFileInStream: public StandardInStream
    {
      typedef BinaryFileInStream ThisType;
      typedef StandardInStream   BaseType;

      // make copy constructor private because of the pointers
      BinaryFileInStream ( const BinaryFileInStream& );

    public:
      /** \brief constructor
       *
       *  \param[in]  filename  name of a file to write to
       */
      explicit BinaryFileInStream ( const std::string &filename )
      : BaseType( openFile( filename ) )
      {
      }

      /** \brief destructor deleteing file stream */
      ~BinaryFileInStream()
      {
        delete file_; file_ = 0;
      }

    protected:
      std::istream& openFile( const std::string& filename )
      {
        file_ = (new std::ifstream( filename.c_str(), std::ios::binary ));

        if( ! (*file_) )
          DUNE_THROW( Dune::IOError, "Unable to open file: " << filename );

        return *file_;
      }

      //! standard file stream
      std::ifstream* file_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_BINARYSTREAMS_HH


==> anc/xt-super/dune-fem/dune/fem/io/streams/sionlibstreams.hh <==
#ifndef DUNE_FEM_SIONLIBSTREAMS_HH
#define DUNE_FEM_SIONLIBSTREAMS_HH

#include <dune/fem/io/parameter.hh>
#include <dune/fem/io/streams/standardstreams.hh>

#include <dune/fem/misc/mpimanager.hh>

#include <dune/common/parallel/collectivecommunication.hh>
#include <dune/common/parallel/mpicollectivecommunication.hh>

#if HAVE_SIONLIB

#if HAVE_MPI
#define SION_MPI
#endif

#include <sion.h>
#endif

namespace Dune
{

  namespace Fem
  {

    /** \class SIONlibOutStream
     *  \ingroup InOutStreams
     *  \brief output stream writing into a single file with the SIONlib
     *  (http://www2.fz-juelich.de/jsc/sionlib/)
     *
     *  \note This stream directly stores the binary representation of the data.
     *        The binary representation of the stored data is always that of the
     *        current machine. On read the data is converted accordingly on machines
     *        with different endianess.
     *
     *  \newimplementation
     */
    //template <class Communicator>
    class SIONlibOutStream : public StandardOutStream
    {
      //typedef SIONlibOutStream< Communicator > ThisType;
      typedef SIONlibOutStream   ThisType;
      typedef StandardOutStream  BaseType;

      typedef MPIHelper  :: MPICommunicator          MPICommunicatorType;

      // don't allow copying because of interal pointers
      SIONlibOutStream( const SIONlibOutStream& ) ;
    public:
      /** \brief constructor
       *
       *  \param[in]  filename  name of a global file to write to
       *  \param[in]  rank      process rank (defaults to MPIManager::rank())
       *  \param[in]  mpiComm   MPI communicator (defaults to MPIHelper :: getCommunicator() )
       *
       *  \note The filename must be the same on all ranks.
       */
      SIONlibOutStream ( const std::string &filename,
                         const int rank = MPIManager::rank(),
                         MPICommunicatorType mpiComm = MPIHelper :: getCommunicator() )
        : BaseType( dataStream() ),
          filename_( filename ),
          mpiComm_( mpiComm ),
          rank_( rank )
      {
      }

      /** \brief destructor writing internal data buffer to the file via SIONlib */
      ~SIONlibOutStream ()
      {
        writeFile();
        delete data_; data_ = 0;
      }

    protected:
      std::ostream& dataStream()
      {
        // init data stream
        data_ = new std::stringstream();
        assert( data_ );
        return *data_;
      }

      void writeFile()
      {
#if HAVE_SIONLIB && HAVE_MPI
        if( data_ )
        {
          // get data buffer
          std::string data ( data_->str() );

          // get chunk size for this process
          // use sionlib int64
          sion_int64 chunkSize = data.size();

          // file mode is: write byte
          const char* fileMode = "wb";

          // number of physical files to be created
          int numFiles = Parameter :: getValue< int >( "fem.io.sionlib.numfiles", 1 );
          // number of files cannot be bigger than number of tasks
          if( numFiles > MPIManager::size() )
            numFiles = MPIManager::size() ;

          // block size of filesystem, -1 use system default
          int blockSize = Parameter :: getValue< int >( "fem.io.sionlib.blocksize", -1 );

          // my rank
          int rank = rank_;
          // file pointer
          FILE* file = 0;

          // open sion file
          int sid =
            sion_paropen_mpi( (char *) filename_.c_str(),
                              (char *) fileMode,
                              &numFiles, // number of physical files
                              mpiComm_, // global comm
                              &mpiComm_, // local comm
                              &chunkSize, // maximal size of data to be written
                              &blockSize, // filesystem block size
                              &rank, // my rank
                              &file, // file pointer that is set by sion lib
                              NULL
                            );
          if( sid == -1 )
            DUNE_THROW( IOError, "opening sion_paropen_mpi for writing failed!" << filename_ );

          assert( file );

          // get pointer to buffer
          const char* buffer = data.c_str();
          // write data
          assert( sizeof(char) == 1 );
          sion_fwrite( buffer, 1, chunkSize, sid);

          // close file
          sion_parclose_mpi( sid );
        }
#else
        std::cerr << "WARNING: SIONlib or MPI not available" << std::endl;
#endif
      }

      //! standard file stream
      std::stringstream* data_;

      const std::string filename_;
      MPICommunicatorType mpiComm_;

      const int rank_;
    };

    /** \class SIONlibInStream
     *  \ingroup InOutStreams
     *  \brief input stream reading from a file in binary form
     *
     *  \note This stream directly stores the binary representation of the data.
     *        The binary representation might differ between different machines
     *        (e.g., little endian vs. big endian).
     *
     *  \newimplementation
     */
    //template <class Communicator>
    class SIONlibInStream : public StandardInStream
    {
      typedef SIONlibInStream  ThisType;
      typedef StandardInStream  BaseType;

      typedef MPIHelper  :: MPICommunicator          MPICommunicatorType;

      // don't allow copying because of interal pointers
      SIONlibInStream( const SIONlibInStream& ) ;
    public:
      /** \brief constructor
       *
       *  \param[in]  filename  name of a file to read from
       *  \param[in]  rank      process rank data is read for
       *  \param[in]  mpiComm   MPI communicator (defaults to MPIHelper :: getCommunicator() )
       *
       *  \note The filename must be the same on all ranks.
       */
      SIONlibInStream ( const std::string &filename,
                        const int rank = MPIManager :: rank(),
                        MPICommunicatorType mpiComm = MPIHelper :: getCommunicator() )
        : BaseType( readFile( filename , rank, mpiComm ) )
      {
      }

      /** \brief destructor deleting interal data buffer */
      ~SIONlibInStream ()
      {
        delete data_; data_ = 0;
      }

    protected:
      std::istream& readFile( const std::string& filename,
                              int rank,
                              MPICommunicatorType mpiComm )
      {
        data_ = new std::stringstream();
        assert( data_ );
#if HAVE_SIONLIB
        // chunkSize is set by sion_paropen_mpi
        sion_int64 chunkSize = 0;
        // file mode is: read byte
        const char* fileMode = "rb";

        // blockSize, is recovered from stored files
        int blockSize = -1;

        // file handle
        FILE* file = 0;

        // sion file handle
        int sid = 0;

#if HAVE_MPI
        // number of files, is overwritten by sion_open
        int numFiles = 1;

        // if MPI is avaialbe use sion_paropen_mpi
        const int mpiSize = MPIManager :: size () ;

        if( mpiSize > 1 )
        {
          // open sion file
          sid = sion_paropen_mpi( (char *) filename.c_str(),
                                  (char *) fileMode,
                                  &numFiles, // numFiles
                                  mpiComm, // global comm
                                  &mpiComm, // local comm
                                  &chunkSize, // is set by library
                                  &blockSize, // block size
                                  &rank, // my rank
                                  &file, // file pointer that is set by sion lib
                                  NULL
                                );

          if( sid == -1 )
            DUNE_THROW( IOError, "opening sion_paropen_mpi for reading failed!" << filename );
        }
        else
#endif
        // serial open of file
        {
          // open sion file for reading only rank information
          sid = sion_open_rank( (char *) filename.c_str(),
                                (char *) fileMode,
                                &chunkSize, // is set by library
                                &blockSize, // block size
                                &rank, // my rank
                                &file  // file pointer that is set by sion lib
                              );

          if( sid == -1 )
            DUNE_THROW( IOError, "opening sion_ropen for reading failed!" << filename );
        }

        assert( file );

        // get bytes available for reading (might differ from total chunkSize)
        chunkSize = sion_bytes_avail_in_block( sid );

        // create buffer
        std::string data;
        data.resize( chunkSize );

        // get pointer to buffer
        char* buffer = (char *) data.c_str();
        assert( sizeof(char) == 1 );
        // read data
        sion_fread( buffer, 1, chunkSize, sid );

        // write data to stream
        data_ = new std::stringstream();
        assert( data_ );
        data_->write( buffer, chunkSize );

#if HAVE_MPI
        // close file
        if( mpiSize > 1 )
        {
          sion_parclose_mpi( sid );
        }
        else
#endif
        {
          sion_close( sid );
        }
#endif // HAVE_SIONLIB

        return *data_;
      }

      //! standard file stream
      std::stringstream* data_;
    };

    /** \brief Factory class for Fem Streams to deal with different constructor
     *         parameters.
     */
    template <>
    struct StreamFactory< SIONlibInStream >
    {
      //! type of MPI communicator
      typedef MPIHelper :: MPICommunicator MPICommunicatorType;

      /** \brief return pointer to stream object created by new.
       *
       *  \param[in] filename  name of file that the stream read/writes
       *  \param[in] rank      rank of process data is read/written (defaults to MPIManager::rank())
       *  \param[in] mpiComm   MPI communicator (defaults to MPIHelper :: getCommunicator())
       */
      static SIONlibInStream* create( const std::string& filename,
                                      const int rank = MPIManager::rank(),
                                      const MPICommunicatorType& mpiComm = MPIHelper :: getCommunicator() )
      {
        return new SIONlibInStream( filename, rank, mpiComm );
      }
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_BINARYSTREAMS_HH


==> anc/xt-super/dune-fem/dune/fem/io/streams/standardstreams.hh <==
#ifndef DUNE_FEM_STANDARDSTREAMS_HH
#define DUNE_FEM_STANDARDSTREAMS_HH

#include <fstream>
#include <utility>
#include <memory>

#ifdef SYSTEM_ENDIAN_HEADER
#include SYSTEM_ENDIAN_HEADER
#endif

#include <dune/fem/io/streams/streams.hh>

namespace Dune
{

  namespace Fem
  {

    struct ByteOrder
    {
      // the default endianess is little, e.g. 0
      static const char defaultEndian = 0;
      static const char order =
#if __BYTE_ORDER == __LITTLE_ENDIAN
          0 ;
#elif __BYTE_ORDER == __BIG_ENDIAN
          1 ;
#else
          0 ; // default is zero (in case no endian header was found)
#endif
      static inline size_t map( const size_t pos,
                                const size_t size )
      {
        // if byte order is not little endian, swap bytes
        return ( order == defaultEndian ) ? pos : ( size - pos - 1 );
      }
    };

    class StandardOutStream;
    class StandardInStream;

    struct StandardOutStreamTraits
    {
      typedef StandardOutStream OutStreamType;
    };

    /** \class StandardOutStream
     *  \ingroup InOutStreams
     *  \brief output stream writing into a given std::ostream
     *
     *  \note This stream directly stores the binary representation of the data.
     *        The binary representation of the stored data is always little endian.
     *        On write the data is converted accordingly on machines
     *        with different endianess.
     *
     *  \newimplementation
     */
    class StandardOutStream
    : public OutStreamInterface< StandardOutStreamTraits >
    {
      typedef StandardOutStream ThisType;
      typedef OutStreamInterface< StandardOutStreamTraits > BaseType;

    public:
      //! type of the traits
      typedef StandardOutStreamTraits Traits;

    protected:
      using BaseType::writeError;

    public:
      /** \brief constructor
       *
       *  \param[in]  stream  std::ostream to write to
       */
      explicit StandardOutStream ( std::ostream& stream )
      : stream_( stream )
      {
        if( ! stream )
          DUNE_THROW( Dune::IOError, "Stream not valid!" );
      }

      /** return reference to internal ostream */
      std::ostream& stream() { return stream_; }

      /** \copydoc Dune::Fem::OutStreamInterface::flush */
      void flush ()
      {
        stream_.flush();
      }

      /** \copydoc Dune::Fem::OutStreamInterface::writeDouble */
      void writeDouble ( const double value )
      {
        writePrimitive( value );
      }

      /** \copydoc Dune::Fem::OutStreamInterface::writeFloat */
      void writeFloat ( const float value )
      {
        writePrimitive( value );
      }

      /** \copydoc Dune::Fem::OutStreamInterface::writeInt */
      void writeInt ( const int value )
      {
        writePrimitive( value );
      }

      /** \copydoc Dune::Fem::OutStreamInterface::writeChar */
      void writeChar ( const char value )
      {
        writePrimitive( value );
      }

      /** \copydoc Dune::Fem::OutStreamInterface::writeChar */
      void writeBool ( const bool value )
      {
        writePrimitive( value );
      }

      /** \copydoc Dune::Fem::OutStreamInterface::writeString */
      void writeString ( const std::string &s )
      {
        const unsigned int length = s.length();
        writePrimitive( length );
        for( unsigned int i = 0; i < length; ++i )
          writePrimitive( s[ i ] );
      }

      /** \copydoc Dune::Fem::OutStreamInterface::writeUnsignedInt */
      void writeUnsignedInt ( unsigned int value )
      {
        writePrimitive( value );
      }

      /** \copydoc Dune::Fem::OutStreamInterface::writeUnsignedInt64 */
      void writeUnsignedInt64 ( uint64_t value )
      {
        writePrimitive( value );
      }

    protected:
      bool valid () const
      {
        return bool( stream_ );
      }

      template< class T >
      void writePrimitive ( const T &value )
      {
        const size_t tsize = sizeof( T );
        union { T value; char bytes[ tsize ]; } convert;

        // copy  value
        convert.value = value;

        // make sure that char is only one byte
        assert( sizeof(char) == 1 ) ;

        // write with byte order little endian
        for( size_t i=0; i<tsize; ++i )
        {
          stream_.put( convert.bytes[ ByteOrder :: map( i, tsize ) ] );
        }

        if( !valid () )
          writeError();
      }

    protected:
      std::ostream& stream_;
    };


    struct StandardInStreamTraits
    {
      typedef StandardInStream InStreamType;
    };


    /** \class StandardInStream
     *  \ingroup InOutStreams
     *  \brief input stream reading from a given std::istream
     *
     *  \note This stream directly stores the binary representation of the data.
     *        The binary representation of the stored data is always little endian.
     *        On read the data is converted accordingly on machines
     *        with different endianess.
     *
     *  \newimplementation
     */
    class StandardInStream
    : public InStreamInterface< StandardInStreamTraits >
    {
      typedef StandardInStream ThisType;
      typedef InStreamInterface< StandardInStreamTraits > BaseType;

    public:
      //! type of the traits
      typedef StandardInStreamTraits Traits;

    protected:
      using BaseType::readError;

    public:
      /** \brief constructor
       *
       *  \param[in]  stream  std::istream to read from
       */
      explicit StandardInStream ( std::istream& stream )
      : stream_( stream )
      {
        if( ! valid() )
          DUNE_THROW( Dune::IOError, "Stream not valid!" );
      }

      /** return reference to internal istream */
      std::istream& stream() { return stream_; }

      /** \copydoc Dune::Fem::InStreamInterface::readDouble */
      void readDouble ( double &value )
      {
        readPrimitive( value );
      }

      /** \copydoc Dune::Fem::InStreamInterface::readFloat */
      void readFloat ( float &value )
      {
        readPrimitive( value );
      }

      /** \copydoc Dune::Fem::InStreamInterface::readInt */
      void readInt ( int &value )
      {
        readPrimitive( value );
      }

      /** \copydoc Dune::Fem::InStreamInterface::readChar */
      void readChar ( char &value )
      {
        readPrimitive( value );
      }

      /** \copydoc Dune::Fem::InStreamInterface::readBool */
      void readBool ( bool &value )
      {
        readPrimitive( value );
      }

      /** \copydoc Dune::Fem::InStreamInterface::readString */
      void readString ( std::string &s )
      {
        unsigned int length;
        readPrimitive( length );

        // resize string
        s.resize( length );
        for( unsigned int i = 0; i < length; ++i )
        {
          readPrimitive( s[ i ] );
        }
      }

      /** \copydoc Dune::Fem::InStreamInterface::readUnsignedInt */
      void readUnsignedInt ( unsigned int &value )
      {
        readPrimitive( value );
      }

      /** \copydoc Dune::Fem::InStreamInterface::readUnsignedInt64 */
      void readUnsignedInt64 ( uint64_t &value )
      {
        readPrimitive( value );
      }

    protected:
      bool valid () const
      {
        return stream_.good() | stream_.eof();
      }

      template< class T >
      void readPrimitive ( T &value )
      {
        const size_t tsize = sizeof( T ) ;
        union { T value; char bytes[ tsize ]; } convert;

        // char should be only 1 byte
        assert( sizeof(char) == 1 ) ;

        // read from stream with byte order little endian
        for( size_t i=0; i<tsize; ++i )
        {
          convert.bytes[ ByteOrder :: map( i, tsize ) ] = stream_.get();
        }

        // store result to value
        value = convert.value;

        if( !valid() )
          readError();
      }

    protected:
      std::istream& stream_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_BINARYSTREAMS_HH


==> anc/xt-super/dune-fem/dune/fem/io/streams/streams.hh <==
#ifndef DUNE_FEM_STREAMS_HH
#define DUNE_FEM_STREAMS_HH

#include <string>
#include <fstream>
// we would use cstdint,
// if it would be available for all compilers, e.g. clang
#include <stdint.h>

#include <dune/common/exceptions.hh>

#include <dune/fem/misc/bartonnackmaninterface.hh>
#include <dune/fem/misc/mpimanager.hh>

namespace Dune
{

  namespace Fem
  {

    class StreamError : public Exception {};


    /** \class OutStreamInterface
     *  \ingroup InOutStreams
     *  \brief abstract interface for an output stream
     *
     *  An output stream provides methods to write the basic C++ types into the
     *  stream. Based on this information, more complicated types can be written
     *  to the stream by using these basic output operations.
     *
     *  Normally, the output methods of the stream are not used directly, but the
     *  operator << ist used to write information into the stream. This operator
     *  should also be overloaded for all types that should be writeable.
     *
     *  Unlike STL streams, dune-fem output streams throw a StreamError exception
     *  when a writing operation fails. Since the program is automatically
     *  aborted, if the exception is not caught, careless programming will not
     *  result in corrupted data files.
     *
     *  \interfaceclass
     */
    template< class TraitsImp >
    class OutStreamInterface
    : public BartonNackmanInterface< OutStreamInterface< TraitsImp >, typename TraitsImp::OutStreamType >
    {
      typedef OutStreamInterface< TraitsImp > ThisType;
      typedef BartonNackmanInterface< ThisType, typename TraitsImp::OutStreamType > BaseType;

    public:
      //! type of the traits
      typedef TraitsImp Traits;

      //! type of the implementation (Barton-Nackman)
      typedef typename Traits::OutStreamType OutStreamType;

      //! type of the interface
      typedef ThisType OutStreamInterfaceType;

    protected:
      using BaseType::asImp;

    public:
      /** \brief flush the stream
       *
       *  By calling the flush method, the user can ensure that the stream is
       *  actually transferred (e.g., written to disk)
       */
      void flush ()
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().flush() );
      }

      /** \brief write a double to the stream
       *
       * \param[in]  value  value to write to the stream
       */
      void writeDouble ( const double value )
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().writeDouble( value ) );
      }

      /** \brief write a float to the stream
       *
       * \param[in]  value  value to write to the stream
       */
      void writeFloat ( const float value )
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().writeFloat( value ) );
      }

      /** \brief write an int to the stream
       *
       * \param[in]  value  value to write to the stream
       */
      void writeInt ( const int value )
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().writeInt( value ) );
      }

      /** \brief write a char to the stream
       *
       * \param[in]  value  value to write to the stream
       */
      void writeChar ( const char value )
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().writeChar( value ) );
      }

      /** \brief write a bool to the stream
       *
       * \param[in]  value  value to write to the stream
       */
      void writeBool ( const bool value )
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().writeBool( value ) );
      }

      /** \brief write a string to the stream
       *
       * \param[in]  s  string to write to the stream
       */
      void writeString ( const std::string &s )
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().writeString( s ) );
      }

      /** \brief write an unsigned int to the stream
       *
       * \param[in]  value  value to write to the stream
       */
      void writeUnsignedInt ( unsigned int value )
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().writeUnsignedInt( value ) );
      }

      /** \brief write an uint64_t to the stream
       *
       * \param[in]  value  value to write to the stream
       */
      void writeUnsignedInt64 ( uint64_t value )
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().writeUnsignedInt64( value ) );
      }

    protected:
      void writeError () const
      {
        DUNE_THROW( StreamError, "Unable to write to stream." );
      }
    };



    /** \class InStreamInterface
     *  \ingroup InOutStreams
     *  \brief abstract interface for an input stream
     *
     *  An input stream provides methods to read the basic C++ types from the
     *  stream. Based on this information, more complicated types can be read
     *  from the stream by using these basic input operations.
     *
     *  Normally, the input methods of the stream are not used directly, but the
     *  operator >> ist used to read information from the stream. This operator
     *  should also be overloaded for all types that should be readable.
     *
     *  Unlike STL streams, dune-fem input streams throw a StreamError exception
     *  when a reading operation fails. Since the program is automatically
     *  aborted, if the exception is not caught, careless programming will not
     *  result in uninitialized objects. If the user catches the exception, he
     *  may not assume the object, that should be read, to be in a defined or
     *  even useful state.
     *
     *  \interfaceclass
     */
    template< class TraitsImp >
    class InStreamInterface
    : public BartonNackmanInterface< InStreamInterface< TraitsImp >, typename TraitsImp::InStreamType >
    {
      typedef InStreamInterface< TraitsImp > ThisType;
      typedef BartonNackmanInterface< ThisType, typename TraitsImp::InStreamType > BaseType;

    public:
      //! type of the traits
      typedef TraitsImp Traits;

      //! type of the implementation (Barton-Nackman)
      typedef typename Traits::InStreamType InStreamType;

      //! type of the interface
      typedef ThisType InStreamInterfaceType;

    protected:
      using BaseType::asImp;

    public:
      /** \brief read a double from the stream
       *
       *  \param[out]  value  reference to the variable to read from the stream
       */
      void readDouble ( double &value )
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().readDouble( value ) );
      }

      /** \brief read a double from the stream
       *
       *  \returns a double read from the stream
       */
      double readDouble ()
      {
        double value;
        readDouble( value );
        return value;
      }

      /** \brief read a float from the stream
       *
       *  \param[out]  value  reference to the variable to read from the stream
       */
      void readFloat ( float &value )
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().readFloat( value ) );
      }

      /** \brief read a double from the stream
       *
       *  \returns a double read from the stream
       */
      float readFloat ()
      {
        float value;
        readFloat( value );
        return value;
      }

      /** \brief read an int from the stream
       *
       *  \param[out]  value  reference to the variable to read from the stream
       */
      void readInt ( int &value )
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().readInt( value ) );
      }

      /** \brief read an int from the stream
       *
       *  \returns an int read from the stream
       */
      int readInt ()
      {
        int value;
        readInt( value );
        return value;
      }

      /** \brief read a char from the stream
       *
       *  \param[out]  value  reference to the variable to read from the stream
       */
      void readChar ( char &value )
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().readChar( value ) );
      }

      /** \brief read a char from the stream
       *
       *  \returns a char read from the stream
       */
      int readChar ()
      {
        char value;
        readChar( value );
        return value;
      }

      /** \brief read a bool from the stream
       *
       *  \param[out]  value  reference to the variable to read from the stream
       *
       */
      void readBool ( bool &value )
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().readBool( value ) );
      }

      /** \brief read a bool from the stream
       *
       *  \returns a bool read from the stream
       */
      bool readBool ()
      {
        bool value;
        readBool( value );
        return value;
      }

      /** \brief read a string from the stream
       *
       *  \param[out]  s  reference to the string to read from the stream
       */
      void readString ( std::string &s )
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().readString( s ) );
      }

      /** \brief read an unsigned int from the stream
       *
       *  \param[out]  value  reference to the variable to read from the stream
       */
      void readUnsignedInt ( unsigned int &value )
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().readUnsignedInt( value ) );
      }

      /** \brief read an unsigned int from the stream
       *
       *  \returns an unsigned int read from the stream
       */
      unsigned int readUnsignedInt ()
      {
        unsigned int value;
        readUnsignedInt( value );
        return value;
      }

      /** \brief read an uint64_t from the stream
       *
       *  \param[out]  value  reference to the variable to read from the stream
       */
      void readUnsignedInt64 ( uint64_t &value )
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().readUnsignedInt64( value ) );
      }

      /** \brief read an uint64_t from the stream
       *
       *  \returns an uint64_t read from the stream
       */
      uint64_t readUnsignedInt64 ()
      {
        uint64_t value;
        readUnsignedInt64( value );
        return value;
      }

    protected:
      void readError () const
      {
        DUNE_THROW( StreamError, "Unable to read from stream." );
      }
    };

    /** \brief Factory class for Fem Streams to deal with different constructor
     *         parameters.
     */
    template <class StreamImpl>
    struct StreamFactory
    {
      //! type of MPI communicator
      typedef typename MPIHelper :: MPICommunicator MPICommunicatorType;

      /** \brief return pointer to stream object created by new.
       *
       *  \param[in] filename  name of file that the stream read/writes
       *  \param[in] rank      rank of process data is read/written (defaults to MPIManager::rank())
       *  \param[in] mpiComm   MPI communicator (defaults to MPIHelper :: getCommunicator())
       */
      static StreamImpl* create( const std::string& filename,
                                 const int rank = MPIManager::rank(),
                                 const MPICommunicatorType& mpiComm = MPIHelper :: getCommunicator() )
      {
        return new StreamImpl( filename );
      }
    };

  } // namespace Fem

} // end namespace Dune

#include "streams_inline.hh"

#endif // #ifndef DUNE_FEM_STREAMS_HH


==> anc/xt-super/dune-fem/dune/fem/io/streams/streams_inline.hh <==
#ifndef DUNE_FEM_STREAMS_INLINE_HH
#define DUNE_FEM_STREAMS_INLINE_HH

#include <vector>
#include <array>

#include <dune/common/array.hh>
#include <dune/common/fvector.hh>

#include "streams.hh"

namespace Dune
{

  namespace Fem
  {

    template< class Traits >
    inline OutStreamInterface< Traits > &
      operator<< ( OutStreamInterface< Traits > &out,
                   const double value )
    {
      out.writeDouble( value );
      return out;
    }

    template< class Traits >
    inline OutStreamInterface< Traits > &
      operator<< ( OutStreamInterface< Traits > &out,
                   const float value )
    {
      out.writeFloat( value );
      return out;
    }

    template< class Traits >
    inline OutStreamInterface< Traits > &
      operator<< ( OutStreamInterface< Traits > &out,
                   const int value )
    {
      out.writeInt( value );
      return out;
    }

    template< class Traits >
    inline OutStreamInterface< Traits > &
      operator<< ( OutStreamInterface< Traits > &out,
                   const char value )
    {
      out.writeChar( value );
      return out;
    }

    template< class Traits >
    inline OutStreamInterface< Traits > &
      operator<< ( OutStreamInterface< Traits > &out,
                   const bool value )
    {
      out.writeBool( value );
      return out;
    }

    template< class Traits >
    inline OutStreamInterface< Traits > &
      operator<< ( OutStreamInterface< Traits > &out,
                   const std :: string &s )
    {
      out.writeString( s );
      return out;
    }

    template< class Traits >
    inline OutStreamInterface< Traits > &
      operator<< ( OutStreamInterface< Traits > &out,
                   const unsigned int value )
    {
      out.writeUnsignedInt( value );
      return out;
    }

    template< class Traits, class T >
    inline OutStreamInterface< Traits > &
      operator<< ( OutStreamInterface< Traits > &out,
                   const std::complex<T> value )
    {
      out.writeDouble( std::real(value) );
      out.writeDouble( std::imag(value) );
      return out;
    }

    template <class ulongint, class uint64>
    struct SelectUnsignedLongInteger
    {
      // select uint64_t int
      typedef ulongint UnsignedLongIntType;

      template < class Traits >
      static void write( OutStreamInterface< Traits > &out,
                         const UnsignedLongIntType& value )
      {
        // in case uint64_t int and uint64_t are not the same
        // convert long to uint64_t, there will be no information loss
        assert( sizeof(ulongint) <= sizeof(uint64) );
        uint64 value64 = value ;
        out.writeUnsignedInt64( value64 );
      }

      template < class Traits >
      static void read( InStreamInterface< Traits > &in,
                        UnsignedLongIntType& value )
      {
        assert( sizeof(ulongint) <= sizeof(uint64) );
        // always read uint64_t int as uin64_t, since it is always written this way
        uint64 value64;
        in.readUnsignedInt64( value64 );
        value = value64;
      }
    };

    //- in case uint64_t int and uint64_t are the same, do nothing
    template <class ulongint>
    struct SelectUnsignedLongInteger< ulongint, ulongint >
    {
      struct UnsignedLongIntType {};
      template < class Traits >
      static void write( OutStreamInterface< Traits > &out,
                         const UnsignedLongIntType value )
      {
        DUNE_THROW(NotImplemented,"method not implemented");
      }

      template < class Traits >
      static void read( InStreamInterface< Traits > &in,
                        UnsignedLongIntType& value )
      {
        DUNE_THROW(NotImplemented,"method not implemented");
      }
    };

    template< class Traits >
    inline OutStreamInterface< Traits > &
      operator<< ( OutStreamInterface< Traits > &out,
                   const uint64_t value )
    {
      out.writeUnsignedInt64( value );
      return out;
    }

    template< class Traits >
    inline OutStreamInterface< Traits > &
      operator<< ( OutStreamInterface< Traits > &out,
                   const typename SelectUnsignedLongInteger<unsigned long, uint64_t>::UnsignedLongIntType& value )
    {
      SelectUnsignedLongInteger<unsigned long, uint64_t>::write( out, value );
      return out;
    }

    template< class Traits, class T, std::size_t N >
    inline OutStreamInterface< Traits > &
    operator<< ( OutStreamInterface< Traits > &out, const std::array< T, N > &value )
    {
      for( std::size_t i = 0; i < N; ++i )
        out << value[ i ];
      return out;
    }

    template< class Traits, class T, int N >
    inline OutStreamInterface< Traits > &
    operator<< ( OutStreamInterface< Traits > &out, const Dune::FieldVector< T, N > &value )
    {
      for( int i = 0; i < N; ++i )
        out << value[ i ];
      return out;
    }

    template< class Traits, class T, class A >
    inline OutStreamInterface< Traits > &
      operator<< ( OutStreamInterface< Traits > &out,
                   const std::vector< T, A > & value )
    {
      const size_t size = value.size();
      out << size;
      for( size_t i = 0; i < size; ++i )
        out << value[ i ];
      return out;
    }

    template< class Traits >
    inline InStreamInterface< Traits > &
      operator>> ( InStreamInterface< Traits > &in,
                   double &value )
    {
      in.readDouble( value );
      return in;
    }

    template< class Traits >
    inline InStreamInterface< Traits > &
      operator>> ( InStreamInterface< Traits > &in,
                   float &value )
    {
      in.readFloat( value );
      return in;
    }

    template< class Traits >
    inline InStreamInterface< Traits > &
      operator>> ( InStreamInterface< Traits > &in,
                   int &value )
    {
      in.readInt( value );
      return in;
    }

    template< class Traits >
    inline InStreamInterface< Traits > &
      operator>> ( InStreamInterface< Traits > &in,
                   char &value )
    {
      in.readChar( value );
      return in;
    }

    template< class Traits >
    inline InStreamInterface< Traits > &
      operator>> ( InStreamInterface< Traits > &in,
                   bool &value )
    {
      in.readBool( value );
      return in;
    }

    template< class Traits >
    inline InStreamInterface< Traits > &
      operator>> ( InStreamInterface< Traits > &in,
                   std :: string &s )
    {
      in.readString( s );
      return in;
    }

    template< class Traits >
    inline InStreamInterface< Traits > &
      operator>> ( InStreamInterface< Traits > &in,
                   unsigned int &value )
    {
      in.readUnsignedInt( value );
      return in;
    }

    template< class Traits >
    inline InStreamInterface< Traits > &
      operator>> ( InStreamInterface< Traits > &in,
                   uint64_t &value )
    {
      in.readUnsignedInt64( value );
      return in;
    }

    template< class Traits >
    inline InStreamInterface< Traits > &
      operator>> ( InStreamInterface< Traits > &in,
                   typename SelectUnsignedLongInteger<unsigned long, uint64_t>::UnsignedLongIntType& value )
    {
      SelectUnsignedLongInteger<unsigned long, uint64_t>::read( in, value );
      return in;
    }

    template< class Traits, class T, std::size_t N >
    inline InStreamInterface< Traits > &
    operator>> ( InStreamInterface< Traits > &in, std::array< T, N > &value )
    {
      for( std::size_t i = 0; i < N; ++i )
        in >> value[ i ];
      return in;
    }

    template< class Traits, class T, int N >
    inline InStreamInterface< Traits > &
    operator>> ( InStreamInterface< Traits > &in, Dune::FieldVector< T, N > &value )
    {
      for( int i = 0; i < N; ++i )
        in >> value[ i ];
      return in;
    }

    template< class Traits, class T >
    inline InStreamInterface< Traits > &
      operator>> ( InStreamInterface< Traits > &in,
                   std::complex<T> &value )
    {
      T r,i;
      in.readDouble( r );
      in.readDouble( i );
      value = std::complex<T>(r,i);
      return in;
    }

    template< class Traits, class T, class A >
    inline InStreamInterface< Traits > &
      operator>> ( InStreamInterface< Traits > &in,
                   std::vector< T, A > & value )
    {
      size_t size = 0;
      in >> size;
      value.resize( size );
      for( size_t i = 0; i < size; ++i )
        in >> value[ i ];
      return in;
    }

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_STREAMS_INLINE_HH


==> anc/xt-super/dune-fem/dune/fem/io/streams/test/CMakeLists.txt <==
add_executable(test_streams test-streams.cc)
dune_target_link_libraries(test_streams "${DUNE_LIBS};${LOCAL_LIBS}")

dune_install(test-streams.cc)

dune_add_test(test_streams)


==> anc/xt-super/dune-fem/dune/fem/io/streams/test/Makefile.am <==
# IGNORE_HEADERS

# linker flags
LDADD = $(ALL_PKG_LDFLAGS) $(ALL_PKG_LIBS) $(LOCAL_LIBS)
# preprocessor flags
AM_CPPFLAGS = $(ALL_PKG_CPPFLAGS)
AM_CXXFLAGS = -O0 -g -Wall $(ALL_PKG_CXXFLAGS)

TESTS = test-streams
check_PROGRAMS = test-streams

test_streams_SOURCES = test-streams.cc

streamstestdir =  $(includedir)/dune/fem/io/streams/test
streamstest_HEADERS = test-streams.cc 

include $(top_srcdir)/am/global-rules



==> anc/xt-super/dune-fem/dune/fem/io/streams/test/test-streams.cc <==
#include <config.h>

#include <dune/fem/version.hh>
#include <dune/fem/misc/mpimanager.hh>

#include <dune/fem/io/parameter.hh>
#include <dune/fem/io/streams/asciistreams.hh>
#include <dune/fem/io/streams/binarystreams.hh>
#include <dune/fem/io/streams/xdrstreams.hh>
#include <dune/fem/io/streams/sionlibstreams.hh>

using namespace Dune;
using namespace Fem;



struct Data
{
  std :: string my_string;
  unsigned int my_uint;
  uint64_t my_uint64;
  unsigned long int my_ulong;
  size_t my_sizet;
  double my_double;
  int my_int;
  float my_float;
  char my_char;
  bool my_bool;
};

template< class Traits >
void write ( OutStreamInterface< Traits > &out, const Data &data )
{
  unsigned int versionId = DUNE_MODULE_VERSION_ID(DUNE_FEM);
  out << versionId;

  out << data.my_string
      << data.my_uint
      << data.my_uint64
      << data.my_ulong
      << data.my_sizet
      << data.my_double
      << data.my_int
      << data.my_float
      << data.my_char
      << data.my_bool;

  out << DUNE_MODULE_VERSION_ID(DUNE_FEM);
}

template< class Traits >
bool read ( InStreamInterface< Traits > &in, const Data &data )
{
  unsigned int versionId = in.readUnsignedInt();
  if( versionId != DUNE_MODULE_VERSION_ID(DUNE_FEM) )
  {
    std :: cerr << "Incorrect versionId read back: "
                << versionId << " != " << DUNE_MODULE_VERSION_ID(DUNE_FEM)
                << std :: endl;
    return false;
  }

  Data check;
  in >> check.my_string
     >> check.my_uint >> check.my_uint64
     >> check.my_ulong >> check.my_sizet
     >> check.my_double
     >> check.my_int >> check.my_float >> check.my_char >> check.my_bool;

  std :: cerr << "Data: " << check.my_string
              << ", " << check.my_uint
              << ", " << check.my_uint64
              << ", " << check.my_ulong
              << ", " << check.my_sizet
              << ", " << check.my_double
              << ", " << check.my_int
              << ", " << check.my_float
              << ", " << (int)check.my_char
              << ", " << check.my_bool
              << std :: endl;

  versionId = in.readUnsignedInt();
  if( versionId != DUNE_MODULE_VERSION_ID(DUNE_FEM) )
  {
    std :: cerr << "Incorrect versionId read back: "
                << versionId << " != " << DUNE_MODULE_VERSION_ID(DUNE_FEM)
                << std :: endl << std::endl;
    return false;
  }

  std::cerr << std :: endl ;

  bool equal = true;
  equal &= (data.my_string == check.my_string);
  equal &= (data.my_uint == check.my_uint);
  equal &= (data.my_uint64 == check.my_uint64);
  equal &= (data.my_ulong == check.my_ulong);
  equal &= (data.my_sizet == check.my_sizet);
  equal &= (data.my_double == check.my_double);
  equal &= (data.my_int == check.my_int);
  equal &= (data.my_float == check.my_float);
  equal &= (data.my_char  == check.my_char );
  equal &= (data.my_bool  == check.my_bool);
  return equal;
}

int main ( int argc, char** argv )
{
  MPIManager::initialize( argc, argv );

  try
  {
    const bool writeStreams = ( argc > 1 ) ? false : true ;

    Data data;
    data.my_string = "Hello, World!";
    data.my_uint   = 42;
    data.my_uint64 = -4 ; // this results in 18446744073709551612
    data.my_ulong  = uint32_t(-4) ; // this results in 4294967292
    data.my_sizet  = uint32_t(-16) ; // this results in 4294967280
    data.my_double = 1.2345678901234;
    data.my_int    = -767;
    data.my_float  = 1.23456;
    data.my_char   = 123;
    data.my_bool   = true;

    bool failed = false ;
    std::stringstream filestr;
    std::cout << "Path: "<< Parameter :: commonOutputPath() << std::endl;
    filestr << Parameter :: commonOutputPath() << "/test." << MPIManager :: rank() << ".";
    {
      std::string filename( filestr.str() + "ascii" );
      std :: cerr << "Checking ASCII streams..." << std :: endl;
      if( writeStreams )
      {
        Fem :: ASCIIOutStream aout( filename.c_str() );
        write( aout, data );
        aout.flush();
      }
      Fem :: ASCIIInStream ain( filename.c_str() );
      if( !read( ain, data ) )
        failed = true ;
    }

    {
      std::string filename( filestr.str() + "binary" );
      std :: cerr << "Checking Binary streams..." << std :: endl;
      if( writeStreams )
      {
        Fem :: BinaryFileOutStream bout( filename.c_str() );
        write( bout, data );
        bout.flush();
      }
      Fem :: BinaryFileInStream bin( filename.c_str() );
      if( !read( bin, data ) )
        failed = true ;
    }

    {
      std::string filename( filestr.str() + "xdr" );
      std :: cerr << "Checking XDR streams..." << std :: endl;
      if( writeStreams )
      {
        Fem :: XDRFileOutStream xout( filename.c_str() );
        write( xout, data );
        xout.flush();
      }
      Fem :: XDRFileInStream xin( filename.c_str() );
      if( !read( xin, data ) )
        failed = true ;
    }

#if HAVE_SIONLIB
    {
      std :: cerr << "Checking SIONlib streams..." << std :: endl;
      std::stringstream file;
      file << Parameter::commonOutputPath() << "/test.sion." << MPIManager :: size() ;
      std::string filename( file.str() );
      if( writeStreams )
      {
        Fem :: SIONlibOutStream sionout( filename.c_str() );
        write( sionout, data );
        sionout.flush();
      }
      // check parallel read
      {
        Fem :: SIONlibInStream sionin( filename.c_str() );
        if( ! read( sionin, data ) )
          failed = true ;
      }

      if( MPIManager :: size () == 1 )
      {
        int size = (argc > 2) ? atoi( argv[ 2 ] ) : MPIManager :: size();
        std::cout << "Check serial read for " << size << " procs" << std::endl;
        std::stringstream file;
        file <<  Parameter::commonOutputPath() << "/test.sion." << size ;
        // check serial read
        for( int rank=0; rank<size; ++rank )
        {
          Fem :: SIONlibInStream sionin( filename.c_str(), rank );
          if( ! read( sionin, data ) )
            failed = true ;
        }
      }

    }
#endif

    if( failed ) return 1;

  }
  catch( Exception e )
  {
    std :: cerr << e.what() << std :: endl;
    return 1;
  }
  catch( ... )
  {
    return 1;
  }
  return 0;
}


==> anc/xt-super/dune-fem/dune/fem/io/streams/tuples.hh <==
#ifndef DUNE_FEM_IO_STREAMS_TUPLES_HH
#define DUNE_FEM_IO_STREAMS_TUPLES_HH

#include <dune/common/tuples.hh>
#include <dune/common/tupleutility.hh>

#include <dune/fem/io/streams/streams.hh>

namespace
{

  // TupleToInStream
  // ---------------

  template< class InStream >
  class TupleToInStream
  {
    struct InStreamFunctor
    {
      InStreamFunctor ( InStream &in ) : in_( in ) {}

      template< class T >
      void visit ( T &t ) const
      {
        in_ >> t;
      }

      private:
        InStream &in_;
    };

  public:
    template< class Tuple >
    static InStream &apply ( InStream &in, Tuple &tuple )
    {
      Dune::ForEachValue< Tuple > forEach( tuple );
      InStreamFunctor functor( in );
      forEach.apply( functor );
      return in;
    }
  };



  // TupleToOutStream
  // ----------------

  template< class OutStream >
  class TupleToOutStream
  {
    struct OutStreamFunctor
    {
      OutStreamFunctor ( OutStream &out ) : out_( out ) {}

      template< class T >
      void visit ( T &t ) const
      {
        out_ << t;
      }

      private:
        OutStream &out_;
    };

  public:
    template< class Tuple >
    static OutStream &apply ( OutStream &out, const Tuple &tuple )
    {
      Dune::ForEachValue< Tuple > forEach( const_cast< Tuple & >( tuple ) );
      OutStreamFunctor functor( out );
      forEach.apply( functor );
      return out;
    }
  };

} // namespace



namespace Dune
{

  namespace Fem
  {

    // External forward declarations
    // -----------------------------

    template <class StreamTraits>
    class OutStreamInterface;
    template <class StreamTraits>
    class InStreamInterface;



    // std::tuple to InStream
    // ----------------------

    template< class StreamTraits >
    inline InStreamInterface< StreamTraits > &
      operator>> ( InStreamInterface< StreamTraits > &in, std::tuple<> &tuple )
    {
      return in;
    }

    template< class StreamTraits, class... Args >
    inline InStreamInterface< StreamTraits > &
      operator>> ( InStreamInterface< StreamTraits > &in, std::tuple< Args... > &tuple )
    {
      return TupleToInStream< InStreamInterface< StreamTraits > >::template apply< std::tuple< Args... > >( in, tuple );
    }



    // std::tuple to OutStream
    // -----------------------

    template< class StreamTraits >
    inline OutStreamInterface< StreamTraits > &
      operator<< ( OutStreamInterface< StreamTraits > &out, const std::tuple<> &tuple )
    {
      return out;
    }

    template< class StreamTraits, class... Args >
    inline OutStreamInterface< StreamTraits > &
      operator<< ( OutStreamInterface< StreamTraits > &out, const std::tuple< Args... > &tuple )
    {
      return TupleToOutStream< OutStreamInterface< StreamTraits > >::template apply< std::tuple < Args... > >( out, tuple );
    }

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_IO_STREAMS_TUPLES_HH


==> anc/xt-super/dune-fem/dune/fem/io/streams/virtualstreams.hh <==
#ifndef DUNE_FEM_VIRTUALSTREAMS_HH
#define DUNE_FEM_VIRTUALSTREAMS_HH

#include <dune/fem/io/streams/streams.hh>

namespace Dune
{

  namespace Fem
  {

    // Forward Declarations
    // --------------------

    class VirtualOutStream;

    class VirtualInStream;

    template< class Traits >
    VirtualOutStream virtualize ( OutStreamInterface< Traits > &stream );

    template< class Traits >
    VirtualInStream virtualize ( InStreamInterface< Traits > &stream );



    // VirtualOutStreamObject
    // ----------------------

    class VirtualOutStreamObject
    {
      typedef VirtualOutStreamObject ThisType;

      friend class VirtualOutStream;

    private:
      unsigned int refCount;

    protected:
      inline VirtualOutStreamObject ()
      : refCount( 0 )
      {}
      virtual ~VirtualOutStreamObject() {}

    public:
      virtual void flush () = 0;
      virtual void writeDouble ( double value ) = 0;
      virtual void writeFloat ( float value ) = 0;
      virtual void writeInt ( int value ) = 0;
      virtual void writeString ( const std::string &s ) = 0;
      virtual void writeUnsignedInt ( unsigned int value ) = 0;
      virtual void writeUnsignedInt64 ( uint64_t value ) = 0;
    };



    // VirtualOutStreamTraits
    // ----------------------

    struct VirtualOutStreamTraits
    {
      typedef VirtualOutStream OutStreamType;
    };



    // VirtualOutStream
    // ----------------

    class VirtualOutStream
    : public OutStreamInterface< VirtualOutStreamTraits >
    {
      typedef VirtualOutStream ThisType;
      typedef OutStreamInterface< VirtualOutStreamTraits > BaseType;

      template< class T >
      friend VirtualOutStream virtualize ( OutStreamInterface< T > & );

    private:
      VirtualOutStreamObject *const stream_;

    private:
      explicit VirtualOutStream ( VirtualOutStreamObject *stream )
      : stream_( stream )
      {
        ++stream_->refCount;
      }

    public:
      VirtualOutStream ( const ThisType &other )
      : stream_( other.stream_ )
      {
        ++stream_->refCount;
      }

      virtual ~VirtualOutStream ()
      {
        if( --stream_->refCount == 0 )
          delete stream_;
      }

    private:
      ThisType &operator= ( const ThisType & );

    public:
      void flush ()
      {
        stream_->flush();
      }

      void writeDouble ( double value )
      {
        stream_->writeDouble( value );
      }

      void writeFloat ( float value )
      {
        stream_->writeFloat( value );
      }

      void writeInt ( int value )
      {
        stream_->writeInt( value );
      }

      void writeString ( const std :: string &s )
      {
        stream_->writeString( s );
      }

      void writeUnsignedInt ( unsigned int value )
      {
        stream_->writeUnsignedInt( value );
      }

      void writeUnsignedInt64 ( unsigned int value )
      {
        stream_->writeUnsignedInt64( value );
      }
    };



    // VirtualInStreamObject
    // ---------------------

    class VirtualInStreamObject
    {
      typedef VirtualInStream ThisType;

      friend class VirtualInStream;

    private:
      unsigned int refCount;

    protected:
      VirtualInStreamObject ()
      : refCount( 0 )
      {}

      virtual ~VirtualInStreamObject() {}

    public:
      virtual void readDouble ( double &value ) = 0;
      virtual void readFloat ( float &value ) = 0;
      virtual void readInt ( int &value ) = 0;
      virtual void readString ( std::string &s ) = 0;
      virtual void readUnsignedInt ( unsigned int &value ) = 0;
      virtual void readUnsignedInt64 ( uint64_t &value ) = 0;
    };



    // VirtualInStreamTraits
    // ---------------------

    struct VirtualInStreamTraits
    {
      typedef VirtualInStream InStreamType;
    };



    // VirtualInStream
    // ---------------

    class VirtualInStream
    : public InStreamInterface< VirtualInStreamTraits >
    {
      typedef VirtualInStream ThisType;
      typedef InStreamInterface< VirtualInStreamTraits > BaseType;

      template< class T >
      friend VirtualInStream virtualize ( InStreamInterface< T > & );

    private:
      VirtualInStreamObject *const stream_;

    private:
      explicit VirtualInStream ( VirtualInStreamObject *stream )
      : stream_( stream )
      {
        ++stream_->refCount;
      }

    public:
      VirtualInStream ( const ThisType &other )
      : stream_( other.stream_ )
      {
        ++stream_->refCount;
      }

      virtual ~VirtualInStream ()
      {
        if( --stream_->refCount == 0 )
          delete stream_;
      }

    private:
      ThisType &operator= ( const ThisType & );

    public:
      void readDouble ( double &value )
      {
        stream_->readDouble( value );
      }

      void readFloat ( float &value )
      {
        stream_->readFloat( value );
      }

      void readInt ( int &value )
      {
        stream_->readInt( value );
      }

      void readString ( std :: string &s )
      {
        stream_->readString( s );
      }

      void readUnsignedInt ( unsigned int &value )
      {
        stream_->readUnsignedInt( value );
      }

      void readUnsignedInt64 ( uint64_t &value )
      {
        stream_->readUnsignedInt64( value );
      }
    };



    // VirtualOutStreamWrapper
    // -----------------------

    template< class Traits >
    class VirtualOutStreamWrapper
    : public VirtualOutStreamObject
    {
      typedef VirtualOutStreamWrapper< Traits > ThisType;
      typedef VirtualOutStreamObject BaseType;

      template< class T >
      friend VirtualOutStream virtualize ( OutStreamInterface< T > & );

    public:
      typedef OutStreamInterface< Traits > StreamType;

    private:
      StreamType &stream_;

    private:
      explicit VirtualOutStreamWrapper ( StreamType &stream )
      : stream_( stream )
      {}

      VirtualOutStreamWrapper ( const ThisType & );
      ThisType &operator= ( const ThisType & );

    public:
      virtual void flush ()
      {
        stream_.flush();
      }

      virtual void writeDouble ( double value )
      {
        stream_.writeDouble( value );
      }

      virtual void writeFloat ( float value )
      {
        stream_.writeFloat( value );
      }

      virtual void writeInt ( int value )
      {
        stream_.writeInt( value );
      }

      virtual void writeString ( const std :: string &s )
      {
        stream_.writeString( s );
      }

      virtual void writeUnsignedInt( unsigned int value )
      {
        stream_.writeUnsignedInt( value );
      }

      virtual void writeUnsignedInt64( uint64_t value )
      {
        stream_.writeUnsignedInt64( value );
      }
    };



    // VirtualInStreamWrapper
    // ----------------------

    template< class Traits >
    class VirtualInStreamWrapper
    : public VirtualInStreamObject
    {
      typedef VirtualInStreamWrapper< Traits > ThisType;
      typedef VirtualInStreamObject BaseType;

      template< class T >
      friend VirtualInStream virtualize ( InStreamInterface< T > & );

    public:
      typedef InStreamInterface< Traits > StreamType;

    private:
      StreamType &stream_;

    private:
      explicit VirtualInStreamWrapper ( StreamType &stream )
      : stream_( stream )
      {}

      VirtualInStreamWrapper ( const ThisType & );
      ThisType &operator= ( const ThisType & );

    public:
      virtual void readDouble ( double &value )
      {
        stream_.readDouble( value );
      }

      virtual void readFloat ( float &value )
      {
        stream_.readFloat( value );
      }

      virtual void readInt ( int &value )
      {
        stream_.readInt( value );
      }

      virtual void readString ( std :: string &s )
      {
        stream_.readString( s );
      }

      virtual void readUnsignedInt( unsigned int &value )
      {
        stream_.readUnsignedInt( value );
      }

      virtual void readUnsignedInt64( uint64_t &value )
      {
        stream_.readUnsignedInt64( value );
      }
    };



    // virtualize
    // ----------

    template< class Traits >
    VirtualOutStream virtualize ( OutStreamInterface< Traits > &stream )
    {
      return VirtualOutStream( new VirtualOutStreamWrapper< Traits >( stream ) );
    }

    template< class Traits >
    VirtualInStream virtualize ( InStreamInterface< Traits > &stream )
    {
      return VirtualInStream( new VirtualInStreamWrapper< Traits >( stream ) );
    }

  } // namespave Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_VIRTUALSTREAMS_HH


==> anc/xt-super/dune-fem/dune/fem/io/streams/xdrstreams.hh <==
#ifndef DUNE_FEM_XDRSTREAMS_HH
#define DUNE_FEM_XDRSTREAMS_HH

#include <cassert>
#include <rpc/types.h>
#include <rpc/xdr.h>

#include <dune/common/exceptions.hh>
#include <dune/fem/io/streams/streams.hh>

namespace Dune
{

  namespace Fem
  {

    template< class OutStreamImp >
    struct XDROutStreamTraits
    {
      typedef OutStreamImp OutStreamType;
    };



    /** \class XDRBasicOutStream
     *  \ingroup InOutStreams
     *  \brief base implementation for XDR output streams
     *
     *  This class implements the writing functions for an XDR stream. It must
     *  be associated to a stream by a child class.
     *
     *  The following XDR output streams have been implemented:
     *  -XDRFileOutStream
     */
    template< class OutStreamImp >
    class XDRBasicOutStream
    : public OutStreamInterface< XDROutStreamTraits< OutStreamImp > >
    {
      typedef XDRBasicOutStream< OutStreamImp > ThisType;
      typedef OutStreamInterface< XDROutStreamTraits< OutStreamImp > > BaseType;

    public:
      //! type of the implementaton (Barton-Nackman)
      typedef OutStreamImp OutStreamType;

      //! type of the traits
      typedef XDROutStreamTraits< OutStreamType > Traits;

      enum { maxStringSize = 2<<18 };

    protected:
      XDR xdrs_;

    protected:
      using BaseType::writeError;

    protected:
      XDRBasicOutStream ()
      {}

    public:
      /** \copydoc Dune::Fem::OutStreamInterface::writeDouble */
      void writeDouble ( double value )
      {
        if( xdr_double( xdrs(), &value ) == 0 )
          writeError();
      }

      /** \copydoc Dune::Fem::OutStreamInterface::writeFloat */
      void writeFloat ( float value )
      {
        if( xdr_float( xdrs(), &value ) == 0 )
          writeError();
      }

      /** \copydoc Dune::Fem::OutStreamInterface::writeInt */
      void writeInt ( int value )
      {
        if( xdr_int( xdrs(), &value ) == 0 )
          writeError();
      }

      /** \copydoc Dune::Fem::OutStreamInterface::writeChar */
      void writeChar ( char value )
      {
        if( xdr_char( xdrs(), &value ) == 0 )
          writeError();
      }

      /** \copydoc Dune::Fem::OutStreamInterface::writeBool */
      void writeBool ( const bool value )
      {
        // convert to character and write
        char val = ( value == true ) ? 1 : 0;
        writeChar( val );
      }

      /** \copydoc Dune::Fem::OutStreamInterface::writeString */
      void writeString ( const std :: string &s )
      {
        assert( s.size() < maxStringSize );
        const char *cs = s.c_str();
        if( xdr_string( xdrs(), (char **)&cs, maxStringSize ) == 0 )
          writeError();
      }

      /** \copydoc Dune::Fem::OutStreamInterface::writeUnsignedInt */
      void writeUnsignedInt ( unsigned int value )
      {
        if( xdr_u_int( xdrs(), &value ) == 0 )
          writeError();
      }

      /** \copydoc Dune::Fem::OutStreamInterface::writeUnsignedInt64 */
      void writeUnsignedInt64 ( uint64_t value )
      {
#ifdef XDR_UINT64_FUNC
        // use u_int64_t since xdr_u_long is buggy
        u_int64_t val = value ;
        // XDR_UINT64_FUNC is defined in config.h
        if( XDR_UINT64_FUNC( xdrs(), &val ) == 0 )
          writeError();
#else
        DUNE_THROW(NotImplemented,"xdr_uint64_t is missing");
#endif
      }

    protected:
      XDR *xdrs ()
      {
        return &xdrs_;
      }
    };



    template< class InStreamImp >
    struct XDRInStreamTraits
    {
      typedef InStreamImp InStreamType;
    };


    /** \class XDRBasicInStream
     *  \ingroup InOutStreams
     *  \brief base implementation for XDR input streams
     *
     *  This class implements the reading functions for an XDR stream. It must
     *  be associated to a stream by a child class.
     *
     *  The following XDR input streams have been implemented:
     *  -XDRFileInStream
     */
    template< class InStreamImp >
    class XDRBasicInStream
    : public InStreamInterface< XDRInStreamTraits< InStreamImp > >
    {
      typedef XDRBasicInStream< InStreamImp > ThisType;
      typedef InStreamInterface< XDRInStreamTraits< InStreamImp > > BaseType;

    public:
      //! type of the implementation (Barton-Nackman)
      typedef InStreamImp InStreamType;

      //! type of the traits
      typedef XDRInStreamTraits< InStreamType > Traits;

    private:
      enum { maxStringSize = 2<<18 };

    protected:
      XDR xdrs_;

    protected:
      using BaseType::readError;

    protected:
      XDRBasicInStream ()
      {}

    public:
      /** \copydoc Dune::Fem::InStreamInterface::readDouble */
      void readDouble ( double &value )
      {
        if( xdr_double( xdrs(), &value ) == 0 )
          readError();
      }

      /** \copydoc Dune::Fem::InStreamInterface::readFloat */
      void readFloat ( float &value )
      {
        if( xdr_float( xdrs(), &value ) == 0 )
          readError();
      }

      /** \copydoc Dune::Fem::InStreamInterface::readInt */
      void readInt ( int &value )
      {
        if( xdr_int( xdrs(), &value ) == 0 )
          readError();
      }

      /** \copydoc Dune::Fem::InStreamInterface::readChar */
      void readChar ( char &value )
      {
        if( xdr_char( xdrs(), &value ) == 0 )
          readError();
      }

      /** \copydoc Dune::Fem::InStreamInterface::readBool */
      void readBool ( bool &value )
      {
        char val;
        readChar( val );
        // convert to boolean
        value = ( val == 1 ) ? true : false;
      }

      /** \copydoc Dune::Fem::InStreamInterface::readString */
      void readString ( std::string &s )
      {
        char data[ maxStringSize ];
        char *cs = &(data[ 0 ]);
        if( xdr_string( xdrs(), &cs, maxStringSize ) == 0 )
          readError();
        s = data;
      }

      /** \copydoc Dune::Fem::InStreamInterface::readUnsignedInt */
      void readUnsignedInt ( unsigned int &value )
      {
        if( xdr_u_int( xdrs(), &value ) == 0 )
          readError();
      }

      /** \copydoc Dune::Fem::InStreamInterface::readUnsignedInt64 */
      void readUnsignedInt64 ( uint64_t &value )
      {
#ifdef XDR_UINT64_FUNC
        // use u_int64_t since xdr_u_long is buggy
        u_int64_t val ;
        // XDR_UINT64_FUNC is defined in config.h
        if( XDR_UINT64_FUNC( xdrs(), &val ) == 0 )
          readError();
        else
          value = val;
#else
        DUNE_THROW(NotImplemented,"xdr_uint64_t is missing");
#endif
      }

    protected:
      XDR *xdrs ()
      {
        return &xdrs_;
      }
    };



    /** \class XDRFileOutStream
     *  \ingroup InOutStreams
     *  \brief XDR output stream writing into a file
     *
     *  \newimplementation
     */
    class XDRFileOutStream
    : public XDRBasicOutStream< XDRFileOutStream >
    {
    private:
      typedef XDRFileOutStream ThisType;
      typedef XDRBasicOutStream< ThisType > BaseType;

    protected:
      using BaseType :: xdrs;

    protected:
      FILE *file_;

    public:
      /** \brief constructor
       *
       *  \param[in]  filename  name of the file to write to
       *  \param[in]  append    true if stream appends to file filename
       *                        (default = false)
       */
      explicit XDRFileOutStream ( const std::string &filename,
                                  const bool append = false   )
      {
        const char * flags = ( append ) ? "ab" : "wb";
        file_ = fopen( filename.c_str(), flags );
        if( file_ == 0 )
          DUNE_THROW( IOError, "XDRFileOutStream: Unable to open file '" << filename << "'." );
        xdrstdio_create( xdrs(), file_, XDR_ENCODE );
      }

      /** \brief destructor */
      inline ~XDRFileOutStream ()
      {
        xdr_destroy( xdrs() );
        fclose( file_ );
      }

      /** \copydoc Dune::Fem::OutStreamInterface::flush */
      inline void flush ()
      {
        fflush( file_ );
      }
    };



    /** \class XDRFileInStream
     *  \ingroup InOutStreams
     *  \brief XDR output stream reading from a file
     *
     *  \newimplementation
     */
    class XDRFileInStream
    : public XDRBasicInStream< XDRFileInStream >
    {
    private:
      typedef XDRFileInStream ThisType;
      typedef XDRBasicInStream< ThisType > BaseType;

    protected:
      using BaseType :: xdrs;

    protected:
      FILE *file_;

    public:
      /** \brief constructor
       *
       *  \param[in]  filename  name of the file to read from
       *  \param[in]  pos       starting position for file read
       *                        (default = 0)
       */
      explicit XDRFileInStream ( const std::string &filename,
                                 const size_t pos = 0 )
      {
        file_ = fopen( filename.c_str(), "rb" );
        if( file_ == 0 )
          DUNE_THROW( IOError, "XDRFileInStream: Unable to open file '" << filename << "'." );

        // if pos = 0 this will do nothing
        fseek( file_, pos , SEEK_SET );

        xdrstdio_create( xdrs(), file_, XDR_DECODE );
      }

      /** \brief destructor
       */
      inline ~XDRFileInStream ()
      {
        xdr_destroy( xdrs() );
        fclose( file_ );
      }
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_XDRSTREAMS_HH


==> anc/xt-super/dune-fem/dune/fem/io/test/CMakeLists.txt <==
add_executable(parametertest parametertest.cc)
dune_target_link_libraries(parametertest "${DUNE_LIBS};${LOCAL_LIBS}")

# copy data to build source to make tests work         
configure_file(testparameterfile ${CMAKE_CURRENT_BINARY_DIR}/testparameterfile COPYONLY)
configure_file(param_DarcyStokes ${CMAKE_CURRENT_BINARY_DIR}/param_DarcyStokes COPYONLY)
configure_file(param_NavierStokes ${CMAKE_CURRENT_BINARY_DIR}/param_NavierStokes COPYONLY)
configure_file(bc.sh ${CMAKE_CURRENT_BINARY_DIR}/bc.sh COPYONLY)
configure_file(date.sh ${CMAKE_CURRENT_BINARY_DIR}/date.sh COPYONLY)

dune_add_test(parametertest)


==> anc/xt-super/dune-fem/dune/fem/io/test/Makefile.am <==
# linker flags
LDADD = $(ALL_PKG_LDFLAGS) $(ALL_PKG_LIBS) $(DUNEMPILIBS) $(LOCAL_LIBS)
# preprocessor flags
AM_CPPFLAGS = $(ALL_PKG_CPPFLAGS) $(DUNEMPICPPFLAGS)
EXTRA_DIST = testparameterfile \
						 oldparameterfile \
						 param_DarcyStokes \
						 param_NavierStokes \
						 date.sh \
						 bc.sh

TESTS = parametertest
check_PROGRAMS = parametertest

parametertest_SOURCES = parametertest.cc 


include $(top_srcdir)/am/global-rules



==> anc/xt-super/dune-fem/dune/fem/io/test/bc.sh <==
#!/bin/bash
factor1=$1
factor2=$2
result=$[$factor1*$factor2] 
echo $result


==> anc/xt-super/dune-fem/dune/fem/io/test/date.sh <==
#!/bin/bash
echo "Calculating the date!" >&2
sleep 1
date +%y.%m.%d_%H:%M:%S


==> anc/xt-super/dune-fem/dune/fem/io/test/oldparameterfile <==
#paramterfile to shadow parameters

# fem verbosrank
fem.verboserank: -1 

# has to be set to 1 / true if parameter substitution is enabled
fem.resolvevariables: 0

# get user from the shell, $$ is needed here to execute "echo $USER"
# $ acts as an escaping char, to resolve pre-assigned char such as  "#%$"
user: user

# and actual date
date: 11.09.28_12:00:00

#s witch between the two projects
project: NavierStokes

# output path 
outputpath: ./data_NavierStokes_11.09.28_12:00:00/

#parameters for the Navier Stokes Project

#macrogrid file
macrogrid: macrogrid_8.dgf

# velocity vector
velocity: -1 5

#diffusion
diffusion: 1e-15


# definition of the two projects
project_1: NavierStokes
project_2: DarcyStokes

# two factors for the multiplication
factor1: 15
factor2: 2

# just to show that even multiplications are possible here ;)
multiplication: 30










==> anc/xt-super/dune-fem/dune/fem/io/test/param_DarcyStokes <==
#parameters for the Darcy Stokes Project

numberofcells: 128

# macrogrid file
macrogrid: macrogrid_$(numberofcells).dgf

#velocity vector
velocity: 0 0

#diffusion coefficiant
diffusion: 1.0



==> anc/xt-super/dune-fem/dune/fem/io/test/param_NavierStokes <==
#parameters for the Navier Stokes Project

#number of cells in the macro grid
numberofcells: 8

#macrogrid file
macrogrid: macrogrid_$(numberofcells).dgf

# velocity vector
velocity: -1 5


#diffusion
diffusion: 1e-15


==> anc/xt-super/dune-fem/dune/fem/io/test/parametertest.cc <==
#ifdef HAVE_CONFIG_H
# include "config.h"
#endif
#include <iostream>
#include <fstream>
#include <string>

#include <dune/common/exceptions.hh> // We use exceptions
#include <dune/common/fvector.hh>  // definition of field vectors

#include <dune/fem/io/parameter.hh> // include parameters


// main programm
int main(int argc, char** argv)
{
  try{
    //Maybe initialize Mpi
    Dune::Fem::MPIManager :: initialize( argc, argv );

    Dune::Fem::Parameter::append(argc,argv);
    if (argc == 2) {
      Dune::Fem::Parameter::append(argv[1]);
    }
    else
    {
      Dune::Fem::Parameter::append("testparameterfile");
    }

    // get user id and date
    std::string userId, date;
    Dune::Fem::Parameter::get("user", userId );
    Dune::Fem::Parameter::get("date", date );

    // get Project discription
    std::string project;
    Dune::Fem::Parameter::get( "project", project );

    // get the parameter for the diffusion
    double diffusion = Dune::Fem::Parameter::getValidValue( "diffusion", 1.0, []( const double &val ) { return val > 0; } );

    // get the macro grid filename, using a lambda to verify 'no white spaces' in the filename
    std::string macrogridname;
    auto valid = []( const std::string &name ){ return (name.find_first_of( " \t" ) == std::string::npos); };
    Dune::Fem::Parameter::getValid("macrogrid", valid, macrogridname );

    // get velocity for the advection part
    typedef Dune::FieldVector< double, 2>  VectorType;
    VectorType velocity;
    Dune::Fem::Parameter::get("velocity", velocity );

    {
      // do some calculations
    }

    // get output path
    std::string outputPath;
    Dune::Fem::Parameter::get("outputpath", outputPath );

    // just a small example that mmultiplications are possible using shell scripts
    double multi = Dune::Fem::Parameter::getValue<double>("multiplication", 1.0 );
    double factor1 = Dune::Fem::Parameter::getValue<double>("factor1", 1.0 );
    double factor2 = Dune::Fem::Parameter::getValue<double>("factor2", 1.0 );

    //*****************OutPut*********************//
    std::cout<<"User: "<< userId <<" started his compution of Project: "<< project <<"\nThe acctual date is: "<< date <<std::endl;
    std::cout<<std::endl;
    std::cout<<"Parameter for this project are:"<<std::endl;
    std::cout<<"Diffusion: \t"<< diffusion << std::endl;
    std::cout<<"Velocity:  \t"<< velocity << std::endl;
    std::cout<<"Macrogrid: \t"<< macrogridname << std::endl;
    std::cout<<std::endl;
    std::cout<<"Output path is: " << outputPath << std::endl;
    std::cout<<std::endl;
    std::cout<<std::endl;
    std::cout<<"Multiplication between: " << factor1 << " and " <<
                factor2 <<"\ncalculated with a shell script is: "
                << multi << std::endl;

    // finallay write the parameter log
    Dune::Fem::Parameter::write("parameter.log");

    return 0;
  }
  catch (Dune::Exception &e){
    std::cerr << "Dune reported error: " << e << std::endl;
    return 1;
  }
  catch (...){
    std::cerr << "Unknown exception thrown!" << std::endl;
    return 1;
  }
}


==> anc/xt-super/dune-fem/dune/fem/io/test/testparameterfile <==
#paramterfile to shadow parameters

# fem verbosrank
fem.verboserank: -1 

# has to be set to 1 / true if parameter substitution is enabled
fem.resolvevariables: 1

# get user from the shell, $$ is needed here to execute "echo $USER"
# $ acts as an escaping char, to resolve pre-assigned char such as  "#%$"
user: $[echo $$USER]

# and actual date
date: $[./date.sh]

#s witch between the two projects
N: $[echo 1] 
project: $(project_$(N))

# output path 
outputpath: ./data_$(project)_$(date)/

#include special parameter file for the project
paramfile: param_$(project)


# definition of the two projects
project_1: NavierStokes
project_2: DarcyStokes

# two factors for the multiplication
factor1: 15 
factor2: 2

# just to show that even multiplications are possible here ;)
multiplication: $[./bc.sh $(factor1) $(factor2)] 


==> anc/xt-super/dune-fem/dune/fem/io/visual/CMakeLists.txt <==
dune_add_subdirs(grape)


==> anc/xt-super/dune-fem/dune/fem/io/visual/Makefile.am <==
AUTOMAKE_OPTIONS = foreign 1.5

SUBDIRS = grape
visualdir =  $(includedir)/dune/fem/io/visual

include $(top_srcdir)/am/global-rules



==> anc/xt-super/dune-fem/dune/fem/io/visual/grape/CMakeLists.txt <==
dune_add_subdirs(datadisp)


==> anc/xt-super/dune-fem/dune/fem/io/visual/grape/Makefile.am <==
# don't follow the full GNU-standard; we definitely need automake >= 1.5
AUTOMAKE_OPTIONS = foreign 1.5

SUBDIRS = datadisp

grapedir =  $(includedir)/dune/fem/io/visual/grape

include $(top_srcdir)/am/global-rules



==> anc/xt-super/dune-fem/dune/fem/io/visual/grape/datadisp/CMakeLists.txt <==
dune_install(dataconvert.cc datadisp.cc errordisplay.hh
             grcommon.hh printhelp.cc programtemplate.cc
             readiotupledata.cc readioparams.cc readtupledata.cc)


==> anc/xt-super/dune-fem/dune/fem/io/visual/grape/datadisp/Makefile.am <==
# only build this stuff if GRAPE was found
# einfach alle Pakete verwenden, die überhaupt gefunden wurden
LDADD = $(ALL_PKG_LDFLAGS) $(ALL_PKG_LIBS)
AM_CPPFLAGS = $(ALL_PKG_CPPFLAGS)

datadispdir =  $(includedir)/dune/fem/io/visual/grape/datadisp
datadisp_HEADERS = dataconvert.cc \
       datadisp.cc \
       errordisplay.hh \
       grcommon.hh \
       printhelp.cc \
       programtemplate.cc \
       readiotupledata.cc \
       readioparams.cc \
       readtupledata.cc

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/dune/fem/io/visual/grape/datadisp/converttemplate.cc <==
//************************************************************
//
//  (C) written and directed by Robert Kloefkorn
//
//************************************************************
#include <config.h>

///////////////////////////////////////////////////
//
// Include your header defining all necessary types
//
///////////////////////////////////////////////////
#include <dune/fem/io/file/vtkio.hh>

//==================================================
// Include your typedefs here
//==================================================

// type of discrete function tuple to restore
typedef InTupleType GR_InputType;

template <class GR_GridType,
          class InTupleType>
void process(const GR_GridType& grid,
             const InTupleType& data,
             const double time,
             const int timestep,
             const int myRank,
             const int numProcs)
{
  // do somthing with the data
  // Note, that data is destroyed after.
}

// include main program
#include <dune/fem/io/visual/grape/datadisp/dataconvert.cc>


==> anc/xt-super/dune-fem/dune/fem/io/visual/grape/datadisp/dataconvert.cc <==
//************************************************************
//
//  (C) written and directed by Robert Kloefkorn
//
//************************************************************
#include <iostream>
#include <vector>
#include <cassert>
#include <string>

#if HAVE_MPI == 1
#warning "Visualization does not work in parallel"
#endif

#include <dune/common/exceptions.hh>
using namespace Dune;

// include definition of grid type
// #include <dune/grid/io/file/dgfparser/dgfgridtype.hh>

// include data reading
#include <dune/fem/io/visual/grape/datadisp/printhelp.cc>

// uses readtuple data instead of readiotupledata.
#include <dune/fem/io/visual/grape/datadisp/readtupledata.cc>
#include <dune/fem/io/visual/grape/datadisp/readioparams.cc>
#include <dune/fem/misc/mpimanager.hh>

int main(int argc, char **argv)
{
  Fem::MPIManager::initialize(argc,argv);
  try {
    Fem::Parameter::append(argc,argv);
#ifdef PARAMETER_APPEND_FUNCTION
    PARAMETER_APPEND_FUNCTION();
#endif

    if (argc < 2)
    {
      print_help(argv[0]);
      return(0);
    }

    if (!strcmp(argv[1], "-h") || !strcmp(argv[1], "-help"))
    {
      print_help(argv[0]);
      return(0);
    }
    return readParameterList(argc,argv,false);
  }
  catch (Dune::Exception& e)
  {
    std::cerr << e << std::endl;
    return 1;
  }
  return 0;
}


==> anc/xt-super/dune-fem/dune/fem/io/visual/grape/datadisp/datadisp.cc <==
//************************************************************
//
//  (C) written and directed by Robert Kloefkorn
//
//************************************************************

namespace Dune {
/** \addtogroup Visualization
 *
 *  Data written in the GraPE format
 *  using the Dune::DataWriter class
 *  can be either directly visualized during
 *  the computation or can be read separately
 *  with the datadisp utility file. More
 *  detail on how to write data to files
 *  can be found in \ref DiscFuncIO.
 *
 *  If data is to be visualized during a computation
 *  the Dune::DataWriter can also be used by
 *  setting the parameter \b fem.io.grapedisplay
 *  to 1. Each time a file is written to disk,
 *  the data is simultaneously displayed in
 *  GraPE. By pressing the exit button in GraPE
 *  the computation is resumed.
 *
 *  For reading data from disk into GraPE the
 *  programm fem/io/visual/grape/datadisp/datadisp.cc
 *  can be used. An example of its usage can be
 *  found in the file
 *  fem/io/visual/grape/datadisp/programtemplate.cc
 *
 *  In the simplest case the following
 *  program can be used:
 *  \code
 *  typedef IOTupleType GR_InputType;
 *  template <class GrapeDispType,
 *            class GR_GridType,
 *            class DestinationType>
 *  void postProcessing(const GrapeDispType& disp,
 *                      const GR_GridType& grid,
 *                      const double time,
 *                      const DestinationType& Uh)
 *  {}
 *  #include <dune/fem/io/visual/grape/datadisp/datadisp.cc>
 *  \endcode
 *
 *  In the file included in the last line
 *  the function main() is defined.
 *  The resulting executable expects the start
 *  and end index of the data files which are to
 *  be read. The file prefix and the directory
 *  are prescribed through runtime parameters with
 *  the same keys used in the Dune::DataWriter
 *  described in \ref DiscFuncIO.
 *
 *  The type GR_InputType should be a tuple
 *  type holding the types of the discrete functions
 *  to be read.
 *  The \b postProcessing method is called after
 *  each data set is read. The corresponding
 *  discrete functions are passed in the third
 *  parameter; the first parameter holds the
 *  grape handle. Further data, e.g., errors
 *  and derived values, can be added to the
 *  display by using the method
 *  disp.addData(...) as described in the
 *  class Dune::GrapeDataDisplay.
 *  An example which adds the difference between
 *  a discrete solution and an analytical
 *  solution can be found in
 *  fem/io/visual/grape/datadisp/errordisplay.hh.
 *
 **/
}

#include <iostream>
#include <vector>
#include <cassert>
#include <string>

#if HAVE_MPI == 1
#warning "Visualization does not work in parallel"
#endif

#include <dune/common/exceptions.hh>
using namespace Dune;

// include grape visualization
#include <dune/grid/io/visual/grapedatadisplay.hh>
#include <dune/grid/io/visual/combinedgrapedisplay.hh>

// include data reading
#include <dune/fem/io/visual/grape/datadisp/printhelp.cc>
#include <dune/fem/io/visual/grape/datadisp/readiotupledata.cc>
#include <dune/fem/io/visual/grape/datadisp/readioparams.cc>
#include <dune/fem/io/parameter.hh>
#include <dune/fem/function/common/discretefunctionadapter.hh>
#include <dune/fem/misc/mpimanager.hh>

int main(int argc, char **argv)
{
  Fem::MPIManager::initialize(argc,argv);
  try {
    Fem::Parameter::append(argc,argv);
    if (argc < 2)
    {
      print_help(argv[0]);
      return(0);
    }

    if (!strcmp(argv[1], "-h") || !strcmp(argv[1], "-help"))
    {
      print_help(argv[0]);
      return(0);
    }
    return readParameterList(argc,argv);
  }
  catch (Dune::Exception& e)
  {
    std::cerr << e << std::endl;
    return 1;
  }
  return 0;
}


==> anc/xt-super/dune-fem/dune/fem/io/visual/grape/datadisp/errordisplay.hh <==
#ifndef DUNE_FEM_ERRORDISPLAY_HH
#define DUNE_FEM_ERRORDISPLAY_HH

#include <dune/common/exceptions.hh>

#include <dune/fem/common/coordinate.hh>
#include <dune/fem/function/common/gridfunctionadapter.hh>

namespace Dune
{

  template< class DiscreteFunction, class SolutionType, bool withTime = true >
  class DisplayErrorFunction;


  template< class DiscreteFunction, class SolutionType >
  class DisplayErrorFunction< DiscreteFunction, SolutionType, true >
  {
    typedef DisplayErrorFunction< DiscreteFunction, SolutionType > ThisType;

  public:
    typedef DiscreteFunction DiscreteFunctionType;

    typedef typename DiscreteFunctionType :: LocalFunctionType LocalFunctionType;

    typedef typename DiscreteFunctionType :: DiscreteFunctionSpaceType
      DiscreteFunctionSpaceType;

    typedef typename DiscreteFunctionSpaceType :: GridPartType GridPartType;

  protected:
    struct Error;

    typedef Fem::LocalFunctionAdapter< Error > ErrorFunctionType;

  public:
    template< class GrapeDispType >
    DisplayErrorFunction ( GrapeDispType &disp,
                           const DiscreteFunctionType &Uh,
                           const SolutionType &solution,
                           const double time = 0 )
    : gridPart_( Uh.space().gridPart() ),
      error_( Uh, solution, time ),
      errorFunction_( "error", error_, gridPart_ )
    {
      disp.addData( errorFunction_, "error", time );
    }

  private:
    DisplayErrorFunction ( const ThisType & );
    ThisType &operator= ( const ThisType & );

  protected:
    const GridPartType &gridPart_;
    Error error_;
    ErrorFunctionType errorFunction_;
  };


  /** \cond */
  template< class DiscreteFunction, class SolutionType >
  struct DisplayErrorFunction< DiscreteFunction, SolutionType, true >::Error
  {
    typedef typename DiscreteFunctionSpaceType :: GridPartType GridPartType;

    typedef typename DiscreteFunctionSpaceType :: FunctionSpaceType
      FunctionSpaceType;
    typedef typename FunctionSpaceType :: DomainType DomainType;
    typedef typename FunctionSpaceType :: RangeType RangeType;
    typedef typename FunctionSpaceType :: JacobianRangeType JacobianRangeType;

    static const int dimDomain = DiscreteFunctionSpaceType :: dimDomain;
    static const int dimRange = DiscreteFunctionSpaceType :: dimRange;

  protected:
    typedef typename GridPartType::template Codim< 0 >::EntityType EntityType;
    typedef typename GridPartType::template Codim< 0 >::GeometryType GeometryType;

  public:
    Error ( const DiscreteFunctionType &Uh,
            const SolutionType &solution,
            double time = 0 )
    : lUh_( Uh ),
      initU0_( solution ),
      entity_( 0 ),
      time_( time )
    {}

    template< class PointType >
    void evaluate ( const PointType &x, RangeType& ret) const
    {
      assert( initialized() );
      lUh_.evaluate( x, ret );
      DomainType global = entity().geometry().global( coordinate( x ) );
      RangeType phi;
      initU0_.evaluate( time_, global, phi );
      ret -= phi;
    }

    template< class PointType >
    void jacobian ( const PointType &x, JacobianRangeType &ret ) const
    {
      DUNE_THROW( NotImplemented, "DisplayErrorFunction::jacobian is not implemented." );
    }

    void init ( const EntityType &entity )
    {
      entity_ = &entity;
      lUh_.init( entity );
    }

  protected:
    const EntityType &entity () const
    {
      assert( entity_ );
      return *entity_;
    }

    bool initialized () const { return entity_; }

    LocalFunctionType lUh_;
    const SolutionType &initU0_;
    const EntityType *entity_;
    const double time_;
  };
  /** \endcond */



  template< class DiscreteFunction, class SolutionType >
  class DisplayErrorFunction< DiscreteFunction, SolutionType, false >
  {
    typedef DisplayErrorFunction< DiscreteFunction, SolutionType > ThisType;

  public:
    typedef DiscreteFunction DiscreteFunctionType;

    typedef typename DiscreteFunctionType :: LocalFunctionType LocalFunctionType;

    typedef typename DiscreteFunctionType :: DiscreteFunctionSpaceType
      DiscreteFunctionSpaceType;

    typedef typename DiscreteFunctionSpaceType :: GridPartType GridPartType;

  protected:
    /** \cond */
    struct Error
    {
      typedef typename DiscreteFunctionSpaceType :: GridPartType GridPartType;

      typedef typename DiscreteFunctionSpaceType :: FunctionSpaceType
        FunctionSpaceType;
      typedef typename FunctionSpaceType :: DomainType DomainType;
      typedef typename FunctionSpaceType :: RangeType RangeType;
      typedef typename FunctionSpaceType :: JacobianRangeType JacobianRangeType;

      static const int dimDomain = DiscreteFunctionSpaceType :: dimDomain;
      static const int dimRange = DiscreteFunctionSpaceType :: dimRange;

    protected:
      typedef typename GridPartType::template Codim< 0 >::EntityType EntityType;
      typedef typename GridPartType::template Codim< 0 >::GeometryType GeometryType;

    public:
      Error ( const DiscreteFunctionType &Uh,
              const SolutionType &solution )
      : lUh_( Uh ),
        initU0_( solution ),
        entity_( 0 )
      {}

      template< class PointType >
      void evaluate ( const PointType &x, RangeType& ret) const
      {
        assert( initialized() );
        lUh_.evaluate( x, ret );
        DomainType global = entity().geometry().global( coordinate( x ) );
        RangeType phi;
        initU0_.evaluate( global, phi );
        ret -= phi;
      }

      template< class PointType >
      void jacobian ( const PointType &x, JacobianRangeType &ret ) const
      {
        DUNE_THROW( NotImplemented, "DisplayErrorFunction::jacobian is not implemented." );
      }

      void init ( const EntityType &entity )
      {
        entity_ = &entity;
        lUh_.init( entity );
      }

    protected:
      const EntityType &entity () const
      {
        assert( entity_ );
        return *entity_;
      }

      bool initialized () const { return entity_; }

      LocalFunctionType lUh_;
      const SolutionType &initU0_;
      const EntityType *entity_;
    };
    /** \endcond */

    typedef Fem::LocalFunctionAdapter< Error > ErrorFunctionType;
    typedef Fem::GridFunctionAdapter< SolutionType, GridPartType >
      GridSolutionType;

  protected:
    const GridPartType &gridPart_;
    GridSolutionType gridSolution_;
    Error error_;
    ErrorFunctionType errorFunction_;

  public:
    template< class GrapeDispType >
    DisplayErrorFunction ( GrapeDispType &disp,
                           const DiscreteFunctionType &Uh,
                           const SolutionType &solution )
    : gridPart_( Uh.space().gridPart() ),
      gridSolution_( "exact solution", solution, gridPart_ ),
      error_( Uh, solution ),
      errorFunction_( "error", error_, gridPart_ )
    {
      disp.addData( errorFunction_ );
      disp.addData( gridSolution_ );
    }

  private:
    DisplayErrorFunction ( const ThisType & );
    ThisType &operator= ( const ThisType & );
  };

} // namespace Dune

#endif // DUNE_FEM_ERRORDISPLAY_HH


==> anc/xt-super/dune-fem/dune/fem/io/visual/grape/datadisp/grcommon.hh <==
#ifndef DUNE_GRCOMMON_HH
#define DUNE_GRCOMMON_HH

#if HAVE_GRAPE
#include <dune/grid/io/visual/grape/grapewrapper.hh>
#else

// if grape is not available do some dummy typedefing
typedef int BUTTON;
typedef int COMBOBUTTON;
typedef int TIMESCENE;
typedef int MANAGER;

#endif

// now include the necessary file
#include <dune/grid/io/visual/grape/grapecommon.hh>
#endif


==> anc/xt-super/dune-fem/dune/fem/io/visual/grape/datadisp/printhelp.cc <==
//**************************************************************
//  (C) written and directecd by Robert Kloefkorn
//**************************************************************

#ifndef __PRINTHELP_CC__
#define __PRINTHELP_CC__

static void print_help(const char *funcName)
{
  printf("Alternative 1:\n");
  printf("usage: %s paramfile:paramfile <i_start> <i_end>", funcName);
  printf("%s reads a sequence of grids with discretefunctions\n",
   funcName);
  printf("      and displays all data with GRAPE\n");
  printf("      The parameters fem.prefix and fem.io.datafileprefix \n");
  printf("      are read from the parameterfile. \n");

  printf("Alternative 2:\n");
  printf("usage: %s <i_start> <i_end> -i increment", funcName);
  printf(" [-h] [-help] [-p path] ");
  printf("[-m grid] [-s df] [-v vecdf] [[-s drv] [-v drdv]] [-replay manager.replay file]\n");

  printf("%s reads a sequence of grids with discretefunctions\n",
   funcName);
  printf("      and displays all data with GRAPE\n");
  printf("options:\n");
  printf("   -h or -help: display this help\n");
  printf("   -f: use one fixed grid (from non adaptive simulations)\n");
  printf("   -p path: read data from path \n");
  printf("   -m grid: basename of data files \n");
  printf("   -s df:  read discrete function with basename 'df'\n");

  printf("Example\n");
  printf("%s 0 10 -i 5 -s u_h \n",funcName);
  printf("  reads grid grid0000000000 with scalar function u_h0000000000 and\n");
  printf("  then grid0000000005 with u_h0000000005 and\n");
  printf("  and finally grid0000000010 with u_h0000000010\n");
  exit(0);
}
#endif


==> anc/xt-super/dune-fem/dune/fem/io/visual/grape/datadisp/programtemplate.cc <==
//************************************************************
//
//  (C) written and directed by Robert Kloefkorn
//
//************************************************************
#include <config.h>

///////////////////////////////////////////////////
//
// Include your header defining all necessary types
//
///////////////////////////////////////////////////
#include "header_name.hh"

// type of discrete function tuple to restore
typedef IOTupleType GR_InputType;

// preprocessing method fill in some method if Uh
// should be changed before displaying
// An example implementation computing the error of an
// approximation can be found in the apply method of the class
// DisplayErrorFunction in file errordisplay.hh
template <class GrapeDispType,
          class GR_GridType>
void postProcessing(const GrapeDispType& disp,
                    const GR_GridType& grid,
                    const double time,
                    const IOTupleType& data)
{
}

// include main program
#include <dune/fem/io/visual/grape/datadisp/datadisp.cc>


==> anc/xt-super/dune-fem/dune/fem/io/visual/grape/datadisp/readioparams.cc <==
//**************************************************************
//  (C) written and directecd by Robert Kloefkorn
//**************************************************************
#ifndef GRAPE_READ_PARAMS_CC
#define GRAPE_READ_PARAMS_CC

//- system includes
#include <string>
#include <sys/types.h>
#include <dirent.h>

//- Dune includes
#include <dune/fem/io/file/iointerface.hh>
#include <dune/fem/io/file/datawriter.hh>

inline bool readDataInfo(std::string path, DATAINFO * dinf,
                         const int timestamp, const int dataSet)
{
  static const bool useRankPath = Dune::Fem::DataWriterParameters().separateRankPath();
  std::cout << "Reading data base for " << dinf->name << "! \n";
  std::string dataname;
  if( useRankPath )
  {
    dataname = Fem::IOTupleBase::dataName(
                  Fem::IOInterface::createRecoverPath(path,0, dinf->name, timestamp, useRankPath ),
                  dinf->name);
  }
  else
  {
    return true ;
  }

  {
    std::stringstream dummy;
    dummy << dataSet;
    dataname += "_";
    dataname += dummy.str();
  }

  std::cerr << "reading dofs from: " << dataname << std::endl;

  std::ifstream check ( dataname.c_str() );
  if( ! check )
  {
    std::cerr << "Removing non-valid data set `" << dataname << "'\n";
    // comp = 0 marks non-valid data set
    dinf->comp = 0;
    return false;
  }

  int fakedata = 1;
  bool fake = Fem::readParameter(dataname,"Fake_data",fakedata);

  std::cerr << "FAKE: " << fake << " " << fakedata << std::endl;
  if( (!fake) || (!fakedata) )
  {
    std::string dummy;
    Fem::readParameter(dataname,"DataBase",dummy);
    std::string * basename = new std::string (dummy);
    std::cout << "Read Function: " << *basename << std::endl;
    dinf->base_name = basename->c_str();
    dinf->name = basename->c_str();
    dinf->dimVal = 1;
    if (!dinf->comp)
    {
       dinf->comp = new int [1];
    }
    dinf->comp[0] = 0;
  }
  else
  {
    std::string dummy;
    Fem::readParameter(dataname,"DataBase",dummy);
    std::string * basename = new std::string (dummy);
    std::cout << "Read Function: " << *basename << std::endl;
    dinf->base_name = basename->c_str();

    int dimrange;
    Fem::readParameter(dataname,"Dim_Range",dimrange);
    if(dimrange <= 0) dataDispErrorExit("wrong dimrange");

    int dimVal = 1;
    Fem::readParameter(dataname,"Dim_Domain",dimVal);
    if((dimVal <= 0) || (dimVal > dimrange)) dataDispErrorExit("wrong DimVal");
    dinf->dimVal = dimVal;

    int * comp = new int [dimVal];
    for(int k=0; k<dimVal; k++)
    {
      std::stringstream tmpDummy;
      tmpDummy << k;

      std::string compkey ("comp_");
      compkey += tmpDummy.str();

      bool couldread = Fem::readParameter(dataname,compkey.c_str(),comp[k]);
      if(!couldread) dataDispErrorExit("wrong " + compkey);
    }
    dinf->comp = comp;
  }
  return true;
}

// return number of procs of data set
inline int scanProcsPaths(const std::string globalPath,
                   const std::string dataPrefix,
                   int step)
{
  int procs = 0;
  while ( true )
  {
    std::string path( Fem::IOInterface::
        createRecoverPath(globalPath,procs,dataPrefix,step) );

    // check for directory
    if( ! Dune::Fem::directoryExists( path ) )
    {
      return procs;
    }
    ++procs;
  }

  return procs;
}

// return number of procs of data set
inline int scanProcsFiles(const std::string globalPath,
                          const std::string dataPrefix,
                          int step)
{
  const bool singleBackupRestoreFile = Dune::Fem::PersistenceManager :: singleBackupRestoreFile ;

  int procs = 0;
  std::string path( Fem::IOInterface::
      createRecoverPath(globalPath,procs,dataPrefix,step, false ) );

  while ( true )
  {
    std::stringstream filename;
    filename << path << "/" << dataPrefix << "." << procs;

    // check for file
    const bool fileOk = Dune::Fem::fileExists( filename.str() ) ;

    if( (singleBackupRestoreFile && fileOk) || (! singleBackupRestoreFile && ! fileOk ) )
    {
      return procs;
    }
    ++procs;
  }

  return procs;
}

std::string path,solprefix;

inline int readParameterList (int argc, char **argv, bool displayData = true )
{
  int   i, i_start, i_end;
  INFO * info = 0;
  int    n = 0, n_info = 10;

  int    i_delta = 1;
  double   timestep = 1.0e-3;
  //bool fixedMesh = false;
#ifdef USE_GRAPE_DISPLAY
  const  char *replay = 0;
#endif

  info = (INFO *) malloc(n_info*sizeof(INFO));
  assert(info != 0);

  info[0].datinf = 0;
  info[0].name = "grid";
  info[0].fix_mesh = 0;

  if (argc < 3)
  {
    print_help("datadisp");
    return(0);
  }
  if (argc == 3) {
    path = Dune::Fem::Parameter::commonOutputPath();
    std::string dummyfile;
    Dune::Fem::Parameter::get("fem.io.datafileprefix",solprefix);
    info[n].name = solprefix.c_str();
    info[n].datinf = 0;
    info[n].fix_mesh = 0;
    const int tupleSize = tuple_size<GR_DiscFuncType>::value ;
    for (int df = 0; df < tupleSize; ++df )
    {
      DATAINFO * dinf = (DATAINFO *) std::malloc(sizeof(DATAINFO));
      assert(dinf);
      dinf->name = solprefix.c_str();
      dinf->base_name = 0;
      dinf->comp = 0;
      dinf->dimVal = 0;
      dinf->next = info[n].datinf;
      info[n].datinf = dinf;
    }
    n++;
  }

  i_start = atoi(argv[1]);
  i_end = atoi(argv[2]);

  std::cout << "Read paramaeterlist ... "<< std::endl;

  i = 3;
  while (i < argc)
  {
    if (!strcmp(argv[i], "-h") || !strcmp(argv[i], "-help"))
    {
      print_help("datadisp");
    }
    else if (!strcmp(argv[i], "-i"))
    {
      if (i+1 == argc)
        dataDispErrorExit("usage: -i `increment'\n");
      i_delta = atoi(argv[i+1]);
      i += 2;
    }
    else if (!strcmp(argv[i], "-v"))
    {
      if (i+1 == argc)
        dataDispErrorExit("usage: -v `vectorprefix'\n");

      DATAINFO * dinf = (DATAINFO *) std::malloc(sizeof(DATAINFO));
      assert(dinf);
      dinf->name = argv[i+1];
      dinf->base_name = argv[i+1];

      dinf->comp = 0;
      dinf->dimVal = 0;

      /* seems wrong order, but grape truns it arround, we can do nothing else here */
      dinf->next = info[n].datinf;
      info[n].datinf = dinf;

      i += 2;
    }
    else if (!strcmp(argv[i], "-t"))
    {
      if (i+1 == argc)
        dataDispErrorExit("usage: -t `time step size'\n");
      timestep = atof(argv[i+1]);
      i += 2;
    }
    else if (!strcmp(argv[i], "-m"))
    {
      if (i+1 == argc)
        dataDispErrorExit("usage: -m `gridprefix'\n");
      assert(n < n_info);
      info[n].name = argv[i+1];
      info[n].datinf = 0;
      info[n].fix_mesh = 0;
      const int tupleSize = tuple_size<GR_DiscFuncType>::value ;
      for (int df = 0; df < tupleSize; ++df )
      {
        DATAINFO * dinf = (DATAINFO *) std::malloc(sizeof(DATAINFO));
        assert(dinf);
        dinf->name = argv[i+1];
        dinf->base_name = 0;
        dinf->comp = 0;
        dinf->dimVal = 0;
        dinf->next = info[n].datinf;
        info[n].datinf = dinf;
      }
      n++;
      i += 2;
    }
    /*
    else if (!strcmp(argv[i], "-f"))
    {
      fixedMesh = true;
      i += 1;
    }
    */
    else if (!strcmp(argv[i], "-p"))
    {
      if (i+1 == argc)
        dataDispErrorExit("usage: -p `path'\n");
      path = argv[i+1];
      i += 2;
    }
#ifdef USE_GRAPE_DISPLAY
    else if (!strcmp(argv[i], "-replay"))
    {
      if (i+1 == argc)
        dataDispErrorExit("usage: -replay `manager.replay file'\n");
      replay = argv[i+1];
      i += 2;
    }
#endif
    else
    {
      std::cerr << "unknown option " << argv[i] << std::endl;
      exit(1);
    }
    printf("i = %d, argc = %d\n", i, argc);
  }

  // defined in readiotupledata.cc
#ifdef USE_GRAPE_DISPLAY
  if(replay)
  {
    std::string replayfile(replay);
    // if strcmp > 0 then strins not equal
    if(replayfile != "manager.replay")
    {
      std::string cmd("ln -s ");
      cmd += replayfile;
      cmd += " manager.replay";

      //std::cout << "call : " << cmd << "\n";
      int result = system(cmd.c_str());

      if(result != 0) replay = 0;
    }
  }
/*
  if( fixedMesh )
  {
    for(int j=0; j<n; ++j)
    {
      info[j].fix_mesh = 1;
    }
  }
*/
#endif

  // scan for max number of processor paths
  int numberProcessors = 0;
  static const bool useRankPath = Dune::Fem::DataWriterParameters().separateRankPath();
  for(int k=0; k<n; k++)
  {
    // scan for max number of processor paths
    int para = ( useRankPath ) ?
          scanProcsPaths(path,info[k].name,i_start) :
          scanProcsFiles(path,info[k].name,i_start) ;

    std::cout << "*******************************************" << std::endl;
    std::cout << "***   Start reading data for " << para << " procs." << std::endl;
    std::cout << "*******************************************" << std::endl;

    // should be at least 1
    if( para <= 0 )
    {
      std::cerr << "ERROR: not a valid data path! \n";
      abort();
    }
    numberProcessors = std::max(numberProcessors,para);

    int df = 0;
    DATAINFO * dinf = info[k].datinf;
    while ( dinf )
    {
      if( path == "") path = "./";
      readDataInfo(path, dinf, i_start, df);
      dinf = dinf->next;
      ++df;
    }
  }

#ifdef USE_GRAPE_DISPLAY
  // initialize time scenes
  timeSceneInit(info, n , numberProcessors);
#endif

  // read all data
  readData(info, path.c_str(),i_start,i_end,i_delta,n,timestep,numberProcessors);

#ifdef USE_GRAPE_DISPLAY
  if( displayData )
  {
    std::cout << "Displaying data of " << numberProcessors << " processors! \n";
    // run grape
    displayTimeScene(info,numberProcessors);
  }

  if(replay)
  {
    std::string cmd("rm manager.replay");
    int result = system(cmd.c_str());
    if( result != 0 )
      std::cerr << "System call possibly failed!" << std::endl;
  }
#endif

  return (EXIT_SUCCESS);
}
#endif


==> anc/xt-super/dune-fem/dune/fem/io/visual/grape/datadisp/readiotupledata.cc <==
//**************************************************************
//  (C) written and directecd by Robert Kloefkorn
//**************************************************************
#ifndef DATADISP_READIOTUPLE_CC
#define DATADISP_READIOTUPLE_CC

// needed in readiotparams.cc
#define USE_GRAPE_DISPLAY

//- system includes
#include <stack>

//- include grape io stuff
#include <dune/fem/io/file/asciiparser.hh>
#include <dune/fem/io/file/iotuple.hh>
#include <dune/fem/io/file/iointerface.hh>

//! type of used grid
typedef Dune::GridSelector::GridType GR_GridType;

//! type of GrapeDisplay
typedef GrapeDataDisplay<GR_GridType> GrapeDispType;

//! type of discrete function tuple
typedef GR_InputType GR_DiscFuncType;

static std::stack<GR_GridType *> gridStack;
static std::stack<GrapeDispType *> dispStack;

template <class T>
inline void deleteObjects(std::stack<T *> & stack);

inline void dataDispErrorExit(std::string msg)
{
  std::cerr << msg << std::endl;
  std::cerr.flush();
  exit(EXIT_FAILURE);
}

inline GrapeDispType * readTupleData(const char * path, const char * filename,
            double & time , int n,
            int timestep, int myRank, int mySize,
            INFO* info)
{
  // check whether we use a fixed mesh
  const bool fixedMesh = (info->fix_mesh == 1) ? true : false;

  // the grid is new if not a fixed mesh or the stack is empty
  const bool newGrid = ( ! fixedMesh || gridStack.empty() );

  // init grid
  GR_GridType * grid = ( ! newGrid ) ? gridStack.top() : 0;

  assert(filename);
  std::string fn (filename);
  DATAINFO * dinf = info[n].datinf;

  Fem::IOTuple<GR_DiscFuncType>::ReturnType* tup =
    Fem::IOTuple<GR_DiscFuncType>::input(grid,time,myRank,mySize,path,fn);
  std::cout << "Finished reading grid" << std::endl;

  // push all new grids to grid stack
  if( newGrid ) gridStack.push(grid);

  GrapeDispType * disp = new GrapeDispType ( *grid, myRank );
  dispStack.push(disp);

  // discrete functions of non-valid data are removed
  Fem::IOTuple<GR_DiscFuncType>::addToDisplayOrRemove(*disp,dinf,time,*tup);

  //Element<0> :: get( *tup );
  //    *(Element<0> :: get( *tup ))
  // do some post processing
  postProcessing(*disp,*grid,time,timestep, *tup);
  return disp;
}

// setup the hole data tree for grape
inline INFO * readData(INFO * info , const char * path, int i_start, int i_end,
    int i_delta, int n, double timestep, int numProcs)
{
  double t_start = 1e308;
  double t_end = -t_start, t_act = 0.0;
  typedef CombinedGrapeDisplay < GrapeDispType > CombinedDisplayType;

  CombinedGrapeDisplay < GrapeDispType > * comdisp = new CombinedDisplayType ();

  int  ntime, n_step = 0;

  for (ntime = i_start; ntime <= i_end; ntime += i_delta)
  {
    printf("timestep = %d | last timestep = %d | stepsize = %d\n", ntime, i_end, i_delta);
    {
      int anzProcs = numProcs;

      for(int proc=0; proc<anzProcs; ++proc)
      {
        assert(path || numProcs <= 1);
        GrapeDispType *newdisp = 0;

        int anz = n; // (n > 0) ? n : 1;
        for(int i=0; i<anz; ++i)
        {
          // use standard procedure to create path name
          std::string newpath =
            Fem::IOInterface::createRecoverPath(path,proc,info[i].name,ntime);

          newdisp = readTupleData(newpath.c_str(), info[i].name,
                                  t_act , i , ntime, proc, anzProcs, info);

          if( comdisp )
          {
            assert(newdisp != 0);
            assert( comdisp );
            comdisp->addDisplay( *newdisp );
          }
        }
        assert(newdisp);
        newdisp->addMyMeshToTimeScene(info[0].tsc,t_act,proc);
      }

      if( comdisp )
      {
        // this is the combine object, which is put to the last time scene
        comdisp->addMyMeshToGlobalTimeScene(t_act,0);
      }
    }
    printf("actual time: %f (timestep size: %e)\n\n",t_act,timestep);


    if (ntime == i_start) t_start = t_end = t_act;
    t_start = std::min(t_start, t_act);
    t_end = std::max(t_end, t_act);

    if (timestep > 0) t_act += timestep*i_delta;
    n_step++;
  }
  return info;
}

template <class T>
inline void deleteObjects(std::stack<T *> & stack)
{
  while(! stack.empty() )
  {
    T * obj = stack.top();
    stack.pop();
    delete obj;
  }
  return;
}

inline void deleteAllObjects()
{
  deleteObjects(dispStack);
  deleteObjects(gridStack);
  return ;
}
#endif


==> anc/xt-super/dune-fem/dune/fem/io/visual/grape/datadisp/readtupledata.cc <==
//**************************************************************
//  (C) written and directecd by Robert Kloefkorn
//**************************************************************
#ifndef DATADISP_READTUPLE_CC
#define DATADISP_READTUPLE_CC

//- system includes
#include <stack>

//- include grape io stuff
#include <dune/fem/io/file/asciiparser.hh>
#include <dune/fem/io/file/iotuple.hh>
#include <dune/fem/io/file/iointerface.hh>
#include <dune/fem/io/file/datawriter.hh>

#include <dune/fem/io/visual/grape/datadisp/grcommon.hh>

//! type of used grid
typedef Dune::GridSelector::GridType GR_GridType;

//! type of discrete function tuple
typedef GR_InputType GR_DiscFuncType;

static std::stack<GR_GridType *> gridStack;

template <class T>
inline void deleteObjects(std::stack<T *> & stack);

inline void dataDispErrorExit(std::string msg)
{
  std::cerr << msg << std::endl;
  std::cerr.flush();
  exit(EXIT_FAILURE);
}

inline void readTupleData(const char * path, const char * filename,
            double & time ,
            const int n,
            const int timestep,
            const int myRank,
            const int numProcs,
            INFO* info)
{
  // check whether we use a fixed mesh
  const bool fixedMesh = (info->fix_mesh == 1) ? true : false;

  // the grid is new if not a fixed mesh or the stack is empty
  const bool newGrid = ( ! fixedMesh || gridStack.empty() );

  // init grid
  GR_GridType * grid = ( ! newGrid ) ? gridStack.top() : 0;

  assert(filename);
  std::string fn (filename);

  Fem::IOTuple<GR_DiscFuncType>::ReturnType* tup =
    Fem::IOTuple<GR_DiscFuncType>::input(grid,time,myRank,numProcs,path,fn);

  // push all new grids to grid stack
  if( newGrid ) gridStack.push(grid);

  // do some processing
  process(*grid,*tup,time,timestep,myRank,numProcs);

  Fem::IOTuple<GR_DiscFuncType>::removeData(*tup);
  delete tup;

  if( ! fixedMesh ) delete grid;
}

// setup the hole data tree for grape
inline INFO * readData(INFO * info , const char * path, int i_start, int i_end,
    int i_delta, int n, double timestep, int numProcs)
{
  double t_start = 1e308;
  double t_end = -t_start, t_act = 0.0;
  int  ntime, n_step = 0;

  const bool useRankPath = Dune::Fem::DataWriterParameters().separateRankPath();

  for (ntime = i_start; ntime <= i_end; ntime += i_delta)
  {
    printf("timestep = %d | last timestep = %d | stepsize = %d\n", ntime, i_end, i_delta);
    {
      int anzProcs = numProcs;

      for(int proc=0; proc<anzProcs; ++proc)
      {
        assert(path || numProcs <= 1);

        int anz = n; // (n > 0) ? n : 1;
        for(int i=0; i<anz; ++i)
        {
          // use standard procedure to create path name
          std::string newpath =
            Fem::IOInterface::createRecoverPath(path,proc,info[i].name,ntime, useRankPath);

          readTupleData(newpath.c_str(), info[i].name,
                        t_act , i , ntime, proc, numProcs, info);
        }
      }
    }
    printf("actual time: %f (timestep size: %e)\n\n",t_act,timestep);


    if (ntime == i_start) t_start = t_end = t_act;
    t_start = std::min(t_start, t_act);
    t_end = std::max(t_end, t_act);

    if (timestep > 0) t_act += timestep*i_delta;
    n_step++;
  }
  return info;
}

template <class T>
inline void deleteObjects(std::stack<T *> & stack)
{
  while(! stack.empty() )
  {
    T * obj = stack.top();
    stack.pop();
    delete obj;
  }
  return;
}

inline void deleteAllObjects()
{
  deleteObjects(gridStack);
  return ;
}
#endif


==> anc/xt-super/dune-fem/dune/fem/misc/CMakeLists.txt <==
dune_install(alugridwriter.hh bartonnackmaninterface.hh
             boundaryidprovider.hh capabilities.hh checkgeomaffinity.hh
             compatibility.hh debug.hh double.hh femeoc.hh
             femeoctable.hh femtimer.hh fieldmatrixhelper.hh
             flops.hh fmatrixconverter.hh functor.hh
             griddeclaration.hh gridname.hh gridobjectstreams.hh
             gridsolution.hh gridwidth.hh h1norm.hh
             iteratorprovider.hh l1norm.hh l2norm.hh
             linesegmentsampler.hh lpnorm.hh mapgeomtype.hh
             metaprogramming.hh mpimanager.hh
             nonconformitylevel.hh validator.hh)

dune_add_subdirs(petsc threads)

dune_add_library(misc OBJECT femtimer.cc)


==> anc/xt-super/dune-fem/dune/fem/misc/Makefile.am <==
miscdir =  $(includedir)/dune/fem/misc

SUBDIRS = petsc threads

misc_HEADERS = alugridwriter.hh \
	       bartonnackmaninterface.hh \
	       boundaryidprovider.hh \
	       capabilities.hh \
	       checkgeomaffinity.hh \
	       compatibility.hh \
	       debug.hh \
	       double.hh \
	       femeoc.hh \
	       femeoctable.hh \
	       femtimer.cc \
	       femtimer.hh \
	       fieldmatrixhelper.hh \
         flops.hh \
	       fmatrixconverter.hh \
	       functor.hh \
	       griddeclaration.hh \
	       gridname.hh \
	       gridobjectstreams.hh \
	       gridsolution.hh \
	       gridwidth.hh \
	       h1norm.hh \
	       iteratorprovider.hh \
	       l1norm.hh \
	       l2norm.hh \
	       linesegmentsampler.hh \
	       lpnorm.hh \
	       mapgeomtype.hh \
	       metaprogramming.hh \
	       mpimanager.hh \
	       nonconformitylevel.hh \
	       validator.hh

noinst_LTLIBRARIES = libmisc.la
libmisc_la_SOURCES = femtimer.cc

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/dune/fem/misc/alugridwriter.hh <==
#ifndef DUNE_FEM_ALUGRIDWRITER_HH
#define DUNE_FEM_ALUGRIDWRITER_HH

#include <iostream>
#include <fstream>
#include <map>
#include <utility>
#include <string>

#include <dune/grid/common/datahandleif.hh>
#include <dune/grid/common/grid.hh>
#include <dune/grid/alugrid/3d/topology.hh>

#include <dune/fem/misc/compatibility.hh>

namespace Dune
{

  namespace Fem
  {

    template <class GridPartType>
    class GlobalConsecutiveIndexSet
    {
      typedef typename GridPartType :: GridType GridType;
      typedef typename GridType  :: Traits :: LocalIdSet IdSetType;
      typedef typename IdSetType :: IdType IdType;

      enum { dimension = GridType :: dimension };

      const GridPartType& gridPart_;
      const GridType& grid_;
      const IdSetType& idSet_;

      typedef typename GridType :: template Codim< 0 >  :: Geometry :: GlobalCoordinate  CoordinateType;
      typedef typename GridType :: template Codim< 0 >  :: Entity EntityType;

      class Vertex
      {
        CoordinateType vx_;
        IdType id_;
        int index_;
      public:
        Vertex() {}

        Vertex( const CoordinateType& vx,
                const IdType& id,
                const int index)
         : vx_( vx ), id_( id ), index_( index )
        {}
        const CoordinateType& vx() const { return vx_ ; }
        const IdType& id () const { return id_; }
        const int index () const { assert(index_ >= 0); return index_; }
        void setIndex(const int index) { index_ = index; }
      };
      typedef Vertex VertexType;

      typedef std::map< IdType, VertexType > IndexMapType;
      typedef typename IndexMapType :: iterator IndexMapIteratorType;
      mutable IndexMapType indices_;
      const bool useIds_;

      class DataHandle :
        public CommDataHandleIF<
         DataHandle, int >
      {
        const IdSetType& idSet_;
        const int myRank_;
        IndexMapType& indices_;
      public:
        explicit DataHandle( const IdSetType& idSet,
                             const int rank,
                             IndexMapType& indices )
          : idSet_( idSet ),
            myRank_( rank ),
            indices_( indices )
        {}


        //! returns true if combination is contained
        bool contains ( int dim, int codim ) const
        {
          return dim == codim;
        }

        //! return whether we have a fixed size
        bool fixedsize ( int dim, int codim ) const
        {
          return true;
        }

        //! return local dof size to be communicated
        template< class Entity >
        size_t size ( const Entity &entity ) const
        {
          return 2;
        }

        //! read buffer and apply operation
        template< class MessageBuffer, class Entity >
        void gather ( MessageBuffer &buffer,
                      const Entity &entity ) const
        {
          assert( (int) Entity :: codimension == (int) dimension );
          buffer.write( myRank_ );
          IndexMapIteratorType it = indices_.find( idSet_.id( entity ) );
          int index = ( it == indices_.end() ) ? -1 : (*it).second.index();
          buffer.write( index );
        }

        //! read buffer and apply operation
        template< class MessageBuffer, class Entity >
        void scatter ( MessageBuffer &buffer,
                       const Entity &entity,
                       const size_t dataSize )
        {
          assert( (int) Entity :: codimension == (int) dimension );
          int rank;
          buffer.read( rank );
          int index ;
          buffer.read( index );
          if( myRank_ > rank && index > -1 )
          {
            const IdType id = idSet_.id( entity );
            IndexMapIteratorType it = indices_.find( id );
            if( it == indices_.end() )
            {
              VertexType vx( entity.geometry().corner(0), id, index );
              indices_[ id ] = vx;
            }
          }
        }
      };
    public:
      explicit GlobalConsecutiveIndexSet( const GridPartType& gridPart,
                                          const bool useIds = false  )
       : gridPart_( gridPart ),
         grid_( gridPart.grid() ),
         idSet_( grid_.localIdSet() ),
         useIds_( useIds )
      {
        const int pSize = grid_.comm().size();
        const int myRank = grid_.comm().rank();
        int index = 0;
        for( int p = 0; p<pSize; ++p )
        {
          if( p == myRank )
          {
            if( useIds_ )
            {
              typedef typename GridPartType :: template Codim< dimension > :: IteratorType
                IteratorType;
              const IteratorType endit = gridPart_.template end< dimension > ();
              for( IteratorType it = gridPart_.template begin< dimension > ();
                   it != endit; ++it )
              {
                const typename IteratorType::Entity &entity = *it;
                const IdType id = idSet_.id( entity );
                if( indices_.find( id ) == indices_.end() )
                {
                  VertexType vx( entity.geometry().corner(0), id, index );
                  indices_[ id ] = vx ;
                  ++index;
                }
              }
            }
            else
            {
              typedef typename GridPartType :: template Codim< 0 > :: IteratorType
                IteratorType;
              const IteratorType endit = gridPart_.template end< 0 > ();
              for( IteratorType it = gridPart_.template begin< 0 > ();
                   it != endit; ++it )
              {
                const EntityType& entity = *it ;
                const int count = entity.subEntities( dimension );
                for( int i = 0; i<count; ++i)
                {
                  auto vertex = make_entity( entity.template subEntity< dimension > ( i ) );
                  const int id = gridPart_.indexSet().index( vertex );
                  if( indices_.find( id ) == indices_.end() )
                  {
                    VertexType vx( vertex.geometry().corner(0), id, -1);
                    indices_[ id ] = vx ;
                    ++ index ;
                  }
                }
              }
              {
                // set index according to appearance in map
                int myindex = 0;
                IndexMapIteratorType end = indices_.end();
                for( IndexMapIteratorType it = indices_.begin(); it != end; ++it, ++myindex)
                {
                  (*it).second.setIndex( myindex );
                }
              }
            }
          }

          //std::cout << "P["<<myRank<< "] inddex = " << index << std::endl;
          // send current index number
          grid_.comm().broadcast(&index, 1, p );
          //std::cout << "P["<<myRank<< "] inddex = " << index << std::endl;

          if( grid_.comm().size() > 1 )
          {
            DataHandle dataHandle( idSet_, myRank, indices_ );
            gridPart_.communicate( dataHandle,
                                   InteriorBorder_InteriorBorder_Interface,
                                   ForwardCommunication );
          }
        }
      }

      void writeCoordinates ( std::ostream& out ) const
      {
        out << indices_.size() << std::endl;
        out.precision( 16 );
        out << std::scientific;
        IndexMapIteratorType end = indices_.end();
        for( IndexMapIteratorType it = indices_.begin(); it != end; ++it)
        {
          out << (*it).second.vx() << std::endl;
        }
      }

      void writeIndices ( std::ostream& out ) const
      {
        IndexMapIteratorType end = indices_.end();
        for( IndexMapIteratorType it = indices_.begin(); it != end; ++it)
        {
          out << (*it).second.id() << "  -1"  << std::endl;
        }
      }

      template <class EntityType>
      int index ( const EntityType& entity ) const
      {
        //assert( (int) EntityType :: codimension == (int) dimension );
        //assert( (int) EntityType :: dimension ==  0 );
        IndexMapIteratorType it = indices_.find(
            ( useIds_ ) ?
              idSet_.id( entity ) :
              gridPart_.indexSet().index( entity ) );
        assert( it != indices_.end() );
        return (*it).second.index();
      }

      int size() const
      {
        return indices_.size();
      }
    };

    template <class GridPartType, class IndexSetType >
    class ALUGridWriter
    {
      const GridPartType& gridPart_;

      typedef typename GridPartType :: GridType  GridType;

      const IndexSetType& indexSet_;

      enum { dimension = GridType :: dimension };

      typedef typename GridType :: template Codim< 0 > :: Entity  Entity;
    protected:
      ALUGridWriter( const GridPartType& gridPart,
                     const IndexSetType& indexSet )
        : gridPart_( gridPart ),
          indexSet_( indexSet )
      {
      }

      void write(const std::string& filename, const int rank ) const
      {
        typedef typename GridPartType :: template Codim< 0 > :: IteratorType
          IteratorType;
        const IteratorType endit = gridPart_.template end< 0 > ();
        IteratorType it = gridPart_.template begin< 0 > ();
        if( it == endit ) return;

        const Entity &entity = *it;
        bool hexahedra = entity.type().isHexahedron();
        if( ! hexahedra && ! entity.type().isTetrahedron() )
        {
          DUNE_THROW(InvalidStateException,"Wrong geometry type");
        }

        int noElements = 0;
        for(; it != endit; ++it )
        {
          ++noElements;
        }

        std::stringstream filestr;
        filestr << filename << "." << rank;

        std::ofstream file ( filestr.str().c_str() );
        if( ! file )
        {
          std::cerr << "ERROR: couldn't open file " << filestr.str() << std::endl;
          assert( false );
          abort();
        }

        file.setf (std::ios::fixed, std::ios::floatfield) ;

        const char* header = ( hexahedra ) ? "!Hexahedra" : "!Tetrahedra";
        // write header
        file << header;
        file << "  ( noVertices = " << indexSet_.size();
        file << " | noElements = " << noElements << " )" << std :: endl;

        // write vertex coordinates
        indexSet_.writeCoordinates( file );

        file << noElements << std::endl;
        if( hexahedra )
        {
          typedef ElementTopologyMapping< hexa > ElementTopo;
          writeElements< ElementTopo >( file );
          writeBoundaries< ElementTopo >( file );
        }
        else
        {
          typedef ElementTopologyMapping< tetra > ElementTopo;
          writeElements< ElementTopo >( file );
          writeBoundaries< ElementTopo >( file );
        }

        // write global numbers of indices
        indexSet_.writeIndices( file );
      }

      int getIndex( const Entity& entity, const int i ) const
      {
        return indexSet_.subIndex( entity, i, dimension );
      }

      template <class ElementTopo>
      void writeElements( std::ostream& out ) const
      {
        typedef typename GridPartType :: template Codim< 0 > :: IteratorType IteratorType;
        const IteratorType endit = gridPart_.template end< 0 > ();
        for(IteratorType it = gridPart_.template begin< 0 > ();
            it != endit; ++it )
        {
          const Entity& entity = *it ;
          const int nVx = entity.subEntities( dimension );

          out << getIndex( entity, ElementTopo::dune2aluVertex( 0 ) );
          for(int i=1; i<nVx; ++i)
          {
            out << "  " << getIndex( entity, ElementTopo::dune2aluVertex( i ));
          }
          out << std::endl;
        }
      }

      template <class ElementTopo>
      void writeBoundaries( std::ostream& out ) const
      {
        typedef typename GridPartType :: template Codim< 0 > :: IteratorType IteratorType;
        typedef typename GridPartType :: IntersectionIteratorType IntersectionIteratorType;
        typedef typename GridType :: template Codim< 0 > :: Entity  Entity;
        const IteratorType endit = gridPart_.template end< 0 > ();
        int bndFaces = 0;
        for(IteratorType it = gridPart_.template begin< 0 > ();
            it != endit; ++it )
        {
          const Entity& entity = *it ;
          const IntersectionIteratorType endnit = gridPart_.iend( entity );
          for( IntersectionIteratorType nit = gridPart_.ibegin( entity );
               nit != endnit ; ++nit )
          {
            typedef typename IntersectionIteratorType :: Intersection Intersection;
            const Intersection& inter = *nit;
            if( inter.boundary() )
              ++bndFaces;
            else if( inter.neighbor() &&
                     make_entity( inter.outside() ).partitionType() != InteriorEntity )
             ++bndFaces;
          }
        }

        out << bndFaces << std::endl;

        for(IteratorType it = gridPart_.template begin< 0 > ();
            it != endit; ++it )
        {
          const Entity& entity = *it ;
          typedef typename GridType :: ctype coordType;
          const Dune::ReferenceElement< coordType, dimension > &refElem
             = Dune::ReferenceElements< coordType, dimension >::general( entity.type() );

          const IntersectionIteratorType endnit = gridPart_.iend( entity );
          for( IntersectionIteratorType nit = gridPart_.ibegin( entity );
               nit != endnit ; ++nit )
          {
            typedef typename IntersectionIteratorType :: Intersection Intersection;
            const Intersection& inter = *nit;
            int bndId = 0;
            if( inter.boundary() )
            {
              bndId = inter.boundaryId();
            }
            else if( inter.neighbor() &&
                     make_entity( inter.outside() ).partitionType() != InteriorEntity )
            {
              bndId = 111;
            }

            if( bndId != 0 )
            {
              out << -bndId << "  ";
              const int duneFace  = inter.indexInInside();
              const int vxNr    = refElem.size( duneFace, 1, dimension );
              out << vxNr;

              std::vector< int > vertices( vxNr );
              const int aluFace = ElementTopo :: generic2aluFace( duneFace );
              for( int i=0; i<vxNr; ++i)
              {
                const int j = ElementTopo :: faceVertex( aluFace, i );
                const int k = ElementTopo :: alu2genericVertex( j );
                out << "  " << indexSet_.subIndex( entity, k, dimension );
              }
              out << std::endl;
            }
          }
        }
      }

    public:
      static void dumpMacroGrid(const GridPartType& gridPart,
                                const IndexSetType& indexSet,
                                const std::string& filename,
                                const int p =  -1 )
      {
        const int rank = ( p < 0 ? gridPart.comm().rank() : p);
        ALUGridWriter< GridPartType, IndexSetType > writer ( gridPart, indexSet );
        writer.write( filename, rank );
      }
    };


  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_ALUGRIDWRITER_HH


==> anc/xt-super/dune-fem/dune/fem/misc/bartonnackmaninterface.hh <==
#include <dune/common/bartonnackmanifcheck.hh>

#ifndef DUNE_FEM_BARTONNACKMANINTERFACE_HH
#define DUNE_FEM_BARTONNACKMANINTERFACE_HH

#include <dune/common/typetraits.hh>

namespace Dune
{

  namespace Fem
  {

    template< class Interface, class Implementation >
    class BartonNackmanInterface
    {
      typedef BartonNackmanInterface< Interface, Implementation > ThisType;

    public:
      BartonNackmanInterface ()
      {
        static_assert( (Conversion< Interface, ThisType >::exists), "Interface must be derived from BartonNackmanInterface." );
        //static_assert( (Conversion< Implementation, Interface >::exists), "Implementation must be derived from its interface." );
      }

    protected:
      static const Implementation &asImp ( const ThisType &other )
      {
        return static_cast< const Implementation & >( other );
      }

      static Implementation &asImp ( ThisType &other )
      {
        return static_cast< Implementation & >( other );
      }

      const Implementation &asImp () const
      {
        return asImp( *this );
      }

      Implementation &asImp ()
      {
        return asImp( *this );
      }
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_BARTONNACKMANINTERFACE_HH


==> anc/xt-super/dune-fem/dune/fem/misc/boundaryidprovider.hh <==
#ifndef DUNE_FEM_MISC_BOUNDARYIDPROVIDER_HH
#define DUNE_FEM_MISC_BOUNDARYIDPROVIDER_HH

#if not DUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS
#error "Experimental grid extensions required. Reconfigure with --enable-experimental-grid-extensions."
#endif // #if not DUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS

#if HAVE_DUNE_SPGRID
#include <dune/grid/spgrid/declaration.hh>
#endif // #if HAVE_DUNE_SPGRID

#include <dune/fem/misc/griddeclaration.hh>

namespace Dune
{

  // External Forward Declarations
  // -----------------------------

  template< class Grid >
  struct HostGridAccess;



  namespace Fem
  {

    // Internal Forward Declarations
    // -----------------------------

    template< class Grid >
    struct BoundaryIdProvider;



    // BoundaryIdProvider for AlbertaGrid
    // ----------------------------------

#if HAVE_ALBERTA
    template< int dim, int dimW >
    struct BoundaryIdProvider< AlbertaGrid< dim, dimW > >
    {
      typedef AlbertaGrid< dim, dimW > GridType;

      template< class Intersection >
      static int boundaryId ( const Intersection &intersection )
      {
        return intersection.impl().boundaryId();
      }
    };
#endif // #if HAVE_ALBERTA



    // BoundaryIdProvider for ALUGrid
    // ------------------------------

#if HAVE_ALUGRID || HAVE_DUNE_ALUGRID
    template< int dim, int dimw, ALUGridElementType elType, ALUGridRefinementType refineType, class Comm >
    struct BoundaryIdProvider< ALUGrid< dim, dimw, elType, refineType, Comm > >
    {
      typedef ALUGrid< dim, dimw, elType, refineType, Comm > GridType;

      template< class Intersection >
      static int boundaryId ( const Intersection &intersection )
      {
        return intersection.impl().boundaryId();
      }
    };
#endif // #if HAVE_ALUGRID || HAVE_DUNE_ALUGRID



    // BoundaryIdProvider for ALUConformGrid
    // -------------------------------------

#if HAVE_ALUGRID
    template< int dim, int dimw >
    struct BoundaryIdProvider< ALUConformGrid< dim, dimw > >
    {
      typedef ALUConformGrid< dim, dimw > GridType;

      template< class Intersection >
      static int boundaryId ( const Intersection &intersection )
      {
        return intersection.impl().boundaryId();
      }
    };
#endif // #if HAVE_ALUGRID



    // BoundaryIdProvider for ALUCubeGrid
    // ----------------------------------

#if HAVE_ALUGRID
    template< int dim, int dimw >
    struct BoundaryIdProvider< ALUCubeGrid< dim, dimw > >
    {
      typedef ALUCubeGrid< dim, dimw > GridType;

      template< class Intersection >
      static int boundaryId ( const Intersection &intersection )
      {
        return intersection.impl().boundaryId();
      }
    };
#endif // #if HAVE_ALUGRID



    // BoundaryIdProvider for ALUSimplexGrid
    // -------------------------------------

#if HAVE_ALUGRID
    template< int dim, int dimw >
    struct BoundaryIdProvider< ALUSimplexGrid< dim, dimw > >
    {
      typedef ALUSimplexGrid< dim, dimw > GridType;

      template< class Intersection >
      static int boundaryId ( const Intersection &intersection )
      {
        return intersection.impl().boundaryId();
      }
    };
#endif // #if HAVE_ALUGRID



    // BoundaryIdProvider for CacheItGrid
    // ----------------------------------

#if HAVE_DUNE_METAGRID
    template< class HostGrid >
    struct BoundaryIdProvider< CacheItGrid< HostGrid > >
    {
      typedef CacheItGrid< HostGrid > GridType;

      template< class Intersection >
      static int boundaryId ( const Intersection &intersection )
      {
        return BoundaryIdProvider< HostGrid >
          ::boundaryId ( HostGridAccess< GridType >::getIntersection( intersection ) );
      }
    };
#endif // #if HAVE_DUNE_METAGRID



    // BoundaryIdProvider for CartesianGrid
    // ------------------------------------

#if HAVE_DUNE_METAGRID
    template< class HostGrid >
    struct BoundaryIdProvider< CartesianGrid< HostGrid > >
    {
      typedef CartesianGrid< HostGrid > GridType;

      template< class Intersection >
      static int boundaryId ( const Intersection &intersection )
      {
        return BoundaryIdProvider< HostGrid >
          ::boundaryId ( HostGridAccess< GridType >::getIntersection( intersection ) );
      }
    };
#endif // #if HAVE_DUNE_METAGRID



    // BoundaryIdProvider for FilteredGrid
    // -----------------------------------

#if HAVE_DUNE_METAGRID
    template< class HostGrid >
    struct BoundaryIdProvider< FilteredGrid< HostGrid > >
    {
      typedef FilteredGrid< HostGrid > GridType;

      // todo: FilteredGrid is a filtering grid and, hence, needs a specialized
      //       version of boundaryId.
      template< class Intersection >
      static int boundaryId ( const Intersection &intersection )
      {
        if( !iHostGridAccess< GridType >::getIntersection( intersection ).boundary() )
          DUNE_THROW( NotImplemented, "BoundaryIdProvider for artificial boundaries of FilteredGrid not implemented." );
        return BoundaryIdProvider< HostGrid >
          ::boundaryId ( HostGridAccess< GridType >::getIntersection( intersection ) );
      }
    };
#endif // #if HAVE_DUNE_METAGRID



    // BoundaryIdProvider for GeometryGrid
    // -----------------------------------

    template< class HostGrid, class CoordFunction, class Allocator >
    struct BoundaryIdProvider< GeometryGrid< HostGrid, CoordFunction, Allocator > >
    {
      typedef GeometryGrid< HostGrid, CoordFunction, Allocator > GridType;

      template< class Intersection >
      static int boundaryId ( const Intersection &intersection )
      {
        return BoundaryIdProvider< HostGrid >
          ::boundaryId ( HostGridAccess< GridType >::getIntersection( intersection ) );
      }
    };



    // BoundaryIdProvider for IdGrid
    // -----------------------------

#if HAVE_DUNE_METAGRID
    template< class HostGrid >
    struct BoundaryIdProvider< IdGrid< HostGrid > >
    {
      typedef IdGrid< HostGrid > GridType;

      template< class Intersection >
      static int boundaryId ( const Intersection &intersection )
      {
        return BoundaryIdProvider< HostGrid >
          ::boundaryId ( HostGridAccess< GridType >::getIntersection( intersection ) );
      }
    };
#endif // #if HAVE_DUNE_METAGRID



    // BoundaryIdProvider for OneDGrid
    // -------------------------------

    template<>
    struct BoundaryIdProvider< OneDGrid >
    {
      typedef OneDGrid GridType;

      template< class Intersection >
      static int boundaryId ( const Intersection &intersection )
      {
        return intersection.boundarySegmentIndex();
      }
    };



    // BoundaryIdProvider for ParallelGrid
    // -----------------------------------

#if HAVE_DUNE_METAGRID
    template< class HostGrid >
    struct BoundaryIdProvider< ParallelGrid< HostGrid > >
    {
      typedef ParallelGrid< HostGrid > GridType;

      template< class Intersection >
      static int boundaryId ( const Intersection &intersection )
      {
        return BoundaryIdProvider< HostGrid >
          ::boundaryId ( HostGridAccess< GridType >::getIntersection( intersection ) );
      }
    };
#endif // #if HAVE_DUNE_METAGRID



    // BoundaryIdProvider for SGrid
    // ----------------------------

    template< int dim, int dimw, class ctype >
    struct BoundaryIdProvider< SGrid< dim, dimw, ctype > >
    {
      typedef SGrid< dim, dimw, ctype > GridType;

      template< class Intersection >
      static int boundaryId ( const Intersection &intersection )
      {
        return (intersection.boundary() ? (intersection.indexInInside()+1) : 0);
      }
    };



    // BoundaryIdProvider for SphereGrid
    // ---------------------------------

#if HAVE_DUNE_METAGRID
    template< class HostGrid, class MapToSphere >
    struct BoundaryIdProvider< SphereGrid< HostGrid, MapToSphere > >
    {
      typedef SphereGrid< HostGrid, MapToSphere > GridType;

      template< class Intersection >
      static int boundaryId ( const Intersection &intersection )
      {
        return BoundaryIdProvider< HostGrid >
          ::boundaryId ( HostGridAccess< GridType >::getIntersection( intersection ) );
      }
    };
#endif // #if HAVE_DUNE_METAGRID



    // BoundaryIdProvider for SPGrid
    // -----------------------------

#if HAVE_DUNE_SPGRID
    template< class ct, int dim, template< int > class Strategy, class Comm >
    struct BoundaryIdProvider< SPGrid< ct, dim, Strategy, Comm > >
    {
      typedef SPGrid< ct, dim, Strategy, Comm > GridType;

      template< class Intersection >
      static int boundaryId ( const Intersection &intersection )
      {
        return (intersection.boundary() ? (intersection.indexInInside()+1) : 0);
      }
    };
#endif // #if HAVE_DUNE_SPGRID



    // BoundaryIdProvider for UGGrid
    // -----------------------------

    template< int dim >
    struct BoundaryIdProvider< UGGrid< dim > >
    {
      typedef UGGrid< dim > GridType;

      template< class Intersection >
      static int boundaryId ( const Intersection &intersection )
      {
        return intersection.boundarySegmentIndex();
      }
    };



    // BoundaryIdProvider for YaspGrid
    // -------------------------------

    template< int dim, class CoordCont >
    struct BoundaryIdProvider< YaspGrid< dim, CoordCont > >
    {
      typedef YaspGrid< dim, CoordCont > GridType;

      template< class Intersection >
      static int boundaryId ( const Intersection &intersection )
      {
        return (intersection.boundary() ? (intersection.indexInInside()+1) : 0);
      }
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_MISC_BOUNDARYIDPROVIDER_HH


==> anc/xt-super/dune-fem/dune/fem/misc/capabilities.hh <==
#ifndef DUNE_FEM_CAPABILITIES_HH
#define DUNE_FEM_CAPABILITIES_HH

#include <dune/common/version.hh>

#include <dune/grid/common/capabilities.hh>

#include <dune/fem/misc/griddeclaration.hh>
#include <dune/fem/misc/metaprogramming.hh>

namespace Dune
{

  // Core Capabilities
  // -----------------

  namespace Capabilities
  {

    // hasHierarchicIndexSet
    // ---------------------

    template< class Grid >
    struct hasHierarchicIndexSet;

    template< class Grid >
    struct hasHierarchicIndexSet< const Grid >
    {
      static const bool v = false;
    };

    template< class Grid >
    struct hasHierarchicIndexSet
    {
      static const bool v = false;
    };

    template< int dim, int dimw, ALUGridElementType elType, ALUGridRefinementType refineType, class Comm >
    struct hasHierarchicIndexSet< ALUGrid< dim, dimw, elType, refineType, Comm > >
    {
      static const bool v = true;
    };

    template<>
    struct hasHierarchicIndexSet< OneDGrid >
    {
      static const bool v = false;
    };

    template< int dim, int dimw, class ctype >
    struct hasHierarchicIndexSet< SGrid< dim, dimw, ctype > >
    {
      static const bool v = false;
    };

    template< int dim >
    struct hasHierarchicIndexSet< UGGrid< dim > >
    {
      static const bool v = false;
    };

    template< int dim, class CoordCont >
    struct hasHierarchicIndexSet< YaspGrid< dim, CoordCont > >
    {
      static const bool v = false;
    };


    template< class HostGrid, class CoordFunction, class Allocator >
    struct hasHierarchicIndexSet< GeometryGrid< HostGrid, CoordFunction, Allocator > >
    {
      //static const bool v = hasHierarchicIndexSet< HostGrid > :: v;
      static const bool v = false ;
    };

  } // namespace Capabilities


  namespace Fem
  {

    // Fem Capabilities
    // ----------------

    namespace Capabilities
    {

      // hasAllCodimEntities
      // -------------------

      template< class Grid >
      class hasAllCodimEntities
      {
        template< unsigned int codim >
        struct Codim
        : public Dune::Capabilities::hasEntity< Grid, codim >
        {};

      public:
        static const bool v = Loop< MetaAnd, Codim, Grid :: dimension > :: v;
        static const bool value = v;
      };


      // supportsCallbackAdaptation
      // --------------------------

      template< class Grid >
      struct supportsCallbackAdaptation
      {
        static const bool v = false;
      };

      template< class Grid >
      struct supportsCallbackAdaptation< const Grid >
      {
        static const bool v = Dune::Fem::Capabilities::supportsCallbackAdaptation< Grid > :: v;
      };

      template< int dim, int dimworld, ALUGridElementType elType, ALUGridRefinementType refineType, class Comm >
      struct supportsCallbackAdaptation< ALUGrid< dim, dimworld, elType, refineType, Comm > >
      {
        static const bool v = true;
      };

      template< int dim, int dimworld >
      struct supportsCallbackAdaptation< AlbertaGrid< dim, dimworld > >
      {
        static const bool v = true;
      };

      template< class HostGrid, class CoordFunction, class Allocator >
      struct supportsCallbackAdaptation< GeometryGrid< HostGrid, CoordFunction, Allocator > >
      {
        static const bool v = supportsCallbackAdaptation< HostGrid > :: v;
      };

#if HAVE_DUNE_METAGRID
      template< class HostGrid >
      struct supportsCallbackAdaptation< CartesianGrid< HostGrid > >
      {
        static const bool v = supportsCallbackAdaptation< HostGrid > :: v;
      };
#endif // #if HAVE_DUNE_METAGRID



      // isLocallyAdaptive
      // -----------------

      template< class Grid >
      struct isLocallyAdaptive
      {
        static const bool v = false;
      };

      template< class Grid >
      struct isLocallyAdaptive< const Grid >
      {
        static const bool v = Dune::Fem::Capabilities::isLocallyAdaptive< Grid > :: v;
      };

      template< int dim, int dimworld, ALUGridElementType elType, ALUGridRefinementType refineType, class Comm >
      struct isLocallyAdaptive< ALUGrid< dim, dimworld, elType, refineType, Comm > >
      {
        static const bool v = true;
      };

      template< int dim, int dimworld >
      struct isLocallyAdaptive< AlbertaGrid< dim, dimworld > >
      {
        static const bool v = true;
      };

      template< int dim >
      struct isLocallyAdaptive< UGGrid< dim > >
      {
        static const bool v = true;
      };

      template<>
      struct isLocallyAdaptive< OneDGrid >
      {
        static const bool v = true;
      };

      template< class HostGrid, class CoordFunction, class Allocator >
      struct isLocallyAdaptive< GeometryGrid< HostGrid, CoordFunction, Allocator > >
      {
        static const bool v = isLocallyAdaptive< HostGrid > :: v;
      };

#if HAVE_DUNE_METAGRID
      template< class HostGrid >
      struct isLocallyAdaptive< CartesianGrid< HostGrid > >
      {
        static const bool v = isLocallyAdaptive< HostGrid > :: v;
      };
#endif // #if HAVE_DUNE_METAGRID

    } // namespace Capabilities

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_CAPABILITIES_HH


==> anc/xt-super/dune-fem/dune/fem/misc/checkgeomaffinity.hh <==
#ifndef DUNE_FEM_CHECKGEOMETRYAFFINITY_HH
#define DUNE_FEM_CHECKGEOMETRYAFFINITY_HH

#include <dune/common/fvector.hh>
#include <dune/grid/common/gridenums.hh>

#include <dune/fem/misc/compatibility.hh>
#include <dune/fem/space/common/allgeomtypes.hh>

namespace Dune
{

  namespace Fem
  {

    /*! @addtogroup HelperClasses
     ** @{
     */

    //! Helper class to check affinity of the grid's geometries
    template <class QuadratureType>
    struct GeometryAffinityCheck
    {
      // return true if geometry is affine
      template< class EntityType, class ElementGeometryType >
      static bool checkGeometry( const EntityType& entity,
                                 const ElementGeometryType& geo,
                                 const int quadOrd )
      {
        // if method tells that geometry is not affine
        // then check it carefully
        if( ! geo.affine() )
        {
          // get quadrature of desired order
          QuadratureType volQuad( entity, quadOrd );
          const int nop = volQuad.nop();

          // check all integration elements against the first
          const double oldIntel = geo.integrationElement( volQuad.point(0) );
          for(int l=1; l<nop; ++l)
          {
            const double intel = geo.integrationElement( volQuad.point(l) );
            if( std::abs( oldIntel - intel ) > 1e-12 )
              return false;
          }
        }
        return true ;
      }

      // return true if geometry is affine
      template< class EntityType >
      static bool checkGeometry( const EntityType& entity, const int quadOrd )
      {
        return checkGeometry( entity, entity.geometry(), quadOrd );
      }

      //! check whether all geometry mappings are affine
      template <class IteratorType>
      static inline bool checkAffinity(const IteratorType& begin,
                                       const IteratorType& endit,
                                       const int quadOrd)
      {
        for(IteratorType it = begin; it != endit; ++it)
        {
          if( ! checkGeometry( *it, quadOrd ) ) return false ;
        }
        return true;
      }

      //! check whether all geometry mappings are affine
      template <class GridPartType, class Vector >
      static inline void checkElementAffinity(const GridPartType& gridPart,
                                              const int quadOrd,
                                              Vector& affineGeomtryVec )
      {
        typedef typename GridPartType :: template Codim< 0 > :: IteratorType  IteratorType;
        typedef typename GridPartType :: template Codim< 0 > :: EntityType    EntityType;
        const IteratorType endit = gridPart.template end<0> ();
        affineGeomtryVec.resize( gridPart.indexSet().size( 0 ) );
        for(IteratorType it = gridPart.template begin<0>(); it != endit; ++it)
        {
          const EntityType& entity = *it ;
          const int index = gridPart.indexSet().index( entity );
          affineGeomtryVec[ index ] = checkGeometry( entity, quadOrd );
        }

        //for( size_t i=0; i<affineGeomtryVec.size(); ++ i)
        //  std::cout << "geo is " << affineGeomtryVec[ i ] << std::endl;
      }
    };

    //! Helper class to check whether grid is structured or not
    template <class GridPartType>
    struct CheckCartesian
    {
      typedef typename GridPartType :: GridType GridType ;
    protected:
      //! check whether this is a cartesian grid or not
      template <class IndexSetType>
      static inline bool doCheck(const GridType& grid, const IndexSetType& indexSet)
      {
        typedef typename GridType :: template Codim<0> :: LevelIterator MacroIteratorType;
        typedef typename GridType :: template Codim<0> :: Entity  EntityType;
        typedef typename GridType :: template Codim<0> :: Geometry Geometry;

        typedef typename GridType :: template Partition< All_Partition > :: LevelGridView  MacroGridView ;

        // get macro grid view
        MacroGridView macroView = grid.levelGridView( 0 );

        const MacroIteratorType endit = macroView.template end<0> ();
        MacroIteratorType it = macroView.template begin<0> ();

        // empty grids are considerd as cartesian
        if( it == endit ) return true;

        typedef AllGeomTypes< IndexSetType, GridType> GeometryInformationType;
        GeometryInformationType geoInfo( indexSet );

        // if we have more than one geometry Type return false
        if( geoInfo.geomTypes(0).size() > 1 ) return false;

        // if this type is not cube return false
        if( ! geoInfo.geomTypes(0)[0].isCube() ) return false;

        typedef typename GridType :: ctype ctype;
        enum { dimension = GridType :: dimension };
        enum { dimworld  = GridType :: dimensionworld };

        // grid width
        FieldVector<ctype, dimension> h(0);
        FieldVector<ctype, dimworld> enBary;
        FieldVector<ctype, dimension-1> mid(0.5);

        const int map[3] = {1, 2, 4};
        {
          const Geometry geo = it->geometry();
          if ( ! geo.type().isCube() ) return false;

          // calculate grid with
          for(int i=0; i<dimension; ++i)
          {
            h[i] = (geo.corner( 0 ) - geo.corner( map[i] )).two_norm();
          }
        }

        // loop over all macro elements
        for(MacroIteratorType it = macroView.template begin<0> ();
            it != endit; ++it)
        {
          const EntityType& en = *it;
          const Geometry geo = en.geometry();

          const FieldVector<ctype, dimworld> enBary =
            geo.global( geoInfo.localCenter( geo.type() ));

          typedef typename MacroGridView :: IntersectionIterator IntersectionIteratorType;

          // if geometry is not cube, it's not a cartesian grid
          if ( ! geo.type().isCube() ) return false;

          for(int i=0; i<dimension; ++i)
          {
            const ctype w = (geo.corner(0) - geo.corner( map[i] )).two_norm();
            if( std::abs( h[i] - w ) > 1e-15 ) return false;
          }

          IntersectionIteratorType endnit = macroView.iend( en );
          for(IntersectionIteratorType nit = macroView.ibegin( en );
              nit != endnit; ++nit)
          {
            const typename IntersectionIteratorType::Intersection& inter=*nit;
            if( ! checkIntersection(inter) ) return false;

            if( inter.neighbor() )
            {
              EntityType nb = make_entity( inter.outside() );
              Geometry nbGeo = nb.geometry();

              FieldVector<ctype, dimworld> diff = nbGeo.global( geoInfo.localCenter( nbGeo.type() ));
              diff -= enBary;
              assert( diff.two_norm() > 1e-15 );
              diff /= diff.two_norm();

              // scalar product should be 1 or -1
              if( std::abs(std::abs((diff * inter.unitOuterNormal(mid))) - 1.0) > 1e-12 ) return false;
            }
          }
        }
        return true;
      }

      template <class ctype, int dim>
      class ReferenceNormals
      {
        const FieldVector<ctype,dim-1> mid_;
        enum { numberOfNormals = 2 * dim };
        FieldVector<ctype,dim> refNormal_[numberOfNormals];
      public:
        ReferenceNormals () : mid_(0.5)
        {
          for(int i=0; i<numberOfNormals; ++i)
          {
            // get i-th reference normal
            FieldVector<ctype,dim>& refNormal = refNormal_[i];
            // reset normal
            refNormal = 0;
            // set one component
            int comp = ((int) i/2);
            refNormal[comp] = ((i % 2) == 0) ? -1 : 1;
          }
        }

        const FieldVector<ctype,dim>& referenceNormal(const int i) const
        {
          assert( i >= 0 && i< numberOfNormals );
          return refNormal_[i];
        }

        const FieldVector<ctype,dim-1>& faceMidPoint() const
        {
          return mid_;
        }
      };

    public:
      // check that element is provided following the DUNE reference cube
      template <class IntersectionType>
      static bool checkIntersection(const IntersectionType& nit)
      {
        if ( ! nit.type().isCube() ) return false;

        typedef typename IntersectionType :: Entity EntityType;
        typedef typename EntityType :: Geometry :: ctype ctype;
        enum { dimworld = EntityType :: Geometry :: coorddimension };

        // get reference normals
        static const ReferenceNormals<ctype,dimworld> normals;

        // get current normal
        FieldVector<ctype,dimworld> unitNormal = nit.unitOuterNormal(normals.faceMidPoint());
        unitNormal -= normals.referenceNormal( nit.indexInInside() );

        // if normals are not equal grid is not cartesian
        if( unitNormal.infinity_norm() > 1e-10 ) return false;

        return true;
      }

      //! check whether all the is grid is a cartesian grid
      static inline bool check(const GridPartType& gridPart)
      {
        bool cartesian = doCheck( gridPart.grid() , gridPart.indexSet() );
        int val = (cartesian) ? 1 : 0;
        // take global minimum
        val = gridPart.comm().min( val );
        return (val == 1) ? true : false;
      }
    };

    //! @}

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_CHECKGEOMETRYAFFINITY_HH


==> anc/xt-super/dune-fem/dune/fem/misc/compatibility.hh <==
#ifndef DUNE_FEM_MISC_COMPATIBILITY_HH
#define DUNE_FEM_MISC_COMPATIBILITY_HH

#include <utility>

// #include <dune/common/deprecated.hh>

#include <dune/grid/common/entity.hh>
#include <dune/grid/common/entitypointer.hh>

namespace Dune
{

  namespace Fem
  {

    // make_entity
    // -----------

    template< class Grid, class Implementation >
    // DUNE_DEPRECATED_MSG("Still using compatiblity method make_entity()")
    typename Dune::EntityPointer< Grid, Implementation >::Entity
    make_entity ( const Dune::EntityPointer< Grid, Implementation > &entityPointer )
    {
      return *entityPointer;
    }

    template< int codim, int dim, class Grid, template< int, int, class > class Implementation >
    // DUNE_DEPRECATED_MSG("Still using compatiblity method make_entity()")
    typename Dune::Entity< codim, dim, Grid, Implementation >
    make_entity ( Dune::Entity< codim, dim, Grid, Implementation > entity )
    {
      return std::move( entity );
    }

  } // namespace Fem

} // end namespace Dune

#endif // #ifndef DUNE_FEM_MISC_COMPATIBILITY_HH


==> anc/xt-super/dune-fem/dune/fem/misc/debug.hh <==
#ifndef DUNE_FEM_DEBUG_HH
#define DUNE_FEM_DEBUG_HH

#include <cassert>

namespace Dune
{

  namespace Fem
  {

#if not defined NDEBUG
#define USE_DEBUG_CNT
#endif

    /** \class DebugCounter
     *  \brief A counter only present if NDEBUG is not defined
     *
     *  There are several cases, where we need a counter for debugging
     *  purposes that should only be present, if NDEBUG is not defined.
     *
     *  In debug mode, this counter wraps a standard integer type,
     *  otherwise its size is zero.
     *
     *  \note The comparison operators always return true,
     *  if NDEBUG is defined!
     */
    template< class CounterImp = unsigned int >
    class DebugCounter
    {
    public:
      //! integral type for the actual counting
      typedef CounterImp CounterType;

    private:
      typedef DebugCounter< CounterType > ThisType;

    protected:
#ifdef USE_DEBUG_CNT
      CounterType count_;
#endif

    public:
      /** \brief constructor
       *
       *  \note This constructor implicitly defines a conversion from CounterType
       *        to DebugCounter. This is very useful in comparison statements.
       *
       *  \param[in]  count  value to initialize the counter with (defaults to 0)
       */
      inline DebugCounter ( const CounterType count = 0 )
#ifdef USE_DEBUG_CNT
      : count_( count )
#endif
      {
      }

      /** \brief copy constructor
       */
      inline DebugCounter ( const ThisType &other )
#ifdef USE_DEBUG_CNT
      : count_( other.count_ )
#endif
      {
      }

      /** \brief increment operator
       *
       *  If USE_DEBUG_CNT is not defined, the counter is incremented by 1. Otherwise
       *  nothing happens (and the entire call will be removed during
       *  oprimization).
       */
      inline ThisType &operator++ ()
      {
#ifdef USE_DEBUG_CNT
        ++count_;
#endif
        return *this;
      }

      /** \brief decrement operator
       *
       *  If USE_DEBUG_CNT is not defined, the counter is decremented by 1. Otherwise
       *  nothing happens (and the entire call will be removed during
       *  oprimization).
       */
      inline ThisType &operator-- ()
      {
#ifdef USE_DEBUG_CNT
        --count_;
#endif
        return *this;
      }

      /** \brief comparison for equality
       *
       *  Compares to DebugCounters for equality. If USE_DEBUG_CNT is defined, the
       *  result will be true.
       *
       *  \note Due to the implicit conversion, the second argument may also be
       *        of CounterType.
       *
       *  \param[in]  other  DebugCounter to compare this one to
       *
       *  \returns true, if the counters equal or USE_DEBUG_CNT is defined
       */
      inline bool operator== ( const ThisType &other )
      {
#ifdef USE_DEBUG_CNT
        return count_ == other.count_;
#else
        return true;
#endif
      }

      /** \brief comparison for inequality
       *
       *  Compares to DebugCounters for inequality. If USE_DEBUG_CNT is defined, the
       *  result will be true.
       *
       *  \note Due to the implicit conversion, the second argument may also be
       *        of CounterType.
       *
       *  \param[in]  other  DebugCounter to compare this one to
       *
       *  \returns true, if the counters differ or USE_DEBUG_CNT is defined
       */
      inline bool operator!= ( const ThisType &other )
      {
#ifdef USE_DEBUG_CNT
        return count_ != other.count_;
#else
        return true;
#endif
      }
    };



    class DebugLock
    {
    private:
      typedef DebugLock ThisType;

    protected:
#ifdef USE_DEBUG_CNT
      bool lock_;
#endif

    public:
      inline DebugLock ()
#ifdef USE_DEBUG_CNT
      : lock_( false )
#endif
      {
      }

    private:
      // prohibit copying
      DebugLock ( const ThisType & );

      // prohibit copying
      ThisType &operator= ( const ThisType & );

    public:
      inline bool operator ! () const
      {
#ifdef USE_DEBUG_CNT
        return !lock_;
#else
        return true;
#endif
      }

      inline void lock ()
      {
#ifdef USE_DEBUG_CNT
        assert( !lock_ );
        lock_ = true;
#endif
      }

      inline void unlock ()
      {
#ifdef USE_DEBUG_CNT
        assert( lock_ );
        lock_ = false;
#endif
      }
    };

  } // namespace Fem

} // namespace Dune

#endif


==> anc/xt-super/dune-fem/dune/fem/misc/double.hh <==
#ifndef DUNE_FEM_DOUBLE_HH
#define DUNE_FEM_DOUBLE_HH

//- system includes
#include <iostream>
#include <cmath>
#include <limits>

//- Dune includes
#include <dune/fem/io/streams/streams.hh>

namespace Dune
{

  namespace Fem
  {

#ifdef COUNT_FLOPS

    template< class FloatImp >
    class FlOpCounter;


    template<>
    class FlOpCounter< void >
    {
    private:
      typedef FlOpCounter< void > ThisType;

    protected:
      unsigned long count_;

    protected:
      inline FlOpCounter ()
      : count_( 0 )
      {
      }

    public:
      inline ~FlOpCounter ()
      {
        std :: cout << "Total number of floating point operations: "
                    << count_ << std :: endl;
      }

      inline ThisType &operator++ ()
      {
        ++count_;
        return *this;
      }

      inline static ThisType &instance ()
      {
        static ThisType instance;
        return instance;
      }
    };



    template< class FloatImp >
    class FlOpCounter
    {
    public:
      typedef FloatImp FloatType;

    private:
      typedef FlOpCounter< FloatType > ThisType;

    protected:
      unsigned long count_;

    protected:
      inline FlOpCounter ()
      : count_( 0 )
      {
      }

    public:
      inline ~FlOpCounter ()
      {
        std :: cout << "Number of floating point operations for "
                    << FloatType :: typeName() << ": "
                    << count_ << std :: endl;
      }

      inline ThisType &operator++ ()
      {
        ++count_;
        ++(FlOpCounter< void > :: instance());
        return *this;
      }

      inline static ThisType &instance ()
      {
        static ThisType instance;
        return instance;
      }
    };

#else

    template< class FloatImp >
    class FlOpCounter
    {
    public:
      typedef FloatImp FloatType;

    private:
      typedef FlOpCounter< FloatType > ThisType;

    protected:
      inline FlOpCounter ()
      {
      }

    public:
      inline ThisType &operator++ ()
      {
        return *this;
      }

      inline static ThisType &instance ()
      {
        static ThisType instance;
        return instance;
      }
    };

#endif

    //- forward declaration
    class Double;
    // wrap of std log
    static double log (const Double& v);
    // wrap of std sqrt
    static double sqrt(const Double& v);
    // wrap of std sin
    static double cos (const Double& v);
    // wrap of std cos
    static double sin(const Double& v);

    // wrap of std min
    static inline double min (const Double& v, const double p);
    // wrap of std min
    static inline double min (const double v, const Double& p);
    // wrap of std max
    static inline double max (const Double& v, const double p);
    // wrap of std max
    static inline double max (const double v, const Double& p);


    // numeric limits
    // --------------

    class Double
    {
    private:
      typedef Double ThisType;

      friend Double operator+ ( const Double&, const Double& );
      friend Double operator+ ( const Double&, const double );
      friend Double operator+ ( const double, const Double& );
      friend Double operator+ ( const Double&, const int );
      friend Double operator+ ( const int, const Double& );
      friend Double operator+ ( const Double&, const unsigned int );
      friend Double operator+ ( const unsigned int, const Double& );

      friend Double operator- ( const Double&, const Double& );
      friend Double operator- ( const Double&, const double );
      friend Double operator- ( const double, const Double& );
      friend Double operator- ( const Double&, const int );
      friend Double operator- ( const int, const Double& );
      friend Double operator- ( const Double&, const unsigned int );
      friend Double operator- ( const unsigned int, const Double& );

      friend Double operator* ( const Double&, const Double& );
      friend Double operator* ( const Double&, const double );
      friend Double operator* ( const double, const Double& );
      friend Double operator* ( const Double&, const int );
      friend Double operator* ( const int, const Double& );
      friend Double operator* ( const Double&, const unsigned int );
      friend Double operator* ( const unsigned int, const Double& );

      friend Double operator/ ( const Double&, const Double& );
      friend Double operator/ ( const double, const Double& );
      friend Double operator/ ( const Double&, const double );
      friend Double operator/ ( const int, const Double& );
      friend Double operator/ ( const Double&, const int );
      friend Double operator/ ( const unsigned int, const Double& );
      friend Double operator/ ( const Double&, const unsigned int );

      friend bool operator== ( const Double&, const Double& );
      friend bool operator== ( const double, const Double& );
      friend bool operator== ( const Double&, const double );
      friend bool operator== ( const int, const Double& );
      friend bool operator== ( const Double&, const int );
      friend bool operator== ( const unsigned int, const Double& );
      friend bool operator== ( const Double&, const unsigned int );

      friend bool operator!= ( const Double&, const Double& );
      friend bool operator!= ( const double, const Double& );
      friend bool operator!= ( const Double&, const double );
      friend bool operator!= ( const int, const Double& );
      friend bool operator!= ( const Double&, const int );
      friend bool operator!= ( const unsigned int, const Double& );
      friend bool operator!= ( const Double&, const unsigned int );

      friend bool operator< ( const Double&, const Double& );
      friend bool operator< ( const double, const Double& );
      friend bool operator< ( const Double&, const double );
      friend bool operator< ( const int, const Double& );
      friend bool operator< ( const Double&, const int );
      friend bool operator< ( const unsigned int, const Double& );
      friend bool operator< ( const Double&, const unsigned int );

      friend bool operator<= ( const Double&, const Double& );
      friend bool operator<= ( const double, const Double& );
      friend bool operator<= ( const Double&, const double );
      friend bool operator<= ( const int, const Double& );
      friend bool operator<= ( const Double&, const int );
      friend bool operator<= ( const unsigned int, const Double& );
      friend bool operator<= ( const Double&, const unsigned int );

      friend bool operator> ( const Double&, const Double& );
      friend bool operator> ( const double, const Double& );
      friend bool operator> ( const Double&, const double );
      friend bool operator> ( const int, const Double& );
      friend bool operator> ( const Double&, const int );
      friend bool operator> ( const unsigned int, const Double& );
      friend bool operator> ( const Double&, const unsigned int );

      friend bool operator>= ( const Double&, const Double& );
      friend bool operator>= ( const double, const Double& );
      friend bool operator>= ( const Double&, const double );
      friend bool operator>= ( const int, const Double& );
      friend bool operator>= ( const Double&, const int );
      friend bool operator>= ( const unsigned int, const Double& );
      friend bool operator>= ( const Double&, const unsigned int );

      friend std :: ostream &operator<< ( std :: ostream&, const Double& );
      friend std :: istream &operator>> ( std :: istream&, Double& );

      template< class Traits >
      friend OutStreamInterface< Traits > &
        operator<< ( OutStreamInterface< Traits > &, const Double );
      template< class Traits >
      friend InStreamInterface< Traits > &
        operator>> ( InStreamInterface< Traits > &, Double & );

      friend double pow (const Double& v, const double p);
      friend double log (const Double& v);
      friend double sqrt(const Double& v);
      friend double sin(const Double& v);
      friend double cos(const Double& v);

      friend Double abs ( const Double & );
      friend double min(const Double&, const double);
      friend double min(const double,  const Double&);
      friend double max(const Double&, const double);
      friend double max(const double,  const Double&);

      friend double real( const std::complex<Double>& );
      friend double real( const Double& );
      friend double imag( const std::complex<Double>& );
      friend double imag( const Double& );

#if DUNE_FEM_COMPATIBILITY
      friend struct XdrIO< Double >;
#endif

      friend void field_cast ( const Double &, double & );

    protected:
      typedef FlOpCounter< ThisType > FlOpCounterType;

    protected:
      double value_;

    public:
      operator double ()
      {
        return value_;
      }
      operator const double () const
      {
        return value_;
      }

      inline Double ()
      {}

      inline Double ( const double value )
      : value_( value )
      {}

      inline Double ( const ThisType &other )
      : value_( other.value_ )
      {}

      inline ThisType &operator= ( const ThisType other )
      {
        // flOp();
        value_ = other.value_;
        return *this;
      }

      inline ThisType &operator+= ( const ThisType other )
      {
        flOp();
        value_ += other.value_;
        return *this;
      }

      inline ThisType &operator-= ( const ThisType other )
      {
        flOp();
        value_ -= other.value_;
        return *this;
      }

      inline ThisType &operator*= ( const ThisType other )
      {
        flOp();
        value_ *= other.value_;
        return *this;
      }

      inline ThisType &operator/= ( const ThisType other )
      {
        flOp();
        value_ /= other.value_;
        return *this;
      }

      Double operator- () const
      {
        flOp();
        return Double( -value_ );
      }

      static std :: string typeName ()
      {
        return "Double";
      }

    protected:
      static inline void flOp ()
      {
        ++(FlOpCounterType :: instance());
      }
    };

    // min/max
    // ---------

    // wrap of std min
    static inline double min (const Double& v, const double p)
    {
      return (v.value_ > p) ? p : v.value_;
    }

    // wrap of std min
    static inline double min (const double v, const Double& p)
    {
      return (v > p.value_) ? p.value_ : v;
    }

    // wrap of std max
    static inline double max (const Double& v, const double p)
    {
      return (v.value_ < p) ? p : v.value_;
    }

    // wrap of std max
    static inline double max (const double v, const Double& p)
    {
      return (v < p.value_) ? p.value_ : v;
    }

    // operator+
    // ---------

    inline Double operator+ ( const Double &a, const Double &b )
    {
      Double :: flOp();
      return Double( a.value_ + b.value_ );
    }

    inline Double operator+ ( const double a, const Double &b )
    {
      Double :: flOp();
      return Double( a + b.value_ );
    }

    inline Double operator+ ( const Double &a, const double b )
    {
      Double :: flOp();
      return Double( a.value_ + b );
    }

    inline Double operator+ ( const int a, const Double &b )
    {
      Double :: flOp();
      return Double( a + b.value_ );
    }

    inline Double operator+ ( const Double &a, const int b )
    {
      Double :: flOp();
      return Double( a.value_ + b );
    }

    inline Double operator+ ( const unsigned int a, const Double &b )
    {
      Double :: flOp();
      return Double( a + b.value_ );
    }

    inline Double operator+ ( const Double &a, const unsigned int b )
    {
      Double :: flOp();
      return Double( a.value_ + b );
    }



    // operator-
    // ---------

    inline Double operator- ( const Double &a, const Double &b )
    {
      Double :: flOp();
      return Double( a.value_ - b.value_ );
    }

    inline Double operator- ( const double a, const Double &b )
    {
      Double :: flOp();
      return Double( a - b.value_ );
    }

    inline Double operator- ( const Double &a, const double b )
    {
      Double :: flOp();
      return Double( a.value_ - b );
    }

    inline Double operator- ( const int a, const Double &b )
    {
      Double :: flOp();
      return Double( a - b.value_ );
    }

    inline Double operator- ( const Double &a, const int b )
    {
      Double :: flOp();
      return Double( a.value_ - b );
    }

    inline Double operator- ( const unsigned int a, const Double &b )
    {
      Double :: flOp();
      return Double( a - b.value_ );
    }

    inline Double operator- ( const Double &a, const unsigned int b )
    {
      Double :: flOp();
      return Double( a.value_ - b );
    }



    // operator*
    // ---------

    inline Double operator* ( const Double &a, const Double &b )
    {
      Double :: flOp();
      return Double( a.value_ * b.value_ );
    }

    inline Double operator* ( const double a, const Double &b )
    {
      Double :: flOp();
      return Double( a * b.value_ );
    }

    inline Double operator* ( const Double &a, const double b )
    {
      Double :: flOp();
      return Double( a.value_ * b );
    }

    inline Double operator* ( const int a, const Double &b )
    {
      Double :: flOp();
      return Double( a * b.value_ );
    }

    inline Double operator* ( const Double &a, const int b )
    {
      Double :: flOp();
      return Double( a.value_ * b );
    }

    inline Double operator* ( const unsigned int a, const Double &b )
    {
      Double :: flOp();
      return Double( a * b.value_ );
    }

    inline Double operator* ( const Double &a, const unsigned int b )
    {
      Double :: flOp();
      return Double( a.value_ * b );
    }



    // operator/
    // ---------

    inline Double operator/ ( const Double &a, const Double &b )
    {
      Double :: flOp();
      return Double( a.value_ / b.value_ );
    }

    inline Double operator/ ( const double a, const Double &b )
    {
      Double :: flOp();
      return Double( a / b.value_ );
    }

    inline Double operator/ ( const Double &a, const double b )
    {
      Double :: flOp();
      return Double( a.value_ / b );
    }

    inline Double operator/ ( const int a, const Double &b )
    {
      Double :: flOp();
      return Double( a / b.value_ );
    }

    inline Double operator/ ( const Double &a, const int b )
    {
      Double :: flOp();
      return Double( a.value_ / b );
    }

    inline Double operator/ ( const unsigned int a, const Double &b )
    {
      Double :: flOp();
      return Double( a / b.value_ );
    }

    inline Double operator/ ( const Double &a, const unsigned int b )
    {
      Double :: flOp();
      return Double( a.value_ / b );
    }



    // operator==
    // ----------

    inline bool operator== ( const Double &a, const Double &b )
    {
      return (a.value_ == b.value_);
    }

    inline bool operator== ( const double a, const Double &b )
    {
      return (a == b.value_);
    }

    inline bool operator== ( const Double &a, const double b )
    {
      return (a.value_ == b);
    }

    inline bool operator== ( const int a, const Double &b )
    {
      return (a == b.value_);
    }

    inline bool operator== ( const Double &a, const int b )
    {
      return (a.value_ == b);
    }

    inline bool operator== ( const unsigned int a, const Double &b )
    {
      return (a == b.value_);
    }

    inline bool operator== ( const Double &a, const unsigned int b )
    {
      return (a.value_ == b);
    }



    // operator!=
    // ----------

    inline bool operator!= ( const Double &a, const Double &b )
    {
      return (a.value_ != b.value_);
    }

    inline bool operator!= ( const double a, const Double &b )
    {
      return (a != b.value_);
    }

    inline bool operator!= ( const Double &a, const double b )
    {
      return (a.value_ != b);
    }

    inline bool operator!= ( const int a, const Double &b )
    {
      return (a != b.value_);
    }

    inline bool operator!= ( const Double &a, const int b )
    {
      return (a.value_ != b);
    }

    inline bool operator!= ( const unsigned int a, const Double &b )
    {
      return (a != b.value_);
    }

    inline bool operator!= ( const Double &a, const unsigned int b )
    {
      return (a.value_ != b);
    }



    // operator<
    // ---------

    inline bool operator< ( const Double &a, const Double &b )
    {
      return (a.value_ < b.value_);
    }

    inline bool operator< ( const double a, const Double &b )
    {
      return (a < b.value_);
    }

    inline bool operator< ( const Double &a, const double b )
    {
      return (a.value_ < b);
    }

    inline bool operator< ( const int a, const Double &b )
    {
      return (a < b.value_);
    }

    inline bool operator< ( const Double &a, const int b )
    {
      return (a.value_ < b);
    }

    inline bool operator< ( const unsigned int a, const Double &b )
    {
      return (a < b.value_);
    }

    inline bool operator< ( const Double &a, const unsigned int b )
    {
      return (a.value_ < b);
    }



    // operator<=
    // ----------

    inline bool operator<= ( const Double &a, const Double &b )
    {
      return (a.value_ <= b.value_);
    }

    inline bool operator<= ( const double a, const Double &b )
    {
      return (a <= b.value_);
    }

    inline bool operator<= ( const Double &a, const double b )
    {
      return (a.value_ <= b);
    }

    inline bool operator<= ( const int a, const Double &b )
    {
      return (a <= b.value_);
    }

    inline bool operator<= ( const Double &a, const int b )
    {
      return (a.value_ <= b);
    }

    inline bool operator<= ( const unsigned int a, const Double &b )
    {
      return (a <= b.value_);
    }

    inline bool operator<= ( const Double &a, const unsigned int b )
    {
      return (a.value_ <= b);
    }



    // operator>
    // ---------

    inline bool operator> ( const Double &a, const Double &b )
    {
      return (a.value_ > b.value_);
    }

    inline bool operator> ( const double a, const Double &b )
    {
      return (a > b.value_);
    }

    inline bool operator> ( const Double &a, const double b )
    {
      return (a.value_ > b);
    }

    inline bool operator> ( const int a, const Double &b )
    {
      return (a > b.value_);
    }

    inline bool operator> ( const Double &a, const int b )
    {
      return (a.value_ > b);
    }

    inline bool operator> ( const unsigned int a, const Double &b )
    {
      return (a > b.value_);
    }

    inline bool operator> ( const Double &a, const unsigned int b )
    {
      return (a.value_ > b);
    }



    // operator>=
    // ----------

    inline bool operator>= ( const Double &a, const Double &b )
    {
      return (a.value_ >= b.value_);
    }

    inline bool operator>= ( const double a, const Double &b )
    {
      return (a >= b.value_);
    }

    inline bool operator>= ( const Double &a, const double b )
    {
      return (a.value_ >= b);
    }

    inline bool operator>= ( const int a, const Double &b )
    {
      return (a >= b.value_);
    }

    inline bool operator>= ( const Double &a, const int b )
    {
      return (a.value_ >= b);
    }

    inline bool operator>= ( const unsigned int a, const Double &b )
    {
      return (a >= b.value_);
    }

    inline bool operator>= ( const Double &a, const unsigned int b )
    {
      return (a.value_ >= b);
    }



    // stream operators
    // ----------------

    inline std :: ostream &operator<< ( std :: ostream &out, const Double &a )
    {
      return out << a.value_;
    }

    inline std :: istream &operator>> ( std :: istream &in, Double &a )
    {
      return in >> a.value_;
    }

    template< class Traits >
    inline OutStreamInterface< Traits > &
      operator<< ( OutStreamInterface< Traits > &out,
                   const Double a )
    {
      return out << a.value_;
    }

    template< class Traits >
    inline InStreamInterface< Traits > &
      operator>> ( InStreamInterface< Traits > &in,
                   Double &a )
    {
      return in >> a.value_;
    }



    // standard functions
    // ------------------

    inline Double abs ( const Double &a )
    {
      return Double( std::abs( a.value_ ) );
    }

    static inline double log (const Double& v)
    {
      return std::log(v.value_);
    }

    static inline double sqrt(const Double& v)
    {
      return std::sqrt(v.value_);
    }

    static inline double sin (const Double& v)
    {
      return std::sin(v.value_);
    }

    static inline double cos(const Double& v)
    {
      return std::cos(v.value_);
    }

    inline void field_cast ( const Double &f1, double &f2 )
    {
      f2 = f1.value_;
    }

    inline double real (const std::complex<Double>& x)
    {
      return x.real().value_;
    }

    inline double real (const Double& x)
    {
      return x.value_;
    }

    inline double imag (const std::complex<Double>& x)
    {
      return x.imag().value_;
    }

    inline double imag (const Double& x)
    {
      return x.value_;
    }

  } // namespace Fem

using Fem :: Double ;

} // namespace Dune


namespace std
{
  inline Dune::Fem::Double abs ( const Dune::Fem::Double &a )
  {
    return Dune::Fem::abs( a );
  }

  // wrap of std power
  inline double min (const Dune::Fem::Double& v, const double p)
  {
    return Dune::Fem::min(v,p);
  }

  // wrap of std power
  inline double min (const double v, const Dune::Fem::Double& p)
  {
    return Dune::Fem::min(v,p);
  }

  // wrap of std power
  inline double max (const Dune::Fem::Double& v, const double p)
  {
    return Dune::Fem::max(v,p);
  }

  // wrap of std power
  inline double max (const double v, const Dune::Fem::Double& p)
  {
    return Dune::Fem::max(v,p);
  }

  // wrap of std power
  inline double sqrt( const Dune::Fem::Double& v )
  {
    return Dune::Fem::sqrt( v );
  }

  // wrap of std real
  inline double real (const complex<Dune::Fem::Double>& x)
  {
    return Dune::Fem::real( x );
  }

  // wrap of std real
  inline double real (const Dune::Fem::Double& x)
  {
    return Dune::Fem::real( x );
  }

  // wrap of std real
  inline double imag (const complex<Dune::Fem::Double>& x)
  {
    return Dune::Fem::imag( x );
  }

  // wrap of std real
  inline double imag (const Dune::Fem::Double& x)
  {
    return Dune::Fem::imag( x );
  }



  // numeric limits
  // --------------

  template<>
  struct numeric_limits< Dune::Fem::Double >
  {
    static const bool is_specialized = true;

    static const int radix = numeric_limits< double > :: radix;
    static const int digits = numeric_limits< double > :: digits;
    static const int digits10 = numeric_limits< double > :: digits10;

    static const bool is_signed = numeric_limits< double > :: is_signed;
    static const bool is_integer = numeric_limits< double > :: is_integer;
    static const bool is_exact = numeric_limits< double > :: is_exact;

    inline static Dune::Fem::Double min () throw ()
    {
      return Dune::Fem::Double( numeric_limits< double > :: min() );
    }

    inline static Dune::Fem::Double max () throw ()
    {
      return Dune::Fem::Double( numeric_limits< double > :: max() );
    }

    inline static Dune::Fem::Double epsilon () throw ()
    {
      return Dune::Fem::Double( numeric_limits< double > :: epsilon() );
    }

    inline static Dune::Fem::Double round_error () throw ()
    {
      return Dune::Fem::Double( numeric_limits< double > :: round_error() );
    }

    inline static Dune::Fem::Double infinity () throw ()
    {
      return Dune::Fem::Double( numeric_limits< double > :: infinity() );
    }

    inline static Dune::Fem::Double quiet_NaN () throw ()
    {
      return Dune::Fem::Double( numeric_limits< double > :: quiet_NaN() );
    }

    inline static Dune::Fem::Double signaling_NaN () throw ()
    {
      return Dune::Fem::Double( numeric_limits< double > :: signaling_NaN() );
    }

    inline static Dune::Fem::Double denorm_min () throw ()
    {
      return Dune::Fem::Double( numeric_limits< double > :: denorm_min() );
    }

    static const int min_exponent = numeric_limits< double > :: min_exponent;
    static const int max_exponent = numeric_limits< double > :: max_exponent;
    static const int min_exponent10 = numeric_limits< double > :: min_exponent10;
    static const int max_exponent10 = numeric_limits< double > :: max_exponent10;

    static const bool has_infinity = numeric_limits< double > :: has_infinity;
    static const bool has_quiet_NaN = numeric_limits< double > :: has_quiet_NaN;
    static const bool has_signaling_NaN = numeric_limits< double > :: has_signaling_NaN;
    static const float_denorm_style has_denorm = numeric_limits< double > :: has_denorm;
    static const bool has_denorm_loss = numeric_limits< double > :: has_denorm_loss;

    static const bool is_iec559 = numeric_limits< double > :: is_iec559;
    static const bool is_bounded = numeric_limits< double > :: is_bounded;
    static const bool is_modulo = numeric_limits< double > :: is_modulo;

    static const bool traps = numeric_limits< double > :: traps;
    static const bool tinyness_before = numeric_limits< double > :: tinyness_before;
    static const float_round_style round_style
      = numeric_limits< double > :: round_style;

  };

} // namespace std

#endif // #ifndef DUNE_FEM_DOUBLE_HH


==> anc/xt-super/dune-fem/dune/fem/misc/femeoc.hh <==
#ifndef DUNE_FEM_FEMEOC_HH
#define DUNE_FEM_FEMEOC_HH

#include <cassert>
#include <iostream>
#include <sstream>
#include <fstream>
#include <vector>
#include <tuple>

#include <dune/common/fvector.hh>
#include <dune/fem/io/io.hh>
#include <dune/fem/io/file/latextablewriter.hh>
#include <dune/fem/io/parameter.hh>

namespace Dune
{

  namespace Fem
  {

    /**
        @ingroup HelperClasses
        \brief Write a self contained tex table
        for eoc runs with timing information.

        Constructor takes base file name for the tex file and
        generates two files:
        filename_timestamp_main.tex and filename_timestamp_body.tex or
        without the time stamp (by default) in the name depending on
        the parameter fem.io.eocFileTimeStamp.
        A time stamp is added to the base file name to prevent the
        overwriting of a valuable eoc data from the previous simulation.
        The file filename_timestamp_body.tex holds the actual body
        of the eoc table which is included in filename_timestamp_main.tex
        but can also be used to combine e.g. runs with different
        parameters or for plotting using gnuplot.

        The class is singleton and thus new errors for eoc
        computations can be added in any part of the program.
        To add a new entry for eoc computations use one of the
        addEntry methods. These return a unique unsigned int
        which can be used to add error values to the table
        with the setErrors methods.
        The method write is used to write a single line
        to the eoc table.
     */
    class FemEoc
    {
      typedef std::pair< std::string, double > DoublePairType;
      typedef std::pair< std::string, int >    IntPairType;

      // level, h, size, time, counter, errors,
      // [avgTimeStep, minTimeStep, maxTimeStep],
      // [newton_iterations, ils_iterations, max_newton_iterations, max_ils_iterations]
      typedef std::tuple< int, double, double, double, int, std::vector< double >,
                          std::vector< double >, std::vector< int > >
        DataTuple;

      typedef Fem::LatexTableWriter< DataTuple > TableWriter;

      class ErrorColumnWriter;
      class EOCColumnWriter;

      TableWriter *tableWriter_;
      std::string filename_;
      int level_;
      std::vector< double > error_;
      std::vector< const EOCColumnWriter * > eocColumns_;
      std::vector< std::string > description_;
      std::vector< int > pos_;

      FemEoc ()
      : tableWriter_( 0 ),
        level_( 0 )
      {}

      ~FemEoc()
      {
        clearFile();
      }

      void clearFile()
      {
        if( tableWriter_ )
          delete tableWriter_;
        tableWriter_ = 0;
      }

      void init ( const std::string& path, const std::string &name, const std::string &descript )
      {
        if( MPIManager::rank() == 0 )
        {
          if( createDirectory( path ) )
            init( path + "/" + name, descript );
          else
            std::cerr << "Error: Unable to create path '" << path << "'" << std::endl;
        }
      }

      void init ( const std::string &filename, const std::string &descript )
      {
        if( MPIManager::rank() != 0 )
          return;

        std::string name = filename;

        // add time stamp to file name, if requested (prevents results from being overwritten)
        if( Parameter::getValue< bool >( "fem.io.eocFileTimeStamp", false ) )
        {
          time_t seconds = time(0);
          struct tm *ptm = localtime( &seconds );
          char timeString[20];
          strftime( timeString, 20, "_%d%m%Y_%H%M%S", ptm );
          name += std::string( timeString );
        }

        if( !tableWriter_ )
        {
          filename_ = name + "_body.tex";
          std::ofstream main( (name + "_main.tex").c_str() );

          if (!main) {
            std::cerr << "Could not open file : "
                      << (name+"_main.tex").c_str()
                      << " ... ABORTING" << std::endl;
            abort();
          }

          main << "\\documentclass[12pt,english]{article}\n"
               << "\\usepackage[T1]{fontenc}\n"
               << "\\usepackage[latin1]{inputenc}\n"
               << "\\usepackage{setspace}\n"
               << "\\onehalfspacing\n"
               << "\\makeatletter\n"
               << "\\providecommand{\\boldsymbol}[1]{\\mbox{\\boldmath $#1$}}\n"
               << "\\providecommand{\\tabularnewline}{\\\\}\n"
               << "\\usepackage{babel}\n"
               << "\\makeatother\n"
               << "\\begin{document}\n"
               << "\\begin{center}\\large\n"
               << "\n\\end{center}\n\n"
               << descript
               << "\\input{"
               << filename_
               << "}\n\n"
               << "\\end{document}\n" << std::endl;
          main.close();
        }
        else
        {
          std::cerr << "Could not open file : "
                    << " already opened!"
                    << " ... ABORTING" << std::endl;
          abort();
        }
      }

      template <class StrVectorType>
      size_t addentry(const StrVectorType& descript,size_t size)
      {
        if( tableWriter_ )
        {
          std::cerr << "Trying to add a new entry to FemEoc although "
                    << "entries have already been writen to disk!"
                    << " ... ABORTING" << std::endl;
          abort();
        }
        pos_.push_back(error_.size());
        for (size_t i=0;i<size;++i) {
          error_.push_back(0);
          description_.push_back(descript[i]);
        }
        return pos_.size()-1;
      }

      size_t addentry ( const std::string &descript )
      {
        if( tableWriter_ )
        {
          std::cerr << "Trying to add a new entry to FemEoc although "
                    << "entries have already been writen to disk!"
                    << " ... ABORTING" << std::endl;
          abort();
        }
        pos_.push_back(error_.size());
        error_.push_back(0);
        description_.push_back(descript);
        return pos_.size()-1;
      }

      template <class VectorType>
      void seterrors(size_t id,const VectorType& err,size_t size)
      {
        assert(id<pos_.size());
        int pos = pos_[ id ];
        assert(pos+size <= error_.size());

        for (size_t i=0; i<size; ++i)
          error_[pos+i] = err[i];
      }

      template <int SIZE>
      void seterrors(size_t id,const FieldVector<double,SIZE>& err)
      {
        seterrors(id,err,SIZE);
      }

      void seterrors(size_t id,const double& err) {
        int pos = pos_[id];
        error_[pos] = err;
      }

      void writeerr ( double h, double size, double time, int counter );
      void writeerr(double h,double size,double time,int counter,
                    const std::vector< DoublePairType>& doubleValues,
                    const std::vector< IntPairType>& intValues);

      void writeerr(double h,double size,double time,int counter,
                    double avgTimeStep,double minTimeStep,double maxTimeStep ,
                    const int newton_iterations, const int ils_iterations,
                    const int max_newton_iterations, const int max_ils_iterations);

      // do the same calculations as in write, but don't overwrite status
      void printerr(const double h,
                    const double size,
                    const double time,
                    const int counter,
                    std::ostream& out);
      void printerr(const double h,
                    const double size,
                    const double time,
                    const int counter,
                    const std::vector< DoublePairType>& doubleValues,
                    const std::vector< IntPairType>& intValues,
                    std::ostream& out);

    public:
      static FemEoc& instance() {
        static FemEoc instance_;
        return instance_;
      }
      //! close file and allow FemEoc to used for a second run
      static void clear() {
        instance().clearFile();
      }
      //! open file path/name and write a description string into tex file
      static void initialize(const std::string& path, const std::string& name, const std::string& descript) {
        instance().init(path,name,descript);
      }
      //! open file name and write description string into tex file
      static void initialize(const std::string& name, const std::string& descript) {
        instance().init(name,descript);
      }
      /** \brief add a vector of new eoc values
       *
       *  \tparam  StrVectorType a vector type with operator[]
       *           returning a string (a C style array can be used)
       *           the size of the vector is given as parameter
       *  \return  a unique index used to add the error values
       */
      template <class StrVectorType>
      static size_t addEntry(const StrVectorType& descript,size_t size) {
        return instance().addentry(descript,size);
      }
      /** \brief add a vector of new eoc values
       *
       *  \tparam  StrVectorType a vector type with size() and operator[]
       *           returning a string
       *  \return  a unique index used to add the error values
       */
      template <class StrVectorType>
      static size_t addEntry(const StrVectorType& descript) {
        return instance().addentry(descript,descript.size());
      }
      /** \brief add a single new eoc output
       *
       *  \return  a unique index used to add the error values
       */
      static size_t addEntry(const std::string& descript) {
        return instance().addentry(descript);
      }
      /** \brief add a single new eoc output
       *
       *  \return  a unique index used to add the error values
       */
      static size_t addEntry(const char* descript) {
        return addEntry(std::string(descript));
      }
      /** \brief add a vector of error values for the given id (returned by
       *         addEntry)
       *  \tparam  VectorType a vector type with an operator[]
       *           returning a double (C style array can be used)
       */
      template <class VectorType>
      static void setErrors(size_t id,const VectorType& err,int size)
      {
        instance().seterrors(id,err,size);
      }
      /** \brief add a vector of error values for the given id (returned by
       *         addEntry)
       *  \tparam  VectorType a vector type with a size() and an operator[]
       *           returning a double
       */
      template <class VectorType>
      static void setErrors(size_t id,const VectorType& err) {
        instance().seterrors(id,err,err.size());
      }
      /** \brief add a vector in a FieldVector of error values for the given id (returned by
       *         addEntry)
       */
      template <int SIZE>
      static void setErrors(size_t id,const FieldVector<double,SIZE>& err) {
        instance().seterrors(id,err);
      }
      /** \brief add a single error value for the given id (returned by
       *         addEntry)
       */
      static void setErrors(size_t id,const double& err) {
        instance().seterrors(id,err);
      }
      /** \brief commit a line to the eoc file
       *
       *  \param h grid width (e.g. given by GridWith utitlity class)
       *  \param size number of elements in the grid or number of dofs...
       *  \param time computational time
       *  \param counter number of timesteps or iterations for a solver...
       */
      static void write(double h,double size,double time,int counter)
      {
        instance().writeerr(h,size,time,counter);
      }

      /** \brief commit a line to the eoc file
       *
       *  \param h grid width (e.g. given by GridWith utitlity class)
       *  \param size number of elements in the grid or number of dofs...
       *  \param time computational time
       *  \param counter number of timesteps or iterations for a solver...
       *  \param out std::ostream to print data to (e.g. std::cout)
       */
      static void write(const double h,
                        const double size,
                        const double time,
                        const int counter,
                        std::ostream& out)
      {
        // print last line to out
        instance().printerr( h, size, time, counter, out );

        // now write to file
        instance().writeerr(h,size,time,counter);
      }

      /** \brief commit a line to the eoc file
       *
       *  \param  h                      grid width (e.g. given by GridWith utility class)
       *  \param  size                   number of grid elements
       *  \param  time                   computational time
       *  \param  counter                number of time steps
       *  \param  avgTimeStep            average time step for the ODE solver
       *  \param  minTimeStep            minimal time step for the ODE solver
       *  \param  maxTimeStep            maximal time step for the ODE solver
       *  \param  newton_iterations      number of newton iterations
       *  \param  ils_iterations         number of iteration of the iterative linear solver
       *  \param  max_newton_iterations  maximal number of newton iterations
       *  \param  max_ils_iterations     maximal number of iteration of the iterative linear solver
       */
      static void write(const double h,
                        const double size,
                        const double time,
                        const int counter,
                        const double avgTimeStep,
                        const double minTimeStep,
                        const double maxTimeStep,
                        const int newton_iterations,
                        const int ils_iterations,
                        const int max_newton_iterations,
                        const int max_ils_iterations)
      {
        std::vector< DoublePairType > doubleValues;
        doubleValues.push_back( DoublePairType( "avg dt", avgTimeStep ) );
        doubleValues.push_back( DoublePairType( "min dt", minTimeStep ) );
        doubleValues.push_back( DoublePairType( "max dt", maxTimeStep ) );

        std::vector< IntPairType > intValues;
        intValues.push_back( IntPairType( "Newton", newton_iterations ) );
        intValues.push_back( IntPairType( "ILS", ils_iterations ) );
        intValues.push_back( IntPairType( "max{Newton/linS}", max_newton_iterations ) );
        intValues.push_back( IntPairType( "max{ILS/linS}", max_ils_iterations ) );

        // now write to file
        instance().writeerr(h,size,time,counter, doubleValues, intValues );
      }

      /** \brief commit a line to the eoc file
       *
       *  \param  h                      grid width (e.g. given by GridWith utility class)
       *  \param  size                   number of grid elements
       *  \param  time                   computational time
       *  \param  counter                number of time steps
       *  \param  doubleValues           list of extra double values to be written
       *  \param  intValues              list of extra int values to be written
       */
      static void write(const double h,
                        const double size,
                        const double time,
                        const int counter,
                        const std::vector< DoublePairType >& doubleValues,
                        const std::vector< IntPairType >& intValues )
      {
        // now write to file
        instance().writeerr(h,size,time,counter, doubleValues, intValues );
      }

      /** \brief commit a line to the eoc file
       *
       *  \param  h                      grid width (e.g. given by GridWith utility class)
       *  \param  size                   number of grid elements
       *  \param  time                   computational time
       *  \param  counter                number of time steps
       *  \param  avgTimeStep            average time step for the ODE solver
       *  \param  minTimeStep            minimal time step for the ODE solver
       *  \param  maxTimeStep            maximal time step for the ODE solver
       *  \param  newton_iterations      number of newton iterations
       *  \param  ils_iterations         number of iteration of the iterative linear solver
       *  \param  max_newton_iterations  maximal number of newton iterations
       *  \param  max_ils_iterations     maximal number of iteration of the iterative linear solver
       */
      static void write(const double h,
                        const double size,
                        const double time,
                        const int counter,
                        const double avgTimeStep,
                        const double minTimeStep,
                        const double maxTimeStep,
                        const int newton_iterations,
                        const int ils_iterations,
                        const int max_newton_iterations,
                        const int max_ils_iterations,
                        std::ostream& out)
      {
        std::vector< DoublePairType > doubleValues;
        doubleValues.push_back( DoublePairType( "avg dt", avgTimeStep ) );
        doubleValues.push_back( DoublePairType( "min dt", minTimeStep ) );
        doubleValues.push_back( DoublePairType( "max dt", maxTimeStep ) );

        std::vector< IntPairType > intValues;
        intValues.push_back( IntPairType( "Newton", newton_iterations ) );
        intValues.push_back( IntPairType( "ILS", ils_iterations ) );
        intValues.push_back( IntPairType( "max{Newton/linS}", max_newton_iterations ) );
        intValues.push_back( IntPairType( "max{ILS/linS}", max_ils_iterations ) );

        // print last line to out
        instance().printerr( h, size, time, counter, doubleValues, intValues, out );

        // now write to file
        instance().writeerr(h,size,time,counter, doubleValues, intValues );
      }

      /** \brief commit a line to the eoc file
       *
       *  \param  h                      grid width (e.g. given by GridWith utility class)
       *  \param  size                   number of grid elements
       *  \param  time                   computational time
       *  \param  counter                number of time steps
       *  \param  avgTimeStep            average time step for the ODE solver
       *  \param  minTimeStep            minimal time step for the ODE solver
       *  \param  maxTimeStep            maximal time step for the ODE solver
       *  \param  newton_iterations      number of newton iterations
       *  \param  ils_iterations         number of iteration of the iterative linear solver
       *  \param  max_newton_iterations  maximal number of newton iterations
       *  \param  max_ils_iterations     maximal number of iteration of the iterative linear solver
       */
      static void write(const double h,
                        const double size,
                        const double time,
                        const int counter,
                        const std::vector< DoublePairType >& doubleValues,
                        const std::vector< IntPairType >& intValues,
                        std::ostream& out)
      {
        // print last line to out
        instance().printerr( h, size, time, counter, doubleValues, intValues, out );

        // now write to file
        instance().writeerr(h,size,time,counter, doubleValues, intValues );
      }

    }; // end class FemEoc


    class FemEoc::ErrorColumnWriter
    : public Fem::AbstractColumnWriter< FemEoc::DataTuple >
    {
      typedef Fem::AbstractColumnWriter< FemEoc::DataTuple > BaseType;

    public:
      ErrorColumnWriter ( const std::string &header, const int index )
      : header_( header ),
        index_( index )
      {}

      std::string entry ( const FemEoc::DataTuple &data ) const
      {
        return toString( error( data ) );
      }

      std::string header () const { return header_; }

    protected:
      double error ( const FemEoc::DataTuple &data ) const
      {
        return std::get< 5 >( data )[ index_ ];
      }

      std::string toString ( const double &error ) const
      {
        std::ostringstream s;
        s << "$" << error << "$";
        // s << " " << error << " ";
        return s.str();
      }

    private:
      std::string header_;
      int index_;
    };


    class FemEoc::EOCColumnWriter
    : public FemEoc::ErrorColumnWriter
    {
      typedef FemEoc::ErrorColumnWriter BaseType;

    public:
      explicit EOCColumnWriter ( const int index )
      : BaseType( "EOC", index ),
        hOld_( std::numeric_limits< double >::infinity() )
      {}

      std::string entry ( const DataTuple &data ) const
      {
        const double h = std::get< 1 >( data );
        const double e = BaseType::error( data );

        std::string entry = "---";
        if( hOld_ < std::numeric_limits< double >::infinity() )
          entry = BaseType::toString( eoc( h, e ) );
        hOld_ = h;
        eOld_ = e;
        return entry;
      }

      double eoc ( const double h, const double e ) const
      {
        return std::log( e / eOld_ ) / std::log( h / hOld_ );
      }

    private:
      mutable double hOld_;
      mutable double eOld_;
    };



    inline void FemEoc
      ::writeerr ( double h, double size, double time, int counter )
    {
      std::vector< DoublePairType > doubleValues;
      std::vector< IntPairType > intValues;
      writeerr( h, size, time, counter, doubleValues, intValues);
    }


    inline void FemEoc
      ::writeerr(double h,double size,double time,int counter,
                 const std::vector< DoublePairType >& doubleValues,
                 const std::vector< IntPairType >& intValues )
    {
      if( MPIManager::rank() != 0 )
        return;

      if( !tableWriter_ )
      {
        TableWriter::ColumnWriterVectorType columns;
        columns.push_back( new Fem::NumberColumnWriter< DataTuple, Fem::TupleDataSource< 0 > >( "level" ) );
        columns.push_back( new Fem::NumberColumnWriter< DataTuple, Fem::TupleDataSource< 1 > >( "h" ) );
        columns.push_back( new Fem::NumberColumnWriter< DataTuple, Fem::TupleDataSource< 2 > >( "size" ) );
        columns.push_back( new Fem::NumberColumnWriter< DataTuple, Fem::TupleDataSource< 3 > >( "CPU-time" ) );
        columns.push_back( new Fem::NumberColumnWriter< DataTuple, Fem::TupleDataSource< 4 > >( "counter" ) );
        columns.push_back( (const TableWriter::ColumnWriterType *)0 );

        typedef Fem::ArrayDataSource< Fem::TupleDataSource< 6 > > DoubleValueSource;
        for( unsigned int i = 0; i < doubleValues.size(); ++i )
        {
          columns.push_back( new Fem::NumberColumnWriter< DataTuple, DoubleValueSource >( doubleValues[ i ].first, DoubleValueSource( i ) ) );
        }

        typedef Fem::ArrayDataSource< Fem::TupleDataSource< 7 > > IntValueSource;
        for( unsigned int i = 0; i < intValues.size(); ++i )
        {
          columns.push_back( new Fem::NumberColumnWriter< DataTuple, IntValueSource >( intValues[ i ].first, IntValueSource( i ) ) );
        }

        eocColumns_.resize( error_.size(), (const EOCColumnWriter *)0 );
        for( unsigned int i = 0; i < error_.size(); ++i )
        {
          columns.push_back( (const TableWriter::ColumnWriterType *)0 );
          columns.push_back( new ErrorColumnWriter( description_[ i ], i ) );
          eocColumns_[ i ] = new EOCColumnWriter( i );
          columns.push_back( eocColumns_[ i ] );
        }

        tableWriter_ = new TableWriter( filename_, columns );
      }

      std::vector< double > doubleVals( doubleValues.size() );
      for( unsigned int i=0; i<doubleValues.size(); ++i )
        doubleVals[ i ] =  doubleValues[ i ].second;

      std::vector< int > intVals( intValues.size() );
      for( unsigned int i=0; i<intValues.size(); ++i )
        intVals[ i ] =  intValues[ i ].second;

      DataTuple data( level_, h, size, time, counter, error_, doubleVals, intVals );
      tableWriter_->writeRow( data );
      ++level_;
    }


    inline void FemEoc
      ::printerr(const double h,
                  const double size,
                  const double time,
                  const int counter,
                  std::ostream& out)
    {
      std::vector< DoublePairType > doubleValues;
      std::vector< IntPairType >    intValues;
      printerr( h, size, time, counter, doubleValues, intValues, out );
    }

    inline void FemEoc
      ::printerr(const double h,
                  const double size,
                  const double time,
                  const int counter,
                  const std::vector< DoublePairType >& doubleValues,
                  const std::vector< IntPairType >& intValues,
                  std::ostream& out)
    {
      if (!Parameter::verbose()) return;

      out << "level:   " << level_  << std::endl;
      out << "h        " << h << std::endl;
      out << "size:    " << size << std::endl;
      out << "time:    " << time << " sec. " << std::endl;
      out << "counter: " << counter << std::endl;
      for( unsigned int i=0; i<doubleValues.size(); ++i )
      {
        out << doubleValues[ i ].first << ": " << doubleValues[ i ].second << std::endl;
      }
      for( unsigned int i=0; i<intValues.size(); ++i )
      {
        out << intValues[ i ].first << ": " << intValues[ i ].second << std::endl;
      }

      for (unsigned int i=0;i<error_.size();++i)
      {
        out << description_[i] << ":       " << error_[i] << std::endl;
        if( tableWriter_ )
        {
          const double eoc = eocColumns_[ i ]->eoc( h, error_[ i ] );
          out << "EOC (" <<description_[i] << "): " << eoc << std::endl;
        }
        out << std::endl;
      }
    }

  } // end namespace Fem

} // end namespace Dune

#endif // #ifndef DUNE_FEM_FEMEOC_HH


==> anc/xt-super/dune-fem/dune/fem/misc/femeoctable.hh <==
#ifndef DUNE_FEM_FEMEOCTABLE_HH
#define DUNE_FEM_FEMEOCTABLE_HH

#include <cassert>
#include <iostream>
#include <sstream>
#include <fstream>
#include <vector>

#include <dune/common/exceptions.hh>
#include <dune/common/fvector.hh>

#include <dune/fem/io/io.hh>
#include <dune/fem/io/parameter.hh>

namespace Dune
{

  namespace Fem
  {

    /**
        @ingroup HelperClasses
        \brief Write a self contained tex table
        for eoc runs with timing information.

        Constructor takes base file name for the tex file and
        generate the files:
        filename.dat

        The class is singleton but severeal numbers of tables can be written with different
        errors. Each time the class is initialized a new table will be written.
        Since the class is singelton new errors for eoc
        computations can be added in any part of the program for each table, specified by
        the table Id returned by the initializer.
        To add a new entry for eoc computations use one of the
        addEntry methods. These return a unique unsigned int
        which can be used to add error values to the table
        with the setErrors methods.
        The method write is used to write a single line
        to the eoc table.
     */

    /*
    //! Base Class of all eoc calculator types
    class BaseEocCalculator
    {
      public:
      static double calculate (double,double,double,double)=0;
    }
    */

    //! Default eoc calculator, it can be re-implemented if another Eoc calulator is needed
    class DefaultEocCalculator
    {
      public:
      static double calculate (double &eold, double &enew, double &hold, double &hnew )
      {
        double ret=0;
        ret = log(eold/enew)/log(hold/hnew);
        return ret;
      }
    };



    //! The Fem Eoc Table writer
    class FemEocTable
    {
      int nrOfTabs_;
      std::vector< std::stringstream* > outputFile_;
      std::vector< std::string > fileNames_;
      std::vector< int > level_;
      std::vector< std::vector< double > > prevError_;
      std::vector< std::vector< double > > error_;
      std::vector< std::vector< std::string > > description_;
      std::vector< double > prevh_;
      std::vector< bool > initial_;
      std::vector< std::vector< int > > pos_;

      FemEocTable() :
        nrOfTabs_(0),
        outputFile_(),
        fileNames_(),
        level_(),
        prevError_(),
        error_(),
        description_(),
        prevh_(),
        initial_(),
        pos_()
      {
      }

      ~FemEocTable() {
        std::ofstream filewriter;

        for(size_t k=0;k<outputFile_.size();++k)
        {
          std::stringstream filename;
          filename << fileNames_[k] <<".dat";
          filewriter.open( filename.str().c_str() );
          filewriter <<  outputFile_[k]->str();
          filewriter.close();
          delete outputFile_[k];
          outputFile_[k] = 0;
        }
      }

      int init(const std::string& path,
               const std::string& name, const std::string& descript)
      {
        if (MPIManager::rank() != 0) return -1;
        if( !createDirectory( path ) )
          DUNE_THROW( IOError, "Failed to create path `" << path << "'." );
        return init(path+"/"+name,descript);
      }

      int init(const std::string& filename, const std::string& descript)
      {
        if (MPIManager::rank() != 0) return -1;

        //! create new vector components
        outputFile_.push_back((std::stringstream *) 0);

        fileNames_.push_back("");
        level_.push_back(0);
        prevError_.push_back( std::vector< double >() );
        error_.push_back( std::vector< double >() );
        description_.push_back( std::vector< std::string >() );
        prevh_.push_back(0);
        initial_.push_back(1);
        pos_.push_back( std::vector< int >() );

        const int tabId = outputFile_.size() -1;

        fileNames_[tabId] = filename;
        outputFile_[tabId] = new std::stringstream;

        // write together with table the description
        // of the scheme and problem in the simulation
        *outputFile_[tabId] << descript << "\n";
        nrOfTabs_ ++;

        return tabId;
      }

      void checkTabId (const int tabId)
      {
        if (tabId > nrOfTabs_ || tabId <0)
        {
          std::cout<<"No table with id:"<<tabId<<" existing!"<<std::endl;
            abort();
        }
      }

      template <class StrVectorType>
      size_t addentry(const int tabId, const StrVectorType& descript,size_t size)
      {
        checkTabId(tabId);

        if (!initial_[tabId])
          abort();
        pos_[tabId].push_back(error_[tabId].size());
        for (size_t i=0;i<size;++i) {
          error_[tabId].push_back(0);
          prevError_[tabId].push_back(0);
          description_[tabId].push_back(descript[i]);
        }
        return pos_[tabId].size()-1;
      }

      size_t addentry(const int tabId, const std::string& descript) {

        checkTabId(tabId);

        if (!initial_[tabId])
          abort();
        pos_[tabId].push_back(error_[tabId].size());
        error_[tabId].push_back(0);
        prevError_[tabId].push_back(0);
        description_[tabId].push_back(descript);
        return pos_[tabId].size()-1;
      }

      template <class VectorType>
      void seterrors(const int tabId, size_t id,const VectorType& err,size_t size)
      {
        checkTabId(tabId);

        assert(id<pos_[tabId].size());
        int pos = pos_[tabId][ id ];
        assert(pos+size <= error_[tabId].size());

        for (size_t i=0; i<size; ++i)
          error_[tabId][pos+i] = err[i];
      }

      template <int SIZE>
      void seterrors(const int tabId, size_t id,const FieldVector<double,SIZE>& err)
      {
        seterrors(tabId,id,err,SIZE);
      }

      void seterrors(const int tabId, size_t id,const double& err) {
        checkTabId(tabId);

        int pos = pos_[tabId][id];
        error_[tabId][pos] = err;
      }

      //! write data to file
      template<class EocCalculator>
      void writeerr( const int tabId,
                     std::vector<double> &vals,
                     std::vector<std::string> &descriptions,
                     std::string &delimiter,
                     std::string &terminatingChar,
                     std::string &header,
                     std::string &tableSpacer,
                     std::string &footer)

      {

        typedef EocCalculator EocCalculatorType;

        checkTabId(tabId);

        assert(vals.size() == descriptions.size());
        if (MPIManager::rank() != 0) return;

        if (initial_[tabId]) {
          *outputFile_[tabId] << header;
          for(unsigned int k=0;k<descriptions.size();++k)
          {
           *outputFile_[tabId] <<  descriptions[k] << delimiter;
          }
          for (unsigned int i=0;i<error_[tabId].size();i++)
          {
            *outputFile_[tabId] <<  description_[tabId][i] <<  delimiter << "EOC" << delimiter;
          }
          *outputFile_[tabId] << terminatingChar << "\n" << tableSpacer <<"\n";
        }

        *outputFile_[tabId] << level_[tabId] << delimiter;
        for(unsigned int k =0; k<vals.size(); ++k)
          *outputFile_[tabId] << vals[k] << delimiter;

        for (unsigned int i=0;i<error_[tabId].size();++i) {
          *outputFile_[tabId] <<delimiter << error_[tabId][i] << delimiter;
          if (initial_[tabId]) {
            *outputFile_[tabId] << " --- ";
          }
          else {
           *outputFile_[tabId] <<  EocCalculatorType :: calculate(prevError_[tabId][i], error_[tabId][i], prevh_[tabId], vals[0] );
          }
          prevError_[tabId][i]=error_[tabId][i];
          error_[tabId][i] = -1;  // uninitialized
        }
        *outputFile_[tabId] << terminatingChar<<"\n" << footer;

        //! set back the put point in the stream to prohibit writing the footer each time in
        // the file
        outputFile_[tabId]->seekp(0,std::ios::end);
        int length = outputFile_[tabId]->tellp();
        length -= footer.length();
        outputFile_[tabId]->seekp(length, std::ios::beg);


        prevh_[tabId] = vals[0];
        level_[tabId] ++;
        initial_[tabId] = false;
      }

      template<class EocCalculator>
      void printerr(const int tabId,
                    std::vector<double> vals,
                    std::vector<std::string> descriptions,
                    std::ostream& out)
      {
        typedef EocCalculator EocCalculatorType;

        checkTabId(tabId);

        assert(descriptions.size() == vals.size());

        if (!Parameter::verbose()) return;

        out << "level:   " << level_[tabId]  << std::endl;
        for(unsigned int k =0 ;k< vals.size();++k)
          out << descriptions[k]<<":       " << vals[k] << std::endl;

        for (unsigned int i=0;i<error_[tabId].size();++i)
        {

          out << description_[tabId][i] << ":       " << error_[tabId][i] << std::endl;
          if (! initial_[tabId])
          {
            const double eoc = EocCalculatorType :: calculate( prevError_[tabId][i], error_[tabId][i],  prevh_[tabId], vals[0]);

            out << "EOC (" <<description_[tabId][i] << "): " << eoc << std::endl;
          }
          out << std::endl;
        }
      }
     public:
      static FemEocTable& instance() {
        static FemEocTable instance_;
        return instance_;
      }

      //! creates a new table and opens the corresponding file path/name
      //! returns the Id of the created table.
      static int initialize(const std::string& path, const std::string& name, const std::string& descript) {
        return instance().init(path,name,descript);
      }
      //! creates a new table and opens file name
      //! as above returns the Id of the table opened.
      static int initialize(const std::string& name, const std::string& descript) {
        return instance().init(name,descript);
      }

      /** \brief add a vector of new eoc values
       *
       *  \param tabId Id of the table we inserte a value
       *  \tparam  StrVectorType a vector type with operator[]
       *           returning a string (a C style array can be used)
       *           the size of the vector is given as parameter
       *  \param descript vector with entry description
       *  \param size length of description
       *  \return  a unique index used to add the error values
       */
      template <class StrVectorType>
      static size_t addEntry(const int tabId, const StrVectorType& descript,size_t size) {
        return instance().addentry(tabId,descript,size);
      }

      template <class StrVectorType>
      static size_t addEntry(const StrVectorType& descript,size_t size) {
        return instance().addentry(0,descript,size);
      }

      /** \brief add a vector of new eoc values
       *
       *  \param tabId Id of the table we inserte a value
       *  \tparam  StrVectorType a vector type with size() and operator[]
       *           returning a string
       *  \param descript vector with entry description
       *  \return  a unique index used to add the error values
       */
      template <class StrVectorType>
      static size_t addEntry(const int tabId,const StrVectorType& descript) {
        return instance().addentry(tabId,descript,descript.size());
      }

      template <class StrVectorType>
      static size_t addEntry(const StrVectorType& descript) {
        return instance().addentry(0,descript,descript.size());
      }
      /** \brief add a single new eoc output
       *
       *  \param tabId Id of the table we want to add an entry
       *  \param descript vector with entry description
       *  \return  a unique index used to add the error values
       */
      static size_t addEntry(const int tabId, const std::string& descript) {
        return instance().addentry(tabId, descript);
      }

      static size_t addEntry(const std::string& descript) {
        return instance().addentry(0, descript);
      }

      /** \brief add a single new eoc output
       *
       *  \param tabId Id of the table we want to add an entry
       *  \param descript vector with entry description
       *  \return  a unique index used to add the error values
       */
      static size_t addEntry(const int tabId, const char* descript) {
        return addEntry(tabId,std::string(descript));
      }

      static size_t addEntry(const char* descript) {
        return addEntry(0,std::string(descript));
      }


      /** \brief add a vector of error values for the given id (returned by
       *         addEntry)
       *  \param tabId Id of the table we want to set errors
       *  \param id    Id of the error
       *  \param err   Vector containing the error
       *  \param size  Size of error Vector
       *  \tparam  VectorType a vector type with an operator[]
       *           returning a double (C style array can be used)
       */
      template <class VectorType>
      static void setErrors(const int tabId, size_t id,const VectorType& err,int size)
      {
        instance().seterrors(tabId,id,err,size);
      }

      template <class VectorType>
      static void setErrors(size_t id,const VectorType& err,int size)
      {
        instance().seterrors(0,id,err,size);
      }


      /** \brief add a vector of error values for the given id (returned by
       *         addEntry)
       *  \param tabId Id of the table we want to set errors
       *  \param id    Id of the error
       *  \param err   Vector containing the error
       *  \tparam  VectorType a vector type with a size() and an operator[]
       *           returning a double
       */
      template <class VectorType>
      static void setErrors(const int tabId, size_t id,const VectorType& err) {
        instance().seterrors(tabId,id,err,err.size());
      }

      template <class VectorType>
      static void setErrors(size_t id,const VectorType& err) {
        instance().seterrors(0,id,err,err.size());
      }


      /** \brief add a vector in a FieldVector of error values for the given id (returned by
       *         addEntry)
       *  \param tabId Id of the table we want to set errors
       *  \param id    Id of the error
       *  \param err   Vector containing the error
       */
      template <int SIZE>
      static void setErrors(const int tabId, size_t id,const FieldVector<double,SIZE>& err) {
        instance().seterrors(tabId,id,err);
      }

      template <int SIZE>
      static void setErrors(size_t id,const FieldVector<double,SIZE>& err) {
        instance().seterrors(0,id,err);
      }
      /** \brief add a single error value for the given id (returned by
       *         addEntry)
       *  \param tabId Id of the table we want to set errors
       *  \param id    Id of the error
       *  \param err   Vector containing the error
       */
      static void setErrors(const int tabId,size_t id,const double& err) {
        instance().seterrors(tabId,id,err);
      }

      static void setErrors(size_t id,const double& err) {
        instance().seterrors(0,id,err);
      }

      /** \brief commit a line to the eoc file
       *
       *
       *  \param tabId table Id returned by the initial function
       *  \param vals  std::vector of vals that should appear in the EOC table, vals[0]  is
       *         expected to be a charateristical value.
       *  \param descriptions std::vector with descriptions of the values that should appear
       *  \param terminatingChar  char which ends an entry, default =  " "
       *  \param header header string for Latex output, default = ""
       *  \param tableSpacer spacer for empty columns in the table, default = ""
       *  \param footer footer string for Latex output, default = ""
       *  \param delimiter spacer between the entries, default =" "
       *
       *
       */
      static void write(const int tabId,
                        std::vector<double> &vals,
                        std::vector<std::string> &descriptions,
                        std::string delimiter = " ",
                        std::string terminatingChar = "",
                        std::string header ="",
                        std::string tableSpacer ="",
                        std::string footer ="" )
      {
        instance().writeerr<DefaultEocCalculator> (tabId, vals, descriptions, delimiter, terminatingChar, header, tableSpacer, footer);
      }

      static void write(std::vector<double> &vals,
                        std::vector<std::string> &descriptions,
                        std::string delimiter = " ",
                        std::string terminatingChar ="",
                        std::string header ="",
                        std::string tableSpacer ="",
                        std::string footer =""
                        )
      {
        instance().writeerr<DefaultEocCalculator> (0, vals, descriptions, delimiter, terminatingChar, header, tableSpacer, footer);
      }


     /** \brief commit a line to the eoc file, using EocCalculatorType to calculate the eoc.
      *
      *
      *  \param tabId table Id returned by the initial function
      *  \param vals  std::vector of vals that should appear in the EOC table, vals[0]  is
      *         expected to be a charateristical value.
      *  \param descriptions std::vector with descriptions of the values that should appear
      *  \param terminatingChar  char which ends an entry, default =  " "
      *  \param header header string for Latex output, default = ""
      *  \param tableSpacer spacer for empty columns in the table, default = ""
      *  \param footer footer string for Latex output, default = ""
      *  \param delimiter spacer between the entries, default =" "
      *
      */
      template<class EocCalculatorType>
      static void write(const int tabId,
                        std::vector<double> &vals,
                        std::vector<std::string> &descriptions,
                        std::string delimiter = " ",
                        std::string terminatingChar ="",
                        std::string header ="",
                        std::string tableSpacer ="",
                        std::string footer =""
                        )
      {
        instance().template writeerr<EocCalculatorType>(tabId, vals, descriptions, delimiter, terminatingChar, header, tableSpacer, footer);
      }

      template<class EocCalculatorType>
      static void write(std::vector<double> &vals,
                        std::vector<std::string> &descriptions,
                        std::string delimiter = " ",
                        std::string terminatingChar ="",
                        std::string header ="",
                        std::string tableSpacer ="",
                        std::string footer =""
                        )
      {
        instance().template writeerr<EocCalculatorType>(0, vals, descriptions, delimiter, terminatingChar, header, tableSpacer, footer );
      }

      /** \brief commit a line to the eoc file
       *
       *  \param tabId table Id returned by the initial function
       *  \param vals  std::vector of vals that should appear in the EOC table
       *  \param descriptions std::vector with descriptions of the values that should appear
       *  \param terminatingChar  char which ends an entry, default =  " "
       *  \param out std::ostream to print data to (e.g. std::cout)
       *  \param header header string for Latex output, default = " "
       *  \param tableSpacer spacer for empty columns in the table, default = " "
       *  \param footer footer string for Latex output, default = " "
       *  \param delimiter spacer between the entries, default " "
       *
       */
      static void write(const int tabId,
                        std::vector<double> &vals,
                        std::vector<std::string> &descriptions,
                        std::ostream& out,
                        std::string delimiter = " ",
                        std::string terminatingChar ="",
                        std::string header = "",
                        std::string tableSpacer = "",
                        std::string footer = "")
      {
        // print last line to out
        instance().printerr<DefaultEocCalculator>( tabId, vals, descriptions, out );

        // now write to file
        instance().writeerr<DefaultEocCalculator>(tabId, vals, descriptions, delimiter, terminatingChar, header, tableSpacer, footer);
      }

      static void write(std::vector<double> &vals,
                        std::vector<std::string> &descriptions,
                        std::ostream& out,
                        std::string delimiter = " ",
                        std::string terminatingChar ="",
                        std::string header = "",
                        std::string tableSpacer = "",
                        std::string footer = "")
      {
        // print last line to out
        instance().printerr<DefaultEocCalculator>( 0, vals, descriptions, out );

        // now write to file
        instance().writeerr<DefaultEocCalculator>(0, vals, descriptions, delimiter, terminatingChar, header, tableSpacer, footer);
      }


      /** \brief commit a line to the eoc file, using EocCalculatorType for non standart Eoc calculations.
       *
       *  \param tabId table Id returned by the initial function
       *  \param vals  std::vector of vals that should appear in the EOC table
       *  \param descriptions std::vector with descriptions of the values that should appear
       *  \param terminatingChar  char which ends an entry, default =  " "
       *  \param out std::ostream to print data to (e.g. std::cout)
       *  \param header header string for Latex output, default = " "
       *  \param tableSpacer spacer for empty columns in the table, default = " "
       *  \param footer footer string for Latex output, default = " "
       *  \param delimiter spacer between the entries, default " "
       *
       */
      template <class EocCalculatorType>
      static void write(const int tabId,
                        std::vector<double> &vals,
                        std::vector<std::string> &descriptions,
                        std::ostream& out,
                        std::string delimiter = " ",
                        std::string terminatingChar ="",
                        std::string header = "",
                        std::string tableSpacer = "",
                        std::string footer = "")
      {
        // print last line to out
        instance().template printerr<EocCalculatorType>( tabId, vals, descriptions, out );

        // now write to file
        instance().template writeerr<EocCalculatorType>(tabId, vals, descriptions, delimiter, terminatingChar, header, tableSpacer, footer);
      }

      template <class EocCalculatorType>
      static void write(std::vector<double> &vals,
                        std::vector<std::string> &descriptions,
                        std::ostream& out,
                        std::string delimiter = " ",
                        std::string terminatingChar ="",
                        std::string header = "",
                        std::string tableSpacer = "",
                        std::string footer = "")
      {
        // print last line to out
        instance().template printerr<EocCalculatorType>(0, vals, descriptions, out );

        // now write to file
        instance().template writeerr<EocCalculatorType>(0, vals, descriptions,delimiter, terminatingChar, header, tableSpacer, footer);
      }

    }; // class FemEocTable

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_FEMEOCTABLE_HH


==> anc/xt-super/dune-fem/dune/fem/misc/femtimer.cc <==
#include <config.h>

#include <dune/fem/misc/mpimanager.hh>
#include <dune/fem/misc/femtimer.hh>

namespace Dune
{

  namespace Fem
  {

    Timer< true >::Timer ()
    : timesS_(),
      timers_(),
      output_(),
      stepCount_(0),
      changed_(true)
    {
      push_time();
    }


    unsigned int Timer< true >::add ( const std::string &name, int nr )
    {
      unsigned int id;
      const unsigned int numTimers = timers_.size();
      for( id = 0; id < numTimers; ++id )
      {
        if( timers_[ id ].times.empty() )
          break;
      }

      if( id == numTimers )
        timers_.push_back( TimerInfo( name, nr ) );
      else
        timers_[ id ] = TimerInfo( name, nr );

      reset_timer( id );
      changed_ = true;
      return id;
    }


    void Timer< true >::remove ( unsigned int id )
    {
      timers_[ id ] = TimerInfo( "", 0 );
      changed_ = true;
    }


    void Timer< true >::remove ()
    {
      timers_.clear();
      changed_ = true;
    }


    void Timer< true >::print_timer ( std::ostream &out, int id )
    {
      const TimerInfo &info = timers_[ id ];
      const unsigned int numTimers = timers_.size();
      if( numTimers > 1 )
        out << "(" << info.name << ":";

      out << info.times[ 0 ];
      for( unsigned int i = 1; i < info.times.size(); ++i )
        out << "," << info.times[ i ] / info.times[ 0 ];

      if( numTimers > 1 )
        out << ") ";
    }


    void Timer< true >::print_timer ( std::ostream &out, const std::string &msg )
    {
      out << msg << " : ";
      for( unsigned int i = 0; i < timers_.size(); ++i )
        print_timer( out, i );
      out << std::endl;
    }

    void Timer< true >::printToFile ()
    {
      for( unsigned int i = 0; i< timers_.size(); ++i )
      {
        const TimerInfo &info = timers_[ i ];
        if( info.times.empty() )
          continue;

        output_ << std::setw( 6 ) << inMS( info.times[ 0 ] ) << "ms";
        const unsigned int numTimes = info.times.size();
        if( numTimes > 1 )
        {
          output_ << " ( ";
          for( unsigned int nr = 1; nr < numTimes; ++nr )
            output_ << std::setw( 3 ) << inProz( info.times[ nr ], info.times[ 0 ] ) << "% ";
          output_ << ") ";
        }
      }
      output_ << std::endl;
    }


    void Timer< true >::printToFile ( const std::string &fileName, int step )
    {
      if (!output_.is_open()) {
        output_.open(fileName.c_str());
        if( !output_ )
          DUNE_THROW( IOError, "FemTimer: Unable to open '" << fileName << "' for writing." );
        changed_=true;
      }
      if( changed_ )
      {
        for( unsigned int i = 0; i < timers_.size(); ++i )
        {
          const TimerInfo &info = timers_[ i ];
          if( !info.times.empty() )
            output_ << std::setw( 12 + (info.times.size()-1)*5 ) << info.name;
        }
        output_ << std::endl;
        stepCount_ = 0;
        changed_ = false;
      }
      if( stepCount_ % step == 0 )
        printToFile();
      ++stepCount_;
    }


    void Timer< true >::printToFile ( const TimeProviderBase &tp, const std::string &fileName, int step )
    {
      if (!output_.is_open()) {
        output_.open(fileName.c_str());
        if( !output_ )
          DUNE_THROW( IOError, "FemTimer: Unable to open '" << fileName << "' for writing." );
        changed_=true;
      }
      if( changed_ )
      {
        output_ << std::endl << std::endl;
        output_ << std::setw( 12 ) << "Time" << " ";
        output_ << std::setw( 12 ) << "dt" << " ";
        for( unsigned int i = 0; i < timers_.size(); ++i )
        {
          const TimerInfo &info = timers_[ i ];
          if( !info.times.empty() )
            output_ << std::setw( 12+(info.times.size()-1)*5 ) << info.name;
        }
        output_ << std::endl;
        stepCount_ = 0;
        changed_ = false;
      }
      if( stepCount_ % step == 0 )
      {
        output_ << std::setw( 10 ) << std::scientific << tp.time() << " ";
        output_ << std::setw( 10 ) << std::scientific << tp.deltaT() << " ";
        printToFile();
      }
      ++stepCount_;
    }

  } // namespace Fem

} // namespace Dune


==> anc/xt-super/dune-fem/dune/fem/misc/femtimer.hh <==
#ifndef DUNE_FEM_FEMTIMER_HH
#define DUNE_FEM_FEMTIMER_HH

#include <stack>
#include <vector>
#include <string>
#include <fstream>
#include <iomanip>
#include <limits>

#include <dune/common/exceptions.hh>
#include <dune/common/timer.hh>

#include <dune/fem/io/parameter.hh>
#include <dune/fem/solver/timeprovider.hh>
#include <dune/fem/misc/threads/threadmanager.hh>

namespace Dune
{

  namespace Fem
  {

    // Timer
    // -----

    template< bool enable >
    struct Timer;


    template<>
    struct Timer< false >
    {
      typedef enum { max, sum } operation;

      static unsigned int addTo ( const std::string &name, int nr = 0 ) { return 0; }
      static void removeFrom ( unsigned int id ) {}
      static void removeAll () {}

      static void start ( int id, int nr = 0 ) {}
      static double stop ( int id, int nr = 0, operation op = sum ) { return -1; }
      static double stop ( int id, operation op ) { return -1; }

      static void reset() {}
      static void reset( int id ) {}
      static void reset( int id, int nr ) {}

      static void print ( std::ostream &out, int id ) {}
      static void print ( std::ostream &out, const std::string &msg = "" ) {}

      static void printFile ( const std::string &fileName, int step = 1 ) {}
      static void printFile ( const TimeProviderBase &tp,
                              const std::string &fileName, int step = 1 ) {}
    };


    template<>
    struct Timer< true >
    {
      typedef enum { max, sum } operation;

    private:
      struct TimerInfo
      {
        std::vector< double > startTimes, times;
        std::string name;

        TimerInfo ( const std::string &n, const unsigned int nr )
        : startTimes( nr ), times( nr ), name( n )
        {}
      };

      Timer ();
      ~Timer ();

      void push_time() { timesS_.push( timer_.elapsed() ); }

      double pop_time()
      {
        const double elapsed = timer_.elapsed() - timesS_.top();
        timesS_.pop();
        return elapsed;
      }

      unsigned int add ( const std::string &name, int nr );
      void remove ( unsigned int id );
      void remove ();

      void start_timer( int id, int nr )
      {
        timers_[ id ].startTimes[ nr ] = timer_.elapsed();
        assert( timers_[ id ].startTimes[ 0 ] >= double( 0 ) );
      }

      double stop_timer ( int id, int nr, operation op )
      {
        TimerInfo &info = timers_[ id ];
        assert( (info.startTimes[ nr ] >= double( 0 )) && (info.startTimes[ 0 ] >= double( 0 )) );
        double elapsed = timer_.elapsed() - info.startTimes[ nr ];
        info.startTimes[ nr ] = double( -1 );
        switch( op )
        {
        case sum:
          info.times[ nr ] += elapsed;
          break;
        case max:
          info.times[ nr ] = std::max( info.times[ nr ], elapsed );
          break;
        }
        return elapsed;
      }

      void reset_timer ( int id, int nr )
      {
        timers_[ id ].times[ nr ] = double( 0 );
        timers_[ id ].startTimes[ nr ] = double( -1 );
      }

      void reset_timer ( int id )
      {
        for( unsigned int i = 0; i < timers_[ id ].times.size(); ++i )
          reset_timer( id, i );
      }

      void reset_timer ()
      {
        for( unsigned int i = 0; i < timers_.size(); ++i )
          reset_timer( i );
      }

      void print_timer ( std::ostream &out, int id );
      void print_timer ( std::ostream &out, const std::string &msg );

      size_t inMS ( const double t )
      {
        return (size_t (t * 1e3));
      }

      size_t inProz ( const double p, double rel )
      {
        size_t ret = (size_t)((p / rel) * 100.);
        return std :: min( ret, size_t(100) );
      }

      void printToFile ();
      void printToFile ( const std::string &fileName, int step );
      void printToFile ( const TimeProviderBase &tp, const std::string &fileName, int step );

      static Timer &instance ()
      {
        static Timer instance_;
        // don't use this class in multi thread environment
        assert( ThreadManager :: singleThreadMode() );
        return instance_;
      }

    public:
      //! push a new timer to the stack
      static void start () { instance().push_time(); }

      //! retrieve a timer from the stack
      static double stop () { return instance().pop_time(); }

      //! add a new timer with description
      //! @param name description for output
      //! @param nr   number of subtimers to store
      //! @return     id used to identify this timer in all following calls
      static unsigned int addTo ( const std::string &name, int nr = 0 )
      {
        return instance().add(name,nr+1);
      }

      //! remove a timer with given id
      static void removeFrom ( unsigned int id ) { instance().remove( id ); }

      //! remove all timers
      static void removeAll () { instance().remove(); }

      //! start a given timer (or subtimer)
      //! @param id the id returned by the method addTo
      //! @param nr the number of the subtimer
      static void start ( int id, int nr = 0 ) { instance().start_timer( id, nr ); }

      //! stop a given timer (or subtimer)
      //! @param id the id of the timer as returned by the method addTo
      //! @param nr the number of the subtimer
      //! @param op the operation to perform (sum or max)
      //! @return the total (or max) time used by this timer since the last reset
      static double stop ( int id, int nr = 0, operation op = sum )
      {
        return instance().stop_timer( id, nr, op );
      }

      //! stop a given timer (with subtimer 0)
      //! @param id the id of the timer as returned by the method addTo
      //! @param op the operation to perform (sum or max)
      //! @return the total (or max) time used by this timer since the last reset
      static double stop ( int id, operation op )
      {
        return instance().stop_timer( id, 0, op );
      }

      //! reset all timers to zero
      static void reset () { instance().reset_timer(); }

      //! reset a given timer with all its subtimers
      static void reset ( int id ) { instance().reset_timer( id ); }

      //! rest a given subtimer
      static void reset ( int id, int nr ) { instance().reset_timer( id, nr ); }

      //! print the values of a given timer (plus subtimers) to a stream
      static void print ( std::ostream &out, int id ) { instance().print_timer( out, id ); }

      //! print the values of all timers to a stream
      static void print ( std::ostream &out, const std::string &msg = "" )
      {
        instance().print_timer(out,msg);
      }

      //! print the values of all timers to a file
      //! if the file is open a new line is appended
      //! @param fileName name of the file
      //! @param step only add a line to the file each step calls of this method
      static void printFile ( const std::string &fileName, int step = 1 )
      {
        instance().printToFile(rankName(fileName, MPIManager::rank()),step);
      }

      //! print the values of all timers to a file
      //! if the file is open a new line is appended
      //! information taken from a time provider is also added to the file
      //! @param tp the time provider
      //! @param fileName name of the file
      //! @param step only add a line to the file each step calls of this method
      static void printFile ( const TimeProviderBase &tp,
                              const std::string &fileName, int step = 1 )
      {
        instance().printToFile(tp,rankName(fileName, MPIManager::rank()),step);
      }

    private:
      static std::string rankName( const std::string &fileName, const int rank )
      {
        std::stringstream newfilename;
        newfilename << fileName << "." << rank ;
        return newfilename.str();
      }

      Dune::Timer timer_;
      std::stack< double > timesS_;
      std::vector< TimerInfo > timers_;
      std::ofstream output_;
      int stepCount_;
      bool changed_;
    };

    // this method is defined inline
    // because is uses MPI stuff which
    // does not work when compiled into the lib
    inline Timer< true >::~Timer ()
    {
      double totalTime = pop_time();

      if( output_.is_open() )
      {
        output_ << "#  ******** TOTAL RUNTIME: " << totalTime
                << "   ******** " << std::endl;
        output_.close();
      }

      const MPIManager::CollectiveCommunication &comm = MPIManager::comm();
      if( comm.rank() == 0 )
      {
        double *totalTimes = new double[ comm.size() ];
        comm.gather( &totalTime, totalTimes, 1, 0 );
        double avgTime = 0.0;
        double minTime = std::numeric_limits< double >::max();
        double maxTime = std::numeric_limits< double >::min();
        for( int i = 0; i < comm.size(); ++i )
        {
          avgTime += totalTimes[ i ];
          minTime = std::min( minTime, totalTimes[ i ] );
          maxTime = std::max( maxTime, totalTimes[ i ] );
        }
        avgTime /= comm.size();
        delete[] totalTimes;

        std::cerr << "#  ******** TOTAL RUNTIME: average = " << avgTime
                  << ", minimum = " << minTime << ", maximum = " << maxTime
                  << "   ******** " << std::endl;
      }
      else
        comm.gather( &totalTime, (double *)0, 1, 0 );
    }

  } // namespace Fem



   /** \class   FemTimer
       \ingroup HelperClasses
       \brief   class with singleton instance managing
                timing for parts of program.

       The simplest way of timing one line of
       code is to enclose it with the
       \c TIMEDEXECUTION
       macro; the return value corresponds to the
       elapsed time, e.g., instead of writting
       \code
       double error = calcError(u,uh);
       \endcode
       use
       \code
       double used = TIMEDEXECUTION(
         double error = calcError(u,uh);
       )
       \endcode

       A more general usage is through the
       FemTimer class.
       The singleton instance can either be accessed
       through FemTimer::instance or through the
       reference femTimer.
       In order to use the timer, it is necessary to
       define the preprocessor variable \c FEMTIMER
       or in the Makefile or in the main file before
       including the FemTimer header. If \c FEMTIMER
       is not defined all methods of the class
       FemTimer with the exception of \c start
       and \c stop used for the \c TIMEDEXECUTION
       macro are empty.

       For computing the execution time of any part
       of a code, first get a unique id from the
       FemTimer by calling
       \code
       unsigned int id = FemTimer::addTo(name,subMarkers);
       \endcode
       where \c name is a string used for output
       and subMarkers is an integer value greaten
       or equal to one, which can be used to
       time parts of the program. This can for example
       be done in the constructor of an operator.
       Remember to return the id to the FemTimer
       by calling
       \code
       FemTimer::removeFrom(id);
       \endcode

       To start and stop the time keeping for a given program
       write
       \code
       FemTimer::start(id);
       // do something
       FemTimer::stop(id);
       \endcode
       Execution time is summed up over all calls
       to start and stop. It is possible to pass an operation
       argument which changes this behavior; \c sum and \c max are
       implemented Using
       \code
       FemTimer::reset(id);
       \endcode
       the main timer (and all its subtimings)
       are set back to zero. Calling \c reset
       without an argument resets all stored
       timers.

       The use of sub timers works as shown in
       the following example:
       \code
       #define FEMTIMER
       #include <config>
       #include <dune/fem/misc/femtimer.hh>

       int main ()
       {
       unsigned int id = FemTimer::addTo("test",2);

       FemTimer::start(id);

       FemTimer::start(id,1);
       // do something
       FemTimer::stop(id,1);

       FemTimer::start(id,2);
       // do something
       FemTimer::stop(id,2);

       FemTimer::stop(id);
       }
       \endcode
       Using \c FemTimer::print(out,"test");
       the result of all timings is printed to
       an \c ostream. Subtimings are given
       relative to the main timing, i.e.,
       first the main time is printed and following
       that the relative time used for each subpart
       of the algorithm.
       In the same manner the timing information
       can be stored in a file using
       \c FemTimer::printFile(filename).
       The first call opens the file and prints
       the string identifying each timing;
       each successive call prints one line containing
       all the timing information, again given
       first the main timing followed by the
       relative time used in each sub timing.
     */
#ifdef FEMTIMER
    typedef Fem::Timer< true > FemTimer;
#else
    typedef Fem::Timer< false > FemTimer;
#endif



#define TIMEDEXECUTION(command) \
    (femTimer.start(),command,femTimer.stop())
   /** \class   ExecutionTimer
       \ingroup HelperClasses
       \brief  class with a start and stop method for
               timing parts of a program.
     */
  class ExecutionTimer {
    public:
    ExecutionTimer() : total_(0) {
    }
    void start() {
      start_=time_.elapsed();
    }
    void end() {
      total_=start_-time_.elapsed();
    }
    double read() {
      return total_;
    }
    void reset() {
      total_=0;
    }
    double total_;
    double start_;
    Timer time_;
  };

} // namespace Dune

#endif // #ifndef DUNE_FEM_FEMTIMER_HH


==> anc/xt-super/dune-fem/dune/fem/misc/fieldmatrixhelper.hh <==
#ifndef DUNE_FEM_FIELDMATRIXHELPER_HH
#define DUNE_FEM_FIELDMATRIXHELPER_HH

#include <dune/common/fvector.hh>
#include <dune/common/fmatrix.hh>
#include <dune/common/dynmatrix.hh>

namespace Dune
{

  namespace Fem
  {

    namespace FieldMatrixHelper
    {

      template< class Field1, class Field2, class Field3, int m, int n >
      inline void multiply ( const FieldMatrix< Field1, m, n > &A,
                             const FieldVector< Field2, n > &x,
                             FieldVector< Field3, m > &y )
      {
        for( int i = 0; i < m; ++i )
        {
          Field3 &value = y[ i ];

          value = 0;
          for( int j = 0; j < n; ++j )
            value += A[ i ][ j ] * x[ j ];
        }
      }



      template< class Field1, class Field2, class Field3, int m, int n, int p >
      inline void multiply ( const FieldMatrix< Field1, m, n > &A,
                             const FieldMatrix< Field2, n, p > &B,
                             FieldMatrix< Field3, m, p > &C )
      {
        for( int i = 0; i < m; ++i )
        {
          for( int j = 0; j < p; ++j )
          {
            Field3 &value = C[ i ][ j ];

            value = 0;
            for( int k = 0; k < n; ++k )
              value += A[ i ][ k ] * B[ k ][ j ];
          }
        }
      }

      template< class Field1, class Field2, class Field3 >
      inline void multiply ( const DynamicMatrix< Field1 >& A,
                             const DynamicMatrix< Field2 >& B,
                             DynamicMatrix< Field3 >& C )
      {
        const int m = A.rows();
        const int n = A.cols();
        const int p = B.cols();

        C.resize( m, p );

        assert( A.cols() == B.rows() );
        assert( A.rows() == C.rows() );
        assert( B.cols() == C.cols() );

        for( int i = 0; i < m; ++i )
        {
          for( int j = 0; j < p; ++j )
          {
            Field3 &value = C[ i ][ j ];

            value = 0;
            for( int k = 0; k < n; ++k )
              value += A[ i ][ k ] * B[ k ][ j ];
          }
        }
      }

      template< class Field1, class Field2, class Field3, int m, int n, int p >
      inline void multiply ( const FieldMatrix< Field1, m, n > &A,
                             const FieldMatrix< Field2, n, p > &B,
                             Field3* C)
      {
        for( int i = 0, ip = 0; i < m; ++i )
        {
          for( int j = 0; j < p; ++j , ++ ip )
          {
            Field3 &value = C[ ip ];
            value = 0;
            for( int k = 0; k < n; ++k )
              value += A[ i ][ k ] * B[ k ][ j ];
          }
        }
      }

    }

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_FIELDMATRIXHELPER_HH


==> anc/xt-super/dune-fem/dune/fem/misc/flops.hh <==
#ifndef DUNE_FEM_FLOPS_HH
#define DUNE_FEM_FLOPS_HH

#if HAVE_PAPI
#include <papi.h>
#endif

//- system includes
#include <iostream>
#include <vector>
#include <cassert>

//- dune-fem includes
#include <dune/fem/misc/mpimanager.hh>
#include <dune/fem/misc/threads/threadmanager.hh>
#include <dune/fem/misc/threads/threadsafevalue.hh>

namespace Dune {

  namespace Fem {

    // FlopCounter
    // -----------

    /**
     * @brief A class wrapper for the function PAPI_flops
     *        from the package PAPI. The results are
     *        CPU time, real and process local and the number
     *        of floating point operations in MFLOP/s.
     **/
    class FlopCounter
    {
      typedef std::vector< float >  values_t ;
      ThreadSafeValue< values_t  >  values_;
      ThreadSafeValue< long long >  flop_;
      ThreadSafeValue< int >        stopped_;

      // call PAPI_flops for given values
      void evaluateCounters( float& realTime,
                             float& procTime,
                             float& mFlops,
                             long long& flop )
      {
#if HAVE_PAPI
        int retval = PAPI_flops(&realTime, &procTime, &flop, &mFlops);
        if( retval < PAPI_OK )
        {
          std::cerr << "ERROR: PAPI_FP_OPS event is not available, check papi_avail!" << std::endl;
        }
#endif
      }

      // constructor
      FlopCounter ()
        : values_( values_t(3, float(0.0)) ),
          stopped_( 0 )
      {
      }

      static unsigned long threadId ()
      {
        return ThreadManager :: thread();
      }

      // initialize counters
      void startCounter()
      {
        if( ! ThreadManager :: singleThreadMode() )
        {
#if HAVE_PAPI
          PAPI_thread_init( threadId );
          PAPI_register_thread();
#endif
        }
        float realtime, proctime, mflops;
        long long flop ;
        evaluateCounters( realtime, proctime, mflops, flop );
        // mark as not stopped
        *stopped_ = 0;
      }

      // stop counters and store values
      void stopCounter()
      {
        if( *stopped_ == 0 )
        {
          // get reference to thread local value
          values_t& values = *values_;
          long long& flop = *flop_;
          evaluateCounters( values[ 0 ], values[ 1 ], values[ 2 ], flop );

          // mark thread as stopped
          *stopped_ = 1 ;
        }
      }

      // print values to given ostream, all values are gathered to
      // the master rank
      void printCounter( std::ostream& out ) const
      {
        // make sure this method is called in single thread mode only
        assert( ThreadManager :: singleThreadMode () );

        int allStopped = 0 ;
        const int threads = ThreadManager :: maxThreads ();
        for( int i=0; i<threads; ++i )
        {
          allStopped += stopped_[ i ];
        }

        // make sure all other thread have been stopped, otherwise
        // the results wont be coorect
        if( allStopped != threads )
          DUNE_THROW(InvalidStateException,"Not all thread have been stopped");

        typedef std::vector< double > result_t ;
        result_t values( 5, 0.0 );

        for( int i=0; i<3; ++i )
          values[ i ] = values_[ 0 ][ i ];
        values[ 3 ] = flop_[ 0 ];

        // tkae maximum for times and sum flops for all threads
        for( int i=1; i<threads; ++i )
        {
          values[ 0 ]  = std::max( values[ 0 ], double(values_[ i ][ 0 ]) );
          values[ 1 ]  = std::max( values[ 1 ], double(values_[ i ][ 1 ]) );
          values[ 2 ] += values_[ i ][ 2 ];
          values[ 3 ] += flop_[ i ];
        }
        // convert to GFLOP
        values[ 3 ] /= 1.0e9 ;
        // compute mflops ourselfs
        values[ 4 ] = values[ 3 ] / values[ 0 ];

        result_t max( values );
        result_t min( values );
        result_t sum( values );

        typedef MPIManager :: CollectiveCommunication CollectiveCommunication;
        const CollectiveCommunication& comm = MPIManager :: comm();

        const int size = max.size();
        // compute max, min, and sum of flop values
        comm.max( &max[ 0 ], size );
        comm.min( &min[ 0 ], size );
        comm.sum( &sum[ 0 ], size );

        if( comm.rank() == 0 )
        {
          out << "FlopCounter::typ:   real  proc  mflops flop  flop/real " << std::endl;
          printValues( out, "FlopCounter::sum: ", sum );
          printValues( out, "FlopCounter::max: ", max );
          printValues( out, "FlopCounter::min: ", min );
        }
      }

      static FlopCounter& instance()
      {
        static FlopCounter counter;
        return counter;
      }

    public:
      /** \brief Start counters.
       *
       * \note  Call this method for the master thread before all other
       *        threads call this method if used in a multi-thread environment.
       */
      static void start( )
      {
        instance().startCounter();
      }

      /** \brief stop counters */
      static void stop( )
      {
        instance().stopCounter();
      }

      /** \brief print values to given ostream, all values are gathered to
       *         the master rank before printing
       */
      static void print( std::ostream& out )
      {
        instance().printCounter( out );
      }

    protected:
      template <class vec_t>
      void printValues( std::ostream& out, const std::string name, const vec_t& values ) const
      {
        out << name << " ";
        for( unsigned int i=0; i<values.size(); ++i )
        {
          out << values[ i ] << "  ";
        }
        out << std::endl;
      }
    };

  } // namespace Fem
} // namespace Dune
#endif


==> anc/xt-super/dune-fem/dune/fem/misc/fmatrixconverter.hh <==
#ifndef DUNE_FEM_FIELDMATRIXCONVERTER_HH
#define DUNE_FEM_FIELDMATRIXCONVERTER_HH

#include <cassert>

#include <dune/common/fmatrix.hh>

namespace Dune
{

  namespace Fem
  {

    // Internal Forward Declarations
    // -----------------------------

    template< class VectorType, class ConvertToType >
    class FieldMatrixConverter;

    template< class K, int m >
    class FieldMatrixConverterRow;

  }


  template< class K, int n, int m >
  struct DenseMatVecTraits< Fem::FieldMatrixConverter< FieldVector< K, n *m >, FieldMatrix< K, n, m > > >
  {
    typedef Fem::FieldMatrixConverter< FieldVector< K, n *m >, FieldMatrix< K, n, m > > derived_type;
    typedef DenseMatVecTraits< FieldMatrix< K, n, m > > Traits;
    typedef typename Traits::container_type container_type;
    typedef typename Traits::value_type value_type;
    typedef typename Traits::size_type size_type;
    typedef typename Traits::row_type row_type;

    typedef Fem::FieldMatrixConverterRow< K, m > row_reference;
    typedef Fem::FieldMatrixConverterRow< K, m > const_row_reference;
  };

  template< class K, int m >
  struct DenseMatVecTraits< Fem::FieldMatrixConverterRow< K, m > >
  {
    typedef Fem::FieldMatrixConverterRow< K, m > derived_type;
    typedef K *container_type;
    typedef K value_type;
    typedef size_t size_type;
  };


  namespace Fem
  {

    // derive from dense vector to inherit functionality
    template< class K, int m >
    class FieldMatrixConverterRow
      : public Dune::DenseVector< FieldMatrixConverterRow< K, m > >
    {
      typedef FieldMatrixConverterRow< K, m > This;
      typedef Dune::DenseVector< FieldMatrixConverterRow< K, m > > Base;

    public:
      typedef typename Base::size_type size_type;

      using Base::operator=;
      using Base::operator*;

      FieldMatrixConverterRow ( K *ptr )
        : ptr_( ptr )
      {
        assert( ptr_ );
      }

      FieldMatrixConverterRow ( const This &other )
        : ptr_( other.ptr_ )
      {}

      FieldMatrixConverterRow &operator= ( const This &other )
      {
        for( size_t i = 0; i < vec_size(); ++i )
          vec_access( i ) = other[ i ];
        return *this;
      }

      template< class Impl >
      FieldMatrixConverterRow &operator= ( const DenseVector< Impl > &other )
      {
        assert( other.size() == vec_size() );
        for( size_t i = 0; i < vec_size(); ++i )
          vec_access( i ) = other[ i ];
        return *this;
      }

      template< class V >
      K operator* ( const DenseVector< V > &x ) const
      {
        assert( vec_size() == x.size() );
        K result( 0 );
        for( size_type i = 0; i < vec_size(); ++i )
          result += vec_access( i ) * x[ i ];
        return result;
      }

      // make this thing a vector
      size_t vec_size () const { return m; }
      K &vec_access ( size_t i ) { assert( i < vec_size() ); return ptr_[ i ]; }
      const K &vec_access ( size_t i ) const { assert( i < vec_size() ); return ptr_[ i ]; }

    private:
      K *ptr_;
    };




    //! convert a FieldVector with length n * m to a FieldMatrix with n rows and m cols
    template< typename K, int n, int m >
    class FieldMatrixConverter< FieldVector< K, n *m >, FieldMatrix< K, n, m > >
      : public Dune::DenseMatrix< FieldMatrixConverter< FieldVector< K, n *m >, FieldMatrix< K, n, m > > >
    {
      typedef Dune::DenseMatrix< FieldMatrixConverter< FieldVector< K, n *m >, FieldMatrix< K, n, m > > > Base;

    public:
      //! internal storage of matrix
      typedef FieldVector< K, n *m > InteralVectorType;

      //! type of class return upon operator [] which behaves like a reference
      //typedef FieldMatrixConverterRow< K , m> RowType;

      typedef typename Base::row_type row_type;
      typedef typename Base::row_reference row_reference;
      typedef typename Base::const_row_reference const_row_reference;

      //! export the type representing the field
      typedef K field_type;

      //! export the type representing the components
      typedef K block_type;

      //! The type used for the index access and size operations.
      typedef std::size_t size_type;

      enum {
        //! The number of rows.
        rows = n,
        //! The number of columns.
        cols = m,
        //! The total dimension
        dimension = n * m
      };

      FieldMatrixConverter ( InteralVectorType &v )
        : vec_( &v )
#ifndef NDEBUG
          , mutableVec_( true )
#endif
      {}

      FieldMatrixConverter ( const InteralVectorType &v )
        : vec_( const_cast< InteralVectorType * >( &v ) )
#ifndef NDEBUG
          , mutableVec_( false )
#endif
      {}

      FieldMatrixConverter ( const FieldMatrixConverter &other )
        : vec_( other.vec_ )
#ifndef NDEBUG
          , mutableVec_( other.mutableVec_ )
#endif
      {}

      FieldMatrixConverter &operator= ( const FieldMatrixConverter &other )
      {
        assert( mutableVec_ );
        vec_ = other.vec_;
    #ifndef NDEBUG
        mutableVec_ = other.mutableVec_;
    #endif
        return *this;
      }

      FieldMatrixConverter &operator= ( const FieldMatrix< K, n, m > &matrix )
      {
        assert( mutableVec_ );
        for( size_t i = 0; i < rows; ++i )
          for( size_t j = 0; j < cols; ++j )
            (*vec_)[ i * cols + j ] = matrix[ i ][ j ];

        return *this;
      }
      FieldMatrixConverter &operator+= ( const FieldMatrix< K, n, m > &matrix )
      {
        assert( mutableVec_ );
        for( size_t i = 0; i < rows; ++i )
          for( size_t j = 0; j < cols; ++j )
            (*vec_)[ i * cols + j ] += matrix[ i ][ j ];

        return *this;
      }

      /** \brief Sends the matrix to an output stream */
      friend std::ostream &operator<< ( std::ostream &s,
                                        const FieldMatrixConverter &a )
      {
        for( size_type i = 0; i < n; ++i )
        {
          for( size_type j = 0; j < m; ++j )
            s << a[ i ][ j ] << " ";
          s << std::endl;
        }
        return s;
      }

      // make this thing a matrix
      size_type mat_rows () const { return rows; }
      size_type mat_cols () const { return cols; }

      row_reference mat_access ( size_type i )
      {
        assert( i < rows );
        return row_reference( (&(*vec_)[ i * cols ]) );
      }

      const_row_reference mat_access ( size_type i ) const
      {
        assert( i < rows );
        return const_row_reference( (&(*vec_)[ i * cols ]) );
      }

    protected:
      InteralVectorType *vec_;
    #ifndef NDEBUG
      bool mutableVec_;
    #endif
    };

  } // namespace Fem

  // method that implements the operator= of a FieldMatrix taking a FieldMatrixConverter
  template< class K, int n, int m >
  inline void istl_assign_to_fmatrix ( FieldMatrix< K, n, m > &A,
                                       const Fem::FieldMatrixConverter< FieldVector< K, n *m >, FieldMatrix< K, n, m > > &B )
  {
    for( size_t i = 0; i < n; ++i )
      for( size_t j = 0; j < m; ++j )
        A[ i ][ j ] = B[ i ][ j ];

  }
  template< class K, int n, int m >
  inline void istl_assign_to_fmatrix ( DenseMatrix< FieldMatrix< K, n, m > > &A,
                                       const Fem::FieldMatrixConverter< FieldVector< K, n *m >, FieldMatrix< K, n, m > > &B )
  {
    for( size_t i = 0; i < n; ++i )
      for( size_t j = 0; j < m; ++j )
        A[ i ][ j ] = B[ i ][ j ];

  }

} // namespace Dune

#endif // #ifndef DUNE_FEM_FIELDMATRIXCONVERTER_HH


==> anc/xt-super/dune-fem/dune/fem/misc/functor.hh <==
#ifndef DUNE_FEM_MISC_FUNCTOR_HH
#define DUNE_FEM_MISC_FUNCTOR_HH

#include <cstddef>

namespace Dune
{

  namespace Fem
  {

    // DefaultAssign
    // -------------

    struct DefaultAssign
    {
      template< class T, class U >
      void operator() ( const T &a, U &b ) const
      {
        b = a;
      }
    };



    // AssignFunctor
    // -------------

    template< class Array, class Assign = DefaultAssign >
    struct AssignFunctor
    {
      explicit AssignFunctor ( Array &array, const Assign &assign = Assign() )
      : array_( array ),
        assign_( assign )
      {}

      template< class Value >
      void operator() ( const std::size_t local, const Value &value )
      {
        assign_( value, array_[ local ] );
      }

    private:
      Array &array_;
      Assign assign_;
    };

    template< class T, class Assign >
    struct AssignFunctor< T *, Assign >
    {
      explicit AssignFunctor ( T *array, const Assign &assign = Assign() )
      : array_( array ),
        assign_( assign )
      {}

      template< class Value >
      void operator() ( const std::size_t local, const Value &value )
      {
        assign_( value, array_[ local ] );
      }

    private:
      T *array_;
      Assign assign_;
    };



    // AssignSingleFunctor
    // -------------------

    template< class Value >
    struct AssignSingleFunctor
    {
      explicit AssignSingleFunctor ( const std::size_t i, Value &value )
      : localFixed_( i ),
        value_( value )
      {}

      void operator() ( const std::size_t local, const Value &globalKey )
      {
        if( local == localFixed_ )
          value_ = globalKey;
      }

    private:
      std::size_t localFixed_;
      Value &value_;
    };

    template <class Mapper2, class Entity2, class Functor>
    struct MatrixFunctor
    {
      explicit MatrixFunctor( const Mapper2 &mapper2, const Entity2 &entity2, Functor functor )
      : mapper2_(mapper2),
        entity2_(entity2),
        functor_(functor)
      {}
      void operator() ( const std::size_t local1, const typename Functor::GlobalKey &globalKey1 )
      {
        functor_.set(local1,globalKey1);
        mapper2_.mapEach(entity2_, functor_);
      }
      private:
      const Mapper2 &mapper2_;
      const Entity2 &entity2_;
      Functor functor_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_MISC_FUNCTOR_HH


==> anc/xt-super/dune-fem/dune/fem/misc/griddeclaration.hh <==
#ifndef DUNE_FEM_GRIDDECLARATION_HH
#define DUNE_FEM_GRIDDECLARATION_HH

#include <dune/grid/geometrygrid/declaration.hh>

#if HAVE_DUNE_ALUGRID
#include <dune/alugrid/common/declaration.hh>
#else // #if HAVE_DUNE_ALUGRID
#include <dune/grid/alugrid/common/declaration.hh>
#endif // #if HAVE_DUNE_ALUGRID

#if HAVE_DUNE_SPGRID
#include <dune/grid/spgrid/declaration.hh>
#endif // #if HAVE_DUNE_SPGRID

#if HAVE_DUNE_METAGRID
#include <dune/grid/cacheitgrid/declaration.hh>
#include <dune/grid/cartesiangrid/declaration.hh>
#include <dune/grid/filteredgrid/declaration.hh>
#include <dune/grid/idgrid/declaration.hh>
#include <dune/grid/multispgrid/declaration.hh>
#include <dune/grid/parallelgrid/declaration.hh>
#include <dune/grid/spheregrid/declaration.hh>
#endif // #if HAVE_DUNE_METAGRID

namespace Dune
{

  // Forward Declarations for all Standard Grids
  // -------------------------------------------

  class OneDGrid;

  template< int dim, int dimw, class ctype >
  class SGrid;

  template< int dim >
  class UGGrid;

  template< int dim, class CoordCont >
  class YaspGrid;

  template< int dim, int dimworld >
  class AlbertaGrid;

} // namespace Dune

#endif // #ifndef DUNE_FEM_GRIDDECLARATION_HH


==> anc/xt-super/dune-fem/dune/fem/misc/gridname.hh <==
#ifndef DUNE_FEM_MISC_GRIDNAME_HH
#define DUNE_FEM_MISC_GRIDNAME_HH

// C++ includes
#include <cstdlib>
#include <climits>
#include <iostream>
#include <string>
#include <typeinfo>
#include <vector>

// dune-common includes
#include <dune/common/exceptions.hh>


namespace Dune
{

  namespace Fem
  {

    // Internal forward declaration
    // ----------------------------

    template< class Grid > struct GridName;



    // gridName
    // --------

    template< class GridImp >
    static const std::string &gridName ()
    {
      return GridName< GridImp >::str();
    }

    template< class GridImp >
    static const std::string &gridName ( const GridImp &grid )
    {
      return gridName< GridImp >();
    }



    // UnknownGridException
    // --------------------

    class UnknownGridException : public Exception {};



    // GridName
    // --------

    template< class GridImp >
    struct GridName
    {
      static const std::string &str ()
      {
        static std::string str = computeString();
        return str;
      }

    private:
      static std::string computeString ()
      {
        std::string name( typeid( GridImp ).name() );

        size_t dunePos = name.find( "Dune" );
        name.erase( 0, dunePos+4 );

        char *endptr = 0;
        // get position of strings that are not numbers
        long int result = std::strtol( name.c_str(), &endptr, 0 );
        if( result == LONG_MAX || result == LONG_MIN )
          DUNE_THROW( UnknownGridException, "GridName: faild to determine name of grid!" );

        if( endptr )
          name = std::string( endptr );

        // Grid seems to be followed by IL
        size_t pos = name.find( "GridI" );
        pos += 4; // add length of Grid to get pos of IL

        if( pos < name.size() )
          name.erase( pos, name.size() - pos );
#ifndef NDEBUG
        std::vector< std::string > knownGrids;
        knownGrids.push_back( "AlbertaGrid" );
        knownGrids.push_back( "ALUConformGrid" );
        knownGrids.push_back( "ALUCubeGrid" );
        knownGrids.push_back( "ALUGrid" );
        knownGrids.push_back( "ALUSimplexGrid" );
        knownGrids.push_back( "CacheItGrid" );
        knownGrids.push_back( "CartesianGrid" );
        knownGrids.push_back( "GeometryGrid" );
        knownGrids.push_back( "OneDGrid" );
        knownGrids.push_back( "P4estGrid" );
        knownGrids.push_back( "ParallelGrid" );
        knownGrids.push_back( "ParallelSimplexGrid" );
        knownGrids.push_back( "PrismGrid" );
        knownGrids.push_back( "SGrid" );
        knownGrids.push_back( "SPGrid" );
        knownGrids.push_back( "UGGrid" );
        knownGrids.push_back( "YaspGrid" );

        bool found = false ;
        for( size_t i=0; i < knownGrids.size(); ++i )
        {
          if( name == knownGrids[ i ] )
          {
            found = true;
            break;
          }
        }

        if( !found )
        {
          std::cerr << "WARNING: Grid name `" << name << "' not found in list of known grids! Please add in file " << __FILE__ << std::endl;
        }
#endif
        return name;
      }
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_MISC_GRIDNAME_HH


==> anc/xt-super/dune-fem/dune/fem/misc/gridobjectstreams.hh <==
#ifndef DUNE_FEM_GRIDOBJECTSTREAMS_HH
#define DUNE_FEM_GRIDOBJECTSTREAMS_HH

#include <dune/common/exceptions.hh>

#include <dune/fem/misc/griddeclaration.hh>

namespace Dune
{

  namespace Fem
  {

    // DummyObjectStream
    // -----------------

    struct DummyObjectStream
    {
      class EOFException {};

      template< class T >
      void read ( T & ) const { DUNE_THROW( NotImplemented, "DummyObjectStream::read not implemented." ); }

      template< class T >
      void readObject ( T & ) { DUNE_THROW( NotImplemented, "DummyObjectStream::readObject not implemented." ); }

      void readObject ( int ) { DUNE_THROW( NotImplemented, "DummyObjectStream::readObject not implemented." ); }
      void readObject ( double ) { DUNE_THROW( NotImplemented, "DummyObjectStream::readObject not implemented." ); }

      template< class T >
      void write ( const T & ) { DUNE_THROW( NotImplemented, "DummyObjectStream::write not implemented." ); }

      template< class T >
      void writeObject ( T & ) { DUNE_THROW( NotImplemented, "DummyObjectStream::writeObject not implemented." ); }

      void writeObject ( int ) { DUNE_THROW( NotImplemented, "DummyObjectStream::writeObject not implemented." ); }
      void writeObject ( double ) { DUNE_THROW( NotImplemented, "DummyObjectStream::writeObject not implemented." ); }
    };



    // GridObjectStreamTraits
    // ----------------------

    template< class Grid >
    struct GridObjectStreamTraits
    {
      typedef DummyObjectStream InStreamType;
      typedef DummyObjectStream OutStreamType;
    };

    template< class Grid >
    struct GridObjectStreamTraits< const Grid >
    {
      typedef typename GridObjectStreamTraits< Grid >::InStreamType InStreamType;
      typedef typename GridObjectStreamTraits< Grid >::OutStreamType OutStreamType;
    };



    // GridObjectStreamTraits for ALUGrid
    // ----------------------------------

#if HAVE_ALUGRID || HAVE_DUNE_ALUGRID
    template< int dim, int dimworld, ALUGridElementType elType, ALUGridRefinementType refineType, class Comm >
    struct GridObjectStreamTraits< ALUGrid< dim, dimworld, elType, refineType, Comm > >
    {
      typedef typename ALUGrid< dim, dimworld, elType, refineType, Comm >::ObjectStreamType InStreamType;
      typedef typename ALUGrid< dim, dimworld, elType, refineType, Comm >::ObjectStreamType OutStreamType;
    };
#endif // #if HAVE_ALUGRID || HAVE_DUNE_ALUGRID



    // GridObjectStreamTraits for ALUConformGrid
    // -----------------------------------------

#if HAVE_ALUGRID
    template< int dim, int dimworld >
    struct GridObjectStreamTraits< ALUConformGrid< dim, dimworld> >
    {
      typedef typename ALUConformGrid< dim, dimworld >::ObjectStreamType InStreamType;
      typedef typename ALUConformGrid< dim, dimworld >::ObjectStreamType OutStreamType;
    };
#endif // #if HAVE_ALUGRID



    // GridObjectStreamTraits for ALUCubeGrid
    // --------------------------------------

#if HAVE_ALUGRID
    template< int dim, int dimworld >
    struct GridObjectStreamTraits< ALUCubeGrid< dim, dimworld> >
    {
      typedef typename ALUCubeGrid< dim, dimworld >::ObjectStreamType InStreamType;
      typedef typename ALUCubeGrid< dim, dimworld >::ObjectStreamType OutStreamType;
    };
#endif // #if HAVE_ALUGRID



    // GridObjectStreamTraits for ALUSimplexGrid
    // -----------------------------------------

#if HAVE_ALUGRID
    template< int dim, int dimworld >
    struct GridObjectStreamTraits< ALUSimplexGrid< dim, dimworld> >
    {
      typedef typename ALUSimplexGrid< dim, dimworld >::ObjectStreamType InStreamType;
      typedef typename ALUSimplexGrid< dim, dimworld >::ObjectStreamType OutStreamType;
    };
#endif // #if HAVE_ALUGRID



    // GridObjectStreamTraits for CacheItGrid
    // --------------------------------------

#if HAVE_DUNE_METAGRID
    template< class HostGrid >
    struct GridObjectStreamTraits< CacheItGrid< HostGrid > >
    {
      typedef typename GridObjectStreamTraits< HostGrid >::InStreamType InStreamType;
      typedef typename GridObjectStreamTraits< HostGrid >::OutStreamType OutStreamType;
    };
#endif // #if HAVE_DUNE_METAGRID



    // GridObjectStreamTraits for CartesianGrid
    // ----------------------------------------

#if HAVE_DUNE_METAGRID
    template< class HostGrid >
    struct GridObjectStreamTraits< CartesianGrid< HostGrid > >
    {
      typedef typename GridObjectStreamTraits< HostGrid >::InStreamType InStreamType;
      typedef typename GridObjectStreamTraits< HostGrid >::OutStreamType OutStreamType;
    };
#endif // #if HAVE_DUNE_METAGRID



    // GridObjectStreamTraits for FilteredGrid
    // ---------------------------------------

#if HAVE_DUNE_METAGRID
    template< class HostGrid >
    struct GridObjectStreamTraits< FilteredGrid< HostGrid > >
    {
      typedef typename GridObjectStreamTraits< HostGrid >::InStreamType InStreamType;
      typedef typename GridObjectStreamTraits< HostGrid >::OutStreamType OutStreamType;
    };
#endif // #if HAVE_DUNE_METAGRID



    // GridObjectStreamTraits for GeometryGrid
    // ---------------------------------------

    template< class HostGrid, class CoordFunction, class Allocator >
    struct GridObjectStreamTraits< GeometryGrid< HostGrid, CoordFunction, Allocator > >
    {
      typedef typename GridObjectStreamTraits< HostGrid >::InStreamType InStreamType;
      typedef typename GridObjectStreamTraits< HostGrid >::OutStreamType OutStreamType;
    };



    // GridObjectStreamTraits for IdGrid
    // ---------------------------------

#if HAVE_DUNE_METAGRID
    template< class HostGrid >
    struct GridObjectStreamTraits< IdGrid< HostGrid > >
    {
      typedef typename GridObjectStreamTraits< HostGrid >::InStreamType InStreamType;
      typedef typename GridObjectStreamTraits< HostGrid >::OutStreamType OutStreamType;
    };
#endif // #if HAVE_DUNE_METAGRID



    // GridObjectStreamTraits for ParallelGrid
    // ---------------------------------------

#if HAVE_DUNE_METAGRID
    template< class HostGrid >
    struct GridObjectStreamTraits< ParallelGrid< HostGrid > >
    {
      typedef typename ParallelGrid< HostGrid >::RankManager::ObjectStream InStreamType;
      typedef typename ParallelGrid< HostGrid >::RankManager::ObjectStream OutStreamType;
    };
#endif // #if HAVE_DUNE_METAGRID



    // GridObjectStreamTraits for SphereGrid
    // -------------------------------------

#if HAVE_DUNE_METAGRID
    template< class HostGrid, class MapToSphere >
    struct GridObjectStreamTraits< SphereGrid< HostGrid, MapToSphere > >
    {
      typedef typename GridObjectStreamTraits< HostGrid >::InStreamType InStreamType;
      typedef typename GridObjectStreamTraits< HostGrid >::OutStreamType OutStreamType;
    };
#endif // #if HAVE_DUNE_METAGRID

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_GRIDOBJECTSTREAMS_HH


==> anc/xt-super/dune-fem/dune/fem/misc/gridsolution.hh <==
#ifndef DUNE_FEM_GRIDSOLUTION_HH
#define DUNE_FEM_GRIDSOLUTION_HH

#include <dune/common/exceptions.hh>
#include <dune/grid/utility/hierarchicsearch.hh>
#include <dune/fem/quadrature/cachingquadrature.hh>
#include <dune/fem/io/file/datawriter.hh>

#if HAVE_DUNE_SPGRID
#include <dune/grid/spgrid.hh>
#endif

namespace Dune
{

  namespace Fem
  {

    // GridSolution
    //-------------

    /** \class GridSolution
     *  \brief creates a function with evaluate method from a check point
     *
     *  \tparam GridImp Grid type
     *  \tparam DiscreteFunctionImp Discrete function type
     */
    template <class GridImp, class DiscreteFunctionImp >
    class GridSolution
    {
    public:
      typedef GridImp  GridType;
      typedef DiscreteFunctionImp DiscreteFunctionType;
      typedef typename DiscreteFunctionType :: DiscreteFunctionSpaceType  DiscreteFunctionSpaceType;
      typedef typename DiscreteFunctionSpaceType :: RangeType RangeType ;
      typedef typename DiscreteFunctionSpaceType :: DomainType DomainType ;
      typedef typename DiscreteFunctionSpaceType :: GridPartType   GridPartType ;
      typedef typename GridPartType :: IndexSetType IndexSetType;
      typedef CheckPointer< GridType >   CheckPointerType;

      typedef typename GridType :: template Codim<0> :: EntityPointer EntityPointerType;
      typedef typename GridType :: template Codim<0> :: Entity        EntityType;

      typedef HierarchicSearch< GridType, IndexSetType > HierarchicSearchType;

      typedef tuple< DiscreteFunctionType* > IOTupleType;

    protected:
      GridType* grid_;
      GridPtr< GridType > gridPtr_;
      GridPartType gridPart_;
      DiscreteFunctionSpaceType space_;
      DiscreteFunctionType discreteFunction_;
      IOTupleType data_;
      HierarchicSearchType hierarchicSearch_;

    public:
      GridType& grid() { assert( grid_ ); return *grid_ ; }
      const GridType& grid() const { assert( grid_ ); return *grid_ ; }

      //! Constructor
      explicit GridSolution(const std::string checkPointFile,
                            const int rank = -1 ) :
        grid_( CheckPointerType :: restoreGrid( checkPointFile, rank ) ),
        gridPtr_(),
        gridPart_( grid() ),
        space_( gridPart_ ),
        discreteFunction_("grid-sol", space_),
        data_( &discreteFunction_ ),
        hierarchicSearch_( grid(), gridPart_.indexSet() )
      {
        // store grid pointer
        gridPtr_ = grid_;
        // restore data from checkpoint
        CheckPointerType :: restoreData( grid(), data_, checkPointFile, rank );
      }

      /** \brief evaluates in a given space-time point
       *  \param[in] x Point in global coordinates
       *  \param[in] time Time
       *  \param[out] result The value of the discrete function in space-time point \f[ (x,time)\f]
       *
       *  \tparam PointType The point type
       */
      void evaluate(const DomainType& x, const double time, RangeType& result) const
      {
        evaluate(x, result );
      }

      /** \brief evaluates in a given space point
       *  \param[in] x Point in global coordinates
       *  \param[out] result The value of the discrete function in space point @a x
       *
       *  \tparam PointType The point type
       */
      void evaluate(const DomainType& x, RangeType& result) const
      {
        // search entity
        EntityPointerType ep = hierarchicSearch_.findEntity( x );
        const EntityType& entity = *ep ;

        typedef typename EntityType :: Geometry Geometry;
        const Geometry& geo = entity.geometry();

        const DomainType local = geo.local( x );
#ifndef NDEBUG
        {
          // check that corners are within the reference element of the given type
          const Dune::ReferenceElement< typename GridType::ctype, GridType::dimensionworld > &refElement
               = Dune::ReferenceElements< typename GridType::ctype, GridType::dimensionworld >::general( entity.type() );

          assert( refElement.checkInside( local ) );
        }
#endif

        // evaluate discrete function
        discreteFunction_.localFunction( entity ).evaluate( local, result );
      }

      //! \brief writes a discrete function
      static void writeDiscreteFunction(const GridType& grid,
                                        const DiscreteFunctionType& discreteFunction,
                                        const double time,
                                        const int writeStep )
      {
        typedef tuple< const DiscreteFunctionType* > OutputTuple;
        OutputTuple data( &discreteFunction );
        // false means don't backup persistent objects
        CheckPointerType :: writeSingleCheckPoint( grid, data, time, false, writeStep );
      }

      const DiscreteFunctionType& discreteFunction() const { return discreteFunction_ ; }
    };

    ///////////////////////////////////////////////////////////////////
    //
    //
    //
    ///////////////////////////////////////////////////////////////////
    /** \class GridSolution
     *  \brief creates a function with evaluate method from a check point
     *
     *  \tparam GridImp Grid type
     *  \tparam DiscreteFunctionImp Discrete function type
     */
    template <class GridImp, class DiscreteFunctionImp >
    class GridSolutionVector
    {
    public:
      typedef GridImp  GridType;
      typedef DiscreteFunctionImp DiscreteFunctionType;

      typedef typename DiscreteFunctionType :: DiscreteFunctionSpaceType  DiscreteFunctionSpaceType;
      typedef typename DiscreteFunctionSpaceType :: FunctionSpaceType     FunctionSpaceType;
      typedef typename DiscreteFunctionSpaceType :: GridPartType          GridPartType;
      typedef typename FunctionSpaceType :: DomainType                    DomainType;
      typedef typename FunctionSpaceType :: DomainFieldType               DomainFieldType;
      typedef typename FunctionSpaceType :: RangeType                     RangeType;
      typedef typename FunctionSpaceType :: RangeFieldType                RangeFieldType;

      typedef GridSolution< GridType, DiscreteFunctionType > GridSolutionType ;

    protected:
      template <class DomainType, class Grid>
      struct CheckDomain
      {
        static bool isInside(const DomainType& x, const Grid& grid )
        {
          abort();
          typedef typename Grid :: LevelGridView MacroView ;
          typedef typename MacroView :: template Codim< 0 > :: Iterator Iterator ;
          typedef typename Iterator :: Entity Entity;
          const MacroView& macroView = grid.levelGridView( 0 );
          const Iterator end = macroView.template end< 0 > ();
          for( Iterator it = macroView.template begin< 0 > (); it != end; ++it )
          {
            const Entity& entity = * it ;
            // check that corners are within the reference element of the given type
            const Dune::ReferenceElement< typename Grid::ctype, Grid::dimensionworld > &refElement
                 = Dune::ReferenceElements< typename Grid::ctype, Grid::dimensionworld >::general( entity.type() );

            typedef typename Entity :: Geometry Geometry;
            const Geometry& geo = entity.geometry();

            if( refElement.checkInside( geo.local( geo.center() ) ) )
              return true ;
          }
          return false ;
        }
      };

#if HAVE_DUNE_SPGRID
      template <class DomainType, class ct, int dim, template< int > class Strategy , class Comm>
      struct CheckDomain< DomainType, SPGrid< ct, dim, Strategy, Comm > >
      {
        typedef SPGrid< ct, dim, Strategy, Comm >  Grid;
        static bool isInside(const DomainType& x, const Grid& grid )
        {
          return grid.domain().contains( x );
        }
      };
#endif

      const int numProcs_;
      std::vector< GridSolutionType* > solutions_;

      int numProcs(const std::string& checkPointFile) const
      {
        int numProc = MPIManager :: size();
        readParameter(checkPointFile, "NumberProcessors", numProc, Parameter::verbose () );
        return numProc;
      }
    public:
      //! Constructor
      explicit GridSolutionVector(const std::string checkPointFile) :
        numProcs_( numProcs( checkPointFile ) ),
        solutions_( numProcs_, (GridSolutionType *) 0 )
      {
        for(int p=0; p<numProcs_; ++p)
        {
          if( Parameter::verbose () )
            std::cout << "GridSolutionVector: Reading Grid " << p << " from checkpoint" << std::endl;
          solutions_[ p ] = new GridSolutionType( checkPointFile, p );
        }
      }

      ~GridSolutionVector()
      {
        for(int p=0; p<numProcs_; ++p)
        {
          delete solutions_[ p ];
          solutions_[ p ] = 0;
        }
      }

      /** \brief evaluates in a given space-time point
       *  \param[in] x Point in global coordinates
       *  \param[in] time Time
       *  \param[out] result The value of the discrete function in space-time point \f[ (x,time)\f]
       *
       *  \tparam PointType The point type
       */
      void evaluate(const DomainType& x, const double time, RangeType& result) const
      {
        evaluate(x, result );
      }

      /** \brief evaluates in a given space point
       *  \param[in] x Point in global coordinates
       *  \param[out] result The value of the discrete function in space point @a x
       *
       *  \tparam PointType The point type
       */
      void evaluate(const DomainType& x, RangeType& result) const
      {
        for(int p=0; p<numProcs_; ++p)
        {
          assert( solutions_[ p ] );
          const GridSolutionType& gridSolution = *(solutions_[ p ]);
          if( isInDomain( x, gridSolution.grid() ) )
          {
            //std::cout << "Found grid " << p << " for x = " << x << std::endl;
            gridSolution.evaluate( x, result );
            return ;
          }
        }

        std::cerr << "GridSolutionVector::evaluate: no grid found for point " << x << std::endl;
        assert( false );
        abort();
      }

      bool isInDomain( const DomainType& x, const GridType& grid ) const
      {
        return CheckDomain<DomainType, GridType> :: isInside( x, grid );
      }

      //! \brief writes a discrete function
      static void writeDiscreteFunction(const GridType& grid,
                                        const DiscreteFunctionType& discreteFunction,
                                        const double time,
                                        const int writeStep = 0 )
      {
        GridSolutionType :: writeDiscreteFunction( grid, discreteFunction, time, writeStep );
      }

      const DiscreteFunctionType& discreteFunction( const int rank ) const
      {
        assert( rank < numProcs_ );
        return solutions_[ rank ]->discreteFunction();
      }
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_GRIDSOLUTION_HH


==> anc/xt-super/dune-fem/dune/fem/misc/gridwidth.hh <==
#ifndef DUNE_FEM_GRIDWIDTH_HH
#define DUNE_FEM_GRIDWIDTH_HH

//- system includes
#include <limits>

//- Dune includes
#include <dune/common/fvector.hh>
#include <dune/grid/common/capabilities.hh>
#include <dune/fem/storage/singletonlist.hh>
#include <dune/fem/space/common/allgeomtypes.hh>
#include <dune/fem/gridpart/leafgridpart.hh>
#include <dune/fem/space/common/dofmanager.hh>
#include <dune/common/binaryfunctions.hh>

namespace Dune
{

  namespace Fem
  {

    template <class GridPartImp, class MinMax = Min<double> >
    class GridWidthProvider;

    //! utility functions for calculating the maximum grid width
    class GridWidth
    {
    protected:
      template< class GridPartType, class EntityType,
                class ElemGeoInfoType, class FaceGeoInfoType >
      static inline double
      maxEdgeWidth ( const GridPartType & gridPart,
                     const EntityType& entity,
                     const ElemGeoInfoType &geoInfo,
                     const FaceGeoInfoType &faceGeoInfo )
      {
        typedef typename GridPartType :: IntersectionIteratorType IntersectionIteratorType;
        double faceVol = std::numeric_limits<double>::max() ;
        int indexInInside = -1;
        double currVol = std::numeric_limits<double>::min() ;
        double refFaceVol = std::numeric_limits<double>::min() ;

        const IntersectionIteratorType endit = gridPart.iend( entity );
        for( IntersectionIteratorType it = gridPart.ibegin( entity );
             it != endit; ++it)
        {
          typedef typename IntersectionIteratorType::Intersection Intersection;
          const Intersection &intersection = *it;

          typedef typename Intersection::Geometry LocalGeometryType;
          const LocalGeometryType &interGeo = intersection.geometry();

          const int localIndex = intersection.indexInInside();
          // calculate face Volume also for non-conforming intersections
          if( indexInInside != localIndex )
          {
            if( indexInInside >= 0 )
              faceVol = std::min( faceVol, currVol*refFaceVol );

            refFaceVol = faceGeoInfo.referenceVolume( intersection.type() );
            indexInInside = localIndex;
            currVol = 0.0;
          }

          currVol += interGeo.volume();
        }

        // do check for last set of intersections
        if( indexInInside >= 0 )
          faceVol = std::min( faceVol, currVol*refFaceVol );

        const double elemVol = entity.geometry().volume()
                             * geoInfo.referenceVolume( entity.type() );
        return elemVol / faceVol;
      }

    public:
      template <class MinMax>
      struct MinMaxInit ;

      template < class T >
      struct MinMaxInit< Min< T > >
      {
        static T init ()
        {
          return std::numeric_limits< T >::max() ;
        }
      };

      template < class T >
      struct MinMaxInit< Max< T > >
      {
        static T init ()
        {
          return std::numeric_limits< T >::min() ;
        }
      };

      /** \brief calculate minimal grid width as
          \f$h_{E} :=\frac{|E|}{h^{E}_{m}}\f$ with \f$h^{E}_{m} := \min_{e \in \mathcal{I}_{E}} |e| \f$.

          \param gridPart set of element the minmal with is calculated for
          \param communicate do global communication to get minimal width for all processes
          (default = true)
          \param minmax Function which switches between the overall minimun and maximum
      */
      template <class GridPartType, class MinMax>
      static inline
      double calcGridWidth (const GridPartType & gridPart,
                            const bool communicate,
                            const MinMax& minmax
                           )
      {
        typedef typename GridPartType :: GridType GridType;
        typedef typename GridPartType :: template Codim<0> :: IteratorType IteratorType;

        // get geo infor for elements
        typedef AllGeomTypes< typename GridPartType :: IndexSetType, GridType > GeomInfoType;
        GeomInfoType geoInfo( gridPart.indexSet() );

        // get geo infor for faces
        typedef GeometryInformation< GridType , 1 > FaceGeometryInformationType;
        FaceGeometryInformationType faceGeoInfo( geoInfo.geomTypes(1) );

        // initialize with big value
        double width = MinMaxInit< MinMax > :: init() ;

        // cartesian case
        if(  Dune::Capabilities::isCartesian<GridType>::v &&
           ! Capabilities::isLocallyAdaptive<GridType>::v  )
        {
          // here we only need to check one element
          IteratorType it = gridPart.template begin<0> ();
          if( it != gridPart.template end<0> () )
          {
            width = minmax( maxEdgeWidth(gridPart,
                                         *it,
                                         geoInfo,
                                         faceGeoInfo ),
                            width );
          }
        }
        else
        {
          // unstructured case
          const IteratorType endit = gridPart.template end<0> ();
          for(IteratorType it = gridPart.template begin<0> ();
              it != endit; ++it )
          {
            width = minmax( maxEdgeWidth(gridPart,
                                         *it,
                                         geoInfo,
                                         faceGeoInfo ),
                            width );
          }
        }

        // calculate global minimum
        if( communicate )
        {
          double w = width ;
          gridPart.comm().template allreduce<MinMax> ( &w, &width, 1 );
        }

        return width;
      }
      template <class GridPartType>
      static inline
      double calcGridWidth (const GridPartType & gridPart,
                            const bool communicate = true)
      {
        return calcGridWidth ( gridPart, communicate, Min<double>() );
      }
    };

    //! utility functions for calculating the maximum grid width
    template <class GridType, class MinMax >
    class GridWidthProvider
    {
      typedef GridWidthProvider < GridType, MinMax > ThisType;
    public:
      //! type of singleton provider
      typedef SingletonList< const GridType* , ThisType > ProviderType;

    protected:
      typedef DofManager<GridType> DofManagerType;

      typedef LeafGridPart< GridType > GridPartType;

      const GridType& grid_;
      const DofManagerType& dm_;

      GridPartType gridPart_;

      mutable double width_;
      mutable int sequence_;

      GridWidthProvider( const ThisType& );
    public:
      //! constructor taking grid part
      GridWidthProvider(const GridType* grid)
        : grid_( *grid )
        , dm_( DofManagerType :: instance( grid_ ))
        , gridPart_( const_cast<GridType& > (grid_) )
        , width_(-1.0)
        , sequence_(-1)
      {
      }

      //! return characteristic grid width
      double gridWidth () const
      {
        calcWidths();
        return width_;
      }

    protected:
      void calcWidths() const
      {
#ifndef NDEBUG
        // make sure grid width calculation is done on every process
        int check = (dm_.sequence() != sequence_) ? 1 : 0;
        int willCalc = gridPart_.comm().min( check );
        assert( check == willCalc );
#endif

        if( dm_.sequence() != sequence_ )
        {
          // calculate grid width
          width_ = GridWidth :: calcGridWidth ( gridPart_ , true );

          assert( width_ > 0 );
          sequence_ = dm_.sequence();
        }
      }
    };

  } // namespace Fem

} // namespace Dune

#endif


==> anc/xt-super/dune-fem/dune/fem/misc/h1norm.hh <==
#ifndef DUNE_FEM_H1NORM_HH
#define DUNE_FEM_H1NORM_HH

#include <dune/fem/misc/l2norm.hh>

namespace Dune
{

  namespace Fem
  {

    template< class GridPart >
    class H1Norm
    : public LPNormBase< GridPart, H1Norm< GridPart> >
    {
      typedef H1Norm< GridPart > ThisType;
      typedef LPNormBase< GridPart, H1Norm< GridPart> > BaseType;

    public:
      typedef GridPart GridPartType;

      template< class Function >
      struct FunctionJacobianSquare;

    protected:
      typedef typename BaseType::GridIteratorType GridIteratorType;

      typedef typename GridIteratorType::Entity EntityType;

      typedef CachingQuadrature< GridPartType, 0 > QuadratureType;
    public:
      typedef Integrator< QuadratureType > IntegratorType;


      using BaseType::gridPart;
      using BaseType::comm;

    public:
      explicit H1Norm ( const GridPartType &gridPart, const unsigned int order = 0 );
      H1Norm ( const ThisType &other );

      template< class DiscreteFunctionType >
      typename Dune::FieldTraits< typename DiscreteFunctionType::RangeFieldType >::real_type
      norm ( const DiscreteFunctionType &u ) const;

      template< class UDiscreteFunctionType, class VDiscreteFunctionType >
      typename Dune::FieldTraits< typename UDiscreteFunctionType::RangeFieldType >::real_type
      distance ( const UDiscreteFunctionType &u, const VDiscreteFunctionType &v ) const;

      template< class UDiscreteFunctionType,
                class VDiscreteFunctionType,
                class ReturnType >
      inline void
      distanceLocal ( const EntityType& entity, const unsigned int order,
                      const UDiscreteFunctionType &u,
                      const VDiscreteFunctionType &v,
                      ReturnType& sum ) const ;

      template< class UDiscreteFunctionType,
                class ReturnType >
      inline void
      normLocal ( const EntityType& entity, const unsigned int order,
                      const UDiscreteFunctionType &u,
                      ReturnType& sum ) const ;

    private:
      // prohibit assignment
      ThisType operator= ( const ThisType &other );

      const unsigned int order_;
    };



    // H1Norm::FunctionJacobianSquare
    // ------------------------------

    template< class GridPart >
    template< class Function >
    struct H1Norm< GridPart >::FunctionJacobianSquare
    {
      typedef Function FunctionType;

      typedef typename FunctionType::RangeFieldType RangeFieldType;
      typedef typename Dune::FieldTraits< typename FunctionType::RangeFieldType >::real_type RealType;
      typedef FieldVector< RealType, 1 > RangeType;

    public:
      explicit FunctionJacobianSquare ( const FunctionType &function )
      : function_( function )
      {}

      template< class Point >
      void evaluate ( const Point &x, RangeType &ret ) const
      {
        const int dimRange = FunctionType::RangeType::dimension;

        typename FunctionType::RangeType phi;
        function_.evaluate( x, phi );
        ret[ 0 ] = phi.two_norm2();

        typename FunctionType::JacobianRangeType grad;
        function_.jacobian( x, grad );
        for( int i = 0; i < dimRange; ++i )
          ret[ 0 ] += grad[ i ].two_norm2();
      }

    private:
      const FunctionType &function_;
    };



    // Implementation of H1 Norm
    // -------------------------

    template< class GridPart >
    inline H1Norm< GridPart >::H1Norm ( const GridPartType &gridPart, const unsigned int order )
    : BaseType( gridPart ),
      order_( order )
    {}



    template< class GridPart >
    inline H1Norm< GridPart >::H1Norm ( const ThisType &other )
    : BaseType( other ),
      order_( other.order_ )
    {}


    template< class GridPart >
    template< class DiscreteFunctionType >
    inline typename Dune::FieldTraits< typename DiscreteFunctionType::RangeFieldType >::real_type
    H1Norm< GridPart >::norm ( const DiscreteFunctionType &u ) const
    {
      typedef typename DiscreteFunctionType::RangeFieldType RangeFieldType;
      typedef typename Dune::FieldTraits< RangeFieldType >::real_type RealType;
      typedef FieldVector< RealType, 1 > ReturnType ;

      ReturnType sum = BaseType :: forEach( u, ReturnType( 0 ), order_ );

      // return result, e.g. sqrt of calculated sum
      return sqrt( comm().sum( sum[ 0 ] ) );
    }

    template< class GridPart >
    template< class UDiscreteFunctionType, class VDiscreteFunctionType >
    inline typename Dune::FieldTraits< typename UDiscreteFunctionType::RangeFieldType >::real_type
    H1Norm< GridPart >::distance ( const UDiscreteFunctionType &u,
                                   const VDiscreteFunctionType &v ) const
    {
      typedef typename UDiscreteFunctionType::RangeFieldType RangeFieldType;
      typedef typename Dune::FieldTraits< RangeFieldType >::real_type RealType;
      typedef FieldVector< RealType, 1 > ReturnType ;

      ReturnType sum = BaseType :: forEach( u, v, ReturnType( 0 ), order_ );

      // return result, e.g. sqrt of calculated sum
      return sqrt( comm().sum( sum[ 0 ] ) );
    }

    template< class GridPart >
    template< class UDiscreteFunctionType,
              class VDiscreteFunctionType,
              class ReturnType >
    inline void
    H1Norm< GridPart >::distanceLocal ( const EntityType& entity, const unsigned int order,
                                        const UDiscreteFunctionType &u,
                                        const VDiscreteFunctionType &v,
                                        ReturnType& sum ) const
    {
      typedef typename UDiscreteFunctionType::LocalFunctionType ULocalFunctionType;
      typedef typename VDiscreteFunctionType::LocalFunctionType VLocalFunctionType;
      ULocalFunctionType ulocal = u.localFunction( entity );
      VLocalFunctionType vlocal = v.localFunction( entity );

      typedef typename L2Norm< GridPart >::template FunctionDistance< ULocalFunctionType, VLocalFunctionType >
        LocalDistanceType;

      IntegratorType integrator( order );

      LocalDistanceType dist( ulocal, vlocal );
      FunctionJacobianSquare< LocalDistanceType > dist2( dist );

      integrator.integrateAdd( entity, dist2, sum );
    }


    template< class GridPart >
    template< class DiscreteFunctionType, class ReturnType >
    inline void
    H1Norm< GridPart >::normLocal ( const EntityType& entity, const unsigned int order,
                                    const DiscreteFunctionType &u,
                                    ReturnType& sum ) const
    {
      typedef typename DiscreteFunctionType::LocalFunctionType LocalFunctionType;
      // evaluate norm locally

      IntegratorType integrator( order );

      LocalFunctionType ulocal = u.localFunction( entity );
      FunctionJacobianSquare< LocalFunctionType > ulocal2( ulocal );

      integrator.integrateAdd( entity, ulocal2, sum );
    }

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_H1NORM_HH


==> anc/xt-super/dune-fem/dune/fem/misc/iteratorprovider.hh <==
#ifndef DUNE_FEM_MISC_ITERATORPROVIDER_HH
#define DUNE_FEM_MISC_ITERATORPROVIDER_HH

#warning "<dune/fem/misc/iteratorprovider.hh> is deprecated. Please use <dune/grid/common/partitionset.hh> instead."

#include <dune/grid/common/gridenums.hh>

namespace Dune
{

  namespace Fem
  {

    // IteratorProvider
    // ----------------

    template< class DiscreteFunctionSpace >
    struct IteratorProvider
    {
      typedef typename DiscreteFunctionSpace::IteratorType IteratorType;

      explicit IteratorProvider ( const DiscreteFunctionSpace &space )
      : space_( space )
      {}

      IteratorType begin () const { return space_.begin(); }
      IteratorType end () const { return space_.end(); }

    private:
      const DiscreteFunctionSpace &space_;
    };


    // PartitionIteratorProvider
    // -------------------------

    template< class DiscreteFunctionSpace, PartitionIteratorType pitype >
    struct PartitionIteratorProvider
    {
      typedef typename DiscreteFunctionSpace::GridPartType GridPartType;

      static const int codimension = DiscreteFunctionSpace::Traits::codimension;
      typedef typename GridPartType::template Codim< codimension >::template Partition< pitype >::IteratorType IteratorType;

      explicit PartitionIteratorProvider ( const DiscreteFunctionSpace &space )
      : gridPart_( space.gridPart() )
      {}

      IteratorType begin () const { return gridPart_.template begin< codimension, pitype >(); }
      IteratorType end () const { return gridPart_.template end< codimension, pitype >(); }

    private:
      const GridPartType &gridPart_;
    };
  } // namespace Fem

} // namespace Dune

#endif  // #ifndef DUNE_FEM_MISC_ITERATORPROVIDER_HH


==> anc/xt-super/dune-fem/dune/fem/misc/l1norm.hh <==
#ifndef DUNE_FEM_L1NORM_HH
#define DUNE_FEM_L1NORM_HH

#include <dune/fem/quadrature/integrator.hh>

#include <dune/fem/misc/lpnorm.hh>

namespace Dune
{

  namespace Fem
  {

    // L1Norm
    // ------

    template< class GridPart >
    class L1Norm : public LPNormBase< GridPart, L1Norm< GridPart > >
    {
      typedef LPNormBase< GridPart, L1Norm< GridPart > > BaseType ;
      typedef L1Norm< GridPart > ThisType;

    public:
      typedef GridPart GridPartType;

      using BaseType :: gridPart ;
      using BaseType :: comm ;

    protected:
      template< class Function >
      struct FunctionAbs;

      template< class UFunction, class VFunction >
      struct FunctionDistance;

      typedef typename GridPartType::template Codim< 0 >::IteratorType GridIteratorType;
      typedef typename GridIteratorType::Entity EntityType;
      typedef CachingQuadrature< GridPartType, 0 > QuadratureType;

      const unsigned int order_;
    public:
      explicit L1Norm ( const GridPartType &gridPart, const unsigned int order = 0 );

      template< class DiscreteFunctionType >
      typename Dune::FieldTraits< typename DiscreteFunctionType::RangeFieldType >::real_type
      norm ( const DiscreteFunctionType &u ) const;

      template< class UDiscreteFunctionType, class VDiscreteFunctionType >
      typename Dune::FieldTraits< typename UDiscreteFunctionType::RangeFieldType >::real_type
      distance ( const UDiscreteFunctionType &u, const VDiscreteFunctionType &v ) const;

      template< class UDiscreteFunctionType,
                class VDiscreteFunctionType,
                class ReturnType >
      inline void
      distanceLocal ( const EntityType& entity, const unsigned int order,
                      const UDiscreteFunctionType &u,
                      const VDiscreteFunctionType &v,
                      ReturnType& sum ) const ;

      template< class UDiscreteFunctionType,
                class ReturnType >
      inline void
      normLocal ( const EntityType& entity, const unsigned int order,
                      const UDiscreteFunctionType &u,
                      ReturnType& sum ) const ;
    };



    // Implementation of L1Norm
    // ------------------------

    template< class GridPart >
    inline L1Norm< GridPart >::L1Norm ( const GridPartType &gridPart, const unsigned int order )
    : BaseType( gridPart ),
      order_( order )
    {}


    template< class GridPart >
    template< class DiscreteFunctionType >
    inline typename Dune::FieldTraits< typename DiscreteFunctionType::RangeFieldType >::real_type
    L1Norm< GridPart >::norm ( const DiscreteFunctionType &u ) const
    {
      typedef typename DiscreteFunctionType::RangeFieldType RangeFieldType;
      typedef typename Dune::FieldTraits< RangeFieldType >::real_type RealType;
      typedef FieldVector< RealType, 1 > ReturnType ;

      // calculate integral over each element
      ReturnType sum = BaseType :: forEach( u, ReturnType(0), order_ );

      // return result, e.g. sum
      return comm().sum( sum[ 0 ] );
    }


    template< class GridPart >
    template< class UDiscreteFunctionType, class VDiscreteFunctionType >
    inline typename Dune::FieldTraits< typename UDiscreteFunctionType::RangeFieldType >::real_type
    L1Norm< GridPart >
      ::distance ( const UDiscreteFunctionType &u, const VDiscreteFunctionType &v ) const
    {
      typedef typename UDiscreteFunctionType::RangeFieldType RangeFieldType;
      typedef typename Dune::FieldTraits< RangeFieldType >::real_type RealType;
      typedef FieldVector< RealType, 1 > ReturnType ;

      // calculate integral over each element
      ReturnType sum = BaseType :: forEach( u, v, ReturnType(0), order_ );

      // return result, e.g. sum
      return comm().sum( sum[ 0 ] );
    }

    template< class GridPart >
    template< class DiscreteFunctionType, class ReturnType >
    inline void
    L1Norm< GridPart >::normLocal ( const EntityType& entity, const unsigned int order,
                                    const DiscreteFunctionType &u,
                                    ReturnType& sum ) const
    {
      typedef typename DiscreteFunctionType::LocalFunctionType LocalFunctionType;
      Integrator< QuadratureType > integrator( order );

      LocalFunctionType ulocal = u.localFunction( entity );
      FunctionAbs< LocalFunctionType > ulocalAbs( ulocal );

      integrator.integrateAdd( entity, ulocalAbs, sum );
    }

    template< class GridPart >
    template< class UDiscreteFunctionType,
              class VDiscreteFunctionType,
              class ReturnType >
    inline void
    L1Norm< GridPart >::distanceLocal ( const EntityType& entity, const unsigned int order,
                                        const UDiscreteFunctionType &u,
                                        const VDiscreteFunctionType &v,
                                        ReturnType& sum ) const
    {
      typedef typename UDiscreteFunctionType::LocalFunctionType ULocalFunctionType;
      typedef typename VDiscreteFunctionType::LocalFunctionType VLocalFunctionType;

      Integrator< QuadratureType > integrator( order );

      ULocalFunctionType ulocal = u.localFunction( entity );
      VLocalFunctionType vlocal = v.localFunction( entity );

      typedef FunctionDistance< ULocalFunctionType, VLocalFunctionType >
        LocalDistanceType;

      LocalDistanceType dist( ulocal, vlocal );
      FunctionAbs< LocalDistanceType > distAbs( dist );

      integrator.integrateAdd( entity, distAbs, sum );
    }


    template< class GridPart >
    template< class Function >
    struct L1Norm< GridPart >::FunctionAbs
    {
      typedef Function FunctionType;

      typedef typename FunctionType::RangeFieldType RangeFieldType;
      typedef typename Dune::FieldTraits< RangeFieldType >::real_type RealType;
      typedef FieldVector< RealType, 1 > RangeType;

      explicit FunctionAbs ( const FunctionType &function )
      : function_( function )
      {}

      template< class Point >
      void evaluate ( const Point &x, RangeType &ret ) const
      {
        typename FunctionType::RangeType phi;
        function_.evaluate( x, phi );
        ret = phi.one_norm();
      }

    private:
      const FunctionType &function_;
    };


    template< class GridPart >
    template< class UFunction, class VFunction >
    struct L1Norm< GridPart >::FunctionDistance
    {
      typedef UFunction UFunctionType;
      typedef VFunction VFunctionType;

      typedef typename UFunctionType::RangeFieldType RangeFieldType;
      typedef typename UFunctionType::RangeType RangeType;
      typedef typename UFunctionType::JacobianRangeType JacobianRangeType;

      FunctionDistance ( const UFunctionType &u, const VFunctionType &v )
      : u_( u ), v_( v )
      {}

      template< class Point >
      void evaluate ( const Point &x, RangeType &ret ) const
      {
        RangeType phi;
        u_.evaluate( x, ret );
        v_.evaluate( x, phi );
        ret -= phi;
      }

      template< class Point >
      void jacobian ( const Point &x, JacobianRangeType &ret ) const
      {
        JacobianRangeType phi;
        u_.jacobian( x, ret );
        v_.jacobian( x, phi );
        ret -= phi;
      }

    private:
      const UFunctionType &u_;
      const VFunctionType &v_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_L1NORM_HH


==> anc/xt-super/dune-fem/dune/fem/misc/l2norm.hh <==
#ifndef DUNE_FEM_L2NORM_HH
#define DUNE_FEM_L2NORM_HH

#include <dune/fem/quadrature/cachingquadrature.hh>
#include <dune/fem/quadrature/integrator.hh>

#include <dune/fem/misc/lpnorm.hh>

namespace Dune
{

  namespace Fem
  {

    // L2Norm
    // ------

    template< class GridPart >
    class L2Norm : public LPNormBase< GridPart, L2Norm< GridPart > >
    {
      typedef LPNormBase< GridPart, L2Norm< GridPart > > BaseType ;
      typedef L2Norm< GridPart > ThisType;

    public:
      typedef GridPart GridPartType;

      using BaseType :: gridPart ;
      using BaseType :: comm ;

      template< class Function >
      struct FunctionSquare;

      template< class UFunction, class VFunction >
      struct FunctionDistance;

    protected:
      typedef typename GridPartType::template Codim< 0 >::IteratorType GridIteratorType;
      typedef typename GridIteratorType::Entity EntityType;
      typedef CachingQuadrature< GridPartType, 0 > QuadratureType;
      typedef Integrator< QuadratureType > IntegratorType;

      const unsigned int order_;
    public:
      explicit L2Norm ( const GridPartType &gridPart, const unsigned int order = 0 );

      template< class DiscreteFunctionType >
      typename Dune::FieldTraits< typename DiscreteFunctionType::RangeFieldType >::real_type
      norm ( const DiscreteFunctionType &u ) const;

      template< class UDiscreteFunctionType, class VDiscreteFunctionType >
      typename Dune::FieldTraits< typename UDiscreteFunctionType::RangeFieldType >::real_type
      distance ( const UDiscreteFunctionType &u, const VDiscreteFunctionType &v ) const;

      template< class UDiscreteFunctionType,
                class VDiscreteFunctionType,
                class ReturnType >
      inline void
      distanceLocal ( const EntityType& entity, const unsigned int order,
                      const UDiscreteFunctionType &u,
                      const VDiscreteFunctionType &v,
                      ReturnType& sum ) const ;

      template< class UDiscreteFunctionType,
                class ReturnType >
      inline void
      normLocal ( const EntityType& entity, const unsigned int order,
                      const UDiscreteFunctionType &u,
                      ReturnType& sum ) const ;
    };


    // Implementation of L2Norm
    // ------------------------

    template< class GridPart >
    inline L2Norm< GridPart >::L2Norm ( const GridPartType &gridPart, const unsigned int order )
    : BaseType( gridPart ),
      order_( order )
    {}


    template< class GridPart >
    template< class DiscreteFunctionType >
    typename Dune::FieldTraits< typename DiscreteFunctionType::RangeFieldType >::real_type
    L2Norm< GridPart >::norm ( const DiscreteFunctionType &u ) const
    {
      typedef typename Dune::FieldTraits< typename DiscreteFunctionType::RangeFieldType >::real_type RealType;
      typedef FieldVector< RealType, 1 > ReturnType ;

      // calculate integral over each element
      ReturnType sum = BaseType :: forEach( u, ReturnType(0), order_ );

      // return result, e.g. sqrt of calculated sum
      return sqrt( comm().sum( sum[ 0 ] ) );
    }


    template< class GridPart >
    template< class UDiscreteFunctionType, class VDiscreteFunctionType >
    typename Dune::FieldTraits< typename UDiscreteFunctionType::RangeFieldType >::real_type
    L2Norm< GridPart >
      ::distance ( const UDiscreteFunctionType &u, const VDiscreteFunctionType &v ) const
    {
      typedef typename Dune::FieldTraits< typename UDiscreteFunctionType::RangeFieldType >::real_type RealType;
      typedef FieldVector< RealType, 1 > ReturnType ;

      // calculate integral over each element
      ReturnType sum = BaseType :: forEach( u, v, ReturnType(0), order_ );

      // return result, e.g. sqrt of calculated sum
      return sqrt( comm().sum( sum[ 0 ] ) );
    }

    template< class GridPart >
    template< class DiscreteFunctionType, class ReturnType >
    inline void
    L2Norm< GridPart >::normLocal ( const EntityType& entity, const unsigned int order,
                                    const DiscreteFunctionType &u,
                                    ReturnType& sum ) const
    {
      typedef typename DiscreteFunctionType::LocalFunctionType LocalFunctionType;

      // evaluate norm locally
      IntegratorType integrator( order );

      LocalFunctionType ulocal = u.localFunction( entity );
      FunctionSquare< LocalFunctionType > ulocal2( ulocal );

      integrator.integrateAdd( entity, ulocal2, sum );
    }

    template< class GridPart >
    template< class UDiscreteFunctionType,
              class VDiscreteFunctionType,
              class ReturnType >
    inline void
    L2Norm< GridPart >::distanceLocal ( const EntityType& entity, const unsigned int order,
                                        const UDiscreteFunctionType &u,
                                        const VDiscreteFunctionType &v,
                                        ReturnType& sum ) const
    {
      typedef typename UDiscreteFunctionType::LocalFunctionType ULocalFunctionType;
      typedef typename VDiscreteFunctionType::LocalFunctionType VLocalFunctionType;

      // evaluate norm locally
      IntegratorType integrator( order );

      ULocalFunctionType ulocal = u.localFunction( entity );
      VLocalFunctionType vlocal = v.localFunction( entity );

      typedef FunctionDistance< ULocalFunctionType, VLocalFunctionType > LocalDistanceType;

      LocalDistanceType dist( ulocal, vlocal );
      FunctionSquare< LocalDistanceType > dist2( dist );

      integrator.integrateAdd( entity, dist2, sum );
    }


    template< class GridPart >
    template< class Function >
    struct L2Norm< GridPart >::FunctionSquare
    {
      typedef Function FunctionType;

      typedef typename FunctionType::RangeFieldType RangeFieldType;
      typedef typename Dune::FieldTraits< RangeFieldType >::real_type RealType;
      typedef FieldVector< RealType, 1 > RangeType;

      explicit FunctionSquare ( const FunctionType &function )
      : function_( function )
      {}

      template< class Point >
      void evaluate ( const Point &x, RangeType &ret ) const
      {
        typename FunctionType::RangeType phi;
        function_.evaluate( x, phi );
        ret = phi.two_norm2();
      }

    private:
      const FunctionType &function_;
    };


    template< class GridPart >
    template< class UFunction, class VFunction >
    struct L2Norm< GridPart >::FunctionDistance
    {
      typedef UFunction UFunctionType;
      typedef VFunction VFunctionType;

      typedef typename UFunctionType::RangeFieldType RangeFieldType;
      typedef typename UFunctionType::RangeType RangeType;
      typedef typename UFunctionType::JacobianRangeType JacobianRangeType;

      FunctionDistance ( const UFunctionType &u, const VFunctionType &v )
      : u_( u ), v_( v )
      {}

      template< class Point >
      void evaluate ( const Point &x, RangeType &ret ) const
      {
        RangeType phi;
        u_.evaluate( x, ret );
        v_.evaluate( x, phi );
        ret -= phi;
      }

      template< class Point >
      void jacobian ( const Point &x, JacobianRangeType &ret ) const
      {
        JacobianRangeType phi;
        u_.jacobian( x, ret );
        v_.jacobian( x, phi );
        ret -= phi;
      }

    private:
      const UFunctionType &u_;
      const VFunctionType &v_;
    };



    // WeightedL2Norm
    // --------------

    template< class WeightFunction >
    class WeightedL2Norm
    : public L2Norm< typename WeightFunction::DiscreteFunctionSpaceType::GridPartType >
    {
      typedef WeightedL2Norm< WeightFunction > ThisType;
      typedef L2Norm< typename WeightFunction::DiscreteFunctionSpaceType::GridPartType > BaseType;

    public:
      typedef WeightFunction WeightFunctionType;

      typedef typename WeightFunctionType::DiscreteFunctionSpaceType WeightFunctionSpaceType;
      typedef typename WeightFunctionSpaceType::GridPartType GridPartType;

    protected:
      template< class Function >
      struct WeightedFunctionSquare;

      typedef typename WeightFunctionType::LocalFunctionType LocalWeightFunctionType;
      typedef typename WeightFunctionType::RangeType WeightType;

      typedef typename BaseType::GridIteratorType GridIteratorType;
      typedef typename BaseType::IntegratorType IntegratorType;

      typedef typename GridIteratorType::Entity EntityType;

      using BaseType::gridPart;
      using BaseType::comm;

    public:

      using BaseType::norm;
      using BaseType::distance;

      explicit WeightedL2Norm ( const WeightFunctionType &weightFunction, const unsigned int order = 0 );

      template< class UDiscreteFunctionType, class ReturnType >
      void normLocal ( const EntityType &entity, const int order,
              const UDiscreteFunctionType &u,
              ReturnType& sum ) const;

      template< class UDiscreteFunctionType, class VDiscreteFunctionType, class ReturnType >
      void distanceLocal ( const EntityType &entity, const int order,
              const UDiscreteFunctionType &u,
              const VDiscreteFunctionType &v,
              ReturnType& sum ) const;

    private:
      const WeightFunctionType &weightFunction_;
    };




    // Implementation of WeightedL2Norm
    // --------------------------------

    template< class WeightFunction >
    inline WeightedL2Norm< WeightFunction >
      ::WeightedL2Norm ( const WeightFunctionType &weightFunction, const unsigned int order )
    : BaseType( weightFunction.space().gridPart(), order ),
      weightFunction_( weightFunction )
    {
      static_assert( (WeightFunctionSpaceType::dimRange == 1),
                     "Wight function must be scalar." );
    }


    template< class WeightFunction >
    template< class UDiscreteFunctionType, class ReturnType >
    inline void
    WeightedL2Norm< WeightFunction >
      ::normLocal ( const EntityType &entity, const int order,
          const UDiscreteFunctionType &u,
          ReturnType& sum ) const
    {
      typedef typename UDiscreteFunctionType::LocalFunctionType LocalFunctionType;

      // !!!! order !!!!
      IntegratorType integrator( order );

      LocalWeightFunctionType wflocal = weightFunction_.localFunction( entity );
      LocalFunctionType ulocal = u.localFunction( entity );

      WeightedFunctionSquare< LocalFunctionType > ulocal2( wflocal, ulocal );

      integrator.integrateAdd( entity, ulocal2, sum );
    }


    template< class WeightFunction >
    template< class UDiscreteFunctionType, class VDiscreteFunctionType, class ReturnType >
    inline void
    WeightedL2Norm< WeightFunction >
      ::distanceLocal ( const EntityType &entity, const int order,
          const UDiscreteFunctionType &u,
          const VDiscreteFunctionType &v,
          ReturnType &sum ) const
    {

      typedef typename UDiscreteFunctionType::LocalFunctionType ULocalFunctionType;
      typedef typename VDiscreteFunctionType::LocalFunctionType VLocalFunctionType;

      typedef typename BaseType::template FunctionDistance
        < ULocalFunctionType, VLocalFunctionType >
        LocalDistanceType;

      // !!!! order !!!!
      IntegratorType integrator( order );

      LocalWeightFunctionType wflocal = weightFunction_.localFunction( entity );
      ULocalFunctionType ulocal = u.localFunction( entity );
      VLocalFunctionType vlocal = v.localFunction( entity );

      LocalDistanceType dist( ulocal, vlocal );
      WeightedFunctionSquare< LocalDistanceType > dist2( wflocal, dist );

      integrator.integrateAdd( entity, dist2, sum );
    }


    template< class WeightFunction >
    template< class Function >
    struct WeightedL2Norm< WeightFunction >::WeightedFunctionSquare
    {
      typedef Function FunctionType;

      typedef typename FunctionType::RangeFieldType RangeFieldType;
      typedef typename Dune::FieldTraits< RangeFieldType >::real_type RealType;
      typedef FieldVector< RealType, 1 > RangeType;

      WeightedFunctionSquare ( const LocalWeightFunctionType &weightFunction,
                               const FunctionType &function )
      : weightFunction_( weightFunction ),
        function_( function )
      {}

      template< class Point >
      void evaluate ( const Point &x, RangeType &ret ) const
      {
        WeightType weight;
        weightFunction_.evaluate( x, weight );

        typename FunctionType::RangeType phi;
        function_.evaluate( x, phi );
        ret = weight[ 0 ] * (phi * phi);
      }

    private:
      const LocalWeightFunctionType &weightFunction_;
      const FunctionType &function_;
    };

  } // end namespace Fem

} // end namespace Dune

#endif // #ifndef DUNE_FEM_L2NORM_HH


==> anc/xt-super/dune-fem/dune/fem/misc/linesegmentsampler.hh <==
#ifndef DUNE_FEM_LINESEGMENTSAMPLER_HH
#define DUNE_FEM_LINESEGMENTSAMPLER_HH

#include <limits>
#include <vector>

#include <dune/common/fvector.hh>

#include <dune/geometry/referenceelements.hh>

namespace Dune
{

  namespace Fem
  {

    // LineSegmentSampler
    // ------------------

    /** \class LineSegmentSampler
     *  \brief samples values of a discrete function along a given line segment
     *
     *  The class LineSegmentSampler provides a method for sampling the values
     *  of given discrete function along an arbitrary line contained in some
     *  GridPart. The sampling points are always equidistant and include the
     *  line segment's end points.
     *
     *  \note The grid is required to be flat, i.e., grid dimension and world
     *        dimension must coincide.
     *
     *  \tparam  GridPart  type of grid part to sample on
     */
    template< class GridPart >
    struct LineSegmentSampler
    {
      typedef GridPart GridPartType;

      typedef typename GridPartType::GridType::ctype DomainFieldType;

      static const int dimDomain = GridPartType::dimensionworld;
      static const int dimGrid = GridPartType::dimension;

      typedef FieldVector< DomainFieldType, dimDomain > DomainType;
      typedef FieldVector< DomainFieldType, dimGrid > LocalDomainType;

    private:
      static_assert( dimDomain == dimGrid, "LineSegmentSampler supports only flat grids." );

      template< class Vector >
      struct Reduce;

      typedef Dune::ReferenceElement< DomainFieldType, dimGrid > ReferenceElement;
      typedef Dune::ReferenceElements< DomainFieldType, dimGrid > ReferenceElements;

    public:
      /** \brief constructor
       *
       *  \param[in]  gridPart  the grid part to sample over
       *  \param[in]  left      left end point of the line segment
       *  \param[in]  right     right end point of the line segment
       *
       *  \note Actually, left and right can be exchanged. The order only
       *        influences the parametrization of the line segment.
       *  \note The entire line segment must be a subset of the grid part.
       */
      LineSegmentSampler ( const GridPart &gridPart, const DomainType &left, const DomainType &right )
      : gridPart_( gridPart ), left_( left ), right_( right )
      {}

      /** \brief sample a given function
       *
       *  The operator() actually samples the values of a given grid function.
       *
       *  \param[in]   f        grid function to sample
       *  \param[out]  samples  std::vector receiving the samples
       *
       *  \note The number of sampling points is determined from the size of @a
       *        samples, which may not be less than 2.
       */
      template< class GridFunction >
      void operator() ( const GridFunction &f, std::vector< typename GridFunction::RangeType > &samples ) const;

      /** \brief returns sampling points
       *
       *  The operator() actually samples the values of a given grid function.
       *
       *  \param[out]  points  std::vector receiving the points
       *
       *  \note The number of sampling points is determined from the size of @a
       *        points, which may not be less than 2.
       */
      void samplePoints( std::vector< DomainType > &points ) const;

      /** @brief obtain grid part on which the LineSegmentSampler works */
      const GridPart &gridPart () const { return gridPart_; }

    private:
      const GridPart &gridPart_;
      DomainType left_, right_;
    };



    // LineSegmentSampler::Reduce
    // --------------------------

    template< class GridPart >
    template< class Vector >
    struct LineSegmentSampler< GridPart >::Reduce
    {
      Vector operator() ( const Vector &a, const Vector &b ) const
      {
        Vector c;
        for( int k = 0; k < Vector::dimension; ++k )
          c[ k ] = std::min( a[ k ], b[ k ] );
        return c;
      }
    };



    // Implementation of LineSegmentSampler
    // ------------------------------------

    template< class GridPart >
    template< class GridFunction >
    inline void LineSegmentSampler< GridPart >
      ::operator() ( const GridFunction &f, std::vector< typename GridFunction::RangeType > &samples ) const
    {
      typedef typename GridPartType::template Codim< 0 >::IteratorType IteratorType;
      typedef typename GridPartType::template Codim< 0 >::EntityType EntityType;

      typedef typename GridFunction::LocalFunctionType LocalFunctionType;

      const int numSamples = samples.size();
      if( numSamples < 2 )
        DUNE_THROW( InvalidStateException, "LineSegmentSampler cannot sample less than 2 points." );
      DomainType ds = right_ - left_;
      ds /= DomainFieldType( numSamples - 1 );

      const typename GridFunction::RangeFieldType invalid
        = std::numeric_limits< typename GridFunction::RangeFieldType >::infinity();
      for( int i = 0; i < numSamples; ++i )
        samples[ i ] = typename GridFunction::RangeType( invalid );

      const IteratorType end = gridPart().template end< 0 >();
      for( IteratorType it = gridPart().template begin< 0 >(); it != end; ++it )
      {
        const EntityType &entity = *it;
        const typename EntityType::Geometry &geometry = entity.geometry();

        DomainFieldType lower = std::numeric_limits< DomainFieldType >::min();
        DomainFieldType upper = std::numeric_limits< DomainFieldType >::max();

        const ReferenceElement &refElement = ReferenceElements::general( geometry.type() );
        const int numFaces = refElement.size( 1 );
        for( int face = 0; face < numFaces; ++face )
        {
          const LocalDomainType &center = refElement.position( face, 1 );

          DomainType normal;
          const LocalDomainType &refNormal = refElement.integrationOuterNormal( face );
          geometry.jacobianInverseTransposed( center ).mv( refNormal, normal );

          const DomainFieldType nds = normal * ds;
          const DomainFieldType ncl = normal * (geometry.global( center ) - left_);
          if( std::abs( nds ) > 1e-8 )
          {
            // ds is not parallel to the face
            const DomainFieldType alpha = ncl / nds;
            if( nds > 0 )
              upper = std::min( upper, alpha );
            else
              lower = std::max( lower, alpha );
          }
          else if( ncl < -1e-8 )
          {
            // ds is parallel to the face and the line lies on the outside
            lower = std::numeric_limits< DomainFieldType >::max();
            upper = std::numeric_limits< DomainFieldType >::min();
          }
        }

        if( lower <= upper )
        {
          const LocalFunctionType &lf = f.localFunction( entity );
          const int i_upper = std::min( int( std::floor( upper + 1e-8 ) ), numSamples - 1 );
          const int i_lower = std::max( int( std::ceil( lower - 1e-8 ) ), 0 );
          for( int i = i_lower; i <= i_upper; ++i )
          {
            DomainType xi = left_;
            xi.axpy( DomainFieldType( i ), ds );
            lf.evaluate( geometry.local( xi ), samples[ i ] );
          }
        }
      }

      typedef Reduce< typename GridFunction::RangeType > Op;
      gridPart().comm().template allreduce< Op >( &(samples[ 0 ]), numSamples );

      bool valid = true;
      for( int i = 0; i < numSamples; ++i )
        valid &= (samples[ i ] != typename GridFunction::RangeType( invalid ));
      if( !valid )
        DUNE_THROW( InvalidStateException, "LineSegmentSampler could not find all samples." );
    }


    template< class GridPart >
    inline void LineSegmentSampler< GridPart >
      :: samplePoints ( std::vector< DomainType > &points ) const
    {
      const int numSamples = points.size();
      if( numSamples < 2 )
        DUNE_THROW( InvalidStateException, "LineSegmentSampler cannot sample less than 2 points." );
      DomainType ds = right_ - left_;
      ds /= DomainFieldType( numSamples - 1 );

      for( int i = 0; i < numSamples; ++i )
      {
        points[ i ] = left_;
        points[ i ].axpy( DomainFieldType( i ), ds );
      }
    }

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_LINESEGMENTSAMPLER_HH


==> anc/xt-super/dune-fem/dune/fem/misc/lpnorm.hh <==
#ifndef DUNE_FEM_LPNORM_HH
#define DUNE_FEM_LPNORM_HH

#include <dune/common/typetraits.hh>

#include <dune/fem/quadrature/cachingquadrature.hh>
#include <dune/fem/quadrature/integrator.hh>

#include <dune/fem/function/common/gridfunctionadapter.hh>

#include <dune/common/bartonnackmanifcheck.hh>
#include <dune/fem/misc/bartonnackmaninterface.hh>

namespace Dune
{

  namespace Fem
  {

    // LPNormBase
    // ----------

    template< class GridPart, class NormImplementation >
    class LPNormBase
      : public BartonNackmanInterface< LPNormBase< GridPart, NormImplementation >,
                                       NormImplementation >
    {
      typedef BartonNackmanInterface< LPNormBase< GridPart, NormImplementation >,
                                      NormImplementation >  BaseType ;
      typedef LPNormBase< GridPart, NormImplementation > ThisType;

    public:
      typedef GridPart GridPartType;

    protected:
      using BaseType :: asImp ;

      typedef typename GridPartType::template Codim< 0 >::IteratorType GridIteratorType;
      typedef typename GridIteratorType::Entity EntityType;

      template < class ReturnType,
                 class UDiscreteFunctionType,
                 class VDiscreteFunctionType >
      struct NormOnEntityFunctor
      {
        const ThisType& norm_;
        const UDiscreteFunctionType& u_;
        const VDiscreteFunctionType* v_;
        const unsigned int order_ ;
        ReturnType sum_;

        unsigned int getOrder( const UDiscreteFunctionType& u,
                               const VDiscreteFunctionType& v ) const
        {
          const unsigned int uorder = u.space().order();
          const unsigned int vorder = v.space().order();
          const unsigned int order = 2 * std::max( uorder, vorder );
          return order;
        }

        NormOnEntityFunctor( const ThisType& norm,
                      const UDiscreteFunctionType& u,
                      const unsigned int order = 0 )
          : norm_( norm ),
            u_( u ),
            v_( 0 ),
            order_( ( order == 0 ) ? ( getOrder( u, u ) ) : order ),
            sum_( 0 )
        {}

        NormOnEntityFunctor( const ThisType& norm,
                      const UDiscreteFunctionType& u,
                      const VDiscreteFunctionType& v,
                      const unsigned int order = 0 )
          : norm_( norm ),
            u_( u ),
            v_( &v ),
            order_( ( order == 0 ) ? ( getOrder( u, v ) ) : order ),
            sum_( 0 )
        {
        }

        // apply norm operation on entity
        void operator() ( const EntityType& entity )
        {
          // if v is not zero apply distance
          if( v_ )
            norm_.distanceLocal( entity, order_, u_, *v_, sum_ );
          else
            norm_.normLocal( entity, order_, u_, sum_ );
        }

        const ReturnType& result() const { return sum_; }
      };

      template <bool uDiscrete, bool vDiscrete>
      struct ForEachCaller
      {
        template <class UDiscreteFunctionType,
                  class VDiscreteFunctionType,
                  class ReturnType>
        static
        ReturnType forEach ( const ThisType& norm,
                             const UDiscreteFunctionType& u,
                             const VDiscreteFunctionType& v,
                             const ReturnType& initialValue,
                             const unsigned int order )
        {
          static_assert( uDiscrete && vDiscrete, "Distance can only be calculated between GridFunctions" );

          typedef NormOnEntityFunctor< ReturnType, UDiscreteFunctionType, VDiscreteFunctionType >
            ForEachFunctorType;

          // create functor
          ForEachFunctorType normOnEntity( norm, u, v, order );

          // do grid part traversal and apply action on entity
          u.space().forEach( normOnEntity );

          return normOnEntity.result();
        }
      };

      // this specialization creates a grid function adapter
      template <bool vDiscrete>
      struct ForEachCaller<false, vDiscrete>
      {
        template <class F,
                  class VDiscreteFunctionType,
                  class ReturnType>
        static
        ReturnType forEach ( const ThisType& norm,
                             const F& f, const VDiscreteFunctionType& v,
                             const ReturnType& initialValue,
                             const unsigned int order )
        {
          typedef GridFunctionAdapter< F, GridPartType>  GridFunction ;
          GridFunction u( "LPNorm::adapter" , f , v.space().gridPart(), v.space().order() );

          return ForEachCaller< true, vDiscrete > ::
            forEach( norm, u, v, initialValue, order );
        }
      };

      // this specialization simply switches arguments
      template <bool uDiscrete>
      struct ForEachCaller<uDiscrete, false>
      {
        template <class UDiscreteFunctionType,
                  class F,
                  class ReturnType>
        static
        ReturnType forEach ( const ThisType& norm,
                             const UDiscreteFunctionType& u,
                             const F& f,
                             const ReturnType& initialValue,
                             const unsigned int order )
        {
          return ForEachCaller< false, uDiscrete > ::
            forEach( norm, f, u, initialValue, order );
        }
      };

      template <class DiscreteFunctionType, class ReturnType>
      ReturnType
      forEach ( const DiscreteFunctionType& u,
                const ReturnType& initialValue,
                const unsigned int order = 0 ) const
      {
        static_assert( (IsBaseOf<Fem::HasLocalFunction, DiscreteFunctionType>::value),
                            "Norm only implemented for quantities implementing a local function!" );

        typedef NormOnEntityFunctor< ReturnType, DiscreteFunctionType, DiscreteFunctionType >
          ForEachFunctorType;

        // create functor
        ForEachFunctorType normOnEntity( *this, u, order );

        // do grid part traversal and apply action on entity
        u.space().forEach( normOnEntity );

        return normOnEntity.result();
      }

      template <class UDiscreteFunctionType,
                class VDiscreteFunctionType,
                class ReturnType>
      ReturnType
      forEach ( const UDiscreteFunctionType& u,
                const VDiscreteFunctionType& v,
                const ReturnType& initialValue,
                const unsigned int order = 0 ) const
      {
        enum { uDiscrete = Conversion<UDiscreteFunctionType, HasLocalFunction>::exists };
        enum { vDiscrete = Conversion<VDiscreteFunctionType, HasLocalFunction>::exists };

        // call forEach depending on which argument is a grid function,
        // i.e. has a local function
        return ForEachCaller< uDiscrete, vDiscrete > ::
                  forEach( *this, u, v, initialValue, order );
      }

    public:
      explicit LPNormBase ( const GridPartType &gridPart )
        : gridPart_( gridPart )
      {}

    protected:
      template< class UDiscreteFunctionType,
                class VDiscreteFunctionType,
                class ReturnType >
      inline void
      distanceLocal ( const EntityType& entity, const unsigned int order,
                      const UDiscreteFunctionType &u,
                      const VDiscreteFunctionType &v,
                      ReturnType& sum ) const
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().distanceLocal( entity, order, u, v, sum ) );
      }

      template< class UDiscreteFunctionType,
                class ReturnType >
      inline void
      normLocal ( const EntityType& entity, const unsigned int order,
                  const UDiscreteFunctionType &u,
                  ReturnType& sum ) const
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().normLocal( entity, order, u, sum ) );
      }

      const GridPartType &gridPart () const { return gridPart_; }

      typename GridPartType::CollectiveCommunicationType comm () const
      {
        return gridPart().comm();
      }

    private:
      const GridPartType &gridPart_;
    };



    // TODO weighte LP norm might be adapted later
    // LPNorm
    //
    // !!!!! It is not cleared which quadrature order have to be applied for p > 2!!!!
    // !!!!! For p = 1 this norm does not work !!!!
    // ------


    //! Quadrature Order Interface
    struct OrderCalculatorInterface
    {
      virtual int operator() (const double p)=0;
    };

    //! default Quadrature Order Calculator
    //  can be re-implemented in order to use
    //  a different type of calculation
    //  which can be sepcified in the second template argument of LPNorm
    struct DefaultOrderCalculator : public OrderCalculatorInterface
    {
      int operator() (const double p)
      {
        int ret=0;
        const double q = p / (p-1);
        double max = std::max(p,q);
        assert(max < std::numeric_limits<int>::max()/2. );
        ret = max +1;
        return ret;
      }
    };

    template< class GridPart, class OrderCalculator = DefaultOrderCalculator >
    class LPNorm : public LPNormBase < GridPart, LPNorm< GridPart, OrderCalculator > >
    {
      typedef LPNorm< GridPart, OrderCalculator > ThisType;
      typedef LPNormBase< GridPart, ThisType > BaseType ;

    public:
      typedef GridPart GridPartType;

      using BaseType::gridPart;
      using BaseType::comm;

    protected:
      template< class Function >
      struct FunctionMultiplicator;

      template< class UFunction, class VFunction >
      struct FunctionDistance;

      typedef typename GridPartType::template Codim< 0 >::IteratorType GridIteratorType;
      typedef typename GridIteratorType::Entity EntityType;
      typedef CachingQuadrature< GridPartType, 0 > QuadratureType;
      typedef Integrator< QuadratureType > IntegratorType;

    public:
      explicit LPNorm ( const GridPartType &gridPart, const double p );

      template< class DiscreteFunctionType >
      typename Dune::FieldTraits< typename DiscreteFunctionType::RangeFieldType >::real_type
      norm ( const DiscreteFunctionType &u ) const;

      template< class UDiscreteFunctionType, class VDiscreteFunctionType >
      typename Dune::FieldTraits< typename UDiscreteFunctionType::RangeFieldType >::real_type
      distance ( const UDiscreteFunctionType &u, const VDiscreteFunctionType &v ) const;

      template< class UDiscreteFunctionType,
                class VDiscreteFunctionType,
                class ReturnType >
      inline void
      distanceLocal ( const EntityType& entity, const unsigned int order,
                      const UDiscreteFunctionType &u,
                      const VDiscreteFunctionType &v,
                      ReturnType& sum ) const ;

      template< class UDiscreteFunctionType,
                class ReturnType >
      inline void
      normLocal ( const EntityType& entity, const unsigned int order,
                      const UDiscreteFunctionType &u,
                      ReturnType& sum ) const ;

      int order ( const int spaceOrder ) const ;

    protected:
      double p_ ;
      OrderCalculator *orderCalc_;
    };




    // WeightedLPNorm
    // --------------

    template< class WeightFunction, class OrderCalculator = DefaultOrderCalculator >
    class WeightedLPNorm
    : public LPNorm< typename WeightFunction::DiscreteFunctionSpaceType::GridPartType,
                     OrderCalculator >
    {
      typedef WeightedLPNorm< WeightFunction, OrderCalculator > ThisType;
      typedef LPNorm< typename WeightFunction::DiscreteFunctionSpaceType::GridPartType, OrderCalculator> BaseType;

    public:
      typedef WeightFunction WeightFunctionType;

      typedef typename WeightFunctionType::DiscreteFunctionSpaceType WeightFunctionSpaceType;
      typedef typename WeightFunctionSpaceType::GridPartType GridPartType;

    protected:
      template< class Function >
      struct WeightedFunctionMultiplicator;

      typedef typename WeightFunctionType::LocalFunctionType LocalWeightFunctionType;
      typedef typename WeightFunctionType::RangeType WeightType;

      typedef typename BaseType::GridIteratorType GridIteratorType;
      typedef typename BaseType::IntegratorType IntegratorType;

      typedef typename GridIteratorType::Entity EntityType;

      using BaseType::gridPart;
      using BaseType::comm;

    public:
      using BaseType::norm;
      using BaseType::distance;

      explicit WeightedLPNorm ( const WeightFunctionType &weightFunction, const double p );

      template< class UDiscreteFunctionType, class ReturnType >
      void normLocal ( const EntityType &entity, const int order,
              const UDiscreteFunctionType &u,
              ReturnType& sum ) const;

      template< class UDiscreteFunctionType, class VDiscreteFunctionType, class ReturnType >
      void distanceLocal ( const EntityType &entity, const int order,
              const UDiscreteFunctionType &u,
              const VDiscreteFunctionType &v,
              ReturnType& sum ) const;

    private:
      const WeightFunctionType &weightFunction_;
      const double p_;
    };


    // Implementation of LPNorm
    // ------------------------

    template< class GridPart, class OrderCalculator >
    inline LPNorm< GridPart, OrderCalculator >::LPNorm ( const GridPartType &gridPart, const double p )
      :  BaseType( gridPart ),
         p_(p),
         orderCalc_( new OrderCalculator() )
    {
    }

    template< class GridPart, class OrderCalculator>
    inline int LPNorm< GridPart, OrderCalculator>::order(const int spaceOrder) const
    {
      return spaceOrder * orderCalc_->operator() (p_);
    }


    template< class GridPart, class OrderCalculator>
    template< class DiscreteFunctionType >
    inline typename Dune::FieldTraits< typename DiscreteFunctionType::RangeFieldType >::real_type
    LPNorm< GridPart, OrderCalculator >::norm ( const DiscreteFunctionType &u ) const
    {
      typedef typename DiscreteFunctionType::RangeFieldType RangeFieldType;
      typedef typename Dune::FieldTraits< RangeFieldType >::real_type RealType;
      typedef FieldVector< RealType, 1 > ReturnType ;

      // calculate integral over each element
      ReturnType sum = BaseType :: forEach( u, ReturnType(0) );

      // return result
      return std::pow ( comm().sum( sum[ 0 ] ), (1.0 / p_) );
    }

    template< class GridPart, class OrderCalculator >
    template< class UDiscreteFunctionType, class VDiscreteFunctionType >
    inline typename Dune::FieldTraits< typename UDiscreteFunctionType::RangeFieldType >::real_type
    LPNorm< GridPart, OrderCalculator >
      ::distance ( const UDiscreteFunctionType &u, const VDiscreteFunctionType &v ) const
    {
      typedef typename UDiscreteFunctionType::RangeFieldType RangeFieldType;
      typedef typename Dune::FieldTraits< RangeFieldType >::real_type RealType;
      typedef FieldVector< RealType, 1 > ReturnType ;

      // calculate integral over each element
      ReturnType sum = BaseType :: forEach( u, v, ReturnType(0) );

      // return result
      return std::pow( comm().sum( sum[ 0 ] ), (1.0/p_) );
    }

    template< class GridPart, class OrderCalculator >
    template< class DiscreteFunctionType, class ReturnType >
    inline void
    LPNorm< GridPart, OrderCalculator >::
    normLocal ( const EntityType& entity,
                const unsigned int order,
                const DiscreteFunctionType &u,
                ReturnType& sum ) const
    {
      typedef typename DiscreteFunctionType::LocalFunctionType LocalFunctionType;

      IntegratorType integrator( order );

      LocalFunctionType ulocal = u.localFunction( entity );
      FunctionMultiplicator< LocalFunctionType > ulocalp( ulocal, p_ );

      integrator.integrateAdd( entity, ulocalp, sum );
    }

    template< class GridPart, class OrderCalculator >
    template< class UDiscreteFunctionType,
              class VDiscreteFunctionType,
              class ReturnType >
    inline void
    LPNorm< GridPart, OrderCalculator >::
    distanceLocal ( const EntityType& entity,
                    const unsigned int order,
                    const UDiscreteFunctionType &u,
                    const VDiscreteFunctionType &v,
                    ReturnType& sum ) const
    {
      typedef typename UDiscreteFunctionType::LocalFunctionType ULocalFunctionType;
      typedef typename VDiscreteFunctionType::LocalFunctionType VLocalFunctionType;

      typedef FunctionDistance< ULocalFunctionType, VLocalFunctionType >
        LocalDistanceType;

      IntegratorType integrator( order );

      ULocalFunctionType ulocal = u.localFunction( entity );
      VLocalFunctionType vlocal = v.localFunction( entity );

      LocalDistanceType dist( ulocal, vlocal );
      FunctionMultiplicator< LocalDistanceType > distp( dist, p_ );

      integrator.integrateAdd( entity, distp, sum );
    }


    template< class GridPart, class OrderCalculator >
    template< class Function >
    struct LPNorm< GridPart, OrderCalculator >::FunctionMultiplicator
    {
      typedef Function FunctionType;

      typedef typename FunctionType::RangeFieldType RangeFieldType;
      typedef typename Dune::FieldTraits< RangeFieldType >::real_type RealType;
      typedef FieldVector< RealType, 1 > RangeType ;

      explicit FunctionMultiplicator ( const FunctionType &function, double p )
      : function_( function ),
        p_(p)
      {}

      template< class Point >
      void evaluate ( const Point &x, RangeType &ret ) const
      {
        typename FunctionType::RangeType phi;
        function_.evaluate( x, phi );
        ret = std :: pow ( phi.two_norm(), p_);
      }

    private:
      const FunctionType &function_;
      double p_;
    };


    template< class GridPart, class OrderCalculator >
    template< class UFunction, class VFunction >
    struct LPNorm< GridPart, OrderCalculator >::FunctionDistance
    {
      typedef UFunction UFunctionType;
      typedef VFunction VFunctionType;

      typedef typename UFunctionType::RangeFieldType RangeFieldType;
      typedef typename Dune::FieldTraits< RangeFieldType >::real_type RealType;
      typedef typename UFunctionType::RangeType RangeType;
      typedef typename UFunctionType::JacobianRangeType JacobianRangeType;

      FunctionDistance ( const UFunctionType &u, const VFunctionType &v )
      : u_( u ), v_( v )
      {}

      template< class Point >
      void evaluate ( const Point &x, RangeType &ret ) const
      {
        RangeType phi;
        u_.evaluate( x, ret );
        v_.evaluate( x, phi );
        ret -= phi;
      }

      template< class Point >
      void jacobian ( const Point &x, JacobianRangeType &ret ) const
      {
        JacobianRangeType phi;
        u_.jacobian( x, ret );
        v_.jacobian( x, phi );
        ret -= phi;
      }

    private:
      const UFunctionType &u_;
      const VFunctionType &v_;
    };


    // Implementation of WeightedL2Norm
    // --------------------------------

    template< class WeightFunction, class OrderCalculator >
    inline WeightedLPNorm< WeightFunction, OrderCalculator >
      ::WeightedLPNorm ( const WeightFunctionType &weightFunction, double p )
    : BaseType( weightFunction.space().gridPart(), p ),
      weightFunction_( weightFunction ),
      p_(p)
    {
      static_assert( (WeightFunctionSpaceType::dimRange == 1),
                          "Weight function must be scalar." );
    }


    template< class WeightFunction, class OrderCalculator >
    template< class UDiscreteFunctionType, class ReturnType >
    inline void
    WeightedLPNorm< WeightFunction, OrderCalculator >
      ::normLocal ( const EntityType &entity, const int order,
          const UDiscreteFunctionType &u,
          ReturnType &sum ) const
    {
      typedef typename UDiscreteFunctionType::LocalFunctionType LocalFunctionType;

      // !!!! order !!!!
      IntegratorType integrator( order );

      LocalWeightFunctionType wflocal = weightFunction_.localFunction( entity );
      LocalFunctionType ulocal = u.localFunction( entity );

      WeightedFunctionMultiplicator< LocalFunctionType > ulocal2( wflocal, ulocal, p_ );

      integrator.integrateAdd( entity, ulocal2, sum );
    }


    template< class WeightFunction,class OrderCalculator >
    template< class UDiscreteFunctionType, class VDiscreteFunctionType, class ReturnType >
    inline void
    WeightedLPNorm< WeightFunction, OrderCalculator >
      ::distanceLocal ( const EntityType &entity, const int order,
          const UDiscreteFunctionType &u,
          const VDiscreteFunctionType &v,
          ReturnType &sum ) const
    {
      typedef typename UDiscreteFunctionType::LocalFunctionType ULocalFunctionType;
      typedef typename VDiscreteFunctionType::LocalFunctionType VLocalFunctionType;

      typedef typename BaseType::template FunctionDistance
        < ULocalFunctionType, VLocalFunctionType >
        LocalDistanceType;

      // !!!! order !!!!
      IntegratorType integrator( order );

      LocalWeightFunctionType wflocal = weightFunction_.localFunction( entity );
      ULocalFunctionType ulocal = u.localFunction( entity );
      VLocalFunctionType vlocal = v.localFunction( entity );

      LocalDistanceType dist( ulocal, vlocal );
      WeightedFunctionMultiplicator< LocalDistanceType > dist2( wflocal, dist );

      integrator.integrateAdd( entity, dist2, sum );
    }


    template< class WeightFunction, class OrderCalculator>
    template< class Function >
    struct WeightedLPNorm< WeightFunction, OrderCalculator>::WeightedFunctionMultiplicator
    {
      typedef Function FunctionType;

      typedef typename FunctionType::RangeFieldType RangeFieldType;
      typedef typename Dune::FieldTraits< RangeFieldType >::real_type RealType;
      typedef FieldVector< RealType, 1 > RangeType;

      WeightedFunctionMultiplicator ( const LocalWeightFunctionType &weightFunction,
                                      const FunctionType &function,
                                      double p )
      : weightFunction_( weightFunction ),
        function_( function ),
        p_(p)
      {}

      template< class Point >
      void evaluate ( const Point &x, RangeType &ret ) const
      {
        WeightType weight;
        weightFunction_.evaluate( x, weight );

        typename FunctionType::RangeType phi;
        function_.evaluate( x, phi );
        ret = weight[ 0 ] * std::pow ( phi.two_norm(), p_);
      }

    private:
      const LocalWeightFunctionType &weightFunction_;
      const FunctionType &function_;
      double p_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_LPNORM_HH


==> anc/xt-super/dune-fem/dune/fem/misc/mapgeomtype.hh <==
#ifndef DUNE_FEM_MISC_MAPGEOMTYPE_HH
#define DUNE_FEM_MISC_MAPGEOMTYPE_HH

//- C++ includes
#include <vector>

//- dune-geometry includes
#include <dune/geometry/type.hh>
#include <dune/geometry/typeindex.hh>


namespace Dune
{

  namespace Fem
  {

    // MapGeometryType
    // ---------------

    template< int dim, class T >
    struct MapGeometryType
    {
      /** \brief dimension */
      static const int dimension = dim;

      /** \brief constructor */
      MapGeometryType ( const T &value = T() )
      {
        const size_t size = Dune::LocalGeometryTypeIndex::size( dimension - 1 );
        data_.resize( size, 0 );
      }

      /** \brief return const reference to data */
      const int &operator[] ( const GeometryType &type ) const
      {
        const size_t index = Dune::LocalGeometryTypeIndex::index( type );
        return data_[ index ];
      }

      /** \brief return const reference to data */
      int &operator[] ( const GeometryType &type )
      {
        return const_cast< int & >( static_cast< const MapGeometryType & >( *this ).operator[]( type ) );
      }

    private:
      std::vector< T > data_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_MISC_MAPGEOMTYPE_HH


==> anc/xt-super/dune-fem/dune/fem/misc/metaprogramming.hh <==
#ifndef DUNE_FEM_METAPROGRAMMING_HH
#define DUNE_FEM_METAPROGRAMMING_HH

namespace Dune
{

  namespace Fem
  {

    // meta programming for boolean values

    template< bool b >
    struct MetaBool
    {
      // for compatibility other dune modules, v is preferred
      static const bool v = b;
      static const bool value = v;
    };

    struct MetaTrue
    : public MetaBool< true >
    {};

    struct MetaFalse
    : public MetaBool< false >
    {};



    template< class A >
    struct MetaNot
    : public MetaBool< !(A :: v) >
    {};

    template< class A, class B >
    struct MetaAnd
    : public MetaBool< (A :: v && B :: v) >
    {};

    template< class A, class B >
    struct MetaOr
    : public MetaBool< (A :: v || B :: v) >
    {};



    template< bool condition, class Then, class Else >
    struct MetaIf;

    template< class Then, class Else >
    struct MetaIf< true, Then, Else >
    : public Then
    {};

    template< class Then, class Else >
    struct MetaIf< false, Then, Else >
    : public Else
    {};



    template< bool condition,
              template< unsigned int > class Then, unsigned int i,
              template< unsigned int > class Else, unsigned int j >
    struct MetaIfTemplate;

    template< template< unsigned int > class Then, unsigned int i,
              template< unsigned int > class Else, unsigned int j >
    struct MetaIfTemplate< true, Then, i, Else, j >
    : public Then< i >
    {};

    template< template< unsigned int > class Then, unsigned int i,
              template< unsigned int > class Else, unsigned int j >
    struct MetaIfTemplate< false, Then, i, Else, j >
    : public Else< j >
    {};



    template< bool condition >
    struct MetaAssert;

    template<>
    struct MetaAssert< true >
    {};



    // meta programming for integer values

    template< int i >
    struct MetaInt
    {
      static const int value = i;
      static const int v = i;
    };




    template< class A, class B >
    struct MetaPlus
    : public MetaInt< (A :: value + B :: value) >
    {};

    template< class A, class B >
    struct MetaMinus
    : public MetaInt< (A :: value - B :: value) >
    {};



    template< class A >
    class MetaInc
    : public MetaInt< (A :: value + 1) >
    {};

    template< class A >
    class MetaDec
    : public MetaInt< (A :: value - 1) >
    {};



    template< class A, class B >
    struct MetaMultiply
    : public MetaInt< (A :: value * B :: value) >
    {};

    template< class A, class B >
    struct MetaDivide
    : public MetaInt< (A :: value / B :: value) >
    {};



    template< class A, class B >
    struct MetaMin
    : public MetaInt< (A :: value <= B :: value ? A :: value : B :: value) >
    {};

    template< class A, class B >
    struct MetaMax
    : public MetaInt< (A :: value >= B :: value ? A :: value : B :: value) >
    {};



    template< class A, class B >
    struct MetaLess
    : public MetaBool< (A :: value < B :: value) >
    {};

    template< class A, class B >
    struct MetaLessEqual
    : public MetaBool< (A :: value <= B :: value) >
    {};

    template< class A, class B >
    struct MetaGreaterEqual
    : public MetaBool< (A :: value >= B :: value) >
    {};

    template< class A, class B >
    struct MetaGreater
    : public MetaBool< (A :: value > B :: value) >
    {};



    // Meta programming for functions

    template< class A, class B >
    struct MetaSequence
    {
      typedef typename A :: ArgumentType ArgumentType;

      inline static void apply ( ArgumentType argument )
      {
        A :: apply( argument );
        B :: apply( argument );
      }
    };



    // Loop: apply an operation i times (which means there are i+1 arguments)

    template< template< class, class > class Operation,
              template< unsigned int > class f,
              unsigned int i >
    struct Loop
    : public Operation< Loop< Operation, f, i-1 >, f< i > >
    {
    };

    template< template< class, class > class Operation,
              template< unsigned int > class f >
    struct Loop< Operation, f, 0 >
    : public f< 0 >
    {
    };



    // MetaProtect: protect template instanciation

    template< class Void,
              bool condition,
              template< unsigned int > class Value,
              unsigned int i >
    struct MetaProtect;

    template< class Void, template< unsigned int > class Value, unsigned int i >
    struct MetaProtect< Void, true, Value, i >
    : public Value< i >
    {
    };

    template< class Void, template< unsigned int > class Value, unsigned int i >
    struct MetaProtect< Void, false, Value, i >
    : public Void
    {
    };



    template< bool condition, template< unsigned int > class Value, unsigned int i >
    struct MetaProtectInt
    : public MetaProtect< MetaInt< 0 >, condition, Value, i >
    {
    };




    template< template< unsigned int > class A, unsigned int i,
              class B, unsigned int n >
    struct Protect
    : public A< i >
    {
    };

    template< template< unsigned int > class A, unsigned int i, class B >
    struct Protect< A, i, B, i >
    : public B
    {
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_METAPROGRAMMING_HH


==> anc/xt-super/dune-fem/dune/fem/misc/mpimanager.hh <==
#ifndef DUNE_FEM_MPIMANAGER_HH
#define DUNE_FEM_MPIMANAGER_HH

#include <dune/common/parallel/mpicollectivecommunication.hh>
#include <dune/common/parallel/mpihelper.hh>

#if HAVE_PETSC
#include <dune/fem/misc/petsc/petsccommon.hh>
#endif

namespace Dune
{

  namespace Fem
  {

    struct MPIManager
    {
      typedef Dune::CollectiveCommunication< MPIHelper::MPICommunicator >
        CollectiveCommunication;

    private:
      MPIManager ()
      : helper_( 0 ),
        comm_( 0 )
      {}

      ~MPIManager ()
      {
        delete comm_;
      }

      // prohibit copying and assignment
      MPIManager ( const MPIManager & );
      MPIManager &operator= ( const MPIManager & );

      static MPIManager &instance ()
      {
        static MPIManager instance;
        return instance;
      }

#if HAVE_PETSC
      class PETSc
      {
        ~PETSc() { ::Dune::Petsc::finalize(); }
      public:
        static void initialize( const bool verbose, int &argc, char **&argv )
        {
          // needed for later calling Petsc::finalize to the right time
          static PETSc petsc;
          ::Dune::Petsc::initialize( verbose, argc, argv );
        }
      };
#endif

    public:
      static void initialize ( int &argc, char **&argv )
      {
        MPIHelper *&helper = instance().helper_;
        CollectiveCommunication *&comm = instance().comm_;

        // the following initalization is only enabled for
        // MPI-thread parallel programs
#if HAVE_MPI && MPI_2
#ifdef USE_SMP_PARALLEL
        int provided;
        // use MPI_Init_thread for hybrid parallel programs
        int is_initialized = MPI_Init_thread(&argc, &argv, MPI_THREAD_FUNNELED, &provided );

        if( is_initialized != MPI_SUCCESS )
          DUNE_THROW(InvalidStateException,"MPI_Init_thread failed!");

#if not defined NDEBUG && defined DUNE_DEVEL_MODE
        // for OpenMPI provided seems to be MPI_THREAD_SINGLE
        // but the bybrid version still works. On BlueGene systems
        // the MPI_THREAD_FUNNELED is really needed
        if( provided != MPI_THREAD_FUNNELED )
        {
          if( provided == MPI_THREAD_SINGLE )
            dwarn << "MPI thread support = single (instead of funneled)!" << std::endl;
          else
            dwarn << "WARNING: MPI thread support = " << provided << " != MPI_THREAD_FUNNELED " << MPI_THREAD_FUNNELED << std::endl;
        }
#endif // end NDEBUG

#endif // end USE_SMP_PARALLEL
#endif // end HAVE_MPI && MPI_2

        if( (helper != 0) || (comm != 0) )
          DUNE_THROW( InvalidStateException, "MPIManager has already been initialized." );

        // if not already called, this will call MPI_Init
        helper = &MPIHelper::instance( argc, argv );
        comm = new CollectiveCommunication( helper->getCommunicator() );

#if HAVE_PETSC
        // initialize PETSc if pressent
        PETSc::initialize( rank() == 0, argc, argv );
#endif
      }

      static const CollectiveCommunication &comm ()
      {
        const CollectiveCommunication *const comm = instance().comm_;
        if( comm == 0 )
          DUNE_THROW( InvalidStateException, "MPIManager has not been initialized." );
        return *comm;
      }

      static int rank ()
      {
        return comm().rank();
      }

      static int size ()
      {
        return comm().size();
      }

    private:
      MPIHelper *helper_;
      CollectiveCommunication *comm_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_MPIMANAGER_HH


==> anc/xt-super/dune-fem/dune/fem/misc/nonconformitylevel.hh <==
#ifndef DUNE_FEM_NONCONFORMITYLEVEL_HH
#define DUNE_FEM_NONCONFORMITYLEVEL_HH

#include <cassert>
#include <cstdlib>
#include <iostream>

#include <dune/common/timer.hh>

#include <dune/fem/misc/compatibility.hh>

namespace Dune
{

  namespace Fem
  {

    /** \brief mark entities such that non-conformity is a given number
     *
     *  \param      gridPart         given grid part, i.e. grid to mark for
     *  \param[in]  levelDifference  maximum allowed level difference
     *  \param[in]  verbose          if true some output is given (default is false)
     */
    template <class GridPartType>
    static inline void
    makeNonConformity(GridPartType& gridPart,
                      const int levelDifference,
                      const bool verbose = false)
    {
      // measure time
      Dune::Timer timer;

      // type of our standard grid iterator
      typedef typename GridPartType :: GridType  GridType;
      typedef typename GridPartType :: template Codim<0>::IteratorType IteratorType;
      typedef typename GridPartType :: GridType :: template Codim<0>:: Entity EntityType;
      typedef typename GridPartType :: IntersectionIteratorType IntersectionIteratorType;

      // end iterator
      const IteratorType endit = gridPart.template end<0> ();

      // grid reference
      GridType& grid = gridPart.grid();

      // get number of elements
      const int gridsize = gridPart.indexSet().size(0);

      // allowed level difference
      const int levelAllowed = levelDifference - 1;

      // make non-conformity only of levelDifferenc
      bool finished = false;
      int count = 0;
      while ( ! finished )
      {
        finished = true;
        for(IteratorType it = gridPart.template begin<0>();
            it != endit; ++it)
        {
          // get entity
          const EntityType & en = *it;
          // get marker
          const int enMarker = grid.getMark(en);

#ifndef NDEBUG
          {
            // make sure we have only one level difference
            IntersectionIteratorType endnit = gridPart.iend(en);
            for(IntersectionIteratorType nit = gridPart.ibegin(en);
                nit != endnit; ++nit)
            {
              const typename IntersectionIteratorType::Intersection &intersec = *nit;
              // check level difference
              if(intersec.neighbor())
              {
                int diff = std::abs(intersec.outside().level() - en.level());
                assert( diff <= levelDifference );
                if( diff > levelDifference )
                {
                  std::cerr << "makeNonConformity: " << diff << " level difference to large! \n";
                  abort();
                }
              }
            }
          }
#endif

          // if entity will be refined, check nothing
          if( enMarker > 0 ) continue;

          // make sure we have only one level difference
          IntersectionIteratorType endnit = gridPart.iend(en);
          for(IntersectionIteratorType nit = gridPart.ibegin(en);
              nit != endnit; ++nit)
          {
            const typename IntersectionIteratorType::Intersection &intersec = *nit;
            if(intersec.neighbor())
            {
              assert( enMarker <= 0 );
              EntityType nb = make_entity( intersec.outside() );
              const int nbMarker = grid.getMark(nb);
              const int levelDiff = nb.level() - en.level();

              // if level difference and refine on neighbor also refine here
              if(levelDiff > levelAllowed)
              {
                // get new marker
                const int newMarker = std::max(enMarker,std::max(nbMarker,0));
                // check whether we have to iterate once more
                finished = (enMarker == newMarker) ? finished : false;
                // mark entity with new marker
                grid.mark(newMarker, en);

                // in case of refinement break
                if( newMarker > 0 ) break;
              }
              else if( (levelDiff == 0) && (nbMarker > 0) )
              {
                // get new marker
                const int newMarker = std::max(enMarker,0);
                // check whether we have to iterate once more
                finished = (enMarker == newMarker) ? finished : false;
                // mark entity with new marker
                grid.mark(newMarker, en);

                // in case of refinement break
                if( newMarker > 0 ) break;
              }
            }

          } // end intersections
        } // end element loop

        ++count;
        if(count > gridsize)
        {
          std::cerr << "makeNonConformity: Break Adaptation loop because not terminating! \n";
          break;
        }
      } // end while

      // output time if verbosity mode
      if(verbose)
      {
        std::cout << "Making non-conformity level took ";
        std::cout << timer.elapsed() << " seconds. \n";
      }
    } //  makeNonConformity

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_NONCONFORMITYLEVEL_HH


==> anc/xt-super/dune-fem/dune/fem/misc/petsc/CMakeLists.txt <==
dune_install(petsccommon.hh petscdofblock.hh petscdofmappings.hh
             petscghostarraybuilder.hh petscslavedofprovider.hh petscvector.hh)


==> anc/xt-super/dune-fem/dune/fem/misc/petsc/Makefile.am <==
# don't follow the full GNU-standard; we definitely need automake >= 1.5
AUTOMAKE_OPTIONS = foreign 1.5

petscdir =  $(includedir)/dune/fem/misc/petsc
petsc_HEADERS = petsccommon.hh petscdofblock.hh petscdofmappings.hh \
							  petscghostarraybuilder.hh \
								petscslavedofprovider.hh petscvector.hh

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/dune/fem/misc/petsc/petsccommon.hh <==
// vim: set expandtab ts=2 sw=2 sts=2:
#ifndef DUNE_FEM_PETSCCOMMON_HH
#define DUNE_FEM_PETSCCOMMON_HH

/*
 * This file should be the first include in every dune-fem-petsc related header
 * It contains some common code in order to deal with PETSc in a consistent, object oriented
 * fashion
 */

#include <string>
#include <iostream>

#include <dune/common/stdstreams.hh>
#include <dune/common/exceptions.hh>

#if HAVE_PETSC

  /*
   * This turns off PETSc logging of MPI calls. If it is on, PETSc redifines MPI functions as macros,
   * which breaks some code. E.g. MPI_Allreduce is redefined
   */
#define PETSC_HAVE_BROKEN_RECURSIVE_MACRO

#include <petsc.h>

namespace Dune
{

  namespace Petsc
  {
    // PETSc #defines VecType to be char* - this can cause problems with e.g. ALUGrid 1.50. So we #undef
    // it here and use a typedef instead. The following trick is really nasty, but conforming to the standard and
    // - most important of all - working :)
    typedef VecType
#undef VecType
    VecType;


#if HAVE_MPI
#define FEM_PETSC_COMM_DEFAULT  PETSC_COMM_WORLD
#else
#define FEM_PETSC_COMM_DEFAULT  PETSC_COMM_SELF
#endif

    /*
     * exceptions
     */
    class Exception : public Dune::Exception {};

    /*
     * types
     */
    typedef ::PetscErrorCode ErrorCode;



    /* The following 2 methods are needed to make the code work with the CHKERRQ
     * macro (which we want to use because it can print useful diagnostic output in
     * case of errors)
     */
    inline ErrorCode ErrorCheckHelper ( ErrorCode errorCode ) { CHKERRQ( errorCode ); return 0; }

    inline ErrorCode ErrorHandler ( MPI_Comm comm, int line, const char *function, const char *file,
#if PETSC_VERSION_MAJOR <= 3 && PETSC_VERSION_MINOR < 5
                                    const char *dir,
#endif
                                    ErrorCode errorCode, PetscErrorType p, const char *message, void *context )
    {
      std::ostringstream msgout;
      msgout << "PETSc Error in the PETSc function '" << function << "' at " << file << ":" << line << ":";

      const char *text;
      PetscErrorMessage( errorCode, &text, PETSC_NULL );
      if( text )
        msgout << " '" << text << "'. Error message: '" << message << "'";
      else
        msgout << " Unable to retrieve error text";

      DUNE_THROW( Exception, msgout.str() );

      return errorCode;
    }

    inline void ErrorCheck ( ErrorCode errorCode )
    {
      if( errorCode )
      {
        DUNE_THROW( Exception, "Generic PETSC exception" );
      }
    }

    /*
     * This should be called right after the initialization of the MPI manager. It expects the same arguments
     * as PetscInitialize
     */
    inline void initialize( const bool verbose, int &argc, char **&args, const char file[] = 0 , const char help[] = 0, bool ownHandler = true )
    {
      ::PetscInitialize( &argc, &args, file, help );

      if( ownHandler )
      {
        // set up our error handler
        if( verbose )
        {
          dverb << "INFORMATION: Setting up an own error handler for PETSc errors. If you want the default PETSc handler,\n"
                << "INFORMATION: set the last argument of Dune::Petsc::initialize(...) to 'false'.\n";
        }
        ::PetscPushErrorHandler( &ErrorHandler, 0 );
      }
    }

#if 0
    /*
     * This should be called right after the initialization of the MPI manager. It expects the same arguments
     * as PetscInitialize
     */
    inline void initialize( int *argc, char ***args, const char file[], const char help[], bool ownHandler = true )
    {
      ::PetscInitialize( argc, args, file, help );

      if( ownHandler )
      {
        // set up our error handler
        if( Dune::Fem::MPIManager::rank() == 0 )
        {
          std::cerr << "INFORMATION: Setting up an own error handler for PETSc errors. If you want the default PETSc handler,\n"
                    << "INFORMATION: set the last argument of Dune::Petsc::initialize(...) to 'false'.\n";
        }
        ::PetscPushErrorHandler( &ErrorHandler, 0 );
      }
    }
#endif

    /*
     * This should be called just before the termination of the program.
     */
    inline void finalize ()
    {
      // TODO: test here if we are using our own handler
      ::PetscPopErrorHandler();

      ::PetscFinalize();
    }

    /*
     * ==================================================
     * These are simple mappings to PETSc's C-routines. (Maybe some of them are not needed...).
     *
     * The PETSC_VERSION_... customizations are not very well tested yet
     */
    inline void KSPCreate ( KSP *inksp ) { ErrorCheck( ::KSPCreate( FEM_PETSC_COMM_DEFAULT, inksp ) ); }
    inline void KSPDestroy ( KSP *ksp ) {
#if PETSC_VERSION_MAJOR <= 3 && PETSC_VERSION_MINOR < 2
        ErrorCheck( ::KSPDestroy( *ksp ) );
#else
        ErrorCheck( ::KSPDestroy( ksp ) );
#endif // PETSC_PETSC_VERSION_MAJOR <= 3 && PETSC_VERSION_MINOR < 2
    }
    inline void KSPGetPC ( KSP ksp, PC *pc ) { ErrorCheck( ::KSPGetPC( ksp, pc ) ); }
    inline void KSPSetFromOptions ( KSP ksp ) { ErrorCheck( ::KSPSetFromOptions( ksp ) ); }
    inline void KSPSetType ( KSP ksp, const KSPType type ) { ErrorCheck( ::KSPSetType( ksp, type ) ); }
    inline void KSPGMRESSetRestart ( KSP ksp, PetscInt restart ) { ErrorCheck( ::KSPGMRESSetRestart( ksp, restart ) ); }
    inline void KSPView ( KSP ksp, PetscViewer viewer = PETSC_VIEWER_STDOUT_(FEM_PETSC_COMM_DEFAULT)  )
    {
      ErrorCheck( ::KSPView( ksp, viewer ) );
    }
    inline void KSPMonitorSet (KSP ksp, PetscErrorCode (*monitor)(KSP,PetscInt,PetscReal,void*),
#if PETSC_VERSION_MAJOR <= 3 && PETSC_VERSION_MINOR < 2
                               void *mctx,PetscErrorCode (*monitordestroy)(void*)
#else
                               void *mctx,PetscErrorCode (*monitordestroy)(void**)
#endif
                       )
    {
        ErrorCheck( ::KSPMonitorSet( ksp, monitor, mctx, monitordestroy ) );
    }
    inline void KSPGetIterationNumber( KSP ksp, PetscInt* its )
    { ErrorCheck( ::KSPGetIterationNumber( ksp, its ) ); }


#if PETSC_VERSION_MAJOR <= 3 && PETSC_VERSION_MINOR < 5
    inline void KSPSetOperators (KSP ksp, Mat Amat, Mat Pmat, MatStructure flag ) { ErrorCheck( ::KSPSetOperators( ksp, Amat, Pmat, flag ) ); }
#else
    inline void KSPSetOperators (KSP ksp, Mat Amat, Mat Pmat ) { ErrorCheck( ::KSPSetOperators( ksp, Amat, Pmat ) ); }
#endif
    inline void KSPSetTolerances ( KSP ksp, PetscReal rtol, PetscReal abstol, PetscReal dtol, PetscInt maxits )
      { ErrorCheck( ::KSPSetTolerances( ksp, rtol, abstol, dtol, maxits ) ); }
    inline void KSPSolve ( KSP ksp, Vec b, Vec x ) { ErrorCheck( ::KSPSolve( ksp, b, x ) ); }
    inline void KSPSetPC ( KSP ksp, PC pc ) { ErrorCheck( ::KSPSetPC( ksp, pc ) ); }

    // preconditioning
    inline void PCCreate  ( PC* pc) { ErrorCheck( ::PCCreate( FEM_PETSC_COMM_DEFAULT, pc ) ); }
    inline void PCDestroy ( PC* pc) {
#if PETSC_VERSION_MAJOR <= 3 && PETSC_VERSION_MINOR < 2
      ErrorCheck( ::PCDestroy( *pc ) );
#else
      ErrorCheck( ::PCDestroy( pc ) );
#endif
    }
    inline void PCSetType ( PC pc, const PCType type ) { ErrorCheck( ::PCSetType(  pc, type ) ); }
    inline void PCFactorSetLevels( PC pc, PetscInt level ) { ErrorCheck( ::PCFactorSetLevels(  pc, level ) ); }
    inline void PCFactorSetMatSolverPackage( PC pc, const MatSolverPackage type )
    {
      ErrorCheck( ::PCFactorSetMatSolverPackage(  pc, type ) );
    }
    inline void PCHYPRESetType( PC pc, const char* type )
    {
#if HAVE_PETSC_HYPRE
      ErrorCheck( ::PCHYPRESetType( pc, type ) );
#else
      DUNE_THROW( InvalidStateException, "HYPRE not found within PETSc, please re-configure!");
#endif
    }

    // matrix routines
    inline void MatAssemblyBegin ( Mat mat, MatAssemblyType type ) { ErrorCheck( ::MatAssemblyBegin( mat, type ) ); }
    inline void MatAssemblyEnd ( Mat mat, MatAssemblyType type ) { ErrorCheck( ::MatAssemblyEnd( mat, type ) ); }
    inline void MatCreate ( Mat *A ) { ErrorCheck( ::MatCreate( FEM_PETSC_COMM_DEFAULT, A) ); }
    inline void MatCreateBlockMat ( Mat *A, PetscInt m, PetscInt n, PetscInt bs, PetscInt nz, PetscInt* nnz )
    {
      ErrorCheck( ::MatCreateBlockMat( FEM_PETSC_COMM_DEFAULT, n, m, bs, nz, nnz, A) );
    }
    inline void MatDestroy ( Mat *A ) {
      #if PETSC_VERSION_MAJOR <= 3 && PETSC_VERSION_MINOR < 2
        ErrorCheck( ::MatDestroy( *A ) );
      #else
        ErrorCheck( ::MatDestroy( A ) );
      #endif // PETSC_PETSC_VERSION_MAJOR <= 3 && PETSC_VERSION_MINOR < 2
    }
    inline void MatSetUp( Mat mat )
    {
      ErrorCheck( ::MatSetUp(mat));
    }
    inline void MatSetUp( Mat mat, PetscInt bs, int nz )
    {
      if (bs == 1)
      {
        ErrorCheck( ::MatSeqAIJSetPreallocation(mat,nz,PETSC_NULL) );
        ErrorCheck( ::MatMPIAIJSetPreallocation(mat,nz,PETSC_NULL,nz/2,PETSC_NULL) );
      }
      else
      {
        ErrorCheck( ::MatSeqBAIJSetPreallocation(mat,bs,nz,PETSC_NULL) );
        ErrorCheck( ::MatMPIBAIJSetPreallocation(mat,bs,nz,PETSC_NULL,nz/2,PETSC_NULL) );
      }
      // the following seems not to work for block matrix
      ErrorCheck( ::MatSetOption(mat, MAT_NEW_NONZERO_ALLOCATION_ERR,PETSC_FALSE) );
      // the following only works for block matrix
      // but should be used with MAT_NEW_NONZERO_LOCATIONS...
      // ErrorCheck( ::MatSetOption(mat, MAT_USE_HASH_TABLE,PETSC_FALSE) );
      ErrorCheck( ::MatSetUp(mat));
    }
    inline void MatSetUp( Mat mat, PetscInt bs, const int *d_nnz, const int *o_nnz )
    {
      if (bs == 1)
      {
        ErrorCheck( ::MatSeqAIJSetPreallocation(mat,0,d_nnz ) );
        ErrorCheck( ::MatMPIAIJSetPreallocation(mat,0,d_nnz,5,o_nnz) );
      }
      else
      {
        ErrorCheck( ::MatSeqBAIJSetPreallocation(mat,bs,0,d_nnz ) );
        ErrorCheck( ::MatMPIBAIJSetPreallocation(mat,bs,0,d_nnz,5,PETSC_NULL) );
      }
      // see previous comments
      ErrorCheck( ::MatSetOption(mat, MAT_NEW_NONZERO_ALLOCATION_ERR,PETSC_FALSE) );
      ErrorCheck( ::MatSetUp(mat));
    }

    inline void MatGetOwnershipRange ( Mat mat, PetscInt *m, PetscInt* n ) { ErrorCheck( ::MatGetOwnershipRange( mat, m, n ) ); }
    inline void MatGetSize ( Mat mat, PetscInt *m, PetscInt* n ) { ErrorCheck( ::MatGetSize( mat, m, n ) ); }
    inline void MatMult  ( Mat mat, Vec x, Vec y ) { ErrorCheck( ::MatMult( mat, x, y ) ); }
    inline void MatSetBlockSize ( Mat A, PetscInt bs ) { ErrorCheck( ::MatSetBlockSize( A, bs ) ); }
    inline void MatSetSizes ( Mat A, PetscInt m, PetscInt n, PetscInt M, PetscInt N ) { ErrorCheck( ::MatSetSizes( A, m, n, M, N ) ); }
    inline void MatSetFromOptions ( Mat B ) { ErrorCheck( ::MatSetFromOptions( B ) ); }
    inline void MatSetType ( Mat mat, const MatType matype ) { ErrorCheck( ::MatSetType( mat, matype ) ); }
    inline void MatSetValue ( Mat v, PetscInt i, PetscInt j, PetscScalar va, InsertMode mode ) { ErrorCheck( ::MatSetValue( v, i, j, va, mode ) ); }
    inline void MatSetValues ( Mat mat, PetscInt m, const PetscInt idxm[], PetscInt n, const PetscInt idxn[], const PetscScalar v[], InsertMode addv )
      { ErrorCheck( ::MatSetValues( mat, m, idxm, n, idxn, v, addv ) ); }
    inline void MatGetValues ( Mat mat, PetscInt m, const PetscInt idxm[], PetscInt n, const PetscInt idxn[], PetscScalar v[] )
      { ErrorCheck( ::MatGetValues( mat, m, idxm, n, idxn, v ) ); }
    inline void MatView ( Mat mat, PetscViewer viewer ) { ErrorCheck( ::MatView( mat, viewer ) ); }
    inline void MatZeroEntries ( Mat mat ) { ErrorCheck( ::MatZeroEntries( mat ) ); }
    inline void PetscBarrier ( PetscObject obj ) { ErrorCheck( ::PetscBarrier( obj ) ); }
    inline void PetscFinalize () { ErrorCheck( ::PetscFinalize() ); }
    inline void PetscInitialize( int *argc, char ***args, const char file[], const char help[] ) { ErrorCheck( ::PetscInitialize( argc, args, file, help ) ); }
    inline void PetscViewerASCIIOpen ( MPI_Comm comm, const char name[], PetscViewer *lab ) { ErrorCheck( ::PetscViewerASCIIOpen( comm, name, lab ) ); }
    inline void PetscViewerDestroy ( PetscViewer *viewer ) {
      #if PETSC_VERSION_MAJOR <= 3 && PETSC_VERSION_MINOR < 2
        ErrorCheck( ::PetscViewerDestroy( *viewer ) );
      #else
        ErrorCheck( ::PetscViewerDestroy( viewer ) );
      #endif
    }
    inline void PetscViewerSetFormat ( PetscViewer viewer, PetscViewerFormat format ) { ErrorCheck( ::PetscViewerSetFormat( viewer, format ) ); }
    inline void VecAssemblyBegin ( Vec vec ) { ErrorCheck( ::VecAssemblyBegin( vec ) ); }
    inline void VecAssemblyEnd ( Vec vec ) { ErrorCheck( ::VecAssemblyEnd( vec ) ); }
    inline void VecAXPY ( Vec y, PetscScalar alpha, Vec x) { ErrorCheck( ::VecAXPY( y, alpha, x ) ); }
    inline void VecCopy ( Vec x, Vec y ) { ErrorCheck( ::VecCopy( x, y ) ); }
    inline void VecCreate ( Vec *vec ) { ErrorCheck( ::VecCreate( FEM_PETSC_COMM_DEFAULT, vec ) ); }
    inline void VecCreateGhost ( PetscInt n, PetscInt N, PetscInt nghost, const PetscInt ghosts[], Vec *vv )
      { ErrorCheck( ::VecCreateGhost( FEM_PETSC_COMM_DEFAULT, n, N, nghost, ghosts, vv ) ); }
    inline void VecDestroy ( Vec *v ) {
      #if PETSC_VERSION_MAJOR <= 3 && PETSC_VERSION_MINOR < 2
        ErrorCheck( ::VecDestroy( *v ) );
      #else
        ErrorCheck( ::VecDestroy( v ) );
      #endif // PETSC_PETSC_VERSION_MAJOR <= 3 && PETSC_VERSION_MINOR < 2
    }
    inline void VecDot ( Vec x, Vec y, PetscScalar *val ) { ErrorCheck( ::VecDot( x, y, val ) ); }
    inline void VecDuplicate ( Vec v, Vec *newv ) { ErrorCheck( ::VecDuplicate( v, newv ) ); }
    inline void VecGetLocalSize ( Vec x, PetscInt *size ) { ErrorCheck( ::VecGetLocalSize( x, size ) ); }
    inline void VecGetOwnershipRange ( Vec x, PetscInt *low, PetscInt *high ) { ErrorCheck( ::VecGetOwnershipRange( x, low, high ) ); }
    inline void VecGetSize ( Vec x, PetscInt *size ) { ErrorCheck( ::VecGetSize( x, size ) ); }
    inline void VecGetValues ( Vec x, PetscInt ni, const PetscInt ix[], PetscScalar y[] ) { ErrorCheck( ::VecGetValues( x, ni, ix, y ) ); }
    inline void VecGhostGetLocalForm ( Vec g, Vec *l ) { ErrorCheck( ::VecGhostGetLocalForm( g, l ) ); }
    inline void VecGhostRestoreLocalForm ( Vec g, Vec *l ) { ErrorCheck( ::VecGhostRestoreLocalForm( g, l ) ); }
    inline void VecGhostUpdateBegin ( Vec g, InsertMode insertmode, ScatterMode scattermode ) { ErrorCheck( ::VecGhostUpdateBegin( g, insertmode, scattermode ) ); }
    inline void VecGhostUpdateEnd ( Vec g, InsertMode insertmode, ScatterMode scattermode ) { ErrorCheck( ::VecGhostUpdateEnd( g, insertmode, scattermode ) ); }
    inline void VecNorm ( Vec x, NormType type, PetscReal *val ) { ErrorCheck( ::VecNorm( x, type, val ) ); }
    inline void VecScale ( Vec x, PetscScalar alpha ) { ErrorCheck( ::VecScale( x, alpha ) ); }
    inline void VecSet ( Vec x, PetscScalar alpha ) { ErrorCheck( ::VecSet( x, alpha ) ); }
    inline void VecSetFromOptions ( Vec vec ) { ErrorCheck( ::VecSetFromOptions( vec ) ); }
    inline void VecSetType ( Vec vec, const VecType method ) { ErrorCheck( ::VecSetType( vec, method ) ); }
    inline void VecSetSizes ( Vec v, PetscInt n, PetscInt N ) { ErrorCheck( ::VecSetSizes( v, n, N ) ); }
    inline void VecSetValue ( Vec v, int row, PetscScalar value, InsertMode mode ) { ErrorCheck( ::VecSetValue( v, row, value, mode ) ); }
    inline void VecView ( Vec vec, PetscViewer viewer ) { ErrorCheck( ::VecView( vec, viewer ) ); }

  } // namespace Petsc

} // namespace Dune

#endif // #if HAVE_PETSC

#endif // DUNE_FEM_PETSCCOMMON_HH


==> anc/xt-super/dune-fem/dune/fem/misc/petsc/petscdofblock.hh <==
// vim: set expandtab ts=2 sw=2 sts=2:
#ifndef DUNE_FEM_PETSCDOFBLOCK_HH
#define DUNE_FEM_PETSCDOFBLOCK_HH

#include <algorithm>
#include <memory>

#include <dune/fem/storage/envelope.hh>

#if HAVE_PETSC

#include <dune/fem/misc/petsc/petsccommon.hh>
#include <dune/fem/misc/petsc/petscvector.hh>

#include <dune/fem/io/streams/streams.hh>

namespace Dune
{

  namespace Fem
  {
    template < class PVector >
    class PetscDofBlock;

    /* ========================================
     * class PetscDofBlock::DofProxy
     * =======================================
     */
    template< class PVector >
    class PetscDofProxy
    {
    public:
      typedef PVector  PetscVectorType;
      typedef typename PetscDofBlock< PetscVectorType >::DofProxy  ThisType;
      typedef typename PetscDofBlock< PetscVectorType >::IndexType IndexType;

      static const unsigned int blockSize = PetscVectorType::blockSize;

      // This is needed to put DofProxies in STL (or STL-like) containers...
      PetscDofProxy ( PetscScalar s = 0 )
      : petscVector_( 0 ),
        blockIndex_( 0 ),
        indexInBlock_( 0 )
      {}

      // this is called by a friend
      PetscDofProxy ( PetscVectorType &petscVector, IndexType blockIndex, PetscInt indexInBlock )
      : petscVector_( &petscVector ),
        blockIndex_( blockIndex ),
        indexInBlock_( indexInBlock )
      {}

      // Does not change the value of the DoF which this proxy, but it assigns this proxy instance...
      void assign ( const ThisType &other )
      {
        petscVector_ = other.petscVector_;
        blockIndex_ = other.blockIndex_;
        indexInBlock_ = other.indexInBlock_;
      }

      const ThisType& operator= ( ThisType &other )
      {
        setValue( other.getValue() );
        return *this;
      }

      const ThisType& operator= ( PetscScalar val )
      {
        setValue( val );
        return *this;
      }

      const ThisType& operator*= ( const ThisType& other )
      {
        PetscScalar value = getValue() * other.getValue();
        setValue( value );
        return *this;
      }

      const ThisType& operator*= ( const PetscScalar scalar )
      {
        PetscScalar value = getValue() * scalar ;
        setValue( value );
        return *this;
      }

      const ThisType& operator+= ( const ThisType &other )
      {
        setValue( other.getValue(), ADD_VALUES );
        return *this;
      }

      const ThisType& operator+= ( const PetscScalar scalar )
      {
        setValue( scalar, ADD_VALUES );
        return *this;
      }

      const ThisType& operator-= ( const ThisType &other )
      {
        setValue( -other.getValue(), ADD_VALUES );
        return *this;
      }

      const ThisType& operator-= ( const PetscScalar scalar )
      {
        setValue( -scalar, ADD_VALUES );
        return *this;
      }

      // conversion operators
      operator PetscScalar () const
      {
        return valid() ? getValue() : PetscScalar( 0 );
      }

      bool valid() const { return bool( petscVector_ ); }

    protected:
      PetscScalar getValue () const
      {
        assert( valid() );
        PetscInt index = blockSize*petscVector().dofMapping().localSlaveMapping( blockIndex_ ) + indexInBlock_;
        PetscScalar ret;
        ::Dune::Petsc::VecGetValues( *petscVector().getGhostedVector(), 1, &index, &ret );
        return ret;
      }

      void setValue ( const PetscScalar &val, InsertMode mode = INSERT_VALUES )
      {
        PetscInt index = blockSize*petscVector().dofMapping().localSlaveMapping( blockIndex_ ) + indexInBlock_;
        ::Dune::Petsc::VecSetValue( *( petscVector().getGhostedVector() ), index, val, mode );
        petscVector().hasBeenModified();
      }

      PetscVectorType& petscVector ()
      {
        assert( petscVector_ );
        return *petscVector_;
      }

      const PetscVectorType& petscVector () const
      {
        assert( petscVector_ );
        return *petscVector_;
      }

      // data fields
      PetscVectorType *petscVector_;
      IndexType blockIndex_;
      PetscInt indexInBlock_;

    };


    // TODO: give this the same interface as Dune::Fem::ReferenceBlockVectorBlock?
    /* ========================================
     * class PetscDofBlock
     * =======================================
     */
    template< class PVector >
    class PetscDofBlock
    {
      typedef PetscDofBlock< PVector > ThisType;

    public:
      typedef PVector PetscVectorType;
      typedef typename PetscVectorType::PetscDofMappingType PetscDofMappingType;
      typedef typename PetscDofMappingType::IndexType IndexType;

      static const unsigned int blockSize = PetscVectorType::blockSize;

      typedef PetscDofProxy< PVector > DofProxy;
      class DofIterator;

      // Needed so that we can put this class in a Dune::Envelope
      typedef std::pair< PetscVectorType&, IndexType > UnaryConstructorParamType;

      // this is the ctor to be used
      PetscDofBlock ( PetscVectorType &petscVector, IndexType blockIndex )
      : petscVector_( petscVector ),
        blockIndex_( blockIndex )
      {}

      // this is the ctor to be used
      PetscDofBlock ( const PetscDofBlock& other )
      : petscVector_( other.petscVector_ ),
        blockIndex_( other.blockIndex_ )
      {}

      // ..or this one, which is semantically equivalent to the above ctor
      explicit PetscDofBlock ( UnaryConstructorParamType arg )
      : petscVector_( arg.first ),
        blockIndex_( arg.second )
      {}

      const PetscDofBlock& operator*= ( const PetscScalar value )
      {
        for( unsigned int i=0; i<blockSize; ++i )
          (*this)[ i ] *= value ;
        return *this;
      }

    private:
      PetscDofBlock ();
      // The standard copy ctor is okay... and needed.

    public:
      IndexType size() const { return blockSize; }

      DofProxy operator [] ( unsigned int index )
      {
        assert( index < blockSize );
        return DofProxy( petscVector_, blockIndex_, index );
      }

      const DofProxy operator [] ( unsigned int index ) const
      {
        assert( index < blockSize );
        return DofProxy( petscVector_, blockIndex_, index );
      }

    private:
      /*
       * data fields
       */
      PetscVectorType &petscVector_;
      IndexType blockIndex_;
    };

    //! proper implementation for InStreamInterface of the DofProxy
    //template< class Traits,  class PVector >
    template< class Traits,  class PVector >
    inline OutStreamInterface< Traits >&
      operator<< ( OutStreamInterface< Traits > &out,
                   const PetscDofProxy< PVector >& value )
    {
      // write to stream
      out << PetscScalar( value );
      return out;
    }

    //! proper implementation for InStreamInterface of the DofProxy
    //template< class Traits,  class PVector >
    template< class Traits,  class PVector >
    inline InStreamInterface< Traits >&
      operator>> ( InStreamInterface< Traits > &in,
                   PetscDofProxy< PVector > value )
    {
      PetscScalar val;
      // get value from stream
      in >> val;
      // write value to discrete function
      value = val;
      return in;
    }


    /*
     * This is almost a bidirectional iterator but does not completely satisfy the required
     * interface (see the C++2003 standard, 24.1.4) [no default ctor, no operator->].
     */

    /* ========================================
     * class PetscDofBlock::DofIterator
     * =======================================
     */
    template< class PVector >
    class PetscDofBlock< PVector >::DofIterator
    : public std::iterator< std::input_iterator_tag, PetscScalar >
    {
      typedef typename PetscDofBlock< PVector >::DofIterator ThisType;
      typedef PetscDofBlock< PVector > DofBlockType;

      typedef std::iterator< std::input_iterator_tag, PetscScalar > BaseType;

      // TODO: get rid of this! we don't like shared pointers. Own a real instance instead!
      typedef std::shared_ptr< DofBlockType > DofBlockSharedPointer;

    public:
      typedef PVector PetscVectorType;
      typedef typename DofBlockType::DofProxy value_type; // (this overrides the 2nd template parameter of BaseType...)

      // standard ctor
      DofIterator ( PetscVectorType &petscVector, unsigned int blockIndex, PetscInt indexInBlock = 0 )
      : petscVector_( petscVector ),
        blockIndex_( blockIndex ),
        indexInBlock_( indexInBlock )
      {
        // blockIndex == size denotes the end iterator
        assert( blockIndex <= petscVector_.dofMapping().size() );

        // Is this not the end iterator?
        if( blockIndex < petscVector_.dofMapping().size() )
        {
          resetBlockPtr();
        }
      }

      bool operator== ( const ThisType &other ) const
      {
        return blockIndex_ == other.blockIndex_ &&
               indexInBlock_ == other.indexInBlock_;
      }

      bool operator!= ( const ThisType &other ) const { return !this->operator==( other ); };

      value_type operator* () { return block()[ indexInBlock_]; }
      const value_type operator* () const { return block()[ indexInBlock_ ]; }

      // prefix increment
      ThisType& operator++ () { increment(); return *this; }

      // prefix decrement
      ThisType& operator-- () { decrement(); return *this; }

    private:
      // forbidden
      DofIterator ();

      PetscVectorType& petscVector () { return petscVector_; }

      void increment ()
      {
        ++indexInBlock_;
        if( static_cast< unsigned int >( indexInBlock_ ) >= DofBlockType::blockSize )
        {
          ++blockIndex_;
          indexInBlock_ = 0;
          if( static_cast< unsigned int >( blockIndex_ ) < petscVector().dofMapping().size() )
            resetBlockPtr();
        }
      }

      void decrement ()
      {
        assert( blockIndex_ > 0 );
        if( indexInBlock_ == 0 )
        {
          indexInBlock_ = DofBlockType::blockSize - 1;
          --blockIndex_;
          resetBlockPtr();
        }
        else
        {
          --blockIndex_;
        }
      }

      // TODO: iterator should own the block - _no_ new...
      void resetBlockPtr () { blockPtr_.reset( new DofBlockType( *petscVector().block( blockIndex_ ) ) ); }

      DofBlockType& block () const { return *blockPtr_.get(); }

      /*
       * data fields
       */
      PetscVectorType &petscVector_;
      unsigned int blockIndex_;
      PetscInt indexInBlock_;
      DofBlockSharedPointer blockPtr_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #if HAVE_PETSC

#endif // DUNE_FEM_PETSCDOFBLOCK_HH


==> anc/xt-super/dune-fem/dune/fem/misc/petsc/petscdofmappings.hh <==
// vim: set expandtab ts=2 sw=2 sts=2:
#ifndef DUNE_FEM_PETSCDOFMAPPING_HH
#define DUNE_FEM_PETSCDOFMAPPING_HH

#include <vector>
#include <utility>
#include <algorithm>
#include <iostream>


#include <dune/fem/space/finitevolume.hh>
#include <dune/fem/storage/vector.hh>
#include <dune/fem/function/vectorfunction.hh>
#include <dune/fem/misc/mpimanager.hh>

#if HAVE_PETSC

#include <dune/fem/misc/petsc/petsccommon.hh>
// #include <dune/fem/gridpart/common/persistentindexset.hh>

namespace Dune
{
  namespace Fem
  {


    /* =================================================
     * class PetscDofMappings
     *
     * This class implements 2 mappings what we need for PETSc integration.
     *
     * 1) The local slave mapping which maps local dune dof indices to the local indices the PETSc Vec. This mapping also
     * knows about slave dofs.
     *
     * 2) The global mapping, that maps local dune dof indices to global PETSc indices.
     *
     * =================================================
     */
    template< class SlaveDofs >
    class PetscDofMappings
      // : public PersistentIndexSetBase< typename SlaveDofs::GridPartType::GridType, PetscDofMappings<  SlaveDofs > >
    {
      typedef PetscDofMappings< SlaveDofs > ThisType;
      // typedef PersistentIndexSetBase< typename SlaveDofs::GridPartType::GridType, PetscDofMappings<  SlaveDofs > > BaseType;

    public:
      typedef SlaveDofs  SlaveDofsType;

      typedef std::vector< int >                       DofMappingType;
      typedef DofMappingType::size_type                IndexType;
      typedef typename DofMappingType::value_type      DofType;

      typedef PetscInt  GlobalDofType ;
      typedef DynamicVector< GlobalDofType >           GlobalDofMappingType ;

      PetscDofMappings ( SlaveDofs *slaveDofs )
        // : BaseType( slaveDofs->space().gridPart().grid() ),
      :   slaveDofs_( *slaveDofs ),
          numOwnedDofBlocks_( 0 ),
          numSlaveBlocks_( 0 ),
          processStartIndex_( 0 ),
          localSlaveMapping_(),
          globalDofMapping_(),
          sequence_( -1 )
      {
        // update dof mapping
        update();
      }

      bool update ()
      {
        slaveDofs_.rebuild();
        const int sequence = slaveDofs_.space().sequence();
        if( sequence_ != sequence )
        {
          initialize( slaveDofs_ );
          sequence_ = sequence ;
          return true ;
        }
        return false ;
      }


      GlobalDofType numOwnedDofBlocks () const { return numOwnedDofBlocks_; }

      GlobalDofType numSlaveBlocks () const { return numSlaveBlocks_; }

      GlobalDofType processStartIndex () const { return processStartIndex_; }

      size_t size () const { return localSlaveMapping_.size(); }

      const DofType& localSlaveMapping ( IndexType index ) const
      {
        return localSlaveMapping_[ index ];
      }

      const GlobalDofType& globalMapping ( const IndexType index ) const
      {
        return globalDofMapping_[ index ];
      }

      // is the dof with global DUNE index 'i' a slave dof?
      bool isSlave ( IndexType i ) const
      {
        return static_cast< int >( localSlaveMapping( i ) ) >= numOwnedDofBlocks();
      }


      ///////////////////////////////////////////////
      //  interface methods for PersistentIndexSet
      ///////////////////////////////////////////////
      template < class Stream >
      void write( const Stream& ) const {}

      template < class Stream >
      void read( const Stream& ) {}

      void resize () { update (); }
      bool compress() { return update (); }

    private:
      ////////////////////////////////
      // forbidden methods
      ////////////////////////////////
      PetscDofMappings ();
      PetscDofMappings ( const ThisType& );
      PetscDofMappings& operator= ( const ThisType& );

      /*
       * private methods
       */
      template< typename SlaveDofProvider >
      void initializeMappings ( SlaveDofProvider& slaveDofs )
      {
        // How the local slave mapping is build:
        // Let s_1 < ... < s_n be the slave dof indices (as given by the slaveDofs object) and let
        // d_1 < ... < d_m be the dof indices of dofs that are owned by this proces. Petsc thinks of slave dofs as
        // dofs in a PETSc Vec 'behind the array'. So the local slave mapping is now simply a vector with the following
        // components:
        //    d_1, d_2, ..., d_n, s_1, s_2, ..., s_n

        typedef typename SlaveDofProvider :: DiscreteFunctionSpaceType  SpaceType;
        const SpaceType& space = slaveDofs.space();

        #ifndef NDEBUG
          int ownedDofBlocks = 0;
        #endif

        localSlaveMapping_.resize( space.blockMapper().size(), -1 );
        globalDofMapping_.resize( space.blockMapper().size(), 0 );

        // global dof index
        GlobalDofType index = processStartIndex_ ;
        for( int slave = 0, i = 0; slave < slaveDofs.size(); ++slave )
        {
          const int nextSlave = slaveDofs[ slave ];
          for(; i < nextSlave; ++i )
          {
            localSlaveMapping_[ i ] = i - slave;
            globalDofMapping_[ i ] = index++;

            #ifndef NDEBUG
              ++ownedDofBlocks;
            #endif
          }

          // omit the last slave
          if( static_cast< size_t >( i ) == localSlaveMapping_.size() )
            break;

          assert( static_cast< size_t >( i ) < localSlaveMapping_.size() );
          // skip the slave dof
          localSlaveMapping_[ i ] = numOwnedDofBlocks_ + slave;
          globalDofMapping_[ i ] = 0;
          ++i;
        }

        #ifndef NDEBUG
          checkDofMappingConsistency();
        #endif
        assert( numOwnedDofBlocks_ == ownedDofBlocks );

        typedef typename SpaceType :: template ToNewDimRange< 1 > :: Type DofSpaceType ;

        if( space.continuous() )
        {
          typedef DofSpaceType GlobalDofSpaceType ;
          GlobalDofSpaceType dofSpace( space.gridPart() );

          // store global dofs as a discrete function to use the already
          // built communication patterns to sum up the global dofs
          // which in this case simply sets the global numbers of the dofs
          // from the other ranks (we have to use the space's range field type)
          VectorDiscreteFunction< GlobalDofSpaceType, GlobalDofMappingType  >
            dofMappingFunc( "globalDofs", dofSpace, globalDofMapping_ );

          // do communication
          dofMappingFunc.communicate();
        }
        else
        {
          // for discontinuous solution we only need one dof per element --> FV space
          typedef FiniteVolumeSpace< typename DofSpaceType :: FunctionSpaceType,
                                     typename DofSpaceType :: GridPartType >  GlobalDofSpaceType ;
          GlobalDofSpaceType dofSpace( space.gridPart() );

          // store global dofs as a discrete function to use the already
          // built communication patterns to sum up the global dofs
          // which in this case simply sets the global numbers of the dofs
          // from the other ranks (we have to use the space's range field type)
          VectorDiscreteFunction< GlobalDofSpaceType, GlobalDofMappingType  >
            dofMappingFunc( "globalDofs", dofSpace, globalDofMapping_ );

          // do communication
          dofMappingFunc.communicate();
        }
      }

      void initialize ( const SlaveDofsType& slaveDofs )
      {
        numSlaveBlocks_    = slaveDofs.size() - 1;
        numOwnedDofBlocks_ = slaveDofs.space().blockMapper().size() - numSlaveBlocks_;

        // start with index 0 (use unsigned long as buffers)
        unsigned long processStartIndex = 0;
        unsigned long numOwnedDofBlocks = numOwnedDofBlocks_;

        // initialize count start index for each process
        MPI_Exscan( &numOwnedDofBlocks, &processStartIndex, 1, MPI_UNSIGNED_LONG, MPI_SUM, PETSC_COMM_WORLD );

        // store my start index
        processStartIndex_ = processStartIndex ;

        initializeMappings( slaveDofs );

        #ifndef NDEBUG
          checkSlaveConsistency( slaveDofs );
        #endif
      }

      //////////////////////////////////////////
      // Methods for consistency checking, only used when NDEBUG is not set
      //////////////////////////////////////////
      template< typename SlavesType >
      void checkSlaveConsistency ( const SlavesType& slaves ) const
      {
        for( size_t i = 0; i < size(); ++i )
        {
          assert( isSlave( i ) == slaves.isSlave( i ) );
        }
      }

      void checkDofMappingConsistency () const
      {
        // Check if the dof mapping is bijective and valid. This piece of code does not strive to be
        // efficient...
        std::map< DofType, bool > buf;
        for( std::vector< int >::const_iterator it = localSlaveMapping_.begin(); it != localSlaveMapping_.end(); ++it )
        {
          if( *it < 0 )
          {
            std::cerr << "localSlaveMapping_ has not been initialized completely on rank " << MPIManager::rank() << std::endl;
            assert( false );
          }

          if( buf.find( *it ) != buf.end() )
          {
            std::cerr << *it << " was found more than once in localSlaveMapping_ (on rank " << MPIManager::rank() << ")\n";
            assert( false );
          }
          else
          {
            buf[ *it ] = true;
          }
        }
      }

      ////////////////////////////////
      // data fields
      ////////////////////////////////
      SlaveDofsType&  slaveDofs_;         // reference to slave dofs
      GlobalDofType   numOwnedDofBlocks_; // number of blocks where this proc is master
      GlobalDofType   numSlaveBlocks_;    // number of slave blocks
      GlobalDofType   processStartIndex_; // Start index of this process' portion of the PETSc Vec.
      DofMappingType  localSlaveMapping_; // local mapping (used for Discrete Function)
      GlobalDofMappingType globalDofMapping_; // global mapping (needed for matrices)
      int sequence_ ;                     // sequence number of adaptive grid
    };

  } // namespace Fem

} // namespace Dune

#endif // #if HAVE_PETSC

#endif // DUNE_FEM_PETSCDOFMAPPING_HH


==> anc/xt-super/dune-fem/dune/fem/misc/petsc/petscghostarraybuilder.hh <==
// vim: set expandtab ts=2 sw=2 sts=2:
#ifndef DUNE_FEM_PETSCGHOSTARRAYBUILDER_HH
#define DUNE_FEM_PETSCGHOSTARRAYBUILDER_HH

#include <dune/grid/common/datahandleif.hh>

#include <dune/fem/misc/mpimanager.hh>

#if HAVE_PETSC

#include <dune/fem/misc/petsc/petsccommon.hh>
#include <dune/fem/misc/petsc/petscdofmappings.hh>
#include <dune/fem/misc/petsc/petscslavedofprovider.hh>


namespace Dune
{

  namespace Fem
  {

    /*
     * forward declarations
     */
    template< typename, typename > class PetscDofCommunicator;



    /* =================================================
     * class PetscGhostArrayBuilder
     *
     * This class is responsable to build the array of indices that indicates the position
     * of ghost dofs in the PETSc vec. Once an instance is initialized properly, one can
     * access the array using array()
     * =================================================
     */
    template< typename SlaveProvider, typename PDofMapping >
    class PetscGhostArrayBuilder
    {
      typedef PetscGhostArrayBuilder< SlaveProvider, PDofMapping > ThisType;

      typedef std::vector< std::pair< int, int > > StorageType;
      struct StorageSort
      {
        template< typename IT > bool operator () ( IT a, IT b ) { return a.first < b.first; }
      };

    public:
      typedef SlaveProvider SlaveProviderType;
      typedef typename SlaveProviderType::DiscreteFunctionSpaceType DiscreteFunctionSpaceType;
      typedef PDofMapping PetscDofMappingType;
      typedef PetscInt value_type;
      static const int blockSize = DiscreteFunctionSpaceType::localBlockSize;


      explicit PetscGhostArrayBuilder ( SlaveProviderType& slaveDofs,
                                        PetscDofMappingType& petscDofMapping )
      : array_( 0 ),
        arrayNeedsUpdate_( true )
      {
        if( slaveDofs.space().gridPart().comm().size() > 1 ) // YaspGrid and lagrange polorder = 2 fails unless we skip this in serial code
        {
          try
          {
            PetscDofCommunicator< DiscreteFunctionSpaceType, ThisType > handle( slaveDofs.space(), petscDofMapping, *this );
            slaveDofs.space().gridPart().communicate( handle, DiscreteFunctionSpaceType::GridPartType::indexSetInterfaceType, ForwardCommunication );
          }
          catch( const Dune::Exception &e )
          {
            std::cerr << e << std::endl;
            std::cerr << "Exception thrown in: " << __FILE__ << " line: " << __LINE__ << std::endl;
            abort();
          }
        }

        // TODO: This is a corner case, but it might be possible that
        // everything works fine but this assertion fails
        //
        // the test is being removed because it does not work correctly with
        // dg spaces - needs to be modified first
        // assert( !hasDuplicatedGhosts());
      }

      ~PetscGhostArrayBuilder ()
      {
        delete[] array_;
      }

      void clear ()
      {
        vector_.clear();
        arrayNeedsUpdate_ = true;
      }

      bool hasDuplicatedGhosts () const
      {
        std::map< int, bool > map;
        for( StorageType::const_iterator it = vector_.begin(); it != vector_.end(); ++it )
        {
          if( map.find( it->second ) != map.end() )
            std::cerr << it->second << " found more than once on rk " << MPIManager::rank() << "\n";

          map[ it->second ] = true;
        }
        return ( map.size() < vector_.size() );
      }

      value_type* array ()
      {
        updateArray();
        return array_;
      }

      value_type* array () const
      {
        updateArray();
        return array_;
      }

      const value_type& operator[] ( size_t i ) const { return vector_[ i ].second; }

      value_type& operator[] ( size_t i )
      {
        arrayNeedsUpdate_ = true;
        return vector_[ i ].second;
      }

      void push_back ( int index, int value )
      {
        vector_.push_back( std::make_pair( index, value ) );
        arrayNeedsUpdate_ = true;
      }

      size_t size () const { return vector_.size(); }

    private:
      PetscGhostArrayBuilder ( const ThisType& );
      ThisType& operator= ( const ThisType & );
      PetscGhostArrayBuilder ();

      void updateArray () const
      {
        if( arrayNeedsUpdate_ )
        {
          delete[] array_;
          array_ = new value_type[ blockSize * size() ];
          std::sort( vector_.begin(), vector_.end(), StorageSort() );
          for( size_t block = 0; block < size(); ++block )
          {
            for( size_t inBlock = 0; inBlock < static_cast< size_t >( blockSize ); ++inBlock )
            {
              array_[ block*blockSize + inBlock ] = ( vector_[ block ].second ) * blockSize + inBlock;
            }
          }
          arrayNeedsUpdate_ = false;
        }
      }


      mutable StorageType vector_;
      mutable value_type *array_;
      mutable bool arrayNeedsUpdate_;
    };

    /* =================================================
     * class PetscDofCommunicator
     *
     * This is a helper class for PetscGhostArrayBuilder which is responsable for the
     * communication necessary to build the ghost array.
     * =================================================
     */
    template< typename DFSpace, typename PGhostArrayBuilder >
    class PetscDofCommunicator
    : public CommDataHandleIF< PetscDofCommunicator< DFSpace, PGhostArrayBuilder >, int >
    {
      typedef PetscDofCommunicator< DFSpace, PGhostArrayBuilder > ThisType;
      typedef CommDataHandleIF< PetscDofCommunicator< DFSpace, PGhostArrayBuilder >, int > BaseType;

    public:

      typedef PGhostArrayBuilder PetscGhostArrayBuilderType;
      typedef DFSpace DiscreteFunctionSpaceType;
      typedef typename BaseType::DataType DataType;
      typedef PetscSlaveDofProvider< DiscreteFunctionSpaceType > PetscSlaveDofProviderType ;
      typedef typename PetscSlaveDofProviderType :: PetscDofMappingType PetscDofMappingType;
      typedef typename DiscreteFunctionSpaceType::BlockMapperType BlockMapperType;

      /*
       * methods
       */
      PetscDofCommunicator ( const DiscreteFunctionSpaceType &space,
                             PetscDofMappingType &petscDofMapping,
                             PetscGhostArrayBuilderType& ghostArrayBuilder )
      : space_( space ),
        mapper_( space_.blockMapper() ),
        petscDofMapping_( petscDofMapping ),
        ghostArrayBuilder_( ghostArrayBuilder ),
        duplicates_()
      {}

      bool contains ( int dim, int codim ) const
      {
        return mapper_.contains( codim );
      }

      bool fixedsize ( int dim, int codim ) const
      {
        return false;
      }

      template< typename MessageBuffer, typename Entity >
      void gather ( MessageBuffer &buffer, const Entity &entity ) const
      {
        const int numDofs = mapper_.numEntityDofs( entity );
        int counter = 0;
        std::vector< int > slaveDofsWithIndex( 2*numDofs, -1 );

        std::vector< size_t > globalDofs;
        globalDofs.resize( numDofs );
        AssignFunctor< std::vector< size_t> >  functor( globalDofs );
        mapper_.mapEachEntityDof( entity, functor );

        for( int i = 0; i < numDofs; ++i )
        {
          size_t &dof = globalDofs[i];
          assert( size_t( dof ) < petscDofMapping_.size() );
          const int petscDof = petscDofMapping_.localSlaveMapping( dof );

          // does this process own the dof?
          if( petscDof < petscDofMapping_.numOwnedDofBlocks() )
          {
            const int petscGlobalDof = petscDofMapping_.processStartIndex() + petscDof;

            // write the entity dof index and the PETSc dof
            slaveDofsWithIndex[ counter++ ] = i;
            slaveDofsWithIndex[ counter++ ] = petscGlobalDof;
          }
        }
        assert( counter % 2 == 0 );

        // write the number of communicated slave dofs first
        buffer.write( counter );

        assert( size_t( counter ) <= slaveDofsWithIndex.size() );
        for( int i = 0; i < counter; ++i )
        {
          assert( slaveDofsWithIndex[ i ] != -1 );
          buffer.write( slaveDofsWithIndex[ i ] );
        }
      }

      template< typename MessageBuffer, typename EntityType >
      void scatter ( MessageBuffer &buffer, const EntityType &entity, size_t n )
      {
        bool isDuplicate = false;
        int idx = space_.indexSet().index(entity);
        if (duplicates_.find(idx) != duplicates_.end())
          isDuplicate = true;
        else
          duplicates_.insert(idx);

        int twiceNumSlaveDofs;
        buffer.read( twiceNumSlaveDofs );

        assert( twiceNumSlaveDofs % 2 == 0 );
        assert( static_cast< size_t >( twiceNumSlaveDofs ) + 1 == n );
        assert( twiceNumSlaveDofs + 1 == int( n ) );


        const int numDofs = mapper_.numEntityDofs( entity );
        std::vector< size_t > globalDofs;
        globalDofs.resize( numDofs );
        AssignFunctor< std::vector< size_t> >  functor( globalDofs );
        mapper_.mapEachEntityDof( entity, functor );

        for( size_t i = 0; i < size_t( twiceNumSlaveDofs/2 ); ++i )
        {
          int petscDof, index;
          buffer.read( index );

          size_t &globalDof = globalDofs[ index ];
          assert( petscDofMapping_.isSlave( globalDof ) );

          buffer.read( petscDof );
          if ( !isDuplicate )
            ghostArrayBuilder_.push_back( globalDof, petscDof );
        }
      }

      //! return local dof size to be communicated
      template< typename Entity >
      size_t size ( const Entity &entity ) const
      {
        size_t size = 0;

        const int numDofs = mapper_.numEntityDofs( entity );

        std::vector< size_t > globalDofs;
        globalDofs.resize( numDofs );
        AssignFunctor< std::vector< size_t> >  functor( globalDofs );
        mapper_.mapEachEntityDof( entity, functor );

        for( int i = 0; i < numDofs; ++i )
        {
          if( !petscDofMapping_.isSlave( globalDofs[i] ) )
            ++size;
        }
        assert( size == 0 || size == size_t( numDofs ) );

        return 2*size + 1;
      }

    private:
      PetscDofCommunicator ();
      PetscDofCommunicator ( const ThisType& );
      ThisType operator= ( const ThisType& );


      const DiscreteFunctionSpaceType &space_;
      const BlockMapperType &mapper_;
      PetscDofMappingType &petscDofMapping_;
      PetscGhostArrayBuilderType& ghostArrayBuilder_;
      std::set<int> duplicates_;

    };


  } // namespace Fem

} // namespace Dune

#endif // #if HAVE_PETSC

#endif // DUNE_FEM_PETSCGHOSTARRAYBUILDER_HH


==> anc/xt-super/dune-fem/dune/fem/misc/petsc/petscslavedofprovider.hh <==
// vim: set expandtab ts=2 sw=2 sts=2:
#ifndef DUNE_FEM_PETSCSLAVEDOFPROVIDER_HH
#define DUNE_FEM_PETSCSLAVEDOFPROVIDER_HH

#include <dune/fem/function/common/scalarproducts.hh>


#if HAVE_PETSC

#include <dune/fem/misc/petsc/petsccommon.hh>
#include <dune/fem/misc/petsc/petscdofmappings.hh>


namespace Dune
{

  namespace Fem
  {

    /* =================================================
     * class PetscSlaveDofProvider
     * =================================================
     */
    template< typename DFSpace >
    class PetscSlaveDofProvider : public SlaveDofsProvider< DFSpace >
    {
    public:
      typedef DFSpace DiscreteFunctionSpaceType;

      typedef PetscSlaveDofProvider< DiscreteFunctionSpaceType > ThisType;
      typedef SlaveDofsProvider< DiscreteFunctionSpaceType >     BaseType;
    protected:
      using BaseType :: space_;
      using BaseType :: slaveDofs_;

    public:
      typedef typename DiscreteFunctionSpaceType :: BlockMapperType  BlockMapperType;
      typedef SlaveDofs< DiscreteFunctionSpaceType, BlockMapperType > SlaveDofsType;


      // type of communication manager object which does communication
      typedef PetscDofMappings< SlaveDofsType >  PetscDofMappingType;
      typedef SingletonList< SlaveDofsType*, PetscDofMappingType > PetscDofMappingProviderType;

      explicit PetscSlaveDofProvider ( const DiscreteFunctionSpaceType &space )
      : BaseType( space ),
        dofMapping_( PetscDofMappingProviderType::getObject( slaveDofs_ ) )
      {
      }

      //! destructor
      ~PetscSlaveDofProvider()
      {
        // free mapping
        PetscDofMappingProviderType::removeObject( dofMapping_ );
      }

      const PetscDofMappingType& dofMapping() const { return dofMapping_; }
      PetscDofMappingType& dofMapping() { return dofMapping_; }

    protected:
      // the globally unique dof mapping
      PetscDofMappingType& dofMapping_;
    };


  } // namespace Fem

} // namespace Dune

#endif // #if HAVE_PETSC

#endif // DUNE_FEM_PETSCSLAVEDOFPROVIDER_HH


==> anc/xt-super/dune-fem/dune/fem/misc/petsc/petscvector.hh <==
// vim: set expandtab ts=2 sw=2 sts=2:
#ifndef DUNE_FEM_PETSCVECTOR_HH
#define DUNE_FEM_PETSCVECTOR_HH

#include <dune/fem/storage/envelope.hh>

#if HAVE_PETSC

#include <dune/fem/misc/petsc/petsccommon.hh>
#include <dune/fem/misc/petsc/petscslavedofprovider.hh>
#include <dune/fem/misc/petsc/petscghostarraybuilder.hh>
#include <dune/fem/misc/petsc/petscdofmappings.hh>
#include <dune/fem/misc/petsc/petscdofblock.hh>


namespace Dune
{

  namespace Fem
  {

    // forward declarations
    template< typename >      class PetscDofBlock;
    template< typename >      class PetscDofProxy;
    template< class DFSpace > class PetscVector;

    /*! ManagedDofStorage for PetscDiscreteFunction using PetscVector */
    template < class DiscreteFunctionSpace, class Mapper >
    class PetscManagedDofStorage
      : public ManagedDofStorageImplementation< typename DiscreteFunctionSpace :: GridType,
                                                Mapper,
                                                PetscVector< DiscreteFunctionSpace > >
    {
      typedef typename DiscreteFunctionSpace :: GridType GridType;
      typedef PetscSlaveDofProvider< DiscreteFunctionSpace > PetscSlaveDofProviderType;
      typedef Mapper MapperType ;
      typedef PetscVector< DiscreteFunctionSpace > DofArrayType ;
      typedef ManagedDofStorageImplementation< GridType, MapperType, DofArrayType >  BaseType;
    protected:
      DofArrayType myArray_;
    public:
      //! Constructor of ManagedDofStorageImpl, only to call from DofManager
      PetscManagedDofStorage( const DiscreteFunctionSpace& space,
                              const MapperType& mapper,
                              const std::string& name )
        : BaseType( space.grid(), mapper, name, myArray_ ),
          myArray_( space )
      {
      }
    };


    /*! specialization of SpecialArrayFeatures for PetscVector
     * dealing with the strange PetscVec */
    template< class DFS >
    struct SpecialArrayFeatures< PetscVector< DFS > >
    {
      typedef PetscVector< DFS >  ArrayType ;
      /** \brief value type of array, i.e. double */
      typedef typename ArrayType :: value_type ValueType;

      /** \brief return used memory size of Array */
      static size_t used(const ArrayType & array)
      {
        return array.size() * sizeof(ValueType);
      }

      /** \brief set memory overestimate factor, here does nothing */
      static void setMemoryFactor(ArrayType & array, const double memFactor)
      {
        // do nothing here
      }

      /** \brief move memory blocks backwards */
      static void memMoveBackward(ArrayType& array, const int length,
                                  const int oldStartIdx, const int newStartIdx)
      {
        DUNE_THROW(NotImplemented,"memMoveBackward is to be implemented");
      }

      /** \brief move memory blocks forward */
      static void memMoveForward(ArrayType& array, const int length,
                                 const int oldStartIdx, const int newStartIdx)
      {
        DUNE_THROW(NotImplemented,"memMoveForward is to be implemented");
      }

      static void assign( ArrayType& array, const int newIndex, const int oldIndex )
      {
        /*
        typedef typename ArrayType :: DofBlockPtrType DofBlockPtrType;
        DofBlockPtrType newBlock = array.block( newIndex );
        DofBlockPtrType oldBlock = array.block( oldIndex );

        const unsigned int blockSize = ArrayType :: blockSize;
        for( unsigned int i = 0; i < blockSize; ++i )
          (*newBlock)[ i ] = (*oldBlock)[ i ];
          */
      }
    };


    /* ========================================
     * class PetscVector
     * =======================================
     */
    /*
     * This encapsules a PETSc Vec with ghosts.
     * Some conceptual explanations:
     *  The PETSc vector, as modelled by this class, consists of three parts:
     *  1) the whole PETSc vector, which might be distributed across several MPI processes.
     *     We call this the _global vector_
     *  2) Each process holds a portion of this global vector, we call this part the
     *     _process vector_.
     *  3) And there is a representation of the process vector, which also has 'ghost dof blocks'.
     *     We call this represenation the _ghosted vector_.
     */
    template< class DFSpace >
    class PetscVector
    {
      typedef PetscVector< DFSpace > ThisType;
      friend class PetscDofBlock< ThisType >;
      friend class PetscDofBlock< const ThisType >;
      friend class PetscDofProxy< ThisType >;
      friend class PetscDofProxy< const ThisType >;
    public:
      typedef PetscSlaveDofProvider< DFSpace > PetscSlaveDofsType;
      typedef PetscScalar  value_type ;
      typedef Vec  DofContainerType;

      static const int blockSize = DFSpace :: localBlockSize;
      typedef typename PetscSlaveDofsType :: PetscDofMappingType  PetscDofMappingType;

      typedef PetscDofBlock< ThisType >                       DofBlockType;
      typedef PetscDofBlock< const ThisType >                 ConstDofBlockType;
      typedef typename DofBlockType::DofIterator              DofIteratorType;
      typedef typename ConstDofBlockType::DofIterator         ConstDofIteratorType;
      typedef Envelope< DofBlockType >                        DofBlockPtrType;
      typedef Envelope< ConstDofBlockType >                   ConstDofBlockPtrType;
      typedef typename DofBlockType::IndexType                IndexType;

      typedef DofIteratorType       IteratorType;
      typedef ConstDofIteratorType  ConstIteratorType;
      typedef typename DFSpace::RangeFieldType FieldType;
      typedef int  SizeType;

      typedef typename DFSpace::template CommDataHandle<void>::OperationType CommunicationOperationType;

      PetscVector ( const DFSpace& dfSpace )
      : petscSlaveDofs_( dfSpace ),
        memorySequence_( 0 ),
        sequence_( 0 ),
        communicateFlag_( false ),
        localSize_( 0 ),
        numGhosts_( 0 )
      {
        static_assert( CommunicationOperationType::value == DFCommunicationOperation::copy ||
                            CommunicationOperationType::value == DFCommunicationOperation::add,
                            "only copy/add are available communication operations for petsc");
        // init vector
        init();
      }

      // TODO: think about sequence overflows...
      PetscVector ( const ThisType &other )
      : petscSlaveDofs_( other.petscSlaveDofs_.space() ),
        memorySequence_( 0 ),
        sequence_( 0 ),
        communicateFlag_( false ),
        localSize_( other.localSize_ ),
        numGhosts_( other.numGhosts_ )
      {
        // assign vectors
        assign( other );
      }

      ~PetscVector ()
      {
        // destroy vectors
        removeObj();
      }

      size_t size () const { return dofMapping().size(); }
     //     static_cast< size_t >( localSize_ + numGhosts_ ) / blockSize; }

      void resize( const size_t newsize )
      {
        /*
        std::vector< double > values( dofMapping().size() );
        typedef typename std::vector< double > :: iterator  iterator ;

        const DofIteratorType end = dend ();
        iterator value = values.begin();
        for( DofIteratorType it = dbegin(); it != end ; ++ it, ++value )
        {
          if( value == values.end() ) break ;
          assert( value != values.end() );
          *value = *it ;
        }
        */

        // TODO: keep old data stored in current vector
        // remove old vectors
        removeObj();

        // initialize new
        init();

        /*
        const size_t vsize = std::min( values.size(), size() );
        DofIteratorType it = dbegin();
        for( size_t i=0; i<vsize; ++ i, ++ it )
          *it = values[ i ];
        */

        hasBeenModified ();
      }

      void reserve( const size_t capacity )
      {
        resize( capacity );
      }

      void hasBeenModified () { ++sequence_; }

      void communicate ()
      {
        communicateFlag_ = true;
      }

      // accessors for the underlying PETSc vectors
      Vec* getVector ()
      {
        communicateIfNecessary();
        return &vec_;
      }

      const Vec* getVector () const
      {
        communicateIfNecessary();
        return &vec_;
      }

      // accessors for the underlying PETSc vectors
      Vec& array ()
      {
        communicateIfNecessary();
        return vec_;
      }

      const Vec& array () const
      {
        communicateIfNecessary();
        return vec_;
      }

      Vec* getGhostedVector ()
      {
        communicateIfNecessary();
        return &ghostedVec_;
      }

      const Vec* getGhostedVector () const
      {
        communicateIfNecessary();
        return &ghostedVec_;
      }

      // force communication _now_
      void communicateNow () const
      {
        communicateFlag_ = true;
        ++sequence_;
        communicateIfNecessary();
      }

      DofBlockType operator[] ( const IndexType index ) { return DofBlockType( *this,index ); }
      ConstDofBlockType operator[] ( const IndexType index ) const { return DofBlockType( *this,index ); }

      ConstDofBlockPtrType block ( IndexType index ) const { return blockPtr( index ); }
      DofBlockPtrType block ( IndexType index ) { return blockPtr( index ); }

      DofBlockPtrType blockPtr ( IndexType index )
      {
        assert( index < dofMapping().size() );
        return DofBlockPtrType( typename DofBlockType::UnaryConstructorParamType( *this, index ) );
      }

      ConstDofBlockPtrType blockPtr ( IndexType index ) const
      {
        assert( index < dofMapping().size() );
        return ConstDofBlockPtrType( typename ConstDofBlockType::UnaryConstructorParamType( *this, index ) );
      }

      DofIteratorType dbegin () { return DofIteratorType( *this, 0, 0 ); }
      ConstDofIteratorType dbegin () const { return ConstDofIteratorType( *this, 0, 0 ); }
      DofIteratorType dend() { return DofIteratorType( *this, dofMapping().size() ); }
      ConstDofIteratorType dend() const { return ConstDofIteratorType( *this, dofMapping().size() ); }

      DofIteratorType begin () { return DofIteratorType( *this, 0, 0 ); }
      ConstDofIteratorType begin () const { return ConstDofIteratorType( *this, 0, 0 ); }
      DofIteratorType end() { return DofIteratorType( *this, dofMapping().size() ); }
      ConstDofIteratorType end() const { return ConstDofIteratorType( *this, dofMapping().size() ); }

      void clear ()
      {
        ::Dune::Petsc::VecSet( *getVector(), 0. );
        updateGhostRegions();
        vectorIsUpToDateNow();
      }

      PetscScalar operator* ( const ThisType &other ) const
      {
        PetscScalar ret;
        ::Dune::Petsc::VecDot( *getVector(), *other.getVector(), &ret );
        return ret;
      }

      const ThisType& operator+= ( const ThisType &other )
      {
        ::Dune::Petsc::VecAXPY( *getVector(), 1., *other.getVector() );
        updateGhostRegions();
        vectorIsUpToDateNow();
        return *this;
      }

      const ThisType& operator-= ( const ThisType &other )
      {
        ::Dune::Petsc::VecAXPY( *getVector(), -1., *other.getVector() );
        updateGhostRegions();
        vectorIsUpToDateNow();
        return *this;
      }

      const ThisType& operator*= ( PetscScalar scalar )
      {
        ::Dune::Petsc::VecScale( *getVector(), scalar );
        updateGhostRegions();
        vectorIsUpToDateNow();
        return *this;
      }

      const ThisType& operator/= ( PetscScalar scalar )
      {
        assert( scalar != 0 );
        return this->operator*=( 1./scalar );
      }

      void axpy ( const PetscScalar &scalar, const ThisType &other )
      {
        ::Dune::Petsc::VecAXPY( *getVector(), scalar, *other.getVector() );
        hasBeenModified();
      }

      // debugging; comes in handy to call these 2 methods in gdb
      // doit is only here to prevent the compiler from optimizing these calls away...
      void printGlobal ( bool doit )
      {
          if( !doit )
            return;
          VecView( vec_, PETSC_VIEWER_STDOUT_WORLD );
      }

      void printGhost ( bool doit)
      {
          if( !doit )
            return;

          PetscScalar *array;
          VecGetArray( ghostedVec_,&array );
          for( int i=0; i < localSize_ + numGhosts_; i++ )
          {
            PetscSynchronizedPrintf(PETSC_COMM_WORLD,"%D %G\n",i,PetscRealPart(array[i]));
          }
          VecRestoreArray( ghostedVec_, &array );
#if PETSC_VERSION_MAJOR <= 3 && PETSC_VERSION_MINOR < 5
          PetscSynchronizedFlush( PETSC_COMM_WORLD );
#else
          PetscSynchronizedFlush( PETSC_COMM_WORLD, PETSC_STDOUT );
#endif
      }

      // assign from other given PetscVector
      void assign( const ThisType& other )
      {
        // we want the 'other' to do all its communication right now before
        // we start copying values from it
        other.communicateIfNecessary();

        // Do the copying on the PETSc level
        ::Dune::Petsc::VecDuplicate( other.vec_, &vec_ );
        ::Dune::Petsc::VecCopy( other.vec_, vec_ );
        ::Dune::Petsc::VecGhostGetLocalForm( vec_, &ghostedVec_ );

        updateGhostRegions();
      }

      PetscVector& operator= ( const ThisType& other )
      {
        assign( other );
        return *this;
      }
    protected:
      // setup vector according to mapping sizes
      void init()
      {
        // set up the DofMapping instance and all variables depending on it
        localSize_ = dofMapping().numOwnedDofBlocks() * blockSize;
        numGhosts_ = dofMapping().numSlaveBlocks()    * blockSize;

        //std::cout << "PetscVector::init: "<< localSize_ << "  " << numGhosts_ << std::endl;
        assert( static_cast< size_t >( localSize_ + numGhosts_ ) == dofMapping().size() * blockSize );

        // set up the ghost array builder
        typedef PetscGhostArrayBuilder< PetscSlaveDofsType, PetscDofMappingType > PetscGhostArrayBuilderType;
        PetscGhostArrayBuilderType ghostArrayBuilder( petscSlaveDofs_, dofMapping() );
        assert( int( ghostArrayBuilder.size() ) == dofMapping().numSlaveBlocks() );

        // finally, create the PETSc Vecs
        ::Dune::Petsc::VecCreateGhost(
          static_cast< PetscInt >( localSize_ ),
          PETSC_DECIDE,
          static_cast< PetscInt >( numGhosts_ ),
          ghostArrayBuilder.array(),
          &vec_
        );
        ::Dune::Petsc::VecGhostGetLocalForm( vec_, &ghostedVec_ );
      }

      // delete vectors
      void removeObj()
      {
        ::Dune::Petsc::VecGhostRestoreLocalForm( vec_, &ghostedVec_ );
        ::Dune::Petsc::VecDestroy( &vec_ );
      }

      PetscVector ();

      PetscDofMappingType& dofMapping () { return petscSlaveDofs_.dofMapping(); }
      const PetscDofMappingType& dofMapping () const { return petscSlaveDofs_.dofMapping(); }

      void communicateIfNecessary () const
      {
        // communicate this process' values
        if( communicateFlag_ && memorySequence_ < sequence_ )
        {
          if ( memorySequence_ < sequence_ )
          {
            if ( CommunicationOperationType::value == DFCommunicationOperation::add )
            {
              ::Dune::Petsc::VecGhostUpdateBegin( vec_, ADD_VALUES, SCATTER_REVERSE );
              ::Dune::Petsc::VecGhostUpdateEnd( vec_, ADD_VALUES, SCATTER_REVERSE );
            }
            ::Dune::Petsc::VecGhostUpdateBegin( vec_, INSERT_VALUES, SCATTER_FORWARD );
            ::Dune::Petsc::VecGhostUpdateEnd( vec_, INSERT_VALUES, SCATTER_FORWARD );

            memorySequence_ = sequence_;
          }

          communicateFlag_ = false;
        }
      }

      // Updates the ghost dofs, obtains them from the owning process
      void updateGhostRegions ()
      {
        ::Dune::Petsc::VecGhostUpdateBegin( vec_, INSERT_VALUES, SCATTER_FORWARD );
        ::Dune::Petsc::VecGhostUpdateEnd( vec_, INSERT_VALUES, SCATTER_FORWARD );
      }

      void vectorIsUpToDateNow () const
      {
        memorySequence_ = sequence_;
        communicateFlag_ = false;
      }

      /*
       * data fields
       */
      PetscSlaveDofsType petscSlaveDofs_;
      Vec vec_;
      Vec ghostedVec_;

      mutable unsigned long memorySequence_; // represents the state of the PETSc vec in memory
      mutable unsigned long sequence_; // represents the the modifications to the PETSc vec

      mutable bool communicateFlag_;
      PetscInt localSize_;
      PetscInt numGhosts_;

    };

  } // namespace Fem

} // namespace Dune

#endif // #if HAVE_PETSC

#endif // DUNE_FEM_PETSCVECTOR_HH


==> anc/xt-super/dune-fem/dune/fem/misc/threads/CMakeLists.txt <==
dune_install(domainthreaditerator.hh threaditerator.hh threadmanager.hh
             threadpartitioner.hh)


==> anc/xt-super/dune-fem/dune/fem/misc/threads/Makefile.am <==
threadsdir =  $(includedir)/dune/fem/misc/threads

SUBDIRS = 

threads_HEADERS = domainthreaditerator.hh  threaditerator.hh \
									threadmanager.hh  threadpartitioner.hh threadsafevalue.hh \
                  threaditeratorstorage.hh

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/dune/fem/misc/threads/domainthreaditerator.hh <==
#ifndef DUNE_FEM_DOMAINTHREADITERATOR_HH
#define DUNE_FEM_DOMAINTHREADITERATOR_HH

#include <vector>

#include <dune/common/exceptions.hh>

#include <dune/fem/space/common/dofmanager.hh>
#include <dune/fem/misc/threads/threadmanager.hh>
#include <dune/fem/gridpart/filteredgridpart.hh>
#include <dune/fem/gridpart/filter/threadfilter.hh>
#include <dune/fem/misc/threads/threaditeratorstorage.hh>

#ifdef USE_SMP_PARALLEL
#include <dune/fem/misc/threads/threadpartitioner.hh>
#endif

namespace Dune {

  namespace Fem {

    /** \brief Thread iterators using domain decomposition */
    template <class GridPart>
    class DomainDecomposedIterator
    {
    public:
      typedef GridPart  GridPartType;
      typedef typename GridPartType :: GridType      GridType;
      typedef typename GridPartType :: IndexSetType  IndexSetType;

      typedef ThreadFilter<GridPartType> FilterType;
#ifdef USE_SMP_PARALLEL
      typedef FilteredGridPart< GridPartType, FilterType, false > FilteredGridPartType ;

      typedef typename FilteredGridPartType :: template Codim< 0 > :: IteratorType
        IteratorType;
#else
      typedef typename GridPartType :: template Codim< 0 > :: IteratorType IteratorType ;
#endif

      typedef typename IteratorType :: Entity EntityType ;
      typedef typename GridPartType :: template Codim<0> ::
        EntityPointerType EntityPointer ;

      typedef DofManager< GridType > DofManagerType;

      static const PartitionIteratorType pitype = GridPartType :: indexSetPartitionType ;

#ifdef USE_SMP_PARALLEL
      typedef ThreadPartitioner< GridPartType >           ThreadPartitionerType;
      typedef typename ThreadPartitionerType :: Method    PartitioningMethodType ;
#endif // #ifdef USE_SMP_PARALLEL

    protected:
      const GridPartType& gridPart_;
      const DofManagerType& dofManager_;
      const IndexSetType& indexSet_;

#ifdef USE_SMP_PARALLEL
      int sequence_;
      std::vector< FilteredGridPartType* > filteredGridParts_;

      typedef typename FilterType :: ThreadArrayType ThreadArrayType;
      ThreadArrayType threadNum_;
#endif
      // ratio of computing time needed by the master thread compared to the other threads
      double masterRatio_ ;

#ifdef USE_SMP_PARALLEL
      const PartitioningMethodType method_;
#endif // #ifdef USE_SMP_PARALLEL

      // if true, thread 0 does only communication and no computation
      const bool communicationThread_;
      const bool verbose_ ;

    protected:
#ifdef USE_SMP_PARALLEL
      PartitioningMethodType getMethod() const
      {
        // default is recursive
        const std::string methodNames[] = { "recursive", "kway", "sfc" };
        return (PartitioningMethodType ) Parameter::getEnum("fem.threads.partitioningmethod", methodNames, 0 );
      }
#endif // #ifdef USE_SMP_PARALLEL

    public:
      //! contructor creating thread iterators
      explicit DomainDecomposedIterator( const GridPartType& gridPart )
        : gridPart_( gridPart ),
          dofManager_( DofManagerType :: instance( gridPart_.grid() ) ),
          indexSet_( gridPart_.indexSet() )
#ifdef USE_SMP_PARALLEL
        , sequence_( -1 )
        , filteredGridParts_( Fem :: ThreadManager :: maxThreads() )
#endif
        , masterRatio_( 1.0 )
#ifdef USE_SMP_PARALLEL
        , method_( getMethod() )
#endif // #ifdef USE_SMP_PARALLEL
        , communicationThread_( Parameter::getValue<bool>("fem.threads.communicationthread", false)
                    &&  Fem :: ThreadManager :: maxThreads() > 1 ) // only possible if maxThreads > 1
        , verbose_( Parameter::verbose() &&
                    Parameter::getValue<bool>("fem.threads.verbose", false ) )
      {
#ifdef USE_SMP_PARALLEL
        for(int thread=0; thread < Fem :: ThreadManager :: maxThreads(); ++thread )
        {
          // thread is the thread number of this filter
          filteredGridParts_[ thread ]
            = new FilteredGridPartType( const_cast<GridPartType &> (gridPart_),
                                        FilterType( gridPart_, threadNum_, thread ) );
        }

        threadNum_.setMemoryFactor( 1.1 );
#endif
        update();
      }

#ifdef USE_SMP_PARALLEL
      //! destructor
      ~DomainDecomposedIterator()
      {
        for(int thread=0; thread < Fem :: ThreadManager :: maxThreads(); ++thread )
        {
          // i is the thread number of this filter
          delete filteredGridParts_[ thread ] ;
          filteredGridParts_[ thread ] = 0 ;
        }
      }

      //! return filter for given thread
      const FilterType& filter( const int thread ) const
      {
        return filteredGridParts_[ thread ]->filter();
      }
#endif // USE_SMP_PARALLEL

      //! update internal list of iterators
      void update()
      {
#ifdef USE_SMP_PARALLEL
        const int sequence = gridPart_.sequence() ;
        // if grid got updated also update iterators
        if( sequence_ != sequence )
        {
          if( ! ThreadManager :: singleThreadMode() )
          {
            std::cerr << "Don't call ThreadIterator::update in a parallel environment!" << std::endl;
            assert( false );
            abort();
          }

          const int commThread = communicationThread_ ? 1 : 0;
          // get number of partitions possible
          const size_t partitions = ThreadManager :: maxThreads() - commThread ;

          // create partitioner
          ThreadPartitionerType db( gridPart_, partitions, masterRatio_ );
          // do partitioning
          db.serialPartition( method_ );

          // get end iterator
          typedef typename GridPartType :: template Codim< 0 > :: IteratorType GPIteratorType;
          const GPIteratorType endit = gridPart_.template end< 0 >();

          // get size for index set
          const size_t size = indexSet_.size( 0 );

          // resize threads storage
          threadNum_.resize( size );
          // set all values to default value
          for(size_t i = 0; i<size; ++i) threadNum_[ i ] = -1;

          {
            // just for diagnostics
            std::vector< int > counter( partitions+commThread , 0 );

            int numInteriorElems = 0;
            for(GPIteratorType it = gridPart_.template begin< 0 >();
                it != endit; ++it, ++numInteriorElems )
            {
              const EntityType& entity  = * it;
              const int rank = db.getRank( entity ) + commThread ;
              assert( rank >= 0 );
              //std::cout << "Got rank = " << rank << "\n";
              threadNum_[ indexSet_.index( entity ) ] = rank ;
              ++counter[ rank ];
            }

            // update sequence number
            sequence_ = sequence;

            if( verbose_ )
            {
              std::cout << "DomainDecomposedIterator: sequence = " << sequence_ << " size = " << numInteriorElems << std::endl;
              const size_t counterSize = counter.size();
              for(size_t i = 0; i<counterSize; ++i )
                std::cout << "DomainDecomposedIterator: T[" << i << "] = " << counter[ i ] << std::endl;
            }

#ifndef NDEBUG
            // check that all interior elements have got a valid thread number
            for(GPIteratorType it = gridPart_.template begin< 0 >(); it != endit; ++it )
            {
              assert( threadNum_[ indexSet_.index( *it ) ] >= 0 );
            }
#endif
            //for(size_t i = 0; i<size; ++i )
            //{
            //  //std::cout << threadNum_[ i ] << std::endl;
            //}
          }
        }
#endif
      }

      //! return begin iterator for current thread
      IteratorType begin() const
      {
#ifdef USE_SMP_PARALLEL
        const int thread = ThreadManager :: thread() ;
        if( communicationThread_ && thread == 0 )
          return filteredGridParts_[ thread ]->template end< 0 > ();
        else
          return filteredGridParts_[ thread ]->template begin< 0 > ();
#else
        return gridPart_.template begin< 0 > ();
#endif
      }

      //! return end iterator for current thread
      IteratorType end() const
      {
#ifdef USE_SMP_PARALLEL
        return filteredGridParts_[ ThreadManager :: thread() ]->template end< 0 > ();
#else
        return gridPart_.template end< 0 > ();
#endif
      }

      //! return thread number this entity belongs to
      int index(const EntityType& entity ) const
      {
        return indexSet_.index( entity );
      }

      //! return thread number this entity belongs to
      int thread(const EntityType& entity ) const
      {
#ifdef USE_SMP_PARALLEL
        assert( (int)threadNum_.size() > (int) indexSet_.index( entity ) );
        // NOTE: this number can also be negative for ghost elements or elements
        // that do not belong to the set covered by the space iterators
        return threadNum_[ indexSet_.index( entity ) ];
#else
        return 0;
#endif
      }

      void setMasterRatio( const double ratio )
      {
        masterRatio_ = 0.5 * (ratio + masterRatio_);
      }
    };


    /** \brief Storage of thread iterators using domain decomposition */
    template <class GridPart>
    class DomainDecomposedIteratorStorage
      : public ThreadIteratorStorageBase< DomainDecomposedIterator< GridPart > >
    {
      typedef ThreadIteratorStorageBase< DomainDecomposedIterator< GridPart > > BaseType ;
    public:
      DomainDecomposedIteratorStorage( const GridPart& gridPart )
        : BaseType( gridPart )
      {}
    };

  } // end namespace Fem

} // end namespace Dune

#endif // #ifndef DUNE_FEM_DG_DOMAINTHREADITERATOR_HH


==> anc/xt-super/dune-fem/dune/fem/misc/threads/threaditerator.hh <==
#ifndef DUNE_FEM_THREADITERATOR_HH
#define DUNE_FEM_THREADITERATOR_HH

#include <vector>

#include <dune/common/exceptions.hh>

#include <dune/fem/space/common/arrays.hh>
#include <dune/fem/space/common/dofmanager.hh>
#include <dune/fem/misc/threads/threadmanager.hh>
#include <dune/fem/misc/threads/threaditeratorstorage.hh>
#include <dune/fem/gridpart/filter/threadfilter.hh>

namespace Dune
{

  namespace Fem
  {

    /** \brief Thread iterators */
    template <class GridPart, PartitionIteratorType ptype = InteriorBorder_Partition >
    class ThreadIterator
    {
      ThreadIterator( const ThreadIterator& );
      ThreadIterator& operator= ( const ThreadIterator& );
    public:
      // partition type of iterators used
      static const PartitionIteratorType pitype = ptype ;

      typedef GridPart GridPartType;
      typedef typename GridPartType :: GridType  GridType;
      typedef typename GridPartType :: template Codim< 0 > :: template Partition< pitype > :: IteratorType       IteratorType ;
      typedef typename GridPartType :: template Codim< 0 > :: EntityType         EntityType ;
      typedef typename GridPartType :: template Codim< 0 > :: EntityPointerType  EntityPointerType ;
      typedef typename GridPartType :: IndexSetType IndexSetType ;
      typedef DofManager< GridType > DofManagerType;

      typedef ThreadFilter<GridPartType> FilterType;


    protected:
      const GridPartType& gridPart_;
      const DofManagerType& dofManager_;
      const IndexSetType& indexSet_;

#ifdef USE_SMP_PARALLEL
      int sequence_;
      std::vector< IteratorType > iterators_;
      MutableArray< int > threadNum_;
      std::vector< std::vector< int > > threadId_;
      std::vector< FilterType* > filters_;
#endif

      // if true, thread 0 does only communication and no computation
      const bool communicationThread_;
      const bool verbose_ ;

    public:
      //! contructor creating thread iterators
      explicit ThreadIterator( const GridPartType& gridPart )
        : gridPart_( gridPart )
        , dofManager_( DofManagerType :: instance( gridPart_.grid() ) )
        , indexSet_( gridPart_.indexSet() )
#ifdef USE_SMP_PARALLEL
        , sequence_( -1 )
        , iterators_( ThreadManager::maxThreads() + 1 , gridPart_.template end< 0, pitype >() )
        , threadId_( ThreadManager::maxThreads() )
#endif
        , communicationThread_( Parameter::getValue<bool>("fem.threads.communicationthread", false)
                    &&  Fem :: ThreadManager :: maxThreads() > 1 ) // only possible if maxThreads > 1
        , verbose_( Parameter::verbose() &&
                    Parameter::getValue<bool>("fem.threads.verbose", false ) )
      {
#ifdef USE_SMP_PARALLEL
        threadNum_.setMemoryFactor( 1.1 );
        filters_.resize( Fem :: ThreadManager :: maxThreads(), (FilterType *) 0 );
        for(int thread=0; thread < Fem :: ThreadManager :: maxThreads(); ++thread )
        {
          filters_[ thread ] = new FilterType( gridPart_, threadNum_, thread );
        }
#endif
        update();
      }

#ifdef USE_SMP_PARALLEL
      ~ThreadIterator()
      {
        for(size_t i = 0; i<filters_.size(); ++i )
        {
          delete filters_[ i ];
        }
      }

      //! return filter for given thread
      const FilterType& filter( const unsigned int thread ) const
      {
        assert( thread < filters_.size() );
        return *(filters_[ thread ]);
      }
#endif

      //! update internal list of iterators
      void update()
      {
#ifdef USE_SMP_PARALLEL
        const int sequence = gridPart_.sequence();
        // if grid got updated also update iterators
        if( sequence_ != sequence )
        {
          if( ! ThreadManager :: singleThreadMode() )
          {
            std::cerr << "Don't call ThreadIterator::update in a parallel environment!" << std::endl;
            assert( false );
            abort();
          }

          const size_t maxThreads = ThreadManager :: maxThreads() ;

          // get end iterator
          const IteratorType endit = gridPart_.template end< 0, pitype >();
          IteratorType it = gridPart_.template begin< 0, pitype >();
          if( it == endit )
          {
            // set all iterators to end iterators
            for( size_t thread = 0; thread <= maxThreads; ++thread )
              iterators_[ thread ] = endit ;

            // free memory here
            threadNum_.resize( 0 );

            // update sequence number
            sequence_ = sequence;
            return ;
          }

          // thread 0 starts at begin
          iterators_[ 0 ] = it ;

          // get size for index set (this only works well when pitype == All_Partition)
          // otherwise element have to be counted
          const size_t iterSize = countElements( it, endit );
          const size_t size = indexSet_.size( 0 );

          // resize threads storage
          threadNum_.resize( size );
          // set all values to default value
          for(size_t i = 0; i<size; ++i) threadNum_[ i ] = -1;

          // here use iterator to count
          size_t checkSize = 0;
          const size_t roundOff = (iterSize % maxThreads);
          const size_t counterBase = ((size_t) iterSize / maxThreads );

          // just for diagnostics
          std::vector< int > nElems( maxThreads, 0 );

          for( size_t thread = 1; thread <= maxThreads; ++thread )
          {
            size_t i = 0;
            const size_t counter = counterBase + (( (thread-1) < roundOff ) ? 1 : 0);
            nElems[ thread-1 ] = counter ;
            checkSize += counter ;
            //std::cout << counter << " for thread " << thread-1 << std::endl;
            while( (i < counter) && (it != endit) )
            {
              const EntityType &entity = *it;
              assert( std::size_t( indexSet_.index( entity ) ) < std::size_t( threadNum_.size() ) );
              threadNum_[ indexSet_.index( entity ) ] = thread - 1;
              ++i;
              ++it;
            }
            iterators_[ thread ] = it ;
          }
          iterators_[ maxThreads ] = endit ;

          if( checkSize != iterSize )
          {
            assert( checkSize == iterSize );
            DUNE_THROW(InvalidStateException,"Partitioning inconsistent!");
          }

          // update sequence number
          sequence_ = sequence;

          if( verbose_ )
          {
            std::cout << "ThreadIterator: sequence = " << sequence_ << " size = " << checkSize << std::endl;
            const size_t counterSize = nElems.size();
            for(size_t i = 0; i<counterSize; ++i )
              std::cout << "ThreadIterator: T[" << i << "] = " << nElems[ i ] << std::endl;
          }

          checkConsistency( iterSize );

          //for(size_t i = 0; i<size; ++i )
          //  std::cout << threadNum_[ i ] << std::endl;
        }
#endif
      }

      //! return begin iterator for current thread
      IteratorType begin() const
      {
#ifdef USE_SMP_PARALLEL
        return iterators_[ ThreadManager :: thread() ];
#else
        return gridPart_.template begin< 0, pitype >();
#endif
      }

      //! return end iterator for current thread
      IteratorType end() const
      {
#ifdef USE_SMP_PARALLEL
        return iterators_[ ThreadManager :: thread() + 1 ];
#else
        return gridPart_.template end< 0, pitype >();
#endif
      }

      //! return thread number this entity belongs to
      int index( const EntityType& entity ) const
      {
        return indexSet_.index( entity );
      }

      //! return thread number this entity belongs to
      int thread( const EntityType& entity ) const
      {
#ifdef USE_SMP_PARALLEL
        assert( std::size_t( threadNum_.size() ) > std::size_t( indexSet_.index( entity ) ) );
        // NOTE: this number can also be negative for ghost elements or elements
        // that do not belong to the set covered by the space iterators
        return threadNum_[ indexSet_.index( entity ) ];
#else
        return 0;
#endif
      }

      //! set ratio between master thread and other threads in comp time
      void setMasterRatio( const double ratio )
      {
      }

    protected:
      template < class Iterator >
      size_t countElements( const Iterator& begin, const Iterator& end ) const
      {
        size_t count = 0;
        for( Iterator it = begin; it != end; ++ it )
          ++count ;
        return count ;
      }

#ifdef USE_SMP_PARALLEL
      // check that we have a non-overlapping iterator decomposition
      void checkConsistency( const size_t totalElements )
      {
#ifndef NDEBUG
        const int maxThreads = ThreadManager :: maxThreads() ;
        std::set< int > indices ;
        for( int thread = 0; thread < maxThreads; ++ thread )
        {
          const IteratorType end = iterators_[ thread+1 ];
          for( IteratorType it = iterators_[ thread ]; it != end; ++it )
          {
            const int idx = gridPart_.indexSet().index( *it );
            assert( indices.find( idx ) == indices.end() ) ;
            indices.insert( idx );
          }
        }
        assert( indices.size() == totalElements );
#endif
      }
#endif
    };

    /** \brief Storage of thread iterators */
    template <class GridPart, PartitionIteratorType pitype = InteriorBorder_Partition >
    class ThreadIteratorStorage
      : public ThreadIteratorStorageBase< ThreadIterator< GridPart, pitype > >
    {
      typedef ThreadIteratorStorageBase< ThreadIterator< GridPart, pitype > > BaseType ;
    public:
      ThreadIteratorStorage( const GridPart& gridPart )
        : BaseType( gridPart )
      {}
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_THREADITERATOR_HH


==> anc/xt-super/dune-fem/dune/fem/misc/threads/threaditeratorstorage.hh <==
#ifndef DUNE_FEM_THREADITERATORSTORAGE_HH
#define DUNE_FEM_THREADITERATORSTORAGE_HH

#include <vector>

#include <dune/common/exceptions.hh>

#include <dune/fem/space/common/dofmanager.hh>
#include <dune/fem/misc/threads/threadmanager.hh>
#include <dune/fem/gridpart/filteredgridpart.hh>
#include <dune/fem/gridpart/filter/threadfilter.hh>

#ifdef USE_SMP_PARALLEL
#include <dune/fem/misc/threads/threadpartitioner.hh>
#endif

namespace Dune {

  namespace Fem {

    /** \brief Storage of thread iterators using domain decomposition */
    template < class ThreadIterator >
    class ThreadIteratorStorageBase
    {
    public:
      typedef ThreadIterator ThreadIteratorType ;
      typedef typename ThreadIterator :: GridPartType GridPartType;
      typedef typename GridPartType :: IndexSetType   IndexSetType;

      typedef typename ThreadIteratorType :: FilterType    FilterType ;
      typedef typename ThreadIteratorType :: IteratorType  IteratorType;

      typedef typename IteratorType :: Entity EntityType ;

      static const PartitionIteratorType pitype = ThreadIteratorType :: pitype ;

    private:
      struct IteratorFactory
      {
        struct Key
        {
          const GridPartType& gridPart_;
          const IndexSetType& indexSet_;
          static const PartitionIteratorType ptype = pitype ;
          Key(const GridPartType& gridPart)
           : gridPart_( gridPart ),
             indexSet_( gridPart_.indexSet() )
          {}

          bool operator ==( const Key& other ) const
          {
            // compare grid pointers
            return (&indexSet_) == (& other.indexSet_ ) && ( ptype == other.ptype );
          }
          const GridPartType& gridPart() const { return gridPart_; }
        };

        typedef ThreadIteratorType ObjectType;
        typedef Key KeyType;

        inline static ObjectType *createObject ( const KeyType &key )
        {
          return new ObjectType( key.gridPart() );
        }

        inline static void deleteObject ( ObjectType *object )
        {
          delete object;
        }
      };


     typedef typename IteratorFactory :: KeyType KeyType;
     typedef SingletonList< KeyType,
             ThreadIteratorType, IteratorFactory > IteratorProviderType;

    protected:
      ThreadIteratorType& iterators_;

    public:
      //! contructor creating thread iterators
      explicit ThreadIteratorStorageBase( const GridPartType& gridPart )
        : iterators_( IteratorProviderType::getObject( KeyType( gridPart ) ) )
      {
        update();
      }

      //! destructor removing instance of thread iterators
      ~ThreadIteratorStorageBase()
      {
        IteratorProviderType::removeObject( iterators_ );
      }

      //! return filter for given thread
      const FilterType& filter( const int thread ) const
      {
        return iterators_.filter( thread );
      }

      //! update internal list of iterators
      void update()
      {
        iterators_.update();
      }

      //! set ratio between master thread and other threads in comp time
      void setMasterRatio( const double ratio )
      {
        iterators_.setMasterRatio( ratio );
      }

      //! return begin iterator for current thread
      IteratorType begin() const
      {
        return iterators_.begin();
      }

      //! return end iterator for current thread
      IteratorType end() const
      {
        return iterators_.end();
      }

      //! return thread number this entity belongs to
      int index(const EntityType& entity ) const
      {
        return iterators_.index( entity );
      }

      //! return thread number this entity belongs to
      int thread(const EntityType& entity ) const
      {
        return iterators_.thread( entity );
      }
    };
  } // end namespace Fem
} // end namespace Dune

#endif // #ifndef DUNE_FEM_DG_DOMAINTHREADITERATOR_HH


==> anc/xt-super/dune-fem/dune/fem/misc/threads/threadmanager.hh <==
#ifndef DUNE_FEM_OMPMANAGER_HH
#define DUNE_FEM_OMPMANAGER_HH

#include <cassert>
#include <cstdlib>

#if defined USE_PTHREADS && HAVE_PTHREAD == 0
#warning "pthreads were not found!"
#undef USE_PTHREADS
#endif

#if defined _OPENMP || defined USE_PTHREADS
#ifndef USE_SMP_PARALLEL
#define USE_SMP_PARALLEL
#endif
#endif

#ifdef USE_PTHREADS
#include <pthread.h>
#include <map>
#endif

#ifdef _OPENMP
#include <omp.h>
#endif


namespace Dune
{

  namespace Fem
  {

#ifdef _OPENMP
    struct ThreadManager
    {
      /** return maximal number of threads possbile in the current run
          \note can be set by the OMP_NUM_THREADS environment variable
                from outside of the code */
      static inline int maxThreads()
      {
        return omp_get_max_threads();
      }

      //! return number of current threads
      static inline int currentThreads()
      {
        return omp_get_num_threads();
      }

      //! return thread number
      static inline int thread()
      {
        return omp_get_thread_num();
      }

      //! return true if the current thread is the master thread (i.e. thread 0)
      static inline bool isMaster()
      {
        return thread() == 0 ;
      }

      //! set maximal number of threads available during run
      static inline void setMaxNumberThreads( const int numThreads )
      {
        omp_set_num_threads( numThreads );
      }

      //! returns true if program is operating on one thread currently
      static inline bool singleThreadMode()
      {
        return currentThreads() == 1 ;
      }
    }; // end class ThreadManager
#elif defined USE_PTHREADS
#warning "ThreadManager: using pthreads"

    struct ThreadManager
    {
    private:
      struct Manager ;
      typedef int thread_number_t(Manager&);
      typedef std::map< const pthread_t, int > ThreadIdMap ;
      struct Manager
      {
        const pthread_t master_;
        ThreadIdMap idmap_;
        thread_number_t *threadNum_;
        int maxThreads_;
        int activeThreads_;

        static inline Manager& instance()
        {
          static Manager mg ;
          return mg ;
        }

        inline void setThreadNumber(  const pthread_t& threadId, const int threadNum )
        {
          assert( isMaster() );
          // thread number 0 is reserved for the master thread
          assert( threadNum > 0 );
          idmap_[ threadId ] = threadNum ;
        }

        inline void setMaxThreads( const int maxThreads )
        {
          assert( isMaster() );
          maxThreads_ = maxThreads;
        }

        inline void singleThreadMode()
        {
          // make sure we are in single thread mode
          assert( isMaster() );
          // set current thread to one
          activeThreads_ = 1;
          // set pointer to thread number function
          threadNum_ = & Manager :: singleThreadNumber ;
        }

        inline void multiThreadMode(const int nThreads )
        {
          // make sure we are in single thread mode
          assert( isMaster() );
          assert( threadNum_ == & Manager :: singleThreadNumber  );
          assert( nThreads <= maxThreads_ );
          assert( nThreads > 0 );

          // set number of current threads
          activeThreads_ = nThreads;

          // set pointer to thread number function
          threadNum_ = & Manager :: multiThreadNumber ;
        }

        inline int currentThreads() const { return activeThreads_; }
        inline int maxThreads() const { return maxThreads_; }
        inline int thread() { return threadNum_( *this ); }

        bool isMaster() const { return master_ == pthread_self(); }
      private:
        //! default thread number
        static inline int singleThreadNumber( Manager& ) { return 0; }

        //! thread number in multi thread mode
        static inline int multiThreadNumber( Manager& mg )
        {
          // get thread id
          const pthread_t self = pthread_self();
          // the master thread has always the thread number 0
          if( mg.master_ == self )
          {
            return 0 ;
          }
          else
          {
            // otherwise find mapped thread number
            ThreadIdMap :: iterator num = mg.idmap_.find( self ) ;
            assert( num != mg.idmap_.end() );
            return (*num).second ;
          }
        }

        //! default constructor
        Manager()
          : master_( pthread_self() ), // get id of master thread
            idmap_(),
            threadNum_( &Manager :: singleThreadNumber ),
            maxThreads_( 1 ), activeThreads_( 1 )
        {
        }
      };

      static inline Manager& manager()
      {
        return Manager :: instance();
      }

#if HAVE_PTHREAD_TLS
      //! thread local storage of thread number
      static int& threadNumber ()
      {
        // this static variable is thread local
        static __thread int pthreadThreadNumber = 0;
        return pthreadThreadNumber;
      }
#endif

    public:
      ///////////////////////////////////////////////////////
      //  begin of pthread specific interface
      ///////////////////////////////////////////////////////
      //! initialize single thread mode
      static inline void initSingleThreadMode()
      {
        manager().singleThreadMode();
      }

      //! initialize multi thread mode
      static inline void initMultiThreadMode( const int nThreads )
      {
        manager().multiThreadMode( nThreads );
      }

      //! set thread number for given thead id
      static inline void setThreadNumber( const pthread_t& threadId, const int threadNum )
      {
#if HAVE_PTHREAD_TLS
        threadNumber() = threadNum ;
#else
        manager().setThreadNumber( threadId, threadNum );
#endif
      }

      ///////////////////////////////////////////////////////
      //  INTERFACE
      ///////////////////////////////////////////////////////
      //! return maximal number of threads possbile in the current run
      static inline int maxThreads()
      {
        return manager().maxThreads();
      }

      //! return number of current threads
      static inline int currentThreads()
      {
        return manager().currentThreads();
      }

      //! return thread number
      static inline int thread()
      {
#if HAVE_PTHREAD_TLS
        return threadNumber();
#else
        return manager().thread();
#endif
      }

      //! set maximal number of threads available during run
      static inline void setMaxNumberThreads( const int numThreads )
      {
        manager().setMaxThreads( numThreads );
      }

      //! return true if the current thread is the master thread (i.e. thread 0)
      static inline bool isMaster()
      {
        return manager().isMaster() ;
      }

      //! returns true if program is operating on one thread currently
      static inline bool singleThreadMode()
      {
        return currentThreads() == 1 ;
      }
    }; // end class ThreadManager
#else
    /** \class ThreadManager
     *  \ingroup Utility
     *  \brief The ThreadManager wrapps basic shared memory functionality
     *         provided by OpenMP or pthreads such as thread id, number of threads, etc.
     *
     *  \note All methods are static members.
     */
    struct ThreadManager
    {
      //! \brief return maximal number of threads possbile in the current run
      static inline int maxThreads() { return 1;  }

      //! \brief return number of current threads
      static inline int currentThreads() { return 1; }

      //! \brief return thread number
      static inline int thread() {  return 0; }

      //! \brief return true if the current thread is the master thread (i.e. thread 0)
      static inline bool isMaster() { return true ; }

      //! \brief set maximal number of threads available during run
      static inline void setMaxNumberThreads( const int numThreads ) { }

      //! \brief returns true if program is operating on one thread currently
      static inline bool singleThreadMode() { return true ; }
    }; // end class ThreadManager
#endif

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_OMPMANAGER_HH


==> anc/xt-super/dune-fem/dune/fem/misc/threads/threadpartitioner.hh <==
#ifndef DUNE_FEM_THREADPARTITIONER_HH
#define DUNE_FEM_THREADPARTITIONER_HH

//- system includes
#include <string>
#include <list>
#include <map>
#include <vector>

#include <dune/common/parallel/mpihelper.hh>
#include <dune/fem/gridpart/common/capabilities.hh>
#include <dune/fem/misc/compatibility.hh>

#if HAVE_DUNE_ALUGRID
#include <dune/alugrid/3d/alugrid.hh>

#warning "Using the ThreadPartitioner"

namespace Dune {

template < class GridPartImp >
class ThreadPartitioner
{

protected:
  typedef GridPartImp GridPartType;
  typedef typename GridPartType :: GridType GridType;
  typedef typename GridType :: Traits :: LocalIdSet LocalIdSetType;
  typedef typename LocalIdSetType :: IdType IdType;

  typedef typename GridPartType :: IndexSetType  IndexSetType;
  typedef typename IndexSetType :: IndexType IndexType;

protected:
  typedef ALU3DSPACE LoadBalancer LoadBalancerType;
  typedef typename LoadBalancerType :: DataBase DataBaseType;

  // type of communicator interface
  typedef ALU3DSPACE MpAccessLocal MPAccessInterfaceType;

  // type of communicator implementation
  typedef ALU3DSPACE MpAccessSerial  MPAccessImplType;

  mutable MPAccessImplType  mpAccess_;

  DataBaseType db_;

  const GridPartType& gridPart_;
  const IndexSetType& indexSet_;

  typedef typename GridPartType :: template Codim<0> :: EntityType         EntityType;
  typedef typename GridPartType :: template Codim<0> :: EntityPointerType  EntityPointerType;

  // load balancer bounds
  const double ldbOver_ ;
  const double ldbUnder_;
  const double cutOffFactor_;

  const int pSize_ ;
  int graphSize_;

  std::vector< int > index_;
  int indexCounter_ ;

  std::vector< int > partition_;

public:
  enum Method { recursive = 0, // METIS_PartGraphRecursive,
                kway      = 1, // METIS_PartGraphKway
                sfc       = 2  // ALUGRID_SpaceFillingCurve
  };

  /** \brief constructor
      \param gridPart  grid part with set of entities that should be partitioned
      \param pSize     number of partitions
  */
  ThreadPartitioner( const GridPartType& gridPart,
                     const int pSize,
                     const double cutOffFactor = 1.0 )
    : mpAccess_(),
      db_ (),
      gridPart_( gridPart )
    , indexSet_( gridPart_.indexSet() )
    , ldbOver_(1.2)
    , ldbUnder_(0.0)
    , cutOffFactor_( std::max( double(1.0 - cutOffFactor), 0.0 ) )
    , pSize_( pSize )
    , graphSize_( pSize_ )
    , index_( indexSet_.size( 0 ), -1 )
    , indexCounter_( 0 )
  {
    calculateGraph( gridPart_ );
  }

protected:
  //! create consecutive entity numbering on-the-fly
  //! this is neccessary, because we might only be interating over a
  //! sub set of the given entities, and thus indices might be non-consecutive
  int getIndex( const size_t idx )
  {
    assert( idx < index_.size() );
    if( index_[ idx ] < 0 ) index_[ idx ] = indexCounter_ ++ ;
    return index_[ idx ] ;
  }

  //! access consecutive entity numbering (read-only)
  int getIndex( const size_t idx ) const
  {
    assert( idx < index_.size() );
    return index_[ idx ] ;
  }

  //! get consecutive entity index, if not existing, it's created
  int getIndex( const EntityType& entity )
  {
    return getIndex( indexSet_.index( entity ) );
  }

  //! get consecutive entity index (read-only)
  int getIndex( const EntityType& entity ) const
  {
    return getIndex( indexSet_.index( entity ) );
  }

  void calculateGraph( const GridPartType& gridPart )
  {
    graphSize_ = 0;
    typedef typename GridPartType :: template Codim< 0 > :: IteratorType Iterator;
    const Iterator end = gridPart.template end<0> ();
    const int cutOff = cutOffFactor_ * (indexSet_.size( 0 ) / pSize_) ;
    // create graph
    for(Iterator it = gridPart.template begin<0> (); it != end; ++it )
    {
      const EntityType& entity = *it;
      assert( entity.partitionType() == InteriorEntity );
      ldbUpdateVertex ( entity, cutOff,
                        gridPart.ibegin( entity ),
                        gridPart.iend( entity ),
                        db_ );
    }
  }

  template <class IntersectionIteratorType>
  void ldbUpdateVertex ( const EntityType & entity,
                         const int cutOff,
                         const IntersectionIteratorType& ibegin,
                         const IntersectionIteratorType& iend,
                         DataBaseType & db )
  {
    const int index = getIndex( entity );
    int weight = (index >= cutOff) ? 1 : 8; // a least weight 1 for macro element

    {
      if( Fem::GridPartCapabilities::hasGrid< GridPartType >::v )
      {
        // calculate weight, which is number of children
        const int mxl = gridPart_.grid().maxLevel();
        if( mxl > entity.level() && ! entity.isLeaf() )
        {
          typedef typename EntityType :: HierarchicIterator HierIt;
          const HierIt endit = entity.hend( mxl );
          for(HierIt it = entity.hbegin( mxl ); it != endit; ++it)
            ++weight;
        }
      }

      db.vertexUpdate( typename LoadBalancerType::GraphVertex( index, weight ) );
      ++graphSize_;
    }

    // set weight for faces (to be revised)
    updateFaces( entity, ibegin, iend, weight, db );
  }

  template <class IntersectionIteratorType>
  void updateFaces(const EntityType& en,
                   IntersectionIteratorType nit,
                   const IntersectionIteratorType endit,
                   const int weight,
                   DataBaseType & db)
  {
    for( ; nit != endit; ++nit )
    {
      typedef typename IntersectionIteratorType :: Intersection IntersectionType;
      const IntersectionType& intersection = *nit;
      if(intersection.neighbor())
      {
        EntityType nb = Dune::Fem::make_entity( intersection.outside() );
        if( nb.partitionType() == InteriorEntity )
        {
          const int eid = getIndex( en );
          const int nid = getIndex( nb );
          // the newest ALU version only needs the edges to be inserted only once
          if( eid < nid )
          // the older version works with double insertion
          // insert edges twice, with both orientations
          // the ALUGrid partitioner expects it this way
          {
            typedef typename LoadBalancerType :: GraphEdge GraphEdge;
            db.edgeUpdate ( GraphEdge ( eid, nid, weight, -1, -1 ) );
          }
        }
      }
    }
  }

public:
  /** \brief
      \param method    partitioning method, available are:
                       - kway      = METIS_PartGraphKway
                       - recursive = METIS_PartGraphRecursive (default)
                       - sfc       = space filling curve (only in dune-alugrid)
  */
  bool serialPartition( const Method method = recursive )
  {
    if( pSize_ > 1 )
    {
      // if the graph size is smaller then the number of partitions
      // the distribution is easy to compute
      if( graphSize_ <= pSize_ )
      {
        partition_.resize( graphSize_ );
        for( int i=0; i<graphSize_; ++ i )
          partition_[ i ] = i;
      }
      else
      {
        // || HAVE_METIS
        if( method == recursive )
          partition_ = db_.repartition( mpAccess_, DataBaseType :: METIS_PartGraphRecursive, pSize_ );
        else if( method == kway )
          partition_ = db_.repartition( mpAccess_, DataBaseType :: METIS_PartGraphKway, pSize_ );
        else if( method == sfc )
        {
          partition_ = db_.repartition( mpAccess_, DataBaseType :: ALUGRID_SpaceFillingCurve, pSize_ );
        }
        else
          DUNE_THROW(InvalidStateException,"ThreadPartitioner::serialPartition: wrong method");
        assert( int(partition_.size()) >= graphSize_ );
      }

      /*
      assert( partition_.size() > 0 );
      std::vector< int > counter( pSize_ , 0 );
      for( size_t i =0; i<partition_.size(); ++i)
      {
        std::cout << "part[" << i << "] = " << partition_[ i ]  << endl;
        ++counter[  partition_[ i ]  ];
      }
      */
      return partition_.size() > 0;
    }
    else
    {
      partition_.resize( indexSet_.size( 0 ) );
      for( size_t i =0; i<partition_.size(); ++i )
        partition_[ i ] = 0;
      return false ;
    }
  }

  std::set < int, std::less < int > > scan() const
  {
    return db_.scan();
  }

  int getRank( const EntityType& entity ) const
  {
    //std::cout << "partSize = " << partition_.size()  << " idx = " << getIndex( entity )  << std::endl;
    assert( (int) partition_.size() > getIndex( entity ) );
    return partition_[ getIndex( entity ) ];
  }

  bool validEntity( const EntityType& entity, const int rank ) const
  {
    return getRank( entity ) == rank;
  }

};

} // end namespace Dune

#else
#warning "DUNE-ALUGrid Partitioner not available"
#endif // HAVE_DUNE_ALUGRID

#endif // ifndef DUNE_FEM_THREADPARTITIONER_HH


==> anc/xt-super/dune-fem/dune/fem/misc/threads/threadsafevalue.hh <==
#ifndef DUNE_FEM_THREADSAFEVALUES_HH
#define DUNE_FEM_THREADSAFEVALUES_HH

#include <vector>
#include <dune/fem/misc/threads/threadmanager.hh>

namespace Dune {

  namespace Fem {


    /** \brief ThreadSafeValue realizes thread safety for a given variable by
               creating an instance of this variable for each thread.
    */
    template <class T>
    class ThreadSafeValue
    {
#ifdef USE_SMP_PARALLEL
      std::vector< T > value_;
#else
      T value_;
#endif
    public:
      //! type of value to be thread safe
      typedef T ValueType ;

      //! \brief constructor initializing values for all threads given a init value
      template< class ...Args >
      ThreadSafeValue( Args&& ...args )
#ifdef USE_SMP_PARALLEL
        : value_( ThreadManager::maxThreads(), ValueType( std::forward< Args >( args )... ) )
#else
        : value_( std::forward< Args >( args )... )
#endif
      {}

      //! \brief default constructor
      ThreadSafeValue()
        : value_(
#ifdef USE_SMP_PARALLEL
            ThreadManager::maxThreads()
#endif
             )
      {}

      //! \brief return number of threads
      size_t size() const { return ThreadManager::maxThreads(); }

      //! \brief return reference to thread private value
      ValueType& operator * () { return this->operator[]( ThreadManager::thread() ); }
      //! \brief return reference to thread private value
      const ValueType& operator * () const { return this->operator[]( ThreadManager::thread() ); }

      operator const ValueType& () const { return this->operator[]( ThreadManager::thread() ); }
      operator ValueType& () { return this->operator[]( ThreadManager::thread() ); }

      //! \brief return reference to private value for given thread number
      ValueType& operator [] ( const unsigned int thread ) {
        assert( thread < size() );
        return value_
#ifdef USE_SMP_PARALLEL
          [ thread ]
#endif
          ;
      }

      //! \brief return reference to private value for given thread number
      const ValueType& operator [] ( const unsigned int thread ) const {
        assert( thread < size() );
        return value_
#ifdef USE_SMP_PARALLEL
          [ thread ]
#endif
          ;
      }
    };

  } // end namespace Fem

} // end namespace Dune


#endif


==> anc/xt-super/dune-fem/dune/fem/misc/validator.hh <==
#ifndef DUNE_FEM_VALIDATOR_HH
#define DUNE_FEM_VALIDATOR_HH

#warning "File 'fem/misc/validator.hh' is deprecated and will be deleted. Use lambdas instead, have a look into the fem/io/test/paramtertest.cc"
#include <iostream>

namespace Dune
{

  namespace Fem
  {

    // Internal Forward Declarations
    // -----------------------------

    template< class T, class Impl >
    class ValidatorDefault;



    // ValidatorInterface
    // ------------------

    template< class T, class Impl >
    class ValidatorInterface
    {
      typedef ValidatorInterface< T, Impl > ThisType;

      friend class ValidatorDefault< T, Impl >;

    private:
      ValidatorInterface () {}

      ValidatorInterface ( const ThisType & );
      ThisType &operator= ( const ThisType & );

    public:
      bool operator () ( const T &value ) const
      {
        return asImp()( value );
      }

      void print(std::ostream& s) const
      {
        asImp().print( s );
      }

    protected:
      const Impl &asImp () const
      {
        return static_cast< const Impl & >( *this );
      }

      Impl &asImp ()
      {
        return static_cast< Impl & >( *this );
      }
    };



    // ValidatorDefault
    // ----------------

    template< class T, class Impl >
    class ValidatorDefault
    {
      typedef ValidatorDefault< T, Impl > ThisType;
      typedef ValidatorInterface< T, Impl > BaseType;

    protected:
      ValidatorDefault () {}

    private:
      ValidatorDefault ( const ThisType & );
      ThisType &operator= ( const ThisType & );

    private:
      bool operator () ( const T &value ) const;
      void print ( std::ostream &s ) const;
    };



    template< class T >
    class ValidateGreater
    : public ValidatorDefault< T, ValidateGreater< T > >
    {
      typedef ValidateGreater< T > ThisType;
      typedef ValidatorDefault< T, ThisType > BaseType;

    public:
      ValidateGreater ( const T &threshold )
      : threshold_( threshold )
      {}

      ValidateGreater ( const ThisType &other )
      : threshold_( other.threshold_ )
      {}

    public:
      bool operator() ( const T &value ) const
      {
        return value > threshold_;
      }

      void print(std::ostream& s) const
      {
        s << "ValidateLess: valid values are: > " << threshold_ << std::endl << std::endl;
      }

    protected:
      const T threshold_;
    };



    template< class T >
    class ValidateLess
    : public ValidatorDefault< T, ValidateLess< T > >
    {
      typedef ValidateLess< T > ThisType;
      typedef ValidatorDefault< T, ThisType > BaseType;

    public:
      ValidateLess ( const T &threshold )
      : threshold_( threshold )
      {}

      ValidateLess ( const ThisType &other )
      : threshold_( other.threshold_ )
      {}

      bool operator() ( const T &value ) const
      {
        return value < threshold_;
      }

      void print(std::ostream& s) const
      {
        s << "ValidateLess: valid values are: < " << threshold_ << std::endl << std::endl;
      }

    protected:
      const T threshold_;
    };



    template< class T >
    class ValidateNotGreater
    : public ValidatorDefault< T, ValidateNotGreater< T > >
    {
      typedef ValidateNotGreater< T > ThisType;
      typedef ValidatorDefault< T, ThisType > BaseType;

    public:
      ValidateNotGreater ( const T &threshold )
      : threshold_( threshold )
      {}

      ValidateNotGreater ( const ThisType &other )
      : threshold_( other.threshold_ )
      {}

      bool operator() ( const T &value ) const
      {
        return value <= threshold_;
      }

      void print(std::ostream& s) const
      {
        s << "ValidateNotGreater: valid values are: <= " << threshold_ << std::endl << std::endl;
      }

    protected:
      const T threshold_;
    };



    template< class T >
    class ValidateNotLess
    : public ValidatorDefault< T, ValidateNotLess< T > >
    {
      typedef ValidateNotLess< T > ThisType;
      typedef ValidatorDefault< T, ThisType > BaseType;

    public:
      ValidateNotLess ( const T &threshold )
      : threshold_( threshold )
      {}

      ValidateNotLess ( const ThisType &other )
      : threshold_( other.threshold_ )
      {}

      bool operator() ( const T &value ) const
      {
        return value >= threshold_;
      }

      void print(std::ostream& s) const
      {
        s << "ValidateNotLess: valid values are: >= " << threshold_ << std::endl << std::endl;
      }

    protected:
      const T threshold_;
    };



    template< class T, bool leftClosed, bool rightClosed >
    class ValidateInterval
    : public ValidatorDefault< T, ValidateInterval< T, leftClosed, rightClosed > >
    {
      typedef ValidateInterval< T, leftClosed, rightClosed > ThisType;
      typedef ValidatorDefault< T, ThisType > BaseType;

    public:
      ValidateInterval ( const T &lThreshold, const T &rThreshold )
      : lThreshold_( lThreshold ),
        rThreshold_( rThreshold )
      {}

      ValidateInterval ( const ThisType &other )
      : lThreshold_( other.lThreshold_ ),
        rThreshold_( other.rThreshold_ )
      {}

      bool operator() ( const T &value ) const
      {
        bool ret = true;
        ret &= (leftClosed  ? value >= lThreshold_ : value > lThreshold_);
        ret &= (rightClosed ? value <= rThreshold_ : value < rThreshold_);
        return ret;
      }

      void print(std::ostream& s) const
      {
        const char* left  = (leftClosed)  ? "[" : "(";
        const char* right = (rightClosed) ? "]" : ")";
        s << "ValidateInterval: valid values are " << left << lThreshold_ << "," <<
                rThreshold_ << right << std::endl << std::endl;
      }

    protected:
      const T lThreshold_, rThreshold_;
    };



    // NoWhiteSpaceValidator
    // ---------------------

    class NoWhiteSpaceValidator
    : public ValidatorDefault< std::string, NoWhiteSpaceValidator >
    {
      typedef NoWhiteSpaceValidator ThisType;
      typedef ValidatorDefault< std::string, ThisType > BaseType;

    public:
      NoWhiteSpaceValidator ()
      {}

      NoWhiteSpaceValidator ( const ThisType &other )
      {}

      bool operator() ( const std::string &value ) const
      {
        return (value.find_first_of( " \t" ) == std::string::npos);
      }

      void print ( std::ostream &s ) const
      {
        s << "NoWhiteSpaceValidator" << std::endl;
      }
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_VALIDATOR_HH


==> anc/xt-super/dune-fem/dune/fem/operator/1order/CMakeLists.txt <==
dune_install(dgmasspass.hh localmassmatrix.hh)


==> anc/xt-super/dune-fem/dune/fem/operator/1order/Makefile.am <==
1orderdir =  $(includedir)/dune/fem/operator/1order
1order_HEADERS = dgmasspass.hh localmassmatrix.hh

include $(top_srcdir)/am/global-rules



==> anc/xt-super/dune-fem/dune/fem/operator/1order/dgmasspass.hh <==
#ifndef DUNE_FEM_DGMASSPASS_HH
#define DUNE_FEM_DGMASSPASS_HH

#include <dune/geometry/referenceelements.hh>

#include <dune/fem/pass/localdg.hh>
#include <dune/fem/space/common/communicationmanager.hh>

namespace Dune
{

  namespace Fem
  {

    /*! @ingroup GradientOperator
     * Description: Solver for equations of the form
    ** \f{eqnarray*}
    **   u &=& A(x)\nabla p \quad\mbox{in}\quad \Omega    \\
    ** \f}
    ** where \f$ p \f$ is the argument and \f$ u \f$ is computed.
    ** @{
    **************************************************************************/

      /** \brief Implementation of operator to calculate gradient of
          a given discrete function using the pass concept.
      */
      template< class DiscreteModelImp, class PreviousPassImp >
      class LocalDGMassPass
      : public LocalDGPass< DiscreteModelImp, PreviousPassImp >
      {
        typedef LocalDGMassPass< DiscreteModelImp, PreviousPassImp > ThisType;
        typedef LocalDGPass<DiscreteModelImp, PreviousPassImp> BaseType;

      public:
        typedef typename BaseType::DiscreteModelType DiscreteModelType;
        typedef typename BaseType::PreviousPassType PreviousPassType;

        typedef typename BaseType::ArgumentType ArgumentType;

        typedef typename BaseType::DestinationType DestinationType;
        typedef typename BaseType::DiscreteFunctionSpaceType DiscreteFunctionSpaceType;
        typedef typename BaseType::BasisFunctionSetType BasisFunctionSetType;
        typedef typename BaseType::LocalFunctionType LocalFunctionType;

        typedef typename BaseType::GridPartType GridPartType;
        typedef typename BaseType::GridType GridType;
        typedef typename BaseType::IteratorType IteratorType;
        typedef typename BaseType::Entity EntityType;
        typedef typename BaseType::Geometry GeometryType;
        typedef typename BaseType::IntersectionIteratorType IntersectionIteratorType;


        typedef typename BaseType::RangeType RangeType;
        typedef typename RangeType::value_type RangeFieldType;

        typedef typename BaseType::VolumeQuadratureType VolumeQuadratureType;

        typedef CommunicationManager<DiscreteFunctionSpaceType> CommunicationManagerType;

        typedef typename DiscreteModelType::MassFactorType MassFactorType;

        enum { dimRange = BaseType::dimRange };

      public:
        //- Public methods
        //! Constructor
        //! \param problem Actual problem definition (see problem.hh)
        //! \param pass Previous pass
        //! \param spc Space belonging to the discrete function local to this pass
        //! \param factor mass matrix factor, default is -1.0
        //! \param volumeQuadOrd defines the order of the volume quadrature which is by default 2* space polynomial order
        //! \param faceQuadOrd defines the order of the face quadrature which is by default 2* space polynomial order
        LocalDGMassPass(DiscreteModelType& problem,
                    PreviousPassType& pass,
                    const DiscreteFunctionSpaceType& spc,
                    double factor = -1.0,
                    int volumeQuadOrd = -1, int faceQuadOrd=-1) :
          BaseType(problem, pass, spc,volumeQuadOrd,faceQuadOrd),
          problem_(problem),
          spc_(spc),
          communicationManager_(spc_),
          tau_(0.0),
          tauTmp_(0.0),
          massVal_(0.0),
          factor_(factor)
        {
        }

        //! Destructor
        virtual ~LocalDGMassPass() {
        }

      private:
        //! Some timestep size management.
        virtual void finalize(const ArgumentType& arg, DestinationType& dest) const
        {
          if(problem_.hasMass())
          {
            IteratorType endit = spc_.end();
            for (IteratorType it = spc_.begin(); it != endit; ++it)
            {
              applyLocalMass(*it);
            }
          }

          // call finalize of dg pass (i.e. data communication)
          BaseType :: finalize(arg,dest);
        }

      private:
        // apply mass matrix multiplication
        // here matrix free implementation due to memory savings
        void applyLocalMass(EntityType& en) const
        {
          //- typedefs
          typedef typename DiscreteFunctionSpaceType::IndexSetType IndexSetType;

          //- statements
          this->caller_.setEntity(en);
          LocalFunctionType updEn = this->dest_->localFunction(en);
          const int updEn_numDofs = updEn.numDofs();
          const BasisFunctionSetType& bsetEn = updEn.basisFunctionSet();

          // only call geometry once, who know what is done in this function
          const GeometryType & geo = en.geometry();

          const double massVolElinv = massVolInv(geo);

          if((int)massMatrix_.size() != updEn_numDofs)
          {
            massMatrix_.resize(updEn_numDofs);
          }

          // clear mass entries
          for (int i = 0; i < updEn_numDofs; ++i)
          {
            massMatrix_[i] = 0.0;
          }

          ///////////////////////////////
          // Volumetric integral part
          ///////////////////////////////
          VolumeQuadratureType volQuad(en, this->volumeQuadOrd_);
          const int volQuad_nop = volQuad.nop();
          for (int l = 0; l < volQuad_nop; ++l)
          {
            const double intel = geo.integrationElement(volQuad.point(l))
                                 * massVolElinv * volQuad.weight(l);

            // evaluate mass factor
            this->caller_.mass(en, volQuad, l, massVal_ );

            for (int i = 0; i < updEn_numDofs; ++i)
            {
              // eval tau_k
              bsetEn.evaluate(i, volQuad[l], tau_ );

              // apply mass factor
              massVal_.mv(tau_,tauTmp_);

              massMatrix_[i] += bsetEn.evaluateSingle(i, volQuad[l], tauTmp_ ) * intel;
            }
          }

          // multiply with mass matrix
          for(int i=0; i<updEn_numDofs; ++i)
          {
            updEn[i] *= factor_ * massMatrix_[i];
          }
        }

      private:
        LocalDGMassPass();
        LocalDGMassPass(const LocalDGMassPass&);
        LocalDGMassPass& operator=(const LocalDGMassPass&);

      private:
        double massVolInv(const GeometryType& geo) const
        {
          double volume = geo.volume();

          typedef typename GeometryType :: ctype coordType;
          enum { dim = GridType :: dimension };
          const Dune::ReferenceElement< coordType, dim > & refElem =
                 Dune::ReferenceElements< coordType, dim >::general(geo.type());

          double volRef = refElem.volume();
          return volRef/volume;
        }

      private:
        DiscreteModelType& problem_;

        const DiscreteFunctionSpaceType& spc_;
        mutable CommunicationManagerType communicationManager_;

        mutable RangeType tau_;
        mutable RangeType tauTmp_;
        mutable MassFactorType massVal_;
        const double factor_;

        mutable std::vector<RangeFieldType> massMatrix_;
      };

  //! @}
  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_DGMASSPASS_HH


==> anc/xt-super/dune-fem/dune/fem/operator/1order/localmassmatrix.hh <==
#ifndef DUNE_FEM_LOCALMASSMATRIX_HH
#define DUNE_FEM_LOCALMASSMATRIX_HH

//- dune-common includes
#include <dune/common/dynmatrix.hh>
#include <dune/common/fmatrix.hh>
#include <dune/common/nullptr.hh>

//- dune-geometry includes
#include <dune/geometry/typeindex.hh>

//- dune-fem includes
#include <dune/fem/misc/checkgeomaffinity.hh>
#include <dune/fem/quadrature/cachingquadrature.hh>
#include <dune/fem/space/common/allgeomtypes.hh>
#include <dune/fem/version.hh>

namespace Dune
{

  namespace Fem
  {

    /*! @addtogroup PassHyp
     *  ** @{
    */

    /** \brief Local Mass Matrix inversion implementation, select the correct method in your
        implementation */
    template< class DiscreteFunctionSpace, class VolumeQuadrature >
    class LocalMassMatrixImplementation
    {
      typedef LocalMassMatrixImplementation< DiscreteFunctionSpace, VolumeQuadrature > ThisType;

    public:
      typedef DiscreteFunctionSpace DiscreteFunctionSpaceType;
      typedef typename DiscreteFunctionSpaceType :: RangeFieldType ctype;
      typedef typename DiscreteFunctionSpaceType :: RangeFieldType RangeFieldType;
      typedef typename DiscreteFunctionSpaceType :: RangeType RangeType;

      enum { localBlockSize = DiscreteFunctionSpaceType :: localBlockSize };
      enum { dgNumDofs = localBlockSize };

      typedef Dune::FieldMatrix< ctype, dgNumDofs, dgNumDofs > DGMatrixType;
      typedef Dune::FieldVector< ctype, dgNumDofs >            DGVectorType;

      typedef typename DiscreteFunctionSpaceType :: GridPartType GridPartType;

      typedef typename DiscreteFunctionSpaceType :: IndexSetType IndexSetType;
      typedef typename IndexSetType :: IndexType   IndexType;

      typedef typename DiscreteFunctionSpaceType :: BasisFunctionSetType BasisFunctionSetType;

      typedef typename GridPartType :: GridType GridType;
      typedef typename DiscreteFunctionSpaceType :: EntityType  EntityType;
      typedef typename EntityType :: Geometry  Geometry;

      typedef VolumeQuadrature VolumeQuadratureType;

      typedef Fem::GeometryAffinityCheck<VolumeQuadratureType>  GeometryAffinityCheckType;

      //! is true if grid is structured grid
      enum { StructuredGrid = Dune::Capabilities::isCartesian< GridType >::v };

      typedef AllGeomTypes< typename GridPartType :: IndexSetType,GridType> GeometryInformationType;
      typedef typename GeometryInformationType :: DomainType DomainType;

      // use dynamic matrix from dune-common
      typedef Dune::DynamicMatrix< RangeFieldType > MatrixType;

    protected:
      const DiscreteFunctionSpaceType& spc_;
      const IndexSetType& indexSet_;

      GeometryInformationType geoInfo_;
      const int volumeQuadOrd_;
      const bool affine_;

      mutable DGMatrixType dgMatrix_;
      mutable DGVectorType dgX_, dgRhs_;

      // use dynamic vector from dune-common
      mutable Dune::DynamicVector< RangeFieldType > rhs_, row_;
      mutable MatrixType matrix_;

      mutable std::vector< RangeType > phi_;
      mutable std::vector< RangeType > phiMass_;

      typedef std::map< const int, MatrixType* > MassMatrixStorageType;
      typedef std::vector< MassMatrixStorageType > LocalInverseMassMatrixStorageType;

      mutable LocalInverseMassMatrixStorageType localInverseMassMatrix_;

      // index of entity from index set, don't setup mass matrix for the same entity twice
      mutable IndexType lastEntityIndex_;
      mutable unsigned int lastTopologyId_ ;
      // sequence number (obtained from DofManager via the space)
      mutable int sequence_;

      struct NoMassDummyCaller
      {
        static const int dimRange = DiscreteFunctionSpaceType::dimRange;

        typedef Dune::FieldMatrix< ctype, dimRange, dimRange > MassFactorType;

        // return false since we don;t have a mass term
        bool hasMass () const { return false; }

        void mass ( const EntityType &, const VolumeQuadratureType &, int, MassFactorType & ) const
        {}
      };

      template< class BasisFunctionSet >
      MatrixType &getLocalInverseMassMatrix ( const EntityType &entity, const Geometry &geo,
                                              const BasisFunctionSet &basisSet, int numBasisFct ) const
      {
        const GeometryType geomType = geo.type();
        typedef typename MassMatrixStorageType::iterator iterator;
        MassMatrixStorageType &massMap = localInverseMassMatrix_[ GlobalGeometryTypeIndex::index( geomType ) ];

        std::pair< iterator, bool > insertPair = massMap.insert( std::make_pair( numBasisFct, nullptr ) );
        MatrixType *&matrix = insertPair.first->second;

        if( insertPair.second )
        {
          matrix = new MatrixType( numBasisFct, numBasisFct, 0.0 );
          VolumeQuadratureType volQuad( entity, volumeQuadratureOrder( entity ) );
          buildMatrixNoMassFactor( entity, geo, basisSet, volQuad, numBasisFct, *matrix, false );
          matrix->invert();
        }

        return *matrix;
      }

      template< class MassCaller, class BasisFunctionSet >
      MatrixType &getLocalInverseMassMatrixDefault ( MassCaller &caller, const EntityType &entity,
                                                     const Geometry &geo, const BasisFunctionSet &basisSet ) const
      {
        const int numDofs = basisSet.size();
        // if sequence changed or entity index changed: recompute mass matrix
        if( entityHasChanged( entity ) || (numDofs != int( matrix_.rows())) )
        {
          // resize temporary memory if necessary
          if( numDofs != int( matrix_.rows() ) )
            matrix_.resize( numDofs, numDofs );

          buildMatrix( caller, entity, geo, basisSet, numDofs, matrix_ );
          matrix_.invert();
        }

        // make sure that rhs_ has the correct size
        assert( numDofs == int( matrix_.rows() ) );
        return matrix_;
      }

      //! return appropriate quadrature order, default is 2 * order(entity)
      int volumeQuadratureOrder ( const EntityType &entity ) const
      {
        return (volumeQuadOrd_ < 0 ? 2 * spc_.order( entity ) : volumeQuadOrd_);
      }

      //! return appropriate quadrature order, default is 2 * order()
      int maxVolumeQuadratureOrder () const
      {
        return (volumeQuadOrd_ < 0 ? 2 * spc_.order() : volumeQuadOrd_);
      }

      // return number of max non blocked dofs
      int maxNumDofs () const
      {
        return spc_.blockMapper().maxNumDofs() * localBlockSize;
      }

    public:
      //! constructor taking space and volume quadrature order
      explicit LocalMassMatrixImplementation ( const DiscreteFunctionSpaceType &spc, int volQuadOrd = -1 )
        : spc_(spc)
        , indexSet_( spc.indexSet() )
        , geoInfo_( indexSet_ )
        , volumeQuadOrd_ ( volQuadOrd )
        , affine_ ( setup() )
        , rhs_(), row_(), matrix_()
        , phi_( maxNumDofs() )
        , phiMass_( maxNumDofs() )
        , localInverseMassMatrix_( GlobalGeometryTypeIndex :: size( GridType::dimension ) )
        , lastEntityIndex_( -1 )
        , lastTopologyId_( ~0u )
        , sequence_( -1 )
      {}

      //! copy constructor
      LocalMassMatrixImplementation ( const ThisType &other )
      : spc_(other.spc_),
        indexSet_( spc_.indexSet() ),
        geoInfo_( indexSet_ ),
        volumeQuadOrd_( other.volumeQuadOrd_ ),
        affine_( other.affine_ ),
        rhs_( other.rhs_ ), row_( other.row_ ), matrix_( other.matrix_ ),
        phi_( other.phi_ ),
        phiMass_( other.phiMass_ ),
        localInverseMassMatrix_( GlobalGeometryTypeIndex :: size( GridType::dimension ) ),
        lastEntityIndex_( other.lastEntityIndex_ ),
        lastTopologyId_( other.lastTopologyId_ ),
        sequence_( other.sequence_ )
      {}

      ~LocalMassMatrixImplementation ()
      {
        typedef typename MassMatrixStorageType::iterator iterator;
        for( unsigned int i = 0; i < localInverseMassMatrix_.size(); ++i )
        {
          const iterator end = localInverseMassMatrix_[ i ].end();
          for( iterator it = localInverseMassMatrix_[ i ].begin(); it != end; ++it )
            delete it->second;
        }
      }

    public:
      //! returns true if geometry mapping is affine
      bool affine () const { return affine_; }

      //! return mass factor for diagonal mass matrix
      double getAffineMassFactor(const Geometry& geo) const
      {
        return geoInfo_.referenceVolume( geo.type() ) / geo.volume();
      }

      //! apply local dg mass matrix to local function lf
      //! using the massFactor method of the caller
      template< class MassCaller, class LocalFunction >
      void applyInverse ( MassCaller &caller, const EntityType &entity, LocalFunction &lf ) const
      {
        Geometry geo = entity.geometry();
        if( affine() || geo.affine() )
          applyInverseLocally( caller, entity, geo, lf );
        else
          applyInverseDefault( caller, entity, geo, lf );
      }

      //! apply local dg mass matrix to local function lf without mass factor
      template< class LocalFunction >
      void applyInverse ( const EntityType &entity, LocalFunction &lf ) const
      {
        NoMassDummyCaller caller;
        applyInverse( caller, entity, lf );
      }

      //! apply local dg mass matrix to local function lf without mass factor
      template< class LocalFunction >
      void applyInverse ( LocalFunction &lf ) const
      {
        applyInverse( lf.entity(), lf );
      }

      template< class LocalMatrix >
      void rightMultiplyInverse ( LocalMatrix &localMatrix ) const
      {
        const EntityType &entity = localMatrix.domainEntity();
        Geometry geo = entity.geometry();
        if( affine() || geo.affine() )
          rightMultiplyInverseLocally( entity, geo, localMatrix );
        else
          rightMultiplyInverseDefault( entity, geo, localMatrix );
      }

      /////////////////////////////////////////////
      // end of public methods
      /////////////////////////////////////////////

    protected:
      ///////////////////////////////////////////////////////////
      //  applyInverse for DG spaces
      ///////////////////////////////////////////////////////////
      template< class MassCaller, class LocalFunction >
      void applyInverseDgOrthoNormalBasis ( MassCaller &caller, const EntityType &entity, LocalFunction &lf ) const
      {
        Geometry geo = entity.geometry();
        assert( dgNumDofs == lf.numDofs() );

        // affine_ can be a static information
        const bool isAffine = affine() || geo.affine();
        // make sure that for affine grids the geometry info is also correct
        assert( affine() ? geo.affine() : true );

        // in case of affine mappings we only have to multiply with a factor
        if( isAffine && !caller.hasMass() )
        {
          const double massVolInv = getAffineMassFactor( geo );

          // apply inverse mass matrix
          for( int l = 0; l < dgNumDofs; ++l )
            lf[ l ] *= massVolInv;
        }
        else
        {
          // copy local function to right hand side
          for( int l = 0; l < dgNumDofs; ++l )
            dgRhs_[ l ] = lf[ l ];

          buildMatrix( caller, entity, geo, lf.basisFunctionSet(), dgNumDofs, dgMatrix_ );
          dgMatrix_.solve( dgX_, dgRhs_ );

          // copy back to local function
          for( int l = 0; l < dgNumDofs; ++l )
            lf[ l ] = dgX_[ l ];
        }
      }

      template< class LocalMatrix >
      void rightMultiplyInverseDgOrthoNormalBasis ( LocalMatrix &localMatrix ) const
      {
        const EntityType &entity = localMatrix.domainEntity();
        Geometry geo = entity.geometry();
        assert( dgNumDofs == localMatrix.columns() );

        // in case of affine mappings we only have to multiply with a factor
        if( affine() || geo.affine() )
          localMatrix.scale( getAffineMassFactor( geo ) );
        else
        {
          NoMassDummyCaller caller;
          buildMatrix( caller, entity, geo, localMatrix.domainBasisFunctionSet(), dgNumDofs, dgMatrix_ );
          dgMatrix_.invert();

          const int rows = localMatrix.rows();
          for( int i = 0; i < rows; ++i )
          {
            for( int j = 0; j < dgNumDofs; ++j )
              dgRhs_[ j ] = localMatrix.get( i, j );
            dgMatrix_.mtv( dgRhs_, dgX_ );
            for( int j = 0; j < dgNumDofs; ++j )
              localMatrix.set( i, j, dgX_[ j ] );
          }
        }
      }

      //! returns true if the entity has been changed
      bool entityHasChanged( const EntityType& entity ) const
      {
        // don't compute matrix new for the same entity
        const int currentSequence   = spc_.sequence();
        const unsigned int topologyId = entity.type().id();
        const IndexType entityIndex = indexSet_.index( entity ) ;

        // check whether sequence has been updated
        if( sequence_ != currentSequence ||
            lastEntityIndex_ != entityIndex ||
            lastTopologyId_  != topologyId )
        {
          // update identifiers
          lastEntityIndex_ = entityIndex ;
          sequence_        = currentSequence;
          lastTopologyId_  = topologyId ;

          return true ;
        }
        else
          // the entity did not change
          return false ;
      }

      ///////////////////////////////////////////////////////////
      //  standard applyInverse method
      ///////////////////////////////////////////////////////////
      //! apply local mass matrix to local function lf
      //! using the massFactor method of the caller
      template< class MassCaller, class LocalFunction >
      void applyInverseDefault ( MassCaller &caller, const EntityType &entity,
                                 const Geometry &geo, LocalFunction &lf ) const
      {
        // get local inverted mass matrix
        MatrixType &invMassMatrix
          = getLocalInverseMassMatrixDefault ( caller, entity, geo, lf.basisFunctionSet() );

        // copy local function to right hand side
        const int numDofs = lf.numDofs();
        rhs_.resize( numDofs );
        for( int l = 0; l < numDofs; ++l )
          rhs_[ l ] = lf[ l ];

        // apply inverse to right hand side and store in lf
        multiply( numDofs, invMassMatrix, rhs_, lf );
      }

      template< class LocalMatrix >
      void rightMultiplyInverseDefault ( const EntityType &entity, const Geometry &geo, LocalMatrix &localMatrix ) const
      {
        NoMassDummyCaller caller;
        MatrixType &invMassMatrix
          = getLocalInverseMassMatrixDefault ( caller, entity, geo, localMatrix.domainBasisFunctionSet() );

        const int cols = localMatrix.colums();
        rhs_.resize( cols );
        row_.resize( cols );

        const int rows = localMatrix.rows();
        for( int i = 0; i < rows; ++i )
        {
          for( int j = 0; j < cols; ++j )
            rhs_[ j ] = localMatrix.get( i, j );
          invMassMatrix.mtv( rhs_, row_ );
          for( int j = 0; j < cols; ++j )
            localMatrix.set( i, j, row_[ j ] );
        }
      }

      ///////////////////////////////////////////////////////////
      //  local applyInverse method for affine geometries
      ///////////////////////////////////////////////////////////
      //! apply local mass matrix to local function lf
      //! using the massFactor method of the caller
      template< class MassCaller, class LocalFunction >
      void applyInverseLocally ( MassCaller &caller, const EntityType &entity,
                                 const Geometry &geo, LocalFunction &lf ) const
      {
        const int numDofs = lf.numDofs();

        // get local inverted mass matrix
        MatrixType &invMassMatrix =
          getLocalInverseMassMatrix( entity, geo, lf.basisFunctionSet(), numDofs );

        const double massVolInv = getAffineMassFactor( geo );

        // copy local function to right hand side
        // and apply inverse mass volume fraction
        rhs_.resize( numDofs );
        for( int l = 0; l < numDofs; ++l )
          rhs_[ l ] = lf[ l ] * massVolInv;

        // apply inverse local mass matrix and store in lf
        multiply( numDofs, invMassMatrix, rhs_, lf );
      }

      template< class LocalMatrix >
      void rightMultiplyInverseLocally ( const EntityType &entity, const Geometry &geo, LocalMatrix &localMatrix ) const
      {
        const int cols = localMatrix.colums();
        MatrixType &invMassMatrix =
          getLocalInverseMassMatrix( entity, geo, localMatrix.domainBasisFunctionSet(), cols );

        const double massVolInv = getAffineMassFactor( geo );

        rhs_.resize( cols );
        row_.resize( cols );

        const int rows = localMatrix.rows();
        for( int i = 0; i < rows; ++i )
        {
          for( int j = 0; j < cols; ++j )
            rhs_[ j ] = localMatrix.get( i, j ) * massVolInv;
          invMassMatrix.mtv( rhs_, row_ );
          for( int j = 0; j < cols; ++j )
            localMatrix.set( i, j, row_[ j ] );
        }
      }

      //! setup and return affinity
      bool setup () const
      {
        // for structured grids this is always true
        if( StructuredGrid )
          return true;

        // get types for codim 0
        const std::vector<Dune::GeometryType>& geomTypes = geoInfo_.geomTypes(0);

        // for simplices we also have affine mappings
        if( (geomTypes.size() == 1) && geomTypes[0].isSimplex() )
        {
          return true;
        }

        // otherwise use geometry affinity
        return false ;
      }

      //! build local mass matrix
      template< class MassCaller, class Matrix >
      void buildMatrix ( MassCaller &caller, const EntityType &entity,
                         const Geometry &geo, const BasisFunctionSetType &set,
                         std::size_t numDofs, Matrix &matrix ) const
      {
        assert( numDofs == set.size() );

        // clear matrix
        matrix = 0;

        // create quadrature
        VolumeQuadratureType volQuad( entity, volumeQuadratureOrder( entity ) );

        if( caller.hasMass() )
          buildMatrixWithMassFactor( caller, entity, geo, set, volQuad, numDofs, matrix );
        else
          buildMatrixNoMassFactor( entity, geo, set, volQuad, numDofs, matrix );
      }

      //! build local mass matrix with mass factor
      template <class Matrix>
      void buildMatrixNoMassFactor(
                       const EntityType& en,
                       const Geometry& geo,
                       const BasisFunctionSetType& set,
                       const VolumeQuadratureType& volQuad,
                       const int numDofs,
                       Matrix& matrix,
                       const bool applyIntegrationElement = true ) const
      {
        const int volNop = volQuad.nop();
        for(int qp=0; qp<volNop; ++qp)
        {
          // calculate integration weight
          const double intel = ( applyIntegrationElement ) ?
              ( volQuad.weight(qp) * geo.integrationElement(volQuad.point(qp)) ) : volQuad.weight(qp) ;

          // eval basis functions
          set.evaluateAll(volQuad[qp], phi_);

          for(int m=0; m<numDofs; ++m)
          {
            const RangeType& phi_m = phi_[m];
            const ctype val = intel * (phi_m * phi_m);
            matrix[m][m] += val;

            for(int k=m+1; k<numDofs; ++k)
            {
              const ctype val = intel * (phi_m * phi_[k]);
              matrix[m][k] += val;
              matrix[k][m] += val;
            }
          }
        }
      }

      //! build local mass matrix with mass factor
      template <class MassCallerType, class Matrix>
      void buildMatrixWithMassFactor(
                       MassCallerType& caller,
                       const EntityType& en,
                       const Geometry& geo,
                       const BasisFunctionSetType& set,
                       const VolumeQuadratureType& volQuad,
                       const int numDofs,
                       Matrix& matrix) const
      {
        typedef typename MassCallerType :: MassFactorType MassFactorType;
        MassFactorType mass;

        const int volNop = volQuad.nop();
        for(int qp=0; qp<volNop; ++qp)
        {
          // calculate integration weight
          const double intel = volQuad.weight(qp)
             * geo.integrationElement(volQuad.point(qp));

          // eval basis functions
          set.evaluateAll( volQuad[qp], phi_);

          // call mass factor
          caller.mass( en, volQuad, qp, mass);

          // apply mass matrix to all basis functions
          for(int m=0; m<numDofs; ++m)
          {
            mass.mv( phi_[m], phiMass_[m] );
          }

          // add values to matrix
          for(int m=0; m<numDofs; ++m)
          {
            for(int k=0; k<numDofs; ++k)
            {
              matrix[m][k] += intel * (phiMass_[m] * phi_[k]);
            }
          }
        }
      }

      // implement matvec with matrix (mv of densematrix is too stupid)
      template <class Matrix, class Rhs, class X>
      void multiply( const int size,
                     const Matrix& matrix,
                     const Rhs& rhs,
                     X& x ) const
      {
        assert( (int) matrix.rows() == size );
        assert( (int) matrix.cols() == size );
        assert( (int) rhs.size() == size );

        for( int row = 0; row < size; ++ row )
        {
          RangeFieldType sum = 0;
          // get matrix row
          typedef typename Matrix :: const_row_reference  MatRow;
          MatRow matRow = matrix[ row ];

          // multiply row with right hand side
          for( int col = 0; col < size; ++ col )
          {
            sum += matRow[ col ] * rhs[ col ];
          }

          // set to result to result vector
          x[ row ] = sum;
        }
      }
    };



    // LocalMassMatrix
    // ---------------

    /** \brief Local Mass Matrix for arbitrary spaces */
    template< class DiscreteFunctionSpace, class VolumeQuadrature >
    class LocalMassMatrix
    : public LocalMassMatrixImplementation< DiscreteFunctionSpace, VolumeQuadrature >
    {
      typedef LocalMassMatrixImplementation< DiscreteFunctionSpace, VolumeQuadrature > BaseType;

    public:
      explicit LocalMassMatrix ( const DiscreteFunctionSpace &spc, int volQuadOrd = -1 )
      : BaseType( spc, volQuadOrd )
      {}
    };



    ///////////////////////////////////////////////////////////////////
    //
    //  DG LocalMassMatrix Implementation
    //
    ///////////////////////////////////////////////////////////////////

    /** \brief DG Local Mass Matrix for arbitrary spaces */
    template< class DiscreteFunctionSpace, class VolumeQuadrature >
    class LocalMassMatrixImplementationDgOrthoNormal
    : public LocalMassMatrixImplementation< DiscreteFunctionSpace, VolumeQuadrature >
    {
      typedef LocalMassMatrixImplementation< DiscreteFunctionSpace, VolumeQuadrature > BaseType;

    public:
      typedef typename BaseType :: EntityType  EntityType;

      explicit LocalMassMatrixImplementationDgOrthoNormal ( const DiscreteFunctionSpace &spc, int volQuadOrd = -1 )
      : BaseType( spc, volQuadOrd )
      {}

      //! apply local dg mass matrix to local function lf
      //! using the massFactor method of the caller
      template <class MassCallerType, class LocalFunctionType>
      void applyInverse(MassCallerType& caller,
                        const EntityType& en,
                        LocalFunctionType& lf) const
      {
        BaseType :: applyInverseDgOrthoNormalBasis( caller, en, lf );
      }

      //! apply local dg mass matrix to local function lf without mass factor
      template <class LocalFunctionType>
      void applyInverse(const EntityType& en,
                        LocalFunctionType& lf) const
      {
        typename BaseType :: NoMassDummyCaller caller;
        applyInverse(caller, en, lf );
      }

      //! apply local dg mass matrix to local function lf without mass factor
      template< class LocalFunction >
      void applyInverse ( LocalFunction &lf ) const
      {
        applyInverse( lf.entity(), lf );
      }

      template< class LocalMatrix >
      void rightMultiplyInverse ( LocalMatrix &localMatrix ) const
      {
        BaseType::rightMultiplyInverseDgOrthoNormalBasis( localMatrix );
      }
    };

//! @}

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_LOCALMASSMATRIX_HH


==> anc/xt-super/dune-fem/dune/fem/operator/CMakeLists.txt <==
dune_install( dghelmholtz.hh lagrangeinterpolation.hh )

dune_add_subdirs(common 1order linear matrix projection)


==> anc/xt-super/dune-fem/dune/fem/operator/Makefile.am <==
operatordir = $(includedir)/dune/fem/operator
operator_HEADERS = dghelmholtz.hh \
                   lagrangeinterpolation.hh

SUBDIRS = common 1order linear matrix projection 

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/dune/fem/operator/common/CMakeLists.txt <==
dune_install(automaticdifferenceoperator.hh differentiableoperator.hh
             localmatrix.hh localmatrixwrapper.hh localoperator.hh
             mapping.hh objpointer.hh operator.hh
             spaceoperatorif.hh stencil.hh temporarylocalmatrix.hh)

dune_add_subdirs(test)


==> anc/xt-super/dune-fem/dune/fem/operator/common/Makefile.am <==
SUBDIRS = test 

commondir =  $(includedir)/dune/fem/operator/common
common_HEADERS = automaticdifferenceoperator.hh  differentiableoperator.hh \
                 operator.hh \
                 localoperator.hh  mapping.hh  objpointer.hh \
                 spaceoperatorif.hh  localmatrix.hh \
                 localmatrixwrapper.hh  temporarylocalmatrix.hh \
								 stencil.hh

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/dune/fem/operator/common/automaticdifferenceoperator.hh <==
// vim: set expandtab ts=2 sw=2 sts=2:
#ifndef DUNE_FEM_AUTOMATICDIFFERENCEOPERATOR_HH
#define DUNE_FEM_AUTOMATICDIFFERENCEOPERATOR_HH

#include <limits>

#include <dune/common/nullptr.hh>

#include <dune/fem/io/parameter.hh>
#include <dune/fem/operator/common/differentiableoperator.hh>

namespace Dune
{

  namespace Fem
  {

    // Internal Forward Declarations
    // -----------------------------

    template< class DomainFunction, class RangeFunction, class LinearOperator >
    class AutomaticDifferenceOperator;



    // AutomaticDifferenceLinearOperator
    // ---------------------------------

    template< class DomainFunction, class RangeFunction = DomainFunction >
    class AutomaticDifferenceLinearOperator
    : public Dune::Fem::Operator< DomainFunction, RangeFunction >
    {
      typedef AutomaticDifferenceLinearOperator< DomainFunction, RangeFunction > ThisType;
      typedef Dune::Fem::Operator< DomainFunction, RangeFunction > BaseType;

      friend class AutomaticDifferenceOperator< DomainFunction, RangeFunction, ThisType >;

    public:
      typedef Dune::Fem::Operator< DomainFunction, RangeFunction > OperatorType;

      typedef typename BaseType::RangeFunctionType RangeFunctionType;
      typedef typename BaseType::DomainFunctionType DomainFunctionType;
      typedef typename BaseType::RangeFieldType RangeFieldType;
      typedef typename BaseType::DomainFieldType DomainFieldType;
      typedef typename Dune::FieldTraits< RangeFieldType >::real_type RealType;

      typedef typename RangeFunctionType::DiscreteFunctionSpaceType RangeSpaceType;
      typedef typename DomainFunctionType::DiscreteFunctionSpaceType DomainSpaceType;

      AutomaticDifferenceLinearOperator ( const std::string &name, const DomainSpaceType &dSpace, const RangeSpaceType &rSpace )
      : name_( name ),
        op_( 0 ), // initial value for op_ is 'undefined'
        u_( 0 ), // initial value for u_ is 'undefined'
        b_( "AutomaticDifferenceOperator::b_", dSpace ),
        op_u_( "AutomaticDifferenceOperator::op_u_", rSpace ),
        norm_u_( 0 )
      {}

      virtual void operator() ( const DomainFunctionType &arg, RangeFunctionType &dest ) const;

    protected:
      void set ( const DomainFunctionType &u, const OperatorType &op, const RealType &eps );
      const std::string name_;
      const OperatorType *op_;
      const DomainFunctionType *u_;

      mutable DomainFunctionType b_;
      RangeFunctionType op_u_;

      RangeFieldType eps_;
      RangeFieldType norm_u_;
    };



    // AutomaticDifferenceOperator
    // ---------------------------

    /** \class AutomaticDifferenceOperator
     *  \brief operator providing a Jacobian through automatic differentiation
     *
     *  \note The Jacobian operator is an on-the-fly operator, i.e., it does
     *        not store a matrix but only implements the application.
     */
    template< class DomainFunction, class RangeFunction = DomainFunction,
              class LinearOperator = AutomaticDifferenceLinearOperator< DomainFunction, RangeFunction > >
    class AutomaticDifferenceOperator
    : public Dune::Fem::DifferentiableOperator< LinearOperator >
    {
      typedef Dune::Fem::DifferentiableOperator< LinearOperator > BaseType;

    public:
      typedef typename BaseType::RangeFunctionType RangeFunctionType;
      typedef typename BaseType::DomainFunctionType DomainFunctionType;
      typedef typename BaseType::RangeFieldType RangeFieldType;
      typedef typename BaseType::DomainFieldType DomainFieldType;
      typedef typename Dune::FieldTraits< RangeFieldType >::real_type RealType;

      typedef typename BaseType::JacobianOperatorType JacobianOperatorType;

      typedef typename RangeFunctionType::DiscreteFunctionSpaceType RangeSpaceType;
      typedef typename DomainFunctionType::DiscreteFunctionSpaceType DomainSpaceType;

      AutomaticDifferenceOperator ()
      : eps_( Parameter::getValue< RangeFieldType >( "fem.differenceoperator.eps", RangeFieldType( 0 ) ) )
      {}

      explicit AutomaticDifferenceOperator ( const RangeFieldType &eps )
      : eps_( eps )
      {}

      virtual void jacobian ( const DomainFunctionType &u, JacobianOperatorType &jOp ) const
      {
        jOp.set( u, *this, eps_ );
      }

    private:
      const RealType eps_;
    };



    // Implementation of AutomaticDifferenceLinearOperator
    // ---------------------------------------------------

    template< class DomainFunction, class RangeFunction >
    inline void AutomaticDifferenceLinearOperator< DomainFunction, RangeFunction >
      ::operator() ( const DomainFunctionType &arg, RangeFunctionType &dest ) const
    {
      assert( op_ && u_ );

      // 'Normal' difference-quotient, i.e.
      // dest = 1/eps (op_(*u +eps*arg) - op_(*u))
      //
      // eps is chosen dynamically, the same way as in
      // dune-fem/dune/fem/solver/ode/quasi_exact_newton.cpp, see also
      // http://www.freidok.uni-freiburg.de/volltexte/3762/pdf/diss.pdf, page 137
      RealType eps = eps_;
      if( eps <= RealType( 0. ) )
      {
        const RealType machine_eps = std::numeric_limits< RealType >::epsilon();
        const RealType norm_p_sq = arg.normSquaredDofs( );
        if( norm_p_sq > machine_eps )
          eps = std::sqrt( (RealType( 1 ) + norm_u_) * machine_eps / norm_p_sq );
        else
          eps = std::sqrt( machine_eps );
      }

      b_.assign( *u_ );
      b_.axpy( eps, arg );
      (*op_)( b_, dest );
      dest -= op_u_;
      dest *= RealType( 1 ) / eps;
    }


    template< class DomainFunction, class RangeFunction >
    inline void AutomaticDifferenceLinearOperator< DomainFunction, RangeFunction >
      ::set ( const DomainFunctionType &u, const OperatorType &op, const RealType &eps )
    {
      u_ = &u;
      op_ = &op;
      (*op_)( *u_, op_u_ );

      eps_ = eps;
      if( eps_ <= RealType( 0 ) )
        norm_u_ = std::sqrt( u_->scalarProductDofs( *u_ ) );
    }

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_AUTOMATICDIFFERENCEOPERATOR_HH


==> anc/xt-super/dune-fem/dune/fem/operator/common/differentiableoperator.hh <==
#ifndef DUNE_FEM_DIFFERENTIABLEOPERATOR_HH
#define DUNE_FEM_DIFFERENTIABLEOPERATOR_HH

#include <dune/fem/operator/common/operator.hh>

namespace Dune
{

  namespace Fem
  {

    /** \class DifferentiableOperator
     *  \brief abstract differentiable operator
     *
     *  Differentiable operators are operators providing a linearization.
     *
     *  \tparam  JacobianOperator  type of linear operator describing the Jacobian
     *                             (linearization) of this operator
     *
     *  \note The types for the operator's domain and range function are derived
     *        from the JacobianOperator.
     *
     *  \interfaceclass
     */
    template< class JacobianOperator >
    class DifferentiableOperator
    : public virtual Dune::Fem::Operator< typename JacobianOperator::DomainFunctionType,
                                          typename JacobianOperator::RangeFunctionType >
    {
      typedef Dune::Fem::Operator< typename JacobianOperator::DomainFunctionType,
                                   typename JacobianOperator::RangeFunctionType > BaseType;

    public:
      /** \brief type of linear operator modelling the operator's Jacobian */
      typedef JacobianOperator JacobianOperatorType;

      /** \brief type of discrete function in the operator's domain */
      typedef typename BaseType::DomainFunctionType DomainFunctionType;
      /** \brief type of discrete function in the operator's range */
      typedef typename BaseType::RangeFunctionType RangeFunctionType;

      /** \brief field type of the operator's domain */
      typedef typename DomainFunctionType::RangeFieldType DomainFieldType;
      /** \brief field type of the operator's range */
      typedef typename RangeFunctionType::RangeFieldType RangeFieldType;

      /** \brief obtain linearization
       *
       *  \param[in]   u    argument discrete function
       *  \param[out]  jOp  destination Jacobian operator
       *
       *  \note This method has to be implemented by all derived classes.
       */
      virtual void jacobian ( const DomainFunctionType &u, JacobianOperatorType &jOp ) const = 0;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_DIFFERENTIABLEOPERATOR_HH


==> anc/xt-super/dune-fem/dune/fem/operator/common/localmatrix.hh <==
#ifndef DUNE_FEM_LOCALMATRIX_HH
#define DUNE_FEM_LOCALMATRIX_HH

//- Dune includes
#include <dune/fem/misc/bartonnackmaninterface.hh>

namespace Dune
{

  namespace Fem
  {

    /** @ingroup Matrix
        @{
    **/

    //- forward declaration of MatrixColumnObject, see below
    template <class Traits>
    class MatrixColumnObject ;



    // LocalMatrixInterface
    // --------------------

    /** \brief Interface for local matrix classes. */
    template< class LocalMatrixTraits >
    class LocalMatrixInterface
    : public BartonNackmanInterface< LocalMatrixInterface< LocalMatrixTraits >,
                                     typename LocalMatrixTraits::LocalMatrixType >
    {
      typedef LocalMatrixInterface< LocalMatrixTraits > ThisType;
      typedef BartonNackmanInterface< LocalMatrixInterface< LocalMatrixTraits >,
                                      typename LocalMatrixTraits::LocalMatrixType >
        BaseType;

    public:
      //! type of traits class
      typedef LocalMatrixTraits Traits;

      //! type of this interface
      typedef ThisType LocalMatrixInterfaceType;

      //! type of local matrix implementation
      typedef typename Traits :: LocalMatrixType LocalMatrixType;

      //! type of range field
      typedef typename Traits :: RangeFieldType RangeFieldType;

      //! type of domain discrete function space
      typedef typename Traits :: DomainSpaceType DomainSpaceType;

      //! type of range discrete function space
      typedef typename Traits :: RangeSpaceType RangeSpaceType;

      //! type of base function sets within domain function space
      typedef typename DomainSpaceType :: BasisFunctionSetType
        DomainBasisFunctionSetType;

      //! type of base function sets within range function space
      typedef typename RangeSpaceType :: BasisFunctionSetType
        RangeBasisFunctionSetType;

      typedef typename DomainSpaceType::EntityType DomainEntityType;
      typedef typename RangeSpaceType::EntityType RangeEntityType;

      /*! type of block (i.e. FieldMatrix for BlockMatrices */
      typedef typename Traits :: LittleBlockType  LittleBlockType;

      typedef MatrixColumnObject< Traits >  MatrixColumnType;

    protected:
      using BaseType::asImp;

      //! constructor
      LocalMatrixInterface ()
      {}

    public:
      /** \brief initialize the local matrix to entities
       *  \param[in]  domainEntity  entity within grid of domain space,
       *  \param[in]  rangeEntity   entity within grid of range space
       */
      void init ( const DomainEntityType &domainEntity, const RangeEntityType &rangeEntity )
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION
          ( asImp().init( domainEntity, rangeEntity ) );
      }

      /*! \brief add value to matrix entry (row,col) where row and col are
          local row and local column
          \param[in] localRow local row
          \param[in] localCol local column
          \param[in] value value to add
      */
      void add ( const int localRow,
                        const int localCol,
                        const RangeFieldType &value )
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION(
          asImp().add(localRow,localCol,value));
      }

      /*! \brief set value of matrix entry (row,col) where row and col are
          local row and local column
          \param[in] localRow local row
          \param[in] localCol local column
          \param[in] value value to set
      */
      void set ( const int localRow,
                        const int localCol,
                        const RangeFieldType &value )
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION(
          asImp().set(localRow,localCol,value));
      }

      /*! \brief set row to zero values
          \param[in] localRow local row that is set to zero
       */
      void clearRow( const int  localRow )
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION(
            asImp().clearRow( localRow ));
      }

      /*! \brief ser column entries to zero
          \param[in] localCol local column that is set to zero
       */

      void clearCol( const int localCol )
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION(
            asImp().clearCol( localCol ));
      }


      /*! \brief multiply left hand side with local matrix and add to right hand side
                 rhs += Matrix * lhs
          \param[in] lhs left hand side
          \param[out] rhs right hand side
      */
      template <class DomainLocalFunctionType,
                class RangeLocalFunctionType>
      void multiplyAdd(const DomainLocalFunctionType& lhs,
                              RangeLocalFunctionType& rhs) const
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION(
          asImp().multiplyAdd( lhs, rhs ) );
      }

      /*! \brief get value of matrix entry (row,col) where row and col are
          local row and local column
          \param[in] localRow local row
          \param[in] localCol local column
          \return value of matrix entry
      */
      const RangeFieldType get ( const int localRow,
                                        const int localCol ) const
      {
        CHECK_INTERFACE_IMPLEMENTATION(
          asImp().get(localRow,localCol));
        return asImp().get(localRow,localCol);
      }

      /*! \brief scale matrix with scalar value
          \param[in] scalar scalar value that scales the matrix
      */
      void scale ( const RangeFieldType& scalar )
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION(
          asImp().scale( scalar ) );
      }

      /*! \brief set all entries of local matrix to zero */
      void clear ()
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION(asImp().clear());
      }

      /*! \brief resort ordering in global matrix (if possible) */
      void resort ()
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION(asImp().resort());
      }

      /** \brief get number of rows within the matrix */
      int rows () const
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().rows() );
        return asImp().rows();
      }

      /** \brief get number of columns within the matrix */
      int columns () const
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().columns() );
        return asImp().columns();
      }

      /** \brief access to the domain space */
      const DomainSpaceType &domainSpace () const
      {
        CHECK_INTERFACE_IMPLEMENTATION( asImp().domainSpace() );
        return asImp().domainSpace();
      }

      /** \brief access to the range space */
      const RangeSpaceType &rangeSpace () const
      {
        CHECK_INTERFACE_IMPLEMENTATION( asImp().rangeSpace() );
        return asImp().rangeSpace();
      }

      /** \brief access to the base function set within the domain space */
      const DomainBasisFunctionSetType &domainBasisFunctionSet () const
      {
        CHECK_INTERFACE_IMPLEMENTATION( asImp().domainBasisFunctionSet() );
        return asImp().domainBasisFunctionSet();
      }

      /** \brief access to the base function set within the range space */
      const RangeBasisFunctionSetType &rangeBasisFunctionSet () const
      {
        CHECK_INTERFACE_IMPLEMENTATION( asImp().rangeBasisFunctionSet() );
        return asImp().rangeBasisFunctionSet();
      }

      const DomainEntityType &domainEntity () const
      {
        CHECK_INTERFACE_IMPLEMENTATION( asImp().domainEntity() );
        return asImp().domainEntity();
      }

      const RangeEntityType &rangeEntity () const
      {
        CHECK_INTERFACE_IMPLEMENTATION( asImp().rangeEntity() );
        return asImp().rangeEntity();
      }

      /** \brief return column object for local matrix which contains axpy methods
                 for convenience
          \param col  local column number

          \return object of type MatrixColumnObject
      */
      MatrixColumnType column( const unsigned int col )
      {
        return MatrixColumnType( asImp(), col );
      }

      /*! \brief finalize local matrix setup and possibly add values to real matrix */
      void finalize()
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION(asImp().finalize());
      }
    };



    // LocalMatrixDefault
    // ------------------

    /** \brief Default implementation for local matrix classes. */
    template< class LocalMatrixTraits >
    class LocalMatrixDefault
    : public LocalMatrixInterface< LocalMatrixTraits >
    {
      typedef LocalMatrixDefault< LocalMatrixTraits > ThisType;
      typedef LocalMatrixInterface< LocalMatrixTraits > BaseType;

    public:
      typedef LocalMatrixTraits Traits;

      typedef typename BaseType::DomainSpaceType DomainSpaceType;
      typedef typename BaseType::RangeSpaceType RangeSpaceType;

      typedef typename BaseType::DomainBasisFunctionSetType DomainBasisFunctionSetType;
      typedef typename BaseType::RangeBasisFunctionSetType RangeBasisFunctionSetType;

      typedef typename BaseType::DomainEntityType DomainEntityType;
      typedef typename BaseType::RangeEntityType RangeEntityType;

    protected:
      const DomainSpaceType &domainSpace_;
      const RangeSpaceType &rangeSpace_;

      DomainBasisFunctionSetType domainBaseSet_;
      RangeBasisFunctionSetType rangeBaseSet_;

    protected:
      LocalMatrixDefault ( const DomainSpaceType &domainSpace,
                           const RangeSpaceType &rangeSpace )
      : domainSpace_( domainSpace ),
        rangeSpace_( rangeSpace ),
        domainBaseSet_(),
        rangeBaseSet_()
      {}

      template< class DomainEntityType, class RangeEntityType >
      LocalMatrixDefault ( const DomainSpaceType &domainSpace,
                           const RangeSpaceType &rangeSpace,
                           const DomainEntityType &domainEntity,
                           const RangeEntityType &rangeEntity )
      : domainSpace_( domainSpace ),
        rangeSpace_( rangeSpace ),
        domainBaseSet_( domainSpace.basisFunctionSet( domainEntity ) ),
        rangeBaseSet_( rangeSpace.basisFunctionSet( rangeEntity ) )
      {}

      LocalMatrixDefault ( const LocalMatrixDefault& org )
      : domainSpace_( org.domainSpace_ ),
        rangeSpace_( org.rangeSpace_ ),
        domainBaseSet_( org.domainBaseSet_ ),
        rangeBaseSet_( org.rangeBaseSet_ )
      {}

    public:
      /** \copydoc Dune::Fem::LocalMatrixInterface::init */
      void init ( const DomainEntityType &domainEntity, const RangeEntityType &rangeEntity )
      {
        domainBaseSet_ = domainSpace_.basisFunctionSet( domainEntity );
        rangeBaseSet_ = rangeSpace_.basisFunctionSet( rangeEntity );
      }

      /** \copydoc Dune::Fem::LocalMatrixInterface::resort */
      void resort () {}

      /** \copydoc Dune::Fem::LocalMatrixInterface::finalize */
      void finalize () {}

      /** \copydoc Dune::Fem::LocalMatrixInterface::rows */
      int rows () const { return rangeBaseSet_.size(); }

      /** \copydoc Dune::Fem::LocalMatrixInterface::columns */
      int columns () const { return domainBaseSet_.size(); }

      /** \copydoc Dune::Fem::LocalMatrixInterface::domainSpace */
      const DomainSpaceType &domainSpace () const { return domainSpace_; }

      /** \copydoc Dune::Fem::LocalMatrixInterface::rangeSpace */
      const RangeSpaceType &rangeSpace () const { return rangeSpace_; }

      /** \copydoc Dune::Fem::LocalMatrixInterface::domainBasisFunctionSet */
      const DomainBasisFunctionSetType &domainBasisFunctionSet () const
      {
        return domainBaseSet_;
      }

      /** \copydoc Dune::Fem::LocalMatrixInterface::rangeBasisFunctionSet */
      const RangeBasisFunctionSetType &rangeBasisFunctionSet () const
      {
        return rangeBaseSet_;
      }

      const DomainEntityType &domainEntity () const { return domainBasisFunctionSet().entity(); }
      const RangeEntityType &rangeEntity () const { return rangeBasisFunctionSet().entity(); }

      /** \copydoc Dune::Fem::LocalMatrixInterface::multiplyAdd */
      template <class DomainLocalFunctionType,
                class RangeLocalFunctionType>
      void multiplyAdd(const DomainLocalFunctionType& lhs,
                              RangeLocalFunctionType& rhs) const
      {
        const int row = this->rows();
        const int col = this->columns();
        for(int i=0; i<row; ++i)
        {
          for(int j=0; j<col; ++j)
          {
            rhs[i] += this->get(i,j) * lhs[j];
          }
        }
      }
    };

    template <class Traits>
    class MatrixColumnObject
    {
    public:
      //! type of local matrix implementation
      typedef typename Traits :: LocalMatrixType LocalMatrixType;

      //! type of domain discrete function space
      typedef typename Traits :: RangeSpaceType  RangeSpaceType;

      //! type of range
      typedef typename RangeSpaceType :: RangeType          RangeType ;
      //! type of jacobian range
      typedef typename RangeSpaceType :: JacobianRangeType  JacobianRangeType ;
      //! type of range field
      typedef typename RangeSpaceType :: RangeFieldType     RangeFieldType ;

    protected:
      // reference to local matrix
      LocalMatrixType& localMatrix_;
      // local column number
      const unsigned int column_;

      //! constructor taking local matrix and column number
      MatrixColumnObject( LocalMatrixType& localMatrix, const unsigned int col )
        : localMatrix_( localMatrix ),
          column_( col )
      {
      }

      // at the moment only allow LocalMatrixInterface to construct this object
      friend class LocalMatrixInterface< Traits >;

    public:

      /** \brief axpy operation for local matrices
       *
       *  Denoting an entry of the local matrix by \f$a_{i,j}\f$ and the base
       *  functions by \f$\varphi_i\f$, this function performs the following
       *  operation:
       *  \f[
       *  a_{i,j} = a_{i,j} + weight * (factor \cdot \varphi_i( x ))
       *  \f]
       *  \param[in]  phi     evaluations of all base functions \f$\varphi_i( x )\f$
       *  \param[in]  factor  axpy factor
       *  \param[in]  weight  integration weight for quadrature point (default = 1)
       */
      template <class RangeVectorType>
      void axpy( const RangeVectorType& phi,
                 const RangeType& factor,
                 const RangeFieldType& weight = RangeFieldType(1) )
      {
        const unsigned int numBasisFunctions = localMatrix_.rows();
        assert( phi.size() >= numBasisFunctions );
        for( unsigned int row = 0; row < numBasisFunctions; ++ row )
        {
          RangeFieldType value = factor * phi[ row ];
          localMatrix_.add( row, column_, weight * value );
        }
      }

      /** \brief axpy operation for local matrices
       *
       *  Denoting an entry of the local matrix by \f$a_{i,j}\f$ and
       *  the gradients of the  base functions by \f$\nabla \varphi_i\f$,
       *  this function performs the following operation:
       *  \f[
       *  a_{i,j} = a_{i,j} + weight * (jacobianFactor \cdot \nabla\varphi_i( x ))
       *  \f]
       *  \param[in]  dphi           evaluations of the jacobian of all base functions \f$\varphi_i( x )\f$
       *  \param[in]  jacobianFactor axpy factor
       *  \param[in]  weight         integration weight for quadrature point (default = 1)
       */
      template <class JacobianVectorType>
      void axpy( const JacobianVectorType& dphi,
                 const JacobianRangeType& jacobianFactor,
                 const RangeFieldType& weight = RangeFieldType(1) )
      {
        const unsigned int numBasisFunctions = localMatrix_.rows();
        assert( dphi.size() >= numBasisFunctions );
        for( unsigned int row = 0; row < numBasisFunctions; ++ row )
        {
          RangeFieldType value = 0;
          for( int k = 0; k < jacobianFactor.rows; ++k )
            value += jacobianFactor[ k ] * dphi[ row ][ k ];

          localMatrix_.add( row, column_, weight * value );
        }
      }

      /** \brief axpy operation for local matrices
       *
       *  Denoting an entry of the local matrix by \f$a_{i,j}\f$ and
       *  the base functions by \f$\nabla \varphi_i\f$,
       *  this function performs the following operation:
       *  \f[
       *  a_{i,j} = a_{i,j} + weight (factor \cdot \varphi_i( x ) + jacobianFactor \cdot \nabla\varphi_i( x ))
       *  \f]
       *  \param[in]  phi            evaluations of all base functions \f$\varphi_i( x )\f$
       *  \param[in]  dphi           evaluations of the jacobian of all base functions \f$\varphi_i( x )\f$
       *  \param[in]  factor         axpy factor for phi
       *  \param[in]  jacobianFactor axpy factor for dphi
       *  \param[in]  weight         integration weight for quadrature point (default = 1)
       */
      template <class RangeVectorType, class JacobianVectorType>
      void axpy( const RangeVectorType& phi,
                 const JacobianVectorType& dphi,
                 const RangeType& factor,
                 const JacobianRangeType& jacobianFactor,
                 const RangeFieldType& weight = RangeFieldType(1) )
      {
        const unsigned int numBasisFunctions = localMatrix_.rows();
        assert( phi.size() >= numBasisFunctions );
        assert( dphi.size() >= numBasisFunctions );
        for( unsigned int row = 0; row < numBasisFunctions; ++ row )
        {
          RangeFieldType value = factor * phi[ row ];
          for( int k = 0; k < jacobianFactor.rows; ++k )
            value += jacobianFactor[ k ] * dphi[ row ][ k ];

          localMatrix_.add( row, column_, weight * value );
        }
      }
    };

///@}

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_LOCALMATRIX_HH


==> anc/xt-super/dune-fem/dune/fem/operator/common/localmatrixwrapper.hh <==
#ifndef DUNE_FEM_LOCALMATRIXWRAPPER_HH
#define DUNE_FEM_LOCALMATRIXWRAPPER_HH

#include <dune/fem/operator/common/localmatrix.hh>

namespace Dune
{

  namespace Fem
  {

    // Internal Forward Declarations
    // -----------------------------

    template< class LocalMatrixStack >
    class LocalMatrixWrapper;



    // LocalMatrixWrapperTraits
    // ------------------------

    template< class LocalMatrixStack >
    struct LocalMatrixWrapperTraits
    {
      typedef LocalMatrixStack LocalMatrixStackType;

      typedef typename LocalMatrixStack::ObjectType WrappedLocalMatrixType;

      typedef LocalMatrixWrapper< LocalMatrixStackType > LocalMatrixType;

      typedef typename WrappedLocalMatrixType::RangeFieldType RangeFieldType;

      typedef typename WrappedLocalMatrixType::DomainSpaceType DomainSpaceType;
      typedef typename WrappedLocalMatrixType::RangeSpaceType RangeSpaceType;

      typedef typename WrappedLocalMatrixType::LittleBlockType LittleBlockType;
    };



    // LocalMatrixWrapper
    // ------------------

    template< class LocalMatrixStack >
    class LocalMatrixWrapper
    : public LocalMatrixInterface< LocalMatrixWrapperTraits< LocalMatrixStack > >
    {
      typedef LocalMatrixWrapper< LocalMatrixStack > ThisType;
      typedef LocalMatrixInterface< LocalMatrixWrapperTraits< LocalMatrixStack > > BaseType;

    public:
      //! type of the local matrix stack
      typedef LocalMatrixStack LocalMatrixStackType;

      //! type of the traits
      typedef LocalMatrixWrapperTraits< LocalMatrixStackType > Traits;

      //! type of the wrapped local matrix
      typedef typename Traits::WrappedLocalMatrixType WrappedLocalMatrixType;

      typedef typename Traits::RangeFieldType RangeFieldType;

      typedef typename BaseType::DomainSpaceType DomainSpaceType;
      typedef typename BaseType::RangeSpaceType RangeSpaceType;

      typedef typename BaseType::DomainBasisFunctionSetType DomainBasisFunctionSetType;
      typedef typename BaseType::RangeBasisFunctionSetType RangeBasisFunctionSetType;

      typedef typename BaseType::DomainEntityType DomainEntityType;
      typedef typename BaseType::RangeEntityType RangeEntityType;

    private:
      typedef typename LocalMatrixStackType::PointerType WrappedLocalMatrixPtrType;

    private:
      // ObjectPointer to the actual local matrix
      // (the pointer is required to keep the reference alive)
      WrappedLocalMatrixPtrType localMatrixPtr_;

      // reference to the actual local matrix
      WrappedLocalMatrixType &localMatrix_;

    public:
      //! constructor creating an uninitialized local matrix
      explicit LocalMatrixWrapper ( LocalMatrixStackType &stack )
      : localMatrixPtr_( stack.getObject() ),
        localMatrix_( *localMatrixPtr_ )
      {}

      //! constructor initializing the wrapped local matrix
      template< class DomainEntityType, class RangeEntityType >
      LocalMatrixWrapper( LocalMatrixStackType &stack,
                                 const DomainEntityType &domainEntity,
                                 const RangeEntityType &rangeEntity )
      : localMatrixPtr_( stack.getObject() ),
        localMatrix_( *localMatrixPtr_ )
      {
        // initialize the wrapped local matrix with the entities
        localMatrix().init( domainEntity, rangeEntity );
      }

      /** \brief copy constructor
       *
       *  \param[in]  other  LocalMatrixWrapper to copy
       */
      LocalMatrixWrapper ( const ThisType &other )
      : localMatrixPtr_( other.localMatrixPtr_ ),
        localMatrix_( *localMatrixPtr_ )
      {}

      /** \brief destructor */
      ~LocalMatrixWrapper ( )
      {
        // call finalize on local matrix implementation
        // (e.g. needed for PETSc to add values to the real matrix)
        localMatrix().finalize();
      }

    private:
      // prohibit assignment
      ThisType &operator= ( const ThisType & );

    public:
      /** \copydoc Dune::Fem::LocalMatrixInterface::init */
      void init ( const DomainEntityType &domainEntity, const RangeEntityType &rangeEntity )
      {
        localMatrix().init( domainEntity, rangeEntity );
      }

      /** \copydoc Dune::Fem::LocalMatrixInterface::add */
      void add ( int localRow, int localCol, const RangeFieldType &value )
      {
        localMatrix().add( localRow, localCol, value );
      }

      /** \copydoc Dune::Fem::LocalMatrixInterface::set */
      void set ( int localRow, int localCol, const RangeFieldType &value )
      {
        localMatrix().set( localRow, localCol, value );
      }

      /** \copydoc Dune::Fem::LocalMatrixInterface::clearRow */
      void clearRow ( const int localRow )
      {
        localMatrix().clearRow( localRow );
      }

      /** \copydoc Dune::Fem::LocalMatrixInterface::clearRow */
      void clearCol ( const int localCol )
      {
        localMatrix().clearCol( localCol );
      }

      /** \copydoc Dune::Fem::LocalMatrixInterface::get */
      const RangeFieldType get ( const int localRow,
                                        const int localCol ) const
      {
        return localMatrix().get( localRow, localCol );
      }

      /** \copydoc Dune::Fem::LocalMatrixInterface::scale */
      void scale ( const RangeFieldType& scalar )
      {
        return localMatrix().scale( scalar );
      }

      /** \copydoc Dune::Fem::LocalMatrixInterface::clear */
      void clear ()
      {
        return localMatrix().clear();
      }

      /** \copydoc Dune::Fem::LocalMatrixInterface::resort */
      void resort ()
      {
        return localMatrix().resort();
      }

      /** \copydoc Dune::Fem::LocalMatrixInterface::rows */
      int rows () const
      {
        return localMatrix().rows();
      }

      /** \copydoc Dune::Fem::LocalMatrixInterface::columns */
      int columns () const
      {
        return localMatrix().columns();
      }

      /** \copydoc Dune::Fem::LocalMatrixInterface::multiplyAdd */
      template <class DomainLocalFunctionImp,
                class RangeLocalFunctionImp>
      void multiplyAdd(const DomainLocalFunctionImp& dLf,
                              RangeLocalFunctionImp& rLf)
      {
        localMatrix().multiplyAdd( dLf, rLf);
      }

      /** \copydoc Dune::Fem::LocalMatrixInterface::domainSpace */
      const DomainSpaceType &domainSpace () const
      {
        return localMatrix().domainSpace();
      }

      /** \copydoc Dune::Fem::LocalMatrixInterface::rangeSpace */
      const RangeSpaceType &rangeSpace () const
      {
        return localMatrix().rangeSpace();
      }

      const DomainEntityType &domainEntity () const { return localMatrix().domainEntity(); }
      const RangeEntityType &rangeEntity () const { return localMatrix().rangeEntity(); }

      /** \copydoc Dune::Fem::LocalMatrixInterface::domainBasisFunctionSet */
      const DomainBasisFunctionSetType &domainBasisFunctionSet () const
      {
        return localMatrix().domainBasisFunctionSet();
      }

      /** \copydoc Dune::Fem::LocalMatrixInterface::rangeBasisFunctionSet */
      const RangeBasisFunctionSetType &rangeBasisFunctionSet () const
      {
        return localMatrix().rangeBasisFunctionSet();
      }

    protected:
      const WrappedLocalMatrixType &localMatrix () const { return localMatrix_; }
      WrappedLocalMatrixType &localMatrix () { return localMatrix_; }
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_LOCALMATRIXWRAPPER_HH


==> anc/xt-super/dune-fem/dune/fem/operator/common/localoperator.hh <==
#ifndef DUNE_FEM_LOCALOPERATORS_HH
#define DUNE_FEM_LOCALOPERATORS_HH

#include <iostream>

#include "objpointer.hh"

namespace Dune
{

  namespace Fem
  {

    //***********************************************************************
    //
    /*! @addtogroup LocalOperator
     Interface LocalOperators
     Local operators only define what to do a one entity which is reached
     during a grid walkthrough on one level. The walkthrough is made by a
     discrete operator which organizes the walktrough and calls the local
     operator on each entity. Furthermore the local operator provides a method
     prepareGlobal which is called once before the grid walktrough and a method
     finalizeGlobal which ic called once after the walktrough. The methods
     prepareLocal and finalizeLocal are called on each entity. If for one
     operator this methods are not needed, the definition of them is left free.
     \interfaceclass
    */
    //***********************************************************************
    template <class FstPType, class SecPType, class SType ,
        class LocalOperatorImp>
    class LocalOperatorInterface
    {
    public:
      //! remember the parameter types
      typedef FstPType FirstParamType;
      typedef SecPType SecondParamType;
      typedef SType ScalarType;

      //**************************************************************
      /*! default implementation of the prepare and finalize methods
          default is make nothing
       */
      //! prepareGlobal is called before the grid walktrough
      void prepareGlobal(const FirstParamType &pa, SecondParamType &pb)
      {
        asImp().prepareGlobal(pa,pb);
      }

      //! prepare for grid walktrough
      void prepareGlobal ()
      {
        asImp().prepareGlobal();
      }

      //! finalize the walktrough
      void finalizeGlobal()
      {
        asImp().finalizeGlobal();
      }

      //! one entity
      template<class EntityType>
      void prepareLocal (EntityType & en)
      {
        asImp().prepareLocal(en);
      }

      //! \todo Please doc me!
      template<class EntityType>
      void finalizeLocal(EntityType & en)
      {
        asImp().finalizeLocal(en);
      }

      //! two entities
      template<class EntityType>
      void prepareLocal (EntityType & en1, EntityType &en2)
      {
        asImp().prepareLocal(en1,en2);
      }

      //! \todo Please doc me!
      template<class EntityType>
      void finalizeLocal(EntityType & en1, EntityType &en2)
      {
        asImp().finalizeLocal(en1,en2);
      }

      //! things to do on one entity
      template<class EntityType>
      void applyLocal(EntityType & en)
      {
        asImp().applyLocal(en);
      }

      //! things to do on two entity
      template<class EntityType>
      void applyLocal(EntityType & en1, EntityType &en2)
      {
        asImp().applyLocal(en1,en2);
      }
    private:
      //! Barton Nackman
      LocalOperatorImp & asImp()
      {
        return static_cast<LocalOperatorImp &> (*this);
      }
    };

    //**************************************************************************
    //  Default implemenations for LocalOperators
    //**************************************************************************
    /** \brief Default implementation of a local operator
     *  A local operator works on entities only and is used by a DiscreteOperator
     *  during a mesh traversal. This class implements the standard behaviour for
     *  prepareLocal(), finalizeLocal() and possibly other methods.
     */
    template <class FstPType, class SecPType, class SType ,
        class LocalOperatorImp>
    class LocalOperatorDefault
    : public LocalOperatorInterface <FstPType,SecPType,
                          SType,LocalOperatorImp>
    {
    public:
      //! remember the parameter types
      typedef FstPType FirstParamType;
      typedef SecPType SecondParamType;
      typedef SType ScalarType;

      //! no default implementation at the moement
      LocalOperatorDefault () : scalar_ (1.0) {}

      //! scale operator , for inheritance
      void scaleIt ( const ScalarType scalar )
      {
        scalar_ = scalar;
      }

      //**************************************************************
      /*! default implementation of the prepare and finalize methods
          default is make nothing
       */
      // prepare for grid walktrough
      void prepareGlobal () {}

      // finalize the walktrough
      void finalizeGlobal() {}

      // one entity
      template<class EntityType>
      void prepareLocal (EntityType & en) {}

      //! \todo Please doc me!
      template<class EntityType>
      void finalizeLocal(EntityType & en) {}

      // two entities
      template<class EntityType>
      void prepareLocal (EntityType & en1, EntityType &en2){}

      //! \todo Please doc me!
      template<class EntityType>
      void finalizeLocal(EntityType & en1, EntityType &en2){}
      //**************************************************************

    protected:
      // scalar for operator
      ScalarType scalar_;
    };

    //*******************************************************************
    //
    /*!

     This operator combines two local operator in the following way:
     \f[ Op(a,d) = (A + B)(a,d) \f] whereby B is first applied and then A. The
     operators A and B have to be defined such that they localy add thier
     results to a given destination. This workaround can be used directly but
     the normal way should be to define two discrete operators and then add
     them which uses intern this class two add the local operators.

    */
    //*******************************************************************
    //! OP(a,d) = (A + B)(a,d)
    //! Note: first B is evaluated, then A
    template <class A, class B >
    class CombinedLocalOperator
      : public ObjPointerStorage
    {
    public:
      //! The type of the operators exported
      typedef A FirstOperatorType;
      typedef B SecondOperatorType;

      //! Constructor for combinations storing the two operators
      CombinedLocalOperator ( A & a, B & b , bool printMsg = false )
        : _a ( a ) , _b ( b ) , printMSG_ ( printMsg )
      {
        if(printMSG_)
          std::cout << "Create CombinedLocalOperator " << this << "\n";
      }

      //! Destructor
      ~CombinedLocalOperator ()
      {
        if(printMSG_)
          std::cout << "Delete CombinedLocalOperator " << this << "\n";
      }

      //! method to scale the belonging operators
      template <class ScalarType>
      void scaleIt( const ScalarType scalar);

      //*******************************************************
      /*! the parameters of prepareGlobal and finalizeGlobal are set outside
          via a setParameter method or something
        */
      //! prepareGlobal is called before the grid walktrough
      template <class FirstParamType, class SecondParamType>
      void prepareGlobal(const FirstParamType &pa, SecondParamType &pb);

      //! finalizeGlobal is called after the grid walktrough
      void finalizeGlobal();

      //*******************************************************
      /*! prepareLocal is called before applyLocal is called,
          it has different length of parameter list, which are always
          entities. For example one might give no parameters to prepareLocal or
          father and son element, depends on grid walktrough outside
      */

      // one entity
      template<class EntityType>
      void prepareLocal (EntityType & en);

      //! \todo Please doc me!
      template<class EntityType>
      void finalizeLocal(EntityType & en);

      // two entities
      template<class EntityType>
      void prepareLocal (EntityType & en1, EntityType &en2);

      //! \todo Please doc me!
      template<class EntityType>
      void finalizeLocal(EntityType & en1, EntityType &en2);

      //**********************************************************
      /*! applyLocal defines the action one might do on a given or on two given
          entities. Up to now only max two entities may be parameter but this
          can be advanced. There is also an applyLocal method with no entity
          which means that also operators which dont need a grid walktrough can
          be combined.
       */

      // things to do on one entity
      template<class EntityType>
      void applyLocal(EntityType & en);

      // things to do on two entity
      template<class EntityType>
      void applyLocal(EntityType & en1, EntityType &en2);

      //****************************************************************
      /*! the setParameter and getReturn methods are to pass parameters from
          and to the underlying operators
      */
    private:
      //! operator A and B
      A & _a;
      B & _b;

      // if true some messages in Constructor and Destructor are printed
      bool printMSG_;
    };


    //********************************************************************
    //
    //  Implementation
    //
    //********************************************************************
    template <class A, class B >
    template <class ScalarType>
    inline void CombinedLocalOperator<A,B>::
    scaleIt(const ScalarType scalar)
    {
      _a.scaleIt(scalar);
      _b.scaleIt(scalar);
    }
    template <class A, class B >
    template <class FirstParamType, class SecondParamType>
    inline void CombinedLocalOperator<A,B>::
    prepareGlobal(const FirstParamType &pa, SecondParamType &pb)
    {
      _a.scaleIt(1.0);
      _b.scaleIt(1.0);
      _b.prepareGlobal(pa,pb);
      _a.prepareGlobal(pa,pb);
    }

    template <class A, class B >
    inline void CombinedLocalOperator<A,B>::finalizeGlobal()
    {
      _b.finalizeGlobal();
      _a.finalizeGlobal();
    }


    template <class A, class B >
    template <class EntityType>
    inline void CombinedLocalOperator<A,B>::prepareLocal(EntityType &en)
    {
      _b.prepareLocal(en);
      _a.prepareLocal(en);
    }

    template <class A, class B >
    template <class EntityType>
    inline void CombinedLocalOperator<A,B>::finalizeLocal(EntityType &en)
    {
      _b.finalizeLocal(en);
      _a.finalizeLocal(en);
    }

    template <class A, class B >
    template <class EntityType>
    inline void CombinedLocalOperator<A,B>::applyLocal(EntityType &en)
    {
      _b.applyLocal(en);
      _a.applyLocal(en);
    }


    template <class A, class B >
    template <class EntityType>
    inline void CombinedLocalOperator<A,B>::prepareLocal(EntityType &en1, EntityType & en2)
    {
      _b.prepareLocal(en1,en2);
      _a.prepareLocal(en1,en2);
    }

    template <class A, class B >
    template <class EntityType>
    inline void CombinedLocalOperator<A,B>::applyLocal(EntityType &en1, EntityType &en2 )
    {
      _b.applyLocal(en1,en2);
      _a.applyLocal(en1,en2);
    }

    template <class A, class B >
    template <class EntityType>
    inline void CombinedLocalOperator<A,B>::finalizeLocal(EntityType &en1, EntityType & en2)
    {
      _b.finalizeLocal(en1,en2);
      _a.finalizeLocal(en1,en2);
    }


    //********************************************************************
    //********************************************************************
    //********************************************************************
    //********************************************************************
    //
    //! ScaledLocalOperator
    //! which is a LocalOperator multipied by a scalar
    //
    //********************************************************************
    template <class A,class ScalarType>
    class ScaledLocalOperator
      : public ObjPointerStorage
    {
    public:
      //! Constructor for combinations with factors
      ScaledLocalOperator ( A & a , const ScalarType scalar,
            bool printMsg = false)
        : _a ( a ) , scalar_ (scalar), tmpScalar_ (scalar) ,
          printMSG_ ( printMsg )
      {
        if(printMSG_)
          std::cout << "Create ScaledLocalOperator " << this << "\n";
      }

      ~ScaledLocalOperator ()
      {
        if(printMSG_)
          std::cout << "Delete ScaledLocalOperator " << this << "\n";
      }
      // scale this operator from outside
      void scaleIt ( const ScalarType & scalar);

      //*******************************************************
      /*! the parameters of prepareGlobal and finalizeGlobal are set outside
          via a setParameter method or something
        */
      //! prepareGlobal is called before the grid walktrough
      template <class FirstParamType, class SecondParamType>
      void prepareGlobal(const FirstParamType &pa, SecondParamType &pb);

      //! finalizeGlobal is called after the grid walktrough
      void finalizeGlobal();

      //*******************************************************
      /*! prepareLocal is called before applyLocal is called,
          it has different length of parameter list, which are always
          entities. For example one might give no parameters to prepareLocal or
          father and son element, depends on grid walktrough outside
      */
      // one entity
      template<class EntityType>
      void prepareLocal (EntityType & en);

      //! \todo Please doc me!
      template<class EntityType>
      void finalizeLocal(EntityType & en);

      // two entities
      template<class EntityType>
      void prepareLocal (EntityType & en1, EntityType &en2);

      //! \todo Please doc me!
      template<class EntityType>
      void finalizeLocal(EntityType & en1, EntityType &en2);

      //**********************************************************
      /*! applyLocal defines the action one might do on a given or on two given
          entities. Up to now only max two entities may be parameter but this
          can be advanced. There is also an applyLocal method with no entity
          which means that also operators which dont need a grid walktrough can
          be combined.
       */
      // things to do on one entity
      template<class EntityType>
      void applyLocal(EntityType & en);

      // things to do on two entity
      template<class EntityType>
      void applyLocal(EntityType & en1, EntityType &en2);
    protected:
      //! reference to local operator A
      A & _a;

      //! scale factor for operator _a
      const ScalarType scalar_;
      ScalarType tmpScalar_;

      // if true some messages in Contructor and Destructor are printed
      bool printMSG_;
    }; // end class ScaledLocalOperator

    //****************************************************
    //  Implementation
    //****************************************************
    template <class A, class ScalarType>
    inline void ScaledLocalOperator<A,ScalarType>::
    scaleIt ( const ScalarType & scalar )
    {
      tmpScalar_ = scalar_ * scalar;
    }

    template <class A, class ScalarType>
    template <class FirstParamType, class SecondParamType>
    inline void ScaledLocalOperator<A,ScalarType>::
    prepareGlobal(const FirstParamType &pa, SecondParamType &pb)
    {
      _a.scaleIt(tmpScalar_);
      _a.prepareGlobal(pa,pb);
    }

    template <class A, class ScalarType>
    inline void ScaledLocalOperator<A,ScalarType>::finalizeGlobal()
    {
      _a.finalizeGlobal();
    }

    template <class A, class ScalarType>
    template <class EntityType>
    inline void ScaledLocalOperator<A,ScalarType>::prepareLocal(EntityType &en)
    {
      _a.prepareLocal(en);
    }

    template <class A, class ScalarType>
    template <class EntityType>
    inline void ScaledLocalOperator<A,ScalarType>::prepareLocal(EntityType &en1, EntityType & en2)
    {
      _a.prepareLocal(en1,en2);
    }

    template <class A, class ScalarType>
    template <class EntityType>
    inline void ScaledLocalOperator<A,ScalarType>::finalizeLocal(EntityType &en)
    {
      _a.finalizeLocal(en);
    }

    template <class A, class ScalarType>
    template <class EntityType>
    inline void ScaledLocalOperator<A,ScalarType>::finalizeLocal(EntityType &en1, EntityType & en2)
    {
      _a.finalizeLocal(en1,en2);
    }

    template <class A, class ScalarType>
    template <class EntityType>
    inline void ScaledLocalOperator<A,ScalarType>::applyLocal(EntityType &en)
    {
      _a.applyLocal(en);
    }

    template <class A, class ScalarType>
    template <class EntityType>
    inline void ScaledLocalOperator<A,ScalarType>::applyLocal(EntityType &en1, EntityType &en2 )
    {
      _a.applyLocal(en1,en2);
    }

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_LOCALOPERATORS_HH


==> anc/xt-super/dune-fem/dune/fem/operator/common/mapping.hh <==
#ifndef DUNE_FEM_MAPPING_HH
#define DUNE_FEM_MAPPING_HH

#include <iostream>
#include <vector>

namespace Dune
{

  namespace Fem
  {


    /** @addtogroup Mapping

        Mappings in Dune always map from one vector space into another vector space.
        Mapping are the base class for Operators and Functions.
        Operators work on vector spaces containing Functions (i.e. Domain and Range are Functions). In
        contrary Functions work on vector spaces containing real numbers (i.e.
        \f$R^n\f$). For both Mapping the base interface class. Furthermore,
        Mapping provided a machinery to combine different mapping linearly.

        \remarks
        The interface for Mappings is defined by the class Mapping.

      @{
     */

    /** \brief A mapping from one vector space into another
        This class describes a general mapping from the domain vector space into
        the range vector space.
        It can also be used to construct linear combinations of mappings.

        This two-sided character has the following consequence: when you address
        an object of type mapping or any of its descendants through a reference
        or pointer of type Mapping, the linear combination defined for that mapping
        is evaluated. On the other hand, if you address through a reference of the
        type of any of its descendants (notably Operator and Function), you'll
        get the functionality specific for that type.

        \note The Domain type and Range type must have operator *=, operator +=,
        and operator -= (e.g. FieldVector and DiscreteFunction fit that
        interface).
    */
    template<typename DFieldType,typename RFieldType, class DType, class RType>
    class Mapping
    {
    protected:
      //! type of mapping
      typedef Mapping<DFieldType,RFieldType,DType,RType> MappingType;

    public:
      /** \brief domain vector space (for usage in derived classes)
          This can either be for example a discrete function (in case of
          operators) or a FieldVector (in case of discrete functions)
      */
      typedef DType DomainType;

      /** \brief range vector space (for usage in derived classes)
          This can either be for example a discrete function (in case of
          operators) or a FieldVector (in case of discrete functions)
      */
      typedef RType  RangeType;

      /** \brief type of field the domain vector space, i.e. double */
      typedef DFieldType DomainFieldType;

      /** \brief type of field the range vector space, i.e. double */
      typedef RFieldType RangeFieldType;

      //! create Mappiung with empty linear combination
      Mapping()
        : lincomb_(),
          loopDetected_( false )
      {
        // store pointer to myself
        lincomb_.push_back( term( *this, 1. ) );
      }

      //! delete linear combination if necessary
      virtual ~Mapping ()
      {
      }

      /** \brief assignment of mapping mapping
          \param[in] mapping which is copied
          \returns reference to mapping
      */
      MappingType& operator = (const MappingType &mapping)
      {
        const MappingType &m = dynamic_cast<const MappingType& >( mapping );

        lincomb_.erase( lincomb_.begin(), lincomb_.end() );
        typedef typename std::vector<term>::const_iterator iterator;

        // reserve memory
        lincomb_.reserve( m.lincomb_.size() );

        iterator end = m.lincomb_.end();
        for (iterator it = m.lincomb_.begin(); it != end; it++ )
        {
          lincomb_.push_back( *it );
        }
        return *this;
      }

      /** \brief Application operator that applies all operators in the
          linear combination stack.
          \param[in] arg argument
          \param[out] dest destination
      */
      void operator() (const DomainType &arg, RangeType &dest ) const
      {
        int count = 0;
        typedef typename std::vector<term>::const_iterator const_iterator;
        const_iterator end = lincomb_.end();
        for ( const_iterator it = lincomb_.begin(); it != end; ++it )
        {
          const term& current = (*it);
          if ( count == 0 )
          {
            // call apply of term, see below
            current.apply( arg, dest );
          }
          else
          {
            // call applyAdd of term, see below
            current.applyAdd( arg, dest );
          }
          ++count;
        }

        loopDetected_ = false ;
      }

    private:
      //! apply operators
      virtual void apply (const DomainType &arg, RangeType &dest) const
      {
        // do noting if apply method leads to myself
        if( loopDetected_ )
        {
#ifndef NDEBUG
          std::cerr << "WARNING: Mapping::apply: Loop detected! Check overloading of operator() and apply! " << std::endl;
#endif
          return ;
        }

        // set applyLoop to true again
        loopDetected_ = true ;

        operator()(arg, dest);
      }

      //! linear comnination object
      struct term {
        term() : v_(NULL), scalar_(1.0), scaleIt_(false) { }
        term(const term& other)
          : v_(other.v_), scalar_(other.scalar_), scaleIt_(other.scaleIt_) { }

        term(const MappingType &mapping, RangeFieldType scalar ) : v_(&mapping), scalar_(scalar), scaleIt_( true ) {
          if ( scalar_ == 1. ) {
            scaleIt_ = false;
          }
        }

        void apply(const DomainType &arg, RangeType &dest) const
        {
          v_->apply( arg, dest );
          if ( scaleIt_ )
          {
            dest *= scalar_;
          }
        }

        void applyAdd(const DomainType &arg, RangeType &dest) const
        {
          // note, copying here might be costly
          RangeType tmp( dest );

          v_->apply( arg, tmp );
          if ( scalar_ == 1. )
          {
            dest += tmp;
          }
          else if ( scalar_ == -1. )
          {
            dest -= tmp;
          }
          else
          {
            tmp *= scalar_;
            dest += tmp;
          }
        }

      protected:
        const MappingType *v_;
        RangeFieldType scalar_;
        bool scaleIt_;

        // friendship for operations
        friend struct MappingOperators;
      };


      //! vector holding linear combination factors
      std::vector<term> lincomb_;

      //! true if we are stuck in an apply - operator () loop
      mutable bool loopDetected_ ;

      // friendship for operations
      friend struct MappingOperators;
    };


    /** \brief Implementation of Mapping +, -, *, / operations. */
    struct MappingOperators
    {
      //! \brief copy mapping
      template<typename DFieldType,typename RFieldType, class DType, class RType>
      static inline void
      copyMapping(const Mapping<DFieldType,RFieldType,DType,RType>& org,
                  Mapping<DFieldType,RFieldType,DType,RType>& copy)
      {
        typedef Mapping<DFieldType,RFieldType,DType,RType> MappingType;
        typedef typename std::vector< typename MappingType :: term > :: const_iterator iterator;

        // clear mapping entries
        copy.lincomb_.clear();

        {
          iterator end = org.lincomb_.end();
          for ( iterator it = org.lincomb_.begin(); it != end; ++it )
          {
            copy.lincomb_.push_back( *it );
          }
        }
      }

      //! \brief add mappings
      template<typename DFieldType,typename RFieldType, class DType, class RType>
      static inline Mapping<DFieldType,RFieldType,DType,RType>
      addMappings(const Mapping<DFieldType,RFieldType,DType,RType>& a,
                  const Mapping<DFieldType,RFieldType,DType,RType>& b)
      {
        typedef Mapping<DFieldType,RFieldType,DType,RType> MappingType;
        // new mapping
        MappingType newMapping;

        // copy mapping
        copyMapping(a, newMapping);

        typedef typename std::vector< typename MappingType :: term > :: const_iterator iterator;

        iterator end = b.lincomb_.end();
        for ( iterator it = b.lincomb_.begin(); it != end; ++it )
        {
          newMapping.lincomb_.push_back( *it );
        }
        return newMapping;
      }

      //! \brief substract mappings
      template<typename DFieldType,typename RFieldType, class DType, class RType>
      static inline Mapping<DFieldType,RFieldType,DType,RType>
      substractMappings(const Mapping<DFieldType,RFieldType,DType,RType>& a,
                        const Mapping<DFieldType,RFieldType,DType,RType>& b)
      {
        typedef Mapping<DFieldType,RFieldType,DType,RType> MappingType;
        typedef typename  MappingType :: term term;
        typedef typename std::vector< term > :: const_iterator iterator;
        // new mapping
        MappingType newMapping;

        // copy mapping
        copyMapping(a, newMapping);

        iterator end = b.lincomb_.end();
        for ( iterator it = b.lincomb_.begin(); it != end; ++it )
        {
          newMapping.lincomb_.push_back( term( *it->v_, -it->scalar_ ) );
        }
        return newMapping;
      }

      //! \brief multiply mapping
      template<typename DFieldType,typename RFieldType, class DType, class RType>
      static inline Mapping<DFieldType,RFieldType,DType,RType>
      multiplyMapping(const Mapping<DFieldType,RFieldType,DType,RType>& a,
                      const RFieldType& scalar)
      {
        typedef Mapping<DFieldType,RFieldType,DType,RType> MappingType;
        typedef typename  MappingType :: term term;
        typedef typename std::vector< term > :: iterator iterator;
        // new mapping
        MappingType newMapping;

        // copy mapping
        copyMapping(a, newMapping);

        iterator end = newMapping.lincomb_.end();
        for ( iterator it = newMapping.lincomb_.begin(); it != end; ++it )
        {
          it->scalar_ *= scalar;
        }
        return newMapping;
      }

      //! \brief divide mapping
      template<typename DFieldType,typename RFieldType, class DType, class RType>
      static inline Mapping<DFieldType,RFieldType,DType,RType>
      divideMapping(const Mapping<DFieldType,RFieldType,DType,RType>& a,
                    const RFieldType& scalar)
      {
        RFieldType factor = RFieldType(1)/scalar;
        return multiplyMapping(a,factor);
      }
    };

    /** @} end documentation group */

    /** \relates Mapping
        \brief add two mappings
        \param[in] a mapping 1
        \param[in] b mapping 2
        \returns new object mapping
    */
    template<class DFieldType, class RFieldType, class DType, class RType>
    static inline Mapping<DFieldType,RFieldType,DType,RType>
    operator +(const Mapping<DFieldType,RFieldType,DType,RType>& a,
               const Mapping<DFieldType,RFieldType,DType,RType>& b)
    {
      return MappingOperators::addMappings(a,b);
    }

    /** \relates Mapping
        \brief substract two mappings
        \param[in] a mapping 1
        \param[in] b mapping 2
        \returns new object mapping
    */
    template<class DFieldType, class RFieldType, class DType, class RType>
    static inline Mapping<DFieldType,RFieldType,DType,RType>
    operator -(const Mapping<DFieldType,RFieldType,DType,RType>& a,
               const Mapping<DFieldType,RFieldType,DType,RType>& b)
    {
      return MappingOperators::substractMappings(a,b);
    }

    /** \relates Mapping
        \brief scale mapping with factor
        \param[in] mapping Mapping which is scaled
        \param[in] factor  factor with which mapping is scaled
        \returns new object mapping
    */
    template<class DFieldType, class RFieldType, class DType, class RType>
    static inline Mapping<DFieldType,RFieldType,DType,RType>
    operator *(const Mapping<DFieldType,RFieldType,DType,RType>& mapping,
               const RFieldType& factor)
    {
      return MappingOperators::multiplyMapping(mapping,factor);
    }

    /** \relates Mapping
        \brief scale mapping with factor
        \param[in] factor  factor with which mapping is scaled
        \param[in] mapping Mapping which is scaled
        \returns new object mapping
    */
    template<class DFieldType, class RFieldType, class DType, class RType>
    static inline Mapping<DFieldType,RFieldType,DType,RType>
    operator *(const RFieldType& factor,
               const Mapping<DFieldType,RFieldType,DType,RType>& mapping)
    {
      return MappingOperators::multiplyMapping(mapping,factor);
    }

    /** \relates Mapping
        \brief operator / for mappings
        \param[in] mapping mapping which is divided
        \param[in] factor f factor by which result of mapping is divided
        \returns new object mapping
    */
    template<class DFieldType, class RFieldType, class DType, class RType>
    static inline Mapping<DFieldType,RFieldType,DType,RType>
    operator /(const Mapping<DFieldType,RFieldType,DType,RType>& mapping,
               const RFieldType& factor)
    {
      return MappingOperators::divideMapping(mapping,factor);
    }

    /** \relates Mapping
        \brief operator / for mappings
        \param[in] factor by which result of mapping is divided
        \param[in] mapping which is divided
        \returns new object mapping
    */
    template<class DFieldType, class RFieldType, class DType, class RType>
    static inline Mapping<DFieldType,RFieldType,DType,RType>
    operator /(const RFieldType& factor,
               const Mapping<DFieldType,RFieldType,DType,RType>& mapping)
    {
      return MappingOperators::divideMapping(mapping,factor);
    }

  } // namespace Fem

} // namespace Dune
#endif // #ifndef DUNE_FEM_MAPPING_HH


==> anc/xt-super/dune-fem/dune/fem/operator/common/objpointer.hh <==
#ifndef DUNE_FEM_OBJPOINTER_HH
#define DUNE_FEM_OBJPOINTER_HH

namespace Dune
{

  namespace Fem
  {

    //! storage class for newly generated operators during operator + on
    //! DiscreteOperator
    template <class ObjType>
    struct ObjPointer
    {
      typedef ObjPointer<ObjType> ObjPointerType;
      //! remember object item and next pointer
      ObjType * item;
      ObjPointerType *next;

      //! new ObjPointer is only created with pointer for item
      ObjPointer () : item (0) , next (0) {}

      //! new ObjPointer is only created with pointer for item
      ObjPointer (ObjType  *t) : item (t) , next (0) {}

      //! delete the next ObjPointer and the item
      //! need virtual desctructor for deleting the real objects.
      virtual ~ObjPointer ()
      {
        if(next) delete next; next = 0;
        if(item) delete item; item = 0;
      }
    };

    //! stores the new created objects when DiscreteOperatorDefault
    //! operator + or operator * is called
    class ObjPointerStorage
    {
      typedef ObjPointerStorage MyType;
    public:
      //! make new operator with item points to null
      ObjPointerStorage () : item_ (0) {}

      //! need virtual desctructor for deleting the real objects.
      virtual ~ObjPointerStorage ()
      {
        if(item_) delete item_; item_ = 0;
      }

      //! Store new generated DiscreteOperator Pointer
      template <class DiscrOpType>
      void saveObjPointer ( DiscrOpType * discrOp )
      {
        ObjPointerType *next = new ObjPointerType ( discrOp );
        next->next = item_;
        item_ = next;
      }

      //! Store new generated DiscreteOperator Pointer and the LocalOperator
      //! pointer
      template <class DiscrOpType, class LocalOpType >
      void saveObjPointer ( DiscrOpType * discrOp , LocalOpType * lop )
      {
        saveObjPointer( discrOp );
        saveObjPointer( lop     );
      }

    private:
      // store the objects created by operator + in here
      typedef ObjPointer<MyType> ObjPointerType;
      ObjPointerType * item_;

    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_OBJPOINTER_HH


==> anc/xt-super/dune-fem/dune/fem/operator/common/operator.hh <==
#ifndef DUNE_FEM_OPERATOR_HH
#define DUNE_FEM_OPERATOR_HH

#include <dune/fem/operator/common/mapping.hh>

namespace Dune
{

  namespace Fem
  {

    /** \class Operator
     *  \brief abstract operator
     *
     *  Operators map a discrete function onto another discrete function.
     *  Their interface is described by the abstract class Operator.
     *
     *  \tparam  DomainFunction  type of discrete function for the domain
     *  \tparam  RangeFunction   type of discrete function for the range
     *                           (defaults to DomainFunction)
     *
     *  \interfaceclass
     */
    template< class DomainFunction, class RangeFunction = DomainFunction >
    struct Operator
    {
      /** \brief type of discrete function in the operator's domain */
      typedef DomainFunction DomainFunctionType;
      /** \brief type of discrete function in the operator's range */
      typedef RangeFunction RangeFunctionType;

      /** \brief field type of the operator's domain */
      typedef typename DomainFunction::RangeFieldType DomainFieldType;
      /** \brief field type of the operator's range */
      typedef typename RangeFunction::RangeFieldType RangeFieldType;

      virtual ~Operator () {}

      /** \brief application operator
       *
       *  \param[in]   u  argument discrete function
       *  \param[out]  w  destination discrete function
       *
       *  \note This method has to be implemented by all derived classes.
       */
      virtual void operator() ( const DomainFunctionType &u, RangeFunctionType &w ) const = 0;
    };

    /** \class LinearOperator
     *  \brief abstract affine-linear operator
     *
     *  Operators map a discrete function onto another discrete
     *  function. Their interface is described by the abstract class
     *  Operator. Implementation should derive from LinearOperator to
     *  indicate that they model an affine linear operator of the form
     *
     *  @f[
     *  u\mapsto A\,u + b
     *  @f]
     *
     *  with a linear Operator @f$A@f$ and an affine translation @f$b@f$.
     *
     *  \tparam  DomainFunction  type of discrete function for the domain
     *  \tparam  RangeFunction   type of discrete function for the range
     *                           (defaults to DomainFunction)
     *
     *  \interfaceclass
     */
    template< class DomainFunction, class RangeFunction = DomainFunction >
    struct LinearOperator
      : public virtual Operator<DomainFunction, RangeFunction>
    {

      /**Return @c true if the Operator is symmetric. */
      virtual bool symmetric() const {
	return false;
      }
      /**Return @c true if the Operator is positive definite. */
      virtual bool positiveDefinite() const {
	return false;
      }
    };

    /** \class AssembledOperator
     *  \brief abstract matrix operator
     *
     *  Operators map a discrete function onto another discrete
     *  function. Their interface is described by the abstract class
     *  Operator. Implementation should derive from AssembledOperator to
     *  indicate that they model an affine linear operator of the form
     *
     *  @f[
     *  u\mapsto A\,u
     *  @f]
     *
     *  with a matrix @f$A@f$. Jacobians of LinearOperator classes,
     *  for instance, could be modelled as matrices.
     *
     *  \tparam  DomainFunction  type of discrete function for the domain
     *  \tparam  RangeFunction   type of discrete function for the range
     *                           (defaults to DomainFunction)
     *
     *  \interfaceclass
     */
    template< class DomainFunction, class RangeFunction = DomainFunction >
    struct AssembledOperator
      : public virtual LinearOperator<DomainFunction, RangeFunction>
    {
    };

  } // namespace Fem



  /** @addtogroup OperatorCommon
      Operators are mappings from function spaces into function spaces.

      \remarks
      The most general interface for a mapping is defined by Mapping. From
      Mapping the Function is derived and also Operator is derived.
      Operator defines the interface for operations on discrete functions
      while Function is an interface for functions like sinus.

      @{
   */

  /** \brief An abstract operator
   Interface class for Operators. Operators are applied to Functions and
   the result is a Function again.

   \interfaceclass
  */
  template <typename DFieldType, typename RFieldType,
            typename DType , typename RType>
  class Operator
  : public Fem::Mapping < DFieldType, RFieldType, DType, RType >,
    public virtual Fem::Operator< DType, RType >
  {
    typedef Fem::Operator< DType, RType > BaseType;

  protected:
    //! \brief type of mapping base class
    typedef Fem::Mapping <DFieldType,RFieldType,DType,RType> MappingType;

  public:
    //- remember template parameters for derived classes
    typedef DType DomainType;
    typedef RType  RangeType;
    typedef DFieldType DomainFieldType;
    typedef RFieldType RangeFieldType;

    using BaseType::operator();

#if 0
    /** \brief Application operator
        \param[in] arg argument
        \param[out] dest destination
        \note This method has to be implemented by all derived classes.
    */
    virtual void operator() (const DomainType& arg, RangeType& dest) const = 0;
#endif

  protected:
    /** \brief The method apply calls the application operator. The method
        has to be implemented here, because this method called when a mapping list
        is evaluated.
        \param[in] arg argument
        \param[out] dest destination
    */
    virtual void apply (const DomainType& arg, RangeType& dest) const
    {
      this->operator() (arg, dest);
    }
  }; // class Operator

  ///@}

} // namespace Dune

#endif // #ifndef DUNE_FEM_OPERATOR_HH


==> anc/xt-super/dune-fem/dune/fem/operator/common/spaceoperatorif.hh <==
#ifndef DUNE_FEM_SPACEOPERATORIF_HH
#define DUNE_FEM_SPACEOPERATORIF_HH

//- system includes
#include <cassert>
#include <cstdlib>
#include <limits>
#include <utility>

//-Dune fem includes
#include <dune/fem/operator/common/automaticdifferenceoperator.hh>
#include <dune/fem/operator/common/objpointer.hh>
#include <dune/fem/function/adaptivefunction.hh>

namespace Dune
{

  namespace Fem
  {

    /** @ingroup OperatorCommon
      \brief ODESpaceOperatorInterface for Operators that work with PARDG ODE solvers
      of the type \f$L: X \longrightarrow X\f$ where \f$X\f$ is a discrete function space.

      \interfaceclass
    */
    template <class DestinationImp>
    class PARDGSpaceOperatorInterface
    {
    protected:
      // only allow derived class to call this constructor
      PARDGSpaceOperatorInterface () {}

    public:
      //! type of argument and destination
      typedef DestinationImp DestinationType;

      //! destructor
      virtual ~PARDGSpaceOperatorInterface () {}

      /** \brief return size of discrete function space, i.e. number of unknowns */
      virtual int size () const = 0 ;

      /** \brief call operator once to calculate initial time step size
          \param U0  initial data to compute initial time step size
       */
      virtual void initializeTimeStepSize ( const DestinationType& U0 ) const = 0;

      /** \brief application operator to apply right hand side
          \param u  argument, u
          \param f  destination, f(u)
       */
      virtual void operator() ( const double *u, double *f ) const = 0;

      /** \brief apply limiter to u and store result in f
          \param u  argument, u
          \param f  destination, f(u)
       */
      virtual void limit ( const double *u, double *f ) const { }

      /** \brief return true if limit method is implemented

          \return true if limit is implemented
       */
      virtual bool hasLimiter () const { return false ; }

      /** \brief set time for operators
          \param time current time of evaluation
      */
      virtual void setTime ( const double time ) {}

      /** \brief estimate maximum time step
       *
       *  For an explicit time discretization, the time step has to be limited.
       *  An estimate for the maximum time step of an explicit Euler scheme is
       *  returned by this function.
       *  Maximum time steps for higher order Runge Kutta schemes can be derived
       *  from this value.
       *  */
      virtual double timeStepEstimate () const
      {
        return std::numeric_limits< double >::max();
      }
    };

    /** \class   SpaceOperatorInterface
      * \ingroup OperatorCommon
      *  \brief  interface for time evolution operators
      *
      * The SpaceOperatorInterface defines an interface for operators
      * \f$L: X \longrightarrow X\f$ from a discrete function space \f$X\f$ into
      * itself.
      * This interface is used to implement operators working with the ODE solvers.
      *
      * \tparam  DiscreteFunction  type of discretefunction modelling the elements
      *                            of \f$X\f$.
      *
      * \interfaceclass
      */
    template< class DiscreteFunction >
    class SpaceOperatorInterface
    : public Fem::AutomaticDifferenceOperator< DiscreteFunction >,
      public PARDGSpaceOperatorInterface< DiscreteFunction >
    {
      typedef SpaceOperatorInterface< DiscreteFunction > ThisType;
      typedef Fem::Operator< DiscreteFunction > BaseType;

    public:
      //! type of argument and destination
      typedef DiscreteFunction DestinationType;

      //! type of discrete function space
      typedef typename DestinationType::DiscreteFunctionSpaceType SpaceType;

    protected:
      template < class Op, class DF, class Field >
      struct CallDoubleOperator
      {
        static inline void apply( const Op& op, const double* u, double* f )
        {
          std::cerr << "ERROR: SpaceOperatorInterface::operator()( const double*, double* ) only works for RangeFieldType double" << std::endl;
          abort();
        }

        static inline void limit( const Op& op, const double* u, double* f )
        {
          std::cerr << "ERROR: SpaceOperatorInterface::limit( const double*, double* ) only works for RangeFieldType double" << std::endl;
          abort();
        }
      };

      // this only works if the DestinationType is AdaptiveDiscreteFunction and the
      // DofType is double
      template < class Op >
      struct CallDoubleOperator< Op, AdaptiveDiscreteFunction< SpaceType >, double >
      {
        static inline void apply( const Op& op, const double* u, double* f )
        {
          typedef AdaptiveDiscreteFunction< SpaceType > Destination ;
          // get space instance
          const SpaceType &spc = op.space();

          // convert arguments to discrete function
          const Destination arg( "SpaceOperatorIF::ARG", spc, u );
          Destination dest( "SpaceOperatorIF::DEST", spc, f );

          // call operator apply
          op( arg, dest );
        }

        static inline void limit( const Op& op, const double* u, double* f )
        {
          typedef AdaptiveDiscreteFunction< SpaceType > Destination ;
          // get space instance
          const SpaceType &spc = op.space();

          // convert arguments to discrete function
          const Destination arg( "SpaceOperatorIF::limitARG", spc, u );
          Destination dest( "SpaceOperatorIF::limitDEST", spc, f );

          // call operator apply
          op.limit( arg, dest );
        }
      };
    public:
      //! destructor
      virtual ~SpaceOperatorInterface() {}

      using BaseType::operator ();

      //! return reference to space (needed by ode solvers)
      virtual const SpaceType &space() const = 0;

      /** \copydoc Dune::Fem::PARDGSpaceOperatorInterface::size() const */
      virtual int size () const { return space().size(); }

      //- \copydoc Dune::Fem::PARDGSpaceOperatorInterface::operator()(const double*,double*) const
      /** \brief application operator to apply right hand side
          \param u  argument, u
          \param f  destination, f(u)
       */
      virtual void operator() ( const double *u, double *f ) const;

      /** \brief limiter application operator
          \param u  argument, u
          \param f  destination, Limiter(u)
       */
      virtual void limit ( const double *u, double *f ) const;

      /** \brief return true if explicit limiter is available */
      virtual bool hasLimiter () const { return false ; }

      /** \brief limiter application operator
          \param arg   argument, u
          \param dest  destination, Limiter(u)
       */
      virtual void limit (const DestinationType& arg, DestinationType& dest) const
      {
        // default operation is the identiy
        dest.assign( arg );
      }

      /** \copydoc Dune::Fem::PARDGSpaceOperatorInterface::initializeTimeStepSize(const DestinationType &U0) const */
      virtual void initializeTimeStepSize ( const DestinationType &U0 ) const;

      //! return reference to pass's local memory
      virtual const DestinationType* destination() const { return 0; }
    };

    //! only for keeping the pointer
    template <class OperatorType>
    class SpaceOperatorStorage
    : public ObjPointerStorage
    {
      //! copying not allowed
      SpaceOperatorStorage(const SpaceOperatorStorage& org);
      SpaceOperatorStorage& operator = (const SpaceOperatorStorage& org);

    protected:
      // operator storage
      mutable OperatorType* op_;
      // model storage
      ObjPointerStorage* model_;

    public:
      //! constructor storing pointer
      SpaceOperatorStorage(OperatorType * op)
        : op_(op), model_(0)
      {}

      //! constructor storing pointer
      SpaceOperatorStorage(OperatorType * op, ObjPointerStorage* model)
        : op_(op), model_(model)
      {}

      //! destructor deletes operator
      ~SpaceOperatorStorage()
      {
        // delete operator before destructor of base class is called
        delete op_; op_ = 0;
        delete model_; model_ = 0;
      }

      //! return reference to pass
      OperatorType& pass() const
      {
        assert( op_ );
        return (*op_);
      }
    };

    //! only for keeping the pointer
    template <class OperatorType>
    class SpaceOperatorPtr
    : public SpaceOperatorStorage< OperatorType >,
      public SpaceOperatorInterface<typename OperatorType::DestinationType>
    {
      //! type of base class
      typedef SpaceOperatorStorage< OperatorType > BaseType;

			protected:
      // use pass method of base
      using BaseType :: pass;
			private:

      //! type of destination
      typedef typename OperatorType::DestinationType DestinationType;

      //! type of discrete function space
      typedef typename DestinationType :: DiscreteFunctionSpaceType SpaceType;

      //! copying not allowed
      SpaceOperatorPtr(const SpaceOperatorPtr& org);
      SpaceOperatorPtr& operator = (const SpaceOperatorPtr& org);

    public:
      //! constructor storing pointer
      SpaceOperatorPtr(OperatorType * op)
        : BaseType(op)
      {}

      //! constructor storing pointer
      SpaceOperatorPtr(OperatorType * op, ObjPointerStorage* model)
        : BaseType(op,model)
      {}

      //! destructor
      virtual ~SpaceOperatorPtr() {}

      //! application operator does nothing here
      virtual void operator () (const DestinationType& arg, DestinationType& dest) const
      {
        // this method should not be called
        assert(false);
        abort();
      }

      //! return reference to space
      const SpaceType& space() const { return pass().space(); }

      /** @copydoc SpaceOperatorInterface::setTime  */
      void setTime(const double time) { pass().setTime(time); }

      /** @copydoc SpaceOperatorInterface::timeStepEstimate */
      double timeStepEstimate () const { return pass().timeStepEstimate(); }

      //! return reference to pass's local memory
      const DestinationType* destination() const
      {
        pass().allocateLocalMemory();
        return & (pass().destination());
      }
    };

    //! apply wrapper
    template <class OperatorType>
    class SpaceOperatorWrapper
    : public SpaceOperatorPtr< OperatorType >
    {
      //! type of base class
      typedef SpaceOperatorPtr< OperatorType > BaseType;

      // use pass method of base
      using BaseType :: pass;

      //! copying not allowed
      SpaceOperatorWrapper(const SpaceOperatorWrapper& org);
      SpaceOperatorWrapper& operator = (const SpaceOperatorWrapper& org);
    public:
      //! type of Argument and Destination
      typedef typename OperatorType::DestinationType DestinationType;
      //! type of discrete function space
      typedef typename DestinationType :: DiscreteFunctionSpaceType SpaceType;

      //! constructor storing pointer
      SpaceOperatorWrapper(OperatorType * op)
        : BaseType(op)
      {}

      //! constructor storing pointer
      SpaceOperatorWrapper(OperatorType * op, ObjPointerStorage* model)
        : BaseType(op,model)
      {}

      //! call application operator of internal operator
      void operator () (const DestinationType& arg, DestinationType& dest) const
      {
        pass()(arg,dest);
      }
    };


    // Implementation of SpaceOperatorInterface
    // ----------------------------------------

    template< class DiscreteFunction >
    inline void SpaceOperatorInterface< DiscreteFunction >
      ::operator() ( const double *u, double *f ) const
    {
      CallDoubleOperator< SpaceOperatorInterface< DiscreteFunction >,
                          DiscreteFunction,
                          typename DiscreteFunction :: RangeFieldType >::apply( *this, u, f );
    }

    template< class DiscreteFunction >
    inline void SpaceOperatorInterface< DiscreteFunction >
      ::limit ( const double *u, double *f ) const
    {
      CallDoubleOperator< SpaceOperatorInterface< DiscreteFunction >,
                          DiscreteFunction,
                          typename DiscreteFunction :: RangeFieldType >::limit( *this, u, f );
    }

    template< class DiscreteFunction >
    inline void SpaceOperatorInterface< DiscreteFunction >
      ::initializeTimeStepSize ( const DestinationType &U0 ) const
    {
      // create temporary variable
      DestinationType tmp( U0 );
      // call operator
      (*this)( U0, tmp );
    }

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACEOPERATORIF_HH


==> anc/xt-super/dune-fem/dune/fem/operator/common/stencil.hh <==
// vim: set expandtab ts=2 sw=2 sts=2:
#ifndef DUNE_FEM_STENCIL_HH
#define DUNE_FEM_STENCIL_HH

#include <iostream>
#include <set>
#include <map>

#include <dune/grid/common/gridenums.hh>
#include <dune/fem/misc/compatibility.hh>
#include <dune/fem/misc/functor.hh>

namespace Dune
{
  namespace Fem
  {
    /** \class Stencil
     *  \brief default implementation for a general operator stencil
     *
     *  To assemble a matrix from an operator the method reserve has to be
     *  called on the linear operator class passing a stencil object as
     *  parameter. To setup a full stencil the method fill has to be
     *  called with each pair (en,nb) for which the locslMatrix method is
     *  called during the assembly.
     *
     *  \tparam  DomainSpace  type of discrete function space for the domain
     *  \tparam  RangeSpace   type of discrete function space for the range
     *
     */
    template <class DomainSpace, class RangeSpace>
    class Stencil
    {
      // Domain = Row
      typedef typename DomainSpace::IteratorType        DomainIteratorType;
      typedef typename DomainSpace::BlockMapperType     DomainBlockMapper;

      // Range = Column
      typedef typename RangeSpace::IteratorType         RangeIteratorType;
      typedef typename RangeSpace::BlockMapperType      RangeBlockMapper;

    public:
      typedef typename DomainIteratorType::Entity       DomainEntityType;
      typedef typename RangeIteratorType::Entity        RangeEntityType;
      typedef typename DomainBlockMapper::GlobalKeyType DomainGlobalKeyType;
      typedef typename RangeBlockMapper::GlobalKeyType  RangeGlobalKeyType;

      //! type for storing the stencil of one row
      typedef std::set<RangeGlobalKeyType>                   LocalStencilType;
      //! type for storing the full stencil
      typedef std::map<DomainGlobalKeyType,LocalStencilType> GlobalStencilType;

    public:
      /** \brief Constructor
       *
       *  \param[in]  dSpace    domain space
       *  \param[in]  rSpace    range space
       *
       */
      Stencil(const DomainSpace &dSpace, const RangeSpace &rSpace)
        : domainBlockMapper_( dSpace.blockMapper() )
        , rangeBlockMapper_( rSpace.blockMapper() )
      {
      }

      /** \brief Create stencil entries for (dEntity,rEntity) pair
       *
       *  \param[in]  dEntity    domain entity
       *  \param[in]  rEntity    range entity
       *  \param[in]  fillGhost  setup stencil even for a ghost domain entity
       *
       */
      void fill ( const DomainEntityType &dEntity, const RangeEntityType &rEntity,
                  bool fillGhost=true )
      {
        typedef typename Dune::Fem::MatrixFunctor<DomainBlockMapper,DomainEntityType,FillFunctor > MFunctor;

        bool doFill = (dEntity.partitionType()!=GhostEntity) || fillGhost;
        rangeBlockMapper_.mapEach(rEntity,
                  MFunctor( domainBlockMapper_, dEntity, FillFunctor(globalStencil_,doFill) ) );
      }

      /** \brief Return stencil for a given row of the matrix
       *
       *  \param[in]  key   key for matrix row
       *
       */
      const LocalStencilType &localStencil(const DomainGlobalKeyType &key) const
      {
        return globalStencil_[key];
      }
      /** \brief Return the full stencil
       */
      const GlobalStencilType &globalStencil() const
      {
        return globalStencil_;
      }
      /** \brief Return an upper bound for the maximum number of non-zero entries in all row
       */
      int maxNonZerosEstimate() const
      {
        int ret = 0;
        typedef typename GlobalStencilType::const_iterator StencilIteratorType;
        const GlobalStencilType &glStencil = globalStencil();
        StencilIteratorType end = glStencil.end();
        for ( StencilIteratorType it = glStencil.begin(); it != end; ++it)
          ret = std::max(ret,(int)it->second.size());
        return ret;
      }

    private:

      struct FillFunctor
      {
        typedef DomainGlobalKeyType GlobalKey;
        FillFunctor(GlobalStencilType &stencil,bool fill)
        : stencil_(stencil),
          localStencil_(0),
          fill_(fill)
        {}
        void set(const std::size_t, const DomainGlobalKeyType &domainGlobal)
        {
          localStencil_ = &(stencil_[ domainGlobal ]);
        }
        void operator() ( const std::size_t, const RangeGlobalKeyType &rangeGlobal)
        {
          if (fill_)
            localStencil_->insert( rangeGlobal );
        }
        private:
        GlobalStencilType &stencil_;
        LocalStencilType *localStencil_;
        bool fill_;
      };
      const DomainBlockMapper &domainBlockMapper_;
      const RangeBlockMapper &rangeBlockMapper_;
      GlobalStencilType globalStencil_;
    };

    /** \class SimpleStencil
     *  \brief a watered down stencil providing only the upper bound for the non-zero entries per row.
     *
     *  \tparam  DomainSpace  type of discrete function space for the domain
     *  \tparam  RangeSpace   type of discrete function space for the range
     *
     */
    template <class DomainSpace, class RangeSpace>
    class SimpleStencil
    {
      typedef Stencil<DomainSpace,RangeSpace> StencilType;
    public:
      typedef typename StencilType::DomainEntityType       DomainEntityType;
      typedef typename StencilType::RangeEntityType        RangeEntityType;
      typedef typename StencilType::DomainGlobalKeyType    DomainGlobalKeyType;
      typedef typename StencilType::RangeGlobalKeyType     RangeGlobalKeyType;
      typedef typename StencilType::LocalStencilType       LocalStencilType;
      typedef typename StencilType::GlobalStencilType      GlobalStencilType;

      SimpleStencil(int maxNZ)
      : maxNZ_(maxNZ)
      {}
      SimpleStencil()
      {
        maxNZ_ = 1;
      }
      int maxNonZerosEstimate() const
      {
        return maxNZ_;
      }
      const LocalStencilType &localStencil(const DomainGlobalKeyType &key) const
      {
         DUNE_THROW( Dune::NotImplemented, "SimpleStencil: exact stencil information is unavailable." );
         return localStencil_;
      }
      const GlobalStencilType &globalStencil() const
      {
        DUNE_THROW( Dune::NotImplemented, "SimpleStencil: global stencil is  unavailable." );
        return stencil_;
      }
    private:
      int maxNZ_;
      GlobalStencilType stencil_;
      LocalStencilType localStencil_;
    };

    /** \class DiagonalStencil
     *  \brief Stencil contaning the entries (en,en) for all entities in the space.
     *         Defailt for an operator over a Lagrange space or a DG mass operator.
     *
     *  \tparam  DomainSpace  type of discrete function space for the domain
     *  \tparam  RangeSpace   type of discrete function space for the range
     *
     */
    template <class DomainSpace, class RangeSpace>
    struct DiagonalStencil : public Stencil<DomainSpace,RangeSpace>
    {
      typedef Stencil<DomainSpace,RangeSpace> BaseType;
    public:
      typedef typename BaseType::DomainEntityType       DomainEntityType;
      typedef typename BaseType::RangeEntityType        RangeEntityType;
      typedef typename BaseType::DomainGlobalKeyType    DomainGlobalKeyType;
      typedef typename BaseType::RangeGlobalKeyType     RangeGlobalKeyType;
      typedef typename BaseType::LocalStencilType       LocalStencilType;
      typedef typename BaseType::GlobalStencilType      GlobalStencilType;

      DiagonalStencil(const DomainSpace &dSpace, const RangeSpace &rSpace)
        : BaseType( dSpace, rSpace )
      {
        for (const auto& entity : dSpace)
          BaseType::fill(entity,entity);
      }
    };

    /** \class DiagonalAndNeighborStencil
     *  \brief Stencil contaning the entries (en,en) and (en,nb) for all entities en in the space
     *         and neighbors nb of en.
     *         Defailt for an operator over a DG space.
     *
     *  \tparam  DomainSpace  type of discrete function space for the domain
     *  \tparam  RangeSpace   type of discrete function space for the range
     *
     */
    template <class DomainSpace, class RangeSpace>
    struct DiagonalAndNeighborStencil : public Stencil<DomainSpace,RangeSpace>
    {
      typedef Stencil<DomainSpace,RangeSpace> BaseType;
    public:
      typedef typename BaseType::DomainEntityType       DomainEntityType;
      typedef typename BaseType::RangeEntityType        RangeEntityType;
      typedef typename BaseType::DomainGlobalKeyType    DomainGlobalKeyType;
      typedef typename BaseType::RangeGlobalKeyType     RangeGlobalKeyType;
      typedef typename BaseType::LocalStencilType       LocalStencilType;
      typedef typename BaseType::GlobalStencilType      GlobalStencilType;

      DiagonalAndNeighborStencil(const DomainSpace &dSpace, const RangeSpace &rSpace,
                                 bool onlyNonContinuousNeighbors = false)
        : BaseType( dSpace, rSpace )
      {
        for (const auto & entity: dSpace)
        {
          BaseType::fill(entity,entity);
          typedef typename DomainSpace::GridPartType GridPart;
          typedef typename GridPart :: IntersectionIteratorType IntersectionIteratorType;
          typedef typename IntersectionIteratorType :: Intersection IntersectionType;

          const IntersectionIteratorType endit = dSpace.gridPart().iend( entity );
          for( IntersectionIteratorType it = dSpace.gridPart().ibegin( entity );
               it != endit; ++it )
          {
            const IntersectionType& intersection = *it;
            if ( onlyNonContinuousNeighbors
                && rSpace.continuous(intersection) && dSpace.continuous(intersection) )
              continue;
            if( intersection.neighbor() )
            {
              DomainEntityType neighbor = make_entity( intersection.outside() );
              BaseType::fill(neighbor,entity);
            }
          }
        }
      }
    };

  } // namespace Fem

} // namespace Dune

#endif // #if defined DUNE_FEM_STENCIL_HH



==> anc/xt-super/dune-fem/dune/fem/operator/common/temporarylocalmatrix.hh <==
#ifndef DUNE_FEM_TEMPORARYLOCALMATRIX_HH
#define DUNE_FEM_TEMPORARYLOCALMATRIX_HH

#include <dune/fem/storage/array.hh>
#include <dune/fem/operator/common/localmatrix.hh>

namespace Dune
{

  namespace Fem
  {

    /** \ingroup Matrix
     *  \class TemporaryLocalMatrix
     *  \brief A local matrix with a small array as storage
     *
     *  A TemporaryLocalMatrix is an implementation of the LocalMatrixInterface
     *  storing the matrix values in an array. It is useful when generating
     *  multiple local matrices that shall then be added together.
     *
     *  \note Due to the backing array, accesses to the matrix should be very fast.
     *
     *  \param DomainSpaceImp  DiscreteFunctionSpace modelling the domain
     *  \param RangeSpaceImp   DiscreteFunctionSpace modelling the range
     */
    template< class DomainSpaceImp, class RangeSpaceImp >
    class TemporaryLocalMatrix;



    template< class DomainSpaceImp, class RangeSpaceImp >
    struct TemporaryLocalMatrixTraits
    {
      typedef DomainSpaceImp DomainSpaceType;
      typedef RangeSpaceImp RangeSpaceType;

      typedef TemporaryLocalMatrix< DomainSpaceType, RangeSpaceType >
        LocalMatrixType;

      typedef typename DomainSpaceType :: RangeFieldType DomainFieldType;
      typedef typename RangeSpaceType :: RangeFieldType RangeFieldType;
      typedef RangeFieldType LittleBlockType;
    };



    template< class DomainSpaceImp, class RangeSpaceImp >
    class TemporaryLocalMatrix
    : public LocalMatrixDefault
      < TemporaryLocalMatrixTraits< DomainSpaceImp, RangeSpaceImp > >
    {
    public:
      typedef DomainSpaceImp DomainSpaceType;
      typedef RangeSpaceImp RangeSpaceType;

      typedef TemporaryLocalMatrixTraits< DomainSpaceType, RangeSpaceType >
        Traits;

    private:
      typedef TemporaryLocalMatrix< DomainSpaceType, RangeSpaceType >
        ThisType;
      typedef LocalMatrixDefault< Traits > BaseType;

    public:
      using BaseType :: rows;
      using BaseType :: columns;

    public:
      typedef typename Traits :: DomainFieldType DomainFieldType;
      typedef typename Traits :: RangeFieldType RangeFieldType;

    protected:
      Fem :: DynamicArray< RangeFieldType > fields_;

    public:
      inline TemporaryLocalMatrix ( const DomainSpaceType &domainSpace,
                                    const RangeSpaceType &rangeSpace )
      : BaseType( domainSpace, rangeSpace ),
        fields_()
      {
      }

      template< class DomainEntityType, class RangeEntityType >
      inline TemporaryLocalMatrix ( const DomainSpaceType &domainSpace,
                                    const RangeSpaceType &rangeSpace,
                                    const DomainEntityType &domainEntity,
                                    const RangeEntityType &rangeEntity )
      : BaseType( domainSpace, rangeSpace, domainEntity, rangeEntity ),
        fields_( rows() * columns() )
      {
      }


      /** \copydoc Dune::Fem::LocalMatrixInterface::init */
      template< class DomainEntityType, class RangeEntityType >
      inline void init ( const DomainEntityType &domainEntity,
                         const RangeEntityType &rangeEntity )
      {
        BaseType :: init( domainEntity, rangeEntity );
        fields_.resize( rows() * columns() );
      }

      /** \copydoc Dune::Fem::LocalMatrixInterface::add */
      inline void add ( const int localRow,
                        const int localCol,
                        const RangeFieldType &value )
      {
        assert( (localRow >= 0) && (localRow < rows()) );
        assert( (localCol >= 0) && (localCol < columns()) );
        fields_[ localRow * columns() + localCol ] += value;
      }

      /** \copydoc Dune::Fem::LocalMatrixInterface::set */
      inline void set ( const int localRow,
                        const int localCol,
                        const RangeFieldType &value )
      {
        assert( (localRow >= 0) && (localRow < rows()) );
        assert( (localCol >= 0) && (localCol < columns()) );
        fields_[ localRow * columns() + localCol ] = value;
      }

      inline const RangeFieldType get ( const int localRow,
                                        const int localCol ) const
      {
        assert( (localRow >= 0) && (localRow < rows()) );
        assert( (localCol >= 0) && (localCol < columns()) );
        return fields_[ localRow * columns() + localCol ];
      }

      /** \copydoc Dune::Fem::LocalMatrixInterface::clear */
      inline void clear ()
      {
        fields_.assign( 0 );
      }
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_TEMPORARYLOCALMATRIX_HH


==> anc/xt-super/dune-fem/dune/fem/operator/common/test/CMakeLists.txt <==
add_executable(mappings mappingtest.cc)
dune_target_link_libraries(mappings "${DUNE_LIBS};${LOCAL_LIBS}")

dune_add_test(mappings)


==> anc/xt-super/dune-fem/dune/fem/operator/common/test/Makefile.am <==
LDADD = $(ALL_PKG_LDFLAGS) $(ALL_PKG_LIBS)
AM_CPPFLAGS = $(ALL_PKG_CPPFLAGS) -DPOLORDER=$(POLORDER)

check_PROGRAMS = mappings 
mappings_SOURCES = mappingtest.cc 

include $(top_srcdir)/am/global-rules



==> anc/xt-super/dune-fem/dune/fem/operator/common/test/mappingtest.cc <==
#include <config.h>

#include <iostream>

#include <dune/common/fvector.hh>
#include <dune/fem/operator/common/mapping.hh>
#include <dune/fem/operator/common/operator.hh>
#include <dune/fem/space/common/functionspace.hh>

using namespace Dune;
using namespace Fem;

typedef FunctionSpace<double,double,1,1> SpaceType;
typedef SpaceType :: DomainFieldType DomainFieldType;
typedef SpaceType :: RangeFieldType RangeFieldType;
typedef SpaceType :: DomainType DomainType;
typedef SpaceType :: RangeType  RangeType;

typedef Mapping<
          DomainFieldType,
          RangeFieldType,
          DomainType,
          RangeType > MappingType ;

class A : public Mapping<
          DomainFieldType,
          RangeFieldType,
          DomainType,
          RangeType >
{
  typedef SpaceType :: DomainType DomainType;
  typedef SpaceType :: RangeType  RangeType;

public:
  void apply (const DomainType& arg, RangeType& dest) const
  {
    dest = arg;
    std::cout << "Call A :: apply \n";
  }

};

class B : public Mapping<
          DomainFieldType,
          RangeFieldType,
          DomainType,
          RangeType >
{
  typedef SpaceType :: DomainType DomainType;
  typedef SpaceType :: RangeType  RangeType;

public:
  void apply (const DomainType& arg, RangeType& dest) const
  {
    dest = arg;
    std::cout << "Call B :: apply \n";
  }

};


class C : public Mapping<
          DomainFieldType,
          RangeFieldType,
          DomainType,
          RangeType >
{
  typedef SpaceType :: DomainType DomainType;
  typedef SpaceType :: RangeType  RangeType;

public:
  void operator () (const DomainType& arg, RangeType& dest) const
  {
    dest = arg;
    std::cout << "Call C :: apply \n";
  }

};


int main ()
{
  A a;
  B b;
  C c;

  MappingType m = a + b * 2.0 + a / 2.0 + b - 3.0 * a;
  DomainType arg = 1.0;
  DomainType dest;

  MappingType m1;

  m1( arg, dest );

  m1 = c;
  m1( arg, dest );


  m1 = a + b * 2.0 + c; // result should be 4
  m1( arg, dest );
  std::cout << "Result (should be 4) of m1 combined mapping is: " << dest << std::endl;

  MappingType m2( m1 );
  m1( arg, dest );
  std::cout << "Result (should be 4) of m2 combined mapping is: " << dest << std::endl;

  m(arg,dest);

  std::cout << "Result (should be 1.5) of combined mapping is: " << dest << std::endl;
  MappingType m3 = a - b * 2.0;
  m3(arg,dest);
  std::cout << "Result (should be -1.0) of combined mapping is: " << dest << std::endl;
  return 0;
}


==> anc/xt-super/dune-fem/dune/fem/operator/dghelmholtz.hh <==
#ifndef DUNE_FEM_OPERATOR_DGHELMHOLTZ_HH
#define DUNE_FEM_OPERATOR_DGHELMHOLTZ_HH

#include <dune/fem/operator/common/operator.hh>
#include <dune/fem/operator/common/differentiableoperator.hh>


namespace Dune
{

  namespace Fem
  {

    // DGHelmholtzJacobianOperator
    // ---------------------------

    template< class JacobianOp >
    class DGHelmholtzJacobianOperator
    : public Operator< typename JacobianOp::DomainFunctionType, typename JacobianOp::RangeFunctionType >
    {
      typedef DGHelmholtzJacobianOperator< JacobianOp > ThisType;
      typedef Operator< typename JacobianOp::DomainFunctionType, typename JacobianOp::RangeFunctionType > BaseType;

      template< class > friend class DGHelmholtzOperator;

    public:
      typedef typename BaseType::DomainFunctionType DomainFunctionType;
      typedef typename BaseType::RangeFunctionType RangeFunctionType;

      typedef typename DomainFunctionType::DiscreteFunctionSpaceType DomainFunctionSpaceType;
      typedef typename RangeFunctionType::DiscreteFunctionSpaceType RangeFunctionSpaceType;

      DGHelmholtzJacobianOperator ( const std::string &name, const DomainFunctionSpaceType &dSpace, const RangeFunctionSpaceType &rSpace )
      : jacobianOp_( name, dSpace, rSpace ),
        lambda_( 0 ),
        wTmp_( "DGHelmholtzJacobianOperator temporary", rSpace )
      {}

      void operator() ( const DomainFunctionType &u, RangeFunctionType &w ) const
      {
        w.assign( u );
        if( lambda() != 0.0 )
        {
          jacobianOp_( u, wTmp_ );
          w.axpy( -lambda(), wTmp_ );
        }
      }

      const double &lambda () const { return lambda_; }
      void setLambda ( double lambda ) { lambda_ = lambda; }

    protected:
      JacobianOp jacobianOp_;
      double lambda_;
      mutable RangeFunctionType wTmp_;
    };



    // DGHelmholtzOperator
    // -------------------

    template< class SpaceOperator >
    class DGHelmholtzOperator
    : public DifferentiableOperator< DGHelmholtzJacobianOperator< typename SpaceOperator::JacobianOperatorType > >
    {
      typedef DGHelmholtzOperator< SpaceOperator > ThisType;
      typedef DifferentiableOperator< DGHelmholtzJacobianOperator< typename SpaceOperator::JacobianOperatorType > > BaseType;

    public:
      typedef SpaceOperator SpaceOperatorType;

      typedef typename BaseType::DomainFunctionType DomainFunctionType;
      typedef typename BaseType::RangeFunctionType RangeFunctionType;

      typedef typename BaseType::JacobianOperatorType JacobianOperatorType;

      typedef typename DomainFunctionType::DiscreteFunctionSpaceType DiscreteFunctionSpaceType;

      explicit DGHelmholtzOperator ( SpaceOperatorType &spaceOp )
      : spaceOp_( spaceOp ),
        lambda_( 0 ),
        wTmp_( "DGHelmholtzOperator temporary", space() )
      {}

      void operator() ( const DomainFunctionType &u, RangeFunctionType &w ) const
      {
        w.assign( u );
        if( lambda() != 0.0 )
        {
          spaceOperator()( u, wTmp_ );
          w.axpy( -lambda(), wTmp_ );
        }
      }

      void jacobian ( const DomainFunctionType &u, JacobianOperatorType &jOp ) const
      {
        spaceOperator().jacobian( u, jOp.jacobianOp_ );
        jOp.setLambda( lambda() );
      }

      const double &lambda () const { return lambda_; }
      void setLambda ( double lambda ) { lambda_ = lambda; }

      void setTime ( double time ) { spaceOperator().setTime( time ); }

      const DiscreteFunctionSpaceType &space () const { return spaceOperator().space(); }

      void initializeTimeStepSize ( const DomainFunctionType &u ) const
      {
        spaceOperator()( u, wTmp_ );
      }

      double timeStepEstimate () const { return spaceOperator().timeStepEstimate(); }

      const SpaceOperatorType &spaceOperator () const { return spaceOp_; }
      SpaceOperatorType &spaceOperator () { return spaceOp_; }

    protected:
      SpaceOperator &spaceOp_;
      double lambda_;
      mutable RangeFunctionType wTmp_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_OPERATOR_DGHELMHOLTZ_HH


==> anc/xt-super/dune-fem/dune/fem/operator/lagrangeinterpolation.hh <==
#ifndef DUNE_FEM_LAGRANGEINTERPOLATION_HH
#define DUNE_FEM_LAGRANGEINTERPOLATION_HH

#include <type_traits>

#include <dune/common/typetraits.hh>

#include <dune/fem/function/common/gridfunctionadapter.hh>
#include <dune/fem/operator/common/operator.hh>

namespace Dune
{

  namespace Fem
  {

    /** \class LagrangeInterpolation
     *  \brief Generates the Lagrange Interpolation of an analytic function
     */
    template< class Function, class DiscreteFunction >
    class LagrangeInterpolation : public Operator< Function, DiscreteFunction >
    {
      typedef LagrangeInterpolation< Function, DiscreteFunction > ThisType;

    public:
      //! type of discrete functions
      typedef DiscreteFunction DiscreteFunctionType;

      //! type of discrete function space
      typedef typename DiscreteFunctionType::DiscreteFunctionSpaceType
        DiscreteFunctionSpaceType;
      //! type of local functions
      typedef typename DiscreteFunctionType::LocalFunctionType
        LocalFunctionType;

      //! type of grid partition
      typedef typename DiscreteFunctionSpaceType::GridPartType GridPartType;

      //! type of Lagrange point set
      typedef typename DiscreteFunctionSpaceType::LagrangePointSetType
        LagrangePointSetType;
      //! type of vectors in function's domain
      typedef typename DiscreteFunctionSpaceType::DomainType DomainType;
      //! type of vectors in function's range
      typedef typename DiscreteFunctionSpaceType::RangeType RangeType;

    public:
      //! empty contructor
      LagrangeInterpolation () {}

      //! virtual destructor because of inheritance from Operator
      virtual ~LagrangeInterpolation () {}

      /** interpolate an analytical function into a Lagrange discrete function
       *
       *  This Method evaluates the given function (which can be evaluated
       *  globally) at the Lagrange points and writes the values into a discrete
       *  function.
       *
       *  \param[in] function function to interpolate
       *
       *  \param[out] discreteFunction discrete function to receive the
       *              interpolation
       */
      void operator () ( const Function &function,
                         DiscreteFunctionType &discreteFunction ) const
      {
        interpolateFunction( function, discreteFunction );
      }

      /** interpolate an analytical function into a Lagrange discrete function
       *
       *  This Method evaluates the given function (which can be evaluated
       *  globally) at the Lagrange points and writes the values into a discrete
       *  function.
       *
       *  \param[in] function function to interpolate
       *
       *  \param[out] discreteFunction discrete function to receive the
       *              interpolation
       */
      static void interpolateFunction ( const Function &function, DiscreteFunctionType &discreteFunction )
      {
        const bool hasLocalFunction = Conversion< Function, HasLocalFunction >::exists;
        interpolateFunction( function, discreteFunction, std::integral_constant< bool, hasLocalFunction >() );
      }

      //! \copydoc interpolateFunction
      //- make interface equal to DGL2Projection
      static void apply ( const Function &function, DiscreteFunctionType &discreteFunction )
      {
        interpolateFunction( function, discreteFunction );
      }

    private:
      static void interpolateFunction ( const Function &function, DiscreteFunctionType &discreteFunction, std::integral_constant< bool, true > )
      {
        interpolateDiscreteFunction( function, discreteFunction );
      }

      static void interpolateFunction ( const Function &function, DiscreteFunctionType &discreteFunction, std::integral_constant< bool, false > )
      {
        typedef GridFunctionAdapter< Function, GridPartType > GridFunctionType;

        const DiscreteFunctionSpaceType &dfSpace = discreteFunction.space();
        GridFunctionType dfAdapter( "function", function, dfSpace.gridPart() );
        interpolateDiscreteFunction( dfAdapter, discreteFunction );
      }

      template< class GridFunction >
      static void interpolateDiscreteFunction ( const GridFunction &function, DiscreteFunctionType &discreteFunction );
    };



    template< class Function, class DiscreteFunction >
    template< class GridFunction >
    inline void LagrangeInterpolation< Function, DiscreteFunction >
      ::interpolateDiscreteFunction ( const GridFunction &function,
                                      DiscreteFunctionType &discreteFunction )
    {
      typedef typename DiscreteFunctionType::DofType DofType;
      typedef typename DiscreteFunctionType::DofIteratorType DofIteratorType;
      static const int dimRange = DiscreteFunctionSpaceType::dimRange;

      typedef typename GridFunction::LocalFunctionType FunctionLocalFunctionType;

      // set all DoFs to infinity
      const DofIteratorType dend = discreteFunction.dend();
      for( DofIteratorType dit = discreteFunction.dbegin(); dit != dend; ++dit )
        *dit = std::numeric_limits< DofType >::infinity();

      const DiscreteFunctionSpaceType &dfSpace = discreteFunction.space();
      for( const typename DiscreteFunctionSpaceType::EntityType &entity : dfSpace )
      {
        const LagrangePointSetType &lagrangePointSet
          = dfSpace.lagrangePointSet( entity );

        FunctionLocalFunctionType f_local = function.localFunction( entity );
        LocalFunctionType df_local = discreteFunction.localFunction( entity );

        // assume point based local dofs
        const int nop = lagrangePointSet.nop();
        int k = 0;
        for( int qp = 0; qp < nop; ++qp )
        {
          // if the first DoF for this point is already valid, continue
          if( df_local[ k ] == std::numeric_limits< DofType >::infinity() )
          {
            // evaluate the function in the Lagrange point
            RangeType phi;
            f_local.evaluate( lagrangePointSet[ qp ], phi );

            // assign the appropriate values to the DoFs
            for( int i = 0; i < dimRange; ++i, ++k )
              df_local[ k ] = phi[ i ];
          }
          else
            k += dimRange;
        }
      }
    }

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_LAGRANGEINTERPOLATION_HH


==> anc/xt-super/dune-fem/dune/fem/operator/linear/CMakeLists.txt <==
dune_install(blockdiagonal.hh istladapter.hh istloperator.hh	
             petscoperator.hh spoperator.hh)


==> anc/xt-super/dune-fem/dune/fem/operator/linear/Makefile.am <==
lineardir = $(includedir)/dune/fem/operator/linear
linear_HEADERS = \
	blockdiagonal.hh \
	istladapter.hh \
	istloperator.hh \
	petscoperator.hh \
	spoperator.hh

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/dune/fem/operator/linear/blockdiagonal.hh <==
#ifndef DUNE_FEM_OPERATOR_LINEAR_BLOCKDIAGONAL_HH
#define DUNE_FEM_OPERATOR_LINEAR_BLOCKDIAGONAL_HH

#include <cassert>

#include <dune/common/fmatrix.hh>
#include <dune/common/nullptr.hh>

#include <dune/fem/function/adaptivefunction.hh>
#include <dune/fem/operator/common/localmatrix.hh>
#include <dune/fem/operator/common/localmatrixwrapper.hh>
#include <dune/fem/operator/common/operator.hh>
#include <dune/fem/operator/matrix/columnobject.hh>
#include <dune/fem/storage/objectstack.hh>

namespace Dune
{

  namespace Fem
  {

    // BlockDiagonalLinearOperator
    // ---------------------------

    template< class DiscreteFunctionSpace,
              class LocalBlock = Dune::FieldMatrix< typename DiscreteFunctionSpace ::
                RangeFieldType, DiscreteFunctionSpace::localBlockSize, DiscreteFunctionSpace::localBlockSize > >
    class BlockDiagonalLinearOperator
    : public Fem::AssembledOperator< AdaptiveDiscreteFunction< DiscreteFunctionSpace > >
    {
      typedef BlockDiagonalLinearOperator< DiscreteFunctionSpace, LocalBlock > ThisType;
      typedef Fem::AssembledOperator< AdaptiveDiscreteFunction< DiscreteFunctionSpace > > BaseType;

    public:
      typedef typename BaseType::DomainFunctionType DomainFunctionType;
      typedef typename BaseType::RangeFunctionType RangeFunctionType;

      typedef typename BaseType::DomainFieldType DomainFieldType;
      typedef typename BaseType::RangeFieldType RangeFieldType;

      typedef typename DomainFunctionType::DiscreteFunctionSpaceType DomainSpaceType;
      typedef typename RangeFunctionType::DiscreteFunctionSpaceType RangeSpaceType;

      typedef typename DomainSpaceType::EntityType DomainEntityType;
      typedef typename RangeSpaceType::EntityType RangeEntityType;

      static const int localBlockSize = DomainSpaceType::localBlockSize;

      typedef LocalBlock  LocalBlockType;

      // types needed for CommunicationManager to fake DiscreteFunction interface
      typedef       LocalBlockType*               DofBlockPtrType;
      typedef const LocalBlockType*               ConstDofBlockPtrType;
      typedef typename LocalBlockType::row_type   DofType ;
      typedef DomainSpaceType                     DiscreteFunctionSpaceType ;

      template< class Operation >
      struct CommDataHandle
      {
        typedef typename DiscreteFunctionSpaceType
          :: template CommDataHandle< ThisType, Operation > :: Type
          Type;
      };

    private:

      class LocalMatrixTraits;
      class LocalMatrix;
      struct LocalMatrixFactory;

    public:
      typedef ObjectStack< LocalMatrixFactory > LocalMatrixStackType;
      typedef LocalMatrixWrapper< LocalMatrixStackType > LocalMatrixType;

      typedef ColumnObject< ThisType > LocalColumnObjectType;


      BlockDiagonalLinearOperator ( const std::string &name,
                                    const DomainSpaceType &domainSpace,
                                    const RangeSpaceType &rangeSpace )
      : name_( name ),
        space_( domainSpace ),
        localMatrixFactory_( *this ),
        localMatrixStack_( localMatrixFactory_ )
      {
        if( &domainSpace != &rangeSpace )
          DUNE_THROW( InvalidStateException, "BlockDiagonalLinearOperator must be created with identical spaces." );
      }

      void operator() ( const DomainFunctionType &u, RangeFunctionType &w ) const
      {
        multiply( u, w );
      }

      template < class DomainSpace, class RangeSpace >
      void operator() ( const AdaptiveDiscreteFunction< DomainSpace > &u,
                        AdaptiveDiscreteFunction< RangeSpace > &w ) const
      {
        multiply( u, w );
      }

      template < class DomainSpace, class RangeSpace >
      void multiply( const AdaptiveDiscreteFunction< DomainSpace > &u,
                     AdaptiveDiscreteFunction< RangeSpace > &w ) const
      {
        typedef typename std::vector< LocalBlockType >::const_iterator Iterator;
        const typename DomainSpace :: RangeFieldType *uit = u.leakPointer();
        typename RangeSpace :: RangeFieldType *wit = w.leakPointer();
        const Iterator dend = diagonal_.end();
        for( Iterator dit = diagonal_.begin(); dit != dend; ++dit )
        {
          dit->mv( uit, wit );
          uit += dit->M();
          wit += dit->N();
        }
        assert( uit == u.leakPointer() + u.size() );
        assert( wit == w.leakPointer() + w.size() );
      }

      void clear ()
      {
        typedef typename std::vector< LocalBlockType >::iterator Iterator;
        const Iterator dend = diagonal_.end();
        for( Iterator dit = diagonal_.begin(); dit != dend; ++dit )
          *dit = RangeFieldType( 0 );
      }

      template< class Functor >
      void forEach ( const Functor &functor )
      {
        typedef typename std::vector< LocalBlockType >::iterator Iterator;
        const Iterator dend = diagonal_.end();
        for( Iterator dit = diagonal_.begin(); dit != dend; ++dit )
          functor( *dit );
      }

      void invert ()
      {
        typedef typename std::vector< LocalBlockType >::iterator Iterator;
        const Iterator dend = diagonal_.end();
        for( Iterator dit = diagonal_.begin(); dit != dend; ++dit )
          dit->invert();
      }

      void rightmultiply( const ThisType& other )
      {
        assert( other.diagonal_.size() == diagonal_.size() );
        typedef typename std::vector< LocalBlockType >::iterator Iterator;
        typedef typename std::vector< LocalBlockType >::const_iterator ConstIterator;
        ConstIterator otherIt = other.diagonal_.begin();
        const Iterator dend = diagonal_.end();
        for( Iterator dit = diagonal_.begin(); dit != dend; ++dit, ++otherIt )
        {
          (*dit).rightmultiply( *otherIt );
        }
      }

      void leftmultiply( const ThisType& other )
      {
        assert( other.diagonal_.size() == diagonal_.size() );
        typedef typename std::vector< LocalBlockType >::iterator Iterator;
        typedef typename std::vector< LocalBlockType >::const_iterator ConstIterator;
        ConstIterator otherIt = other.diagonal_.begin();
        const Iterator dend = diagonal_.end();
        for( Iterator dit = diagonal_.begin(); dit != dend; ++dit, ++otherIt )
        {
          (*dit).leftmultiply( *otherIt );
        }
      }

      //! return block matrix for given block number (== entity number)
      DofBlockPtrType block( const size_t block )
      {
        assert( block < diagonal_.size() );
        return &diagonal_[ block ];
      }

      //! return block matrix for given block number (== entity number)
      ConstDofBlockPtrType block( const size_t block ) const
      {
        assert( block < diagonal_.size() );
        return &diagonal_[ block ];
      }

      /** \brief copy matrices to ghost cells to make this class work in parallel
          \note needs the block methods to behave like discrete function
          (needed to make this class work with CommunicationManager)
      */
      void communicate ()
      {
        domainSpace().communicate( *this );
      }

      /** \brief return reference to data handle object
          (needed to make this class work with CommunicationManager)
      */
      template< class Operation >
      typename CommDataHandle< Operation > :: Type
      dataHandle( const Operation *operation )
      {
        return space().createDataHandle( *this, operation );
      }

      template< class Stencil >
      void reserve ( const Stencil &stencil, bool verbose = false )
      {
        // note: to use DynamicMatrix as LocalBlockType, also resize local blocks
        diagonal_.resize( domainSpace().blockMapper().size() );
      }

      LocalColumnObjectType localColumn ( const DomainEntityType &domainEntity ) const
      {
        return LocalColumnObjectType( *this, domainEntity );
      }

      LocalMatrixType localMatrix ( const DomainEntityType &domainEntity, const RangeEntityType &rangeEntity ) const;

      const DomainSpaceType &domainSpace () const { return space_; }
      const RangeSpaceType &rangeSpace () const { return space_; }

      /** \brief return reference to space (needed to make this class work with CommunicationManager) */
      const DomainSpaceType &space () const { return space_; }

      const std::string &name () const { return name_; }

    protected:
      std::string name_;
      const RangeSpaceType &space_;
      std::vector< LocalBlockType > diagonal_;

      LocalMatrixFactory localMatrixFactory_;
      mutable LocalMatrixStackType localMatrixStack_;
    };



    // BlockDiagonalLinearOperator::LocalMatrixTraits
    // ----------------------------------------------

    template< class DiscreteFunctionSpace, class LocalBlock >
    class BlockDiagonalLinearOperator< DiscreteFunctionSpace, LocalBlock >::LocalMatrixTraits
    {
      typedef BlockDiagonalLinearOperator< DiscreteFunctionSpace, LocalBlock > OperatorType;

    public:
      typedef typename OperatorType::LocalMatrix LocalMatrixType;

      typedef typename OperatorType::RangeFieldType RangeFieldType;

      typedef typename OperatorType::DomainSpaceType DomainSpaceType;
      typedef typename OperatorType::RangeSpaceType RangeSpaceType;

      typedef RangeFieldType LittleBlockType;
    };



    // BlockDiagonalLinearOperator::LocalMatrix
    // ----------------------------------------

    template< class DiscreteFunctionSpace, class LocalBlock >
    class BlockDiagonalLinearOperator< DiscreteFunctionSpace, LocalBlock >::LocalMatrix
    : public LocalMatrixInterface< LocalMatrixTraits >
    {
      typedef LocalMatrix ThisType;
      typedef LocalMatrixInterface< LocalMatrixTraits > BaseType;

    public:
      typedef BlockDiagonalLinearOperator< DiscreteFunctionSpace, LocalBlock > OperatorType;

      typedef typename BaseType::RangeFieldType RangeFieldType;

      typedef typename BaseType::DomainBasisFunctionSetType DomainBasisFunctionSetType;
      typedef typename BaseType::RangeBasisFunctionSetType RangeBasisFunctionSetType;

      typedef typename BaseType::DomainEntityType DomainEntityType;
      typedef typename BaseType::RangeEntityType RangeEntityType;

    private:
      typedef DomainBasisFunctionSetType BasisFunctionSetType;
      typedef typename OperatorType::LocalBlockType LocalBlockType;

      struct SetLocalBlockFunctor
      {
        SetLocalBlockFunctor ( std::vector< LocalBlockType > &diagonal,
                               LocalBlockType *&localBlock )
        : diagonal_( diagonal ),
          localBlock_( localBlock )
        {}

        void operator() ( int localDoF, std::size_t globalDoF )
        {
          assert( localDoF == 0 );
          assert( globalDoF < diagonal_.size() );
          localBlock_ = &diagonal_[ globalDoF ];
        }

      private:
        std::vector< LocalBlockType > &diagonal_;
        LocalBlockType *&localBlock_;
      };

    public:
      explicit LocalMatrix ( OperatorType &op )
      : op_( &op ),
        localBlock_( nullptr )
      {}

      void init ( const DomainEntityType &domainEntity, const RangeEntityType &rangeEntity )
      {
        basisFunctionSet_ = domainSpace().basisFunctionSet( domainEntity );
        SetLocalBlockFunctor f( op_->diagonal_, localBlock_ );
        domainSpace().blockMapper().mapEach( domainEntity, f );
        if( &domainEntity != &rangeEntity )
        {
          static LocalBlockType dummyBlock( 0 );

          LocalBlockType *otherBlock = 0;
          SetLocalBlockFunctor f( op_->diagonal_, otherBlock );
          rangeSpace().blockMapper().mapEach( rangeEntity, f );
          // check whether the blocks match, otherwise off-diagonal
          // for off-diagonal we simply use a dummy local matrix
          if( otherBlock != localBlock_ )
            localBlock_ = &dummyBlock ;
        }
      }

      void clear () { localBlock() = RangeFieldType( 0 ); }
      void scale ( const RangeFieldType &a ) { localBlock() *= a; }

      RangeFieldType get ( int i, int j ) const { return localBlock()[ i ][ j ]; }
      void add ( int i, int j, const RangeFieldType &value ) { localBlock()[ i ][ j ] += value; }
      void set ( int i, int j, const RangeFieldType &value ) { localBlock()[ i ][ j ] = value; }

      void clearRow ( int i ) { localBlock()[ i ] = RangeFieldType( 0 ); }

      void clearCol ( int j )
      {
        for( int i = 0; i < rows(); ++i )
          localBlock()[ i ][ j ] = RangeFieldType( 0 );
      }

      template< class DomainLocalFunction, class RangeLocalFunction >
      void multiplyAdd ( const DomainLocalFunction &x, RangeLocalFunction &y ) const
      {
        localBlock().umv( x, y );
      }

      void finalize () {}
      void resort () {}

      int rows () const { return localBlock().N(); }
      int columns () const { return localBlock().M(); }

      const DomainSpaceType &domainSpace () const { return op_->domainSpace(); }
      const RangeSpaceType &rangeSpace () const { return op_->rangeSpace(); }

      const DomainBasisFunctionSetType &domainBasisFunctionSet () const { return basisFunctionSet_; }
      const RangeBasisFunctionSetType &rangeBasisFunctionSet () const { return basisFunctionSet_; }

      const DomainEntityType &domainEntity () const { return domainBasisFunctionSet().entity(); }
      const RangeEntityType &rangeEntity () const { return rangeBasisFunctionSet().entity(); }

    private:
      const LocalBlockType &localBlock () const { assert( localBlock_ ); return *localBlock_; }
      LocalBlockType &localBlock () { assert( localBlock_ ); return *localBlock_; }

      OperatorType *op_;
      BasisFunctionSetType basisFunctionSet_;
      LocalBlockType *localBlock_;
    };



    // BlockDiagonalLinearOperator::LocalMatrixFactory
    // -----------------------------------------------

    template< class DiscreteFunctionSpace, class LocalBlock >
    struct BlockDiagonalLinearOperator< DiscreteFunctionSpace, LocalBlock >::LocalMatrixFactory
    {
      typedef BlockDiagonalLinearOperator< DiscreteFunctionSpace, LocalBlock > OperatorType;
      typedef LocalMatrix ObjectType;

      explicit LocalMatrixFactory ( OperatorType &op )
      : op_( &op )
      {}

      ObjectType *newObject () const { return new ObjectType( *op_ ); }

    private:
      OperatorType *op_;
    };



    // Implementation of BlockDiagonalLinearOperator
    // ---------------------------------------------

    template< class DiscreteFunctionSpace, class LocalBlock >
    inline typename BlockDiagonalLinearOperator< DiscreteFunctionSpace, LocalBlock >::LocalMatrixType
    BlockDiagonalLinearOperator< DiscreteFunctionSpace, LocalBlock >
      ::localMatrix ( const DomainEntityType &domainEntity, const RangeEntityType &rangeEntity ) const
    {
      return LocalMatrixType( localMatrixStack_, domainEntity, rangeEntity );
    }

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_OPERATOR_LINEAR_BLOCKDIAGONAL_HH


==> anc/xt-super/dune-fem/dune/fem/operator/linear/istladapter.hh <==
#ifndef DUNE_FEM_OPERATOR_LINEAR_ISTLADAPTER_HH
#define DUNE_FEM_OPERATOR_LINEAR_ISTLADAPTER_HH

#if HAVE_DUNE_ISTL

#include <dune/istl/operators.hh>

namespace Dune
{

  namespace Fem
  {

    // ISTLLinearOperatorAdapter
    // -------------------------

    template< class Operator >
    class ISTLLinearOperatorAdapter
      : public Dune::LinearOperator< typename Operator::DomainFunctionType::DofStorageType, typename Operator::RangeFunctionType::DofStorageType >
    {
      typedef ISTLLinearOperatorAdapter< Operator > ThisType;
      typedef Dune::LinearOperator< typename Operator::DomainFunctionType::DofStorageType, typename Operator::RangeFunctionType::DofStorageType > BaseType;

      typedef typename Operator::DomainFunctionType DomainFunctionType;
      typedef typename Operator::RangeFunctionType RangeFunctionType;

    public:
      enum {category=SolverCategory::sequential};

      typedef Operator OperatorType;

      typedef typename DomainFunctionType::DiscreteFunctionSpaceType DomainFunctionSpaceType;
      typedef typename RangeFunctionType::DiscreteFunctionSpaceType RangeFunctionSpaceType;

      typedef typename BaseType::domain_type domain_type;
      typedef typename BaseType::range_type range_type;
      typedef typename BaseType::field_type field_type;

      ISTLLinearOperatorAdapter ( const OperatorType &op,
                                  const DomainFunctionSpaceType &domainSpace,
                                  const RangeFunctionSpaceType &rangeSpace )
        : op_( op ),
          domainSpace_( domainSpace ),
          rangeSpace_( rangeSpace )
      {}

      virtual void apply ( const domain_type &x, range_type &y ) const
      {
        const DomainFunctionType fx( "ISTLLinearOperatorAdapter::apply::x", domainSpace_, x );
        RangeFunctionType fy( "ISTLLinearOperatorAdapter::apply::y", rangeSpace_, y );
        op_( fx, fy );
      }

      virtual void applyscaleadd ( field_type alpha, const domain_type &x, range_type &y ) const
      {
        const DomainFunctionType fx( "ISTLLinearOperatorAdapter::applyscaleadd::x", domainSpace_, x );
        RangeFunctionType fy( "ISTLLinearOperatorAdapter::applyscaleadd::y", rangeSpace_ );
        op_( fx, fy );
        y.axpy( alpha, fy.blockVector() );
      }

    private:
      const OperatorType &op_;
      const DomainFunctionSpaceType &domainSpace_;
      const RangeFunctionSpaceType &rangeSpace_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #if HAVE_DUNE_ISTL

#endif // #ifndef DUNE_FEM_OPERATOR_LINEAR_ISTLADAPTER_HH


==> anc/xt-super/dune-fem/dune/fem/operator/linear/istloperator.hh <==
#ifndef DUNE_FEM_ISTLLINEAROPERATOR_HH
#define DUNE_FEM_ISTLLINEAROPERATOR_HH

#if HAVE_DUNE_ISTL

//- Dune fem includes
#include <dune/fem/operator/matrix/istlmatrix.hh>

namespace Dune
{

  namespace Fem
  {

    // ISTLMatrixOperator
    // ------------------
    template< class DomainFunction, class RangeFunction >
    class ISTLLinearOperator
    : public ISTLMatrixObject< typename DomainFunction::DiscreteFunctionSpaceType, typename RangeFunction::DiscreteFunctionSpaceType >,
      public AssembledOperator< DomainFunction, RangeFunction >
    {
      typedef ISTLLinearOperator< DomainFunction, RangeFunction > This;
      typedef ISTLMatrixObject< typename DomainFunction::DiscreteFunctionSpaceType, typename RangeFunction::DiscreteFunctionSpaceType > Base;

    public:
      typedef typename Base::DomainSpaceType DomainSpaceType;
      typedef typename Base::RangeSpaceType RangeSpaceType;

      /** \copydoc Operator::assembled */
      static const bool assembled = true ;

      using Base::apply;
      using Base::communicate;

      ISTLLinearOperator ( const std::string &name,
                           const DomainSpaceType &domainSpace,
                           const RangeSpaceType &rangeSpace )
      : Base( domainSpace, rangeSpace )
      {}

      virtual void operator() ( const DomainFunction &arg, RangeFunction &dest ) const
      {
        Base::apply( arg, dest );
      }

      const Base &systemMatrix () const
      {
        return *this;
      }

      Base &systemMatrix ()
      {
        return *this;
      }
    };

  } // namespace Fem

} // namespace Dune

#endif // #if HAVE_DUNE_ISTL

#endif // #ifndef DUNE_FEM_ISTLLINEAROPERATOR_HH


==> anc/xt-super/dune-fem/dune/fem/operator/linear/petscoperator.hh <==
// vim: set expandtab ts=2 sw=2 sts=2:
#ifndef DUNE_FEM_PETSCLINEAROPERATOR_HH
#define DUNE_FEM_PETSCLINEAROPERATOR_HH

#include <iostream>
#include <vector>

#include <dune/common/dynmatrix.hh>

#include <dune/fem/misc/functor.hh>
#include <dune/fem/operator/common/localmatrix.hh>
#include <dune/fem/operator/common/localmatrixwrapper.hh>

#include <dune/fem/misc/petsc/petsccommon.hh>
#include <dune/fem/function/petscdiscretefunction/petscdiscretefunction.hh>
#include <dune/fem/operator/matrix/columnobject.hh>

#include <dune/fem/operator/common/operator.hh>
#include <dune/fem/operator/common/stencil.hh>

#include <dune/fem/storage/objectstack.hh>

#if defined HAVE_PETSC

#include "petscmat.h"


namespace Dune
{
  namespace Fem
  {

    /* ========================================
     * class PetscLinearOperator
     */
    template< typename DomainFunction, typename RangeFunction >
    class PetscLinearOperator
    : public Fem::Operator< DomainFunction, RangeFunction >
    {
      typedef PetscLinearOperator< DomainFunction, RangeFunction > ThisType;
    public:
      typedef Mat MatrixType;
      typedef DomainFunction DomainFunctionType;
      typedef RangeFunction RangeFunctionType;
      typedef typename DomainFunctionType::RangeFieldType DomainFieldType;
      typedef typename RangeFunctionType::RangeFieldType RangeFieldType;
      typedef typename DomainFunctionType::DiscreteFunctionSpaceType DomainSpaceType;
      typedef typename RangeFunctionType::DiscreteFunctionSpaceType RangeSpaceType;

      typedef typename DomainSpaceType::GridPartType::template Codim< 0 >::EntityType RowEntityType;
      typedef typename RangeSpaceType::GridPartType::template Codim< 0 >::EntityType ColumnEntityType;

      const static size_t domainLocalBlockSize = DomainSpaceType::localBlockSize;
      const static size_t rangeLocalBlockSize = RangeSpaceType::localBlockSize;

    private:
      typedef PetscSlaveDofProvider< DomainSpaceType > RowPetscSlaveDofsType;
      typedef PetscSlaveDofProvider< RangeSpaceType  > ColPetscSlaveDofsType;
      enum Status {statAssembled=0,statAdd=1,statInsert=2,statGet=3,statNothing=4};

    public:
      typedef typename ColPetscSlaveDofsType :: PetscDofMappingType   ColDofMappingType;
      typedef typename RowPetscSlaveDofsType :: PetscDofMappingType   RowDofMappingType;

      // the local matrix
      class LocalMatrix;

      struct LocalMatrixTraits
      {
        typedef typename DomainFunctionType::DiscreteFunctionSpaceType DomainSpaceType;
        typedef typename RangeFunctionType::DiscreteFunctionSpaceType RangeSpaceType;
        typedef LocalMatrix LocalMatrixType;
        typedef typename RangeSpaceType::RangeFieldType RangeFieldType;

        // copied this typedef from spmatrix.hh
        typedef RangeFieldType LittleBlockType;
      };

      //! type of local matrix object
      typedef LocalMatrix  ObjectType;
      typedef ThisType     LocalMatrixFactoryType;
      typedef ObjectStack< LocalMatrixFactoryType > LocalMatrixStackType;

      //! type of local matrix using stacking mechanism
      typedef LocalMatrixWrapper< LocalMatrixStackType > LocalMatrixType;
      typedef ColumnObject< ThisType > LocalColumnObjectType;

      /*
       * ctors, dtor, methods...
       */
      PetscLinearOperator ( const std::string &, const DomainSpaceType &domainSpace, const RangeSpaceType &rangeSpace )
      : domainSpace_( domainSpace ),
        rangeSpace_( rangeSpace ),
        colSlaveDofs_( rangeSpace_ ),
        rowSlaveDofs_( domainSpace_ ),
        sequence_(-1),
        localMatrixStack_( *this ),
        status_(statNothing)
      {
      }
      PetscLinearOperator ( const DomainSpaceType &domainSpace, const RangeSpaceType &rangeSpace )
      : domainSpace_( domainSpace ),
        rangeSpace_( rangeSpace ),
        colSlaveDofs_( rangeSpace_ ),
        rowSlaveDofs_( domainSpace_ ),
        sequence_(-1),
        localMatrixStack_( *this ),
        status_(statNothing)
      {
      }

      //! destructor deleting PETSc Mat object
      ~PetscLinearOperator ()
      {
        if( status_ != statNothing )
          ::Dune::Petsc::MatDestroy( &petscMatrix_ );
      }

      void communicate ()
      {
        ::Dune::Petsc::MatAssemblyBegin( petscMatrix_, MAT_FINAL_ASSEMBLY );
        ::Dune::Petsc::MatAssemblyEnd  ( petscMatrix_, MAT_FINAL_ASSEMBLY );
         status_ = statAssembled;
      }

      const DomainSpaceType& domainSpace () const { return domainSpace_; }
      const RangeSpaceType& rangeSpace () const { return rangeSpace_; }

      void apply ( const DomainFunctionType &arg, RangeFunctionType &dest ) const
      {
        ::Dune::Petsc::MatMult( petscMatrix_, *arg.petscVec() , *dest.petscVec() );
      }

      void operator() ( const DomainFunctionType &arg, RangeFunctionType &dest ) const
      {
        apply( arg, dest );
      }

      void reserve ()
      {
        reserve( SimpleStencil<DomainSpaceType,RangeSpaceType>(0) );
      }

      //! reserve memory for assemble based on the provided stencil
      template <class StencilType>
      void reserve (const StencilType &stencil)
      {
        if(sequence_ != domainSpace().sequence())
        {
          /*
          * initialize the row and column petsc dof mappings
          */
          const PetscInt localRows =
            rowDofMapping().numOwnedDofBlocks() * domainLocalBlockSize;
          const PetscInt localCols =
            colDofMapping().numOwnedDofBlocks() * rangeLocalBlockSize;

          assert( domainLocalBlockSize == rangeLocalBlockSize );
          // create matrix
          ::Dune::Petsc::MatCreate( &petscMatrix_ );

          PetscInt bs = 1;
          if( domainLocalBlockSize > 1 )
          {
            bs = domainLocalBlockSize ;
            ::Dune::Petsc::MatSetType( petscMatrix_, MATBAIJ );
            // set block size
            ::Dune::Petsc::MatSetBlockSize( petscMatrix_, bs );
          }
          else
          {
            ::Dune::Petsc::MatSetType( petscMatrix_, MATAIJ );
          }

          // set sizes of the matrix
          ::Dune::Petsc::MatSetSizes( petscMatrix_, localRows, localCols, PETSC_DETERMINE, PETSC_DETERMINE );

          if (std::is_same< StencilType,SimpleStencil<DomainSpaceType,RangeSpaceType> >::value)
            ::Dune::Petsc::MatSetUp( petscMatrix_, bs, stencil.maxNonZerosEstimate() );
          else
          {
            std::vector<int> d_nnz(localRows/bs,0);
            std::vector<int> o_nnz(localRows/bs,0);
            typedef typename StencilType::GlobalStencilType GlobalStencilType;
            typedef typename GlobalStencilType::const_iterator StencilIteratorType;
            const GlobalStencilType &glStencil = stencil.globalStencil();
            StencilIteratorType end = glStencil.end();
            for ( StencilIteratorType it = glStencil.begin(); it != end; ++it)
            {
              int femIndex = it->first;
              if ( rowDofMapping().isSlave( femIndex ) ) continue;
              // Remark: ghost entities should not be inserted into the stencil for dg to
              // get optimal results but they are needed for istl....
              int nzDiag = 0;
              int nzOff  = 0;

              typedef typename StencilType::LocalStencilType LocalStencilType;
              typedef typename LocalStencilType::const_iterator LocalStencilIteratorType;
              LocalStencilIteratorType endLocal = it->second.end();
              for ( LocalStencilIteratorType itLocal = it->second.begin(); itLocal != endLocal; ++itLocal)
              {
                if (!rowDofMapping().isSlave( *itLocal ))
                {
                  ++nzDiag;
                  // std::cout << "diag: (" << rowDofMapping().localSlaveMapping( femIndex )
                  //   << "," << rowDofMapping().localSlaveMapping( *itLocal )
                  //   << ") ";
                }
                else
                  ++nzOff;
              }
              // std::cout << std::endl;
              // std::cout << "nz: " << rowDofMapping().localSlaveMapping( femIndex )
              //           << " " << nzDiag << " " << nzOff << std::endl;

              int petscIndex = rowDofMapping().localSlaveMapping( femIndex );
              assert( petscIndex >= 0 );
              assert( petscIndex < ( int ) d_nnz.size() );
              d_nnz[petscIndex] = nzDiag;
              o_nnz[petscIndex] = nzOff;
            }
            ::Dune::Petsc::MatSetUp( petscMatrix_, bs, &d_nnz[0], &o_nnz[0] );
          }
          sequence_ = domainSpace().sequence();
        }

        status_ = statAssembled;
      }

      void clear ()
      {
        ::Dune::Petsc::MatZeroEntries( petscMatrix_ );
      }

      //! interface method from LocalMatrixFactory
      ObjectType* newObject() const
      {
        return new ObjectType( *this, domainSpace_, rangeSpace_ );
      }

      //! return local matrix representation
      LocalMatrixType localMatrix ( const RowEntityType &rowEntity, const ColumnEntityType &colEntity ) const
      {
        return LocalMatrixType(localMatrixStack_,rowEntity,colEntity);
      }
      LocalColumnObjectType localColumn( const ColumnEntityType &colEntity ) const
      {
        return LocalColumnObjectType ( *this, colEntity );
      }

      // just here for debugging
      void view () const
      {
        ::Dune::Petsc::MatView( petscMatrix_, PETSC_VIEWER_STDOUT_WORLD );
      }
      /* Not tested yet
      void viewMatlab (const char *filename) const
      {
        ::Dune::Petsc::MatViewMatlab( petscMatrix_, filename );
      }
      */

      // return reference to PETSc matrix object
      Mat& petscMatrix () const { return petscMatrix_; }

      //! return reference to row global mapping
      const RowDofMappingType& rowDofMapping() const { return rowSlaveDofs_.dofMapping(); }
      //! return reference to column global mapping
      const ColDofMappingType& colDofMapping() const { return colSlaveDofs_.dofMapping(); }

    private:
      PetscLinearOperator ();

      void setStatus(const Status &newstatus) const
      {
#if 0
        if (status_ != statAssembled && status_ != newstatus)
        {
          ::Dune::Petsc::MatAssemblyBegin( petscMatrix_, MAT_FLUSH_ASSEMBLY );
          ::Dune::Petsc::MatAssemblyEnd  ( petscMatrix_, MAT_FLUSH_ASSEMBLY );
        }
#endif
        status_ = newstatus;
      }

      /*
       * data fields
       */
      const DomainSpaceType &domainSpace_;
      const RangeSpaceType &rangeSpace_;
      ColPetscSlaveDofsType colSlaveDofs_;
      RowPetscSlaveDofsType rowSlaveDofs_;

      int sequence_;
      mutable Mat petscMatrix_;

      mutable LocalMatrixStackType localMatrixStack_;
      mutable Status status_;
    };



    /* ========================================
     * class PetscLinearOperator::LocalMatrix
     */
    template< typename DomainFunction, typename RangeFunction >
    class PetscLinearOperator< DomainFunction, RangeFunction >::LocalMatrix
    : public LocalMatrixDefault< typename PetscLinearOperator< DomainFunction, RangeFunction >::LocalMatrixTraits >
    {
      typedef LocalMatrix ThisType;
      typedef LocalMatrixDefault< typename PetscLinearOperator< DomainFunction, RangeFunction >::LocalMatrixTraits >  BaseType;

      typedef PetscLinearOperator< DomainFunction, RangeFunction > PetscLinearOperatorType;


    public:
      typedef PetscInt                                            DofIndexType;
      typedef std::vector< DofIndexType >                         IndexVectorType;
      typedef typename DomainFunction::DiscreteFunctionSpaceType  DomainSpaceType;
      typedef typename RangeFunction::DiscreteFunctionSpaceType   RangeSpaceType;
      typedef typename DomainSpaceType::BasisFunctionSetType      DomainBasisFunctionSetType;
      typedef typename RangeSpaceType::BasisFunctionSetType       RangeBasisFunctionSetType;

      enum { rangeBlockSize = RangeSpaceType::localBlockSize };
      enum { domainBlockSize = DomainSpaceType ::localBlockSize };

    private:

      // needed for .mapEach below
      template< typename PetscMapping >
      struct PetscAssignFunctor
      {
        explicit PetscAssignFunctor ( const PetscMapping &petscMapping, IndexVectorType &indices )
        : petscMapping_( petscMapping ),
          indices_( indices )
        {}

        template< typename T >
        void operator() ( const std::size_t localIndex, T globalIndex ) { indices_[ localIndex ] = petscMapping_.globalMapping( globalIndex ); }

      private:
        const PetscMapping &petscMapping_;
        IndexVectorType &indices_;
      };

    public:

      LocalMatrix ( const PetscLinearOperatorType &petscLinOp,
                    const DomainSpaceType &domainSpace,
                    const RangeSpaceType &rangeSpace )
      : BaseType( domainSpace, rangeSpace ),
        petscLinearOperator_( petscLinOp ),
        values_(0)
      {}

      void finalize()
      {
        return; //!
        // USE: MatSetValuesBlocked for bs>1!
        if (status_ == statAdd) // only add is cached at the moment
        {
          PetscScalar v[rows()][columns()];
          for (int r=0;r<rows();++r)
          {
            for (int c=0;c<columns();++c)
            {
              int idx = c + r*columns();
              v[r][c] = values_[idx];
            }
          }
          ::Dune::Petsc::MatSetValues( petscMatrix(), rows(), &(rowIndices_[0]), columns(), &(colIndices_[0]),
                                       &v[0][0], ADD_VALUES );
        }
      }

      void init ( const RowEntityType &domainEntity, const ColumnEntityType &rangeEntity )
      {
        // call initialize on base class
        BaseType :: init( domainEntity, rangeEntity );

        //*************************************************
        //  The rows belong to the domain space
        //  it's indices are determained by the rangeSpace
        //
        //  The columns belong to the range space
        //  it's indices are determained by the domainSpace
        //*************************************************

        // setup row indices and also store number of local rows
        setupIndices( rangeSpace().blockMapper(), petscLinearOperator_.colDofMapping(), rangeEntity, rangeBlockSize, rowIndices_ );

        // setup col indices and also store number of local cols
        setupIndices( domainSpace().blockMapper(), petscLinearOperator_.rowDofMapping(), domainEntity, domainBlockSize, colIndices_ );


        values_.resize( columns()*rows(), 0. );
        for (int r=0;r<rows();++r)
        {
          for (int c=0;c<columns();++c)
          {
            int idx = c + r*columns();
            values_[idx] = 0;
          }
        }
        status_ = statAssembled;
        petscLinearOperator_.setStatus(status_);
      }

      inline void add ( const int localRow, const int localCol, const RangeFieldType &value )
      {
        assert( status_==statAssembled || status_==statAdd );
        status_ = statAdd;
        petscLinearOperator_.setStatus(status_);
        ::Dune::Petsc::MatSetValue( petscMatrix(), globalRowIndex( localRow ), globalColIndex( localCol ) , value, ADD_VALUES );
        //! int idx = localCol + localRow*columns();
        //! assert( idx < values_.size() );
        //! values_[idx] += value;
      }
      inline void set(const int localRow, const int localCol, const RangeFieldType &value )
      {
        assert( status_==statAssembled || status_==statInsert );
        status_ = statInsert;
        petscLinearOperator_.setStatus(status_);
        ::Dune::Petsc::MatSetValue( petscMatrix(), globalRowIndex( localRow ), globalColIndex( localCol ) , value, INSERT_VALUES );
        // int idx = localCol + localRow*columns();
        // assert( idx < values_.size() );
        // values_[idx] = value;
      }
      //! set matrix row to zero
      void clearRow ( const int localRow )
      {
        assert( status_==statAssembled || status_==statInsert );
        status_ = statInsert;
        petscLinearOperator_.setStatus(status_);
        const int col = this->columns();
        for(int localCol=0; localCol<col; ++localCol)
          ::Dune::Petsc::MatSetValue( petscMatrix(), globalRowIndex( localRow ), globalColIndex( localCol ) ,
              (localCol==localRow)?1:0., INSERT_VALUES );
        /*
        ::Dune::Petsc::MatAssemblyBegin( petscMatrix(), MAT_FLUSH_ASSEMBLY );
        ::Dune::Petsc::MatAssemblyEnd  ( petscMatrix(), MAT_FLUSH_ASSEMBLY );
        const int r[] = {globalRowIndex( localRow )};
        ::MatZeroRows(petscMatrix(),1,r,0,0,0);
        */
      }
      inline const RangeFieldType get ( const int localRow, const int localCol ) const
      {
        assert( status_==statAssembled || status_==statGet );
        status_ = statGet;
        petscLinearOperator_.setStatus(status_);
        RangeFieldType v[1];
        const int r[] = {globalRowIndex( localRow )};
        const int c[] = {globalColIndex( localCol )};
        ::Dune::Petsc::MatGetValues( petscMatrix(), 1, r, 1, c, v );
        return v[0];
      }

    private:
      LocalMatrix ();

      Mat& petscMatrix () { return petscLinearOperator_.petscMatrix_; }
      const Mat& petscMatrix () const { return petscLinearOperator_.petscMatrix_; }

      // Used to setup row/column indices. DofMapper is the DUNE DoF mapper
      template< typename DofMapper, typename PetscMapping, typename Entity >
      void setupIndices ( const DofMapper &dofMapper, const PetscMapping &petscMapping, const Entity &entity,
                          const int blockSize, IndexVectorType &indices )
      {
        const int blockDofs = dofMapper.numDofs( entity ) ;
        const int numDofs   = blockDofs * blockSize ;
        blockIndices_.resize( blockDofs );
        indices.resize( numDofs );
        // map global dofs (blocked)
        dofMapper.mapEach( entity, PetscAssignFunctor< PetscMapping >( petscMapping, blockIndices_ ) );
        // compute non blocked dofs
        for( int b=0, dof=0; b<blockDofs; ++ b)
        {
          int globalDof = blockIndices_[ b ] * blockSize ;
          for( int d=0; d<blockSize; ++d, ++dof, ++globalDof )
          {
            indices[ dof ] = globalDof;
          }
        }
      }

    public:
      const int rows()    const { return rowIndices_.size(); }
      const int columns() const { return colIndices_.size(); }


    private:
      DofIndexType globalRowIndex( const int localRow ) const
      {
        assert( localRow < static_cast< int >( rowIndices_.size() ) );
        return rowIndices_[ localRow ];
      }

      DofIndexType globalColIndex( const int localCol ) const
      {
        assert( localCol < static_cast< int >( colIndices_.size() ) );
        return colIndices_[ localCol ];
      }

      /*
       * data fields
       */
      const PetscLinearOperatorType &petscLinearOperator_;
      IndexVectorType blockIndices_;
      IndexVectorType rowIndices_;
      IndexVectorType colIndices_;
      std::vector<RangeFieldType> values_;
      mutable Status status_;
    };


  } // namespace Fem

} // namespace Dune

#endif // #if defined HAVE_PETSC

#endif // #ifndef DUNE_FEM_PETSCLINEAROPERATOR_HH


==> anc/xt-super/dune-fem/dune/fem/operator/linear/spoperator.hh <==
#ifndef DUNE_FEM_SPOPERATOR_HH
#define DUNE_FEM_SPOPERATOR_HH

#include <dune/fem/operator/matrix/spmatrix.hh>

namespace Dune
{

  namespace Fem
  {

    // SparseRowLinearOperator
    // -----------------------

    template< class DomainFunction, class RangeFunction >
    class SparseRowLinearOperator
    : public SparseRowMatrixObject< typename DomainFunction::DiscreteFunctionSpaceType, typename RangeFunction::DiscreteFunctionSpaceType >,
      public Fem::AssembledOperator< DomainFunction, RangeFunction >
    {
      typedef SparseRowMatrixObject< typename DomainFunction::DiscreteFunctionSpaceType, typename RangeFunction::DiscreteFunctionSpaceType > Base;

    public:
      typedef typename Base::DomainSpaceType DomainSpaceType;
      typedef typename Base::RangeSpaceType RangeSpaceType;

      /** \copydoc Fem::Operator::assembled */
      static const bool assembled = true ;

      using Base::apply;

      SparseRowLinearOperator ( const std::string &name,
                                const DomainSpaceType &domainSpace,
                                const RangeSpaceType &rangeSpace,
                                const std::string &paramfile = "" )
      : Base( domainSpace, rangeSpace, paramfile )
      {}

      virtual void operator() ( const DomainFunction &arg, RangeFunction &dest ) const
      {
        Base::apply( arg, dest );
      }

      const Base &systemMatrix () const
      {
        return *this;
      }

      void communicate () const
      {
      }
    };
  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPLINEAR_HH


==> anc/xt-super/dune-fem/dune/fem/operator/matrix/CMakeLists.txt <==
dune_install(blockmatrix.hh colcompspmatrix.hh columnobject.hh densematrix.hh
             istlmatrix.hh preconditionerwrapper.hh spmatrix.cc spmatrix.hh)


==> anc/xt-super/dune-fem/dune/fem/operator/matrix/Makefile.am <==
matrixdir =  $(includedir)/dune/fem/operator/matrix
matrix_HEADERS = blockmatrix.hh colcompspmatrix.hh columnobject.hh densematrix.hh \
								 istlmatrix.hh preconditionerwrapper.hh spmatrix.cc spmatrix.hh \
								 istlmatrixadapter.hh

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/dune/fem/operator/matrix/blockmatrix.hh <==
#ifndef DUNE_FEM_BLOCKSPMATRIX_HH
#define DUNE_FEM_BLOCKSPMATRIX_HH

//- system includes
#include <stack>

//- local includes
#include "spmatrix.hh"

namespace Dune
{

  namespace Fem
  {

    //*****************************************************************
    //
    //  --DenseMatrix
    //
    //! \brief DenseMatrix based on std::vector< std::vector< T > >
    //*****************************************************************
    template <class T>
    class DenseMatrix
    {
    public:
      typedef T Ttype;  //! remember the value type

      typedef std::vector < T > RowType;
    private:
      typedef std::vector < RowType > MatrixType;

      MatrixType matrix_;

      int rows_;
      int cols_;

    public:
      // creating empty matrix
      DenseMatrix() : //! makes Matrix of zero length
        matrix_()
      {
        rows_ = 0;
        cols_ = 0;
      }

      //! Copy Constructor
      DenseMatrix(const DenseMatrix<T> & org) :
        matrix_(org.matrix_) , rows_(org.rows_) , cols_(org.cols_)
      {
      }

      //! make matrix with 'rows' rows and 'cols' columns,
      //! maximum 'nz' non zero values in each row
      //! and intialize all values with 'val'
      DenseMatrix(int rows, int cols)
      {
        resize(rows,cols);
      }

      void resize(int rows, int cols)
      {
        if( (rows == rows_) && (cols == cols_) ) return ;

        matrix_.resize(rows);
        rows_ = rows;
        cols_ = cols;

        for(int row=0; row<rows_; ++row)
        {
          matrix_[row].resize(cols);
          for(int col=0; col<cols_; ++col) matrix_[row][col] = 0;
        }
      }

    /*******************************/
    /*  Access and info functions  */
    /*******************************/
      int rows() const {return rows_; }
      int cols() const {return cols_; }

      //int base() const {return base_;}
      T& operator() (int row, int col)
      {
        assert( row>= 0);
        assert( col>= 0);

        assert( row < rows_);
        assert( col < cols_);
        return matrix_[row][col];
      }
      const T& operator() (int row, int col) const
      {
        assert( row >= 0);
        assert( col >= 0);

        assert( row < rows_);
        assert( col < cols_);
        return matrix_[row][col];
      }

      RowType & operator [] (int row) { return matrix_[row]; }
      const RowType & operator [] (int row) const { return matrix_[row]; }

      // result = this * vec
      void mult(const T * vec, RowType & result) const
      {
        assert( ((int) result.size() != rows()) ?
            (std::cout << result.size() << " s|r " << rows() << "\n",0) : 1 );
        const int nRow= rows();
        const int nCol= cols();
        for(int row=0; row<nRow; ++row)
        {
          result[row] = 0;
          for(int col=0; col<nCol; ++col)
          {
            result[row] += matrix_[row][col]*vec[col];
          }
        }
      }

      // result = this * vec
      void multOEM(const T * vec, T * result) const
      {
        const int nRow= rows();
        const int nCol= cols();
        for(int row=0; row<nRow; ++row)
        {
          result[row] = 0;
          for(int col=0; col<nCol; ++col)
          {
            result[row] += matrix_[row][col]*vec[col];
          }
        }
      }

      // result = this * vec
      void mult(const RowType & vec, RowType & result) const
      {
        this->mult(&vec[0],result);
      }

      // result = this^T * vec
      void multTransposed(const RowType & vec, RowType & result) const
      {
        assert( (int) result.size() == cols() );
        const int nCols = cols();
        const int nRows = rows();
        for(int col=0; col<nCols; ++col)
        {
          result[col] = 0;
          for(int row=0; row<nRows; ++row)
          {
            result[col] += matrix_[row][col]*vec[row];
          }
        }
      }

      // this = A * B
      void multiply(const DenseMatrix & A, const DenseMatrix & B)
      {
        assert( A.cols() == B.rows() );

        resize( A.rows() , B.cols() );

        const int nRows = rows();
        const int nCols = cols();
        const int Acols = A.cols();
        for(int row=0; row<nRows; ++row)
        {
          for(int col=0; col<nCols; ++col)
          {
            T sum = 0;
            for(int k=0; k<Acols; ++k)
            {
              sum += A[row][k] * B[k][col];
            }
            matrix_[row][col] = sum;
          }
        }
      };

      // this = A * B
      void multiplyTransposed(const DenseMatrix & A, const DenseMatrix & B)
      {
        assert( A.cols() == B.cols() );

        resize(A.rows() , B.rows());

        for(int row=0; row<rows(); ++row)
        {
          for(int col=0; col<cols(); ++col)
          {
            T sum = 0;
            for(int k=0; k<A.cols(); ++k)
            {
              sum += A[row][k] * B[col][k];
            }
            matrix_[row][col] = sum;
          }
        }
      };

      //! this = A^T * A
      void multiply_AT_A(const DenseMatrix & A)
      {
        resize(A.cols() , A.cols());

        for(int row=0; row<rows(); ++row)
        {
          for(int col=0; col<cols(); ++col)
          {
            T sum = 0;
            const int aRows = A.rows();
            for(int k=0; k<aRows; ++k)
            {
              sum += A[k][row] * A[k][col];
            }
            matrix_[row][col] = sum;
          }
        }
      }

      //! scale matrix with scalar
      void scale ( const T& val )
      {
        for(int row=0; row<rows(); ++row)
        {
          for(int col=0; col<cols(); ++col)
          {
            matrix_[row][col] *= val;
          }
        }
      }

      //! set all values of the matrix to given value
      DenseMatrix<T> & operator = (const T & val)
      {
        for(int row=0; row<rows(); ++row)
        {
          for(int col=0; col<cols(); ++col)
          {
            matrix_[row][col] = val;
          }
        }
        return *this;
      }

      //! set all values of the matrix to values of given matrix
      DenseMatrix<T> & operator = (const DenseMatrix & org)
      {
        rows_ = org.rows_;
        cols_ = org.cols_;

        matrix_ = org.matrix_;
        return *this;
      }

      //! add matrix
      DenseMatrix<T> & operator += (const DenseMatrix & org)
      {
        const int nRows = rows();
        const int nCols = cols();
        assert( nRows == org.rows() );
        assert( nCols == org.cols() );
        for(int row=0; row<nRows; ++row)
        {
          for(int col=0; col<nCols; ++col)
          {
            matrix_[row][col] += org.matrix_[row][col];
          }
        }
        return *this;
      }

      //! substract matrix
      DenseMatrix<T> & operator -= (const DenseMatrix & org)
      {
        assert( rows() == rows() );
        assert( cols() == org.cols() );
        for(int row=0; row<rows(); ++row)
        {
          for(int col=0; col<cols(); ++col)
            matrix_[row][col] -= org.matrix_[row][col];
        }
        return *this;
      }

      //! print matrix
      void print(std::ostream & s) const
      {
        for(int i=0; i<rows(); ++i)
        {
          for(int j=0; j<cols(); ++j)
            s << matrix_[i][j] << " ";
          s << std::endl;
        }
      }

      // set all matrix entries to zero
      void clear()
      {
        for(int row=0; row<rows(); ++row)
        {
          for(int col=0; col<cols(); ++col)
            matrix_[row][col] = 0;
        }
      }
    }; // end class DenseMatrix

    //! Send vector to output stream
    template<typename K>
    std::ostream& operator<< (std::ostream& s, const DenseMatrix<K> & matrix)
    {
      matrix.print(s);
      return s;
    }

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_BLOCKSPMATRIX_HH


==> anc/xt-super/dune-fem/dune/fem/operator/matrix/colcompspmatrix.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_COLCOMPSPMATRIX_HH
#define DUNE_COLCOMPSPMATRIX_HH

#if HAVE_DUNE_ISTL
#include <dune/istl/colcompmatrix.hh>
#else
namespace Dune
{
  template<class M>
  struct ColCompMatrix {};
} // namespace Dune
#endif

#include <dune/fem/operator/matrix/spmatrix.hh>

#include <vector>
#include <utility>

namespace Dune
{
  /**
   *  @brief Converter for SparseRowMatrix to column-compressed matrix.
   *  Specialization for SparseRowMatrix
   */
  template<class B>
  class ColCompMatrix<Fem::SparseRowMatrix<B> >
  {
    public:
    /** @brief The type of the matrix converted. */
    typedef ColCompMatrix<Fem::SparseRowMatrix<B> > ThisType;
    /** @brief The type of the matrix to convert. */
    typedef Fem::SparseRowMatrix<B> Matrix;

    typedef int size_type;

    /**
     * @brief Constructor that initializes the data.
     * @param mat The matrix to convert.
     */
    explicit ColCompMatrix(const Matrix& mat)
    {
      setMatrix(mat);
    }

    /** @brief Empty constructor. */
    ColCompMatrix() :
      N_(0), M_(0), Nnz_(0), values_(0), rowindex_(0), colstart_(0)
    {}

    /** @brief Destructor. */
    virtual ~ColCompMatrix()
    {
      if(N_+M_+Nnz_ != 0)
        free();
    }

    /** @brief Get the number of rows. */
    size_type N() const
    {
      return N_;
    }

    /** @brief Get the number of non zero entries. */
    size_type nnz() const
    {
      return Nnz_;
    }

    /** @brief Get the number of columns. */
    size_type M() const
    {
      return M_;
    }

    /** @brief Get the non-zero entries of the matrix. */
    B* getValues() const
    {
      return values_;
    }

    /** @brief Get the row indices of the non-zero entries of the matrix. */
    int* getRowIndex() const
    {
      return rowindex_;
    }

    /** @brief Get the column start indices. */
    int* getColStart() const
    {
      return colstart_;
    }

    ThisType& operator=(const Matrix& mat)
    {
      if(N_+M_+Nnz_ != 0)
        free();
      setMatrix(mat);
      return *this;
    }

    ThisType& operator=(const ThisType& mat)
    {
      if(N_+M_+Nnz_ != 0)
        free();
      N_=mat.N_;
      M_=mat.M_;
      Nnz_=mat.Nnz_;
      if(M_>0)
      {
        colstart_=new int[M_+1];
        for(int i=0; i<=M_; ++i)
          colstart_[i]=mat.colstart[i];
      }
      if(Nnz_>0)
      {
        values_ = new B[Nnz_];
        rowindex_ = new int[Nnz_];
        for(int i=0; i<Nnz_; ++i)
          values_[i]=mat.values[i];
        for(int i=0; i<Nnz_; ++i)
          rowindex_[i]=mat.rowindex[i];
      }
      return *this;
    }

    /** @brief Free allocated space. */
    void free()
    {
      delete[] values_;
      delete[] rowindex_;
      delete[] colstart_;
      N_=0;
      M_=0;
      Nnz_=0;
    }

    /** @brief Initialize data from given matrix. */
    virtual void setMatrix(const Matrix& mat)
    {
      N_=mat.rows();
      M_=mat.cols();

      // count the number of nonzeros per column
      colstart_=new int[M_+1];
      for(int i=0;i!=(M_+1);++i)
        colstart_[i]=0;
      Nnz_=0;
      int count(0);
      for(int i=0;i!=N_;++i)
      {
        Nnz_+=mat.numNonZeros(i);
        while(count<(mat.numNonZeros()*(i+1)))
        {
          const std::pair<B,int> pairIdx(mat.realValue(count));
          if(pairIdx.second>-1)
            ++(colstart_[pairIdx.second+1]);
          ++count;
        }
      }

      // compute the starting positions and compute colstart
      std::vector<int> tempPos(M_,0);
      for(int i=1;i!=(M_+1);++i)
      {
        colstart_[i]+=colstart_[i-1];
        tempPos[i-1]=colstart_[i-1];
      }

      // fill the values and the index arrays
      values_=new B[Nnz_];
      rowindex_=new int[Nnz_];
      count=0;
      for(int i=0;i!=N_;++i)
      {
        int localCount(0);
        while(localCount<mat.numNonZeros())
        {
          const std::pair<B,int> pairIdx(mat.realValue(count));
          if(pairIdx.second>-1)
          {
            values_[tempPos[pairIdx.second]]=pairIdx.first;
            rowindex_[tempPos[pairIdx.second]]=i;
            ++(tempPos[pairIdx.second]);
          }
          ++localCount;
          ++count;
        }
      }

    }

    private:
    size_type N_;
    size_type M_;
    size_type Nnz_;
    B* values_;
    int* rowindex_;
    int* colstart_;
  };

}
#endif // #ifndef DUNE_COLCOMPSPMATRIX_HH



==> anc/xt-super/dune-fem/dune/fem/operator/matrix/columnobject.hh <==
#ifndef DUNE_FEM_COLUMNOBJECT_HH
#define DUNE_FEM_COLUMNOBJECT_HH

namespace Dune
{

  namespace Fem
  {

    template< class LinearOperator >
    struct ColumnObject
    {
      typedef typename LinearOperator::ColumnEntityType ColumnEntityType;
      typedef typename LinearOperator::RowEntityType RowEntityType;

      typedef typename LinearOperator::DomainSpaceType DomainSpaceType;
      typedef typename LinearOperator::RangeSpaceType RangeSpaceType;

      typedef typename LinearOperator::LocalMatrixType LocalMatrixType;

      ColumnObject( const LinearOperator &linOp, const ColumnEntityType &colEntity )
      :
        linOp_( linOp ),
        colEntity_( colEntity )
      {}

      //! return local matrix
      inline LocalMatrixType localMatrix( const RowEntityType &rowEntity ) const
      {
        return linOp_.localMatrix( rowEntity, colEntity_ );
      }

      //! return domain space (i.e. space that builds the rows)
      const DomainSpaceType& domainSpace() const { return linOp_.domainSpace(); }

      //! return range space (i.e. space that builds the columns)
      const RangeSpaceType& rangeSpace() const { return linOp_.rangeSpace(); }

    private:
      const LinearOperator &linOp_;
      const ColumnEntityType &colEntity_;
    };

  } // namespace Fem
} // namespace Dune

#endif //#ifndef DUNE_FEM_COLUMNOBJECT_HH


==> anc/xt-super/dune-fem/dune/fem/operator/matrix/densematrix.hh <==
#ifndef DUNE_FEM_DENSEMATRIX_HH
#define DUNE_FEM_DENSEMATRIX_HH

#include <dune/fem/storage/objectstack.hh>
#include <dune/fem/solver/oemsolver.hh>
#include <dune/fem/function/adaptivefunction.hh>
#include <dune/fem/misc/functor.hh>
#include <dune/fem/operator/common/localmatrix.hh>
#include <dune/fem/operator/common/localmatrixwrapper.hh>

namespace Dune
{

  namespace Fem
  {

    // DenseRowMatrix
    // --------------

    template< class F >
    class DenseRowMatrix
    {
      typedef DenseRowMatrix< F > ThisType;

    public:
      typedef F Field;

      template< class RF >
      class Row;

      DenseRowMatrix ()
      : rows_( 0 ),
        cols_( 0 ),
        fields_( 0 )
      {}

      DenseRowMatrix ( unsigned int rows, unsigned int cols )
      : rows_( 0 ),
        cols_( 0 ),
        fields_( 0 )
      {
        reserve( rows, cols );
      }

      ~DenseRowMatrix ()
      {
        delete[] fields_;
      }

      unsigned int rows () const
      {
        return rows_;
      }

      unsigned int cols () const
      {
        return cols_;
      }

      const Field &operator() ( const unsigned int row, const unsigned int col ) const
      {
        assert( (row < rows()) && (col < cols()) );
        return fields_[ row*cols() + col ];
      }

      Field &operator() ( const unsigned int row, const unsigned int col )
      {
        assert( (row < rows()) && (col < cols()) );
        return fields_[ row*cols() + col ];
      }

      void add(const unsigned int row, const unsigned int col, const Field& value )
      {
        assert( (row < rows()) && (col < cols()) );
        fields_[ row*cols() + col ] += value;
      }

      Row< const Field > operator[] ( const unsigned int row ) const
      {
        assert( row < rows() );
        return Row< const Field >( cols(), fields_ + row*cols() );
      }

      Row< Field > operator[] ( const unsigned int row )
      {
        assert( row < rows() );
        return Row< Field >( cols(), fields_ + row*cols() );
      }

      void clear ()
      {
        Field *end = fields_ + (rows_*cols_);
        for( Field *it = fields_; it != end; ++it )
          *it = Field( 0 );
      }

      void multiply ( const Field *x, Field *y ) const
      {
        for( unsigned int row = 0; row < rows(); ++row )
        {
          const Field *fields = fields_ + row*cols();
          y[ row ] = Field( 0 );
          for( unsigned int col = 0; col < cols(); ++col )
            y[ row ] += fields[ col ] * x[ col ];
        }
      }

      void reserve ( unsigned int rows, unsigned int cols )
      {
        if( (rows != rows_) || (cols != cols_) )
        {
          delete[] fields_;
          fields_ = new Field[ rows*cols ];
          rows_ = rows;
          cols_ = cols;
        }
        // Martin: Is clearing required, here?
        clear();
      }

      void print( std::ostream& s ) const
      {
        s.precision( 6 );
        for( unsigned int row = 0; row < rows(); ++row )
        {
          const Field *fields = fields_ + row*cols();
          for( unsigned int col = 0; col < cols(); ++col )
            s << fields[ col ] << " ";

          s << std::endl;
        }
      }

    private:
      unsigned int rows_;
      unsigned int cols_;
      Field *fields_;
    };



    // DenseRowMatrix::Row
    // -------------------

    template< class F >
    template< class RF >
    class DenseRowMatrix< F >::Row
    {
      typedef Row< RF > ThisType;

      template< class > friend class Row;

    public:
      Row ( unsigned int cols, RF *fields )
      : cols_( cols ),
        fields_( fields )
      {}

      Row ( const Row< F > &row )
      : cols_( row.cols_ ),
        fields_( row.fields_ )
      {}

      const RF &operator[] ( const unsigned int col ) const
      {
        assert( col < size() );
        return fields_[ col ];
      }

      RF &operator[] ( const unsigned int col )
      {
        assert( col < size() );
        return fields_[ col ];
      }

      void clear ()
      {
        Field *const end = fields_ + size();
        for( Field *it = fields_; it != end; ++it )
          *it = Field( 0 );
      }

      unsigned int size () const
      {
        return cols_;
      }

    private:
      unsigned int cols_;
      RF *fields_;
    };



    // DenseRowMatrixObject
    // --------------------

    template< class DomainSpace, class RangeSpace >
    class DenseRowMatrixObject
    : public OEMMatrix
    {
      typedef DenseRowMatrixObject< DomainSpace, RangeSpace > ThisType;

    public:
      typedef DomainSpace DomainSpaceType;
      typedef RangeSpace RangeSpaceType;

      typedef typename RangeSpaceType::RangeFieldType Field;

      typedef typename DomainSpace::GridType::template Codim< 0 >::Entity ColEntityType;
      typedef typename RangeSpace::GridType::template Codim< 0 >::Entity RowEntityType;

      typedef DenseRowMatrix< Field > MatrixType;

    private:
      class LocalMatrixTraits;
      class LocalMatrix;
      class LocalMatrixFactory;

      typedef Fem::ObjectStack< LocalMatrixFactory > LocalMatrixStack;

    public:
      typedef LocalMatrixWrapper< LocalMatrixStack > LocalMatrixType;

      DenseRowMatrixObject ( const DomainSpaceType &domainSpace,
                             const RangeSpaceType &rangeSpace )
      : domainSpace_( domainSpace ),
        rangeSpace_( rangeSpace ),
        domainSequence_( -1 ),
        rangeSequence_( -1 ),
        localMatrixFactory_( *this ),
        localMatrixStack_( localMatrixFactory_ )
      {}

      MatrixType &matrix ()
      {
        return matrix_;
      }

      LocalMatrixType localMatrix ( const RowEntityType &rowEntity,
                                    const ColEntityType &colEntity )
      {
        return LocalMatrixType( localMatrixStack_, rowEntity, colEntity );
      }

      void clear ()
      {
        matrix_.clear();
      }

      template< class Stencil >
      void reserve ( const Stencil &stencil, bool verbose = false )
      {
        if( (domainSequence_ != domainSpace().sequence()) || (rangeSequence_ != rangeSpace().sequence()) )
        {
          matrix_.reserve( rangeSpace().size(), domainSpace().size() );
          domainSequence_ = domainSpace().sequence();
          rangeSequence_ = rangeSpace().sequence();
        }
      }

      template< class DomainFunction, class RangeFunction >
      void apply ( const DomainFunction &u, RangeFunction &w ) const
      {
        matrix_.multiply( u.leakPointer(), w.leakPointer() );
        rangeSpace().communicate( w );
      }

      Field ddotOEM ( const Field *v, const Field *w ) const
      {
        typedef AdaptiveDiscreteFunction< RangeSpaceType > RangeFunction;
        RangeFunction vFunction( "v (ddotOEM)", rangeSpace(), v );
        RangeFunction wFunction( "w (ddotOEM)", rangeSpace(), w );
        return vFunction.scalarProductDofs( wFunction );
      }

      void multOEM ( const Field *u, Field *w ) const
      {
        matrix_.multiply( u, w );

        typedef AdaptiveDiscreteFunction< RangeSpaceType > RangeFunction;
        RangeFunction wFunction( "w (multOEM)", rangeSpace(), w );
        rangeSpace().communicate( wFunction );
      }

      const DomainSpace &domainSpace () const
      {
        return domainSpace_;
      }

      const RangeSpace &rangeSpace () const
      {
        return rangeSpace_;
      }

    private:
      const DomainSpaceType &domainSpace_;
      const RangeSpaceType &rangeSpace_;

      int domainSequence_;
      int rangeSequence_;

      MatrixType matrix_;

      LocalMatrixFactory localMatrixFactory_;
      mutable LocalMatrixStack localMatrixStack_;
    };



    // DenseRowMatrixObject::LocalMatrixTraits
    // ---------------------------------------

    template< class DomainSpace, class RangeSpace >
    class DenseRowMatrixObject< DomainSpace, RangeSpace >::LocalMatrixTraits
    {
      typedef DenseRowMatrixObject< DomainSpace, RangeSpace > MatrixObject;

    public:
      typedef typename MatrixObject::DomainSpaceType DomainSpaceType;
      typedef typename MatrixObject::RangeSpaceType RangeSpaceType;

      typedef typename MatrixObject::Field RangeFieldType;
      typedef RangeFieldType LittleBlockType;

      typedef typename MatrixObject::LocalMatrix LocalMatrixType;
    };



    // DenseRowMatrixObject::LocalMatrix
    // ---------------------------------

    template< class DomainSpace, class RangeSpace >
    class DenseRowMatrixObject< DomainSpace, RangeSpace >::LocalMatrix
    : public LocalMatrixDefault< LocalMatrixTraits >
    {
      typedef DenseRowMatrixObject< DomainSpace, RangeSpace > MatrixObject;

      typedef LocalMatrix ThisType;
      typedef LocalMatrixDefault< LocalMatrixTraits > BaseType;

    public:
      typedef LocalMatrixTraits Traits;

      typedef typename MatrixObject::MatrixType MatrixType;

      typedef typename Traits::RangeFieldType RangeFieldType;
      typedef typename Traits::LittleBlockType LittleBlockType;
      typedef RangeFieldType DofType;

      LocalMatrix ( MatrixType &matrix,
                    const DomainSpaceType &domainSpace,
                    const RangeSpaceType &rangeSpace )
      : BaseType( domainSpace, rangeSpace ),
        matrix_( matrix )
      {}

    private:
      LocalMatrix ( const ThisType & );
      ThisType &operator= ( const ThisType & );

    public:
      void init ( const RowEntityType &rowEntity, const ColEntityType &colEntity )
      {
        BaseType::init( rowEntity, colEntity );

        map( rangeSpace().mapper(), rowEntity, rowIndices_ );
        map( domainSpace().mapper(), colEntity, colIndices_ );
      }

      int rows () const
      {
        return rowIndices_.size();
      }

      int cols () const
      {
        return colIndices_.size();
      }

      void add ( const int row, const int col, const DofType &value )
      {
        assert( (row >= 0) && (row < rows()) );
        assert( (col >= 0) && (col < cols()) );
        matrix_( rowIndices_[ row ], colIndices_[ col ] ) += value;
      }

      const DofType &get ( const int row, const int col ) const
      {
        assert( (row >= 0) && (row < rows()) );
        assert( (col >= 0) && (col < cols()) );
        return matrix_( rowIndices_[ row ], colIndices_[ col ] );
      }

      void set ( const int row, const int col, const DofType &value )
      {
        assert( (row >= 0) && (row < rows()) );
        assert( (col >= 0) && (col < cols()) );
        matrix_( rowIndices_[ row ], colIndices_[ col ] ) = value;
      }

      void clearRow ( const int row )
      {
        assert( (row >= 0) && (row < rows()) );
        const unsigned int rowIndex = rowIndices_[ row ];
        matrix_[ rowIndex ].clear();
      }

      void unitRow ( const int row )
      {
        clearRow( row );
        set( row, row, DofType( 1 ) );
      }

      void clear ()
      {
        typedef std::vector< unsigned int >::const_iterator Iterator;
        const Iterator rowEnd = rowIndices_.end();
        for( Iterator rowIt = rowIndices_.begin(); rowIt != rowEnd; ++rowIt )
        {
          const Iterator colEnd = colIndices_.end();
          for( Iterator colIt = colIndices_.begin(); colIt != colEnd; ++colIt )
            matrix_( *rowIt, *colIt ) = DofType( 0 );
        }
      }

      void scale ( const DofType &value )
      {
        typedef std::vector< unsigned int >::const_iterator Iterator;
        const Iterator rowEnd = rowIndices_.end();
        for( Iterator rowIt = rowIndices_.begin(); rowIt != rowEnd; ++rowIt )
        {
          const Iterator colEnd = colIndices_.end();
          for( Iterator colIt = colIndices_.begin(); colIt != colEnd; ++colIt )
            matrix_( *rowIt, *colIt ) *= value;
        }
      }

    private:
      template< class Mapper, class Entity >
      void map ( const Mapper &mapper, const Entity &entity, std::vector< unsigned int > &indices )
      {
        indices.resize( mapper.numDofs( entity ) );
        mapper.mapEach( entity, Fem::AssignFunctor< std::vector< unsigned int > >( indices ) );
      }

    protected:
      using BaseType::domainSpace_;
      using BaseType::rangeSpace_;

    private:
      MatrixType &matrix_;

      std::vector< unsigned int > rowIndices_;
      std::vector< unsigned int > colIndices_;
    };



    // DenseRowMatrixObject::LocalMatrixFactory
    // ----------------------------------------

    template< class DomainSpace, class RangeSpace >
    class DenseRowMatrixObject< DomainSpace, RangeSpace >::LocalMatrixFactory
    {
      typedef DenseRowMatrixObject< DomainSpace, RangeSpace > MatrixObject;

    public:
      typedef LocalMatrix ObjectType;

      LocalMatrixFactory ( MatrixObject &matrixObject )
      : matrixObject_( &matrixObject )
      {}

      ObjectType *newObject () const
      {
        return new ObjectType( matrixObject_->matrix_, matrixObject_->domainSpace_, matrixObject_->rangeSpace_ );
      }

    private:
      MatrixObject *matrixObject_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_DENSEMATRIX_HH


==> anc/xt-super/dune-fem/dune/fem/operator/matrix/istlmatrix.hh <==
#ifndef DUNE_FEM_ISTLMATRIXWRAPPER_HH
#define DUNE_FEM_ISTLMATRIXWRAPPER_HH

#if HAVE_DUNE_ISTL

//- system includes
#include <vector>
#include <iostream>
#include <fstream>
#include <algorithm>
#include <set>
#include <map>
#include <string>

//- Dune common includes
#include <dune/common/exceptions.hh>

//- Dune istl includes
#include <dune/istl/bvector.hh>
#include <dune/istl/bcrsmatrix.hh>
#include <dune/istl/preconditioners.hh>

//- Dune fem includes
#include <dune/fem/function/blockvectorfunction.hh>
#include <dune/fem/operator/common/localmatrix.hh>
#include <dune/fem/operator/common/localmatrixwrapper.hh>
#include <dune/fem/operator/common/operator.hh>
#include <dune/fem/function/common/scalarproducts.hh>
#include <dune/fem/operator/matrix/preconditionerwrapper.hh>
#include <dune/fem/io/parameter.hh>
#include <dune/fem/operator/matrix/columnobject.hh>
#include <dune/fem/storage/objectstack.hh>

#include <dune/fem/operator/matrix/istlmatrixadapter.hh>

namespace Dune
{

  namespace Fem
  {

    ///////////////////////////////////////////////////////
    // --ISTLMatrixHandle
    //////////////////////////////////////////////////////
    template <class LittleBlockType, class RowDiscreteFunctionImp, class ColDiscreteFunctionImp = RowDiscreteFunctionImp>
    class ImprovedBCRSMatrix : public BCRSMatrix<LittleBlockType>
    {
      public:
        typedef RowDiscreteFunctionImp RowDiscreteFunctionType;
        typedef ColDiscreteFunctionImp ColDiscreteFunctionType;

        typedef BCRSMatrix<LittleBlockType> BaseType;
        //! type of the base matrix
        typedef BaseType MatrixBaseType;
        typedef typename BaseType :: RowIterator RowIteratorType ;
        typedef typename BaseType :: ColIterator ColIteratorType ;

        typedef ImprovedBCRSMatrix< LittleBlockType, RowDiscreteFunctionImp, ColDiscreteFunctionImp > ThisType;

        typedef typename BaseType :: size_type size_type;

        //===== type definitions and constants

        //! export the type representing the field
        typedef typename BaseType::field_type field_type;

        //! export the type representing the components
        typedef typename BaseType::block_type block_type;

        //! export the allocator type
        typedef typename BaseType:: allocator_type allocator_type;

        //! implement row_type with compressed vector
        typedef typename BaseType :: row_type row_type;

        //! increment block level counter
        enum {
          //! The number of blocklevels the matrix contains.
          blocklevel = BaseType :: blocklevel
        };

        /** \brief Iterator for the entries of each row */
        typedef typename BaseType :: ColIterator ColIterator;

        /** \brief Iterator for the entries of each row */
        typedef typename BaseType :: ConstColIterator ConstColIterator;

        /** \brief Const iterator over the matrix rows */
        typedef typename BaseType :: RowIterator RowIterator;

        /** \brief Const iterator over the matrix rows */
        typedef typename BaseType :: ConstRowIterator ConstRowIterator;

        //! type of discrete function space
        typedef typename ColDiscreteFunctionType :: DiscreteFunctionSpaceType RangeSpaceType;

        //! type of row block vector
        typedef typename RowDiscreteFunctionType :: DofStorageType  RowBlockVectorType;

        //! type of column block vector
        typedef typename ColDiscreteFunctionType :: DofStorageType  ColBlockVectorType;

        //! type of communication object
        typedef typename RangeSpaceType :: GridType :: Traits :: CollectiveCommunication   CollectiveCommunictionType ;

        typedef typename BaseType :: BuildMode BuildMode ;

      public:
        //! constructor used by ISTLMatrixObject to build matrix in implicit mode
        ImprovedBCRSMatrix(size_type rows, size_type cols, size_type nnz, double overflowFraction) :
          BaseType (rows, cols, nnz, overflowFraction, BaseType::implicit)
        {}

        //! constuctor using old row_wise assembly (and used by ILU preconditioner)
        ImprovedBCRSMatrix(size_type rows, size_type cols, size_type nz = 0 ) :
          BaseType (rows, cols, BaseType :: row_wise)
        {}

        //! copy constructor, needed by ISTL preconditioners
        ImprovedBCRSMatrix( ) :
          BaseType ()
        {}

        //! copy constructor, needed by ISTL preconditioners
        ImprovedBCRSMatrix(const ImprovedBCRSMatrix& org) :
          BaseType(org)
        {}

        template <class RowKeyType, class ColKeyType>
        void createEntries(const std::map<RowKeyType , std::set<ColKeyType> >& indices)
        {
          // not insert map of indices into matrix
          auto endcreate = this->createend();
          for(auto create = this->createbegin(); create != endcreate; ++create)
          {
            const auto it = indices.find( create.index() );
            if (it == indices.end() )
              continue;
            const auto& localIndices = it->second;
            const auto end = localIndices.end();
            // insert all indices for this row
            for (auto it = localIndices.begin(); it != end; ++it)
              create.insert( *it );
          }
        }

        //! clear Matrix, i.e. set all entires to 0
        void clear()
        {
          for (auto& row : *this)
            for (auto&  entry : row)
              entry = 0;
        }

        //! setup like the old matrix but remove rows with hanging nodes
        template <class HangingNodesType>
        void setup(ThisType& oldMatrix, const HangingNodesType& hangingNodes)
        {
          // necessary because element traversal not necessaryly is in ascending order
          typedef std::set< std::pair<int, block_type> > LocalEntryType;
          typedef std::map< int , LocalEntryType > EntriesType;
          EntriesType entries;

          // map of indices
          std::map< int , std::set<int> > indices;
          // not insert map of indices into matrix
          auto rowend  = oldMatrix.end();
          for(auto it  = oldMatrix.begin(); it != rowend; ++it)
          {
            const auto row = it.index();
            auto& localIndices = indices[ row ];

            if( hangingNodes.isHangingNode( row ) )
            {
              // insert columns into other columns
              const auto& cols = hangingNodes.associatedDofs( row );
              const auto colSize = cols.size();
              for(auto i=0; i<colSize; ++i)
              {
                assert( ! hangingNodes.isHangingNode( cols[i].first ) );

                // get local indices of col
                auto& localColIndices = indices[ cols[i].first ];
                auto& localEntry = entries[  cols[i].first ];

                // copy from old matrix
                auto endj = (*it).end();
                for (auto j= (*it).begin(); j!=endj; ++j)
                {
                  localColIndices.insert( j.index () );
                  localEntry.insert( std::make_pair( j.index(), (cols[i].second * (*j)) ));
                }
              }

              // insert diagonal and hanging columns
              localIndices.insert( row );
              for(auto i=0; i<colSize; ++i)
                localIndices.insert( cols[i].first );
            }
            else
            {
              // copy from old matrix
              auto endj = (*it).end();
              for (auto j= (*it).begin(); j!=endj; ++j)
                localIndices.insert( j.index () );
            }
          }

          // create matrix from entry map
          createEntries( indices );

          // not insert map of indices into matrix
          auto rowit  = oldMatrix.begin();

          auto endcreate = this->end();
          for(auto create = this->begin(); create != endcreate; ++create, ++rowit )
          {
            assert( rowit != oldMatrix.end() );

            const auto row = create.index();
            if( hangingNodes.isHangingNode( row ) )
            {
              const auto& cols = hangingNodes.associatedDofs( row );

              std::map< const int , block_type > colMap;
              // only working for block size 1 ath the moment
              assert( block_type :: rows == 1 );
              // insert columns into map
              const auto colSize = cols.size();
              for( auto i=0; i<colSize; ++i)
                colMap[ cols[i].first ] = -cols[i].second;
              // insert diagonal into map
              colMap[ row ] = 1;

              auto endj = (*create).end();
              for (auto j= (*create).begin(); j!=endj; ++j)
              {
                assert( colMap.find( j.index() ) != colMap.end() );
                (*j) = colMap[ j.index() ];
              }
            }
            // if entries are equal, just copy
            else if ( entries.find( row ) == entries.end() )
            {
              auto colit = (*rowit).begin();
              auto endj = (*create).end();
              for (auto j= (*create).begin(); j!=endj; ++j, ++colit )
              {
                assert( colit != (*rowit).end() );
                (*j) = (*colit);
              }
            }
            else
            {
              std::map< int , block_type > oldCols;

              {
                auto colend = (*rowit).end();
                for(auto colit = (*rowit).begin(); colit != colend; ++colit)
                  oldCols[ colit.index() ] = 0;
              }

              auto entry = entries.find( row );
              assert( entry  != entries.end ());

              {
                auto endcol = (*entry).second.end();
                for( auto co = (*entry).second.begin(); co != endcol; ++co)
                  oldCols[ (*co).first ] = 0;
              }

              {
                auto colend = (*rowit).end();
                for(auto colit = (*rowit).begin(); colit != colend; ++colit)
                  oldCols[ colit.index() ] += (*colit);
              }

              {
                auto endcol = (*entry).second.end();
                for( auto co = (*entry).second.begin(); co != endcol; ++co)
                  oldCols[ (*co).first ] += (*co).second;
              }

              auto endj = (*create).end();
              for (auto j= (*create).begin(); j!=endj; ++j )
              {
                auto colEntry = oldCols.find( j.index() );
                if( colEntry != oldCols.end() )
                  (*j) = (*colEntry).second;
                else
                  abort();
              }
            }
          }
        }

        //! extract diagonal of matrix to block vector
        void extractDiagonal( ColBlockVectorType& diag ) const
        {
          const auto endi = this->end();
          for (auto i = this->begin(); i!=endi; ++i)
          {
            // get diagonal entry of matrix
            const auto row = i.index();
            auto entry = (*i).find( row );
            const LittleBlockType& block = (*entry);
            enum { blockSize = LittleBlockType :: rows };
            for( auto l=0; l<blockSize; ++l )
              diag[ row ][ l ] = block[ l ][ l ];
          }
        }

        //! return value of entry (row,col) where row and col are global indices not block wise
        //! in order to be consistent with SparseRowMatrix.
        field_type operator()(const std::size_t row, const std::size_t col) const
        {
          const std::size_t blockRow(row/(LittleBlockType :: rows));
          const std::size_t localRowIdx(row%(LittleBlockType :: rows));
          const std::size_t blockCol(col/(LittleBlockType :: cols));
          const std::size_t localColIdx(col%(LittleBlockType :: cols));

          const auto& matrixRow(this->operator[](blockRow));
          auto entry = matrixRow.find( blockCol );
          const LittleBlockType& block = (*entry);
          return block[localRowIdx][localColIdx];
        }

        //! set entry to value (row,col) where row and col are global indices not block wise
        //! in order to be consistent with SparseRowMatrix.
        void set(const std::size_t row, const std::size_t col, field_type value)
        {
          const std::size_t blockRow(row/(LittleBlockType :: rows));
          const std::size_t localRowIdx(row%(LittleBlockType :: rows));
          const std::size_t blockCol(col/(LittleBlockType :: cols));
          const std::size_t localColIdx(col%(LittleBlockType :: cols));

          auto& matrixRow(this->operator[](blockRow));
          auto entry = matrixRow.find( blockCol );
          LittleBlockType& block = (*entry);
          block[localRowIdx][localColIdx] = value;
        }

        //! print matrix
        void print(std::ostream& s, unsigned int offset=0) const
        {
          s.precision( 6 );
          const auto endi=this->end();
          for (auto i=this->begin(); i!=endi; ++i)
          {
            const auto endj = (*i).end();
            for (auto j=(*i).begin(); j!=endj; ++j)
              if( (*j).infinity_norm() > 1.e-15)
                s << i.index()+offset << " " << j.index()+offset << " " << *j << std::endl;
          }
        }
    };

    template <class RowSpaceImp, class ColSpaceImp>
    class ISTLMatrixObject;

    template <class RowSpaceImp, class ColSpaceImp = RowSpaceImp>
    struct ISTLMatrixTraits
    {
      typedef RowSpaceImp RangeSpaceType;
      typedef ColSpaceImp DomainSpaceType;
      typedef ISTLMatrixTraits<DomainSpaceType,RangeSpaceType> ThisType;

      typedef ISTLMatrixObject<DomainSpaceType,RangeSpaceType> MatrixObjectType;
    };

    //! MatrixObject handling an istl matrix
    template <class DomainSpaceImp, class RangeSpaceImp>
    class ISTLMatrixObject
    {
    public:
      //! type of space defining row structure
      typedef DomainSpaceImp DomainSpaceType;
      //! type of space defining column structure
      typedef RangeSpaceImp RangeSpaceType;

      //! type of this pointer
      typedef ISTLMatrixObject<DomainSpaceType,RangeSpaceType> ThisType;

      typedef typename DomainSpaceType::GridType GridType;

      typedef typename RangeSpaceType :: EntityType  RowEntityType ;
      typedef typename DomainSpaceType :: EntityType ColumnEntityType ;

      enum { littleCols = DomainSpaceType :: localBlockSize };
      enum { littleRows = RangeSpaceType :: localBlockSize };

      typedef FieldMatrix<typename DomainSpaceType :: RangeFieldType, littleRows, littleCols> LittleBlockType;

      typedef ISTLBlockVectorDiscreteFunction< RangeSpaceType >      RowDiscreteFunctionType;
      typedef ISTLBlockVectorDiscreteFunction< DomainSpaceType >     ColumnDiscreteFunctionType;

    protected:
      typedef typename RowDiscreteFunctionType :: DofStorageType    RowBlockVectorType;
      typedef typename ColumnDiscreteFunctionType :: DofStorageType ColumnBlockVectorType;

      typedef typename RangeSpaceType :: BlockMapperType  RowMapperType;
      typedef typename DomainSpaceType :: BlockMapperType ColMapperType;

    public:
      //! type of used matrix
      typedef ImprovedBCRSMatrix< LittleBlockType , ColumnDiscreteFunctionType , RowDiscreteFunctionType > MatrixType;
      typedef typename ISTLParallelMatrixAdapter<MatrixType,RangeSpaceType>::Type MatrixAdapterType;
      typedef typename MatrixAdapterType :: ParallelScalarProductType ParallelScalarProductType;

      template <class MatrixObjectImp>
      class LocalMatrix;

      struct LocalMatrixTraits
      {
        typedef DomainSpaceImp DomainSpaceType;
        typedef RangeSpaceImp  RangeSpaceType;
        typedef typename DomainSpaceType :: RangeFieldType RangeFieldType;
        typedef LocalMatrix<ThisType> LocalMatrixType;
        typedef typename MatrixType:: block_type LittleBlockType;
      };

      //! LocalMatrix
      template <class MatrixObjectImp>
      class LocalMatrix : public LocalMatrixDefault<LocalMatrixTraits>
      {
      public:
        //! type of base class
        typedef LocalMatrixDefault<LocalMatrixTraits> BaseType;

        //! type of matrix object
        typedef MatrixObjectImp MatrixObjectType;
        //! type of matrix
        typedef typename MatrixObjectImp :: MatrixType MatrixType;
        //! type of little blocks
        typedef typename MatrixType:: block_type LittleBlockType;
        //! type of entries of little blocks
        typedef typename DomainSpaceType :: RangeFieldType DofType;

        typedef typename MatrixType::row_type RowType;

        //! type of row mapper
        typedef typename MatrixObjectType :: RowMapperType RowMapperType;
        //! type of col mapper
        typedef typename MatrixObjectType :: ColMapperType ColMapperType;

      private:
        // special mapper omiting block size
        const RowMapperType& rowMapper_;
        const ColMapperType& colMapper_;

        // number of local matrices
        int numRows_;
        int numCols_;

        // vector with pointers to local matrices
        typedef std::vector< LittleBlockType* >            LittleMatrixRowStorageType ;
        typedef std::vector< LittleMatrixRowStorageType >  VecLittleMatrixRowStorageType;
        VecLittleMatrixRowStorageType matrices_;

        // matrix to build
        const MatrixObjectType& matrixObj_;

       template <class RowGlobalKey>
       struct ColFunctor
       {
         ColFunctor(LittleMatrixRowStorageType& localMatRow, MatrixType& matrix, const RowGlobalKey &globalRowKey) :
           localMatRow_(localMatRow), matRow_( matrix[ globalRowKey ] ), globalRowKey_(globalRowKey)
         {}
         template< class GlobalKey >
         void operator() ( const int localDoF, const GlobalKey &globalDoF )
         {
           localMatRow_[ localDoF ] = &matRow_[ globalDoF ];
         }
         private:
         LittleMatrixRowStorageType& localMatRow_;
         RowType& matRow_;
         const RowGlobalKey &globalRowKey_;
       };

       template <class RowGlobalKey>
       struct ColFunctorImplicitBuildMode
       {
         ColFunctorImplicitBuildMode(LittleMatrixRowStorageType& localMatRow, MatrixType& matrix, const RowGlobalKey &globalRowKey) :
           localMatRow_(localMatRow), matrix_( matrix ), globalRowKey_(globalRowKey)
         {}
         template< class GlobalKey >
         void operator() ( const int localDoF, const GlobalKey &globalDoF )
         {
           localMatRow_[ localDoF ] = &matrix_.entry( globalRowKey_, globalDoF );
         }
         private:
         LittleMatrixRowStorageType& localMatRow_;
         MatrixType& matrix_;
         const RowGlobalKey &globalRowKey_;
       };

       template <template <class> class ColFunctorImpl>
       struct RowFunctor
       {
         RowFunctor(const ColumnEntityType &colEntity, const ColMapperType &colMapper, MatrixType &matrix,
                    VecLittleMatrixRowStorageType &matrices, int numCols) :
           colEntity_(colEntity), colMapper_(colMapper), matrix_(matrix), matrices_(matrices), numCols_(numCols)
         {}
         template< class GlobalKey >
         void operator() ( const int localDoF, const GlobalKey &globalDoF )
         {
           auto& localMatRow = matrices_[ localDoF ];
           localMatRow.resize( numCols_ );
           ColFunctorImpl< GlobalKey > colFunctor( localMatRow, matrix_, globalDoF );
           colMapper_.mapEach( colEntity_, colFunctor );
         }
         private:
         const ColumnEntityType & colEntity_;
         const ColMapperType & colMapper_;
         MatrixType &matrix_;
         VecLittleMatrixRowStorageType &matrices_;
         int numCols_;
       };

      public:
        LocalMatrix(const MatrixObjectType & mObj, const DomainSpaceType & colSpace, const RangeSpaceType & rowSpace) :
          BaseType( colSpace, rowSpace ), rowMapper_(mObj.rowMapper()), colMapper_(mObj.colMapper()), numRows_( rowMapper_.maxNumDofs() ),
          numCols_( colMapper_.maxNumDofs() ), matrixObj_(mObj)
        {}

        void init(const RowEntityType & rowEntity, const ColumnEntityType & colEntity)
        {
          // initialize base functions sets
          BaseType :: init ( rowEntity , colEntity );

          numRows_  = rowMapper_.numDofs(colEntity);
          numCols_  = colMapper_.numDofs(rowEntity);
          matrices_.resize( numRows_ );

          if( matrixObj_.implicitModeActive() )
          {
            // implicit access via matrix.entry( i, j )
            RowFunctor< ColFunctorImplicitBuildMode > rowFunctor(colEntity, colMapper_, matrixObj_.matrix(), matrices_, numCols_);
            rowMapper_.mapEach(rowEntity, rowFunctor);
          }
          else
          {
            // normal access to matrix via operator [i][j]
            RowFunctor< ColFunctor > rowFunctor(rowEntity, rowMapper_, matrixObj_.matrix(), matrices_, numCols_);
            colMapper_.mapEach(colEntity, rowFunctor);
          }
        }

        LocalMatrix(const LocalMatrix& org) :
          BaseType( org ), rowMapper_(org.rowMapper_), colMapper_(org.colMapper_), numRows_( org.numRows_ ), numCols_( org.numCols_ ),
          matrices_(org.matrices_), matrixObj_(org.matrixObj_)
        {}

      private:
        // check whether given (row,col) pair is valid
        void check(int localRow, int localCol) const
        {
          const std::size_t row = (int) localRow / littleRows;
          const std::size_t col = (int) localCol / littleCols;
          const int lRow = localRow%littleRows;
          const int lCol = localCol%littleCols;
          assert( row < matrices_.size() ) ;
          assert( col < matrices_[row].size() );
          assert( lRow < littleRows );
          assert( lCol < littleCols );
        }

        DofType& getValue(const int localRow, const int localCol)
        {
          const int row = (int) localRow / littleRows;
          const int col = (int) localCol / littleCols;
          const int lRow = localRow%littleRows;
          const int lCol = localCol%littleCols;
          return (*matrices_[row][col])[lRow][lCol];
        }

      public:
        const DofType get(const int localRow, const int localCol) const
        {
          const int row = (int) localRow / littleRows;
          const int col = (int) localCol / littleCols;
          const int lRow = localRow%littleRows;
          const int lCol = localCol%littleCols;
          return (*matrices_[row][col])[lRow][lCol];
        }

        void scale (const DofType& scalar)
        {
          for(auto i=0; i<matrices_.size(); ++i)
            for(auto j=0; j<matrices_[i].size(); ++j)
              (*matrices_[i][j]) *= scalar;
        }

        void add(const int localRow, const int localCol , const DofType value)
        {
#ifndef NDEBUG
          check(localRow,localCol);
#endif
          getValue(localRow,localCol) += value;
        }

        void set(const int localRow, const int localCol , const DofType value)
        {
#ifndef NDEBUG
          check(localRow,localCol);
#endif
          getValue(localRow,localCol) = value;
        }

        //! make unit row (all zero, diagonal entry 1.0 )
        void unitRow(const int localRow)
        {
          const int row = (int) localRow / littleRows;
          const int lRow = localRow%littleRows;

          // clear row
          doClearRow( row, lRow );

          // set diagonal entry to 1
          (*matrices_[row][row])[lRow][lRow] = 1;
        }

        //! clear all entries belonging to local matrix
        void clear ()
        {
          for(auto i=0; i<matrices_.size(); ++i)
            for(auto j=0; j<matrices_[i].size(); ++j)
              (*matrices_[i][j]) = (DofType) 0;
        }

        //! set matrix row to zero
        void clearRow ( const int localRow )
        {
          const int row = (int) localRow / littleRows;
          const int lRow = localRow%littleRows;

          // clear the row
          doClearRow( row, lRow );
        }

        //! empty as the little matrices are already sorted
        void resort ()
        {}

    protected:
        //! set matrix row to zero
        void doClearRow ( const int row, const int lRow )
        {
          // get number of columns
          const auto col = this->columns();
          for(auto localCol=0; localCol<col; ++localCol)
          {
            const int col = (int) localCol / littleCols;
            const int lCol = localCol%littleCols;
            (*matrices_[row][col])[lRow][lCol] = 0;
          }
        }

      }; // end of class LocalMatrix

    public:
      //! type of local matrix
      typedef LocalMatrix<ThisType> ObjectType;
      typedef ThisType LocalMatrixFactoryType;
      typedef ObjectStack< LocalMatrixFactoryType > LocalMatrixStackType;
      //! type of local matrix
      typedef LocalMatrixWrapper< LocalMatrixStackType > LocalMatrixType;
      typedef ColumnObject< ThisType > LocalColumnObjectType;

    protected:
      const DomainSpaceType & domainSpace_;
      const RangeSpaceType & rangeSpace_;

      // sepcial row mapper
      RowMapperType& rowMapper_;
      // special col mapper
      ColMapperType& colMapper_;

      int size_;

      int sequence_;

      mutable MatrixType* matrix_;

      // ParallelScalarProductType scp_;

      mutable LocalMatrixStackType localMatrixStack_;

      mutable MatrixAdapterType* matrixAdap_;
      mutable ColumnBlockVectorType* Arg_;
      mutable RowBlockVectorType*    Dest_;
      // overflow fraction for implicit build mode
      const double overflowFraction_;

      // prohibit copy constructor
      ISTLMatrixObject(const ISTLMatrixObject&);
    public:
      //! constructor
      //! \param rowSpace space defining row structure
      //! \param colSpace space defining column structure
      ISTLMatrixObject ( const DomainSpaceType &domainSpace, const RangeSpaceType &rangeSpace, const std :: string &paramfile = "" ) :
        domainSpace_(domainSpace)
        , rangeSpace_(rangeSpace)
        // create scp to have at least one instance
        // otherwise instance will be deleted during setup
        // get new mappers with number of dofs without considerung block size
        , rowMapper_( rangeSpace.blockMapper() )
        , colMapper_( domainSpace.blockMapper() )
        , size_(-1)
        , sequence_(-1)
        , matrix_(nullptr)
        // , scp_(rangeSpace())
        , localMatrixStack_( *this )
        , matrixAdap_(nullptr)
        , Arg_(nullptr)
        , Dest_(nullptr)
        , overflowFraction_( Parameter::getValue( "istl.matrix.overflowfraction", 1.0 ) )
      {}

      /** \copydoc Dune::Fem::Operator::assembled */
      static const bool assembled = true ;

      const ThisType& systemMatrix() const
      {
        return *this;
      }
      ThisType& systemMatrix()
      {
        return *this;
      }
    public:
      //! destructor
      ~ISTLMatrixObject()
      {
        removeObj( true );
      }

      //! return reference to system matrix
      MatrixType & matrix() const
      {
        assert( matrix_ );
        return *matrix_;
      }

      void printTexInfo(std::ostream& out) const
      {
        out << "ISTL MatrixObj: ";
        out  << "\\\\ \n";
      }

      //! return matrix adapter object
      std::string preconditionName() const
      {
        return "";
      }

      void createMatrixAdapter () const
      {
        if( matrixAdap_ == nullptr )
          matrixAdap_ = new MatrixAdapterType(matrixAdapterObject());
      }

      //! return matrix adapter object
      const MatrixAdapterType& matrixAdapter() const
      {
        if( matrixAdap_ == nullptr )
          matrixAdap_ = new MatrixAdapterType( matrixAdapterObject() );
        return *matrixAdap_;
      }
      MatrixAdapterType& matrixAdapter()
      {
        if( matrixAdap_ == nullptr )
          matrixAdap_ = new MatrixAdapterType( matrixAdapterObject() );
        return *matrixAdap_;
      }

    protected:
      MatrixAdapterType matrixAdapterObject() const
      {
        // need some precondition object - empty here
        typedef typename MatrixAdapterType :: PreconditionAdapterType PreConType;
        return MatrixAdapterType(matrix(), domainSpace(), rangeSpace(), PreConType() );
      }

    public:
      bool implicitModeActive() const
      {
        // implicit build mode is only active when the
        // build mode of the matrix is implicit and the
        // matrix is currently being build

        if( matrix().buildMode()  == MatrixType::implicit && matrix().buildStage() == MatrixType::building )
          return true;
        else
          return false;
      }

      // compress matrix if not already done before and only in implicit build mode
      void communicate( )
      {
        if( implicitModeActive() )
          matrix().compress();
      }

      //! return true, because in case of no preconditioning we have empty
      //! preconditioner (used by OEM methods)
      bool hasPreconditionMatrix() const
      {
        return true;
      }

      //! set all matrix entries to zero
      void clear()
      {
        matrix().clear();
        // clean matrix adapter and other helper classes
        removeObj( false );
      }

      //! reserve memory for assemble based on the provided stencil
      template <class Stencil>
      void reserve(const Stencil &stencil, const bool implicit = true )
      {
        // if grid sequence number changed, rebuild matrix
        if(sequence_ != domainSpace().sequence())
        {
          removeObj( true );

          if( implicit )
          {
            auto nnz = stencil.maxNonZerosEstimate();
            if( nnz == 0 )
            {
              Stencil tmpStencil( stencil );
              tmpStencil.fill( *(domainSpace_.begin()), *(rangeSpace_.begin()) );
              nnz = tmpStencil.maxNonZerosEstimate();
            }
            matrix_ = new MatrixType( rowMapper_.size(), colMapper_.size(), nnz, overflowFraction_ );
          }
          else
          {
            matrix_ = new MatrixType( rowMapper_.size(), colMapper_.size() );
            matrix().createEntries( stencil.globalStencil() );
          }

          sequence_ = domainSpace().sequence();
        }
      }

      //! setup new matrix with hanging nodes taken into account
      template <class HangingNodesType>
      void changeHangingNodes(const HangingNodesType& hangingNodes)
      {
        // create new matrix
        MatrixType* newMatrix = new MatrixType(rowMapper_.size(), colMapper_.size());

        // setup with hanging rows
        newMatrix->setup( *matrix_ , hangingNodes );

        // remove old matrix
        removeObj( true );

        // store new matrix
        matrix_ = newMatrix;
      }

      //! extract diagonal entries of the matrix to a discrete function of type
      //! BlockVectorDiscreteFunction
      void extractDiagonal( ColumnDiscreteFunctionType& diag ) const
      {
        // extract diagonal entries
        matrix().extractDiagonal( diag.blockVector() );
      }

      //! we only have right precondition
      bool rightPrecondition() const
      {
        return false;
      }

      //! mult method for OEM Solver
      void multOEM(const double* arg, double* dest) const
      {
        createBlockVectors();

        assert( Arg_ );
        assert( Dest_ );

        RowBlockVectorType& Arg = *Arg_;
        ColumnBlockVectorType & Dest = *Dest_;

        std::copy_n( arg, Arg.size(), Arg.dbegin() );

        // call mult of matrix adapter
        assert( matrixAdap_ );
        matrixAdap_->apply( Arg, Dest );

        std::copy( Dest.dbegin(), Dest.dend(), dest );
      }

      //! apply with discrete functions
      void apply(const ColumnDiscreteFunctionType& arg, RowDiscreteFunctionType& dest) const
      {
        createMatrixAdapter();
        assert( matrixAdap_ );
        matrixAdap_->apply( arg.blockVector(), dest.blockVector() );
      }

      //! apply with arbitrary discrete functions calls multOEM
      template <class RowDFType, class ColDFType>
      void apply(const RowDFType& arg, ColDFType& dest) const
      {
        multOEM( arg.dofVector(), dest.dofVector ());
      }

      //! mult method of matrix object used by oem solver
      template <class ColumnLeakPointerType, class RowLeakPointerType>
      void multOEM(const ColumnLeakPointerType& arg, RowLeakPointerType& dest) const
      {
        DUNE_THROW(NotImplemented,"Method has been removed");
      }

      //! dot method for OEM Solver
      double ddotOEM(const double* v, const double* w) const
      {
        createBlockVectors();

        assert( Arg_ );
        assert( Dest_ );

        RowBlockVectorType&    V = *Arg_;
        ColumnBlockVectorType& W = *Dest_;

        std::copy_n( v, V.size(), V.dbegin() );
        std::copy_n( w, W.size(), W.dbegin() );

#if HAVE_MPI
        // in parallel use scalar product of discrete functions
        ISTLBlockVectorDiscreteFunction< DomainSpaceType > vF("ddotOEM:vF", domainSpace(), V );
        ISTLBlockVectorDiscreteFunction< RangeSpaceType  > wF("ddotOEM:wF", rangeSpace(), W );
        return vF.scalarProductDofs( wF );
#else
        return V * W;
#endif
      }

      //! resort row numbering in matrix to have ascending numbering
      void resort()
      {}

      //! create precondition matrix does nothing because preconditioner is
      //! created only when requested
      void createPreconditionMatrix()
      {}

      //! print matrix
      void print(std::ostream & s) const
      {
        matrix().print(s);
      }

      const DomainSpaceType& domainSpace() const
      {
        return domainSpace_;
      }
      const RangeSpaceType&  rangeSpace() const
      {
        return rangeSpace_;
      }

      const RowMapperType& rowMapper() const
      {
        return rowMapper_;
      }
      const ColMapperType& colMapper() const
      {
        return colMapper_;
      }

      //! interface method from LocalMatrixFactory
      ObjectType* newObject() const
      {
        return new ObjectType(*this, domainSpace(), rangeSpace());
      }

      //! return local matrix object
      LocalMatrixType localMatrix(const RowEntityType& rowEntity,const ColumnEntityType& colEntity) const
      {
        return LocalMatrixType( localMatrixStack_, rowEntity, colEntity );
      }
      LocalColumnObjectType localColumn( const ColumnEntityType &colEntity ) const
      {
        return LocalColumnObjectType ( *this, colEntity );
      }

    protected:
      void preConErrorMsg(int preCon) const
      {
        exit(1);
      }

      void removeObj( const bool alsoClearMatrix )
      {
        delete Dest_;
        Dest_ = nullptr;
        delete Arg_;
        Arg_ = nullptr;
        delete matrixAdap_;
        matrixAdap_ = nullptr;

        if( alsoClearMatrix )
        {
          delete matrix_;
          matrix_ = nullptr;
        }
      }

      void createBlockVectors() const
      {
        if( Arg_ == nullptr || Dest_ == nullptr )
        {
          delete Arg_;
          delete Dest_;
          Arg_  = new RowBlockVectorType( rowMapper_.size() );
          Dest_ = new ColumnBlockVectorType( colMapper_.size() );
        }
        createMatrixAdapter ();
      }

    };

    //! MatrixObject handling an istl matrix
    template <class SpaceImp>
    class ISTLMatrixObject<SpaceImp,SpaceImp>
    {
    public:
      typedef SpaceImp DomainSpaceImp;
      typedef SpaceImp RangeSpaceImp;
      //! type of space defining row structure
      typedef DomainSpaceImp DomainSpaceType;
      //! type of space defining column structure
      typedef RangeSpaceImp RangeSpaceType;

      //! type of this pointer
      typedef ISTLMatrixObject<DomainSpaceType,RangeSpaceType> ThisType;

      typedef typename DomainSpaceType::GridType GridType;

      typedef typename RangeSpaceType :: EntityType ColumnEntityType ;
      typedef typename DomainSpaceType :: EntityType RowEntityType ;

      enum { littleRows = DomainSpaceType :: localBlockSize };
      enum { littleCols = RangeSpaceType :: localBlockSize };

      typedef FieldMatrix<typename DomainSpaceType :: RangeFieldType, littleRows, littleCols> LittleBlockType;

      typedef ISTLBlockVectorDiscreteFunction< DomainSpaceType >     RowDiscreteFunctionType;
      typedef ISTLBlockVectorDiscreteFunction< RangeSpaceType >  ColumnDiscreteFunctionType;

    protected:
      typedef typename RowDiscreteFunctionType    :: DofContainerType  RowBlockVectorType;
      typedef typename ColumnDiscreteFunctionType :: DofContainerType  ColumnBlockVectorType;

      typedef typename DomainSpaceType :: BlockMapperType RowMapperType;
      typedef typename RangeSpaceType :: BlockMapperType ColMapperType;

    public:
      //! type of used matrix
      typedef ImprovedBCRSMatrix< LittleBlockType , RowDiscreteFunctionType , ColumnDiscreteFunctionType > MatrixType;
      typedef typename ISTLParallelMatrixAdapter<MatrixType,DomainSpaceType>::Type MatrixAdapterType;
      // get preconditioner type from MatrixAdapterType
      typedef ThisType PreconditionMatrixType;
      typedef typename MatrixAdapterType :: ParallelScalarProductType ParallelScalarProductType;

      template <class MatrixObjectImp>
      class LocalMatrix;

      struct LocalMatrixTraits
      {
        typedef DomainSpaceImp DomainSpaceType ;
        typedef RangeSpaceImp  RangeSpaceType;
        typedef typename DomainSpaceType :: RangeFieldType RangeFieldType;
        typedef LocalMatrix<ThisType> LocalMatrixType;
        typedef typename MatrixType:: block_type LittleBlockType;
      };

      //! LocalMatrix
      template <class MatrixObjectImp>
      class LocalMatrix : public LocalMatrixDefault<LocalMatrixTraits>
      {
      public:
        //! type of base class
        typedef LocalMatrixDefault<LocalMatrixTraits> BaseType;

        //! type of matrix object
        typedef MatrixObjectImp MatrixObjectType;
        //! type of matrix
        typedef typename MatrixObjectImp :: MatrixType MatrixType;
        //! type of little blocks
        typedef typename MatrixType:: block_type LittleBlockType;
        //! type of entries of little blocks
        typedef typename DomainSpaceType :: RangeFieldType DofType;

        typedef typename MatrixType::row_type RowType;

        //! type of row mapper
        typedef typename MatrixObjectType :: RowMapperType RowMapperType;
        //! type of col mapper
        typedef typename MatrixObjectType :: ColMapperType ColMapperType;

      private:
        // special mapper omiting block size
        const RowMapperType& rowMapper_;
        const ColMapperType& colMapper_;

        // number of local matrices
        int numRows_;
        int numCols_;

        // vector with pointers to local matrices
        typedef std::vector< LittleBlockType* >            LittleMatrixRowStorageType ;
        typedef std::vector< LittleMatrixRowStorageType >  VecLittleMatrixRowStorageType;
        VecLittleMatrixRowStorageType matrices_;

        // matrix to build
        const MatrixObjectType& matrixObj_;

       template <class RowGlobalKey>
       struct ColFunctor
       {
         ColFunctor(LittleMatrixRowStorageType& localMatRow, MatrixType& matrix, const RowGlobalKey &globalRowKey) :
           localMatRow_(localMatRow), matRow_( matrix[ globalRowKey ] ), globalRowKey_(globalRowKey)
         {}
         template< class GlobalKey >
         void operator() ( const int localDoF, const GlobalKey &globalDoF )
         {
           localMatRow_[ localDoF ] = &matRow_[ globalDoF ];
         }
         private:
         LittleMatrixRowStorageType& localMatRow_;
         RowType& matRow_;
         const RowGlobalKey &globalRowKey_;
       };

       template <class RowGlobalKey>
       struct ColFunctorImplicitBuildMode
       {
         ColFunctorImplicitBuildMode(LittleMatrixRowStorageType& localMatRow, MatrixType& matrix, const RowGlobalKey &globalRowKey) :
           localMatRow_(localMatRow), matrix_( matrix ), globalRowKey_(globalRowKey)
         {}
         template< class GlobalKey >
         void operator() ( const int localDoF, const GlobalKey &globalDoF )
         {
           localMatRow_[ localDoF ] = &matrix_.entry( globalRowKey_, globalDoF );
         }
         private:
         LittleMatrixRowStorageType& localMatRow_;
         MatrixType& matrix_;
         const RowGlobalKey &globalRowKey_;
       };

       template <template <class> class ColFunctorImpl>
       struct RowFunctor
       {
         RowFunctor(const RowEntityType &rowEntity, const RowMapperType &rowMapper, MatrixType &matrix,
                    VecLittleMatrixRowStorageType &matrices, int numCols) :
           rowEntity_(rowEntity), rowMapper_(rowMapper), matrix_(matrix), matrices_(matrices), numCols_(numCols)
         {}
         template< class GlobalKey >
         void operator() ( const int localDoF, const GlobalKey &globalDoF )
         {
           auto& localMatRow = matrices_[ localDoF ];
           localMatRow.resize( numCols_ );
           ColFunctorImpl< GlobalKey > colFunctor( localMatRow, matrix_, globalDoF );
           rowMapper_.mapEach( rowEntity_, colFunctor );
         }
         private:
         const RowEntityType & rowEntity_;
         const RowMapperType & rowMapper_;
         MatrixType &matrix_;
         VecLittleMatrixRowStorageType &matrices_;
         int numCols_;
       };

      public:
        LocalMatrix(const MatrixObjectType & mObj, const DomainSpaceType & rowSpace, const RangeSpaceType & colSpace) :
          BaseType( rowSpace, colSpace ), rowMapper_(mObj.rowMapper()), colMapper_(mObj.colMapper()), numRows_( rowMapper_.maxNumDofs() ),
          numCols_( colMapper_.maxNumDofs() ), matrixObj_(mObj)
        {}

        void init(const RowEntityType & rowEntity, const ColumnEntityType & colEntity)
        {
          // initialize base functions sets
          BaseType :: init ( rowEntity , colEntity );

          numRows_  = rowMapper_.numDofs(colEntity);
          numCols_  = colMapper_.numDofs(rowEntity);
          matrices_.resize( numRows_ );

          if( matrixObj_.implicitModeActive() )
          {
            // implicit access via matrix.entry( i, j )
            RowFunctor< ColFunctorImplicitBuildMode > rowFunctor(rowEntity, rowMapper_, matrixObj_.matrix(), matrices_, numCols_);
            colMapper_.mapEach(colEntity, rowFunctor);
          }
          else
          {
            // normal access to matrix via operator [i][j]
            RowFunctor< ColFunctor > rowFunctor(rowEntity, rowMapper_, matrixObj_.matrix(), matrices_, numCols_);
            colMapper_.mapEach(colEntity, rowFunctor);
          }
        }

        LocalMatrix(const LocalMatrix& org) :
          BaseType( org ), rowMapper_(org.rowMapper_), colMapper_(org.colMapper_), numRows_( org.numRows_ ), numCols_( org.numCols_ ),
          matrices_(org.matrices_), matrixObj_(org.matrixObj_)
        {}

      private:
        // check whether given (row,col) pair is valid
        void check(int localRow, int localCol) const
        {
          const std::size_t row = (int) localRow / littleRows;
          const std::size_t col = (int) localCol / littleCols;
          const int lRow = localRow%littleRows;
          const int lCol = localCol%littleCols;
          assert( row < matrices_.size() ) ;
          assert( col < matrices_[row].size() );
          assert( lRow < littleRows );
          assert( lCol < littleCols );
        }

        DofType& getValue(const int localRow, const int localCol)
        {
          const int row = (int) localRow / littleRows;
          const int col = (int) localCol / littleCols;
          const int lRow = localRow%littleRows;
          const int lCol = localCol%littleCols;
          return (*matrices_[row][col])[lRow][lCol];
        }

      public:
        const DofType get(const int localRow, const int localCol) const
        {
          const int row = (int) localRow / littleRows;
          const int col = (int) localCol / littleCols;
          const int lRow = localRow%littleRows;
          const int lCol = localCol%littleCols;
          return (*matrices_[row][col])[lRow][lCol];
        }

        void scale (const DofType& scalar)
        {
          for(auto i=0; i<matrices_.size(); ++i)
            for(auto j=0; j<matrices_[i].size(); ++j)
              (*matrices_[i][j]) *= scalar;
        }

        void add(const int localRow, const int localCol , const DofType value)
        {
#ifndef NDEBUG
          check(localRow,localCol);
#endif
          getValue(localRow,localCol) += value;
        }

        void set(const int localRow, const int localCol , const DofType value)
        {
#ifndef NDEBUG
          check(localRow,localCol);
#endif
          getValue(localRow,localCol) = value;
        }

        //! make unit row (all zero, diagonal entry 1.0 )
        void unitRow(const int localRow)
        {
          const int row = (int) localRow / littleRows;
          const int lRow = localRow%littleRows;

          // clear row
          doClearRow( row, lRow );

          // set diagonal entry to 1
          (*matrices_[row][row])[lRow][lRow] = 1;
        }

        //! clear all entries belonging to local matrix
        void clear ()
        {
          for(auto i=0; i<matrices_.size(); ++i)
            for(auto j=0; j<matrices_[i].size(); ++j)
              (*matrices_[i][j]) = (DofType) 0;
        }

        //! set matrix row to zero
        void clearRow ( const int localRow )
        {
          const int row = (int) localRow / littleRows;
          const int lRow = localRow%littleRows;

          // clear the row
          doClearRow( row, lRow );
        }

        //! empty as the little matrices are already sorted
        void resort ()
        {}

    protected:
        //! set matrix row to zero
        void doClearRow ( const int row, const int lRow )
        {
          // get number of columns
          const auto col = this->columns();
          for(auto localCol=0; localCol<col; ++localCol)
          {
            const int col = (int) localCol / littleCols;
            const int lCol = localCol%littleCols;
            (*matrices_[row][col])[lRow][lCol] = 0;
          }
        }

      }; // end of class LocalMatrix

    public:
      //! type of local matrix
      typedef LocalMatrix<ThisType> ObjectType;
      typedef ThisType LocalMatrixFactoryType;
      typedef ObjectStack< LocalMatrixFactoryType > LocalMatrixStackType;
      //! type of local matrix
      typedef LocalMatrixWrapper< LocalMatrixStackType > LocalMatrixType;
      typedef ColumnObject< ThisType > LocalColumnObjectType;

    protected:
      const DomainSpaceType & domainSpace_;
      const RangeSpaceType & rangeSpace_;

      // sepcial row mapper
      RowMapperType& rowMapper_;
      // special col mapper
      ColMapperType& colMapper_;

      int size_;

      int sequence_;

      mutable MatrixType* matrix_;

      ParallelScalarProductType scp_;

      int numIterations_;
      double relaxFactor_;

      enum ISTLPreConder_Id { none  = 0 ,      // no preconditioner
                              ssor  = 1 ,      // SSOR preconditioner
                              sor   = 2 ,      // SOR preconditioner
                              ilu_0 = 3 ,      // ILU-0 preconditioner
                              ilu_n = 4 ,      // ILU-n preconditioner
                              gauss_seidel= 5, // Gauss-Seidel preconditioner
                              jacobi = 6,      // Jacobi preconditioner
                              amg_ilu_0 = 7,   // AMG with ILU-0 smoother
                              amg_ilu_n = 8,   // AMG with ILU-n smoother
                              amg_jacobi = 9   // AMG with Jacobi smoother
      };

      ISTLPreConder_Id preconditioning_;

      mutable LocalMatrixStackType localMatrixStack_;

      mutable MatrixAdapterType* matrixAdap_;
      mutable RowBlockVectorType* Arg_;
      mutable ColumnBlockVectorType* Dest_;
      // overflow fraction for implicit build mode
      const double overflowFraction_;

    public:
      ISTLMatrixObject(const ISTLMatrixObject&) = delete;

      //! constructor
      //! \param rowSpace space defining row structure
      //! \param colSpace space defining column structure
      //! \param paramfile parameter file to read variables
      //!         - Preconditioning: {0,1,2,3,4,5,6} put -1 to get info
      //!         - Pre-iteration: number of iteration of preconditioner
      //!         - Pre-relaxation: relaxation factor
      ISTLMatrixObject ( const DomainSpaceType &rowSpace, const RangeSpaceType &colSpace, const std :: string &paramfile = "" )
        : domainSpace_(rowSpace)
        , rangeSpace_(colSpace)
        // create scp to have at least one instance
        // otherwise instance will be deleted during setup
        // get new mappers with number of dofs without considerung block size
        , rowMapper_( rowSpace.blockMapper() )
        , colMapper_( colSpace.blockMapper() )
        , size_(-1)
        , sequence_(-1)
        , matrix_(nullptr)
        , scp_(rangeSpace())
        , numIterations_(5)
        , relaxFactor_(1.1)
        , preconditioning_(none)
        , localMatrixStack_( *this )
        , matrixAdap_(nullptr)
        , Arg_(nullptr)
        , Dest_(nullptr)
        , overflowFraction_( Parameter::getValue( "istl.matrix.overflowfraction", 1.0 ) )
      {
        int preCon = 0;
        if(paramfile != "")
          DUNE_THROW(InvalidStateException,"ISTLMatrixObject: old parameter method disabled");
        else
        {
          static const std::string preConTable[]
            = { "none", "ssor", "sor", "ilu-0", "ilu-n", "gauss-seidel", "jacobi", "amg-ilu-0", "amg-ilu-n", "amg-jacobi" };
          preCon         = Parameter::getEnum( "istl.preconditioning.method", preConTable, preCon );
          numIterations_ = Parameter::getValue( "istl.preconditioning.iterations", numIterations_ );
          relaxFactor_   = Parameter::getValue( "istl.preconditioning.relaxation", relaxFactor_ );
        }

        if( preCon >= 0 && preCon <= 9)
          preconditioning_ = (ISTLPreConder_Id) preCon;
        else
          preConErrorMsg(preCon);

        assert( rowMapper_.size() == colMapper_.size() );
      }

      /** \copydoc Dune::Fem::Operator::assembled */
      static const bool assembled = true ;

      const ThisType& systemMatrix() const
      {
        return *this;
      }
      ThisType& systemMatrix()
      {
        return *this;
      }
    public:
      //! destructor
      ~ISTLMatrixObject()
      {
        removeObj( true );
      }

      //! return reference to system matrix
      MatrixType & matrix() const
      {
        assert( matrix_ );
        return *matrix_;
      }

      void printTexInfo(std::ostream& out) const
      {
        out << "ISTL MatrixObj: ";
        out << " preconditioner = " << preconditionName() ;
        out  << "\\\\ \n";
      }

      //! return matrix adapter object
      std::string preconditionName() const
      {
        std::stringstream tmp ;
        // no preconditioner
        switch (preconditioning_)
        {
          case ssor : tmp << "SSOR"; break;
          case sor  : tmp << "SOR"; break;
          case ilu_0: tmp << "ILU-0"; break;
          case ilu_n: tmp << "ILU-n"; break;
          case gauss_seidel : tmp << "Gauss-Seidel"; break;
          case jacobi: tmp << "Jacobi"; break;
          default: tmp << "None"; break;
        }

        if( preconditioning_ != ilu_0 )
          tmp << " n=" << numIterations_;
        tmp << " relax=" << relaxFactor_ ;
        return tmp.str();
      }

      template <class PreconditionerType>
      MatrixAdapterType createMatrixAdapter(const PreconditionerType* preconditioning, std::size_t numIterations) const
      {
        typedef typename MatrixAdapterType :: PreconditionAdapterType PreConType;
        PreConType preconAdapter(matrix(), numIterations, relaxFactor_, preconditioning );
        return MatrixAdapterType(matrix(), domainSpace(), rangeSpace(), preconAdapter );
      }

      template <class PreconditionerType>
      MatrixAdapterType createAMGMatrixAdapter(const PreconditionerType* preconditioning, std::size_t numIterations) const
      {
        typedef typename MatrixAdapterType :: PreconditionAdapterType PreConType;
        PreConType preconAdapter(matrix(), numIterations, relaxFactor_, preconditioning, domainSpace().gridPart().comm() );
        return MatrixAdapterType(matrix(), domainSpace(), rangeSpace(), preconAdapter );
      }

      //! return matrix adapter object
      const MatrixAdapterType& matrixAdapter() const
      {
        if( matrixAdap_ == nullptr )
          matrixAdap_ = new MatrixAdapterType( matrixAdapterObject() );
        return *matrixAdap_;
      }
      MatrixAdapterType& matrixAdapter()
      {
        if( matrixAdap_ == nullptr )
          matrixAdap_ = new MatrixAdapterType( matrixAdapterObject() );
        return *matrixAdap_;
      }

    protected:
      MatrixAdapterType matrixAdapterObject() const
      {
#ifndef DISABLE_ISTL_PRECONDITIONING
        const auto procs = domainSpace().gridPart().comm().size();

        typedef typename MatrixType :: BaseType ISTLMatrixType ;
        typedef typename MatrixAdapterType :: PreconditionAdapterType PreConType;
        // no preconditioner
        if( preconditioning_ == none )
        {
          return MatrixAdapterType(matrix(), domainSpace(),rangeSpace(), PreConType() );
        }
        // SSOR
        else if( preconditioning_ == ssor )
        {
          if( procs > 1 )
            DUNE_THROW(InvalidStateException,"ISTL::SeqSSOR not working in parallel computations");

          typedef SeqSSOR<ISTLMatrixType,RowBlockVectorType,ColumnBlockVectorType> PreconditionerType;
          return createMatrixAdapter( (PreconditionerType*)nullptr, numIterations_ );
        }
        // SOR
        else if(preconditioning_ == sor )
        {
          if( procs > 1 )
            DUNE_THROW(InvalidStateException,"ISTL::SeqSOR not working in parallel computations");

          typedef SeqSOR<ISTLMatrixType,RowBlockVectorType,ColumnBlockVectorType> PreconditionerType;
          return createMatrixAdapter( (PreconditionerType*)nullptr, numIterations_ );
        }
        // ILU-0
        else if(preconditioning_ == ilu_0)
        {
          if( procs > 1 )
            DUNE_THROW(InvalidStateException,"ISTL::SeqILU0 not working in parallel computations");

          typedef FemSeqILU0<ISTLMatrixType,RowBlockVectorType,ColumnBlockVectorType> PreconditionerType;
          return createMatrixAdapter( (PreconditionerType*)nullptr, numIterations_ );
        }
        // ILU-n
        else if(preconditioning_ == ilu_n)
        {
          if( procs > 1 )
            DUNE_THROW(InvalidStateException,"ISTL::SeqILUn not working in parallel computations");

          typedef SeqILUn<ISTLMatrixType,RowBlockVectorType,ColumnBlockVectorType> PreconditionerType;
          return createMatrixAdapter( (PreconditionerType*)nullptr, numIterations_ );
        }
        // Gauss-Seidel
        else if(preconditioning_ == gauss_seidel)
        {
          if( procs > 1 )
            DUNE_THROW(InvalidStateException,"ISTL::SeqGS not working in parallel computations");

          typedef SeqGS<ISTLMatrixType,RowBlockVectorType,ColumnBlockVectorType> PreconditionerType;
          return createMatrixAdapter( (PreconditionerType*)nullptr, numIterations_ );
        }
        // Jacobi
        else if(preconditioning_ == jacobi)
        {
          if( numIterations_ == 1 ) // diagonal preconditioning
          {
            typedef FemDiagonalPreconditioner< ThisType, RowBlockVectorType, ColumnBlockVectorType > PreconditionerType;
            typedef typename MatrixAdapterType :: PreconditionAdapterType PreConType;
            PreConType preconAdapter( matrix(), new PreconditionerType( *this ) );
            return MatrixAdapterType( matrix(), domainSpace(), rangeSpace(), preconAdapter );
          }
          else if ( procs == 1 )
          {
            typedef SeqJac<ISTLMatrixType,RowBlockVectorType,ColumnBlockVectorType> PreconditionerType;
            return createMatrixAdapter( (PreconditionerType*)nullptr, numIterations_ );
          }
          else
          {
            DUNE_THROW(InvalidStateException,"ISTL::SeqJac(Jacobi) only working with istl.preconditioning.iterations: 1 in parallel computations");
          }
        }
        // AMG ILU-0
        else if(preconditioning_ == amg_ilu_0)
        {
          // use original SeqILU0 because of some AMG traits classes.
          typedef SeqILU0<ISTLMatrixType,RowBlockVectorType,ColumnBlockVectorType> PreconditionerType;
          return createAMGMatrixAdapter( (PreconditionerType*)nullptr, numIterations_ );
        }
        // AMG ILU-n
        else if(preconditioning_ == amg_ilu_n)
        {
          typedef SeqILUn<ISTLMatrixType,RowBlockVectorType,ColumnBlockVectorType> PreconditionerType;
          return createAMGMatrixAdapter( (PreconditionerType*)nullptr, numIterations_ );
        }
        // AMG Jacobi
        else if(preconditioning_ == amg_jacobi)
        {
          typedef SeqJac<ISTLMatrixType,RowBlockVectorType,ColumnBlockVectorType,1> PreconditionerType;
          return createAMGMatrixAdapter( (PreconditionerType*)nullptr, numIterations_ );
        }
        else
        {
          preConErrorMsg(preconditioning_);
        }
#endif

        return MatrixAdapterType(matrix(), domainSpace(), rangeSpace(), PreConType() );
      }

    public:
      bool implicitModeActive() const
      {
        // implicit build mode is only active when the
        // build mode of the matrix is implicit and the
        // matrix is currently being build
        if( matrix().buildMode()  == MatrixType::implicit && matrix().buildStage() == MatrixType::building )
          return true;
        else
          return false;
      }

      // compress matrix if not already done before and only in implicit build mode
      void communicate( )
      {
        if( implicitModeActive() )
          matrix().compress();
      }

      //! return true, because in case of no preconditioning we have empty
      //! preconditioner (used by OEM methods)
      bool hasPreconditionMatrix() const
      {
        return (preconditioning_ != none);
      }

      //! return reference to preconditioner object (used by OEM methods)
      const PreconditionMatrixType& preconditionMatrix() const
      {
        return *this;
      }

      //! set all matrix entries to zero
      void clear()
      {
        matrix().clear();
        // clean matrix adapter and other helper classes
        removeObj( false );
      }

      //! reserve memory for assemble based on the provided stencil
      template <class Stencil>
      void reserve( const Stencil &stencil, const bool implicit = true )
      {
        // if grid sequence number changed, rebuild matrix
        if(sequence_ != domainSpace().sequence())
        {
          removeObj( true );

          if( implicit )
          {
            auto nnz = stencil.maxNonZerosEstimate();
            if( nnz == 0 )
            {
              Stencil tmpStencil( stencil );
              tmpStencil.fill( *(domainSpace_.begin()), *(rangeSpace_.begin()) );
              nnz = tmpStencil.maxNonZerosEstimate();
            }
            matrix_ = new MatrixType( rowMapper_.size(), colMapper_.size(), nnz, overflowFraction_ );
          }
          else
          {
            matrix_ = new MatrixType( rowMapper_.size(), colMapper_.size() );
            matrix().createEntries( stencil.globalStencil() );
          }

          sequence_ = domainSpace().sequence();
        }
      }

      //! setup new matrix with hanging nodes taken into account
      template <class HangingNodesType>
      void changeHangingNodes(const HangingNodesType& hangingNodes)
      {
        // create new matrix
        MatrixType* newMatrix = new MatrixType(rowMapper_.size(), colMapper_.size());

        // setup with hanging rows
        newMatrix->setup( *matrix_ , hangingNodes );

        // remove old matrix
        removeObj( true );

        // store new matrix
        matrix_ = newMatrix;
      }

      //! extract diagonal entries of the matrix to a discrete function of type
      //! BlockVectorDiscreteFunction
      void extractDiagonal( ColumnDiscreteFunctionType& diag ) const
      {
        // extract diagonal entries
        matrix().extractDiagonal( diag.blockVector() );
      }

      //! we only have right precondition
      bool rightPrecondition() const
      {
        return true;
      }

      //! precondition method for OEM Solvers
      //! not fast but works, double is copied to block vector
      //! and after application copied back
      void precondition(const double* arg, double* dest) const
      {
        createBlockVectors();

        assert( Arg_ );
        assert( Dest_ );

        RowBlockVectorType& Arg = *Arg_;
        ColumnBlockVectorType & Dest = *Dest_;

        std::copy_n( arg, Arg.size(), Arg.dbegin());

        // set Dest to zero
        Dest = 0;

        assert( matrixAdap_ );
        // not parameter swaped for preconditioner
        matrixAdap_->preconditionAdapter().apply(Dest , Arg);

        std::copy( Dest.dbegin(), Dest.dend(), dest );
      }

      //! mult method for OEM Solver
      void multOEM(const double* arg, double* dest) const
      {
        createBlockVectors();

        assert( Arg_ );
        assert( Dest_ );

        RowBlockVectorType& Arg = *Arg_;
        ColumnBlockVectorType & Dest = *Dest_;

        std::copy_n( arg, Arg.size(), Arg.dbegin() );

        // call mult of matrix adapter
        assert( matrixAdap_ );
        matrixAdap_->apply( Arg, Dest );

        std::copy( Dest.dbegin(), Dest.dend(), dest );
      }

      //! apply with discrete functions
      void apply(const RowDiscreteFunctionType& arg, ColumnDiscreteFunctionType& dest) const
      {
        createMatrixAdapter();
        assert( matrixAdap_ );
        matrixAdap_->apply( arg.blockVector(), dest.blockVector() );
      }

      //! apply with arbitrary discrete functions calls multOEM
      template <class RowDFType, class ColDFType>
      void apply(const RowDFType& arg, ColDFType& dest) const
      {
        multOEM( arg.leakPointer(), dest.leakPointer ());
      }

      //! dot method for OEM Solver
      double ddotOEM(const double* v, const double* w) const
      {
        createBlockVectors();

        assert( Arg_ );
        assert( Dest_ );

        RowBlockVectorType&    V = *Arg_;
        ColumnBlockVectorType& W = *Dest_;

        std::copy_n( v, V.size(), V.dbegin() );
        std::copy_n( w, W.size(), W.dbegin() );

#if HAVE_MPI
        // in parallel use scalar product of discrete functions
        ISTLBlockVectorDiscreteFunction< DomainSpaceType > vF("ddotOEM:vF", domainSpace(), V );
        ISTLBlockVectorDiscreteFunction< RangeSpaceType  > wF("ddotOEM:wF", rangeSpace(), W );
        return vF.scalarProductDofs( wF );
#else
        return V * W;
#endif
      }

      //! resort row numbering in matrix to have ascending numbering
      void resort()
      {}

      //! create precondition matrix does nothing because preconditioner is created only when requested
      void createPreconditionMatrix()
      {}

      //! print matrix
      void print(std::ostream & s) const
      {
        matrix().print(s);
      }

      const DomainSpaceType& domainSpace() const
      {
        return domainSpace_;
      }
      const RangeSpaceType&  rangeSpace() const
      {
        return rangeSpace_;
      }

      const RowMapperType& rowMapper() const
      {
        return rowMapper_;
      }
      const ColMapperType& colMapper() const
      {
        return colMapper_;
      }

      //! interface method from LocalMatrixFactory
      ObjectType* newObject() const
      {
        return new ObjectType(*this, domainSpace(), rangeSpace());
      }

      //! return local matrix object
      LocalMatrixType localMatrix(const RowEntityType& rowEntity, const ColumnEntityType& colEntity) const
      {
        return LocalMatrixType( localMatrixStack_, rowEntity, colEntity );
      }
      LocalColumnObjectType localColumn( const ColumnEntityType &colEntity ) const
      {
        return LocalColumnObjectType ( *this, colEntity );
      }

    protected:
      void preConErrorMsg(int preCon) const
      {
        std::cerr << "ERROR: Wrong precoditioning number (p = " << preCon;
        std::cerr <<") in ISTLMatrixObject! \n";
        std::cerr <<"Valid values are: \n";
        std::cerr <<"0 == no \n";
        std::cerr <<"1 == SSOR \n";
        std::cerr <<"2 == SOR \n";
        std::cerr <<"3 == ILU-0 \n";
        std::cerr <<"4 == ILU-n \n";
        std::cerr <<"5 == Gauss-Seidel \n";
        std::cerr <<"6 == Jacobi \n";
        assert(false);
        exit(1);
      }

      void removeObj( const bool alsoClearMatrix )
      {
        delete Dest_;
        Dest_ = nullptr;
        delete Arg_;
        Arg_ = nullptr;
        delete matrixAdap_;
        matrixAdap_ = nullptr;

        if( alsoClearMatrix )
        {
          delete matrix_;
          matrix_ = nullptr;
        }
      }

      void createBlockVectors() const
      {
        if( Arg_ == nullptr || Dest_ == nullptr )
        {
          delete Arg_;
          delete Dest_;
          Arg_  = new RowBlockVectorType( rowMapper_.size() );
          Dest_ = new ColumnBlockVectorType( colMapper_.size() );
        }

        createMatrixAdapter ();
      }

      void createMatrixAdapter () const
      {
        if( matrixAdap_ == nullptr )
          matrixAdap_ = new MatrixAdapterType(matrixAdapterObject());
      }

    };

  } // namespace Fem

} // namespace Dune

#endif // #if HAVE_DUNE_ISTL

#endif // #ifndef DUNE_FEM_ISTLMATRIXWRAPPER_HH


==> anc/xt-super/dune-fem/dune/fem/operator/matrix/istlmatrixadapter.hh <==
#ifndef DUNE_FEM_ISTLMATRIXADAPTER_HH
#define DUNE_FEM_ISTLMATRIXADAPTER_HH

#if HAVE_DUNE_ISTL

#include <dune/common/timer.hh>

#include <dune/istl/operators.hh>

#include <dune/fem/space/lagrange.hh>
#include <dune/fem/space/discontinuousgalerkin.hh>
#include <dune/fem/space/padaptivespace/lagrange.hh>
#include <dune/fem/space/padaptivespace/discontinuousgalerkin.hh>
#include <dune/fem/space/combinedspace/combineddiscretefunctionspace.hh>
#include <dune/fem/operator/common/operator.hh>
#include <dune/fem/operator/matrix/preconditionerwrapper.hh>

namespace Dune
{
  namespace Fem
  {
    template <class MatrixImp>
    class LagrangeParallelMatrixAdapter
      : public AssembledLinearOperator< MatrixImp,
                 typename MatrixImp :: RowBlockVectorType,
                 typename MatrixImp :: ColBlockVectorType>
    {
      typedef LagrangeParallelMatrixAdapter< MatrixImp > ThisType;
    public:
      typedef MatrixImp MatrixType;
      typedef Fem::PreconditionerWrapper<MatrixType> PreconditionAdapterType;

      typedef typename MatrixType :: RowDiscreteFunctionType RowDiscreteFunctionType;
      typedef typename MatrixType :: ColDiscreteFunctionType ColumnDiscreteFunctionType;

      typedef typename RowDiscreteFunctionType :: DiscreteFunctionSpaceType RowSpaceType;

      typedef typename ColumnDiscreteFunctionType :: DiscreteFunctionSpaceType ColSpaceType;
      typedef Fem::ParallelScalarProduct<ColumnDiscreteFunctionType> ParallelScalarProductType;

      typedef typename RowDiscreteFunctionType :: DofStorageType     X;
      typedef typename ColumnDiscreteFunctionType :: DofStorageType  Y;

      //! export types
      typedef MatrixType  matrix_type;
      typedef X domain_type;
      typedef Y range_type;
      typedef typename X::field_type field_type;

      //! define the category
      enum { category=SolverCategory::sequential };

    public:
      //! copy constructur
      LagrangeParallelMatrixAdapter ( const LagrangeParallelMatrixAdapter &org )
      : matrix_( org.matrix_ ),
        rowSpace_( org.rowSpace_ ),
        colSpace_( org.colSpace_ ),
        scp_( colSpace_ ),
        preconditioner_( org.preconditioner_ ),
        averageCommTime_( org.averageCommTime_ )
      {}

      //! constructor: just store a reference to a matrix
      //! and the spaces as well as preconditioning method
      LagrangeParallelMatrixAdapter ( MatrixType &matrix,
                                      const RowSpaceType &rowSpace,
                                      const ColSpaceType &colSpace,
                                      const PreconditionAdapterType& precon )
      : matrix_( matrix ),
        rowSpace_( rowSpace ),
        colSpace_( colSpace ),
        scp_( colSpace_ ),
        preconditioner_( precon ),
        averageCommTime_( 0 )
      {}

      //! return communication time
      double averageCommTime() const
      {
        return averageCommTime_ ;
      }

      //! return reference to preconditioner
      PreconditionAdapterType &preconditionAdapter()
      {
        return preconditioner_;
      }
      //! return reference to preconditioner
      const PreconditionAdapterType &preconditionAdapter() const
      {
        return preconditioner_;
      }

      //! return reference to preconditioner
      ParallelScalarProductType &scp()
      {
        return scp_;
      }

      //! apply operator to x:  \f$ y = A(x) \f$
      virtual void apply ( const X &x, Y &y ) const
      {
        matrix_.mv( x, y );
        communicate( y );
      }

      //! apply operator to x, scale and add:  \f$ y = y + \alpha A(x) \f$
      virtual void applyscaleadd ( field_type alpha, const X &x, Y &y) const
      {
        if( rowSpace_.grid().comm().size() <= 1 )
        {
          matrix_.usmv(alpha,x,y);
          communicate( y );
        }
        else
        {
          Y tmp( y.size() );
          apply( x, tmp );
          y.axpy( alpha, tmp );
        }
      }

      virtual double residuum(const Y& rhs, X& x) const
      {
        Y tmp( rhs );

        this->apply(x,tmp);
        tmp -= rhs;

        // return global sum of residuum
        return scp_.norm(tmp);
      }

      //! get matrix via *
      virtual const MatrixType& getmat () const
      {
        return matrix_;
      }

    protected:
      void communicate( Y &y ) const
      {
        if( rowSpace_.grid().comm().size() <= 1 )
          return;

        Dune::Timer commTime;
        ColumnDiscreteFunctionType tmp( "LagrangeParallelMatrixAdapter::communicate", colSpace_, y );
        colSpace_.communicate( tmp );
        averageCommTime_ += commTime.elapsed();
      }

      MatrixType &matrix_;
      const RowSpaceType &rowSpace_;
      const ColSpaceType &colSpace_;
      mutable ParallelScalarProductType scp_;
      PreconditionAdapterType preconditioner_;
      mutable double averageCommTime_;
    };

    template <class MatrixImp>
    class DGParallelMatrixAdapter
      : public AssembledLinearOperator< MatrixImp,
                 typename MatrixImp :: RowBlockVectorType,
                 typename MatrixImp :: ColBlockVectorType>
    {
      typedef DGParallelMatrixAdapter< MatrixImp > ThisType ;
    public:
      typedef MatrixImp MatrixType;
      typedef Fem::PreconditionerWrapper<MatrixType> PreconditionAdapterType;

      typedef typename MatrixType :: RowDiscreteFunctionType RowDiscreteFunctionType;
      typedef typename MatrixType :: ColDiscreteFunctionType ColumnDiscreteFunctionType;

      typedef typename RowDiscreteFunctionType :: DiscreteFunctionSpaceType RowSpaceType;

      typedef typename ColumnDiscreteFunctionType :: DiscreteFunctionSpaceType ColSpaceType;
      typedef Fem::ParallelScalarProduct<ColumnDiscreteFunctionType> ParallelScalarProductType;

      typedef typename RowDiscreteFunctionType :: DofStorageType     X;
      typedef typename ColumnDiscreteFunctionType :: DofStorageType  Y;

      //! export types
      typedef MatrixType  matrix_type;
      typedef X domain_type;
      typedef Y range_type;
      typedef typename X::field_type field_type;

      //! define the category
      enum { category=SolverCategory::sequential };

    protected:
      MatrixType& matrix_;
      const RowSpaceType& rowSpace_;
      const ColSpaceType& colSpace_;

      ParallelScalarProductType scp_;

      PreconditionAdapterType preconditioner_;
      mutable double averageCommTime_;

    public:
      //! constructor: just store a reference to a matrix
      DGParallelMatrixAdapter (const DGParallelMatrixAdapter& org)
        : matrix_(org.matrix_)
        , rowSpace_(org.rowSpace_)
        , colSpace_(org.colSpace_)
        , scp_(colSpace_)
        , preconditioner_(org.preconditioner_)
        , averageCommTime_( org.averageCommTime_ )
      {}

      //! constructor: just store a reference to a matrix
      DGParallelMatrixAdapter (MatrixType& A,
                               const RowSpaceType& rowSpace,
                               const ColSpaceType& colSpace,
                               const PreconditionAdapterType& precon )
        : matrix_(A)
        , rowSpace_(rowSpace)
        , colSpace_(colSpace)
        , scp_(colSpace_)
        , preconditioner_( precon )
        , averageCommTime_( 0.0 )
      {}

      //! return communication time
      double averageCommTime() const
      {
        return averageCommTime_ ;
      }

      //! return reference to preconditioner
      PreconditionAdapterType& preconditionAdapter() { return preconditioner_; }
      const PreconditionAdapterType& preconditionAdapter() const { return preconditioner_; }

      //! return reference to preconditioner
      ParallelScalarProductType& scp() { return scp_; }

      //! apply operator to x:  \f$ y = A(x) \f$
      virtual void apply (const X& x, Y& y) const
      {
        // exchange data first
        communicate( x );

        // apply vector to matrix
        matrix_.mv(x,y);

        // delete non-interior
        scp_.deleteNonInterior( y );
      }

      //! apply operator to x, scale and add:  \f$ y = y + \alpha A(x) \f$
      virtual void applyscaleadd (field_type alpha, const X& x, Y& y) const
      {
        // exchange data first
        communicate( x );

        // apply matrix
        matrix_.usmv(alpha,x,y);

        // delete non-interior
        scp_.deleteNonInterior( y );
      }

      virtual double residuum(const Y& rhs, X& x) const
      {
        // exchange data
        communicate( x );

        typedef typename ParallelScalarProductType :: SlaveDofsType SlaveDofsType;
        const SlaveDofsType& slaveDofs = scp_.slaveDofs();

        typedef typename Y :: block_type LittleBlockVectorType;
        LittleBlockVectorType tmp;
        double res = 0.0;

        // counter for rows
        int i = 0;
        const int slaveSize = slaveDofs.size();
        for(int slave = 0; slave<slaveSize; ++slave)
        {
          const int nextSlave = slaveDofs[slave];
          for(; i<nextSlave; ++i)
          {
            tmp = 0;
            // get row
            typedef typename MatrixType :: row_type row_type;

            const row_type& row = matrix_[i];
            // multiply with row
            typedef typename MatrixType :: ConstColIterator ConstColIterator;
            ConstColIterator endj = row.end();
            for (ConstColIterator j = row.begin(); j!=endj; ++j)
            {
              (*j).umv(x[j.index()], tmp);
            }

            // substract right hand side
            tmp -= rhs[i];

            // add scalar product
            res += tmp.two_norm2();
          }
          ++i;
        }

        res = rowSpace_.grid().comm().sum( res );
        // return global sum of residuum
        return std::sqrt( res );
      }

      //! get matrix via *
      virtual const MatrixType& getmat () const
      {
        return matrix_;
      }
    protected:
      void communicate(const X& x) const
      {
        if( rowSpace_.grid().comm().size() <= 1 ) return ;

        Dune::Timer commTime;

        // create temporary discretet function object
        RowDiscreteFunctionType tmp ("DGParallelMatrixAdapter::communicate",
                                     rowSpace_, x );

        // exchange data by copying
        rowSpace_.communicate( tmp );

        // accumulate communication time
        averageCommTime_ += commTime.elapsed();
      }
    };

    template <class MatrixImp,class Space>
    struct ISTLParallelMatrixAdapter;

    template< class MatrixImp,
              class FunctionSpace, class GridPart, int polOrder, template< class > class Storage>
    struct ISTLParallelMatrixAdapter< MatrixImp, LagrangeDiscreteFunctionSpace< FunctionSpace,GridPart,polOrder,Storage> >
    {
      typedef LagrangeParallelMatrixAdapter<MatrixImp> Type;
    };

    template< class MatrixImp,
              class FunctionSpace, class GridPart, int polOrder, template< class > class Storage>
    struct ISTLParallelMatrixAdapter< MatrixImp, PAdaptiveLagrangeSpace< FunctionSpace,GridPart,polOrder,Storage> >
    {
      typedef LagrangeParallelMatrixAdapter<MatrixImp> Type;
    };
    template< class MatrixImp,
              class FunctionSpace, class GridPart, int polOrder, template< class > class Storage>
    struct ISTLParallelMatrixAdapter< MatrixImp, DiscontinuousGalerkinSpace< FunctionSpace,GridPart,polOrder,Storage> >
    {
      typedef DGParallelMatrixAdapter<MatrixImp> Type ;
    };
    template< class MatrixImp,
              class FunctionSpace, class GridPart, int polOrder, template< class > class Storage>
    struct ISTLParallelMatrixAdapter< MatrixImp, LagrangeDiscontinuousGalerkinSpace< FunctionSpace,GridPart,polOrder,Storage> >
    {
      typedef DGParallelMatrixAdapter<MatrixImp> Type ;
    };
    template< class MatrixImp,
              class FunctionSpace, class GridPart, int polOrder, template< class > class Storage>
    struct ISTLParallelMatrixAdapter< MatrixImp, LegendreDiscontinuousGalerkinSpace< FunctionSpace,GridPart,polOrder,Storage> >
    {
      typedef DGParallelMatrixAdapter<MatrixImp> Type ;
    };
    template< class MatrixImp,
              class FunctionSpace, class GridPart, int polOrder, template< class > class Storage>
    struct ISTLParallelMatrixAdapter< MatrixImp, HierarchicLegendreDiscontinuousGalerkinSpace< FunctionSpace,GridPart,polOrder,Storage> >
    {
      typedef DGParallelMatrixAdapter<MatrixImp> Type ;
    };
    template< class MatrixImp,
              class FunctionSpace, class GridPart, int polOrder, template< class > class Storage>
    struct ISTLParallelMatrixAdapter< MatrixImp, PAdaptiveDGSpace< FunctionSpace,GridPart,polOrder,Storage> >
    {
      typedef DGParallelMatrixAdapter<MatrixImp> Type ;
    };

    template<class MatrixImp, class Space1, class Space2>
    struct ISTLParallelMatrixAdapter<MatrixImp, CombinedDiscreteFunctionSpace<Space1, Space2> >
    {
      typedef LagrangeParallelMatrixAdapter<MatrixImp> Type;
    };
    template< class MatrixImp, class ... DiscreteFunctionSpaces >
    struct ISTLParallelMatrixAdapter<MatrixImp, TupleDiscreteFunctionSpace< DiscreteFunctionSpaces ... > >
    {
      typedef LagrangeParallelMatrixAdapter<MatrixImp> Type;
    };


  } // end namespace Fem
} // end namespace Dune

#endif // #if HAVE_DUNE_ISTL

#endif // #ifndef DUNE_FEM_ISTLMATRIXADAPTER_HH



==> anc/xt-super/dune-fem/dune/fem/operator/matrix/preconditionerwrapper.hh <==
#ifndef DUNE_FEM_PRECONDITIONERWRAPPER_HH
#define DUNE_FEM_PRECONDITIONERWRAPPER_HH

#include <memory>
#include <dune/common/shared_ptr.hh>

// standard diagonal preconditioner
#include <dune/fem/solver/diagonalpreconditioner.hh>


#if HAVE_DUNE_ISTL
#include <dune/istl/operators.hh>
#include <dune/istl/preconditioners.hh>

#include <dune/istl/paamg/amg.hh>
#include <dune/istl/paamg/pinfo.hh>
#endif

namespace Dune
{

  namespace Fem
  {

#if HAVE_DUNE_ISTL
    template<class M, class X, class Y, int l=1>
    class FemSeqILU0 : public SeqILU0<M,X,Y,l>
    {
      typedef SeqILU0<M,X,Y,l>  BaseType ;
    public:
      typedef typename X::field_type field_type;
      FemSeqILU0 (const M& A, int iter, field_type w)
        : BaseType( A, w )
      {}
      FemSeqILU0 (const M& A, field_type w)
        : BaseType( A, w )
      {}
    };


    template< class MatrixObject, class X, class Y >
    class FemDiagonalPreconditioner : public Preconditioner<X,Y>
    {
    public:
      typedef typename MatrixObject :: ColumnDiscreteFunctionType DiscreteFunctionType ;
      // select preconditioner for assembled operators
      typedef DiagonalPreconditionerBase< DiscreteFunctionType, MatrixObject, true > PreconditionerType ;

    protected:
      PreconditionerType diagonalPrecon_;

    public:
      typedef typename X::field_type field_type;
      FemDiagonalPreconditioner( const MatrixObject& mObj )
        : diagonalPrecon_( mObj )
      {}

      //! \copydoc Preconditioner
      virtual void pre (X& x, Y& b) {}

      //! \copydoc Preconditioner
      virtual void apply (X& v, const Y& d)
      {
        diagonalPrecon_.applyToISTLBlockVector( d, v );
      }

      //! \copydoc Preconditioner
      virtual void post (X& x) {}
    };


    //! wrapper class to store perconditioner
    //! as the interface class does not have to category
    //! enum
    template<class MatrixImp>
    class PreconditionerWrapper
      : public Preconditioner<typename MatrixImp :: RowBlockVectorType,
                              typename MatrixImp :: ColBlockVectorType>
    {
      typedef MatrixImp MatrixType;
      typedef typename MatrixType :: RowBlockVectorType X;
      typedef typename MatrixType :: ColBlockVectorType Y;

      // use BCRSMatrix type because of specializations in dune-istl
      typedef typename MatrixType :: BaseType ISTLMatrixType ;

      typedef typename MatrixType :: CollectiveCommunictionType
        CollectiveCommunictionType;

      // matrix adapter for AMG
  //#if HAVE_MPI
  //    typedef Dune::OverlappingSchwarzOperator<
  //     ISTLMatrixType, X, Y, CollectiveCommunictionType> OperatorType ;
  //#else
      typedef MatrixAdapter< ISTLMatrixType, X, Y > OperatorType;
  //#endif
      mutable std::shared_ptr< OperatorType > op_;

      // auto pointer to preconditioning object
      typedef Preconditioner<X,Y> PreconditionerInterfaceType;
      mutable std::shared_ptr<PreconditionerInterfaceType> preconder_;

      // flag whether we have preconditioning, and if yes if it is AMG
      const int preEx_;

      template <class XImp, class YImp>
      struct Apply
      {
        inline static void apply(PreconditionerInterfaceType& preconder,
                                 XImp& v, const YImp& d)
        {
        }

        inline static void copy(XImp& v, const YImp& d)
        {
        }
     };

      template <class XImp>
      struct Apply<XImp,XImp>
      {

        inline static void apply(PreconditionerInterfaceType& preconder,
                                 XImp& v, const XImp& d)
        {
          preconder.apply( v ,d );
        }

        inline static void copy(X& v, const Y& d)
        {
          v = d;
        }
      };
    public:
      //! \brief The domain type of the preconditioner.
      typedef X domain_type;
      //! \brief The range type of the preconditioner.
      typedef Y range_type;
      //! \brief The field type of the preconditioner.
      typedef typename X::field_type field_type;

      enum {
        //! \brief The category the precondtioner is part of.
        category=SolverCategory::sequential };

      //! copy constructor
      PreconditionerWrapper (const PreconditionerWrapper& org)
        : op_( org.op_ )
        , preconder_(org.preconder_)
        , preEx_(org.preEx_)
      {
      }

      //! default constructor
      PreconditionerWrapper()
        : op_()
        , preconder_()
        , preEx_( 0 )
      {}

      //! create preconditioner of given type
      template <class PreconditionerType>
      PreconditionerWrapper(MatrixType & matrix,
                            int iter,
                            field_type relax,
                            const PreconditionerType* p )
        : op_()
        , preconder_( new PreconditionerType( matrix, iter, relax ) )
        , preEx_( 1 )
      {
      }


      //! create preconditioner with given preconditioner object
      //! owner ship is taken over here
      template <class PreconditionerType>
      PreconditionerWrapper(MatrixType & matrix,
                            PreconditionerType* p )
        : op_()
        , preconder_( p )
        , preEx_( 1 )
      {
      }

      //! create preconditioner of given type
      template <class PreconditionerType>
      PreconditionerWrapper(MatrixType & matrix,
                            int iter,
                            field_type relax,
                            const PreconditionerType* p ,
                            const CollectiveCommunictionType& comm )
  //#if HAVE_MPI
  //      : op_( new OperatorType( matrix, comm ) )
  //#else
        : op_( new OperatorType( matrix ) )
  //#endif
        , preconder_( createAMGPreconditioner(comm, iter, relax, p) )
        , preEx_( 2 )
      {
      }

      //! \copydoc Preconditioner
      virtual void pre (X& x, Y& b)
      {
        // all the sequentiel implemented Preconditioners do nothing in pre and post
        // apply preconditioner
        if( preEx_ > 1 )
        {
          //X tmp (x);
          preconder_->pre(x,b);
          //assert( std::abs( x.two_norm() - tmp.two_norm() ) < 1e-15);
        }
      }

      //! \copydoc Preconditioner
      virtual void apply (X& v, const Y& d)
      {
        if( preEx_ )
        {
          // apply preconditioner
          Apply<X,Y>::apply( *preconder_ , v, d );
        }
        else
        {
          Apply<X,Y>::copy( v, d );
        }
      }

      //! \copydoc Preconditioner
      virtual void post (X& x)
      {
        // all the implemented Preconditioners do nothing in pre and post
        // apply preconditioner
        if( preEx_ > 1 )
        {
          preconder_->post(x);
        }
      }

    protected:
      template <class Smoother>
      PreconditionerInterfaceType*
      createAMGPreconditioner(const CollectiveCommunictionType& comm,
                int iter, field_type relax, const Smoother* )
      {
        typedef typename Dune::FieldTraits< field_type>::real_type real_type;
        typedef typename std::conditional< std::is_convertible<field_type,real_type>::value, 
                         Dune::Amg::FirstDiagonal, Dune::Amg::RowSum >::type Norm;
        typedef Dune::Amg::CoarsenCriterion<
                Dune::Amg::UnSymmetricCriterion<ISTLMatrixType, Norm > > Criterion;

        typedef typename Dune::Amg::SmootherTraits<Smoother>::Arguments SmootherArgs;

        SmootherArgs smootherArgs;

        smootherArgs.iterations = iter;
        smootherArgs.relaxationFactor = relax ;

        int coarsenTarget=1200;
        Criterion criterion(15,coarsenTarget);
        criterion.setDefaultValuesIsotropic(2);
        criterion.setAlpha(.67);
        criterion.setBeta(1.0e-8);
        criterion.setMaxLevel(10);

        /*
        if( comm.size() > 1 )
        {
          typedef Dune::OwnerOverlapCopyCommunication<int> ParallelInformation;
          ParallelInformation pinfo(MPI_COMM_WORLD);
          typedef Dune::Amg::AMG<OperatorType, X, Smoother, ParallelInformation> AMG;
          return new AMG(*op_, criterion, smootherArgs, pinfo);
        }
        else
        */
        {
          // X == Y is needed for AMG
          typedef Dune::Amg::AMG<OperatorType, X, Smoother> AMG;
          return new AMG(*op_, criterion, smootherArgs);
          //return new AMG(*op_, criterion, smootherArgs, 1, 1, 1, false);
        }
      }
    };
#endif // end HAVE_DUNE_ISTL

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_PRECONDITIONERWRAPPER_HH


==> anc/xt-super/dune-fem/dune/fem/operator/matrix/spmatrix.cc <==
namespace Dune
{

  namespace Fem
  {

    /*****************************/
    /*  Constructor(s)           */
    /*****************************/
    template <class T>
    SparseRowMatrix<T>::SparseRowMatrix(double omega) : omega_(omega)
    {
      values_ = 0;
      col_ = 0;
      dim_[0] = 0;
      dim_[1] = 0;
      memSize_ = 0;
      nz_ = 0;
      nonZeros_ = 0;
      if (checkNonConstMethods) assert(checkConsistency());
    }

    template <class T>
    SparseRowMatrix<T>::SparseRowMatrix(int rows, int cols, int nz,
                                        const T& dummy, double omega)
            : omega_(omega)
    {
      // standard settings as above
      values_ = 0;
      col_ = 0;
      dim_[0] = 0;
      dim_[1] = 0;
      memSize_ = 0;
      nz_ = 0;
      nonZeros_ = 0;

      // resize and get storage
      reserve(rows,cols,nz,dummy);

      // fill with value
      clear();

      if (checkNonConstMethods) assert(checkConsistency());
    }

    template <class T>
    void SparseRowMatrix<T>::removeObj()
    {
      if (checkNonConstMethods) assert(checkConsistency());
      if(values_) delete [] values_;
      if(col_) delete [] col_;
      if(nonZeros_) delete [] nonZeros_;
      values_ = 0;
      col_ = 0;
      nonZeros_ = 0;
      if (checkNonConstMethods) assert(checkConsistency());
    }

    template <class T>
    SparseRowMatrix<T>::~SparseRowMatrix()
    {
      if (checkNonConstMethods) assert(checkConsistency());
      removeObj();
      if (checkNonConstMethods) assert(checkConsistency());
    }

    /***********************************/
    /*  Construct from storage vectors */
    /***********************************/
    template <class T>
    void SparseRowMatrix<T>::
    reserve(int rows, int cols, int nz,const T& dummy )
    {
    // if (checkNonConstMethods) assert(checkConsistency());
      if( (rows == dim_[0]) && (cols == dim_[1]) && (nz == nz_))
      {
        clear();
        return;
      }

      removeObj();

      values_ = new T [ rows*nz ];
      col_    = new int [ rows*nz ];
      nonZeros_ = new int [ rows ];

      assert( values_ );
      assert( col_ );
      assert( nonZeros_ );

      dim_[0] = rows;
      dim_[1] = cols;

      memSize_ = rows * nz;
      nz_ = nz;
      // add first col for offset
      nz_ += firstCol ;

      assert( dim_[0] > 0 );
      assert( dim_[1] > 0 );

      // make resize
      newValues_.resize( nz_ );

      // only reserve for indices
      newIndices_.reserve( nz_ );

      // set all values to default values
      clear();
      if (checkNonConstMethods) assert(checkConsistency());

    }

    // resize with rows = cols = newSize
    template <class T>
    void SparseRowMatrix<T>::resize (int newSize)
    {
      resize(newSize,newSize);
    }

    // resize matrix
    template <class T>
    void SparseRowMatrix<T>::resize (int newRow, int newCol, int newNz )
    {
      if(newRow != this->size(0) || newNz > nz_ )
      {
        if( newNz < 0 ) newNz = nz_;

        int newMemSize = newRow * newNz ;

        int memHalf = (int) memSize_/2;
        if((newMemSize > memSize_) || (newMemSize < memHalf))
        {
          T tmp = 0;
          T * oldValues = values_;       values_ = 0;
          int * oldCol  = col_;          col_ = 0;
          int * oldNonZeros = nonZeros_; nonZeros_ = 0;
          const int oldNz = nz_;
          const int copySize = std::min( dim_[0] , newRow );
          const int oldSize = dim_[0];

          // reserve new memory
          reserve(newRow,newCol,newNz,tmp);

          if( (oldSize > 0) && (oldNz > 0 ))
          {
            std::memset( col_ , -1 , newRow * newNz * sizeof(int));
            for( int row = 0; row < copySize; ++ row )
            {
              const int newLoc = row * newNz ;
              const int oldLoc = row * oldNz ;
              std::memcpy( values_ + newLoc , oldValues + oldLoc , oldNz * sizeof(T) );
              std::memcpy( col_ + newLoc    , oldCol + oldLoc   , oldNz * sizeof(int) );
            }
            std::memcpy(nonZeros_, oldNonZeros, copySize * sizeof(int) );
          }

          delete [] oldValues;
          delete [] oldCol;
          delete [] oldNonZeros;
        }
        else
        {
          assert(newRow > 0);
          dim_[0] = newRow;
          dim_[1] = newCol;
        }
      }

      assert( this->size(0)  == newRow );
      assert( this->size(1)  == newCol );
    }

    //template <class T>
    //SparseRowMatrix<T>::
    //SparseRowMatrix(int rows, int cols, int nz, const T& val)
    //{
    //  reserve(rows,cols,nz,val);
    //}

    template< class T >
    inline T SparseRowMatrix<T>::operator() ( const int row, const int col ) const
    {
      assert( row >= 0 );
      assert( (row < dim_[0]) ? 1 : (std::cout << row << " bigger " << dim_[0] <<"\n", 0));

      const int nonZ = nonZeros_[row];
      int thisCol = row*nz_;
      for (int i=firstCol; i<nonZ; ++i)
      {
        if(col_[thisCol] == col)
        {
          return values_[thisCol];
        }
        ++thisCol;
      }
      return 0;
    }

    template< class T >
    inline T SparseRowMatrix<T>
      ::operator() ( const unsigned int row, const unsigned int col ) const
    {
      return (*this)( int( row ), int( col ) );
    }

    template <class T>
    int SparseRowMatrix<T>::colIndex(int row, int col)
    {
      if (checkNonConstMethods) assert(checkConsistency());
      assert( row >= 0 );
      assert( row < dim_[0] );

      int i = 0;
      while ( i < nz_ && col_[row*nz_+i] < col && col_[row*nz_+i] != defaultCol )
        ++i;
      if (col_[row*nz_+i] == col)
        return i;  // column already in matrix
      else if ( col_[row*nz_+i] == defaultCol )
      { // add this column at end of this row
        ++nonZeros_[row];
        return i;
      }
      else
      {
        ++nonZeros_[row];
        // must shift this row to add col at the position i
        int j = nz_-1; // last column
        if (col_[row*nz_+j] != defaultCol)
        { // new space available - so resize
          resize( rows(), cols(), (2 * nz_) );
          j++;
        }
        for (;j>i;--j)
        {
          col_[row*nz_+j] = col_[row*nz_+j-1];
          values_[row*nz_+j] = values_[row*nz_+j-1];
        }
        col_[row*nz_+i] = col;
        values_[row*nz_+i] = 0;
        return i;
      }
    }

    template <class T>
    bool SparseRowMatrix<T>::find (int row, int col) const
    {
      int thisCol = 0;
      for(int i=firstCol; i<nz_; ++i)
      {
        thisCol = col_[row*nz_ +i];
        if(col == thisCol) return true;
        if(thisCol == defaultCol ) return false;
      }
      return false;
    }

    template <class T>
    void SparseRowMatrix<T>::clear()
    {
      T init = 0;
      for(int i=0; i<dim_[0]*nz_; ++i)
      {
        values_ [i] = init;
        col_[i] = defaultCol;
      }

      for(int i=0; i<dim_[0]; ++i)
      {
        nonZeros_[i] = 0;
      }

      if (checkNonConstMethods) assert(checkConsistency());
    }

    template <class T>
    void SparseRowMatrix<T>::clearRow(int row)
    {
      if (checkNonConstMethods) assert(checkConsistency());
      assert( nonZeros_ );
      assert( values_ );
      assert( col_ );

      nonZeros_[row] = firstCol;

      int col = row * nz_;
      for(int i=0; i<nz_; ++i)
      {
        values_ [col] = 0;
        col_[col] = defaultCol;
        ++col;
      }

      if (checkNonConstMethods) assert(checkConsistency());
    }

    template <class T>
    void SparseRowMatrix<T>::clearCol( int col )
    {
      if (checkNonConstMethods) assert(checkConsistency());
      assert( nonZeros_ );
      assert( values_ );
      assert( col_ );

      for(int i=0; i<dim_[0]; ++i)
        if((*this)(i,col)!= 0)
          set(i,col, 0);

      if (checkNonConstMethods) assert(checkConsistency());
    }

    template <class T>
    void SparseRowMatrix<T>::scaleRow(int row, const T& val )
    {
      assert( nonZeros_ );
      assert( values_ );
      assert( col_ );

      int col = row * nz_ ;
      for(int i=0; i<nz_ ; ++i, ++ col )
      {
        values_ [col] *= val ;
      }
    }

    template <class T>
    void SparseRowMatrix<T>::resort()
    {
      if (checkNonConstMethods) assert(checkConsistency());
      const int nRows = rows();
      for(int row=0; row<nRows; ++row)
      {
        resortRow(row);
      }
      if (checkNonConstMethods) assert(checkConsistency());
    }

    template <class T>
    void SparseRowMatrix<T>::resortRow(const int row)
    {
      if (checkNonConstMethods) assert(checkConsistency());
      newIndices_.resize(0);
      int thisCol = row * nz_;

      for(int col=0; col<nz_; ++col)
      {
        int realCol =  col_[ thisCol + col ] ;
        if( realCol > defaultCol )
        {
          newIndices_.push_back( realCol );
        }
      }

      // set number of non zeros for row
      const int nZero = newIndices_.size();

      // nonZeros should be already at right size
      assert( nonZeros_[row] == nZero );
      //nonZeros_[row] = nZero;
      //std::cout << "found nz = " << nZero << "\n";

      // make values cache efficient
      std::sort( newIndices_.begin(), newIndices_.end() );
      for(int col=0; col<nZero; ++col)
      {
        int val = col_[ thisCol + col ];
        T value = values_[ thisCol + col ];
        for(int j=0; j<nZero; ++j)
        {
          if( newIndices_[j] == val )
            newValues_[j] = value;
        }
      }

      for(int col=0; col<nZero; ++col)
      {
        values_[ thisCol ] = newValues_[col];
        col_[ thisCol ] = newIndices_[col];
        ++thisCol;
      }
      if (checkNonConstMethods) assert(checkConsistency());
    }

    template <class T>
    void SparseRowMatrix<T>::set(int row, int col, T val)
    {
      if (checkNonConstMethods) assert(checkConsistency());
      assert((col>=0) && (col <= dim_[1]));
      assert((row>=0) && (row <= dim_[0]));

      int whichCol = colIndex(row,col);
      assert( whichCol != defaultCol );

      {
        values_[row*nz_ + whichCol] = val;
        if (whichCol >= nonZeros_[row])
            nonZeros_[row]++;
        col_[row*nz_ + whichCol] = col;
      }
      if (checkNonConstMethods) assert(checkConsistency());
    }

    template <class T>
    void SparseRowMatrix<T>::add(int row, int col, T val)
    {
      if (checkNonConstMethods) assert(checkConsistency());
      int whichCol = colIndex(row,col);
      assert( whichCol != defaultCol );
      values_[row*nz_ + whichCol] += val;
      col_[row*nz_ + whichCol] = col;
      if (checkNonConstMethods) assert(checkConsistency());
    }

    template <class T>
    void SparseRowMatrix<T>::multScalar(int row, int col, T val)
    {
      if (checkNonConstMethods) assert(checkConsistency());
      int whichCol = colIndex(row,col);
      assert( whichCol != defaultCol );
      values_[row*nz_ + whichCol] *= val;
      col_[row*nz_ + whichCol] = col;
      if (checkNonConstMethods) assert(checkConsistency());
    }

    /***************************************/
    /*  Matrix-MV_Vector multiplication    */
    /***************************************/
    template <class T> template <class VECtype>
    void SparseRowMatrix<T>::mult(const VECtype *x, VECtype *ret) const
    {
      multOEM(x,ret);
    }

    template <class T> template <class VECtype>
    T SparseRowMatrix<T>::multOEMRow(const VECtype *x, const int row) const
    {
      T sum = 0;
      int thisCol = row*nz_ + firstCol ;
      const T * localValues = &values_[thisCol];
      const int nonZero = nonZeros_[row];
      for(int col = firstCol ; col<nonZero; ++col)
      {
        int realCol = col_[ thisCol ];
        assert( realCol > defaultCol );
        sum += localValues[col] * x[ realCol ];
        ++thisCol;
      }
      return sum;
    }

    template <class T> template <class VECtype>
    void SparseRowMatrix<T>::multOEM(const VECtype *x, VECtype *ret) const
    {
      for(int row=0; row<dim_[0]; ++row)
      {
        ret[row] = multOEMRow( x, row );
      }
      return;
    }

    template <class T> template <class VECtype>
    void SparseRowMatrix<T>::multOEMAdd(const VECtype *x, VECtype *ret) const
    {
      for(int row=0; row<dim_[0]; ++row)
      {
        ret[row] += multOEMRow( x, row );
      }
      return;
    }

    template <class T> template <class VECtype>
    void SparseRowMatrix<T>::multOEM_t(const VECtype *x, VECtype *ret) const
    {
      for(int col=0; col<dim_[1]; ++col)
      {
        ret[col] = 0.0;
      }

      for(int row=0; row<dim_[0]; ++row)
      {
        const int nonZero = nonZeros_[row];
        for(int col=0; col<nonZero; ++col)
        {
          int thisCol = row*nz_ + col;
          int realCol = col_[ thisCol ];
          assert( realCol > defaultCol );
          ret[realCol] += values_[thisCol] * x[ row ];
        }
      }
      return;
    }

    /***************************************/
    /*  Matrix-MV_Vector multiplication    */
    /***************************************/
    template <class T> template <class ArgDFType, class DestDFType>
    void SparseRowMatrix<T>::apply(const ArgDFType &f, DestDFType &ret) const
    {
      typedef typename DestDFType::DofIteratorType DofIteratorType;

      typedef typename ArgDFType :: ConstDofBlockPtrType ConstDofBlockPtrType;
      enum { blockSize = ArgDFType :: DiscreteFunctionSpaceType :: localBlockSize };

      //! we assume that the dimension of the functionspace of f is the same as
      //! the size of the matrix
      DofIteratorType ret_it = ret.dbegin();

      for(int row=0; row<dim_[0]; ++row)
      {
        (*ret_it) = 0.0;

        //! DofIteratorType schould be the same
        for(int col=firstCol; col<nz_; ++col)
        {
          const int thisCol = row*nz_ + col;
          const int realCol = col_[thisCol];

          if( realCol == defaultCol ) continue;

          const int blockNr = realCol / blockSize ;
          const int dofNr = realCol % blockSize ;
          ConstDofBlockPtrType fBlock = f.block( blockNr );
          (*ret_it) += values_[thisCol] * (*fBlock)[ dofNr ];
        }

        ++ret_it;
      }
      return;
    }

    // apply to tranpose matrix
    template <class T> template <class ArgDFType, class DestDFType>
    void SparseRowMatrix<T>::apply_t(const ArgDFType &f, DestDFType &ret) const
    {
      typedef typename ArgDFType::ConstDofIteratorType ConstDofIteratorType;

      typedef typename DestDFType :: DofBlockPtrType DofBlockPtrType;
      enum { blockSize = DestDFType :: DiscreteFunctionSpaceType :: localBlockSize };

      //! we assume that the dimension of the functionspace of f is the same as
      //! the size of the matrix
      ret.clear();

      ConstDofIteratorType f_it = f.dbegin();

      for(int row=0; row<dim_[0]; ++row)
      {
        //! DofIteratorType schould be the same
        for(int col=firstCol; col<nz_; ++col)
        {
          const int thisCol = row * nz_ + col;
          const int realCol = col_[thisCol];

          if( realCol == defaultCol ) continue;

          const int blockNr = realCol / blockSize ;
          const int dofNr = realCol % blockSize ;
          DofBlockPtrType retBlock = ret.block( blockNr );

          (*retBlock)[ dofNr ] += values_[thisCol] * (*f_it);
        }

        ++f_it ;
      }
      return;
    }

    template <class T>
    void SparseRowMatrix<T>::print(std::ostream& s, unsigned int offset) const
    {
      s.precision( 6 );
      for(int row=0; row<dim_[0]; ++row)
      {
        for(int col=0; col<dim_[1]; ++col)
        {
          double val = (*this)(row,col);
          if(std::abs( val ) > 1.e-15)
            s << row+offset << " " << col+offset << " " << val <<std::endl;
        }
      }
    }

    template <class T>
    void SparseRowMatrix<T>::printReal(std::ostream& s) const
    {
      for(int row=0; row<dim_[0]; row++)
      {
        for(int col=0; col<nz_; col++)
        {
          s << values_[row*nz_ + col] << " ";
        }
        s << "\n";
      }
      return;
    }

    template <class T>
    void SparseRowMatrix<T>::printColumns(std::ostream& s) const
    {
      for(int row=0; row<dim_[0]; row++)
      {
        for(int col=0; col<nz_; col++)
        {
          s << col_[row*nz_ + col] << " ";
        }
        s << "\n";
      }
      return;
    }

    template <class T>
    void SparseRowMatrix<T>::printNonZeros(std::ostream& s) const
    {
      for(int row=0; row<dim_[0]; row++)
      {
        s << nonZeros_[row] << " ";
      }
      s << "\n";
      return;
    }

    template <class T>
    bool SparseRowMatrix<T>::checkConsistency() const
    {
      // check, whether nonzeros per row indeed correspond to reasonable
      // column-entries

      bool consistent = true;

      // only perform check, if there is any data:
      if (nonZeros_ || values_ || col_)
      {
        for(int row=0; row<dim_[0]; row++)
        {
          if (nonZeros_[row]<0 || nonZeros_[row]> dim_[1])
          {
            std::cout << "error in consistency of row " << row <<
                ": NonZeros_[row] = "<< nonZeros_[row] <<
                " is not within reasonable range "
                      << " of dim = (" << dim_[0]<<","<< dim_[1]<< ")\n";
            consistent = false;
            return(consistent);
          }

          for (int fakeCol =0; fakeCol < nonZeros_[row]; fakeCol++)
            if ((realCol(row,fakeCol)<0) || (realCol(row,fakeCol)>=dim_[1]))
            {
              std::cout << "error in consistency of row " << row <<
                ": NonZeros_[row] = "<< nonZeros_[row] <<
                ", fakeCol = " << fakeCol << ", realCol(fakeCol) = "
                << realCol(row,fakeCol) << "\n" ;
              consistent = false;
              return(consistent);
            }
        }
        return(consistent);
      }

      //  std::cout << "consistent = " << consistent << "\n";

      assert(consistent);

      return(consistent);
    }

    template <class T>
    void SparseRowMatrix<T>::kroneckerKill(int row, int col)
    {
#ifndef NDEBUG
      if (checkNonConstMethods)
      {
        assert(checkConsistency());
      }
#endif
      unitRow(row);
      unitCol(col);
#ifndef NDEBUG
      if (checkNonConstMethods) assert(checkConsistency());
#endif
    }

    template <class T>
    void SparseRowMatrix<T>::unitRow(int row)
    {
      // only works for n x n matrices
      assert( dim_[ 0 ]  == dim_[ 1 ] );

      if (checkNonConstMethods) assert(checkConsistency());
      for(int i=1; i<nz_; i++)
      {
        values_[row*nz_ + i] = 0.0;
        col_[row*nz_ + i] = defaultCol;
      }
      values_[row*nz_] = 1.0;
      col_[row*nz_] = row;
      nonZeros_[row] = 1;

      if (checkNonConstMethods) assert(checkConsistency());
    }

    template <class T>
    void SparseRowMatrix<T>::unitCol(int col)
    {
      if (checkNonConstMethods) assert(checkConsistency());
      for(int i=0; i<dim_[0]; i++)
          if (i != col)
          {
            // only set 0 if nonzero column entry exists in current row
            if (this->operator()(i,col) != 0)
                set(i,col,0);
          }
          else set(col,col,1.0);
      if (checkNonConstMethods) assert(checkConsistency());
    }

    template <class T>
    void SparseRowMatrix<T>::checkSym()
    {
      if (checkNonConstMethods) assert(checkConsistency());
      double val;
      for(int i=0; i<this->size(0); i++)
      {
        for(int j=0; j<this->size(0); j++)
        {
          val = this->operator() (i,j);
          if(std::abs(val - this->operator() (j,i)) > 1E-10)
          {
            std::cout << val << " " << this->operator() (j,i) << " val \n";
          }
        }
      }
      if (checkNonConstMethods) assert(checkConsistency());
    }

    // diagonal conditioning
    template <class T> template <class DiscFuncType>
    void SparseRowMatrix<T>::getDiag(const ThisType & mass,
                                     const ThisType & B,
                                     DiscFuncType &diag) const
    {
      typedef typename DiscFuncType::DofIteratorType DofIteratorType;

      //! we assume that the dimension of the functionspace of f is the same as
      //! the size of the matrix
      DofIteratorType it = diag.dbegin();

      assert( this->size(0) == B.size(1) );
      assert( mass.size(0) == mass.size(1) );
      assert( mass.size(0) == this->size(1) );

      for(int row=0; row<this->size(0); ++row)
      {
        T sum = 0.0;
        int thisCol = row*nz_;
        const T * localValues = &values_[thisCol];
        const int nZeros = nonZeros_[row];
        for(int col=0; col<nZeros; ++col)
        {
          int realCol = col_[ thisCol ];
          assert( realCol != defaultCol );
          double diag = mass(realCol,realCol);
          sum += diag * localValues[col] * B(realCol,row);
          ++thisCol;
        }

        (*it) = sum;
        ++it;
      }
      return;
    }

    // diagonal conditioning
    template <class T> template <class DiscFuncType>
    void SparseRowMatrix<T>::getDiag(const ThisType & B,
                                     DiscFuncType &diag) const
    {
      typedef typename DiscFuncType::DofIteratorType DofIteratorType;

      //! we assume that the dimension of the functionspace of f is the same as
      //! the size of the matrix
      DofIteratorType it = diag.dbegin();

      assert( this->size(0) == B.size(1) );

      for(int row=0; row<this->size(0); row++)
      {
        T sum = 0.0;
        for(int col=0; col<nz_; ++col)
        {
          int thisCol = row*nz_ + col;
          int realCol = col_[ thisCol ];
          if ( realCol < 0 ) continue;
          sum += values_[ thisCol ] * B(realCol,row);
        }

        (*it) = sum;
        ++it;
      }
      return;
    }

    // diagonal conditioning
    template <class T> template <class DiscFuncType>
    void SparseRowMatrix<T>::getDiag(DiscFuncType &diag) const
    {
      typedef typename DiscFuncType::DofIteratorType DofIteratorType;

      //! we assume that the dimension of the functionspace of f is the same as
      //! the size of the matrix
      DofIteratorType it = diag.dbegin();

      for(int row=0; row<this->size(0); row++)
      {
        (*it) = (*this)(row,row);
        ++it;
      }
      return;
    }

    // add diagonal to given discrete function
    template <class T> template <class DiscFuncType>
    void SparseRowMatrix<T>::addDiag(DiscFuncType &diag) const
    {
      typedef typename DiscFuncType::DofIteratorType DofIteratorType;

      //! we assume that the dimension of the functionspace of f is the same as
      //! the size of the matrix
      DofIteratorType it = diag.dbegin();

      for(int row=0; row<this->size(0); row++)
      {
        (*it) += (*this)(row,row);
        ++it;
      }
      return;
    }

    template <class T>
    void SparseRowMatrix<T>::multiply(const SparseRowMatrix<T> & B,
        SparseRowMatrix<T> & res) const
    {
      //res.resize( B.size(0) );
      res.clear();
      //assert( res.numNonZeros() == B.numNonZeros() );

      //std::cout << res.numNonZeros() << "\n";
      for(int row=0; row<this->size(0); row++)
      {
        for(int col=0; col<B.size(1); col++)
        {
          T sum = 0;
          for(int k=0; k<B.size(0); k++)
          {
            sum += (*this)(row,k) * B(k,col);
          }

          if( std::abs(sum) > 0.0)
          {
            //std::cout << "add ("<<row<<","<<col<<")\n";
            res.add(row,col,sum);
          }
        }
      }

      //res.print(std::cout);
    }

    template <class T>
    void SparseRowMatrix<T>::add(const SparseRowMatrix<T> & B)
    {
      if (checkNonConstMethods) assert(checkConsistency());
      assert( this->size(0) == B.size(0) );
      assert( nz_ == B.nz_ );

      for(int i=0; i<dim_[0]*nz_; ++i)
      {
        assert( col_ [i] == B.col_ [i] );
        values_ [i] += B.values_[i];
      }
      if (checkNonConstMethods) assert(checkConsistency());
    }

    template <class T>
    void SparseRowMatrix<T>::scale(const T& factor)
    {
      if (checkNonConstMethods) assert(checkConsistency());
      for(int i=0; i<dim_[0]*nz_; ++i)
      {
        values_ [i] *= factor;
      }
      if (checkNonConstMethods) assert(checkConsistency());
    }

    template <class T>
    void SparseRowMatrix<T>::ssorPrecondition(const T* u, T* x) const
    {
      const double omega = omega_;

      // (D - omega E) x = x_old (=u)
      for(int row=0; row<dim_[0]; ++row)
      {
        double diag=1.0, dot=0.0;
        // get row stuff
        int thisCol = row*nz_ + firstCol ;
        const T * localValues = &values_[thisCol];
        const int nonZero = nonZeros_[row];
        for(int col = firstCol ; col<nonZero; ++col)
        {
          const int realCol = col_[ thisCol ];
          assert( realCol > defaultCol );

          if (realCol < row)
          {
            dot += localValues[col] * x[realCol];
          }
          else if (realCol == row)
          {
            diag = localValues[col];
            assert( std::abs(diag) > 0.0 );
          }
          ++thisCol;
        }

        x[row] = (u[row] - omega*dot) / diag;
      }

      // D^{-1} (D - omega F) x = x_old (=x)
      for(int row=dim_[0]-1; row>=0; --row)
      {
        double diag=1.0, dot=0.0;
        int thisCol = row*nz_ + firstCol ;
        const T * localValues = &values_[thisCol];
        const int nonZero = nonZeros_[row];
        for(int col = firstCol ; col<nonZero; ++col)
        {
          const int realCol = col_[ thisCol ];
          assert( realCol > defaultCol );

          if (realCol > row)
          {
            dot += localValues[col] * x[realCol];
          }
          else if (realCol == row)
          {
            diag = localValues[col];
            assert( std::abs(diag) > 0.0 );
          }
          ++thisCol;
        }
        x[row] -= omega * dot / diag;
      }
    }

    template <class T>
    void SparseRowMatrix<T>::solveUMF(const T* b, T* x)
    {
       DUNE_THROW(NotImplemented,"solveUMF is not implemented and will be removed!Please use directly Dune::Fem::UMFPACKOp.");
    }

    template <class T>
    void SparseRowMatrix<T>::solveUMFNonSymmetric(const T* b, T* x)
    {
      DUNE_THROW(NotImplemented,"solveUMFNonSymmetric is not implemented and will be removed!Please use directly Dune::Fem::UMFPACKOp.");
    }

  } // namespace Fem

} // namespace Dune


==> anc/xt-super/dune-fem/dune/fem/operator/matrix/spmatrix.hh <==
#ifndef DUNE_FEM_SPMATRIX_HH
#define DUNE_FEM_SPMATRIX_HH

//- system includes
#include <vector>
#include <set>
#include <algorithm>
#include <iostream>
#include <fstream>

//- local includes
#include <dune/fem/function/adaptivefunction/adaptivefunction.hh>
#include <dune/fem/misc/functor.hh>
#include <dune/fem/operator/common/localmatrix.hh>
#include <dune/fem/operator/common/localmatrixwrapper.hh>
#include <dune/fem/io/file/asciiparser.hh>
#include <dune/fem/io/parameter.hh>
#include <dune/fem/solver/oemsolver.hh>
#include <dune/fem/operator/common/operator.hh>
#include <dune/fem/operator/matrix/columnobject.hh>
#include <dune/fem/space/mapper/nonblockmapper.hh>
#include <dune/fem/storage/objectstack.hh>

namespace Dune
{

  namespace Fem
  {

    //! anonymous namespace, such that variable is only known within
    //! SparseRowMatrix and other classes located here
    namespace
    {
      //! If you have problems with this sparsematrix class, this might be due to
      //! inconsistencies produced in some methods.
      //! In this case, you should turn on the consistencycheck of all non-const
      //! methods by setting the following variable to 1 / 0 and by this locate the
      //! buggy member method. Default is 0 = Check Off
      const int checkNonConstMethods = 0;
    }

    //*****************************************************************
    //
    //  --SparseRowMatrix
    //
    //! Compressed row sparse matrix, where only the nonzeros of a row are
    //! keeped
    //! (except if you "set" a single element explicitly
    //! with the value 0, which is not forbidden and an element entry is
    //! created)
    //!
    //*****************************************************************

    template <class T>
    class SparseRowMatrix
    {
    public:
      typedef T Ttype;  //! remember the value type

      typedef SparseRowMatrix<T> ThisType;
      //! type of the base matrix (for consistency with ISTLMatrixObject)
      typedef ThisType MatrixBaseType;

      enum { defaultCol = -1 };
      enum { firstCol = defaultCol + 1 };

    protected:
      T* values_ ;      //! data values (nz_ * dim_[0] elements)
      int* col_;        //! row_ptr (dim_[0]+1 elements)
      int* nonZeros_;   //! row_ptr (dim_[0]+1 elements)
      int dim_[2];      //! dim_[0] x dim_[1] Matrix
      int nz_;          //! number of nonzeros per row

      int memSize_;
      bool sorted_;

      // temporary mem for resort
      std::vector<int> newIndices_;
      std::vector<T> newValues_;

      // omega for ssor preconditioning
      const double omega_;

    public:
      SparseRowMatrix(const SparseRowMatrix<T> &S) = delete;

      //! makes Matrix of zero length, omega is 1.1 by default
      SparseRowMatrix(double omega = 1.1);

      //! make matrix with 'rows' rows and 'cols' columns,
      //! maximum 'nz' non zero values in each row
      //! and intialize all values with 'val' and set omega_ to omega
      SparseRowMatrix(int rows, int cols, int nz, const T& val = 0,
                      double omega = 1.1);

      //! reserve memory for given rows, and number of non zeros,
      //! set all entries to value dummy.... What is the use of this value?
      //! only initializing with 0 makes sense, so this argument is renamed
      //! 'dummy', by the way, nothing is happening with this argument, so
      //! might be completely removed.
      void reserve(int rows, int cols, int nz, const T& dummy);

      //! resize keeping old values if possible, assuming rows == cols
      void resize ( int newSize );

      //! resize keeping old values if possible
      void resize ( int newRow, int newCol , int newNz = -1 );

      //! free memory for values_ and col_
      ~SparseRowMatrix();

    /*******************************/
    /*  Access and info functions  */
    /*******************************/
      //! length of array used to store matrix
      int numberOfValues () const { return dim_[0]*nz_; }
      //! matrix value taken from real array
      T&  val(int i)
      {
        assert( i >= 0 );
        assert( i < numberOfValues () );
        return values_[i];
      }

      //! return reference to value on given entry
      const T&  val(int i) const {
        assert( i >= 0 );
        assert( i < numberOfValues () );
        return values_[i];
      }

      //! return value and clear matrix entry
      T popValue (int i)
      {
        if (checkNonConstMethods) assert(checkConsistency());
        T v = val(i);
        values_[i] = 0;
        col_[i] = -1;
        if (checkNonConstMethods) assert(checkConsistency());
        return v;
      }

      //! return real column number for (row,localCol)
      int realCol (int row, int fakeCol) const
      {
        assert(fakeCol<dim_[1]);
        assert( row < dim_[0] );
        int pos = row*nz_ + fakeCol;
        return col_[pos];
      }

      //! return pair< value, column >, used by BlockMatrix
      std::pair < T , int > realValue(int row, int fakeCol)
      {
        assert( row < dim_[0] );
        assert( fakeCol < nz_ );
        int pos = row*nz_ + fakeCol;
        return realValue(pos);
      }

      //! return pair< value, column >, used by BlockMatrix
      std::pair < const T , int > realValue(int row, int fakeCol) const
      {
        assert( row < dim_[0] );
        assert( fakeCol < nz_ );
        int pos = row*nz_ + fakeCol;
        return realValue(pos);
      }

      //! return pair< value, column >, used by BlockMatrix
      std::pair < T , int > realValue(int index)
      {
        return std::pair< T, int > (values_[index], col_[index]);
      }

      //! return pair< value, column >, used by BlockMatrix
      std::pair < const T , int > realValue(int index) const
      {
        return std::pair< const T, int > (values_[index], col_[index]);
      }

      //! returns local col index for given global (row,col)
      int colIndex(int row, int col);

      //! returns true if entry (row,col) exists in matrix
      bool find (int row, int col) const;

      //! return number of rows = 0, cols = 1
      int dim(int i) const {return dim_[i];}
      //! return number of rows = 0, cols = 1
      int size(int i) const {return dim_[i];}

      //! return number of rows
      int rows() const {return dim_[0];}

      //! return number of columns
      int cols() const {return dim_[1];}

      //! return max number of non zeros
      int numNonZeros() const {return nz_;}

      //! return number of non zeros in row
      int numNonZeros(int i) const
      {
        assert( nonZeros_ );
        return nonZeros_[i];
      }

      //! return value of entry (row,col)
      T operator() ( const int row, const int col ) const;
      T operator() ( const unsigned int row, const unsigned int col ) const;
      T operator() ( const long unsigned int row, const long unsigned int col ) const
      {
        return this->operator()((unsigned int)(row), (unsigned int)(col) );
      }

      //! set entry to value
      //! note, that every entry is performed into the matrix!
      //! also setting of value 0 will result in an entry. So these
      //! calls should be ommited on a higher level
      void set(int row, int col, T val);

      //! set all entries in row to zero
      void clearRow (int row);

      //! ser all entris in column col to zero
      void clearCol ( int col );

      //! set all entries in row to zero
      void scaleRow (int row, const T& val );

      //! set all matrix entries to zero, no other value makes sense for
      //! sparse matrix
      void clear();

      //! add value to row,col entry
      void add(int row, int col, T val);

      //! muliply with scalar value
      void multScalar(int row, int col, T val);

      //! make unitRow(row) and unitCol(col)
      void kroneckerKill(int row, int col);

      //! same as apply A * x = ret
      template <class VECtype>
      void mult(const VECtype *x, VECtype * ret) const;

      //! same as apply A * x = ret, used by OEM-Solvers
      template <class VECtype>
      T multOEMRow (const VECtype *x , const int row ) const;

      //! same as apply A * x = ret, used by OEM-Solvers
      template <class VECtype>
      void multOEM(const VECtype *x, VECtype * ret) const;

      //! calculates ret += A * x
      template <class VECtype>
      void multOEMAdd(const VECtype *x, VECtype * ret) const;

      //! same as apply A^T * x = ret, used by OEM-Solvers
      template <class VECtype>
      void multOEM_t(const VECtype *x, VECtype * ret) const;

      //! A(f) = ret, same as mult
      template <class DiscFType, class DiscFuncType>
      void apply(const DiscFType &f, DiscFuncType &ret) const;

      //! A^T(f) = ret
      template <class ArgDFType, class DestDFType>
      void apply_t(const ArgDFType& f, DestDFType &ret) const;

      //! A(f) = ret
      template <class DiscFuncType>
      void operator () (const DiscFuncType &f, DiscFuncType &ret) const
      {
        apply(f,ret);
      }

      //! return diagonal of (this * A * B)
      template <class DiscFuncType>
      void getDiag(const ThisType&A, const ThisType &B, DiscFuncType &rhs) const;

      //! return diagonal of (this * A)
      template <class DiscFuncType>
      void getDiag(const ThisType &A, DiscFuncType &rhs) const;

      //! return diagonal entries of this matrix
      template <class DiscFuncType>
      void getDiag(DiscFuncType &rhs) const;

      //! add diagonal to given DiscreteFunction
      template <class DiscFuncType>
      void addDiag(DiscFuncType &rhs) const;

      //! print matrix
      void print (std::ostream& s, unsigned int offset=0) const;

      //! print values
      void printReal (std::ostream& s) const;

      //! print columns
      void printColumns(std::ostream& s) const;

      //! print row-wise stored number of nonzeros
      //! No counting is performed, but the member variable nonZeros_[]
      //! is reported. So here inconsistencies can occur to the true
      //! nonzero entries in the matrix.
      void printNonZeros(std::ostream& s) const;

      //! check consistency, i.e. whether number of stored nonzeros
      //! corresponds to the counters in nonZeros[] and check, whether all
      //! columns within this range have reasonable values
      //! true == consistent
      //! false == non consistent
      //! an assert(checkConsistency()) can be called at entry and exit of
      //! non-const sparsematrix operations for ensuring maintaining of
      //! consistence. This can be made conditional by the member variable
      //! checkNonConstMethods
      bool checkConsistency() const;

      //! make row a row with 1 on diagonal and all other entries 0
      void unitRow(int row);

      //! make column a column with 1 on diagonal and all other entries 0
      void unitCol(int col);

      //! check symetry
      void checkSym ();

      // res = this * B
      void multiply(const ThisType & B, ThisType & res) const;

      //! multiply this matrix with scalar
      void scale(const T& factor);

      //! add other matrix to this matrix
      void add(const ThisType & B );

      //! resort to have ascending column numbering
      void resort();

      //! resort row to have ascending column numbering
      void resortRow(const int row);

      //! SSOR preconditioning
      void ssorPrecondition (const T*, T*) const;

      //! returns true if preconditioing is called before matrix multiply
      bool rightPrecondition() const { return true; }

      //! apply preconditioning, calls ssorPreconditioning at the moment
      void precondition (const T*u , T*x) const {  ssorPrecondition(u,x); }

      void DUNE_DEPRECATED_MSG("Use directly Dune::Fem::UMFPACKOp instead of solveUMF") solveUMF(const T* b, T* x);
      void DUNE_DEPRECATED_MSG("Use directly Dune::Fem::UMFPACKOp instead of solveUMFNonSymmetric") solveUMFNonSymmetric(const T* b, T* x);

    private:
      //! delete memory
      void removeObj();
    };


    // SparseRowMatrixObject
    // ---------------------
    template <class DomainSpace, class RangeSpace,
              class Matrix = SparseRowMatrix< typename DomainSpace :: RangeFieldType > >
    class SparseRowMatrixObject;

    template <class RowSpaceImp, class ColSpaceImp = RowSpaceImp>
    struct SparseRowMatrixTraits
    {
      typedef RowSpaceImp RowSpaceType;
      typedef ColSpaceImp ColumnSpaceType;
      typedef SparseRowMatrixTraits<RowSpaceType,ColumnSpaceType> ThisType;
      typedef SparseRowMatrixObject<RowSpaceType,ColumnSpaceType> MatrixObjectType;

      typedef RowSpaceImp  RangeSpaceType;
      typedef ColSpaceImp  DomainSpaceType;

    };

    template< class DomainSpace, class RangeSpace, class Matrix >
    class SparseRowMatrixObject
    : public Fem :: OEMMatrix
    {
    public:
      typedef DomainSpace DomainSpaceType;
      typedef RangeSpace RangeSpaceType;

      /*******************************************************************
      *   Rows belong to the DomainSpace and Columns to the RangeSpace   *
      *******************************************************************/
      typedef typename DomainSpaceType :: EntityType  DomainEntityType ;
      typedef typename RangeSpaceType  :: EntityType  RangeEntityType ;
      typedef typename DomainSpaceType :: EntityType  ColumnEntityType ;
      typedef typename RangeSpaceType  :: EntityType  RowEntityType ;

      typedef typename DomainSpaceType :: BlockMapperType DomainBlockMapperType ;
      typedef NonBlockMapper< DomainBlockMapperType,
                              DomainSpaceType :: localBlockSize > DomainMapperType;
      typedef typename RangeSpaceType :: BlockMapperType RangeBlockMapperType ;
      typedef NonBlockMapper< RangeBlockMapperType,
                              RangeSpaceType :: localBlockSize > RangeMapperType;

      typedef Matrix  MatrixType ;
    private:
      typedef SparseRowMatrixObject< DomainSpaceType, RangeSpaceType, MatrixType > ThisType;

    protected:
      typedef typename DomainSpaceType :: GridType GridType;


      template< class MatrixObject >
      struct LocalMatrixTraits;

      template< class MatrixObject >
      class LocalMatrix;

    public:
      typedef MatrixType PreconditionMatrixType;

      //! type of local matrix
      typedef LocalMatrix<ThisType> ObjectType;
      typedef ThisType LocalMatrixFactoryType;
      typedef Fem :: ObjectStack< LocalMatrixFactoryType > LocalMatrixStackType;
      //! type of local matrix
      typedef LocalMatrixWrapper< LocalMatrixStackType > LocalMatrixType;

      typedef ColumnObject< ThisType > LocalColumnObjectType;

    protected:
      const DomainSpaceType &domainSpace_;
      const RangeSpaceType &rangeSpace_;

      DomainMapperType domainMapper_ ;
      RangeMapperType  rangeMapper_ ;

      int sequence_;

      mutable MatrixType matrix_;
      bool preconditioning_;

      mutable LocalMatrixStackType localMatrixStack_;

    public:
      //! setup matrix handler
      inline SparseRowMatrixObject( const DomainSpaceType &domainSpace,
                                    const RangeSpaceType &rangeSpace,
                                    const std::string &paramfile = "" )
      : domainSpace_( domainSpace ),
        rangeSpace_( rangeSpace ),
        domainMapper_( domainSpace_.blockMapper() ),
        rangeMapper_( rangeSpace_.blockMapper() ),
        sequence_( -1 ),
        matrix_(),
        preconditioning_( false ),
        localMatrixStack_( *this )
      {
        int precon = 0;
        if( paramfile != "" )
        {
          readParameter( paramfile, "Preconditioning", precon );
        }
        else
        {
          precon = Parameter :: getValue("Preconditioning", precon );
        }
        preconditioning_ = (precon > 0) ? true : false;
      }

      //! return domain space (i.e. space that builds the rows)
      const DomainSpaceType& domainSpace() const { return domainSpace_; }

      //! return range space (i.e. space that builds the columns)
      const RangeSpaceType& rangeSpace() const { return rangeSpace_; }

      //! return reference to stability matrix
      inline MatrixType &matrix () const
      {
        return matrix_;
      }

      //! interface method from LocalMatrixFactory
      inline ObjectType *newObject () const
      {
        return new ObjectType( *this, domainSpace_, rangeSpace_, domainMapper_, rangeMapper_ );
      }

      //! return local matrix
      inline LocalMatrixType localMatrix( const DomainEntityType &domainEntity,
                                          const RangeEntityType &rangeEntity ) const
      {
        /*******************************************************************
        *   Rows belong to the DomainSpace and Columns to the RangeSpace   *
        *******************************************************************/
        return LocalMatrixType( localMatrixStack_, domainEntity, rangeEntity );
      }

      LocalColumnObjectType localColumn( const DomainEntityType &domainEntity ) const
      {
        return LocalColumnObjectType ( *this, domainEntity );
      }

      //! resize all matrices and clear them
      inline void clear ()
      {
        matrix_.clear();
      }

      //! return true if precoditioning matrix is provided
      bool hasPreconditionMatrix () const
      {
        return preconditioning_;
      }

      //! return reference to preconditioner
      const PreconditionMatrixType &preconditionMatrix () const
      {
        return matrix_;
      }

      //! reserve memory for assemble based on the provided stencil
      template <class Stencil>
      inline void reserve(const Stencil &stencil, bool verbose = false )
      {
        if( sequence_ != domainSpace_.sequence() )
        {
#ifndef DUNE_FEM_DONT_CHECKITERATORS_OF_SPACE
          // if empty grid do nothing (can appear in parallel runs)
          if( (domainSpace_.begin() != domainSpace_.end())
              && (rangeSpace_.begin() != rangeSpace_.end()) )
#endif
          {

            if( verbose )
            {
              const int rowMaxNumbers = rangeMapper_.maxNumDofs();
              const int colMaxNumbers = domainMapper_.maxNumDofs();

              std::cout << "Reserve Matrix with (" << rangeSpace_.size() << "," << domainSpace_.size()<< ")\n";
              std::cout << "Max number of base functions = (" << rowMaxNumbers << "," << colMaxNumbers << ")\n";
            }

            // upper estimate for number of non-zeros
            const static size_t domainLocalBlockSize = DomainSpaceType::localBlockSize;
            const int nonZeros = std::max( (int)(stencil.maxNonZerosEstimate()*domainLocalBlockSize),
                                           matrix_.numNonZeros() );
            matrix_.reserve( rangeSpace_.size(), domainSpace_.size(), nonZeros, 0.0 );
          }
          sequence_ = domainSpace_.sequence();
        }
      }

      template< class DomainFunction, class RangeFunction >
      void DUNE_DEPRECATED_MSG("Use directly Dune::Fem::UMFPACKOp instead of solveUMF")
      solveUMF( const DomainFunction &arg, RangeFunction &dest ) const
      {
         matrix_.solveUMF( arg.leakPointer(), dest.leakPointer() );
      }

      template< class DomainFunction, class RangeFunction >
      void DUNE_DEPRECATED_MSG("Use directly Dune::Fem::UMFPACKOp instead of solveUMFNonSymmetric")
      solveUMFNonSymmetric( const DomainFunction &arg, RangeFunction &dest ) const
      {
        matrix_.solveUMFNonSymmetric( arg.leakPointer(), dest.leakPointer() );
      }

      //! apply matrix to discrete function
      template< class DomainFunction, class RangeFunction >
      void apply ( const DomainFunction &arg, RangeFunction &dest ) const
      {
        // do matrix vector multiplication
        matrix_.apply( arg, dest );

        // communicate data
        dest.communicate();
      }

      //! apply matrix to discrete function
      void apply ( const AdaptiveDiscreteFunction< DomainSpaceType > &arg,
                   AdaptiveDiscreteFunction< RangeSpaceType> &dest ) const
      {
        // do matrix vector multiplication
        matrix_.multOEM( arg.leakPointer(), dest.leakPointer() );

        // communicate data
        dest.communicate();
      }

      //! apply transposed matrix to discrete function
      template< class DomainFunction, class RangeFunction >
      void apply_t ( const RangeFunction &arg, DomainFunction &dest ) const
      {
        // do matrix vector multiplication
        matrix_.apply_t( arg, dest );

        // communicate data
        dest.communicate();
      }

      //! apply transposed matrix to discrete function
      void apply_t ( const AdaptiveDiscreteFunction< RangeSpaceType > &arg,
                     AdaptiveDiscreteFunction< DomainSpaceType> &dest ) const
      {
        // do matrix vector multiplication
        matrix_.multOEM_t( arg.leakPointer(), dest.leakPointer() );

        // communicate data
        dest.communicate();
      }


      //! mult method of matrix object used by oem solver
      double ddotOEM( const double *v, const double *w ) const
      {
        typedef AdaptiveDiscreteFunction< DomainSpaceType > DomainFunctionType;
        DomainFunctionType V( "ddot V", domainSpace_, v );
        DomainFunctionType W( "ddot W", domainSpace_, w );
        return V.scalarProductDofs( W );
      }

      //! mult method of matrix object used by oem solver
      void multOEM( const double *arg, double *dest ) const
      {
        typedef AdaptiveDiscreteFunction< DomainSpaceType > DomainFunctionType;
        typedef AdaptiveDiscreteFunction< RangeSpaceType > RangeFunctionType;

        DomainFunctionType farg( "multOEM arg", domainSpace_, arg );
        RangeFunctionType fdest( "multOEM dest", rangeSpace_, dest );
        apply( farg, fdest );
      }

      //! resort row numbering in matrix to have ascending numbering
      void resort()
      {
        matrix_.resort();
      }

      void createPreconditionMatrix()
      {
      }

      //! extract diagonal entries from matrix into discrete function
      template < class DiscreteFunctionType >
      void extractDiagonal( DiscreteFunctionType& diag ) const
      {
        // this only works for matrices with same number of rows,cols
        assert( matrix_.rows() == matrix_.cols() );
        typedef typename DiscreteFunctionType :: DofIteratorType DofIteratorType ;
        const DofIteratorType dofEnd = diag.dend();
        unsigned int row = 0;
        for( DofIteratorType dofIt = diag.dbegin();
             dofIt != dofEnd; ++ dofIt, ++row )
        {
          assert( row < ( unsigned int )matrix_.rows() );
          (*dofIt) = matrix_( row, row );
        }
      }

      /** \brief delete all row belonging to a hanging node and rebuild them */
      template <class HangingNodesType>
      void changeHangingNodes(const HangingNodesType& hangingNodes)
      {
        {
          typedef typename HangingNodesType :: IteratorType IteratorType;
          const IteratorType end = hangingNodes.end();
          for( IteratorType it = hangingNodes.begin(); it != end; ++it)
          {
            insertHangingRow( hangingNodes, (*it).first , (*it).second );
          }
        }

        /*
        {
          typedef typename HangingNodesType :: SlaveNodesType SlaveNodesType;
          typedef typename SlaveNodesType :: const_iterator iterator;
          iterator end =  hangingNodes.slaveNodes().end();
          for( iterator it =  hangingNodes.slaveNodes().begin();
               it != end; ++it )
          {
            matrix().unitRow( *it );
            matrix().set( *it, *it, 0.0 );
          }
        }
        */
      }
  protected:
      /** \brief insert row to be a row for a hanging node */
      template <class HangingNodesType, class ColumnVectorType>
      void insertHangingRow( const HangingNodesType& hangingNodes,
                             const int row, const ColumnVectorType& colVec)
      {
        const size_t cols = colVec.size();

        // distribute row to associated rows
        const int nonZeros = matrix().numNonZeros( row );
        for( int c = 0; c < nonZeros; ++c)
        {
          std::pair< double, int > val =  matrix().realValue( row, c );
          for( size_t j = 0; j < cols; ++ j)
          {
            const double value = colVec[j].second * val.first;
            assert( ! hangingNodes.isHangingNode( colVec[j].first ) );
            matrix().add( colVec[j].first , val.second, value );
          }
        }

        // replace hanging row
        matrix().unitRow( row );
        for( size_t j = 0; j < cols; ++ j)
        {
          matrix().add( row, colVec[j].first , -colVec[j].second );
        }
      }
    };



    template< class DomainSpace, class RangeSpace, class Matrix >
    template< class MatrixObject >
    struct SparseRowMatrixObject< DomainSpace, RangeSpace, Matrix >::LocalMatrixTraits
    {
      typedef DomainSpace DomainSpaceType;
      typedef RangeSpace RangeSpaceType;

      typedef SparseRowMatrixObject< DomainSpaceType, RangeSpaceType, Matrix >
        SparseRowMatrixObjectType;

      typedef typename SparseRowMatrixObjectType :: template LocalMatrix< MatrixObject > LocalMatrixType;

      typedef typename RangeSpaceType :: RangeFieldType RangeFieldType;
      typedef RangeFieldType LittleBlockType;

      typedef typename SparseRowMatrixObjectType::DomainMapperType  DomainMapperType;
      typedef typename SparseRowMatrixObjectType::RangeMapperType   RangeMapperType;
    };



    //! LocalMatrix
    template< class DomainSpace, class RangeSpace, class Matrix >
    template< class MatrixObject >
    class SparseRowMatrixObject< DomainSpace, RangeSpace, Matrix > :: LocalMatrix
    : public LocalMatrixDefault< LocalMatrixTraits< MatrixObject > >
    {
    public:
      //! type of matrix object
      typedef MatrixObject MatrixObjectType;

      //! type of the traits
      typedef LocalMatrixTraits< MatrixObjectType > Traits;

    private:
      typedef LocalMatrixDefault< Traits > BaseType;

    public:
      //! type of matrix
      typedef typename MatrixObjectType :: MatrixType MatrixType;

      //! type of entries of little blocks
      typedef typename Traits :: RangeFieldType RangeFieldType;

      //! type of the DoFs
      typedef RangeFieldType DofType;

      //! type of little blocks
      typedef typename Traits :: LittleBlockType LittleBlockType;

      //! type of nonblocked domain mapper
      typedef typename Traits :: DomainMapperType DomainMapperType;
      //! type of nonblocked domain mapper
      typedef typename Traits :: RangeMapperType RangeMapperType;

    protected:
      MatrixType &matrix_;
      const DomainMapperType& domainMapper_;
      const RangeMapperType&  rangeMapper_;

      typedef std :: vector< typename RangeMapperType :: SizeType > RowIndicesType ;
      //! global index in the DomainSpace
      RowIndicesType rowIndices_;

      typedef std :: vector< typename DomainMapperType :: SizeType > ColumnIndicesType ;
      //! global index in the RangeSpace
      ColumnIndicesType columnIndices_;

      using BaseType :: domainSpace_;
      using BaseType :: rangeSpace_;

    public:
      //! constructor taking entity and spaces for using mapToGlobal
      //! class RowSpaceType, class ColSpaceType>
      inline LocalMatrix( const MatrixObjectType &matrixObject,
                          const DomainSpaceType &domainSpace,
                          const RangeSpaceType &rangeSpace,
                          const DomainMapperType& domainMapper,
                          const RangeMapperType& rangeMapper )
      : BaseType( domainSpace, rangeSpace),
        matrix_( matrixObject.matrix() ),
        domainMapper_( domainMapper ),
        rangeMapper_( rangeMapper )
      {
      }

      LocalMatrix( const LocalMatrix & ) = delete;

      void init( const DomainEntityType &domainEntity, const RangeEntityType &rangeEntity )
      {
        /*******************************************************************
        *   Rows belong to the DomainSpace and Columns to the RangeSpace   *
        *******************************************************************/

        // initialize base functions sets
        BaseType::init( domainEntity, rangeEntity );

        // rows are determined by the range space
        rowIndices_.resize( rangeMapper_.numDofs( rangeEntity ) );
        rangeMapper_.mapEach( rangeEntity, AssignFunctor< RowIndicesType >( rowIndices_ ) );

        // columns are determind by the domain space
        columnIndices_.resize( domainMapper_.numDofs( domainEntity ) );
        domainMapper_.mapEach( domainEntity, AssignFunctor< ColumnIndicesType >( columnIndices_ ) );
      }

      //! return number of rows
      int rows () const
      {
        return rowIndices_.size();
      }

      //! return number of columns
      int columns () const
      {
        return columnIndices_.size();
      }

      //! add value to matrix entry
      void add( int localRow, int localCol, const DofType value )
      {
        assert( value == value );
        assert( (localRow >= 0) && (localRow < rows()) );
        assert( (localCol >= 0) && (localCol < columns()) );

        matrix_.add( rowIndices_[ localRow ], columnIndices_[ localCol ], value );
      }

      //! get matrix entry
      DofType get( int localRow, int localCol ) const
      {
        assert( (localRow >= 0) && (localRow < rows()) );
        assert( (localCol >= 0) && (localCol < columns()) );

        return matrix_( rowIndices_[ localRow ], columnIndices_[ localCol ] );
      }

      //! set matrix entry to value
      void set( int localRow, int localCol, const DofType value )
      {
        assert( (localRow >= 0) && (localRow < rows()) );
        assert( (localCol >= 0) && (localCol < columns()) );

        matrix_.set( rowIndices_[ localRow ], columnIndices_[ localCol ], value );
      }

      //! set matrix row to zero except diagonla entry
      void unitRow( const int localRow )
      {
        assert( (localRow >= 0) && (localRow < rows()) );
        matrix_.unitRow( rowIndices_[ localRow ] );
      }

      //! set matrix row to zero
      void clearRow( const int localRow )
      {
        assert( (localRow >= 0) && (localRow < rows()) );
        matrix_.clearRow( rowIndices_[localRow]);
      }

      //! set matrix column to zero
      void clearCol ( const int localCol )
      {
        assert( (localCol >= 0) && (localCol < columns()) );
        matrix_.clearCol( columnIndices_[localCol] );
      }

      //! clear all entries belonging to local matrix
      void clear ()
      {
        const int row = rows();
        for( int i = 0; i < row; ++i )
          matrix_.clearRow( rowIndices_[ i ] );
      }

      //! scale local matrix with a certain value
      void scale ( const DofType& value )
      {
        const int row = rows();
        for( int i = 0; i < row; ++i )
          matrix_.scaleRow( rowIndices_[ i ] , value );
      }

      //! resort all global rows of matrix to have ascending numbering
      void resort ()
      {
        const int row = rows();
        for( int i = 0; i < row; ++i )
          matrix_.resortRow( rowIndices_[ i ] );
      }
    };

  } // namespace Fem

} // namespace Dune

#include "spmatrix.cc"

#endif // #ifndef DUNE_FEM_SPMATRIX_HH


==> anc/xt-super/dune-fem/dune/fem/operator/projection/CMakeLists.txt <==
dune_install(hdivprojection.hh l2projection.hh dgl2projection.hh 
             vtxprojection.hh)


==> anc/xt-super/dune-fem/dune/fem/operator/projection/Makefile.am <==
projectiondir =  $(includedir)/dune/fem/operator/projection
projection_HEADERS = hdivprojection.hh l2projection.hh dgl2projection.hh vtxprojection.hh

SUBDIRS = local

include $(top_srcdir)/am/global-rules



==> anc/xt-super/dune-fem/dune/fem/operator/projection/dgl2projection.hh <==
#ifndef DUNE_FEM_DGL2PROJECTION_HH
#define DUNE_FEM_DGL2PROJECTION_HH

#include <dune/fem/quadrature/cachingquadrature.hh>
#include <dune/fem/operator/common/operator.hh>
#include <dune/fem/function/common/discretefunction.hh>
#include <dune/fem/function/common/gridfunctionadapter.hh>
#include <dune/fem/operator/1order/localmassmatrix.hh>

namespace Dune
{

  namespace Fem
  {

    // DGL2ProjectionImpl
    // ------------------

    // implementation of L2 projection for discontinuous spaces
    class DGL2ProjectionImpl
    {
      template <int dummy, bool hasLocalFunction>
      struct ProjectChooser
      {
        template <class FunctionImp, class FunctionSpace>
        class FunctionAdapter
        {
          const FunctionImp& function_;
        public:
          typedef FunctionSpace FunctionSpaceType;
          typedef typename FunctionSpaceType :: RangeType RangeType;
          typedef typename FunctionSpaceType :: DomainType DomainType;
          FunctionAdapter(const FunctionImp& f) : function_(f) {}

          void evaluate(const DomainType& local,
                        RangeType& ret) const
          {
            function_.evaluate( local , ret );
          }
        };

        template <class FunctionImp, class DiscreteFunctionImp>
        static void project(const FunctionImp& f,
                            DiscreteFunctionImp& discFunc,
                            const int polOrd)
        {
          // some typedefs
          typedef typename DiscreteFunctionImp :: DiscreteFunctionSpaceType DiscreteFunctionSpaceType;
          typedef typename DiscreteFunctionSpaceType :: GridPartType GridPartType;
          typedef FunctionAdapter<FunctionImp, typename  DiscreteFunctionSpaceType :: FunctionSpaceType> FunctionAdapterType;
          // create function adapter in case of incorrect implementation
          FunctionAdapterType af( f );
          // create discrete function adapter
          GridFunctionAdapter< FunctionAdapterType, GridPartType> adapter(
              "DGL2projection::adapter" , f , discFunc.space().gridPart());
          DGL2ProjectionImpl::projectFunction(adapter, discFunc, polOrd);
        }
      };

      template <int dummy>
      struct ProjectChooser<dummy,true>
      {
        template <class FunctionImp, class DiscreteFunctionImp>
        static void project(const FunctionImp& f,
                            DiscreteFunctionImp& discFunc,
                            const int polOrd )
        {
          DGL2ProjectionImpl::projectFunction(f, discFunc, polOrd);
        }
      };

    public:
      /** /brief project function onto discrete discontinuous galerkin space
       *
       * \param f  function that is going to be projected
       * \param discFunc discrete function storing the result
       * \param quadOrd order of quadrature used (defaults to 2 * space.order())
       * \param communicate  restore integrity of data (defaults to true)
       */
      template <class FunctionImp, class DiscreteFunctionImp>
      static void project(const FunctionImp& f, DiscreteFunctionImp& discFunc,
                          const int quadOrd = -1, const bool communicate = true )
      {
        ProjectChooser<0, Conversion<FunctionImp, HasLocalFunction> ::exists > :: project(f,discFunc,quadOrd);

        // do communication in parallel cases
        if( communicate )
          discFunc.communicate();
      }

      //! project function to discrete space
      //- make interface equal to LagrangeInterpolation
      template <class FunctionImp, class DiscreteFunctionImp>
      static void apply(const FunctionImp& f, DiscreteFunctionImp& discFunc )
      {
        project( f, discFunc );
      }

    protected:
      template <class FunctionImp, class DiscreteFunctionImp>
      static void projectFunction(const FunctionImp& func,
                                  DiscreteFunctionImp& discFunc,
                                  int polOrd = -1)
      {
        typedef typename DiscreteFunctionImp::DiscreteFunctionSpaceType DiscreteFunctionSpaceType;
        typedef typename DiscreteFunctionImp::LocalFunctionType LocalFuncType;
        typedef typename DiscreteFunctionSpaceType::GridPartType GridPartType;

        typedef typename FunctionImp::LocalFunctionType LocalFType;

        const DiscreteFunctionSpaceType& space =  discFunc.space();

        // type of quadrature
        typedef CachingQuadrature<GridPartType,0> QuadratureType;
        // type of local mass matrix
        typedef LocalMassMatrix< DiscreteFunctionSpaceType, QuadratureType > LocalMassMatrixType;

        const int quadOrd = (polOrd == -1) ? (2 * space.order()) : polOrd;

        // create local mass matrix object
        LocalMassMatrixType massMatrix( space, quadOrd );

        // clear destination
        discFunc.clear();

        // extract type from grid part
        typedef typename GridPartType::template Codim<0>::GeometryType Geometry;

        for(const auto & en : space)
        {
          // get geometry
          const Geometry& geo = en.geometry();

          // get quadrature
          QuadratureType quad(en, quadOrd);

          // get local function of destination
          LocalFuncType lf = discFunc.localFunction(en);
          // get local function of argument
          const LocalFType f = func.localFunction(en);

          const int quadNop = quad.nop();

          typename DiscreteFunctionSpaceType :: RangeType value ;

          for(int qP = 0; qP < quadNop ; ++qP)
          {
            const double intel =
                 quad.weight(qP) * geo.integrationElement( quad.point(qP) );

            // evaluate function
            f.evaluate(quad[ qP ], value );

            // apply weight
            value *= intel;

            // add to local function
            lf.axpy( quad[ qP ], value );
          }

          massMatrix.applyInverse( en, lf );
        }
      }
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_DGL2PROJECTION_HH


==> anc/xt-super/dune-fem/dune/fem/operator/projection/hdivprojection.hh <==
#ifndef DUNE_FEM_HDIV_PROJECTION_HH
#define DUNE_FEM_HDIV_PROJECTION_HH

//- Dune includes
#include <dune/geometry/referenceelements.hh>

//- Dune-fem includes
#include <dune/fem/misc/compatibility.hh>
#include <dune/fem/operator/common/spaceoperatorif.hh>
#include <dune/fem/operator/matrix/blockmatrix.hh>
#include <dune/fem/quadrature/caching/twistutility.hh>
#include <dune/fem/quadrature/cachingquadrature.hh>
#include <dune/fem/space/combinedspace.hh>

// make sure higher order Lagrange works (define USE_TWISTFREE_MAPPER)
#include <dune/fem/space/discontinuousgalerkin.hh>
#include <dune/fem/space/lagrange.hh>

namespace Dune
{

  // External Forward Declarations
  // -----------------------------

  template< int dim, class CoordCont >
  class YaspGrid;

#ifdef ENABLE_UG
  template< int dim >
  class UGGrid;
#endif // #ifdef ENABLE_UG

  namespace Fem
  {

    /**
        \ingroup HdivProjectionOperator
        \class HdivProjection
        \brief H-div Projection for discontinuous discrete functions.
        The projection is described in detail in:

        P. Bastian and B. Riviere. Superconvergence and H(div)-projection
        for discontinuous Galerkin methods. Int. J. Numer. Meth. Fluids.,
        42:1043-1057, 2003.

        (see homepage of Peter Bastian:
          http://hal.iwr.uni-heidelberg.de/~peter/Papers/BDMpaper.pdf )

        Note:

        This projection only works for polynomial order 1 and the following
        spaces:
          - SimplexGrids + DiscontinuousGalerkinSpace
          - CubeGrids    + LegendreDiscontinuousGalerkinSpace

    */
    template <class DiscreteFunctionType>
    class HdivProjection : public SpaceOperatorInterface<DiscreteFunctionType>
    {
      typedef typename DiscreteFunctionType::DiscreteFunctionSpaceType DiscreteFunctionSpaceType;
      typedef typename DiscreteFunctionType :: LocalFunctionType LocalFunctionType;
      typedef typename DiscreteFunctionSpaceType::RangeType RangeType;
      typedef typename DiscreteFunctionSpaceType::DomainType DomainType;
      typedef typename DiscreteFunctionSpaceType::DomainFieldType DomainFieldType;
      typedef typename DiscreteFunctionSpaceType::RangeFieldType RangeFieldType;
      typedef typename DiscreteFunctionSpaceType::JacobianRangeType JacobianRangeType;
      typedef typename DiscreteFunctionSpaceType::GridPartType GridPartType;

      typedef CachingQuadrature <GridPartType , 0> VolumeQuadratureType;
      //typedef ElementQuadrature <GridPartType , 0> VolumeQuadratureType;

      // face quadrature type
      //typedef CachingQuadrature<GridPartType, 1> FaceQuadratureType;
      typedef ElementQuadrature<GridPartType, 1> FaceQuadratureType;

      typedef typename GridPartType :: GridType GridType;

        enum { dimFaceRange = 1 };
        enum { dimDomain = DiscreteFunctionSpaceType::dimDomain };
        enum { dimFaceDomain = dimDomain - 1 };
        enum { polOrdN = DiscreteFunctionSpaceType :: polynomialOrder };

      typedef FunctionSpace<DomainFieldType,RangeFieldType,dimFaceDomain,dimFaceRange> FaceSpaceType;
      typedef FunctionSpace<DomainFieldType,RangeFieldType,dimDomain,dimFaceRange> ElSpaceType;

      enum { gradPolOrd = ((polOrdN - 1) < 0) ? 0 : (polOrdN - 1) };

      template <class Space> struct BubbleM;

      template <class FunctionSpaceImp,
                class GridPartImp,
                int polOrd,
                template <class> class StorageImp,
                template <class,class,int,template <class> class> class DiscreteFunctionSpaceImp>
      struct BubbleM <DiscreteFunctionSpaceImp<FunctionSpaceImp,GridPartImp,polOrd,StorageImp> >
      {
        enum { bubblePModifier = dimDomain - 1 };
      };

      template <class FunctionSpaceImp,
                class GridPartImp,
                int polOrd,
                template <class> class StorageImp>
      struct BubbleM < LegendreDiscontinuousGalerkinSpace<FunctionSpaceImp,GridPartImp,polOrd,StorageImp> >
      {
        enum { bubblePModifier = 1 };
      };

      template <class DiscreteFunctionSpaceImp,
                int N,
                DofStoragePolicy policy>
      struct BubbleM <CombinedSpace<DiscreteFunctionSpaceImp,N,policy> >
      {
        enum { bubblePModifier = BubbleM< DiscreteFunctionSpaceImp > :: bubblePModifier };
      };

      typedef BubbleM <DiscreteFunctionSpaceType> BubbleMType;

#ifdef USE_TWISTFREE_MAPPER
      // modifier for bubble pol order
      enum { bubblePModifier = BubbleMType :: bubblePModifier };

      // we need polOrd + 1 in 2d and polOrd + 2 in 3d
      enum { bubblePolOrd = (polOrdN + bubblePModifier) };
#else
#ifndef NDEBUG
#warning "Hdiv-Projection only working for polOrd = 1 (enable higher order Lagrange with -DUSE_TWISTFREE_MAPPER)"
#endif
      // modifier for bubble pol order
      enum { bubblePModifier = 1 };

      // limit bubble polord otherwise no compilation possible
      enum { bubblePolOrd = (polOrdN > 1) ? 2 : (polOrdN + 1) };
#endif

      template <class Space> struct Spaces;

      template <class FunctionSpaceImp,
                class GridPartImp,
                int polOrd,
                template <class> class StorageImp,
                template <class,class,int,template <class> class> class DiscreteFunctionSpaceImp>
      struct Spaces<DiscreteFunctionSpaceImp<FunctionSpaceImp,GridPartImp,polOrd,StorageImp> >
      {
        //typedef LagrangeDiscreteFunctionSpace<ElSpaceType,GridPartImp,gradPolOrd,StorageImp> ElementGradientSpaceType;
        //typedef LegendreDiscontinuousGalerkinSpace<ElSpaceType,GridPartImp,gradPolOrd,StorageImp> ElementGradientSpaceType;
        typedef DiscreteFunctionSpaceImp<ElSpaceType,GridPartImp,gradPolOrd,StorageImp> ElementGradientSpaceType;
        //typedef DiscontinuousGalerkinSpace<ElSpaceType,GridPartImp,gradPolOrd,StorageImp> ElementGradientSpaceType;
        typedef DiscreteFunctionSpaceImp<FaceSpaceType,GridPartType,polOrdN,StorageImp> FaceDiscreteSpaceType;
        //typedef LegendreDiscontinuousGalerkinSpace<FaceSpaceType,GridPartType,polOrdN,StorageImp> FaceDiscreteSpaceType;
        //typedef DiscontinuousGalerkinSpace<FaceSpaceType,GridPartType,polOrdN,StorageImp> FaceDiscreteSpaceType;
        typedef LagrangeDiscreteFunctionSpace< ElSpaceType, GridPartType,  bubblePolOrd,StorageImp> ElementDiscreteSpaceType;
      };

      template <class DiscreteFunctionSpaceImp,
                int N,
                DofStoragePolicy policy>
      struct Spaces<CombinedSpace<DiscreteFunctionSpaceImp,N,policy> >
      {
        typedef typename DiscreteFunctionSpaceImp :: GridPartType GridPartImp;
        typedef Spaces<DiscreteFunctionSpaceImp> AllSpacesType;
        typedef typename AllSpacesType :: ElementGradientSpaceType ElementGradientSpaceType;
        typedef typename AllSpacesType :: ElementDiscreteSpaceType ElementDiscreteSpaceType;
        typedef typename AllSpacesType :: FaceDiscreteSpaceType    FaceDiscreteSpaceType;
      };

      typedef Spaces<DiscreteFunctionSpaceType> AllSpacesType;
      typedef typename AllSpacesType :: ElementGradientSpaceType ElementGradientSpaceType;
      typedef typename AllSpacesType :: ElementDiscreteSpaceType ElementDiscreteSpaceType;
      typedef typename AllSpacesType :: FaceDiscreteSpaceType    FaceDiscreteSpaceType;

      const DiscreteFunctionSpaceType& space_;
      GridPartType & gridPart_;
      const FaceDiscreteSpaceType faceSpace_;
      const ElementDiscreteSpaceType elSpace_;
      const ElementGradientSpaceType gradSpace_;

     public:
      //! constructor taking space
      HdivProjection(const DiscreteFunctionSpaceType& space) :
        space_(space),
        gridPart_(space.gridPart()),
        faceSpace_( gridPart_ ),
        elSpace_( gridPart_ ),
        gradSpace_( gridPart_ )
      {}

      HdivProjection(const HdivProjection& org) :
        space_(org.space_),
        gridPart_( org.gridPart_),
        faceSpace_( gridPart_ ),
        elSpace_( gridPart_ ),
        gradSpace_( gridPart_ )
      {}

      //! return reference to space
      const DiscreteFunctionSpaceType& space() const
      {
        return space_;
      }
      void setTime(double) {
      }
      double timeStepEstimate() const {
        return 0.;
      }

      //! return sum of jumps of discrete function normal to intersection
      static double normalJump(const DiscreteFunctionType &discFunc, const int polyOrder = -1 )
      {
        typedef typename GridPartType :: IntersectionIteratorType IntersectionIteratorType;
        typedef typename IntersectionIteratorType :: Intersection IntersectionType;
        typedef typename GridType :: template Codim<0> :: Entity EntityType;
        typedef typename GridType :: Traits :: LocalIdSet LocalIdSetType;

        enum { dim = GridType::dimension };

        const DiscreteFunctionSpaceType &space = discFunc.space();
        const GridPartType &gridPart = space.gridPart();
        const int polOrd = (polyOrder <0) ? (2 * space.order() + 2) : polyOrder;

        typedef typename DiscreteFunctionType::LocalFunctionType LocalFuncType;

        RangeType ret (0.0);
        RangeType neighRet (0.0);

        // define type of quadrature
        typedef ElementQuadrature <GridPartType , 1> FaceQuadratureType;

        double sum = 0.0;

        const LocalIdSetType &idSet = gridPart.grid().localIdSet();

        for(const auto & en : space)
        {
          const LocalFuncType lf = discFunc.localFunction(en);

          double localValue = 0.0;

          IntersectionIteratorType endnit = gridPart.iend(en);
          for(IntersectionIteratorType nit = gridPart.ibegin(en);
              nit != endnit; ++nit)
          {
            const IntersectionType& inter=*nit;
            // only interior faces are considered
            if(inter.neighbor() )
            {
              EntityType nb = make_entity( inter.outside() );

              if(idSet.id( en ) < idSet.id( nb ))
              {
                FaceQuadratureType faceQuadInner(gridPart, inter, polOrd, FaceQuadratureType::INSIDE);
                FaceQuadratureType faceQuadOuter(gridPart, inter, polOrd, FaceQuadratureType::OUTSIDE);

                const LocalFuncType neighLf = discFunc.localFunction(nb);

                const int quadNop = faceQuadInner.nop();
                for (int l = 0; l < quadNop ; ++l)
                {
                  DomainType normal =
                    inter.unitOuterNormal(faceQuadInner.localPoint(l));

                  lf.evaluate(faceQuadInner[l], ret);
                  neighLf.evaluate(faceQuadOuter[l], neighRet);

                  ret -= neighRet;

                  double val = ret * normal;
                  val *= faceQuadInner.weight(l);

                  localValue += std::abs(val);
                }
              }
            }
          } // end of intersection iterator
          sum += std::abs(localValue);
        }

        return sum;
      }

    private:

      // only works for 2d right now
      void curl(const DomainType & arg, DomainType & dest, const int d ) const
      {
        if( DomainType :: dimension == 2 )
        {
          dest[0] =  arg[1];
          dest[1] = -arg[0];

          return ;
        }
        else if( DomainType :: dimension == 3 )
        {
          if( d == 0 )
          {
            dest[0] =  arg[1];
            dest[1] = -arg[2];
            dest[2] =  0;
            return ;
          }
          else if ( d == 1 )
          {
            dest[0] =  0;
            dest[1] =  arg[2];
            dest[2] = -arg[0];
            return ;
          }
          else
          {
            dest[0] = -arg[2];
            dest[1] = 0;
            dest[2] = arg[1];
            return ;
          }
        }
        else
        {
          assert( false );
          abort();
        }
      }

      template <class EntityType,
                class LocalFunctionType,
                class ArrayType,
                class MatrixType,
                class VectorType>
      void bubblePart(const ElementDiscreteSpaceType& space,
                      EntityType & en,
                      const LocalFunctionType & uLF, const int startRow ,
                      ArrayType& uRets,
                      MatrixType & matrix, VectorType& rhs ) const
      {

        typedef typename ElementDiscreteSpaceType :: BaseFunctionSetType BaseFunctionSetType;
        typedef typename ElementDiscreteSpaceType :: LagrangePointSetType  LagrangePointSetType;
        typedef typename ElementDiscreteSpaceType :: Traits::GridPartType GridPartType;

        typedef typename ElementDiscreteSpaceType :: JacobianRangeType JacobianRangeType;
        typedef typename ElementDiscreteSpaceType :: DomainType DomainType;

        enum { dim = GridType::dimension };

        const LagrangePointSetType& lagrangePointSet = space.lagrangePointSet( en );
        const BaseFunctionSetType bSet = space.baseFunctionSet( en );
        const int polOrd = 2 * space.order(); // + 2;

        const int cols = uLF.numDofs();
        assert( uRets.size() == (unsigned int)cols );

        VolumeQuadratureType quad (en,polOrd);
        DomainType result;
        std::vector< JacobianRangeType > valTmpVec( bSet.size() );
        DomainType bVal;
        DomainType aVal;

        // get geometry
        typedef typename EntityType :: Geometry Geometry ;
        const Geometry& geo = en.geometry();
        // get geometry type
        const GeometryType& type = geo.type();
        const int bubbleOffset = (type.isSimplex()) ? 0 : baseFunctionOffset( 0 );

        // type of jacobian inverse
        typedef typename Geometry :: ctype ctype;
        enum { cdim  = Geometry :: coorddimension };
        enum { mydim = Geometry :: mydimension    };
        typedef typename Geometry::JacobianInverseTransposed JacobianInverseType;

        // get number of dofs for codim 0 (skip first for)
        const int enDofs = numberOfBubbles( lagrangePointSet.numDofs( 0 ), type ,
                                            cols, startRow );
        const int bubbleMod = bubbleModifier( mydim );

        const int quadNop = quad.nop();
        for (int l = 0; l < quadNop ; ++l)
        {
          // get jacobian inverse
          const JacobianInverseType& inv = geo.jacobianInverseTransposed( quad.point(l) );

          // get integration element
          const double intel = quad.weight(l) *
            geo.integrationElement(quad.point(l));

          // evaluate u
          uLF.evaluate(quad[l], result);

          // evaluate base functions of u
          uLF.baseFunctionSet().evaluateAll( quad[l], uRets );

          // evaluate gradients
          bSet.jacobianAll( quad[l], inv, valTmpVec );

          // for all bubble functions
          for( int i = 0 ; i<enDofs; i += bubbleMod )
          {
            // we might have other row
            int row = startRow + i;

            // map to lagrange base function number
            const int localBaseFct = ((int) i/bubbleMod) + bubbleOffset;
            // get dof number of 'localBaseFct' dof on codim 0 subentity 0
            const int baseFct = lagrangePointSet.entityDofNumber( 0, 0, localBaseFct );

            // evaluate gradient
            JacobianRangeType& val = valTmpVec[ baseFct ];

            //apply inverse
            //inv.mv( valTmp[0], val[0] );

            for(int d = 0; d<bubbleMod; ++d )
            {
              // apply curl
              curl(val[0], aVal, d );

              double r = aVal * result;
              r *= intel;
              rhs[row] += r;

              // for cols make matrix
              for(int j=0; j<cols; ++j)
              {
                double t = aVal * uRets[ j ];
                t *= intel;
                matrix[ row ][ j ] += t;
              }

              // increase row
              ++row;
            }
          }
        }
      }

      template <class EntityType, class LocalFunctionType, class ArrayType,
                class MatrixType, class VectorType>
      void gradientPart(const ElementGradientSpaceType & space,
                        EntityType & en,
                        const LocalFunctionType & uLF, const int startRow ,
                        ArrayType& uRets, MatrixType& matrix, VectorType& rhs ) const
      {
        typedef typename ElementGradientSpaceType :: BaseFunctionSetType BaseFunctionSetType;
        const BaseFunctionSetType bSet = space.baseFunctionSet( en );
        int polOrd = 2 * space.order() + 1;

        const int localRows = gradientBaseFct( bSet );
        const int cols = uLF.numDofs();

        VolumeQuadratureType quad (en,polOrd);

        RangeType result;
        RangeType uPhi;

        typedef typename ElementGradientSpaceType :: JacobianRangeType GradJacobianRangeType;
        std::vector< GradJacobianRangeType > gradTmpVec( bSet.size() );
        GradJacobianRangeType gradPhi;

        typedef typename EntityType :: Geometry Geometry ;
        const Geometry& geo = en.geometry();

        typedef typename Geometry :: ctype ctype;
        enum { cdim  = Geometry :: coorddimension };
        enum { mydim = Geometry :: mydimension    };
        typedef typename Geometry::JacobianInverseTransposed JacobianInverseType;

        const int quadNop = quad.nop();
        for (int l = 0; l < quadNop ; ++l)
        {
          // get jacobian inverse
          const JacobianInverseType& inv = geo.jacobianInverseTransposed( quad.point( l ) );

          // get integration element
          const double intel = quad.weight(l) *
            geo.integrationElement( quad.point( l ) );

          // evaluate uLF
          uLF.evaluate(quad[l], result);

          // evaluate base function on quadrature point
          uLF.baseFunctionSet().evaluateAll( quad[l], uRets );

          // evaluate gradient (skip first function because this function
          // is constant and the gradient therefore 0 )
          bSet.jacobianAll( quad[l], inv, gradTmpVec );

            // apply jacobian Inverse
          for(int i=0; i<localRows; ++i)
          {
            // we might have other row
            const int row = startRow + i;

            // evaluate gradient (skip first function because this function
            // is constant and the gradient therefore 0 )
            GradJacobianRangeType& gradPhi = gradTmpVec[ baseFunctionOffset( i ) ];

            const double uDGVal = result * gradPhi[0];
            rhs[row] += uDGVal * intel;

            // for cols make matrix
            for(int j=0; j<cols; ++j)
            {
              //uLF.baseFunctionSet().evaluate(j, quad[l], uPhi);
              //const double val = uPhi * gradPhi[0];
              const double val = uRets[ j ] * gradPhi[0];
              matrix[row][j] += val * intel;
            }
          }
        }
      }

      template <class FaceBSetType, class GridType>
      struct GetSubBaseFunctionSet
      {
        template <class EntityType, class SpaceType>
        static inline FaceBSetType faceBaseSet(const EntityType& en, const SpaceType& space)
        {
          return space.baseFunctionSet( (en.template subEntity<1> (0) )->type() );
        }
      };

      template <class FaceBSetType, int dim, class CoordCont>
      struct GetSubBaseFunctionSet< FaceBSetType, YaspGrid< dim, CoordCont > >
      {
        template <class EntityType, class SpaceType>
        static inline FaceBSetType faceBaseSet(const EntityType& en, const SpaceType& space)
        {
          const GeometryType geoType (GeometryType::cube,dim-1);
          return space.baseFunctionSet( geoType );
        }
      };

#ifdef ENABLE_UG
      template <class FaceBSetType, int dim>
      struct GetSubBaseFunctionSet<FaceBSetType, UGGrid<dim> >
      {
        template <class EntityType, class SpaceType>
        static inline FaceBSetType faceBaseSet(const EntityType& en, const SpaceType& space)
        {
          const GeometryType geoType (en.geometry().type().basicType(),dim-1);
          return space.baseFunctionSet( geoType );
        }
      };
#endif

      enum { gradFuncOffset = 1 };
      template <class GradBaseFunctionSet>
      int gradientBaseFct(const GradBaseFunctionSet& gradSet) const
      {
        return (gradPolOrd <= 0) ? 0 : gradSet.size() - gradFuncOffset;
      }

      int baseFunctionOffset(const int i) const
      {
        return i + gradFuncOffset;
      }

      int numberOfBubbles( const int bubbles , const GeometryType& type,
                           const int allDofs, const int allOther ) const
      {
        /*
        // for hexahedrons this is different
        if( type.isHexahedron() )
        {
          return (bubbleModifier( type.dim() )) * (bubbles - gradFuncOffset) - 1;
        }
        else
        */
        {
          // the rest is padded with bubble functions
          const int numBubble = allDofs - allOther ;
          return (numBubble > 0) ? numBubble : 0;
        }
      }

      int bubbleModifier( const int dim ) const
      {
        // return 1 for 2d and 3 for 3d
        return (dim - 2) * (dim - 1) + 1;
      }

      //! do projection of discrete functions
      void project(const DiscreteFunctionType &uDG,
                   DiscreteFunctionType & velo ) const
      {
        typedef typename DiscreteFunctionType::Traits::DiscreteFunctionSpaceType FunctionSpaceType;
        enum { localBlockSize = FunctionSpaceType::localBlockSize };

        typedef typename FunctionSpaceType::BaseFunctionSetType BaseFunctionSetType;
        typedef typename FunctionSpaceType::GridType GridType;
        typedef typename FunctionSpaceType::GridPartType GridPartType;
        typedef typename FunctionSpaceType::IteratorType Iterator;
        typedef typename GridPartType :: IntersectionIteratorType IntersectionIteratorType;
        typedef typename GridType :: template Codim<0> :: Entity EntityType;
        typedef typename GridType :: Traits :: LocalIdSet LocalIdSetType;

        typedef typename FunctionSpaceType::RangeFieldType RangeFieldType;
        typedef typename FunctionSpaceType::DomainFieldType DomainFieldType;
        typedef typename FunctionSpaceType::RangeType RangeType;
        typedef typename FunctionSpaceType :: DomainType DomainType;

        enum { dim = GridType::dimension };
        typedef typename GridType :: ctype coordType;

        const FunctionSpaceType& space = uDG.space();

        // for polOrd 0 this is not working
        // then just copy the function
        if(space.order() < 1 )
        {
          velo.assign( uDG );
          return ;
        }

        const int polOrd = 2 * space.order() + 2;

        typedef typename FaceDiscreteSpaceType :: BaseFunctionSetType FaceBSetType  ;
        typedef typename FaceDiscreteSpaceType :: RangeType FaceRangeType;

        typedef typename ElementDiscreteSpaceType :: BaseFunctionSetType ElementBaseSetType  ;
        typedef typename ElementGradientSpaceType :: BaseFunctionSetType GradientBaseSetType  ;

        typedef typename DiscreteFunctionType::LocalFunctionType LocalFuncType;

        Iterator start = space.begin();
        // if empty grid, do nothing
        if( start == space.end() ) return;

        // only working for spaces with one element type
        if( space.multipleGeometryTypes() )
        {
          if( space.indexSet().geomTypes(0).size() > 1)
          {
            assert( space.indexSet().geomTypes(0).size() == 1 );
            DUNE_THROW(NotImplemented,"H-div projection not implemented for hybrid grids");
          }
        }

        const GeometryType startType = start->type();

        // only working for spaces with one element type
        if( startType.isHexahedron() && space.order() > 1 )
        {
          assert( !  startType.isHexahedron() || space.order() <= 1 );
          DUNE_THROW(NotImplemented,"H-div projection not implemented for p > 1 on hexas! ");
        }

        const int desiredOrder = space.order() + bubblePModifier;
        // check Lagrange space present
        if( bubblePolOrd != desiredOrder )
        {
          assert( bubblePolOrd == desiredOrder );
          DUNE_THROW(NotImplemented,"H-div projection not working for "
              << space.order() << " when LagrangeSpace of order "<< desiredOrder << " is missing");
        }

        // colums are dofs of searched function
        LocalFuncType lf = uDG.localFunction(*start);
        const int numDofs = lf.numDofs();
        //std::cout << numDofs << " numDofs \n";

        const FaceBSetType faceSet =
          GetSubBaseFunctionSet<FaceBSetType,GridType>::faceBaseSet( *start , faceSpace_ );
        // number of dofs on faces
        const int numFaceDofs = faceSet.size();


        const GradientBaseSetType gradSet = gradSpace_.baseFunctionSet(*start);
        // in case of linear space the is zero
        const int numGradDofs = gradientBaseFct( gradSet );

        const Dune::ReferenceElement< coordType, dim > & refElem =
            Dune::ReferenceElements< coordType, dim >::general( startType );

        // get number of faces
        const int overallFaceDofs = numFaceDofs * refElem.size(1);

        // get all element dofs from Lagrange space
        const int numBubbleDofs = (space.order() <= 1) ? 0 :
              numberOfBubbles( elSpace_.lagrangePointSet( *start ).numDofs ( 0 ) , startType,
                               numDofs, overallFaceDofs + numGradDofs );

        const int rows = (overallFaceDofs + numGradDofs + numBubbleDofs);

        // number of columns
        const int cols = numDofs;

#if 0
        std::cout << numBubbleDofs << " bubbleDofs | bubbleP = " << bubblePolOrd << "\n";
        std::cout << numGradDofs << " numGradDofs \n";
        std::cout << overallFaceDofs << " allFAceDofs \n";
        std::cout << "cols " << cols << " | rows " << rows << "\n";
#endif

        MutableArray< RangeFieldType > rets(numDofs);
        MutableArray< RangeType > uRets(numDofs);

        typedef FieldMatrix<RangeFieldType,localBlockSize,localBlockSize> FieldMatrixType;

        // resulting system matrix
        FieldMatrixType inv;

        typedef FieldVector<RangeFieldType,localBlockSize> VectorType;
        VectorType fRhs(0.0);

        assert( numDofs == localBlockSize );
        if( numDofs != localBlockSize )
        {
          DUNE_THROW(InvalidStateException,"wrong sizes ");
        }

        // flag to say whether we have non-symetric or symetric situation
        const bool nonSymetric = (cols != rows);

        // matrix type
        typedef Fem::DenseMatrix<double> MatrixType;
        MatrixType matrix(rows,cols);
        typedef typename MatrixType :: RowType RowType;
        // matrix type
        MatrixType fakeMatrix(cols,cols);
        RowType rhs(rows,0.0);
        RowType fakeRhs(numDofs,0.0);

        // iterate over grid
        for(const auto & en : space)
        {
          if( nonSymetric )
          {
            // reset values
            matrix = 0.0;

            // reset rhs
            for(int i=0; i<rows; ++i)
            {
              rhs[i] = 0.0;
            }

            // fill non-symetric matrix
            fillMatrix(gridPart_,en,uDG,
                       faceSpace_,
                       gradSpace_, overallFaceDofs,
                       elSpace_, rows - numBubbleDofs,
                       polOrd,numDofs,numFaceDofs,
                       rets,uRets, matrix,rhs);

            // apply least square
            matrix.multTransposed(rhs, fakeRhs);
            fakeMatrix.multiply_AT_A(matrix);

            // copy values
            for(int i=0; i<numDofs; ++i)
            {
              fRhs[i] = fakeRhs[i];
              for(int j=0; j<numDofs; ++j)
              {
                inv[i][j] = fakeMatrix[i][j];
              }
            }
          }
          else
          {
            // reset values
            inv = 0.0;
            // reset rhs
            fRhs = 0.0;

            assert( cols == rows );
            // fill inv and fRhs directly
            fillMatrix(gridPart_,en,uDG,
                       faceSpace_,
                       gradSpace_, rows - numBubbleDofs - numGradDofs,
                       elSpace_, rows - numBubbleDofs,
                       polOrd,numDofs,numFaceDofs,
                       rets, uRets, inv,fRhs);
          }

          // set new values to new velocity function
          {
            LocalFuncType veloLF = velo.localFunction( en );
#if 0
            VectorType x( 0 );

            inv.solve(x, fRhs);
#else
            // solve linear system
            luSolve( inv, fRhs );
            const VectorType& x = fRhs ;
#endif

            for(int i=0; i<localBlockSize; ++i)
            {
              veloLF[ i ] = x[ i ];
            }
          }
        }
      }

      template <class GridPartType,
                class EntityType,
                class ArrayType,
                class Array2Type,
                class MatrixType,
                class VectorType>
      void fillMatrix(const GridPartType& gridPart,
                      const EntityType& en,
                      const DiscreteFunctionType& uDG,
                      const FaceDiscreteSpaceType& faceSpace,
                      const ElementGradientSpaceType& gradSpace, const int startGradDofs,
                      const ElementDiscreteSpaceType& elSpace, const int startBubbleDofs,
                      const int polOrd, const int numDofs, const int numFaceDofs,
                      ArrayType& rets, Array2Type& uRets,
                      MatrixType& matrix, VectorType& rhs) const
      {
        typedef typename GridPartType :: IntersectionIteratorType IntersectionIteratorType;
        typedef typename IntersectionIteratorType::Intersection IntersectionType;

        typedef typename FaceDiscreteSpaceType :: BaseFunctionSetType FaceBSetType  ;
        typedef typename FaceDiscreteSpaceType :: RangeType FaceRangeType;
        FaceRangeType faceVal;

        typedef typename DiscreteFunctionSpaceType::RangeType RangeType;
        RangeType ret (0.0);
        RangeType neighRet (0.0);
        RangeType uPhi (0.0);

        typedef typename DiscreteFunctionType :: LocalFunctionType LocalFuncType ;
        typedef typename DiscreteFunctionType :: DiscreteFunctionSpaceType
          :: BaseFunctionSetType BaseFunctionSetType;

        // get uDg local on entity
        const LocalFuncType uLF = uDG.localFunction(en);

        // get base functions set
        const BaseFunctionSetType & bSet = uLF.baseFunctionSet();

        // iterate over intersections
        IntersectionIteratorType endnit = gridPart.iend(en);
        for(IntersectionIteratorType nit = gridPart.ibegin(en);
            nit != endnit; ++nit)
        {
          const IntersectionType& inter=*nit;
          // get base function set of face
          const FaceBSetType &faceSet = faceSpace.baseFunctionSet( inter.type() );

          const int firstRow = inter.indexInInside() * numFaceDofs;

          // only interior faces are considered
          if(inter.neighbor())
          {
            // get neighbor entity
            EntityType nb = make_entity( inter.outside() );

            // get local function of neighbor
            const LocalFuncType uNeighLf = uDG.localFunction(nb);

            //typedef TwistUtility<GridType> TwistUtilityType;
            // for conforming situations apply Quadrature given
            //if( TwistUtilityType::conforming(gridPart.grid(),inter) )
            if( inter.conforming() )
            {
              // create quadratures
              FaceQuadratureType faceQuadInner(gridPart, inter, polOrd, FaceQuadratureType::INSIDE);
              FaceQuadratureType faceQuadOuter(gridPart, inter, polOrd, FaceQuadratureType::OUTSIDE);

              applyLocalNeighbor(nit,faceQuadInner,faceQuadOuter,
                                 bSet,faceSet, uLF, uNeighLf,
                                 firstRow, numFaceDofs,
                                 rets,
                                 ret,neighRet,faceVal,
                                 matrix, rhs);
            }
            else
            {
              // type of quadrature for non-conforming intersections
              typedef typename FaceQuadratureType ::
                NonConformingQuadratureType NonConformingQuadratureType;
              // create quadratures
              NonConformingQuadratureType faceQuadInner(gridPart, inter, polOrd, FaceQuadratureType::INSIDE);
              NonConformingQuadratureType faceQuadOuter(gridPart, inter, polOrd, FaceQuadratureType::OUTSIDE);

              applyLocalNeighbor(nit,faceQuadInner,faceQuadOuter,
                                 bSet,faceSet, uLF, uNeighLf,
                                 firstRow, numFaceDofs,
                                 rets,
                                 ret,neighRet,faceVal,
                                 matrix, rhs);

            }
          }

          // only interior faces are considered
          if(inter.boundary())
          {
            // create quadrature
            FaceQuadratureType faceQuadInner(gridPart, inter, polOrd, FaceQuadratureType::INSIDE);
            const int quadNop = faceQuadInner.nop();

            std::vector< RangeType > uPhiVec( numDofs );
            std::vector< FaceRangeType > faceValVec( numFaceDofs );

            for (int l = 0; l < quadNop ; ++l)
            {
              DomainType unitNormal =
                inter.integrationOuterNormal(faceQuadInner.localPoint(l));

              const double faceVol = unitNormal.two_norm();
              unitNormal *= 1.0/faceVol;

              // get integration weight
              const double intel = faceVol * faceQuadInner.weight(l);

              // evaluate function
              uLF.evaluate(faceQuadInner[l], ret);

              RangeFieldType val = ret * unitNormal;
              val *= intel;

              bSet.evaluateAll( faceQuadInner[l], uPhiVec );

              // evaluate base functions
              for(int i=0; i<numDofs; ++i)
              {
                rets[i]  = uPhiVec[ i ] * unitNormal;
                rets[i] *= intel;
              }

              faceSet.evaluateAll( faceQuadInner[ l ], faceValVec );

              int row = firstRow;
              for(int j=0; j<numFaceDofs; ++j, ++row)
              {
                FaceRangeType& faceVal = faceValVec[ j ];
                rhs[row] += val*faceVal[0];

                for(int i=0; i<numDofs; ++i)
                {
                  matrix[row][i] += (faceVal[0] * rets[i]);
                }
              }
            }
          }
        }

        // add gradient part
        if( gradPolOrd > 0 )
        {
          gradientPart(gradSpace, en, uLF, startGradDofs, uRets, matrix, rhs );
        }

        // add bubble part
        if( bubblePolOrd - bubblePModifier > 1 )
        {
          bubblePart(elSpace, en, uLF, startBubbleDofs, uRets, matrix, rhs);
        }

        // printMatrix( matrix );
      }

      template <class MatrixType>
      void printMatrix(const MatrixType& matrix) const
      {
        std::cout << "Print Matrix \n";
        for(size_t row = 0; row < matrix.N(); ++row)
        {
          std::cout << row << ": ";
          for(size_t col = 0; col< matrix.M(); ++col)
          {
            if( std::abs(  matrix[row][col] ) < 1e-12 )
              std::cout << "0 ";
            else
              std::cout << matrix[row][col] << " ";
          }
          std::cout << std::endl;
        }
        std::cout << "Finished print Matrix \n";
      }

      template <class IntersectionIteratorType,
                class QuadratureType,
                class BaseFunctionSetType,
                class FaceBaseFunctionSetType,
                class LocalFunctionType,
                class ArrayType,
                class RangeType,
                class FaceRangeType,
                class MatrixType,
                class RHSType>
      static void applyLocalNeighbor(const IntersectionIteratorType& nit,
                              const QuadratureType& faceQuadInner,
                              const QuadratureType& faceQuadOuter,
                              const BaseFunctionSetType& bSet,
                              const FaceBaseFunctionSetType& faceSet,
                              const LocalFunctionType& uLF,
                              const LocalFunctionType& uNeighLf,
                              const int firstRow,
                              const int numFaceDofs,
                              ArrayType& rets,
                              RangeType& ret, RangeType& neighRet,
                              FaceRangeType& faceVal,
                              MatrixType& matrix,
                              RHSType& rhs)
      {
        const typename IntersectionIteratorType::Intersection& inter = *nit;
        const int quadNop = faceQuadInner.nop();
        const int numDofs = uLF.numDofs();

        std::vector< RangeType > phiVec( numDofs );
        std::vector< FaceRangeType > facePhiVec( numFaceDofs );

        for (int l = 0; l < quadNop ; ++l)
        {
          DomainType unitNormal =
            inter.integrationOuterNormal(faceQuadInner.localPoint(l));

          // get unit outer normal
          const double faceVol = unitNormal.two_norm();
          unitNormal *= 1.0/faceVol;

          // integration weight
          const double intel = faceVol * faceQuadInner.weight(l);

          // evaluate dg velocity
          uLF.evaluate(faceQuadInner[l], ret);
          uNeighLf.evaluate(faceQuadOuter[l], neighRet);

          // take mean value
          ret += neighRet;
          ret *= 0.5;

          RangeFieldType val = ret * unitNormal;
          val *= intel;

          bSet.evaluateAll( faceQuadInner[l], phiVec );

          // evaluate base functions
          for(int i=0; i<numDofs; ++i)
          {
            rets[i]  = phiVec[ i ] * unitNormal;
            rets[i] *= intel;
          }

          // evaluate all basis functions
          faceSet.evaluateAll( faceQuadInner[ l ], facePhiVec );

          int row = firstRow;
          for(int j=0; j<numFaceDofs; ++j, ++row )
          {
            FaceRangeType& faceVal = facePhiVec[ j ];

            rhs[row] += val * faceVal[0];

            for(int i=0; i<numDofs; ++i)
            {
              matrix[row][i] += (faceVal[0] * rets[i]);
            }
          }
        }
      }

    public:
      //! application operator projection arg to H-div space
      virtual void operator () (const DiscreteFunctionType &arg,
                                DiscreteFunctionType& dest) const
      {
        // apply H-div projection
        project(arg,dest);
      }

      template <class AdaptationType>
      static void estimator(const DiscreteFunctionType &velo,
                            AdaptationType& adaptation)
      {
        typedef typename DiscreteFunctionType::LocalFunctionType LocalFuncType;
        typedef typename GridType :: Traits :: LocalIdSet LocalIdSetType;

        enum { dim = GridType :: dimension };
        typedef typename GridType :: template Codim<0> :: Entity EntityType;

        const DiscreteFunctionSpaceType& space = velo.space();
        GridPartType & gridPart = space.gridPart();
        int polOrd = space.order() + 1;

        // get local id set
        const LocalIdSetType& localIdSet = gridPart.grid().localIdSet();

        // define type of face quadrature
        typedef CachingQuadrature<GridPartType,1> FaceQuadratureType;

        for(const auto & en : space)
        {
          const LocalFuncType uLF = velo.localFunction(en);
          const double enVol = en.geometry().volume();

          typedef typename GridPartType :: IntersectionIteratorType IntersectionIteratorType;
          typedef typename IntersectionIteratorType :: Intersection IntersectionType;
          IntersectionIteratorType endnit = gridPart.iend(en);
          for(IntersectionIteratorType nit = gridPart.ibegin(en);
              nit != endnit; ++nit)
          {
            const IntersectionType& inter=*nit;
            double enError = 0.0;
            // only interior faces are considered
            if(inter.neighbor())
            {
              EntityType nb = make_entity( inter.outside() );
              const double enVol_nbVol = 0.5 * (enVol + nb.geometry().volume());

#if HAVE_MPI
              // get partition type
              const bool interiorEntity = (nb.partitionType() == InteriorEntity);
#else
              const bool interiorEntity = true;
#endif
              if( (localIdSet.id( en ) < localIdSet.id( nb ))
#if HAVE_MPI
                 || ( ! interiorEntity )
#endif
                )
              {
                const LocalFuncType uNeighLf = velo.localFunction(nb);

                //typedef TwistUtility<GridType> TwistUtilityType;
                // for conforming situations apply Quadrature given
                //if( TwistUtilityType::conforming(gridPart.grid(),inter) )
                if( inter.conforming() )
                {
                  // create quadratures
                  FaceQuadratureType faceQuadInner(gridPart, inter, polOrd, FaceQuadratureType::INSIDE);
                  FaceQuadratureType faceQuadOuter(gridPart, inter, polOrd, FaceQuadratureType::OUTSIDE);

                  applyLocalNeighEstimator(nit,nb,faceQuadInner,faceQuadOuter,
                                     uLF, uNeighLf, enVol_nbVol, interiorEntity,
                                     enError, adaptation);
                }
                else
                {
                  // type of quadrature for non-conforming intersections
                  typedef typename FaceQuadratureType ::
                    NonConformingQuadratureType NonConformingQuadratureType;
                  // create quadratures
                  NonConformingQuadratureType faceQuadInner(gridPart, inter, polOrd, FaceQuadratureType::INSIDE);
                  NonConformingQuadratureType faceQuadOuter(gridPart, inter, polOrd, FaceQuadratureType::OUTSIDE);

                  applyLocalNeighEstimator(nit,nb,faceQuadInner,faceQuadOuter,
                                     uLF, uNeighLf, enVol_nbVol, interiorEntity,
                                     enError, adaptation);
                }

              } // end enId < nbId
            } // end neighbor

            if(enError > 0.0)
            {
              adaptation.addToLocalIndicator( en , enError );
            }
          } // end intersection iterator
        }
      }

    private:
      template <class IntersectionIteratorType,
                class EntityType,
                class QuadratureType,
                class LocalFunctionType,
                class AdaptationType>
      static inline void applyLocalNeighEstimator(const IntersectionIteratorType& nit,
                              const EntityType& nb,
                              const QuadratureType& faceQuadInner,
                              const QuadratureType& faceQuadOuter,
                              const LocalFunctionType& uLF,
                              const LocalFunctionType& uNeighLf,
                              const double enVol_nbVol,
                              const bool interiorEntity,
                              double& enError,
                              AdaptationType& adaptation)
      {
        const typename IntersectionIteratorType::Intersection& inter=*nit;
        enum { dim = GridType :: dimension };
        RangeType jump;
        RangeType neighRet;
        double nbError = 0.0;

        const int quadNop = faceQuadInner.nop();
        for (int l = 0; l < quadNop ; ++l)
        {
          DomainType unitNormal =
            inter.integrationOuterNormal(faceQuadInner.localPoint(l));

          double faceVol = unitNormal.two_norm();
          unitNormal *= 1.0/faceVol;

          // in case of power != 0
          if(dim > 2)
          {
            const double power = (1.0/(dim-1));
            faceVol = pow(faceVol, power);
          }

          // evaluate | (u_l * n_l) + (u_r * n_r) | = | (u_l - u_r) * n_l |
          uLF.evaluate(faceQuadInner[l], jump);
          uNeighLf.evaluate(faceQuadOuter[l], neighRet);

          // get difference
          jump -= neighRet;

          const double weight = (enVol_nbVol) * faceQuadInner.weight(l);

          double error = weight * SQR(jump * unitNormal);
          error = std::abs( error );

          enError += error;
          nbError += error;
        }

        if( (nbError > 0.0)
#if HAVE_MPI
          // only add neihgbor on interior entities
          && (interiorEntity)
#endif
          )
        {
          adaptation.addToLocalIndicator( nb , nbError );
        }
      }

      // LU decomposition of matrix (matrix and b are overwritten)
      //
      // param[inout] a Matrix that LU decomposition is calculated for
      // param[in] b right hand side
      // param[out] solution solution of linear system
      template <class MatrixType, class VectorType>
      void luSolve(MatrixType& a,
                   VectorType& x) const
      {
        typedef typename VectorType :: field_type ctype;
        enum { n = VectorType :: dimension };

        // make sure we got the right dimensions
        assert( a.N() == a.M() );
        assert( a.N() == n );

        // pivot storage
        int p[ n-1 ];

        for(int i=0; i<n-1; ++i)
        {
          // initialize
          p[i] = i;

          // Pivot search
          ctype max_abs = 0;
          for(int k=i; k<n; ++k)
          {
            if ( std::abs(a[k][i]) > max_abs )
            {
              max_abs = fabs(a[k][i]);
              p[i] = k;
            }
          }

          if( p[ i ] != i )
          {
            // toggle row i with row argmax=p[i]
            for(int j=0; j<n; ++j)
            {
              const ctype tmp = a[ p[i] ][j];
              a[ p[i] ][j] = a[i][j];
              a[i][j] = tmp;
            }
          }

          // elimination
          for(int k=i+1; k<n; ++k)
          {
            const ctype lambda = a[k][i] / a[i][i];
            a[k][i] = lambda;
            for(int j=i+1; j<n; ++j) a[k][j] -= lambda * a[i][j];
          }
        }

        // 1. x = Px_old, permutation with right hand side
        for(int i=0; i<n-1; ++i)
        {
          const ctype tmp = x[ i ];
          x[ i ] = x[ p[ i ] ];
          x[ p[ i ] ] = tmp;
        }

        // 1. Lx = x_old, forward loesen
        for(int i=0; i<n; ++i)
        {
          ctype dot = 0;
          for(int j=0; j<i; ++j) dot += a[i][j] * x[j];
          x[i] -= dot;
        }

        // 2. Ux = x_old, backward solve
        for(int i=n-1; i>=0; --i)
        {
          ctype dot = 0;
          for(int j=i+1; j<n; ++j) dot += a[i][j] * x[j];
          x[i] = (x[i] - dot) / a[i][i];
        }
      }
    };

  } //  namespace Fem

} //  namespace Dune
#endif // #ifndef DUNE_FEM_HDIV_PROJECTION_HH


==> anc/xt-super/dune-fem/dune/fem/operator/projection/l2projection.hh <==
#ifndef DUNE_FEM_L2PROJECTION_HH
#define DUNE_FEM_L2PROJECTION_HH

#include <dune/fem/quadrature/cachingquadrature.hh>
#include <dune/fem/operator/common/operator.hh>
#include <dune/fem/function/common/discretefunction.hh>
#include <dune/fem/function/common/gridfunctionadapter.hh>
#include <dune/fem/operator/1order/localmassmatrix.hh>

#include "dgl2projection.hh"

namespace Dune
{

  namespace Fem
  {

    /*! @ingroup L2ProjectionOperator
     *  \class L2Projection
     *  \brief The L2Projection class provides methods for projecting a function
     *         unto a given discrete function space. Note that this implementation
     *         assumes orthogonal base functions!
     */
    template < class DType, class RType>
    class L2Projection : public Operator<DType , RType>
    {
    public:
      //! domain function type
      typedef DType  DomainType;
      //! range function type
      typedef RType  RangeType;

      /** \brief Constructor
       *    \param  quadOrder      degree for quadrature rule (default = 2*space.order())
       *    \param  doCommunicate  apply communication for the result (default = true)
       */
      explicit L2Projection( const int quadOrder = -1,
                             const bool doCommunicate = true )
        : quadOrder_( quadOrder ), doCommunicate_( doCommunicate )
      {}

      /** \brief  calculates the L2 projection of a function onto the
       *          discrete space discreteFunction belongs to.
       *  \param  function          function to be projected
       *  \param  discreteFunction  discrete result of projection  */
      virtual void operator() ( const DomainType& function, RangeType& discreteFunction ) const
      {
        if( discreteFunction.space().continuous() )
          DUNE_THROW(NotImplemented,"L2-Projection not implemented for contiuous spaces!");
        else
          DGL2ProjectionImpl::project( function, discreteFunction, quadOrder_, doCommunicate_ );
      }

    protected:
      const int quadOrder_;          // order of quadrature
      const bool doCommunicate_ ; // true if communication is applied for the result
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_L2PROJECTION_HH


==> anc/xt-super/dune-fem/dune/fem/operator/projection/local/Makefile.am <==
localdir =  $(includedir)/dune/fem/operator/projection/local
local_HEADERS = \
	l2projection.hh \
	riesz.hh

SUBDIRS = riesz

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/dune/fem/operator/projection/local/l2projection.hh <==
#ifndef DUNE_FEM_OPERATOR_PROJECTION_LOCAL_L2PROJECTION_HH
#define DUNE_FEM_OPERATOR_PROJECTION_LOCAL_L2PROJECTION_HH

#include <cstddef>

#include <utility>

#include <dune/common/dynvector.hh>
#include <dune/common/bartonnackmanifcheck.hh>

namespace Dune
{

  namespace Fem
  {

    // LocalL2Projection
    // -----------------

    /** \class LocalL2Projection
     *
     *  \brief please doc me
     *
     *  \tparam  BasisFunctionSet  basis function set
     */
    template< class BasisFunctionSet, class Implementation >
    class LocalL2Projection
    {
   public:
      /** \brief basis function set type */
      typedef BasisFunctionSet BasisFunctionSetType;

    protected:
#ifndef DOXYGEN

      LocalL2Projection () {}

#endif // #ifndef DOXYGEN

      /** \name Copying and assignment
       *  \{
       */

      /** \brief copy constructor */
      LocalL2Projection ( const LocalL2Projection & ) = default;

      /** \brief move constructor */
      LocalL2Projection ( LocalL2Projection && ) {}

      /** \brief assignment operator */
      LocalL2Projection &operator= ( const LocalL2Projection & ) = default;

      /** \brief move assignment operator */
      LocalL2Projection &operator= ( LocalL2Projection && ) {}

      /** \} */

    public:
      /** \name Public member methods
       *  \{
       */

      /** \brief return basis function set */
      BasisFunctionSet basisFunctionSet () const
      {
        CHECK_INTERFACE_IMPLEMENTATION( impl().basisFunctionSet() );
        return impl().basisFunctionSet();
      }

      /** \brief please doc me
       *
       *  \tparam  LocalFunction  local function type
       *  \tparam  LocalDofVector  local dof vector type
       *
       *  \param[in]  localFunction  local function
       *  \param[out]  localDofVector  dof vector
       */
      template< class LocalFunction, class LocalDofVector >
      void operator() ( const LocalFunction &localFunction, LocalDofVector &localDofVector ) const
      {
        apply( localFunction, localDofVector );
      }

      /** \brief please doc me
       *
       *  \tparam  LocalFunction  local function type
       *  \tparam  LocalDofVector  local dof vector type
       *
       *  \param[in]  localFunction  local function
       *  \param[out]  localDofVector  dof vector
       */
      template< class LocalFunction, class LocalDofVector >
      void apply ( const LocalFunction &localFunction, LocalDofVector &localDofVector ) const
      {
        CHECK_INTERFACE_IMPLEMENTATION( impl().apply( localFunction, localDofVector ) );
        impl().apply( localFunction, localDofVector );
      }

      /** \} */

    protected:
      const Implementation &impl () const
      {
        return static_cast< const Implementation & >( *this );
      }
    };



    // DefaultLocalL2Projection
    // ------------------------

    template< class LocalRieszProjection, class Quadrature >
    class DefaultLocalL2Projection
    : public LocalL2Projection< typename LocalRieszProjection::BasisFunctionSetType, DefaultLocalL2Projection< LocalRieszProjection, Quadrature > >
    {
      typedef DefaultLocalL2Projection< LocalRieszProjection, Quadrature > ThisType;
      typedef LocalL2Projection< typename LocalRieszProjection::BasisFunctionSetType, DefaultLocalL2Projection< LocalRieszProjection, Quadrature > > BaseType;

    public:
      /** \brief type of local Riesz type */
      typedef LocalRieszProjection LocalRieszProjectionType;
      /** \copydoc Dune::Fem::LocalL2Projection::BasisFunctionSetType */
      typedef typename BaseType::BasisFunctionSetType BasisFunctionSetType;

    private:
      typedef typename BasisFunctionSetType::RangeType RangeType;
      typedef typename RangeType::value_type RangeFieldType;

    public:
      /** \name Construction
       *  \{
       */

      template< class... Args >
      explicit DefaultLocalL2Projection ( Args &&... args )
        : rieszProjection_( std::forward< Args >( args )... )
      {}

      /** \} */

      /** \name Copying and assignment
       *  \{
       */

      DefaultLocalL2Projection ( const ThisType & ) = default;

#ifndef DOXYGEN

      DefaultLocalL2Projection ( ThisType &other )
        : DefaultLocalL2Projection( static_cast< const ThisType & >( other ) )
      {}

#endif // #ifndef DOXYGEN

      DefaultLocalL2Projection ( ThisType &&other )
        : rieszProjection_( std::move( other.rieszProjection_ ) )
      {}

      DefaultLocalL2Projection &operator= ( const ThisType & ) = default;

      DefaultLocalL2Projection &operator= ( ThisType &&other )
      {
        rieszProjection_ = std::move( other.rieszProjection_ );
        return *this;
      }

      /** \} */

      /** \name Public member methods
       *  \{
       */

      /** \copydoc Dune::Fem::LocalL2Projection::basisFunctionSet */
      BasisFunctionSetType basisFunctionSet () const
      {
        return rieszProjection_.basisFunctionSet();
      }

      /** \copydoc Dune::Fem::LocalL2Projection::apply */
      template< class LocalFunction, class LocalDofVector >
      void apply ( const LocalFunction &localFunction, LocalDofVector &dofs ) const
      {
        const BasisFunctionSetType basisFunctionSet = this->basisFunctionSet();
        const auto geometry = basisFunctionSet.entity().geometry();

        f_.resize( basisFunctionSet.size() );
        f_ = static_cast< RangeFieldType >( 0 );

        Quadrature quadrature( geometry.type(), localFunction.order() + basisFunctionSet.order() );
        const std::size_t nop = quadrature.nop();
        for( std::size_t qp = 0; qp < nop; ++qp )
        {
          RangeType value;
          localFunction.evaluate( quadrature[ qp ], value );
          value *= quadrature.weight( qp )*geometry.integrationElement( quadrature.point( qp ) );
          basisFunctionSet.axpy( quadrature[ qp ], value, f_ );
        }

        rieszProjection_.apply( f_, dofs );
      }

    private:
      LocalRieszProjectionType rieszProjection_;
      mutable Dune::DynamicVector< RangeFieldType > f_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_OPERATOR_PROJECTION_LOCAL_L2PROJECTION_HH


==> anc/xt-super/dune-fem/dune/fem/operator/projection/local/riesz.hh <==
#include <dune/fem/operator/projection/local/riesz/dense.hh>
#include <dune/fem/operator/projection/local/riesz/localrieszprojection.hh>
#include <dune/fem/operator/projection/local/riesz/orthonormal.hh>


==> anc/xt-super/dune-fem/dune/fem/operator/projection/local/riesz/Makefile.am <==
rieszdir =  $(includedir)/dune/fem/operator/projection/local/riesz
riesz_HEADERS = \
	dense.hh \
	localrieszprojection.hh \
	orthonormal.hh

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/dune/fem/operator/projection/local/riesz/dense.hh <==
#ifndef DUNE_FEM_OPERATOR_PROJECTION_LOCAL_RIESZ_DENSE_HH
#define DUNE_FEM_OPERATOR_PROJECTION_LOCAL_RIESZ_DENSE_HH

#include <cassert>
#include <cstddef>

#include <utility>
#include <vector>

#include <dune/common/dynmatrix.hh>

#include "localrieszprojection.hh"

namespace Dune
{

  namespace Fem
  {

    // DenseLocalRieszProjection
    // -------------------------

    template< class BasisFunctionSet, class Quadrature >
    class DenseLocalRieszProjection
    : public LocalRieszProjection< BasisFunctionSet, DenseLocalRieszProjection< BasisFunctionSet, Quadrature > >
    {
      typedef DenseLocalRieszProjection< BasisFunctionSet, Quadrature > ThisType;
      typedef LocalRieszProjection< BasisFunctionSet, DenseLocalRieszProjection< BasisFunctionSet, Quadrature > > BaseType;

    public:
      /** \copydoc Dune::Fem::LocalRieszProjection::BasisFunctionSet */
      typedef typename BaseType::BasisFunctionSetType BasisFunctionSetType;

      /** \name Construction
       *  \{
       */

      explicit DenseLocalRieszProjection ( const BasisFunctionSetType &basisFunctionSet )
        : basisFunctionSet_( basisFunctionSet ),
          inverse_( basisFunctionSet.size(), basisFunctionSet.size() )
      {
        assemble( basisFunctionSet, inverse_ );
        inverse_.invert();
      }

      explicit DenseLocalRieszProjection ( BasisFunctionSetType &&basisFunctionSet )
        : basisFunctionSet_( std::forward< BasisFunctionSetType >( basisFunctionSet ) ),
          inverse_( basisFunctionSet.size(), basisFunctionSet.size() )
      {
        assemble( basisFunctionSet, inverse_ );
        inverse_.invert();
      }

      /** \} */

      /** \name Copying and assignment
       *  \{
       */

      DenseLocalRieszProjection ( const ThisType &other ) = default;

      DenseLocalRieszProjection ( ThisType &&other )
        : basisFunctionSet_( std::move( other.basisFunctionSet_ ) ),
          inverse_( std::move( other.inverse_ ) )
      {}

      ThisType &operator= ( const ThisType &other ) = default;

      ThisType &operator= ( ThisType &&other )
      {
        basisFunctionSet_ = std::move( other.basisFunctionSet_ );
        inverse_ = std::move( other.inverse_ );
        return *this;
      }

      /** \} */

      /** \name Public member methods
       *  \{
       */

      /** \copydoc Dune::Fem::LocalRieszProjection::basisFunctionSet */
      BasisFunctionSetType basisFunctionSet () const { return basisFunctionSet_; }

      /** \copydoc Dune::Fem::LocalRieszProjection::apply */
      template< class F, class LocalDofVector >
      void apply ( const F&f, LocalDofVector &dofs ) const
      {
        inverse_.mv( f, dofs );
      }

      /** \} */

    private:
      template< class DenseMatrix >
      void assemble ( const BasisFunctionSetType &basisFunctionSet, DenseMatrix &matrix )
      {
        const std::size_t size = basisFunctionSet.size();
        std::vector< typename BasisFunctionSetType::RangeType > phi( size );

        matrix = static_cast< typename DenseMatrix::value_type >( 0 );
        assert( matrix.N() == basisFunctionSet.size() );
        assert( matrix.M() == basisFunctionSet.size() );

        const auto &geometry = basisFunctionSet.entity().geometry();
        const Quadrature quadrature( geometry.type(), 2*basisFunctionSet.order() );
        const std::size_t nop = quadrature.nop();
        for( std::size_t qp = 0; qp < nop; ++qp )
        {
          basisFunctionSet.evaluateAll( quadrature[ qp ], phi );

          const auto weight = quadrature.weight( qp )*geometry.integrationElement( quadrature.point( qp ) );
          for( std::size_t i = 0; i < size; ++i )
          {
            matrix[ i ][ i ] += weight*( phi[ i ] * phi[ i ] );
            for( std::size_t j = i+1; j < size; ++j )
            {
              const auto value = weight*( phi[ i ]* phi[ j ] );
              matrix[ i ][ j ] += value;
              matrix[ j ][ i ] += value;
            }
          }
        }
      }

      BasisFunctionSetType basisFunctionSet_;
      Dune::DynamicMatrix< typename BasisFunctionSetType::FunctionSpaceType::RangeFieldType > inverse_;
    };

  } // namespace Fem

} // namepsace Dune

#endif // #ifndef DUNE_FEM_OPERATOR_PROJECTION_LOCAL_RIESZ_DENSE_HH



==> anc/xt-super/dune-fem/dune/fem/operator/projection/local/riesz/localrieszprojection.hh <==
#ifndef DUNE_FEM_OPERATOR_PROJECTION_LOCAL_RIESZ_LOCALRIESZPROJECTION_HH
#define DUNE_FEM_OPERATOR_PROJECTION_LOCAL_RIESZ_LOCALRIESZPROJECTION_HH

#include <dune/common/bartonnackmanifcheck.hh>

namespace Dune
{

  namespace Fem
  {

    // LocalRieszProjection
    // --------------------

    /** \class LocalRieszProjection
     *
     *  \brief interface documentation of a local Riesz projection
     *
     *  \tparam  BasisFunctionSet  basis function set type
     */
    template< class BasisFunctionSet, class Implementation >
    class LocalRieszProjection
    {
    public:
      /** \brief basis function set */
      typedef BasisFunctionSet BasisFunctionSetType;

    protected:
#ifndef DOXYGEN

      LocalRieszProjection () = default;

#endif // #ifndef DOXYGEN

      /** \name Copying and assignment
       *  \{
       */

      /** \brief copy constructor */
      LocalRieszProjection ( const LocalRieszProjection & ) = default;

      /** \brief move constructor */
      LocalRieszProjection ( LocalRieszProjection && ) {}

      /** \brief assignment operator */
      LocalRieszProjection &operator= ( const LocalRieszProjection & ) = default;

      /** \brief move assignment operator */
      LocalRieszProjection &operator= ( LocalRieszProjection && ) {}

      /** \} */

      /** \name Public member methods
       *  \{
       */

      /** \brief return basis function set */
      BasisFunctionSet basisFunctionSet () const
      {
        CHECK_INTERFACE_IMPLEMENTATION( impl().basisFunctionSet() );
        return impl().basisFunctionSet();
      }

      /** \brief compute Riesz representation
       *
       *  \tparam  LocalDofVector  local dof vector type
       *
       *  \param[in]  f  please doc me
       *  \param[out]  localDofVector  please doc me
       */
      template< class F, class LocalDofVector >
      void operator() ( const F &f, LocalDofVector &localDofVector ) const
      {
        impl()( f, localDofVector );
      }

      /** \brief compute Riesz representation
       *
       *  \tparam  LocalDofVector  local dof vector type
       *
       *  \param[in]  f  please doc me
       *  \param[out]  localDofVector  please doc me
       */
      template< class F, class LocalDofVector >
      void apply ( const F &f, LocalDofVector &localDofVector ) const
      {
        CHECK_INTERFACE_IMPLEMENTATION( impl().apply( f, localDofVector ) );
        impl().apply( f, localDofVector );
      }

      /** \} */

    protected:
      const Implementation &impl () const
      {
        return static_cast< const Implementation & >( *this );
      }
    };

  } // namespace Fem

} // namepsace Dune

#endif // #ifndef DUNE_FEM_OPERATOR_PROJECTION_LOCAL_RIESZ_LOCALRIESZPROJECTION_HH


==> anc/xt-super/dune-fem/dune/fem/operator/projection/local/riesz/orthonormal.hh <==
#ifndef DUNE_FEM_OPERATOR_PROJECTION_LOCAL_RIESZ_ORTHONORMAL_HH
#define DUNE_FEM_OPERATOR_PROJECTION_LOCAL_RIESZ_ORTHONORMAL_HH

#include <cassert>
#include <cstddef>

#include <utility>

#include <dune/geometry/referenceelements.hh>

#include "localrieszprojection.hh"

namespace Dune
{

  namespace Fem
  {

    // OrthonormalLocalRieszProjection
    // -------------------------------

    template< class BasisFunctionSet >
    class OrthonormalLocalRieszProjection
    : public LocalRieszProjection< BasisFunctionSet, OrthonormalLocalRieszProjection< BasisFunctionSet > >
    {
      typedef OrthonormalLocalRieszProjection< BasisFunctionSet > ThisType;
      typedef LocalRieszProjection< BasisFunctionSet, OrthonormalLocalRieszProjection< BasisFunctionSet > > BaseType;

    public:
      /** \copydoc Dune::Fem::LocalRieszProjection::BasisFunctionSetType */
      typedef typename BaseType::BasisFunctionSetType BasisFunctionSetType;

    private:
      typedef typename BasisFunctionSet::FunctionSpaceType::RangeFieldType RangeFieldType;

    public:
      /** \name Construction
       *  \{
       */

      explicit OrthonormalLocalRieszProjection ( const BasisFunctionSetType &basisFunctionSet )
        : basisFunctionSet_( std::forward< BasisFunctionSetType >( basisFunctionSet ) ),
          factor_( ratio( basisFunctionSet.entity().geometry() ) )
      {}

      explicit OrthonormalLocalRieszProjection ( BasisFunctionSetType &&basisFunctionSet )
        : basisFunctionSet_( std::forward< BasisFunctionSetType >( basisFunctionSet ) ),
          factor_( ratio( basisFunctionSet.entity().geometry() ) )
      {}

      /** \} */

      /** \name Copying and assignment
       *  \{
       */

      OrthonormalLocalRieszProjection ( const ThisType & ) = default;

      OrthonormalLocalRieszProjection ( ThisType &&other )
        : basisFunctionSet_( std::move( other.basisFunctionSet_ ) ),
          factor_( other.factor_ )
      {}

      ThisType &operator= ( const ThisType & ) = default;

      ThisType &operator= ( ThisType &&other )
      {
        basisFunctionSet_ = std::move( other.basisFunctionSet_ );
        factor_( other.factor_ );
        return *this;
      }

      /** \} */

      /** \name Public member methods
       *  \{
       */

      /** \copydoc Dune::Fem::LocalRieszProjection::basisFunctionSet */
      BasisFunctionSetType basisFunctionSet () const
      {
        return basisFunctionSet_;
      }

      /** \copydoc Dune::Fem::LocalRieszProjection::apply */
      template< class F, class LocalDofVector >
      void apply ( const F &f, LocalDofVector &dofs ) const
      {
        assert( f.size() == dofs.size() );
        const std::size_t size = dofs.size();
        for( std::size_t i = 0u; i < size; ++i )
          dofs[ i ] = factor_*f[ i ];
      }

      /** \} */

    private:
      template< class Geometry >
      static RangeFieldType ratio ( const Geometry &geometry )
      {
        assert( geometry.affine() );
        const auto &referenceElement
          = Dune::ReferenceElements< typename Geometry::ctype, Geometry::mydimension >::general( geometry.type() );
        return referenceElement.volume()/geometry.volume();
      }

      BasisFunctionSetType basisFunctionSet_;
      RangeFieldType factor_;
    };

  } // namespace Fem

} // namepsace Dune

#endif // #ifndef DUNE_FEM_OPERATOR_PROJECTION_LOCAL_RIESZ_ORTHONORMAL_HH


==> anc/xt-super/dune-fem/dune/fem/operator/projection/vtxprojection.hh <==
#ifndef DUNE_FEM_VTXPROJECTION_HH
#define DUNE_FEM_VTXPROJECTION_HH

// #include <dune/grid/utility/twistutility.hh>

#include <dune/fem/misc/compatibility.hh>
#include <dune/fem/operator/common/operator.hh>
#include <dune/fem/space/common/communicationmanager.hh>
#include <dune/fem/space/lagrange.hh>

namespace Dune
{
  namespace Fem
  {

    template <class GridPartType>
    struct WeightDefault {
      typedef FieldVector<double,GridPartType::dimension> DomainType;
      template <class EntityType>
      void setEntity(const EntityType& en) {
        volume_ = en.geometry().volume();
      }
      double operator()(const DomainType& point) {
        return volume_;
      }
      double volume_;
    };

    struct VtxProjectionImpl
    {
      template< class Function, class DiscreteFunction, class Weight >
      static void project ( const Function &f, DiscreteFunction &u, Weight &weight )
      {
        typedef typename Function::FunctionSpaceType FunctionSpaceType;
        typedef typename Function::LocalFunctionType LocalFunctionType;

        typedef typename DiscreteFunction::DiscreteFunctionSpaceType DiscreteFunctionSpaceType;
        typedef typename DiscreteFunction::LocalFunctionType LocalDiscreteFunctionType;

        typedef typename DiscreteFunctionSpaceType::GridPartType GridPartType;
        typedef typename DiscreteFunctionSpaceType::LagrangePointSetType LagrangePointSetType;

        typedef typename GridPartType::IntersectionIteratorType IntersectionIteratorType;
        typedef typename GridPartType::IntersectionType IntersectionType;
        typedef typename GridPartType::template Codim< 0 >::EntityType EntityType;
        typedef typename GridPartType::template Codim< 0 >::GeometryType GeometryType;;

        typedef typename LagrangePointSetType::template Codim< 1 >::SubEntityIteratorType FaceDofIteratorType;

        typedef typename FunctionSpaceType::RangeFieldType RangeFieldType;
        typedef typename Dune::FieldTraits< RangeFieldType >::real_type RealType;
        typedef typename FunctionSpaceType::RangeType RangeType;
        typedef typename GeometryType::LocalCoordinate LocalCoordinateType;

        const unsigned int dimRange = FunctionSpaceType::dimRange;
        const DiscreteFunctionSpaceType &space = u.space();

        u.clear();
        DiscreteFunction w ( "weight", space );
        w.clear();

        for ( const auto& entity : space )
        {
          weight.setEntity( entity );

          LocalDiscreteFunctionType lw = w.localFunction( entity );
          LocalDiscreteFunctionType lu = u.localFunction( entity );

          const LocalFunctionType lf = f.localFunction( entity );
          const LagrangePointSetType &lagrangePointSet = space.lagrangePointSet( entity );

          const unsigned int numPoints = lagrangePointSet.nop();
          for( unsigned int pt = 0; pt < numPoints; ++pt )
          {
            RangeType val;
            lf.evaluate( lagrangePointSet[ pt ], val );

            RealType wght = weight( lagrangePointSet.point( pt ) );

            for( unsigned int coordinate = 0; coordinate < dimRange; ++coordinate )
            {
              lu[ dimRange*pt + coordinate ] += wght*val[ coordinate ];
              lw[ dimRange*pt + coordinate ] += wght;
            }
          }
        }

        u.communicate();
        w.communicate();

        typedef typename DiscreteFunction::DofIteratorType DofIteratorType;

        const DofIteratorType udend = u.dend();
        DofIteratorType udit = u.dbegin();
        DofIteratorType wdit = w.dbegin();
        for( ; udit != udend; ++udit, ++wdit )
        {
          // assert( (*wdit > 0.) || (*udit == 0.) );
          RealType weight = std::abs( *wdit );
          if ( weight > 1e-12 )
            *udit /= weight;
        }

        // make function continuous over hanging nodes

        if( !GridPartType::Traits::conforming && Fem::GridPartCapabilities::hasGrid< GridPartType >::v)
        {
          const GridPartType &gridPart =  space.gridPart();
          for( const auto& entity : space )
          {
            const LagrangePointSetType &lagrangePointSet = space.lagrangePointSet( entity );

            const IntersectionIteratorType iend = gridPart.iend( entity );
            for( IntersectionIteratorType iit = gridPart.ibegin( entity ); iit != iend; ++iit )
            {
              const IntersectionType &intersection = *iit;

              if( intersection.neighbor() )
              {
                // get neighbor
                EntityType neighbor = make_entity( intersection.outside() );

                // if non-conforming situation
                if( entity.level() > neighbor.level() )
                {
                  const int indexInInside = intersection.indexInInside();

                  typedef typename IntersectionType::LocalGeometry LocalGeometryType;
                  const LocalGeometryType &geoIn  = intersection.geometryInInside();
                  const LocalGeometryType &geoOut = intersection.geometryInOutside();

                  LocalDiscreteFunctionType uIn  = u.localFunction( entity );
                  LocalDiscreteFunctionType uOut = u.localFunction( neighbor );

                  const FaceDofIteratorType fdend = lagrangePointSet.template endSubEntity< 1 >( indexInInside );
                  FaceDofIteratorType fdit = lagrangePointSet.template beginSubEntity< 1 >( indexInInside );
                  for( ; fdit != fdend; ++fdit )
                  {
                    const LocalCoordinateType &xIn = lagrangePointSet.point( *fdit );
                    const LocalCoordinateType xOut = geoOut.global( geoIn.local( xIn ) );

                    RangeType val;
                    uOut.evaluate( xOut, val );

                    for( unsigned int coordinate = 0; coordinate < dimRange; ++coordinate )
                      uIn[ dimRange*(*fdit) + coordinate ] = val[ coordinate ];
                  }
                }
              }
            }
          }
        }
      }
    };

    /*======================================================================*/
    /*! \ingroup VtxProjectionOperator
     *  \class VtxProjection
     *  \brief The Projection class which average
     *         discontinuous function in the Lagrangepoints
     */
    /*======================================================================*/
    template < typename DType, typename RType >
    class VtxProjection : public Operator< DType, RType >
    {
     public:
      typedef DType DomainType;
      typedef RType RangeType;
      typedef typename DomainType :: RangeFieldType DomainFieldType;
      typedef typename RType :: RangeFieldType  RangeFieldType;
      typedef typename Dune::FieldTraits< RangeFieldType >::real_type RealType;
      typedef typename RType :: DiscreteFunctionSpaceType :: GridPartType GridPartType;
      //! Constructor
      VtxProjection() {}

      //! apply projection
      template <class WeightType>
      void operator() (const DomainType& f, RangeType& discFunc,
                       WeightType& weight) const
      {
        VtxProjectionImpl::project(f,discFunc,weight);
      }
      //! apply projection with default weight
      void operator() (const DomainType& f, RangeType& discFunc) const
      {
        WeightDefault<GridPartType> weight;
        VtxProjectionImpl::project(f,discFunc, weight);
      }

    private:
    };

  } // namespace Fem

} // name space Dune

#endif // #ifndef DUNE_FEM_VTXPROJECTION_HH


==> anc/xt-super/dune-fem/dune/fem/pass/CMakeLists.txt <==
dune_install(createpass.hh dginversemass.hh
             insertfunction.hh insertoperator.hh localdg.hh)

dune_add_subdirs(common localdg test)


==> anc/xt-super/dune-fem/dune/fem/pass/Makefile.am <==
SUBDIRS = common localdg test

passdir =  $(includedir)/dune/fem/pass

pass_HEADERS = createpass.hh \
	       dginversemass.hh \
	       insertfunction.hh \
	       insertoperator.hh \
	       localdg.hh

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/dune/fem/pass/common/CMakeLists.txt <==
dune_install(localfunctionselector.hh localfunctiontuple.hh local.hh
             pass.hh selector.hh)


==> anc/xt-super/dune-fem/dune/fem/pass/common/Makefile.am <==
passcommondir =  $(includedir)/dune/fem/pass/common

passcommon_HEADERS = localfunctionselector.hh \
		     localfunctiontuple.hh \
		     local.hh \
		     pass.hh \
		     selector.hh

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/dune/fem/pass/common/local.hh <==
#ifndef DUNE_FEM_PASS_LOCAL_HH
#define DUNE_FEM_PASS_LOCAL_HH

#include <sstream>
#include <string>

#include <dune/fem/pass/common/pass.hh>

namespace Dune
{

  namespace Fem
  {

    // External forward declaration
    // ----------------------------

    template <class DiscreteModelImp, class PreviousPassImp , int passIdImp >
    class Pass;

    // LocalPass
    // ---------

    /** \brief Specialisation of Pass which provides a grid walk-through,
     *         but leaves open what needs to be done on each elements.
     *
     *  \tparam  DiscreteModelImp  discrete model
     *  \tparam  PreviousPassImp   previous pass
     *  \tparam  passIdImp         id for this pass
     */
    template< class DiscreteModelImp, class PreviousPassImp , int passIdImp >
    class LocalPass
    : public Pass< DiscreteModelImp , PreviousPassImp , passIdImp>
    {
    public:
      //! \brief type of the preceding pass
      typedef PreviousPassImp PreviousPassType;

      //! \brief base class
      typedef Pass< DiscreteModelImp , PreviousPassImp , passIdImp > BaseType;

      /** \brief The type of the argument (and destination) type of
       *         the overall operator
       */
      typedef typename BaseType::TotalArgumentType ArgumentType;

      //! \brief the discrete function representing the return value of this pass
      typedef typename DiscreteModelImp::Traits::DestinationType DestinationType;
      //! \brief the discrete function space belonging to destinationtype
      typedef typename DiscreteModelImp::Traits::DiscreteFunctionSpaceType DiscreteFunctionSpaceType;
      //! \brief iterator over the space
      typedef typename DiscreteFunctionSpaceType::IteratorType IteratorType;
      //! \brief the codim 0 entity
      typedef typename DiscreteFunctionSpaceType::EntityType EntityType;

      // deprecated type
      typedef EntityType  Entity;

    public:
      /** \brief constructor
       *  \param pass Previous pass
       *  \param spc Space belonging to the discrete function of this pass.
       *  \param passName an identifier for this pass
       */
      LocalPass (PreviousPassImp &pass,
                 const DiscreteFunctionSpaceType &spc,
                 std::string passName = "LocalPass")
      : BaseType(pass),
        spc_(spc),
        passName_(passName),
        computeTime_(0.0),
        numberOfElements_( 0 ),
        passIsActive_( true )
      {}

      //! \brief destructor
      virtual ~LocalPass () {}

      //! \brief build up local memory
      virtual void allocateLocalMemory ()
      {
        if (!this->destination_)
        {
          std::ostringstream funcName;
          funcName << passName_ << "_" << this->passNumber();
          this->destination_ = new DestinationType(funcName.str(), spc_);

          // set mem handle for deleting destination_
          this->deleteHandler_ = &(BaseType::DeleteHandlerType::instance());
        }
      }

      //! \brief return reference to space
      const DiscreteFunctionSpaceType &space () const { return spc_; }

      /** \brief return accumulated time needed by pass's operator () this method
       *         also resets the compute time to zero
       */
      virtual double computeTime () const
      {
        double ct = computeTime_;
        computeTime_ = 0.0;
        return ct;
      }

      /** \brief return number of elements visited during operator computation */
      virtual size_t numberOfElements() const { return numberOfElements_; }

      /** \brief return true if pass is active */
      bool active () const { return passIsActive_; }

      /** \brief set pass status to active */
      void enable () const { passIsActive_ = true ; }

      /** \brief set pass status to inactive */
      void disable() const { passIsActive_ = false ; }

    protected:
      //! Actions to be carried out before a global grid walkthrough.
      //! To be overridden in a derived class.
      virtual void prepare (const ArgumentType &arg, DestinationType &dest) const = 0;
      //! Actions to be carried out after a global grid walkthrough.
      //! To be overridden in a derived class.
      virtual void finalize (const ArgumentType &arg, DestinationType &dest) const = 0;
      //! Actions to be taken on every element. To be overridden in a derived
      //! class.
      virtual void applyLocal (const EntityType &en ) const = 0;

    public:
      //! The actual computations are performed as follows. First, prepare
      //! the grid walkthrough, then call applyLocal on each entity and then
      //! call finalize.
      void compute (const ArgumentType &arg, DestinationType &dest) const
      {
        // if pass was disable, don't do computation
        if( ! active() ) return ;

        // get stopwatch
        Dune::Timer timer;

        prepare(arg, dest);

        numberOfElements_ = 0 ;
        const IteratorType endit = spc_.end();
        for (IteratorType it = spc_.begin(); it != endit; ++it, ++ numberOfElements_ )
        {
          applyLocal(*it);
        }

        finalize(arg, dest);

        // accumulate time
        computeTime_ += timer.elapsed();
      }

    protected:
      const DiscreteFunctionSpaceType &spc_;
      const std::string passName_;
      mutable double computeTime_;
      mutable size_t numberOfElements_;
      mutable bool passIsActive_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_PASS_LOCAL_HH


==> anc/xt-super/dune-fem/dune/fem/pass/common/localfunctionselector.hh <==
#ifndef DUNE_FEM_PASS_COMMON_LOCALFUNCTIONSELECTOR_HH
#define DUNE_FEM_PASS_COMMON_LOCALFUNCTIONSELECTOR_HH

#include <dune/fem/function/common/localfunctionadapter.hh>
#include <dune/fem/function/localfunction/const.hh>

namespace Dune
{

  namespace Fem
  {

    // LocalFunctionSelector
    // ---------------------

    /*
     * \brief Please doc me.
     */
    template< class DiscreteFunctionType >
    struct LocalFunctionSelector
    {
      typedef ConstLocalFunction< DiscreteFunctionType > Type;
    };

    template< class Evaluate >
    struct LocalFunctionSelector< LocalFunctionAdapter< Evaluate > >
    {
      typedef typename LocalFunctionAdapter< Evaluate >::LocalFunctionType Type;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_PASS_COMMON_LOCALFUNCTIONSELECTOR_HH


==> anc/xt-super/dune-fem/dune/fem/pass/common/localfunctiontuple.hh <==
#ifndef DUNE_FEM_PASS_COMMON_LOCALFUNCTIONTUPLE_HH
#define DUNE_FEM_PASS_COMMON_LOCALFUNCTIONTUPLE_HH

#include <cassert>
#include <cstddef>
#include <tuple>

#include <dune/common/exceptions.hh>
#include <dune/common/forloop.hh>
#include <dune/common/nullptr.hh>
#include <dune/common/tuples.hh>
#include <dune/common/tupleutility.hh>

#include <dune/fem/common/tupleutility.hh>

#include "localfunctionselector.hh"

namespace Dune
{

  namespace Fem
  {
    // LocalFunctionEvaluator
    // ----------------------

    /*
     * \brief Choose local function for given discrete function.
     *        Use LocalFunctionSelector to define the type of
     *        the local function.
     */
    template< class DiscreteFunction >
    struct LocalFunctionEvaluator
    {
      typedef typename Dune::Fem::LocalFunctionSelector<
          typename Dune::TypeTraits< DiscreteFunction >::ReferredType
        >::Type Type;

      static Type apply ( const DiscreteFunction &discreteFunction )
      {
        return Type( discreteFunction );
      }
    };



    // RangeTypeEvaluator
    // ------------------

    /*
     * \brief Get range type from local function type.
     */
    template< class LocalFunction >
    struct RangeTypeEvaluator
    {
      typedef typename LocalFunction::RangeType Type;
    };



    // JacobianRangeTypeEvaluator
    // --------------------------

    /*
     * \brief Get jacobian range type from local function type.
     */
    template< class LocalFunction >
    struct JacobianRangeTypeEvaluator
    {
      typedef typename LocalFunction::JacobianRangeType Type;
    };



    // HessianRangeTypeEvaluator
    // --------------------------

    /*
     * \brief Get hessian range type from local function type.
     */
    template< class LocalFunction >
    struct HessianRangeTypeEvaluator
    {
      typedef typename LocalFunction::HessianRangeType Type;
    };

    // LocalFunctionTuple
    // ------------------

    /*
     * \brief A wrapper for a tuple of localfunctions. It's interface
     *        mimicks the LocalFunction interface
     *        (see dune/fem/function/localfunction/localfunction.hh).
     */
    template< class DiscreteFunctionTuple, class Entity,
              size_t TupleSize = tuple_size< DiscreteFunctionTuple >::value >
    class LocalFunctionTuple
    {
      typedef LocalFunctionTuple< DiscreteFunctionTuple, Entity, TupleSize > ThisType;

      template< int pos > struct SetEntity;
      template< int pos > struct Evaluate;
      template< int pos > struct EvaluateQuadrature;
      template< int pos > struct Jacobian;
      template< int pos > struct Hessian;

    public:
      //! \brief discrete function tuple
      typedef DiscreteFunctionTuple DiscreteFunctionTupleType;
      //! \brief entity type
      typedef Entity EntityType;

    protected:
      typedef typename Dune::ForEachType< LocalFunctionEvaluator, DiscreteFunctionTupleType >::Type LocalFunctionTupleType;

      typedef typename EntityType::Geometry GeometryType;
      typedef typename GeometryType::LocalCoordinate LocalCoordinateType;

    public:
      // ! \brief type of range type tuple
      typedef typename Dune::ForEachType< RangeTypeEvaluator, LocalFunctionTupleType >::Type RangeTupleType;
      // ! \brief type of jacobian range type tuple
      typedef typename Dune::ForEachType< JacobianRangeTypeEvaluator, LocalFunctionTupleType >::Type JacobianRangeTupleType;
      // ! \brief type of hessian range type tuple
      typedef typename Dune::ForEachType< HessianRangeTypeEvaluator, LocalFunctionTupleType >::Type HessianRangeTupleType;

      template< int i >
      struct Get
      {
        typedef typename std::tuple_element< i, LocalFunctionTupleType >::type Type;
      };

      template< class Factory >
      LocalFunctionTuple ( Factory factory )
      : localFunctionTuple_( Dune::transformTuple< LocalFunctionEvaluator, Factory >( factory ) )
      {}

      /** \brief set local functions to given entity
       *
       *  \param[in]  entity  grid part entity
       */
      void init ( const EntityType &entity )
      {
        ForLoop< SetEntity, 0, TupleSize-1 >::apply( localFunctions(), entity );
      }

      /** \brief return entity */
      const EntityType &entity () const
      {
        return std::get< 0 >( localFunctions() ).entity();
      }

      /** \brief evaluate local functions
       *
       *  \param[in]  x       quadrature point or local coordinate
       *  \param[in]  values  values of local functions
       */
      template< class Point >
      void evaluate ( const Point &x, RangeTupleType &values ) const
      {
        ForLoop< Evaluate, 0, TupleSize-1 >::apply( localFunctions(), x, values );
      }

      /** \brief evaluate jacobians of local functions
       *
       *  \param[in]  x          quadrature point or local coordinate
       *  \param[in]  jacobians  jacobians of local functions
       */
      template< class Point >
      void jacobian ( const Point &x, JacobianRangeTupleType &jacobians ) const
      {
        ForLoop< Jacobian, 0, TupleSize-1 >::apply( localFunctions(), x, jacobians );
      }

      /** \brief evaluate hessians of local functions
       *
       *  \param[in]  x         quadrature point or local coordinate
       *  \param[in]  hessians  hessians of local functions
       */
      template< class Point >
      void hessian ( const Point &x, HessianRangeTupleType &hessians ) const
      {
        ForLoop< Hessian, 0, TupleSize-1 >::apply( localFunctions(), x, hessians );
      }

      /** \brief evaluate local functions for quadrature
       *
       *  \param[in]  quadrature  quadrature
       *  \param[in]  vector      a (dynamic) vector of range tuples
       */
      template< class QuadratureType, class TupleVectorType >
      void evaluateQuadrature ( const QuadratureType &quadrature, TupleVectorType &vector ) const
      {
        assert( vector.size() >= quadrature.nop() );
        ForLoop< EvaluateQuadrature, 0, TupleSize-1 >::apply( quadrature, localFunctions(), vector );
      }

      //! \brief get i-th tuple element
      template< int i >
      typename Get< i >::Type &get () { return std::get< i >( localFunctions() ); }

      //! \brief get i-th tuple element
      template< int i >
      const typename Get< i >::Type &get () const { return std::get< i >( localFunctions() ); }

    protected:
      LocalFunctionTupleType &localFunctions () { return localFunctionTuple_; }
      const LocalFunctionTupleType &localFunctions () const { return localFunctionTuple_; }

    private:
      mutable LocalFunctionTupleType localFunctionTuple_;
    };



    // LocalFunctionTuple for Empty Tuples
    // -----------------------------------

    template< class DiscreteFunctionTuple, class Entity >
    class LocalFunctionTuple< DiscreteFunctionTuple, Entity, 0 >
    {
      typedef LocalFunctionTuple< DiscreteFunctionTuple, Entity, 0 > ThisType;

    public:
      typedef DiscreteFunctionTuple DiscreteFunctionTupleType;
      typedef Entity EntityType;

      typedef std::tuple<> RangeTupleType;
      typedef std::tuple<> JacobianRangeTupleType;
      typedef std::tuple<> HessianRangeTupleType;

      template< class Factory >
      LocalFunctionTuple ( Factory factory )
      : entity_( nullptr )
      {}

      void init ( const EntityType &entity ) { entity_ = &entity; }

      const EntityType &entity () const
      {
        assert( entity_ );
        return *entity_;
      }

      template< class Point >
      void evaluate ( const Point &x, RangeTupleType &values ) const
      {}

      template< class Point >
      void jacobian ( const Point &x, JacobianRangeTupleType &jacobians ) const
      {}

      template< class Point >
      void hessian ( const Point &x, HessianRangeTupleType &hessians ) const
      {}

      template< class QuadratureType, class TupleVectorType >
      void evaluateQuadrature ( const QuadratureType &quadrature, TupleVectorType &vector ) const
      {
        assert( vector.size() >= quadrature.nop() );
      }

    private:
      EntityType *entity_;
    };



    // Implementation of LocalFunctionTuple::SetEntity
    // -----------------------------------------------

    template< class DiscreteFunctionTuple, class Entity, size_t TupleSize >
    template< int pos >
    struct LocalFunctionTuple< DiscreteFunctionTuple, Entity, TupleSize >::SetEntity
    {
      static void apply ( LocalFunctionTupleType &localFunctions,
                          const EntityType &entity )
      {
        std::get< pos >( localFunctions ).init( entity );
      }
    };



    // Implementation of LocalFunctionTuple::Evaluate
    // ----------------------------------------------

    template< class DiscreteFunctionTuple, class Entity, size_t TupleSize >
    template< int pos >
    struct LocalFunctionTuple< DiscreteFunctionTuple, Entity, TupleSize >::Evaluate
    {
      template< class Point >
      static void apply ( const LocalFunctionTupleType &localFunctions,
                          const Point &x,
                          RangeTupleType &values )
      {
        std::get< pos >( localFunctions ).evaluate( x, std::get< pos >( values ) );
      }
    };



    // Implementation of LocalFunctionTuple::EvaluateQuadrature
    // --------------------------------------------------------

    template< class DiscreteFunctionTuple, class Entity, size_t TupleSize >
    template< int pos >
    struct LocalFunctionTuple< DiscreteFunctionTuple, Entity, TupleSize >::EvaluateQuadrature
    {
      template< class Quadrature, class VectorOfTuples >
      static void apply ( const Quadrature &quadrature,
                          const LocalFunctionTupleType &localFunctions,
                          VectorOfTuples &vectorOfTuples )
      {
        TupleToVectorConverter< VectorOfTuples, pos > vector( vectorOfTuples );
        std::get< pos >( localFunctions ).evaluateQuadrature( quadrature, vector );
      }
    };



    // Implementation of LocalFunctionTuple::Jacobian
    // ----------------------------------------------

    template< class DiscreteFunctionTuple, class Entity, size_t TupleSize >
    template< int pos >
    struct LocalFunctionTuple< DiscreteFunctionTuple, Entity, TupleSize >::Jacobian
    {
      template< class Point >
      static void apply ( const LocalFunctionTupleType &localFunctions,
                          const Point &x,
                          JacobianRangeTupleType &jacobians )
      {
        std::get< pos >( localFunctions ).jacobian( x, std::get< pos >( jacobians ) );
      }
    };



    // Implementation of LocalFunctionTuple::Hessian
    // ---------------------------------------------

    template< class DiscreteFunctionTuple, class Entity, size_t TupleSize >
    template< int pos >
    struct LocalFunctionTuple< DiscreteFunctionTuple, Entity, TupleSize >::Hessian
    {
      template< class Point >
      static void apply ( const LocalFunctionTupleType &localFunctions,
                          const Point &x,
                          HessianRangeTupleType &hessians )
      {
        std::get< pos >( localFunctions ).hessian( x, std::get< pos >( hessians ) );
      }
    };

  } // namespace Fem



  // get for LocalFunctionTuple
  // --------------------------

  template< int i, class DiscreteFunctionTuple, class Entity, size_t TupleSize >
  typename Dune::Fem::LocalFunctionTuple< DiscreteFunctionTuple, Entity, TupleSize >::template Get< i >::Type
  get ( Dune::Fem::LocalFunctionTuple< DiscreteFunctionTuple, Entity, TupleSize > &localFunctionTuple )
  {
    return localFunctionTuple.template get< i >();
  }

  template< int i, class DiscreteFunctionTuple, class Entity, size_t TupleSize >
  const typename Dune::Fem::LocalFunctionTuple< DiscreteFunctionTuple, Entity, TupleSize >::template Get< i >::Type
  get ( const Dune::Fem::LocalFunctionTuple< DiscreteFunctionTuple, Entity, TupleSize > &localFunctionTuple )
  {
    return localFunctionTuple.template get< i >();
  }

} // namespace Dune



// Some Specializations for Tuple Access
// -------------------------------------

DUNE_OPEN_TUPLE_NAMESPACE
  // tuple_element for LocalFunctionTuple
  // ------------------------------------

  template< size_t i, class DiscreteFunctionTuple, class Entity, size_t TupleSize >
  struct tuple_element< i, Dune::Fem::LocalFunctionTuple< DiscreteFunctionTuple, Entity, TupleSize > >
  {
    typedef typename Dune::Fem::LocalFunctionTuple< DiscreteFunctionTuple, Entity, TupleSize >::template Get< i >::Type type;
  };
DUNE_CLOSE_TUPLE_NAMESPACE

#endif // #ifndef DUNE_FEM_PASS_COMMON_LOCALFUNCTIONTUPLE_HH


==> anc/xt-super/dune-fem/dune/fem/pass/common/pass.hh <==
#ifndef DUNE_FEM_PASS_COMMON_PASS_HH
#define DUNE_FEM_PASS_COMMON_PASS_HH

#include <limits>
#include <string>
#include <tuple>
#include <type_traits>

#include <dune/common/deprecated.hh>
#include <dune/common/timer.hh>
#include <dune/common/tuples.hh>

#include <dune/fem/common/tupleutility.hh>
#include <dune/fem/operator/common/operator.hh>

namespace Dune
{

  namespace Fem
  {

    // empty non-blocking communication for start pass as default argument
    struct EmptyNonBlockingComm
    {
      // initialize communication
      template <class Destination>
      void initComm( const Destination& ) const {}

      // receive data of previously initialized communication
      template <class Destination>
      void receiveComm( const Destination& ) const {}

      // cleanup overwritten data, i.e. ghost values
      template <class Destination>
      void finalizeComm( const Destination& ) const {}
    };

    /*! @addtogroup Pass
     *
     */
    /*!
     * @brief End marker for a compile-time list of passes.
     *
     */
    template < class ArgumentImp , int passIdImp,
               class NonBlockingCommunication = EmptyNonBlockingComm  >
    class StartPass
    {
      NonBlockingCommunication nonBlockingComm_;
    public:
      //! position in pass tree (0 for start pass)
      static const int passNum = 0;
      static const int passId = passIdImp;

      //! pass ids up to here (tuple of integral constants)
      typedef std::tuple< std::integral_constant< int, passIdImp > > PassIds;

      //! The argument (and destination) type of the overall operator
      typedef ArgumentImp GlobalArgumentType;
      //! End marker for tuple of return types of the passes
      typedef std::tuple<> NextArgumentType;

    public:
      //! empty constructor
      StartPass() : nonBlockingComm_() {}
      //! copy constructor
      StartPass(const StartPass&) : nonBlockingComm_() {}

      //- Public methods
      //! The pass method initialized the communication only
      void pass( const GlobalArgumentType& arg ) const
      {
        nonBlockingComm_.initComm( arg );
      }

      //! receive data for previously initialized communication
      void receiveCommunication( const GlobalArgumentType& arg ) const
      {
        nonBlockingComm_.receiveComm( arg );
      }

      //! cleanup of overwritten data. i.e. ghost values if neccessary
      void finalizeCommunication( const GlobalArgumentType& arg ) const
      {
        nonBlockingComm_.finalizeComm( arg );
      }

      // dummy printTexInfo method
      void printTexInfo(std::ostream& out) const DUNE_DEPRECATED {}

      //! Returns the closure of the destination tuple.
      NextArgumentType localArgument() const { return NextArgumentType(); }

      //! No memory needs to be allocated.
      void allocateLocalMemory() {}

      //! StartPass does not need a time
      void setTime(const double) {}

      //! return time step estimate
      double timeStepEstimate() const
      {
        return std::numeric_limits<double>::max();
      }
    };

    /**
     * @brief Base class for specific pass implementations.
     *
     * Pass not only provides the interface for the specialised implementations,
     * but also organizes the calls to other passes and assembles the results
     * of the preceding passes in a tuple of discrete functions which can be
     * used in the computations of the pass. The computations must be implemented
     * in the compute method of the derived classes.
     */
    template <class DiscreteModelImp, class PreviousPassImp , int passIdImp>
    class Pass :
      public Operator<typename PreviousPassImp::GlobalArgumentType,
                      typename DiscreteModelImp::Traits::DestinationType>
    {
      template <class PT, class PP, int PI>
      friend class Pass;
    public:
      //! little interface class for deleting discrete function
      //! held by this class
      template <class ObjectToDelete>
      class DeleteHandler
      {
      protected:
        // don't create intances of this class
        DeleteHandler () {}
      public:
        //! destructor
        virtual ~DeleteHandler () {}
        //! default implementation just deletes obj
        virtual void freeLocalMemory(ObjectToDelete * obj)
        {
          delete obj;
        }

        //! return reference to default object deleter
        static DeleteHandler<ObjectToDelete>& instance ()
        {
          static DeleteHandler<ObjectToDelete> mh;
          return mh;
        }
      };

      //! Type of the preceding pass.
      typedef PreviousPassImp PreviousPassType;

      //! position in pass tree
      static const int passNum = PreviousPassType::passNum + 1;
      static const int passId  = passIdImp;

      //! pass ids up to here (tuple of integral constants)
      typedef typename Dune::PushBackTuple< typename PreviousPassType::PassIds, std::integral_constant< int, passIdImp > >::type PassIds;

      //! Type of the discrete function which stores the result of this pass'
      //! computations.
      typedef typename DiscreteModelImp::Traits::DestinationType DestinationType;

      //! type of mem handler, which deletes destination
      typedef DeleteHandler<DestinationType> DeleteHandlerType;

      typedef typename DestinationType :: DiscreteFunctionSpaceType :: CommunicationManagerType
            :: NonBlockingCommunicationType  NonBlockingCommunicationType;

      //! Type of the discrete function which is passed to the overall operator
      //! by the user
      typedef typename PreviousPassType::GlobalArgumentType GlobalArgumentType;
      //! Tuple containing destination types of all preceding passes.
      typedef typename PreviousPassType::NextArgumentType LocalArgumentType;
      //! Tuple containing destination types of all preceding passes plus the
      //! global argument. This serves as the argument for this pass'
      //! computations
      typedef typename PushFrontTuple< LocalArgumentType, const GlobalArgumentType* >::type TotalArgumentType;
      //! Tuple containing destination types of all passes up to this one.
      typedef typename PushBackTuple< LocalArgumentType, DestinationType* >::type NextArgumentType;

    public:
      // return pass number
      int passNumber() const { return passNum; }

      //- Public methods
      //! Constructor
      //! \param pass Previous pass
      Pass(PreviousPassType& pass) :
        destination_(0),
        deleteHandler_(0),
        previousPass_(pass),
        time_(0.0),
        finalizeCommunication_( true )
      {
        // this ensures that the last pass doesn't allocate temporary memory
        // (its destination discrete function is provided from outside).
        previousPass_.allocateLocalMemory();
      }

      //! Destructor
      virtual ~Pass()
      {
        // if deleteHandler was set by derived class,
        // then use to delete destination_
        if( deleteHandler_ ) deleteHandler_->freeLocalMemory(destination_);
        destination_ = 0;
      }

      //! printTex info of operator
      void printTexInfo(std::ostream& out) const
      {
        previousPass_.printTexInfo(out);
      }

      //! \brief Application operator.
      //! The application operator is called by the client directly. It makes
      //! only sense to call this operator directly on the last pass.
      void operator()(const GlobalArgumentType& arg, DestinationType& dest) const
      {
        previousPass_.pass(arg);
        LocalArgumentType prevArg = previousPass_.localArgument();
        const TotalArgumentType totalArg = tuple_push_front( prevArg, &arg );
        this->compute(totalArg, dest);

        // if initComm has not been called for this pass, we have to
        // call finalizeCommunication for all previous passes
        if( finalizeCommunication_ )
          finalizeCommunication( arg );
      }
      //! Allocates the local memory of a pass, if needed.
      //! If memory is allocated, then deleteHandler must be set for removal of
      //! memory to avoid leaks
      virtual void allocateLocalMemory() = 0;

      //! Set time provider (which gives you access to the global time).
      void setTime(const double t)
      {
        previousPass_.setTime(t);
        time_ = t;
      }

      /** \brief return time step estimate for explicit Runge Kutta solver, calls
           recursively the method timeStepEstimateImpl of all previous passes.
           Make sure to overload the method timeStepEstimateImpl in your
           implementation if this method really does something. */
      double timeStepEstimate() const
      {
        double ret= std::min( previousPass_.timeStepEstimate(),
                              this->timeStepEstimateImpl() );
        return ret;
      }

      //! return current time of calculation
      double time() const { return time_; }

      //! return reference to internal discrete function
      const DestinationType & destination () const
      {
        assert(destination_);
        return *destination_;
      }

    public:
      //! Same as application operator, but uses own memory instead of the
      //! discrete function provided by the client. This method is called on all
      //! passes except the last one.
      void pass(const GlobalArgumentType& arg) const
      {
        // send my destination data needed by the next pass
        initComm();
        // since initComm was called we are not the last pass
        // and thus must not call finalizeCommunication
        finalizeCommunication_ = false ;
        operator()(arg, *destination_);
      }

      //! Returns a compilation of the results of the preceding passes
      NextArgumentType localArgument () const
      {
        typename PreviousPassType::NextArgumentType nextArg( previousPass_.localArgument() );
        return tuple_push_back( nextArg, destination_ );
      }

      /** \brief finalizeCommunication collects possbily initiated non-blocking
                 communications for all passes including the global argument
                 this method will be called from the next pass
      */
      void finalizeCommunication(const GlobalArgumentType& arg) const
      {
        // we only need the first argument
        // the other argument are known to the previous passes
        previousPass_.finalizeCommunication( arg );

        // this method has to be overloaded in the pass implementation
        finalizeComm();
        // reset finalizeCommunication flag
        finalizeCommunication_ = true;
      }

      /** \brief finalizeCommunication collects possbily initiated non-blocking
                 communications for all passes including the global argument
                 this method will be called from the next pass
      */
      void receiveCommunication(const GlobalArgumentType& arg) const
      {
        // we only need the first argument
        // the other argument are known to the previous passes
        previousPass_.receiveCommunication( arg );

        // this method has to be overloaded in the pass implementation
        receiveComm();
      }

      //! derived passes have to implement this method
      //! returning the time step estimate
      virtual double timeStepEstimateImpl() const
      {
        return std::numeric_limits<double>::max();
      }

      /** \brief requireCommunication returns true if the pass needs communication at all
       *         \note The default implementation returns \b true \b
       */
      virtual bool requireCommunication () const { return true; }

    protected:
      //! Does the actual computations. Needs to be overridden in the derived
      //! clases
      virtual void compute(const TotalArgumentType& arg,
                           DestinationType& dest) const = 0;

      /** \brief finalizeCommunication collects possbily initiated non-blocking
                 communications for all passes
      */
      void finalizeCommunication( const TotalArgumentType& totalArg ) const
      {
        // this method is called on the last pass which needs no
        // finalizing of communication, so call the correct method
        // on the previous pass
        // get<0> ( totalArg ) is the global argument type
        previousPass_.finalizeCommunication( *(get<0> ( totalArg )) );
      }

      /** \brief receiveCommunication collects possbily initiated non-blocking
                 communications for all passes
      */
      void receiveCommunication( const TotalArgumentType& totalArg ) const
      {
        // this method is called on the last pass which needs no
        // finalizing of communication, so call the correct method
        // on the previous pass
        // get<0> ( totalArg ) is the global argument type
        previousPass_.receiveCommunication( *(get<0> ( totalArg )) );
      }

      /** \brief initializeCommunication of this pass, this will initialize
                 the communication of destination_ and has to be overloaded in
                 the implementation
      */
      virtual void initComm() const {}

      /** \brief finalizeCommunication of this pass, this will collect
                 the communication of destination_ and has to be overloaded in
                 the implementation
      */
      virtual void finalizeComm() const {}

      /** \brief receiveCommunication of this pass,
                 which will reset changes the communication
                 did to the destination_ and has to be overloaded in
                 the implementation
      */
      virtual void receiveComm() const {}

    protected:
      //! destination (might be set from outside)
      DestinationType* destination_;

      //! object to delete destination_
      DeleteHandlerType* deleteHandler_;

      // previous pass
      PreviousPassType& previousPass_;

      // current calculation time
      double time_;

      // flag whether we are the last pass, i.e. we have to finalize the communication
      mutable bool finalizeCommunication_ ;
    }; // end class Pass

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_PASS_COMMON_PASS_HH


==> anc/xt-super/dune-fem/dune/fem/pass/common/selector.hh <==
#ifndef DUNE_FEM_PASS_COMMON_SELECTOR_HH
#define DUNE_FEM_PASS_COMMON_SELECTOR_HH

#include <type_traits>
#include <tuple>

#include <dune/common/tuples.hh>
#include <dune/common/tupleutility.hh>
#include <dune/common/typetraits.hh>

#include <dune/fem/common/tupleutility.hh>

namespace Dune
{

  namespace Fem
  {

    // ElementTuple
    // ------------

    /*
     * \brief A helper class that transforms a number of integers to a tuple.
     *        Result type is:
     *  \code
     *  std::tuple< Dune::integral_constant< int, N1 >, ..., Dune::integral_constant< int, Nk > >
     *  \endcode
     *
     *  \note Terminatory integer values (-1) are cut off from tuple
     */
    template< int N1,
              int N2,
              int N3,
              int N4,
              int N5,
              int N6,
              int N7,
              int N8,
              int N9,
              class Seed = std::tuple<>
            >
    class ElementTuple
    {
      typedef typename Dune::PushBackTuple< Seed, std::integral_constant< int, N1 > >::type AccumulatedType;

    public:
      typedef typename ElementTuple< N2, N3, N4, N5, N6, N7, N8, N9, -1, AccumulatedType >::Type Type;
    };

    template< class Seed >
    class ElementTuple< -1, -1, -1, -1, -1, -1, -1, -1, -1, Seed >
    {
    public:
      typedef Seed Type;
    };

    // Selector
    // --------

    /**
     * \brief A helper class that creates a selector tuple from
     *        given pass ids.
     */
    template< class ElementTupleImp >
    struct SelectorBase;

    template< class ElementTupleImp >
    struct SelectorBase
    {
      //! \brief tuple consisting of Dune::integral_constant< int, N_i >
      typedef typename ElementTupleImp :: Type Type;

      // \brief number of elements in selector
      static const int size = std::tuple_size< Type >::value;

      //! \brief check, whether integer N is contained in selector
      template< int N >
      struct Contains
      {
        static const bool v = ( Dune::ContainsType< Type, std::integral_constant< int, N > >::value );
      };

    private:
      // Selector is a mere traits class, forbid construction
      SelectorBase();
    };

    /**
     * \brief A helper class that creates a selector tuple from
     *        given pass ids.
     */
    template< int N1 = -1,
              int N2 = -1,
              int N3 = -1,
              int N4 = -1,
              int N5 = -1,
              int N6 = -1,
              int N7 = -1,
              int N8 = -1,
              int N9 = -1
            >
    struct Selector : public SelectorBase< Dune::Fem::ElementTuple< N1, N2, N3, N4, N5, N6, N7, N8, N9 > >
    {
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_PASS_COMMON_SELECTOR_HH


==> anc/xt-super/dune-fem/dune/fem/pass/createpass.hh <==
#ifndef DUNE_FEM_CREATEPASS_HH
#define DUNE_FEM_CREATEPASS_HH

#include <dune/fem/operator/common/spaceoperatorif.hh>
#include <dune/fem/pass/common/pass.hh>

namespace Dune
{

  namespace Fem
  {

    /** @ingroup Pass
      \brief CreatePass takes a discrete model and a PassType (like LocalDGPass)
      and creates with the parameter PreviousPass in the method create the
      desired pass. The advantage here is, that no typedefs have to be done.

      To generate a pass tree one only has to use the following example code:
      @code
      // diffusion pass
      typedef CreatePass<DiscreteModel1Type,LocalDGPass> Pass1Type;
      Pass1Type pass1 ( discreteModel1_, space1_ );

      // advection pass
      typedef CreatePass<DiscreteModel2Type,LocalDGPass> Pass2Type;
      Pass2Type pass2 ( discreteModel2_, space2_ );

      // create pass tree and return pointer to resulting
      // operator satisfying the SpaceOperatorInterface.
      SpaceOperatorInterface<DestinationType>* passTree
        = CreatePassTree::create( pass1 , pass2 );
      @endcode
    */
    template< class Model , template <class,class,int> class PassType , int pId  = -1 >
    class CreatePass
    {
    public:
      //! forward pass id
      enum { passId = pId };

      //! type of discrete function space
      typedef typename Model :: Traits :: DiscreteFunctionSpaceType DiscreteFunctionSpaceType;
      //! destination type
      typedef typename Model :: Traits :: DiscreteFunctionType DestinationType;

      //! type of space operator
      typedef SpaceOperatorInterface<DestinationType> SpaceOperatorIFType;
    protected:
      Model& model_;
      const DiscreteFunctionSpaceType& space_;
      SpaceOperatorIFType* passPointer_;

    public:
      //! constructor
      //! \param model DiscreteModel
      //! \param space DiscreteFunctionSpace
      CreatePass(Model& model, const DiscreteFunctionSpaceType& space)
        : model_(model) , space_(space) , passPointer_(0)
      {
      }

      //! constructor
      //! \param model DiscreteModel (or discrete function)
      //! \param space DiscreteFunctionSpace
      CreatePass(const Model& model, const DiscreteFunctionSpaceType& space)
        : model_(const_cast<Model&> (model)) , space_(space) , passPointer_(0)
      {
      }

      //! copy constructor
      CreatePass(const CreatePass& org)
        : model_(org.model_),
          space_(org.space_),
          passPointer_( org.passPointer_ )
      {
      }

      //! creation method
      template <class PreviousPass>
      SpaceOperatorPtr< PassType< Model , PreviousPass , passId > >*
      create(SpaceOperatorStorage<PreviousPass>* prevObj)
      {
        typedef PassType< Model , PreviousPass , passId > RealPassType;
        typedef SpaceOperatorPtr<RealPassType> ObjPtrType;
        // create pass
        RealPassType* pass = new RealPassType(model_,prevObj->pass(),space_);

        // create pass storage
        ObjPtrType* obj = new ObjPtrType(pass);

        // remember pass obj
        passPointer_ = obj;

        // remember previous object for delete
        obj->saveObjPointer(prevObj);
        return obj;
      }

      //! last creation method
      template <class PreviousPass>
      SpaceOperatorWrapper< PassType< Model , PreviousPass , passId > >*
      createLast(SpaceOperatorStorage<PreviousPass>* prevObj)
      {
        typedef PassType< Model , PreviousPass , passId > RealPassType;
        typedef SpaceOperatorWrapper<RealPassType> ObjPtrType;
        // create pass
        RealPassType* pass = new RealPassType(model_,prevObj->pass(),space_);

        // create pass storage
        ObjPtrType* obj = new ObjPtrType(pass);

        // remember pass obj
        passPointer_ = obj;

        // remember previous object for delete
        obj->saveObjPointer(prevObj);
        return obj;
      }

      //! return pointer to space operator if
      SpaceOperatorIFType* pass()
      {
        assert( passPointer_ );
        return passPointer_;
      }

      //! return pointer to destination
      const DestinationType* destination() const
      {
        assert( passPointer_ );
        return passPointer_->destination();
      }
    };


    //! DiscreteModelWrapper to combine DiscreteModel and Selector
    template <class DiscreteModelImp, class SelectorImp>
    class DiscreteModelWrapper
    : public ObjPointerStorage,
      public DiscreteModelImp
    {
      // type of base class
      typedef DiscreteModelImp BaseType;
    public:
      //! exporting given type of selector
      typedef SelectorImp SelectorType;
      //! constructor calling the copy constructor of the base type
      DiscreteModelWrapper(const BaseType& base)
       : BaseType(base) // calling copy constructor of base
      {}

      //! copy constructor
      DiscreteModelWrapper(const DiscreteModelWrapper& other)
       : BaseType(other) // calling copy constructor of base
      {}
    };

    //! create pass with previous unknown selector
    template <class Model, class SelectorImp, template <class,class> class PassType>
    class CreateSelectedPass
    {
    public:
      //! type of discrete function space
      typedef typename Model :: Traits :: DiscreteFunctionSpaceType DiscreteFunctionSpaceType;
      //! destination type
      typedef typename Model :: Traits :: DiscreteFunctionType DestinationType;

      //! type of space operator
      typedef SpaceOperatorInterface<DestinationType> SpaceOperatorIFType;

      //! type of discrete model
      typedef DiscreteModelWrapper<Model,SelectorImp> DiscreteModelType;
    protected:
      DiscreteModelType* model_;
      const DiscreteFunctionSpaceType& space_;
      SpaceOperatorIFType* passPointer_;
      bool owner_;

    public:
      //! constructor
      //! \param model DiscreteModel
      //! \param space DiscreteFunctionSpace
      CreateSelectedPass(Model& model, const DiscreteFunctionSpaceType& space)
        : model_(new DiscreteModelType(model))
        , space_(space)
        , passPointer_(0)
        , owner_(true)
      {
      }

      //! copy constructor
      CreateSelectedPass(const CreateSelectedPass& org)
        : model_(new DiscreteModelType(org.model_)),
          space_(org.space_),
          passPointer_( org.passPointer_ ),
          owner_(true)
      {
      }

      //! destructor deleting model if still owner
      ~CreateSelectedPass()
      {
        if( owner_ ) delete model_;
        model_ = 0;
      }

      //! creation method
      template <class PreviousPass>
      SpaceOperatorPtr<PassType<DiscreteModelType,PreviousPass> >*
      create(SpaceOperatorStorage<PreviousPass>* prevObj)
      {
        typedef PassType<DiscreteModelType,PreviousPass> RealPassType;
        typedef SpaceOperatorPtr<RealPassType> ObjPtrType;
        // create pass
        RealPassType* pass = new RealPassType(*model_,prevObj->pass(),space_);

        // create pass storage
        ObjPtrType* obj = new ObjPtrType(pass, model_ );

        // don't delete model anymore
        owner_ = false;

        // remember pass obj
        passPointer_ = obj;

        // remember previous object for delete
        obj->saveObjPointer(prevObj);
        return obj;
      }

      //! last creation method
      template <class PreviousPass>
      SpaceOperatorWrapper<PassType<DiscreteModelType,PreviousPass> >*
      createLast(SpaceOperatorStorage<PreviousPass>* prevObj)
      {
        typedef PassType<DiscreteModelType,PreviousPass> RealPassType;
        typedef SpaceOperatorWrapper<RealPassType> ObjPtrType;
        // create pass
        RealPassType* pass = new RealPassType(*model_,prevObj->pass(),space_);

        // create pass storage
        ObjPtrType* obj = new ObjPtrType(pass, model_);

        // don't delete model anymore
        owner_ = false;

        // remember pass obj
        passPointer_ = obj;

        // remember previous object for delete
        obj->saveObjPointer(prevObj);
        return obj;
      }

      //! return pointer to space operator if
      SpaceOperatorIFType* pass()
      {
        assert( passPointer_ );
        return passPointer_;
      }

      //! return pointer to destination
      const DestinationType* destination() const
      {
        assert( passPointer_ );
        return passPointer_->destination();
      }
    };

    /**
     \brief CreateFeaturedPass takes a discrete model and a PassType (like LocalDGEllliptPass)
     and creates with the parameter PreviousPass in the method create the
     desired pass. The advantage here is, that no typedefs have to be done.
    */
    template <class Model, template <class,class,int> class PassType,
              class SpaceType, // = typename Model :: Traits :: DiscreteFunctionSpaceType ,
              int pId
              >
    class CreateFeaturedPass
    {
    public:
      //! forward pass id
      enum { passId = pId };

      //! type of discrete functions space
      typedef SpaceType DiscreteFunctionSpaceType;
      //! destination type
      typedef typename Model :: Traits :: DiscreteFunctionType DestinationType;

      //! type of space operator
      typedef SpaceOperatorInterface<DestinationType> SpaceOperatorIFType;
    protected:
      Model& model_;
      DiscreteFunctionSpaceType& space_;
      const std::string paramFile_;
      SpaceOperatorIFType* passPointer_;

    public:
      //! constructor
      //! \param model DiscreteModel
      //! \param space DiscreteFunctionSpace
      //! \param paramfile parameter file passes through
      CreateFeaturedPass(Model& model, DiscreteFunctionSpaceType& space, std::string paramfile = "")
        : model_(model),
          space_(space),
          paramFile_(paramfile),
          passPointer_(0)
      {
      }

      //! copy constructor
      CreateFeaturedPass(const CreateFeaturedPass& org)
        : model_(org.model_) , space_(org.space_),
          paramFile_(org.paramFile_),
          passPointer_(org.passPointer_)
      {
      }

      //! creation method
      template <class PreviousPass>
      SpaceOperatorPtr< PassType<Model,PreviousPass,passId> >*
      create(SpaceOperatorStorage<PreviousPass>* prevObj)
      {
        typedef PassType<Model,PreviousPass,passId> RealPassType;
        typedef SpaceOperatorPtr<RealPassType> ObjPtrType;
        // create pass
        RealPassType* pass = new RealPassType(model_,prevObj->pass(),space_,paramFile_);

        // create pass storage
        ObjPtrType* obj = new ObjPtrType(pass);

        // remember pass obj
        passPointer_ = obj;

        // remember previous object for delete
        obj->saveObjPointer(prevObj);
        return obj;
      }

      //! last creation method
      template <class PreviousPass>
      SpaceOperatorWrapper< PassType<Model,PreviousPass,passId> >*
      createLast(SpaceOperatorStorage<PreviousPass>* prevObj)
      {
        typedef PassType<Model,PreviousPass,passId> RealPassType;
        typedef SpaceOperatorWrapper<RealPassType> ObjPtrType;
        // create pass
        RealPassType* pass = new RealPassType(model_,prevObj->pass(),space_,paramFile_);

        // create pass storage
        ObjPtrType* obj = new ObjPtrType(pass);

        // remember pass obj
        passPointer_ = obj;

        // remember previous object for delete
        obj->saveObjPointer(prevObj);
        return obj;
      }

      //! return pointer to destination
      const DestinationType* destination() const
      {
        assert( passPointer_ );
        return passPointer_->destination();
      }
    };

    /** \brief create pass tree from given list of discrete models
        the passId is deliviered to the start pass and stands for the global variable
        calculated by this pass
     */
    template <int startPassId = -1>
    class CreatePassTree
    {
    protected:
      //! method that creates first pass
      template <class DestinationType>
      inline static SpaceOperatorStorage< StartPass<DestinationType,startPassId> >* createStartPass()
      {
        typedef StartPass<DestinationType, startPassId> StartPassType;
        typedef SpaceOperatorStorage<StartPassType> ObjPtrType;

        // create start pass
        StartPassType* startPass = new StartPassType ();

        // create pass storage
        ObjPtrType* obj = new ObjPtrType(startPass);

        // return obj
        return obj;
      }

    public:
      //! create 1 pass
      template <class LastModel>
      inline static SpaceOperatorInterface<typename LastModel :: DestinationType>*
      create(LastModel& ml)
      {
        return ml.createLast( createStartPass<typename LastModel :: DestinationType> () );
      }

      //! create 2 passes
      template <class FirstModel,
                class LastModel>
      inline static SpaceOperatorInterface<typename LastModel :: DestinationType>*
      create(FirstModel& mf,
             LastModel& ml)
      {
        return ml.createLast( mf.create( createStartPass<typename LastModel :: DestinationType>() ) );
      }

      //! create 3 passes
      template <class Mod0,
                class Mod1,
                class LastModel>
      inline static SpaceOperatorInterface<typename LastModel :: DestinationType>*
      create(Mod0& m0,
             Mod1& m1,
             LastModel& mlast)
      {
        return mlast.createLast(
              m1.create(
                m0.create( createStartPass<typename LastModel :: DestinationType> () )
                       )
                               );
      }

      //! create 4 passes
      template <class Mod0,
                class Mod1,
                class Mod2,
                class LastModel>
      inline static SpaceOperatorInterface<typename LastModel :: DestinationType>*
      create(Mod0& m0,
             Mod1& m1,
             Mod2& m2,
             LastModel& mlast)
      {
        return mlast.createLast( m2.create( m1.create(
                m0.create( createStartPass<typename LastModel :: DestinationType> () )
                  ) ) );
      }

      //! create 5 passes
      template <class Mod0,
                class Mod1,
                class Mod2,
                class Mod3,
                class LastModel>
      inline static SpaceOperatorInterface<typename LastModel :: DestinationType>*
      create(Mod0& m0,
             Mod1& m1,
             Mod2& m2,
             Mod3& m3,
             LastModel& mlast)
      {
        return
          mlast.createLast(
            m3.create(
              m2.create(
                m1.create(
                  m0.create( createStartPass<typename LastModel :: DestinationType> () )
                  ))));
      }

      //! create 6 passes
      template <class Mod0,
                class Mod1,
                class Mod2,
                class Mod3,
                class Mod4,
                class LastModel>
      inline static SpaceOperatorInterface<typename LastModel :: DestinationType>*
      create(Mod0& m0,
             Mod1& m1,
             Mod2& m2,
             Mod3& m3,
             Mod4& m4,
             LastModel& mlast)
      {
        return
          mlast.createLast(
                  m4.create(
                    m3.create(
                      m2.create(
                        m1.create(
                          m0.create( createStartPass<typename LastModel :: DestinationType> () )
                          )))) );
      }
      //! create 7 passes
      template <class Mod0,
                class Mod1,
                class Mod2,
                class Mod3,
                class Mod4,
                class Mod5,
                class LastModel>
      inline static SpaceOperatorInterface<typename LastModel :: DestinationType>*
      create(Mod0& m0,
             Mod1& m1,
             Mod2& m2,
             Mod3& m3,
             Mod4& m4,
             Mod5& m5,
             LastModel& mlast)
      {
        return
          mlast.createLast(
                m5.create(
                  m4.create(
                    m3.create(
                      m2.create(
                        m1.create(
                          m0.create( createStartPass<typename LastModel :: DestinationType> () )
                          )))) ));
      }

      //! create 8 passes
      template <class Mod0,
                class Mod1,
                class Mod2,
                class Mod3,
                class Mod4,
                class Mod5,
                class Mod6,
                class LastModel>
      inline static SpaceOperatorInterface<typename LastModel :: DestinationType>*
      create(Mod0& m0,
             Mod1& m1,
             Mod2& m2,
             Mod3& m3,
             Mod4& m4,
             Mod5& m5,
             Mod6& m6,
             LastModel& mlast)
      {
        return
          mlast.createLast(
              m6.create(
                m5.create(
                  m4.create(
                    m3.create(
                      m2.create(
                        m1.create(
                          m0.create( createStartPass<typename LastModel :: DestinationType> () )
                          )))) )));
      }
      //! create 9 passes
      template <class Mod0,
                class Mod1,
                class Mod2,
                class Mod3,
                class Mod4,
                class Mod5,
                class Mod6,
                class Mod7,
                class LastModel>
      inline static SpaceOperatorInterface<typename LastModel :: DestinationType>*
      create(Mod0& m0,
             Mod1& m1,
             Mod2& m2,
             Mod3& m3,
             Mod4& m4,
             Mod5& m5,
             Mod6& m6,
             Mod7& m7,
             LastModel& mlast)
      {
        return
          mlast.createLast(
            m7.create(
              m6.create(
                m5.create(
                  m4.create(
                    m3.create(
                      m2.create(
                        m1.create(
                          m0.create( createStartPass<typename LastModel :: DestinationType> () )
                          )))) ))));
      }
    };

  } // namespace Fem

} // namespace Dune
#endif // #ifndef DUNE_FEM_CREATEPASS_HH


==> anc/xt-super/dune-fem/dune/fem/pass/dginversemass.hh <==
#ifndef DUNE_FEM_PASS_DGINVERSEMASS_HH
#define DUNE_FEM_PASS_DGINVERSEMASS_HH

#include <cassert>
#include <iosfwd>
#include <sstream>
#include <type_traits>

#include <dune/common/typetraits.hh>

#include <dune/fem/common/tupleutility.hh>
#include <dune/fem/operator/1order/localmassmatrix.hh>
#include <dune/fem/pass/common/local.hh>
#include <dune/fem/quadrature/cachingquadrature.hh>
#include <dune/fem/pass/localdg/discretemodel.hh>

namespace Dune
{

  namespace Fem
  {

    // DGInverseMassPassDiscreteModel
    // ------------------------------

    template< int functionalId, class PreviousPass >
    struct DGInverseMassPassDiscreteModel : public DGAdaptiveDiscreteModel
    {
    private:
      typedef typename PreviousPass::PassIds PassIds;
      typedef typename PreviousPass::NextArgumentType LocalArgumentType;
      typedef typename PreviousPass::GlobalArgumentType GlobalArgumentType;
      typedef typename PushFrontTuple< LocalArgumentType, GlobalArgumentType * >::type TotalArgumentType;

    public:
      static const std::size_t functionalPosition
        = Dune::FirstTypeIndex< PassIds, std::integral_constant< int, functionalId > >::type::value;
      typedef typename std::tuple_element< functionalPosition, TotalArgumentType >::type DestinationPtrType;

      struct Traits
      {
        typedef typename Dune::TypeTraits< DestinationPtrType >::PointeeType DestinationType;
        typedef typename DestinationType::DiscreteFunctionSpaceType DiscreteFunctionSpaceType;
        typedef CachingQuadrature< typename DiscreteFunctionSpaceType::GridPartType, 0 > VolumeQuadratureType;
        typedef CachingQuadrature< typename DiscreteFunctionSpaceType::GridPartType, 1 > FaceQuadratureType;
      };
    };



    // DGInverseMassPass
    // -----------------

    /** \brief Pass applying the local inverse mass matrix on each element
     *
     *  \tparam  functionalId   pass id of functional to convert
     *  \tparam  PreviousPass   type of previous pass
     *  \tparam  id             pass id
     */
    template< int functionalId, class PreviousPass, int id >
    class DGInverseMassPass
    : public Dune::Fem::LocalPass< DGInverseMassPassDiscreteModel< functionalId, PreviousPass >, PreviousPass, id >
    {
      typedef DGInverseMassPass< functionalId, PreviousPass, id > ThisType;
      typedef Dune::Fem::LocalPass< DGInverseMassPassDiscreteModel< functionalId, PreviousPass >, PreviousPass, id > BaseType;

    public:
      //! type of the discrete model used
      typedef DGInverseMassPassDiscreteModel< functionalId, PreviousPass > DiscreteModelType;

      //! pass ids up to here (tuple of integral constants)
      typedef typename BaseType::PassIds PassIds;

      //! \brief argument type
      typedef typename BaseType::TotalArgumentType TotalArgumentType;
      //! \brief destination type
      typedef typename BaseType::DestinationType DestinationType;

      //! \brief discrete function space type
      typedef typename DiscreteModelType::Traits::DiscreteFunctionSpaceType DiscreteFunctionSpaceType;

    private:
      static const std::size_t functionalPosition = DiscreteModelType::functionalPosition;

      typedef typename DiscreteFunctionSpaceType::GridPartType GridPartType;
      typedef typename DiscreteModelType::Traits::VolumeQuadratureType VolumeQuadratureType;
      typedef LocalMassMatrix< DiscreteFunctionSpaceType, VolumeQuadratureType > LocalMassMatrixType;

      typedef typename GridPartType::template Codim< 0 >::EntityType EntityType;
    public:
      using BaseType::passNumber;
      using BaseType::space;

      explicit DGInverseMassPass ( PreviousPass &previousPass,
                                   const DiscreteFunctionSpaceType &space )
      : BaseType( previousPass, space, "DGInverseMassPass" ),
        localMassMatrix_( space, 2*space.order() ),
        arg_( 0 ),
        dest_( 0 )
      {}

      //! constructor for use with thread pass
      explicit DGInverseMassPass ( const DiscreteModelType& discreteModel,
                                   PreviousPass &previousPass,
                                   const DiscreteFunctionSpaceType &space,
                                   const int volQuadOrd  = -1,
                                   const int faceQuadOrd = -1)
      : BaseType( previousPass, space, "DGInverseMassPass" ),
        localMassMatrix_( space, ( volQuadOrd == -1 ) ? (2*space.order()) : volQuadOrd ),
        arg_( 0 ),
        dest_( 0 )
      {}

      void printTexInfo ( std::ostream &out ) const
      {
        BaseType::printTexInfo( out );
        out << "DGInverseMassPass: " << "\\\\" << std::endl;
      }

      //! this pass needs no communication
      bool requireCommunication () const { return false ; }

      //! interface method
      void prepare( const TotalArgumentType &argument, DestinationType &destination ) const
      {
        arg_  = &argument;
        dest_ = &destination;
      }

      //! prepare for ThreadPass
      void prepare( const TotalArgumentType &argument, DestinationType &destination, const bool ) const
      {
        prepare( argument, destination );
      }

      //! finalize for ThreadPass
      void finalize( const TotalArgumentType &argument, DestinationType &destination, const bool ) const
      {
        finalize( argument, destination );
      }

      //! interface method
      void finalize( const TotalArgumentType &argument, DestinationType &destination ) const
      {
        arg_  = 0 ;
        dest_ = 0 ;
      }

      //! apply inverse mass matrix locally
      void applyLocal( const EntityType& entity ) const
      {
        assert( arg_ );
        assert( dest_ );
        typename DestinationType::LocalFunctionType localDestination = dest_->localFunction( entity );
        localDestination.assign( std::get< functionalPosition >( *arg_ )->localFunction( entity ) );
        localMassMatrix_.applyInverse( entity, localDestination );
      }

      //! apply local with neighbor checker (not needed here)
      template <class NBChecker>
      void applyLocal( const EntityType& entity, const NBChecker& ) const
      {
        applyLocal( entity );
      }

      /** \brief  apply local for all elements that do not need information from
       *          other processes (here all elements)
       */
      template <class NBChecker>
      void applyLocalInterior( const EntityType& entity, const NBChecker& ) const
      {
        applyLocal( entity );
      }

      /** \brief  apply local for all elements that need information from
       *          other processes (here no elements)
       */
      template <class NBChecker>
      void applyLocalProcessBoundary( const EntityType& entity, const NBChecker& ) const
      {
        DUNE_THROW(InvalidStateException,"DGInverseMassPass does not need a second phase for ThreadPass");
      }

    protected:
      void compute ( const TotalArgumentType &argument, DestinationType &destination ) const
      {
        // set pointer
        prepare( argument, destination );

        typedef typename GridPartType::template Codim< 0 >::template Partition< All_Partition >::IteratorType IteratorType;
        const GridPartType &gridPart = space().gridPart();
        const IteratorType end = gridPart.template end< 0, All_Partition >();
        for( IteratorType it = gridPart.template begin< 0, All_Partition >(); it != end; ++it )
        {
          applyLocal( *it );
        }

        // remove pointer
        finalize( argument, destination );
      }

    protected:
      using BaseType::destination_;
      using BaseType::deleteHandler_;

    private:
      LocalMassMatrixType localMassMatrix_;

      mutable const TotalArgumentType* arg_;
      mutable DestinationType*         dest_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_PASS_APPLYLOCALOPERATOR_HH


==> anc/xt-super/dune-fem/dune/fem/pass/insertfunction.hh <==
#ifndef DUNE_FEM_PASS_INSERTFUNCTION_HH
#define DUNE_FEM_PASS_INSERTFUNCTION_HH

#include <dune/fem/function/common/discretefunction.hh>
#include <dune/fem/function/common/gridfunctionadapter.hh>
#include <dune/fem/pass/common/pass.hh>

namespace Dune
{

  namespace Fem
  {

    // Internal Forward Declarations
    // -----------------------------

    template< class DiscreteFunction >
    struct InsertFunctionPassDiscreteModel;

    template< class DiscreteFunction, class PreviousPass, int passId = -1 >
    class InsertFunctionPass;



    // InsertFunctionPassDiscreteModelTraits
    // -------------------------------------

    //! Traits for InsertFunctionPass to create dummy discrete model
    template< class DiscreteFunction >
    struct InsertFunctionPassDiscreteModelTraits
    {
      typedef DiscreteFunction DiscreteFunctionType;

      typedef typename DiscreteFunctionType::DiscreteFunctionSpaceType DiscreteFunctionSpaceType;

      typedef DiscreteFunctionType DestinationType;
      typedef InsertFunctionPassDiscreteModel< DiscreteFunction > DiscreteModelType;
    };



    // InsertFunctionPassDiscreteModel
    // -------------------------------

    template< class DiscreteFunction >
    struct InsertFunctionPassDiscreteModel
    {
      typedef InsertFunctionPassDiscreteModelTraits< DiscreteFunction > Traits;
    };



    // InsertFunctionPass
    // ------------------

    /**
     * @brief Base class for specific pass implementations.
       InsertFunctionPass simply inserts a discrete function from outside of the pass tree
       into the current pass tree, for example when calculating the species
       transport the velocity function comes from a different pass but has to
       be inserted into the species pass.
     */
    template< class DiscreteFunction, class PreviousPass, int passId >
    class InsertFunctionPass
    : public Pass< InsertFunctionPassDiscreteModel< DiscreteFunction >, PreviousPass, passId >
    {
      typedef InsertFunctionPass< DiscreteFunction, PreviousPass, passId > ThisType;
      typedef Pass< InsertFunctionPassDiscreteModel< DiscreteFunction >, PreviousPass, passId > BaseType;

      static const bool hasLocalFunction = Conversion< DiscreteFunction, HasLocalFunction >::exists;
      static_assert( hasLocalFunction, "InsertFunctionPass can only insert grid functions." );

    protected:
      template <class DFType>
      struct LocalFunctionInitializer
      {
        template <class ArgType>
        static void init( const ArgType&, const double time, DiscreteFunction& ) {}
      };

      template <class LFType>
      struct LocalFunctionInitializer< LocalFunctionAdapter< LFType > >
      {
        template <class ArgType>
        static void init( const ArgType& arg, const double time, DiscreteFunction& dest )
        {
          // call initialize on LocalFunctionAdapter
          dest.initialize( arg, time );
        }
      };

    public:
      //! type of discrete model for this class
      typedef InsertFunctionPassDiscreteModel< DiscreteFunction > DiscreteModelType;

      //! type of traits for this class
      typedef typename DiscreteModelType::Traits Traits;

      //! Repetition of template arguments
      typedef PreviousPass PreviousPassType;

      typedef typename BaseType::TotalArgumentType ArgumentType;
      typedef typename BaseType::GlobalArgumentType GlobalArgumentType;

      //! discrete function representing the return value of this pass
      typedef typename Traits::DestinationType DestinationType;
      //! discrete function space belonging to DestinationType
      typedef typename Traits::DiscreteFunctionSpaceType DiscreteFunctionSpaceType;

    public:
      /** constructor
       *
       *  \param[in]  destination   to be stored in this pass
       *  \param[in]  previousPass  previous pass in the tree
       */
      InsertFunctionPass ( const DestinationType &destination, PreviousPassType &previousPass )
      : BaseType( previousPass )
      {
        destination_ = const_cast< DestinationType * >( &destination );
      }

      /** constructor
       *
       *  \param[in]  destination   to be stored in this pass
       *  \param[in]  previousPass  previous pass in the tree
       *  \param[in]  space         discrete function space
       *
       *  \note The argument space is ignored; it just makes the constructor
       *        look like that from other passes.
       */
      InsertFunctionPass ( const DestinationType &destination,
                           PreviousPassType &previousPass,
                           const DiscreteFunctionSpaceType &space )
      : BaseType( previousPass )
      {
        destination_ = const_cast< DestinationType * >( &destination );
      }

      /** constructor
       *
       *  \param[in]  previousPass  previous pass in the tree
       */
      explicit InsertFunctionPass ( PreviousPassType &previousPass )
      : BaseType( previousPass )
      {
        assert( destination_ == 0 );
      }

      /** default constructor
       *  \note This constructor creates and instance of previous pass
       */
      InsertFunctionPass ( const DestinationType* destination, const std::shared_ptr< PreviousPassType >& previousPass )
      : BaseType( *previousPass ),
        prevPassPtr_( previousPass )
      {
        destination_ = const_cast< DestinationType * >( destination );
      }

      //! destructor
      ~InsertFunctionPass ()
      {
        destination_ = 0;
      }

      // empty method here
      void allocateLocalMemory ()
      {}

      //! return reference to space
      const DiscreteFunctionSpaceType &space () const
      {
        assert( destination_ != 0 );
        return destination_->space();
      }

      //! set internal destination pointer to dest
      void setDestination ( const DestinationType &destination )
      {
        destination_ = const_cast< DestinationType * >( &destination );
      }

      using BaseType::time;

    protected:
      // empty method here
      void compute ( const ArgumentType &arg, DestinationType &dest ) const
      {
        // in case DestinationType is a LocalFunctionAdapter
        // call initialize
        LocalFunctionInitializer< DestinationType >::init( arg, time(), dest );
      }

      std::shared_ptr< PreviousPassType > prevPassPtr_;
      using BaseType::destination_;
    }; // end class InsertFunctionPass

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_PASS_INSERTFUNCTION_HH


==> anc/xt-super/dune-fem/dune/fem/pass/insertoperator.hh <==
#ifndef DUNE_FEM_PASS_INSERTOPERATOR_HH
#define DUNE_FEM_PASS_INSERTOPERATOR_HH

#include <string>
#include <tuple>
#include <type_traits>

#include <dune/common/tupleutility.hh>

#include <dune/fem/operator/common/operator.hh>
#include <dune/fem/pass/common/pass.hh>

namespace Dune
{

  namespace Fem
  {

#ifndef DOXYGEN

    namespace __InsertOperatorPass
    {

      // isOperator
      // ----------

      template< class DomainFunction, class RangeFunction >
      std::true_type __isOperator ( const Dune::Fem::Operator< DomainFunction, RangeFunction > & );

      std::false_type __isOperator ( ... );

      template< class Operator >
      using isOperator = decltype( __isOperator( std::declval< Operator >() ) );



      template< class Operator >
      struct DiscreteModel
      {
        struct Traits
        {
          typedef typename Operator::RangeFunctionType DestinationType;
        };
      };

    } // namespace __InsertOperatorPass

#endif // #ifndef DOXYGEN



    // InsertOperatorPass
    // ------------------

    /** \brief include a Dune::Fem::Operator into a pass
     *
     *  \note This pass stores a reference to the operator passed to the
     *  constructor. The operator will always be called on the result of
     *  PreviousPass, so the position of this pass in your pass tree is of
     *  importance!
     *
     *  \tparam  Operator  a Dune::Fem::Operator
     *  \tparam  PreviousPass  type of previous pass
     *  \tparam  id  unique id for this pass
     */
    template< class Operator, class PreviousPass, int id >
    class InsertOperatorPass final
      : public Dune::Fem::Pass< __InsertOperatorPass::DiscreteModel< Operator >, PreviousPass, id >
    {
      typedef Dune::Fem::Pass< __InsertOperatorPass::DiscreteModel< Operator >, PreviousPass, id > BaseType;

      static_assert( __InsertOperatorPass::isOperator< Operator >::value, "Template parameter Operator is not derived from Dune::Fem::Operator" );

    public:
      /** \brief export operator type */
      typedef Operator OperatorType;

      /** \copydoc Dune::Fem::Pass::PreviousPassType */
      typedef typename BaseType::PreviousPassType PreviousPassType;

      /** \copydoc Dune::Fem::Pass::TotalArgumentType */
      typedef typename BaseType::TotalArgumentType TotalArgumentType;
      /** \copydoc Dune::Fem::Pass::DestinationType */
      typedef typename BaseType::DestinationType DestinationType;

      /** \copydoc Dune::Fem::Pass::passNumber */
      using BaseType::passNumber;

    protected:
      using BaseType::deleteHandler_;
      using BaseType::destination_;

    public:
      /** \name Construction
       *  \{
       */

      /** \brief constructor
       *
       *  \param[in]  space  range discrete function space
       *  \param[in]  op  an operator instance
       *  \param[in]  pass  previous pass
       */
      InsertOperatorPass ( const typename OperatorType::RangeFunctionType::DiscreteFunctionSpaceType &space,
                           const OperatorType &op, PreviousPassType &pass )
        : BaseType( pass ),
          space_( space ),
          operator_( op )
      {}

      /** \} */

#ifndef DOXYGEN

      ~InsertOperatorPass () {}

#endif // #ifndef DOXYGEN

      /** \name Public member methods
       *  \{
       */

      /** \copydoc Dune::Fem::Pass::allocateLocalMemory */
      void allocateLocalMemory ()
      {
        if( destination_ )
          return;
        destination_ = new DestinationType( "stabilization_pass_" + std::to_string( passNumber() ), space() );
        deleteHandler_ = &(BaseType::DeleteHandlerType::instance());
      }

      /** \copydoc Dune::Fem::Pass::printTexInfo */
      void printTexInfo ( std::ostream & ) const
      {
        DUNE_THROW( NotImplemented, "Method printTexInfo() not implemented" );
      }

      /** \copydoc Dune::Fem::Pass::compute */
      void compute ( const TotalArgumentType &arg, DestinationType &dest ) const
      {
        apply( arg, dest );
      }

      /** \} */

      /** \name Non-interface methods
       *  \{
       */

      /** \brief return discrete function space */
      const typename OperatorType::RangeFunctionType::DiscreteFunctionSpaceType &space () const
      {
        return space_;
      }

      /** \} */

    protected:
      void apply ( const TotalArgumentType &u, DestinationType &w ) const
      {
        // get argument
        typedef std::integral_constant< int, PreviousPassType::passId > Key;
        const std::size_t position = Dune::FirstTypeIndex< typename PreviousPassType::PassIds, Key >::type::value;
        const typename OperatorType::DomainFunctionType &v = *std::get< position >( u );

        // apply operator
        operator_( v, w );
      }

    private:
      const typename OperatorType::RangeFunctionType::DiscreteFunctionSpaceType &space_;
      const OperatorType &operator_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_PASS_INSERTOPERATOR_HH


==> anc/xt-super/dune-fem/dune/fem/pass/localdg.hh <==
#include <dune/fem/pass/localdg/pass.hh>


==> anc/xt-super/dune-fem/dune/fem/pass/localdg/CMakeLists.txt <==
dune_install(discretemodel.hh modelcaller.hh pass.hh)


==> anc/xt-super/dune-fem/dune/fem/pass/localdg/Makefile.am <==
localdgpassdir =  $(includedir)/dune/fem/pass/localdg

localdgpass_HEADERS = discretemodel.hh \
		      modelcaller.hh \
		      pass.hh

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/dune/fem/pass/localdg/discretemodel.hh <==
#ifndef DUNE_FEM_LOCALDG_DISCRETEMODEL_HH
#define DUNE_FEM_LOCALDG_DISCRETEMODEL_HH

#include <cassert>

#include <dune/common/bartonnackmanifcheck.hh>

#include <dune/fem/pass/common/selector.hh>

namespace Dune
{
  namespace Fem
  {

    // DGDiscreteModelInterface
    // ------------------------

    /**
     * \brief Interface class for problem definition in the LDG context.
     *
     *  The problem interface prescribes the methods needed by the implementation
     *  of local DG passes. Users need to derive from either this class or the
     *  DGDiscreteModelDefault class. The methods provided by this class are used by
     *  LocalDGPass (and possibly other classes) to solve for the space
     *  discretization of the equation d_t u + div f(u) = s(u), where f
     *  represents a flux function and s a source term. Even non-conservative
     *  fluxes can be treated (for details see paper by Dedner et al).
     *
     *  \note The definition of f(u) differs from the usual definition for
     *        conservation laws in the leading sign.
     */
    template <class DGDiscreteModelTraits>
    struct DGDiscreteModelInterface
    {
      //! \brief Traits class defined by the user
      typedef DGDiscreteModelTraits Traits;
      //! \brief Implementation type for Barton-Nackman trick
      typedef typename Traits::DGDiscreteModelType DGDiscreteModelType;

      //! \brief Discrete function space
      typedef typename Traits::DiscreteFunctionSpaceType DiscreteFunctionSpaceType;
      //! \brief Function space type
      typedef typename DiscreteFunctionSpaceType::FunctionSpaceType FunctionSpaceType;
      //! \brief Coordinate type (world coordinates)
      typedef typename FunctionSpaceType::DomainType DomainType;
      //! \brief Vector type of the function space's range
      typedef typename FunctionSpaceType::RangeType RangeType;
      //! \brief Vector type of the function space's range field type
      typedef typename FunctionSpaceType::RangeFieldType RangeFieldType;
      //! \brief Matrix type of the function space's jacobian
      typedef typename FunctionSpaceType::JacobianRangeType JacobianRangeType;

      //! \brief Type of GridPart
      typedef typename DiscreteFunctionSpaceType::GridPartType GridPartType;
      //! \brief Element (codim 0 entity) of the grid
      typedef typename DiscreteFunctionSpaceType::EntityType EntityType;
      //! \brief Intersection type
      typedef typename DiscreteFunctionSpaceType::IntersectionType IntersectionType;

      //! \brief Type of local coordinate
      typedef typename EntityType::Geometry::LocalCoordinate  LocalCoordinateType;

      //! \brief dimRange
      enum { dimRange = DiscreteFunctionSpaceType::dimRange };

      //! \brief Mass factor type
      template< class MatrixType > struct ExtractMatrix;

      template< template < class, int, int > class MatrixType,
                class ctype, int dimD, int dimR
              >
      struct ExtractMatrix<MatrixType< ctype, dimD, dimR> >
      {
        typedef MatrixType< RangeFieldType, dimRange, dimRange > Type;
      };

      //! \brief Type of mass factor
      typedef typename ExtractMatrix< JacobianRangeType >::Type MassFactorType;

    public:
      /** \brief Returns true if problem has a flux contribution.
       *         If you program this method to return true, make sure to implement
       *         numericalFlux and analyticalFlux as well.
       */
      bool hasFlux () const { return asImp().hasFlux(); }

      /** \brief Returns true if problem has a source term.
       *         If you program this method to return true, make sure to implement
       *         method source well.
       */
      bool hasSource () const { return asImp().hasSource(); }

      //! Returns true if problem has a mass matrix factor disctinct from the identity
      bool hasMass () const { return asImp().hasMass(); }

      /** \brief Computes the numerical flux at a cell interface.
       *
       *  Interface method for calculating the numerical flux at cell interfaces.
       *  The method has distinct return values for the contribution to the inner
       *  and outer element, since the framework allows for non-conservative
       *  terms. The non-conservative terms don't get evaluated over separate
       *  methods, but need to be implemented using the flux and source methods.
       *
       *  \param intersection The intersection in consideration.
       *  \param time Global time.
       *  \param x Local coordinate of the point where the numerical flux gets
       *           evaluated.
       *  \param uLeft Tuple of the states on the inner side of the intersection.
       *  \param uRight Tuple of the states on the outer side of the
       *                intersection.
       *  \param gLeft The numerical flux contribution to the inner element
       *               (return value).
       *  \param gRight The numerical flux contribution to the outer element
       *                (return value).
       *
       * \return Speed of the fastest wave. This information is used to compute
       * the maximum admissible timestep size.
       */
      template <class ArgumentTuple, class FaceDomainType>
      double numericalFlux ( const IntersectionType &intersection,
                             const double time,
                             const FaceDomainType &x,
                             const ArgumentTuple &uLeft,
                             const ArgumentTuple &uRight,
                             RangeType &gLeft,
                             RangeType &gRight)
      {
        CHECK_INTERFACE_IMPLEMENTATION( asImp().numericalFlux( intersection, time, x, uLeft, uRight, gLeft, gRight) );
        return asImp().numericalFlux( intersection, time, x, uLeft, uRight, gLeft, gRight );
      }


      /** \brief Computes the flux at the boundary
       *         Special kind of numerical flux. The intersection iterator provides
       *         the necessary information to identify the type of boundary.
       *  \param intersection Intersection in consideration.
       *  \param time Global time.
       *  \param x Local coordinate of the point where the numerical flux gets
       *           evaluated.
       *  \param uLeft Tuple of the states on the inner side of the intersection.
       *  \param gLeft The numerical flux contribution to the inner element
       *               (return value).
       *
       *  \return Speed of the fastest wave. This information is used to compute
       *         the maximum admissible timestep size.
       */
      template <class ArgumentTuple, class FaceDomainType>
      double boundaryFlux ( const IntersectionType &intersection,
                            const double time,
                            const FaceDomainType &x,
                            const ArgumentTuple &uLeft,
                            RangeType &gLeft )
      {
        CHECK_INTERFACE_IMPLEMENTATION( asImp().boundaryFlux( intersection, time, x, uLeft, gLeft ) );
        return asImp().boundaryFlux( intersection, time, x, uLeft, gLeft );
      }


      /** \brief Computes the analytical flux of the problem.
       *         Analytical flux of the problem.
       *
       *  \param en Entity where the flux is to be evaluated
       *  \param time Global time.
       *  \param x Reference element coordinate where the flux is evaluated
       *  \param u Tuple of the states of the previous passes and of the global
       *           argument.
       *  \param f The analytical flux (return value)
       */
      template <class ArgumentTuple>
      void analyticalFlux ( const EntityType& en,
                            const double time,
                            const LocalCoordinateType& x,
                            const ArgumentTuple& u,
                            JacobianRangeType& f )
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION(
                asImp().analyticalFlux(en, time, x, u, f) );
      }

      /** \brief Implements the source term of the problem.
       *         Source term contribution. The source term can contain parts of the
       *         non-conservative contributions.
       *
       *  \param en Entity where the flux is to be evaluated
       *  \param time Global time.
       *  \param x Reference element coordinate where the flux is evaluated
       *  \param u Tuple of the states of the previous passes and of the global
       *           argument.
       *  \param jac Tuple of the gradients of the precedings passes' results
       *             (needed for the non-conservative contributions)
       *  \param s The source contribution (return value).
       */
      template <class ArgumentTuple, class JacobianTuple>
      double source ( const EntityType& en,
                      const double time,
                      const LocalCoordinateType& x,
                      const ArgumentTuple& u,
                      const JacobianTuple& jac,
                      RangeType& s )
      {
        CHECK_INTERFACE_IMPLEMENTATION(
            asImp().source(en, time, x, u, jac, s) );
        return asImp().source(en, time, x, u, jac, s);
      }

      /** \brief Implements the mass factor term of the problem.
       *         Mass term contribution.
       *
       *  \param en Entity where the mass is to be evaluated
       *  \param time Global time.
       *  \param x Reference element coordinate where the mass is evaluated
       *  \param u Tuple of the states of the previous passes and of the global
       *  \param m The mass contribution (return value). default implementation
       *           sets this factor to 1.0
       */
      template <class ArgumentTuple>
      void mass ( const EntityType& en,
                  const double time,
                  const LocalCoordinateType& x,
                  const ArgumentTuple& u,
                  MassFactorType& m )
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION(
            asImp().mass(en, time, x, u, m) );
      }

      /** \brief Passes the active entity to the model.
       *         This can be used, to set local functions required as data function
       *         in the model.
       *
       *  \param en active Entity
       */
      void setEntity ( EntityType& en )
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().setEntity(en) );
      }

      /** \brief Passes the active neigbor entity to the model.
       *         This can be used, to set local functions required as data functions
       *         in the model.
       *
       *  \param nb active neighbor Entity
       */
      void setNeighbor ( EntityType& nb )
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().setNeighbor(nb) );
      }

    protected:
      DGDiscreteModelType& asImp() { return static_cast<DGDiscreteModelType&>(*this); }
      const DGDiscreteModelType& asImp() const { return static_cast<const DGDiscreteModelType&>(*this); }
    };



    // DGDiscreteModelDefault
    // ----------------------

    /** \brief Default implementation of the DGDiscreteModelInterface where methods for
     *         the fluxes and the source term do nothing, so that the user needn't
     *         implement them if not needed.
     *
     *  \note N1, ..., N9 are passIds on which model depends
     */
    template< class DGDiscreteModelTraits
              , int N1 = -1
              , int N2 = -1
              , int N3 = -1
              , int N4 = -1
              , int N5 = -1
              , int N6 = -1
              , int N7 = -1
              , int N8 = -1
              , int N9 = -1
              >
    class DGDiscreteModelDefault :
      public DGDiscreteModelInterface<DGDiscreteModelTraits>
    {
      typedef DGDiscreteModelInterface< DGDiscreteModelTraits > BaseType;

    public:
      /** Selector for data tuple to use as arguments for all methods;
       * this fixes the template type ArgumentTuple.
       * If this discrete model is used for a pass n+1, i.e., following
       * passes p0,p1,..,pn then the return type of pass i (i=0,..,n)
       * can be used by adding the integer number i in the Selector.
       * Assume the following: \$ u_{n+1} = p_{n+1}(u_n,u_{n-1},..,u_1,u_0) \$
       * where $u_0=u$ is the global argument of the combined passes.
       * If \$ p_{n+1} \$ only depends on \$ u_0,u_2,u_n \$ then the
       * following selector can be used: \c Selector<0,n-1,1>. Then
       * ArgumentTuple is now filled with the values of these three
       * functions and can be accessed by...
       * Other way of filling the ArgumentTuple with corresponding pass
       * results is when one uses passIds. In this case if \$ u_{n+1} \$
       * depends on the passes with following passIds: firstPassId , passId2
       * , passId5 then the desired Selector is
       * Selector< firstPassId , passId2 , passId5 > ...
       * If there's no SelectorType in user-implemented DGDiscreteModel then
       * this Selector is used. Therefore it's good to pass passIds to this class
       * and avoid writing SelectorType in user-implemented DGDiscreteModel.
       * The point where a user specifies what's going to be in the Selector is
       * in the template declaration of the DGDiscreteModel where one names
       * passIds necessary for this DGDiscreteModel
       */
      typedef typename Dune::Fem::Selector< N1 , N2 , N3 , N4 , N5 , N6 , N7 , N8 , N9 >::Type Selector;

    public:
      typedef typename BaseType::EntityType EntityType;
      typedef typename BaseType::IntersectionType IntersectionType;
      typedef typename BaseType::LocalCoordinateType LocalCoordinateType;
      typedef typename BaseType::RangeType RangeType;
      typedef typename BaseType::JacobianRangeType JacobianRangeType;
      typedef typename BaseType::MassFactorType MassFactorType;

      /** \copydoc Dune::DGDiscreteModelInterface::hasFlux() const
       *
       *  The default implementation always returns false
       */
      inline bool hasFlux () const { return false; }

      /** \copydoc Dune::DGDiscreteModelInterface::hasSource() const
       *
       *  The default implementation always returns false
       */
      inline bool hasSource () const { return false; }

      /** \copydoc Dune::DGDiscreteModelInterface::hasMass() const
       *
       *  The default implementation always returns false
       */
      inline bool hasMass () const { return false; }

      /** \brief Empty implementation that fails if problem claims to have a flux
       *          contribution.
       */
      template <class ArgumentTuple, class FaceDomainType>
      double numericalFlux ( const IntersectionType& it,
                             const double time,
                             const FaceDomainType& x,
                             const ArgumentTuple& uLeft,
                             const ArgumentTuple& uRight,
                             RangeType& gLeft,
                             RangeType& gRight )
      {
        assert(!this->asImp().hasFlux());
        gLeft = 0.0;
        gRight = 0.0;
        return 0.0;
      }

      /** \brief Empty implementation that fails if problem claims to have a flux
       *         contribution.
       */
      template <class ArgumentTuple, class FaceDomainType>
      double boundaryFlux ( const IntersectionType &intersection,
                            const double time,
                            const FaceDomainType &x,
                            const ArgumentTuple &uLeft,
                            RangeType &gLeft )
      {
        assert( !this->asImp().hasFlux() );
        gLeft = 0.0;
        return 0.0;
      }

      /** \brief Empty implementation that fails if problem claims to have a flux
       *         contribution.
       */
      template< class ArgumentTuple >
      void analyticalFlux ( const EntityType &entity,
                            const double time,
                            const LocalCoordinateType &x,
                            const ArgumentTuple &u,
                            JacobianRangeType &f )
      {
        assert( !this->asImp().hasFlux() );
        f = 0.0;
      }

      /** \brief Empty implementation that fails if problem claims to have a source
       *         term.
       */
      template <class ArgumentTuple, class JacobianTuple>
      double source ( const EntityType& en,
                      const double time,
                      const LocalCoordinateType& x,
                      const ArgumentTuple& u,
                      const JacobianTuple& jac,
                      RangeType& s )
      {
        assert(!this->asImp().hasSource());
        s = 0.0;
        return 0.0;
      }

      /** \brief empty implementation for mass factor
       *         default implementation sets this factor to 1.0
       */
      template <class ArgumentTuple>
      void mass (const EntityType& en,
                 const double time,
                 const LocalCoordinateType& x,
                 const ArgumentTuple& u,
                 MassFactorType& m )
      {
        enum { rows = MassFactorType :: rows };
        enum { cols = MassFactorType :: cols };
        // default implementation sets mass factor to identity
        for(int i=0; i<rows; ++i)
        {
          // set diagonal to 1
          m[i][i] = 1;
          // and all other values to 0
          for(int j=i+1; j<cols; ++j)
            m[i][j] = m[j][i] = 0;
        }
      }

      //! \brier empty implementation
      void setEntity( const EntityType& en )
      { }

      //! \brief empty implementation
      void setNeighbor( const EntityType& nb )
      { }
    };

    // DGDGAdaptiveDiscreteModel
    // ---------------------------------------

    class DGAdaptiveDiscreteModel
    {
    public:
      //! \brief default method for setting adaptation handle to discrete model
      template <class Adaptation>
      void setAdaptation( Adaptation&,
                          const double weight = 1.0 ) {}

      //! \brief default method for setting adaptation handle and thead filter to discrete model
      template <class Adaptation, class ThreadFilter>
      void setAdaptation( Adaptation&,
                          const ThreadFilter&,
                          const double weight = 1.0 ) {}

      //! remove pointer to adaptation handle
      void removeAdaptation() {}
    };


    // DGDiscreteModelDefaultWithInsideOutside
    // ---------------------------------------

    //! Default implementation of the DGDiscreteModelInterface where methods for
    //! the fluxes and the source term do nothing, so that the user needn't
    //! implement them if not needed.
    template <class DGDiscreteModelTraits
              , int N1 = -1
              , int N2 = -1
              , int N3 = -1
              , int N4 = -1
              , int N5 = -1
              , int N6 = -1
              , int N7 = -1
              , int N8 = -1
              , int N9 = -1
              >
    class DGDiscreteModelDefaultWithInsideOutside
    : public DGDiscreteModelDefault< DGDiscreteModelTraits, N1, N2, N3, N4, N5, N6, N7, N8, N9 >,
      public DGAdaptiveDiscreteModel
    {
      typedef DGDiscreteModelDefault< DGDiscreteModelTraits, N1, N2, N3, N4, N5, N6, N7, N8, N9 > BaseType;

    public:
      typedef typename BaseType::EntityType EntityType;

      DGDiscreteModelDefaultWithInsideOutside ()
      : enVol_(-1.0) , nbVol_(-1.0) , en_(0) , nb_(0)
      {}

      DGDiscreteModelDefaultWithInsideOutside ( const DGDiscreteModelDefaultWithInsideOutside& other )
      : enVol_(other.enVol_) , nbVol_(other.nbVol_),
        en_(other.en_) , nb_(other.nb_)
      {}

      /** \brief method setting pointer of inside entity and getting volume
       *
       *  \param[in] en reference to inside entity
       */
      void setEntity ( const EntityType& en )
      {
        en_ = &en;
        enVol_ = en.geometry().volume();
      }

      /** \brief method seting pointer of outside entity and getting volume
       *
       *  \param[in] nb reference to outside entity
       */
      void setNeighbor ( const EntityType& nb )
      {
        nb_ = &nb;
        nbVol_ = nb.geometry().volume();
      }

      /** \brief method returning reference to inside entity
       *
       *  \return reference to inside entity
       */
      const EntityType &inside () const
      {
        assert( en_ );
        return *en_;
      }

      /** \brief method returning reference to outside entity
       *
       *  \return reference to outside entity
       */
      const EntityType &outside () const
      {
        assert( nb_ );
        return *nb_;
      }

      //! \brief return volume of entity
      double enVolume () const
      {
        assert(enVol_ > 0.0);
        return enVol_;
      }

      //! \brief return volume of neighbor
      double nbVolume () const
      {
        assert( nbVol_ > 0.0 );
        return nbVol_;
      }

    private:
      double enVol_;
      double nbVol_;

      const EntityType* en_;
      const EntityType* nb_;
    };

  } // namespace Fem

}  // namespace Dune

#endif // #ifndef DUNE_FEM_LOCALDG_DISCRETEMODEL_HH


==> anc/xt-super/dune-fem/dune/fem/pass/localdg/modelcaller.hh <==
#ifndef DUNE_FEM_PASS_LOCALDG_MODELCALLER_HH
#define DUNE_FEM_PASS_LOCALDG_MODELCALLER_HH

#include <cstddef>
#include <vector>

#include <dune/fem/common/tupletypetraits.hh>
#include <dune/fem/common/tupleutility.hh>
#include <dune/fem/common/typeindexedtuple.hh>
#include <dune/fem/pass/common/localfunctiontuple.hh>
#include <dune/fem/pass/common/pass.hh>
#include <dune/fem/pass/common/selector.hh>

namespace Dune
{

  namespace Fem
  {

    // DGDiscreteModelCaller
    // ---------------------

    /** \brief   model caller for local DG pass
     *  \class   DGDiscreteModelCaller
     *  \ingroup PassHyp
     *
     *  \todo please doc me
     */
    template< class DiscreteModel, class Argument, class PassIds >
    class DGDiscreteModelCaller
    {
      typedef DGDiscreteModelCaller< DiscreteModel, Argument, PassIds > ThisType;

    public:
      // discrete model type
      typedef DiscreteModel DiscreteModelType;
      // argument type
      typedef Argument ArgumentType;

      /** \brief selector (tuple of integral constants) */
      typedef typename DiscreteModelType::Selector Selector;

      // entity type
      typedef typename DiscreteModelType::EntityType EntityType;
      // intersection type
      typedef typename DiscreteModelType::IntersectionType IntersectionType;

      // type of volume quadrature
      typedef typename DiscreteModelType::Traits::VolumeQuadratureType VolumeQuadratureType;
      // type of face quadrature
      typedef typename DiscreteModelType::Traits::FaceQuadratureType FaceQuadratureType;

      // type of mass factor
      typedef typename DiscreteModelType::MassFactorType MassFactorType;

      // function space type
      typedef typename DiscreteModelType::FunctionSpaceType FunctionSpaceType;
      // range type
      typedef typename FunctionSpaceType::RangeType RangeType;
      // jacobian range type
      typedef typename FunctionSpaceType::JacobianRangeType JacobianRangeType;

    private:
      typedef Dune::MakeSubTuple< ArgumentType, typename Dune::FirstTypeIndexTuple< PassIds, Selector >::type > FilterType;
      typedef typename FilterType::type DiscreteFunctionPointerTupleType;

      typedef typename TupleTypeTraits< DiscreteFunctionPointerTupleType >::PointeeTupleType DiscreteFunctionTupleType;

    protected:
      typedef LocalFunctionTuple< DiscreteFunctionTupleType, EntityType > LocalFunctionTupleType;

      typedef typename LocalFunctionTupleType::RangeTupleType RangeTupleType;
      typedef typename LocalFunctionTupleType::JacobianRangeTupleType JacobianRangeTupleType;

    public:
      DGDiscreteModelCaller ( ArgumentType &argument, DiscreteModelType &discreteModel )
      : discreteModel_( discreteModel ),
        time_( 0. ),
        discreteFunctions_( FilterType::apply( argument ) ),
        localFunctionsInside_( Dune::DereferenceTuple< DiscreteFunctionPointerTupleType >::apply( discreteFunctions_ ) ),
        localFunctionsOutside_( Dune::DereferenceTuple< DiscreteFunctionPointerTupleType >::apply( discreteFunctions_ ) )
      {}

      // return true, if discrete model has flux
      bool hasFlux () const { return discreteModel().hasFlux(); }
      // return true, if discrete model has mass
      bool hasMass () const { return discreteModel().hasMass(); }
      // return true, if discrete model has source
      bool hasSource () const { return discreteModel().hasSource(); }

      // set time
      void setTime ( double time ) { time_ = time; }
      // return time
      double time () const { return time_; }

      // set inside local funtions to entity
      void setEntity ( const EntityType &entity )
      {
        localFunctionsInside_.init( entity );
        discreteModel().setEntity( entity );
      }

      // set outside local functions to entity
      void setNeighbor ( const EntityType &entity )
      {
        localFunctionsOutside_.init( entity );
        discreteModel().setNeighbor( entity );
      }

      // evaluate inside local functions in all quadrature points
      void setEntity ( const EntityType &entity, const VolumeQuadratureType &quadrature )
      {
        setEntity( entity );
        values_.resize( quadrature.nop() );
        jacobians_.resize( quadrature.nop() );
        localFunctionsInside_.evaluateQuadrature( quadrature, values_ );
        localFunctionsInside_.evaluateQuadrature( quadrature, jacobians_ );
      }

      // evaluate outside local functions in all quadrature points
      template< class QuadratureType >
      void setNeighbor ( const EntityType &neighbor,
                         const QuadratureType &inside,
                         const QuadratureType &outside )
      {
        // we assume that setEntity() was called in advance!
        valuesInside_.resize( inside.nop() );
        localFunctionsInside_.evaluateQuadrature( inside, valuesInside_ );

        setNeighbor( neighbor );

        valuesOutside_.resize( outside.nop() );
        localFunctionsOutside_.evaluateQuadrature( outside, valuesOutside_ );
      }

      // please doc me
      template< class QuadratureType >
      void setBoundary ( const EntityType &entity, const QuadratureType &quadrature )
      {
        valuesInside_.resize( quadrature.nop() );
        localFunctionsInside_.evaluateQuadrature( quadrature, valuesInside_ );
      }

      // evaluate analytical flux
      void analyticalFlux ( const EntityType &entity,
                            const VolumeQuadratureType &quadrature,
                            const int qp,
                            JacobianRangeType &flux )
      {
        assert( hasFlux() );
        discreteModel().analyticalFlux( entity, time(), quadrature.point( qp ), values_[ qp ], flux );
      }

      // evaluate analytical flux
      double source ( const EntityType &entity,
                      const VolumeQuadratureType &quadrature,
                      const int qp,
                      RangeType &source )
      {
        assert( hasSource() );
        return discreteModel().source( entity, time(), quadrature.point( qp ), values_[ qp ], jacobians_[ qp ], source );
      }


      // evaluate both analytical flux and source
      double analyticalFluxAndSource ( const EntityType &entity,
                                       const VolumeQuadratureType &quadrature,
                                       const int qp,
                                       JacobianRangeType &flux,
                                       RangeType &source )
      {
        // we may only assume that hasSource() == true, cf. pass.hh
        if( hasFlux() )
          analyticalFlux( entity, quadrature, qp, flux );
        return ThisType::source( entity, quadrature, qp, source );
      }

      // evaluate numerical flux
      template< class QuadratureType >
      double numericalFlux ( const IntersectionType &intersection,
                             const QuadratureType &inside,
                             const QuadratureType &outside,
                             const int qp,
                             RangeType &gLeft, RangeType &gRight )
      {
        return discreteModel().numericalFlux( intersection, time(), inside.localPoint( qp ), valuesInside_[ qp ], valuesOutside_[ qp ], gLeft, gRight );
      }

      // evaluate boundary flux
      double boundaryFlux ( const IntersectionType &intersection,
                            const FaceQuadratureType &quadrature,
                            const int qp,
                            RangeType &gLeft )
      {
        return discreteModel().boundaryFlux( intersection, time(), quadrature.localPoint( qp ), valuesInside_[ qp ], gLeft );
      }

      // evaluate mass
      void mass ( const EntityType &entity,
                  const VolumeQuadratureType &quadrature,
                  const int qp,
                  MassFactorType &massFactor )
      {
        discreteModel().mass( entity, time(), quadrature.point( qp ), values_[ qp ], massFactor );
      }

    protected:
      DiscreteModelType &discreteModel () { return discreteModel_; }
      const DiscreteModelType &discreteModel () const { return discreteModel_; }

    private:
      // forbid copying and assignment
      DGDiscreteModelCaller ( const ThisType & );
      ThisType operator= ( const ThisType & );

      DiscreteModelType &discreteModel_;
      double time_;

      DiscreteFunctionPointerTupleType discreteFunctions_;

    protected:
      LocalFunctionTupleType localFunctionsInside_, localFunctionsOutside_;
      std::vector< Dune::TypeIndexedTuple< RangeTupleType, Selector > > values_, valuesInside_, valuesOutside_;
      std::vector< Dune::TypeIndexedTuple< JacobianRangeTupleType, Selector > > jacobians_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_PASS_LOCALDG_MODELCALLER_HH


==> anc/xt-super/dune-fem/dune/fem/pass/localdg/pass.hh <==
#ifndef DUNE_FEM_PASS_LOCALDG_HH
#define DUNE_FEM_PASS_LOCALDG_HH

#include <dune/fem/function/localfunction/temporary.hh>
#include <dune/fem/gridpart/common/capabilities.hh>
#include <dune/fem/misc/compatibility.hh>
#include <dune/fem/operator/1order/localmassmatrix.hh>
#include <dune/fem/pass/common/local.hh>
#include <dune/fem/quadrature/caching/twistutility.hh>
#include <dune/fem/quadrature/intersectionquadrature.hh>
#include <dune/fem/space/common/arrays.hh>

#include "modelcaller.hh"

namespace Dune
{

  namespace Fem
  {

    /*! @addtogroup PassHyp
     * Description: Solver for equations of the form
    ** \f{eqnarray*}
    **   v + div(f(x,u)) + A(x,u)\nabla u &=& S(x,u)  \quad\mbox{in}\quad \Omega    \\
    ** \f}
    ** where \f$ u \f$ is the argument and \f$ v \f$ is computed.
    ** Weak formulation on a cell T:
    ** \f[
    ** \int_T v \phi = -\int_{\partial T} g \phi + \int_T f \cdot \nabla \phi + \int_T Q \phi
    ** \f]
    ** with \f$ g \approx f \cdot n + \tilde{A}[u] \cdot n \f$ and \f$ Q \approx S - A \nabla u \f$
    ** where \f$ \tilde{A} \f$ denotes the arithmetic average and \f$ [u] \f$ the jump of
    ** \f$ u \f$ over the cell interface.\\
    ** The discrete model provides the \b analyticalFlux f, the \b source Q and the \b numericalFlux g.
    ** @{
    **************************************************************************/

    //! Concrete implementation of Pass for first hyperbolic systems using
    //! LDG
    template <class DiscreteModelImp, class PreviousPassImp , int passIdImp = -1 >
    class LocalDGPass :
      public LocalPass< DiscreteModelImp , PreviousPassImp , passIdImp >
    {
      typedef LocalDGPass< DiscreteModelImp , PreviousPassImp , passIdImp > ThisType;
    public:

      //- Typedefs and enums
      //! Base class
      typedef LocalPass< DiscreteModelImp , PreviousPassImp , passIdImp > BaseType;

      //! pass ids up to here (tuple of integral constants)
      typedef typename BaseType::PassIds PassIds;

      //! Repetition of template arguments
      typedef DiscreteModelImp DiscreteModelType;
      //! Repetition of template arguments
      typedef PreviousPassImp PreviousPassType;

      // Types from the base class
      typedef typename BaseType::Entity EntityType;
      typedef typename BaseType::ArgumentType ArgumentType;

      // Types from the traits
      typedef typename DiscreteModelType::Traits::DestinationType DestinationType;
      typedef typename DiscreteModelType::Traits::VolumeQuadratureType VolumeQuadratureType;
      typedef typename DiscreteModelType::Traits::FaceQuadratureType FaceQuadratureType;
      typedef typename DiscreteModelType::Traits::DiscreteFunctionSpaceType DiscreteFunctionSpaceType;
      //! Iterator over the space
      typedef typename DiscreteFunctionSpaceType::IteratorType IteratorType;

      // Types extracted from the discrete function space type
      typedef typename DiscreteFunctionSpaceType::GridType GridType;
      typedef typename DiscreteFunctionSpaceType::GridPartType GridPartType;
      typedef typename DiscreteFunctionSpaceType::DomainType DomainType;
      typedef typename DiscreteFunctionSpaceType::RangeType RangeType;
      typedef typename DiscreteFunctionSpaceType::JacobianRangeType JacobianRangeType;
      typedef typename DiscreteFunctionSpaceType::BasisFunctionSetType BasisFunctionSetType;

      // Types extracted from the underlying grids
      typedef typename GridPartType::IntersectionIteratorType IntersectionIteratorType;
      typedef typename IntersectionIteratorType::Intersection IntersectionType;
      typedef typename GridType::template Codim<0>::Geometry Geometry;


      // Various other types
      typedef typename DestinationType::LocalFunctionType LocalFunctionType;

      typedef DGDiscreteModelCaller< DiscreteModelType, ArgumentType, PassIds > DiscreteModelCallerType;

      // Range of the destination
      enum { dimRange = DiscreteFunctionSpaceType::dimRange };

      // type of local id set
      typedef typename GridPartType::IndexSetType IndexSetType;
      typedef TemporaryLocalFunction< DiscreteFunctionSpaceType > TemporaryLocalFunctionType;

      //! type of local mass matrix
      typedef LocalMassMatrix< DiscreteFunctionSpaceType, VolumeQuadratureType > LocalMassMatrixType;

    public:
      //- Public methods
      //! Constructor
      //! \param problem Actual problem definition (see problem.hh)
      //! \param pass Previous pass
      //! \param spc Space belonging to the discrete function local to this pass
      //! \param volumeQuadOrd defines the order of the volume quadrature which is by default 2* space polynomial order
      //! \param faceQuadOrd defines the order of the face quadrature which is by default 2* space polynomial order
      //! \param notThreadParallel  true if pass is used in single thread mode
      LocalDGPass(DiscreteModelType& problem,
                  PreviousPassType& pass,
                  const DiscreteFunctionSpaceType& spc,
                  const int volumeQuadOrd =-1,
                  const int faceQuadOrd=-1,
                  const bool notThreadParallel = true ) :
        BaseType(pass, spc),
        caller_(0),
        problem_(problem),
        arg_(0),
        dest_(0),
        spc_(spc),
        gridPart_(spc_.gridPart()),
        indexSet_(gridPart_.indexSet()),
        visited_(0),
        updEn_(spc_),
        updNb_(spc_),
        fMatVec_( 20 ),
        valEnVec_( 20 ),
        valNbVec_( 20 ),
        dtMin_(std::numeric_limits<double>::max()),
        minLimit_(2.0*std::numeric_limits<double>::min()),
        volumeQuadOrd_( (volumeQuadOrd < 0) ?
            ( 2 * spc_.order()) : volumeQuadOrd ),
        faceQuadOrd_( (faceQuadOrd < 0) ?
          ( 2 * spc_.order()+1) : faceQuadOrd ),
        localMassMatrix_( spc_ , volumeQuadOrd_ ),
        notThreadParallel_( notThreadParallel )
      {
        fMatVec_.setMemoryFactor( 1.1 );
        valEnVec_.setMemoryFactor( 1.1 );
        valNbVec_.setMemoryFactor( 1.1 );

        assert( volumeQuadOrd_ >= 0 );
        assert( faceQuadOrd_ >= 0 );
      }

      //! Destructor
      virtual ~LocalDGPass() {
      }

      //! print tex info
      void printTexInfo(std::ostream& out) const {
        BaseType::printTexInfo(out);
        out << "LocalDGPass: "
            << "\\\\ \n";
      }

      //! Estimate for the timestep size
      double timeStepEstimateImpl() const
      {
        // factor for LDG  Discretization
        const double p = 2 * spc_.order() + 1;
        return dtMin_ / p;
      }

    public:
      //! In the preparations, store pointers to the actual arguments and
      //! destinations. Filter out the "right" arguments for this pass.
      virtual void prepare(const ArgumentType& arg, DestinationType& dest) const
      {
        arg_ = const_cast<ArgumentType*>(&arg);
        dest_ = &dest;

        if( notThreadParallel_ )
        {
          // clear destination
          dest_->clear();
        }

        caller_ = new DiscreteModelCallerType( *arg_, problem_ );
        assert( caller_ );
        caller_->setTime( this->time() );

        // resize indicator function
        visited_.resize( indexSet_.size(0) );
        // set all values to false
        const int indSize = visited_.size();
        for(int i=0; i<indSize; ++i) visited_[i] = false;

        // time initialisation to max value
        dtMin_ = std::numeric_limits<double>::max();
      }

      //! Some timestep size management.
      virtual void finalize(const ArgumentType& arg, DestinationType& dest) const
      {
        if( notThreadParallel_ )
        {
          // communicate calculated function
          spc_.communicate( dest );
        }

        if( caller_ )
          delete caller_;
        caller_ = 0;
      }

      size_t numberOfElements() const { return 0; }

      struct DefaultNBChecker
      {
        bool operator ()(const EntityType& , const EntityType& ) const
        {
          return true ;
        }
      };

      void applyLocal( const EntityType& en) const
      {
        applyLocal( en, DefaultNBChecker() );
      }

      void applyLocalMass( const EntityType& en) const
      {
        // get local function and add update
        LocalFunctionType function = dest_->localFunction(en);

        // apply local inverse mass matrix
        localMassMatrix_.applyInverse( caller(), en, function );
      }

      //! local integration
      template <class NeighborChecker>
      void applyLocal( const EntityType& en, const NeighborChecker& nbChecker ) const
      {
        // init local function
        initLocalFunction( en , updEn_ );

        // call real apply local
        applyLocal(en, updEn_, nbChecker );

        // add update to real function
        updateFunctionAndApplyMass(en, updEn_ );
      }
    protected:
      //! local integration
      template <class NeighborChecker>
      void applyLocal( const EntityType& en,
                       TemporaryLocalFunctionType& updEn,
                       const NeighborChecker& nbChecker ) const
      {
        // only call geometry once, who know what is done in this function
        const Geometry & geo = en.geometry();

        // get volume of element
        const double vol = geo.volume();

        // only apply volumetric integral if order > 0
        // otherwise this contribution is zero

        if( (spc_.order() > 0) || problem_.hasSource() )
        {
          // create quadrature
          VolumeQuadratureType volQuad( en, volumeQuadOrd_ );

          // set entity and evaluate local functions for quadrature
          caller().setEntity( en , volQuad );

          if( problem_.hasSource() )
          {
            // evaluate flux and source
            evalVolumetricPartBoth( en, geo, volQuad, updEn );
          }
          else if ( problem_.hasFlux() )
          {
            // if only flux, evaluate only flux
            evalVolumetricPartFlux( en, geo, volQuad, updEn );
          }
        }
        else
        {
          // only set entity here without evaluation
          caller().setEntity( en );
        }

        /////////////////////////////
        // Surface integral part
        /////////////////////////////
        if ( problem_.hasFlux() )
        {
          IntersectionIteratorType endnit = gridPart_.iend(en);
          for (IntersectionIteratorType nit = gridPart_.ibegin(en); nit != endnit; ++nit)
          {
            // get intersection from intersection iterator
            const IntersectionType& intersection = *nit;

            //double nbvol;
            double nbvol = vol;
            double wspeedS = 0.0;
            if (intersection.neighbor())
            {
              // get neighbor
              EntityType nb = make_entity( intersection.outside() );

              const bool canUpdateNeighbor = nbChecker( en, nb );

              if ( ! visited_[ indexSet_.index( nb ) ] )
              {
                // for conforming situations apply Quadrature given
                if( !GridPartCapabilities::isConforming< GridPartType >::v
                    && !intersection.conforming() )
                {
                  // apply neighbor part, return is volume of neighbor which is
                  // needed below
                  nbvol = applyLocalNeighbor< false >
                                      (intersection,en,nb,
                                       updEn, updNb_ ,
                                       wspeedS,
                                       canUpdateNeighbor );
                }
                else
                {
                  // apply neighbor part, return is volume of neighbor which is
                  // needed below
                  nbvol = applyLocalNeighbor< true >
                                      (intersection,en,nb,
                                       updEn, updNb_ ,
                                       wspeedS,
                                       canUpdateNeighbor );
                }

              } // end if do something

            } // end if neighbor
            else if( intersection.boundary() )
            {
              FaceQuadratureType faceQuadInner(gridPart_, intersection, faceQuadOrd_,
                                               FaceQuadratureType::INSIDE);

              // set neighbor entity to inside entity
              caller().setBoundary(en, faceQuadInner);

              // cache number of quadrature points
              const size_t faceQuadInner_nop = faceQuadInner.nop();

              if( valEnVec_.size() < faceQuadInner_nop )
                valEnVec_.resize( faceQuadInner_nop );

              // loop over quadrature points
              for (size_t l = 0; l < faceQuadInner_nop; ++l)
              {
                RangeType& flux = valEnVec_[ l ];

                // eval boundary Flux
                wspeedS += caller().boundaryFlux( intersection, faceQuadInner, l, flux )
                         * faceQuadInner.weight(l);

                // apply weights
                flux *= -faceQuadInner.weight(l);
              }

              // add factor
              updEn.axpyQuadrature ( faceQuadInner, valEnVec_ );

            } // end if boundary

            if (wspeedS > minLimit_ )
            {
              double minvolS = std::min(vol,nbvol);
              dtMin_ = std::min(dtMin_,minvolS/wspeedS);
            }
          } // end intersection loop

        } // end if problem_.hasFlux()

        // this entity is finised by now
        visited_[ indexSet_.index( en ) ] = true ;
      }

      // initialize local update function
      template <class LocalFunctionImp>
      void initLocalFunction( const EntityType& en, LocalFunctionImp& update) const
      {
        // init local function
        update.init( en );
        // clear dof values
        update.clear();
      }

      //! add update to destination
      template <class LocalFunctionImp>
      void updateFunction( const EntityType& en,
                           LocalFunctionImp& update) const
      {
        // get local function and add update
        LocalFunctionType function = dest_->localFunction(en);
        function += update;
      }

      //! add update to destination
      template <class LocalFunctionImp>
      void updateFunctionAndApplyMass(
                          const EntityType& en,
                          LocalFunctionImp& update) const
      {
        // get local function and add update
        LocalFunctionType function = dest_->localFunction(en);
        function += update;

        // apply local inverse mass matrix
        localMassMatrix_.applyInverse( caller(), en, function );
      }

      //////////////////////////////////////////
      // Volumetric integral part only flux
      //////////////////////////////////////////
      template <class LocalFunctionImp>
      void evalVolumetricPartFlux( const EntityType& en,
                                   const Geometry& geo ,
                                   const VolumeQuadratureType& volQuad,
                                   LocalFunctionImp& updEn ) const
      {
        const size_t volQuad_nop = volQuad.nop();
        if( fMatVec_.size() < volQuad_nop )
        {
          fMatVec_.resize( volQuad_nop );
        }

        for (size_t l = 0; l < volQuad_nop; ++l)
        {
          JacobianRangeType& flux = fMatVec_[ l ];

          // evaluate analytical flux and source
          caller().analyticalFlux(en, volQuad, l, flux );

          const double intel = geo.integrationElement(volQuad.point(l))
                             * volQuad.weight(l);

          // apply integration weights
          flux *= intel;
        }

        // add values to local function
        updEn.axpyQuadrature (volQuad, fMatVec_ );
      }

      //////////////////////////////////////////
      // Volumetric integral part only flux
      //////////////////////////////////////////
      template <class LocalFunctionImp>
      void evalVolumetricPartBoth( const EntityType& en,
                                   const Geometry& geo,
                                   const VolumeQuadratureType& volQuad,
                                   LocalFunctionImp& updEn ) const
      {
        const size_t volQuad_nop = volQuad.nop();

        if( fMatVec_.size() < volQuad_nop )
        {
          fMatVec_.resize( volQuad_nop );
        }

        if( valEnVec_.size() < volQuad_nop )
        {
          valEnVec_.resize( volQuad_nop );
        }

        for (size_t l = 0; l < volQuad_nop; ++l)
        {
          JacobianRangeType& flux = fMatVec_[ l ];
          RangeType& source = valEnVec_[ l ];

          // evaluate analytical flux and source
          const double dtEst =
            caller().analyticalFluxAndSource(en, volQuad, l, flux, source );

          const double intel = geo.integrationElement(volQuad.point(l))
                             * volQuad.weight(l);

          // apply integration weights
          source *= intel;
          flux   *= intel;

          if( dtEst > minLimit_ )
            dtMin_ = std::min(dtMin_, dtEst);
        }

        // add values to local function
        updEn.axpyQuadrature (volQuad, valEnVec_, fMatVec_ );
      }

      template <bool conforming, class LocalFunctionImp>
      double applyLocalNeighbor ( const IntersectionType &intersection,
                                  const EntityType &en,
                                  const EntityType &nb,
                                  LocalFunctionImp &updEn,
                                  LocalFunctionImp &updNb,
                                  double &wspeedS,
                                  const bool canUpdateNeighbor ) const
      {
        // make sure we got the right conforming statement
        assert( intersection.conforming() == conforming );

        // use IntersectionQuadrature to create appropriate face quadratures
        typedef IntersectionQuadrature< FaceQuadratureType, conforming > IntersectionQuadratureType;
        typedef typename IntersectionQuadratureType :: FaceQuadratureType QuadratureImp;

        // create intersection quadrature
        IntersectionQuadratureType interQuad( gridPart_, intersection, faceQuadOrd_ );

        // get appropriate references
        const QuadratureImp &faceQuadInner = interQuad.inside();
        const QuadratureImp &faceQuadOuter = interQuad.outside();

        // make Entity known in caller
        caller().setNeighbor(nb, faceQuadInner, faceQuadOuter);

        // get goemetry of neighbor
        const Geometry & nbGeo = nb.geometry();

        // get neighbors volume
        const double nbvol = nbGeo.volume();

        const size_t faceQuadInner_nop = faceQuadInner.nop();
        assert( faceQuadInner.nop() == faceQuadOuter.nop() );

        // check  valNbVec_ here, valEnVec_ might have been resized
        if( valNbVec_.size() < faceQuadInner_nop )
        {
          valEnVec_.resize( faceQuadInner_nop );
          valNbVec_.resize( faceQuadInner_nop );
        }

        for (size_t l = 0; l < faceQuadInner_nop; ++l)
        {
          RangeType& fluxEn = valEnVec_[ l ];
          RangeType& fluxNb = valNbVec_[ l ];

          wspeedS += caller().numericalFlux(intersection,
                                           faceQuadInner,
                                           faceQuadOuter,
                                           l,
                                           fluxEn, fluxNb )
                   * faceQuadInner.weight(l);

          // apply weights
          fluxEn *= -faceQuadInner.weight(l);
          fluxNb *=  faceQuadOuter.weight(l);
        }

        // add values to local functions
        updEn.axpyQuadrature( faceQuadInner, valEnVec_ );

        // update on neighbor
        if( canUpdateNeighbor )
        {
          // init local function
          initLocalFunction( nb, updNb );
          // add fluxes
          updNb.axpyQuadrature( faceQuadOuter, valNbVec_ );
          // add update to real function
          updateFunction(nb, updNb );
        }

        return nbvol;
      }

    protected:
      DiscreteModelCallerType &caller () const
      {
        assert( caller_ );
        return *caller_;
      }

    private:
      LocalDGPass();
      LocalDGPass(const LocalDGPass&);
      LocalDGPass& operator=(const LocalDGPass&);

    protected:
      mutable DiscreteModelCallerType *caller_;
      DiscreteModelType& problem_;

      mutable ArgumentType* arg_;
      mutable DestinationType* dest_;

      const DiscreteFunctionSpaceType& spc_;
      const GridPartType & gridPart_;
      const IndexSetType& indexSet_;

      // indicator for grid walk
      mutable MutableArray<bool> visited_;

      mutable TemporaryLocalFunctionType updEn_;
      mutable TemporaryLocalFunctionType updNb_;

      //! Some helper variables
      mutable MutableArray< JacobianRangeType > fMatVec_;
      mutable MutableArray< RangeType > valEnVec_;
      mutable MutableArray< RangeType > valNbVec_;

      mutable double dtMin_;
      const double minLimit_;

      const int volumeQuadOrd_, faceQuadOrd_;
      LocalMassMatrixType localMassMatrix_;
      const bool notThreadParallel_;
    };
  //! @}

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_PASS_LOCALDG_HH


==> anc/xt-super/dune-fem/dune/fem/pass/test/CMakeLists.txt <==
add_executable(test_insertoperatorpass test-insertoperatorpass.cc)
dune_target_link_libraries(test_insertoperatorpass "${DUNE_LIBS};${LOCAL_LIBS}")
add_dune_mpi_flags(test_insertoperatorpass)
dune_add_test(test_insertoperatorpass)


==> anc/xt-super/dune-fem/dune/fem/pass/test/Makefile.am <==
AM_CPPFLAGS = $(ALL_PKG_CPPFLAGS) $(DUNEMPICPPFLAGS)
LDADD = $(ALL_PKG_LDFLAGS) $(ALL_PKG_LIBS) $(LOCAL_LIBS) $(DUNEMPILIBS)

check_PROGRAMS = test-insertoperatorpass
TESTS = test-insertoperatorpass

test_insertoperatorpass_SOURCES = test-insertoperatorpass.cc

SUBDIRS =

EXTRA_DIST = CMakeLists.txt

CLEANFILES =

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/dune/fem/pass/test/test-insertoperatorpass.cc <==
#include <config.h>

#include <cstdlib>

#include <array>
#include <iostream>
#include <memory>
#include <utility>

#include <dune/common/fvector.hh>
#include <dune/common/std/memory.hh>

#include <dune/grid/yaspgrid.hh>

#include <dune/fem/function/adaptivefunction.hh>
#include <dune/fem/gridpart/leafgridpart.hh>
#include <dune/fem/misc/mpimanager.hh>
#include <dune/fem/operator/common/operator.hh>
#include <dune/fem/operator/projection/vtxprojection.hh>
#include <dune/fem/pass/common/pass.hh>
#include <dune/fem/pass/insertoperator.hh>
#include <dune/fem/space/common/functionspace.hh>
#include <dune/fem/space/common/interpolate.hh>
#include <dune/fem/space/finitevolume.hh>
#include <dune/fem/space/lagrange.hh>
#include <dune/fem/test/exactsolution.hh>

// OperatorWrapper
// ---------------

template< class Operator >
class OperatorWrapper final
  : public Dune::Fem::Operator< typename Operator::DomainFunctionType, typename Operator::RangeFunctionType >
{
  typedef Dune::Fem::Operator< typename Operator::DomainFunctionType, typename Operator::RangeFunctionType > BaseType;

public:
  typedef typename BaseType::DomainFunctionType DomainFunctionType;
  typedef typename BaseType::RangeFunctionType RangeFunctionType;

private:
  enum { start, insertOperator };

  typedef Dune::Fem::StartPass< DomainFunctionType, start > StartPassType;
  typedef Dune::Fem::InsertOperatorPass< Operator, StartPassType, insertOperator > InsertOperatorPassType;

public:
  OperatorWrapper ( const typename RangeFunctionType::DiscreteFunctionSpaceType &space,
                    const Operator &op )
    : insertOperatorPass_( space, op, startPass_ )
  {}

  void operator() ( const DomainFunctionType &u, RangeFunctionType &v ) const override
  {
    insertOperatorPass_( u, v );
  }

private:
  StartPassType startPass_;
  InsertOperatorPassType insertOperatorPass_;
};



// project
// -------

template< class DomainFunction, class RangeFunction >
void project ( const DomainFunction &vh, RangeFunction &wh )
{
  typedef Dune::Fem::VtxProjection< DomainFunction, RangeFunction > VertexProjectionType;
  VertexProjectionType projection;

  typedef OperatorWrapper< VertexProjectionType > WrappedOperatorType;
  WrappedOperatorType wrapped( wh.space(), projection );
  wrapped( vh, wh );
}



// createGrid
// ----------

template< class ctype, int dim >
std::unique_ptr< Dune::YaspGrid< dim, Dune::EquidistantOffsetCoordinates< ctype, dim > > >
createGrid( int count = 1 )
{
  // select unit cube as domain
  typedef Dune::FieldVector< ctype, dim > GlobalCoordinate;
  GlobalCoordinate a( 0 ), b( 1 );

  // macro level has one element
  std::array< int, dim > cells;
  cells.fill( 1 );

  // create and refine grid
  typedef Dune::YaspGrid< dim, Dune::EquidistantOffsetCoordinates< ctype, dim > > GridType;
  auto grid = Dune::Std::make_unique< GridType >( a, b, cells );
  grid->loadBalance();
  grid->globalRefine( count );
  grid->loadBalance();

  return std::move( grid );
}



int main ( int argc, char **argv )
{
  // initialize MPI
  Dune::Fem::MPIManager::initialize( argc, argv );

  // read parameters
  int count = 1;
  if( argc > 1 )
    count = std::atoi( argv[ 1 ] );

  // create grid
  auto grid = createGrid< double, 2 >( count );
  typedef decltype( grid )::element_type GridType;

  // choose grid part
  typedef Dune::Fem::LeafGridPart< GridType > GridPartType;
  GridPartType gridPart( *grid );

  // create analytical function
  typedef Dune::Fem::FunctionSpace< double, double, GridPartType::dimensionworld, 3 > FunctionSpaceType;
  typedef Dune::Fem::ExactSolution< FunctionSpaceType > FunctionType;
  FunctionType function;

  // adapter to grid function
  typedef Dune::Fem::GridFunctionAdapter< FunctionType, GridPartType > GridFunctionType;
  GridFunctionType uh( "uh", function, gridPart, 2 );

  // piecewise constant domain function
  typedef Dune::Fem::FiniteVolumeSpace< FunctionSpaceType, GridPartType > DomainFunctionSpaceType;
  typedef Dune::Fem::AdaptiveDiscreteFunction< DomainFunctionSpaceType > DomainFunctionType;
  DomainFunctionSpaceType domainSpace( gridPart );
  DomainFunctionType vh( "vh", domainSpace );

  // continuous range function
  typedef Dune::Fem::LagrangeDiscreteFunctionSpace< FunctionSpaceType, GridPartType, 1 > RangeFunctionSpaceType;
  typedef Dune::Fem::AdaptiveDiscreteFunction< RangeFunctionSpaceType > RangeFunctionType;
  RangeFunctionSpaceType rangeSpace( gridPart );
  RangeFunctionType wh( "wh", rangeSpace );

  // initialize domain function
  Dune::Fem::interpolate( uh, vh );
  project( vh, wh );

  return 0;
}


==> anc/xt-super/dune-fem/dune/fem/quadrature/CMakeLists.txt <==
dune_install(cachingpointlist.hh cachingquadrature.hh cornerpointset.hh
             defaultquadratures.hh dunequadratures.hh elementpointlist.hh
             elementpointlistbase.hh elementquadrature.hh femquadratures.hh
             femquadratures_inline.hh gausspoints.hh gausspoints_implementation.hh
             idprovider.hh integrator.hh quadrature.hh
             quadratureimp.hh quadratureimp_inline.hh pyramidpoints.hh
             quadprovider.hh simplexpoints.hh intersectionquadrature.hh)

dune_add_subdirs(caching test)

dune_add_library(quadrature OBJECT 
    caching/twistutility.cc 
    caching/topology.cc )


==> anc/xt-super/dune-fem/dune/fem/quadrature/Makefile.am <==
SUBDIRS = caching test

quadraturedir =  $(includedir)/dune/fem/quadrature
quadrature_HEADERS = cachingpointlist.hh \
                     cachingquadrature.hh \
                     cornerpointset.hh \
                     defaultquadratures.hh \
                     dunequadratures.hh \
                     elementpointlist.hh \
                     elementpointlistbase.hh \
                     elementquadrature.hh \
                     femquadratures.hh \
                     femquadratures_inline.hh \
                     gausspoints.hh \
                     gausspoints_implementation.hh \
                     idprovider.hh \
                     integrator.hh \
                     quadrature.hh \
                     quadratureimp.hh \
                     quadratureimp_inline.hh \
                     pyramidpoints.hh \
                     quadprovider.hh \
                     simplexpoints.hh \
                     intersectionquadrature.hh\
                     lumpingquadrature.hh

noinst_LTLIBRARIES = libquadrature.la

libquadrature_la_SOURCES =
libquadrature_la_LIBADD = caching/libcaching.la

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/dune/fem/quadrature/caching/CMakeLists.txt <==
dune_install(cacheprovider.cc pointmapper.hh pointprovider.hh  
             topology.cc twistprovider.cc twistutility.cc
             cacheprovider.hh pointprovider.cc registry.hh       
             topology.hh twistprovider.hh twistutility.hh)

dune_add_subdirs(test)


==> anc/xt-super/dune-fem/dune/fem/quadrature/caching/Makefile.am <==
SUBDIRS = test

cachingdir =  $(includedir)/dune/fem/quadrature/caching
caching_HEADERS = cacheprovider.cc  pointmapper.hh    pointprovider.hh  topology.cc  twistprovider.cc  twistutility.cc \
									cacheprovider.hh  pointprovider.cc  registry.hh       topology.hh  twistprovider.hh  twistutility.hh


noinst_LTLIBRARIES = libcaching.la

libcaching_la_SOURCES = twistutility.cc topology.cc
libcaching_la_CPPFLAGS = $(UG_CPPFLAGS) $(AM_CPPFLAGS) -DCOMPILE_FEMLIB
libcaching_la_LIBADD = # $(UG_LDFLAGS) $(UG_LIBS)

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/dune/fem/quadrature/caching/cacheprovider.cc <==
namespace Dune
{
  namespace Fem
  {

    template <class GridPart>
    typename CacheProvider<GridPart, 1>::MapperContainerType
    CacheProvider<GridPart, 1>::mappers_;


    template <class GridPart>
    typename CacheProvider<GridPart, 1>::MapperIteratorType
    CacheProvider<GridPart, 1>::createMapper(const QuadratureType& quad,
                                             GeometryType elementGeometry,
                                             std::integral_constant< bool, true > )
    {
      typedef TwistProvider<ct, dim-codim> TwistProviderType;
      typedef typename TwistProviderType::TwistStorageType TwistStorageType;

      const TwistStorageType& twistMappers =
        TwistProviderType::getTwistStorage(quad);
      const MapperVectorType pointMappers =
        PointProvider<ct, dim, codim>::getMappers(quad,
                                                  twistMappers.getPoints(),
                                                  elementGeometry);

      const int numFaces = pointMappers.size();
      const int maxTwist = twistMappers.maxTwist();
      const int minTwist = twistMappers.minTwist();

      QuadratureKeyType key ( elementGeometry, quad.id() );
      MapperIteratorType it = mappers_.insert
        (std::make_pair( key,
                         CacheStorageType(numFaces, maxTwist))).first;

      for (int face = 0; face < numFaces; ++face)
      {
        for (int twist = minTwist; twist < maxTwist; ++twist) {
          it->second.addMapper(pointMappers[face],
                               twistMappers.getMapper(twist),
                               face, twist);
        }
      }

      return it;
    }



    template <class GridPart>
    typename CacheProvider<GridPart, 1>::MapperIteratorType
    CacheProvider<GridPart, 1>::createMapper(const QuadratureType& quad,
                                             GeometryType elementGeometry,
                                             std::integral_constant< bool, false > )
    {
      const MapperVectorType pointMappers =
        PointProvider<ct, dim, codim>::getMappers(quad, elementGeometry);

      const int numFaces = pointMappers.size();

      QuadratureKeyType key ( elementGeometry, quad.id() );

      MapperIteratorType it
        = mappers_.insert(std::make_pair(key, CacheStorageType(numFaces))).first;

      for (int face = 0; face < numFaces; ++face)
        it->second.addMapper(pointMappers[face], face);

      return it;
    }

  } // namespace Fem

} // namespace Dune


==> anc/xt-super/dune-fem/dune/fem/quadrature/caching/cacheprovider.hh <==
#ifndef DUNE_FEM_CACHEPROVIDER_HH
#define DUNE_FEM_CACHEPROVIDER_HH

#include <vector>
#include <map>
#include <type_traits>

#include <dune/common/math.hh>
#include <dune/common/version.hh>

#include <dune/fem/gridpart/common/capabilities.hh>

#include "pointmapper.hh"
#include "twistprovider.hh"
#include "pointprovider.hh"

namespace Dune
{

  namespace Fem
  {

    //! Storage class for mappers.
    template <class ct, int dim, bool hasTwists>
    class CacheStorage;



    //! Specialisation for grids with twist (i.e. unstructured ones).
    //---------------------------------------------------------------

    template <class ct, int dim>
    class CacheStorage<ct, dim, true>
    {
    private:
      typedef CachingTraits<ct, dim> Traits;

    public:
      typedef typename Traits::MapperType MapperType;

    public:
      CacheStorage(int numFaces, int maxTwist) :
        mappers_(numFaces)
      {
        for (MapperIteratorType it = mappers_.begin();
             it != mappers_.end(); ++it) {
          it->resize(maxTwist + Traits::twistOffset_);
        }
      }

      CacheStorage(const CacheStorage& other) :
        mappers_(other.mappers_)
      {}

      void addMapper(const MapperType& faceMapper,
                     const MapperType& twistMapper,
                     int faceIndex, int faceTwist)
      {
        assert(twistMapper.size() == faceMapper.size());

        MapperType& mapper =
          mappers_[faceIndex][faceTwist + Traits::twistOffset_];
        mapper.resize(twistMapper.size());

        for (size_t i = 0; i < mapper.size(); ++i) {
          mapper[i] = faceMapper[twistMapper[i]];
        }

      }

      const MapperType& getMapper(int faceIndex, int faceTwist) const
      {
        assert( faceTwist + Traits::twistOffset_ >= 0 );
        return mappers_[faceIndex][faceTwist + Traits::twistOffset_];
      }

    private:
      typedef std::vector<std::vector<MapperType> > MapperContainerType;
      typedef typename MapperContainerType::iterator MapperIteratorType;

    private:
      MapperContainerType mappers_;
    };



    //! Specialisation for grids without any twists (i.e. Cartesian ones).
    //-------------------------------------------------------------------

    template <class ct, int dim>
    class CacheStorage<ct, dim, false>
    {
    private:
      typedef CachingTraits<ct, dim> Traits;

    public:
      typedef typename Traits::MapperType MapperType;

    public:
      explicit CacheStorage ( int numFaces )
      : mappers_( numFaces )
      {}

      CacheStorage ( const CacheStorage &other )
      : mappers_( other.mappers_ )
      {}

      void addMapper ( const MapperType &mapper, int faceIndex )
      {
        assert( (faceIndex >= 0) && (faceIndex < (int)mappers_.size()) );
        mappers_[ faceIndex ] = mapper;
      }

      const MapperType &getMapper ( int faceIndex, int faceTwist ) const
      {
#ifndef NDEBUG
        if( faceIndex >= (int)mappers_.size() )
          std::cerr << "Error: faceIndex = " << faceIndex << " >= " << mappers_.size() << " = mappers_.size()" << std::endl;
#endif
        assert( (faceIndex >= 0) && (faceIndex < (int)mappers_.size()) );
        return mappers_[ faceIndex ];
      }

    private:
      typedef typename std::vector<MapperType> MapperContainerType;

    private:
      MapperContainerType mappers_;
    };


    // CacheProvider
    // -------------

    template< class GridPart, int codim >
    class CacheProvider;

    template <class GridPart>
    class CacheProvider<GridPart, 0>
    {
    private:
      enum { codim = 0 };
      enum { dim = GridPart::dimension };
      typedef typename GridPart::ctype ct;
      typedef CachingTraits<ct, dim> Traits;

    public:
      typedef typename Traits::QuadratureType QuadratureType;

    public:
      template <class QuadratureImpl>
      static void registerQuadrature(const QuadratureImpl& quad) {
        // get quadrature implementation
        PointProvider<ct, dim, codim>::registerQuadrature(quad.ipList());
      }
    };

    template <class GridPart>
    class CacheProvider<GridPart, 1>
    {
      enum { codim = 1 };
      enum { dim = GridPart::dimension };
      typedef typename GridPart::ctype ct;
      typedef CachingTraits<ct, dim-codim> Traits;

      // true if grid could have twists
      static const bool hasTwists = ! Dune::Fem::GridPartCapabilities::isCartesian<GridPart>::v ;
    public:
      typedef typename Traits::QuadratureType QuadratureType;
      typedef typename Traits::MapperType MapperType;
      typedef typename Traits::QuadratureKeyType QuadratureKeyType;

    public:
      template <class QuadratureImpl>
      static const MapperType& getMapper(const QuadratureImpl& quadImpl,
                                         GeometryType elementGeometry,
                                         int faceIndex,
                                         int faceTwist)
      {
        // get quadrature implementation
        const QuadratureType& quad = quadImpl.ipList();

        // create key
        const QuadratureKeyType key (elementGeometry, quad.id() );

        MapperIteratorType it = mappers_.find( key );

        if( it == mappers_.end() )
        {
          std::integral_constant< bool, hasTwists > i2t;
          it = CacheProvider<GridPart, 1>::createMapper( quad, elementGeometry, i2t );
        }

        return it->second.getMapper(faceIndex, faceTwist);
      }

    private:
      typedef CacheStorage< ct, dim-codim, hasTwists>  CacheStorageType;

      typedef typename Traits::MapperVectorType MapperVectorType;
      typedef std::map<const QuadratureKeyType, CacheStorageType> MapperContainerType;
      typedef typename MapperContainerType::iterator MapperIteratorType;

    private:
      static MapperIteratorType
      createMapper ( const QuadratureType &quad, GeometryType elementGeometry, std::integral_constant< bool, true > );

      static MapperIteratorType
      createMapper ( const QuadratureType &quad, GeometryType elementGeometry, std::integral_constant< bool, false > );

    private:
      static MapperContainerType mappers_;
    };

  } // namespace Fem

} // namespace Dune

#include "cacheprovider.cc"

#endif // #ifndef DUNE_FEM_CACHEPROVIDER_HH


==> anc/xt-super/dune-fem/dune/fem/quadrature/caching/pointmapper.hh <==
#ifndef DUNE_FEM_POINTMAPPER_HH
#define DUNE_FEM_POINTMAPPER_HH

//- system includes
#include <vector>

//- Dune includes
#include <dune/common/version.hh>
#include <dune/fem/quadrature/quadrature.hh>

namespace Dune
{

  namespace Fem
  {

    struct QuadratureKey
    {
      QuadratureKey ( const GeometryType &geoType, const size_t id )
      : id_( ((topologyId( geoType ) >> 1) << 16) + id )
      {
        assert( id < (1 << 16) );
      }

      bool operator< ( const QuadratureKey &other ) const
      {
        return (id_ < other.id_);
      }

      bool operator== ( const QuadratureKey &other ) const
      {
        return (id_ == other.id_);
      }

      friend std::ostream &operator<< ( std::ostream &out, const QuadratureKey &key )
      {
        return out << "(topologyId " << ((key.id_ >> 16) << 1) << ", quadId " << (key.id_ & ((1u << 16)-1)) << ")";
      }

    protected:
      static unsigned int topologyId ( const GeometryType &type )
      {
        return type.id();
      }

      const size_t id_;
    };



    template <class ct, int dim>
    struct CachingTraits {
      //! type of integration point list implementation, fix type here
      typedef IntegrationPointListImp<ct, dim> QuadratureType;
      //! extracted types from integration point list
      typedef typename QuadratureType::CoordinateType PointType;
      typedef std::vector<PointType>    PointVectorType;
      typedef std::vector<size_t>       MapperType;
      typedef std::vector<MapperType>   MapperVectorType;

      typedef QuadratureKey QuadratureKeyType;

      // minimal twist is -4 for hexahedrons
      // so we add 4 to start from zero
      enum { twistOffset_ = 4 };

    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_POINTMAPPER_HH


==> anc/xt-super/dune-fem/dune/fem/quadrature/caching/pointprovider.cc <==
// C++ includes
#include <cassert>

// dune-geometry includes
#include <dune/geometry/referenceelements.hh>

// dune-fem includes
#include <dune/fem/quadrature/caching/registry.hh>
#include <dune/fem/misc/threads/threadmanager.hh>

namespace Dune
{

  namespace Fem
  {

    template <class ct, int dim>
    typename PointProvider<ct, dim, 0>::PointContainerType
    PointProvider<ct, dim, 0>::points_;

    template <class ct, int dim>
    void PointProvider<ct, dim, 0>::
    registerQuadrature(const QuadratureType& quad)
    {
      QuadratureKeyType key( quad.geometryType(), quad.id() );

      if (points_.find( key ) == points_.end() )
      {
        // only register when in single thread mode
        assert( Fem :: ThreadManager :: singleThreadMode() );

        PointIteratorType it =
          points_.insert(std::make_pair
                         (key,
                          GlobalPointVectorType(quad.nop()))
                         ).first;
        for (size_t i = 0; i < quad.nop(); ++i)
          it->second[i] = quad.point(i);

        // register quadrature to existing storages
        QuadratureStorageRegistry::registerQuadrature( quad );
      }
    }

    template <class ct, int dim>
    const typename PointProvider<ct, dim, 0>::GlobalPointVectorType&
    PointProvider<ct, dim, 0>::getPoints(const size_t id, const GeometryType& elementGeo)
    {
      QuadratureKeyType key( elementGeo, id );

      typename PointContainerType::const_iterator pos = points_.find( key );
#ifndef NDEBUG
      if( pos == points_.end() )
      {
        std::cerr << "Unable to find quadrature points in list (key = " << key << ")." << std::endl;
        for( pos = points_.begin(); pos != points_.end(); ++pos )
          std::cerr << "found key: " << pos->first << std::endl;
        std::cerr << "Aborting..." << std::endl;
        abort();
      }
#endif
      return pos->second;
    }

    template <class ct, int dim>
    typename PointProvider<ct, dim, 1>::PointContainerType
    PointProvider<ct, dim, 1>::points_;

    template <class ct, int dim>
    typename PointProvider<ct, dim, 1>::MapperContainerType
    PointProvider<ct, dim, 1>::mappers_;

    template <class ct, int dim>
    const typename PointProvider<ct, dim, 1>::MapperVectorType&
    PointProvider<ct, dim, 1>::getMappers(const QuadratureType& quad,
                                          const GeometryType& elementGeo)
    {
      QuadratureKeyType key( elementGeo , quad.id() );

      MapperIteratorType it = mappers_.find( key );
      if (it == mappers_.end()) {
        std::vector<LocalPointType> pts(quad.nop());
        for (size_t i = 0; i < quad.nop(); ++i) {
          pts[i] = quad.point(i);
        }
        it = addEntry(quad, pts, elementGeo);
      }

      return it->second;
    }

    template <class ct, int dim>
    const typename PointProvider<ct, dim, 1>::MapperVectorType&
    PointProvider<ct, dim, 1>::getMappers(const QuadratureType& quad,
                                          const LocalPointVectorType& pts,
                                          const GeometryType& elementGeo)
    {
      QuadratureKeyType key( elementGeo, quad.id() );

      MapperIteratorType it = mappers_.find( key );
      if (it == mappers_.end()) {
        it = addEntry(quad, pts, elementGeo);
      }

      return it->second;
    }

    template <class ct, int dim>
    const typename PointProvider<ct, dim, 1>::GlobalPointVectorType&
    PointProvider<ct, dim, 1>::getPoints(const size_t id, const GeometryType& elementGeo)
    {
      QuadratureKeyType key( elementGeo, id );

      assert(points_.find(key) != points_.end());
      return points_.find(key)->second;
    }

    template <class ct, int dim>
    typename PointProvider<ct, dim, 1>::MapperIteratorType
    PointProvider<ct, dim, 1>::addEntry(const QuadratureType& quad,
                                        const LocalPointVectorType& points,
                                        GeometryType elementGeo)
    {
      // amke sure we are in single thread mode
      assert( Fem :: ThreadManager::singleThreadMode() );

      // generate key
      QuadratureKeyType key ( elementGeo, quad.id() );


      const Dune::ReferenceElement<ct, dim>& refElem =
        Dune::ReferenceElements<ct, dim>::general(elementGeo);

      const int numLocalPoints = points.size();
      const int numFaces = refElem.size(codim);
      const int numGlobalPoints = numFaces*numLocalPoints;

      PointIteratorType pit =
        points_.insert(std::make_pair(key,
                                      GlobalPointVectorType(numGlobalPoints))).first;
      MapperIteratorType mit =
        mappers_.insert(std::make_pair(key,
                                       MapperVectorType(numFaces))).first;
      int globalNum = 0;
      for (int face = 0; face < numFaces; ++face)
      {
        // Assumption: all faces have the same type
        // (not true for pyramids and prisms)
        MapperType pMap(numLocalPoints);

        for (int pt = 0; pt < numLocalPoints; ++pt, ++globalNum) {
          // Store point on reference element
          pit->second[globalNum] =
            refElem.template geometry<codim>(face).global( points[pt] );

          // Store point mapping
          pMap[pt] = globalNum;
        }
        mit->second[face] = pMap;  // = face*numLocalPoints+pt
      } // end for all faces

      // register quadrature to existing storages
      QuadratureStorageRegistry::registerQuadrature( quad, elementGeo, 1 );

      return mit;
    }

  } // namespace Fem

} // namespace Dune


==> anc/xt-super/dune-fem/dune/fem/quadrature/caching/pointprovider.hh <==
#ifndef DUNE_FEM_POINTPROVIDER_HH
#define DUNE_FEM_POINTPROVIDER_HH

//- System includes
#include <vector>
#include <map>

//- Dune includes
#include <dune/common/math.hh>

//- Local includes
#include "pointmapper.hh"

namespace Dune
{

  namespace Fem
  {

    template< class ct, int dim, int codim >
    class PointProvider
    {
      static_assert( (codim >= 0) && (codim <= 1),
                          "PointProvider exists only for codimension 0 and 1." );
    };

    template <class ct, int dim>
    class PointProvider<ct, dim, 0>
    {
      typedef CachingTraits<ct, dim> Traits;

    public:
      typedef typename Traits::QuadratureType QuadratureType;
      typedef typename Traits::PointVectorType GlobalPointVectorType;
      typedef typename Traits::QuadratureKeyType QuadratureKeyType;

    public:
      inline
      static void registerQuadrature(const QuadratureType& quad);

      inline
      static const GlobalPointVectorType& getPoints(const size_t id,
                                                    const GeometryType& elementGeo);

    private:
      typedef std::map<const QuadratureKeyType, GlobalPointVectorType> PointContainerType;
      typedef typename PointContainerType::iterator PointIteratorType;

    private:
      static PointContainerType points_;
    };

    // * Add elemGeo later
    template <class ct, int dim>
    class PointProvider<ct, dim, 1>
    {
      enum { codim = 1 };
      typedef CachingTraits<ct, dim-codim> Traits;

    public:
      typedef typename Traits::QuadratureType QuadratureType;
      typedef typename Traits::PointType LocalPointType;
      typedef typename Traits::PointVectorType LocalPointVectorType;
      typedef typename Traits::MapperType MapperType;
      typedef typename Traits::MapperVectorType MapperVectorType;
      typedef FieldVector<ct, dim> GlobalPointType;
      typedef std::vector<GlobalPointType> GlobalPointVectorType;
      typedef typename Traits::QuadratureKeyType QuadratureKeyType;

    public:
      inline
      static const MapperVectorType& getMappers(const QuadratureType& quad,
                                                const GeometryType& elementGeo);
      // Access for non-symmetric quadratures
      inline
      static const MapperVectorType& getMappers(const QuadratureType& quad,
                                                const LocalPointVectorType& pts,
                                                const GeometryType& elementGeo);
      inline
      static const GlobalPointVectorType& getPoints(const size_t id,
                                                    const GeometryType& elementGeo);

    private:
      typedef std::map<const QuadratureKeyType, GlobalPointVectorType> PointContainerType;
      typedef std::map<const QuadratureKeyType, MapperVectorType> MapperContainerType;
      typedef typename PointContainerType::iterator PointIteratorType;
      typedef typename MapperContainerType::iterator MapperIteratorType;

    private:
      inline
      static MapperIteratorType addEntry(const QuadratureType& quad,
                                         const LocalPointVectorType& pts,
                                         GeometryType elementGeo);

    private:
      static PointContainerType points_;
      static MapperContainerType mappers_;
    };

  } // namespace Fem

} // namespace Dune

#include "pointprovider.cc"

#endif // #ifndef DUNE_FEM_POINTPROVIDER_HH


==> anc/xt-super/dune-fem/dune/fem/quadrature/caching/registry.hh <==
#ifndef DUNE_FEM_QUADRATURE_CACHING_REGISTRY_HH
#define DUNE_FEM_QUADRATURE_CACHING_REGISTRY_HH

// system includes
#include <cstddef>
#include <algorithm>
#include <list>

// dune-geometry includes
#include <dune/geometry/type.hh>

// dune-fem includes
#include <dune/fem/misc/threads/threadmanager.hh>

namespace Dune
{

  namespace Fem
  {

    // QuadratureStorageRegistry
    // -------------------------

    class QuadratureStorageRegistry
    {
      typedef QuadratureStorageRegistry ThisType;

    public:
      struct StorageInterface
      {
        virtual ~StorageInterface () {}
        virtual void cacheQuadrature ( std::size_t id, std::size_t codim, std::size_t quadSize ) = 0;
        virtual GeometryType type () const = 0;
      };

    private:
      typedef std::list< StorageInterface * > StorageListType;

      struct QuadratureInfo
      {
        std::size_t id;
        std::size_t codim;
        std::size_t size;
        GeometryType type;
      };

      typedef std::list< QuadratureInfo > QuadratureInfoListType;

      static StorageListType &storageList ()
      {
        static StorageListType storageList;
        return storageList;
      }

      static QuadratureInfoListType &quadratureInfoList ()
      {
        static QuadratureInfoListType quadratureInfoList;
        return quadratureInfoList;
      }

    public:
      static void registerStorage ( StorageInterface &storage )
      {
        assert( ThreadManager::singleThreadMode() );
        storageList().push_back( &storage );

        const GeometryType type = storage.type();
        for( QuadratureInfoListType::iterator it = quadratureInfoList().begin(); it != quadratureInfoList().end(); ++it )
        {
          // only cache shape functions for quadratures with same geometry type
          if( type == it->type )
            storage.cacheQuadrature( it->id, it->codim, it->size );
        }
      }

      static void unregisterStorage ( StorageInterface &storage )
      {
        assert( ThreadManager::singleThreadMode() );
        const StorageListType::iterator pos
          = std::find( storageList().begin(), storageList().end(), &storage );
        if( pos != storageList().end() )
          storageList().erase( pos );
      }

      template< class Quadrature >
      static void registerQuadrature ( const Quadrature &quadrature )
      {
        registerQuadrature( quadrature, quadrature.geometryType(), Quadrature::codimension );
      }

      template< class Quadrature >
      static void registerQuadrature ( const Quadrature &quadrature,
                                       const GeometryType &type, std::size_t codim )
      {
        assert( ThreadManager::singleThreadMode() );
        QuadratureInfo quadInfo = { quadrature.id(), codim, std::size_t( quadrature.nop() ), type };
        quadratureInfoList().push_back( quadInfo );

        for( typename StorageListType::iterator it = storageList().begin(); it != storageList().end(); ++it )
        {
          // only cache shape functions for quadratures with same geometry type
          if( (*it)->type() == type )
            (*it)->cacheQuadrature( quadInfo.id, quadInfo.codim, quadInfo.size );
        }
      }
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_QUADRATURE_CACHING_REGISTRY_HH


==> anc/xt-super/dune-fem/dune/fem/quadrature/caching/test/CMakeLists.txt <==
# IGNORE_HEADERS
# set default grid type for make all
set(GRIDTYPE YASPGRID)
set(GRIDDIM 2)

add_definitions( "-D${GRIDTYPE}" )
add_definitions( "-DGRIDDIM=${GRIDDIM}" ) 

add_executable(quad_tester main.cc refelem_test.cc cache_test.cc twist_test.cc point_test.cc)
dune_target_link_libraries(quad_tester "${DUNE_LIBS};${LOCAL_LIBS}")

dune_add_test(quad_tester)


==> anc/xt-super/dune-fem/dune/fem/quadrature/caching/test/Makefile.am <==
# IGNORE_HEADERS

# set default grid type for make all
GRIDTYPE=YASPGRID
GRIDDIM=2

LDADD = $(ALL_PKG_LDFLAGS) $(ALL_PKG_LIBS) $(LOCAL_LIBS)
AM_CPPFLAGS = $(ALL_PKG_CPPFLAGS) 

# also distribute the headers for the checks
EXTRA_DIST = cache_test.hh  refelem_test.hh  twist_test.hh  point_test.hh

check_PROGRAMS = tester 
# test does not run and it's not clear if the test itself is still correct
#TESTS = tester

tester_SOURCES = main.cc \
	refelem_test.cc cache_test.cc twist_test.cc point_test.cc

include $(top_srcdir)/am/global-rules



==> anc/xt-super/dune-fem/dune/fem/quadrature/caching/test/cache_test.cc <==
#include <config.h>

#include <dune/grid/yaspgrid.hh>
#include <dune/fem/gridpart/leafgridpart.hh>

#ifdef ENABLE_ALUGRID
#include <dune/grid/alugrid.hh>
#endif

#ifdef ENABLE_ALBERTA
#include <dune/grid/albertagrid.hh>
#endif

#ifdef ENABLE_UGGRID
#define USE_PRISMGRID
#include <dune/grid/uggrid.hh>
#endif

#ifdef USE_PRISMGRID
//#include <dune/prismgrid/dgfgridtype.hh>
#endif

#include <dune/geometry/referenceelements.hh>

#include "cache_test.hh"

namespace Dune
{
  namespace Fem
  {

    namespace {
      static void doTest( const double& a, const double& b )
      {
        if( std::abs( a - b ) > 1e-12 )
        {
          assert( false );
          std::abort();
        }
      }

      static void doTest( const bool value )
      {
        if( ! value )
        {
          assert( false );
          std::abort();
        }
      }
    }

    void CacheProvider_Test::run ()
    {
      hexaTest();
      tetraTest();
      prismTest();
      triangleTest();
      quadTest();
    }

    void CacheProvider_Test::prismTest ()
    {
#ifdef USE_PRISMGRID
      const int dim = 3;
      const int codim = 1;

      //typedef PrismGrid<dim, dim> GridType;
      typedef UGGrid< dim > GridType;
      typedef Dune::Fem::LeafGridPart< GridType > GridPartType;

      typedef CacheProvider< GridPartType, codim > CacheProviderType;
      typedef Quadrature< GridPartType::ctype, GridPartType::dimension-1 > QuadratureType;

      typedef CacheProviderType::MapperType MapperType;
      typedef PointProvider< double, dim, codim > PointProviderType;
      typedef PointProviderType::GlobalPointVectorType PointVectorType;

      GeometryType elemGeo = GeometryType( GeometryType::prism, 3 );

      // Get reference element
      typedef Dune::ReferenceElement< double, dim > RefElement;
      const RefElement &refElement = Dune::ReferenceElements< double, dim >::general( elemGeo );

      // Loop over all faces
      for( int i = 0; i < refElement.size( codim ); ++i )
      {
        GeometryType faceGeo = (refElement.size( i, codim, dim ) == dim) ?
                               GeometryType( GeometryType::simplex, 2 ) :
                               GeometryType( GeometryType::cube, 2 );

        // Build quadrature
        QuadratureType quad( faceGeo, 3 );

        // Ask for one mapper so that the points get registered
        CacheProviderType::getMapper( quad, elemGeo, 0, 0 );

        const PointVectorType &points
          = PointProviderType::getPoints( quad.id(), elemGeo );

        const MapperType &m
          = CacheProviderType::getMapper( quad, elemGeo, i, 0 );

        doTest( m.size() == (size_t) quad.nop());

        // Loop over all points
        const RefElement::Codim< codim >::Geometry refEmbedding = refElement.geometry< codim >( i );
        for( std::size_t j = 0; j < m.size(); ++j )
        {
          const FieldVector< double, dim > qpGlobal = refEmbedding.global( quad.point( j ) );
          for( int d = 0; d < dim; ++d )
            doTest( points[ m[ j ] ][ d ], qpGlobal[ d ] );
        }
      }
#endif
    }

    void CacheProvider_Test::hexaTest ()
    {
#ifdef ENABLE_ALUGRID
      const int dim = 3;
      const int codim = 1;

      typedef ALUCubeGrid< 3, 3 > GridType;
      typedef Dune::Fem::LeafGridPart< GridType > GridPartType;
      typedef CacheProvider< GridPartType, codim > CacheProviderType;
      typedef Quadrature< GridPartType::ctype, GridPartType::dimension-1 > QuadratureType;
      //typedef CacheProviderType::QuadratureType QuadratureType;
      typedef CacheProviderType::MapperType MapperType;
      typedef PointProvider< double, dim, codim > PointProviderType;
      typedef PointProviderType::GlobalPointVectorType PointVectorType;

      GeometryType elemGeo = GeometryType( GeometryType::cube, 3 );
      GeometryType faceGeo = GeometryType( GeometryType::cube, 2 );

      // Get reference element
      typedef Dune::ReferenceElement< double, dim > RefElement;
      const RefElement &refElement = Dune::ReferenceElements< double, dim >::general( elemGeo );

      // Build quadrature
      QuadratureType quad( faceGeo, 3 );

      // Ask for one mapper so that the points get registered
      CacheProviderType::getMapper( quad, elemGeo, 0, 0 );

      const PointVectorType &points
        = PointProviderType::getPoints( quad.id(), elemGeo );

      // Loop over all faces
      for( int i = 0; i < refElement.size( codim ); ++i )
      {
        const MapperType &m
          = CacheProviderType::getMapper( quad, elemGeo, i, 0 );

        doTest( m.size() == (size_t) quad.nop());
        // Loop over all points
        const RefElement::Codim< codim >::Geometry refEmbedding = refElement.geometry< codim >( i );
        for( std::size_t j = 0; j < m.size(); ++j )
        {
          const FieldVector< double, dim > qpGlobal = refEmbedding.global( quad.point( j ) );
          for( int d = 0; d < dim; ++d )
            doTest( points[ m[ j ] ][ d ], qpGlobal[ d ] );
        }
      }
#endif
    }

    void CacheProvider_Test::tetraTest ()
    {
#ifdef ENABLE_ALUGRID
      const int dim = 3;
      const int codim = 1;

      typedef ALUSimplexGrid< 3, 3 > GridType;
      typedef Dune::Fem::LeafGridPart< GridType > GridPartType;
      typedef CacheProvider< GridPartType, codim > CacheProviderType;
      //typedef CacheProviderType::QuadratureType QuadratureType;
      typedef Quadrature< GridPartType::ctype, GridPartType::dimension-1 > QuadratureType;
      typedef CacheProviderType::MapperType MapperType;
      typedef PointProvider< double, dim, codim > PointProviderType;
      typedef PointProviderType::GlobalPointVectorType PointVectorType;

      GeometryType elemGeo = GeometryType( GeometryType::simplex, 3 );
      GeometryType faceGeo = GeometryType( GeometryType::simplex, 2 );

      // Get reference element
      typedef Dune::ReferenceElement< double, dim > RefElement;
      const RefElement &refElement = Dune::ReferenceElements< double, dim >::general( elemGeo );

      // Build quadrature
      QuadratureType quad( faceGeo, 3 );

      // Ask for one mapper so that the points get registered
      CacheProviderType::getMapper( quad, elemGeo, 0, 0 );

      const PointVectorType &points
        = PointProviderType::getPoints( quad.id(), elemGeo );

      // Loop over all faces
      for( int i = 0; i < refElement.size( codim ); ++i )
      {
        const MapperType &m = CacheProviderType::getMapper( quad, elemGeo, i, 0 );

        doTest( m.size() == (size_t) quad.nop());
        // Loop over all points
        const RefElement::Codim< codim >::Geometry refEmbedding = refElement.geometry< codim >( i );
        for( std::size_t j = 0; j < m.size(); ++j )
        {
          const FieldVector< double, dim > qpGlobal = refEmbedding.global( quad.point( j ) );
          for( int d = 0; d < dim; ++d )
            doTest( points[ m[ j ] ][ d ], qpGlobal[ d ] );
        }
      }
#endif
    }

    void CacheProvider_Test::triangleTest ()
    {
#ifdef ENALBE_ALBERTA
      const int dim = 2;
      const int codim = 1;

      typedef AlbertaGrid< dim > GridType;
      typedef Dune::Fem::LeafGridPart< GridType > GridPartType;
      typedef CacheProvider< GridPartType, codim > CacheProviderType;
      //typedef CacheProviderType::QuadratureType QuadratureType;
      typedef Quadrature< GridPartType::ctype, GridPartType::dimension-1 > QuadratureType;
      typedef CacheProviderType::MapperType MapperType;
      typedef PointProvider< double, dim, codim > PointProviderType;
      typedef PointProviderType::GlobalPointVectorType PointVectorType;

      GeometryType elemGeo = GeometryType( GeometryType::simplex, 2 );
      GeometryType faceGeo = GeometryType( GeometryType::simplex, 1 );

      // Get reference element
      typedef Dune::ReferenceElement< double, dim > RefElement;
      const RefElement &refElement = Dune::ReferenceElements< double, dim >::general( elemGeo );

      // Build quadrature
      QuadratureType quad( faceGeo, 3 );

      // Ask for one mapper so that the points get registered
      CacheProviderType::getMapper( quad, elemGeo, 0, 0 );

      const PointVectorType &points
        = PointProviderType::getPoints( quad.id(), elemGeo );

      // Loop over all faces
      for( int i = 0; i < refElement.size( codim ); ++i )
      {
        const MapperType &m = CacheProviderType::getMapper( quad, elemGeo, i, 0 );

        doTest( m.size() == (size_t) quad.nop());
        // Loop over all points
        const RefElement::Codim< codim >::Geometry refEmbedding = refElement.geometry< codim >( i );
        for( size_t j = 0; j < m.size(); ++j )
        {
          const FieldVector< double, dim > qpGlobal = refEmbedding.global( quad.point( j ) );
          for( int d = 0; d < dim; ++d )
            doTest( points[ m[ j ] ][ d ], qpGlobal[ d ] );
        }
      }
#endif
    }

    void CacheProvider_Test::quadTest ()
    {
      const int dim = 2;
      const int codim = 1;

      typedef YaspGrid< dim > GridType;
      typedef Dune::Fem::LeafGridPart< GridType > GridPartType;
      typedef CacheProvider< GridPartType, codim > CacheProviderType;
      typedef Quadrature< GridPartType::ctype, GridPartType::dimension-1 > QuadratureType;
      //typedef CacheProviderType::QuadratureType QuadratureType;
      typedef CacheProviderType::MapperType MapperType;
      typedef PointProvider< double, dim, codim > PointProviderType;
      typedef PointProviderType::GlobalPointVectorType PointVectorType;

      GeometryType elemGeo = GeometryType( GeometryType::cube, 2 );
      GeometryType faceGeo = GeometryType( GeometryType::cube, 1 );

      // Get reference element
      typedef Dune::ReferenceElement< double, dim > RefElement;
      const RefElement &refElement = Dune::ReferenceElements< double, dim >::general( elemGeo );

      // Build quadrature
      QuadratureType quad( faceGeo, 5 );

      // Ask for one mapper so that the points get registered
      CacheProviderType::getMapper( quad, elemGeo, 0, 0 );

      const PointVectorType &points
        = PointProviderType::getPoints( quad.id(), elemGeo );

      // Loop over all faces
      for( int i = 0; i < refElement.size( codim ); ++i )
      {
        const MapperType &m = CacheProviderType::getMapper( quad, elemGeo, i, 0 );

        doTest( m.size() == (size_t) quad.nop());
        // Loop over all points
        const RefElement::Codim< codim >::Geometry refEmbedding = refElement.geometry< codim >( i );
        for( std::size_t j = 0; j < m.size(); ++j )
        {
          const FieldVector< double, dim > qpGlobal = refEmbedding.global( quad.point( j ) );
          for( int d = 0; d < dim; ++d )
            doTest( points[ m[ j ] ][ d ], qpGlobal[ d ] );
        }
      }
    }

  } // namespace Fem

} // namespace Dune


==> anc/xt-super/dune-fem/dune/fem/quadrature/caching/test/cache_test.hh <==
#ifndef DUNE_CACHE_TEST_HH
#define DUNE_CACHE_TEST_HH

#include "../cacheprovider.hh"


namespace Dune {
  namespace Fem {

  class CacheProvider_Test
  {
  public:
    virtual void run();

    void prismTest();
    void hexaTest();
    void tetraTest();
    void triangleTest();
    void quadTest();
  };

  } // end namespace Fem
} // end namespace Dune

#endif


==> anc/xt-super/dune-fem/dune/fem/quadrature/caching/test/main.cc <==
#include <config.h>

#include "refelem_test.hh"
#include "cache_test.hh"
#include "twist_test.hh"
#include "point_test.hh"

using namespace Dune;
using namespace Fem;

int main() {

  //Suite suite("Tests for caching");
  Fem::ReferenceElement_Test().run();
  Fem::TwistProvider_Test().run();
  Fem::PointProvider_Test().run();
  Fem::CacheProvider_Test().run();

  return 0;
}


==> anc/xt-super/dune-fem/dune/fem/quadrature/caching/test/point_test.cc <==
#include <config.h>

#include "point_test.hh"

namespace Dune {
  namespace Fem {

  void PointProvider_Test::run()
  {
    codim0Test();
    sameOutputTest();
    transformationTest();
  }


  namespace {
    static void doTest( const double& a, const double& b )
    {
      if( std::abs( a - b ) > 1e-12 )
      {
        assert( false );
        std::abort();
      }
    }

    static void doTest( const bool value )
    {
      if( ! value )
      {
        assert( false );
        std::abort();
      }
    }
  }



  void PointProvider_Test::codim0Test()
  {
    const int dim = 2;
    typedef PointProvider<double,dim,0>::GlobalPointVectorType PointVectorType;

    GeometryType simplex(GeometryType::simplex,dim);

    Quadrature<double, dim> quad(simplex, dim);

    PointProvider<double, dim, 0>::registerQuadrature(quad.ipList());

    const PointVectorType& points =
      PointProvider<double, dim, 0>::getPoints(quad.id(), simplex);

    doTest( (int) points.size() == quad.nop() );
    for (size_t i = 0; i < points.size(); ++i)
    {
      for (int j = 0; j < dim; ++j) {
        doTest(points[i][j], quad.point(i)[j]);
      }
    }
  }

  void PointProvider_Test::sameOutputTest()
  {
    const int dim = 2;
    const int codim = 1;
    typedef PointProvider<double, dim, codim> PointProviderType;
    typedef PointProviderType::GlobalPointVectorType PointVectorType;
    typedef FieldVector<double, dim-codim> LocalPointType;

    LocalPointType first(0.5);
    LocalPointType second(0.6);

    GeometryType simplex(GeometryType::simplex,dim);
    GeometryType line(GeometryType::simplex,dim-1);

    TestQuadrature<double, 1> quadImp(line, 0);
    quadImp.newQuadraturePoint(first, 0.5);
    quadImp.newQuadraturePoint(second, 0.5);

    Quadrature<double, 1> quad1(quadImp);
    Quadrature<double, 1> quad2(quadImp);

    PointProviderType::getMappers(quad1.ipList(), simplex);
    PointProviderType::getMappers(quad2.ipList(), simplex);

    const PointVectorType& p1 =
      PointProviderType::getPoints(quad1.id(), simplex);
    const PointVectorType& p2 =
      PointProviderType::getPoints(quad2.id(), simplex);

    doTest(p1.size() == p2.size());
    for (size_t i = 0; i < p1.size(); ++i) {
      for (int j = 0; j < dim; ++j) {
        doTest(p1[i][j], p2[i][j]);
      }
    }
  }

  void PointProvider_Test::transformationTest()
  {
    GeometryType quadrilateral(GeometryType::cube,2);
    GeometryType triangle(GeometryType::simplex,2);
    GeometryType lineC(GeometryType::cube,1);

    GeometryType lineS(GeometryType::simplex,1);

    typedef PointProvider<double, 2, 1> PointProvider1Type;
    typedef PointProvider<double, 3, 1> PointProvider2Type;
    typedef FieldVector<double, 1> Point1Type;
    typedef FieldVector<double, 2> Point2Type;
    typedef FieldVector<double, 3> Point3Type;
    typedef CachingTraits<double, 2>::MapperVectorType MapperVectorType;

    Point2Type tmp2(0.5);
    Point3Type tmp3(0.5);

    const double oneThird = 1.0/3.0;

    // Hexa test
    Point2Type ph(0.5);

    TestQuadrature<double, 2> quadImpQuad(quadrilateral, 0);
    quadImpQuad.newQuadraturePoint(ph, 1.0);
    Quadrature<double, 2> quadQuad(quadImpQuad);

    const MapperVectorType& mvh =
      PointProvider2Type::getMappers(quadQuad.ipList() , quadrilateral);
    for (size_t i = 0; i < mvh.size(); ++i) {
      std::cout << mvh[i][0] << ", ";
    }
    std::cout << std::endl;


    const PointProvider2Type::GlobalPointVectorType& ptsHexa =
      PointProvider2Type::getPoints(quadQuad.id(), quadrilateral);

    doTest(ptsHexa.size() == 6);
    tmp3[0] = 0.;
    doTest(findPoint(tmp3, ptsHexa));
    tmp3[0] = 0.5; tmp3[1] = 0.;
    doTest(findPoint(tmp3, ptsHexa));
    tmp3[1] = 0.5; tmp3[2] = 0.;
    doTest(findPoint(tmp3, ptsHexa));
    tmp3[2] = 1.0;
    doTest(findPoint(tmp3, ptsHexa));
    tmp3[2] = 0.5; tmp3[1] = 1.0;
    doTest(findPoint(tmp3, ptsHexa));
    tmp3[1] = 0.5; tmp3[0] = 1.0;
    doTest(findPoint(tmp3, ptsHexa));

    // Tetra test
    Point2Type pt(oneThird);
    TestQuadrature<double, 2> quadImpTri(triangle, 0);
    quadImpTri.newQuadraturePoint(pt, 1.0);
    Quadrature<double, 2> quadTri(quadImpTri);

    PointProvider2Type::getMappers(quadTri.ipList() , triangle);
    const PointProvider2Type::GlobalPointVectorType& ptsTetra =
      PointProvider2Type::getPoints(quadTri.id(), triangle);

    doTest(ptsTetra.size() == 4);
    tmp3 = oneThird;
    doTest(findPoint(tmp3, ptsTetra));
    tmp3[0] = 0.;
    doTest(findPoint(tmp3, ptsTetra));
    tmp3[1] = 0.; tmp3[0] = oneThird;
    doTest(findPoint(tmp3, ptsTetra));
    tmp3[2] = 0.; tmp3[1] = oneThird;
    doTest(findPoint(tmp3, ptsTetra));

     // Quadrilateral test
    Point1Type pl(0.5);
    TestQuadrature<double, 1> quadImpLine(lineC, 0);
    quadImpLine.newQuadraturePoint(pl, 1.0);
    Quadrature<double, 1> quadLine(quadImpLine);

    PointProvider1Type::getMappers(quadLine.ipList(), quadrilateral );
    const PointProvider1Type::GlobalPointVectorType& ptsQuad =
      PointProvider1Type::getPoints(quadLine.id(), quadrilateral);

    doTest(ptsQuad.size() == 4);
    tmp2[0] = 0.;
    doTest(findPoint(tmp2, ptsQuad));
    tmp2[1] = 0.; tmp2[0] = 0.5;
    doTest(findPoint(tmp2, ptsQuad));
    tmp2[0] = 1.; tmp2[1] = 0.5;
    doTest(findPoint(tmp2, ptsQuad));
    tmp2[1] = 1.; tmp2[0] = 0.5;
    doTest(findPoint(tmp2, ptsQuad));

    // Triangle test
    TestQuadrature<double, 1> quadImpLine2(lineS, 0);
    quadImpLine2.newQuadraturePoint(pl, 1.0);

    Quadrature<double, 1> quadLine2(quadImpLine2);
    PointProvider1Type::getMappers(quadLine2.ipList() , triangle);

    const PointProvider1Type::GlobalPointVectorType& ptsTri =
      PointProvider1Type::getPoints(quadLine2.id(), triangle);

    doTest(ptsTri.size() == 3);
    tmp2 = 0.5;
    doTest(findPoint(tmp2, ptsTri));
    tmp2[0] = 0.;
    doTest(findPoint(tmp2, ptsTri));
    tmp2[0] = 0.5; tmp2[1] = 0;
    doTest(findPoint(tmp2, ptsTri));
  }

  template <class PointType>
  bool PointProvider_Test::findPoint(const PointType& p,
                                      const std::vector<PointType>& vec)
  {
    const double eps = 1.0e-5;

    for (size_t i = 0; i < vec.size(); ++i) {
      bool same = false;
      for (size_t j = 0; j < p.dim(); ++j) {
        same |= (p[j] > vec[i][j]-eps && p[j] < vec[i][j]+eps);
      }

      if (same) {
        return true;
      }
    }
    return false;
  }

  } // end namespace Fem
} // end namespace Dune


==> anc/xt-super/dune-fem/dune/fem/quadrature/caching/test/point_test.hh <==
#ifndef DUNE_POINT_TEST_HH
#define DUNE_POINT_TEST_HH

#include "../pointprovider.hh"

namespace Dune {
  namespace Fem {

  class PointProvider_Test
  {
  public:
    virtual void run();

    void codim0Test();
    void sameOutputTest();
    void transformationTest();

  private:
    template <class PointType>
    bool findPoint(const PointType& p, const std::vector<PointType>& vec);
  };

  } // end namespace Fem
} // end namespace Dune

#endif


==> anc/xt-super/dune-fem/dune/fem/quadrature/caching/test/refelem_test.cc <==
#include <config.h>

#include "refelem_test.hh"

namespace Dune {
  namespace Fem {

  void ReferenceElement_Test::run()
  {
#if 0
    globalTest();
    allGeometriesTest();
#endif
  }

#if 0
  void ReferenceElement_Test::globalTest()
  {
    //- Tests for Codim 1
    //- map all corners to reference element and check identity
    checkCorners<3, 1>(refCube3_);
    checkCorners<3, 1>(refSimplex3_);
    checkCorners<3, 2>(refCube3_);
    checkCorners<3, 2>(refSimplex3_);
    checkCorners<2, 1>(refCube2_);
    checkCorners<2, 1>(refSimplex2_);

    //- map point (0.1, 0.2) resp (0.1) into referece element and check correctness
    FieldVector<double, 1> vec1(0.1);
    FieldVector<double, 2> vec2(0.1); vec2[1] = 0.2;

    FieldVector<double, 3> result3;
    FieldVector<double, 2> result2;

    result3 = refCube3_.global<1>(vec2, 1, 1);
    _floatTest(result3[0], 1.0);
    _floatTest(result3[1], 0.1);
    _floatTest(result3[2], 0.2);

    result3 = refSimplex3_.global<1>(vec2, 0, 1);
    _floatTest(result3[0], 0.7);
    _floatTest(result3[1], 0.1);
    _floatTest(result3[2], 0.2);

    result3 = refCube3_.global<2>(vec1, 6, 2);
    _floatTest(result3[0], 0.0);
    _floatTest(result3[1], 0.1);
    _floatTest(result3[2], 1.0);

    result3 = refSimplex3_.global<2>(vec1, 4, 2);
    _floatTest(result3[0], 0.9);
    _floatTest(result3[1], 0.0);
    _floatTest(result3[2], 0.1);

    result2 = refCube2_.global<1>(vec1, 1, 1);
    _floatTest(result2[0], 1.0);
    _floatTest(result2[1], 0.1);

    result2 = refSimplex2_.global<1>(vec1, 2, 1);
    _floatTest(result2[0], 0.1);
    _floatTest(result2[1], 0.0);

  }

  void ReferenceElement_Test::allGeometriesTest() {
    const ReferenceCube<double, 3>& rc3 =
      ReferenceElements<double, 3>::cube(cube3_);
    checkSingle<ReferenceCube<double, 3>, 1>(rc3);
    checkSingle<ReferenceCube<double, 3>, 2>(rc3);

    const ReferenceCube<double, 2>& rc2 =
      ReferenceElements<double, 2>::cube(cube2_);
    checkSingle<ReferenceCube<double, 2>, 1>(rc2);

    const ReferenceSimplex<double, 3>& rs3 =
      ReferenceElements<double, 3>::simplices(simplex3_);
    checkSingle<ReferenceSimplex<double, 3>, 1>(rs3);
    checkSingle<ReferenceSimplex<double, 3>, 2>(rs3);

    const ReferenceSimplex<double, 2>& rs2 =
      ReferenceElements<double, 2>::simplices(simplex2_);
    checkSingle<ReferenceSimplex<double, 2>, 1>(rs2);

    GeometryType prism(GeometryType::prism,3);
    const ReferencePrism<double, 3>& rpr =
      ReferenceElements<double, 3>::prism(prism);
    checkSingle<ReferencePrism<double, 3>, 1>(rpr);
    checkSingle<ReferencePrism<double, 3>, 2>(rpr);

    //const ReferencePyramid<double, 3>& rpy =
    //  ReferenceElements<double, 3>::pyram(pyramid);
    //checkSingle<ReferencePyramid<double, 3>, 1>(rpy);
    //checkSingle<ReferencePyramid<double, 3>, 2>(rpy);

  }

  template <int dim, int codim>
  void ReferenceElement_Test::
  checkCorners(const ReferenceElement<double, dim>& refElem)
  {
    const ReferenceElement<double, dim-codim>& refCd =
      ReferenceElements<double, dim-codim>::general(refElem.type(0, codim));

    for (int subEn = 0; subEn < refElem.size(codim); ++subEn) {
      for (int corner = 0; corner < refCd.size(dim-codim); ++corner) {
        int globalCorner = refElem.subEntity(subEn, codim, corner, dim);
        FieldVector<double, dim> cornerVec =
          refElem.position(globalCorner, dim);
        FieldVector<double, dim> global =
          refElem.template global<codim>(refCd.position(corner, dim-codim), subEn, codim);
        for (int d = 0; d < dim; ++d) {
          _floatTest(cornerVec[d], global[d]);
        }
        //std::cout << cornerVec << " == " << global << std::endl;
      }
    }

  }

  template <typename RefElemType, int codim>
  void ReferenceElement_Test::checkSingle(const RefElemType& ref)
  {
    const int dim = RefElemType::d;

    const ReferenceElement<double, dim-codim>& refCd =
      ReferenceElements<double, dim-codim>::general(ref.type(0, codim));

    int globalCorner = ref.subEntity(0, codim, 0, dim);
    FieldVector<double, dim> cornerVec = ref.position(globalCorner, dim);
    FieldVector<double, dim> global =
      ref.template global<codim>(refCd.position(0, dim-codim), 0, codim);

    for (int d = 0; d < dim; ++d) {
      _floatTest(cornerVec[d], global[d]);
    }
  }
#endif

  } // end namespace Fem
} // end namespace Dune


==> anc/xt-super/dune-fem/dune/fem/quadrature/caching/test/refelem_test.hh <==
#ifndef DUNE_REFELEM_TEST_HH
#define DUNE_REFELEM_TEST_HH

#include <dune/geometry/type.hh>
#include <dune/common/fvector.hh>


namespace Dune
{
  namespace Fem
  {

  class ReferenceElement_Test
  {
    GeometryType cube3_;
    GeometryType cube2_;
    GeometryType simplex3_;
    GeometryType simplex2_;
    GeometryType simplex1_;

  public:
    ReferenceElement_Test ()
#if 0
    : cube3_(GeometryType(GeometryType::cube,3)),
      cube2_(GeometryType(GeometryType::cube,2)),
      simplex3_(GeometryType(GeometryType::simplex,3)),
      simplex2_(GeometryType(GeometryType::simplex,2)),
      simplex1_(GeometryType(GeometryType::simplex,1)),
      refCube3_(ReferenceElements<double, 3>::general(cube3_)),
      refSimplex3_(ReferenceElements<double, 3>::general(simplex3_)),
      refCube2_(ReferenceElements<double, 2>::general(cube2_)),
      refSimplex2_(ReferenceElements<double, 2>::general(simplex2_)),
      refLine_(ReferenceElements<double, 1>::general(simplex1_))
#endif
    {}

    virtual void run();

#if 0
    void globalTest();
    void allGeometriesTest();

  private:
    template <int dim, int codim>
    void checkCorners(const ReferenceElement<double, dim>& refElem);

    template <typename RefElemType, int codim>
    void checkSingle(const RefElemType& ref);

  private:
    const ReferenceElement<double, 3>& refCube3_;
    const ReferenceElement<double, 3>& refSimplex3_;
    const ReferenceElement<double, 2>& refCube2_;
    const ReferenceElement<double, 2>& refSimplex2_;
    const ReferenceElement<double, 1>& refLine_;
#endif
  };

  } // end namespace Fem
} // end namespace Dune

#endif


==> anc/xt-super/dune-fem/dune/fem/quadrature/caching/test/twist_test.cc <==
#include <config.h>

#include "twist_test.hh"

#include "../../quadrature.hh"

namespace Dune {
  namespace Fem {

  void TwistProvider_Test::run()
  {
    lineTest();
    triangleTest();
    quadrilateralTest();
    nonSymmetricTest();
  }

  namespace {
    static void doTest( const double& a, const double& b )
    {
      if( std::abs( a - b ) > 1e-12 )
      {
        assert( false );
        std::abort();
      }
    }

    static void doTest( const bool value )
    {
      if( ! value )
      {
        assert( false );
        std::abort();
      }
    }
  }

  void TwistProvider_Test::lineTest()
  {

    GeometryType line(GeometryType::simplex,1);


    typedef FieldVector<double, 1> CoordinateType;
    typedef TwistProvider<double, 1>::TwistStorageType TwistStorageType;
    typedef TwistStorageType::PointVectorType PointVectorType;
    typedef TwistStorageType::MapperType MapperType;

    CoordinateType begin(0.1);
    CoordinateType end(0.9);

    TestQuadrature<double, 1> quadImp(line, 0);
    quadImp.newQuadraturePoint(begin, 0.5);
    quadImp.newQuadraturePoint(end, 0.5);

    Quadrature<double, 1> quad(quadImp);

    const TwistStorageType& storage =
      TwistProvider<double, 1>::getTwistStorage(quad.ipList());

    // Test minTwist, maxTwist
    doTest(storage.minTwist() == 0);
    doTest(storage.maxTwist() == 2);

    // Test points
    const PointVectorType& points = storage.getPoints();
    doTest(points[0][0], begin[0]);
    doTest(points[1][0], end[0]);

    // Test mapping
    const MapperType& m0 = storage.getMapper(0);
    doTest(m0[0] == 0);
    doTest(m0[1] == 1);

    const MapperType& m1 = storage.getMapper(1);
    doTest(m1[0] == 1);
    doTest(m1[1] == 0);

  }

  void TwistProvider_Test::triangleTest()
  {
    GeometryType simplex(GeometryType::simplex,2);
    typedef FieldVector<double, 2> CoordinateType;
    typedef TwistProvider<double, 2>::TwistStorageType TwistStorageType;
    typedef TwistStorageType::PointVectorType PointVectorType;
    typedef TwistStorageType::MapperType MapperType;

    CoordinateType p0(0.0);
    CoordinateType p1(0.0); p1[0] = 1.0;
    CoordinateType p2(0.0); p2[1] = 1.0;

    const double oneThird = 1.0/3.0;

    TestQuadrature<double, 2> quadImp(simplex, 0);
    quadImp.newQuadraturePoint(p0, oneThird);
    quadImp.newQuadraturePoint(p1, oneThird);
    quadImp.newQuadraturePoint(p2, oneThird);

    Quadrature<double, 2> quad(quadImp);

    const TwistStorageType& storage =
      TwistProvider<double, 2>::getTwistStorage(quad.ipList());

    // Test minTwist, maxTwist
    doTest(storage.minTwist() == -3);
    doTest(storage.maxTwist() == 3);

    // Test points
    const PointVectorType& points = storage.getPoints();
    doTest(points[0][0], p0[0]);
    doTest(points[0][1], p0[1]);
    doTest(points[1][0], p1[0]);
    doTest(points[1][1], p1[1]);
    doTest(points[2][0], p2[0]);
    doTest(points[2][1], p2[1]);

    // Test twists
    const MapperType& m_3 = storage.getMapper(-3);
    doTest(m_3[0] == 2);
    doTest(m_3[1] == 1);
    doTest(m_3[2] == 0);
    //std::cout << "(" << m_3[0] << ", " << m_3[1] << ", " << m_3[2] << ")\n";

    const MapperType& m_2 = storage.getMapper(-2);
    doTest(m_2[0] == 1);
    doTest(m_2[1] == 0);
    doTest(m_2[2] == 2);
    //std::cout << "(" << m_2[0] << ", " << m_2[1] << ", " << m_2[2] << ")\n";

    const MapperType& m_1 = storage.getMapper(-1);
    doTest(m_1[0] == 0);
    doTest(m_1[1] == 2);
    doTest(m_1[2] == 1);
    //std::cout << "(" << m_1[0] << ", " << m_1[1] << ", " << m_1[2] << ")\n";

    const MapperType& m0 = storage.getMapper(0);
    doTest(m0[0] == 0);
    doTest(m0[1] == 1);
    doTest(m0[2] == 2);
    //std::cout << "(" << m0[0] << ", " << m0[1] << ", " << m0[2] << ")\n";

    const MapperType& m1 = storage.getMapper(1);
    doTest(m1[0] == 1);
    doTest(m1[1] == 2);
    doTest(m1[2] == 0);
    //std::cout << "(" << m1[0] << ", " << m1[1] << ", " << m1[2] << ")\n";

    const MapperType& m2 = storage.getMapper(2);
    doTest(m2[0] == 2);
    doTest(m2[1] == 0);
    doTest(m2[2] == 1);
    //std::cout << "(" << m2[0] << ", " << m2[1] << ", " << m2[2] << ")\n";
  }

  void TwistProvider_Test::quadrilateralTest()
  {
    GeometryType cube(GeometryType::cube,2);
    typedef FieldVector<double, 2> CoordinateType;
    typedef TwistProvider<double, 2>::TwistStorageType TwistStorageType;
    typedef TwistStorageType::PointVectorType PointVectorType;
    typedef TwistStorageType::MapperType MapperType;

    CoordinateType p0(0.0);
    CoordinateType p1(0.0); p1[0] = 1.0;
    CoordinateType p2(0.0); p2[1] = 1.0;
    CoordinateType p3(1.0);

    TestQuadrature<double, 2> quadImp(cube, 0);
    quadImp.newQuadraturePoint(p0, 0.25);
    quadImp.newQuadraturePoint(p1, 0.25);
    quadImp.newQuadraturePoint(p2, 0.25);
    quadImp.newQuadraturePoint(p3, 0.25);

    Quadrature<double, 2> quad(quadImp);

    const TwistStorageType& storage =
      TwistProvider<double, 2>::getTwistStorage(quad.ipList());

    // Test minTwist, maxTwist
    doTest(storage.minTwist() == -4);
    doTest(storage.maxTwist() == 4);

    // Test points
    const PointVectorType& points = storage.getPoints();
    doTest(points[0][0], p0[0]);
    doTest(points[0][1], p0[1]);
    doTest(points[1][0], p1[0]);
    doTest(points[1][1], p1[1]);
    doTest(points[2][0], p2[0]);
    doTest(points[2][1], p2[1]);
    doTest(points[3][0], p3[0]);
    doTest(points[3][1], p3[1]);

    // Test twists
    const MapperType& m_4 = storage.getMapper(-4);
    doTest(m_4[0] == 2);
    doTest(m_4[1] == 3);
    doTest(m_4[2] == 0);
    doTest(m_4[3] == 1);
    //std::cout << "(" << m_4[0] << ", " << m_4[1] << ", " << m_4[2] << ", " << m_4[3] << ")\n";

    const MapperType& m_3 = storage.getMapper(-3);
    doTest(m_3[0] == 3);
    doTest(m_3[1] == 1);
    doTest(m_3[2] == 2);
    doTest(m_3[3] == 0);
    //std::cout << "(" << m_3[0] << ", " << m_3[1] << ", " << m_3[2] << ", " << m_3[3] << ")\n";

    const MapperType& m_2 = storage.getMapper(-2);
    doTest(m_2[0] == 1);
    doTest(m_2[1] == 0);
    doTest(m_2[2] == 3);
    doTest(m_2[3] == 2);
    //std::cout << "(" << m_2[0] << ", " << m_2[1] << ", " << m_2[2] << ", " << m_2[3] << ")\n";

    const MapperType& m_1 = storage.getMapper(-1);
    doTest(m_1[0] == 0);
    doTest(m_1[1] == 2);
    doTest(m_1[2] == 1);
    doTest(m_1[3] == 3);
    // std::cout << "(" << m_1[0] << ", " << m_1[1] << ", " << m_1[2] << ", " << m_1[3] << ")\n";

    const MapperType& m0 = storage.getMapper(0);
    doTest(m0[0] == 0);
    doTest(m0[1] == 1);
    doTest(m0[2] == 2);
    doTest(m0[3] == 3);
    //std::cout << "(" << m0[0] << ", " << m0[1] << ", " << m0[2] << ", " << m0[3] << ")\n";

    const MapperType& m1 = storage.getMapper(1);
    doTest(m1[0] == 1);
    doTest(m1[1] == 3);
    doTest(m1[2] == 0);
    doTest(m1[3] == 2);
    // std::cout << "(" << m1[0] << ", " << m1[1] << ", " << m1[2] << ", " << m1[3] << ")\n";

    const MapperType& m2 = storage.getMapper(2);
    doTest(m2[0] == 3);
    doTest(m2[1] == 2);
    doTest(m2[2] == 1);
    doTest(m2[3] == 0);
    //std::cout << "(" << m2[0] << ", " << m2[1] << ", " << m2[2] << ", " << m2[3] << ")\n";

    const MapperType& m3 = storage.getMapper(3);
    doTest(m3[0] == 2);
    doTest(m3[1] == 0);
    doTest(m3[2] == 3);
    doTest(m3[3] == 1);
    //std::cout << "(" << m3[0] << ", " << m3[1] << ", " << m3[2] << ", " << m3[3] << ")\n";
  }

  void TwistProvider_Test::nonSymmetricTest()
  {
    typedef FieldVector<double, 1> CoordinateType;
    typedef TwistProvider<double, 1>::TwistStorageType TwistStorageType;
    typedef TwistStorageType::PointVectorType PointVectorType;
    typedef TwistStorageType::MapperType MapperType;

    CoordinateType begin(0.1);
    CoordinateType end(0.9);

    GeometryType line(GeometryType::simplex,1);
    TestQuadrature<double, 1> quadImp(line, 0);
    quadImp.newQuadraturePoint(begin, 0.5);
    quadImp.newQuadraturePoint(end, 0.5);

    Quadrature<double, 1> quad(quadImp);

    const TwistStorageType& storage =
      TwistProvider<double, 1>::getTwistStorage(quad.ipList());

    // Test points
    const PointVectorType& points = storage.getPoints();
    doTest(points.size() == 2);
    doTest(points[0][0], begin[0]);
    doTest(points[1][0], end[0]);

    // Test mapping
    const MapperType& m0 = storage.getMapper(0);
    doTest(m0[0] == 0);

    const MapperType& m1 = storage.getMapper(1);
    doTest(m1[0] == 1);

  }
  } // end namespace Fem
} // end namespace Dune


==> anc/xt-super/dune-fem/dune/fem/quadrature/caching/test/twist_test.hh <==
#ifndef DUNE_TWIST_TEST_HH
#define DUNE_TWIST_TEST_HH

#include "../twistprovider.hh"

namespace Dune {
  namespace Fem {

  class TwistProvider_Test
  {
  public:
    virtual void run();

    void lineTest();
    void triangleTest();
    void quadrilateralTest();
    void nonSymmetricTest();

  private:
  };

  } // end namespace Fem
} // end namespace Dune

#endif


==> anc/xt-super/dune-fem/dune/fem/quadrature/caching/topology.cc <==
#include "topology.hh"

namespace Dune
{
  namespace Fem
  {
    //- class FaceTopologyMapping
    template <>
    int FaceTopologyMapping<tetra>::
    twist(int index, int faceTwist) {
      return (faceTwist < 0) ?
        (7 - index + faceTwist)%3 : (faceTwist + index)%3 ;
    }

    template <>
    int FaceTopologyMapping<hexa>::
    twist(int index, int faceTwist) {
      return (faceTwist < 0) ?
        (9 - index + faceTwist)%4 : (faceTwist + index)%4 ;
    }

    template <>
    int FaceTopologyMapping<tetra>::
    invTwist(int index, int faceTwist)
    {
      return (faceTwist < 0) ?
        (7 - index + faceTwist)%3 : (3 + index - faceTwist)%3;
    }

    template <>
    int FaceTopologyMapping<hexa>::
    invTwist(int index, int faceTwist) {
      return (faceTwist < 0) ?
        (9 - index + faceTwist)%4 : (4 + index - faceTwist)%4;
    }

    // alu triangle face are oriented just the other way then dune faces
    // therefore vertex 1 and 2 are swapped because
    // ALUGrid tetra face are oriented just the other way compared to Dune
    // tetra faces, see also gitter_geo.cc of the ALUGrid code
    template <>
    const int FaceTopologyMapping<tetra>::
    dune2aluVertex_[EntityCount<tetra>::numVerticesPerFace] = {0, 2, 1};

    // mapping of twists from alu 2 dune
    template <>
    const int FaceTopologyMapping<tetra>::
    alu2duneTwist_[ 2 * EntityCount<tetra>::numVerticesPerFace] = { -2, -3, -1, 0, 2, 1 };

    // mapping of twists from alu 2 dune
    template <>
    const int FaceTopologyMapping<tetra>::
    aluTwistMap_[ 2 * EntityCount<tetra>::numVerticesPerFace] = { 1, 2, 0, -1, -2, -3 };

    // mapping of twists from alu 2 dune
    template <>
    const int FaceTopologyMapping<hexa>::
    aluTwistMap_[ 2 * EntityCount<hexa>::numVerticesPerFace] = { -2, -3, -4, -1, 0, 1, 2, 3 } ;

    // the mapping of vertices in the reference quad
    // this is used for hexa face during intersection iterator build
    // and to calculate the intersectionSelfLocal and
    // intersectionSelfNeighbor geometries.
    template <>
    const int FaceTopologyMapping<hexa>::
    dune2aluVertex_[EntityCount<hexa>::numVerticesPerFace] = {0, 3, 1, 2};

    // alu triangle face are oriented just the other way then dune faces
    // therefore vertex 1 and 2 are swaped
    template <>
    const int FaceTopologyMapping<tetra>::
    alu2duneVertex_[EntityCount<tetra>::numVerticesPerFace] = {0, 2, 1};

    template <>
    const int FaceTopologyMapping<hexa>::
    alu2duneVertex_[EntityCount<hexa>::numVerticesPerFace] = {0, 2, 3, 1};

    template <>
    const int FaceTopologyMapping<tetra>::
    dune2aluEdge_[EntityCount<tetra>::numEdgesPerFace] = {1, 2, 0};

    template <>
    const int FaceTopologyMapping<hexa>::
    dune2aluEdge_[EntityCount<hexa>::numEdgesPerFace] = {0, 2, 3, 1};

    template <>
    const int FaceTopologyMapping<tetra>::
    alu2duneEdge_[EntityCount<tetra>::numEdgesPerFace] = {2, 0, 1};

    template <>
    const int FaceTopologyMapping<hexa>::
    alu2duneEdge_[EntityCount<hexa>::numEdgesPerFace] = {0, 3, 1, 2};

  } // end namespace Fem
} // end namespace Dune


==> anc/xt-super/dune-fem/dune/fem/quadrature/caching/topology.hh <==
#ifndef DUNE_FEM_ALU3DGRIDTOPOLOGY_HH
#define DUNE_FEM_ALU3DGRIDTOPOLOGY_HH

//- system includes
#include <cassert>

namespace Dune
{

  namespace Fem
  {

    // types of the elementes,
    // i.e . tetra or hexa, mixed is not implemeneted
    enum ALU3dGridElementType { tetra = 4, hexa = 7, mixed, error };

    template <ALU3dGridElementType type>
    struct EntityCount {};

    template <>
    struct EntityCount<tetra> {
      enum {numFaces = 4};
      enum {numVertices = 4};
      enum {numEdges = 6};
      enum {numVerticesPerFace = 3};
      enum {numEdgesPerFace = 3};
    };

    template <>
    struct EntityCount<hexa> {
      enum {numFaces = 6};
      enum {numVertices = 8};
      enum {numEdges = 12};
      enum {numVerticesPerFace = 4};
      enum {numEdgesPerFace = 4};
    };


    //! Maps indices of the Dune reference face onto the indices of the
    //! ALU3dGrid reference face and vice-versa.
    template <ALU3dGridElementType type>
    class FaceTopologyMapping {
    public:
      //! Maps vertex index from Dune onto ALU3dGrid reference face
      static int dune2aluVertex(int index);
      //! Maps vertex index from Dune onto ALU3dGrid reference face, where the
      //! face in the ALU3dGrid has the twist <i>twist</i> compared to the orientation
      //! of the respective face in the reference element
      //! \param index local Dune vertex index on the particular face (i.e. the
      //! face which has a twist <i>twist</i> compared to the reference element's face
      //! \param twist twist of the face in consideration
      //! \return local ALU3dGrid vertex index on reference element face
      static int dune2aluVertex(int index, int twist);
      //! Maps vertex index from ALU3dGrid onto Dune reference face
      static int alu2duneVertex(int index);
      //! Maps vertex index from ALU3dGrid onto Dune reference face, where the
      //! face in the ALU3dGrid has the twist <i>twist</i> compared to the orientation
      //! of the respective face in the reference element
      //! \param index local ALU3dGrid vertex index on the particular face (i.e.
      //! the face which has a twist <i>twist</i> compared to the reference element's
      //! face
      //! \param twist twist of the face in consideration
      //! \return local Dune vertex index on reference element face
      static int alu2duneVertex(int index, int twist);
      //! Maps edge index from Dune onto ALU3dGrid reference face
      static int dune2aluEdge(int index);
      //! Maps edge index from ALU3dGrid onto Dune reference face
      static int alu2duneEdge(int index);
      //  private:
      static int twist(int index, int faceTwist);
      static int invTwist(int index, int faceTwist);

      static int twistedDuneIndex( const int idx, const int twist );

      // for each aluTwist apply additional mapping
      static int aluTwistMap(const int aluTwist);
    private:
      const static int dune2aluVertex_[EntityCount<type>::numVerticesPerFace];
      const static int alu2duneVertex_[EntityCount<type>::numVerticesPerFace];

      const static int dune2aluEdge_[EntityCount<type>::numEdgesPerFace];
      const static int alu2duneEdge_[EntityCount<type>::numEdgesPerFace];

      const static int alu2duneTwist_[ 2 * EntityCount<type>::numVerticesPerFace ];
      const static int aluTwistMap_[ 2 * EntityCount<type>::numVerticesPerFace ];
    };

    //- class FaceTopologyMapping
    template <ALU3dGridElementType type>
    inline int FaceTopologyMapping<type>::dune2aluVertex(int index) {
      assert(index >= 0 && index < EntityCount<type>::numVerticesPerFace);
      return dune2aluVertex_[index];
    }

    template <ALU3dGridElementType type>
    inline int FaceTopologyMapping<type>::dune2aluVertex(int index, int twist) {
      assert(index >= 0 && index < EntityCount<type>::numVerticesPerFace);
      return invTwist(dune2aluVertex_[index], twist);
    }

    template <ALU3dGridElementType type>
    inline int FaceTopologyMapping<type>::alu2duneVertex(int index) {
      assert(index >= 0 && index < EntityCount<type>::numVerticesPerFace);
      return alu2duneVertex_[index];
    }

    template <ALU3dGridElementType type>
    inline int FaceTopologyMapping<type>::alu2duneVertex(int index, int twist)
    {
      assert(index >= 0 && index < EntityCount<type>::numVerticesPerFace);
      return alu2duneVertex_[invTwist(index, twist)];
    }

    template <ALU3dGridElementType type>
    inline int FaceTopologyMapping<type>::alu2duneEdge(int index) {
      assert(index >= 0 && index < EntityCount<type>::numEdgesPerFace);
      return alu2duneEdge_[index];
    }

    template <ALU3dGridElementType type>
    inline int FaceTopologyMapping<type>::
    aluTwistMap(const int aluTwist)
    {
      // this map has been calculated by grid/test/checktwists.cc
      // and the dune-fem twist calculator
      // this should be revised after the release 2.1
      return aluTwistMap_[ aluTwist + ((type == tetra) ? 3 : 4) ];
    }

    template <ALU3dGridElementType type>
    inline int FaceTopologyMapping<type>::
    twistedDuneIndex(const int duneIdx, const int aluTwist)
    {
      if( type == tetra )
      {
        // apply alu2dune twist mapping (only for tetra)
        const int twist = alu2duneTwist_[ aluTwist + 3 ];
        return alu2duneVertex( dune2aluVertex(duneIdx) , twist );
      }
      else
       return alu2duneVertex( dune2aluVertex(duneIdx) , aluTwist );
    }

    template <ALU3dGridElementType type>
    inline int FaceTopologyMapping<type>::dune2aluEdge(int index) {
      assert(index >= 0 && index < EntityCount<type>::numEdgesPerFace);
      return dune2aluEdge_[index];
    }


  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_ALU3DGRIDTOPOLOGY_HH


==> anc/xt-super/dune-fem/dune/fem/quadrature/caching/twistprovider.cc <==
namespace Dune
{

  namespace Fem
  {

    template <class ct, int dim>
    TwistStorage<ct, dim>::TwistStorage(int minTwist, int maxTwist) :
      mappers_(Traits::twistOffset_ + maxTwist),
      points_(),
      minTwist_(minTwist),
      maxTwist_(maxTwist)
    {}

    template <class ct, int dim>
    void TwistStorage<ct, dim>::addMapper(const MapperType& mapper,
                                          int twist)
    {
      mappers_[twist + Traits::twistOffset_] = mapper;
    }

    template <class ct, int dim>
    size_t TwistStorage<ct, dim>::addPoint(const PointType& point)
    {
      size_t indexOfPoint = points_.size();
      points_.push_back(point);

      return indexOfPoint;
    }

    template <class ct, int dim>
    const typename TwistStorage<ct, dim>::MapperType&
    TwistStorage<ct, dim>::getMapper(int twist) const
    {
      return mappers_[twist + Traits::twistOffset_];
    }

    template <class ct, int dim>
    const typename TwistStorage<ct, dim>::PointVectorType&
    TwistStorage<ct, dim>::getPoints() const
    {
      return points_;
    }

    template <class ct, int dim>
    int TwistStorage<ct, dim>::minTwist() const
    {
      return minTwist_;
    }

    template <class ct, int dim>
    int TwistStorage<ct, dim>::maxTwist() const
    {
      return maxTwist_;
    }

    template <class ct, int dim>
    const typename TwistProvider<ct, dim>::TwistStorageType&
    TwistProvider<ct, dim>::getTwistStorage(const QuadratureType& quad)
    {
      typedef const TwistStorageType* TwistStoragePtr;
      assert( quad.id() < MapperContainer::instance().size() );
      TwistStoragePtr& ptr = MapperContainer::instance()[ quad.id() ];

      if( ptr == 0 )
      {
        TwistMapperCreator<ct, dim> creator(quad);
        ptr = creator.createStorage();
      }

      assert( ptr != 0 );
      return *ptr ;
    }

    template <class ct, int dim>
    const ct TwistMapperCreator<ct, dim>::eps_ = 1.0e-5;

    template <class ct, int dim>
    TwistMapperCreator<ct, dim>::TwistMapperCreator(const QuadratureType& quad) :
      quad_(quad),
      helper_( 0 )
    {
      const GeometryType geoType = quad.geometryType();
      if (dim == 0) {
        helper_ = new PointTwistMapperStrategy<ct,dim>( geoType );
      }
      else if (dim == 1) {
        helper_ = new LineTwistMapperStrategy<ct, dim>( geoType );
      }
      else
      {
        assert (dim == 2);

        if(geoType.isTriangle())
        {
          helper_ = new TriangleTwistMapperStrategy<ct, dim>( geoType );
          return ;
        }
        if( geoType.isQuadrilateral())
        {
          helper_ = new QuadrilateralTwistMapperStrategy<ct,dim>( geoType );
          return ;
        }
        DUNE_THROW(NotImplemented,
                   "No creator for given GeometryType exists");
      }
    }

    template <class ct, int dim>
    TwistMapperCreator<ct, dim>::~TwistMapperCreator()
    {
      delete helper_ ; helper_ = 0 ;
    }

    template <class ct, int dim>
    const typename TwistMapperCreator<ct, dim>::TwistStorageType*
    TwistMapperCreator<ct, dim>::createStorage() const
    {
      TwistStorageType* storage =
        new TwistStorageType(helper_->minTwist(), helper_->maxTwist());

      // Add quadrature points
      for (size_t i = 0; i < quad_.nop(); ++i) {
        storage->addPoint(quad_.point(i));
      }

      // Loop over all twists
      // and find all mapped quad points
      for (int twist = helper_->minTwist();
           twist < helper_->maxTwist(); ++twist)
      {
        MapperType mapper(quad_.nop());

        const MatrixType& mat = helper_->buildTransformationMatrix(twist);

        for (size_t i = 0; i < quad_.nop(); ++i)
        {
          // get local quad point
          PointType pFace = quad_.point(i);

          // create barycentric coordinate
          CoordinateType c(0.0);
          c[0] = 1.0;
          for (int d = 0; d < dim; ++d) {
            c[0] -= pFace[d];
            c[d+1] = pFace[d];
          }

          // apply mapping
          PointType pRef(0.);
          mat.umtv(c, pRef);

          bool found = false;
          // find equivalent quadrature point
          for (size_t j = 0; j < quad_.nop(); ++j)
          {
            // check if | pRef - quad_j | < eps
            if( (pRef - quad_.point(j)).infinity_norm() < eps_)
            {
              mapper[i] = j;
              found = true;
              break;
            }
          }

          // add point if it is not one of the quadrature points
          if (!found) {
            //if point not found, something is wrong,
            //could be the quadratue or the mapping
            assert( found );
            std::cout << "TwistMapperCreator<ct, dim>::createStorage failed! in: "<<__FILE__<<" line: " << __LINE__ <<"\n";
            abort();
          }

        } // for all quadPoints
        storage->addMapper(mapper, twist);
      } // for all twists

      return storage;
    }

    template <class ct, int dim>
    PointTwistMapperStrategy<ct, dim>::
    PointTwistMapperStrategy(GeometryType geo) :
      TwistMapperStrategy<ct, dim>(0, 1),
      refElem_(Dune::ReferenceElements<ct, dim>::cube()),
      mat_(0.)
    {
      assert(dim == 0);
    }

    template <class ct, int dim>
    const typename TwistMapperStrategy<ct, dim>::MatrixType&
    PointTwistMapperStrategy<ct, dim>::buildTransformationMatrix(int twist) const
    {
      assert( twist == 0 );
      mat_[ 0 ] = refElem_.position( 0, dim );
      return mat_;
    }

    template <class ct, int dim>
    LineTwistMapperStrategy<ct, dim>::
    LineTwistMapperStrategy(GeometryType geo) :
      TwistMapperStrategy<ct, dim>(0, 2),
      refElem_(Dune::ReferenceElements<ct, dim>::cube()),
      mat_(0.)
    {
      assert(dim == 1);
    }

    template <class ct, int dim>
    const typename TwistMapperStrategy<ct, dim>::MatrixType&
    LineTwistMapperStrategy<ct, dim>::buildTransformationMatrix(int twist) const
    {
      assert( (twist == 0) || (twist == 1) );
      mat_[ twist   ] = refElem_.position( 0, dim );
      mat_[ 1-twist ] = refElem_.position( 1, dim );
      return mat_;
    }

    template <class ct, int dim>
    TriangleTwistMapperStrategy<ct, dim>::
    TriangleTwistMapperStrategy(GeometryType geo) :
      TwistMapperStrategy<ct, dim>(-3, 3),
      refElem_(Dune::ReferenceElements<ct, dim>::simplex()),
      mat_(0.)
    {
      assert(dim == 2);
    }

    template <class ct, int dim>
    const typename TwistMapperStrategy<ct, dim>::MatrixType&
    TriangleTwistMapperStrategy<ct, dim>::
    buildTransformationMatrix(int twist) const
    {
      typedef Dune::Fem::FaceTopologyMapping<tetra> FaceTopo;
      mat_ = 0.0;
      for (int idx = 0; idx < dim+1; ++idx)
      {
        mat_[idx] = refElem_.position(
            FaceTopo::twistedDuneIndex(idx, twist), dim); // dim == codim here
      }

      return mat_;
    }

    template <class ct, int dim>
    QuadrilateralTwistMapperStrategy<ct, dim>::
    QuadrilateralTwistMapperStrategy(GeometryType geo) :
      TwistMapperStrategy<ct, dim>(-4, 4),
      refElem_(Dune::ReferenceElements<ct, dim>::cube()),
      mat_(0.)
    {
      assert(dim == 2);
    }

    template <class ct, int dim>
    const typename TwistMapperStrategy<ct, dim>::MatrixType&
    QuadrilateralTwistMapperStrategy<ct, dim>::
    buildTransformationMatrix(int twist) const
    {
      typedef Dune::Fem::FaceTopologyMapping<hexa> FaceTopo;
      mat_ = 0.0;
      for (int idx = 0; idx < dim+1; ++idx)
      {
        mat_[idx] = refElem_.position(
            FaceTopo::twistedDuneIndex(idx, twist), dim); // dim == codim here
      }

      return mat_;
    }

  } // namespace Fem

} // namespace Dune


==> anc/xt-super/dune-fem/dune/fem/quadrature/caching/twistprovider.hh <==
#ifndef DUNE_FEM_TWISTPROVIDER_HH
#define DUNE_FEM_TWISTPROVIDER_HH

//- System includes
#include <vector>
#include <map>
#include <memory>
#include <cassert>

//- Dune includes
#include <dune/geometry/referenceelements.hh>
#include <dune/fem/quadrature/quadrature.hh>

//- Local includes
#include "pointmapper.hh"
#include "topology.hh"

namespace Dune
{

  namespace Fem
  {

    // Forward declaration
    template <class ct, int dim>
    class TwistProvider;
    template <class ct, int dim>
    class TwistMapperCreator;
    template <class ct, int dim>
    class TwistStorage;


    //! \brief Identifies quadrature points on faces with twists
    //! For a given quadrature type and a face with a given twist the TwistMapper
    //! provides a mapping from the quadrature point number on the twisted face
    //! to the quadrature point number on the (untwisted) reference face. (It
    //! removes the twist from the quadrature, so to say.) This is needed in
    //! unstructured grids when a quadrature point on a reference element's
    //! face needs to be transformed to a quadrature point in the reference
    //! element itself.
    //!
    //! The PointMapper objects are filled by the TwistMapperCreator and its
    //! subclasses.


    //! \brief Helper class which stores information about twist mapping for a
    //! given quadrature id.
    template <class ct, int dim>
    class TwistStorage
    {
      typedef CachingTraits<ct, dim> Traits;
    public:
      typedef typename Traits::PointType PointType;
      typedef typename Traits::PointVectorType PointVectorType;
      typedef typename Traits::MapperType MapperType;

    public:
      //! Constructor
      //! \param minTwist Minimal possible twist for the face
      //! \param maxTwist Maximal possible twist for the face + 1
      explicit TwistStorage(int minTwist, int maxTwist);

      //! Add a new mapper for a given twist
      void addMapper(const MapperType& mapper, int twist);

      //! Add a point (in the case of asymmetric quadratures)
      size_t addPoint(const PointType& points);

      //! Access to a mapper
      const MapperType& getMapper(int twist) const;

      //! Access to the points for all twists (in the case of symmetric
      //! quadratures, the points are identical with the quadrature points).
      const PointVectorType& getPoints() const;

      //! Minimal twist
      int minTwist() const;

      //! Maximal twist + 1
      int maxTwist() const;

    private:
      typedef typename Traits::MapperVectorType MapperVectorType;

    private:
      MapperVectorType mappers_;
      PointVectorType points_;

      int minTwist_;
      int maxTwist_;
    };

    //! \brief Access point for PointMapper objects with twist information
    //! PointMapper objects get created once and are reused as often as needed.
    //! The TwistProvider serves in this context as the single point of access
    //! which is responsible for the creation and management of these objects.
    //! TwistProvider follows the monostate pattern.
    template <class ct, int dim>
    class TwistProvider
    {
      typedef CachingTraits<ct, dim> Traits;
    public:
      //! Generic quadrature type
      typedef typename Traits::QuadratureType QuadratureType;
      //! Storage for the mappings of a specific quadrature id, alongside the
      //! resulting caching points (which may differ from the quadrature points
      //! in the case of asymmetric quadratures)
      typedef typename TwistMapperCreator<ct, dim>::TwistStorageType TwistStorageType;

    public:
      //! Delivers the PointMapper object for quadrature quad and twist twist.
      static const TwistStorageType& getTwistStorage(const QuadratureType& quad);

    private:
      typedef std::vector< const TwistStorageType* > MapperContainerType;
      typedef typename MapperContainerType::iterator IteratorType;

    private:
      // singleton class holding map with storages
      class MapperContainer
      {
        // instance of map
        MapperContainerType mappers_;

        //! cosntructor
        MapperContainer() : mappers_(100, (TwistStorageType*) 0)
        {}

        //! destructor
        ~MapperContainer()
        {
          IteratorType endit = mappers_.end();
          for(IteratorType it = mappers_.begin(); it != endit; ++it)
          {
            delete (*it);
          }
        }

      public:
        //! return reference to mappers
        static MapperContainerType& instance()
        {
          // create singleton instance
          static MapperContainer mc;
          return mc.mappers_;
        }
      };
    };

    //! This class factors out all geometry dependent stuff in a strategy class
    template <class ct, int dim>
    class TwistMapperStrategy
    {
    public:
      typedef FieldMatrix<ct, dim+1, dim> MatrixType;

    public:
      TwistMapperStrategy(int minTwist, int maxTwist) :
        minTwist_(minTwist),
        maxTwist_(maxTwist)
      {}

      //! virtual desctructor because of virtual functions
      virtual ~TwistMapperStrategy() {}

      virtual const MatrixType& buildTransformationMatrix(int twist) const = 0;

      int minTwist() const { return minTwist_; }
      int maxTwist() const { return maxTwist_; }

    private:
      int minTwist_;
      int maxTwist_;
    };

    //! Helper class for TwistProvider which takes care of the creation process
    template <class ct, int dim>
    class TwistMapperCreator
    {
      typedef CachingTraits<ct, dim> Traits;
    public:
      typedef typename Traits::QuadratureType QuadratureType;
      typedef typename Traits::PointType PointType;
      typedef typename Traits::MapperType MapperType;
      typedef FieldVector<ct, dim+1> CoordinateType;
      typedef TwistStorage<ct, dim> TwistStorageType;

    public:
      //! Constructor
      TwistMapperCreator(const QuadratureType& quad);

      //! Destructor
      ~TwistMapperCreator();

      //! Create the actual mapper for a given twist
      const TwistStorageType* createStorage() const;

      //! Lowest possible twist for the quadrature's geometry
      int minTwist() const {
        return helper_->minTwist();
      }

      //! Largest possible twist + 1 for the quadrature's geometry
      int maxTwist() const {
        return helper_->maxTwist();
      }

    private:
      typedef typename TwistMapperStrategy<ct, dim>::MatrixType MatrixType;

    private:
      TwistMapperCreator(const TwistMapperCreator&);
      TwistMapperCreator& operator=(const TwistMapperCreator&);

    private:
      const QuadratureType& quad_;
      TwistMapperStrategy<ct, dim>* helper_;

      static const ct eps_;
    };

    //! Implements the creator's functionality that depends on the underlying
    //! geometry. This is the special implementation for points.
    template <class ct, int dim>
    class PointTwistMapperStrategy : public TwistMapperStrategy<ct, dim> {
    public:
      typedef TwistMapperStrategy<ct, dim> BaseType;
      typedef typename BaseType::MatrixType MatrixType;

    public:
      PointTwistMapperStrategy(GeometryType geo);

      //! virtual desctructor because of virtual functions
      virtual ~PointTwistMapperStrategy() {}

      virtual const MatrixType& buildTransformationMatrix(int tiwst) const;

    private:
      const Dune::ReferenceElement<ct, dim>& refElem_;
      mutable MatrixType mat_;
    };

    //! Implements the creator's functionality that depends on the underlying
    //! geometry. This is the special implementation for line.
    template <class ct, int dim>
    class LineTwistMapperStrategy : public TwistMapperStrategy<ct, dim> {
    public:
      typedef TwistMapperStrategy<ct, dim> BaseType;
      typedef typename BaseType::MatrixType MatrixType;

    public:
      LineTwistMapperStrategy(GeometryType geo);

      //! virtual desctructor because of virtual functions
      virtual ~LineTwistMapperStrategy() {}

      virtual const MatrixType& buildTransformationMatrix(int tiwst) const;

    private:
      const Dune::ReferenceElement<ct, dim>& refElem_;
      mutable MatrixType mat_;
    };

    //! Implements the creator's functionality that depends on the underlying
    //! geometry. This is the special implementation for triangle.
    template <class ct, int dim>
    class TriangleTwistMapperStrategy : public TwistMapperStrategy<ct, dim> {
    public:
      typedef TwistMapperStrategy<ct, dim> BaseType;
      typedef typename BaseType::MatrixType MatrixType;

    public:
      TriangleTwistMapperStrategy(GeometryType geo);
      //! virtual desctructor because of virtual functions
      virtual ~TriangleTwistMapperStrategy() {}

      virtual const MatrixType& buildTransformationMatrix(int twist) const;

    private:
      const Dune::ReferenceElement<ct, dim>& refElem_;
      mutable MatrixType mat_;
    };

    //! Implements the creator's functionality that depends on the underlying
    //! geometry. This is the special implementation for quadrilaterals
    template <class ct, int dim>
    class QuadrilateralTwistMapperStrategy :
      public TwistMapperStrategy<ct, dim> {
    public:
      typedef TwistMapperStrategy<ct, dim> BaseType;
      typedef typename BaseType::MatrixType MatrixType;

    public:
      QuadrilateralTwistMapperStrategy(GeometryType geo);

      //! virtual desctructor because of virtual functions
      virtual ~QuadrilateralTwistMapperStrategy() {}

      virtual const MatrixType& buildTransformationMatrix(int twist) const;

    private:
      const Dune::ReferenceElement<ct, dim>& refElem_;
      mutable MatrixType mat_;
    };

  } // namespace Fem

} // namespace Dune

#include "twistprovider.cc"
#endif // #ifndef DUNE_FEM_TWISTPROVIDER_HH


==> anc/xt-super/dune-fem/dune/fem/quadrature/caching/twistutility.cc <==
#include <config.h>

#include <dune/geometry/referenceelements.hh>

#include <dune/fem/quadrature/caching/twistutility.hh>

#if HAVE_UG
#include <dune/grid/uggrid.hh>
#endif // #if HAVE_UG

#include "topology.hh"

namespace Dune
{

  namespace Fem
  {

    // UGGrid< 2 >
    // -----------

#if HAVE_UG
    template<>
    int TwistUtility< UGGrid< 2 > >::twistInSelf ( const GridType &grid, const LeafIntersection &it )
    {
      // for simplex twist is 0
      // for cube twist is 1 for side 0 and 3
      // for 1 and 2 is 0
      if( it.inside().type().isCube() )
      {
        const int face = it.indexInInside();
        return ((face == 1) || (face == 2) ? 0 : 1);
      }
      else
        return 0;
    }

    template<>
    int TwistUtility< UGGrid< 2 > >::twistInSelf ( const GridType &grid, const LevelIntersection &it )
    {
      // for simplex twist is 0
      // for cube twist is 1 for side 0 and 3
      // for 1 and 2 is 0
      if( it.inside().type().isCube() )
      {
        const int face = it.indexInInside();
        return ((face == 1) || (face == 2) ? 0 : 1);
      }
      else
        return 0;
    }

    template<>
    int TwistUtility< UGGrid< 2 > >::twistInNeighbor ( const GridType &grid, const LeafIntersection &it )
    {
      assert( it.neighbor() );
      if( it.outside().type().isCube() )
      {
        const int face = it.indexInOutside();
        return ((face == 1) || (face == 2) ? 1 : 0);
      }
      else
        return 1;
    }

    template<>
    int TwistUtility< UGGrid< 2 > >::twistInNeighbor ( const GridType &grid, const LevelIntersection &it )
    {
      assert( it.neighbor() );
      if( it.outside().type().isCube() )
      {
        const int face = it.indexInOutside();
        return ((face == 1) || (face == 2) ? 1 : 0);
      }
      else
        return 1;
    }
#endif // #if HAVE_UG



    // UGGrid< 3 >
    // -----------

#if HAVE_UG
    namespace UG3
    {

      struct CubeTwists
      {
        template <class ReferenceElement, class LocalGeometry>
        static int twistInNeighbor ( const ReferenceElement& refElem,
                                     const LocalGeometry& localGeom,
                                     const int face )
        {
          assert( localGeom.type().isCube() );

          enum { dim = 3 };

          typedef FaceTopologyMapping<hexa>  CubeFaceMapping;

          const int vxSize = refElem.size( face, 1, dim );
          typedef typename LocalGeometry :: GlobalCoordinate CoordinateVectorType;

          // now calculate twist by trial and error for all possible twists
          // the calculated twist is with respect to the ALUGrid
          // reference face, see twistprovider.cc
          int twistFound = -66;
          for(int twist = -vxSize; twist<vxSize; ++twist)
          {
            bool twistOk = true;
            // now check mapping with twist
            for(int i=0; i<vxSize; ++i)
            {
              const int twistedDuneIndex = CubeFaceMapping::twistedDuneIndex( i, twist );
              // get face vertices of number in self face
              const int vxIdx = refElem.subEntity( face, 1 , twistedDuneIndex , dim);

              // get position in reference element of vertex i
              CoordinateVectorType refPos = refElem.position( vxIdx, dim );

              // check coordinates again
              CoordinateVectorType localPos = localGeom.corner( i );
              if( (refPos - localPos).infinity_norm() > 1e-8 )
              {
                twistOk = false;
                break;
              }
            }

            if( twistOk )
            {
              twistFound = twist;
              break ;
            }
          }

          // if no twist found, then something is wrong
          if( twistFound == -66 )
          {
            assert(false);
            DUNE_THROW(GridError,"Not matching twist found");
          }

          return twistFound;

          /*
          //static const int twistInNeigh[6] = { 0, -2, -2,  0,  0, -1 };
          static const int twistInNeigh[6] = { 3, -3, -2,  2,  3, -3 };
          assert( face >= 0 && face < 6 );
          return twistInNeigh[ face ];
          */
        }

        static int twistInSelf( const int face )
        {
          static const int twistInSelf[6]  = {-2,  0,  0, -2, -1,  0 };
          assert( face >= 0 && face < 6 );
          return twistInSelf[ face ];
        }
      };



      template< class IndexSet, class Entity >
      inline int calculateSimplexTwistInNeighbor
        ( const IndexSet &indexSet, const Entity &en, const int inEn,
          const Entity &nb, const int inNb )
      {
        typedef typename Entity::Geometry::ctype ctype;
        static const int dim = Entity::dimension;

        const Dune::ReferenceElement< ctype, dim > &enRef
          = Dune::ReferenceElements< ctype, dim >::general( en.type() );
        const Dune::ReferenceElement< ctype, dim > &nbRef
          = Dune::ReferenceElements< ctype, dim >::general( nb.type() );

        // number of vertices of face
        const int numVertices = enRef.size( inEn, 1, dim );
        assert( numVertices == nbRef.size( inNb, 1, dim ) );
        int enVx[ 4 ];
        int nbVx[ 4 ];

        int faceMap[ 4 ] = { 0, 1, 2, 3 };

        bool allRight = true;
        for( int i = 0; i < numVertices; ++i )
        {
          enVx[ i ] = indexSet.subIndex( en, enRef.subEntity( inEn, 1, i ,dim ), dim );
          nbVx[ i ] = indexSet.subIndex( nb, nbRef.subEntity( inNb, 1, i, dim ), dim );
          allRight &= (enVx[ i ] == nbVx[ i ]);
        }

        if( !allRight )
        {
          for( int i = 0; i < numVertices; ++i )
          {
            if( enVx[ i ] != nbVx[ i ] )
            {
              for( int k = 1; k < numVertices; ++k )
              {
                int newvx = (i+k) % numVertices;
                if( enVx[ i ] == nbVx[ newvx ] )
                  faceMap[ i ] = newvx;
              }
            }
          }
        }

        const bool posOrientation = (faceMap[ 1 ] == (faceMap[ 0 ]+1) % numVertices);
        const int twist = posOrientation ? faceMap[ 0 ] : faceMap[ 1 ] - numVertices;

        const int mapTriangle[ 6 ] = {-2, -3, -1, 0, 2, 1};
        return (numVertices == 3 ? mapTriangle[ twist ] : twist);
      }

    }



    template<>
    int TwistUtility< UGGrid< 3 > >::twistInSelf ( const GridType &grid, const LeafIntersection &it )
    {
      if( it.inside().type().isSimplex() )
      {
        // inside twist for simplices is zero
        return 0;
      }
      else
      {
        assert( it.inside().type().isCube() );
        return UG3::CubeTwists::twistInSelf( it.indexInInside() );
      }
    }

    template<>
    int TwistUtility< UGGrid< 3 > >::twistInSelf ( const GridType &grid, const LevelIntersection &it )
    {
      if( it.inside().type().isSimplex() )
      {
        // inside twist for simplices is zero
        return 0;
      }
      else
      {
        assert( it.inside().type().isCube() );
        return UG3::CubeTwists::twistInSelf( it.indexInInside() );
      }
    }

    template<>
    int TwistUtility< UGGrid< 3 > >::twistInNeighbor ( const GridType &grid, const LeafIntersection &it )
    {
      assert( it.neighbor() );
      if( it.outside().type().isSimplex() )
      {
        return UG3::calculateSimplexTwistInNeighbor
          ( grid.leafIndexSet(), it.inside(), it.indexInInside(), it.outside(), it.indexInOutside() );
      }
      else
      {
        assert( it.outside().type().isCube() );
        typedef UGGrid< 3 > :: ctype ctype ;
        static const Dune::ReferenceElement< ctype, 3 > &refElem =
                Dune::ReferenceElements< ctype, 3 >::general( it.outside().type() );

        //return UG3::CubeTwists::twistInNeighbor( it.indexInOutside() );
        return UG3::CubeTwists::twistInNeighbor( refElem, it.geometryInOutside(), it.indexInOutside() );
      }
    }

    template<>
    int TwistUtility< UGGrid< 3 > >::twistInNeighbor ( const GridType &grid, const LevelIntersection &it )
    {
      assert( it.neighbor() );
      if( it.outside().type().isSimplex() )
      {
        return UG3::calculateSimplexTwistInNeighbor
          ( grid.leafIndexSet(), it.inside(), it.indexInInside(), it.outside(), it.indexInOutside() );
      }
      else
      {
        assert( it.outside().type().isCube() );
        typedef UGGrid< 3 > :: ctype ctype ;
        static const Dune::ReferenceElement< ctype, 3 > &refElem =
                Dune::ReferenceElements< ctype, 3 >::general( it.outside().type() );

        //return UG3::CubeTwists::twistInNeighbor( it.indexInOutside() );
        return UG3::CubeTwists::twistInNeighbor( refElem, it.geometryInOutside(), it.indexInOutside() );
      }
    }
#endif // #if HAVE_UG

  } // namespace Fem

} // namespace Dune


==> anc/xt-super/dune-fem/dune/fem/quadrature/caching/twistutility.hh <==
#ifndef DUNE_FEM_TWISTUTILITY_HH
#define DUNE_FEM_TWISTUTILITY_HH

#include <cassert>

#include <dune/common/version.hh>
#include <dune/geometry/type.hh>
#include <dune/geometry/genericgeometry/topologytypes.hh>

#include <dune/grid/utility/hostgridaccess.hh>

// this also includes the forward declarations
#include <dune/fem/misc/capabilities.hh>
#include <dune/fem/misc/compatibility.hh>

namespace Dune
{

  namespace Fem
  {

    /** \brief TwistFreeTwistUtility provides the default implementation for twistfree grid
         such as Cartesian grids.
    */
    template< class Grid >
    struct TwistFreeTwistUtility
    {
      typedef Grid GridType;

      //! \brief return 0 for inner face
      template< class Intersection >
      static int twistInSelf ( const GridType &, const Intersection & )
      {
        return 0;
      }

      //! \brief return 0 for outer face
      template< class Intersection >
      static int twistInNeighbor ( const GridType &, const Intersection & )
      {
        return 0;
      }

      /** \brief return geometry type of inside or outside entity */
      template< class Intersection >
      static GeometryType elementGeometry ( const Intersection &intersection, const bool inside )
      {
        typedef Dune::Capabilities::hasSingleGeometryType< GridType > hasSingleGeometryType;
        if( hasSingleGeometryType::v )
          return GeometryType( hasSingleGeometryType::topologyId, GridType::dimension );
        else
          return inside ? make_entity( intersection.inside() ).type() : make_entity( intersection.outside() ).type();
      }
    };



    /** \brief Utility to get twist from IntersectionIterator,
        if provided by grid (i.e. AlbertaGrid, ALUGrid)
        otherwise return default values (correct for YASP/SGRID).

        The twist (t) of a face is defined in the following way:
        - sign(t) gives information on the relationship between the
          orientation of the intersection geometry and the geometry
          of the corresponding codim 1 entity of the inside/outside
          entity:
          - sign(t)>=0: same orientation
          - sign(t)<0:  opposite orientation

        - The value of the twist gives information on the local numbering
          of the corners of the corresponding geometries. This value
          is only correctly defined for conforming grids, i.e.,
          the intersection is identical to an codim 1 entity of inside/outside.
          In this case we have the following definition:
          - sign(t)>=0: corner[0] of inside/outside face is equal to
                        corner[t] of intersection.
          - sign(t)<0:  corner[0] of inside/outside face is equal to
                        corner[t'] of intersection with t' = abs(t)+1.

        \note This class needs to be explicitly specialized for each grid!
    */
    template< class Grid >
    struct TwistUtility;
    //{
    //  static_assert( false, "TwistUtility not specialized, please specialize TwistUtility!");
    //};

    // Specialization for YaspGrid
    // ------------------------------

    template< int dimw, class CoordCont >
    struct TwistUtility< YaspGrid< dimw, CoordCont > >
      : public TwistFreeTwistUtility< YaspGrid< dimw, CoordCont > >
    {
    };


    // Specialization for SGrid
    // ------------------------------

    template< int dim, int dimworld, class ctype >
    struct TwistUtility< SGrid<dim, dimworld, ctype> >
      : public TwistFreeTwistUtility< SGrid<dim, dimworld, ctype> >
    {
    };


    // Specialization for OneDGrid
    // ------------------------------

    template <>
    struct TwistUtility< OneDGrid >
      : public TwistFreeTwistUtility< OneDGrid >
    {
    };


    // Specialization for AlbertaGrid
    // ------------------------------

#if HAVE_ALBERTA
    /** \brief Specialization of TwistUtility for AlbertaGrid.
    */
    template< int dim, int dimW >
    struct TwistUtility< AlbertaGrid< dim, dimW > >
    {
      typedef AlbertaGrid<dim, dimW> GridType;
      typedef typename GridType::Traits::LeafIntersectionIterator  LeafIntersectionIterator;
      typedef typename LeafIntersectionIterator::Intersection  LeafIntersection;
      typedef typename GridType::Traits::LevelIntersectionIterator LevelIntersectionIterator;
      typedef typename LevelIntersectionIterator::Intersection LevelIntersection;

      static const int dimension = GridType::dimension;

    public:
      //! \brief return twist for inner face
      static int twistInSelf ( const GridType &grid, const LeafIntersection &it )
      {
        return grid.getTwistInInside( it );
      }

      //! \brief return twist for outer face
      static int twistInNeighbor ( const GridType &grid, const LeafIntersection &it )
      {
        return grid.getTwistInOutside( it );
      }

      /** \brief return element geometry type of inside or outside entity
      */
      template <class Intersection>
      static inline GeometryType
      elementGeometry(const Intersection& intersection,
                      const bool inside)
      {
        return GeometryType( GenericGeometry::SimplexTopology< dimension >::type::id,
                             dimension );
      }
    };
#endif



    // Specialization for ALUGrid
    // --------------------------

#if HAVE_ALUGRID
    /** \brief Specialization of TwistUtility for ALUGridSimplex.
    */
    template< int dim, int dimw >
    struct TwistUtility< ALUSimplexGrid< dim, dimw > >
    {
      typedef ALUSimplexGrid< dim, dimw > GridType;

      typedef typename GridType::Traits::LeafIntersectionIterator
        LeafIntersectionIterator;
      typedef typename LeafIntersectionIterator::Intersection LeafIntersection;

      typedef typename GridType::Traits::LevelIntersectionIterator
        LevelIntersectionIterator;
      typedef typename LevelIntersectionIterator::Intersection LevelIntersection;

      static const int dimension = GridType::dimension;

    public:
      //! \brief return twist for inner face
      template <class Intersection>
      static inline int twistInSelf(const GridType & grid,
                                    const Intersection& intersection)
      {
        return grid.getRealIntersection( intersection ).twistInInside();
      }

      //! \brief return twist for outer face
      template <class Intersection>
      static inline int twistInNeighbor(const GridType & grid,
                                        const Intersection& intersection)
      {
        return grid.getRealIntersection( intersection ).twistInOutside();
      }

      /** \brief return element geometry type of inside or outside entity
      */
      template <class Intersection>
      static inline GeometryType
      elementGeometry(const Intersection& intersection,
                      const bool inside)
      {
        return GeometryType( GenericGeometry::SimplexTopology< dim >::type::id,
                             dim );
      }
    private:
      TwistUtility(const TwistUtility&);
      TwistUtility& operator=(const TwistUtility&);
    };

    /** \brief Specialization of TwistUtility for ALUSimplexGrid.
    */
    template< int dim, int dimw >
    struct TwistUtility< ALUCubeGrid< dim, dimw > >
    {
      typedef ALUCubeGrid< dim, dimw > GridType;
      typedef typename GridType::Traits::LeafIntersectionIterator LeafIntersectionIterator;
      typedef typename LeafIntersectionIterator::Intersection LeafIntersection;
      typedef typename GridType::Traits::LevelIntersectionIterator LevelIntersectionIterator;
      typedef typename LevelIntersectionIterator::Intersection LevelIntersection;

    public:
      //! \brief return twist for inner face
      template <class Intersection>
      static inline int twistInSelf(const GridType & grid,
                                    const Intersection& intersection)
      {
        return grid.getRealIntersection( intersection ).twistInInside();
      }

      //! \brief return twist for outer face
      template <class Intersection>
      static inline int twistInNeighbor(const GridType & grid,
                                        const Intersection& intersection)
      {
        return grid.getRealIntersection( intersection ).twistInOutside();
      }

      /** \brief return element geometry type of inside or outside entity
      */
      template <class Intersection>
      static inline GeometryType
      elementGeometry(const Intersection& intersection,
                      const bool inside)
      {
        return GeometryType( GenericGeometry::CubeTopology< dim >::type::id,
                             dim );
      }

    private:
      TwistUtility(const TwistUtility&);
      TwistUtility& operator=(const TwistUtility&);
    };

    /** \brief Specialization of TwistUtility for ALUConformGrid.
    */
    template< int dim, int dimw >
    struct TwistUtility< ALUConformGrid< dim, dimw > >
    {
      typedef ALUConformGrid< dim, dimw > GridType;
      typedef typename GridType::Traits::LeafIntersectionIterator LeafIntersectionIterator;
      typedef typename LeafIntersectionIterator::Intersection LeafIntersection;
      typedef typename GridType::Traits::LevelIntersectionIterator LevelIntersectionIterator;
      typedef typename LevelIntersectionIterator::Intersection LevelIntersection;

    public:
      //! \brief return twist for inner face
      static inline int twistInSelf(const GridType & grid, const LeafIntersection& intersection)
      {
        return grid.getRealIntersection( intersection ).twistInInside();
      }

      //! \brief return twist for outer face
      static inline int twistInNeighbor(const GridType &grid, const LeafIntersection& intersection )
      {
        return grid.getRealIntersection( intersection ).twistInOutside();
      }

      /** \brief return element geometry type of inside or outside entity
      */
      template <class Intersection>
      static inline GeometryType
      elementGeometry(const Intersection& intersection,
                      const bool inside)
      {
        return GeometryType( GenericGeometry::SimplexTopology< dim >::type::id,
                             dim );
      }

    private:
      TwistUtility(const TwistUtility&);
      TwistUtility& operator=(const TwistUtility&);
    };
#endif // #if HAVE_ALUGRID

#if HAVE_ALUGRID || HAVE_DUNE_ALUGRID
    /** \brief Specialization of TwistUtility for ALUGrid.
    */
    template< int dim, int dimw, ALUGridElementType elType, ALUGridRefinementType refineType, class Comm >
    struct TwistUtility< ALUGrid< dim, dimw, elType, refineType, Comm > >
    {
      typedef ALUGrid< dim, dimw, elType, refineType, Comm > GridType;
      typedef typename GridType::Traits::LeafIntersectionIterator LeafIntersectionIterator;
      typedef typename LeafIntersectionIterator::Intersection LeafIntersection;
      typedef typename GridType::Traits::LevelIntersectionIterator LevelIntersectionIterator;
      typedef typename LevelIntersectionIterator::Intersection LevelIntersection;

    public:
      //! \brief return twist for inner face
      static inline int twistInSelf(const GridType & grid, const LeafIntersection& intersection)
      {
        return (dim == 2) ? std::abs(grid.getRealIntersection( intersection ).twistInInside()) : grid.getRealIntersection( intersection ).twistInInside();
      }

      //! \brief return twist for outer face
      static inline int twistInNeighbor(const GridType &grid, const LeafIntersection& intersection )
      {
        return (dim == 2) ? std::abs(grid.getRealIntersection( intersection ).twistInOutside()) : grid.getRealIntersection( intersection ).twistInOutside();
      }

      /** \brief return element geometry type of inside or outside entity
      */
      template <class Intersection>
      static inline GeometryType
      elementGeometry(const Intersection& intersection,
                      const bool inside)
      {
        return GeometryType( Dune::Capabilities::hasSingleGeometryType< GridType > :: topologyId,
                             dim );
      }

    private:
      TwistUtility(const TwistUtility&);
      TwistUtility& operator=(const TwistUtility&);
    };
#endif // #if HAVE_ALUGRID || HAVE_DUNE_ALUGRID


    // Specialization for UGGrid
    // -------------------------

#if HAVE_UG
    template< int dim >
    struct TwistUtility< UGGrid< dim > >
    {
      typedef UGGrid< dim > GridType;

      typedef typename GridType::Traits::LeafIntersectionIterator LeafIntersectionIterator;
      typedef typename LeafIntersectionIterator::Intersection LeafIntersection;
      typedef typename GridType::Traits::LevelIntersectionIterator LevelIntersectionIterator;
      typedef typename LevelIntersectionIterator::Intersection LevelIntersection;

      static int twistInSelf ( const GridType &grid, const LeafIntersection &it );
      static int twistInSelf ( const GridType &grid, const LevelIntersection &it );

      static int twistInNeighbor ( const GridType &grid, const LeafIntersection &it );
      static int twistInNeighbor ( const GridType &grid, const LevelIntersection &it );

      template< class Intersection >
      static GeometryType
      elementGeometry ( const Intersection &intersection, const bool inside )
      {
        return (inside ? intersection.inside().type() : intersection.outside().type());
      }
    };
#endif // #ifdef ENABLE_UG



    // Specialization for GeometryGrid
    // -------------------------------

    template< class HostGrid, class CoordFunction, class Allocator >
    struct TwistUtility< GeometryGrid< HostGrid, CoordFunction, Allocator > >
    {
      typedef GeometryGrid< HostGrid, CoordFunction, Allocator > GridType;
      typedef typename GridType::Traits::LeafIntersectionIterator LeafIntersectionIterator;
      typedef typename LeafIntersectionIterator::Intersection LeafIntersection;
      typedef typename GridType::Traits::LevelIntersectionIterator LevelIntersectionIterator;
      typedef typename LevelIntersectionIterator::Intersection LevelIntersection;

    private:
      typedef TwistUtility< HostGrid > HostTwistUtility;
      typedef Dune::HostGridAccess< GridType > HostGridAccess;

    public:
      //! \brief return twist for inner face
      template< class Intersection >
      static int twistInSelf ( const GridType &grid, const Intersection &intersection )
      {
        return HostTwistUtility::twistInSelf( grid.hostGrid(), HostGridAccess::hostIntersection( intersection ) );
      }

      //! \brief return twist for outer face
      template< class Intersection >
      static int twistInNeighbor ( const GridType &grid, const Intersection &intersection )
      {
        return HostTwistUtility::twistInNeighbor( grid.hostGrid(), HostGridAccess::hostIntersection( intersection ) );
      }

      /** \brief return element geometry type of inside or outside entity */
      template< class Intersection >
      static GeometryType elementGeometry ( const Intersection &intersection, bool inside )
      {
        return HostTwistUtility::elementGeometry( HostGridAccess::hostIntersection( intersection ), inside );
      }
    };

  }  // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_TWISTUTILITY_HH


==> anc/xt-super/dune-fem/dune/fem/quadrature/cachingpointlist.hh <==
#ifndef DUNE_FEM_CACHINGPOINTLIST_HH
#define DUNE_FEM_CACHINGPOINTLIST_HH

//- Dune includes
#include <dune/common/math.hh>

//- Local includes
#include <dune/fem/quadrature/elementpointlist.hh>
#include <dune/fem/quadrature/caching/twistutility.hh>
#include <dune/fem/quadrature/caching/pointmapper.hh>
#include <dune/fem/quadrature/caching/cacheprovider.hh>

namespace Dune
{

  namespace Fem
  {

    /** \class CachingInterface
     *  \brief interface a cachable quadrature has to implement
     */
    class CachingInterface
    {
    protected:
      // do not create instances of this class
      CachingInterface ()
      {
      }

    public:
      /** \brief map quadrature points to caching points
       *
       *  For codim-1 entites, the mapping consists of two stages:
       *  - Consider the twist to get the quadrature point number on the face of
       *    the (codim-0) reference element,
       *  - Map the twisted quadrature point number to the caching point number.
       *
       *  \param[in]  quadraturePoint  number of quadrature point to map to a
       *                               caching point
       */
      inline size_t cachingPoint( const size_t quadraturePoint ) const
      {
        DUNE_THROW( NotImplemented,
                    "CachingInterface :: cachingPoint must be overloaded!" );
      }
    };



    /** \class CachingPointList
     *  \ingroup Quadrature
     *  \brief integration point list supporting base function caching
     *
     *  A CachingPointList is a conceptual extension to the ElementIntegrationPointList.
     *  It provides an additional mapping from local quadrature point numbers on
     *  a subentity's reference element to global quadrature point numbers on the
     *  codim-0 reference element. Consider, for instance, a quadrature for one
     *  of the faces of a tetrahedron: It provides n local quadrature points, which
     *  can lie on one of the four faces, resulting in 4*n global quadrature points.
     *
     *  The information from the mapping can be used to cache a base function on
     *  those global quadrature points.
     *
     *  \note If you don't want caching, you can use ElementIntegrationPointList
     *        instead.
     *
     *  For the actual implementation, see
     *  - CachingPointList<GridPartImp,0,IntegrationTraits>
     *  - CachingPointList<GridPartImp,1,IntegrationTraits>
     *
     * \interfaceclass
     */
    template< class GridPartImp, int codim, class IntegrationTraits >
    class CachingPointList;



    /** \copydoc CachingPointList */
    template< class GridPartImp, class IntegrationTraits >
    class CachingPointList< GridPartImp, 0, IntegrationTraits >
    : public ElementPointListBase< GridPartImp, 0, IntegrationTraits >,
      public CachingInterface
    {
      typedef CachingPointList< GridPartImp, 0, IntegrationTraits > This;
      typedef ElementPointListBase< GridPartImp, 0, IntegrationTraits > Base;

    public:
      typedef typename Base::GridPartType GridPartType;
      static const int codimension = Base::codimension;

      //! The type of the coordinates in the codim-0 reference element.
      typedef typename Base::CoordinateType CoordinateType;

      //! the type of the quadrature point
      typedef QuadraturePointWrapper< This > QuadraturePointWrapperType;

    protected:
      using Base::quadImp;

    public:
      using Base::localPoint;

      /** \copydoc Dune::Fem::ElementIntegrationPointList<GridPartImp,0,IntegrationTraits>::ElementIntegrationPointList(const GeometryType &geometry,int order)
       */
      CachingPointList( const GeometryType &geometry, int order )
      : Base( geometry, order )
      {
        CacheProvider< GridPartType, codimension >::registerQuadrature( quadImp() );
      }

      const QuadraturePointWrapperType operator[] ( const size_t i ) const
      {
        return QuadraturePointWrapperType( *this, i );
      }

      /** \copydoc Dune::Fem::IntegrationPointList::point */
      const CoordinateType &point ( const size_t i ) const
      {
        return localPoint( i );
      }

      /** \copydoc Dune::Fem::CachingInterface::cachingPoint */
      inline size_t cachingPoint( const size_t quadraturePoint ) const
      {
        return quadraturePoint;
      }
    };



    /** \copydoc CachingPointList */
    template< typename GridPartImp, class IntegrationTraits >
    class CachingPointList< GridPartImp, 1, IntegrationTraits >
    : public ElementPointListBase< GridPartImp, 1, IntegrationTraits >,
      public CachingInterface
    {
      typedef CachingPointList< GridPartImp, 1, IntegrationTraits > This;
      typedef ElementPointListBase< GridPartImp, 1, IntegrationTraits > Base;

    public:
      //! type of the grid partition
      typedef GridPartImp GridPartType;

      typedef typename Base::RealType RealType;
      static const int dimension = Base::dimension;
      static const int codimension = Base::codimension;

      //! Type of coordinates in codim-0 reference element
      typedef typename Base::CoordinateType CoordinateType;

      //! Type of the intersection iterator
      typedef typename GridPartType::IntersectionIteratorType IntersectionIteratorType;
      typedef typename IntersectionIteratorType::Intersection IntersectionType;

      typedef QuadraturePointWrapper< This > QuadraturePointWrapperType;

      //! type of quadrature used for non-conforming intersections
      typedef ElementIntegrationPointList< GridPartType, codimension, IntegrationTraits >
        NonConformingQuadratureType;


      // for compatibility
      typedef typename GridPartType::TwistUtilityType  TwistUtilityType;
      typedef IntersectionIteratorType IntersectionIterator;


    protected:
      typedef typename CachingTraits< RealType, dimension >::MapperType MapperType;
      typedef typename CachingTraits< RealType, dimension >::PointVectorType PointVectorType;

      typedef CacheProvider< GridPartType, codimension >            CacheProviderType;
      typedef PointProvider< RealType, dimension, codimension>  PointProviderType;

      using Base::localFaceIndex;
      using Base::quadImp;

    public:
      using Base::elementGeometry;
      using Base::nop;

      /** \brief constructor
       *
       *  \note The CachingPointList requires the grid part to get twist
       *        information for TwistUtility (see also
       *        ElementIntegrationPointList<GridPartImp,1>).
       *
       *  \param[in]  gridPart      grid partition
       *  \param[in]  intersection  intersection
       *  \param[in]  order         desired order of the quadrature
       *  \param[in]  side          either INSIDE or OUTSIDE; codim-0 entity for
       *                            which the ElementQuadrature shall be created
       */
      CachingPointList ( const GridPartType &gridPart,
                         const IntersectionType &intersection,
                         int order, const typename Base :: Side side )
        : Base( getPointList( gridPart, intersection, order, side ) ),
          mapper_( CacheProviderType::getMapper( quadImp(), elementGeometry(), localFaceIndex(), twist_ ) ),
          points_( PointProviderType::getPoints( quadImp().ipList().id(), elementGeometry() ) )
      {
      }

      const QuadraturePointWrapperType operator[] ( const size_t i ) const
      {
        return QuadraturePointWrapperType( *this, i );
      }

      /** \copydoc Dune::Fem::IntegrationPointList::point
       */
      const CoordinateType &point ( const size_t i ) const
      {
        return points_[ cachingPoint( i ) ];
      }

      /** \copydoc Dune::Fem::CachingInterface::cachingPoint */
      inline size_t cachingPoint( const size_t quadraturePoint ) const
      {
        assert( quadraturePoint < (size_t)nop() );
        return mapper_[ quadraturePoint ];
      }

      // return local caching point
      // for debugging issues only
      size_t localCachingPoint ( const size_t i ) const
      {
        assert( i < (size_t)nop() );

        assert( mapper_[ i ] >= 0 );
        int faceIndex = localFaceIndex();
        int point = mapper_[ i ] - faceIndex * mapper_.size();
        assert( point < nop() );

        return point;
      }

    protected:
      Base getPointList ( const GridPartType &gridPart,
                          const IntersectionType &intersection,
                          const int order,
                          const typename Base :: Side side )
      {
        switch( side )
        {
          case Base :: INSIDE:
            twist_ = TwistUtilityType::twistInSelf( gridPart.grid(), intersection );
            return Base( TwistUtilityType::elementGeometry( intersection, true ),
                         intersection.indexInInside(), order );

          case Base :: OUTSIDE:
            twist_ = TwistUtilityType::twistInNeighbor( gridPart.grid(), intersection );
            return Base( TwistUtilityType::elementGeometry( intersection, false ),
                         intersection.indexInOutside(), order );

          default:
            DUNE_THROW( InvalidStateException, "ElementIntegrationPointList: side must either be INSIDE or OUTSIDE." );
        }
      }

    private:
      int twist_;
      const MapperType &mapper_;
      const PointVectorType &points_;
    };

  } //namespace Fem

} //namespace Dune

#endif // #ifndef DUNE_FEM_CACHINGPOINTLIST_HH


==> anc/xt-super/dune-fem/dune/fem/quadrature/cachingquadrature.hh <==
#ifndef DUNE_FEM_CACHINGQUADRATURE_HH
#define DUNE_FEM_CACHINGQUADRATURE_HH

//- Dune includes
#include <dune/common/math.hh>

//- Local includes
#include "elementquadrature.hh"
#include "caching/twistutility.hh"
#include "caching/pointmapper.hh"
#include "caching/cacheprovider.hh"

#include "cachingpointlist.hh"

namespace Dune
{
  namespace Fem
  {

    /** \class CachingQuadrature
     *  \ingroup Quadrature
     *  \brief quadrature class supporting base function caching
     *
     *  A CachingQuadrature is a conceptual extension to the ElementQuadrature.
     *  It provides an additional mapping from local quadrature point numbers on
     *  a subentity's reference element to global quadrature point numbers on the
     *  codim-0 reference element. Consider, for instance, a quadrature for one
     *  of the faces of a tetrahedron: It provides n local quadrature points, which
     *  can lie on one of the four faces, resulting in 4*n global quadrature points.
     *
     *  The information from the mapping can be used to cache a base function on
     *  those global quadrature points.
     *
     *  \note If you don't want caching, you can use ElementQuadrature instead.
     *
     *  For the actual implementations, see
     *  - CachingQuadrature<GridPartImp,0>
     *  - CachingQuadrature<GridPartImp,1>
     */
    template< typename GridPartImp, int codim >
    class CachingQuadrature;



    /** \copydoc CachingQuadrature */
    template< typename GridPart >
    class CachingQuadrature< GridPart, 0 >
    : public CachingPointList< GridPart, 0, ElementQuadratureTraits< GridPart, 0 > >
    {
    public:
      //! type of grid partition
      typedef GridPart GridPartType;

      //! codimension of the element quadrature
      enum { codimension = 0 };

    private:
      typedef ElementQuadratureTraits< GridPartType, codimension > IntegrationTraits;

      typedef CachingQuadrature< GridPartType, codimension > ThisType;
      typedef CachingPointList< GridPartType, codimension, IntegrationTraits >
        BaseType;

    public:
      //! Dimension of the world.
      enum { dimension = BaseType::dimension };

      //! Just another name for double...
      typedef typename BaseType :: RealType RealType;
      //! The type of the coordinates in the codim-0 reference element.
      typedef typename BaseType :: CoordinateType CoordinateType;

      // for compatibility
      typedef typename GridPartType::template Codim< 0 >::EntityType EntityType;

    protected:
      using BaseType :: quadImp;

    public:
      /** \brief constructor
       *
       *  \param[in]  entity  entity, on whose reference element the quadratre
       *                      lives
       *  \param[in]  order   desired minimal order of the quadrature
       */
      CachingQuadrature( const EntityType &entity,
                         int order )
      : BaseType( entity.type(), order )
      {}

      /** \brief constructor
       *
       *  \param[in]  type    geometry type, on whose reference element the quadratre
       *                      lives
       *  \param[in]  order   desired minimal order of the quadrature
       */
      CachingQuadrature( const GeometryType &type,
                         int order )
      : BaseType( type, order )
      {}

      /** \brief copy constructor
       *
       *  \param[in]  org  element quadrature to copy
       */
      CachingQuadrature( const ThisType &org )
      : BaseType( org )
      {}

      /** \copydoc Dune::Fem::ElementQuadrature<GridPartImp,0>::weight */
      const RealType &weight ( size_t i ) const
      {
        return quadImp().weight( i );
      }
    };



    /** \copydoc CachingQuadrature */
    template< typename GridPartImp >
    class CachingQuadrature< GridPartImp, 1 >
    : public CachingPointList
      < GridPartImp, 1, ElementQuadratureTraits< GridPartImp, 1 > >
    {
    public:
      //! type of the grid partition
      typedef GridPartImp GridPartType;

      //! codimension of the element quadrature
      enum { codimension = 1 };

    private:
      typedef ElementQuadratureTraits< GridPartType, codimension > IntegrationTraits;

      typedef CachingQuadrature< GridPartType, codimension > ThisType;
      typedef CachingPointList< GridPartType, codimension, IntegrationTraits >
        BaseType;

    protected:
      using BaseType :: quadImp;

    public:
      //! Dimeinsion of the world
      enum { dimension = BaseType::dimension };

      //! A double... or whatever your grid wants
      typedef typename BaseType::RealType RealType;

      //! The coordinates of the quadrature points in the codim-0 reference
      //! element
      typedef typename BaseType::CoordinateType CoordinateType;

      //! Type of the intersection iterator
      typedef typename BaseType :: IntersectionIteratorType IntersectionIteratorType;
      typedef typename IntersectionIteratorType :: Intersection IntersectionType;

      //! type of quadrature used for non-conforming intersections
      typedef ElementQuadrature< GridPartImp, codimension > NonConformingQuadratureType;

    public:
      /** \brief constructor
       *
       *  \note The CachingQuadrature requires the grid part to get twist
       *        information for TwistUtility (see also
       *        ElementQuadrature<GridPartImp,1>).
       *
       *  \param[in]  gridPart      grid partition
       *  \param[in]  intersection  intersection
       *  \param[in]  order         desired order of the quadrature
       *  \param[in]  side          either INSIDE or OUTSIDE; codim-0 entity for
       *                            which the ElementQuadrature shall be created
       */
      CachingQuadrature( const GridPartType &gridPart,
                         const IntersectionType &intersection,
                         int order,
                         typename BaseType::Side side )
      : BaseType( gridPart, intersection, order, side )
      {}

      /** \brief copy constructor
       *
       *  \param[in]  org  element quadrature to copy
       */
      CachingQuadrature( const ThisType& org )
      : BaseType( org )
      {}

      /** \copydoc Dune::Fem::ElementQuadrature<GridPartImp,1>::weight */
      const RealType &weight( size_t i ) const
      {
        return quadImp().weight(i);
      }
    };

  } //namespace Fem

} //namespace Dune

#endif // #ifndef DUNE_FEM_CACHINGQUADRATURE_HH


==> anc/xt-super/dune-fem/dune/fem/quadrature/cornerpointset.hh <==
#ifndef DUNE_FEM_CORNERPOINTSET_HH
#define DUNE_FEM_CORNERPOINTSET_HH

#include <dune/geometry/genericgeometry/referencedomain.hh>

#include <dune/fem/quadrature/cachingpointlist.hh>

namespace Dune
{

  namespace Fem
  {

    // Internal Forward Declarations
    // -----------------------------

    template< class GridPart >
    class CornerPointSet;

    template< class ct, class Topology >
    class CornerPointList;



    // CornerPointSetTraits
    // --------------------

    template< class GridPart >
    class CornerPointSetTraits
    {
      template< class ct, int dim >
      struct PointListTraits;

    public:
      typedef IntegrationPointList< typename GridPart::ctype, GridPart::dimension, PointListTraits >
        IntegrationPointListType;
      typedef typename IntegrationPointListType::CoordinateType CoordinateType;
    };



    // CornerPointSetTraits::PointListTraits
    // -------------------------------------

    template< class GridPart >
    template< class ct, int dim >
    class CornerPointSetTraits< GridPart >::PointListTraits
    {
      static const int pdim = (dim > 0 ? dim : 1);

    public:
      typedef IntegrationPointListImp< ct, dim > IntegrationPointListType;

      typedef CornerPointList< ct, typename GenericGeometry::SimplexTopology< dim >::type > SimplexQuadratureType;
      typedef CornerPointList< ct, typename GenericGeometry::CubeTopology< dim >::type > CubeQuadratureType;
      typedef CornerPointList< ct, typename GenericGeometry::PrismTopology< pdim >::type > PrismQuadratureType;
      typedef CornerPointList< ct, typename GenericGeometry::PyramidTopology< pdim >::type > PyramidQuadratureType;

      typedef SimplexQuadratureType PointQuadratureType;
      typedef SimplexQuadratureType LineQuadratureType;
    };



    // CornerPointSet
    // --------------

    template< class GridPart >
    class CornerPointSet
    : public CachingPointList< GridPart, 0, CornerPointSetTraits< GridPart > >
    {
      typedef CachingPointList< GridPart, 0, CornerPointSetTraits< GridPart > > BaseType;

    public:
      CornerPointSet ( const GeometryType &type )
      : BaseType( type, 1 )
      {}

      CornerPointSet ( const typename GridPart::template Codim< 0 >::EntityType &entity )
      : BaseType( entity.type(), 1 )
      {}
    };



    // CornerPointList
    // ---------------

    template< class ct, class Topology >
    class CornerPointList
    : public IntegrationPointListImp< ct, Topology::dimension >
    {
      typedef IntegrationPointListImp< ct, Topology::dimension > BaseType;

      typedef GenericGeometry::ReferenceDomain< Topology > ReferenceDomain;

    public:
      typedef typename BaseType::CoordinateType CoordinateType;

      explicit CornerPointList ( const size_t id );
      CornerPointList ( const GeometryType &type, const int order, const size_t id );

      int order () const { return 1; }

      static unsigned int maxOrder () { return 1; }

      GeometryType geometryType () const { return GeometryType( Topology() ); }

    protected:
      using BaseType::addIntegrationPoint;

    private:
      void initialize ();
    };



    // Implementation of CornerPointList
    // ---------------------------------

    template< class ct, class Topology >
    inline CornerPointList< ct, Topology >::CornerPointList ( const size_t id )
    : BaseType( id )
    {
      initialize();
    }


    template< class ct, class Topology >
    inline CornerPointList< ct, Topology >
      ::CornerPointList ( const GeometryType &type, const int order, const size_t id )
    : BaseType( id )
    {
      initialize();
    }


    template< class ct, class Topology >
    inline void CornerPointList< ct, Topology >::initialize ()
    {
      for( unsigned int i = 0; i < ReferenceDomain::numCorners; ++i )
      {
        CoordinateType pt;
        ReferenceDomain::corner( i, pt );
        addIntegrationPoint( pt );
      }
    }

  } //namespace Fem

} //namespace Dune

#endif // #ifndef DUNE_FEM_CORNERPOINTSET_HH


==> anc/xt-super/dune-fem/dune/fem/quadrature/defaultquadratures.hh <==
#ifndef DUNE_FEM_DEFAULTQUADRATURES_HH
#define DUNE_FEM_DEFAULTQUADRATURES_HH

//#include <vector>
#include <cassert>

#include <dune/common/fvector.hh>
#include <dune/common/exceptions.hh>
#include <dune/grid/common/grid.hh>

#include <dune/fem/storage/array.hh>
#include <dune/fem/quadrature/idprovider.hh>

// don't use quadratures from dune-grid
//#define USE_DUNE_QUADRATURES

// include quadrature points
#ifdef USE_DUNE_QUADRATURES
#warning "Don't use DUNE Quadratures!!!"
#include "dunequadratures.hh"
#else
#include "femquadratures.hh"
#endif

namespace Dune
{

  namespace Fem
  {

    // default defines for used quadratures
    template< typename FieldType, int dim >
    struct DefaultQuadratureTraits
    {
#ifdef USE_DUNE_QUADRATURES
      typedef QuadratureRulesFactory< FieldType, dim > CubeQuadratureType;
#else
      typedef CubeQuadrature< FieldType, dim > CubeQuadratureType;
#endif
      typedef QuadratureImp< FieldType, dim > IntegrationPointListType;
    };



    // quadratures for points
    template< typename FieldType >
    struct DefaultQuadratureTraits< FieldType, 0 >
    {
#ifdef USE_DUNE_QUADRATURES
      typedef QuadratureRulesFactory< FieldType, 0 > PointQuadratureType;
#else
      typedef CubeQuadrature< FieldType, 0 > PointQuadratureType;
#endif
      typedef QuadratureImp< FieldType, 0 > IntegrationPointListType;
    };



    // quadratures for lines
    template< typename FieldType >
    struct DefaultQuadratureTraits< FieldType, 1 >
    {
#ifdef USE_DUNE_QUADRATURES
      typedef QuadratureRulesFactory< FieldType, 1 > LineQuadratureType;
#else
      typedef CubeQuadrature< FieldType, 1 > LineQuadratureType;
#endif
      typedef QuadratureImp< FieldType, 1 > IntegrationPointListType;
    };



    // quadratures for simplex and cubes
    template< typename FieldType >
    struct DefaultQuadratureTraits< FieldType, 2 >
    {
#ifdef USE_DUNE_QUADRATURES
      typedef QuadratureRulesFactory< FieldType, 2 > SimplexQuadratureType;
      typedef QuadratureRulesFactory< FieldType, 2 > CubeQuadratureType;
#else
      typedef CubeQuadrature< FieldType, 2 > CubeQuadratureType;
      typedef SimplexQuadrature< FieldType, 2 > SimplexQuadratureType;
#endif
      typedef QuadratureImp< FieldType, 2 > IntegrationPointListType;
    };



    // quadratures for simplex, cubes, prisms, and pyramids
    template< typename FieldType >
    struct DefaultQuadratureTraits< FieldType , 3 >
    {
#ifdef USE_DUNE_QUADRATURES
      typedef QuadratureRulesFactory< FieldType, 3 > SimplexQuadratureType;
      typedef QuadratureRulesFactory< FieldType, 3 > CubeQuadratureType;

      typedef QuadratureRulesFactory< FieldType, 3 > PrismQuadratureType;
      typedef QuadratureRulesFactory< FieldType, 3 > PyramidQuadratureType;
#else
      typedef CubeQuadrature< FieldType, 3 > CubeQuadratureType;
      typedef SimplexQuadrature< FieldType, 3 > SimplexQuadratureType;

      typedef PrismQuadrature< FieldType > PrismQuadratureType;
      typedef PyramidQuadrature< FieldType > PyramidQuadratureType;
#endif

      typedef QuadratureImp< FieldType, 3 > IntegrationPointListType;
    };

  } // namespace Fem

} // namespace Dune

#undef USE_DUNE_QUADRATURES
#endif // #ifndef DUNE_FEM_DEFAULTQUADRATURES_HH


==> anc/xt-super/dune-fem/dune/fem/quadrature/dunequadratures.hh <==
#ifndef DUNE_FEM_DUNEQUADRATURES_HH
#define DUNE_FEM_DUNEQUADRATURES_HH

//- Dune includes
#include <dune/geometry/type.hh>
#include <dune/geometry/quadraturerules.hh>

#include <dune/fem/quadrature/quadratureimp.hh>

namespace Dune
{

  namespace Fem
  {

    /** \class QuadratureRulesFactory
     *  \ingroup Quadrature
     *  \brief quadrature implementation based on the standard DUNE quadratures
     *
     *  Though a factory by name, this is a quadrature implementation using the
     *  standard quadratures from DUNE grid to generate a list of quadrature
     *  points.
     */
    template< typename FieldImp, int dim >
    class QuadratureRulesFactory
    : public QuadratureImp< FieldImp, dim >
    {
    public:
      typedef FieldImp FieldType;

      enum { dimension = dim };

    private:
      typedef QuadratureRulesFactory< FieldType, dimension > ThisType;
      typedef QuadratureImp< FieldType, dimension > BaseType;

    protected:
      using BaseType :: addQuadraturePoint;

    public:
      typedef typename BaseType :: CoordinateType CoordinateType;

    protected:
      typedef QuadratureRule< FieldType, dimension > DuneQuadratureRuleType;

      //enum { highest_order_cube    = CubeQuadratureRule<ct,dim>::highest_order };
      //enum { highest_order_simplex = SimplexQuadratureRule<ct,dim>::highest_order };

      enum { highest_order = 44 };
      //(highest_order_cube < highest_order_simplex) ?
      //            highest_order_cube : highest_order_simplex };

    protected:
      const GeometryType elementGeometry_;
      int order_;

    public:
      /** \brief constructor filling the list of points and weights
       *
       *  \param[in]  geometry  geometry type for which a quadrature is desired
       *  \param[in]  order     desired order (provided by the user)
       *  \param[in]  id        unique identifier (provided by QuadratureProvider)
       */
      QuadratureRulesFactory( const GeometryType &geometry,
                              const int order,
                              const size_t id )
      : BaseType( id ),
        elementGeometry_( geometry )
      {
        // get gauss quadrature
        const DuneQuadratureRuleType &rule
          = QuadratureRules< FieldType, dimension >
            :: rule( geometry, order, QuadratureType :: GaussLegendre );

        order_ = rule.order();
        assert( order <= order_ );

        typedef typename DuneQuadratureRuleType :: iterator IteratorType;
        const IteratorType endit = rule.end();
        for( IteratorType it = rule.begin(); it != endit; ++it )
          addQuadraturePoint( (*it).position(), (*it).weight() );
      }

      /** \copydoc Dune::Fem::QuadratureImp::order
       */
      int order () const
      {
        return order_;
      }

      /** \copydoc Dune::Fem::QuadratureImp::geometry
       */
      GeometryType geometryType () const
      {
        return elementGeometry_;
      }

      /** \brief maximal order of available quadratures
       */
      static unsigned int maxOrder ()
      {
        return highest_order;
      }
    };



    template< class FieldType, int dim >
    struct DuneQuadratureTraits
    {
      typedef QuadratureRulesFactory< FieldType, dim > SimplexQuadratureType;
      typedef QuadratureRulesFactory< FieldType, dim > CubeQuadratureType;

      typedef QuadratureImp< FieldType, dim > IntegrationPointListType;
    };

    template< class FieldType >
    struct DuneQuadratureTraits< FieldType, 0 >
    {
      typedef QuadratureRulesFactory< FieldType, 0 > PointQuadratureType;

      typedef QuadratureImp< FieldType, 0 > IntegrationPointListType;
    };

    template< class FieldType >
    struct DuneQuadratureTraits< FieldType, 1 >
    {
      typedef QuadratureRulesFactory< FieldType, 1 > LineQuadratureType;

      typedef QuadratureImp< FieldType, 1 > IntegrationPointListType;
    };

    template< class FieldType >
    struct DuneQuadratureTraits< FieldType, 3 >
    {
      typedef QuadratureRulesFactory< FieldType, 3 > SimplexQuadratureType;
      typedef QuadratureRulesFactory< FieldType, 3 > CubeQuadratureType;

      typedef QuadratureRulesFactory< FieldType, 3 > PrismQuadratureType;
      typedef QuadratureRulesFactory< FieldType, 3 > PyramidQuadratureType;

      typedef QuadratureImp< FieldType, 3 > IntegrationPointListType;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_DUNEQUADRATURES_HH


==> anc/xt-super/dune-fem/dune/fem/quadrature/elementpointlist.hh <==
#ifndef DUNE_FEM_ELEMENTPOINTLIST_HH
#define DUNE_FEM_ELEMENTPOINTLIST_HH

#include <dune/fem/quadrature/elementpointlistbase.hh>
#include <dune/fem/quadrature/caching/twistutility.hh>

namespace Dune
{

  namespace Fem
  {

    /*! \class ElementIntegrationPointList
     *  \ingroup Quadrature
     *  \brief integration point list on the codim-0 reference element
     *
     *  DUNE quadratures are defined per geometry type, using local coordinates
     *  for the quadrature points. To evaluate a base function in some quadrature
     *  point, the quadrature must return points within the codim-0 reference
     *  element.
     *
     *  Now, assume you want to integrate over the face of a tetrahedron. This
     *  means you need a quadrature for a triangle, but the quadrature points
     *  should be specified with respect to the tetrahedron, since we want to
     *  evaluate our function in these points. This is where the ElementQuadrature
     *  comes into play.
     *
     *  The ElementIntegrationPointList takes a subentity and transforms the
     *  integration point list corresponding to the geometry to the codim-0
     *  reference element.
     *
     *  To achieve this goal, an ElementIntegrationPointList depends stronger on
     *  the context in which it is used. For example, for each face within a
     *  tetrahedron (though they are all the same) we need a different
     *  ElementIntegrationPointList, since the coordinates of the quadrature points
     *  with respect to the codim-0 entity differ for each face.
     *
     *  \note Actually, codim-1 element integration point lists depend on the
     *        intersection.
     *
     *  \note This integration point list does not support caching of base functions
     *        in integration points (see also CachingPointList).
     *
     *  For the actual implementations see
     *  - ElementIntegrationPointList<GridPartImp,0,IntegrationTraits>
     *  - ElementIntegrationPointList<GridPartImp,1,IntegrationTraits>
     */
    template< class GridPartImp, int codim, class IntegrationTraits >
    class ElementIntegrationPointList;



    /** \copydoc ElementIntegrationPointList */
    template< class GridPartImp, class IntegrationTraits >
    class ElementIntegrationPointList< GridPartImp, 0, IntegrationTraits >
    : public ElementPointListBase< GridPartImp, 0, IntegrationTraits >
    {
      typedef ElementIntegrationPointList< GridPartImp, 0, IntegrationTraits > This;
      typedef ElementPointListBase< GridPartImp, 0, IntegrationTraits >  Base;

    public:
      //! type for coordinates in the codim-0 reference element
      typedef typename Base::CoordinateType CoordinateType;

      typedef QuadraturePointWrapper< This > QuadraturePointWrapperType;

    public:
      using Base::localPoint;

      /** \brief constructor
       *
       *  \param[in]  geometry  geometry type, the quadrature lives on
       *  \param[in]  order     desired minimal order of the quadrature
       */
      ElementIntegrationPointList( const GeometryType &geometry, int order )
      : Base( geometry, order )
      {}

      const QuadraturePointWrapperType operator[] ( const size_t i ) const
      {
        return QuadraturePointWrapperType( *this, i );
      }

      /** \copydoc Dune::Fem::IntegrationPointList::point */
      const CoordinateType &point ( const size_t i ) const
      {
        return localPoint( i );
      }
    };



    /** \copydoc ElementIntegrationPointList */
    template< class GridPartImp, class IntegrationTraits >
    class ElementIntegrationPointList< GridPartImp, 1, IntegrationTraits >
    : public ElementPointListBase< GridPartImp, 1, IntegrationTraits >
    {
      typedef ElementIntegrationPointList< GridPartImp, 1, IntegrationTraits > This;
      typedef ElementPointListBase< GridPartImp, 1, IntegrationTraits > Base;

    public:
      //! type of the grid partition
      typedef GridPartImp GridPartType;

      static const int dimension = Base::dimension;

      //! Type of coordinates in codim-0 reference element
      typedef typename Base::CoordinateType CoordinateType;

      //! Type of the intersection iterator
      typedef typename GridPartType::IntersectionIteratorType IntersectionIteratorType;
      typedef typename IntersectionIteratorType::Intersection IntersectionType;

      typedef QuadraturePointWrapper< This > QuadraturePointWrapperType;

      //! type quadrature for use on non-conforming intersections
      typedef This NonConformingQuadratureType;


      // for compatibility
      typedef typename GridPartType::TwistUtilityType  TwistUtilityType;
      typedef IntersectionIteratorType IntersectionIterator;


      using Base::localPoint;
      using Base::elementGeometry;

      /** \brief constructor
       *
       *  \param[in]  gridPart      grid partition (a dummy here)
       *  \param[in]  intersection  intersection
       *  \param[in]  order         desired order of the quadrature
       *  \param[in]  side          either INSIDE or OUTSIDE; codim-0 entity for
       *                            which the ElementQuadrature shall be created
       *
       *  \note This code assumes that the codim-0 entity is either a simplex or
       *        a cube (otherwise elementGeometry() returns a wrong geometry).
       */
      ElementIntegrationPointList ( const GridPartType &gridPart,
                                    const IntersectionType &intersection,
                                    const int order,
                                    const typename Base :: Side side )
      : Base( getPointList( intersection, order, side ) ),
        referenceGeometry_( side == Base::INSIDE ? intersection.geometryInInside() : intersection.geometryInOutside() )
      {}

      const QuadraturePointWrapperType operator[] ( size_t i ) const
      {
        return QuadraturePointWrapperType( *this, i );
      }

      /** \copydoc Dune::Fem::IntegrationPointList::point
       */
      const CoordinateType &point ( size_t i ) const
      {
        dummy_ = referenceGeometry_.global( localPoint( i ) );
        return dummy_;
      }

    protected:
      using Base::localFaceIndex;

    protected:
      Base getPointList ( const IntersectionType &intersection, const int order,
                          const typename Base :: Side side )
      {
        switch( side )
        {
          case Base :: INSIDE:
            return Base( TwistUtilityType::elementGeometry( intersection, true ),
                         intersection.type(), intersection.indexInInside(), order );

          case Base ::OUTSIDE:
            return Base( TwistUtilityType::elementGeometry( intersection, false ),
                         intersection.type(), intersection.indexInOutside(), order );

          default:
            DUNE_THROW( InvalidStateException, "ElementIntegrationPointList: side must either be INSIDE or OUTSIDE." );
        }
      }

    private:
      typedef typename IntersectionIteratorType::Intersection::LocalGeometry ReferenceGeometry;

      ReferenceGeometry referenceGeometry_;
      mutable CoordinateType dummy_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_ELEMENTPOINTLIST_HH


==> anc/xt-super/dune-fem/dune/fem/quadrature/elementpointlistbase.hh <==
#ifndef DUNE_FEM_ELEMENTPOINTLISTBASE_HH
#define DUNE_FEM_ELEMENTPOINTLISTBASE_HH

#include <dune/geometry/referenceelements.hh>

#include <dune/fem/quadrature/quadrature.hh>

namespace Dune
{

  namespace Fem
  {

    /** \brief ElementPointListBase */
    template< class GridPartImp, int codim, class IntegrationTraits >
    class ElementPointListBase;


    template< class GridPartImp, class IntegrationTraits >
    class ElementPointListBase< GridPartImp, 0, IntegrationTraits >
    {
      typedef ElementPointListBase< GridPartImp, 0, IntegrationTraits > This;

    public:
      //! type of the grid partition
      typedef GridPartImp GridPartType;

      //! inside and outside flags
      enum Side { INSIDE, OUTSIDE };

      //! codimension of the integration point list
      static const int codimension = 0;

      //! coordinate type
      typedef typename GridPartType::ctype RealType;

      //! dimension of the grid
      static const int dimension = GridPartType::dimension;

      //! type of the integration point list
      typedef typename IntegrationTraits::IntegrationPointListType IntegrationPointListType;

      typedef typename IntegrationTraits::CoordinateType CoordinateType;
      typedef typename IntegrationPointListType::CoordinateType LocalCoordinateType;

      /** \brief constructor
       *
       *  \param[in]  geometry  geometry type, the quadrature lives on
       *  \param[in]  order     desired minimal order of the quadrature
       */
      ElementPointListBase ( const GeometryType &geometry, int order )
      : quad_( geometry, order )
      {}

      /** \copydoc Dune::Fem::IntegrationPointList::nop */
      size_t nop () const
      {
        return quadImp().nop();
      }

      /** \brief obtain local coordinates of i-th integration point
       *
       *  This method returns a reference to the local coordinates of the i-th
       *  integration point for 0 <= i < nop(). Here, local coordinates means
       *  coordinates with respect to the reference element of the subentity.
       *
       *  \param[in]  i  number of the integration point, 0 <= i < nop()
       *
       *  \returns reference to i-th integration point
       */
      const LocalCoordinateType &localPoint( size_t i ) const
      {
        return quadImp().point( i );
      }

      /** \copydoc Dune::Fem::IntegrationPointList::id
       */
      size_t id () const
      {
        return quadImp().id();
      }

      /** \copydoc Dune::Fem::IntegrationPointList::order
       */
      int order () const
      {
        return quadImp().order();
      }

      /** \copydoc Dune::Fem::IntegrationPointList::geometry
       */
      GeometryType geometry () const
      {
        return quadImp().geometryType();
      }

      /** \copydoc Dune::Fem::IntegrationPointList::geometry
       */
      GeometryType type () const
      {
        return quadImp().geometryType();
      }

      /** \copydoc Dune::Fem::IntegrationPointList::geometry
       */
      GeometryType geometryType () const
      {
        return quadImp().geometryType();
      }

      /** \brief obtain GeometryType of the corresponding codim-0 the integration
       *         point list belongs to
       *
       *  An element integration point list can return the coordinates of integration
       *  points with resepct to the codim-0 reference element and the reference
       *  element corresponding to the subentity the quadrature actually lives on.
       *  This method returns the geometry of the codim-0 entity.
       *
       *  \note Calling this method yields a virtual function call, so do not
       *        call this method unnecessarily.
       *
       *  \returns GeometryType for this integration point list
       */
      GeometryType elementGeometry () const
      {
        return quadImp().geometry();
      }

      size_t cachingPoint( const size_t quadraturePoint ) const
      {
        return quadraturePoint;
      }

    protected:
      /** \brief obtain the actual implementation of the quadrature
       *
       *  \note This method may only be used in derived classes.
       *
       *  \returns a reference to the actual implementation of the quadrature
       */
      const IntegrationPointListType &quadImp () const
      {
        return quad_;
      }

    private:
      IntegrationPointListType quad_;
    };



    /** \copydoc ElementIntegrationPointList */
    template< class GridPartImp, int codim, class IntegrationTraits >
    class ElementPointListBase
    {
      typedef ElementPointListBase< GridPartImp, codim, IntegrationTraits > This;

    public:
      //! type of the grid partition
      typedef GridPartImp GridPartType;

      //! inside and outside flags
      enum Side { INSIDE, OUTSIDE };

      //! codimension of the element integration point list
      static const int codimension = codim;

      //! coordinate type
      typedef typename GridPartType::ctype RealType;

      //! dimension of the grid
      static const int dimension = GridPartType::dimension;

      //! type of the integration point list
      typedef typename IntegrationTraits::IntegrationPointListType IntegrationPointListType;

      typedef typename IntegrationTraits::CoordinateType CoordinateType;
      typedef typename IntegrationPointListType::CoordinateType LocalCoordinateType;

      //! the type of the quadrature point
      typedef QuadraturePointWrapper< This > QuadraturePointWrapperType;

      /** \brief constructor
       *
       *  \param[in]  elementGeo      geometry type of the element
       *  \param[in]  faceGeo         geometry type of the subentity
       *  \param[in]  localFaceIndex  index of the subentity
       *  \param[in]  order           desired order of the quadrature
       */
      ElementPointListBase ( const GeometryType &elementGeo,
                             const GeometryType &faceGeo,
                             const int localFaceIndex,
                             const int order )
      : quad_( faceGeo, order ),
        elementGeometry_( elementGeo ),
        localFaceIndex_( localFaceIndex )
      {}

      /** \brief constructor
       *
       *  \param[in]  elementGeo      geometry type of the element
       *  \param[in]  localFaceIndex  index of the subentity
       *  \param[in]  order           desired order of the quadrature
       */
      ElementPointListBase ( const GeometryType &elementGeo,
                             const int localFaceIndex,
                             const int order )
      : quad_( getFaceGeometry( elementGeo, localFaceIndex ), order ),
        elementGeometry_( elementGeo ),
        localFaceIndex_( localFaceIndex )
      {}

      const QuadraturePointWrapperType operator[] ( size_t i ) const
      {
        return QuadraturePointWrapperType( *this, i );
      }

      /** \copydoc Dune::Fem::IntegrationPointList::nop
       */
      size_t nop () const
      {
        return quadImp().nop();
      }

      /** \brief obtain local coordinates of i-th integration point
       *
       *  This method returns a reference to the local coordinates of the i-th
       *  integration point for 0 <= i < nop(). Here, local coordinates means
       *  coordinates with respect to the reference element of the subentity.
       *
       *  \param[in]  i  number of the integration point, 0 <= i < nop()
       *
       *  \returns reference to i-th integration point
       */
      const LocalCoordinateType &localPoint ( size_t i ) const
      {
        return quad_.point( i );
      }

      /** \copydoc Dune::Fem::IntegrationPointList::id
       */
      size_t id () const
      {
        return quadImp().id();
      }

      /** \copydoc Dune::Fem::IntegrationPointList::order
       */
      int order () const
      {
        return quadImp().order();
      }

      /** \brief obtain GeometryType for this integration point list
       */
      GeometryType geometry () const
      {
        return quadImp().geo();
      }

      /** \brief obtain GeometryType of the corresponding codim-0 the integration
       *         point list belongs to
       *
       *  An element integration point list can return the coordinates of integration
       *  points with resepct to the codim-0 reference element and the reference
       *  element corresponding to the subentity the quadrature actually lives on.
       *  This method returns the geometry of the codim-0 entity.
       *
       *  \note Calling this method yields a virtual function call, so do not
       *        call this method unnecessarily.
       *
       *  \returns GeometryType for this integration point list
       */
      GeometryType elementGeometry () const
      {
        return elementGeometry_;
      }

      size_t cachingPoint( const size_t quadraturePoint ) const
      {
        return quadraturePoint;
      }

    protected:
      /** \brief obtain the actual implementation of the quadrature
       *
       *  \note This method may only be used in derived classes.
       *
       *  \returns a reference to the actual implementation of the quadrature
       */
      const IntegrationPointListType &quadImp() const
      {
        return quad_;
      }

      int localFaceIndex () const
      {
        return localFaceIndex_;
      }

      static GeometryType
      getFaceGeometry ( const GeometryType &elementGeo, const int face )
      {
        typedef Dune::ReferenceElements< RealType, dimension > RefElements;
        return RefElements::general( elementGeo ).type( face, codimension );
      }

    private:
      IntegrationPointListType quad_;
      GeometryType elementGeometry_;
      int localFaceIndex_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_ELEMENTPOINTLISTBASE_HH


==> anc/xt-super/dune-fem/dune/fem/quadrature/elementquadrature.hh <==
#ifndef DUNE_FEM_ELEMENTQUADRATURE_HH
#define DUNE_FEM_ELEMENTQUADRATURE_HH

#include "quadrature.hh"
#include "elementpointlist.hh"

namespace Dune
{

  namespace Fem
  {

    /*! \class ElementQuadrature
     *  \ingroup Quadrature
     *  \brief quadrature on the codim-0 reference element
     *
     *  DUNE quadratures are defined per geometry type, using local coordinates
     *  for the quadrature points. To evaluate a base function in some quadrature
     *  point, the quadrature must return points within the codim-0 reference
     *  element.
     *
     *  Now, assume you want to integrate over the face of a tetrahedron. This
     *  means you need a quadrature for a triangle, but the quadrature points
     *  should be specified with respect to the tetrahedron, since we want to
     *  evaluate our function in these points. This is where the ElementQuadrature
     *  comes into play.
     *
     *  The ElementQuadrature takes a subentity and transforms the quadrature
     *  corresponding to the geometry to the codim-0 reference element.
     *
     *  To achieve this goal, an element quadrature depends stronger on the
     *  context in which it is used. For example, for each face within a
     *  tetrahedron (though they are all the same) we need a different
     *  ElementQuadrature, since the coordinates of the quadrature points
     *  with respect to the codim-0 entity differ for each face.
     *
     *  \note Actually, codim-1 element quadratures depend on the intersection.
     *
     *  \note This quadrature does not support caching of base functions in
     *        quadrature points (see also CachingQuadrature).
     *
     *  For the actual implementations, see
     *  - ElementQuadrature<GridPartImp,0>
     *  - ElementQuadrature<GridPartImp,1>
     */
    template< typename GridPartImp, int codim >
    class ElementQuadrature;



    template< class GridPartImp, int codim >
    struct ElementQuadratureTraits
    {
      // type of single coordinate
      typedef typename GridPartImp :: ctype ctype;

      // dimension of quadrature
      enum { dimension = GridPartImp ::  dimension };

      // codimension of quadrature
      enum { codimension = codim };

      // type of used integration point list
      typedef Quadrature< ctype, dimension-codim, DefaultQuadratureTraits > IntegrationPointListType;

      // type of local coordinate (with respect to the codim-0 entity)
      typedef typename Quadrature< ctype, dimension, DefaultQuadratureTraits > :: CoordinateType
        CoordinateType;
    };



    /** \copydoc ElementQuadrature */
    template< typename GridPartImp >
    class ElementQuadrature< GridPartImp, 0 >
    : public ElementIntegrationPointList< GridPartImp, 0, ElementQuadratureTraits< GridPartImp, 0 > >
    {
      typedef ElementQuadrature< GridPartImp, 0 > ThisType;
      typedef ElementQuadratureTraits< GridPartImp, 0 > IntegrationTraits;
      typedef ElementIntegrationPointList< GridPartImp, 0, IntegrationTraits > BaseType;

    public:
      //! type of the grid partition
      typedef GridPartImp GridPartType;

      //! codimension of the element quadrature
      enum { codimension = 0 };

      //! dimension of the world
      enum { dimension = GridPartType :: dimension };

      //! type for reals (usually double)
      typedef typename GridPartType :: ctype RealType;

      //! type for coordinates in the codim-0 reference element
      typedef typename IntegrationTraits :: CoordinateType CoordinateType;

      // for compatibility
      typedef typename GridPartType::template Codim< 0 >::EntityType EntityType;

    protected:
      using BaseType::quadImp;

    public:
      /*! \brief constructor
       *
       *  \param[in]  entity  entity, on whose reference element the quadratre
       *                      lives
       *  \param[in]  order   desired minimal order of the quadrature
       */
      ElementQuadrature( const EntityType &entity, int order )
      : BaseType( entity.type(), order )
      {}

      /*! \brief constructor
       *
       *  \param[in]  type    geometry type, on whose reference element the quadratre
       *                      lives
       *  \param[in]  order   desired minimal order of the quadrature
       */
      ElementQuadrature( const GeometryType &type, int order )
      : BaseType( type, order )
      {}

      /** \brief copy constructor
       *
       *  \param[in]  org  element quadrature to copy
       */
      ElementQuadrature( const ThisType &org )
      : BaseType( org )
      {}

      /** \copydoc Dune::Fem::Quadrature::weight */
      const RealType &weight( size_t i ) const
      {
        return quadImp().weight( i );
      }
    };



    /** \copydoc ElementQuadrature */
    template< class GridPartImp >
    class ElementQuadrature< GridPartImp, 1 >
    : public ElementIntegrationPointList
      < GridPartImp, 1, ElementQuadratureTraits< GridPartImp, 1 > >
    {
    public:
      //! type of the grid partition
      typedef GridPartImp GridPartType;

      //! codimension of the quadrature
      enum { codimension = 1 };

    private:
      typedef ElementQuadratureTraits< GridPartType, codimension > IntegrationTraits;

      typedef ElementQuadrature< GridPartType, codimension > ThisType;
      typedef ElementIntegrationPointList< GridPartType, 1, IntegrationTraits >
        BaseType;

    protected:
      using BaseType :: quadImp;

    public:
      //! dimension of the world
      enum { dimension = GridPartType :: dimension };

      //! type for reals (usually double)
      typedef typename GridPartType :: ctype RealType;

      //! type of the intersection iterator
      typedef typename GridPartType :: IntersectionIteratorType IntersectionIteratorType;
      typedef typename IntersectionIteratorType :: Intersection IntersectionType;

      //! type of coordinates in codim-0 reference element
      typedef typename IntegrationTraits :: CoordinateType CoordinateType;

      //! type of coordinate in codim-1 reference element
      typedef typename IntegrationTraits :: IntegrationPointListType :: CoordinateType
        LocalCoordinateType;

      //! type of quadrature for use on non-conforming intersections
      typedef ThisType NonConformingQuadratureType;

    public:
      /*! \brief constructor
       *
       *  \param[in]  gridPart      grid partition (a dummy here)
       *  \param[in]  intersection  intersection
       *  \param[in]  order         desired order of the quadrature
       *  \param[in]  side          either INSIDE or OUTSIDE; codim-0 entity for
       *                            which the ElementQuadrature shall be created
       */
      ElementQuadrature ( const GridPartType &gridPart,
                          const IntersectionType &intersection,
                          int order,
                          typename BaseType :: Side side )
      : BaseType( gridPart, intersection, order, side )
      {}

      /*! \brief copy constructor
       *
       *  \param[in]  org  element quadrature to copy
       */
      ElementQuadrature( const ElementQuadrature &org )
      : BaseType( org )
      {
      }

      /*! obtain the weight of the i-th quadrature point
       *
       *  \note The quadrature weights sum up to the volume of the corresponding
       *        reference element.
       *
       *  \param[in]  i  index of the quadrature point
       *
       *  \returns weight of the i-th quadrature point within the quadrature
       */
      const RealType &weight( size_t i ) const
      {
        return quadImp().weight( i );
      }
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_ELEMENTQUADRATURE_HH


==> anc/xt-super/dune-fem/dune/fem/quadrature/femquadratures.hh <==
#ifndef DUNE_FEM_FEMQUADRATURES_HH
#define DUNE_FEM_FEMQUADRATURES_HH

#include <dune/geometry/type.hh>
#include <dune/geometry/genericgeometry/topologytypes.hh>

#include <dune/fem/quadrature/quadratureimp.hh>

// quadrature storage classes
#include "gausspoints.hh"
#include "pyramidpoints.hh"
#include "simplexpoints.hh"

namespace Dune
{

  namespace Fem
  {

    struct SimplexMaxOrder
    {
      // uses implementation from parDG
      enum { maxOrder1 = 39, maxOrder2 = 13, maxOrder3 = 12 };

      static int maxOrder( const int dim )
      {
        if( dim == 1 )
          return maxOrder1 ;
        else if( dim == 2 )
          return maxOrder2 ;
        else if( dim == 3 )
          return maxOrder3 ;
        else
        {
          DUNE_THROW(NotImplemented,"SimplexMaxOrder::maxOrder: wrong dimension");
          return -1;
        }
      }

    };

    /*  \class SimplexQuadrature
     *  \ingroup Quadrature
     *  \brief generic quadrature class for simplices
     *
     *  SimplexQuadrature implements the geometry-specific part of the quadrature
     *  and initialises the vector quadrature points and weights.
     *
     *  \note The UG quadrature rules are used here.
     */
    template< class FieldImp, int dim >
    class SimplexQuadrature
    : public QuadratureImp< FieldImp, dim >
    {
    public:
      typedef FieldImp FieldType;

    private:
      typedef SimplexQuadrature< FieldType, dim > ThisType;
      typedef QuadratureImp< FieldType, dim > BaseType;

    public:
      /** \copydoc Dune::Fem::QuadratureImp::CoordinateType */
      typedef typename BaseType :: CoordinateType CoordinateType;

    protected:
      int order_;

      static const unsigned int topologyId = GenericGeometry::SimplexTopology< dim >::type::id ;

    public:
      /** \brief constructor filling the list of points and weights
       *
       *  \param[in]  geometry  geometry type for which a quadrature is desired
       *  \param[in]  order     desired order (provided by the user)
       *  \param[in]  id        unique identifier (provided by QuadratureProvider)
       */
      SimplexQuadrature( const GeometryType& geometry, int order, size_t id );

      /** \copydoc Dune::Fem::QuadratureImp::geometry
       */
      virtual GeometryType geometryType () const
      {
        return GeometryType( topologyId, dim );
      }

      /** \copydoc Dune::Fem::QuadratureImp::order
       */
      virtual int order () const
      {
        return order_;
      }

      //! maximal order of available quadratures
      static size_t maxOrder ()
      {
        if( dim == 1 )
          return SimplexMaxOrder::maxOrder1;
        if( dim == 2 )
          return SimplexMaxOrder::maxOrder2;
        if( dim == 3 )
          return SimplexMaxOrder::maxOrder3;
        DUNE_THROW( NotImplemented, "SimplexQuadratures from dim > 3 not implemented." );
      }
    };



    /*  \class CubeQuadrature
     *  \ingroup Quadrature
     *  \brief generic quadrature class for cubes
     *
     *  CubeQuadrature implements the geometry-specific part of the quadrature
     *  and initialises the vector quadrature points and weights.
     *
     *  \note The quadrature uses the 1d gauss points (and their tensorial
     *        product) as quadrature points
     */
    template< class FieldImp, int dim >
    class CubeQuadrature
    : public QuadratureImp< FieldImp, dim >
    {
    public:
      typedef FieldImp FieldType;

    private:
      typedef CubeQuadrature< FieldType, dim > ThisType;
      typedef QuadratureImp< FieldType, dim > BaseType;

    public:
      /** \copydoc Dune::Fem::QuadratureImp::CoordinateType */
      typedef typename BaseType :: CoordinateType CoordinateType;

    protected:
      int order_;

      static const unsigned int topologyId = GenericGeometry::CubeTopology< dim >::type::id ;

    public:
      /** \brief constructor filling the list of points and weights
       *
       *  \param[in]  geometry  geometry type for which a quadrature is desired
       *  \param[in]  order     desired order (provided by the user)
       *  \param[in]  id        unique identifier (provided by QuadratureProvider)
       */
      CubeQuadrature( const GeometryType &geometry, int order, size_t id );

      /** \copydoc Dune::Fem::QuadratureImp::geometry */
      virtual GeometryType geometryType () const
      {
        return GeometryType( topologyId, dim );
      }

      /** \copydoc Dune::Fem::QuadratureImp::order */
      virtual int order () const
      {
        return order_;
      }

      /** \brief maximal order of available quadratures */
      static size_t maxOrder ()
      {
        return GaussPts :: highestOrder;
      }
    };



    /*  \class LineQuadrature
     *  \ingroup Quadrature
     *  \brief quadrature class for lines
     *
     *  LineQuadrature implements the geometry-specific part of the quadrature
     *  and initialises the vector quadrature points and weights.
     *
     *  \note This class is redundant as CubeQuadrature can be used instead
     */
    template< class FieldImp >
    class LineQuadrature
    : public QuadratureImp< FieldImp, 1 >
    {
    public:
      typedef FieldImp FieldType;

    private:
      typedef LineQuadrature< FieldType > ThisType;
      typedef QuadratureImp< FieldType, 1 > BaseType;

    public:
      /** \copydoc Dune::Fem::QuadratureImp::CoordinateType */
      typedef typename BaseType :: CoordinateType CoordinateType;

    protected:
      int order_;

      static const unsigned int topologyId = GenericGeometry::CubeTopology< 1 >::type::id ;

    public:
      /** \brief constructor filling the list of points and weights
       *
       *  \param[in]  geometry  geometry type for which a quadrature is desired
       *  \param[in]  order     desired order (provided by the user)
       *  \param[in]  id        unique identifier (provided by QuadratureProvider)
       */
      LineQuadrature( const GeometryType &geometry, int order, size_t id );

      /** \copydoc Dune::Fem::QuadratureImp::geometry */
      virtual GeometryType geometryType () const
      {
        return GeometryType( topologyId, 1 );
      }

      /** copydoc Dune::Fem::QuadratureImp::order */
      virtual int order() const
      {
        return order_;
      }

      /** \brief  maximal order of available quadratures */
      static size_t maxOrder ()
      {
        return GaussPts::highestOrder;
      }
    };



    /*  \class TriangleQuadrature
     *  \ingroup Quadrature
     *  \brief quadrature class for triangles
     *
     *  TriangleQuadrature implements the geometry-specific part of the quadrature
     *  and initialises the vector quadrature points and weights.
     *
     *  \note The UG quadrature rules are used here.
     *
     *  \note This class is redundant as SimplexQuadrature can be used instead.
     */
    template< class FieldImp >
    class TriangleQuadrature
    : public QuadratureImp< FieldImp, 2 >
    {
    public:
      typedef FieldImp FieldType;

    private:
      typedef TriangleQuadrature< FieldType > ThisType;
      typedef QuadratureImp< FieldType, 2 > BaseType;

    public:
      /** \copydoc Dune::Fem::QuadratureImp::CoordinateType */
      typedef typename BaseType :: CoordinateType CoordinateType;

    private:
      int order_;

      static const unsigned int topologyId = GenericGeometry::SimplexTopology< 2 >::type::id ;

    public:
      /** \brief constructor filling the list of points and weights
       *
       *  \param[in]  geometry  geometry type for which a quadrature is desired
       *  \param[in]  order     desired order (provided by the user)
       *  \param[in]  id        unique identifier (provided by QuadratureProvider)
       */
      TriangleQuadrature ( const GeometryType &geometry, int order, size_t id );

      /** \copydoc Dune::Fem::QuadratureImp::geometry */
      virtual GeometryType geometryType () const
      {
        return GeometryType( topologyId, 2 );
      }

      /** \copydoc Dune::Fem::QuadratureImp::order */
      virtual int order () const
      {
        return order_;
      }

      /** \brief maximal order of available quadratures */
      static size_t maxOrder ()
      {
        return SimplexMaxOrder::maxOrder2;
      }
    };



    /*  \class QuadrilateralQuadrature
     *  \ingroup Quadrature
     *  \brief quadrature class for quadrilaterals
     *
     *  QuadrilateralQuadrature implements the geometry-specific part of the
     *  quadrature and initialises the vector quadrature points and weights.
     *
     *  \note The quadrature uses tensorial products of the 1d gauss points
     *        as quadrature points.
     *
     *  \note This class is redundant as CubeQuadrature can be used instead.
     */
    template< class FieldImp >
    class QuadrilateralQuadrature
    : public QuadratureImp< FieldImp, 2 >
    {
    public:
      typedef FieldImp FieldType;

    private:
      typedef QuadrilateralQuadrature< FieldType > ThisType;
      typedef QuadratureImp< FieldType, 2 > BaseType;

    public:
      /** \copydoc Dune::Fem::QuadratureImp::CoordinateType */
      typedef typename BaseType :: CoordinateType CoordinateType;

    private:
      int order_;

      static const unsigned int topologyId = GenericGeometry::CubeTopology< 2 >::type::id ;

    public:
      /** \brief constructor filling the list of points and weights
       *
       *  \param[in]  geometry  geometry type for which a quadrature is desired
       *  \param[in]  order     desired order (provided by the user)
       *  \param[in]  id        unique identifier (provided by QuadratureProvider)
       */
      QuadrilateralQuadrature( const GeometryType &geometry, int order, size_t id );

      /** \copydoc Dune::Fem::QuadratureImp::geometry */
      virtual GeometryType geometryType () const
      {
        return GeometryType( topologyId, 2 );
      }

      /** \copydoc Dune::Fem::QuadratureImp::order */
      virtual int order () const
      {
        return order_;
      }

      /** \brief maximal order of available quadratures */
      static size_t maxOrder ()
      {
        return GaussPts :: highestOrder;
      }
    };



    /*  \class TetraQuadrature
     *  \ingroup Quadrature
     *  \brief quadrature class for tetrahedra
     *
     *  TetraQuadrature implements the geometry-specific part of the quadrature
     *  and initialises the vector quadrature points and weights.
     *
     *  \note The UG quadrature rules are used here.
     *
     *  \note This class is redundant as SimplexQuadrature can be used instead.
     */
    template< class FieldImp >
    class TetraQuadrature
    : public QuadratureImp< FieldImp, 3 >
    {
    public:
      typedef FieldImp FieldType;

    private:
      typedef TetraQuadrature< FieldType > ThisType;
      typedef QuadratureImp< FieldType, 3 > BaseType;

    public:
      /** \copydoc Dune::Fem::QuadratureImp::CoordinateType */
      typedef typename BaseType :: CoordinateType CoordinateType;

    private:
      int order_;

      static const unsigned int topologyId = GenericGeometry::SimplexTopology< 3 >::type::id ;

    public:
      /** \brief constructor filling the list of points and weights
       *
       *  \param[in]  geometry  geometry type for which a quadrature is desired
       *  \param[in]  order     desired order (provided by the user)
       *  \param[in]  id        unique identifier (provided by QuadratureProvider)
       */
      TetraQuadrature( const GeometryType &geometry, int order, size_t id );

      /** \copydoc Dune::Fem::QuadratureImp::geometry */
      virtual GeometryType geometryType () const
      {
        return GeometryType( topologyId, 3 );
      }

      /** \copydoc Dune::Fem::QuadratureImp::order */
      virtual int order () const
      {
        return order_;
      }

      /** \brief maximal order of available quadratures */
      static size_t maxOrder ()
      {
        return SimplexMaxOrder::maxOrder3;
      }
    };



    /*  \class HexaQuadrature
     *  \ingroup Quadrature
     *  \brief quadrature class for hexahedra
     *
     *  HexaQuadrature implements the geometry-specific part of the quadrature
     *  and initialises the vector quadrature points and weights.
     *
     *  \note The quadrature uses tensorial products of the 1d gauss points
     *        as quadrature points.
     *
     *  \note This class is redundant as CubeQuadrature can be used instead.
     */
    template< class FieldImp >
    class HexaQuadrature
    : public QuadratureImp< FieldImp, 3 >
    {
    public:
      typedef FieldImp FieldType;

    private:
      typedef HexaQuadrature< FieldType > ThisType;
      typedef QuadratureImp< FieldType, 3 > BaseType;

    public:
      /** \copydoc Dune::Fem::QuadratureImp::CoordinateType */
      typedef typename BaseType :: CoordinateType CoordinateType;

    private:
      int order_;

      static const unsigned int topologyId = GenericGeometry::CubeTopology< 3 >::type::id ;

    public:
      /** \brief constructor filling the list of points and weights
       *
       *  \param[in]  geometry  geometry type for which a quadrature is desired
       *  \param[in]  order     desired order (provided by the user)
       *  \param[in]  id        unique identifier (provided by QuadratureProvider)
       */
      HexaQuadrature( const GeometryType &geometry, int order, size_t id );

      /** \copydoc Dune::Fem::QuadratureImp::geometry */
      virtual GeometryType geometryType () const
      {
        return GeometryType( topologyId, 3 );
      }

      /** \copydoc Dune::Fem::QuadratureImp::order */
      virtual int order () const
      {
        return order_;
      }

      /** \brief maximal order of available quadratures */
      static size_t maxOrder()
      {
        return GaussPts::highestOrder;
      }
    };



    /*  \class PrismQuadrature
     *  \ingroup Quadrature
     *  \brief quadrature class for prisms
     *
     *  PrismQuadrature implements the geometry-specific part of the quadrature
     *  and initialises the vector quadrature points and weights.
     *
     *  \note The HD stuff is used here, but needs some rework since only one
     *        rule is provided.
     */
    template< class FieldImp >
    class PrismQuadrature
    : public QuadratureImp< FieldImp, 3 >
    {
    public:
      typedef FieldImp FieldType;

    private:
      typedef PrismQuadrature< FieldType > ThisType;
      typedef QuadratureImp< FieldType, 3 > BaseType;

    public:
      /** \copydoc Dune::Fem::QuadratureImp::CoordinateType */
      typedef typename BaseType :: CoordinateType CoordinateType;

    private:
      int order_;

      static const unsigned int topologyId = GenericGeometry::PrismTopology< 3 >::type::id ;

    public:
      /** \brief constructor filling the list of points and weights
       *
       *  \param[in]  geometry  geometry type for which a quadrature is desired
       *  \param[in]  order     desired order (provided by the user)
       *  \param[in]  id        unique identifier (provided by QuadratureProvider)
       */
      PrismQuadrature( const GeometryType &geometry, int order, size_t id );

      /** \copydoc Dune::Fem::QuadratureImp::geometry */
      virtual GeometryType geometryType () const
      {
        return GeometryType( topologyId, 3 );
      }

      /** \copydoc Dune::Fem::QuadratureImp::order */
      virtual int order () const
      {
        return order_;
      }

      /** \brief maximal order of available quadratures */
      static size_t maxOrder ()
      {
        return SimplexMaxOrder::maxOrder2;
      }
    };



    /*  \class PyramidQuadrature
     *  \ingroup Quadrature
     *  \brief quadrature class for pyramids
     *
     *  PyramidQuadrature implements the geometry-specific part of the quadrature
     *  and initialises the vector quadrature points and weights.
     *
     *  \note The HD stuff is used here, but needs some rework since only one
     *        rule is provided.
     */
    template< class FieldImp >
    class PyramidQuadrature
    : public QuadratureImp< FieldImp, 3 >
    {
    public:
      typedef FieldImp FieldType;

    private:
      typedef PyramidQuadrature< FieldType > ThisType;
      typedef QuadratureImp< FieldType, 3 > BaseType;

    public:
      /** \copydoc Dune::Fem::QuadratureImp::CoordinateType */
      typedef typename BaseType :: CoordinateType CoordinateType;

    private:
      int order_;

      static const unsigned int topologyId = GenericGeometry::PyramidTopology< 3 >::type::id ;

    public:
      /** \brief constructor filling the list of points and weights
       *
       *  \param[in]  geometry  geometry type for which a quadrature is desired
       *  \param[in]  order     desired order (provided by the user)
       *  \param[in]  id        unique identifier (provided by QuadratureProvider)
       */
      PyramidQuadrature( const GeometryType &geometry, int order, size_t id );

      /** \copydoc Dune::Fem::QuadratureImp::geometry */
      virtual GeometryType geometryType () const
      {
        return GeometryType( topologyId, 3 );
      }

      /** \copydoc Dune::Fem::QuadratureImp::order */
      virtual int order () const
      {
        return order_;
      }

      /** \brief maximal order of available quadratures */
      static size_t maxOrder ()
      {
        return PyramidPoints :: highest_order;
      }
    };

  } // end namespace Fem

} // end namespace Dune

#include "femquadratures_inline.hh"

#endif // #ifndef DUNE_FEM_FEMQUADRATURES_HH


==> anc/xt-super/dune-fem/dune/fem/quadrature/femquadratures_inline.hh <==
#ifndef DUNE_FEM_FEMQUADRATURES_INLINE_HH
#define DUNE_FEM_FEMQUADRATURES_INLINE_HH

#include "femquadratures.hh"

namespace Dune
{

  namespace Fem
  {

#define SimplexPointsAdapter ParDGSimplexPointsAdapter

  // only if we use dune-fem quadratures
    template <class ct, int dim>
    SimplexQuadrature<ct, dim>::SimplexQuadrature(const GeometryType&, int order, size_t id) :
      QuadratureImp<ct, dim>(id),
      order_((order <= 0) ? 1 : order)
    {
      // make sure that we only use orders that are available
      assert( order_ <= SimplexMaxOrder :: maxOrder( dim ) );

      SimplexPointsAdapter<dim> points(order);

      order_ = points.order();

      for (int i = 0; i < points.numPoints(); ++i) {
        this->addQuadraturePoint(points.point(i), points.weight(i));
      }
    }

    template <class ct, int dim>
    CubeQuadrature<ct, dim>::CubeQuadrature(const GeometryType&, int order, size_t id) :
      QuadratureImp<ct, dim>(id),
      order_((order <= 0) ? 1 : order)
    {
      assert( order_ <= GaussPts::highestOrder );

      typedef FieldVector< ct, dim > CoordinateType;

      const GaussPts& gp = GaussPts::instance();

      // find the right Gauss Rule from given order
      int m = 0;
      for (int i = 0; i <= GaussPts::MAXP; i++) {
        if (gp.order(i)>=order_) {
          m = i;
          break;
        }
      }

      if (m==0) DUNE_THROW(NotImplemented, "order " << order_ << " not implemented");
      order_ = gp.order(m);

      // fill in all the gauss points
      int n = gp.power(m,dim);
      for (int i = 0; i < n; i++) {
        // compute multidimensional coordinates of Gauss point
        int x[dim];
        int z = i;
        for (int k=0; k<dim; ++k) {
          x[k] = z%m;
          z = z/m;
        }

        // compute coordinates and weight
        double weight = 1.0;
        CoordinateType local;
        for (int k = 0; k < dim; k++)
        {
          local[k] = gp.point(m,x[k]);
          weight *= gp.weight(m,x[k]);
        }

        // put in container
        this->addQuadraturePoint(local, weight);
      }

    }

    template <>
    inline CubeQuadrature<double, 0>::CubeQuadrature(const GeometryType&, int order, size_t id) :
      QuadratureImp<double, 0>(id),
      order_((order <= 0) ? 1 : order)
    {
      typedef FieldVector< double, 0 > CoordinateType;

      order_ = 20;

      // fill in all the gauss points
     // compute coordinates and weight
     double weight = 1.0;
     CoordinateType local( 0 );

     // put in container
     this->addQuadraturePoint(local, weight);

    }

    template <class ct>
    LineQuadrature<ct>::LineQuadrature(const GeometryType&, int order, size_t id) :
      QuadratureImp<ct, 1>(id),
      order_((order <= 0) ? 1 : order)
    {
      // make sure that we only use orders that are available
      assert( order_ <= GaussPts::highestOrder );

      typedef FieldVector< ct, 1 > CoordinateType;

      const GaussPts& gp = GaussPts::instance();

      int m=0;
      for (int i = 0; i <= GaussPts::MAXP; i++) {
        if (gp.order(i)>=order_) {
          m = i;
          break;
        }
      }
      if (m==0) DUNE_THROW(NotImplemented, "order not implemented");
      order_ = gp.order(m);

      // fill in all the gauss points
      int n = gp.power(m,1);
      for (int i = 0; i < n; ++i)
      {
        CoordinateType local( ct( 0 ) );

        local[0] = gp.point(m, i);
        double weight = gp.weight(m, i);

        this->addQuadraturePoint(local, weight);
      }
    }

    template <class ct>
    TriangleQuadrature<ct>::TriangleQuadrature(const GeometryType&, int order, size_t id) :
      QuadratureImp<ct, 2>(id),
      order_((order <= 0) ? 1 : order)
    {
      // make sure that we only use orders that are available
      assert( order_ <= SimplexMaxOrder :: maxOrder( 2 ) );

      SimplexPointsAdapter<2> points(order);

      order_ = points.order();

      for (int i = 0; i < points.numPoints(); ++i) {
        this->addQuadraturePoint(points.point(i), points.weight(i));
      }
    }

    template< class ct >
    QuadrilateralQuadrature<ct>::QuadrilateralQuadrature(const GeometryType&, int order, size_t id) :
      QuadratureImp<ct, 2>(id),
      order_((order <= 0) ? 1 : order)
    {
      // make sure that we only use orders that are available
      assert( order_ <= GaussPts::highestOrder );

      typedef FieldVector< ct, 2 > CoordinateType;

      const GaussPts& gp = GaussPts::instance();
      const int dim = 2;

      // find the right Gauss Rule from given order
      int m = 0;
      for (int i = 0; i <= GaussPts::MAXP; i++)
      {
        if (gp.order(i)>=order_) {
          m = i;
          break;
        }
      }

      if (m==0) DUNE_THROW(NotImplemented, "order not implemented");
      order_ = gp.order(m);

      // fill in all the gauss points
      int n = gp.power(m,dim);
      for (int i = 0; i < n; i++) {
        // compute multidimensional coordinates of Gauss point
        int x[dim];
        int z = i;
        for (int k=0; k<dim; ++k) {
          x[k] = z%m;
          z = z/m;
        }

        // compute coordinates and weight
        double weight = 1.0;
        CoordinateType local;
        for (int k = 0; k < dim; k++)
        {
          local[k] = gp.point(m,x[k]);
          weight *= gp.weight(m,x[k]);
        }

        // put in container
        this->addQuadraturePoint(local, weight);
      }
    }

    template <class ct>
    TetraQuadrature<ct>::TetraQuadrature(const GeometryType&, int order, size_t id) :
      QuadratureImp<ct, 3>(id),
      order_((order <= 0) ? 1 : order)
    {
      // make sure that we only use orders that are available
      assert( order_ <= SimplexMaxOrder :: maxOrder( 3 ) );

      SimplexPointsAdapter<3> points(order);

      order_ = points.order();

      for (int i = 0; i < points.numPoints(); ++i) {
        this->addQuadraturePoint(points.point(i), points.weight(i));
      }
    }

    template< class ct >
    HexaQuadrature<ct>::HexaQuadrature(const GeometryType&, int order, size_t id) :
      QuadratureImp<ct, 3>(id),
      order_((order <= 0) ? 1 : order)
    {
      // make sure that we only use orders that are available
      assert( order_ <= GaussPts::highestOrder );

      typedef FieldVector< ct, 3 > CoordinateType;

      const GaussPts& gp = GaussPts::instance();
      const int dim = 3;

      // find the right Gauss Rule from given order
      int m = 0;
      for (int i = 0; i <= GaussPts::MAXP; i++) {
        if (gp.order(i)>=order_) {
          m = i;
          break;
        }
      }

      if (m==0) DUNE_THROW(NotImplemented, "order not implemented");
      order_ = gp.order(m);

      // fill in all the gauss points
      int n = gp.power(m,dim);
      for (int i = 0; i < n; i++) {
        // compute multidimensional coordinates of Gauss point
        int x[dim];
        int z = i;
        for (int k=0; k<dim; ++k) {
          x[k] = z%m;
          z = z/m;
        }

        // compute coordinates and weight
        double weight = 1.0;
        CoordinateType local;
        for (int k = 0; k < dim; k++)
        {
          local[k] = gp.point(m,x[k]);
          weight *= gp.weight(m,x[k]);
        }

        // put in container
        this->addQuadraturePoint(local, weight);
      }
    }

    template <class ct>
    PrismQuadrature<ct>::PrismQuadrature(const GeometryType&, int order, size_t id) :
      QuadratureImp<ct, 3>(id),
      order_((order <= 0) ? 1 : order)
    {
      SimplexPointsAdapter<2> simplexPoints(order);
      int simplexOrder = simplexPoints.order();

      const GaussPts& gp = GaussPts::instance();
      // find the right Gauss Rule from given order
      int m = 0;
      for (int i = 0; i <= GaussPts::MAXP; i++) {
        if (gp.order(i)>=order_) {
          m = i;
          break;
        }
      }
      if (m==0) DUNE_THROW(NotImplemented, "order not implemented");

      int gaussOrder = gp.order(m);
      int minOrder = ((simplexOrder < gaussOrder) ? simplexOrder : gaussOrder);
      order_ = minOrder;

      int numSimplexPoints = simplexPoints.numPoints();
      int numGaussPoints = gp.power(m,1);

      FieldVector<ct, 3> local;
      double weight, simplexWeight;

      for (int i = 0; i < numSimplexPoints; ++i) {
        local[0] = simplexPoints.point(i)[0];
        local[1] = simplexPoints.point(i)[1];
        simplexWeight = simplexPoints.weight(i);
        for (int j = 0; j < numGaussPoints; ++j) {
          local[2] = gp.point(m,j);
          weight = simplexWeight;
          weight *= gp.weight(m,j);
          this->addQuadraturePoint(local, weight);
        }
      }
    }

    template <class ct>
    PyramidQuadrature<ct>::PyramidQuadrature(const GeometryType&, int order, size_t id) :
      QuadratureImp<ct, 3>(id),
      order_((order <= 0) ? 1 : order)
    {
      const PyramidPoints& points = PyramidPoints::instance();

      int m = 0;
      for (int i = 0; i < PyramidPoints::numQuads; ++i) {
        if (points.order(i) >= order_) {
          m = i;
          break;
        }
      }

      if (m==0) DUNE_THROW(NotImplemented, "order not implemented");
      order_ = points.order(m);

      // fill in the points
      for (int i = 0; i < points.numPoints(m); ++i) {
        this->addQuadraturePoint(points.point(m, i), points.weight(m, i));
      }
    }

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_FEMQUADRATURES_INLINE_HH


==> anc/xt-super/dune-fem/dune/fem/quadrature/gausspoints.hh <==
#ifndef DUNE_FEM_GAUSSPOINTS_HH
#define DUNE_FEM_GAUSSPOINTS_HH

#include <cassert>

namespace Dune
{

  namespace Fem
  {

    /*! \class GaussPts
     *  \ingroup Quadrature
     *  \brief one-dimensional Gauss points and their weights
     *
     *  GaussPtr is an array of one-dimensional Gauss quadratures for the
     *  interval [0,1]. The index of a quadreture equals its number of quadratrue
     *  points (so there is no 0-th quadrature).
     *
     *  \note This class implements the Singleton pattern
     */
    class GaussPts
    {
    public:
      //! number of available quadratures
      enum { MAXP=10 };

      //! highest quadrature order within the array
      enum { highestOrder=19 };

    private:
      double G[MAXP+1][MAXP]; // positions of Gauss points
      double W[MAXP+1][MAXP]; // weights associated with points
      int    O[MAXP+1];       // order of the rule

    private:
      /*! \brief constructor initializing the Gauss points for all orders
       */
      GaussPts ();

    public:
      /*! \brief obtain the singleton object
       *
       *  \returns the singleton instance of this class
       */
      inline static const GaussPts &instance()
      {
        static GaussPts gaussPts;
        return gaussPts;
      }

      /*! \brief obtain the i-th point of the m-th quadratre
       *
       *  \param[in]  m  index of the quadrature
       *  \param[in]  i  number of the point within the quadrature (0 <= i < m)
       *
       *  \returns a double in [0,1] representing the i-th Gauss point
       */
      double point ( int m, int i ) const
      {
        assert(m > 0 && i < m);
        return G[m][i];
      }

      /*! \brief obtain the i-th weight of the m-th quadratre
       *
       *  \param[in]  m  index of the quadrature
       *  \param[in]  i  number of the weight within the quadrature (0 <= i < m)
       *
       *  \returns a double representing the weight i-th Gauss point
       */
      double weight ( int m, int i ) const
      {
        assert(m > 0 && i < m);
        return W[m][i];
      }

      /*! \brief obtain the order of the m-th quadratre
       *
       *  \param[in]  m  index of the quadrature
       *
       *  \returns a double representing the weight i-th Gauss point
       */
      int order ( int m ) const
      {
        return O[m];
      }

      /*! \brief a simple power method
       *
       *  \note This method does not use a template meta program
       *
       *  \param[in] y  base \f$y\f$ of the power
       *  \param[in] d  exponent \f$d\f$ of the power
       *
       *  \returns \f$y^d\f$
       */
      int power ( int y, int d ) const
      {
        int m = 1;
        for( int i = 0; i < d; ++i )
          m *= y;
        return m;
      }
    };

  } // namespace Fem

} // namespace Dune

#include "gausspoints_implementation.hh"
#endif // #ifndef DUNE_FEM_GAUSSPOINTS_HH


==> anc/xt-super/dune-fem/dune/fem/quadrature/gausspoints_implementation.hh <==
#ifndef DUNE_FEM_GAUSSPOINTS_IMPLEMENTATION_HH
#define DUNE_FEM_GAUSSPOINTS_IMPLEMENTATION_HH

#include "gausspoints.hh"

namespace Dune
{

  namespace Fem
  {

    inline GaussPts :: GaussPts ()
    {
      int m = 0;
      O[m] = -1;

      m = 1;
      G[m][0] = 0.5;
      W[m][0] = 1;
      O[m] = 1;

      m = 2;
      G[m][0] = 0.2113248654051871177454256097490212721761991243649365619906988367580112;
      G[m][1] = 0.7886751345948128822545743902509787278238008756350634380093011632419888;
      W[m][0] = 0.5;
      W[m][1] = 0.5;
      O[m] = 3;

      m = 3;
      G[m][0] = 0.112701665379258311482073460021760038916707829470840917341242623388652;
      G[m][1] = 0.5;
      G[m][2] = 0.887298334620741688517926539978239961083292170529159082658757376611348;
      W[m][0] = 0.277777777777777777777777777777777777777777777777777777777777777777778;
      W[m][1] = 0.444444444444444444444444444444444444444444444444444444444444444444444;
      W[m][2] = 0.277777777777777777777777777777777777777777777777777777777777777777778;
      O[m] = 5;

      m = 4;
      G[m][0] = 0.069431844202973712388026755553595247452137310185141181192139039546735;
      G[m][1] = 0.3300094782075718675986671204483776563997120651145428237035230115894900;
      G[m][2] = 0.6699905217924281324013328795516223436002879348854571762964769884105100;
      G[m][3] = 0.930568155797026287611973244446404752547862689814858818807860960453265;
      W[m][0] = 0.173927422568726928686531974610999703617674347916946770246264659759376;
      W[m][1] = 0.326072577431273071313468025389000296382325652083053229753735340240624;
      W[m][2] = 0.326072577431273071313468025389000296382325652083053229753735340240624;
      W[m][3] = 0.173927422568726928686531974610999703617674347916946770246264659759376;
      O[m] = 7;

      m = 5;
      G[m][0] = 0.046910077030668003601186560850303517437174044618734568563118856728115;
      G[m][1] = 0.2307653449471584544818427896498955975163566965472200218988841864702644;
      G[m][2] = 0.5;
      G[m][3] = 0.7692346550528415455181572103501044024836433034527799781011158135297356;
      G[m][4] = 0.953089922969331996398813439149696482562825955381265431436881143271885;
      W[m][0] = 0.118463442528094543757132020359958681321630001106207007791413944110859;
      W[m][1] = 0.239314335249683234020645757417819096456147776671570769986363833666919;
      W[m][2] = 0.284444444444444444444444444444444444444444444444444444444444444444444;
      W[m][3] = 0.239314335249683234020645757417819096456147776671570769986363833666919;
      W[m][4] = 0.118463442528094543757132020359958681321630001106207007791413944110859;
      O[m] = 9;

      m = 6;
      G[m][0] = 0.033765242898423986093849222753002695432617131143855087563725191736693;
      G[m][1] = 0.1693953067668677431693002024900473264967757178024149645927366470739083;
      G[m][2] = 0.3806904069584015456847491391596440322906946849299893249093024177128625;
      G[m][3] = 0.6193095930415984543152508608403559677093053150700106750906975822871375;
      G[m][4] = 0.8306046932331322568306997975099526735032242821975850354072633529260917;
      G[m][5] = 0.966234757101576013906150777246997304567382868856144912436274808263307;
      W[m][0] = 0.085662246189585172520148071086366446763411250742021991199317719899473;
      W[m][1] = 0.180380786524069303784916756918858055830760946373372741144869620118570;
      W[m][2] = 0.233956967286345523694935171994775497405827802884605267655812659981957;
      W[m][3] = 0.233956967286345523694935171994775497405827802884605267655812659981957;
      W[m][4] = 0.180380786524069303784916756918858055830760946373372741144869620118570;
      W[m][5] = 0.085662246189585172520148071086366446763411250742021991199317719899473;
      O[m] = 11;

      m = 7;
      G[m][0] = 0.025446043828620737736905157976074368799614531164691108225615448043468;
      G[m][1] = 0.129234407200302780068067613359605796462926176429304869940022324016285;
      G[m][2] = 0.2970774243113014165466967939615192683263089929503149368064783741026681;
      G[m][3] = 0.5;
      G[m][4] = 0.7029225756886985834533032060384807316736910070496850631935216258973319;
      G[m][5] = 0.870765592799697219931932386640394203537073823570695130059977675983715;
      G[m][6] = 0.974553956171379262263094842023925631200385468835308891774384551956532;
      W[m][0] = 0.064742483084434846635305716339541009164293701129973331988604319362328;
      W[m][1] = 0.139852695744638333950733885711889791243462532613299382268507016346809;
      W[m][2] = 0.190915025252559472475184887744487566939182541766931367375541725515353;
      W[m][3] = 0.208979591836734693877551020408163265306122448979591836734693877551020;
      W[m][4] = 0.190915025252559472475184887744487566939182541766931367375541725515353;
      W[m][5] = 0.139852695744638333950733885711889791243462532613299382268507016346809;
      W[m][6] = 0.064742483084434846635305716339541009164293701129973331988604319362328;
      O[m] = 13;

      m = 8;
      G[m][0] = 0.019855071751231884158219565715263504785882382849273980864180111313788;
      G[m][1] = 0.101666761293186630204223031762084781581414134192017583964914852480391;
      G[m][2] = 0.2372337950418355070911304754053768254790178784398035711245714503637726;
      G[m][3] = 0.4082826787521750975302619288199080096666210935435131088414057631503978;
      G[m][4] = 0.5917173212478249024697380711800919903333789064564868911585942368496022;
      G[m][5] = 0.7627662049581644929088695245946231745209821215601964288754285496362274;
      G[m][6] = 0.898333238706813369795776968237915218418585865807982416035085147519609;
      G[m][7] = 0.980144928248768115841780434284736495214117617150726019135819888686212;
      W[m][0] = 0.050614268145188129576265677154981095057697045525842478529501849032370;
      W[m][1] = 0.111190517226687235272177997213120442215065435025624782362954644646808;
      W[m][2] = 0.156853322938943643668981100993300656630164499501367468845131972537478;
      W[m][3] = 0.181341891689180991482575224638597806097073019947165270262411533783343;
      W[m][4] = 0.181341891689180991482575224638597806097073019947165270262411533783343;
      W[m][5] = 0.156853322938943643668981100993300656630164499501367468845131972537478;
      W[m][6] = 0.111190517226687235272177997213120442215065435025624782362954644646808;
      W[m][7] = 0.050614268145188129576265677154981095057697045525842478529501849032370;
      O[m] = 15;

      m = 9;
      G[m][0] = 0.015919880246186955082211898548163564975297599754037335224988344075460;
      G[m][1] = 0.081984446336682102850285105965132561727946640937662001947814010180272;
      G[m][2] = 0.1933142836497048013456489803292629076071396975297176535635935288593663;
      G[m][3] = 0.3378732882980955354807309926783316957140218696315134555864762615789067;
      G[m][4] = 0.5;
      G[m][5] = 0.6621267117019044645192690073216683042859781303684865444135237384210933;
      G[m][6] = 0.8066857163502951986543510196707370923928603024702823464364064711406337;
      G[m][7] = 0.918015553663317897149714894034867438272053359062337998052185989819728;
      G[m][8] = 0.984080119753813044917788101451836435024702400245962664775011655924540;
      W[m][0] = 0.040637194180787205985946079055261825337830860391205375355553838440343;
      W[m][1] = 0.090324080347428702029236015621456404757168910866020242249167953235679;
      W[m][2] = 0.130305348201467731159371434709316424885920102218649975969998501059805;
      W[m][3] = 0.156173538520001420034315203292221832799377430630952322777005582799572;
      W[m][4] = 0.165119677500629881582262534643487024439405391786344167296548248929201;
      W[m][5] = 0.156173538520001420034315203292221832799377430630952322777005582799572;
      W[m][6] = 0.130305348201467731159371434709316424885920102218649975969998501059805;
      W[m][7] = 0.090324080347428702029236015621456404757168910866020242249167953235679;
      W[m][8] = 0.040637194180787205985946079055261825337830860391205375355553838440343;
      O[m] = 17;

      m = 10;
      G[m][0] = 0.013046735741414139961017993957773973285865026653808940384393966651702;
      G[m][1] = 0.067468316655507744633951655788253475736228492517334773739020134077313;
      G[m][2] = 0.160295215850487796882836317442563212115352644082595266167591405523721;
      G[m][3] = 0.2833023029353764046003670284171079188999640811718767517486492434281165;
      G[m][4] = 0.4255628305091843945575869994351400076912175702896541521460053732420482;
      G[m][5] = 0.5744371694908156054424130005648599923087824297103458478539946267579518;
      G[m][6] = 0.7166976970646235953996329715828920811000359188281232482513507565718835;
      G[m][7] = 0.839704784149512203117163682557436787884647355917404733832408594476279;
      G[m][8] = 0.932531683344492255366048344211746524263771507482665226260979865922687;
      G[m][9] = 0.986953264258585860038982006042226026714134973346191059615606033348298;
      W[m][0] = 0.033335672154344068796784404946665896428932417160079072564347440806706;
      W[m][1] = 0.074725674575290296572888169828848666201278319834713683917738634376619;
      W[m][2] = 0.109543181257991021997767467114081596229385935261338544940478271817600;
      W[m][3] = 0.134633359654998177545613460784734676429879969230441897900281638121077;
      W[m][4] = 0.147762112357376435086946497325669164710523358513426800677154014877998;
      W[m][5] = 0.147762112357376435086946497325669164710523358513426800677154014877998;
      W[m][6] = 0.134633359654998177545613460784734676429879969230441897900281638121077;
      W[m][7] = 0.109543181257991021997767467114081596229385935261338544940478271817600;
      W[m][8] = 0.074725674575290296572888169828848666201278319834713683917738634376619;
      W[m][9] = 0.033335672154344068796784404946665896428932417160079072564347440806706;
      O[m] = 19;
    }
  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_GAUSSPOINTS_IMPLEMENTATION_HH


==> anc/xt-super/dune-fem/dune/fem/quadrature/idprovider.hh <==
#ifndef DUNE_FEM_IDPROVIDER_HH
#define DUNE_FEM_IDPROVIDER_HH

#include <cstdlib>

namespace Dune
{

  namespace Fem
  {

    //! Singleton that manages a globally unique identifier.
    class IdProvider
    {
    public:
      //! Access to the singleton object.
      inline static IdProvider& instance()
      {
        static IdProvider idProvider;
        return idProvider;
      }

      //! Return a new identifier.
      //! \note Identifiers are never freed.
      size_t newId() { return lowestFreeId_++; }

    private:
      //! Constructor (for the singleton object)
      IdProvider() :
        lowestFreeId_(0)
      {}

      IdProvider(const IdProvider&);
      IdProvider& operator=(const IdProvider&);

    private:
      size_t lowestFreeId_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_IDPROVIDER_HH


==> anc/xt-super/dune-fem/dune/fem/quadrature/integrator.hh <==
#ifndef DUNE_FEM_INTEGRATOR_HH
#define DUNE_FEM_INTEGRATOR_HH

//- Dune includes
#include <dune/fem/quadrature/quadrature.hh>

namespace Dune
{

  namespace Fem
  {

    /** \addtogroup Integrators

        Integrators are able to integrate a function.
     */



    /** \class   Integrator
        \ingroup Integrators
        \brief   integrator for arbitrary functions providing evaluate

        \param Quadrature  quadrature to use (either ElementQuadrature or
                           CachingQuadrature)
     */
    template< class Quadrature >
    class Integrator
    {
    public:
      //! type of quadrature to use
      typedef Quadrature QuadratureType;

      //! type of the entity
      typedef typename QuadratureType :: EntityType EntityType;

    protected:
      typedef typename EntityType :: Geometry GeometryType;

    protected:
      const int order_;

    public:
      /** \brief constructor

          \param[in]  order   polynomial order for which the used quadrature
                              shall be exact
       */
      inline explicit Integrator ( unsigned int order )
      : order_( order )
      {}

      /** \brief add the integral over an entity to a variable

          The function needs to have an evaluate method supporting
          \ref Dune::Fem::QuadraturePointWrapper "wrapped quadrature points".
          The declaration should look as follows:
          \code
          template< class Point >
          evaluate( Point &x, RangeType &ret );
          \endcode

          \note The RangeType should be compatible with a Dune FieldVector.

          \param[in]   entity    entity to integrate over
          \param[in]   function  function to integrate
          \param       ret       variable to which the value of the integral is
                                 added
       */
      template< class Function >
      inline void integrateAdd ( const EntityType &entity,
                                 const Function &function,
                                 typename Function :: RangeType &ret ) const
      {
        typedef typename Function :: RangeType RangeType;
        typedef typename Function :: RangeFieldType RangeFieldType;
        typedef typename Dune::FieldTraits< RangeFieldType >::real_type RealType;

        const GeometryType &geometry = entity.geometry();
        const QuadratureType quadrature( entity, order_ );

        const unsigned int numQuadraturePoints = quadrature.nop();
        for( unsigned int pt = 0; pt < numQuadraturePoints; ++pt )
        {
          // evaluate function in quadrature point
          RangeType phi;
          function.evaluate( quadrature[ pt ], phi );

          // calculate the weight of the quadrature point
          const RealType weight
            = geometry.integrationElement( quadrature.point( pt ) )
              * quadrature.weight( pt );

          ret.axpy( weight, phi );
        }
      }

      /** \brief integrate a function over an entity

          The function needs to have an evaluate method supporting
          \ref Dune::Fem::QuadraturePointWrapper "wrapped quadrature points".
          The declaration should look as follows:
          \code
          template< class Point >
          evaluate( Point &x, RangeType &ret );
          \endcode

          \note The RangeType should be compatible with a Dune FieldVector.

          \param[in]   entity    entity to integrate over
          \param[in]   function  function to integrate
          \param[out]  ret       value of the integral
       */
      template< class Function >
      inline void integrate ( const EntityType &entity,
                              const Function &function,
                              typename Function :: RangeType &ret ) const
      {
        ret = 0;
        integrateAdd( entity, function, ret );
      }
    };

  } // namespace Fem

} // namespace Dune

#endif  // #ifndef DUNE_FEM_INTEGRATOR_HH


==> anc/xt-super/dune-fem/dune/fem/quadrature/intersectionquadrature.hh <==
#ifndef DUNE_FEM_INTERSECTIONQUADRATURE_HH
#define DUNE_FEM_INTERSECTIONQUADRATURE_HH

//- Dune includes
#include <dune/common/math.hh>

//- Local includes
#include "elementquadrature.hh"
#include "caching/twistutility.hh"
#include "caching/pointmapper.hh"
#include "caching/cacheprovider.hh"

#include "elementquadrature.hh"
#include "cachingquadrature.hh"

namespace Dune
{

  namespace Fem
  {

    /** \brief IntersectionQuadrature is a helper class for creating the appropriate face quadratures
               for integrating over intersections. */
    template< typename FaceQuadrature, bool conforming  >
    class IntersectionQuadrature
    {
      template < typename FaceQuadratureImp, bool isConforming >
      struct QuadSelector
      {
        // use given quadrature
        typedef FaceQuadratureImp  FaceQuadratureType;
      };

      template < typename FaceQuadratureImp >
      struct QuadSelector<FaceQuadratureImp, false>
      {
        // in this case non conforming type is used
        typedef typename  FaceQuadratureImp ::
          NonConformingQuadratureType  FaceQuadratureType;
      };

    public:
      //! type of grid partition
      typedef typename FaceQuadrature :: GridPartType GridPartType;

      //! Type of the intersection iterator
      typedef typename GridPartType::IntersectionIteratorType IntersectionIteratorType;
      typedef typename IntersectionIteratorType::Intersection IntersectionType;

      //! codimension of the element quadrature
      enum { codimension = FaceQuadrature :: codimension };

      //! type of intersection quadrature implementation
      typedef typename QuadSelector<FaceQuadrature, conforming> :: FaceQuadratureType FaceQuadratureType;

      //! Dimension of the world.
      enum { dimension = FaceQuadratureType ::dimension };

      //! Just another name for double...
      typedef typename FaceQuadratureType :: RealType RealType;
      //! The type of the coordinates in the codim-0 reference element.
      typedef typename FaceQuadratureType :: CoordinateType CoordinateType;

      typedef typename FaceQuadratureType::LocalCoordinateType LocalCoordinateType;

      // for compatibility
      typedef typename GridPartType::template Codim< 0 >::EntityType EntityType;

      /** \brief Constructor creating an inside and an outside face quadrature for
                 integrating over an intersection.

          \param[in]  gridPart      grid partition
          \param[in]  intersection  intersection
          \param[in]  order         desired order of the quadrature

       */
      IntersectionQuadrature( const GridPartType &gridPart,
                              const IntersectionType &intersection,
                              const int order)
      : inside_ ( gridPart, intersection, order, FaceQuadratureType::INSIDE ),
        outside_( gridPart, intersection, order, intersection.neighbor() ? FaceQuadratureType::OUTSIDE : FaceQuadratureType::INSIDE )
      {}

      /** \brief Constructor creating an inside and an outside face quadrature for
                 integrating over an intersection.

          \param[in]  gridPart        grid partition
          \param[in]  intersection    intersection
          \param[in]  order           desired order of the quadrature
          \param[in]  noNeigborCheck  flag that indicates that the neighbor check is not necessary (independent of the value of noNeigborCheck)

          \note For this constructor intersection.neighbor() must return true.
       */
      IntersectionQuadrature( const GridPartType &gridPart,
                              const IntersectionType &intersection,
                              const int order,
                              const bool noNeighborCheck )
      : inside_ ( gridPart, intersection, order, FaceQuadratureType::INSIDE  ),
        outside_( gridPart, intersection, order, FaceQuadratureType::OUTSIDE )
      {
        // make sure neighbor is true
        assert( intersection.neighbor() );
      }

      //! \brief return reference to inside face quadrature
      const FaceQuadratureType& inside()  const { return inside_;  }

      //! \brief return reference to outside face quadrature
      const FaceQuadratureType& outside() const { return outside_; }

      size_t nop () const
      {
        assert( inside().nop() == outside().nop() );
        return inside().nop();
      }

      const LocalCoordinateType &localPoint ( const int qp ) const
      {
        assert( inside().localPoint( qp ) == outside().localPoint( qp ) );
        return inside().localPoint( qp );
      }

      const RealType &weight ( const int qp ) const
      {
        assert( inside().weight( qp ) == outside().weight( qp ) );
        return inside().weight( qp );
      }

    private:
      // prohibit copying
      IntersectionQuadrature( const IntersectionQuadrature & );

    protected:
      const FaceQuadratureType inside_;
      const FaceQuadratureType outside_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_INTERSECTIONQUADRATURE_HH


==> anc/xt-super/dune-fem/dune/fem/quadrature/lumpingquadrature.hh <==
#ifndef __DUNE_FEM_LUMPING_QUADRATURE_HH__
#define __DUNE_FEM_LUMPING_QUADRATURE_HH__

#include <dune/fem/quadrature/cachingquadrature.hh>

namespace Dune {

namespace Fem {

/**Define a lumping quadrature for all geometries. Note, however, that
 * this may not make sense for anything else than simplices or maybe
 * hexagonal grids. For simplicial meshes the quadrature formula is
 * exact on linear polynomials and hence the quadrature error is
 * quadratic in the mesh-size. A mass-matrix assembled with the
 * caching quadrature will be diagonal in the context of Lagrange
 * spaces. Generally, it is a bad idea to use mass-lumping for
 * anything else than linear (or maybe bilinear) finite elements.
 *
 * There are probably much more efficient ways to perform
 * mass-lumping. This "quadrature" approach is convenient, however, as
 * it can simply be plugged into existing code by replacing
 * the quadrature rules.
 */
template<class FieldImp, class Topology>
class LumpingQuadrature
  : public QuadratureImp<FieldImp, Topology::dimension>
{
 public:
  typedef FieldImp FieldType;
  typedef Topology TopologyType;
  enum { dimension = TopologyType::dimension };

 private:
  typedef LumpingQuadrature<FieldType, TopologyType> ThisType;
  typedef QuadratureImp<FieldType, dimension> BaseType;

 public:
  typedef typename BaseType::CoordinateType CoordinateType;

 protected:
  static const unsigned int topologyId = TopologyType::id;
  typedef Dune::GenericGeometry::ReferenceDomain<TopologyType> ReferenceDomain;

 public:
  /** \brief constructor filling the list of points and weights.
   *
   *  \param[in]  gemoetry  geometry type for which a quadrature is desired
   *  \param[in]  ignored   order is ignored
   *  \param[in]  id        unique identifier, ignored
   */
  LumpingQuadrature(const GeometryType& geometry, int ignored, int id)
    : BaseType(id)
  {
    // make sure that we only use orders that are available
    assert(ignored == 1);

    for (unsigned i = 0; i < ReferenceDomain::numCorners; ++i) {
      CoordinateType pt;
      ReferenceDomain::corner(i, pt);
      this->addQuadraturePoint(pt, ReferenceDomain::template volume<FieldType>() / ReferenceDomain::numCorners);
    }
  }

  /** \copydoc QuadratureImp::geometry
   */
  virtual GeometryType geometryType() const { return GeometryType(topologyId, dimension); }
  /** \copydoc QuadratureImp::order
   */
  virtual int order () const { return 1; }

  //! maximal order of available quadratures
  static size_t maxOrder () { return 1; }
};

template<class FieldType, int dimension>
struct DefaultLumpingQuadratureTraits
{
  typedef QuadratureImp<FieldType, dimension> IntegrationPointListType;

  typedef LumpingQuadrature<FieldType, typename GenericGeometry::SimplexTopology<dimension>::type> SimplexQuadratureType;
  typedef LumpingQuadrature<FieldType, typename GenericGeometry::CubeTopology<dimension>::type> CubeQuadratureType;
  typedef LumpingQuadrature<FieldType, typename GenericGeometry::PrismTopology<dimension>::type> PrismQuadratureType;
  typedef LumpingQuadrature<FieldType, typename GenericGeometry::PyramidTopology<dimension>::type> PyramidQuadratureType;
  typedef SimplexQuadratureType PointQuadratureType;
  typedef SimplexQuadratureType LineQuadratureType;
};

template<class GridPartImp, int codim>
struct LumpingQuadratureTraits
{
  // Type of a single coordinate.
  typedef typename GridPartImp::ctype ctype;

  // Dimension of the quadrature.
  enum { dimension = GridPartImp::dimension };

  // Co-dimension.
  enum { codimension = codim };

  typedef Quadrature<ctype, dimension-codim, DefaultLumpingQuadratureTraits> IntegrationPointListType;

  // type of local coordinate (with respect to the codim-0 entity). Mind the difference in the dimension!
  typedef typename
  Quadrature<ctype, dimension, DefaultQuadratureTraits>::CoordinateType
  CoordinateType;
};

template<class GridPartImp, int codim>
class CachingLumpingQuadrature;

template<typename GridPart>
class CachingLumpingQuadrature<GridPart, 0>
  : public CachingPointList<GridPart, 0, LumpingQuadratureTraits<GridPart, 0> >
{
 public:
  //! type of grid partition
  typedef GridPart GridPartType;

  //! codimension of the element quadrature
  enum { codimension = 0 };

 private:
  typedef LumpingQuadratureTraits<GridPartType, codimension> IntegrationTraits;

  typedef CachingLumpingQuadrature<GridPartType, codimension> ThisType;
  typedef CachingPointList<GridPartType, codimension, IntegrationTraits>
  BaseType;

 public:
  //! Dimension of the world.
  enum { dimension = BaseType::dimension };

  //! Just another name for double...
  typedef typename BaseType::RealType RealType;
  //! The type of the coordinates in the codim-0 reference element.
  typedef typename BaseType::CoordinateType CoordinateType;

  // for compatibility
  typedef typename GridPartType::template Codim<0>::EntityType EntityType;

 protected:
  using BaseType::quadImp;

 public:
  /** \brief constructor
   *
   *  \param[in]  entity  entity, on whose reference element the quadratre
   *                      lives
   *
   *  \param[in] ignored desired minimal order of the quadrature,
   *                     which is of course fixed at 1. But we allow
   *                     for this parameter in order to plug the
   *                     LumpingQuadrature into generic code which
   *                     normally passes the quadrature order as
   *                     second parameter.
   */
  CachingLumpingQuadrature(const EntityType &entity, int ignored = 1)
    : BaseType(entity.type(), 1)
  {}

  /** \brief copy constructor
   *
   *  \param[in]  org  element quadrature to copy
   */
  CachingLumpingQuadrature(const ThisType &org) : BaseType(org) {}

  const RealType &weight (size_t i) const
  {
    // All weights should have the same value.
    return quadImp().weight(0);
  }
};

template<typename GridPart>
class CachingLumpingQuadrature<GridPart, 1>
  : public CachingPointList<GridPart, 1, LumpingQuadratureTraits<GridPart, 1> >
{
 public:
  //! type of grid partition
  typedef GridPart GridPartType;

  //! codimension of the element quadrature
  enum { codimension = 1 };

 private:
  typedef LumpingQuadratureTraits<GridPartType, codimension> IntegrationTraits;

  typedef CachingLumpingQuadrature<GridPartType, codimension> ThisType;
  typedef CachingPointList<GridPartType, codimension, IntegrationTraits>
  BaseType;

 public:
  //! Dimension of the world.
  enum { dimension = BaseType::dimension };

  //! Just another name for double...
  typedef typename BaseType::RealType RealType;

  //! The type of the coordinates in the codim-0 reference element.
  typedef typename BaseType::CoordinateType CoordinateType;

  //! Type of the intersection iterator
  typedef typename BaseType::IntersectionIteratorType IntersectionIteratorType;
  typedef typename IntersectionIteratorType::Intersection IntersectionType;

 protected:
  using BaseType::quadImp;

 public:
  /** \brief constructor
   *
   *  \param[in]  gridPart      grid partition
   *  \param[in]  intersection  intersection
   *  \param[in]  ignored       desired order of the quadrature, which is ignored here
   *  \param[in]  side          either INSIDE or OUTSIDE; codim-0 entity for
   *                            which the ElementQuadrature shall be created
   */
  CachingLumpingQuadrature(const GridPartType& gridPart,
                           const IntersectionType& intersection,
                           int ignored,
                           typename BaseType::Side side)
    : BaseType(gridPart, intersection, 1, side)
  {}

  /** \brief copy constructor
   *
   *  \param[in]  org  element quadrature to copy
   */
  CachingLumpingQuadrature(const ThisType &org) : BaseType(org) {}

  const RealType &weight (size_t i) const
  {
    // All weights should have the same value.
    return quadImp().weight(0);
  }
};

} // Fem

} // Dune


#endif // __DUNE_FEM_LUMPING_QUADRATURE_HH__


==> anc/xt-super/dune-fem/dune/fem/quadrature/pyramidpoints.hh <==
#ifndef DUNE_FEM_PYRAMIDPOINTS_HH
#define DUNE_FEM_PYRAMIDPOINTS_HH

#include <dune/common/fvector.hh>

namespace Dune
{

  namespace Fem
  {

    //! Single point of reference for the quadrature points for pyramids.
    //! This class is a singleton, i.e. all points for all quadratures are
    //! created once.
    class PyramidPoints
    {
    public:
      enum { numQuads = 2 };
      enum { MAXP = 8 };
      enum { highest_order = 2 };

      //! Access to the singleton object.
      inline static const PyramidPoints& instance() {
        static PyramidPoints pyramidPoints;
        return pyramidPoints;
      }

      //! Access to the ith point of quadrature rule m.
      const FieldVector<double, 3>& point(int m, int i) const
      {
        return G[m][i];
      }

      //! Access to the ith weight of quadrature rule m.
      double weight (int m, int i) const
      {
        return W[m][i];
      }

      //! Actual order of quadrature rule m.
      int order (int m) const
      {
        return O[m];
      }

      //! Number of points in the quadrature rule m.
      int numPoints(int m) const
      {
        return N[m];
      }

    private:
      //! initialize quadrature points on the interval for all orders
      PyramidPoints()
      {
        int m = 0;
        O[m] = 0;
        N[m] = 0;

        // polynom degree 2  ???
        m = 1;
        G[m][0][0] =0.58541020;
        G[m][0][1] =0.72819660;
        G[m][0][2] =0.13819660;

        G[m][1][0] =0.13819660;
        G[m][1][1] =0.72819660;
        G[m][1][2] =0.13819660;

        G[m][2][0] =0.13819660;
        G[m][2][1] =0.27630920;
        G[m][2][2] =0.58541020;

        G[m][3][0] =0.13819660;
        G[m][3][1] =0.27630920;
        G[m][3][2] =0.13819660;

        G[m][4][0] =0.72819660;
        G[m][4][1] =0.13819660;
        G[m][4][2] =0.13819660;

        G[m][5][0] =0.72819660;
        G[m][5][1] =0.58541020;
        G[m][5][2] =0.13819660;

        G[m][6][0] =0.27630920;
        G[m][6][1] =0.13819660;
        G[m][6][2] =0.58541020;

        G[m][7][0] =0.27630920;
        G[m][7][1] =0.13819660;
        G[m][7][2] =0.13819660;

        W[m][0] = 0.041666667;
        W[m][1] = 0.041666667;
        W[m][2] = 0.041666667;
        W[m][3] = 0.041666667;
        W[m][4] = 0.041666667;
        W[m][5] = 0.041666667;
        W[m][6] = 0.041666667;
        W[m][7] = 0.041666667;

        O[m] = 2;// verify ????????
        N[m] = 8;
      }

    private:
      FieldVector<double, 3> G[numQuads][MAXP];
      double W[numQuads][MAXP]; // weights associated with points
      int O[numQuads];          // order of the rule
      int N[numQuads];          // number of points in quadrature rule

    };

  } // namespace Fem

}  // namespace Dune

#endif // #ifndef DUNE_FEM_PYRAMIDPOINTS_HH


==> anc/xt-super/dune-fem/dune/fem/quadrature/quadprovider.hh <==
#ifndef DUNE_FEM_QUADPROVIDER_HH
#define DUNE_FEM_QUADPROVIDER_HH

#include <dune/fem/storage/array.hh>
#include <dune/fem/quadrature/quadratureimp.hh>
#include <dune/fem/quadrature/idprovider.hh>
#include <dune/fem/misc/threads/threadmanager.hh>

namespace Dune
{

  namespace Fem
  {

    /*! \class QuadCreator
     *  \ingroup Quadrature
     *  \brief the actual quadrature storage
     *
     *  QuadCreator is a utility class providing the actual quadrature storage.
     *
     *  The template argument is used to distinguish classes for different geometry
     *  types (maybe GeometryType :: BasicType would be a better choice).
     */
    template< unsigned int dummy >
    class QuadCreator
    {
    private:
      //! class holding vector with pointer to quadrature objects
      template< class QuadImp >
      class QuadratureStorage
      {
      public:
        typedef QuadImp QuadType;

        typedef QuadType *QuadPtr;

      protected:
        DynamicArray< QuadPtr > storage_;
        //std :: vector< QuadPtr > storage_;

      public:
        inline QuadratureStorage ()
        : storage_( QuadType :: maxOrder() + 1, (QuadPtr)0 )
        {
        }

        inline ~QuadratureStorage ()
        {
          for( unsigned int i = 0; i < storage_.size(); ++i )
            delete storage_[ i ];
        }

        inline QuadImp &getQuadrature( const GeometryType &geometry,
                                       unsigned int order )
        {
          assert( order < storage_.size() );

          QuadPtr& quadPtr = storage_[ order ];
          if( quadPtr == 0 )
          {
            // make sure we work in single thread mode when quadrature is created
            assert( Fem :: ThreadManager:: singleThreadMode() );
            quadPtr = new QuadImp( geometry, order, IdProvider :: instance().newId() );
          }
          assert( quadPtr != 0 );
          return *quadPtr;
        }
      }; // end class QuadratureStorage

    public:
      /*! \brief provide quadrature
       *
       *  \param[in]  geometry  type of geometry, the quadrature is requested for
       *  \param[in]  order     minimal order of the requested quadrature
       */
      template< class QuadImp >
      static const QuadImp &provideQuad( const GeometryType &geometry,
                                         unsigned int order )
      {
        static QuadratureStorage< QuadImp > storage;
        return storage.getQuadrature( geometry, order );
      }
    };



    /*! \class QuadratureProvider
     *  \ingroup Quadrature
     *  \brief provide a single instance pool of quadratures
     *
     *  QuadratureProvider follows the monostate pattern. It provides a single
     *  point of access (and storage) for the actual implementation of
     *  quadratures. Hence, the expensive creations of quadratures should be
     *  reduced to a minimum.
     *
     *  There are the following specializations:
     *  - QuadratureProvider<FieldImp,0,QuadratureTraits>
     *  - QuadratureProvider<FieldImp,1,QuadratureTraits>
     *  - QuadratureProvider<FieldImp,2,QuadratureTraits>
     *  - QuadratureProvider<FieldImp,3,QuadratureTraits>
     */
    template< typename FieldImp, int dim, template< class, int > class QuadratureTraits >
    class QuadratureProvider
    {
    public:
      typedef FieldImp FieldType;

      enum { dimension = dim };

    private:
      typedef QuadratureProvider< FieldType, dimension, QuadratureTraits > ThisType;

      typedef QuadratureTraits< FieldType, dimension > QuadratureTraitsType;

    public:
      //! type for cube quadrature
      typedef typename QuadratureTraitsType :: CubeQuadratureType CubeQuadratureType;

      //! type of integration point list implementation
      typedef typename QuadratureTraitsType :: IntegrationPointListType
        IntegrationPointListType;

      //! Access to the quadrature implementations.
      static const IntegrationPointListType &getQuadrature( const GeometryType &geometry,
                                                            int order )
      {
        assert( geometry.isCube() );
        return QuadCreator< 0 > :: template provideQuad< CubeQuadratureType > ( geometry, order );
      }
      //! Access to the quadrature implementations.
      static const IntegrationPointListType &getQuadrature( const GeometryType &geometry,
                                                            const GeometryType &elementGeometry,
                                                            int order )
      {
        return getQuadrature( geometry, order );
      }

    private:
      // forbid creation
      QuadratureProvider();

      // forbid copying
      QuadratureProvider( const ThisType& );

      // forbid assignment
      QuadratureProvider &operator=( const ThisType& );
    };



    /** \copydoc Dune::Fem::QuadratureProvider */
    template< typename FieldImp, template< class, int > class QuadratureTraits >
    class QuadratureProvider< FieldImp, 0, QuadratureTraits >
    {
    public:
      typedef FieldImp FieldType;

      enum { dimension = 0 };

    private:
      typedef QuadratureProvider< FieldType, dimension, QuadratureTraits > ThisType;

      typedef QuadratureTraits< FieldType, dimension > QuadratureTraitsType;

    public:
      //! type of point quadrature
      typedef typename QuadratureTraitsType :: PointQuadratureType PointQuadratureType;

      //! type of integration point list implementation
      typedef typename QuadratureTraitsType :: IntegrationPointListType IntegrationPointListType;

    public:
      //! Access to the quadrature implementations.
      static const IntegrationPointListType &getQuadrature( const GeometryType &geometry,
                                                            int order )
      {
        assert( geometry.isCube() || geometry.isSimplex() );
        assert( order >= 0 );
        //return QuadCreator< 0 > :: template provideQuad< PointQuadratureType > ( geometry, order );
        static PointQuadratureType quad( geometry,
                                         order,
                                         IdProvider ::instance().newId());
        return quad;
      }

      //! Access to the quadrature implementations.
      static const IntegrationPointListType &getQuadrature( const GeometryType &geometry,
                                                            const GeometryType &elementGeometry,
                                                            int order )
      {
        return getQuadrature(geometry, order);
      }

    private:
      // forbid creation
      QuadratureProvider();

      // forbid copying
      QuadratureProvider( const ThisType& );

      // forbid assignment
      QuadratureProvider &operator=( const ThisType& );
    };



    /** \copydoc Dune::Fem::QuadratureProvider */
    template< class FieldImp, template< class, int > class QuadratureTraits >
    class QuadratureProvider< FieldImp, 1, QuadratureTraits >
    {
    public:
      typedef FieldImp FieldType;

      enum { dimension = 1 };

    private:
      typedef QuadratureProvider< FieldType, dimension, QuadratureTraits > ThisType;

      typedef QuadratureTraits< FieldType, dimension > QuadratureTraitsType;

    public:
      //! type of line quadrature
      typedef typename QuadratureTraitsType :: LineQuadratureType LineQuadratureType;

      //! type of integration point list implementation
      typedef typename QuadratureTraitsType :: IntegrationPointListType IntegrationPointListType;

    public:
      //! Access to the quadrature implementations.
      static const IntegrationPointListType &getQuadrature( const GeometryType &geometry,
                                                            int order )
      {
        assert( geometry.isCube() || geometry.isSimplex() );
        assert( order >= 0 );
        return QuadCreator< 0 > :: template provideQuad< LineQuadratureType > ( geometry, order );
      }

      //! Access to the quadrature implementations.
      static const IntegrationPointListType &getQuadrature( const GeometryType &geometry,
                                                            const GeometryType &elementGeometry,
                                                            int order )
      {
        assert( geometry.isCube() || geometry.isSimplex() );
        assert( order >= 0 );
        // we need here to distinguish between the basic types
        // otherwise the this won't work for UGGrid
        return ( elementGeometry.isSimplex() ) ?
          QuadCreator< 0 > :: template provideQuad< LineQuadratureType > ( geometry, order ) :
          QuadCreator< 1 > :: template provideQuad< LineQuadratureType > ( geometry, order ) ;
      }

    private:
      // forbid creation
      QuadratureProvider();

      // forbid copying
      QuadratureProvider( const ThisType& );

      // forbid assignment
      QuadratureProvider &operator=( const ThisType& );
    };



    /** \copydoc Dune::Fem::QuadratureProvider */
    template< class FieldImp, template< class, int > class QuadratureTraits >
    class QuadratureProvider< FieldImp, 2, QuadratureTraits >
    {
    public:
      typedef FieldImp FieldType;

      enum { dimension = 2 };

    private:
      typedef QuadratureProvider< FieldType, dimension, QuadratureTraits > ThisType;

      typedef QuadratureTraits< FieldType, dimension > QuadratureTraitsType;

    public:
      //! type of simplex quadrature
      typedef typename QuadratureTraitsType :: SimplexQuadratureType SimplexQuadratureType;
      //! type of cube quadrature
      typedef typename QuadratureTraitsType :: CubeQuadratureType CubeQuadratureType;

      //! type of integration point list implementation
      typedef typename QuadratureTraitsType :: IntegrationPointListType IntegrationPointListType;

    public:
      //! Access to the quadrature implementations.
      static const IntegrationPointListType &getQuadrature( const GeometryType &geometry,
                                                            int order )
      {
        assert( geometry.isCube() || geometry.isSimplex() );
        assert( order >= 0 );

        if( geometry.isSimplex() )
        {
          return QuadCreator< 0 > ::
            template provideQuad< SimplexQuadratureType > ( geometry, order );
        }
        else
        {
          return QuadCreator< 1 > ::
            template provideQuad< CubeQuadratureType >    ( geometry, order ) ;
        }
      }

      //! Access to the quadrature implementations.
      static const IntegrationPointListType &getQuadrature( const GeometryType &geometry,
                                                            const GeometryType &elementGeometry,
                                                            int order )
      {
        assert( geometry.isCube() || geometry.isSimplex() );
        assert( order >= 0 );

        // if geometry is simplex return simplex quadrature
        if ( geometry.isSimplex() )
        {
          // check element geometry to provide quadratures with different ids
          if( elementGeometry.isSimplex() )
            return QuadCreator< 0 > :: template provideQuad< SimplexQuadratureType > ( geometry, order ) ;
          else if( elementGeometry.isCube() )
            return QuadCreator< 1 > :: template provideQuad< SimplexQuadratureType > ( geometry, order ) ;
          else if( elementGeometry.isPrism() )
            return QuadCreator< 2 > :: template provideQuad< SimplexQuadratureType > ( geometry, order ) ;
          else if( elementGeometry.isPyramid() )
            return QuadCreator< 3 > :: template provideQuad< SimplexQuadratureType > ( geometry, order ) ;
          else
            DUNE_THROW( RangeError, "Element type not available for dimension 3" );
        }
        else
        {
          // return cube quadrature
          // check element geometry to provide quadratures with different ids
          if( elementGeometry.isSimplex() )
            return QuadCreator< 4 > :: template provideQuad< CubeQuadratureType > ( geometry, order ) ;
          else if( elementGeometry.isCube() )
            return QuadCreator< 5 > :: template provideQuad< CubeQuadratureType > ( geometry, order ) ;
          else if( elementGeometry.isPrism() )
            return QuadCreator< 6 > :: template provideQuad< CubeQuadratureType > ( geometry, order ) ;
          else if( elementGeometry.isPyramid() )
            return QuadCreator< 7 > :: template provideQuad< CubeQuadratureType > ( geometry, order ) ;
          else
            DUNE_THROW( RangeError, "Element type not available for dimension 3" );
        }

        DUNE_THROW( RangeError, "Element type not available for dimension 2" );
        // dummy return
        return QuadCreator< 0 > ::
          template provideQuad< SimplexQuadratureType >( geometry, 0 );
      }

    private:
      // forbid creation
      QuadratureProvider();

      // forbid copying
      QuadratureProvider( const ThisType& );

      // forbid assignment
      QuadratureProvider &operator=( const ThisType& );
    };



    /** \copydoc Dune::Fem::QuadratureProvider */
    template< class FieldImp, template< class, int > class QuadratureTraits >
    class QuadratureProvider< FieldImp, 3, QuadratureTraits >
    {
    public:
      typedef FieldImp FieldType;

      enum { dimension = 3 };

    private:
      typedef QuadratureProvider< FieldType, dimension, QuadratureTraits > ThisType;

      typedef QuadratureTraits< FieldType, dimension > QuadratureTraitsType;

    public:
      //! type of simplex quadrature
      typedef typename QuadratureTraitsType :: SimplexQuadratureType SimplexQuadratureType;
      //! type of cube quadrature
      typedef typename QuadratureTraitsType :: CubeQuadratureType CubeQuadratureType;
      //! type of prims quadrature
      typedef typename QuadratureTraitsType :: PrismQuadratureType PrismQuadratureType;
      //! type of pyramid quadrature
      typedef typename QuadratureTraitsType :: PyramidQuadratureType PyramidQuadratureType;

      //! type of integration point list implementation
      typedef typename QuadratureTraitsType :: IntegrationPointListType IntegrationPointListType;

    public:
      //! Access to the quadrature implementations.
      static const IntegrationPointListType &getQuadrature( const GeometryType &geometry,
                                                            int order )
      {
        assert( geometry.isCube() || geometry.isSimplex()
                || geometry.isPrism() || geometry.isPyramid() );
        assert( order >= 0 );

        if( geometry.isSimplex() )
          return QuadCreator< 0 > :: template provideQuad< SimplexQuadratureType >
            ( geometry, order );
        if( geometry.isCube() )
          return QuadCreator< 1 > :: template provideQuad< CubeQuadratureType >
            ( geometry, order );

        if( geometry.isPrism() )
          return QuadCreator< 2 > :: template provideQuad< PrismQuadratureType >
            ( geometry, order );
        if( geometry.isPyramid() )
          return QuadCreator< 3 > :: template provideQuad< PyramidQuadratureType >
            ( geometry, order );

        DUNE_THROW( RangeError, "Element type not available for dimension 3" );
        // dummy return
        return QuadCreator< 0 > :: template provideQuad< SimplexQuadratureType >
          ( geometry, 0 );
      }

      static const IntegrationPointListType &getQuadrature( const GeometryType &geometry,
                                                            const GeometryType &elementGeometry,
                                                            int order )
      {
        DUNE_THROW( RangeError, "QuadProvider::getQuadrature not implemented for 3d face quadratures!" );
        // dummy return
        return QuadCreator< 0 > :: template provideQuad< SimplexQuadratureType >
          ( geometry, 0 );
      }
    private:
      // forbid creation
      QuadratureProvider();

      // forbid copying
      QuadratureProvider( const ThisType& );

      // forbid assignment
      QuadratureProvider &operator=( const ThisType& );
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_QUADPROVIDER_HH


==> anc/xt-super/dune-fem/dune/fem/quadrature/quadrature.hh <==
#ifndef DUNE_FEM_QUADRATURE_HH
#define DUNE_FEM_QUADRATURE_HH

//#include <vector>
#include <cassert>

#include <dune/common/fvector.hh>
#include <dune/common/exceptions.hh>
#include <dune/grid/common/grid.hh>

#include <dune/fem/common/coordinate.hh>
#include <dune/fem/storage/array.hh>

// quadrature storage classes
#include <dune/fem/quadrature/quadprovider.hh>
#include <dune/fem/quadrature/defaultquadratures.hh>

namespace Dune
{
  namespace Fem
  {
  /** \addtogroup Quadrature
   *
   *  In dune-fem, quadratures are a set of quadrature points and corresponding
   *  weights.
   *
   *  \remark To get an overview of a quadrature, see Quadrature.
   *
   *  \remark The quadratures usually used are ElementQuadrature and
   *  CachingQuadrature.
   */



  /** \class   QuadraturePointWrapper
   *  \ingroup Quadrature
   *  \brief   wrapper for a (Quadrature,int) pair
   */
  template< class Quadrature >
  class QuadraturePointWrapper
  {
  public:
    typedef Quadrature QuadratureType;

  private:
    typedef QuadraturePointWrapper< QuadratureType > ThisType;

  protected:
    const QuadratureType &quadrature_;
    const unsigned int quadPoint_;

  public:
    inline QuadraturePointWrapper ( const QuadratureType &quadrature,
                                    const unsigned int quadPoint )
    : quadrature_( quadrature ),
      quadPoint_( quadPoint )
    {
    }

  private:
    // forbid assignment
    ThisType &operator= ( const ThisType & );

  public:
    inline const QuadratureType &quadrature () const
    {
      return quadrature_;
    }

    inline unsigned int point () const
    {
      return quadPoint_;
    }
  };



  /** \brief   extract the real coordinate from a point
   *  \relates Dune::Fem::QuadraturePointWrapper
   *
   *  This function unwraps a possibly \ref Dune::Fem::QuadraturePointWrapper
   *  "wrapped quadrature point". If the point is not a wrapped quadrature
   *  point, the point itself is returned. This makes it possible to have
   *  one evaluation method for the two different kinds of evaluation points.
   *
   *  \param[in]  x  possibly wrapped point
   *
   *  \returns a reference to the actual point
   */
  template< class Quadrature >
  static inline typename Quadrature::CoordinateType
  coordinate ( const QuadraturePointWrapper< Quadrature > &x )
  {
    return x.quadrature().point( x.point() );
  }



  /** \class IntegrationPointList
   *  \ingroup Quadrature
   *  \brief actual interface class for integration point lists
   *
   *  IntegrationPointList is a proxy for the actual implementations of the
   *  integration point lists. During construction, the IntegrationPointList
   *  object is configured with an appropriate implementation object from the
   *  QuadratureProvider (monostate pattern).
   *
   *  The design goal is minimization of construction time. The actual
   *  implementation can be created once and reused whenever it is needed.
   *  Moreover, this layout insulates the user from all initialization and
   *  storage stuff.
   *
   *  \note The difference between integration point lists and quadratures is
   *        that quadratures have weights.
   */
  template< typename FieldImp, int dim,
            template< class, int > class IntegrationTraits >
  class IntegrationPointList
  {
  public:
    typedef FieldImp FieldType;

    enum { dimension = dim };

  private:
    typedef IntegrationPointList< FieldType, dimension, IntegrationTraits > ThisType;

    typedef IntegrationTraits< FieldType, dimension > Traits;

    typedef QuadratureProvider< FieldType, dimension, IntegrationTraits >
      QuadratureProviderType;

  public:
    //! type of integration point list implementation
    typedef typename Traits :: IntegrationPointListType IntegrationPointListType;

    //! type of coordinate
    typedef typename IntegrationPointListType :: CoordinateType CoordinateType;

    typedef QuadraturePointWrapper< ThisType > QuadraturePointWrapperType;

    //! to be revised, look at caching quad
    enum { codimension = 0 };

  protected:
    const IntegrationPointListType &ipList_;

  public:
    /** \brief create a quadrature for a given geometry type and order
     *
     *  This constructor creates a quadrature for the specified geometry which
     *  is capable of integrating polynoms up the given order exactly.
     *
     *  \note The order of the quadrature may be higher than the requested one.
     *
     *  \param[in]  geometryType  geometry type of the requested quadrature
     *  \param[in]  order         order of the requested quadrature
     */
    inline IntegrationPointList ( const GeometryType &geometryType,
                                  int order )
    : ipList_( QuadratureProviderType :: getQuadrature( geometryType, order ) )
    {
    }

    /** \brief create a quadrature for a given geometry type and order
     *
     *  This constructor creates a quadrature for the specified geometry which
     *  is capable of integrating polynoms up the given order exactly.
     *
     *  \note The order of the quadrature may be higher than the requested one.
     *
     *  \param[in]  geometryType     geometry type of the requested quadrature
     *  \param[in]  elementGeometry  geometry type of element that resulting
     *              quadrature is used for (in case of face quadratures)
     *  \param[in]  order            order of the requested quadrature
     */
    inline IntegrationPointList ( const GeometryType &geometryType,
                                  const GeometryType &elementGeometry,
                                  int order )
    : ipList_( QuadratureProviderType :: getQuadrature( geometryType, elementGeometry, order ) )
    {
    }

    /** \brief create an integration point list from an implementation
     *
     *  This constructor creates an integration point list from a given
     *  implementation.
     *
     *  \note This constructor is provided mainly for testing purposes.
     *
     *  \param[in]  ipList  implementation of the integration point list
     */
    inline IntegrationPointList ( const IntegrationPointListType &ipList )
    : ipList_( ipList )
    {
    }

    /** \brief copy constructor
     *
     *  \param[in]  org  integration point list to be copied
     */
    inline IntegrationPointList ( const IntegrationPointList &org )
    : ipList_( org.ipList_ )
    {
    }

    const QuadraturePointWrapperType operator[] ( unsigned int i ) const
    {
      return QuadraturePointWrapperType( *this, i );
    }

    /** \brief obtain a reference the actual implementation
     *
     *  \returns a reference to the implementation of this integration point
     *           list
     */
    const IntegrationPointListType &ipList () const
    {
      return ipList_;
    }

    /** \brief obtain the number of integration points
     *
     *  \returns number of integration points within this list
     */
    int nop () const
    {
      return ipList_.nop();
    }

    /** \brief obtain coordinates of i-th integration point
     *
     *  This method returns a reference to the coordinates of the i-th
     *  integration point for 0 <= i < nop(). The integration point is given
     *  in local coordinates, i.e., coordinates with respect to the reference
     *  element.
     *
     *  \param[in]  i  number of the integration point, 0 <= i < nop()
     *
     *  \returns reference to i-th integration point
     */
    const CoordinateType &point ( size_t i ) const
    {
      return ipList_.point( i );
    }

    /** \brief obtain the identifier of the integration point list
     *
     *  The identifier of an integration point list must be globally unique.
     *  Even integration point lists for different dimensions must have
     *  different identifiers.
     *
     *  \note Quadratures are considered distinct if they differ in one of the
     *        following points: geometry type, order, dimension or implementation.
     *
     *  \returns globally unique identifier of the integration point list
     */
    size_t id () const
    {
      return ipList_.id();
    }

    /** \brief obtain order of the integration point list
     *
     *  The order of a quadrature is the maximal polynomial degree that is
     *  guaranteed to be integrated exactly by the quadrature.
     *
     *  In case of an integration point list, the definition of this value is
     *  left to the implementor.
     *
     *  \note Calling this method yields a virtual function call, so do not
     *        call this method unnecessarily.
     *
     *  \returns the order of the integration point list
     */
    int order () const
    {
      return ipList_.order();
    }

    /** \brief obtain GeometryType for this integration point list
     *
     *  Integration point lists are specified in local coordinates, i.e.,
     *  coordinates with respect to the reference element. Hence, each
     *  integration point list is only valid for one type of geometry, i.e.,
     *  for one reference element. The type can be retrieved via this method.
     *
     *  \note Calling this method yields a virtual function call, so do not
     *        call this method unnecessarily.
     *
     *  \returns GeometryType for this integration point list
     */
    GeometryType geometryType () const
    {
      return ipList_.geometryType();
    }
  };



  /** \class Quadrature
   *  \ingroup Quadrature
   *  \brief actual interface class for quadratures
   *
   *  IntegrationPointList is a proxy for the actual implementations of the
   *  integration point lists. During construction, the IntegrationPointList
   *  object is configured with an appropriate implementation object from the
   *  QuadratureProvider (monostate pattern).
   *
   *  The design goal is minimization of construction time. The actual
   *  implementation can be created once and reused whenever it is needed.
   *  Moreover, this layout insulates the user from all initialization and
   *  storage stuff.
   *
   *  \note The difference between integration point lists and quadratures is
   *        that quadratures have weights.
   */
  template< class FieldImp, int dim,
            template< class, int > class QuadratureTraits = DefaultQuadratureTraits >
  class Quadrature
  : public IntegrationPointList< FieldImp, dim, QuadratureTraits >
  {
  public:
    typedef FieldImp FieldType;

    static const unsigned int dimension = dim ;

  private:
    typedef Quadrature< FieldType, dimension, QuadratureTraits > ThisType;
    typedef IntegrationPointList< FieldType, dimension, QuadratureTraits > BaseType;

    typedef QuadratureTraits< FieldType, dimension > Traits;

    typedef QuadratureProvider< FieldType, dimension, QuadratureTraits >
      QuadratureProviderType;

  public:
    using BaseType :: ipList;

    //! type of the implementation (this must actually be a quadrature implementation)
    typedef typename Traits :: IntegrationPointListType IntegrationPointListType;

    //! type of local coordinate vectors
    typedef typename IntegrationPointListType :: CoordinateType CoordinateType;

    //! to be revised, look at caching quad
    enum { codimension = 0 };

  public:
    /** \brief create a quadrature for a given geometry and order
     *
     *  This constructor creates a quadrature for the specified geometry which
     *  is capable of integrating polynoms up the given order exactly.
     *
     *  \note The order of the quadrature may be higher than the requested one.
     *
     *  \param[in]  geometryType  geometry type of the requested quadrature
     *  \param[in]  order         order of the requested quadrature
     */
    inline Quadrature( const GeometryType &geometryType, int order )
    : BaseType( geometryType, order )
    {
    }

    /** \brief create a quadrature for a given geometry and order
     *
     *  This constructor creates a quadrature for the specified geometry which
     *  is capable of integrating polynoms up the given order exactly.
     *
     *  \note The order of the quadrature may be higher than the requested one.
     *
     *  \param[in]  geometryType     geometry type of the requested quadrature
     *  \param[in]  elementGeometry  geometry type of element that resulting
     *              quadrature is used for (in case of face quadratures)
     *  \param[in]  order            order of the requested quadrature
     *
     *  \note This is a specialized constructor for constructing
     *  face quadratures for UGGrid.
     */
    inline Quadrature ( const GeometryType &geometryType,
                        const GeometryType &elementGeometry,
                        int order )
    : BaseType( geometryType, elementGeometry, order )
    {
    }

    /** \brief create an integration point list from an implementation
     *
     *  This constructor creates an integration point list from a given
     *  implementation.
     *
     *  \note This constructor is provided mainly for testing purposes.
     *
     *  \param[in]  ipList  implementation of the integration point list
     */
    inline explicit Quadrature( const IntegrationPointListType& ipList )
    : BaseType( ipList )
    {
    }

    /** \brief copy constructor
     *
     *  \param[in]  org  quadrature to be copied
     */
   //! Copy constructor
    inline Quadrature( const Quadrature &org )
    : BaseType( org )
    {
    }

    /** \brief obtain weight of i-th integration point
     *
     *  This method returns the weight of the i-th integration point for
     *  0 <= i < nop() within the quadrature.
     *
     *  \note The integration point can be obtained via the point() method.
     *
     *  \note The quadrature weights sum up to the volume of the reference
     *        element.
     *
     *  \param[in]  i  number of the integration point, 0 <= i < nop()
     *
     *  \returns weight of the i-th integration point
     */
    const FieldType &weight( size_t i ) const
    {
      return ipList().weight( i );
    }
  };

  } //end namespace Fem

} //end namespace Dune

#endif


==> anc/xt-super/dune-fem/dune/fem/quadrature/quadratureimp.hh <==
#ifndef DUNE_FEM_QUADRATUREIMP_HH
#define DUNE_FEM_QUADRATUREIMP_HH

#include <cassert>

#include <dune/common/fvector.hh>
#include <dune/geometry/type.hh>

#include <dune/fem/version.hh>

#include <dune/fem/storage/array.hh>
#include <dune/fem/quadrature/idprovider.hh>

namespace Dune
{

  namespace Fem
  {

    /** \class IntegrationPointListImp
     *  \ingroup Quadrature
     *  \brief Generic implementation of an IntegrationPointList
     *
     *  An integration point list is simply a list of points, given in local
     *  coordinates, i.e., coordinates within the reference element.
     *
     *  \note Integration point lists do not change over time. It can safely
     *        be assumed that they always return the same points in the same
     *        order.
     */
    template< typename FieldImp, int dim >
    class IntegrationPointListImp
    {
    public:
      //! field type
      typedef FieldImp FieldType;

    private:
      typedef IntegrationPointListImp< FieldType, dim > ThisType;

    public:
      //! type of local coordinates
      typedef FieldVector< FieldType, dim > CoordinateType;

      //! to be revised, look at caching quad
      enum { codimension = 0 };

    private:
      // vector holding the coordinates for each point
      DynamicArray< CoordinateType > points_;

      // identifier of the integration point list
      const size_t id_;

    protected:
      /** \brief Constructor
       *
       *  The constructor simply creates an empty point list and stores the
       *  specified identifier.
       *
       *  \note The constructors of derived classes should fill the integration
       *        point list via addIntegrationPoint.
       *
       *  \note The identifier of an integration point list must be globally
       *        unique. Even integration point lists for different dimensions
       *        must have different identifiers.
       *
       *  \param[in]  id  unique identifier of the integration point list
       *                  (provided by QuadratureProvider)
       */
      inline explicit IntegrationPointListImp( size_t id )
      : points_(),
        id_( id )
      {
      }

    private:
      // Copying is forbidden
      IntegrationPointListImp( const IntegrationPointListImp& );

    public:
      // Virtual destructor
      virtual ~IntegrationPointListImp ()
      {
      }

      /** \brief obtain coordinates of i-th integration point
       *
       *  This method returns a reference to the coordinates of the i-th
       *  integration point for 0 <= i < nop(). The integration point is given
       *  in local coordinates, i.e., coordinates with respect to the reference
       *  element.
       *
       *  \param[in]  i  number of the integration point, 0 <= i < nop()
       *
       *  \returns reference to i-th integration point
       */
      inline const CoordinateType &point ( size_t i ) const
      {
        assert( i < nop() );
        return points_[ i ];
      }

      /** \brief obtain the number of integration points
       *
       *  \returns number of integration points within this list
       */
      size_t nop () const
      {
        return points_.size();
      }

      /** \brief obtain the identifier of the integration point list
       *
       *  The identifier of an integration point list must be globally unique.
       *  Even integration point lists for different dimensions must have
       *  different identifiers.
       *
       *  \note Quadratures are considered distinct if they differ in one of the
       *        following points: geometry type, order, dimension or implementation.
       *
       *  \returns globally unique identifier of the integration point list
       */
      size_t id () const
      {
        return id_;
      }

      /** \brief obtain order of the integration point list
       *
       *  The order of a quadrature is the maximal polynomial degree that is
       *  guaranteed to be integrated exactly by the quadrature.
       *
       *  In case of an integration point list, the definition of this value is
       *  left to the implementor.
       *
       *  \returns the order of the integration point list
       */
      virtual int order() const = 0;

      /** \brief obtain GeometryType for this integration point list
       *
       *  Integration point lists are specified in local coordinates, i.e.,
       *  coordinates with respect to the reference element. Hence, each
       *  integration point list is only valid for one type of geometry, i.e.,
       *  for one reference element. The type can be retrieved via this method.
       *
       *  \returns GeometryType for this integration point list
       */
      virtual GeometryType geometryType () const = 0;

    protected:
      /** \brief Adds an integration point to the list
       *
       *  This method allows derived classes to add integration points to the
       *  list. This mehtod should only be used within the constructor of the
       *  derived class.
       */
      void addIntegrationPoint( const CoordinateType &point )
      {
        points_.append( point );
      }
    };



    /** \class QuadratureImp
     *  \ingroup Quadrature
     *  \brief Generic implementation of a Dune quadrature.
     *
     *  A Dune Quadrature is nothing but a list of integration points (see also
     *  IntegrationPointsListImp) and their respective weights.
     *
     *  \note Quadratures do not change over time. It can safely be assumed that
     *        they always return the same points in the same order.
     */
    template< typename FieldImp, int dim >
    class QuadratureImp
    : public IntegrationPointListImp< FieldImp, dim >
    {
    public:
      //! field type
      typedef FieldImp FieldType;

    private:
      typedef QuadratureImp< FieldType, dim > ThisType;
      typedef IntegrationPointListImp< FieldType, dim > BaseType;

    public:
      //! type of local coordinates
      typedef typename BaseType :: CoordinateType CoordinateType;

    private:
      // vector holding weights of each integration point
      DynamicArray< FieldType > weights_;

    protected:
      /** \brief Constructor
       *
       *  The constructor simply creates an empty quadrature and stores the
       *  specified identifier.
       *
       *  \note The constructors of derived classes should fill the quadrature
       *        via addQuadraturePoint
       *
       *  \note The identifier of an integration point list must be globally
       *        unique. Even integration point lists for different dimensions
       *        must have different identifiers.
       *
       *  \param[in]  id  unique identifier of the quadrature (provided by
       *                  QuadratureProvider)
       */
      inline explicit QuadratureImp( size_t id )
      : BaseType( id ),
        weights_()
      {
      }

    private:
      // Copying is forbidden
      QuadratureImp ( const QuadratureImp& );

    public:
      virtual ~QuadratureImp ()
      {
      }

      /** \brief obtain weight of i-th integration point
       *
       *  This method returns the weight of the i-th integration point for
       *  0 <= i < nop() within the quadrature.
       *
       *  \note The integration point can be obtained via the point() method.
       *
       *  \note The quadrature weights sum up to the volume of the reference
       *        element.
       *
       *  \param[in]  i  number of the integration point, 0 <= i < nop()
       *
       *  \returns weight of the i-th integration point
       */
      const FieldType &weight ( size_t i ) const
      {
        return weights_[ i ];
      }

    private:
      // Disallow use of addIntegrationPoint for quadratures
      inline void addIntegrationPoint ( const CoordinateType &point )
      {
        BaseType :: addIntegrationPoint( point );
      }

    protected:
      /** \brief Adds a point-weight pair to the quadrature
       *
       *  This method allows derived classes to add quadrature points (and their
       *  respective weights) to the list. This mehtod should only be used within
       *  the constructor of the derived class.
       */
      inline void addQuadraturePoint ( const CoordinateType &point,
                                       const FieldType weight )
      {
        addIntegrationPoint( point );
        weights_.append( weight );
      }
    };



    // \brief Allows injection of arbitrary points as quadrature points.
    // Useful to test some features of the quadrature framework in isolation
    // and with known input data. Each TestQuadrature object gets its own
    // unique id.
    template <class ct, int dim>
    class TestQuadrature : public QuadratureImp<ct, dim>
    {
    public:
      typedef FieldVector<ct, dim> CoordinateType;

      // dummy value
      enum { maxOrder_ = 10 };

    public:
      //! Constructor
      TestQuadrature(const GeometryType& geo, int order);

      //! Adds new quadrature point/weight pair
      void newQuadraturePoint(const CoordinateType& c, ct weight);

      //! Desired geometry
      virtual GeometryType geometryType() const { return geo_; }

      //! Dummy order method
      virtual int order() const { return order_; }

      //! Dummy max order method
      static size_t maxOrder() { return maxOrder_; }

    private:
      GeometryType geo_;
      int order_;
    };

  } // namespace Fem

} // namespace Dune

#include "quadratureimp_inline.hh"

#endif // #ifndef DUNE_FEM_QUADRATUREIMP_HH


==> anc/xt-super/dune-fem/dune/fem/quadrature/quadratureimp_inline.hh <==
#ifndef DUNE_FEM_QUADRATUREIMP_INLINE_HH
#define DUNE_FEM_QUADRATUREIMP_INLINE_HH

#include "quadratureimp.hh"

namespace Dune
{

  namespace Fem
  {

  template <class ct, int dim>
  inline TestQuadrature<ct, dim>::TestQuadrature(const GeometryType& geo, int order) :
    QuadratureImp<ct, dim>(IdProvider::instance().newId()),
    geo_(geo),
    order_(order)
  {}

  template <class ct, int dim>
  inline void TestQuadrature<ct, dim>::
  newQuadraturePoint(const CoordinateType& c, ct w)
  {
    this->addQuadraturePoint(c, w);
  }

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_QUADRATUREIMP_INLINE_HH


==> anc/xt-super/dune-fem/dune/fem/quadrature/simplexpoints.hh <==
#ifndef DUNE_FEM_SIMPLEXPOINTS_HH
#define DUNE_FEM_SIMPLEXPOINTS_HH

#include <vector>
#include <cassert>

//- Dune includes
#include <dune/common/fvector.hh>

// include pardg quadratures
#include <dune/fem/solver/pardg.hh>

namespace Dune
{

  namespace Fem
  {

    //! Adapter to the quadratures defined by parDG.
    template <int dim>
    class ParDGSimplexPointsAdapter {
    public:
      enum { numCorners = dim+1 };
      typedef typename PARDG::Quadrature<dim> ParDGQuadratureType;
      typedef FieldVector<double, dim> CoordinateType;

    public:
      //! Constructor.
      ParDGSimplexPointsAdapter(int order) :
        quad_(ParDGQuadratureType::quadrature(order)),
        order_(order)
      {
      }

      //! Number of quadrature points.
      int numPoints() const
      {
        return quad_.number_of_points();
      }

      //! The actual order of the quadrature.
      int order() const
      {
        return order_;
      }

      //! Access to the ith quadrature point.
      CoordinateType point(int i) const
      {
        assert(i >= 0 && i < numPoints());
        CoordinateType result;
        for (size_t j = 0; j < dim; ++j)
        {
          result[j] = quad_.x(i)[j];
        }
        return result;
      }

      //! Access to the ith quadrature weight.
      double weight(int i) const
      {
        assert(i >= 0 && i < numPoints());
        // scale with volume of reference element!
        return quad_.w(i);
      }

    private:
      const ParDGQuadratureType& quad_;
      const int order_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SIMPLEXPOINTS_HH


==> anc/xt-super/dune-fem/dune/fem/quadrature/test/1dgrid.dgf <==
DGF
Interval
0   #p0
1   #p1
1   #nx ny nz
#

BOUNDARYDOMAIN
1    -1   30
#BOUNDARYDOMAIN


==> anc/xt-super/dune-fem/dune/fem/quadrature/test/2dgrid.dgf <==
DGF
Interval
0 0   #p0
1 1   #p1
5 5   #nx ny nz
#

BOUNDARYDOMAIN
1    -1 -1   30 30
#BOUNDARYDOMAIN

Gridparameter
closure green
#



==> anc/xt-super/dune-fem/dune/fem/quadrature/test/3dcubesimp.dgf <==
DGF
VERTEX
firstindex 1
-6.4085640000000001e+00 -0.0000000000000000e+00 2.9883620000000000e+00
-1.8040700000000001e+00 0.0000000000000000e+00 4.6642609999999998e+00
-3.8587319999999998e+00 -0.0000000000000000e+00 3.9164249999999998e+00
-2.6926809999999999e+00 -0.0000000000000000e+00 4.3408329999999999e+00
-2.1594389999999999e+00 -0.0000000000000000e+00 4.5349170000000001e+00
-1.9155860000000000e+00 -0.0000000000000000e+00 4.6236730000000001e+00
-8.0506659999999997e+00 -0.0000000000000000e+00 7.5000000000000000e+00
-2.8361950000000000e+00 0.0000000000000000e+00 7.5000000000000000e+00
-5.1630459999999996e+00 -0.0000000000000000e+00 7.5000000000000000e+00
-3.8425229999999999e+00 -0.0000000000000000e+00 7.5000000000000000e+00
-3.2386409999999999e+00 -0.0000000000000000e+00 7.5000000000000000e+00
-2.9624830000000002e+00 -0.0000000000000000e+00 7.5000000000000000e+00
-2.9883620000000000e+00 0.0000000000000000e+00 -6.4085640000000001e+00
1.6161310000000000e+00 -0.0000000000000000e+00 -4.7326649999999999e+00
-4.3852999999999998e-01 0.0000000000000000e+00 -5.4805010000000003e+00
7.2752099999999997e-01 0.0000000000000000e+00 -5.0560929999999997e+00
1.2607619999999999e+00 0.0000000000000000e+00 -4.8620089999999996e+00
1.5046160000000000e+00 0.0000000000000000e+00 -4.7732530000000004e+00
-2.5911119999999999e+00 0.0000000000000000e+00 -7.5000000000000000e+00
2.6233590000000002e+00 -0.0000000000000000e+00 -7.5000000000000000e+00
2.9650700000000002e-01 0.0000000000000000e+00 -7.5000000000000000e+00
1.6170300000000000e+00 0.0000000000000000e+00 -7.5000000000000000e+00
2.2209120000000002e+00 0.0000000000000000e+00 -7.5000000000000000e+00
2.4970710000000000e+00 0.0000000000000000e+00 -7.5000000000000000e+00
2.9883620000000000e+00 -0.0000000000000000e+00 6.4085640000000001e+00
-1.6161310000000000e+00 -0.0000000000000000e+00 4.7326649999999999e+00
4.3852999999999998e-01 -0.0000000000000000e+00 5.4805010000000003e+00
-7.2752099999999997e-01 -0.0000000000000000e+00 5.0560929999999997e+00
-1.2607619999999999e+00 -0.0000000000000000e+00 4.8620089999999996e+00
-1.5046160000000000e+00 -0.0000000000000000e+00 4.7732530000000004e+00
2.5911119999999999e+00 -0.0000000000000000e+00 7.5000000000000000e+00
-2.6233590000000002e+00 -0.0000000000000000e+00 7.5000000000000000e+00
-2.9650700000000002e-01 -0.0000000000000000e+00 7.5000000000000000e+00
-1.6170300000000000e+00 -0.0000000000000000e+00 7.5000000000000000e+00
-2.2209120000000002e+00 -0.0000000000000000e+00 7.5000000000000000e+00
-2.4970710000000000e+00 -0.0000000000000000e+00 7.5000000000000000e+00
6.4085640000000001e+00 0.0000000000000000e+00 -2.9883620000000000e+00
1.8040700000000001e+00 0.0000000000000000e+00 -4.6642609999999998e+00
3.8587319999999998e+00 0.0000000000000000e+00 -3.9164249999999998e+00
2.6926809999999999e+00 0.0000000000000000e+00 -4.3408329999999999e+00
2.1594389999999999e+00 0.0000000000000000e+00 -4.5349170000000001e+00
1.9155860000000000e+00 0.0000000000000000e+00 -4.6236730000000001e+00
8.0506659999999997e+00 0.0000000000000000e+00 -7.5000000000000000e+00
2.8361950000000000e+00 0.0000000000000000e+00 -7.5000000000000000e+00
5.1630459999999996e+00 0.0000000000000000e+00 -7.5000000000000000e+00
3.8425229999999999e+00 0.0000000000000000e+00 -7.5000000000000000e+00
3.2386409999999999e+00 0.0000000000000000e+00 -7.5000000000000000e+00
2.9624830000000002e+00 0.0000000000000000e+00 -7.5000000000000000e+00
-5.9156069999999996e+00 -2.2295159999999998e+00 3.1677840000000002e+00
-4.3226730000000000e+00 -4.1557500000000003e+00 3.7475640000000001e+00
-2.1233480000000000e+00 -4.9806229999999996e+00 4.5480530000000003e+00
3.8788400000000001e-01 -4.4738540000000002e+00 5.4620670000000002e+00
2.2872450000000000e+00 -2.6276310000000000e+00 6.1533780000000000e+00
2.4954049999999999e+00 2.2295159999999998e+00 6.2291420000000004e+00
9.0247200000000005e-01 4.1557500000000003e+00 5.6493620000000000e+00
-1.2968530000000000e+00 4.9806229999999996e+00 4.8488730000000002e+00
-3.8080850000000002e+00 4.4738540000000002e+00 3.9348589999999999e+00
-5.7074470000000002e+00 2.6276310000000000e+00 3.2435480000000001e+00
-1.6318090000000001e+00 -5.5301999999999997e-02 4.7269589999999999e+00
-1.6709870000000000e+00 -9.0925000000000006e-02 4.7126989999999997e+00
-1.7194890000000000e+00 -9.9500000000000005e-02 4.6950459999999996e+00
-1.7637470000000000e+00 -8.2101999999999994e-02 4.6789370000000003e+00
-1.7937099999999999e+00 -4.5643999999999997e-02 4.6680320000000002e+00
-1.8935379999999999e+00 -9.8534999999999998e-02 4.6316980000000001e+00
-1.8257220000000001e+00 -1.8076100000000001e-01 4.6563809999999997e+00
-1.7292700000000001e+00 -2.1771499999999999e-01 4.6914860000000003e+00
-1.6211230000000001e+00 -1.9707500000000000e-01 4.7308479999999999e+00
-1.5368930000000001e+00 -1.1760100000000000e-01 4.7615059999999998e+00
-2.1118329999999998e+00 -2.1419299999999999e-01 4.5522450000000001e+00
-1.9612419999999999e+00 -3.9650200000000002e-01 4.6070549999999999e+00
-1.7506590000000000e+00 -4.7621900000000000e-01 4.6837010000000001e+00
-1.5120860000000000e+00 -4.2919499999999999e-01 4.7705349999999997e+00
-1.3293410000000001e+00 -2.5383099999999997e-01 4.8370490000000004e+00
-2.5891850000000001e+00 -4.6710499999999999e-01 4.3785020000000001e+00
-2.2575880000000002e+00 -8.6826599999999998e-01 4.4991940000000001e+00
-1.7974289999999999e+00 -1.0414960000000000e+00 4.6666780000000001e+00
-1.2736499999999999e+00 -9.3677699999999997e-01 4.8573180000000002e+00
-8.7547900000000001e-01 -5.5173000000000005e-01 5.0022399999999996e+00
-3.6330230000000001e+00 -1.0201530000000001e+00 3.9985770000000000e+00
-2.9056160000000002e+00 -1.8998850000000000e+00 4.2633310000000000e+00
-1.8997029999999999e+00 -2.2776010000000002e+00 4.6294540000000000e+00
-7.5225799999999998e-01 -2.0467179999999998e+00 5.0470899999999999e+00
1.1698900000000000e-01 -1.2031520000000000e+00 5.3634700000000004e+00
-1.7914810000000001e+00 5.0000000000000003e-02 4.6688429999999999e+00
-1.7570850000000000e+00 8.6602999999999999e-02 4.6813620000000000e+00
-1.7101010000000001e+00 1.0000000000000001e-01 4.6984630000000003e+00
-1.6631160000000000e+00 8.6602999999999999e-02 4.7155639999999996e+00
-1.6287210000000001e+00 5.0000000000000003e-02 4.7280829999999998e+00
-1.5288390000000001e+00 1.0278500000000000e-01 4.7644370000000000e+00
-1.6009810000000000e+00 1.8515300000000001e-01 4.7381799999999998e+00
-1.7000919999999999e+00 2.1820300000000001e-01 4.7021059999999997e+00
-1.8067580000000001e+00 1.9285700000000000e-01 4.6632829999999998e+00
-1.8863209999999999e+00 1.1242700000000000e-01 4.6343240000000003e+00
-1.3104260000000001e+00 2.1821199999999999e-01 4.8439329999999998e+00
-1.4651069999999999e+00 4.0065499999999998e-01 4.7876329999999996e+00
-1.6782070000000000e+00 4.7668100000000002e-01 4.7100720000000003e+00
-1.9153789999999999e+00 4.2520500000000000e-01 4.6237480000000000e+00
-2.0937100000000002e+00 2.4893899999999999e-01 4.5588410000000001e+00
-8.3281499999999997e-01 4.7061999999999998e-01 5.0177690000000004e+00
-1.1679889999999999e+00 8.7189799999999995e-01 4.8957750000000004e+00
-1.6303490000000000e+00 1.0419000000000000e+00 4.7274900000000004e+00
-2.1529029999999998e+00 9.3328800000000001e-01 4.5372960000000004e+00
-2.5472139999999999e+00 5.4745100000000002e-01 4.3937790000000003e+00
2.1158600000000000e-01 1.0225649999999999e+00 5.3978999999999999e+00
-5.1827500000000004e-01 1.9023770000000000e+00 5.1322520000000003e+00
-1.5256970000000001e+00 2.2778790000000000e+00 4.7655810000000001e+00
-2.6723020000000002e+00 2.0443240000000000e+00 4.3482500000000002e+00
-3.5389010000000001e+00 1.2002159999999999e+00 4.0328350000000004e+00
6.6400300000000001e-01 -0.0000000000000000e+00 -1.5319520000000000e+00
-4.7606399999999999e-01 -0.0000000000000000e+00 1.6003559999999999e+00
-4.1284289999999997e+00 0.0000000000000000e+00 -3.2762549999999999e+00
-5.2684970000000000e+00 0.0000000000000000e+00 -1.4394599999999999e-01
4.1284289999999997e+00 -0.0000000000000000e+00 3.2762549999999999e+00
5.2684970000000000e+00 -0.0000000000000000e+00 1.4394599999999999e-01
5.7790889999999999e+00 -2.5000000000000000e+00 -3.2174730000000000e+00
4.0593320000000004e+00 -4.3301270000000001e+00 -3.8434130000000000e+00
1.7101010000000001e+00 -5.0000000000000000e+00 -4.6984630000000003e+00
-6.3913100000000000e-01 -4.3301270000000001e+00 -5.5535139999999998e+00
-2.3588879999999999e+00 -2.5000000000000000e+00 -6.1794539999999998e+00
-4.7309720000000004e+00 -2.3222860000000001e+00 5.1697000000000000e-02
-3.5456729999999999e+00 -2.4118390000000001e+00 -3.0641490000000000e+00
-3.0945630000000000e+00 -4.2169249999999998e+00 6.4730100000000002e-01
-1.8672180000000000e+00 -4.2746789999999999e+00 -2.4532409999999998e+00
-8.4403700000000004e-01 -4.9914899999999998e+00 1.4664250000000001e+00
4.3338199999999999e-01 -4.9978850000000001e+00 -1.6158920000000001e+00
1.6141270000000001e+00 -4.4269030000000003e+00 2.3611239999999998e+00
2.8373699999999999e+00 -4.3792879999999998e+00 -7.4091099999999999e-01
3.4522080000000002e+00 -2.5842499999999999e+00 3.0301300000000002e+00
4.6158700000000001e+00 -2.5421969999999998e+00 -9.3590000000000007e-02
-6.6400300000000001e-01 0.0000000000000000e+00 1.5319520000000000e+00
4.7606399999999999e-01 0.0000000000000000e+00 -1.6003559999999999e+00
1.6287210000000001e+00 -5.0000000000000003e-02 -4.7280829999999998e+00
1.6631160000000000e+00 -8.6602999999999999e-02 -4.7155639999999996e+00
1.7101010000000001e+00 -1.0000000000000001e-01 -4.6984630000000003e+00
1.7570850000000000e+00 -8.6602999999999999e-02 -4.6813620000000000e+00
1.7914810000000001e+00 -5.0000000000000003e-02 -4.6688429999999999e+00
-4.9065900000000001e-01 -5.3525999999999997e-02 1.5950439999999999e+00
-5.2822499999999994e-01 -8.9556999999999998e-02 1.5813720000000000e+00
-5.7626699999999997e-01 -9.9779999999999994e-02 1.5638860000000001e+00
-6.2146999999999997e-01 -8.3687999999999999e-02 1.5474330000000001e+00
-6.5290700000000002e-01 -4.7139000000000000e-02 1.5359910000000001e+00
6.5042999999999995e-01 -5.1769999999999997e-02 -1.5368919999999999e+00
6.1446000000000001e-01 -8.8118000000000002e-02 -1.5499840000000000e+00
5.6692500000000001e-01 -9.9945000000000006e-02 -1.5672860000000000e+00
5.2081000000000000e-01 -8.5182999999999995e-02 -1.5840700000000001e+00
4.8789700000000003e-01 -4.8578999999999997e-02 -1.5960500000000000e+00
3.6454900000000001e-01 0.0000000000000000e+00 -1.6409450000000001e+00
1.2069500000000000e-01 0.0000000000000000e+00 -1.7297000000000000e+00
-4.1254600000000002e-01 0.0000000000000000e+00 -1.9237839999999999e+00
-1.5785970000000000e+00 0.0000000000000000e+00 -2.3481920000000001e+00
-7.7551800000000004e-01 -0.0000000000000000e+00 1.4913639999999999e+00
-1.0193719999999999e+00 -0.0000000000000000e+00 1.4026090000000000e+00
-1.5526130000000000e+00 -0.0000000000000000e+00 1.2085250000000001e+00
-2.7186640000000000e+00 -0.0000000000000000e+00 7.8411699999999995e-01
7.7551800000000004e-01 0.0000000000000000e+00 -1.4913639999999999e+00
-3.6454900000000001e-01 -0.0000000000000000e+00 1.6409450000000001e+00
1.0193719999999999e+00 0.0000000000000000e+00 -1.4026090000000000e+00
-1.2069500000000000e-01 -0.0000000000000000e+00 1.7297000000000000e+00
1.5526130000000000e+00 0.0000000000000000e+00 -1.2085250000000001e+00
4.1254600000000002e-01 -0.0000000000000000e+00 1.9237839999999999e+00
2.7186640000000000e+00 0.0000000000000000e+00 -7.8411699999999995e-01
1.5785970000000000e+00 -0.0000000000000000e+00 2.3481920000000001e+00
1.5337980000000000e+00 -1.0213000000000000e-01 -4.7626320000000000e+00
1.6073770000000001e+00 -1.8420900000000001e-01 -4.7358520000000004e+00
1.7062880000000000e+00 -2.1873300000000001e-01 -4.6998509999999998e+00
1.8125410000000000e+00 -1.9522900000000001e-01 -4.6611779999999996e+00
1.8909579999999999e+00 -1.1447000000000000e-01 -4.6326369999999999e+00
1.3236450000000000e+00 -2.2072600000000001e-01 -4.8391209999999996e+00
1.4861139999999999e+00 -4.0269500000000003e-01 -4.7799880000000003e+00
1.7013250000000000e+00 -4.7888799999999998e-01 -4.7016570000000000e+00
1.9359290000000000e+00 -4.2701499999999998e-01 -4.6162679999999998e+00
2.1066910000000001e+00 -2.4911700000000001e-01 -4.5541159999999996e+00
8.6410799999999999e-01 -4.8188100000000000e-01 -5.0063800000000001e+00
1.2213830000000001e+00 -8.8195500000000004e-01 -4.8763420000000002e+00
1.6913130000000001e+00 -1.0477380000000001e+00 -4.7053010000000004e+00
2.2063820000000001e+00 -9.3308000000000002e-01 -4.5178310000000002e+00
2.5784389999999999e+00 -5.4139599999999999e-01 -4.3824139999999998e+00
-1.4059700000000000e-01 -1.0622910000000001e+00 -5.3720619999999997e+00
6.4338499999999998e-01 -1.9375640000000001e+00 -5.0867160000000000e+00
1.6703950000000001e+00 -2.2929040000000001e+00 -4.7129149999999997e+00
2.7964090000000001e+00 -2.0345460000000002e+00 -4.3030790000000003e+00
3.6075430000000002e+00 -1.1738489999999999e+00 -4.0078509999999996e+00
3.9135799999999998e-01 -1.0097299999999999e-01 -1.6311869999999999e+00
4.6303400000000000e-01 -1.8313900000000000e-01 -1.6050990000000001e+00
5.6114399999999998e-01 -2.1847700000000000e-01 -1.5693900000000001e+00
6.6803699999999999e-01 -1.9590399999999999e-01 -1.5304840000000000e+00
7.4837799999999999e-01 -1.1552500000000000e-01 -1.5012420000000000e+00
1.7849699999999999e-01 -2.1862699999999999e-01 -1.7086619999999999e+00
3.3704499999999998e-01 -4.0077400000000002e-01 -1.6509550000000000e+00
5.5074299999999998e-01 -4.7814299999999998e-01 -1.5731759999999999e+00
7.8667900000000002e-01 -4.2784000000000000e-01 -1.4873019999999999e+00
9.6140999999999999e-01 -2.5071100000000002e-01 -1.4237050000000000e+00
-2.8696899999999997e-01 -4.7711599999999998e-01 -1.8780779999999999e+00
6.1830000000000003e-02 -8.7768100000000004e-01 -1.7511250000000000e+00
5.2856300000000001e-01 -1.0459480000000001e+00 -1.5812480000000000e+00
1.0465530000000001e+00 -9.3451200000000001e-01 -1.3927160000000001e+00
1.4272650000000000e+00 -5.4487200000000002e-01 -1.2541480000000000e+00
-1.3047750000000000e+00 -1.0487569999999999e+00 -2.2485290000000000e+00
-5.3944599999999998e-01 -1.9258720000000000e+00 -1.9699720000000001e+00
4.8071399999999997e-01 -2.2886860000000002e+00 -1.5986640000000001e+00
1.6139650000000001e+00 -2.0392570000000001e+00 -1.1861940000000000e+00
2.4443860000000002e+00 -1.1837569999999999e+00 -8.8394600000000001e-01
-7.5107699999999999e-01 -9.9782999999999997e-02 1.5002599999999999e+00
-6.8131399999999998e-01 -1.8199699999999999e-01 1.5256520000000000e+00
-5.8401999999999998e-01 -2.1814000000000000e-01 1.5610640000000000e+00
-4.7649799999999998e-01 -1.9651500000000000e-01 1.6001989999999999e+00
-3.9422699999999999e-01 -1.1656100000000000e-01 1.6301429999999999e+00
-9.6664000000000005e-01 -2.1646499999999999e-01 1.4218020000000000e+00
-8.1203199999999998e-01 -3.9872200000000002e-01 1.4780740000000001e+00
-5.9986799999999996e-01 -4.7725699999999999e-01 1.5552960000000000e+00
-3.6261300000000002e-01 -4.2855900000000002e-01 1.6416489999999999e+00
-1.8390699999999999e-01 -2.5226900000000002e-01 1.7066930000000000e+00
-1.4380160000000000e+00 -4.7222399999999998e-01 1.2502350000000000e+00
-1.0977330000000001e+00 -8.7314700000000001e-01 1.3740870000000001e+00
-6.3423700000000005e-01 -1.0438760000000000e+00 1.5427860000000000e+00
-1.1335600000000000e-01 -9.3572900000000003e-01 1.7323710000000001e+00
2.7601799999999999e-01 -5.4828600000000005e-01 1.8740920000000001e+00
-2.4688070000000000e+00 -1.0348070000000000e+00 8.7505800000000000e-01
-1.7222409999999999e+00 -1.9133970000000000e+00 1.1467849999999999e+00
-7.0912500000000001e-01 -2.2833640000000002e+00 1.5155289999999999e+00
4.3129800000000001e-01 -2.0432679999999999e+00 1.9306090000000000e+00
1.2809990000000000e+00 -1.1934389999999999e+00 2.2398750000000001e+00
7.3008769999999998e+00 -2.5591569999999999e+00 -7.5000000000000000e+00
5.3291909999999998e+00 -4.3627349999999998e+00 -7.5000000000000000e+00
2.7297769999999999e+00 -5.0000000000000000e+00 -7.5000000000000000e+00
1.3036300000000001e-01 -4.3627349999999998e+00 -7.5000000000000000e+00
-1.8413240000000000e+00 -2.5591569999999999e+00 -7.5000000000000000e+00
2.6383549999999998e+00 -5.1182999999999999e-02 -7.5000000000000000e+00
2.6777880000000001e+00 -8.7254999999999999e-02 -7.5000000000000000e+00
2.7297769999999999e+00 -1.0000000000000001e-01 -7.5000000000000000e+00
2.7817650000000000e+00 -8.7254999999999999e-02 -7.5000000000000000e+00
2.8211990000000000e+00 -5.1182999999999999e-02 -7.5000000000000000e+00
2.5308519999999999e+00 -1.0304199999999999e-01 -7.5000000000000000e+00
2.6140930000000000e+00 -1.8564600000000001e-01 -7.5000000000000000e+00
2.7254870000000002e+00 -2.2030100000000000e-01 -7.5000000000000000e+00
2.8451620000000002e+00 -1.9674100000000000e-01 -7.5000000000000000e+00
2.9338210000000000e+00 -1.1546600000000000e-01 -7.5000000000000000e+00
2.2934350000000001e+00 -2.2240499999999999e-01 -7.5000000000000000e+00
2.4771169999999998e+00 -4.0569400000000000e-01 -7.5000000000000000e+00
2.7198820000000001e+00 -4.8240200000000000e-01 -7.5000000000000000e+00
2.9845160000000002e+00 -4.3019099999999999e-01 -7.5000000000000000e+00
3.1774969999999998e+00 -2.5100400000000000e-01 -7.5000000000000000e+00
1.7746830000000000e+00 -4.8542400000000002e-01 -7.5000000000000000e+00
2.1784729999999999e+00 -8.8838300000000003e-01 -7.5000000000000000e+00
2.7085910000000002e+00 -1.0553349999999999e+00 -7.5000000000000000e+00
3.2896049999999999e+00 -9.3987900000000002e-01 -7.5000000000000000e+00
3.7099609999999998e+00 -5.4537100000000005e-01 -7.5000000000000000e+00
6.4253400000000005e-01 -1.0707949999999999e+00 -7.5000000000000000e+00
1.5282240000000000e+00 -1.9516249999999999e+00 -7.5000000000000000e+00
2.6850839999999998e+00 -2.3091469999999998e+00 -7.5000000000000000e+00
3.9531589999999999e+00 -2.0492849999999998e+00 -7.5000000000000000e+00
4.8692430000000000e+00 -1.1833229999999999e+00 -7.5000000000000000e+00
-7.3008769999999998e+00 -2.5591569999999999e+00 7.5000000000000000e+00
-5.3291909999999998e+00 -4.3627349999999998e+00 7.5000000000000000e+00
-2.7297769999999999e+00 -5.0000000000000000e+00 7.5000000000000000e+00
-1.3036300000000001e-01 -4.3627349999999998e+00 7.5000000000000000e+00
1.8413240000000000e+00 -2.5591569999999999e+00 7.5000000000000000e+00
-2.6383549999999998e+00 -5.1182999999999999e-02 7.5000000000000000e+00
-2.6777880000000001e+00 -8.7254999999999999e-02 7.5000000000000000e+00
-2.7297769999999999e+00 -1.0000000000000001e-01 7.5000000000000000e+00
-2.7817650000000000e+00 -8.7254999999999999e-02 7.5000000000000000e+00
-2.8211990000000000e+00 -5.1182999999999999e-02 7.5000000000000000e+00
-2.9287700000000001e+00 -1.0293800000000000e-01 7.5000000000000000e+00
-2.8455450000000000e+00 -1.8565200000000001e-01 7.5000000000000000e+00
-2.7341210000000000e+00 -2.2029099999999999e-01 7.5000000000000000e+00
-2.6144579999999999e+00 -1.9670699999999999e-01 7.5000000000000000e+00
-2.5257839999999998e+00 -1.1556700000000000e-01 7.5000000000000000e+00
-3.1662520000000001e+00 -2.2223100000000001e-01 7.5000000000000000e+00
-2.9825789999999999e+00 -4.0564299999999998e-01 7.5000000000000000e+00
-2.7398220000000002e+00 -4.8236299999999999e-01 7.5000000000000000e+00
-2.4752380000000000e+00 -4.3017000000000000e-01 7.5000000000000000e+00
-2.2821490000000000e+00 -2.5114999999999998e-01 7.5000000000000000e+00
-3.6851470000000002e+00 -4.8507200000000000e-01 7.5000000000000000e+00
-3.2813919999999999e+00 -8.8825200000000004e-01 7.5000000000000000e+00
-2.7513169999999998e+00 -1.0552459999999999e+00 7.5000000000000000e+00
-2.1702740000000000e+00 -9.3986300000000000e-01 7.5000000000000000e+00
-1.7497900000000000e+00 -5.4564100000000004e-01 7.5000000000000000e+00
-4.8174279999999996e+00 -1.0702069999999999e+00 7.5000000000000000e+00
-3.9315959999999999e+00 -1.9511680000000000e+00 7.5000000000000000e+00
-2.7751830000000002e+00 -2.3077549999999998e+00 7.5000000000000000e+00
-1.5062260000000001e+00 -2.0475420000000000e+00 7.5000000000000000e+00
-5.9049300000000005e-01 -1.1836160000000000e+00 7.5000000000000000e+00
1.7914810000000001e+00 5.0000000000000003e-02 -4.6688429999999999e+00
1.7570850000000000e+00 8.6602999999999999e-02 -4.6813620000000000e+00
1.7101010000000001e+00 1.0000000000000001e-01 -4.6984630000000003e+00
1.6631160000000000e+00 8.6602999999999999e-02 -4.7155639999999996e+00
1.6287210000000001e+00 5.0000000000000003e-02 -4.7280829999999998e+00
-4.8865399999999998e-01 5.0000000000000003e-02 1.5957740000000000e+00
6.5141300000000002e-01 5.0000000000000003e-02 -1.5365350000000000e+00
-5.2304899999999999e-01 8.6602999999999999e-02 1.5832550000000001e+00
6.1701799999999996e-01 8.6602999999999999e-02 -1.5490530000000000e+00
-5.7003400000000004e-01 1.0000000000000001e-01 1.5661540000000000e+00
5.7003400000000004e-01 1.0000000000000001e-01 -1.5661540000000000e+00
-6.1701799999999996e-01 8.6602999999999999e-02 1.5490530000000000e+00
5.2304899999999999e-01 8.6602999999999999e-02 -1.5832550000000001e+00
-6.5141300000000002e-01 5.0000000000000003e-02 1.5365350000000000e+00
4.8865399999999998e-01 5.0000000000000003e-02 -1.5957740000000000e+00
-2.3588879999999999e+00 2.5000000000000000e+00 -6.1794539999999998e+00
-6.3913100000000000e-01 4.3301270000000001e+00 -5.5535139999999998e+00
1.7101010000000001e+00 5.0000000000000000e+00 -4.6984630000000003e+00
4.0593320000000004e+00 4.3301270000000001e+00 -3.8434130000000000e+00
5.7790889999999999e+00 2.5000000000000000e+00 -3.2174730000000000e+00
-4.5922749999999999e+00 2.5842499999999999e+00 1.0217800000000000e-01
-2.7541940000000000e+00 4.4269030000000003e+00 7.7118500000000001e-01
-2.9603000000000002e-01 4.9914899999999998e+00 1.6658830000000000e+00
1.9544960000000000e+00 4.2169249999999998e+00 2.4850080000000001e+00
3.5909040000000001e+00 2.3222860000000001e+00 3.0806119999999999e+00
-3.4758030000000000e+00 2.5421969999999998e+00 -3.0387179999999998e+00
-1.6973030000000000e+00 4.3792879999999998e+00 -2.3913970000000000e+00
7.0668500000000001e-01 4.9978850000000001e+00 -1.5164169999999999e+00
3.0072850000000000e+00 4.2746789999999999e+00 -6.7906699999999998e-01
4.6857400000000000e+00 2.4118390000000001e+00 -6.8159999999999998e-02
1.8866510000000001e+00 1.0528300000000000e-01 -4.6342040000000004e+00
1.8105990000000001e+00 1.8741800000000000e-01 -4.6618849999999998e+00
1.7099740000000001e+00 2.1911900000000001e-01 -4.6985089999999996e+00
1.6049260000000001e+00 1.9213000000000000e-01 -4.7367429999999997e+00
1.5295390000000000e+00 1.1066400000000000e-01 -4.7641819999999999e+00
2.0962740000000002e+00 2.2445599999999999e-01 -4.5579080000000003e+00
1.9307920000000001e+00 4.0650700000000001e-01 -4.6181380000000001e+00
1.7136080000000000e+00 4.7927599999999998e-01 -4.6971860000000003e+00
1.4804120000000001e+00 4.2330600000000002e-01 -4.7820630000000000e+00
1.3132010000000001e+00 2.4465000000000001e-01 -4.8429229999999999e+00
2.5556440000000000e+00 4.8532799999999998e-01 -4.3907100000000003e+00
2.1953900000000002e+00 8.8546000000000002e-01 -4.5218319999999999e+00
1.7235970000000000e+00 1.0480659999999999e+00 -4.6935510000000003e+00
1.2098880000000001e+00 9.2963700000000005e-01 -4.8805259999999997e+00
8.4124399999999999e-01 5.3728299999999996e-01 -5.0147009999999996e+00
3.5605270000000000e+00 1.0647120000000001e+00 -4.0249629999999996e+00
2.7742469999999999e+00 1.9399910000000000e+00 -4.3111449999999998e+00
1.7458499999999999e+00 2.2930959999999998e+00 -4.6854519999999997e+00
6.2085800000000002e-01 2.0321380000000002e+00 -5.0949150000000003e+00
-1.8769100000000000e-01 1.1710039999999999e+00 -5.3892030000000002e+00
-3.9036700000000002e-01 1.0365000000000001e-01 1.6315480000000000e+00
-4.6382400000000001e-01 1.8595800000000001e-01 1.6048119999999999e+00
-5.6344399999999994e-01 2.1855100000000000e-01 1.5685530000000001e+00
-6.6956099999999996e-01 1.9263700000000000e-01 1.5299290000000001e+00
-7.4770899999999996e-01 1.1183200000000000e-01 1.5014860000000001e+00
-1.7489900000000000e-01 2.2037100000000001e-01 1.7099720000000000e+00
-3.3322800000000002e-01 4.0273500000000001e-01 1.6523440000000000e+00
-5.4771700000000001e-01 4.7766500000000001e-01 1.5742769999999999e+00
-7.8355900000000001e-01 4.2463600000000001e-01 1.4884370000000000e+00
-9.5813599999999999e-01 2.4749900000000000e-01 1.4248959999999999e+00
2.9659700000000000e-01 4.7570200000000001e-01 1.8815820000000001e+00
-4.7057000000000002e-02 8.7671699999999997e-01 1.7565020000000000e+00
-5.1263499999999995e-01 1.0442340000000001e+00 1.5870460000000000e+00
-1.0322400000000000e+00 9.3223400000000001e-01 1.3979250000000001e+00
-1.4179010000000001e+00 5.4404399999999997e-01 1.2575559999999999e+00
1.3278230000000000e+00 1.0372129999999999e+00 2.2569180000000002e+00
5.7869400000000004e-01 1.9159660000000001e+00 1.9842569999999999e+00
-4.3571799999999999e-01 2.2835990000000002e+00 1.6150409999999999e+00
-1.5752400000000000e+00 2.0408559999999998e+00 1.2002889999999999e+00
-2.4223100000000000e+00 1.1905209999999999e+00 8.9198100000000002e-01
7.4813700000000005e-01 1.0447600000000000e-01 -1.5013300000000001e+00
6.7338399999999998e-01 1.8670800000000001e-01 -1.5285380000000000e+00
5.7326100000000002e-01 2.1885499999999999e-01 -1.5649800000000000e+00
4.6768199999999999e-01 1.9239800000000001e-01 -1.6034070000000000e+00
3.9091900000000002e-01 1.1124900000000000e-01 -1.6313470000000001e+00
9.6068900000000002e-01 2.2243800000000000e-01 -1.4239670000000000e+00
7.9877799999999999e-01 4.0467300000000000e-01 -1.4828980000000000e+00
5.8293499999999998e-01 4.7852600000000001e-01 -1.5614580000000000e+00
3.4841299999999997e-01 4.2401100000000003e-01 -1.6468179999999999e+00
1.7752499999999999e-01 2.4608300000000000e-01 -1.7090160000000001e+00
1.4261320000000000e+00 4.8057200000000000e-01 -1.2545599999999999e+00
1.0741620000000001e+00 8.8121000000000005e-01 -1.3826670000000001e+00
6.0545800000000005e-01 1.0462810000000000e+00 -1.5532610000000000e+00
8.8789000000000007e-02 9.3103400000000003e-01 -1.7413130000000001e+00
-2.8835699999999997e-01 5.4068600000000000e-01 -1.8785829999999999e+00
2.4442460000000001e+00 1.0511660000000000e+00 -8.8399700000000003e-01
1.6765720000000000e+00 1.9283100000000000e+00 -1.1634070000000001e+00
6.5498599999999996e-01 2.2888940000000000e+00 -1.5352340000000000e+00
-4.7730000000000000e-01 2.0368409999999999e+00 -1.9473520000000000e+00
-1.3051109999999999e+00 1.1808700000000001e+00 -2.2486510000000002e+00
1.8413240000000000e+00 2.5591569999999999e+00 7.5000000000000000e+00
-1.3036300000000001e-01 4.3627349999999998e+00 7.5000000000000000e+00
-2.7297769999999999e+00 5.0000000000000000e+00 7.5000000000000000e+00
-5.3291909999999998e+00 4.3627349999999998e+00 7.5000000000000000e+00
-7.3008769999999998e+00 2.5591569999999999e+00 7.5000000000000000e+00
-2.8211990000000000e+00 5.1182999999999999e-02 7.5000000000000000e+00
-2.7817650000000000e+00 8.7254999999999999e-02 7.5000000000000000e+00
-2.7297769999999999e+00 1.0000000000000001e-01 7.5000000000000000e+00
-2.6777880000000001e+00 8.7254999999999999e-02 7.5000000000000000e+00
-2.6383549999999998e+00 5.1182999999999999e-02 7.5000000000000000e+00
-2.5306160000000002e+00 1.0614800000000001e-01 7.5000000000000000e+00
-2.6165769999999999e+00 1.8883500000000000e-01 7.5000000000000000e+00
-2.7298439999999999e+00 2.2067400000000001e-01 7.5000000000000000e+00
-2.8482280000000002e+00 1.9364000000000001e-01 7.5000000000000000e+00
-2.9335529999999999e+00 1.1170099999999999e-01 7.5000000000000000e+00
-2.2937059999999998e+00 2.2599700000000000e-01 7.5000000000000000e+00
-2.4807160000000001e+00 4.0946300000000002e-01 7.5000000000000000e+00
-2.7256420000000001e+00 4.8275400000000002e-01 7.5000000000000000e+00
-2.9887480000000002e+00 4.2674899999999999e-01 7.5000000000000000e+00
-3.1778420000000001e+00 2.4664500000000000e-01 7.5000000000000000e+00
-1.7749750000000000e+00 4.8854599999999998e-01 7.5000000000000000e+00
-2.1820379999999999e+00 8.9177600000000001e-01 7.5000000000000000e+00
-2.7141790000000001e+00 1.0555779999999999e+00 7.5000000000000000e+00
-3.2937230000000000e+00 9.3640400000000001e-01 7.5000000000000000e+00
-3.7104110000000001e+00 5.4149800000000003e-01 7.5000000000000000e+00
-6.4248000000000005e-01 1.0726490000000000e+00 7.5000000000000000e+00
-1.5308560000000000e+00 1.9536060000000000e+00 7.5000000000000000e+00
-2.6887840000000001e+00 2.3079480000000001e+00 7.5000000000000000e+00
-3.9566270000000001e+00 2.0451280000000001e+00 7.5000000000000000e+00
-4.8695029999999999e+00 1.1807490000000000e+00 7.5000000000000000e+00
2.8211990000000000e+00 5.1182999999999999e-02 -7.5000000000000000e+00
2.7817650000000000e+00 8.7254999999999999e-02 -7.5000000000000000e+00
2.7297769999999999e+00 1.0000000000000001e-01 -7.5000000000000000e+00
2.6777880000000001e+00 8.7254999999999999e-02 -7.5000000000000000e+00
2.6383549999999998e+00 5.1182999999999999e-02 -7.5000000000000000e+00
-1.8413240000000000e+00 2.5591569999999999e+00 -7.5000000000000000e+00
1.3036300000000001e-01 4.3627349999999998e+00 -7.5000000000000000e+00
2.7297769999999999e+00 5.0000000000000000e+00 -7.5000000000000000e+00
5.3291909999999998e+00 4.3627349999999998e+00 -7.5000000000000000e+00
7.3008769999999998e+00 2.5591569999999999e+00 -7.5000000000000000e+00
2.9289710000000002e+00 1.0621700000000001e-01 -7.5000000000000000e+00
2.8429549999999999e+00 1.8887300000000001e-01 -7.5000000000000000e+00
2.7296339999999999e+00 2.2069000000000000e-01 -7.5000000000000000e+00
2.6113119999999999e+00 1.9362399999999999e-01 -7.5000000000000000e+00
2.5260570000000002e+00 1.1163300000000000e-01 -7.5000000000000000e+00
3.1657880000000000e+00 2.2616400000000000e-01 -7.5000000000000000e+00
2.9787189999999999e+00 4.0953299999999998e-01 -7.5000000000000000e+00
2.7337310000000001e+00 4.8279300000000003e-01 -7.5000000000000000e+00
2.4706809999999999e+00 4.2645499999999997e-01 -7.5000000000000000e+00
2.2816960000000002e+00 2.4650500000000000e-01 -7.5000000000000000e+00
3.6843520000000001e+00 4.8889500000000002e-01 -7.5000000000000000e+00
3.2772130000000002e+00 8.9191399999999998e-01 -7.5000000000000000e+00
2.7449960000000000e+00 1.0556650000000001e+00 -7.5000000000000000e+00
2.1655129999999998e+00 9.3641200000000002e-01 -7.5000000000000000e+00
1.7489969999999999e+00 5.4122800000000004e-01 -7.5000000000000000e+00
4.8167010000000001e+00 1.0732349999999999e+00 -7.5000000000000000e+00
3.9284319999999999e+00 1.9540660000000001e+00 -7.5000000000000000e+00
2.7700160000000000e+00 2.3093390000000000e+00 -7.5000000000000000e+00
1.5030850000000000e+00 2.0468639999999998e+00 -7.5000000000000000e+00
5.8990200000000004e-01 1.1804559999999999e+00 -7.5000000000000000e+00
-1.5000000000000000e+01 -1.5000000000000000e+01 7.5000000000000000e+00
-1.5000000000000000e+01 -1.5000000000000000e+01 -7.5000000000000000e+00
-1.5000000000000000e+01 -1.5000000000000000e+01 4.5000000000000000e+00
-1.5000000000000000e+01 -1.5000000000000000e+01 1.5000000000000000e+00
-1.5000000000000000e+01 -1.5000000000000000e+01 -1.5000000000000000e+00
-1.5000000000000000e+01 -1.5000000000000000e+01 -4.5000000000000000e+00
1.5000000000000000e+01 -1.5000000000000000e+01 7.5000000000000000e+00
1.5000000000000000e+01 -1.5000000000000000e+01 -7.5000000000000000e+00
1.5000000000000000e+01 -1.5000000000000000e+01 4.5000000000000000e+00
1.5000000000000000e+01 -1.5000000000000000e+01 1.5000000000000000e+00
1.5000000000000000e+01 -1.5000000000000000e+01 -1.5000000000000000e+00
1.5000000000000000e+01 -1.5000000000000000e+01 -4.5000000000000000e+00
-1.5000000000000000e+01 1.5000000000000000e+01 7.5000000000000000e+00
-1.5000000000000000e+01 1.5000000000000000e+01 -7.5000000000000000e+00
-1.5000000000000000e+01 1.5000000000000000e+01 4.5000000000000000e+00
-1.5000000000000000e+01 1.5000000000000000e+01 1.5000000000000000e+00
-1.5000000000000000e+01 1.5000000000000000e+01 -1.5000000000000000e+00
-1.5000000000000000e+01 1.5000000000000000e+01 -4.5000000000000000e+00
1.5000000000000000e+01 1.5000000000000000e+01 7.5000000000000000e+00
1.5000000000000000e+01 1.5000000000000000e+01 -7.5000000000000000e+00
1.5000000000000000e+01 1.5000000000000000e+01 4.5000000000000000e+00
1.5000000000000000e+01 1.5000000000000000e+01 1.5000000000000000e+00
1.5000000000000000e+01 1.5000000000000000e+01 -1.5000000000000000e+00
1.5000000000000000e+01 1.5000000000000000e+01 -4.5000000000000000e+00
-1.5000000000000000e+01 0.0000000000000000e+00 -7.5000000000000000e+00
-1.5000000000000000e+01 0.0000000000000000e+00 7.5000000000000000e+00
-1.5000000000000000e+01 0.0000000000000000e+00 -4.5000000000000000e+00
-1.5000000000000000e+01 0.0000000000000000e+00 -1.5000000000000000e+00
-1.5000000000000000e+01 0.0000000000000000e+00 1.5000000000000000e+00
-1.5000000000000000e+01 0.0000000000000000e+00 4.5000000000000000e+00
1.5000000000000000e+01 0.0000000000000000e+00 7.5000000000000000e+00
1.5000000000000000e+01 0.0000000000000000e+00 -7.5000000000000000e+00
1.5000000000000000e+01 0.0000000000000000e+00 4.5000000000000000e+00
1.5000000000000000e+01 0.0000000000000000e+00 1.5000000000000000e+00
1.5000000000000000e+01 0.0000000000000000e+00 -1.5000000000000000e+00
1.5000000000000000e+01 0.0000000000000000e+00 -4.5000000000000000e+00
1.2500000000000000e+01 -1.5000000000000000e+01 -7.5000000000000000e+00
1.0000000000000000e+01 -1.5000000000000000e+01 -7.5000000000000000e+00
7.5000000000000000e+00 -1.5000000000000000e+01 -7.5000000000000000e+00
5.0000000000000000e+00 -1.5000000000000000e+01 -7.5000000000000000e+00
2.5000000000000000e+00 -1.5000000000000000e+01 -7.5000000000000000e+00
-0.0000000000000000e+00 -1.5000000000000000e+01 -7.5000000000000000e+00
-2.5000000000000000e+00 -1.5000000000000000e+01 -7.5000000000000000e+00
-5.0000000000000000e+00 -1.5000000000000000e+01 -7.5000000000000000e+00
-7.5000000000000000e+00 -1.5000000000000000e+01 -7.5000000000000000e+00
-1.0000000000000000e+01 -1.5000000000000000e+01 -7.5000000000000000e+00
-1.2500000000000000e+01 -1.5000000000000000e+01 -7.5000000000000000e+00
-1.2500000000000000e+01 1.5000000000000000e+01 -7.5000000000000000e+00
-1.0000000000000000e+01 1.5000000000000000e+01 -7.5000000000000000e+00
-7.5000000000000000e+00 1.5000000000000000e+01 -7.5000000000000000e+00
-5.0000000000000000e+00 1.5000000000000000e+01 -7.5000000000000000e+00
-2.5000000000000000e+00 1.5000000000000000e+01 -7.5000000000000000e+00
0.0000000000000000e+00 1.5000000000000000e+01 -7.5000000000000000e+00
2.5000000000000000e+00 1.5000000000000000e+01 -7.5000000000000000e+00
5.0000000000000000e+00 1.5000000000000000e+01 -7.5000000000000000e+00
7.5000000000000000e+00 1.5000000000000000e+01 -7.5000000000000000e+00
1.0000000000000000e+01 1.5000000000000000e+01 -7.5000000000000000e+00
1.2500000000000000e+01 1.5000000000000000e+01 -7.5000000000000000e+00
-1.2500000000000000e+01 -1.5000000000000000e+01 7.5000000000000000e+00
-1.0000000000000000e+01 -1.5000000000000000e+01 7.5000000000000000e+00
-7.5000000000000000e+00 -1.5000000000000000e+01 7.5000000000000000e+00
-5.0000000000000000e+00 -1.5000000000000000e+01 7.5000000000000000e+00
-2.5000000000000000e+00 -1.5000000000000000e+01 7.5000000000000000e+00
0.0000000000000000e+00 -1.5000000000000000e+01 7.5000000000000000e+00
2.5000000000000000e+00 -1.5000000000000000e+01 7.5000000000000000e+00
5.0000000000000000e+00 -1.5000000000000000e+01 7.5000000000000000e+00
7.5000000000000000e+00 -1.5000000000000000e+01 7.5000000000000000e+00
1.0000000000000000e+01 -1.5000000000000000e+01 7.5000000000000000e+00
1.2500000000000000e+01 -1.5000000000000000e+01 7.5000000000000000e+00
1.2500000000000000e+01 1.5000000000000000e+01 7.5000000000000000e+00
1.0000000000000000e+01 1.5000000000000000e+01 7.5000000000000000e+00
7.5000000000000000e+00 1.5000000000000000e+01 7.5000000000000000e+00
5.0000000000000000e+00 1.5000000000000000e+01 7.5000000000000000e+00
2.5000000000000000e+00 1.5000000000000000e+01 7.5000000000000000e+00
0.0000000000000000e+00 1.5000000000000000e+01 7.5000000000000000e+00
-2.5000000000000000e+00 1.5000000000000000e+01 7.5000000000000000e+00
-5.0000000000000000e+00 1.5000000000000000e+01 7.5000000000000000e+00
-7.5000000000000000e+00 1.5000000000000000e+01 7.5000000000000000e+00
-1.0000000000000000e+01 1.5000000000000000e+01 7.5000000000000000e+00
-1.2500000000000000e+01 1.5000000000000000e+01 7.5000000000000000e+00
-1.5000000000000000e+01 -1.2500000000000000e+01 -7.5000000000000000e+00
-1.5000000000000000e+01 -1.0000000000000000e+01 -7.5000000000000000e+00
-1.5000000000000000e+01 -7.5000000000000000e+00 -7.5000000000000000e+00
-1.5000000000000000e+01 -5.0000000000000000e+00 -7.5000000000000000e+00
-1.5000000000000000e+01 -2.5000000000000000e+00 -7.5000000000000000e+00
-1.5000000000000000e+01 -2.5000000000000000e+00 7.5000000000000000e+00
-1.5000000000000000e+01 -5.0000000000000000e+00 7.5000000000000000e+00
-1.5000000000000000e+01 -7.5000000000000000e+00 7.5000000000000000e+00
-1.5000000000000000e+01 -1.0000000000000000e+01 7.5000000000000000e+00
-1.5000000000000000e+01 -1.2500000000000000e+01 7.5000000000000000e+00
-1.5000000000000000e+01 1.2500000000000000e+01 7.5000000000000000e+00
-1.5000000000000000e+01 1.0000000000000000e+01 7.5000000000000000e+00
-1.5000000000000000e+01 7.5000000000000000e+00 7.5000000000000000e+00
-1.5000000000000000e+01 5.0000000000000000e+00 7.5000000000000000e+00
-1.5000000000000000e+01 2.5000000000000000e+00 7.5000000000000000e+00
1.5000000000000000e+01 -2.5000000000000000e+00 -7.5000000000000000e+00
1.5000000000000000e+01 -5.0000000000000000e+00 -7.5000000000000000e+00
1.5000000000000000e+01 -7.5000000000000000e+00 -7.5000000000000000e+00
1.5000000000000000e+01 -1.0000000000000000e+01 -7.5000000000000000e+00
1.5000000000000000e+01 -1.2500000000000000e+01 -7.5000000000000000e+00
1.5000000000000000e+01 1.2500000000000000e+01 -7.5000000000000000e+00
1.5000000000000000e+01 1.0000000000000000e+01 -7.5000000000000000e+00
1.5000000000000000e+01 7.5000000000000000e+00 -7.5000000000000000e+00
1.5000000000000000e+01 5.0000000000000000e+00 -7.5000000000000000e+00
1.5000000000000000e+01 2.5000000000000000e+00 -7.5000000000000000e+00
1.5000000000000000e+01 2.5000000000000000e+00 7.5000000000000000e+00
1.5000000000000000e+01 5.0000000000000000e+00 7.5000000000000000e+00
1.5000000000000000e+01 7.5000000000000000e+00 7.5000000000000000e+00
1.5000000000000000e+01 1.0000000000000000e+01 7.5000000000000000e+00
1.5000000000000000e+01 1.2500000000000000e+01 7.5000000000000000e+00
1.5000000000000000e+01 -1.2500000000000000e+01 7.5000000000000000e+00
1.5000000000000000e+01 -1.0000000000000000e+01 7.5000000000000000e+00
1.5000000000000000e+01 -7.5000000000000000e+00 7.5000000000000000e+00
1.5000000000000000e+01 -5.0000000000000000e+00 7.5000000000000000e+00
1.5000000000000000e+01 -2.5000000000000000e+00 7.5000000000000000e+00
-1.5000000000000000e+01 2.5000000000000000e+00 -7.5000000000000000e+00
-1.5000000000000000e+01 5.0000000000000000e+00 -7.5000000000000000e+00
-1.5000000000000000e+01 7.5000000000000000e+00 -7.5000000000000000e+00
-1.5000000000000000e+01 1.0000000000000000e+01 -7.5000000000000000e+00
-1.5000000000000000e+01 1.2500000000000000e+01 -7.5000000000000000e+00
1.2500000000000000e+01 -1.5000000000000000e+01 4.5000000000000000e+00
1.2500000000000000e+01 -1.5000000000000000e+01 1.5000000000000000e+00
1.2500000000000000e+01 -1.5000000000000000e+01 -1.5000000000000000e+00
1.2500000000000000e+01 -1.5000000000000000e+01 -4.5000000000000000e+00
1.0000000000000000e+01 -1.5000000000000000e+01 4.5000000000000000e+00
1.0000000000000000e+01 -1.5000000000000000e+01 1.5000000000000000e+00
1.0000000000000000e+01 -1.5000000000000000e+01 -1.5000000000000000e+00
1.0000000000000000e+01 -1.5000000000000000e+01 -4.5000000000000000e+00
7.5000000000000000e+00 -1.5000000000000000e+01 4.5000000000000000e+00
7.5000000000000000e+00 -1.5000000000000000e+01 1.5000000000000000e+00
7.5000000000000000e+00 -1.5000000000000000e+01 -1.5000000000000000e+00
7.5000000000000000e+00 -1.5000000000000000e+01 -4.5000000000000000e+00
5.0000000000000000e+00 -1.5000000000000000e+01 4.5000000000000000e+00
5.0000000000000000e+00 -1.5000000000000000e+01 1.5000000000000000e+00
5.0000000000000000e+00 -1.5000000000000000e+01 -1.5000000000000000e+00
5.0000000000000000e+00 -1.5000000000000000e+01 -4.5000000000000000e+00
2.5000000000000000e+00 -1.5000000000000000e+01 4.5000000000000000e+00
2.5000000000000000e+00 -1.5000000000000000e+01 1.5000000000000000e+00
2.5000000000000000e+00 -1.5000000000000000e+01 -1.5000000000000000e+00
2.5000000000000000e+00 -1.5000000000000000e+01 -4.5000000000000000e+00
0.0000000000000000e+00 -1.5000000000000000e+01 4.5000000000000000e+00
0.0000000000000000e+00 -1.5000000000000000e+01 1.5000000000000000e+00
-0.0000000000000000e+00 -1.5000000000000000e+01 -1.5000000000000000e+00
-0.0000000000000000e+00 -1.5000000000000000e+01 -4.5000000000000000e+00
-2.5000000000000000e+00 -1.5000000000000000e+01 4.5000000000000000e+00
-2.5000000000000000e+00 -1.5000000000000000e+01 1.5000000000000000e+00
-2.5000000000000000e+00 -1.5000000000000000e+01 -1.5000000000000000e+00
-2.5000000000000000e+00 -1.5000000000000000e+01 -4.5000000000000000e+00
-5.0000000000000000e+00 -1.5000000000000000e+01 4.5000000000000000e+00
-5.0000000000000000e+00 -1.5000000000000000e+01 1.5000000000000000e+00
-5.0000000000000000e+00 -1.5000000000000000e+01 -1.5000000000000000e+00
-5.0000000000000000e+00 -1.5000000000000000e+01 -4.5000000000000000e+00
-7.5000000000000000e+00 -1.5000000000000000e+01 4.5000000000000000e+00
-7.5000000000000000e+00 -1.5000000000000000e+01 1.5000000000000000e+00
-7.5000000000000000e+00 -1.5000000000000000e+01 -1.5000000000000000e+00
-7.5000000000000000e+00 -1.5000000000000000e+01 -4.5000000000000000e+00
-1.0000000000000000e+01 -1.5000000000000000e+01 4.5000000000000000e+00
-1.0000000000000000e+01 -1.5000000000000000e+01 1.5000000000000000e+00
-1.0000000000000000e+01 -1.5000000000000000e+01 -1.5000000000000000e+00
-1.0000000000000000e+01 -1.5000000000000000e+01 -4.5000000000000000e+00
-1.2500000000000000e+01 -1.5000000000000000e+01 4.5000000000000000e+00
-1.2500000000000000e+01 -1.5000000000000000e+01 1.5000000000000000e+00
-1.2500000000000000e+01 -1.5000000000000000e+01 -1.5000000000000000e+00
-1.2500000000000000e+01 -1.5000000000000000e+01 -4.5000000000000000e+00
-1.5000000000000000e+01 1.2500000000000000e+01 -4.5000000000000000e+00
-1.5000000000000000e+01 1.2500000000000000e+01 -1.5000000000000000e+00
-1.5000000000000000e+01 1.2500000000000000e+01 1.5000000000000000e+00
-1.5000000000000000e+01 1.2500000000000000e+01 4.5000000000000000e+00
-1.5000000000000000e+01 1.0000000000000000e+01 -4.5000000000000000e+00
-1.5000000000000000e+01 1.0000000000000000e+01 -1.5000000000000000e+00
-1.5000000000000000e+01 1.0000000000000000e+01 1.5000000000000000e+00
-1.5000000000000000e+01 1.0000000000000000e+01 4.5000000000000000e+00
-1.5000000000000000e+01 7.5000000000000000e+00 -4.5000000000000000e+00
-1.5000000000000000e+01 7.5000000000000000e+00 -1.5000000000000000e+00
-1.5000000000000000e+01 7.5000000000000000e+00 1.5000000000000000e+00
-1.5000000000000000e+01 7.5000000000000000e+00 4.5000000000000000e+00
-1.5000000000000000e+01 5.0000000000000000e+00 -4.5000000000000000e+00
-1.5000000000000000e+01 5.0000000000000000e+00 -1.5000000000000000e+00
-1.5000000000000000e+01 5.0000000000000000e+00 1.5000000000000000e+00
-1.5000000000000000e+01 5.0000000000000000e+00 4.5000000000000000e+00
-1.5000000000000000e+01 2.5000000000000000e+00 -4.5000000000000000e+00
-1.5000000000000000e+01 2.5000000000000000e+00 -1.5000000000000000e+00
-1.5000000000000000e+01 2.5000000000000000e+00 1.5000000000000000e+00
-1.5000000000000000e+01 2.5000000000000000e+00 4.5000000000000000e+00
1.5000000000000000e+01 -1.2500000000000000e+01 -4.5000000000000000e+00
1.5000000000000000e+01 -1.2500000000000000e+01 -1.5000000000000000e+00
1.5000000000000000e+01 -1.2500000000000000e+01 1.5000000000000000e+00
1.5000000000000000e+01 -1.2500000000000000e+01 4.5000000000000000e+00
1.5000000000000000e+01 -1.0000000000000000e+01 -4.5000000000000000e+00
1.5000000000000000e+01 -1.0000000000000000e+01 -1.5000000000000000e+00
1.5000000000000000e+01 -1.0000000000000000e+01 1.5000000000000000e+00
1.5000000000000000e+01 -1.0000000000000000e+01 4.5000000000000000e+00
1.5000000000000000e+01 -7.5000000000000000e+00 -4.5000000000000000e+00
1.5000000000000000e+01 -7.5000000000000000e+00 -1.5000000000000000e+00
1.5000000000000000e+01 -7.5000000000000000e+00 1.5000000000000000e+00
1.5000000000000000e+01 -7.5000000000000000e+00 4.5000000000000000e+00
1.5000000000000000e+01 -5.0000000000000000e+00 -4.5000000000000000e+00
1.5000000000000000e+01 -5.0000000000000000e+00 -1.5000000000000000e+00
1.5000000000000000e+01 -5.0000000000000000e+00 1.5000000000000000e+00
1.5000000000000000e+01 -5.0000000000000000e+00 4.5000000000000000e+00
1.5000000000000000e+01 -2.5000000000000000e+00 -4.5000000000000000e+00
1.5000000000000000e+01 -2.5000000000000000e+00 -1.5000000000000000e+00
1.5000000000000000e+01 -2.5000000000000000e+00 1.5000000000000000e+00
1.5000000000000000e+01 -2.5000000000000000e+00 4.5000000000000000e+00
-1.2500000000000000e+01 1.5000000000000000e+01 -4.5000000000000000e+00
-1.0000000000000000e+01 1.5000000000000000e+01 -4.5000000000000000e+00
-7.5000000000000000e+00 1.5000000000000000e+01 -4.5000000000000000e+00
-5.0000000000000000e+00 1.5000000000000000e+01 -4.5000000000000000e+00
-2.5000000000000000e+00 1.5000000000000000e+01 -4.5000000000000000e+00
0.0000000000000000e+00 1.5000000000000000e+01 -4.5000000000000000e+00
2.5000000000000000e+00 1.5000000000000000e+01 -4.5000000000000000e+00
5.0000000000000000e+00 1.5000000000000000e+01 -4.5000000000000000e+00
7.5000000000000000e+00 1.5000000000000000e+01 -4.5000000000000000e+00
1.0000000000000000e+01 1.5000000000000000e+01 -4.5000000000000000e+00
1.2500000000000000e+01 1.5000000000000000e+01 -4.5000000000000000e+00
-1.2500000000000000e+01 1.5000000000000000e+01 -1.5000000000000000e+00
-1.0000000000000000e+01 1.5000000000000000e+01 -1.5000000000000000e+00
-7.5000000000000000e+00 1.5000000000000000e+01 -1.5000000000000000e+00
-5.0000000000000000e+00 1.5000000000000000e+01 -1.5000000000000000e+00
-2.5000000000000000e+00 1.5000000000000000e+01 -1.5000000000000000e+00
0.0000000000000000e+00 1.5000000000000000e+01 -1.5000000000000000e+00
2.5000000000000000e+00 1.5000000000000000e+01 -1.5000000000000000e+00
5.0000000000000000e+00 1.5000000000000000e+01 -1.5000000000000000e+00
7.5000000000000000e+00 1.5000000000000000e+01 -1.5000000000000000e+00
1.0000000000000000e+01 1.5000000000000000e+01 -1.5000000000000000e+00
1.2500000000000000e+01 1.5000000000000000e+01 -1.5000000000000000e+00
-1.2500000000000000e+01 1.5000000000000000e+01 1.5000000000000000e+00
-1.0000000000000000e+01 1.5000000000000000e+01 1.5000000000000000e+00
-7.5000000000000000e+00 1.5000000000000000e+01 1.5000000000000000e+00
-5.0000000000000000e+00 1.5000000000000000e+01 1.5000000000000000e+00
-2.5000000000000000e+00 1.5000000000000000e+01 1.5000000000000000e+00
0.0000000000000000e+00 1.5000000000000000e+01 1.5000000000000000e+00
2.5000000000000000e+00 1.5000000000000000e+01 1.5000000000000000e+00
5.0000000000000000e+00 1.5000000000000000e+01 1.5000000000000000e+00
7.5000000000000000e+00 1.5000000000000000e+01 1.5000000000000000e+00
1.0000000000000000e+01 1.5000000000000000e+01 1.5000000000000000e+00
1.2500000000000000e+01 1.5000000000000000e+01 1.5000000000000000e+00
-1.2500000000000000e+01 1.5000000000000000e+01 4.5000000000000000e+00
-1.0000000000000000e+01 1.5000000000000000e+01 4.5000000000000000e+00
-7.5000000000000000e+00 1.5000000000000000e+01 4.5000000000000000e+00
-5.0000000000000000e+00 1.5000000000000000e+01 4.5000000000000000e+00
-2.5000000000000000e+00 1.5000000000000000e+01 4.5000000000000000e+00
0.0000000000000000e+00 1.5000000000000000e+01 4.5000000000000000e+00
2.5000000000000000e+00 1.5000000000000000e+01 4.5000000000000000e+00
5.0000000000000000e+00 1.5000000000000000e+01 4.5000000000000000e+00
7.5000000000000000e+00 1.5000000000000000e+01 4.5000000000000000e+00
1.0000000000000000e+01 1.5000000000000000e+01 4.5000000000000000e+00
1.2500000000000000e+01 1.5000000000000000e+01 4.5000000000000000e+00
-1.5000000000000000e+01 -1.2500000000000000e+01 -4.5000000000000000e+00
-1.5000000000000000e+01 -1.0000000000000000e+01 -4.5000000000000000e+00
-1.5000000000000000e+01 -7.5000000000000000e+00 -4.5000000000000000e+00
-1.5000000000000000e+01 -5.0000000000000000e+00 -4.5000000000000000e+00
-1.5000000000000000e+01 -2.5000000000000000e+00 -4.5000000000000000e+00
-1.5000000000000000e+01 -1.2500000000000000e+01 -1.5000000000000000e+00
-1.5000000000000000e+01 -1.0000000000000000e+01 -1.5000000000000000e+00
-1.5000000000000000e+01 -7.5000000000000000e+00 -1.5000000000000000e+00
-1.5000000000000000e+01 -5.0000000000000000e+00 -1.5000000000000000e+00
-1.5000000000000000e+01 -2.5000000000000000e+00 -1.5000000000000000e+00
-1.5000000000000000e+01 -1.2500000000000000e+01 1.5000000000000000e+00
-1.5000000000000000e+01 -1.0000000000000000e+01 1.5000000000000000e+00
-1.5000000000000000e+01 -7.5000000000000000e+00 1.5000000000000000e+00
-1.5000000000000000e+01 -5.0000000000000000e+00 1.5000000000000000e+00
-1.5000000000000000e+01 -2.5000000000000000e+00 1.5000000000000000e+00
-1.5000000000000000e+01 -1.2500000000000000e+01 4.5000000000000000e+00
-1.5000000000000000e+01 -1.0000000000000000e+01 4.5000000000000000e+00
-1.5000000000000000e+01 -7.5000000000000000e+00 4.5000000000000000e+00
-1.5000000000000000e+01 -5.0000000000000000e+00 4.5000000000000000e+00
-1.5000000000000000e+01 -2.5000000000000000e+00 4.5000000000000000e+00
1.5000000000000000e+01 1.2500000000000000e+01 4.5000000000000000e+00
1.5000000000000000e+01 1.2500000000000000e+01 1.5000000000000000e+00
1.5000000000000000e+01 1.2500000000000000e+01 -1.5000000000000000e+00
1.5000000000000000e+01 1.2500000000000000e+01 -4.5000000000000000e+00
1.5000000000000000e+01 1.0000000000000000e+01 4.5000000000000000e+00
1.5000000000000000e+01 1.0000000000000000e+01 1.5000000000000000e+00
1.5000000000000000e+01 1.0000000000000000e+01 -1.5000000000000000e+00
1.5000000000000000e+01 1.0000000000000000e+01 -4.5000000000000000e+00
1.5000000000000000e+01 7.5000000000000000e+00 4.5000000000000000e+00
1.5000000000000000e+01 7.5000000000000000e+00 1.5000000000000000e+00
1.5000000000000000e+01 7.5000000000000000e+00 -1.5000000000000000e+00
1.5000000000000000e+01 7.5000000000000000e+00 -4.5000000000000000e+00
1.5000000000000000e+01 5.0000000000000000e+00 4.5000000000000000e+00
1.5000000000000000e+01 5.0000000000000000e+00 1.5000000000000000e+00
1.5000000000000000e+01 5.0000000000000000e+00 -1.5000000000000000e+00
1.5000000000000000e+01 5.0000000000000000e+00 -4.5000000000000000e+00
1.5000000000000000e+01 2.5000000000000000e+00 4.5000000000000000e+00
1.5000000000000000e+01 2.5000000000000000e+00 1.5000000000000000e+00
1.5000000000000000e+01 2.5000000000000000e+00 -1.5000000000000000e+00
1.5000000000000000e+01 2.5000000000000000e+00 -4.5000000000000000e+00
5.0579229999999997e+00 -0.0000000000000000e+00 7.5000000000000000e+00
7.5579229999999997e+00 -0.0000000000000000e+00 7.5000000000000000e+00
1.0057923000000001e+01 -0.0000000000000000e+00 7.5000000000000000e+00
1.2528961000000001e+01 -0.0000000000000000e+00 7.5000000000000000e+00
-1.2798634000000000e+01 -0.0000000000000000e+00 7.5000000000000000e+00
-1.0508991000000000e+01 -0.0000000000000000e+00 7.5000000000000000e+00
-1.0015598000000001e+01 -2.4934680000000000e+00 7.5000000000000000e+00
-1.2552562000000000e+01 -2.4890669999999999e+00 7.5000000000000000e+00
1.2484783999999999e+01 -2.4911390000000000e+00 7.5000000000000000e+00
9.9365939999999995e+00 -2.4756260000000001e+00 7.5000000000000000e+00
7.3306880000000003e+00 -2.4634010000000002e+00 7.5000000000000000e+00
4.6485479999999999e+00 -2.4758719999999999e+00 7.5000000000000000e+00
-1.2433301000000000e+01 -1.2501478000000001e+01 7.5000000000000000e+00
-9.8423010000000009e+00 -1.2527184999999999e+01 7.5000000000000000e+00
-7.2478759999999998e+00 -1.2614409999999999e+01 7.5000000000000000e+00
-4.7690159999999997e+00 -1.2804349999999999e+01 7.5000000000000000e+00
-2.5587420000000001e+00 -1.3056070000000000e+01 7.5000000000000000e+00
-3.4649799999999997e-01 -1.2783495000000000e+01 7.5000000000000000e+00
2.1465100000000001e+00 -1.2584344000000000e+01 7.5000000000000000e+00
4.7574079999999999e+00 -1.2493817999999999e+01 7.5000000000000000e+00
7.3683389999999997e+00 -1.2468095000000000e+01 7.5000000000000000e+00
9.9439039999999999e+00 -1.2472631000000000e+01 7.5000000000000000e+00
1.2483480000000000e+01 -1.2486898000000000e+01 7.5000000000000000e+00
-1.2338291000000000e+01 -4.9590259999999997e+00 7.5000000000000000e+00
-1.2288458000000000e+01 -7.4778120000000001e+00 7.5000000000000000e+00
-1.2346651000000000e+01 -9.9988259999999993e+00 7.5000000000000000e+00
1.2466131000000001e+01 -9.9761710000000008e+00 7.5000000000000000e+00
1.2446694000000001e+01 -7.4749590000000001e+00 7.5000000000000000e+00
1.2447962000000000e+01 -4.9792339999999999e+00 7.5000000000000000e+00
7.9212000000000005e-01 -7.4968539999999999e+00 7.5000000000000000e+00
-2.6509339999999999e+00 -8.2141520000000003e+00 7.5000000000000000e+00
-9.4242069999999991e+00 -4.8713430000000004e+00 7.5000000000000000e+00
-9.6258189999999999e+00 -1.0035529000000000e+01 7.5000000000000000e+00
9.8786199999999997e+00 -9.9515239999999991e+00 7.5000000000000000e+00
9.8278260000000000e+00 -7.4468170000000002e+00 7.5000000000000000e+00
9.8407630000000008e+00 -4.9527380000000001e+00 7.5000000000000000e+00
-6.8416350000000001e+00 -1.0186659000000001e+01 7.5000000000000000e+00
-4.2917149999999999e+00 -1.0643639000000000e+01 7.5000000000000000e+00
-2.5861760000000000e+00 -1.1502765999999999e+01 7.5000000000000000e+00
-9.0500800000000003e-01 -1.0628037000000001e+01 7.5000000000000000e+00
7.2143210000000000e+00 -9.9455919999999995e+00 7.5000000000000000e+00
7.1218719999999998e+00 -4.9201930000000003e+00 7.5000000000000000e+00
4.4622479999999998e+00 -9.9916520000000002e+00 7.5000000000000000e+00
1.6504110000000001e+00 -1.0162635999999999e+01 7.5000000000000000e+00
7.0956029999999997e+00 -7.4320990000000000e+00 7.5000000000000000e+00
-9.3948499999999999e+00 -7.4749040000000004e+00 7.5000000000000000e+00
-6.0822630000000002e+00 -7.5341760000000004e+00 7.5000000000000000e+00
4.1653820000000001e+00 -7.4418119999999996e+00 7.5000000000000000e+00
4.1173240000000000e+00 -4.8573620000000002e+00 7.5000000000000000e+00
-1.2394674000000000e+01 2.6349350000000000e+00 7.5000000000000000e+00
-9.6016899999999996e+00 2.8107660000000001e+00 7.5000000000000000e+00
5.1163530000000002e+00 2.2288100000000002e+00 7.5000000000000000e+00
7.5644340000000003e+00 2.2865500000000001e+00 7.5000000000000000e+00
1.0023263999999999e+01 2.3771860000000000e+00 7.5000000000000000e+00
1.2507256000000000e+01 2.4454229999999999e+00 7.5000000000000000e+00
-1.2209249000000000e+01 1.2789059999999999e+01 7.5000000000000000e+00
-1.1801439000000000e+01 1.0519291000000001e+01 7.5000000000000000e+00
-1.1493017999999999e+01 8.0611090000000001e+00 7.5000000000000000e+00
-1.1783870000000000e+01 5.3600630000000002e+00 7.5000000000000000e+00
1.2476157000000001e+01 4.9013650000000002e+00 7.5000000000000000e+00
1.2434500999999999e+01 7.3853960000000001e+00 7.5000000000000000e+00
1.2428582000000000e+01 9.9100070000000002e+00 7.5000000000000000e+00
1.2456372000000000e+01 1.2453248000000000e+01 7.5000000000000000e+00
9.8916850000000007e+00 1.2398196000000000e+01 7.5000000000000000e+00
7.2844629999999997e+00 1.2326947000000001e+01 7.5000000000000000e+00
4.6089849999999997e+00 1.2251286000000000e+01 7.5000000000000000e+00
1.8852380000000000e+00 1.2265336000000000e+01 7.5000000000000000e+00
-8.7705699999999998e-01 1.2325097000000000e+01 7.5000000000000000e+00
-3.8331949999999999e+00 1.2359740000000000e+01 7.5000000000000000e+00
-6.2540810000000002e+00 1.2938048000000000e+01 7.5000000000000000e+00
-7.6886729999999996e+00 1.3817627999999999e+01 7.5000000000000000e+00
-9.5618379999999998e+00 1.3181155000000000e+01 7.5000000000000000e+00
-2.7012269999999998e+00 7.0835509999999999e+00 7.5000000000000000e+00
-8.5271190000000008e+00 1.1345850000000000e+01 7.5000000000000000e+00
-7.2584999999999997e+00 6.0966300000000002e+00 7.5000000000000000e+00
9.9690460000000005e+00 4.7629159999999997e+00 7.5000000000000000e+00
9.8336760000000005e+00 7.2199840000000002e+00 7.5000000000000000e+00
9.8188099999999991e+00 9.7927289999999996e+00 7.5000000000000000e+00
7.1162910000000004e+00 9.6185329999999993e+00 7.5000000000000000e+00
5.2057399999999998e-01 6.7713099999999997e+00 7.5000000000000000e+00
1.1805420000000000e+00 9.4938669999999998e+00 7.5000000000000000e+00
-2.0039620000000000e+00 9.6395090000000003e+00 7.5000000000000000e+00
-6.5053950000000000e+00 9.3486770000000003e+00 7.5000000000000000e+00
4.2050049999999999e+00 9.3729709999999997e+00 7.5000000000000000e+00
7.5667970000000002e+00 4.5326170000000001e+00 7.5000000000000000e+00
7.1177130000000002e+00 6.9036830000000000e+00 7.5000000000000000e+00
5.6053020000000000e+00 4.1805389999999996e+00 7.5000000000000000e+00
3.8412829999999998e+00 6.0769390000000003e+00 7.5000000000000000e+00
1.3721417000000001e+01 0.0000000000000000e+00 -7.5000000000000000e+00
1.2405514999999999e+01 0.0000000000000000e+00 -7.5000000000000000e+00
1.1026636000000000e+01 0.0000000000000000e+00 -7.5000000000000000e+00
9.5713100000000004e+00 0.0000000000000000e+00 -7.5000000000000000e+00
1.2627969999999999e+01 0.0000000000000000e+00 4.8750010000000001e+00
1.2877770000000000e+01 0.0000000000000000e+00 1.8435670000000000e+00
1.3127337000000001e+01 0.0000000000000000e+00 -1.1870559999999999e+00
1.3376668000000000e+01 0.0000000000000000e+00 -4.2168669999999997e+00
1.0243653999999999e+01 0.0000000000000000e+00 5.2529950000000003e+00
1.0734970000000001e+01 0.0000000000000000e+00 2.1917589999999998e+00
1.1226000000000001e+01 0.0000000000000000e+00 -8.6812699999999998e-01
1.1716735999999999e+01 0.0000000000000000e+00 -3.9266649999999998e+00
7.8212760000000001e+00 0.0000000000000000e+00 5.6380100000000004e+00
8.5465260000000001e+00 0.0000000000000000e+00 2.5488849999999998e+00
9.2715650000000007e+00 0.0000000000000000e+00 -5.3871100000000005e-01
9.9963859999999993e+00 0.0000000000000000e+00 -3.6247780000000001e+00
5.3901570000000003e+00 0.0000000000000000e+00 6.0253959999999998e+00
6.3330039999999999e+00 0.0000000000000000e+00 2.9122680000000001e+00
7.2757790000000000e+00 0.0000000000000000e+00 -1.9975799999999999e-01
8.2184760000000008e+00 0.0000000000000000e+00 -3.3106830000000000e+00
-6.7065999999999999e+00 0.0000000000000000e+00 -7.5000000000000000e+00
-1.0877459000000000e+01 0.0000000000000000e+00 -7.5000000000000000e+00
-1.2232580000000000e+01 0.0000000000000000e+00 4.0157280000000002e+00
-9.3738119999999991e+00 0.0000000000000000e+00 3.5142300000000000e+00
-1.1831101000000000e+01 0.0000000000000000e+00 9.6818000000000004e-01
-8.5794800000000002e+00 0.0000000000000000e+00 4.2045700000000003e-01
-1.1429421000000000e+01 0.0000000000000000e+00 -2.0801989999999999e+00
-7.7850050000000000e+00 0.0000000000000000e+00 -2.6745239999999999e+00
-1.1027542000000000e+01 0.0000000000000000e+00 -5.1294120000000003e+00
-6.9903909999999998e+00 0.0000000000000000e+00 -5.7707150000000000e+00
-6.7309929999999998e+00 -2.4934680000000000e+00 -7.5000000000000000e+00
-1.0943745000000000e+01 -2.4890669999999999e+00 -7.5000000000000000e+00
1.3566373000000000e+01 -2.4911390000000000e+00 -7.5000000000000000e+00
1.1960226000000000e+01 -2.4756260000000001e+00 -7.5000000000000000e+00
1.0276795999999999e+01 -2.4634010000000002e+00 -7.5000000000000000e+00
8.6006950000000000e+00 -2.4758719999999999e+00 -7.5000000000000000e+00
-1.2289592000000001e+01 -1.2501478000000001e+01 -7.5000000000000000e+00
-9.4303299999999997e+00 -1.2527184999999999e+01 -7.5000000000000000e+00
-6.6955439999999999e+00 -1.2614409999999999e+01 -7.5000000000000000e+00
-4.1629880000000004e+00 -1.2804349999999999e+01 -7.5000000000000000e+00
-1.9522390000000001e+00 -1.3056070000000000e+01 -7.5000000000000000e+00
3.8393200000000000e-01 -1.2783495000000000e+01 -7.5000000000000000e+00
2.9203739999999998e+00 -1.2584344000000000e+01 -7.5000000000000000e+00
5.4920629999999999e+00 -1.2493817999999999e+01 -7.5000000000000000e+00
7.9785680000000001e+00 -1.2468095000000000e+01 -7.5000000000000000e+00
1.0350968000000000e+01 -1.2472631000000000e+01 -7.5000000000000000e+00
1.2649323000000001e+01 -1.2486898000000000e+01 -7.5000000000000000e+00
-1.1156276999999999e+01 -4.9590259999999997e+00 -7.5000000000000000e+00
-1.1527317999999999e+01 -7.4778120000000001e+00 -7.5000000000000000e+00
-1.1930497000000001e+01 -9.9988259999999993e+00 -7.5000000000000000e+00
1.2854663000000000e+01 -9.9761710000000008e+00 -7.5000000000000000e+00
1.3037559000000000e+01 -7.4749590000000001e+00 -7.5000000000000000e+00
1.3277533000000000e+01 -4.9792339999999999e+00 -7.5000000000000000e+00
4.0581899999999997e+00 -7.4968539999999999e+00 -7.5000000000000000e+00
2.4524599999999999e-01 -8.2141520000000003e+00 -7.5000000000000000e+00
-6.6565969999999997e+00 -4.8713430000000004e+00 -7.5000000000000000e+00
-8.6722979999999996e+00 -1.0035529000000000e+01 -7.5000000000000000e+00
1.0734925000000000e+01 -9.9515239999999991e+00 -7.5000000000000000e+00
1.1099496000000000e+01 -7.4468170000000002e+00 -7.5000000000000000e+00
1.1533746000000001e+01 -4.9527380000000001e+00 -7.5000000000000000e+00
-5.4925319999999997e+00 -1.0186659000000001e+01 -7.5000000000000000e+00
-2.8664380000000000e+00 -1.0643639000000000e+01 -7.5000000000000000e+00
-1.4088820000000000e+00 -1.1502765999999999e+01 -7.5000000000000000e+00
7.1352199999999999e-01 -1.0628037000000001e+01 -7.5000000000000000e+00
8.4748690000000000e+00 -9.9455919999999995e+00 -7.5000000000000000e+00
9.6757720000000003e+00 -4.9201930000000003e+00 -7.5000000000000000e+00
6.0303540000000000e+00 -9.9916520000000002e+00 -7.5000000000000000e+00
3.4642179999999998e+00 -1.0162635999999999e+01 -7.5000000000000000e+00
9.0282920000000004e+00 -7.4320990000000000e+00 -7.5000000000000000e+00
-7.6335800000000003e+00 -7.4749040000000004e+00 -7.5000000000000000e+00
-3.3110230000000000e+00 -7.5341760000000004e+00 -7.5000000000000000e+00
6.7347950000000001e+00 -7.4418119999999996e+00 -7.5000000000000000e+00
7.6752810000000000e+00 -4.8573620000000002e+00 -7.5000000000000000e+00
-9.1537950000000006e+00 -2.4287909999999999e+00 3.8065869999999999e+00
-1.2116966000000000e+01 -2.4693209999999999e+00 4.1526709999999998e+00
1.2588037999999999e+01 -2.4920610000000001e+00 4.8124089999999997e+00
1.0093318999999999e+01 -2.4793669999999999e+00 5.1149899999999997e+00
7.5441839999999996e+00 -2.4704269999999999e+00 5.3880640000000000e+00
4.9065519999999996e+00 -2.4918939999999998e+00 5.6488870000000002e+00
-1.2394603999999999e+01 -1.2495488999999999e+01 4.4737479999999996e+00
-9.7539010000000008e+00 -1.2517097000000000e+01 4.4567189999999997e+00
-7.1512200000000004e+00 -1.2604032000000000e+01 4.4737739999999997e+00
-4.6699789999999997e+00 -1.2794931999999999e+01 4.4917680000000004e+00
-2.4597500000000001e+00 -1.3049177999999999e+01 4.5104240000000004e+00
-2.4314800000000000e-01 -1.2777512000000000e+01 4.5319459999999996e+00
2.2428110000000001e+00 -1.2582298000000000e+01 4.5759710000000000e+00
4.8445220000000004e+00 -1.2493455000000001e+01 4.6023360000000002e+00
7.4289800000000001e+00 -1.2469319000000000e+01 4.5960530000000004e+00
9.9857549999999993e+00 -1.2473893000000000e+01 4.5698210000000001e+00
1.2505967000000000e+01 -1.2486535000000000e+01 4.5248080000000002e+00
-1.2045558000000000e+01 -4.9369389999999997e+00 4.2859119999999997e+00
-1.2107486000000000e+01 -7.4615999999999998e+00 4.3695459999999997e+00
-1.2243568000000000e+01 -9.9879239999999996e+00 4.4138460000000004e+00
1.2510766000000000e+01 -9.9769009999999998e+00 4.5772089999999999e+00
1.2503954999999999e+01 -7.4768080000000001e+00 4.6439180000000002e+00
1.2536587000000001e+01 -4.9810970000000001e+00 4.7124689999999996e+00
1.1742820000000000e+00 -7.5031910000000002e+00 4.8659070000000000e+00
-2.2343400000000000e+00 -8.1869739999999993e+00 4.5434669999999997e+00
-8.7649150000000002e+00 -4.7959959999999997e+00 4.0410389999999996e+00
-9.4253280000000004e+00 -1.0016443000000001e+01 4.3857489999999997e+00
9.9624590000000008e+00 -9.9543700000000008e+00 4.6813739999999999e+00
9.9533220000000000e+00 -7.4491699999999996e+00 4.7840520000000000e+00
9.9965519999999994e+00 -4.9556690000000003e+00 4.9275490000000000e+00
-6.5858059999999998e+00 -1.0162822000000000e+01 4.4110100000000001e+00
-4.0661060000000004e+00 -1.0625009000000000e+01 4.4841290000000003e+00
-2.4153549999999999e+00 -1.1491149000000000e+01 4.5315580000000004e+00
-6.7926799999999998e-01 -1.0617559000000000e+01 4.5929580000000003e+00
7.3493959999999996e+00 -9.9443619999999999e+00 4.7146860000000004e+00
7.3523149999999999e+00 -4.9244659999999998e+00 5.0986060000000002e+00
4.6395660000000003e+00 -9.9899629999999995e+00 4.7119700000000000e+00
1.8887090000000000e+00 -1.0157829000000000e+01 4.6649929999999999e+00
7.2900609999999997e+00 -7.4336370000000001e+00 4.8691160000000000e+00
-9.0135319999999997e+00 -7.4347320000000003e+00 4.2795629999999996e+00
-5.5589709999999997e+00 -7.4721650000000004e+00 4.2784469999999999e+00
4.4248120000000002e+00 -7.4477409999999997e+00 4.9248979999999998e+00
4.4251079999999998e+00 -4.8762900000000000e+00 5.2983940000000000e+00
-8.4386250000000000e+00 -2.4514309999999999e+00 7.4852700000000005e-01
-1.1774005000000001e+01 -2.4759120000000001e+00 1.1259640000000000e+00
1.2816793000000001e+01 -2.4915829999999999e+00 1.7903800000000001e+00
1.0509058000000000e+01 -2.4775320000000001e+00 2.0760800000000001e+00
8.1504639999999995e+00 -2.4665859999999999e+00 2.3284280000000002e+00
5.7051160000000003e+00 -2.4828190000000001e+00 2.5873569999999999e+00
-1.2368282000000001e+01 -1.2499320000000001e+01 1.4833099999999999e+00
-9.6625700000000005e+00 -1.2520282000000000e+01 1.4564610000000000e+00
-7.0235019999999997e+00 -1.2606949000000000e+01 1.4552870000000000e+00
-4.5298350000000003e+00 -1.2797222000000000e+01 1.4755950000000000e+00
-2.3218190000000001e+00 -1.3050122999999999e+01 1.4834259999999999e+00
-7.9285999999999995e-02 -1.2778086000000000e+01 1.5118180000000001e+00
2.4169079999999998e+00 -1.2581217000000001e+01 1.5461030000000000e+00
5.0008960000000000e+00 -1.2492626000000000e+01 1.5824830000000001e+00
7.5526350000000004e+00 -1.2468228999999999e+01 1.5950150000000001e+00
1.0068360000000000e+01 -1.2473055000000000e+01 1.5611670000000000e+00
1.2541926999999999e+01 -1.2486501000000001e+01 1.5220410000000000e+00
-1.1788299000000000e+01 -4.9445300000000003e+00 1.2692410000000001e+00
-1.1938808000000000e+01 -7.4671680000000000e+00 1.3594780000000000e+00
-1.2150396000000001e+01 -9.9917730000000002e+00 1.4101040000000000e+00
1.2589286000000000e+01 -9.9766030000000008e+00 1.5750200000000001e+00
1.2625380000000000e+01 -7.4759320000000002e+00 1.6367000000000000e+00
1.2712059999999999e+01 -4.9801539999999997e+00 1.7008200000000000e+00
1.9024669999999999e+00 -7.4955660000000002e+00 1.7710649999999999e+00
-1.5711329999999999e+00 -8.1901100000000007e+00 1.4481750000000000e+00
-8.1508509999999994e+00 -4.8226389999999997e+00 1.0056820000000000e+00
-9.2011479999999999e+00 -1.0022384000000001e+01 1.3639440000000000e+00
1.0139301000000000e+01 -9.9526690000000002e+00 1.6679299999999999e+00
1.0219625000000001e+01 -7.4476560000000003e+00 1.7644620000000000e+00
1.0350439000000000e+01 -4.9538979999999997e+00 1.8988590000000001e+00
-6.2744049999999998e+00 -1.0169546000000000e+01 1.3790979999999999e+00
-3.7348140000000001e+00 -1.0628880000000001e+01 1.4410339999999999e+00
-2.1392519999999999e+00 -1.1492732000000000e+01 1.4874750000000001e+00
-3.1740699999999999e-01 -1.0617851000000000e+01 1.5331420000000000e+00
7.6140990000000004e+00 -9.9434349999999991e+00 1.6911769999999999e+00
7.8798490000000001e+00 -4.9212379999999998e+00 2.0581700000000001e+00
4.9736820000000002e+00 -9.9884629999999994e+00 1.6738280000000001e+00
2.2898320000000001e+00 -1.0156480999999999e+01 1.6093070000000000e+00
7.6927630000000002e+00 -7.4314879999999999e+00 1.8332050000000000e+00
-8.6130859999999991e+00 -7.4482559999999998e+00 1.2486580000000000e+00
-4.9178910000000000e+00 -7.4899100000000001e+00 1.2158549999999999e+00
4.9657200000000001e+00 -7.4429629999999998e+00 1.8689469999999999e+00
5.1713550000000001e+00 -4.8658349999999997e+00 2.2334209999999999e+00
-7.7407890000000004e+00 -2.4697390000000001e+00 -2.3065349999999998e+00
-1.1436261999999999e+01 -2.4814379999999998e+00 -1.9017130000000000e+00
1.3041975000000001e+01 -2.4907580000000000e+00 -1.2308190000000001e+00
1.0929703000000000e+01 -2.4751850000000002e+00 -9.6183300000000005e-01
8.7695059999999998e+00 -2.4616520000000000e+00 -7.3048700000000000e-01
6.5431640000000000e+00 -2.4690940000000001e+00 -4.8067500000000002e-01
-1.2345443000000000e+01 -1.2500567000000000e+01 -1.5145580000000001e+00
-9.5687390000000008e+00 -1.2523173999999999e+01 -1.5539229999999999e+00
-6.8971819999999999e+00 -1.2609610999999999e+01 -1.5522890000000000e+00
-4.3968400000000001e+00 -1.2799595000000000e+01 -1.5365510000000000e+00
-2.1856220000000000e+00 -1.3051811000000001e+01 -1.5313440000000000e+00
8.5242999999999999e-02 -1.2778923000000001e+01 -1.5083720000000000e+00
2.5916860000000002e+00 -1.2580712000000000e+01 -1.4821789999999999e+00
5.1686800000000002e+00 -1.2491745999999999e+01 -1.4432339999999999e+00
7.6916929999999999e+00 -1.2466941000000000e+01 -1.4203319999999999e+00
1.0155355999999999e+01 -1.2472018000000000e+01 -1.4479390000000001e+00
1.2577248000000001e+01 -1.2486454000000000e+01 -1.4808650000000001e+00
-1.1537668000000000e+01 -4.9506680000000003e+00 -1.7472540000000001e+00
-1.1776192000000000e+01 -7.4716529999999999e+00 -1.6500560000000000e+00
-1.2061254999999999e+01 -9.9948259999999998e+00 -1.5931720000000000e+00
1.2651061000000000e+01 -9.9760159999999996e+00 -1.4191890000000000e+00
1.2747994000000000e+01 -7.4747320000000004e+00 -1.3707730000000000e+00
1.2884520999999999e+01 -4.9788350000000001e+00 -1.3111950000000001e+00
2.6442329999999998e+00 -7.4891259999999997e+00 -1.3221810000000001e+00
-9.1132400000000002e-01 -8.1950319999999994e+00 -1.6467930000000000e+00
-7.5576780000000001e+00 -4.8436260000000004e+00 -2.0292859999999999e+00
-8.9930140000000005e+00 -1.0027505000000000e+01 -1.6532549999999999e+00
1.0329086000000000e+01 -9.9503900000000005e+00 -1.3503170000000000e+00
1.0488039000000001e+01 -7.4453680000000002e+00 -1.2557119999999999e+00
1.0706602999999999e+01 -4.9511729999999998e+00 -1.1297269999999999e+00
-5.9753170000000004e+00 -1.0175547000000000e+01 -1.6501729999999999e+00
-3.4132880000000001e+00 -1.0633039000000000e+01 -1.6001970000000001e+00
-1.8826609999999999e+00 -1.1494961999999999e+01 -1.5582160000000000e+00
4.4382999999999999e-02 -1.0619069000000000e+01 -1.5244310000000001e+00
7.8850199999999999e+00 -9.9420129999999993e+00 -1.3340410000000000e+00
8.4198120000000003e+00 -4.9159490000000003e+00 -9.8277400000000004e-01
5.3178150000000004e+00 -9.9867039999999996e+00 -1.3670290000000000e+00
2.6998150000000001e+00 -1.0155595000000000e+01 -1.4448460000000001e+00
8.1061870000000003e+00 -7.4280819999999999e+00 -1.2048090000000000e+00
-8.2307559999999995e+00 -7.4590699999999996e+00 -1.7791550000000000e+00
-4.2984220000000004e+00 -7.5061939999999998e+00 -1.8428310000000001e+00
5.5258539999999998e+00 -7.4368259999999999e+00 -1.1884600000000001e+00
5.9382029999999997e+00 -4.8522530000000001e+00 -8.3213999999999999e-01
-7.0557249999999998e+00 -2.4839449999999998e+00 -5.3609730000000004e+00
-1.1107172000000000e+01 -2.4860350000000002e+00 -4.9321809999999999e+00
1.3263947000000000e+01 -2.4895790000000000e+00 -4.2512470000000002e+00
1.1358359999999999e+01 -2.4722499999999998e+00 -4.0005709999999999e+00
9.4027399999999997e+00 -2.4554749999999999e+00 -3.7901319999999998e+00
7.4130940000000001e+00 -2.4503480000000000e+00 -3.5495860000000001e+00
-1.2313497999999999e+01 -1.2500942000000000e+01 -4.5175390000000002e+00
-9.4835589999999996e+00 -1.2525496000000000e+01 -4.5621609999999997e+00
-6.7782939999999998e+00 -1.2612192000000000e+01 -4.5659640000000001e+00
-4.2639410000000000e+00 -1.2801736000000000e+01 -4.5499820000000000e+00
-2.0527139999999999e+00 -1.3053565000000001e+01 -4.5455040000000002e+00
2.4970800000000001e-01 -1.2780030999999999e+01 -4.5300260000000003e+00
2.7680859999999998e+00 -1.2580583000000001e+01 -4.5152180000000000e+00
5.3321600000000000e+00 -1.2490403000000001e+01 -4.4775419999999997e+00
7.8281169999999998e+00 -1.2465683000000000e+01 -4.4361689999999996e+00
1.0249193000000000e+01 -1.2470715000000000e+01 -4.4554410000000004e+00
1.2611860000000000e+01 -1.2486389000000001e+01 -4.4838880000000003e+00
-1.1291798000000000e+01 -4.9556360000000002e+00 -4.7636529999999997e+00
-1.1617680999999999e+01 -7.4753010000000000e+00 -4.6591820000000004e+00
-1.1975698000000000e+01 -9.9972539999999999e+00 -4.5962249999999996e+00
1.2741557999999999e+01 -9.9748269999999994e+00 -4.4182399999999999e+00
1.2873377000000000e+01 -7.4731120000000004e+00 -4.3788080000000003e+00
1.3054148000000000e+01 -4.9771029999999996e+00 -4.3238399999999997e+00
3.3844609999999999e+00 -7.4841240000000004e+00 -4.4304189999999997e+00
-2.5128400000000001e-01 -8.2021840000000008e+00 -4.7391579999999998e+00
-6.9823440000000003e+00 -4.8598790000000003e+00 -5.0641150000000001e+00
-8.7927250000000008e+00 -1.0031814000000001e+01 -4.6689280000000002e+00
1.0513358000000000e+01 -9.9483300000000003e+00 -4.3644010000000000e+00
1.0760374000000001e+01 -7.4416950000000002e+00 -4.2898050000000003e+00
1.1066541000000001e+01 -4.9473279999999997e+00 -4.1587220000000000e+00
-5.6785800000000002e+00 -1.0180789000000001e+01 -4.6896570000000004e+00
-3.0939570000000001e+00 -1.0637335999999999e+01 -4.6497130000000002e+00
-1.6155750000000000e+00 -1.1497534000000000e+01 -4.5940110000000001e+00
4.1453099999999998e-01 -1.0621211000000001e+01 -4.5854010000000001e+00
8.1655049999999996e+00 -9.9400729999999999e+00 -4.3759319999999997e+00
8.9740230000000007e+00 -4.9082340000000002e+00 -4.0243289999999998e+00
5.6730140000000002e+00 -9.9846990000000009e+00 -4.4106249999999996e+00
3.1090710000000001e+00 -1.0155362999999999e+01 -4.5023980000000003e+00
8.5333469999999991e+00 -7.4231689999999997e+00 -4.2440170000000004e+00
-7.8614519999999999e+00 -7.4676260000000001e+00 -4.8047800000000001e+00
-3.7013270000000000e+00 -7.5211389999999998e+00 -4.8974589999999996e+00
6.1082179999999999e+00 -7.4290079999999996e+00 -4.2489970000000001e+00
6.7288540000000001e+00 -4.8350730000000004e+00 -3.9014609999999998e+00
-1.0726739000000000e+01 2.6349350000000000e+00 -7.5000000000000000e+00
-6.0808220000000004e+00 2.8107660000000001e+00 -7.5000000000000000e+00
8.9158919999999995e+00 2.2288100000000002e+00 -7.5000000000000000e+00
1.0471693000000000e+01 2.2865500000000001e+00 -7.5000000000000000e+00
1.2034557000000000e+01 2.3771860000000000e+00 -7.5000000000000000e+00
1.3585829000000000e+01 2.4454229999999999e+00 -7.5000000000000000e+00
-1.2067328000000000e+01 1.2789059999999999e+01 -7.5000000000000000e+00
-1.1349792000000001e+01 1.0519291000000001e+01 -7.5000000000000000e+00
-1.0587234000000000e+01 8.0611090000000001e+00 -7.5000000000000000e+00
-1.0425174999999999e+01 5.3600630000000002e+00 -7.5000000000000000e+00
1.3304812999999999e+01 4.9013650000000002e+00 -7.5000000000000000e+00
1.3035892000000000e+01 7.3853960000000001e+00 -7.5000000000000000e+00
1.2828179000000000e+01 9.9100070000000002e+00 -7.5000000000000000e+00
1.2626472000000000e+01 1.2453248000000000e+01 -7.5000000000000000e+00
1.0312779000000001e+01 1.2398196000000000e+01 -7.5000000000000000e+00
7.9654259999999999e+00 1.2326947000000001e+01 -7.5000000000000000e+00
5.4302809999999999e+00 1.2251286000000000e+01 -7.5000000000000000e+00
2.8054540000000001e+00 1.2265336000000000e+01 -7.5000000000000000e+00
5.5055000000000000e-02 1.2325097000000000e+01 -7.5000000000000000e+00
-3.0009679999999999e+00 1.2359740000000000e+01 -7.5000000000000000e+00
-5.7241479999999996e+00 1.2938048000000000e+01 -7.5000000000000000e+00
-7.4791569999999998e+00 1.3817627999999999e+01 -7.5000000000000000e+00
-9.3062349999999991e+00 1.3181155000000000e+01 -7.5000000000000000e+00
1.0574230000000000e+00 7.0835509999999999e+00 -7.5000000000000000e+00
-7.7673389999999998e+00 1.1345850000000000e+01 -7.5000000000000000e+00
-4.0205469999999996e+00 6.0966300000000002e+00 -7.5000000000000000e+00
1.1656758999999999e+01 4.7629159999999997e+00 -7.5000000000000000e+00
1.1141863000000001e+01 7.2199840000000002e+00 -7.5000000000000000e+00
1.0709267000000001e+01 9.7927289999999996e+00 -7.5000000000000000e+00
8.4741689999999998e+00 9.6185329999999993e+00 -7.5000000000000000e+00
4.2918770000000004e+00 6.7713099999999997e+00 -7.5000000000000000e+00
3.2877550000000002e+00 9.4938669999999998e+00 -7.5000000000000000e+00
6.5075999999999995e-02 9.6395090000000003e+00 -7.5000000000000000e+00
-4.7744439999999999e+00 9.3486770000000003e+00 -7.5000000000000000e+00
6.0283889999999998e+00 9.3729709999999997e+00 -7.5000000000000000e+00
1.0073238999999999e+01 4.5326170000000001e+00 -7.5000000000000000e+00
9.1818960000000001e+00 6.9036830000000000e+00 -7.5000000000000000e+00
8.8325890000000005e+00 4.1805389999999996e+00 -7.5000000000000000e+00
7.0263049999999998e+00 6.0769390000000003e+00 -7.5000000000000000e+00
-1.0896960999999999e+01 2.6316350000000002e+00 -4.9411519999999998e+00
-6.4466109999999999e+00 2.7981750000000001e+00 -5.3584660000000000e+00
7.7822030000000000e+00 2.2105269999999999e+00 -3.5834739999999998e+00
9.6129499999999997e+00 2.2800729999999998e+00 -3.7877440000000000e+00
1.1436864999999999e+01 2.3740250000000001e+00 -4.0031960000000000e+00
1.3284331999999999e+01 2.4438920000000000e+00 -4.2521570000000004e+00
-1.2091006999999999e+01 1.2788532999999999e+01 -4.5173880000000004e+00
-1.1398909000000000e+01 1.0517552999999999e+01 -4.6036840000000003e+00
-1.0693649000000001e+01 8.0580069999999999e+00 -4.6882050000000000e+00
-1.0585312000000000e+01 5.3557220000000001e+00 -4.7957770000000002e+00
1.3080703000000000e+01 4.8992509999999996e+00 -4.3220749999999999e+00
1.2868474000000001e+01 7.3835179999999996e+00 -4.3765289999999997e+00
1.2714763000000000e+01 9.9086429999999996e+00 -4.4132800000000003e+00
1.2581574000000000e+01 1.2452517000000000e+01 -4.4788730000000001e+00
1.0199316000000000e+01 1.2396437000000001e+01 -4.4357810000000004e+00
7.7974069999999998e+00 1.2324472999999999e+01 -4.4270180000000003e+00
5.2423039999999999e+00 1.2247648999999999e+01 -4.4569840000000003e+00
2.6244280000000000e+00 1.2261148000000000e+01 -4.5022250000000001e+00
-1.1218400000000001e-01 1.2320887000000001e+01 -4.5565949999999997e+00
-3.1296249999999999e+00 1.2356453999999999e+01 -4.5890430000000002e+00
-5.8053489999999996e+00 1.2935924999999999e+01 -4.5516860000000001e+00
-7.5173310000000004e+00 1.3816969000000000e+01 -4.5124500000000003e+00
-9.3451140000000006e+00 1.3180303000000000e+01 -4.5190039999999998e+00
4.0410499999999999e-01 7.0698790000000002e+00 -4.7789460000000004e+00
-7.8684950000000002e+00 1.1342886000000000e+01 -4.6286820000000004e+00
-4.4382089999999996e+00 6.0802379999999996e+00 -5.0720320000000001e+00
1.1190697999999999e+01 4.7577350000000003e+00 -4.1569339999999997e+00
1.0791858000000000e+01 7.2147560000000004e+00 -4.2805390000000001e+00
1.0478554000000001e+01 9.7893969999999992e+00 -4.3586689999999999e+00
8.1440769999999993e+00 9.6125559999999997e+00 -4.3655910000000002e+00
3.4978270000000000e+00 6.7564760000000001e+00 -4.3593180000000000e+00
2.8671910000000000e+00 9.4852989999999995e+00 -4.5083479999999998e+00
-3.0049199999999998e-01 9.6308769999999999e+00 -4.6383279999999996e+00
-5.0255650000000003e+00 9.3411179999999998e+00 -4.7270859999999999e+00
5.6107690000000003e+00 9.3647700000000000e+00 -4.3891039999999997e+00
9.3798700000000004e+00 4.5218749999999996e+00 -4.0143940000000002e+00
8.6456660000000003e+00 6.8940630000000001e+00 -4.2066239999999997e+00
7.9220870000000003e+00 4.1617459999999999e+00 -3.8546339999999999e+00
6.2162259999999998e+00 6.0591109999999997e+00 -4.0970909999999998e+00
-1.1233663000000000e+01 2.6337709999999999e+00 -1.9079370000000000e+00
-7.1410970000000002e+00 2.8048989999999998e+00 -2.2963760000000000e+00
6.9854880000000001e+00 2.1893170000000000e+00 -4.9460999999999999e-01
9.0105590000000007e+00 2.2718430000000001e+00 -7.2364799999999996e-01
1.1019958000000001e+01 2.3698109999999999e+00 -9.6105200000000002e-01
1.3066103999999999e+01 2.4420090000000001e+00 -1.2300500000000001e+00
-1.2120367000000000e+01 1.2788522000000000e+01 -1.5135790000000000e+00
-1.1484813000000001e+01 1.0518890000000001e+01 -1.5974260000000000e+00
-1.0876049999999999e+01 8.0594249999999992e+00 -1.6668850000000000e+00
-1.0851915000000000e+01 5.3579230000000004e+00 -1.7713800000000000e+00
1.2916524000000001e+01 4.8966399999999997e+00 -1.3081870000000000e+00
1.2747102000000000e+01 7.3811099999999996e+00 -1.3657090000000001e+00
1.2623547000000000e+01 9.9070230000000006e+00 -1.4152870000000000e+00
1.2554816000000001e+01 1.2452420999999999e+01 -1.4798950000000000e+00
1.0112799000000001e+01 1.2394289000000001e+01 -1.4251929999999999e+00
7.6533810000000004e+00 1.2322176000000001e+01 -1.4072670000000000e+00
5.0757009999999996e+00 1.2245651000000001e+01 -1.4274240000000000e+00
2.4379940000000002e+00 1.2259506000000000e+01 -1.4656050000000000e+00
-3.0091899999999999e-01 1.2319998000000000e+01 -1.5193090000000000e+00
-3.2941829999999999e+00 1.2356730000000001e+01 -1.5568070000000001e+00
-5.9065599999999998e+00 1.2936761000000001e+01 -1.5362320000000000e+00
-7.5558779999999999e+00 1.3816858000000000e+01 -1.5071270000000001e+00
-9.3927960000000006e+00 1.3180375000000000e+01 -1.5140290000000001e+00
-3.1785099999999999e-01 7.0728739999999997e+00 -1.6259440000000001e+00
-8.0093060000000005e+00 1.1343610000000000e+01 -1.6058340000000000e+00
-5.0601940000000001e+00 6.0912519999999999e+00 -1.9974510000000001e+00
1.0849759000000001e+01 4.7521839999999997e+00 -1.1212780000000000e+00
1.0530174000000001e+01 7.2101730000000002e+00 -1.2388760000000001e+00
1.0301683000000001e+01 9.7860600000000009e+00 -1.3383460000000000e+00
7.8606360000000004e+00 9.6077300000000001e+00 -1.3187450000000001e+00
2.7675019999999999e+00 6.7388100000000000e+00 -1.2118359999999999e+00
2.4456609999999999e+00 9.4803069999999998e+00 -1.4203539999999999e+00
-7.1446200000000004e-01 9.6306659999999997e+00 -1.5499120000000000e+00
-5.3572780000000000e+00 9.3435299999999994e+00 -1.6754920000000000e+00
5.2398809999999996e+00 9.3581210000000006e+00 -1.3258090000000000e+00
8.8691440000000004e+00 4.5111770000000000e+00 -9.6209699999999998e-01
8.2247559999999993e+00 6.8848190000000002e+00 -1.1531130000000001e+00
7.2599640000000001e+00 4.1412599999999999e+00 -7.8695499999999996e-01
5.5655669999999997e+00 6.0376979999999998e+00 -1.0009340000000000e+00
-1.1570262000000000e+01 2.6363699999999999e+00 1.1241000000000001e+00
-7.8493440000000003e+00 2.8138220000000000e+00 7.6662399999999997e-01
6.2112740000000004e+00 2.1738810000000002e+00 2.5916020000000000e+00
8.4149589999999996e+00 2.2653560000000001e+00 2.3396249999999998e+00
1.0607601000000001e+01 2.3663080000000001e+00 2.0806600000000000e+00
1.2844042999999999e+01 2.4405150000000000e+00 1.7925629999999999e+00
-1.2148813000000001e+01 1.2788475000000000e+01 1.4904649999999999e+00
-1.1579286000000000e+01 1.0520496000000000e+01 1.4103220000000001e+00
-1.1052227000000000e+01 8.0614329999999992e+00 1.3509510000000000e+00
-1.1120092000000000e+01 5.3607639999999996e+00 1.2538659999999999e+00
1.2748685999999999e+01 4.8944910000000004e+00 1.7055730000000000e+00
1.2626779000000001e+01 7.3791399999999996e+00 1.6438569999999999e+00
1.2545481000000001e+01 9.9058589999999995e+00 1.5857770000000000e+00
1.2520479999999999e+01 1.2452108000000001e+01 1.5238119999999999e+00
1.0029737000000001e+01 1.2392419000000000e+01 1.5793900000000001e+00
7.5216620000000001e+00 1.2319820999999999e+01 1.6108340000000001e+00
4.9099870000000001e+00 1.2243092000000001e+01 1.6021490000000000e+00
2.2514949999999998e+00 1.2257103000000001e+01 1.5707970000000000e+00
-4.8793700000000001e-01 1.2318254000000000e+01 1.5289980000000001e+00
-3.4724800000000000e+00 1.2355077000000000e+01 1.4869239999999999e+00
-6.0109110000000001e+00 1.2937281000000000e+01 1.4807820000000000e+00
-7.5984360000000004e+00 1.3816715000000000e+01 1.4989420000000000e+00
-9.4232379999999996e+00 1.3180871000000000e+01 1.4836430000000000e+00
-1.0447700000000000e+00 7.0701150000000004e+00 1.5248610000000000e+00
-8.1579960000000007e+00 1.1344068999999999e+01 1.4173050000000000e+00
-5.6949180000000004e+00 6.1038399999999999e+00 1.0836600000000001e+00
1.0509439000000000e+01 4.7478140000000000e+00 1.9133110000000000e+00
1.0269348000000001e+01 7.2060810000000002e+00 1.7878810000000001e+00
1.0125052999999999e+01 9.7831589999999995e+00 1.6801029999999999e+00
7.5921099999999999e+00 9.6032580000000003e+00 1.7269820000000000e+00
2.0244580000000001e+00 6.7162100000000002e+00 1.9337780000000000e+00
2.0248110000000001e+00 9.4728940000000001e+00 1.6644070000000000e+00
-1.1164060000000000e+00 9.6277139999999992e+00 1.5389860000000000e+00
-5.6977960000000003e+00 9.3455739999999992e+00 1.3794540000000000e+00
4.8714430000000002e+00 9.3509910000000005e+00 1.7385029999999999e+00
8.3566590000000005e+00 4.5031270000000001e+00 2.0977459999999999e+00
7.8122449999999999e+00 6.8771930000000001e+00 1.8961600000000001e+00
6.6150830000000003e+00 4.1258840000000001e+00 2.2756560000000001e+00
4.9319110000000004e+00 6.0179330000000002e+00 2.0871810000000002e+00
-1.1909624000000001e+01 2.6394660000000001e+00 4.1561969999999997e+00
-8.5736770000000000e+00 2.8252760000000001e+00 3.8327909999999998e+00
5.4580539999999997e+00 2.1642730000000001e+00 5.6723869999999996e+00
7.8249110000000002e+00 2.2605469999999999e+00 5.4045680000000003e+00
1.0198713000000000e+01 2.3635579999999998e+00 5.1221319999999997e+00
1.2617920000000000e+01 2.4394339999999999e+00 4.8157170000000002e+00
-1.2167608000000000e+01 1.2789398000000000e+01 4.4894499999999997e+00
-1.1661274000000001e+01 1.0520792999999999e+01 4.4275979999999997e+00
-1.1230404999999999e+01 8.0639129999999994e+00 4.3705540000000003e+00
-1.1391957000000000e+01 5.3643890000000001e+00 4.2803509999999996e+00
1.2577097999999999e+01 4.8927620000000003e+00 4.7189100000000002e+00
1.2506240000000000e+01 7.3775430000000002e+00 4.6525740000000004e+00
1.2481475000000000e+01 9.9051139999999993e+00 4.5822589999999996e+00
1.2485256000000000e+01 1.2451789000000000e+01 4.5273190000000003e+00
9.9515060000000002e+00 1.2390744000000000e+01 4.5799339999999997e+00
7.3875080000000004e+00 1.2317288000000000e+01 4.6269600000000004e+00
4.7481850000000003e+00 1.2240197999999999e+01 4.6302810000000001e+00
2.0655000000000001e+00 1.2254129000000001e+01 4.6077469999999998e+00
-6.7746300000000004e-01 1.2315517000000000e+01 4.5706340000000001e+00
-3.6383079999999999e+00 1.2353522000000000e+01 4.5186099999999998e+00
-6.1186860000000003e+00 1.2937391999999999e+01 4.4994959999999997e+00
-7.6419629999999996e+00 1.3816523000000000e+01 4.5051889999999997e+00
-9.4785990000000009e+00 1.3181742000000000e+01 4.4886900000000001e+00
-1.7733190000000001e+00 7.0613320000000002e+00 4.6786130000000004e+00
-8.3117800000000006e+00 1.1344048000000001e+01 4.4435650000000004e+00
-6.3431100000000002e+00 6.1182010000000000e+00 4.1720480000000002e+00
1.0168566999999999e+01 4.7444730000000002e+00 4.9471800000000004e+00
1.0008176000000001e+01 7.2027440000000000e+00 4.8131789999999999e+00
9.9392899999999997e+00 9.7796489999999991e+00 4.7021459999999999e+00
7.3244069999999999e+00 9.5992569999999997e+00 4.7587999999999999e+00
1.2747500000000000e+00 6.6891840000000000e+00 5.0740100000000004e+00
1.6013930000000001e+00 9.4634009999999993e+00 4.7462380000000000e+00
-1.5286010000000001e+00 9.6212970000000002e+00 4.6321000000000003e+00
-6.0462829999999999e+00 9.3470049999999993e+00 4.4403940000000004e+00
4.5121549999999999e+00 9.3437500000000000e+00 4.7933190000000003e+00
7.8594340000000003e+00 4.4974920000000003e+00 5.1486689999999999e+00
7.4056050000000004e+00 6.8709959999999999e+00 4.9430230000000002e+00
5.9853680000000002e+00 4.1149540000000000e+00 5.3353890000000002e+00
4.3134790000000001e+00 5.9998060000000004e+00 5.1690420000000001e+00
#
CUBE
map 0 1 3 2 4 5 7 6
253 727 726 7 49 882 832 1 
112 120 49 1 834 925 882 832 
111 121 120 112 836 968 925 834 
13 119 121 111 838 1011 968 836 
839 227 19 829 1011 119 13 838 
727 728 725 726 882 883 831 832 
831 833 834 832 883 926 925 882 
833 835 836 834 926 969 968 925 
835 837 838 836 969 1012 1011 968 
840 839 829 830 1012 1011 838 837 
462 458 518 700 831 725 728 883 
461 462 700 695 833 831 883 926 
460 461 695 690 835 833 926 969 
459 460 690 685 837 835 969 1012 
457 459 685 517 830 837 1012 840 
547 463 465 636 729 724 813 884 
636 465 466 635 884 813 814 927 
635 466 467 634 927 814 815 970 
634 467 468 633 970 815 816 1013 
633 468 464 528 1013 816 809 841 
729 730 723 724 884 885 817 813 
813 817 818 814 884 885 928 927 
814 818 819 815 927 928 971 970 
815 819 820 816 970 971 1014 1013 
842 841 809 810 1014 1013 816 820 
730 731 722 723 885 886 821 817 
817 821 822 818 885 886 929 928 
818 822 823 819 928 929 972 971 
819 823 824 820 971 972 1015 1014 
843 842 810 811 1015 1014 820 824 
731 732 721 722 886 887 825 821 
821 825 826 822 886 887 930 929 
822 826 827 823 929 930 973 972 
823 827 828 824 972 973 1016 1015 
844 843 811 812 1016 1015 824 828 
732 257 31 721 887 53 25 825 
825 25 113 826 887 53 128 930 
826 113 114 827 930 128 129 973 
827 114 37 828 973 129 115 1016 
223 844 812 43 115 1016 828 37 
696 522 433 435 888 733 491 593 
691 696 435 436 931 888 593 594 
686 691 436 437 974 931 594 595 
681 686 437 438 1017 974 595 596 
513 681 438 434 845 1017 596 479 
589 593 491 492 889 888 733 734 
590 594 593 589 932 931 888 889 
591 595 594 590 975 974 931 932 
592 596 595 591 1018 1017 974 975 
478 479 596 592 846 845 1017 1018 
585 589 492 493 890 889 734 735 
586 590 589 585 933 932 889 890 
587 591 590 586 976 975 932 933 
588 592 591 587 1019 1018 975 976 
477 478 592 588 847 846 1018 1019 
581 585 493 494 891 890 735 736 
582 586 585 581 934 933 890 891 
583 587 586 582 977 976 933 934 
584 588 587 583 1020 1019 976 977 
476 477 588 584 848 847 1019 1020 
577 581 494 495 892 891 736 737 
578 582 581 577 935 934 891 892 
579 583 582 578 978 977 934 935 
580 584 583 579 1021 1020 977 978 
475 476 584 580 849 848 1020 1021 
573 577 495 496 893 892 737 738 
574 578 577 573 936 935 892 893 
575 579 578 574 979 978 935 936 
576 580 579 575 1022 1021 978 979 
474 475 580 576 850 849 1021 1022 
569 573 496 497 894 893 738 739 
570 574 573 569 937 936 893 894 
571 575 574 570 980 979 936 937 
572 576 575 571 1023 1022 979 980 
473 474 576 572 851 850 1022 1023 
565 569 497 498 895 894 739 740 
566 570 569 565 938 937 894 895 
567 571 570 566 981 980 937 938 
568 572 571 567 1024 1023 980 981 
472 473 572 568 852 851 1023 1024 
561 565 498 499 896 895 740 741 
562 566 565 561 939 938 895 896 
563 567 566 562 982 981 938 939 
564 568 567 563 1025 1024 981 982 
471 472 568 564 853 852 1024 1025 
557 561 499 500 897 896 741 742 
558 562 561 557 940 939 896 897 
559 563 562 558 983 982 939 940 
560 564 563 559 1026 1025 982 983 
470 471 564 560 854 853 1025 1026 
553 557 500 501 898 897 742 743 
554 558 557 553 941 940 897 898 
555 559 558 554 984 983 940 941 
556 560 559 555 1027 1026 983 984 
469 470 560 556 855 854 1026 1027 
439 543 620 441 501 743 898 553 
441 620 619 442 553 898 941 554 
442 619 618 443 554 941 984 555 
443 618 617 444 555 984 1027 556 
444 617 532 440 556 1027 855 469 
700 518 519 699 883 728 744 899 
695 700 699 694 926 883 899 942 
690 695 694 689 969 926 942 985 
685 690 689 684 1012 969 985 1028 
517 685 684 516 840 1012 1028 856 
699 519 520 698 899 744 745 900 
694 699 698 693 942 899 900 943 
689 694 693 688 985 942 943 986 
684 689 688 683 1028 985 986 1029 
516 684 683 515 856 1028 1029 857 
698 520 521 697 900 745 746 901 
693 698 697 692 943 900 901 944 
688 693 692 687 986 943 944 987 
683 688 687 682 1029 986 987 1030 
515 683 682 514 857 1029 1030 858 
697 521 522 696 901 746 733 888 
692 697 696 691 944 901 888 931 
687 692 691 686 987 944 931 974 
682 687 686 681 1030 987 974 1017 
514 682 681 513 858 1030 1017 845 
543 544 624 620 743 747 902 898 
620 624 623 619 898 902 945 941 
619 623 622 618 941 945 988 984 
618 622 621 617 984 988 1031 1027 
617 621 531 532 1027 1031 859 855 
544 545 628 624 747 748 903 902 
624 628 627 623 902 903 946 945 
623 627 626 622 945 946 989 988 
622 626 625 621 988 989 1032 1031 
621 625 530 531 1031 1032 860 859 
545 546 632 628 748 749 904 903 
628 632 631 627 903 904 947 946 
627 631 630 626 946 947 990 989 
626 630 629 625 989 990 1033 1032 
625 629 529 530 1032 1033 861 860 
546 547 636 632 749 729 884 904 
632 636 635 631 904 884 927 947 
631 635 634 630 947 927 970 990 
630 634 633 629 990 970 1013 1033 
629 633 528 529 1033 1013 841 861 
750 751 255 256 905 906 51 52 
124 126 52 51 949 948 905 906 
125 127 126 124 992 991 948 949 
117 116 127 125 1035 1034 991 992 
863 862 224 225 1035 1034 116 117 
751 767 254 255 906 922 50 51 
122 124 51 50 965 949 906 922 
123 125 124 122 1008 992 949 965 
118 117 125 123 1051 1035 992 1008 
879 863 225 226 1051 1035 117 118 
752 727 253 254 907 882 49 50 
120 122 50 49 925 950 907 882 
121 123 122 120 968 993 950 925 
119 118 123 121 1011 1036 993 968 
839 864 226 227 1011 1036 118 119 
727 752 744 728 882 907 899 883 
882 883 926 925 907 899 942 950 
925 926 969 968 950 942 985 993 
968 969 1012 1011 993 985 1028 1036 
864 839 840 856 1036 1011 1012 1028 
752 766 745 744 907 921 900 899 
899 900 943 942 907 921 964 950 
942 943 986 985 950 964 1007 993 
985 986 1029 1028 993 1007 1050 1036 
878 864 856 857 1050 1036 1028 1029 
766 753 746 745 921 908 901 900 
900 901 944 943 921 908 951 964 
943 944 987 986 964 951 994 1007 
986 987 1030 1029 1007 994 1037 1050 
865 878 857 858 1037 1050 1029 1030 
753 734 733 746 908 889 888 901 
888 889 932 931 901 908 951 944 
931 932 975 974 944 951 994 987 
974 975 1018 1017 987 994 1037 1030 
846 865 858 845 1018 1037 1030 1017 
742 754 747 743 897 909 902 898 
897 898 941 940 909 902 945 952 
940 941 984 983 952 945 988 995 
983 984 1027 1026 995 988 1031 1038 
866 854 855 859 1038 1026 1027 1031 
754 755 748 747 909 910 903 902 
902 903 946 945 909 910 953 952 
945 946 989 988 952 953 996 995 
988 989 1032 1031 995 996 1039 1038 
867 866 859 860 1039 1038 1031 1032 
755 756 749 748 910 911 904 903 
903 904 947 946 910 911 954 953 
946 947 990 989 953 954 997 996 
989 990 1033 1032 996 997 1040 1039 
868 867 860 861 1040 1039 1032 1033 
756 730 729 749 911 885 884 904 
884 885 928 927 904 911 954 947 
927 928 971 970 947 954 997 990 
970 971 1014 1013 990 997 1040 1033 
842 868 861 841 1014 1040 1033 1013 
753 757 735 734 908 912 890 889 
889 890 933 932 908 912 955 951 
932 933 976 975 951 955 998 994 
975 976 1019 1018 994 998 1041 1037 
869 865 846 847 1041 1037 1018 1019 
757 758 736 735 912 913 891 890 
890 891 934 933 912 913 956 955 
933 934 977 976 955 956 999 998 
976 977 1020 1019 998 999 1042 1041 
870 869 847 848 1042 1041 1019 1020 
758 759 737 736 913 914 892 891 
891 892 935 934 913 914 957 956 
934 935 978 977 956 957 1000 999 
977 978 1021 1020 999 1000 1043 1042 
871 870 848 849 1043 1042 1020 1021 
759 760 738 737 914 915 893 892 
892 893 936 935 914 915 958 957 
935 936 979 978 957 958 1001 1000 
978 979 1022 1021 1000 1001 1044 1043 
872 871 849 850 1044 1043 1021 1022 
760 764 739 738 915 919 894 893 
893 894 937 936 915 919 962 958 
936 937 980 979 958 962 1005 1001 
979 980 1023 1022 1001 1005 1048 1044 
876 872 850 851 1048 1044 1022 1023 
764 763 740 739 919 918 895 894 
894 895 938 937 919 918 961 962 
937 938 981 980 962 961 1004 1005 
980 981 1024 1023 1005 1004 1047 1048 
875 876 851 852 1047 1048 1023 1024 
763 761 741 740 918 916 896 895 
895 896 939 938 918 916 959 961 
938 939 982 981 961 959 1002 1004 
981 982 1025 1024 1004 1002 1045 1047 
873 875 852 853 1045 1047 1024 1025 
761 754 742 741 916 909 897 896 
896 897 940 939 916 909 952 959 
939 940 983 982 959 952 995 1002 
982 983 1026 1025 1002 995 1038 1045 
866 873 853 854 1038 1045 1025 1026 
756 762 731 730 911 917 886 885 
885 886 929 928 911 917 960 954 
928 929 972 971 954 960 1003 997 
971 972 1015 1014 997 1003 1046 1040 
874 868 842 843 1046 1040 1014 1015 
764 760 751 750 919 915 906 905 
905 906 949 948 919 915 958 962 
948 949 992 991 962 958 1001 1005 
991 992 1035 1034 1005 1001 1044 1048 
872 876 862 863 1044 1048 1034 1035 
759 758 751 760 914 913 906 915 
913 914 957 956 906 915 958 949 
956 957 1000 999 949 958 1001 992 
999 1000 1043 1042 992 1001 1044 1035 
870 871 872 863 1042 1043 1044 1035 
758 757 767 751 913 912 922 906 
906 922 965 949 913 912 955 956 
949 965 1008 992 956 955 998 999 
992 1008 1051 1035 999 998 1041 1042 
869 870 863 879 1041 1042 1035 1051 
761 765 755 754 916 920 910 909 
909 910 953 952 916 920 963 959 
952 953 996 995 959 963 1006 1002 
995 996 1039 1038 1002 1006 1049 1045 
877 873 866 867 1049 1045 1038 1039 
755 765 762 756 910 920 917 911 
910 911 954 953 920 917 960 963 
953 954 997 996 963 960 1003 1006 
996 997 1040 1039 1006 1003 1046 1049 
877 867 868 874 1049 1039 1040 1046 
766 767 757 753 921 922 912 908 
921 908 951 964 922 912 955 965 
964 951 994 1007 965 955 998 1008 
1007 994 1037 1050 1008 998 1041 1051 
879 878 865 869 1051 1050 1037 1041 
752 254 767 766 907 50 922 921 
922 50 122 965 921 907 950 964 
965 122 123 1008 964 950 993 1007 
1008 123 118 1051 1007 993 1036 1050 
226 864 878 879 118 1036 1050 1051 
768 765 761 763 923 920 916 918 
918 916 959 961 923 920 963 966 
961 959 1002 1004 966 963 1006 1009 
1004 1002 1045 1047 1009 1006 1049 1052 
877 880 875 873 1049 1052 1047 1045 
769 762 765 768 924 917 920 923 
920 917 960 963 923 924 967 966 
963 960 1003 1006 966 967 1010 1009 
1006 1003 1046 1049 1009 1010 1053 1052 
874 881 880 877 1046 1053 1052 1049 
732 731 762 769 887 886 917 924 
886 887 930 929 917 924 967 960 
929 930 973 972 960 967 1010 1003 
972 973 1016 1015 1003 1010 1053 1046 
843 844 881 874 1015 1016 1053 1046 
750 768 763 764 905 923 918 919 
919 918 961 962 905 923 966 948 
962 961 1004 1005 948 966 1009 991 
1005 1004 1047 1048 991 1009 1052 1034 
880 862 876 875 1052 1034 1048 1047 
256 769 768 750 52 924 923 905 
52 905 948 126 924 923 966 967 
126 948 991 127 967 966 1009 1010 
127 991 1034 116 1010 1009 1052 1053 
881 224 862 880 1053 116 1034 1052 
257 732 769 256 53 887 924 52 
126 128 53 52 967 930 887 924 
127 129 128 126 1010 973 930 967 
116 115 129 127 1053 1016 973 1010 
844 223 224 881 1016 115 116 1053 
527 458 462 616 770 725 831 1210 
616 462 461 615 1210 831 833 1171 
615 461 460 614 1171 833 835 1132 
614 460 459 613 1132 835 837 1093 
613 459 457 548 1093 837 830 1054 
770 771 726 725 1210 1211 832 831 
832 834 833 831 1211 1172 1171 1210 
834 836 835 833 1172 1133 1132 1171 
836 838 837 835 1133 1094 1093 1132 
1055 1054 830 829 1094 1093 837 838 
771 377 7 726 1211 58 1 832 
1 112 834 832 58 303 1172 1211 
112 111 836 834 303 308 1133 1172 
111 13 838 836 308 298 1094 1133 
408 1055 829 19 298 1094 838 13 
373 772 721 31 54 1212 825 25 
826 113 25 825 1173 307 54 1212 
827 114 113 826 1134 312 307 1173 
828 37 114 827 1095 302 312 1134 
1056 412 43 812 1095 302 37 828 
772 773 722 721 1212 1213 821 825 
822 826 825 821 1174 1173 1212 1213 
823 827 826 822 1135 1134 1173 1174 
824 828 827 823 1096 1095 1134 1135 
1057 1056 812 811 1096 1095 828 824 
773 774 723 722 1213 1214 817 821 
818 822 821 817 1175 1174 1213 1214 
819 823 822 818 1136 1135 1174 1175 
820 824 823 819 1097 1096 1135 1136 
1058 1057 811 810 1097 1096 824 820 
774 775 724 723 1214 1215 813 817 
814 818 817 813 1176 1175 1214 1215 
815 819 818 814 1137 1136 1175 1176 
816 820 819 815 1098 1097 1136 1137 
1059 1058 810 809 1098 1097 820 816 
717 465 463 538 1215 813 724 775 
718 466 465 717 1176 814 813 1215 
719 467 466 718 1137 815 814 1176 
720 468 467 719 1098 816 815 1137 
537 464 468 720 1059 809 816 1098 
670 512 445 447 1216 776 523 600 
659 670 447 448 1177 1216 600 599 
648 659 448 449 1138 1177 599 598 
637 648 449 450 1099 1138 598 597 
480 637 450 446 1060 1099 597 552 
523 524 604 600 776 777 1217 1216 
600 604 603 599 1216 1217 1178 1177 
599 603 602 598 1177 1178 1139 1138 
598 602 601 597 1138 1139 1100 1099 
597 601 551 552 1099 1100 1061 1060 
524 525 608 604 777 778 1218 1217 
604 608 607 603 1217 1218 1179 1178 
603 607 606 602 1178 1179 1140 1139 
602 606 605 601 1139 1140 1101 1100 
601 605 550 551 1100 1101 1062 1061 
525 526 612 608 778 779 1219 1218 
608 612 611 607 1218 1219 1180 1179 
607 611 610 606 1179 1180 1141 1140 
606 610 609 605 1140 1141 1102 1101 
605 609 549 550 1101 1102 1063 1062 
526 527 616 612 779 770 1210 1219 
612 616 615 611 1219 1210 1171 1180 
611 615 614 610 1180 1171 1132 1141 
610 614 613 609 1141 1132 1093 1102 
609 613 548 549 1102 1093 1054 1063 
713 717 538 539 1220 1215 775 780 
714 718 717 713 1181 1176 1215 1220 
715 719 718 714 1142 1137 1176 1181 
716 720 719 715 1103 1098 1137 1142 
536 537 720 716 1064 1059 1098 1103 
709 713 539 540 1221 1220 780 781 
710 714 713 709 1182 1181 1220 1221 
711 715 714 710 1143 1142 1181 1182 
712 716 715 711 1104 1103 1142 1143 
535 536 716 712 1065 1064 1103 1104 
705 709 540 541 1222 1221 781 782 
706 710 709 705 1183 1182 1221 1222 
707 711 710 706 1144 1143 1182 1183 
708 712 711 707 1105 1104 1143 1144 
534 535 712 708 1066 1065 1104 1105 
701 705 541 542 1223 1222 782 783 
702 706 705 701 1184 1183 1222 1223 
703 707 706 702 1145 1144 1183 1184 
704 708 707 703 1106 1105 1144 1145 
533 534 708 704 1067 1066 1105 1106 
453 451 502 680 701 542 783 1223 
454 453 680 669 702 701 1223 1184 
455 454 669 658 703 702 1184 1145 
456 455 658 647 704 703 1145 1106 
452 456 647 490 533 704 1106 1067 
680 502 503 679 1223 783 784 1224 
669 680 679 668 1184 1223 1224 1185 
658 669 668 657 1145 1184 1185 1146 
647 658 657 646 1106 1145 1146 1107 
490 647 646 489 1067 1106 1107 1068 
679 503 504 678 1224 784 785 1225 
668 679 678 667 1185 1224 1225 1186 
657 668 667 656 1146 1185 1186 1147 
646 657 656 645 1107 1146 1147 1108 
489 646 645 488 1068 1107 1108 1069 
678 504 505 677 1225 785 786 1226 
667 678 677 666 1186 1225 1226 1187 
656 667 666 655 1147 1186 1187 1148 
645 656 655 644 1108 1147 1148 1109 
488 645 644 487 1069 1108 1109 1070 
677 505 506 676 1226 786 787 1227 
666 677 676 665 1187 1226 1227 1188 
655 666 665 654 1148 1187 1188 1149 
644 655 654 643 1109 1148 1149 1110 
487 644 643 486 1070 1109 1110 1071 
676 506 507 675 1227 787 788 1228 
665 676 675 664 1188 1227 1228 1189 
654 665 664 653 1149 1188 1189 1150 
643 654 653 642 1110 1149 1150 1111 
486 643 642 485 1071 1110 1111 1072 
675 507 508 674 1228 788 789 1229 
664 675 674 663 1189 1228 1229 1190 
653 664 663 652 1150 1189 1190 1151 
642 653 652 641 1111 1150 1151 1112 
485 642 641 484 1072 1111 1112 1073 
674 508 509 673 1229 789 790 1230 
663 674 673 662 1190 1229 1230 1191 
652 663 662 651 1151 1190 1191 1152 
641 652 651 640 1112 1151 1152 1113 
484 641 640 483 1073 1112 1113 1074 
673 509 510 672 1230 790 791 1231 
662 673 672 661 1191 1230 1231 1192 
651 662 661 650 1152 1191 1192 1153 
640 651 650 639 1113 1152 1153 1114 
483 640 639 482 1074 1113 1114 1075 
672 510 511 671 1231 791 792 1232 
661 672 671 660 1192 1231 1232 1193 
650 661 660 649 1153 1192 1193 1154 
639 650 649 638 1114 1153 1154 1115 
482 639 638 481 1075 1114 1115 1076 
671 511 512 670 1232 792 776 1216 
660 671 670 659 1193 1232 1216 1177 
649 660 659 648 1154 1193 1177 1138 
638 649 648 637 1115 1154 1138 1099 
481 638 637 480 1076 1115 1099 1060 
771 795 376 377 1211 1235 57 58 
57 304 303 58 1235 1196 1172 1211 
304 309 308 303 1196 1157 1133 1172 
309 299 298 308 1157 1118 1094 1133 
1079 1055 408 409 1118 1094 298 299 
795 793 375 376 1235 1233 56 57 
56 305 304 57 1233 1194 1196 1235 
305 310 309 304 1194 1155 1157 1196 
310 300 299 309 1155 1116 1118 1157 
1077 1079 409 410 1116 1118 299 300 
793 800 374 375 1233 1240 55 56 
55 306 305 56 1240 1201 1194 1233 
306 311 310 305 1201 1162 1155 1194 
311 301 300 310 1162 1123 1116 1155 
1084 1077 410 411 1123 1116 300 301 
792 794 777 776 1232 1234 1217 1216 
1216 1217 1178 1177 1232 1234 1195 1193 
1177 1178 1139 1138 1193 1195 1156 1154 
1138 1139 1100 1099 1154 1156 1117 1115 
1078 1076 1060 1061 1117 1115 1099 1100 
794 803 778 777 1234 1243 1218 1217 
1217 1218 1179 1178 1234 1243 1204 1195 
1178 1179 1140 1139 1195 1204 1165 1156 
1139 1140 1101 1100 1156 1165 1126 1117 
1087 1078 1061 1062 1126 1117 1100 1101 
803 795 779 778 1243 1235 1219 1218 
1218 1219 1180 1179 1243 1235 1196 1204 
1179 1180 1141 1140 1204 1196 1157 1165 
1140 1141 1102 1101 1165 1157 1118 1126 
1079 1087 1062 1063 1118 1126 1101 1102 
795 771 770 779 1235 1211 1210 1219 
1210 1211 1172 1171 1219 1235 1196 1180 
1171 1172 1133 1132 1180 1196 1157 1141 
1132 1133 1094 1093 1141 1157 1118 1102 
1055 1079 1063 1054 1094 1118 1102 1093 
774 796 780 775 1214 1236 1220 1215 
1214 1215 1176 1175 1236 1220 1181 1197 
1175 1176 1137 1136 1197 1181 1142 1158 
1136 1137 1098 1097 1158 1142 1103 1119 
1080 1058 1059 1064 1119 1097 1098 1103 
796 797 781 780 1236 1237 1221 1220 
1220 1221 1182 1181 1236 1237 1198 1197 
1181 1182 1143 1142 1197 1198 1159 1158 
1142 1143 1104 1103 1158 1159 1120 1119 
1081 1080 1064 1065 1120 1119 1103 1104 
797 798 782 781 1237 1238 1222 1221 
1221 1222 1183 1182 1237 1238 1199 1198 
1182 1183 1144 1143 1198 1199 1160 1159 
1143 1144 1105 1104 1159 1160 1121 1120 
1082 1081 1065 1066 1121 1120 1104 1105 
798 784 783 782 1238 1224 1223 1222 
1222 1223 1184 1183 1238 1224 1185 1199 
1183 1184 1145 1144 1199 1185 1146 1160 
1144 1145 1106 1105 1160 1146 1107 1121 
1068 1082 1066 1067 1107 1121 1105 1106 
798 799 785 784 1238 1239 1225 1224 
1224 1225 1186 1185 1238 1239 1200 1199 
1185 1186 1147 1146 1199 1200 1161 1160 
1146 1147 1108 1107 1160 1161 1122 1121 
1083 1082 1068 1069 1122 1121 1107 1108 
801 802 788 787 1241 1242 1228 1227 
1227 1228 1189 1188 1241 1242 1203 1202 
1188 1189 1150 1149 1202 1203 1164 1163 
1149 1150 1111 1110 1163 1164 1125 1124 
1086 1085 1071 1072 1125 1124 1110 1111 
802 803 789 788 1242 1243 1229 1228 
1228 1229 1190 1189 1242 1243 1204 1203 
1189 1190 1151 1150 1203 1204 1165 1164 
1150 1151 1112 1111 1164 1165 1126 1125 
1087 1086 1072 1073 1126 1125 1111 1112 
803 802 793 795 1243 1242 1233 1235 
1235 1233 1194 1196 1243 1242 1203 1204 
1196 1194 1155 1157 1204 1203 1164 1165 
1157 1155 1116 1118 1165 1164 1125 1126 
1086 1087 1079 1077 1125 1126 1118 1116 
793 802 801 800 1233 1242 1241 1240 
1233 1240 1201 1194 1242 1241 1202 1203 
1194 1201 1162 1155 1203 1202 1163 1164 
1155 1162 1123 1116 1164 1163 1124 1125 
1086 1077 1084 1085 1125 1116 1123 1124 
803 794 790 789 1243 1234 1230 1229 
1229 1230 1191 1190 1243 1234 1195 1204 
1190 1191 1152 1151 1204 1195 1156 1165 
1151 1152 1113 1112 1165 1156 1117 1126 
1078 1087 1073 1074 1117 1126 1112 1113 
794 792 791 790 1234 1232 1231 1230 
1230 1231 1192 1191 1234 1232 1193 1195 
1191 1192 1153 1152 1195 1193 1154 1156 
1152 1153 1114 1113 1156 1154 1115 1117 
1076 1078 1074 1075 1115 1117 1113 1114 
806 799 798 797 1246 1239 1238 1237 
1237 1238 1199 1198 1246 1239 1200 1207 
1198 1199 1160 1159 1207 1200 1161 1168 
1159 1160 1121 1120 1168 1161 1122 1129 
1083 1090 1081 1082 1122 1129 1120 1121 
799 804 786 785 1239 1244 1226 1225 
1225 1226 1187 1186 1239 1244 1205 1200 
1186 1187 1148 1147 1200 1205 1166 1161 
1147 1148 1109 1108 1161 1166 1127 1122 
1088 1083 1069 1070 1127 1122 1108 1109 
804 801 787 786 1244 1241 1227 1226 
1226 1227 1188 1187 1244 1241 1202 1205 
1187 1188 1149 1148 1205 1202 1163 1166 
1148 1149 1110 1109 1166 1163 1124 1127 
1085 1088 1070 1071 1124 1127 1109 1110 
808 800 801 804 1248 1240 1241 1244 
1241 1240 1201 1202 1244 1248 1209 1205 
1202 1201 1162 1163 1205 1209 1170 1166 
1163 1162 1123 1124 1166 1170 1131 1127 
1084 1092 1088 1085 1123 1131 1127 1124 
806 808 804 799 1246 1248 1244 1239 
1246 1239 1200 1207 1248 1244 1205 1209 
1207 1200 1161 1168 1209 1205 1166 1170 
1168 1161 1122 1129 1170 1166 1127 1131 
1092 1090 1083 1088 1131 1129 1122 1127 
773 805 796 774 1213 1245 1236 1214 
1213 1214 1175 1174 1245 1236 1197 1206 
1174 1175 1136 1135 1206 1197 1158 1167 
1135 1136 1097 1096 1167 1158 1119 1128 
1089 1057 1058 1080 1128 1096 1097 1119 
805 806 797 796 1245 1246 1237 1236 
1236 1237 1198 1197 1245 1246 1207 1206 
1197 1198 1159 1158 1206 1207 1168 1167 
1158 1159 1120 1119 1167 1168 1129 1128 
1090 1089 1080 1081 1129 1128 1119 1120 
807 808 806 805 1247 1248 1246 1245 
1246 1248 1209 1207 1245 1247 1208 1206 
1207 1209 1170 1168 1206 1208 1169 1167 
1168 1170 1131 1129 1167 1169 1130 1128 
1092 1091 1089 1090 1131 1130 1128 1129 
772 807 805 773 1212 1247 1245 1213 
1212 1213 1174 1173 1247 1245 1206 1208 
1173 1174 1135 1134 1208 1206 1167 1169 
1134 1135 1096 1095 1169 1167 1128 1130 
1091 1056 1057 1089 1130 1095 1096 1128 
808 807 772 373 1248 1247 1212 54 
54 1212 1173 307 1248 1247 1208 1209 
307 1173 1134 312 1209 1208 1169 1170 
312 1134 1095 302 1170 1169 1130 1131 
1091 1092 412 1056 1130 1131 302 1095 
374 800 808 373 55 1240 1248 54 
54 307 306 55 1248 1209 1201 1240 
307 312 311 306 1209 1170 1162 1201 
312 302 301 311 1170 1131 1123 1162 
1084 411 412 1092 1123 301 302 1131 
2 130 141 63 6 151 203 64 
130 131 146 141 151 147 183 203 
131 14 132 146 147 18 163 183 
151 6 5 152 203 64 69 208 
147 151 152 148 183 203 208 188 
18 147 148 17 163 183 188 168 
152 5 4 153 208 69 74 213 
148 152 153 149 188 208 213 193 
17 148 149 16 168 188 193 173 
153 4 3 154 213 74 79 218 
149 153 154 150 193 213 218 198 
16 149 150 15 173 193 198 178 
1 49 120 112 3 79 218 154 
112 120 121 111 154 218 198 150 
111 121 119 13 150 198 178 15 
63 141 140 62 64 203 204 65 
141 146 145 140 203 183 184 204 
146 132 133 145 183 163 164 184 
65 70 69 64 204 209 208 203 
203 208 188 183 204 209 189 184 
169 164 163 168 189 184 183 188 
70 75 74 69 209 214 213 208 
208 213 193 188 209 214 194 189 
174 169 168 173 194 189 188 193 
75 80 79 74 214 219 218 213 
213 218 198 193 214 219 199 194 
179 174 173 178 199 194 193 198 
49 50 122 120 79 80 219 218 
120 122 123 121 218 219 199 198 
121 123 118 119 198 199 179 178 
62 140 139 61 65 204 205 66 
140 145 144 139 204 184 185 205 
145 133 134 144 184 164 165 185 
66 71 70 65 205 210 209 204 
204 209 189 184 205 210 190 185 
170 165 164 169 190 185 184 189 
71 76 75 70 210 215 214 209 
209 214 194 189 210 215 195 190 
175 170 169 174 195 190 189 194 
76 81 80 75 215 220 219 214 
214 219 199 194 215 220 200 195 
180 175 174 179 200 195 194 199 
50 51 124 122 80 81 220 219 
122 124 125 123 219 220 200 199 
123 125 117 118 199 200 180 179 
61 139 138 60 66 205 206 67 
139 144 143 138 205 185 186 206 
144 134 135 143 185 165 166 186 
67 72 71 66 206 211 210 205 
205 210 190 185 206 211 191 186 
171 166 165 170 191 186 185 190 
72 77 76 71 211 216 215 210 
210 215 195 190 211 216 196 191 
176 171 170 175 196 191 190 195 
77 82 81 76 216 221 220 215 
215 220 200 195 216 221 201 196 
181 176 175 180 201 196 195 200 
51 52 126 124 81 82 221 220 
124 126 127 125 220 221 201 200 
125 127 116 117 200 201 181 180 
60 138 137 59 67 206 207 68 
138 143 142 137 206 186 187 207 
143 135 136 142 186 166 167 187 
68 73 72 67 207 212 211 206 
206 211 191 186 207 212 192 187 
172 167 166 171 192 187 186 191 
73 78 77 72 212 217 216 211 
211 216 196 191 212 217 197 192 
177 172 171 176 197 192 191 196 
78 83 82 77 217 222 221 216 
216 221 201 196 217 222 202 197 
182 177 176 181 202 197 196 201 
52 53 128 126 82 83 222 221 
126 128 129 127 221 222 202 201 
127 129 115 116 201 202 182 181 
59 137 110 26 68 207 156 30 
137 142 109 110 207 187 155 156 
142 136 38 109 187 167 42 155 
30 29 73 68 156 158 212 207 
155 157 158 156 187 192 212 207 
41 42 167 172 157 155 187 192 
29 28 78 73 158 160 217 212 
157 159 160 158 192 197 217 212 
40 41 172 177 159 157 192 197 
28 27 83 78 160 162 222 217 
159 161 162 160 197 202 222 217 
39 40 177 182 161 159 197 202 
53 25 113 128 83 27 162 222 
128 113 114 129 222 162 161 202 
129 114 37 115 202 161 39 182 
8 2 63 262 12 6 64 263 
263 268 11 12 64 69 5 6 
268 273 10 11 69 74 4 5 
273 278 9 10 74 79 3 4 
278 253 7 9 79 49 1 3 
262 63 62 261 263 64 65 264 
264 269 268 263 65 70 69 64 
269 274 273 268 70 75 74 69 
274 279 278 273 75 80 79 74 
279 254 253 278 80 50 49 79 
261 62 61 260 264 65 66 265 
265 270 269 264 66 71 70 65 
270 275 274 269 71 76 75 70 
275 280 279 274 76 81 80 75 
280 255 254 279 81 51 50 80 
260 61 60 259 265 66 67 266 
266 271 270 265 67 72 71 66 
271 276 275 270 72 77 76 71 
276 281 280 275 77 82 81 76 
281 256 255 280 82 52 51 81 
259 60 59 258 266 67 68 267 
267 272 271 266 68 73 72 67 
272 277 276 271 73 78 77 72 
277 282 281 276 78 83 82 77 
282 257 256 281 83 53 52 82 
258 59 26 32 267 68 30 36 
36 35 272 267 30 29 73 68 
35 34 277 272 29 28 78 73 
34 33 282 277 28 27 83 78 
33 31 257 282 27 25 53 83 
228 132 14 20 233 163 18 24 
238 233 24 23 168 163 18 17 
243 238 23 22 173 168 17 16 
248 243 22 21 178 173 16 15 
227 248 21 19 119 178 15 13 
229 133 132 228 234 164 163 233 
239 234 233 238 169 164 163 168 
244 239 238 243 174 169 168 173 
249 244 243 248 179 174 173 178 
226 249 248 227 118 179 178 119 
230 134 133 229 235 165 164 234 
240 235 234 239 170 165 164 169 
245 240 239 244 175 170 169 174 
250 245 244 249 180 175 174 179 
225 250 249 226 117 180 179 118 
231 135 134 230 236 166 165 235 
241 236 235 240 171 166 165 170 
246 241 240 245 176 171 170 175 
251 246 245 250 181 176 175 180 
224 251 250 225 116 181 180 117 
232 136 135 231 237 167 166 236 
242 237 236 241 172 167 166 171 
247 242 241 246 177 172 171 176 
252 247 246 251 182 177 176 181 
223 252 251 224 115 182 181 116 
44 38 136 232 48 42 167 237 
47 48 237 242 41 42 167 172 
46 47 242 247 40 41 172 177 
45 46 247 252 39 40 177 182 
43 45 252 223 37 39 182 115 
110 288 88 26 156 333 89 30 
109 289 288 110 155 353 333 156 
38 283 289 109 42 313 353 155 
30 29 158 156 89 94 338 333 
156 158 157 155 333 338 358 353 
155 157 41 42 353 358 318 313 
29 28 160 158 94 99 343 338 
158 160 159 157 338 343 363 358 
157 159 40 41 358 363 323 318 
28 27 162 160 99 104 348 343 
160 162 161 159 343 348 368 363 
159 161 39 40 363 368 328 323 
54 307 113 25 104 348 162 27 
307 312 114 113 348 368 161 162 
312 302 37 114 368 328 39 161 
288 290 87 88 333 334 90 89 
289 291 290 288 353 354 334 333 
283 284 291 289 313 314 354 353 
90 95 94 89 334 339 338 333 
333 338 358 353 334 339 359 354 
319 314 313 318 359 354 353 358 
95 100 99 94 339 344 343 338 
338 343 363 358 339 344 364 359 
324 319 318 323 364 359 358 363 
100 105 104 99 344 349 348 343 
343 348 368 363 344 349 369 364 
329 324 323 328 369 364 363 368 
55 306 307 54 105 349 348 104 
306 311 312 307 349 369 368 348 
311 301 302 312 369 329 328 368 
290 292 86 87 334 335 91 90 
291 293 292 290 354 355 335 334 
284 285 293 291 314 315 355 354 
91 96 95 90 335 340 339 334 
334 339 359 354 335 340 360 355 
320 315 314 319 360 355 354 359 
96 101 100 95 340 345 344 339 
339 344 364 359 340 345 365 360 
325 320 319 324 365 360 359 364 
101 106 105 100 345 350 349 344 
344 349 369 364 345 350 370 365 
330 325 324 329 370 365 364 369 
56 305 306 55 106 350 349 105 
305 310 311 306 350 370 369 349 
310 300 301 311 370 330 329 369 
292 294 85 86 335 336 92 91 
293 295 294 292 355 356 336 335 
285 286 295 293 315 316 356 355 
92 97 96 91 336 341 340 335 
335 340 360 355 336 341 361 356 
321 316 315 320 361 356 355 360 
97 102 101 96 341 346 345 340 
340 345 365 360 341 346 366 361 
326 321 320 325 366 361 360 365 
102 107 106 101 346 351 350 345 
345 350 370 365 346 351 371 366 
331 326 325 330 371 366 365 370 
57 304 305 56 107 351 350 106 
304 309 310 305 351 371 370 350 
309 299 300 310 371 331 330 370 
294 296 84 85 336 337 93 92 
295 297 296 294 356 357 337 336 
286 287 297 295 316 317 357 356 
93 98 97 92 337 342 341 336 
336 341 361 356 337 342 362 357 
322 317 316 321 362 357 356 361 
98 103 102 97 342 347 346 341 
341 346 366 361 342 347 367 362 
327 322 321 326 367 362 361 366 
103 108 107 102 347 352 351 346 
346 351 371 366 347 352 372 367 
332 327 326 331 372 367 366 371 
58 303 304 57 108 352 351 107 
303 308 309 304 352 372 371 351 
308 298 299 309 372 332 331 371 
296 130 2 84 337 151 6 93 
297 131 130 296 357 147 151 337 
287 14 131 297 317 18 147 357 
152 5 6 151 342 98 93 337 
148 152 151 147 362 342 337 357 
17 148 147 18 322 362 357 317 
153 4 5 152 347 103 98 342 
149 153 152 148 367 347 342 362 
16 149 148 17 327 367 362 322 
154 3 4 153 352 108 103 347 
150 154 153 149 372 352 347 367 
15 150 149 16 332 372 367 327 
1 112 303 58 3 154 352 108 
112 111 308 303 154 150 372 352 
111 13 298 308 150 15 332 372 
88 382 32 26 89 383 36 30 
383 388 35 36 89 94 29 30 
388 393 34 35 94 99 28 29 
393 398 33 34 99 104 27 28 
398 373 31 33 104 54 25 27 
87 381 382 88 90 384 383 89 
384 389 388 383 90 95 94 89 
389 394 393 388 95 100 99 94 
394 399 398 393 100 105 104 99 
399 374 373 398 105 55 54 104 
86 380 381 87 91 385 384 90 
385 390 389 384 91 96 95 90 
390 395 394 389 96 101 100 95 
395 400 399 394 101 106 105 100 
400 375 374 399 106 56 55 105 
85 379 380 86 92 386 385 91 
386 391 390 385 92 97 96 91 
391 396 395 390 97 102 101 96 
396 401 400 395 102 107 106 101 
401 376 375 400 107 57 56 106 
84 378 379 85 93 387 386 92 
387 392 391 386 93 98 97 92 
392 397 396 391 98 103 102 97 
397 402 401 396 103 108 107 102 
402 377 376 401 108 58 57 107 
2 8 378 84 6 12 387 93 
12 11 392 387 6 5 98 93 
11 10 397 392 5 4 103 98 
10 9 402 397 4 3 108 103 
9 7 377 402 3 1 58 108 
38 44 403 283 42 48 413 313 
418 413 48 47 318 313 42 41 
423 418 47 46 323 318 41 40 
428 423 46 45 328 323 40 39 
412 428 45 43 302 328 39 37 
283 403 404 284 313 413 414 314 
419 414 413 418 319 314 313 318 
424 419 418 423 324 319 318 323 
429 424 423 428 329 324 323 328 
411 429 428 412 301 329 328 302 
284 404 405 285 314 414 415 315 
420 415 414 419 320 315 314 319 
425 420 419 424 325 320 319 324 
430 425 424 429 330 325 324 329 
410 430 429 411 300 330 329 301 
285 405 406 286 315 415 416 316 
421 416 415 420 321 316 315 320 
426 421 420 425 326 321 320 325 
431 426 425 430 331 326 325 330 
409 431 430 410 299 331 330 300 
286 406 407 287 316 416 417 317 
422 417 416 421 322 317 316 321 
427 422 421 426 327 322 321 326 
432 427 426 431 332 327 326 331 
408 432 431 409 298 332 331 299 
287 407 20 14 317 417 24 18 
23 24 417 422 17 18 317 322 
22 23 422 427 16 17 322 327 
21 22 427 432 15 16 327 332 
19 21 432 408 13 15 332 298 
#
BOUNDARYDOMAIN
default 1
#
GRIDPARAMETER
closure none
#


==> anc/xt-super/dune-fem/dune/fem/quadrature/test/3dgrid.dgf <==
DGF
Interval
0 0 0  %p0
1 1 1  %p1
1 1 1  %nx ny nz
#

BOUNDARYDOMAIN
default 1
#BOUNDARYDOMAIN


==> anc/xt-super/dune-fem/dune/fem/quadrature/test/CMakeLists.txt <==
# set default grid type for make all
set(GRIDTYPE YASPGRID)
#set(GRIDTYPE ALUGRID_SIMPLEX)
#set(GRIDTYPE ALUGRID_CUBE)
#set(GRIDTYPE UGGRID)
set(GRIDDIM 3)

add_definitions( "-D${GRIDTYPE}" )
add_definitions( "-DGRIDDIM=${GRIDDIM}" ) 

# copy data to build source to make tests work         
configure_file(1dgrid.dgf ${CMAKE_CURRENT_BINARY_DIR}/1dgrid.dgf COPYONLY)
configure_file(2dgrid.dgf ${CMAKE_CURRENT_BINARY_DIR}/2dgrid.dgf COPYONLY)
configure_file(3dgrid.dgf ${CMAKE_CURRENT_BINARY_DIR}/3dgrid.dgf COPYONLY)
configure_file(3dcubesimp.dgf ${CMAKE_CURRENT_BINARY_DIR}/3dcubesimp.dgf COPYONLY)
configure_file(parameter ${CMAKE_CURRENT_BINARY_DIR}/parameter COPYONLY)

add_executable(cachingquadrature cachingquadrature.cc)
dune_target_link_libraries(cachingquadrature "${DUNE_LIBS};${LOCAL_LIBS}")

dune_add_test(cachingquadrature)



==> anc/xt-super/dune-fem/dune/fem/quadrature/test/Makefile.am <==
# IGNORE_HEADERS
#CXXFLAGS=-g -Wall
# set default grid type for make all
GRIDTYPE=YASPGRID
#GRIDTYPE=PRISMGRID_ALUGRID_SIMPLEX
#GRIDTYPE=ALUGRID_SIMPLEX
#GRIDTYPE=ALUGRID_CUBE
#GRIDTYPE=UGGRID
GRIDDIM=3

EXTRA_DIST = checkleafcodim1.hh parameter *.dgf

LDADD = $(ALL_PKG_LDFLAGS) $(ALL_PKG_LIBS) $(LOCAL_LIBS)
AM_CPPFLAGS = $(ALL_PKG_CPPFLAGS)

check_PROGRAMS = cachingquadrature elementquadrature
TESTS = cachingquadrature elementquadrature

cachingquadrature_SOURCES = cachingquadrature.cc
elementquadrature_SOURCES = elementquadrature.cc

include $(top_srcdir)/am/global-rules



==> anc/xt-super/dune-fem/dune/fem/quadrature/test/cachingquadrature.cc <==
#include <config.h>
#include <iostream>

#include <dune/grid/common/gridinfo.hh>
#include <dune/grid/io/visual/grapegriddisplay.hh>

#include <dune/fem/gridpart/leafgridpart.hh>
#include <dune/fem/io/parameter.hh>
#include <dune/fem/misc/compatibility.hh>
#include <dune/fem/quadrature/cachingquadrature.hh>
#include <dune/fem/quadrature/elementquadrature.hh>

#include "checkleafcodim1.hh"

using namespace Dune;
  using namespace Fem ;

template<class GridPartType, int codim, bool caching>
struct QuadratureChooser;

template<class GridPartType, int codim>
struct QuadratureChooser<GridPartType,codim,false>
{
  typedef ElementQuadrature< GridPartType, codim > Quadrature;
};
template<class GridPartType, int codim>
struct QuadratureChooser<GridPartType,codim,true>
{
  typedef CachingQuadrature< GridPartType, codim > Quadrature;
};

template<class GridPartType, bool caching>
class TestCaching
{
private:
  // types of iterators, entities and intersection
  typedef typename GridPartType :: template Codim<0> :: IteratorType IteratorType;
  typedef typename GridPartType :: IndexSetType  IndexSetType ;
  typedef typename IteratorType :: Entity EntityType;
  typedef typename EntityType :: Geometry  Geometry;
  typedef typename GridPartType :: IntersectionIteratorType IntersectionIteratorType;
  typedef typename IntersectionIteratorType :: Intersection IntersectionType;

  typedef typename QuadratureChooser<GridPartType, 0, caching>::Quadrature VolumeQuadratureType;
  typedef ElementQuadrature< GridPartType, 0 > ElementQuadratureType;
  typedef typename QuadratureChooser<GridPartType, 1, caching>::Quadrature FaceQuadratureType;

  GridPartType & gridPart_;
  int order_;
  const double eps_;
  const bool skipFaces_;

public:

  TestCaching(GridPartType & gridPart, int order, const double eps = 1e-8)
    : gridPart_(gridPart), order_( std::abs(order) ), eps_(eps), skipFaces_( order < 0 )
  { }

  void runTest()
  {
    testElementQuadratures();
    if( skipFaces_ )
    {
      std::cout << "Skipping faces due to fem.skipfaces "<<std::endl;
      return ;
    }
    testFaceQuadratures();
  }

  void testElementQuadratures()
  {
    IteratorType endit = gridPart_.template end<0>();
    for (IteratorType it = gridPart_.template begin<0>(); it != endit; ++it)
    {
      const EntityType & entity = *it;
      const Geometry& geo = entity.geometry();

      VolumeQuadratureType cacheQuad( entity, order_ );
      ElementQuadratureType elemQuad( entity, order_ );
      if( cacheQuad.nop() != elemQuad.nop() )
      {
        std::cout << " Error: nops not equal: cachequad = " << cacheQuad.nop()
                  << "   elemQuad = " << elemQuad.nop() << std::endl;
        return ;
      }

      const int quadNop = cacheQuad.nop();
      for (int qp = 0; qp < quadNop; ++qp)
      {
        Dune::FieldVector<typename GridPartType::ctype,GridPartType::dimensionworld> globalElem, globalCache;
        globalCache  = geo.global( cacheQuad.point( qp ) );
        globalElem   = geo.global( elemQuad.point( qp ) );
        if( (globalCache-globalElem).two_norm() > eps_)
        {
          std::cout << " Error: x(cache) = " << globalCache << " != "
                    << globalElem << " = x(elem) " << std::endl;
          break;
        }
      }
    }
  }

  void testFaceQuadratures()
  {
    // just another face check
    CachingQuadratureTest :: checkLeafsCodimOne( gridPart_, order_ );

    const IndexSetType& indexSet = gridPart_.indexSet();

    std::set< int > insideTwists;
    std::set< int > outsideTwists;

    IteratorType endit = gridPart_.template end<0>();
    for (IteratorType it = gridPart_.template begin<0>(); it != endit; ++it)
    {
      const EntityType & entity = *it;
      const IntersectionIteratorType iend = gridPart_.iend(entity);
      for( IntersectionIteratorType iit = gridPart_.ibegin(entity); iit != iend; ++iit )
      {
        const IntersectionType &intersection = *iit;
        if (intersection.neighbor() && intersection.conforming())
        {
          EntityType inside = make_entity(intersection.inside());
          FaceQuadratureType faceQuadInner(gridPart_, intersection, order_,
              FaceQuadratureType::INSIDE);

          EntityType outside = make_entity(intersection.outside());
          FaceQuadratureType faceQuadOuter(gridPart_, intersection, order_,
              FaceQuadratureType::OUTSIDE);

          const int faceQuadInner_nop = faceQuadInner.nop();
          for (int qp = 0; qp < faceQuadInner_nop; ++qp)
          {
            typedef typename GridPartType::TwistUtilityType TwistUtilityType;
            Dune::FieldVector<typename GridPartType::ctype,GridPartType::dimensionworld> globalInside, globalOutside;
            globalInside = inside.geometry().global(faceQuadInner.point(qp));
            globalOutside = outside.geometry().global(faceQuadOuter.point(qp));
            if( (globalInside-globalOutside).two_norm() > eps_)
            {
              const int twistInside  = TwistUtilityType::twistInSelf( gridPart_.grid(), intersection );
              const int twistOutside = TwistUtilityType::twistInNeighbor( gridPart_.grid(), intersection );
              insideTwists.insert( twistInside );
              outsideTwists.insert( twistOutside );
              //std::cout << "Inside  twist = " << twistInside << std::endl;
              //std::cout << "Outside twist = " << twistOutside << std::endl;
              std::cout << "On Element " << indexSet.index( entity ) << " with neighbor " << indexSet.index( outside ) << std::endl;
              std::cout << " Error: x(inside) = " << globalInside << " != "
                        << globalOutside << " = x(outside) "
                        << " at intersection.indexInInside() = " << intersection.indexInInside()
                        << ", intersection.indexInOutside() = " << intersection.indexInOutside() << std::endl;
              break;
            }
          }
        }
      }
    }

    typedef typename std::set<int> :: iterator iterator;
    const iterator endin = insideTwists.end();
    for( iterator it = insideTwists.begin(); it != endin; ++it )
    {
      std::cout << "Inside twst: " << (*it) << std::endl;
    }
    const iterator endout = outsideTwists.end();
    for( iterator it = outsideTwists.begin(); it != endout; ++it )
    {
      std::cout << "Outside twst: " << (*it) << std::endl;
    }
  }
};

// main program
int main(int argc, char ** argv)
{
  try
  {
    MPIManager :: initialize( argc, argv );
    // *** Initialization
    Parameter::append(argc, argv);
    if (argc==2) Parameter::append(argv[1]);
    else Parameter::append("parameter");

    typedef Dune::GridSelector::GridType GridType;
    std::string filename;
    std::stringstream fileKey ;
    fileKey << "fem.gridfile" << GridType :: dimension ;
    Parameter::get( fileKey.str(), filename);
    Dune::GridPtr< GridType > gridptr( filename );
    GridType &grid = *gridptr;

    int maxlevel = Parameter::getValue<int>("fem.maxlevel");
    //grid.globalRefine( maxlevel );
    //Dune::gridinfo(grid);

    if( Parameter::getValue<bool>("fem.io.grapedisplay", false ))
    {
      Dune::GrapeGridDisplay< GridType > grape( grid ) ;
      grape.display();
    }

    int quadOrder = Parameter::getValue<int>("fem.quadorder");

    if ( Parameter::getValue<bool>("fem.skipfaces", false ) )
      quadOrder = -quadOrder ;

    int nonConformOrigin = Parameter::getValue< int > ( "poisson.nonConformOrigin", 0 );
    if ( nonConformOrigin )
    {
      const int refineelement = 1 ;
      std::cout << "Create local refined grid" << std::endl;
      for (int i=0;i<nonConformOrigin;++i)
      {
        if( grid.comm().rank() == 0)
        {
          typedef GridType::Codim<0>::LeafIterator IteratorType;
          IteratorType endit = grid.leafend<0>();
          for(IteratorType it = grid.leafbegin<0>(); it != endit ; ++it)
          {
            const IteratorType :: Entity & entity = *it ;
            const IteratorType :: Entity :: Geometry& geo = entity.geometry();
            if (geo.center().two_norm() < 0.5)
            {
              grid.mark(refineelement, entity );
              std::cout << "mark" << std::endl;
            }
          }
        }
        grid.preAdapt();
        grid.adapt();
        grid.postAdapt();
      }
    }

    //typedef HierarchicGridPart< GridType > GridPartType;
    typedef Dune::Fem::LeafGridPart< GridType > GridPartType;
    GridPartType gridPart( grid );

    const double eps = 1e-8;

    for(int l=0; l<=maxlevel; ++l )
    {
      {
        std::cout << "Testing ElementQuadratures: " << std::endl;
        TestCaching<GridPartType,false> testCaching(gridPart, quadOrder, eps);
        testCaching.runTest();
      }
      {
        std::cout << "Testing CachingQuadratures: " << std::endl;
        TestCaching<GridPartType,true> testCaching(gridPart, quadOrder, eps);
        testCaching.runTest();
      }
      grid.globalRefine( 1 );
    }
    return 0;
  }
  catch( Exception e )
  {
    std :: cerr << e.what() << std :: endl;
    return 1;
  }
}


==> anc/xt-super/dune-fem/dune/fem/quadrature/test/checkleafcodim1.hh <==
#ifndef DUNE_CHECKLEAFCODIM1_HH
#define DUNE_CHECKLEAFCODIM1_HH

#include <dune/fem/io/parameter.hh>
#include <dune/fem/misc/compatibility.hh>
#include <dune/fem/quadrature/cachingquadrature.hh>

namespace Dune {
  namespace Fem {

struct CachingQuadratureTest
{
  template <class GridPartType>
  static void checkLeafsCodimOne(GridPartType& gridPart,
                                 const int quadOrd)
  {
    CachingQuadratureTest tester;
    tester.checkLeafsCodim1( gridPart, quadOrd );
  }

  static void doTest( const double& a, const double& b )
  {
    if( std::abs( a - b ) > 1e-12 )
    {
      assert( false );
      std::abort();
    }
  }

  static void doTest( const bool value )
  {
    if( ! value )
    {
      assert( false );
      std::abort();
    }
  }

  void run (){};

protected:
  template <class EntityType, class LocalGeometryType>
  int aluTwistCheck(const EntityType& en, const LocalGeometryType& localGeom,
                    const int face, const bool neighbor, const bool output ) const
  {
    enum { dim = EntityType :: dimension };
    typedef typename EntityType :: Geometry :: ctype ctype;

    typedef FaceTopologyMapping<tetra> SimplexFaceMapping;
    typedef FaceTopologyMapping<hexa>  CubeFaceMapping;

    // get reference element
    const Dune::ReferenceElement< ctype, dim > &refElem =
      Dune::ReferenceElements< ctype, dim >::general( en.type() );

    const int vxSize = refElem.size( face, 1, dim );
    typedef  FieldVector<ctype,dim> CoordinateVectorType;

    // now calculate twist by trial and error for all possible twists
    // the calculated twist is with respect to the ALUGrid
    // reference face, see twistprovider.cc
    int twistFound = -66;
    for(int twist = -vxSize; twist<vxSize; ++twist)
    {
      bool twistOk = true;
      // now check mapping with twist
      for(int i=0; i<vxSize; ++i)
      {
        int twistedDuneIndex = -1;
        if( localGeom.type().isCube() )
        {
          twistedDuneIndex = CubeFaceMapping::twistedDuneIndex( i, twist );
        }
        else
        {
          twistedDuneIndex = SimplexFaceMapping::twistedDuneIndex( i, twist );
        }

        // get face vertices of number in self face
        int vxIdx = refElem.subEntity( face, 1 , twistedDuneIndex , dim);

        // get position in reference element of vertex i
        CoordinateVectorType refPos = refElem.position( vxIdx, dim );

        // check coordinates again
        CoordinateVectorType localPos = localGeom.corner( i );
        if( (refPos - localPos).infinity_norm() > 1e-8 )
        {
          twistOk = false;
          break;
        }
      }

      if( twistOk )
      {
        twistFound = twist;
        break ;
      }
    }

    // if no twist found, then something is wrong
    if( twistFound == -66 )
    {
      assert(false);
      DUNE_THROW(GridError,"Not matching twist found");
    }

    if( output )
    {
      std::string twistIn( (neighbor) ? "twistInNeighbor()" : "twistInSelf" );
      std::string numberIn( (neighbor) ? "indexInOutside()" : "indexInInside" );
      std::cout << "ERROR: Face "<< face << " : twist = "<< twistFound << std::endl;
      std::cout << "\nPut twist = "<< twistFound << " In TwistUtility::"<< twistIn << " for " << numberIn << " = " << face << " ! \n";
      std::cout << "******************************************\n";
    }

    return twistFound;
  }

  template <class GridPartType>
  void checkLeafsCodim1(GridPartType& gridPart,
                        const int quadOrd)
  {
    enum { dim = GridPartType :: dimension };
    enum { codim = 1 };
    typedef typename GridPartType ::ctype ctype;

    typedef typename GridPartType::IntersectionIteratorType IntersectionIterator;
    typedef typename IntersectionIterator::Intersection Intersection;
    typedef typename GridPartType :: template Codim<0> :: IteratorType IteratorType;
    typedef CachingQuadrature<GridPartType, codim> QuadratureType;
    typedef PointProvider<ctype, dim, codim> PointProviderType;
    typedef typename PointProviderType::GlobalPointVectorType PointVectorType;
    typedef typename Intersection::LocalGeometry LocalGeometryType;
    typedef typename  GridPartType :: template Codim<0> :: EntityType EntityType;

    IteratorType enditer = gridPart.template end<0> ();
    for(IteratorType eiter = gridPart.template begin<0> ();
        eiter != enditer; ++eiter)
    {
      const EntityType& entity = (*eiter);
      const GeometryType geomType = entity.geometry().type();
      const Dune::ReferenceElement< ctype, dim > & refElem =
                    Dune::ReferenceElements< ctype, dim >::general(geomType);
      const int numFaces = refElem.size(codim);
      //std::cout << "For type " << geomType << " got " << numFaces << " numFaces\n";

      //int twist = -4;
      const IntersectionIterator endit = gridPart.iend( entity );
      for (IntersectionIterator it = gridPart.ibegin( entity );
           it != endit; ++it)
      {
        const Intersection& inter=*it;
        typedef typename GridPartType::TwistUtilityType TwistUtilityType;

        // set this flag to true for output of twists that have been calculated
        const bool output = Parameter :: verbose() ;

        if( dim > 2 )
        {
          //const int twistFound = checkLocalIntersectionConsistency( entity,
          //                      inter.geometryInInside(), inter.indexInInside() , false, false);
          const int twistFound = aluTwistCheck( entity,
                                inter.geometryInInside(), inter.indexInInside() , false, false);
          const int twistInside = TwistUtilityType::twistInSelf( gridPart.grid(), inter);
          if( output && twistFound != twistInside )
          {
            std::cout << "Twist inconsistent: calculated twist " << twistFound << "  not equal to inside " << twistInside << "\n";
          }

          if( inter.neighbor() )
          {
            EntityType neighbor = make_entity( inter.outside() );
            //const int twstF = checkLocalIntersectionConsistency( neighbor,
            //              inter.geometryInOutside(), inter.indexInOutside(), true, false);
            const int twstF = aluTwistCheck( neighbor,
                          inter.geometryInOutside(), inter.indexInOutside(), true, false);

            const int twistOutside = TwistUtilityType::twistInNeighbor( gridPart.grid(), inter);
            if( output && twstF != twistOutside )
            {
              std::cout << "Twist inconsistent: calculated twist " << twstF << "  not equal to outside " << twistOutside << "\n";
            }
          }
        }

        const LocalGeometryType& geo = inter.geometryInInside();

        QuadratureType quad(gridPart, inter, quadOrd , QuadratureType :: INSIDE);

        const PointVectorType& points =
          PointProviderType::getPoints(quad.id(), geomType);

        doTest( points.size() == numFaces * quad.nop());
        if ( output )
        {
          std::cout << points.size() << " ps | qnop " << numFaces * quad.nop() << "\n";
          std::cout << "New Intersection: Twists: ";
          std::cout << TwistUtilityType :: twistInSelf( gridPart.grid(), inter);
          if( inter.neighbor() )
            std::cout << " " << TwistUtilityType :: twistInNeighbor( gridPart.grid(), inter);
          std::cout << std::endl;
        }

        // this check is only ok if we are on the inside of
        // the smaller element of the non-conforming intersection
        // or if the intersection is conforming
        if( inter.conforming() ||
            (inter.neighbor() && entity.level() > inter.outside().level()) )
        {
          for (size_t i = 0; i < quad.nop(); ++i)
          {
            /*
            {
              std::cout << "nis: " << inter.indexInInside();
              std::cout << " pt " << i << ": " << points[quad.cachingPoint(i)]
                        << " == " << geo.global(quad.localPoint(i)) << std::endl;
            }
            */
            for (int d = 0; d < dim; ++d)
            {
              assert( quad.cachingPoint(i) < points.size() );
              doTest(points[quad.cachingPoint(i)][d],
                     geo.global(quad.localPoint(i))[d]);
            }

          }
        }

        if( inter.neighbor ())
        {
          if( inter.conforming() )
          {
            const LocalGeometryType& nGeo = inter.geometryInOutside();
            QuadratureType outerQuad(gridPart, inter, quadOrd , QuadratureType::OUTSIDE);

            for (size_t i = 0; i < outerQuad.nop(); ++i)
            {
              for (int d = 0; d < dim; ++d)
              {
                assert( outerQuad.cachingPoint(i) < points.size() );
                doTest(points[outerQuad.cachingPoint(i)][d],
                           nGeo.global(outerQuad.localPoint(i))[d]);
              }

              /*
              {
                std::cout << "nin: " << inter.indexInOutside();
                std::cout << " nis: " << inter.indexInInside();
                std::cout << " pt " << i << ": " << points[outerQuad.cachingPoint(i)]
                          << " == " << nGeo.global(outerQuad.localPoint(i)) << std::endl;
              }
              */
            }
          }
        }

      } // end iterator loop
    }
  }
#if 0
  template <class EntityType, class LocalGeometryType>
  int checkLocalIntersectionConsistency(
      const EntityType& en, const LocalGeometryType& localGeom,
      const int face, const bool neighbor, const bool output ) const
  {
    enum { dim = EntityType :: dimension };
    typedef typename EntityType :: ctype ctype;

    typedef FaceTopologyMapping<tetra> SimplexFaceMapping;
    typedef FaceTopologyMapping<hexa>  CubeFaceMapping;

    // get reference element
    const Dune::ReferenceElement< ctype, dim > &refElem =
      Dune::ReferenceElements< ctype, dim >::general( en.type() );

    const int vxSize = refElem.size( face, 1, dim );
    std::vector<int> vx( vxSize ,-1);
    for(int i=0; i<vxSize; ++i)
    {
      //const int idx = i;
      const int idx = ( localGeom.type().isCube() ) ?
            CubeFaceMapping::dune2aluVertex( i ) :
            SimplexFaceMapping::dune2aluVertex( i );

      // get face vertices of number in self face
      vx[i] = refElem.subEntity( face, 1 , idx , dim);
    }

    // debugging output
    if( output )
    {
      std::string neighout ((neighbor)?"outside":"inside");
      std::cout << "\n******************************************\n";
      std::cout << "Found ("<<neighout<<") face["<< face << "] vx = {";
      for(size_t i=0; i<vx.size(); ++i)
      {
        std::cout << vx[i] << ",";
      }
      std::cout << "} \n";
    }

    bool faceTwisted = false;
    std::vector< int > faceMap ( vxSize , -1 );

    typedef  FieldVector<ctype,dim> CoordinateVectorType;

    for(int i=0; i<vxSize; ++i)
    {
      //const int idx = i;
      const int idx = ( localGeom.type().isCube() ) ?
            CubeFaceMapping::dune2aluVertex( i ) :
            SimplexFaceMapping::dune2aluVertex( i );

      // standard face map is identity
      faceMap[i] = idx;

      // get position in reference element of vertex i
      CoordinateVectorType refPos = refElem.position( vx[i], dim );

      // get position as we get it from intersectionSelfLocal
      // in the best case this should be the same
      // at least the orientatation should be the same
      CoordinateVectorType localPos = localGeom.corner( idx );

      if( (refPos - localPos).infinity_norm() > 1e-8 )
      {
        faceTwisted = true;
        if( output )
          std::cout << "RefPos (" << refPos << ") != (" << localPos << ") localPos !\n";
      }
    }

    if( faceTwisted )
    {
      if( output )
      {
        std::string neighout ((neighbor)?"outside":"inside");
        std::cout <<"Face "<< face << " ("<<neighout<< ") is twisted! \n";
      }

      // now calculate twist by trial and error for all possible twists
      // the calculated twist is with respect to the ALUGrid
      // reference face, see twistprovider.cc
      int twistFound = -66;
      for(int twist = -vxSize; twist<vxSize; ++twist)
      {
        bool twistOk = true;
        // now check mapping with twist
        for(int i=0; i<vxSize; ++i)
        {
          int twistedDuneIndex = -1;
          if( localGeom.type().isCube() )
          {
            twistedDuneIndex = CubeFaceMapping::twistedDuneIndex( i, twist );
          }
          else
          {
            twistedDuneIndex = SimplexFaceMapping::twistedDuneIndex( i, twist );
          }

          // get face vertices of number in self face
          int vxIdx = refElem.subEntity( face, 1 , twistedDuneIndex , dim);

          // get position in reference element of vertex i
          CoordinateVectorType refPos = refElem.position( vxIdx, dim );

          // check coordinates again
          CoordinateVectorType localPos = localGeom.corner( i );
          if( (refPos - localPos).infinity_norm() > 1e-8 )
          {
            twistOk = false;
            break;
          }
        }

        if( twistOk )
        {
          twistFound = twist;
          break ;
        }
      }

      // if no twist found, then something is wrong
      if( twistFound == -66 )
      {
        assert(false);
        DUNE_THROW(GridError,"Not matching twist found");
      }

      if( output )
      {
        std::string twistIn( (neighbor) ? "twistInNeighbor()" : "twistInSelf" );
        std::string numberIn( (neighbor) ? "indexInOutside()" : "indexInInside" );
        std::cout << "Face "<< face << " : twist = "<< twistFound << std::endl;
        std::cout << "\nPut twist = "<< twistFound << " In TwistUtility::"<< twistIn << " for " << numberIn << " = " << face << " ! \n";
        std::cout << "******************************************\n";
      }

      return twistFound;
    }

    assert( ! faceTwisted );
    return 0;
  }
#endif
};

  } // end namespace Fem
} // namespace Dune

#endif


==> anc/xt-super/dune-fem/dune/fem/quadrature/test/elementquadrature.cc <==
#include <config.h>

#include <dune/common/exceptions.hh>

#include <dune/geometry/referenceelements.hh>

#include <dune/fem/misc/mpimanager.hh>
#include <dune/fem/quadrature/elementquadrature.hh>

template< int dim >
struct FakeGridPart
{
  typedef double ctype;
  static const int dimension = dim;

  template< int codim >
  struct Codim
  {
    typedef int EntityType;
  };
};


template< int dim >
void checkQuadraturePoints ( Dune::GeometryType type, int order )
{
  std::cout << ">>> Checking ElementQuadrature for type " << type << " and order " << order << "..." << std::endl;

  Dune::Fem::ElementQuadrature< FakeGridPart< dim >, 0 > quadrature( type, order );
  const Dune::ReferenceElement< double, dim > &refElement = Dune::ReferenceElements< double, dim >::general( type );
  for( std::size_t qp = 0; qp < quadrature.nop(); ++qp )
  {
    if( !refElement.checkInside( Dune::Fem::coordinate( quadrature[ qp ] ) ) )
      DUNE_THROW( Dune::RangeError, "Quadrature Point " << Dune::Fem::coordinate( quadrature[ qp ] ) << " not within reference element." );
  }
}


int main ( int argc, char **argv )
try
{
  Dune::Fem::MPIManager::initialize( argc, argv );

  using Dune::GeometryType;
  for( int order = 0; order < 12; ++order )
    checkQuadraturePoints< 1 >( GeometryType( GeometryType::simplex, 1 ), order );
  for( int order = 0; order < 12; ++order )
    checkQuadraturePoints< 2 >( GeometryType( GeometryType::cube, 2 ), order );
  for( int order = 0; order < 11; ++order )
    checkQuadraturePoints< 2 >( GeometryType( GeometryType::simplex, 2 ), order );
  for( int order = 0; order < 12; ++order )
    checkQuadraturePoints< 3 >( GeometryType( GeometryType::cube, 3 ), order );
  for( int order = 0; order < 9; ++order )
    checkQuadraturePoints< 3 >( GeometryType( GeometryType::simplex, 3 ), order );
  for( int order = 0; order < 11; ++order )
    checkQuadraturePoints< 3 >( GeometryType( GeometryType::prism, 3 ), order );
  for( int order = 0; order < 3; ++order )
    checkQuadraturePoints< 3 >( GeometryType( GeometryType::pyramid, 3 ), order );

  return 0;
}
catch( const Dune::Exception &e )
{
  std::cerr << e << std::endl;
  return 1;
}


==> anc/xt-super/dune-fem/dune/fem/quadrature/test/parameter <==
fem.gridfile3: 3dgrid.dgf
#fem.gridfile3: 3dcubesimp.dgf
fem.gridfile2: 2dgrid.dgf
fem.maxlevel: 2
fem.quadorder: 3
fem.skipfaces: 0
fem.io.grapedisplay: 0
fem.verboserank: 0
poisson.nonConformOrigin: 1



==> anc/xt-super/dune-fem/dune/fem/quadrature/test/quad_test.cc <==
#include <config.h>
#include <set>

#include "quad_test.hh"

namespace Dune {
  namespace Fem {

  namespace {
    static void doTest( const double& a, const double& b )
    {
      if( std::abs( a - b ) > 1e-12 )
      {
        assert( false );
        std::abort();
      }
    }

    static void doTest( const bool value )
    {
      if( ! value )
      {
        assert( false );
        std::abort();
      }
    }
  }

  void Quad_Test::run() {

    // 1d types
    GeometryType line ( GeometryType::cube, 1);
    GeometryType cube1 = line;
    GeometryType simplex1 = line;


    // 2d types
    GeometryType quadrilateral ( GeometryType::cube, 2);
    GeometryType cube2 = quadrilateral;
    GeometryType triangle ( GeometryType::simplex, 2);
    GeometryType simplex2 = triangle;

    // 3d types
    GeometryType hexahedron ( GeometryType::cube, 3);
    GeometryType cube3 = hexahedron;
    GeometryType tetrahedron ( GeometryType::simplex, 3);
    GeometryType simplex3 = tetrahedron;
    GeometryType prism ( GeometryType::prism, 3);
    GeometryType pyramid ( GeometryType::pyramid, 3);

    // 1D Quadratures
    Quadrature<double, 1> quadCube1d1(cube1, 1);
    Quadrature<double, 1> quadLine1d1(line, 1);
    Quadrature<double, 1> quadSimplex1d1(simplex1, 1);
    Quadrature<double, 1> quadLine1d3(line, 3);
    Quadrature<double, 1> quadLine1d10(line, 10);

    // 2D Quadratures
    // - Cubes
    Quadrature<double, 2> quadCube2d1(cube2, 1);
    Quadrature<double, 2> quadQuad2d1(quadrilateral, 1);
    Quadrature<double, 2> quadCube2d3(cube2, 3);
    Quadrature<double, 2> quadCube2d9(cube2, 9);
    // - Simplices
    Quadrature<double, 2> quadSimplex2d1(simplex2, 1);
    Quadrature<double, 2> quadTriangle2d1(triangle, 1);
    Quadrature<double, 2> quadSimplex2d4(simplex2, 4);
    Quadrature<double, 2> quadSimplex2d11(simplex2, 11);

    // 3D Quadratures
    // - Cubes
    Quadrature<double, 3> quadCube3d1(cube3, 1);
    Quadrature<double, 3> quadHexa3d1(hexahedron, 1);
    Quadrature<double, 3> quadCube3d2(cube3, 2);
    Quadrature<double, 3> quadCube3d11(cube3, 11);
    // - Simplices
    Quadrature<double, 3> quadSimplex3d1(simplex3, 1);
    Quadrature<double, 3> quadTetra3d1(tetrahedron, 1);
    Quadrature<double, 3> quadSimplex3d4(simplex3, 4);
    Quadrature<double, 3> quadSimplex3d7(simplex3, 7);
    // - Prism and pyramids
    Quadrature<double, 3> quadPrism3d1(prism, 1);
    Quadrature<double, 3> quadPyramid3d1(pyramid, 1);

    /*
    // FixedOrder quads
    typedef FieldVector<double, 2> Coord2;
    typedef FieldVector<double, 3> Coord3;
    FixedOrderQuad<double, Coord2, 1> fixedSimplex2d1(simplex);
    FixedOrderQuad<double, Coord2, 4> fixedSimplex2d4(simplex);
    FixedOrderQuad<double, Coord2, 11> fixedSimplex2d11(simplex);

    FixedOrderQuad<double, Coord3, 1> fixedSimplex3d1(simplex);
    FixedOrderQuad<double, Coord3, 4> fixedSimplex3d4(simplex);
    FixedOrderQuad<double, Coord3, 7> fixedSimplex3d7(simplex);

    //- Test fixed order for simplex
    #ifndef HAVE_ALBERTA
    // if Alberta is present, the new quadratures use the Alberta quadratures
    // while the old ones stick to the UG quadratures
    fixedOrderComparisonExec(quadSimplex2d1, fixedSimplex2d1);
    fixedOrderComparisonExec(quadSimplex2d4, fixedSimplex2d4);
    fixedOrderComparisonExec(quadSimplex2d11, fixedSimplex2d11);
    fixedOrderComparisonExec(quadSimplex3d1, fixedSimplex3d1);
    fixedOrderComparisonExec(quadSimplex3d4, fixedSimplex3d4);
    fixedOrderComparisonExec(quadSimplex3d7, fixedSimplex3d7);
    #endif
    */

    //- Test weight summation for all
    weightSummationExec(quadCube1d1);
    weightSummationExec(quadLine1d1);
    weightSummationExec(quadSimplex1d1);
    weightSummationExec(quadLine1d3);
    weightSummationExec(quadLine1d10);
    weightSummationExec(quadCube2d1);
    weightSummationExec(quadQuad2d1);
    weightSummationExec(quadCube2d3);
    weightSummationExec(quadCube2d9);
    weightSummationExec(quadSimplex2d1);
    weightSummationExec(quadTriangle2d1);
    weightSummationExec(quadSimplex2d4);
    weightSummationExec(quadSimplex2d11);
    weightSummationExec(quadCube3d1);
    weightSummationExec(quadTetra3d1);
    weightSummationExec(quadSimplex3d4);
    weightSummationExec(quadSimplex3d7);
    weightSummationExec(quadPrism3d1);
    weightSummationExec(quadPyramid3d1);

    //- Simple integration test for simplex and cube
    integrationExec(quadCube1d1);
    integrationExec(quadLine1d10);
    integrationExec(quadCube2d3);
    integrationExec(quadCube2d9);
    integrationExec(quadSimplex2d4);
    integrationExec(quadSimplex2d11);
    integrationExec(quadCube3d11);
    integrationExec(quadSimplex3d4);
    integrationExec(quadSimplex3d7);

    //- Test same geometry type
    sameGeometryExec(quadCube1d1, quadLine1d1);
    sameGeometryExec(quadCube2d1, quadQuad2d1);
    sameGeometryExec(quadCube3d1, quadHexa3d1);
    sameGeometryExec(quadSimplex1d1, quadLine1d1);
    sameGeometryExec(quadSimplex2d1, quadTriangle2d1);
    sameGeometryExec(quadSimplex3d1, quadTetra3d1);

    //- Test order
    orderExec(quadCube1d1, 1);
    orderExec(quadLine1d1, 1);
    orderExec(quadSimplex1d1, 1);
    orderExec(quadLine1d3, 3);
    orderExec(quadLine1d10, 10);
    orderExec(quadCube2d1, 1);
    orderExec(quadQuad2d1, 1);
    orderExec(quadCube2d3, 3);
    orderExec(quadCube2d9, 9);
    orderExec(quadSimplex2d1, 1);
    orderExec(quadTriangle2d1, 1);
    orderExec(quadSimplex2d4, 4);
    orderExec(quadSimplex2d11, 11);
    orderExec(quadCube3d1, 1);
    orderExec(quadTetra3d1, 1);
    orderExec(quadSimplex3d4, 4);
    orderExec(quadSimplex3d7, 7); // This one fails, but it's because of ugquadratures.cc

    //- Test uniqueness of indices
    indicesTest();

    std::set<int> ids;
    doTest(ids.insert(quadCube1d1.id()).second);
    doTest(ids.insert(quadLine1d3.id()).second);
    doTest(ids.insert(quadLine1d10.id()).second);
    doTest(ids.insert(quadCube2d1.id()).second);
    doTest(ids.insert(quadCube2d3.id()).second);
    doTest(ids.insert(quadCube2d9.id()).second);
    doTest(ids.insert(quadSimplex2d1.id()).second);
    doTest(ids.insert(quadSimplex2d4.id()).second);
    doTest(ids.insert(quadSimplex2d11.id()).second);
    doTest(ids.insert(quadCube3d1.id()).second);
    doTest(ids.insert(quadCube3d2.id()).second);
    doTest(ids.insert(quadCube3d11.id()).second);
    doTest(ids.insert(quadSimplex3d1.id()).second);
    doTest(ids.insert(quadSimplex3d4.id()).second);
    doTest(ids.insert(quadSimplex3d7.id()).second);
    doTest(ids.insert(quadPrism3d1.id()).second);
    doTest(ids.insert(quadPyramid3d1.id()).second);

  }

  template <class Quad, class Fixed>
  void Quad_Test::fixedOrderComparisonExec(Quad& quad, Fixed& fixed)
  {
    for (int i = 0; i < quad.nop(); ++i) {
      for (int j = 0; j < Quad::dimension; ++j) {
        doTest(quad.point(i)[j], fixed.point(i)[j]);
      }
      doTest(quad.weight(i), fixed.weight(i));
    }
  }

  template <class Quad>
  void Quad_Test::weightSummationExec(Quad& quad)
  {
    double sum = 0.;
    for (int i = 0; i < quad.nop(); ++i) {
      sum += quad.weight(i);
    }

    const GeometryType geom = quad.geometry();
    if ( geom.isCube())
    {
      doTest(sum, 1.0);
    }
    else if ( geom.isSimplex())
    {
      switch(Quad::dimension) {
      case 1:
        doTest(sum, 1.0);
        break;
      case 2:
        doTest(sum, 0.5);
        break;
      case 3:
        doTestTol(sum, 0.16666666666666666667, 1e-04);
        break;
      }
    }
    else if( geom.isPrism() )
    {
      doTest(sum, 0.5);
    }
    else if ( geom.isPyramid() )
    {
      doTestTol(sum, 0.3333333333333333, 1e-04);
    }
    else
    {
      DUNE_THROW(NotImplemented, "What geometry type ey?");
    }
  }

  template <class Quad>
  void Quad_Test::integrationExec(Quad& quad)
  {
    Func f;
    double result = 0.;
    for (int i = 0; i < quad.nop(); ++i) {
      result += f(quad.point(i))*quad.weight(i);
    }

    switch (Quad::dimension) {
    case 1:
      doTest(result, -0.25);
      break;
    case 2:
      if (quad.geometry().isCube() ) {
        doTest(result, -0.2708333333);
      }
      else {
        doTest(result, -0.0333333333);
      }
      break;
    case 3:
      if (quad.geometry().isCube()) {
        doTest(result, -0.03854166666);
      }
      else {
        doTestTol(result, -0.00551388888, 1e-05);
      }
      break;
    default:
      _fail("should not get here");
    }
  }

  template <class Quad>
  void Quad_Test::orderExec(Quad& quad, int order)
  {
    doTest(quad.order() >= order);
  }

  template <class Quad>
  void Quad_Test::sameGeometryExec(Quad& quad1, Quad& quad2)
  {
    doTest(quad1.id() == quad2.id());
  }

  void Quad_Test::indicesTest()
  {
    const GeometryType line ( GeometryType::cube, 1 );
    size_t id;
    {
      Quadrature<double, 1> quadTemp(line, 5);
      id = quadTemp.id();
    }
    Quadrature<double, 1> quadTemp(line, 5);
    doTest(quadTemp.id() == id);
  }
  } // end namespace Fem
} // end namespace Dune


==> anc/xt-super/dune-fem/dune/fem/quadrature/test/quad_test.hh <==
#ifndef DUNE_FEM_QUAD_TEST_HH
#define DUNE_FEM_QUAD_TEST_HH

#include "../quadrature.hh"
//#include <dune/quadrature/fixedorder.hh>

namespace Dune {
  namespace Fem {

  class Quad_Test
  {
  public:
    virtual void run();

    template <class Quad, class Fixed>
    void fixedOrderComparisonExec(Quad& quad, Fixed& fixed);
    template <class Quad>
    void weightSummationExec(Quad& quad);
    template <class Quad>
    void integrationExec(Quad& quad);
    template <class Quad>
    void orderExec(Quad& quad, int order);
    template <class Quad>
    void sameGeometryExec(Quad& quad1, Quad& quad2);
    void indicesTest();

  private:
    struct Func {
      // Integral over reference line = -0.25
      double operator() (const FieldVector<double, 1>& x) {
        return 0.25 - x[0];
      }

      // Integral over reference triangle = -0.0333333333
      // Integral over reference quadrilateral = -0.27083333333
      double operator() (const FieldVector<double, 2>& x) {
        return
          (0.25 - x[0])*
          (0.1 + 0.7*x[0] + 0.8*x[1]);
      }

      // Integral over reference tetrahedron = -0.005513888888
      // Integral over reference hexahedron = -0.03854166666666
      // Integral over reference prism = -0.425
      // Integral over reference pyramid = ??
      double operator() (const FieldVector<double, 3>& x) {
        return
          (0.25 - x[0])*
          (0.1 + 0.7*x[0] + 0.8*x[1])*
          (x[0] - 2.0*x[1] + 0.9*x[2]);
      }
    };

  private:
  };

  } // end namespace Fem
} // end namespace Dune

#endif


==> anc/xt-super/dune-fem/dune/fem/solver/CMakeLists.txt <==
dune_install(cginverseoperator.hh diagonalpreconditioner.hh istlinverseoperators.hh
             istlsolver.hh multistep.hh newtoninverseoperator.hh
             odesolver.hh odesolverinterface.hh oemsolver.hh
             parameter.hh pardg.hh pardginverseoperators.hh
             petscsolver.hh preconditionedinverseoperator.hh rungekutta.hh 
             timeprovider.hh umfpacksolver.hh spqrsolver.hh ldlsolver.hh)

dune_add_subdirs(rungekutta ode oemsolver test)

dune_add_library(solver OBJECT
    ode/odeobjectfiles.cc
    ode/odeobjectfiles_mpi.cc
    rungekutta/butchertable.cc )


==> anc/xt-super/dune-fem/dune/fem/solver/Makefile.am <==
solverdir =  $(includedir)/dune/fem/solver
solver_HEADERS = cginverseoperator.hh \
                 diagonalpreconditioner.hh \
                 istlsolver.hh \
								 istlinverseoperators.hh \
                 odesolver.hh \
                 odesolverinterface.hh \
                 oemsolver.hh \
                 multistep.hh \
                 newtoninverseoperator.hh \
                 pardg.hh \
		 						 pardginverseoperators.hh \
								 parameter.hh \
                 petscsolver.hh \
		 						 preconditionedinverseoperator.hh \
                 rungekutta.hh \
                 timeprovider.hh \
                 umfpacksolver.hh \
								 spqrsolver.hh \
								 ldlsolver.hh

SUBDIRS = ode oemsolver rungekutta test

noinst_LTLIBRARIES = libsolver.la

libsolver_la_SOURCES =
libsolver_la_LIBADD = rungekutta/librungekutta.la ode/libodesolver.la

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/dune/fem/solver/cginverseoperator.hh <==
#ifndef DUNE_FEM_CGINVERSEOPERATOR_HH
#define DUNE_FEM_CGINVERSEOPERATOR_HH

#include <dune/common/typetraits.hh>

#include <dune/fem/function/common/discretefunction.hh>
#include <dune/fem/operator/common/operator.hh>

#include <dune/fem/solver/diagonalpreconditioner.hh>

namespace Dune
{

  namespace Fem
  {

    // ConjugateGradientSolver
    // -----------------------

    /** \class ConjugateGradientSolver
     *  \ingroup OEMSolver
     *  \brief   linear solver using the CG algorithm
     *
     *  \param  Operator  type of the operator to invert
     */
    template< class Operator>
    class ConjugateGradientSolver
    {
      typedef ConjugateGradientSolver< Operator> ThisType;

    public:
      //! type of the operators to invert
      typedef Operator OperatorType;

      //! field type of the operator's domain vectors
      typedef typename OperatorType::DomainFieldType DomainFieldType;
      //! field type of the operator's range vectors
      typedef typename OperatorType::RangeFieldType RangeFieldType;
      typedef typename Dune::FieldTraits< RangeFieldType >::real_type RealType;

      //! type of the operator's domain vectors
      typedef typename OperatorType::DomainFunctionType DomainFunctionType;
      //! type of the operator's range vectors
      typedef typename OperatorType::RangeFunctionType RangeFunctionType;

      //! type of the preconditioner, maps from the range of the operator (the dual space) in it's domain
      typedef Fem::Operator< RangeFunctionType, DomainFunctionType > PreconditionerType;


    private:
      static_assert( (Conversion< DomainFunctionType, RangeFunctionType >::sameType),
                          "DomainFunctionType must equal RangeFunctionType." );

    public:
      /** \brief constructor
       *
       *  \param[in]  epsilon        tolerance
       *  \param[in]  maxIterations  maximum number of CG iterations
       *  \param[in]  verbose        verbose output
       */
      ConjugateGradientSolver ( const RealType &epsilon,
                                unsigned int maxIterations,
                                bool verbose )
      : epsilon_( epsilon ),
        maxIterations_( maxIterations ),
        verbose_( verbose ),
        averageCommTime_( 0.0 ),
        realCount_( 0 )

      {}

      /** \brief constructor
       *
       *  \param[in]  epsilon        tolerance
       *  \param[in]  maxIterations  maximum number of CG iterations
       */
      ConjugateGradientSolver ( RealType epsilon,
                                unsigned int maxIterations )
      : epsilon_( epsilon ),
        maxIterations_( maxIterations ),
        verbose_( Parameter::getValue< bool >( "fem.solver.verbose", false ) ),
        averageCommTime_( 0.0 ),
        realCount_( 0 )
      {}

      ConjugateGradientSolver ( const ThisType & )=delete;

      /** \brief solve \f$op( x ) = b\f$
       *
       *  \note The CG algorithm also works for positive semidefinite operators.
       *        In this case, \f$x \cdot v = b \cdot v\f$ for all \f$v\f$ in the
       *        operator's kernel.
       *
       *  \param[in]   op  linear operator to invert (must be symmetic and
       *                   positive definite)
       *  \param[in]   b   right hand side
       *  \param       x   solution (must be initialized to a start value)
       */
      void solve ( const OperatorType &op, const RangeFunctionType &b, DomainFunctionType &x ) const;

      /** \brief solve \f$op( x ) = b\f$
       *
       *  \note The CG algorithm also works for positive semidefinite operators.
       *        In this case, \f$x \cdot v = b \cdot v\f$ for all \f$v\f$ in the
       *        operator's kernel.
       *
       *  \param[in]   op  linear operator to invert (must be symmetic and
       *                   positive definite)
       *  \param[in]   p   (lef) preconditioning operator
       *  \param[in]   b   right hand side
       *  \param       x   solution (must be initialized to a start value)
       */
      void solve ( const OperatorType &op, const PreconditionerType &p,
                   const RangeFunctionType &b, DomainFunctionType &x ) const;

      //! number of iterations needed for last solve
      unsigned int iterations () const
      {
        return realCount_;
      }

      //! return average communication time during last solve
      double averageCommTime() const
      {
        return averageCommTime_;
      }

    protected:
      const RealType epsilon_;
      const unsigned int maxIterations_;
      const bool verbose_;
      mutable double averageCommTime_;
      mutable unsigned int realCount_;
    };


    namespace Solver
    {
      // CGInverseOperator
      // -----------------

      /** \class   CGInverseOperator
       *  \ingroup OEMSolver
       *  \brief   Inverse operator base on CG method. This is the base class for the
       *           cg solver and does not imvolve any runtime parametrization
       */
      template< class DiscreteFunction >
      class CGInverseOperator
      : public Fem::Operator< DiscreteFunction, DiscreteFunction >
      {
        typedef Fem::Operator< DiscreteFunction, DiscreteFunction > BaseType;

      public:
        typedef typename BaseType::DomainFunctionType DomainFunctionType;
        typedef typename BaseType::RangeFunctionType RangeFunctionType;

        typedef Fem::Operator< DomainFunctionType, RangeFunctionType > OperatorType;
        typedef Fem::Operator< RangeFunctionType, DomainFunctionType > PreconditionerType;

        typedef typename OperatorType::RangeFieldType RangeFieldType;
        typedef typename Dune::FieldTraits< RangeFieldType >::real_type RealType;

      private:
        typedef ConjugateGradientSolver< OperatorType > SolverType;

      public:
        /** \brief constructor of CGInverseOperator
         *
         *  \param[in]  op       operator to invert
         *  \param[in]  redEps   reduction epsilon
         *  \param[in]  absLimit absolut limit of residual
         *  \param[in]  maxIter  maximum number of iteration steps
         *  \param[in]  verbose  verbosity
         */
        CGInverseOperator ( const OperatorType &op,
                            RealType redEps, RealType absLimit,
                            unsigned int maxIter, bool verbose )
          : operator_( op ),
            preconditioner_ ( 0 ),
            solver_( absLimit, maxIter, verbose )
        {}

        /** \brief constructor of CGInverseOperator
         *
         *  \param[in]  op       operator to invert
         *  \param[in]  redEps   reduction epsilon
         *  \param[in]  absLimit absolut limit of residual
         *  \param[in]  maxIter  maximum number of iteration steps
         */
        CGInverseOperator ( const OperatorType &op,
                            RealType redEps, RealType absLimit,
                            unsigned int maxIter = std::numeric_limits< unsigned int >::max() )
          : operator_( op ),
            preconditioner_ ( 0 ),
            solver_( absLimit, maxIter )
        {}

        /** \brief constructor of CGInverseOperator
         *
         *  \param[in]  op       operator to invert
         *  \param[in]  precond  precondition operator
         *  \param[in]  redEps   reduction epsilon
         *  \param[in]  absLimit absolut limit of residual
         *  \param[in]  maxIter  maximum number of iteration steps
         */
        CGInverseOperator ( const OperatorType &op,
                            const PreconditionerType &precond,
                            RealType redEps, RealType absLimit,
                            unsigned int maxIter = std::numeric_limits< unsigned int >::max() )
          : operator_( op ),
            preconditioner_( &precond ),
            solver_( absLimit, maxIter )
        {}

        /** \brief application operator
         *
         *  The application operator actually solves the linear system
         *  \f$op(dest) = arg\f$ using the CG method.
         *
         *  \param[in]   arg  argument discrete function
         *  \param[out]  dest  destination discrete function
         */
        virtual void operator()( const DomainFunctionType &arg, RangeFunctionType &dest ) const
        {
          prepare();
          apply(arg,dest);
          finalize();
        }

        template<typename... A>
        inline void prepare(A... ) const
        {}

        inline void finalize() const
        {}

        /** \brief application operator
         *
         *  The application operator actually solves the linear system
         *  \f$op(dest) = arg\f$ using the CG method.
         *
         *  \param[in]   arg  argument discrete function
         *  \param[out]  dest  destination discrete function
         */
        virtual void apply( const DomainFunctionType &arg, RangeFunctionType &dest ) const
        {
          if(preconditioner_)
            solver_.solve( operator_, *preconditioner_, arg, dest );
          else
            solver_.solve(operator_,arg,dest);
        }

        //! number of iterations needed for last solve
        unsigned int iterations () const
        {
          return solver_.iterations();
        }

        //! return average communication time during last solve
        double averageCommTime() const
        {
          return solver_.averageCommTime();
        }

      protected:
        const OperatorType &operator_;
        const PreconditionerType *preconditioner_;
        SolverType solver_;
      };
    }

    // CGInverseOperator
    // -----------------

    /** \class   CGInverseOperator
     *  \ingroup OEMSolver
     *  \brief   Inverse operator base on CG method. Uses a runtime parameter
     *           fem.preconditioning which enables diagonal preconditioning if
     *           diagonal matrix entries are available, i.e.,
     *           Op :: assembled is true.
     */
    template< class DiscreteFunction,
              class Op = Fem::Operator< DiscreteFunction, DiscreteFunction > >
    class CGInverseOperator
    : public Fem::Solver::CGInverseOperator< DiscreteFunction >
    {
      typedef Fem::Solver::CGInverseOperator< DiscreteFunction > BaseType;

    public:
      typedef typename BaseType::DomainFunctionType DomainFunctionType;
      typedef typename BaseType::RangeFunctionType RangeFunctionType;

      typedef DomainFunctionType DestinationType;

      //! type of operator
      typedef Op OperatorType;

      typedef typename OperatorType::RangeFieldType RangeFieldType;
      typedef typename Dune::FieldTraits< RangeFieldType >::real_type RealType;

      // Preconditioner is to approximate op^-1 !
      typedef Fem::Operator< RangeFunctionType,DomainFunctionType > PreconditioningType;

      /** \brief constructor of CGInverseOperator
       *
       *  \param[in]  op       operator to invert
       *  \param[in]  redEps   reduction epsilon
       *  \param[in]  absLimit absolut limit of residual
       *  \param[in]  maxIter  maximum number of iteration steps
       *  \param[in]  verbose  verbosity
       */
      template <class LinearOperator>
      CGInverseOperator ( const LinearOperator &op,
                          RealType redEps, RealType absLimit,
                          unsigned int maxIter, bool verbose )
      : BaseType( op, redEps, absLimit, maxIter, verbose ),
        precondObj_( 0 )
      {
        checkPreconditioning( op );
      }

      /** \brief constructor of CGInverseOperator
       *
       *  \param[in]  op       operator to invert
       *  \param[in]  redEps   reduction epsilon
       *  \param[in]  absLimit absolut limit of residual
       *  \param[in]  maxIter  maximum number of iteration steps
       */
      template <class LinearOperator>
      CGInverseOperator ( const LinearOperator &op,
                          RealType redEps, RealType absLimit,
                          unsigned int maxIter = std::numeric_limits< unsigned int >::max() )
      : BaseType( op, redEps, absLimit, maxIter ),
        precondObj_( 0 )
      {
        checkPreconditioning( op );
      }

      /** \brief constructor of CGInverseOperator
       *
       *  \param[in]  op       operator to invert
       *  \param[in]  precond  precondition operator
       *  \param[in]  redEps   reduction epsilon
       *  \param[in]  absLimit absolut limit of residual
       *  \param[in]  maxIter  maximum number of iteration steps
       */
      CGInverseOperator ( const OperatorType &op,
                          const PreconditioningType &precond,
                          RealType redEps, RealType absLimit,
                          unsigned int maxIter = std::numeric_limits< unsigned int >::max() )
      : BaseType( op, precond, redEps, absLimit, maxIter ),
        precondObj_( 0 )
      {}

      /** \brief destructor */
      ~CGInverseOperator ()
      {
        if( precondObj_ )
          delete precondObj_;
      }

    protected:
      template< class LinearOperator >
      void checkPreconditioning( const LinearOperator &linearOp )
      {
        const bool preconditioning = Parameter::getValue< bool >( "fem.preconditioning", false );
        if( preconditioning && IsBaseOf< AssembledOperator< DomainFunctionType, DomainFunctionType > ,LinearOperator > :: value )
        {
          // create diagonal preconditioner
          precondObj_ = new DiagonalPreconditioner< DomainFunctionType, LinearOperator >( linearOp );
          preconditioner_ = precondObj_;
        }
      }

      using BaseType::preconditioner_;
      PreconditioningType *precondObj_;
    };

    // Implementation of ConjugateGradientSolver
    // -----------------------------------------

    template< class Operator >
    inline void ConjugateGradientSolver< Operator >
      ::solve ( const OperatorType &op, const RangeFunctionType &b, DomainFunctionType &x ) const
    {
      const bool verbose = (verbose_ && (b.space().gridPart().comm().rank() == 0));

      const RealType tolerance = (epsilon_ * epsilon_) * b.normSquaredDofs( );

      averageCommTime_ = 0.0;

      RangeFunctionType h( b );
      op( x, h );

      RangeFunctionType r( h );
      r -= b;

      RangeFunctionType p( b );
      p -= h;

      RealType prevResiduum = 0;
      RealType residuum = r.normSquaredDofs( );

      for( realCount_ = 0; (residuum > tolerance) && (realCount_ < maxIterations_); ++realCount_ )
      {
        if( realCount_ > 0 )
        {
          assert( residuum/prevResiduum == residuum/prevResiduum );
          p *= (residuum / prevResiduum);
          p -= r;
        }

        op( p, h );

        RangeFieldType pdoth = p.scalarProductDofs( h );
        const RangeFieldType alpha = residuum / pdoth;
        assert( alpha == alpha );
        x.axpy( alpha, p );
        r.axpy( alpha, h );

        prevResiduum = residuum;
        residuum = r.normSquaredDofs( );

        double exchangeTime = h.space().communicator().exchangeTime();
        if( verbose )
        {
          std::cerr << "CG-Iteration: " << realCount_ << ", sqr(Residuum): " << residuum << std::endl;
          // only for parallel apps
          if( b.space().gridPart().comm().size() > 1 )
            std::cerr << "Communication needed: " << exchangeTime << " s" << std::endl;
        }

        averageCommTime_ += exchangeTime;
      }
    }


    template< class Operator >
    inline void ConjugateGradientSolver< Operator >
    ::solve ( const OperatorType &op, const PreconditionerType &precond, const RangeFunctionType &b, DomainFunctionType &x ) const
    {
      const bool verbose = (verbose_ && (b.space().gridPart().comm().rank() == 0));

      const RealType tolerance = (epsilon_ * epsilon_) * b.normSquaredDofs( );

      averageCommTime_ = 0.0;

      RangeFunctionType h( b );
      //h=Ax
      op( x, h );

      //r=Ax-b
      RangeFunctionType r( h );
      r -= b;

      //p=b-A*x <= r_0 Deufelhard
      RangeFunctionType p( b );
      p -= h;

      //q=B*p <=q Deuf
      RangeFunctionType q ( b );
      precond(p,q);

      RangeFunctionType s (q);

      RangeFieldType prevResiduum = 0;    // note that these will be real_type but require scalar product evaluation
      RangeFieldType residuum = p.scalarProductDofs( q );//<p,Bp>

      for( realCount_ = 0; (std::real(residuum) > tolerance) && (realCount_ < maxIterations_); ++realCount_ )
      {
        if( realCount_ > 0 )
        {
          assert( residuum/prevResiduum == residuum/prevResiduum );
          const RangeFieldType beta=residuum/prevResiduum;
          q*=beta;
          q+=(s);
        }

        op( q, h );

        RangeFieldType qdoth = q.scalarProductDofs( h );
        const RangeFieldType alpha = residuum / qdoth;//<p,Bp>/<q,Aq>
        assert( alpha == alpha );
        x.axpy( alpha, q );

        p.axpy( -alpha, h );//r_k

        precond(p,s); //B*r_k

        prevResiduum = residuum;//<rk-1,B*rk-1>

        residuum = p.scalarProductDofs( s );//<rk,B*rk>

        double exchangeTime = h.space().communicator().exchangeTime();
        if( verbose )
        {
          std::cerr << "CG-Iteration: " << realCount_ << ", Residuum: " << residuum << std::endl;
          // only for parallel apps
          if( b.space().gridPart().comm().size() > 1 )
            std::cerr << "Communication needed: " << exchangeTime << " s" << std::endl;
        }

        averageCommTime_ += exchangeTime;
      }
    }

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_CGINVERSEOPERATOR_HH


==> anc/xt-super/dune-fem/dune/fem/solver/diagonalpreconditioner.hh <==
#ifndef DUNE_FEM_DIAGONALPRECONDITIONER_HH
#define DUNE_FEM_DIAGONALPRECONDITIONER_HH

#include <dune/fem/function/common/discretefunction.hh>
#include <dune/fem/operator/common/operator.hh>

#if HAVE_DUNE_ISTL
#include <dune/istl/bvector.hh>
#endif

namespace Dune
{

  namespace Fem
  {

    // DiagonalPreconditionerBase (default non-assembled)
    // --------------------------------------------------
    template< class DFImp, class OperatorImp, bool assembled >
    class DiagonalPreconditionerBase
      : public Operator< DFImp, DFImp >
    {
    public:
      typedef DFImp        DiscreteFunctionType;
      typedef OperatorImp  OperatorType;

      typedef typename DiscreteFunctionType :: DofIteratorType DofIteratorType;
      typedef typename DiscreteFunctionType :: ConstDofIteratorType ConstDofIteratorType;

    public:
      DiagonalPreconditionerBase(const OperatorType &op) {}

      virtual void operator()(const DiscreteFunctionType &u, DiscreteFunctionType &res) const
      {
        DUNE_THROW(NotImplemented,"preconditioning not possible for non-assembled operators");
      }

#if HAVE_DUNE_ISTL
      //! apply for ISTL BlockVectors
      template < class YBlock, class XBlock >
      void applyToISTLBlockVector( const BlockVector< YBlock >& d,
                                   BlockVector< XBlock >& v ) const
      {
        DUNE_THROW(NotImplemented,"preconditioning not possible for non-assembled operators");
      }
#endif

    protected:
      void apply( const DiscreteFunctionType& u, DiscreteFunctionType& res ) const
      {
        DUNE_THROW(NotImplemented,"preconditioning not possible for non-assembled operators");
      }
    };


    // DiagonalPreconditionerBase (assembled version)
    // ----------------------------------------------
    template< class DFImp, class OperatorImp >
    class DiagonalPreconditionerBase< DFImp, OperatorImp, true  >
      : public Operator< DFImp, DFImp >
    {
    public:
      typedef DFImp              DiscreteFunctionType;
      typedef OperatorImp        OperatorType;

      typedef typename DiscreteFunctionType :: DofType DofType;
      typedef typename Dune::FieldTraits< DofType >::real_type RealType;
      typedef typename DiscreteFunctionType :: DofIteratorType DofIteratorType;
      typedef typename DiscreteFunctionType :: ConstDofIteratorType ConstDofIteratorType;

    protected:
      DiscreteFunctionType diagonalInv_;

    public:
      DiagonalPreconditionerBase( const OperatorType& assembledOperator )
        : diagonalInv_( "diag-preconditioning", assembledOperator.systemMatrix().rangeSpace() )
      {
        // estract diagonal elements form matrix object
        assembledOperator.systemMatrix().extractDiagonal( diagonalInv_ );

        // make consistent at border dofs
        diagonalInv_.communicate();

        // In general: store 1/diag
        //
        // note: We set near-zero entries to 1 to avoid NaNs. Such entries occur
        //       if DoFs are excluded from matrix setup
        const RealType eps = 16.*std::numeric_limits< RealType >::epsilon();
        const DofIteratorType dend = diagonalInv_.dend();
        for( DofIteratorType dit = diagonalInv_.dbegin(); dit != dend; ++dit )
          *dit = (std::abs( *dit ) < eps ? DofType( 1. ) : DofType( 1. ) / *dit);
      }

      virtual void operator()(const DiscreteFunctionType &u, DiscreteFunctionType &res) const
      {
        apply(u, res);
      }

#if HAVE_DUNE_ISTL
      //! apply for ISTL BlockVectors
      template < class YBlock, class XBlock >
      void applyToISTLBlockVector( const BlockVector< YBlock >& d,
                                   BlockVector< XBlock >& v ) const
      {
        DiscreteFunctionType vTmp("diag-precon::X", diagonalInv_.space(), v );
        DiscreteFunctionType dTmp("diag-precon::Y", diagonalInv_.space(), d );

        // apply 1/diagonal
        apply( dTmp, vTmp );
      }
#endif


    protected:
      void apply( const DiscreteFunctionType& u, DiscreteFunctionType& res ) const
      {
        ConstDofIteratorType uIt     = u.dbegin();
        ConstDofIteratorType diagInv = diagonalInv_.dbegin();

        const DofIteratorType resEnd = res.dend();

        // apply 1/diagonal
        for(DofIteratorType resIt = res.dbegin();
            resIt != resEnd; ++ resIt, ++diagInv, ++ uIt )
        {
          assert( diagInv != diagonalInv_.dend() );
          assert( uIt     != u.dend() );
          (*resIt) = (*uIt) * (*diagInv);
        }
      }

    };


    // DiagonalPreconditioner
    // ----------------------
    /** \class DiagonalPreconditioner
      *  \ingroup OEMSolver
      *  \brief   Precondtioner, multiplies with inverse of the diagonal
      *           works with
      *           - OEM
      *           - ISTL (choose jacobi, iteration = 1)
      *
      *  \param  DFImp     type of the disctete function
      *  \param  Operator  type of the operator (only works for assembled operators)
      */
    template< class DFImp, class Operator>
    class DiagonalPreconditioner
      : public DiagonalPreconditionerBase< DFImp, Operator, IsBaseOf< AssembledOperator< DFImp, DFImp >, Operator > :: value >
    {
      typedef DiagonalPreconditionerBase< DFImp, Operator, IsBaseOf< AssembledOperator< DFImp, DFImp >, Operator > :: value >
        BaseType;
    public:
      typedef Operator   OperatorType;
      DiagonalPreconditioner(const OperatorType &op)
        : BaseType( op )
      {}
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_DIAGONALPRECONDITIONER_HH


==> anc/xt-super/dune-fem/dune/fem/solver/istlinverseoperators.hh <==
#ifndef DUNE_FEM_SOLVER_ISTLINVERSEOPERATORS_HH
#define DUNE_FEM_SOLVER_ISTLINVERSEOPERATORS_HH

#include <dune/common/nullptr.hh>

#include <dune/fem/function/blockvectorfunction.hh>
#include <dune/fem/function/common/scalarproducts.hh>
#include <dune/fem/operator/common/operator.hh>

#if HAVE_DUNE_ISTL
#include <dune/fem/operator/linear/istladapter.hh>

#include <dune/istl/scalarproducts.hh>
#include <dune/istl/solvers.hh>
#include <dune/istl/preconditioner.hh>

namespace Dune
{

  namespace Fem
  {

    // wrapper for Fem Preconditioners (Operators acting as preconditioners) into ISTL preconditioners
    template< class Preconditioner >
    class ISTLPreconditionAdapter
    :public Dune::Preconditioner< typename Preconditioner::RangeFunctionType::DofStorageType, typename Preconditioner::DomainFunctionType::DofStorageType >
    {
      typedef ISTLPreconditionAdapter< Preconditioner > ThisType;
      typedef Dune::Preconditioner< typename Preconditioner::RangeFunctionType::DofStorageType, typename Preconditioner::DomainFunctionType::DofStorageType > BaseType;

      typedef typename Preconditioner::DomainFunctionType DomainFunctionType;
      typedef typename Preconditioner::RangeFunctionType RangeFunctionType;

    public:
      enum {category=SolverCategory::sequential};

      typedef typename BaseType::domain_type domain_type;
      typedef typename BaseType::range_type range_type;
      typedef typename BaseType::field_type field_type;

      typedef typename DomainFunctionType::DiscreteFunctionSpaceType DomainFunctionSpaceType;
      typedef typename RangeFunctionType::DiscreteFunctionSpaceType RangeFunctionSpaceType;

      ISTLPreconditionAdapter ( const Preconditioner *precon, const DomainFunctionSpaceType &domainSpace, const RangeFunctionSpaceType &rangeSpace )
      : precon_( precon ),
        domainSpace_( domainSpace ),
        rangeSpace_( rangeSpace )
      {}

      // pre and post do nothing here
      virtual void pre ( domain_type &x, range_type &y ) {}
      virtual void post ( domain_type &x ) {}

      virtual void apply ( domain_type &x, const range_type &y )
      {
        // no precon
        if( !precon_ )
        {
          x = y;
        }
        else
        {
          // note: ISTL switches the arguments !!!
          // it is assumed that we have a left preconditioner
          RangeFunctionType px( "ISTLPreconditionAdapter::apply::x", rangeSpace_, x );
          DomainFunctionType py( "ISTLPreconditionAdapter::apply::y", domainSpace_, y );

          (*precon_)( px, py );
        }
      }

    protected:
      const Preconditioner *precon_;
      const DomainFunctionSpaceType &domainSpace_;
      const RangeFunctionSpaceType &rangeSpace_;
    };


    template< class BlockVector >
    struct ISTLSolverReduction
    {
      ISTLSolverReduction ( double redEps, double absLimit )
        : redEps_( redEps ),
          absLimit_( absLimit )
      {}

      double operator() ( const Dune::LinearOperator< BlockVector, BlockVector > &op,
                          Dune::ScalarProduct< BlockVector > &scp,
                          const BlockVector &rhs, const BlockVector &x ) const
      {
        if( absLimit_ < std::numeric_limits< double >::max() )
        {
          BlockVector residuum( rhs );
          op.applyscaleadd( -1., x, residuum );
          const double res = scp.norm( residuum );
          return (res > 0 ? absLimit_ / res : 1e-3);
        }
        else
          return redEps_;
      }

    private:
      double redEps_;
      double absLimit_;
    };



    template< class Solver, class Reduction = ISTLSolverReduction< typename Solver::range_type > >
    struct ISTLSolverAdapter
    {
      typedef Solver SolverType;
      typedef Reduction ReductionType;

      typedef typename SolverType::domain_type domain_type;
      typedef typename SolverType::range_type range_type;

      ISTLSolverAdapter ( const ReductionType &reduction, unsigned int maxIterations, int verbose )
        : reduction_( reduction ),
          maxIterations_( maxIterations ),
          verbose_( verbose )
      {}

      template<class Op, class ScP, class PC >
      void operator () ( Op& op, ScP &scp, PC &pc,
                         range_type &rhs, domain_type &x,
                         Dune::InverseOperatorResult &result ) const
      {
        int maxIterations = std::min( (unsigned int)std::numeric_limits< int >::max(), maxIterations_ );
        SolverType solver( op, scp, pc, reduction_( op, scp, rhs, x ), maxIterations, verbose_ );
        solver.apply( x, rhs, result );
      }

    private:
      ReductionType reduction_;
      unsigned int maxIterations_;
      int verbose_;
    };


    template< class X, class Y, class F, class Reduction >
    struct ISTLSolverAdapter< Dune::RestartedGMResSolver< X, Y, F>, Reduction >
    {
      typedef Dune::RestartedGMResSolver< X, Y, F> SolverType;
      typedef Reduction ReductionType;

      typedef typename SolverType::domain_type domain_type;
      typedef typename SolverType::range_type range_type;

      ISTLSolverAdapter ( const ReductionType &reduction, unsigned int restart, unsigned int maxIterations, int verbose )
        : reduction_( reduction ),
          restart_( restart ),
          maxIterations_( maxIterations ),
          verbose_( verbose )
      {}

      ISTLSolverAdapter ( const Reduction &reduction, unsigned int maxIterations, int verbose )
        : reduction_( reduction ),
          restart_( Parameter::getValue< int >( "fem.solver.gmres.restart", 20 ) ),
          maxIterations_( maxIterations ),
          verbose_( verbose )
      {}

      template<class Op, class ScP, class PC >
      void operator () ( Op& op, ScP &scp, PC &pc,
                         range_type &rhs, domain_type &x,
                         Dune::InverseOperatorResult &result ) const
      {
        int maxIterations = std::min( (unsigned int)std::numeric_limits< int >::max(), maxIterations_ );
        SolverType solver( op, scp, pc, reduction_( op, scp, rhs, x ), restart_, maxIterations, verbose_ );
        solver.apply( x, rhs, result );
      }

    private:
      ReductionType reduction_;
      unsigned int restart_;
      unsigned int maxIterations_;
      int verbose_;
    };


    template< class X >
    struct ISTLLoopSolver { typedef LoopSolver< X > Type; };

    template< class X >
    struct ISTLGradientSolver { typedef GradientSolver< X > Type; };

    template< class X >
    struct ISTLCGSolver { typedef CGSolver< X > Type; };

    template< class X >
    struct ISTLBiCGSTABSolver { typedef BiCGSTABSolver< X > Type; };

    template< class X >
    struct ISTLMINRESSolver { typedef MINRESSolver< X > Type; };

    template< class X >
    struct ISTLRestartedGMRes { typedef RestartedGMResSolver< X > Type; };


    // ISTLInverseOperator
    // -------------------

    template< class DiscreteFunction, template< class > class Solver,
              class Preconditioner = const Operator< DiscreteFunction, DiscreteFunction > >
    class ISTLInverseOperator
    : public Operator< DiscreteFunction, DiscreteFunction >
    {
      typedef Operator< DiscreteFunction, DiscreteFunction > BaseType;

    public:
      typedef typename BaseType::DomainFunctionType DomainFunctionType;
      typedef typename BaseType::RangeFunctionType RangeFunctionType;

      typedef Operator< DiscreteFunction, DiscreteFunction > OperatorType;
      typedef Preconditioner PreconditionerType;

    protected:
      typedef ISTLLinearOperatorAdapter< OperatorType > ISTLOperatorType;
      typedef ISTLPreconditionAdapter< OperatorType > ISTLPreconditionerAdapterType;

      typedef Fem::ParallelScalarProduct< RangeFunctionType > ParallelScalarProductType;
      typedef typename DomainFunctionType::DofStorageType BlockVectorType;

      typedef ISTLSolverAdapter< typename Solver< BlockVectorType >::Type > SolverAdapterType;
      typedef typename SolverAdapterType::ReductionType ReductionType;
    public:

      typedef typename SolverAdapterType::SolverType SolverType;

      ISTLInverseOperator ( const OperatorType &op,
                            double redEps, double absLimit,
                            unsigned int maxIterations, bool verbose )
      : operator_( op ),
        preconditioner_( nullptr ),
        solverAdapter_( ReductionType( redEps, absLimit ), maxIterations, (Parameter::verbose() && verbose) ? 2 : 0 )
      {}

      ISTLInverseOperator ( const OperatorType &op,
                            double redEps, double absLimit,
                            unsigned int maxIterations = std::numeric_limits< unsigned int >::max() )
      : operator_( op ),
        preconditioner_( nullptr ),
        solverAdapter_( ReductionType( redEps, absLimit ), maxIterations, 0 )
      {}


      ISTLInverseOperator ( const OperatorType &op,
                            PreconditionerType &preconditioner,
                            double redEps, double absLimit,
                            unsigned int maxIterations, bool verbose )
      : operator_( op ),
        preconditioner_( &preconditioner ),
        solverAdapter_( ReductionType( redEps, absLimit ), maxIterations, (Parameter::verbose() && verbose) ? 2 : 0 )
      {}

      ISTLInverseOperator ( const OperatorType &op,
                            PreconditionerType &preconditioner,
                            double redEps, double absLimit,
                            unsigned int maxIterations = std::numeric_limits< unsigned int >::max() )
      : operator_( op ),
        preconditioner_( &preconditioner ),
        solverAdapter_( ReductionType( redEps, absLimit ), maxIterations, 0 )
      {}


      virtual void operator() ( const DomainFunctionType &u, RangeFunctionType &w ) const
      {
        ISTLOperatorType istlOperator( operator_, w.space(), u.space() );
        ParallelScalarProductType scp( u.space() );

        if( !preconditioner_ )
        {
          ISTLPreconditionerAdapterType istlPreconditioner( nullptr, w.space(), u.space() );
          solve( istlOperator, scp, istlPreconditioner, u, w );
        }
        else
          solve( istlOperator, scp, *preconditioner_, u, w );
      }

      unsigned int iterations () const { return result_.iterations; }

    private:
      void solve ( ISTLOperatorType &istlOperator, ParallelScalarProductType &scp,
                   const OperatorType &preconditioner,
                   const DomainFunctionType &u, RangeFunctionType &w ) const
      {
        ISTLPreconditionerAdapterType istlPreconditioner( &preconditioner, w.space(), u.space() );
        solve( istlOperator, scp, istlPreconditioner, u, w );
      }

      template< class ISTLPreconditioner >
      void solve ( ISTLOperatorType &istlOperator, ParallelScalarProductType &scp,
                   ISTLPreconditioner &preconditioner,
                   const DomainFunctionType &u, RangeFunctionType &w ) const
      {
        BlockVectorType rhs( u.blockVector() );
        solverAdapter_( istlOperator, scp, preconditioner, rhs, w.blockVector(), result_ );
      }

      const OperatorType &operator_;
      PreconditionerType *preconditioner_;
      SolverAdapterType solverAdapter_;
      mutable Dune::InverseOperatorResult result_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #if HAVE_ISTL

#endif // #ifndef DUNE_FEM_SOLVER_ISTLINVERSEOPERATORS_HH


==> anc/xt-super/dune-fem/dune/fem/solver/istlsolver.hh <==
#ifndef DUNE_FEM_ISTLSOLVERS_HH
#define DUNE_FEM_ISTLSOLVERS_HH

#include <limits>

#include <dune/fem/function/common/scalarproducts.hh>
#include <dune/fem/operator/common/operator.hh>
#include <dune/fem/operator/matrix/preconditionerwrapper.hh>
#include <dune/fem/io/parameter.hh>


#if HAVE_DUNE_ISTL
#include <dune/istl/preconditioners.hh>
#include <dune/istl/solvers.hh>
#include <dune/istl/superlu.hh>

namespace Dune
{

  namespace Fem
  {

    //=====================================================================
    // Implementation for ISTL-matrix based operator
    //=====================================================================

    /** @ingroup OEMSolver
        @{
    **/

    // DefaultSolverCaller
    // -------------------

    template< class OperatorImp, class DiscreteFunction, class SolverCaller >
    struct DefaultSolverCaller
    {

      static std::pair< int, double >
      call ( const OperatorImp &op,
             const DiscreteFunction &arg, DiscreteFunction &dest,
             double reduction, double absLimit, int maxIter, bool verbose )
      {
        typedef typename OperatorImp :: MatrixAdapterType MatrixAdapterType;
        MatrixAdapterType matrix = op.systemMatrix().matrixAdapter();

        typedef typename DiscreteFunction :: DofStorageType BlockVectorType;

        // verbose only in verbose mode and for rank 0
        int verb = (verbose && (dest.space().gridPart().comm().rank() == 0)) ? 2 : 0;

        if( absLimit < std::numeric_limits< double >::max() )
        {
          const double residuum = matrix.residuum( arg.blockVector(), dest.blockVector() );
          reduction = (residuum > 0) ? absLimit/ residuum : 1e-3;

          if( verbose && (dest.space().gridPart().comm().rank() == 0) )
            std::cout << SolverCaller::name() <<": reduction: " << reduction << ", residuum: " << residuum << ", absolut limit: " << absLimit << std::endl;
        }

        typename SolverCaller :: SolverType solver( matrix, matrix.scp(), matrix.preconditionAdapter(), reduction, maxIter, verb );

        // copy right hand side since ISTL is overwriting it
        BlockVectorType rhs( arg.blockVector() );

        InverseOperatorResult returnInfo;

        // call solver
        solver.apply( dest.blockVector(), rhs, returnInfo );

        return std::pair< int, double > ( returnInfo.iterations, matrix.averageCommTime() );
      }

    };


    // ISTLInverseOp
    // Baseclass for each ISTL solver
    // -------------

    template< class DF, class Op, class SolverCaller >
    struct ISTLInverseOp
    : public Operator< DF, DF >
    {
    public:
      typedef DF DiscreteFunctionType;
      typedef DiscreteFunctionType  DestinationType;
      typedef Op OperatorType;
      typedef SolverCaller SolverCallerType;

      /** \brief constructor
       *
       *  \param[in] op Mapping describing operator to invert
       *  \param[in] reduction reduction epsilon
       *  \param[in] absLimit absolut limit of residual (not used here)
       *  \param[in] maxIter maximal iteration steps
       *  \param[in] verbose verbosity
       *
       *  \note ISTL BiCG-stab only uses the relative reduction.
       */
      ISTLInverseOp ( const OperatorType &op,
                      double  reduction,
                      double absLimit,
                      int maxIter,
                      bool verbose )
      : op_( op ),
        reduction_( reduction ),
        absLimit_( absLimit ),
        maxIter_( maxIter ),
        verbose_( verbose ),
        iterations_( 0 ),
        averageCommTime_( 0.0 )
      {}

      /** \brief constructor
       *
       *  \param[in] op        mapping describing operator to invert
       *  \param[in] reduction    reduction epsilon
       *  \param[in] absLimit  absolut limit of residual (not used here)
       *  \param[in] maxIter   maximal iteration steps
       */
      ISTLInverseOp ( const OperatorType &op,
                      double reduction,
                      double absLimit,
                      int maxIter = std::numeric_limits< int >::max() )
      : op_( op ),
        reduction_( reduction ),
        absLimit_ ( absLimit ),
        maxIter_( maxIter ),
        verbose_( Parameter::getValue< bool >( "fem.solver.verbose", false ) ),
        iterations_( 0 ),
        averageCommTime_( 0.0 )
      {}

      void prepare (const DiscreteFunctionType& Arg, DiscreteFunctionType& Dest) const
      {}

      void finalize () const
      {}

      void printTexInfo(std::ostream& out) const
      {
        out << "Solver:"<< SolverCallerType::name() << ",  eps = " << reduction_ ;
        out  << "\\\\ \n";
      }

      /** \brief solve the system
          \param[in] arg right hand side
          \param[out] dest solution
      */
      void apply( const DiscreteFunctionType& arg, DiscreteFunctionType& dest ) const
      {
        std::pair< int, double > info
          = SolverCallerType::call( op_, arg, dest, reduction_, absLimit_, maxIter_, verbose_ );

        iterations_ = info.first;
        averageCommTime_ = info.second;
      }

      // return number of iterations
      int iterations() const
      {
        return iterations_;
      }

      //! return accumulated communication time
      double averageCommTime() const
      {
        return averageCommTime_;
      }

      /** \brief solve the system
          \param[in] arg right hand side
          \param[out] dest solution
      */
      void operator() ( const DiscreteFunctionType& arg, DiscreteFunctionType& dest ) const
      {
        apply( arg,dest );
      }

    private:
      const OperatorType &op_;
      double reduction_;
      double absLimit_;
      int maxIter_;
      bool verbose_ ;
      mutable int iterations_;
      mutable double averageCommTime_;
    };


    // LoopSolverCaller
    // --------------

    template< class OperatorImp, class DiscreteFunction >
    struct LoopSolverCaller
    : public DefaultSolverCaller< OperatorImp, DiscreteFunction, LoopSolverCaller< OperatorImp, DiscreteFunction > >
    {
      typedef LoopSolver< typename DiscreteFunction :: DofStorageType > SolverType;

      static inline std::string name ()
      {
        std::string name = "ISTL LoopSolver";
        return name;
      }
    };


    // ISTLLoopOp
    // --------------

    /** \brief LoopSolver scheme for block matrices (BCRSMatrix)
        and block vectors (BVector) from DUNE-ISTL. */
    template< class DF, class Op >
    struct ISTLLoopOp
    : public ISTLInverseOp< DF, Op, LoopSolverCaller< Op, DF > >
    {
      typedef ISTLInverseOp< DF, Op, LoopSolverCaller< Op, DF > > BaseType;
    public:
      typedef DF DiscreteFunctionType;
      typedef DiscreteFunctionType  DestinationType;
      typedef Op OperatorType;

      ISTLLoopOp ( const OperatorType &op,
                   double  reduction,
                   double absLimit,
                   int maxIter,
                   bool verbose )
      : BaseType( op, reduction, absLimit, maxIter, verbose ) {}

      ISTLLoopOp ( const OperatorType &op,
                   double reduction,
                   double absLimit,
                   int maxIter = std::numeric_limits< int >::max() )
      : BaseType( op, reduction, absLimit, maxIter ) {}
    };


    // MINResSolverCaller
    // ------------------

    template< class OperatorImp, class DiscreteFunction >
    struct MINResSolverCaller
    : public DefaultSolverCaller< OperatorImp, DiscreteFunction, MINResSolverCaller< OperatorImp, DiscreteFunction > >
    {
      typedef MINRESSolver< typename DiscreteFunction :: DofStorageType > SolverType;

      static inline std::string name ()
      {
        std::string name = "ISTL MINRESSolver";
        return name;
      }
    };


    // ISTLMINResOp
    // --------------

    /** \brief MINRes scheme for block matrices (BCRSMatrix)
        and block vectors (BVector) from DUNE-ISTL. */
    template< class DF, class Op >
    struct ISTLMINResOp
    : public ISTLInverseOp< DF, Op, MINResSolverCaller< Op, DF > >
    {
      typedef ISTLInverseOp< DF, Op, MINResSolverCaller< Op, DF > > BaseType;
    public:
      typedef DF DiscreteFunctionType;
      typedef DiscreteFunctionType  DestinationType;
      typedef Op OperatorType;

      ISTLMINResOp ( const OperatorType &op,
                     double  reduction,
                     double absLimit,
                     int maxIter,
                     bool verbose )
      : BaseType( op, reduction, absLimit, maxIter, verbose ) {}

      ISTLMINResOp ( const OperatorType &op,
                     double reduction,
                     double absLimit,
                     int maxIter = std::numeric_limits< int >::max() )
      : BaseType( op, reduction, absLimit, maxIter ) {}
    };


    // BiCGSTABSolverCaller
    // --------------------

    template< class OperatorImp, class DiscreteFunction >
    struct BiCGSTABSolverCaller
    : public DefaultSolverCaller< OperatorImp, DiscreteFunction, BiCGSTABSolverCaller< OperatorImp, DiscreteFunction > >
    {
      typedef BiCGSTABSolver< typename DiscreteFunction :: DofStorageType > SolverType;

      static inline std::string name ()
      {
        std::string name = "ISTL BiCGSTABSolver";
        return name;
      }
    };


    // ISTLBICGSTABOp
    // --------------

    /** \brief BICG-stab scheme for block matrices (BCRSMatrix)
        and block vectors (BVector) from DUNE-ISTL. */
    template< class DF, class Op >
    struct ISTLBICGSTABOp
    : public ISTLInverseOp< DF, Op, BiCGSTABSolverCaller< Op, DF > >
    {
      typedef ISTLInverseOp< DF, Op, BiCGSTABSolverCaller< Op, DF > > BaseType;
    public:
      typedef DF DiscreteFunctionType;
      typedef DiscreteFunctionType  DestinationType;
      typedef Op OperatorType;

      ISTLBICGSTABOp ( const OperatorType &op,
                       double  reduction,
                       double absLimit,
                       int maxIter,
                       bool verbose )
      : BaseType( op, reduction, absLimit, maxIter, verbose ) {}

      ISTLBICGSTABOp ( const OperatorType &op,
                       double reduction,
                       double absLimit,
                       int maxIter = std::numeric_limits< int >::max() )
      : BaseType( op, reduction, absLimit, maxIter ) {}
    };


    // GMResSolverCaller
    // -----------------

    template< class OperatorImp, class DiscreteFunction >
    struct GMResSolverCaller
    {

      static std::pair< int, double >
      call ( const OperatorImp &op,
             const DiscreteFunction &arg, DiscreteFunction &dest,
             double reduction, double absLimit, int maxIter, bool verbose )
      {
        int restart = Parameter::getValue< int >( "istl.gmres.restart", 5 );
        typedef typename OperatorImp :: MatrixAdapterType MatrixAdapterType;
        MatrixAdapterType matrix = op.systemMatrix().matrixAdapter();

        typedef typename DiscreteFunction :: DofStorageType BlockVectorType;

        // verbose only in verbose mode and for rank 0
        int verb = (verbose && (dest.space().gridPart().comm().rank() == 0)) ? 2 : 0;

        if( absLimit < std::numeric_limits< double >::max() )
        {
          const double residuum = matrix.residuum( arg.blockVector(), dest.blockVector() );
          reduction = (residuum > 0) ? absLimit/ residuum : 1e-3;

          if( verbose && (dest.space().gridPart().comm().rank() == 0) )
            std::cout << "ISTL GMRes-Solver: reduction: " << reduction << ", residuum: " << residuum << ", absolut limit: " << absLimit << std::endl;
        }

        RestartedGMResSolver< BlockVectorType >
          solver( matrix, matrix.scp(), matrix.preconditionAdapter(), reduction, restart, maxIter, verb );

        // copy right hand side since ISTL is overwriting it
        BlockVectorType rhs( arg.blockVector() );

        InverseOperatorResult returnInfo;

        // call solver
        solver.apply( dest.blockVector(), rhs, returnInfo );

        return std::pair< int, double > ( returnInfo.iterations, matrix.averageCommTime() );
      }

      static std::string name ()
      {
        std::string name = "ISTL GMRes-Solver";
        return name;
      }
    };


    // ISTLGMResOp
    // -----------

    /** \brief GMRes scheme for block matrices (BCRSMatrix)
     *         and block vectors (BVector) from dune-istl
     */
    template< class DF, class Op >
    struct ISTLGMResOp
    : public ISTLInverseOp< DF, Op, GMResSolverCaller< Op, DF > >
    {
      typedef ISTLInverseOp< DF, Op, GMResSolverCaller< Op, DF > > BaseType;
    public:
      typedef DF DiscreteFunctionType;
      typedef Op OperatorType;
      typedef DiscreteFunctionType  DestinationType;

      ISTLGMResOp ( const OperatorType &op,
                    double  reduction,
                    double absLimit,
                    int maxIter,
                    bool verbose )
      : BaseType( op, reduction, absLimit, maxIter, verbose ) {}

      ISTLGMResOp ( const OperatorType &op,
                    double reduction,
                    double absLimit,
                    int maxIter = std::numeric_limits< int >::max() )
      : BaseType( op, reduction, absLimit, maxIter ) {}
    };


    // CGSolverCaller
    // --------------

    template< class OperatorImp, class DiscreteFunction >
    struct CGSolverCaller
    : public DefaultSolverCaller< OperatorImp, DiscreteFunction, CGSolverCaller< OperatorImp, DiscreteFunction > >
    {
      typedef CGSolver< typename DiscreteFunction :: DofStorageType > SolverType;

      static inline std::string name ()
      {
        std::string name = "ISTL CGSolver";
        return name;
      }
    };


    // ISTLCGOp
    // --------

    /** \brief BICG-stab scheme for block matrices (BCRSMatrix)
    and block vectors (BVector) from dune-istl. */
    template< class DF, class Op >
    struct ISTLCGOp
    : public ISTLInverseOp< DF, Op, CGSolverCaller< Op, DF > >
    {
      typedef ISTLInverseOp< DF, Op, CGSolverCaller< Op, DF > > BaseType;
    public:
      typedef DF DiscreteFunctionType;
      typedef Op OperatorType;
      typedef DiscreteFunctionType  DestinationType;

      ISTLCGOp ( const OperatorType &op,
                 double  reduction,
                 double absLimit,
                 int maxIter,
                 bool verbose )
      : BaseType( op, reduction, absLimit, maxIter, verbose ) {}

      ISTLCGOp ( const OperatorType &op,
                 double reduction,
                 double absLimit,
                 int maxIter = std::numeric_limits< int >::max() )
      : BaseType( op, reduction, absLimit, maxIter ) {}
    };


    // SuperLUSolverCaller
    // -------------------

    template< class OperatorImp, class DiscreteFunction >
    struct SuperLUSolverCaller
    {

      static std::pair< int, double >
      call ( const OperatorImp &op,
             const DiscreteFunction &arg, DiscreteFunction &dest,
             double reduction, double absLimit, int maxIter, bool verbose )
      {
        typedef typename OperatorImp :: MatrixAdapterType MatrixAdapterType;
        MatrixAdapterType matrix  = op.systemMatrix().matrixAdapter();

        InverseOperatorResult returnInfo;
#if HAVE_SUPERLU
        // create solver
        typedef typename MatrixAdapterType :: MatrixType MatrixType;
        typedef typename MatrixType :: BaseType ISTLMatrixType;
        SuperLU< ISTLMatrixType > solver( matrix.getmat(), verbose );
        // solve the system
        solver.apply( dest.blockVector(), arg.blockVector(), returnInfo );
#else
        DUNE_THROW(NotImplemented,"SuperLU solver not found in configure, please re-configure");
#endif

        // get information
        std::pair< int, double > p( returnInfo.iterations, matrix.averageCommTime() );
        return p;
      }

      static std::string name ()
      {
        std::string name = "ISTL SuperLU";
        return name;
      }
    };


    // ISTLSuperLUOp
    // --------------

    /** \brief SuperLU solver for block matrices (BCRSMatrix)
        and block vectors (BVector) from DUNE-ISTL.

        The solver is based in the
        well known <a href="http://crd.lbl.gov/~xiaoye/SuperLU/">SuperLU
        package</a>.
    */
    template< class DF, class Op >
    struct ISTLSuperLU
    : public ISTLInverseOp< DF, Op, SuperLUSolverCaller< Op, DF > >
    {
      typedef ISTLInverseOp< DF, Op, SuperLUSolverCaller< Op, DF > > BaseType;
    public:
      typedef DF DiscreteFunctionType;
      typedef Op OperatorType;

      ISTLSuperLU ( const OperatorType &op,
                    double  reduction,
                    double absLimit,
                    int maxIter,
                    bool verbose )
      : BaseType( op, reduction, absLimit, maxIter, verbose ) {}

      ISTLSuperLU ( const OperatorType &op,
                    double reduction,
                    double absLimit,
                    int maxIter = std::numeric_limits< int >::max() )
      : BaseType( op, reduction, absLimit, maxIter ) {}
    };


  ///@}

  } // namespace Fem

} // namespace Dune

#endif // #if HAVE_DUNE_ISTL

#endif // #ifndef DUNE_FEM_ISTLSOLVERS_HH


==> anc/xt-super/dune-fem/dune/fem/solver/ldlsolver.hh <==
#ifndef DUNE_FEM_LDLSOLVER_HH
#define DUNE_FEM_LDLSOLVER_HH

#include <limits>
#include <iostream>
#include <type_traits>
#include <vector>
#include <algorithm>

#include <dune/fem/function/adaptivefunction/adaptivefunction.hh>
#include <dune/fem/function/blockvectorfunction/blockvectorfunction.hh>

#include <dune/fem/operator/common/operator.hh>
#include <dune/fem/io/parameter.hh>
#include <dune/fem/operator/matrix/colcompspmatrix.hh>

#if HAVE_LDL
#ifdef __cplusplus
extern "C"
{
#include "ldl.h"
#include "amd.h"
}
#endif

namespace Dune
{
namespace Fem
{

/** @addtogroup DirectSolver
 *
 *  In this section implementations of direct solvers
 *  for solving linear systems of the from
 *  \f$A x = b\f$, where \f$A\f$ is a Mapping or
 *  Operator and \f$x\f$ and \f$b\f$ are discrete functions
 *  (see DiscreteFunctionInterface) can be found.
 */

/** \class LDLOp
 *  \ingroup DirectSolver
 *  \brief The %LDL direct sparse solver
 *   Details on %LDL can be found on
 *   http://www.cise.ufl.edu/research/sparse/ldl/
 *  \note This will only work if dune-fem has been configured to use LDL
 */
template<class DF, class Op>
class LDLOp:public Operator<DF, DF>
{
  public:
  typedef DF DiscreteFunctionType;
  typedef Op OperatorType;

  // \brief The column-compressed matrix type.
  typedef ColCompMatrix<typename OperatorType::MatrixType::MatrixBaseType> CCSMatrixType;
  typedef typename DiscreteFunctionType::DofType DofType;
  typedef typename DiscreteFunctionType::DiscreteFunctionSpaceType DiscreteFunctionSpaceType;

  /** \brief Constructor.
   *  \param[in] op Operator to invert
   *  \param[in] redEps relative tolerance for residual (not used here)
   *  \param[in] absLimit absolut solving tolerance for residual (not used here)
   *  \param[in] maxIter maximal number of iterations performed (not used here)
   *  \param[in] verbose verbosity
   */
  LDLOp(const OperatorType& op, const double& redEps, const double& absLimit, const int& maxIter, const bool& verbose) :
    op_(op), verbose_(verbose), ccsmat_(), isloaded_(false)
  {}

  /** \brief Constructor.
   *  \param[in] op Operator to invert
   *  \param[in] redEps relative tolerance for residual (not used here)
   *  \param[in] absLimit absolut solving tolerance for residual (not used here)
   *  \param[in] maxIter maximal number of iterations performed (not used here)
   */
  LDLOp(const OperatorType& op, const double& redEps=0.0, const double& absLimit=0.0, const int& maxIter=std::numeric_limits<int>::max()) :
    op_(op), verbose_(Parameter::getValue<bool>("fem.solver.verbose",false)), ccsmat_(), isloaded_(false)
  {}

  // \brief Destructor.
  ~LDLOp()
  {}

  /** \brief Solve the system
   *  \param[in] arg right hand side
   *  \param[out] dest solution
   */
  void operator()(const DiscreteFunctionType& arg, DiscreteFunctionType& dest) const
  {
    prepare();
    apply(arg,dest);
    finalize();
  }

  // \brief Decompose matrix.
  template<typename... A>
  void prepare(A... ) const
  {
    if(!isloaded_)
    {
      ccsmat_ = op_.systemMatrix().matrix();
      decompose();
      isloaded_ = true;
    }
  }

  // \brief Free allocated memory.
  inline void finalize() const
  {
    if(isloaded_)
    {
      ccsmat_.free();
      delete [] D_;
      delete [] Y_;
      delete [] Lp_;
      delete [] Lx_;
      delete [] Li_;
      delete [] P_;
      delete [] Pinv_;
      isloaded_ = false;
    }
  }

  /** \brief Solve the system.
   *  \param[in] arg right hand side
   *  \param[out] dest solution
   *  \warning You have to decompose the matrix before calling the apply (using the method prepare)
   *   and you have free the decompistion when is not needed anymore (using the method finalize).
   */
  void apply(const DofType*& arg, DofType*& dest) const
  {
    const std::size_t dimMat(ccsmat_.N());
    ldl_perm(dimMat, Y_, const_cast<DofType*>(arg), P_);
    ldl_lsolve(dimMat, Y_, Lp_, Li_, Lx_);
    ldl_dsolve(dimMat, Y_, D_);
    ldl_ltsolve(dimMat, Y_, Lp_, Li_, Lx_);
    ldl_permt(dimMat, dest, Y_, P_);
  }

  /** \brief Solve the system.
   *  \param[in] arg right hand side
   *  \param[out] dest solution
   *  \warning You have to decompose the matrix before calling the apply (using the method prepare)
   *   and you have free the decompistion when is not needed anymore (using the method finalize).
   */
  void apply(const AdaptiveDiscreteFunction<DiscreteFunctionSpaceType>& arg,
             AdaptiveDiscreteFunction<DiscreteFunctionSpaceType>& dest) const
  {
    const DofType* argPtr(arg.leakPointer());
    DofType* destPtr(dest.leakPointer());
    apply(argPtr,destPtr);
  }

  /** \brief Solve the system.
   *  \param[in] arg right hand side
   *  \param[out] dest solution
   *  \warning You have to decompose the matrix before calling the apply (using the method prepare)
   *   and you have free the decompistion when is not needed anymore (using the method finalize).
   */
  void apply(const ISTLBlockVectorDiscreteFunction<DiscreteFunctionSpaceType>& arg,
             ISTLBlockVectorDiscreteFunction<DiscreteFunctionSpaceType>& dest) const
  {
    // copy DOF arg into a consecutive vector
    std::vector<DofType> vecArg(arg.size());
    std::copy(arg.dbegin(),arg.dend(),vecArg.begin());
    std::vector<DofType> vecDest(dest.size());
    // apply operator
    const DofType* argDataPtr(vecArg.data());
    DofType* destDataPtr(vecDest.data());
    apply(argDataPtr,destDataPtr);
    // copy back solution into dest
    std::copy(vecDest.begin(),vecDest.end(),dest.dbegin());
  }

  inline void printTexInfo(std::ostream& out) const
  {
    out<<"Solver: LDL direct solver";
    out<<"\\\\ \n";
  }

  inline double averageCommTime() const
  {
    return 0.0;
  }

  inline int iterations() const
  {
    return 0;
  }

  /** \brief Get factorization diagonal matrix D.
   *  \warning It is up to the user to preserve consistency.
   */
  inline DofType*& getD()
  {
    return D_;
  }

  /** \brief Get factorization Lp.
   *  \warning It is up to the user to preserve consistency.
   */
  inline int*& getLp()
  {
    return Lp_;
  }

  /** \brief Get factorization Li.
   *  \warning It is up to the user to preserve consistency.
   */
  inline int*& getLi()
  {
    return Li_;
  }

  /** \brief Get factorization Lx.
   *  \warning It is up to the user to preserve consistency.
   */
  inline DofType*& getLx()
  {
    return Lx_;
  }

  /** \brief Get CCS matrix of the operator to solve.
   *  \warning It is up to the user to preserve consistency.
   */
  inline CCSMatrixType& getCCSMatrix()
  {
    return ccsmat_;
  }

  private:
  const OperatorType& op_;
  const bool verbose_;
  mutable CCSMatrixType ccsmat_;
  mutable bool isloaded_;
  mutable int* Lp_;
  mutable int* Parent_;
  mutable int* Lnz_;
  mutable int* Flag_;
  mutable int* Pattern_;
  mutable int* P_;
  mutable int* Pinv_;
  mutable DofType* D_;
  mutable DofType* Y_;
  mutable DofType* Lx_;
  mutable int* Li_;

  // /brief Computes the LDL decomposition.
  void decompose() const
  {
    // allocate vectors
    const std::size_t dimMat(ccsmat_.N());
    D_ = new DofType [dimMat];
    Y_ = new DofType [dimMat];
    Lp_ = new int [dimMat + 1];
    Parent_ = new int [dimMat];
    Lnz_ = new int [dimMat];
    Flag_ = new int [dimMat];
    Pattern_ = new int [dimMat];
    P_ = new int [dimMat];
    Pinv_ = new int [dimMat];

    double Info [AMD_INFO];
    if(amd_order (dimMat, ccsmat_.getColStart(), ccsmat_.getRowIndex(), P_, (DofType *) NULL, Info) < AMD_OK)
      std::cout<<"WARNING: call to AMD failed."<<std::endl;
    if(verbose_)
      amd_info (Info);
    // compute the symbolic factorisation
    ldl_symbolic(dimMat, ccsmat_.getColStart(), ccsmat_.getRowIndex(), Lp_, Parent_, Lnz_, Flag_, P_, Pinv_);
    // initialise those entries of additionalVectors_ whose dimension is known only now
    Lx_ = new DofType [Lp_[dimMat]];
    Li_ = new int [Lp_[dimMat]];
    // compute the numeric factorisation
    const int rank(ldl_numeric(dimMat, ccsmat_.getColStart(), ccsmat_.getRowIndex(), ccsmat_.getValues(),
                               Lp_, Parent_, Lnz_, Li_, Lx_, D_, Y_, Pattern_, Flag_, P_, Pinv_));
    // free temporary vectors
    delete [] Flag_;
    delete [] Pattern_;
    delete [] Parent_;
    delete [] Lnz_;

    if(rank!=dimMat)
      std::cout<<"WARNING: matrix is singular."<<std::endl;
  }
};

}
}

#endif // #if HAVE_SPQR

#endif // #ifndef DUNE_FEM_SPQRSOLVER_HH


==> anc/xt-super/dune-fem/dune/fem/solver/multistep.hh <==
#ifndef MULTISTEP_SOLVER_HH
#define MULTISTEP_SOLVER_HH

// inlcude all used headers before, that they don not appear in DuneODE

//- system includes
#include <iostream>
#include <cmath>
#include <vector>
#include <cassert>

//- Dune includes
#include <dune/fem/solver/timeprovider.hh>
#include <dune/fem/solver/rungekutta.hh>

namespace DuneODE
{

  using namespace Dune;
  using namespace Fem;
  using namespace std;

  /** @ingroup ODESolver

   @{
   **/


  /** \brief \newimplementation Base class for explicit multistep method. */
  template<class Operator>
  class ExplMultiStepBase
  {
  public:
    typedef typename Operator::DestinationType DestinationType;
    typedef typename DestinationType :: DiscreteFunctionSpaceType SpaceType;
    // typedef typename SpaceType :: GridType :: Traits :: CollectiveCommunication DuneCommunicatorType;
  protected:
    std::vector< std::vector<double> > a;
    std::vector<double> b;
    std::vector<double> c;
    size_t steps_;
    double gamma_;
    std::vector<DestinationType*> Uj;
    std::vector<DestinationType*> Fj;
    std::vector<double> deltat_;
    bool msInit,msFirst;
  protected:
    const int ord_;

  public:
    /** \brief constructor
      \param[in] op Operator \f$L\f$
      \param[in] tp TimeProvider
      \param[in] pord polynomial order
      \param[in] verbose verbosity
    */
    ExplMultiStepBase(Operator& op, TimeProviderBase& tp,
                      int pord, bool verbose = true ) :
      a(0),b(0),c(0)
      , steps_(pord+1)
      , gamma_(0.5)  // 1./3. -> Shu
      , Uj(0)
      , Fj(0)
      , deltat_(steps_)
      , msInit(false)
      , msFirst(true)
      , ord_(pord)
      , op_(op)
      , tp_(tp)
      , initialized_(false)
    {
      a.resize(ord_);
      for (int i=0; i<ord_; ++i)
      {
        a[i].resize(ord_);
      }
      b.resize(ord_);
      c.resize(ord_);

      switch (ord_) {
      case 4 :
        a[0][0]=0.;     a[0][1]=0.;     a[0][2]=0.;    a[0][3]=0.;
        a[1][0]=1.0;    a[1][1]=0.;     a[1][2]=0.;    a[1][3]=0.;
        a[2][0]=0.25;   a[2][1]=0.25;   a[2][2]=0.;    a[2][3]=0.;
        a[3][0]=1./6.;  a[3][1]=1./6.;  a[3][2]=2./3.; a[3][3]=0.;
        b[0]=1./6.;     b[1]=1./6.;     b[2]=2./3.;    b[3]=0.;
        c[0]=0.;        c[1]=1.0;       c[2]=0.5;      c[3]=1.0;
        break;
      case 3 :
        a[0][0]=0.;     a[0][1]=0.;     a[0][2]=0.;
        a[1][0]=1.0;    a[1][1]=0.;     a[1][2]=0.;
        a[2][0]=0.25;   a[2][1]=0.25;   a[2][2]=0.;
        b[0]=1./6.;     b[1]=1./6.;     b[2]=2./3.;
        c[0]=0.;        c[1]=1;         c[2]=0.5;
        break;
      case 2 :
        a[0][0]=0.;     a[0][1]=0.;
        a[1][0]=1.0;    a[1][1]=0.;
        b[0]=0.5;       b[1]=0.5;
        c[0]=0;         c[1]=1;
        break;
      case 1:
        a[0][0]=0.;
        b[0]=1.;
        c[0]=0.;
        break;
      default : std::cerr << "Runge-Kutta method of this order not implemented"
                          << std::endl;
                abort();
      }
      // create memory for intermediate stages
      for (size_t i=0; i<steps_; ++i)
      {
        Fj.push_back(new DestinationType("FMS",op_.space()) );
      }
      Uj.push_back(new DestinationType("UMS",op_.space()) );
    }

    //! destructor
    ~ExplMultiStepBase()
    {
      for(size_t i=0; i<Fj.size(); ++i) {
        delete Fj[i];
      }
      for(size_t i=0; i<Uj.size(); ++i) {
        delete Uj[i];
      }
    }

    //! apply operator once to get dt estimate
    void initialize(const DestinationType& U0)
    {
      if( ! initialized_ )
      {
        // Compute Steps
        op_(U0, (*Fj[0]));
        initialized_ = true;
      }
    }

    //! solve the system
    void solve(DestinationType& U0)
    {
      if (!msInit) {
        // Startup phase using RungeKutta
        Uj[Uj.size()-1]->assign(U0);
        solveRK(U0);
        deltat_[Uj.size()-1] = tp_.deltaT();
        Uj.push_back(new DestinationType("UMS",op_.space()) );
        if (Uj.size()==steps_) {
          Uj[steps_-1]->assign(U0);
          for (size_t i=0;i<steps_-1;i++) {
            op_(*(Uj[i]),(*Fj[i]));
          }
          msInit=true;
        }
        return;
      }
      // now multistep

      // get cfl * timeStepEstimate
      deltat_[steps_-1] = tp_.deltaT();
      // get time

      // Compute Steps
      Uj[steps_-1]->assign(U0);

      // set new time
      op_.setTime( tp_.time() );

      op_(*(Uj[steps_-1]), *(Fj[steps_-1]));

      // provide time step estimate
      tp_.provideTimeStepEstimate( op_.timeStepEstimate() );

      // Perform Update
      double alpha[steps_];
      double beta[steps_];
      switch (steps_) {
      case 2: {
        std::cerr << "the two step scheme of order 2 has negative beta coeffs and requires adjoint space operator!" << std::endl;
        double w = deltat_[steps_-1]/deltat_[steps_-2];
        double alpha2 = (1.+2.*gamma_*w)/(1.+w);
        alpha[1] = -((1.-2.*gamma_)*w-1.)/alpha2;
        alpha[0] = -((2.*gamma_-1.)*w*w/(1.+w))/alpha2;
        beta[1]  = (1.+gamma_*w)/alpha2*deltat_[steps_-1];
        beta[0]  = -(gamma_*w)/alpha2*deltat_[steps_-1];
        std::cout << "# MS Coeffs : "
      << alpha[0] << " " << alpha[1] << " "
      << alpha2 << "   "
      << beta[0] << " " << beta[1] << "  "
      << deltat_[0] << " " << deltat_[1]
      << std::endl;
      } break;
      case 3: {
        /* Shu
        alpha[0] = 1./4.;
        alpha[1] = 0.;
        alpha[2] = 3./4.;
        beta[0]  = 0.*deltat_[steps_-1];
        beta[1]  = 0.*deltat_[steps_-1];
        beta[2]  = 3./2.*deltat_[steps_-1];
        */
        double w1 = deltat_[1]/deltat_[0];
        double w2 = deltat_[2]/deltat_[1];
        double g = w1*w2/(1+w1);
        // CFL < 1-g -> TVD
        // therefore need g<1!
        assert(g<1);
        alpha[0] = g*g;
        alpha[1] = 0.;
        alpha[2] = 1.-g*g; // > 0 due to CFL
        beta[0]  = 0.*deltat_[steps_-1];
        beta[1]  = 0.*deltat_[steps_-1];
        beta[2]  = (1+g)*deltat_[steps_-1]; // always > 0
        /*
        double w1 = deltat_[1]/deltat_[0];
        double w2 = deltat_[2]/deltat_[1];
        double w1_1=1.+w1;
        alpha[0] = (w1*w2-gamma_*w1*w1)/(w1_1*w1_1);
        alpha[1] = gamma_;
        alpha[2] = 1.-alpha[1]-alpha[0];
        beta[0]  = 0.*deltat_[steps_-1];
        beta[1]  = 0.*deltat_[steps_-1];
        beta[2]  = (1+w1+w1*w2-gamma_/w2*(1.+2.*w1))/w1_1*
                   deltat_[steps_-1]; // always > 0
        */
      } break;
      case 4: {
        /**/
        alpha[0] = 11./27.; // 1./9.;
        alpha[1] = 0.;
        alpha[2] = 0.;
        alpha[3] = 16./27.; // 8./9.;
        beta[0]  = 4./9.*deltat_[steps_-1];      // 4./9.
        beta[1]  = 0.*deltat_[steps_-1];
        beta[2]  = 0.*deltat_[steps_-1];
        beta[3]  = 16./9.*deltat_[steps_-1]; // 4./3.
        /*
        double k3 = deltat_[3];
        double K2 = deltat_[0]+deltat_[1]+deltat_[2];
        double K3 = K2 + k3;
        double q1 = K3/K2;
        double q2 = k3/K2;
        double g = q2*q2*(3.+2.*q2);
        alpha[0] = g;
        alpha[1] = 0.;
        alpha[2] = 0.;
        alpha[3] = 1.-g;
        beta[0]  = q2*q1*deltat_[steps_-1];      // 0.
        beta[1]  = 0.*deltat_[steps_-1];
        beta[2]  = 0.*deltat_[steps_-1];
        beta[3]  = q1*q1*deltat_[steps_-1]; // 4./3.
        */
      } break;
      }
      #if 0 // !NDEBUG
      { // Check order conditions
        int p = 1;
        double cond;
        double M[steps_+1];
        for (int j=0;j<=steps_;j++) {
          M[j] = 0;
          for (int i=0;i<j;i++)
            M[j] += deltat_[i];
        }
        do {
          cond = -1.;
          for (int q=0;q<p;q++)
          cond *= M[steps_];
          for (int j=1;j<steps_;j++) {
            double Mp=1;
            for (int q=0;q<p-1;q++)
              Mp *= M[j];
            cond += (alpha[j]*M[j]+p*beta[j])*Mp;
          }
          if (p==1)
            cond += beta[0];
          std::cout << "# MS Cond for p= " << p
                    << " " << cond
                    << std::endl;
          ++p;
        } while (fabs(cond)<1e-7 && p<10);
        std::cout << "   # CFL and stability: ";
        for (int i=0;i<steps_;i++) {
          if (fabs(beta[i])>1e-10) {
            std::cout << alpha[i]/beta[i]*
                         deltat_[steps_-1] << " ";
          }
        }
        std::cout << std::endl;
      }
      #endif
      // Update
      U0 *= alpha[steps_-1];
      U0.axpy(beta[steps_-1], *(Fj[steps_-1]) );
      for (size_t i=0;i<steps_-1;i++) {
        U0.axpy(alpha[i], *(Uj[i]));
        U0.axpy(beta[i],  *(Fj[i]));
      }

      DestinationType* Utmp = Uj[0];
      DestinationType* Ftmp = Fj[0];
      for (size_t i=1;i<steps_;i++) {
        deltat_[i-1] = deltat_[i];
        Uj[i-1] = Uj[i];
        Fj[i-1] = Fj[i];
      }
      Uj[steps_-1] = Utmp;
      Fj[steps_-1] = Ftmp;
    }
    //! solve the system
    void solveRK(DestinationType& U0)
    {
      DestinationType Uval("Utmp",op_.space());

      // get cfl * timeStepEstimate
      const double dt = tp_.deltaT();
      // get time
      const double t = tp_.time();

      // set new time
      op_.setTime( t );

      // Compute Steps
      op_(U0, *(Fj[0]));

      // provide time step estimate
      tp_.provideTimeStepEstimate( op_.timeStepEstimate() );

      for (int i=1; i<ord_; ++i)
      {
        Uval.assign(U0);
        for (int j=0; j<i ; ++j)
        {
          Uval.axpy((a[i][j]*dt), *(Fj[j]));
        }

        // set new time
        op_.setTime( t + c[i]*dt );

        // apply operator
        op_(Uval,*(Fj[i]));

        // provide time step estimate
        tp_.provideTimeStepEstimate( op_.timeStepEstimate() );
      }

      // Perform Update
      for (int j=0; j<ord_; ++j)
      {
        U0.axpy((b[j]*dt), *(Fj[j]));
      }
    }

  protected:
    // operator to solve for
    const Operator& op_;
    // time provider
    TimeProviderBase& tp_;
    // init flag
    bool initialized_;
  };

#if 0
  /** \brief Exlicit multi step ODE solver that also behaves like a time
      stepper. */
  template<class Operator>
  class ExplMultiStep : public TimeProvider ,
                        public ExplMultiStepBase<Operator>
  {
    typedef ExplMultiStepBase<Operator> BaseType;
  public:
    typedef typename Operator :: DestinationType DestinationType;
    typedef typename DestinationType :: DiscreteFunctionSpaceType SpaceType;
    typedef typename SpaceType :: GridType :: Traits :: CollectiveCommunication DuneCommunicatorType;

  public:
    /** \brief constructor
      \param[in] op Operator \f$L\f$
      \param[in] pord polynomial order
      \param[in] cfl cfl number
      \param[in] verbose verbosity
    */
    ExplMultiStep (Operator& op,int pord,double cfl, bool verbose = true ) :
      TimeProvider(0.0,(cfl/double(pord))*0.95),
      BaseType(op,*this,pord,verbose),
      tp_(op.space().gridPart().comm(),*this),
      savetime_(0.0), savestep_(1)
    {
      op.timeProvider(this);
    }

    void initialize(const DestinationType& U0)
    {
      if(! this->initialized_)
      {
        // initialize
        BaseType :: initialize(U0);

        // global min of dt and reset of dtEstimate
        this->tp_.syncTimeStep();
      }
    }

    double solve(typename Operator::DestinationType& U0)
    {
      initialize( U0 );

      // solve ode
      BaseType :: solve (U0);

      // calls setTime ( t + dt );
      this->tp_.augmentTime();

      // global min of dt and reset of dtEstimate
      this->tp_.syncTimeStep();

      return this->tp_.time();
    }

    void printGrid(int nr, const typename Operator::DestinationType& U)
    {
      if (time()>=savetime_) {
        printSGrid(time(),savestep_*10+nr,this->op_.space(),U);
        ++savestep_;
        savetime_+=0.001;
      }
    }

    void printmyInfo(string filename) const {
      std::ostringstream filestream;
      filestream << filename;
      std::ofstream ofs(filestream.str().c_str(), std::ios::app);
      ofs << "ExplMultiStep, steps: " << this->ord_ << "\n\n";
      ofs << "                cfl: " << this->tp_.cfl() << "\\\\\n\n";
      ofs.close();
      this->op_.printmyInfo(filename);
    }

  private:
    // TimeProvider with communicator
    ParallelTimeProvider<DuneCommunicatorType> tp_;
    double savetime_;
    int savestep_;
  };
#endif

  /** \brief Exlicit multi step ODE solver.
   *
   *  \todo port usage of CFL constant to new time provider interface, i.e., use
   *        the CFL constant saved in this solver
   */
  template<class DestinationImp>
  class ExplicitMultiStepSolver :
    public OdeSolverInterface<DestinationImp> ,
    public ExplMultiStepBase<SpaceOperatorInterface<DestinationImp> >
  {
    typedef DestinationImp DestinationType;
    typedef SpaceOperatorInterface<DestinationImp> OperatorType;
    typedef ExplMultiStepBase<OperatorType> BaseType;

  private:
    TimeProviderBase &timeProvider_;
    double cfl_;

  public:
    /** \brief constructor
      \param[in] op Operator \f$L\f$
      \param[in] tp TimeProvider
      \param[in] pord polynomial order
      \param[in] verbose verbosity
    */
    ExplicitMultiStepSolver(OperatorType& op, TimeProviderBase& tp, int pord, bool verbose = false) :
      BaseType(op,tp,pord,verbose),
      timeProvider_(tp),
      cfl_( std :: min( 0.45 / (2.0 * pord+1) / double(pord), 1.0 ) )
    {
      if(verbose)
        std::cout << "ExplicitMultiStepSolver: cfl = " << cfl_ << "!" << std :: endl;
    }

    //! destructor
    virtual ~ExplicitMultiStepSolver() {}

    //! apply operator once to get dt estimate
    void initialize(const DestinationType& U0)
    {
      BaseType :: initialize(U0);
    }

    //! solve system
    void solve(DestinationType& U0)
    {
      // initialize
      if( ! this->initialized_ )
      {
        DUNE_THROW(InvalidStateException,"ExplicitMultiStepSolver wasn't initialized before first call!");
      }

      // solve ode
      BaseType :: solve(U0);
    }
  };

  /** @} **/
} // namespace DuneODE

#endif // #ifndef MULTISTEP_SOLVER_HH


==> anc/xt-super/dune-fem/dune/fem/solver/newtoninverseoperator.hh <==
// vim: set expandtab ts=2 sw=2 sts=2:
#ifndef DUNE_FEM_NEWTONINVERSEOPERATOR_HH
#define DUNE_FEM_NEWTONINVERSEOPERATOR_HH

#include <cfloat>
#include <iostream>

#include <dune/fem/solver/parameter.hh>
#include <dune/fem/io/parameter.hh>
#include <dune/fem/operator/common/operator.hh>
#include <dune/fem/operator/common/differentiableoperator.hh>

namespace Dune
{

  namespace Fem
  {

    // NewtonParameter
    // ---------------

    struct NewtonParameter
      : public Dune::Fem::LocalParameter< NewtonParameter, NewtonParameter >
    {
      protected:

      std::shared_ptr<SolverParameter> baseParam_;
      // key prefix, default is fem.ode.newton. (can be overloaded by user)
      const std::string keyPrefix_;

      public:
      NewtonParameter( const SolverParameter& baseParameter, const std::string keyPrefix = "fem.solver.newton." )
        : baseParam_( baseParameter.clone() ),
          keyPrefix_( keyPrefix )
      {}

      NewtonParameter( const std::string keyPrefix = "fem.solver.newton." )
        : baseParam_( nullptr ),
          keyPrefix_( keyPrefix )
      {}

      virtual double toleranceParameter () const
      {
        return Parameter::getValue< double >( keyPrefix_ + "tolerance", 1e-6 );
      }

      virtual double linAbsTolParameter ( const double &tolerance )  const
      {
        return Parameter::getValue< double >(keyPrefix_ +  "linabstol", tolerance / 8 );
      }

      virtual double linReductionParameter ( const double &tolerance ) const
      {
        return Parameter::getValue< double >( keyPrefix_ + "linreduction", tolerance / 8 );
      }

      virtual bool newtonVerbose () const
      {
        const bool v = baseParam_? baseParam_->verbose() : false;
        return Parameter::getValue< bool >(keyPrefix_ +  "verbose", v );
      }

      virtual bool linearSolverVerbose () const
      {
        const bool v = baseParam_? baseParam_->verbose() : false;
        return Parameter::getValue< bool >( keyPrefix_ + "linear.verbose", v );
      }

      virtual int maxIterationsParameter () const
      {
        return Parameter::getValue< int >( keyPrefix_ + "maxiterations", std::numeric_limits< int >::max() );
      }

      virtual int maxLinearIterationsParameter () const
      {
        return Parameter::getValue< int >( keyPrefix_ + "maxlineariterations", std::numeric_limits< int >::max() );
      }

    };



    // NewtonInverseOperator
    // ---------------------

    /** \class NewtonInverseOperator
     *  \brief inverse operator based on a newton scheme
     *
     *  \tparam  Op      operator to invert (must be a DifferentiableOperator)
     *  \tparam  LInvOp  linear inverse operator
     *
     *  \note Verbosity of the NewtonInverseOperator is controlled via the
     *        paramter <b>fem.solver.newton.verbose</b>; it defaults to
     *        <b>fem.solver.verbose</b>.
     */
    template< class JacobianOperator, class LInvOp >
    class NewtonInverseOperator
    : public Operator< typename JacobianOperator::RangeFunctionType, typename JacobianOperator::DomainFunctionType >
    {
      typedef NewtonInverseOperator< JacobianOperator, LInvOp > ThisType;
      typedef Operator< typename JacobianOperator::RangeFunctionType, typename JacobianOperator::DomainFunctionType > BaseType;

    public:
      //! type of operator's Jacobian
      typedef JacobianOperator JacobianOperatorType;

      //! type of operator to invert
      typedef DifferentiableOperator< JacobianOperatorType > OperatorType;

      //! type of linear inverse operator
      typedef LInvOp LinearInverseOperatorType;

      typedef typename BaseType::DomainFunctionType DomainFunctionType;
      typedef typename BaseType::RangeFunctionType RangeFunctionType;

      typedef typename BaseType::DomainFieldType DomainFieldType;

      typedef NewtonParameter ParametersType;

      /** constructor
       *
       *  \param[in]  op       operator to invert
       *
       *  \note The tolerance is read from the paramter
       *        <b>fem.solver.newton.tolerance</b>
       */
      explicit NewtonInverseOperator ( const OperatorType &op,
                                       const NewtonParameter &parameter = NewtonParameter() )
      : op_( op ),
        tolerance_( parameter.toleranceParameter() ),
        linAbsTol_( parameter.linAbsTolParameter( tolerance_ ) ),
        linReduction_( parameter.linReductionParameter( tolerance_ ) ),
        verbose_( parameter.newtonVerbose() && MPIManager::rank () == 0 ),
        linVerbose_( parameter.linearSolverVerbose() ),
        maxIterations_( parameter.maxIterationsParameter() ),
        maxLinearIterations_( parameter.maxLinearIterationsParameter() )
      {}

      /** constructor
       *
       *  \param[in]  op       operator to invert
       *  \param[in]  epsilon  tolerance for norm of residual
       */
      NewtonInverseOperator ( const OperatorType &op, const DomainFieldType &epsilon,
                              const NewtonParameter &parameter = NewtonParameter() )
      : op_( op ),
        tolerance_( epsilon ),
        linAbsTol_( parameter.linAbsTolParameter( tolerance_ ) ),
        linReduction_( parameter.linReductionParameter( tolerance_ ) ),
        verbose_( parameter.newtonVerbose() ),
        linVerbose_( parameter.linearSolverVerbose() ),
        maxIterations_( parameter.maxIterationsParameter() ),
        maxLinearIterations_( parameter.maxLinearIterationsParameter() )
      {}

      virtual void operator() ( const DomainFunctionType &u, RangeFunctionType &w ) const;

      int iterations () const { return iterations_; }
      int linearIterations () const { return linearIterations_; }

      bool converged () const
      {
        // check for finite |residual| - this also works for -ffinite-math-only (gcc)
        const bool finite = (delta_ < std::numeric_limits< DomainFieldType >::max());
        return finite && (iterations_ < maxIterations_) && (linearIterations_ < maxLinearIterations_);
      }

    private:
      const OperatorType &op_;
      const double tolerance_, linAbsTol_, linReduction_;
      const bool verbose_;
      const bool linVerbose_;
      const int maxIterations_;
      const int maxLinearIterations_;

      mutable DomainFieldType delta_;
      mutable int iterations_;
      mutable int linearIterations_;
    };



    // Implementation of NewtonInverseOperator
    // ---------------------------------------

    template< class JacobianOperator, class LInvOp >
    inline void NewtonInverseOperator< JacobianOperator, LInvOp >
      ::operator() ( const DomainFunctionType &u, RangeFunctionType &w ) const
    {
      DomainFunctionType residual( u );
      RangeFunctionType dw( w );
      JacobianOperatorType jOp( "jacobianOperator", dw.space(), u.space() );

      // compute initial residual
      op_( w, residual );
      residual -= u;
      delta_ = std::sqrt( residual.scalarProductDofs( residual ) );

      for( iterations_ = 0, linearIterations_ = 0; converged() && (delta_ > tolerance_); ++iterations_ )
      {
        if( verbose_ )
          std::cerr << "Newton iteration " << iterations_ << ": |residual| = " << delta_ << std::endl;

        // evaluate operator's jacobian
        op_.jacobian( w, jOp );

        // David: With this factor, the tolerance of CGInverseOp is the absolute
        //        rather than the relative error
        //        (see also dune-fem/dune/fem/solver/inverseoperators.hh)
        const int remLinearIts = maxLinearIterations_ - linearIterations_;
        const LinearInverseOperatorType jInv( jOp, linReduction_, linAbsTol_, remLinearIts, linVerbose_ );

        dw.clear();
        jInv( residual, dw );
        linearIterations_ += jInv.iterations();
        w -= dw;

        op_( w, residual );
        residual -= u;
        delta_ = std::sqrt( residual.scalarProductDofs( residual ) );
      }
      if( verbose_ )
        std::cerr << "Newton iteration " << iterations_ << ": |residual| = " << delta_ << std::endl;
    }

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_NEWTONINVERSEOPERATOR_HH


==> anc/xt-super/dune-fem/dune/fem/solver/ode/CMakeLists.txt <==
# if parDG is used, don't include ode solver
if( PARDG)
    # only install these headers
    dune_install(communicator.hpp mpicommunicator.hpp emptycommunicator.hpp)
else( PARDG )
    # otherwise install all
    dune_install(communicator.hpp mpicommunicator.hpp emptycommunicator.hpp
                 blas.hpp iterative_solver.hpp limiter.hpp
                 quasi_exact_newton.hpp linear_solver.hpp random.hpp
                 matrix.hpp subblas.hpp dynamical_object.hpp
                 newton.hpp thread.hpp nonlinear_solver.hpp
                 timer.hpp function.hpp ode_solver.hpp 
                 vector.hpp quadrature.hpp)
endif( PARDG )


==> anc/xt-super/dune-fem/dune/fem/solver/ode/Makefile.am <==
# install directory 
odedir = $(includedir)/dune/fem/solver/ode

# if parDG is used, don't include ode solver 
# otherwise install all 
noinst_LTLIBRARIES = libodesolver.la
if MPI
libodesolver_la_CXXFLAGS = @AM_CPPFLAGS@ $(DUNEMPICPPFLAGS)
libodesolver_la_LIBADD  = $(DUNEMPILDFLAGS) $(DUNEMPILIBS)
else 
libodesolver_la_CXXFLAGS = @AM_CPPFLAGS@
libodesolver_la_LIBADD  = 
endif

libodesolver_la_SOURCES = odeobjectfiles.cc odeobjectfiles_mpi.cc

ode_HEADERS = communicator.hpp mpicommunicator.hpp emptycommunicator.hpp \
blas.hpp  iterative_solver.hpp limiter.hpp \
quasi_exact_newton.hpp linear_solver.hpp random.hpp \
matrix.hpp subblas.hpp dynamical_object.hpp   newton.hpp  thread.hpp \
nonlinear_solver.hpp timer.hpp function.hpp ode_solver.hpp  vector.hpp \
quadrature.hpp 

EXTRA_DIST = communicator.cpp buffer.cpp \
bicgstab.cpp  dirk.cpp  matrix.cpp  quasi_exact_newton.cpp \
fgmres.cpp            newton.cpp      runge_kutta.cpp \
bulirsch_stoer.cpp  gmres.cpp             ode_solver.cpp  sirk.cpp \
cg.cpp              iterative_solver.cpp  pc_limiter.cpp  ssp.cpp \
lu_solver.cpp         qr_solver.cpp   vector.cpp \
quadrature0d.cpp  quadrature1d.cpp  quadrature2d.cpp  quadrature3d.cpp

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/dune/fem/solver/ode/bicgstab.cpp <==
#include <cmath>
#include <cassert>
#include "linear_solver.hpp"
#include "blas.hpp"


using namespace pardg;



BICGSTAB::BICGSTAB(Communicator &comm) :
  IterativeLinearSolver(comm), DynamicalObject( "BiCGstab", comm.id() ),
  r(NULL), r_star(NULL), p(NULL), s(NULL), tmp(NULL), z(NULL)
{}


BICGSTAB::~BICGSTAB()
{
  delete[] r;
}


void BICGSTAB::set_preconditioner(Function &preconditioner)
{
  this->preconditioner = &preconditioner;
}


void BICGSTAB::resize(int new_size, int component)
{
  delete[] r;
  r = new double[ ((preconditioner)? 6 : 5) * new_size];
  //r = new double[5 * new_size];
  assert(r);
  r_star = r + new_size;
  p = r + 2*new_size;
  s = r + 3*new_size;
  tmp = r + 4*new_size;
  z = (preconditioner)? r + 5*new_size : 0;
}

void BICGSTAB::unset_preconditioner()
{
  this->preconditioner = 0;
}

bool BICGSTAB::solve(Function &op, double *x, const double *b)
{
  dim = op.dim_of_value();
  new_size(dim);

  // relative or absolute tolerance
  double local_dot[5], global_dot[5];
  double _tolerance = tolerance;
  if (relative_tolerance){
    local_dot[0] = cblas_ddot(dim, b, 1, b, 1);
    comm.allreduce(1, local_dot, global_dot, MPI_SUM);
    _tolerance *= sqrt(global_dot[0]);
  }

  // init
  if (preconditioner){       // right preconditioning
    (*preconditioner)(x, z); // z = M^{-1} x
    op(z, r);                // r = A z
  }
  else op(x, r);             // r = A x

  for(int k=0; k<dim; k++){
    r[k] = b[k] - r[k];
    p[k] = r[k];
    r_star[k] = r[k];
  }
  local_dot[0] = cblas_ddot(dim, r, 1, r_star, 1);
  comm.allreduce(1, local_dot, global_dot, MPI_SUM);
  double nu = global_dot[0];


  // iterate
  int iterations = 0;
  while (true){
    // 2x linear operator 1x dot
    if (preconditioner){    // right preconditioning
      (*preconditioner)(p, z); // z = M^{-1} p
      op(z, tmp);              // tmp = A z
    }
    else op(p, tmp);           // tmp = A p

    local_dot[0] = cblas_ddot(dim, tmp, 1, r_star, 1);
    comm.allreduce(1, local_dot, global_dot, MPI_SUM);
    const double alpha = nu / global_dot[0];
    for(int k=0; k<dim; k++) s[k] = r[k] - alpha*tmp[k];

    if (preconditioner){       // right preconditioning
      (*preconditioner)(s, z); // z = M^{-1} s
      op(z, r);                // r = A z
    }
    else op(s, r);             // r = A s

    // 5x dot
    local_dot[0]=local_dot[1]=local_dot[2]=local_dot[3]=local_dot[4] = 0.0;
    for(int k=0; k<dim; k++){
      local_dot[0] += r[k]*s[k];
      local_dot[1] += r[k]*r[k];
      local_dot[2] += s[k]*s[k];
      local_dot[3] += s[k]*r_star[k];
      local_dot[4] += r[k]*r_star[k];
    }
    comm.allreduce(5, local_dot, global_dot, MPI_SUM);

    // scalars
    const double omega = global_dot[0] / global_dot[1];
    const double res = sqrt(global_dot[2]
			    -omega*(2.0*global_dot[0] - omega*global_dot[1]) );

    const double beta = (global_dot[3] - omega*global_dot[4])
      *alpha / (omega*nu);

    nu = (global_dot[3] - omega*global_dot[4]);

    // update
    for(int k=0; k<dim; k++){
      x[k] += alpha*p[k] + omega*s[k];
      r[k] = s[k] - omega*r[k];
      p[k] = r[k] + beta*( p[k] - omega*tmp[k] );
    }

    iterations++;
    if (res < _tolerance || iterations >= max_num_of_iterations) break;
    if (IterativeSolver::os)
    {
      *IterativeSolver::os << "BiCGstab " << comm.id() << " it: " << iterations << " : " << res << std::endl;
    }
  }


  // output
  if (IterativeSolver::os){
    *IterativeSolver::os << "BiCGstab " << comm.id()
			 << ":  number of iterations: "
			 << iterations
			 << std::endl;
  }

  // setup approx solution for right preconditioner use
  if (preconditioner){ // right preconditioner
    (*preconditioner)(x, z);
    cblas_dcopy(dim, z,1, x,1);
  }

  // update the global number of iterations from IterativeSolver
  num_of_iterations += iterations;

  return (iterations < max_num_of_iterations)? true: false;
}

// bicg withouot preconditioner
bool BICGSTAB::solve_old(Function &op, double *x, const double *b)
{
  // todo: extend it to preconditioner use
  assert(!preconditioner);

  dim = op.dim_of_value();
  new_size(dim);

  // relative or absolute tolerance
  double local_dot[5], global_dot[5];
  double _tolerance = tolerance;
  if (relative_tolerance){
    local_dot[0] = cblas_ddot(dim, b, 1, b, 1);
    comm.allreduce(1, local_dot, global_dot, MPI_SUM);
    _tolerance *= sqrt(global_dot[0]);
  }

  // init
  op(x, r);
  for(int k=0; k<dim; k++){
    r[k] = b[k] - r[k];
    p[k] = r[k];
    r_star[k] = r[k];
  }
  local_dot[0] = cblas_ddot(dim, r, 1, r_star, 1);
  comm.allreduce(1, local_dot, global_dot, MPI_SUM);
  double nu = global_dot[0];

  // iterate
  int iterations = 0;
  while (true){
    // 2x linear operator 1x dot
    op(p, tmp);
    local_dot[0] = cblas_ddot(dim, tmp, 1, r_star, 1);
    comm.allreduce(1, local_dot, global_dot, MPI_SUM);
    const double alpha = nu / global_dot[0];
    for(int k=0; k<dim; k++) s[k] = r[k] - alpha*tmp[k];
    op(s, r);

    // 5x dot
    local_dot[0]=local_dot[1]=local_dot[2]=local_dot[3]=local_dot[4] = 0.0;
    for(int k=0; k<dim; k++){
      local_dot[0] += r[k]*s[k];
      local_dot[1] += r[k]*r[k];
      local_dot[2] += s[k]*s[k];
      local_dot[3] += s[k]*r_star[k];
      local_dot[4] += r[k]*r_star[k];
    }
    comm.allreduce(5, local_dot, global_dot, MPI_SUM);

    // scalars
    const double omega = global_dot[0] / global_dot[1];
    const double res = sqrt(global_dot[2]
			    -omega*(2.0*global_dot[0] - omega*global_dot[1]) );

    const double beta = (global_dot[3] - omega*global_dot[4])
      *alpha / (omega*nu);

    nu = (global_dot[3] - omega*global_dot[4]);

    // update
    for(int k=0; k<dim; k++){
      x[k] += alpha*p[k] + omega*s[k];
      r[k] = s[k] - omega*r[k];
      p[k] = r[k] + beta*( p[k] - omega*tmp[k] );
    }

    iterations++;
    if (res < _tolerance || iterations >= max_num_of_iterations) break;
  }


  // output
  if (IterativeSolver::os){
    *IterativeSolver::os << "BiCGstab " << comm.id()
			 << ":  number of iterations: "
			 << iterations
			 << std::endl;
  }

  // update the global number of iterations from IterativeSolver
  num_of_iterations += iterations;

  return (iterations < max_num_of_iterations)? true: false;
}


==> anc/xt-super/dune-fem/dune/fem/solver/ode/blas.hpp <==
#ifndef BLAS_HPP
#define BLAS_HPP

#include <cstring>
#ifdef USE_EXTERNAL_BLAS
// use atlas cblas
extern "C" {
#include <atlas/cblas.h>
}
#else
// use own blas implementation
#include <dune/fem/solver/ode/subblas.hpp>
#endif

// non standard functions (?)

// y = alpha x + beta y
void daxpby(int dim,
	    double alpha, const double *x, int incx,
	    double beta, double *y, int incy);

// w = alpha x + beta y
void dwaxpby(int dim,
	     double alpha, const double *x, int incx,
	     double beta, const double *y, int incy,
	     double *w, int incw);


// extra functions

// x[i] = alpha, i=0,..,dim-1
void dset(int dim, double alpha, double *x, int incx);





// ========= inline implementation

// x[i] = alpha, i=0,..,dim-1
inline
void dset(int dim, double alpha, double *x, int incx)
{
  if (incx == 1 && alpha == 0.0){
    memset(x, 0, dim*sizeof(double));
  }
  else{
    int i = dim;
    while(i--){
      *x = alpha;
      x += incx;
    }
  }
}


// y = alpha x + beta y
inline
void daxpby(int dim,
	    double alpha, const double *x, int incx,
	    double beta, double *y, int incy)
{
  int i = dim;
  while(i--){
    *y = alpha * (*x) + beta * (*y);
    x += incx;
    y += incy;
  }
}


// w = alpha x + beta y
inline
void dwaxpby(int dim,
	     double alpha, const double *x, int incx,
	     double beta, const double *y, int incy,
	     double *w, int incw)
{
  int i = dim;

  while(i--){
    *w = alpha * (*x) + beta * (*y);
    x += incx;
    y += incy;
    w += incw;
  }
}


#endif


==> anc/xt-super/dune-fem/dune/fem/solver/ode/buffer.cpp <==
#include "communicator.hpp"

using namespace pardg;



// class Buffer
Buffer::Buffer() : source(0), dest(0), _size(0), _capacity(0), read_pos(0),
		   data(new char[pre_data_size])
{
  assert(data);
}


Buffer::~Buffer()
{
  delete[] data;
}




// class SendBuffer
SendBuffer::SendBuffer() : rcapacity(0)
{}




void SendBuffer::send(MPI_Comm &comm, MPI_Request *send_request,
		      int tag, std::ostream *os)
{
  memcpy(data, &_size, pre_data_size);

  if (_size > rcapacity){
    size_left = _size - rcapacity;
    MPI_Isend(data, pre_data_size+rcapacity, MPI_CHAR, dest, tag, comm,
	      send_request);

    if (os){
      *os << "send: " << source << "->" << dest << "   "
	  << "1. size: " << rcapacity << "    "
	  << "capacity: " << _capacity << "    "
	  << "rcapacity: " << rcapacity << "    "
	  << std::endl;
    }
  }
  else{
    size_left = 0;
    MPI_Isend(data, pre_data_size+_size, MPI_CHAR, dest, tag, comm,
	      send_request);

    if (os){
      *os << "send: " << source << "->" << dest << "   "
	  << "size: " << _size << "    "
	  << "capacity: " << _capacity << "    "
	  << "rcapacity: " << rcapacity << "    "
	  << std::endl;
    }
  }
}


void SendBuffer::send_rest(MPI_Comm &comm, MPI_Request *send_request,
			   int tag, std::ostream *os)
{
  MPI_Isend(data+pre_data_size+rcapacity, size_left, MPI_CHAR, dest, tag,
	    comm, send_request);

  if (os){
    *os << "send: " << source << "->" << dest << "   "
	<< "2. size: " << size_left << "    "
	<< "capacity: " << _capacity << "    "
	<< "rcapacity: " << _size << "    "
	<< std::endl;
  }

  rcapacity = _size;
  size_left = 0;
}



// class ReceiveBuffer
ReceiveBuffer::ReceiveBuffer() {}


void ReceiveBuffer::receive(MPI_Comm &comm, MPI_Request *receive_request,
			    int tag)
{
  // it doesn't make sense to receive something before
  // everything is read from the buffer
  assert( all_read() );

  read_pos = 0;

  MPI_Irecv(data, pre_data_size+_capacity, MPI_CHAR, source, tag, comm,
	    receive_request);
}


bool ReceiveBuffer::rest_to_receive(std::ostream *os)
{
  memcpy(&_size, data, pre_data_size);
  if (_size > _capacity){
    size_left = _size - _capacity;
    resize(_size);

    if (os){
      *os << "receive: " << dest << "<-" << source << "   "
	  << "1. size: " << _size - size_left // old capacity
	  << "    "
	  << "capacity: " << _size - size_left
	  << std::endl;
    }

    return true;
  }
  else{
    size_left = 0;

    if (os){
      *os << "receive: " << dest << "<-" << source << "   "
	  << "size: " << _size << "    "
	  << "capacity: " << _capacity
	  << std::endl;
    }

    return false;
  }
}


void ReceiveBuffer::receive_rest(MPI_Comm &comm, MPI_Request *receive_request,
				 int tag, std::ostream *os)
{
  MPI_Irecv(data+pre_data_size+(_capacity-size_left), size_left, MPI_CHAR,
	    source, tag, comm, receive_request);

  if (os){
    *os << "receive: " << dest << "<-" << source << "   "
	<< "2. size: " << size_left << "   "
	<< "capacity: " << _capacity
	<< std::endl;
  }
}




==> anc/xt-super/dune-fem/dune/fem/solver/ode/bulirsch_stoer.cpp <==
#include <cassert>
#include <cfloat>
#include "ode_solver.hpp"
#include "blas.hpp"


using namespace pardg;



// class ExplicitBulirschStoer

// F = {2, 4, 8, 16, 32, ...}, F(0)=2
int ExplicitBulirschStoer::DoubleRombergSequence(int i)
{
  return 2 << (i+1);
}


// F = {2, 4, 6, 8, 10, ...}, F(0)=2
int ExplicitBulirschStoer::DoubleHarmonicSequence(int i)
{
  return 2*(i+1);
}


ExplicitBulirschStoer::ExplicitBulirschStoer(Communicator &comm,
					     Function &f,
					     int num_of_stages,
					     int (*seq)(int) ) :
  ODESolver(comm, num_of_stages+2), num_of_stages(num_of_stages),
  f(f), sequence(seq)
{}


// Strehmel, Karl;  Weiner, Rüdiger
// Numerik gewöhnlicher Differentialgleichungen.
// (Numerical methods for ordinary differential equations). (German)
// Teubner Studienbücher: Mathematik. Stuttgart: Teubner. 462 p. (1995).
// S. 77 ff
//
// Stoer, Josef;  Bulirsch, Roland
// Numerische Mathematik II. Eine Einführung - unter Berücksichtigung
// von Vorlesungen von F. L. Bauer. 3., verb. Aufl. (German)
// Springer-Lehrbuch. Berlin etc.: Springer-Verlag. xiii, 341 p. (1990).
// S. 166
bool ExplicitBulirschStoer::step(double t, double dt, double *u)
{
  dim = f.dim_of_value();
  new_size(dim);
  double *tmp = U + (num_of_stages+1)*dim;

  // store f(t,u) in U[0], this is necessary in every stage,
  // can be (and will be) overwritten in the last stage
  f(t, u, U);

  for(int i=0; i<num_of_stages; i++){
    const int n = sequence(i); // n_i

    // compute u_{dt/n_i} (t+dt) by application of the modified midpoint
    // scheme, store it in U[num_of_stages-1-i]

    // init
    const double dt_n = dt/n;
    double *z_km = U + (num_of_stages-1-i)*dim;
    double *z_k = U + num_of_stages*dim;
    dwaxpby(dim, 1.0, u, 1, dt_n, U, 1, z_k, 1); // z_k = u + dt/n * f(t,u)
    if (limiter) (*limiter)(z_k);
    cblas_dcopy(dim, u, 1, z_km, 1);

    // loop
    for(int k=1; k<n; k++){
      f(t + k*dt_n, z_k, tmp);
      double *z_kp = z_km;
      cblas_daxpy(dim, 2.0*dt_n, tmp, 1, z_kp, 1);
      if (limiter) (*limiter)(z_kp);
      z_km = z_k;
      z_k = z_kp;
    }

    // finalize
    f(t + dt, z_k, tmp);
    double *_U = U + (num_of_stages-1-i)*dim;
    for(int l=0; l<dim; l++) _U[l] = 0.5*( z_km[l] + z_k[l] + dt_n*tmp[l] );
    if (limiter) (*limiter)(_U);


    // Extrapolation process
    // T_{i,0} = u_{dt/n_i} is stored in U[num_of_stages-1-i],
    // compute T_{i,1},..,T_{i,i} stored in
    // U[num_of_stages-1-i+1],..,U[num_of_stages-1]

    for(int j=1; j<=i; j++){
      const double h_i_j = 1.0 / sequence(i-j); // 1.0/n_{i-j}
      const double alpha = 1.0 / (n*n*h_i_j*h_i_j - 1.0);
      daxpby(dim, 1.0+alpha, U+(num_of_stages-1-i+j-1)*dim, 1,
	     -alpha, U+(num_of_stages-1-i+j)*dim, 1);
    }
  }

  // update approximate solution, stored in U[num_of_stages-1] after
  // num_of_stages stages
  cblas_dcopy(dim, U+(num_of_stages-1)*dim, 1, u, 1);

  return true;
}




// class ImplicitBulirschStoer

int ImplicitBulirschStoer::DoubleRombergSequence(int i)
{
  return ExplicitBulirschStoer::DoubleRombergSequence(i);
}


int ImplicitBulirschStoer::DoubleHarmonicSequence(int i)
{
  return ExplicitBulirschStoer::DoubleHarmonicSequence(i);
}


void ImplicitBulirschStoer::set_linear_solver(DirectLinearSolver &ls)
{
  dls = &ls;
}


void ImplicitBulirschStoer::set_linear_solver(IterativeLinearSolver &ls)
{
  ils = &ls;
}



void ImplicitBulirschStoer::resize(int new_size, int component)
{
  // new_size >= dim
  delete[] U;
  if (dls){ // for direct linear solver use
    U = new double[ (num_of_stages + 3 + new_size)*new_size ];
  }
  else if (ils){
    U = new double[ (num_of_stages + 4)*new_size];
  }

  tmp = U + (num_of_stages+1)*new_size;
  F = tmp + new_size;
}




ImplicitBulirschStoer::ImplicitBulirschStoer(Communicator &comm,
					     Function &f,
					     int num_of_stages,
					     int (*seq)(int) ) :
  ODESolver(comm, 0), num_of_stages(num_of_stages),
  f(f), sequence(seq), dls(NULL), ils(NULL), op(*this)
{
  // set this to some useful values
  tolerance = 1.0e-6;
  max_num_of_iterations = 20;
}



bool ImplicitBulirschStoer::step(double t, double dt, double *u,
                                 int& newton_interations, int& ils_iterations,
                                 int& max_newton_iterations, int& max_ils_iterations)
{
  dim = f.dim_of_value();
  new_size(dim);

  if (dls){ // use direct linear solver, serial only
    assert( comm.size() == 1 );
    return step_direct(t, dt, u, newton_interations, ils_iterations,
                       max_newton_iterations, max_ils_iterations);
  }
  else if (ils){ // use iterative linear solver
    return step_iterative(t, dt, u, newton_interations, ils_iterations,
                          max_newton_iterations, max_ils_iterations);
  }
  else assert(0); // linear solver needed

  return false;
}




bool ImplicitBulirschStoer::step_iterative(double t, double dt, double *u,
                                           int& newton_iterations, int& ils_iterations,
			                   int& max_newton_iterations, int& max_ils_iterations)
{
  // number of iterations for the time step [t,t+dt]
  newton_iterations = 0;
  ils_iterations = 0;

  double *p = F + dim;
  this->t = t;

  for(int i=0; i<num_of_stages; i++)
  {
    const int n = sequence(i); // n_i

    // compute u_{dt/n_i} (t+dt) by application of the implicit midpoint
    // scheme, store it in U[num_of_stages-1-i]

    // init
    dt_n = dt/n;
    const double dt_2n = 0.5*dt_n;
    z_km = U + (num_of_stages-1-i)*dim;
    z_k = U + num_of_stages*dim;
    cblas_dcopy(dim, u, 1, z_km, 1); // z_km = u^n

    // loop
    for(k=0; k<n; k++)
    {
      if (true) cblas_dcopy(dim, z_km, 1, z_k, 1); // z_k = z_km
      else { // z_k = z_km + dt/n f(t+(k+0.5)*dt/n, z_k) euler predictor step
	      f(t + (k+0.5)*dt_n, z_k, tmp);
	      dwaxpby(dim, 1.0, z_km, 1, dt_2n, tmp, 1, z_k, 1);
      }


      // Newton iteration for solving
      // z_k = z_km + dt/n * f(t + (k+0.5)*dt/n, 0.5*(z_k + z_km))
      int newton_iter = 0;
      double dist_old = DBL_MAX;
      while (true)
      {
        for(int l=0; l<dim; l++) tmp[l] = 0.5 * (z_k[l] + z_km[l]);
        f(t + (k+0.5)*dt_n, tmp, F);
        for(int l=0; l<dim; l++) F[l] = z_k[l] - z_km[l] - dt_n*F[l];

        dset(dim, 0.0, p, 1);
        bool lin_solver_conv = ils->solve(op, p, F);

        // add every ILS iteration performed for this time step
        int ils_iter = ils->number_of_iterations();
        ils_iterations += ils_iter;

        if (!lin_solver_conv) return false;

        double global_dot, local_dot = 0.0;
        for(int l=0; l<dim; l++){
          z_k[l] -= p[l];
          local_dot += p[l]*p[l];
        }
        comm.allreduce(1, &local_dot, &global_dot, MPI_SUM);
        const double dist = sqrt(global_dot);

        if (IterativeSolver::os)
        {
          *IterativeSolver::os << "Newton: iteration: " << num_of_iterations << "    "
                   << "linear iterations: " << ils_iter << "    "
                   << "|p|: " << dist
                   << std::endl;
        }

        // check the current ILS iteration every time ILS has
        // successfully converged
        if (ils_iter > max_ils_iterations)
          max_ils_iterations = ils_iter;

        if (dist < tolerance){ // successful solving
          double *z_kp = z_km;
          z_km = z_k;
          z_k = z_kp;
          break;
        }
        else if (num_of_iterations >= max_num_of_iterations
           || dist >= dist_old) return false; // not successful

        dist_old = dist;
        newton_iter++;
      }
      // end of Newton iteration, approx solution is stored in z_km

      // update statistics after solving nonlinear system
      newton_iterations += newton_iter;
      if (newton_iter > max_newton_iterations)
        max_newton_iterations = newton_iter;

      // store approx solution at (k+1)*dt/n in the right position
      // if it isnt (because of swapping of variables z_k and z_km)
      double *_U = U + (num_of_stages-1-i)*dim;
      if (z_km != _U) cblas_dcopy(dim, z_km, 1, _U, 1);
    }

    // Extrapolation process
    // T_{i,0} = u_{dt/n_i} is stored in U[num_of_stages-1-i],
    // compute T_{i,1},..,T_{i,i} stored in
    // U[num_of_stages-1-i+1],..,U[num_of_stages-1]

    for(int j=1; j<=i; j++){
      const double h_i_j = 1.0 / sequence(i-j); // 1.0/n_{i-j}
      const double alpha = 1.0 / (n*n*h_i_j*h_i_j - 1.0);
      daxpby(dim, 1.0+alpha, U+(num_of_stages-1-i+j-1)*dim, 1,
             -alpha, U+(num_of_stages-1-i+j)*dim, 1);
    }
  } // end of stage loop


  // update approximate solution, stored in U[num_of_stages-1] after
  // num_of_stages stages
  cblas_dcopy(dim, U+(num_of_stages-1)*dim, 1, u, 1);

  return true;
}



bool ImplicitBulirschStoer::step_direct(double t, double dt, double *u,
				        int& newton_iterations, int& ils_iterations,
				        int& max_newton_iterations, int& max_dls_iterations)
{
  // number of iterations for the time step [t,t+dt]
  newton_iterations = 0;
  ils_iterations = 0;

  double *DF = F + dim;

  for(int i=0; i<num_of_stages; i++)
  {
    const int n = sequence(i); // n_i

    // compute u_{dt/n_i} (t+dt) by application of the implicit midpoint
    // scheme, store it in U[num_of_stages-1-i]

    // init
    dt_n = dt/n;
    const double dt_2n = 0.5*dt_n;
    z_km = U + (num_of_stages-1-i)*dim;
    z_k = U + num_of_stages*dim;
    cblas_dcopy(dim, u, 1, z_km, 1); // z_km = u^n

    // loop
    for(k=0; k<n; k++)
    {
      if (true) cblas_dcopy(dim, z_km, 1, z_k, 1); // z_k = z_km
      else { // z_k = z_km + dt/n f(t+(k+0.5)*dt/n, z_k) euler pedictor step
	      f(t + (k+0.5)*dt_n, z_k, tmp);
	      dwaxpby(dim, 1.0, z_km, 1, dt_2n, tmp, 1, z_k, 1);
      }


      // Newton iteration for solving
      // z_k = z_km + dt/n * f(t + (k+0.5)*dt/n, 0.5*(z_k + z_km))
      int newton_iter = 0;
      double dist_old = DBL_MAX;
      while (true)
      {
        for(int l=0; l<dim; l++) tmp[l] = 0.5 * (z_k[l] + z_km[l]);
        f(t + (k+0.5)*dt_n, tmp, F);
        for(int l=0; l<dim; l++) F[l] = z_k[l] - z_km[l] - dt_n*F[l];

        f(t + (k+0.5)*dt_2n, tmp, DF, 1);
        for(int l=0; l<dim*dim; l++){
          if (l/dim == l%dim) DF[l] = (1.0 - dt_2n*DF[l]);
          else DF[l] *= -dt_2n;
	      }

        dls->prepare(dim, DF);
        dls->solve(F); // DF dz = F, dz stored in F

        double dist = 0.0;
        for(int l=0; l<dim; l++){
          z_k[l] -= F[l];
          dist += F[l]*F[l];
        }
        dist = sqrt(dist);

        if (IterativeSolver::os)
        {
          *IterativeSolver::os << "Newton iteration: " << newton_iter << "    "
                   << "linear iterations: ??fix me??  "
                   << "|du|: " << dist << "   "
                   << std::endl;
        }

        if (dist < tolerance){ // successful solving
          double *z_kp = z_km;
          z_km = z_k;
          z_k = z_kp;
          break;
        }
        else if (newton_iter >= max_num_of_iterations
           || dist >= dist_old) return false; // not successful

        dist_old = dist;
        newton_iter++;
      }
      // end of Newton iteration, approx solution is stored in z_km

      // update statistics after solving nonlinear system
      newton_iterations += newton_iter;

      // store approx solution at (k+1)*dt/n in the right position
      // if it isnt (because of swapping of variables z_k and z_km)
      double *_U = U + (num_of_stages-1-i)*dim;
      if (z_km != _U) cblas_dcopy(dim, z_km, 1, _U, 1);
    }

    // Extrapolation process
    // T_{i,0} = u_{dt/n_i} is stored in U[num_of_stages-1-i],
    // compute T_{i,1},..,T_{i,i} stored in
    // U[num_of_stages-1-i+1],..,U[num_of_stages-1]

    for(int j=1; j<=i; j++){
      const double h_i_j = 1.0 / sequence(i-j); // 1.0/n_{i-j}
      const double alpha = 1.0 / (n*n*h_i_j*h_i_j - 1.0);
      daxpby(dim, 1.0+alpha, U+(num_of_stages-1-i+j-1)*dim, 1,
             -alpha, U+(num_of_stages-1-i+j)*dim, 1);
    }
  }


  // update approximate solution, stored in U[num_of_stages-1] after
  // num_of_stages stages
  cblas_dcopy(dim, U+(num_of_stages-1)*dim, 1, u, 1);

  return true;
}




// ======== ImplicitBulirschStoer::LinearOperator implementation
ImplicitBulirschStoer::LinearOperator::
LinearOperator(ImplicitBulirschStoer &ibs) : ibs(ibs) {}


int ImplicitBulirschStoer::LinearOperator::dim_of_argument(int i) const
{
  return ibs.dim;
}


int ImplicitBulirschStoer::LinearOperator::dim_of_value(int i) const
{
  return ibs.dim;
}


void ImplicitBulirschStoer::LinearOperator::
operator()(const double *p, double *DFu_p, int component)
{
  const int dim = ibs.dim;
  const double *u = ibs.z_k;
  double local_dot[2], global_dot[2];
  local_dot[0] = cblas_ddot(dim, u, 1, u, 1);
  local_dot[1] = cblas_ddot(dim, p, 1, p, 1);
  ibs.comm.allreduce(2, local_dot, global_dot, MPI_SUM);
  const double norm_u = sqrt(global_dot[0]);
  const double norm_p_sq = global_dot[1];

  const double eps = (norm_p_sq > DBL_EPSILON)?
    sqrt( (1.0+norm_u)*DBL_EPSILON / norm_p_sq ) : sqrt(DBL_EPSILON);
  const double eps_inv = 1.0 / eps;

  // DFu_p = ( F(u+eps*p) - F(u) ) / eps
  // whith F(u) = u - z_km - dt/n * f( t + (k+0.5)*dt/n, 0.5*(u + z_km) )
  for(int i=0; i<dim; i++) ibs.tmp[i] = 0.5*(u[i] + eps*p[i] + ibs.z_km[i]);
  (ibs.f)(ibs.t + (ibs.k+0.5)*ibs.dt_n, ibs.tmp, DFu_p, component);
  for(int i=0; i<dim; i++){
    DFu_p[i] = eps_inv*(u[i]+eps*p[i]-ibs.z_km[i]-ibs.dt_n*DFu_p[i]-ibs.F[i]);
  }
}


==> anc/xt-super/dune-fem/dune/fem/solver/ode/cg.cpp <==
#include <cmath>
#include <cassert>
#include "linear_solver.hpp"
#include "blas.hpp"


using namespace pardg;



CG::CG(Communicator &comm) :
  IterativeLinearSolver(comm), DynamicalObject("CG", comm.id()),
  r(NULL), d(NULL), h(NULL)
{}


CG::~CG()
{
  delete[] r;
}


void CG::resize(int new_size, int component)
{
  delete[] r;
  r = new double[3*new_size];
  assert(r);
  d = r + new_size;
  h = r + 2*new_size;
}




bool CG::solve(Function &op, double *x, const double *b)
{
  dim = op.dim_of_value();
  new_size(dim);
  int iterations = 0;
  double _tolerance = tolerance;
  if (relative_tolerance){
    double global_dot;
    double local_dot = cblas_ddot(dim, b, 1, b, 1);
    comm.allreduce(1, &local_dot, &global_dot, MPI_SUM);
    _tolerance *= sqrt(global_dot);
  }

  // preconditioned CG
  if (preconditioner){
    // init
    op(x, r);
    cblas_daxpy(dim, -1.0, b, 1, r, 1);
    (*preconditioner)(r, h);
    cblas_daxpy(dim, -1.0, h, 1, d, 1);
    double local_dot = cblas_ddot(dim, r, 1, h, 1);
    double global_dot;
    comm.allreduce(1, &local_dot, &global_dot, MPI_SUM);
    double nu = global_dot;

    // iterate
    while (true){
      op(d, h);
      local_dot = cblas_ddot(dim, d, 1, h, 1);
      comm.allreduce(1, &local_dot, &global_dot, MPI_SUM);
      const double alpha = nu / global_dot;
      cblas_daxpy(dim, alpha, d, 1, x, 1);
      cblas_daxpy(dim, alpha, h, 1, r, 1);
      (*preconditioner)(r, h);

      iterations++;
      local_dot = cblas_ddot(dim, r, 1, r, 1);
      comm.allreduce(1, &local_dot, &global_dot, MPI_SUM);
      if (sqrt(global_dot) < _tolerance
	  || iterations >= max_num_of_iterations) break;

      double beta = 1.0/nu;
      local_dot = cblas_ddot(dim, r, 1, h, 1);
      comm.allreduce(1, &local_dot, &global_dot, MPI_SUM);
      nu = global_dot;
      beta *= nu;
      daxpby(dim, -1.0, h, 1, beta, d, 1);
    }
  }

  // unpreconditioned CG
  else{
    // init
    op(x, r);
    cblas_daxpy(dim, -1.0, b, 1, r, 1);
    cblas_daxpy(dim, -1.0, r, 1, d, 1);
    double local_dot = cblas_ddot(dim, r, 1, r, 1);
    double global_dot;
    comm.allreduce(1, &local_dot, &global_dot, MPI_SUM);
    double nu = global_dot;

    // iterate
    while (true){
      op(d, h);
      double local_dot = cblas_ddot(dim, d, 1, h, 1);
      comm.allreduce(1, &local_dot, &global_dot, MPI_SUM);
      const double alpha = nu / global_dot;
      cblas_daxpy(dim, alpha, d, 1, x, 1);
      cblas_daxpy(dim, alpha, h, 1, r, 1);

      double beta = 1.0/nu;
      local_dot = cblas_ddot(dim, r, 1, r, 1);
      comm.allreduce(1, &local_dot, &global_dot, MPI_SUM);
      nu = global_dot;
      beta *= nu;
      daxpby(dim, -1.0, r, 1, beta, d, 1);

      iterations++;
      // std::cout << iterations << " " << sqrt(nu) << std::endl;
      if (sqrt(nu) < _tolerance || iterations >= max_num_of_iterations) break;
    }
  }


  // output
  if (IterativeSolver::os){
    *IterativeSolver::os << "CG "<< comm.id() << ": number of iterations: "
			 << iterations
			 << std::endl;
  }

  // update the global number of iterations from IterativeSolver
  num_of_iterations += iterations;

  return (iterations < max_num_of_iterations)? true: false;
}






==> anc/xt-super/dune-fem/dune/fem/solver/ode/communicator.cpp <==
// (c) Dennis Diehl 2007
#include <fstream>
#include "mpicommunicator.hpp"

namespace pardg {

Communicator::~Communicator()
{
}


void Communicator::set_output(std::ostream &os)
{
  this->os = &os;
}


// version = 1 or 2
void Communicator::set_io_version(int version)
{
  assert(version==1 || version==2);
  _io_version = version;
}


// for unsafe? communication, i.e. without calling this communication
// might be safe
void Communicator::set_unsafe()
{
  safe_communication = false;
}



// must be called on all processes!
void Communicator::reset_buffers()
{
  for(int i=0; i<num_of_processes; i++){
    send_buffer[i].clear();
    send_buffer[i].resize(0);
    send_buffer[i].rcapacity = 0;
    receive_buffer[i].clear();
    receive_buffer[i].resize(0);
  }
}


void Communicator::timers(double &run, double &idle, double &comm) const
{
  const int version = 3;

  if (version == 1){
    run = timer.real_time();
    idle = run - timer.process_time();
    comm = comm_time;
  }
  else if (version == 2){ // works if all cpus are free
    run = time() - start_time;
    idle = idle_time;
    comm = comm_time;
  }
  else if (version == 3){ // experimental
    run = time() - start_time;
    idle = idle_time * timer.process_time() / timer.real_time();
    comm = comm_time;
  }

}


void Communicator::reset_timers()
{
  timer.reset();
  timer.start();
  idle_time = comm_time = 0.0;
  start_time = MPI_Wtime();
}



void Communicator::write2(const char filename[])
{
#if MPI_VERSION >= 2
  MPI_Status status;
  MPI_File file;

  int *length = new int[num_of_processes]; // length in bytes
  assert(length);
  length[_id] = send_buffer[_id].size();
  MPI_Allgather(length+_id, 1, MPI_INT, length, 1, MPI_INT, comm);

  MPI_File_open(comm, const_cast<char*>(filename),
		MPI_MODE_CREATE | MPI_MODE_WRONLY, MPI_INFO_NULL, &file);

  if ( !file ){
    std::cerr << __FILE__ << ", " << __LINE__ << ": "
	      << "error writing file: "
	      << filename
	      << std::endl;
  }

  // master process writes header: num_proc, length[num_proc]
  if (_id == master()){
    MPI_File_write(file, &num_of_processes, 1, MPI_INT, &status);
    MPI_File_write(file, length, num_of_processes, MPI_INT, &status);
  }

  // write the data
  int offset = (num_of_processes+1) * sizeof(int); // header
  for(int i=0; i<_id; i++) offset += length[i] * sizeof(char);
  MPI_File_seek(file, offset, MPI_SEEK_SET);
  MPI_File_write(file, send_buffer[_id].data + Buffer::pre_data_size,
		 length[_id], MPI_CHAR, &status);

  if (os){
    *os << "send: " << id() << "->" << filename << "   "
	<< "size: " << length[_id]
	<< std::endl;
  }

  // clear buffer and close file
  send_buffer[_id].clear();
  MPI_File_close(&file);
#else
  std::cerr << "Error: Communicator::write2 requires MPI-2 or later." << std::endl;
  abort();
#endif // #if MPI_VERSION >= 2
}




int Communicator::read2(const char filename[], int cycle)
{
#if MPI_VERSION >= 2
  int exold_num_of_processes, *length;

  receive_buffer[_id].clear();

  MPI_Status status;
  MPI_File file;

  MPI_File_open(comm, const_cast<char*>(filename),
		MPI_MODE_RDONLY, MPI_INFO_NULL, &file);

  if ( !file ){
    std::cerr << __FILE__ << ", " << __LINE__ << ": "
	      << "error reading file: "
	      << filename
	      << std::endl;
    exit(-1);
  }

  // read the header: num_proc, length[num_proc]
  int old_num_of_processes;
  MPI_File_read(file, &old_num_of_processes, 1, MPI_INT, &status);

  if (num_of_processes >= old_num_of_processes){
      exold_num_of_processes = num_of_processes;
  }
  else if (old_num_of_processes % num_of_processes == 0){
    exold_num_of_processes = old_num_of_processes;
  }
  else{
    exold_num_of_processes =
      (old_num_of_processes / num_of_processes + 1) * num_of_processes;
  }

  length = new int[exold_num_of_processes];
  assert(length);
  MPI_File_read(file, length, old_num_of_processes, MPI_INT, &status);

  // fill rest of length with zeros
  for(int i=old_num_of_processes; i<exold_num_of_processes; i++){
    length[i] = 0;
  }

  // determine file offset
  const int index = cycle * num_of_processes + _id;
  int offset = (old_num_of_processes+1) * sizeof(int); // header
  for(int i=0; i<index; i++) offset += length[i] * sizeof(char);
  MPI_File_seek(file, offset, MPI_SEEK_SET);

  // resize the buffers
  if (receive_buffer[_id].capacity() < length[index]){
    receive_buffer[_id].resize(length[index]);
    send_buffer[_id].rcapacity = receive_buffer[_id].capacity();
  }

  // read content from file
  MPI_File_read(file, receive_buffer[_id].data+Buffer::pre_data_size,
		length[index], MPI_CHAR, &status);
  receive_buffer[_id]._size = length[index];

  if (os){
    *os << "receive: " << id() << "<-" << filename << "   "
	<< "size: " << length[index]
	<< std::endl;
  }


  // close file
  MPI_File_close(&file);
  delete[] length;

  // return num of cycles
  return exold_num_of_processes / num_of_processes;
#else
  std::cerr << "Error: Communicator::write2 requires MPI-2 or later." << std::endl;
  abort();
#endif // #if MPI_VERSION >= 2
}




void Communicator::write1(const char filename[])
{
  int *length = new int[num_of_processes]; // length in bytes
  assert(length);
  length[_id] = send_buffer[_id].size();
  MPI_Allgather(length+_id, 1, MPI_INT, length, 1, MPI_INT, comm);


  if (_id != master()){
    // send buffer
    MPI_Send(send_buffer[_id].data + Buffer::pre_data_size,
	     length[_id], MPI_CHAR, master(), tag, comm);
  }
  else{
    MPI_Status status;
    std::ofstream file(filename);

    if ( !file ){
      std::cerr << __FILE__ << ", " << __LINE__ << ": "
		<< "error writing file: "
		<< filename
		<< std::endl;
    }

    // buffer
    int max_length = 0;
    for(int i=0; i<num_of_processes; i++){
      if (length[i] > max_length) max_length = length[i];
    }
    char *buffer = new char[max_length];
    assert(buffer);


    // write header
    file.write( (char *)(&num_of_processes), sizeof(int) );
    file.write( (char *)(length), sizeof(int)*num_of_processes);

    // receiver and write data
    for(int i=0; i<num_of_processes; i++){
      if (i != _id){
	// receive and write
	MPI_Recv(buffer, length[i], MPI_CHAR, i, tag, comm, &status);
	file.write(buffer, length[i]);
      }
      else{
	// write send_buffer
	file.write(send_buffer[_id].data + Buffer::pre_data_size, length[_id]);
      }
    }

    delete[] buffer;
  }

  // increment of tag
  inc_tag();


  if (os){
    *os << "send: " << id() << "->" << filename << "   "
	<< "size: " << length[_id]
	<< std::endl;
  }

  // clear buffer
  send_buffer[_id].clear();
  delete[] length;
}






// return num_cycles
int Communicator::read1(const char filename[], int cycle)
{
  int exold_num_of_processes, *length;

  receive_buffer[_id].clear();

  if (_id == master()){ // master process
    // open file
    std::ifstream file(filename);
    if ( !file ){
      std::cerr << __FILE__ << ", " << __LINE__ << ": "
		<< "error reading file: "
		<< filename
		<< std::endl;
      exit(-1);
    }

    // read header
    int old_num_of_processes;
    file.read( (char *)(&old_num_of_processes), sizeof(int) );

    if (num_of_processes >= old_num_of_processes){
      exold_num_of_processes = num_of_processes;
    }
    else if (old_num_of_processes % num_of_processes == 0){
      exold_num_of_processes = old_num_of_processes;
    }
    else{
      exold_num_of_processes =
	(old_num_of_processes / num_of_processes + 1) * num_of_processes;
    }

    length = new int[exold_num_of_processes];
    assert(length);
    file.read( (char *)(length), sizeof(int)*old_num_of_processes );


    // fill rest of length with zeros
    for(int i=old_num_of_processes; i<exold_num_of_processes; i++){
      length[i] = 0;
    }

    // determine max_length for file-read-buffer
    int max_length = 0;
    for(int i=0; i<old_num_of_processes; i++){
      if (max_length < length[i]) max_length = length[i];
    }

    // send the complete header information+extension to other processes
    for(int i=0; i<num_of_processes; i++){
      if( i != master() ){
	put<int>(i, exold_num_of_processes);
	put<int>(i, length, exold_num_of_processes);
	send_request(i);
      }
    }
    start_and_finish_communication("Communicator::read1");

    // allocate buffer memory
    char *buffer = new char[max_length];
    assert(buffer);

    // determine file offset and seek to the correct position for
    // this cycle
    int offset = (1 + old_num_of_processes) * sizeof(int); // header
    for(int k=0; k<cycle*num_of_processes; k++) offset += length[k];
    file.seekg(offset);

    // read and send
    for(int i=0; i<num_of_processes; i++){
      const int index = cycle * num_of_processes + i;

      if (i == _id){ // dest is master
	if (receive_buffer[_id].capacity() < length[index]){
	  receive_buffer[_id].resize(length[index]);
	  send_buffer[_id].rcapacity = receive_buffer[_id].capacity();
	}
	file.read(receive_buffer[_id].data+Buffer::pre_data_size,
		  length[index]);
	receive_buffer[_id]._size = length[index];
      }

      else{ // dest is other process
	file.read(buffer, length[index]);
	MPI_Send(buffer, length[index], MPI_CHAR, i, tag, comm);
      }
    }

    // free mem
    delete[] buffer;
  }
  else{ // other processes
    // receive header information + extension
    receive_request( master() );
    start_and_finish_communication();
    get<int>( master(), exold_num_of_processes );
    length = new int[exold_num_of_processes];
    assert(length);
    get<int>( master(), length, exold_num_of_processes );

    // resize receive_buffer and receive
    const int index = cycle*num_of_processes + _id;
    if (receive_buffer[_id].capacity() < length[index]) {
      receive_buffer[_id].resize(length[index]);
      send_buffer[_id].rcapacity = receive_buffer[_id].capacity();
    }

    MPI_Status status;
    MPI_Recv(receive_buffer[_id].data + Buffer::pre_data_size,
	     length[index], MPI_CHAR, master(), tag, comm, &status);

    receive_buffer[_id]._size = length[index];
  }

  // increment of tag
  inc_tag();


  // output
  if (os){
    *os << "receive: " << _id << "<-" << filename << "   "
	<< "size: " << receive_buffer[_id].size()
	<< std::endl;
  }

  // free mem
  delete[] length;

  // return num of cycles
  return exold_num_of_processes / num_of_processes;
}



void Communicator::write(const char filename[])
{
  barrier();
  if (_io_version == 1) write1(filename);
  else if (_io_version == 2) write2(filename);
  else assert(0);
  barrier();
}




int Communicator::read(const char filename[], int cycle)
{
  barrier();
  if (_io_version == 1) return read1(filename, cycle);
  else if (_io_version == 2) return read2(filename, cycle);
  else{
    assert(0);
    return 0;
  }
  barrier();
}



bool Communicator::start_and_finish_communication(const char comment[])
{
  start_communication(comment);
  return finish_communication();
}




void Communicator::start_communication(const char comment[])
{
  // repermutate
  if (counter % perm_threshold == 0) rng.permute(perm, num_of_processes);

  if (os){
    *os << std::endl
	<< "communication: " << counter << "  "
	<< "tag: " << tag << "  "
	<< comment
	<< std::endl;
  }
  counter++;

  double idle_start = time();

  //MPI_Barrier(comm); // ????????????????

  idle_time += time() - idle_start;
  comm_start = MPI_Wtime();

  num_send = 0;
  num_recv = 0;
  for(int i=0; i<num_of_processes; i++){
    if (sreq[i]) num_send++;
    if (rreq[i]) num_recv++;
  }


  // receive
  for(int source=0, i=0; source<num_of_processes; source++) {
    const int sourcep = perm[source];
    if (rreq[sourcep]){
      receive_buffer[sourcep].receive(comm, mpi_receive_request+i, tag);
      i++;
    }
  }


  // send
  for(int dest=0, i=0; dest<num_of_processes; dest++) {
    const int destp = perm[dest];
    if (sreq[destp]){
      send_buffer[destp].send(comm, mpi_send_request+i, tag, os);
      i++;
    }
  }

  // increment of tag
  inc_tag();
}


bool Communicator::finish_communication()
{
  // repermutate
  if (counter % perm_threshold == 0) rng.permute(perm, num_of_processes);

  // wait
  MPI_Status *send_status = new MPI_Status[num_send];
  MPI_Status *receive_status = new MPI_Status[num_recv];
  assert(send_status && receive_status);
  double idle_start = time();
  MPI_Waitall( num_send, mpi_send_request, send_status );
  MPI_Waitall( num_recv, mpi_receive_request, receive_status );
  idle_time += time() - idle_start;

  // receive_rest
  num_recv = 0;
  for(int source=0; source<num_of_processes; source++){
    const int sourcep = perm[source];
    if (rreq[sourcep]){
      if (receive_buffer[sourcep].rest_to_receive(os)){
	receive_buffer[sourcep].
	  receive_rest(comm, mpi_receive_request+num_recv, tag, os);
	num_recv++;
      }

      rreq[sourcep] = false;
    }
  }

  // send_rest
  num_send = 0;
  for(int dest=0; dest<num_of_processes; dest++){
    const int destp = perm[dest];
    if (sreq[destp]){
      if (send_buffer[destp].rest_to_send()){
	send_buffer[destp].send_rest(comm, mpi_send_request+num_send, tag, os);
	num_send++;
      }
    }
  }

  // increment of tag
  inc_tag();

  // wait for rest
  idle_start = time();
  MPI_Waitall( num_send, mpi_send_request, send_status );
  MPI_Waitall( num_recv, mpi_receive_request, receive_status );
  idle_time += time() - idle_start;


  // destroy arrays
  delete[] send_status;
  delete[] receive_status;

  // clear buffers
  for(int dest=0; dest<num_of_processes; dest++){
    if (sreq[dest]){
      send_buffer[dest].clear();
      sreq[dest] = false;
    }
  }

  // update timers
  comm_time += MPI_Wtime() - comm_start;

  return true;
}

}



==> anc/xt-super/dune-fem/dune/fem/solver/ode/communicator.hpp <==
#ifndef COMMUNICATOR_HPP
#define COMMUNICATOR_HPP

#include "thread.hpp"
#include <iostream>
#include <vector>
#include <cassert>

#if HAVE_MPI
#include <mpi.h>
#include "mpicommunicator.hpp"
#else
#include "emptycommunicator.hpp"
#endif

#endif


==> anc/xt-super/dune-fem/dune/fem/solver/ode/dirk.cpp <==
#include <cfloat>
#include "ode_solver.hpp"


using namespace pardg;



DIRK::DIRK(Communicator &comm, int num_of_stages, int order, Function &f,
	   const double *a, const double *b, const double *c) :
  ODESolver(comm, 0), f(f), num_of_stages(num_of_stages),
  order(order),
  A(num_of_stages, a), b(num_of_stages, b), c(num_of_stages, c),
  alpha(num_of_stages), beta(num_of_stages), gamma(num_of_stages),
  F(NULL), y(NULL),
  ils(NULL), op(comm, f, dim, u_tmp, f_tmp), u_tmp(NULL), f_tmp(NULL)
{
  // set this to some useful values
  tolerance = 1.0e-6;
  max_num_of_iterations = 20;

  // build matrix alpha
  Matrix Ainv = A;
  Ainv.inverse();
  Matrix AL = A;
  for(int i=0; i<num_of_stages; i++) AL(i,i) = 0.0;
  alpha = AL * Ainv;
  for(int i=0; i<num_of_stages; i++) alpha(i,i) = A(i,i);

  // build vector beta
  for(int i=0; i<num_of_stages; i++){
    beta[i] = 0.0;
    for(int j=0; j<num_of_stages; j++) beta[i] += b[j] * Ainv(j,i);
  }

  // build vector gamma
  for(int i=0; i<num_of_stages; i++){
    gamma[i] = 1.0;
    for(int j=0; j<i; j++) gamma[i] -= alpha(i,j);
  }

  // delta
  delta = 1.0;
  for(int i=0; i<num_of_stages; i++) delta -= beta[i];
}


void DIRK::set_linear_solver(IterativeLinearSolver &ls)
{
  ils = &ls;
}


void DIRK::resize(int new_size, int component)
{
  // new_size >= dim
  delete[] U;
  U = new double[ (num_of_stages + 5) * new_size ];
  assert(U);

  dset((num_of_stages + 5) * new_size, 0.0, U, 1);

  Fpre = U + num_of_stages * new_size;
  F = Fpre + new_size;
  y = F + new_size;
  u_tmp = y + new_size;    // for LinearOperator
  f_tmp = u_tmp + new_size; //
}



bool DIRK::step(double t, double dt, double *u,
                int& newton_iterations, int& ils_iterations,
                int& max_newton_iterations, int& max_ils_iterations)
{
  dim = f.dim_of_value();
  new_size(dim);

  const bool convergence =  step_iterative(t, dt, u, newton_iterations, ils_iterations,
                                           max_newton_iterations, max_ils_iterations);

  // update solution
  if (convergence){
    cblas_dscal(dim, delta, u, 1);
    for(int i=0; i<num_of_stages; i++){
      cblas_daxpy(dim, beta[i], U+i*dim, 1, u, 1);
    }
    return true;
  }
  else return false;
}


bool DIRK::step_iterative(double t, double dt, double *u,
                          int& newton_iterations, int& ils_iterations,
                          int& max_newton_iterations, int& max_ils_iterations)
{
  // number of iterations for the time step [t,t+dt]
  newton_iterations = 0;
  ils_iterations = 0;

  for(int i=0; i<num_of_stages; i++){
    double *ui = U+i*dim;

    // prediction uf ui, todo: extrapolation or something...
    // Euler predictor
    f(t+c[i]*dt, u, f_tmp);
    dwaxpby(dim, c[i]*dt, f_tmp, 1, 1.0, u, 1, ui, 1);
    // ui = u^n
    //cblas_dcopy(dim, u, 1, ui, 1);

    // setup of Fpre
    const double _gamma = gamma[i];
    for(int l=0; l<dim; l++) Fpre[l] = _gamma * u[l];
    for(int j=0; j<i; j++) cblas_daxpy(dim, alpha(i,j), U+j*dim, 1, Fpre, 1);

    // Newton iterator: newton_iter
    int newton_iter = 0;
    while (newton_iter < max_num_of_iterations){
      // setup f_tmp and F
      f(t + c[i]*dt, ui, f_tmp);
      const double lambda = alpha(i,i) * dt;
      for(int l=0; l<dim; l++) F[l] = ui[l] - lambda*f_tmp[l] - Fpre[l];

      // solve linear system
      dset(dim, 0.0, y, 1);
      op.setup(t+c[i]*dt, ui, lambda);
      const bool lin_solver_conv = ils->solve(op, y, F);

      // add every ILS iteration performed for this time step
      int ils_iter = ils->number_of_iterations();
      ils_iterations = ils_iter;

      if (!lin_solver_conv) return false;

      // update ui & apply limiter
      cblas_daxpy(dim, -1.0, y, 1, ui, 1);
      if (limiter) (*limiter)(ui);

      // compute norm_y
      double global_dot, local_dot;
      local_dot = cblas_ddot(dim, y, 1, y, 1);
      comm.allreduce(1, &local_dot, &global_dot, MPI_SUM);

      if (IterativeSolver::os)
      {
        *IterativeSolver::os << "Newton iteration: " << newton_iter << "    "
           << "|p|: " << sqrt(global_dot) << "   "
           << "linear iterations: " << ils_iter
           << std::endl;
      }

      newton_iter++;

      if( ils_iter > max_ils_iterations)
       max_ils_iterations = ils_iter;

      if(sqrt(global_dot) < tolerance) break;
    }

    newton_iterations += newton_iter;

    if (newton_iter > max_newton_iterations)
      max_newton_iterations = newton_iter;

    if (newton_iter >= max_num_of_iterations) return false;
  }

  return true;
}

// DIRK::LinearOperator implementation
DIRK::LinearOperator::LinearOperator(Communicator &comm, Function &f,
				     const int &dim,
				     double *&u_tmp, double *&f_tmp) :
  comm(comm), f(f), dim(dim), u_tmp(u_tmp), f_tmp(f_tmp)
{}


int DIRK::LinearOperator::dim_of_argument(int i) const
{
  return dim;
}


int DIRK::LinearOperator::dim_of_value(int i) const
{
  return dim;
}


void DIRK::LinearOperator::setup(double t, const double *u, double lambda)
{
  this->t = t;
  this->u = u;
  this->lambda = lambda;
}


void DIRK::LinearOperator::operator()(const double *p, double *DFu_p, int component)
{
  const double DBLEPSILON = DBL_EPSILON;
  double local_dot[2], global_dot[2];
  local_dot[0] = cblas_ddot(dim, u, 1, u, 1);
  local_dot[1] = cblas_ddot(dim, p, 1, p, 1);
  comm.allreduce(2, local_dot, global_dot, MPI_SUM);
  const double norm_u = sqrt(global_dot[0]);
  const double norm_p_sq = global_dot[1];

  const double eps = (norm_p_sq > DBLEPSILON)?
    sqrt( (1.0+norm_u)*DBLEPSILON / norm_p_sq ) : sqrt(DBLEPSILON);
  const double lambda_eps = lambda / eps;

  dwaxpby(dim, 1.0, u, 1, eps, p, 1, u_tmp, 1);
  f(t, u_tmp, DFu_p, component);
  for(int i=0; i<dim; i++) DFu_p[i] = p[i] - lambda_eps*(DFu_p[i] - f_tmp[i]);
}





//class DIRK34
// R. Alexander:  Diagonally Implicit Runge-Kutta Methods for Stiff ODEs (1977)
static const double dirk34_alpha = 2.*std::cos(M_PI/18.)/std::sqrt(3.);
static const double dirk34_alpha2 = dirk34_alpha * dirk34_alpha;
static const double DIRK34_A[] =
  {(1.+dirk34_alpha)*0.5, 0., 0.,
   -0.5*dirk34_alpha, (1.+dirk34_alpha)*0.5, 0.,
   1+dirk34_alpha, -(1+2*dirk34_alpha), (1.+dirk34_alpha)*0.5};
static const double DIRK34_b[] =
  {1./(6.*dirk34_alpha2), 1.-1./(3.*dirk34_alpha2),
  1./(6.*dirk34_alpha2)};
static const double DIRK34_c[] =
  {(1.+dirk34_alpha)*0.5, 0.5, (1.-dirk34_alpha)*0.5};

DIRK34::DIRK34(Communicator &comm, Function &f) :
  DIRK(comm, 3, 4, f, DIRK34_A, DIRK34_b, DIRK34_c) {}



//class DIRK3
static const double delta_dirk = 0.5 + sqrt(3.0)/6.0;
static const double DIRK3_A[] =
  {delta_dirk, 0.0,
   1.0-2.0*delta_dirk, delta_dirk
  };
static const double DIRK3_b[] =
  { 0.5, 0.5 };
static const double DIRK3_c[] =
  {delta_dirk, 1.0-delta_dirk};

DIRK3::DIRK3(Communicator &comm, Function &f) :
  DIRK(comm, 2, 3, f, DIRK3_A, DIRK3_b, DIRK3_c) {}



//class ImplicitEuler
static const double ImplicitEuler_A[] = {1.0};
static const double ImplicitEuler_b[] = {1.0};
static const double ImplicitEuler_c[] = {1.0};

ImplicitEuler::ImplicitEuler(Communicator &comm, Function &f) :
  DIRK(comm, 1, 1, f, ImplicitEuler_A, ImplicitEuler_b, ImplicitEuler_c)
{}


//class Gauss2 (Crank-Nicholson)
static const double Gauss2_A[] = {0.5};
static const double Gauss2_b[] = {1.0};
static const double Gauss2_c[] = {0.5};

Gauss2::Gauss2(Communicator &comm, Function &f) :
  DIRK(comm, 1, 1, f, Gauss2_A, Gauss2_b, Gauss2_c)
{}




==> anc/xt-super/dune-fem/dune/fem/solver/ode/dynamical_object.hpp <==
#ifndef DYNAMICAL_OBJECT_HPP
#define DYNAMICAL_OBJECT_HPP

#include <cstring>
#include <cassert>
#include <iostream>


class DynamicalObject
{
public:
  void set_eta(double eta_lo, double eta_hi);
  void set_output(std::ostream &os);

protected:
  DynamicalObject(const char name[], int id, int components = 1);
  virtual ~DynamicalObject();

  int id() const;

  int size(int component = 0) const;
  int new_size(int requested_new_size, int component = 0);

  virtual void resize(int new_size, int component) = 0;

private:
  int *_size;
  char *name;
  const int _id;
  double eta_lo, eta_hi;

  std::ostream *os;
};




// ======== inline implementation
inline
DynamicalObject::DynamicalObject(const char name[], int id, int components) :
  _size(new int[components]), _id(id), os(NULL)
{
  assert(_size);
  for(int i=0; i<components; i++) _size[i] = 0;

  this->name = new char[std::strlen(name) + 1];
  std::strcpy(this->name, name);

  // set this to some useful values
  eta_lo = 0.2;
  eta_hi = 0.1;
}



inline
DynamicalObject::~DynamicalObject()
{
  delete[] _size;
  delete[] name;
}


inline
int DynamicalObject::id() const
{
  return _id;
}


inline
int DynamicalObject::size(int component) const
{
  return _size[component];
}


// eta_lo = 0.0, eta_hi = 0.0: exact size
// eta_lo = 1.0, eta_hi = 0.0: enlarge
inline
void DynamicalObject::set_eta(double eta_lo, double eta_hi)
{
  assert(eta_lo >= 0.0 && eta_lo <= 1.0 && eta_hi >= 0.0);
  this->eta_lo = eta_lo;
  this->eta_hi = eta_hi;
}


inline
void DynamicalObject::set_output(std::ostream &os)
{
  this->os = &os;
}


// new_size >= requested_new_size
inline
int DynamicalObject::new_size(int requested_new_size, int component)
{
  const int add_size = static_cast<int>(eta_hi * requested_new_size);

  if (requested_new_size > _size[component]
      || requested_new_size < (1.0-eta_lo)*_size[component]){

    resize(requested_new_size + add_size, component);

    if (os){
      if (_id >= 0){
  *os << name << " " << _id << ":   "
      << "component: " << component << "   "
      << _size[component] << " -> " << requested_new_size+add_size
      << std::endl;
      }
      else{
  *os << name << " " << "unknown id:   "
      << "component: " << component << "   "
      << _size[component] << " -> " << requested_new_size+add_size
      << std::endl;
      }
    }

    _size[component] = requested_new_size + add_size;
  }
  return _size[component];
}


#endif


==> anc/xt-super/dune-fem/dune/fem/solver/ode/emptycommunicator.hpp <==
#ifndef EMPTYCOMMUNICATOR_HPP
#define EMPTYCOMMUNICATOR_HPP

#include "thread.hpp"
#include <iostream>
#include <vector>
#include <cassert>

namespace pardg {

// some dummy typedefs to make the code compile
typedef int MPI_Comm;
typedef int MPI_Op;

class Communicator
{
  Communicator() {}
public:
  static Communicator & instance ()
  {
    static Communicator comm;
    return comm;
  }
  ~Communicator() {}
  void set_output(std::ostream &os) {}
  int id() const {return 0;}
  int size() const {return 1;}
  int master() const {return 0;}
  bool rb_empty(int i) {return true;}
  template<class T> void put(int dest, const T& content) {}
  template<class T> void put_all(const T& content) {}
  template<class T> bool get(int source, T& content) {return true;}
  template<class T> void put(int dest, const T* content, int num) {}
  template<class T> void put_all(const T* content, int num) {}
  template<class T> bool get(int source, T* content, int num) {return true;}

  void send_request(int dest) {}
  void receive_request(int source) {}
  void send_receive_request(int process) {}
  void send_request_all() {}
  void receive_request_all() {}
  void send_receive_request_all() {}
  void start_communication() {}
  bool finish_communication() {return true;}
  bool start_and_finish_communication() {return true;}
  void barrier() {}

  // MPI-wrapper
  void allreduce(int n, double *in, double *out, MPI_Op op) const {
    for (int i=0;i<n;i++)
      out[i]=in[i];
  }

  // conversion to MPI Communicator
  operator MPI_Comm() const { return 1; }

  // Timings
  double time() const {return 0.;}
  double communication_time() const {return 0.;}
  double run_time() const {return 0.;}
  const double* idle_times() const {return 0;}
  void reset_timers() {}

  // I/O
  void write(const char filename[]) {}
  void read(const char filename[]) {}
};

}

#endif


==> anc/xt-super/dune-fem/dune/fem/solver/ode/fgmres.cpp <==
// FGMRES inline implementation

#include <cmath>
#include <cassert>
#include "linear_solver.hpp"
#include "blas.hpp"


using namespace pardg;


FGMRES::FGMRES(Communicator &comm, int m) :
  IterativeLinearSolver(comm), DynamicalObject("FGMRES", comm.id()),
  m(m), H(m+1,m), v(NULL), z(NULL)
{
  g = new double[6*m+1];
  assert(g);
  s = g + (m+1);
  c = s + m;
  y = c + m;
  local_dot = y + m;
  global_dot = local_dot + m;

  dset(6*m+1, 0.0, g, 1);
}



FGMRES::~FGMRES()
{
  delete[] g;
  delete[] v;
  delete[] z;
}


void FGMRES::resize(int new_size, int component)
{
  delete[] v;
  v = new double[(2*m+1)*new_size];
  assert(v);
  z = v + (m+1)*new_size;

  dset((2*m+1)*new_size, 0.0, v, 1);
}



bool FGMRES::solve(Function &op, double *u, const double *b)
{
  // it does not make sense to use FGMRES without a preconditioner
  assert(preconditioner);
  dim = op.dim_of_value();
  new_size(dim);

  double _tolerance = tolerance;
  if (relative_tolerance){
    local_dot[0] = cblas_ddot(dim, b, 1, b, 1);
    comm.allreduce(1, local_dot, global_dot, MPI_SUM);
    _tolerance *= sqrt(global_dot[0]);
  }

  int iterations = 0;
  while (true){
    // start
    op(u, v);
    cblas_daxpy(dim, -1.0, b, 1, v, 1);
    local_dot[0] = cblas_ddot(dim, v, 1, v, 1);
    comm.allreduce(1, local_dot, global_dot, MPI_SUM);
    double res = sqrt(global_dot[0]);
    if (res < tolerance) break;
    g[0] = -res;
    for(int i=1; i<=m; i++) g[i] = 0.0;
    cblas_dscal(dim, 1.0/res, v, 1);

    // iterate
    for(int j=0; j<m; j++){
      double *vj = v + j*dim;
      double *vjp = vj + dim;
      double *zj = z + j*dim;

      // apply preconditioner and the linear operator
      (*preconditioner)(vj, zj);
      op(zj, vjp);

      // Gram-Schmidt procedure
      for(int i=0; i<=j; i++) local_dot[i]=cblas_ddot(dim, vjp, 1, v+i*dim, 1);
      comm.allreduce(j+1, local_dot, global_dot, MPI_SUM);
      for(int i=0; i<=j; i++) H(i,j) = global_dot[i];

      for(int i=0; i<=j; i++) cblas_daxpy(dim, -H(i,j), v+i*dim, 1, vjp, 1);
      local_dot[0] = cblas_ddot(dim, vjp, 1, vjp, 1);
      comm.allreduce(1, local_dot, global_dot, MPI_SUM);
      H(j+1,j) = sqrt(global_dot[0]);
      cblas_dscal(dim, 1.0/H(j+1,j), vjp, 1);

      // perform Givens rotation
      for(int i=0; i<j; i++){
        cblas_drot(1, &H(i+1,j), 1, &H(i,j), 1, c[i], s[i]);
      }
      const double h_j_j = H(j,j);
      const double h_jp_j = H(j+1,j);
      const double norm = sqrt(h_j_j*h_j_j + h_jp_j*h_jp_j);
      c[j] = h_j_j / norm;
      s[j] = -h_jp_j / norm;
      cblas_drot(1, &H(j+1,j), 1, &H(j,j), 1, c[j], s[j]);
      cblas_drot(1, &g[j+1], 1, &g[j], 1, c[j], s[j]);

      //*output_stream << fabs(g[j+1]) << std::endl;

      iterations++;
      if (fabs(g[j+1]) < tolerance
	  || iterations >= max_num_of_iterations) break;
    }

    //
    // form the approximate solution
    //

    int last = iterations%m;
    if (last == 0) last = m;
    // compute y via backsubstitution
    for(int i=last-1; i>=0; i--){
      const double dot = cblas_ddot(last-(i+1), &H(i,i)+1, 1, &y[i+1], 1);
      y[i] = (g[i] - dot) / H(i,i);
    }

    // update the approx. solution
    // u += (z[0], ..., z[last-1]) y
    for(int i=0; i<last; i++) cblas_daxpy(dim, y[i], z+i*dim, 1, u, 1);

    if (fabs(g[last]) < tolerance) break;
    if (IterativeSolver::os)
    {
      *IterativeSolver::os<< "FGMRES " << comm.id()
			    << ": its: " << iterations << "  err: "
          << fabs(g[last]) << std::endl;
    }
  }

  // output
  if (IterativeSolver::os){
    *IterativeSolver::os<< "FGMRES " << comm.id()
			<< ": number of iterations: "
			<< iterations
			<< std::endl;
  }

  return (iterations < max_num_of_iterations)? true: false;
}





==> anc/xt-super/dune-fem/dune/fem/solver/ode/function.hpp <==
#ifndef FUNCTION_HPP
#define FUNCTION_HPP

#include <cassert>


namespace pardg
{

class Function
{
public:
  Function();
  virtual ~Function();

  virtual void operator()(const double *u, double *f, int i = 0) = 0;
  virtual int dim_of_argument(int i = 0) const = 0;
  virtual int dim_of_value(int i = 0) const = 0;

  // for time dependent functions
  void operator()(double t, const double *u, double *f, int i = 0);

  double& time();
  double time() const;

  int& flag();
  int flag() const;

private:
  int _flag;
  double _time;
};


} // namespace pardg



// class Function inline implementation

inline
pardg::Function::Function() :
   _flag(0), _time(0.0)
{
}


inline
pardg::Function::~Function()
{
}


inline
void pardg::Function::operator()(double t, const double *u, double *f, int i)
{
  _time = t;
  operator()(u, f, i);
}


inline
double pardg::Function::time() const
{
  return _time;
}


inline
double& pardg::Function::time()
{
  return _time;
}


inline
int pardg::Function::flag() const
{
  return _flag;
}


inline
int& pardg::Function::flag()
{
  return _flag;
}

#endif


==> anc/xt-super/dune-fem/dune/fem/solver/ode/gmres.cpp <==
// GMRES inline implementation

#ifndef ODE_GMRES_CPP
#define ODE_GMRES_CPP

#include <cmath>
#include <cassert>
#include "linear_solver.hpp"
#include "blas.hpp"

using namespace pardg;

GMRES::GMRES(Communicator &comm, int m) :
  IterativeLinearSolver(comm), DynamicalObject("GMRES", comm.id()),
  m(m), H(m+1,m), v(NULL), z(NULL)
{
  g = new double[6*m+1];
  assert(g);
  s = g + (m+1);
  c = s + m;
  y = c + m;
  local_dot = y + m;
  global_dot = local_dot + m;

  dset(6*m+1, 0.0, g, 1);
}



GMRES::~GMRES()
{
  delete[] g;
  delete[] v;
  delete[] z;
}



void GMRES::set_preconditioner(Function &preconditioner)
{
  unset_preconditioner();

  this->preconditioner = &preconditioner;
  if (dim > 0){
    z = new double[size()];
    assert(z);
  }
}

void GMRES::unset_preconditioner()
{
  this->preconditioner = 0;
  delete [] z;
  z = 0;
}


void GMRES::resize(int new_size, int component)
{
  if (preconditioner){
    delete[] z;
    z = new double[new_size];
    assert(z);
    dset(new_size, 0.0, z, 1);
  }

  delete[] v;
  v = new double[(m+1)*new_size];
  assert(v);

  dset((m+1)*new_size, 0.0, v, 1);
}




bool GMRES::solve(Function &op, double *u, const double *b)
{
  dim = op.dim_of_value();
  new_size(dim);

  // relative or absolute tolerance
  double _tolerance = tolerance;
  if (relative_tolerance){
    local_dot[0] = cblas_ddot(dim, b, 1, b, 1);
    comm.allreduce(1, local_dot, global_dot, MPI_SUM);
    _tolerance *= sqrt(global_dot[0]);
  }

  int iterations = 0;
  while (true){
    // start
    op(u, v);
    cblas_daxpy(dim, -1.0, b, 1, v, 1);
    local_dot[0] = cblas_ddot(dim, v, 1, v, 1);
    comm.allreduce(1, local_dot, global_dot, MPI_SUM);
    double res = sqrt(global_dot[0]);
    if (IterativeSolver::os)
    {
      *IterativeSolver::os << "GMRES "<< comm.id() << " outer iteration : " << res << std::endl;
    }
    if (res < _tolerance) break;
    g[0] = -res;
    for(int i=1; i<=m; i++) g[i] = 0.0;
    cblas_dscal(dim, 1.0/res, v, 1);

    // iterate
    for(int j=0; j<m; j++){
      double *vj = v + j*dim;
      double *vjp = vj + dim;

      // apply the linear operator (perhaps in combination with the
      // preconditioner)
      if (preconditioner)
      {
        (*preconditioner)(vj, z);
      	op(z, vjp);
      }
      else op(vj, vjp);

      cblas_dgemv(CblasRowMajor, CblasNoTrans,
		  j+1, dim, 1.0, v, dim, vjp, 1, 0.0, local_dot, 1);

      comm.allreduce(j+1, local_dot, global_dot, MPI_SUM);
      for(int i=0; i<=j; i++) H(i,j) = global_dot[i];



      cblas_dgemm(CblasRowMajor, CblasNoTrans, CblasNoTrans,
		  1, dim, j+1,  -1.0, global_dot, m,  v, dim,  1.0, vjp, dim);

      // should be replaced by the following, but doesnt work
      // ???
//       cblas_dgemv(CblasRowMajor, CblasTrans,
// 		  dim, j+1, -1.0, v, dim,  global_dot, 1,  1.0, vjp, 1);

      local_dot[0] = cblas_ddot(dim, vjp, 1, vjp, 1);
      comm.allreduce(1, local_dot, global_dot, MPI_SUM);
      H(j+1,j) = sqrt(global_dot[0]);
      cblas_dscal(dim, 1.0/H(j+1,j), vjp, 1);

      // perform Givens rotation
      for(int i=0; i<j; i++)
      {
      	cblas_drot(1, &H(i+1,j), 1, &H(i,j), 1, c[i], s[i]);
      }
      const double h_j_j = H(j,j);
      const double h_jp_j = H(j+1,j);
      const double norm = sqrt(h_j_j*h_j_j + h_jp_j*h_jp_j);
      c[j] = h_j_j / norm;
      s[j] = -h_jp_j / norm;
      cblas_drot(1, &H(j+1,j), 1, &H(j,j), 1, c[j], s[j]);
      cblas_drot(1, &g[j+1], 1, &g[j], 1, c[j], s[j]);

      //*os << fabs(g[j+1]) << std::endl;
      if (IterativeSolver::os)
      {
        *IterativeSolver::os << "GMRES "<< comm.id() << " it: " << iterations << " : " <<  fabs(g[j+1]) << std::endl;
      }

      iterations++;
      if (fabs(g[j+1]) < _tolerance
	        || iterations >= max_num_of_iterations) break;
    }

    //
    // form the approximate solution
    //

    int last = iterations%m;
    if (last == 0) last = m;
    // compute y via backsubstitution
    for(int i=last-1; i>=0; i--){
      const double dot = cblas_ddot(last-(i+1), &H(i,i)+1, 1, &y[i+1], 1);
      y[i] = (g[i] - dot)/ H(i,i);
    }

    // update the approx. solution
    if (preconditioner)
    {
      // u += M^{-1} (v[0], ..., v[last-1]) y
      double *u_tmp = v + m*dim; // we don't need this vector anymore
      dset(dim, 0.0, u_tmp, 1);
      for(int i=0; i<last; i++)
      {
	      double *vi = v + i*dim;
	      cblas_daxpy(dim, y[i], vi, 1, u_tmp, 1);
      }
      (*preconditioner)(u_tmp, z);
      cblas_daxpy(dim, 1.0, z, 1, u, 1);
    }
    else{
      // u += (v[0], ..., v[last-1]) y
      for(int i=0; i<last; i++)
      {
      	double *vi = v + i*dim;
      	cblas_daxpy(dim, y[i], vi, 1, u, 1);
      }
    }

    if (fabs(g[last]) < _tolerance) break;

  }

  // output
  if (IterativeSolver::os){
    *IterativeSolver::os << "GMRES " << comm.id()
			 << ": number of iterations: "
			 << iterations
			 << std::endl;
  }

  // update the global number of iterations from IterativeSolver
  num_of_iterations += iterations;

  return (iterations < max_num_of_iterations)? true: false;
}

#endif


==> anc/xt-super/dune-fem/dune/fem/solver/ode/iterative_solver.cpp <==
#include "iterative_solver.hpp"


IterativeSolver::IterativeSolver() : num_of_iterations(0), os(NULL)
{
  // set this to some useful? values
  tolerance = 1.0e-6;
  relative_tolerance = true;
  max_num_of_iterations = 500;
}



void IterativeSolver::set_tolerance(double tol, bool relative)
{
  tolerance = tol;
  relative_tolerance = relative;
}



void IterativeSolver::set_output(std::ostream &os)
{
  this->os = &os;
}



void IterativeSolver::set_max_number_of_iterations(int iter)
{
  max_num_of_iterations = iter;
}


int IterativeSolver::number_of_iterations() const
{
  return num_of_iterations;
}


void IterativeSolver::reset_number_of_iterations()
{
  num_of_iterations = 0;
}



==> anc/xt-super/dune-fem/dune/fem/solver/ode/iterative_solver.hpp <==
#ifndef ITERATIVE_SOLVER_HPP
#define ITERATIVE_SOLVER_HPP

#include <iostream>


class IterativeSolver
{
public:
  void set_tolerance(double tol, bool relative = true);
  void set_max_number_of_iterations(int iter);
  void set_output(std::ostream &os);
  int number_of_iterations() const;
  void reset_number_of_iterations();

protected:
  IterativeSolver();

  double tolerance;
  bool relative_tolerance;
  int max_num_of_iterations, num_of_iterations;
  std::ostream *os;
};



#endif


==> anc/xt-super/dune-fem/dune/fem/solver/ode/limiter.hpp <==
#ifndef LIMITER_HPP
#define LIMITER_HPP



namespace pardg
{

  // forward declaration
  class MeshBase;
  class Triang2d;
  class DG;
  class DG2d;


  class Limiter
  {
  public:
    virtual ~Limiter () {}
    virtual void operator()(double *u) = 0;
    virtual void operator()(const double* u, double *uLimited) = 0;
  };



  // limit to piecwise constant data if solution is not smooth
  // on i-th cell, mesh independent
  // smoothness[i] <= 1: smooth, smoothness[i] > 1: not smooth
  class PCLimiter : public Limiter
  {
  public:
    PCLimiter(int dim_system, int num_base_polys,
	      MeshBase &mesh, DG &dg);

    virtual ~PCLimiter () {}
    // from Limiter
    virtual void operator()(double *U);

  private:
    const int dim_system, num_base_polys;
    MeshBase &mesh;
    DG &dg;
  };



  class SlopeLimiter2d : public Limiter
  {
  public:
    SlopeLimiter2d(int dim_system, int poly_order,
		   Triang2d &tr2d, DG2d &dg2d);
    virtual ~SlopeLimiter2d();

    // from Limiter
    virtual void operator()(double *U);

  protected:
    virtual void pre_op(double *U);
    virtual void post_op(double *U);

    const int dim_system, poly_order, num_base_polys;
    Triang2d &tr2d;
    DG2d &dg2d;

  private:
    // num "integration points", 3 vertices of a triangle
    static const int num_pts = 3;

    // number_of_base_polys for linear polynomials
    static const int num_lin_polys = 3;

    double *op, *u, *m, *M;
  };



} // namespace pardg

#endif


==> anc/xt-super/dune-fem/dune/fem/solver/ode/linear_solver.hpp <==
#ifndef LINEAR_SOLVER_HPP
#define LINEAR_SOLVER_HPP

#include <iostream>
#include <cmath>
#include "communicator.hpp"
#include "dynamical_object.hpp"
#include "function.hpp"
#include "iterative_solver.hpp"
#include "matrix.hpp"

namespace pardg
{


class DirectLinearSolver
{
public:
  DirectLinearSolver();
  virtual ~DirectLinearSolver() {}

  // decomposition of matrix a, a can be modified
  virtual void prepare(int dim, double *a);

  // solve A x = b after A is "prepared", b is initially stored in x
  virtual bool solve(double *x) = 0;

protected:
  int dim;
  double *a; // pointer to matrix
};



class IterativeLinearSolver : public IterativeSolver
{
public:
  IterativeLinearSolver(Communicator &comm);
  virtual ~IterativeLinearSolver();

  virtual void set_preconditioner(Function &preconditioner);

  // set pointer to predonditioner to zero
  virtual void unset_preconditioner()
  {
    preconditioner = 0;
  }

  // solve Au = b,   A = linear_operator
  // return convergence
  virtual bool solve(Function &op, double *u, const double *b) = 0;
  int dimension() const
  {
    return dim;
  }

protected:
  // Communicator
  Communicator &comm;

  int dim;

  // we want to solve Au = b, the preconditioner gives z = M^{-1} v,
  // where M is an approximation to A
  Function *preconditioner;
};





class LUSolver : public DirectLinearSolver, public DynamicalObject
{
public:
  LUSolver();
  ~LUSolver();

  // from DirectLinearSolver
  // build the LU dcomposition
  virtual void prepare(int dim, double *a);
  virtual bool solve(double *x);

protected:
  // from DynamicalObject
  virtual void resize(int new_size, int component);

private:
  int *p; // permutation array
};


class QRSolver : public DirectLinearSolver, public DynamicalObject
{
public:
  QRSolver();
  ~QRSolver();

  // from DirectLinearSolver
  // build the QR dcomposition
  virtual void prepare(int dim, double *a);
  virtual bool solve(double *x);

protected:
  // from DynamicalObject
  virtual void resize(int new_size, int component);

private:
  double *d; // diagonal elements of the R-matrix
};




// Saad, Youcef;  Schultz, Martin H.
// GMRES: A generalized minimal residual algorithm for solving nonsymmetric
// linear systems. (English)
// [J] SIAM J. Sci. Stat. Comput. 7, 856-869 (1986). [ISSN 0196-5204]
class GMRES : public IterativeLinearSolver, public DynamicalObject
{
public:
  GMRES(Communicator &comm, int m);
  virtual ~GMRES();
  virtual void set_preconditioner(Function &preconditioner);
  // set pointer to predonditioner to zero
  virtual void unset_preconditioner();

  // from Function, solve Au = b, Au = linear_operator(u)
  virtual bool solve(Function &linear_operator, double *u, const double *b);

protected:
  // from DynamicalObject
  virtual void resize(int new_size, int component);

private:
  const int m;
  Matrix H; // \in \R^{m+1 \times m}
  double *g, *s, *c, *y, *local_dot, *global_dot, *v, *z;
};



// Saad, Youcef
// A flexible inner-outer preconditioned GMRES algorithm. (English)
// [J] SIAM J. Sci. Comput. 14, No.2, 461-469 (1993). [ISSN 1064-8275]
class FGMRES : public IterativeLinearSolver, public DynamicalObject
{
public:
  FGMRES(Communicator &comm, int m);
  virtual ~FGMRES();

  // solve Au = b, Au = linear_operator(u)
  virtual bool solve(Function &linear_operator, double *u, const double *b);

protected:
  // from DynamicalObject
  virtual void resize(int new_size, int component);

private:
  const int m;
  Matrix H; // \in \R^{m+1 \times m}
  double *g, *s, *c, *y, *local_dot, *global_dot, *v, *z;
};




// Iterative methods for sparse linear systems / Yousef Saad.
// Boston, Mass. : PWS Publ., 1996. - XVI, 447 S. : graph. Darst.;
// (engl.)(The PWS series in computer science)
// ISBN 0-534-94776-X
//
// BICGSTAB - Solver page 220
class BICGSTAB : public IterativeLinearSolver, public DynamicalObject
{
public:
  BICGSTAB(Communicator &comm);
  ~BICGSTAB();

  virtual void set_preconditioner(Function &preconditioner);
  virtual void unset_preconditioner();

  // from IterativeLinearSolver, solve Au = b, Au = linear_operator(u)
  virtual bool solve(Function &linear_operator, double *u, const double *b);
  virtual bool solve_old(Function &linear_operator,double *u,const double *b);

protected:
  // from DynamicalObject
  virtual void resize(int new_size, int component);

private:
  double *r, *r_star, *p, *s, *tmp, *z;
};




// CG and Preconditioned CG scheme
// Braess - Finite Elemente
//
// CG/PCG - Solver
class CG : public IterativeLinearSolver, public DynamicalObject
{
public:
  CG(Communicator &comm);
  virtual ~CG();

  // from IterativeLinearSolver, solve Au = b, Au = linear_operator(u)
  virtual bool solve(Function &linear_operator, double *u, const double *b);

protected:
  // from DynamicalObject
  virtual void resize(int new_size, int component);


private:
  double *r, *d, *h;
};



} // namespace pardg



// inline implementations

// IterativeLinearSolver
inline
pardg::IterativeLinearSolver::IterativeLinearSolver(Communicator &comm) :
  comm(comm), dim(0), preconditioner(NULL) {}

inline
pardg::IterativeLinearSolver::~IterativeLinearSolver() {}

inline
void pardg::IterativeLinearSolver::set_preconditioner(Function &preconditioner)
{
  this->preconditioner = &preconditioner;
}



// DirectLinearSolver
inline pardg::DirectLinearSolver::DirectLinearSolver() : dim(0), a(NULL) {}

inline
void pardg::DirectLinearSolver::prepare(int dim, double *a)
{
  this->dim = dim;
  this->a = a;
}




#endif



==> anc/xt-super/dune-fem/dune/fem/solver/ode/lu_solver.cpp <==
#include <cassert>
#include "linear_solver.hpp"
#include "blas.hpp"


using namespace pardg;



LUSolver::LUSolver() : DynamicalObject("LUSolver", -1), p(NULL) {}


LUSolver::~LUSolver()
{
  delete[] p;
}


void LUSolver::resize(int new_size, int component)
{
  delete[] p;
  p = new int[new_size]; // new_size >= dim
  assert(p);
}



// LU decomposition of matrix a
void LUSolver::prepare(int dim, double *a)
{
  this->a = a;
  this->dim = dim;
  new_size(dim);

  for(int i=0; i<dim-1; i++){
    // pivot search
    p[i] = cblas_idamax(dim-i, a+i*(dim+1), dim) + i;

    // exchange row i with row argmax=p[i]
    cblas_dswap(dim, a+i*dim, 1, a+p[i]*dim, 1);

    // elimination
    const double *a_i = a + i*(dim+1);
    for(int k=i+1; k<dim; k++){
      double *a_k = a + k*dim + i;
      const double lambda = *a_k / *a_i;
      *a_k = lambda;
      cblas_daxpy(dim-(i+1), -lambda, a_i+1, 1, a_k+1, 1);
    }
  }

  // last row
  p[dim-1] = dim-1;
}



// solve Ax = b <=> LUx = Pb
// b is initially stored in x
// a: LU decomposition, row-major format, p is the permutation array
bool LUSolver::solve(double *x)
{
  // 1. x = Px, permutation with right hand side
  for(int i=0; i<dim-1; i++){
    double tmp = x[i];
    x[i] = x[p[i]];
    x[p[i]] = tmp;
  }

  // 2. Lx = x, forward solve
  for(int i=0; i<dim; i++) x[i] -= cblas_ddot(i, a+i*dim, 1, x, 1);

  // 3. Ux = x, backward solve
  for(int i=dim-1; i>=0; i--){
    const double *a_ii = a+i*(dim+1);
    x[i] = ( x[i] - cblas_ddot(dim-(i+1), a_ii+1, 1, x+i+1, 1) ) / (*a_ii);
  }

  return true;
}


==> anc/xt-super/dune-fem/dune/fem/solver/ode/matrix.cpp <==
#include "matrix.hpp"
#include "linear_solver.hpp"


//using namespace pardg;


double  Matrix::output_epsilon = 1.0e-7;

namespace pardg {

 Matrix&  Matrix::inverse()
{
  assert(n == m);
  transpose();
  QRSolver linear_solver;
  linear_solver.prepare(m, data);

  double *data_inv = new double[n*n];
  double *_data_inv = data_inv;
  for(int i=0; i<n; i++){
    dset(n, 0.0, _data_inv, 1);
    _data_inv[i] = 1.0;
    linear_solver.solve(_data_inv);
    _data_inv += n;
  }

  cblas_dcopy(n*n, data_inv, 1, data, 1);
  delete[] data_inv;
  return *this;
}



 Matrix&  Matrix::transpose()
{
  assert(n == m);
  for(int i=0; i<n; i++){
    for(int j=0; j<i; j++){
      double tmp = data[i*n + j];
      data[i*n + j] = data[j*n + i];
      data[j*n + i] = tmp;
    }
  }
  return *this;
}



 Matrix&  Matrix::identity()
{
  assert(n == m);
  for(int i=0; i<n; i++){
    for(int j=0; j<n; j++){
      data[i*n + j] = (i==j)? 1.0: 0.0;
    }
  }
  return *this;
}



 Matrix  operator+(const pardg::Matrix &A, const pardg::Matrix &B)
{
  assert(A.n == B.n && A.m == B.m);
  Matrix C(A.n, A.m);
  dwaxpby(A.n*A.m, 1.0, A, 1, 1.0, B, 1, C, 1);
  return C;
}



 Matrix  operator*(const pardg::Matrix &A, const pardg::Matrix &B)
{
  assert(A.m == B.n);
  const int n = A.n;
  const int m = B.m;
  Matrix C(n, m);

  for(int i=0; i<n; i++){
    for(int j=0; j<m; j++){
      double sum = 0.0;
      for(int k=0; k<A.m; k++) sum += A(i,k) * B(k,j);
      C(i,j) = sum;
    }
  }

  return C;
}



Matrix  operator*(double lambda, const pardg::Matrix &A)
{
  Matrix B(A.n, A.m);
  cblas_daxpy(A.n*A.m, lambda, A, 1, B, 1);
  return B;
}




std::ostream&  operator<<(std::ostream& os, const  Matrix& A)
{
  for(int i=0; i<A.n; i++){
    for(int j=0; j<A.m; j++){
      os.width(12);
      if ( fabs(A(i,j)) >= Matrix::output_epsilon ) os << A(i,j) << "  ";
      else  os << 0.0 << "  ";
    }
    os << std::endl;
  }
  return os;
}

}



==> anc/xt-super/dune-fem/dune/fem/solver/ode/matrix.hpp <==
#ifndef MATRIX_HPP
#define MATRIX_HPP

#include <iostream>
#include <cassert>
#include "function.hpp"
#include "blas.hpp"


namespace pardg
{


class Matrix : public Function
{
public:
  Matrix(int n, int m);
  Matrix(int n);
  Matrix(const Matrix &A); // copy constructor
  Matrix(int n, int m, const double *a);
  Matrix(int n, const double *a);
  virtual ~Matrix();

  // element access
  double& operator()(int i, int j);
  double operator()(int i, int j) const;

  // conversion operators
  operator double*();
  operator const double *() const;

  // assignment operators
  Matrix& operator=(const Matrix& A);
  Matrix& operator=(const double *a);
  Matrix& operator+=(const Matrix& A);
  Matrix& operator-=(const Matrix& A);
  Matrix& operator*=(double alpha);
  Matrix& operator=(double alpha);

  // other operations for (n x n) matrices
  Matrix& inverse();
  Matrix& transpose();
  Matrix& identity();

  // from Function
  virtual void operator()(const double *u, double *f, int i=0);
  virtual int dim_of_argument(int i=0) const;
  virtual int dim_of_value(int i=0) const;

  // not efficient but sometimes useful operators
  friend Matrix operator+(const Matrix &A, const Matrix &B);
  friend Matrix operator*(const Matrix &A, const Matrix &B);
  friend Matrix operator*(double lambda, const Matrix &A);
  friend std::ostream& operator<<(std::ostream& os, const Matrix& A);

  static double output_epsilon;

private:
  const int n, m;
  double *data;
};


} // namespace pardg




inline
pardg::Matrix::Matrix(int n, int m) : n(n), m(m), data(new double[n*m])
{
  assert(data);
  dset(n*m, 0.0, data, 1);
}


inline
pardg::Matrix::Matrix(int n) : n(n), m(n), data(new double[n*n])
{
  assert(data);
  dset(n*m, 0.0, data, 1);
}


inline
pardg::Matrix::Matrix(const Matrix &A) : Function(A), n(A.n), m(A.m), data(new double[A.n*A.m])
{
  assert(data);
  cblas_dcopy(n*m, A.data, 1, data, 1);
}


inline
pardg::Matrix::Matrix(int n, int m, const double *a) :
  n(n), m(m), data(new double[n*m])
{
  assert(data);
  cblas_dcopy(n*m, a, 1, data, 1);
}


inline
pardg::Matrix::Matrix(int n, const double *a) :
  n(n), m(n), data(new double[n*n])
{
  assert(data);
  cblas_dcopy(n*m, a, 1, data, 1);
}


inline
pardg::Matrix::~Matrix()
{
  delete[] data;
}


inline
double& pardg::Matrix::operator()(int i, int j)
{
  assert(i>=0 && i<n && j>=0 && j<m);
  return data[i*m + j];
}


inline
double pardg::Matrix::operator()(int i, int j) const
{
  assert(i>=0 && i<n && j>=0 && j<m);
  return data[i*m + j];
}


inline
pardg::Matrix::operator double*()
{
  return data;
}


inline
pardg::Matrix::operator const double *() const
{
  return data;
}


inline
pardg::Matrix& pardg::Matrix::operator=(const Matrix& A)
{
  assert(n==A.n && m==A.m);
  cblas_dcopy(n*m, A.data, 1, data, 1);
  return *this;
}


inline
pardg::Matrix& pardg::Matrix::operator=(const double *a)
{
  cblas_dcopy(n*m, a, 1, data, 1);
  return *this;
}


inline
pardg::Matrix& pardg::Matrix::operator+=(const Matrix& A)
{
  assert(n==A.n && m==A.m);
  cblas_daxpy(n*m, 1.0, A.data, 1, data, 1);
  return *this;
}


inline
pardg::Matrix& pardg::Matrix::operator-=(const Matrix& A)
{
  assert(n==A.n && m==A.m);
  cblas_daxpy(n*m, -1.0, A.data, 1, data, 1);
  return *this;
}


inline
pardg::Matrix& pardg::Matrix::operator*=(double alpha)
{
  cblas_dscal(n*m, alpha, data, 1);
  return *this;
}


inline
pardg::Matrix& pardg::Matrix::operator=(double alpha)
{
  dset(n*m, alpha, data, 1);
  return *this;
}


inline
void pardg::Matrix::operator()(const double *u, double *f, int i)
{
  switch (i){
  case 0: // function
    cblas_dgemv(CblasRowMajor, CblasNoTrans,
		m, n, 1.0, data, m, u, 1, 0.0, f, 1);
    break;

  case 1: // first derivative
    cblas_dcopy(n*m, data, 1, f, 1);
    break;

  default:
    assert(0);
  }
}


inline
int pardg::Matrix::dim_of_argument(int i) const
{
  switch (i){
  case 0: return m;
  case 1: return n*m;
  default: assert(0); return -1;
  }
}


inline
int pardg::Matrix::dim_of_value(int i) const
{
  switch (i){
  case 0: return n;
  case 1: return n*m;
  default: assert(0); return -1;
  }
}



#endif


==> anc/xt-super/dune-fem/dune/fem/solver/ode/mpicommunicator.hpp <==
// (c) Dennis Diehl 2007
#ifndef MPICOMMUNICATOR_HPP
#define MPICOMMUNICATOR_HPP

#include "thread.hpp"
#include <iostream>
#include <vector>
#include <cassert>
#include <cstring>
#include <mpi.h>
#include "random.hpp"
#include "timer.hpp"


namespace pardg
{


// forward declaration
class Communicator;


class Buffer
{
  friend class Communicator;

public:
  Buffer();
  ~Buffer();

  int size() const; // returns the size without pre_data
  int capacity() const; // returns the capacity without pre_data
  void clear();
  bool empty() const;
  bool all_read() const;

protected:
  void resize(int new_size);
  void put(const char *a, int n);
  void get(char *a, int n);

  static const int pre_data_size = sizeof(int);

  int source, dest, _size, _capacity, read_pos, size_left;
  char *data;
};



class SendBuffer : public Buffer
{
public:
  SendBuffer();

  // send: size+data
  void send(MPI_Comm &comm, MPI_Request *send_request,
      int tag, std::ostream *os = NULL);

  // send: data, size is already known
  void send_rest(MPI_Comm &comm, MPI_Request *send_request,
     int tag, std::ostream *os = NULL);

  bool rest_to_send();

  template<class T> void put(const T& content);
  template<class T> void put(const T* content, int num);


private:
  friend class Communicator;

  int rcapacity;
};





class ReceiveBuffer : public Buffer
{
public:
  ReceiveBuffer();

  void receive(MPI_Comm &comm, MPI_Request *receive_request, int tag);

  void receive_rest(MPI_Comm &comm, MPI_Request *receive_request,
        int tag, std::ostream *os = NULL);

  bool rest_to_receive(std::ostream *os = NULL);

  template<class T> void get(T& content);
  template<class T> void get(T* content, int num);

private:
  friend class Communicator;
};


class Communicator
{
  Communicator() :
    comm(MPI_COMM_WORLD), num_send(0), num_recv(0), counter(0), os(NULL)
  {
    MPI_Comm_size(comm, &num_of_processes);
    MPI_Comm_rank(comm, &_id);

    // buffers
    send_buffer = new SendBuffer[num_of_processes];
    receive_buffer = new ReceiveBuffer[num_of_processes];
    sreq = new bool[num_of_processes];
    rreq = new bool[num_of_processes];
    mpi_send_request = new MPI_Request[num_of_processes];
    mpi_receive_request = new MPI_Request[num_of_processes];
    assert(send_buffer && receive_buffer && sreq && rreq
     && mpi_send_request && mpi_receive_request);

    for(int i=0; i<num_of_processes; i++){
      send_buffer[i].source = _id;
      send_buffer[i].dest = i;
      receive_buffer[i].source = i;
      receive_buffer[i].dest = _id;
      sreq[i] = false;
      rreq[i] = false;
    }


    // timers
    timer.start();
    comm_time = 0.0;
    start_time = MPI_Wtime();

    // I/O version
    _io_version = 1;

    // random
    rng.seed(_id+17);
    perm = new int[num_of_processes];
    assert(perm);
    for(int i=0; i<num_of_processes; i++) perm[i] = i;
    rng.permute<int>(perm, num_of_processes);

    // safe communication
    safe_communication = true;

    // tag
    tag = min_tag;
  }
public:
  // static method to give one instance needed
  static Communicator & instance ()
  {
    int flag;
    flag = 0;
    MPI_Initialized(&flag);
    if (!flag) {
      std::cerr << "the MPI-Communicator in fem/solver/ode "
                << "is used before MPI_Init was called!" << std::endl
                << "Solution 1: configure dune-fem with the "
                << "--disable-mpi option, or " << std::endl
                << "Solution 2: start your main programm with " << std::endl
                << "   Dune::MPIHelper & mpihelper = "
                << "Dune::MPIHelper::instance(argc,argv);" << std::endl;
      assert(0);
      abort();
    }
    static Communicator comm;
    return comm;
  }

  virtual ~Communicator();
  void set_output(std::ostream &os);
  void set_io_version(int version);
  void set_unsafe();
  int id() const;
  int size() const;
  int master() const; // master is the process for special operations
  bool all_read(int i) const;
  bool rb_empty(int i) const; // same as all_read, todo: remove this
  template<class T> void put(int dest, const T& content);
  template<class T> void put_all(const T& content);
  template<class T> void get(int source, T& content);
  template<class T> void put(int dest, const T* content, int num);
  template<class T> void put_all(const T* content, int num);
  template<class T> void get(int source, T* content, int num);

  void send_request(int dest);
  void receive_request(int source);
  void send_receive_request(int process);
  void send_request_all();
  void receive_request_all();
  void send_receive_request_all();
  virtual void start_communication(const char comment[] = "");
  virtual bool finish_communication();
  bool start_and_finish_communication(const char comment[] = "");
  void barrier();
  void reset_buffers();

  // MPI-wrappers
  void allreduce(int n, double *in, double *out, MPI_Op op);
  void allreduce(int n, int *in, int *out, MPI_Op op);

  // conversion to MPI Communicator
  operator MPI_Comm&();
  operator MPI_Comm*();

  // Timings
  double time() const;
  void timers(double &run, double &idle, double &comm) const;
  void reset_timers();

  // I/O
  void write(const char filename[]);
  int read(const char filename[], int cycle);

  static const int perm_threshold = 1000;

 protected:
  void write1(const char filename[]);
  int read1(const char filename[], int cycle);
  void write2(const char filename[]);
  int read2(const char filename[], int cycle);
  void inc_tag();

  MPI_Comm comm;
  int _id, num_of_processes, _io_version;

  SendBuffer *send_buffer;
  ReceiveBuffer *receive_buffer;
  bool *sreq, *rreq;
  MPI_Request *mpi_send_request, *mpi_receive_request;
  int num_send, num_recv;

  Timer timer;
  double idle_time, comm_time, comm_start, start_time;
  static const int min_tag = 0;
  static const int max_tag = 10000;
  int counter, tag;
  std::ostream *os;

  Random rng; // random number generator
  int *perm;  // permutation array
  bool safe_communication;
};



// todo: check if the
// const char *comment
// can cause a segfault!!!!!!!
class CommunicatorThreaded : public Communicator, public Thread
{
 public:
  CommunicatorThreaded(int argc, char *argv[]);

  // from Communicator
  virtual void start_communication(const char comment[] = "");
  virtual bool finish_communication();

 protected:
  // from Thread
  virtual void run();

 private:
  const char *comment;
};




} // namespace pardg




// class Communicator inline implementation
template<class T>
inline
void pardg::Communicator::put(int dest, const T& content)
{
  send_buffer[dest].put<T>(content);
}


template<class T>
inline
void pardg::Communicator::put_all(const T& content)
{
  for(int i=0; i<num_of_processes; i++){
    send_buffer[i].put<T>(content);
  }
}


template<class T>
inline
void pardg::Communicator::get(int source, T& content)
{
  receive_buffer[source].get<T>(content);
}


template<class T>
inline
void pardg::Communicator::put(int dest, const T* content, int num)
{
  send_buffer[dest].put<T>(content, num);
}


template<class T>
inline
void pardg::Communicator::put_all(const T* content, int num)
{
  for(int i=0; i<num_of_processes; i++){
    send_buffer[i].put<T>(content, num);
  }
}


template<class T>
inline
void pardg::Communicator::get(int source, T* content, int num)
{
  receive_buffer[source].get<T>(content, num);
}


inline
int pardg::Communicator::id() const
{
  return _id;
}


inline
int pardg::Communicator::size() const
{
  return num_of_processes;
}


inline
int pardg::Communicator::master() const
{
  return 0;
}


inline
pardg::Communicator::operator MPI_Comm&()
{
  return comm;
}


inline
pardg::Communicator::operator MPI_Comm*()
{
  return &comm;
}


// wrappers for MPI_Allreduce
inline
void pardg::Communicator::allreduce(int dim, double *in, double *out,
            MPI_Op op)
{
  double idle_start = time();
  MPI_Allreduce(in, out, dim, MPI_DOUBLE, op, comm);
  idle_time += time() - idle_start;
}


inline
void pardg::Communicator::allreduce(int dim, int *in, int *out, MPI_Op op)
{
  double idle_start = time();
  MPI_Allreduce(in, out, dim, MPI_INT, op, comm);
  idle_time += time() - idle_start;
}


inline
void pardg::Communicator::barrier()
{
  MPI_Barrier(comm);
}



inline
double pardg::Communicator::time() const
{
  return MPI_Wtime();
}


inline
bool pardg::Communicator::all_read(int i) const
{
  return receive_buffer[i].all_read();
}


inline
bool pardg::Communicator::rb_empty(int i) const
{
  return all_read(i);
}


inline
void pardg::Communicator::send_request(int i)
{
  sreq[i] = true;
}


inline
void pardg::Communicator::receive_request(int i)
{
  rreq[i] = true;
}


inline
void pardg::Communicator::send_receive_request(int i)
{
  send_request(i);
  receive_request(i);
}


inline
void pardg::Communicator::send_request_all()
{
  for(int i=0; i<num_of_processes; i++) sreq[i] = true;
}


inline
void pardg::Communicator::receive_request_all()
{
  for(int i=0; i<num_of_processes; i++) rreq[i] = true;
}


inline
void pardg::Communicator::send_receive_request_all()
{
  send_request_all();
  receive_request_all();
}


inline
void pardg::Communicator::inc_tag()
{
  tag++;
  if (tag > max_tag) tag = min_tag;
}




// class Buffer inline implementation
inline
int pardg::Buffer::size() const
{
  return _size;
}


inline
int pardg::Buffer::capacity() const
{
  return _capacity;
}


inline
void pardg::Buffer::clear()
{
  _size = 0;
  read_pos = 0;
}


inline
bool pardg::Buffer::empty() const
{
  return _size == 0;
}


inline
bool pardg::Buffer::all_read() const
{
  return read_pos == _size;
}


// resize data to pre_data_size+new_capacity
inline
void pardg::Buffer::resize(int new_capacity)
{
  if (false){
    std::cout << "resize " << source << "," << dest << "    "
        << _capacity << " -> " << new_capacity << std::endl;
  }

  char *tmp = new char[pre_data_size + new_capacity];
  assert(tmp);

  if (new_capacity > _capacity){ // enlarge
    memcpy(tmp, data, _capacity+pre_data_size);
  }
  else{ // shrink
    memcpy(tmp, data, new_capacity+pre_data_size);
  }

  delete[] data;
  data = tmp;
  _capacity = new_capacity;
  assert(_size <= _capacity);
}



inline
void pardg::Buffer::put(const char *a, int n)
{
  // if necessary resize, allocate 20 percent more than necessary
  const double eta = 0.2;
  if (_size+n > _capacity) resize(static_cast<int>( (1.0+eta) * (_size+n) ) );
  memcpy(data+pre_data_size+_size, a, n);
  _size += n;
}


inline
void pardg::Buffer::get(char *a, int n)
{
  //std::cout << "get: " << n << std::endl;
  assert(read_pos+n <= _size);
  memcpy(a, data+pre_data_size+read_pos, n);
  read_pos += n;
}





// class SendBuffer inline implementation
template<class T>
inline
void pardg::SendBuffer::put(const T& content)
{
  pardg::Buffer::put( (const char*)(&content), sizeof(T) );
}


template<class T>
inline
void pardg::SendBuffer::put(const T* content, int num)
{
  pardg::Buffer::put( (const char*)(content), num*sizeof(T) );
}


inline
bool pardg::SendBuffer::rest_to_send()
{
  return (size_left > 0);
}



// class ReceiveBuffer inline implementation
template<class T>
inline
void pardg::ReceiveBuffer::get(T& content)
{
  pardg::Buffer::get( (char*)(&content), sizeof(T) );
}


template<class T>
inline
void pardg::ReceiveBuffer::get(T* content, int num)
{
  pardg::Buffer::get( (char*)(content), num*sizeof(T) );
}





#endif


==> anc/xt-super/dune-fem/dune/fem/solver/ode/newton.cpp <==
#include <cmath>
#include <cassert>
#include <cfloat>
#include "newton.hpp"
#include "blas.hpp"
#include "matrix_decomposition.hpp"



Newton::Newton() :
  DynamicalObject("Newton", -1), f(NULL), Df(NULL), p(NULL)
{
  // set this to some useful values
  tolerance = 1.0e-6;
  max_num_of_iterations = 20;
}


Newton::~Newton()
{
  delete[] f;
  delete[] p;
}


void Newton::resize(int new_size, int component)
{
  delete[] f;
  delete[] p;
  f = new double[(1 + new_size) * new_size]; // new_size >= dim
  p = new int[new_size];
  assert(f && p);
  Df = f + new_size;
}


bool Newton::solve(Function &F, double *u)
{
  dim = F.dim_of_argument();
  new_size(dim);
  int num_of_iterations = 0;
  double res_old = DBL_MAX;

  while (num_of_iterations < max_num_of_iterations) {
    F(u, f);

    const double res = cblas_dnrm2(dim, f, 1);
    if (res < tolerance) return true;
    if (res >= res_old) return false;
    res_old = res;

    F(u, Df, 1);
    LU_decomposition(dim, Df, p);
    LU_solve(dim, Df, p, f);

    cblas_daxpy(dim, -1.0, f, 1, u, 1);

    if (NonlinearSolver::os){
      *NonlinearSolver::os << "Newton: iteration: "
			   << num_of_iterations << "    "
			   << "res: " << res << "   "
			   << std::endl;
    }

    num_of_iterations++;
  }

  return false; // num_of_iterations >= max_num_of_iterations
}




==> anc/xt-super/dune-fem/dune/fem/solver/ode/newton.hpp <==
#ifndef NEWTON_HPP
#define NEWTON_HPP

#include <iostream>
#include "dynamical_object.hpp"
#include "function.hpp"
#include "nonlinear_solver.hpp"


class Newton : public NonlinearSolver, public DynamicalObject
{
public:
  Newton();
  ~Newton();

  // from NonlinearSolver
  virtual bool solve(Function &F, double *u);

protected:
  // from DynamicalObject
  virtual void resize(int new_size, int component);

private:
  double *f, *Df;
  int *p; // permutation array for LU decomp
};


#endif


==> anc/xt-super/dune-fem/dune/fem/solver/ode/nonlinear_solver.hpp <==
#ifndef NONLINEAR_SOLVER_HPP
#define NONLINEAR_SOLVER_HPP

#include <iostream>
#include "function.hpp"
#include "iterative_solver.hpp"


namespace pardg
{


class NonlinearSolver : public IterativeSolver
{
public:
  NonlinearSolver();
  virtual ~NonlinearSolver();

  // solve f(u) = 0,   f:R^n -> R^n some nonlinear function, n=dim
  // result in u
  // return convergence
  virtual bool solve(Function &f, double *u) = 0;

protected:
  int dim;
};


} // namespace pardg




// NonlinearSolver inline implementation
inline
pardg::NonlinearSolver::NonlinearSolver() : dim(0) {}

inline
pardg::NonlinearSolver::~NonlinearSolver() {}




#endif



==> anc/xt-super/dune-fem/dune/fem/solver/ode/ode_solver.cpp <==
#include <cassert>
#include "ode_solver.hpp"


using namespace pardg;


// class ODESolver
ODESolver::ODESolver(Communicator &comm, int num_of_tmpobj) :
  DynamicalObject( "ODESolver", comm.id() ), comm(comm),
  num_of_tmpobj(num_of_tmpobj),
  dim(0), U(NULL), limiter(NULL), explLimiter(NULL), os(NULL)
{}


ODESolver::~ODESolver()
{
  delete[] U;
}


void ODESolver::set_output(std::ostream &os)
{
  this->os = &os;
}


void ODESolver::set_limiter(Limiter &limiter)
{
  this->limiter = &limiter;
}

void ODESolver::set_expl_limiter(Limiter &limiter)
{
  this->explLimiter = &limiter;
}


void ODESolver::resize(int new_size, int component)
{
  delete[] U;
  U = new double[new_size*num_of_tmpobj]; // new_size >= dim
  dset(new_size*num_of_tmpobj, 0.0, U, 1);
  assert(U);
}



==> anc/xt-super/dune-fem/dune/fem/solver/ode/ode_solver.hpp <==
#ifndef ODE_SOLVER_HPP
#define ODE_SOLVER_HPP

#include <stdlib.h>
#include <iostream>
#include "communicator.hpp"
#include "function.hpp"
#include "limiter.hpp"
#include "dynamical_object.hpp"
#include "iterative_solver.hpp"
#include "linear_solver.hpp"
#include "matrix.hpp"
#include "vector.hpp"


namespace pardg
{

class ODESolver : public DynamicalObject
{
public:
  ODESolver(Communicator &comm, int num_of_tmpobj);
  virtual ~ODESolver();

  void set_output(std::ostream &os);
  void set_limiter(Limiter &limiter);
  void set_expl_limiter(Limiter &limiter);

  // user-interface for solving
  virtual bool step(double t, double dt, double *u,
                    int& newton_iterations, int& ils_iterations,
		    int& max_newton_iterations, int& max_ils_iterations)
  {
    std::cerr << "ODESolver::step(double,double,double*,int&,int&) should not be used"
              << std::endl;
    abort();
  }

  virtual bool step(double t, double dt, double *u)
  {
    std::cerr << "ODESolver::step(double,double,double*) should not be used"
              << std::endl;
    abort();
  }

protected:
  // from DynamicalObject
  virtual void resize(int new_size, int component);

  Communicator &comm;
  const int num_of_tmpobj;
  int dim;
  double *U;
  Limiter *limiter;
  Limiter *explLimiter;
  std::ostream *os;
};



// Diagonally implicit Runge Kutta schemes
class DIRK : public ODESolver, public IterativeSolver
{
public:
  DIRK(Communicator &comm, int num_of_stages, int order, Function &f,
       const double *a, const double *b, const double *c);

  void set_linear_solver(IterativeLinearSolver &ls);

  // from ODESolver
  virtual bool step(double t, double dt, double *u,
                    int& newton_iterations, int& ils_iterations,
		    int& max_newton_iterations, int& max_ils_iterations);

  using ODESolver :: step ;
protected:
  // from DynamicalObject
  virtual void resize(int new_size, int component);

private:
  class LinearOperator : public Function
  {
  public:
    LinearOperator(Communicator &comm, Function &f, const int &dim,
		   double *&u_tmp, double *&f_tmp);

    void setup(double t, const double *u, double lambda);

    // from Function
    virtual void operator()(const double *p, double *DFu_p, int i = 0);
    virtual int dim_of_argument(int i = 0) const;
    virtual int dim_of_value(int i = 0) const;

  private:
    Communicator &comm;
    Function &f;
    const int &dim;
    double *&u_tmp, *&f_tmp;
    double lambda, t;
    const double *u;
  };


  Function &f;
  const int num_of_stages;
  const int order;
  const Matrix A;    // classical Butcher table
  const Vector b,c;  //
  Matrix alpha; // modified table
  Vector beta, gamma;
  double delta;
  double *F, *Fpre, *y;

  // iterative solver
  bool step_iterative(double t, double dt, double *u, int& newton_iterations, int& ils_iterations,
		      int& max_newton_iterations, int& max_ils_iterations);
  IterativeLinearSolver *ils;
  LinearOperator op;
  double *u_tmp, *f_tmp;
};



// semi implicit Runge Kutta schemes
class SIRK : public ODESolver, public IterativeSolver
{
public:
  SIRK(Communicator &comm, const int num_of_stages, const int order,
       Function &f, Function &fex,
       const double *a, const double *b, const double *c,
       const double *aex, const double *cex);

  void set_linear_solver(IterativeLinearSolver &ls);

  // from ODESolver
  virtual bool step(double t, double dt, double *u,
                    int& newton_iterations, int& ils_iterations,
		    int& max_newton_iterations, int& max_ils_iterations);

  using ODESolver :: step ;
protected:
  // from DynamicalObject
  virtual void resize(int new_size, int component);

private:
  class LinearOperator : public Function
  {
  public:
    LinearOperator(Communicator &comm, Function &f, const int &dim,
		   double *&u_tmp, double *&f_tmp);

    void setup(double t, const double *u, double lambda);

    // from Function
    virtual void operator()(const double *p, double *DFu_p, int i = 0);
    virtual int dim_of_argument(int i = 0) const;
    virtual int dim_of_value(int i = 0) const;

  private:
    Communicator &comm;
    Function &f;
    const int &dim;
    double *&u_tmp, *&f_tmp;
    double lambda, t;
    const double *u;
  };


  Function &f, &fex; // implicit / explicit part
  const int num_of_stages;
  const int order;
  const Matrix A;    // classical Butcher table
  const Vector b,c;  // for implicit part
  const Matrix Aex;  // classical Butcher table
  const Vector cex;  // for explicit part
  Matrix alpha;      // modified table for implicit part
  Vector beta, gamma;//
  Matrix alphaex;    // modified table for explicit part
  Vector gammaex;    //
  double delta;
  double *F, *Fpre, *y;

  // iterative solver
  bool step_iterative(double t, double dt, double *u, int& newton_iterations, int& ils_iterations,
                      int& max_newton_iterations, int& max_ils_iterations);
  IterativeLinearSolver *ils;
  LinearOperator op;
  double *u_tmp, *f_tmp;
};




class ExplicitSSP : public ODESolver
{
public:
  ExplicitSSP(Communicator &comm, Function &f, int num_of_stages);

  // from ODESolver
  virtual bool step(double t, double dt, double *u);

  using ODESolver :: step ;
private:
  Function &f;
  const int num_of_stages;
  const Vector alpha;
};




class ExplicitBulirschStoer : public ODESolver
{
public:
  ExplicitBulirschStoer(Communicator &comm, Function &f,
			int num_of_stages,
			int (*seq)(int) = DoubleHarmonicSequence );

  virtual bool step(double t, double dt, double *u);
  using ODESolver :: step ;

  static int DoubleRombergSequence(int i);
  static int DoubleHarmonicSequence(int i);

private:
  const int num_of_stages;
  Function &f;
  int (*sequence)(int i);
};




class ImplicitBulirschStoer : public ODESolver, public IterativeSolver
{
public:
  ImplicitBulirschStoer(Communicator &comm, Function &f,
			int num_of_stages,
			int (*seq)(int) = DoubleHarmonicSequence );

  using ODESolver :: step ;

  virtual bool step(double t, double dt, double *u,
                    int& newton_iterations, int& ils_iterations,
		    int& max_newton_iterations, int& max_ils_iterations);

  void set_linear_solver(DirectLinearSolver &ls);
  void set_linear_solver(IterativeLinearSolver &ls);

  static int DoubleRombergSequence(int i);
  static int DoubleHarmonicSequence(int i);

protected:
  // from DynamicalObject
  virtual void resize(int new_size, int component);

private:
  class LinearOperator : public Function
  {
  public:
    LinearOperator(ImplicitBulirschStoer &ibs);

    // from Function
    virtual void operator()(const double *p, double *DFu_p, int i = 0);
    virtual int dim_of_argument(int i = 0) const;
    virtual int dim_of_value(int i = 0) const;

  private:
    ImplicitBulirschStoer &ibs;
  };

  // common stuff
  const int num_of_stages;
  Function &f;
  int (*sequence)(int i);
  double *z_k, *z_km, *F, *tmp;
  double t, dt_n;
  int k;

  // direct solver
  bool step_direct(double t, double dt, double *u, int& newton_iterations, int& ils_iterations,
                   int& max_newton_iterations, int& max_ils_iterations);
  DirectLinearSolver *dls;

  // iterative solver
  bool step_iterative(double t, double dt, double *u, int& newton_iterations, int& ils_iterations,
                      int& max_newton_iterations, int& max_ils_iterations);
  IterativeLinearSolver *ils;
  LinearOperator op;
};






class ExplicitRungeKutta : public ODESolver
{
public:
  using ODESolver :: step ;
  virtual bool step(double t, double dt, double *u);

protected:
  ExplicitRungeKutta(Communicator &comm,
		     int num_of_stages, int order, Function &f);
  ExplicitRungeKutta(Communicator &comm,
		     int num_of_stages, int order, Function &f,
		     const double *a, const double *b, const double *c);

  // solver interface
  virtual bool solve(double t, double dt, double *u);

  Function &f;
  const int num_of_stages;

private:
  const Matrix A;    // classical Butcher table
  const Vector b,c;  //
  Matrix alpha;      // "modified Butcher" table
  Vector beta, gamma;//
  const int order;
};



class ExplicitEuler : public ExplicitRungeKutta
{
public:
  ExplicitEuler(Communicator &comm, Function &f);
  virtual bool solve(double t, double dt, double *u);
};



class ExplicitModifiedEuler : public ExplicitRungeKutta
{
public:
  ExplicitModifiedEuler(Communicator &comm, Function &f);
  virtual bool solve(double t, double dt, double *u);
};



class ExplicitTVD2 : public ExplicitRungeKutta
{
public:
  ExplicitTVD2(Communicator &comm, Function &f);
  virtual bool solve(double t, double dt, double *u);
};




class ExplicitTVD3 : public ExplicitRungeKutta
{
public:
  ExplicitTVD3(Communicator &comm, Function &f);
  virtual bool solve(double t, double dt, double *u);
};



class ExplicitRK3 : public ExplicitRungeKutta
{
public:
  ExplicitRK3(Communicator &comm, Function &f);
  //virtual bool solve(double t, double dt, double *u);
};



class ExplicitRK4 : public ExplicitRungeKutta
{
public:
  ExplicitRK4(Communicator &comm, Function &f);
  virtual bool solve(double t, double dt, double *u);
};


class ExplicitButcher6 : public ExplicitRungeKutta
{
public:
  ExplicitButcher6(Communicator &comm, Function &f);
  //virtual bool solve(double t, double dt, double *u);
};



class ExplicitRK4b : public ExplicitRungeKutta
{
public:
  ExplicitRK4b(Communicator &comm, Function &f);
};



// DIRK methods
class ImplicitEuler : public DIRK
{
public:
  ImplicitEuler(Communicator &comm, Function &f);
};

class Gauss2 : public DIRK
{
public:
  Gauss2(Communicator &comm, Function &f);
};

class DIRK3 : public DIRK
{
public:
  DIRK3(Communicator &comm, Function &f);
};

class DIRK34 : public DIRK
{
public:
  DIRK34(Communicator &comm, Function &f);
};




// SIRK methods
class SemiImplicitEuler : public SIRK
{
public:
  SemiImplicitEuler(Communicator &comm, Function &f, Function &fex);
};


class SIRK23 : public SIRK
{
public:
  SIRK23(Communicator &comm, Function &f, Function &fex);
};


class SIRK33 : public SIRK
{
public:
  SIRK33(Communicator &comm, Function &f, Function &fex);
};


class IMEX_SSP222 : public SIRK
{
public:
  IMEX_SSP222(Communicator &comm, Function &f, Function &fex);
};


class IMEX_ARK34 : public SIRK
{
public:
  IMEX_ARK34(Communicator &comm, Function &f, Function &fex);
};


class IMEX_ARK46 : public SIRK
{
public:
  IMEX_ARK46(Communicator &comm, Function &f, Function &fex);
};


class IERK45: public SIRK
{
public:
  IERK45(Communicator &comm, Function &f, Function &fex);
};



} // namespace pardg



#endif


==> anc/xt-super/dune-fem/dune/fem/solver/ode/odeobjectfiles.cc <==
//- system includes
#include <iostream>
#include <fstream>
#include <cmath>
#include <vector>
#include <cstring>
#include <pthread.h>
#include <cassert>
#include <sys/times.h>

#include <config.h>

namespace parDG_NoMPI {

#include "emptycommunicator.hpp"
#define COMMUNICATOR_HPP

static const int MPI_SUM = 0;

#include "bulirsch_stoer.cpp"
#include "iterative_solver.cpp"
#include "ode_solver.cpp"
#include "sirk.cpp"

#include "matrix.cpp"
#include "qr_solver.cpp"
#include "lu_solver.cpp"
#include "ssp.cpp"
#include "dirk.cpp"
#include "runge_kutta.cpp"
#include "gmres.cpp"
#include "fgmres.cpp"
#include "bicgstab.cpp"
#include "cg.cpp"
#include "vector.cpp"

#include "quadrature0d.cpp"
#include "quadrature1d.cpp"
#include "quadrature2d.cpp"
#include "quadrature3d.cpp"

} // end namespace parDG_MPI


==> anc/xt-super/dune-fem/dune/fem/solver/ode/odeobjectfiles_mpi.cc <==
//- system includes
#include <iostream>
#include <fstream>
#include <cmath>
#include <vector>
#include <pthread.h>
#include <cstring>
#include <cstdlib>
#include <cassert>
#include <sys/times.h>

#include <config.h>

#if HAVE_MPI
#include <mpi.h>
#endif

// version of ode solver from parDG with MPI
namespace parDG_MPI {

#if HAVE_MPI
// include first, because of typedef
#include "communicator.cpp"
#include "buffer.cpp"

#include "bulirsch_stoer.cpp"
#include "iterative_solver.cpp"
#include "ode_solver.cpp"
#include "sirk.cpp"

#include "matrix.cpp"
#include "qr_solver.cpp"
#include "lu_solver.cpp"
#include "ssp.cpp"
#include "dirk.cpp"
#include "runge_kutta.cpp"
#include "gmres.cpp"
#include "fgmres.cpp"
#include "bicgstab.cpp"
#include "cg.cpp"
#include "vector.cpp"

#include "quadrature0d.cpp"
#include "quadrature1d.cpp"
#include "quadrature2d.cpp"
#include "quadrature3d.cpp"

#endif
} // end namespace parDG_MPI


==> anc/xt-super/dune-fem/dune/fem/solver/ode/pc_limiter.cpp <==
#include "limiter.hpp"
#include "mesh_base.hpp"
#include "dg.hpp"
#include "blas.hpp"


using namespace pardg;



PCLimiter::PCLimiter(int dim_system, int num_base_polys,
		     MeshBase &mesh, DG &dg) :
  dim_system(dim_system), num_base_polys(num_base_polys), mesh(mesh), dg(dg)
{
  dg.provide_smoothness_indicator(true);
}



void PCLimiter::operator()(double *U)
{
  const double *smoothness = dg.smoothness();

  for(int i=0; i<mesh.max_number_of_cells(); i++){

    if (smoothness[i] > 1.0){ // not smooth
    //if (true){
      //std::cout << i << " " << smoothness[i] << std::endl;

      double *_Uhi = U + i*dim_system*num_base_polys + dim_system;
      dset( (num_base_polys-1)*dim_system, 0.0, _Uhi, 1 );
    }
  }
}


==> anc/xt-super/dune-fem/dune/fem/solver/ode/qr_solver.cpp <==
#include <cassert>
#include "linear_solver.hpp"
#include "blas.hpp"


using namespace pardg;



QRSolver::QRSolver() : DynamicalObject("QRSolver", -1), d(NULL) {}


QRSolver::~QRSolver()
{
  delete[] d;
}


void QRSolver::resize(int new_size, int component)
{
  delete[] d;
  d = new double[new_size]; // new_size >= dim
  assert(d);
}



// QR decomposition of matrix a
// matrix a is provided in row-major format
// first it is converted to column-major format (by transposing)
// to avoid cache mismatches
// possible improvement: tranpose Q at the end of the algorithm
//                       second dot-product in solve routine might
//                       preform better
void QRSolver::prepare(int dim, double *a)
{
  this->a = a;
  this->dim = dim;
  new_size(dim);

  // build transpose of a
  for(int i=0; i<dim; i++){
    for(int j=0; j<i; j++){
      const double tmp = a[i*dim + j];
      a[i*dim + j] = a[j*dim + i];
      a[j*dim + i] = tmp;
    }
  }

  for(int r=0; r<dim-1; r++){
    double *a_rr = a + r*(dim+1);
    const double sigma = cblas_dnrm2(dim-r, a_rr, 1);
    const double beta = 1.0 / sqrt( sigma*( fabs(*a_rr) + sigma ) );

    d[r] = (*a_rr < 0.0)? sigma: -sigma;
    *a_rr -= d[r];
    cblas_dscal(dim-r, beta, a_rr, 1);

    for(int j=r+1; j<dim; j++){
      double *a_rj = a + j*dim + r;
      const double dot = cblas_ddot(dim-r, a_rr, 1, a_rj, 1);
      cblas_daxpy(dim-r, -dot, a_rr, 1, a_rj, 1);
    }
  }

  // last row
  d[dim-1] = a[dim*dim-1];
}



// solve Ax = b <=> QRx = b
// b is initially stored in x
// a: QR decomposition, row-major, d consists of the diagonal elements of R
bool QRSolver::solve(double *x)
{
  // 1. solve Qx = b, with b=x
  for(int r=0; r<dim-1; r++){
    const double dot = cblas_ddot(dim-r, a+r*(dim+1), 1, x+r, 1);
    cblas_daxpy(dim-r, -dot, a+r*(dim+1), 1, x+r, 1);
  }

  // 2. solve Rx = b with b=x
  for(int r=dim-1; r>=0; r--){
    const double dot = cblas_ddot(dim-(r+1), a+r*(dim+1)+dim, dim ,x+(r+1), 1);
    x[r] = (x[r] - dot) / d[r];
  }

  return true;
}


==> anc/xt-super/dune-fem/dune/fem/solver/ode/quadrature.hpp <==
#ifndef QUADRATURE_HPP
#define QUADRATURE_HPP

#include <cassert>
#include "function.hpp"
#include "blas.hpp"


namespace pardg
{


template<int dim>
class Quadrature
{
public:
  Quadrature(int nop, int degree, const double x[][dim+1]);
  ~Quadrature();
  int number_of_points() const;
  const double* x(int i) const;
  double w(int i) const;
  const double* w() const;
  void integrate(Function &f, double *result) const;
  void check() const;

  static const Quadrature& quadrature(int minimum_degree);

private:
  typedef double Point[dim+1];

  const int nop;
  const int degree;
  Point *x_w;
};


// dimensions of interest
typedef Quadrature<0> Quadrature0d;
typedef Quadrature<1> Quadrature1d;
typedef Quadrature<2> Quadrature2d;
typedef Quadrature<3> Quadrature3d;



// 0d quadrature rule
//
// there is only one with one point and infinite degree
extern const Quadrature0d quad0d;



// 1d quadrature rules for the interval (0,1)
//
// naming convention of quad1d_x: x denotes the order of the formula
//                                i.e. the maximum degree of polynimials
//                                that is integrated exact by the formula.
//
// exception quad1d_0: this is a dummy that has no points
extern const Quadrature1d quad1d_0, quad1d_1, quad1d_3, quad1d_5, quad1d_7,
  quad1d_9, quad1d_11, quad1d_13, quad1d_15, quad1d_17, quad1d_19, quad1d_21,
  quad1d_23, quad1d_25, quad1d_27, quad1d_29, quad1d_31, quad1d_33, quad1d_35,
  quad1d_37, quad1d_39;



// 2d quadrature rules for the reference triangle [(0,0), (1,0), (0,1)]
//
// naming convention of quad2d_x: x denotes the order of the formula
//                                i.e. the maximum degree of polynimials
//                                that is integrated exact by the formula.
//
// exception quad2d_0: this is a dummy that has no points
extern const Quadrature2d quad2d_0, quad2d_1, quad2d_2, quad2d_3, quad2d_4,
  quad2d_5, quad2d_6, quad2d_7, quad2d_8, quad2d_9, quad2d_10, quad2d_11,
  quad2d_13;




// 3d quadrature rules for the reference
// tetrahedron [(0,0,0), (1,0,0), (0,1,0), (0,0,1)]
//
// naming convention of quad3d_x: x denotes the order of the formula
//                                i.e. the maximum degree of polynimials
//                                that is integrated exact by the formula.
//
// exception quad3d_0: this is a dummy that has no points
extern const Quadrature3d quad3d_0, quad3d_1, quad3d_2, quad3d_3, quad3d_4,
  quad3d_5, quad3d_5b, quad3d_6, quad3d_7, quad3d_7b, quad3d_8, quad3d_9,
  quad3d_11;



} // namespace pardg



// class Quadrature<dim> inline implementation
template<int dim>
inline
pardg::Quadrature<dim>::Quadrature(int nop, int degree,
				   const double x[][dim+1]) :
  nop(nop), degree(degree), x_w(new Point[nop])
{
  assert(x_w);

  for(int i=0; i<nop; i++){
    for(int l=0; l<=dim; l++) x_w[i][l] = x[i][l];
  }
}


template<int dim>
inline
pardg::Quadrature<dim>::~Quadrature()
{
  delete[] x_w;
}


template<int dim>
inline
int pardg::Quadrature<dim>::number_of_points() const
{
  return nop;
}


template<int dim>
inline
const double* pardg::Quadrature<dim>::x(int i) const
{
  assert(i>=0 && i<nop);
  return (dim == 0)? NULL : x_w[i];
}


template<int dim>
inline
double pardg::Quadrature<dim>::w(int i) const
{
  assert(i>=0 && i<nop);
  return x_w[i][dim];
}


template<int dim>
inline
const double* pardg::Quadrature<dim>::w() const
{
  return &x_w[0][dim];
}



template<int dim>
inline
void pardg::Quadrature<dim>::integrate(Function &f, double *result) const
{
  assert(dim == f.dim_of_argument());
  const int dim_of_value = f.dim_of_value();
  double *tmp = new double[dim_of_value];
  assert(tmp);

  dset(dim_of_value, 0.0, result, 1);
  for(int i=0; i<nop; i++){
    f(x(i), tmp);
    cblas_daxpy(dim_of_value, w(i), tmp, 1, result, 1);
  }

  delete[] tmp;
}



#endif


==> anc/xt-super/dune-fem/dune/fem/solver/ode/quadrature0d.cpp <==
#include <cassert>
#include <cmath>
#include <iostream>
#include "quadrature.hpp"

using namespace pardg;





// return a quadrature formula that has at least degree minimum_degree
namespace pardg{
template<>
const Quadrature0d& Quadrature0d::quadrature(int minimum_degree)
{
  return quad0d;
}



static const int infinite = 1000000;
static const double quad0d_x[][1] = {{1.0}};
const Quadrature0d quad0d(1, infinite, quad0d_x);

}




==> anc/xt-super/dune-fem/dune/fem/solver/ode/quadrature1d.cpp <==
#include "quadrature.hpp"
#include <iostream>
#include <cmath>

using namespace pardg;




// 1d quadrature rules for the interval (0,1)
//
// naming convention of quad1d_x: x denotes the order of the formula
//                                i.e. the maximum degree of polynimials
//                                that is integrated exact by the formula.
//
// exception quad1d_0: this is a dummy that has no points



// return a quadrature formula that has at least degree minimum_degree
namespace pardg{
template <>
const Quadrature<1>& Quadrature<1>::quadrature(int minimum_degree)
{
  if (minimum_degree < 0) return quad1d_0;

  switch (minimum_degree){
  case 0: case 1: return quad1d_1; break;
  case 2: case 3: return quad1d_3; break;
  case 4: case 5: return quad1d_5; break;
  case 6: case 7: return quad1d_7; break;
  case 8: case 9: return quad1d_9; break;
  case 10: case 11: return quad1d_11; break;
  case 12: case 13: return quad1d_13; break;
  case 14: case 15: return quad1d_15; break;
  case 16: case 17: return quad1d_17; break;
  case 18: case 19: return quad1d_19; break;
  case 20: case 21: return quad1d_21; break;
  case 22: case 23: return quad1d_23; break;
  case 24: case 25: return quad1d_25; break;
  case 26: case 27: return quad1d_27; break;
  case 28: case 29: return quad1d_29; break;
  case 30: case 31: return quad1d_31; break;
  case 32: case 33: return quad1d_33; break;
  case 34: case 35: return quad1d_35; break;
  case 36: case 37: return quad1d_37; break;
  case 38: case 39: return quad1d_39; break;
  default:
    {
      std::cerr << "Quadrature1d::quadrature: order " << minimum_degree << " not avaiable" << std::endl;
      assert(0);
      abort();
    }
  }

  return quad1d_0;
}



template<>
void pardg::Quadrature1d::check() const
{
  double total_error = 0.0;

  for(int m=0; m<=degree; m++){
    double sum = 0.0;
    for(int r=0; r<nop; r++){
      double x_m = 1.0;
      for(int i=1; i<=m; i++) x_m *= x(r)[0];
      sum += w(r) * x_m;
    }

    double error = fabs(sum - 1.0/(m+1));
    total_error += error;

    std::cout << m << "  "
	      << "   error: " << error << "  "
	      << std::endl;
  }

  std::cout << "total error: " << total_error << std::endl;
}

}





// dummy
static const double quad1d_0_x[][2] = {{}};
const Quadrature1d pardg::quad1d_0(0, 0, quad1d_0_x);




// quadrature rules for the interval (0,1)
static const double _quad1d_1_x[][2] =
  {{0.50000000000000000000,   1.00000000000000000000}
  };
const Quadrature1d pardg::quad1d_1(1, 1, _quad1d_1_x);

static const double _quad1d_3_x[][2] =
  {{0.21132486540518713447,   0.49999999999999977796},
   {0.78867513459481286553,   0.49999999999999977796}
  };
const Quadrature1d pardg::quad1d_3(2, 3, _quad1d_3_x);

static const double _quad1d_5_x[][2] =
  {{0.11270166537925829786,   0.27777777777777634682},
   {0.50000000000000000000,   0.44444444444444441977},
   {0.88729833462074170214,   0.27777777777777634682}
  };
const Quadrature1d pardg::quad1d_5(3, 5, _quad1d_5_x);

static const double _quad1d_7_x[][2] =
  {{0.06943184420297371373,   0.17392742256872378848},
   {0.33000947820757187134,   0.32607257743127321392},
   {0.66999052179242812866,   0.32607257743127321392},
   {0.93056815579702623076,   0.17392742256872378848}
  };
const Quadrature1d pardg::quad1d_7(4, 7, _quad1d_7_x);

static const double _quad1d_9_x[][2] =
  {{0.04691007703066801815,   0.11846344252809086484},
   {0.23076534494715844614,   0.23931433524968323545},
   {0.50000000000000000000,   0.28444444444444444420},
   {0.76923465505284149835,   0.23931433524968323545},
   {0.95308992296933192634,   0.11846344252809086484}
  };
const Quadrature1d pardg::quad1d_9(5, 9, _quad1d_9_x);

static const double _quad1d_11_x[][2] =
  {{0.03376524289842397497,   0.08566224618958116765},
   {0.16939530676686770372,   0.18038078652406930313},
   {0.38069040695840156152,   0.23395696728634474137},
   {0.61930959304159849399,   0.23395696728634474137},
   {0.83060469323313235179,   0.18038078652406930313},
   {0.96623475710157602503,   0.08566224618958116765}
  };
const Quadrature1d pardg::quad1d_11(6, 11, _quad1d_11_x);

static const double _quad1d_13_x[][2] =
  {{0.02544604382862075687,   0.06474248308443122935},
   {0.12923440720030276996,   0.13985269574463835007},
   {0.29707742431130140792,   0.19091502525255951705},
   {0.50000000000000000000,   0.20897959183673470163},
   {0.70292257568869853657,   0.19091502525255951705},
   {0.87076559279969723004,   0.13985269574463835007},
   {0.97455395617137918762,   0.06474248308443122935}
  };
const Quadrature1d pardg::quad1d_13(7, 13, _quad1d_13_x);

static const double _quad1d_15_x[][2] =
  {{0.01985507175123191193,   0.05061426814518486111},
   {0.10166676129318658051,   0.11119051722668722715},
   {0.23723379504183550459,   0.15685332293894369005},
   {0.40828267875217510996,   0.18134189168918099511},
   {0.59171732124782483453,   0.18134189168918099511},
   {0.76276620495816449541,   0.15685332293894369005},
   {0.89833323870681347501,   0.11119051722668722715},
   {0.98014492824876808807,   0.05061426814518486111}
  };
const Quadrature1d pardg::quad1d_15(8, 15, _quad1d_15_x);

static const double _quad1d_17_x[][2] =
  {{0.01591988024618695707,   0.04063719418078436812},
   {0.08198444633668205972,   0.09032408034742878122},
   {0.19331428364970476563,   0.13030534820146777442},
   {0.33787328829809554209,   0.15617353852000095960},
   {0.50000000000000000000,   0.16511967750062989113},
   {0.66212671170190451342,   0.15617353852000095960},
   {0.80668571635029517886,   0.13030534820146777442},
   {0.91801555366331788477,   0.09032408034742878122},
   {0.98408011975381304293,   0.04063719418078436812}
  };
const Quadrature1d pardg::quad1d_17(9, 17, _quad1d_17_x);

static const double _quad1d_19_x[][2] =
  {{0.01304673574141418380,   0.03333567215434143222},
   {0.06746831665550773183,   0.07472567457529026569},
   {0.16029521585048778221,   0.10954318125799103467},
   {0.28330230293537639330,   0.13463335965499587110},
   {0.42556283050918441990,   0.14776211235737646277},
   {0.57443716949081558010,   0.14776211235737646277},
   {0.71669769706462360670,   0.13463335965499587110},
   {0.83970478414951221779,   0.10954318125799103467},
   {0.93253168334449232368,   0.07472567457529026569},
   {0.98695326425858587172,   0.03333567215434143222}
  };
const Quadrature1d pardg::quad1d_19(10, 19, _quad1d_19_x);

static const double _quad1d_21_x[][2] =
  {{0.01088567092697151351,   0.02783428355808480192},
   {0.05646870011595234162,   0.06279018473245236154},
   {0.13492399721297532178,   0.09314510546386713108},
   {0.24045193539659409643,   0.11659688229598906550},
   {0.36522842202382754806,   0.13140227225512329801},
   {0.50000000000000000000,   0.13646254338895030811},
   {0.63477157797617245194,   0.13140227225512329801},
   {0.75954806460340584806,   0.11659688229598906550},
   {0.86507600278702467822,   0.09314510546386713108},
   {0.94353129988404771389,   0.06279018473245236154},
   {0.98911432907302843098,   0.02783428355808480192}
  };
const Quadrature1d pardg::quad1d_21(11, 21, _quad1d_21_x);

static const double _quad1d_23_x[][2] =
  {{0.00921968287664037822,   0.02358766819325391201},
   {0.04794137181476260112,   0.05346966299765908842},
   {0.11504866290284765373,   0.08003916427167316605},
   {0.20634102285669125854,   0.10158371336153292075},
   {0.31608425050090993569,   0.11674626826917729183},
   {0.43738329574426554336,   0.12457352290670144213},
   {0.56261670425573440113,   0.12457352290670144213},
   {0.68391574949909006431,   0.11674626826917729183},
   {0.79365897714330868595,   0.10158371336153292075},
   {0.88495133709715234627,   0.08003916427167316605},
   {0.95205862818523745439,   0.05346966299765908842},
   {0.99078031712335956627,   0.02358766819325391201}
  };
const Quadrature1d pardg::quad1d_23(12, 23, _quad1d_23_x);

static const double _quad1d_25_x[][2] =
  {{0.00790847264070593248,   0.02024200238265614835},
   {0.04120080038851098303,   0.04606074991886419112},
   {0.09921095463334506093,   0.06943675510989359700},
   {0.17882533027982988605,   0.08907299038097284127},
   {0.27575362448177653807,   0.10390802376844394950},
   {0.38477084202243261313,   0.11314159013144857446},
   {0.50000000000000000000,   0.11627577661543694876},
   {0.61522915797756738687,   0.11314159013144857446},
   {0.72424637551822346193,   0.10390802376844394950},
   {0.82117466972017005844,   0.08907299038097284127},
   {0.90078904536665493907,   0.06943675510989359700},
   {0.95879919961148907248,   0.04606074991886419112},
   {0.99209152735929406752,   0.02024200238265614835}
  };
const Quadrature1d pardg::quad1d_25(13, 25, _quad1d_25_x);

static const double _quad1d_27_x[][2] =
  {{0.00685809565159384293,   0.01755973016587452848},
   {0.03578255816821318547,   0.04007904357988018723},
   {0.08639934246511749016,   0.06075928534395155789},
   {0.15635354759415726056,   0.07860158357909680094},
   {0.24237568182092295022,   0.09276919873896821711},
   {0.34044381553605512769,   0.10259923186064774658},
   {0.44597252564632816618,   0.10763192673157888357},
   {0.55402747435367183382,   0.10763192673157888357},
   {0.65955618446394481680,   0.10259923186064774658},
   {0.75762431817907704978,   0.09276919873896821711},
   {0.84364645240584268393,   0.07860158357909680094},
   {0.91360065753488250984,   0.06075928534395155789},
   {0.96421744183178681453,   0.04007904357988018723},
   {0.99314190434840621258,   0.01755973016587452848}
  };
const Quadrature1d pardg::quad1d_27(14, 27, _quad1d_27_x);

static const double _quad1d_29_x[][2] =
  {{0.00600374098975725579,   0.01537662099805739424},
   {0.03136330379964702431,   0.03518302374405413852},
   {0.07589670829478639691,   0.05357961023358601832},
   {0.13779113431991496519,   0.06978533896307713424},
   {0.21451391369573058476,   0.08313460290849568335},
   {0.30292432646121830730,   0.09308050000778111954},
   {0.39940295300128275668,   0.09921574266355578930},
   {0.50000000000000000000,   0.10128912096278064325},
   {0.60059704699871729883,   0.09921574266355578930},
   {0.69707567353878174821,   0.09308050000778111954},
   {0.78548608630426941524,   0.08313460290849568335},
   {0.86220886568008503481,   0.06978533896307713424},
   {0.92410329170521365860,   0.05357961023358601832},
   {0.96863669620035297569,   0.03518302374405413852},
   {0.99399625901024268870,   0.01537662099805739424}
  };
const Quadrature1d pardg::quad1d_29(15, 29, _quad1d_29_x);

static const double _quad1d_31_x[][2] =
  {{0.00529953250417503074,   0.01357622970587592584},
   {0.02771248846338369987,   0.03112676196932388784},
   {0.06718439880608412240,   0.04757925584124644836},
   {0.12229779582249850067,   0.06231448562776697314},
   {0.19106187779867811471,   0.07479799440828664714},
   {0.27099161117138631516,   0.08457825969750121242},
   {0.35919822461037054229,   0.09130170752246180577},
   {0.45249374508118128668,   0.09472530522753423721},
   {0.54750625491881876883,   0.09472530522753423721},
   {0.64080177538962945771,   0.09130170752246180577},
   {0.72900838882861362933,   0.08457825969750121242},
   {0.80893812220132188529,   0.07479799440828664714},
   {0.87770220417750155484,   0.06231448562776697314},
   {0.93281560119391593311,   0.04757925584124644836},
   {0.97228751153661630013,   0.03112676196932388784},
   {0.99470046749582496926,   0.01357622970587592584}
  };
const Quadrature1d pardg::quad1d_31(16, 31, _quad1d_31_x);

static const double _quad1d_33_x[][2] =
  {{0.00471226234279131795,   0.01207415143427311918},
   {0.02466223911561610249,   0.02772976468699356670},
   {0.05988042313650704385,   0.04251807415858957495},
   {0.10924299805159931598,   0.05594192359670196318},
   {0.17116442039165458144,   0.06756818423426051712},
   {0.24365473145676153077,   0.07702288053840498916},
   {0.32438411827306184998,   0.08400205107822494854},
   {0.41075790925207605886,   0.08828135268349632248},
   {0.50000000000000000000,   0.08972323517810326665},
   {0.58924209074792388563,   0.08828135268349632248},
   {0.67561588172693820553,   0.08400205107822494854},
   {0.75634526854323846923,   0.07702288053840498916},
   {0.82883557960834541856,   0.06756818423426051712},
   {0.89075700194840068402,   0.05594192359670196318},
   {0.94011957686349290064,   0.04251807415858957495},
   {0.97533776088438384200,   0.02772976468699356670},
   {0.99528773765720868205,   0.01207415143427311918}
  };
const Quadrature1d pardg::quad1d_33(17, 33, _quad1d_33_x);

static const double _quad1d_35_x[][2] =
  {{0.00421741578953449547,   0.01080800676324069828},
   {0.02208802521430114352,   0.02485727444748491929},
   {0.05369876675122214893,   0.03821286512744458824},
   {0.09814752051373842878,   0.05047102205314361184},
   {0.15415647846982338809,   0.06127760335573649575},
   {0.22011458446302623049,   0.07032145733532516041},
   {0.29412441926857868513,   0.07734233756313259323},
   {0.37405688715424723068,   0.08213824187291633716},
   {0.45761249347913235397,   0.08457119148157177246},
   {0.54238750652086764603,   0.08457119148157177246},
   {0.62594311284575276932,   0.08213824187291633716},
   {0.70587558073142131487,   0.07734233756313259323},
   {0.77988541553697376951,   0.07032145733532516041},
   {0.84584352153017661191,   0.06127760335573649575},
   {0.90185247948626157122,   0.05047102205314361184},
   {0.94630123324877790658,   0.03821286512744458824},
   {0.97791197478569880097,   0.02485727444748491929},
   {0.99578258421046550453,   0.01080800676324069828}
  };
const Quadrature1d pardg::quad1d_35(18, 35, _quad1d_35_x);

static const double _quad1d_37_x[][2] =
  {{0.00379657807820782400,   0.00973089411486242201},
   {0.01989592393258499126,   0.02240711338284979287},
   {0.04842204819259104953,   0.03452227136882062702},
   {0.08864267173142859058,   0.04574501081122506890},
   {0.13951691133238530718,   0.05578332277366374742},
   {0.19972734766915950511,   0.06437698126966782952},
   {0.26771462931201950308,   0.07130335108680328771},
   {0.34171795001818505710,   0.07638302103292986256},
   {0.41982067717988730271,   0.07948442169697721160},
   {0.50000000000000000000,   0.08052722492439184920},
   {0.58017932282011264178,   0.07948442169697721160},
   {0.65828204998181494290,   0.07638302103292986256},
   {0.73228537068798049692,   0.07130335108680328771},
   {0.80027265233084055041,   0.06437698126966782952},
   {0.86048308866761469282,   0.05578332277366374742},
   {0.91135732826857140942,   0.04574501081122506890},
   {0.95157795180740900598,   0.03452227136882062702},
   {0.98010407606741500874,   0.02240711338284979287},
   {0.99620342192179212049,   0.00973089411486242201}
  };
const Quadrature1d pardg::quad1d_37(19, 37, _quad1d_37_x);

static const double _quad1d_39_x[][2] =
  {{0.00343570040745255767,   0.00880700356957528872},
   {0.01801403636104309536,   0.02030071490019352484},
   {0.04388278587433702693,   0.03133602416705452004},
   {0.08044151408889055332,   0.04163837078835237043},
   {0.12683404676992460214,   0.05096505990861661256},
   {0.18197315963674248751,   0.05909726598075887294},
   {0.24456649902458643675,   0.06584431922458830466},
   {0.31314695564229022562,   0.07104805465919107610},
   {0.38610707442917746590,   0.07458649323630188455},
   {0.46173673943325133084,   0.07637669356536298804},
   {0.53826326056674866916,   0.07637669356536298804},
   {0.61389292557082253410,   0.07458649323630188455},
   {0.68685304435770977438,   0.07104805465919107610},
   {0.75543350097541361876,   0.06584431922458830466},
   {0.81802684036325756800,   0.05909726598075887294},
   {0.87316595323007539786,   0.05096505990861661256},
   {0.91955848591110944668,   0.04163837078835237043},
   {0.95611721412566297307,   0.03133602416705452004},
   {0.98198596363895696015,   0.02030071490019352484},
   {0.99656429959254744233,   0.00880700356957528872}
  };
const Quadrature1d pardg::quad1d_39(20, 39, _quad1d_39_x);





==> anc/xt-super/dune-fem/dune/fem/solver/ode/quadrature2d.cpp <==
#include <cassert>
#include <cmath>
#include <iostream>
#include "quadrature.hpp"

using namespace pardg;



// 2d quadrature rules for the reference triangle [(0,0), (1,0), (0,1)]
//
// naming convention of quad2d_x: x denotes the order of the formula
//                                i.e. the maximum degree of polynimials
//                                that is integrated exact by the formula.
//
// exception quad2d_0: this is a dummy that has no points



// return a quadrature formula that has at least degree minimum_degree
namespace pardg{
template<>
const Quadrature2d& Quadrature2d::quadrature(int minimum_degree)
{
  if (minimum_degree < 0) return quad2d_0;

  switch (minimum_degree){
  case 0:
  case 1: return quad2d_1; break;
  case 2: return quad2d_2; break;
  case 3: return quad2d_3; break;
  case 4: return quad2d_4; break;
  case 5: return quad2d_5; break;
  case 6: return quad2d_6; break;
  case 7: return quad2d_7; break;
  case 8: return quad2d_8; break;
  case 9: return quad2d_9; break;
  case 10: return quad2d_10; break;
  case 11: return quad2d_11; break;
  case 12:
  case 13: return quad2d_13; break;
  default:
       {
         std::cerr << "Quadrature2d::quadrature: order " << minimum_degree << " not avaiable" << std::endl;
         assert(0);
         abort();
       }
  }

  return quad2d_0;
}



template<>
void Quadrature2d::check() const
{
  double total_error = 0.0;

  for(int m=0; m<=degree; m++){
    for(int n=0; n<=m; n++){
      int k = m-n;
      double sum = 0.0;
      for(int r=0; r<nop; r++){
	double x_n = 1.0;
	double y_k = 1.0;
	for(int i=1; i<=n; i++) x_n *= x(r)[0];
	for(int i=1; i<=k; i++) y_k *= x(r)[1];
	sum += w(r) * x_n * y_k;
      }

      long long a = 1;
      long long b = 1;
      for(int i=1; i<=n; i++) a *= i;
      for(int i=1; i<=k; i++) a *= i;
      for(int i=1; i<=n+k+2; i++) b *= i;

      double error = std::abs(sum - (double)a / (double)b);
      total_error += error;

      std::cout << n << "  "
		<< k << "  "
		<< "   error: " << error << "  "
		<< std::endl;
    }
  }

  std::cout << "total error: " << total_error << std::endl;
}
}



// dummy
static const double quad2d_0_x[][3] = {{}};
const Quadrature2d pardg::quad2d_0(0, 0, quad2d_0_x);



// Quadrature rules for the reference triangle
//
// taken from
//
// Dunavant, D.A.
// High degree efficient symmetrical Gaussian quadrature rules for
// the triangle. (English)
// Int. J. Numer. Methods Eng. 21, 1129-1148 (1985)

static const double quad2d_1_x[][3] =
  {{1.0/3.0, 1.0/3.0,  0.5}
  };
const Quadrature2d pardg::quad2d_1(1, 1, quad2d_1_x);


static const double quad2d_2_x[][3] =
  {{1.0/6.0, 1.0/6.0,  1.0/6.0},
   {2.0/3.0, 1.0/6.0,  1.0/6.0},
   {1.0/6.0, 2.0/3.0,  1.0/6.0},
  };
const Quadrature2d pardg::quad2d_2(3, 2, quad2d_2_x);


static const double quad2d_3_x[][3] =
  {{1.0/3.0, 1.0/3.0,   -9.0/32.0},
   {1.0/5.0, 1.0/5.0,   25.0/96.0},
   {3.0/5.0, 1.0/5.0,   25.0/96.0},
   {1.0/5.0, 3.0/5.0,   25.0/96.0},
  };
const Quadrature2d pardg::quad2d_3(4, 3, quad2d_3_x);


static const double quad2d_4_x[][3] =
  {{0.108103018168070, 0.445948490915965,   0.223381589678011*0.5},
   {0.445948490915965, 0.108103018168070,   0.223381589678011*0.5},
   {0.445948490915965, 0.445948490915965,   0.223381589678011*0.5},
   {0.816847572980459, 0.091576213509771,   0.109951743655322*0.5},
   {0.091576213509771, 0.816847572980459,   0.109951743655322*0.5},
   {0.091576213509771, 0.091576213509771,   0.109951743655322*0.5}
  };
const Quadrature2d pardg::quad2d_4(6, 4, quad2d_4_x);


static const double quad2d_5_x[][3] =
  {{1.0/3.0, 1.0/3.0,
    9.0/80.0},
   {(6.0+sqrt(15.0))/21.0, (6.0+sqrt(15.0))/21.0,
    (155.0+sqrt(15.0))/2400.0},
   {(9.0-2.0*sqrt(15.0))/21.0,(6.0+sqrt(15.0))/21.0,
    (155.0+sqrt(15.0))/2400.0},
   {(6.0+sqrt(15.0))/21.0,(9.0-2.0*sqrt(15.0))/21.0,
    (155.0+sqrt(15.0))/2400.0},
   {(6.0-sqrt(15.0))/21.0, (6.0-sqrt(15.0))/21.0,
    (155.0-sqrt(15.0))/2400.0},
   {(9.0+2.0*sqrt(15.0))/21.0, (6.0-sqrt(15.0))/21.0,
    (155.0-sqrt(15.0))/2400.0},
   {(6.0-sqrt(15.0))/21.0, (9.0+2.0*sqrt(15.0))/21.0,
    (155.0-sqrt(15.0))/2400.0}
  };
const Quadrature2d pardg::quad2d_5(7, 5, quad2d_5_x);



static const double quad2d_6_x[][3] =
  {{0.501426509658179, 0.249286745170910,   0.116786275726379*0.5}, // w0
   {0.249286745170910, 0.501426509658179,   0.116786275726379*0.5},
   {0.249286745170910, 0.249286745170910,   0.116786275726379*0.5},
   {0.873821971016996, 0.063089014491502,   0.050844906370207*0.5}, // w1
   {0.063089014491502, 0.873821971016996,   0.050844906370207*0.5},
   {0.063089014491502, 0.063089014491502,   0.050844906370207*0.5},
   {0.053145049844817, 0.310352451033784,   0.082851075618374*0.5}, // w2
   {0.053145049844817, 0.636502499121399,   0.082851075618374*0.5},
   {0.310352451033784, 0.053145049844817,   0.082851075618374*0.5},
   {0.310352451033784, 0.636502499121399,   0.082851075618374*0.5},
   {0.636502499121399, 0.053145049844817,   0.082851075618374*0.5},
   {0.636502499121399, 0.310352451033784,   0.082851075618374*0.5}
  };
const Quadrature2d pardg::quad2d_6(12, 6, quad2d_6_x);




static const double quad2d_7_x[][3] =
  {{1.0/3.0, 1.0/3.0,   -0.149570044467682*0.5}, // w0
   {0.479308067841920, 0.260345966079040,   0.175615257433208*0.5}, // w1
   {0.260345966079040, 0.479308067841920,   0.175615257433208*0.5},
   {0.260345966079040, 0.260345966079040,   0.175615257433208*0.5},
   {0.869739794195568, 0.065130102902216,   0.053347235608838*0.5}, // w2
   {0.065130102902216, 0.869739794195568,   0.053347235608838*0.5},
   {0.065130102902216, 0.065130102902216,   0.053347235608838*0.5},
   {0.048690315425316, 0.312865496004874,   0.077113760890257*0.5}, // w3
   {0.048690315425316, 0.638444188569810,   0.077113760890257*0.5},
   {0.312865496004874, 0.048690315425316,   0.077113760890257*0.5},
   {0.312865496004874, 0.638444188569810,   0.077113760890257*0.5},
   {0.638444188569810, 0.048690315425316,   0.077113760890257*0.5},
   {0.638444188569810, 0.312865496004874,   0.077113760890257*0.5}
  };
const Quadrature2d pardg::quad2d_7(13, 7, quad2d_7_x);



static const double quad2d_8_x[][3] =
  {{1.0/3.0, 1.0/3.0,   0.144315607677787*0.5}, // w0
   {0.081414823414554, 0.459292588292723,   0.095091634267285*0.5}, // w1
   {0.459292588292723, 0.081414823414554,   0.095091634267285*0.5},
   {0.459292588292723, 0.459292588292723,   0.095091634267285*0.5},
   {0.658861384496480, 0.170569307751760,   0.103217370534718*0.5}, // w2
   {0.170569307751760, 0.658861384496480,   0.103217370534718*0.5},
   {0.170569307751760, 0.170569307751760,   0.103217370534718*0.5},
   {0.898905543365938, 0.050547228317031,   0.032458497623198*0.5}, // w3
   {0.050547228317031, 0.898905543365938,   0.032458497623198*0.5},
   {0.050547228317031, 0.050547228317031,   0.032458497623198*0.5},
   {0.008394777409958, 0.263112829634638,   0.027230314174435*0.5}, // w4
   {0.008394777409958, 0.728492392955404,   0.027230314174435*0.5},
   {0.263112829634638, 0.008394777409958,   0.027230314174435*0.5},
   {0.263112829634638, 0.728492392955404,   0.027230314174435*0.5},
   {0.728492392955404, 0.008394777409958,   0.027230314174435*0.5},
   {0.728492392955404, 0.263112829634638,   0.027230314174435*0.5}
  };
const Quadrature2d pardg::quad2d_8(16, 8, quad2d_8_x);



static const double quad2d_9_x[][3] =
  {{1.0/3.0, 1.0/3.0,   0.097135796282799*0.5}, // w0
   {0.020634961602525, 0.489682519198738,   0.031334700227139*0.5}, // w1
   {0.489682519198738, 0.020634961602525,   0.031334700227139*0.5},
   {0.489682519198738, 0.489682519198738,   0.031334700227139*0.5},
   {0.125820817014127, 0.437089591492937,   0.077827541004774*0.5}, // w2
   {0.437089591492937, 0.125820817014127,   0.077827541004774*0.5},
   {0.437089591492937, 0.437089591492937,   0.077827541004774*0.5},
   {0.623592928761935, 0.188203535619033,   0.079647738927210*0.5}, // w3
   {0.188203535619033, 0.623592928761935,   0.079647738927210*0.5},
   {0.188203535619033, 0.188203535619033,   0.079647738927210*0.5},
   {0.910540973211095, 0.044729513394453,   0.025577675658698*0.5}, // w4
   {0.044729513394453, 0.910540973211095,   0.025577675658698*0.5},
   {0.044729513394453, 0.044729513394453,   0.025577675658698*0.5},
   {0.036838412054736, 0.221962989160766,   0.043283539377289*0.5}, // w5
   {0.036838412054736, 0.741198598784498,   0.043283539377289*0.5},
   {0.221962989160766, 0.036838412054736,   0.043283539377289*0.5},
   {0.221962989160766, 0.741198598784498,   0.043283539377289*0.5},
   {0.741198598784498, 0.036838412054736,   0.043283539377289*0.5},
   {0.741198598784498, 0.221962989160766,   0.043283539377289*0.5}
  };
const Quadrature2d pardg::quad2d_9(19, 9, quad2d_9_x);




static const double quad2d_10_x[][3] =
  {{1.0/3.0, 1.0/3.0,   0.090817990382754*0.5}, // w0
   {0.028844733232685, 0.485577633383657,   0.036725957756467*0.5}, // w1
   {0.485577633383657, 0.028844733232685,   0.036725957756467*0.5},
   {0.485577633383657, 0.485577633383657,   0.036725957756467*0.5},
   {0.781036849029926, 0.109481575485037,   0.045321059435528*0.5}, // w2
   {0.109481575485037, 0.781036849029926,   0.045321059435528*0.5},
   {0.109481575485037, 0.109481575485037,   0.045321059435528*0.5},
   {0.141707219414880, 0.307939838764121,   0.072757916845420*0.5}, // w3
   {0.141707219414880, 0.550352941820999,   0.072757916845420*0.5},
   {0.307939838764121, 0.141707219414880,   0.072757916845420*0.5},
   {0.307939838764121, 0.550352941820999,   0.072757916845420*0.5},
   {0.550352941820999, 0.141707219414880,   0.072757916845420*0.5},
   {0.550352941820999, 0.307939838764121,   0.072757916845420*0.5},
   {0.025003534762686, 0.246672560639903,   0.028327242531057*0.5}, // w4
   {0.025003534762686, 0.728323904597411,   0.028327242531057*0.5},
   {0.246672560639903, 0.025003534762686,   0.028327242531057*0.5},
   {0.246672560639903, 0.728323904597411,   0.028327242531057*0.5},
   {0.728323904597411, 0.025003534762686,   0.028327242531057*0.5},
   {0.728323904597411, 0.246672560639903,   0.028327242531057*0.5},
   {0.009540815400299, 0.066803251012200,   0.009421666963733*0.5}, // w5
   {0.009540815400299, 0.923655933587500,   0.009421666963733*0.5},
   {0.066803251012200, 0.009540815400299,   0.009421666963733*0.5},
   {0.066803251012200, 0.923655933587500,   0.009421666963733*0.5},
   {0.923655933587500, 0.009540815400299,   0.009421666963733*0.5},
   {0.923655933587500, 0.066803251012200,   0.009421666963733*0.5}
  };
const Quadrature2d pardg::quad2d_10(25, 10, quad2d_10_x);



// note: has negative weights
//       has negative baryzentric coordinates
static const double quad2d_11_x[][3] =
  {{0.935270103777448214, 0.032364948111275893,   6.8298655013389309e-3}, // w0
   {0.032364948111275893, 0.935270103777448214,   6.8298655013389309e-3},
   {0.032364948111275893, 0.032364948111275893,   6.8298655013389309e-3},
   {0.76129817543483740, 0.11935091228258130,     0.018092270251709039}, // w1
   {0.11935091228258130, 0.76129817543483740,     0.018092270251709039},
   {0.11935091228258130, 0.11935091228258130,     0.018092270251709039},
   {-0.06922209654151660, 0.53461104827075830,    4.6350316448033802e-4}, // w2
   {0.53461104827075830, -0.06922209654151660,    4.6350316448033802e-4},
   {0.53461104827075830, 0.53461104827075830,     4.6350316448033802e-4},
   {0.59338019913743506, 0.20330990043128247,     0.029661488690387036}, // w3
   {0.20330990043128247, 0.59338019913743506,     0.029661488690387036},
   {0.20330990043128247, 0.20330990043128247,     0.029661488690387036},
   {0.20206139406828956, 0.39896930296585522,     0.038574767457406561}, // w4
   {0.39896930296585522, 0.20206139406828956,     0.038574767457406561},
   {0.39896930296585522, 0.39896930296585522,     0.038574767457406561},
   {0.59320121342821275, 0.050178138310494665,    0.026168555981102035}, // w5
   {0.59320121342821275, 0.356620648261292585,    0.026168555981102035},
   {0.050178138310494665, 0.59320121342821275,    0.026168555981102035},
   {0.050178138310494665, 0.356620648261292585,   0.026168555981102035},
   {0.356620648261292585, 0.59320121342821275,    0.026168555981102035},
   {0.356620648261292585, 0.050178138310494665,   0.026168555981102035},
   {0.80748900315979215, 0.021022016536166297,    0.010353829819570344}, // w6
   {0.80748900315979215, 0.171488980304041553,    0.010353829819570344},
   {0.021022016536166297, 0.80748900315979215,    0.010353829819570344},
   {0.021022016536166297, 0.171488980304041553,   0.010353829819570344},
   {0.171488980304041553, 0.80748900315979215,    0.010353829819570344},
   {0.171488980304041553, 0.021022016536166297,   0.010353829819570344}
  };
const Quadrature2d pardg::quad2d_11(27, 11, quad2d_11_x);





static const double quad2d_13_x[][3] =
  {{1.0/3.0, 1.0/3.0,    0.029348039806359515}, // w0
   {0.5, 0.5,            2.6784518955454304e-3}, // w1
   {0.5, 0.0,            2.6784518955454304e-3},
   {0.0, 0.5,            2.6784518955454304e-3},
   {0.950785622713539564, 0.024607188643230218,   3.9253841480500401e-3}, // w2
   {0.024607188643230218, 0.950785622713539564,   3.9253841480500401e-3},
   {0.024607188643230218, 0.024607188643230218,   3.9253841480500401e-3},
   {0.15938249379761064, 0.42030875310119468,     0.025334476587943481}, // w3
   {0.42030875310119468, 0.15938249379761064,     0.025334476587943481},
   {0.42030875310119468, 0.42030875310119468,     0.025334476587943481},
   {0.54419948898767878, 0.22790025550616061,     0.025040163045254533}, // w4
   {0.22790025550616061, 0.54419948898767878,     0.025040163045254533},
   {0.22790025550616061, 0.22790025550616061,     0.025040163045254533},
   {0.76757388223296420, 0.11621305888351790,     0.015823557296149159}, // w5
   {0.11621305888351790, 0.76757388223296420,     0.015823557296149159},
   {0.11621305888351790, 0.11621305888351790,     0.015823557296149159},
   {0.04679403990184170, 0.47660298004907915,     0.015746281537984397}, // w6
   {0.47660298004907915, 0.04679403990184170,     0.015746281537984397},
   {0.47660298004907915, 0.47660298004907915,     0.015746281537984397},
   {0.85177558714541046, 0.022797894538248612,    7.9012661076303756e-3}, // w7
   {0.85177558714541046, 0.125426518316340928,    7.9012661076303756e-3},
   {0.022797894538248612, 0.85177558714541046,    7.9012661076303756e-3},
   {0.022797894538248612, 0.125426518316340928,   7.9012661076303756e-3},
   {0.125426518316340928, 0.85177558714541046,    7.9012661076303756e-3},
   {0.125426518316340928, 0.022797894538248612,   7.9012661076303756e-3},
   {0.69279731756666085, 0.016275770991088540,    7.9908188904642026e-3}, // w8
   {0.69279731756666085, 0.290926911442250610,    7.9908188904642026e-3},
   {0.016275770991088540, 0.69279731756666085,    7.9908188904642026e-3},
   {0.016275770991088540, 0.290926911442250610,   7.9908188904642026e-3},
   {0.290926911442250610, 0.69279731756666085,    7.9908188904642026e-3},
   {0.290926911442250610, 0.016275770991088540,   7.9908188904642026e-3},
   {0.63795588386420953, 0.089733060451605359,    0.018275751112048647}, // w9
   {0.63795588386420953, 0.272311055684185111,    0.018275751112048647},
   {0.089733060451605359, 0.63795588386420953,    0.018275751112048647},
   {0.089733060451605359, 0.272311055684185111,   0.018275751112048647},
   {0.272311055684185111, 0.63795588386420953,    0.018275751112048647},
   {0.272311055684185111, 0.089733060451605359,   0.018275751112048647}
  };
const Quadrature2d pardg::quad2d_13(37, 13, quad2d_13_x);


==> anc/xt-super/dune-fem/dune/fem/solver/ode/quadrature3d.cpp <==
#include <cassert>
#include <cmath>
#include <iostream>
#include "quadrature.hpp"


using namespace pardg;



// 3d quadrature rules for the reference
// tetrahedron [(0,0,0), (1,0,0), (0,1,0), (0,0,1)]
//
// naming convention of quad3d_x: x denotes the order of the formula
//                                i.e. the maximum degree of polynimials
//                                that is integrated exact by the formula.
//
// exception quad3d_0: this is a dummy that has no points



namespace pardg
{
// return a quadrature formula that has at least degree minimum_degree
template<>
const Quadrature3d& Quadrature3d::quadrature(int minimum_degree)
{
  if (minimum_degree < 0) return quad3d_0;

  switch (minimum_degree){
  case 0:
  case 1: return quad3d_1; break;
  case 2: return quad3d_2; break;
  case 3: return quad3d_3; break;
  case 4: return quad3d_4; break;
  case 5: return quad3d_5; break;
  case 6: return quad3d_6; break;
  case 7: return quad3d_7; break;
  case 8: return quad3d_8; break;
  case 9: return quad3d_9; break;
  case 10:
  case 11: return quad3d_11; break;
  default:
    {
      std::cerr << "Quadrature3d::quadrature: order " << minimum_degree << " not avaiable" << std::endl;
      assert(0);
      abort();
    }
  }

  return quad3d_0;
}



template<>
void Quadrature3d::check() const
{
  double total_error = 0.0;

  for(int i=0; i<=degree; i++){
    for(int j=0; j<=i; j++){
      for(int l=0; l<=j; l++){
	int i_j = i-j;
	int j_l = j-l;

	double sum = 0.0;
	for(int r=0; r<nop; r++){
	  double x_i_j = 1.0; // x^{i-j}
	  double y_j_l = 1.0; // y^{j-l}
	  double z_l = 1.0;    // z^l
	  for(int k=1; k<=i_j; k++) x_i_j *= x(r)[0];
	  for(int k=1; k<=j_l; k++) y_j_l *= x(r)[1];
	  for(int k=1; k<=l; k++) z_l *= x(r)[2];
	  sum += w(r) * x_i_j * y_j_l * z_l;
	}

	long long a = 1;
	long long b = 1;
	for(int k=1; k<=i_j; k++) a *= k;
	for(int k=1; k<=j_l; k++) a *= k;
	for(int k=1; k<=l; k++) a *= k;
	for(int k=1; k<=i+3; k++) b *= k;

	double error = fabs(sum - (double)a / (double)b);
	total_error += error;

	std::cout << i_j << "  "
		  << j_l << "  "
		  << l << "  "
		  << "     error: " << error << "  "
		  << std::endl;
      }
    }
  }

  std::cout << "total error: " << total_error << std::endl;
}

} // namespace pardg


// dummy
static const double quad3d_0_x[][4] = {{}};
const Quadrature3d pardg::quad3d_0(0, 0, quad3d_0_x);




static const double quad3d_1_x[][4] =
  {{0.25, 0.25, 0.25,   1.0/6.0}
  };
const Quadrature3d pardg::quad3d_1(1, 1, quad3d_1_x);



// Approximate calculation of multiple integrals / A. H. Stroud.
// Englewood Cliffs, NJ : Prentice-Hall, c 1971. - XIII,
// 431 S. : graph. Darst.;
// (engl.)(Prentice-Hall series in automatic computation)
// ISBN 0-13-043893-6
//
// page 307
//
static const double quad3d_2_x[][4] =
  {{(5.0-sqrt(5.0))/20.0, (5.0-sqrt(5.0))/20.0, (5.0-sqrt(5.0))/20.0,
    1.0/24.0},
   {(5.0+3.0*sqrt(5.0))/20.0, (5.0-sqrt(5.0))/20.0, (5.0-sqrt(5.0))/20.0,
    1.0/24.0},
   {(5.0-sqrt(5.0))/20.0, (5.0+3.0*sqrt(5.0))/20.0, (5.0-sqrt(5.0))/20.0,
    1.0/24.0},
   {(5.0-sqrt(5.0))/20.0, (5.0-sqrt(5.0))/20.0, (5.0+3.0*sqrt(5.0))/20.0,
    1.0/24.0}
  };
const Quadrature3d pardg::quad3d_2(4, 2, quad3d_2_x);




// Approximate calculation of multiple integrals / A. H. Stroud.
// Englewood Cliffs, NJ : Prentice-Hall, c 1971. - XIII,
// 431 S. : graph. Darst.;
// (engl.)(Prentice-Hall series in automatic computation)
// ISBN 0-13-043893-6
//
// page 308
//
static const double quad3d_3_x[][4] =
  {{0.25, 0.25, 0.25,           -2.0/15.0}, // w0
   {1.0/6.0, 1.0/6.0, 1.0/6.0,  3.0/40.0}, // w1
   {1.0/2.0, 1.0/6.0, 1.0/6.0,  3.0/40.0},
   {1.0/6.0, 1.0/2.0, 1.0/6.0,  3.0/40.0},
   {1.0/6.0, 1.0/6.0, 1.0/2.0,  3.0/40.0}
  };
const Quadrature3d pardg::quad3d_3(5, 3, quad3d_3_x);



// P. Keast,  Moderate-degree tetrahedral quadrature formulas,
// Comput. Methods Appl. Mech. Engrg.  55 (1986), 339--348.
//
// http://www.cs.kuleuven.ac.be/~nines/research/ecf/mtables.html
// login=encyclop, passwd=stroud71
//
// note: has negative weights
static const double quad3d_4_x[][4] =
  {{0.25, 0.25, 0.25,
    -0.013155555555555555}, // w0
   {0.785714285714285716, 0.071428571428571428 ,0.071428571428571428,
    7.6222222222222222e-3}, // w1
   {0.071428571428571428, 0.785714285714285716 ,0.071428571428571428,
    7.6222222222222222e-3},
   {0.071428571428571428, 0.071428571428571428 ,0.785714285714285716,
    7.6222222222222222e-3},
   {0.071428571428571428, 0.071428571428571428 ,0.071428571428571428,
    7.6222222222222222e-3},
   {0.39940357616679920, 0.39940357616679920 ,0.10059642383320079,
    0.024888888888888888}, // w2
   {0.39940357616679920, 0.10059642383320079 ,0.39940357616679920,
    0.024888888888888888},
   {0.39940357616679920, 0.10059642383320079 ,0.10059642383320079,
    0.024888888888888888},
   {0.10059642383320079, 0.39940357616679920 ,0.39940357616679920,
    0.024888888888888888},
   {0.10059642383320079, 0.39940357616679920 ,0.10059642383320079,
    0.024888888888888888},
   {0.10059642383320079, 0.10059642383320079 ,0.39940357616679920,
    0.024888888888888888}
  };
const Quadrature3d pardg::quad3d_4(11, 4, quad3d_4_x);




// "Quadrature on Simplices of Arbitrary Dimension"
// Noel J. Walkington
// Scientific Report 2000
// 00-CNA-023 (Center for Nonlinear Analysis)
static const double quad3d_5_x[][4] =
  {{0.31088591926330060980, 0.31088591926330060980, 0.31088591926330060980,
    0.018781320953002641800}, // w0
   {0.06734224221009817060, 0.31088591926330060980, 0.31088591926330060980,
    0.018781320953002641800},
   {0.31088591926330060980, 0.06734224221009817060, 0.31088591926330060980,
    0.018781320953002641800},
   {0.31088591926330060980, 0.31088591926330060980, 0.06734224221009817060,
    0.018781320953002641800},
   {0.092735250310891226402, 0.092735250310891226402, 0.092735250310891226402,
    0.012248840519393658257}, // w1
   {0.721794249067326320794, 0.092735250310891226402, 0.092735250310891226402,
    0.012248840519393658257},
   {0.092735250310891226402, 0.721794249067326320794, 0.092735250310891226402,
    0.012248840519393658257},
   {0.092735250310891226402, 0.092735250310891226402, 0.721794249067326320794,
    0.012248840519393658257},
   {0.045503704125649649492, 0.045503704125649649492, 0.454496295874350350508,
    0.0070910034628469110730}, // w2
   {0.045503704125649649492, 0.454496295874350350508, 0.045503704125649649492,
    0.0070910034628469110730},
   {0.454496295874350350508, 0.045503704125649649492, 0.045503704125649649492,
    0.0070910034628469110730},
   {0.454496295874350350508, 0.454496295874350350508, 0.045503704125649649492,
    0.0070910034628469110730},
   {0.454496295874350350508, 0.045503704125649649492, 0.454496295874350350508,
    0.0070910034628469110730},
   {0.045503704125649649492, 0.454496295874350350508, 0.454496295874350350508,
    0.0070910034628469110730}
  };
const Quadrature3d pardg::quad3d_5(14, 5, quad3d_5_x);





// stolen from ALBERTA sources
static const double quad3d_5b_x[][4] =
  {{0.250000000000000, 0.250000000000000, 0.250000000000000,
    0.118518518518519/6.0}, // w0
   {0.091971078052723, 0.091971078052723, 0.091971078052723,
    0.071937083779019/6.0}, // w1
   {0.724086765841831, 0.091971078052723, 0.091971078052723,
    0.071937083779019/6.0},
   {0.091971078052723, 0.724086765841831, 0.091971078052723,
    0.071937083779019/6.0},
   {0.091971078052723, 0.091971078052723, 0.724086765841831,
    0.071937083779019/6.0},
   {0.319793627829630, 0.319793627829630, 0.319793627829630,
    0.069068207226272/6.0}, // w2
   {0.040619116511110, 0.319793627829630, 0.319793627829630,
    0.069068207226272/6.0},
   {0.319793627829630, 0.040619116511110, 0.319793627829630,
    0.069068207226272/6.0},
   {0.319793627829630, 0.319793627829630, 0.040619116511110,
    0.069068207226272/6.0},
   {0.443649167310371, 0.056350832689629, 0.056350832689629,
    0.052910052910053/6.0}, // w3
   {0.056350832689629, 0.443649167310371, 0.056350832689629,
    0.052910052910053/6.0},
   {0.056350832689629, 0.056350832689629, 0.443649167310371,
    0.052910052910053/6.0},
   {0.443649167310371, 0.056350832689629, 0.443649167310371,
    0.052910052910053/6.0},
   {0.443649167310371, 0.443649167310371, 0.056350832689629,
    0.052910052910053/6.0},
   {0.056350832689629, 0.443649167310371, 0.443649167310371,
    0.052910052910053/6.0}
  };
const Quadrature3d pardg::quad3d_5b(15, 5, quad3d_5b_x);




// P. Keast,  Moderate-degree tetrahedral quadrature formulas,
// Comput. Methods Appl. Mech. Engrg.  55 (1986), 339--348.
//
// http://www.cs.kuleuven.ac.be/~nines/research/ecf/mtables.html
// login=encyclop, passwd=stroud71
//
static const double quad3d_6_x[][4] =
  {{0.35619138622254394, 0.21460287125915202 ,0.21460287125915202,
    6.6537917096945820e-3}, // w0
   {0.21460287125915202, 0.35619138622254394 ,0.21460287125915202,
    6.6537917096945820e-3},
   {0.21460287125915202, 0.21460287125915202 ,0.35619138622254394,
    6.6537917096945820e-3},
   {0.21460287125915202, 0.21460287125915202 ,0.21460287125915202,
    6.6537917096945820e-3},
   {0.877978124396165941, 0.040673958534611353 ,0.040673958534611353,
    1.6795351758867738e-3}, // w1
   {0.040673958534611353, 0.877978124396165941 ,0.040673958534611353,
    1.6795351758867738e-3},
   {0.040673958534611353, 0.040673958534611353 ,0.877978124396165941,
    1.6795351758867738e-3},
   {0.040673958534611353, 0.040673958534611353 ,0.040673958534611353,
    1.6795351758867738e-3},
   {0.03298632957317347, 0.32233789014227551, 0.32233789014227551,
    9.2261969239424536e-3}, // w2
   {0.32233789014227551, 0.03298632957317347, 0.32233789014227551,
    9.2261969239424536e-3},
   {0.32233789014227551, 0.32233789014227551, 0.03298632957317347,
    9.2261969239424536e-3},
   {0.32233789014227551, 0.32233789014227551, 0.32233789014227551,
    9.2261969239424536e-3},
   {0.603005664791649150, 0.26967233145831580, 0.063661001875017525,
    8.0357142857142857e-3}, // w3
   {0.603005664791649150, 0.063661001875017525, 0.26967233145831580,
    8.0357142857142857e-3},
   {0.603005664791649150, 0.063661001875017525, 0.063661001875017525,
    8.0357142857142857e-3},
   {0.26967233145831580, 0.603005664791649150, 0.063661001875017525,
    8.0357142857142857e-3},
   {0.26967233145831580, 0.063661001875017525, 0.603005664791649150,
    8.0357142857142857e-3},
   {0.26967233145831580, 0.063661001875017525, 0.063661001875017525,
    8.0357142857142857e-3},
   {0.063661001875017525, 0.603005664791649150, 0.26967233145831580,
    8.0357142857142857e-3},
   {0.063661001875017525, 0.603005664791649150, 0.063661001875017525,
    8.0357142857142857e-3},
   {0.063661001875017525, 0.26967233145831580, 0.603005664791649150,
    8.0357142857142857e-3},
   {0.063661001875017525, 0.26967233145831580, 0.063661001875017525,
    8.0357142857142857e-3},
   {0.063661001875017525, 0.063661001875017525, 0.603005664791649150,
    8.0357142857142857e-3},
   {0.063661001875017525, 0.063661001875017525, 0.26967233145831580,
    8.0357142857142857e-3},
  };
const Quadrature3d pardg::quad3d_6(24, 6, quad3d_6_x);




// "Quadrature on Simplices of Arbitrary Dimension"
// Noel J. Walkington
// Scientific Report 2000
// 00-CNA-023 (Center for Nonlinear Analysis)
static const double quad3d_7b_x[][4] =
  {{0.25, 0.25, 0.25,   -8.0/945.0}, // w0
   {1.0/6.0, 1.0/6.0, 1.0/6.0,   243.0/4480.0}, // w1
   {0.5, 1.0/6.0, 1.0/6.0,       243.0/4480.0},
   {1.0/6.0, 0.5, 1.0/6.0,       243.0/4480.0},
   {1.0/6.0, 1.0/6.0, 0.5,       243.0/4480.0},
   {0.125, 0.125, 0.125,         -256.0/2835.0}, // w2
   {0.625, 0.125, 0.125,         -256.0/2835.0},
   {0.125, 0.625, 0.125,         -256.0/2835.0},
   {0.125, 0.125, 0.625,         -256.0/2835.0},
   {0.125, 0.125, 0.375,         -256.0/2835.0}, // w2
   {0.125, 0.375, 0.125,         -256.0/2835.0},
   {0.375, 0.125, 0.125,         -256.0/2835.0},
   {0.375, 0.375, 0.125,         -256.0/2835.0},
   {0.375, 0.125, 0.375,         -256.0/2835.0},
   {0.125, 0.375, 0.375,         -256.0/2835.0},
   {0.1, 0.1, 0.1,               3125.0/72576.0}, // w3
   {0.7, 0.1, 0.1,               3125.0/72576.0},
   {0.1, 0.7, 0.1,               3125.0/72576.0},
   {0.1, 0.1, 0.7,               3125.0/72576.0},
   {0.1, 0.3, 0.5,               3125.0/72576.0}, // w3
   {0.1, 0.5, 0.3,               3125.0/72576.0},
   {0.3, 0.1, 0.5,               3125.0/72576.0},
   {0.3, 0.5, 0.1,               3125.0/72576.0},
   {0.5, 0.1, 0.3,               3125.0/72576.0},
   {0.5, 0.3, 0.1,               3125.0/72576.0},
   {0.1, 0.1, 0.3,               3125.0/72576.0},
   {0.1, 0.3, 0.1,               3125.0/72576.0},
   {0.3, 0.1, 0.1,               3125.0/72576.0},
   {0.1, 0.1, 0.5,               3125.0/72576.0},
   {0.1, 0.5, 0.1,               3125.0/72576.0},
   {0.5, 0.1, 0.1,               3125.0/72576.0},
   {0.3, 0.3, 0.3,               3125.0/72576.0}, // w3
   {0.1, 0.3, 0.3,               3125.0/72576.0},
   {0.3, 0.1, 0.3,               3125.0/72576.0},
   {0.3, 0.3, 0.1,               3125.0/72576.0}
  };
static const double quad3d_7b_w[] =
  {-8.0/945.0, // w0
   243.0/4480.0, // w1
   243.0/4480.0,
   243.0/4480.0,
   243.0/4480.0,
   -256.0/2835.0, // w2
   -256.0/2835.0,
   -256.0/2835.0,
   -256.0/2835.0,
   -256.0/2835.0, // w2
   -256.0/2835.0,
   -256.0/2835.0,
   -256.0/2835.0,
   -256.0/2835.0,
   -256.0/2835.0,
   3125.0/72576.0, // w3
   3125.0/72576.0,
   3125.0/72576.0,
   3125.0/72576.0,
   3125.0/72576.0, // w3
   3125.0/72576.0,
   3125.0/72576.0,
   3125.0/72576.0,
   3125.0/72576.0,
   3125.0/72576.0,
   3125.0/72576.0,
   3125.0/72576.0,
   3125.0/72576.0,
   3125.0/72576.0,
   3125.0/72576.0,
   3125.0/72576.0,
   3125.0/72576.0, // w3
   3125.0/72576.0,
   3125.0/72576.0,
   3125.0/72576.0
  };
const Quadrature3d pardg::quad3d_7b(35, 7, quad3d_7b_x);



// P. Keast,
// Moderate-degree tetrahedral quadrature formulas,
// Comput. Methods Appl. Mech. Engrg.  55 (1986), 339--348.
//
// http://www.cs.kuleuven.ac.be/~nines/research/ecf/mtables.html
// login=encyclop, passwd=stroud71
//
// note: has negative weights
static const double quad3d_7_x[][4] =
  {{0.25, 0.25, 0.25,   0.018264223466108820}, // w0
   {0.5, 0.5, 0.0,      9.7001763668430335e-4}, // w1
   {0.5, 0.0, 0.5,      9.7001763668430335e-4},
   {0.5, 0.0, 0.0,      9.7001763668430335e-4},
   {0.0, 0.5, 0.5,      9.7001763668430335e-4},
   {0.0, 0.5, 0.0,      9.7001763668430335e-4},
   {0.0, 0.0, 0.5,      9.7001763668430335e-4},
   {0.078213192330318064, 0.078213192330318064, 0.078213192330318064,
    0.010599941524413686}, // w2
   {0.765360423009045808, 0.078213192330318064, 0.078213192330318064,
    0.010599941524413686},
   {0.078213192330318064, 0.765360423009045808, 0.078213192330318064,
    0.010599941524413686},
   {0.078213192330318064, 0.078213192330318064, 0.765360423009045808,
    0.010599941524413686},
   {0.12184321666390517, 0.12184321666390517, 0.12184321666390517,
    -0.062517740114331851}, // w3
   {0.63447035000828449, 0.12184321666390517, 0.12184321666390517,
    -0.062517740114331851},
   {0.12184321666390517, 0.63447035000828449, 0.12184321666390517,
    -0.062517740114331851},
   {0.12184321666390517, 0.12184321666390517, 0.63447035000828449,
    -0.062517740114331851},
   {0.33253916444642062, 0.33253916444642062, 0.33253916444642062,
    4.8914252630734993e-3}, // w4
   {0.00238250666073814, 0.33253916444642062, 0.33253916444642062,
    4.8914252630734993e-3},
   {0.33253916444642062, 0.00238250666073814, 0.33253916444642062,
    4.8914252630734993e-3},
   {0.33253916444642062, 0.33253916444642062, 0.00238250666073814,
    4.8914252630734993e-3},
   {0.6, 0.2, 0.1,   0.027557319223985890}, // w5
   {0.6, 0.1, 0.2,   0.027557319223985890},
   {0.6, 0.1, 0.1,   0.027557319223985890},
   {0.2, 0.6, 0.1,   0.027557319223985890},
   {0.2, 0.1, 0.6,   0.027557319223985890},
   {0.2, 0.1, 0.1,   0.027557319223985890},
   {0.1, 0.6, 0.2,   0.027557319223985890},
   {0.1, 0.6, 0.1,   0.027557319223985890},
   {0.1, 0.2, 0.6,   0.027557319223985890},
   {0.1, 0.2, 0.1,   0.027557319223985890},
   {0.1, 0.1, 0.6,   0.027557319223985890},
   {0.1, 0.1, 0.2,   0.027557319223985890}
  };
const Quadrature3d pardg::quad3d_7(31, 7, quad3d_7_x);




// M. Beckers and A. Haegemans,
// The construction of cubature formulae for the tetrahedron,
// Report TW 128, Dept. of Computer Science, K.U. Leuven, 1990.
//
// M. Beckers,  Numerical integration in high dimensions,
// Ph.D. thesis, Katholieke Universiteit Leuven, 1992.
//
// http://www.cs.kuleuven.ac.be/~nines/research/ecf/mtables.html
// login=encyclop, passwd=stroud71
//
// note: has negative weights
static const double quad3d_8_x[][4] =
  {{0.25, 0.25, 0.25,
    -0.020500188658639915}, // w0
   {0.20682993161067320, 0.20682993161067320, 0.20682993161067320,
    0.014250305822866901}, // w1
   {0.37951020516798040, 0.20682993161067320, 0.20682993161067320,
    0.014250305822866901},
   {0.20682993161067320, 0.37951020516798040, 0.20682993161067320,
    0.014250305822866901},
   {0.20682993161067320, 0.20682993161067320, 0.37951020516798040,
    0.014250305822866901},
   {0.082103588310546723, 0.082103588310546723, 0.082103588310546723,
    1.9670333131339009e-3}, // w2
   {0.753689235068359831, 0.082103588310546723, 0.082103588310546723,
    1.9670333131339009e-3},
   {0.082103588310546723, 0.753689235068359831, 0.082103588310546723,
    1.9670333131339009e-3},
   {0.082103588310546723, 0.082103588310546723, 0.753689235068359831,
    1.9670333131339009e-3},
   {5.7819505051979972e-3, 5.7819505051979972e-3, 5.7819505051979972e-3,
    1.6983410909288737e-4}, // w3
   {0.98265414848440600840, 5.7819505051979972e-3, 5.7819505051979972e-3,
    1.6983410909288737e-4},
   {5.7819505051979972e-3, 0.98265414848440600840, 5.7819505051979972e-3,
    1.6983410909288737e-4},
   {5.7819505051979972e-3, 5.7819505051979972e-3, 0.98265414848440600840,
    1.6983410909288737e-4},
   {0.050532740018894224, 0.050532740018894224, 0.44946725998110577,
    4.5796838244672818e-3}, // w4
   {0.050532740018894224, 0.44946725998110577, 0.050532740018894224,
    4.5796838244672818e-3},
   {0.050532740018894224, 0.44946725998110577, 0.44946725998110577,
    4.5796838244672818e-3},
   {0.44946725998110577, 0.44946725998110577, 0.050532740018894224,
    4.5796838244672818e-3},
   {0.44946725998110577, 0.050532740018894224, 0.44946725998110577,
    4.5796838244672818e-3},
   {0.44946725998110577, 0.050532740018894224, 0.050532740018894224,
    4.5796838244672818e-3},
   {0.506227344977843697, 0.035639582788534043 ,0.22906653611681113,
    5.7044858086819185e-3}, // w5
   {0.506227344977843697, 0.22906653611681113 ,0.035639582788534043,
    5.7044858086819185e-3},
   {0.506227344977843697, 0.22906653611681113 ,0.22906653611681113,
    5.7044858086819185e-3},
   {0.035639582788534043, 0.506227344977843697 ,0.22906653611681113,
    5.7044858086819185e-3},
   {0.035639582788534043, 0.22906653611681113 ,0.506227344977843697,
    5.7044858086819185e-3},
   {0.035639582788534043, 0.22906653611681113 ,0.22906653611681113,
    5.7044858086819185e-3},
   {0.22906653611681113, 0.506227344977843697 ,0.035639582788534043,
    5.7044858086819185e-3},
   {0.22906653611681113, 0.506227344977843697 ,0.22906653611681113,
    5.7044858086819185e-3},
   {0.22906653611681113, 0.035639582788534043 ,0.506227344977843697,
    5.7044858086819185e-3},
   {0.22906653611681113, 0.035639582788534043 ,0.22906653611681113,
    5.7044858086819185e-3},
   {0.22906653611681113, 0.22906653611681113 ,0.506227344977843697,
    5.7044858086819185e-3},
   {0.22906653611681113, 0.22906653611681113 ,0.035639582788534043,
    5.7044858086819185e-3},
   {0.736298458958971704, 0.19048604193463345 ,0.036607749553197423,
    2.1405191411620925e-3}, // w6
   {0.736298458958971704, 0.036607749553197423 ,0.19048604193463345,
    2.1405191411620925e-3},
   {0.736298458958971704, 0.036607749553197423 ,0.036607749553197423,
    2.1405191411620925e-3},
   {0.19048604193463345, 0.736298458958971704 ,0.036607749553197423,
    2.1405191411620925e-3},
   {0.19048604193463345, 0.036607749553197423 ,0.736298458958971704,
    2.1405191411620925e-3},
   {0.19048604193463345, 0.036607749553197423 ,0.036607749553197423,
    2.1405191411620925e-3},
   {0.036607749553197423, 0.736298458958971704 ,0.19048604193463345,
    2.1405191411620925e-3},
   {0.036607749553197423, 0.736298458958971704 ,0.036607749553197423,
    2.1405191411620925e-3},
   {0.036607749553197423, 0.19048604193463345 ,0.736298458958971704,
    2.1405191411620925e-3},
   {0.036607749553197423, 0.19048604193463345 ,0.036607749553197423,
    2.1405191411620925e-3},
   {0.036607749553197423, 0.036607749553197423 ,0.736298458958971704,
    2.1405191411620925e-3},
   {0.036607749553197423, 0.036607749553197423 ,0.19048604193463345,
    2.1405191411620925e-3}
  };
const Quadrature3d pardg::quad3d_8(43, 8, quad3d_8_x);





// M. Beckers and A. Haegemans,
// The construction of cubature formulae for the tetrahedron,
// Report TW 128, Dept. of Computer Science, K.U. Leuven, 1990.
//
// M. Beckers,  Numerical integration in high dimensions,
// Ph.D. thesis, Katholieke Universiteit Leuven, 1992.
//
// http://www.cs.kuleuven.ac.be/~nines/research/ecf/mtables.html
// login=encyclop, passwd=stroud71
//
// note: has negative baryzentric coordinates!
//       has negative weights
static const double quad3d_9_x[][4] =
  {{0.25, 0.25, 0.25,
    -0.13779903832610864}, // w0
   {0.854946884350789780, 0.048351038549736740 ,0.048351038549736740,
    1.8653365690852895e-3}, // w1
   {0.048351038549736740, 0.854946884350789780 ,0.048351038549736740,
    1.8653365690852895e-3},
   {0.048351038549736740, 0.048351038549736740 ,0.854946884350789780,
    1.8653365690852895e-3},
   {0.048351038549736740, 0.048351038549736740 ,0.048351038549736740,
    1.8653365690852895e-3},
   {0.02626215964635292, 0.32457928011788236 ,0.32457928011788236,
    4.3094239694934006e-3}, // w2
   {0.32457928011788236, 0.02626215964635292 ,0.32457928011788236,
    4.3094239694934006e-3},
   {0.32457928011788236, 0.32457928011788236 ,0.02626215964635292,
    4.3094239694934006e-3},
   {0.32457928011788236, 0.32457928011788236 ,0.32457928011788236,
    4.3094239694934006e-3},
   {0.65615037932801437, 0.11461654022399521 ,0.11461654022399521,
    -0.090184766481201525}, // w3
   {0.11461654022399521, 0.65615037932801437 ,0.11461654022399521,
    -0.090184766481201525},
   {0.11461654022399521, 0.11461654022399521 ,0.65615037932801437,
    -0.090184766481201525},
   {0.11461654022399521, 0.11461654022399521 ,0.11461654022399521,
    -0.090184766481201525},
   {0.32353014426545827, 0.22548995191151391 ,0.22548995191151391,
    0.044672576202511444}, // w4
   {0.22548995191151391, 0.32353014426545827 ,0.22548995191151391,
    0.044672576202511444},
   {0.22548995191151391, 0.22548995191151391 ,0.32353014426545827,
    0.044672576202511444},
   {0.22548995191151391, 0.22548995191151391 ,0.22548995191151391,
    0.044672576202511444},
   {0.653079679889075433, 0.083664701617184967 ,0.13162780924686980,
    0.034700405884550761}, // w5
   {0.653079679889075433, 0.13162780924686980 ,0.083664701617184967,
    0.034700405884550761},
   {0.653079679889075433, 0.13162780924686980 ,0.13162780924686980,
    0.034700405884550761},
   {0.083664701617184967, 0.653079679889075433 ,0.13162780924686980,
    0.034700405884550761},
   {0.083664701617184967, 0.13162780924686980 ,0.653079679889075433,
    0.034700405884550761},
   {0.083664701617184967, 0.13162780924686980 ,0.13162780924686980,
    0.034700405884550761},
   {0.13162780924686980, 0.653079679889075433 ,0.083664701617184967,
    0.034700405884550761},
   {0.13162780924686980, 0.653079679889075433 ,0.13162780924686980,
    0.034700405884550761},
   {0.13162780924686980, 0.083664701617184967 ,0.653079679889075433,
    0.034700405884550761},
   {0.13162780924686980, 0.083664701617184967 ,0.13162780924686980,
    0.034700405884550761},
   {0.13162780924686980, 0.13162780924686980 ,0.653079679889075433,
    0.034700405884550761},
   {0.13162780924686980, 0.13162780924686980 ,0.083664701617184967,
    0.034700405884550761},
   {0.02432721762775785, 0.10776985954942861 ,0.43395146141140677,
    3.3525839026606469e-3}, // w6
   {0.02432721762775785, 0.43395146141140677 ,0.10776985954942861,
    3.3525839026606469e-3},
   {0.02432721762775785, 0.43395146141140677 ,0.43395146141140677,
    3.3525839026606469e-3},
   {0.10776985954942861, 0.02432721762775785 ,0.43395146141140677,
    3.3525839026606469e-3},
   {0.10776985954942861, 0.43395146141140677 ,0.02432721762775785,
    3.3525839026606469e-3},
   {0.10776985954942861, 0.43395146141140677 ,0.43395146141140677,
    3.3525839026606469e-3},
   {0.43395146141140677, 0.02432721762775785 ,0.10776985954942861,
    3.3525839026606469e-3},
   {0.43395146141140677, 0.02432721762775785 ,0.43395146141140677,
    3.3525839026606469e-3},
   {0.43395146141140677, 0.10776985954942861 ,0.02432721762775785,
    3.3525839026606469e-3},
   {0.43395146141140677, 0.10776985954942861 ,0.43395146141140677,
    3.3525839026606469e-3},
   {0.43395146141140677, 0.43395146141140677 ,0.02432721762775785,
    3.3525839026606469e-3},
   {0.43395146141140677, 0.43395146141140677 ,0.10776985954942861,
    3.3525839026606469e-3},
   {0.72619908199946906140, 0.27655347263680734 ,-1.3762773181382007e-3,
    4.3162887555699692e-4},// w7
   {0.72619908199946906140, -1.3762773181382007e-3 ,0.27655347263680734,
    4.3162887555699692e-4},
   {0.72619908199946906140, -1.3762773181382007e-3 ,-1.3762773181382007e-3,
    4.3162887555699692e-4},
   {0.27655347263680734, 0.72619908199946906140 ,-1.3762773181382007e-3,
    4.3162887555699692e-4},
   {0.27655347263680734, -1.3762773181382007e-3 ,0.72619908199946906140,
    4.3162887555699692e-4},
   {0.27655347263680734, -1.3762773181382007e-3 ,-1.3762773181382007e-3,
    4.3162887555699692e-4},
   {-1.3762773181382007e-3, 0.72619908199946906140 ,0.27655347263680734,
    4.3162887555699692e-4},
   {-1.3762773181382007e-3, 0.72619908199946906140 ,-1.3762773181382007e-3,
    4.3162887555699692e-4},
   {-1.3762773181382007e-3, 0.27655347263680734 ,0.72619908199946906140,
    4.3162887555699692e-4},
   {-1.3762773181382007e-3, 0.27655347263680734 ,-1.3762773181382007e-3,
    4.3162887555699692e-4},
   {-1.3762773181382007e-3, -1.3762773181382007e-3 ,0.72619908199946906140,
    4.3162887555699692e-4},
   {-1.3762773181382007e-3, -1.3762773181382007e-3 ,0.27655347263680734,
    4.3162887555699692e-4}
  };
const Quadrature3d pardg::quad3d_9(53, 9, quad3d_9_x);




// Sainz de la Maza, Eduardo;  Maeztu, José I.
// An invariant quadrature rule of degree 11 for the tetrahedron.
// (English. Abridged French version)
// C. R. Acad. Sci., Paris, Sér. I 321, No.9, 1263-1267 (1995).
//
// remark: - has negative baryzentric coordinates! and
//           negative weights
//         - coordinates are not computed very accurately
//           e.g. the sum of the baryzentric coordinates of the second group
//           gives
//           3*0.3197881306061907 + 0.04063561442097275
//            = 1.00000000623954485,
//           hence errors can not be better than 1e-9 or 1e-10...
static const double quad3d_11_x[][4] =
  {{0.25, 0.25, 0.25,
    -0.3229059250896649/6.0}, // w0
   {0.3197881306061907, 0.3197881306061907, 0.3197881306061907,
    -0.3831136086645949/6.0}, // w1
   {0.4063561442097275e-1, 0.3197881306061907, 0.3197881306061907,
    -0.3831136086645949/6.0},
   {0.3197881306061907, 0.4063561442097275e-1, 0.3197881306061907,
    -0.3831136086645949/6.0},
   {0.3197881306061907, 0.3197881306061907, 0.4063561442097275e-1,
    -0.3831136086645949/6.0},
   {0.2745875432484354, 0.2745875432484354, 0.2745875432484354,
    0.1259876832639002/6.0}, // w2
   {0.1762373724529911, 0.2745875432484354, 0.2745875432484354,
    0.1259876832639002/6.0},
   {0.2745875432484354, 0.1762373724529911, 0.2745875432484354,
    0.1259876832639002/6.0},
   {0.2745875432484354, 0.2745875432484354, 0.1762373724529911,
    0.1259876832639002/6.0},
   {0.4902463231623282e-1, 0.4902463231623282e-1, 0.4902463231623282e-1,
    0.7772656110490364e-2/6.0}, // w3
   {0.8529260850827039, 0.4902463231623282e-1, 0.4902463231623282e-1,
    0.7772656110490364e-2/6.0},
   {0.4902463231623282e-1, 0.8529260850827039, 0.4902463231623282e-1,
    0.7772656110490364e-2/6.0},
   {0.4902463231623282e-1, 0.4902463231623282e-1, 0.8529260850827039,
    0.7772656110490364e-2/6.0},
   {-0.58892050323316550e-1,-0.58892050323316550e-1,-0.58892050323316550e-1,
    0.4475842042017354e-5/6.0}, // w4
   {0.11766761233528490e1, -0.58892050323316550e-1, -0.58892050323316550e-1,
    0.4475842042017354e-5/6.0},
   {-0.58892050323316550e-1, 0.11766761233528490e1, -0.58892050323316550e-1,
    0.4475842042017354e-5/6.0},
   {-0.58892050323316550e-1, -0.58892050323316550e-1, 0.11766761233528490e1,
    0.4475842042017354e-5/6.0},
   {0.14369806508030763, 0.14369806508030763, 0.14369806508030763,
    0.3076630972851224e-1/6.0}, // w5
   {0.56890579525494376, 0.14369806508030763, 0.14369806508030763,
    0.3076630972851224e-1/6.0},
   {0.14369806508030763, 0.56890579525494376, 0.14369806508030763,
    0.3076630972851224e-1/6.0},
   {0.14369806508030763, 0.14369806508030763, 0.56890579525494376,
    0.3076630972851224e-1/6.0},
   {0.43340593206769717, 0.43340593206769717, 0.66594067932302825e-1,
    0.2230322290225118e-1/6.0}, // w6
   {0.43340593206769717, 0.66594067932302825e-1, 0.43340593206769717,
    0.2230322290225118e-1/6.0},
   {0.66594067932302825e-1, 0.43340593206769717, 0.43340593206769717,
    0.2230322290225118e-1/6.0},
   {0.66594067932302825e-1, 0.43340593206769717, 0.66594067932302825e-1,
    0.2230322290225118e-1/6.0},
   {0.66594067932302825e-1, 0.66594067932302825e-1, 0.43340593206769717,
    0.2230322290225118e-1/6.0},
   {0.43340593206769717, 0.66594067932302825e-1, 0.66594067932302825e-1,
    0.2230322290225118e-1/6.0},
   {0.60987466974805193e-1, -0.67354325781295417e-1 ,0.50318342940324511,
    0.5167456484634155e-3/6.0}, //w7
   {0.60987466974805193e-1, 0.50318342940324511 ,-0.67354325781295417e-1,
    0.5167456484634155e-3/6.0},
   {0.60987466974805193e-1, 0.50318342940324511 ,0.50318342940324511,
    0.5167456484634155e-3/6.0},
   {-0.67354325781295417e-1, 0.60987466974805193e-1 ,0.50318342940324511,
    0.5167456484634155e-3/6.0},
   {-0.67354325781295417e-1, 0.50318342940324511 ,0.60987466974805193e-1,
    0.5167456484634155e-3/6.0},
   {-0.67354325781295417e-1, 0.50318342940324511 ,0.50318342940324511,
    0.5167456484634155e-3/6.0},
   {0.50318342940324511, 0.60987466974805193e-1 ,-0.67354325781295417e-1,
    0.5167456484634155e-3/6.0},
   {0.50318342940324511, 0.60987466974805193e-1 ,0.50318342940324511,
    0.5167456484634155e-3/6.0},
   {0.50318342940324511, -0.67354325781295417e-1 ,0.60987466974805193e-1,
    0.5167456484634155e-3/6.0},
   {0.50318342940324511, -0.67354325781295417e-1 ,0.50318342940324511,
    0.5167456484634155e-3/6.0},
   {0.50318342940324511, 0.50318342940324511 ,0.60987466974805193e-1,
    0.5167456484634155e-3/6.0},
   {0.50318342940324511, 0.50318342940324511 ,-0.67354325781295417e-1,
    0.5167456484634155e-3/6.0},
   {0.37182110608410947, 0.39266554926037518e-1 ,0.29445616949492650,
    0.1484538986489890/6.0}, // w8
   {0.37182110608410947, 0.29445616949492650 ,0.39266554926037518e-1,
    0.1484538986489890/6.0},
   {0.37182110608410947, 0.29445616949492650 ,0.29445616949492650,
    0.1484538986489890/6.0},
   {0.39266554926037518e-1, 0.37182110608410947 ,0.29445616949492650,
    0.1484538986489890/6.0},
   {0.39266554926037518e-1, 0.29445616949492650 ,0.37182110608410947,
    0.1484538986489890/6.0},
   {0.39266554926037518e-1, 0.29445616949492650 ,0.29445616949492650,
    0.1484538986489890/6.0},
   {0.29445616949492650, 0.37182110608410947 ,0.39266554926037518e-1,
    0.1484538986489890/6.0},
   {0.29445616949492650, 0.37182110608410947 ,0.29445616949492650,
    0.1484538986489890/6.0},
   {0.29445616949492650, 0.39266554926037518e-1 ,0.37182110608410947,
    0.1484538986489890/6.0},
   {0.29445616949492650, 0.39266554926037518e-1 ,0.29445616949492650,
    0.1484538986489890/6.0},
   {0.29445616949492650, 0.29445616949492650 ,0.37182110608410947,
    0.1484538986489890/6.0},
   {0.29445616949492650, 0.29445616949492650 ,0.39266554926037518e-1,
    0.1484538986489890/6.0},
   {0.86161014690973263, 0.13838985309026736 ,0.0,
    0.9330967352789100e-3/6.0}, // w9
   {0.86161014690973263, 0.0 ,0.13838985309026736,
    0.9330967352789100e-3/6.0},
   {0.86161014690973263, 0.0 ,0.0,
    0.9330967352789100e-3/6.0},
   {0.13838985309026736, 0.86161014690973263 ,0.0,
    0.9330967352789100e-3/6.0},
   {0.13838985309026736, 0.0 ,0.86161014690973263,
    0.9330967352789100e-3/6.0},
   {0.13838985309026736, 0.0 ,0.0,
    0.9330967352789100e-3/6.0},
   {0.0, 0.86161014690973263 ,0.13838985309026736,
    0.9330967352789100e-3/6.0},
   {0.0, 0.86161014690973263 ,0.0,
    0.9330967352789100e-3/6.0},
   {0.0, 0.13838985309026736 ,0.86161014690973263,
    0.9330967352789100e-3/6.0},
   {0.0, 0.13838985309026736 ,0.0,
    0.9330967352789100e-3/6.0},
   {0.0, 0.0 ,0.86161014690973263,
    0.9330967352789100e-3/6.0},
   {0.0, 0.0 ,0.13838985309026736,
    0.9330967352789100e-3/6.0},
   {0.69267352508351802, 0.16320147746405826e-1 ,0.14550316358503807,
    0.9319130804165715e-2/6.0}, // w10
   {0.69267352508351802, 0.14550316358503807 ,0.16320147746405826e-1,
    0.9319130804165715e-2/6.0},
   {0.69267352508351802, 0.14550316358503807 ,0.14550316358503807,
    0.9319130804165715e-2/6.0},
   {0.16320147746405826e-1, 0.69267352508351802 ,0.14550316358503807,
    0.9319130804165715e-2/6.0},
   {0.16320147746405826e-1, 0.14550316358503807 ,0.69267352508351802,
    0.9319130804165715e-2/6.0},
   {0.16320147746405826e-1, 0.14550316358503807 ,0.14550316358503807,
    0.9319130804165715e-2/6.0},
   {0.14550316358503807, 0.69267352508351802 ,0.16320147746405826e-1,
    0.9319130804165715e-2/6.0},
   {0.14550316358503807, 0.69267352508351802 ,0.14550316358503807,
    0.9319130804165715e-2/6.0},
   {0.14550316358503807, 0.16320147746405826e-1 ,0.69267352508351802,
    0.9319130804165715e-2/6.0},
   {0.14550316358503807, 0.16320147746405826e-1 ,0.14550316358503807,
    0.9319130804165715e-2/6.0},
   {0.14550316358503807, 0.14550316358503807 ,0.69267352508351802,
    0.9319130804165715e-2/6.0},
   {0.14550316358503807, 0.14550316358503807 ,0.16320147746405826e-1,
    0.9319130804165715e-2/6.0},
   {0.63469493926752182, 0.27759599714708815 ,0.43854531792695007e-1,
    0.1272850504266610e-1/6.0}, // w11
   {0.63469493926752182, 0.43854531792695007e-1 ,0.27759599714708815,
    0.1272850504266610e-1/6.0},
   {0.63469493926752182, 0.43854531792695007e-1 ,0.43854531792695007e-1,
    0.1272850504266610e-1/6.0},
   {0.27759599714708815, 0.63469493926752182 ,0.43854531792695007e-1,
    0.1272850504266610e-1/6.0},
   {0.27759599714708815, 0.43854531792695007e-1 ,0.63469493926752182,
    0.1272850504266610e-1/6.0},
   {0.27759599714708815, 0.43854531792695007e-1 ,0.43854531792695007e-1,
    0.1272850504266610e-1/6.0},
   {0.43854531792695007e-1, 0.63469493926752182 ,0.27759599714708815,
    0.1272850504266610e-1/6.0},
   {0.43854531792695007e-1, 0.63469493926752182 ,0.43854531792695007e-1,
    0.1272850504266610e-1/6.0},
   {0.43854531792695007e-1, 0.27759599714708815 ,0.63469493926752182,
    0.1272850504266610e-1/6.0},
   {0.43854531792695007e-1, 0.27759599714708815 ,0.43854531792695007e-1,
    0.1272850504266610e-1/6.0},
   {0.43854531792695007e-1, 0.43854531792695007e-1 ,0.63469493926752182,
    0.1272850504266610e-1/6.0},
   {0.43854531792695007e-1, 0.43854531792695007e-1 ,0.27759599714708815,
    0.1272850504266610e-1/6.0}
  };
const Quadrature3d pardg::quad3d_11(87, 11, quad3d_11_x);



==> anc/xt-super/dune-fem/dune/fem/solver/ode/quasi_exact_newton.cpp <==
#include <cmath>
#include <cassert>
#include <cfloat>
#include "quasi_exact_newton.hpp"
#include "blas.hpp"

using namespace pardg;



QuasiExactNewton::QuasiExactNewton(Communicator &comm) :
  DynamicalObject( "QuasiExactNewton", comm.id() ),
  f(NULL), p(NULL), u_tmp(NULL), op(*this), comm(comm), linear_solver(NULL)
{
  // set this to some useful values
  tolerance = 1.0e-6;
  max_num_of_iterations = 20;
}


QuasiExactNewton::~QuasiExactNewton()
{
  delete[] f;
}


void QuasiExactNewton::resize(int new_size, int component)
{
  delete[] f;
  f = new double[3 * new_size]; // new_size >= dim
  assert(f);
  p = f + new_size;
  u_tmp = p + new_size;
}


void QuasiExactNewton::set_linear_solver(IterativeLinearSolver &ls)
{
  linear_solver = &ls;
}


bool QuasiExactNewton::solve(Function &F, double *u)
{
  dim = F.dim_of_argument();
  new_size(dim);
  this->u = u;
  this->F = &F;
  int num_of_iterations = 0;
  double res_old = DBL_MAX;

  while (num_of_iterations < max_num_of_iterations) {
    F(u, f);

    double local_dot, global_dot;
    local_dot = cblas_ddot(dim, f, 1, f, 1);
    comm.allreduce(1, &local_dot, &global_dot, MPI_SUM);
    const double res = sqrt(global_dot);
    if (res < tolerance) return true;
    if (res >= res_old) return false;
    res_old = res;

    assert(linear_solver);
    dset(dim, 0.0, p, 1);
    bool lin_solver_conv = linear_solver->solve(op, p, f);
    if (!lin_solver_conv) return false;

    cblas_daxpy(dim, -1.0, p, 1, u, 1);

    if (NonlinearSolver::os){
      *NonlinearSolver::os << "QuasiExactNewton: iteration: "
			   << num_of_iterations << "    "
			   << "res: " << res << "   "
			   << std::endl;
    }

    num_of_iterations++;
  }

  return false; // num_of_iterations >= max_num_of_iterations
}






// ======== QuasiExactNewton::LinearOperator implementation
QuasiExactNewton::LinearOperator::LinearOperator(QuasiExactNewton &qen) :
  qen(qen) {}


int QuasiExactNewton::LinearOperator::dim_of_argument(int i) const
{
  return qen.dim;
}


int QuasiExactNewton::LinearOperator::dim_of_value(int i) const
{
  return qen.dim;
}


void QuasiExactNewton::LinearOperator::
operator()(const double *p, double *DFu_p, int component)
{
  double local_dot[2], global_dot[2];
  local_dot[0] = cblas_ddot(qen.dim, qen.u, 1, qen.u, 1);
  local_dot[1] = cblas_ddot(qen.dim, p, 1, p, 1);
  qen.comm.allreduce(2, local_dot, global_dot, MPI_SUM);
  double norm_u = sqrt(global_dot[0]);
  double norm_p_sq = global_dot[1];

  double eps = (norm_p_sq > DBL_EPSILON)?
    sqrt( (1.0+norm_u)*DBL_EPSILON / norm_p_sq ) : sqrt(DBL_EPSILON);

  //for(int k=0; k<qen.dim; k++) qen.u_tmp[k] = qen.u[k] + eps*p[k];
  dwaxpby(qen.dim, 1.0, qen.u, 1, eps, p, 1, qen.u_tmp, 1);
  (*qen.F)(qen.u_tmp, DFu_p, component);
  //for(int k=0; k<qen.dim; k++) DFu_p[k] = (DFu_p[k] - qen.f[k])/eps;
  daxpby(qen.dim, -1.0/eps, qen.f, 1, 1.0/eps, DFu_p, 1);
}


==> anc/xt-super/dune-fem/dune/fem/solver/ode/quasi_exact_newton.hpp <==
#ifndef QUASI_EXACT_NEWTON_HPP
#define QUASI_EXACT_NEWTON_HPP

#include <iostream>
#include "communicator.hpp"
#include "dynamical_object.hpp"
#include "function.hpp"
#include "nonlinear_solver.hpp"
#include "linear_solver.hpp"


namespace pardg
{


class QuasiExactNewton : public NonlinearSolver, public DynamicalObject
{
public:
  class LinearOperator : public Function
  {
  public:
    LinearOperator(QuasiExactNewton &qen);

    // from Function
    virtual void operator()(const double *p, double *DFu_p, int i);
    virtual int dim_of_argument(int i) const;
    virtual int dim_of_value(int i) const;

  private:
    QuasiExactNewton &qen;
  };


  QuasiExactNewton(Communicator &comm);
  ~QuasiExactNewton();
  void set_linear_solver(IterativeLinearSolver &ls);

  // from NonlinearSolver
  virtual bool solve(Function &F, double *u);

protected:
  // from DynamicalObject
  virtual void resize(int new_size, int component);

private:
  friend class LinearOperator;

  double *f, *p, *u_tmp; // u_tmp provides a temp-vector for LinearOperator
  LinearOperator op;

  double *u;
  Function *F;

  Communicator &comm;
  IterativeLinearSolver *linear_solver;
};


} // namespace pardg


#endif


==> anc/xt-super/dune-fem/dune/fem/solver/ode/random.hpp <==
#ifndef RANDOM_HPP
#define RANDOM_HPP

#include <cstdlib>

class Random
{
public:
  Random(int seed = 0);
  void seed(int seed);
  int rand();
  int rand(int hi);
  int rand(int lo, int hi);
  double rand(double hi);
  double rand(double lo, double hi);
  int rand_max();
  template<class T> void permute(T *array, int size);

private:
  int _seed;
};


inline
Random::Random(int seed) : _seed(seed)
{
  std::srand(seed);
}


inline
void Random::seed(int seed)
{
  _seed = seed;
  std::srand(_seed);
}


inline
int Random::rand()
{
  return std::rand();
}


inline
int Random::rand_max()
{
  return RAND_MAX;
}


// gives a random number in the range 0, ..., hi-1
inline
int Random::rand(int hi)
{
  return rand() % hi;
}


// gives a random number in the range lo, lo+1, ..., hi-1
inline
int Random::rand(int lo, int hi)
{
  return lo + rand() % (hi-lo);
}


// gives a random number in the range 0, ..., hi-1
inline
double Random::rand(double hi)
{
  return hi * (double)rand() / (double)rand_max();
}


// gives a random number in the range lo, lo+1, ..., hi-1
inline
double Random::rand(double lo, double hi)
{
  return lo + (hi-lo)* (double)rand() / (double)rand_max();
}


// permutates an array of size size
template<class T>
inline
void Random::permute(T *array, int size)
{
  for(int i=0; i<size; i++){
    int i1 = rand(size);
    T tmp = array[i];
    array[i] = array[i1];
    array[i1] = tmp;
  }
}


#endif


==> anc/xt-super/dune-fem/dune/fem/solver/ode/runge_kutta.cpp <==
#include <cassert>
#include "ode_solver.hpp"
#include "blas.hpp"

using namespace pardg;



// class ExplicitRungeKutta
ExplicitRungeKutta::ExplicitRungeKutta(Communicator &comm,
				       int num_of_stages,
				       int order,
				       Function &f) :
  ODESolver(comm, num_of_stages), f(f), num_of_stages(num_of_stages),
  A(num_of_stages), b(num_of_stages), c(num_of_stages),
  alpha(num_of_stages-1), beta(num_of_stages), gamma(num_of_stages),
  order(order)
{}


ExplicitRungeKutta::ExplicitRungeKutta(Communicator &comm,
				       int num_of_stages,
				       int order,
				       Function &f,
				       const double *a,
				       const double *b,
				       const double *c) :
  ODESolver(comm, num_of_stages), f(f), num_of_stages(num_of_stages),
  A(num_of_stages, a), b(num_of_stages, b), c(num_of_stages, c),
  alpha(num_of_stages-1), beta(num_of_stages), gamma(num_of_stages),
  order(order)
{
  const int s = num_of_stages;

  // auxiliary matrices
  Matrix _A(s-1), _Ainv(s-1), _AL(s-1);
  for(int i=0; i<s-1; i++){
    for(int j=0; j<s-1; j++){
      _A(i,j) = A(i+1,j);
      if (i!=j) _AL(i,j) = _A(i,j);
    }
  }
  _Ainv = _A;
  _Ainv.inverse();

  // set alpha
  alpha = _AL * _Ainv;
  for(int i=0; i<s-1; i++) alpha(i,i) = _A(i,i);

  // set beta
  for(int i=0; i<s-1; i++){
    double sum = 0.0;
    for(int j=0; j<s-1; j++) sum += b[j] * _Ainv(j,i);
    beta[i] = sum;
  }
  beta[s-1] = b[s-1];

  // set gamma
  for(int i=0; i<s-1; i++){
    double sum = 1.0;
    for(int j=0; j<i; j++) sum -= alpha(i,j);
    gamma[i] = sum;
  }
  double sum = 1.0;
  for(int i=0; i<s-1; i++){
    for(int j=0; j<s-1; j++) sum -= b[i] * _Ainv(i,j);
  }
  gamma[s-1] = sum;

  if (false){
    std::cout << "alpha:" << std::endl << alpha << std::endl
	      << "beta:" << std::endl << beta << std::endl
	      << "gamma:" << std::endl << gamma << std::endl
	      << "c:" << std::endl << this->c << std::endl;
  }
}


bool ExplicitRungeKutta::step(double t, double dt, double *u)
{
  dim = f.dim_of_value();
  new_size(dim);
  return solve(t, dt, u);
}


inline
bool nearly_equal(double x, double y)
{
  const double epsilon = 1.0e-12;
  return fabs(x-y) < epsilon;
}

bool ExplicitRungeKutta::solve(double t, double dt, double *u)
{
  const int s = num_of_stages;
  const double *uim = u;
  double *ui = U;

  // build intermediate sulutions
  for(int i=0; i<s-1; i++){
    f(t + c[i]*dt, uim, ui);
    daxpby(dim, gamma[i], u, 1, dt*alpha(i,i), ui, 1);
    for(int j=0; j<i; j++){
      const double _alpha = alpha(i,j);
      if (!nearly_equal(_alpha, 0.0)){
	cblas_daxpy(dim, _alpha, U+j*dim, 1, ui, 1);
      }
    }
    if (limiter) (*limiter)(ui);
    uim = ui;
    ui += dim;
  }

  // update solution
  f(t + c[s-1]*dt, uim, ui);
  daxpby(dim, beta[s-1]*dt, ui, 1, gamma[s-1], u, 1);
  for(int i=0; i<s-1; i++) cblas_daxpy(dim, beta[i], U+i*dim, 1, u, 1);
  if (limiter) (*limiter)(u);

  return true;
}




// class ExplicitEuler
ExplicitEuler::ExplicitEuler(Communicator &comm, Function &f) :
  ExplicitRungeKutta(comm, 1, 1, f) {}


bool ExplicitEuler::solve(double t, double dt, double *u)
{
  f(t, u, U);
  cblas_daxpy(dim, dt, U, 1, u, 1);
  if (limiter != NULL) (*limiter)(u);

  return true;
}




// class ExplicitModifiedEuler
ExplicitModifiedEuler::ExplicitModifiedEuler(Communicator &comm,
					     Function &f) :
  ExplicitRungeKutta(comm, 2, 2, f) {}


bool ExplicitModifiedEuler::solve(double t, double dt, double *u)
{
 f(t, u, U);
 daxpby(dim, 1.0, u, 1, 0.5*dt, U, 1);
 if (limiter) (*limiter)(U);

 double *U1 = U + dim;
 f(t + 0.5*dt, U, U1);
 cblas_daxpy(dim, dt, U1, 1, u, 1);
 if (limiter) (*limiter)(u);

 return true;
}




//class ExplicitTVD2, aka scheme by Heun
ExplicitTVD2::ExplicitTVD2(Communicator &comm, Function &f) :
  ExplicitRungeKutta(comm, 2, 2, f) {}


bool ExplicitTVD2::solve(double t, double dt, double *u)
{
 f(t, u, U);
 daxpby(dim, 1.0, u, 1, dt, U, 1);
 if (limiter) (*limiter)(U);

 double *U1 = U + dim;
 f(t + dt, U, U1);
 for(int k=0; k<dim; k++) u[k] = 0.5 * (u[k] + U[k] + dt*U1[k]);
 if (limiter) (*limiter)(u);

 return true;
}




//class ExplicitTVD3
ExplicitTVD3::ExplicitTVD3(Communicator &comm, Function &f) :
  ExplicitRungeKutta(comm, 3, 3, f) {}

bool ExplicitTVD3::solve(double t, double dt, double *u)
{
  f(t, u, U);
  daxpby(dim, 1.0, u, 1, dt, U, 1);
  if (limiter) (*limiter)(U);

  double *U1 = U + dim;
  f(t+dt, U, U1);
  for(int k=0; k<dim; k++) U1[k] = 0.75*u[k] + 0.25*(U[k] + dt*U1[k]);
  if (limiter) (*limiter)(U1);

  double *U2 = U1 + dim;
  f(t + 0.5*dt, U1, U2);
  for(int k=0; k<dim; k++){
    u[k] = (1.0/3.0) * ( u[k] + 2.0*(U1[k] + dt*U2[k]) );
  }
  if (limiter) (*limiter)(u);

  return true;
}

//class ExplicitRK3
static const double RK3_A[] =
  {0.0, 0.0, 0.0,
   0.5, 0.0, 0.0,
   -1.0, 2.0, 0.0,
  };
static const double RK3_b[] = {1.0/6.0, 4.0/6.0, 1.0/6.0};
static const double RK3_c[] = {0.0, 0.5, 1.0};

ExplicitRK3::ExplicitRK3(Communicator &comm, Function &f) :
  ExplicitRungeKutta(comm, 3, 3, f, RK3_A, RK3_b, RK3_c) {}




//class ExplicitRK4b
static const double RK4_A[] =
  {0.0, 0.0, 0.0, 0.0,
   0.5, 0.0, 0.0, 0.0,
   0.0, 0.5, 0.0, 0.0,
   0.0, 0.0, 1.0, 0.0
  };
static const double RK4_b[] = {1.0/6.0, 1.0/3.0, 1.0/3.0, 1.0/6.0};
static const double RK4_c[] = {0.0, 0.5, 0.5, 1.0};

ExplicitRK4b::ExplicitRK4b(Communicator &comm, Function &f) :
  ExplicitRungeKutta(comm, 4, 4, f, RK4_A, RK4_b, RK4_c) {}





//class ExplicitRK4
ExplicitRK4::ExplicitRK4(Communicator &comm, Function &f) :
  ExplicitRungeKutta(comm, 4, 4, f, RK4_A, RK4_b, RK4_c) {}


bool ExplicitRK4::solve(double t, double dt, double *u)
{
  const double dt_2 = 0.5 * dt;

  // u0 = u + dt/2 * f(u)
  f(t, u, U);
  daxpby(dim, 1.0, u, 1, dt_2, U, 1);
  if (limiter) (*limiter)(U);

  // u1 = u + dt/2 * f(u0)
  double *U1 = U + dim;
  f(t + 0.5*dt, U, U1);
  daxpby(dim, 1.0, u, 1, dt_2, U1, 1);
  if (limiter) (*limiter)(U1);

  // u2 = u + dt * f(u1)
  double *U2 = U1 + dim;
  f(t + 0.5*dt, U1, U2);
  daxpby(dim, 1.0, u, 1, dt, U2, 1);
  if (limiter) (*limiter)(U2);

  // u^{n+1} = 1/3 * ( -u^n + u0 + 2*u1 + u2 + 0.5*dt*f(u2) )
  double *U3 = U2 + dim;
  f(t + dt, U2, U3);
  for(int k=0; k<dim; k++){
    u[k] = (1.0/3.0) * ( U[k] + 2.0*U1[k] + U2[k] + dt_2*U3[k] - u[k] );
  }
  if (limiter) (*limiter)(u);

  return true;
}




//class ExplicitButcher6
static const double Butcher6_A[] =
  {0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0,
   0.5, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0,
   2.0/9.0, 4.0/9.0, 0.0, 0.0, 0.0, 0.0, 0.0,
   7.0/36.0, 2.0/9.0, -1.0/12.0, 0.0, 0.0, 0.0, 0.0,
   -35.0/144.0, -55.0/36.0, 35.0/48.0, 15.0/8.0, 0.0, 0.0, 0.0,
   -1.0/360.0, -11.0/36.0, -1.0/8.0, 1.0/2.0, 1.0/10.0, 0.0, 0.0,
   -41.0/260.0, 22.0/13.0, 43.0/156.0, -118.0/39.0, 32.0/195.0, 80.0/39.0, 0.0
  };
static const double Butcher6_b[] =
  {13.0/200.0, 0.0, 11.0/40.0, 11.0/40.0, 4.0/25.0, 4.0/25.0, 13.0/200.0};
static const double Butcher6_c[] =
  {0.0, 0.5, 2.0/3.0, 1.0/3.0, 5.0/6.0, 1.0/6.0, 1.0};

ExplicitButcher6::ExplicitButcher6(Communicator &comm, Function &f) :
  ExplicitRungeKutta(comm, 7, 6, f, Butcher6_A, Butcher6_b, Butcher6_c) {}




==> anc/xt-super/dune-fem/dune/fem/solver/ode/sirk.cpp <==
#include <cfloat>
#include "ode_solver.hpp"

using namespace pardg;



SIRK::SIRK(Communicator &comm,
     const int numofstages, const int ord,
     Function &f, Function &fex,
     const double *a, const double *b, const double *c,
     const double *aex, const double *cex) :
  ODESolver(comm, 0),
  f(f), fex(fex),
  num_of_stages(numofstages), order(ord),
  A(num_of_stages, a), b(num_of_stages, b), c(num_of_stages, c),
  Aex(num_of_stages, aex), cex(num_of_stages, cex),
  alpha(num_of_stages), beta(num_of_stages), gamma(num_of_stages),
  alphaex(num_of_stages), gammaex(num_of_stages),
  F(NULL), y(NULL),
  ils(NULL), op(comm, f, dim, u_tmp, f_tmp), u_tmp(NULL), f_tmp(NULL)
{
  // set this to some useful values
  tolerance = 1.0e-6;
  max_num_of_iterations = 20;

  // build matrix alpha
  Matrix Ainv = A;
  Ainv.inverse();
  Matrix AL = A;
  for(int i=0; i<num_of_stages; i++) AL(i,i) = 0.0;
  alpha = AL * Ainv;
  for(int i=0; i<num_of_stages; i++) alpha(i,i) = A(i,i);

  // build matrix alphaex
  alphaex = Aex * Ainv;

  // build vector beta
  for(int i=0; i<num_of_stages; i++){
    beta[i] = 0.0;
    for(int j=0; j<num_of_stages; j++) beta[i] += b[j] * Ainv(j,i);
  }

  // build vector gamma / gammaex
  for(int i=0; i<num_of_stages; i++){
    gamma[i] = 1.0;
    gammaex[i] = 1.0;
    for(int j=0; j<i; j++){
      gamma[i] -= alpha(i,j);
      gammaex[i] -= alphaex(i,j);
    }
  }

  // delta
  delta = 1.0;
  for(int i=0; i<num_of_stages; i++) delta -= beta[i];
}



void SIRK::set_linear_solver(IterativeLinearSolver &ls)
{
  ils = &ls;
}


void SIRK::resize(int new_size, int component)
{
  // new_size >= dim
  delete[] U;
  U = new double[ (num_of_stages + 5) * new_size ];
  Fpre = U + num_of_stages * new_size;
  F = Fpre + new_size;
  y = F + new_size;
  u_tmp = y + new_size;    // for LinearOperator
  f_tmp = u_tmp + new_size; //
}



bool SIRK::step(double t, double dt, double *u, int& newton_iterations, int& ils_iterations,
                int& max_newton_iterations, int& max_ils_iterations)
{
  dim = f.dim_of_value();
  new_size(dim);

  const bool convergence =  step_iterative(t, dt, u, newton_iterations, ils_iterations,
                                           max_newton_iterations, max_ils_iterations);

  // update solution
  if (convergence){
    cblas_dscal(dim, delta, u, 1);
    for(int i=0; i<num_of_stages; i++){
      cblas_daxpy(dim, beta[i], U+i*dim, 1, u, 1);
    }
    return true;
  }
  else return false;
}


bool SIRK::step_iterative(double t, double dt, double *u, int& newton_iterations,
                          int& ils_iterations, int& max_newton_iterations,
                          int& max_ils_iterations)
{
  // number of iterations for the time step [t,t+dt]
  newton_iterations = 0;
  ils_iterations = 0;

  for(int i=0; i<num_of_stages; i++){
    double *ui = U+i*dim;

    // setup of Fpre, store ui_ex in ui and f(ui_ex) in y
    const double _gamma = gamma[i];
    const double _gammaex = gammaex[i];
    for(int l=0; l<dim; l++){
      Fpre[l] = _gamma * u[l];
      ui[l] = _gammaex * u[l];
    }
    for(int j=0; j<i; j++){
      cblas_daxpy(dim, alpha(i,j), U+j*dim, 1, Fpre, 1);
      cblas_daxpy(dim, alphaex(i,j), U+j*dim, 1, ui, 1);
    }
    fex(t + cex[i]*dt, ui, y);
    cblas_daxpy(dim, alpha(i,i)*dt, y, 1, Fpre, 1);

    // prediction uf ui, todo: extrapolation or something...
    // ui = u^n

    // apply limiter if set, or copy to ui
    if (explLimiter)
      (*explLimiter)(Fpre, ui);
    else
      cblas_dcopy(dim, Fpre, 1, ui, 1);

    // Newton iteration
    int newton_iter = 0;
    while (newton_iter < max_num_of_iterations)
    {
      // setup f_tmp and F
      f(t + c[i]*dt, ui, f_tmp);
      const double lambda = alpha(i,i) * dt;
      for(int l=0; l<dim; l++) F[l] = ui[l] - lambda*f_tmp[l] - Fpre[l];

      // solve linear system
      dset(dim, 0.0, y, 1);
      op.setup(t+c[i]*dt, ui, lambda);
      const bool lin_solver_conv = ils->solve(op, y, F);

      // add every ILS iteration performed for this time step
      int ils_iter = ils->number_of_iterations();
      ils_iterations = ils_iter;

      if (!lin_solver_conv) return false;

      // update ui & apply limiter
      cblas_daxpy(dim, -1.0, y, 1, ui, 1);
      if (limiter) (*limiter)(ui);

      // compute norm_y
      double global_dot, local_dot;
      local_dot = cblas_ddot(dim, y, 1, y, 1);
      comm.allreduce(1, &local_dot, &global_dot, MPI_SUM);

      if (IterativeSolver::os)
      {
        *IterativeSolver::os << "Newton iteration: " << newton_iter << "    "
           << "|p|: " << sqrt(global_dot) << "   "
           << "linear iterations: " << ils_iter
           << std::endl;
      }

      newton_iter++;

      if( ils_iter > max_ils_iterations)
       max_ils_iterations = ils_iter;

      if(sqrt(global_dot) < tolerance) break;
    }

    newton_iterations += newton_iter;

    if (newton_iter > max_newton_iterations)
      max_newton_iterations = newton_iter;

    if (newton_iter >= max_num_of_iterations) return false;
  }

  return true;
}


// bool SIRK::step_iterative(double t, double dt, double *u)
// {
//   // set f_tu
//   f(t, u, f_tu);

//   const int s = num_of_stages;
//   int iterations = 0;

//   // Newton iteration
//   while (iterations < max_num_of_iterations){
//     // setup of F
//     //std::cout << "U[0]: " << U[0] << std::endl;
//     for(int i=0; i<s; i++){
//       dwaxpby(dim, 1.0, U+i*dim, 1, -1.0, u, 1, F+i*dim, 1);
//     }
//     for(int j=0; j<s; j++){
//       f(t + c[j]*dt, U+j*dim, y);
//       for(int i=0; i<s; i++) cblas_daxpy(dim, -dt*A(i,j), y, 1, F+i*dim, 1);
//     }

//     // solve linear system & update U
//     double sq_norm_y = 0;
//     for(int i=0; i<s; i++){
//       // solve the linear system
//       const double *Fi = F + i*dim;
//       dset(dim, 0.0, y, 1);
//       op.setup(t, u, dt*A(i,i));
//       const bool lin_solver_conv = ils->solve(op, y, Fi);
//       //std::cout << lin_solver_conv << std::endl;
//       //for(int l=0; l<dim; l++) std::cout << y[l] << std::endl;
//       if (!lin_solver_conv) return false;

//       // update Fk
//       for(int k=i+1; k<s; k++){
//  double *Fk = F + k*dim;
//  const double lambda = A(i,k)/A(i,i);
//  for(int l=0; l<dim; l++) Fk[l] -= lambda * (y[l] - Fi[l]);
//       }

//       // update ui
//       cblas_daxpy(dim, -1.0, y, 1, U+i*dim, 1);

//       // update norm_y
//       double global_dot, local_dot;
//       local_dot = cblas_ddot(dim, y, 1, y, 1);
//       comm.allreduce(1, &local_dot, &global_dot, MPI_SUM);
//       sq_norm_y += global_dot;

//       if (IterativeSolver::os){
//  *IterativeSolver::os << "Newton: iteration: "
//           << iterations << "    "
//           << "|p|: " << sqrt(sq_norm_y) << "   "
//           << std::endl;
//       }
//     }

//     if(sqrt(sq_norm_y) < tolerance) return true;

//     iterations++;
//   }

//   return false;
// }



// SIRK::LinearOperator implementation
SIRK::LinearOperator::LinearOperator(Communicator &comm, Function &f,
             const int &dim,
             double *&u_tmp, double *&f_tmp) :
  comm(comm), f(f), dim(dim), u_tmp(u_tmp), f_tmp(f_tmp)
{}


int SIRK::LinearOperator::dim_of_argument(int i) const
{
  return dim;
}


int SIRK::LinearOperator::dim_of_value(int i) const
{
  return dim;
}


void SIRK::LinearOperator::setup(double t, const double *u, double lambda)
{
  this->t = t;
  this->u = u;
  this->lambda = lambda;
}


void SIRK::LinearOperator::operator()(const double *p, double *DFu_p, int component)
{
  double local_dot[2], global_dot[2];
  local_dot[0] = cblas_ddot(dim, u, 1, u, 1);
  local_dot[1] = cblas_ddot(dim, p, 1, p, 1);
  comm.allreduce(2, local_dot, global_dot, MPI_SUM);
  const double norm_u = sqrt(global_dot[0]);
  const double norm_p_sq = global_dot[1];

  const double eps = (norm_p_sq > DBL_EPSILON)?
    sqrt( (1.0+norm_u)*DBL_EPSILON / norm_p_sq ) : sqrt(DBL_EPSILON);
  const double lambda_eps = lambda / eps;

  dwaxpby(dim, 1.0, u, 1, eps, p, 1, u_tmp, 1);
  f(t, u_tmp, DFu_p, component);
  for(int i=0; i<dim; i++) DFu_p[i] = p[i] - lambda_eps*(DFu_p[i] - f_tmp[i]);
}





//class SemiImplicitEuler, 1 stage, 1st order
// implicit part
static const double SIEuler_A[] = {1.0};
static const double SIEuler_c[] = {1.0};
// explicit part
static const double SIEuler_Aex[] = {0.0};
static const double SIEuler_cex[] = {0.0};
// common part
static const double SIEuler_b[] = {1.0};

SemiImplicitEuler::SemiImplicitEuler(Communicator &comm,
             Function &f, Function &fex) :
  SIRK(comm, 1, 1, f, fex, SIEuler_A, SIEuler_b, SIEuler_c,
       SIEuler_Aex, SIEuler_cex)
{}





//class SIRK23, 3 stages, 2nd order
// implicit part
static const double SIRK23_A[] =
  {0.5, 0.0, 0.0,
   -1.0, 0.5, 0.0,
   0.25, 0.25, 0.5
  };
static const double SIRK23_c[] =
  {0.5, -0.5, 1.0};
// explicit part
static const double SIRK23_Aex[] =
  {0.0, 0.0, 0.0,
   1.0, 0.0, 0.0,
   0.0, 0.5, 0.0
  };
static const double SIRK23_cex[] =
  {0.0, 1.0, 0.5};
// common part
static const double SIRK23_b[] =
  {0.25, 0.25, 0.5};

SIRK23::SIRK23(Communicator &comm, Function &f, Function &fex) :
  SIRK(comm, 3, 2, f, fex, SIRK23_A, SIRK23_b, SIRK23_c,
       SIRK23_Aex, SIRK23_cex)
{}



//class SIRK33, 3 stages, 3rd order
// YZ33 from Dennis Diss
// implicit part
static const double SIRK33_A[] =
  {3.0/4.0, 0.0, 0.0,
   5589.0/6524.0, 75.0/233.0, 0.0,
   7691.0/26096.0, -26335.0/78288.0, 65.0/168.0
  };
static const double SIRK33_c[] =
  {3.0/4.0,
   5589.0/6524.0 + 75.0/233.0,
   7691.0/26096.0 - 26335.0/78288.0 + 65.0/168.0
  };
// explicit part
static const double SIRK33_Aex[] =
  {0.0, 0.0, 0.0,
   8.0/7.0, 0.0, 0.0,
   71.0/252.0, 7.0/36.0, 0.0
  };
static const double SIRK33_cex[] =
  {0.0, 8.0/7.0, 71.0/252.0 + 7.0/36.0};
// common part
static const double SIRK33_b[] =
  {1.0/8.0, 1.0/8.0, 3.0/4.0};

SIRK33::SIRK33(Communicator &comm, Function &f, Function &fex) :
  SIRK(comm, 3, 3, f, fex, SIRK33_A, SIRK33_b, SIRK33_c,
       SIRK33_Aex, SIRK33_cex)
{}



//class IMEX_SSP222, 2 stages, 2nd order
// implicit part
static const double delta = 1.0 - 1.0/sqrt(2.0);
static const double IMEX_SSP222_A[] =
  {delta, 0.0,
   1.0-2.0*delta, delta
  };
static const double IMEX_SSP222_c[] =
  {delta, 1.0-delta};
// explicit part
static const double IMEX_SSP222_Aex[] =
  {0.0, 0.0,
   1.0, 0.0
  };
static const double IMEX_SSP222_cex[] =
  {0.0, 1.0};
// common part
static const double IMEX_SSP222_b[] =
  {0.5, 0.5};

IMEX_SSP222::IMEX_SSP222(Communicator &comm,
       Function &f, Function &fex) :
  SIRK(comm, 2, 2, f, fex, IMEX_SSP222_A, IMEX_SSP222_b, IMEX_SSP222_c,
       IMEX_SSP222_Aex, IMEX_SSP222_cex)
{}



//class ARK34, 4 stages, 3rd order
// Kennedy and Carpenter, Appl. Num. Math. 44, 2003
// explicit part
static const double ARK34_Aex[] =
  {
    0.0,  0.0,  0.0,  0.0,
    1767732205903.0/20278366411180.0,  0.0,  0.0,  0.0,
    5535828885825.0/10492691773637.0,  788022342437.0/10882634858940.0,  0.0, 0.0,
    6485989280629.0/16251701735622.0,  -4246266847089.0/9704473918619.0, 10755448449292.0/10357097424841.0, 0.0,
  };

// implicit part
static const double ARK34_A[] =
  {
    0.0,  0.0,  0.0,  0.0,
    1767732205903.0/4055673282236.0,  1767732205903.0/4055673282236.0,  0.0,  0.0,
    2746238789719.0/10658868560708.0, -640167445237.0/6845629431997.0,  1767732205903.0/4055673282236.0, 0.0,
    1471266399579.0/7840856788654.0,  -4482444167858.0/7529755066697.0, 11266239266428.0/11593286722821.0, 1767732205903.0/4055673282236.0
  };

// common part
static const double ARK34_b[] =
  { 1471266399579.0/7840856788654.0, -4482444167858.0/7529755066697.0, 11266239266428.0/11593286722821.0, 1767732205903.0/4055673282236.0 };
  //{ 2756255671327.0/12835298489170.0, -10771552573575.0/22201958757719.0, 9247589265047.0/10645013368117.0, 2193209047091.0/5459859503100.0 };
static const double ARK34_c[] =
  {0.0, 1767732205903.0/2027836641118.0 , 3.0/5.0, 1.0};

IMEX_ARK34::IMEX_ARK34(Communicator &comm, Function &f, Function &fex) :
  SIRK(comm, 4, 3, f, fex, ARK34_A, ARK34_b, ARK34_c,
       ARK34_Aex, ARK34_c)
{}



//class ARK46, 6 stages, 4rd order
// Kennedy and Carpenter, Appl. Num. Math. 44, 2003
// explicit part
static const double ARK46_Aex[] =
  {
    0.0,  0.0, 0.0, 0.0, 0.0, 0.0,
    0.5,  0.0, 0.0, 0.0, 0.0, 0.0,
    13861.0/62500.0, 6889.0/62500.0, 0.0, 0.0, 0.0, 0.0,
    -116923316275.0/2393684061468.0, -2731218467317.0/15368042101831.0, 9408046702089.0/11113171139209.0, 0.0, 0.0, 0.0,
    -451086348788.0/2902428689909.0, -2682348792572.0/7519795681897.0, 12662868775082.0/11960479115383.0, 3355817975965.0/11060851509271.0, 0.0, 0.0,
    647845179188.0/3216320057751.0, 73281519250.0/8382639484533.0, 552539513391.0/3454668386233.0, 3354512671639.0/8306763924573.0, 4040.0/17871.0, 0.0
  };
static const double ARK46_cex[] = {
    0.0, 0.5, 13861.0/62500.0 + 6889.0/62500.0,
    -116923316275.0/2393684061468.0 -2731218467317.0/15368042101831.0 + 9408046702089.0/11113171139209.0,
    -451086348788.0/2902428689909.0 -2682348792572.0/7519795681897.0 + 12662868775082.0/11960479115383.0 + 3355817975965.0/11060851509271.0,
    647845179188.0/3216320057751.0 + 73281519250.0/8382639484533.0 + 552539513391.0/3454668386233.0 + 3354512671639.0/8306763924573.0 + 4040.0/17871.0
};

// implicit part
static const double ARK46_A[] =
  {
    0.0,  0.0,  0.0, 0.0, 0.0, 0.0,
    0.25, 0.25, 0.0, 0.0, 0.0, 0.0,
    8611.0/62500.0, -1743.0/31250.0, 0.25 , 0.0, 0.0, 0.0,
    5012029.0/34652500.0, -654441.0/2922500.0, 174375.0/388108.0, 0.25, 0.0, 0.0,
    15267082809.0/155376265600.0, -71443401.0/120774400.0, 730878875.0/902184768.0, 2285395.0/8070912.0, 0.25, 0.0,
    82889.0/524892.0, 0.0, 15625.0/83664.0, 69875.0/102672.0, -2260.0/8211.0, 0.25
  };

// common part
static const double ARK46_b[] =
  { 82889.0/524892.0, 0.0, 15625.0/83664.0, 69875.0/102672.0, -2260.0/8211.0, 0.25 };
static const double ARK46_c[] =
  {0.0, 0.5 , 8611.0/62500.0 -1743.0/31250.0 + 0.25,
   5012029.0/34652500.0 -654441.0/2922500.0 + 174375.0/388108.0 + 0.25,
   15267082809.0/155376265600.0 -71443401.0/120774400.0 + 730878875.0/902184768.0 + 2285395.0/8070912.0 + 0.25,
   82889.0/524892.0 + 15625.0/83664.0 + 69875.0/102672.0  -2260.0/8211.0 + 0.25
  };

IMEX_ARK46::IMEX_ARK46(Communicator &comm, Function &f, Function &fex) :
  SIRK(comm, 6, 4, f, fex, ARK46_A, ARK46_b, ARK46_c,
       ARK46_Aex, ARK46_cex)
{}




//class IERK45 5 stages, 4rd order
// Lindblad et. al. ECCOMAS CFD 2006
// explicit part
static const double IERK45_Aex[] =
  {
    0.0,  0.0,  0.0,  0.0,  0.0,
    0.39098372452428, 0.0,  0.0,  0.0,  0.0,
    1.09436646160460, 0.33181504274704, 0.0, 0.0, 0.0,
    0.14631668003312, 0.69488738277516, 0.46893381306619, 0.0, 0.0,
    -1.33389883143642, 2.90509214801204, -1.06511748457024, 0.27210900509137, 0.0
  };
static const double IERK45_cex[] =
  { 0.0, 0.39098372452428, IERK45_Aex[ 10 ] + IERK45_Aex[ 11 ],
    IERK45_Aex[ 15 ] + IERK45_Aex[ 16 ] + IERK45_Aex[ 17 ],
    IERK45_Aex[ 20 ] + IERK45_Aex[ 21 ] + IERK45_Aex[ 22 ] + IERK45_Aex[ 23 ]
  };

// implicit part
static const double IERK45_A[] =
  {
    0.25, 0.0,  0.0,  0.0,  0.0,
    0.34114705729739, 0.25, 0.0,  0.0,  0.0,
    0.80458720789763, -0.07095262154540, 0.25,  0.0,  0.0,
    -0.52932607329103, 1.15137638494253, -0.80248263237803, 0.25, 0.0,
    0.11933093090075, 0.55125531344927, -0.1216872844994, 0.20110104014943, 0.25
  };
static const double IERK45_c[] =
  {
    0.25, 0.34114705729739 + 0.25, 0.80458720789763  -0.07095262154540 + 0.25,
    -0.52932607329103 + 1.15137638494253 -0.80248263237803+ 0.25,
    0.11933093090075 + 0.55125531344927  -0.1216872844994 + 0.20110104014943 + 0.25
  };


// common part
static const double IERK45_b[] =
  { IERK45_A[20] , IERK45_A[21], IERK45_A[22], IERK45_A[23] , IERK45_A[24] };


IERK45::IERK45(Communicator &comm, Function &f, Function &fex) :
  SIRK(comm, 5, 4, f, fex, IERK45_A, IERK45_b, IERK45_c,
       IERK45_Aex, IERK45_cex)
{}





==> anc/xt-super/dune-fem/dune/fem/solver/ode/ssp.cpp <==
#include "ode_solver.hpp"
#include "blas.hpp"


using namespace pardg;



static const double ssp_alpha[] =
  {1.0,
   0.5, 0.5,
   1.0/3.0, 1.0/2.0, 1.0/6.0,
   3.0/8.0, 1.0/3.0, 1.0/4.0, 1.0/24.0,
   11.0/30.0, 3.0/8.0, 1.0/6.0, 1.0/12.0, 1.0/120.0,
   53.0/144.0, 11.0/30.0, 3.0/16.0, 1.0/18.0, 1.0/48.0, 1.0/720.0
  };


ExplicitSSP::ExplicitSSP(Communicator &comm, Function &f, int m) :
  ODESolver(comm, 2), f(f), num_of_stages(m),
  alpha(m, ssp_alpha+m*(m-1)/2)
{
  assert(m>0 && m<=6);
}



bool ExplicitSSP::step(double t, double dt, double *u)
{
  dim = f.dim_of_value();
  new_size(dim);

  double *ui = U;
  double *tmp = U + dim;
  cblas_dcopy(dim, u, 1, ui, 1);
  cblas_dscal(dim, alpha[0], u, 1);

  for(int i=0; i<num_of_stages-1; i++){
    f(t, ui, tmp);
    cblas_daxpy(dim, dt, tmp, 1, ui, 1); // u_i -> u_{i+1}
    cblas_daxpy(dim, alpha[i+1], ui, 1, u, 1);
  }
  f(t, ui, tmp);
  cblas_daxpy(dim, alpha[num_of_stages-1]*dt, tmp, 1, u, 1);

  return true;
}



==> anc/xt-super/dune-fem/dune/fem/solver/ode/subblas.hpp <==
#ifndef SUBBLAS_HPP
#define SUBBLAS_HPP

#include <cmath>
#include <cstring>
#include <cassert>


// a subset of BLAS subroutines


// Enumerated and derived types
enum CBLAS_ORDER {CblasRowMajor=101, CblasColMajor=102};
enum CBLAS_TRANSPOSE {CblasNoTrans=111, CblasTrans=112, CblasConjTrans=113};


// BLAS level 1 functions
void cblas_drotg(double *a, double *b, double *c, double *s);
void cblas_drot(const int dim, double *x, const int incx,
		double *y, const int incy, const double c, const double s);
void cblas_dswap(const int dim, double *x, const int incx,
		 double *y, const int incy);
void cblas_dcopy(const int dim, const double *x, const int incx,
		 double *y, const int incy);
void cblas_dscal(const int dim, const double alpha, double *x, const int incx);
void cblas_daxpy(const int dim, const double alpha,
		 const double *x, const int incx, double *y, const int incy);
double cblas_ddot(const int dim, const double *x, const int incx,
		  const double *y, const int incy);
double cblas_dnrm2(const int dim, const double *x, const int incx);
int cblas_idamax(const int dim, const double *x, const int incx);


// BLAS level 2 functions
void cblas_dgemv(const enum CBLAS_ORDER order,
		 const enum CBLAS_TRANSPOSE trans,
		 const int m, const int n,
		 const double alpha, const double *A, const int lda,
		 const double *x, const int incx,
		 const double beta, double *y, const int incy);


// BLAS level 3 functions
void cblas_dgemm(const enum CBLAS_ORDER order,
		 const enum CBLAS_TRANSPOSE transA,
		 const enum CBLAS_TRANSPOSE transB,
		 const int m, const int n, const int k,
		 const double alpha, const double *A, const int lda,
		 const double *B, const int ldb,
                 const double beta, double *C, const int ldc);



// ========= inline implementation

// some BLAS Level 1 functions -- inline implementation
inline
void cblas_drotg(double *sa, double *sb, double *c, double *s)
{
  double roe = *sb;
  if( std::abs(*sa) > std::abs(*sb) ) roe = *sa;
  double scale = std::abs(*sa) + std::abs(*sb);
  double r, z;

  if( scale == 0.0 ){
    *c = 1.0;
    *s = 0.0;
    r = 0.0;
    z = 0.0;
  }
  else{
    r = scale * sqrt( (*sa/scale)*(*sa/scale) + (*sb/scale)*(*sb/scale) );
    if (roe < 0.0)  r = -r;
    *c = *sa/r;
    *s = *sb/r;
    z = 1.0;
    if( std::abs(*sa) > std::abs(*sb) ) z = *s;
    if( std::abs(*sb) >= std::abs(*sa) && *c != 0.0 ) z = 1.0/(*c);
  }

  *sa = r;
  *sb = z;
}


inline
void cblas_drot(const int dim, double *x, const int incx,
		double *y, const int incy,
		double c, double s)
{
  int i = dim;

  while (i--){
    const double _x = *x;
    const double _y = *y;
    *x = c*_x + s*_y;
    *y = c*_y - s*_x;
    x += incx;
    y += incy;
  }
}


inline
void cblas_dswap(const int dim, double *x, const int incx,
		 double *y, const int incy)
{
  int i = dim;

  while (i--){
    const double tmp = *x;
    *x = *y;
    *y = tmp;
    x += incx;
    y += incy;
  }
}


inline
void cblas_dcopy(const int dim, const double *x, const int incx,
		 double *y, const int incy)
{
  if (incx == 1 && incy == 1){ // use memcpy
    memcpy(y, x, dim*sizeof(double));
  }
  else{
    int i = dim;
    while(i--){
      *y = *x;
      x += incx;
      y += incy;
    }
  }
}


inline
void cblas_dscal(const int dim, const double alpha, double *x, const int incx)
{
  int i = dim;
  while(i--){
    *x *= alpha;
    x += incx;
  }
}


inline
void cblas_daxpy(const int dim, const double alpha,
		 const double *x, const int incx, double *y, const int incy)
{
  int i = dim;
  while(i--){
    *y += alpha * (*x);
    x += incx;
    y += incy;
  }
}


inline
double cblas_ddot(const int dim, const double *x, const int incx,
		  const double *y, const int incy)
{
  double dot = 0.0;
  int i=dim;

  while(i--){
    dot += (*x) * (*y);
    x += incx;
    y += incy;
  }

  return dot;
}


inline
double cblas_dnrm2(const int dim, const double *x, const int incx)
{
  double norm_sq = 0;
  int i = dim;

  while(i--){
    norm_sq += (*x) * (*x);
    x += incx;
  }

  return sqrt(norm_sq);
}


inline
int cblas_idamax(const int dim, const double *x, const int incx)
{
  double max_abs = std::abs(*x);
  int argmax = 0;
  x += incx;

  for(int i=1; i<dim; i++){
    const double x_abs = std::abs(*x);
    if (x_abs > max_abs){
      max_abs = x_abs;
      argmax = i;
    }
    x += incx;
  }

  return argmax;
}




// some BLAS Level 2 functions -- inline implementation


// op(A) \in \R^{m \times n}
// x \in \R^n
// y \in \R^m
//
// computes y = beta y + alpha op(A) x
inline
void cblas_dgemv(const enum CBLAS_ORDER order,
		 const enum CBLAS_TRANSPOSE trans,
		 const int m, const int n,
		 const double alpha, const double *A, const int lda,
		 const double *x, const int incx,
		 const double beta, double *y, const int incy)
{
  // limited support!
  assert(order == CblasRowMajor);

  if (trans == CblasNoTrans){
    assert(lda >= n); // consistent lda

    for(int i=0; i<m; i++){
      double sum = 0.0;
      for(int j=0; j<n; j++) sum += A[lda*i + j] * x[incx*j];
      y[incy*i] = beta * y[incy*i] + alpha * sum;
    }
  }
  else{
    assert(trans == CblasTrans);
    assert(lda >= m);  // consistent lda

    for(int i=0; i<m; i++){
      double sum = 0.0;
      for(int j=0; j<n; j++) sum += A[lda*j + i] * x[incx*j];
      y[incy*i] = beta * y[incy*i] + alpha * sum;
    }
  }
}




// some BLAS Level 3 functions -- inline implementation


// A \in \R^{m \times k}, lda>=k
// B \in \R^{k \times n}, ldb>=n
// C \in \R^{m \times n}, ldc>=n
//
// computes C = alpha A*B + beta C
inline
void cblas_dgemm(const enum CBLAS_ORDER order,
		 const enum CBLAS_TRANSPOSE transA,
		 const enum CBLAS_TRANSPOSE transB,
		 const int m, const int n, const int k,
		 const double alpha, const double *A, const int lda,
		 const double *B, const int ldb,
                 const double beta, double *C, const int ldc)
{
  // limited support!
  assert(order == CblasRowMajor);
  assert(transB == CblasNoTrans);

  // new
  if (transA == CblasNoTrans){
    // consistent lda, ldb, ldc
    assert(lda >= k && ldb >= n && ldc >= n);

    for(int i=0; i<m; i++){
      for(int j=0; j<n; j++){
	double sum = 0.0;
 	for(int l=0; l<k; l++) sum += A[i*lda + l] * B[l*ldb + j];
 	C[i*ldc + j] = alpha*sum + beta*C[i*ldc + j];
      }
    }
  }
  else{
    assert (transA == CblasTrans);

    // consistent lda, ldb, ldc
    assert(lda >= m && ldb >= n && ldc >= n);

    for(int i=0; i<m; i++){
      for(int j=0; j<n; j++){
	double sum = 0.0;
 	for(int l=0; l<k; l++) sum += A[l*lda + i] * B[l*ldb + j];
 	C[i*ldc + j] = alpha*sum + beta*C[i*ldc + j];
       }
    }
  }
}






#endif


==> anc/xt-super/dune-fem/dune/fem/solver/ode/thread.hpp <==
#ifndef THREAD_HPP
#define THREAD_HPP


#include <pthread.h>
#include <cassert>
#include <iostream>


extern "C"{
  void* _run(void *ptr);
}



class Thread
{
public:
  Thread(int num_of_locks=0);
  virtual ~Thread();
  void start();
  void stop();
  void join();
  void lock(int i=0);
  void unlock(int i=0);

protected:
  virtual void run() = 0;

private:
  friend void* _run(void *ptr);

  const int num_of_locks;
  pthread_mutex_t *mutex;
  pthread_t thread;
};





inline
void* _run(void *ptr)
{
  Thread *thread = (Thread *)ptr;
  thread->run();
  return NULL;
}


inline
Thread::Thread(int num_of_locks) : num_of_locks(num_of_locks)
{
  mutex = new pthread_mutex_t[num_of_locks];
  assert(mutex);
  for(int i=0; i<num_of_locks; i++) pthread_mutex_init(mutex+i, NULL);
}


inline
Thread::~Thread()
{
  delete[] mutex;
}


inline
void Thread::start()
{
  pthread_create( &thread, NULL, _run, (void *)this );
}


inline
void Thread::stop()
{
  pthread_cancel(thread);
}


inline
void Thread::join()
{
  pthread_join( thread, NULL );
}


inline
void Thread::lock(int i)
{
  assert(i>=0 && i<num_of_locks);
  pthread_mutex_lock(mutex+i);
}


inline
void Thread::unlock(int i)
{
  assert(i>=0 && i<num_of_locks);
  pthread_mutex_unlock(mutex+i);
}


#endif


==> anc/xt-super/dune-fem/dune/fem/solver/ode/timer.hpp <==
#ifndef TIMER_HPP
#define TIMER_HPP

#include <unistd.h>
#include <time.h>
#include <sys/times.h>



class Timer
{
public:
  Timer();
  void start();
  void stop();
  void reset();
  double process_time() const;
  double real_time() const;

private:
  struct tms process_start_time, process_elapsed_time;
  time_t real_start_time;
  double real_elapsed_time;
  bool running;
};


inline
Timer::Timer()
{
  reset();
}


inline
void Timer::reset()
{
  process_elapsed_time.tms_utime = 0;
  process_elapsed_time.tms_stime = 0;
  process_elapsed_time.tms_cutime = 0;
  process_elapsed_time.tms_cstime = 0;
  real_elapsed_time = 0.0;
  running = false;
}


inline
void Timer::start()
{
  if (!running){
    times(&process_start_time);
    time(&real_start_time);
    running = true;
  }
}


inline
void Timer::stop()
{
  if (running){
    struct tms process_stop_time;
    times(&process_stop_time);
    process_elapsed_time.tms_utime
      += process_stop_time.tms_utime - process_start_time.tms_utime;
    process_elapsed_time.tms_stime
      += process_stop_time.tms_stime - process_start_time.tms_stime;
    process_elapsed_time.tms_cutime
      += process_stop_time.tms_cutime - process_start_time.tms_cutime;
    process_elapsed_time.tms_cstime
      += process_stop_time.tms_cstime - process_start_time.tms_cstime;

    time_t real_stop_time;
    time(&real_stop_time);
    real_elapsed_time += difftime(real_stop_time, real_start_time);

    running = false;
  }
}


// process time in seconds
inline
double Timer::process_time() const
{
  const double clocks_per_second = sysconf(_SC_CLK_TCK);

  double total_time = process_elapsed_time.tms_utime
    +process_elapsed_time.tms_stime
    +process_elapsed_time.tms_cutime
    +process_elapsed_time.tms_cstime;

  if (running){
    struct tms process_stop_time;
    times(&process_stop_time);
    total_time += (process_stop_time.tms_utime - process_start_time.tms_utime)
      +(process_stop_time.tms_stime - process_start_time.tms_stime)
      +(process_stop_time.tms_cutime - process_start_time.tms_cutime)
      +(process_stop_time.tms_cstime - process_start_time.tms_cstime);
  }

  return total_time / clocks_per_second;
}


// real time in seconds
inline
double Timer::real_time() const
{
  double total_time = real_elapsed_time;

  if (running){
    time_t real_stop_time;
    time(&real_stop_time);
    total_time += difftime(real_stop_time, real_start_time);
  }

  return total_time;
}

#endif


==> anc/xt-super/dune-fem/dune/fem/solver/ode/vector.cpp <==
#include "vector.hpp"

double Vector::output_epsilon = 1.0e-7;



==> anc/xt-super/dune-fem/dune/fem/solver/ode/vector.hpp <==
#ifndef VECTOR_HPP
#define VECTOR_HPP

#include <iostream>
#include <cassert>
#include <cmath>
#include "blas.hpp"


class Vector
{
public:
  Vector(int n);
  Vector(int n, const double *a);
  Vector(const Vector &v); // copy constructor
  ~Vector();

  // element access
  double& operator()(int i);
  double operator()(int i) const;
  double& operator[](int i);
  double operator[](int i) const;

  // conversion operators
  operator double*();
  operator const double *() const;

  // assignment operators
  Vector& operator=(const Vector& v);
  Vector& operator+=(const Vector& v);
  Vector& operator-=(const Vector& v);
  Vector& operator*=(double alpha);
  Vector& operator=(double alpha);

  int size() const;

  friend std::ostream& operator<<(std::ostream& os, const Vector& v);

  static double output_epsilon;

private:
  const int n;
  double *data;
};


// class Vector inline implementation

inline
Vector::Vector(int n) : n(n), data(new double[n])
{
  assert(data);
  dset(n, 0.0, data, 1);
}


inline
Vector::Vector(int n, const double *a) : n(n), data(new double[n])
{
  assert(data);
  cblas_dcopy(n, a, 1, data, 1);
}


inline
Vector::Vector(const Vector &v) : n(v.n), data(new double[v.n])
{
  assert(data);
  cblas_dcopy(n, v.data, 1, data, 1);
}


inline
Vector::~Vector()
{
  delete[] data;
}


inline
double& Vector::operator()(int i)
{
  assert(i>=0 && i<n);
  return data[i];
}


inline
double Vector::operator()(int i) const
{
  assert(i>=0 && i<n);
  return data[i];
}


inline
double& Vector::operator[](int i)
{
  assert(i>=0 && i<n);
  return data[i];
}


inline
double Vector::operator[](int i) const
{
  assert(i>=0 && i<n);
  return data[i];
}


inline
Vector::operator double*()
{
  return data;
}


inline
Vector::operator const double *() const
{
  return data;
}


inline
Vector& Vector::operator=(const Vector& v)
{
  assert(n==v.n);
  cblas_dcopy(n, v.data, 1, data, 1);
  return *this;
}


inline
Vector& Vector::operator+=(const Vector& v)
{
  assert(n==v.n);
  cblas_daxpy(n, 1.0, v.data, 1, data, 1);
  return *this;
}


inline
Vector& Vector::operator-=(const Vector& v)
{
  assert(n==v.n);
  cblas_daxpy(n, -1.0, v.data, 1, data, 1);
  return *this;
}


inline
Vector& Vector::operator*=(double alpha)
{
  cblas_dscal(n, alpha, data, 1);
  return *this;
}


inline
Vector& Vector::operator=(double alpha)
{
  dset(n, alpha, data, 1);
  return *this;
}


inline
int Vector::size() const
{
  return n;
}


inline
std::ostream& operator<<(std::ostream& os, const Vector& v)
{
  for(int i=0; i<v.n; i++){
    os.width(10);
    if (fabs(v(i)) >= Vector::output_epsilon) os << v(i) << std::endl;
    else os << 0.0 << std::endl;
  }
  return os;
}



#endif


==> anc/xt-super/dune-fem/dune/fem/solver/odesolver.hh <==
#ifndef RUNGEKUTTA_ODE_SOLVER_HH
#define RUNGEKUTTA_ODE_SOLVER_HH

// inlcude all used headers before, that they don not appear in DuneODE
#ifdef HUNDERT
#endif
//- system includes
#include <iostream>
#include <cmath>
#include <vector>
#include <pthread.h>
#include <cassert>
#include <sys/times.h>

//- dune-common includes
#include <dune/common/nullptr.hh>

//- dune-fem includes
#include <dune/fem/io/parameter.hh>
#include <dune/fem/misc/mpimanager.hh>
#include <dune/fem/operator/common/spaceoperatorif.hh>
#include <dune/fem/solver/odesolverinterface.hh>
#include <dune/fem/solver/timeprovider.hh>
#include <dune/fem/solver/rungekutta/timestepcontrol.hh>

// include headers of PARDG
#include "pardg.hh"

namespace DuneODE
{

  using namespace Dune;
  using namespace Fem;
  using namespace std;

#ifdef USE_PARDG_ODE_SOLVER
  // see rungekutta/timestepcontrol.hh for the adaptive control of the clf for implicit solvers
  struct ODEParameters : public ImplicitRungeKuttaSolverParameters
  {
    using ImplicitRungeKuttaSolverParameters :: keyPrefix_;

    ODEParameters( const std::string keyPrefix = "fem.ode." )
      : ImplicitRungeKuttaSolverParameters( keyPrefix )
    {}

    // choice of linear solver for the implicit ODE solver
    virtual PARDG::IterativeLinearSolver *linearSolver(PARDG::Communicator & comm) const
    {
      static const std::string methodTypeTable[] = { "gmres", "cg", "bicgstab" };
      const int method = Parameter::getEnum( keyPrefix_ + "linearsolver", methodTypeTable, 0 );

      PARDG::IterativeLinearSolver *solver = nullptr;
      switch( method )
      {
      case 0:
        int cycles;
        if( Fem::Parameter::exists( "fem.ode.gmrescycles" ) )
        {
          std::cerr << "WARNING: deprecated key, use '" << keyPrefix_ << "gmres.cycles' instead!" << std::endl;
          cycles = Parameter::getValue< int >( "fem.ode.gmrescycles", 15 );
        }
        else
          cycles = Parameter::getValue< int >( keyPrefix_ + "gmres.cycles", 15 );
        solver = new PARDG::GMRES( comm, cycles );
        break;

      case 1:
        solver = new PARDG::CG( comm );
        break;

      case 2:
        solver = new PARDG::BICGSTAB( comm );
        break;
      }
      if( !solver )
        DUNE_THROW( InvalidStateException, "Unable to create linear solver." );

      // tolerance for the linear solver
      double tol = Parameter::getValue< double >( keyPrefix_ + "solver.tolerance" , 1e-8 );
      static const std::string errorTypeTable[] = { "absolute", "relative" };
      // errormeassure used in the linear solver
      int errorType = Parameter::getEnum( keyPrefix_ + "solver.errormeasure", errorTypeTable, 0 );
      solver->set_tolerance(tol,(errorType==1));
      // max iterations that the linear solver should do
      int maxIter = Parameter::getValue< int >( keyPrefix_ + "solver.iterations" , 1000 );
      solver->set_max_number_of_iterations(maxIter);
      return solver;
    }

    // overload clone method
    virtual ODEParameters* clone () const { return new ODEParameters( *this ); }
  };


  template <class Operator>
  class OperatorWrapper : public PARDG::Function
  {
    // type of discrete function
    typedef typename Operator::DestinationType DestinationType;
   public:
    //! constructor
    OperatorWrapper(Operator& op)
      : op_(op)
    {}

    //! apply operator applies space operator and creates temporary
    //! discrete function using the memory from outside
    void operator()(const double *u, double *f, int i = 0)
    {
      // set actual time of iteration step
      op_.setTime( this->time() );

      // call operator apply
      op_( u, f );
    }

    //! return size of argument
    int dim_of_argument(int i = 0) const
    {
      assert( i == 0 );
      return op_.size();
    }

    //! return size of destination
    int dim_of_value(int i = 0) const
    {
      assert( i == 0 );
      return op_.size();
    }

    //! return reference to real operator
    const Operator& op() const { return op_; }

  protected:
    // operator to call
    Operator& op_;
  };


  template <class Operator>
  class LimiterWrapper : public PARDG::Limiter
  {
    // type of discrete function
    typedef typename Operator::DestinationType DestinationType;
   public:
    //! constructor
    LimiterWrapper(Operator& op)
      : op_(op)
    {}

    void operator()( double* ) { abort(); }

    //! apply operator applies space operator and creates temporary
    //! discrete function using the memory from outside
    void operator()(const double *u, double *f)
    {
      // call operator apply
      op_.limit( u, f );
    }

    //! return reference to real operator
    const Operator& op() const { return op_; }

  protected:
    // operator to call
    Operator& op_;
  };


  /**
     @ingroup ODESolver
     @{
   **/

  /* \brief Base class for ParDG ode solvers */
  template<class DestinationImp>
  class ParDGOdeSolverBase : public OdeSolverInterface<DestinationImp>
  {
    ParDGOdeSolverBase(const ParDGOdeSolverBase& );
  public:
    //! type of destination function
    typedef DestinationImp DestinationType;

    //! type of discretization operator
    typedef PARDGSpaceOperatorInterface<DestinationType> OperatorType;

    //! type of monitor class
    typedef typename OdeSolverInterface<DestinationImp> :: MonitorType  MonitorType;
  protected:
    //! constructor
    ParDGOdeSolverBase( TimeProviderBase& tp,
                        const int order ) :
      timeProvider_( tp ),
      comm_(PARDG::Communicator::instance()),
      order_( order ),
      initialized_( false ),
      odeSolver_( 0 )
    {
    }

    void initializeOdeSolver ()
    {
      if( !initialized_ )
      {
        if( !odeSolver_ )
          odeSolver_ = createOdeSolver();
        initialized_ = true;
      }
    }

  public:
    // initialize time step size
    void initialize ( const DestinationType& U0 )
    {
      // initialized dt on first call
      if ( ! initialized_ )
      {
        // create instance of ode solver
        initializeOdeSolver();

        // apply operator once
        spaceOperator().initializeTimeStepSize( U0 );

        // set initial time step
        timeProvider_.provideTimeStepEstimate( spaceOperator().timeStepEstimate() );
      }
    }

  protected:
    //! destructor
    ~ParDGOdeSolverBase() { delete odeSolver_; odeSolver_ = 0; }

    //! return reference to ode solver
    PARDG::ODESolver& odeSolver()
    {
      assert( odeSolver_ );
      return *odeSolver_;
    }

  public:
    void description(std::ostream& out) const
    {
      out << name() << ", steps: " << order_;
      // would be nice to add info on cfl number, but TimeProviderBase doesn't have this
          //<< ", cfl: " << this->timeProvider_.cfl() << "\\\\" <<std::endl;
    }

  protected:
    //! return name of ode solver
    virtual std::string name()  const = 0;

    //! return ode solver object
    virtual PARDG::ODESolver* createOdeSolver() = 0;

    //! return reference to discretization operator for time step initialization
    virtual const OperatorType& spaceOperator() const = 0;

  protected:
    TimeProviderBase& timeProvider_;
    PARDG::Communicator & comm_;
    const int order_;
    bool initialized_;

  private:
    // use method odeSolver for access
    PARDG::ODESolver* odeSolver_;
  };

  ///////////////////////////////////////////////////////
  //
  //  --ExplicitOdeSolver
  //
  ///////////////////////////////////////////////////////
  template<class DestinationImp>
  class ExplicitOdeSolver :
    public ParDGOdeSolverBase< DestinationImp >
  {
    typedef ParDGOdeSolverBase< DestinationImp > BaseType;

  protected:
    using BaseType :: order_;
    using BaseType :: comm_;
    using BaseType :: initialized_;
    using BaseType :: timeProvider_;
    using BaseType :: odeSolver ;

  public:
    using BaseType :: initialize;
    using BaseType :: solve ;

    typedef typename BaseType :: OperatorType    OperatorType;
    typedef typename BaseType :: DestinationType DestinationType;
    typedef typename BaseType :: MonitorType     MonitorType;

    //! constructor
    ExplicitOdeSolver(OperatorType& op,
                      TimeProviderBase &tp,
                      const int order, bool verbose = false) :
      BaseType(tp, order ),
      expl_( op ),
      verbose_( verbose )
    {}

    //! destructor
    virtual ~ExplicitOdeSolver() {}

    //! solve system
    void solve( DestinationType& U0,
                MonitorType& monitor )
    {
      // no nonlinear system to solve for time step update
      monitor.reset() ;

      // initialize
      if( ! initialized_ )
      {
        DUNE_THROW(InvalidStateException,"ExplicitOdeSolver wasn't initialized before first call!");
      }

      // get dt
      const double dt = timeProvider_.deltaT();

      // should be larger then zero
      assert( dt > 0.0 );

      // get time
      const double time = timeProvider_.time();

      // get leakPointer
      double* u = U0.leakPointer();

      // call ode solver
      const bool convergence = odeSolver().step(time, dt, u);

      // set time step estimate of operator
      timeProvider_.provideTimeStepEstimate( expl_.op().timeStepEstimate() );

      assert( convergence );
      if(! convergence )
      {
        timeProvider_.invalidateTimeStep();
        if( comm_.id() == 0 )
          std::cerr << "No Convergence of ExplicitOdeSolver! \n";
      }
    }

  protected:
    //! return name of ode solver
    virtual std::string name() const { return "ExplicitOdeSolver"; }

    //! for initialization
    const OperatorType& spaceOperator() const { return expl_.op(); }

    //! create explicit ode solver
    PARDG::ODESolver* createOdeSolver()
    {
      PARDG::ODESolver* odeSolver = 0;
      switch ( order_ )
      {
        case 1  : odeSolver = new PARDG::ExplicitEuler(comm_, expl_); break;
        case 2  : odeSolver = new PARDG::ExplicitTVD2 (comm_, expl_); break;
        case 3  : odeSolver = new PARDG::ExplicitTVD3 (comm_, expl_); break;
        case 4  : odeSolver = new PARDG::ExplicitRK4  (comm_, expl_); break;
        default : odeSolver = new PARDG::ExplicitBulirschStoer(comm_, expl_, 7);
                  if( comm_.id() == 0 )
                  {
                    std::cerr << "Runge-Kutta method of this order not implemented.\n"
                              << "Using 7-stage Bulirsch-Stoer scheme.\n"
                              << std::endl;
                  }
      }

      // only set output when general verbose mode is enabled
      // (basically to avoid output on every rank)
      if( verbose_ && Parameter :: verbose() )
      {
        odeSolver->DynamicalObject::set_output(cout);
      }
      assert( odeSolver );
      return odeSolver;
    }

  protected:
    OperatorWrapper<OperatorType> expl_;
    const bool verbose_;
  };

  ///////////////////////////////////////////////////////
  //
  //  --ImplicitOdeSolver
  //
  ///////////////////////////////////////////////////////
  template<class DestinationImp>
  class ImplicitOdeSolver :
    public ParDGOdeSolverBase< DestinationImp >
  {
    typedef ParDGOdeSolverBase< DestinationImp > BaseType;
  protected:
    using BaseType :: order_;
    using BaseType :: comm_;
    using BaseType :: initialized_;
    using BaseType :: timeProvider_;
    using BaseType :: odeSolver ;

  public:
    using BaseType :: initialize;
    using BaseType :: solve ;

    typedef typename BaseType :: OperatorType    OperatorType;
    typedef typename BaseType :: DestinationType DestinationType;
    typedef typename BaseType :: MonitorType     MonitorType;

    ImplicitOdeSolver(OperatorType& op,
                      TimeProviderBase& tp,
                      const int order,
                      const ODEParameters& parameter = ODEParameters() ) :
      BaseType(tp, order),
      impl_( op ),
      linsolver_( 0 ),
      param_( parameter.clone() ),
      verbose_( parameter.verbose() ),
      cfl_( parameter.cflStart() ),
      cflMax_( parameter.cflMax() )
    {
    }

    virtual ~ImplicitOdeSolver()
    {
      delete linsolver_; linsolver_ = 0;
      delete param_;     param_ = 0;
    }

  protected:
    //! return name of ode solver
    virtual std::string name() const { return "ImplicitOdeSolver"; }

    //! return reference to parameter class
    const ODEParameters& parameter() const { assert( param_ ); return *param_; }

    //! for initialization
    virtual const OperatorType& spaceOperator() const { return impl_.op(); }

    //! create implicit ode solver
    PARDG::ODESolver* createOdeSolver()
    {
      linsolver_ = parameter().linearSolver( comm_ );
      assert( linsolver_ );

      PARDG::DIRK* odeSolver = 0;
      switch ( order_ )
      {
        case 1: odeSolver = new PARDG::ImplicitEuler(comm_, impl_); break;
        case 2: odeSolver = new PARDG::Gauss2(comm_, impl_); break;
        case 3: odeSolver = new PARDG::DIRK3 (comm_, impl_); break;
        case 4: odeSolver = new PARDG::DIRK34 (comm_, impl_); break;
        default : if( comm_.id() == 0 )
                  {
                    std::cerr << "Runge-Kutta method of this order not implemented"
                              << std::endl;
                  }
                  abort();
      }

      assert( odeSolver );

      odeSolver->set_linear_solver( *linsolver_ );
      odeSolver->set_tolerance( parameter().tolerance() );
      odeSolver->set_max_number_of_iterations( parameter().iterations() );

      // only set output when general verbose mode is enabled
      // (basically to avoid output on every rank)
      if( verbose_ == ODEParameters :: fullVerbosity &&
          Parameter :: verbose() )
      {
        odeSolver->IterativeSolver::set_output(cout);
        odeSolver->DynamicalObject::set_output(cout);
        linsolver_->IterativeSolver::set_output(cout);
      }
      return odeSolver;
    }

    virtual int numberOfIterations()
    {
      return static_cast<PARDG::DIRK&> (odeSolver()).number_of_iterations();
    }

  public:
    //! solve
    void solve( DestinationType& U0, MonitorType& monitor )
    {
      // initialize
      if( ! initialized_ )
      {
        DUNE_THROW(InvalidStateException,"ImplicitOdeSolver wasn't initialized before first call!");
      }

      const double dt   = timeProvider_.deltaT();
      assert( dt > 0.0 );
      const double time = timeProvider_.time();

      // get pointer to solution
      double* u = U0.leakPointer();

      const bool convergence =
        odeSolver().step( time, dt, u,
                          monitor.newtonIterations_,
                          monitor.linearSolverIterations_,
                          monitor.maxNewtonIterations_,
                          monitor.maxLinearSolverIterations_ );

      assert( linsolver_->number_of_iterations() == monitor.linearSolverIterations_ );

      double factor( 1 );
      bool changed =
        parameter().cflFactor( impl_.op().timeStepEstimate(), spaceOperator().timeStepEstimate(),
                               monitor.linearSolverIterations_, convergence, factor );

      if( (factor >= std::numeric_limits< double >::min()) &&
          (factor <= std::numeric_limits< double >::max()) )
      {
        // only apply when factor is small or max cfl was not reached yet
        if( factor < 1.0 || cfl_ <= cflMax_ )
        {
          cfl_ *= factor;
        }
        else
          changed = false ;
      }
      else
        DUNE_THROW( InvalidStateException, "invalid cfl factor: " << factor );

      if (convergence)
      {
        // timeProvider_.provideTimeStepEstimate( cfl_ * spaceOperator().timeStepEstimate() );
        timeProvider_.provideTimeStepEstimate( timeStepEstimate(cfl_) );

        if( changed && (verbose_ >= ODEParameters :: cflVerbosity ) && (MPIManager::rank() == 0) )
        {
          derr << " New cfl number is: "<< cfl_ << ", iterations per time step("
               << "ILS: " << monitor.linearSolverIterations_
               << ", Newton: " << monitor.newtonIterations_
               << ")"
               << std::endl;
        }
      }
      else
      {
        if( factor >= 1.0 )
          DUNE_THROW( InvalidStateException, "Invalid cfl factor (no convergence): " << factor );
        timeProvider_.provideTimeStepEstimate( factor * dt );
        timeProvider_.invalidateTimeStep();

        // output only in verbose mode
        if( (verbose_ >= ODEParameters :: noConvergenceVerbosity) && (MPIManager::rank() == 0) )
          derr << "No convergence: New cfl number is " << cfl_ << std::endl;
      }

      linsolver_->reset_number_of_iterations();
    }

  protected:
    virtual double timeStepEstimate(double cfl)
    {
      return cfl*spaceOperator().timeStepEstimate();
    }

    OperatorWrapper<OperatorType> impl_;
    PARDG::IterativeLinearSolver* linsolver_;
    const ODEParameters* param_;
    const int verbose_;
    double cfl_;
    const double cflMax_;
  }; // end ImplicitOdeSolver


  ///////////////////////////////////////////////////////
  //
  //  --SemiImplicitOdeSolver
  //
  ///////////////////////////////////////////////////////
  template<class DestinationImp>
  class SemiImplicitOdeSolver :
    public ImplicitOdeSolver< DestinationImp >
  {
    typedef ImplicitOdeSolver< DestinationImp > BaseType;
  protected:
    using BaseType :: order_;
    using BaseType :: comm_;
    using BaseType :: initialized_;
    using BaseType :: timeProvider_;
    using BaseType :: odeSolver ;
    using BaseType :: linsolver_ ;
    using BaseType :: parameter ;
    using BaseType :: impl_ ;
    using BaseType :: verbose_ ;
    using BaseType :: cfl_;

  public:
    typedef typename BaseType :: OperatorType    OperatorType;
    typedef typename BaseType :: DestinationType DestinationType;

    SemiImplicitOdeSolver(OperatorType& explOp,
                          OperatorType& implOp,
                          TimeProviderBase& tp,
                          const int order,
                          const ODEParameters& parameter = ODEParameters() ) :
      BaseType( implOp, tp, order, parameter ),
      expl_( explOp ),
      limiter_( explOp )
    {
    }

    // initialize time step size
    void initialize ( const DestinationType& U0 )
    {
      // initialized dt on first call
      if( !initialized_ )
      {
        BaseType::initializeOdeSolver();

        // apply operators once
        expl_.op().initializeTimeStepSize( U0 );
        impl_.op().initializeTimeStepSize( U0 );

        // set initial time step
        double dtEst = std::numeric_limits< double >::max();
        parameter().initTimeStepEstimate( expl_.op().timeStepEstimate(), impl_.op().timeStepEstimate(), dtEst, cfl_ );
        timeProvider_.provideTimeStepEstimate( dtEst );
      }
    }


  protected:
    //! return name of ode solver
    virtual std::string name() const { return "SemiImplicitOdeSolver"; }

    //! for initialization
    const OperatorType& spaceOperator() const { return expl_.op(); }

    //! create implicit ode solver
    PARDG::ODESolver* createOdeSolver()
    {
      linsolver_ = parameter().linearSolver( comm_ );
      assert( linsolver_ );

      PARDG::SIRK* odeSolver = 0;
      switch ( order_ )
      {
        case 1: odeSolver = new PARDG::SemiImplicitEuler(comm_, impl_, expl_); break;
        case 2: odeSolver = new PARDG::IMEX_SSP222      (comm_, impl_, expl_); break;
        case 3: odeSolver = new PARDG::SIRK33           (comm_, impl_, expl_); break;
                //odeSolver = new PARDG::IMEX_ARK34       (comm_, impl_, expl_); break;
        case 4: odeSolver = new PARDG::IERK45           (comm_, impl_, expl_); break;
                //odeSolver = new PARDG::IMEX_ARK46       (comm_, impl_, expl_); break;
        default : if( comm_.id() == 0 )
                  {
                    std::cerr << "Runge-Kutta method of this order not implemented"
                              << std::endl;
                  }
                  abort();
      }

      assert( odeSolver );

      odeSolver->set_linear_solver(*linsolver_);
      odeSolver->set_tolerance( parameter().tolerance() );
      odeSolver->set_max_number_of_iterations( parameter().iterations() );

      if( expl_.op().hasLimiter() )
        odeSolver->set_expl_limiter( limiter_ );

      // only set output when general verbose mode is enabled
      // (basically to avoid output on every rank)
      if( verbose_ == ODEParameters :: fullVerbosity &&
          Parameter :: verbose() )
      {
        odeSolver->IterativeSolver::set_output(cout);
        odeSolver->DynamicalObject::set_output(cout);
        // linsolver_->set_output(cout);
      }
      return odeSolver;
    }

    virtual int numberOfIterations()
    {
      return static_cast<PARDG::SIRK&> (odeSolver()).number_of_iterations();
    }

  protected:
    virtual double timeStepEstimate(double cfl)
    {
      // take the minimum of the explicit part and the implicit part scaled by the cfl number
      // return spaceOperator().timeStepEstimate();
      return std::min( spaceOperator().timeStepEstimate(),
                       cfl * impl_.op().timeStepEstimate() );
    }
    OperatorWrapper<OperatorType> expl_;
    LimiterWrapper <OperatorType> limiter_;

  }; // end SemiImplicitOdeSolver

#endif // USE_PARDG_ODE_SOLVER

  /**
   @}
  **/

} // namespace DuneODE

#undef USE_EXTERNAL_BLAS
#endif // #ifndef RUNGEKUTTA_ODE_SOLVER_HH


==> anc/xt-super/dune-fem/dune/fem/solver/odesolverinterface.hh <==
#ifndef DUNE_FEM_SOLVER_ODESOLVERINTERFACE_HH
#define DUNE_FEM_SOLVER_ODESOLVERINTERFACE_HH

#include <iostream>

namespace DuneODE
{

  /** \brief Interface class for ODE Solver. */
  template <class DestinationImp>
  class OdeSolverInterface
  {
  protected:
    //! constructor
    OdeSolverInterface () {}

    struct Monitor
    {
      double odeSolveTime_;
      double operatorTime_;
      double error_;

      std::size_t numberOfElements_;

      int newtonIterations_;
      int linearSolverIterations_;
      int maxNewtonIterations_;
      int maxLinearSolverIterations_;
      int spaceOperatorCalls_;

      Monitor() { reset(); }

      // reset all counters
      void reset()
      {
        odeSolveTime_ = 0;
        operatorTime_ = 0;
        error_ = 0;
        numberOfElements_ = 0;
        newtonIterations_ = 0;
        linearSolverIterations_ = 0;
        maxNewtonIterations_ = 0;
        maxLinearSolverIterations_ = 0;
        spaceOperatorCalls_ = 0;
      }
    };

  public:
    //! monitor type
    typedef Monitor MonitorType;

    //! type of destination
    typedef DestinationImp DestinationType;

    //! destructor
    virtual ~OdeSolverInterface () {}

    /** \brief initialize solver
        \param[in] arg argument to apply internal operator once for intial time step estimate
    */
    virtual void initialize(const DestinationType& arg) = 0;

    /** \brief solve \f$\partial_t u = L(u)\f$ where \f$L\f$ is the internal operator.
        \param[in] u unknown to solve for
    */
    virtual void solve(DestinationType& u)
    {
      MonitorType monitor;
      solve( u, monitor );
    }

    /** \brief solve \f$\partial_t u = L(u)\f$ where \f$L\f$ is the internal operator.
        \param[in] u unknown to solve for
        \param[in] monitor Monitor to get some inside information
    */
    virtual void solve ( DestinationType &u, MonitorType &monitor ) = 0;

    /** \brief print description of ODE solver to out stream */
    virtual void description(std::ostream&) const = 0;
  };


} // namespace DuneODE

#endif // #ifndef DUNE_FEM_SOLVER_ODESOLVERINTERFACE_HH


==> anc/xt-super/dune-fem/dune/fem/solver/oemsolver.hh <==
#include "oemsolver/oemsolver.hh"


==> anc/xt-super/dune-fem/dune/fem/solver/oemsolver/CMakeLists.txt <==
dune_install(bicgsq.h bicgstab.h cblas.h 
             cghs.h gmres.h oemsolver.hh  
             preconditioning.hh tmpmem.hh)


==> anc/xt-super/dune-fem/dune/fem/solver/oemsolver/Makefile.am <==
oemsolverdir = $(includedir)/dune/fem/solver/oemsolver
oemsolver_HEADERS = bicgsq.h  bicgstab.h  cblas.h  cghs.h  gmres.h\
oemsolver.hh  preconditioning.hh  tmpmem.hh

include $(top_srcdir)/am/global-rules



==> anc/xt-super/dune-fem/dune/fem/solver/oemsolver/bicgsq.h <==
// Emacs should recognise this header as -*- C++ -*-


#ifndef BICGSQ_BLAS_H
#define BICGSQ_BLAS_H

// ============================================================================
//
//  CGS nach Sonneveld
//     CGS, a fast Lanczos-type solver for nonsymmetric linear systems
//     SIAM J Sci Stat Comput 10, 36-52 (1989)
//
//  siehe auch:
//  Ashby, Manteuffel, Saylor
//     A taxononmy for conjugate gradient methods
//     SIAM J Numer Anal 27, 1542-1568 (1990)
//
//  oder:
//  Willy D"orfler:
//     Orthogonale Fehlermethoden
//
//                                                 ----------------------------
//                                                 Christian Badura, Mai 1998
//
// ============================================================================


template< class MATRIX > inline
int
bicgsq( unsigned N, const MATRIX &A,
	const double *b, double *x, double eps, int maxIter );


template< class MATRIX > inline
int
bicgsq( unsigned N, const MATRIX &A,
	const double *b, double *x, double eps, int maxIter, bool detailed );



template< class MATRIX, class PC_MATRIX > inline
int
bicgsq( unsigned N, const MATRIX &A, const PC_MATRIX &C,
	const double *b, double *x, double eps, int maxIter );


template< class MATRIX, class PC_MATRIX > inline
int
bicgsq( unsigned N, const MATRIX &A, const PC_MATRIX &C,
	const double *b, double *x, double eps, int maxIter, bool detailed );


// ============================================================================


#include <assert.h>
#include "cblas.h"

// ============================================================================


template< class MATRIX, class PC_MATRIX > inline
int
bicgsq( unsigned N, const MATRIX &A, const PC_MATRIX &C,
	const double *b, double *x, double eps, int maxIter, bool detailed  ) {
  double *rT = new double[N];
  double *d  = new double[N];
  double *h  = new double[N];
  double *u  = new double[N];
  double *Sd = new double[N];
  double *t  = new double[N];
  double *Saut = u;
  double *aux1 = t;
  double *aux2 = Sd;
  double rTh, rTSd, rTr, alpha, beta;
  int its=0;
  double err=eps*eps*ddot(N,b,1,b,1);
  // f"ur's Abbruchkriterium (*)  -- r enth"alt immer das Residuum r=Ax-b
  double *r = new double[N];

  mult(A,x,r);
  daxpy(N,-1.,b,1,r,1);
  mult(C,r,d);
  dcopy(N,d,1,h,1);
  dcopy(N,h,1,u,1);
  dcopy(N,u,1,rT,1);
  assert( ddot(N,rT,1,rT,1)>1e-40 );
  rTh=ddot(N,rT,1,h,1);
  rTr=ddot(N,r,1,r,1);
  while ( rTr>err  && its < maxIter ) 
  {
    mult(A,d,aux1);
    mult(C,aux1,Sd);
    rTSd=ddot(N,rT,1,Sd,1);
    assert( fabs(rTSd)>1e-40 );
    alpha=rTh/rTSd;
    dcopy(N,u,1,t,1);
    daxpy(N,-alpha,Sd,1,t,1);
    dscal(N,alpha,u,1);
    daxpy(N,alpha,t,1,u,1);
    daxpy(N,-1.,u,1,x,1);
    mult(A,u,aux2);
    daxpy(N,-1.,aux2,1,r,1);
    mult(C,aux2,Saut);
    daxpy(N,-1.,Saut,1,h,1);
    beta=1./rTh; rTh=ddot(N,rT,1,h,1); beta*=rTh;
    dcopy(N,h,1,u,1);
    daxpy(N,beta,t,1,u,1);
    dscal(N,beta*beta,d,1);
    daxpy(N,beta,t,1,d,1);
    daxpy(N,1.,u,1,d,1);
    rTr=ddot(N,r,1,r,1);
    if ( detailed )
      std::cout<<"bicgsq "<<its<<"\t"<<sqrt(rTr)<< std::endl;
    ++its;
  }
  delete[] r;
  delete[] rT;
  delete[] d;
  delete[] h;
  delete[] u;
  delete[] Sd;
  delete[] t;
  return its;
}


template< class MATRIX, class PC_MATRIX > inline
int
bicgsq( unsigned N, const MATRIX &A, const PC_MATRIX &C,
	const double *b, double *x, double eps, int maxIter ) {
  return bicgsq(N,A,C,b,x,eps,maxIter,false);
}

// ============================================================================


template< class MATRIX > inline
int
bicgsq( unsigned N, const MATRIX &A,
	const double *b, double *x, double eps, int maxIter, bool detailed  ) {
  double *rT = new double[N];
  double *d  = new double[N];
  double *h  = new double[N];
  double *u  = new double[N];
  double *Ad = new double[N];
  double *t  = new double[N];
  double *Au = Ad;
  double rTh, rTAd, rTr, alpha, beta;
  int its=0;
  double err=eps*eps*ddot(N,b,1,b,1);
  // f"ur's Abbruchkriterium (*)  -- r enth"alt immer das Residuum r=Ax-b
  double *r = new double[N];

  mult(A,x,r);
  daxpy(N,-1.,b,1,r,1);
  dcopy(N,r,1,d,1);
  dcopy(N,r,1,h,1);
  dcopy(N,r,1,u,1);
  dcopy(N,u,1,rT,1);
  assert( ddot(N,rT,1,rT,1)>1e-40 );
  rTh=ddot(N,rT,1,h,1);
  rTr=ddot(N,r,1,r,1);
  while ( rTr>err && its <maxIter ) 
  {
    mult(A,d,Ad);
    rTAd=ddot(N,rT,1,Ad,1);
    assert( fabs(rTAd)>1e-40 );
    alpha=rTh/rTAd;
    dcopy(N,u,1,t,1);
    daxpy(N,-alpha,Ad,1,t,1);
    dscal(N,alpha,u,1);
    daxpy(N,alpha,t,1,u,1);
    daxpy(N,-1.,u,1,x,1);
    mult(A,u,Au);
    daxpy(N,-1.,Au,1,r,1);
    daxpy(N,-1.,Au,1,h,1);
    beta=1./rTh; rTh=ddot(N,rT,1,h,1); beta*=rTh;
    dcopy(N,h,1,u,1);
    daxpy(N,beta,t,1,u,1);
    dscal(N,beta*beta,d,1);
    daxpy(N,beta,t,1,d,1);
    daxpy(N,1.,u,1,d,1);
    rTr=ddot(N,r,1,r,1);
    if ( detailed )
      std::cout<<"bicgsq "<<its<<"\t"<<sqrt(rTr)<< std::endl;
    ++its;
  }
  delete[] r;
  delete[] rT;
  delete[] d;
  delete[] h;
  delete[] u;
  delete[] Ad;
  delete[] t;
  return its;
}


template< class MATRIX > inline
int
bicgsq( unsigned N, const MATRIX &A,
	const double *b, double *x, double eps, int maxIter ) {
  return bicgsq(N,A,b,x,eps,maxIter,false);
}

// ============================================================================


#endif // BICGSQ_BLAS_H


==> anc/xt-super/dune-fem/dune/fem/solver/oemsolver/bicgstab.h <==
// -*- C++ -*-

#ifndef BICGSTAB_BLAS_H
#define BICGSTAB_BLAS_H

// ============================================================================
//
//  BICGstab
//
//  siehe
//  Ashby, Manteuffel, Saylor
//     A taxononmy for conjugate gradient methods
//     SIAM J Numer Anal 27, 1542-1568 (1990)
//
//  oder:
//  Willy D"orfler:
//     Orthogonale Fehlermethoden
//
//                                                 ----------------------------
//                                                 Christian Badura, Mai 1998
//   
//  Modifications and parallelization: Robert Kloefkorn  
//
// ============================================================================

#include <utility>

// ============================================================================

#include <iostream>
#include <assert.h>
#include "cblas.h"

// ============================================================================
#include "tmpmem.hh"

static OEMTmpMem bicgMem;

template<bool usePC, 
         class CommunicatorType, 
         class MATRIX ,
         class PC_MATRIX > 
inline
std::pair<int,double> 
bicgstab_algo( const CommunicatorType & comm,
    unsigned int N, const MATRIX &A, const PC_MATRIX & C,
	  const double *rhs, double *x, double eps, int maxIter, bool detailed ) 
{
  if(N == 0) 
  {
    std::cerr << "WARNING: N = 0 in bicgstab, file: " << __FILE__ << " line:" << __LINE__ << "\n";
    return std::pair<int,double> (-1,0.0);
  }

  typedef Mult<MATRIX,PC_MATRIX,usePC> MultType; 

  double * tmp = 0;
#ifdef USE_MEMPROVIDER
  int memSizeFactor = 7;
  if( usePC ) ++memSizeFactor;
  bicgMem.resize ( memSizeFactor * N ); 
  
  double *r   = bicgMem.getMem( N );
  double *t   = bicgMem.getMem( N );
  double *Ad  = bicgMem.getMem( N );
  double *u   = bicgMem.getMem( N );
  double *s   = bicgMem.getMem( N );
  double *d   = bicgMem.getMem( N );
  double *rT  = bicgMem.getMem( N );
  if( usePC ) tmp = bicgMem.getMem( N );
#else 
  double *rT  = new double[N];
  double *d   = new double[N];
  double *s   = new double[N];
  double *u   = new double[N];
  double *Ad  = new double[N];
  double *t   = new double[N];
  double *r   = new double[N];
  if( usePC ) tmp = new double[N];
#endif

  const double bicgeps = 1e-40;

  // f"ur's Abbruchkriterium (*)  -- r enth"alt immer das Residuum r=Ax-b
  unsigned int its=0;

  double st, tt, rTr, rTh; 
  
  double rTAd, alpha, beta, omega;

  double err=eps*eps;
  double bb = 0.0;

  bool rightPreCon = MultType :: mult_pc(A,C,x,r,tmp);

  // if pc matrix, recalc rhs 
  if( usePC && (!rightPreCon) )
  {
    mult(C,rhs,tmp);
    daxpy(N,-1.,tmp,1,r,1);
    bb = MultType::ddot(A,tmp,tmp); 
  }
  else 
  {
    daxpy(N,-1.,rhs,1,r,1);
    bb = MultType::ddot(A,rhs,rhs); 
  }

  err *= bb ; 
  
  dcopy(N,r,1,d,1);
  dcopy(N,d,1,s,1);
  dcopy(N,s,1,rT,1);
 
  rTr = MultType::ddot(A,r,r);
  rTh = MultType::ddot(A,rT,s);
 
  while( rTr>err && (int)its < maxIter ) 
  {
    // do multiply 
    MultType :: mult_pc(A,C,d,Ad,tmp);
    rTAd = MultType::ddot(A,rT,Ad);
   
    // if no error, return 
    if( fabs(rTAd) <= bicgeps ) break;

    alpha = rTh/rTAd;

    daxpy(N,-alpha,Ad,1,r,1);
    daxpy(N,-alpha,Ad,1,s,1);
    
    // do multiply 
    MultType :: mult_pc(A,C,s,t,tmp);

    daxpy(N,1.,t,1,u,1);
    dscal(N,alpha,u,1);

    st = MultType::ddot(A,s,t);
    tt = MultType::ddot(A,t,t);

    if ( fabs(st)<bicgeps || fabs(tt)<bicgeps )
    {
      omega = 0.;
    }
    else
    {
      omega = st/tt;
    }

    daxpy(N,-omega,t,1,r,1);
    daxpy(N,-alpha,d,1,x,1);
    daxpy(N,-omega,s,1,x,1);
    
    daxpy(N,-omega,t,1,s,1);
    beta=(alpha/omega)/rTh; 
    
    rTh = MultType::ddot(A,rT,s); 
    rTr = MultType::ddot(A,r,r);

    beta*=rTh;
    dscal(N,beta,d,1);
    daxpy(N,1.,s,1,d,1);
    daxpy(N,-beta*omega,Ad,1,d,1);

    if ( detailed && (comm.rank() == 0) )
    {
      std::cout<<"bicgstab "<<its<<"\t  tol: " << err << "   err: "<<rTr<< std::endl;
    }
    ++its;
  }

  // if right preconditioning then do back solve 
  MultType :: back_solve(N,C,x,tmp);
       
  std::pair<int,double> val (its,sqrt(rTr));

#ifdef USE_MEMPROVIDER
  bicgMem.reset();
#else
  delete[] r;
  delete[] rT;
  delete[] d;
  delete[] s;
  delete[] u;
  delete[] Ad;
  delete[] t;
  if( usePC ) delete [] tmp;
#endif
  
  return val;
}


// bicgstab with pc matrix 
template<class CommunicatorType,
         class MATRIX > 
inline
std::pair<int,double> 
bicgstab( const CommunicatorType & comm,
          unsigned int N, const MATRIX &A,
      	  const double *b, double *x, double eps,
          int maxIter, bool verbose ) 
{
  return bicgstab_algo<false>(comm,N,A,A,b,x,eps,maxIter,verbose);
}

// bicgstab with pc matrix 
template<class CommunicatorType,
         class MATRIX,
         class PC_MATRIX> 
inline
std::pair<int,double> 
bicgstab( const CommunicatorType & comm,
          unsigned int N, const MATRIX &A, 
          const PC_MATRIX & C, const double *b, 
          double *x, double eps, int maxIter, bool verbose ) 
{
  return bicgstab_algo<true>(comm,N,A,C,b,x,eps,maxIter,verbose);
}

#endif // BICGSTAB_BLAS_H


==> anc/xt-super/dune-fem/dune/fem/solver/oemsolver/cblas.h <==
#ifndef DUNE_CBLAS_H_INCLUDED
#define DUNE_CBLAS_H_INCLUDED
// -*- C++ -*-
// define extra namespace 
namespace DuneCBlas { 

// ============================================= //
//  die double-Versionen der BLAS Level 1 und 2  //
// ============================================= //

#ifndef CBLAS1_H
// ============================================================================

// generate a plane rotation
void drotg( double *a, double *b, double *c, double *s );


#if 0
// generate a modified plane rotation
void drotmg( double *d1, double *d2, double *a, double b, double *param );
#endif

// apply a plane rotation
void drot( int n, double *x, int incx, double *y, int incy, double c,
	    double s );


#if 0
// apply a modified plane rotation
void drotm( int n, double *x, int incx, double *y, int incy, double *param );
#endif


// x <=> y
void dswap( int n, double *x, int incx, double *y, int incy );


// x <= a*x
void dscal( int n, double alpha, double *x, int incx );


// y <= x
void dcopy( int n, const double *x, int incx, double *y, int incy );


// y <= a*x+y
void daxpy( int n, double alpha, const double *x, int incx, double *y,
	    int incy );


// dot <= x^T*y
double ddot( int n, const double *x, int incx, const double *y, int incy );


// dnrm2 <= |x|_2
double dnrm2( int n, const double *x, int incx );


// asum <= |x|_1
double dasum( int n, const double *x, int incx );


// idamax <= first k such that |x_k| = max|x_i|
int idamax( int n, const double *x, int incx );

// ============================================================================
#endif // CBLAS1_H


#ifndef CBLAS2_H
// ============================================================================


enum MatrixTranspose { NoTranspose=0, Transpose=1, ConjugateTranspose=2 };
enum MatrixTriangle { UpperTriangle=0, LowerTriangle=1 };
enum MatrixUnitTriangular { UnitTriangular=0, NotUnitTriangular=1 };


// ============================================================================


// y <= alpha*A*x + beta*y,  y <= alpha*A^T*x + beta*y,   A-(m,n)
void dgemv( MatrixTranspose trans, int m, int n, double alpha,
	    const double *A, int ldA, const double *x, int incx,
	    double beta, double *y, int incy );


// y <= alpha*A*x + beta*y,  y <= alpha*A^T*x + beta*y,   A-(m,n)
void dgbmv( MatrixTranspose trans, int m, int n, int kl, int ku, double alpha,
	    const double *A, int ldA, const double *x, int incx, double *beta,
	    double *y, int incy );


// y <= alpha*A*x + beta*y
void dsymv( MatrixTriangle uplo, int n, double alpha, const double *A, int ldA,
	    const double *x, int incx, double beta, double *y, int incy );


// y <= alpha*A*x + beta*y
void dsbmv( MatrixTriangle uplo, int n, int k, double alpha, double *A,
	    int ldA, const double *x, int incx, double beta, double *y,
	    int *incy );


// y <= alpha*A*x + beta*y
void dspmv( MatrixTriangle uplo, int n, double alpha, const double *AP,
	    const double *x, int incx, double beta, double *y, int incy );


// x <= A*x,  x <= A^T*x
void dtrmv( MatrixTriangle uplo, MatrixTranspose trans,
	    MatrixUnitTriangular diag, int n, const double *A, int ldA,
	    double *x, int incx );


// x <= A*x,  x <= A^T*x
void dtbmv( MatrixTriangle uplo, MatrixTranspose trans,
	    MatrixUnitTriangular diag, int n, int k, const double *A, int ldA,
	    double *x, int incx );


// x <= A*x,  x <= A^T*x
void dtpmv( MatrixTriangle uplo, MatrixTranspose trans,
	    MatrixUnitTriangular diag, int n, int k, const double *AP,
	    double *x, int incx );


// x <= A^{-1}*x,  x <= A^{-T}*x
void dtrsv( MatrixTriangle uplo, MatrixTranspose trans,
	    MatrixUnitTriangular diag, int n, const double *A, int ldA,
	    double *x, int incx );


// x <= A^{-1}*x,  x <= A^{-T}*x
void dtbsv( MatrixTriangle uplo, MatrixTranspose trans,
	    MatrixUnitTriangular diag, int n, int k, const double *A, int ldA,
	    double *x, int incx );


// x <= A^{-1}*x,  x <= A^{-T}*x
void dtpsv( MatrixTriangle uplo, MatrixTranspose trans,
	    MatrixUnitTriangular diag, int n, int k, const double *AP,
	    double *x, int incx );


// A <= alpha*x*y^T + A,   A-(m,n)
void dger( int m, int n, double alpha, const double *x, int incx,
	   const double *y, int incy, double *A, int ldA );


// A <= alpha*x*x^T + A
void dsyr( MatrixTriangle uplo, int n, double alpha, const double *x,
	   int incx, double *A, int ldA );


// A <= alpha*x*x^T + A
void dspr( MatrixTriangle uplo, int n, double alpha, const double *x,
	   int incx, double *AP );


// A <= alpha*x*y^T + alpha*y*x^T + A
void dsyr2( MatrixTriangle uplo, int n, double alpha, const double *x,
	    int incx, const double *y, int incy, double *A, int ldA );


// A <= alpha*x*y^T + alpha*y*x^T + A
void dspr2( MatrixTriangle uplo, int n, double alpha, const double *x,
	    int incx, const double *y, int incy, double *AP );

// ============================================================================
#endif // CBLAS2_H


#ifndef BLAS1_H
#define BLAS1_H
// ============================================================================

// generate a plane rotation
extern "C"
void drotg_( double *a, double *b, double *c, double *s );


#if 0
// generate a modified plane rotation
extern "C"
void drotmg_( double *d1, double *d2, double *a, double *b, double *param );
#endif


// apply a plane rotation
extern "C"
void drot_( int *n, double *x, int *incx, double *y, int *incy,
	    double *c, double *s );


#if 0
// apply a modified plane rotation
extern "C"
void drotm_( int *n, double *x, int *incx, double *y, int *incy,
	     double *param );
#endif


// x <=> y
extern "C"
void dswap_( const int *n, double *x, const int *incx, double *y,
	     const int *incy );

// x <= a*x
extern "C"
void dscal_( const int *n, const double *alpha, double *x, const int *incx );


// y <= x
extern "C"
void dcopy_( const int *n, const double *x, const int *incx, double *y,
	     const int *incy );


// y <= a*x+y
extern "C"
void daxpy_( const int *n, const double *alpha, const double *x,
	     const int *incx, double *y, const int *incy );


// dot <= x^T*y
extern "C"
double ddot_( const int *n, const double *x, const int *incx, const double *y,
	      const int *incy );


// dnrm2 <= |x|_2
extern "C"
double dnrm2_( const int *n, const double *x, const int *incx );


// asum <= |x|_1
extern "C"
double dasum_( const int *n, const double *x, const int *incx );


// idamax <= first k such that |x_k| = max|x_i|
extern "C"
int idamax_( const int *n, const double *x, const int *incx );


// ============================================================================
#endif // BLAS1_H



#ifndef CBLAS1_H
#define CBLAS1_H
// ============================================================================

inline
void drotg( double *a, double *b, double *c, double *s ) {
  drotg_(a,b,c,s);
}

#if 0
inline
void drotmg( double *d1, double *d2, double *a, double b, double *param ) {
  drotmg_(d1,d2,a,&b,param);
}
#endif

inline
void drot( int n, double *x, int incx, double *y, int incy, double c,
	   double s ) {
  drot_(&n,x,&incx,y,&incy,&c,&s);
}

#if 0
inline
void drotm( int n, double *x, int incx, double *y, int incy, double *param ) {
  drotm_(&n,x,&incx,y,&incy,param);
}
#endif

inline
void dswap( int n, double *x, int incx, double *y, int incy ) {
  dswap_(&n,x,&incx,y,&incy);
}

inline
void dscal( int n, double alpha, double *x, int incx ) {
  dscal_(&n,&alpha,x,&incx);
}

inline
void dcopy( int n, const double *x, int incx, double *y, int incy ) {
  dcopy_(&n,x,&incx,y,&incy);
}

inline
void daxpy( int n, double alpha, const double *x, int incx, double *y,
	    int incy ) {
  daxpy_(&n,&alpha,x,&incx,y,&incy);
}

inline
double ddot( int n, const double *x, int incx, const double *y, int incy ) {
  return ddot_(&n,x,&incx,y,&incy);
}

inline
double dnrm2( int n, const double *x, int incx ) {
  return dnrm2_(&n,x,&incx);
}

inline
double dasum( int n, const double *x, int incx ) {
  return dasum_(&n,x,&incx);
}

inline
int idamax( int n, const double *x, int incx ) {
  return idamax_(&n,x,&incx);
}


// ============================================================================
#endif // CBLAS1_H


#ifndef BLAS2_H
#define BLAS2_H
// ============================================================================

// y <= alpha*A*x + beta*y,  y <= alpha*A^T*x + beta*y,   A-(m,n)
extern "C"
void dgemv_( const char *trans, const int *m, const int *n,
	     const double *alpha, const double *A, const int *ldA,
	     const double *x, const int *incx,
	     const double *beta, double *y, const int *incy );


// y <= alpha*A*x + beta*y,  y <= alpha*A^T*x + beta*y,   A-(m,n)
extern "C"
void dgbmv_( const char *trans, const int *m, const int *n, const int *kl,
	     const int *ku, const double *alpha, const double *A,
	     const int *ldA, const double *x, const int *incx,
	     const double *beta, double *y, const int *incy );


// y <= alpha*A*x + beta*y
extern "C"
void dsymv_( const char *uplo, const int *n, const double *alpha,
	     const double *A, const int *ldA, const double *x, const int *incx,
	     const double *beta, double *y, const int *incy );


// y <= alpha*A*x + beta*y
extern "C"
void dsbmv_( const char *uplo, const int *n, const int *k, const double *alpha,
	     const double *A, const int *ldA, const double *x, const int *incx,
	     const double *beta, double *y, const int *incy );


// y <= alpha*A*x + beta*y
extern "C"
void dspmv_( const char *uplo, const int *n, const double *alpha,
	     const double *AP, const double *x, const int *incx,
	     const double *beta, double *y, const int *incy );


// x <= A*x,  x <= A^T*x
extern "C"
void dtrmv_( const char *uplo, const char *trans, const char *diag,
	     const int *n, const double *A, const int *ldA,
	     double *x, const int *incx );


// x <= A*x,  x <= A^T*x
extern "C"
void dtbmv_( const char *uplo, const char *trans, const char *diag,
	     const int *n, const int *k, const double *A, const int *ldA,
	     double *x, const int *incx );


// x <= A*x,  x <= A^T*x
extern "C"
void dtpmv_( const char *uplo, const char *trans, const char *diag,
	    const int *n, const double *AP, double *x, const int *incx );


// x <= A^{-1}*x,  x <= A^{-T}*x
extern "C"
void dtrsv_( const char *uplo, const char *trans, const char *diag,
	     const int *n, const double *A, const int *ldA,
	     double *x, const int *incx );


// x <= A^{-1}*x,  x <= A^{-T}*x
extern "C"
void dtbsv_( const char *uplo, const char *trans, const char *diag,
	     const int *n, const int *k, const double *A, const int *ldA,
	     double *x, const int *incx );


// x <= A^{-1}*x,  x <= A^{-T}*x
extern "C"
void dtpsv_( const char *uplo, const char *trans, const char *diag,
	     const int *n, const double *AP, double *x, const int *incx );


// A <= alpha*x*y^T + A,   A-(m,n)
extern "C"
void dger_( const int *m, const int *n, const double *alpha, const double *x,
	    const int *incx, const double *y, const int *incy, double *A,
	    const int *ldA );


// A <= alpha*x*x^T + A
extern "C"
void dsyr_( const char *uplo, const int *n, const double *alpha,
	    const double *x, const int *incx, double *A, const int *ldA );


// A <= alpha*x*x^T + A
extern "C"
void dspr_( const char *uplo, const int *n, const double *alpha,
	    const double *x, const int *incx, double *AP );


// A <= alpha*x*y^T + alpha*y*x^T + A
extern "C"
void dsyr2_( const char *uplo, const int *n, const double *alpha,
	     const double *x, const int *incx, const double *y,
	     const int *incy, double *A, const int *ldA );


// A <= alpha*x*y^T + alpha*y*x^T + A
extern "C"
void dspr2_( const char *uplo, const int *n, const double *alpha,
	     const double *x, const int *incx, const double *y,
	     const int *incy, double *AP );

// ============================================================================
#endif // BLAS2_H


#ifndef CBLAS2_H
#define CBLAS2_H
// ============================================================================


// y <= alpha*A*x + beta*y,  y <= alpha*A^T*x + beta*y,   A-(m,n)
inline
void dgemv( MatrixTranspose trans, int m, int n, double alpha,
	    const double *A, int ldA, const double *x, int incx,
	    double beta, double *y, int incy ) {
  const char *T[3] = { "N", "T", 0 };
  dgemv_(T[(int)trans],&m,&n,&alpha,A,&ldA,x,&incx,&beta,y,&incy);
}


// y <= alpha*A*x + beta*y,  y <= alpha*A^T*x + beta*y,   A-(m,n)
inline
void dgbmv( MatrixTranspose trans, int m, int n, int kl, int ku, double alpha,
	    const double *A, int ldA, const double *x, int incx, double beta,
	    double *y, int incy ) {
  const char *T[3] = { "N", "T" };
  dgbmv_(T[(int)trans],&m,&n,&kl,&ku,&alpha,A,&ldA,x,&incx,&beta,y,&incy);
}

// y <= alpha*A*x + beta*y
inline
void dsymv( MatrixTriangle uplo, int n, double alpha, const double *A, int ldA,
	    const double *x, int incx, double beta, double *y, int incy ) {
  const char *UL[2] = { "U", "L" };
  dsymv_(UL[(int)uplo],&n,&alpha,A,&ldA,x,&incx,&beta,y,&incy);
}


// y <= alpha*A*x + beta*y
inline
void dsbmv( MatrixTriangle uplo, int n, int k, double alpha, double *A,
	    int ldA, const double *x, int incx, double beta, double *y,
	    int incy ) {
  const char *UL[2] = { "U", "L" };
  dsbmv_(UL[(int)uplo],&n,&k,&alpha,A,&ldA,x,&incx,&beta,y,&incy);
}


// y <= alpha*A*x + beta*y
inline
void dspmv( MatrixTriangle uplo, int n, double alpha, const double *AP,
	    const double *x, int incx, double beta, double *y, int incy ) {
  const char *UL[2] = { "U", "L" };
  dspmv_(UL[(int)uplo],&n,&alpha,AP,x,&incx,&beta,y,&incy);
}


// x <= A*x,  x <= A^T*x
inline
void dtrmv( MatrixTriangle uplo, MatrixTranspose trans,
	    MatrixUnitTriangular diag, int n, const double *A, int ldA,
	    double *x, int incx ) {
  const char *UL[2] = { "U", "L" };
  const char *T[3]  = { "N", "T", 0 };
  const char *D[2]  = { "U", "N" };
  dtrmv_(UL[(int)uplo],T[(int)trans],D[(int)diag],&n,A,&ldA,x,&incx);
}


// x <= A*x,  x <= A^T*x
inline
void dtbmv( MatrixTriangle uplo, MatrixTranspose trans,
	    MatrixUnitTriangular diag, int n, int k, const double *A, int ldA,
	    double *x, int incx ) {
  const char *UL[2] = { "U", "L" };
  const char *T[3]  = { "N", "T", 0 };
  const char *D[2]  = { "U", "N" };
  dtbmv_(UL[(int)uplo],T[(int)trans],D[(int)diag],&n,&k,A,&ldA,x,&incx);
}


// x <= A*x,  x <= A^T*x
inline
void dtpmv( MatrixTriangle uplo, MatrixTranspose trans,
	    MatrixUnitTriangular diag, int n, const double *AP,
	    double *x, int incx ) {
  const char *UL[2] = { "U", "L" };
  const char *T[3]  = { "N", "T", 0 };
  const char *D[2]  = { "U", "N" };
  dtpmv_(UL[(int)uplo],T[(int)trans],D[(int)diag],&n,AP,x,&incx);
}


// x <= A^{-1}*x,  x <= A^{-T}*x
inline
void dtrsv( MatrixTriangle uplo, MatrixTranspose trans,
	    MatrixUnitTriangular diag, int n, const double *A, int ldA,
	    double *x, int incx ) {
  const char *UL[2] = { "U", "L" };
  const char *T[3]  = { "N", "T", 0 };
  const char *D[2]  = { "U", "N" };
  dtrsv_(UL[(int)uplo],T[(int)trans],D[(int)diag],&n,A,&ldA,x,&incx);
}


// x <= A^{-1}*x,  x <= A^{-T}*x
inline
void dtbsv( MatrixTriangle uplo, MatrixTranspose trans,
	    MatrixUnitTriangular diag, int n, int k, const double *A, int ldA,
	    double *x, int incx ) {
  const char *UL[2] = { "U", "L" };
  const char *T[3]  = { "N", "T", 0 };
  const char *D[2]  = { "U", "N" };
  dtbsv_(UL[(int)uplo],T[(int)trans],D[(int)diag],&n,&k,A,&ldA,x,&incx);
}


// x <= A^{-1}*x,  x <= A^{-T}*x
inline
void dtpsv( MatrixTriangle uplo, MatrixTranspose trans,
	    MatrixUnitTriangular diag, int n, const double *AP,
	    double *x, int incx ) {
  const char *UL[2] = { "U", "L" };
  const char *T[3]  = { "N", "T", 0 };
  const char *D[2]  = { "U", "N" };
  dtpsv_(UL[(int)uplo],T[(int)trans],D[(int)diag],&n,AP,x,&incx);
}


// A <= alpha*x*y^T + A,   A-(m,n)
inline
void dger( int m, int n, double alpha, const double *x, int incx,
	   const double *y, int incy, double *A, int ldA ) {
  dger_(&m,&n,&alpha,x,&incx,y,&incy,A,&ldA);
}


// A <= alpha*x*x^T + A
inline
void dsyr( MatrixTriangle uplo, int n, double alpha, const double *x,
	   int incx, double *A, int ldA ) {
  const char *UL[2] = { "U", "L" };
  dsyr_(UL[(int)uplo],&n,&alpha,x,&incx,A,&ldA);
}


// A <= alpha*x*x^T + A
inline
void dspr( MatrixTriangle uplo, int n, double alpha, const double *x,
	   int incx, double *AP ) {
  const char *UL[2] = { "U", "L" };
  dspr_(UL[(int)uplo],&n,&alpha,x,&incx,AP);
}


// A <= alpha*x*y^T + alpha*y*x^T + A
inline
void dsyr2( MatrixTriangle uplo, int n, double alpha, const double *x,
	    int incx, const double *y, int incy, double *A, int ldA ) {
  const char *UL[2] = { "U", "L" };
  dsyr2_(UL[(int)uplo],&n,&alpha,x,&incx,y,&incy,A,&ldA);
}


// A <= alpha*x*y^T + alpha*y*x^T + A
inline
void dspr2( MatrixTriangle uplo, int n, double alpha, const double *x,
	    int incx, const double *y, int incy, double *AP ) {
  const char *UL[2] = { "U", "L" };
  dspr2_(UL[(int)uplo],&n,&alpha,x,&incx,y,&incy,AP);
}


// ============================================================================
#endif // CBLAS2_H

} // end namespace DuneCBlas 
#endif // DUNE_CBLAS_H_INCLUDED 


==> anc/xt-super/dune-fem/dune/fem/solver/oemsolver/cghs.h <==
#ifndef CGHS_BLAS_H
#define CGHS_BLAS_H

// ============================================================================
//
//  CG nach Hestenes und Stiefel
//
//  siehe auch:
//  Ashby, Manteuffel, Saylor
//     A taxononmy for conjugate gradient methods
//     SIAM J Numer Anal 27, 1542-1568 (1990)
//
//  oder:
//  Willy D"orfler:
//     Orthogonale Fehlermethoden
//
//                                                 ----------------------------
//                                                 Christian Badura, Mai 1998
//
// Modification for parallel use: Robert Kloefkorn
//
// ============================================================================

#include <utility>

// ============================================================================
#include "cblas.h"
#include "tmpmem.hh"

static OEMTmpMem cghsMem;

// CommunicatorType has to fulfill interface of CollectiveCommunication
// see dune-common/common/collectivecommunication.hh
template< bool usePC,
          class CommunicatorType, 
          class MATRIX , 
          class PC_MATRIX >
inline 
std::pair < int , double > 
cghs_algo( const CommunicatorType & comm, 
      unsigned int N, const MATRIX &A, const PC_MATRIX& C,
      const double *b, double *x, double eps, int maxIter,
      bool detailed ) 
{
  if ( N==0 )
  {
    std::cerr << "WARNING: N = 0 in cghs, file: " << __FILE__ << " line:" << __LINE__ << "\n";
    return std::pair<int,double> (-1,0.0);
  }

  // define type of multiplication 
  typedef Mult<MATRIX,PC_MATRIX,usePC> MultType;

  double* tmp = 0;

#ifdef USE_MEMPROVIDER
  cghsMem.resize( (usePC) ? 4*N : 3*N ); 

  double *p = cghsMem.getMem (N);
  double *r = cghsMem.getMem (N);
  double *g = cghsMem.getMem (N);
  if( usePC ) tmp = cghsMem.getMem(N);
#else 
  double *g = new double[N];
  double *r = new double[N];
  double *p = new double[N];
  if( usePC ) tmp = new double [N];
#endif
  
  for(size_t k =0 ; k<N; ++k) 
  {
    g[k] = 0.0;
    r[k] = 0.0;
    p[k] = 0.0;
  }
  
  int its=0;
  double t, gam;
  double rho, sig, tau;
  
  double err= eps * eps * MultType :: ddot(A,b,b);
  
  // apply first multiplication 
  MultType :: mult_pc(A,C,x,g,tmp);
    
  daxpy(N,-1.,b,1,g,1);
  dscal(N,-1.,g,1);
  dcopy(N,g,1,r,1);

  double gg = MultType :: ddot(A,g,g);

  while ( gg > err && its < maxIter ) 
  {
    // apply multiplication 
    MultType :: mult_pc(A,C,r,p,tmp);

    rho = MultType :: ddot(A,p,p);
    sig = MultType :: ddot(A,r,p);
    tau = MultType :: ddot(A,g,r);
    
    t=tau/sig;
    daxpy(N,t,r,1,x,1);
    
    daxpy(N,-t,p,1,g,1);
    gam=(t*t*rho-tau)/tau;
    dscal(N,gam,r,1);
    daxpy(N,1.,g,1,r,1);
    
    gg = MultType :: ddot(A,g,g);
    
    if ( detailed && (comm.rank() == 0) )
    {
      std::cout<<"cghs "<<its<<"\t"<<gg<< std::endl;
    }
    ++its;
  }

  // if right preconditioning then do back solve 
  MultType :: back_solve(N,C,x,tmp);

  std::pair<int,double> val (its,sqrt(gg));
  
#ifdef USE_MEMPROVIDER
  cghsMem.reset();
#else 
  delete[] g;
  delete[] r;
  delete[] p;
  if( tmp ) delete [] tmp;
#endif
  
  return val;
}

// cghs with preconditioning 
template<class CommunicatorType, class MATRIX, class PC_MATRIX >
inline
std::pair < int , double > 
cghs( const CommunicatorType & comm,
      unsigned int N, const MATRIX &A, const PC_MATRIX &C,
      const double *b, double *x, double eps, int maxIter, 
      bool detailed ) 
{
  return cghs_algo<true> (comm,N,A,C,b,x,eps,maxIter,detailed);
}

// cghs without preconditioning 
template<class CommunicatorType, class MATRIX >
inline
std::pair < int , double > 
cghs( const CommunicatorType & comm,
      unsigned int N, const MATRIX &A,
      const double *b, double *x, double eps, 
      int maxIter, bool detailed ) 
{
  return cghs_algo<false> (comm,N,A,A,b,x,eps,maxIter,detailed);
}

#endif // CGHS_BLAS_H


==> anc/xt-super/dune-fem/dune/fem/solver/oemsolver/gmres.h <==
#ifndef GMRES_BLAS_H
#define GMRES_BLAS_H

// ============================================================================
//
//  GMRES nach Saad, Schultz
//     GMRES: a generalized minimal residual algorithm for solving nonsymmetric
//     linear systems
//     SIAM J Sci Stat Comput 7, 856-869 (1986)
//
//                                                 ----------------------------
//                                                 Christian Badura, Mai 1998
//
// ============================================================================

#include <utility>
#include "cblas.h"
#include "tmpmem.hh"

static OEMTmpMem gmresMem;


template<bool usePC ,
         class CommunicatorType, 
         class Matrix , 
         class PC_Matrix >
inline
std::pair<int,double> 
gmres_algo (const CommunicatorType & comm,
       int m, int n, const Matrix &A, const PC_Matrix & C, 
       const double *b , double *x, double eps, int maxIter,
       bool detailed ) 
{
  if ( n<=0 )
  {
    std::cerr << "WARNING: n = " << n << " in gmres_pc, file: " << __FILE__ << " line:" << __LINE__ << "\n";
    return std::pair<int,double> (-1,0.0);
  }

  // to make sure it's not used for parallel, because not working yet
  if( comm.size() > 1 ) 
  {
    std::cerr << "gmres not working for parallel runs yet! file: " << __FILE__ << " line:" << __LINE__ << "\n";
    exit(1); 
  }

  typedef Mult<Matrix,PC_Matrix,usePC> MultType;
  typedef typename MultType :: mult_t mult_t;
  // get appropriate mult method 
  mult_t * mult_pc = MultType :: mult_pc;

  typedef double *doubleP;
#ifdef USE_MEMPROVIDER
  int memSize = n*(m+1) 
              + (m*(m+1)/2)
              + n
              + (m+1)
              + m
              + m;

  gmresMem.resize( memSize );
  double *V  = gmresMem.getMem(n*(m+1));
  double *U  = gmresMem.getMem(m*(m+1)/2);
  double *r  = gmresMem.getMem(n);
  double *y  = gmresMem.getMem(m+1);
  double *c  = gmresMem.getMem(m);
  double *s  = gmresMem.getMem(m);
#else 
  double *V  = new double[n*(m+1)];
  double *U  = new double[m*(m+1)/2];
  double *r  = new double[n];
  double *y  = new double[m+1];
  double *c  = new double[m];
  double *s  = new double[m];
#endif
  double **v = new doubleP[m+1];

  // tmp mem for pc mult 
  double * tmp = (usePC) ? (new double[n]) : 0; 

  double error = -1.0;

  for ( int i=0; i<=m; ++i ) 
  {
    v[i]=V+i*n;
  }

  int its=-1;

  {
    double beta, h, rd, dd, nrm2b;
    int j, io, uij, u0j;
    nrm2b = dnrm2(n,b,1);
    
    // global sum 
    nrm2b = comm.sum ( nrm2b );
    
    io=0;
    do  
    { // "aussere Iteration
      ++io;
      mult_pc(A,C,x,r,tmp);
      daxpy(n,-1.,b,1,r,1);
      beta = dnrm2(n,r,1);

      // global sum 
      beta = comm.sum( beta );
      
      dcopy(n,r,1,v[0],1);
      dscal(n,1./beta,v[0],1);

      y[0]=beta;
      j=0;
      uij=0;
      do 
      { // innere Iteration j=0,...,m-1
        u0j=uij;
        mult_pc(A,C,v[j],v[j+1],tmp);
        dgemv(DuneCBlas::Transpose,n,j+1,1.,V,n,v[j+1],1,0.,U+u0j,1);

        // global sum 
        comm.sum( U+u0j, j+1 );
        
        dgemv(DuneCBlas::NoTranspose,n,j+1,-1.,V,n,U+u0j,1,1.,v[j+1],1);

        h = dnrm2(n,v[j+1],1);
        // global sum 
        h = comm.sum( h );
        
        dscal(n,1./h,v[j+1],1);
        
        for ( int i=0; i<j; ++i ) 
        { // rotiere neue Spalte
          double tmp = c[i]*U[uij]-s[i]*U[uij+1];
          U[uij+1]   = s[i]*U[uij]+c[i]*U[uij+1];
          U[uij]     = tmp;
          ++uij;
        }
        
        { // berechne neue Rotation
          rd     = U[uij];
          dd     = sqrt(rd*rd+h*h);
          c[j]   = rd/dd;
          s[j]   = -h/dd;
          U[uij] = dd;
          ++uij;
        }
        
        { // rotiere rechte Seite y (vorher: y[j+1]=0)
          y[j+1] = s[j]*y[j];
          y[j]   = c[j]*y[j];
        }
        ++j;
        if ( detailed && (comm.rank() == 0))
        {
          std::cout<<"gmres("<<m<<")\t"<<io<<"\t"<<j<<"\t"<<std::abs(y[j])<<std::endl;
        }
      } 
      while ( j<m && fabs(y[j])>=eps*nrm2b );
      { // minimiere bzgl Y
        dtpsv(UpperTriangle,DuneCBlas::NoTranspose,NotUnitTriangular,j,U,y,1);

        // korrigiere X
        dgemv(DuneCBlas::NoTranspose,n,j,-1.,V,n,y,1,1.,x,1);
      }
    } while ( fabs(y[j])>=eps*nrm2b && io < maxIter );

    error = std::abs(y[j]);
    
    // R"uckgabe: Zahl der inneren Iterationen
    its = m*(io-1)+j;
  }

  // if right preconditioning then do back solve 
  MultType :: back_solve(n,C,x,tmp);
  
#ifdef USE_MEMPROVIDER
  gmresMem.reset();
#else 
  delete[] V;
  delete[] U;
  delete[] r;
  delete[] y;
  delete[] c;
  delete[] s;
  delete[] v;
#endif

  if( tmp ) 
  {
    delete[] tmp;
  }

  return std::pair<int,double> (its,error);
}

// ============================================================================

template<class CommunicatorType, 
         class Matrix > 
inline 
std::pair<int,double> 
gmres( const CommunicatorType & comm, 
      int m, int n, const Matrix &A, const double *b, double *x, double eps , int maxIter, bool verbose )
{
  return gmres_algo<false> (comm,m,n,A,A,b,x,eps,maxIter,verbose);
}

template<class CommunicatorType, 
         class Matrix,
         class PC_Matrix > 
inline 
std::pair<int,double> 
gmres( const CommunicatorType & comm, 
      int m, int n, const Matrix &A, const PC_Matrix & C ,
      const double *b, double *x, double eps , int maxIter, bool verbose )
{
  return gmres_algo<true> (comm,m,n,A,C,b,x,eps,maxIter,verbose);
}

// ============================================================================


#endif // GMRES_BLAS_H


==> anc/xt-super/dune-fem/dune/fem/solver/oemsolver/oemsolver.hh <==
#ifndef DUNE_FEM_OEMSOLVER_HH
#define DUNE_FEM_OEMSOLVER_HH

//- system includes
#include <limits>
#include <utility>

//- Dune includes
#include <dune/fem/io/parameter.hh>
#include <dune/fem/operator/common/operator.hh>

//- local includes
#include "preconditioning.hh"

#include <dune/fem/solver/pardg.hh>

// include BLAS  implementation
#include "cblas.h"


namespace Dune
{

  namespace Fem
  {

    /** \class   OEMMatrix
     *  \ingroup OEMSolver
     *  \brief   interface for matrices to be used with OEM sovlers
     */
    struct OEMMatrix
    {
      virtual ~OEMMatrix () {}

      /** \brief evaluate matrix vector multiplication
       *
       *  \param[in]   u  vector to multiply the matrix with
       *  \param[out]  w  vector to store the result in
       */
      virtual void multOEM ( const double *u, double *w ) const = 0;

      /** \brief evaluate scalar product
       *
       *  \param[in]   u  first argument of scalar product
       *  \param[in]   v  second argument of scalar product
       */
      virtual double ddotOEM ( const double *u, const double *v ) const = 0;

      // SparseRowMatrixObject does not implement this method
#if 0
      /** \brief apply preconditioner
       *
       *  \param[in]   u  vector to apply preconditioner to
       *  \param[out]  w  vector to store the result in
       */
      virtual void precondition ( const double *u, double *w ) const = 0;
#endif
    };

    } // end namespace Fem

  } // end namespace Dune



  namespace OEMSolver
  {

  //////////////////////////////////////////////////////////
  //
  // Operator Interface to use linear solvers from pardg
  //
  //////////////////////////////////////////////////////////
  template <class OperatorImp>
  class SolverInterfaceImpl
#ifdef USE_PARDG_ODE_SOLVER
  : public PARDG::Function
#endif
  {
    const OperatorImp & op_;
    int size_;
  public:
    SolverInterfaceImpl(const OperatorImp & op, int size = 0)
      : op_(op), size_(size)
    {}

    void setSize( int size ) { size_ = size; }

    void operator () (const double *arg, double * dest, int i = 0 )
    {
      op_.multOEM(arg,dest);
    }

    void mult(const double *arg, double * dest) const
    {
      op_.multOEM(arg,dest);
    }

    int dim_of_argument(int i = 0) const
    {
      assert( i == 0 );
      return size_;
    }
    int dim_of_value(int i = 0) const
    {
      assert( i == 0 );
      return size_;
    }
  };

  //////////////////////////////////////////////////////////
  //
  // Preconditioner Interface to use linear solvers from pardg
  //
  //////////////////////////////////////////////////////////
  template <class PreconditionerImp>
  class PreconditionerImpl
#ifdef USE_PARDG_ODE_SOLVER
  : public PARDG::Function
#endif
  {
    const PreconditionerImp& pre_;
    int size_;
  public:
    PreconditionerImpl(const PreconditionerImp& pre, int size = 0)
      : pre_(pre), size_(size)
    {}

    void setSize( int size ) { size_ = size; }

    void operator () (const double *arg, double * dest, int i = 0 )
    {
      pre_.precondition(arg,dest);
    }

    void mult(const double *arg, double * dest) const
    {
      pre_.precondition(arg,dest);
    }

    int dim_of_argument(int i = 0) const
    {
      assert( i == 0 );
      return size_;
    }
    int dim_of_value(int i = 0) const
    {
      assert( i == 0 );
      return size_;
    }
  };

  // use cblas implementations
  using namespace DuneCBlas;

  using DuneCBlas :: daxpy;
  using DuneCBlas :: dcopy;
  using DuneCBlas :: ddot;
  using DuneCBlas :: dnrm2;
  using DuneCBlas :: dscal;

  //! this method is called from all solvers and is only a wrapper
  //! this method is mainly from SparseRowMatrix
  template <class MatrixImp, class VectorType>
  void mult(const MatrixImp & m, const VectorType * x, VectorType * ret)
  {
    // call multOEM of the matrix
    m.multOEM(x,ret);
  }

  //! mult method when given pre conditioning matrix
  template <class Matrix , class PC_Matrix , bool >
  struct Mult
  {
    static inline double ddot( const Matrix& A,
                               const double *x,
                               const double *y)
    {
      return A.ddotOEM(x,y);
    }

    typedef bool mult_t(const Matrix &A,
                        const PC_Matrix & C,
                        const double *arg,
                        double *dest ,
                        double * tmp);

    static void back_solve(const int size,
          const PC_Matrix & C, double* solution, double* tmp)
    {
      assert( tmp );
      if( C.rightPrecondition() )
      {
        C.precondition(solution,tmp);
        // copy modified solution
        std::memcpy(solution,tmp, size * sizeof(double));
      }
    }

    static bool mult_pc (const Matrix &A, const PC_Matrix & C,
          const double *arg, double *dest , double * tmp)
    {
      assert( tmp );

      bool rightPreCon = C.rightPrecondition();
      // check type of preconditioning
      if( rightPreCon )
      {
        // call precondition of Matrix PC
        C.precondition(arg,tmp);

        // call mult of Matrix A
        mult(A,tmp,dest);
      }
      else
      {
        // call mult of Matrix A
        mult(A,arg,tmp);

        // call precondition of Matrix PC
        C.precondition(tmp,dest);
      }
      return rightPreCon ;
    }
  };

  //! mult method when no pre conditioning matrix
  template <class Matrix>
  struct Mult<Matrix,Matrix,false>
  {
    static inline double ddot( const Matrix& A,
                               const double *x,
                               const double *y)
    {
      return A.ddotOEM(x,y);
    }

    typedef bool mult_t(const Matrix &A,
                        const Matrix &C,
                        const double *arg,
                        double *dest ,
                        double * tmp);

    static void back_solve(const int size,
          const Matrix & C, double* solution, double* tmp)
    {
      // do nothing here
    }

    static bool mult_pc(const Matrix &A, const Matrix & C, const double *arg ,
                        double *dest , double * tmp)
    {
      // tmp has to be 0
      assert( tmp == 0 );
      // C is just a fake
      assert( &A == &C );

      // call mult of Matrix A
      mult(A,arg,dest);

      return true;
    }
  };

#define USE_MEMPROVIDER
#include "bicgstab.h"
#include "cghs.h"
#include "gmres.h"
#include "bicgsq.h"
#undef USE_MEMPROVIDER


  //! fake conditioner which just is id for internal parts of vector and zero
  //! for other parts, needed by parallel gmres
  class FakeConditioner
  {
    // size of vectors
    const int size_;

    // indices of external values
    std::vector<int> indices_;
  public:
    // use with care, not sure that working correctly already
    template <class SolverOperatorImp>
    FakeConditioner(int size, SolverOperatorImp& op) : size_(size)
    {
      assert( size_ > 0 );

      double * diag  = new double [size_];
      double * tmp   = new double [size_];

      assert( diag );
      assert( tmp );
      for(int i=0; i<size_; ++i) tmp[i] = i;
      op(tmp,diag);

      int newSize = (int) 0.25 * size_;
      indices_.reserve( newSize );
      indices_.resize( 0 );
      // now diag contains only non-zeros for all internal entries
      // these are set to 1.0 to be the id mapping
      for(int i=0; i<size_; ++i)
      {
        if( ! (std::abs (diag[i]) > 0.0) )
        {
          indices_.push_back( i );
        }
      }

      delete [] diag;
      delete [] tmp;
    }

    bool rightPrecondition() const { return false; }

    //! only keep internal parts of arg
    void precondition(const double * arg, double * dest) const
    {
      multOEM(arg,dest);
    }

    //! only keep internal parts of arg
    void multOEM(const double * arg, double * dest) const
    {
      std::memcpy( dest, arg , size_ * sizeof(double) );

      const int s = indices_.size();
      for(int i=0; i<s; ++i)
      {
        dest[indices_[i]] = 0.0;
      }
    }
  };

  } // end namespace OEMSolver

  namespace Dune
  {
    namespace Fem
    {
    /** @addtogroup OEMSolver

        In this section implementations of Orthogonal Error Methods (OEM) for solving linear
        systems of the from \f$A x = b\f$, where \f$A\f$ is a Mapping or
        Operator and \f$x\f$ and \f$b\f$ are discrete functions
        (see DiscreteFunctionInterface) can be found.

        @{
     **/

    /** \brief OEM-CG scheme after Hestenes and Stiefel */
    template <class DiscreteFunctionType, class OpType >
    class OEMCGOp : public Operator<
                DiscreteFunctionType,DiscreteFunctionType>
    {
    public:
      typedef OpType OperatorType;

    private:
      // no const reference, we make const later
      OperatorType &op_;
      typename DiscreteFunctionType::RangeFieldType epsilon_;
      int maxIter_;
      bool verbose_ ;
      mutable int iterations_;

      typedef std::pair < int , double > ReturnValueType;

      template <class OperatorImp, bool hasPreconditioning>
      struct SolverCaller
      {
        template <class DiscreteFunctionImp>
        static ReturnValueType call(OperatorImp & op,
                         const DiscreteFunctionImp & arg,
                         DiscreteFunctionImp & dest,
                         double eps, int maxIter, bool verbose)
        {
          // use communication class of grid
          // see dune-common/common/collectivecommunication.hh
          // for interface
          int size = arg.space().size();

          if(op.hasPreconditionMatrix())
          {
            return OEMSolver::cghs(arg.space().gridPart().comm(),
                       size,op.systemMatrix(),op.preconditionMatrix(),
                       arg.leakPointer(),dest.leakPointer(),eps,maxIter,verbose);
          }
          else
          {
            return OEMSolver::cghs(arg.space().gridPart().comm(),
                      size,op.systemMatrix(),
                      arg.leakPointer(),dest.leakPointer(),eps,maxIter,verbose);
          }
        }
      };

      //! without any preconditioning
      template <class OperatorImp>
      struct SolverCaller<OperatorImp,false>
      {
        template <class DiscreteFunctionImp>
        static ReturnValueType call(OperatorImp & op,
                         const DiscreteFunctionImp & arg,
                         DiscreteFunctionImp & dest,
                         double eps, int maxIter, bool verbose)
        {
          // use communication class of grid
          // see dune-common/common/collectivecommunication.hh
          // for interface
          int size = arg.space().size();
          return OEMSolver::cghs(arg.space().gridPart().comm(),
                    size,op.systemMatrix(),
                    arg.leakPointer(),dest.leakPointer(),eps,maxIter,verbose);
        }
      };

    public:

      /** \brief constructor of OEM-CG
          \param[in] op Operator to invert
          \param[in] redEps realative tolerance for residual
          \param[in] absLimit absolut solving tolerance for residual
          \param[in] maxIter maximal number of iterations performed
          \param[in] verbose verbosity
      */
      OEMCGOp( OperatorType &op,
               double redEps,
               double absLimit,
               int maxIter,
               bool verbose )
      : op_(op),
        epsilon_( absLimit ),
        maxIter_( maxIter ),
        verbose_( verbose ),
        iterations_( 0 )
      {
      }

      OEMCGOp( OperatorType &op,
               double redEps,
               double absLimit,
               int maxIter = std::numeric_limits< int >::max() )
      : op_( op ),
        epsilon_( absLimit ),
        maxIter_( maxIter ),
        verbose_( Parameter::getValue< bool >( "fem.solver.verbose", false ) ),
        iterations_( 0 )
      {
      }

      void prepare (const DiscreteFunctionType& Arg, DiscreteFunctionType& Dest) const
      {
      }

      void finalize () const
      {
      }

      int iterations ()  const
      {
        return iterations_;
      }

      /** \brief solve the system
          \param[in] arg right hand side
          \param[out] dest solution
      */
      void apply( const DiscreteFunctionType& arg, DiscreteFunctionType& dest ) const
      {
        // prepare operator
        prepare ( arg, dest );

        ReturnValueType val =
          SolverCaller<OperatorType,
                       // check wheter operator has precondition methods
                       // to enable preconditioning derive your operator from
                       // OEMSolver::PreconditionInterface
                       Conversion<OperatorType, OEMSolver::PreconditionInterface > ::exists >::
                         // call solver, see above
                         call(op_,arg,dest,epsilon_,maxIter_,verbose_);

        iterations_ = val.first;

        if(arg.space().gridPart().comm().rank() == 0)
        {
          std::cout << "OEM-CG: " << val.first << " iterations! Error: " << val.second << "\n";
        }

        // finalize operator
        finalize ();
      }

      /** \brief solve the system
          \param[in] arg right hand side
          \param[out] dest solution
      */
      void operator ()( const DiscreteFunctionType& arg, DiscreteFunctionType& dest ) const
      {
        apply(arg,dest);
      }
    };

    /** \brief BiCG-stab solver */
    template <class DiscreteFunctionType, class OpType>
    class OEMBICGSTABOp : public Operator<
                DiscreteFunctionType,DiscreteFunctionType>
    {
    public:
      typedef OpType OperatorType;

    private:
      // no const reference, we make const later
      OperatorType &op_;
      typename DiscreteFunctionType::RangeFieldType epsilon_;
      int maxIter_;
      bool verbose_ ;
      mutable int iterations_;

      typedef std::pair < int , double > ReturnValueType;

      template <class OperatorImp, bool hasPreconditioning>
      struct SolverCaller
      {
        template <class DiscreteFunctionImp>
        static ReturnValueType call(OperatorImp & op,
                         const DiscreteFunctionImp & arg,
                         DiscreteFunctionImp & dest,
                         double eps, int maxIter, bool verbose)
        {
          int size = arg.space().size();
          if(op.hasPreconditionMatrix())
          {
            return OEMSolver::bicgstab(arg.space().gridPart().comm(),
                      size,op.systemMatrix(),op.preconditionMatrix(),
                      arg.leakPointer(),dest.leakPointer(),eps,maxIter,verbose);
          }
          else
          {
            return OEMSolver::bicgstab(arg.space().gridPart().comm(),
                      size,op.systemMatrix(),
                      arg.leakPointer(),dest.leakPointer(),eps,maxIter,verbose);
          }
        }
      };

      //! without any preconditioning
      template <class OperatorImp>
      struct SolverCaller<OperatorImp,false>
      {
        template <class DiscreteFunctionImp>
        static ReturnValueType call(OperatorImp & op,
                         const DiscreteFunctionImp & arg,
                         DiscreteFunctionImp & dest,
                         double eps, int maxIter, bool verbose)
        {
          int size = arg.space().size();
          return OEMSolver::bicgstab(arg.space().gridPart().comm(),
                    size,op.systemMatrix(),
                    arg.leakPointer(),dest.leakPointer(),eps,maxIter,verbose);
        }
      };

    public:
      /** \brief constructor of OEM-BiCG-stab
          \param[in] op Operator to invert
          \param[in] redEps realative tolerance for residual
          \param[in] absLimit absolut solving tolerance for residual
          \param[in] maxIter maximal number of iterations performed
          \param[in] verbose verbosity
      */
      OEMBICGSTABOp( OperatorType& op,
                     double redEps,
                     double absLimit,
                     int maxIter,
                     bool verbose )
      : op_(op),
        epsilon_( absLimit ),
        maxIter_( maxIter ),
        verbose_( verbose ),
        iterations_( 0 )
      {
      }

      OEMBICGSTABOp( OperatorType &op,
                     double redEps,
                     double absLimit,
                     int maxIter = std::numeric_limits< int >::max() )
      : op_( op ),
        epsilon_( absLimit ),
        maxIter_( maxIter ),
        verbose_( Parameter::getValue< bool >( "fem.solver.verbose", false ) ),
        iterations_( 0 )
      {
      }

      void prepare (const DiscreteFunctionType& Arg, DiscreteFunctionType& Dest) const
      {
      }

      void finalize () const
      {
      }

      int iterations () const
      {
        return iterations_;
      }


      /** \brief solve the system
          \param[in] arg right hand side
          \param[out] dest solution
      */
      void apply( const DiscreteFunctionType& arg, DiscreteFunctionType& dest ) const
      {
        // prepare operator
        prepare ( arg, dest );

        ReturnValueType val =
          SolverCaller<OperatorType,
                       // check wheter operator has precondition methods
                       // to enable preconditioning derive your operator from
                       // OEMSolver::PreconditionInterface
                       Conversion<OperatorType, OEMSolver::PreconditionInterface > ::exists >::
                         // call solver, see above
                         call(op_,arg,dest,epsilon_,maxIter_,verbose_);

        iterations_ = val.first;

        if(arg.space().gridPart().comm().rank() == 0)
        {
          std::cout << "OEM-BICGstab: " << val.first << " iterations! Error: " << val.second << "\n";
        }

        // finalize operator
        finalize ();
      }

      /** \brief solve the system
          \param[in] arg right hand side
          \param[out] dest solution
      */
      void operator ()( const DiscreteFunctionType& arg, DiscreteFunctionType& dest ) const
      {
        apply(arg,dest);
      }

    };

    ////////////////////////////////
    // BICG SQ scheme
    ////////////////////////////////
    /** \brief BiCG-SQ method */
    template <class DiscreteFunctionType, class OpType>
    class OEMBICGSQOp : public Operator<
                DiscreteFunctionType,DiscreteFunctionType>
    {
    public:
      typedef OpType OperatorType;

    private:
      // no const reference, we make const later
      OperatorType &op_;
      typename DiscreteFunctionType::RangeFieldType epsilon_;
      int maxIter_;
      bool verbose_ ;
      mutable int iterations_;

    public:
      /** \brief constructor of OEM-BiCG-SQ
          \param[in] op Operator to invert
          \param[in] redEps realative tolerance for residual
          \param[in] absLimit absolut solving tolerance for residual
          \param[in] maxIter maximal number of iterations performed
          \param[in] verbose verbosity
      */
      OEMBICGSQOp( OperatorType &op,
                   double redEps,
                   double absLimit,
                   int maxIter,
                   bool verbose )
      : op_(op),
        epsilon_( absLimit ),
        maxIter_( maxIter ),
        verbose_( verbose ),
        iterations_( 0 )
      {
      }

      OEMBICGSQOp( OperatorType &op,
                   double redEps,
                   double absLimit,
                   int maxIter =  std::numeric_limits< int >::max() )
      : op_( op ),
        epsilon_( absLimit ),
        maxIter_( maxIter ),
        verbose_( Parameter::getValue< bool >( "fem.solver.verbose", false ) ),
        iterations_( 0 )
      {
      }

      void prepare (const DiscreteFunctionType& Arg, DiscreteFunctionType& Dest) const
      {
      }

      void finalize () const
      {
      }

      int iterations () const
      {
        return iterations_;
      }

      /** \brief solve the system
          \param[in] arg right hand side
          \param[out] dest solution
      */
      void apply( const DiscreteFunctionType& arg, DiscreteFunctionType& dest ) const
      {
        // prepare operator
        prepare ( arg, dest );

        int size = arg.space().size();

        int iter = OEMSolver::bicgsq(size,op_.systemMatrix(),
            arg.leakPointer(),dest.leakPointer(),epsilon_,maxIter_,verbose_);

        iterations_ = iter;

        std::cout << "OEM-BICGGsq: " << iter << " iterations!\n";
        // finalize operator
        finalize ();
      }

      /** \brief solve the system
          \param[in] arg right hand side
          \param[out] dest solution
      */
      void operator ()( const DiscreteFunctionType& arg, DiscreteFunctionType& dest ) const
      {
        apply(arg,dest);
      }

    };


    /** \brief GMRES solver */
    template< class DiscreteFunctionType, class Op >
    class OEMGMRESOp
    : public Operator< DiscreteFunctionType, DiscreteFunctionType >
    {
      typedef OEMGMRESOp< DiscreteFunctionType, Op > This;

    public:
      typedef Op OperatorType;

    private:
      // type of internal projector if no preconditioner given
      typedef OEMSolver :: FakeConditioner FakeConditionerType;

      typedef std::pair < int , double > ReturnValueType;

      template <class OperatorImp, bool hasPreconditioning>
      struct SolverCaller
      {
        template <class DiscreteFunctionImp>
        static ReturnValueType call(OperatorImp & op,
                         const DiscreteFunctionImp & arg,
                         DiscreteFunctionImp & dest,
                         int inner, double eps, int maxIter, bool verbose)
        {
          int size = arg.space().size();
          if(op.hasPreconditionMatrix())
          {
            return OEMSolver::gmres(arg.space().gridPart().comm(),
                     inner,size,op.systemMatrix(),op.preconditionMatrix(),
                     arg.leakPointer(),dest.leakPointer(),eps,maxIter,verbose);
          }
          // in parallel case we need special treatment, if no preconditoner exist
          else if( arg.space().gridPart().comm().size() > 1 )
          {
            typedef typename OperatorImp::SystemMatrixType SystemMatrixType;
            OEMSolver::SolverInterfaceImpl< SystemMatrixType > opSolve( op.systemMatrix() );
            FakeConditionerType preConditioner( size, opSolve );
            return OEMSolver::gmres(arg.space().gridPart().comm(),
                     inner,size,op.systemMatrix(),preConditioner,
                     arg.leakPointer(),dest.leakPointer(),eps,maxIter,verbose);
          }
          else
          {
            return OEMSolver::gmres(arg.space().gridPart().comm(),
                     inner,size,op.systemMatrix(),
                     arg.leakPointer(),dest.leakPointer(),eps,maxIter,verbose);
          }
        }
      };

      // without any preconditioning
      template <class OperatorImp>
      struct SolverCaller<OperatorImp,false>
      {
        template <class DiscreteFunctionImp>
        static ReturnValueType call(OperatorImp & op,
                         const DiscreteFunctionImp & arg,
                         DiscreteFunctionImp & dest,
                         int inner, double eps, int maxIter, bool verbose)
        {
          int size = arg.space().size();
          if( arg.space().gridPart().comm().size() > 1 )
          {
            typedef typename OperatorImp::MatrixType MatrixType;
            OEMSolver::SolverInterfaceImpl< MatrixType > opSolve( op.matrix() );
            FakeConditionerType preConditioner( size, opSolve );
            return OEMSolver::gmres(arg.space().gridPart().comm(),
                     inner,size,op.matrix(),preConditioner,
                     arg.leakPointer(),dest.leakPointer(),eps,maxIter,verbose);
          }
          else
          {
            return OEMSolver::gmres(arg.space().gridPart().comm(),
                     inner,size,op.matrix(),
                     arg.leakPointer(),dest.leakPointer(),eps,maxIter,verbose);
          }
        }
      };

    public:
      /** \brief constructor of OEM-GMRES
          \param[in] op Operator to invert
          \param[in] redEps realative tolerance for residual
          \param[in] absLimit absolut solving tolerance for residual
          \param[in] maxIter maximal number of iterations performed
          \param[in] verbose verbosity
      */
      OEMGMRESOp ( OperatorType &op,
                   double redEps,
                   double absLimit,
                   int maxIter,
                   bool verbose )
      : op_( op ),
        epsilon_( absLimit ),
        maxIter_( maxIter ),
        restart_( Parameter::getValue< int >( "oemsolver.gmres.restart", 20 ) ),
        verbose_( verbose ),
        iterations_( 0 )
      {}

      OEMGMRESOp ( OperatorType &op,
                   double redEps,
                   double absLimit,
                   int maxIter = std::numeric_limits< int >::max() )
      : op_( op ),
        epsilon_( absLimit ),
        maxIter_( maxIter ),
        restart_( Parameter::getValue< int >( "oemsolver.gmres.restart", 20 ) ),
        verbose_( Parameter::getValue< bool >( "fem.solver.verbose", false ) ),
        iterations_( 0 )
      {}

      void prepare (const DiscreteFunctionType& Arg, DiscreteFunctionType& Dest) const
      {
      }

      void finalize () const
      {
      }

      int iterations() const
      {
        return iterations_;
      }

      /** \brief solve the system
          \param[in] arg right hand side
          \param[out] dest solution
      */
      void apply( const DiscreteFunctionType& arg, DiscreteFunctionType& dest ) const
      {
        // prepare operator
        prepare ( arg, dest );

        int size = arg.space().size();
        int inner = std::min( size, restart_ );

        ReturnValueType val =
          SolverCaller<OperatorType,
                       // check wheter operator has precondition methods
                       // to enable preconditioning derive your operator from
                       // OEMSolver::PreconditionInterface
                       Conversion<OperatorType, OEMSolver::PreconditionInterface > ::exists >::
                         // call solver, see above
                         call(op_,arg,dest,inner,epsilon_,maxIter_,verbose_);

        iterations_ = val.first;

        if( arg.space().gridPart().comm().rank() == 0 && verbose_ )
        {
          std::cout << "OEM-GMRES: " << val.first << " iterations! Error: " << val.second << "\n";
        }

        // finalize operator
        finalize ();
      }

      /** \brief solve the system
          \param[in] arg right hand side
          \param[out] dest solution
      */
      void operator ()( const DiscreteFunctionType& arg, DiscreteFunctionType& dest ) const
      {
        apply(arg,dest);
      }

    private:
      // no const reference, we make const later
      OperatorType &op_;
      typename DiscreteFunctionType::RangeFieldType epsilon_;
      int maxIter_;
      int restart_;
      bool verbose_ ;
      mutable int iterations_;
    };

    /**
       @}
    **/
#ifdef USE_PARDG_ODE_SOLVER
    /////////////////////////////////////////////////////////////////
    //
    //  GMRES Version of Dennis code
    //
    /////////////////////////////////////////////////////////////////
    // \brief GMRES implementation from Dennis D.
    template <class DiscreteFunctionType, class OperatorImp>
    class GMRESOp : public Operator<
                DiscreteFunctionType,DiscreteFunctionType>
    {
    public:
      typedef OperatorImp OperatorType;
    private:
      typedef OEMSolver :: FakeConditioner FakeConditioner;

      template <class SolverType, bool hasPreconditioning>
      struct SolverCaller
      {
        template< class OperatorImpA, class PreConMatrix, class DiscreteFunctionImp >
        static void solve(SolverType & solver,
                   OperatorImpA & op,
                   const PreConMatrix & pm,
                   const DiscreteFunctionImp & arg,
                   DiscreteFunctionImp & dest)
        {
          int size = arg.space().size();

          OEMSolver::SolverInterfaceImpl<OperatorImpA> opSolve(op,size);

          // in parallel runs we need fake pre conditioner to
          // project vectors onto interior
          if(op.hasPreconditionMatrix())
          {
            OEMSolver::PreconditionerImpl<PreConMatrix> pre(pm,size);
            solver.set_preconditioner(pre);

            // note argument and destination are toggled
            solver.solve(opSolve, dest.leakPointer() , arg.leakPointer() );

            solver.unset_preconditioner();
          }
          else
          {
            // note argument and destination are toggled
            solver.solve(opSolve, dest.leakPointer() , arg.leakPointer() );
          }
        }

        template <class OperatorImpA, class DiscreteFunctionImp>
        static void call(SolverType & solver,
                         OperatorImpA & op,
                         const DiscreteFunctionImp & arg,
                         DiscreteFunctionImp & dest)
        {
          solve(solver,op,op.preconditionMatrix(),arg,dest);
        }
      };

      // without any preconditioning
      template <class SolverType>
      struct SolverCaller<SolverType,false>
      {
        template <class OperatorImpA, class DiscreteFunctionImp>
        static void call(SolverType & solver,
                         OperatorImpA & op,
                         const DiscreteFunctionImp & arg,
                         DiscreteFunctionImp & dest)
        {
          int size = arg.space().size();
          OEMSolver::SolverInterfaceImpl<OperatorImpA> opSolve(op,size);

          // in parallel runs we need fake pre conditioner to
          // project vectors onto interior
          if(arg.space().gridPart().comm().size() > 1)
          {
            FakeConditioner fake(size,opSolve);
            OEMSolver::SolverInterfaceImpl<FakeConditioner> pre(fake);
            solver.set_preconditioner(pre);

            // note argument and destination are toggled
            solver.solve(opSolve, dest.leakPointer() , arg.leakPointer() );
            solver.unset_preconditioner();
          }
          else
          {
            // note argument and destination are toggled
            solver.solve(opSolve, dest.leakPointer() , arg.leakPointer() );
          }
        }
      };

      // solver
      typedef PARDG::GMRES SolverType;
      mutable SolverType solver_;

      // wrapper to fit interface of FGMRES operator
      OperatorType &op_;

      typename DiscreteFunctionType::RangeFieldType epsilon_;
      int maxIter_;
      bool verbose_ ;
      mutable int iterations_;

    public:
      GMRESOp( OperatorType & op , double  redEps , double absLimit , int maxIter , bool verbose )
          : solver_(PARDG::Communicator::instance(), Parameter::getValue< int >( "oemsolver.gmres.restart", 20 ) )
          , op_(op) , epsilon_ ( absLimit )
          , maxIter_ (maxIter ) , verbose_ ( verbose )
          , iterations_ ( 0 )
      {
      }

      void prepare (const DiscreteFunctionType& Arg, DiscreteFunctionType& Dest) const
      {
      }

      void finalize () const
      {
      }

      int iterations () const
      {
        return iterations_;
      }

      /** \brief solve the system
          \param[in] arg right hand side
          \param[out] dest solution
      */
      void apply( const DiscreteFunctionType& arg, DiscreteFunctionType& dest ) const
      {
        // prepare operator
        prepare ( arg, dest );

        solver_.set_tolerance(epsilon_);
        solver_.set_max_number_of_iterations( maxIter_ );

        if(verbose_)
        {
          solver_.IterativeSolver::set_output(std::cout);
          solver_.DynamicalObject::set_output(std::cout);
        }

        SolverCaller<SolverType,
                       // check wheter operator has precondition methods
                       // to enable preconditioning derive your operator from
                       // OEMSolver::PreconditionInterface
                       Conversion<OperatorType, OEMSolver::PreconditionInterface > ::exists >::
                       // call solver, see above
                       call(solver_,op_.systemMatrix(),arg,dest);

        iterations_ = solver_.number_of_iterations();

        // finalize operator
        finalize ();
      }

      /** \brief solve the system
          \param[in] arg right hand side
          \param[out] dest solution
      */
      void operator ()( const DiscreteFunctionType& arg, DiscreteFunctionType& dest ) const
      {
        apply(arg,dest);
      }
    };

    template <class DiscreteFunctionType, class OperatorImp>
    class FGMRESOp : public Operator<
                DiscreteFunctionType,DiscreteFunctionType>
    {
    public:
      typedef OperatorImp OperatorType;
    private:
      typedef OEMSolver :: FakeConditioner FakeConditionerType;

      template <class SolverType, bool hasPreconditioning>
      struct SolverCaller
      {
        template <class OperatorImpA, class PreConMatrix, class DiscreteFunctionImp>
        static void solve(SolverType & solver,
                   OperatorImpA & op,
                   const PreConMatrix & pm,
                   const DiscreteFunctionImp & arg,
                   DiscreteFunctionImp & dest)
        {
          int size = arg.space().size();
          OEMSolver::SolverInterfaceImpl<OperatorImpA> opSolve(op,size);
          OEMSolver::PreconditionerImpl<PreConMatrix> pre(pm,size);
          solver.set_preconditioner(pre);

          // note argument and destination are toggled
          solver.solve(opSolve, dest.leakPointer() , arg.leakPointer() );
          solver.unset_preconditioner();
        }

        template <class OperatorImpA, class DiscreteFunctionImp>
        static void call(SolverType & solver,
                         OperatorImpA & op,
                         const DiscreteFunctionImp & arg,
                         DiscreteFunctionImp & dest)
        {
          if(op.hasPreconditionMatrix() )
          {
            solve(solver,op.systemMatrix(),op.preconditionMatrix(),arg,dest);
          }
          else
          {
            SolverCaller<SolverType,false>::call(solver,op,arg,dest);
          }
        }
      };

      // without any preconditioning
      template <class SolverType>
      struct SolverCaller<SolverType,false>
      {
        template <class OperatorImpA, class DiscreteFunctionImp>
        static void solve(SolverType & solver,
                   OperatorImpA & op,
                   const DiscreteFunctionImp & arg,
                   DiscreteFunctionImp & dest)
        {
          int size = arg.space().size();
          OEMSolver::SolverInterfaceImpl<OperatorImpA> opSolve(op,size);
          FakeConditionerType fake(size,opSolve);
          SolverCaller<SolverType,true>::solve(solver,op,fake,arg,dest);
        }

        template <class OperatorImpA, class DiscreteFunctionImp>
        static void call(SolverType & solver,
                         OperatorImpA & op,
                         const DiscreteFunctionImp & arg,
                         DiscreteFunctionImp & dest)
        {
          // not working yet
          assert( false );
          solve(solver,op.systemMatrix(),arg,dest);
        }
      };

      // solver
      typedef PARDG::FGMRES SolverType;
      mutable SolverType solver_;

      // wrapper to fit interface of FGMRES operator
      OperatorType &op_;

      typename DiscreteFunctionType::RangeFieldType epsilon_;
      int maxIter_;
      bool verbose_ ;
      mutable int iterations_;

    public:
      FGMRESOp( OperatorType & op , double  redEps , double absLimit , int maxIter , bool verbose )
          : solver_(PARDG::Communicator::instance(), Parameter::getValue< int >( "oemsolver.gmres.restart", 20 ) )
          , op_(op) , epsilon_ ( absLimit )
          , maxIter_ (maxIter ) , verbose_ ( verbose )
          , iterations_( 0 )
      {
      }

      void prepare (const DiscreteFunctionType& Arg, DiscreteFunctionType& Dest) const
      {
      }

      void finalize () const
      {
      }

      int iterations () const
      {
        return iterations_;
      }

      //! solve the system
      void apply( const DiscreteFunctionType& arg, DiscreteFunctionType& dest ) const
      {
        // prepare operator
        prepare ( arg, dest );

        solver_.set_tolerance(epsilon_);
        solver_.set_max_number_of_iterations( maxIter_ );

        if(verbose_)
        {
          solver_.IterativeSolver::set_output(std::cout);
          solver_.DynamicalObject::set_output(std::cout);
        }

        SolverCaller<SolverType,
                       // check wheter operator has precondition methods
                       // to enable preconditioning derive your operator from
                       // OEMSolver::PreconditionInterface
                       Conversion<OperatorType, OEMSolver::PreconditionInterface > ::exists >::
                       // call solver, see above
                       call(solver_,op_,arg,dest);

        iterations_ = solver_.number_of_iterations();

        // finalize operator
        finalize ();
      }

      //! solve the system
      void operator ()( const DiscreteFunctionType& arg, DiscreteFunctionType& dest ) const
      {
        apply(arg,dest);
      }

    };

    /////////////////////////////////////////////////////////////////
    //
    //  BICGstab Version of Dennis code
    //
    /////////////////////////////////////////////////////////////////
    /*
      \interface
      \brief BICG-stab implementation from Dennis D.
    */
    template <class DiscreteFunctionType, class OperatorImp>
    class BICGSTABOp : public Operator<
                DiscreteFunctionType,DiscreteFunctionType>
    {
    public:
      typedef OperatorImp OperatorType;
    private:
      template <class SolverType, bool hasPreconditioning>
      struct SolverCaller
      {
        template <class OperatorImpA, class PreConMatrix, class DiscreteFunctionImp>
        static void solve(SolverType & solver,
                   OperatorImpA & op,
                   const PreConMatrix & pm,
                   const DiscreteFunctionImp & arg,
                   DiscreteFunctionImp & dest)
        {
          int size = arg.space().size();
          OEMSolver::SolverInterfaceImpl<OperatorImpA> opSolve(op,size);

          OEMSolver::PreconditionerImpl<PreConMatrix> pre(pm,size);
          solver.set_preconditioner(pre);

          // note argument and destination are toggled
          solver.solve(opSolve, dest.leakPointer() , arg.leakPointer() );
          solver.unset_preconditioner();
        }

        template <class OperatorImpA, class DiscreteFunctionImp>
        static void call(SolverType & solver,
                         OperatorImpA & op,
                         const DiscreteFunctionImp & arg,
                         DiscreteFunctionImp & dest)
        {
          if(op.hasPreconditionMatrix())
          {
            solve(solver,op.systemMatrix(),op.preconditionMatrix(),arg,dest);
          }
          else
          {
            SolverCaller<SolverType,false>::call(solver,op,arg,dest);
          }
        }
      };

      // without any preconditioning
      template <class SolverType>
      struct SolverCaller<SolverType,false>
      {
        template <class OperatorImpA, class DiscreteFunctionImp>
        static void solve(SolverType & solver,
                   OperatorImpA & op,
                   const DiscreteFunctionImp & arg,
                   DiscreteFunctionImp & dest)
        {
          int size = arg.space().size();
          OEMSolver::SolverInterfaceImpl<OperatorImpA> opSolve(op,size);

          // note argument and destination are toggled
          solver.solve(opSolve, dest.leakPointer() , arg.leakPointer() );
        }
        template <class OperatorImpA, class DiscreteFunctionImp>
        static void call(SolverType & solver,
                         OperatorImpA & op,
                         const DiscreteFunctionImp & arg,
                         DiscreteFunctionImp & dest)
        {
          solve(solver,op.systemMatrix(),arg,dest);
        }
      };

      // solver
      typedef PARDG::BICGSTAB SolverType;
      mutable SolverType solver_;
      // wrapper to fit interface of GMRES operator
      OperatorType &op_;

      typename DiscreteFunctionType::RangeFieldType epsilon_;
      int maxIter_;
      bool verbose_ ;
      mutable int iterations_;

    public:
      BICGSTABOp( OperatorType & op , double  redEps , double absLimit , int maxIter , bool verbose )
          : solver_(PARDG::Communicator::instance())
          , op_(op), epsilon_ ( absLimit )
          , maxIter_ (maxIter ) , verbose_ ( verbose )
          , iterations_( 0 )
      {
      }

      void prepare (const DiscreteFunctionType& Arg, DiscreteFunctionType& Dest) const
      {
      }

      void finalize () const
      {
      }

      int iterations () const
      {
        return iterations_;
      }

      //! solve the system
      void apply( const DiscreteFunctionType& arg, DiscreteFunctionType& dest ) const
      {
        // prepare operator
        prepare ( arg, dest );

        solver_.set_tolerance( epsilon_ );
        solver_.set_max_number_of_iterations( maxIter_ );

        if( verbose_ )
        {
          solver_.IterativeSolver::set_output(std::cout);
          solver_.DynamicalObject::set_output(std::cout);
        }

        SolverCaller<SolverType,
                       // check wheter operator has precondition methods
                       // to enable preconditioning derive your operator from
                       // OEMSolver::PreconditionInterface
                       Conversion<OperatorType, OEMSolver::PreconditionInterface > ::exists >::
                       // call solver, see above
                       call(solver_,op_,arg,dest);

        iterations_ = solver_.number_of_iterations();

        // finalize operator
        finalize ();
      }

      //! solve the system
      void operator ()( const DiscreteFunctionType& arg, DiscreteFunctionType& dest ) const
      {
        apply(arg,dest);
      }

    };
#endif

  } // namespace Fem

} // namespace Dune

#endif //#indef DUNE_FEM_OEMSOLVER_HH


==> anc/xt-super/dune-fem/dune/fem/solver/oemsolver/preconditioning.hh <==
#ifndef DUNE_FEM_PRECONDITIONING_HH
#define DUNE_FEM_PRECONDITIONING_HH

namespace OEMSolver
{

  /** \brief Interface class for use of Preconditioners with the OEM solvers.
  */
  class PreconditionInterface
  {
  public:
    //! type of this class
    typedef PreconditionInterface ThisType;

    //! return reference to precondition matrix
    const ThisType & preconditionMatrix() const { return *this; }

    //! returns true, if preconditioning should be used
    //! default is false
    bool hasPreconditionMatrix() const { return false; }
  };

} // namespace OEMSolver

#endif // #ifndef DUNE_FEM_PRECONDITIONING_HH


==> anc/xt-super/dune-fem/dune/fem/solver/oemsolver/tmpmem.hh <==
#ifndef __OEM_TMPMEM_HH__
#define __OEM_TMPMEM_HH__

#include <cassert>

// temporay mem
class OEMTmpMem
{
  double * mem_;
  int memSize_;
  int freeSize_;
public:
  OEMTmpMem () : mem_ (0) , memSize_ (0), freeSize_(0)
  {}

  ~OEMTmpMem ()
  {
    if(mem_) delete [] mem_;
  }

  void resize ( int newMemSize )
  {
    if(newMemSize > memSize_)
    {
      if(mem_) delete [] mem_;
      mem_ = new double [newMemSize];
      memSize_ = newMemSize;
      freeSize_ = memSize_;
    }
  }

  double * getMem ( int size )
  {
    freeSize_ -= size;
    assert(freeSize_ >= 0);
    return mem_ + freeSize_;
  }

  void reset ()
  {
    freeSize_ = memSize_;
  }
};

#endif // #ifndef __OEM_TMPMEM_HH__


==> anc/xt-super/dune-fem/dune/fem/solver/parameter.hh <==
// vim: set expandtab ts=2 sw=2 sts=2:
#ifndef DUNE_FEM_SOLVERPARAMETER_HH
#define DUNE_FEM_SOLVERPARAMETER_HH

#include <dune/fem/io/parameter.hh>

namespace Dune
{

  namespace Fem
  {


    struct SolverParameter
#ifndef DOXYGEN
    : public LocalParameter< SolverParameter, SolverParameter >
#endif
    {
      protected:
      // key prefix, default is fem.solver (can be overloaded by user)
      const std::string keyPrefix_;

      public:

      SolverParameter ( const std::string keyPrefix = "fem.solver." )
        : keyPrefix_( keyPrefix )
      {}

      virtual bool verbose() const
      {
        return Parameter::getValue< bool >( keyPrefix_ + "verbose", false );
      }

      virtual int errorMeasure() const
      {
        static const std::string errorTypeTable[] = { "absolute", "relative" };
        return Parameter::getEnum( keyPrefix_ + "errormeasure", errorTypeTable, 0 );
      }

    };

  }
}

#endif // #ifndef DUNE_FEM_SOLVERPARAMETER_HH


==> anc/xt-super/dune-fem/dune/fem/solver/pardg.hh <==
#ifndef PARDG_INCLUDE_HH
#define PARDG_INCLUDE_HH

#include <unistd.h>
#include <time.h>
#include <sys/times.h>

#include <cassert>
#include <cmath>
#include <vector>
#include <cstdlib>
#include <cstring>
#include <iostream>

#define USE_PARDG_ODE_SOLVER

// use different namespaces in case of MPI or not
#if HAVE_MPI
#include <mpi.h>
#define PARDG_NS parDG_MPI
#else
#define PARDG_NS parDG_NoMPI
#endif

// define combined namespace for later use
#define PARDG PARDG_NS::pardg

// if the preprocessor variable is defined, the ODE Solver from Dennis
// are used.
#ifdef USE_PARDG_ODE_SOLVER

// timer has no namespace therefore we put here
namespace PARDG_NS {
namespace pardg {
// if pardg library was found
#include "ode/timer.hpp"
} // end namespace pardg

// include pardg communicator
#include "ode/communicator.hpp"
} // end namespace PARDG_NS

namespace PARDG_NS {
namespace pardg {
// we also need vector to be in namespace parDG
#include "ode/vector.hpp"
} // end namespace pardg
#include "ode/blas.hpp"
#include "ode/quadrature.hpp"
#include "ode/function.hpp"
#include "ode/ode_solver.hpp"
#include "ode/linear_solver.hpp"
} // end namespace PARDG_NS

#endif // end USE_PARDG_ODE_SOLVER

#endif // #ifndef PARDG_INCLUDE_HH


==> anc/xt-super/dune-fem/dune/fem/solver/pardginverseoperators.hh <==
#ifndef DUNE_FEM_SOLVER_PARDGINVERSEOPERATORS_HH
#define DUNE_FEM_SOLVER_PARDGINVERSEOPERATORS_HH

#include <dune/common/nullptr.hh>

#include <dune/fem/function/adaptivefunction.hh>
#include <dune/fem/operator/common/operator.hh>
#include <dune/fem/solver/pardg.hh>

#ifdef USE_PARDG_ODE_SOLVER

namespace Dune
{

  namespace Fem
  {

    // Internal Forward Declarations
    // -----------------------------

    template< class DomainFunction, class RangeFunction = DomainFunction >
    class ParDGOperator;



    // ParDGOperator for AdaptiveDiscreteFunction
    // ------------------------------------------

    template< class DomainFunctionSpace, class RangeFunctionSpace >
    class ParDGOperator< AdaptiveDiscreteFunction< DomainFunctionSpace >, AdaptiveDiscreteFunction< RangeFunctionSpace > >
    : public PARDG::Function
    {
      typedef ParDGOperator< AdaptiveDiscreteFunction< DomainFunctionSpace >, AdaptiveDiscreteFunction< RangeFunctionSpace > > ThisType;

      typedef AdaptiveDiscreteFunction< DomainFunctionSpace > DomainFunctionType;
      typedef AdaptiveDiscreteFunction< RangeFunctionSpace > RangeFunctionType;

    public:
      typedef Operator< DomainFunctionType, RangeFunctionType > OperatorType;

      typedef typename DomainFunctionType::DiscreteFunctionSpaceType DomainFunctionSpaceType;
      typedef typename RangeFunctionType::DiscreteFunctionSpaceType RangeFunctionSpaceType;

      ParDGOperator ( const OperatorType &op, const DomainFunctionSpaceType &domainSpace, const RangeFunctionSpaceType &rangeSpace )
      : operator_( op ),
        domainSpace_( domainSpace ),
        rangeSpace_( rangeSpace )
      {}

      void operator() ( const double *u, double *w, int i = 0 )
      {
        DomainFunctionType uFunction( "ParDGOperator u", domainSpace_, u );
        RangeFunctionType wFunction( "ParDGOperator w", rangeSpace_, w );
        operator_( uFunction, wFunction );
      }

      int dim_of_argument( int i = 0 ) const
      {
        assert( i == 0 );
        return domainSpace_.size();
      }

      int dim_of_value ( int i = 0 ) const
      {
        assert( i == 0 );
        return rangeSpace_.size();
      }

    private:
      const OperatorType &operator_;
      const DomainFunctionSpaceType &domainSpace_;
      const RangeFunctionSpaceType &rangeSpace_;
    };




    // ParDGGeneralizedMinResInverseOperator
    // -------------------------------------

    template< class DiscreteFunction >
    class ParDGGeneralizedMinResInverseOperator
    : public Operator< DiscreteFunction, DiscreteFunction >
    {
      typedef Operator< DiscreteFunction, DiscreteFunction > BaseType;

      typedef ParDGOperator< DiscreteFunction, DiscreteFunction > ParDGOperatorType;

    public:
      typedef typename BaseType::DomainFunctionType DomainFunctionType;
      typedef typename BaseType::RangeFunctionType RangeFunctionType;

      typedef Operator< DiscreteFunction, DiscreteFunction > OperatorType;
      typedef Operator< DiscreteFunction, DiscreteFunction > PreconditionerType;

      ParDGGeneralizedMinResInverseOperator ( const OperatorType &op,
                                              double redEps, double absLimit,
                                              unsigned int maxIterations, bool verbose )
      : solver_( PARDG::Communicator::instance(), paramRestart() ),
        operator_( op ),
        preconditioner_( nullptr )
      {
        setupSolver( redEps, absLimit, maxIterations, verbose );
      }

      ParDGGeneralizedMinResInverseOperator ( const OperatorType &op,
                                              double redEps, double absLimit,
                                              unsigned int maxIterations = std::numeric_limits< unsigned int >::max() )
      : solver_( PARDG::Communicator::instance(), paramRestart() ),
        operator_( op ),
        preconditioner_( nullptr )
      {
        setupSolver( redEps, absLimit, maxIterations, false );
      }

      ParDGGeneralizedMinResInverseOperator ( const OperatorType &op,
                                              const PreconditionerType &preconditioner,
                                              double redEps, double absLimit,
                                              unsigned int maxIterations, bool verbose )
      : solver_( PARDG::Communicator::instance(), paramRestart() ),
        operator_( op ),
        preconditioner_( &preconditioner )
      {
        setupSolver( redEps, absLimit, maxIterations, verbose );
      }

      ParDGGeneralizedMinResInverseOperator ( const OperatorType &op,
                                              const PreconditionerType &preconditioner,
                                              double redEps, double absLimit,
                                              unsigned int maxIterations = std::numeric_limits< unsigned int >::max() )
      : solver_( PARDG::Communicator::instance(), paramRestart() ),
        operator_( op ),
        preconditioner_( &preconditioner )
      {
        setupSolver( redEps, absLimit, maxIterations, false );
      }

      virtual void operator() ( const DomainFunctionType &u, RangeFunctionType &w ) const
      {
        ParDGOperatorType parDGOperator( operator_, w.space(), u.space() );
        if( preconditioner_ )
        {
          ParDGOperatorType parDGPreconditioner( *preconditioner_, w.space(), w.space() );
          solver_.set_preconditioner( parDGPreconditioner );
          solver_.solve( parDGOperator, w.leakPointer(), u.leakPointer() );
          solver_.unset_preconditioner();
        }
        else
          solver_.solve( parDGOperator, w.leakPointer(), u.leakPointer() );
      }

      unsigned int iterations () const
      {
        return solver_.number_of_iterations();
      }

    private:
      static int paramRestart ()
      {
        return Parameter::getValue< int >( "fem.solver.gmres.restart", 20 );
      }

      void setupSolver ( double redEps, double absLimit, unsigned int maxIterations, bool verbose )
      {
        static const std::string errorTypeTable[] = { "absolute", "relative" };
        // errormeassure used in the linear solver
        int errorType = Parameter::getEnum( "fem.solver.errormeasure", errorTypeTable, 0 );
        if (errorType == 1)
          solver_.set_tolerance( redEps, true);
        else
          solver_.set_tolerance( absLimit, false );

        maxIterations = std::min( (unsigned int)std::numeric_limits< int >::max(), maxIterations );
        solver_.set_max_number_of_iterations( int( maxIterations ) );

        // only set output when general verbose mode is enabled
        // (basically to avoid output on every rank)
        if( verbose && Parameter :: verbose() )
        {
          solver_.IterativeSolver::set_output( std::cout );
          solver_.DynamicalObject::set_output( std::cout );
        }
      }

      mutable PARDG::GMRES solver_;
      const OperatorType &operator_;
      const PreconditionerType *preconditioner_;
    };

    // ParDGBICGStabInverseOperator
    // -------------------------------------

    template< class DiscreteFunction >
    class ParDGBiCGStabInverseOperator
    : public Operator< DiscreteFunction, DiscreteFunction >
    {
      typedef Operator< DiscreteFunction, DiscreteFunction > BaseType;

      typedef ParDGOperator< DiscreteFunction, DiscreteFunction > ParDGOperatorType;

    public:
      typedef typename BaseType::DomainFunctionType DomainFunctionType;
      typedef typename BaseType::RangeFunctionType RangeFunctionType;

      typedef Operator< DiscreteFunction, DiscreteFunction > OperatorType;
      typedef Operator< DiscreteFunction, DiscreteFunction > PreconditionerType;

      ParDGBiCGStabInverseOperator ( const OperatorType &op,
                                     double redEps, double absLimit,
                                     unsigned int maxIterations, bool verbose )
      : solver_( PARDG::Communicator::instance() ),
        operator_( op ),
        preconditioner_( nullptr )
      {
        setupSolver( redEps, absLimit, maxIterations, verbose );
      }

      ParDGBiCGStabInverseOperator ( const OperatorType &op,
                                     double redEps, double absLimit,
                                     unsigned int maxIterations = std::numeric_limits< unsigned int >::max() )
      : solver_( PARDG::Communicator::instance() ),
        operator_( op ),
        preconditioner_( nullptr )
      {
        setupSolver( redEps, absLimit, maxIterations, false );
      }

      ParDGBiCGStabInverseOperator ( const OperatorType &op,
                                     const PreconditionerType &preconditioner,
                                     double redEps, double absLimit,
                                     unsigned int maxIterations, bool verbose )
      : solver_( PARDG::Communicator::instance() ),
        operator_( op ),
        preconditioner_( &preconditioner )
      {
        setupSolver( redEps, absLimit, maxIterations, verbose );
      }

      ParDGBiCGStabInverseOperator ( const OperatorType &op,
                                     const PreconditionerType &preconditioner,
                                     double redEps, double absLimit,
                                     unsigned int maxIterations = std::numeric_limits< unsigned int >::max() )
      : solver_( PARDG::Communicator::instance() ),
        operator_( op ),
        preconditioner_( &preconditioner )
      {
        setupSolver( redEps, absLimit, maxIterations, false );
      }

      virtual void operator() ( const DomainFunctionType &u, RangeFunctionType &w ) const
      {
        ParDGOperatorType parDGOperator( operator_, w.space(), u.space() );
        if( preconditioner_ )
        {
          ParDGOperatorType parDGPreconditioner( *preconditioner_, w.space(), w.space() );
          solver_.set_preconditioner( parDGPreconditioner );
          solver_.solve( parDGOperator, w.leakPointer(), u.leakPointer() );
          solver_.unset_preconditioner();
        }
        else
          solver_.solve( parDGOperator, w.leakPointer(), u.leakPointer() );
      }

      unsigned int iterations () const
      {
        return solver_.number_of_iterations();
      }

    private:
      void setupSolver ( double redEps, double absLimit, unsigned int maxIterations, bool verbose )
      {
        static const std::string errorTypeTable[] = { "absolute", "relative" };
        // errormeassure used in the linear solver
        int errorType = Parameter::getEnum( "fem.solver.errormeasure", errorTypeTable, 0 );
        if (errorType == 1)
          solver_.set_tolerance( redEps, true);
        else
          solver_.set_tolerance( absLimit, false );

        maxIterations = std::min( (unsigned int)std::numeric_limits< int >::max(), maxIterations );
        solver_.set_max_number_of_iterations( int( maxIterations ) );

        // only set output when general verbose mode is enabled
        // (basically to avoid output on every rank)
        if( verbose && Parameter :: verbose() )
        {
          solver_.IterativeSolver::set_output( std::cout );
          solver_.DynamicalObject::set_output( std::cout );
        }
      }

      mutable PARDG::BICGSTAB solver_;
      const OperatorType &operator_;
      const PreconditionerType *preconditioner_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifdef USE_PARDG_ODE_SOLVER

#endif // #ifndef DUNE_FEM_SOLVER_PARDGINVERSEOPERATORS_HH


==> anc/xt-super/dune-fem/dune/fem/solver/petscsolver.hh <==
#ifndef DUNE_FEM_PETSCSOLVER_HH
#define DUNE_FEM_PETSCSOLVER_HH

#include <limits>

#include <dune/fem/function/common/scalarproducts.hh>
#include <dune/fem/operator/common/operator.hh>
#include <dune/fem/io/parameter.hh>

#if HAVE_PETSC
#include <dune/fem/misc/petsc/petsccommon.hh>

namespace Dune
{

  namespace Fem
  {

    //=====================================================================
    // Implementation for PETSc matrix based Krylov solvers
    //=====================================================================

    /** @ingroup OEMSolver
        @{
    **/

    // PETScSolver
    // --------------

    /** \brief PETSc KSP solver context for PETSc Mat and PETSc Vec */
    template< class DF, class Op >
    class PetscInverseOperator
      : public Operator< DF, DF >
    {
    protected:
      // monitor function for PETSc solvers
      static PetscErrorCode
      monitor (KSP ksp, int it, PetscReal rnorm, void *mctx)
      {
        if( Parameter :: verbose () )
        {
          std::cout << "PETSc::KSP:  it = " << it << "    res = " << rnorm << std::endl;
        }
        return PetscErrorCode(0);
      }

    public:
      typedef DF DiscreteFunctionType;
      typedef DiscreteFunctionType  DestinationType;
      typedef Op OperatorType;

    public:
      /** \brief constructor
       *
       *  \param[in] op Mapping describing operator to invert
       *  \param[in] reduction reduction epsilon
       *  \param[in] absLimit absolut limit of residual (not used here)
       *  \param[in] maxIter maximal iteration steps
       *  \param[in] verbose verbosity
       *
       *  \note PETSc Krylov solvers uses the relative reduction.
       */
      PetscInverseOperator ( const OperatorType &op,
                             double  reduction,
                             double absLimit,
                             int maxIter,
                             bool verbose )
      : op_( op ),
        reduction_( reduction ),
        absLimit_( absLimit ),
        maxIter_( maxIter ),
        verbose_( verbose ),
        iterations_( 0 ),
        solverName_("none"),
        precondName_("none")
      {
        initialize();
      }

      /** \brief constructor
       *
       *  \param[in] op        mapping describing operator to invert
       *  \param[in] reduction    reduction epsilon
       *  \param[in] absLimit  absolut limit of residual (not used here)
       *  \param[in] maxIter   maximal iteration steps
       */
      PetscInverseOperator ( const OperatorType &op,
                             double reduction,
                             double absLimit,
                             int maxIter = std::numeric_limits< int >::max() )
      : op_( op ),
        reduction_( reduction ),
        absLimit_ ( absLimit ),
        maxIter_( maxIter ),
        verbose_( Parameter::getValue< bool >( "fem.solver.verbose", false ) ),
        iterations_( 0 ),
        solverName_("none"),
        precondName_("none")
      {
        initialize();
      }

      //! destructor freeing KSP context
      ~PetscInverseOperator()
      {
        // destroy PC context
        ::Dune::Petsc::PCDestroy( &pc_ );
        // destroy solver context
        ::Dune::Petsc::KSPDestroy( &ksp_ );
      }

      void initialize ()
      {
        // Create linear solver context
        ::Dune::Petsc::KSPCreate( &ksp_ );

        enum PetscSolver { petsc_cg         = 0,
                           petsc_bicg       = 1,
                           petsc_bicgstab   = 2,
                           petsc_gmres      = 3
                         };

        // see PETSc docu for more types
        const std::string solverNames [] = { "cg" , "bicg", "bicgstab", "gmres" };
        PetscSolver solverType = (PetscSolver) Parameter :: getEnum("petsc.kspsolver.method", solverNames, 0 );

        //  select linear solver
        if ( solverType == petsc_cg )
          ::Dune::Petsc::KSPSetType( ksp_, KSPCG );
        else if ( solverType == petsc_bicg )
          ::Dune::Petsc::KSPSetType( ksp_, KSPBICG ); // this is the BiCG version of PETSc.
        else if ( solverType == petsc_bicgstab )
          ::Dune::Petsc::KSPSetType( ksp_, KSPBCGS ); // this is the BiCG-stab version of PETSc.
        else if ( solverType == petsc_gmres )
        {
          PetscInt restart = Parameter :: getValue<int>("petsc.gmresrestart", 10 );
          ::Dune::Petsc::KSPSetType( ksp_, KSPGMRES );
          ::Dune::Petsc::KSPGMRESSetRestart( ksp_, restart );
        }
        else
        {
          DUNE_THROW(InvalidStateException,"PetscInverseOperator: wrong solver choosen" );
        }

        // store solver name
        solverName_ = solverNames[ solverType ];

        /////////////////////////////////////////////
        //  preconditioning
        /////////////////////////////////////////////

        enum PetscPcType { petsc_none       = 0,   // no preconditioning
                           // parallel preconditioners
                           petsc_asm        = 1,   // Additive Schwarz
                           petsc_sor        = 2,   // SOR and SSOR
                           petsc_jacobi     = 3,   // Jacobi preconditioning
                           // requiring additional packages
                           petsc_hypre      = 4,   // Hypre preconditioning
                           petsc_ml         = 5,   // ML preconditioner (from Trilinos)
                           // serial preconditioners
                           petsc_ilu        = 6,   // ILU preconditioning
                           petsc_lu         = 7,   // LU factorization
                           petsc_icc        = 8,   // Incomplete Cholesky factorization
                           // direct solvers
                           petsc_mumps      = 9,   // use mumps
                           petsc_superlu    = 10,   // use superlu-dist
                           end              = 11
                         };
        const PetscPcType serialStart = petsc_ilu;
        const PetscPcType serialEnd = petsc_icc;

        PCType type = PCNONE ;

        // see PETSc docu for more types
        const std::string preconNames [end] = { "none", "asm", "sor", "jacobi",
                                                "hypre", "ml",
                                                "ilu-n", "lu", "icc",
                                                "mumps", "superlu" };
        PetscPcType pcType = (PetscPcType) Parameter :: getEnum("petsc.preconditioning.method", preconNames, 0 );

        if( pcType == petsc_none )
          type = PCNONE ;
        else if( pcType == petsc_asm )
          type = PCASM;
        else if( pcType == petsc_sor )
          type = PCSOR;
        else if ( pcType == petsc_jacobi )
          type = PCJACOBI;
        else if ( pcType == petsc_hypre )
        {
          type = PCHYPRE;
        }
        else if ( pcType == petsc_ml )
          type = PCML;
        else if ( pcType == petsc_ilu )
          type = PCILU;
        else if( pcType == petsc_lu )
          type = PCLU;
        else if( pcType == petsc_icc )
          type = PCICC;
        else if( pcType == petsc_mumps )
        {
          /* could use
          KSPSetType(ksp,KSPPREONLY);
          */
          type = PCLU;
        }
        else if( pcType == petsc_superlu )
        {
          /* could use
          KSPSetType(ksp,KSPPREONLY);
          */
          type = PCLU;
        }
        else
          DUNE_THROW(InvalidStateException,"PetscInverseOperator: wrong preconditiong choosen" );

        // check whether the preconditioner can be used in parallel
        if( MPIManager :: size() > 1 && pcType >= serialStart && pcType <= serialEnd )
        {
          if( MPIManager :: rank() == 0 )
          {
            std::cerr << "WARNING: PetscInverseOperator: " << preconNames[ pcType ]  << " preconditioning does not work in parallel, falling back to Additive Schwarz!!" << std::endl;
          }
          type = PCASM;
        }

        // get level of perconditioner iterations
        PetscInt pcLevel = 1 + Parameter :: getValue<int>("petsc.preconditioning.iterations", 0 );

        // create preconditioning context
        ::Dune::Petsc::PCCreate( &pc_ );
        ::Dune::Petsc::PCSetType( pc_, type );
        ::Dune::Petsc::PCFactorSetLevels( pc_, pcLevel );

        if ( pcType == petsc_hypre )
        {
          // set type of HYPRE preconditioner to boomer-amg
          // there are also other preconditioners in this package
          ::Dune::Petsc::PCHYPRESetType( pc_, "boomeramg" );
        }

        // set preconditioning context
        ::Dune::Petsc::KSPSetPC( ksp_, pc_ );
        if( pcType == petsc_mumps )
          ::Dune::Petsc::PCFactorSetMatSolverPackage(pc_,MATSOLVERMUMPS);
        if( pcType == petsc_superlu )
          ::Dune::Petsc::PCFactorSetMatSolverPackage(pc_,MATSOLVERSUPERLU_DIST);

        // get matrix from linear operator
        Mat& A = const_cast< Mat & > (op_.petscMatrix());

        // set operator to PETSc solver context
        // ::Dune::Petsc::KSPSetOperators( ksp_, A, A, DIFFERENT_NONZERO_PATTERN);
#if PETSC_VERSION_MAJOR <= 3 && PETSC_VERSION_MINOR < 5
        ::Dune::Petsc::KSPSetOperators( ksp_, A, A, SAME_PRECONDITIONER);
#else
        ::Dune::Petsc::KSPSetOperators( ksp_, A, A );
#endif
        // set prescribed tolerances
        PetscInt  maxits = maxIter_ ;
        PetscReal reduc  = reduction_;
        ::Dune::Petsc::KSPSetTolerances(ksp_, reduc, 1.e-50, PETSC_DEFAULT, maxits);

        // set monitor in verbose mode
        if( verbose_ )
        {
          ::Dune::Petsc::KSPView( ksp_ );
          ::Dune::Petsc::KSPMonitorSet( ksp_, &monitor, PETSC_NULL, PETSC_NULL);
        }
      }

      void prepare (const DiscreteFunctionType& Arg, DiscreteFunctionType& Dest) const
      {
      }

      void finalize () const
      {}

      void printTexInfo(std::ostream& out) const
      {
        out << "Solver: " << solverName_ << " eps = " << reduction_ ;
        out  << "\\\\ \n";
      }

      /** \brief solve the system
          \param[in] arg right hand side
          \param[out] dest solution
      */
      void apply( const DiscreteFunctionType& arg, DiscreteFunctionType& dest ) const
      {
        // call PETSc solvers
        ::Dune::Petsc::KSPSolve(ksp_, *arg.petscVec() , *dest.petscVec() );

        // for continuous solution we need a communication here
        if( dest.space().continuous() )
        {
          dest.communicate();
        }

        // get number of iterations
        PetscInt its ;
        ::Dune::Petsc::KSPGetIterationNumber( ksp_, &its );
        iterations_ = its;
      }

      // return number of iterations
      int iterations() const
      {
        return iterations_;
      }

      //! return accumulated communication time
      double averageCommTime() const
      {
        return -1;
      }

      /** \brief solve the system
          \param[in] arg right hand side
          \param[out] dest solution
      */
      void operator() ( const DiscreteFunctionType& arg, DiscreteFunctionType& dest ) const
      {
        apply(arg,dest);
      }

    private:
      // no copying
      PetscInverseOperator ();
      PetscInverseOperator( const PetscInverseOperator& ) ;
      PetscInverseOperator& operator= ( const PetscInverseOperator& );

    protected:
      const OperatorType &op_; // linear operator
      KSP ksp_;   // PETSc Krylov Space solver context
      PC  pc_;    // PETSc perconditioning context
      double reduction_;
      double absLimit_;
      int maxIter_;
      bool verbose_ ;
      mutable int iterations_;
      std::string solverName_;
      std::string precondName_;
    };

  ///@}

  } // namespace Fem

} // namespace Dune

#endif // #if HAVE_PETSC

#endif // #ifndef DUNE_FEM_PETSCSOLVER_HH


==> anc/xt-super/dune-fem/dune/fem/solver/preconditionedinverseoperator.hh <==
#ifndef DUNE_FEM_SOLVER_PRECONDITIONEDINVERSEOPERATOR_HH
#define DUNE_FEM_SOLVER_PRECONDITIONEDINVERSEOPERATOR_HH

#include <limits>

#include <dune/fem/operator/common/operator.hh>

namespace Dune
{

  namespace Fem
  {

    // PreconditionedInverseOperator
    // -----------------------------

    template< class Preconditioner, class InverseOperator >
    class PreconditionedInverseOperator
    : public Operator< typename Preconditioner::RangeFunctionType >
    {
      typedef PreconditionedInverseOperator< Preconditioner, InverseOperator > ThisType;
      typedef Operator< typename Preconditioner::RangeFunctionType > BaseType;

    public:
      typedef typename BaseType::DomainFunctionType DomainFunctionType;
      typedef typename BaseType::DomainFunctionType RangeFunctionType;

      typedef typename InverseOperator::OperatorType OperatorType;

      PreconditionedInverseOperator ( const OperatorType &op, double redEps, double absLimit,
                                      unsigned int maxIterations, bool verbose )
      : preconditioner_( op ),
        inverseOperator_( op, preconditioner_, redEps, absLimit, maxIterations, verbose )
      {}

      PreconditionedInverseOperator ( const OperatorType &op, double redEps, double absLimit,
                                      unsigned int maxIterations = std::numeric_limits< unsigned int >::max() )
      : preconditioner_( op ),
        inverseOperator_( op, preconditioner_, redEps, absLimit, maxIterations )
      {}

      void operator() ( const DomainFunctionType &u, RangeFunctionType &w ) const
      {
        inverseOperator_( u, w );
      }

      unsigned int iterations () const { return inverseOperator_.iterations(); }

    private:
      Preconditioner preconditioner_;
      InverseOperator inverseOperator_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SOLVER_PRECONDITIONEDINVERSEOPERATOR_HH


==> anc/xt-super/dune-fem/dune/fem/solver/rungekutta.hh <==
#warning #include <dune/fem/solver/rungekutta.hh> is deprecated.
#warning Use #include <dune/fem/solver/rungekutta/explicit.hh> instead.

#include <dune/fem/solver/rungekutta/explicit.hh>


==> anc/xt-super/dune-fem/dune/fem/solver/rungekutta/CMakeLists.txt <==
dune_install(
  basicimplicit.hh
  basicrow.hh
  butchertable.hh
  explicit.hh
  implicit.hh
  row.hh
  semiimplicit.hh
  timestepcontrol.hh
)


==> anc/xt-super/dune-fem/dune/fem/solver/rungekutta/Makefile.am <==
rungekuttadir =  $(includedir)/dune/fem/solver/rungekutta
rungekutta_HEADERS = \
	basicimplicit.hh \
	basicrow.hh \
	butchertable.hh \
	explicit.hh \
	implicit.hh \
	row.hh \
	semiimplicit.hh \
	timestepcontrol.hh

noinst_LTLIBRARIES = librungekutta.la

librungekutta_la_SOURCES = butchertable.cc

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/dune/fem/solver/rungekutta/basicimplicit.hh <==
#ifndef DUNE_FEM_SOLVER_RUNGEKUTTA_BASICIMPLICIT_HH
#define DUNE_FEM_SOLVER_RUNGEKUTTA_BASICIMPLICIT_HH

//- system includes
#include <cassert>
#include <limits>
#include <sstream>
#include <vector>

//- dune-common includes
#include <dune/common/dynmatrix.hh>
#include <dune/common/dynvector.hh>
#include <dune/common/nullptr.hh>

//- dune-fem includes
#include <dune/fem/solver/odesolver.hh>

namespace DuneODE
{

  // NoImplicitRungeKuttaSourceTerm
  // ------------------------------

  struct NoImplicitRungeKuttaSourceTerm
  {
    template< class T >
    bool operator() ( double time, double timeStepSize, int stage, const T &u, const std::vector< T * > &update, T &source )
    {
      return false;
    }

    template< class T >
    void limit( T& update, const double time ) {}

    template< class T >
    double initialTimeStepEstimate ( double time, const T &u ) const
    {
      // return negative value to indicate that implicit time step should be used
      return -1.0;
    }

    double timeStepEstimate () const
    {
      return std::numeric_limits< double >::max();
    }
  };



  /** \brief Implicit RungeKutta ODE solver. */
  template< class HelmholtzOperator, class NonlinearSolver, class TimeStepControl, class SourceTerm = NoImplicitRungeKuttaSourceTerm >
  class BasicImplicitRungeKuttaSolver
  : public OdeSolverInterface< typename HelmholtzOperator::DomainFunctionType >
  {
    typedef BasicImplicitRungeKuttaSolver< HelmholtzOperator, NonlinearSolver, TimeStepControl, SourceTerm > ThisType;
    typedef OdeSolverInterface< typename HelmholtzOperator::DomainFunctionType > BaseType;

  public:
    typedef typename BaseType::MonitorType MonitorType;
    typedef typename BaseType::DestinationType DestinationType;

    typedef HelmholtzOperator HelmholtzOperatorType;
    typedef NonlinearSolver NonlinearSolverType;
    typedef TimeStepControl TimeStepControlType;
    typedef SourceTerm SourceTermType;

    typedef Dune::Fem::TimeProviderBase TimeProviderType;

    typedef typename TimeStepControlType::ParametersType ParametersType;
    typedef typename NonlinearSolver::ParametersType     NonlinearSolverParametersType;

    /** \brief constructor
     *
     *  \param[in]  helmholtzOp      Helmholtz operator \f$L\f$
     *  \param[in]  butcherTable     butcher table to use
     *  \param[in]  timeStepControl  time step controller
     *  \param[in]  sourceTerm       additional source term
     */
    template< class ButcherTable >
    BasicImplicitRungeKuttaSolver ( HelmholtzOperatorType &helmholtzOp,
                                    const ButcherTable &butcherTable,
                                    const TimeStepControlType &timeStepControl = TimeStepControl(),
                                    const SourceTermType &sourceTerm = SourceTermType(),
                                    const NonlinearSolverParametersType& parameters = NonlinearSolverParametersType() )
    : helmholtzOp_( helmholtzOp ),
      nonlinearSolver_( helmholtzOp_, parameters ),
      timeStepControl_( timeStepControl ),
      sourceTerm_( sourceTerm ),
      stages_( butcherTable.stages() ),
      alpha_( butcherTable.A() ),
      gamma_( stages() ),
      beta_( stages() ),
      c_( butcherTable.c() ),
      rhs_( "RK rhs", helmholtzOp_.space() ),
      update_( stages(), nullptr )
    {
      setup( butcherTable );
    }

    /** \brief constructor
     *
     *  \param[in]  helmholtzOp      Helmholtz operator \f$L\f$
     *  \param[in]  butcherTable     butcher table to use
     *  \param[in]  timeStepControl  time step controller
     */
    template< class ButcherTable >
    BasicImplicitRungeKuttaSolver ( HelmholtzOperatorType &helmholtzOp,
                                    const ButcherTable &butcherTable,
                                    const TimeStepControlType &timeStepControl = TimeStepControl(),
                                    const NonlinearSolverParametersType& parameters = NonlinearSolverParametersType() )
    : helmholtzOp_( helmholtzOp ),
      nonlinearSolver_( helmholtzOp_, parameters ),
      timeStepControl_( timeStepControl ),
      sourceTerm_( SourceTermType() ),
      stages_( butcherTable.stages() ),
      alpha_( butcherTable.A() ),
      gamma_( stages() ),
      beta_( stages() ),
      c_( butcherTable.c() ),
      rhs_( "RK rhs", helmholtzOp_.space() ),
      update_( stages(), nullptr )
    {
      setup( butcherTable );
    }

    template< class ButcherTable >
    void setup( const ButcherTable& butcherTable )
    {
      // create intermediate functions
      for( int i = 0; i < stages(); ++i )
      {
        std::ostringstream name;
        name << "RK stage " << i;
        update_[ i ] = new DestinationType( name.str(), helmholtzOp_.space() );
      }

      // compute coefficients
      Dune::DynamicMatrix< double > AL( alpha_ );
      for( int i = 0; i < stages(); ++i )
      {
        gamma_[ i ] = AL[ i ][ i ];
        AL[ i ][ i ] = 0.0;
      }

      alpha_.invert();
      alpha_.mtv( butcherTable.b(), beta_ );

      alpha_.leftmultiply( AL );
      for( int i = 0; i < stages(); ++i )
        alpha_[ i ][ i ] = gamma_[ i ];

      for( int i = 0; i < stages(); ++i )
      {
        gamma_[ i ] = 1.0;
        for( int j = 0; j < i; ++j )
          gamma_[ i ] -= alpha_[ i ][ j ];
      }

      delta_ = 1.0;
      for( int i = 0; i < stages(); ++i )
        delta_ -= beta_[ i ];

    }



    /** \brief destructor */
    ~BasicImplicitRungeKuttaSolver ()
    {
      for( int i = 0; i < stages(); ++i )
        delete update_[ i ];
    }

    //! apply operator once to get dt estimate
    void initialize ( const DestinationType &U0 )
    {
      const double time = timeStepControl_.time();

      helmholtzOp_.setTime( time );
      helmholtzOp_.initializeTimeStepSize( U0 );
      const double helmholtzEstimate = helmholtzOp_.timeStepEstimate();

      double sourceTermEstimate = sourceTerm_.initialTimeStepEstimate( time, U0 );
      // negative time step is given by the empty source term
      if( sourceTermEstimate < 0.0 ) sourceTermEstimate = helmholtzEstimate ;

      timeStepControl_.initialTimeStepSize( helmholtzEstimate, sourceTermEstimate );
    }

    using BaseType::solve;

    //! solve the system
    void solve ( DestinationType &U, MonitorType &monitor )
    {
      monitor.reset();

      const double time = timeStepControl_.time();
      const double timeStepSize = timeStepControl_.timeStepSize();
      assert( timeStepSize > 0.0 );
      for( int s = 0; s < stages(); ++s )
      {
        // update for stage s
        DestinationType& updateStage = *update_[ s ];

        // assemble rhs of nonlinear equation
        updateStage.assign( U );
        updateStage *= gamma_[ s ];
        for( int k = 0; k < s; ++k )
          updateStage.axpy( alpha_[ s ][ k ], *update_[ k ] );

        const double stageTime = time + c_[ s ]*timeStepSize;
        if( sourceTerm_( time, timeStepSize, s, U, update_, rhs_ ) )
        {
          updateStage.axpy( alpha_[ s ][ s ]*timeStepSize, rhs_ );
          sourceTerm_.limit( updateStage, stageTime );
        }

        // apply Helmholtz operator to right hand side
        helmholtzOp_.setTime( stageTime );
        helmholtzOp_.setLambda( 0 );
        helmholtzOp_( updateStage, rhs_ );

        // solve the system
        helmholtzOp_.setLambda( alpha_[ s ][ s ]*timeStepSize );
        nonlinearSolver_( rhs_, updateStage );

        // update monitor
        monitor.newtonIterations_       += nonlinearSolver_.iterations();
        monitor.linearSolverIterations_ += nonlinearSolver_.linearIterations();

        // on failure break solving
        if( !nonlinearSolver_.converged() )
          return timeStepControl_.reduceTimeStep( helmholtzOp_.timeStepEstimate(), sourceTerm_.timeStepEstimate(), monitor );
      }

      double error = 0.0;
      if( timeStepControl_.computeError() )
      {
        // store U (to be revised)
        DestinationType Uerr( U );

        // update solution
        U *= delta_;
        for( int s = 0; s < stages(); ++s )
          U.axpy( beta_[ s ], *update_[ s ] );

        //error = infNorm( U, Uerr );
        Uerr.axpy( -1.0, U );
        const double errorU = Uerr.scalarProductDofs( Uerr );
        const double normU = U.scalarProductDofs( U );

        if( normU > 0 && errorU > 0 )
        {
          error = std::sqrt( errorU / normU );
        }
        std::cout << std::scientific << "Error in RK = " << error << " norm " << errorU << " " << normU << std::endl;
        //std::cout << std::scientific << "Error in RK = " << error << std::endl;
      }
      else
      {
        // update solution
        U *= delta_;
        for( int s = 0; s < stages(); ++s )
          U.axpy( beta_[ s ], *update_[ s ] );
      }
      // set error to monitor
      monitor.error_ = error;

      // update time step size
      timeStepControl_.timeStepEstimate( helmholtzOp_.timeStepEstimate(), sourceTerm_.timeStepEstimate(), monitor );
    }

    int stages () const { return stages_; }

    void description ( std::ostream &out ) const
    {
      out << "Generic " << stages() << "-stage implicit Runge-Kutta solver.\\\\" << std::endl;
    }

  protected:
    double infNorm(const DestinationType& U, const DestinationType& Uerr ) const
    {
      typedef typename DestinationType :: ConstDofIteratorType ConstDofIteratorType ;
      const ConstDofIteratorType uend = U.dend();
      double res = 0;
      for( ConstDofIteratorType u = U.dbegin(), uerr = Uerr.dbegin(); u != uend; ++u, ++uerr )
      {
        double uval = *u;
        double uerrval = *uerr ;
        double div = std::abs( std::max( uval, uerrval ) );

        double norm = std::abs( uval - uerrval );
        if( std::abs(div) > 1e-12 )
          norm /= div;
        res = std::max( res, norm );
      }
      return res;
    }

    HelmholtzOperatorType &helmholtzOp_;
    NonlinearSolverType nonlinearSolver_;
    TimeStepControl timeStepControl_;
    SourceTerm sourceTerm_;

    int stages_;
    double delta_;
    Dune::DynamicMatrix< double > alpha_;
    Dune::DynamicVector< double > gamma_, beta_, c_;

    DestinationType rhs_;
    std::vector< DestinationType * > update_;
  };

} // namespace DuneODE

#endif // #ifndef DUNE_FEM_SOLVER_RUNGEKUTTA_BASICIMPLICIT_HH


==> anc/xt-super/dune-fem/dune/fem/solver/rungekutta/basicrow.hh <==
#ifndef DUNE_FEM_SOLVER_RUNGEKUTTA_BASICROW_HH
#define DUNE_FEM_SOLVER_RUNGEKUTTA_BASICROW_HH

//- system includes
#include <cassert>
#include <limits>
#include <sstream>
#include <vector>

//- dune-common includes
#include <dune/common/dynmatrix.hh>
#include <dune/common/dynvector.hh>
#include <dune/common/nullptr.hh>

//- dune-fem includes
#include <dune/fem/solver/odesolver.hh>
#include <dune/fem/solver/parameter.hh>

namespace DuneODE
{

  // NoROWRungeKuttaSourceTerm
  // ------------------------------

  struct NoROWRungeKuttaSourceTerm
  {
    template< class T >
    bool operator() ( double time, double timeStepSize, int stage, const T &u, const std::vector< T * > &update, T &source )
    {
      return false;
    }

    template< class T >
    void limit( T& update, const double time ) {}

    template< class T >
    double initialTimeStepEstimate ( double time, const T &u ) const
    {
      // return negative value to indicate that implicit time step should be used
      return -1.0;
    }

    double timeStepEstimate () const
    {
      return std::numeric_limits< double >::max();
    }

  };

  struct ROWSolverParameter
    : public Dune::Fem::LocalParameter< ROWSolverParameter, ROWSolverParameter >
  {
    protected:
      // key prefix, default is fem.solver.row. (can be overloaded by user)
      const std::string keyPrefix_;


    public:
    ROWSolverParameter( const std::string keyPrefix = "fem.solver.row." )
      : keyPrefix_( keyPrefix )
    {}

    virtual double linAbsTolParameter ( )  const
    {
      return Parameter::getValue< double >( keyPrefix_ + "linabstol", 1e-6 );
    }

    virtual double linReductionParameter ( ) const
    {
      return Parameter::getValue< double >( keyPrefix_ + "linreduction", 1e-4  );
    }

    virtual bool linearSolverVerbose () const
    {
      return Parameter::getValue< bool >( keyPrefix_ + "verbose", false );
    }

    virtual int maxLinearIterationsParameter () const
    {
      return Parameter::getValue< int >( keyPrefix_ + "maxlineariterations", std::numeric_limits< int >::max() );
    }
  };



  /** \brief ROW RungeKutta ODE solver. */
  template< class HelmholtzOperator, class NonlinearSolver, class TimeStepControl, class SourceTerm = NoROWRungeKuttaSourceTerm >
  class BasicROWRungeKuttaSolver
  : public OdeSolverInterface< typename HelmholtzOperator::DomainFunctionType >
  {
    typedef BasicROWRungeKuttaSolver< HelmholtzOperator, NonlinearSolver, TimeStepControl, SourceTerm > ThisType;
    typedef OdeSolverInterface< typename HelmholtzOperator::DomainFunctionType > BaseType;

  public:
    typedef typename BaseType::MonitorType MonitorType;
    typedef typename BaseType::DestinationType DestinationType;

    typedef HelmholtzOperator HelmholtzOperatorType;
    typedef NonlinearSolver NonlinearSolverType;
    typedef TimeStepControl TimeStepControlType;
    typedef SourceTerm SourceTermType;

    typedef ROWSolverParameter                           ParametersType;
    typedef typename NonlinearSolver::ParametersType     NonlinearSolverParametersType;

    typedef typename HelmholtzOperator::SpaceOperatorType::PreconditionOperatorType PreconditionOperatorType;

    typedef Dune::Fem::TimeProviderBase TimeProviderType;

    /** \brief constructor
     *
     *  \param[in]  helmholtzOp      Helmholtz operator \f$L\f$
     *  \param[in]  butcherTable     butcher table to use
     *  \param[in]  timeStepControl  time step controller
     *  \param[in]  sourceTerm       additional source term
     */
    template< class ButcherTable >
    BasicROWRungeKuttaSolver ( HelmholtzOperatorType &helmholtzOp,
                               const ButcherTable &butcherTable,
                               const TimeStepControlType &timeStepControl = TimeStepControl(),
                               const SourceTermType &sourceTerm = SourceTermType(),
                               const ParametersType& parameter = ParametersType(),
                               const NonlinearSolverParametersType& nlsParam = NonlinearSolverParametersType() )
    : helmholtzOp_( helmholtzOp ),
      nonlinearSolver_( helmholtzOp_, nlsParam ),
      timeStepControl_( timeStepControl ),
      sourceTerm_( sourceTerm ),
      stages_( butcherTable.stages() ),
      alpha_( butcherTable.A() ),
      alpha2_( butcherTable.B() ),
      gamma_( stages() ),
      beta_( stages() ),
      c_( butcherTable.c() ),
      rhs_( "RK rhs", helmholtzOp_.space() ),
      temp_( "RK temp", helmholtzOp_.space() ),
      update_( stages(), nullptr ),
      linAbsTol_( parameter.linAbsTolParameter( ) ),
      linReduction_( parameter.linReductionParameter( ) ),
      linVerbose_( parameter.linearSolverVerbose() ),
      maxLinearIterations_( parameter.maxLinearIterationsParameter() ),
      preconditioner_(helmholtzOp.spaceOperator().preconditioner())
    {
      setup( butcherTable );
    }

    /** \brief constructor
     *
     *  \param[in]  helmholtzOp      Helmholtz operator \f$L\f$
     *  \param[in]  butcherTable     butcher table to use
     *  \param[in]  timeStepControl  time step controller
     */
    template< class ButcherTable >
    BasicROWRungeKuttaSolver ( HelmholtzOperatorType &helmholtzOp,
                               const ButcherTable &butcherTable,
                               const TimeStepControlType &timeStepControl = TimeStepControl(),
                               const ParametersType& parameter = ParametersType(),
                               const NonlinearSolverParametersType& nlsParam = NonlinearSolverParametersType() )
    : helmholtzOp_( helmholtzOp ),
      nonlinearSolver_( helmholtzOp_, nlsParam ),
      timeStepControl_( timeStepControl ),
      sourceTerm_( SourceTermType() ),
      stages_( butcherTable.stages() ),
      alpha_( butcherTable.A() ),
      alpha2_( butcherTable.B() ),
      gamma_( stages() ),
      beta_( stages() ),
      c_( butcherTable.c() ),
      rhs_( "RK rhs", helmholtzOp_.space() ),
      temp_( "RK temp", helmholtzOp_.space() ),
      update_( stages(), nullptr ),
      linAbsTol_( parameter.linAbsTolParameter( ) ),
      linReduction_( parameter.linReductionParameter( ) ),
      linVerbose_( parameter.linearSolverVerbose() ),
      maxLinearIterations_( parameter.maxLinearIterationsParameter() ),
      preconditioner_(helmholtzOp.spaceOperator().preconditioner())
    {
      setup( butcherTable );
    }

    /** \brief constructor
     *
     *  \param[in]  helmholtzOp      Helmholtz operator \f$L\f$
     *  \param[in]  butcherTable     butcher table to use
     */
    template< class ButcherTable >
    BasicROWRungeKuttaSolver ( HelmholtzOperatorType &helmholtzOp,
                               const ButcherTable &butcherTable,
                               const ParametersType& parameter = ParametersType(),
                               const NonlinearSolverParametersType& nlsParam = NonlinearSolverParametersType() )
    : helmholtzOp_( helmholtzOp ),
      nonlinearSolver_( helmholtzOp_, nlsParam ),
      timeStepControl_( TimeStepControl() ),
      sourceTerm_( SourceTermType() ),
      stages_( butcherTable.stages() ),
      alpha_( butcherTable.A() ),
      alpha2_( butcherTable.B() ),
      gamma_( stages() ),
      beta_( stages() ),
      c_( butcherTable.c() ),
      rhs_( "RK rhs", helmholtzOp_.space() ),
      temp_( "RK temp", helmholtzOp_.space() ),
      update_( stages(), nullptr ),
      linAbsTol_( parameter.linAbsTolParameter( ) ),
      linReduction_( parameter.linReductionParameter( ) ),
      linVerbose_( parameter.linearSolverVerbose() ),
      maxLinearIterations_( parameter.maxLinearIterationsParameter() ),
      preconditioner_(helmholtzOp.spaceOperator().preconditioner())
    {
      setup( butcherTable );
    }



    template< class ButcherTable >
    void setup( const ButcherTable& butcherTable )
    {
      std::cout << "ROW method of order=" << butcherTable.order() << " with " << stages_ << " stages" << std::endl;
      // create intermediate functions
      for( int i = 0; i < stages(); ++i )
      {
        std::ostringstream name;
        name << "RK stage " << i;
        update_[ i ] = new DestinationType( name.str(), helmholtzOp_.space() );
      }

      // compute coefficients
      for( int i = 0; i < stages(); ++i )
        gamma_[ i ] = alpha_[ i ][ i ];

      alpha_.invert();
      alpha_.mtv( butcherTable.b(), beta_ );
      alpha2_.rightmultiply( alpha_ );
    }

    /** \brief destructor */
    ~BasicROWRungeKuttaSolver ()
    {
      for( int i = 0; i < stages(); ++i )
        delete update_[ i ];
    }

    //! apply operator once to get dt estimate
    void initialize ( const DestinationType &U0 )
    {
      const double time = timeStepControl_.time();

      helmholtzOp_.setTime( time );
      helmholtzOp_.initializeTimeStepSize( U0 );
      const double helmholtzEstimate = helmholtzOp_.timeStepEstimate();

      double sourceTermEstimate = sourceTerm_.initialTimeStepEstimate( time, U0 );
      // negative time step is given by the empty source term
      if( sourceTermEstimate < 0.0 ) sourceTermEstimate = helmholtzEstimate ;

      timeStepControl_.initialTimeStepSize( helmholtzEstimate, sourceTermEstimate );
    }

    using BaseType::solve;

    //! solve the system
    void solve ( DestinationType &U, MonitorType &monitor )
    {
      monitor.reset();

      typename HelmholtzOperatorType::JacobianOperatorType jOp( "jacobianOperator", U.space(), U.space() );

      const double time = timeStepControl_.time();
      const double timeStepSize = timeStepControl_.timeStepSize();
      assert( timeStepSize > 0.0 );
      // std::cout << "solving... " << time << "    :     " << U << std::endl;
      for( int s = 0; s < stages(); ++s )
      {
        // update for stage s
        DestinationType& updateStage = *update_[ s ];

        rhs_.assign( U );
        for( int k = 0; k < s; ++k )
          rhs_.axpy( alpha2_[ s ][ k ], *update_[ k ] );
        helmholtzOp_.spaceOperator()(rhs_,updateStage);
        updateStage *= (gamma_[s]*timeStepSize);
        for( int k = 0; k < s; ++k )
          updateStage.axpy( -gamma_[s]*alpha_[ s ][ k ], *update_[ k ] );

        rhs_.assign( updateStage );

        // solve the system
        const double stageTime = time + c_[ s ]*timeStepSize;
        helmholtzOp_.setTime( stageTime );
        // compute jacobian if the diagonal entry in the butcher tableau changes
        // if ( s==0 || (gamma_[s-1] != gamma_[s]) )
        {
          // std::cout << "lambda=" << gamma_[ s ]*timeStepSize << std::endl;
          helmholtzOp_.setLambda( gamma_[ s ]*timeStepSize );
          helmholtzOp_.jacobian( U, jOp );
        }
        const int remLinearIts = maxLinearIterations_;
        if (preconditioner_)
        {
          typename NonlinearSolverType::LinearInverseOperatorType jInv( jOp, *preconditioner_, linReduction_, linAbsTol_, remLinearIts, linVerbose_ );
          jInv( rhs_, updateStage );
          monitor.linearSolverIterations_ += jInv.iterations();
        }
        else
        {
          typename NonlinearSolverType::LinearInverseOperatorType jInv( jOp, linReduction_, linAbsTol_, remLinearIts, linVerbose_ );
          jInv( rhs_, updateStage );
          monitor.linearSolverIterations_ += jInv.iterations();
        }
      }

      double error = 0.0;
      if(0 && timeStepControl_.computeError() )
      {
        // store U (to be revised)
        DestinationType Uerr( U );

        // update solution
        U *= delta_;
        for( int s = 0; s < stages(); ++s )
          U.axpy( beta_[ s ], *update_[ s ] );

        //error = infNorm( U, Uerr );
        Uerr.axpy( -1.0, U );
        const double errorU = Uerr.scalarProductDofs( Uerr );
        const double normU = U.scalarProductDofs( U );

        if( normU > 0 && errorU > 0 )
        {
          error = std::sqrt( errorU / normU );
        }
        std::cout << std::scientific << "Error in RK = " << error << " norm " << errorU << " " << normU << std::endl;
        //std::cout << std::scientific << "Error in RK = " << error << std::endl;
      }
      else
      {
        // update solution
        for( int s = 0; s < stages(); ++s )
          U.axpy( beta_[ s ], *update_[ s ] );
      }
      // set error to monitor
      monitor.error_ = error;

      // update time step size
      timeStepControl_.timeStepEstimate( helmholtzOp_.timeStepEstimate(), sourceTerm_.timeStepEstimate(), monitor );
    }

    int stages () const { return stages_; }

    void description ( std::ostream &out ) const
    {
      out << "Generic " << stages() << "-stage implicit Runge-Kutta solver.\\\\" << std::endl;
    }

  protected:
    double infNorm(const DestinationType& U, const DestinationType& Uerr ) const
    {
      typedef typename DestinationType :: ConstDofIteratorType ConstDofIteratorType ;
      const ConstDofIteratorType uend = U.dend();
      double res = 0;
      for( ConstDofIteratorType u = U.dbegin(), uerr = Uerr.dbegin(); u != uend; ++u, ++uerr )
      {
        double uval = *u;
        double uerrval = *uerr ;
        double div = std::abs( std::max( uval, uerrval ) );

        double norm = std::abs( uval - uerrval );
        if( std::abs(div) > 1e-12 )
          norm /= div;
        res = std::max( res, norm );
      }
      return res;
    }

    HelmholtzOperatorType &helmholtzOp_;
    NonlinearSolverType nonlinearSolver_;
    TimeStepControl timeStepControl_;
    SourceTerm sourceTerm_;

    int stages_;
    double delta_;
    Dune::DynamicMatrix< double > alpha_, alpha2_;
    Dune::DynamicVector< double > gamma_, beta_, c_;

    DestinationType rhs_,temp_;
    std::vector< DestinationType * > update_;

    const double linAbsTol_, linReduction_;
    const bool linVerbose_;
    const int maxLinearIterations_;

    const PreconditionOperatorType *preconditioner_;
  };

} // namespace DuneODE

#endif // #ifndef DUNE_FEM_SOLVER_RUNGEKUTTA_BASICROW_HH


==> anc/xt-super/dune-fem/dune/fem/solver/rungekutta/butchertable.cc <==
#include <config.h>

#include <dune/fem/solver/rungekutta/butchertable.hh>

namespace DuneODE
{

  // implicit34ButcherTable
  // ----------------------

  // R. Alexander:  Diagonally Implicit Runge-Kutta Methods for Stiff ODEs (1977)
  static const double dirk34_alpha = 2.*std::cos(M_PI/18.)/std::sqrt(3.);
  static const double dirk34_alpha2 = dirk34_alpha * dirk34_alpha;
  static const double DIRK34_A[] =
    {(1.+dirk34_alpha)*0.5, 0., 0.,
     -0.5*dirk34_alpha, (1.+dirk34_alpha)*0.5, 0.,
     1+dirk34_alpha, -(1+2*dirk34_alpha), (1.+dirk34_alpha)*0.5};
  static const double DIRK34_b[] =
    {1./(6.*dirk34_alpha2), 1.-1./(3.*dirk34_alpha2),
    1./(6.*dirk34_alpha2)};
  static const double DIRK34_c[] =
    {(1.+dirk34_alpha)*0.5, 0.5, (1.-dirk34_alpha)*0.5};

  SimpleButcherTable< double > implicit34ButcherTable ()
  {
    return SimpleButcherTable< double >( 3, 4, DIRK34_A, DIRK34_b, DIRK34_c );
  }



  // implicit3ButcherTable
  // ---------------------

  static const double delta_dirk = 1.0/2.0 + sqrt(3.0)/6.0;
  static const double DIRK3_A[] =
    {delta_dirk, 0.0,
     1.0-2.0*delta_dirk, delta_dirk
    };
  static const double DIRK3_b[] =
    {(0.5-delta_dirk)/(1.0-2.0*delta_dirk), (0.5-delta_dirk)/(1.0-2.0*delta_dirk)};
  static const double DIRK3_c[] =
    {delta_dirk, 1.0-delta_dirk};

  SimpleButcherTable< double > implicit3ButcherTable ()
  {
    return SimpleButcherTable< double >( 2, 3, DIRK3_A, DIRK3_b, DIRK3_c );
  }



  // implicitEulerButcherTable
  // -------------------------

  static const double ImplicitEuler_A[] = {1.0};
  static const double ImplicitEuler_b[] = {1.0};
  static const double ImplicitEuler_c[] = {1.0};

  SimpleButcherTable< double > implicitEulerButcherTable ()
  {
    return SimpleButcherTable< double >( 1, 1, ImplicitEuler_A, ImplicitEuler_b, ImplicitEuler_c );
  }



  // gauss2ButcherTable
  // ------------------

  //class Gauss2 (Crank-Nicholson)
  static const double Gauss2_A[] = {0.5};
  static const double Gauss2_b[] = {1.0};
  static const double Gauss2_c[] = {0.5};

  SimpleButcherTable< double > gauss2ButcherTable ()
  {
    return SimpleButcherTable< double >( 1, 2, Gauss2_A, Gauss2_b, Gauss2_c );
  }



  // semiImplicitEulerButcherTable
  // -----------------------------

  // semi implicit Euler, 1 stage, 1st order
  // implicit part
  static const double SIEuler_A[] = {1.0};
  static const double SIEuler_c[] = {1.0};
  // explicit part
  static const double SIEuler_Aex[] = {0.0};
  static const double SIEuler_cex[] = {0.0};
  // common part
  static const double SIEuler_b[] = {1.0};

  SimpleButcherTable< double > semiImplicitEulerButcherTable ( bool expl )
  {
    return SimpleButcherTable< double >( 1, 1, expl ? SIEuler_Aex : SIEuler_A, SIEuler_b, expl ? SIEuler_cex : SIEuler_c );
  }



  // semiImplicit23ButcherTable
  // --------------------------

  // semi implicit 3 stages, 2nd order
  // implicit part
  static const double SIRK23_A[] =
    {0.5, 0.0, 0.0,
     -1.0, 0.5, 0.0,
     0.25, 0.25, 0.5
    };
  static const double SIRK23_c[] =
    {0.5, -0.5, 1.0};
  // explicit part
  static const double SIRK23_Aex[] =
    {0.0, 0.0, 0.0,
     1.0, 0.0, 0.0,
     0.0, 0.5, 0.0
    };
  static const double SIRK23_cex[] =
    {0.0, 1.0, 0.5};
  // common part
  static const double SIRK23_b[] =
    {0.25, 0.25, 0.5};

  SimpleButcherTable< double > semiImplicit23ButcherTable ( bool expl )
  {
    return SimpleButcherTable< double >( 3, 2, expl ? SIRK23_Aex : SIRK23_A, SIRK23_b, expl ? SIRK23_cex : SIRK23_c );
  }



  // semiImplicit33ButcherTable
  // --------------------------

  // SIRK33, 3 stages, 3rd order
  // YZ33 from Dennis Diss
  // implicit part
  static const double SIRK33_A[] =
    {3.0/4.0, 0.0, 0.0,
     5589.0/6524.0, 75.0/233.0, 0.0,
     7691.0/26096.0, -26335.0/78288.0, 65.0/168.0
    };
  static const double SIRK33_c[] =
    {3.0/4.0,
     5589.0/6524.0 + 75.0/233.0,
     7691.0/26096.0 - 26335.0/78288.0 + 65.0/168.0
    };
  // explicit part
  static const double SIRK33_Aex[] =
    {0.0, 0.0, 0.0,
     8.0/7.0, 0.0, 0.0,
     71.0/252.0, 7.0/36.0, 0.0
    };
  static const double SIRK33_cex[] =
    {0.0, 8.0/7.0, 71.0/252.0 + 7.0/36.0};
  // common part
  static const double SIRK33_b[] =
    {1.0/8.0, 1.0/8.0, 3.0/4.0};

  SimpleButcherTable< double > semiImplicit33ButcherTable ( bool expl )
  {
    return SimpleButcherTable< double >( 3, 3, expl ? SIRK33_Aex : SIRK33_A, SIRK33_b, expl ? SIRK33_cex : SIRK33_c );
  }



  // semiImplicitSSP222ButcherTable
  // ------------------------------

  // IMEX_SSP222, 2 stages, 2nd order
  // implicit part
  static const double delta = 1.0 - 1.0/sqrt(2.0);
  static const double IMEX_SSP222_A[] =
    {delta, 0.0,
     1.0-2.0*delta, delta
    };
  static const double IMEX_SSP222_c[] =
    {delta, 1.0-delta};
  // explicit part
  static const double IMEX_SSP222_Aex[] =
    {0.0, 0.0,
     1.0, 0.0
    };
  static const double IMEX_SSP222_cex[] =
    {0.0, 1.0};
  // common part
  static const double IMEX_SSP222_b[] =
    {0.5, 0.5};

  SimpleButcherTable< double > semiImplicitSSP222ButcherTable ( bool expl )
  {
    return SimpleButcherTable< double >( 2, 2, expl ? IMEX_SSP222_Aex : IMEX_SSP222_A, IMEX_SSP222_b, expl ? IMEX_SSP222_cex : IMEX_SSP222_c );
  }


#if 0 // these are not working

  // semiImplicitARK34ButcherTable
  // -----------------------------

  // ARK34, 4 stages, 3rd order
  // Kennedy and Carpenter, Appl. Num. Math. 44, 2003
  // explicit part
  static const double ARK34_Aex[] =
    {
      0.0,  0.0,  0.0,  0.0,
      1767732205903.0/20278366411180.0,  0.0,  0.0,  0.0,
      5535828885825.0/10492691773637.0,  788022342437.0/10882634858940.0,  0.0, 0.0,
      6485989280629.0/16251701735622.0,  -4246266847089.0/9704473918619.0, 10755448449292.0/10357097424841.0, 0.0,
    };

  // implicit part
  static const double ARK34_A[] =
    {
      0.0,  0.0,  0.0,  0.0,
      1767732205903.0/4055673282236.0,  1767732205903.0/4055673282236.0,  0.0,  0.0,
      2746238789719.0/10658868560708.0, -640167445237.0/6845629431997.0,  1767732205903.0/4055673282236.0, 0.0,
      1471266399579.0/7840856788654.0,  -4482444167858.0/7529755066697.0, 11266239266428.0/11593286722821.0, 1767732205903.0/4055673282236.0
    };

  // common part
  static const double ARK34_b[] =
    { 1471266399579.0/7840856788654.0, -4482444167858.0/7529755066697.0, 11266239266428.0/11593286722821.0, 1767732205903.0/4055673282236.0 };
    //{ 2756255671327.0/12835298489170.0, -10771552573575.0/22201958757719.0, 9247589265047.0/10645013368117.0, 2193209047091.0/5459859503100.0 };
  static const double ARK34_c[] =
    {0.0, 1767732205903.0/2027836641118.0 , 3.0/5.0, 1.0};

  SimpleButcherTable< double > semiImplicitARK34ButcherTable ( bool expl )
  {
    return SimpleButcherTable< double >( 4, 3, expl ? ARK34_Aex : ARK34_A, ARK34_b, ARK34_c );
  }



  // semiImplicitARK46ButcherTable
  // -----------------------------

  // ARK46, 6 stages, 4rd order
  // Kennedy and Carpenter, Appl. Num. Math. 44, 2003
  // explicit part
  static const double ARK46_Aex[] =
    {
      0.0,  0.0, 0.0, 0.0, 0.0, 0.0,
      0.5,  0.0, 0.0, 0.0, 0.0, 0.0,
      13861.0/62500.0, 6889.0/62500.0, 0.0, 0.0, 0.0, 0.0,
      -116923316275.0/2393684061468.0, -2731218467317.0/15368042101831.0, 9408046702089.0/11113171139209.0, 0.0, 0.0, 0.0,
      -451086348788.0/2902428689909.0, -2682348792572.0/7519795681897.0, 12662868775082.0/11960479115383.0, 3355817975965.0/11060851509271.0, 0.0, 0.0,
      647845179188.0/3216320057751.0, 73281519250.0/8382639484533.0, 552539513391.0/3454668386233.0, 3354512671639.0/8306763924573.0, 4040.0/17871.0, 0.0
    };
  static const double ARK46_cex[] = {
      0.0, 0.5, 13861.0/62500.0 + 6889.0/62500.0,
      -116923316275.0/2393684061468.0 -2731218467317.0/15368042101831.0 + 9408046702089.0/11113171139209.0,
      -451086348788.0/2902428689909.0 -2682348792572.0/7519795681897.0 + 12662868775082.0/11960479115383.0 + 3355817975965.0/11060851509271.0,
      647845179188.0/3216320057751.0 + 73281519250.0/8382639484533.0 + 552539513391.0/3454668386233.0 + 3354512671639.0/8306763924573.0 + 4040.0/17871.0
  };

  // implicit part
  static const double ARK46_A[] =
    {
      0.0,  0.0,  0.0, 0.0, 0.0, 0.0,
      0.25, 0.25, 0.0, 0.0, 0.0, 0.0,
      8611.0/62500.0, -1743.0/31250.0, 0.25 , 0.0, 0.0, 0.0,
      5012029.0/34652500.0, -654441.0/2922500.0, 174375.0/388108.0, 0.25, 0.0, 0.0,
      15267082809.0/155376265600.0, -71443401.0/120774400.0, 730878875.0/902184768.0, 2285395.0/8070912.0, 0.25, 0.0,
      82889.0/524892.0, 0.0, 15625.0/83664.0, 69875.0/102672.0, -2260.0/8211.0, 0.25
    };

  // common part
  static const double ARK46_b[] =
    { 82889.0/524892.0, 0.0, 15625.0/83664.0, 69875.0/102672.0, -2260.0/8211.0, 0.25 };
  static const double ARK46_c[] =
    {0.0, 0.5 , 8611.0/62500.0 -1743.0/31250.0 + 0.25,
     5012029.0/34652500.0 -654441.0/2922500.0 + 174375.0/388108.0 + 0.25,
     15267082809.0/155376265600.0 -71443401.0/120774400.0 + 730878875.0/902184768.0 + 2285395.0/8070912.0 + 0.25,
     82889.0/524892.0 + 15625.0/83664.0 + 69875.0/102672.0  -2260.0/8211.0 + 0.25
    };

  SimpleButcherTable< double > semiImplicitARK46ButcherTable ( bool expl )
  {
    return SimpleButcherTable< double >( 6, 4, expl ? ARK46_Aex : ARK46_A, ARK46_b, expl ? ARK46_cex : ARK46_c );
  }

#endif

  // semiImplicitIERK45ButcherTable
  // ------------------------------

  // IERK45 5 stages, 4rd order
  // Lindblad et. al. ECCOMAS CFD 2006
  // explicit part
  static const double IERK45_Aex[] =
    {
      0.0,  0.0,  0.0,  0.0,  0.0,
      0.39098372452428, 0.0,  0.0,  0.0,  0.0,
      1.09436646160460, 0.33181504274704, 0.0, 0.0, 0.0,
      0.14631668003312, 0.69488738277516, 0.46893381306619, 0.0, 0.0,
      -1.33389883143642, 2.90509214801204, -1.06511748457024, 0.27210900509137, 0.0
    };
  static const double IERK45_cex[] =
    { 0.0, 0.39098372452428, IERK45_Aex[ 10 ] + IERK45_Aex[ 11 ],
      IERK45_Aex[ 15 ] + IERK45_Aex[ 16 ] + IERK45_Aex[ 17 ],
      IERK45_Aex[ 20 ] + IERK45_Aex[ 21 ] + IERK45_Aex[ 22 ] + IERK45_Aex[ 23 ]
    };

  // implicit part
  static const double IERK45_A[] =
    {
      0.25, 0.0,  0.0,  0.0,  0.0,
      0.34114705729739, 0.25, 0.0,  0.0,  0.0,
      0.80458720789763, -0.07095262154540, 0.25,  0.0,  0.0,
      -0.52932607329103, 1.15137638494253, -0.80248263237803, 0.25, 0.0,
      0.11933093090075, 0.55125531344927, -0.1216872844994, 0.20110104014943, 0.25
    };
  static const double IERK45_c[] =
    {
      0.25, 0.34114705729739 + 0.25, 0.80458720789763  -0.07095262154540 + 0.25,
      -0.52932607329103 + 1.15137638494253 -0.80248263237803+ 0.25,
      0.11933093090075 + 0.55125531344927  -0.1216872844994 + 0.20110104014943 + 0.25
    };


  // common part
  static const double IERK45_b[] =
    { IERK45_A[20] , IERK45_A[21], IERK45_A[22], IERK45_A[23] , IERK45_A[24] };


  SimpleButcherTable< double > semiImplicitIERK45ButcherTable ( bool expl )
  {
    return SimpleButcherTable< double >( 5, 4, expl ? IERK45_Aex : IERK45_A, IERK45_b, expl ? IERK45_cex : IERK45_c );
  }

  // row2ButcherTable
  // ---------------------
  static const double ROW2_A[] =
    {0.5};
  static const double ROW2_b[] =
    {1.};
  static const double ROW2_c[] =
    {0.};
  static const double ROW2_B[] =
    {0.0};
  ROWSimpleButcherTable< double > row2ButcherTable ()
  {
    return ROWSimpleButcherTable< double >( 1, 2, ROW2_A, ROW2_b, ROW2_c, ROW2_B );
  }

  // row3ButcherTable
  // ---------------------
  static const double delta_row = 1.0/2.0 + sqrt(3.0)/6.0;
  static const double ROW3_A[] =
    {delta_row, 0.0,
     -4./3.*delta_row, delta_row
    };
  static const double ROW3_b[] =
    {1./4.,3./4.};
  static const double ROW3_c[] =
    {0,2./3.};
  static const double ROW3_B[] =
    {0.0, 0.0,
     2./3., 0.0
    };

  ROWSimpleButcherTable< double > row3ButcherTable ()
  {
    return ROWSimpleButcherTable< double >( 2, 3, ROW3_A, ROW3_b, ROW3_c, ROW3_B );
  }

#if 0
  static const double delta_row = 7.8867513459481287e-01;
  static const double ROW3_A[] =
    {delta_row, 0.0, 0.0,
     -1.5773502691896257e+00, delta_row, 0.0,
     -6.7075317547305480e-01, -1.7075317547305482e-01, delta_row
    };
  static const double ROW3_b[] =
    {1.0566243270259355e-01, 4.9038105676657971e-02, 8.4529946162074843e-01};
  static const double ROW3_c[] =
    {0,0};
  static const double ROW3_B[] =
    {0.0, 0.0, 0.0,
     1.5773502691896257e+00, 0.0, 0.0,
     5.0000000000000000e-01, 0.0, 0.0 
    };

  ROWSimpleButcherTable< double > row3ButcherTable ()
  {
    return ROWSimpleButcherTable< double >( 3, 3, ROW3_A, ROW3_b, ROW3_c, ROW3_B );
  }
#endif


} // namespace DuneODE


==> anc/xt-super/dune-fem/dune/fem/solver/rungekutta/butchertable.hh <==
#ifndef DUNE_FEM_SOLVER_RUNGEKUTTA_BUTCHERTABLE_HH
#define DUNE_FEM_SOLVER_RUNGEKUTTA_BUTCHERTABLE_HH

//- dune-common includes
#include <dune/common/dynmatrix.hh>
#include <dune/common/dynvector.hh>

namespace DuneODE
{

  // SimpleButcherTable
  // ------------------

  template< class Field >
  class SimpleButcherTable
  {
    typedef SimpleButcherTable< Field > This;

  public:
    typedef Field FieldType;

    SimpleButcherTable ( int stages, int order, const FieldType *a, const FieldType *b, const FieldType *c )
    : stages_( stages ), order_( order ),
      a_( a ), b_( b ), c_( c )
    {}

    Dune::DynamicMatrix< FieldType > A () const { return makeMatrix( stages_, stages_, a_ ); }
    Dune::DynamicVector< FieldType > b () const { return makeVector( stages_, b_ ); }
    Dune::DynamicVector< FieldType > c () const { return makeVector( stages_, c_ ); }

    int order () const { return order_; }
    int stages () const { return stages_; }

  protected:
    static Dune::DynamicMatrix< FieldType > makeMatrix ( int m, int n, const FieldType *data )
    {
      Dune::DynamicMatrix< FieldType > A( m, n );
      for( int i = 0; i < m; ++i )
        std::copy( data + i*n, data + (i+1)*n, A[ i ].begin() );
      return A;
    }

    static Dune::DynamicVector< FieldType > makeVector ( int n, const FieldType *data )
    {
      Dune::DynamicVector< FieldType > v( n );
      std::copy( data, data + n, v.begin() );
      return v;
    }

    int stages_, order_;
    const FieldType *a_, *b_, *c_;
  };



  // implicit butcher tables
  // -----------------------

  SimpleButcherTable< double > implicit34ButcherTable ();
  SimpleButcherTable< double > implicit3ButcherTable ();
  SimpleButcherTable< double > implicitEulerButcherTable ();
  SimpleButcherTable< double > gauss2ButcherTable ();



  // semiimplicit butcher tables
  // ---------------------------

  SimpleButcherTable< double > semiImplicitEulerButcherTable ( bool expl );
  SimpleButcherTable< double > semiImplicit23ButcherTable ( bool expl );
  SimpleButcherTable< double > semiImplicit33ButcherTable ( bool expl );
  SimpleButcherTable< double > semiImplicitSSP222ButcherTable ( bool expl );
  SimpleButcherTable< double > semiImplicitARK34ButcherTable ( bool expl );
  SimpleButcherTable< double > semiImplicitARK46ButcherTable ( bool expl );
  SimpleButcherTable< double > semiImplicitIERK45ButcherTable ( bool expl );

  // ROW butcher tables
  // -----------------------

  template< class Field >
  class ROWSimpleButcherTable : public SimpleButcherTable<Field>
  {
    typedef ROWSimpleButcherTable< Field > This;
    typedef SimpleButcherTable< Field > Base;

  public:
    typedef Field FieldType;

    ROWSimpleButcherTable ( int stages, int order, const FieldType *a, const FieldType *b, const FieldType *c, const FieldType *a2 )
    : Base(stages,order,a,b,c)
    , a2_(a2)
    {}

    Dune::DynamicMatrix< FieldType > B () const { return Base::makeMatrix( stages_, stages_, a2_ ); }

  private:
    using Base::stages_;
    const FieldType *a2_;
  };
  ROWSimpleButcherTable< double > row2ButcherTable ();
  ROWSimpleButcherTable< double > row3ButcherTable ();
} // namespace DuneODE

#endif // #ifndef DUNE_FEM_SOLVER_RUNGEKUTTA_BUTCHERTABLE_HH


==> anc/xt-super/dune-fem/dune/fem/solver/rungekutta/explicit.hh <==
#ifndef DUNE_FEM_SOLVER_RUNGEKUTTA_EXPLICIT_HH
#define DUNE_FEM_SOLVER_RUNGEKUTTA_EXPLICIT_HH

//- system includes
#include <iostream>
#include <cmath>
#include <vector>
#include <cassert>

//- Dune includes
#include <dune/fem/operator/common/spaceoperatorif.hh>
#include <dune/fem/solver/odesolverinterface.hh>
#include <dune/fem/solver/timeprovider.hh>

namespace DuneODE
{

  using namespace Dune;
  using namespace Fem;
  using namespace std;

  /** @addtogroup ODESolver

      A variety of runge kutta have so far been implemented based
      on the \c pardg package.
      These include explicit ssp methods upto order 4
      through Dune::ExplicitRungeKuttaSolver and Dune::ExplicitTimeStepper
      (where the second version uses \c pardg).
      Furthermore implicit methods and IMEX schemes up to order
      4 can be used through Dune::ImplicitOdeSolver
      and Dune::SemiImplicitOdeSolver.
      Each of these classes require an operator defining the right hand
      side for its construction; the template argument is a
      Dune::DiscreteFunctionSpace and the operator has to be derived
      from the Dune::SpaceOperatorInterface<DiscreteFunctionSpace>.
      Further arguments in the constructor are an instance of the
      Dune::Timeprovider and the requested order of the scheme which can
      be chosen during runtime.

      The management of the simulation time is performed by an instance of the
      Dune::TimeProvider class. The time at which the space operator is
      to be evaluated is passed to the operator in the \c setTime method on
      the Dune::SpaceOperatorInterface and it is assumed that
      through the method \c timeStepEstimate on the
      Dune::SpaceOperatorInterface an upper estimate for the time
      step is provided satifying at the least the stability
      restriction of the forward euler method. This estimate is then
      multiplied by an additional factor depending on the ode solver used
      and then passed to the instance of the Dune::TimeProvider.

      \remarks
      The interface for ODE solvers is defined by the class
      OdeSolverInterface. The interface for discretization operators
      working with the OdeSolvers is described by the class SpaceOperatorInterface.
   @{
   **/


  /** \brief Exlicit RungeKutta ODE solver. */
  template<class DestinationImp>
  class ExplicitRungeKuttaSolver
  : public OdeSolverInterface<DestinationImp>
  {
  public:
    typedef DestinationImp DestinationType;
    typedef SpaceOperatorInterface<DestinationImp> OperatorType;
    typedef typename DestinationType :: DiscreteFunctionSpaceType SpaceType;

    typedef typename OdeSolverInterface<DestinationImp> :: MonitorType MonitorType ;

    using OdeSolverInterface<DestinationImp> :: solve ;
  protected:
    std::vector< std::vector<double> > a;
    std::vector<double> b;
    std::vector<double> c;
    std::vector<DestinationType*> Upd;
    const int ord_;

  public:
    /** \brief constructor
      \param[in] op Operator \f$L\f$
      \param[in] tp TimeProvider
      \param[in] pord polynomial order
      \param[in] verbose verbosity
    */
    ExplicitRungeKuttaSolver(OperatorType& op,
                             TimeProviderBase& tp,
                             const int pord,
                             bool verbose = true ) :
      a(0),b(0),c(0), Upd(0),
      ord_(pord),
      op_(op),
      tp_(tp),
      initialized_(false)
    {
      assert(ord_>0);
      a.resize(ord_);
      for (int i=0; i<ord_; ++i)
      {
        a[i].resize(ord_);
      }
      b.resize(ord_);
      c.resize(ord_);

      switch (ord_)
      {
        case 4 :
          a[0][0]=0.;     a[0][1]=0.;     a[0][2]=0.;    a[0][3]=0.;
          a[1][0]=1.0;    a[1][1]=0.;     a[1][2]=0.;    a[1][3]=0.;
          a[2][0]=0.25;   a[2][1]=0.25;   a[2][2]=0.;    a[2][3]=0.;
          a[3][0]=1./6.;  a[3][1]=1./6.;  a[3][2]=2./3.; a[3][3]=0.;
          b[0]=1./6.;     b[1]=1./6.;     b[2]=2./3.;    b[3]=0.;
          c[0]=0.;        c[1]=1.0;       c[2]=0.5;      c[3]=1.0;
          break;
        case 3 :
          a[0][0]=0.;     a[0][1]=0.;     a[0][2]=0.;
          a[1][0]=1.0;    a[1][1]=0.;     a[1][2]=0.;
          a[2][0]=0.25;   a[2][1]=0.25;   a[2][2]=0.;
          b[0]=1./6.;     b[1]=1./6.;     b[2]=2./3.;
          c[0]=0.;        c[1]=1;         c[2]=0.5;
          break;
        case 2 :
          a[0][0]=0.;     a[0][1]=0.;
          a[1][0]=1.0;    a[1][1]=0.;
          b[0]=0.5;       b[1]=0.5;
          c[0]=0;         c[1]=1;
          break;
        case 1:
          a[0][0]=0.;
          b[0]=1.;
          c[0]=0.;
          break;
        default : std::cerr << "Runge-Kutta method of this order not implemented"
                            << std::endl;
                  abort();
      }

      // create update memory
      for (int i=0; i<ord_; ++i)
      {
        Upd.push_back(new DestinationType("URK",op_.space()) );
      }
      Upd.push_back(new DestinationType("Ustep",op_.space()) );
    }

    //! destructor
    ~ExplicitRungeKuttaSolver()
    {
      for(size_t i=0; i<Upd.size(); ++i)
        delete Upd[i];
    }

    //! apply operator once to get dt estimate
    void initialize(const DestinationType& U0)
    {
      if( ! initialized_ )
      {
        // Compute Steps
        op_(U0, *(Upd[0]));
        initialized_ = true;

        // provide operators time step estimate
        tp_.provideTimeStepEstimate( op_.timeStepEstimate() );
      }
    }

    //! solve the system
    void solve(DestinationType& U0, MonitorType& monitor )
    {
      // no information here
      monitor.reset();

      // initialize
      if( ! initialized_ )
      {
        DUNE_THROW(InvalidStateException,"ExplicitRungeKuttaSolver wasn't initialized before first call!");
      }

      // get cfl * timeStepEstimate
      const double dt = tp_.deltaT();
      // get time
      const double t = tp_.time();

      // set new time
      op_.setTime( t );

      // Compute Steps
      op_(U0, *(Upd[0]));

      // provide operators time step estimate
      tp_.provideTimeStepEstimate( op_.timeStepEstimate() );

      for (int i=1; i<ord_; ++i)
      {
        (Upd[ord_])->assign(U0);
        for (int j=0; j<i ; ++j)
        {
          (Upd[ord_])->axpy((a[i][j]*dt), *(Upd[j]));
        }

        // set new time
        op_.setTime( t + c[i]*dt );

        // apply operator
        op_( *(Upd[ord_]), *(Upd[i]) );

        // provide operators time step estimate
        tp_.provideTimeStepEstimate( op_.timeStepEstimate() );
      }

      // Perform Update
      for (int j=0; j<ord_; ++j)
      {
        U0.axpy((b[j]*dt), *(Upd[j]));
      }
    }

    void description(std::ostream& out) const
    {
      out << "ExplRungeKutta, steps: " << ord_
          //<< ", cfl: " << this->tp_.factor()
          << "\\\\" <<std::endl;
    }

  protected:
    // operator to solve for
    OperatorType& op_;
    // time provider
    TimeProviderBase& tp_;
    // init flag
    bool initialized_;
  };

  /** @} **/

} // namespace DuneODE

#endif // #ifndef DUNE_FEM_SOLVER_RUNGEKUTTA_EXPLICIT_HH


==> anc/xt-super/dune-fem/dune/fem/solver/rungekutta/implicit.hh <==
#ifndef DUNE_FEM_SOLVER_RUNGEKUTTA_IMPLICIT_HH
#define DUNE_FEM_SOLVER_RUNGEKUTTA_IMPLICIT_HH

//- system includes
#include <sstream>
#include <vector>

//- dune-common includes
#include <dune/common/exceptions.hh>

//- dune-fem includes
#include <dune/fem/solver/rungekutta/basicimplicit.hh>
#include <dune/fem/solver/rungekutta/butchertable.hh>
#include <dune/fem/solver/rungekutta/timestepcontrol.hh>

namespace DuneODE
{

  // ImplicitRungeKuttaSolver
  // ------------------------

  /** \brief Implicit RungeKutta ODE solver. */
  template< class HelmholtzOperator, class NonlinearSolver, class TimeStepControl = ImplicitRungeKuttaTimeStepControl >
  class ImplicitRungeKuttaSolver
  : public BasicImplicitRungeKuttaSolver< HelmholtzOperator, NonlinearSolver, TimeStepControl >
  {
    typedef ImplicitRungeKuttaSolver< HelmholtzOperator, NonlinearSolver, TimeStepControl > ThisType;
    typedef BasicImplicitRungeKuttaSolver< HelmholtzOperator, NonlinearSolver, TimeStepControl > BaseType;

  public:
    typedef HelmholtzOperator HelmholtzOperatorType;
    typedef typename BaseType::TimeStepControlType TimeStepControlType;

    typedef typename TimeStepControlType::TimeProviderType   TimeProviderType;
    typedef typename BaseType::ParametersType                ParametersType;
    typedef typename BaseType::NonlinearSolverParametersType NonlinearSolverParametersType;

    /** \brief constructor
     *
     *  \param[in]  helmholtzOp   Helmholtz operator \f$L\f$
     *  \param[in]  timeProvider  time provider
     *  \param[in]  order         order of butcher table to use
     *  \param[in]  tscParam      parameters for implicit time step control
     *  \param[in]  nlsParam      parameters for non linear solver control
     */
    ImplicitRungeKuttaSolver ( HelmholtzOperatorType &helmholtzOp,
                               TimeProviderType &timeProvider,
                               int order = 1,
                               const ParametersType& tscParam = ParametersType(),
                               const NonlinearSolverParametersType& nlsParam = NonlinearSolverParametersType() )
    : BaseType( helmholtzOp,
                butcherTable( order, tscParam ),
                TimeStepControlType( timeProvider, tscParam ),
                nlsParam )
    {}

    /** \brief constructor
     *
     *  \param[in]  helmholtzOp   Helmholtz operator \f$L\f$
     *  \param[in]  timeProvider  time provider
     *  \param[in]  tscParam      parameters for implicit time step control
     *  \param[in]  nlsParam      parameters for non linear solver control
     */
    ImplicitRungeKuttaSolver ( HelmholtzOperatorType &helmholtzOp,
                               TimeProviderType &timeProvider,
                               const ParametersType& tscParam = ParametersType(),
                               const NonlinearSolverParametersType& nlsParam = NonlinearSolverParametersType() )
    : BaseType( helmholtzOp,
                butcherTable( 1, tscParam ),
                TimeStepControlType( timeProvider, tscParam ),
                nlsParam )
    {}

  protected:
    static SimpleButcherTable< double > butcherTable ( const int order, const ParametersType& parameters )
    {
      const int solverId = parameters.selectedSolver( order );

      switch( solverId )
      {
      case 1:
        return implicitEulerButcherTable();
      case 2:
        return gauss2ButcherTable();
      case 3:
        return implicit3ButcherTable();
      case 4:
        return implicit34ButcherTable();
      default:
        DUNE_THROW( NotImplemented, "Implicit Runge-Kutta method with id " << solverId << " not implemented." );
      }
    }
  };

} // namespace DuneODE

#endif // #ifndef DUNE_FEM_SOLVER_RUNGEKUTTA_IMPLICIT_HH


==> anc/xt-super/dune-fem/dune/fem/solver/rungekutta/row.hh <==
#ifndef DUNE_FEM_SOLVER_RUNGEKUTTA_ROW_HH
#define DUNE_FEM_SOLVER_RUNGEKUTTA_ROW_HH

//- system includes
#include <sstream>
#include <vector>

//- dune-common includes
#include <dune/common/exceptions.hh>

//- dune-fem includes
#include <dune/fem/solver/rungekutta/basicrow.hh>
#include <dune/fem/solver/rungekutta/butchertable.hh>
#include <dune/fem/solver/rungekutta/timestepcontrol.hh>

namespace DuneODE
{

  // ROWRungeKuttaSolver
  // ------------------------

  /** \brief ROW RungeKutta ODE solver. */
  template< class HelmholtzOperator, class NonlinearSolver, class TimeStepControl = ImplicitRungeKuttaTimeStepControl >
  class ROWRungeKuttaSolver
  : public BasicROWRungeKuttaSolver< HelmholtzOperator, NonlinearSolver, TimeStepControl >
  {
    typedef ROWRungeKuttaSolver< HelmholtzOperator, NonlinearSolver, TimeStepControl > ThisType;
    typedef BasicROWRungeKuttaSolver< HelmholtzOperator, NonlinearSolver, TimeStepControl > BaseType;

  public:
    typedef HelmholtzOperator HelmholtzOperatorType;
    typedef typename BaseType::TimeStepControlType TimeStepControlType;

    typedef typename TimeStepControlType::TimeProviderType   TimeProviderType;
    typedef typename BaseType::ParametersType                ParametersType;
    typedef typename TimeStepControlType::ParametersType     TimeStepControlParametersType;
    typedef typename BaseType::NonlinearSolverParametersType NonlinearSolverParametersType;

    /** \brief constructor
     *
     *  \param[in]  helmholtzOp   Helmholtz operator \f$L\f$
     *  \param[in]  timeProvider  time provider
     *  \param[in]  order         order of butcher table to use
     *  \param[in]  tscParam      parameters for implicit time step control
     *  \param[in]  nlsParam      parameters for non linear solver control
     */
    ROWRungeKuttaSolver ( HelmholtzOperatorType &helmholtzOp,
                          TimeProviderType &timeProvider,
                          int order = 3,
                          const ParametersType& param = ParametersType(),
                          const TimeStepControlParametersType& tscParam = TimeStepControlParametersType(),
                          const NonlinearSolverParametersType& nlsParam = NonlinearSolverParametersType() )
    : BaseType( helmholtzOp, butcherTable( order ), TimeStepControlType( timeProvider, tscParam ), param, nlsParam )
    {}

    /** \brief constructor
     *
     *  \param[in]  helmholtzOp   Helmholtz operator \f$L\f$
     *  \param[in]  timeProvider  time provider
     *  \param[in]  tscParam      parameters for implicit time step control
     *  \param[in]  nlsParam      parameters for non linear solver control
     */
    ROWRungeKuttaSolver ( HelmholtzOperatorType &helmholtzOp,
                          TimeProviderType &timeProvider,
                          const ParametersType& param = ParametersType(),
                          const TimeStepControlParametersType& tscParam = TimeStepControlParametersType(),
                          const NonlinearSolverParametersType& nlsParam = NonlinearSolverParametersType() )
    : BaseType( helmholtzOp, butcherTable( -3 ), TimeStepControlType( timeProvider, tscParam ), param, nlsParam )
    {}


  protected:
    static ROWSimpleButcherTable< double > butcherTable ( int order )
    {
      switch( order )
      {
      case 2:
        return row2ButcherTable();
      case 3:
        return row3ButcherTable();
      default:
        DUNE_THROW( NotImplemented, "ROW Runge-Kutta method of order " << order << " not implemented." );
      }
    }
  };

} // namespace DuneODE

#endif // #ifndef DUNE_FEM_SOLVER_RUNGEKUTTA_ROW_HH


==> anc/xt-super/dune-fem/dune/fem/solver/rungekutta/semiimplicit.hh <==
#ifndef DUNE_FEM_SOLVER_RUNGEKUTTA_SEMIIMPLICIT_HH
#define DUNE_FEM_SOLVER_RUNGEKUTTA_SEMIIMPLICIT_HH

//- system includes
#include <sstream>
#include <vector>

//- dune-common includes
#include <dune/common/exceptions.hh>

//- dune-fem includes
#include <dune/fem/solver/rungekutta/basicimplicit.hh>
#include <dune/fem/solver/rungekutta/butchertable.hh>
#include <dune/fem/solver/rungekutta/timestepcontrol.hh>

namespace DuneODE
{

  // SemiImplicitRungeKuttaSourceTerm
  // --------------------------------

  template< class ExplicitOperator >
  class SemiImplicitRungeKuttaSourceTerm
  {
    typedef SemiImplicitRungeKuttaSourceTerm< ExplicitOperator > ThisType;

  public:
    typedef ExplicitOperator ExplicitOperatorType;

    typedef typename ExplicitOperatorType::DestinationType DestinationType;

    template< class ButcherTable >
    SemiImplicitRungeKuttaSourceTerm ( ExplicitOperatorType &explicitOp,
                                       const ButcherTable &butcherTable,
                                       const Dune::DynamicMatrix< double > &implicitA )
    : explicitOp_( explicitOp ),
      alpha_( butcherTable.A() ),
      gamma_( butcherTable.stages() ),
      c_( butcherTable.c() ),
      uex_( "SIRK u-explicit", explicitOp_.space() ),
      limiter_( explicitOp_.hasLimiter() )
    {
      Dune::DynamicMatrix< double > Ainv( implicitA );
      Ainv.invert();
      alpha_.rightmultiply( Ainv );

      for( int i = 0; i < butcherTable.stages(); ++i )
      {
        gamma_[ i ] = 1.0;
        for( int j = 0; j < i; ++j )
          gamma_[ i ] -= alpha_[ i ][ j ];
      }
    }

    bool operator() ( double time, double timeStepSize, int stage,
                      const DestinationType &u, const std::vector< DestinationType * > &update,
                      DestinationType &source )
    {
      uex_.assign( u );
      uex_ *= gamma_[ stage ];
      for( int k = 0; k < stage; ++k )
        uex_.axpy( alpha_[ stage ][ k ], *update[ k ] );
      explicitOp_.setTime( time + c_[ stage ]*timeStepSize );
      explicitOp_( uex_, source );

      return true;
    }

    void limit( DestinationType& update, const double time )
    {
      if( limiter_ )
      {
        // set correct time
        explicitOp_.setTime( time );
        // copy given function
        uex_.assign( update );
        // apply limiter
        explicitOp_.limit( uex_, update );
      }
    }

    double initialTimeStepEstimate ( double time, const DestinationType &u ) const
    {
      explicitOp_.setTime( time );
      explicitOp_.initializeTimeStepSize( u );
      return explicitOp_.timeStepEstimate();
    }

    double timeStepEstimate () const
    {
      return explicitOp_.timeStepEstimate();
    }

  private:
    ExplicitOperatorType &explicitOp_;
    Dune::DynamicMatrix< double > alpha_;
    Dune::DynamicVector< double > gamma_, c_;
    DestinationType uex_;
    const bool limiter_ ;
  };



  // SemiImplicitRungeKuttaSolver
  // ----------------------------

  /** \brief Implicit RungeKutta ODE solver. */
  template< class ExplicitOperator, class HelmholtzOperator, class NonlinearSolver >
  class SemiImplicitRungeKuttaSolver
  : public BasicImplicitRungeKuttaSolver< HelmholtzOperator, NonlinearSolver, ImplicitRungeKuttaTimeStepControl, SemiImplicitRungeKuttaSourceTerm< ExplicitOperator > >
  {
    typedef SemiImplicitRungeKuttaSolver< ExplicitOperator, HelmholtzOperator, NonlinearSolver > ThisType;
    typedef BasicImplicitRungeKuttaSolver< HelmholtzOperator, NonlinearSolver, ImplicitRungeKuttaTimeStepControl, SemiImplicitRungeKuttaSourceTerm< ExplicitOperator > > BaseType;

  public:
    typedef ExplicitOperator ExplicitOperatorType;
    typedef HelmholtzOperator HelmholtzOperatorType;
    typedef typename BaseType::TimeStepControlType TimeStepControlType;
    typedef typename BaseType::SourceTermType SourceTermType;

    typedef typename TimeStepControlType::TimeProviderType TimeProviderType;
    typedef typename BaseType::ParametersType                  ParametersType;
    typedef typename BaseType::NonlinearSolverParametersType   NonlinearSolverParametersType;

    /** \brief constructor
     *
     *  \param[in]  explicitOp    explicit operator
     *  \param[in]  helmholtzOp   Helmholtz operator \f$L\f$
     *  \param[in]  timeProvider  time provider
     *  \param[in]  order         order of butcher table to use
     *  \param[in]  tscParam      parameters for implicit time step control
     *  \param[in]  nlsParam      parameters for non linear solver control
     */
    SemiImplicitRungeKuttaSolver ( ExplicitOperatorType &explicitOp,
                                   HelmholtzOperatorType &helmholtzOp,
                                   TimeProviderType &timeProvider,
                                   int order = 1,
                                   const ParametersType& tscParams = ParametersType(),
                                   const NonlinearSolverParametersType& nlsParams = NonlinearSolverParametersType() )
    : BaseType( helmholtzOp,
                butcherTable( order, false ),
                TimeStepControlType( timeProvider, tscParams ),
                SourceTermType( explicitOp, butcherTable( order, true ), butcherTable( order, false ).A() ),
                nlsParams )
    {}

    /** \brief constructor
     *
     *  \param[in]  explicitOp    explicit operator
     *  \param[in]  helmholtzOp   Helmholtz operator \f$L\f$
     *  \param[in]  timeProvider  time provider
     *  \param[in]  tscParam      parameters for implicit time step control
     *  \param[in]  nlsParam      parameters for non linear solver control
     */
    SemiImplicitRungeKuttaSolver ( ExplicitOperatorType &explicitOp,
                                   HelmholtzOperatorType &helmholtzOp,
                                   TimeProviderType &timeProvider,
                                   const ParametersType& tscParams = ParametersType(),
                                   const NonlinearSolverParametersType& nlsParams = NonlinearSolverParametersType() )
    : BaseType( helmholtzOp,
                butcherTable( -1, false ),
                TimeStepControlType( timeProvider, tscParams ),
                SourceTermType( explicitOp, butcherTable( -1, true ), butcherTable( -1, false ).A() ),
                nlsParams )
    {}
  protected:
    static SimpleButcherTable< double > butcherTable ( int order, bool expl )
    {
      switch( order )
      {
      case 1:
        return semiImplicitEulerButcherTable( expl );
      case 2:
        return semiImplicitSSP222ButcherTable( expl );
      case 3:
        return semiImplicit33ButcherTable( expl );
      case 4:
        return semiImplicitIERK45ButcherTable( expl );
      default:
        DUNE_THROW( NotImplemented, "Semi-implicit Runge-Kutta method of order " << order << " not implemented." );
      }
    }
  };

} // namespace DuneODE

#endif // #ifndef DUNE_FEM_SOLVER_RUNGEKUTTA_IMPLICIT_HH


==> anc/xt-super/dune-fem/dune/fem/solver/rungekutta/timestepcontrol.hh <==
#ifndef DUNE_FEM_SOLVER_RUNGEKUTTA_TIMESTEPCONTROL_HH
#define DUNE_FEM_SOLVER_RUNGEKUTTA_TIMESTEPCONTROL_HH

//- system includes
#include <cassert>
#include <memory>

//- dune-common includes
#include <dune/common/exceptions.hh>

//- dune-fem includes
#include <dune/fem/io/parameter.hh>
#include <dune/fem/solver/timeprovider.hh>

namespace DuneODE
{

  // ImplicitRungeKuttaSolverParameters
  // ----------------------------------

  struct ImplicitRungeKuttaSolverParameters
  : public Dune::Fem::LocalParameter< ImplicitRungeKuttaSolverParameters, ImplicitRungeKuttaSolverParameters >
  {
    enum { noVerbosity = 0,  noConvergenceVerbosity = 1,
           cflVerbosity = 2, fullVerbosity = 3 };

  protected:
    // key prefix, default is fem.ode (can be overloaded by user)
    const std::string keyPrefix_;

    // number of minimal iterations that the linear solver should do
    // if the number of iterations done is smaller then the cfl number is increased
    const int minIter_;
    // number of maximal iterations that the linear solver should do
    // if the number of iterations larger then the cfl number is decreased
    const int maxIter_;
    // factor for cfl number on increase (decrease is 0.5)
    const double sigma_;

  public:
    ImplicitRungeKuttaSolverParameters ( const std::string keyPrefix = "fem.ode." )
    : keyPrefix_( keyPrefix ),
      minIter_( Dune::Fem::Parameter::getValue< int >( keyPrefix_ + "miniterations", 14 ) ),
      maxIter_( Dune::Fem::Parameter::getValue< int >( keyPrefix_ + "maxiterations" , 16 ) ),
      sigma_( Dune::Fem::Parameter::getValue< double >( keyPrefix_ + "cflincrease" , 1.1 ) )
    {}

    // destructor (virtual)
    virtual ~ImplicitRungeKuttaSolverParameters() {}

    /** \brief tolerance for the non-linear solver (should be larger than the tolerance for
               the linear solver */
    virtual double tolerance () const
    {
      return Dune::Fem::Parameter::getValue< double >( keyPrefix_ + "tolerance" , 1e-6 );
    }

    virtual int iterations() const
    {
      return Dune::Fem::Parameter::getValue< int >( keyPrefix_ + "iterations" , 1000 );
    }

    /** \brief verbosity level ( none, noconv, cfl, full )  */
    virtual int verbose () const
    {
      static const std::string verboseTypeTable[] = { "none", "noconv", "cfl", "full" };
      return Dune::Fem::Parameter::getEnum( keyPrefix_ + "verbose", verboseTypeTable, 0 );
    }

    virtual double cflStart () const
    {
      return Dune::Fem::Parameter::getValue< double >( keyPrefix_ + "cflStart", 1 );
    }

    virtual double cflMax () const
    {
      return Dune::Fem::Parameter::getValue< double >( keyPrefix_ + "cflMax" , std::numeric_limits< double >::max() );
    }

    double initialDeltaT ( double dt ) const
    {
      return std::min( Dune::Fem::Parameter::getValue< double >( keyPrefix_ + "initialdt", 987654321 ), dt );
    }

    /** \brief return multiplication factor for the current cfl number
     *  \param[in] imOpTimeStepEstimate Time step estimate of the first ode solver
     *  \param[in] exOpTimeStepEstimate Time step estimate of the second ode solver
     *  \param[in] solver Iterative linear solver (ILS)
     *  \param[in] converged Convergence of the ILS
     *  \param[out] factor Multiplication factor for the current cfl number
     *
     *  \note Do not increase the cfl number of the implicit solver if its time step
     *    estimate is already larger than the one of the explicit solver
     */
    virtual bool cflFactor( const double imOpTimeStepEstimate,
                            const double exOpTimeStepEstimate,
                            const int numberOfLinearIterations,
                            bool converged,
                            double &factor) const
    {
      const int iter = numberOfLinearIterations;
      factor = 1.;
      bool changed = false;
      if (converged)
      {
        if (iter < minIter_)
        {
          if( imOpTimeStepEstimate <= exOpTimeStepEstimate )
          {
            factor = sigma_;
            changed = true;
          }
        }
        else if (iter > maxIter_)
        {
          factor = (double)maxIter_/(sigma_*(double)iter);
          changed = true;
        }
      }
      else
      {
        factor = 0.5;
        changed = true;
      }
      return changed;
    }

    virtual void initTimeStepEstimate ( const double dtEstExpl, const double dtEstImpl, double &dtEst, double &cfl ) const
    {
      // initial time step already set to explicit time step
      dtEst = dtEstExpl;

      // heuristics for initial CFL number
      cfl = 1.0;
      if( (dtEstImpl > 0) && (dtEstExpl > dtEstImpl) )
        cfl = dtEstExpl / dtEstImpl;
    }

    // return number of max linear iterations per newton step
    virtual int maxLinearIterations () const { return maxIter_; }

    //! return number of selected solver (default = order of solver)
    virtual int selectedSolver( const int order ) const
    {
      const std::string names [] = { "ImplicitEuler", "CrankNicolson", "DIRK23", "DIRK34", "SDIRK22" };
      // by default select according to order
      return Dune::Fem::Parameter::getEnum( keyPrefix_ + "solvername", names, order-1 ) + 1;
    }
  };



  // ImplicitRungeKuttaTimeStepControl
  // ---------------------------------

  class ImplicitRungeKuttaTimeStepControl
  {
    typedef ImplicitRungeKuttaTimeStepControl ThisType;

  public:
    typedef Dune::Fem::TimeProviderBase TimeProviderType;
    typedef ImplicitRungeKuttaSolverParameters ParametersType;

    explicit ImplicitRungeKuttaTimeStepControl ( TimeProviderType &timeProvider,
                                                 const ParametersType &parameters = ParametersType() )
    : timeProvider_( timeProvider ),
      parameters_( parameters.clone() ),
      cfl_( parameters_->cflStart() ),
      cflMax_( parameters_->cflMax() ),
      verbose_( parameters_->verbose() ),
      initialized_( false )
    {}

    double time () const { return timeProvider_.time(); }
    double timeStepSize () const { return timeProvider_.deltaT(); }

    void initialTimeStepSize ( double helmholtzEstimate, double sourceTermEstimate )
    {
      double estimate = std::numeric_limits< double >::max();
      parameters().initTimeStepEstimate( sourceTermEstimate, helmholtzEstimate, estimate, cfl_ );
      timeProvider_.provideTimeStepEstimate( estimate );
      initialized_ = true;
    }

    template< class Monitor >
    void reduceTimeStep ( double helmholtzEstimate, double sourceTermEstimate, const Monitor &monitor )
    {
      if( !initialized_ )
        DUNE_THROW( Dune::InvalidStateException, "ImplicitRungeKuttaSolver must be initialized before first solve." );

      double factor( 1 );
      parameters().cflFactor( helmholtzEstimate, sourceTermEstimate, monitor.linearSolverIterations_, false, factor );

      if( !((factor >= std::numeric_limits< double >::min()) && (factor < 1.0)) )
        DUNE_THROW( Dune::InvalidStateException, "invalid cfl factor: " << factor );

      cfl_ *= factor;

      if( (verbose_ >= ImplicitRungeKuttaSolverParameters::noConvergenceVerbosity) && (Dune::Fem::MPIManager::rank() == 0) )
      {
        Dune::derr << "Implicit Runge-Kutta step failed to converge." << std::endl;
        Dune::derr << "New cfl number: " << cfl_
                   << ", iterations per time step: ILS = " << monitor.linearSolverIterations_
                   << ", INLS = " << monitor.newtonIterations_
                   << std::endl;
      }

      timeProvider_.provideTimeStepEstimate( factor * timeStepSize() );
      timeProvider_.invalidateTimeStep();
    }

    template< class Monitor >
    void timeStepEstimate ( double helmholtzEstimate, double sourceTermEstimate, const Monitor &monitor )
    {
      if( !initialized_ )
        DUNE_THROW( Dune::InvalidStateException, "ImplicitRungeKuttaSolver must be initialized before first solve." );

      double factor( 1 );
      // true means converged, which is always true since this function is only called
      // when the implicit solver did converge
      parameters().cflFactor( helmholtzEstimate, sourceTermEstimate, monitor.linearSolverIterations_, true, factor );
      if( !((factor >= std::numeric_limits< double >::min()) && (factor <= std::numeric_limits< double >::max())) )
        DUNE_THROW( Dune::InvalidStateException, "invalid cfl factor: " << factor );

      const double oldCfl = cfl_;
      cfl_ = std::min( cflMax_, factor * cfl_ );

      timeProvider_.provideTimeStepEstimate( std::min( sourceTermEstimate, cfl_ * helmholtzEstimate ) );

      if( (cfl_ != oldCfl) && (verbose_ >= ImplicitRungeKuttaSolverParameters::cflVerbosity) && (Dune::Fem::MPIManager::rank() == 0) )
      {
        Dune::derr << "New cfl number: " << cfl_
                   << ", iterations per time step: ILS = " << monitor.linearSolverIterations_
                   << ", INLS = " << monitor.newtonIterations_
                   << std::endl;
      }
    }

    bool computeError () const { return false; }

  protected:
    const ParametersType &parameters () const
    {
      assert( parameters_ );
      return *parameters_;
    }

    TimeProviderType &timeProvider_;
    std::shared_ptr< const ParametersType > parameters_;
    double cfl_, cflMax_;
    int verbose_;
    bool initialized_;
  };



  // PIDTimeStepControl
  // ------------------

  /** \brief PID time step control

      See also:
        D. Kuzmin and S.Turek. Numerical simulation of turbulent bubbly flows. Techreport Uni Dortmund. 2004

      and the original article:
        Valli, Coutinho, and Carey. Adaptive Control for Time Step Selection in Finite Element
        Simulation of Coupled Viscous Flow and Heat Transfer. Proc of the 10th
        International Conference on Numerical Methods in Fluids. 1998.
   */
  class PIDTimeStepControl : public ImplicitRungeKuttaTimeStepControl
  {
    typedef PIDTimeStepControl ThisType;
    typedef ImplicitRungeKuttaTimeStepControl BaseType;

  protected:
    using BaseType :: initialized_;
    using BaseType :: cfl_;
    using BaseType :: parameters ;
  public:
    typedef Dune::Fem::TimeProviderBase TimeProviderType;
    typedef ImplicitRungeKuttaSolverParameters ParametersType;

    explicit PIDTimeStepControl ( TimeProviderType &timeProvider,
                                  const ParametersType &parameters = ParametersType() )
    : BaseType( timeProvider, parameters ),
      errors_(),
      tol_( 1e-3 )
    {
      if( Dune::Fem::Parameter::getValue("fem.ode.pidcontrol", bool(false) ) )
      {
        tol_ = Dune::Fem::Parameter::getValue("fem.ode.pidtolerance", tol_ );
        errors_.resize( 3, tol_ );
      }
    }

    bool computeError () const { return ! errors_.empty() ; }

    template< class Monitor >
    void timeStepEstimate ( double helmholtzEstimate, double sourceTermEstimate, const Monitor &monitor )
    {
      if( !initialized_ )
        DUNE_THROW( Dune::InvalidStateException, "ImplicitRungeKuttaSolver must be initialized before first solve." );

      if( computeError() ) // use pid control
      {
        cfl_ = 1.0; // reset cfl for next reduceTimeStep
        double dtEst = pidTimeStepControl( std::min( sourceTermEstimate, helmholtzEstimate ), monitor );
        /*
        const int targetIterations = parameters().maxLinearIterations();
        if( monitor.linearSolverIterations_ > targetIterations &&
            targetIterations > 0 )
        {
          dtEst *= double( targetIterations ) / double(monitor.linearSolverIterations_);
        }
        */
        std::cout << "Set dt = " << dtEst << std::endl;
        timeProvider_.provideTimeStepEstimate( dtEst );

        if( (verbose_ >= ImplicitRungeKuttaSolverParameters::cflVerbosity) && (Dune::Fem::MPIManager::rank() == 0) )
        {
          Dune::derr << "New dt: " << dtEst
                     << ", iterations per time step: ILS = " << monitor.linearSolverIterations_
                     << ", INLS = " << monitor.newtonIterations_
                     << std::endl;
        }
      }
      else
      {
        BaseType::timeStepEstimate( helmholtzEstimate, sourceTermEstimate, monitor );
      }
    }

    template < class Monitor >
    double pidTimeStepControl( const double dt, const Monitor& monitor )
    {
      // get error || u^n - u^n+1 || / || u^n+1 || from monitor
      const double error = monitor.error_;
      std::cout << error << " error " << std::endl;
      if( std::abs( error ) < 1e-12 ) return 10. * dt;

      // shift errors
      for( int i=0; i<2; ++i )
      {
        errors_[ i ] = errors_[i+1];
      }

      // store new error
      errors_[ 2 ] = error ;

      if( error > tol_ )
      {
        // adjust dt by given tolerance
        const double newDt = dt * tol_ / error;
        return newDt;
      }
      else if( error > 1e-12 )
      {
        // values taking from turek time stepping paper
        const double kP = 0.075 ;
        const double kI = 0.175 ;
        const double kD = 0.01 ;
        const double newDt = (dt * std::pow( errors_[ 1 ] / errors_[ 2 ], kP ) *
                             std::pow( tol_         / errors_[ 2 ], kI ) *
                             std::pow( errors_[0]*errors_[0]/errors_[ 1 ]/errors_[ 2 ], kD ));
        std::cout << "newDt = " << newDt << std::endl;
        return newDt;
      }

      return dt ;
    }

  protected:
    std::vector< double > errors_;
    double tol_;
  };

} // namespace DuneODE

#endif // #ifndef DUNE_FEM_SOLVER_RUNGEKUTTA_TIMESTEPCONTROL_HH


==> anc/xt-super/dune-fem/dune/fem/solver/spqrsolver.hh <==
#ifndef DUNE_FEM_SPQRSOLVER_HH
#define DUNE_FEM_SPQRSOLVER_HH

#include <limits>
#include <iostream>
#include <type_traits>
#include <vector>
#include <algorithm>

#include <dune/fem/function/adaptivefunction/adaptivefunction.hh>
#include <dune/fem/function/blockvectorfunction/blockvectorfunction.hh>

#include <dune/fem/operator/common/operator.hh>
#include <dune/fem/io/parameter.hh>
#include <dune/fem/operator/matrix/colcompspmatrix.hh>

#if HAVE_SPQR
#include <SuiteSparseQR.hpp>

namespace Dune
{
namespace Fem
{

/** @addtogroup DirectSolver
 *
 *  In this section implementations of direct solvers
 *  for solving linear systems of the from
 *  \f$A x = b\f$, where \f$A\f$ is a Mapping or
 *  Operator and \f$x\f$ and \f$b\f$ are discrete functions
 *  (see DiscreteFunctionInterface) can be found.
 */

/** \class SPQROp
 *  \ingroup DirectSolver
 *  \brief The %SPQR direct sparse solver
 *  %SPQR will always go double precision and supports complex numbers.
 *  Details on SPQR can be found on http://www.cise.ufl.edu/research/sparse/spqr/
 *  \note This will only work if dune-fem has been configured to use SPQR
 */
template<class DF, class Op, bool symmetric=false>
class SPQROp:public Operator<DF, DF>
{
  public:
  typedef DF DiscreteFunctionType;
  typedef Op OperatorType;

  // \brief The column-compressed matrix type.
  typedef ColCompMatrix<typename OperatorType::MatrixType::MatrixBaseType> CCSMatrixType;
  typedef typename DiscreteFunctionType::DofType DofType;
  typedef typename DiscreteFunctionType::DiscreteFunctionSpaceType DiscreteFunctionSpaceType;

  /** \brief Constructor.
   *  \param[in] op Operator to invert
   *  \param[in] redEps relative tolerance for residual (not used here)
   *  \param[in] absLimit absolut solving tolerance for residual (not used here)
   *  \param[in] maxIter maximal number of iterations performed (not used here)
   *  \param[in] verbose verbosity
   */
  SPQROp(const OperatorType& op, const double& redEps, const double& absLimit, const int& maxIter, const bool& verbose) :
    op_(op), verbose_(verbose), ccsmat_(), isloaded_(false)
  {
    cc_ = new cholmod_common();
    cholmod_l_start(cc_);
  }

  /** \brief Constructor.
   *  \param[in] op Operator to invert
   *  \param[in] redEps relative tolerance for residual (not used here)
   *  \param[in] absLimit absolut solving tolerance for residual (not used here)
   *  \param[in] maxIter maximal number of iterations performed (not used here)
   */
  SPQROp(const OperatorType& op, const double& redEps=0.0, const double& absLimit=0.0, const int& maxIter=std::numeric_limits<int>::max()) :
    op_(op), verbose_(Parameter::getValue<bool>("fem.solver.verbose",false)), ccsmat_(), isloaded_(false)
  {
    cc_ = new cholmod_common();
    cholmod_l_start(cc_);
  }

  // \brief Destructor.
  ~SPQROp()
  {
    cholmod_l_finish(cc_);
  }

  /** \brief Solve the system
   *  \param[in] arg right hand side
   *  \param[out] dest solution
   */
  void operator()(const DiscreteFunctionType& arg, DiscreteFunctionType& dest) const
  {
    prepare();
    apply(arg,dest);
    finalize();
  }

  // \brief Decompose matrix.
  template<typename... A>
  void prepare(A... ) const
  {
    if(!isloaded_)
    {
      ccsmat_ = op_.systemMatrix().matrix();
      decompose();
      isloaded_ = true;
    }
  }

  // \brief Free allocated memory.
  inline void finalize() const
  {
    if(isloaded_)
    {
      ccsmat_.free();
      cholmod_l_free_sparse(&A_, cc_);
      cholmod_l_free_dense(&B_, cc_);
      SuiteSparseQR_free<DofType>(&spqrfactorization_, cc_);
      isloaded_ = false;
    }
  }

  /** \brief Solve the system.
   *  \param[in] arg right hand side
   *  \param[out] dest solution
   *  \warning You have to decompose the matrix before calling the apply (using the method prepare)
   *   and you have free the decompistion when is not needed anymore (using the method finalize).
   */
  void apply(const DofType*& arg, DofType*& dest) const
  {
    const std::size_t dimMat(ccsmat_.N());
    // fill B
    for(std::size_t k = 0; k != dimMat; ++k)
      (static_cast<DofType*>(B_->x))[k] = arg[k];
    cholmod_dense* BTemp = B_;
    B_ = SuiteSparseQR_qmult<DofType>(0, spqrfactorization_, B_, cc_);
    cholmod_dense* X = SuiteSparseQR_solve<DofType>(1, spqrfactorization_, B_, cc_);
    cholmod_l_free_dense(&BTemp, cc_);
    // fill x
    for(std::size_t k = 0; k != dimMat; ++k)
      dest[k] = (static_cast<DofType*>(X->x))[k];
    cholmod_l_free_dense(&X, cc_);
    // output some statistics
    if(verbose_ > 0)
    {
      std::cout<<std::endl<<"Solving with SuiteSparseQR"<<std::endl;
      std::cout<<"Flops Taken: "<<cc_->SPQR_flopcount<<std::endl;
      std::cout<<"Analysis Time: "<<cc_->SPQR_analyze_time<<" s"<<std::endl;
      std::cout<<"Factorize Time: "<<cc_->SPQR_factorize_time<<" s"<<std::endl;
      std::cout<<"Backsolve Time: "<<cc_->SPQR_solve_time<<" s"<<std::endl;
      std::cout<<"Peak Memory Usage: "<<cc_->memory_usage<<" bytes"<<std::endl;
      std::cout<<"Rank Estimate: "<<cc_->SPQR_istat[4]<<std::endl<<std::endl;
    }
  }

  /** \brief Solve the system.
   *  \param[in] arg right hand side
   *  \param[out] dest solution
   *  \warning You have to decompose the matrix before calling the apply (using the method prepare)
   *   and you have free the decompistion when is not needed anymore (using the method finalize).
   */
  void apply(const AdaptiveDiscreteFunction<DiscreteFunctionSpaceType>& arg,
             AdaptiveDiscreteFunction<DiscreteFunctionSpaceType>& dest) const
  {
    const DofType* argPtr(arg.leakPointer());
    DofType* destPtr(dest.leakPointer());
    apply(argPtr,destPtr);
  }

  /** \brief Solve the system.
   *  \param[in] arg right hand side
   *  \param[out] dest solution
   *  \warning You have to decompose the matrix before calling the apply (using the method prepare)
   *   and you have free the decompistion when is not needed anymore (using the method finalize).
   */
  void apply(const ISTLBlockVectorDiscreteFunction<DiscreteFunctionSpaceType>& arg,
             ISTLBlockVectorDiscreteFunction<DiscreteFunctionSpaceType>& dest) const
  {
    // copy DOF arg into a consecutive vector
    std::vector<DofType> vecArg(arg.size());
    std::copy(arg.dbegin(),arg.dend(),vecArg.begin());
    std::vector<DofType> vecDest(dest.size());
    // apply operator
    const DofType* argDataPtr(vecArg.data());
    DofType* destDataPtr(vecDest.data());
    apply(argDataPtr,destDataPtr);
    // copy back solution into dest
    std::copy(vecDest.begin(),vecDest.end(),dest.dbegin());
  }

  inline void printTexInfo(std::ostream& out) const
  {
    out<<"Solver: SPQR direct solver";
    out<<"\\\\ \n";
  }

  inline double averageCommTime() const
  {
    return 0.0;
  }

  inline int iterations() const
  {
    return 0;
  }

  /** /brief Get QR factorization.
   *  /warning It is up to the user to preserve consistency when modifyng it.
   */
  inline SuiteSparseQR_factorization<DofType>*& getFactorization()
  {
    return spqrfactorization_;
  }

  /** \brief Get CCS matrix of the operator to solve.
   *  \warning It is up to the user to preserve consistency.
   */
  inline CCSMatrixType& getCCSMatrix()
  {
    return ccsmat_;
  }

  private:
  const OperatorType& op_;
  const bool verbose_;
  mutable CCSMatrixType ccsmat_;
  mutable bool isloaded_;
  mutable cholmod_common* cc_;
  mutable cholmod_sparse* A_;
  mutable cholmod_dense* B_;
  mutable SuiteSparseQR_factorization<DofType>* spqrfactorization_;

  // /brief Computes the SPQR decomposition.
  void decompose() const
  {
    const std::size_t dimMat(ccsmat_.N());
    const int nnz(ccsmat_.getColStart()[dimMat]);
    // initialise the matrix A
    bool sorted(true);
    bool packed(true);
    bool real(std::is_same<DofType,double>::value);
    A_ = cholmod_l_allocate_sparse(dimMat, dimMat, nnz, sorted, packed, symmetric, real, cc_);
    // copy all the entries of Ap, Ai, Ax
    for(std::size_t k = 0; k != (dimMat+1); ++k)
      (static_cast<long int *>(A_->p))[k] = ccsmat_.getColStart()[k];
    for(std::size_t k = 0; k != nnz; ++k)
    {
      (static_cast<long int*>(A_->i))[k] = ccsmat_.getRowIndex()[k];
      (static_cast<DofType*>(A_->x))[k] = ccsmat_.getValues()[k];
    }
    // initialise the vector B
    B_ = cholmod_l_allocate_dense(dimMat, 1, dimMat, A_->xtype, cc_);
    // compute factorization of A
    spqrfactorization_=SuiteSparseQR_factorize<DofType>(SPQR_ORDERING_DEFAULT,SPQR_DEFAULT_TOL,A_,cc_);
  }
};

}
}

#endif // #if HAVE_SPQR

#endif // #ifndef DUNE_FEM_SPQRSOLVER_HH


==> anc/xt-super/dune-fem/dune/fem/solver/test/CMakeLists.txt <==
# copy data to build source to make tests work
configure_file(parameter ${CMAKE_CURRENT_BINARY_DIR}/parameter COPYONLY)

add_executable( odetest odetest.cc)
dune_target_link_libraries( odetest "${DUNE_LIBS};${LOCAL_LIBS}")

add_executable( test_timeprovider test-timeprovider.cc)
dune_target_link_libraries( test_timeprovider "${DUNE_LIBS};${LOCAL_LIBS}")

dune_add_test( odetest test_timeprovider )


==> anc/xt-super/dune-fem/dune/fem/solver/test/Makefile.am <==
LDADD=$(ALL_PKG_LIBS) $(LOCAL_LIBS)
AM_LDFLAGS= $(ALL_PKG_LDFLAGS)
AM_CPPFLAGS += $(ALL_PKG_CPPFLAGS)

TESTS = odetest test-timeprovider
check_PROGRAMS = $(TESTS)

odetest_SOURCES = odetest.cc
test_timeprovider_SOURCES = test-timeprovider.cc

EXTRA_DIST = parameter

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/dune/fem/solver/test/odetest.cc <==
// ****************************************
//
// Solve the system of ODEs dy/dt = F(y,t)
//                         F(y,0) = 0
//
// ****************************************

// standard includes
#include <config.h>
#include <iostream>

// dune includes
#include <dune/common/fvector.hh>
#include <dune/fem/solver/timeprovider.hh>
#include <dune/fem/operator/common/spaceoperatorif.hh>

#include <dune/fem/solver/odesolver.hh>

#include <dune/fem/solver/rungekutta/timestepcontrol.hh>
#include <dune/fem/solver/newtoninverseoperator.hh>
#include <dune/fem/operator/dghelmholtz.hh>
#include <dune/fem/solver/pardginverseoperators.hh>

#include <dune/fem/solver/rungekutta/explicit.hh>
#include <dune/fem/solver/rungekutta/implicit.hh>
#include <dune/fem/solver/rungekutta/row.hh>

#include <dune/fem/io/parameter.hh>

static const int systemSize = 5;

// Data structure for our unknown: fieldvector of
// dimension N (N = number of ODEs) with some additional methods.
// In scalar case (N=1) we have nothing more
// than a simple, tuned up double.
template <int N>
class myDest : public Dune::FieldVector<double, N> {
  typedef myDest< N > ThisType;
private:
  struct SpaceDummy {
    int size () const { return N; }
  };
  typedef Dune::FieldVector<double, N> BaseType;

public:
  typedef double DomainFieldType;
  typedef double RangeFieldType;
  typedef SpaceDummy DiscreteFunctionSpaceType;
  const DiscreteFunctionSpaceType space_;

  myDest(std::string, const DiscreteFunctionSpaceType& space, const double* u = 0)
   : space_( space )
  {
    if( u )
    {
      for( int i=0; i<N; ++i )
      {
        (*this)[i] = u[i];
      }
    }
    else
      clear();
  }

  const DiscreteFunctionSpaceType& space () const { return space_; }

  myDest() : space_( DiscreteFunctionSpaceType() ) {
    clear();
  }

  void clear() {
    BaseType::operator=(0.);
  }

  void assign(const myDest& other) {
    BaseType::operator=(other);
  }

  void axpy(RangeFieldType l, const myDest& other) {
    BaseType::axpy(l, other);
  }

  double operator()(int i) const {
    if (i<0 || i>N-1) {
      std::cout << "ERROR: Accessing element " << i << std::endl;
    }
    return (*this)[i];
  }

  double* leakPointer() { return &this->operator[](0); }
  const double* leakPointer() const { return &this->operator[](0); }

  double scalarProductDofs ( const ThisType &other ) const
  {
    double scp = 0;
    for( std::size_t i=0; i < N; ++i )
      scp += (*this)[ i ] * other[ i ];

    return scp;
  }

  double normSquaredDofs() const
  {
    return scalarProductDofs( *this );
  }

};

// implement right hand side F(y,t)
// here: system of three ODEs
class myRHS : public Dune::Fem::SpaceOperatorInterface< myDest<systemSize> > {
public:
  typedef myDest<systemSize> DestinationType ;

  typedef myRHS PreconditionOperatorType;

  myRHS() {
  }

  const SpaceType& space() const {
    return space_;
  }

  void operator()(const DestinationType& X,
                  DestinationType& Y) const
  {
    const double* x = X.leakPointer();
    double* y = Y.leakPointer();
    this->operator()( x, y );
  }

  void operator()(const double* x,
                  double* y) const
  {
    y[0] = 2.0*t_;
    y[1] = 3.0*t_*t_;
    y[2] = x[2];
    y[3] = 5.0 * x[ 3 ] - 3.0;
    y[4] = std::cos( t_ );
  }

  static DestinationType exact (const double t) {
    DestinationType exact;
    exact[ 0 ] = t * t;
    exact[ 1 ] = t * t * t;
    exact[ 2 ] = 0 ;
    exact[ 3 ] = -3.0/5.0 * std::exp( 5.0 * t ) + 3.0/5.0;
    exact[ 4 ] = std::sin( t );
    return exact;
  }

  void setTime(const double time) {
    t_=time;
  }

  double timeStepEstimate() const { return 0.01; }

  PreconditionOperatorType* preconditioner() const
  {
    return 0;
  }

private:
  SpaceType space_;
  double t_;
};


namespace Dune
{
  namespace Fem
  {

    template <>
    class ParDGOperator< myDest<systemSize>, myDest<systemSize> >
    : public PARDG::Function
    {
    public:
      typedef myDest<systemSize> DomainFunctionType;
      typedef DomainFunctionType RangeFunctionType;
      typedef ParDGOperator< DomainFunctionType, RangeFunctionType> ThisType;

    public:
      typedef Operator< DomainFunctionType, RangeFunctionType > OperatorType;

      typedef typename DomainFunctionType::DiscreteFunctionSpaceType DomainFunctionSpaceType;
      typedef typename RangeFunctionType::DiscreteFunctionSpaceType RangeFunctionSpaceType;

      ParDGOperator ( const OperatorType &op, const DomainFunctionSpaceType &domainSpace, const RangeFunctionSpaceType &rangeSpace )
      : operator_( op ),
        domainSpace_( domainSpace ),
        rangeSpace_( rangeSpace )
      {}

      void operator() ( const double *u, double *w, int i = 0 )
      {
        DomainFunctionType uFunction( "ParDGOperator u", domainSpace_, u );
        RangeFunctionType  wFunction( "ParDGOperator w", rangeSpace_, w );
        operator_( uFunction, wFunction );
        // copy result back
        for( int i=0; i<dim_of_value(); ++ i )
          w[ i ] = wFunction[ i ];
      }

      int dim_of_argument( int i = 0 ) const
      {
        assert( i == 0 );
        return domainSpace_.size();
      }

      int dim_of_value ( int i = 0 ) const
      {
        assert( i == 0 );
        return rangeSpace_.size();
      }

    private:
      const OperatorType &operator_;
      const DomainFunctionSpaceType &domainSpace_;
      const RangeFunctionSpaceType &rangeSpace_;
    };

  }
}

template <class OdeFactory>
void solve(OdeFactory factory, const bool verbose)
{
  typedef myRHS SpaceOperatorType;
  typedef SpaceOperatorType::DestinationType DestinationType;
  SpaceOperatorType spaceOperator;

  // problem data
  const double startTime = 0.0;
  const double endTime = 2.0;

  // options
  const double stepSize = spaceOperator.timeStepEstimate()/2.;
  std::cout << "dt = " << stepSize << std::endl;
  const double cfl = 1.;
  const int order = Dune::Fem::Parameter::getValue("fem.ode.order", int(2));

  // create solver
  Dune::Fem::DefaultTimeProvider tp( startTime, cfl );
  typedef typename OdeFactory :: OdeSolverType OdeSolverType;
  std::unique_ptr< OdeSolverType > odeSolver;
  odeSolver.reset( factory.create( spaceOperator, tp, order ) );

  // initialize solution vector, same initial data for all components
  DestinationType U;
  U.clear(); // set initial data U(0) = 0

  // initialize odesolver
  odeSolver->initialize( U );

  // time loop
  for( tp.init(stepSize); tp.time() < endTime; tp.next(stepSize) ) {
    // do calculation
    odeSolver->solve(U);

    if( verbose )
    {
      // print out solution
      std::cout << "time = " << tp.time() << ", U = "
                << U
                << std::endl;
    }
  }

  // print out solution
  std::cout << "Result (t = " << std::setw(6) << tp.time() << ") U = " << U << std::endl;
  DestinationType exact = spaceOperator.exact( tp.time() );
  std::cout << "              exact U = " << exact << std::endl;
  exact -= U;
  exact /= U.two_norm();

  std::cout << "Two norm: " << exact.two_norm() << std::endl;
  if( exact.two_norm() > 1e-2 )
  {
    std::cerr << "ERROR: ode solver did not converge!" << std::endl;
    assert( false );
    std::abort();
  }
}

template <class OdeSolver>
struct SimpleFactory
{
  typedef OdeSolver  OdeSolverType;
  template <class SpaceOperatorType, class TimeProvider>
  OdeSolverType* create( SpaceOperatorType& op, TimeProvider& tp, const int order )
  {
    return new OdeSolverType( op, tp, order );
  }
};

template <class SpaceOperator, template <class,class,class> class Solver >
struct ImplicitRKFactory
{
  typedef SpaceOperator  SpaceOperatorType;
  typedef typename SpaceOperatorType::DestinationType DestinationType;

  typedef Dune::Fem::ParDGGeneralizedMinResInverseOperator< DestinationType >  LinearInverseOperatorType;
  typedef DuneODE::ImplicitRungeKuttaTimeStepControl                           TimeStepControlType;

  typedef Dune::Fem::DGHelmholtzOperator< SpaceOperatorType >                  HelmholtzOperatorType;

  typedef Dune::Fem::NewtonInverseOperator< typename HelmholtzOperatorType::JacobianOperatorType,
                                            LinearInverseOperatorType >        NonlinearInverseOperatorType;

  // either ImplicitRungeKuttaSolver or ROWRungeKuttaSolver
  typedef Solver< HelmholtzOperatorType, NonlinearInverseOperatorType, TimeStepControlType >   OdeSolverType;

  std::unique_ptr< HelmholtzOperatorType > helmOp_;

  template <class TimeProvider>
  OdeSolverType* create( SpaceOperatorType& op, TimeProvider& tp, int order )
  {
    helmOp_.reset( new HelmholtzOperatorType( op ) );
    return new OdeSolverType( *helmOp_, tp, order );
  }
};

int main( int argc, char **argv )
{
  Dune::Fem::MPIManager::initialize( argc, argv );
  Dune::Fem::Parameter::append( argc, argv );
  if( argc == 1 )
    Dune::Fem::Parameter::append("parameter");

  const bool verbose = Dune::Fem::Parameter::verbose();

  // types
  typedef myRHS SpaceOperatorType;
  typedef SpaceOperatorType::DestinationType DestinationType;

  // explicit RungeKutta (dune expl)
  {
    std::cout << "Dune-fem explicit rungekutta" << std::endl;
    typedef DuneODE::ExplicitRungeKuttaSolver<DestinationType> OdeSolverType;
    solve( SimpleFactory< OdeSolverType >(), verbose );
  }

  // implicit RungeKutta (dune impl)
  {
    std::cout << "Dune-fem implicit rungekutta" << std::endl;
    solve( ImplicitRKFactory< SpaceOperatorType, DuneODE::ImplicitRungeKuttaSolver > (), verbose );
  }

  // explicit RungeKutta (pardg expl)
  {
    std::cout << "pardg explicit rungekutta" << std::endl;
    typedef DuneODE::ExplicitOdeSolver<DestinationType> OdeSolverType;
    solve( SimpleFactory< OdeSolverType >(), verbose );
  }

  // implicit RungeKutta (pardg impl)
  {
    std::cout << "pardg implicit rungekutta" << std::endl;
    typedef DuneODE::ImplicitOdeSolver<DestinationType> OdeSolverType;
    solve( SimpleFactory< OdeSolverType >(), verbose );
  }

  // row RungeKutta (dune row)
  {
    std::cout << "Dune-fem row rungekutta" << std::endl;
    solve( ImplicitRKFactory< SpaceOperatorType, DuneODE::ROWRungeKuttaSolver > (), verbose );
  }


  return 0;
}


==> anc/xt-super/dune-fem/dune/fem/solver/test/parameter <==
fem.ode.order: 3
fem.ode.verbose: noconv # noconv # ode output: none, cfl, full
fem.ode.cflincrease: 1.25
fem.ode.miniterations: 95
fem.ode.maxiterations: 105
fem.ode.iterations: 20
fem.ode.cflStart: 1.
#fem.ode.cflMax: 5
fem.timeprovider.factor: 0.15
fem.timeprovider.updatestep: 1
fixedTimeStep: 0.0002 # when 0 then use dynamic time step
#fixedTimeStepEocLoopFactor: 1. # fixed time step is scaled with the inverse of this in each eoc loop

# parameter for the implicit solvers 
fem.solver.verbose: true
fem.solver.gmres.restart: 15
fem.solver.newton.verbose: 0
fem.solver.newton.maxlineariterations: 1000
fem.solver.newton.tolerance: 1e-10
fem.solver.newton.linreduction: 1e-11
fem.solver.newton.linabstol: 1e-11

fem.solver.row.maxlineariterations: 1000
fem.solver.row.linreduction: 1e-11
fem.solver.row.linabstol: 1e-11
fem.solver.row.linear.verbose: true


==> anc/xt-super/dune-fem/dune/fem/solver/test/test-timeprovider.cc <==
#include <config.h>

#include <chrono>
#include <iostream>
#include <random>

#include <dune/common/exceptions.hh>

#include <dune/fem/misc/mpimanager.hh>
#include <dune/fem/solver/timeprovider.hh>

int main ( int argc, char **argv )
try
{
  // initialize MPI
  Dune::Fem::MPIManager::initialize( argc, argv );

  // start and end time for time loop and maximum time step
  const double start = 0., end = 1., maxStep = 0.2;

  // test fixed step time provider
  Dune::Fem::FixedStepTimeProvider<> fixedStepTimeProvider(start,maxStep);
  for( ; fixedStepTimeProvider.time() < end; fixedStepTimeProvider.next())
  {
    // print some info
    std::cerr << "FixedStepTimeProvider<>: time step = " << fixedStepTimeProvider.timeStep() << ", "
              << "time = " << fixedStepTimeProvider.time() << ", "
              << "dt = " << fixedStepTimeProvider.deltaT() << std::endl;

  }
  // create random number generator
  const unsigned int seed = std::chrono::system_clock::now().time_since_epoch().count();
  std::default_random_engine engine( seed );
  std::uniform_real_distribution< double > distribution( start, end );

  // function object returning a random time step estimate
  auto timeStepEstimate = [&distribution, &engine]()
  {
    return distribution( engine );
  };

  // create time provider and provide initial time step estimate
  Dune::Fem::TimeProvider<> timeProvider( start );
  timeProvider.provideTimeStepEstimate( timeStepEstimate() );

  for( timeProvider.init(); timeProvider.time() < end; timeProvider.next() )
  {
    // provide next estimate
    timeProvider.provideTimeStepEstimate( timeStepEstimate() );

    // invalidate time step if estimate was chosen too large and restart
    if( timeProvider.deltaT() > maxStep )
    {
      timeProvider.invalidateTimeStep();
      continue;
    }

    // print some info
    std::cerr << "TimeProvider<>: time step = " << timeProvider.timeStep() << ", "
              << "time = " << timeProvider.time() << ", "
              << "dt = " << timeProvider.deltaT() << std::endl;
  }

  return 0;
}
catch( Dune::Exception &exception )
{
  std::cerr << exception << std::endl;
  return 1;
}
catch( std::exception &exception )
{
  std::cerr << exception.what() << std::endl;
  return 1;
}
catch( ... )
{
  std::cerr << "Unknown exception thrown" << std::endl;
  return 1;
}


==> anc/xt-super/dune-fem/dune/fem/solver/timeprovider.hh <==
#ifndef DUNE_FEM_TIMEPROVIDER_HH
#define DUNE_FEM_TIMEPROVIDER_HH

#include <cassert>
#include <limits>
#include <tuple>

#include <dune/fem/io/file/persistencemanager.hh>
#include <dune/fem/io/parameter.hh>
#include <dune/fem/space/common/dofmanager.hh>

#include <dune/fem/misc/mpimanager.hh>

namespace Dune
{

  namespace Fem
  {

    /** \class   TimeProviderBase
     *  \ingroup ODESolver
     *  \brief   general base for time providers
     *
     *  This class consists of the methods required for example in the
     *  ODE Solvers, e.g., provideTimeStepEstimate and
     *  provideTimeStepUpperBound.
     *  InvalidateTimeStep can be used to mark this time step as invalid.
     *  Furthermore, method for accessing the simulation time, the
     *  time step counter and the time step size are provided.
     *
     *  The derived class TimeProvider provides the additional method
     *  required for implementing a time loop.
     *
     */
    class TimeProviderBase : public AutoPersistentObject
    {
      typedef TimeProviderBase ThisType;

    public:
      inline TimeProviderBase ()
      : time_( Parameter :: getValue( "fem.timeprovider.starttime",
                                      static_cast<double>(0.0) ) ),
        timeStep_( 0 ),
        dt_( 0.0 ),
        invdt_( HUGE_VAL ),
        valid_( false ),
        dtEstimateValid_( false )
      {
        initTimeStepEstimate();
      }

      inline explicit TimeProviderBase ( const double startTime )
      : time_( startTime ),
        timeStep_( 0 ),
        dt_( 0.0 ),
        invdt_( HUGE_VAL ),
        valid_( false ),
        dtEstimateValid_( false )
      {
        initTimeStepEstimate();
      }

      inline virtual ~TimeProviderBase()
      {}

      void backup() const
      {
        std::tuple<const double&,const int&,const double&,const bool&,const double&>
          values(time_,timeStep_,dt_,valid_,dtEstimate_);
        PersistenceManager::backupValue("timeprovider",values);
      }

      void restore()
      {
        std::tuple<double&,int&,double&,bool&,double&>
          values(time_,timeStep_,dt_,valid_,dtEstimate_);
        PersistenceManager::restoreValue("timeprovider",values);
        dtEstimateValid_ = true;
        invdt_ = 1.0 / dt_;
      }


      TimeProviderBase ( const ThisType & ) = delete;

      ThisType &operator= ( const ThisType & ) = delete;


      /** \brief obtain the current time
       *
       *  \returns the current time
       */
      inline double time () const
      {
        return time_;
      }

      /** \brief obtain number of the current time step
       *
       *  \return the current time step counter
       */
      inline int timeStep () const
      {
        assert( timeStepValid() );
        return timeStep_;
      }

      /** \brief obtain the size of the current time step
       *
       *  \returns the size of the current time step
       */
      inline double deltaT () const
      {
        assert( timeStepValid() );
        return dt_;
      }

      /** \brief obtain the size of the inverse of the current time step
       *
       *  \returns the size of the inverse of the current time step
       */
      inline double inverseDeltaT () const
      {
        assert( timeStepValid() );
        return invdt_;
      }

      /** \brief obtain current estimate on time step
       *
       *  \returns the current estimate for the time step
       */
      inline double timeStepEstimate () const
      {
        return dtEstimate_;
      }

      /** \brief set time step estimate to minimum of given value and
                 internal time step estiamte
           \param[in] dtEstimate time step size estimate
      */
      inline void provideTimeStepEstimate ( const double dtEstimate )
      {
        dtEstimate_ = std::min( dtEstimate_, dtEstimate );
        dtEstimateValid_ = true;
      }
      /** \brief set upper bound for time step to minimum of given value and
                 internal bound
           \param[in] upperBound time step size estimate
      */
      inline void provideTimeStepUpperBound ( const double upperBound )
      {
        dtUpperBound_ = std::min( dtUpperBound_, upperBound );
        dtEstimateValid_ = true;
      }

      /** \brief count current time step a not valid */
      inline void invalidateTimeStep ()
      {
        valid_ = false;
      }

      /** \brief return if this time step should be used */
      inline bool timeStepValid () const
      {
        return valid_;
      }

    protected:
      double time_;
      int timeStep_;
      double dt_;
      double invdt_;
      bool valid_;
      bool dtEstimateValid_;
      double dtEstimate_;
      double dtUpperBound_;

      void advance ()
      {
        if( timeStepValid() )
        {
          time_ += deltaT();
          ++timeStep_;
        }
      }

      void initTimeStepEstimate ()
      {
        dtEstimate_ = std::numeric_limits< double >::max();
        dtUpperBound_ = std::numeric_limits< double >::max();
        dtEstimateValid_ = false;
      }
    };


    /** \class   FixedStepTimerProvider
     *  \ingroup ODESolver
     *  \brief   simple time provider for constant time steps
     *
     *  An example of a time loop could look as follows:
     *  \code
     *  // create time provider
     *  FixedStepTimeProvider tp( startTime, timeStepSize );
     *
     *  // time loop
     *  for( ; tp.time() < endTime; tp.next() )
     *  {
     *    // do stuff
     *  }
     *  \endcode
     *
     */
    template< class CollectiveCommunication = typename MPIManager::CollectiveCommunication >
    class FixedStepTimeProvider
    : public TimeProviderBase
    {
      typedef FixedStepTimeProvider< CollectiveCommunication > ThisType;
      typedef TimeProviderBase BaseType;

    public:
      typedef CollectiveCommunication CollectiveCommunicationType;

      /** \brief constructor
       *
       *  \param[in]  startTime     initial time
       *  \param[in]  timeStepSize  time step size
       *  \param[in]  comm          collective communication (default Dune::Fem::MPIManager::comm())
       */
      explicit FixedStepTimeProvider ( const double startTime, const double timeStepSize,
                                       const CollectiveCommunicationType &comm = MPIManager::comm())
        : BaseType( startTime ), comm_( comm )
      {
        dt_ = timeStepSize;
        initTimeStep();
      }

      /** \brief constructor
       *
       *  \param[in]  comm  collective communication (default Dune::Fem::MPIManager::comm())
       *
       *  The initial time need to be provided using the parameter fem.timeprovider.starttime while
       *  the time step size need to be provided using the parameter fem.timeprovider.fixedtimestep.
       */
      explicit FixedStepTimeProvider ( const CollectiveCommunicationType &comm = MPIManager::comm())
        : BaseType( Parameter::getValue< double>( "fem.timeprovider.starttime", 0.0 ) ), comm_( comm )
      {
        dt_ = Parameter::getValidValue< double >("fem.timeprovider.fixedtimestep", [] ( double v ) { return v > 0.0;} );
        initTimeStep();
      }

      virtual ~FixedStepTimeProvider () {}

      FixedStepTimeProvider ( const ThisType & ) = delete;
      FixedStepTimeProvider ( ThisType && ) = delete;
      ThisType &operator= ( const ThisType & ) = delete;
      ThisType &operator= ( ThisType && ) = delete;

      /** \brief goto next time step */
      void next ()
      {
        if( !timeStepValid() )
          DUNE_THROW( InvalidStateException, "Invalid Time Step in FixedStepTimeProvider" );
        advance();
        initTimeStep();
      }

    protected:
      using BaseType::advance;
      using BaseType::initTimeStepEstimate;
      using BaseType::time_;
      using BaseType::dt_;
      using BaseType::valid_;

      inline void initTimeStep ()
      {
        valid_ = true;
        initTimeStepEstimate();
      }

      const CollectiveCommunicationType &comm_;
    };


    /**
       \ingroup ODESolver
       \brief   manager for global simulation time of time-dependent solutions

       When calculating possibly multiple time-dependent solutions, it is often
       necessary to use the same time in all calculations. This means that we
       have to use the same time step for all our calculations. A TimeProvider
       keeps track of this information in a simple and unified way.

       An example of a time loop could look as follows:
       \code
       // create time provider
       TimeProvider tp( startTime );

       SpaceOperator spaceOperator;
       typedef SpaceOperator::DestinationType DestinationType;
       OdeSolver<DestinationType> odeSolver(spaceOperator,tp,order);

       DestinationType U;
       initialize(U);

       // set the initial time step estimate
       odeSolver.initialize( U );

       // time loop
       for( tp.init(); tp.time() < endTime; tp.next() )
       {
         // do calculation
         odeSolver.solve(U);
       }
       \endcode

       Within the time loop, both tp.time() and tp.deltaT() are fixed and cannot
       be altered and an the next time step should be fixed in the loop,
       e.g., in the method solve of the ode solver an upper estimate
       for the next time step is provided; if more than one time
       step restriction has to be imposed, the minimum is taken for
       the next time step.
       By calling the method provideTimeStepEstimate(maxDt) in the body of the
       loop an upper estimate for the next time step can be supplied;
       to fix the next time step (ignoring the estimates) an optinal
       argument can be passed to the next method on the
       Dune::Fem::TimeProvider.

       Obviously, we need to provide an initial estimate. In the above example,
       this is done by the initialize method of the ODE solver. In tp.init(),
       the first time step (deltaT) is set based on the estimate and
       this value can also be fixed independent of the estimate through
       an optional argument. The following loop would fix the time step
       to 1e-3
       \code
       for( tp.init(1e-3); tp.time() < endTime; tp.next(1e-3) )
       {
         // do calculation
         odeSolver.solve(U);
       }
       \endcode

       In order to allow the user to incfluence the calculation of the next time
       step from the estimate, the time provider also maintains an additional
       factor (which is constant during the entire simulation).
       Therefore the actual time step used, is calculated as follows:
       \f[
       \mathrm{deltaT} = \mathrm{factor} * \mathrm{timeStepEstimate}.
       \f]
       Therefore in the above example 1e-3 might not be the acctual
       time step depending on the value of the factor in the
       TimeProvider.
       The default value for this factor is equal to one but can be changed
       either during the construction of the Dune::TimeProvider or
       by using the parameter \c fem.timeprovider.factor.
       A further parameter read by the Dune::TimeProvider is
       fem.timeprovider.starttime defining the starting time of
       the simulation (default is zero).

       The most general implementation is given in the class
       Dune::Fem::TimeProvider< CollectiveCommunication< C > >  which
       takes a Dune::CollectiveCommunication instance in the
       constructor which is used in parallel computations is
       syncronize the time step. It defaults to
       Dune::Fem::MPIManager::comm() and also works for serial runs.

       If the communication manager from a given grid is to be used
       the class Dune::Fem::GridTimeProvider using the GridType as
       template argument can be used instead, with the same
       functionality.

       \parametername \c fem.timeprovider.factor \n
                      multiplication factor to use for each time step;
                      defaults to 1.
       \parametername \c fem.timeprovider.starttime \n
                      time used for initializing the starting time
                      defaults to zero.
       \parametername \c fem.timeprovider.updatestep \n
                      only do the update of the time step size
                      every 'updatestep' to avoid the
                      expensive communication to achieve this
                      (for testing only);
                      defaults to 1
     */
    template< class CollectiveCommunication = typename MPIManager::CollectiveCommunication >
    class TimeProvider
    : public TimeProviderBase
    {
      typedef TimeProvider< CollectiveCommunication > ThisType;
      typedef TimeProviderBase BaseType;

    public:
      typedef CollectiveCommunication CollectiveCommunicationType;

    protected:
      inline double getCflFactor() const
      {
        return Parameter::getValidValue( "fem.timeprovider.factor", static_cast<double>(1.0),
            [] ( double val ) { return val > 0.0; } );
      }

      inline int getUpdateStep () const
      {
        return Parameter::getValidValue( "fem.timeprovider.updatestep", static_cast<int>(1),
            [] ( int step ) { return step > 0; } );
      }

    public:
      /** \brief default constructor
       *
       *  \param[in]  comm  collective communication (default Dune::Fem::MPIManager::comm())
       */
      explicit TimeProvider ( const CollectiveCommunicationType &comm =  MPIManager::comm() )
      : BaseType(),
        comm_( comm ),
        cfl_( getCflFactor() ),
        updateStep_( getUpdateStep() ),
        counter_( updateStep_ )
      {}

      /** \brief constructor taking start time
       *
       *  \param[in]  startTime  initial time
       *  \param[in]  comm       collective communication (default Dune::Fem::MPIManager::comm())
       */
      explicit TimeProvider ( const double startTime,
                              const CollectiveCommunicationType &comm = MPIManager::comm() )
      : BaseType( startTime ),
        comm_( comm ),
        cfl_( getCflFactor() ),
        updateStep_( getUpdateStep() ),
        counter_( updateStep_ )
      {}

      /** \brief constructor taking start time and CFL constant
       *
       *  \param[in]  startTime  initial time
       *  \param[in]  cfl        CFL constant
       *  \param[in]  comm       collective communication (default Dune::Fem::MPIManager::comm())
       */
      TimeProvider ( const double startTime,
                     const double cfl,
                     const CollectiveCommunicationType &comm = MPIManager::comm() )
      : BaseType( startTime ),
        comm_( comm ),
        cfl_( cfl ),
        updateStep_( 1 ),
        counter_( updateStep_ )
      {}

      virtual ~TimeProvider()
      {}

      TimeProvider ( const ThisType & ) = delete;

      ThisType &operator= ( const ThisType & ) = delete;

      /** \brief init dt with time step estimate
       */
      inline void init ()
      {
        initTimeStep( dtEstimate_ );
      }

      /** \brief init dt with provided time step
       *
       *  \param[in]  timeStep  value of the first time step (is multiplied with
       *                        factor)
       */
      inline void init ( const double timeStep )
      {
        initTimeStep( timeStep );
      }

      /** \brief goto next time step
       *
       * Sets the size of the next time step to the current time step estimate
       * and sets the estimate to infinity.
       */
      inline void next ()
      {
        assert( this->dtEstimateValid_ );
        advance();
        initTimeStep( dtEstimate_ );
      }

      /** \brief goto next time step
       *
       * Sets the size of the next time step to the provided time step value
       * and sets the estimate to infinity.
       *
       *  \param[in]  timeStep  value of the next time step (is multiplied with
       *                        factor)
       */
      inline void next ( const double timeStep )
      {
        advance();
        initTimeStep(timeStep);
      }

      /** \brief  return the global factor number
          \return time step factor
      */
      inline double factor () const
      {
        return cfl_;
      }

    protected:
      using BaseType::advance;
      using BaseType::initTimeStepEstimate;

      void initTimeStep ( const double dtEstimate )
      {
        // increase counter
        ++counter_ ;

        if( counter_ >= updateStep_ )
        {
          // set timestep estimate
          dt_ = std::min(cfl_ * dtEstimate,dtUpperBound_);
          dt_ = comm_.min( dt_ );
          invdt_ = 1.0 / dt_;
          valid_ = (dt_ > 0.0);
          // reset counter
          counter_ = 0;
        }

        initTimeStepEstimate();
      }

    public:
      /** \brief restore time and timestep from outside
           (i.e. from former calculation)
           \param[in] time new time
           \param[in] timeStep new time step counter
      */
      inline void restore ( const double time, const int timeStep )
      {
        time_ = time;
        timeStep_ = timeStep;
      }

      inline virtual void backup () const
      {
        BaseType::backup();
      }

      inline virtual void restore ()
      {
        BaseType::restore();
        const_cast< double & >( cfl_ ) = getCflFactor();
      }

    protected:
      using BaseType::dt_;
      using BaseType::invdt_;
      using BaseType::dtEstimate_;
      using BaseType::dtUpperBound_;
      using BaseType::valid_;
      using BaseType::timeStep_;

      const CollectiveCommunicationType& comm_;
      const double cfl_;
      const int updateStep_;
      int counter_;
    };



    // TODO : remove!
    typedef TimeProvider<> DefaultTimeProvider;



    /** \class   GridTimeProvider
     *  \ingroup ODESolver
     *  \brief   the same functionality as the Dune::TimeProvider.
     *
     *  This implementation of a timeprovider takes the CollectiveCommunicate
     *  from a Dune::Grid instance.
     */
    template< class Grid >
    class GridTimeProvider
    : public TimeProvider< typename Grid::Traits::CollectiveCommunication >
    {
      typedef GridTimeProvider< Grid > ThisType;
      typedef TimeProvider< typename Grid::Traits::CollectiveCommunication > BaseType;

      // type of DofManager for sequence number
      typedef DofManager < Grid > DofManagerType ;

    public:
      typedef typename Grid::Traits::CollectiveCommunication CollectiveCommunicationType;

      explicit GridTimeProvider ( const Grid &grid )
      : BaseType( grid.comm() ),
        dm_( DofManagerType ::instance( grid ) ),
        sequence_( -1 )
      {}

      GridTimeProvider ( const double startTime,
                         const Grid &grid )
      : BaseType( startTime, grid.comm() ),
        dm_( DofManagerType ::instance( grid ) ),
        sequence_( -1 )
      {}

      GridTimeProvider ( const double startTime,
                         const double cfl,
                         const Grid &grid )
      : BaseType( startTime, cfl, grid.comm() ),
        dm_( DofManagerType ::instance( grid ) ),
        sequence_( -1 )
      {}

      virtual ~GridTimeProvider() {}

    protected:
      using BaseType :: counter_ ;
      using BaseType :: updateStep_ ;

      // this initTimeStep method also check the sequence number
      // in case the grid has changed due to adaptivity
      void initTimeStep ( const double dtEstimate )
      {
        const int currentSequence = dm_.sequence();
        // check sequence number
        if( sequence_ != currentSequence )
        {
          // if sequence number changed, update in any case
          counter_  = updateStep_ ;
          sequence_ = currentSequence ;
        }

        // call initTimeStep on base class
        BaseType :: initTimeStep( dtEstimate );
      }

      const DofManagerType& dm_;
      int sequence_ ;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_TIMEPROVIDER_HH


==> anc/xt-super/dune-fem/dune/fem/solver/umfpacksolver.hh <==
#ifndef DUNE_FEM_UMFPACKSOLVER_HH
#define DUNE_FEM_UMFPACKSOLVER_HH

#include <limits>
#include <iostream>
#include <type_traits>
#include <vector>
#include <algorithm>

#include <dune/fem/function/adaptivefunction/adaptivefunction.hh>
#include <dune/fem/function/blockvectorfunction/blockvectorfunction.hh>

#include <dune/fem/operator/common/operator.hh>
#include <dune/fem/io/parameter.hh>
#include <dune/fem/operator/matrix/colcompspmatrix.hh>


#if HAVE_DUNE_ISTL
#include <dune/istl/umfpack.hh>

#ifdef ENABLE_UMFPACK

namespace Dune
{
namespace Fem
{

/** @addtogroup DirectSolver
 *
 *  In this section implementations of direct solvers
 *  for solving linear systems of the from
 *  \f$A x = b\f$, where \f$A\f$ is a Mapping or
 *  Operator and \f$x\f$ and \f$b\f$ are discrete functions
 *  (see DiscreteFunctionInterface) can be found.
 */

/** \class UMFPACKOp
 *  \ingroup DirectSolver
 *  \brief The %UMFPack direct sparse solver
 *  %UMFPack will always go double precision and supports complex numbers.
 *  Details on UMFPack can be found on http://www.cise.ufl.edu/research/sparse/umfpack/
 *  \note This will only work if dune-fem has been configured to use UMFPACK
 */
template<class DF, class Op, bool symmetric=false>
class UMFPACKOp:public Operator<DF, DF>
{
  public:
  typedef DF DiscreteFunctionType;
  typedef Op OperatorType;

  // \brief The column-compressed matrix type.
  typedef ColCompMatrix<typename OperatorType::MatrixType::MatrixBaseType> CCSMatrixType;
  typedef typename DiscreteFunctionType::DofType DofType;
  typedef typename DiscreteFunctionType::DiscreteFunctionSpaceType DiscreteFunctionSpaceType;

  /** \brief Constructor.
   *  \param[in] op Operator to invert
   *  \param[in] redEps relative tolerance for residual (not used here)
   *  \param[in] absLimit absolut solving tolerance for residual (not used here)
   *  \param[in] maxIter maximal number of iterations performed (not used here)
   *  \param[in] verbose verbosity
   */
  UMFPACKOp(const OperatorType& op, const double& redEps, const double& absLimit, const int& maxIter, const bool& verbose) :
    op_(op), verbose_(verbose), ccsmat_(), isloaded_(false)
  {
    Caller::defaults(UMF_Control);
    UMF_Control[UMFPACK_PRL] = 4;
  }

  /** \brief Constructor.
   *  \param[in] op Operator to invert
   *  \param[in] redEps relative tolerance for residual (not used here)
   *  \param[in] absLimit absolut solving tolerance for residual (not used here)
   *  \param[in] maxIter maximal number of iterations performed (not used here)
   */
  UMFPACKOp(const OperatorType& op, const double& redEps=0.0, const double& absLimit=0.0,
            const int& maxIter=std::numeric_limits<int>::max()) :
    op_(op), verbose_(Parameter::getValue<bool>("fem.solver.verbose",false)), ccsmat_(), isloaded_(false)
  {
    Caller::defaults(UMF_Control);
    UMF_Control[UMFPACK_PRL] = 4;
  }

  // \brief Destructor.
  ~UMFPACKOp()
  {}

  /** \brief Solve the system
   *  \param[in] arg right hand side
   *  \param[out] dest solution
   */
  void operator()(const DiscreteFunctionType& arg, DiscreteFunctionType& dest) const
  {
    prepare();
    apply(arg,dest);
    finalize();
  }

  // \brief Decompose matrix.
  template<typename... A>
  void prepare(A... ) const
  {
    if(!isloaded_)
    {
      ccsmat_ = op_.systemMatrix().matrix();
      decompose();
      isloaded_ = true;
    }
  }

  // \brief Free allocated memory.
  inline void finalize() const
  {
    if(isloaded_)
    {
      ccsmat_.free();
      Caller::free_symbolic(&UMF_Symbolic);
      Caller::free_numeric(&UMF_Numeric);
      isloaded_ = false;
    }
  }

  /** \brief Solve the system.
   *  \param[in] arg right hand side
   *  \param[out] dest solution
   *  \warning You have to decompose the matrix before calling the apply (using the method prepare)
   *   and you have free the decompistion when is not needed anymore (using the method finalize).
   */
  void apply(const DofType*& arg, DofType*& dest) const
  {
    double UMF_Apply_Info[UMFPACK_INFO];
    Caller::solve(UMFPACK_A, ccsmat_.getColStart(), ccsmat_.getRowIndex(), ccsmat_.getValues(),
                  dest, const_cast<DofType*>(arg), UMF_Numeric, UMF_Control, UMF_Apply_Info);
    if(verbose_)
    {
      Caller::report_status(UMF_Control, UMF_Apply_Info[UMFPACK_STATUS]);
      std::cout <<"[UMFPack Solve]" << std::endl;
      std::cout << "Wallclock Time: " << UMF_Apply_Info[UMFPACK_SOLVE_WALLTIME]
                << " (CPU Time: " << UMF_Apply_Info[UMFPACK_SOLVE_TIME] << ")" << std::endl;
      std::cout << "Flops Taken: " << UMF_Apply_Info[UMFPACK_SOLVE_FLOPS] << std::endl;
      std::cout << "Iterative Refinement steps taken: " << UMF_Apply_Info[UMFPACK_IR_TAKEN] << std::endl;
      std::cout << "Error Estimate: " << UMF_Apply_Info[UMFPACK_OMEGA1] << " resp. " << UMF_Apply_Info[UMFPACK_OMEGA2] << std::endl;
    }
  }

  /** \brief Solve the system.
   *  \param[in] arg right hand side
   *  \param[out] dest solution
   *  \warning You have to decompose the matrix before calling the apply (using the method prepare)
   *   and you have free the decompistion when is not needed anymore (using the method finalize).
   */
  void apply(const AdaptiveDiscreteFunction<DiscreteFunctionSpaceType>& arg,
             AdaptiveDiscreteFunction<DiscreteFunctionSpaceType>& dest) const
  {
    const DofType* argPtr(arg.leakPointer());
    DofType* destPtr(dest.leakPointer());
    apply(argPtr,destPtr);
  }

  /** \brief Solve the system.
   *  \param[in] arg right hand side
   *  \param[out] dest solution
   *  \warning You have to decompose the matrix before calling the apply (using the method prepare)
   *   and you have free the decompistion when is not needed anymore (using the method finalize).
   */
  void apply(const ISTLBlockVectorDiscreteFunction<DiscreteFunctionSpaceType>& arg,
             ISTLBlockVectorDiscreteFunction<DiscreteFunctionSpaceType>& dest) const
  {
    // copy DOF arg into a consecutive vector
    std::vector<DofType> vecArg(arg.size());
    std::copy(arg.dbegin(),arg.dend(),vecArg.begin());
    std::vector<DofType> vecDest(dest.size());
    // apply operator
    const DofType* argDataPtr(vecArg.data());
    DofType* destDataPtr(vecDest.data());
    apply(argDataPtr,destDataPtr);
    // copy back solution into dest
    std::copy(vecDest.begin(),vecDest.end(),dest.dbegin());
  }

  inline void printTexInfo(std::ostream& out) const
  {
    out<<"Solver: UMFPACK direct solver";
    out<<"\\\\ \n";
  }

  inline double averageCommTime() const
  {
    return 0.0;
  }

  inline int iterations() const
  {
    return 0;
  }

  /** \brief Get CCS matrix of the operator to solve.
   *  \warning It is up to the user to preserve consistency.
   */
  inline CCSMatrixType& getCCSMatrix()
  {
    return ccsmat_;
  }

  // /brief Print some statistics about the UMFPACK decomposition.
  inline void printDecompositionInfo() const
  {
    Caller::report_info(UMF_Control,UMF_Decomposition_Info);
  }

  private:
  const OperatorType& op_;
  const bool verbose_;
  mutable CCSMatrixType ccsmat_;
  mutable bool isloaded_;
  mutable void *UMF_Symbolic;
  mutable void *UMF_Numeric;
  mutable double UMF_Control[UMFPACK_CONTROL];
  mutable double UMF_Decomposition_Info[UMFPACK_INFO];

  typedef typename Dune::UMFPackMethodChooser<DofType> Caller;

  // /brief Computes the UMFPACK decomposition.
  void decompose() const
  {
    const std::size_t dimMat(ccsmat_.N());
    Caller::symbolic(static_cast<int>(dimMat), static_cast<int>(dimMat), ccsmat_.getColStart(), ccsmat_.getRowIndex(),
                     reinterpret_cast<double*>(ccsmat_.getValues()), &UMF_Symbolic, UMF_Control, UMF_Decomposition_Info);
    Caller::numeric(ccsmat_.getColStart(), ccsmat_.getRowIndex(), reinterpret_cast<double*>(ccsmat_.getValues()),
                    UMF_Symbolic, &UMF_Numeric, UMF_Control, UMF_Decomposition_Info);
    if(verbose_)
    {
      Caller::report_status(UMF_Control,UMF_Decomposition_Info[UMFPACK_STATUS]);
      std::cout << "[UMFPack Decomposition]" << std::endl;
      std::cout << "Wallclock Time taken: " << UMF_Decomposition_Info[UMFPACK_NUMERIC_WALLTIME]
                << " (CPU Time: " << UMF_Decomposition_Info[UMFPACK_NUMERIC_TIME] << ")" << std::endl;
      std::cout << "Flops taken: " << UMF_Decomposition_Info[UMFPACK_FLOPS] << std::endl;
      std::cout << "Peak Memory Usage: " << UMF_Decomposition_Info[UMFPACK_PEAK_MEMORY]*UMF_Decomposition_Info[UMFPACK_SIZE_OF_UNIT]
                << " bytes" << std::endl;
      std::cout << "Condition number estimate: " << 1./UMF_Decomposition_Info[UMFPACK_RCOND] << std::endl;
      std::cout << "Numbers of non-zeroes in decomposition: L: " << UMF_Decomposition_Info[UMFPACK_LNZ]
                << " U: " << UMF_Decomposition_Info[UMFPACK_UNZ] << std::endl;
    }
  }
};

}
}

#endif // #if HAVE_DUNE_ISTL

#endif // #if HAVE_UMFPACK

#endif // #ifndef DUNE_FEM_UMFPACKSOLVER_HH


==> anc/xt-super/dune-fem/dune/fem/space/CMakeLists.txt <==
dune_install(combineddiscretefunctionspace.hh combinedspace.hh discontinuousgalerkin.hh
             finitevolume.hh fourier.hh lagrange.hh
             padaptivespace.hh rannacherturek.hh)

dune_add_subdirs(basisfunctionset combinedspace common
                 discontinuousgalerkin finitevolume
                 fourier lagrange mapper
                 padaptivespace rannacherturek shapefunctionset
                 test)

dune_add_library(space OBJECT 
    shapefunctionset/legendrepolynomials.cc
    shapefunctionset/orthonormal/orthonormalbase_1d.cc
    shapefunctionset/orthonormal/orthonormalbase_2d.cc
    shapefunctionset/orthonormal/orthonormalbase_3d.cc
    lagrange/shapefunctionset.cc )


==> anc/xt-super/dune-fem/dune/fem/space/Makefile.am <==
spacedir = $(includedir)/dune/fem/space
space_HEADERS =  \
	combineddiscretefunctionspace.hh \
	combinedspace.hh \
	discontinuousgalerkin.hh \
	finitevolume.hh \
	fourier.hh \
	lagrange.hh \
	padaptivespace.hh \
	rannacherturek.hh

SUBDIRS = \
	basisfunctionset \
	combinedspace \
	common \
	discontinuousgalerkin \
	finitevolume \
	fourier \
	lagrange \
	mapper \
	padaptivespace \
	rannacherturek \
	shapefunctionset \
	test

noinst_LTLIBRARIES = libspace.la

libspace_la_SOURCES =
libspace_la_LIBADD = \
	lagrange/liblagrange.la \
	shapefunctionset/libshapefunctionset.la

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/dune/fem/space/basisfunctionset/CMakeLists.txt <==
dune_install(basisfunctionset.hh default.hh functor.hh
             proxy.hh simple.hh transformation.hh
             tuple.hh vectorial.hh)

dune_add_subdirs(test)


==> anc/xt-super/dune-fem/dune/fem/space/basisfunctionset/Makefile.am <==
basisfunctionsetdir = $(includedir)/dune/fem/space/basisfunctionset

basisfunctionset_HEADERS = basisfunctionset.hh \
				 codegen.hh \
			   default.hh \
         evaluatecaller.hh \
			   functor.hh \
			   proxy.hh \
			   simple.hh \
			   transformation.hh \
				 tuple.hh \
			   vectorial.hh

SUBDIRS = test

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/dune/fem/space/basisfunctionset/basisfunctionset.hh <==
#ifndef DUNE_FEM_BASISFUNCTIONSET_BASISFUNCTIONSET_HH
#define DUNE_FEM_BASISFUNCTIONSET_BASISFUNCTIONSET_HH

#include <cstddef>

#include <dune/geometry/referenceelements.hh>
#include <dune/geometry/type.hh>

#include <dune/fem/space/common/functionspace.hh>

namespace Dune
{

  namespace Fem
  {

    // BasisFunctionSet
    // ----------------

    /**
     * \addtogroup BaseFunction
     * \brief Interface class for basis function sets
     *
     * This class cannot be used itself, it is for documentation purposes
     * only.
     *
     * \note Constructor signatures are explicitly not specified by this
     *       interface.
     */
    template< class Entity, class Range >
    class BasisFunctionSet
    {
    public:
      //! \brief entity type
      typedef Entity EntityType;

      //! function space type
      typedef FunctionSpace< typename Entity::Geometry::ctype, typename Range::value_type,
                             Entity::Geometry::coorddimension, Range::dimension
                           > FunctionSpaceType;

      //! \brief range type
      typedef typename FunctionSpaceType::DomainType DomainType;
      //! \brief range type
      typedef typename FunctionSpaceType::RangeType RangeType;
      //! \brief jacobian range type
      typedef typename FunctionSpaceType::JacobianRangeType JacobianRangeType;
      //! \brief hessian range type
      typedef typename FunctionSpaceType::HessianRangeType HessianRangeType;

      //! \brief type of reference element
      typedef Dune::ReferenceElement< typename DomainType::value_type,
                                      DomainType::dimension > ReferenceElementType;

      //! \brief return order of basis function set
      int order () const;

      //! \brief return size of basis function set
      std::size_t size () const;

      //! \brief return reference element
      const ReferenceElementType &referenceElement () const;

      /** \brief evaluate all basis function and multiply with given
       *         values and add to dofs
       */
      template< class Quadrature, class Vector, class DofVector >
      void axpy ( const Quadrature &quad, const Vector &values, DofVector &dofs ) const;

      /** \brief evaluate all basis function and multiply with given
       *         values and add to dofs
       */
      template< class Quadrature, class VectorA, class VectorB, class DofVector >
      void axpy ( const Quadrature &quad, const VectorA &valuesA, const VectorB &valuesB, DofVector &dofs ) const;

      /** \brief evaluate all basis function and multiply with given
       *         values and add to dofs
       */
      template< class Point, class DofVector >
      void axpy ( const Point &x, const RangeType &valueFactor, DofVector &dofs ) const;

      /** \brief evaluate all basis function and multiply with given
       *         values and add to dofs
       */
      template< class Point, class DofVector >
      void axpy ( const Point &x, const JacobianRangeType &jacobianFactor, DofVector &dofs ) const;

      /** \brief evaluate all basis function and multiply with given
       *         values and add to dofs
       */
      template< class Point, class DofVector >
      void axpy ( const Point &x, const RangeType &valueFactor, const JacobianRangeType &jacobianFactor,
                  DofVector &dofs ) const;

      /** \brief evaluate all basis functions and store the result in the
       *         ranges array
       */
      template< class Quadrature, class DofVector, class RangeArray >
      void evaluateAll ( const Quadrature &quad, const DofVector &dofs, RangeArray &ranges ) const;

      //! \todo please doc me
      template< class Point, class DofVector >
      void evaluateAll ( const Point &x, const DofVector &dofs, RangeType &value ) const;

      //! \todo please doc me
      template< class Point, class RangeArray >
      void evaluateAll ( const Point &x, RangeArray &values ) const;

      //! \brief evaluate the jacobian of all basis functions and store the result in the jacobians array
      template< class QuadratureType, class DofVector, class JacobianArray >
      void jacobianAll ( const QuadratureType &quad, const DofVector &dofs, JacobianArray &jacobians ) const;

      //! \todo please doc me
      template< class Point, class DofVector >
      void jacobianAll ( const Point &x, const DofVector &dofs, JacobianRangeType &jacobian ) const;

      //! \todo please doc me
      template< class Point, class JacobianRangeArray >
      void jacobianAll ( const Point &x, JacobianRangeArray &jacobians ) const;

      //! \todo please doc me
      template< class Point, class DofVector >
      void hessianAll ( const Point &x, const DofVector &dofs, HessianRangeType &hessian ) const;

      //! \todo please doc me
      template< class Point, class HessianRangeArray >
      void hessianAll ( const Point &x, HessianRangeArray &hessians ) const;

      //! \brief return entity
      const EntityType &entity () const;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_BASISFUNCTIONSET_BASISFUNCTIONSET_HH


==> anc/xt-super/dune-fem/dune/fem/space/basisfunctionset/codegen.hh <==
#ifndef DUNE_FEM_BASEFUNCTIONSETS_CODEGEN_HH
#define DUNE_FEM_BASEFUNCTIONSETS_CODEGEN_HH

#include <cassert>
#include <cstdlib>
#include <iostream>
#include <fstream>
#include <sstream>
#include <vector>
#include <set>
#include <map>

#include <dune/common/exceptions.hh>
#include <dune/fem/io/io.hh>
#include <dune/fem/io/parameter.hh>

namespace Dune
{

  namespace Fem
  {

    class CodegenInfoFinished : public Dune :: Exception {};

    class CodegenInfo
    {
      std::string path_;
      std::string outFileName_;

      int nopMax_;
      int nopMin_;

      int baseMax_;
      int baseMin_;

      typedef std::set< int > DimRangeSetType;
      typedef std::set< void* > BaseSetPointerType;
      DimRangeSetType savedimRanges_;
      mutable DimRangeSetType dimRanges_;
      BaseSetPointerType savedBaseSets_;

      typedef void codegenfunc_t (std::ostream& out,
                                  const int dim,
                                  const int dimRange,
                                  const size_t numRows,
                                  const size_t numCols );

      typedef std::pair< std::string, int > EntryType;
      std::vector< EntryType > filenames_;

      typedef std::vector< int > KeyType;
      typedef std::set< KeyType > KeyStorageType;

      typedef std::pair< int , int > EvalPairType ;
      typedef std::set< EvalPairType > EvalSetType ;

      std::map< codegenfunc_t* , KeyStorageType > entryMap_;
      EvalSetType  evalSet_;

      CodegenInfo()
        : path_( Dune::Fem::Parameter::commonInputPath() + "/autogeneratedcode"),
          outFileName_( "/autogeneratedcode.hh" ),
          nopMax_(0), nopMin_(0), baseMax_(0), baseMin_(0),
          dimRanges_(), savedBaseSets_(), filenames_(),
          entryMap_(),
          evalSet_()
      {
      }

    public:
      static CodegenInfo& instance()
      {
        static CodegenInfo info;
        return info;
      }

      //! clear all registered entries
      void clear() {
        savedBaseSets_.clear();
        filenames_.clear();
        dimRanges_.clear();
        entryMap_.clear();
        evalSet_.clear();
        nopMax_ = 0;
        nopMin_ = 0;
        baseMax_ = 0;
        baseMin_ = 0;
      }

      //! overwrite path
      void setPath(const std::string& path ) { path_ = path ; }

      //! overwrite filename
      void setFileName(const std::string& filename ) { outFileName_ = filename ; }

      template <class BaseSet>
      void addDimRange(const BaseSet* baseSet,
                       const int dimRange)
      {
        void* ptr = (void *) baseSet;
        if( savedBaseSets_.find( ptr ) == savedBaseSets_.end() )
        {
          savedBaseSets_.insert( ptr );
          std::cout << "Add dimRange " << dimRange << std::endl;
          dimRanges_.insert( dimRange ) ;
        }
      }

      void addEntry(const std::string& fileprefix,
                      codegenfunc_t* codegenfunc,
                      const int dim, const int dimRange, const int quadNop, const int numBase )
      {
        KeyStorageType& keyMap = entryMap_[ codegenfunc ];

        typedef KeyStorageType :: iterator iterator;
        KeyType key( 4 );
        key[ 0 ] = dim;
        key[ 1 ] = dimRange;
        key[ 2 ] = quadNop;
        key[ 3 ] = numBase;

        // search for key, if already exists, then do nothing
        iterator it = keyMap.find( key );
        if( it != keyMap.end() ) return ;

        // make sure dimRange was registered
        assert( dimRanges_.find( dimRange ) != dimRanges_.end() );

        // create directory to store files
        createDirectory( path_ );

        std::stringstream filename;
        filename << fileprefix << dimRange << "_" << quadNop << "_" << numBase << ".hh";

        // second check, if file exists, do nothing
        int pos = exists( filename.str() );
        if( pos >= 0 )  return  ;

        std::string filenameToWrite( path_ + "/" + filename.str() );
        std::ofstream file( filenameToWrite.c_str(), std::ios::out );

        // call code generation function
        codegenfunc( file, dim, dimRange, quadNop, numBase );
        std::cout << "Generate code " << fileprefix << " for (" << dimRange << ","
                  << quadNop << "," << numBase << ")" << std::endl;

        // insert evaluate pair
        EvalPairType evalPair ( quadNop, numBase );
        evalSet_.insert( evalPair );

        if( baseMin_ == 0 ) baseMin_ = numBase;
        if( nopMin_  == 0 ) nopMin_  = quadNop;

        EntryType entry ( filename.str() , dimRange );
        filenames_.push_back( entry );
        nopMax_ = std::max( quadNop, nopMax_ );
        nopMin_ = std::min( quadNop, nopMin_ );
        baseMax_ = std::max( numBase, baseMax_ );
        baseMin_ = std::min( numBase, baseMin_ );
      }

      void finalize () const
      {
        if( checkAbort() )
        {
          dumpInfo();
          std::cerr << "All automated code generated, bye, bye !! " << std::endl;
          DUNE_THROW(CodegenInfoFinished,"All automated code generated, bye, bye !!");
        }
      }


      void dumpInfo() const
      {
        {
          std::ofstream file( outFileName_.c_str() );
          file << "#include \"" <<path_<< "/" << outFileName_ << "\"";
        }

        {
          std::string filename( path_ + "/" + outFileName_ );
          std::ofstream file( filename.c_str() );
          file << "#ifdef CODEGEN_INCLUDEMAXNUMS" << std::endl;
          file << "#ifndef CODEGEN_INCLUDEMAXNUMS_INCLUDED" << std::endl;
          file << "#define CODEGEN_INCLUDEMAXNUMS_INCLUDED" << std::endl << std::endl;
          file << "#define MAX_NUMBER_OF_QUAD_POINTS " << nopMax_ << std::endl;
          file << "#define MIN_NUMBER_OF_QUAD_POINTS " << nopMin_ << std::endl;
          file << "#define MAX_NUMBER_OF_BASE_FCT    " << baseMax_ << std::endl;
          file << "#define MIN_NUMBER_OF_BASE_FCT    " << baseMin_ << std::endl << std::endl;
          file << "/* include all headers with inner loop extern declarations */" << std::endl;
          file << "#define CODEGEN_COMPILE_INNERLOOPS 1" << std::endl;
          for( size_t i = 0; i < filenames_.size(); ++i )
          {
            file << "#include \""<< filenames_[ i ].first << "\"" << std::endl;
          }
          file << "#undef CODEGEN_COMPILE_INNERLOOPS" << std::endl << std::endl;
          file << "#include \"" << filename << ".c\"" <<std::endl;

          file << "#endif // CODEGEN_INCLUDEMAXNUMS_INCLUDED" << std::endl << std::endl;
          file << "#elif defined CODEGEN_INCLUDEEVALCALLERS" << std::endl;
          file << "#ifndef CODEGEN_EVALCALLERS_INCLUDED" << std::endl;
          file << "#define CODEGEN_EVALCALLERS_INCLUDED" << std::endl << std::endl;
          typedef EvalSetType :: iterator iterator ;
          const iterator endit = evalSet_.end();
          for( iterator it = evalSet_.begin(); it != endit; ++it )
          {
            file << "  template <class Traits>" << std::endl;
            file << "  struct EvaluateImplementation< Traits, " << it->first << " , " << it->second << " >" << std::endl;
            file << "    : public EvaluateRealImplementation< Traits, " << it->first << " , " << it->second << " >" << std::endl;
            file << "  {" << std::endl;
            file << "    typedef EvaluateRealImplementation< Traits, " << it->first << " , " << it->second << " >  BaseType;" << std::endl;
            file << "    typedef typename BaseType :: RangeVectorType  RangeVectorType;" << std::endl;
            file << "    EvaluateImplementation( const RangeVectorType& rv ) : BaseType ( rv ) {}" << std::endl;
            file << "  };"<< std::endl;
            file << std::endl;
          }
          file << "#endif // CODEGEN_EVALCALLERS_INCLUDED" << std::endl << std::endl;
          file << "#else" << std::endl << std::endl ;
          file << "#ifndef CODEGEN_INCLUDE_IMPLEMENTATION" << std::endl;
          file << "#define CODEGEN_INCLUDE_IMPLEMENTATION" << std::endl;
          file << "#undef CODEGEN_COMPILE_INNERLOOPS" << std::endl;
          for( size_t i = 0; i < filenames_.size(); ++i )
          {
            file << "#include \""<< filenames_[ i ].first << "\"" << std::endl;
          }
          file << "#endif  // CODEGEN_INCLUDE_IMPLEMENTATION" << std::endl << std::endl;
          file << "#endif // CODEGEN_INCLUDEMAXNUMS" << std::endl;

          // write C file with implementation of inner loop functions
          filename += ".c";
          std::ofstream Cfile( filename.c_str() );

          Cfile << "#include <stdlib.h>" << std::endl;
          Cfile << "/* include all headers with inner loop implementation */" << std::endl;
          Cfile << "#define CODEGEN_COMPILE_INNERLOOPS 2" << std::endl;
          for( size_t i = 0; i < filenames_.size(); ++i )
          {
            Cfile << "#include \""<< filenames_[ i ].first << "\"" << std::endl;
          }
        }
      }
    protected:
      int exists( const std::string& filename ) const
      {
        for( size_t i = 0; i < filenames_.size(); ++i )
        {
          if( filename == filenames_[ i ].first )
          {
            return i;
          }
        }
        return -1;
      }

      bool checkAbort() const
      {
        DimRangeSetType found ;
        bool canAbort = true ;
        for( size_t i = 0; i < filenames_.size(); ++i )
        {
          found.insert( filenames_[ i ].second );
          if ( filenames_[ i ].second > 0 )
          {
            canAbort = false ;
          }
        }
        typedef DimRangeSetType :: iterator iterator ;
        for( iterator it = found.begin(); it != found.end(); ++it )
        {
          dimRanges_.erase( *it );
        }

        if( canAbort && dimRanges_.size() == 0 )
          return true ;
        else
          return false ;
      }
    };

    /** \brief default code generator methods */
    struct DefaultCodeGenerator
    {
      static void evaluateCodegen(std::ostream& out,
                                  const int dim,
                                  const int dimRange,
                                  const size_t numRows,
                                  const size_t numCols )
      {
        out << "#if ! CODEGEN_COMPILE_INNERLOOPS" << std::endl;
        out << "template <class BaseFunctionSet>" << std::endl;
        out << "struct EvaluateRanges<BaseFunctionSet, Fem :: EmptyGeometry, " << dimRange << ", " << numRows << ", " << numCols << ">" << std::endl;
        out << "{" << std::endl;
        out << "  template< class QuadratureType,"<< std::endl;
        out << "            class RangeVectorType," << std::endl;
        out << "            class RangeFactorType," << std::endl;
        out << "            class LocalDofVectorType>" << std::endl;
        out << "  static void eval( const QuadratureType& quad," << std::endl;
        out << "                    const RangeVectorType& rangeStorage," << std::endl;
        out << "                    const LocalDofVectorType& dofStorage," << std::endl;
        out << "                    RangeFactorType &rangeVector)" << std::endl;
        out << "  {" << std::endl;
        out << "    typedef typename ScalarRangeType :: field_type field_type;" << std::endl;
        out << "    typedef typename RangeVectorType :: value_type value_type;" << std::endl;
        // make length sse conform
        //const int sseDimRange = dimRange + (dimRange % 2);
        const int sseDimRange = dimRange; // + (dimRange % 2);
        out << "    const field_type dofs[ " << numCols * dimRange << " ] = { " << std::endl;
        for( size_t col = 0, colR = 0; col < numCols; ++ col )
        {
          out << "      ";
          for( int r = 0; r < dimRange; ++ r , ++colR )
          {
            out << "dofStorage[ " << colR << " ]";

            if( colR < (numCols * dimRange) - 1 )
            {
              out << ",";
              if( r == dimRange - 1) out << std::endl;
            }
            else out << " };" << std::endl;
          }
        }
        out << "    for( size_t row=0; row<"<<numRows<<" ; ++row )"<<std::endl;
        out << "    {" << std::endl;
        out << "      const value_type& rangeStorageRow = rangeStorage[ quad.cachingPoint( row ) ];" << std::endl;
        out << "      field_type result [ " << sseDimRange << " ] = { ";
        for( int r = 0; r < sseDimRange-1; ++r )  out << " 0 ,";
        out << " 0  };" << std::endl;
        for( size_t col = 0, colR = 0; col < numCols; ++col )
        {
          out << "      const field_type phi"<< col << " = rangeStorageRow[ " << col << " ][ 0 ];" << std::endl;
          for( int r = 0; r < dimRange; ++r , ++colR )
          {
            out << "      result[ " << r << " ] += dofs[ " << colR << " ] * phi" << col << ";" << std::endl;
            if( sseDimRange != dimRange && r == dimRange - 1 )
            {
              if( (colR + 1) < numCols * dimRange )
                out << "      result[ " << r+1 << " ] += dofs[ " << colR + 1 << " ] * phi" << col << ";" << std::endl;
              else
                out << "      result[ " << r+1 << " ] += 0.5 * phi" << col << ";" << std::endl;
            }
          }
        }
        out << "      // store result in vector"  << std::endl;
        out << "      RangeType& realResult = rangeVector[ row ];"  << std::endl;
        for( int r = 0; r < dimRange; ++r)
        {
          out << "      realResult[ " << r << " ] = result[ " << r << " ];" << std::endl;
        }
        out << "    }" << std::endl;
        out << "  }" << std::endl << std::endl;
        out << "};" << std::endl;
        out << "#endif" << std::endl;
      }

      static void axpyCodegen(std::ostream& out,
              const int dim, const int dimRange, const size_t numRows, const size_t numCols )
      {
        out << "#if ! CODEGEN_COMPILE_INNERLOOPS" << std::endl;
        out << "template <class BaseFunctionSet>" << std::endl;
        out << "struct AxpyRanges<BaseFunctionSet, Fem :: EmptyGeometry, " << dimRange << ", " << numRows << ", " << numCols << ">" << std::endl;
        out << "{" << std::endl;
        out << "  template< class QuadratureType,"<< std::endl;
        out << "            class RangeVectorType," << std::endl;
        out << "            class RangeFactorType," << std::endl;
        out << "            class LocalDofVectorType>" << std::endl;
        out << "  static void axpy( const QuadratureType& quad," << std::endl;
        out << "                    const RangeVectorType& rangeStorage," << std::endl;
        out << "                    const RangeFactorType &rangeFactors," << std::endl;
        out << "                    LocalDofVectorType& dofs)" << std::endl;
        out << "  {" << std::endl;
        for( size_t row=0; row< numRows; ++row )
        {
          out << "    const RangeType& factor" << row  << " = rangeFactors[ " << row << " ];" << std::endl;
        }
        out << std::endl ;

        out << "    typedef typename RangeVectorType :: value_type value_type;" << std::endl;
        for( size_t row = 0; row<numRows ; ++ row )
        {
          out << "    const value_type& rangeStorage"<<row<<" = rangeStorage[ quad.cachingPoint( " << row << " ) ];" << std::endl;
        }
        out << std::endl;
        out << "    typedef typename ScalarRangeType :: field_type field_type;" << std::endl;
        const int sseDimRange = dimRange + (dimRange % 2);
        out << "    for( size_t col = 0, dof = 0; col <"<<numCols<< " ; ++col )" << std::endl;
        {
          out << "    {" << std::endl;
          out << "      field_type result [ " << sseDimRange << " ] = { ";
          for( int r = 0; r < sseDimRange-1; ++r )  out << " 0 ,";
          out << " 0  };" << std::endl << std::endl;

          out << "      const field_type phi[ " << numRows << " ] = {" << std::endl;
          for( size_t row=0; row< numRows; ++row )
          {
            out << "        rangeStorage" << row << "[ col ][ 0 ]";
            if( row < numRows - 1)
              out << " ," << std::endl;
            else out << "  };" << std::endl;
          }
          for( size_t row=0; row< numRows; ++row )
          {
            for( int r = 0; r < dimRange; ++r )
            {
              out << "      result[ " << r << " ]  +=  factor" << row << "[ " << r << " ] * phi[ " << row << " ];" << std::endl;
              if( sseDimRange != dimRange && r == dimRange - 1 )
                out << "      result[ " << r+1 << " ]  +=  0.5 * phi[ " << row << " ];" << std::endl;
            }
          }
          for( int r = 0; r < dimRange; ++r ) //, ++colR )
            out << "      dofs[ dof++ ]  +=  result[ " << r << " ];" << std::endl;

          out << "    }" << std::endl;
        }
        out << "  }" << std::endl << std::endl;
        out << "};" << std::endl;
        out << "#endif" << std::endl;
      }

      static void evaluateJacobiansCodegen(std::ostream& out,
              const int dim, const int dimRange, const size_t numRows, const size_t numCols )
      {
        out << "#if ! CODEGEN_COMPILE_INNERLOOPS" << std::endl;
        out << "template <class BaseFunctionSet>" << std::endl;
        out << "struct EvaluateJacobians<BaseFunctionSet, Fem :: EmptyGeometry, " << dimRange << ", " << numRows << ", " << numCols << ">" << std::endl;
        out << "{" << std::endl;
        out << "  template< class QuadratureType,"<< std::endl;
        out << "            class JacobianRangeVectorType," << std::endl;
        out << "            class LocalDofVectorType," << std::endl;
        out << "            class JacobianRangeFactorType>" << std::endl;
        out << "  static void eval( const QuadratureType&," << std::endl;
        out << "                    const Fem :: EmptyGeometry&," << std::endl;
        out << "                    const JacobianRangeVectorType&," << std::endl;
        out << "                    const LocalDofVectorType&," << std::endl;
        out << "                    JacobianRangeFactorType &)" << std::endl;
        out << "  {" << std::endl;
        out << "    std::cerr << \"ERROR: wrong code generated for VectorialBaseFunctionSet::axpyJacobians\" << std::endl;" << std::endl;
        out << "    abort();" << std::endl;
        out << "  }" << std::endl;
        out << "};" << std::endl << std::endl;
        out << "template <class BaseFunctionSet, class Geometry>" << std::endl;
        out << "struct EvaluateJacobians<BaseFunctionSet, Geometry, " << dimRange << ", " << numRows << ", " << numCols << ">" << std::endl;
        out << "{" << std::endl;
        out << "  template< class QuadratureType,"<< std::endl;
        out << "            class JacobianRangeVectorType," << std::endl;
        out << "            class LocalDofVectorType," << std::endl;
        out << "            class JacobianRangeFactorType>" << std::endl;
        out << "  static void eval( const QuadratureType& quad," << std::endl;
        out << "                    const Geometry& geometry," << std::endl;
        out << "                    const JacobianRangeVectorType& jacStorage," << std::endl;
        out << "                    const LocalDofVectorType& dofs," << std::endl;
        out << "                    JacobianRangeFactorType& jacFactors)" << std::endl;
        out << "  {" << std::endl;
        out << "    evalJac( quad, geometry, jacStorage, dofs, jacFactors, jacFactors[ 0 ] );" << std::endl;
        out << "  }" << std::endl;
        out << "private:" << std::endl;
        out << "  template< class QuadratureType,"<< std::endl;
        out << "            class JacobianRangeVectorType," << std::endl;
        out << "            class LocalDofVectorType," << std::endl;
        out << "            class JacobianRangeFactorType," << std::endl;
        out << "            class GlobalJacobianRangeType>" << std::endl;
        out << "  static void evalJac( const QuadratureType& quad," << std::endl;
        out << "                       const Geometry& geometry," << std::endl;
        out << "                       const JacobianRangeVectorType& jacStorage," << std::endl;
        out << "                       const LocalDofVectorType& dofs," << std::endl;
        out << "                       JacobianRangeFactorType& jacVector," << std::endl;
        out << "                       const GlobalJacobianRangeType& )" << std::endl;
        out << "  {" << std::endl;
        out << "    typedef typename JacobianRangeVectorType :: value_type  value_type;" << std::endl;
        out << "    for( size_t row = 0; row < " << numRows << " ; ++ row )" << std::endl;
        out << "    {" << std::endl;
        out << "      const value_type& jacStorageRow = jacStorage[ quad.cachingPoint( row ) ];" << std::endl;
        out << "      typedef typename Geometry::JacobianInverseTransposed GeometryJacobianType;" << std::endl;
        out << "      // use reference to GeometryJacobianType to make code compile with SPGrid Geometry" << std::endl;
        out << "      const GeometryJacobianType& gjit = geometry.jacobianInverseTransposed( quad.point( row ) );" << std::endl << std::endl;
        out << "      GlobalJacobianRangeType& result = jacVector[ row ];" << std::endl;
        out << "      result = 0;" << std::endl;
        out << "      typedef typename GlobalJacobianRangeType :: row_type JacobianRangeType;" << std::endl;
        out << "      JacobianRangeType gradPhi;" << std::endl;
        for( size_t col = 0, colR = 0; col < numCols; ++col )
        {
          out << "      gjit.mv( jacStorageRow[ "<< col << " ][ 0 ], gradPhi );" << std::endl;
          for( int r = 0; r < dimRange; ++r, ++colR )
          {
            out << "      result[ " << r << " ].axpy( dofs[ "<< colR << " ], gradPhi );" << std::endl;
          }
        }
        out << "    }" << std::endl;
        out << "  }" << std::endl;
        out << "};" << std::endl;
        out << "#endif" << std::endl;
      }

      static void axpyJacobianCodegen(std::ostream& out,
              const int dim, const int dimRange, const size_t numRows, const size_t numCols )
      {
        out << "#if ! CODEGEN_COMPILE_INNERLOOPS" << std::endl;
        out << "template <class BaseFunctionSet>" << std::endl;
        out << "struct AxpyJacobians<BaseFunctionSet, Fem :: EmptyGeometry, " << dimRange << ", " << numRows << ", " << numCols << ">" << std::endl;
        out << "{" << std::endl;
        out << "  template< class QuadratureType,"<< std::endl;
        out << "            class JacobianRangeVectorType," << std::endl;
        out << "            class JacobianRangeFactorType," << std::endl;
        out << "            class LocalDofVectorType>" << std::endl;
        out << "  static void axpy( const QuadratureType&," << std::endl;
        out << "                    const Fem :: EmptyGeometry&," << std::endl;
        out << "                    const JacobianRangeVectorType&," << std::endl;
        out << "                    const JacobianRangeFactorType&," << std::endl;
        out << "                    LocalDofVectorType&)" << std::endl;
        out << "  {" << std::endl;
        out << "    std::cerr << \"ERROR: wrong code generated for VectorialBaseFunctionSet::axpyJacobians\" << std::endl;" << std::endl;
        out << "    abort();" << std::endl;
        out << "  }" << std::endl;
        out << "};" << std::endl << std::endl;
        out << "template <class BaseFunctionSet, class Geometry>" << std::endl;
        out << "struct AxpyJacobians<BaseFunctionSet, Geometry, " << dimRange << ", " << numRows << ", " << numCols << ">" << std::endl;
        out << "{" << std::endl;
        out << "  template< class QuadratureType,"<< std::endl;
        out << "            class JacobianRangeVectorType," << std::endl;
        out << "            class JacobianRangeFactorType," << std::endl;
        out << "            class LocalDofVectorType>" << std::endl;
        out << "  static void axpy( const QuadratureType& quad," << std::endl;
        out << "                    const Geometry& geometry," << std::endl;
        out << "                    const JacobianRangeVectorType& jacStorage," << std::endl;
        out << "                    const JacobianRangeFactorType& jacFactors," << std::endl;
        out << "                    LocalDofVectorType& dofs)" << std::endl;
        out << "  {" << std::endl;
        const int sseDimRange = dimRange + (dimRange % 2);
        //const int sseDimRange = dimRange;// + (dimRange % 2);
        out << "    typedef typename JacobianRangeVectorType :: value_type  value_type;" << std::endl;
        out << "    typedef typename JacobianRangeType :: field_type field_type;" << std::endl;
        const size_t dofs = sseDimRange * numCols ;
        out << "    field_type result [ " << dofs << " ] = {";
        for( size_t dof = 0 ; dof < dofs-1 ; ++ dof ) out << " 0,";
        out << " 0 };" << std::endl << std::endl;
        out << "    for( size_t row = 0; row < " << numRows << " ; ++ row )" << std::endl;
        out << "    {" << std::endl;
        out << "      const value_type& jacStorageRow = jacStorage[ quad.cachingPoint( row ) ];" << std::endl;
        out << "      typedef typename Geometry::JacobianInverseTransposed GeometryJacobianType;" << std::endl;
        out << "      // use reference to GeometryJacobianType to make code compile with SPGrid Geometry" << std::endl;
        out << "      const GeometryJacobianType& gjit = geometry.jacobianInverseTransposed( quad.point( row ) );" << std::endl << std::endl;
        out << "      JacobianRangeType jacFactorTmp;" << std::endl;
        out << "      for( int r = 0; r < " << dimRange << " ; ++r )" << std::endl;
        out << "      {"<<std::endl;
        out << "        gjit.mtv( jacFactors[ row ][ r ], jacFactorTmp[ r ] );" << std::endl;
        out << "      }" << std::endl << std::endl;
        out << "      // calculate updates" << std::endl;
        out << "      // rearrange values to have linear memory walk through" << std::endl;
        out << "      const field_type jacFactorInv[ " << dim * sseDimRange << " ] = {" << std::endl;
        std::string delimiter("        ");
        for( int i =0; i < dim; ++i )
        {
          for( int r = 0; r < dimRange; ++ r )
          {
            out << delimiter;
            delimiter = ", ";
            out << "jacFactorTmp[ " << r  << " ][ " << i << " ]";
          }
          if( dimRange < sseDimRange )
          {
            out << ", 0.5";
          }
          delimiter = ",\n        ";
        }
        out << "      };" << std::endl;
        for( size_t col = 0, colR = 0; col < numCols; ++col )
        {
          out << "      {" << std::endl;
          out << "        const field_type phi[ " << dim * sseDimRange << " ] = {" << std::endl;
          delimiter = std::string("        ");
          for( int d =0; d < dim; ++d )
          {
            for( int r = 0; r < dimRange; ++ r )
            {
              out << delimiter;
              delimiter = ", ";
              out << "    jacStorageRow[ " << col << " ][ 0 ][ " << d << " ]";
              //FactorTmp[ " << r  << " ][ " << i << " ]";
            }
            if( dimRange < sseDimRange )
            {
              out << ", 0.5";
            }
            delimiter = ",\n        ";
          }
          out << std::endl;
          out << "        };" << std::endl;
          for( int d = 0, dr = 0 ; d < dim ; ++ d )
          {
            for( int r = 0; r < sseDimRange; ++r, ++dr )
            {
              out << "        result[ " << colR+r << " ]  +=  phi[ " << dr << " ] * jacFactorInv[ " << dr << " ];" << std::endl;
            }
          }
          colR += sseDimRange;
          out << "      }" << std::endl;
        }
        /*
        for( size_t col = 0, colR = 0; col < numCols; ++col )
        {
          out << "      {" << std::endl;
          for( int d = 0 ; d < dim ; ++ d )
          {
            out << "        const field_type& phi"<< d << " = jacStorageRow[ " << col << " ][ 0 ][ " << d << " ];" << std::endl;
          }
          for( int r = 0; r < sseDimRange; ++r )
          {
            for( int d = 0 ; d < dim ; ++ d )
            {
              out << "        result[ " << colR+r << " ]  +=  phi" << d << " * jacFactorTmp[ " << r << " ][ " << d << " ];" << std::endl;
            }
          }
          colR += sseDimRange;
          out << "      }" << std::endl;
        }
        */
        out << "    }" << std::endl << std::endl;

        for( size_t col = 0, colD = 0, colR = 0; col < numCols; ++ col )
        {
          for(int r = 0; r < dimRange; ++ r, ++colD, ++colR )
          {
            out << "    dofs[ " << colD << " ]  +=  result[ " << colR << " ];" << std::endl;
          }
          if( sseDimRange != dimRange ) ++ colR ;
        }
        out << "  }" << std::endl << std::endl;
        out << "};" << std::endl;
        out << "#endif" << std::endl;
      }
    };

    // if this pre processor variable is defined then
    // we assume that CODEGENERATOR_REPLACEMENT is CodeGenerator of choice
#ifndef FEM_CODEGENERATOR_REPLACEMENT
    typedef DefaultCodeGenerator CodeGeneratorType;
#else
    typedef FEM_CODEGENERATOR_REPLACEMENT CodeGeneratorType;
#endif

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_BASEFUNCTIONSETS_CODEGEN_HH


==> anc/xt-super/dune-fem/dune/fem/space/basisfunctionset/default.hh <==
#ifndef DUNE_FEM_BASISFUNCTIONSET_DEFAULT_HH
#define DUNE_FEM_BASISFUNCTIONSET_DEFAULT_HH

// C++ includes
#include <cassert>
#include <cstddef>

// dune-common includes
#include <dune/common/nullptr.hh>

// dune-geometry includes
#include <dune/geometry/referenceelements.hh>
#include <dune/geometry/type.hh>

// dune-fem includes
#include <dune/fem/common/coordinate.hh>
#include <dune/fem/space/basisfunctionset/functor.hh>
#include <dune/fem/space/basisfunctionset/transformation.hh>
#include <dune/fem/space/common/functionspace.hh>
#include <dune/fem/version.hh>


namespace Dune
{

  namespace Fem
  {

    // DefaultBasisFunctionSet
    // -----------------------

    /**
     * \brief implementation of a basis function set for given entity
     *
     * \tparam  Entity            entity type
     * \tparam  ShapeFunctionSet  shape function set
     *
     * \note ShapeFunctionSet must be a copyable object. For most
     *       non-trivial implementations, you may want to use a
     *       proxy, see file
\code
    <dune/fem/space/shapefunctionset/proxy.hh>
\endcode
     */
    template< class Entity, class ShapeFunctionSet >
    class DefaultBasisFunctionSet
    {
      typedef DefaultBasisFunctionSet< Entity, ShapeFunctionSet > ThisType;

    public:
      //! \brief entity type
      typedef Entity EntityType;
      //! \brief shape function set type
      typedef ShapeFunctionSet ShapeFunctionSetType;

    protected:
      typedef typename ShapeFunctionSetType::FunctionSpaceType LocalFunctionSpaceType;
      typedef typename LocalFunctionSpaceType::JacobianRangeType LocalJacobianRangeType;
      typedef typename LocalFunctionSpaceType::HessianRangeType LocalHessianRangeType;

      typedef typename LocalFunctionSpaceType::RangeFieldType RangeFieldType;

      typedef typename EntityType::Geometry GeometryType;

      typedef typename GeometryType::ctype ctype;

    public:
      //  slight misuse of struct ToLocalFunctionSpace!!!
      //! \brief type of function space
      typedef typename ToNewDimDomainFunctionSpace< LocalFunctionSpaceType, EntityType :: Geometry :: coorddimension >::Type FunctionSpaceType;

      //! \brief domain type
      typedef typename FunctionSpaceType::DomainType DomainType;

      //! \brief range type
      typedef typename FunctionSpaceType::RangeType RangeType;
      //! \brief jacobian range type
      typedef typename FunctionSpaceType::JacobianRangeType JacobianRangeType;
      //! \brief hessian range type
      typedef typename FunctionSpaceType::HessianRangeType HessianRangeType;

      //! \brief type of reference element
      typedef Dune::ReferenceElement< ctype, GeometryType::coorddimension > ReferenceElementType;

      //! \brief constructor
      DefaultBasisFunctionSet ()
      : entity_( nullptr )
      {}

      //! \brief constructor
      explicit DefaultBasisFunctionSet ( const EntityType &entity, const ShapeFunctionSet &shapeFunctionSet = ShapeFunctionSet() )
      : entity_( &entity ),
        shapeFunctionSet_( shapeFunctionSet )
      {}


      // Basis Function Set Interface Methods
      // ------------------------------------

      //! \brief return order of basis function set
      int order () const { return shapeFunctionSet().order(); }

      //! \brief return size of basis function set
      std::size_t size () const { return shapeFunctionSet().size(); }

      //! \brief return reference element
      const ReferenceElementType &referenceElement () const
      {
        return Dune::ReferenceElements< ctype, GeometryType::coorddimension >::general( type() );
      }

      /** \brief evaluate all basis function and multiply with given
       *         values and add to dofs
       */
      template< class QuadratureType, class Vector, class DofVector >
      void axpy ( const QuadratureType &quad, const Vector &values, DofVector &dofs ) const
      {
        // call axpy method for each entry of the given vector, e.g. rangeVector or jacobianVector
        const unsigned int nop = quad.nop();
        for( unsigned int qp = 0; qp < nop; ++qp )
        {
          axpy( quad[ qp ], values[ qp ], dofs );
        }
      }

      /** \brief evaluate all basis function and multiply with given
       *         values and add to dofs
       *
       *  \note valuesA and valuesB can be vectors of RangeType or
       *        JacobianRangeType
      */
      template< class QuadratureType, class VectorA, class VectorB, class DofVector >
      void axpy ( const QuadratureType &quad, const VectorA &valuesA, const VectorB &valuesB, DofVector &dofs ) const
      {
        // call axpy method for each entry of the given vector, e.g. rangeVector or jacobianVector
        const unsigned int nop = quad.nop();
        for( unsigned int qp = 0; qp < nop; ++qp )
        {
          axpy( quad[ qp ], valuesA[ qp ], dofs );
          axpy( quad[ qp ], valuesB[ qp ], dofs );
        }
      }

      /** \brief evaluate all basis function and multiply with given
       *         values and add to dofs
       */
      template< class Point, class DofVector >
      void axpy ( const Point &x, const RangeType &valueFactor, DofVector &dofs ) const
      {
        FunctionalAxpyFunctor< RangeType, DofVector > f( valueFactor, dofs );
        shapeFunctionSet().evaluateEach( x, f );
      }

      /** \brief evaluate all basis function and multiply with given
       *         values and add to dofs
       */
      template< class Point, class DofVector >
      void axpy ( const Point &x, const JacobianRangeType &jacobianFactor, DofVector &dofs ) const
      {
        typedef typename GeometryType::JacobianInverseTransposed GeometryJacobianInverseTransposedType;
        const GeometryType &geo = geometry();
        const GeometryJacobianInverseTransposedType &gjit = geo.jacobianInverseTransposed( coordinate( x ) );
        LocalJacobianRangeType tmpJacobianFactor( RangeFieldType(0) );
        for( int r = 0; r < FunctionSpaceType::dimRange; ++r )
          gjit.mtv( jacobianFactor[ r ], tmpJacobianFactor[ r ] );

        FunctionalAxpyFunctor< LocalJacobianRangeType, DofVector > f( tmpJacobianFactor, dofs );
        shapeFunctionSet().jacobianEach( x, f );
      }

      /** \brief evaluate all basis function and multiply with given
       *         values and add to dofs
       */
      template< class Point, class DofVector >
      void axpy ( const Point &x, const RangeType &valueFactor, const JacobianRangeType &jacobianFactor,
                  DofVector &dofs ) const
      {
        axpy( x, valueFactor, dofs );
        axpy( x, jacobianFactor, dofs );
      }

      /** \copydoc BasisFunctionSet::evaluateAll( quad, dofs, ranges ) */
      template< class QuadratureType, class DofVector, class RangeArray >
      void evaluateAll ( const QuadratureType &quad, const DofVector &dofs, RangeArray &ranges ) const
      {
        // call axpy method for each entry of the given vector, e.g. rangeVector or jacobianVector
        const unsigned int nop = quad.nop();
        for( unsigned int qp = 0; qp < nop; ++qp )
        {
          evaluateAll( quad[ qp ], dofs, ranges[ qp ] );
        }
      }

      //! \todo please doc me
      template< class Point, class DofVector >
      void evaluateAll ( const Point &x, const DofVector &dofs, RangeType &value ) const
      {
        value = RangeType( 0 );
        AxpyFunctor< DofVector, RangeType > f( dofs, value );
        shapeFunctionSet().evaluateEach( x, f );
      }

      //! \todo please doc me
      template< class Point, class RangeArray >
      void evaluateAll ( const Point &x, RangeArray &values ) const
      {
        assert( values.size() >= size() );
        AssignFunctor< RangeArray > f( values );
        shapeFunctionSet().evaluateEach( x, f );
      }

      /** \copydoc BasisFunctionSet::jacobianAll( quad, dofs, jacobians ) */
      template< class QuadratureType, class DofVector, class JacobianArray >
      void jacobianAll ( const QuadratureType &quad, const DofVector &dofs, JacobianArray &jacobians ) const
      {
        // call axpy method for each entry of the given vector, e.g. rangeVector or jacobianVector
        const unsigned int nop = quad.nop();
        for( unsigned int qp = 0; qp < nop; ++qp )
        {
          jacobianAll( quad[ qp ], dofs, jacobians[ qp ] );
        }
      }

      //! \todo please doc me
      template< class Point, class DofVector >
      void jacobianAll ( const Point &x, const DofVector &dofs, JacobianRangeType &jacobian ) const
      {
        LocalJacobianRangeType localJacobian( RangeFieldType( 0 ) );
        AxpyFunctor< DofVector, LocalJacobianRangeType > f( dofs, localJacobian );
        shapeFunctionSet().jacobianEach( x, f );
        const GeometryType &geo = geometry();
        typedef JacobianTransformation< GeometryType > Transformation;
        Transformation transformation( geo, coordinate( x ) );
        transformation( localJacobian, jacobian );
      }

      //! \todo please doc me
      template< class Point, class JacobianRangeArray >
      void jacobianAll ( const Point &x, JacobianRangeArray &jacobians ) const
      {
        assert( jacobians.size() >= size() );
        const GeometryType &geo = geometry();
        typedef JacobianTransformation< GeometryType > Transformation;
        Transformation transformation( geo, coordinate( x ) );
        AssignFunctor< JacobianRangeArray, Transformation > f( jacobians, transformation );
        shapeFunctionSet().jacobianEach( x, f );
      }

      //! \todo please doc me
      template< class Point, class DofVector >
      void hessianAll ( const Point &x, const DofVector &dofs, HessianRangeType &hessian ) const
      {
        LocalHessianRangeType localHessian( typename LocalHessianRangeType::value_type( RangeFieldType( 0 ) ) );
        AxpyFunctor< DofVector, LocalHessianRangeType > f( dofs, localHessian );
        shapeFunctionSet().hessianEach( x, f );
        const GeometryType &geo = geometry();
        typedef HessianTransformation< GeometryType > Transformation;
        Transformation transformation( geo, coordinate( x ) );
        transformation( localHessian, hessian );
      }

      //! \todo please doc me
      template< class Point, class HessianRangeArray >
      void hessianAll ( const Point &x, HessianRangeArray &hessians ) const
      {
        assert( hessians.size() >= size() );
        const GeometryType &geo = geometry();
        typedef HessianTransformation< GeometryType > Transformation;
        Transformation transformation( geo, coordinate( x ) );
        AssignFunctor< HessianRangeArray, Transformation > f( hessians, transformation );
        shapeFunctionSet().hessianEach( x, f );
      }

      //! \brief return entity
      const Entity &entity () const
      {
        assert( entity_ );
        return *entity_;
      }

      //! \brief return geometry type
      Dune::GeometryType type () const { return entity().type(); }


      // Non-interface methods
      // ---------------------

      //! \brief return shape function set
      const ShapeFunctionSetType &shapeFunctionSet () const { return shapeFunctionSet_; }

    protected:
      GeometryType geometry () const { return entity().geometry(); }

    private:
      const EntityType *entity_;
      ShapeFunctionSetType shapeFunctionSet_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_BASISFUNCTIONSET_DEFAULT_HH


==> anc/xt-super/dune-fem/dune/fem/space/basisfunctionset/evaluatecaller.hh <==
#ifndef DUNE_FEM_EVALUATECALLER_HH
#define DUNE_FEM_EVALUATECALLER_HH

#include <cstdlib>
#include <vector>

#include <dune/common/exceptions.hh>
#include <dune/fem/misc/threads/threadsafevalue.hh>

#ifdef USE_BASEFUNCTIONSET_CODEGEN
#define CODEGEN_INCLUDEMAXNUMS
// include max number definitions
#include <autogeneratedcode.hh>
#undef CODEGEN_INCLUDEMAXNUMS
#endif

////////////////////////////////////////////
//
// pre-define these values for faster compilation
//
////////////////////////////////////////////
#ifndef MAX_NUMBER_OF_QUAD_POINTS
#define MAX_NUMBER_OF_QUAD_POINTS 20
#endif

#ifndef MAX_NUMBER_OF_BASE_FCT
#define MAX_NUMBER_OF_BASE_FCT 20
#endif

#ifndef MIN_NUMBER_OF_QUAD_POINTS
#define MIN_NUMBER_OF_QUAD_POINTS 1
#endif

#ifndef MIN_NUMBER_OF_BASE_FCT
#define MIN_NUMBER_OF_BASE_FCT 1
#endif

namespace Dune
{

  namespace Fem
  {

    // empty class for specialization of evaluation classes in basefunctionsets.hh
    class EmptyGeometry {};

    // forward declaration
    template <class Traits,
              int quadNop,
              int numBaseFct >
    class EvaluateCaller;

    template< class QuadratureImp,
              class FactorImp,
              class LocalDofVectorImp,
              class GeometryImp = EmptyGeometry >
    struct EvaluateCallerInterfaceTraits
    {
      typedef QuadratureImp     QuadratureType;
      typedef FactorImp         FactorType;
      typedef LocalDofVectorImp LocalDofVectorType;
      typedef GeometryImp       Geometry;
    };

    template <class Traits,
              class BaseFunctionSet,
              class RangeVectorImp>
    struct EvaluateCallerTraits
    {
      typedef Traits  BaseTraits;
      typedef typename Traits :: QuadratureType      QuadratureType ;
      typedef typename Traits :: FactorType          FactorType ;
      typedef typename Traits :: LocalDofVectorType  LocalDofVectorType ;
      typedef typename Traits :: Geometry            Geometry ;

      typedef BaseFunctionSet   BaseFunctionSetType;
      typedef RangeVectorImp    RangeVectorType;
    };

    //- base function evaluation interface
    template <class Traits>
    class EvaluateCallerInterface
    {
      typedef EvaluateCallerInterface< Traits >  ThisType;
    protected:
      enum { maxNumBaseFunctions = MAX_NUMBER_OF_BASE_FCT };
      enum { maxQuadratures = 50 };
      enum { maxQuadNop = MAX_NUMBER_OF_QUAD_POINTS };

      class EvaluatorStorage
      {
      protected:
        typedef ThisType* ValueType ;
        std::vector< ValueType > storage_;
      public:
        EvaluatorStorage() :
          storage_( maxQuadratures, (ThisType* ) 0 )
        {}

        ~EvaluatorStorage()
        {
          for( size_t i = 0; i<storage_.size(); ++i )
            delete storage_[ i ];
        }

        ValueType& operator [] ( const int i ) { return storage_[ i ]; }
        const ValueType& operator [] ( const int i ) const { return storage_[ i ]; }
      };


      EvaluateCallerInterface() {}

    public:
      typedef typename Traits :: QuadratureType      QuadratureType ;
      typedef typename Traits :: FactorType          FactorType ;
      typedef typename Traits :: LocalDofVectorType  LocalDofVectorType ;
      typedef typename Traits :: Geometry            Geometry ;

      virtual ~EvaluateCallerInterface() {}

      virtual void* storageAddress () const = 0;

      virtual void axpyRanges( const QuadratureType&,
                               const FactorType& ,
                               LocalDofVectorType & ) const = 0;

      virtual void evaluateRanges( const QuadratureType& quad,
                                   const LocalDofVectorType & dofs,
                                   FactorType& factors) const = 0;

      virtual void axpyJacobians( const QuadratureType&,
                                  const Geometry&,
                                  const FactorType& ,
                                  LocalDofVectorType & ) const = 0;

      virtual void evaluateJacobians( const QuadratureType&,
                                      const Geometry&,
                                      const LocalDofVectorType&,
                                      FactorType&) const = 0;

      template < class BaseFunctionSet, class Storage >
      static const ThisType& storage(const BaseFunctionSet& baseSet,
                                     const Storage& dataCache,
                                     const QuadratureType& quad)
      {
        // assert that max numbers are big enough
        assert( baseSet.numDifferentBaseFunctions() <= maxNumBaseFunctions );
        assert( quad.nop()  <= maxQuadNop );
        assert( quad.id()   < maxQuadratures );

        // static vector holding all evaluator instances
        static ThreadSafeValue< EvaluatorStorage > evaluatorStorage;
        EvaluatorStorage& evaluators = *evaluatorStorage;

        // check if object already created
        const size_t quadId = quad.id();
        if( evaluators[ quadId ] == 0 )
        {
          typedef EvaluateCallerTraits< Traits, BaseFunctionSet, Storage> NewTraits;
          // create appropriate evaluator
          evaluators[ quadId ] =
            EvaluateCaller< NewTraits, maxQuadNop, maxNumBaseFunctions >
              :: create( dataCache , quad.nop(), baseSet.numDifferentBaseFunctions() );
        }

        // make sure the storage is the same
        assert( ((void *) &dataCache) == evaluators[ quadId ]->storageAddress() );

        // return reference to evaluator
        return *(evaluators[ quadId ]);
      }
    };

    template <class Traits,
              int quadNop,
              int numBaseFct >
    class EvaluateRealImplementation
      : public EvaluateCallerInterface< typename Traits :: BaseTraits >
    {
    protected:
      typedef typename Traits :: BaseFunctionSetType BaseFunctionSetType;
      typedef typename Traits :: QuadratureType      QuadratureType ;
      typedef typename Traits :: FactorType          FactorType ;
      typedef typename Traits :: LocalDofVectorType  LocalDofVectorType ;
      typedef typename Traits :: Geometry            Geometry ;
      typedef typename Traits :: RangeVectorType     RangeVectorType ;

      enum { dimRange = BaseFunctionSetType :: dimRange };
      typedef EvaluateRealImplementation< Traits, quadNop, numBaseFct > ThisType;
      typedef EvaluateCallerInterface< typename Traits :: BaseTraits >   BaseType;

      const RangeVectorType& rangeStorage_;

    public:
      // type of interface class
      typedef BaseType InterfaceType;

      EvaluateRealImplementation( const RangeVectorType& rangeStorage )
        : rangeStorage_( rangeStorage )
      {}

      virtual void* storageAddress() const { return (void *) &rangeStorage_ ; }

      virtual void axpyRanges( const QuadratureType& quad,
                               const FactorType& rangeFactors,
                               LocalDofVectorType & dofs ) const
      {
        BaseFunctionSetType :: template AxpyRanges
          < BaseFunctionSetType, Geometry, dimRange, quadNop, numBaseFct > :: axpy
          ( quad, rangeStorage_, rangeFactors, dofs );
      }

      virtual void axpyJacobians( const QuadratureType& quad,
                                  const Geometry& geometry,
                                  const FactorType& jacFactors,
                                  LocalDofVectorType& dofs) const
      {
        BaseFunctionSetType :: template AxpyJacobians
          < BaseFunctionSetType, Geometry, dimRange, quadNop, numBaseFct > :: axpy
          ( quad, geometry, rangeStorage_, jacFactors, dofs );
      }

      virtual void evaluateRanges( const QuadratureType& quad,
                                   const LocalDofVectorType & dofs,
                                   FactorType& rangeFactors) const
      {
        BaseFunctionSetType :: template EvaluateRanges
          < BaseFunctionSetType, Geometry, dimRange, quadNop, numBaseFct >
          :: eval ( quad, rangeStorage_, dofs, rangeFactors );
      }

      virtual void evaluateJacobians( const QuadratureType& quad,
                                      const Geometry& geometry,
                                      const LocalDofVectorType& dofs,
                                      FactorType& jacFactors) const
      {
        BaseFunctionSetType :: template EvaluateJacobians
          < BaseFunctionSetType, Geometry, dimRange, quadNop, numBaseFct > :: eval
          ( quad, geometry, rangeStorage_, dofs, jacFactors );
      }

      static InterfaceType* create( const RangeVectorType& rangeStorage )
      {
        return new ThisType( rangeStorage );
      }
    };

    // The default EvaluateImplementation is empty
    // to create this has to be specified and derived from EvaluateCallerDefault
    template <class Traits,
              int quadNop,
              int numBaseFct >
    class EvaluateImplementation
      : public EvaluateCallerInterface< typename Traits :: BaseTraits >
    {
    protected:
      typedef typename Traits :: BaseFunctionSetType BaseFunctionSetType;
      typedef typename Traits :: QuadratureType      QuadratureType ;
      typedef typename Traits :: FactorType          FactorType ;
      typedef typename Traits :: LocalDofVectorType  LocalDofVectorType ;
      typedef typename Traits :: Geometry            Geometry ;
      typedef typename Traits :: RangeVectorType     RangeVectorType ;

      typedef EvaluateImplementation< Traits, quadNop, numBaseFct > ThisType;

      typedef EvaluateCallerInterface< typename Traits :: BaseTraits >   BaseType;
    public:
      // type of interface class
      typedef BaseType InterfaceType;

      EvaluateImplementation( const RangeVectorType& rangeStorage )
      {}

      virtual void axpyRanges( const QuadratureType& quad,
                               const FactorType& rangeFactors,
                               LocalDofVectorType & dofs ) const
      {
        abort();
      }

      virtual void axpyJacobians( const QuadratureType& quad,
                                  const Geometry& geometry,
                                  const FactorType& jacFactors,
                                  LocalDofVectorType& dofs) const
      {
        abort();
      }

      virtual void evaluateRanges( const QuadratureType& quad,
                                   const LocalDofVectorType & dofs,
                                   FactorType& rangeFactors) const
      {
        abort();
      }

      virtual void evaluateJacobians( const QuadratureType& quad,
                                      const Geometry& geometry,
                                      const LocalDofVectorType& dofs,
                                      FactorType& jacFactors) const
      {
        abort();
      }

      static InterfaceType* create( const RangeVectorType& )
      {
        DUNE_THROW(NotImplemented,"EvaluateImplementation for < " << quadNop << " , " << numBaseFct << " > not created!");
        return (InterfaceType*) 0;
      }
    };

    template <class Traits,
              int quadNop,
              int numBaseFct >
    class EvaluateCaller
    {
    protected:
      typedef typename Traits :: RangeVectorType     RangeVectorType ;
      typedef EvaluateCallerInterface< typename Traits :: BaseTraits >  InterfaceType;
    public:
      static InterfaceType* createObj( const RangeVectorType& rangeStorage,
                                       const size_t numbase )
      {
        if( numBaseFct == numbase )
          return EvaluateImplementation< Traits, quadNop, numBaseFct > :: create( rangeStorage );
        else
          return EvaluateCaller< Traits, quadNop, numBaseFct - 1 > :: createObj( rangeStorage, numbase );
      }

      static InterfaceType* create( const RangeVectorType& rangeStorage,
                                    const size_t quadnop, const size_t numbase )
      {
        if( quadNop == quadnop )
          return EvaluateCaller< Traits, quadNop, numBaseFct > :: createObj( rangeStorage, numbase );
        else
          return EvaluateCaller< Traits, quadNop - 1, numBaseFct > :: create( rangeStorage, quadnop, numbase );
      }
    };

    template <class Traits,
              int numBaseFct >
    class EvaluateCaller< Traits, MIN_NUMBER_OF_QUAD_POINTS, numBaseFct >
    {
    protected:
      enum { quadNop = MIN_NUMBER_OF_QUAD_POINTS };
      typedef typename Traits :: RangeVectorType     RangeVectorType ;
      typedef EvaluateCallerInterface< typename Traits :: BaseTraits >  InterfaceType;
    public:
      static InterfaceType* createObj( const RangeVectorType& rangeStorage,
                                       const size_t numbase )
      {
        if( numBaseFct == numbase )
          return EvaluateImplementation< Traits, quadNop, numBaseFct > :: create( rangeStorage );
        else
          return EvaluateCaller< Traits, quadNop, numBaseFct - 1 > :: createObj( rangeStorage, numbase );
      }

      static InterfaceType* create( const RangeVectorType& rangeStorage,
                                    const size_t quadnop, const size_t numbase )
      {
        if( quadNop == quadnop )
          return EvaluateCaller< Traits, quadNop, numBaseFct > :: createObj( rangeStorage, numbase );
        else
        {
          abort();
        }
      }
    };

    template <class Traits,
              int quadNop>
    class EvaluateCaller< Traits, quadNop, MIN_NUMBER_OF_BASE_FCT >
    {
    protected:
      enum { numBaseFct = MIN_NUMBER_OF_BASE_FCT };
      typedef typename Traits :: RangeVectorType     RangeVectorType ;
      typedef EvaluateCallerInterface< typename Traits :: BaseTraits >  InterfaceType;
    public:
      static InterfaceType* createObj( const RangeVectorType& rangeStorage,
                                       const size_t numbase )
      {
        if( numBaseFct == numbase )
          return EvaluateImplementation< Traits, quadNop, numBaseFct > :: create( rangeStorage );
        else
          abort();
      }

      static InterfaceType* create( const RangeVectorType& rangeStorage,
                                    const size_t quadnop, const size_t numbase )
      {
        if( quadNop == quadnop )
          return EvaluateCaller< Traits, quadNop, numBaseFct > :: createObj( rangeStorage, numbase );
        else
        {
          return EvaluateCaller< Traits, quadNop - 1, numBaseFct > :: create( rangeStorage, quadnop, numbase );
        }
      }
    };

    template <class Traits>
    class EvaluateCaller< Traits, MIN_NUMBER_OF_QUAD_POINTS, MIN_NUMBER_OF_BASE_FCT>
    {
    protected:
      enum { quadNop = MIN_NUMBER_OF_QUAD_POINTS };
      enum { numBaseFct = MIN_NUMBER_OF_BASE_FCT };
      typedef typename Traits :: RangeVectorType     RangeVectorType ;
      typedef EvaluateCallerInterface< typename Traits :: BaseTraits >  InterfaceType;
    public:
      static InterfaceType* createObj( const RangeVectorType& rangeStorage,
                                       const size_t numbase )
      {
        if( numBaseFct == numbase )
          return EvaluateImplementation< Traits, quadNop, numBaseFct > :: create( rangeStorage );
        else
          abort();
      }

      static InterfaceType* create( const RangeVectorType& rangeStorage,
                                    const size_t quadnop, const size_t numbase )
      {
        if( quadNop == quadnop )
          return EvaluateCaller< Traits, quadNop, numBaseFct > :: createObj( rangeStorage, numbase );
        else
        {
          abort();
        }
      }
    };

#ifdef USE_BASEFUNCTIONSET_CODEGEN
#define CODEGEN_INCLUDEEVALCALLERS
  // include specializations of EvaluateImplementation
#include <autogeneratedcode.hh>
#undef CODEGEN_INCLUDEEVALCALLERS
#endif

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_EVALUATECALLER_HH


==> anc/xt-super/dune-fem/dune/fem/space/basisfunctionset/functor.hh <==
#ifndef DUNE_FEM_BASEFUNCTIONSET_FUNCTOR_HH
#define DUNE_FEM_BASEFUNCTIONSET_FUNCTOR_HH

#include <dune/common/fmatrix.hh>
#include <dune/common/fvector.hh>

#include <dune/fem/misc/functor.hh>

namespace Dune
{

  namespace Fem
  {

    // Internal Forward Declarations
    // -----------------------------

    template< class T >
    inline void axpy ( const T &a, const T &x, T &y );

    template< class K, int SIZE >
    inline void axpy ( const typename FieldTraits< K >::field_type &a,
                       const FieldVector< K, SIZE > &x,
                       FieldVector< K, SIZE > &y );

    template< class K, int ROWS, int COLS >
    inline void axpy ( const typename FieldTraits< K >::field_type &a,
                       const FieldMatrix< K, ROWS, COLS > &x,
                       FieldMatrix< K, ROWS, COLS > &y );



    // axpy
    // ----

    template< class T >
    inline void axpy ( const T &a, const T &x, T &y )
    {
      y += a*x;
    }

    template< class K, int SIZE >
    inline void axpy ( const typename FieldTraits< K >::field_type &a,
                       const FieldVector< K, SIZE > &x,
                       FieldVector< K, SIZE > &y )
    {
      for( int i = 0; i < SIZE; ++i )
        axpy( a, x[ i ], y[ i ] );
    }

    template< class K, int ROWS, int COLS >
    inline void axpy ( const typename FieldTraits< K >::field_type &a,
                       const FieldMatrix< K, ROWS, COLS > &x,
                       FieldMatrix< K, ROWS, COLS > &y )
    {
      y.axpy( a, x );
    }



    // scalarProduct
    // -------------

    template< class T >
    inline typename T::field_type scalarProduct ( const T &a, const T &b )
    {
      return a * b;
    }

    template< class K, int ROWS, int COLS >
    inline K scalarProduct ( const FieldMatrix< K, ROWS, COLS > &a, const FieldMatrix< K, ROWS, COLS > &b )
    {
      K s( 0 );
      for( int r = 0; r < ROWS; ++r )
        s += a[ r ] * b[ r ];
      return s;
    }



    // AxpyFunctor
    // -----------

    template< class Vector, class Value >
    struct AxpyFunctor
    {
      AxpyFunctor ( const Vector &vector, Value &value )
      : vector_( vector ),
        value_( value )
      {}

      void operator() ( const std::size_t i, const Value &v )
      {
        axpy( vector_[ i ], v, value_ );
      }

    private:
      const Vector &vector_;
      Value &value_;
    };



    // FunctionalAxpyFunctor
    // ---------------------

    template< class Value, class Vector >
    struct FunctionalAxpyFunctor
    {
      FunctionalAxpyFunctor ( const Value &value, Vector &vector )
      : value_( value ),
        vector_( vector )
      {}

      void operator() ( const std::size_t i, const Value &v )
      {
        vector_[ i ] += scalarProduct( v, value_ );
      }

    private:
      const Value &value_;
      Vector &vector_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_BASEFUNCTIONSET_FUNCTOR_HH


==> anc/xt-super/dune-fem/dune/fem/space/basisfunctionset/proxy.hh <==
#ifndef DUNE_FEM_SPACE_BASISFUNCTIONSET_PROXY_HH
#define DUNE_FEM_SPACE_BASISFUNCTIONSET_PROXY_HH

// C++ includes
#include <cassert>
#include <cstddef>

// dune-common includes
#include <dune/common/nullptr.hh>

// dune-geometry includes
#include <dune/geometry/type.hh>

/**
  @file
  @author Christoph Gersbacher
  @brief Provides a proxy class for pointers to a basis function set
*/


namespace Dune
{

  namespace Fem
  {

    // BasisFunctionSetProxy
    // ---------------------

    /*
     * \brief A proxy object converting a pointer to a basis function set to a object
     *
     * \tparam  BasisFunctionSet  An implementation of Dune::Fem::BasisFunctionSet
     *
     * \note This class has an implicit constructor from a pointer to a basis function set.
     */

    template< class BasisFunctionSet >
    class BasisFunctionSetProxy
    {
      typedef BasisFunctionSetProxy< BasisFunctionSet > ThisType;

    public:
      typedef BasisFunctionSet ImplementationType;
      const ImplementationType &impl () const
      {
        assert( basisFunctionSet_ );
        return *basisFunctionSet_;
      }

      typedef typename BasisFunctionSet::EntityType EntityType;

      typedef typename BasisFunctionSet::FunctionSpaceType FunctionSpaceType;

      typedef typename BasisFunctionSet::DomainType DomainType;
      typedef typename BasisFunctionSet::RangeType RangeType;
      typedef typename BasisFunctionSet::JacobianRangeType JacobianRangeType;
      typedef typename BasisFunctionSet::HessianRangeType HessianRangeType;

      typedef typename BasisFunctionSet::ReferenceElementType ReferenceElementType;

      BasisFunctionSetProxy ()
      : basisFunctionSet_( nullptr )
      {}

      BasisFunctionSetProxy ( const BasisFunctionSet *basisFunctionSet )
      : basisFunctionSet_( basisFunctionSet )
      {}

      //! \copydoc BasisFunctionSet::order
      int order () const { return impl().order(); }

      //! \copydoc BasisFunctionSet::size
      std::size_t size () const { return impl().size(); }

      //! \copydoc BasisFunctionSet::type
      Dune::GeometryType type () const { return impl().type(); }

      //! \copydoc BasisFunctionSet::referenceElement
      const ReferenceElementType &referenceElement () const
      {
        return impl().referenceElement();
      }

      //! \copydoc BasisFunctionSet::axpy( quad, values, dofs )
      template< class QuadratureType, class Vector, class DofVector >
      void axpy ( const QuadratureType &quad, const Vector &values, DofVector &dofs ) const
      {
        impl().axpy( quad, values, dofs );
      }

      //! \copydoc BasisFunctionSet::axpy( quad, valuesA, valuesB, dofs )
      template< class QuadratureType, class VectorA, class VectorB, class DofVector >
      void axpy ( const QuadratureType &quad, const VectorA &valuesA, const VectorB &valuesB, DofVector &dofs ) const
      {
        impl().axpy( quad, valuesA, valuesB, dofs );
      }

      //! \copydoc BasisFunctionSet::axpy( x, valueFactor, dofs )
      template< class Point, class DofVector >
      void axpy ( const Point &x, const RangeType &valueFactor, DofVector &dofs ) const
      {
        impl().axpy( x, valueFactor, dofs );
      }

      //! \copydoc BasisFunctionSet::axpy( x, jacobianFactor, dofs )
      template< class Point, class DofVector >
      void axpy ( const Point &x, const JacobianRangeType &jacobianFactor, DofVector &dofs ) const
      {
        axpy( x, jacobianFactor, dofs );
      }

      //! \copydoc BasisFunctionSet::axpy( x, valueFactor, jacobianFactor, dofs )
      template< class Point, class DofVector >
      void axpy ( const Point &x, const RangeType &valueFactor, const JacobianRangeType &jacobianFactor,
                  DofVector &dofs ) const
      {
        impl().axpy( x, valueFactor, jacobianFactor, dofs );
      }

      //! \copydoc BasisFunctionSet::evaluateAll( x, dofs, ranges )
      template< class Point, class DofVector, class RangeArray  >
      void evaluateAll ( const Point &x, const DofVector &dofs, RangeArray& ranges ) const
      {
        impl().evaluateAll( x, dofs, ranges );
      }

      //! \copydoc BasisFunctionSet::evaluateAll( x, dofs, value )
      template< class Point, class DofVector >
      void evaluateAll ( const Point &x, const DofVector &dofs, RangeType &value ) const
      {
        impl().evaluateAll( x, dofs, value );
      }

      //! \copydoc BasisFunctionSet::evaluateAll( x, values )
      template< class Point, class RangeArray >
      void evaluateAll ( const Point &x, RangeArray &values ) const
      {
        impl().evaluateAll( x, values );
      }

      //! \copydoc BasisFunctionSet::jacobianAll( x, dofs, jacobians )
      template< class Point, class DofVector, class JacobianArray >
      void jacobianAll ( const Point &x, const DofVector &dofs, JacobianArray &jacobians ) const
      {
        impl().jacobianAll( x, dofs, jacobians );
      }

      //! \copydoc BasisFunctionSet::jacobianAll( x, dofs, jacobian )
      template< class Point, class DofVector >
      void jacobianAll ( const Point &x, const DofVector &dofs, JacobianRangeType &jacobian ) const
      {
        impl().jacobianAll( x, dofs, jacobian );
      }

      //! \copydoc BasisFunctionSet::jacobianAll( x, jacobians )
      template< class Point, class JacobianRangeArray >
      void jacobianAll ( const Point &x, JacobianRangeArray &jacobians ) const
      {
        impl().jacobianAll( x, jacobians );
      }

      //! \copydoc BasisFunctionSet::hessianAll( x, dofs, hessian )
      template< class Point, class DofVector >
      void hessianAll ( const Point &x, const DofVector &dofs, HessianRangeType &hessian ) const
      {
        impl().hessianAll( x, dofs, hessian );
      }

      //! \copydoc BasisFunctionSet::hessianAll( x, hessians )
      template< class Point, class HessianRangeArray >
      void hessianAll ( const Point &x, HessianRangeArray &hessians ) const
      {
        impl().hessianAll( x, hessians );
      }

      //! \copydoc BasisFunctionSet::entity
      const EntityType &entity () const { return impl().entity(); }

    private:
      const BasisFunctionSet *basisFunctionSet_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_BASISFUNCTIONSET_PROXY_HH


==> anc/xt-super/dune-fem/dune/fem/space/basisfunctionset/simple.hh <==
#ifndef DUNE_FEM_SPACE_BASISFUNCTIONSET_SIMPLE_HH
#define DUNE_FEM_SPACE_BASISFUNCTIONSET_SIMPLE_HH

#include <cassert>
#include <cstddef>

#include <dune/geometry/referenceelements.hh>
#include <dune/geometry/type.hh>

#include <dune/fem/space/basisfunctionset/functor.hh>

namespace Dune
{

  namespace Fem
  {

    // SimpleBasisFunctionSet
    // ----------------------

    /** \class SimpleBasisFunctionSet
     *
     *  \brief Please doc me.
     *
     *  \tparam  LocalFunctionSet  set of basis functions
     */
    template< class LocalFunctionSet >
    class SimpleBasisFunctionSet
    {
      typedef SimpleBasisFunctionSet< LocalFunctionSet > ThisType;

    public:
      typedef LocalFunctionSet LocalFunctionSetType;

      //! \brief entity type
      typedef typename LocalFunctionSetType::EntityType EntityType;
      typedef typename LocalFunctionSetType::FunctionSpaceType FunctionSpaceType;

      //! \brief range type
      typedef typename FunctionSpaceType::DomainType DomainType;
      //! \brief range type
      typedef typename FunctionSpaceType::RangeType RangeType;
      //! \brief jacobian range type
      typedef typename FunctionSpaceType::JacobianRangeType JacobianRangeType;
      //! \brief hessian range type
      typedef typename FunctionSpaceType::HessianRangeType HessianRangeType;

      //! \brief type of reference element
      typedef Dune::ReferenceElement< typename EntityType::Geometry::ctype, EntityType::Geometry::coorddimension > ReferenceElementType;

      /* default constructor
       *
       * Note: we require a local function set to have a default constructor;
       *       eventually use LocalFunctionSetProxy.
       */
      SimpleBasisFunctionSet () {}

      /** \brief constructor
       *
       *  \param[in]  localFunctionSet  implementation of LocalFunctionSet
       */
      explicit SimpleBasisFunctionSet ( const LocalFunctionSetType &localFunctionSet )
      : localFunctionSet_( localFunctionSet )
      {}

      //! \brief return order of basis function set
      int order () const { return localFunctionSet().order(); }

      //! \brief return size of basis function set
      std::size_t size () const { return localFunctionSet().size(); }

      //! \brief return reference element
      const ReferenceElementType &referenceElement () const
      {
        return Dune::ReferenceElements< typename EntityType::Geometry::ctype, EntityType::Geometry::coorddimension >::general( entity().type() );
      }

      /** \brief evaluate all basis function and multiply with given
       *         values and add to dofs
       */
      template< class Quadrature, class Vector, class DofVector >
      void axpy ( const Quadrature &quad, const Vector &values, DofVector &dofs ) const
      {
        const unsigned int nop = quad.nop();
        for( unsigned int qp = 0; qp < nop; ++qp )
          axpy( quad[ qp ], values[ qp ], dofs );
      }

      /** \brief evaluate all basis function and multiply with given
       *         values and add to dofs
       *
       *  \note valuesA and valuesB can be vectors of RangeType or
       *        JacobianRangeType
      */
      template< class Quadrature, class VectorA, class VectorB, class DofVector >
      void axpy ( const Quadrature &quad, const VectorA &valuesA, const VectorB &valuesB, DofVector &dofs ) const
      {
        const unsigned int nop = quad.nop();
        for( unsigned int qp = 0; qp < nop; ++qp )
        {
          axpy( quad[ qp ], valuesA[ qp ], dofs );
          axpy( quad[ qp ], valuesB[ qp ], dofs );
        }
      }

      /** \brief evaluate all basis function and multiply with given
       *         values and add to dofs
       */
      template< class Point, class DofVector >
      void axpy ( const Point &x, const RangeType &valueFactor, DofVector &dofs ) const
      {
        FunctionalAxpyFunctor< RangeType, DofVector > functor( valueFactor, dofs );
        localFunctionSet().evaluateEach( x, functor );
      }

      /** \brief evaluate all basis function and multiply with given
       *         values and add to dofs
       */
      template< class Point, class DofVector >
      void axpy ( const Point &x, const JacobianRangeType &jacobianFactor, DofVector &dofs ) const
      {
        FunctionalAxpyFunctor< JacobianRangeType, DofVector > functor( jacobianFactor, dofs );
        localFunctionSet().jacobianEach( x, functor );
      }

      /** \brief evaluate all basis function and multiply with given
       *         values and add to dofs
       */
      template< class Point, class DofVector >
      void axpy ( const Point &x, const RangeType &valueFactor,
                  const JacobianRangeType &jacobianFactor,
                  DofVector &dofs ) const
      {
        axpy( x, valueFactor, dofs );
        axpy( x, jacobianFactor, dofs );
      }

      /** \brief evaluate all basis functions and store the result in the
       *         ranges array
       */
      template< class Quadrature, class DofVector, class RangeArray >
      void evaluateAll ( const Quadrature &quad, const DofVector &dofs, RangeArray &ranges ) const
      {
        const unsigned int nop = quad.nop();
        for( unsigned int qp = 0; qp < nop; ++qp )
          evaulateAll( quad[ qp ], dofs, ranges[ qp ] );
      }

      //! please doc me
      template< class Point, class DofVector >
      void evaluateAll ( const Point &x, const DofVector &dofs, RangeType &value ) const
      {
        value = RangeType( 0 );
        AxpyFunctor< DofVector, RangeType > functor( dofs, value );
        localFunctionSet().evaluateEach( x, functor );
      }

      //! please doc me
      template< class Point, class RangeArray >
      void evaluateAll ( const Point &x, RangeArray &values ) const
      {
        AssignFunctor< RangeArray > functor( values );
        localFunctionSet().evaluateEach( x, functor );
      }

      //! please doc me
      template< class Quadrature, class DofVector, class JacobianRangeArray >
      void jacobainAll ( const Quadrature &quad, const DofVector &dofs, JacobianRangeArray &jacobians ) const
      {
        const unsigned int nop = quad.nop();
        for( unsigned int qp = 0; qp < nop; ++qp )
          jacobianAll( quad[ qp ], dofs, jacobians[ qp ] );
      }

      //! please doc me
      template< class Point, class DofVector >
      void jacobianAll ( const Point &x, const DofVector &dofs, JacobianRangeType &jacobian ) const
      {
        jacobian = JacobianRangeType( 0 );
        AxpyFunctor< DofVector, JacobianRangeType > functor( dofs, jacobian );
        localFunctionSet().jacobianEach( x, functor );
      }

      //! please doc me
      template< class Point, class JacobianRangeArray >
      void jacobianAll ( const Point &x, JacobianRangeArray &jacobians ) const
      {
        AssignFunctor< JacobianRangeArray > functor( jacobians );
        localFunctionSet().jacobianEach( x, functor );
      }

      //! please doc me
      template< class Point, class DofVector >
      void hessianAll ( const Point &x, const DofVector &dofs, HessianRangeType &hessian ) const
      {
        hessian = HessianRangeType( typename HessianRangeType::value_type( typename RangeType::value_type( 0 ) ) );
        AxpyFunctor< DofVector, HessianRangeType > functor( dofs, hessian );
        localFunctionSet().hessianEach( x, functor );
      }

      //! please doc me
      template< class Point, class HessianRangeArray >
      void hessianAll ( const Point &x, HessianRangeArray &hessians ) const
      {
        AssignFunctor< HessianRangeArray > functor( hessians );
        localFunctionSet().hessianEach( x, functor );
      }

      //! please doc me
      const EntityType &entity () const { return localFunctionSet().entity(); }


      // Non-interface methods
      // ---------------------

      //! \brief return local function set
      const LocalFunctionSetType localFunctionSet () const { return localFunctionSet_; }

    private:
      LocalFunctionSetType localFunctionSet_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_BASISFUNCTIONSET_SIMPLE_HH


==> anc/xt-super/dune-fem/dune/fem/space/basisfunctionset/test/CMakeLists.txt <==
set(GRIDTYPE  YASPGRID)
set(GRIDDIM  2)
set(POLORDER  3)
set(DIMRANGE  5)
set(USE_VERTICAL_DOF_ALIGNMENT  1)

add_definitions( "-D${GRIDTYPE}" )
add_definitions( "-DGRIDDIM=${GRIDDIM}" ) 
add_definitions( "-DPOLORDER=${POLORDER}" )
add_definitions( "-DDIMRANGE=${DIMRANGE}" )
add_definitions( "-DUSE_VERTICAL_DOF_ALIGNMENT=${USE_VERTICAL_DOF_ALIGNMENT}" )

# copy data to build source to make tests work         
configure_file(1dgrid.dgf ${CMAKE_CURRENT_BINARY_DIR}/1dgrid.dgf COPYONLY)
configure_file(2dgrid.dgf ${CMAKE_CURRENT_BINARY_DIR}/2dgrid.dgf COPYONLY)
configure_file(3dgrid.dgf ${CMAKE_CURRENT_BINARY_DIR}/3dgrid.dgf COPYONLY)

add_executable(test_vectorialbasisfunctionset test-vectorialbasisfunctionset.cc)
dune_target_link_libraries(test_vectorialbasisfunctionset "${DUNE_LIBS};${LOCAL_LIBS}")
add_dune_mpi_flags(test_vectorialbasisfunctionset )
set_property(TARGET test_vectorialbasisfunctionset APPEND PROPERTY COMPILE_DEFINITIONS "USE_VERTICAL_DOF_ALIGNMENT=${USE_VERTICAL_DOF_ALIGNMENT}" )

add_executable(test_defaultbasisfunctionset test-defaultbasisfunctionset.cc)
dune_target_link_libraries(test_defaultbasisfunctionset "${DUNE_LIBS};${LOCAL_LIBS}")
add_dune_mpi_flags(test_defaultbasisfunctionset )
add_executable(test_simplebasisfunctionset test-simplebasisfunctionset.cc)
dune_target_link_libraries(test_simplebasisfunctionset "${DUNE_LIBS};${LOCAL_LIBS}")
add_dune_mpi_flags(test_simplebasisfunctionset )
add_executable(test_tuplebasisfunctionset test-tuplebasisfunctionset.cc)
dune_target_link_libraries(test_tuplebasisfunctionset "${DUNE_LIBS};${LOCAL_LIBS}")
add_dune_mpi_flags(test_tuplebasisfunctionset )

dune_add_test(test_vectorialbasisfunctionset test_defaultbasisfunctionset test_simplebasisfunctionset test_tuplebasisfunctionset)
dune_install(checkbasisfunctionset.hh)


==> anc/xt-super/dune-fem/dune/fem/space/basisfunctionset/test/Makefile.am <==
GRIDTYPE = YASPGRID
GRIDDIM = 2
POLORDER = 3
DIMRANGE = 5

USE_VERTICAL_DOF_ALIGNMENT = 1

LDADD = $(ALL_PKG_LDFLAGS) $(ALL_PKG_LIBS) $(LOCAL_LIBS) $(MPI_LDFLAGS)
AM_CPPFLAGS = $(ALL_PKG_CPPFLAGS)

check_PROGRAMS = test-vectorialbasisfunctionset test-defaultbasisfunctionset test-tuplebasisfunctionset test-simplebasisfunctionset
TESTS = test-vectorialbasisfunctionset test-defaultbasisfunctionset test-tuplebasisfunctionset test-simplebasisfunctionset

test_vectorialbasisfunctionset_SOURCES = test-vectorialbasisfunctionset.cc
test_vectorialbasisfunctionset_CPPFLAGS = $(ALL_PKG_CPPFLAGS) $(DUNEMPICPPFLAGS) -DDIMRANGE=$(DIMRANGE) -DPOLORDER=$(POLORDER) -DUSE_VERTICAL_DOF_ALIGNMENT=$(USE_VERTICAL_DOF_ALIGNMENT)

test_defaultbasisfunctionset_SOURCES = test-defaultbasisfunctionset.cc
test_defaultbasisfunctionset_CPPFLAGS = $(ALL_PKG_CPPFLAGS) $(DUNEMPICPPFLAGS) -DDIMRANGE=$(DIMRANGE)

test_tuplebasisfunctionset_SOURCES = test-tuplebasisfunctionset.cc
test_tuplebasisfunctionset_CPPFLAGS = $(ALL_PKG_CPPFLAGS) $(DUNEMPICPPFLAGS) -DDIMRANGE=$(DIMRANGE)

test_simplebasisfunctionset_SOURCES = test-simplebasisfunctionset.cc
test_simplebasisfunctionset_CPPFLAGS = $(ALL_PKG_CPPFLAGS) $(DUNEMPICPPFLAGS) -DDIMRANGE=$(DIMRANGE)

DGFFILES = 1dgrid.dgf 2dgrid.dgf 3dgrid.dgf

EXTRA_DIST = $(DGFFILES)

CLEANFILES = dgfparser.log

basisfunctionsettestdir = $(includedir)/dune/fem/space/basisfunctionset/test
basisfunctionsettest_HEADERS = checkbasisfunctionset.hh

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/dune/fem/space/basisfunctionset/test/checkbasisfunctionset.hh <==
#ifndef DUNE_FEM_SPACE_TEST_CHECKBASISFUNCTIONSET_HH
#define DUNE_FEM_SPACE_TEST_CHECKBASISFUNCTIONSET_HH

#include <algorithm>
#include <functional>
#include <iostream>
#include <random>

#include <dune/common/fvector.hh>
#include <dune/fem/common/coordinate.hh>

namespace Dune
{

  namespace Fem
  {

    // checkQuadratureConsistency
    // --------------------------

    template< class BasisFunctionSet, class Quadrature >
    Dune::FieldVector< typename BasisFunctionSet::RangeType::value_type, 6 >
    checkQuadratureConsistency ( const BasisFunctionSet &basisFunctionSet, const Quadrature &quadrature,
                                 bool supportsHessians = false )
    {
      // get types
      typedef typename BasisFunctionSet::FunctionSpaceType FunctionSpaceType;
      typedef typename BasisFunctionSet::DomainType DomainType;
      typedef typename BasisFunctionSet::RangeType RangeType;
      typedef typename BasisFunctionSet::JacobianRangeType JacobianRangeType;
      typedef typename BasisFunctionSet::HessianRangeType HessianRangeType;
      typedef typename BasisFunctionSet::ReferenceElementType ReferenceElementType;
      typedef typename BasisFunctionSet::EntityType EntityType;

      typedef typename FunctionSpaceType::RangeFieldType RangeFieldType;

      static const int dimRange = FunctionSpaceType::dimRange;

      const EntityType &entity = basisFunctionSet.entity();
      const ReferenceElementType &refElement = basisFunctionSet.referenceElement();

      if( entity.type() != refElement.type() )
        DUNE_THROW( Dune::InvalidStateException, "GeometryType of referenceElement and entity mismatch for this basisFunctionSet" );

      int order = basisFunctionSet.order();
      // prevent warning about unused params
      (void) order;

      const std::size_t size = basisFunctionSet.size();

      // init random dof vectors
      std::uniform_real_distribution< RangeFieldType > distribution( 1e-3, 1e3 );
      std::default_random_engine randomEngine;
      auto random = std::bind( distribution, randomEngine );

      std::vector< RangeFieldType > dofs( size );
      for( RangeFieldType &dof : dofs )
        dof = random();

      RangeType valueFactor;
      for( RangeFieldType &v : valueFactor )
        v = random();

      JacobianRangeType jacobianFactor;
      for( std::size_t j = 0; j < JacobianRangeType::rows; ++j )
        for( std::size_t k = 0; k < JacobianRangeType::cols; ++k )
          jacobianFactor[ j ][ k ] = random();

      // return value
      Dune::FieldVector< RangeFieldType, 6 > ret;

      const std::size_t nop = quadrature.nop();
      for( std::size_t qp = 0; qp < nop; ++qp )
      {
        // check evaluate methods
        {
          RangeType a, b;

          basisFunctionSet.evaluateAll( quadrature[ qp ], dofs, a );

          std::vector< RangeType > values( basisFunctionSet.size() );
          basisFunctionSet.evaluateAll( quadrature[ qp ], values );
          for( std::size_t i = 0; i < values.size(); ++i )
            b.axpy( dofs[ i ], values[ i ] );

          ret[ 0 ] = std::max( ret[ 0 ], (a - b).two_norm() );
        }

        // check jacobian methods
        {
          JacobianRangeType a, b;

          basisFunctionSet.jacobianAll( quadrature[ qp ], dofs, a );

          std::vector< JacobianRangeType > values( basisFunctionSet.size() );
          basisFunctionSet.jacobianAll( quadrature[ qp ], values );
          for( std::size_t i = 0; i < values.size(); ++i )
            b.axpy( dofs[ i ], values[ i ] );

          a -= b;
          ret[ 1 ] = std::max( ret[ 1 ], a.frobenius_norm() );
        }

        // check hessian methods
        if( supportsHessians )
        {
          HessianRangeType a, b;

          basisFunctionSet.hessianAll( quadrature[ qp ], dofs, a );

          std::vector< HessianRangeType > values( basisFunctionSet.size() );
          basisFunctionSet.hessianAll( quadrature[ qp ], values );
          for( int r = 0; r < dimRange; ++r )
            for( std::size_t i = 0; i < values.size(); ++i )
              b[ r ].axpy( dofs[ i ], values[ i ][ r ] );

          RangeFieldType error( 0 );
          for( int r = 0; r < dimRange; ++r )
            a[ r ] -= b[ r ];
          for( int r = 0; r < dimRange; ++r )
            error += a[ r ].frobenius_norm2();

          ret[ 2 ] = std::max( ret[ 2 ], std::sqrt( error ) );
        }

        // check value axpy method
        {
          std::vector< RangeFieldType > r1( dofs );
          std::vector< RangeFieldType > r2( dofs );

          basisFunctionSet.axpy( quadrature[ qp ], valueFactor, r1 );

          std::vector< RangeType > values( basisFunctionSet.size() );
          basisFunctionSet.evaluateAll( quadrature[ qp ], values );
          for( std::size_t i = 0; i < values.size(); ++i )
            r2[ i ] += valueFactor * values[ i ];

          RangeFieldType error = 0;
          for( std::size_t i = 0; i < values.size(); ++i )
            error += std::abs( r2[ i ] - r1[ i ] );

          ret[ 3 ] = std::max( ret[ 3 ], error );
        }

        // check jacobian axpy method
        {
          DomainType x = coordinate( quadrature[ qp ] );
          std::vector< RangeFieldType > r1( dofs );
          std::vector< RangeFieldType > r2( dofs );

          basisFunctionSet.axpy( x, jacobianFactor, r1 );

          std::vector< JacobianRangeType > values( basisFunctionSet.size() );
          basisFunctionSet.jacobianAll( x, values );
          for( std::size_t i = 0; i < values.size(); ++i )
            for( int j = 0; j < JacobianRangeType::rows; ++j )
              r2[ i ] += jacobianFactor[ j ] * values[ i ][ j ];

          RangeFieldType error = 0;
          for( std::size_t i = 0; i < values.size(); ++i )
            error += std::abs( r2[ i ] - r1[ i ] );

          ret[ 4 ] = std::max( ret[ 4 ], error );
        }

        // check value, jacobian axpy method
        {
          DomainType x = coordinate( quadrature[ qp ] );
          std::vector< RangeFieldType > r1( dofs );
          std::vector< RangeFieldType > r2( dofs );

          basisFunctionSet.axpy( x, valueFactor, jacobianFactor, r1 );

          std::vector< RangeType > values( basisFunctionSet.size() );
          std::vector< JacobianRangeType > jacobians( basisFunctionSet.size() );

          basisFunctionSet.evaluateAll( x, values );
          basisFunctionSet.jacobianAll( x, jacobians );

          for( std::size_t i = 0; i < values.size(); ++i )
          {
            r2[ i ] += valueFactor * values[ i ];
            for( int j = 0; j < JacobianRangeType::rows; ++j )
              r2[ i ] += jacobianFactor[ j ] * jacobians[ i ][ j ];
          }

          RangeFieldType error = 0;
          for( std::size_t i = 0; i < values.size(); ++i )
            error += std::abs( r2[ i ] - r1[ i ] );

          ret[ 5 ] = std::max( ret[ 5 ], error );
        }
      }

      return ret;
    }

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_TEST_CHECKBASISFUNCTIONSET_HH


==> anc/xt-super/dune-fem/dune/fem/space/basisfunctionset/test/test-defaultbasisfunctionset.cc <==
#include <config.h>

#include <algorithm>
#include <cstdlib>
#include <ctime>
#include <iostream>

#include <dune/common/exceptions.hh>
#include <dune/common/fmatrix.hh>
#include <dune/common/fvector.hh>

#include <dune/fem/gridpart/leafgridpart.hh>
#include <dune/fem/io/parameter.hh>
#include <dune/fem/misc/mpimanager.hh>
#include <dune/fem/quadrature/cachingquadrature.hh>

#include <dune/fem/space/shapefunctionset/lagrange.hh>
#include <dune/fem/space/shapefunctionset/legendre.hh>
#include <dune/fem/space/shapefunctionset/orthonormal.hh>

#include <dune/fem/space/basisfunctionset/default.hh>
#include <dune/fem/space/basisfunctionset/simple.hh>
#include <dune/fem/space/basisfunctionset/tuple.hh>
#include <dune/fem/space/basisfunctionset/vectorial.hh>

#include "checkbasisfunctionset.hh"
#include <dune/fem/test/testgrid.hh>


template< class GridPartType, int polorder >
void traverse ( GridPartType &gridPart )
{
  static const int dimDomain = GridPartType::dimensionworld;
  static const int dimRange = DIMRANGE;

  typedef Dune::Fem::FunctionSpace< typename GridPartType::ctype, double, dimDomain, 1 > ScalarFunctionSpaceType;
  typedef Dune::Fem::FunctionSpace< typename GridPartType::ctype, double, dimDomain, dimRange > FunctionSpaceType;

  typedef typename GridPartType::template Codim< 0 >::EntityType EntityType;
  auto iterator = gridPart.template begin< 0 >();
  iterator++;
  const EntityType &entity = *iterator;

  // create quadrature
  typedef Dune::Fem::CachingQuadrature< GridPartType, 0 > QuadratureType;
  QuadratureType quadrature( entity, polorder );

  // needs a geometry type to construct
  typedef Dune::Fem::LagrangeShapeFunctionSet< ScalarFunctionSpaceType, polorder > ScalarLagrangeShapeFunctionSetType;

  // needs an order to construct
  typedef Dune::Fem::LegendreShapeFunctionSet< ScalarFunctionSpaceType > ScalarLegendreShapeFunctionSetType;

  // needs a geometry type to construct
  typedef Dune::Fem::OrthonormalShapeFunctionSet< ScalarFunctionSpaceType, polorder > ScalarOrthonormalShapeFunctionSetType;

  // type of error
  typedef Dune::FieldVector< double, 6 > ErrorType;

  // prepare shapefunctions
  ScalarLagrangeShapeFunctionSetType scalarLagrangeShapeFunctionSet( entity.type() );
  ScalarLegendreShapeFunctionSetType scalarLegendreShapeFunctionSet( polorder );
  ScalarOrthonormalShapeFunctionSetType scalarOrthonormalShapeFunctionSet( entity.type() );

  double eps = 1e-8;

  ErrorType error( 0 );
  // default basis function set
  Dune::Fem::DefaultBasisFunctionSet< EntityType, ScalarLagrangeShapeFunctionSetType >
  basisSet1( entity, scalarLagrangeShapeFunctionSet );
  error = Dune::Fem::checkQuadratureConsistency( basisSet1, quadrature, true );
  if( error.two_norm() > eps )
  {
    std::cerr<<"Errors( evaluate, jacobian, hessian, value axpy, jacobian axpy ): "<< error <<std::endl;
    DUNE_THROW( Dune::InvalidStateException, " DefaultBasisFunctionSet< LagrangeShapeFunctionSet > test failed." );
  }

  error = 0;
  Dune::Fem::DefaultBasisFunctionSet< EntityType, ScalarLegendreShapeFunctionSetType >
  basisSet2( entity, scalarLegendreShapeFunctionSet );
  error = Dune::Fem::checkQuadratureConsistency( basisSet2, quadrature, true );
  if( error.two_norm() > eps )
  {
    std::cerr<<"Errors( evaluate, jacobian, hessian, value axpy, jacobian axpy ): "<< error <<std::endl;
    DUNE_THROW( Dune::InvalidStateException, " DefaultBasisFunctionSet< LegendreShapeFunctionSet > test failed." );
  }

  error = 0;
  Dune::Fem::DefaultBasisFunctionSet< EntityType, ScalarOrthonormalShapeFunctionSetType >
  basisSet3( entity, scalarOrthonormalShapeFunctionSet );
  error = Dune::Fem::checkQuadratureConsistency( basisSet3, quadrature, false );
  if( error.two_norm() > eps )
  {
    std::cerr<<"Errors( evaluate, jacobian, hessian, value axpy, jacobian axpy ): "<< error <<std::endl;
    DUNE_THROW( Dune::InvalidStateException, " DefaultBasisFunctionSet< LegendreShapeFunctionSet > test failed." );
  }
}


int main ( int argc, char **argv )
{
  Dune::Fem::MPIManager::initialize( argc, argv );

  Dune::Fem::Parameter::append( argc, argv );
  Dune::Fem::Parameter::append( argc >= 2 ? argv[ 1 ] : "parameter" );

  typedef Dune::GridSelector::GridType GridType;
  GridType &grid = Dune::Fem::TestGrid::grid();

  grid.globalRefine( 1 );

  typedef Dune::Fem::LeafGridPart< GridType > GridPartType;
  GridPartType gridPart( grid );

  if( gridPart.begin< 0 >() == gridPart.end< 0 >() )
    return 1;

  traverse< GridPartType, 1 >( gridPart );
  traverse< GridPartType, 2 >( gridPart );
  traverse< GridPartType, 3 >( gridPart );
  traverse< GridPartType, 4 >( gridPart );

  return 0;
}


==> anc/xt-super/dune-fem/dune/fem/space/basisfunctionset/test/test-simplebasisfunctionset.cc <==
#include <config.h>

#include <algorithm>
#include <cstdlib>
#include <ctime>
#include <iostream>

#include <dune/common/exceptions.hh>
#include <dune/common/fmatrix.hh>
#include <dune/common/fvector.hh>

#include <dune/fem/gridpart/leafgridpart.hh>
#include <dune/fem/io/parameter.hh>
#include <dune/fem/misc/mpimanager.hh>
#include <dune/fem/quadrature/cachingquadrature.hh>

#include <dune/fem/function/common/functionset.hh>
#include <dune/fem/function/localfunction/localfunctionsetadapter.hh>
#include <dune/fem/space/fourier/functionset.hh>

#include <dune/fem/space/basisfunctionset/simple.hh>

#include "checkbasisfunctionset.hh"
#include <dune/fem/test/testgrid.hh>


template< class GridPartType, int polorder >
void traverse ( GridPartType &gridPart )
{
  static const int dimDomain = GridPartType::dimensionworld;
  static const int dimRange = DIMRANGE;

  typedef Dune::Fem::FunctionSpace< typename GridPartType::ctype, double, dimDomain, 1 > ScalarFunctionSpaceType;
  typedef Dune::Fem::FunctionSpace< typename GridPartType::ctype, double, dimDomain, dimRange > FunctionSpaceType;

  typedef typename GridPartType::template Codim< 0 >::EntityType EntityType;
  auto iterator = gridPart.template begin< 0 >();
  iterator++;
  const EntityType &entity = *iterator;

  // create quadrature
  typedef Dune::Fem::CachingQuadrature< GridPartType, 0 > QuadratureType;
  QuadratureType quadrature( entity, polorder );

  // type of error
  typedef Dune::FieldVector< double, 6 > ErrorType;

  double eps = 1e-8;

  ErrorType error( 0 );

  typedef Dune::Fem::FourierFunctionSet< ScalarFunctionSpaceType, polorder > FunctionSetType;
  typedef Dune::Fem::FunctionSetProxy< FunctionSetType > FunctionSetProxyType;
  typedef Dune::Fem::LocalFunctionSetAdapter< EntityType, FunctionSetProxyType > LocalFunctionSetType;

  FunctionSetType functionSet( polorder );

  Dune::Fem::SimpleBasisFunctionSet< LocalFunctionSetType >  basisSet( LocalFunctionSetType( entity, &functionSet ) );
  error = Dune::Fem::checkQuadratureConsistency( basisSet, quadrature, true );
  if( error.two_norm() > eps )
  {
    std::cerr<<"Errors( evaluate, jacobian, hessian, value axpy, jacobian axpy ): "<< error <<std::endl;
    DUNE_THROW( Dune::InvalidStateException, "SimpleBasisFunctionSet test failed." );
  }
}


int main ( int argc, char **argv )
{
  Dune::Fem::MPIManager::initialize( argc, argv );

  Dune::Fem::Parameter::append( argc, argv );
  Dune::Fem::Parameter::append( argc >= 2 ? argv[ 1 ] : "parameter" );

  typedef Dune::GridSelector::GridType GridType;
  GridType &grid = Dune::Fem::TestGrid::grid();

  grid.globalRefine( 1 );

  typedef Dune::Fem::LeafGridPart< GridType > GridPartType;
  GridPartType gridPart( grid );

  if( gridPart.begin< 0 >() == gridPart.end< 0 >() )
    return 1;

  traverse< GridPartType, 1 >( gridPart );
  traverse< GridPartType, 2 >( gridPart );
  traverse< GridPartType, 3 >( gridPart );
  traverse< GridPartType, 4 >( gridPart );

  return 0;
}


==> anc/xt-super/dune-fem/dune/fem/space/basisfunctionset/test/test-tuplebasisfunctionset.cc <==
#include <config.h>

#include <algorithm>
#include <cstdlib>
#include <ctime>
#include <iostream>

#include <dune/common/exceptions.hh>
#include <dune/common/fmatrix.hh>
#include <dune/common/fvector.hh>

#include <dune/fem/gridpart/leafgridpart.hh>
#include <dune/fem/io/parameter.hh>
#include <dune/fem/misc/mpimanager.hh>
#include <dune/fem/quadrature/cachingquadrature.hh>

#include <dune/fem/space/shapefunctionset/lagrange.hh>
#include <dune/fem/space/shapefunctionset/legendre.hh>
#include <dune/fem/space/shapefunctionset/orthonormal.hh>

#include <dune/fem/space/basisfunctionset/default.hh>
#include <dune/fem/space/basisfunctionset/simple.hh>
#include <dune/fem/space/basisfunctionset/tuple.hh>
#include <dune/fem/space/basisfunctionset/vectorial.hh>

#include "checkbasisfunctionset.hh"
#include <dune/fem/test/testgrid.hh>


template< class GridPartType, int polorder >
void traverse ( GridPartType &gridPart )
{
  static const int dimDomain = GridPartType::dimensionworld;
  static const int dimRange = DIMRANGE;

  typedef Dune::Fem::FunctionSpace< typename GridPartType::ctype, double, dimDomain, 1 > ScalarFunctionSpaceType;
  typedef Dune::Fem::FunctionSpace< typename GridPartType::ctype, double, dimDomain, dimRange > FunctionSpaceType;

  typedef typename GridPartType::template Codim< 0 >::EntityType EntityType;
  auto iterator = gridPart.template begin< 0 >();
  iterator++;
  const EntityType &entity = *iterator;

  // create quadrature
  typedef Dune::Fem::CachingQuadrature< GridPartType, 0 > QuadratureType;
  QuadratureType quadrature( entity, polorder );

  // needs a geometry type to construct
  typedef Dune::Fem::LagrangeShapeFunctionSet< ScalarFunctionSpaceType, polorder > ScalarLagrangeShapeFunctionSetType;

  // needs an order to construct
  typedef Dune::Fem::LegendreShapeFunctionSet< ScalarFunctionSpaceType > ScalarLegendreShapeFunctionSetType;

  // type of error
  typedef Dune::FieldVector< double, 6 > ErrorType;

  // prepare shapefunctions
  ScalarLagrangeShapeFunctionSetType scalarLagrangeShapeFunctionSet( entity.type() );
  ScalarLegendreShapeFunctionSetType scalarLegendreShapeFunctionSet( polorder );

  double eps = 5e-8;

  ErrorType error( 0 );
  typedef Dune::Fem::DefaultBasisFunctionSet< EntityType, ScalarLagrangeShapeFunctionSetType > ScalarBasisFunctionSetType1;
  typedef Dune::Fem::DefaultBasisFunctionSet< EntityType, ScalarLegendreShapeFunctionSetType > ScalarBasisFunctionSetType2;
  typedef Dune::Fem::VectorialBasisFunctionSet< ScalarBasisFunctionSetType2, typename FunctionSpaceType::RangeType,
                                                Dune::Fem::HorizontalDofAlignment > BasisFunctionSetType3;

  ScalarBasisFunctionSetType1 scalarBasisSet1( entity, scalarLagrangeShapeFunctionSet );
  ScalarBasisFunctionSetType2 scalarBasisSet2( entity, scalarLegendreShapeFunctionSet );
  BasisFunctionSetType3 basisFunctionSet3( scalarBasisSet2 );

  Dune::Fem::TupleBasisFunctionSet< ScalarBasisFunctionSetType1, ScalarBasisFunctionSetType2, BasisFunctionSetType3 >
  basisSet( scalarBasisSet1, scalarBasisSet2, basisFunctionSet3 );

  error = Dune::Fem::checkQuadratureConsistency( basisSet, quadrature, true );
  if( error.two_norm() > eps )
  {
    std::cerr<<"Errors( evaluate, jacobian, hessian, value axpy, jacobian axpy ): "<< error <<std::endl;
    DUNE_THROW( Dune::InvalidStateException, " TupleBasisFunctionSet< ShapeFunctionSet1, ShapeFunctionSet2, ShapeFunctionSet3 > test failed." );
  }
}


int main ( int argc, char **argv )
{
  Dune::Fem::MPIManager::initialize( argc, argv );

  Dune::Fem::Parameter::append( argc, argv );
  Dune::Fem::Parameter::append( argc >= 2 ? argv[ 1 ] : "parameter" );

  typedef Dune::GridSelector::GridType GridType;
  GridType &grid = Dune::Fem::TestGrid::grid();

  grid.globalRefine( 1 );

  typedef Dune::Fem::LeafGridPart< GridType > GridPartType;
  GridPartType gridPart( grid );

  if( gridPart.begin< 0 >() == gridPart.end< 0 >() )
    return 1;

  traverse< GridPartType, 1 >( gridPart );
  traverse< GridPartType, 2 >( gridPart );
  traverse< GridPartType, 3 >( gridPart );
  traverse< GridPartType, 4 >( gridPart );

  return 0;
}


==> anc/xt-super/dune-fem/dune/fem/space/basisfunctionset/test/test-vectorialbasisfunctionset.cc <==
#include <config.h>

#include <algorithm>
#include <cstdlib>
#include <ctime>
#include <iostream>

#include <dune/common/exceptions.hh>
#include <dune/common/fmatrix.hh>
#include <dune/common/fvector.hh>

#include <dune/fem/gridpart/adaptiveleafgridpart.hh>
#include <dune/fem/io/parameter.hh>
#include <dune/fem/misc/mpimanager.hh>
#include <dune/fem/quadrature/cachingquadrature.hh>
#include <dune/fem/space/basisfunctionset/vectorial.hh>
#include <dune/fem/space/common/adaptmanager.hh>
#include <dune/fem/space/common/functionspace.hh>
#include <dune/fem/space/lagrange.hh>
#include <dune/fem/test/testgrid.hh>



// Evaluate
// --------

template< class FunctionSpace >
struct Evaluate
{
  typedef FunctionSpace FunctionSpaceType;
  typedef typename FunctionSpaceType::RangeType Vector;

  template< class BasisFunctionSet, class Point, class DofVector >
  static void apply ( const BasisFunctionSet &basisFunctionSet,
                      const Point &x, const DofVector &dofs, Vector &vector )
  {
    basisFunctionSet.evaluateAll( x, dofs, vector );
  }

  template< class BasisFunctionSet, class Point, class Array >
  static void apply ( const BasisFunctionSet &basisFunctionSet,
                      const Point &x, Array &array )
  {
    basisFunctionSet.evaluateAll( x, array );
  }
};



// Jacobian
// --------

template< class FunctionSpace >
struct Jacobian
{
  typedef FunctionSpace FunctionSpaceType;
  typedef typename FunctionSpaceType::JacobianRangeType Vector;

  template< class BasisFunctionSet, class Point, class DofVector >
  static void apply ( const BasisFunctionSet &basisFunctionSet,
                      const Point &x, const DofVector &dofs, Vector &vector )
  {
    basisFunctionSet.jacobianAll( x, dofs, vector );
  }

  template< class BasisFunctionSet, class Point, class Array >
  static void apply ( const BasisFunctionSet &basisFunctionSet,
                      const Point &x, Array &array )
  {
    basisFunctionSet.jacobianAll( x, array );
  }
};



// Hessian
// -------

template< class FunctionSpace >
struct Hessian
{
  typedef FunctionSpace FunctionSpaceType;
  typedef typename FunctionSpaceType::HessianRangeType Vector;

  template< class BasisFunctionSet, class Point, class DofVector >
  static void apply ( const BasisFunctionSet &basisFunctionSet,
                      const Point &x, const DofVector &dofs, Vector &vector )
  {
    basisFunctionSet.hessianAll( x, dofs, vector );
  }

  template< class BasisFunctionSet, class Point, class Array >
  static void apply ( const BasisFunctionSet &basisFunctionSet,
                      const Point &x, Array &array )
  {
    basisFunctionSet.hessianAll( x, array );
  }
};



// DofConversion
// -------------

template< class DofAlignmentType >
struct DofConversion;

template< class ShapeFunctionSet, class Range >
struct DofConversion< Dune::Fem::HorizontalDofAlignment< ShapeFunctionSet, Range > >
{
  typedef Dune::Fem::HorizontalDofAlignment< ShapeFunctionSet, Range > DofAlignmentType;
  static std::size_t apply ( const DofAlignmentType &dofAlignment, std::size_t globalDof )
  {
    Dune::Fem::VerticalDofAlignment< ShapeFunctionSet, Range > conversion;
    return dofAlignment.globalDof( conversion.localDof( globalDof ) );
  }
};

template< class ShapeFunctionSet, class Range >
struct DofConversion< Dune::Fem::VerticalDofAlignment< ShapeFunctionSet, Range > >
{
  typedef Dune::Fem::VerticalDofAlignment< ShapeFunctionSet, Range > DofAlignmentType;

  static std::size_t apply ( const DofAlignmentType &, std::size_t globalDof )
  {
    return globalDof;
  }
};



// Error
// -----

template< class Vector >
struct Error;

template< class RangeFieldType, int dim >
struct Error< Dune::FieldVector< RangeFieldType, dim > >
{
  typedef Dune::FieldVector< RangeFieldType, dim > Vector;

  static RangeFieldType apply ( const Vector &a, const Vector &b )
  {
    return (a - b).two_norm();
  }
};

template< class RangeFieldType, int dimDomain, int dimRange >
struct Error< Dune::FieldMatrix< RangeFieldType, dimRange, dimDomain > >
{
  typedef Dune::FieldMatrix< RangeFieldType, dimRange, dimDomain > Vector;

  static RangeFieldType apply ( const Vector &a, const Vector &b )
  {
    Vector c = a;
    c -= b;
    return c.frobenius_norm();
  }
};

template< class RangeFieldType, int dimDomain, int dimRange >
struct Error< Dune::FieldVector< Dune::FieldMatrix< RangeFieldType, dimDomain, dimDomain >, dimRange > >
{
  typedef Dune::FieldVector< Dune::FieldMatrix< RangeFieldType, dimDomain, dimDomain >, dimRange > Vector;

  static RangeFieldType apply ( const Vector &a, const Vector &b )
  {
    Dune::FieldVector< RangeFieldType, dimRange > error;
    for( int r = 0; r < dimRange; ++r )
      error[ r ] = Error< Dune::FieldMatrix< RangeFieldType, dimDomain, dimDomain > >::apply( a[ r ], b[ r ] );
    return error.infinity_norm();
  }
};



// random
// ------

template< class FieldType >
FieldType random ( FieldType a, FieldType b )
{
  FieldType delta = FieldType( rand() )/FieldType( RAND_MAX );
  return ( a + delta*( b - a ) );
}



// evaluateAll
// -----------

template< class Evaluate,
          class BasisFunctionSet, class VectorialBasisFunctionSet,
          class Point, class DofVector >
typename Evaluate::FunctionSpaceType::RangeFieldType
  evaluateAll ( const BasisFunctionSet &basisFunctionSet,
                const VectorialBasisFunctionSet &vectorialBasisFunctionSet,
                const Point &x, const DofVector &dofs )
{
  typedef typename Evaluate::FunctionSpaceType FunctionSpaceType;

  typedef typename VectorialBasisFunctionSet::DofAlignmentType DofAlignmentType;
  DofAlignmentType dofAlignment = vectorialBasisFunctionSet.dofAlignment();

  const std::size_t size = dofs.size();
  std::vector< typename FunctionSpaceType::RangeFieldType > convertedDofs( size );
  for( std::size_t i = 0; i < size; ++i )
  {
    const std::size_t j = DofConversion< DofAlignmentType >::apply( dofAlignment, i );
    convertedDofs.at( j ) = dofs[ i ];
  }

  typename Evaluate::Vector a, b;
  Evaluate::apply( basisFunctionSet, x, dofs, a );
  Evaluate::apply( vectorialBasisFunctionSet, x, convertedDofs, b );

  return Error< typename Evaluate::Vector >::apply( a, b );
}



// evaluateAll
// -----------

template< class Evaluate,
          class BasisFunctionSet, class VectorialBasisFunctionSet,
          class Point >
typename Evaluate::FunctionSpaceType::RangeFieldType
  evaluateAll ( const BasisFunctionSet &basisFunctionSet,
                const VectorialBasisFunctionSet &vectorialBasisFunctionSet,
                const Point &x )
{
  typedef typename Evaluate::Vector Vector;
  const std::size_t size = basisFunctionSet.size();
  std::vector< Vector > a( size ), b( size );

  Evaluate::apply( basisFunctionSet, x, a );
  Evaluate::apply( vectorialBasisFunctionSet, x, b );

  typedef typename VectorialBasisFunctionSet::DofAlignmentType DofAlignmentType;
  DofAlignmentType dofAlignment = vectorialBasisFunctionSet.dofAlignment();

  typedef typename Evaluate::FunctionSpaceType::RangeFieldType RangeFieldType;
  RangeFieldType error( 0 );
  for( std::size_t i = 0; i < size; ++i )
  {
    std::size_t j = DofConversion< DofAlignmentType >::apply( dofAlignment, i );
    error = std::max( error, Error< Vector >::apply( a[ i ], b[ j ] ) );
  }
  return error;
}


// compareQuadrature
// -----------------

template< class BasisFunctionSetType, class VectorialBasisFunctionSetType, class QuadratureType >
Dune::FieldVector< typename BasisFunctionSetType::RangeType::value_type, 3 >
  compareQuadrature ( const BasisFunctionSetType &basisFunctionSet,
                      const VectorialBasisFunctionSetType &vectorialBasisFunctionSet,
                      const QuadratureType &quadrature )
{
  // check order of basis function set
  if( vectorialBasisFunctionSet.order() != basisFunctionSet.order() )
    DUNE_THROW( Dune::InvalidStateException, "order() does not match" );

  // check size of basis function set
  const std::size_t size = basisFunctionSet.size();
  if( vectorialBasisFunctionSet.size() != basisFunctionSet.size() )
    DUNE_THROW( Dune::InvalidStateException, "size() does not match" );

  // get types
  typedef typename BasisFunctionSetType::FunctionSpaceType FunctionSpaceType;
  typedef typename FunctionSpaceType::RangeFieldType RangeFieldType;

  // dof alignment type
  typedef typename VectorialBasisFunctionSetType::DofAlignmentType DofAlignmentType;
  DofAlignmentType dofAlignment = vectorialBasisFunctionSet.dofAlignment();

  // init random dof vectors
  std::vector< RangeFieldType > dofs( size );
  for( std::size_t i = 0; i < size; ++i )
    dofs[ i ] = random< RangeFieldType >( 1e-3, 1e3 );

  // return value
  Dune::FieldVector< RangeFieldType, 3 > ret;

  const std::size_t nop = quadrature.nop();
  for( std::size_t qp = 0; qp < nop; ++qp )
  {
    // check evaluate methods
    {
      RangeFieldType error = 0;
      error += evaluateAll< Evaluate< FunctionSpaceType > >( basisFunctionSet, vectorialBasisFunctionSet, quadrature[ qp ], dofs );
      error += evaluateAll< Evaluate< FunctionSpaceType > >( basisFunctionSet, vectorialBasisFunctionSet, quadrature[ qp ] );
      ret[ 0 ] = std::max( ret[ 0 ], error );
    }

    // check jacobian methods
    {
      RangeFieldType error = 0;
      error += evaluateAll< Jacobian< FunctionSpaceType > >( basisFunctionSet, vectorialBasisFunctionSet, quadrature[ qp ], dofs );
      error += evaluateAll< Jacobian< FunctionSpaceType > >( basisFunctionSet, vectorialBasisFunctionSet, quadrature[ qp ] );
      ret[ 1 ] = std::max( ret[ 1 ], error );
    }

    // check hessian methods
    {
      RangeFieldType error = 0;
      error += evaluateAll< Hessian< FunctionSpaceType > >( basisFunctionSet, vectorialBasisFunctionSet, quadrature[ qp ], dofs );
      error += evaluateAll< Hessian< FunctionSpaceType > >( basisFunctionSet, vectorialBasisFunctionSet, quadrature[ qp ] );
      ret[ 2 ] = std::max( ret[ 1 ], error );
    }
  }

  return ret;
}


template< class GridPartType >
void traverse ( GridPartType &gridPart )
{
  static const int dimDomain = GridPartType::dimensionworld;
  static const int dimRange = DIMRANGE;

  typedef Dune::Fem::FunctionSpace< typename GridPartType::ctype, double, dimDomain, dimRange > FunctionSpaceType;

  // create discrete function space
  typedef Dune::Fem::LagrangeDiscreteFunctionSpace< FunctionSpaceType, GridPartType, POLORDER > DiscreteFunctionSpaceType;
  DiscreteFunctionSpaceType space( gridPart );

  // create scalar discrete function space
  typedef Dune::Fem::LagrangeDiscreteFunctionSpace< typename FunctionSpaceType::ScalarFunctionSpaceType, GridPartType, POLORDER > ScalarDiscreteFunctionSpaceType;
  ScalarDiscreteFunctionSpaceType scalarSpace( gridPart );

  typedef Dune::FieldVector< typename FunctionSpaceType::RangeFieldType, 3 > ErrorType;
  ErrorType error( 0 );

  for( const auto& entity : space )
  {
    // get basis function set
    typedef typename DiscreteFunctionSpaceType::BasisFunctionSetType BasisFunctionSetType;
    const BasisFunctionSetType basisFunctionSet = space.basisFunctionSet( entity );

    // get scalar basis function set
    typedef typename ScalarDiscreteFunctionSpaceType::BasisFunctionSetType ScalarBasisFunctionSetType;
    const ScalarBasisFunctionSetType scalarBasisFunctionSet = scalarSpace.basisFunctionSet( entity );

    // create vectorial basis function set
#if USE_VERTICAL_DOF_ALIGNMENT == 1
    typedef Dune::Fem::VectorialBasisFunctionSet< ScalarBasisFunctionSetType, typename BasisFunctionSetType::RangeType, Dune::Fem::VerticalDofAlignment > VectorialBasisFunctionSetType;
#else
    typedef Dune::Fem::VectorialBasisFunctionSet< ScalarBasisFunctionSetType, typename BasisFunctionSetType::RangeType, Dune::Fem::HorizontalDofAlignment > VectorialBasisFunctionSetType;
#endif
    VectorialBasisFunctionSetType vectorialBasisFunctionSet( scalarBasisFunctionSet );

    // create quadrature
    assert( basisFunctionSet.order() == vectorialBasisFunctionSet.order() );
    typedef Dune::Fem::CachingQuadrature< GridPartType, 0 > QuadratureType;
    QuadratureType quadrature( basisFunctionSet.entity(), basisFunctionSet.order() );

    // compare basis function sets in quadrature points
    ErrorType localError = compareQuadrature( basisFunctionSet, vectorialBasisFunctionSet, quadrature );

    // update error
    for( int i = 0; i < 3; ++i )
      error[ i ] = std::max( error[ i ], localError[ i ] );
  }

  // print error
  std::cout << "Error (evaluateAll, jacobianAll, hessianAll ) = " << error << std::endl;
}


int main ( int argc, char **argv )
{
  Dune::Fem::MPIManager::initialize( argc, argv );

  Dune::Fem::Parameter::append( argc, argv );
  Dune::Fem::Parameter::append( argc >= 2 ? argv[ 1 ] : "parameter" );

  srand( time( NULL ) );

  typedef Dune::GridSelector::GridType GridType;
  GridType &grid = Dune::Fem::TestGrid::grid();

  int refCount = Dune::Fem::Parameter::getValue< int >( "startLevel", 0 );
  const int refineStepsForHalf = Dune::Fem::TestGrid::refineStepsForHalf();
  Dune::Fem::GlobalRefine::apply( grid, refCount*refineStepsForHalf );

  typedef Dune::Fem::LeafGridPart< GridType > GridPartType;
  GridPartType gridPart( grid );
  traverse( gridPart );

  return 0;
}


==> anc/xt-super/dune-fem/dune/fem/space/basisfunctionset/transformation.hh <==
#ifndef DUNE_FEM_SPACE_BASISFUNCTIONSET_TRANSFORMATION_HH
#define DUNE_FEM_SPACE_BASISFUNCTIONSET_TRANSFORMATION_HH

#include <dune/common/exceptions.hh>
#include <dune/common/fmatrix.hh>
#include <dune/common/fvector.hh>

#include <dune/fem/common/fmatrixcol.hh>

namespace Dune
{

  namespace Fem
  {

    // jacobianTransformation
    // ----------------------

    template< class GeometryJacobianInverseTransposed, class K, int ROWS >
    void jacobianTransformation ( const GeometryJacobianInverseTransposed &gjit,
                                  const FieldMatrix< K, ROWS, GeometryJacobianInverseTransposed::cols > &a,
                                  FieldMatrix< K, ROWS, GeometryJacobianInverseTransposed::rows > &b )
    {
      for( int r = 0; r < ROWS; ++r )
        gjit.mv( a[ r ], b[ r ] );
    }



    // JacobianTransformation
    // ----------------------

    template< class Geometry >
    struct JacobianTransformation
    {
      typedef typename Geometry::LocalCoordinate LocalCoordinate;
      typedef typename Geometry::JacobianInverseTransposed GeometryJacobianInverseTransposed;

      JacobianTransformation ( const Geometry &geometry, const LocalCoordinate &x )
      : gjit_( geometry.jacobianInverseTransposed( x ) )
      {}

      template< class A, class B >
      void operator() ( const A &a, B &b ) const
      {
        jacobianTransformation( gjit_, a, b );
      }

    private:
      GeometryJacobianInverseTransposed gjit_;
    };



    // hessianTransformation
    // ---------------------

    template< class GeometryJacobianInverseTransposed, class K, int SIZE >
    void hessianTransformation ( const GeometryJacobianInverseTransposed &gjit,
                                 const FieldVector< FieldMatrix< K, GeometryJacobianInverseTransposed::cols, GeometryJacobianInverseTransposed::cols >, SIZE > &a,
                                 FieldVector< FieldMatrix< K, GeometryJacobianInverseTransposed::rows, GeometryJacobianInverseTransposed::rows >, SIZE > &b )
    {
      const int dimLocal = GeometryJacobianInverseTransposed::cols;
      const int dimGlobal = GeometryJacobianInverseTransposed::rows;

      for( int r = 0; r < SIZE; ++r )
      {
        // c = J^{-T} a_r^T
        FieldMatrix< K, dimLocal, dimGlobal > c;
        for( int i = 0; i < dimLocal; ++i )
          gjit.mv( a[ r ][ i ], c[ i ] );

        // b_r = J^{-T} c
        for( int i = 0; i < dimGlobal; ++i )
        {
          FieldMatrixColumn< const FieldMatrix< K, dimLocal, dimGlobal > > ci( c, i );
          FieldMatrixColumn< FieldMatrix< K, dimGlobal, dimGlobal > > bi( b[ r ], i );
          gjit.mv( ci, bi );
        }
#if 0
        b[ r ] = K( 0 );
        for( int k = 0; k < GeometryJacobianInverseTransposed::cols; ++k )
        {
          FieldVector< K, GeometryJacobianInverseTransposed::rows > c;
          gjit.mv( a[ r ][ k ], c );
          for( int j = 0; j < GeometryJacobianInverseTransposed::rows; ++j )
            b[ r ][ j ].axpy( gjit[ j ][ k ], c );
        }
#endif
      }
    }



    // HessianTransformation
    // ---------------------

    template< class Geometry >
    struct HessianTransformation
    {
      typedef typename Geometry::LocalCoordinate LocalCoordinate;
      typedef typename Geometry::JacobianInverseTransposed GeometryJacobianInverseTransposed;

      HessianTransformation ( const Geometry &geometry, const LocalCoordinate &x )
      : gjit_( geometry.jacobianInverseTransposed( x ) )
      {
        if( !geometry.affine() )
          DUNE_THROW( NotImplemented, "HessianTransformation not implemented for non-affine geometries." );
      }

      template< class A, class B >
      void operator() ( const A &a, B &b ) const
      {
        hessianTransformation( gjit_, a, b );
      }

    private:
      GeometryJacobianInverseTransposed gjit_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_BASISFUNCTIONSET_TRANSFORMATION_HH


==> anc/xt-super/dune-fem/dune/fem/space/basisfunctionset/tuple.hh <==
#ifndef DUNE_FEM_SPACE_BASISFUNCTIONSET_TUPLE_HH
#define DUNE_FEM_SPACE_BASISFUNCTIONSET_TUPLE_HH

#include <algorithm>
#include <array>
#include <tuple>
#include <vector>

#include <dune/common/forloop.hh>
#include <dune/common/std/utility.hh>
#include <dune/common/tuples.hh>

#include <dune/geometry/type.hh>

#include <dune/fem/common/utility.hh>

#include <dune/fem/space/basisfunctionset/basisfunctionset.hh>
#include <dune/fem/space/combinedspace/subobjects.hh>


namespace Dune
{

  namespace Fem
  {

    // TupleBasisFunctionSet
    // ---------------------

    template< class ... BasisFunctionSets >
    class TupleBasisFunctionSet
    {
      typedef TupleBasisFunctionSet< BasisFunctionSets ... > ThisType;

      // Functor Helper structs
      template< int > struct ComputeOffset;
      template< int > struct EvaluateAll;
      template< int > struct JacobianAll;
      template< int > struct HessianAll;
      template< int > struct EvaluateAllRanges;
      template< int > struct JacobianAllRanges;
      template< int > struct HessianAllRanges;
      template< int > struct Axpy;

      // helper class to compute static overall size and offsets
      template< int ... i >
      struct Indices
      {
        template< int j >
        static constexpr int size () { return std::tuple_element< j, std::tuple< std::integral_constant< int, i > ... > >::type::value; }

        template< int ... j >
        static constexpr Std::integer_sequence< int, size< j >() ... > sizes ( Std::integer_sequence< int, j ... > )
        {
          return Std::integer_sequence< int, size< j >() ... >();
        }

        template< int j >
        static constexpr int offset ()
        {
          return mysum( sizes( Std::make_integer_sequence< int, j >() ) );
        }

      private:
        template< int ... j >
        static constexpr int mysum ( Std::integer_sequence< int, j ... > )
        {
          return Std::sum( j ... );
        }

        static constexpr int mysum ( Std::integer_sequence< int > )
        {
          return 0;
        }
      };

      //! helper class to compute static rangeoffsets
      typedef Indices< BasisFunctionSets::FunctionSpaceType::dimRange ... > RangeIndices;

      //! type of tuple
      typedef std::tuple< BasisFunctionSets ... > BasisFunctionSetTupleType;

      static_assert( Std::are_all_same< typename BasisFunctionSets::DomainType ... >::value,
          "TupleBasisFunctionSet needs common DomainType" );
      //! get type of first function space, to obtain dimDomain and Field Types
      typedef typename std::tuple_element< 0, BasisFunctionSetTupleType >::type::FunctionSpaceType ContainedFunctionSpaceType;

      //! number of BasisFunctionsSets in the tuple
      static const int setSize = sizeof ... ( BasisFunctionSets );
      static const int setIterationSize = sizeof ... ( BasisFunctionSets )-1;

      //! type of offset array
      typedef std::array< std::size_t, setSize + 1 > OffsetType;

      // storage for i-th sub basisfunction
      struct Storage
      {
        typedef std::tuple< std::vector< typename BasisFunctionSets::RangeType > ... > RangeStorageTupleType;
        typedef std::tuple< std::vector< typename BasisFunctionSets::JacobianRangeType > ... > JacobianStorageTupleType;
        typedef std::tuple< std::vector< typename BasisFunctionSets::HessianRangeType > ... > HessianStorageTupleType;

        Storage () {}

        template< int i >
        typename std::tuple_element< i, RangeStorageTupleType >::type
        & rangeStorage() const { return std::get< i >( rangeStorage_ ); }

        template< int i >
        typename std::tuple_element< i, JacobianStorageTupleType >::type
        & jacobianStorage() const { return std::get< i >( jacobianStorage_ ); }

        template< int i >
        typename std::tuple_element< i, HessianStorageTupleType >::type
        & hessianStorage() const { return std::get< i >( hessianStorage_ ); }

      private:
        mutable RangeStorageTupleType rangeStorage_;
        mutable JacobianStorageTupleType jacobianStorage_;
        mutable HessianStorageTupleType hessianStorage_;
      };

    public:

      // export type of i-th subbasisfunction set
      template< int i >
      struct SubBasisFunctionSet
      {
        typedef typename std::tuple_element< i, BasisFunctionSetTupleType >::type type;
      };

      //! size of domian space
      static const int dimDomain = ContainedFunctionSpaceType::dimDomain;

      //! size of range space
      static constexpr const int dimRange = Std::sum( static_cast< int >( BasisFunctionSets::FunctionSpaceType::dimRange ) ... );

      //! type of analytical combiend function space
      typedef FunctionSpace< typename ContainedFunctionSpaceType::DomainFieldType,
                             typename ContainedFunctionSpaceType::RangeFieldType, dimDomain, dimRange > FunctionSpaceType;

      //! type of Domain Vector
      typedef typename FunctionSpaceType::DomainType DomainType;

      //! type of Range Vector
      typedef typename FunctionSpaceType::RangeType RangeType;

      //! type of Range Vector field
      typedef typename FunctionSpaceType::RangeFieldType RangeFieldType;

      //! type of Jacobian Vector/Matrix
      typedef typename FunctionSpaceType::JacobianRangeType JacobianRangeType;

      //! type of Hessian Matrix
      typedef typename FunctionSpaceType::HessianRangeType HessianRangeType;

      static_assert( Std::are_all_same< typename BasisFunctionSets::EntityType ... >::value,
          "TupleBasisFunctionSet needs common EntityType" );
      //! type of Entity the basis function set is initialized on
      typedef typename std::tuple_element< 0, BasisFunctionSetTupleType >::type::EntityType EntityType;

      static_assert( Std::are_all_same< typename BasisFunctionSets::ReferenceElementType ... >::value,
          "TupleBasisFunctionSet needs ReferenceElementType" );
      //! type of reference element for this BasisFunctionSet
      typedef typename std::tuple_element< 0, BasisFunctionSetTupleType >::type::ReferenceElementType ReferenceElementType;

      // default constructor, needed by localmatrix
      TupleBasisFunctionSet () {}

      // constructor taking a pack of basisFunctionSets
      TupleBasisFunctionSet ( const BasisFunctionSets & ... basisFunctionSets )
        : basisFunctionSetTuple_( basisFunctionSets ... )
      {
        offset_[ 0 ] = 0;
        ForLoop< ComputeOffset, 0, setIterationSize >::apply( offset_, basisFunctionSetTuple_ );
      }

      // constructor taking a tuple of basisfunction sets
      TupleBasisFunctionSet ( const BasisFunctionSetTupleType &basisFunctionSetTuple )
        : basisFunctionSetTuple_( basisFunctionSetTuple )
      {
        offset_[ 0 ] = 0;
        ForLoop< ComputeOffset, 0, setIterationSize >::apply( offset_, basisFunctionSetTuple_ );
      }

      // Basis Function Set Interface Methods
      // ------------------------------------

      //! \brief return order of basis function set, maximal order in the tupleset
      int order () const
      {
        return order( Std::index_sequence_for< BasisFunctionSets ... >() );
      }

      //! \brief return size of basis function set
      std::size_t size () const
      {
        return size( Std::index_sequence_for< BasisFunctionSets ... >() );
      }

      //! \copydoc BasisFunctionSet::type
      Dune::GeometryType type () const
      {
        return std::get< 0 >( basisFunctionSetTuple_ ).type();
      }

      //! \copydoc BasisFunctionSet::entity
      const EntityType &entity () const
      {
        return std::get< 0 >( basisFunctionSetTuple_ ).entity();
      }

      //! \copydoc BasisFunctionSet::entity
      const ReferenceElementType &referenceElement () const
      {
        return std::get< 0 >( basisFunctionSetTuple_ ).referenceElement();
      }

      //! \copydoc BasisFunctionSet::evaluateAll( x, dofs, value )
      template< class Point, class DofVector >
      void evaluateAll ( const Point &x, const DofVector &dofs, RangeType &value ) const
      {
        ForLoop< EvaluateAll, 0, setIterationSize >::apply( x, dofs, value, offset_, basisFunctionSetTuple_ );
      }

      //! \copydoc BasisFunctionSet::evaluateAll( x, values )
      template< class Point, class RangeArray >
      void evaluateAll ( const Point &x, RangeArray &values ) const
      {
        assert( values.size() >= size() );
        ForLoop< EvaluateAllRanges, 0, setIterationSize >::apply( x, values, storage_, offset_, basisFunctionSetTuple_ );
      }

      //! \copydoc BasisFunctionSet::evaluateAll( quad, dofs, ranges )
      template< class QuadratureType, class DofVector, class RangeArray >
      void evaluateAll ( const QuadratureType &quad, const DofVector &dofs, RangeArray &ranges ) const
      {
        const int nop = quad.nop();
        for( int qp = 0; qp < nop; ++qp )
          evaluateAll( quad[ qp ], dofs, ranges[ qp ] );
      }

      //! \copydoc BasisFunctionSet::jacobianAll( x, dofs, jacobian )
      template< class Point, class DofVector >
      void jacobianAll ( const Point &x, const DofVector &dofs, JacobianRangeType &jacobian ) const
      {
        ForLoop< JacobianAll, 0, setIterationSize >::apply( x, dofs, jacobian, offset_, basisFunctionSetTuple_ );
      }

      //! \copydoc BasisFunctionSet::jacobianAll( x, dofs, jacobians )
      template< class Point, class JacobianRangeArray >
      void jacobianAll ( const Point &x, JacobianRangeArray &jacobians ) const
      {
        assert( jacobians.size() >= size() );
        ForLoop< JacobianAllRanges, 0, setIterationSize >::apply( x, jacobians, storage_, offset_, basisFunctionSetTuple_ );
      }

      //! \brief evaluate the jacobian of all basis functions and store the result in the jacobians array
      template< class QuadratureType, class DofVector, class JacobianArray >
      void jacobianAll ( const QuadratureType &quad, const DofVector &dofs, JacobianArray &jacobians ) const
      {
        const int nop = quad.nop();
        for( int qp = 0; qp < nop; ++qp )
          jacobianAll( quad[ qp ], dofs, jacobians[ qp ] );
      }

      //! \copydoc BasisFunctionSet::hessianAll( x, dofs, hessian )
      template< class Point, class DofVector >
      void hessianAll ( const Point &x, const DofVector &dofs, HessianRangeType &hessian ) const
      {
        ForLoop< HessianAll, 0, setIterationSize >::apply( x, dofs, hessian, offset_, basisFunctionSetTuple_ );
      }

      //! \copydoc BasisFunctionSet::hessianAll( x, hessians )
      template< class Point, class HessianRangeArray >
      void hessianAll ( const Point &x, HessianRangeArray &hessians ) const
      {
        assert( hessians.size() >= size() );
        ForLoop< HessianAllRanges, 0, setIterationSize >::apply( x, hessians, storage_, offset_, basisFunctionSetTuple_ );
      }

      //! \copydoc BasisFunctionSet::axpy( quad, values, dofs )
      template< class QuadratureType, class Vector, class DofVector >
      void axpy ( const QuadratureType &quad, const Vector &values, DofVector &dofs ) const
      {
        // call axpy method for each entry of the given vector, e.g. rangeVector or jacobianVector
        const unsigned int nop = quad.nop();
        for( unsigned int qp = 0; qp < nop; ++qp )
          axpy( quad[ qp ], values[ qp ], dofs );
      }

      //! \copydoc BasisFunctionSet::axpy( quad, valuesA, valuesB, dofs )
      template< class QuadratureType, class VectorA, class VectorB, class DofVector >
      void axpy ( const QuadratureType &quad, const VectorA &valuesA, const VectorB &valuesB, DofVector &dofs ) const
      {
        // call axpy method for each entry of the given vector, e.g. rangeVector or jacobianVector
        const unsigned int nop = quad.nop();
        for( unsigned int qp = 0; qp < nop; ++qp )
        {
          axpy( quad[ qp ], valuesA[ qp ], dofs );
          axpy( quad[ qp ], valuesB[ qp ], dofs );
        }
      }

      //! \copydoc BasisFunctionSet::axpy( x, valueFactor, dofs )
      template< class Point, class DofVector >
      void axpy ( const Point &x, const RangeType &valueFactor, DofVector &dofs ) const
      {
        ForLoop< Axpy, 0, setIterationSize >::apply( x, valueFactor, dofs, offset_, basisFunctionSetTuple_ );
      }

      //! \copydoc BasisFunctionSet::axpy( x, jacobianFactor, dofs )
      template< class Point, class DofVector >
      void axpy ( const Point &x, const JacobianRangeType &jacobianFactor, DofVector &dofs ) const
      {
        ForLoop< Axpy, 0, setIterationSize >::apply( x, jacobianFactor, dofs, offset_, basisFunctionSetTuple_ );
      }

      //! \copydoc BasisFunctionSet::axpy( x, valueFactor, jacobianFactor, dofs )
      template< class Point, class DofVector >
      void axpy ( const Point &x, const RangeType &valueFactor, const JacobianRangeType &jacobianFactor, DofVector &dofs ) const
      {
        ForLoop< Axpy, 0, setIterationSize >::apply( x, valueFactor, jacobianFactor, dofs, offset_, basisFunctionSetTuple_ );
      }

      /***** NON Interface methods ****/

      //! return i-th subbasisfunctionSet
      template< int i >
      const typename SubBasisFunctionSet< i >::type& subBasisFunctionSet() const
      {
        return std::get< i >( basisFunctionSetTuple_ );
      }

      //! return offset of the i-th subbasisfunctionSet in the whole set
      std::size_t offset ( int i ) const
      {
        return offset_[ i ];
      }

      //! return number of subBasisFunctionSets
      static const int numSubBasisFunctionSets ()
      {
        return setSize;
      }

    protected:
      // unroll index sequence and take maxmial order
      template< std::size_t ... i >
      int order ( Std::index_sequence< i ... > ) const
      {
        return Std::max( std::get< i >( basisFunctionSetTuple_ ).order() ... );
      }

      // unroll index sequence and sum up sizes
      template< std::size_t ... i >
      std::size_t size ( Std::index_sequence< i ... > ) const
      {
        return Std::sum( std::get< i >( basisFunctionSetTuple_ ).size() ... );
      }

    private:
      BasisFunctionSetTupleType basisFunctionSetTuple_;
      OffsetType offset_;

      Storage storage_;
    };



    // ComputeOffset
    // -------------

    template< class ... BasisFunctionSets >
    template< int i >
    struct TupleBasisFunctionSet< BasisFunctionSets ... >::
    ComputeOffset
    {
      template< class Tuple >
      static void apply ( OffsetType &offset, const Tuple &tuple )
      {
        offset[ i + 1 ] = offset[ i ] + std::get< i >( tuple ).size();
      }
    };


    // EvaluateAll
    // -----------

    template< class ... BasisFunctionSets >
    template< int i >
    struct TupleBasisFunctionSet< BasisFunctionSets ... >::
    EvaluateAll
    {
      static const int rangeOffset = RangeIndices::template offset< i >();

      template< class Point, class DofVector, class Tuple >
      static void apply ( const Point &x, const DofVector &dofVector, RangeType &values, const OffsetType &offset, const Tuple &tuple )
      {
        std::size_t size = std::get< i >( tuple ).size();
        // get size of this basisFunctionSet
        typedef typename DofVector::value_type DofType;
        typename std::tuple_element< i, BasisFunctionSetTupleType >::type::RangeType thisRange;

        SubDofVector< const DofVector, const DofType > subDofVector( dofVector, size, offset[ i ] );
        // evaluateAll for this BasisFunctionSet, with View on DofVector
        std::get< i >( tuple ).evaluateAll( x, subDofVector, thisRange );
        std::copy( thisRange.begin(), thisRange.end(), values.begin() + rangeOffset );
      }
    };


    // JacobianAll
    // -----------

    template< class ... BasisFunctionSets >
    template< int i >
    struct TupleBasisFunctionSet< BasisFunctionSets ... >::
    JacobianAll
    {
      static const int rangeOffset = RangeIndices::template offset< i >();

      template< class Point, class DofVector, class Tuple >
      static void apply ( const Point &x, const DofVector &dofVector, JacobianRangeType &values, const OffsetType &offset, const Tuple &tuple )
      {
        // get size of this basisFunctionSet
        std::size_t size = std::get< i >( tuple ).size();
        typedef typename DofVector::value_type DofType;
        typename std::tuple_element< i, BasisFunctionSetTupleType >::type::JacobianRangeType thisJacobian;

        SubDofVector< const DofVector, const DofType > subDofVector( dofVector, size, offset[ i ] );
        // jacobianAll for this BasisFunctionSet, with View on DofVector
        std::get< i >( tuple ).jacobianAll( x, subDofVector, thisJacobian );
        std::copy( thisJacobian.begin(), thisJacobian.end(), values.begin() + rangeOffset );
      }
    };


    // HessianAll
    // ----------

    template< class ... BasisFunctionSets >
    template< int i >
    struct TupleBasisFunctionSet< BasisFunctionSets ... >::
    HessianAll
    {
      static const int rangeOffset = RangeIndices::template offset< i >();

      template< class Point, class DofVector, class Tuple >
      static void apply ( const Point &x, const DofVector &dofVector, HessianRangeType &values, const OffsetType &offset, const Tuple &tuple )
      {
        // get size of this basisFunctionSet
        std::size_t size = std::get< i >( tuple ).size();
        typedef typename DofVector::value_type DofType;
        typename std::tuple_element< i, BasisFunctionSetTupleType >::type::HessianRangeType thisHessian;

        SubDofVector< const DofVector, const DofType > subDofVector( dofVector, size, offset[ i ] );
        // hessianAll for this BasisFunctionSet, with View on DofVector
        std::get< i >( tuple ).hessianAll( x, subDofVector, thisHessian );
        std::copy( thisHessian.begin(), thisHessian.end(), values.begin() + rangeOffset );
      }
    };


    // EvaluateAllRanges
    // -----------------

    template< class ... BasisFunctionSets >
    template< int i >
    struct TupleBasisFunctionSet< BasisFunctionSets ... >::
    EvaluateAllRanges
    {
      typedef typename std::tuple_element< i, typename Storage::RangeStorageTupleType >::type ThisStorage;
      static const int thisDimRange = std::tuple_element< i, BasisFunctionSetTupleType >::type::FunctionSpaceType::dimRange;
      static const int rangeOffset = RangeIndices::template offset< i >();

      template< class Point, class RangeArray, class Tuple >
      static void apply ( const Point &x, RangeArray &values, const Storage &s, const OffsetType &offset, const Tuple &tuple )
      {
        std::size_t size = std::get< i >( tuple ).size();
        ThisStorage &thisStorage = s.template rangeStorage< i >();
        thisStorage.resize( size );

        // misuse SubDofVector
        std::get< i >( tuple ).evaluateAll( x, thisStorage );

        for( std::size_t j = 0; j < size; ++j )
        {
          values[ j + offset[ i ] ] = RangeType( 0.0 );
          for( int r = 0; r < thisDimRange; ++r )
            values[ j + offset[ i ] ][ r + rangeOffset ] = thisStorage[ j ][ r ];
        }
      }
    };


    // JacobianAllRanges
    // -----------------

    template< class ... BasisFunctionSets >
    template< int i >
    struct TupleBasisFunctionSet< BasisFunctionSets ... >::
    JacobianAllRanges
    {
      typedef typename std::tuple_element< i, typename Storage::JacobianStorageTupleType >::type ThisStorage;
      static const int thisDimRange = std::tuple_element< i, BasisFunctionSetTupleType >::type::FunctionSpaceType::dimRange;
      static const int rangeOffset = RangeIndices::template offset< i >();

      template< class Point, class RangeArray, class Tuple >
      static void apply ( const Point &x, RangeArray &values, const Storage &s, const OffsetType &offset, const Tuple &tuple )
      {
        std::size_t size = std::get< i >( tuple ).size();
        ThisStorage &thisStorage = s.template jacobianStorage< i >();
        thisStorage.resize( size );

        std::get< i >( tuple ).jacobianAll( x, thisStorage );

        for( std::size_t j = 0; j < size; ++j )
        {
          values[ j + offset[ i ] ] = JacobianRangeType( RangeFieldType( 0.0 ) );
          for( int r = 0; r < thisDimRange; ++r )
            values[ j + offset[ i ] ][ r + rangeOffset ] = thisStorage[ j ][ r ];
        }
      }
    };


    // HessianAllRanges
    // ----------------

    template< class ... BasisFunctionSets >
    template< int i >
    struct TupleBasisFunctionSet< BasisFunctionSets ... >::
    HessianAllRanges
    {
      typedef typename std::tuple_element< i, typename Storage::HessianStorageTupleType >::type ThisStorage;
      static const int thisDimRange = std::tuple_element< i, BasisFunctionSetTupleType >::type::FunctionSpaceType::dimRange;
      static const int rangeOffset = RangeIndices::template offset< i >();

      template< class Point, class RangeArray, class Tuple >
      static void apply ( const Point &x, RangeArray &values, const Storage &s, const OffsetType &offset, const Tuple &tuple )
      {
        std::size_t size = std::get< i >( tuple ).size();
        ThisStorage &thisStorage = s.template hessianStorage< i >();
        thisStorage.resize( size );

        std::get< i >( tuple ).hessianAll( x, thisStorage );

        for( std::size_t j = 0; j < size; ++j )
        {
          values[ j + offset[ i ] ] = HessianRangeType( RangeFieldType( 0.0 ) );
          for( int r = 0; r < thisDimRange; ++r )
            values[ j + offset[ i ] ][ r + rangeOffset ] = thisStorage[ j ][ r ];
        }
      }
    };


    // Axpy
    // ----

    template< class ... BasisFunctionSets >
    template< int i >
    struct TupleBasisFunctionSet< BasisFunctionSets ... >::
    Axpy
    {
      typedef typename std::tuple_element< i, BasisFunctionSetTupleType >::type::RangeType ThisRangeType;
      typedef typename std::tuple_element< i, BasisFunctionSetTupleType >::type::JacobianRangeType ThisJacobianRangeType;

      static const int rangeOffset = RangeIndices::template offset< i >();

      typedef SubObject< const RangeType, const ThisRangeType, rangeOffset > SubRangeType;
      typedef SubObject< const JacobianRangeType, const ThisJacobianRangeType, rangeOffset > SubJacobianRangeType;

      // axpy with range type
      template< class Point, class DofVector, class Tuple >
      static void apply ( const Point &x, const RangeType &factor, DofVector &dofVector, const OffsetType &offset, const Tuple &tuple )
      {
        std::size_t size = std::get< i >( tuple ).size();
        SubRangeType subFactor( factor );
        SubDofVector< DofVector, typename DofVector::value_type > subDofVector( dofVector, size, offset[ i ] );
        std::get< i >( tuple ).axpy( x, (ThisRangeType) subFactor, subDofVector );
      }

      // axpy with jacobian range type
      template< class Point, class DofVector, class Tuple >
      static void apply ( const Point &x, const JacobianRangeType &factor, DofVector &dofVector, const OffsetType &offset, const Tuple &tuple )
      {
        std::size_t size = std::get< i >( tuple ).size();
        SubJacobianRangeType subFactor( factor );
        SubDofVector< DofVector, typename DofVector::value_type > subDofVector( dofVector, size, offset[ i ] );
        std::get< i >( tuple ).axpy( x, (ThisJacobianRangeType) subFactor, subDofVector );
      }

      // axpy with range and jacobian range type
      template< class Point, class DofVector, class Tuple >
      static void apply ( const Point &x, const RangeType &rangeFactor, const JacobianRangeType &jacobianFactor, DofVector &dofVector, const OffsetType &offset, const Tuple &tuple )
      {
        std::size_t size = std::get< i >( tuple ).size();
        SubRangeType subRangeFactor( rangeFactor );
        SubJacobianRangeType subJacobianFactor( jacobianFactor );
        SubDofVector< DofVector, typename DofVector::value_type > subDofVector( dofVector, size, offset[ i ] );
        std::get< i >( tuple ).axpy( x, (ThisRangeType) subRangeFactor, (ThisJacobianRangeType) subJacobianFactor, subDofVector );
      }
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_BASISFUNCTIONSET_TUPLE_HH


==> anc/xt-super/dune-fem/dune/fem/space/basisfunctionset/vectorial.hh <==
#ifndef DUNE_FEM_BASISFUNCTIONSET_VECTORIAL_HH
#define DUNE_FEM_BASISFUNCTIONSET_VECTORIAL_HH

#include <cstddef>
#include <utility>
#include <vector>

#include <dune/geometry/referenceelements.hh>
#include <dune/geometry/type.hh>

#include <dune/fem/space/basisfunctionset/functor.hh>
#include <dune/fem/space/common/functionspace.hh>

namespace Dune
{

  namespace Fem
  {

    // DofAlignment
    // ------------

    /** \brief Interface documentation for Dof alignment classes
     *         used in VectorialBasisFunctionSet.
     *
     *  \note This interface class is implemented by
     *        HorizontalDofAlignment and
     *        VerticalDofAlignment
     *
     *  \tparam  Implementation  implementation type (CRTP)
     */
    template< class Implementation >
    class DofAlignment
    {
    public:
      //! \brief global Dof type
      typedef std::size_t GlobalDofType;
      /** \brief local Dof type consists of coordinate number and Dof
       *         number in scalar basis function set
       */
      typedef std::pair< int, std::size_t > LocalDofType;

    protected:
      DofAlignment () = default;

    public:
      /** \brief map local to global Dof
       *
       *  \note methods localDof and globalDof must be inverse
       *
       *  \param[in]  localDof  local Dof
       *
       *  \returns global Dof
       */
      GlobalDofType globalDof ( const LocalDofType &localDof ) const
      {
        return impl().globalDof( localDof );
      }

      /** \brief map global to local Dof
       *
       *  \note methods localDof and globalDof must be inverse
       *
       *  \param[in]  globalDof  global Dof
       *
       *  \returns local Dof
       */
      LocalDofType localDof ( const GlobalDofType &globalDof ) const
      {
        return impl().localDof( globalDof );
      }

    protected:
      const Implementation &impl () const
      {
        return static_cast< const Implementation & >( *this );
      }
    };



    // HorizontalDofAlignment
    // ----------------------

    /** \brief Implementation of DofAlignment.
     *
     *  This Dof alignment uses consecutive enumeration for
     *  each coordinate in vectial basis function set.
     *
     *  \tparam  ScalarBasisFunctionSet  scalar basis function set
     *  \tparam  Range                   range
     */
    template< class ScalarBasisFunctionSet, class Range >
    class HorizontalDofAlignment
    : public DofAlignment< HorizontalDofAlignment< ScalarBasisFunctionSet, Range > >
    {
      typedef HorizontalDofAlignment< ScalarBasisFunctionSet, Range > ThisType;
      typedef DofAlignment< HorizontalDofAlignment< ScalarBasisFunctionSet, Range > > BaseType;

    public:
      typedef typename BaseType::GlobalDofType GlobalDofType;
      typedef typename BaseType::LocalDofType LocalDofType;

      HorizontalDofAlignment () = default;

      explicit HorizontalDofAlignment ( const ScalarBasisFunctionSet &scalarBasisFunctionSet )
      : scalarSize_( scalarBasisFunctionSet.size() )
      {}

      /** @copydoc Dune::Fem::DofAlignment::globalDof */
      GlobalDofType globalDof ( const LocalDofType &localDof ) const
      {
        return GlobalDofType( localDof.first*scalarSize_ + localDof.second );
      }

      /** @copydoc Dune::Fem::DofAlignment::localDof */
      LocalDofType localDof ( const GlobalDofType &globalDof ) const
      {
         return LocalDofType( globalDof / scalarSize_, globalDof % scalarSize_ );
      }

    private:
      std::size_t scalarSize_;
    };



    // VerticalDofAlignment
    // --------------------

    /** \brief Implementation of DofAlignment.
     *
     *  This Dof uses the same Dof enumeration as VectorialShapeFunctionSet.
     *
     *  \tparam  ScalarBasisFunctionSet  scalar basis function set
     *  \tparam  Range                   range
     */
    template< class ScalarBasisFunctionSet, class Range >
    class VerticalDofAlignment
    : public DofAlignment< VerticalDofAlignment< ScalarBasisFunctionSet, Range > >
    {
      typedef VerticalDofAlignment< ScalarBasisFunctionSet, Range > ThisType;
      typedef DofAlignment< VerticalDofAlignment< ScalarBasisFunctionSet, Range > > BaseType;

      static const int dimRange = Range::dimension;

    public:
      typedef typename BaseType::GlobalDofType GlobalDofType;
      typedef typename BaseType::LocalDofType LocalDofType;

      VerticalDofAlignment () = default;

      explicit VerticalDofAlignment ( const ScalarBasisFunctionSet & ) {}

      /** @copydoc Dune::Fem::DofAlignment::globalDof */
      GlobalDofType globalDof ( const LocalDofType &localDof ) const
      {
        return GlobalDofType( localDof.first + localDof.second*dimRange );
      }

      /** @copydoc Dune::Fem::DofAlignment::localDof */
      LocalDofType localDof ( const GlobalDofType &globalDof ) const
      {
        return LocalDofType( globalDof % dimRange, globalDof / dimRange );
      }
    };



    // SubDofVector
    // ------------

    /** \brief Extract Sub dof vector for single coordinate.
     *
     *  \tparam  DofVector     Dof vector
     *  \tparam  DofAlignment  implementation of DofAlignment
     */
    template< class DofVector, class DofAlignment >
    class SubDofVector;

    template< class DofVector, class ScalarBasisFunctionSet, class Range >
    class SubDofVector< DofVector, HorizontalDofAlignment< ScalarBasisFunctionSet, Range > >
    {
      typedef SubDofVector< DofVector, HorizontalDofAlignment< ScalarBasisFunctionSet, Range > > ThisType;

      typedef typename Range::value_type RangeFieldType;

      typedef HorizontalDofAlignment< ScalarBasisFunctionSet, Range > DofAlignmentType;
      typedef typename DofAlignmentType::LocalDofType LocalDofType;

    public:
      typedef RangeFieldType value_type;

      SubDofVector( const DofVector &dofs, int coordinate, const DofAlignmentType &dofAlignment )
      : dofs_( &(dofs[ dofAlignment.globalDof( LocalDofType( coordinate, 0 ) ) ] ) )
      {}

      const RangeFieldType &operator[] ( std::size_t i ) const
      {
        return dofs_[ i ];
      }

    private:
      const RangeFieldType *dofs_;
    };

    template< class DofVector, class ScalarBasisFunctionSet, class Range >
    class SubDofVector< DofVector, VerticalDofAlignment< ScalarBasisFunctionSet, Range > >
    {
      typedef SubDofVector< DofVector, VerticalDofAlignment< ScalarBasisFunctionSet, Range > > ThisType;

      typedef typename Range::value_type RangeFieldType;

      typedef VerticalDofAlignment< ScalarBasisFunctionSet, Range > DofAlignmentType;
      typedef typename DofAlignmentType::LocalDofType LocalDofType;

    public:
      typedef RangeFieldType value_type;

      SubDofVector( const DofVector &dofs, int coordinate, const DofAlignmentType &dofAlignment )
      : dofs_( dofs ),
        coordinate_( coordinate ),
        dofAlignment_( dofAlignment )
      {}

      const RangeFieldType &operator[] ( std::size_t i ) const
      {
        return dofs_[ dofAlignment_.globalDof( LocalDofType( coordinate_, i ) ) ];
      }

    private:
      const DofVector &dofs_;
      int coordinate_;
      DofAlignmentType dofAlignment_;
    };



    // VectorialBasisFunctionSet
    // -------------------------

    /** \brief Builds a vectorial basis function set
     *         from given scalar basis function set.
     *
     *  \tparam  ScalarBasisFunctionSet  scalar basis function set
     *  \tparam  Range                   range vector
     *  \tparam  DofAlignment            type of dof alignment
     */
    template< class ScalarBasisFunctionSet, class Range, template< class, class > class DofAlignment = VerticalDofAlignment >
    class VectorialBasisFunctionSet
    {
      typedef VectorialBasisFunctionSet< ScalarBasisFunctionSet, Range, DofAlignment > ThisType;

    public:
      typedef ScalarBasisFunctionSet ScalarBasisFunctionSetType;

      typedef typename ScalarBasisFunctionSetType::EntityType EntityType;
      typedef typename ScalarBasisFunctionSetType::ReferenceElementType ReferenceElementType;

    private:
      typedef typename ScalarBasisFunctionSetType::FunctionSpaceType ScalarFunctionSpaceType;
      static const int dimRange = Range::dimension;

    public:
      typedef typename ToNewDimRangeFunctionSpace< ScalarFunctionSpaceType, dimRange >::Type FunctionSpaceType;

      typedef typename FunctionSpaceType::DomainType DomainType;
      typedef typename FunctionSpaceType::RangeType RangeType;
      typedef typename FunctionSpaceType::JacobianRangeType JacobianRangeType;
      typedef typename FunctionSpaceType::HessianRangeType HessianRangeType;

      typedef DofAlignment< ScalarBasisFunctionSet, Range > DofAlignmentType;

    private:
      typedef typename DofAlignmentType::GlobalDofType GlobalDofType;
      typedef typename DofAlignmentType::LocalDofType LocalDofType;

      typedef typename FunctionSpaceType::RangeFieldType RangeFieldType;

      struct EvaluateAll;
      struct JacobianAll;
      struct HessianAll;

    public:
      VectorialBasisFunctionSet () {}

      explicit VectorialBasisFunctionSet ( const ScalarBasisFunctionSetType &scalarBasisFunctionSet )
      : scalarBasisFunctionSet_( scalarBasisFunctionSet ),
        dofAlignment_( scalarBasisFunctionSet_ )
      {}

      int order () const { return scalarBasisFunctionSet().order(); }

      std::size_t size () const { return dimRange*scalarBasisFunctionSet().size(); }

      const ReferenceElementType &referenceElement () const { return scalarBasisFunctionSet().referenceElement(); }

      template< class Point, class DofVector >
      void axpy ( const Point &x, const RangeType &valueFactor, DofVector &dofs ) const
      {
        axpy< EvaluateAll >( x, valueFactor, dofs );
      }

      template< class Point, class DofVector >
      void axpy ( const Point &x, const JacobianRangeType &jacobianFactor, DofVector &dofs ) const
      {
        axpy< JacobianAll >( x, jacobianFactor, dofs );
      }

      template< class Point, class DofVector >
      void axpy ( const Point &x, const RangeType &valueFactor, const JacobianRangeType &jacobianFactor,
                  DofVector &dofs ) const
      {
        axpy( x, valueFactor, dofs );
        axpy( x, jacobianFactor, dofs );
      }

      template< class Quadrature, class Vector, class DofVector >
      void axpy ( const Quadrature &quad, const Vector &values, DofVector & dofs ) const
      {
        const unsigned int nop = quad.nop();
        for( unsigned int qp = 0; qp < nop ; ++qp )
          axpy( quad[ qp ], values[ qp ], dofs );
      }

      template< class Quadrature, class VectorA, class VectorB, class DofVector >
      void axpy ( const Quadrature &quad, const VectorA &valuesA, const VectorB &valuesB, DofVector & dofs ) const
      {
        const unsigned int nop = quad.nop();
        for( unsigned int qp = 0; qp < nop ; ++qp )
        {
          axpy( quad[ qp ], valuesA[ qp ], dofs );
          axpy( quad[ qp ], valuesB[ qp ], dofs );
        }
      }

      template< class Point, class DofVector >
      void evaluateAll ( const Point &x, const DofVector &dofs, RangeType &value ) const
      {
        evaluateAll< EvaluateAll >( x, dofs, value );
      }

      template< class Point, class RangeArray >
      void evaluateAll ( const Point &x, RangeArray &values ) const
      {
        evaluateAll< EvaluateAll >( x, values );
      }

      template< class Quadrature, class DofVector, class RangeArray >
      void evaluateAll ( const Quadrature &quad, const DofVector &dofs, RangeArray &ranges ) const
      {
        const unsigned int nop = quad.nop();
        for( unsigned int qp = 0; qp < nop ; ++qp )
          evaluateAll( quad[ qp ], dofs, ranges[ qp ] );
      }

      template< class Point, class DofVector >
      void jacobianAll ( const Point &x, const DofVector &dofs, JacobianRangeType &jacobian ) const
      {
        evaluateAll< JacobianAll >( x, dofs, jacobian );
      }

      template< class Point, class JacobianRangeArray >
      void jacobianAll ( const Point &x, JacobianRangeArray &jacobians ) const
      {
        evaluateAll< JacobianAll >( x, jacobians );
      }

      template< class Quadrature, class DofVector, class JacobianArray >
      void jacobianAll ( const Quadrature &quad, const DofVector &dofs, JacobianArray &jacobians ) const
      {
        const unsigned int nop = quad.nop();
        for( unsigned int qp = 0; qp < nop ; ++qp )
          jacobianAll( quad[ qp ], dofs, jacobians[ qp ] );
      }

      template< class Point, class DofVector >
      void hessianAll ( const Point &x, const DofVector &dofs, HessianRangeType &hessian ) const
      {
        evaluateAll< HessianAll >( x, dofs, hessian );
      }

      template< class Point, class HessianRangeArray >
      void hessianAll ( const Point &x, HessianRangeArray &hessians ) const
      {
        evaluateAll< HessianAll >( x, hessians );
      }

      const EntityType &entity () const { return scalarBasisFunctionSet().entity(); }

      DofAlignmentType dofAlignment () const { return dofAlignment_ ; }

      const ScalarBasisFunctionSetType &scalarBasisFunctionSet () const
      {
        return scalarBasisFunctionSet_;
      }

    private:
      template< class Evaluate, class Point, class DofVector >
      void axpy ( const Point &x, const typename Evaluate::Vector &factor, DofVector &dofs ) const
      {
        const std::size_t size = scalarBasisFunctionSet().size();
        std::vector< typename Evaluate::Scalar > scalars( size );
        Evaluate::apply( scalarBasisFunctionSet(), x, scalars );

        for( int r = 0; r < dimRange; ++r )
        {
          for( std::size_t i = 0; i < size; ++i )
          {
            const GlobalDofType globalDof = dofAlignment_.globalDof( LocalDofType( r, i ) );
            dofs[ globalDof ] += factor[ r ] * scalars[ i ][ 0 ];
          }
        }
      }

      template< class Evaluate, class Point, class DofVector >
      void evaluateAll ( const Point &x, const DofVector &dofs, typename Evaluate::Vector &vector ) const
      {
        typename Evaluate::Scalar scalar;
        for( int r = 0; r < dimRange; ++r )
        {
          SubDofVector< DofVector, DofAlignmentType > subDofs( dofs, r, dofAlignment_ );
          Evaluate::apply( scalarBasisFunctionSet(), x, subDofs, scalar );
          vector[ r ] = scalar[ 0 ];
        }
      }

      template< class Evaluate, class Point, class VectorArray >
      void evaluateAll ( const Point &x, VectorArray &vectorials ) const
      {
        const std::size_t size = scalarBasisFunctionSet().size();
        std::vector< typename Evaluate::Scalar > scalars( size );
        Evaluate::apply( scalarBasisFunctionSet(), x, scalars );

        typedef typename Evaluate::Vector Vector;

        for( int r = 0; r < dimRange; ++r )
        {
          for( std::size_t i = 0; i < size; ++i )
          {
            const GlobalDofType globalDof = dofAlignment_.globalDof( LocalDofType( r, i ) );
            Vector &vector = vectorials[ globalDof ];
            vector = Vector( typename Vector::value_type( 0 ) );
            vector[ r ] = scalars[ i ][ 0 ];
          }
        }
      }

      ScalarBasisFunctionSetType scalarBasisFunctionSet_;
      DofAlignmentType dofAlignment_;
    };



    // VectorialBasisFunctionSet< ScalarBasisFunctionSet, Range >::EvaluateAll
    // -----------------------------------------------------------------------

    template< class ScalarBasisFunctionSet, class Range, template< class, class > class DofAlignment >
    struct VectorialBasisFunctionSet< ScalarBasisFunctionSet, Range, DofAlignment >::EvaluateAll
    {
      typedef typename ScalarFunctionSpaceType::RangeType Scalar;
      typedef RangeType Vector;

      template< class Point, class SubDofVector >
      static void apply ( const ScalarBasisFunctionSetType &scalarBasisFunctionSet,
                          const Point &x, const SubDofVector &dofs, Scalar &scalar )
      {
        scalarBasisFunctionSet.evaluateAll( x, dofs, scalar );
      }

      template< class Point, class ScalarArray >
      static void apply ( const ScalarBasisFunctionSetType &scalarBasisFunctionSet,
                          const Point &x, ScalarArray &scalars )
      {
        scalarBasisFunctionSet.evaluateAll( x, scalars );
      }
    };



    // VectorialBasisFunctionSet< ScalarBasisFunctionSet, Range >::JacobianAll
    // -----------------------------------------------------------------------

    template< class ScalarBasisFunctionSet, class Range, template< class, class > class DofAlignment >
    struct VectorialBasisFunctionSet< ScalarBasisFunctionSet, Range, DofAlignment >::JacobianAll
    {
      typedef typename ScalarFunctionSpaceType::JacobianRangeType Scalar;
      typedef JacobianRangeType Vector;

      template< class Point, class SubDofVector >
      static void apply ( const ScalarBasisFunctionSetType &scalarBasisFunctionSet,
                          const Point &x, const SubDofVector &dofs, Scalar &scalar )
      {
        scalarBasisFunctionSet.jacobianAll( x, dofs, scalar );
      }

      template< class Point, class ScalarArray >
      static void apply ( const ScalarBasisFunctionSetType &scalarBasisFunctionSet,
                          const Point &x, ScalarArray &scalars )
      {
        scalarBasisFunctionSet.jacobianAll( x, scalars );
      }
    };



    // VectorialBasisFunctionSet< ScalarBasisFunctionSet, Range >::HessianAll
    // ----------------------------------------------------------------------

    template< class ScalarBasisFunctionSet, class Range, template< class, class > class DofAlignment >
    struct VectorialBasisFunctionSet< ScalarBasisFunctionSet, Range, DofAlignment >::HessianAll
    {
      typedef typename ScalarFunctionSpaceType::HessianRangeType Scalar;
      typedef HessianRangeType Vector;

      template< class Point, class SubDofVector >
      static void apply ( const ScalarBasisFunctionSetType &scalarBasisFunctionSet,
                          const Point &x, const SubDofVector &dofs, Scalar &scalar )
      {
        scalarBasisFunctionSet.hessianAll( x, dofs, scalar );
      }

      template< class Point, class ScalarArray >
      static void apply ( const ScalarBasisFunctionSetType &scalarBasisFunctionSet,
                          const Point &x, ScalarArray &scalars )
      {
        scalarBasisFunctionSet.hessianAll( x, scalars );
      }
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_BASISFUNCTIONSET_VECTORIAL_HH


==> anc/xt-super/dune-fem/dune/fem/space/combineddiscretefunctionspace.hh <==
#warning "This File will be removed, include <dune/fem/space/combinedspace.hh> instead!"

#include <dune/fem/space/combinedspace.hh>


==> anc/xt-super/dune-fem/dune/fem/space/combinedspace.hh <==
#include "combinedspace/combineddiscretefunctionspace.hh"
#include "combinedspace/combinedspace.hh"
#include "combinedspace/powerspace.hh"
#include "combinedspace/tuplespace.hh"


==> anc/xt-super/dune-fem/dune/fem/space/combinedspace/CMakeLists.txt <==
dune_install( combineddiscretefunctionspace.hh combineddofstorage.hh 
              combinedspace.hh generic.hh lagrangepointsetexporter.hh 
              powerlocalrestrictprolong.hh powermapper.hh powerspace.hh 
              subobjects.hh tuplemapper.hh tuplespace.hh 
              tuplelocalrestrictprolong.hh )



==> anc/xt-super/dune-fem/dune/fem/space/combinedspace/Makefile.am <==
combinedspacedir =  $(includedir)/dune/fem/space/combinedspace
combinedspace_HEADERS = combineddiscretefunctionspace.hh  \
												combineddofstorage.hh \
												combinedspace.hh \
												generic.hh \
												lagrangepointsetexporter.hh \
												powerlocalrestrictprolong.hh \
												powermapper.hh \
												powerspace.hh \
												subobjects.hh  \
												tuplelocalrestrictprolong.hh \
												tuplemapper.hh \
												tuplespace.hh

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/dune/fem/space/combinedspace/combineddiscretefunctionspace.hh <==
#ifndef DUNE_FEM_COMBINEDDISCRETFUNCTIONSPACE_HH
#define DUNE_FEM_COMBINEDDISCRETFUNCTIONSPACE_HH

#include <algorithm>

#include <dune/common/math.hh>
#include <dune/common/typetraits.hh>
#include <dune/grid/common/grid.hh>

#include <dune/fem/space/combinedspace/tuplespace.hh>


namespace Dune
{

  namespace Fem
  {

    /** \addtogroup CombinedDiscreteFunctionSpace
     *
     *  Provides a DiscreteFunctionSpace combined from two arbitrary
     *  DiscreteFunctionSpaces U_h and V_h into a single \ref Dune::Fem::DiscreteFunctionSpaceInterface ( U_h times V_h ).
     *
     *  \note It is assumed that the spaces U_h and V_h  are constructed on the same
     *        gridpart!!!
     */

    /** \class   CombinedDiscreteFunctionSpace
     *  \ingroup CombinedDiscreteFunctionSpace
     *  \brief   Combined discrete function space
     */
    template< class DFSpace1, class DFSpace2 >
    class CombinedDiscreteFunctionSpace
      : public TupleDiscreteFunctionSpace< DFSpace1, DFSpace2 >
    {
      typedef CombinedDiscreteFunctionSpace< DFSpace1, DFSpace2 > ThisType;
      typedef TupleDiscreteFunctionSpace< DFSpace1, DFSpace2 > BaseType;

    public:
      //! types of Discrete Subspace
      typedef DFSpace1 DiscreteFunctionSpaceType1;
      typedef DFSpace2 DiscreteFunctionSpaceType2;

      //! maximum polynomial order of functions in this space
      enum { polynomialOrder1 =  DiscreteFunctionSpaceType1::polynomialOrder,
             polynomialOrder2 =  DiscreteFunctionSpaceType2::polynomialOrder,
             polynomialOrder = BaseType::polynomialOrder };

      template< int newDimRange >
      struct ToNewDimRange
      {
        typedef typename ToNewDimRangeFunctionSpace< typename BaseType::FunctionSpaceType, newDimRange > :: Type NewFunctionSpaceType;
        typedef typename ThisType::template ToNewFunctionSpace< NewFunctionSpaceType > :: Type  Type;
      };

      template< class NewFunctionSpace >
      struct ToNewFunctionSpace
      {
        typedef typename std::conditional< (NewFunctionSpace::dimRange == 1),
                typename DiscreteFunctionSpaceType1::template ToNewDimRange< 1 >::Type,
                typename DifferentDiscreteFunctionSpace< ThisType, NewFunctionSpace >::Type
                >::type Type;
      };

      // type of gridPart
      typedef typename BaseType::GridPartType GridPartType;

      /** \brief constructor
       *
       *  \param[in]  gridPart       grid part for the Lagrange space
       *  \param[in]  commInterface  communication interface to use (optional)
       *  \param[in]  commDirection  communication direction to use (optional)
       */
      explicit CombinedDiscreteFunctionSpace ( GridPartType &gridPart,
                                               const InterfaceType commInterface = InteriorBorder_All_Interface,
                                               const CommunicationDirection commDirection = ForwardCommunication )
      DUNE_DEPRECATED_MSG( "CombinedDiscreteFunctionSpace is Deprecated, us the more general TupleDiscreteFunctionSpace instead." )
        : BaseType( gridPart, commInterface, commDirection )
      {}

      // forbid the copy constructor
      CombinedDiscreteFunctionSpace ( const ThisType & ) = delete;

      /** \brief obtain the first subspace
       *  \return DiscreteFunctionSpaceType1
       **/
      const DiscreteFunctionSpaceType1 &space1 () const
      {
        return BaseType::template subDiscreteFunctionSpace< 0 >();
      }

      /** \brief obtain the second subspace
       *  \return DiscreteFunctionSpaceType2
       **/
      const DiscreteFunctionSpaceType2 &space2 () const
      {
        return BaseType::template subDiscreteFunctionSpace< 1 >();
      }
    };


    //! specialization of DifferentDiscreteFunctionSpace for CombinedDiscreteFunctionSpace
    template< class DFunctionSpaceImp1,
              class DFunctionSpaceImp2,
              class NewFunctionSpace >
    struct DifferentDiscreteFunctionSpace< CombinedDiscreteFunctionSpace<
                                             DFunctionSpaceImp1, DFunctionSpaceImp2 >, NewFunctionSpace >
    {
    private:
      static const int dimRange1 = DFunctionSpaceImp1::dimRange;
      static const int dimRange2 = DFunctionSpaceImp2::dimRange;
      static const int newDimRange = NewFunctionSpace::dimRange;

      static const int newDimRange1 = (newDimRange * dimRange1)/( dimRange1 + dimRange2 );
      static const int newDimRange2 = (newDimRange * dimRange2)/( dimRange1 + dimRange2 );

      //////////  Gurke in gruen /////////
      typedef typename DFunctionSpaceImp1::template ToNewDimRange< newDimRange1 >::Type Type1;
      typedef typename DFunctionSpaceImp2::template ToNewDimRange< newDimRange2 >::Type Type2;

    public:
      typedef typename conditional< (newDimRange == 1), Type1,
              CombinedDiscreteFunctionSpace< Type1, Type2 > >::type Type;
    };


    // DefaultLocalRestrictProlong for CombinedDiscreteFunctionSpace

    template< class SP1, class SP2 >
    class DefaultLocalRestrictProlong< CombinedDiscreteFunctionSpace< SP1, SP2 > >
      : public TupleLocalRestrictProlong< SP1, SP2 >
    {
      typedef DefaultLocalRestrictProlong< CombinedDiscreteFunctionSpace< SP1, SP2 > > ThisType;
      typedef TupleLocalRestrictProlong< SP1, SP2 > BaseType;

    public:
      DefaultLocalRestrictProlong ( const CombinedDiscreteFunctionSpace< SP1, SP2 > &space )
        : BaseType( space.space1(), space.space2() )
      {}
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_COMBINDEDDISCRETFUNCTIONSPACE_HH


==> anc/xt-super/dune-fem/dune/fem/space/combinedspace/combineddofstorage.hh <==
#ifndef DUNE_FEM_COMBINEDDOFSTORAGE_HH
#define DUNE_FEM_COMBINEDDOFSTORAGE_HH

//- local includes
#include <dune/fem/space/common/dofstorage.hh>
#include <dune/fem/storage/subarray.hh>

namespace Dune
{

  namespace Fem
  {

    //! Utility class that helps in the transformation between dofs in the
    //! combined space and its enclosed spaces
    template< class ContainedMapper, int N, DofStoragePolicy policy >
    class CombinedDofConversionUtility;


    //! does the same as DofConversionUtility<PointBased>, just other
    //! construtor
    template< class ContainedMapper , int N >
    class CombinedDofConversionUtility< ContainedMapper, N, PointBased >
    : public PointBasedDofConversionUtility< N >
    {
    public:
      typedef ContainedMapper ContainedMapperType;

    private:
      typedef PointBasedDofConversionUtility< N >  BaseType;

    public:
      inline CombinedDofConversionUtility ( const ContainedMapperType & mapper,
                                            const int numComponents )
      : BaseType( numComponents )
      {}
    };

    //! Specialisation for VariableBased approach
    template< class ContainedMapper, int N >
    class CombinedDofConversionUtility< ContainedMapper, N, VariableBased >
    {
    public:
      typedef ContainedMapper ContainedMapperType;

    protected:
      const ContainedMapperType &mapper_;

    public:
      /** \brief constructor
       *
       *  \param[in]  mapper  mapper of the contained space
       *  \param[in]  size    number of global DoFs per component
       */
      inline CombinedDofConversionUtility ( const ContainedMapperType &mapper,
                                            int size )
      : mapper_( mapper )
      {}

      //! Find out what type of policy this is.
      inline static DofStoragePolicy policy ()
      {
        return VariableBased;
      }

      //! Set new size after adaptation.
      inline void newSize ( int size )
      {}

      //! Component which the actual base function index gives a contribution
      //! \return is in range {0, dimRange-1}
      int component ( int combinedIndex ) const
      {
        return combinedIndex / containedSize();
      }

      //! Number of the (scalar) base function belonging to base function index
      int containedDof ( int combinedIndex ) const
      {
        return combinedIndex % containedSize();
      }

      //! Reverse operation of containedDof, component
      //! i == combinedDof(containedDof(i), component(i))
      int combinedDof ( int containedIndex, int component ) const
      {
        return containedIndex + (component * containedSize());
      }

    protected:
      inline int containedSize () const
      {
        return mapper_.size();
      }
    };



    template< class MapperImp, int N, DofStoragePolicy policy  >
    class CombinedSubMapper
    : public Fem :: IndexMapperInterface< CombinedSubMapper< MapperImp, N, policy > >
    {
    public:
      //- original mapper
      typedef MapperImp ContainedMapperType;

    private:
      typedef CombinedSubMapper< ContainedMapperType, N , policy > ThisType;

    public:
      typedef CombinedDofConversionUtility< ContainedMapperType, N, policy >   DofConversionType;

    public:
      //- Public methods
      CombinedSubMapper ( const ContainedMapperType& mapper,
                          const unsigned int component )
      : mapper_( mapper ),
        component_( component ),
        utilGlobal_(mapper_,
                    policy  == PointBased ?
                    N :  mapper.size() )
      {
        assert(component_ < N);
      }

      CombinedSubMapper(const ThisType& other) :
        mapper_(other.mapper_),
        component_(other.component_),
        utilGlobal_(other.utilGlobal_)
      {
        assert(component_ < N);
      }

      //! Total number of degrees of freedom
      inline unsigned int size () const {
        return mapper_.size();
      }
      inline unsigned int range () const {
        return size() * N;
      }
      inline const unsigned int operator[] ( unsigned int index ) const
      {
        utilGlobal_.newSize( mapper_.size() );
        return utilGlobal_.combinedDof(index, component_);
      }

    private:
      ThisType& operator=(const ThisType& other);
      //- Data members
      const ContainedMapperType& mapper_;
      const unsigned int component_;
      mutable DofConversionType utilGlobal_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_COMBINEDDOFSTORAGE_HH


==> anc/xt-super/dune-fem/dune/fem/space/combinedspace/combinedspace.hh <==
#ifndef DUNE_FEM_SPACE_COMBINEDSPACE_COMBINEDSPACE_HH
#define DUNE_FEM_SPACE_COMBINEDSPACE_COMBINEDSPACE_HH

#include <map>
#include <type_traits>
#include <vector>

#include <dune/fem/version.hh>

#include <dune/fem/space/combinedspace/powerspace.hh>
#include <dune/fem/space/common/discretefunctionspace.hh>
#include <dune/fem/space/common/dofstorage.hh>
#include <dune/fem/space/common/localrestrictprolong.hh>


namespace Dune
{

  namespace Fem
  {

    /** @addtogroup CombinedSpace
        Class to combine N scalar discrete function spaces.
        Policies PointBased and VariableBased decide, how dof are stored in
        vectors. PointBased stores all local dofs consecutive,
        VectorBased stores all dofs for one component consecutive.
       @{

     */

    template< class DiscreteFunctionSpace, int N, DofStoragePolicy policy >
    class CombinedSpace;

    /** @brief
        Combined Space Function Space
     **/

    template< class DiscreteFunctionSpace, int N >
    class CombinedSpace< DiscreteFunctionSpace, N, PointBased >
      : public DiscreteFunctionSpace::template ToNewDimRange< DiscreteFunctionSpace::dimRange *N >::Type
    {
      typedef CombinedSpace< DiscreteFunctionSpace, N, PointBased > ThisType;
      typedef typename DiscreteFunctionSpace::template ToNewDimRange< DiscreteFunctionSpace::dimRange *N >::Type BaseType;

      static const DofStoragePolicy policy = PointBased;

    public:
      typedef typename BaseType::GridPartType GridPartType;
      typedef DiscreteFunctionSpace ContainedDiscreteFunctionSpaceType;

      CombinedSpace ( GridPartType &gridPart,
                      const InterfaceType commInterface = InteriorBorder_All_Interface,
                      const CommunicationDirection commDirection = ForwardCommunication )
        : BaseType( gridPart, commInterface, commDirection ),
          containedSpace_( gridPart, commInterface, commDirection )
      {}

      // prohibit copy constructor and copy assignment opertor
      CombinedSpace ( const ThisType & ) = delete;
      ThisType &operator= ( const ThisType & ) = delete;

      //- Additional methods
      //! number of components
      int numComponents () const { return N; }

      //! policy of this space
      DofStoragePolicy myPolicy () const
      {
        return policy;
      }

      //! contained space
      const ContainedDiscreteFunctionSpaceType &containedSpace () const
      {
        return containedSpace_;
      }

    private:
      ContainedDiscreteFunctionSpaceType containedSpace_;
    };


    template< class DiscreteFunctionSpace, int N >
    class CombinedSpace< DiscreteFunctionSpace, N, VariableBased >
      : public PowerDiscreteFunctionSpace< DiscreteFunctionSpace, N >
    {
      typedef CombinedSpace< DiscreteFunctionSpace, N, VariableBased > ThisType;
      typedef PowerDiscreteFunctionSpace< DiscreteFunctionSpace, N > BaseType;

      static const DofStoragePolicy policy = VariableBased;

    public:
      typedef typename BaseType::GridPartType GridPartType;
      typedef typename BaseType::ContainedDiscreteFunctionSpaceType ContainedDiscreteFunctionSpaceType;

      CombinedSpace ( GridPartType &gridPart,
                      const InterfaceType commInterface = InteriorBorder_All_Interface,
                      const CommunicationDirection commDirection = ForwardCommunication )
        : BaseType( gridPart, commInterface, commDirection )
      {}

      // prohibit copy constructor and copy assignment opertor
      CombinedSpace ( const ThisType & ) = delete;
      ThisType &operator= ( const ThisType & ) = delete;

      //- Additional methods
      //! number of components
      int numComponents () const { return N; }

      //! policy of this space
      DofStoragePolicy myPolicy () const
      {
        return policy;
      }

      //! contained space
      const ContainedDiscreteFunctionSpaceType &containedSpace () const
      {
        return BaseType::containedSpace();
      }
    };



    // specialization of DifferentDiscreteFunctionSpace for this CombinedSapce
    template< class ContainedSpace, int N, DofStoragePolicy policy, class NewFunctionSpace >
    struct DifferentDiscreteFunctionSpace< CombinedSpace< ContainedSpace, N, policy >, NewFunctionSpace >
    {
      typedef CombinedSpace< ContainedSpace, NewFunctionSpace::dimRange, policy > Type;
    };


    // DefaultLocalRestrictProlong ( specialization for CombinedSpace< DiscreteFunctionSpace, N, VariableBased > )
    template< class DiscreteFunctionSpace, int N >
    class DefaultLocalRestrictProlong< CombinedSpace< DiscreteFunctionSpace, N, PointBased > >
      : public DefaultLocalRestrictProlong< typename DiscreteFunctionSpace::template ToNewDimRange< DiscreteFunctionSpace::dimRange *N >::Type >
    {
      typedef DefaultLocalRestrictProlong< CombinedSpace< DiscreteFunctionSpace, N, PointBased > > ThisType;
      typedef DefaultLocalRestrictProlong< typename DiscreteFunctionSpace::template ToNewDimRange< DiscreteFunctionSpace::dimRange *N >::Type > BaseType;

    public:
      DefaultLocalRestrictProlong ( const CombinedSpace< DiscreteFunctionSpace, N, PointBased > &space )
        : BaseType( space )
      {}
    };


    // DefaultLocalRestrictProlong ( specialization for CombinedSpace< DiscreteFunctionSpace, N, VariableBased > )
    template< class DiscreteFunctionSpace, int N >
    class DefaultLocalRestrictProlong< CombinedSpace< DiscreteFunctionSpace, N, VariableBased > >
      : public PowerLocalRestrictProlong< DiscreteFunctionSpace, N >
    {
      typedef DefaultLocalRestrictProlong< CombinedSpace< DiscreteFunctionSpace, N, VariableBased > > ThisType;
      typedef PowerLocalRestrictProlong< DiscreteFunctionSpace, N > BaseType;

    public:
      DefaultLocalRestrictProlong ( const CombinedSpace< DiscreteFunctionSpace, N, VariableBased > &space )
        : BaseType( space.containedSpace() )
      {}
    };

    /** @} **/

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_COMBINEDSPACE_COMBINEDSPACE_HH


==> anc/xt-super/dune-fem/dune/fem/space/combinedspace/generic.hh <==
#ifndef DUNE_FEM_SPACE_COMBINEDSPACE_GENERIC_HH
#define DUNE_FEM_SPACE_COMBINEDSPACE_GENERIC_HH

#include <algorithm>
#include <type_traits>

#include <dune/common/math.hh>
#include <dune/common/typetraits.hh>
#include <dune/grid/common/grid.hh>

#include <dune/fem/space/common/discretefunctionspace.hh>
#include <dune/fem/space/common/dofmanager.hh>

namespace Dune
{

  namespace Fem
  {

    // GenericCombinedDiscreteFunctionSpace
    // ------------------------------------

    template< class Traits >
    class GenericCombinedDiscreteFunctionSpace
      : public DiscreteFunctionSpaceDefault< Traits >
    {
      typedef GenericCombinedDiscreteFunctionSpace< Traits > ThisType;
      typedef DiscreteFunctionSpaceDefault< Traits > BaseType;

      typedef typename Traits::DiscreteFunctionSpaceTupleType DiscreteFunctionSpaceTupleType;

    public:
      // type of i-th contained sub space
      template< int i >
      using SubDiscreteFunctionSpace = typename Traits::template SubDiscreteFunctionSpace< i >;

      //! extract grid informations, it is assumed the both spaces are living on the
      //! same gridPart
      typedef typename Traits::GridPartType GridPartType;
      typedef typename Traits::GridType GridType;
      typedef typename GridPartType::IntersectionType IntersectionType;
      //! extract informations about IndexSet and Iterators
      typedef typename Traits::IndexSetType IndexSetType;
      typedef typename Traits::IteratorType IteratorType;
      //! dimension of the grid (not the world)
      enum { dimension = GridType::dimension };

      //! the underlaying Analytical function space
      typedef typename Traits::FunctionSpaceType FunctionSpaceType;

      //! maximum polynomial order of functions in this space
      enum { polynomialOrder = Traits::polynomialOrder };

      //! type of the base function set(s)
      typedef typename Traits::BasisFunctionSetType BasisFunctionSetType;

      //! mapper used to for block vector function
      typedef typename Traits::BlockMapperType BlockMapperType;

      //! size of local blocks
      enum { localBlockSize = Traits::localBlockSize };

      //! type of identifier for this discrete function space
      typedef int IdentifierType;
      //! identifier of this discrete function space
      static const IdentifierType id = 669;

      //! type of DofManager
      typedef DofManager< GridType > DofManagerType;

      //! default communication interface
      static const InterfaceType defaultInterface = InteriorBorder_All_Interface;

      //! default communication direction
      static const CommunicationDirection defaultDirection = ForwardCommunication;

      /** \brief constructor
       *
       *  \param[in]  gridPart       grid part for the Lagrange space
       *  \param[in]  commInterface  communication interface to use (optional)
       *  \param[in]  commDirection  communication direction to use (optional)
       */
      GenericCombinedDiscreteFunctionSpace ( GridPartType &gridPart,
                                             const InterfaceType commInterface = defaultInterface,
                                             const CommunicationDirection commDirection = defaultDirection )
        : BaseType( gridPart, commInterface, commDirection ),
          spaceTuple_( Traits::createSpaces( gridPart, commInterface, commDirection ) ),
          blockMapper_( Traits::getBlockMapper( spaceTuple_ ) )
      {}

      // prohibit copy constructor and copy assignment
      GenericCombinedDiscreteFunctionSpace ( const ThisType & ) = delete;
      ThisType &operator= ( const ThisType & ) = delete;

      /** \brief Destructor (freeing base functions and mapper)
          \return
       **/
      ~GenericCombinedDiscreteFunctionSpace ()
      {
        Traits::deleteBlockMapper( blockMapper_ );
        Traits::deleteSpaces( spaceTuple_ );
      }

      using BaseType::gridPart;

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::contains */
      bool contains ( const int codim ) const
      {
        // forward to mapper since this information is held there
        return blockMapper().contains( codim );
      }

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::continuous */
      bool continuous () const
      {
        return Traits::continuous( spaceTuple_ );
      }

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::continuous */
      bool continuous ( const IntersectionType &intersection ) const
      {
        return Traits::continuous( intersection, spaceTuple_ );
      }

      /** \brief get the type of this discrete function space
          \return DFSpaceIdentifier
       **/
      DFSpaceIdentifier type () const
      {
        return DFSpaceIdentifier( -1 );
      }

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::order */
      int order () const
      {
        return polynomialOrder;
      }

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::order */
      template< class Entity >
      int order ( const Entity &entity ) const
      {
        return polynomialOrder;
      }

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::basisFunctionSet(const EntityType &entity) const */
      template< class EntityType >
      BasisFunctionSetType basisFunctionSet ( const EntityType &entity ) const
      {
        return Traits::getBasisFunctionSet( entity, spaceTuple_ );
      }

      /** \brief obtain the DoF block mapper of this space
          \return BlockMapperType
       **/
      BlockMapperType &blockMapper () const
      {
        return *blockMapper_;
      }

      //! obtain the i-th subspace
      template< int i >
      const typename SubDiscreteFunctionSpace< i >::Type& subDiscreteFunctionSpace() const
      {
        return SubDiscreteFunctionSpace< i >::subDiscreteFunctionSpace( spaceTuple_ );
      }

    private:
      //! tuple of spaces
      DiscreteFunctionSpaceTupleType spaceTuple_;

      //! BlockMapper
      BlockMapperType *blockMapper_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_COMBINEDSPACE_GENERIC_HH


==> anc/xt-super/dune-fem/dune/fem/space/combinedspace/lagrangepointsetexporter.hh <==
#ifndef DUNE_FEM_SPACE_COMBINEDSPACE_LAGRANGEPOINTSETEXPORTER_HH
#define DUNE_FEM_SPACE_COMBINEDSPACE_LAGRANGEPOINTSETEXPORTER_HH


namespace Dune
{

  namespace Fem
  {

    namespace CombinedSpaceHelper
    {

      // forward declaration of LagrangeDiscreteFunctionSpace
      // ----------------------------------------------------
      template< class FunctionSpaceImp,
                class GridPartImp,
                int polOrder,
                template< class > class BasisFunctionStorageImp >
      class LagrangeDiscreteFunctionSpace;



      // Helper class for combined space to extract the Lagrange Point Set
      // for one of the contained spaces.
      // -----------------------------------------------------------------

      template <class DFSpace>
      struct LagrangePointSetExporter
      {
        // for arbitrary spaces nothing needs to be done
        LagrangePointSetExporter( const DFSpace& spc ) {}
      };


      // specialization for Lagrange spaces
      // ----------------------------------

      template <class FunctionSpaceImp, class GridPartImp, int polOrder, template <class> class BaseFunctionStorageImp >
      struct LagrangePointSetExporter<
          LagrangeDiscreteFunctionSpace< FunctionSpaceImp, GridPartImp, polOrder, BaseFunctionStorageImp > >
      {
        // export the tpye of LagrangePointSet
        typedef LagrangeDiscreteFunctionSpace< FunctionSpaceImp, GridPartImp, polOrder, BaseFunctionStorageImp > LagrangeSpaceType;
        typedef typename LagrangeSpaceType :: LagrangePointSetType LagrangePointSetType;

        LagrangePointSetExporter( const LagrangeSpaceType& spc )
        : lagrangeSpace_( spc ) {}

        // return the lagrangepointset for a given entity
        template <class Entity>
        const LagrangePointSetType& lagrangePointSet( const Entity& entity ) const
        {
          return lagrangeSpace_.lagrangePointSet( entity );
        }

       private:
        const LagrangeSpaceType& lagrangeSpace_;
      };

    } // namespace CombinedSpaceHelper

  } // namespace Fem

} // namespace Dune

#endif //#ifndef DUNE_FEM_SPACE_COMBINEDSPACE_LAGRANGEPOINTSETEXPORTER_HH


==> anc/xt-super/dune-fem/dune/fem/space/combinedspace/powerlocalrestrictprolong.hh <==
#ifndef DUNE_FEM_SPACE_COMBINEDSPACE_POWERLOCALRESTRICPROLONG_HH
#define DUNE_FEM_SPACE_COMBINEDSPACE_POWERLOCALRESTRICPROLONG_HH

#include <algorithm>

#include <dune/common/exceptions.hh>

#include <dune/fem/common/subvector.hh>
#include <dune/fem/function/localfunction/const.hh>
#include <dune/fem/function/localfunction/localfunction.hh>

#include <dune/fem/space/common/localrestrictprolong.hh>


namespace Dune
{

  namespace Fem
  {

    // PowerLocalRestricProlong
    // ------------------------

    template< class DiscreteFunctionSpace, int N >
    class PowerLocalRestrictProlong
    {
      typedef PowerLocalRestrictProlong< DiscreteFunctionSpace, N > ThisType;

      // type of contained DefaultLocalRestrictProlong
      typedef DefaultLocalRestrictProlong< DiscreteFunctionSpace > LocalRestrictProlongType;

    public:
      // type of DomainField
      typedef typename LocalRestrictProlongType::DomainFieldType DomainFieldType;

      PowerLocalRestrictProlong ( const DiscreteFunctionSpace &space )
        : localRestrictProlong_( space )
      {}

      void setFatherChildWeight ( const DomainFieldType &weight )
      {
        localRestrictProlong_.setFatherChildWeight( weight );
      }

      //! restrict data to father
      template< class LFFather, class LFSon, class LocalGeometry >
      void restrictLocal ( LFFather &lfFather, const LFSon &lfSon,
                           const LocalGeometry &geometryInFather, bool initialize ) const
      {
        typedef DenseSubVector< const typename LFSon::LocalDofVectorType > SubDofVectorTypeSon;
        typedef DenseSubVector< typename LFFather::LocalDofVectorType > SubDofVectorTypeFather;

        typedef typename LFSon::BasisFunctionSetType::ScalarBasisFunctionSetType SubSonBasisFunctionSetType;
        typedef typename LFFather::BasisFunctionSetType::ScalarBasisFunctionSetType SubFatherBasisFunctionSetType;

        SubFatherBasisFunctionSetType subFatherBasisFunctionSet = lfFather.basisFunctionSet().scalarBasisFunctionSet();
        SubSonBasisFunctionSetType subSonBasisFunctionSet = lfSon.basisFunctionSet().scalarBasisFunctionSet();

        for( std::size_t i = 0; i < N; ++i )
        {
          std::size_t sonBasisSetSize = subSonBasisFunctionSet.size();
          std::size_t fatherBasisSetsize = subFatherBasisFunctionSet.size();

          SubDofVectorTypeSon sonSubDofVector( lfSon.localDofVector(), sonBasisSetSize, sonBasisSetSize * i );
          SubDofVectorTypeFather fatherSubDofVector( lfFather.localDofVector(), fatherBasisSetsize, fatherBasisSetsize * i );

          BasicConstLocalFunction< SubSonBasisFunctionSetType, SubDofVectorTypeSon >
          subLFSon( subSonBasisFunctionSet, sonSubDofVector );
          LocalFunction< SubFatherBasisFunctionSetType, SubDofVectorTypeFather >
          subLFFather( subFatherBasisFunctionSet, fatherSubDofVector );

          localRestrictProlong_.restrictLocal( subLFFather, subLFSon, geometryInFather, initialize );
        }
      }


      template< class LFFather, class LFSon, class LocalGeometry >
      void prolongLocal ( const LFFather &lfFather, LFSon &lfSon,
                          const LocalGeometry &geometryInFather, bool initialize ) const
      {
        typedef DenseSubVector< typename LFSon::LocalDofVectorType > SubDofVectorTypeSon;
        typedef DenseSubVector< const typename LFFather::LocalDofVectorType > SubDofVectorTypeFather;

        typedef typename LFSon::BasisFunctionSetType::ScalarBasisFunctionSetType SubSonBasisFunctionSetType;
        typedef typename LFFather::BasisFunctionSetType::ScalarBasisFunctionSetType SubFatherBasisFunctionSetType;

        SubSonBasisFunctionSetType subSonBasisFunctionSet = lfSon.basisFunctionSet().scalarBasisFunctionSet();
        SubFatherBasisFunctionSetType subFatherBasisFunctionSet = lfFather.basisFunctionSet().scalarBasisFunctionSet();

        for( std::size_t i = 0; i < N; ++i )
        {
          std::size_t sonBasisSetSize = subSonBasisFunctionSet.size();
          std::size_t fatherBasisSetsize = subFatherBasisFunctionSet.size();

          SubDofVectorTypeSon sonSubDofVector( lfSon.localDofVector(), sonBasisSetSize, sonBasisSetSize * i );
          SubDofVectorTypeFather fatherSubDofVector( lfFather.localDofVector(), fatherBasisSetsize, fatherBasisSetsize * i );

          LocalFunction< SubSonBasisFunctionSetType, SubDofVectorTypeSon >
          subLFSon( subSonBasisFunctionSet, sonSubDofVector );
          BasicConstLocalFunction< SubFatherBasisFunctionSetType, SubDofVectorTypeFather >
          subLFFather( subFatherBasisFunctionSet, fatherSubDofVector );

          localRestrictProlong_.prolongLocal( subLFFather, subLFSon, geometryInFather, initialize );
        }
      }

      bool needCommunication () const
      {
        return localRestrictProlong_.needCommunication();
      }

    private:
      LocalRestrictProlongType localRestrictProlong_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_COMBINEDSPACE_POWERLOCALRESTRICPROLONG_HH


==> anc/xt-super/dune-fem/dune/fem/space/combinedspace/powermapper.hh <==
#ifndef DUNE_FEM_COMBINEDSPACE_POWERMAPPER_HH
#define DUNE_FEM_COMBINEDSPACE_POWERMAPPER_HH

#include <dune/common/math.hh>

#include <dune/fem/gridpart/common/indexset.hh>
#include <dune/fem/space/common/dofmanager.hh>
#include <dune/fem/space/mapper/dofmapper.hh>

namespace Dune
{

  namespace Fem
  {
    // Internal Forward Declration
    // ---------------------------

    template< class GridPart, class Mapper, int N >
    class PowerMapper;

#ifndef DOXYGEN

    namespace __PowerMapper
    {

      // Traits
      // ------

      template< class GridPart, class Mapper, int N >
      struct Traits
      {
        typedef Mapper MapperType;

        typedef GridPart GridPartType;

        typedef typename MapperType::ElementType ElementType;
        typedef typename MapperType::SizeType SizeType;
        typedef typename MapperType::GlobalKeyType GlobalKeyType;

        typedef PowerMapper< GridPartType, MapperType, N >  DofMapperType;

        static const int numComponents = N;
      };



      template< class T, template< class > class Base = Dune::Fem::DofMapper >
      class DofMapper
        : public Base< T >
      {
        typedef Base< T > BaseType;

      public:
        typedef typename BaseType::Traits Traits;
        typedef typename BaseType::ElementType ElementType;
        typedef typename BaseType::SizeType SizeType;

        typedef typename Traits::GridPartType GridPartType;
        typedef typename Traits::GlobalKeyType GlobalKeyType;

        typedef typename Traits::MapperType MapperType;

        static const int numComponents = Traits::numComponents;

      protected:
        // funtor wrapper
        template< class Functor >
        struct FunctorWrapper
        {
          FunctorWrapper ( SizeType offset, Functor functor )
            : offset_( offset ),
            functor_( functor )
          {}

          template< class GlobalKey >
          void operator() ( int localBlock, const GlobalKey &globalKey )
          {
            int localDof = localBlock*numComponents;
            for( int component = 0; component < numComponents; ++component, ++localDof )
              functor_( localDof, globalKey + component * offset_ );
          }

          template< class GlobalKey >
          void operator() ( const GlobalKey &globalKey )
          {
            for( int component = 0; component < numComponents; ++component )
              functor_( globalKey + component * offset_ );
          }

        private:
          SizeType offset_;
          Functor functor_;
        };

      public:

        DofMapper ( GridPartType &gridPart, MapperType &mapper )
          : gridPart_( gridPart ),
          mapper_( mapper ),
          offset_( mapper_.size() )
        {}

        SizeType size () const {  return mapper().size() * numComponents; }

        bool contains ( const int codim ) const { return mapper().contains( codim ); }

        bool fixedDataSize ( const int codim ) const { return mapper().fixedDataSize( codim ); }

        template< class Functor >
        void mapEach ( const ElementType &element, Functor f ) const
        {
          FunctorWrapper< Functor > wrapper( offset_, f );
          mapper().mapEach( element, wrapper );
        }

        template< class Entity, class Functor >
        void mapEachEntityDof ( const Entity &entity, Functor f ) const
        {
          FunctorWrapper< Functor > wrapper( offset_, f );
          mapper().mapEachEntityDof( entity, wrapper );
        }

        int maxNumDofs () const { return mapper().maxNumDofs() * numComponents; }

        SizeType numDofs ( const ElementType &element ) const { return mapper().numDofs( element ) * numComponents; }

        template< class Entity >
        SizeType numEntityDofs ( const Entity &entity ) const { return mapper().numEntityDofs( entity ) * numComponents; }


        static constexpr bool consecutive () noexcept { return false; }

        SizeType numBlocks () const
        {
          DUNE_THROW( NotImplemented, "Method numBlocks() called on non-adaptive block mapper" );
        }

        SizeType numberOfHoles ( int ) const
        {
          DUNE_THROW( NotImplemented, "Method numberOfHoles() called on non-adaptive block mapper" );
        }

        GlobalKeyType oldIndex ( int hole, int ) const
        {
          DUNE_THROW( NotImplemented, "Method oldIndex() called on non-adaptive block mapper" );
        }

        GlobalKeyType newIndex ( int hole, int ) const
        {
          DUNE_THROW( NotImplemented, "Method newIndex() called on non-adaptive block mapper" );
        }

        SizeType oldOffSet ( int ) const
        {
          DUNE_THROW( NotImplemented, "Method oldOffSet() called on non-adaptive block mapper" );
        }

        SizeType offSet ( int ) const
        {
          DUNE_THROW( NotImplemented, "Method offSet() called on non-adaptive block mapper" );
        }

      protected:
        MapperType &mapper () { return mapper_; }
        const MapperType &mapper () const { return mapper_; }

        GridPartType &gridPart_;
        MapperType &mapper_;
        SizeType offset_;
      };



      // AdaptiveDofMapper
      // -----------------

      template< class T >
      class AdaptiveDofMapper
        : public DofMapper< T, Dune::Fem::AdaptiveDofMapper >
      {
        typedef DofMapper< T, Dune::Fem::AdaptiveDofMapper > BaseType;

      public:
        typedef typename BaseType::Traits Traits;
        typedef typename BaseType::ElementType ElementType;
        typedef typename BaseType::SizeType SizeType;

        typedef typename Traits::GridPartType GridPartType;
        typedef typename Traits::GlobalKeyType GlobalKeyType;

        typedef typename Traits::MapperType MapperType;

        static const int numComponents = Traits::numComponents;

      protected:
        using BaseType::mapper;
        using BaseType::gridPart_;
        using BaseType::offset_;

      public:

        AdaptiveDofMapper ( GridPartType &gridPart, MapperType &mapper )
          : BaseType( gridPart, mapper ),
          oldOffset_( -1 )
        {
          DofManager< typename GridPartType::GridType >::instance( gridPart_.grid() ).addIndexSet( *this );
        }

        ~AdaptiveDofMapper ()
        {
          DofManager< typename GridPartType::GridType >::instance( gridPart_.grid() ).removeIndexSet( *this );
        }

        bool consecutive () const { return true; }

        SizeType numBlocks () const { return mapper().numBlocks() * numComponents; }

        SizeType numberOfHoles ( const int block ) const { return mapper().numberOfHoles( block % mapper().numBlocks() ); }

        GlobalKeyType oldIndex ( const int hole, const int block ) const
        {
          const int numContainedBlocks = mapper().numBlocks();
          const int containedBlock     = block % numContainedBlocks;
          const int component          = block / numContainedBlocks;

          const int containedOffset = mapper().oldIndex( hole, containedBlock );
          return containedOffset + component * oldOffset_;
        }

        GlobalKeyType newIndex ( const int hole, const int block ) const
        {
          const int numContainedBlocks = mapper().numBlocks();
          const int containedBlock     = block % numContainedBlocks;
          const int component          = block / numContainedBlocks;

          const int containedOffset = mapper().newIndex( hole, containedBlock );
          return containedOffset + component * offset_;
        }

        SizeType oldOffSet ( const int block ) const
        {
          const int numContainedBlocks = mapper().numBlocks();
          const int containedBlock     = block % numContainedBlocks;
          const int component          = block / numContainedBlocks;

          const int containedOffset = mapper().oldOffSet( containedBlock );
          return containedOffset + component * oldOffset_;
        }

        SizeType offSet ( const int block ) const
        {
          const int numContainedBlocks = mapper().numBlocks();
          const int containedBlock     = block % numContainedBlocks;
          const int component          = block / numContainedBlocks;

          const int containedOffset = mapper().offSet( containedBlock );
          return containedOffset + component * offset_;
        }

        template< class Entity >
        void insertEntity ( const Entity &entity ) { update(); }

        template< class Entity >
        void removeEntity ( const Entity &entity ) { }

        void resize () { update(); }

        bool compress () { update(); return true; }

        template< class StreamTraits >
        void write ( OutStreamInterface< StreamTraits > &out ) const {}

        template< class StreamTraits >
        void read ( InStreamInterface< StreamTraits > &in )
        {
          update();
        }

        void backup () const {}
        void restore () {}

      protected:
        void update ()
        {
          oldOffset_ = offset_;
          offset_ = mapper().size();
        }

      private:
        SizeType oldOffset_;
      };


      // Implementation
      // --------------

      template< class GridPart, class Mapper, int N, bool adapative = Capabilities::isAdaptiveDofMapper< Mapper >::v >
      class Implementation
      {
        typedef __PowerMapper::Traits< GridPart, Mapper, N > Traits;

      public:
        typedef typename std::conditional< adapative, AdaptiveDofMapper< Traits >, DofMapper< Traits > >::type Type;
      };



    } // namespace __PowerMapper

#endif // #ifndef DOXYGEN


    // PowerMapper
    // ----------

    /** \brief mapper allocating one DoF per subentity of a given codimension
     *
     *  \tparam  GridPart  grid part type
     *  \tparam  Mapper   contained mapper type
     *  \tparam  N  number of containd components
     *
     *  \note This mapper is adaptve (cf. AdaptiveDofMapper) if and only if the
     *        underlaying mapper is adaptiv, too.
     *        Capabilities::isAdaptiveDofMapper< Mapper >::v is \b true
     */

    template< class GridPart, class Mapper, int N >
    class PowerMapper
      : public __PowerMapper::template Implementation< GridPart, Mapper, N >::Type
    {
      typedef typename __PowerMapper::template Implementation< GridPart, Mapper, N >::Type BaseType;

    public:
      PowerMapper ( GridPart &gridPart, Mapper &mapper )
        : BaseType( gridPart, mapper )
      {}
    };


    // Capabilities
    // ------------

    namespace Capabilities
    {
      template< class GridPart, class Mapper, int N >
      struct isAdaptiveDofMapper< PowerMapper< GridPart, Mapper, N > >
      {
        static const bool v = isAdaptiveDofMapper< Mapper >::v;
      };

    } // namespace Capabilities
      /** @} **/

  } // namespace Fem

} // namespace Dune

#endif //#ifndef DUNE_FEM_COMBINEDSPACE_POWERMAPPER_HH


==> anc/xt-super/dune-fem/dune/fem/space/combinedspace/powerspace.hh <==
#ifndef DUNE_FEM_SPACE_COMBINEDSPACE_POWERSPACE_HH
#define DUNE_FEM_SPACE_COMBINEDSPACE_POWERSPACE_HH

#include <algorithm>
#include <type_traits>

#include <dune/common/math.hh>
#include <dune/common/typetraits.hh>
#include <dune/grid/common/grid.hh>

#include <dune/fem/common/utility.hh>

#include <dune/fem/space/basisfunctionset/vectorial.hh>
#include <dune/fem/space/combinedspace/generic.hh>
#include <dune/fem/space/combinedspace/lagrangepointsetexporter.hh>
#include <dune/fem/space/combinedspace/powerlocalrestrictprolong.hh>
#include <dune/fem/space/combinedspace/powermapper.hh>
#include <dune/fem/space/common/defaultcommhandler.hh>

namespace Dune
{

  namespace Fem
  {

    // forward declaration

    template< class DiscreteFunctionSpace, int N >
    class PowerDiscreteFunctionSpace;


    // PowerDiscreteFunctionSpaceTraits
    // --------------------------------

    template< class DiscreteFunctionSpace, int N >
    struct PowerDiscreteFunctionSpaceTraits
    {
      // we need to store pointer to the spaces in the SpaceTuple, since space can not be copied.
      typedef DiscreteFunctionSpace *DiscreteFunctionSpaceTupleType;

      // helper struct to access contained sub spaces
      template< int >
      struct SubDiscreteFunctionSpace
      {
        // type of i-th sub space
        typedef DiscreteFunctionSpace Type;

        // type of i-th sub BlockMapper
        typedef typename Type::BlockMapperType BlockMapperType;

        // access to a const ref of the i-th subspace
        static const Type &subDiscreteFunctionSpace ( const DiscreteFunctionSpaceTupleType &tuple )
        {
          return (*tuple);
        }

        static BlockMapperType &subBlockMapper ( const DiscreteFunctionSpaceTupleType &tuple )
        {
          return subDiscreteFunctionSpace().blockMapper();
        }
      };

      // type of GridPart
      typedef typename DiscreteFunctionSpace::GridPartType GridPartType;
      typedef typename GridPartType::GridType GridType;
      typedef typename GridPartType::IndexSetType IndexSetType;
      typedef typename GridPartType::template Codim< 0 >::IteratorType IteratorType;
      typedef typename IteratorType::Entity EntityType;
      typedef typename GridPartType::IntersectionType IntersectionType;

      // type of this space
      typedef PowerDiscreteFunctionSpace< DiscreteFunctionSpace, N > DiscreteFunctionSpaceType;

      static const int codimension = DiscreteFunctionSpace::Traits::codimension;

      static_assert( DiscreteFunctionSpace::FunctionSpaceType::dimRange == 1,
                     "PowerDiscreteFunctionSpace only works for ContainedSpaces with dimRange = 1" );
      //! implementation of basefunction set
      typedef typename DiscreteFunctionSpace::BasisFunctionSetType ScalarBasisFunctionSetType;
      typedef typename ScalarBasisFunctionSetType::FunctionSpaceType::RangeFieldType RangeFieldType;
      typedef VectorialBasisFunctionSet< ScalarBasisFunctionSetType, FieldVector< RangeFieldType, N >, VerticalDofAlignment > BasisFunctionSetType;

      // type of block mapper
      typedef PowerMapper< GridPartType, typename DiscreteFunctionSpace::BlockMapperType, N > BlockMapperType;

      // in the most general case we will unroll all local blockings
      enum { localBlockSize = DiscreteFunctionSpace::localBlockSize };

      // type functionspace
      typedef typename BasisFunctionSetType::FunctionSpaceType FunctionSpaceType;

      static constexpr int polynomialOrder = DiscreteFunctionSpace::polynomialOrder;

      // review to make it work for all kind of combinations
      template< class DiscreteFunction,
                class Operation =
                  typename DiscreteFunctionSpace::template CommDataHandle< DiscreteFunctionSpace >::OperationType >
      struct CommDataHandle
      {
        //! type of data handle
        typedef typename DiscreteFunctionSpace::
          template CommDataHandle< DiscreteFunction, Operation >::Type Type;
        //! type of operatation to perform on scatter
        typedef typename DiscreteFunctionSpace::
          template CommDataHandle< DiscreteFunction, Operation >::OperationType OperationType;
      };

      // construct new instance of blockMapper
      static BlockMapperType *getBlockMapper ( const DiscreteFunctionSpaceTupleType &spaceTuple )
      {
        return new BlockMapperType( spaceTuple->gridPart(), spaceTuple->blockMapper() );
      }

      // delete instance of BlockMapper
      static void deleteBlockMapper ( BlockMapperType *blockMapper )
      {
        delete blockMapper;
      }

      // create Tuple of contained subspaces
      static DiscreteFunctionSpaceTupleType createSpaces ( GridPartType &gridPart, InterfaceType commInterface,
                                                           CommunicationDirection commDirection )
      {
        return new DiscreteFunctionSpace( gridPart, commInterface, commDirection );
      }

      // delete Tuple of contained subspaces
      static void deleteSpaces ( DiscreteFunctionSpaceTupleType &tuple )
      {
        delete tuple;
      }

      template< class Entity >
      static BasisFunctionSetType getBasisFunctionSet ( const Entity &entity, const DiscreteFunctionSpaceTupleType &tuple )
      {
        return BasisFunctionSetType( tuple->basisFunctionSet( entity ) );
      }

      static bool continuous ( const DiscreteFunctionSpaceTupleType &tuple )
      {
        return tuple->continuous();
      }

      static bool continuous ( const IntersectionType &intersection, const DiscreteFunctionSpaceTupleType &tuple )
      {
        return tuple->continuous( intersection );
      }
    };



    /** \addtogroup DiscreteFunctionSpace
     *
     *  Provides a DiscreteFunctionSpace combined from arbitrary number of DiscreteFunctionSpaces
     *  of different types into a single \ref Dune::Fem::DiscreteFunctionSpaceInterface ( U_h times V_h times .... ).
     *
     *  \note It is assumed that the each space is build upon the same gridpart
     */

    /** \class   DiscreteFunctionSpace
     *  \ingroup DiscreteFunctionSpace
     *  \brief    discrete function space
     */
    template< class DiscreteFunctionSpace, int N >
    class PowerDiscreteFunctionSpace
      : public GenericCombinedDiscreteFunctionSpace< PowerDiscreteFunctionSpaceTraits< DiscreteFunctionSpace, N > >,
        public CombinedSpaceHelper::LagrangePointSetExporter< DiscreteFunctionSpace >
    {
      typedef PowerDiscreteFunctionSpace< DiscreteFunctionSpace, N > ThisType;
      typedef GenericCombinedDiscreteFunctionSpace< PowerDiscreteFunctionSpaceTraits< DiscreteFunctionSpace, N > > BaseType;
      typedef CombinedSpaceHelper::LagrangePointSetExporter< DiscreteFunctionSpace > LagrangePointSetExporterType;

    public:
      typedef PowerDiscreteFunctionSpaceTraits< DiscreteFunctionSpace, N > Traits;
      //! extract grid informations, it is assumed the both spaces are living on the
      //! same gridPart
      typedef typename Traits::GridPartType GridPartType;

      //! type of contained discrete function space
      typedef DiscreteFunctionSpace ContainedDiscreteFunctionSpaceType;

      /** \brief constructor
       *
       *  \param[in]  gridPart       grid part for the Lagrange space
       *  \param[in]  commInterface  communication interface to use (optional)
       *  \param[in]  commDirection  communication direction to use (optional)
       */
      PowerDiscreteFunctionSpace ( GridPartType &gridPart,
                                   const InterfaceType commInterface = InteriorBorder_All_Interface,
                                   const CommunicationDirection commDirection = ForwardCommunication )
        : BaseType( gridPart, commInterface, commDirection ),
          LagrangePointSetExporterType( containedSpace() )
      {}

      // prohibit copy constructor and copy assignment
      PowerDiscreteFunctionSpace ( const ThisType & ) = delete;
      ThisType &operator= ( const ThisType & ) = delete;

      //! return tuple of const References to the contained sub spaces
      const ContainedDiscreteFunctionSpaceType &containedSpace () const
      {
        return BaseType::template subDiscreteFunctionSpace< 0 >();
      }
    };


    //! specialization of DifferentDiscreteFunctionSpace for PowerDiscreteFunctionSpace
    template< class DiscreteFunctionSpace, int  N, class NewFunctionSpace >
    struct DifferentDiscreteFunctionSpace< PowerDiscreteFunctionSpace< DiscreteFunctionSpace, N >, NewFunctionSpace >
    {
      typedef PowerDiscreteFunctionSpace< DiscreteFunctionSpace, NewFunctionSpace::dimRange > Type;
    };


    // DefaultLocalRestrictProlong
    // ---------------------------

    template< class DiscreteFunctionSpace, int N >
    class DefaultLocalRestrictProlong< PowerDiscreteFunctionSpace< DiscreteFunctionSpace, N > >
      : public PowerLocalRestrictProlong< DiscreteFunctionSpace, N >
    {
      typedef DefaultLocalRestrictProlong< PowerDiscreteFunctionSpace< DiscreteFunctionSpace, N > > ThisType;
      typedef PowerDiscreteFunctionSpace< DiscreteFunctionSpace, N > DiscreteFunctionSpacesType;
      typedef PowerLocalRestrictProlong< DiscreteFunctionSpace, N > BaseType;

    public:
      DefaultLocalRestrictProlong ( const DiscreteFunctionSpacesType &space )
        : BaseType( space.containedSpace() )
      {}

    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_COMBINEDSPACE_POWERSPACE_HH


==> anc/xt-super/dune-fem/dune/fem/space/combinedspace/subobjects.hh <==
#ifndef DUNE_FEM_SUBOBJECTS_HH
#define DUNE_FEM_SUBOBJECTS_HH

#include <type_traits>

#include <dune/common/fvector.hh>
#include <dune/common/fmatrix.hh>


namespace Dune
{

  namespace Fem
  {

    template< class DofVector, class Dof >
    class SubDofVector
    {
      typedef DofVector DofVectorType;
      typedef Dof DofType;

      public:
      typedef DofType value_type;

        SubDofVector( DofVectorType &dofs, int size, int offset ) :
          dofs_( dofs ),
          offset_ ( offset ),
          size_( size )
        {}

        const DofType  &operator[] ( const int i ) const
        {
          assert( (i < size_ )&& (i >= 0 ) );
          return dofs_[ i + offset_ ];
        }

        DofType &operator[] ( const int i )
        {
          assert( (i < size_ )&& (i >= 0 ) );
          return dofs_[ i + offset_ ];
        }

        int size() const
        {
          return size_;
        }


      private:
        DofVectorType &dofs_;
        const int offset_;
        const int size_;
    };


    template< class T >
    struct RowType;

    template< class T >
    struct RowType< const T>
    {
      typedef const typename RowType<T> :: Type Type;
      static const int size = RowType<T> :: size;
    };

    template< class K, int SIZE >
    struct RowType< FieldVector< K, SIZE > >
    {
      typedef K Type;
      static const int size = SIZE;
    };

    template< class K, int ROWS, int COLS >
    struct RowType< FieldMatrix< K, ROWS, COLS > >
    {
      typedef FieldVector<K, COLS> Type;
      static const int size = ROWS;
    };



    template <class DomainObject, class RangeObject, int offset >
    class SubObject
    {
      typedef DomainObject DomainObjectType;
      typedef RangeObject RangeObjectType;

      typedef typename RowType< RangeObject > :: Type RowType;

    public:
      SubObject( DomainObjectType &host )
      : host_( host )
      {}

      const RowType &operator[] ( const int i ) const
      {
        assert( (i >=0 ) && (i < size()) );
        return host_[ i + offset ];
      }

      RowType& operator[] ( const int i )
      {
        assert( (i >=0 ) && (i < size()) );
        return host_[ i + offset ];
      }

      int size () const
      {
        return Dune::Fem::RowType< RangeObject > :: size;
      }

      operator typename std::remove_const< RangeObjectType >::type () const
      {
        typename std::remove_const< RangeObjectType >::type y;
        for( int i = 0; i < size(); ++i )
          y[ i ] = (*this)[ i ];
        return y;
      }

    private:
      DomainObjectType &host_;
    };

  } // namespace Fem


  // cast into fieldMatrix
  template<class DomainObj, class RangeObj, int offset>
  void istl_assign_to_fmatrix( DenseMatrix< typename std::remove_const< RangeObj > :: type >& fm,
                               const Fem::SubObject<DomainObj, RangeObj, offset>& s)
  {
    for( int i = 0; i < s.size(); ++i )
      fm[ i ] = s[ i ];
  }

} //  namespace Dune

#endif // #ifndef DUNE_FEM_SUBOBJECTS_HH


==> anc/xt-super/dune-fem/dune/fem/space/combinedspace/tuplelocalrestrictprolong.hh <==
#ifndef DUNE_FEM_SPACE_COMBINEDSPACE_TUPLELOCALRESTIRCTPROLONG_HH
#define DUNE_FEM_SPACE_COMBINEDSPACE_TUPLELOCALRESTIRCTPROLONG_HH

#include <algorithm>
#include <array>
#include <tuple>
#include <vector>

#include <dune/common/exceptions.hh>
#include <dune/common/forloop.hh>
#include <dune/common/std/utility.hh>
#include <dune/common/tuples.hh>

#include <dune/fem/common/utility.hh>
#include <dune/fem/common/subvector.hh>
#include <dune/fem/function/localfunction/const.hh>
#include <dune/fem/function/localfunction/localfunction.hh>

#include <dune/fem/space/common/localrestrictprolong.hh>


namespace Dune
{

  namespace Fem
  {

    // TupleLocalRestricProlong
    // ------------------------

    template< class ... DiscreteFunctionSpaces >
    class TupleLocalRestrictProlong
    {
      typedef TupleLocalRestrictProlong< DiscreteFunctionSpaces ... > ThisType;

      typedef std::tuple< DefaultLocalRestrictProlong< DiscreteFunctionSpaces > ... > LocalRestrictProlongTupleType;

      static const int setSize = sizeof...( DiscreteFunctionSpaces )-1;

      // helper structs
      template< int > struct SetFatherChildWeight;
      template< int > struct RestrictLocal;
      template< int > struct ProlongLocal;

    public:
      static_assert( Std::are_all_same< typename DiscreteFunctionSpaces::DomainFieldType ... >::value,
          "TupleLocalRestrictProlong needs common DomainFieldType in the Spaces!" );

      typedef typename std::tuple_element< 0, LocalRestrictProlongTupleType >::type::DomainFieldType DomainFieldType;

      TupleLocalRestrictProlong ( const DiscreteFunctionSpaces & ...spaces )
        : localRestrictProlongTuple_( spaces ... )
      {}

      void setFatherChildWeight ( const DomainFieldType &weight )
      {
        ForLoop< SetFatherChildWeight, 0, setSize >::apply( weight, localRestrictProlongTuple_ );
      }

      //! restrict data to father
      template< class LFFather, class LFSon, class LocalGeometry >
      void restrictLocal ( LFFather &lfFather, const LFSon &lfSon,
                           const LocalGeometry &geometryInFather, bool initialize ) const
      {
        ForLoop< RestrictLocal, 0, setSize >::apply( lfFather, lfSon, geometryInFather, initialize, localRestrictProlongTuple_ );
      }


      template< class LFFather, class LFSon, class LocalGeometry >
      void prolongLocal ( const LFFather &lfFather, LFSon &lfSon,
                          const LocalGeometry &geometryInFather, bool initialize ) const
      {
        ForLoop< ProlongLocal, 0, setSize >::apply( lfFather, lfSon, geometryInFather, initialize, localRestrictProlongTuple_ );
      }

      bool needCommunication () const
      {
        return needCommunication( Std::index_sequence_for< DiscreteFunctionSpaces ... >() );
      }

    protected:
      template< std::size_t ... i >
      bool needCommunication ( Std::index_sequence< i...> ) const
      {
        return Std::Or( std::get< i >( localRestrictProlongTuple_ ).needCommunication() ... );
      }

    private:
      LocalRestrictProlongTupleType localRestrictProlongTuple_;
    };


    // SetFatherChildWeight
    // --------------------

    template< class ... DiscreteFunctionSpaces >
    template< int i >
    struct TupleLocalRestrictProlong< DiscreteFunctionSpaces ... >::
    SetFatherChildWeight
    {
      template< class Tuple >
      static void apply( const DomainFieldType &weight, Tuple &tuple )
      {
        std::get< i >( tuple ).setFatherChildWeight( weight );
      }
    };


    // ProlongLocal
    // ------------

    template< class ... DiscreteFunctionSpaces >
    template< int i >
    struct TupleLocalRestrictProlong< DiscreteFunctionSpaces ... >::
    ProlongLocal
    {
      template< class LFFather, class LFSon, class LocalGeometry, class Tuple >
      static void apply ( const LFFather &lfFather, LFSon &lfSon, const LocalGeometry &geometryInFather, bool initialize,
          const Tuple &tuple )
      {
        typedef DenseSubVector< const typename LFFather::LocalDofVectorType > SubDofVectorTypeFather;
        typedef DenseSubVector< typename LFSon::LocalDofVectorType > SubDofVectorTypeSon;

        typedef typename LFFather::BasisFunctionSetType::template SubBasisFunctionSet< i >::type SubFatherBasisFunctionSetType;
        typedef typename LFSon::BasisFunctionSetType::template SubBasisFunctionSet< i >::type SubSonBasisFunctionSetType;

        SubFatherBasisFunctionSetType subFatherBasisFunctionSet = lfFather.basisFunctionSet().template subBasisFunctionSet< i >();
        SubSonBasisFunctionSetType subSonBasisFunctionSet = lfSon.basisFunctionSet().template subBasisFunctionSet< i >();

        std::size_t fatherBasisSetOffset = lfFather.basisFunctionSet().offset( i );
        std::size_t sonBasisSetOffset = lfSon.basisFunctionSet().offset(i);

        SubDofVectorTypeFather fatherSubDofVector( lfFather.localDofVector(), subFatherBasisFunctionSet.size(), fatherBasisSetOffset );
        SubDofVectorTypeSon sonSubDofVector( lfSon.localDofVector(), subSonBasisFunctionSet.size(), sonBasisSetOffset );

        BasicConstLocalFunction< SubFatherBasisFunctionSetType, SubDofVectorTypeFather >
          subLFFather( subFatherBasisFunctionSet, fatherSubDofVector );
        LocalFunction< SubSonBasisFunctionSetType, SubDofVectorTypeSon >
          subLFSon( subSonBasisFunctionSet, sonSubDofVector );

        std::get< i >( tuple ).prolongLocal( subLFFather, subLFSon, geometryInFather, initialize );
      }
    };


    // RestrictLocal
    // -------------

    template< class ... DiscreteFunctionSpaces >
    template< int i >
    struct TupleLocalRestrictProlong< DiscreteFunctionSpaces ... >::
    RestrictLocal
    {
      template< class LFFather, class LFSon, class LocalGeometry, class Tuple >
      static void apply ( LFFather &lfFather, const LFSon &lfSon, const LocalGeometry &geometryInFather, bool initialize,
          const Tuple &tuple )
      {
        typedef DenseSubVector< typename LFFather::LocalDofVectorType > SubDofVectorTypeFather;
        typedef DenseSubVector< const typename LFSon::LocalDofVectorType > SubDofVectorTypeSon;

        typedef typename LFFather::BasisFunctionSetType::template SubBasisFunctionSet< i >::type SubFatherBasisFunctionSetType;
        typedef typename LFSon::BasisFunctionSetType::template SubBasisFunctionSet< i >::type SubSonBasisFunctionSetType;

        SubFatherBasisFunctionSetType subFatherBasisFunctionSet = lfFather.basisFunctionSet().template subBasisFunctionSet< i >();
        SubSonBasisFunctionSetType subSonBasisFunctionSet = lfSon.basisFunctionSet().template subBasisFunctionSet< i >();

        std::size_t fatherBasisSetOffset = lfFather.basisFunctionSet().offset(i);
        std::size_t sonBasisSetOffset = lfSon.basisFunctionSet().offset(i);

        SubDofVectorTypeFather fatherSubDofVector( lfFather.localDofVector(), subFatherBasisFunctionSet.size(), fatherBasisSetOffset );
        SubDofVectorTypeSon sonSubDofVector( lfSon.localDofVector(), subSonBasisFunctionSet.size(), sonBasisSetOffset );

        LocalFunction< SubFatherBasisFunctionSetType, SubDofVectorTypeFather > subLFFather( subFatherBasisFunctionSet, fatherSubDofVector );
        BasicConstLocalFunction< SubSonBasisFunctionSetType, SubDofVectorTypeSon > subLFSon( subSonBasisFunctionSet, sonSubDofVector );

        std::get< i >( tuple ).restrictLocal( subLFFather, subLFSon, geometryInFather, initialize );
      }
    };


  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_COMBINEDSPACE_TUPLELOCALRESTIRCTPROLONG_HH


==> anc/xt-super/dune-fem/dune/fem/space/combinedspace/tuplemapper.hh <==
#ifndef DUNE_FEM_SPACE_COMBINEDSPACE_TUPLEMAPPER_HH
#define DUNE_FEM_SPACE_COMBINEDSPACE_TUPLEMAPPER_HH

#include <array>
#include <tuple>
#include <utility>

#include <dune/common/forloop.hh>
#include <dune/common/tuples.hh>

#include <dune/common/std/utility.hh>
#include <dune/fem/common/utility.hh>

#include <dune/fem/space/common/dofmanager.hh>
#include <dune/fem/space/mapper/dofmapper.hh>
#include <dune/fem/space/mapper/nonblockmapper.hh>


namespace Dune
{

  namespace Fem
  {

    // Internal forward declaration
    // ----------------------------
    template< class GridPart, class ... Mapper >
    class TupleMapper;


#ifndef DOXYGEN

    namespace __TupleMapper
    {

      // Traits
      // ------

      template< class GridPart, class ... Mapper >
      struct Traits
      {
        static_assert( Std::are_all_same< typename Mapper::ElementType ... >::value,
                       "TupleMapper needs common ElementType" );

        typedef typename std::tuple_element< 0, std::tuple< Mapper ... > >::type FirstMapperType;
        typedef typename FirstMapperType::ElementType ElementType;
        typedef typename FirstMapperType::SizeType SizeType;
        typedef typename FirstMapperType::GlobalKeyType GlobalKeyType;

        typedef TupleMapper< GridPart, Mapper ... > DofMapperType;
      };


      // DofMapper
      // ---------

      template< class T, template< class > class Base = Dune::Fem::DofMapper >
      class DofMapper;

      template< class GridPart, class ... Mapper, template< class > class Base >
      class DofMapper< Traits< GridPart, Mapper ... >, Base >
        : public Base< Traits< GridPart, Mapper ... > >
      {
        typedef Base< Traits< GridPart, Mapper ... > > BaseType;

        // helper classes
        template< int >
        struct ComputeOffSet;
        template< int >
        struct MapEach;
        template< int >
        struct MapEachEntityDof;

        // FunctorWrapper
        // --------------

        template< class Functor >
        struct FunctorWrapper
        {
          FunctorWrapper ( Functor functor, int localOffset, int globalOffset )
            : functor_( functor ),
            localOffset_( localOffset ),
            globalOffset_( globalOffset )
          {}

          template< class GlobalKey >
          void operator() ( int localDof, const GlobalKey &globalKey )
          {
            functor_( localDof + localOffset_, globalKey + globalOffset_ );
          }

          template< class GlobalKey >
          void operator() ( const GlobalKey &globalKey )
          {
            functor_( globalKey + globalOffset_ );
          }

        private:
          Functor functor_;
          const int localOffset_;
          const int globalOffset_;
        };

        // size of the Mapper Tuple
        static const int mapperTupleSize = sizeof ... ( Mapper );

        typedef std::array< typename BaseType::SizeType, mapperTupleSize + 1 > OffsetType;

      public:
        typedef typename BaseType::ElementType ElementType;
        typedef typename BaseType::SizeType SizeType;
        typedef typename BaseType::Traits::GlobalKeyType GlobalKeyType;

        typedef GridPart GridPartType;

        DofMapper ( GridPartType &gridPart, Mapper & ... mapper )
          : gridPart_( gridPart ),
          mapperTuple_( mapper ... )
        {
          init();
        }

        DofMapper ( GridPartType &gridPart, Mapper && ... mapper )
          : gridPart_( gridPart ),
          mapperTuple_( std::move( mapper ) ... )
        {
          init();
        }

        SizeType size () const { return size( Std::index_sequence_for< Mapper ... >() ); }

        bool contains ( const int codim ) const { return contains( codim, Std::index_sequence_for< Mapper ... >() ); }

        bool fixedDataSize ( int codim ) const { return fixedDataSize( codim, Std::index_sequence_for< Mapper ... >() ); }

        template< class Functor >
        void mapEach ( const ElementType &element, Functor f ) const
        {
          OffsetType localOffset;
          localOffset[ 0 ] = 0;
          ForLoop< MapEach, 0, mapperTupleSize - 1 >::apply( localOffset, globalOffset_, element, f, mapperTuple_ );
        }

        template< class Entity, class Functor >
        void mapEachEntityDof ( const Entity &entity, Functor f ) const
        {
          OffsetType localOffset;
          localOffset[ 0 ] = 0;
          ForLoop< MapEachEntityDof, 0, mapperTupleSize - 1 >::apply( localOffset, globalOffset_, entity, f, mapperTuple_ );
        }

        int maxNumDofs () const { return maxNumDofs( Std::index_sequence_for< Mapper ... >() ); }

        SizeType numDofs ( const ElementType &element ) const { return numDofs( element, Std::index_sequence_for< Mapper ... >() ); }

        template< class Entity >
        SizeType numEntityDofs ( const Entity &entity ) const { return numEntityDofs( entity, Std::index_sequence_for< Mapper ... >() ); }


        static constexpr bool consecutive () noexcept { return false; }

        SizeType numBlocks () const
        {
          DUNE_THROW( NotImplemented, "Method numBlocks() called on non-adaptive block mapper" );
        }

        SizeType numberOfHoles ( int ) const
        {
          DUNE_THROW( NotImplemented, "Method numberOfHoles() called on non-adaptive block mapper" );
        }

        GlobalKeyType oldIndex ( int hole, int ) const
        {
          DUNE_THROW( NotImplemented, "Method oldIndex() called on non-adaptive block mapper" );
        }

        GlobalKeyType newIndex ( int hole, int ) const
        {
          DUNE_THROW( NotImplemented, "Method newIndex() called on non-adaptive block mapper" );
        }

        SizeType oldOffSet ( int ) const
        {
          DUNE_THROW( NotImplemented, "Method oldOffSet() called on non-adaptive block mapper" );
        }

        SizeType offSet ( int ) const
        {
          DUNE_THROW( NotImplemented, "Method offSet() called on non-adaptive block mapper" );
        }

        /*** NonInterface Methods ***/

        SizeType offset ( int i ) const { return globalOffset_[ i ]; }

        template< int i >
        SizeType subSize () const { return std::get< i >( mapperTuple_ ).size(); }

      protected:
        template< std::size_t ... i >
        SizeType size ( Std::index_sequence< i ... > ) const
        {
          return Std::sum( std::get< i >( mapperTuple_ ).size() ... );
        }

        template< std::size_t ... i >
        bool fixedDataSize ( const int codim, Std::index_sequence< i ... > ) const
        {
          return Std::And( std::get< i >( mapperTuple_ ).fixedDataSize( codim ) ... );
        }

        template< std::size_t ... i >
        bool contains ( const int codim, Std::index_sequence< i ... > ) const
        {
          return Std::Or( std::get< i >( mapperTuple_ ).contains( codim ) ... );
        }

        template< std::size_t ... i >
        int maxNumDofs ( Std::index_sequence< i ... > ) const
        {
          return Std::sum( std::get< i >( mapperTuple_ ).maxNumDofs() ... );
        }

        template< std::size_t ... i >
        SizeType numDofs ( const ElementType &element, Std::index_sequence< i ... > ) const
        {
          return Std::sum( std::get< i >( mapperTuple_ ).numDofs( element ) ... );
        }

        template< class Entity, std::size_t ... i >
        SizeType numEntityDofs ( const Entity &entity, Std::index_sequence< i ... > ) const
        {
          return Std::sum( std::get< i >( mapperTuple_ ).numEntityDofs( entity ) ... );
        }

        void init ()
        {
          globalOffset_[ 0 ] = 0;
          // compute new offsets
          ForLoop< ComputeOffSet, 0, mapperTupleSize - 1 >::apply( globalOffset_, mapperTuple_ );
        }

        GridPartType &gridPart_;
        std::tuple< Mapper ... > mapperTuple_;
        OffsetType globalOffset_;
      };


      // ComputeOffSet
      // -------------

      template< class GridPart, class ... Mapper, template< class > class Base >
      template< int i >
      struct DofMapper< Traits< GridPart, Mapper ... >, Base >::
      ComputeOffSet
      {
        template< class Tuple >
        static void apply ( OffsetType &offset, const Tuple &tuple )
        {
          offset[ i + 1 ] = offset[ i ] + std::get< i >( tuple ).size();
        }
      };


      // MapEachEntityDof
      // ----------------

      template< class GridPart, class ... Mapper, template< class > class Base >
      template< int i >
      struct DofMapper< Traits< GridPart, Mapper ... >, Base >::
      MapEachEntityDof
      {
        template< class Entity, class Functor, class Tuple >
        static void apply ( OffsetType &localOffset, const OffsetType &globalOffset, const Entity &entity, Functor f, const Tuple &tuple )
        {
          FunctorWrapper< Functor > wrappedFunctor( f, localOffset[ i ], globalOffset[ i ] );
          std::get< i >( tuple ).mapEachEntityDof( entity, wrappedFunctor );
          localOffset[ i + 1 ] = localOffset[ i ] + std::get< i >( tuple ).numEntityDofs( entity );
        }
      };


      // MapEach
      // -------

      template< class GridPart, class ... Mapper, template< class > class Base >
      template< int i >
      struct DofMapper< Traits< GridPart, Mapper ... >, Base >::
      MapEach
      {
        template< class Functor, class Tuple >
        static void apply ( OffsetType &localOffset, const OffsetType &globalOffset, const ElementType &element, Functor f, const Tuple &tuple )
        {
          FunctorWrapper< Functor > wrappedFunctor( f, localOffset[ i ], globalOffset[ i ] );
          std::get< i >( tuple ).mapEach( element, wrappedFunctor );
          localOffset[ i + 1 ] = localOffset[ i ] + std::get< i >( tuple ).numDofs( element );
        }
      };


      // AdaptiveDofMapper
      // -----------------

      template< class T >
      class AdaptiveDofMapper;

      template< class GridPart, class ... Mapper >
      class AdaptiveDofMapper< Traits< GridPart, Mapper ... > >
        : public DofMapper< Traits< GridPart, Mapper ... >, Dune::Fem::AdaptiveDofMapper >
      {
        typedef DofMapper< Traits< GridPart, Mapper ... >, Dune::Fem::AdaptiveDofMapper > BaseType;

      protected:

        // helper classes
        template< int >
        struct Offset;
        template< int >
        struct OldOffset;
        template< int >
        struct NewIndex;
        template< int >
        struct OldIndex;
        template< int >
        struct NumberOfHoles;

        // size of the Mapper Tuple
        static const int mapperTupleSize = sizeof ... ( Mapper );

        typedef std::array< typename BaseType::Traits::SizeType, mapperTupleSize + 1 > OffsetType;

        using BaseType::mapperTuple_;
        using BaseType::gridPart_;
        using BaseType::globalOffset_;

      public:
        typedef typename BaseType::ElementType ElementType;
        typedef typename BaseType::SizeType SizeType;
        typedef typename BaseType::GlobalKeyType GlobalKeyType;
        typedef GridPart GridPartType;

        AdaptiveDofMapper ( GridPartType &gridPart, Mapper & ... mapper )
          : BaseType( gridPart, mapper ... )
        {
          DofManager< typename GridPartType::GridType >::instance( gridPart_.grid() ).addIndexSet( *this );
        }

        AdaptiveDofMapper ( GridPartType &gridPart, Mapper && ... mapper )
          : BaseType( gridPart, std::move( mapper ) ... )        
        {
          DofManager< typename GridPartType::GridType >::instance( gridPart_.grid() ).addIndexSet( *this );
        }

        ~AdaptiveDofMapper () { DofManager< typename GridPartType::GridType >::instance( gridPart_.grid() ).removeIndexSet( *this ); }

        AdaptiveDofMapper ( const AdaptiveDofMapper & ) = delete;
        AdaptiveDofMapper ( AdaptiveDofMapper && ) = delete;

        static constexpr bool consecutive () noexcept { return true; }

        SizeType numBlocks () const { return numBlocks( Std::index_sequence_for< Mapper ... >() ); }

        SizeType numberOfHoles ( int block ) const
        {
          SizeType nHoles = 0;
          int comp = -1;
          ForLoop< NumberOfHoles, 0, mapperTupleSize - 1 >::apply( nHoles, comp, block, mapperTuple_ );
          return nHoles;
        }

        GlobalKeyType oldIndex ( int hole, int block ) const
        {
          int comp = -1;
          SizeType oIndex = 0;
          ForLoop< OldIndex, 0, mapperTupleSize - 1 >::apply( oIndex, comp, hole, block, mapperTuple_ );
          assert( comp >= 0 );
          return oIndex + globalOffset_[ comp ];
        }

        GlobalKeyType newIndex ( int hole, int block ) const
        {
          int comp = -1;
          SizeType nIndex = 0;
          ForLoop< NewIndex, 0, mapperTupleSize - 1 >::apply( nIndex, comp, hole, block, mapperTuple_ );
          assert( comp > 0 );
          return nIndex + globalOffset_[ comp ];
        }

        SizeType oldOffSet ( int block ) const
        {
          int comp = -1;
          SizeType oOffset = 0;
          ForLoop< OldOffset, 0, mapperTupleSize - 1 >::apply( oOffset, comp, block, mapperTuple_ );
          assert( comp >= 0 );
          return oOffset + oldGlobalOffset_[ comp ];
        }

        SizeType offSet ( int block ) const
        {
          int comp = -1;
          SizeType offset = 0;
          ForLoop< Offset, 0, mapperTupleSize - 1 >::apply( offset, comp, block, mapperTuple_ );
          assert( comp >= 0 );
          return offset + globalOffset_[ comp ];
        }


        void resize () { update(); }

        bool compress ()
        {
          update();
          return true;
        }

        void backup () const {}

        void restore () { update(); }

        template< class IOStream >
        void read ( IOStream &in ) { update(); }

        template< class IOStream >
        void write ( IOStream &out ) const {}

        template< class Entity >
        void insertEntity ( const Entity & ) { update(); }

        template< class Entity >
        void removeEntity ( const Entity & ) { update(); }

      protected:

        void update ()
        {
          oldGlobalOffset_ = globalOffset_;
          BaseType::init();
        }

        template< std::size_t ... i >
        SizeType numBlocks ( Std::index_sequence< i ... > ) const
        {
          return Std::sum( std::get< i >( mapperTuple_ ).numBlocks() ... );
        }

      private:
        OffsetType oldGlobalOffset_;
      };



      // NumberOfHoles
      // -------------

      template< class GridPart, class ... Mapper >
      template< int i >
      struct AdaptiveDofMapper< Traits< GridPart, Mapper ... > >::
      NumberOfHoles
      {
        template< class Tuple >
        static void apply ( SizeType &nHoles, int &comp, const int block, const Tuple &tuple )
        {
          if( comp >= 0 )
            return;
          const int localBlock = block - std::get< i >( tuple ).numBlocks();
          if( localBlock >= 0 )
          {
            comp = i;
            nHoles = std::get< i >( tuple ).numberOfHoles( localBlock );
          }
        }
      };



      // OldIndex
      // --------

      template< class GridPart, class ... Mapper >
      template< int i >
      struct AdaptiveDofMapper< Traits< GridPart, Mapper ... > >::
      OldIndex
      {
        template< class Tuple >
        static void apply ( SizeType &oldIndex, int &comp, const int hole, const int block, const Tuple &tuple )
        {
          if( comp >= 0 )
            return;
          const int localBlock = block - std::get< i >( tuple ).numBlocks();
          if( localBlock >= 0 )
          {
            comp = i;
            oldIndex = std::get< i >( tuple ).oldIndex( hole, localBlock );
          }
        }
      };


      // NewIndex
      // --------

      template< class GridPart, class ... Mapper >
      template< int i >
      struct AdaptiveDofMapper< Traits< GridPart, Mapper ... > >::
      NewIndex
      {
        template< class Tuple >
        static void apply ( SizeType &nIndex, int &comp, const int hole, const int block, const Tuple &tuple )
        {
          if( comp >= 0 )
            return;
          const int localBlock = block - std::get< i >( tuple ).numBlocks();
          if( localBlock >= 0 )
          {
            comp = i;
            nIndex = std::get< i >( tuple ).newIndex( hole, localBlock );
          }
        }
      };


      // OldOffset
      // ---------

      template< class GridPart, class ... Mapper >
      template< int i >
      struct AdaptiveDofMapper< Traits< GridPart, Mapper ... > >::
      OldOffset
      {
        template< class Tuple >
        static void apply ( SizeType &offset, int &comp, const int block, const Tuple &tuple )
        {
          if( comp >= 0 )
            return;
          const int localBlock = block - std::get< i >( tuple ).numBlocks();
          if( localBlock >= 0 )
          {
            comp = i;
            offset = std::get< i >( tuple ).oldOffSet( localBlock );
          }
        }
      };


      // Offset
      // ------

      template< class GridPart, class ... Mapper >
      template< int i >
      struct AdaptiveDofMapper< Traits< GridPart, Mapper ... > >::
      Offset
      {
        template< class Tuple >
        static void apply ( SizeType &offset, int &comp, const int block, const Tuple &tuple )
        {
          if( comp >= 0 )
            return;
          const int localBlock = block - std::get< i >( tuple ).numBlocks();
          if( localBlock >= 0 )
          {
            comp = i;
            offset = std::get< i >( tuple ).offSet( localBlock );
          }
        }
      };


      // Implementation
      // --------------

      template< class GridPart, class ... Mapper >
      struct Implementation
      {
        typedef typename std::conditional<
            Std::And( Capabilities::isAdaptiveDofMapper< Mapper >::v ... ),
            AdaptiveDofMapper< Traits< GridPart, Mapper ... > >,
            DofMapper< Traits< GridPart, Mapper ... > > >::type Type;
      };


    } // namespace __TupleMapper

#endif // #ifndef DOXYGEN


    // TupleMapper
    // -----------

    /** \brief mapper allocating one DoF per subentity of a given codimension
     *
     *  \tparam  GridPart  grid part type
     *  \tparam  ...Mapper  Parameter Pack of Mappers
     *
     *  \note This mapper is adaptve (cf. AdaptiveDofMapper) if and only if the
     *        grid part's index set is adaptive, i.e. if
     *        Capabilities::isAdaptiveIndexSet< GridPart::IndexSetType >::v is \b true
     */

    template< class GridPart, class ... Mapper >
    class TupleMapper
      : public __TupleMapper::template Implementation< GridPart, Mapper ... >::Type
    {
      typedef typename __TupleMapper::template Implementation< GridPart, Mapper ... >::Type BaseType;

    public:
      TupleMapper ( GridPart &gridPart, Mapper & ... mapper ) : BaseType( gridPart, mapper ... ) {}
      TupleMapper ( GridPart &gridPart, Mapper && ... mapper ) : BaseType( gridPart, std::move( mapper ) ... ) {}
    };

    // Capabilities
    // ------------

    namespace Capabilities
    {
      template< class GridPart, class ... Mapper >
      struct isAdaptiveDofMapper< TupleMapper< GridPart, Mapper ... > >
      {
        static const bool v = Std::And( isAdaptiveDofMapper< Mapper >::v ... );
      };

    } // namespace Capabilities

  }   // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_COMBINEDSPACE_TUPLEMAPPER_HH


==> anc/xt-super/dune-fem/dune/fem/space/combinedspace/tuplespace.hh <==
#ifndef DUNE_FEM_SPACE_COMBINEDSPACE_TUPLESPACE_HH
#define DUNE_FEM_SPACE_COMBINEDSPACE_TUPLESPACE_HH

#include <algorithm>
#include <type_traits>

#include <dune/common/math.hh>
#include <dune/common/typetraits.hh>
#include <dune/grid/common/grid.hh>

#include <dune/fem/common/utility.hh>

#include <dune/fem/space/basisfunctionset/tuple.hh>
#include <dune/fem/space/combinedspace/generic.hh>
#include <dune/fem/space/combinedspace/tuplelocalrestrictprolong.hh>
#include <dune/fem/space/combinedspace/tuplemapper.hh>
#include <dune/fem/space/common/defaultcommhandler.hh>
#include <dune/fem/space/mapper/nonblockmapper.hh>

namespace Dune
{

  namespace Fem
  {

    // forward declaration

    template< class ... DiscreteFunctionSpaces >
    class TupleDiscreteFunctionSpace;


    // TupleDiscreteFunctionSpaceTraits
    // --------------------------------

    template< class ... DiscreteFunctionSpaces >
    struct TupleDiscreteFunctionSpaceTraits
    {
      static_assert( sizeof ... ( DiscreteFunctionSpaces ) > 0,
                     "You should provide at least one space to the TupleDiscreteFunctionSpace" );

      // we need to store pointer to the spaces in the SpaceTuple, since space can not be copied.
      typedef std::tuple< DiscreteFunctionSpaces * ... > DiscreteFunctionSpaceTupleType;

    protected:
      // helper struct to create and delete each entry in the tuple
      template< int i >
      struct Constructor
      {
        template< class Tuple, class ... Args >
        static void apply ( Tuple &tuple, Args && ... args )
        {
          typedef typename std::remove_pointer< typename std::tuple_element< i, Tuple >::type >::type Element;
          std::get< i >( tuple ) = new Element( std::forward< Args >( args ) ... );
        }
      };

      template< int i >
      struct Deleter
      {
        template< class Tuple >
        static void apply ( Tuple &tuple ) { delete std::get< i >( tuple ); }
      };

    public:

      // helper struct to access contained sub spaces
      template< int i >
      struct SubDiscreteFunctionSpace
      {
        // type of i-th sub space
        typedef typename std::remove_pointer< typename std::tuple_element< i, DiscreteFunctionSpaceTupleType >::type >::type Type;

        // type of i-th sub BlockMapper
        typedef typename Type::BlockMapperType BlockMapperType;

        // we will unblock all mappers
        typedef NonBlockMapper< BlockMapperType, Type::localBlockSize > NonBlockMapperType;

        // access to a const ref of the i-th subspace
        static const Type &subDiscreteFunctionSpace ( const DiscreteFunctionSpaceTupleType &tuple )
        {
          assert( std::get< i >( tuple ) );
          return *( std::get< i >( tuple ) );
        }

        static BlockMapperType &subBlockMapper ( const DiscreteFunctionSpaceTupleType &tuple )
        {
          return subDiscreteFunctionSpace( tuple ).blockMapper();
        }

        static NonBlockMapperType subNonBlockMapper ( const DiscreteFunctionSpaceTupleType &tuple  )
        {
          return NonBlockMapperType( subDiscreteFunctionSpace( tuple ).blockMapper() );
        }
      };

      static_assert( Std::are_all_same< std::integral_constant< int, DiscreteFunctionSpaces::Traits::codimension > ... >::value,
                     "TupleDiscreteFunctionSpace for spaces with different codimensions is not supported" );
      static const int codimension = SubDiscreteFunctionSpace< 0 >::Type::Traits::codimension;

      static_assert( Std::are_all_same< typename DiscreteFunctionSpaces::GridPartType ... >::value,
                     "TupleDiscreteFunctionSpace works only for common GridPartTypes" );
      // type of GridPart
      typedef typename SubDiscreteFunctionSpace< 0 >::Type::GridPartType GridPartType;
      typedef typename GridPartType::GridType GridType;
      typedef typename GridPartType::IndexSetType IndexSetType;
      typedef typename GridPartType::template Codim< 0 >::IteratorType IteratorType;
      typedef typename IteratorType::Entity EntityType;
      typedef typename GridPartType::IntersectionType IntersectionType;

      // type of this space
      typedef TupleDiscreteFunctionSpace< DiscreteFunctionSpaces ... > DiscreteFunctionSpaceType;

      //! implementation of basefunction set
      typedef TupleBasisFunctionSet< typename DiscreteFunctionSpaces::BasisFunctionSetType ... > BasisFunctionSetType;

      // mapper
      typedef TupleMapper< GridPartType, NonBlockMapper< typename DiscreteFunctionSpaces::BlockMapperType, DiscreteFunctionSpaces::localBlockSize > ... > BlockMapperType;

      // in the most general case we will unroll all local blockings
      enum { localBlockSize = 1 };

      // type functionspace
      typedef typename BasisFunctionSetType::FunctionSpaceType FunctionSpaceType;

      static constexpr int polynomialOrder = Std::max( (int)DiscreteFunctionSpaces::polynomialOrder ... );

      // review to make it work for all kind of combinations
      template< class DiscreteFunction,
                class Operation = DFCommunicationOperation::Copy >
      struct CommDataHandle
      {
        //! type of data handle
        typedef DefaultCommunicationHandler< DiscreteFunction, Operation > Type;
        //! type of operatation to perform on scatter
        typedef Operation OperationType;
      };


      // construct new instance of blockMapper
      static BlockMapperType *getBlockMapper ( const DiscreteFunctionSpaceTupleType &spaceTuple )
      {
        return getBlockMapper( spaceTuple, Std::index_sequence_for< DiscreteFunctionSpaces ... >() );
      }

      // delete instance of BlockMapper
      static void deleteBlockMapper ( BlockMapperType *blockMapper )
      {
        delete blockMapper;
      }

      // create Tuple of contained subspaces
      static DiscreteFunctionSpaceTupleType createSpaces ( GridPartType &gridPart, InterfaceType commInterface,
                                                           CommunicationDirection commDirection )
      {
        DiscreteFunctionSpaceTupleType tuple;
        ForLoop< Constructor, 0, sizeof ... ( DiscreteFunctionSpaces ) -1 >::apply( tuple, gridPart, commInterface, commDirection );
        return tuple;
      }

      // delete Tuple of contained subspaces
      static void deleteSpaces ( DiscreteFunctionSpaceTupleType &tuple )
      {
        ForLoop< Deleter, 0, sizeof ... ( DiscreteFunctionSpaces ) -1 >::apply( tuple );
      }

      template< class Entity >
      static BasisFunctionSetType getBasisFunctionSet ( const Entity &entity, const DiscreteFunctionSpaceTupleType &tuple )
      {
        return getBasisFunctionSet( entity, tuple, Std::index_sequence_for< DiscreteFunctionSpaces ... >() );
      }

      static bool continuous ( const DiscreteFunctionSpaceTupleType &tuple )
      {
        return continuous( tuple, Std::index_sequence_for< DiscreteFunctionSpaces ... >() );
      }

      static bool continuous ( const IntersectionType &intersection, const DiscreteFunctionSpaceTupleType &tuple )
      {
        return continuous( tuple, intersection, Std::index_sequence_for< DiscreteFunctionSpaces ... >() );
      }

    protected:
      template< std::size_t ... i >
      static BlockMapperType *getBlockMapper ( const DiscreteFunctionSpaceTupleType &tuple, Std::index_sequence< i ... > )
      {
        return new BlockMapperType( SubDiscreteFunctionSpace< 0 >::subDiscreteFunctionSpace( tuple ).gridPart(),
            SubDiscreteFunctionSpace< i >::subNonBlockMapper( tuple ) ... );
      }

      template< class Entity, std::size_t ... i >
      static BasisFunctionSetType getBasisFunctionSet ( const Entity &entity, const DiscreteFunctionSpaceTupleType &tuple,
                                                        Std::index_sequence< i ... > )
      {
        return BasisFunctionSetType( SubDiscreteFunctionSpace< i >::subDiscreteFunctionSpace( tuple ).basisFunctionSet( entity ) ... );
      }

      template< std::size_t ... i >
      static bool continuous ( const DiscreteFunctionSpaceTupleType &tuple, Std::index_sequence< i ... > )
      {
        return Std::And( SubDiscreteFunctionSpace< i >::subDiscreteFunctionSpace( tuple ).continuous() ... );
      }

      template< std::size_t ... i >
      static bool continuous ( const DiscreteFunctionSpaceTupleType &tuple, const IntersectionType &intersection, Std::index_sequence< i ... > )
      {
        return Std::And( SubDiscreteFunctionSpace< i >::subDiscreteFunctionSpace( tuple ).continuous( intersection ) ... );
      }
    };



    /** \addtogroup DiscreteFunctionSpace
     *
     *  Provides a DiscreteFunctionSpace combined from arbitrary number of DiscreteFunctionSpaces
     *  of different types into a single \ref Dune::Fem::DiscreteFunctionSpaceInterface ( U_h times V_h times .... ).
     *
     *  \note It is assumed that the each space is build upon the same gridpart
     */

    /** \class   DiscreteFunctionSpace
     *  \ingroup DiscreteFunctionSpace
     *  \brief    discrete function space
     */
    template< class ... DiscreteFunctionSpaces >
    class TupleDiscreteFunctionSpace
      : public GenericCombinedDiscreteFunctionSpace< TupleDiscreteFunctionSpaceTraits< DiscreteFunctionSpaces ... > >
    {
      typedef TupleDiscreteFunctionSpace< DiscreteFunctionSpaces ... > ThisType;
      typedef GenericCombinedDiscreteFunctionSpace< TupleDiscreteFunctionSpaceTraits< DiscreteFunctionSpaces ... > > BaseType;
      typedef TupleDiscreteFunctionSpaceTraits< DiscreteFunctionSpaces ... > Traits;

    public:
      //! extract grid informations, it is assumed the both spaces are living on the
      //! same gridPart
      typedef typename Traits::GridPartType GridPartType;

      /** \brief constructor
       *
       *  \param[in]  gridPart       grid part for the Lagrange space
       *  \param[in]  commInterface  communication interface to use (optional)
       *  \param[in]  commDirection  communication direction to use (optional)
       */
      TupleDiscreteFunctionSpace ( GridPartType &gridPart,
                                   const InterfaceType commInterface = InteriorBorder_All_Interface,
                                   const CommunicationDirection commDirection = ForwardCommunication )
        : BaseType( gridPart, commInterface, commDirection )
      {}

      // prohibit copy constructor and copy assignment
      TupleDiscreteFunctionSpace ( const ThisType & ) = delete;
      ThisType &operator= ( const ThisType & ) = delete;

      //! return tuple of const References to the contained sub spaces
      std::tuple< const DiscreteFunctionSpaces & ... > spaceTuple () const
      {
        return spaceTuple( Std::index_sequence_for< DiscreteFunctionSpaces ... >() );
      }

    protected:
      template< std::size_t ... i >
      std::tuple< const DiscreteFunctionSpaces & ... > spaceTuple ( Std::index_sequence< i ... > ) const
      {
        return std::tuple< const DiscreteFunctionSpaces & ... >( BaseType::template subDiscreteFunctionSpace< i >() ... );
      }
    };


    // DefaultLocalRestrictProlong
    // ---------------------------

    template< class ... DiscreteFunctionSpaces >
    class DefaultLocalRestrictProlong< TupleDiscreteFunctionSpace< DiscreteFunctionSpaces ... > >
      : public TupleLocalRestrictProlong< DiscreteFunctionSpaces ... >
    {
      typedef DefaultLocalRestrictProlong< TupleDiscreteFunctionSpace< DiscreteFunctionSpaces ... > > ThisType;
      typedef TupleDiscreteFunctionSpace< DiscreteFunctionSpaces ... > DiscreteFunctionSpacesType;
      typedef TupleLocalRestrictProlong< DiscreteFunctionSpaces ... > BaseType;

    public:
      DefaultLocalRestrictProlong ( const DiscreteFunctionSpacesType &space )
        : BaseType( space.spaceTuple() )
      {}

    };


  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_COMBINEDSPACE_TUPLESPACE_HH


==> anc/xt-super/dune-fem/dune/fem/space/common/CMakeLists.txt <==
dune_install(adaptmanager.hh allgeomtypes.hh arrays.hh
             basesetlocalkeystorage.hh cachedcommmanager.hh capabilities.hh
             commindexmap.hh commoperations.hh communicationmanager.hh
             datacollector.hh defaultcommhandler.hh discretefunctionspace.hh
             dofmanager.hh dofstorage.hh functionspace.hh
             functionspaceinterface.hh interpolate.hh interpolation.hh loadbalancer.hh
             localrestrictprolong.hh restrictprolongfunction.hh restrictprolonginterface.hh
             adaptcallbackhandle.hh)


==> anc/xt-super/dune-fem/dune/fem/space/common/Makefile.am <==
commondir =  $(includedir)/dune/fem/space/common
common_HEADERS = adaptmanager.hh \
     allgeomtypes.hh \
     arrays.hh \
     basesetlocalkeystorage.hh \
     cachedcommmanager.hh \
     capabilities.hh \
     commindexmap.hh \
     commoperations.hh \
     communicationmanager.hh \
     datacollector.hh \
     defaultcommhandler.hh \
     discretefunctionspace.hh \
     dofmanager.hh \
     dofstorage.hh \
     functionspace.hh \
     functionspaceinterface.hh \
     interpolate.hh \
     interpolation.hh \
     loadbalancer.hh \
     localrestrictprolong.hh \
     restrictprolongfunction.hh \
     restrictprolonginterface.hh \
     restrictprolongtuple.hh \
     adaptcallbackhandle.hh

include $(top_srcdir)/am/global-rules



==> anc/xt-super/dune-fem/dune/fem/space/common/adaptcallbackhandle.hh <==
#ifndef DUNE_FEM_ADAPTCALLBACKHANDLE_HH
#define DUNE_FEM_ADAPTCALLBACKHANDLE_HH

#include <dune/grid/common/gridenums.hh>
#include <dune/grid/common/adaptcallback.hh>

/** \file
 *  \author Martin Nolte
 *  \brief  interfaces and wrappers needed for the callback adaptation provided
 *          by AlbertaGrid and ALUGrid
 */

namespace Dune
{

  namespace Fem
  {

    // RestrictProlongWrapper
    // ----------------------

    template< class Grid, class DofManager, class RestrictProlongOperator >
    class RestrictProlongWrapper
    : public AdaptDataHandle
      < Grid, RestrictProlongWrapper< Grid, DofManager, RestrictProlongOperator > >
    {
      typedef RestrictProlongWrapper< Grid, DofManager, RestrictProlongOperator > This;
      typedef AdaptDataHandle< Grid, This > Base;

    protected:
      DofManager &dofManager_;
      RestrictProlongOperator &rpOp_;

      // flag that is set to true when at least one entity was coarsend or refined
      mutable bool wasChanged_ ;
      bool initializeCalled_;
      bool finalizeCalled_;

    public:
      typedef typename Base::Entity Entity;

      RestrictProlongWrapper ( DofManager &dofManager, RestrictProlongOperator &rpOp )
      : dofManager_( dofManager ),
        rpOp_( rpOp ),
        wasChanged_( false ),
        initializeCalled_( false ),
        finalizeCalled_( false )
      {
      }

      RestrictProlongWrapper ( const RestrictProlongWrapper& org )
      : dofManager_( org.dofManager_ ),
        rpOp_( org.rpOp_ ),
        wasChanged_( org.wasChanged_ ),
        initializeCalled_( org.initializeCalled_ ),
        finalizeCalled_( org.finalizeCalled_ )
      {}

      bool isValidEntity( const Entity& entity ) const
      {
        // grid was changed, if this method is called
        wasChanged_ = true ;

        // ghosts are not valid for restriction/prolongation
        assert( entity.partitionType() != GhostEntity );
        return true ;
      }

      // old interface methods
      void preAdapt ( const unsigned int estimatedAdditionalElements ) { initialize (); }
      void postAdapt () { finalize(); }

      /** \brief initialize basically reserves some memory on the DofManager */
      void initialize ( unsigned int estimatedAdditionalElements = 0 )
      {
        // if preAdapt was already called just return
        if( initializeCalled_ ) return ;

        // unset was changed
        wasChanged_ = false;
        // reserve memory
        dofManager_.reserveMemory( estimatedAdditionalElements );

        // set initializeCalled_ flag in case method is called again (only dune-grid version)
        initializeCalled_ = true;
        // reset postAdaptCalled flag
        finalizeCalled_ = false ;

      }

      /** \brief finalize calls the compress on the DofManager */
      void finalize ()
      {
        // if method has been called already do nothing
        if( finalizeCalled_ ) return ;

        // notifyGlobalChange make wasChanged equal on all cores
        if( dofManager_.notifyGlobalChange( wasChanged_ ) )
        {
          // make sure that no communication calls
          // are done during DofManager::compress
          dofManager_.compress();

          // unset was changed flag
          wasChanged_ = false;
        }

        // set postAdaptCalled flag
        finalizeCalled_ = true ;

        // reset initializeCalled_ flag
        initializeCalled_ = false ;
      }

      /** \copydoc Dune::AdaptDataHandleInterface::preCoarsening */
      void preCoarsening ( const Entity &father ) const
      {
        if( isValidEntity( father ) )
        {
          typedef typename Entity::HierarchicIterator HIterator;

          bool initialize = true;
          const int childLevel = father.level() + 1;
          const HIterator end = father.hend( childLevel );
          for( HIterator it = father.hbegin( childLevel ); it != end; ++it )
          {
            restrictLocal( father, *it, initialize );
            initialize = false;
          }
        }
      }

      void restrictLocal ( const Entity &father, const Entity &son, bool initialize ) const
      {
        if( isValidEntity( father ) )
        {
          dofManager_.indexSetRestrictProlong().restrictLocal( father, son, initialize );
          rpOp_.restrictLocal( father, son, initialize );
        }
      }

      /** \copydoc Dune::AdaptDataHandleInterface::postRefinement */
      void postRefinement ( const Entity &father ) const
      {
        if( isValidEntity( father ) )
        {
          typedef typename Entity::HierarchicIterator HIterator;

          bool initialize = true;
          const int childLevel = father.level() + 1;
          const HIterator end = father.hend( childLevel );
          for( HIterator it = father.hbegin( childLevel ); it != end; ++it )
          {
            prolongLocal( father, *it, initialize );
            initialize = false;
          }
        }
      }

      void prolongLocal ( const Entity &father, const Entity &son, bool initialize ) const
      {
        if( isValidEntity( father ) )
        {
          dofManager_.indexSetRestrictProlong().prolongLocal( father, son, initialize );
          rpOp_.prolongLocal( father, son, initialize );
        }
      }
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_ADAPTCALLBACKHANDLE_HH


==> anc/xt-super/dune-fem/dune/fem/space/common/adaptmanager.hh <==
#ifndef DUNE_FEM_ADAPTMANAGER_HH
#define DUNE_FEM_ADAPTMANAGER_HH

//- system includes
#include <string>

//- local includes
#include <dune/common/timer.hh>
#include <dune/fem/space/common/dofmanager.hh>
#include <dune/fem/operator/common/objpointer.hh>

#include <dune/fem/misc/capabilities.hh>
#include <dune/fem/space/common/communicationmanager.hh>
#include <dune/fem/space/common/loadbalancer.hh>
#include <dune/fem/space/common/restrictprolonginterface.hh>
#include <dune/fem/storage/singletonlist.hh>

#include <dune/fem/space/common/adaptcallbackhandle.hh>
#include <dune/fem/io/parameter.hh>
#include <dune/fem/misc/compatibility.hh>
#include <dune/fem/misc/threads/threadmanager.hh>


namespace Dune
{

  namespace Fem
  {

  /** @addtogroup Adaptation Adaptation
      Here the interfaces and algorithms for adapatation of a grid are
      described and implemented.

      The strategy for restrict/prolong of data is chosen through the
      parameter
       \parametername \c fem.adaptation.method \n
                      method used for
                      prolongation/restriction of data during grid
                      refinement;
                      defaults to generic \n
      Values are:
       - 0 == none: no adaptation is performed
       - 1 == generic: works on all grids
       - 2 == callback: only AlbertaGrid and ALUGrid
       .

      \remarks
      The Interface of Adaptation Manager is described by the class
      AdaptationManagerInterface.
      @{
   **/

  /** \brief AdaptationManagerInterface class.

   This Class is the result of a combination of different
   AdaptationOperators. It is the same principle as with Mapping.
  */
  class AdaptationManagerInterface : virtual public LoadBalancerInterface
  {
  public:
    //! \brief default constructor
    AdaptationManagerInterface () : am_ (0) {}

    //! \brief destructor
    virtual ~AdaptationManagerInterface () {}

    /** \brief on call of this method the internal adaptation operator is
        called.
    */
    virtual void adapt ()
    {
      //std::cout << "called AdaptationManagerInterface::adapt()" << std::endl;
      if(am_) am_->adapt();
      else
      {
        std::cerr << "WARNING: AdaptationManagerInterface::adapt: no adaptation manager assigned! \n";
      }
    }

    /** \brief returns true if adaptation manager as adaptation method different to NONE
       \return \b true if adaptation method is not NONE, \b false otherwise
    */
    virtual bool adaptive () const
    {
      return (am_) ? (am_->adaptive()) : false;
    }

    /** \brief returns name of adaptation method
       \return name of adaptation method
    */
    virtual const char * methodName() const
    {
      return (am_) ? (am_->methodName()) : "unknown method";
    }

    /** \brief Assignment operator, pointer to adaptation manager is stored
        \return reference to this (i.e. *this)
    */
    AdaptationManagerInterface & operator = (const AdaptationManagerInterface & am)
    {
        /** \todo This const-casting seems strange to me! */
      am_ = const_cast<AdaptationManagerInterface *> (&am);
      return (*this);
    }

    /** @copydoc LoadBalancerInterface::loadBalance */
    virtual bool loadBalance ()
    {
      return (am_) ? (am_->loadBalance()) : false;
    }

    /** @copydoc LoadBalancerInterface::balanceCounter */
    virtual int balanceCounter () const
    {
      return (am_) ? (am_->balanceCounter()) : 0;
    }

    /** \brief time that last adaptation cycle took */
    virtual double adaptationTime () const
    {
      return 0.0;
    }

  private:
    //! pointer to adaptation manager
    AdaptationManagerInterface* am_;
  };

  /** \brief AdaptationMethod is a simple adaptation method reader class. */
  template <class GridType>
  class AdaptationMethod : virtual public AdaptationManagerInterface
  {
  public:
    //! type of adaptation method
    enum AdaptationMethodType { none = 0, //!< no adaptation is performed
                                generic = 1, //!< a generic restriction and prolongation algorithm is used
                                callback = 2 //!< the callback mechanism from AlbertaGrid and ALUGrid is used
                              };

  public:
    /** \brief constructor of AdaptationMethod
       The following optional parameters are used
          # 0 == none, 1 == generic, 2 == call back (only AlbertaGrid and ALUGrid)
          AdaptationMethod: 1 # default value
       \param grid Grid that adaptation method is read for

    */
    AdaptationMethod(const GridType & grid)
      : adaptationMethod_(generic)
    {
      const bool output = ( Parameter :: verbose() );
      int am = 1;
      const std::string methodNames [] = { "none", "generic", "callback" };
      am = Parameter::getEnum("fem.adaptation.method", methodNames, am);
      init(am,output);
    }
  private:
    void init(int am,const bool output)
    {

      // chose adaptation method
      if(am == 2) adaptationMethod_ = callback;
      else if(am == 1) adaptationMethod_ = generic;
      else adaptationMethod_ = none;

      // for structred grid adaptation is disabled
      if( ! Capabilities::isLocallyAdaptive<GridType>::v )
      {
        adaptationMethod_ = none;
        if( output )
        {
          std::cerr << "WARNING: AdaptationMethod: adaptation disabled for structured grid! \n";
        }
      }

      if( output )
      {
        std::cout << "Created AdaptationMethod: adaptation method = " << methodName() << std::endl;
      }
    }
  public:
    //! virtual destructor
    virtual ~AdaptationMethod () {}

    /** \copydoc Dune::Fem::AdaptationManagerInterface::methodName */
    virtual const char * methodName() const
    {
      switch (adaptationMethod_) {
        case generic: return "generic";
        case callback: return "callback";
        case none: return "no adaptation";
        default:  return "unknown method";
      }
    }

    /** \copydoc Dune::Fem::AdaptationManagerInterface::adaptive */
    virtual bool adaptive () const { return adaptationMethod_ != none; }

  protected:
    //! method identifier
    AdaptationMethodType adaptationMethod_;
  };

  /*! \brief This class manages the adaptation process.
   If the method adapt is called, then the grid is adapted and also
   all the data belonging to the given dof manager will be rearranged
   for data set where it is necessary to keep the data.
   */
  template <class GridType, class RestProlOperatorImp >
  class AdaptationManagerBase
  : public AdaptationMethod< GridType >,
    public ObjPointerStorage
  {
    typedef AdaptationMethod< GridType > BaseType;
    typedef typename BaseType :: AdaptationMethodType AdaptationMethodType;

    template <class AdaptManager, class GridImp, bool isGoodGrid>
    struct CallAdaptationMethod
    {
      template <class DofManagerImp, class RPOpImp>
      static void adapt(const AdaptManager& am, GridImp & grid,
                        DofManagerImp& dm , RPOpImp& rpop,
                        AdaptationMethodType adaptMethod)
      {
        // use generic adapt method
        if( adaptMethod == BaseType :: generic )
        {
          am.template genericAdapt<All_Partition> ();
          return ;
        }

        // use grid call back adapt method
        if( adaptMethod == BaseType :: callback )
        {
          // combine dof manager and restrict prolong operator
          typedef RestrictProlongWrapper< GridImp, DofManagerType, RPOpImp > RPType;

          // create new handle
          RPType restrictProlongHandle ( dm , rpop );

          // reserve memory
          restrictProlongHandle.initialize();

          // call grid adaptation
          grid.adapt( restrictProlongHandle );

          // do compress (if not already called)
          restrictProlongHandle.finalize();
          return ;
        }
      }
    };

    template <class AdaptManager, class GridImp>
    struct CallAdaptationMethod<AdaptManager,GridImp,false>
    {
      template <class DofManagerImp, class RPOpImp>
      static void adapt(const AdaptManager& am, GridImp & grid,
                        DofManagerImp& dm , RPOpImp& rpop,
                        AdaptationMethodType adaptMethod)
      {
        // use generic adapt method
        if(adaptMethod != BaseType :: none )
        {
          // use partition type All_Partition,
          // since we also need to iterate on ghosts
          // for wasChanged information gathering
          am.template genericAdapt<All_Partition> ();
          return ;
        }
      }
    };

    //! type of this class
    typedef AdaptationManagerBase<GridType,RestProlOperatorImp> ThisType;

    //! type of dof manager
    typedef DofManager< GridType > DofManagerType;

  public:
    typedef typename GridType :: Traits :: LocalIdSet LocalIdSet;

    /** \brief constructor of AdaptationManagerBase
       The following optional parameter can be used
          # 0 == none, 1 == generic, 2 == call back (only AlbertaGrid and ALUGrid)
          AdaptationMethod: 1 # default value
       \param grid Grid that adaptation is done for
       \param rpOp restriction and prlongation operator that describes how the
        user data is projected to other grid levels
          the following two lines:
    */
    AdaptationManagerBase ( GridType &grid, RestProlOperatorImp &rpOp )
    : BaseType( grid ),
      grid_( grid ),
      dm_( DofManagerType::instance( grid_ ) ),
      rpOp_( rpOp ),
      adaptTime_( 0.0 ),
      wasChanged_( false )
    {}

    //! destructor
    virtual ~AdaptationManagerBase () {}

    //! no public method, but has to be public, because all AdaptationManagers
    //! must be able to call this method and the template parameters are
    //! allways different
    RestProlOperatorImp & getRestProlOp ()
    {
      return rpOp_;
    }

    /** \brief
       according to adaption method parameter
       the adaption procedure is done,
       0 == no adaptation
       1 == generic adaption
       2 == grid call back adaptation (only in AlbertaGrid and ALUGrid)
    */
    virtual void adapt ()
    {
      // make sure this is only called in single thread mode
      assert( Fem :: ThreadManager :: singleThreadMode() );

      // get stopwatch
      Dune::Timer timer;

      const bool supportsCallback = Capabilities :: supportsCallbackAdaptation< GridType > :: v;
      CallAdaptationMethod< ThisType, GridType, supportsCallback >
        :: adapt(*this,grid_,dm_,rpOp_,this->adaptationMethod_);

      // take time
      adaptTime_ = timer.elapsed();
    }

    //! \brief default load balancing method which does nothing
    virtual bool loadBalance ()
    {
      return false;
    }

    //! default load balancing counter is zero
    virtual int balanceCounter () const
    {
      return 0;
    }

    /** \copydoc Dune::Fem::AdaptationManagerInterface::adaptationTime */
    virtual double adaptationTime() const
    {
      return adaptTime_;
    }

  protected:
    static DofManagerType& getDofManager(const GridType& grid)
    {
      return DofManagerType :: instance( grid );
    }

  private:
    /** \brief generic adaptation procedure
       adapt defines the grid walkthrough before and after grid adaptation.
       Note that the LocalOperator can be an combined Operator
       Domain and Range are defined through class Operator
    */
    template <PartitionIteratorType pitype>
    void genericAdapt () const
    {
      // call pre-adapt, returns true if at least
      // one element is marked for coarsening
      bool restr = grid_.preAdapt();

      // get macro grid view
      typedef typename GridType::template Partition< All_Partition > :: LevelGridView  MacroGridView ;
      typedef typename MacroGridView :: template Codim<0>::
              template Partition<pitype> :: Iterator MacroIterator;

      // reset flag
      wasChanged_ = false ;

      if(restr)
      {
        // get macro grid view
        MacroGridView macroView = grid_.levelGridView( 0 );

        // make a hierarchical to insert all elements
        // that are father of elements that might be coarsened

        {
          // get macro iterator
          MacroIterator endit  = macroView.template end<0,pitype>  ();
          for(MacroIterator it = macroView.template begin<0,pitype>();
              it != endit; ++it )
          {
            hierarchicRestrict( *it , dm_.indexSetRestrictProlongNoResize() );
          }
        }

        // if at least one element was found for restriction
        if( wasChanged_ )
        {
          // now resize memory
          dm_.resizeForRestrict();

          // now project all data to fathers
          {
            // get macro iterator
            MacroIterator endit  = macroView.template end<0,pitype>  ();
            for(MacroIterator it = macroView.template begin<0,pitype>();
                it != endit; ++it )
            {
              hierarchicRestrict( *it , rpOp_ );
            }
          }
        }
      }

      // adapt grid due to preset markers
      // returns true if at least one element was refined
      const bool refined = grid_.adapt();

      // if coarsening or refinement was done
      // adjust sizes
      if( refined || restr )
      {
        // resizes the index sets (insert all new indices)
        // and resizes the memory
        dm_.resize();
      }

      // in case elements were created do prolongation
      if( refined )
      {
        // get macro grid view
        MacroGridView macroView = grid_.levelGridView( 0 );

        // make run through grid to project data
        MacroIterator endit  = macroView.template end<0,pitype>  ();
        for(MacroIterator it = macroView.template begin<0,pitype>();
            it != endit; ++it )
        {
          hierarchicProlong( *it , rpOp_ );
        }
      }

      // notifyGlobalChange make wasChanged equal on all cores
      if( dm_.notifyGlobalChange( wasChanged_ ) )
      {
        // compress index sets and data
        // this will increase the sequence counter
        dm_.compress();
      }

      // do cleanup
      grid_.postAdapt();
    }

  private:
    //! make hierarchic walk trough for restriction
    template <class EntityType, class RestrictOperatorType  >
    bool hierarchicRestrict ( const EntityType& entity, RestrictOperatorType & restop ) const
    {
      if( ! entity.isLeaf() )
      {
        // true means we are going to restrict data
        bool doRestrict = true;

        // check partition type
        const bool isGhost = entity.partitionType() == GhostEntity ;

        // if the children have children then we have to go deeper
        const int childLevel = entity.level() + 1;
        typedef typename EntityType::HierarchicIterator HierarchicIterator;

        // check all children first
        {
          const HierarchicIterator endit = entity.hend( childLevel );
          for(HierarchicIterator it = entity.hbegin( childLevel ); it != endit; ++it)
          {
            doRestrict &= hierarchicRestrict( *it , restop );
          }
        }

        // if doRestrict is still true, restrict data
        if(doRestrict)
        {
          // we did at least one restriction
          wasChanged_ = true;

          // do not restrict the solution on ghosts, this will
          // fail, but we still need the wasChanged info, so simply
          // calling hierarchicRestrict on interior won't work either
          if( ! isGhost )
          {
            // true for first child, otherwise false
            bool initialize = true;
            const HierarchicIterator endit = entity.hend( childLevel );
            for(HierarchicIterator it = entity.hbegin( childLevel ); it != endit; ++it)
            {
              // restrict solution
              restop.restrictLocal( entity, *it , initialize);
              // reset initialize flag
              initialize = false;
            }
          }
        }
      }

      // if all children return mightBeCoarsened,
      // then doRestrict on father remains true
      return entity.mightVanish();
    }

    template <class EntityType, class ProlongOperatorType >
    void hierarchicProlong ( const EntityType &entity, ProlongOperatorType & prolop ) const
    {
      typedef typename EntityType::HierarchicIterator HierarchicIterator;

      // NOTE: initialize not working here
      // because we call hierarchically

      // first call on this element
      bool initialize = true;

      // check partition type
      const bool isGhost = entity.partitionType() == GhostEntity ;

      const int maxLevel = grid_.maxLevel();
      const HierarchicIterator endit = entity.hend( maxLevel );
      for( HierarchicIterator it = entity.hbegin( maxLevel ); it != endit; ++it )
      {
        // should only get here on non-leaf entities
        assert( !entity.isLeaf() );

        const EntityType & son = *it;
        if( son.isNew() )
        {
          // the grid was obviously changed if we get here
          wasChanged_ = true ;

          // do not prolong the solution on ghosts, this will
          // fail, but we still need the wasChanged info, so simply
          // calling hierarchicRestrict on interior won't work either
          if( ! isGhost )
          {
            EntityType vati = make_entity( son.father() );
            prolop.prolongLocal( vati , son , initialize );
            initialize = false;
          }
        }
      }
    }

  protected:
    //! corresponding grid
    GridType &grid_;

    //! DofManager corresponding to grid
    DofManagerType &dm_;

    //! Restriction and Prolongation Operator
    RestProlOperatorImp &rpOp_;

    //! time that adaptation took
    double adaptTime_;

    //! flag for restriction
    mutable bool wasChanged_;
  };

  //! factory class to create adaptation manager reference counter
  template <class KeyType, class ObjectType>
  struct AdaptationManagerReferenceFactory
  {
    static ObjectType* createObject(const KeyType& key)
    {
      return new ObjectType(0);
    }
    static void deleteObject(ObjectType* obj)
    {
      delete obj;
    }
  };

  /*! \brief This class manages the adaptation process including a load
    balancing after the adaptation step. This class is created by the
    AdaptationManager for each grid instance. See AdaptationManager for
    details.
  */
  template <class GridType, class RestProlOperatorImp>
  class AdaptationManager :
    public AdaptationManagerBase<GridType,RestProlOperatorImp> ,
    public LoadBalancer<GridType>
  {
    // type of key
    typedef const GridType* KeyType;
    // object type
    typedef size_t ObjectType;
    // type of factory
    typedef AdaptationManagerReferenceFactory<KeyType, ObjectType>  FactoryType;

    // type of singleton list
    typedef SingletonList< KeyType, ObjectType, FactoryType > ProviderType;

    typedef AdaptationManagerBase<GridType,RestProlOperatorImp> BaseType;
    typedef LoadBalancer<GridType> Base2Type;

    mutable CommunicationManagerList commList_;
    double balanceTime_ ;

    // reference counter to ensure only one instance per grid exists
    ObjectType& referenceCounter_;

    // do not copy
    AdaptationManager(const AdaptationManager&);

  public:
    /** \brief constructor of AdaptationManager
       The following optional parameters from the Dune::Parameter class are used
          # 0 == none, 1 == generic, 2 == call back (only AlbertaGrid and ALUGrid)
          fem.adaptation.method: 1 # default value
       \param grid Grid that adaptation is done for
       \param rpOp restriction and prlongation operator that describes how the
        user data is projected to other grid levels
       \param balanceCounter start counter for balance cycle (default = 0)
    */
    AdaptationManager(GridType & grid,
                      RestProlOperatorImp & rpOp,
                      int balanceCounter = 0 )
      : BaseType(grid,rpOp)
      , Base2Type( grid , rpOp , balanceCounter )
      , commList_(rpOp)
      , balanceTime_( 0.0 )
      , referenceCounter_( ProviderType :: getObject( &grid ) )
    {
      ++ referenceCounter_;
      if( referenceCounter_ > 1 )
      {
        DUNE_THROW(InvalidStateException,"Only one instance of AdaptationManager allowed per grid instance");
      }
    }

    //! destructor decreasing reference counter
    ~AdaptationManager()
    {
      -- referenceCounter_;
      ProviderType :: removeObject( referenceCounter_ );
    }

    /** @copydoc LoadBalancerInterface::loadBalance */
    virtual bool loadBalance ()
    {
      // call load balance
      return Base2Type :: loadBalance();
    }

    /** @copydoc LoadBalancerInterface::balanceCounter */
    virtual int balanceCounter () const
    {
      return Base2Type :: balanceCounter ();
    }

    /** @copydoc LoadBalancerInterface::loadBalanceTime */
    virtual double loadBalanceTime() const
    {
      return balanceTime_;
    }

    /** @copydoc AdaptationManagerInterface::adapt */
    virtual void adapt ()
    {
      // adapt grid
      BaseType :: adapt ();

      // if adaptation is enabled
      if( this->adaptive() )
      {
        // get stopwatch
        Dune::Timer timer;

        // do load balancing
        loadBalance ();

        // exchange all modified data
        // this also rebuilds the dependecy cache of the
        // cached communication manager if used
        commList_.exchange();

        // get time
        this->balanceTime_ = timer.elapsed();
      }
    }
  };

  /** \brief A class with one static method apply to globally refine a grid.
      All index sets are adapted to the new grid and the
      managed dof storage is expanded - but no prolongation or
      restriction of data is performed.
  */
  struct GlobalRefine
  {
    /** \brief apply global refinement and also adjust index sets and
        managed dof storage. However, user data stored before is lost.
        \param grid Grid that is globally refined
        \param step refinement steps that are applied
    */
    template <class GridType>
    static void apply(GridType& grid, const int step)
    {
      typedef DofManager< GridType > DofManagerType;
      DofManagerType& dm = DofManagerType :: instance(grid);
      grid.globalRefine(step);
      grid.loadBalance();
      dm.resize();
      dm.compress();
    }
  };
  /** \brief A class with one static method apply for invoking the local
      adaptation procedure on a given grid instance.
      All index sets are adapted to the new grid and the
      managed dof storage is expanded - but no prolongation or
      restriction of data is performed.
  */
  struct LocalRefine
  {
    /** \brief apply local refinement and also adjust index sets and
        managed dof storage. However, user data stored before is lost.
        \param grid Grid that is globally refined
    */
    template <class GridType>
    static void apply(GridType& grid)
    {
      typedef DofManager< GridType > DofManagerType;
      DofManagerType& dm = DofManagerType :: instance(grid);
      grid.preAdapt();
      grid.adapt();
      grid.postAdapt();
      grid.loadBalance();
      dm.resize();
      dm.compress();
    }
  };

  /** @} end documentation group */

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_ADAPTMANAGER_HH


==> anc/xt-super/dune-fem/dune/fem/space/common/allgeomtypes.hh <==
#ifndef DUNE_FEM_ALLGEOMTYPES_HH
#define DUNE_FEM_ALLGEOMTYPES_HH

//- system includes
#include <vector>
#include <map>

//- Dune includes
#include <dune/geometry/referenceelements.hh>
#include <dune/geometry/type.hh>
#include <dune/grid/common/capabilities.hh>

namespace Dune
{

  // External Forward Declarations
  // -----------------------------

  namespace Fem
  {

    // GeometryInformation
    // -------------------

    /**  \brief ReferenceVolume and local bary center keeper class.
     */
    template< class GridImp, int codim >
    class GeometryInformation
    {
      typedef GeometryInformation< GridImp, codim > ThisType;

    public:
      //! grid type
      typedef GridImp GridType;

      //! dimension
      static const int dim = GridType::dimension - codim;

      //! coordinate type
      typedef typename GridType::ctype ctype;

      //! type of reference element
      typedef Dune::ReferenceElement< ctype, dim > ReferenceElementType;

      //! type of domain vector
      typedef FieldVector<ctype, dim> DomainType;

    protected:
      //! constructor creating empty geometry information
      GeometryInformation ()
      {}

    public:
      //! creating geometry information due to given geometry types list
      explicit GeometryInformation( const std::vector< GeometryType > &geomTypes )
      {
        buildMaps( geomTypes );
      }

      //! return local bary center for geometry of type type
      const DomainType &localCenter ( const GeometryType &type ) const
      {
        return referenceElement( type ).position( 0, 0 );
      }

      //! return volume of reference element for geometry of type type
      double referenceVolume ( const GeometryType &type ) const
      {
        return referenceElement( type ).volume();
      }

      //! return reference element for type
      static const ReferenceElementType &referenceElement ( const GeometryType &type )
      {
        return Dune::ReferenceElements< ctype, dim >::general( type );
      }

    protected:
      //! build maps
      void buildMaps ( const std::vector< GeometryType > &geomTypes )
      {}
    };


    /**  \brief default implementation uses method geomTypes of given index
         set. Used in DiscreteFunctionSpaces.
     */
    template< class IndexSetImp, class GridImp >
    class AllGeomTypes : public GeometryInformation< GridImp , 0>
    {
    public:
      typedef IndexSetImp IndexSetType;
      typedef GridImp     GridType;

    private:
      typedef AllGeomTypes< IndexSetType, GridType > ThisType;
      static const unsigned int ncodim = GridType :: dimension + 1;

    protected:
      std::vector< std::vector< GeometryType > > geomTypes_;

    public:
      // insert all types of the reference element into the geomTypes list
      template <int dim>
      struct InsertGeometryTypes
      {
        static void apply( std::vector< std::vector< GeometryType > >& geomTypes )
        {
          static const int codim = GridType :: dimension - dim ;
          typedef Dune::ReferenceElements< typename GridType :: ctype, dim > ReferenceElementContainer ;
          typedef typename ReferenceElementContainer :: Iterator Iterator ;
          for( Iterator it = ReferenceElementContainer::begin(),
                       end = ReferenceElementContainer::end(); it != end; ++it )
          {
            geomTypes[ codim ].push_back( it->type() );
          }
        }
      };

      //! constructor storing index set reference
      inline explicit AllGeomTypes( const IndexSetType &indexSet )
        : geomTypes_( ncodim )
      {
        if( multipleGeomTypes() )
        {
          // store all possible geom types
          ForLoop< InsertGeometryTypes, 0, GridType::dimension > :: apply( geomTypes_ );
        }
        else
        {
          // single geometry type
          for( int codim=0; codim<GridType::dimension+1; ++codim )
          {
            typename IndexSetType::Types types = indexSet.types( codim );
            const int size = types.size();
            geomTypes_[ codim ].resize( size );
            std::copy_n( types.begin(), size, geomTypes_[ codim ].begin() );
          }
          // build geometry information for codim 0
          this->buildMaps( geomTypes_[ 0 ] );
        }
      }

      //! returns vector with geometry tpyes this index set has indices for
      const std :: vector< GeometryType > &geomTypes ( unsigned int codim ) const
      {
        assert( codim < ncodim );
        return geomTypes_[ codim ];
      }

      //! UGGrid might have different geom types
      static bool multipleGeomTypes ()
      {
        return !Dune::Capabilities :: hasSingleGeometryType < GridType > :: v;
      }
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_ALLGEOMTYPES_HH


==> anc/xt-super/dune-fem/dune/fem/space/common/arrays.hh <==
#ifndef DUNE_FEM_ARRAYS_HH
#define DUNE_FEM_ARRAYS_HH

//- System includes
#include <cassert>
#include <cmath>
#include <cstring>
#include <cstdlib>
#include <iostream>

#include <string>

//- Dune includes
#include <dune/common/genericiterator.hh>
#include <dune/common/exceptions.hh>
#include <dune/common/version.hh>

#if HAVE_BLAS
// include BLAS for daxpy operation
#include <dune/fem/solver/oemsolver/cblas.h>
#endif

#include <dune/fem/io/streams/streams.hh>

namespace Dune
{

  namespace Fem
  {

  // forward declarations
  template <class T>
  class DefaultDofAllocator;

  template <class T, class AllocatorType = DefaultDofAllocator<T> >
  class MutableArray;

  template<class ArrayType>
  struct SpecialArrayFeatures;


  //! oriented to the STL Allocator funtionality
  template <class T>
  class DefaultDofAllocator {
  public:
    //! allocate array of nmemb objects of type T
    static T* malloc (size_t nmemb)
    {
      assert(nmemb > 0);
      T* p = new T [ nmemb ] ;
      assert( p );
      return p;
    }

    //! release memory previously allocated with malloc member
    static void free (T* p)
    {
      delete [] p;
    }

    //! allocate array of nmemb objects of type T
    static T* realloc (T* oldMem, size_t oldSize , size_t nmemb)
    {
      assert(oldMem);
      assert(nmemb > 0);
      T* p = malloc(nmemb);
      const size_t copySize = std::min( oldSize, nmemb );
      std::copy( oldMem, oldMem+copySize, p );
      free (oldMem);
      return p;
    }
  };

  //! allocator for simple structures like int, double and float
  //! using the C malloc,free, and realloc
  template <typename T>
  struct SimpleDofAllocator
  {
    //! allocate array of nmemb objects of type T
    static T* malloc (size_t nmemb)
    {
      assert(nmemb > 0);
      T* p = (T *) std::malloc(nmemb * sizeof(T));
      assert(p);
      return p;
    }

    //! release memory previously allocated with malloc member
    static void free (T* p)
    {
      assert(p);
      std::free(p);
    }

    //! allocate array of nmemb objects of type T
    static T* realloc (T* oldMem, size_t oldSize , size_t nmemb)
    {
      assert(nmemb > 0);
      assert(oldMem);
      T * p = (T *) std::realloc(oldMem , nmemb*sizeof(T));
      assert(p);
      return p;
    }
  };

  template <>
  struct DefaultDofAllocator<double> : public SimpleDofAllocator< double >
  {
  };

  template <>
  struct DefaultDofAllocator< float > : public SimpleDofAllocator< float >
  {
  };

  template <>
  struct DefaultDofAllocator< int > : public SimpleDofAllocator< int >
  {
  };

  template <>
  struct DefaultDofAllocator< size_t > : public SimpleDofAllocator< size_t >
  {
  };

  template <>
  struct DefaultDofAllocator< char > : public SimpleDofAllocator< char >
  {
  };

  template <>
  struct DefaultDofAllocator< bool > : public SimpleDofAllocator< bool >
  {
  };

  /** \brief Static Array Wrapper for simple C Vectors like double* and
    int*. This also works as base class for the MutableArray which is used
    to store the degrees of freedom.
  */
  template <class T>
  class StaticArray
  {
  protected:
    typedef StaticArray<T> ThisType;

    // pointer to mem
    T * vec_;

    // size of array
    size_t size_;

    StaticArray(const StaticArray&);
  public:
    typedef T FieldType;
    //! definition conforming to STL
    typedef T value_type;

    //! definition conforming to ISTL
    typedef T block_type;

    //! DofIterator
    typedef GenericIterator<ThisType, T> DofIteratorType;

    //! make compatible with std::vector
    typedef DofIteratorType iterator ;

    //! Const DofIterator
    typedef GenericIterator<const ThisType, const T> ConstDofIteratorType;

    //! make compatible with std::vector
    typedef ConstDofIteratorType const_iterator ;

    //! type of unsigned integral type of indexing
    typedef size_t  size_type;

    //! create array of length size and store vec as pointer to memory
    explicit StaticArray(const size_t size, T* vec)
      : vec_(vec)
      , size_(size)
    {
      //assert( size_ >= 0 );
    }

    //! create array of length size and store vec as pointer to memory
    explicit StaticArray(const size_t size, const T* vec)
      : vec_( const_cast< T * > (vec) )
      , size_(size)
    {
      //assert( size_ >= 0 );
    }

    //! iterator pointing to begin of array
    DofIteratorType begin() {
      return DofIteratorType(*this, 0);
    }

    //! const iterator pointing to begin of array
    ConstDofIteratorType begin() const {
      return ConstDofIteratorType(*this, 0);
    }

    //! iterator pointing to end of array
    DofIteratorType end() {
      return DofIteratorType(*this, size_);
    }

    //! const iterator pointing to end of array
    ConstDofIteratorType end() const {
      return ConstDofIteratorType(*this, size_);
    }

    //! return number of enties of array
    size_t size () const { return size_; }

  private:
    void assertIndex ( const size_t i ) const
    {
#ifndef NDEBUG
      if( i >= size() )
      {
        std::cerr << std::endl;
        std::cerr << "Error in StaticArray: Index out of Range: " << i << std::endl;
        std::cerr << "                      Size of array: " << size() << std::endl;
        abort();
      }
#endif
    }

  public:
    //! return reference to entry i
    T& operator [] ( const size_t i )
    {
      assertIndex( i );
      return vec_[i];
    }

    //! return reference to const entry i
    const T& operator [] ( const size_t i ) const
    {
      assertIndex( i );
      return vec_[i];
    }

    //! assign arrays
    ThisType& operator= (const ThisType & org)
    {
      assert(org.size_ >= size() );
      assert( ( size_ > 0 ) ? vec_ != 0 : true );
      // copy the entries
      std::copy(org.vec_, org.vec_ + size_, vec_ );
      return *this;
    }

    //! operator +=
    ThisType& operator += (const ThisType & org)
    {
      assert(org.size_ >= size() );
      const size_t s = size();
      const T * ov = org.vec_;
      for(size_t i=0; i<s; ++i) vec_[i] += ov[i];
      return *this;
    }

    //! operator -=
    ThisType& operator -= (const ThisType& org)
    {
      assert(org.size() >= size() );
      const size_t s = size();
      const T * ov = org.vec_;
      for(size_t i=0; i<s; ++i) vec_[i] -= ov[i];
      return *this;
    }

    //! operator *= multiplies array with a scalar
    ThisType& operator *= (const T scalar)
    {
      const size_t s = size();
      for(size_t i=0; i<s; ++i) vec_[i] *= scalar;
      return *this;
    }

    //! operator /= divides array with a scalar
    ThisType& operator /= (const T scalar)
    {
      const T scalar_1 = (((T) 1)/scalar);
      const size_t s = size();
      for(size_t i=0; i<s; ++i) vec_[i] *= scalar_1;
      return *this;
    }

    //! operator = assign all entrys to given scalar value
    ThisType& operator= (const T scalar)
    {
      const size_t s = size();
      for(size_t i=0; i<s; ++i) vec_[i] = scalar;
      return *this;
    }

    //! axpy operation
    void axpy (const ThisType& org, const T scalar)
    {
      const size_t s = size();
      const T * ov = org.vec_;
      for(size_t i=0; i<s; ++i) vec_[i] += scalar*ov[i];
    }

    //! set all entries to zero
    void clear ()
    {
      const size_t s = size();
      for(size_t i=0; i<s; ++i) vec_[i] = 0;
    }

    //! move memory from old to new destination
    void memmove(const int length, const int oldStartIdx, const int newStartIdx)
    {
      void * dest = ((void *) (&vec_[newStartIdx]));
      const void * src = ((const void *) (&vec_[oldStartIdx]));
      std::memmove(dest, src, length * sizeof(T));
    }

    //! Comparison operator
    //! The comparison operator checks for object identity, i.e. if this and
    //! other are the same objects in memory rather than containing the same data
    bool operator==(const ThisType& other) const
    {
      return vec_ == other.vec_;
    }

    //! return leak pointer for usage in BLAS routines
    T* leakPointer() { return vec_; }
    //! return leak pointer for usage in BLAS routines
    const T* leakPointer() const { return vec_; }

    //! return leak pointer for usage in BLAS routines
    T* data() { return vec_; }
    //! return leak pointer for usage in BLAS routines
    const T* data() const { return vec_; }

    //! write to  stream
    template <class StreamTraits>
    bool write(OutStreamInterface< StreamTraits >& out) const
    {
      const uint64_t len = size_;
      out << len;
      for(size_t i=0; i<size_; ++i)
      {
        out << vec_[i];
      }
      return true;
    }

    //! write to  stream
    template <class StreamTraits>
    bool read(InStreamInterface< StreamTraits >& in)
    {
      uint64_t len;
      in >> len;
      // when read check size
      if( size_ != len )
      {
        DUNE_THROW(InvalidStateException,"StaticArray::read: internal size " << size_ << " and size to read " << len << " not equal!");
      }

      for(size_t i=0; i<size_; ++i)
      {
        in >> vec_[i];
      }
      return true;
    }

    //! print array
    void print(std::ostream& s) const
    {
      s << "Print StaticArray(addr = "<< this << ") (size = " << size_ << ")\n";
      for(size_t i=0; i<size(); ++i)
      {
        s << vec_[i] << "\n";
      }
    }
  };

  // specialisations of axpy
  template <>
  inline void StaticArray<double>::axpy(const ThisType& org, const double scalar)
  {
#if HAVE_BLAS
    DuneCBlas :: daxpy( size() , scalar, org.vec_, 1 , vec_, 1);
#else
    const size_t s = size();
    const double* ov = org.vec_;
    for(size_t i=0; i<s; ++i) vec_[i] += scalar * ov[i];
#endif
  }

  // specialisations of clear
  template <>
  inline void StaticArray<int>::clear()
  {
    std::memset(vec_, 0 , size() * sizeof(int));
  }
  template <>
  inline void StaticArray<double>::clear()
  {
    std::memset(vec_, 0 , size() * sizeof(double));
  }

  /*!
   MutableArray is the array that a discrete functions sees. If a discrete
   function is created, then it is signed in by the function space and the
   return value is a MemObject. This MemObject contains a MutableArrayMemory
   which is then as reference given to the MutableArray of the DiscreteFunction.
   The MutableArray is only a wrapper class for MutableArrayMemory where we dont know
   the type of the dofs only the size of one dof.
   Therefore we have this wrapper class for cast to the right type.
  */
  template <class T, class AllocatorType>
  class MutableArray : public StaticArray<T>
  {
  protected:
    typedef MutableArray<T, AllocatorType> ThisType;
    typedef StaticArray<T> BaseType;

    using BaseType :: size_ ;
    using BaseType :: vec_ ;

    // make new memory memFactor larger
    double memoryFactor_;

    // actual capacity of array
    size_t memSize_;

  public:
    using BaseType :: size ;

    //! create array of length 0
    MutableArray()
      : BaseType(0, (T *) 0)
      , memoryFactor_(1.0)
      , memSize_(0)
    {
    }

    //! copy constructor
    MutableArray(const MutableArray& other)
      : BaseType(0, (T *) 0),
        memoryFactor_(1.0),
        memSize_(0)
    {
      // assign vector
      *this = other;
    }

    //! create array of length size
    MutableArray(const size_t size)
      : BaseType(size,
                 // only alloc memory if size > 0
                 ((T *) (size == 0) ? 0 : AllocatorType :: malloc (size)))
      , memoryFactor_(1.0)
      , memSize_(size)
    {
    }

    //! set memory factor
    void setMemoryFactor(const double memFactor)
    {
      memoryFactor_ = memFactor;
    }

    //! Destructor
    ~MutableArray()
    {
      freeMemory();
    }

    //! return number of total enties of array
    size_t capacity () const { return memSize_; }

    //! assign arrays
    ThisType& operator= (const ThisType & org)
    {
      resize( org.size_ );
      memoryFactor_ = org.memoryFactor_;
      assert( ( size_ > 0 ) ? vec_ != 0 : true );
      std::copy(org.vec_, org.vec_ + size_, vec_ );
      return *this;
    }

    //! resize vector with new size nsize
    //! if nsize is smaller then actual memSize, size is just set to new value
    void resize ( size_t nsize )
    {
      // just set size if nsize is smaller than memSize but larger the
      // half of memSize
      if( (nsize <= memSize_) && (nsize >= (memSize_/2)) )
      {
        size_ = nsize;
        return ;
      }

      // if nsize == 0 freeMemory
      if( nsize == 0 )
      {
        freeMemory();
        return ;
      }

      // reserve or shrink to memory + overestimate
      adjustMemory( nsize );
      // set new size
      size_ = nsize;
    }

    //! reserve vector size with new mSize
    //! if mSize is smaller then actual memSize,
    //! then nothing is done
    void reserve ( size_t mSize )
    {
      // check whether we already have the mem size
      // and if just do nothing
      if( mSize <= memSize_ )
      {
        return ;
      }

      // adjust memory accordingly
      adjustMemory( mSize );
    }

    //! return size of vector in bytes
    size_t usedMemorySize() const
    {
      return memSize_ * sizeof(T) + sizeof(ThisType);
    }

  protected:
    //! adjust the memory
    void adjustMemory( size_t mSize )
    {
      assert( memoryFactor_ >= 1.0 );
      const double overEstimate = memoryFactor_ * mSize;
      const size_t nMemSize = (size_t) std::ceil( overEstimate );
      assert( nMemSize >= mSize );

      if( !vec_ )
      {
        // allocate new memory
        vec_ = AllocatorType :: malloc(nMemSize);
      }
      else
      {
        assert( nMemSize > 0 );
        // nsize is the minimum needed size of the vector
        // we double this size to reserve some memory and minimize
        // reallocations
        assert( vec_ );

        // reallocate memory
        vec_ = AllocatorType :: realloc (vec_,memSize_,nMemSize);
      }

      // set new mem size
      memSize_ = nMemSize;
    }

    // free memory and reset sizes
    void freeMemory()
    {
      if( vec_ )
      {
        AllocatorType :: free ( vec_ );
        vec_ = 0;
      }
      size_ = 0;
      memSize_ = 0;
    }
  };

  /** \brief Specialization of SpecialArrayFeatures for MutableArray */
  template<class ValueType>
  struct SpecialArrayFeatures<MutableArray<ValueType> >
  {
    typedef MutableArray<ValueType> ArrayType;
    static size_t used(const ArrayType & array)
    {
      return array.usedMemorySize();
    }
    static inline void setMemoryFactor(ArrayType & array, const double memFactor)
    {
      array.setMemoryFactor(memFactor);
    }

    static inline void memMoveBackward(ArrayType& array,
                                       const size_t length,
                                       const size_t oldStartIdx,
                                       const size_t newStartIdx)
    {
      assert( newStartIdx >= oldStartIdx );
      //array.memmove(length,oldStartIdx,newStartIdx);
      // get new end of block which is offSet + (length of block - 1)
      size_t newIdx = newStartIdx + length - 1;
      assert( newIdx < array.size() );
      // copy all entries backwards
      for(size_t oldIdx = oldStartIdx + length-1; oldIdx >= oldStartIdx; --oldIdx, --newIdx )
      {
        assert( oldIdx < array.size() );
        // move value to new location
        array[newIdx] = array[oldIdx];
#ifndef NDEBUG
        // for debugging purpose
        array[oldIdx ] = 0.0;
#endif
      }
    }
    static inline void memMoveForward(ArrayType& array,
                                      const size_t length,
                                      const size_t oldStartIdx,
                                      const size_t newStartIdx)
    {
      assert( newStartIdx <= oldStartIdx );
      //array.memmove(length,oldStartIdx,newStartIdx);
      const size_t upperBound = oldStartIdx + length;
      // get new off set that should be smaller then old one
      size_t newIdx = newStartIdx;
      for(size_t oldIdx = oldStartIdx; oldIdx<upperBound; ++oldIdx, ++newIdx )
      {
        // copy to new location
        array[newIdx] = array[oldIdx];
#ifndef NDEBUG
        // for debugging issues only
        array[oldIdx] = 0.0;
#endif
      }
    }

    static inline
    void assign( ArrayType& array, const int newIndex, const int oldIndex )
    {
      array[ newIndex ] = array[ oldIndex ];
    }
  };

  } // namespace Fem

} // namespace Dune
#endif // #ifndef DUNE_FEM_ARRAYS_HH


==> anc/xt-super/dune-fem/dune/fem/space/common/basesetlocalkeystorage.hh <==
#ifndef DUNE_FEM_BASESETLOCALKEYSTORAGE_HH
#define DUNE_FEM_BASESETLOCALKEYSTORAGE_HH

#include <utility>

//- dune-common includes
#include <dune/common/exceptions.hh>

//- dune-geometry includes
#include <dune/geometry/type.hh>
#include <dune/geometry/typeindex.hh>

//- dune-fem includes
#include <dune/fem/space/common/allgeomtypes.hh>
#include <dune/fem/storage/singletonlist.hh>


namespace Dune
{

  namespace Fem
  {

    /*! \brief storage class for base function set pointer
          and compiled local key pointers */
    template< class Entry >
    class BaseSetLocalKeyStorage
    {
      // interface class for factory
      class FactoryIF
      {
      protected:
        FactoryIF () {}
      public:
        virtual ~FactoryIF () {}
        virtual Entry* getObject( const GeometryType& geomType ) const = 0;
        virtual void removeObjects( std::vector<Entry*>& entryStorage ) const = 0;
        virtual FactoryIF* clone() const = 0;
      };

      // factory implementation depends on type of singleton provider
      template <class SingletonProvider>
      class FactoryImpl : public FactoryIF
      {
      public:
        FactoryImpl() {}

        Entry* getObject( const GeometryType& geomType ) const
        {
          return & SingletonProvider :: getObject( geomType );
        }

        void removeObjects( std::vector<Entry*>& entryStorage ) const
        {
          const size_t size = entryStorage.size();
          for( size_t i=0; i<size; ++i )
          {
            if( entryStorage[ i ] )
            {
              SingletonProvider :: removeObject( *(entryStorage[ i ]) );
              entryStorage[ i ] = 0 ;
            }
          }
        }

        virtual FactoryIF* clone() const { return new FactoryImpl<SingletonProvider> (); }
      };

      // pointer to apropriate factory
      const FactoryIF* factory_;
      // vector caching singleton pointers
      std::vector< Entry* > entryStorage_;
    public:
      // export value type confomring to std::vector
      typedef Entry value_type ;

      // default constructor
      BaseSetLocalKeyStorage()
        : factory_( 0 )
        , entryStorage_()
      {}

      //! copy constructor
      BaseSetLocalKeyStorage( const BaseSetLocalKeyStorage& other )
        : factory_( other.factory_ ? other.factory_->clone() : 0 )
        , entryStorage_( other.entryStorage_.size(), ( Entry * ) 0 )
      {
        // make a copy of the vector
        const size_t size = entryStorage_.size();
        for( size_t i=0; i<size; ++i )
        {
          Entry* otherEntry = other.entryStorage_[ i ];
          if( otherEntry )
          {
            // we need the interface method geometry
            // (on base function sets and compiled local keys )
            entryStorage_[ i ] = factory_->getObject( otherEntry->type() );
          }
        }
      }

      //! move constructor
      BaseSetLocalKeyStorage ( BaseSetLocalKeyStorage &&other )
        : factory_( other.factory_ ),
          entryStorage_( std::move( other.entryStorage_ ) )
      {
        other.factory_ = nullptr;
        other.entryStorage_.clear();
      }

      //! destructor
      ~BaseSetLocalKeyStorage()
      {
        if( entryStorage_.size() > 0 )
        {
          factory_->removeObjects( entryStorage_ );
        }

        delete factory_;
        factory_ = 0;
      }

      // get maxSize of compiled keys
      unsigned int maxSize() const
      {
        unsigned int maxSize = 0;
        const size_t size = entryStorage_.size() ;
        for( size_t i=0; i<size; ++i)
        {
          if( entryStorage_[ i ] )
          {
            unsigned int enSize = entryStorage_[ i ]->size();
            maxSize = std::max( enSize , maxSize );
          }
        }
        return maxSize;
      }

      //! insert entry to storage for given geometry type
      template <class SingletonProvider>
      bool insert( const GeometryType geomType )
      {
        // create factory if not existing yet
        if( factory_ == 0 )
        {
          factory_ = new FactoryImpl< SingletonProvider > ();
        }

        // check that type of factory is correct
        assert( dynamic_cast< const FactoryImpl< SingletonProvider >* > ( factory_ ) != 0 );

        // get geometry type index
        const size_t geomIndex = index( geomType ) ;

        if( entryStorage_.size() <= geomIndex )
          entryStorage_.resize( geomIndex + 1, (Entry* ) 0 );

        assert( geomIndex < entryStorage_.size() );

        // if entry is still not used, insert it
        if( entryStorage_[ geomIndex ] == 0 )
        {
          entryStorage_[ geomIndex ] = factory_->getObject( geomType );
          return true ;
        }
        return false ;
      }

      //! return true if an entry for this geometry type exists
      bool exists( const GeometryType& geomType ) const
      {
        if( index( geomType ) < static_cast< int >( entryStorage_.size() ) )
          return (entryStorage_[ index( geomType ) ] != 0) ;
        else
          return false;
      }

      //! access to stored entry with given geometry type
      const Entry& operator [] ( const GeometryType& geomType ) const
      {
        // assert( factory_ );
        assert( index( geomType ) < static_cast< int >( entryStorage_.size() ) );
        assert( entryStorage_[ index( geomType ) ] != 0 );
        return *( entryStorage_[ index( geomType ) ]);
      }
    protected:
      int index( const GeometryType& geomType ) const
      {
        return LocalGeometryTypeIndex::index( geomType );
      }
    };



    /** \brief class for storage local keys for a given range of polynomial order and
               available geometry type */
    template< class CompiledLocalKey, unsigned int minPolOrder, unsigned int maxPolOrder >
    class CompiledLocalKeyContainer
    {
    public:
      // type of compiled local key
      typedef CompiledLocalKey CompiledLocalKeyType;

      //! type of storage class for compiled local keys
      typedef BaseSetLocalKeyStorage< CompiledLocalKeyType > LocalKeyStorageType;

      // vector containing storages for each polynomial order
      typedef std::vector< LocalKeyStorageType > LocalKeyVectorType;

    protected:
      enum { numOrders = maxPolOrder - minPolOrder + 1 };

      template <int pOrd>
      struct ConstructCompiledLocalKeys
      {
        /** HelperClasses
           \brief
           CompiledLocalKeyFactory method createObject and
           deleteObject for the SingletonList
        */
        class CompiledLocalKeyFactory
        {
        public:
          //! create new BaseFunctionSet
          static CompiledLocalKeyType* createObject( const GeometryType& type )
          {
            return new CompiledLocalKeyType( type, pOrd );
          }

          //! delete BaseFunctionSet
          static void deleteObject( CompiledLocalKeyType* obj )
          {
            delete obj;
          }
        };

        static void apply( LocalKeyVectorType& compiledLocalKeys,
                           const GeometryType& geometryType )
        {
          const size_t k = pOrd ;

          //! type of singleton list (singleton provider) for compiled local keys
          typedef SingletonList
            < GeometryType, CompiledLocalKeyType, CompiledLocalKeyFactory >
            CompiledLocalKeySingletonProviderType;

          // insert compiled local key
          compiledLocalKeys[ k - minPolOrder ].template insert< CompiledLocalKeySingletonProviderType > ( geometryType );
        }
      };

    protected:
      // all lagrange point sets for available geometry types
      LocalKeyVectorType compiledLocalKeys_ ;

    private:
      CompiledLocalKeyContainer( const CompiledLocalKeyContainer& );

    public:
      template <class GridPart>
      CompiledLocalKeyContainer( const GridPart& gridPart )
        : compiledLocalKeys_( numOrders )
      {
        typedef typename GridPart :: IndexSetType IndexSetType ;
        typedef typename GridPart :: GridType  GridType ;
        const IndexSetType &indexSet = gridPart.indexSet();

        // get all available geometry types
        AllGeomTypes< IndexSetType, GridType > allGeometryTypes( indexSet );
        const std :: vector< GeometryType >& geometryTypes
          = allGeometryTypes.geomTypes( 0 );

        // create compiled local keys
        for( unsigned int i = 0; i < geometryTypes.size(); ++i )
        {
          ForLoop< ConstructCompiledLocalKeys, minPolOrder, maxPolOrder > ::
              apply( compiledLocalKeys_, geometryTypes[ i ] );
        }
      }

      /** \brief provide access to all compiled local keys for a given polynomial order
       *
       *  \param[in]  order polynomial order for given geometry type
       *
       *  \returns CompiledLocalKeys storage
       */
      inline const LocalKeyStorageType& compiledLocalKeys( const int order ) const
      {
        assert( order - minPolOrder >= 0 );
        assert( int( order - minPolOrder ) < int( compiledLocalKeys_.size() ) );
        return compiledLocalKeys_[ order - minPolOrder ];
      }

      /** \brief provide access to the compiled local keys for a geometry type and polynomial order
       *
       *  \param[in]  type  type of geometry the compiled local key is requested for
       *  \param[in]  order polynomial order for given geometry type
       *
       *  \returns CompiledLocalKey
       */
      inline const CompiledLocalKeyType &compiledLocalKey( const GeometryType& type, const int order ) const
      {
        return compiledLocalKeys( order )[ type ];
      }
    };

  } // namespace Fem

} // namespace Dune

#endif // DUNE_FEM_BASESETLOCALKEYSTORAGE_HH


==> anc/xt-super/dune-fem/dune/fem/space/common/cachedcommmanager.hh <==
#ifndef DUNE_FEM_CACHED_COMMUNICATION_MANAGER_HH
#define DUNE_FEM_CACHED_COMMUNICATION_MANAGER_HH

//- system includes
#include <iostream>
#include <map>
#include <queue>
#include <vector>

//- dune-common includes
#include <dune/common/math.hh>
#include <dune/common/timer.hh>

//- dune-grid includes
#include <dune/grid/common/grid.hh>
#include <dune/grid/common/datahandleif.hh>
#include <dune/grid/utility/entitycommhelper.hh>

// include alugrid headers to have to communicator class from ALUGrid
#if HAVE_ALUGRID
#include <dune/grid/alugrid/3d/alu3dinclude.hh>
#elif HAVE_DUNE_ALUGRID
#include <dune/alugrid/3d/alu3dinclude.hh>
#endif

//- dune-fem includes
#include <dune/fem/storage/singletonlist.hh>
#include <dune/fem/space/common/commoperations.hh>
#include <dune/fem/space/common/arrays.hh>
#include <dune/fem/space/common/commindexmap.hh>
#include <dune/fem/misc/functor.hh>
#include <dune/fem/misc/mpimanager.hh>

namespace Dune
{

  namespace Fem
  {
    // forward declaration to disable caching for PetscDiscreteFunction
    template <class DiscreteFunctionSpace> class PetscDiscreteFunction ;

    /** @addtogroup Communication Communication
        @{
     **/

// only if ALUGrid found and was build for parallel runs
// if HAVE_ALUGRID is not defined, ALU3DGRID_PARALLEL shouldn't be either
#if ALU3DGRID_PARALLEL

    //! class to build up a map of all dofs of entities to be exchanged
    //! during a communication procedure. This speeds up the communication
    //! procedure, because no grid traversal is necessary to exchange data.
    //! this class is singleton for different discrete function space,
    //! because the dof mapping is always the same.
    template< class Space >
    class DependencyCache
    {
    public:
      //! type of discrete function space
      typedef Space SpaceType;

       //! type of grid part
      typedef typename SpaceType :: GridPartType GridPartType;

    protected:
      // type of communication indices
      typedef CommunicationIndexMap IndexMapType;

      // type of IndexMapVector
      typedef IndexMapType *IndexMapVectorType;

      // type of set of links
      typedef std :: set< int >  LinkStorageType;

      // ALUGrid send/recv buffers
      typedef ALU3DSPACE ObjectStream ObjectStreamType;

      // type of communicator
      typedef ALU3DSPACE MpAccessLocal MPAccessInterfaceType;
      // type of communication implementation
      typedef ALU3DSPACE MpAccessMPI MPAccessImplType;

      //! type of communication buffer vector
      typedef std :: vector< ObjectStreamType > ObjectStreamVectorType;

    protected:
      const SpaceType &space_;
      const GridPartType &gridPart_;

      const InterfaceType interface_;
      const CommunicationDirection dir_;

      const int myRank_;
      const int mySize_;

      LinkStorageType linkStorage_;

      IndexMapType *recvIndexMap_;
      IndexMapType *sendIndexMap_;

      // ALUGrid communicatior Class
      MPAccessInterfaceType *mpAccess_;

      // exchange time
      double exchangeTime_;
      // setup time
      double buildTime_;

      //! know grid sequence number
      int sequence_;

      int nonBlockingObjects_ ;

    protected:
      template< class LinkStorage, class IndexMapVector, InterfaceType CommInterface >
      class LinkBuilder;

      /////////////////////////////////////////////////////////////////
      //  begin NonBlockingCommunication
      /////////////////////////////////////////////////////////////////

      class NonBlockingCommunication
      {
        typedef DependencyCache < Space > DependencyCacheType ;

#if HAVE_DUNE_ALUGRID && ! HAVE_ALUGRID
        typedef MPAccessInterfaceType :: NonBlockingExchange  NonBlockingExchange;

        template <class DiscreteFunction>
        class Pack : public NonBlockingExchange :: DataHandleIF
        {
        protected:
          NonBlockingCommunication& commObj_;
          const DiscreteFunction&    discreteFunction_;

        public:
          Pack( NonBlockingCommunication& commObj,
                const DiscreteFunction& df )
          : commObj_( commObj ),
            discreteFunction_( df )
          {}

          void pack( const int link, ObjectStreamType& buffer )
          {
            commObj_.pack( link, buffer, discreteFunction_ );
          }

          void unpack( const int link, ObjectStreamType& buffer )
          {
            DUNE_THROW(InvalidStateException,"Pack::unpack should not be called!");
          }
        };

        template <class DiscreteFunction,
                  class Operation>
        class Unpack
        : public NonBlockingExchange :: DataHandleIF
        {
        protected:
          NonBlockingCommunication& commObj_;
          DiscreteFunction&    discreteFunction_;

          // communication operation (ADD or COPY)
          const Operation* operation_;

        public:
          Unpack( NonBlockingCommunication& commObj,
                  DiscreteFunction& df )
          : commObj_( commObj ),
            discreteFunction_( df ),
            operation_( 0 )
          {}

          void pack( const int link, ObjectStreamType& buffer )
          {
            DUNE_THROW(InvalidStateException,"Unpack::pack should not be called!");
          }

          void unpack( const int link, ObjectStreamType& buffer )
          {
            commObj_.unpack( link, buffer, discreteFunction_, operation_ );
          }
        };
#else   // ALUGRID_HAS_NONBLOCKING_COMM is false
        typedef int NonBlockingExchange;
#endif

        // create an unique tag for the communication
        static int getMessageTag()
        {
          enum { initial = 665 };
          static int tagCounter = initial ;
          ++ tagCounter;
          int messageTag = tagCounter ;

          // avoid overflow
          if( messageTag < 0 )
          {
            messageTag = initial ;
            tagCounter = initial ;
          }
          return messageTag;
        }

      public:
        NonBlockingCommunication( DependencyCacheType& dependencyCache,
                                  const int mySize )
          : dependencyCache_( dependencyCache ),
            nonBlockingExchange_( 0 ),
            buffer_(),
            exchangeTime_( 0.0 ),
            mySize_( mySize )
        {
          // update cache ( if necessary )
          dependencyCache_.rebuild();

          // notify dependency cache of open communication
          dependencyCache_.attachComm();
        }

        // copy constructor
        NonBlockingCommunication( const NonBlockingCommunication& other )
          : dependencyCache_( other.dependencyCache_ ),
            nonBlockingExchange_( 0 ),
            buffer_(),
            exchangeTime_( 0.0 ),
            mySize_( other.mySize_ )
        {
          // update cache ( if necessary )
          dependencyCache_.rebuild();

          // notify dependency cache of open communication
          dependencyCache_.attachComm();
        }

        ~NonBlockingCommunication()
        {
          // if this assertion fails some communication has not been finished
          assert( nonBlockingExchange_ == 0  );
          // notify dependency cache that comm is finished
          dependencyCache_.detachComm() ;
        }

        template < class DiscreteFunctionSpace >
        void send( const PetscDiscreteFunction< DiscreteFunctionSpace >& discreteFunction )
        {
          // nothing to do for the PetscDiscreteFunction here
        }

        template < class DiscreteFunction >
        void send( const DiscreteFunction& discreteFunction )
        {
          // check that object is in non-sent state
          assert( nonBlockingExchange_ == 0 );

          // on serial runs: do nothing
          if( mySize_ <= 1 ) return;

          // take time
          Dune::Timer sendTimer ;

          // this variable can change during rebuild
          const int nLinks = dependencyCache_.nlinks();

          // resize buffer vector
          buffer_.resize( nLinks );

#if HAVE_DUNE_ALUGRID && ! HAVE_ALUGRID
          // get non-blocking exchange object from mpAccess including message tag
          nonBlockingExchange_ = dependencyCache_.mpAccess().nonBlockingExchange( getMessageTag() );

          // pack data object
          Pack< DiscreteFunction > packData( *this, discreteFunction );

          // perform send operation including packing of data
          nonBlockingExchange_->send( buffer_, packData );
#else
          // write buffers
          for( int link = 0; link < nLinks; ++link )
          {
            pack( link, buffer_[ link ], discreteFunction );
          }
#endif

          // store time needed for sending
          exchangeTime_ = sendTimer.elapsed();
        }

        //! receive data for discrete function and given operation
        template < class DiscreteFunctionSpace, class Operation >
        double receive( PetscDiscreteFunction< DiscreteFunctionSpace >& discreteFunction,
                        const Operation* operation )
        {
          // take time
          Dune::Timer exchTimer ;

          // PetscDiscreteFunction has it's own communication
          discreteFunction.communicate();

          return exchTimer.elapsed();
        }

        //! receive data for discrete function and given operation
        template < class DiscreteFunction, class Operation >
        double receive( DiscreteFunction& discreteFunction, const Operation* operation )
        {
          // on serial runs: do nothing
          if( mySize_ <= 1 ) return 0.0;

          // take time
          Dune::Timer recvTimer ;

#if HAVE_DUNE_ALUGRID && ! HAVE_ALUGRID
          // unpack data object
          Unpack< DiscreteFunction, Operation > unpackData( *this, discreteFunction );

          // receive data and unpack
          nonBlockingExchange_->receive( unpackData );
#else
          // use exchange for older ALUGrid versions (send and receive)
          buffer_ = dependencyCache_.mpAccess().exchange( buffer_ );

          // this variable can change during rebuild
          const int nLinks = buffer_.size();

          // read buffers and store to discrete function
          for( int link = 0; link < nLinks; ++link )
          {
            unpack( link, buffer_[ link ], discreteFunction, operation );
          }
#endif

          // store time needed for sending
          exchangeTime_ += recvTimer.elapsed();

#if HAVE_DUNE_ALUGRID && ! HAVE_ALUGRID
          delete nonBlockingExchange_;
          nonBlockingExchange_ = 0;
#endif
          return exchangeTime_;
        }

        //! receive method with default operation
        template < class DiscreteFunction >
        double receive( DiscreteFunction& discreteFunction )
        {
          // get type of default operation
          typedef typename DiscreteFunction :: DiscreteFunctionSpaceType
            :: template CommDataHandle< DiscreteFunction > :: OperationType  DefaultOperationType;
          return receive( discreteFunction, (DefaultOperationType *) 0 );
        }

      protected:
        template <class DiscreteFunction>
        void pack( const int link, ObjectStreamType& buffer, const DiscreteFunction& discreteFunction )
        {
          // reset buffer counters
          buffer.clear();
          // write data of discrete function to message buffer
          dependencyCache_.writeBuffer( link, buffer, discreteFunction );
        }

        template <class DiscreteFunction, class Operation>
        void unpack( const int link, ObjectStreamType& buffer,
                     DiscreteFunction& discreteFunction, const Operation* operation )
        {
          // read data of discrete function from message buffer
          dependencyCache_.readBuffer( link, buffer, discreteFunction, operation );
        }

      protected:
        DependencyCacheType& dependencyCache_;
        NonBlockingExchange* nonBlockingExchange_ ;
        ObjectStreamVectorType buffer_;
        double exchangeTime_ ;
        const int mySize_;
      };

    public:
      typedef NonBlockingCommunication  NonBlockingCommunicationType;

      //! return object for non-blocking communication
      NonBlockingCommunicationType nonBlockingCommunication ()
      {
        // create non-blocking communication object
        return NonBlockingCommunicationType( *this, mySize_ );
      }
      /////////////////////////////////////////////////////////////////
      //  end NonBlockingCommunication
      /////////////////////////////////////////////////////////////////

    public:
      //! constructor taking space
      DependencyCache ( const SpaceType &space,
                        const InterfaceType interface,
                        const CommunicationDirection dir)
      : space_( space ),
        gridPart_( space_.gridPart() ),
        interface_( interface ),
        dir_(dir),
        myRank_( gridPart_.comm().rank() ),
        mySize_( gridPart_.comm().size() ),
        linkStorage_(),
        recvIndexMap_( new IndexMapType[ mySize_ ] ),
        sendIndexMap_( new IndexMapType[ mySize_ ] ),
        mpAccess_( new MPAccessImplType( MPIHelper::getCommunicator() ) ),
        exchangeTime_( 0.0 ),
        buildTime_( 0.0 ),
        sequence_( -1 ),
        nonBlockingObjects_( 0 )
      {}

    private:
      // prohibit copying
      DependencyCache ( const DependencyCache & );

    public:
      //! destrcutor removeing mpAccess
      inline ~DependencyCache ()
      {
        delete mpAccess_;
        mpAccess_ = 0;

        delete [] sendIndexMap_;
        sendIndexMap_ = 0;

        delete [] recvIndexMap_;
        recvIndexMap_ = 0;
      }

    public:
      //! return communication interface
      InterfaceType communicationInterface() const {
        return interface_;
      }

      //! return communcation direction
      CommunicationDirection communicationDirection() const
      {
        return dir_;
      }

      //! return time needed for last build
      double buildTime() const { return buildTime_; }

      //! return time needed for last exchange
      double exchangeTime() const { return exchangeTime_; }

      // build linkage and index maps
      inline void buildMaps ();

      // notify for open non-blocking communications
      void attachComm()
      {
        ++ nonBlockingObjects_;
      }

      // notify for finished non-blocking communication
      void detachComm()
      {
        --nonBlockingObjects_;
        assert( nonBlockingObjects_ >= 0 );
      }

      bool noOpenCommunications() const
      {
        return true ; //nonBlockingObjects_ == 0;
      }
    protected:
      // check consistency of maps
      inline void checkConsistency ();

      template< class LS, class IMV, InterfaceType CI >
      inline void buildMaps ( LinkBuilder< LS, IMV, CI > &handle );

    public:
      //! return MPI rank of link
      inline int dest( const int link ) const
      {
        return mpAccess().dest()[ link ];
      }

      //! return number of links
      inline int nlinks () const
      {
        return mpAccess().nlinks();
      }

      //! check if grid has changed and rebuild cache if necessary
      inline void rebuild ()
      {
        // only in parallel we have to do something
        if( mySize_ <= 1 ) return;

        // make sure all non-blocking communications have been finished by now
        assert( noOpenCommunications () );
#ifndef NDEBUG
        // make sure buildMaps is called on every process
        // otherwise the programs wait here until forever
        int willRebuild = (sequence_ != space_.sequence()) ? 1 : 0;
        const int myRebuild = willRebuild;

        // send willRebuild from rank 0 to all
        gridPart_.comm().broadcast( &willRebuild, 1 , 0);

        assert( willRebuild == myRebuild );
#endif

        // check whether grid has changed.
        if( sequence_ != space_.sequence() )
        {
          // take timer needed for rebuild
          Dune::Timer buildTime;

          buildMaps();
          sequence_ = space_.sequence();

          // store time needed
          buildTime_ = buildTime.elapsed();
        }
      }

      //! exchange data of discrete function
      template< class DiscreteFunction, class Operation >
      inline void exchange ( DiscreteFunction &discreteFunction,
                             const Operation *operation );

      //! write data of discrete function to buffer
      template< class DiscreteFunction >
      inline void writeBuffer ( ObjectStreamVectorType &osv,
                                const DiscreteFunction &discreteFunction ) const;

      //! read data of discrete function from buffer
      template< class DiscreteFunctionType, class Operation >
      inline void readBuffer ( ObjectStreamVectorType &osv,
                               DiscreteFunctionType &discreteFunction,
                               const Operation *operation ) const;

      //! return reference to mpAccess object
      inline MPAccessInterfaceType &mpAccess ()
      {
        assert( mpAccess_ );
        return *mpAccess_;
      }

      //! return reference to mpAccess object
      inline const MPAccessInterfaceType &mpAccess () const
      {
        assert( mpAccess_ );
        return *mpAccess_;
      }

    protected:
      // specialization for PetscDiscreteFunction doing nothing
      template< class DiscreteFunctionSpace >
      inline void writeBuffer ( const int link,
                                ObjectStreamType &str,
                                const PetscDiscreteFunction< DiscreteFunctionSpace > &discreteFunction ) const
      {
        DUNE_THROW(NotImplemented,"writeBuffer not implemented for PetscDiscteteFunction" );
      }

      // write data of DataImp& vector to object stream
      // --writeBuffer
      template< class DiscreteFunction >
      inline void writeBuffer ( const int link,
                                ObjectStreamType &str,
                                const DiscreteFunction &discreteFunction ) const
      {
        assert( sequence_ == space_.sequence() );
        const IndexMapType &indexMap = sendIndexMap_[ dest( link ) ];
        const int size = indexMap.size();

        typedef typename DiscreteFunction :: DofType DofType;
        typedef typename DiscreteFunction :: ConstDofBlockPtrType ConstDofBlockPtrType;

        enum { blockSize = DiscreteFunction ::
                       DiscreteFunctionSpaceType :: localBlockSize } ;

        // reserve write buffer for storage of dofs
        str.reserve( (size * blockSize * sizeof( DofType )) );
        for( int i = 0; i < size; ++i )
        {
          // get dof block
          ConstDofBlockPtrType blockPtr = discreteFunction.block( indexMap[i] );

          // write dof block to stream
          for( int k = 0; k < blockSize; ++k )
          {
            str.writeUnchecked( ((*blockPtr)[ k ]) );
          }
        }
      }

      // read data from object stream to DataImp& data vector
      // specialization for PetscDiscreteFunction doing nothing
      template< class DiscreteFunctionSpace, class Operation >
      inline void readBuffer ( const int link,
                               ObjectStreamType &str,
                               PetscDiscreteFunction< DiscreteFunctionSpace > &discreteFunction,
                               const Operation * ) const
      {
        DUNE_THROW(NotImplemented,"readBuffer not implemented for PetscDiscteteFunction" );
      }

      // read data from object stream to DataImp& data vector
      // --readBuffer
      template< class DiscreteFunction, class Operation >
      inline void readBuffer ( const int link,
                               ObjectStreamType &str,
                               DiscreteFunction &discreteFunction,
                               const Operation * ) const
      {
        assert( sequence_ == space_.sequence() );
        typedef typename DiscreteFunction :: DofType DofType;
        typedef typename DiscreteFunction :: DofBlockPtrType DofBlockPtrType;

        enum { blockSize = DiscreteFunction ::
                DiscreteFunctionSpaceType :: localBlockSize } ;

        // get index map of rank belonging to link
        const IndexMapType &indexMap = recvIndexMap_[ dest( link ) ];

        const int size = indexMap.size();
        // make sure that the receive buffer has the correct size
        assert( size_t(size * blockSize * sizeof( DofType )) <= size_t(str.size()) );

        DofType value;
        for( int i = 0; i < size; ++i )
        {
          // get dof block
          DofBlockPtrType blockPtr = discreteFunction.block( indexMap[i] );

          // read block
          for( int k = 0; k < blockSize; ++k )
          {
#if HAVE_DUNE_ALUGRID
            str.readUnchecked( value );
#else
            str.read( value );
#endif
            Operation :: apply( value, ((*blockPtr)[ k ]) );
          }
        }
      }
    };

    // --LinkBuilder
    template< class Space >
    template< class LinkStorage, class IndexMapVector, InterfaceType CommInterface >
    class DependencyCache< Space > :: LinkBuilder
    : public CommDataHandleIF
      < LinkBuilder< LinkStorage, IndexMapVector, CommInterface >,
                     typename SpaceType :: BlockMapperType :: GlobalKeyType >
    {
    public:
      typedef LinkStorage LinkStorageType;

      typedef IndexMapVector IndexMapVectorType;

      typedef typename SpaceType :: BlockMapperType BlockMapperType;
      typedef typename BlockMapperType :: GlobalKeyType  GlobalKeyType;

      typedef GlobalKeyType DataType;

    protected:
      const GlobalKeyType myRank_;
      const GlobalKeyType mySize_;

      LinkStorageType &linkStorage_;

      IndexMapVectorType &sendIndexMap_;
      IndexMapVectorType &recvIndexMap_;

      const SpaceType &space_;
      const BlockMapperType &blockMapper_;

    public:
      LinkBuilder ( LinkStorageType &linkStorage,
                    IndexMapVectorType &sendIdxMap,
                    IndexMapVectorType &recvIdxMap,
                    const SpaceType &space )
      : myRank_( space.gridPart().comm().rank() ),
        mySize_( space.gridPart().comm().size() ),
        linkStorage_( linkStorage ),
        sendIndexMap_( sendIdxMap ),
        recvIndexMap_( recvIdxMap ),
        space_( space ),
        blockMapper_( space.blockMapper() )
      {
      }

    protected:
      void sendBackSendMaps()
      {
        // create ALU communicator
        MPAccessImplType mpAccess ( MPIHelper::getCommunicator() );

        // build linkage
        mpAccess.removeLinkage();
        // insert new linkage
        mpAccess.insertRequestSymetric( linkStorage_ );
        // get destination ranks
        std::vector<int> dest = mpAccess.dest();
        // get number of links
        const int nlinks = mpAccess.nlinks();

        // create buffers
        ObjectStreamVectorType osv( nlinks );

        //////////////////////////////////////////////////////////////
        //
        //  at this point complete send maps exsist on receiving side,
        //  so send them back to sending side
        //
        //////////////////////////////////////////////////////////////

        // write all send maps to buffer
        for(int link=0; link<nlinks; ++link)
        {
          sendIndexMap_[ dest[link] ].writeToBuffer( osv[link] );
        }

        // exchange data
        osv = mpAccess.exchange( osv );

        // read all send maps from buffer
        for(int link=0; link<nlinks; ++link)
        {
          sendIndexMap_[ dest[link] ].readFromBuffer( osv[link] );
        }
      }

    public:
      //! desctructor
      ~LinkBuilder()
      {
        sendBackSendMaps();
      }

      //! returns true if combination is contained
      bool contains ( int dim, int codim ) const
      {
        return space_.blockMapper().contains( codim );
      }

      //! return whether we have a fixed size
      bool fixedsize ( int dim, int codim ) const
      {
        return false;
      }

      //! read buffer and apply operation
      template< class MessageBuffer, class Entity >
      void gather ( MessageBuffer &buffer,
                    const Entity &entity ) const
      {
        // check whether we are a sending entity
        const PartitionType myPartitionType = entity.partitionType();
        const bool send = EntityCommHelper< CommInterface > :: send( myPartitionType );

        // if we send data then send rank and dofs
        if( send )
        {
          // send rank for linkage
          buffer.write( myRank_ );

          const int numDofs = blockMapper_.numEntityDofs( entity );

          // int should be GlobalKey !!!!
          typedef std::vector< GlobalKeyType >  IndicesType ;
          IndicesType indices( numDofs );

          // copy all global keys
          blockMapper_.mapEachEntityDof( entity, AssignFunctor< IndicesType >( indices ) );

          // write global keys to message buffer
          for( int i = 0; i < numDofs; ++i )
          {
            buffer.write( indices[ i ] );
          }
        }
      }

      //! read buffer and apply operation
      template< class MessageBuffer, class Entity >
      void scatter ( MessageBuffer &buffer,
                     const Entity &entity,
                     const size_t dataSize )
      {
        // if data size > 0 then other side is sender
        if( dataSize > 0 )
        {
          // read rank of other side
          GlobalKeyType rank;
          buffer.read( rank );
          assert( (rank >= 0) && (rank < mySize_) );

          // check whether we are a sending entity
          const PartitionType myPartitionType = entity.partitionType();
          const bool receive = EntityCommHelper< CommInterface > :: receive( myPartitionType );

          // insert rank of link into set of links
          linkStorage_.insert( rank );

          // read indices from stream
          typedef std::vector< GlobalKeyType >  IndicesType ;
          IndicesType indices( dataSize - 1 );
          for(size_t i=0; i<dataSize-1; ++i)
          {
            buffer.read( indices[i] );
          }

          // if we are a receiving entity
          if( receive )
          {
            //////////////////////////////////////////////////////////
            //
            // Problem here: sending and receiving order might differ
            // Solution: sort all dofs after receiving order and send
            // senders dofs back at the end
            //
            //////////////////////////////////////////////////////////

            // if data has been send and we are receive entity
            // then insert indices into send map of rank
            sendIndexMap_[ rank ].insert( indices );

            // build local mapping for receiving of dofs
            const int numDofs = blockMapper_.numEntityDofs( entity );
            indices.resize( numDofs );

            // map each entity dof and store in indices
            blockMapper_.mapEachEntityDof( entity, AssignFunctor< IndicesType > ( indices ) );
            //for( int i = 0; i < numDofs; ++i )
            //{
             // indices[ i ] = blockMapper_.mapEntityDofToGlobal( entity, i );
            //}

            // insert receiving dofs
            recvIndexMap_[ rank ].insert( indices );
          }
        }
      }

      //! return local dof size to be communicated
      template< class Entity >
      size_t size ( const Entity &entity ) const
      {
        const PartitionType myPartitionType = entity.partitionType();
        const bool send = EntityCommHelper< CommInterface > :: send( myPartitionType );
        return (send) ? (blockMapper_.numEntityDofs( entity ) + 1) : 0;
      }
    };



    template< class Space >
    inline void DependencyCache< Space > :: buildMaps ()
    {
      if( interface_ == InteriorBorder_All_Interface )
      {
        LinkBuilder< LinkStorageType, IndexMapVectorType,
                     InteriorBorder_All_Interface >
          handle( linkStorage_, sendIndexMap_, recvIndexMap_, space_ );
        buildMaps( handle );
      }
      else if( interface_ == InteriorBorder_InteriorBorder_Interface )
      {
        LinkBuilder< LinkStorageType, IndexMapVectorType,
                     InteriorBorder_InteriorBorder_Interface >
          handle( linkStorage_, sendIndexMap_, recvIndexMap_, space_ );
        buildMaps( handle );
      }
      else if( interface_ == All_All_Interface )
      {
        LinkBuilder< LinkStorageType, IndexMapVectorType, All_All_Interface >
          handle( linkStorage_, sendIndexMap_, recvIndexMap_, space_ );
        buildMaps( handle );
      }
      else
        DUNE_THROW( NotImplemented, "DependencyCache for the given interface has"
                                    " not been implemented, yet." );
#ifndef NDEBUG
      // checks that sizes of index maps are equal on sending and receiving proc
      checkConsistency();
#endif
    }


    template< class Space >
    template< class LS, class IMV, InterfaceType CI >
    inline void DependencyCache< Space >
      :: buildMaps ( LinkBuilder< LS, IMV, CI > &handle )
    {
      linkStorage_.clear();
      for( int i = 0; i < mySize_; ++i )
      {
        recvIndexMap_[ i ].clear();
        sendIndexMap_[ i ].clear();
      }

      // make one all to all communication to build up communication pattern
      gridPart_.communicate( handle, All_All_Interface , ForwardCommunication );

      // remove old linkage
      mpAccess().removeLinkage();
      // create new linkage
      mpAccess().insertRequestSymetric ( linkStorage_ );
    }

    template< class Space >
    inline void DependencyCache< Space >
      :: checkConsistency ()
    {
      /////////////////////////////
      // consistency check
      /////////////////////////////
      const int nLinks = nlinks();

      ObjectStreamVectorType buffer( nLinks );

      // check that order and size are consistent
      for(int l=0; l<nLinks; ++l)
      {
        buffer[l].clear();
        const int sendSize = sendIndexMap_[ dest( l ) ].size();
        buffer[l].write( sendSize );
        for(int i=0; i<sendSize; ++i)
        {
          buffer[l].write( i );
        }
      }

      // exchange data to other procs
      buffer = mpAccess().exchange( buffer );

      // check that order and size are consistent
      for(int l=0; l<nLinks; ++l)
      {
        const int recvSize = recvIndexMap_[ dest( l ) ].size();
        int sendedSize;
        buffer[l].read( sendedSize );

        // compare sizes, must be the same
        if( recvSize != sendedSize )
        {
          DUNE_THROW(InvalidStateException,"Sizes do not match!" << sendedSize << " o|r " << recvSize);
        }

        for(int i=0; i<recvSize; ++i)
        {
          int idx;
          buffer[l].read( idx );

          // ordering should be the same on both sides
          if( i != idx )
          {
            DUNE_THROW(InvalidStateException,"Wrong ordering of send and recv maps!");
          }
        }
      }
    }

    template< class Space >
    template< class DiscreteFunction, class Operation >
    inline void DependencyCache< Space >
      :: exchange ( DiscreteFunction &discreteFunction,
                    const Operation *operation )
    {
      // on serial runs: do nothing
      if( mySize_ <= 1 ) return;

      // create non-blocking communication object
      NonBlockingCommunicationType nbc( *this, mySize_ );

      // perform send operation
      nbc.send( discreteFunction );

      // store time for send and receive of data
      exchangeTime_ = nbc.receive( discreteFunction, operation );
    }


    template< class Space >
    template< class DiscreteFunction >
    inline void DependencyCache< Space >
      :: writeBuffer ( ObjectStreamVectorType &osv,
                       const DiscreteFunction &discreteFunction ) const
    {
      const int numLinks = nlinks();
      // write buffers
      for( int link = 0; link < numLinks; ++link )
        writeBuffer( link, osv[ link ], discreteFunction );
    }


    template< class Space >
    template< class DiscreteFunction, class Operation >
    inline void DependencyCache< Space >
      :: readBuffer ( ObjectStreamVectorType &osv,
                      DiscreteFunction &discreteFunction,
                      const Operation *operation ) const
    {
      const int numLinks = nlinks();
      // write buffers
      for( int link = 0; link < numLinks; ++link )
        readBuffer( link, osv[ link ], discreteFunction, operation );
    }



    //! Key for CommManager singleton list
    template <class SpaceImp>
    class CommManagerSingletonKey
    {
      const SpaceImp & space_;
      const InterfaceType interface_;
      const CommunicationDirection dir_;
    public:
      //! constructor taking space
      CommManagerSingletonKey(const SpaceImp & space,
                              const InterfaceType interface,
                              const CommunicationDirection dir)
        : space_(space), interface_(interface), dir_(dir) {}

      //! copy constructor
      CommManagerSingletonKey(const CommManagerSingletonKey & org)
        : space_(org.space_), interface_(org.interface_), dir_(org.dir_) {}
      //! returns true if indexSet pointer and numDofs are equal
      bool operator == (const CommManagerSingletonKey & otherKey) const
      {
        // mapper of space is singleton
        return (&(space_.blockMapper()) == & (otherKey.space_.blockMapper()) );
      }

      //! return reference to index set
      const SpaceImp & space() const { return space_; }
      //! return communication interface
      InterfaceType interface() const { return interface_; }
      //! return communication direction
      CommunicationDirection direction() const { return dir_; }
    };

    //! Factory class for SingletonList to tell how objects are created and
    //! how compared.
    template <class KeyImp, class ObjectImp>
    class CommManagerFactory
    {
      public:
      //! create new communiaction manager
      static ObjectImp * createObject( const KeyImp & key )
      {
        return new ObjectImp(key.space(),
                             key.interface(),
                             key.direction());
      }

      //! delete comm manager
      static void deleteObject( ObjectImp * obj )
      {
        delete obj;
      }
    };

    //! Proxy class to DependencyCache which is singleton per space
    template <class SpaceImp>
    class CommunicationManager
    {
      typedef CommunicationManager<SpaceImp> ThisType;

      // type of communication manager object which does communication
      typedef DependencyCache<SpaceImp> DependencyCacheType;

      typedef CommManagerSingletonKey<SpaceImp> KeyType;
      typedef CommManagerFactory<KeyType, DependencyCacheType> FactoryType;

      typedef SingletonList< KeyType , DependencyCacheType , FactoryType > CommunicationProviderType;

      typedef SpaceImp SpaceType;
      const SpaceType & space_;

      const KeyType key_;

      const int mySize_;

      typedef ALU3DSPACE MpAccessLocal MPAccessInterfaceType;

      // is singleton per space
      DependencyCacheType &cache_;
      CommunicationManager(const ThisType& org);
    public:
      // type of non-blocking communication object
      typedef typename DependencyCacheType :: NonBlockingCommunicationType  NonBlockingCommunicationType;

      //! constructor taking space and communication interface/direction
      CommunicationManager(const SpaceType & space,
                           const InterfaceType interface,
                           const CommunicationDirection dir)
        : space_(space)
        , key_(space_,interface,dir)
        , mySize_(space_.gridPart().comm().size())
        , cache_(CommunicationProviderType::getObject(key_))
      {}

      //! constructor taking space and communication interface/direction
      CommunicationManager(const SpaceType & space)
        : space_(space)
        , key_(space_,
               space.communicationInterface(),
               space.communicationDirection())
        , mySize_(space_.gridPart().comm().size())
        , cache_(CommunicationProviderType::getObject(key_))
      {}

      //! remove object comm
      ~CommunicationManager()
      {
        CommunicationProviderType::removeObject(cache_);
      }

      //! return communication interface
      InterfaceType communicationInterface() const {
        return cache_.communicationInterface();
      }

      //! return communcation direction
      CommunicationDirection communicationDirection() const
      {
        return cache_.communicationDirection();
      }

      //! return time needed for last build
      double buildTime() const { return cache_.buildTime(); }

      //! return time needed for last exchange
      double exchangeTime() const { return cache_.exchangeTime(); }

      MPAccessInterfaceType& mpAccess() { return cache_.mpAccess(); }

      //! return object for non-blocking communication
      NonBlockingCommunicationType nonBlockingCommunication() const
      {
        return cache_.nonBlockingCommunication();
      }

      //! exchange discrete function to all procs we share data
      //! using the copy operation
      template <class DiscreteFunctionType>
      void exchange(DiscreteFunctionType & df) const
      {
        // get type of default operation
        typedef typename DiscreteFunctionType :: DiscreteFunctionSpaceType
          :: template CommDataHandle< DiscreteFunctionType > :: OperationType  DefaultOperationType;

        cache_.exchange( df, (DefaultOperationType *) 0 );
      }

      //! exchange discrete function to all procs we share data
      //! using the given operation
      template <class DiscreteFunctionType, class OperationImp>
      void exchange(DiscreteFunctionType & df, const OperationImp* ) const
      {
        cache_.exchange( df, (OperationImp*) 0 );
      }

      //! write given df to given buffer
      template <class ObjectStreamVectorType, class DiscreteFunctionType>
      void writeBuffer(ObjectStreamVectorType& osv,
                       const DiscreteFunctionType & df) const
      {
        cache_.writeBuffer(osv, df );
      }

      // read given df from given buffer
      template <class ObjectStreamVectorType, class DiscreteFunctionType>
      void readBuffer(ObjectStreamVectorType& osv,
                      DiscreteFunctionType & df) const
      {
        typedef typename DiscreteFunctionType :: DiscreteFunctionSpaceType
          :: template CommDataHandle<DiscreteFunctionType> :: OperationType OperationType;
        readBuffer( osv, df, (OperationType *) 0 );
      }

      // read given df from given buffer
      template <class ObjectStreamVectorType, class DiscreteFunctionType,
                class OperationType>
      void readBuffer(ObjectStreamVectorType& osv,
                      DiscreteFunctionType & df,
                      const OperationType* op) const
      {
        cache_.readBuffer(osv, df , op);
      }

      //! rebuild underlying cache if necessary
      void rebuildCache ()
      {
        cache_.rebuild();
      }
    };

    //! Proxy class to DependencyCache which is singleton per space
    class CommunicationManagerList
    {
      //! communicated object interface
      template <class MPAccessType, class ObjectStreamVectorType>
      class DiscreteFunctionCommunicatorInterface
      {
      protected:
        DiscreteFunctionCommunicatorInterface () {}
      public:
        virtual ~DiscreteFunctionCommunicatorInterface () {}

        virtual MPAccessType& mpAccess() = 0;
        virtual void writeBuffer(ObjectStreamVectorType&) const = 0;
        virtual void readBuffer(ObjectStreamVectorType&) = 0;
        virtual void rebuildCache () = 0;
      };

      //! communicated object implementation
      //! default operation is copy, because these lists are used to
      //! restore consistency only
      template <class DiscreteFunctionImp,
                class MPAccessType,
                class ObjectStreamVectorType,
                class OperationType = DFCommunicationOperation :: Copy >
      class DiscreteFunctionCommunicator
      : public DiscreteFunctionCommunicatorInterface<MPAccessType,ObjectStreamVectorType>
      {
        typedef DiscreteFunctionImp DiscreteFunctionType;
        typedef typename DiscreteFunctionType :: DiscreteFunctionSpaceType DiscreteFunctionSpaceType;

        typedef CommunicationManager<DiscreteFunctionSpaceType> CommunicationManagerType;

        // object to communicate
        DiscreteFunctionType& df_;
        //! communicator manager
        CommunicationManagerType comm_;
      public:
        //! constructor taking disctete function
        DiscreteFunctionCommunicator(DiscreteFunctionType& df)
          : df_(df), comm_(df_.space())
        {}

        //! return ALUGrid communicator
        virtual MPAccessType& mpAccess() { return comm_.mpAccess(); }

        //! write discrete function to all buffers
        virtual void writeBuffer(ObjectStreamVectorType& osv) const
        {
          comm_.writeBuffer(osv,df_);
        }

        //! read discrete function from all buffers
        virtual void readBuffer(ObjectStreamVectorType& osv)
        {
          comm_.readBuffer(osv,df_, (OperationType *) 0);
        }

        //! rebuild cache if grid changed
        virtual void rebuildCache ()
        {
          comm_.rebuildCache ();
        }
      };

      // ALUGrid send/recv buffers
      typedef ALU3DSPACE ObjectStream ObjectStreamType;

      // type of buffer vector
      typedef std::vector< ObjectStreamType > ObjectStreamVectorType;

      // type of ALUGrid Communicator
      typedef ALU3DSPACE MpAccessLocal MPAccessInterfaceType;

      // interface for communicated objects
      typedef DiscreteFunctionCommunicatorInterface<MPAccessInterfaceType,ObjectStreamVectorType>
        CommObjInterfaceType;

      // list of communicated objects
      typedef std::list < CommObjInterfaceType * > CommObjListType;
      CommObjListType objList_;

      // number of processors
      int mySize_;

      // copy constructor
      CommunicationManagerList(const CommunicationManagerList&);
    public:
      //! constructor creating list of communicated objects
      template <class CombinedObjectType>
      CommunicationManagerList(CombinedObjectType& cObj) :
        mySize_( -1 )
      {
        // add all discrete functions containd in cObj to list
        cObj.addToList(*this);
      }

      //! remove object comm
      ~CommunicationManagerList()
      {
        // delete all entries
        while( !objList_.empty() )
        {
          CommObjInterfaceType * obj = objList_.back();
          objList_.pop_back();
          delete obj;
        }
      }

      //! add one discrete function to the list
      template <class DiscreteFunctionImp>
      void addToList(DiscreteFunctionImp &df)
      {
        // type of communication object
        typedef DiscreteFunctionCommunicator<DiscreteFunctionImp,
                                             MPAccessInterfaceType,
                                             ObjectStreamVectorType> CommObj;
        CommObj * obj = new CommObj(df);
        objList_.push_back(obj);

        // if mySize wasn't set, set to number of processors
        if( mySize_ < 0 )
        {
          // get ALUGrid communicator
          MPAccessInterfaceType& mpAccess = objList_.front()->mpAccess();

          // set number of processors
          mySize_ = mpAccess.psize();
        }
      }

      //! exchange the list of discrete functions between processes
      //! only one communication is done here
      void exchange()
      {
        // if only one process, do nothing
        if( mySize_ <= 1 ) return ;

        // exchange data
        if(objList_.size() > 0)
        {
          typedef CommObjListType :: iterator iterator;
          // rebuild cahce if grid has changed
          {
            iterator end = objList_.end();
            for(iterator it = objList_.begin(); it != end; ++it)
            {
              (*it)->rebuildCache();
            }
          }

          // get ALUGrid communicator
          MPAccessInterfaceType& mpAccess = objList_.front()->mpAccess();

          // create buffer
          ObjectStreamVectorType osv( mpAccess.nlinks() );

          // fill buffers
          iterator end  = objList_.end();
          for(iterator it = objList_.begin(); it != end; ++it)
          {
            (*it)->writeBuffer(osv);
          }

          // exchange data
          osv = mpAccess.exchange (osv);

          // read buffers
          for(iterator it = objList_.begin(); it != end; ++it)
          {
            (*it)->readBuffer(osv);
          }
        }
      }
    };
#endif  // #if ALU3DGRID_PARALLEL
    //@}

  } // namespace Fem

} // namespace Dune
#endif // #ifndef DUNE_FEM_CACHED_COMMUNICATION_MANAGER_HH


==> anc/xt-super/dune-fem/dune/fem/space/common/capabilities.hh <==
#ifndef DUNE_FEM_SPACE_COMMON_CAPABILITIES_HH
#define DUNE_FEM_SPACE_COMMON_CAPABILITIES_HH


namespace Dune
{

  namespace Fem
  {

    namespace Capabilities
    {

      /** \class hasFixedPolynomialOrder
       *
       *  \brief specialize with \b true if polynomial order does
       *         not depend on the grid (part) entity
       */
      template< class DiscreteFunctionSpace >
      struct hasFixedPolynomialOrder
      {
        static const bool v = false;
      };



      /** \class hasStaticPolynomialOrder
       *
       *  \brief specialize with \b true if polynomial order fixed
       *         and compile time static
       */
      template< class DiscreteFunctionSpace >
      struct hasStaticPolynomialOrder
      {
        static const bool v = false;
        static const int order = -1;
      };



      /** \class isContinuous
       *
       *  \brief specialize with \b true if space is always continuous
       */
      template< class DiscreteFunctionSpace >
      struct isContinuous
      {
        static const bool v = false;
      };



      /** \class isLocalized
       *
       *  \brief specialize with \b true if the space is localized, *
       *  i.e., the basis function set is based on a shape function set.
       *
       *  We require, that a localized space has a method
\code
  ShapeFunctionSetType shapeFunctionSet ( const EntityType &entity );
\endcode
       */
      template< class DiscreteFunctionSpace >
      struct isLocalized
      {
        static const bool v = false;
      };



      /** \class isParallel
       *
       *  \brief specialize with \b true if space can be used in parallel
       */
      template< class DiscreteFunctionSpace >
      struct isParallel
      {
        static const bool v = false;
      };



      /** \class isAdaptive
       *
       *  \brief specialize with \b true if space can be used with
       *         AdaptiveDiscreteFunction
       */
      template< class DiscreteFunctionSpace >
      struct isAdaptive
      {
        static const bool v = false;
      };



      /** \class threadSafe
       *
       *  \brief specialize with \b true if the space implementation
       *         is thread safe
       */
      template< class DiscreteFunctionSpace >
      struct threadSafe
      {
        static const bool v = false;
      };



      /** \class viewThreadSafe
       *
       * \brief specialize with \b true if the space implementation is
       *        thread safe, while it is not modified
       *
       */
      template< class DiscreteFunctionSpace >
      struct viewThreadSafe
      {
        static const bool v = false;
      };


      /** \class isHierarchic
       *
       *  \brief specialize with \b true if for a space the basis functions are
       *         sorted by the polynomial order, starting with the lowest order
       */
      template< class DiscreteFunctionSpace >
      struct isHierarchic
      {
        static const bool v = false;
      };



      // const specialization
      // --------------------

      template< class DiscreteFunctionSpace >
      struct hasFixedPolynomialOrder< const DiscreteFunctionSpace >
      {
        static const bool v = hasFixedPolynomialOrder< DiscreteFunctionSpace >::v;
      };

      template< class DiscreteFunctionSpace >
      struct hasStaticPolynomialOrder< const DiscreteFunctionSpace >
      {
        static const bool v = hasStaticPolynomialOrder< DiscreteFunctionSpace >::v;
        static const int order = hasStaticPolynomialOrder< DiscreteFunctionSpace >::order;
      };

      template< class DiscreteFunctionSpace >
      struct isContinuous < const DiscreteFunctionSpace >
      {
        static const bool v = isContinuous< DiscreteFunctionSpace >::v;
      };

      template< class DiscreteFunctionSpace >
      struct isLocalized< const DiscreteFunctionSpace >
      {
        static const bool v = isLocalized< DiscreteFunctionSpace >::v;
      };

      template< class DiscreteFunctionSpace >
      struct isParallel< const DiscreteFunctionSpace >
      {
        static const bool v = isParallel< DiscreteFunctionSpace >::v;
      };

      template< class DiscreteFunctionSpace >
      struct isAdaptive< const DiscreteFunctionSpace >
      {
        static const bool v = isAdaptive< DiscreteFunctionSpace >::v;
      };

      template< class DiscreteFunctionSpace >
      struct threadSafe< const DiscreteFunctionSpace >
      {
        static const bool v = threadSafe< DiscreteFunctionSpace >::v;
      };

      template< class DiscreteFunctionSpace >
      struct viewThreadSafe< const DiscreteFunctionSpace >
      {
        static const bool v = viewThreadSafe< DiscreteFunctionSpace >::v;
      };

      template< class DiscreteFunctionSpace >
      struct isHierarchic< const DiscreteFunctionSpace >
      {
        static const bool v = isHierarchic< DiscreteFunctionSpace >::v;
      };

    } // namespace Capabilities

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_COMMON_CAPABILITIES_HH


==> anc/xt-super/dune-fem/dune/fem/space/common/commindexmap.hh <==
#ifndef DUNE_FEM_COMMINDEXMAP_HH
#define DUNE_FEM_COMMINDEXMAP_HH

//- system includes
#include <set>
#include <vector>

//- Dune includes
#include <dune/fem/space/common/arrays.hh>

namespace Dune
{

  namespace Fem
  {

    class CommunicationIndexMap
    {
      typedef int IndexType ;
    private:
      MutableArray< IndexType > indices_;

    public:
      //! constructor creating empty map
      CommunicationIndexMap()
      : indices_( 0 )
      {
        indices_.setMemoryFactor( 1.1 );
      }

    private:
      // prohibit copying
      CommunicationIndexMap( const CommunicationIndexMap &i );

    public:
      //! return index map for entry i
      const IndexType& operator [] ( const size_t i ) const
      {
        assert( i < size() );
        return indices_[ i ];
      }

      //! clear index map
      void clear()
      {
        resize( 0 );
      }

      //! append index vector with idx
      //! result is unsorted
      template <class GlobalKey>
      void insert( const std :: vector< GlobalKey > &idx )
      {
        const size_t size = idx.size();
        size_t  count = indices_.size();

        // reserve memory
        resize( count + size );
        assert( indices_.size() == (count + size) );

        // copy indices to index vector
        for( size_t i = 0; i < size; ++i, ++count )
        {
          assert( idx[ i ] >= 0 );
          indices_[ count ] = idx[ i ];
        }
      }

      //! insert sorted set of indices
      template <class GlobalKey>
      void set( const std :: set< GlobalKey > &idxSet )
      {
        // resize to given new size
        resize( idxSet.size() );

        // copy all elements from set to array
        size_t count = 0;
        typedef typename std :: set< GlobalKey > :: const_iterator iterator;
        const iterator end = idxSet.end();
        for(iterator it = idxSet.begin(); it != end; ++it, ++count)
        {
          indices_[count] = *it;
        }
      }

      //! return size of map
      size_t size () const
      {
        return indices_.size();
      }

      //! print  map for debugging only
      void print( std :: ostream &s, int rank ) const
      {
        const size_t size = this->size();
        s << "Start print: size = " << size << std :: endl;
        for( size_t i = 0; i < size; ++i )
          s << rank << " idx[ " << i << " ] = " << indices_[ i ] << std :: endl;
        s << "End of Array" << std :: endl;
      }

      //! write all indices to buffer
      template <class CommBuffer>
      void writeToBuffer(CommBuffer& buffer) const
      {
        const size_t idxSize = indices_.size();
        buffer.write( idxSize );
        //std::cout << "P[" << MPIManager ::rank() << " write Buffer size " << idxSize << std::endl;
        for(size_t i=0; i<idxSize; ++i)
        {
          //std::cout << "P[" << MPIManager ::rank() << " write idx " << indices_[i] << std::endl;
          buffer.write( indices_[i] );
        }
      }

      //! read all indices from buffer
      template <class CommBuffer>
      void readFromBuffer(CommBuffer& buffer)
      {
        size_t idxSize;
        buffer.read( idxSize );
        //std::cout << "P[" << MPIManager ::rank() << " read Buffer size " << idxSize << std::endl;
        indices_.resize( idxSize );
        for(size_t i=0; i<idxSize; ++i)
        {
          buffer.read( indices_[i] );
          //std::cout << "P[" << MPIManager ::rank() << " read idx " << indices_[i] << std::endl;
        }
      }

    protected:
      //! resize map with size size
      inline void resize ( size_t size )
      {
        indices_.resize( size );
      }

      inline void reserve ( size_t size )
      {
        indices_.reserve( size );
      }

    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_COMMINDEXMAP_HH


==> anc/xt-super/dune-fem/dune/fem/space/common/commoperations.hh <==
#ifndef DUNE_FEM_COMMOPERATIONS_HH
#define DUNE_FEM_COMMOPERATIONS_HH

#include <tuple>
#include <type_traits>
#include <utility>

#include <dune/common/tupleutility.hh>

#include <dune/grid/common/datahandleif.hh>

namespace Dune
{

  namespace Fem
  {

  /** @addtogroup DFComm
      @{
  **/

    // CombinedDataType
    // ----------------

    template< class... DataHandle >
    struct CombinedDataType;

    template< class DataHandle >
    struct CombinedDataType< DataHandle >
    {
      typedef typename DataHandle::DataType Type;
    };

    template< class DataHandle, class... Tail >
    struct CombinedDataType< DataHandle, Tail... >
    {
      typedef typename DataHandle::DataType Type;
      static_assert( std::is_same< Type, typename CombinedDataType< Tail... >::Type >::value, "Only data handles for the same data type can be combined." );
    };



    // CombinedDataHandle
    // ------------------

    /**
     * \brief combine multiple data handles into one
     */
    template< class... DataHandle >
    class CombinedDataHandle
      : public CommDataHandleIF< CombinedDataHandle< DataHandle... >, typename CombinedDataType< DataHandle... >::Type >
    {
      typedef std::tuple< DataHandle... > DataHandlerTupleType;

      /** DataGather functor  */
      template <class BufferImp, class EntityImp>
      class DataGather{
      public:
        //! Constructor taking buffer and entity
        DataGather(BufferImp & buff, const EntityImp & en )
        : buff_(buff)
        , en_(en)
        {}

        //! call gather on given data handle object
        template <class DataHandlerImp>
        void visit(DataHandlerImp & dh) {
          dh.gather(buff_,en_);
        }

      private:
        BufferImp & buff_;
        const EntityImp & en_;
      };

      /** DataScatter functor  */
      template <class BufferImp, class EntityImp>
      class DataScatter{
      public:
        //! Constructor
        //! Constructor taking buffer and entity and size
        DataScatter(BufferImp & buff, const EntityImp & en, size_t n)
        : buff_(buff)
        , en_(en)
        , size_(n)
        {}

        //! call scatter on given data handle object
        template <class DataHandlerImp>
        void visit(DataHandlerImp & dh) {
          // TODO: here, the wrong size is passed to the subhandles
          dh.scatter(buff_,en_,size_);
        }

      private:
        BufferImp & buff_;
        const EntityImp & en_;
        const size_t size_;
      };

      /** DataSize functor  */
      template <class EntityImp>
      class DataSize
      {
      public:
        //! Constructor
        //! \param entity to calc size for
        DataSize(const EntityImp & en)
        : en_(en)
        , size_(0)
        {}

        //! call size on given data handle object
        template <class DataHandlerImp>
        void visit(DataHandlerImp & dh)
        {
          size_ += dh.size(en_);
        }

        //! return size
        size_t size() const { return size_; }

      private:
        const EntityImp & en_;
        size_t size_;
      };

      /** FixedSize functor  */
      class FixedSize
      {
      public:
        //! Constructor
        //! \param dim to check for
        //! \param codim to check for
        FixedSize(const int dim, const int codim)
        : dim_(dim)
        , codim_(codim)
        , fixedSize_(true)
        {}

        //! call size on given data handle object
        template <class DataHandlerImp>
        void visit(DataHandlerImp & dh)
        {
          bool fs = dh.fixedsize(dim_,codim_);
          fixedSize_ = (fs == false) ? fs : fixedSize_;
        }

        //! return size
        bool fixedSize() const { return fixedSize_; }

      private:
        const int dim_;
        const int codim_;
        bool fixedSize_;
      };

      /** Contains functor  */
      class Contains
      {
      public:
        //! Constructor
        //! \param dim to check for
        //! \param codim to check for
        Contains(const int dim, const int codim)
        : dim_(dim)
        , codim_(codim)
        , contains_(false)
        {}

        //! call size on given data handle object
        template <class DataHandlerImp>
        void visit(DataHandlerImp & dh)
        {
          bool c = dh.contains(dim_,codim_);
          contains_ = (c == true) ? c : contains_;
        }

        //! return size
        bool contains() const { return contains_; }

      private:
        const int dim_;
        const int codim_;
        bool contains_;
      };

    public:
      typedef typename CombinedDataType< DataHandle... >::Type DataType;

      CombinedDataHandle ( const DataHandle &... handle )
        : data_( handle... )
      {}

      CombinedDataHandle ( const std::tuple< DataHandle... > &data )
        : data_( data )
      {}

      bool contains (int dim, int codim) const
      {
        ForEachValue<DataHandlerTupleType> forEach(data_);
        Contains dataContains(dim,codim);
        forEach.apply(dataContains);
        return dataContains.contains();
      }

      bool fixedsize (int dim, int codim) const
      {
        ForEachValue<DataHandlerTupleType> forEach(data_);
        FixedSize dataFixedSize(dim,codim);
        forEach.apply(dataFixedSize);
        return dataFixedSize.fixedSize();
      }

      //! \brief loop over all internal data handlers and call gather for
      //! given entity
      template<class MessageBufferImp, class EntityType>
      void gather (MessageBufferImp& buff, const EntityType& en) const
      {
        ForEachValue<DataHandlerTupleType> forEach(data_);
        DataGather<MessageBufferImp,EntityType> gatherData(buff,en);
        forEach.apply(gatherData);
      }

      //! \brief loop over all internal data handlers and call scatter for
      //! given entity
      template<class MessageBufferImp, class EntityType>
      void scatter (MessageBufferImp& buff, const EntityType& en, size_t n)
      {
        ForEachValue<DataHandlerTupleType> forEach(data_);
        DataScatter<MessageBufferImp,EntityType> scatterData(buff,en,n);
        forEach.apply(scatterData);
      }

      //! \brief loop over all internal data handlers and return sum of data
      //! size of given entity
      template<class EntityType>
      size_t size (const EntityType& en) const
      {
        ForEachValue<DataHandlerTupleType> forEach(data_);
        DataSize<EntityType> dataSize(en);
        forEach.apply(dataSize);
        return dataSize.size();
      }

    private:
      DataHandlerTupleType data_;
    };

    ////////////////////////////////////////////////////////////////
    //
    //  --DiscreteFunctionCommunications
    //
    ////////////////////////////////////////////////////////////////

    //! \brief Mathematical operation apply during communication
    //! to data that is communicated
    //! enum of all avialable operations
    struct DFCommunicationOperation
    {
      enum dfCommunicationOperation {copy,add,sub,min,max};
      //! just copy data
      struct Copy
      {
        static const dfCommunicationOperation value = copy;
        static const char * name ()
        {
          return "Copy";
        }

        template <class DataType>
        static inline void apply(const DataType & arg, DataType & dest)
        {
          dest = arg;
        }
      };

      //! sum up data
      struct Add
      {
        static const dfCommunicationOperation value = add;
        static const char * name ()
        {
          return "Add";
        }

        template <class DataType>
        static inline void apply(const DataType & arg, DataType & dest)
        {
          dest += arg;
        }
      };

      //! substract data
      struct Sub
      {
        static const dfCommunicationOperation value = sub;
        static const char * name ()
        {
          return "Sub";
        }

        template <class DataType>
        static inline void apply(const DataType & arg, DataType & dest)
        {
          dest -= arg;
        }
      };

      //! keep minimum
      struct Min
      {
        static const dfCommunicationOperation value = min;
        static const char * name ()
        {
          return "Min";
        }

        template <class DataType>
        static inline void apply(const DataType & arg, DataType & dest)
        {
          dest = std::min(dest,arg);
        }
      };

      //! keep maximum
      struct Max
      {
        static const dfCommunicationOperation value = max;
        static const char * name ()
        {
          return "Max";
        }

        template <class DataType>
        static inline void apply(const DataType & arg, DataType & dest)
        {
          dest = std::max(dest,arg);
        }
      };
    };

    ////////////////////////////////////////////////////////////////
    //
    //  --LoadBalanceContainsCheck
    //
    ////////////////////////////////////////////////////////////////

    //! \brief check for sets of entities for the load balance procedure
    template <class DiscreteFunction>
    class LoadBalanceLeafData
    {
    public:
      typedef DiscreteFunction DiscreteFunctionType ;
      typedef typename DiscreteFunctionType :: DiscreteFunctionSpaceType :: IteratorType :: Entity Entity;

      explicit LoadBalanceLeafData( const DiscreteFunctionType& df ) {}
      /** \brief return true if the data of this entity should be transfered during load balance */
      bool contains (const Entity& entity) const
      {
        return entity.isLeaf();
      }
    };

  //@}

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_COMMOPERATIONS_HH


==> anc/xt-super/dune-fem/dune/fem/space/common/communicationmanager.hh <==
#ifndef DUNE_FEM_COMMUNICATION_MANAGER_HH
#define DUNE_FEM_COMMUNICATION_MANAGER_HH

//- system includes
#include <iostream>
#include <map>
#include <vector>

//- Dune includes
#include <dune/common/timer.hh>
#include <dune/grid/common/datahandleif.hh>
#include <dune/grid/common/grid.hh>

#include <dune/fem/misc/mpimanager.hh>
#include <dune/fem/space/common/commoperations.hh>

// include ALUGrid to check whether the
// parallel version is avaiable
#if defined ENABLE_ALUGRID
// we only need the 3d version here.
#include <dune/grid/alugrid/3d/alugrid.hh>
#elif HAVE_DUNE_ALUGRID
#include <dune/alugrid/3d/alugrid.hh>
#endif

// default is: enabled
#ifndef WANT_CACHED_COMM_MANAGER
#define WANT_CACHED_COMM_MANAGER 1
#endif

#if ALU3DGRID_PARALLEL && WANT_CACHED_COMM_MANAGER
#define USE_CACHED_COMM_MANAGER
#else
#ifndef NDEBUG
#if HAVE_MPI == 0
  #ifdef DUNE_DEVEL_MODE
    #warning "HAVE_MPI == 0, therefore default CommunicationManager is used!"
  #endif
#elif !ALU3DGRID_PARALLEL
  #warning "No Parallel ALUGrid found, using default CommunicationManager!"
#elif ! WANT_CACHED_COMM_MANAGER
  #warning "CachedCommunication Manager disabled by WANT_CACHED_COMM_MANAGER=0!"
#endif
#endif
#endif

#undef WANT_CACHED_COMM_MANAGER

#ifdef USE_CACHED_COMM_MANAGER
#include "cachedcommmanager.hh"
#endif

//- Dune-fem includes
#include <dune/fem/storage/singletonlist.hh>
#include <dune/fem/space/common/commoperations.hh>
#include <dune/fem/space/common/arrays.hh>

namespace Dune
{

  namespace Fem
  {
    template <class DiscreteFunctionSpace> class PetscDiscreteFunction ;

  /** @addtogroup Communication Communication
      @{
  **/

    /** \class DefaultCommunicationManager
     *  \ingroup Communication
     *  \brief default communication manager using just the grids communicate
     *         method
     */
    template< class Space >
    class DefaultCommunicationManager
    {
    public:
      typedef Space SpaceType;

    protected:
      typedef DefaultCommunicationManager< Space > ThisType;

      /////////////////////////////////////////////////////////////////
      //  begin NonBlockingCommunication
      /////////////////////////////////////////////////////////////////
      class NonBlockingCommunication
      {
        const SpaceType& space_;
        const InterfaceType interface_;
        const CommunicationDirection dir_;

      public:
        NonBlockingCommunication( const SpaceType& space,
                                  InterfaceType interface,
                                  CommunicationDirection dir )
          : space_( space ),
            interface_( interface ),
            dir_ ( dir )
        {}

        //! send data for given discrete function
        template < class DiscreteFunction >
        void send( const DiscreteFunction& discreteFunction )
        {
          // nothing to do here, since DUNE does not support
          // non-blocking communcation yet
        }

        //! receive data for discrete function and given operation
        template < class DiscreteFunctionSpace, class Operation >
        double receive( PetscDiscreteFunction< DiscreteFunctionSpace > & discreteFunction,
                        const Operation* operation )
        {
          // get stopwatch
          Dune::Timer exchangeT;

          // PetscDiscreteFunction has it's own communication
          discreteFunction.communicate();

          return exchangeT.elapsed();
        }

        //! receive data for discrete function and given operation
        template < class DiscreteFunction, class Operation >
        double receive( DiscreteFunction& discreteFunction, const Operation* operation )
        {
          // get type of data handle from the discrete function space
          typedef typename DiscreteFunction
            :: template CommDataHandle< Operation > :: Type
            DataHandleType;

          // on serial runs: do nothing
          if( space_.gridPart().comm().size() <= 1 )
            return 0.0;

          // get stopwatch
          Dune::Timer exchangeT;

          // communicate data
          DataHandleType dataHandle = discreteFunction.dataHandle( operation );
          space_.gridPart().communicate( dataHandle, interface_ , dir_ );

          // store time
          return exchangeT.elapsed();
        }

        //! receive method with default operation
        template < class DiscreteFunction >
        double receive( DiscreteFunction& discreteFunction )
        {
          // get type of default operation
          typedef typename DiscreteFunction :: DiscreteFunctionSpaceType
            :: template CommDataHandle< DiscreteFunction > :: OperationType  DefaultOperationType;
          return receive( discreteFunction, (DefaultOperationType *) 0 );
        }

      };

      const SpaceType& space_;

      const InterfaceType interface_;
      const CommunicationDirection dir_;

      mutable double exchangeTime_;

    public:
      typedef NonBlockingCommunication  NonBlockingCommunicationType;

      //! constructor taking space and communication interface/direction
      explicit DefaultCommunicationManager
        ( const SpaceType &space,
          const InterfaceType interface,
          const CommunicationDirection dir)
      : space_( space ),
        interface_( interface ),
        dir_ ( dir ),
        exchangeTime_(0.0)
      {}

    private:
      // prohibit copying
      DefaultCommunicationManager ( const DefaultCommunicationManager & );

    public:
      /** \brief return communication interface */
      InterfaceType communicationInterface() const {
        return interface_;
      }

      /** \brief return communication direction */
      CommunicationDirection communicationDirection() const
      {
        return dir_;
      }

      /** \brief return time needed for last build

          \return time needed for last build of caches (if needed)
      */
      double buildTime() const { return 0.0; }

      /** \brief return time needed for last exchange of data

          \return time needed for last exchange of data
      */
      double exchangeTime() const { return exchangeTime_; }

      /** \brief return object for non-blocking communication

          \return NonBlockingCommunicationType containing send and receive facilities
        */
      NonBlockingCommunicationType nonBlockingCommunication() const
      {
        return NonBlockingCommunicationType( space_, interface_, dir_ );
      }

      /** \brief exchange data for a discrete function using the copy operation
       *
       *  \param  discreteFunction  discrete function to communicate
       */
      template< class DiscreteFunction >
      inline void exchange ( DiscreteFunction &discreteFunction ) const
      {
        // get type of default operation
        typedef typename DiscreteFunction :: DiscreteFunctionSpaceType ::
          template CommDataHandle< DiscreteFunction > :: OperationType DefaultOperationType;

        exchange( discreteFunction, (DefaultOperationType *) 0 );
      }

      /** \brief exchange data for a discrete function using the given operation
       *
       *  The used operation is derived from the type of the op-pointer. The
       *  actual pointer is not used.
       *
       *  \param      discreteFunction  discrete function to communicate
       *  \param[in]  operation         a (phony) pointer to an operation
       */
      template< class DiscreteFunction, class Operation >
      inline void exchange ( DiscreteFunction &discreteFunction,
                             const Operation *operation ) const
      {
        // on serial runs: do nothing
        if( space_.gridPart().comm().size() <= 1 )
          return;

        NonBlockingCommunicationType nbc( space_, interface_, dir_ );

        // send data (probably done in receive)
        nbc.send( discreteFunction );

        exchangeTime_ = nbc.receive( discreteFunction, operation );
      }
    };



#ifndef USE_CACHED_COMM_MANAGER
    // if no ALUGrid found, supply default implementation
    //! \brief use Default CommunicationManager as Communication Manager
    template <class SpaceImp>
    class CommunicationManager
    : public DefaultCommunicationManager<SpaceImp>
    {
      typedef DefaultCommunicationManager<SpaceImp> BaseType;
      CommunicationManager(const CommunicationManager &);
    public:
      //! constructor taking space and communication interface/direction
      CommunicationManager(const SpaceImp & space,
          const InterfaceType interface,
          const CommunicationDirection dir)
        : BaseType(space,interface,dir)
      {}
      //! constructor taking space
      CommunicationManager(const SpaceImp & space)
        : BaseType(space,
                   space.communicationInterface(),
                   space.communicationDirection() )
      {}
    };



    //! Proxy class to DependencyCache which is singleton per space
    class CommunicationManagerList
    {
      //! communicated object interface
      class DiscreteFunctionCommunicatorInterface
      {
      protected:
        DiscreteFunctionCommunicatorInterface () {}
      public:
        virtual ~DiscreteFunctionCommunicatorInterface () {}
        virtual void exchange () const = 0;
      };

      //! communicated object implementation
      template <class DiscreteFunctionImp>
      class DiscreteFunctionCommunicator
      : public DiscreteFunctionCommunicatorInterface
      {
        typedef DiscreteFunctionImp DiscreteFunctionType;
        typedef typename DiscreteFunctionType :: DiscreteFunctionSpaceType DiscreteFunctionSpaceType;

        typedef CommunicationManager<DiscreteFunctionSpaceType> CommunicationManagerType;

        DiscreteFunctionType& df_;
        CommunicationManagerType comm_;
      public:
        //! constructor taking disctete function
        DiscreteFunctionCommunicator(DiscreteFunctionType& df)
          : df_(df), comm_(df_.space())
        {
        }

        // exchange discrete function
        void exchange () const
        {
          comm_.exchange(df_);
        }
      };

      typedef DiscreteFunctionCommunicatorInterface CommObjIFType;
      typedef std::list < DiscreteFunctionCommunicatorInterface * > CommObjListType;
      CommObjListType objList_;

      CommunicationManagerList(const CommunicationManagerList&);
    public:
      //! constructor
      template <class CombinedObjectType>
      CommunicationManagerList(CombinedObjectType& cObj)
      {
        cObj.addToList(*this);
      }

      //! remove object comm
      ~CommunicationManagerList()
      {
        // delete all entries
        while( objList_.size() > 0 )
        {
          CommObjIFType * obj = objList_.back();
          objList_.pop_back();
          delete obj;
        }
      }

      //! add discrete function to communication list
      template <class DiscreteFunctionImp>
      void addToList(DiscreteFunctionImp &df)
      {
        typedef DiscreteFunctionCommunicator<DiscreteFunctionImp> CommObjType;
        CommObjType* obj = new CommObjType(df);
        objList_.push_back(obj);
      }

      //! exchange discrete function to all procs we share data with
      //! by using given OperationImp when receiving data from other procs
      void exchange() const
      {
        typedef CommObjListType :: const_iterator iterator;
        {
          iterator end = objList_.end();
          for(iterator it = objList_.begin(); it != end; ++it)
          {
            (*it)->exchange();
          }
        }
      }
    };

    // end toggle AULGrid yes/no
#endif
    //@}

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_COMMUNICATION_MANAGER_HH


==> anc/xt-super/dune-fem/dune/fem/space/common/datacollector.hh <==
#ifndef DUNE_FEM_DATACOLLECTOR_HH
#define DUNE_FEM_DATACOLLECTOR_HH

//-System includes
#include <cassert>
#include <cstdlib>

#include <vector>
#include <utility>
#include <iostream>

//-Dune includes#
#include <dune/common/version.hh>

//- local includes
#include <dune/fem/misc/gridobjectstreams.hh>
#include <dune/fem/operator/common/objpointer.hh>

namespace Dune
{

  namespace Fem
  {

    /** @addtogroup DataCollectors

      @{
     */

    /*! This could be seen as a hack, but is not
      With this method we define the class CombineRestProl which is only
      for combining of local grid operations without using virtual methods.
      The interface of the two defined methods of the class (restrictLocal and
      prolongLocal) is given by the implementation (see below ) and
      has to be the same for all local operators you want to combine
    */

    // forward declareation of DofManager
    template <class GridImp> class DofManager;

    template <class LocalOp, class ParamType> class LocalInlinePlus;


    // define read or write stream
    struct DataCollectorTraits
    {
      enum ReadWriteType { readData , writeData };
    };

    template <class A, class B >
    class CombinedLocalDataCollect
      : public LocalInlinePlus< CombinedLocalDataCollect< A, B >, typename A::Traits::ParamType >
    {
    protected:
      const A& a_;
      const B& b_;
    public:
      CombinedLocalDataCollect( const A& a, const B& b ) : a_( a ), b_( b ) {}

      template <class Arg>
      void apply(Arg & arg) const
      {
        a_.apply( arg );
        b_.apply( arg );
      }

      template <class Arg1, class Arg2>
      void apply(Arg1 & arg1, Arg2 & arg2) const
      {
        a_.apply( arg1, arg2 );
        b_.apply( arg1, arg2 );
      }
    };

    template <class ParamT>
    class LocalInterface : public ObjPointerStorage
    {
    public:
      typedef LocalInterface<ParamT> MyType;
      struct Traits
      {
        typedef ParamT ParamType;
      };

      template <class PT>
      struct ObjectStreamExtractor
      {
        typedef PT ObjectStreamType ;
      };

      template < class T1 , class T2 >
      struct ObjectStreamExtractor< std::pair< T1* , const T2* > >
      {
        typedef T1 ObjectStreamType ;
      };

      typedef typename ObjectStreamExtractor< ParamT > :: ObjectStreamType ObjectStreamType;

    protected:
      typedef ParamT ParamType;
      typedef void FuncType(MyType &, ParamType & p);
      typedef typename std::pair < MyType * ,  FuncType * > PairType;
      typedef typename std::vector < PairType > ListType;

      template <class OpType>
      struct AddToWrapper
      {
        //! applyWrapper knows the real type of Op
        static void applyWrapper(MyType & m, ParamType & p )
        {
          static_cast<OpType &> (m).apply(p);
        }

        //! store pointer to Op /as a pointer to interface class
        //! and store a pointer to applyWrapper as a function pointer
        static void addToList (ListType & vec , const OpType & op )
        {
          PairType p( const_cast<OpType *> (&op) , applyWrapper);
          vec.push_back(p);
        }
      };

      // copy list of op to this class
      static void copyList (ListType & vec, const MyType & op )
      {
        const ListType & ve = op.vec_;
        if(ve.size() > 0)
        {
          ListType tmp ( vec );
          vec.resize( vec.size() + ve.size() );

          // copy list to new vector
          for(unsigned int i=0; i<tmp.size(); i++)
            vec[i] = tmp[i];
          for(unsigned int i=tmp.size(); i<vec.size(); i++)
            vec[i] = ve[i-tmp.size()];
        }
      }

    public:
      LocalInterface () : vec_ (0) {}

      template <class OpType>
      LocalInterface (const OpType & op)
      {
        AddToWrapper<OpType>::addToList(vec_,op);
      }

      LocalInterface (const MyType & op)
      {
        copyList(vec_,op);
      }

      virtual ~LocalInterface() {};

      //! for all pointer to local operators call the func pointer
      void apply ( ParamType & p ) const
      {
        const size_t size = vec_.size();
        for(size_t i=0; i<size; ++i)
        {
          assert( vec_[i].second );
          assert( vec_[i].first );
          // vec_[i].second contains the pointer to the function that makes the
          // correct cast to the real type of vec_[i].first
          (*vec_[i].second)( *(vec_[i].first) , p );
        }
      }

      template <class OpType>
      MyType & operator + (const OpType & op)
      {
        AddToWrapper<OpType>::addToList(vec_,op);
        return *this;
      }

      MyType & operator + (const MyType & op)
      {
        copyList(vec_,op);
        return *this;
      }

      template <class OpType>
      MyType & operator += (const OpType & op)
      {
        AddToWrapper<OpType>::addToList(vec_,op);
        return *this;
      }

      MyType & operator += (const MyType & op)
      {
        copyList(vec_,op);
        return *this;
      }

      template <class OpType>
      void remove(const OpType & op)
      {
        typedef typename ListType :: iterator iterator;
        iterator end = vec_.end();
        for(iterator it = vec_.begin(); it != end; ++it)
        {
          if( &op == (*it).first )
          {
            vec_.erase( it );
            return ;
          }
        }
      }

      template <class OpType>
      MyType & operator = (const OpType & op)
      {
        AddToWrapper<OpType>::addToList(vec_,op);
        return *this;
      }

      bool empty () const { return (vec_.size() == 0); }

    private:
      mutable ListType vec_;
    };

    template <class LocalOp, class ParamT>
    class LocalInlinePlus : public LocalInterface<ParamT>
    {
    public:
      //! when overload this class ParamType
      //! and LocalInterfaceType must be redefined
      struct Traits
      {
        typedef ParamT ParamType;
        typedef LocalInterface<ParamType> LocalInterfaceType;
      };

      template <class B>
      CombinedLocalDataCollect<LocalOp,B> & operator + (const B & b)
      {
        std::cout << "operator + of LocalInlinePlus \n";
        typedef CombinedLocalDataCollect<LocalOp,B> CombinedType;
        CombinedType * combo = new CombinedType ( asImp() , b );
        this->saveObjPointer( combo );
        return *combo;
      }
      LocalOp & asImp() { return static_cast<LocalOp &> (*this); }
    };

    /*! Combination of different DataCollectors

     This Class is the result of a combination of different
     AdaptationOperators. It is the same principle as with Mapping and
     DiscreteOperatorImp.
    */
    template <class GridType, class ObjectStreamImp = DummyObjectStream >
    class DataCollectorInterface
    {
    public:
      typedef ObjectStreamImp  ObjectStreamType;


      typedef typename GridType::template Codim<0>::Entity EntityType;

      typedef DataCollectorInterface<GridType, ObjectStreamImp> MyType;
      typedef std::pair < ObjectStreamType * , const EntityType * >  DataCollectorParamType;

    public:
      typedef LocalInterface<DataCollectorParamType> LocalInterfaceType;

      struct Traits
      {
        typedef LocalInterface<DataCollectorParamType> LocalInterfaceType;
      };

      //! empty constructor
      DataCollectorInterface () : dc_ (0) {}

      /** \brief Virtual desctructor */
      virtual ~DataCollectorInterface() { clear(); }

      //! all adaptation operators have this method which adapts the
      //! corresponding grid and organizes the restriction prolongation process
      //! of the underlying function spaces
      virtual void apply (ObjectStreamType &str, const EntityType & entity ) const
      {
        //std::cout << "apply on interface class \n";
        if(dc_) (*dc_).apply(str, entity );
        else
        {
          std::cerr << "WARNING: apply: did nothing! \n";
        }
      };

      virtual const LocalInterfaceType & getLocalInterfaceOp () const
      {
        if(dc_)
          return dc_->getLocalInterfaceOp ();
        else
        {
          std::cerr << "No LocalInterfaceOperator \n";
          assert(false);
          return *(new LocalInterfaceType());
        }
      };

      virtual LocalInterfaceType & getLocalInterfaceOp ()
      {
        if(dc_)
          return dc_->getLocalInterfaceOp ();
        else
        {
          std::cerr << "No LocalInterfaceOperator \n";
          assert(false);
          return *(new LocalInterfaceType());
        }
      };

      //! Assignement operator
      template <class OpType>
      MyType & operator += (const OpType & dc)
      {
        if(dc_)
        {
          //std::cout << "Operator += with OpType \n";
          dc_ = dcConv_;
          MyType * tmp = const_cast<OpType &> (dc).convert();
          dc_ = &(*dc_).operator += (*tmp);
        }
        else
        {
          dc_     = const_cast<OpType *> (&dc);
          dcConv_ = const_cast<OpType &> (dc).convert();
        }
        return (*this);
      }

      //! Assignement operator
      virtual MyType & operator += (const MyType & dc)
      {
        if(dc_)
        {
          //std::cout << "Operator += with MyType \n";
          dc_ = dcConv_;
          dc_ = &(*dc_).operator += (dc);
        }
        else
        {
          dc_ = const_cast<MyType *> (&dc);
          dcConv_ = const_cast<MyType *> (&dc);
        }
        return (*this);
      }

      //! Assignement operator
      template <class OpType>
      MyType & operator = (const OpType & dc)
      {
        //std::cout << "Store operator \n";
        dc_     = const_cast<OpType *> (&dc);
        dcConv_ = const_cast<OpType &> (dc).convert();
        return (*this);
      }

      //! Assignement operator
      MyType & operator = (const MyType & dc)
      {
        //std::cout << "No need to do this, use += \n";
        dc_     = const_cast<MyType *> (dc.dc_);
        dcConv_ = const_cast<MyType *> (dc.dcConv_);
        return (*this);
      }

      //! clear object list
      virtual void clear()
      {
        dc_ = 0;
        dcConv_ = 0;
      }
    private:
      MyType *dc_;
      MyType *dcConv_;
    };


    //! empty data collector
    template <class GridType>
    class DummyDataCollector
    {
      typedef DummyDataCollector<GridType> MyType;
    public:

      typedef std::pair < int * , int * > DataCollectorParamType;
      typedef LocalInterface<DataCollectorParamType> LocalInterfaceType;
      //! all adaptation operators have this method which adapts the
      //! corresponding grid and organizes the restriction prolongation process
      //! of the underlying function spaces
      void apply (int , int ) const
      {
        std::cerr << "WARNING: apply: did nothing! \n";
      };

      //! Assignement operator
      template <class OpType>
      MyType & operator += (const OpType & dc)
      {
        return (*this);
      }

      //! Assignement operator
      template <class OpType>
      MyType & operator = (const OpType & dc)
      {
        return (*this);
      }
    };


    /** \brief The DataCollector is an example for a grid walk done while load
     * balancing moves entities from one processor to another.
     * The Communicator or grid should call the inlineData (write Data to
     * ObjectStream) and the xtractData (read Data from Stream) and provide the
     * macro level Entity<codim =0> and the ObjectStream. This Operator then
     * does the hierarhic walk and calls its local pack operators which know
     * the discrete functions to pack to the stream.
     */
    template <class GridType,
              class LocalDataCollectImp >
    class DataCollector
    : public DataCollectorInterface< GridType, typename LocalDataCollectImp :: ObjectStreamType >
    , public ObjPointerStorage
    {
    public:
      typedef typename LocalDataCollectImp :: ObjectStreamType ObjectStreamType;
      typedef typename GridType::template Codim<0>::Entity EntityType;

    protected:
      typedef DataCollectorInterface< GridType, ObjectStreamType > BaseType;
      typedef typename DataCollectorTraits :: ReadWriteType ReadWriteType;

      typedef DataCollector<EntityType,LocalDataCollectImp> MyType;
      typedef DofManager<GridType> DofManagerType;

      typedef typename std::pair < ObjectStreamType * , const EntityType * > ParamType;
      typedef LocalInterface<ParamType> LocalInterfaceType;

      friend class DataCollectorInterface<GridType, ObjectStreamType>;
      typedef DataCollectorInterface<GridType, ObjectStreamType> DataCollectorInterfaceType;

    public:
      //! create DiscreteOperator with a LocalOperator
      DataCollector (GridType & grid,
                     DofManagerType & dm,
                     LocalDataCollectImp & ldc,
                     const ReadWriteType rwType,
                     int numChildren = 8)
        : grid_(grid) , dm_ ( dm ), ldc_ (ldc)
        , rwType_( rwType )
        , numChildren_(numChildren)
      {}

      //! Desctructor
      virtual ~DataCollector () {}

      //! operator + (combine this operator) and return new Object
      template <class LocalDataCollectType>
      DataCollector<GridType,
      CombinedLocalDataCollect <LocalDataCollectImp,LocalDataCollectType> > &
      operator + (const DataCollector<GridType,LocalDataCollectType> &op)
      {
        typedef DataCollector<GridType,LocalDataCollectType> CopyType;
        typedef CombinedLocalDataCollect <LocalDataCollectImp,LocalDataCollectType> COType;

        COType *newLDCOp = new COType ( ldc_  , const_cast<CopyType &> (op).getLocalOp() );
        typedef DataCollector <GridType, COType> OPType;

        OPType *dcOp = new OPType ( grid_ , dm_ , *newLDCOp, rwType_ );

        // memorize this new generated object because is represents this
        // operator and is deleted if this operator is deleted
        saveObjPointer( dcOp , newLDCOp );

        return *dcOp;
      }

      //! oeprator += combine and return this Object
      template <class LocalDataCollectType>
      DataCollector<GridType,LocalInterface<ParamType> > &
      operator += (const DataCollector<GridType,LocalDataCollectType> &op)
      {
        typedef LocalInterface<ParamType> COType;

        COType *newLDCOp = new COType ( ldc_ + op.getLocalOp() );
        typedef DataCollector <GridType, COType> OPType;

        OPType *dcOp = new OPType ( grid_ , dm_ , *newLDCOp, rwType_ );

        // memorize this new generated object because is represents this
        // operator and is deleted if this operator is deleted
        saveObjPointer( dcOp , newLDCOp );

        return *dcOp;
      }

      //! operator += combine and return InterfaceType
      DataCollectorInterfaceType &
      operator += (const DataCollectorInterfaceType &op)
      {
        //std::cout << "operator += with Interface Type \n";
        typedef LocalInterface<ParamType> COType;

        COType *newLDCOp = new COType ( ldc_ + op.getLocalInterfaceOp() );
        typedef DataCollector<GridType, COType> OPType;

        OPType *dcOp = new OPType ( grid_ , dm_ , *newLDCOp, rwType_ );

        // memorize this new generated object because is represents this
        // operator and is deleted if this operator is deleted
        saveObjPointer( dcOp , newLDCOp );

        return *dcOp;
      }

      //! return reference to loacl Operator
      const LocalDataCollectImp & getLocalOp () const
      {
        return ldc_;
      }

      //! return reference to loacl Operator
      LocalDataCollectImp & getLocalOp ()
      {
        return ldc_;
      }

      const LocalInterfaceType & getLocalInterfaceOp () const
      {
        //std::cout << "getLocalInter \n";
        return ldc_;
      }

      LocalInterfaceType & getLocalInterfaceOp ()
      {
        //std::cout << "getLocalInter \n";
        return ldc_;
      }

      //! return true if data collector is writing data instead of reading
      bool writeData() const  { return rwType_ == DataCollectorTraits :: writeData ; }

      //! apply, if this operator is in write status the inlineData is called
      //! else xtractData is called
      void apply ( ObjectStreamType & str, const EntityType & entity ) const
      {
        ParamType p( &str , &entity );
        // apply local operators
        ldc_.apply( p );
      }

      //! write all data of all entities blowe this Entity to the stream
      void inlineData (ObjectStreamType & str, const EntityType & entity ) const
      {
        const int mxlvl = grid_.maxLevel();

        // read/write macro element
        inlineLocal(str, entity );

        {
          typedef typename EntityType::HierarchicIterator HierarchicIteratorType;
          const HierarchicIteratorType endit  = entity.hend( mxlvl );
          for(HierarchicIteratorType it = entity.hbegin( mxlvl );
              it != endit; ++it )
          {
            inlineLocal(str, *it);
          }
        }
      }

      //! read all data of all entities blowe this Entity from the stream
      void xtractData (ObjectStreamType & str, const EntityType & entity ) const
      {
        const int mxlvl = grid_.maxLevel();

        // read/write macro element
        xtractLocal(str, entity );

        {
          typedef typename EntityType::HierarchicIterator HierarchicIteratorType;
          const HierarchicIteratorType endit  = entity.hend( mxlvl );
          for(HierarchicIteratorType it = entity.hbegin( mxlvl );
              it != endit; ++it )
          {
            xtractLocal(str, *it);
          }
        }
      }

    private:
      DataCollector<GridType,LocalInterface<ParamType> > * convert ()
      {
        typedef LocalInterface<ParamType> COType;

        COType *newLDCOp = new COType ( ldc_ );
        typedef DataCollector <GridType, COType> OPType;

        OPType *dcOp = new OPType ( grid_ , dm_ , *newLDCOp, rwType_ );

        // memorize this new generated object because is represents this
        // operator and is deleted if this operator is deleted
        saveObjPointer( dcOp , newLDCOp );

        return dcOp;
      }

      // write data of entity
      void inlineLocal(ObjectStreamType & str, const EntityType& entity ) const
      {
        assert( writeData() );

        ParamType p( &str , &entity );
        // apply local operators
        ldc_.apply( p );
      }

      // read data of entity
      void xtractLocal(ObjectStreamType & str, const EntityType& entity ) const
      {
        assert( ! writeData() );

        ParamType p( &str , &entity );
        // apply local operators
        ldc_.apply( p );
      }

      //! corresponding grid
      GridType &grid_;

      //! DofManager corresponding to grid
      DofManagerType &dm_;

      //! Local Data Writer and Reader
      LocalDataCollectImp &ldc_;

      //! determines whether data is read or written
      const ReadWriteType rwType_;

      // number of childs one element can have
      const int numChildren_;
    };


    //***********************************************************************
    template< class DiscreteFunctionType >
    struct LocalDataInlinerTraits
    {
      typedef typename DiscreteFunctionType::DiscreteFunctionSpaceType
        DiscreteFunctionSpaceType;
      typedef typename DiscreteFunctionSpaceType::GridType        GridType;
      typedef typename DiscreteFunctionSpaceType::EntityType      EntityType;
      typedef typename GridType :: template Codim< 0 > :: Entity  GridEntityType;

      typedef DofManager < GridType > DofManagerType ;
      typedef typename DofManagerType :: InlineStreamType ObjectStreamType;

      typedef std::pair< ObjectStreamType *, const GridEntityType * > ParamType;
      typedef LocalInterface< ParamType > LocalInterfaceType;
    };


    /** \brief Inline DiscreteFunction data during load balancing */
    template< class DiscreteFunctionType,
              class ContainsCheck >
    class LocalDataInliner
    : public LocalInlinePlus< LocalDataInliner< DiscreteFunctionType, ContainsCheck >,
                              typename LocalDataInlinerTraits< DiscreteFunctionType >::ParamType >
    {
    public:
      typedef LocalDataInlinerTraits< DiscreteFunctionType > Traits;
      typedef typename Traits::ObjectStreamType ObjectStreamType;

      typedef typename Traits::DofManagerType   DofManagerType;

      typedef typename Traits::EntityType       EntityType;
      typedef typename Traits::GridEntityType   GridEntityType;
      typedef typename Traits::ParamType        ParamType;

      typedef LocalInterface<ParamType> LocalInterfaceType;

      typedef typename DiscreteFunctionType::LocalFunctionType LocalFunctionType;

      //! constructor
      LocalDataInliner ( const DiscreteFunctionType & df,
                         const ContainsCheck& containsCheck )
        : df_ (df),
          dm_( DofManagerType::instance( df.gridPart().grid() ) ),
          containsCheck_( containsCheck )
      {}

      //! copy constructor
      LocalDataInliner ( const LocalDataInliner & other  )
        : df_ (other.df_),
          dm_( other.dm_ ),
          containsCheck_( other.containsCheck_ )
      {}

      //! store data to stream
      void apply ( ParamType & p ) const
      {
        assert( p.first && p.second );
        const EntityType& entity = df_.space().gridPart().convert( *p.second );
        inlineData( *p.first, entity, *p.second );
      }

      typename DataCollectorTraits :: ReadWriteType
      readWriteInfo() const { return DataCollectorTraits :: writeData ; }
    protected:
      //! store data to stream
      void inlineData ( ObjectStreamType& str,
                        const EntityType& entity,
                        const GridEntityType& gridEntity ) const
      {
        if( ! containsCheck_.contains ( entity ) ) return ;

        assert( df_.space().indexSet().contains( entity ) );

        const LocalFunctionType lf = df_.localFunction( entity );
        const int numDofs = lf.numDofs();
        for(int l=0; l<numDofs; ++l)
        {
          str.write( lf[l] );
        }

        // remove entity from index sets
        dm_.removeEntity( gridEntity );
      }

    protected:
      const DiscreteFunctionType & df_;
      DofManagerType& dm_ ;
      const ContainsCheck containsCheck_;
    };


    template< class DiscreteFunctionType >
    struct LocalDataXtractorTraits
    {
      typedef typename DiscreteFunctionType::DiscreteFunctionSpaceType
        DiscreteFunctionSpaceType;
      typedef typename DiscreteFunctionSpaceType::GridType        GridType;
      typedef typename DiscreteFunctionSpaceType::EntityType      EntityType;
      typedef typename GridType :: template Codim< 0 > :: Entity  GridEntityType;

      typedef DofManager < GridType > DofManagerType ;
      typedef typename DofManagerType :: XtractStreamType ObjectStreamType;

      typedef std::pair< ObjectStreamType *, const GridEntityType * > ParamType;
      typedef LocalInterface< ParamType > LocalInterfaceType;
    };


    /** \brief Inline DiscreteFunction data during load balancing */
    template< class DiscreteFunctionType,
              class ContainsCheck >
    class LocalDataXtractor
    : public LocalInlinePlus< LocalDataXtractor< DiscreteFunctionType, ContainsCheck >,
                              typename LocalDataXtractorTraits< DiscreteFunctionType >::ParamType >
    {
    public:
      typedef LocalDataXtractorTraits< DiscreteFunctionType > Traits;
      typedef typename Traits::ObjectStreamType ObjectStreamType;

      typedef typename Traits::DofManagerType   DofManagerType;

      typedef typename Traits::EntityType       EntityType;
      typedef typename Traits::GridEntityType   GridEntityType;
      typedef typename Traits::ParamType        ParamType;

      typedef typename Traits::LocalInterfaceType LocalInterfaceType;

      typedef typename DiscreteFunctionType::LocalFunctionType LocalFunctionType;

      //! constructor
      LocalDataXtractor ( DiscreteFunctionType & df,
                          const ContainsCheck& containsCheck )
        : df_ (df),
          dm_( DofManagerType :: instance( df.gridPart().grid() ) ),
          containsCheck_( containsCheck )
        {}

      //! copy constructor
      LocalDataXtractor ( const LocalDataXtractor & other )
        : df_( other.df_ ),
          dm_( other.dm_ ),
          containsCheck_( other.containsCheck_ )
      {}

      //! store data to stream
      void apply ( ParamType & p ) const
      {
        assert( p.first && p.second );
        const EntityType& entity = df_.space().gridPart().convert( *p.second );
        xtractData( *p.first, entity, *p.second );
      }

      typename DataCollectorTraits :: ReadWriteType
      readWriteInfo() const { return DataCollectorTraits :: readData ; }
    protected:
      //! store data to stream
      void xtractData (ObjectStreamType & str,
                       const EntityType& entity,
                       const GridEntityType& gridEntity ) const
      {
        if( ! containsCheck_.contains ( entity ) ) return ;

        // insert entity into index sets
        dm_.insertEntity( gridEntity );

        // make sure entity is contained in set
        assert( df_.space().indexSet().contains( entity ) );

        LocalFunctionType lf = df_.localFunction( entity );
        const int numDofs = lf.numDofs();
        for(int l=0; l<numDofs; ++l)
        {
          str.read( lf[l] );
        }
      }

    protected:
      DiscreteFunctionType &df_;
      DofManagerType &dm_;
      const ContainsCheck containsCheck_;
    };

    /** @} end documentation group */

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_DATACOLLECTOR_HH


==> anc/xt-super/dune-fem/dune/fem/space/common/defaultcommhandler.hh <==
#ifndef DUNE_FEM_DEFAULTDATAHANDLE_HH
#define DUNE_FEM_DEFAULTDATAHANDLE_HH

#include <cassert>

//- Dune includes
#include <dune/grid/common/datahandleif.hh>
#include <dune/fem/space/common/commoperations.hh>

namespace Dune
{

  namespace Fem
  {

    /** \class   DefaultCommunicationHandler
     *  \ingroup DFComm
     *  \brief   Default communication handler for discrete functions
     *
     *  \param  DiscreteFunction  type of discrete function to be communicated
     */
    template< class DiscreteFunction, class Operation = DFCommunicationOperation::Add >
    class DefaultCommunicationHandler
    : public CommDataHandleIF
      < DefaultCommunicationHandler< DiscreteFunction, Operation >,
        typename DiscreteFunction::DofType >
    {
      typedef DefaultCommunicationHandler< DiscreteFunction, Operation > ThisType;
      typedef CommDataHandleIF< ThisType, typename DiscreteFunction::DofType > BaseType;

    public:
      typedef typename BaseType::DataType DataType;

      typedef DiscreteFunction DiscreteFunctionType;

      typedef typename DiscreteFunctionType::DiscreteFunctionSpaceType DiscreteFunctionSpaceType;

    protected:
      typedef typename DiscreteFunctionSpaceType::BlockMapperType BlockMapperType;

      typedef typename DiscreteFunctionType::DofBlockPtrType DofBlockPtrType;

      static const unsigned int blockSize = DiscreteFunctionSpaceType::localBlockSize;

    public:
      DefaultCommunicationHandler( DiscreteFunctionType &function )
      : function_( &function ),
        blockMapper_( function.space().blockMapper() )
      {}

      DefaultCommunicationHandler( const DefaultCommunicationHandler &other )
      : function_( other.function_ ),
        blockMapper_( other.blockMapper_ )
      {}

    private:
      //! cannot be implemented because of the reference
      DefaultCommunicationHandler &operator= ( const DefaultCommunicationHandler & );

      template < class Buffer >
      struct GatherFunctor
      {
        Buffer& buffer_;
        DiscreteFunctionType *const function_;

        GatherFunctor( Buffer& buffer, DiscreteFunctionType* function )
          : buffer_( buffer ),
            function_( function )
        {
        }

        template <class GlobalKey>
        void operator () ( const size_t local, const GlobalKey& globalKey )
        {
          DofBlockPtrType blockPtr = function_->block( globalKey );
          for( unsigned int j = 0; j < blockSize; ++j )
          {
            buffer_.write( (*blockPtr)[ j ] );
          }
        }
      };

      template < class Buffer >
      struct ScatterFunctor
      {
        Buffer& buffer_;
        DiscreteFunctionType *const function_;

        ScatterFunctor( Buffer& buffer, DiscreteFunctionType* function )
          : buffer_( buffer ),
            function_( function )
        {
        }

        template <class GlobalKey>
        void operator () ( const size_t local, const GlobalKey& globalKey )
        {
          DofBlockPtrType blockPtr = function_->block( globalKey );
          for( unsigned int j = 0; j < blockSize; ++j )
          {
            DataType value;
            buffer_.read( value );

            Operation :: apply( value, (*blockPtr)[ j ] );
          }
        }
      };
    public:
      bool contains ( int dim, int codim ) const
      {
        return blockMapper_.contains( codim );
      }

      bool fixedsize ( int dim, int codim) const
      {
        return blockMapper_.fixedDataSize( codim );
      }

      //! read buffer and apply operation
      template< class MessageBuffer, class Entity >
      void gather ( MessageBuffer &buffer, const Entity &entity ) const
      {
        GatherFunctor< MessageBuffer > gatherDofs ( buffer, function_ );
        blockMapper_.mapEachEntityDof( entity, gatherDofs );
      }

      //! read buffer and apply operation
      template< class MessageBuffer, class Entity >
      void scatter ( MessageBuffer &buffer, const Entity &entity, size_t n )
      {
        assert( n == blockSize *  blockMapper_.numEntityDofs( entity ) );
        ScatterFunctor< MessageBuffer > scatterDofs ( buffer, function_ );

        blockMapper_.mapEachEntityDof( entity, scatterDofs );
      }

      //! return local dof size to be communicated
      template< class Entity >
      size_t size ( const Entity &entity ) const
      {
        return blockSize * blockMapper_.numEntityDofs( entity );
      }

    protected:
      DiscreteFunctionType *const function_;
      const BlockMapperType &blockMapper_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_DEFAULTDATAHANDLE_HH


==> anc/xt-super/dune-fem/dune/fem/space/common/discretefunctionspace.hh <==
#ifndef DUNE_FEM_DISCRETEFUNCTIONSPACE_HH
#define DUNE_FEM_DISCRETEFUNCTIONSPACE_HH

// C++ includes
#include <cassert>

// dune-common includes
#include <dune/common/bartonnackmanifcheck.hh>
#include <dune/common/dynvector.hh>
#include <dune/common/nullptr.hh>

// dune-fem includes
#include <dune/fem/common/stackallocator.hh>
#include <dune/fem/function/localfunction/temporary.hh>
#include <dune/fem/misc/threads/threadsafevalue.hh>
#include <dune/fem/space/common/commoperations.hh>
#include <dune/fem/space/common/communicationmanager.hh>
#include <dune/fem/space/common/dofmanager.hh>
#include <dune/fem/space/common/functionspace.hh>
#include <dune/fem/storage/singletonlist.hh>
#include <dune/fem/version.hh>

// local includes
#include "allgeomtypes.hh"
#include "dofstorage.hh"


namespace Dune
{

  namespace Fem
  {

    /** @addtogroup DiscreteFunctionSpace
        This provides the interfaces for discrete function spaces.
        Discrete function spaces contain functions
        from a \ref FunctionSpaceInterface "function space"
        but the domain is defined by a grid
        or more precisly by a \ref GridPart "grid part".

        \remarks The interface for using a DiscreteFunctionSpace is
        defined by the class DiscreteFunctionSpaceInterface.

        @{
    */

    // ExportsDiscreteFunctionSpaceType
    // --------------------------------

    template< class T >
    class ExportsDiscreteFunctionSpaceType
    {
      typedef char Small;
      struct Big { char dummy[ 2 ]; };

      template< class U >
      static Small test ( const U &, typename U::DiscreteFunctionSpaceType * = nullptr );
      static Big test ( ... );

      static const T &makeT ();

      template< class U, bool >
      struct GetDiscreteFunctionSpaceType;

      template< class U >
      struct GetDiscreteFunctionSpaceType< U, true >
      {
        typedef typename U::DiscreteFunctionSpaceType Type;
      };

      template< class U >
      struct GetDiscreteFunctionSpaceType< U, false >
      {
        typedef void Type;
      };

    public:
      static const bool v = (sizeof( test( makeT() ) ) == sizeof( Small ));
      typedef typename GetDiscreteFunctionSpaceType< T, v >::Type Type;
    };



    // DFSpaceIdentifier
    // -----------------

    //! \brief enumerator for identification of spaces
    enum DFSpaceIdentifier {
      CombinedSpace_id,             //!< id for Combined Space
      DFAdapter_id,                 //!< id for DiscreteFunctionSpace Adapter
      DGSpace_id,                   //!< id for Discontinuous Galerkin Space
      FiniteVolumeSpace_id,         //!< id for Finite Volume Space
      FourierSpace_id,              //!< id for Fourier space
      GenericSpace_id,              //!< id for Generic Space
      LagrangeSpace_id,             //!< id for Lagrange Space
      RannacherTurekSpace_id,       //!< id for Rannacher-Turek space
      LegendreDGSpace_id,           //!< id for Legendre Discontinuous Galerkin Space
      HierarchicLegendreDGSpace_id, //!< id for Hierarchic Legendre Discontinuous Galerkin Space
      LagrangeDGSpace_id            //!< id for Lagrange Discontinuous Galerkin Space
    };

    inline std::string spaceName( const DFSpaceIdentifier id )
    {
      switch( id )
      {
        case CombinedSpace_id             : return "CombinedSpace";
        case DFAdapter_id                 : return "DFAdapter";
        case DGSpace_id                   : return "DiscontinuousGalerkinSpace";
        case FiniteVolumeSpace_id         : return "FiniteVolumeSpace";
        case FourierSpace_id              : return "FourierSpace";
        case GenericSpace_id              : return "GenericSpace";
        case LagrangeSpace_id             : return "LagrangeSpace";
        case RannacherTurekSpace_id       : return "RannacherTurekSpace";
        case LegendreDGSpace_id           : return "LegendreDGSpace";
        case HierarchicLegendreDGSpace_id : return "HierarchicLegendreDGSpace";
        case LagrangeDGSpace_id           : return "LagrangeDGSpace";
        default                           : return "unknown space";
      }
    }

    struct isGenericDiscreteFunctionSpace
    {};

    template< class DiscreteFunctionSpaceImp,
              class NewFunctionSpace>
    struct DifferentDiscreteFunctionSpace;

    template <class FunctionSpaceImp,
              class GridPartImp,
              int polOrd,
              template <class> class StorageImp,
              template <class,class,int,template <class> class> class DiscreteFunctionSpaceImp,
              class NewFunctionSpace>
    struct DifferentDiscreteFunctionSpace<
        DiscreteFunctionSpaceImp<FunctionSpaceImp,GridPartImp,polOrd,StorageImp>,
            NewFunctionSpace>
    {
      typedef DiscreteFunctionSpaceImp< NewFunctionSpace, GridPartImp, polOrd, StorageImp > Type;
    };

    //**************************************************************************
    //
    //  --DiscreteFunctionSpaceInterface
    //
    /**
      \brief This is the interface for discrete function spaces. All methods
      declared here have to be implemented by the implementation class.

      The discrete function space always depends on a given grid.
      For all diffrent element types of the grid the function space provides
      a set of base functions for the different element types.
      Because of the knowledge of on the one hand the grid an on the other
      hand the base functions sets, the discrete function space provides the size
      of the function space and a mapping from entity and local dof number
      to global dof number of the level of the entity.
      \note A DiscreteFunctionSpace is defined on a certain grid part.

      \interfaceclass
    */
    template< class FunctionSpaceTraits >
    class DiscreteFunctionSpaceInterface
    : public FunctionSpaceTraits :: FunctionSpaceType
    {
    public:
      //! type of traits class
      typedef FunctionSpaceTraits Traits;

      //! type of DiscretefunctionSapce implementation (Barton-Nackman)
      typedef typename Traits :: DiscreteFunctionSpaceType
        DiscreteFunctionSpaceType;
      //! type of \ref Dune::Fem::FunctionSpaceInterface "function space"
      typedef typename Traits :: FunctionSpaceType FunctionSpaceType;

    private:
      typedef FunctionSpaceType BaseType;

    public:
      //! type of \ref Dune::Fem::BasisFunctionSet "basis function set" of this space
      typedef typename Traits :: BasisFunctionSetType BasisFunctionSetType;
      //! type of block mapper of this space
      typedef typename Traits :: BlockMapperType BlockMapperType;

      //! size of local blocks
      enum { localBlockSize = Traits :: localBlockSize };

      //! type of underlying \ref GridPart "grid part"
      typedef typename Traits :: GridPartType GridPartType;

      //! type of underlying dune grid
      typedef typename GridPartType :: GridType GridType;
      //! type of used dune index set
      typedef typename GridPartType :: IndexSetType IndexSetType;
      /** \brief type of iterator for grid traversal

          \note Only grid traversal for codimension 0 is currently supported.
       */
      typedef typename GridPartType :: template Codim< Traits::codimension > :: IteratorType
        IteratorType;
      //! type of entity of codimension 0
      typedef typename GridPartType :: template Codim< Traits::codimension > :: EntityType EntityType;
      //! type of the intersections
      typedef typename GridPartType :: IntersectionType IntersectionType;

      /** \brief defines type of data handle for communication
          \param  DiscreteFunction  type of \ref Dune::Fem::DiscreteFunctionInterface
                                    "discrete function" to communicate
          \param  Operation         type of operation to perform on communication
                                    (defaults to copy)
       */
      template< class DiscreteFunction,
                class Operation =  // get default type from traits
                  typename Traits :: template CommDataHandle< DiscreteFunction > :: OperationType
              >
      struct CommDataHandle
      {
        //! type of communication data handle
        typedef typename Traits
          :: template CommDataHandle< DiscreteFunction, Operation > :: Type
          Type;

        //! type of operation to perform on scatter
        typedef typename Traits
          :: template CommDataHandle< DiscreteFunction, Operation > :: OperationType
          OperationType;
      };

      //! type of communication manager
      typedef CommunicationManager< DiscreteFunctionSpaceType > CommunicationManagerType;

      //! \brief typedef struct for defining the same discrete function space with a different function space
      template< class NewFunctionSpace >
      struct ToNewFunctionSpace
      {
        //! type of my discrete function space with new function space
        typedef typename DifferentDiscreteFunctionSpace< DiscreteFunctionSpaceType, NewFunctionSpace> :: Type Type;
      };

      //! \brief typedef struct for defining the same discrete function space with a different dimRange
      template< int newDimRange >
      struct ToNewDimRange
      {
        typedef typename ToNewDimRangeFunctionSpace< FunctionSpaceType, newDimRange > :: Type NewFunctionSpaceType;

        //! type of my discrete function space with new dim range
        typedef typename ToNewFunctionSpace< NewFunctionSpaceType > :: Type  Type;
      };

    private:
      static_assert( (Conversion<typename BaseType::DomainFieldType,
                                      typename GridType::ctype>::sameType),
                          "Domain field type of function space must equal field type of grid." );

    protected:
      DiscreteFunctionSpaceInterface ()
      {}

    public:

      // Methods Provided by the Implementation
      // --------------------------------------

      /** \brief return type identifier of discrete function space
          \return return type identifier of discrete function space
      */
      DFSpaceIdentifier type () const
      {
        CHECK_INTERFACE_IMPLEMENTATION(asImp().type());
        return asImp().type();
      }

      /** \brief get basis function set for given entity

          \param[in]  entity  entity (of codim 0) for which base function is
                              requested

          \returns BasisFunctionSet for the entity
       */
      inline const BasisFunctionSetType basisFunctionSet ( const EntityType &entity ) const
      {
        CHECK_INTERFACE_IMPLEMENTATION( asImp().basisFunctionSet( entity ) );
        return asImp().basisFunctionSet( entity );
      }

      /** \brief returns true if the space contains only globally continuous
                 functions

          For example, a \ref Dune::Fem::LagrangeDiscreteFunctionSpace
          "Lagrange space" returns \b true while a \ref
          Dune::Fem::DiscontinuousGalerkinSpace "discontiuous Galerkin space" returns
          \b false.

          \returns \b true  if the space contians only globally continous
                            functions,
                   \b false otherwise
       */
      inline bool continuous () const
      {
        CHECK_INTERFACE_IMPLEMENTATION( asImp().continuous() );
        return asImp().continuous();
      }

      /** \brief get index of the sequence in grid sequences

          \return number of current sequence
       */
      inline int sequence () const
      {
        CHECK_INTERFACE_IMPLEMENTATION( asImp().sequence() );
        return asImp().sequence();
      }

      /** \brief get global order of space

          \return order of space, i.e., the maximal polynomial order of base
                  functions
       */
      inline int order () const
      {
        CHECK_INTERFACE_IMPLEMENTATION( asImp().order() );
        return asImp().order();
      }

      /** \brief returns true if discrete functions over this space have zero jump
                 over the given intersection.

          For example, a \ref Dune::Fem::LagrangeDiscreteFunctionSpace
          "Lagrange space" returns \b true iff the intersection is conforming while a \ref
          Dune::Fem::DiscontinuousGalerkinSpace "discontiuous Galerkin space" always returns
          \b false.

          \param intersection Intersection for which we want to know the continuety
          \returns \b true  if the space contians functions which are continuous over the
                            intersection,
                   \b false otherwise
       */
      inline bool continuous (const IntersectionType &intersection) const
      {
        CHECK_INTERFACE_IMPLEMENTATION( asImp().continuous(intersection) );
        return asImp().continuous(intersection);
      }

      /** \brief get a reference to the block mapper

          \returns refernce to the block mapper
       */
      inline BlockMapperType &blockMapper () const
      {
        CHECK_INTERFACE_IMPLEMENTATION( asImp().blockMapper() );
        return asImp().blockMapper();
      }

      /** \brief get reference to grid this discrete function space belongs to

          \returns constant reference to grid
       */
      inline const GridType &grid () const
      {
        CHECK_INTERFACE_IMPLEMENTATION( asImp().grid() );
        return asImp().grid();
      }

      /** \brief get reference to grid this discrete function space belongs to

          \returns reference to grid
       */
      inline GridType &grid ()
      {
        CHECK_INTERFACE_IMPLEMENTATION( asImp().grid() );
        return asImp().grid();
      }

#if 0
      /** \brief get a reference to the associated grid partition

         \returns constant reference to the grid partition
       */
      inline const GridPartType &gridPart () const
      {
        CHECK_INTERFACE_IMPLEMENTATION( asImp().gridPart() );
        return asImp().gridPart();
      }
#endif

      /** \brief get a reference to the associated grid partition

          \returns reference to the grid partition
       */
      inline GridPartType &gridPart ()
      {
        CHECK_INTERFACE_IMPLEMENTATION(asImp().gridPart());
        return asImp().gridPart();
      }

      /** \brief Get a reference to the associated index set

          \returns const reference to index set
       */
      inline const IndexSetType &indexSet () const
      {
        CHECK_INTERFACE_IMPLEMENTATION( asImp().indexSet() );
        return asImp().indexSet();
      }

      /** \brief get number of DoFs for this space

          \returns number of DoFs (degrees of freedom)
       */
      inline int size () const
      {
        CHECK_INTERFACE_IMPLEMENTATION( asImp().size() );
        return asImp().size();
      }

      /** \brief get iterator pointing to the first entity of the associated grid
                 partition

          \returns iterator pointing to first entity
       */
      inline IteratorType begin () const
      {
        CHECK_INTERFACE_IMPLEMENTATION( asImp().begin() );
        return asImp().begin();
      }

      /** \brief get iterator pointing behind the last entity of the associated
                 grid partition

          \returns iterator pointing behind last entity
       */
      inline IteratorType end () const
      {
        CHECK_INTERFACE_IMPLEMENTATION( asImp().end() );
        return asImp().end();
      }

      /** \brief apply a functor to each entity in the associated grid partition

          The functor must provide an the following operator
          \code
          template< class EntityType >
          void operator() ( const EntityType & );
          \endcode

          \param[in]  f  functor to apply
       */
      template< class FunctorType >
      inline void forEach ( FunctorType &f ) const
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().forEach( f ) );
      }

      /** \brief returns true if the grid has more than one geometry type

          \return \b true if the underlying grid has more than one geometry type
                  (hybrid grid), \b false otherwise
       */
      inline bool multipleGeometryTypes () const
      {
        CHECK_INTERFACE_IMPLEMENTATION( asImp().multipleGeometryTypes() );
        return asImp().multipleGeometryTypes();
      }


      /** \brief returns true if base function sets depend on the entity

          \returns \b true if base function set depend on entities, \b false
                   otherwise
       */
      inline bool multipleBasisFunctionSets () const
      {
        CHECK_INTERFACE_IMPLEMENTATION( asImp().multipleBasisFunctionSets() );
        return asImp().multipleBasisFunctionSets();
      }

      /** \brief return the communication interface appropriate for this space
          \return communication interface
       */
      InterfaceType communicationInterface() const
      {
        CHECK_INTERFACE_IMPLEMENTATION( asImp().communicationInterface() );
        return asImp().communicationInterface();
      }

      /** \brief return the communication direction appropriate for this space
          \return communication direction
      */
      CommunicationDirection communicationDirection() const
      {
        CHECK_INTERFACE_IMPLEMENTATION( asImp().communicationDirection() );
        return asImp().communicationDirection();
      }

      /** \brief return reference to communicator (see CommunicationManager)
          \return reference to communicator
      */
      const CommunicationManagerType& communicator() const
      {
        CHECK_INTERFACE_IMPLEMENTATION( asImp().communicator() );
        return asImp().communicator();
      }

      /** \brief communicate data for given discrete function using the space's
                 default communication operation

          \param  discreteFunction  discrete function to be communicated
       */
      template <class DiscreteFunction>
      void communicate(DiscreteFunction& discreteFunction) const
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION(
            asImp().communicate( discreteFunction ) );
      }

      /** \brief communicate data for given discrete function

          \param      discreteFunction  discrete function to be communicated
          \param[in]  op                communication operation to use
                                        (see DFCommunicationOperation)
       */
      template <class DiscreteFunction, class Operation>
      void communicate(DiscreteFunction& discreteFunction, const Operation* op) const
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION(
            asImp().communicate( discreteFunction , op ) );
      }

      /** \brief Creates DataHandle for given discrete function

          \param[in]  discreteFunction  \ref DiscreteFunctionInterface
                                        "discrete function" to create the data
                                        handle for
          \param[in]  operation         operation to perform on scatter
       */
      template< class DiscreteFunction, class Operation >
      inline typename CommDataHandle< DiscreteFunction, Operation > :: Type
      createDataHandle ( DiscreteFunction& discreteFunction,
                        const Operation *operation ) const
      {
        CHECK_INTERFACE_IMPLEMENTATION
          ( asImp().createDataHandle( discreteFunction, operation ) );
        return asImp().createDataHandle( discreteFunction, operation );
      }

    protected:
      // Barton-Nackman trick
      inline const DiscreteFunctionSpaceType &asImp () const
      {
        return static_cast< const DiscreteFunctionSpaceType & >( *this );
      }

      // Barton-Nackman trick
      inline DiscreteFunctionSpaceType &asImp()
      {
        return static_cast< DiscreteFunctionSpaceType & >( *this );
      }
    }; // end class DiscreteFunctionSpaceInterface



    /** \brief check two spaces for equality
       \relates DiscreteFunctionSpaceInterface

        This is a default implemented equality operator for discrete function
        spaces. It assumes the mapper to be a singleton and then compares the
        addresses of the two mappers.

        Note that this method can be specialized by implementing another version
        that uses the exact traits of the discrete function space.
     */
    template< class Traits >
    inline bool operator== ( const DiscreteFunctionSpaceInterface< Traits > &X,
                             const DiscreteFunctionSpaceInterface< Traits > &Y )
    {
      return &(X.blockMapper()) == &(Y.blockMapper());
    }



    //---------------------------------------------------------------------------
    //-
    //-  --DiscreteFunctionSpaceDefault
    //-
    //-
    //---------------------------------------------------------------------------
    /** \brief This is the class with default implementations for discrete
       function.
       The  methods not marked with having a default
       in the interface class must be provided by
       the implementation; all other methods
       have a default implementation here.

       \remark An reference to the GridPart is
               stored in the default implementation. */
    template< class FunctionSpaceTraits >
    class DiscreteFunctionSpaceDefault
    : public DiscreteFunctionSpaceInterface< FunctionSpaceTraits >
    {
    public:
      typedef FunctionSpaceTraits Traits;

    private:
      typedef DiscreteFunctionSpaceDefault< Traits > ThisType;
      typedef DiscreteFunctionSpaceInterface< Traits > BaseType;

    public:
      typedef typename Traits :: DiscreteFunctionSpaceType
        DiscreteFunctionSpaceType;

      typedef typename BaseType :: GridPartType GridPartType;
      typedef typename BaseType :: GridType GridType;
      typedef typename BaseType :: IndexSetType IndexSetType;
      typedef typename BaseType :: IteratorType IteratorType;
      typedef typename BaseType :: EntityType EntityType;

      //! size of local blocks
      enum { localBlockSize = BaseType :: localBlockSize };

    protected:
      using BaseType :: asImp;

    public:
      using BaseType :: blockMapper;
      using BaseType :: order ;

      //! type of DoF manager
      typedef DofManager< GridType > DofManagerType;

      //! type of communication manager
      typedef CommunicationManager< DiscreteFunctionSpaceType > CommunicationManagerType;
    protected:
      GridPartType &gridPart_;

      typedef ThreadSafeValue< UninitializedObjectStack > LocalDofVectorStackType;
      typedef StackAllocator< typename BaseType::RangeFieldType, LocalDofVectorStackType* > LocalDofVectorAllocatorType;
      typedef Dune::DynamicVector< typename BaseType::RangeFieldType, LocalDofVectorAllocatorType > LocalDofVectorType;

      mutable LocalDofVectorStackType ldvStack_;
      mutable LocalDofVectorAllocatorType ldvAllocator_;

      typedef BasicTemporaryLocalFunction< ThisType, LocalDofVectorType > LocalFunctionType;

      // set of all geometry types possible
      typedef AllGeomTypes< IndexSetType, GridType > AllGeometryTypes;
      const AllGeometryTypes allGeomTypes_;

      // reference to dof manager
      DofManagerType& dofManager_;

      // communication manager
      const InterfaceType commInterface_;
      const CommunicationDirection commDirection_;
      mutable std::unique_ptr< CommunicationManagerType > communicator_;

    public:
      //! constructor
      explicit DiscreteFunctionSpaceDefault( GridPartType &gridPart,
          const InterfaceType commInterface = InteriorBorder_All_Interface,
          const CommunicationDirection commDirection = ForwardCommunication )
      : BaseType(),
        gridPart_( gridPart ),
        ldvStack_( 0 ),
        ldvAllocator_( &ldvStack_ ),
        allGeomTypes_( gridPart.indexSet() ),
        dofManager_( DofManagerType :: instance( gridPart.grid() ) ),
        commInterface_( commInterface ),
        commDirection_( commDirection )
      {}

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::sequence */
      inline int sequence () const
      {
        return dofManager_.sequence();
      }

      /** \brief default implementation of the method order
        *
        *  \return returns max polynomial order for each entity using the method order()
      */
      inline int order ( const EntityType& entity ) const
      {
        return asImp().basisFunctionSet( entity ).order();
      }

      /** obtain a local function for an entity (to store intermediate values)

          \param[in]  entity  entity (of codim 0) for which a local function is
                             desired

          \returns a local function backed by a small, fast array
       */
      DUNE_VERSION_DEPRECATED(3,0,remove)
      LocalFunctionType localFunction ( const EntityType &entity ) const
      {
        if( static_cast< const UninitializedObjectStack& >(ldvStack_).objectSize() == 0 )
          static_cast< UninitializedObjectStack&>( ldvStack_ ).resize(
              sizeof( typename BaseType::RangeFieldType ) * blockMapper().maxNumDofs() * localBlockSize );

        return LocalFunctionType( *this, entity, LocalDofVectorType( ldvAllocator_ ) );
      }

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::grid() const */
      inline const GridType &grid () const
      {
        return asImp().gridPart().grid();
      }

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::grid() */
      inline GridType &grid ()
      {
        return asImp().gridPart().grid();
      }

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::gridPart() const */
      inline GridPartType &gridPart () const
      {
        return gridPart_;
      }

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::indexSet() const */
      inline const IndexSetType &indexSet () const
      {
        return asImp().gridPart().indexSet();
      }

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::size */
      inline int size () const
      {
        return blockMapper().size() * localBlockSize ;
      }

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::begin() const
       *
       *  \note The default implementation uses the codim 0 iterators of the
       *        associated grid partition.
       */
      inline IteratorType begin () const
      {
        return asImp().gridPart().template begin< 0 >();
      }

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::end() const
       *
       *  \note The default implementation uses the codim 0 iterators of the
       *        associated grid partition.
       */
      inline IteratorType end () const
      {
        return asImp().gridPart().template end< 0 >();
      }

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::forEach(FunctorType &f) const

          \note The default implementation simply does the following:
          \code
          const IteratorType end = asImp().end();
          for( IteratorType it = asImp().begin(); it != end; ++it )
            f( *it );
          \endcode
       */
      template< class FunctorType >
      inline void forEach ( FunctorType &f ) const
      {
        const IteratorType end = asImp().end();
        for( IteratorType it = asImp().begin(); it != end; ++it )
          f( *it );
      }

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::multipleGeometryTypes */
      inline bool multipleGeometryTypes () const
      {
        return allGeomTypes_.multipleGeomTypes();
      }

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::multipleBasisFunctionSets
       *
       *  \note The default implementation returns \b false.
       */
      inline bool multipleBasisFunctionSets () const
      {
        return false;
      }

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::communicationInterface() */
      InterfaceType communicationInterface () const
      {
        return commInterface_;
      }

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::communicationInterface() */
      CommunicationDirection communicationDirection () const
      {
        return commDirection_;
      }

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::communicator() */
      const CommunicationManagerType& communicator() const
      {
        if( !communicator_ )
          communicator_.reset( new CommunicationManagerType( asImp(), commInterface_, commDirection_ ) );
        assert( communicator_ != 0 );
        return *communicator_;
      }

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::communicate(DiscreteFunction &discreteFunction) const */
      template <class DiscreteFunction>
      void communicate(DiscreteFunction& discreteFunction) const
      {
        // get type of default operation
        typedef typename DiscreteFunction :: DiscreteFunctionSpaceType :: template
          CommDataHandle< DiscreteFunction > :: OperationType  DefaultOperationType;

        // exchange data
        communicate( discreteFunction, (DefaultOperationType*) 0);
      }

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::communicate(DiscreteFunction &discreteFunction, const Operation *) const */
      template <class DiscreteFunction, class Operation>
      void communicate(DiscreteFunction& discreteFunction, const Operation *op ) const
      {
        communicator().exchange( discreteFunction, (Operation *) 0);
      }

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::createDataHandle(DiscreteFunction &discreteFunction.const Operation *operation) const

          \note The default implementation is
          \code
          return CommDataHandle< DiscreteFunction, Operation > :: Type( discreteFunction );
          \endcode
       */
      template< class DiscreteFunction, class Operation >
      inline typename BaseType
        :: template CommDataHandle< DiscreteFunction, Operation > :: Type
      createDataHandle( DiscreteFunction &discreteFunction,
                        const Operation *operation ) const
      {
        return typename BaseType
          :: template CommDataHandle< DiscreteFunction, Operation >
          :: Type( discreteFunction );
      }

      /** \brief default implementation of addFunction does nothing at the moment */
      template <class DiscreteFunction>
      void addFunction( DiscreteFunction& df ) const
      {
      }

      /** \brief default implementation of removeFunction does nothing at the moment */
      template <class DiscreteFunction>
      void removeFunction( DiscreteFunction& df ) const
      {
      }

      /** \brief default implementation of adapt does nothing,
                 its only used in PAdaptiveLagrangeSpace */
      template <class Vector>
      void adapt( const Vector& polynomialOrders, const int polOrderShift = 0 ) const
      {
      }

    protected:
      /** \brief returns true if the grid has more than one geometry type
       *
       *  \return \b true if the underlying grid has more than one geometry type
       *          (hybrid grid), \b false otherwise
       */
      inline const std::vector<GeometryType>& geomTypes(int codim) const
      {
        return allGeomTypes_.geomTypes(codim);
      }

      // only combined space should use geomTypes
      template <class , int , DofStoragePolicy> friend class CombinedSpace;
    };



    ////////////////////////////////////////////////////////////
    //
    //  DiscreteFunctionSpaceAdapter
    //
    ////////////////////////////////////////////////////////////
    /** \brief Create Obejct that behaves like a discrete function space
        without to provide functions with the iterator facilities.

        \note DiscreteFunctionSpaceAdapter is itself derived from the template
              argument FunctionSpaceImp. Hence, the constructor will call the
              default constructor of FunctionSpaceImp when this class is
              instanciated. So do not use discrete function spaces for the
              first template argument.
    */
    template< class FunctionSpaceImp, class GridPartImp >
    class DiscreteFunctionSpaceAdapter
    : public FunctionSpaceImp
    {
    public:
      // type of the underlying function space
      typedef FunctionSpaceImp FunctionSpaceType;
      //! type of the grid partition
      typedef GridPartImp GridPartType;

    private:
      typedef DiscreteFunctionSpaceAdapter< FunctionSpaceType, GridPartType >
        ThisType;
      typedef FunctionSpaceType BaseType;

    public:
      enum { polynomialOrder = 111 };

      //! type of the grid
      typedef typename GridPartType :: GridType GridType;
      //! type of the index set
      typedef typename GridPartType :: IndexSetType IndexSetType;
      //! type of the grid iterator
      typedef typename GridPartType :: template Codim< 0 > :: IteratorType
        IteratorType;
      //- type of used entity
      typedef typename GridType :: template Codim< 0 > :: Entity EntityType;
      //- type of intersections
      typedef typename GridPartType :: IntersectionType IntersectionType;

      //! type of communication manager (only the default communication is valid here)
      typedef DefaultCommunicationManager< ThisType > CommunicationManagerType;

    protected:
      const GridPartType &gridPart_;
      const unsigned int order_;

    public:
      //! constructor taking grid Part
      inline explicit DiscreteFunctionSpaceAdapter
        ( const GridPartType &gridPart,
          unsigned int order = polynomialOrder )
      : BaseType(),
        gridPart_( gridPart ),
        order_( order )
      {
      }

      //! copy constructor
      inline DiscreteFunctionSpaceAdapter( const ThisType &other )
      : BaseType( other ),
        gridPart_( other.gridPart_ ),
        order_( other.order_ )
      {
      }

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::begin */
      inline IteratorType begin () const
      {
        return gridPart_.template begin< 0 >();
      }

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::end */
      inline IteratorType end () const
      {
        return gridPart_.template end< 0 >();
      }

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::forEach(FunctorType &f) const */
      template< class FunctorType >
      inline void forEach ( FunctorType &f ) const
      {
        const IteratorType endit = end();
        for( IteratorType it = begin(); it != endit; ++it )
          f( *it );
      }

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::gridPart */
      inline const GridPartType &gridPart () const
      {
        return gridPart_;
      }

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::indexSet */
      inline const IndexSetType &indexSet () const
      {
        return gridPart_.indexSet();
      }

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::grid */
      inline const GridType& grid () const
      {
        return gridPart_.grid();
      }

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::continuous */
      inline bool continuous () const
      {
        return true;
      }
      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::continuous */
      inline bool continuous (const IntersectionType &intersection) const
      {
        return true;
      }

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::order */
      inline int order () const
      {
        return order_;
      }

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::order */
      inline int order ( const EntityType& ) const
      {
        return order();
      }

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::type */
      inline DFSpaceIdentifier type () const
      {
        return DFAdapter_id;
      }
    };

  ///@}

    /**\ingroup HelperClasses
       \brief
       BasisFunctionSetSingletonFactory provides method createObject and
       deleteObject for the SingletonList
    */
    template <class KeyImp, class ObjectImp, class ObjectFactoryImp>
    class BaseFunctionSetSingletonFactory
    {
    public:
      //! create new BaseFunctionSet
      static ObjectImp * createObject( const KeyImp & key )
      {
        ObjectFactoryImp fac(key);
        return new ObjectImp(fac);
      }

      //! delete BaseFunctionSet
      static void deleteObject( ObjectImp * obj )
      {
        delete obj;
      }
    };

  } // namespace Fem

} // namespace Dune
#endif // #ifndef DUNE_FEM_DISCRETEFUNCTIONSPACE_HH


==> anc/xt-super/dune-fem/dune/fem/space/common/dofmanager.hh <==
#ifndef DUNE_FEM_DOFMANAGER_HH
#define DUNE_FEM_DOFMANAGER_HH

#include <cassert>
#include <string>
#include <list>

#include <dune/common/exceptions.hh>
#include <dune/common/stdstreams.hh>
#include <dune/common/version.hh>

#include <dune/grid/alugrid/common/interfaces.hh>

#include <dune/fem/io/parameter.hh>
#include <dune/fem/io/streams/xdrstreams.hh>
#include <dune/fem/io/streams/standardstreams.hh>
#include <dune/fem/misc/gridobjectstreams.hh>
#include <dune/fem/misc/threads/threadmanager.hh>
#include <dune/fem/space/common/arrays.hh>
#include <dune/fem/space/common/datacollector.hh>
#include <dune/fem/space/common/restrictprolonginterface.hh>
#include <dune/fem/space/mapper/dofmapper.hh>
#include <dune/fem/storage/singletonlist.hh>

#ifdef HAVE_CONFIG_H
#include <config.h>
#endif

#include <dune/grid/common/datahandleif.hh>
#if HAVE_DUNE_ALUGRID
#include <dune/alugrid/common/ldbhandleif.hh>
#endif

namespace Dune
{

  namespace Fem
  {

    /** @addtogroup DofManager

        @{
    **/

    // forward declaration
    template <class GridType> class DofManager;
    template <class DofManagerImp> class DofManagerFactory;

    /** \brief SpecialArrayFeatures is a wrapper class to extend some array
        classes with some special features needed for the MemObject.
        There exsist a specialization for MutableArray and PetscVector.
     */
    template<class ArrayType>
    struct SpecialArrayFeatures
    {
      /** \brief value type of array, i.e. double */
      typedef typename ArrayType :: value_type ValueType;

      /** \brief return used memory size of Array */
      static size_t used(const ArrayType & array)
      {
        return array.size() * sizeof(ValueType);
      }

      /** \brief set memory overestimate factor, here does nothing */
      static void setMemoryFactor(ArrayType & array, const double memFactor)
      {
      }

      /** \brief move memory blocks backwards */
      static inline
      void memMoveBackward(ArrayType& array, const int length,
                const int oldStartIdx, const int newStartIdx)
      {
        // get new end of block which is offSet + (length of block - 1)
        int newIdx = newStartIdx + length - 1;
        // copy all entries backwards
        for(int oldIdx = oldStartIdx+length-1; oldIdx >= oldStartIdx; --oldIdx, --newIdx )
        {
          // move value to new location
          array[newIdx] = array[oldIdx];
        }
      }

      /** \brief move memory blocks forward */
      static inline
      void memMoveForward(ArrayType& array, const int length,
                const int oldStartIdx, const int newStartIdx)
      {
        const int upperBound = oldStartIdx + length;
        // get new off set that should be smaller then old one
        int newIdx = newStartIdx;
        for(int oldIdx = oldStartIdx; oldIdx<upperBound; ++oldIdx, ++newIdx )
        {
          // copy to new location
          array[newIdx] = array[oldIdx];
        }
      }

      /** \brief implements array[ newIndex ] = array[ oldIndex ] */
      static inline
      void assign( ArrayType& array, const int newIndex, const int oldIndex )
      {
        array[ newIndex ] = array[ oldIndex ];
      }
    };

    ///////////////////////////////////////////////////////////////////////
    //
    //  ManagedIndexSetInterface
    //
    ///////////////////////////////////////////////////////////////////////
    /*! This class is the virtual interface for the index sets managed by
      the DofManager. The derived classes are of the type ManagedIndexSet<IndexSet>.
      This means we don't have to inherit every index set we want to use with
      this DofManager.
      */
    class ManagedIndexSetInterface
    {
      ManagedIndexSetInterface(const ManagedIndexSetInterface& org);
    protected:
      // use address of object as id
      typedef const void * IdentifierType;
      // pointer to compare index sets
      IdentifierType setPtr_;
      // reference counter
      size_t referenceCounter_;

      template< class IndexSet >
      explicit ManagedIndexSetInterface ( const IndexSet &iset )
      : setPtr_( getIdentifier( iset ) ),
        referenceCounter_( 1 )
      {
      }

    public:
      virtual ~ManagedIndexSetInterface () {}

      //! resize of index set
      virtual void resize () = 0;
      //! compress of index set
      virtual bool compress () = 0;

      /** \copydoc Dune::PersistentObject :: backup */
      virtual void backup() const = 0;
      /** \copydoc Dune::PersistentObject :: restore */
      virtual void restore() = 0;

      //! new read/write methods using xdr streams
      virtual void write( XDRFileOutStream& out ) const = 0;
      virtual void read( XDRFileInStream& out ) = 0;

      //! new read/write methods using binary streams
      virtual void write( StandardOutStream& out ) const = 0;
      virtual void read( StandardInStream& out ) = 0;

      //! increase reference counter
      void addReference ( ) { ++referenceCounter_; }

      //! decrease reference counter and return true if zero reached
      bool removeReference ( )
      {
        return (--referenceCounter_ == 0);
      }

      template< class IndexSet >
      bool equals ( const IndexSet &iset ) const
      {
        return (getIdentifier( iset ) == setPtr_);
      }

    private:
      template< class IndexSet >
      IdentifierType getIdentifier ( const IndexSet &iset ) const
      {
        return static_cast< IdentifierType >( &iset );
      }
    };

    template <class IndexSetType, class EntityType> class RemoveIndicesFromSet;
    template <class IndexSetType, class EntityType> class InsertIndicesToSet;

    template <class IndexSetType, class EntityType>
    class ManagedIndexSet :
      public ManagedIndexSetInterface ,
      public LocalInlinePlus < ManagedIndexSet<IndexSetType,EntityType> , EntityType >
    {
      typedef LocalInterface<EntityType> LocalIndexSetObjectsType;
    protected:
      // the dof set stores number of dofs on entity for each codim
      IndexSetType & indexSet_;

      // insertion and removal of indices
      InsertIndicesToSet   <IndexSetType, EntityType> insertIdxObj_;
      RemoveIndicesFromSet <IndexSetType, EntityType> removeIdxObj_;

      LocalIndexSetObjectsType & indexSetList_;
      LocalIndexSetObjectsType & insertList_;
      LocalIndexSetObjectsType & removeList_;

    public:
      //! type of base class
      typedef ManagedIndexSetInterface BaseType;

      //! Constructor of MemObject, only to call from DofManager
      ManagedIndexSet ( const IndexSetType & iset,
                        LocalIndexSetObjectsType & indexSetList,
                        LocalIndexSetObjectsType & insertList,
                        LocalIndexSetObjectsType & removeList )
       : BaseType( iset )
       , indexSet_ (const_cast<IndexSetType &> (iset))
       , insertIdxObj_(indexSet_), removeIdxObj_(indexSet_)
       , indexSetList_(indexSetList)
       , insertList_(insertList)
       , removeList_(removeList)
      {
        this->setPtr_ = (void *) &indexSet_;

        indexSetList_ += *this;
        if( indexSet_.consecutive() )
        {
          insertList_ += insertIdxObj_;
          removeList_ += removeIdxObj_;
        }
      }

      //! desctructor
      ~ManagedIndexSet ()
      {
        indexSetList_.remove( *this );
        if( indexSet_.consecutive() )
        {
          insertList_.remove( insertIdxObj_ );
          removeList_.remove( removeIdxObj_ );
        }
      }

      //! wrap resize of index set
      void resize ()
      {
        indexSet_.resize();
      }

      //! wrap compress of index set
      bool compress ()
      {
        return indexSet_.compress();
      }

      // forward backup call to indexSet
      virtual void backup () const
      {
        indexSet_.backup();
      }

      // forward restore call to indexSet
      virtual void restore ()
      {
        indexSet_.restore();
      }

      //! new write method
      virtual void read( XDRFileInStream& in ) { indexSet_.read( in ); }

      //! new write method
      virtual void write( XDRFileOutStream& out ) const { indexSet_.write( out ); }

      //! new write method
      virtual void read( StandardInStream& in ) { indexSet_.read( in ); }

      //! new write method
      virtual void write( StandardOutStream& out ) const { indexSet_.write( out ); }
    };

    /////////////////////////////////////////////////////////////
    //
    // DofStorageInterface
    //
    /////////////////////////////////////////////////////////////
    /** \brief Interface class for a dof storage object to be stored in
        discrete functions */
    class DofStorageInterface
    {
    protected:
      //! do not allow to create explicit instances
      DofStorageInterface() {}

    public:
      //! destructor
      virtual ~DofStorageInterface() {};

      //! enable dof compression for dof storage (default is empty)
      virtual void enableDofCompression() { }

      //! returns name of dof storage
      virtual const std::string& name () const  = 0;

      //! size of space, i.e. mapper.size()
      virtual int size () const = 0;
    };


    /** \brief Interface class for a dof storage object that can be managed
        (resized and compressed) by the DofManager
    */
    class ManagedDofStorageInterface : public DofStorageInterface
    {
    protected:
      //! do not allow to create explicit instances
      ManagedDofStorageInterface() {}

    public:
      //! destructor
      virtual ~ManagedDofStorageInterface() {};

      //! resize memory
      virtual void resize () = 0;
      //! resize memory
      virtual void reserve (int newSize) = 0;
      //! compressed the underlying dof vector
      virtual void dofCompress () = 0;
      //! return size of mem used by MemObject
      virtual size_t usedMemorySize() const = 0;
    };


    template <class MemObjectType> class ResizeMemoryObjects;
    template <class MemObjectType> class ReserveMemoryObjects;

    /*!
      A ManagedDofStorage holds the memory for one DiscreteFunction and the
      corresponding DofArrayMemory. ManagedDofStorageImplementation implements the
      basic features such as resize and dof compression. If a DiscreteFunction is signed in by a
      function space, then such a MemObject is created by the DofManager.
      The MemObject also knows the DofMapper from the function space which the
      discrete function belongs to. Here we dont know the exact type of the dof
      mapper therefore the methods newSize and calcInsertPoints of the mappers
      have to be virtual. This isnt a problem because this methods should only
      be called during memory reorganizing which is only once per timestep.
    */
    template <class GridImp, class MapperType , class DofArrayType>
    class ManagedDofStorageImplementation : public ManagedDofStorageInterface
    {
      // interface for MemObject lists
      typedef LocalInterface< int > MemObjectCheckType;
    protected:
      // type of this class
      typedef ManagedDofStorageImplementation <GridImp, MapperType , DofArrayType> ThisType;

      typedef DofManager<GridImp> DofManagerType;

      // reference to dof manager
      DofManagerType &dm_;

      // the dof set stores number of dofs on entity for each codim
      MapperType &mapper_;

      // Array which the dofs are stored in
      DofArrayType& array_;

      // name of mem object, i.e. name of discrete function
      std::string name_;

      typedef ResizeMemoryObjects < ThisType > ResizeMemoryObjectType;
      typedef ReserveMemoryObjects  < ThisType > ReserveMemoryObjectType;
      ResizeMemoryObjectType  resizeMemObj_;
      ReserveMemoryObjectType reserveMemObj_;

      // true if data need to be compressed
      bool dataCompressionEnabled_;

      // prohibit copying
      ManagedDofStorageImplementation(const ManagedDofStorageImplementation& );
    protected:
      //! Constructor of ManagedDofStorageImplementation, only to call from derived classes
      ManagedDofStorageImplementation ( const GridImp& grid,
                                        const MapperType& mapper,
                                        const std::string& name,
                                        DofArrayType& array )
        : dm_( DofManagerType :: instance( grid ) ),
          mapper_ ( const_cast<MapperType& >(mapper)),
          array_( array ),
          name_ (name),
          resizeMemObj_(*this),
          reserveMemObj_(*this),
          dataCompressionEnabled_(false)
      {
        // add to dof manager
        dm_.addDofStorage( *this );

        // set memory over estimate factor, only for DofArray
        SpecialArrayFeatures<DofArrayType>::setMemoryFactor(array_,dm_.memoryFactor());
      }

      //! \brief destructor deleting MemObject from resize and reserve List
      ~ManagedDofStorageImplementation()
      {
        // remove from dof manager
        dm_.removeDofStorage( *this );
      }

    public:
      //! return object that calls resize of this memory object
      ResizeMemoryObjectType& resizeMemoryObject() { return resizeMemObj_; }

      //! return object that calls reserve of this memory object
      ReserveMemoryObjectType& reserveMemoryObject() { return reserveMemObj_; }

      //! returns name of this vector
      const std::string& name () const { return name_; }

      //! return size of underlying array
      int size () const { return array_.size(); }

      //! resize the memory with the new size
      void resize ()
      {
        // store old size of space (don't use mapper here)
        const int oldSize = array_.size();

        // get current size
        const int nSize = mapper().size();

        // if nothing changed do nothing
        if( nSize == oldSize ) return ;

        // resize memory to current value
        array_.resize( nSize );

        // if data is only temporary data, don't adjust memory
        if( ! dataCompressionEnabled_ ) return ;

        // now check all blocks beginning with the largest
        const int numBlocks = mapper().numBlocks();

        // initialize upperBound
        int upperBound = oldSize ;

        // make sure offset of block 0 is zero
        assert( mapper().offSet( 0 ) == 0 );
        assert( mapper().oldOffSet( 0 ) == 0 );

        // skip block 0 (since offset == 0)
        for( int block = numBlocks-1; block >= 1; --block )
        {
          // get offsets
          const int newOffSet = mapper().offSet( block );
          const int oldOffSet = mapper().oldOffSet( block );

          // make sure new offset is larger
          assert( newOffSet >= oldOffSet );

          // if off set is not zero
          if( newOffSet > oldOffSet )
          {
            // calculate block size
            const int blockSize = upperBound - oldOffSet;
            // move block backward
            SpecialArrayFeatures< DofArrayType >
              :: memMoveBackward( array_, blockSize, oldOffSet, newOffSet );

            // update upper bound
            upperBound = oldOffSet;
          }
        }
      }

      //! reserve memory for what is comming
      inline void reserve ( const int needed )
      {
        // if index set is compressible, then add requested size
        if( mapper().consecutive() )
        {
          const int nSize = size() + (needed * mapper().maxNumDofs());
          array_.reserve( nSize );
        }
        else
        {
          // if compress is not needed just resize with given size
          // therefore use newSize to enleage array
          assert( ! mapper().consecutive() );
          // resize array
          resize ();
        }
      }

      //! copy the dof from the rear section of the vector to the holes
      void dofCompress ()
      {
        // get current size
        const int nSize = mapper().size();

        // if data is non-temporary do data compression
        if( dataCompressionEnabled_ )
        {
          // get old size (which we still have in array)
          const int oldSize = array_.size();

          // NOTE: new size can also be larger than old size
          // e.g. during loadBalancing when ghosts where
          // introduced before compressing the index set

          // begin with block zero since closing of holes
          // has to be done anyway if the mapper is consecutive
          const int numBlocks = mapper().numBlocks();
          for( int block = 0; block < numBlocks; ++block )
          {
            // move memory
            moveToFront( oldSize, block );

            // only close holes for consecutive mappers
            if( mapper().consecutive () )
            {
              // run over all holes and copy array vules to new place
              const int holes = mapper().numberOfHoles( block );
              for( int i = 0; i < holes; ++i )
              {
                const int oldIndex = mapper().oldIndex( i, block );
                const int newIndex = mapper().newIndex( i, block );

                assert( newIndex < nSize );
                // implements array_[ newIndex ] = array_[ oldIndex ] ;
                SpecialArrayFeatures< DofArrayType > :: assign( array_, newIndex, oldIndex );
              }
            }
          }
        }

        // store new size, which should be smaller then actual size
        array_.resize( nSize );
      }

      //! return used memory size
      size_t usedMemorySize() const
      {
        return ((size_t) sizeof(ThisType) + SpecialArrayFeatures<DofArrayType>::used(array_));
      }

      //! enable dof compression for this MemObject
      void enableDofCompression()
      {
        dataCompressionEnabled_ = true;
      }

      //! return reference to array for DiscreteFunction
      DofArrayType & getArray() { return array_; }

    protected:
      inline MapperType &mapper () const
      {
        return mapper_;
      }

      // move array to rear insertion points
      void resizeAndMoveToRear ()
      {
      }

      //! move block to front again
      void moveToFront ( const int oldSize, const int block )
      {
        // get insertion point from block
        const int oldOffSet = mapper().oldOffSet( block );

        // get new off set
        const int newOffSet = mapper().offSet( block );

        // here we should have at least the same offsets
        assert( newOffSet <= oldOffSet );

        // only if block is not starting from zero
        if( newOffSet < oldOffSet )
        {
          // get number of blocks
          const int numBlocks = mapper().numBlocks();

          // for last section upperBound is size
          const int upperBound
            = (block == numBlocks - 1) ? oldSize : mapper().oldOffSet( block + 1 );
          const int blockSize = upperBound - oldOffSet;

          // move block forward
          SpecialArrayFeatures< DofArrayType >
            :: memMoveForward( array_, blockSize, oldOffSet, newOffSet );
        }
      }
    };

    /*! A ManagedDofStorage holds the memory for one DiscreteFunction. */
    template <class GridImp, class MapperType , class DofArrayType>
    class ManagedDofStorage : public ManagedDofStorageImplementation< GridImp, MapperType, DofArrayType >
    {
      typedef ManagedDofStorageImplementation< GridImp, MapperType, DofArrayType > BaseType;
    protected:
      DofArrayType myArray_;
    public:
      //! Constructor of ManagedDofStorage
      ManagedDofStorage( const GridImp& grid,
                         const MapperType& mapper,
                         const std::string& name )
        : BaseType( grid, mapper, name, myArray_ ),
          myArray_( mapper.size() )
      {
      }
    };

    //! default implementation for creating a managed dof storage
    template< class DofStorageType, class GridType, class MapperType >
    static inline std::pair< DofStorageInterface* , DofStorageType* >
      allocateManagedDofStorage( const GridType& grid,
                                 const MapperType& mapper,
                                 const std::string& name,
                                 const DofStorageType * = 0 )
    {
      // create managed dof storage
      typedef ManagedDofStorage< GridType, MapperType,
                                 DofStorageType > ManagedDofStorageType;

      ManagedDofStorageType* mds =
        new ManagedDofStorageType( grid, mapper, name );
      assert( mds );

      // return pair with dof storage pointer and array pointer
      return std::pair< DofStorageInterface* , DofStorageType* >
              ( mds , & mds->getArray () );
    }



    ///////////////////////////////////////////////////////////////
    //
    //  RestrictPorlong for Index Sets
    //
    ///////////////////////////////////////////////////////////////

    template <class IndexSetType, class EntityType>
    class RemoveIndicesFromSet
    : public LocalInlinePlus < RemoveIndicesFromSet<IndexSetType,EntityType> , EntityType >
    {
    private:
      // the dof set stores number of dofs on entity for each codim
      IndexSetType & indexSet_;

    public:
      // Constructor of MemObject, only to call from DofManager
      explicit RemoveIndicesFromSet ( IndexSetType & iset ) : indexSet_ (iset) {}

      //! apply wraps the removeEntity Method of the index set
      inline void apply ( EntityType & entity )
      {
        indexSet_.removeEntity( entity );
      }
    };

    template <class IndexSetType, class EntityType>
    class InsertIndicesToSet
    : public LocalInlinePlus < InsertIndicesToSet< IndexSetType, EntityType > , EntityType >
    {
    private:
      // the dof set stores number of dofs on entity for each codim
      IndexSetType & indexSet_;

    public:
      // Constructor of MemObject, only to call from DofManager
      explicit InsertIndicesToSet ( IndexSetType & iset ) : indexSet_ (iset) {}

      //! apply wraps the insertEntity method of the index set
      inline void apply ( EntityType & entity )
      {
        indexSet_.insertEntity( entity );
      }
    };

    template <class MemObjectType>
    class ResizeMemoryObjects
    : public LocalInlinePlus < ResizeMemoryObjects < MemObjectType > , int >
    {
    private:
      // the dof set stores number of dofs on entity for each codim
      MemObjectType & memobj_;

    public:
      // Constructor of MemObject, only to call from DofManager
      ResizeMemoryObjects ( MemObjectType & mo ) : memobj_ (mo) {}
      ResizeMemoryObjects ( const ResizeMemoryObjects& org )
        : memobj_(org.memobj_)
      {}

      // resize mem object, parameter not needed
      inline void apply ( int & )
      {
        memobj_.resize();
      }
    };

    // this class is the object for a single MemObject to
    template <class MemObjectType>
    class ReserveMemoryObjects
    : public LocalInlinePlus < ReserveMemoryObjects < MemObjectType > , int >
    {
    private:
      // the dof set stores number of dofs on entity for each codim
      MemObjectType & memobj_;

    public:
      // Constructor of MemObject, only to call from DofManager
      ReserveMemoryObjects ( MemObjectType & mo ) : memobj_ (mo) {}

      // reserve for at least chunkSize new values
      inline void apply ( int & chunkSize )
      {
        memobj_.reserve( chunkSize );
      }
    };


    // this is the dofmanagers object which is being used during restriction
    // and prolongation process for adding and removing indices to and from
    // index sets which belong to functions that belong to that dofmanager
    template <class DofManagerType , class RestrictProlongIndexSetType, bool doResize >
    class IndexSetRestrictProlong  :
      public RestrictProlongInterface<
              RestrictProlongTraits<
                IndexSetRestrictProlong<DofManagerType,RestrictProlongIndexSetType,doResize>, double > >
    {
      DofManagerType & dm_;

      RestrictProlongIndexSetType & insert_;
      RestrictProlongIndexSetType & remove_;
    public:

      IndexSetRestrictProlong ( DofManagerType & dm , RestrictProlongIndexSetType & is, RestrictProlongIndexSetType & rm )
        : dm_(dm) , insert_( is ), remove_( rm ) {}

      //! restrict data to father and resize memory if doResize is true
      template <class EntityType>
      inline void restrictLocal ( const EntityType & father, const EntityType & son , bool initialize ) const
      {
        // insert index of father
        insert_.apply( father );
        // mark index of son for removal
        remove_.apply( son );

        // resize memory if doResize is true
        if ( doResize )
        {
          dm_.resizeMemory();
        }
      }

      //! prolong data to children and resize memory if doResize is true
      template <class EntityType>
      inline void prolongLocal ( const EntityType & father, const EntityType & son , bool initialize ) const
      {
        // mark index of father for removal
        remove_.apply( father );
        // insert index of son
        insert_.apply( son );

        // resize memory if doResize is true
        if ( doResize )
        {
          dm_.resizeMemory();
        }
      }
    };

    // empty restrict prolong operator
    class EmptyIndexSetRestrictProlong  :
      public RestrictProlongInterface< RestrictProlongTraits< EmptyIndexSetRestrictProlong, double > >
    {
    public:
      EmptyIndexSetRestrictProlong() {}
      //! restrict data to father and resize memory if doResize is true
      template <class EntityType>
      inline void restrictLocal ( EntityType & father, EntityType & son , bool initialize ) const {}
      //! prolong data to children and resize memory if doResize is true
      template <class EntityType>
      inline void prolongLocal ( EntityType & father, EntityType & son , bool initialize ) const {}
    };


    class DofManError : public Exception {};

    /*!
     The DofManager is responsible for managing memory allocation and freeing
     for all discrete functions living on the grid the manager belongs to.
     There is only one DofManager per grid.
     Each discrete function knows its dofmanager and can sign in.
     If the grid is adapted, then the
     dofmanager reorganizes the memory if necessary. The DofManager holds a
     list of MemObjects which manage the memory and the corresponding
     mapper so they can determine the size of new memory.
     Furthermore the DofManager holds an IndexSet which the DofMapper needs for
     calculating the indices in the dof vector for a given entity and local dof
     number. This IndexSet is delivered to the mapper when a function space is
     created. The default value for the IndexSet is the DefaultIndexSet class
     which is mostly a wrapper for the grid indices.
    */
    // --DofManager
    template< class Grid >
    class DofManager : public IsDofManager,
#if HAVE_DUNE_ALUGRID
      public LoadBalanceHandleWithReserveAndCompress,
#endif
      // DofManager behaves like a communication data handle for load balancing
      public CommDataHandleIF< DofManager< Grid >, char >
    {
      typedef DofManager< Grid > ThisType;

      friend struct DefaultSingletonFactory< const Grid*, ThisType >;
      friend class DofManagerFactory< ThisType >;

    public:
      //! type of Grid this DofManager belongs to
      typedef Grid GridType;

      typedef typename GridObjectStreamTraits< GridType >::InStreamType  XtractStreamImplType;
      typedef typename GridObjectStreamTraits< GridType >::OutStreamType InlineStreamImplType;
    public:
      // types of inlining and xtraction stream types
      typedef MessageBufferIF< XtractStreamImplType > XtractStreamType;
      typedef MessageBufferIF< InlineStreamImplType > InlineStreamType;

      // types of data collectors
      typedef DataCollectorInterface<GridType, XtractStreamType >   DataXtractorType;
      typedef DataCollectorInterface<GridType, InlineStreamType  >  DataInlinerType;

      typedef typename GridType :: template Codim< 0 > :: Entity  ElementType ;

    private:
      typedef std::list< ManagedDofStorageInterface* > ListType;
      typedef typename ListType::iterator ListIteratorType;
      typedef typename ListType::const_iterator ConstListIteratorType;

      typedef LocalInterface< int > MemObjectCheckType;

      typedef std::list< ManagedIndexSetInterface * > IndexListType;
      typedef typename IndexListType::iterator IndexListIteratorType;
      typedef typename IndexListType::const_iterator ConstIndexListIteratorType;

      // list with MemObjects, for each DiscreteFunction we have one MemObject
      ListType memList_;

      // list of all different indexsets
      IndexListType indexList_;

      // the dofmanager belong to one grid only
      const GridType &grid_;

      // index set for mapping
      mutable DataInlinerType  dataInliner_;
      mutable DataXtractorType dataXtractor_;

      //! type of IndexSet change interfaces
      //// use const Entities as parameters (typedef here to avoid confusion)
      typedef const ElementType  ConstElementType;
      typedef LocalInterface< ConstElementType > LocalIndexSetObjectsType;

      mutable LocalIndexSetObjectsType indexSets_;

      mutable LocalIndexSetObjectsType insertIndices_;
      mutable LocalIndexSetObjectsType removeIndices_;

      // lists containing all MemObjects
      // to have fast access during resize and reserve
      mutable MemObjectCheckType resizeMemObjs_;
      mutable MemObjectCheckType reserveMemObjs_;

      //! if chunk size if small then defaultChunkSize is used
      const int defaultChunkSize_;

      //! number of sequence, incremented every resize is called
      int sequence_;

    public:
      typedef IndexSetRestrictProlong< ThisType, LocalIndexSetObjectsType , true >
        NewIndexSetRestrictProlongType;
      typedef IndexSetRestrictProlong< ThisType, LocalIndexSetObjectsType , false >
        IndexSetRestrictProlongNoResizeType;

      // old type
      typedef EmptyIndexSetRestrictProlong IndexSetRestrictProlongType;

      // this class needs to call resizeMemory
      friend class IndexSetRestrictProlong< ThisType , LocalIndexSetObjectsType , true  > ;
      friend class IndexSetRestrictProlong< ThisType , LocalIndexSetObjectsType , false > ;

    private:
      // combine object holding all index set for restrict and prolong
      NewIndexSetRestrictProlongType indexSetRestrictProlong_;
      IndexSetRestrictProlongNoResizeType indexSetRestrictProlongNoResize_;

      // old type
      IndexSetRestrictProlongType indexRPop_;

      //! memory over estimation factor for re-allocation
      double memoryFactor_;
      //**********************************************************
      //**********************************************************
      //! Constructor
      inline explicit DofManager ( const GridType *grid )
      : grid_( *grid ),
        defaultChunkSize_( 128 ),
        sequence_( 0 ),
        indexSetRestrictProlong_( *this, insertIndices_ , removeIndices_ ),
        indexSetRestrictProlongNoResize_( *this, insertIndices_ , removeIndices_ ),
        indexRPop_(),
        memoryFactor_( Parameter :: getValidValue( "fem.dofmanager.memoryfactor",  double( 1.1 ),
            [] ( double value ) { return value >= 1.0; } ) )
      {
        // only print memory factor if it deviates from the default value
        if( std::abs( memoryFactor_ - 1.1 ) > 1e-12 )
      {
        if( Parameter::verbose() && (grid_.comm().rank() == 0) )
        {
          std::cout << "Created DofManager with memory factor "
                    << memoryFactor_ << "." << std::endl;
        }
      }
      }

      // copy of dofmanagers is forbidden
      DofManager( const ThisType & )
      {
        std::cerr << "DofManager(const DofManager &) not allowed!" << std :: endl;
        abort();
      }

      //! Desctructor, removes all MemObjects and IndexSetObjects
      ~DofManager ();

    public:
      //! return factor to over estimate new memory allocation
      double memoryFactor() const { return memoryFactor_; }

      /** \brief add index set to dof manager's list of index sets
       *
       *  During adaptation, all index sets known to the dof manager are notified
       *  of the changes.
       *
       *  To register an index set with the dof manager, it has to satisfy the
       *  following interface:
       *  \code
       *  void insertEntity ( const Element & );
       *  void removeEntity ( const Element & );
       *  void resize();
       *  bool compress();
       *  void write( OutStreamInterface<Traits>& );
       *  void read( InStreamInterface<Traits>& )
       *  \endcode
       *
       *  \param[in]  iset  index set to add to list
       */
      template <class IndexSetType>
      inline void addIndexSet (const IndexSetType &iset );

      /** \brief removed index set from dof manager's list of index sets
       *
       *  During adaptation, all index sets known to the dof manager are notified
       *  of the changes.
       *
       *  \param[in]  iset  index set to add to list
       */
      template <class IndexSetType>
      inline void removeIndexSet (const IndexSetType &iset );

    public:
      /** \brief add a managed dof storage to the dof manager.
          \param dofStorage  dof storage to add which must fulfill the
                 ManagedDofStorageInterface
      */

      /** \brief add a managed dof storage to the dof manager.
          \param dofStorage  dof storage to add which must fulfill the
                 ManagedDofStorageInterface
      */
      template <class ManagedDofStorageImp>
      void addDofStorage(ManagedDofStorageImp& dofStorage);

      /** \brief remove a managed dof storage from the dof manager.
          \param dofStorage  dof storage to remove which must fulfill the
                 ManagedDofStorageInterface
      */
      template <class ManagedDofStorageImp>
      void removeDofStorage(ManagedDofStorageImp& dofStorage);

      //! returns the index set restriction and prolongation operator
      NewIndexSetRestrictProlongType & indexSetRestrictProlong ()
      {
        // hier muss statt dessen ein Combiniertes Object erzeugt werden.
        // dafuer sollte bei einhaengen der IndexSets ein Methoden Pointer
        // erzeugt werden, welcher die den IndexSet mit einem anderen Object
        // kombiniert
        return indexSetRestrictProlong_;
      }

      //! returns the index set restriction and prolongation operator
      IndexSetRestrictProlongNoResizeType& indexSetRestrictProlongNoResize()
      {
        // return index set restrict/prolong operator that is only inserting
        // and mark for removal indices but not doing resize
        return indexSetRestrictProlongNoResize_;
      }

      //! if dofmanagers list is not empty return true
      bool hasIndexSets() const
      {
        return ! insertIndices_.empty();
      }

      /** \brief return used memory size of all MemObjects in bytes. */
      size_t usedMemorySize () const
      {
        size_t used = 0;
        ConstListIteratorType endit = memList_.end();
        for(ConstListIteratorType it = memList_.begin(); it != endit ; ++it)
        {
          used += (*it)->usedMemorySize();
        }
        return used;
      }

      /** \brief resize memory before data restriction
          during grid adaptation is done.
      */
      void resizeForRestrict ()
      {
        resizeMemory();
      }

      /** \brief reserve memory for at least nsize elements,
       *         dummy is needed for dune-grid ALUGrid version */
      void reserveMemory ( int nsize, bool dummy = false )
      {
        int localChunkSize = std::max(nsize, defaultChunkSize_ );
        assert( localChunkSize > 0 );

        // reserves (size + chunkSize * elementMemory), see above
        reserveMemObjs_.apply ( localChunkSize );
      }

      /** \brief return number of sequence, if dofmanagers memory was changed by
          calling some method like resize, then also this number will increase
         \note The increase of this number could be larger than 1
      */
      int sequence () const { return sequence_; }

      //- --resize
      /** \brief Resize index sets and memory due to what the mapper has as new size.
          \note This will increase the sequence counter by 1.
      */
      void resize()
      {
        // new number in grid series

        IndexListIteratorType endit = indexList_.end();
        for(IndexListIteratorType it = indexList_.begin(); it != endit; ++it)
        {
          (*it)->resize();
        }
        resizeMemory();
      }

      /** \brief Inserts entity to all index sets added to dof manager. */
      inline void insertEntity( ConstElementType & element )
      {
        // insert new index
        insertIndices_.apply( element );

        // resize memory
        resizeMemory();
      }

      /** \brief Removes entity from all index sets added to dof manager. */
      inline void removeEntity( ConstElementType & element )
      {
        removeIndices_.apply( element );
      }

      //! resize the MemObject if necessary
      void resizeMemory()
      {
        int dummy = -1;
        // pass dummy parameter
        resizeMemObjs_.apply ( dummy );
      }

    public:
      /** \brief increase the DofManagers internal sequence number
          \note  This will increase the sequence counter by 1.
      */
      void incrementSequenceNumber ()
      {
        // mark next sequence
        ++sequence_;

        // check that sequence number is the same for all processes
        assert( sequence_ == grid_.comm().max( sequence_ ) );
      }

      //- --compress
      /** \brief Compress all data that is hold by this dofmanager
          \note  This will increase the sequence counter by 1.
      */
      void compress()
      {
        // mark next sequence
        incrementSequenceNumber ();

        // compress indexsets first
        {
          IndexListIteratorType endit  = indexList_.end();
          for(IndexListIteratorType it = indexList_.begin(); it != endit; ++it)
          {
            // reset compressed so the next time compress of index set is called
            (*it)->compress();
          }
        }

        // compress all data now
        {
          ListIteratorType endit  = memList_.end();
          for(ListIteratorType it = memList_.begin(); it != endit ; ++it)
          {
            // if correponding index was not compressed yet, this is called in
            // the MemObject dofCompress, if index has not changes, nothing happens
            // if IndexSet actual needs  no compress, nothing happens to the
            // data either
            // also data is resized, which means the vector is getting shorter
            (*it)->dofCompress () ;
          }
        }
      }

      //! communicate new sequence number
      bool notifyGlobalChange( const bool wasChanged ) const
      {
        // make sure that wasChanged is the same on all cores
        int wasChangedCounter = int( wasChanged );
        return bool( grid_.comm().max( wasChangedCounter ) );
      }

      //! add data handler for data inlining to dof manager
      template <class DataCollType>
      void addDataInliner ( DataCollType & d)
      {
        dataInliner_ += d;
      }

      //! clear data inliner list
      void clearDataInliners ()
      {
        dataInliner_.clear();
      }

      //! add data handler for data xtracting to dof manager
      template <class DataCollType>
      void addDataXtractor ( DataCollType & d)
      {
        dataXtractor_ += d;
      }

      //! clear data xtractor list
      void clearDataXtractors ()
      {
        dataXtractor_.clear();
      }

      //////////////////////////////////////////////////////////
      //  CommDataHandleIF methods
      //////////////////////////////////////////////////////////

      //! the dof manager only transfers element data during load balancing
      bool contains( const int dim, const int codim ) const
      {
        return ( codim == 0 );
      }

      //! fixed size is false
      bool fixedsize( const int dim, const int codim ) const
      {
        return false;
      }

      //! for convenience
      template <class Entity>
      size_t size( const Entity& ) const
      {
        DUNE_THROW(NotImplemented,"DofManager::size should not be called!");
        return 0;
      }

      //! packs all data attached to this entity
      void gather( InlineStreamType& str, ConstElementType& element ) const
      {
        dataInliner_.apply(str, element);
      }

      template <class MessageBuffer, class Entity>
      void gather( MessageBuffer& str, const Entity& entity ) const
      {
        DUNE_THROW(NotImplemented,"DofManager::gather( entity ) with codim > 0 not implemented");
      }

      //! unpacks all data attached of this entity from message buffer
      void scatter ( XtractStreamType& str, ConstElementType& element, size_t )
      {
        // here the elements already have been created
        // that means we can xtract data
        dataXtractor_.apply(str, element);
      }

      //! unpacks all data of this entity from message buffer
      template <class MessageBuffer, class Entity>
      void scatter ( MessageBuffer & str, const Entity& entity, size_t )
      {
        DUNE_THROW(NotImplemented,"DofManager::scatter( entity ) with codim > 0 not implemented");
      }

#if HAVE_ALUGRID
      ///////////////////////////////////////////////////////////////////////////////
      // old implementation for convenience, when using dune-grid ALUGrid version
      ///////////////////////////////////////////////////////////////////////////////
      //! packs all data attached to this entity
      void inlineData( InlineStreamImplType& str, ConstElementType& element ) const
      {
        InlineStreamType buffer( str );
        dataInliner_.apply( buffer, element);
      }

      //! unpacks all data attached of this entity from message buffer
      void xtractData( XtractStreamImplType& str, ConstElementType& element, size_t newElements )
      {
        // reserve memory for elements to be read
        reserveMemory( newElements );

        XtractStreamType buffer( str );
        // here the elements already have been created
        // that means we can xtract data
        dataXtractor_.apply( buffer, element);
      }
#endif

      //********************************************************
      // Interface for PersistentObjects
      //********************************************************

      /** \copydoc Dune::PersistentObject :: backup */
      void backup () const
      {
        // backup all index sets marked as persistent
        ConstIndexListIteratorType endit = indexList_.end();
        for(ConstIndexListIteratorType it = indexList_.begin(); it != endit; ++it)
        {
          (*it)->backup();
        }
      }

      /** \copydoc Dune::PersistentObject :: restore */
      void restore ()
      {
        // restore all index sets marked as persistent
        IndexListIteratorType endit = indexList_.end();
        for(IndexListIteratorType it = indexList_.begin(); it != endit; ++it)
        {
          (*it)->restore();
        }

        // make all index sets consistent
        // before any data is read this can be
        // assured since DofManager is an
        // AutoPersistentObject and thus in the
        // beginning of the list, fater the grid of course
        resize();
      }

      //********************************************************
      // read/write using fem streams
      //********************************************************
      /** \brief write all index sets to a given stream
       *
       *  \param[out]  out  stream to write to
       */
      template < class OutStream >
      void write( OutStream& out ) const
      {
        ConstIndexListIteratorType endit = indexList_.end();
        for(ConstIndexListIteratorType it = indexList_.begin(); it != endit; ++it)
        {
          (*it)->write( out );
        }
      }

      /** \brief read all index sets from a given stream
       *
       *  \param[in] in  stream to read from
       */
      template < class InStream >
      void read( InStream& in )
      {
        IndexListIteratorType endit = indexList_.end();
        for(IndexListIteratorType it = indexList_.begin(); it != endit; ++it)
        {
          (*it)->read( in );
        }
      }

      //********************************************************
      // Interface for DofManager access
      //********************************************************

      /** \brief obtain a reference to the DofManager for a given grid
       *
       *  \param[in]  grid  grid for which the DofManager is desired
       *
       *  \returns a reference to the singleton instance of the DofManager
       */
      static inline ThisType& instance( const GridType& grid )
      {
        typedef DofManagerFactory< ThisType > DofManagerFactoryType;
        return DofManagerFactoryType :: instance( grid );
      }
    };

    //***************************************************************************
    //
    //  inline implemenations
    //
    //***************************************************************************

    template <class GridType>
    inline DofManager<GridType>::~DofManager ()
    {
      if(memList_.size() > 0)
      {
        while( memList_.rbegin() != memList_.rend())
        {
          DofStorageInterface * mobj = (* memList_.rbegin() );
          memList_.pop_back();

          // alloc new mem an copy old mem
          dverb << "Removing '" << mobj->name() << "' from DofManager!\n";
        }
      }

      if(indexList_.size() > 0)
      {
        std::cerr << "ERROR: Not all index sets have been removed from DofManager yet!" << std::endl;
        while ( indexList_.rbegin() != indexList_.rend())
        {
          ManagedIndexSetInterface* iobj = (* indexList_.rbegin() );
          indexList_.pop_back();
          if(iobj) delete iobj;
        }
      }
    }

    template <class GridType>
    template <class IndexSetType>
    inline void DofManager<GridType>::
    addIndexSet (const IndexSetType &iset )
    {
      assert( Fem :: ThreadManager:: singleThreadMode() );

      typedef ManagedIndexSet< IndexSetType, ConstElementType > ManagedIndexSetType;

      typedef typename IndexListType::reverse_iterator IndexListIteratorType;

      ManagedIndexSetType * indexSet = 0;

      // search index set list in reverse order to find latest index sets faster
      IndexListIteratorType endit = indexList_.rend();
      for( IndexListIteratorType it = indexList_.rbegin(); it != endit; ++it )
      {
        ManagedIndexSetInterface *set = *it;
        if( set->equals( iset ) )
        {
          set->addReference();

          indexSet = static_cast< ManagedIndexSetType * >( set );
          break;
        }
      }

      if( !indexSet )
      {
        indexSet = new ManagedIndexSetType ( iset, indexSets_ , insertIndices_ , removeIndices_  );
        indexList_.push_back( static_cast< ManagedIndexSetInterface * >( indexSet ) );
      }
    }

    template <class GridType>
    template <class IndexSetType>
    inline void DofManager<GridType>::
    removeIndexSet ( const IndexSetType &iset )
    {
      assert( Fem :: ThreadManager:: singleThreadMode() );
      typedef typename IndexListType::reverse_iterator IndexListIteratorType;

      // search index set list in reverse order to find latest index sets faster
      IndexListIteratorType endit = indexList_.rend();
      for( IndexListIteratorType it = indexList_.rbegin(); it != endit; ++it )
      {
        ManagedIndexSetInterface *set = *it;
        if( set->equals( iset ) )
        {
          if( set->removeReference() )
          {
            // reverse iterators cannot be erased directly, so erase the base
            // (forward) iterator
            // Note: see, e.g., Stroustrup, section 16.3.2 about the decrement
            typename IndexListType::iterator fit = it.base();
            indexList_.erase( --fit );
            // delete proxy
            delete set;
          }
          return;
        }
      }

      // we should never get here
      DUNE_THROW(InvalidStateException,"Could not remove index from DofManager set!");
    }

    template <class GridType>
    template <class ManagedDofStorageImp>
    void
    DofManager<GridType>::
    addDofStorage(ManagedDofStorageImp& dofStorage)
    {
      dverb << "Adding '" << dofStorage.name() << "' to DofManager! \n";

      // make sure we got an ManagedDofStorage
      ManagedDofStorageInterface* obj = &dofStorage;

      // push_front, makes search faster
      memList_.push_front( obj );

      // add the special object to the memResize list object
      resizeMemObjs_  += dofStorage.resizeMemoryObject();

      // the same for the reserve call
      reserveMemObjs_ += dofStorage.reserveMemoryObject();
    }


    template <class GridType>
    template <class ManagedDofStorageImp>
    void
    DofManager<GridType>::
    removeDofStorage(ManagedDofStorageImp& dofStorage)
    {
      // make sure we got an ManagedDofStorage
      ManagedDofStorageInterface* obj = &dofStorage;

      // search list starting from tail
      ListIteratorType endit = memList_.end();
      for( ListIteratorType it = memList_.begin();
           it != endit ; ++it)
      {
        if(*it == obj)
        {
          // alloc new mem and copy old mem
          memList_.erase( it );

          dvverb << "Remove '" << dofStorage.name() << "' from DofManager!\n";

          // remove from list
          resizeMemObjs_.remove( dofStorage.resizeMemoryObject() );
          reserveMemObjs_.remove( dofStorage.reserveMemoryObject() );

          return ;
        }
      }
    }

    //@}


    /** \class DofManagerFactory
     *  \ingroup DofManager
     *  \brief Singleton provider for the DofManager
     *
     *  DofManagerFactory guarantees that at most one instance of DofManager
     *  is generated for each grid.
     */
    template< class DofManagerImp >
    class DofManagerFactory
    {
      typedef DofManagerFactory< DofManagerImp > ThisType;

    public:
      typedef DofManagerImp DofManagerType;
      typedef typename DofManagerType :: GridType GridType;

    private:
      typedef const GridType *KeyType;

      typedef SingletonList< KeyType, DofManagerType > DMProviderType;

      // declare friendship becase of methods instance
      friend class DofManager< GridType >;

    protected:
      /** \brief obtain a reference to the DofManager for a given grid
       *
       *  \param[in]  grid  grid for which the DofManager is desired
       *
       *  \returns a reference to the singleton instance of the DofManager
       */
      inline static DofManagerType &instance ( const GridType &grid )
      {
        DofManagerType *dm = getDmFromList( grid );
        if( !dm )
          return DMProviderType :: getObject( &grid );
        return *dm;
      }

      //! writes DofManager of corresponding grid, when DofManager exists
      inline static bool
      writeDofManagerNew ( const GridType &grid,
                           const std :: string &filename,
                           int timestep )
      {
        DofManagerType *dm = getDmFromList( grid );
        /*
        if( dm )
          return dm->writeIndexSets( filename, timestep );
          */
        return false;
      }

      //! reads DofManager of corresponding grid, when DofManager exists
      inline static bool
      readDofManagerNew ( const GridType &grid,
                          const std :: string &filename,
                          int timestep )
      {
        DofManagerType *dm = getDmFromList( grid );
        /*
        if( dm )
          return dm->readIndexSets( filename, timestep );
          */
        return false;
      }

    public:
      //! delete the dof manager that belong to the given grid
      inline static void deleteDofManager ( DofManagerType &dm )
      {
        DMProviderType :: removeObject( &dm );
      }

    private:
      // return pointer to dof manager for given grid
      inline static DofManagerType *getDmFromList( const GridType &grid )
      {
        return (DMProviderType :: getObjFromList( &grid )).first;
      }
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_DOFMANAGER_HH


==> anc/xt-super/dune-fem/dune/fem/space/common/dofstorage.hh <==
#ifndef DUNE_FEM_DOFSTORAGE_HH
#define DUNE_FEM_DOFSTORAGE_HH

#include <cassert>

namespace Dune
{

  namespace Fem
  {

    //! Indicates how the dofs shall be stored in the discrete functions
    //! Point based means that all dofs belonging to one local degree in a
    //! contained spaced are stored consecutively, whereas in the variable based
    //! approach all dofs belonging to one subspace are stored consecutively
    enum DofStoragePolicy { PointBased, VariableBased };

    //! Utility class that helps in the transformation between dofs in the
    //! combined space and its enclosed spaces
    template <DofStoragePolicy p>
    class DofConversionUtility;

    //! Specialisation for PointBased approach
    template <>
    class DofConversionUtility<PointBased> {
    public:
      //! Constructor
      //! \param numComponents Number of components in range vector (==dimRange).
      DofConversionUtility(int numComponents) :
        numComponents_(numComponents)
      {}

      //! Find out what type of policy this is.
      static DofStoragePolicy policy() { return PointBased; }

      //! The size of the range vector cannot change, hence this method does
      //! nothing. (In fact, this method is only here so that you can treat
      //! all DofStorageUtility objects identically without knowing whether they
      //! are PointBased or VariableBased.)
      void newSize(int size) {} // just do nothing

      //! Component which the actual base function index gives a contribution
      //! \return is in range {0, dimRange-1}
      int component(int combinedIndex) const {
        return combinedIndex%numComponents_;
      }
      //! Number of the (scalar) base function belonging to base function index
      int containedDof(int combinedIndex) const {
        return combinedIndex/numComponents_;
      }

      //! Reverse operation of containedDof, component
      //! i == combinedDof(containedDof(i), component(i))
      int combinedDof(int containedIndex, int component) const {
        return containedIndex*numComponents_ + component;
      }

    private:
      const int numComponents_;
    };

    //! Specialisation for VariableBased approach
    template <>
    class DofConversionUtility<VariableBased> {
    public:
      //! Constructor
      //! \param size Number of global dofs per component.
      DofConversionUtility(int size) :
        size_(size)
      {}

      //! Find out what type of policy this is.
      static DofStoragePolicy policy() { return VariableBased; }

      //! Set new size after adaptation.
      void newSize(int size) { size_ = size; }

      //! Component which the actual base function index gives a contribution
      //! \return is in range {0, dimRange-1}
      int component(int combinedIndex) const {
        return combinedIndex/size_;
      }

      //! Number of the (scalar) base function belonging to base function index
      int containedDof(int combinedIndex) const {
        return combinedIndex%size_;
      }

      //! Reverse operation of containedDof, component
      //! i == combinedDof(containedDof(i), component(i))
      int combinedDof(int containedIndex, int component) const {
        return containedIndex + component*size_;
      }

    private:
      int size_;
    };

    //! Specialisation for PointBased approach
    template <unsigned int dimRange>
    class PointBasedDofConversionUtility {
    public:
      //! Constructor
      //! \param numComponents Number of components in range vector (==dimRange).
      PointBasedDofConversionUtility(int numComponents)
      {
        // make sure that we use the correct number of components
        assert( numComponents == int(dimRange) );
      }

      //! Find out what type of policy this is.
      static DofStoragePolicy policy() { return PointBased; }

      //! The size of the range vector cannot change, hence this method does
      //! nothing. (In fact, this method is only here so that you can treat
      //! all DofStorageUtility objects identically without knowing whether they
      //! are PointBased or VariableBased.)
      void newSize(const int size) {} // just do nothing

      //! Component which the actual base function index gives a contribution
      //! \return is in range {0, dimRange-1}
      int component(const int combinedIndex) const
      {
        return combinedIndex % dimRange;
      }
      //! Number of the (scalar) base function belonging to base function index
      int containedDof(const int combinedIndex) const
      {
        return combinedIndex / dimRange;
      }

      //! Reverse operation of containedDof, component
      //! i == combinedDof(containedDof(i), component(i))
      int combinedDof(const int containedIndex,
                      const int component) const
      {
        return containedIndex * dimRange + component;
      }
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_DOFSTORAGE_HH


==> anc/xt-super/dune-fem/dune/fem/space/common/functionspace.hh <==
#ifndef DUNE_FEM_FUNCTIONSPACE_HH
#define DUNE_FEM_FUNCTIONSPACE_HH

#include <dune/fem/space/common/functionspaceinterface.hh>
#include <dune/common/fmatrix.hh>

namespace Dune
{

  namespace Fem
  {

    // Forward declaration of
    // base class for vector valued function spaces.
    template< class DomainField, class RangeField, int dimD, int dimR>
    class FunctionSpace;

    //! \brief Traits class for vector function spaces
    template< class DomainField, class RangeField, int dimD, int dimR>
    struct VectorSpaceTraits
    {
      /** \copydoc Dune::Fem::FunctionSpaceInterface::DomainFieldType */
      typedef DomainField DomainFieldType;
      /** \copydoc Dune::Fem::FunctionSpaceInterface::RangeFieldType */
      typedef RangeField RangeFieldType;

      /** \brief dimension of range vector space */
      enum { dimDomain = dimD };
      /** \brief dimension of domain vector space */
      enum { dimRange = dimR };

      /** \copydoc Dune::Fem::FunctionSpaceInterface::DomainType */
      typedef FieldVector< DomainFieldType, dimDomain > DomainType;

      /** \copydoc Dune::Fem::FunctionSpaceInterface::RangeType */
      typedef FieldVector< RangeFieldType, dimRange> RangeType;

      /** \brief linear mapping type */
      typedef FieldMatrix< RangeFieldType, dimRange, dimDomain > LinearMappingType;

      /** \brief scalar function space type */
      typedef FunctionSpace< DomainFieldType, RangeFieldType, dimDomain, 1>
        ScalarFunctionSpaceType;
    };

    /** @ingroup FunctionSpace
        \brief A vector valued function space.

        FunctionSpace defines what the types of the domain vector
        space and the range vector space for a function are.
    */
    template< class DomainField, class RangeField, int dimD, int dimR>
    class FunctionSpace
    : public FunctionSpaceInterface
        < VectorSpaceTraits< DomainField, RangeField, dimD, dimR> >
    {
      typedef FunctionSpace< DomainField, RangeField, dimD, dimR> ThisType;

    public:
      typedef ThisType FunctionSpaceType;
    };

    /* Forward declaration of
      base class for matrix valued function spaces.
    */
    template <typename DomainFieldImp,typename RangeFieldImp,int n,int m1,int m2>
    class MatrixFunctionSpace;

    /*! \brief RangeType class for matrix valued functions -
        derived from FieldMatrix but has representation as vector
    */
    template <typename K,int n,int m>
    class RangeMatrix : public FieldMatrix<K,n,m> {
     public:
      typedef FieldMatrix<K,n,m> BaseType;
      typedef typename BaseType::row_type RowType;
      enum {
        //! The number of rows.
        rows = BaseType::rows,
        //! The number of columns.
        cols = BaseType::cols,
        //! The total dimension of the matrix space.
        dimension = BaseType::rows*BaseType::cols
      };
      //===== constructors
      /*! \brief Default constructor
       */
      RangeMatrix () : BaseType() {}

      /*! \brief Constructor initializing the whole matrix with a scalar
       */
      RangeMatrix (const K& k) : BaseType(k) {}

      /** \brief access element in row r and column c
          \param[in] r row
          \param[in] c column
          \return reference to element in row r and column c
      */
      K& operator()(int r,int c) {
        return static_cast<BaseType&>(*this)[r][c];
      }
      /** \brief access element in row r and column c
          \param[in] r row
          \param[in] c column
          \return reference to element in row r and column c
      */
      const K operator()(int r,int c) const {
        return static_cast<const BaseType&>(*this)[r][c];
      }
      /** \brief access to row r
          \param[in] r row
          \return reference to row r
      */
      const RowType& row(int r) const{
        return static_cast<BaseType&>(*this)[r];
      }
     /** \brief access to row r
          \param[in] r row
          \return reference to row r
     */
      RowType& row(int r){
        return static_cast<BaseType&>(*this)[r];
      }

      /** \brief access i element where row = i/col and column = i%col
          \param[in] i element number ot access
          \return reference to element in row i/col and column i%col
      */
      K& operator[](int i) {
        int r = i/cols;
        int c = i%cols;
        return (*this)(r,c);
      }
      /** \brief access i element where row = i/col and column = i%col
          \param[in] i element number ot access
          \return reference to element in row i/col and column i%col
      */
      const K operator[](int i) const {
        int r = i/cols;
        int c = i%cols;
        return (*this)(r,c);
      }

      /** \brief scalar product
          \param y RangeMatrix to scalar multiply with
          \return K scalar product
      */
      K operator* (const BaseType& y)
      {
        K ret(0);
        for (int i=0; i<n; i++)
          ret += static_cast<BaseType&>(*this)[i] * y[i];
        return ret;
      }

      /** \brief vector space axpy operation
          \param a scalar factor
          \param y RangeMatrix to multiply with
          \return reference to this is returned (i.e. *this)
      */
      RangeMatrix& axpy (const K& a, const BaseType& y)
      {
         for (int i=0; i<n; i++)
            static_cast<BaseType&>(*this)[i].axpy(a,y[i]);
         return *this;
      }
    };
    /*! \brief JacobianRangeType class for matrix valued functions -
        derived from FieldMatrix
    */
    template <typename DomainFieldImp,typename RangeFieldImp,int n,int m1,int m2>
    class MatrixMapping :
        public FieldMatrix<RangeFieldImp,m1*m2,n> {
      // Implement L : VD -> VR where VR is the space of FieldMatrix<RFI,m1,m2>
      // VD is space of FieldVector<DFT,n>
     public:
      /** \copydoc Dune::Fem::FunctionSpaceInterface::DomainFieldType */
      typedef DomainFieldImp DomainFieldType;
      /** \copydoc Dune::Fem::FunctionSpaceInterface::RangeFieldType */
      typedef RangeFieldImp RangeFieldType;
      /** \copydoc Dune::Fem::FunctionSpaceInterface::RangeType */
      typedef RangeMatrix<RangeFieldImp, m1,m2> RangeType;
      /** \brief type of base class */
      typedef FieldMatrix<RangeFieldImp,m1*m2,n> BaseType;
      //===== constructors
      /*! \brief Default constructor
       */
      MatrixMapping () : BaseType() {}
      /*! \brief Constructor initializing the whole matrix with a scalar
       */
      MatrixMapping (const RangeFieldImp& k) : BaseType(k) {}

      /** \brief returning reference to row
          \param i number of row
          \return Reference to row
      */
      FieldVector<DomainFieldImp,n>& operator[](int i) {
        return static_cast<BaseType&>(*this)[i];
      }
      /** \brief returning reference to row
          \param i number of row
          \return Reference to row
      */
      const FieldVector<DomainFieldImp,n>& operator[](int i) const {
        return static_cast<const BaseType&>(*this)[i];
      }
    };

    //! \brief Traits class for matrix valued spaces
    template <typename DomainFieldImp,typename RangeFieldImp,int n,int m1,int m2>
    struct MatrixSpaceTraits {
      /** \copydoc Dune::Fem::FunctionSpaceInterface::DomainFieldType */
      typedef DomainFieldImp DomainFieldType;
      /** \copydoc Dune::Fem::FunctionSpaceInterface::RangeFieldType */
      typedef RangeFieldImp RangeFieldType;
      /** \copydoc Dune::Fem::FunctionSpaceInterface::DomainType */
      typedef FieldVector<DomainFieldImp, n> DomainType;
      /** \copydoc Dune::Fem::FunctionSpaceInterface::RangeType */
      typedef RangeMatrix<RangeFieldImp, m1,m2> RangeType;
      /** \brief linear mapping type */
      typedef MatrixMapping<DomainFieldImp,RangeFieldImp, n, m1,m2> LinearMappingType;
      /** \brief scalar function space type */
      typedef MatrixFunctionSpace<DomainFieldImp,RangeFieldImp,n,1,1> ScalarFunctionSpaceType;
      /** \brief dimension of range vector space */
      enum { dimRange = m1 * m2};
      /** \brief dimension of domain vector space */
      enum { dimDomain = n };
    };

    /*! @ingroup FunctionSpace
       \brief A matrix valued function space.
    */
    template <typename DomainFieldImp,typename RangeFieldImp,int n,int m1,int m2>
    class MatrixFunctionSpace : public
          FunctionSpaceInterface<MatrixSpaceTraits<DomainFieldImp,RangeFieldImp,n,m1,m2> > {};

    // function space converter objects
    // --------------------------------

    //! convert functions space to space with new dim domain
    template < class FunctionSpaceImp, int newDimDomain >
    struct ToNewDimDomainFunctionSpace;

    //! convert functions space to space with new dim range
    template < class FunctionSpaceImp, int newDimRange >
    struct ToNewDimRangeFunctionSpace;

    //! specialization for parameter list <domainfile,rangefield,dimDomain,dimRange,newDimDomain>
    template< class DomainFieldImp, class RangeFieldImp, int dimDomain, int dimRange, int newDimDomain >
    struct ToNewDimDomainFunctionSpace< FunctionSpace< DomainFieldImp, RangeFieldImp, dimDomain, dimRange >, newDimDomain >
    {
      typedef FunctionSpace< DomainFieldImp, RangeFieldImp, newDimDomain, dimRange> Type;
    };

    //! specialization for parameter list <domainfile,rangefield,dimDomain,dimRange,dimLocal>
    template< class DomainFieldImp, class RangeFieldImp, int n, int m1, int m2, int newDimDomain >
    struct ToNewDimDomainFunctionSpace< MatrixFunctionSpace< DomainFieldImp, RangeFieldImp, n, m1, m2 >, newDimDomain >
    {
      typedef MatrixFunctionSpace< DomainFieldImp, RangeFieldImp, newDimDomain, m1, m2 > Type;
    };

    //! specialization for parameter list <domainfile,rangefield,dimDomain,dimRange,dimLocal>
    template< class DomainFieldImp, class RangeFieldImp, int dimDomain, int dimRange, int newDimRange >
    struct ToNewDimRangeFunctionSpace< FunctionSpace< DomainFieldImp, RangeFieldImp, dimDomain, dimRange >, newDimRange >
    {
      typedef FunctionSpace< DomainFieldImp, RangeFieldImp, dimDomain, newDimRange > Type;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_FUNCTIONSPACE_HH


==> anc/xt-super/dune-fem/dune/fem/space/common/functionspaceinterface.hh <==
#ifndef DUNE_FEM_FUNCTIONSPACEINTERFACE_HH
#define DUNE_FEM_FUNCTIONSPACEINTERFACE_HH

#include <dune/common/fvector.hh>
#include <dune/common/fmatrix.hh>

namespace Dune
{

  namespace Fem
  {

    /** \addtogroup FunctionSpace
     *
     *  This provides the interfaces for analytical function spaces.
     *  A function space is characterized by it's domain and range field type
     *  and the two finite dimensional vector spaces over these fields.
     *
     *  All corresponding types are given in a Traits class. In addition to the
     *  domain and range types also types for the Jacobian and the Hessian must
     *  be provieded.
     *
     *  \remarks The interface for analytical functions spaces is defined by the
     *           class FunctionSpaceInterface.
     */



    /** \class FunctionSpaceInterface
     *  \brief interface for an arbitrary function space
     *  \ingroup FunctionSpace
     *
     *  Base class for specific function spaces.
     *
     *  \interfaceclass
     */
    template< typename FunctionSpaceTraits >
    class FunctionSpaceInterface
    {
    public:
      /** \brief Dimensions of domain and range */
      enum
      {
        //! dimension of domain vector space
        dimDomain = FunctionSpaceTraits :: dimDomain,
        //! dimension of range vector space
        dimRange  = FunctionSpaceTraits :: dimRange
      };

      // for compatibility with GrapDataDisplay (see dune-grid), we also export
      // the following two values:
      enum
      {
        DimDomain = dimDomain,
        DimRange = dimRange
      };

      /** \brief Intrinsic type used for values in the domain field (usually a double) */
      typedef typename FunctionSpaceTraits::DomainFieldType DomainFieldType;

      /** \brief Intrinsic type used for values in the range field (usually a double) */
      typedef typename FunctionSpaceTraits::RangeFieldType RangeFieldType;

      /** \brief Type of domain vector (using type of domain field)
          has a Dune::FieldVector type interface */
      typedef typename FunctionSpaceTraits::DomainType DomainType;

      /** \brief Type of range vector (using type of range field)
          has a Dune::FieldVector type interface */
      typedef typename FunctionSpaceTraits::RangeType RangeType;

      /** \brief Intrinsic type used for the jacobian values
          has a Dune::FieldMatrix type interface */
      typedef typename FunctionSpaceTraits::LinearMappingType JacobianRangeType;

      /** \brief Intrinsic type used for the hessian values
          has a Dune::FieldMatrix type interface */
      typedef FieldVector< FieldMatrix< RangeFieldType, dimDomain, dimDomain >, dimRange > HessianRangeType;

      /** \brief corresponding scalar function space */
      typedef typename FunctionSpaceTraits :: ScalarFunctionSpaceType
        ScalarFunctionSpaceType;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_FUNCTIONSPACEINTERFACE_HH


==> anc/xt-super/dune-fem/dune/fem/space/common/interpolate.hh <==
#ifndef DUNE_FEM_SPACE_COMMON_INTERPOLATE_HH
#define DUNE_FEM_SPACE_COMMON_INTERPOLATE_HH

#include <dune/grid/common/partitionset.hh>
#include <dune/grid/common/rangegenerators.hh>

#include <vector>

namespace Dune
{

  namespace Fem
  {

    // interpolate
    // -----------

    template< class GridFunction, class DiscreteFunction, unsigned int partitions >
    static inline void interpolate ( const GridFunction &u, DiscreteFunction &v, PartitionSet< partitions > ps )
    {
      // obtain grid view
      const auto& gv = static_cast< typename DiscreteFunction::GridPartType::GridViewType >( v.gridPart() );

      // reserve memory for local dof vector
      std::vector< typename DiscreteFunction::RangeFieldType > ldv;
      ldv.reserve( v.space().blockMapper().maxNumDofs() * DiscreteFunction::DiscreteFunctionSpaceType::localBlockSize );

      // iterate over selected partition
      for( const auto entity : elements( gv, ps ) )
      {
        // obtain local interpolation
        const auto interpolation = v.space().interpolation( entity );

        // resize local dof vector
        ldv.resize( v.space().basisFunctionSet( entity ).size() );

        // interpolate u locally
        interpolation( u.localFunction( entity ), ldv );

        // write local dofs into v
        v.setLocalDofs( entity, ldv );
      }
    }

    /**
     * \function interpolate
     * \ingroup  DiscreteFunctionSpace
     * \brief    perform native interpolation of a discrete function space
     *
     * By definition of its degrees of freedom, each discrete function space
     * has a native interpolation, which can be computed very quickly.
     *
     * For example, the native interpolation of a Lagrange discrete function
     * space is the evaluation in its Lagrange points.
     * An orthonormal DG space would instead perform an \f$L^2\f$-Projection.
     *
     * The actual implementation must locally be provided by the discrete
     * function space through the method
     * \code
     * template< class LocalFunction, class LocalDofVector >
     * void interpolate ( const LocalFunction &f, LocalDofVector &dofs ) const;
     * \endcode
     *
     * \param[in]   u  grid function to interpolate
     * \param[out]  v  discrete function to represent the interpolation
     */
    template< class GridFunction, class DiscreteFunction >
    static inline void interpolate ( const GridFunction &u, DiscreteFunction &v )
    {
      // just call interpolate for the all partition
      interpolate( u, v, Partitions::all );
    }

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_COMMON_INTERPOLATE_HH


==> anc/xt-super/dune-fem/dune/fem/space/common/interpolation.hh <==
#ifndef DUNE_FEM_SPACE_INTERPOLATION_HH
#define DUNE_FEM_SPACE_INTERPOLATION_HH

#include <dune/fem/misc/iteratorprovider.hh>

#warning "<dune/fem/space/common/interpolation.hh> is deprecated. Use <dune/fem/space/common/interpolate.hh> instead."
#warning "Replace 'Dune::Fem::Interpolation< DiscreteFunction >::apply( u, v )' by 'interpolate( u, v )'."

namespace Dune
{

  namespace Fem
  {

    // Interpolation
    // -------------

    /** \class   Interpolation
        \ingroup DiscreteFunctionSpace
        \brief   native interpolation of a discrete function space

        By definition of its degrees of freedom, each discrete function space
        has a native interpolation, which can be computed very quickly.

        For example, the native interpolation of a Lagrange discrete function
        space is the evaluation in its Lagrange points.
        An orthonormal DG space would instead perform an \f$L^2\f$-Projection.

        The actual implementation must locally be provided by the discrete
        function space through the method
        \code
template< class LocalFunction, class LocalDofVector >
void interpolate ( const LocalFunction &f, LocalDofVector &dofs ) const;
        \endcode

        \tparam  DiscreteFunction  type of discrete function to interpolate to
     */
    template< class DiscreteFunction,
              class IteratorProvider = Fem::IteratorProvider< typename DiscreteFunction::DiscreteFunctionSpaceType > >
    struct Interpolation
    {
      typedef DiscreteFunction DiscreteFunctionType;
      typedef typename DiscreteFunctionType::DiscreteFunctionSpaceType DiscreteFunctionSpaceType;

      /** \brief interpolate a grid function

          \param[in]   u  grid function to interpolate
          \param[out]  v  discrete function to represent the interpolation
       */
      template< class GridFunction >
      void operator() ( const GridFunction &u, DiscreteFunctionType &v )
      {
        apply( u, v );
      }

      /** \brief interpolate a grid function

          \param[in]   u  grid function to interpolate
          \param[out]  v  discrete function to represent the interpolation
       */
      template< class GridFunction >
      static void apply ( const GridFunction &u, DiscreteFunctionType &v )
      {
        typedef typename IteratorProvider::IteratorType IteratorType;
        typedef typename DiscreteFunctionSpaceType::EntityType EntityType;
        typedef typename DiscreteFunctionType::LocalFunctionType LocalFunctionType;

        const DiscreteFunctionSpaceType &space = v.space();
        IteratorProvider iteratorProvider( space );

        const IteratorType end = iteratorProvider.end();
        for( IteratorType it = iteratorProvider.begin(); it != end; ++it )
        {
          const EntityType &entity = *it;
          const auto interpolation = space.interpolation( entity );

          LocalFunctionType vLocal = v.localFunction( entity );
          interpolation( u.localFunction( entity ), vLocal.localDofVector() );
        }
      }
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_INTERPOLATION_HH


==> anc/xt-super/dune-fem/dune/fem/space/common/loadbalancer.hh <==
#ifndef DUNE_FEM_LOADBALANCER_HH
#define DUNE_FEM_LOADBALANCER_HH

#include <cassert>
#include <iostream>
#include <set>
#include <vector>

#include <dune/common/timer.hh>
#include <dune/common/tuples.hh>

#include <dune/fem/function/common/discretefunction.hh>
#include <dune/fem/io/file/persistencemanager.hh>
#include <dune/fem/io/parameter.hh>
#include <dune/fem/misc/threads/threadmanager.hh>
#include <dune/fem/space/common/datacollector.hh>
#include <dune/fem/space/common/dofmanager.hh>

namespace Dune
{

  namespace Fem
  {

    /** @addtogroup LoadBalancer
        In this module a concept for calling the grids load balance method
        is described and implemented.

        \remarks The interface for a LoadBalancer object is described by the
        class LoadBalancerInterface.
        @{
     **/

    /** \brief Interface class for load balancing.
    */
    class LoadBalancerInterface
    {
    protected:
      //! default constructor
      LoadBalancerInterface () {}

    public:
      //! destructor
      virtual ~LoadBalancerInterface () {}

      /** \brief call load balance, returns true if grid was changed
        \return \b true if grid was changed, \b false otherwise
      */
      virtual bool loadBalance () = 0;

      /** \brief return number of cycles since last application of load balance
        \return number of cycles since last application of load balance
      */
      virtual int balanceCounter () const = 0;

      /** \brief time that last load balance cycle took */
      virtual double loadBalanceTime () const
      {
        return 0.0;
      }
    };

    /*! \brief This class manages the adaptation process.
     If the method adapt is called, then the grid is adapted and also
     all the data belonging to the given dof manager will be rearranged
     for data set where it is necessary to keep the data.
     */
    template <class GridType>
    class LoadBalancer
    : virtual public LoadBalancerInterface ,
      public AutoPersistentObject
    {
      // type of this
      typedef LoadBalancer<GridType> ThisType;
      // dof manager
      typedef DofManager<GridType> DofManagerType;

      // type of data inlining during load balance
      typedef typename DofManagerType :: DataInlinerType DataInlinerType;

      // type of data extraction during load balance
      typedef typename DofManagerType :: DataXtractorType DataXtractorType;

      // type of local data collector interface
      typedef typename DataInlinerType :: LocalInterfaceType   LocalDataInlinerInterfaceType;
      // type of local data collector interface
      typedef typename DataXtractorType :: LocalInterfaceType  LocalDataXtractorInterfaceType;

      typedef std::pair< LocalDataInlinerInterfaceType*, LocalDataXtractorInterfaceType*  >  LocalDataCollectorPairType;
      typedef std::pair< DataInlinerType* , DataXtractorType* > DataCollectorPairType;
    protected:
      /** \brief constructor of LoadBalancer
         The following optional parameter is used from the Parameter class:
         # BalanceStep, balancing is done every x-th step, 0 means no balancing
         BalanceStep: 1 # (do balancing every step)
         \param grid Grid that load balancing is done for
         \param rpOp restrict prolong tpye
         \param balanceCounter actual counter, default is zero
      */
      template< class RestrictProlongOperator >
      LoadBalancer ( GridType & grid,
                     RestrictProlongOperator &rpOp,
                     int balanceCounter = 0 )
      : grid_( grid ),
        dm_ ( DofManagerType::instance( grid_ ) ),
        balanceStep_( getBalanceStep( balanceCounter ) ),
        balanceCounter_( balanceCounter ),
        localList_(),
        collList_(),
        balanceTime_( 0.0 )
      {
        rpOp.addToLoadBalancer( *this );
        if( Parameter::verbose() )
          std::cout << "Created LoadBalancer: balanceStep = " << balanceStep_ << std::endl;
      }

      /** \brief constructor of LoadBalancer
         The following optional parameter is used from the Parameter class:
         # BalanceStep, balancing is done every x-th step, 0 means no balancing
         BalanceStep: 1 # (do balancing every step)
         \param grid Grid that load balancing is done for
         BalanceStep: 1 # (do balancing every step)
         \param balanceCounter actual counter, default is zero
      */
      explicit LoadBalancer ( GridType &grid,
                              int balanceCounter = 0 )
      : grid_( grid ),
        dm_ ( DofManagerType::instance( grid_ ) ),
        balanceStep_( getBalanceStep( balanceCounter ) ),
        balanceCounter_( balanceCounter ),
        localList_(),
        collList_(),
        balanceTime_( 0.0 )
      {
        if( Parameter::verbose() )
          std::cout << "Created LoadBalancer: balanceStep = " << balanceStep_ << std::endl;
      }

      int getBalanceStep( int balanceCounter ) const
      {
        int step = balanceCounter;
        if( Parameter :: exists("BalanceStep") )
        {
          std::cout << "Warning: deprecated parameter 'BalanceStep', please use 'fem.loadbalancing.step' instead!" << std::endl;
          step = Parameter::getValue< int >( "BalanceStep", balanceCounter );
        }
        else
          step = Parameter::getValue< int >( "fem.loadbalancing.step", balanceCounter );

        return step;
      }

    public:
      //! destructor
      virtual ~LoadBalancer ()
      {
        // clear objects from dof managers list
        dm_.clearDataInliners();
        dm_.clearDataXtractors();

        // remove data collectors
        for(size_t i=0; i<collList_.size(); ++i)
        {
          delete collList_[ i ].first  ;
          delete collList_[ i ].second ;
        }

        // remove local data handler
        for(size_t i=0; i<localList_.size(); ++i)
        {
          delete localList_[ i ].first  ;
          delete localList_[ i ].second ;
        }
      }

      //! returns actual balanceCounter for checkpointing
      int balanceCounter () const { return balanceCounter_; }

      //! do load balance every balanceStep_ step
      bool loadBalance ()
      {
        // make sure this is only called in single thread mode
        assert( Fem :: ThreadManager :: singleThreadMode() );

        // get stopwatch
        Dune::Timer timer ;

        bool changed = false;

        // if balance counter has readed balanceStep do load balance
        const bool callBalance = ( (balanceCounter_ >= balanceStep_) && (balanceStep_ > 0) );

#ifndef NDEBUG
        // make sure load balance is called on every process
        int willCall = (callBalance) ? 1 : 0;
        const int iCall = willCall;

        // send info from rank 0 to all other
        grid_.comm().broadcast(&willCall, 1 , 0);

        assert( willCall == iCall );
#endif

        // if balance counter has reached balanceStep do load balance
        if( callBalance )
        {
          try {
            // call grids load balance, only implemented in ALUGrid right now
            changed = grid_.loadBalance( dm_ );
          }
          catch (...)
          {
            std::cout << "P[" << grid_.comm().rank() << "] : Cought an exepction during load balance" << std::endl;
            abort();
          }
          // reset balance counter
          balanceCounter_ = 0;
        }

        // increase balanceCounter if balancing is enabled
        if( balanceStep_ > 0 ) ++balanceCounter_;

        // get time
        balanceTime_ = timer.elapsed();

        return changed;
      }

      /** @copydoc LoadBalancerInterface::loadBalanceTime */
      virtual double loadBalanceTime() const
      {
        return balanceTime_;
      }

      //! backup internal data
      void backup() const
      {
        std::tuple<const int& > value( balanceCounter_ );
        PersistenceManager::backupValue("loadbalancer",value);
      }

      //! retore internal data
      void restore()
      {
        std::tuple< int& > value( balanceCounter_ );
        PersistenceManager::restoreValue("loadbalancer",value);
      }

      //! add discrete function to data inliner/xtractor list
      template <class DiscreteFunctionType>
      void addToLoadBalancer(DiscreteFunctionType& df)
      {
        addDiscreteFunction(df);
      }

      //! add discrete function to data inliner/xtractor list
      template <class DiscreteFunctionType>
      void addDiscreteFunction( DiscreteFunctionType& df )
      {
        addDiscreteFunction( df, df.defaultLoadBalanceContainsCheck() );
      }

      //! add discrete function to data inliner/xtractor list
      template <class DiscreteFunctionType, class ContainsCheck >
      void addDiscreteFunction(DiscreteFunctionType& df, const ContainsCheck& containsCheck )
      {
        static_assert( (Conversion< DiscreteFunctionType, IsDiscreteFunction >::exists),
                            "Only valid for discrete functions" );

        const IsDiscreteFunction * fct = &df;

        // if discrete functions is not in list already
        if( listOfFcts_.find(fct) == listOfFcts_.end() )
        {
          // insert into set
          listOfFcts_.insert( fct );

          ////////////////////////////
          // data inliners
          ////////////////////////////
          LocalDataCollectorPairType localPair;
          DataCollectorPairType collPair;
          {
            typedef LocalDataInliner<DiscreteFunctionType, ContainsCheck > LocalInlinerType;
            LocalInlinerType * di = new LocalInlinerType(df, containsCheck );
            localPair.first = di ;

            typedef DataCollector<GridType, LocalInlinerType > DataCollectorImp;
            DataCollectorImp* gdi = new DataCollectorImp( grid_, dm_ , *di, di->readWriteInfo() );
            collPair.first = gdi ;

            dm_.addDataInliner( *gdi );
          }

          ////////////////////////////
          // data xtractors
          ////////////////////////////
          {
            typedef LocalDataXtractor< DiscreteFunctionType, ContainsCheck > LocalXtractorType;
            LocalXtractorType * dx = new LocalXtractorType(df, containsCheck );
            localPair.second = dx ;

            typedef DataCollector<GridType,LocalXtractorType> DataCollectorImp;
            DataCollectorImp* gdx = new DataCollectorImp( grid_, dm_ , *dx, dx->readWriteInfo() );
            collPair.second = gdx ;

            dm_.addDataXtractor( *gdx );
          }

          // for later removal
          localList_.push_back( localPair );
          collList_.push_back( collPair );

          // enable this discrete function for dof compression
          df.enableDofCompression();
        }
      }

    protected:
      //! corresponding grid
      GridType & grid_;

      //! DofManager corresponding to grid
      DofManagerType & dm_;

      // call loadBalance ervery balanceStep_ step
      const int balanceStep_ ;
      // count actual balance call
      int balanceCounter_;

      // list of created local data collectors
      std::vector< LocalDataCollectorPairType > localList_;
      std::vector< DataCollectorPairType > collList_;

      // list of already added discrete functions
      std::set< const IsDiscreteFunction * > listOfFcts_;

      // time for last load balance call
      double balanceTime_;
    };

    /** @} end documentation group */

  } // namespace Fem

} // namespace Dune
#endif // #ifndef DUNE_FEM_LOADBALANCER_HH


==> anc/xt-super/dune-fem/dune/fem/space/common/localrestrictprolong.hh <==
#ifndef DUNE_FEM_LOCALRESTRICTPROLONG_HH
#define DUNE_FEM_LOCALRESTRICTPROLONG_HH

#include <dune/fem/function/localfunction/localfunction.hh>

namespace Dune
{

  namespace Fem
  {

    // DefaultLocalRestrictProlong
    // ---------------------------

    template< class DiscreteFunctionSpace >
    class DefaultLocalRestrictProlong;



    // ConstantLocalRestrictProlong
    // ----------------------------

    template< class DiscreteFunctionSpace >
    class ConstantLocalRestrictProlong
    {
      typedef ConstantLocalRestrictProlong< DiscreteFunctionSpace > ThisType;

    public:
      typedef DiscreteFunctionSpace DiscreteFunctionSpaceType;

      typedef typename DiscreteFunctionSpaceType::DomainFieldType DomainFieldType;

      ConstantLocalRestrictProlong ()
      : weight_( -1 )
      {}

      /** \brief explicit set volume ratio of son and father
       *
       *  \param[in]  weight  volume of son / volume of father
       *
       *  \note If this ratio is set, it is assume to be constant.
       */
      void setFatherChildWeight ( const DomainFieldType &weight )
      {
        weight_ = weight;
      }

      //! restrict data to father
      template< class LFFather, class LFSon, class LocalGeometry >
      void restrictLocal ( LFFather &lfFather, const LFSon &lfSon,
                           const LocalGeometry &geometryInFather, bool initialize ) const
      {
        const DomainFieldType weight = (weight_ < DomainFieldType( 0 ) ? calcWeight( lfFather.entity(), lfSon.entity() ) : weight_);

        assert( weight > 0.0 );
        //assert( std::abs( geometryInFather.volume() - weight ) < 1e-8 );

        const int numDofs = lfFather.numDofs();
        assert( lfFather.numDofs() == lfSon.numDofs() );
        if( initialize )
        {
          for( int i = 0; i < numDofs; ++i )
            lfFather[ i ] = weight * lfSon[ i ];
        }
        else
        {
          for( int i = 0; i < numDofs; ++i )
            lfFather[ i ] += weight * lfSon[ i ];
        }
      }

      //! prolong data to children
      template< class LFFather, class LFSon, class LocalGeometry >
      void prolongLocal ( const LFFather &lfFather, LFSon &lfSon,
                          const LocalGeometry &geometryInFather, bool initialize ) const
      {
        const int numDofs = lfFather.numDofs();
        assert( lfFather.numDofs() == lfSon.numDofs() );
        for( int i = 0; i < numDofs; ++i )
          lfSon[ i ] = lfFather[ i ];
      }

      //! do discrete functions need a communication after restriction / prolongation?
      bool needCommunication () const { return true; }


      template< class Entity >
      static DomainFieldType calcWeight ( const Entity &father, const Entity &son )
      {
        return son.geometry().volume() / father.geometry().volume();
      }

    protected:
      DomainFieldType weight_;
    };



    // EmptyLocalRestrictProlong
    // -------------------------

    template< class DiscreteFunctionSpace >
    class EmptyLocalRestrictProlong
    {
      typedef EmptyLocalRestrictProlong< DiscreteFunctionSpace > ThisType;

    public:
      typedef DiscreteFunctionSpace DiscreteFunctionSpaceType;

      typedef typename DiscreteFunctionSpaceType::DomainFieldType DomainFieldType;

      /** \brief explicit set volume ratio of son and father
       *
       *  \param[in]  weight  volume of son / volume of father
       *
       *  \note If this ratio is set, it is assume to be constant.
       */
      void setFatherChildWeight ( const DomainFieldType &weight ) {}

      //! restrict data to father
      template< class LFFather, class LFSon, class LocalGeometry >
      void restrictLocal ( LFFather &lfFather, const LFSon &lfSon,
                           const LocalGeometry &geometryInFather, bool initialize ) const
      {}

      //! prolong data to children
      template< class LFFather, class LFSon, class LocalGeometry >
      void prolongLocal ( const LFFather &lfFather, LFSon &lfSon,
                          const LocalGeometry &geometryInFather, bool initialize ) const
      {}

      //! do discrete functions need a communication after restriction / prolongation?
      bool needCommunication () const { return false; }
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_LOCALRESTRICTPROLONG_HH


==> anc/xt-super/dune-fem/dune/fem/space/common/restrictprolongfunction.hh <==
#ifndef DUNE_FEM_RESTRICTPROLONGFUNCTION_HH
#define DUNE_FEM_RESTRICTPROLONGFUNCTION_HH

#include <dune/common/exceptions.hh>

#include <dune/grid/common/grid.hh>

namespace Dune
{

  namespace Fem
  {

    /** \class   ProlongFunction
     *  \ingroup Adaptation
     *  \brief   prolong discrete functions between grid levels
     *
     *  \tparam LRP local restriction and prolongation operator
     *              (e.g., LocalLagrangeRestrictProlong)
     */
    template< class LRP >
    struct ProlongFunction
    {
      //! type of the local restriction and prolongation operator
      typedef LRP LocalRestrictProlong;

      /** \brief prolong a discrete function to finer grid level
       *
       *  \note The grid parts modelling the levels need not be of same type.
       *
       *  \param[in]  coarseFunction  discrete function on the coarser level
       *  \param[out] fineFunction    discrete function on the finer level
       */
      template< class CoarseFunction, class FineFunction >
      void operator() ( const CoarseFunction &coarseFunction,
                        FineFunction &fineFunction ) const
      {
        typedef typename CoarseFunction::LocalFunctionType CoarseLocalFunction;
        typedef typename CoarseFunction::DiscreteFunctionSpaceType CoarseSpace;

        typedef typename FineFunction::LocalFunctionType FineLocalFunction;

        const CoarseSpace &coarseSpace = coarseFunction.space();
        for( const auto& entity : coarseSpace )
        {
          CoarseLocalFunction coarseLocalFunction = coarseFunction.localFunction( entity );

          if( isDefinedOn( fineFunction, entity ) )
          {
            FineLocalFunction fineLocalFunction = fineFunction.localFunction( entity );
            fineLocalFunction.assign( coarseLocalFunction );
          }
          else
            hierarchicProlong( coarseLocalFunction, fineFunction );
        }
      }

    private:
      template< class CoarseLocalFunction, class FineFunction >
      void hierarchicProlong ( const CoarseLocalFunction &coarseLocalFunction,
                               FineFunction &fineFunction ) const
      {
        typedef typename CoarseLocalFunction::EntityType Entity;
        typedef typename Entity::HierarchicIterator HierarchicIterator;
        typedef typename FineFunction::LocalFunctionType FineLocalFunction;

        const Entity &father = coarseLocalFunction.entity();
        const int childLevel = father.level()+1;

        const HierarchicIterator hend = father.hend( childLevel );
        for( HierarchicIterator hit = father.hbegin( childLevel ); hit != hend; ++hit )
        {
          const Entity &son = *hit;
          if( isDefinedOn( fineFunction, son ) )
          {
            FineLocalFunction fineLocalFunction = fineFunction.localFunction( son );
            localRestrictProlong_.prolongLocal( coarseLocalFunction, fineLocalFunction, son.geometryInFather(), true );
          }
          else
            DUNE_THROW( GridError, "Cannot prolong over more than one level." );
        }
      }

      template< class Function >
      static bool isDefinedOn ( const Function &function, const typename Function::GridPartType::template Codim< 0 >::EntityType &entity )
      {
        typedef typename Function::GridPartType::IndexSetType IndexSet;
        const IndexSet &indexSet = function.gridPart().indexSet();
        return indexSet.contains( entity );
      }

    private:
      LocalRestrictProlong localRestrictProlong_;
    };



    /** \class   RestrictFunction
     *  \ingroup Adaptation
     *  \brief   restrict discrete functions between grid levels
     *
     *  \tparam LRP local restriction and prolongation operator
     *              (e.g., LocalLagrangeRestrictProlong)
     */
    template< class LRP >
    struct RestrictFunction
    {
      //! type of the local restriction and prolongation operator
      typedef LRP LocalRestrictProlong;

    public:
      /** \brief restrict a discrete function to coarser grid level
       *
       *  \note The grid parts modelling the levels need not be of same type.
       *
       *  \param[in]  fineFunction   discrete function on the finer level
       *  \param[out] coarseFunction discrete function on the coarser level
       */
      template< class FineFunction, class CoarseFunction >
      void operator() ( const FineFunction &fineFunction,
                        CoarseFunction &coarseFunction ) const
      {
        typedef typename CoarseFunction::LocalFunctionType CoarseLocalFunction;
        typedef typename CoarseFunction::DiscreteFunctionSpaceType CoarseSpace;

        typedef typename FineFunction::LocalFunctionType FineLocalFunction;

        const CoarseSpace &coarseSpace = coarseFunction.space();
        for( const auto& entity : coarseSpace )
        {
          CoarseLocalFunction coarseLocalFunction = coarseFunction.localFunction( entity );

          if( isDefinedOn( fineFunction, entity ) )
          {
            FineLocalFunction fineLocalFunction = fineFunction.localFunction( entity );
            coarseLocalFunction.assign( fineLocalFunction );
          }
          else
            hierarchicRestrict( fineFunction, coarseLocalFunction );
        }
      }

    private:
      template< class FineFunction, class CoarseLocalFunction >
      void hierarchicRestrict ( const FineFunction &fineFunction,
                                CoarseLocalFunction &coarseLocalFunction ) const
      {
        typedef typename CoarseLocalFunction::EntityType Entity;
        typedef typename Entity::HierarchicIterator HierarchicIterator;
        typedef typename FineFunction::LocalFunctionType FineLocalFunction;

        const Entity &father = coarseLocalFunction.entity();
        const int childLevel = father.level()+1;

        bool initialize = true;
        const HierarchicIterator hend = father.hend( childLevel );
        for( HierarchicIterator hit = father.hbegin( childLevel ); hit != hend; ++hit )
        {
          const Entity &son = *hit;
          if( isDefinedOn( fineFunction, son ) )
          {
            FineLocalFunction fineLocalFunction = fineFunction.localFunction( son );
            localRestrictProlong_.restrictLocal( coarseLocalFunction, fineLocalFunction, son.geometryInFather(), initialize );
          }
          else
            DUNE_THROW( GridError, "Cannot restrict over more than one level." );
          initialize = false;
        }
      }

      template< class Function >
      static bool isDefinedOn ( const Function &function, const typename Function::GridPartType::template Codim< 0 >::EntityType &entity )
      {
        typedef typename Function::GridPartType::IndexSetType IndexSet;
        const IndexSet &indexSet = function.gridPart().indexSet();
        return indexSet.contains( entity );
      }

    private:
      LocalRestrictProlong localRestrictProlong_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_RESTRICTPROLONGFUNCTION_HH


==> anc/xt-super/dune-fem/dune/fem/space/common/restrictprolonginterface.hh <==
#ifndef DUNE_FEM_RESTRICTPROLONGINTERFACE_HH
#define DUNE_FEM_RESTRICTPROLONGINTERFACE_HH

//- Dune includes
#include <dune/common/bartonnackmanifcheck.hh>
#include <dune/grid/common/capabilities.hh>

//- local includes
#include <dune/fem/function/localfunction/const.hh>
#include <dune/fem/function/localfunction/temporary.hh>
#include <dune/fem/space/common/localrestrictprolong.hh>

namespace Dune
{

  namespace Fem
  {

    /** @addtogroup RestrictProlongInterface

        Interface for restriction and prolongation operation of data
        on single elements.

        \remarks The Interface for a restriction and prolongation operation
        is defined by the class RestrictProlongInterface.


      @{
     */

    /*! @ingroup RestrictProlongInterface
        \brief Interface class defining the local behaviour of the
        restrict/prolong operation (using BN)

        \interfaceclass
     */
    template< class Traits >
    class RestrictProlongInterface
    {
      typedef RestrictProlongInterface< Traits > ThisType;

    public:
      //! \brief type of restrict-prolong operator implementation
      typedef typename Traits::RestProlImp RestProlImp;

      //! \brief field type of domain vector space
      typedef typename Traits::DomainFieldType DomainFieldType;

      /** \brief explicit set volume ratio of son and father
       *
       *  \param[in]  weight  volume of son / volume of father
       *
       *  \note If this ratio is set, it is assume to be constant.
       */
      void setFatherChildWeight ( const DomainFieldType &weight ) const
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().setFatherChildWeight( weight ) );
      }

      //! restrict data to father
      template< class Entity >
      void restrictLocal ( const Entity &father, const Entity &son, bool initialize ) const
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().restrictLocal( father, son, initialize ) );
      }

      //! restrict data to father
      template< class Entity, class LocalGeometry >
      void restrictLocal ( const Entity &father, const Entity &son,
                           const LocalGeometry &geometryInFather,
                           bool initialize ) const
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().restrictLocal( father, son, geometryInFather, initialize ) );
      }

      //! prolong data to children
      template< class Entity >
      void prolongLocal ( const Entity &father, const Entity &son, bool initialize ) const
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().prolongLocal( father, son, initialize ) );
      }

      //! prolong data to children
      template< class Entity, class LocalGeometry >
      void prolongLocal ( const Entity &father, const Entity &son,
                          const LocalGeometry &geometryInFather,
                          bool initialize ) const
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().prolongLocal( father, son, geometryInFather, initialize ) );
      }

      /** \brief add discrete function to communicator
       *  \param[in]  comm  Communicator to add the discrete functions to
       */
      template< class Communicator >
      void addToList ( Communicator &comm )
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().addToList( comm ) );
      }

      /** \brief add discrete function to load balancer
       *  \param[in]  lb LoadBalancer to add the discrete functions to
       */
      template< class LoadBalancer >
      void addToLoadBalancer ( LoadBalancer &lb )
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().addToLoadBalancer( lb ) );
      }

    protected:
      /** \brief calculates the weight, i.e. (volume son)/(volume father)
          \param[in] father Father Entity
          \param[in] son Son Entity
          \return proportion between fahter and son volume
      */
      template< class Entity >
      DomainFieldType calcWeight ( const Entity &father, const Entity &son ) const
      {
        const DomainFieldType weight = son.geometry().volume() / father.geometry().volume();
        assert( weight > DomainFieldType( 0 ) );
        return weight;
      }

    protected:
      const RestProlImp &asImp () const { return static_cast< const RestProlImp & >( *this ); }
      RestProlImp &asImp () { return static_cast< RestProlImp & >( *this ); }
    };


    /** \brief Traits class for derivation from RestrictProlongInterface. */
    template< class Impl, class DomainField >
    struct RestrictProlongTraits
    {
      typedef Impl RestProlImp;
      typedef DomainField DomainFieldType;
    };



    /** \brief Interface default implementation for derived classes */
    template< class Traits >
    class RestrictProlongInterfaceDefault
    : public RestrictProlongInterface< Traits >
    {
      typedef RestrictProlongInterfaceDefault< Traits > ThisType;
      typedef RestrictProlongInterface< Traits > BaseType;

    public:
      typedef typename BaseType::DomainFieldType DomainFieldType;

    protected:
      //! return true if father and son have the same index
      template< class IndexSet, class Entity >
      bool entitiesAreCopies ( const IndexSet &indexSet,
                               const Entity &father, const Entity &son ) const
      {
        return (indexSet.index( father ) == indexSet.index( son ));
      }

    public:
      /** \copydoc RestrictProlongInterface::setFatherChildWeight(const DomainFieldType &weight) const*/
      void setFatherChildWeight ( const DomainFieldType &weight ) const {}
    };



    /** \brief This is a wrapper for the default implemented
        restriction/prolongation operator, which only takes a discrete
        function template
     */
    template< class DiscreteFunction >
    class RestrictProlongDefault
    : public RestrictProlongInterfaceDefault< RestrictProlongTraits< RestrictProlongDefault< DiscreteFunction >, typename DiscreteFunction::DomainFieldType > >
    {
      typedef RestrictProlongDefault< DiscreteFunction > ThisType;
      typedef RestrictProlongInterfaceDefault< RestrictProlongTraits< ThisType, typename DiscreteFunction::DomainFieldType > > BaseType;

    public:
      typedef DiscreteFunction DiscreteFunctionType;

      typedef typename BaseType::DomainFieldType DomainFieldType;

      typedef typename DiscreteFunctionType::DiscreteFunctionSpaceType DiscreteFunctionSpaceType;
      typedef typename DiscreteFunctionType::LocalFunctionType LocalFunctionType;
      typedef typename DiscreteFunctionType::GridPartType GridPartType;

      typedef DefaultLocalRestrictProlong< DiscreteFunctionSpaceType > LocalRestrictProlongType;

      explicit RestrictProlongDefault ( DiscreteFunctionType &discreteFunction )
      : discreteFunction_( discreteFunction ),
        constLf_( discreteFunction ),
        localRP_( discreteFunction_.space() )
      {
        // enable dof compression for this discrete function
        discreteFunction_.enableDofCompression();
      }

    protected:
      using BaseType::calcWeight;
      using BaseType::entitiesAreCopies;

    public:
      /** \brief explicit set volume ratio of son and father
       *
       *  \param[in]  weight  volume of son / volume of father
       *
       *  \note If this ratio is set, it is assume to be constant.
       */
      void setFatherChildWeight ( const DomainFieldType &weight ) const
      {
        localRP_.setFatherChildWeight( weight );
      }

      //! restrict data to father
      template< class Entity >
      void restrictLocal ( const Entity &father, const Entity &son, bool initialize ) const
      {
        assert( !father.isLeaf() );

        // convert from grid entities to grid part entities
        typedef typename GridPartType::template Codim< Entity::codimension >::EntityType GridPartEntityType;
        const GridPartType &gridPart = discreteFunction_.gridPart();
        const GridPartEntityType &gpFather = gridPart.convert( father );
        const GridPartEntityType &gpSon    = gridPart.convert( son );

        if( !entitiesAreCopies( gridPart.indexSet(), gpFather, gpSon ) )
          restrictLocal( gpFather, gpSon, son.geometryInFather(), initialize );
      }

      //! restrict data to father
      template< class Entity, class LocalGeometry >
      void restrictLocal ( const Entity &father, const Entity &son,
                           const LocalGeometry &geometryInFather,
                           bool initialize ) const
      {
        constLf_.init( son );
        LocalFunctionType lfFather = discreteFunction_.localFunction( father );

        localRP_.restrictLocal( lfFather, constLf_, geometryInFather, initialize );
      }

      //! prolong data to children
      template< class Entity >
      void prolongLocal ( const Entity &father, const Entity &son, bool initialize ) const
      {
        assert( !father.isLeaf() );

        // convert from grid entities to grid part entities
        typedef typename GridPartType::template Codim< Entity::codimension >::EntityType GridPartEntityType;
        const GridPartType &gridPart = discreteFunction_.gridPart();
        const GridPartEntityType &gpFather = gridPart.convert( father );
        const GridPartEntityType &gpSon    = gridPart.convert( son );

        if( !entitiesAreCopies( gridPart.indexSet(), gpFather, gpSon ) )
          prolongLocal( gpFather, gpSon, son.geometryInFather(), initialize );
      }

      //! prolong data to children
      template< class Entity, class LocalGeometry >
      void prolongLocal ( const Entity &father, const Entity &son,
                          const LocalGeometry &geometryInFather,
                          bool initialize ) const
      {
        constLf_.init( father );
        LocalFunctionType lfSon = discreteFunction_.localFunction( son );

        localRP_.prolongLocal( constLf_, lfSon, geometryInFather, initialize );
      }

      //! add discrete function to communicator
      template< class Communicator >
      void addToList ( Communicator &comm )
      {
        if( localRP_.needCommunication() )
          comm.addToList( discreteFunction_ );
      }

      //! add discrete function to load balancer
      template< class LoadBalancer >
      void addToLoadBalancer ( LoadBalancer& lb )
      {
        lb.addToLoadBalancer( discreteFunction_ );
      }

    protected:
      DiscreteFunctionType &discreteFunction_;
      mutable LocalFunctionType constLf_;
      mutable LocalRestrictProlongType localRP_;
    };
    ///@}

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_RESTRICTPROLONGINTERFACE_HH


==> anc/xt-super/dune-fem/dune/fem/space/common/restrictprolongtuple.hh <==
#ifndef DUNE_FEM_SPACE_COMMON_RESTRICTPROLONGTUPLE_HH
#define DUNE_FEM_SPACE_COMMON_RESTRICTPROLONGTUPLE_HH

#include <tuple>
#include <utility>

#include <dune/common/deprecated.hh>
#include <dune/common/forloop.hh>
#include <dune/common/tupleutility.hh>

#include <dune/fem/space/common/restrictprolonginterface.hh>

namespace Dune
{

  namespace Fem
  {

    // Internal forward declaration
    // ----------------------------

    template< class... RestrictProlongInterfaces >
    class RestrictProlongTuple;
    template< class... DiscreteFunctions >
    class RestrictProlongDefaultTuple;



    // RestrictProlongTuple
    // --------------------

    /** \addtogroup RestrictProlongInterface
     *  \{
     **/

    /** \class RestrictProlongTuple
     *
     *  \brief combine a variadic number of Dune::Fem::RestrictProlongInterface
     *         instances into a single object again derived from
     *         Dune::Fem::RestrictProlongInterface
     *
     *  \tparam  Head  a Dune::Fem::RestrictProlongInterface type
     *  \tparam  Tail  additional Dune::Fem::RestrictProlongInterface types
     */
    template< class Head, class... Tail >
    class RestrictProlongTuple< Head, Tail... >
    : public Dune::Fem::RestrictProlongInterface< RestrictProlongTraits< RestrictProlongTuple< Head, Tail... >, typename Head::DomainFieldType > >
    {
      typedef Dune::Fem::RestrictProlongInterface< RestrictProlongTraits< RestrictProlongTuple< Head, Tail... >, typename Head::DomainFieldType > > BaseType;

      template< int i > struct AddToList;
      template< int i > struct AddToLoadBalancer;
      template< int i > struct ProlongLocal;
      template< int i > struct RestrictLocal;
      template< int i > struct SetFatherChildWeight;

    public:
      /** \copydoc Dune::Fem::RestrictProlongInterface::DomainFieldType */
      typedef typename BaseType::DomainFieldType DomainFieldType;

      /** \name Construction
       *  \{
       */

      explicit RestrictProlongTuple ( Head &&head, Tail &&... tail )
        : tuple_( std::forward< Head >( head ), std::forward< Tail >( tail )... )
      {}

      explicit RestrictProlongTuple ( std::tuple< Head, Tail... > &&tuple )
        : tuple_( tuple )
      {}

      /** \} */

      /** \name Interface methods
       *  \{
       */

      /** \copydoc Dune::Fem::RestrictProlongInterface::setFatherChildWeight */
      void setFatherChildWeight ( const DomainFieldType &weight ) const
      {
        Dune::ForLoop< SetFatherChildWeight, 0, sizeof...( Tail ) >::apply( weight, tuple_ );
      }

      /** \copydoc Dune::Fem::RestrictProlongInterface::restrictLocal */
      template< class Entity >
      void restrictLocal ( const Entity &father, const Entity &child, bool initialize ) const
      {
        Dune::ForLoop< RestrictLocal, 0, sizeof...( Tail ) >::apply( father, child, initialize, tuple_ );
      }

      /** \copydoc Dune::Fem::RestrictProlongInterface::restrictLocal */
      template< class Entity, class LocalGeometry >
      void restrictLocal ( const Entity &father, const Entity &child,
                           const LocalGeometry &geometryInFather, bool initialize ) const
      {
        Dune::ForLoop< RestrictLocal, 0, sizeof...( Tail ) >::apply( father, child, geometryInFather, initialize, tuple_ );
      }

      /** \copydoc Dune::Fem::RestrictProlongInterface::prolongLocal */
      template< class Entity >
      void prolongLocal ( const Entity &father, const Entity &child, bool initialize ) const
      {
        Dune::ForLoop< ProlongLocal, 0, sizeof...( Tail ) >::apply( father, child, initialize, tuple_ );
      }

      /** \copydoc Dune::Fem::RestrictProlongInterface::prolongLocal */
      template< class Entity, class LocalGeometry >
      void prolongLocal ( const Entity &father, const Entity &child,
                          const LocalGeometry &geometryInFather, bool initialize ) const
      {
        Dune::ForLoop< ProlongLocal, 0, sizeof...( Tail ) >::apply( father, child, geometryInFather, initialize, tuple_ );
      }

      /** \copydoc Dune::Fem::RestrictProlongInterface::addToList */
      template< class Communicator >
      void addToList ( Communicator &comm )
      {
        Dune::ForLoop< AddToList, 0, sizeof...( Tail ) >::apply( comm, tuple_ );
      }

      /** \copydoc Dune::Fem::RestrictProlongInterface::addToLoadBalancer */
      template< class LoadBalancer >
      void addToLoadBalancer ( LoadBalancer &loadBalancer )
      {
        Dune::ForLoop< AddToLoadBalancer, 0, sizeof...( Tail ) >::apply( loadBalancer, tuple_ );
      }

      /** \} */

    private:
      std::tuple< Head, Tail... > tuple_;
    };



    // RestrictProlongTuple< Head, Tail... >::AddToList
    // ------------------------------------------------

    template< class Head, class... Tail >
    template< int i >
    struct RestrictProlongTuple< Head, Tail... >::AddToList
    {
      template< class Communicator >
      static void apply ( Communicator &comm, std::tuple< Head, Tail... > &tuple )
      {
        std::get< i >( tuple ).addToList( comm );
      }
    };



    // RestrictProlongTuple< Head, Tail... >::AddToLoadBalancer
    // --------------------------------------------------------

    template< class Head, class... Tail >
    template< int i >
    struct RestrictProlongTuple< Head, Tail... >::AddToLoadBalancer
    {
      template< class LoadBalancer >
      static void apply ( LoadBalancer &loadBalancer, std::tuple< Head, Tail... > &tuple )
      {
        std::get< i >( tuple ).addToLoadBalancer( loadBalancer );
      }
    };



    // RestrictProlongTuple< Head, Tail... >::ProlongLocal
    // ---------------------------------------------------

    template< class Head, class... Tail >
    template< int i >
    struct RestrictProlongTuple< Head, Tail... >::ProlongLocal
    {
      template< class Entity >
      static void apply ( const Entity &father, const Entity &child, bool initialize,
                          const std::tuple< Head, Tail... > &tuple )
      {
        std::get< i >( tuple ).prolongLocal( father, child, initialize );
      }

      template< class Entity, class LocalGeometry >
      static void apply ( const Entity &father, const Entity &child, const LocalGeometry &geometryInFather, bool initialize,
                          const std::tuple< Head, Tail... > &tuple )
      {
        std::get< i >( tuple ).prolongLocal( father, child, geometryInFather, initialize );
      }
    };



    // RestrictProlongTuple< Head, Tail... >::RestrictLocal
    // ----------------------------------------------------

    template< class Head, class... Tail >
    template< int i >
    struct RestrictProlongTuple< Head, Tail... >::RestrictLocal
    {
      template< class Entity >
      static void apply ( const Entity &father, const Entity &child, bool initialize,
                          const std::tuple< Head, Tail... > &tuple )
      {
        std::get< i >( tuple ).restrictLocal( father, child, initialize );
      }

      template< class Entity, class LocalGeometry >
      static void apply ( const Entity &father, const Entity &child, const LocalGeometry &geometryInFather, bool initialize,
                          const std::tuple< Head, Tail... > &tuple )
      {
        std::get< i >( tuple ).restrictLocal( father, child, geometryInFather, initialize );
      }
    };



    // RestrictProlongTuple< Head, Tail... >::SetFatherChildWeight
    // -----------------------------------------------------------

    template< class Head, class... Tail >
    template< int i >
    struct RestrictProlongTuple< Head, Tail... >::SetFatherChildWeight
    {
      static void apply ( const DomainFieldType &weight, const std::tuple< Head, Tail... > &tuple )
      {
        std::get< i >( tuple ).setFatherChildWeight( weight );
      }
    };



    // RestrictProlongDefaultTuple
    // ---------------------------

    /** \class RestrictProlongDefaultTuple
     *
     *  \brief conveniently set up a tuple of Dune::Fem::RestrictProlongDefault
     *         restriction/prolongation objects created from a variadic list of
     *         discrete functions
     *
     *  \tparam  DiscreteFunctions  a variadic list of discrete function types
     */
    template< class... DiscreteFunctions >
    class RestrictProlongDefaultTuple
    : public RestrictProlongTuple< RestrictProlongDefault< DiscreteFunctions >... >
    {
      typedef RestrictProlongTuple< RestrictProlongDefault< DiscreteFunctions >... > BaseType;

      template< class DiscreteFunction >
      struct Operation
      {
        typedef typename std::decay< DiscreteFunction >::type DiscreteFunctionType;
        typedef RestrictProlongDefault< DiscreteFunctionType > Type;

        static Type apply ( DiscreteFunctionType &discreteFunction )
        {
          return Type( discreteFunction );
        }
      };

    public:
      explicit RestrictProlongDefaultTuple ( DiscreteFunctions &... discreteFunctions )
        : BaseType( RestrictProlongDefault< DiscreteFunctions >( discreteFunctions )... )
      {}

      explicit RestrictProlongDefaultTuple ( std::tuple< DiscreteFunctions &... > tuple )
        : BaseType( Dune::transformTuple< Operation >( tuple ) )
      {}
    };

    // RestrictProlongDefaultTraits
    template<class... DiscreteFunctions>
    struct RestrictProlongDefaultTraits
    {
      typedef RestrictProlongDefaultTuple<DiscreteFunctions...> Type;
    };

    template<class... DiscreteFunctions>
    struct RestrictProlongDefaultTraits<std::tuple<DiscreteFunctions&...> >
    {
      typedef RestrictProlongDefaultTuple<DiscreteFunctions...> Type;
    };
    
    // makeRestrictProlongDefault
    // --------------------------

    /** \fn makeRestrictProlongDefault
     *
     *  \brief conveniently set up a tuple of Dune::Fem::RestrictProlongDefault
     *         restriction/prolongation objects created from a variadic list of
     *         discrete functions
     *
     *  \param[in]  discreteFunctions  a variadic list of discrete function types
     */
    template< class... DiscreteFunctions >
    static inline RestrictProlongDefaultTuple< DiscreteFunctions... >
    DUNE_DEPRECATED makeRestrictProlongDefault ( DiscreteFunctions &... discreteFunctions )
    {
      return RestrictProlongDefaultTuple< DiscreteFunctions... >( discreteFunctions... );
    }

    template< class... DiscreteFunctions >
    static inline RestrictProlongDefaultTuple< DiscreteFunctions... >
    DUNE_DEPRECATED makeRestrictProlongDefault ( std::tuple< DiscreteFunctions &... > tuple )
    {
      return RestrictProlongDefaultTuple< DiscreteFunctions ... >( tuple );
    }

    /** \} */

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_COMMON_RESTRICTPROLONGTUPLE_HH


==> anc/xt-super/dune-fem/dune/fem/space/discontinuousgalerkin.hh <==
#include "discontinuousgalerkin/space.hh"
#include "discontinuousgalerkin/lagrange.hh"
#include "discontinuousgalerkin/legendre.hh"
#include "discontinuousgalerkin/hierarchiclegendre.hh"


==> anc/xt-super/dune-fem/dune/fem/space/discontinuousgalerkin/CMakeLists.txt <==
dune_install(basisfunctionsets.hh declaration.hh generic.hh
             hierarchiclegendre.hh interpolation.hh
             lagrange.hh legendre.hh localdgmassmatrix.hh
             localinterpolation.hh localrestrictprolong.hh shapefunctionsets.hh
             space.hh)


==> anc/xt-super/dune-fem/dune/fem/space/discontinuousgalerkin/Makefile.am <==
discontinuousgalerkindir =  $(includedir)/dune/fem/space/discontinuousgalerkin
discontinuousgalerkin_HEADERS = \
	basisfunctionsets.hh \
	declaration.hh \
	generic.hh \
	hierarchiclegendre.hh \
	interpolation.hh \
	lagrange.hh \
	legendre.hh \
	localdgmassmatrix.hh \
	localinterpolation.hh \
	localrestrictprolong.hh \
	shapefunctionsets.hh \
	space.hh

EXTRA_DIST =

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/dune/fem/space/discontinuousgalerkin/basisfunctionsets.hh <==
#ifndef DUNE_FEM_SPACE_DISCONTINUOUSGALERKIN_BASISFUNCTIONSETS_HH
#define DUNE_FEM_SPACE_DISCONTINUOUSGALERKIN_BASISFUNCTIONSETS_HH

#include <utility>

#include <dune/common/documentation.hh>

#include <dune/fem/space/basisfunctionset/default.hh>

namespace Dune
{

  namespace Fem
  {

    // BasisFunctionSets
    // -----------------

    /** \class BasisFunctionSets
     *
     *  \brief interface class representing a family of basis function sets
     */
    class BasisFunctionSets
    {
    public:
      /** \brief basis function set */
      typedef ImplementationDefined BasisFunctionSetType;
      /** \brief entity type */
      typedef ImplementationDefined EntityType;

      /** \name Move construction/assignment
       *  \{
       */

      /** \brief move constructor */
      BasisFunctionSets ( BasisFunctionSets && );

      /** \} */

      /** \name Deleted methods
       *  \{
       */

      /** \brief copy constructor */
      BasisFunctionSets ( const BasisFunctionSets & ) = delete;

      /** \brief assignment constructor */
      BasisFunctionSets &operator= ( const BasisFunctionSets & ) = delete;

      /** \} */

      /** \name Public member methods
       *  \{
       */

      /** \brief return maximum order */
      int order () const;

      /** \brief return order for given grid part entity */
      int order ( const EntityType &entity ) const;

      /** \brief return basis function set for given entity */
      BasisFunctionSetType basisFunctionSet ( const EntityType &entity ) const;

      /** \} */
    };



    // DefaultBasisFunctionSets
    // ------------------------

    /** \class DefaultBasisFunctionSets
     *
     *  \brief generate a set of default basis function sets from given set of
     *         shape function sets
     *
     *  \tparam  GridPart  grid part type
     *  \tparam  ShapeFunctionSets  shape function sets type
     */
    template< class GridPart, class ShapeFunctionSets >
    class DefaultBasisFunctionSets
    {
      typedef DefaultBasisFunctionSets< GridPart, ShapeFunctionSets > ThisType;

    public:
      /** \brief grid part type */
      typedef GridPart GridPartType;

      /** \brief shape function sets type */
      typedef ShapeFunctionSets ShapeFunctionSetsType;
      /** \brief shape function set type */
      typedef typename ShapeFunctionSetsType::ShapeFunctionSetType ShapeFunctionSetType;

    private:
      static const int dimension = GridPartType::dimension;
      static const int mydimension = ShapeFunctionSetType::FunctionSpaceType::dimDomain;
      static const int codimension = dimension - mydimension;

    public:
      /** \copydoc Dune::Fem::BasisFunctionSets::EntityType */
      typedef typename GridPartType::template Codim< codimension >::EntityType EntityType;

      /** \copydoc Dune::Fem::BasisFunctionSets::EntityType */
      typedef Dune::Fem::DefaultBasisFunctionSet< EntityType, ShapeFunctionSetType > BasisFunctionSetType;

    public:
      /** \name Construction
       *  \{
       */

      explicit DefaultBasisFunctionSets ( ShapeFunctionSetsType &&shapeFunctionSets )
        : shapeFunctionSets_( std::forward< ShapeFunctionSetsType >( shapeFunctionSets ) )
      {}

      template< class... Args >
      explicit DefaultBasisFunctionSets ( Args &&... args )
        : shapeFunctionSets_( std::forward< Args >( args )... )
      {}

      /** \} */

      /** \name Copying and assignment
       *  \{
       */

      DefaultBasisFunctionSets ( const ThisType & ) = delete;

      DefaultBasisFunctionSets ( ThisType & ) = delete;

      DefaultBasisFunctionSets ( ThisType &&other )
        : shapeFunctionSets_( std::move( other.shapeFunctionSets_ ) )
      {}

      DefaultBasisFunctionSets &operator= ( const ThisType & ) = delete;

      /** \} */

      /** \name Public member methods
       *  \{
       */

      /** \copydoc Dune::Fem::BasisFunctionSets::order */
      int order () const { return shapeFunctionSets_.order(); }

      /** \copydoc Dune::Fem::BasisFunctionSets::order */
      int order ( const EntityType &entity ) const
      {
        return shapeFunctionSets_.order( entity.type() );
      }

      /** \copydoc Dune::Fem::BasisFunctionSets::basisFunctionSet */
      BasisFunctionSetType basisFunctionSet ( const EntityType &entity ) const
      {
        return BasisFunctionSetType( entity, shapeFunctionSet( entity.type() ) );
      }

      /** \} */

    private:
      ShapeFunctionSetType shapeFunctionSet ( const Dune::GeometryType &type ) const
      {
        return shapeFunctionSets_.shapeFunctionSet( type );
      }

      ShapeFunctionSetsType shapeFunctionSets_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_DISCONTINUOUSGALERKIN_BASISFUNCTIONSETS_HH


==> anc/xt-super/dune-fem/dune/fem/space/discontinuousgalerkin/declaration.hh <==
#ifndef DUNE_FEM_SPACE_DISCONTINUOUSGALERKIN_DECLARATION_HH
#define DUNE_FEM_SPACE_DISCONTINUOUSGALERKIN_DECLARATION_HH


namespace Dune
{

  namespace Fem
  {

    // DiscontinuousGalerkinSpace
    // --------------------------

    template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
    class DiscontinuousGalerkinSpace;


    // LagrangeDiscontinuousGalerkinSpace
    // ----------------------------------

    template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
    class LagrangeDiscontinuousGalerkinSpace;


    // LegendreDiscontinuousGalerkinSpace
    // ----------------------------------

    template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
    class LegendreDiscontinuousGalerkinSpace;


    // HierarchicLegendreDiscontinuousGalerkinSpace
    // ----------------------------------

    template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
    class HierarchicLegendreDiscontinuousGalerkinSpace;

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_DISCONTINUOUSGALERKIN_DECLARATION_HH


==> anc/xt-super/dune-fem/dune/fem/space/discontinuousgalerkin/generic.hh <==
#ifndef DUNE_FEM_SPACE_DISCONTINUOUSGALERKIN_GENERIC_HH
#define DUNE_FEM_SPACE_DISCONTINUOUSGALERKIN_GENERIC_HH

#include <utility>

#include <dune/common/deprecated.hh>
#include <dune/common/std/constexpr.hh>

#include <dune/fem/space/common/discretefunctionspace.hh>
#include <dune/fem/space/mapper/codimensionmapper.hh>
#include <dune/fem/storage/singletonlist.hh>

#include "localinterpolation.hh"
#include "localrestrictprolong.hh"

namespace Dune
{

  namespace Fem
  {

    // GenericDiscontinuousGalerkinSpace
    // ---------------------------------

    /** \class GenericDiscontinuousGalerkinSpace
     *
     *  \brief generic implementation of a Discontinuous Galerkin space based
     *         on a fixed family of basis function sets
     *
     *  \tparam  Traits  traits class
     */
    template< class Traits >
    class GenericDiscontinuousGalerkinSpace
    : public DiscreteFunctionSpaceDefault< Traits >
    {
      typedef GenericDiscontinuousGalerkinSpace< Traits > ThisType;
      typedef DiscreteFunctionSpaceDefault< Traits > BaseType;

    public:
      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::codimension */
      static const int codimension = Traits::codimension;

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::GridPartType */
      typedef typename BaseType::GridPartType GridPartType;
      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::EntityType */
      typedef typename BaseType::EntityType EntityType;
      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::IntersectionType */
      typedef typename BaseType::IntersectionType IntersectionType;

      /** \brief basis function sets */
      typedef typename Traits::BasisFunctionSetsType BasisFunctionSetsType;
      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::BasisFunctionSetType */
      typedef typename BaseType::BasisFunctionSetType BasisFunctionSetType;

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::BlockMapperType */
      typedef typename BaseType::BlockMapperType BlockMapperType;

    protected:
      using BaseType::asImp;

    public:
      /** \name Construction
       *  \{
       */

      explicit GenericDiscontinuousGalerkinSpace ( GridPartType &gridPart, BasisFunctionSetsType &&basisFunctionSets,
                                                   const InterfaceType commInterface = InteriorBorder_All_Interface,
                                                   const CommunicationDirection commDirection = ForwardCommunication )
      : BaseType( gridPart, commInterface, commDirection ),
        basisFunctionSets_( std::forward< BasisFunctionSetsType >( basisFunctionSets ) ),
        blockMapper_( gridPart )
      {}

      /** \} */

      /** \name Copying and assignment
       *  \{
       */

      GenericDiscontinuousGalerkinSpace ( const ThisType & ) = delete;

      /** \brief move constructor */
      GenericDiscontinuousGalerkinSpace ( ThisType &&other )
        : BaseType( other ),
          basisFunctionSets_( std::move( other.basisFunctionSets_ ) ),
          blockMapper_( std::move( blockMapper_ ) )
      {}

      GenericDiscontinuousGalerkinSpace &operator= ( const ThisType & ) = default;

      /** \} */

      /** \name Public member methods
       *  \{
       */

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::type */
      static DFSpaceIdentifier type () { return DGSpace_id; }

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::basisFunctionSet */
      BasisFunctionSetType basisFunctionSet ( const EntityType &entity ) const
      {
        return basisFunctionSets_.basisFunctionSet( entity );
      }

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::continuous */
      static DUNE_CONSTEXPR bool continuous () { return false; }

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::continuous */
      static DUNE_CONSTEXPR bool continuous ( const IntersectionType &intersection ) { return false; }

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::order */
      int order () const { return basisFunctionSets_.order(); }

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::order */
      int order ( const EntityType &entity ) const { return basisFunctionSets_.order( entity ); }

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::blockMapper */
      BlockMapperType &blockMapper () const { return blockMapper_; }

      /** \} */

      /** \name Non-interface methods
       *  \{
       */

      /** \brief local interpolation using discontinuous L2-projection
       *
       *  \param[in]  localFunction  local function to interpolate
       *  \param[in]  localDofVector  local degrees of freedom of the interpolation
       */
      template< class LocalFunction, class LocalDofVector >
      DUNE_DEPRECATED
      void interpolate ( const LocalFunction &localFunction, LocalDofVector &localDofVector ) const
      {
        const EntityType &entity = localFunction.entity();
        asImp().interpolation( entity )( localFunction, localDofVector );
      }

      /** \} */

    private:
      BasisFunctionSetsType basisFunctionSets_;
      mutable BlockMapperType blockMapper_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_DISCONTINUOUSGALERKIN_GENERIC_HH


==> anc/xt-super/dune-fem/dune/fem/space/discontinuousgalerkin/hierarchiclegendre.hh <==
#ifndef DUNE_FEM_SPACE_DISCONTINUOUSGALERKIN_HLEGENDRE_HH
#define DUNE_FEM_SPACE_DISCONTINUOUSGALERKIN_HLEGENDRE_HH

#include <cassert>

#include <dune/common/power.hh>

#include <dune/geometry/type.hh>

#include <dune/grid/common/gridenums.hh>

#include <dune/fem/gridpart/common/capabilities.hh>
#include <dune/fem/space/common/capabilities.hh>
#include <dune/fem/space/common/commoperations.hh>
#include <dune/fem/space/common/defaultcommhandler.hh>
#include <dune/fem/space/common/functionspace.hh>
#include <dune/fem/space/shapefunctionset/legendre.hh>
#include <dune/fem/space/shapefunctionset/selectcaching.hh>

#include "basisfunctionsets.hh"
#include "generic.hh"
#include "interpolation.hh"
#include "shapefunctionsets.hh"

namespace Dune
{

  namespace Fem
  {

    // HierarchicLegendreDiscontinuousGalerkinSpaceTraits
    // --------------------------------------------------

    template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
    struct HierarchicLegendreDiscontinuousGalerkinSpaceTraits
    {
      typedef HierarchicLegendreDiscontinuousGalerkinSpace< FunctionSpace, GridPart, polOrder, Storage > DiscreteFunctionSpaceType;

      typedef FunctionSpace FunctionSpaceType;
      typedef GridPart GridPartType;

      static const int codimension = 0;

      typedef Dune::Fem::FunctionSpace<
          typename FunctionSpace::DomainFieldType, typename FunctionSpace::RangeFieldType,
           GridPartType::dimension, 1
        > ScalarShapeFunctionSpaceType;

      struct ScalarShapeFunctionSet
        : public Dune::Fem::HierarchicLegendreShapeFunctionSet< ScalarShapeFunctionSpaceType >
      {
        typedef Dune::Fem::HierarchicLegendreShapeFunctionSet< ScalarShapeFunctionSpaceType > BaseType;

        static const int numberShapeFunctions =
            StaticPower<polOrder+1,ScalarShapeFunctionSpaceType::dimDomain>::power;
      public:
        explicit ScalarShapeFunctionSet ( Dune::GeometryType type )
          : BaseType( polOrder )
        {
          assert( type.isCube() );
          assert( size() == BaseType::size() );
        }

        // overload size method because it's a static value
        unsigned int size() const { return numberShapeFunctions; }
      };

      typedef SelectCachingShapeFunctionSets< GridPartType, ScalarShapeFunctionSet, Storage > ScalarShapeFunctionSetsType;
      typedef VectorialShapeFunctionSets< ScalarShapeFunctionSetsType, typename FunctionSpaceType::RangeType > ShapeFunctionSetsType;

      typedef DefaultBasisFunctionSets< GridPartType, ShapeFunctionSetsType > BasisFunctionSetsType;
      typedef typename BasisFunctionSetsType::BasisFunctionSetType BasisFunctionSetType;

      typedef CodimensionMapper< GridPartType, codimension > BlockMapperType;
      static const int localBlockSize
        = FunctionSpaceType::dimRange*StaticPower< polOrder+1, GridPartType::dimension >::power;

      template <class DiscreteFunction, class Operation = DFCommunicationOperation::Copy >
      struct CommDataHandle
      {
        typedef Operation OperationType;
        typedef DefaultCommunicationHandler< DiscreteFunction, Operation > Type;
      };
    };



    // HierarchicLegendreDiscontinuousGalerkinSpace
    // --------------------------------------------

    template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage = CachingStorage >
    class HierarchicLegendreDiscontinuousGalerkinSpace
    : public GenericDiscontinuousGalerkinSpace< HierarchicLegendreDiscontinuousGalerkinSpaceTraits< FunctionSpace, GridPart, polOrder, Storage > >
    {
      typedef GenericDiscontinuousGalerkinSpace< HierarchicLegendreDiscontinuousGalerkinSpaceTraits< FunctionSpace, GridPart, polOrder, Storage > > BaseType;

    public:
      using BaseType::basisFunctionSet;

      static const int polynomialOrder = polOrder;

      typedef typename BaseType::GridPartType GridPartType;
      typedef typename BaseType::EntityType EntityType;

      typedef typename BaseType::BasisFunctionSetsType BasisFunctionSetsType;
      typedef typename BaseType::BasisFunctionSetType BasisFunctionSetType;

      typedef DiscontinuousGalerkinLocalL2Projection< GridPartType, BasisFunctionSetType > InterpolationType;

      explicit HierarchicLegendreDiscontinuousGalerkinSpace ( GridPartType &gridPart,
                                                              const InterfaceType commInterface = InteriorBorder_All_Interface,
                                                              const CommunicationDirection commDirection = ForwardCommunication )
        : BaseType( gridPart, basisFunctionSets( gridPart ), commInterface, commDirection )
      {}

      static DFSpaceIdentifier type () { return HierarchicLegendreDGSpace_id; }

      InterpolationType interpolation ( const EntityType &entity ) const
      {
        return InterpolationType( basisFunctionSet( entity ) );
      }

    private:
      static BasisFunctionSetsType basisFunctionSets ( const GridPartType &gridPart )
      {
        typedef typename BasisFunctionSetsType::ShapeFunctionSetsType ShapeFunctionSetsType;
        ShapeFunctionSetsType shapeFunctionSets( gridPart );
        return BasisFunctionSetsType( std::move( shapeFunctionSets ) );
      }
    };



    namespace Capabilities
    {

      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct hasFixedPolynomialOrder< HierarchicLegendreDiscontinuousGalerkinSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = true;
      };

      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct hasStaticPolynomialOrder< HierarchicLegendreDiscontinuousGalerkinSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = true;
        static const int order = polOrder;
      };

      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct isContinuous< HierarchicLegendreDiscontinuousGalerkinSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = false;
      };

      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct isLocalized< HierarchicLegendreDiscontinuousGalerkinSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = true;
      };

      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct isParallel< HierarchicLegendreDiscontinuousGalerkinSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = Dune::Fem::GridPartCapabilities::isParallel< GridPart >::v;
      };

      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct isAdaptive< HierarchicLegendreDiscontinuousGalerkinSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = true;
      };

      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct threadSafe< HierarchicLegendreDiscontinuousGalerkinSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = false;
      };

      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct viewThreadSafe< HierarchicLegendreDiscontinuousGalerkinSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = true;
      };

      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct isHierarchic< HierarchicLegendreDiscontinuousGalerkinSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = true;
      };

    } // namespace Capabilities

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_DISCONTINUOUSGALERKIN_HLEGENDRE_HH


==> anc/xt-super/dune-fem/dune/fem/space/discontinuousgalerkin/interpolation.hh <==
#ifndef DUNE_FEM_SPACE_DISCONTINUOUSGALERKIN_INTERPOLATION_HH
#define DUNE_FEM_SPACE_DISCONTINUOUSGALERKIN_INTERPOLATION_HH

#include <type_traits>
#include <utility>

#include <dune/grid/common/capabilities.hh>

#include <dune/fem/quadrature/cachingquadrature.hh>
#include <dune/fem/operator/projection/local/l2projection.hh>
#include <dune/fem/operator/projection/local/riesz.hh>

namespace Dune
{

  namespace Fem
  {

    // Internal forward declaration
    // ----------------------------

    template< class GridPart, class BasisFunctionSet,
              class Quadrature = CachingQuadrature< GridPart, BasisFunctionSet::EntityType::codimension > >
    class DiscontinuousGalerkinLocalL2Projection;



    // DiscontinuousGalerkinLocalL2Projection
    // --------------------------------------

    template< class GridPart, class BasisFunctionSet, class Quadrature >
    class DiscontinuousGalerkinLocalL2Projection
    : public LocalL2Projection< BasisFunctionSet, DiscontinuousGalerkinLocalL2Projection< GridPart, BasisFunctionSet, Quadrature > >
    {
      typedef DiscontinuousGalerkinLocalL2Projection< GridPart, BasisFunctionSet, Quadrature > ThisType;
      typedef LocalL2Projection< BasisFunctionSet, DiscontinuousGalerkinLocalL2Projection< GridPart, BasisFunctionSet, Quadrature > > BaseType;

    public:
      /** \copydoc Dune::Fem::LocalL2Projection::BasisFunctionSetType */
      typedef typename BaseType::BasisFunctionSetType BasisFunctionSetType;

    private:
      typedef GridPart GridPartType;
      typedef typename GridPartType::GridType GridType;
      static const bool cartesian = Dune::Capabilities::isCartesian< GridType >::v;

      typedef typename std::conditional< cartesian,
          OrthonormalLocalRieszProjection< BasisFunctionSetType >,
          DenseLocalRieszProjection< BasisFunctionSetType, Quadrature >
        >::type LocalRieszProjectionType;

      typedef DefaultLocalL2Projection< LocalRieszProjectionType, Quadrature > Implementation;

    public:
      /** \name Construction
       *  \{
       */

      explicit DiscontinuousGalerkinLocalL2Projection ( const BasisFunctionSetType &basisFunctionSet )
        : impl_( LocalRieszProjectionType( basisFunctionSet ) )
      {}

      explicit DiscontinuousGalerkinLocalL2Projection ( BasisFunctionSetType &&basisFunctionSet )
        : impl_( LocalRieszProjectionType( std::forward< BasisFunctionSetType >( basisFunctionSet ) ) )
      {}

      /** \} */

      /** \name Copying and assignment
       *  \{
       */

      DiscontinuousGalerkinLocalL2Projection ( const ThisType & ) = default;

      DiscontinuousGalerkinLocalL2Projection ( ThisType &&other )
        : impl_( std::move( other.impl_ ) )
      {}

      ThisType &operator= ( const ThisType & ) = default;

      ThisType &operator= ( ThisType &&other )
      {
        impl_ = std::move( other.impl_ );
        return *this;
      }

      /** \} */

      /** \name Public member methods
       *  \{
       */

      /** \copydoc Dune::Fem::LocalL2Projection::basisFunctionSet */
      BasisFunctionSet basisFunctionSet () const
      {
        return impl_.basisFunctionSet();
      }

      /** \copydoc Dune::Fem::LocalL2Projection::apply */
      template< class LocalFunction, class LocalDofVector >
      void apply ( const LocalFunction &localFunction, LocalDofVector &localDofVector ) const
      {
        impl_( localFunction, localDofVector );
      }

      /** \} */

    private:
      Implementation impl_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_DISCONTINUOUSGALERKIN_INTERPOLATION_HH


==> anc/xt-super/dune-fem/dune/fem/space/discontinuousgalerkin/lagrange.hh <==
#ifndef DUNE_FEM_SPACE_DISCONTINUOUSGALERKIN_LAGRANGE_HH
#define DUNE_FEM_SPACE_DISCONTINUOUSGALERKIN_LAGRANGE_HH

#include <dune/geometry/type.hh>

#include <dune/grid/common/gridenums.hh>

#include <dune/fem/gridpart/common/capabilities.hh>
#include <dune/fem/operator/projection/local/l2projection.hh>
#include <dune/fem/operator/projection/local/riesz.hh>
#include <dune/fem/quadrature/cachingquadrature.hh>
#include <dune/fem/space/common/capabilities.hh>
#include <dune/fem/space/common/commoperations.hh>
#include <dune/fem/space/common/defaultcommhandler.hh>
#include <dune/fem/space/common/functionspace.hh>
#include <dune/fem/space/lagrange/genericbasefunctions.hh>
#include <dune/fem/space/lagrange/shapefunctionset.hh>
#include <dune/fem/space/shapefunctionset/selectcaching.hh>

#include "basisfunctionsets.hh"
#include "declaration.hh"
#include "generic.hh"
#include "shapefunctionsets.hh"

namespace Dune
{

  namespace Fem
  {

    // LagrangeDiscontinuousGalerkinSpaceTraits
    // ----------------------------------------

    template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
    struct LagrangeDiscontinuousGalerkinSpaceTraits
    {
      typedef LagrangeDiscontinuousGalerkinSpace< FunctionSpace, GridPart, polOrder, Storage > DiscreteFunctionSpaceType;

      typedef FunctionSpace FunctionSpaceType;
      typedef GridPart GridPartType;

      static const int codimension = 0;

      typedef Dune::Fem::FunctionSpace<
          typename FunctionSpace::DomainFieldType, typename FunctionSpace::RangeFieldType,
           GridPartType::dimension, 1
        > ScalarShapeFunctionSpaceType;

      typedef SelectCachingShapeFunctionSets< GridPartType, LagrangeShapeFunctionSet< ScalarShapeFunctionSpaceType, polOrder >, Storage > ScalarShapeFunctionSetsType;
      typedef VectorialShapeFunctionSets< ScalarShapeFunctionSetsType, typename FunctionSpaceType::RangeType > ShapeFunctionSetsType;

      typedef DefaultBasisFunctionSets< GridPartType, ShapeFunctionSetsType > BasisFunctionSetsType;
      typedef typename BasisFunctionSetsType::BasisFunctionSetType BasisFunctionSetType;

      typedef CodimensionMapper< GridPartType, codimension > BlockMapperType;

      typedef typename GeometryWrapper<
          Dune::Fem::GridPartCapabilities::hasSingleGeometryType< GridPartType >::topologyId, GridPartType::dimension
        >::GenericGeometryType GenericGeometryType;
      typedef GenericLagrangeBaseFunction<
          typename FunctionSpaceType::ScalarFunctionSpaceType, GenericGeometryType, polOrder
        > GenericBaseFunctionType;

      static const int localBlockSize
        = FunctionSpaceType::dimRange*GenericBaseFunctionType::numBaseFunctions;

      template <class DiscreteFunction, class Operation = DFCommunicationOperation::Copy >
      struct CommDataHandle
      {
        typedef Operation OperationType;
        typedef DefaultCommunicationHandler< DiscreteFunction, Operation > Type;
      };
    };



    // LagrangeDiscontinuousGalerkinSpace
    // ----------------------------------

    template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage = CachingStorage >
    class LagrangeDiscontinuousGalerkinSpace
    : public GenericDiscontinuousGalerkinSpace< LagrangeDiscontinuousGalerkinSpaceTraits< FunctionSpace, GridPart, polOrder, Storage > >
    {
      typedef GenericDiscontinuousGalerkinSpace< LagrangeDiscontinuousGalerkinSpaceTraits< FunctionSpace, GridPart, polOrder, Storage > > BaseType;

    public:
      using BaseType::basisFunctionSet;

      static const int polynomialOrder = polOrder;

      typedef typename BaseType::GridPartType GridPartType;
      typedef typename BaseType::EntityType EntityType;

      typedef typename BaseType::BasisFunctionSetsType BasisFunctionSetsType;
      typedef typename BaseType::BasisFunctionSetType BasisFunctionSetType;

    private:
      typedef CachingQuadrature< GridPart, EntityType::codimension > QuadratureType;
      typedef DenseLocalRieszProjection< BasisFunctionSetType, QuadratureType > LocalRieszProjectionType;

    public:
      typedef DefaultLocalL2Projection< LocalRieszProjectionType, QuadratureType > InterpolationType;

      explicit LagrangeDiscontinuousGalerkinSpace ( GridPartType &gridPart,
                                                    const InterfaceType commInterface = InteriorBorder_All_Interface,
                                                    const CommunicationDirection commDirection = ForwardCommunication )
        : BaseType( gridPart, basisFunctionSets( gridPart ), commInterface, commDirection )
      {}

      static DFSpaceIdentifier type () { return LagrangeDGSpace_id; }

      InterpolationType interpolation ( const EntityType &entity ) const
      {
        return InterpolationType( basisFunctionSet( entity ) );
      }

    private:
      static BasisFunctionSetsType basisFunctionSets ( const GridPartType &gridPart )
      {
        typedef typename BasisFunctionSetsType::ShapeFunctionSetsType ShapeFunctionSetsType;
        ShapeFunctionSetsType shapeFunctionSets( gridPart );
        return BasisFunctionSetsType( std::move( shapeFunctionSets ) );
      }
    };



    namespace Capabilities
    {

      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct hasFixedPolynomialOrder< LagrangeDiscontinuousGalerkinSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = true;
      };

      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct hasStaticPolynomialOrder< LagrangeDiscontinuousGalerkinSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = true;
        static const int order = polOrder;
      };

      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct isContinuous< LagrangeDiscontinuousGalerkinSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = false;
      };

      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct isLocalized< LagrangeDiscontinuousGalerkinSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = true;
      };

      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct isParallel< LagrangeDiscontinuousGalerkinSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = Dune::Fem::GridPartCapabilities::isParallel< GridPart >::v;
      };

      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct isAdaptive< LagrangeDiscontinuousGalerkinSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = true;
      };

      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct threadSafe< LagrangeDiscontinuousGalerkinSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = false;
      };

      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct viewThreadSafe< LagrangeDiscontinuousGalerkinSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = true;
      };

    } // namespace Capabilities

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_DISCONTINUOUSGALERKIN_LAGRANGE_HH


==> anc/xt-super/dune-fem/dune/fem/space/discontinuousgalerkin/legendre.hh <==
#ifndef DUNE_FEM_SPACE_DISCONTINUOUSGALERKIN_LEGENDRE_HH
#define DUNE_FEM_SPACE_DISCONTINUOUSGALERKIN_LEGENDRE_HH

#include <cassert>

#include <dune/common/power.hh>

#include <dune/geometry/type.hh>

#include <dune/grid/common/gridenums.hh>

#include <dune/fem/gridpart/common/capabilities.hh>
#include <dune/fem/space/common/capabilities.hh>
#include <dune/fem/space/common/commoperations.hh>
#include <dune/fem/space/common/defaultcommhandler.hh>
#include <dune/fem/space/common/functionspace.hh>
#include <dune/fem/space/shapefunctionset/legendre.hh>
#include <dune/fem/space/shapefunctionset/selectcaching.hh>

#include "basisfunctionsets.hh"
#include "declaration.hh"
#include "generic.hh"
#include "interpolation.hh"
#include "shapefunctionsets.hh"

namespace Dune
{

  namespace Fem
  {

    // LegendreDiscontinuousGalerkinSpaceTraits
    // ----------------------------------------

    template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
    struct LegendreDiscontinuousGalerkinSpaceTraits
    {
      typedef LegendreDiscontinuousGalerkinSpace< FunctionSpace, GridPart, polOrder, Storage > DiscreteFunctionSpaceType;

      typedef FunctionSpace FunctionSpaceType;
      typedef GridPart GridPartType;

      static const int codimension = 0;

      typedef Dune::Fem::FunctionSpace<
          typename FunctionSpace::DomainFieldType, typename FunctionSpace::RangeFieldType,
           GridPartType::dimension, 1
        > ScalarShapeFunctionSpaceType;

      struct ScalarShapeFunctionSet
        : public Dune::Fem::LegendreShapeFunctionSet< ScalarShapeFunctionSpaceType >
      {
        typedef Dune::Fem::LegendreShapeFunctionSet< ScalarShapeFunctionSpaceType > BaseType;
        static const int numberShapeFunctions =
            StaticPower<polOrder+1,ScalarShapeFunctionSpaceType::dimDomain>::power;

      public:
        explicit ScalarShapeFunctionSet ( Dune::GeometryType type )
          : BaseType( polOrder )
        {
          assert( type.isCube() );
          assert( size() == BaseType::size() );
        }

        // overload size method because it's a static value
        unsigned int size() const { return numberShapeFunctions; }
      };

      typedef SelectCachingShapeFunctionSets< GridPartType, ScalarShapeFunctionSet, Storage > ScalarShapeFunctionSetsType;
      typedef VectorialShapeFunctionSets< ScalarShapeFunctionSetsType, typename FunctionSpaceType::RangeType > ShapeFunctionSetsType;

      typedef DefaultBasisFunctionSets< GridPartType, ShapeFunctionSetsType > BasisFunctionSetsType;
      typedef typename BasisFunctionSetsType::BasisFunctionSetType BasisFunctionSetType;

      typedef CodimensionMapper< GridPartType, codimension > BlockMapperType;
      static const int localBlockSize
        = FunctionSpaceType::dimRange*StaticPower< polOrder+1, GridPartType::dimension >::power;

      template <class DiscreteFunction, class Operation = DFCommunicationOperation::Copy >
      struct CommDataHandle
      {
        typedef Operation OperationType;
        typedef DefaultCommunicationHandler< DiscreteFunction, Operation > Type;
      };
    };



    // LegendreDiscontinuousGalerkinSpace
    // ----------------------------------

    template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage = CachingStorage >
    class LegendreDiscontinuousGalerkinSpace
    : public GenericDiscontinuousGalerkinSpace< LegendreDiscontinuousGalerkinSpaceTraits< FunctionSpace, GridPart, polOrder, Storage > >
    {
      typedef GenericDiscontinuousGalerkinSpace< LegendreDiscontinuousGalerkinSpaceTraits< FunctionSpace, GridPart, polOrder, Storage > > BaseType;

    public:
      using BaseType::basisFunctionSet;

      static const int polynomialOrder = polOrder;

      typedef typename BaseType::GridPartType GridPartType;
      typedef typename BaseType::EntityType EntityType;

      typedef typename BaseType::BasisFunctionSetsType BasisFunctionSetsType;
      typedef typename BaseType::BasisFunctionSetType BasisFunctionSetType;

      typedef DiscontinuousGalerkinLocalL2Projection< GridPartType, BasisFunctionSetType > InterpolationType;

      explicit LegendreDiscontinuousGalerkinSpace ( GridPartType &gridPart,
                                                    const InterfaceType commInterface = InteriorBorder_All_Interface,
                                                    const CommunicationDirection commDirection = ForwardCommunication )
        : BaseType( gridPart, basisFunctionSets( gridPart ), commInterface, commDirection )
      {}

      static DFSpaceIdentifier type () { return LegendreDGSpace_id; }

      InterpolationType interpolation ( const EntityType &entity ) const
      {
        return InterpolationType( basisFunctionSet( entity ) );
      }

    private:
      static BasisFunctionSetsType basisFunctionSets ( const GridPartType &gridPart )
      {
        typedef typename BasisFunctionSetsType::ShapeFunctionSetsType ShapeFunctionSetsType;
        ShapeFunctionSetsType shapeFunctionSets( gridPart );
        return BasisFunctionSetsType( std::move( shapeFunctionSets ) );
      }
    };



    namespace Capabilities
    {

      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct hasFixedPolynomialOrder< LegendreDiscontinuousGalerkinSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = true;
      };

      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct hasStaticPolynomialOrder< LegendreDiscontinuousGalerkinSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = true;
        static const int order = polOrder;
      };

      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct isContinuous< LegendreDiscontinuousGalerkinSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = false;
      };

      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct isLocalized< LegendreDiscontinuousGalerkinSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = true;
      };

      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct isParallel< LegendreDiscontinuousGalerkinSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = Dune::Fem::GridPartCapabilities::isParallel< GridPart >::v;
      };

      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct isAdaptive< LegendreDiscontinuousGalerkinSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = true;
      };

      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct threadSafe< LegendreDiscontinuousGalerkinSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = false;
      };

      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct viewThreadSafe< LegendreDiscontinuousGalerkinSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = true;
      };

    } // namespace Capabilities

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_DISCONTINUOUSGALERKIN_LEGENDRE_HH


==> anc/xt-super/dune-fem/dune/fem/space/discontinuousgalerkin/localdgmassmatrix.hh <==
#ifndef DUNE_FEM_SPACE_DISCONTINUOUSGALERKIN_LOCALDGMASSMATRIX_HH
#define DUNE_FEM_SPACE_DISCONTINUOUSGALERKIN_LOCALDGMASSMATRIX_HH

// dune-fem includes
#include <dune/fem/operator/1order/localmassmatrix.hh>

// local includes
#include "declaration.hh"


namespace Dune
{

  namespace Fem
  {

    // LocalMassMatrix
    // ---------------

    /** \brief Local Mass Matrix for DG space */
    template <class FunctionSpaceImp, class GridPartImp, int polOrd,
              template<class> class BaseFunctionStorageImp,
              class VolumeQuadratureImp>
    class LocalMassMatrix<
      DiscontinuousGalerkinSpace< FunctionSpaceImp, GridPartImp, polOrd, BaseFunctionStorageImp >,
      VolumeQuadratureImp >
      : public LocalMassMatrixImplementationDgOrthoNormal<
          DiscontinuousGalerkinSpace< FunctionSpaceImp, GridPartImp, polOrd, BaseFunctionStorageImp >, VolumeQuadratureImp >
    {
      typedef DiscontinuousGalerkinSpace< FunctionSpaceImp, GridPartImp, polOrd, BaseFunctionStorageImp > DiscreteFunctionSpaceImp;
      typedef LocalMassMatrixImplementationDgOrthoNormal< DiscreteFunctionSpaceImp, VolumeQuadratureImp > BaseType;
    public:
      LocalMassMatrix( const DiscreteFunctionSpaceImp& spc, const int volQuadOrd = -1 )
        : BaseType( spc, volQuadOrd )
      {}
    };



    /** \brief Local Mass Matrix for Legendre space */
    template <class FunctionSpaceImp, class GridPartImp, int polOrd,
              template<class> class BaseFunctionStorageImp,
              class VolumeQuadratureImp>
    class LocalMassMatrix<
      LegendreDiscontinuousGalerkinSpace< FunctionSpaceImp, GridPartImp, polOrd, BaseFunctionStorageImp >,
      VolumeQuadratureImp >
      : public LocalMassMatrixImplementationDgOrthoNormal<
          LegendreDiscontinuousGalerkinSpace< FunctionSpaceImp, GridPartImp, polOrd, BaseFunctionStorageImp >, VolumeQuadratureImp >
    {
      typedef LegendreDiscontinuousGalerkinSpace< FunctionSpaceImp, GridPartImp, polOrd, BaseFunctionStorageImp > DiscreteFunctionSpaceImp;
      typedef LocalMassMatrixImplementationDgOrthoNormal< DiscreteFunctionSpaceImp, VolumeQuadratureImp > BaseType;
    public:
      LocalMassMatrix( const DiscreteFunctionSpaceImp& spc, const int volQuadOrd = -1 )
        : BaseType( spc, volQuadOrd )
      {}
    };

    /** \brief Local Mass Matrix for hierarchic Legendre space */
    template <class FunctionSpaceImp,
              class GridPartImp,
              int polOrd,
              template<class> class BaseFunctionStorageImp,
              class VolumeQuadratureImp>
    class LocalMassMatrix<
      HierarchicLegendreDiscontinuousGalerkinSpace< FunctionSpaceImp, GridPartImp, polOrd, BaseFunctionStorageImp >,
                                                    VolumeQuadratureImp >
      : public LocalMassMatrixImplementationDgOrthoNormal<
          HierarchicLegendreDiscontinuousGalerkinSpace< FunctionSpaceImp, GridPartImp, polOrd, BaseFunctionStorageImp >, VolumeQuadratureImp >
    {
      typedef HierarchicLegendreDiscontinuousGalerkinSpace< FunctionSpaceImp, GridPartImp, polOrd, BaseFunctionStorageImp > DiscreteFunctionSpaceImp;
      typedef LocalMassMatrixImplementationDgOrthoNormal< DiscreteFunctionSpaceImp, VolumeQuadratureImp > BaseType;
    public:
      LocalMassMatrix( const DiscreteFunctionSpaceImp& spc, const int volQuadOrd = -1 )
        : BaseType( spc, volQuadOrd )
      {}
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_DISCONTINUOUSGALERKIN_LOCALDGMASSMATRIX_HH


==> anc/xt-super/dune-fem/dune/fem/space/discontinuousgalerkin/localinterpolation.hh <==
#ifndef DUNE_FEM_SPACE_DISCONTINUOUSGALERKIN_LOCALINTERPOLATION_HH
#define DUNE_FEM_SPACE_DISCONTINUOUSGALERKIN_LOCALINTERPOLATION_HH

// dune-fem includes
#include <dune/fem/operator/1order/localmassmatrix.hh>
#include <dune/fem/quadrature/cachingquadrature.hh>

/**
  @file
  @author Christoph Gersbacher
  @brief Local interpolation for Discontinuous Galerkin spaces
*/

namespace Dune
{

  namespace Fem
  {

    // DiscontinuousGalerkinLocalInterpolation
    // ---------------------------------------

    /**
     * Local interpolation for Discontinuous Galerkin spaces.
     */
    template< class DiscreteFunctionSpace, template< class, int > class Quadrature = CachingQuadrature >
    class DiscontinuousGalerkinLocalInterpolation
    {
      typedef DiscontinuousGalerkinLocalInterpolation< DiscreteFunctionSpace, Quadrature > ThisType;

    public:
      typedef DiscreteFunctionSpace DiscreteFunctionSpaceType;
      typedef typename DiscreteFunctionSpaceType::EntityType EntityType;

    private:
      typedef typename DiscreteFunctionSpaceType::RangeType RangeType;
      typedef typename RangeType::value_type RangeFieldType;

      typedef typename DiscreteFunctionSpaceType::GridPartType GridPartType;
      typedef Quadrature< GridPartType, EntityType::codimension > QuadratureType;

      typedef LocalMassMatrix< DiscreteFunctionSpaceType, QuadratureType > LocalMassMatrixType;

    public:
      DiscontinuousGalerkinLocalInterpolation ( const DiscreteFunctionSpaceType &space, const int order = -1 )
      : order_( space.order() ),
        massMatrix_( space, (order < 0 ? 2*space.order() : order) )
      {}

    private:
      // forbid copying
      DiscontinuousGalerkinLocalInterpolation ( const ThisType &other );
      // forbid assignment
      ThisType &operator= ( const ThisType &other );

    public:
      template< class LocalFunction, class LocalDofVector >
      void operator () ( const LocalFunction &localFunction, LocalDofVector &dofs ) const
      {
        // set all dofs to zero
        dofs.clear();

        // get entity and geometry
        const EntityType &entity = localFunction.entity();
        const typename EntityType::Geometry geometry = entity.geometry();

        QuadratureType quadrature( entity, localFunction.order() + order_ );
        const int nop = quadrature.nop();
        for( int qp = 0; qp < nop; ++qp )
        {
          // evaluate local function
          RangeType value;
          localFunction.evaluate( quadrature[ qp ], value );

          // compute quadrature weight
          const RangeFieldType intel = quadrature.weight( qp )*geometry.integrationElement( quadrature.point( qp ) );
          value *= intel;

          dofs.axpy( quadrature[ qp ], value );
        }

        // apply inverse of mass matrix
        massMatrix().applyInverse( entity, dofs );
      }

    private:
      const LocalMassMatrixType &massMatrix () const { return massMatrix_; }

      const int order_;
      LocalMassMatrixType massMatrix_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_DISCONTINUOUSGALERKIN_LOCALINTERPOLATION_HH


==> anc/xt-super/dune-fem/dune/fem/space/discontinuousgalerkin/localrestrictprolong.hh <==
#ifndef DUNE_FEM_SPACE_DISCONTINUOUSGALERKIN_LOCALRESTRICTPROLONG_HH_
#define DUNE_FEM_SPACE_DISCONTINUOUSGALERKIN_LOCALRESTRICTPROLONG_HH_

// dune-fem includes
#include <dune/fem/function/localfunction/temporary.hh>
#include <dune/fem/quadrature/cachingquadrature.hh>
#include <dune/fem/space/common/adaptmanager.hh>
#include <dune/fem/space/common/localrestrictprolong.hh>

// local includes
#include "declaration.hh"
#include "localdgmassmatrix.hh"


namespace Dune
{

  namespace Fem
  {

    /** @ingroup RestrictProlongImpl
        @{
    **/


    // DiscontinuousGalerkinLocalRestrictProlong
    // -----------------------------------------

    template< class DiscreteFunctionSpace, bool applyInverse >
    class DiscontinuousGalerkinLocalRestrictProlong
    {
      typedef DiscontinuousGalerkinLocalRestrictProlong< DiscreteFunctionSpace, applyInverse > ThisType;

    public:
      typedef DiscreteFunctionSpace DiscreteFunctionSpaceType;

      typedef typename DiscreteFunctionSpaceType::DomainFieldType DomainFieldType;
      typedef typename DiscreteFunctionSpaceType::RangeFieldType RangeFieldType;
      typedef typename DiscreteFunctionSpaceType::RangeType RangeType;

      typedef typename DiscreteFunctionSpaceType::GridPartType GridPartType;

      typedef CachingQuadrature< GridPartType, 0 > QuadratureType;

      typedef LocalMassMatrix< DiscreteFunctionSpaceType, QuadratureType > LocalMassMatrixType;

      DiscontinuousGalerkinLocalRestrictProlong ( const DiscreteFunctionSpaceType& space )
      : localMassMatrix_( space, space.order() * 2 ),
        weight_( -1 ),
        temp_( space )
      {}

      void setFatherChildWeight ( const DomainFieldType &weight )
      {
        weight_ = weight;
      }

      //! restrict data to father
      template< class LFFather, class LFSon, class LocalGeometry >
      void restrictLocal ( LFFather &lfFather, const LFSon &lfSon,
                           const LocalGeometry &geometryInFather, bool initialize ) const
      {
        typedef ConstantLocalRestrictProlong< DiscreteFunctionSpaceType > ConstantLocalRestrictProlongType;
        const DomainFieldType weight = (weight_ < DomainFieldType( 0 ) ? ConstantLocalRestrictProlongType::calcWeight( lfFather.entity(), lfSon.entity() ) : weight_);

        assert( weight > 0.0 );

        if( initialize )
          lfFather.clear();

        if( applyInverse )
        {
          temp_.init( lfFather.entity() );
          temp_.clear();
        }

        typedef typename LFSon :: EntityType  EntityType ;
        typedef typename EntityType :: Geometry   Geometry;
        const EntityType& sonEntity = lfSon.entity();
        const Geometry sonGeo = sonEntity.geometry();

        QuadratureType quad( sonEntity, 2*lfFather.order()+1 );
        const int nop = quad.nop();
        for( int qp = 0; qp < nop; ++qp )
        {
          RangeFieldType quadWeight = quad.weight( qp );

          // in case of non-orthonormal basis we have to
          // apply the integration element and the
          // inverse mass matrix later
          if( applyInverse )
          {
            quadWeight *= sonGeo.integrationElement( quad.point(qp) );
          }
          else
            quadWeight *= weight ;

          RangeType value;
          lfSon.evaluate( quad[ qp ], value );
          value *= quadWeight;

          if( applyInverse )
            temp_.axpy( geometryInFather.global( quad.point( qp ) ), value );
          else
            lfFather.axpy( geometryInFather.global( quad.point( qp ) ), value );
        }

        if( applyInverse )
        {
          localMassMatrix_.applyInverse( temp_ );
          lfFather += temp_;
        }
      }

      template< class LFFather, class LFSon, class LocalGeometry >
      void prolongLocal ( const LFFather &lfFather, LFSon &lfSon,
                          const LocalGeometry &geometryInFather, bool initialize ) const
      {
        lfSon.clear();

        typedef typename LFSon :: EntityType  EntityType ;
        typedef typename EntityType :: Geometry   Geometry;
        const EntityType& sonEntity = lfSon.entity();
        const Geometry sonGeo = sonEntity.geometry();

        QuadratureType quad( sonEntity, 2*lfSon.order()+1 );
        const int nop = quad.nop();
        for( int qp = 0; qp < nop; ++qp )
        {
          RangeFieldType quadWeight = quad.weight( qp );

          // in case of non-orthonormal basis we have to
          // apply the integration element and the
          // inverse mass matrix later
          if( applyInverse )
          {
            quadWeight *= sonGeo.integrationElement( quad.point(qp) );
          }

          RangeType value;
          lfFather.evaluate( geometryInFather.global( quad.point( qp ) ), value );
          value *= quadWeight;
          lfSon.axpy( quad[ qp ], value );
        }

        if( applyInverse )
        {
          localMassMatrix_.applyInverse( sonEntity, lfSon );
        }
      }

      bool needCommunication () const { return true; }

    protected:
      LocalMassMatrixType localMassMatrix_;
      DomainFieldType weight_;
      mutable TemporaryLocalFunction< DiscreteFunctionSpace > temp_;
    };



    // DefaultLocalRestrictProlong for DiscontinuousGalerkinSpace
    // ----------------------------------------------------------

    template< class FunctionSpaceImp, class GridPartImp, int polOrd, template< class > class StorageImp >
    class DefaultLocalRestrictProlong< DiscontinuousGalerkinSpace< FunctionSpaceImp, GridPartImp, polOrd, StorageImp > >
    : public DiscontinuousGalerkinLocalRestrictProlong< DiscontinuousGalerkinSpace< FunctionSpaceImp, GridPartImp, polOrd, StorageImp >, false >
    {
    public:
      typedef DiscontinuousGalerkinLocalRestrictProlong< DiscontinuousGalerkinSpace<
        FunctionSpaceImp, GridPartImp, polOrd, StorageImp >, false  >  BaseType;
      DefaultLocalRestrictProlong ( const DiscontinuousGalerkinSpace< FunctionSpaceImp, GridPartImp, polOrd, StorageImp > & space )
        : BaseType( space )
      {}
    };

    template< class FunctionSpaceImp, class GridPartImp, template< class > class StorageImp >
    class DefaultLocalRestrictProlong< DiscontinuousGalerkinSpace< FunctionSpaceImp, GridPartImp, 0, StorageImp > >
    : public ConstantLocalRestrictProlong< DiscontinuousGalerkinSpace< FunctionSpaceImp, GridPartImp, 0, StorageImp > >
    {
    public:
      DefaultLocalRestrictProlong ( const DiscontinuousGalerkinSpace< FunctionSpaceImp, GridPartImp, 0, StorageImp > & )
      {}
    };



    // DefaultLocalRestrictProlong for LegendreDiscontinuousGalerkinSpace
    // ------------------------------------------------------------------

    template< class FunctionSpaceImp, class GridPartImp, int polOrd, template< class > class StorageImp >
    class DefaultLocalRestrictProlong< LegendreDiscontinuousGalerkinSpace< FunctionSpaceImp, GridPartImp, polOrd, StorageImp > >
    : public DiscontinuousGalerkinLocalRestrictProlong< LegendreDiscontinuousGalerkinSpace< FunctionSpaceImp, GridPartImp, polOrd, StorageImp >, false >
    {
    public:
      typedef DiscontinuousGalerkinLocalRestrictProlong<
        LegendreDiscontinuousGalerkinSpace< FunctionSpaceImp, GridPartImp, polOrd,  StorageImp >, false > BaseType;
      DefaultLocalRestrictProlong ( const LegendreDiscontinuousGalerkinSpace< FunctionSpaceImp, GridPartImp, polOrd, StorageImp > & space )
        : BaseType( space )
      {}
    };

    template< class FunctionSpaceImp, class GridPartImp, template< class > class StorageImp >
    class DefaultLocalRestrictProlong< LegendreDiscontinuousGalerkinSpace< FunctionSpaceImp, GridPartImp, 0, StorageImp > >
    : public ConstantLocalRestrictProlong< LegendreDiscontinuousGalerkinSpace< FunctionSpaceImp, GridPartImp, 0, StorageImp > >
    {
    public:
      DefaultLocalRestrictProlong ( const LegendreDiscontinuousGalerkinSpace< FunctionSpaceImp, GridPartImp, 0, StorageImp > & )
      {}
    };



    // DefaultLocalRestrictProlong for HierarchicLegendreDiscontinuousGalerkinSpace
    // ----------------------------------------------------------------------------

    template< class FunctionSpaceImp, class GridPartImp, int polOrd, template< class > class StorageImp >
    class DefaultLocalRestrictProlong< HierarchicLegendreDiscontinuousGalerkinSpace< FunctionSpaceImp, GridPartImp, polOrd, StorageImp > >
    : public DiscontinuousGalerkinLocalRestrictProlong< HierarchicLegendreDiscontinuousGalerkinSpace< FunctionSpaceImp, GridPartImp, polOrd, StorageImp >, false >
    {
    public:
      typedef DiscontinuousGalerkinLocalRestrictProlong<
        HierarchicLegendreDiscontinuousGalerkinSpace< FunctionSpaceImp, GridPartImp, polOrd,  StorageImp >, false > BaseType;
      DefaultLocalRestrictProlong ( const HierarchicLegendreDiscontinuousGalerkinSpace< FunctionSpaceImp, GridPartImp, polOrd, StorageImp > & space )
        : BaseType( space )
      {}
    };

    template< class FunctionSpaceImp, class GridPartImp, template< class > class StorageImp >
    class DefaultLocalRestrictProlong< HierarchicLegendreDiscontinuousGalerkinSpace< FunctionSpaceImp, GridPartImp, 0, StorageImp > >
    : public ConstantLocalRestrictProlong< HierarchicLegendreDiscontinuousGalerkinSpace< FunctionSpaceImp, GridPartImp, 0, StorageImp > >
    {
    public:
      DefaultLocalRestrictProlong ( const HierarchicLegendreDiscontinuousGalerkinSpace< FunctionSpaceImp, GridPartImp, 0, StorageImp > & )
      {}
    };



    // DefaultLocalRestrictProlong for LagrangeDiscontinuousGalerkinSpace
    // ------------------------------------------------------------------

    template< class FunctionSpaceImp, class GridPartImp, int polOrd, template< class > class StorageImp >
    class DefaultLocalRestrictProlong< LagrangeDiscontinuousGalerkinSpace< FunctionSpaceImp, GridPartImp, polOrd, StorageImp > >
    : public DiscontinuousGalerkinLocalRestrictProlong< LagrangeDiscontinuousGalerkinSpace< FunctionSpaceImp, GridPartImp, polOrd, StorageImp >, true >
    {
    public:
      typedef DiscontinuousGalerkinLocalRestrictProlong< LagrangeDiscontinuousGalerkinSpace< FunctionSpaceImp, GridPartImp, polOrd, StorageImp >, true >  BaseType ;
      DefaultLocalRestrictProlong ( const LagrangeDiscontinuousGalerkinSpace< FunctionSpaceImp, GridPartImp, polOrd, StorageImp > & space )
        : BaseType( space )
      {}
    };

    template< class FunctionSpaceImp, class GridPartImp, template< class > class StorageImp >
    class DefaultLocalRestrictProlong< LagrangeDiscontinuousGalerkinSpace< FunctionSpaceImp, GridPartImp, 0, StorageImp > >
    : public ConstantLocalRestrictProlong< LagrangeDiscontinuousGalerkinSpace< FunctionSpaceImp, GridPartImp, 0, StorageImp > >
    {
    public:
      DefaultLocalRestrictProlong ( const LagrangeDiscontinuousGalerkinSpace< FunctionSpaceImp, GridPartImp, 0, StorageImp > & )
      {}
    };

    ///@}

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_DISCONTINUOUSGALERKIN_LOCALRESTRICTPROLONG_HH_


==> anc/xt-super/dune-fem/dune/fem/space/discontinuousgalerkin/shapefunctionsets.hh <==
#ifndef DUNE_FEM_SPACE_DISCONTINUOUSGALERKIN_SHAPEFUNCTIONSETS_HH
#define DUNE_FEM_SPACE_DISCONTINUOUSGALERKIN_SHAPEFUNCTIONSETS_HH

#include <algorithm>
#include <utility>
#include <vector>

#include <dune/common/documentation.hh>

#include <dune/geometry/type.hh>

#include <dune/fem/space/common/allgeomtypes.hh>
#include <dune/fem/space/common/basesetlocalkeystorage.hh>
#include <dune/fem/space/shapefunctionset/proxy.hh>
#include <dune/fem/space/shapefunctionset/selectcaching.hh>
#include <dune/fem/space/shapefunctionset/vectorial.hh>
#include <dune/fem/storage/singletonlist.hh>

namespace Dune
{

  namespace Fem
  {

    // ShapeFunctionSets
    // -----------------

    /** \class ShapeFunctionSets
     *
     *  \brief interface class representing a family of shape function sets
     */
    class ShapeFunctionSets
    {
    public:
      /** \brief shape function set type */
      typedef ImplementationDefined ShapeFunctionSetType;

      /** \name Move construction/assignemnt
       *  \{
       */

      /** \brief move constructor */
      ShapeFunctionSets ( ShapeFunctionSets && );

      /** \} */

      /** \name Deleted methods
       *  \{
       */

      /** \brief copy constructor */
      ShapeFunctionSets ( const ShapeFunctionSets & ) = delete;

      /** \brief assignment operator */
      ShapeFunctionSets &operator= ( const ShapeFunctionSets & ) = delete;

      /** \} */

      /** \name Public member functions
       *  \{
       */
      /** \brief return vector of geometry types */
      const std::vector< Dune::GeometryType > &types () const;

      /** \brief return maximum order */
      int order () const;

      /** \brief return order per geometry type */
      int order ( Dune::GeometryType type ) const;

      /** \brief return shape function set
       *
       *  \param[in]  type  geometry type
       *
       *  \returns shape function set
       */
      ShapeFunctionSetType shapeFunctionSet ( const Dune::GeometryType &type ) const;

      /** \} */
    };



    // CachedShapeFunctionSets
    // -----------------------

    template< class GridPart, class ShapeFunctionSet,
              class Factory = Dune::Fem::DefaultSingletonFactory< Dune::GeometryType, ShapeFunctionSet > >
    class CachedShapeFunctionSets
    {
      typedef CachedShapeFunctionSets< GridPart, ShapeFunctionSet, Factory > ThisType;

    public:
      /** \brief grid part type */
      typedef GridPart GridPartType;
      /** \brief shape function set type */
      typedef Dune::Fem::ShapeFunctionSetProxy< ShapeFunctionSet > ShapeFunctionSetType;

    private:
      static const int dimension = GridPartType::dimension;
      static const int mydimension = ShapeFunctionSet::FunctionSpaceType::dimDomain;
      static const int codimension = dimension - mydimension;

      typedef Dune::Fem::SingletonList< Dune::GeometryType, ShapeFunctionSet, Factory > SingletonProviderType;
      typedef Dune::Fem::BaseSetLocalKeyStorage< ShapeFunctionSet > ShapeFunctionSetStorageType;

    public:
      /** \name Construction
       *  \{
       */

      explicit CachedShapeFunctionSets ( const GridPartType &gridPart )
        : types_( types( gridPart ) )
      {
        typedef typename std::vector< Dune::GeometryType >::const_iterator const_iterator;
        const const_iterator end = types_.end();
        for( const_iterator it = types_.begin(); it != end; ++it )
        {
          const Dune::GeometryType type = *it;
          shapeFunctionSets_.template insert< SingletonProviderType >( type );
        }
      }

      /** \} */

      /** \name Copying and assignment
       *  \{
       */

      CachedShapeFunctionSets ( const ThisType & ) = delete;

      CachedShapeFunctionSets ( ThisType &&other )
        : types_( std::move( other.types_ ) ),
          shapeFunctionSets_( std::move( other.shapeFunctionSets_ ) )
      {}

      CachedShapeFunctionSets &operator= ( const ThisType & ) = delete;

      /** \} */

      /** \name Public member functions
       *  \{
       */

      /** \copydoc Dune::Fem::ShapeFunctionSets::types */
      const std::vector< Dune::GeometryType > &types () const { return types_; }

      /** \copydoc Dune::Fem::ShapeFunctionSets::order */
      int order () const
      {
        int order = 0;

        typedef typename std::vector< Dune::GeometryType >::const_iterator const_iterator;
        const const_iterator end = types_.end();
        for( const_iterator it = types_.begin(); it != end; ++it )
        {
          const Dune::GeometryType type = *it;
          order = std::max( this->order( type ), order );
        }

        return order;
      }

      /** \copydoc Dune::Fem::ShapeFunctionSets::order */
      int order ( Dune::GeometryType type ) const
      {
        return shapeFunctionSet( type ).order();
      }

      /** \copydoc Dune::Fem::ShapeFunctionSets::shapeFunctionSet */
      ShapeFunctionSetType shapeFunctionSet ( const Dune::GeometryType &type ) const
      {
        return ShapeFunctionSetType( &shapeFunctionSets_[ type ] );
      }

      /** \} */

    private:
      static std::vector< Dune::GeometryType > types ( const GridPartType &gridPart )
      {
        typedef typename GridPartType::GridType GridType;
        typedef typename GridPartType::IndexSetType IndexSetType;
        return Dune::Fem::AllGeomTypes< IndexSetType, GridType >( gridPart.indexSet() ).geomTypes( codimension );
      }

      std::vector< Dune::GeometryType > types_;
      ShapeFunctionSetStorageType shapeFunctionSets_;
    };



    // SelectCachingShapeFunctionSets
    // ------------------------------

    template< class GridPart, class ShapeFunctionSet, template< class > class Storage >
    class SelectCachingShapeFunctionSets
    {
      typedef SelectCachingShapeFunctionSets< GridPart, ShapeFunctionSet, Storage > ThisType;

      typedef SelectCachingShapeFunctionSet< ShapeFunctionSet, Storage > CachedShapeFunctionSetType;

      struct Factory
      {
        static CachedShapeFunctionSetType *createObject ( const Dune::GeometryType &type )
        {
          typedef typename CachedShapeFunctionSetType::ImplementationType ImplementationType;
          return new CachedShapeFunctionSetType( type, ImplementationType( type ) );
        }

        static void deleteObject ( CachedShapeFunctionSetType *object ) { delete object; }
      };

      typedef CachedShapeFunctionSets< GridPart, CachedShapeFunctionSetType, Factory > Implementation;

    public:
      /** \copydoc Dune::Fem::ShapeFunctionSets::ShapeFunctionSetType */
      typedef typename Implementation::ShapeFunctionSetType ShapeFunctionSetType;

      /** \name Construction
       *  \{
       */

      explicit SelectCachingShapeFunctionSets ( const GridPart &gridPart )
        : impl_( gridPart )
      {}

      /** \} */

      /** \name Copying and assignment
       *  \{
       */

      SelectCachingShapeFunctionSets ( const ThisType & ) = delete;

      SelectCachingShapeFunctionSets ( ThisType &&other )
        : impl_( std::move( other.impl_ ) )
      {}

      SelectCachingShapeFunctionSets &operator= ( const ThisType & ) = delete;

      /** \} */

      /** \copydoc Dune::Fem::ShapeFunctionSets::types */
      const std::vector< Dune::GeometryType > &types () const { return impl_.types(); }

      /** \copydoc Dune::Fem::ShapeFunctionSets::order */
      int order () const { return impl_.order(); }

      /** \copydoc Dune::Fem::ShapeFunctionSets::order */
      int order ( Dune::GeometryType type ) const { return impl_.order( type ); }

      /** \copydoc Dune::Fem::ShapeFunctionSets::shapeFunctionSet */
      ShapeFunctionSetType shapeFunctionSet ( const Dune::GeometryType &type ) const
      {
        return impl_.shapeFunctionSet( type );
      }

    private:
      Implementation impl_;
    };



    // VectorialShapeFunctionSets
    // --------------------------

    template< class Implementation, class Range >
    class VectorialShapeFunctionSets
    {
      typedef VectorialShapeFunctionSets< Implementation, Range > ThisType;

    public:
      /** \brief shape function set type */
      typedef VectorialShapeFunctionSet< typename Implementation::ShapeFunctionSetType, Range > ShapeFunctionSetType;

      /** \name Construction
       *  \{
       */

      explicit VectorialShapeFunctionSets ( Implementation &&impl )
        : impl_( impl )
      {}

      template< class... Args >
      explicit VectorialShapeFunctionSets ( Args &&...args )
        : impl_( std::forward< Args >( args )... )
      {}

      /** \} */

      /** \name Copying and assignment
       *  \{
       */

      VectorialShapeFunctionSets ( const ThisType & ) = delete;

      VectorialShapeFunctionSets ( ThisType & ) = delete;

      VectorialShapeFunctionSets ( ThisType &&other )
        : impl_( std::move( other.impl_ ) )
      {}

      VectorialShapeFunctionSets &operator= ( const ThisType & ) = delete;

      /** \} */

      /** \name Public member methods
       *  \{
       */

      /** \copydoc Dune::Fem::ShapeFunctionSets::types */
      const std::vector< Dune::GeometryType > &types () const { return impl().types(); }

      /** \copydoc Dune::Fem::ShapeFunctionSets::order */
      int order () const { return impl().order(); }

      /** \copydoc Dune::Fem::ShapeFunctionSets::order */
      int order ( Dune::GeometryType type ) const { return impl().order( type ); }

      /** \copydoc Dune::Fem::ShapeFunctionSets::shapeFunctionSet */
      ShapeFunctionSetType shapeFunctionSet ( const Dune::GeometryType &type ) const
      {
        return ShapeFunctionSetType( impl().shapeFunctionSet( type ) );
      }

      /** \} */

    private:
      const Implementation &impl () const { return impl_; }

      Implementation impl_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_DISCONTINUOUSGALERKIN_SHAPEFUNCTIONSETS_HH


==> anc/xt-super/dune-fem/dune/fem/space/discontinuousgalerkin/space.hh <==
#ifndef DUNE_FEM_SPACE_DISCONTINUOUSGALERKIN_SPACE_HH
#define DUNE_FEM_SPACE_DISCONTINUOUSGALERKIN_SPACE_HH

#include <utility>

#include <dune/geometry/type.hh>

#include <dune/grid/common/gridenums.hh>

#include <dune/fem/gridpart/common/capabilities.hh>
#include <dune/fem/space/common/capabilities.hh>
#include <dune/fem/space/common/commoperations.hh>
#include <dune/fem/space/common/defaultcommhandler.hh>
#include <dune/fem/space/common/functionspace.hh>
#include <dune/fem/space/shapefunctionset/orthonormal.hh>
#include <dune/fem/space/shapefunctionset/selectcaching.hh>

#include "basisfunctionsets.hh"
#include "declaration.hh"
#include "generic.hh"
#include "interpolation.hh"
#include "shapefunctionsets.hh"

namespace Dune
{

  namespace Fem
  {

    // DiscontinuousGalerkinSpaceTraits
    // --------------------------------

    template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
    struct DiscontinuousGalerkinSpaceTraits
    {
      typedef DiscontinuousGalerkinSpace< FunctionSpace, GridPart, polOrder, Storage > DiscreteFunctionSpaceType;

      typedef FunctionSpace FunctionSpaceType;
      typedef GridPart GridPartType;

      static const int codimension = 0;

      typedef Dune::Fem::FunctionSpace<
          typename FunctionSpace::DomainFieldType, typename FunctionSpace::RangeFieldType,
           GridPartType::dimension, 1
        > ScalarShapeFunctionSpaceType;

      typedef SelectCachingShapeFunctionSets< GridPartType, OrthonormalShapeFunctionSet< ScalarShapeFunctionSpaceType, polOrder >, Storage > ScalarShapeFunctionSetsType;
      typedef VectorialShapeFunctionSets< ScalarShapeFunctionSetsType, typename FunctionSpaceType::RangeType > ShapeFunctionSetsType;

      typedef DefaultBasisFunctionSets< GridPartType, ShapeFunctionSetsType > BasisFunctionSetsType;
      typedef typename BasisFunctionSetsType::BasisFunctionSetType BasisFunctionSetType;

      typedef CodimensionMapper< GridPartType, codimension > BlockMapperType;
      static const int localBlockSize
        = FunctionSpaceType::dimRange*OrthonormalShapeFunctionSetSize< ScalarShapeFunctionSpaceType, polOrder >::v;

      template <class DiscreteFunction, class Operation = DFCommunicationOperation::Copy >
      struct CommDataHandle
      {
        typedef Operation OperationType;
        typedef DefaultCommunicationHandler< DiscreteFunction, Operation > Type;
      };
    };



    // DiscontinuousGalerkinSpace
    // --------------------------

    template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage = CachingStorage >
    class DiscontinuousGalerkinSpace
    : public GenericDiscontinuousGalerkinSpace< DiscontinuousGalerkinSpaceTraits< FunctionSpace, GridPart, polOrder, Storage > >
    {
      typedef GenericDiscontinuousGalerkinSpace< DiscontinuousGalerkinSpaceTraits< FunctionSpace, GridPart, polOrder, Storage > > BaseType;

    public:
      using BaseType::basisFunctionSet;

      static const int polynomialOrder = polOrder;

      typedef typename BaseType::GridPartType GridPartType;
      typedef typename BaseType::EntityType EntityType;

      typedef typename BaseType::BasisFunctionSetsType BasisFunctionSetsType;
      typedef typename BaseType::BasisFunctionSetType BasisFunctionSetType;

      typedef DiscontinuousGalerkinLocalL2Projection< GridPartType, BasisFunctionSetType > InterpolationType;

      explicit DiscontinuousGalerkinSpace ( GridPartType &gridPart,
                                            const InterfaceType commInterface = InteriorBorder_All_Interface,
                                            const CommunicationDirection commDirection = ForwardCommunication )
        : BaseType( gridPart, basisFunctionSets( gridPart ), commInterface, commDirection )
      {}

      InterpolationType interpolation ( const EntityType &entity ) const
      {
        return InterpolationType( basisFunctionSet( entity ) );
      }

    private:
      static BasisFunctionSetsType basisFunctionSets ( const GridPartType &gridPart )
      {
        typedef typename BasisFunctionSetsType::ShapeFunctionSetsType ShapeFunctionSetsType;
        ShapeFunctionSetsType shapeFunctionSets( gridPart );
        return BasisFunctionSetsType( std::move( shapeFunctionSets ) );
      }
    };



    namespace Capabilities
    {

      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct hasFixedPolynomialOrder< DiscontinuousGalerkinSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = true;
      };

      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct hasStaticPolynomialOrder< DiscontinuousGalerkinSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = true;
        static const int order = polOrder;
      };

      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct isContinuous< DiscontinuousGalerkinSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = false;
      };

      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct isLocalized< DiscontinuousGalerkinSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = true;
      };

      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct isParallel< DiscontinuousGalerkinSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = Dune::Fem::GridPartCapabilities::isParallel< GridPart >::v;
      };

      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct isAdaptive< DiscontinuousGalerkinSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = true;
      };

      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct threadSafe< DiscontinuousGalerkinSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = false;
      };

      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct viewThreadSafe< DiscontinuousGalerkinSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = true;
      };

      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct isHierarchic< DiscontinuousGalerkinSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = true;
      };

    } // namespace Capabilities

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_DISCONTINUOUSGALERKIN_SPACE_HH


==> anc/xt-super/dune-fem/dune/fem/space/finitevolume.hh <==
#include "finitevolume/space.hh"


==> anc/xt-super/dune-fem/dune/fem/space/finitevolume/CMakeLists.txt <==
dune_install(declaration.hh space.hh)


==> anc/xt-super/dune-fem/dune/fem/space/finitevolume/Makefile.am <==
finitevolumespacedir =  $(includedir)/dune/fem/space/finitevolume
finitevolumespace_HEADERS = \
	basisfunctionset.hh \
	basisfunctionsets.hh \
	declaration.hh \
	interpolation.hh \
	space.hh

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/dune/fem/space/finitevolume/basisfunctionset.hh <==
#ifndef DUNE_FEM_SPACE_FINITEVOLUME_BASISFUNCTIONSET_HH
#define DUNE_FEM_SPACE_FINITEVOLUME_BASISFUNCTIONSET_HH

#include <cassert>
#include <cstddef>

#include <dune/common/std/constexpr.hh>

#include <dune/geometry/referenceelements.hh>
#include <dune/geometry/type.hh>

#include <dune/fem/space/common/functionspace.hh>

namespace Dune
{

  namespace Fem
  {

    // FiniteVolumeBasisFunctionSet
    // ----------------------------

    template< class Entity, class Range >
    struct FiniteVolumeBasisFunctionSet
    {
      /** \copydoc Dune::Fem::BasisFunctionSet::EntityType */
      typedef Entity EntityType;

      /** \copydoc Dune::Fem::BasisFunctionSet::FunctionSpaceType */
      typedef FunctionSpace< typename Entity::Geometry::ctype, typename Range::value_type,
                             Entity::Geometry::coorddimension, Range::dimension
                           > FunctionSpaceType;

      /** \copydoc Dune::Fem::BasisFunctionSet::DomainType */
      typedef typename FunctionSpaceType::DomainType DomainType;
      /** \copydoc Dune::Fem::BasisFunctionSet::RangeType */
      typedef typename FunctionSpaceType::RangeType RangeType;
      /** \copydoc Dune::Fem::BasisFunctionSet::JacobianRangeType */
      typedef typename FunctionSpaceType::JacobianRangeType JacobianRangeType;
      /** \copydoc Dune::Fem::BasisFunctionSet::HessianRangeType */
      typedef typename FunctionSpaceType::HessianRangeType HessianRangeType;

      /** \copydoc Dune::Fem::BasisFunctionSet::ReferenceElementType */
      typedef Dune::ReferenceElement< typename DomainType::value_type, DomainType::dimension > ReferenceElementType;

      /** \name Construction
       *  \{
       */

      FiniteVolumeBasisFunctionSet () : entity_( nullptr ) {}

      explicit FiniteVolumeBasisFunctionSet ( const EntityType &entity )
        : entity_( &entity )
      {}

      /** \} */

      /** \name Public member methods
       *  \{
       */

      /** \copydoc Dune::Fem::BasisFunctionSet::order */
      static DUNE_CONSTEXPR int order () { return 0; }

      /** \copydoc Dune::Fem::BasisFunctionSet::size */
      static DUNE_CONSTEXPR std::size_t size () { return RangeType::dimension; }

      /** \copydoc Dune::Fem::BasisFunctionSet::axpy */
      template< class Quadrature, class Vector, class DofVector >
      void axpy ( const Quadrature &quadrature, const Vector &values, DofVector &dofs ) const
      {
        const unsigned int nop = quadrature.nop();
        for( unsigned int qp = 0; qp < nop; ++qp )
          axpy( quadrature[ qp ], values[ qp ], dofs );
      }

      /** \copydoc Dune::Fem::BasisFunctionSet::axpy */
      template< class Quadrature, class VectorA, class VectorB, class DofVector >
      void axpy ( const Quadrature &quadrature, const VectorA &valuesA, const VectorB &valuesB, DofVector &dofs ) const
      {
        const unsigned int nop = quadrature.nop();
        for( unsigned int qp = 0; qp < nop; ++qp )
        {
          axpy( quadrature[ qp ], valuesA[ qp ], dofs );
          axpy( quadrature[ qp ], valuesB[ qp ], dofs );
        }
      }

      /** \copydoc Dune::Fem::BasisFunctionSet::axpy */
      template< class Point, class DofVector >
      void axpy ( const Point &x, const RangeType &valueFactor, DofVector &dofs ) const
      {
        for( int i = 0; i < RangeType::dimension; ++i )
          dofs[ i ] += valueFactor[ i ];
      }

      /** \copydoc Dune::Fem::BasisFunctionSet::axpy */
      template< class Point, class DofVector >
      void axpy ( const Point &x, const JacobianRangeType &jacobianFactor, DofVector &dofs ) const
      {}

      /** \copydoc Dune::Fem::BasisFunctionSet::axpy */
      template< class Point, class DofVector >
      void axpy ( const Point &x, const RangeType &valueFactor, const JacobianRangeType &jacobianFactor,
                  DofVector &dofs ) const
      {
        axpy( x, valueFactor, dofs );
      }

      /** \copydoc Dune::Fem::BasisFunctionSet::evaluateAll */
      template< class Quadrature, class DofVector, class RangeArray >
      void evaluateAll ( const Quadrature &quadrature, const DofVector &dofs, RangeArray &ranges ) const
      {
        const unsigned int nop = quadrature.nop();
        for( unsigned int qp = 0; qp < nop; ++qp )
          evaluateAll( quadrature[ qp ], dofs, ranges[ qp ] );
      }

      /** \copydoc Dune::Fem::BasisFunctionSet::evaluateAll */
      template< class Point, class DofVector >
      void evaluateAll ( const Point &x, const DofVector &dofs, RangeType &value ) const
      {
        for( int i = 0; i < RangeType::dimension; ++i )
          value[ i ] = dofs[ i ];
      }

      /** \copydoc Dune::Fem::BasisFunctionSet::evaluateAll */
      template< class Point, class RangeArray >
      void evaluateAll ( const Point &x, RangeArray &values ) const
      {
        for( int i = 0; i < RangeType::dimension; ++i )
        {
          values[ i ] = RangeType( 0 );
          values[ i ][ i ] = typename RangeType::field_type( 1 );
        }
      }

      /** \copydoc Dune::Fem::BasisFunctionSet::jacobianAll */
      template< class QuadratureType, class DofVector, class JacobianArray >
      void jacobianAll ( const QuadratureType &quadrature, const DofVector &dofs, JacobianArray &jacobians ) const
      {
        const unsigned int nop = quadrature.nop();
        for( unsigned int qp = 0; qp < nop; ++qp )
          jacobianAll( quadrature[ qp ], dofs, jacobians[ qp ] );
      }

      /** \copydoc Dune::Fem::BasisFunctionSet::jacobianAll */
      template< class Point, class DofVector >
      void jacobianAll ( const Point &x, const DofVector &dofs, JacobianRangeType &jacobian ) const
      {
        jacobian = JacobianRangeType( 0 );
      }

      /** \copydoc Dune::Fem::BasisFunctionSet::jacobianAll */
      template< class Point, class JacobianRangeArray >
      void jacobianAll ( const Point &x, JacobianRangeArray &jacobians ) const
      {
        for( int i = 0; i < RangeType::dimension; ++i )
          jacobians[ i ] = JacobianRangeType( 0 );
      }

      /** \copydoc Dune::Fem::BasisFunctionSet::hessianAll */
      template< class Point, class DofVector >
      void hessianAll ( const Point &x, const DofVector &dofs, HessianRangeType &hessian ) const
      {
        hessian = HessianRangeType( typename HessianRangeType::value_type( 0 ) );
      }

      /** \copydoc Dune::Fem::BasisFunctionSet::hessianAll */
      template< class Point, class HessianRangeArray >
      void hessianAll ( const Point &x, HessianRangeArray &hessians ) const
      {
        for( int i = 0; i < RangeType::dimension; ++i )
          hessians[ i ] = HessianRangeType( typename HessianRangeType::value_type( 0 ) );
      }

      /** \copydoc Dune::Fem::BasisFunctionSet::entity */
      const EntityType &entity () const
      {
        assert( entity_ );
        return *entity_;
      }

      /** \copydoc Dune::Fem::BasisFunctionSet::referenceElementType */
      const ReferenceElementType &referenceElement () const
      {
        return Dune::ReferenceElements< typename EntityType::Geometry::ctype, EntityType::Geometry::coorddimension >::general( type() );
      }

      /** \copydoc Dune::Fem::BasisFunctionSet::type */
      Dune::GeometryType type () const { return entity().type(); }

    private:
      const EntityType *entity_;
    };

    /** \} */

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_FINITEVOLUME_BASISFUNCTIONSET_HH


==> anc/xt-super/dune-fem/dune/fem/space/finitevolume/basisfunctionsets.hh <==
#ifndef DUNE_FEM_SPACE_FINITEVOLUME_BASISFUNCTIONSETS_HH
#define DUNE_FEM_SPACE_FINITEVOLUME_BASISFUNCTIONSETS_HH

#include <dune/common/std/constexpr.hh>

#include "basisfunctionset.hh"

namespace Dune
{

  namespace Fem
  {

    // FiniteVolumeBasisFunctionSets
    // -----------------------------

    template< class Entity, class Range >
    class FiniteVolumeBasisFunctionSets
    {
      typedef FiniteVolumeBasisFunctionSets< Entity, Range > ThisType;

    public:
      /** \copydoc Dune::Fem::BasisFunctionSets::BasisFunctionSetType */
      typedef FiniteVolumeBasisFunctionSet< Entity, Range > BasisFunctionSetType;
      /** \copydoc Dune::Fem::BasisFunctionSets::EntityType */
      typedef typename BasisFunctionSetType::EntityType EntityType;

      /** \name Construction
       *  \{
       */

      FiniteVolumeBasisFunctionSets () {}

      /** \} */

      /** \name Copying and assignment
       *  \{
       */

      FiniteVolumeBasisFunctionSets ( const ThisType & ) = default;

      FiniteVolumeBasisFunctionSets &operator= ( const ThisType & ) = default;

      /** \} */

      /** \name Public member methods
       *  \{
       */

      /** \copydoc Dune::Fem::BasisFunctionSets::order */
      static DUNE_CONSTEXPR int order () { return 0; }

      /** \copydoc Dune::Fem::BasisFunctionSets::order */
      static DUNE_CONSTEXPR int order ( const EntityType & ) { return 0; }

      /** \copydoc Dune::Fem::BasisFunctionSets::basisFunctionSet */
      static BasisFunctionSetType basisFunctionSet ( const EntityType &entity )
      {
        return BasisFunctionSetType( entity );
      }

      /** \} */
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_FINITEVOLUME_BASISFUNCTIONSETS_HH


==> anc/xt-super/dune-fem/dune/fem/space/finitevolume/declaration.hh <==
#ifndef DUNE_FEM_SPACE_FINITEVOLUME_DECLARATION_HH
#define DUNE_FEM_SPACE_FINITEVOLUME_DECLARATION_HH

namespace Dune
{

  namespace Fem
  {

    // FiniteVolumeSpace
    // -----------------

    template< class FunctionSpace, class GridPart, int codim, template< class > class Storage >
    class FiniteVolumeSpace;

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_FINITEVOLUME_DECLARATION_HH


==> anc/xt-super/dune-fem/dune/fem/space/finitevolume/interpolation.hh <==
#ifndef DUNE_FEM_SPACE_FINITEVOLUME_INTERPOLATION_HH
#define DUNE_FEM_SPACE_FINITEVOLUME_INTERPOLATION_HH

#include <functional>

#include <dune/fem/function/localfunction/average.hh>

#include "basisfunctionset.hh"

namespace Dune
{

  namespace Fem
  {

    // FiniteVolumeLocalInterpolation
    // ------------------------------

    template< class GridPart, class Range >
    class FiniteVolumeLocalInterpolation
    {
      typedef FiniteVolumeLocalInterpolation< GridPart, Range > ThisType;

    public:
      /** \brief grid part type */
      typedef GridPart GridPartType;
      /** \brief entity type */
      typedef typename GridPartType::template Codim< 0 >::EntityType EntityType;

      /** \brief basis function set type */
      typedef FiniteVolumeBasisFunctionSet< EntityType, Range > BasisFunctionSetType;

      /** \name Construction
       * \{
       */

      explicit FiniteVolumeLocalInterpolation ( const EntityType &entity )
        : entity_( entity )
      {}

      /** \} */

      /** \name Copying and assignment
       * \{
       */

      FiniteVolumeLocalInterpolation ( const ThisType & ) = default;

      FiniteVolumeLocalInterpolation &operator= ( const ThisType & ) = default;

      /** \} */

      /** \name Public member methods
       *  \{
       */

      /** \brief return basis function set */
      BasisFunctionSetType basisFunctionSet () const
      {
        return BasisFunctionSetType( entity() );
      }

      /** \brief interpolate local function */
      template< class LocalFunction, class LocalDofVector >
      void operator() ( const LocalFunction &localFunction, LocalDofVector &localDofVector ) const
      {
        apply( localFunction, localDofVector );
      }

      /** \brief interpolate local function */
      template< class LocalFunction, class LocalDofVector >
      void apply ( const LocalFunction &localFunction, LocalDofVector &localDofVector ) const
      {
        Range value;
        LocalAverage< LocalFunction, GridPartType >::apply( localFunction, value );
        for( int i = 0; i < Range::dimension; ++i )
          localDofVector[ i ] = value[ i ];
      }

      /** \} */

    private:
      const EntityType &entity () const { return entity_.get(); }

      std::reference_wrapper< const EntityType > entity_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_FINITEVOLUME_INTERPOLATION_HH


==> anc/xt-super/dune-fem/dune/fem/space/finitevolume/space.hh <==
#ifndef DUNE_FEM_SPACE_FINITEVOLUME_SPACE_HH
#define DUNE_FEM_SPACE_FINITEVOLUME_SPACE_HH

#include <dune/common/deprecated.hh>

#include <dune/grid/common/gridenums.hh>

#include <dune/fem/function/localfunction/average.hh>
#include <dune/fem/gridpart/common/capabilities.hh>
#include <dune/fem/space/common/capabilities.hh>
#include <dune/fem/space/common/commoperations.hh>
#include <dune/fem/space/common/defaultcommhandler.hh>
#include <dune/fem/space/common/localrestrictprolong.hh>
#include <dune/fem/space/discontinuousgalerkin/generic.hh>
#include <dune/fem/space/mapper/codimensionmapper.hh>
#include <dune/fem/space/shapefunctionset/selectcaching.hh>

#include "basisfunctionsets.hh"
#include "declaration.hh"
#include "interpolation.hh"

namespace Dune
{

  namespace Fem
  {

    // FiniteVolumeSpaceTraits
    // -----------------------

    template< class FunctionSpace, class GridPart, int codim, template< class > class Storage >
    struct FiniteVolumeSpaceTraits
    {
      typedef FiniteVolumeSpace< FunctionSpace, GridPart, codim, Storage > DiscreteFunctionSpaceType;

      typedef FunctionSpace FunctionSpaceType;
      typedef GridPart GridPartType;

      static const int codimension = codim;

      typedef typename GridPartType::template Codim< codimension >::EntityType EntityType;
      typedef FiniteVolumeBasisFunctionSets< EntityType, typename FunctionSpaceType::RangeType > BasisFunctionSetsType;
      typedef typename BasisFunctionSetsType::BasisFunctionSetType BasisFunctionSetType;

      typedef CodimensionMapper< GridPartType, codimension > BlockMapperType;
      static const int localBlockSize = FunctionSpaceType::dimRange;

      template <class DiscreteFunction, class Operation = DFCommunicationOperation::Copy >
      struct CommDataHandle
      {
        typedef Operation OperationType;
        typedef DefaultCommunicationHandler< DiscreteFunction, Operation > Type;
      };
    };



    // FiniteVolumeSpace
    // -----------------

    template< class FunctionSpace, class GridPart, int codim = 0, template< class > class Storage = SimpleStorage >
    class FiniteVolumeSpace
    : public GenericDiscontinuousGalerkinSpace< FiniteVolumeSpaceTraits< FunctionSpace, GridPart, codim, Storage > >
    {
      typedef FiniteVolumeSpace< FunctionSpace, GridPart, codim, Storage > ThisType;
      typedef GenericDiscontinuousGalerkinSpace< FiniteVolumeSpaceTraits< FunctionSpace, GridPart, codim, Storage > > BaseType;

    public:
      /** \brief maximum polynomial order of the space, here 0 since basis functions are constant */
      static const int polynomialOrder = 0;

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::GridPartType */
      typedef typename BaseType::GridPartType GridPartType;
      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::EntityType */
      typedef typename BaseType::EntityType EntityType;

      /** \brief basis function sets type */
      typedef typename BaseType::BasisFunctionSetsType BasisFunctionSetsType;
      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::BasisFunctionSetType */
      typedef typename BaseType::BasisFunctionSetType BasisFunctionSetType;

      /** \brief local interpolation type */
      typedef FiniteVolumeLocalInterpolation< GridPart, typename BasisFunctionSetType::RangeType > InterpolationType;

      explicit FiniteVolumeSpace ( GridPartType &gridPart,
                                   const InterfaceType commInterface = InteriorBorder_All_Interface,
                                   const CommunicationDirection commDirection = ForwardCommunication )
        : BaseType( gridPart, BasisFunctionSetsType(), commInterface, commDirection )
      {}

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::type */
      static DFSpaceIdentifier type () { return FiniteVolumeSpace_id; }

      /** \brief return local interpolation */
      static InterpolationType interpolation ( const EntityType &entity )
      {
        return InterpolationType( entity );
      }
    };



    // DefaultLocalRestrictProlong for FiniteVolumeSpace
    // -------------------------------------------------

    template< class FunctionSpace, class GridPart, int codim, template< class > class Storage >
    class DefaultLocalRestrictProlong< FiniteVolumeSpace< FunctionSpace, GridPart, codim, Storage > >
    : public ConstantLocalRestrictProlong< FiniteVolumeSpace< FunctionSpace, GridPart, codim, Storage > >
    {
    public:
      DefaultLocalRestrictProlong ( const FiniteVolumeSpace< FunctionSpace, GridPart, codim, Storage > & )
      {}
    };



    namespace Capabilities
    {

      template< class FunctionSpace, class GridPart, int codim, template< class > class Storage >
      struct hasFixedPolynomialOrder< FiniteVolumeSpace< FunctionSpace, GridPart, codim, Storage > >
      {
        static const bool v = true;
      };

      template< class FunctionSpace, class GridPart, int codim, template< class > class Storage >
      struct hasStaticPolynomialOrder< FiniteVolumeSpace< FunctionSpace, GridPart, codim, Storage > >
      {
        static const bool v = true;
        static const int order = 0;
      };

      template< class FunctionSpace, class GridPart, int codim, template< class > class Storage >
      struct isContinuous< FiniteVolumeSpace< FunctionSpace, GridPart, codim, Storage > >
      {
        static const bool v = false;
      };

      template< class FunctionSpace, class GridPart, int codim, template< class > class Storage >
      struct isLocalized< FiniteVolumeSpace< FunctionSpace, GridPart, codim, Storage > >
      {
        static const bool v = false; // there is no method 'shapeFunctionSet( const EntityType & )'
      };

      template< class FunctionSpace, class GridPart, int codim, template< class > class Storage >
      struct isParallel< FiniteVolumeSpace< FunctionSpace, GridPart, codim, Storage > >
      {
        static const bool v = Dune::Fem::GridPartCapabilities::isParallel< GridPart >::v;
      };

      template< class FunctionSpace, class GridPart, int codim, template< class > class Storage >
      struct isAdaptive< FiniteVolumeSpace< FunctionSpace, GridPart, codim, Storage > >
      {
        static const bool v = true;
      };

      template< class FunctionSpace, class GridPart, int codim, template< class > class Storage >
      struct threadSafe< FiniteVolumeSpace< FunctionSpace, GridPart, codim, Storage > >
      {
        static const bool v = false;
      };

      template< class FunctionSpace, class GridPart, int codim, template< class > class Storage >
      struct viewThreadSafe< FiniteVolumeSpace< FunctionSpace, GridPart, codim, Storage > >
      {
        static const bool v = true;
      };

    } // namespace Capabilities

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_FINITEVOLUME_SPACE_HH


==> anc/xt-super/dune-fem/dune/fem/space/fourier.hh <==
#include "fourier/space.hh"


==> anc/xt-super/dune-fem/dune/fem/space/fourier/CMakeLists.txt <==
dune_install(capabilities.hh declaration.hh dofmapper.hh
             functionset.hh space.hh)


==> anc/xt-super/dune-fem/dune/fem/space/fourier/Makefile.am <==
fourierdir =  $(includedir)/dune/fem/space/fourier

fourier_HEADERS = capabilities.hh \
		  declaration.hh \
		  dofmapper.hh \
		  functionset.hh \
		  space.hh

SUBDIRS =

EXTRA_DIST =

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/dune/fem/space/fourier/capabilities.hh <==
#ifndef DUNE_FEM_SPACE_FOURIER_CAPABILITIES_HH
#define DUNE_FEM_SPACE_FOURIER_CAPABILITIES_HH

#include <dune/fem/gridpart/common/capabilities.hh>
#include <dune/fem/space/common/capabilities.hh>
#include <dune/fem/space/fourier/declaration.hh>

namespace Dune
{

  namespace Fem
  {

    namespace Capabilities
    {

      template< class FunctionSpace, class GridPart, int Order >
      struct hasFixedPolynomialOrder< FourierDiscreteFunctionSpace< FunctionSpace, GridPart, Order > >
      {
        static const bool v = true;
      };


      template< class FunctionSpace, class GridPart, int Order >
      struct hasStaticPolynomialOrder< FourierDiscreteFunctionSpace< FunctionSpace, GridPart, Order > >
      {
        static const bool v = false;
        static const int order = -1;
      };


      template< class FunctionSpace, class GridPart, int Order >
      struct isContinuous< FourierDiscreteFunctionSpace< FunctionSpace, GridPart, Order > >
      {
        static const bool v = true;
      };


      template< class FunctionSpace, class GridPart, int Order >
      struct isLocalized< FourierDiscreteFunctionSpace< FunctionSpace, GridPart, Order > >
      {
        static const bool v = false;
      };


      template< class FunctionSpace, class GridPart, int Order >
      struct isParallel< FourierDiscreteFunctionSpace< FunctionSpace, GridPart, Order > >
      {
        static const bool v = false;
      };


      template< class FunctionSpace, class GridPart, int Order >
      struct isAdaptive< FourierDiscreteFunctionSpace< FunctionSpace, GridPart, Order > >
      {
        static const bool v = true;
      };


      template< class FunctionSpace, class GridPart, int Order >
      struct threadSafe< FourierDiscreteFunctionSpace< FunctionSpace, GridPart, Order > >
      {
        static const bool v = false;
      };


      template< class FunctionSpace, class GridPart, int Order >
      struct viewThreadSafe< FourierDiscreteFunctionSpace< FunctionSpace, GridPart, Order > >
      {
        static const bool v = true;
      };

    } // namespace Capabilities

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_FOURIER_CAPABILITIES_HH


==> anc/xt-super/dune-fem/dune/fem/space/fourier/declaration.hh <==
#ifndef DUNE_FEM_SPACE_FOURIER_DECLARATION_HH
#define DUNE_FEM_SPACE_FOURIER_DECLARATION_HH

namespace Dune
{

  namespace Fem
  {

    // FourierDiscreteFunctionSpace
    // ----------------------------

    template< class FunctionSpace, class GridPart, int order >
    class FourierDiscreteFunctionSpace;

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_FOURIER_DECLARATION_HH


==> anc/xt-super/dune-fem/dune/fem/space/fourier/dofmapper.hh <==
#ifndef DUNE_FEM_SPACE_FOURIER_DOFMAPPER_HH
#define DUNE_FEM_SPACE_FOURIER_DOFMAPPER_HH

#include <cstddef>

#include <dune/fem/space/mapper/dofmapper.hh>

namespace Dune
{

  namespace Fem
  {

    // Internal forward declaration
    // ----------------------------

    template< class GridPart, int order > class FourierDofMapper;



    // FourierDofMapperTraits
    // ----------------------

    template< class GridPart, int order >
    struct FourierDofMapperTraits
    {
      typedef FourierDofMapper< GridPart, order > DofMapperType;

      typedef GridPart GridPartType;
      typedef typename GridPartType::template Codim< 0 >::EntityType ElementType;

      typedef std::size_t SizeType;
    };



    // FourierDofMapper
    // ----------------

    template< class GridPart, int order >
    class FourierDofMapper
    : public AdaptiveDofMapper< FourierDofMapperTraits< GridPart, order > >
    {
      typedef FourierDofMapper< GridPart, order > ThisType;
      typedef AdaptiveDofMapper< FourierDofMapperTraits< GridPart, order > > BaseType;

    public:
      typedef typename BaseType::Traits Traits;
      typedef typename BaseType::ElementType ElementType;
      typedef typename BaseType::GlobalKeyType GlobalKeyType;
      typedef typename BaseType::SizeType SizeType;


      /////////////////////////////////
      // DofMapper interface methods //
      /////////////////////////////////

      /** @copydoc Dune::Fem::DofMapper::size */
      static SizeType size () { return 1; }

      /** @copydoc Dune::Fem::DofMapper::contains */
      static bool contains ( int codim ) { return false; }

      /** @copydoc Dune::Fem::DofMapper::fixedDataSize */
      static bool fixedDataSize ( int codim ) { return true; }

      /** @copydoc Dune::Fem::DofMapper::mapEach */
      template< class Functor >
      static void mapEach ( const ElementType &element, Functor f )
      {
        f( 0, 0 );
      }

      /** @copydoc Dune::Fem::DofMapper::mapEachEntityDof */
      template< class Entity, class Functor >
      static void mapEachEntityDof ( const Entity &entity, Functor f )
      {}

      /** @copydoc Dune::Fem::DofMapper::maxNumDofs */
      static SizeType maxNumDofs () { return size(); }

      /** @copydoc Dune::Fem::DofMapper::numDofs */
      static SizeType numDofs ( const ElementType &element ) { return size(); }

      /** @copydoc Dune::Fem::DofMapper::numEntityDofs */
      template< class Entity >
      static SizeType numEntityDofs ( const Entity &entity )
      {
        return 0;
      }


      //////////////////////////////////////////
      // AdaptviveDofMapper interface methods //
      //////////////////////////////////////////

      /** @copydoc Dune::Fem::AdaptiveDofMapper::numberOfHoles */
      SizeType numberOfHoles ( const int block ) const { return SizeType( 0 ); }

      /** @copydoc Dune::Fem::AdaptiveDofMapper::oldIndex */
      GlobalKeyType oldIndex ( const int hole, const int block ) const
      {
        DUNE_THROW( Dune::NotImplemented, "Method oldIndex() not implemented yet" );
      }

      /** @copydoc Dune::Fem::AdaptiveDofMapper::newIndex */
      GlobalKeyType newIndex ( const int hole, const int block ) const
      {
        DUNE_THROW( Dune::NotImplemented, "Method newIndex() not implemented yet" );
      }

      /** @copydoc Dune::Fem::AdaptiveDofMapper::consecutive */
      bool consecutive () const { return true; }

      /** @copydoc Dune::Fem::AdaptiveDofMapper::oldOffSet */
      SizeType oldOffSet ( const int block ) const { return SizeType( 0 ); }

      /** @copydoc Dune::Fem::AdaptiveDofMapper::offSet */
      SizeType offSet ( const int block ) const { return SizeType( 0 ); }

      /** @copydoc Dune::Fem::AdaptiveDofMapper::numBlocks */
      SizeType numBlocks () const { return SizeType( 1 ); }
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_FOURIER_DOFMAPPER_HH


==> anc/xt-super/dune-fem/dune/fem/space/fourier/functionset.hh <==
#ifndef DUNE_FEM_SPACE_FOURIER_FUNCTIONSET_HH
#define DUNE_FEM_SPACE_FOURIER_FUNCTIONSET_HH

#include <cassert>
#include <cstddef>
#include <limits>
#include <array>

#include <dune/common/fmatrix.hh>
#include <dune/common/fvector.hh>
#include <dune/common/power.hh>

#include <dune/fem/space/common/functionspace.hh>
#include <dune/fem/version.hh>


namespace Dune
{

  namespace Fem
  {

    // FourierFunctionSetSize
    // ----------------------

    template< int dimension, int Order >
    struct FourierFunctionSetSize
    {
      static const int v = StaticPower< (2*Order+1), dimension >::power;
    };



    // FourierFunctionSet
    // ------------------

    template< class FunctionSpace, int Order >
    struct FourierFunctionSet;



    // Template specialization for dimDomain = dimRange = 1
    // ----------------------------------------------------

    template< class DomainFieldType, class RangeFieldType, int Order >
    class FourierFunctionSet< FunctionSpace< DomainFieldType, RangeFieldType, 1, 1 >, Order >
    {
      typedef FourierFunctionSet< FunctionSpace< DomainFieldType, RangeFieldType, 1, 1 >, Order > ThisType;

    public:
      typedef FunctionSpace< DomainFieldType, RangeFieldType, 1, 1 > FunctionSpaceType;

      typedef typename FunctionSpaceType::DomainType DomainType;
      typedef typename FunctionSpaceType::RangeType RangeType;
      typedef typename FunctionSpaceType::JacobianRangeType JacobianRangeType;
      typedef typename FunctionSpaceType::HessianRangeType HessianRangeType;

      typedef std::size_t SizeType;

      explicit FourierFunctionSet ( int order ) : order_( order ) {}

      int order () const { return order_; }

      static SizeType size () { return FourierFunctionSetSize< 1, Order >::v; }

      template< class Functor >
      static void evaluateEach ( const DomainType &x, Functor functor )
      {
        functor( 0, RangeFieldType( 1 ) / RangeFieldType( 2 ) );
        // use recursion:
        // sin((n+1)*x) = sin(n*x)*cos(x) + cos(n*x)*sin(x)
        // cos((n+1)*x) = cos(n*x)*cos(x) - sin(n*x)*sin(x)
        SizeType basisFunction = 1;
        for( int n = 1; n <= Order; ++n )
        {
          functor( basisFunction++, std::cos( n*x[ 0 ] ) );
          functor( basisFunction++, std::sin( n*x[ 0 ] ) );
        }
      }

      template< class Functor >
      static void jacobianEach ( const DomainType &x, Functor functor )
      {
        functor( 0, RangeFieldType( 0 ) );
        SizeType basisFunction = 1;
        for( int n = 1; n <= Order; ++n )
        {
          functor( basisFunction++, -n*std::sin( n*x[ 0 ] ) );
          functor( basisFunction++, n*std::cos( n*x[ 0 ] ) );
        }
      }

      template< class Functor >
      static void hessianEach ( const DomainType &x, Functor functor )
      {
        functor( 0, RangeFieldType( 0 ) );
        SizeType basisFunction = 1;
        for( int n = 1; n <= Order; ++n )
        {
          functor( basisFunction++, -(n*n)*std::cos( n*x[ 0 ] ) );
          functor( basisFunction++, -(n*n)*std::sin( n*x[ 0 ] ) );
        }
      }
    private:
      int order_;
    };



    // Template specialization for dimDomain > 1, dimRange = 1
    // -------------------------------------------------------

    template< class DomainFieldType, class RangeFieldType, int dimDomain, int Order >
    class FourierFunctionSet< FunctionSpace< DomainFieldType, RangeFieldType, dimDomain, 1 >, Order >
    {
      typedef FourierFunctionSet< FunctionSpace< DomainFieldType, RangeFieldType, dimDomain, 1 >, Order > ThisType;

    public:
      typedef FunctionSpace< DomainFieldType, RangeFieldType, dimDomain, 1 > FunctionSpaceType;

      typedef typename FunctionSpaceType::DomainType DomainType;
      typedef typename FunctionSpaceType::RangeType RangeType;
      typedef typename FunctionSpaceType::JacobianRangeType JacobianRangeType;
      typedef typename FunctionSpaceType::HessianRangeType HessianRangeType;

      typedef std::size_t SizeType;

    private:
      // number of Fourier basis function for dimDomain = 1
      static const int buffer_size = FourierFunctionSetSize< 1, Order >::v;

      // tags used for building cache
      struct Evaluate {};  //< evaluate basis functions
      struct Jacobian {};  //< evaluate basis functions and jacobians
      struct Hessian {};   //< evaluate basis functions, jacobians, and hessians

      struct Assign;

    protected:
      // multi index used for tensor product basis functions
      typedef Dune::FieldVector< int, dimDomain > MultiIndexType;

      // iterator type and methods for accessing multi indices
      struct MultiIndexIterator;
      typedef MultiIndexIterator IteratorType;
      static IteratorType begin () { return IteratorType::begin(); }
      static IteratorType end () { return IteratorType::end(); }

    public:
      explicit FourierFunctionSet ( int order ) : order_( order ) {}

      int order () const { return order_; }

      static SizeType size () { return FourierFunctionSetSize< dimDomain, Order >::v; }

      template< class Functor >
      void evaluateEach ( const DomainType &x, Functor functor ) const
      {
        prepare( Evaluate(), x );
        SizeType index( 0 );
        const IteratorType end = ThisType::end();
        for( IteratorType it = ThisType::begin(); it != end; ++it, ++index )
        {
          RangeType value;
          evaluate( *it, value );
          assert( index == IteratorType::index( *it ) );
          functor( index, value );
        }
        assert( index == size() );
      }

      template< class Functor >
      void jacobianEach ( const DomainType &x, Functor functor ) const
      {
        prepare( Jacobian(), x );
        SizeType index( 0 );
        const IteratorType end = ThisType::end();
        for( IteratorType it = ThisType::begin(); it != end; ++it, ++index )
        {
          JacobianRangeType jacobian;
          evaluate( *it, jacobian );
          assert( index == IteratorType::index( *it ) );
          functor( index, jacobian );
        }
        assert( index == size() );
      }

      template< class Functor >
      void hessianEach ( const DomainType &x, Functor functor ) const
      {
        prepare( Hessian(), x );
        SizeType index( 0 );
        const IteratorType end = ThisType::end();
        for( IteratorType it = ThisType::begin(); it != end; ++it, ++index )
        {
          HessianRangeType hessian;
          evaluate( *it, hessian );
          assert( index == IteratorType::index( *it ) );
          functor( index, hessian );
        }
        assert( index == size() );
      }

    protected:
      // evaluate tensor product basis function
      void evaluate ( const MultiIndexType &multiIndex, RangeType &value ) const
      {
        value = RangeType( RangeFieldType( 1 ) );
        for( SizeType i = 0; i < dimDomain; ++i )
          value *= buffer_[ i ][ multiIndex[ i ] ];
      }

      // evaluate jacobian of tensor product basis function
      void evaluate ( const MultiIndexType &multiIndex, JacobianRangeType &jacobian ) const
      {
        jacobian = JacobianRangeType( 1 );
        for( int k = 0; k < dimDomain; ++k )
        {
          const RangeFieldType phi = buffer_[ k ][ multiIndex[ k ] ];
          const RangeFieldType dphi = buffer_[ k ][ buffer_size + multiIndex[ k ] ];
          for( int i = 0; i < dimDomain; ++i )
            jacobian[ 0 ][ i ] *= (k == i ? dphi : phi);
        }
      }

      // evaluate hessian of tensor product basis function
      void evaluate ( const MultiIndexType &multiIndex, HessianRangeType &hessian ) const
      {
        for( int i = 0; i < dimDomain; ++i )
          for( int j = 0; j < dimDomain; ++j )
            hessian[ 0 ][ i ][ j ] = RangeFieldType( 1 );

        for( int k = 0; k < dimDomain; ++k )
        {
          const RangeFieldType phi = buffer_[ k ][ multiIndex[ k ] ];
          const RangeFieldType dphi = buffer_[ k ][ buffer_size + multiIndex[ k ] ];
          for( int i = 0; i < dimDomain; ++i )
          {
            hessian[ 0 ][ i ][ i ] *= (k == i ? buffer_[ i ][ 2*buffer_size + multiIndex[ i ] ] : phi);
            for( int j = i+1; j < dimDomain; ++j )
            {
              RangeFieldType tmp = ( k == i || k == j ) ? dphi : phi;
              hessian[ 0 ][ i ][ j ] *= tmp;
              hessian[ 0 ][ j ][ i ] *= tmp;
            }
          }
        }
      }

      // methods for building cache
      void prepare ( const Evaluate &, const DomainType &x ) const;
      void prepare ( const Jacobian &, const DomainType &x ) const;
      void prepare ( const Hessian &, const DomainType &x ) const;

    private:
      int order_;
      // cache for evaluation of basis functions
      mutable std::array< std::array< RangeFieldType, 3*buffer_size>, dimDomain > buffer_;
    };



    // Implementation of FourierFunctionSet::Assign
    // --------------------------------------------

    template< class DomainFieldType, class RangeFieldType, int dimDomain, int Order >
    struct FourierFunctionSet< FunctionSpace< DomainFieldType, RangeFieldType, dimDomain, 1 >, Order >::Assign
    {
      explicit Assign ( RangeFieldType *buffer ) : buffer_( buffer ) {}

      void operator() ( const std::size_t i, const RangeFieldType &value )
      {
        buffer_[ i ] = value;
      }

      template< class T >
      void operator() ( const std::size_t i, const FieldVector< T, 1 > &value )
      {
        (*this)( i, value[ 0 ] );
      }

      template< class T >
      void operator() ( const std::size_t i, const FieldMatrix< T, 1, 1 > &value )
      {
        (*this)( i, value[ 0 ][ 0 ] );
      }

    private:
      RangeFieldType *buffer_;
    };



    // Implementation of FourierFunctionSet::MultiIndexIterator
    // --------------------------------------------------------

    template< class DomainFieldType, class RangeFieldType, int dimDomain, int Order >
    struct FourierFunctionSet< FunctionSpace< DomainFieldType, RangeFieldType, dimDomain, 1 >, Order >::MultiIndexIterator
    {
      typedef MultiIndexIterator ThisType;

    protected:
      typedef int IndexType;

      explicit MultiIndexIterator ( IndexType n ) : multiIndex_( n ) {}

      static IndexType invalidIndex () { return std::numeric_limits< IndexType >::max(); }

      static const int N = FourierFunctionSetSize< 1, Order >::v;

    public:
      static ThisType begin () { return ThisType( 0 ); }
      static ThisType end () { return ThisType( invalidIndex() ); }

      ThisType operator++ ()
      {
        // try to increment and leave eventually
        for( int i = 0; i < dimDomain; ++i )
        {
          const int j = dimDomain-i-1;
          if( ++multiIndex_[ j ] < N )
            return *this;
          multiIndex_[ j ] = 0;
        }

        // otherwise, reset this iterator to end iterator
        *this = end();
        return *this;
      }

      bool operator== ( const ThisType &other ) const { return ( multiIndex_ == other.multiIndex_ ); }

      bool operator!= ( const ThisType &other ) const { return !( *this == other ); }

      const MultiIndexType &operator* () const { return multiIndex_; }

      const MultiIndexType *operator-> () const { return &multiIndex_; }

      SizeType index () const { return index( multiIndex_ ); }

      static SizeType index ( const MultiIndexType &multiIndex )
      {
        SizeType index = 0, factor = 1;
        for( int i = dimDomain-1; i >= 0; --i )
        {
          index += multiIndex[ i ]*factor;
          factor *= N;
        }
        assert( index < size() );
        return index;
      }

    private:
      MultiIndexType multiIndex_;
    };



    // Implementation of FourierFunctionSet
    // ------------------------------------

    template< class DomainFieldType, class RangeFieldType, int dimDomain, int Order >
    void FourierFunctionSet< FunctionSpace< DomainFieldType, RangeFieldType, dimDomain, 1 >, Order >
      ::prepare ( const Evaluate &, const DomainType &x ) const
    {
      typedef FourierFunctionSet< FunctionSpace< DomainFieldType, RangeFieldType, 1, 1 >, Order > FunctionSetImp;
      for( SizeType i = 0; i < dimDomain; ++i )
      {
        RangeFieldType *it = &buffer_[ i ][ 0 ];
        Dune::FieldVector< DomainFieldType, 1 > y( x[ i ] );
        FunctionSetImp::evaluateEach( y, Assign( it ) );
      }
    };


    template< class DomainFieldType, class RangeFieldType, int dimDomain, int Order >
    void FourierFunctionSet< FunctionSpace< DomainFieldType, RangeFieldType, dimDomain, 1 >, Order >
      ::prepare ( const Jacobian &, const DomainType &x ) const
    {
      typedef FourierFunctionSet< FunctionSpace< DomainFieldType, RangeFieldType, 1, 1 >, Order > FunctionSetImp;
      for( SizeType i = 0; i < dimDomain; ++i )
      {
        RangeFieldType *it = &buffer_[ i ][ 0 ];
        Dune::FieldVector< DomainFieldType, 1 > y( x[ i ] );
        FunctionSetImp::evaluateEach( y, Assign( it ) );
        FunctionSetImp::jacobianEach( y, Assign( it+buffer_size ) );
      }
    };


    template< class DomainFieldType, class RangeFieldType, int dimDomain, int Order >
    void FourierFunctionSet< FunctionSpace< DomainFieldType, RangeFieldType, dimDomain, 1 >, Order >
      ::prepare ( const Hessian &, const DomainType &x ) const
    {
      typedef FourierFunctionSet< FunctionSpace< DomainFieldType, RangeFieldType, 1, 1 >, Order > FunctionSetImp;
      for( SizeType i = 0; i < dimDomain; ++i )
      {
        RangeFieldType *it = &buffer_[ i ][ 0 ];
        Dune::FieldVector< DomainFieldType, 1 > y( x[ i ] );
        FunctionSetImp::evaluateEach( y, Assign( it ) );
        FunctionSetImp::jacobianEach( y, Assign( it+buffer_size) );
        FunctionSetImp::hessianEach( y, Assign( it+2*buffer_size ) );
      }
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_FOURIER_FUNCTIONSET_HH


==> anc/xt-super/dune-fem/dune/fem/space/fourier/space.hh <==
#ifndef DUNE_FEM_SPACE_FOURIER_SPACE_HH
#define DUNE_FEM_SPACE_FOURIER_SPACE_HH

#include <cassert>
#include <limits>

#include <dune/fem/function/common/functionset.hh>
#include <dune/fem/function/localfunction/localfunctionsetadapter.hh>
#include <dune/fem/space/basisfunctionset/simple.hh>
#include <dune/fem/space/basisfunctionset/vectorial.hh>
#include <dune/fem/space/common/defaultcommhandler.hh>
#include <dune/fem/space/common/discretefunctionspace.hh>
#include <dune/fem/space/mapper/codimensionmapper.hh>
#include <dune/fem/space/mapper/nonblockmapper.hh>

#include <dune/fem/space/fourier/capabilities.hh>
#include <dune/fem/space/fourier/declaration.hh>
#include <dune/fem/space/fourier/dofmapper.hh>
#include <dune/fem/space/fourier/functionset.hh>

namespace Dune
{

  namespace Fem
  {

    // FourierDiscreteFunctionSpaceTraits
    // ----------------------------------

    template< class FunctionSpace, class GridPart, int order >
    struct FourierDiscreteFunctionSpaceTraits
    {
      typedef FourierDiscreteFunctionSpace< FunctionSpace, GridPart, order > DiscreteFunctionSpaceType;

      typedef FunctionSpace FunctionSpaceType;
      typedef GridPart GridPartType;

      static const int codimension = 0;
      typedef typename GridPartType::template Codim< codimension >::EntityType EntityType;

      typedef typename FunctionSpaceType::ScalarFunctionSpaceType ScalarFunctionSpaceType;
      typedef FourierFunctionSet< ScalarFunctionSpaceType, order > FunctionSetType;
      typedef FunctionSetProxy< FunctionSetType > FunctionSetProxyType;
      typedef LocalFunctionSetAdapter< EntityType, FunctionSetProxyType > LocalFunctionSetType;
      typedef SimpleBasisFunctionSet< LocalFunctionSetType > ScalarBasisFunctionSetType;

      typedef VectorialBasisFunctionSet< ScalarBasisFunctionSetType, typename FunctionSpaceType::RangeType > BasisFunctionSetType;

      static const int localBlockSize = FunctionSpace::dimRange * FourierFunctionSetSize< FunctionSpaceType::dimDomain, order >::v;

      typedef FourierDofMapper< GridPartType, order > BlockMapperType;

      template< class DiscreteFunction, class Operation = Dune::Fem::DFCommunicationOperation::Add >
      struct CommDataHandle
      {
        typedef Dune::Fem::DefaultCommunicationHandler< DiscreteFunction, Operation > Type;
        typedef Operation OperationType;
      };
    };



    // FourierDiscreteFunctionSpace
    // ----------------------------

    template< class FunctionSpace, class GridPart, int Order >
    class FourierDiscreteFunctionSpace
    : public DiscreteFunctionSpaceDefault< FourierDiscreteFunctionSpaceTraits< FunctionSpace, GridPart, Order > >
    {
      typedef FourierDiscreteFunctionSpaceTraits< FunctionSpace, GridPart, Order > ThisType;
      typedef DiscreteFunctionSpaceDefault< FourierDiscreteFunctionSpaceTraits< FunctionSpace, GridPart, Order > > BaseType;

    public:
      typedef typename BaseType::Traits Traits;

      static const int polynomialOrder = Order+1;

      typedef typename BaseType::FunctionSpaceType FunctionSpaceType;
      typedef typename BaseType::GridPartType GridPartType;
      typedef typename BaseType::EntityType EntityType;
      typedef typename BaseType::IntersectionType IntersectionType;

      typedef typename Traits::FunctionSetType FunctionSetType;

      typedef typename Traits::ScalarBasisFunctionSetType ScalarBasisFunctionSetType;
      typedef typename BaseType::BasisFunctionSetType BasisFunctionSetType;

      typedef typename BaseType::BlockMapperType BlockMapperType;

    protected:
      static const InterfaceType defaultInterface = InteriorBorder_All_Interface;
      static const CommunicationDirection defaultDirection =  ForwardCommunication;

    public:
      using BaseType::order;

      explicit FourierDiscreteFunctionSpace ( GridPartType &gridPart,
                                              int order = std::numeric_limits< int >::max(),
                                              const InterfaceType commInterface = defaultInterface,
                                              const CommunicationDirection commDirection = defaultDirection )
      : BaseType( gridPart, commInterface, commDirection ),
        functionSet_( order )
      {}

      /** @copydoc Dune::Fem::DiscreteFunctionSpaceInterface::type */
      DFSpaceIdentifier type () const { return FourierSpace_id; }

      /** @copydoc Dune::Fem::DiscreteFunctionSpaceInterface::basisFunctionSet */
      BasisFunctionSetType basisFunctionSet ( const EntityType &entity ) const
      {
        typedef typename Traits::LocalFunctionSetType LocalFunctionSetType;
        typedef typename Traits::ScalarBasisFunctionSetType ScalarBasisFunctionSetType;
        return BasisFunctionSetType( ScalarBasisFunctionSetType( LocalFunctionSetType( entity, &functionSet_ ) ) );
      }

      /** @copydoc Dune::Fem::DiscreteFunctionSpaceInterface::continuous */
      bool continuous () const { return true; }

      /** @copydoc Dune::Fem::DiscreteFunctionSpaceInterface::continuous */
      bool continuous ( const IntersectionType &intersection ) const { return true; }

      /** @copydoc Dune::Fem::DiscreteFunctionSpaceInterface::order */
      int order () const { return functionSet_.order(); }

      /** @copydoc Dune::Fem::DiscreteFunctionSpaceInterface::blockMapper */
      BlockMapperType &blockMapper () const { return blockMapper_; }

    private:
      mutable BlockMapperType blockMapper_;
      FunctionSetType functionSet_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_FOURIER_SPACE_HH


==> anc/xt-super/dune-fem/dune/fem/space/lagrange.hh <==
#include "lagrange/space.hh"


==> anc/xt-super/dune-fem/dune/fem/space/lagrange/CMakeLists.txt <==
dune_install(adaptmanager.hh dofmappercode.hh genericlagrangepoints.hh
             shapefunctionset.hh capabilities.hh genericbasefunctions.hh
             lagrangepoints.hh space.hh declaration.hh
             genericgeometry.hh restrictprolong.hh storage.hh)

dune_add_subdirs(test)


==> anc/xt-super/dune-fem/dune/fem/space/lagrange/Makefile.am <==
lagrangedir = $(includedir)/dune/fem/space/lagrange
lagrange_HEADERS = \
	adaptmanager.hh \
	capabilities.hh \
	declaration.hh \
	dofmappercode.hh \
	genericbasefunctions.hh \
	genericgeometry.hh \
	genericlagrangepoints.hh \
	interpolation.hh \
	lagrangepoints.hh \
	restrictprolong.hh \
	shapefunctionset.hh \
	space.hh \
	storage.hh

SUBDIRS = test 

AUTOMAKE_OPTIONS = foreign 1.5

noinst_LTLIBRARIES = liblagrange.la

liblagrange_la_SOURCES = shapefunctionset.cc
liblagrange_la_CPPFLAGS = $(AM_CPPFLAGS)
liblagrange_la_LIBADD =

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/dune/fem/space/lagrange/adaptmanager.hh <==
#ifndef DUNE_FEM_SPACE_LAGRANGE_ADAPTMANAGER_HH
#define DUNE_FEM_SPACE_LAGRANGE_ADAPTMANAGER_HH

// dune-fem includes
#include <dune/fem/space/common/localrestrictprolong.hh>

//local includes
#include "declaration.hh"
#include "restrictprolong.hh"


namespace Dune
{

  namespace Fem
  {
    // DefaultLocalRestrictProlong
    // ---------------------------

    template< class FunctionSpaceType, class GridPartType, int order, template< class > class StorageType >
    class DefaultLocalRestrictProlong< LagrangeDiscreteFunctionSpace< FunctionSpaceType, GridPartType, order, StorageType > >
    : public LagrangeLocalRestrictProlong< typename GridPartType::GridType, order >
    {
    public:
      DefaultLocalRestrictProlong ( const LagrangeDiscreteFunctionSpace< FunctionSpaceType, GridPartType, order, StorageType > & )
      { }
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_LAGRANGE_ADAPTMANAGER_HH


==> anc/xt-super/dune-fem/dune/fem/space/lagrange/capabilities.hh <==
#ifndef DUNE_FEM_SPACE_LAGRANGE_CAPABILITIES_HH
#define DUNE_FEM_SPACE_LAGRANGE_CAPABILITIES_HH

#include <dune/fem/gridpart/common/capabilities.hh>
#include <dune/fem/space/common/capabilities.hh>
#include <dune/fem/space/lagrange/declaration.hh>

namespace Dune
{

  namespace Fem
  {

    namespace Capabilities
    {

      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct hasFixedPolynomialOrder< LagrangeDiscreteFunctionSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = true;
      };


      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct hasStaticPolynomialOrder< LagrangeDiscreteFunctionSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = true;
        static const int order = polOrder;
      };


      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct isContinuous< LagrangeDiscreteFunctionSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = Dune::Fem::GridPartCapabilities::isConforming< GridPart >::v;
      };


      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct isLocalized< LagrangeDiscreteFunctionSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = true;
      };


      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct isParallel< LagrangeDiscreteFunctionSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = Dune::Fem::GridPartCapabilities::isParallel< GridPart >::v;
      };


      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct isAdaptive< LagrangeDiscreteFunctionSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = true;
      };


      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct threadSafe< LagrangeDiscreteFunctionSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = false;
      };


      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct viewThreadSafe< LagrangeDiscreteFunctionSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = true;
      };

    } // namespace Capabilities

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_LAGRANGE_CAPABILITIES_HH


==> anc/xt-super/dune-fem/dune/fem/space/lagrange/declaration.hh <==
#ifndef DUNE_FEM_SPACE_LAGRANGE_DECLARATION_HH
#define DUNE_FEM_SPACE_LAGRANGE_DECLARATION_HH

namespace Dune
{

  namespace Fem
  {

    // LagrangeDiscreteFunctionSpace
    // -----------------------------

    template< class FunctionSpace, class GridPart, int order, template< class > class Storage >
    class LagrangeDiscreteFunctionSpace;

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_LAGRANGE_DECLARATION_HH


==> anc/xt-super/dune-fem/dune/fem/space/lagrange/dofmappercode.hh <==
#ifndef DUNE_FEM_SPACE_LAGRANGE_DOFMAPPER_HH
#define DUNE_FEM_SPACE_LAGRANGE_DOFMAPPER_HH

// dune-geometry includes
#include <dune/geometry/referenceelements.hh>
#include <dune/geometry/type.hh>
#include <dune/geometry/typeindex.hh>

// dune-fem includes
#include <dune/fem/space/mapper/code.hh>
#include <dune/fem/space/mapper/compile.hh>


namespace Dune
{

  namespace Fem
  {

    // LagrangeDofMapperCodeFactory
    // ----------------------------

    template< class LagrangePointSetContainer >
    struct LagrangeDofMapperCodeFactory
    {
      explicit LagrangeDofMapperCodeFactory ( const LagrangePointSetContainer &lagrangePointSets )
      : lagrangePointSets_( lagrangePointSets )
      {}

      template< class Field, int dim >
      DofMapperCode operator() ( const ReferenceElement< Field, dim > &refElement ) const
      {
        const GeometryType type = refElement.type();
        if( lagrangePointSets_.exists( type ) )
          return compile( refElement, lagrangePointSets_[ type ] );
        else
          return DofMapperCode();
      }

    private:
      const LagrangePointSetContainer &lagrangePointSets_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_LAGRANGE_DOFMAPPER_HH


==> anc/xt-super/dune-fem/dune/fem/space/lagrange/genericbasefunctions.hh <==
#ifndef DUNE_FEM_SPACE_LAGRANGE_GENERICBASEFUNCTIONS_HH
#define DUNE_FEM_SPACE_LAGRANGE_GENERICBASEFUNCTIONS_HH

#include <dune/common/fvector.hh>

#include "genericlagrangepoints.hh"

namespace Dune
{

  namespace Fem
  {

    template< class FunctionSpace, class GeometryType, unsigned int order >
    class GenericLagrangeBaseFunction;


    template< class FunctionSpace, unsigned int order >
    class GenericLagrangeBaseFunction< FunctionSpace, PointGeometry, order >
    {
      typedef GenericLagrangeBaseFunction< FunctionSpace, PointGeometry, order > ThisType;

      static_assert( (FunctionSpace::dimRange == 1), "FunctionSpace must be scalar." );

    public:
      typedef FunctionSpace FunctionSpaceType;

      typedef PointGeometry GeometryType;

      enum { polynomialOrder = order };

      typedef GenericLagrangePoint< GeometryType, polynomialOrder >
        LagrangePointType;
      enum { numBaseFunctions = LagrangePointType :: numLagrangePoints };

      typedef typename FunctionSpaceType :: DomainType DomainType;
      typedef typename FunctionSpaceType :: RangeType RangeType;

      typedef typename FunctionSpaceType :: DomainFieldType DomainFieldType;
      typedef typename FunctionSpaceType :: RangeFieldType RangeFieldType;
      typedef typename Dune::FieldTraits< RangeFieldType >::real_type RealType;

    private:
      const LagrangePointType lagrangePoint_;

    public:
      explicit GenericLagrangeBaseFunction ( unsigned int baseNum )
      : lagrangePoint_( baseNum )
      {}

      template< class LocalDofCoordinateType, class LocalCoordinateType >
      inline static void evaluate ( LocalDofCoordinateType &dofCoordinate,
                                    const FieldVector< int, 0 > &diffVariable,
                                    DomainFieldType factor,
                                    const LocalCoordinateType &x,
                                    RangeType &phi )
      {
        phi[ 0 ] = 1;
      }

      template< class LocalDofCoordinateType, class LocalCoordinateType >
      inline static void evaluate ( LocalDofCoordinateType &dofCoordinate,
                                    const FieldVector< int, 1 > &diffVariable,
                                    DomainFieldType factor,
                                    const LocalCoordinateType &x,
                                    RangeType &phi )
      {
        phi[ 0 ] = 0;
      }

      template< class LocalDofCoordinateType, class LocalCoordinateType >
      inline static void evaluate ( LocalDofCoordinateType &dofCoordinate,
                                    const FieldVector< int, 2 > &diffVariable,
                                    DomainFieldType factor,
                                    const LocalCoordinateType &x,
                                    RangeType &phi )
      {
        phi[ 0 ] = 0;
      }

      template< int diffOrder >
      inline void
      evaluate ( const FieldVector< int, diffOrder > &diffVariable,
                 const DomainType &x,
                 RangeType &phi ) const
      {
        const LocalCoordinate< GeometryType, DomainFieldType > xlocal( x );
        LagrangePointType point( lagrangePoint_ );
        evaluate( point.dofCoordinate_, diffVariable, 1, xlocal, phi );
      }
    };


    template< class FunctionSpace, class BaseGeometryType >
    class GenericLagrangeBaseFunction< FunctionSpace, PyramidGeometry< BaseGeometryType >, 0 >
    {
      typedef GenericLagrangeBaseFunction< FunctionSpace, PyramidGeometry< BaseGeometryType >, 0 > ThisType;

      static_assert( (FunctionSpace::dimRange == 1), "FunctionSpace must be scalar." );

    public:
      typedef FunctionSpace FunctionSpaceType;

      typedef PyramidGeometry< BaseGeometryType > GeometryType;

      enum { polynomialOrder = 0 };

      typedef GenericLagrangePoint< GeometryType, polynomialOrder > LagrangePointType;
      enum { numBaseFunctions = LagrangePointType :: numLagrangePoints };


      typedef typename FunctionSpaceType :: DomainType DomainType;
      typedef typename FunctionSpaceType :: RangeType RangeType;

      typedef typename FunctionSpaceType :: DomainFieldType DomainFieldType;
      typedef typename FunctionSpaceType :: RangeFieldType RangeFieldType;
      typedef typename Dune::FieldTraits< RangeFieldType >::real_type RealType;

    private:
      const LagrangePointType lagrangePoint_;

    public:
      explicit GenericLagrangeBaseFunction ( unsigned int baseNum )
      : lagrangePoint_( baseNum )
      {}

      template< unsigned int porder, class LocalDofCoordinateType, class LocalCoordinateType >
      static void evaluate ( LocalDofCoordinateType &dofCoordinate,
                             const FieldVector< int, 0 > &diffVariable,
                             DomainFieldType factor,
                             const LocalCoordinateType &x,
                             RangeType &phi )
      {
        phi[ 0 ] = 1;
      }

      template< class LocalDofCoordinateType, class LocalCoordinateType >
      static void evaluate ( LocalDofCoordinateType &dofCoordinate,
                             const FieldVector< int, 0 > &diffVariable,
                             DomainFieldType factor,
                             const LocalCoordinateType &x,
                             RangeType &phi )
      {
        return evaluate< polynomialOrder >( dofCoordinate, diffVariable, factor, x, phi );
      }

      template< unsigned int porder, class LocalDofCoordinateType, class LocalCoordinateType >
      static void evaluate ( LocalDofCoordinateType &dofCoordinate,
                             const FieldVector< int, 1 > &diffVariable,
                             DomainFieldType factor,
                             const LocalCoordinateType &x,
                             RangeType &phi )
      {
        phi[ 0 ] = 0;
      }

      template< class LocalDofCoordinateType, class LocalCoordinateType >
      static void evaluate ( LocalDofCoordinateType &dofCoordinate,
                             const FieldVector< int, 1 > &diffVariable,
                             DomainFieldType factor,
                             const LocalCoordinateType &x,
                             RangeType &phi )
      {
        return evaluate< polynomialOrder >( dofCoordinate, diffVariable, factor, x, phi );
      }

      template< unsigned int porder, class LocalDofCoordinateType, class LocalCoordinateType >
      static void evaluate ( LocalDofCoordinateType &dofCoordinate,
                             const FieldVector< int, 2 > &diffVariable,
                             DomainFieldType factor,
                             const LocalCoordinateType &x,
                             RangeType &phi )
      {
        phi[ 0 ] = 0;
      }

      template< class LocalDofCoordinateType, class LocalCoordinateType >
      static void evaluate ( LocalDofCoordinateType &dofCoordinate,
                             const FieldVector< int, 2 > &diffVariable,
                             DomainFieldType factor,
                             const LocalCoordinateType &x,
                             RangeType &phi )
      {
        return evaluate< polynomialOrder >( dofCoordinate, diffVariable, factor, x, phi );
      }

      template< int diffOrder >
      void evaluate ( const FieldVector< int, diffOrder > &diffVariable,
                      const DomainType &x,
                      RangeType &phi ) const
      {
        const LocalCoordinate< GeometryType, DomainFieldType > xlocal( x );
        LagrangePointType point( lagrangePoint_ );
        evaluate( point.dofCoordinate_, diffVariable, 1, xlocal, phi );
      }
    };


    template< class FunctionSpace, class BaseGeometryType, unsigned int order >
    class GenericLagrangeBaseFunction< FunctionSpace, PyramidGeometry< BaseGeometryType >, order >
    {
      typedef GenericLagrangeBaseFunction< FunctionSpace, PyramidGeometry< BaseGeometryType >, order > ThisType;

      static_assert( (FunctionSpace::dimRange == 1), "FunctionSpace must be scalar." );

    public:
      typedef FunctionSpace FunctionSpaceType;

      typedef PyramidGeometry< BaseGeometryType > GeometryType;

      enum { polynomialOrder = order };

      typedef GenericLagrangePoint< GeometryType, polynomialOrder >
        LagrangePointType;
      enum { numBaseFunctions = LagrangePointType :: numLagrangePoints };


      typedef typename FunctionSpaceType :: DomainType DomainType;
      typedef typename FunctionSpaceType :: RangeType RangeType;

      typedef typename FunctionSpaceType :: DomainFieldType DomainFieldType;
      typedef typename FunctionSpaceType :: RangeFieldType RangeFieldType;
      typedef typename Dune::FieldTraits< RangeFieldType >::real_type RealType;

    private:
      typedef GenericLagrangeBaseFunction
        < FunctionSpaceType, BaseGeometryType, polynomialOrder >
        DimensionReductionType;
      typedef GenericLagrangeBaseFunction
        < FunctionSpaceType, GeometryType, polynomialOrder - 1 >
        OrderReductionType;

    private:
      const LagrangePointType lagrangePoint_;

    public:
      explicit GenericLagrangeBaseFunction ( unsigned int baseNum )
      : lagrangePoint_( baseNum )
      {}

      template< unsigned int porder, class LocalDofCoordinateType, class LocalCoordinateType >
      static void evaluate ( LocalDofCoordinateType &dofCoordinate,
                             const FieldVector< int, 0 > &diffVariable,
                             DomainFieldType factor,
                             const LocalCoordinateType &x,
                             RangeType &phi )
      {
        const DomainFieldType divisor = DomainFieldType( 1 ) / ((DomainFieldType)polynomialOrder);
        const DomainFieldType myfactor = porder * divisor;
        const RealType myshift = (porder - polynomialOrder) * divisor;

        if( LagrangePointType :: useDimReduction( dofCoordinate ) )
        {
          DimensionReductionType::evaluate( dofCoordinate.base(), diffVariable, myfactor * factor, x.base(), phi );

          const unsigned int height
            = LagrangePointType :: height( dofCoordinate );
          for( unsigned int i = 0; i < height; ++i )
          {
            ++(*dofCoordinate);
            RangeType psi;
            evaluate< porder >( dofCoordinate, diffVariable, factor, x, psi );
            phi -= psi;
          }
          (*dofCoordinate) -= height;
        }
        else
        {
          --(*dofCoordinate);
          OrderReductionType::template evaluate< porder >( dofCoordinate, diffVariable, factor, x, phi );
          ++(*dofCoordinate);
          phi[ 0 ] *= (polynomialOrder / ((RealType)(*dofCoordinate)))
                    * (myfactor * factor * (*x) - myshift);
        }
      }

      template< class LocalDofCoordinateType, class LocalCoordinateType >
      static void evaluate ( LocalDofCoordinateType &dofCoordinate,
                             const FieldVector< int, 0 > &diffVariable,
                             DomainFieldType factor,
                             const LocalCoordinateType &x,
                             RangeType &phi )
      {
        return evaluate< polynomialOrder >( dofCoordinate, diffVariable, factor, x, phi );
      }

      template< unsigned int porder, class LocalDofCoordinateType, class LocalCoordinateType >
      static void evaluate ( LocalDofCoordinateType &dofCoordinate,
                             const FieldVector< int, 1 > &diffVariable,
                             DomainFieldType factor,
                             const LocalCoordinateType &x,
                             RangeType &phi )
      {
        const DomainFieldType divisor = polynomialOrder;
        const DomainFieldType myfactor = porder / divisor;
        const RealType myshift = (porder - polynomialOrder) / divisor;

        FieldVector< int, 0 > dv;

        if( LagrangePointType :: useDimReduction( dofCoordinate ) )
        {
          if( (unsigned int)diffVariable[ 0 ] != LocalDofCoordinateType::index )
            DimensionReductionType::evaluate( dofCoordinate.base(), diffVariable, myfactor * factor, x.base(), phi );
          else
            phi = 0;

          const unsigned int height
            = LagrangePointType :: height( dofCoordinate );
          for( unsigned int i = 0; i < height; ++i )
          {
            ++(*dofCoordinate);
            RangeType psi;
            evaluate< porder >( dofCoordinate, diffVariable, factor, x, psi );
            phi -= psi;
          }
          (*dofCoordinate) -= height;
        }
        else
        {
          --(*dofCoordinate);
          OrderReductionType::template evaluate< porder >( dofCoordinate, diffVariable, factor, x, phi );
          phi *= (myfactor * factor * (*x) - myshift);

          if( (unsigned int)diffVariable[ 0 ] == LocalDofCoordinateType::index )
          {
            RangeType psi;
            OrderReductionType::template evaluate< porder >( dofCoordinate, dv, factor, x, psi );
            phi.axpy( myfactor * factor, psi );
          }
          ++(*dofCoordinate);
          phi *= (polynomialOrder) / ((RealType)(*dofCoordinate));
        }
      }

      template< class LocalDofCoordinateType, class LocalCoordinateType >
      static void evaluate ( LocalDofCoordinateType &dofCoordinate,
                             const FieldVector< int, 1 > &diffVariable,
                             DomainFieldType factor,
                             const LocalCoordinateType &x,
                             RangeType &phi )
      {
        return evaluate< polynomialOrder >( dofCoordinate, diffVariable, factor, x, phi );
      }

      template< unsigned int porder, class LocalDofCoordinateType, class LocalCoordinateType >
      static void evaluate ( LocalDofCoordinateType &dofCoordinate,
                             const FieldVector< int, 2 > &diffVariable,
                             DomainFieldType factor,
                             const LocalCoordinateType &x,
                             RangeType &phi )
      {
        const DomainFieldType divisor = polynomialOrder;
        const DomainFieldType myfactor = porder / divisor;
        const RealType myshift = (porder - polynomialOrder) / divisor;

        FieldVector< int, 1 > dv0( diffVariable[ 0 ] );
        FieldVector< int, 1 > dv1( diffVariable[ 1 ] );

        if( LagrangePointType :: useDimReduction( dofCoordinate ) )
        {
          if( ((unsigned int)diffVariable[ 0 ] != LocalDofCoordinateType::index)
              && ((unsigned int)diffVariable[ 1 ] != LocalDofCoordinateType::index) )
          DimensionReductionType::evaluate( dofCoordinate.base(), diffVariable, myfactor * factor, x.base(), phi );
          else
            phi = 0;

          const unsigned int height = LagrangePointType::height( dofCoordinate );
          for( unsigned int i = 0; i < height; ++i )
          {
            ++(*dofCoordinate);
            RangeType psi;
            evaluate< porder >( dofCoordinate, diffVariable, factor, x, psi );
            phi -= psi;
          }
          (*dofCoordinate) -= height;
        }
        else
        {
          RangeType psi;
          --(*dofCoordinate);
          OrderReductionType::template evaluate< porder >( dofCoordinate, diffVariable, factor, x, phi );
          phi *= (myfactor * factor * (*x) - myshift);

          if( (unsigned int)diffVariable[ 0 ] == LocalDofCoordinateType::index )
          {
            OrderReductionType::template evaluate< porder >( dofCoordinate, dv1, factor, x, psi );
            phi.axpy( myfactor * factor, psi );
          }

          if( (unsigned int)diffVariable[ 1 ] == LocalDofCoordinateType::index )
          {
            OrderReductionType::template evaluate< porder >( dofCoordinate, dv0, factor, x, psi );
            phi.axpy( myfactor * factor, psi );
          }

          ++(*dofCoordinate);
          phi *= (polynomialOrder) / ((RealType)(*dofCoordinate));
        }
      }

      template< class LocalDofCoordinateType, class LocalCoordinateType >
      static void evaluate ( LocalDofCoordinateType &dofCoordinate,
                             const FieldVector< int, 2 > &diffVariable,
                             DomainFieldType factor,
                             const LocalCoordinateType &x,
                             RangeType &phi )
      {
        return evaluate< polynomialOrder >( dofCoordinate, diffVariable, factor, x, phi );
      }

      template< int diffOrder >
      void evaluate ( const FieldVector< int, diffOrder > &diffVariable,
                      const DomainType &x,
                      RangeType &phi ) const
      {
        const LocalCoordinate< GeometryType, DomainFieldType > xlocal( x );
        LagrangePointType point( lagrangePoint_ );
        evaluate( point.dofCoordinate_, diffVariable, 1, xlocal, phi );
      }
    };


    template< class FunctionSpace, class FirstGeometryType, class SecondGeometryType, unsigned int order >
    class GenericLagrangeBaseFunction< FunctionSpace, ProductGeometry< FirstGeometryType, SecondGeometryType >, order >
    {
      typedef GenericLagrangeBaseFunction< FunctionSpace, ProductGeometry< FirstGeometryType, SecondGeometryType >, order > ThisType;

      static_assert( (FunctionSpace::dimRange == 1), "FunctionSpace must be scalar." );

    public:
      typedef FunctionSpace FunctionSpaceType;

      typedef ProductGeometry< FirstGeometryType, SecondGeometryType > GeometryType;

      enum { polynomialOrder = order };

      typedef GenericLagrangePoint< GeometryType, polynomialOrder > LagrangePointType;
      enum { numBaseFunctions = LagrangePointType :: numLagrangePoints };

      typedef typename FunctionSpaceType :: DomainType DomainType;
      typedef typename FunctionSpaceType :: RangeType RangeType;

      typedef typename FunctionSpaceType :: DomainFieldType DomainFieldType;
      typedef typename FunctionSpaceType :: RangeFieldType RangeFieldType;
      typedef typename Dune::FieldTraits< RangeFieldType >::real_type RealType;

    private:
      typedef GenericLagrangeBaseFunction
        < FunctionSpaceType, FirstGeometryType, polynomialOrder >
        FirstReductionType;
      typedef GenericLagrangeBaseFunction
        < FunctionSpaceType, SecondGeometryType, polynomialOrder >
        SecondReductionType;

    private:
      const LagrangePointType lagrangePoint_;

    public:
      explicit GenericLagrangeBaseFunction ( unsigned int baseNum )
      : lagrangePoint_( baseNum )
      {}

      template< class LocalDofCoordinateType, class LocalCoordinateType >
      static void evaluate ( LocalDofCoordinateType &dofCoordinate,
                             const FieldVector< int, 0 > &diffVariable,
                             DomainFieldType factor,
                             const LocalCoordinateType &x,
                             RangeType &phi )
      {
        RangeType psi;
        FirstReductionType::evaluate( dofCoordinate.first(), diffVariable, factor, x.first(), phi );
        SecondReductionType::evaluate( dofCoordinate.second(), diffVariable, factor, x.second(), psi );
        phi[ 0 ] *= psi[ 0 ];
      }

      template< class LocalDofCoordinateType, class LocalCoordinateType >
      static void evaluate ( LocalDofCoordinateType &dofCoordinate,
                             const FieldVector< int, 1 > &diffVariable,
                             DomainFieldType factor,
                             const LocalCoordinateType &x,
                             RangeType &phi )
      {
        FieldVector< int, 0 > dv;
        RangeType psi1, psi2;

        FirstReductionType::evaluate( dofCoordinate.first(), diffVariable, factor, x.first(), psi1 );
        SecondReductionType::evaluate( dofCoordinate.second(), dv, factor, x.second(), psi2 );
        phi[ 0 ] = psi1[ 0 ] * psi2[ 0 ];

        FirstReductionType::evaluate( dofCoordinate.first(), dv, factor, x.first(), psi1 );
        SecondReductionType::evaluate( dofCoordinate.second(), diffVariable, factor, x.second(), psi2 );
        phi[ 0 ] += psi1[ 0 ] * psi2[ 0 ];
      }

      template< class LocalDofCoordinateType, class LocalCoordinateType >
      static void evaluate ( LocalDofCoordinateType &dofCoordinate,
                             const FieldVector< int, 2 > &diffVariable,
                             DomainFieldType factor,
                             const LocalCoordinateType &x,
                             RangeType &phi )
      {
        FieldVector< int, 0 > dv;
        FieldVector< int, 1 > dv0( diffVariable[ 0 ] );
        FieldVector< int, 1 > dv1( diffVariable[ 1 ] );
        RangeType psi1, psi2;

        FirstReductionType::evaluate( dofCoordinate.first(), diffVariable, factor, x.first(), psi1 );
        SecondReductionType::evaluate( dofCoordinate.second(), dv, factor, x.second(), psi2 );
        phi[ 0 ] = psi1[ 0 ] * psi2[ 0 ];

        FirstReductionType::evaluate( dofCoordinate.first(), dv0, factor, x.first(), psi1 );
        SecondReductionType::evaluate( dofCoordinate.second(), dv1, factor, x.second(), psi2 );
        phi[ 0 ] += psi1[ 0 ] * psi2[ 0 ];

        FirstReductionType::evaluate( dofCoordinate.first(), dv1, factor, x.first(), psi1 );
        SecondReductionType::evaluate( dofCoordinate.second(), dv0, factor, x.second(), psi2 );
        phi[ 0 ] += psi1[ 0 ] * psi2[ 0 ];

        FirstReductionType::evaluate( dofCoordinate.first(), dv, factor, x.first(), psi1 );
        SecondReductionType::evaluate( dofCoordinate.second(), diffVariable, factor, x.second(), psi2 );
        phi[ 0 ] += psi1[ 0 ] * psi2[ 0 ];
      }

      template< int diffOrder >
      void evaluate ( const FieldVector< int, diffOrder > &diffVariable,
                      const DomainType &x,
                      RangeType &phi ) const
      {
        const LocalCoordinate< GeometryType, DomainFieldType > xlocal( x );
        LagrangePointType point( lagrangePoint_ );
        evaluate( point.dofCoordinate_, diffVariable, 1, xlocal, phi );
      }
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_LAGRANGE_GENERICBASEFUNCTIONS_HH


==> anc/xt-super/dune-fem/dune/fem/space/lagrange/genericgeometry.hh <==
#ifndef DUNE_FEM_SPACE_LAGRANGE_GENERICGEOMETRY_HH
#define DUNE_FEM_SPACE_LAGRANGE_GENERICGEOMETRY_HH

// dune-common includes
#include <dune/common/fvector.hh>

// dune-geometry includes
#include <dune/geometry/type.hh>

// dune-fem includes
#include <dune/fem/misc/metaprogramming.hh>


namespace Dune
{

  namespace Fem
  {

    /** \addtogroup GenericGeometry
     *
     *  Generic geometries are a way of constructing new geometries out of
     *  existing ones. This allows for code depending on the geometry to be
     *  written generically. For example, the LagrangeBaseFunction is written
     *  in this generic way. Therefore, you could create a LagrangeBaseFunction
     *  for a 7 dimensional simplex (and no new code is needed).
     *
     *  Generic geometries are created out of simpler ones by the following
     *  rules:
     *  - A point (denoted by \f$p\f$) is a 0-dimensional generic geometry
     *    (PointGeometry). Its reference element is the origin of the
     *    coordinate system.
     *  - Let \f$g\f$ be a \f$d\f$-dimensional generic geometry. Then the pyramid
     *    over \f$g\f$ (denoted by \f$g^\cdot\f$) with the reference geometry
     *    \f[
     *    g^\cdot = \bigl\lbrace (s x,s) \in {R}^{d+1}
     *              \bigm\vert s \in [0,1], x \in g \bigr\rbrace
     *    \f]
     *    is also a generic geometry (PyramidGeometry).
     *  - Let \f$g_1\f$, \f$g_2\f$ be generic geometries. The their product
     *    \f$g_1 \times g_2\f$ (with the obvious reference geometry) is also a
     *    generic geometry (ProductGeometry).
     *  .
     *
     *  Consider the following examples of generic geometries:
     *  - the line \f$p^\cdot\f$,
     *  - the tetrahedron \f$p^{\cdot\cdot\cdot}\f$,
     *  - the cube (3-dimensioal) \f$p^\cdot \times p^\cdot \times p^\cdot\f$,
     *  - the prism \f$p^{\cdot\cdot} \times p^\cdot\f$,
     *  - the 4-sided pyramid \f$(p^\cdot \times p^\cdot)^\cdot\f$.
     *  .
     *  \note All reference geometries defined in dune-grid can be expressed as
     *        generic geometries.
     */

    /** \class PointGeometry
     *  \ingroup GenericGeometry
     *  \brief generic geometry modelling a single point
     */
    class PointGeometry
    {
    public:
      /** \brief dimension of the geometry object */
      static const unsigned int dimension = 0;

      template< unsigned int codim >
      class Codim
      {
        static_assert( (codim <= dimension), "Codimension must be less or equal to dimension." );

      public:
        static const unsigned int numSubEntities = ((codim == 0) ? 1 : 0);
      };

      /** \brief number of subentites of a given codimension */
      static unsigned int numSubEntities ( unsigned int codim )
      {
        return ((codim == 0) ? 1 : 0);
      }
    };



    /** \class PyramidGeometry
     *  \ingroup GenericGeometry
     *  \brief generic geometry modelling a pyramid over a base geometry
     */
    template< class BaseGeometry >
    class PyramidGeometry
    {
    public:
      /** \brief type of base geometry */
      typedef BaseGeometry BaseGeometryType;

      /** \brief dimension of the geometry object */
      static const unsigned int dimension = BaseGeometryType::dimension + 1;

      template< unsigned int codim >
      class Codim
      {
        static_assert( (codim <= dimension), "Codimension must be less or equal to dimension." );

      public:
        static const unsigned int numSubEntities
          = MetaIf< (codim > 0),
                    MetaPlus< MetaInt< Protect< BaseGeometryType::template Codim, codim-1, PointGeometry::template Codim< 0 >, 0 >::numSubEntities >,
                              MetaInt< Protect< BaseGeometryType::template Codim, codim, PointGeometry::template Codim< 0 >, dimension >::numSubEntities > >,
                    MetaInt< 1 > >::value;
      };

      /** \brief number of subentites of a given codimension */
      static unsigned int numSubEntities ( unsigned int codim )
      {
        if( codim > 0 )
        {
          const unsigned int sameCodimCount = BaseGeometryType::numSubEntities( codim-1 );
          if( codim < dimension )
            return sameCodimCount + BaseGeometryType::numSubEntities( codim );
          else
            return (codim == dimension ? sameCodimCount+1 : 0);
        }
        else
          return 1;
      }
    };



    /** \class ProductGeometry
     *  \ingroup GenericGeometry
     *  \brief generic geometry modelling the product of two base geometries
     */
    template< class FirstGeometry, class SecondGeometry >
    class ProductGeometry
    {
    public:
      /** \brief type of the first base geometry */
      typedef FirstGeometry FirstGeometryType;
      /** \brief type of the second base geometry */
      typedef SecondGeometry SecondGeometryType;

      /** \brief dimension of the geometry object */
      static const unsigned int dimension = FirstGeometryType::dimension + SecondGeometryType::dimension;

      template< unsigned int codim >
      class Codim
      {
        static_assert( (codim <= dimension), "Codimension must be less or equal to dimension." );

        template< unsigned int i >
        struct NumSubEntities
        : public MetaInt< FirstGeometryType::template Codim< codim-i >::numSubEntities * SecondGeometryType::template Codim< i >::numSubEntities >
        {};

      public:
        static const unsigned int numSubEntities = Loop< MetaPlus, NumSubEntities, codim >::value;
      };

      /** \brief number of subentites of a given codimension */
      static unsigned int numSubEntities ( unsigned int codim )
      {
        unsigned int cnt = 0;
        for( unsigned int i = 0; i <= codim; ++i )
          cnt += FirstGeometryType::numSubEntities( codim - i ) * SecondGeometryType::numSubEntities( i );
        return cnt;
      }
    };



    template< unsigned int id, unsigned int dim >
    class GeometryWrapper
    {
      static_assert( (id < (1 << dim)), "id too large." );

      static const bool isPrism = ((id >> (dim-1)) != 0);

      typedef GeometryWrapper< (id & ~(1 << (dim-1))), dim-1 > DimensionReductionType;

      template< bool >
      struct Prism
      {
        typedef GeometryWrapper< (id & 1), 1 > LineGeometryType;
        typedef ProductGeometry< typename DimensionReductionType::GenericGeometryType, typename LineGeometryType::GenericGeometryType >
          GenericGeometryType;
      };

      template< bool >
      struct Pyramid
      {
        typedef PyramidGeometry< typename DimensionReductionType::GenericGeometryType >
          GenericGeometryType;
      };

    public:
      static const unsigned int dimension = dim;

      typedef typename conditional< isPrism, Prism< true >, Pyramid< false > >::type::GenericGeometryType
        GenericGeometryType;
    };

    template< unsigned int id >
    class GeometryWrapper< id, 1 >
    {
      static_assert( (id < 2), "id too large." );

    public:
      static const unsigned int dimension = 1;

      typedef PyramidGeometry< PointGeometry > GenericGeometryType;
    };

    template< unsigned int id >
    class GeometryWrapper< id, 0 >
    {
      static_assert( (id < 1), "id too large." );

    public:
      static const unsigned int dimension = 0;

      typedef PointGeometry GenericGeometryType;
    };



    // Local Coordinates
    // -----------------

    template< class Geometry, class Field, unsigned int offset = 0 >
    class LocalCoordinate;



    template< class Field, unsigned int offset >
    class LocalCoordinate< PointGeometry, Field, offset >
    {
      typedef LocalCoordinate< PointGeometry, Field, offset > ThisType;

    public:
      typedef PointGeometry GeometryType;

      static const unsigned int dimension = GeometryType::dimension;

      typedef Field FieldType;

      inline LocalCoordinate ()
      {}

      template< int sz >
      explicit LocalCoordinate ( const FieldVector< FieldType, sz > &x )
      {
        static_assert( (sz >= offset + dimension), "Invalid vector size" );
      }

      ThisType &operator= ( const FieldType s )
      {
        return *this;
      }

      template< int sz >
      ThisType &operator= ( const FieldVector< FieldType, sz > &x )
      {
        static_assert( (sz >= offset + dimension), "Invalid vector size" );
        return *this;
      }

      ThisType &operator= ( const ThisType &v )
      {
        return *this;
      }

      ThisType &operator*= ( const FieldType s )
      {
        return *this;
      }

      ThisType &operator+= ( const ThisType &v )
      {
        return *this;
      }

      ThisType &operator-= ( const ThisType &v )
      {
        return *this;
      }

      const FieldType &operator[] ( const unsigned int i ) const
      {
        DUNE_THROW( RangeError, "LocalCoordinate: No such index." );
      }

      FieldType &operator[] ( const unsigned int i )
      {
        DUNE_THROW( RangeError, "LocalCoordinate: No such index." );
      }
    };



    template< class BaseGeometry, class Field, unsigned int offset >
    class LocalCoordinate< PyramidGeometry< BaseGeometry >, Field, offset >
    {
      typedef LocalCoordinate< PyramidGeometry< BaseGeometry >, Field, offset > ThisType;

    public:
      typedef BaseGeometry BaseGeometryType;

      typedef PyramidGeometry< BaseGeometryType > GeometryType;

      static const unsigned int dimension = GeometryType::dimension;

      typedef Field FieldType;

      typedef LocalCoordinate< BaseGeometry, FieldType, offset > BaseCoordinateType;

      static const unsigned int index = offset + BaseGeometryType::dimension;

      LocalCoordinate ()
      {}

      template< int sz >
      explicit LocalCoordinate ( const FieldVector< FieldType, sz > &x )
      : myCoordinate_( x[ index ] ),
        baseCoordinate_( x )
      {
        static_assert( (sz >= offset + dimension), "Invalid vector size" );
      }

      ThisType &operator= ( const FieldType s )
      {
        myCoordinate_ = s;
        baseCoordinate_ = s;
        return *this;
      }

      template< int sz >
      ThisType &operator= ( const FieldVector< FieldType, sz > &x )
      {
        static_assert( (sz >= offset + dimension), "Invalid vector size" );

        myCoordinate_ = x[ index ];
        baseCoordinate_ = x;
        return *this;
      }

      ThisType &operator= ( const ThisType &v )
      {
        myCoordinate_ = v.myCoordinate_;
        baseCoordinate_ = v.baseCoordinate_;
        return *this;
      }

      ThisType &operator*= ( const FieldType s )
      {
        myCoordinate_ *= s;
        baseCoordinate_ *= s;
        return *this;
      }

      ThisType &operator+= ( const ThisType &v )
      {
        myCoordinate_ += v.myCoordinate_;
        baseCoordinate_ += v.baseCoordinate_;
        return *this;
      }

      ThisType &operator-= ( const ThisType &v )
      {
        myCoordinate_ -= v.myCoordinate_;
        baseCoordinate_ -= v.baseCoordinate_;
        return *this;
      }

      const FieldType &operator[] ( const unsigned int i ) const
      {
        if( i == index )
          return myCoordinate_;
        else
          return baseCoordinate_[ i ];
      }

      FieldType &operator[] ( const unsigned int i )
      {
        if( i == index )
          return myCoordinate_;
        else
          return baseCoordinate_[ i ];
      }

      const FieldType &operator* () const
      {
        return myCoordinate_;
      }

      FieldType &operator* ()
      {
        return myCoordinate_;
      }

      const BaseCoordinateType &base () const
      {
        return baseCoordinate_;
      }

      BaseCoordinateType &base ()
      {
        return baseCoordinate_;
      }

    private:
      FieldType myCoordinate_;
      BaseCoordinateType baseCoordinate_;
    };



    template< class FirstGeometry, class SecondGeometry, class Field, unsigned int offset >
    class LocalCoordinate< ProductGeometry< FirstGeometry, SecondGeometry >, Field, offset >
    {
      typedef LocalCoordinate< ProductGeometry< FirstGeometry, SecondGeometry >, Field, offset > ThisType;

    public:
      typedef FirstGeometry FirstGeometryType;
      typedef SecondGeometry SecondGeometryType;
      typedef ProductGeometry< FirstGeometryType, SecondGeometryType > GeometryType;

      static const unsigned int dimension = GeometryType::dimension;

      typedef Field FieldType;

    protected:
      static const unsigned int firstOffset = offset;
      static const unsigned int secondOffset = offset + FirstGeometryType::dimension;

    public:
      typedef LocalCoordinate< FirstGeometryType, FieldType, firstOffset > FirstCoordinateType;
      typedef LocalCoordinate< SecondGeometryType, FieldType, secondOffset > SecondCoordinateType;

      LocalCoordinate ()
      {}

      template< int sz >
      explicit LocalCoordinate ( const FieldVector< FieldType, sz > &x )
      : firstCoordinate_( x ),
        secondCoordinate_( x )
      {
        static_assert( (sz >= offset + dimension), "Invalid vector size" );
      }

      ThisType &operator= ( const FieldType s )
      {
        firstCoordinate_ = s;
        secondCoordinate_ = s;
        return *this;
      }

      template< int sz >
      ThisType &operator= ( const FieldVector< FieldType, sz > &x )
      {
        static_assert( (sz >= offset + dimension), "Invalid vector size" );

        firstCoordinate_ = x;
        secondCoordinate_ = x;
        return *this;
      }

      ThisType &operator= ( const ThisType &v )
      {
        firstCoordinate_ = v;
        secondCoordinate_ = v;
        return *this;
      }

      ThisType &operator*= ( const FieldType s )
      {
        firstCoordinate_ *= s;
        secondCoordinate_ *= s;
        return *this;
      }

      ThisType &operator+= ( const ThisType &v )
      {
        firstCoordinate_ += v;
        secondCoordinate_ += v;
        return *this;
      }

      ThisType &operator-= ( const ThisType &v )
      {
        firstCoordinate_ -= v;
        secondCoordinate_ -= v;
        return *this;
      }

      const FieldType &operator[] ( const unsigned int i ) const
      {
        if( i < secondOffset )
          return firstCoordinate_[ i ];
        else
          return secondCoordinate_[ i ];
      }

      FieldType &operator[] ( const unsigned int i )
      {
        if( i < secondOffset )
          return firstCoordinate_[ i ];
        else
          return secondCoordinate_[ i ];
      }

      const FirstCoordinateType &first () const
      {
        return firstCoordinate_;
      }

      FirstCoordinateType &first ()
      {
        return firstCoordinate_;
      }

      const SecondCoordinateType &second () const
      {
        return secondCoordinate_;
      }

      SecondCoordinateType &second ()
      {
        return secondCoordinate_;
      }

    private:
      FirstCoordinateType firstCoordinate_;
      SecondCoordinateType secondCoordinate_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_LAGRANGE_GENERICGEOMETRY_HH


==> anc/xt-super/dune-fem/dune/fem/space/lagrange/genericlagrangepoints.hh <==
#ifndef DUNE_FEM_SPACE_LAGRANGE_GENERICLAGRANGEPOINTS_HH
#define DUNE_FEM_SPACE_LAGRANGE_GENERICLAGRANGEPOINTS_HH

// C++ includes
#include <iostream>

// dune-common includes
#include <dune/common/fvector.hh>

// local includes
#include "genericgeometry.hh"


namespace Dune
{

  namespace Fem
  {

    template< class GenericGeometryType, unsigned int order, bool bottom = true >
    class GenericLagrangePoint;


    template< unsigned int order, bool bottom >
    class GenericLagrangePoint< PointGeometry, order, bottom >
    {
    public:
      typedef PointGeometry GeometryType;
      static const unsigned int dimension = GeometryType::dimension;

      typedef LocalCoordinate< GeometryType, unsigned int > DofCoordinateType;

      static const unsigned int polynomialOrder = order;

      template< class, unsigned int, bool >
      friend class GenericLagrangePoint;

      template< class, class, unsigned int >
      friend class GenericLagrangeBaseFunction;

    private:
      typedef GenericLagrangePoint< GeometryType, polynomialOrder > ThisType;

    public:
      static const unsigned int numLagrangePoints = 1;

    protected:
      DofCoordinateType dofCoordinate_;

    public:
      template< unsigned int codim >
      struct Codim;

    public:
      GenericLagrangePoint ( unsigned int index )
      {
        dofCoordinate( index, dofCoordinate_ );
      }

      GenericLagrangePoint ( const ThisType &point )
      : dofCoordinate_( point.dofCoordinate_ )
      {}

      template< class LocalCoordinateType >
      static void dofSubEntity ( LocalCoordinateType &coordinate,
                                 unsigned int &codim,
                                 unsigned int &subEntity )
      {
        codim = 0;
        subEntity = 0;
      }

      template< class LocalCoordinateType >
      static void dofSubEntity ( LocalCoordinateType &coordinate,
                                 unsigned int &codim,
                                 unsigned int &subEntity,
                                 unsigned int &dofNumber )
      {
        codim = 0;
        subEntity = 0;
        dofNumber = 0;
      }

      void dofSubEntity ( unsigned int &codim,
                          unsigned int &subEntity )
      {
        dofSubEntity( dofCoordinate_, codim, subEntity );
      }

      void dofSubEntity ( unsigned int &codim,
                          unsigned int &subEntity,
                          unsigned int &dofNumber )
      {
        dofSubEntity( dofCoordinate_, codim, subEntity, dofNumber );
      }

      static unsigned int entityDofNumber ( unsigned int codim,
                                            unsigned int subEntity,
                                            unsigned int dof )
      {
        //assert( (codim == 0) && (subEntity == 0) && (dof == 0) );
        return 0;
      }

      template< class LocalCoordinateType >
      static unsigned int height ( LocalCoordinateType &coordinate )
      {
        return polynomialOrder;
      }

      unsigned int height ()
      {
        return height( dofCoordinate_ );
      }

      template< class FieldType >
      void local ( FieldVector< FieldType, dimension > &coordinate ) const
      {
        const FieldType factor = FieldType( 1 ) / FieldType( polynomialOrder );
        for( unsigned int i = 0; i < dimension; ++i )
          coordinate[ i ] = factor * dofCoordinate_[ i ];
      }

      /** \brief obtain the maximal number of DoFs in one entity of a codimension
       *
       *  \param[in]  codim  codimension, the information is desired for
       *
       *  \returns maximal number of DoFs for one entity in the codimension
       */
      static unsigned int maxDofs ( unsigned int codim )
      {
        return ((codim == 0) ? 1 : 0);
      }

      /** \brief obtain the number of DoFs on one entity
       *
       *  \param[in]  codim      codimension of the entity
       *  \param[in]  subEntity  number of the subentity (of the given codimension)
       *
       *  \returns the number of DoFs associated with the specified entity
       */
      static unsigned int numDofs ( unsigned int codim, unsigned int subEntity )
      {
        return ((codim == 0) ? 1 : 0);
      }

      /** \brief obtain the total number of DoFs in a codimension
       *
       *  \param[in]  codim      codimension the information is desired for
       *
       *  \returns the number of DoFs associated with the codimension
       */
      static unsigned int numDofs ( unsigned int codim )
      {
        return ((codim == 0) ? 1 : 0);
      }

    protected:
      template< class LocalCoordinateType >
      static inline void dofCoordinate ( unsigned int index,
                                         LocalCoordinateType &coordinate )
      {
        assert( index <= numLagrangePoints );
        coordinate = 0;
      }
    };


    /** \cond */
    template< unsigned int order, bool bottom >
    template< unsigned int codim >
    struct GenericLagrangePoint< PointGeometry, order, bottom >::Codim
    {
      static unsigned int maxDofs ()
      {
        return ((codim == 0) ? 1 : 0);
      }
    };
    /** \endcond */


    template< class BaseGeometry, bool bottom >
    class GenericLagrangePoint< PyramidGeometry< BaseGeometry >, 0, bottom >
    {
    public:
      typedef BaseGeometry BaseGeometryType;
      typedef PyramidGeometry< BaseGeometryType > GeometryType;

      static const unsigned int dimension = GeometryType::dimension;

      typedef LocalCoordinate< GeometryType, unsigned int > DofCoordinateType;

      static const unsigned int polynomialOrder = 0;

      template< class, unsigned int, bool >
      friend class GenericLagrangePoint;

      template< class, class, unsigned int >
      friend class GenericLagrangeBaseFunction;

    private:
      typedef GenericLagrangePoint< GeometryType, polynomialOrder > ThisType;

    public:
      static const unsigned int numLagrangePoints = 1;

    protected:
      DofCoordinateType dofCoordinate_;

    public:
      template< unsigned int codim >
      struct Codim;

    public:
      GenericLagrangePoint ( unsigned int index )
      {
        dofCoordinate( index, dofCoordinate_ );
      }

      GenericLagrangePoint ( const ThisType &point )
      : dofCoordinate_( point.dofCoordinate_ )
      {}

      template< class LocalCoordinateType >
      static void dofSubEntity ( LocalCoordinateType &coordinate,
                                 unsigned int &codim,
                                 unsigned int &subEntity )
      {
        codim = (bottom ? 0 : dimension);
        subEntity = 0;
      }

      template< class LocalCoordinateType >
      static void dofSubEntity ( LocalCoordinateType &coordinate,
                                 unsigned int &codim,
                                 unsigned int &subEntity,
                                 unsigned int &dofNumber )
      {
        codim = (bottom ? 0 : dimension);
        subEntity = 0;
        dofNumber = 0;
      }

      void dofSubEntity ( unsigned int &codim,
                          unsigned int &subEntity )
      {
        dofSubEntity( dofCoordinate_, codim, subEntity );
      }

      void dofSubEntity ( unsigned int &codim,
                          unsigned int &subEntity,
                          unsigned int &dofNumber )
      {
        dofSubEntity( dofCoordinate_, codim, subEntity, dofNumber );
      }

      static unsigned int entityDofNumber ( unsigned int codim,
                                            unsigned int subEntity,
                                            unsigned int dof )
      {
        return 0;
      }

      template< class LocalCoordinateType >
      static unsigned int height ( LocalCoordinateType &coordinate )
      {
        return polynomialOrder;
      }

      unsigned int height ()
      {
        return height( dofCoordinate_ );
      }

      template< class FieldType >
      void local ( FieldVector< FieldType, dimension > &coordinate ) const
      {
        const FieldType factor = FieldType( 1 ) / FieldType( polynomialOrder );
        for( unsigned int i = 0; i < dimension; ++i )
          coordinate[ i ] = factor * dofCoordinate_[ i ];
      }

      /** \brief obtain the maximal number of DoFs in one entity of a codimension
       *
       *  \param[in]  codim  codimension, the information is desired for
       *
       *  \returns maximal number of DoFs for one entity in the codimension
       */
      static unsigned int maxDofs ( unsigned int codim )
      {
        if( bottom )
          return ((codim == 0) ? 1 : 0);
        else
          return ((codim == dimension) ? 1 : 0);
      }

      /** \brief obtain the number of DoFs on one entity
       *
       *  \param[in]  codim      codimension of the entity
       *  \param[in]  subEntity  number of the subentity (of the given codimension)
       *
       *  \returns the number of DoFs associated with the specified entity
       */
      static unsigned int numDofs ( unsigned int codim, unsigned int subEntity )
      {
        if( bottom )
          return ((codim == 0) ? 1 : 0);
        else
          return ((codim == dimension) ? 1 : 0);
      }

      /** \brief obtain the total number of DoFs in a codimension
       *
       *  \param[in]  codim      codimension the information is desired for
       *
       *  \returns the number of DoFs associated with the codimension
       */
      static unsigned int numDofs ( unsigned int codim )
      {
        if( bottom )
          return ((codim == 0) ? 1 : 0);
        else
          return ((codim == dimension) ? 1 : 0);
      }

    protected:
      template< class LocalCoordinateType >
      static void dofCoordinate ( unsigned int index,
                                  LocalCoordinateType &coordinate )
      {
        assert( index <= numLagrangePoints );
        coordinate = 0;
      }
    };


    /** \cond */
    template< class BaseGeometry, bool bottom >
    template< unsigned int codim >
    struct GenericLagrangePoint< PyramidGeometry< BaseGeometry >, 0, bottom >::Codim
    {
      static inline unsigned int maxDofs ()
      {
        if( bottom )
          return ((codim == 0) ? 1 : 0);
        else
          return ((codim == dimension) ? 1 : 0);
      }
    };
    /** \endcond */


    template< class BaseGeometry, unsigned int order, bool bottom >
    class GenericLagrangePoint< PyramidGeometry< BaseGeometry >, order, bottom >
    {
    public:
      typedef BaseGeometry BaseGeometryType;
      typedef PyramidGeometry< BaseGeometryType > GeometryType;
      static const unsigned int dimension = GeometryType :: dimension;

      typedef LocalCoordinate< GeometryType, unsigned int > DofCoordinateType;

      static const unsigned int polynomialOrder = order;

      template< class, unsigned int, bool >
      friend class GenericLagrangePoint;

      template< class, class, unsigned int >
      friend class GenericLagrangeBaseFunction;

    private:
      typedef GenericLagrangePoint< GeometryType, polynomialOrder > ThisType;

      typedef GenericLagrangePoint< GeometryType, polynomialOrder - 1, false >
        OrderReductionType;
      typedef GenericLagrangePoint< BaseGeometryType, polynomialOrder >
        DimensionReductionType;

    public:
      static const unsigned int numLagrangePoints
        = DimensionReductionType::numLagrangePoints + OrderReductionType::numLagrangePoints;

    protected:
      DofCoordinateType dofCoordinate_;

    public:
      template< unsigned int codim >
      struct Codim;

    public:
      GenericLagrangePoint ( unsigned int index )
      {
        dofCoordinate( index, dofCoordinate_ );
      }

      GenericLagrangePoint ( const ThisType &point )
      : dofCoordinate_( point.dofCoordinate_ )
      {}

      template< class LocalCoordinateType >
      static void dofSubEntity ( LocalCoordinateType &coordinate,
                                 unsigned int &codim,
                                 unsigned int &subEntity )
      {
        if( !useDimReduction( coordinate ) )
        {
          --(*coordinate);
          OrderReductionType::dofSubEntity( coordinate, codim, subEntity );
          ++(*coordinate);

          if( bottom && (codim > 0) )
            subEntity += BaseGeometryType::numSubEntities( codim - 1 );
        }
        else
        {
          DimensionReductionType::dofSubEntity( coordinate.base(), codim, subEntity );
          if( bottom )
            ++codim;
        }
      }

      template< class LocalCoordinateType >
      static void dofSubEntity ( LocalCoordinateType &coordinate,
                                 unsigned int &codim,
                                 unsigned int &subEntity,
                                 unsigned int &dofNumber )
      {
        if( !useDimReduction( coordinate ) )
        {
          --(*coordinate);
          OrderReductionType::template dofSubEntity( coordinate, codim, subEntity, dofNumber );
          ++(*coordinate);

          if( bottom )
            subEntity += (codim > 0 ? BaseGeometryType :: numSubEntities( codim - 1 ) : 0);
          else
            dofNumber += DimensionReductionType::numDofs( codim, subEntity );
        }
        else
        {
          DimensionReductionType::dofSubEntity( coordinate.base(), codim, subEntity, dofNumber );
          if( bottom )
            ++codim;
        }
      }


      void dofSubEntity ( unsigned int &codim,
                          unsigned int &subEntity )
      {
        dofSubEntity( dofCoordinate_, codim, subEntity );
      }

      void dofSubEntity ( unsigned int &codim,
                          unsigned int &subEntity,
                          unsigned int &dofNumber )
      {
        dofSubEntity( dofCoordinate_, codim, subEntity, dofNumber );
      }

      static unsigned int entityDofNumber ( unsigned int codim,
                                            unsigned int subEntity,
                                            unsigned int dof )
      {
        if( bottom )
        {
          if( codim == 0 )
            return OrderReductionType::entityDofNumber( codim, subEntity, dof )
                   + DimensionReductionType::numLagrangePoints;

          const unsigned int numBaseSubEntities
            = BaseGeometryType::numSubEntities( codim - 1 );
          if( subEntity >= numBaseSubEntities )
            return OrderReductionType::entityDofNumber( codim, subEntity - numBaseSubEntities, dof )
                   + DimensionReductionType::numLagrangePoints;
          else
            return DimensionReductionType::entityDofNumber( codim - 1, subEntity, dof );
        }
        else
        {
          const unsigned int numBaseEntityDofs
            = DimensionReductionType::numDofs( codim, subEntity );
          if( dof >=  numBaseEntityDofs )
            return OrderReductionType::entityDofNumber( codim, subEntity, dof - numBaseEntityDofs )
                   + DimensionReductionType::numLagrangePoints;
          else
            return DimensionReductionType::entityDofNumber( codim, subEntity, dof );
        }
      }

      template< class LocalCoordinateType >
      static unsigned int height ( LocalCoordinateType &coordinate )
      {
        if( !useDimReduction( coordinate ) ) {
          --(*coordinate);
          unsigned int h = OrderReductionType :: height( coordinate );
          ++(*coordinate);
          return h;
        } else
          return DimensionReductionType :: height( coordinate.base() );
      }

      unsigned int height ()
      {
        return height( dofCoordinate_ );
      }

      template< class FieldType >
      void local ( FieldVector< FieldType, dimension > &coordinate ) const
      {
        const FieldType factor = FieldType( 1 ) / FieldType( polynomialOrder );
        for( unsigned int i = 0; i < dimension; ++i )
          coordinate[ i ] = factor * dofCoordinate_[ i ];
      }

      /** \brief obtain the maximal number of DoFs in one entity of a codimension
       *
       *  \param[in]  codim  codimension, the information is desired for
       *
       *  \returns maximal number of DoFs for one entity in the codimension
       */
      static unsigned int maxDofs ( unsigned int codim )
      {
        const unsigned int maxOrderDofs
          = OrderReductionType::maxDofs( codim );

        if( bottom && (codim == 0) )
          return maxOrderDofs;

        const unsigned int maxDimDofs
          = DimensionReductionType::maxDofs( bottom ? codim - 1 : codim );

        return (bottom ? std::max( maxDimDofs, maxOrderDofs )
                       : maxDimDofs + maxOrderDofs);
      }

      /** \brief obtain the number of DoFs on one entity
       *
       *  \param[in]  codim      codimension of the entity
       *  \param[in]  subEntity  number of the subentity (of the given codimension)
       *
       *  \returns the number of DoFs associated with the specified entity
       */
      static unsigned int numDofs ( unsigned int codim, unsigned int subEntity )
      {
        if( bottom )
        {
          if( bottom && (codim == 0) )
            return OrderReductionType::numDofs( codim, subEntity );

          const unsigned int numBaseSubEntities
            = BaseGeometryType::numSubEntities( codim - 1 );
          if( subEntity < numBaseSubEntities )
            return DimensionReductionType::numDofs( codim - 1, subEntity );
          else
            return OrderReductionType::numDofs( codim, subEntity - numBaseSubEntities );
        }
        else
        {
          return DimensionReductionType::numDofs( codim, subEntity )
                 + OrderReductionType::numDofs( codim, subEntity );
        }
      }

      /** \brief obtain the total number of DoFs in a codimension
       *
       *  \param[in]  codim      codimension the information is desired for
       *
       *  \returns the number of DoFs associated with the codimension
       */
      static unsigned int numDofs ( unsigned int codim )
      {
        if( bottom )
        {
          const unsigned int orderDofs = OrderReductionType::numDofs( codim );
          if( codim > 0 )
            return orderDofs + DimensionReductionType::numDofs( codim - 1 );
          else
            return orderDofs;
        }
        else
        {
          return DimensionReductionType::numDofs( codim )
                 + OrderReductionType::numDofs( codim );
        }
      }

      template< class LocalCoordinateType >
      static bool useDimReduction ( const LocalCoordinateType &coordinate )
      {
        return (*coordinate == 0);
      }

    protected:
      template< class LocalCoordinateType >
      static void dofCoordinate ( unsigned int index,
                                  LocalCoordinateType &coordinate )
      {
        assert( index <= numLagrangePoints );

        if( index < DimensionReductionType::numLagrangePoints )
        {
          (*coordinate) = 0;
          DimensionReductionType :: dofCoordinate( index, coordinate.base() );
        }
        else
        {
          const int orderIndex = index - DimensionReductionType::numLagrangePoints;
          OrderReductionType::dofCoordinate( orderIndex, coordinate );
          ++(*coordinate);
        }
      }
    };


    /** \cond */
    template< class BaseGeometry, unsigned int order, bool bottom >
    template< unsigned int codim >
    struct GenericLagrangePoint< PyramidGeometry< BaseGeometry >, order, bottom >::Codim
    {
      static unsigned int maxDofs ()
      {
        const unsigned int maxOrderDofs
          = OrderReductionType::template Codim< codim >::maxDofs();

        const unsigned int maxDimDofs
          = DimensionReductionType::template Codim< (bottom ? codim - 1 : codim) >::maxDofs();

        if( bottom )
          return std::max( maxDimDofs, maxOrderDofs );
        else
          return maxDimDofs + maxOrderDofs;
      }
    };
    /** \endcond */


    template< class FirstGeometry, class SecondGeometry, unsigned int order, bool bottom >
    class GenericLagrangePoint< ProductGeometry< FirstGeometry, SecondGeometry >, order, bottom >
    {
    public:
      typedef ProductGeometry< FirstGeometry, SecondGeometry > GeometryType;
      static const unsigned int dimension = GeometryType::dimension;

      typedef LocalCoordinate< GeometryType, unsigned int > DofCoordinateType;

      static const unsigned int polynomialOrder = order;

      template< class, unsigned int, bool >
      friend class GenericLagrangePoint;

      template< class, class, unsigned int >
      friend class GenericLagrangeBaseFunction;

    private:
      typedef GenericLagrangePoint< GeometryType, polynomialOrder > ThisType;

      typedef GenericLagrangePoint< FirstGeometry, polynomialOrder > FirstReductionType;
      typedef GenericLagrangePoint< SecondGeometry, polynomialOrder > SecondReductionType;

    public:
      static const unsigned int numLagrangePoints
        = FirstReductionType::numLagrangePoints * SecondReductionType::numLagrangePoints;

    protected:
      DofCoordinateType dofCoordinate_;

    private:
      template< unsigned int codim, unsigned int i >
      struct CodimIterator;

    public:
      template< unsigned int codim >
      struct Codim;

    public:
      GenericLagrangePoint ( unsigned int index )
      {
        dofCoordinate( index, dofCoordinate_ );
      }

      GenericLagrangePoint ( const ThisType &point )
      : dofCoordinate_( point.dofCoordinate_ )
      {}

      template< class LocalCoordinateType >
      static void dofSubEntity( LocalCoordinateType &coordinate,
                                unsigned int &codim,
                                unsigned int &subEntity )
      {
        unsigned int firstCodim, secondCodim;
        unsigned int firstSubEntity, secondSubEntity;

        FirstReductionType::dofSubEntity( coordinate.first(), firstCodim, firstSubEntity );
        SecondReductionType::dofSubEntity( coordinate.second(), secondCodim, secondSubEntity );

        codim = firstCodim + secondCodim;

        subEntity = 0;
        for( unsigned int i = 0; i < secondCodim; ++i )
          subEntity += FirstGeometry::numSubEntities( codim-i  ) * SecondGeometry::numSubEntities( i );
        subEntity += firstSubEntity + secondSubEntity * FirstGeometry::numSubEntities( firstCodim );
      }

      template< class LocalCoordinateType >
      static void dofSubEntity( LocalCoordinateType &coordinate,
                                unsigned int &codim,
                                unsigned int &subEntity,
                                unsigned int &dofNumber )
      {
        unsigned int firstCodim, secondCodim;
        unsigned int firstSubEntity, secondSubEntity;
        unsigned int firstDofNumber, secondDofNumber;

        FirstReductionType::dofSubEntity( coordinate.first(), firstCodim, firstSubEntity, firstDofNumber );
        SecondReductionType::dofSubEntity( coordinate.second(), secondCodim, secondSubEntity, secondDofNumber );

        codim = firstCodim + secondCodim;

        subEntity = 0;
        for( unsigned int i = 0; i < secondCodim; ++i )
          subEntity += FirstGeometry::numSubEntities( codim-i  ) * SecondGeometry::numSubEntities( i );
        subEntity += firstSubEntity + secondSubEntity * FirstGeometry::numSubEntities( firstCodim );

        dofNumber = firstDofNumber + secondDofNumber * FirstReductionType::numDofs( firstCodim, firstSubEntity );
      }

      void dofSubEntity ( unsigned int &codim, unsigned int &subEntity )
      {
        dofSubEntity( dofCoordinate_, codim, subEntity );
      }

      void dofSubEntity ( unsigned int &codim,
                          unsigned int &subEntity,
                          unsigned int &dofNumber )
      {
        dofSubEntity( dofCoordinate_, codim, subEntity, dofNumber );
      }

      static unsigned int entityDofNumber ( unsigned int codim,
                                            unsigned int subEntity,
                                            unsigned int dofNumber )
      {
        unsigned int firstCodim = codim;
        unsigned int secondCodim = 0;
        for( ; secondCodim < codim; --firstCodim, ++secondCodim )
        {
          const unsigned int num
            = FirstGeometry::numSubEntities( firstCodim ) * SecondGeometry::numSubEntities( secondCodim );

          if( subEntity < num )
            break;
          subEntity -= num;
        }

        const unsigned int n = FirstGeometry::numSubEntities( firstCodim );
        const unsigned int firstSubEntity = subEntity % n;
        const unsigned int secondSubEntity = subEntity / n;

        const unsigned int m = FirstReductionType::numDofs( firstCodim, firstSubEntity );
        const unsigned int firstDofNumber = dofNumber % m;
        const unsigned int secondDofNumber = dofNumber / m;

        const unsigned int firstEntityDofNumber
          = FirstReductionType::entityDofNumber( firstCodim, firstSubEntity, firstDofNumber );
        const unsigned int secondEntityDofNumber
          = SecondReductionType::entityDofNumber( secondCodim, secondSubEntity, secondDofNumber );

        return firstEntityDofNumber + secondEntityDofNumber * FirstReductionType::numLagrangePoints;
      }

      template< class LocalCoordinateType >
      static unsigned int height ( LocalCoordinateType &coordinate )
      {
        const unsigned int firstHeight = FirstReductionType::height( coordinate.first() );
        const unsigned int secondHeight = SecondReductionType::height( coordinate.second() );

        return ((firstHeight < secondHeight) ? firstHeight : secondHeight);
      }

      unsigned int height ()
      {
        return height( dofCoordinate_ );
      }

      template< class FieldType >
      void local ( FieldVector< FieldType, dimension > &coordinate ) const
      {
        const FieldType factor = FieldType( 1 ) / FieldType( polynomialOrder );
        for( unsigned int i = 0; i < dimension; ++i )
          coordinate[ i ] = factor * dofCoordinate_[ i ];
      }

      /** \brief obtain the maximal number of DoFs in one entity of a codimension
       *
       *  \param[in]  codim  codimension, the information is desired for
       *
       *  \returns maximal number of DoFs for one entity in the codimension
       */
      static unsigned int maxDofs ( unsigned int codim )
      {
        unsigned int max = 0;
        for( unsigned int i = 0; i <= codim; ++i ) {
          const unsigned int n
            = FirstReductionType :: maxDofs( codim - i )
            * SecondReductionType :: maxDofs( i );
          max = (max >= n) ? max : n;
        }
        return max;
      }

      /** \brief obtain the number of DoFs on one entity
       *
       *  \param[in]  codim      codimension of the entity
       *  \param[in]  subEntity  number of the subentity (of the given codimension)
       *
       *  \returns the number of DoFs associated with the specified entity
       */
      static unsigned int numDofs ( unsigned int codim, unsigned int subEntity )
      {
        unsigned int firstCodim = codim;
        unsigned int secondCodim = 0;
        for( ; secondCodim <= codim; --firstCodim, ++secondCodim )
        {
          const unsigned int numSubEntities
            = FirstGeometry::numSubEntities( firstCodim ) * SecondGeometry :: numSubEntities( secondCodim );

          if( subEntity < numSubEntities )
            break;
          subEntity -= numSubEntities;
        }

        const unsigned int n = FirstGeometry::numSubEntities( firstCodim );
        const unsigned int firstSubEntity = subEntity % n;
        const unsigned int secondSubEntity = subEntity / n;

        return FirstReductionType :: numDofs( firstCodim, firstSubEntity )
               * SecondReductionType :: numDofs( secondCodim, secondSubEntity );
      }

      /** \brief obtain the total number of DoFs in a codimension
       *
       *  \param[in]  codim      codimension the information is desired for
       *
       *  \returns the number of DoFs associated with the codimension
       */
      static unsigned int numDofs ( unsigned int codim )
      {
        unsigned int count = 0;

        unsigned int firstCodim = codim;
        unsigned int secondCodim = 0;
        for( ; secondCodim <= codim; --firstCodim, ++secondCodim )
          count += FirstReductionType :: numDofs( firstCodim )
                 * SecondReductionType :: numDofs( secondCodim );

        return count;
      }

    protected:
      template< class LocalCoordinateType >
      static void dofCoordinate ( unsigned int index,
                                  LocalCoordinateType &coordinate )
      {
        assert( index <= numLagrangePoints );

        const unsigned int firstIndex
          = index % FirstReductionType :: numLagrangePoints;
        const unsigned int secondIndex
          = index / FirstReductionType :: numLagrangePoints;

        FirstReductionType :: dofCoordinate( firstIndex, coordinate.first() );
        SecondReductionType :: dofCoordinate( secondIndex, coordinate.second() );
      }
    };


    /** \cond */
    template< class FirstGeometry, class SecondGeometry, unsigned int order, bool bottom >
    template< unsigned int codim >
    struct GenericLagrangePoint< ProductGeometry< FirstGeometry, SecondGeometry >, order, bottom >::Codim
    {
      static unsigned int maxDofs ()
      {
        return CodimIterator< codim, codim >::maxDofs();
      }
    };
    /** \endcond */


    /** \cond */
    template< class FirstGeometry, class SecondGeometry, unsigned int order, bool bottom >
    template< unsigned int codim, unsigned int i >
    struct GenericLagrangePoint< ProductGeometry< FirstGeometry, SecondGeometry >, order, bottom >::CodimIterator
    {
      static unsigned int maxDofs ()
      {
        if( i == 0 )
        {
          typedef typename FirstReductionType::template Codim< codim > FirstCodim;
          typedef typename SecondReductionType::template Codim< 0 > SecondCodim;
          return FirstCodim::maxDofs() * SecondCodim::maxDofs();
        }
        else
        {
          typedef typename FirstReductionType::template Codim< codim-i > FirstCodim;
          typedef typename SecondReductionType::template Codim< i > SecondCodim;
          const unsigned int n = FirstCodim::maxDofs() * SecondCodim::maxDofs();

          const unsigned int m = CodimIterator< codim, i-1 >::maxDofs();
          return std::max( m, n );
        }
      }
    };
    /** \endcond */

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_LAGRANGE_GENERICLAGRANGEPOINTS_HH


==> anc/xt-super/dune-fem/dune/fem/space/lagrange/interpolation.hh <==
#ifndef DUNE_FEM_SPACE_LAGRANGE_INTERPOLATION_HH
#define DUNE_FEM_SPACE_LAGRANGE_INTERPOLATION_HH

#include <cstddef>

#include <utility>

#include "lagrangepoints.hh"

namespace Dune
{

  namespace Fem
  {

    // LagrangeLocalInterpolation
    // --------------------------

    template< class GridPart, int order, class BasisFunctionSet >
    class LagrangeLocalInterpolation
    {
      typedef LagrangeLocalInterpolation< GridPart, order, BasisFunctionSet > ThisType;

    public:
      /** \brief basis function set type */
      typedef BasisFunctionSet BasisFunctionSetType;
      /** \brief point set type */
      typedef LagrangePointSet< GridPart, order > LagrangePointSetType;

    private:
      typedef typename BasisFunctionSetType::FunctionSpaceType FunctionSpaceType;

    public:
      /** \name Construction
       *  \{
       */

      LagrangeLocalInterpolation ( const LagrangePointSetType &pointSet,
                                   const BasisFunctionSetType &basisFunctionSet )
        : pointSet_( pointSet ),
          basisFunctionSet_( basisFunctionSet )
      {}

      LagrangeLocalInterpolation ( const LagrangePointSetType &pointSet,
                                   BasisFunctionSetType &&basisFunctionSet )
        : pointSet_( pointSet ),
          basisFunctionSet_( std::forward< BasisFunctionSetType >( basisFunctionSet ) )
      {}

      /** \} */

      /** \name Copying and assignment
       *  \{
       */

      /** \brief copy constructor */
      LagrangeLocalInterpolation ( const ThisType & ) = default;

      /** \brief move constructor */
      LagrangeLocalInterpolation ( ThisType &&other )
        : pointSet_( std::move( other.pointSet_ ) ),
          basisFunctionSet_( std::move( other.basisFunctionSet_ ) )
      {}

      /** \brief assignment operator */
      LagrangeLocalInterpolation &operator= ( const ThisType & ) = default;

      /** \brief move assignment operator */
      LagrangeLocalInterpolation &operator= ( ThisType &&other )
      {
        pointSet_ = std::move( other.pointSet_ );
        basisFunctionSet_ = std::move( other.basisFunctionSet_ );
        return *this;
      }

      /** \} */

      /** \name Public member methods
       *  \{
       */

      /** \brief return basis function set */
      BasisFunctionSetType basisFunctionSet () const
      {
        return basisFunctionSet_;
      }

      /** \brief apply interpolation */
      template< class LocalFunction, class LocalDofVector >
      void operator() ( const LocalFunction &localFunction, LocalDofVector &localDofVector ) const
      {
        apply( localFunction, localDofVector );
      }

      /** \brief apply interpolation */
      template< class LocalFunction, class LocalDofVector >
      void apply ( const LocalFunction &localFunction, LocalDofVector &localDofVector ) const
      {
        const LagrangePointSetType &pointSet = this->pointSet();

        int k = 0;
        const std::size_t nop = pointSet.nop();
        for( std::size_t pt = 0; pt < nop; ++pt )
        {
          typename FunctionSpaceType::RangeType phi;
          localFunction.evaluate( pointSet[ pt ], phi );
          for( int i = 0; i < FunctionSpaceType::dimRange; ++i )
            localDofVector[ k++ ] = phi[ i ];
        }
      }

      /** \} */

    private:
      const LagrangePointSetType &pointSet () const { return pointSet_.get(); }

      std::reference_wrapper< const LagrangePointSetType > pointSet_;
      BasisFunctionSetType basisFunctionSet_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_LAGRANGE_INTERPOLATION_HH


==> anc/xt-super/dune-fem/dune/fem/space/lagrange/lagrangepoints.hh <==
#ifndef DUNE_FEM_SPACE_LAGRANGE_LAGRANGEPOINTS_HH
#define DUNE_FEM_SPACE_LAGRANGE_LAGRANGEPOINTS_HH

// dune-geometry includes
#include <dune/geometry/referenceelements.hh>

// dune-fem includes
#include <dune/fem/quadrature/cachingpointlist.hh>
#include <dune/fem/space/mapper/localkey.hh>

// local includes
#include "genericgeometry.hh"
#include "genericlagrangepoints.hh"


namespace Dune
{

  namespace Fem
  {

    /** @ingroup LagrangeDiscreteFunctionSpace
     * \brief A single lagrange point
     *
     * A single Lagrange point which has methods
     * to determine on which subentity a given
     * lagrange point is located.
     *
     **/
    template< unsigned int topologyId, unsigned int dim, unsigned int polOrder >
    class LagrangePoint
    : public GenericLagrangePoint< typename GeometryWrapper< topologyId, dim >::GenericGeometryType, polOrder >
    {
      typedef LagrangePoint< topologyId, dim, polOrder > ThisType;
      typedef GenericLagrangePoint< typename GeometryWrapper< topologyId, dim >::GenericGeometryType, polOrder > BaseType;

    public:
      static const unsigned int dimension = BaseType::dimension;

      typedef typename BaseType::DofCoordinateType DofCoordinateType;

      static const unsigned int polynomialOrder = BaseType::polynomialOrder;
      static const unsigned int numLagrangePoints = BaseType::numLagrangePoints;

    public:
      template< unsigned int codim >
      struct Codim
      {
        static unsigned int maxDofs ()
        {
          return BaseType::template Codim< codim >::maxDofs();
        }
      };

    public:
      LagrangePoint ( unsigned int index )
      : BaseType( index )
      {}

      LagrangePoint ( const BaseType &point )
      : BaseType( point )
      {}

      void dofSubEntity ( unsigned int &codim, unsigned int &subEntity )
      {
        BaseType::dofSubEntity( codim, subEntity );
      }

      void dofSubEntity ( unsigned int &codim, unsigned int &subEntity, unsigned int &dofNumber )
      {
        BaseType::dofSubEntity( codim, subEntity, dofNumber );
      }

      static unsigned int
      entityDofNumber ( unsigned int codim, unsigned int subEntity, unsigned int dof )
      {
        return BaseType::entityDofNumber( codim, subEntity, dof );
      }
    };

    template< unsigned int dim, unsigned int maxPolOrder >
    class LagrangePointInterface
    {
      typedef LagrangePointInterface< dim, maxPolOrder > ThisType;
    protected:
      LagrangePointInterface() {}

    public:
      static const unsigned int dimension = dim;

      static const unsigned int maxPolynomialOrder = maxPolOrder;

      //! destructor
      virtual ~LagrangePointInterface() {}

      virtual unsigned int entityDofNumber ( unsigned int codim,
                                             unsigned int subEntity,
                                             unsigned int dofNumber ) const = 0;

      virtual GeometryType geometryType () const = 0;

      /** \brief obtain the maximal number of DoFs in one entity of a codimension
       *
       *  \param[in]  codim  codimension, the information is desired for
       *
       *  \returns maximal number of DoFs for one entity in the codimension
       */
      virtual unsigned int maxDofs ( unsigned int codim ) const = 0;

      static int maxOrder ()
      {
        return maxPolynomialOrder;
      }

      /** \brief obtain the number of DoFs on one entity
       *
       *  \param[in]  codim      codimension of the entity
       *  \param[in]  subEntity  number of the subentity (of the given codimension)
       *
       *  \returns the number of DoFs associated with the specified entity
       */
      virtual unsigned int numDofs ( unsigned int codim, unsigned int subEntity ) const = 0;

      /** \brief obtain the total number of DoFs in a codimension
       *
       *  \param[in]  codim      codimension the information is desired for
       *
       *  \returns the number of DoFs associated with the codimension
       */
      virtual unsigned int numDofs ( unsigned int codim ) const = 0;

      virtual int order () const
      {
        return maxPolynomialOrder;
      }
    };

    template< unsigned int topologyId, unsigned int dim, unsigned int maxPolOrder, int polOrder  >
    class LagrangePointImplementation :
      public LagrangePointInterface< dim, maxPolOrder >
    {
      typedef LagrangePoint< topologyId, dim, polOrder > LagrangePointType;
    public:
      LagrangePointImplementation() {}

      virtual ~LagrangePointImplementation() {}

      virtual unsigned int
      entityDofNumber ( unsigned int codim, unsigned int subEntity, unsigned int dofNumber ) const
      {
        return LagrangePointType::entityDofNumber( codim, subEntity, dofNumber );
      }

      virtual GeometryType geometryType () const
      {
        return GeometryType( topologyId, dim );
      }

      /** \copydoc Dune::Fem::LagrangePointListInterface::maxDofs
       */
      virtual unsigned int maxDofs ( unsigned int codim ) const
      {
        return LagrangePointType::maxDofs( codim );
      }

      /** \copydoc Dune::Fem::LagrangePointListInterface::numDofs(unsigned int,unsigned int)
       */
      virtual unsigned int
      numDofs ( unsigned int codim, unsigned int subEntity ) const
      {
        return LagrangePointType::numDofs( codim, subEntity );
      }

      /** \copydoc Dune::Fem::LagrangePointListInterface::numDofs(unsigned int)
       */
      virtual unsigned int numDofs ( unsigned int codim ) const
      {
        return LagrangePointType::numDofs( codim );
      }

      virtual int order () const { return polOrder; }
    };

    /** @ingroup LagrangeDiscreteFunctionSpace
     * \brief Set of lagrange points
     *
     * Interface class for a set of lagrange points.
     * An instance of the lagrange points can be
     * obtained from the
     * \ref Dune::Fem::LagrangeDiscreteFunctionSpace "lagrange function space".
     * The set can be wrapped in a quadrature.
     *
     **/
    template< class FieldImp, int dim, unsigned int maxPolOrder >
    class LagrangePointListInterface
    : public IntegrationPointListImp< FieldImp, dim >
    {
      typedef LagrangePointListInterface< FieldImp, dim, maxPolOrder > ThisType;
      typedef IntegrationPointListImp< FieldImp, dim > BaseType;

    public:
      //! field type of points
      typedef FieldImp FieldType;

      //! dimension of points
      static const int dimension = dim;

      //! polynomial order of corresponding base functions
      static const unsigned int maxPolynomialOrder = maxPolOrder;

      //! type of points
      typedef FieldVector< FieldType, dimension > CoordinateType;

    private:
      typedef LagrangePointInterface< dim, maxPolynomialOrder >
        LagrangePointInterfaceType;

      const LagrangePointInterfaceType &lagrangePointImpl () const
      {
        assert( lagrangePointImpl_ ) ;
        return *lagrangePointImpl_;
      }

    public:
      explicit LagrangePointListInterface ( const size_t id )
      : BaseType( id ),
        dofInfos_(),
        lagrangePointImpl_( 0 )
      {}

      ~LagrangePointListInterface ()
      {
        delete lagrangePointImpl_;
      }

    private:
      // prohibit copy construction
      LagrangePointListInterface ( const ThisType &other );

    public:
      void setLagrangePointImpl ( const LagrangePointInterfaceType* lpImpl )
      {
        assert( lagrangePointImpl_ == 0 );
        lagrangePointImpl_ = lpImpl ;
      }

      const LocalKey &dofInfo ( unsigned int index ) const
      {
        return dofInfos_[ index ];
      }

      void dofSubEntity ( unsigned int index,
                          unsigned int &codim,
                          unsigned int &subEntity,
                          unsigned int &dofNumber ) const
      {
        const LocalKey &dofInfo = this->dofInfo( index );
        codim = dofInfo.codim();
        subEntity = dofInfo.subEntity();
        dofNumber = dofInfo.index();
      }

      unsigned int entityDofNumber ( unsigned int codim,
                                     unsigned int subEntity,
                                     unsigned int dofNumber ) const
      {
        return lagrangePointImpl().entityDofNumber( codim, subEntity, dofNumber );
      }

      GeometryType geometryType () const
      {
        return lagrangePointImpl().geometryType();
      }

      /** \brief obtain the maximal number of DoFs in one entity of a codimension
       *
       *  \param[in]  codim  codimension, the information is desired for
       *
       *  \returns maximal number of DoFs for one entity in the codimension
       */
      unsigned int maxDofs ( unsigned int codim ) const
      {
        return lagrangePointImpl().maxDofs( codim );
      }

      static int maxOrder ()
      {
        return LagrangePointInterfaceType::maxOrder();
      }

      /** \brief obtain the number of DoFs on one entity
       *
       *  \param[in]  codim      codimension of the entity
       *  \param[in]  subEntity  number of the subentity (of the given codimension)
       *
       *  \returns the number of DoFs associated with the specified entity
       */
      unsigned int numDofs ( unsigned int codim, unsigned int subEntity ) const
      {
        return lagrangePointImpl().numDofs( codim, subEntity );
      }

      /** \brief obtain the total number of DoFs in a codimension
       *
       *  \param[in]  codim      codimension the information is desired for
       *
       *  \returns the number of DoFs associated with the codimension
       */
      unsigned int numDofs ( unsigned int codim ) const
      {
        return lagrangePointImpl().numDofs( codim );
      }

      int order () const
      {
        return lagrangePointImpl().order();
      }

    protected:
      void addDofInfo ( const LocalKey &dofInfo )
      {
        dofInfos_.push_back( dofInfo );
      }

    private:
      std::vector< LocalKey > dofInfos_;
      const LagrangePointInterfaceType* lagrangePointImpl_;
    };


    template< class FieldImp, unsigned int topologyId, unsigned int dim, unsigned int maxPolOrder >
    class LagrangePointListImplementation
    : public LagrangePointListInterface< FieldImp, dim, maxPolOrder >
    {
      typedef LagrangePointListImplementation< FieldImp, topologyId, dim, maxPolOrder > ThisType;
      typedef LagrangePointListInterface< FieldImp, dim, maxPolOrder > BaseType;

    public:
      //! field type of points
      typedef FieldImp FieldType;

      //! dimension of points
      enum { dimension = dim };

      //! polynomial order of corresponding base functions
      static const int maxPolynomialOrder = maxPolOrder ;

      //! type of points
      typedef FieldVector< FieldType, dimension > CoordinateType;

    private:
      template <int pOrd>
      struct CreateLagrangePoint
      {
        typedef LagrangePoint< topologyId, dimension, pOrd > LagrangePointType;
        enum { numLagrangePoints = LagrangePointType::numLagrangePoints };

        static void apply( ThisType& lp, const int order )
        {
          // if order is not equal to pOrd, do nothing
          if( order != pOrd ) return ;

          for( unsigned int i = 0; i < numLagrangePoints; ++i )
          {
            LagrangePointType pt( i );

            CoordinateType local;
            pt.local( local );
            lp.addIntegrationPoint( local );

            unsigned int codim, subEntity, dofNumber;
            pt.dofSubEntity( codim, subEntity, dofNumber );
            lp.addDofInfo( LocalKey( subEntity, codim, dofNumber ) );
          }

          typedef LagrangePointImplementation< topologyId, dim, maxPolynomialOrder, pOrd >
              LagrangePointImplementationType;
          lp.setLagrangePointImpl( new LagrangePointImplementationType() );
        }
      };
    public:
      LagrangePointListImplementation ( const size_t id )
      : BaseType( id )
      {
        ForLoop< CreateLagrangePoint, 1, maxPolynomialOrder > :: apply( *this, maxPolynomialOrder );
      }

      LagrangePointListImplementation ( const GeometryType &geo, const int order, const size_t id )
      : BaseType( id )
      {
        ForLoop< CreateLagrangePoint, 1, maxPolynomialOrder > :: apply( *this, order );

        // assert this after lagrangePointImpl has been created since
        // this->geometry() uses this class
        assert( order <= maxPolynomialOrder );
        assert( geo == this->geometryType() );
      }

    private:
      LagrangePointListImplementation ( const ThisType &other );
    };


    template< class FieldImp, unsigned int topologyId, unsigned int dim, unsigned int maxPolOrder >
    const int LagrangePointListImplementation< FieldImp, topologyId, dim, maxPolOrder >::maxPolynomialOrder;




    template< class Field, int dim, unsigned int polOrder >
    struct LagrangePointSetTraits
    {
      //! field type of coordinates
      typedef Field FieldType;

      //! polynomial order of corresponding base functions
      static const unsigned int polynomialOrder = polOrder;

      //! dimension of points
      static const int dimension = dim;

      //! codimension of point set
      static const int codimension = 0;

      //! default defines for used point lists
      template< typename ct, int quaddim >
      struct PointListTraits
      {
        typedef LagrangePointListImplementation< ct, 0, 0, polynomialOrder >
          PointQuadratureType;

        typedef LagrangePointListImplementation< ct, 0, 1, polynomialOrder >
          LineQuadratureType;

        typedef LagrangePointListImplementation< ct, 0, dimension, polynomialOrder >
          SimplexQuadratureType;

        typedef LagrangePointListImplementation< ct, (1 << dimension)-1, dimension, polynomialOrder >
          CubeQuadratureType;

        typedef LagrangePointListImplementation< ct, (1 << (dimension-1)), dimension, polynomialOrder >
          PrismQuadratureType;

        typedef LagrangePointListImplementation< ct, (1 << (dimension-1))-1, dimension, polynomialOrder >
          PyramidQuadratureType;

        //! type of integration point list implemementation
        typedef LagrangePointListInterface< ct, quaddim, polynomialOrder > IntegrationPointListType;
      };

      //! type of used integration point list
      typedef Fem::IntegrationPointList< FieldType, dimension, PointListTraits > IntegrationPointListType;

      //! type of global coordinate
      typedef typename IntegrationPointListType::CoordinateType CoordinateType;
    };



    template< class GridPart, unsigned int polOrder >
    class LagrangePointSet;



    // SubEntityLagrangePointIterator
    // ------------------------------

    template< class GridPart, int codim, unsigned int polOrder >
    class SubEntityLagrangePointIterator
    {
      typedef SubEntityLagrangePointIterator< GridPart, codim, polOrder > ThisType;

    public:
      typedef GridPart GridPartType;

      typedef typename GridPartType::ctype FieldType;

      static const int dimension = GridPartType::dimension;
      static const int codimension = codim;

      static const unsigned int polynomialOrder = polOrder;

      typedef FieldVector< FieldType, dimension > pointType;

      typedef LagrangePointSet< GridPartType, polynomialOrder > LagrangePointSetType;

    private:
      typedef Dune::ReferenceElement< FieldType, dimension > ReferenceElementType;
      typedef Dune::ReferenceElements< FieldType, dimension > ReferenceElementsType;

      SubEntityLagrangePointIterator ( const LagrangePointSetType &lagrangePointSet,
                                       const unsigned int subEntity,
                                       const bool beginIterator )
      : lagrangePointSet_( &lagrangePointSet ),
        refElement_( &ReferenceElementsType::general( lagrangePointSet_->geometryType() ) ),
        subEntity_( subEntity ),
        codim_( beginIterator ? codimension : dimension+1 ),
        subIndex_( 0 ),
        numSubIndices_( 1 ),
        subSubEntity_( subEntity_ ),
        dofNumber_( 0 ),
        numDofs_( lagrangePointSet_->numDofs( codimension, subSubEntity_ ) )
      {
        if( beginIterator )
          assertDof();
      }

    public:
      SubEntityLagrangePointIterator ()
      : lagrangePointSet_( 0 ),
        refElement_( 0 ),
        codim_( dimension+1 ),
        subEntity_( 0 ),
        subIndex_( 0 ),
        dofNumber_( 0 )
      {}

      unsigned int operator* () const
      {
        assert( lagrangePointSet_ );
        assert( codim_ <= dimension );

        return lagrangePointSet_->entityDofNumber( codim_, subSubEntity_, dofNumber_ );
      }

      ThisType &operator++ ()
      {
        assert( codim_ <= dimension );
        ++dofNumber_;
        assertDof();
        return *this;
      }

      bool operator== ( const ThisType& other ) const
      {
        if( (other.codim_ != codim_)
            || (other.subIndex_ != subIndex_)
            || (other.dofNumber_ != dofNumber_) )
          return false;

        return (other.lagrangePointSet_ == lagrangePointSet_)
               && (other.subEntity_ == subEntity_);
      }

      bool operator!= ( const ThisType& other ) const
      {
        return !(*this == other);
      }

      static ThisType begin ( const LagrangePointSetType &lagrangePointSet,
                              unsigned int subEntity )
      {
        return ThisType( lagrangePointSet, subEntity, true );
      }

      static ThisType end ( const LagrangePointSetType &lagrangePointSet,
                            unsigned int subEntity )
      {
        return ThisType( lagrangePointSet, subEntity, false );
      }

    private:
      void assertDof ()
      {
        assert( lagrangePointSet_ );
        assert( refElement_ );

        while( dofNumber_ >= numDofs_ )
        {
          const ReferenceElementType &refElement = *refElement_;

          dofNumber_ = 0;
          ++subIndex_;
          while( subIndex_ >= numSubIndices_ )
          {
            subIndex_ = 0;
            if( ++codim_ > dimension )
              return;
            numSubIndices_ = refElement.size( subEntity_, codimension, codim_ );
          }
          subSubEntity_ = refElement.subEntity( subEntity_, codimension, subIndex_, codim_ );
          numDofs_ = lagrangePointSet_->numDofs( codim_, subSubEntity_ );
        }
      }

      const LagrangePointSetType *lagrangePointSet_;
      const ReferenceElementType *refElement_;
      unsigned int subEntity_;

      int codim_;
      unsigned int subIndex_, numSubIndices_;
      unsigned int subSubEntity_;
      unsigned int dofNumber_, numDofs_;
    };



    // SubEntityLagrangePointIterator for codimension 0
    // ------------------------------------------------

    template< class GridPart, unsigned int polOrder >
    class SubEntityLagrangePointIterator< GridPart, 0, polOrder >
    {
      typedef SubEntityLagrangePointIterator< GridPart, 0, polOrder > ThisType;

    public:
      typedef GridPart GridPartType;

      typedef typename GridPartType::ctype FieldType;

      static const int dimension = GridPartType::dimension;
      static const int codimension = 0;

      static const unsigned int polynomialOrder = polOrder;

      typedef FieldVector< FieldType, dimension > pointType;

      typedef LagrangePointSet< GridPartType, polynomialOrder > LagrangePointSetType;

    private:
      SubEntityLagrangePointIterator ( const LagrangePointSetType &lagrangePointSet,
                                       const unsigned int subEntity,
                                       const bool beginIterator )
      : lagrangePointSet_( &lagrangePointSet ),
        numDofs_( lagrangePointSet_->size() ),
        index_( beginIterator ? 0 : numDofs_ )
      {
        assert( subEntity == 0 );
      }

    public:
      SubEntityLagrangePointIterator ()
      : lagrangePointSet_( 0 ),
        numDofs_( 0 ),
        index_( 0 )
      {}

      unsigned int operator* () const
      {
        assert( lagrangePointSet_ );
        assert( index_ < numDofs_ );
        return index_;
      }

      ThisType& operator++ ()
      {
        assert( index_ < numDofs_ );
        ++index_;
        return *this;
      }

      bool operator== ( const ThisType& other ) const
      {
        return (other.index_ == index_)
               && (other.lagrangePointSet_ == lagrangePointSet_);
      }

      bool operator!= ( const ThisType& other ) const
      {
        return !(*this == other);
      }


      static ThisType begin ( const LagrangePointSetType &lagrangePointSet,
                              unsigned int subEntity )
      {
        return ThisType( lagrangePointSet, subEntity, true );
      }

      static ThisType end ( const LagrangePointSetType &lagrangePointSet,
                            unsigned int subEntity )
      {
        return ThisType( lagrangePointSet, subEntity, false );
      }

    private:
      const LagrangePointSetType *lagrangePointSet_;
      unsigned int numDofs_, index_;
    };



    template< class GridPart, unsigned int maxPolOrder >
    class LagrangePointSet
    : public CachingPointList< GridPart, 0, LagrangePointSetTraits< typename GridPart::ctype, GridPart::dimension, maxPolOrder > >
    {
      typedef LagrangePointSet< GridPart, maxPolOrder > ThisType;
      typedef CachingPointList< GridPart, 0, LagrangePointSetTraits< typename GridPart::ctype, GridPart::dimension, maxPolOrder > > BaseType;

    public:
      typedef LagrangePointSetTraits< typename GridPart::ctype, GridPart::dimension, maxPolOrder > Traits;

      typedef GridPart GridPartType;

      typedef typename GridPartType::ctype FieldType;

      static const int dimension = BaseType::dimension;

      enum { polynomialOrder = Traits::polynomialOrder };

      typedef typename BaseType::CoordinateType CoordinateType;
      typedef typename Traits::CoordinateType PointType;

      template< unsigned int codim >
      struct Codim
      {
        //! type of iterator over DoF numbers in a subentity
        typedef SubEntityLagrangePointIterator< GridPartType, codim, polynomialOrder >
          SubEntityIteratorType;
      };

    private:
      typedef typename BaseType::IntegrationPointListType::IntegrationPointListType
        LagrangePointListType;

    public:
      //! constructor
      LagrangePointSet ( const GeometryType &geometry, const int order )
      : BaseType( geometry, order ),
        lagrangePointList_( this->quadImp().ipList() )
      {}

      //! copy constructor
      LagrangePointSet ( const ThisType &other )
      : BaseType( other ),
        lagrangePointList_( this->quadImp().ipList() )
      {}

    private:
      // kill the assignment operator
      ThisType& operator=( const ThisType &other )
      {
        assert( false );
        abort();
      }

    public:
      const LocalKey &localKey ( unsigned int index ) const
      {
        return lagrangePointList_.dofInfo( index );
      }

      void dofSubEntity ( unsigned int index, unsigned int &codim,
                          unsigned int &subEntity ) const
      {
        unsigned int dofNumber;
        lagrangePointList_.dofSubEntity( index, codim, subEntity, dofNumber );
      }

      void dofSubEntity ( unsigned int index, unsigned int &codim,
                          unsigned int &subEntity, unsigned int &dofNumber ) const
      {
        lagrangePointList_.dofSubEntity( index, codim, subEntity, dofNumber );
      }

      unsigned int entityDofNumber ( unsigned int codim, unsigned int subEntity,
                                     unsigned int dofNumber ) const
      {
        return lagrangePointList_.entityDofNumber( codim, subEntity, dofNumber );
      }

      unsigned int maxDofs ( unsigned int codim ) const
      {
        return lagrangePointList_.maxDofs( codim );
      }

      unsigned int numDofs ( unsigned int codim, unsigned int subEntity ) const
      {
        return lagrangePointList_.numDofs( codim, subEntity );
      }

      unsigned int numDofs ( unsigned int codim ) const
      {
        return lagrangePointList_.numDofs( codim );
      }

      //! get number of Lagrange points
      std::size_t size () const
      {
        return this->nop();
      }

      template< unsigned int codim >
      typename Codim< codim >::SubEntityIteratorType
        beginSubEntity ( unsigned int subEntity ) const
      {
        return Codim< codim >::SubEntityIteratorType::begin( *this, subEntity );
      }

      template< unsigned int codim >
      typename Codim< codim >::SubEntityIteratorType
        endSubEntity ( unsigned int subEntity ) const
      {
        return Codim< codim >::SubEntityIteratorType::end( *this, subEntity );
      }

    private:
      const LagrangePointListType &lagrangePointList_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_LAGRANGE_LAGRANGEPOINTS_HH


==> anc/xt-super/dune-fem/dune/fem/space/lagrange/restrictprolong.hh <==
#ifndef DUNE_FEM_SPACE_LAGRANGE_RESTRICTPROLONG_HH
#define DUNE_FEM_SPACE_LAGRANGE_RESTRICTPROLONG_HH

// C++ includes
#include <map>

// dune-geometry includes
#include <dune/geometry/referenceelements.hh>
#include <dune/geometry/type.hh>

// dune-fem includes
#include <dune/fem/gridpart/leafgridpart.hh>

// local includes
#include "lagrangepoints.hh"


namespace Dune
{

  namespace Fem
  {

    template< class G, int ord >
    struct LagrangeLocalRestrictProlong
    {
      typedef G GridType;

      typedef typename GridType::ctype ctype;
      static const int dimension = GridType::dimension;

      typedef FieldVector< ctype, dimension > DomainVector;

      typedef LagrangePointSet< LeafGridPart< GridType >, ord > LagrangePointSetType;

    private:
      typedef typename LagrangePointSetType::template Codim< 0 >::SubEntityIteratorType
        EntityDofIterator;

      typedef std::map< const GeometryType, const LagrangePointSetType * > LagrangePointSetMapType;

    public:
      ~LagrangeLocalRestrictProlong ()
      {
        typedef typename LagrangePointSetMapType::iterator Iterator;
        const Iterator end = lagrangePointSet_.end();
        for( Iterator it = lagrangePointSet_.begin(); it != end; ++it )
          delete it->second;
      }

      template< class DomainField >
      void setFatherChildWeight ( const DomainField &weight ) {}

      template< class LFFather, class LFSon, class LocalGeometry >
      void restrictLocal ( LFFather &lfFather,
                           const LFSon &lfSon,
                           const LocalGeometry &geometryInFather,
                           const bool initialize ) const
      {
        static const int dimRange = LFSon::dimRange;

        const Dune::ReferenceElement< ctype, dimension > &refSon
          = Dune::ReferenceElements< ctype, dimension >::general( lfSon.entity().type() );

        const LagrangePointSetType &pointSet = lagrangePointSet( lfFather.entity() );

        const EntityDofIterator send = pointSet.template endSubEntity< 0 >( 0 );
        for( EntityDofIterator sit = pointSet.template beginSubEntity< 0 >( 0 ); sit != send; ++sit )
        {
          const unsigned int dof = *sit;
          const DomainVector &pointInFather = pointSet.point( dof );
          const DomainVector pointInSon = geometryInFather.local( pointInFather );
          if( refSon.checkInside( pointInSon ) )
          {
            typename LFSon::RangeType phi;
            lfSon.evaluate( pointInSon, phi );
            for( int coordinate = 0; coordinate < dimRange; ++coordinate )
              lfFather[ dimRange * dof + coordinate ] = phi[ coordinate ];
          }
        }
      }

      template< class LFFather, class LFSon, class LocalGeometry >
      void prolongLocal ( const LFFather &lfFather, LFSon &lfSon,
                          const LocalGeometry &geometryInFather,
                          bool initialize ) const
      {
        static const int dimRange = LFFather::dimRange;

        const LagrangePointSetType &pointSet = lagrangePointSet( lfSon.entity() );

        const EntityDofIterator send = pointSet.template endSubEntity< 0 >( 0 );
        for( EntityDofIterator sit = pointSet.template beginSubEntity< 0 >( 0 ); sit != send; ++sit )
        {
          const unsigned int dof = *sit;
          const DomainVector &pointInSon = pointSet.point( dof );
          const DomainVector pointInFather = geometryInFather.global( pointInSon );

          typename LFFather::RangeType phi;
          lfFather.evaluate( pointInFather, phi );
          for( int coordinate = 0; coordinate < dimRange; ++coordinate )
            lfSon[ dimRange * dof + coordinate ] = phi[ coordinate ];
        }
      }

      bool needCommunication () const { return false; }

    protected:
      template< class Entity >
      const LagrangePointSetType &lagrangePointSet ( const Entity &entity ) const
      {
        return lagrangePointSet( entity.type() );
      }

      const LagrangePointSetType &lagrangePointSet ( const GeometryType &type ) const
      {
        typedef typename LagrangePointSetMapType::iterator Iterator;
        Iterator it = lagrangePointSet_.find( type );
        if( it == lagrangePointSet_.end() )
          it = lagrangePointSet_.insert( it, std::make_pair( type, new LagrangePointSetType( type, ord ) ) );
        assert( it->second != 0 );
        return *(it->second);
      }

    private:
      mutable LagrangePointSetMapType lagrangePointSet_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_LAGRANGE_RESTRICTPROLONG_HH


==> anc/xt-super/dune-fem/dune/fem/space/lagrange/shapefunctionset.cc <==
#include <config.h>

// dune-fem includes
#include <dune/fem/space/common/functionspace.hh>
#include <dune/fem/space/lagrange/shapefunctionset.hh>

namespace Dune
{

  namespace Fem
  {

    template class LagrangeShapeFunctionFactory< FunctionSpace< double, double, 1, 1 >, 1 >;
    template class LagrangeShapeFunctionFactory< FunctionSpace< double, double, 2, 1 >, 1 >;
    template class LagrangeShapeFunctionFactory< FunctionSpace< double, double, 3, 1 >, 1 >;
    template class LagrangeShapeFunctionFactory< FunctionSpace< float, float, 1, 1 >, 1 >;
    template class LagrangeShapeFunctionFactory< FunctionSpace< float, float, 2, 1 >, 1 >;
    template class LagrangeShapeFunctionFactory< FunctionSpace< float, float, 3, 1 >, 1 >;

    template class LagrangeShapeFunctionFactory< FunctionSpace< double, double, 1, 1 >, 2 >;
    template class LagrangeShapeFunctionFactory< FunctionSpace< double, double, 2, 1 >, 2 >;
    template class LagrangeShapeFunctionFactory< FunctionSpace< double, double, 3, 1 >, 2 >;
    template class LagrangeShapeFunctionFactory< FunctionSpace< float, float, 1, 1 >, 2 >;
    template class LagrangeShapeFunctionFactory< FunctionSpace< float, float, 2, 1 >, 2 >;
    template class LagrangeShapeFunctionFactory< FunctionSpace< float, float, 3, 1 >, 2 >;

    template class LagrangeShapeFunctionFactory< FunctionSpace< double, double, 1, 1 >, 3 >;
    template class LagrangeShapeFunctionFactory< FunctionSpace< double, double, 2, 1 >, 3 >;
    template class LagrangeShapeFunctionFactory< FunctionSpace< double, double, 3, 1 >, 3 >;
    template class LagrangeShapeFunctionFactory< FunctionSpace< float, float, 1, 1 >, 3 >;
    template class LagrangeShapeFunctionFactory< FunctionSpace< float, float, 2, 1 >, 3 >;
    template class LagrangeShapeFunctionFactory< FunctionSpace< float, float, 3, 1 >, 3 >;

  } // namespace Fem

} // namespace Dune


==> anc/xt-super/dune-fem/dune/fem/space/lagrange/shapefunctionset.hh <==
#ifndef DUNE_FEM_SPACE_LAGRANGE_SHAPEFUNCTIONSET_HH
#define DUNE_FEM_SPACE_LAGRANGE_SHAPEFUNCTIONSET_HH

#include <cassert>
#include <cstdlib>

#include <dune/common/fvector.hh>
#include <dune/common/nullptr.hh>

#include <dune/geometry/genericgeometry/topologytypes.hh>
#include <dune/geometry/type.hh>

#include <dune/fem/space/common/functionspace.hh>
#include <dune/fem/space/shapefunctionset/simple.hh>

#include "genericbasefunctions.hh"
#include "genericlagrangepoints.hh"

/*
  @file
  @brief Shape function set for Lagrange space
  @author Christoph Gersbacher
*/

namespace Dune
{

  namespace Fem
  {

    // LagrangeShapeFunctionInterface
    // ------------------------------

    /**
     * \brief abstract base class for Lagrange shape functions
     *
     * \tparam  FunctionSpace  scalar function space
     */
    template< class FunctionSpace >
    class LagrangeShapeFunctionInterface
    {
      typedef LagrangeShapeFunctionInterface< FunctionSpace > ThisType;

      static_assert( (FunctionSpace::dimRange == 1), "FunctionSpace must be scalar." );

    public:
      typedef FunctionSpace FunctionSpaceType;

      typedef typename FunctionSpaceType::DomainType DomainType;
      typedef typename FunctionSpaceType::RangeType RangeType;
      typedef typename FunctionSpaceType::JacobianRangeType JacobianRangeType;
      typedef typename FunctionSpaceType::HessianRangeType HessianRangeType;

      virtual ~LagrangeShapeFunctionInterface () {}

      virtual void evaluate ( const DomainType &x, RangeType &value ) const = 0;
      virtual void jacobian ( const DomainType &x, JacobianRangeType &jacobian ) const = 0;
      virtual void hessian ( const DomainType &x, HessianRangeType &hessian ) const = 0;

      virtual int order () const = 0;

      virtual const ThisType *clone () const = 0;
    };



    // LagrangeShapeFunction
    // ---------------------

    /**
     * \brief implementation of Lagrange shape function
     *        using generic Lagrange shape functions
     *
     * \tparam  FunctionSpace  scalar function space
     * \tparam  GeometryType   generic geometry type wrapper
     * \tparam  polOrder       polynomial order
     */
    template< class FunctionSpace, class GeometryType, unsigned int polOrder >
    class LagrangeShapeFunction
    : public LagrangeShapeFunctionInterface< FunctionSpace >
    {
      typedef LagrangeShapeFunction< FunctionSpace, GeometryType, polOrder > ThisType;
      typedef LagrangeShapeFunctionInterface< FunctionSpace > BaseType;

      static const int dimension = FunctionSpace::dimDomain;

    public:
      typedef GenericLagrangeBaseFunction< FunctionSpace, GeometryType, polOrder >
        GenericBaseFunctionType;

      typedef typename BaseType::DomainType DomainType;
      typedef typename BaseType::RangeType RangeType;
      typedef typename BaseType::JacobianRangeType JacobianRangeType;
      typedef typename BaseType::HessianRangeType HessianRangeType;

      explicit LagrangeShapeFunction ( const GenericBaseFunctionType &genericShapeFunction )
      : genericShapeFunction_( genericShapeFunction )
      {}

      virtual void evaluate ( const DomainType &x, RangeType &value ) const;
      virtual void jacobian ( const DomainType &x, JacobianRangeType &jacobian ) const;
      virtual void hessian ( const DomainType &x, HessianRangeType &hessian ) const;

      virtual int order () const { return polOrder; }

      virtual const BaseType *clone () const { return new ThisType( *this ); }

    protected:
      GenericBaseFunctionType genericShapeFunction_;
    };



    // LagrangeShapeFunctionFactory
    // ----------------------------

    /**
     * \brief factory class
     *
     * \tparam  FunctionSpace  scalar function space
     * \tparam  polOrder       polynomial order
     */

    template< class FunctionSpace, int polOrder >
    class LagrangeShapeFunctionFactory
    {
      static const int dimension = FunctionSpace::dimDomain;

    public:
      typedef LagrangeShapeFunctionInterface< FunctionSpace > ShapeFunctionType;

    private:
      template< class Topology >
      struct Switch;

    public:
      explicit LagrangeShapeFunctionFactory ( const Dune::GeometryType &type )
      : topologyId_( type.id() )
      {}

      int order () const;

      std::size_t numShapeFunctions () const;

      ShapeFunctionType *createShapeFunction( std::size_t i ) const;

    private:
      unsigned int topologyId_;
    };



    // LagrangeShapeFunctionSet
    // ------------------------

    /**
     * \brief Lagrange shape function set
     *
     * \tparam  FunctionSpace  function space
     * \tparam  polOrder       polynomial order
     */
    template< class FunctionSpace, int polOrder >
    class LagrangeShapeFunctionSet
    : public SimpleShapeFunctionSet<
        typename LagrangeShapeFunctionFactory< FunctionSpace, polOrder >::ShapeFunctionType
      >
    {
      static_assert( (FunctionSpace::dimRange == 1), "FunctionSpace must be scalar." );

      typedef LagrangeShapeFunctionFactory< FunctionSpace, polOrder > ShapeFunctionFactoryType;
      typedef SimpleShapeFunctionSet< typename ShapeFunctionFactoryType::ShapeFunctionType > BaseType;

    public:
      LagrangeShapeFunctionSet ( const Dune::GeometryType &type )
      : BaseType( ShapeFunctionFactoryType( type ) )
      {}
    };



    // Implementation of LagrangeShapeFunction
    // ---------------------------------------

    template< class FunctionSpace, class GeometryType, unsigned int polOrder >
    inline void LagrangeShapeFunction< FunctionSpace, GeometryType, polOrder >
      ::evaluate ( const DomainType &x, RangeType &value ) const
    {
      FieldVector< int, 0 > diffVariable;
      return genericShapeFunction_.evaluate( diffVariable, x, value );
    }


    template< class FunctionSpace, class GeometryType, unsigned int polOrder >
    inline void LagrangeShapeFunction< FunctionSpace, GeometryType, polOrder >
      ::jacobian ( const DomainType &x, JacobianRangeType &jacobian ) const
    {
      FieldVector< int, 1 > diffVariable;
      RangeType tmp;

      int &i = diffVariable[ 0 ];
      for( i = 0; i < dimension; ++i )
      {
        genericShapeFunction_.evaluate( diffVariable, x, tmp );
        jacobian[ 0 ][ i ] = tmp[ 0 ];
      }
    }


    template< class FunctionSpace, class GeometryType, unsigned int polOrder >
    inline void LagrangeShapeFunction< FunctionSpace, GeometryType, polOrder >
      ::hessian ( const DomainType &x, HessianRangeType &hessian ) const
    {
      FieldVector< int, 2 > diffVariable;
      RangeType tmp;

      int &i = diffVariable[ 0 ];
      for( i = 0; i < dimension; ++i )
      {
        // we use symmetrized evaluation of the hessian, since calling
        // evaluate is in general quite expensive
        int &j = diffVariable[ 1 ];
        for( j = 0; j < i; ++j )
        {
          genericShapeFunction_.evaluate( diffVariable, x, tmp );
          hessian[ 0 ][ i ][ j ] = hessian[ 0 ][ j ][ i ] = tmp[ 0 ];
        }

        assert( j == i );
        genericShapeFunction_.evaluate( diffVariable, x, tmp );
        hessian[ 0 ][ i ][ i ] = tmp[ 0 ];
      }
    }



    // LagrangeShapeFunctionFactory::Switch
    // ------------------------------------

    template< class FunctionSpace, int polOrder >
    template< class Topology >
    struct LagrangeShapeFunctionFactory< FunctionSpace, polOrder >::Switch
    {
      // get generic geometry type
      static const unsigned int topologyId = Topology::id;
      typedef typename GeometryWrapper< topologyId, dimension >
        ::GenericGeometryType GenericGeometryType;

      // type of scalar shape function
      typedef LagrangeShapeFunction< FunctionSpace, GenericGeometryType, polOrder >
        ShapeFunctionImpl;
      typedef typename ShapeFunctionImpl::GenericBaseFunctionType GenericBaseFunctionType;

      static void apply ( std::size_t &size )
      {
        size = GenericLagrangePoint< GenericGeometryType, polOrder >::numLagrangePoints;
      }

      static void apply ( const std::size_t &i, ShapeFunctionType *&shapeFunction )
      {
        shapeFunction = new ShapeFunctionImpl( GenericBaseFunctionType( i ) );
      }
    };



    // Implementation of LagrangeShapeFunctionFactory
    // ----------------------------------------------

    template< class FunctionSpace, int polOrder >
    const int LagrangeShapeFunctionFactory< FunctionSpace, polOrder >::dimension;


    template< class FunctionSpace, int polOrder >
    inline int LagrangeShapeFunctionFactory< FunctionSpace, polOrder >
      ::order () const
    {
      return polOrder;
    }


    template< class FunctionSpace, int polOrder >
    inline std::size_t LagrangeShapeFunctionFactory< FunctionSpace, polOrder >
      ::numShapeFunctions () const
    {
      std::size_t numShapeFunctions;
      GenericGeometry::IfTopology< Switch, dimension >::apply( topologyId_, numShapeFunctions );
      return numShapeFunctions;
    }


    template< class FunctionSpace, int polOrder >
    inline typename LagrangeShapeFunctionFactory< FunctionSpace, polOrder >::ShapeFunctionType *
    LagrangeShapeFunctionFactory< FunctionSpace, polOrder >
      ::createShapeFunction( const std::size_t i ) const
    {
      ShapeFunctionType *shapeFunction( nullptr );
      GenericGeometry::IfTopology< Switch, dimension >::apply( topologyId_, i, shapeFunction );
      return shapeFunction;
    }



    // Extern Template Instantiations
    // ------------------------------

    extern template class LagrangeShapeFunctionFactory< FunctionSpace< double, double, 1, 1 >, 1 >;
    extern template class LagrangeShapeFunctionFactory< FunctionSpace< double, double, 2, 1 >, 1 >;
    extern template class LagrangeShapeFunctionFactory< FunctionSpace< double, double, 3, 1 >, 1 >;
    extern template class LagrangeShapeFunctionFactory< FunctionSpace< float, float, 1, 1 >, 1 >;
    extern template class LagrangeShapeFunctionFactory< FunctionSpace< float, float, 2, 1 >, 1 >;
    extern template class LagrangeShapeFunctionFactory< FunctionSpace< float, float, 3, 1 >, 1 >;

    extern template class LagrangeShapeFunctionFactory< FunctionSpace< double, double, 1, 1 >, 2 >;
    extern template class LagrangeShapeFunctionFactory< FunctionSpace< double, double, 2, 1 >, 2 >;
    extern template class LagrangeShapeFunctionFactory< FunctionSpace< double, double, 3, 1 >, 2 >;
    extern template class LagrangeShapeFunctionFactory< FunctionSpace< float, float, 1, 1 >, 2 >;
    extern template class LagrangeShapeFunctionFactory< FunctionSpace< float, float, 2, 1 >, 2 >;
    extern template class LagrangeShapeFunctionFactory< FunctionSpace< float, float, 3, 1 >, 2 >;

    extern template class LagrangeShapeFunctionFactory< FunctionSpace< double, double, 1, 1 >, 3 >;
    extern template class LagrangeShapeFunctionFactory< FunctionSpace< double, double, 2, 1 >, 3 >;
    extern template class LagrangeShapeFunctionFactory< FunctionSpace< double, double, 3, 1 >, 3 >;
    extern template class LagrangeShapeFunctionFactory< FunctionSpace< float, float, 1, 1 >, 3 >;
    extern template class LagrangeShapeFunctionFactory< FunctionSpace< float, float, 2, 1 >, 3 >;
    extern template class LagrangeShapeFunctionFactory< FunctionSpace< float, float, 3, 1 >, 3 >;

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_LAGRANGE_SHAPEFUNCTIONSET_HH


==> anc/xt-super/dune-fem/dune/fem/space/lagrange/space.hh <==
#ifndef DUNE_FEM_SPACE_LAGRANGE_SPACE_HH
#define DUNE_FEM_SPACE_LAGRANGE_SPACE_HH

// C++ includes
#include <vector>

// dune-common includes
#include <dune/common/deprecated.hh>
#include <dune/common/exceptions.hh>
#include <dune/common/nullptr.hh>

// dune-geometry includes
#include <dune/geometry/type.hh>

// dune-fem includes
#include <dune/fem/space/basisfunctionset/default.hh>
#include <dune/fem/space/common/allgeomtypes.hh>
#include <dune/fem/space/common/basesetlocalkeystorage.hh>
#include <dune/fem/space/common/defaultcommhandler.hh>
#include <dune/fem/space/common/discretefunctionspace.hh>
#include <dune/fem/space/common/functionspace.hh>
#include <dune/fem/space/mapper/indexsetdofmapper.hh>
#include <dune/fem/space/mapper/nonblockmapper.hh>
#include <dune/fem/space/shapefunctionset/proxy.hh>
#include <dune/fem/space/shapefunctionset/selectcaching.hh>
#include <dune/fem/space/shapefunctionset/vectorial.hh>
#include <dune/fem/storage/singletonlist.hh>

// local includes
#include "adaptmanager.hh"
#include "capabilities.hh"
#include "interpolation.hh"
#include "lagrangepoints.hh"
#include "shapefunctionset.hh"
#include "storage.hh"


namespace Dune
{

  namespace Fem
  {

    // Forward declaration
    // -------------------

    template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage = CachingStorage >
    class LagrangeDiscreteFunctionSpace;



    // LagrangeDiscreteFunctionSpaceTraits
    // -----------------------------------

    template< class FunctionSpace, class GridPart, unsigned int polOrder, template< class > class Storage >
    struct LagrangeDiscreteFunctionSpaceTraits
    {
      typedef LagrangeDiscreteFunctionSpace< FunctionSpace, GridPart, polOrder, Storage > DiscreteFunctionSpaceType;

      typedef FunctionSpace FunctionSpaceType;
      typedef GridPart GridPartType;

      static const int polynomialOrder = polOrder;

      static const int localBlockSize = FunctionSpaceType::dimRange;
      typedef IndexSetDofMapper< GridPartType > BlockMapperType;

      static const int codimension = 0;

    private:
      typedef typename GridPartType::template Codim< codimension >::EntityType EntityType;
      static const int dimLocal = GridPartType::dimension;
      typedef typename FunctionSpace::ScalarFunctionSpaceType ScalarFunctionSpaceType;
      typedef typename ToNewDimDomainFunctionSpace< ScalarFunctionSpaceType, dimLocal >::Type ShapeFunctionSpaceType;

    public:
      typedef LagrangeShapeFunctionSet< ShapeFunctionSpaceType, polynomialOrder > LagrangeShapeFunctionSetType;
      typedef SelectCachingShapeFunctionSet< LagrangeShapeFunctionSetType, Storage > ScalarShapeFunctionSetType;

      struct ScalarShapeFunctionSetFactory
      {
        static ScalarShapeFunctionSetType *createObject ( const GeometryType &type )
        {
          return new ScalarShapeFunctionSetType( type, LagrangeShapeFunctionSetType( type ) );
        }

        static void deleteObject ( ScalarShapeFunctionSetType *object ) { delete object; }
      };
      typedef ScalarShapeFunctionSetFactory ScalarShapeFunctionSetFactoryType;

      typedef ShapeFunctionSetProxy< ScalarShapeFunctionSetType > ScalarShapeFunctionSetProxyType;
      typedef VectorialShapeFunctionSet< ScalarShapeFunctionSetProxyType, typename FunctionSpaceType::RangeType > ShapeFunctionSetType;

      typedef Dune::Fem::DefaultBasisFunctionSet< EntityType, ShapeFunctionSetType > BasisFunctionSetType;

      template< class DiscreteFunction, class Operation = Dune::Fem::DFCommunicationOperation::Add >
      struct CommDataHandle
      {
        // type of data handle
        typedef Dune::Fem::DefaultCommunicationHandler< DiscreteFunction, Operation > Type;
        // type of operation to perform on scatter
        typedef Operation OperationType;
      };
    };



    /** \addtogroup LagrangeDiscreteFunctionSpace
     *
     *  Provides access to bse function sets for different element types in
     *  one grid and size of function space and maps from local to global dof
     *  number.
     *
     *  \note This space can only be used with special index sets. If you want
     *  to use the LagrangeDiscreteFunctionSpace with an index set only
     *  supporting the index set interface you will have to use the
     *  IndexSetWrapper class to provide the required functionality.
     *
     *  \note For adaptive calculations one has to use index sets that are
     *  capable of adaption (i.e. the method adaptive returns true). See also
     *  AdaptiveLeafIndexSet.
     */

    // LagrangeDiscreteFunctionSpace
    // -----------------------------

    /** \class   LagrangeDiscreteFunctionSpace
     *  \ingroup LagrangeDiscreteFunctionSpace
     *  \brief   Lagrange discrete function space
     */

    template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
    class LagrangeDiscreteFunctionSpace
    : public DiscreteFunctionSpaceDefault< LagrangeDiscreteFunctionSpaceTraits< FunctionSpace, GridPart, polOrder, Storage > >
    {
      static_assert( (polOrder > 0), "LagrangeDiscreteFunctionSpace only defined for polOrder > 0" );

      typedef LagrangeDiscreteFunctionSpace< FunctionSpace, GridPart, polOrder, Storage > ThisType;
      typedef DiscreteFunctionSpaceDefault< LagrangeDiscreteFunctionSpaceTraits< FunctionSpace, GridPart, polOrder, Storage > > BaseType;

    public:
      typedef typename BaseType::Traits Traits;
      static const int polynomialOrder = polOrder;

      typedef typename BaseType::FunctionSpaceType FunctionSpaceType;

      typedef typename BaseType::GridPartType GridPartType;
      typedef typename BaseType::GridType GridType;
      typedef typename BaseType::IndexSetType IndexSetType;
      typedef typename BaseType::EntityType EntityType;
      typedef typename BaseType::IntersectionType IntersectionType;

      typedef typename BaseType::Traits::ShapeFunctionSetType ShapeFunctionSetType;
      typedef typename BaseType::BasisFunctionSetType BasisFunctionSetType;

      typedef typename BaseType::BlockMapperType BlockMapperType;

      typedef LagrangePointSet< GridPartType, polynomialOrder > LagrangePointSetType;
      typedef LagrangeLocalInterpolation< GridPartType, polynomialOrder, BasisFunctionSetType > InterpolationType;

    private:
      typedef typename Traits::ScalarShapeFunctionSetType ScalarShapeFunctionSetType;
      typedef SingletonList< GeometryType, ScalarShapeFunctionSetType, typename Traits::ScalarShapeFunctionSetFactoryType > SingletonProviderType;
      typedef BaseSetLocalKeyStorage< ScalarShapeFunctionSetType > ScalarShapeFunctionSetStorageType;

      typedef CompiledLocalKeyContainer< LagrangePointSetType, polynomialOrder, polynomialOrder > LagrangePointSetContainerType;
      typedef typename LagrangePointSetContainerType::LocalKeyStorageType LocalKeyStorageType;

      typedef LagrangeMapperSingletonKey< GridPartType, LocalKeyStorageType >
        MapperSingletonKeyType;
      typedef LagrangeMapperSingletonFactory< MapperSingletonKeyType, BlockMapperType >
        BlockMapperSingletonFactoryType;
      typedef SingletonList< MapperSingletonKeyType, BlockMapperType, BlockMapperSingletonFactoryType > BlockMapperProviderType;

      // static const InterfaceType defaultInterface = InteriorBorder_InteriorBorder_Interface;
      static const InterfaceType defaultInterface = GridPart::indexSetInterfaceType;
      static const CommunicationDirection defaultDirection = ForwardCommunication;

    public:
      ///////////////////////
      // Interface methods //
      ///////////////////////

      using BaseType::order;

      explicit LagrangeDiscreteFunctionSpace ( GridPartType &gridPart,
                                               const InterfaceType commInterface = defaultInterface,
                                               const CommunicationDirection commDirection = defaultDirection )
      : BaseType( gridPart, commInterface, commDirection ),
        blockMapper_( nullptr ),
        lagrangePointSetContainer_( gridPart )
      {
        const IndexSetType &indexSet = gridPart.indexSet();

        AllGeomTypes< IndexSetType, GridType > allGeometryTypes( indexSet );
        const std::vector< GeometryType > &geometryTypes = allGeometryTypes.geomTypes( 0 );
        for( unsigned int i = 0; i < geometryTypes.size(); ++i )
        {
          const GeometryType &type = geometryTypes[ i ];
          scalarShapeFunctionSets_.template insert< SingletonProviderType >( type );
        }

        MapperSingletonKeyType key( gridPart, lagrangePointSetContainer_.compiledLocalKeys( polynomialOrder ), polynomialOrder );
        blockMapper_ = &BlockMapperProviderType::getObject( key );
        assert( blockMapper_ );
      }

      ~LagrangeDiscreteFunctionSpace ()
      {
        BlockMapperProviderType::removeObject( *blockMapper_ );
      }

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::type */
      DFSpaceIdentifier type () const
      {
        return LagrangeSpace_id;
      }

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::basisFunctionSet */
      const BasisFunctionSetType basisFunctionSet ( const EntityType &entity ) const
      {
        return BasisFunctionSetType( entity, shapeFunctionSet( entity ) );
      }

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::continuous */
      bool continuous () const
      {
        return true;
      }

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::continuous */
      bool continuous ( const IntersectionType &intersection ) const
      {
        return intersection.conforming();
      }

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::order */
      int order () const
      {
        return polOrder;
      }

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::blockMapper */
      BlockMapperType &blockMapper () const
      {
        assert( blockMapper_ );
        return *blockMapper_;
      }

      ///////////////////////////
      // Non-interface methods //
      ///////////////////////////

      /** \brief return local interpolation for given entity
       *
       *  \param[in]  entity  grid part entity
       */
      InterpolationType interpolation ( const EntityType &entity ) const
      {
        return InterpolationType( lagrangePointSet( entity ), basisFunctionSet( entity ) );
      }

      /** \brief interpolate a function locally
       *
       *  \param[in]  loalFunction  local function to interpolate
       *  \param[out]  localDofVector local degrees of freedom of the interpolion
       */
      template< class LocalFunction, class LocalDofVector >
      DUNE_DEPRECATED
      void interpolate ( const LocalFunction &localFunction, LocalDofVector &localDofVector ) const
      {
        const EntityType &entity = localFunction.entity();
        const auto interpolation = this->interpolation( entity );
        interpolation( localFunction, localDofVector );
      }

      /** \brief return shape function set for given entity
       *
       * \param[in]  entity  entity (of codim 0) for which shape function set
       *                     is requested
       *
       * \returns  ShapeFunctionSetType  shape function set
       */
      ShapeFunctionSetType shapeFunctionSet ( const EntityType &entity ) const
      {
        return shapeFunctionSet( entity.type() );
      }

      /** \brief return shape unique function set for geometry type
       *
       * \param[in]  type  geometry type (must be a cube) for which
       *                   shape function set is requested
       *
       * \returns  ShapeFunctionSetType  shape function set
       */
      ShapeFunctionSetType shapeFunctionSet ( const GeometryType &type ) const
      {
        return ShapeFunctionSetType( &scalarShapeFunctionSets_[ type ] );
      }

      /** \brief provide access to the Lagrange point set for an entity
       *
       *  \note This method is not part of the DiscreteFunctionSpaceInterface. It
       *        is unique to the LagrangeDiscreteFunctionSpace.
       *
       *  \param[in]  entity  entity the Lagrange point set is requested for
       *
       *  \returns LagrangePointSet
       */
      template< class EntityType >
      const LagrangePointSetType &lagrangePointSet ( const EntityType &entity ) const
      {
        return lagrangePointSet( entity.type() );
      }

      /** \brief provide access to the Lagrange point set for a geometry type
       *
       *  \note This method is not part of the DiscreteFunctionSpaceInterface. It
       *        is unique to the LagrangeDiscreteFunctionSpace.
       *
       *  \param[in]  type  type of geometry the Lagrange point set is requested for
       *
       *  \returns LagrangePointSetType
       */
      const LagrangePointSetType &lagrangePointSet ( const GeometryType &type ) const
      {
        return lagrangePointSetContainer_.compiledLocalKey( type, polynomialOrder );
      }

    private:
      // forbid copying
      LagrangeDiscreteFunctionSpace ( const ThisType & );
      // forbid assignment
      ThisType &operator= ( const ThisType & );

      BlockMapperType *blockMapper_;
      ScalarShapeFunctionSetStorageType scalarShapeFunctionSets_;
      LagrangePointSetContainerType lagrangePointSetContainer_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_LAGRANGE_SPACE_HH


==> anc/xt-super/dune-fem/dune/fem/space/lagrange/storage.hh <==
#ifndef DUNE_FEM_SPACE_LAGRANGE_STORAGE_HH
#define DUNE_FEM_SPACE_LAGRANGE_STORAGE_HH

// local includes
#include "dofmappercode.hh"


namespace Dune
{

  namespace Fem
  {

    // LagrangeMapperSingletonKey
    // --------------------------

    template< class GridPart, class LagrangePointSetContainer >
    class LagrangeMapperSingletonKey
    {
      typedef LagrangeMapperSingletonKey< GridPart, LagrangePointSetContainer > ThisType;

    public:
      typedef GridPart GridPartType;
      typedef LagrangePointSetContainer LagrangePointSetContainerType;

      LagrangeMapperSingletonKey ( const GridPartType &gridPart,
                                   const LagrangePointSetContainerType &pointSet,
                                   const int polOrd )
      : gridPart_( gridPart ),
        pointSet_( pointSet ),
        polOrd_( polOrd )
      {}

      bool operator== ( const ThisType &other ) const
      {
        return ((&indexSet() == &other.indexSet()) && (polOrd_ == other.polOrd_));
      }

      bool operator!= ( const ThisType &other ) const
      {
        return !( *this == other );
      }

      const GridPartType &gridPart () const
      {
        return gridPart_;
      }

      const typename GridPartType::IndexSetType &indexSet () const
      {
        return gridPart().indexSet();
      }

      const LagrangePointSetContainerType &pointSet () const {
        return pointSet_;
      }

    private:
      const GridPartType &gridPart_;
      const LagrangePointSetContainerType &pointSet_;
      const int polOrd_;
    };



    // LagrangeMapperSingletonFactory
    // ------------------------------

    template< class Key, class Object >
    struct LagrangeMapperSingletonFactory
    {
      typedef typename Key::LagrangePointSetContainerType LagrangePointSetContainerType;

      static Object *createObject ( const Key &key )
      {
        LagrangeDofMapperCodeFactory< LagrangePointSetContainerType > codeFactory( key.pointSet() );
        return new Object( key.gridPart(), codeFactory );
      }

      static void deleteObject ( Object *obj )
      {
        delete obj;
      }
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_LAGRANGE_STORAGE_HH


==> anc/xt-super/dune-fem/dune/fem/space/lagrange/test/2dgrid.dgf <==
DGF
Interval
0 0   #p0
1 1   #p1
8 8   #nx ny nz
#

BOUNDARYDOMAIN
1    -1 -1   30 30
#BOUNDARYDOMAIN


==> anc/xt-super/dune-fem/dune/fem/space/lagrange/test/3dgrid.dgf <==
DGF
Interval
0 0 0   #p0
1 1 1   #p1
4 4 4   #nx ny nz
#

BOUNDARYDOMAIN
1    -1 -1 -1   30 30 30
#BOUNDARYDOMAIN


==> anc/xt-super/dune-fem/dune/fem/space/lagrange/test/CMakeLists.txt <==
# set default grid type for make all
set(GRIDTYPE YASPGRID)
set(GRIDDIM 2)
set(DIMENSION  2)
set(POLORDER  2)
set(GEOMETRYTYPE  simplex)
set(SCALAR  0)

add_definitions( "-D${GRIDTYPE}" )
add_definitions( "-DGRIDDIM=${GRIDDIM}" ) 
add_definitions( "-DDIMENSION=${DIMENSION}" )
add_definitions( "-DPOLORDER=${POLORDER}" )
add_definitions( "-DGEOMETRYTYPE=${GEOMETRYTYPE}" )
add_definitions( "-DSCALAR=${SCALAR}" )

# copy data to build source to make tests work         
configure_file(2dgrid.dgf ${CMAKE_CURRENT_BINARY_DIR}/2dgrid.dgf COPYONLY)
configure_file(3dgrid.dgf ${CMAKE_CURRENT_BINARY_DIR}/3dgrid.dgf COPYONLY)

add_executable(tester main.cc)
dune_target_link_libraries( tester "${DUNE_LIBS};${LOCAL_LIBS}")
add_executable(generic generic.cc)
dune_target_link_libraries( generic "${DUNE_LIBS};${LOCAL_LIBS}")
add_executable(testnonscalarmapper testnonscalarmapper.cc)
dune_target_link_libraries( testnonscalarmapper "${DUNE_LIBS};${LOCAL_LIBS}" )

dune_add_test(tester generic testnonscalarmapper)


==> anc/xt-super/dune-fem/dune/fem/space/lagrange/test/Makefile.am <==
LDADD = $(ALL_PKG_LDFLAGS) $(ALL_PKG_LIBS) $(LOCAL_LIBS)
AM_CPPFLAGS = $(ALL_PKG_CPPFLAGS) 

# set default grid type for make all
GRIDTYPE=YASPGRID
GRIDDIM=2

DIMENSION = 2
POLORDER = 2
GEOMETRYTYPE = simplex
SCALAR = 0

check_PROGRAMS = tester generic testnonscalarmapper 
TESTS = tester generic testnonscalarmapper 

tester_SOURCES = main.cc 
generic_SOURCES = generic.cc
generic_CPPFLAGS = $(ALL_PKG_CPPFLAGS) -DDIMENSION=$(DIMENSION) -DPOLORDER=$(POLORDER) -DGEOMETRYTYPE=$(GEOMETRYTYPE)

testnonscalarmapper_SOURCES = testnonscalarmapper.cc
testnonscalarmapper_CPPFLAGS = $(ALL_PKG_CPPFLAGS) -DPOLORDER=$(POLORDER) -DSCALAR=$(SCALAR)


testdir=$(includedir)/dune/fem/space/lagrange/test
test_HEADERS = basisfunctiontest.hh  mappertest.hh basisfunctiontest.cc \
mappertest.cc
EXTRA_DIST = 2dgrid.dgf 3dgrid.dgf cube.dgf onesimplex.dgf 

include $(top_srcdir)/am/global-rules



==> anc/xt-super/dune-fem/dune/fem/space/lagrange/test/basisfunctiontest.cc <==
#include "basisfunctiontest.hh"

// #include <dune/grid/io/file/dgfparser/dgfgridtype.hh>
#include <dune/fem/gridpart/common/gridpart.hh>
#include <dune/fem/space/lagrange.hh>

namespace Dune
{

  namespace Fem
  {

    void LagrangeBasis_Test::run()
    {
      testBasisFunctions();
    }

    void LagrangeBasis_Test::testBasisFunctions()
    {
      typedef GridSelector::GridType GridType;
      static const int dimworld = GridSelector::dimworld;

      GridPtr< GridType > gridPtr( gridFile_ );
      GridType& grid = *gridPtr;

      typedef LeafGridPart< GridType > GridPartType;
      GridPartType gridPart( grid );

      typedef FunctionSpace< double, double, dimworld, 1 > FunctionSpaceType;

      // check polynomial order 1
      typedef LagrangeDiscreteFunctionSpace< FunctionSpaceType, GridPartType, 1 >
        OneSpaceType;
      {
        std :: cout << "Linear Basis Functions" << std :: endl;
        OneSpaceType space( gridPart);
        checkLagrangeBasis( space );
      }

      #ifdef TEST_SECOND_ORDER
      // check polynomial order 2
      typedef LagrangeDiscreteFunctionSpace< FunctionSpaceType, GridPartType, 2 >
        TwoSpaceType;
      {
        std :: cout << "Quadratic Basis Functions" << std :: endl;
        TwoSpaceType space( gridPart );
        checkLagrangeBasis( space );
      }
      #endif

      #ifdef TEST_THIRD_ORDER
      typedef LagrangeDiscreteFunctionSpace< FunctionSpaceType, GridPartType, 3 >
        ThreeSpaceType;
      {
        std :: cout << "Cubic Basis Functions" << std :: endl;
        ThreeSpaceType space( gridPart );
        checkLagrangeBasis( space );
      }
      #endif

    }

    template< class SpaceType >
    void LagrangeBasis_Test :: checkLagrangeBasis( const SpaceType &space )
    {
      typedef typename SpaceType :: BasisFunctionSetType  BasisFunctionSetType;
      typedef typename SpaceType :: LagrangePointSetType LagrangePointSetType;
      typedef typename SpaceType :: DomainType DomainType;
      typedef typename SpaceType :: RangeType RangeType;

      int errors = 0;
      for(const auto& entity : space)
      {
        const BasisFunctionSetType& basisSet = space.basisFunctionSet( entity );
        const int numBasisFct = basisSet.size();

        const LagrangePointSetType& pointSet = space.lagrangePointSet( entity );
        const int numPoints = pointSet.size();

        std::vector< RangeType > phi( numPoints, RangeType( 0 ) );

        for( int i = 0; i < numPoints; ++i )
        {

          const DomainType& x = pointSet.point( i );

          // evaluate all basisFunctions on lagrange point i
          basisSet.evaluateAll( x, phi );

          if( std :: abs( phi[ i ][ 0 ] - 1.0 ) >= 1e-10 )
          {
            std :: cout << "Basis function " << i << " failed at " << x
                        << " (" << phi[ i ][ 0 ] << " != 1)!" << std :: endl;
            ++errors;
          }

          for( int j = 0; j < numBasisFct; ++j )
          {
            if( i == j )
              continue;

            // evaluate on lagrange point
            if( std :: abs( phi[ j ][ 0 ] ) >= 1e-10 )
            {
              std :: cout << "Basis function " << j << " failed at " << x
                          << " (" << phi[ j ][ 0 ] << " != 0)!" << std :: endl;
              ++errors;
            }
          }
        }
      }

      assert( errors == 0 );
    }

  } // namespace Fem

} // namespace Dune


==> anc/xt-super/dune-fem/dune/fem/space/lagrange/test/basisfunctiontest.hh <==
#ifndef DUNE_FEM_LAGRANGESPACE_BASEFUNCTIONTEST_HH
#define DUNE_FEM_LAGRANGESPACE_BASEFUNCTIONTEST_HH

#include <string>

#define TEST_SECOND_ORDER

namespace Dune
{

  namespace Fem
  {

  class LagrangeBasis_Test {
  public:
    LagrangeBasis_Test(std::string gridFile) :
      gridFile_(gridFile)
    {}

    virtual void run();

    void testBasisFunctions();

  private:
    template <class SpaceType>
    void checkLagrangeBasis(const SpaceType&);

    std::string gridFile_;
  };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_LAGRANGESPACE_BASEFUNCTIONTEST_HH


==> anc/xt-super/dune-fem/dune/fem/space/lagrange/test/cube.dgf <==
DGF
Interval
0   0 0               % first corner
1.0 1.0 1.0           % second corner
1 1 1              %3 cells in three directions

#Vertex        % the verticies of the grid
#0.0 0.0       % vertex 0
#1.0 0.0       % vertex 1
#1.0 1.0       % vertex 2
#0.0 1.0       % vertex 3
#
#SIMPLEX       % a simplex grid
#0 1 2         % triangle 1, verticies 0,1,2
#0 2 3         % triangle 2
#
#BOUNDARYSEGMENTS
#1   0 1       % between vertex 0,1 use id 1
#1   1 2       % between vertex 1,2 use id 1
#1   2 3       % between vertex 2,3 use id 1
#1   3 0       % between vertex 0,3 use id 1

BOUNDARYDOMAIN
default 1     % all other boundary segments have id 1
#
# square.dgf


==> anc/xt-super/dune-fem/dune/fem/space/lagrange/test/generic.cc <==
#include <config.h>

#include <dune/common/forloop.hh>

#include "../shapefunctionset.hh"
#include "../lagrangepoints.hh"

using namespace Dune;
using namespace Fem;

#define VERBOSITY_LEVEL 0

#ifndef DIMENSION
#define DIMENSION 2
#endif

#ifndef POLORDER
#define POLORDER 2
#endif

#ifndef GEOMETRYTYPE
#define GEOMETRYTYPE simplex
#endif

typedef FunctionSpace< double, double, DIMENSION, 1 > FunctionSpaceType;

typedef FunctionSpaceType :: DomainType DomainType;
typedef FunctionSpaceType :: RangeType RangeType;

typedef Fem::LagrangeShapeFunctionFactory< FunctionSpaceType, POLORDER > ShapeFunctionFactoryType;
typedef ShapeFunctionFactoryType::ShapeFunctionType ShapeFunctionType;

typedef Fem::LagrangePoint< GeometryType :: GEOMETRYTYPE, DIMENSION, POLORDER >
  LagrangePointType;
typedef Fem::LagrangePointListImplementation
  < double, GeometryType :: GEOMETRYTYPE, DIMENSION, POLORDER >
  LagrangePointListType;



template< int codim >
struct PrintMaxDofs
{
  static void apply ()
  {
    const unsigned int maxCodimDofs = LagrangePointType::template Codim< codim >::maxDofs();
    std::cout << "MaxDofs< " << codim << " >: " << maxCodimDofs << std::endl;
  }
};



int main( int argc, char **argv )
{
  GeometryType geometryType( GeometryType::GEOMETRYTYPE, DIMENSION );
  ShapeFunctionFactoryType shapeFunctionFactory ( geometryType );

  const unsigned int numShapeFunctions = shapeFunctionFactory.numShapeFunctions();

  std::cout << "Number of shape functions: " << numShapeFunctions;
  std::cout << std::endl << std::endl;

  ForLoop< PrintMaxDofs, 0, DIMENSION >::apply();
  std::cout << std::endl;

  unsigned int errors = 0;
  unsigned int indexErrors = 0;
  unsigned int pointSetErrors = 0;
  LagrangePointListType pointSet( 0 );
  for( unsigned int i = 0; i < numShapeFunctions; ++i )
  {
    LagrangePointType point( i );

    DomainType x;
    point.local( x );
    x -= pointSet.point( i );
    if( x.two_norm() >= 1e-14 )
      ++pointSetErrors;

    unsigned int codim, setCodim;
    unsigned int subEntity, setSubEntity;
    unsigned int dofNumber, setDofNumber;
    point.dofSubEntity( codim, subEntity, dofNumber );
    pointSet.dofSubEntity( i, setCodim, setSubEntity, setDofNumber );
    if( (setCodim != codim) || (setSubEntity != subEntity)
        || (setDofNumber != dofNumber) )
      ++pointSetErrors;

    unsigned int numDofs = point.numDofs( codim, subEntity );
    if( numDofs != pointSet.numDofs( codim, subEntity ) )
      ++pointSetErrors;

    unsigned int entityDofNumber
      = point.entityDofNumber( codim, subEntity, dofNumber );
    if( entityDofNumber != pointSet.entityDofNumber( codim, subEntity, dofNumber ) )
      ++pointSetErrors;

    if( dofNumber >= numDofs )
      ++errors;
    if( entityDofNumber != i )
      ++indexErrors;

    std :: cout << i << ": x = " << pointSet.point( i );
    std :: cout << ", height = " << point.height();
    std :: cout << ", codim = " << codim << ", subEntity = " << subEntity;
    std :: cout << ", dofNumber = " << dofNumber << " ( " << numDofs << " )";
    std :: cout << ", entityDofNumber = " << entityDofNumber;
    std :: cout << std :: endl;
  }
  std :: cout << std :: endl;
  std :: cout << "DoFs with dofNumber >= numDofs: " << errors << std :: endl;
  std :: cout << "DoFs entityDofNumber( dofSubEntity ) != i: " << indexErrors
              << std :: endl;
  std :: cout << "Errors in point set: " << pointSetErrors << std :: endl;
  std :: cout << std :: endl;

  errors = 0;
  for( unsigned int j = 0; j < numShapeFunctions; ++j )
  {
    ShapeFunctionType *shapeFunction = shapeFunctionFactory.createShapeFunction( j );

    #if (VERBOSITY_LEVEL >= 1)
      std :: cout << "Shape function: " << j << std :: endl;
    #endif
    for( unsigned int i = 0; i < numShapeFunctions; ++i )
    {
      LagrangePointType point( i );

      DomainType x;
      point.local( x );

      RangeType phi;
      FieldVector< int, 0 > derivative;
      shapeFunction->evaluate( x, phi );

      double expected = ((i == j) ? 1.0 : 0.0);
      if( fabs( phi[ 0 ] - expected ) > 1e-8 )
        ++errors;

      #if (VERBOSITY_LEVEL >= 1)
        std :: cout << i << ": x = " << x;
        std :: cout << ", f( x ) = " << phi[ 0 ];
        std :: cout << std :: endl;
      #endif
    }

    delete shapeFunction;
    #if (VERBOSITY_LEVEL >= 1)
      std :: cout << std :: endl;
    #endif
  }
  std :: cout << "Shape function evaluation errors: " << errors << std :: endl;

  errors = 0;
  for( unsigned int i = 0; i < numShapeFunctions; ++i )
  {
    LagrangePointType point( i );

    DomainType x;
    point.local( x );

    #if (VERBOSITY_LEVEL >= 1)
      std :: cout << "Lagrange point " << i << ": " << x << std :: endl;
    #endif

    typedef ShapeFunctionType::JacobianRangeType JacobianRangeType;
    JacobianRangeType jacobian( 0 );
    for( unsigned int j = 0; j < numShapeFunctions; ++j )
    {
      ShapeFunctionType *shapeFunction = shapeFunctionFactory.createShapeFunction( j );

      JacobianRangeType tmp;
      shapeFunction->jacobian( x, tmp );
      #if (VERBOSITY_LEVEL >= 1)
        std :: cout << "ShapeFunction " << j << ", jacobian: " << tmp << std :: endl;
      #endif

      jacobian += tmp;

      delete shapeFunction;
    }

    if( fabs( jacobian[ 0 ].two_norm() ) > 1e-8 )
      ++errors;

    #if (VERBOSITY_LEVEL >= 1)
      std :: cout << std :: endl;
    #endif
  }
  std :: cout << "Shape function derivtive summation errors: " << errors << std :: endl;

  return 0;
}


==> anc/xt-super/dune-fem/dune/fem/space/lagrange/test/main.cc <==
#include <config.h>

#define USE_TWISTFREE_MAPPER

#define TEST_SECOND_ORDER
#define TEST_THIRD_ORDER

#ifdef ALUGRID_SIMPLEX
#if GRIDDIM > 2
#undef TEST_THIRD_ORDER
#endif
#endif

#include <dune/fem/misc/mpimanager.hh>

#include "basisfunctiontest.cc"
#include "mappertest.cc"

int main( int argc, char **argv )
{
  Dune::Fem::MPIManager::initialize( argc, argv );

  std::stringstream gridFile;
  gridFile << GRIDDIM<<"dgrid.dgf";

  Dune::Fem::LagrangeBasis_Test(gridFile.str()).run();
  Dune::Fem::LagrangeMapper_Test< Dune::GridSelector::GridType >( gridFile.str() ).run();
  return 0;
}


==> anc/xt-super/dune-fem/dune/fem/space/lagrange/test/mappertest.cc <==
#include "mappertest.hh"

// #include <dune/grid/io/file/dgfparser/dgfgridtype.hh>
#include <dune/fem/gridpart/common/gridpart.hh>
#include <dune/fem/space/lagrange.hh>
#include <dune/fem/function/adaptivefunction.hh>

namespace Dune
{

  namespace Fem
  {

    template< class Grid >
    void LagrangeMapper_Test< Grid > :: run()
    {
      typedef GridSelector::GridType GridType;
      static const int dimworld = GridSelector::dimworld;

      GridPtr< GridType > gridPtr( gridFile_ );
      GridType& grid = *gridPtr;
      //grid.globalRefine( 2 );
      GridPartType gridPart( grid );

      typedef FunctionSpace< double, double, dimworld, dimworld > FunctionSpaceType;

      typedef LagrangeDiscreteFunctionSpace< FunctionSpaceType, GridPartType, 1 >
        OneSpaceType;
      {
        std :: cout << "Testing linear function." << std :: endl;
        OneSpaceType space( gridPart );
        checkDiscreteFunction( space );
      }

      #ifdef TEST_SECOND_ORDER
      typedef LagrangeDiscreteFunctionSpace< FunctionSpaceType, GridPartType, 2 >
        TwoSpaceType;
      {
        std :: cout << "Testing quadratic function." << std :: endl;
        TwoSpaceType space( gridPart );
        checkDiscreteFunction( space );
      }
      #endif

      #ifdef TEST_THIRD_ORDER
      typedef LagrangeDiscreteFunctionSpace< FunctionSpaceType, GridPartType, 3 >
        ThreeSpaceType;
      {
        std :: cout << "Testing cubic function." << std :: endl;
        ThreeSpaceType space( gridPart );
        checkDiscreteFunction( space );
      }
      #endif
    }



    template< class Grid >
    template< class SpaceType >
    void LagrangeMapper_Test< Grid >
      :: checkDiscreteFunction( const SpaceType &space )
    {
      typedef AdaptiveDiscreteFunction< SpaceType > DiscreteFunctionType;

      typedef typename DiscreteFunctionType :: LocalFunctionType LocalFunctionType;
      typedef typename SpaceType :: LagrangePointSetType LagrangePointSetType;
      typedef typename SpaceType :: IteratorType :: Entity :: Geometry GeometryType;
      static const int dimworld = SpaceType::GridPartType::GridType::dimensionworld;


#if 0
      typedef typename SpaceType :: GridType GridType;
      for( unsigned int i = 0; i <= GridType :: dimension; ++i )
        std :: cout << "size of codimension " << i << ": "
                    << space.grid().size( i ) << std :: endl;
#endif

      std :: cout << "size of space: " << space.size() << " (= "
                  << (space.size() / dimworld) << " * " << dimworld << ")"
                  << std :: endl;

      DiscreteFunctionType u( "u", space );
      u.clear();

      int errors = 0;

      std :: cout << std :: endl << "Phase I: "
                  << "Setting each DoF of a discrete function to its global "
                  << "coordinate..." << std :: endl;

      for( const auto& entity : space )
      {
        const GeometryType &geometry = entity.geometry();

        const LagrangePointSetType &lagrangePoints
          = space.lagrangePointSet( entity );
        const int numLPoints = lagrangePoints.nop();

        LocalFunctionType ulocal = u.localFunction( entity );

        assert( numLPoints * dimworld == ulocal.numDofs() );
        for( int i = 0; i < numLPoints; ++i )
        {
          const FieldVector< double, dimworld > &lpoint
            = lagrangePoints.point( i );
          FieldVector< double, dimworld > x
            = geometry.global( lpoint );

          for( int j = 0; j < dimworld; ++j )
            ulocal[ i * dimworld + j ] = x[ j ];

          FieldVector< double, dimworld > y( 0 );
          ulocal.evaluate( lagrangePoints[ i ], y );
          if( (y - x).two_norm() > 1e-10 )
          {
            std :: cout << "point " << i << " ( " << lpoint << " ): "
                        << x << " != " << y << std :: endl;
            ++errors;
          }
        }
      }

      std :: cout << std :: endl << "Phase II: "
                  << "Verifying that each DoF of the discrete function "
                  << "containts its global" << std :: endl
                  << "          coordinate..." << std :: endl;
      for( const auto& entity : space )
      {
        const GeometryType &geometry = entity.geometry();

        const LagrangePointSetType &lagrangePoints
          = space.lagrangePointSet( entity );
        const int numLPoints = lagrangePoints.nop();

        LocalFunctionType ulocal = u.localFunction( entity );

        assert( numLPoints * dimworld == ulocal.numDofs() );
        for( int i = 0; i < numLPoints; ++i )
        {
          const FieldVector< double, dimworld > &lpoint
            = lagrangePoints.point( i );
          FieldVector< double, dimworld > x
            = geometry.global( lpoint );

          FieldVector< double, dimworld > y( 0 );
          ulocal.evaluate( lagrangePoints[ i ], y );
          if( (y - x).two_norm() > 1e-10 )
          {
            std :: cout << "point " << i << " ( " << lpoint << " ): "
                        << x << " != " << y << std :: endl;
            ++errors;
          }
        }
      }

      assert( errors == 0 );
    }

  } // namespace Fem

} // namespace Dune


==> anc/xt-super/dune-fem/dune/fem/space/lagrange/test/mappertest.hh <==
#ifndef DUNE_FEM_LAGRANGEMAPPER_TEST_HH
#define DUNE_FEM_LAGRANGEMAPPER_TEST_HH

#include <string>

#include <dune/fem/gridpart/leafgridpart.hh>

namespace Dune
{

  namespace Fem
  {

    template< class Grid >
    class LagrangeMapper_Test
    {
    public:
      typedef Grid GridType;

      typedef LeafGridPart< GridType > GridPartType;

      LagrangeMapper_Test( std :: string gridFile )
        : gridFile_( gridFile )
      {
      }

      virtual void run();

    private:
      template< class SpaceType >
      void checkDiscreteFunction( const SpaceType &space );

      std :: string gridFile_;
    };

  } // namespace Fem

} //namespace Dune

#endif // DUNE_FEM_LAGRANGEMAPPER_TEST_HH


==> anc/xt-super/dune-fem/dune/fem/space/lagrange/test/onesimplex.dgf <==
DGF
Vertex        % the verticies of the grid
0.0 0.0 0.0      % vertex 0
1.0 0.0 0.0      % vertex 1
0.0 1.0 0.0      % vertex 2
0.0 0.0 1.0      % vertex 4
#
SIMPLEX       % a simplex grid
0 1 2 3        % triangle 1, verticies 0,1,2
#
BOUNDARYDOMAIN
default 1     % all other boundary segments have id 1
#
# square.dgf


==> anc/xt-super/dune-fem/dune/fem/space/lagrange/test/testnonscalarmapper.cc <==
#include <config.h>


#include <dune/common/fvector.hh>

// DGF gridtype
// #include <dgfgridtype.hh>
#include <dune/fem/misc/mpimanager.hh>
#include <dune/fem/gridpart/adaptiveleafgridpart.hh>
// adaptation classes
#include <dune/fem/space/common/adaptmanager.hh>
// lagrange space
#include <dune/fem/space/lagrange.hh>
#include <dune/fem/function/adaptivefunction.hh>
#include <dune/fem/io/file/vtkio.hh>

#ifndef POLORDER
const int PolynomialOrder = 2;
#else
const int PolynomialOrder = POLORDER;
#endif

#if SCALAR
const int dimRange = 1;
#else
const int dimRange = Dune :: GridSelector :: GridType :: dimensionworld;
#endif


using namespace Dune;
using namespace Fem;

// Main Program
// ------------
int main( int argc, char **argv )
{
  // initialize MPI
  Dune::Fem::MPIManager :: initialize ( argc, argv );
  const int rank = MPIManager :: rank ();

  try
  {
    const int minLevel = (argc > 2) ? atoi(argv[1]) : 0 ;
    const int times = (argc >3 )? atoi(argv[2]) : 4 ;

    typedef GridSelector :: GridType GridType;

    std::stringstream gridFile;
    gridFile << GridType::dimensionworld <<"dgrid.dgf";

    // generate GridPointer holding grid instance
    GridPtr< GridType > gridptr ( gridFile.str() );

    // get grid reference
    GridType& grid = *gridptr ;


    GlobalRefine::apply(grid, minLevel);
//    grid.globalRefine(minLevel);


    typedef AdaptiveLeafGridPart<GridType> GridPartType;
    GridPartType gridPart (grid);

    typedef FunctionSpace< double, double, GridType::dimensionworld, dimRange  > FunctionSpace;

    typedef FunctionSpace::DomainType DomainType;
    typedef FunctionSpace::RangeType RangeType;


    typedef LagrangeDiscreteFunctionSpace < FunctionSpace, GridPartType, PolynomialOrder, CachingStorage > DiscreteFunctionSpace;
    typedef AdaptiveDiscreteFunction< DiscreteFunctionSpace > DiscreteFunction;

    DiscreteFunctionSpace dFspace( gridPart );
    DiscreteFunction solution("testSolution", dFspace);

    typedef DiscreteFunctionSpace :: IteratorType :: Entity :: Geometry Geometry;

    typedef DiscreteFunctionSpace :: LagrangePointSetType LagrangePointSetType;

    const int faceCodim = 0;
    typedef LagrangePointSetType :: Codim< faceCodim > :: SubEntityIteratorType
      FaceDofIteratorType;

#if SCALAR
    DomainType v;
    v[0] = M_PI;
    v[1] =-std::sqrt(2);
    v/= v.two_norm();

    Parameter :: get( "test.velocity", v, v);
#endif



    for(int i= 0;i<times;++i)
    {
      if(i>0)
      {
        std::cout<<"refining ... "<<std::endl;
        GlobalRefine::apply(grid,DGFGridInfo<GridType>::refineStepsForHalf());
      }

      solution.clear();

      for( const auto& entity : dFspace )
      {
        typedef DiscreteFunction :: LocalFunctionType LocalFunctionType;

        LocalFunctionType solutionLocal = solution.localFunction( entity );

        const Geometry& geo = entity.geometry();

        const LagrangePointSetType &lagrangePointSet = dFspace.lagrangePointSet( entity );

#if 0
        typedef GridPartType :: IntersectionIteratorType IntersectionIteratorType;
        typedef IntersectionIteratorType::Intersection IntersectionType;

        IntersectionIteratorType iIt = gridPart.ibegin( entity );
        const IntersectionIteratorType endiIt = gridPart.iend( entity );

        for( ; iIt != endiIt; ++iIt )
        {
          const IntersectionType &intersection = *iIt;
          const int face = intersection.indexInInside();
#endif
          const int face =0;


          FaceDofIteratorType faceIt
            = lagrangePointSet.beginSubEntity< faceCodim >( face );
          const FaceDofIteratorType faceEndIt
            = lagrangePointSet.endSubEntity< faceCodim >( face  );

          for( ; faceIt != faceEndIt; ++faceIt )
          {
            const DomainType &local = lagrangePointSet.point( *faceIt );
            const DomainType global = geo.global( local );

            for(int r=0;r<dimRange;++r)
            {
              const int localDof = (*faceIt)*dimRange + r;
              RangeType phi, phiLocal;
#if SCALAR
              phi = global * v;
#else
              phi = global;
#endif

              const double value = phi[ i ];

              solutionLocal[localDof] = value;
            }
          }
//      }
      }

      SubsamplingVTKIO<GridPartType> vtkio(gridPart, 1);
      vtkio.addVertexData(solution);
      std::stringstream name;
      name<<"testnonscalar_"<<i;
      vtkio.write(name.str().c_str());
    }

    return 0;
  }
  catch( const Exception &exception )
  {
    if( rank == 0 )
      std :: cerr << exception << std :: endl;
    return 1;
  }
}


==> anc/xt-super/dune-fem/dune/fem/space/mapper/CMakeLists.txt <==
dune_install(
  capabilities.hh
  code.hh
  codimensionmapper.hh
  compile.hh
  dofmapper.hh
  exceptions.hh
  genericadaptivedofmapper.hh
  genericdofmapper.hh
  indexsetdofmapper.hh
  localkey.hh
  nonblockmapper.hh
)


==> anc/xt-super/dune-fem/dune/fem/space/mapper/Makefile.am <==
mapperdir =  $(includedir)/dune/fem/space/mapper
mapper_HEADERS = \
	capabilities.hh \
	code.hh \
	codimensionmapper.hh \
	compile.hh \
	dofmapper.hh \
	exceptions.hh \
	genericadaptivedofmapper.hh \
	genericdofmapper.hh \
	indexsetdofmapper.hh \
	localkey.hh \
	nonblockmapper.hh

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/dune/fem/space/mapper/capabilities.hh <==
#ifndef DUNE_FEM_SPACE_MAPPER_CAPABILITIES_HH
#define DUNE_FEM_SPACE_MAPPER_CAPABILITIES_HH


namespace Dune
{

  namespace Fem
  {

    namespace Capabilities
    {

      /** \class isAdaptiveDofeMapper
       *
       *  \brief specialize with \b true if the mapper supports adaptivity
       *
       **/

      template< class Mapper >
      struct isAdaptiveDofMapper
      {
        static const bool v = false;
      };


      // const specialization
      // --------------------

      template< class Mapper >
      struct isAdaptiveDofMapper< const Mapper >
      {
        static const bool v = isAdaptiveDofMapper< Mapper >::v;
      };

    } // namespace Capabilities

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_MAPPER_CAPABILITIES_HH


==> anc/xt-super/dune-fem/dune/fem/space/mapper/code.hh <==
#ifndef DUNE_FEM_DOFMAPPER_CODE_HH
#define DUNE_FEM_DOFMAPPER_CODE_HH

#include <algorithm>
#include <cassert>
#include <iostream>

namespace Dune
{

  namespace Fem
  {

    // DofMapperCode
    // -------------

    class DofMapperCode
    {
    protected:
      typedef const unsigned int *ConstIterator;
      typedef unsigned int *Iterator;

      DofMapperCode ( unsigned int numBlocks, unsigned int numDofs )
      {
        code_ = new unsigned int[ size( numBlocks, numDofs ) ];
        code_[ 0 ] = numBlocks;
        code_[ 1 ] = numDofs;
      }

    public:
      DofMapperCode ()
      {
        code_ = new unsigned int[ size( 0, 0 ) ];
        code_[ 1 ] = code_[ 0 ] = 0;
      }

      DofMapperCode ( const DofMapperCode &other )
      {
        code_ = new unsigned int[ other.size() ];
        std::copy( ConstIterator( other.code_ ), other.end(), code_ );
      }

      ~DofMapperCode ()
      {
        delete[] code_;
      }

      const DofMapperCode &operator= ( const DofMapperCode &other )
      {
        if( size() != other.size() )
        {
          delete[] code_;
          code_ = new unsigned int[ other.size() ];
        }
        std::copy( ConstIterator( other.code_ ), other.end(), code_ );
        return *this;
      }

      /**
       * \brief execute DoF mapper code
       *
       * The functor has to be a copyable object satisfying the following
       * interface:
       * \code
       * struct Functor
       * {
       *   void operator() ( unsigned int gtIndex, unsigned int subEntity, ConstIterator begin, ConstIterator end )
       * };
       * \endcode
       * The type ConstIterator is defined by the DofMapperCode.
       * It is passed the following arguments:
       *   - gtIndex: global geometry type index of a subentity
       *   - subEntity: local number of the subentity (wrt. the reference element)
       *   - begin / end: iterator pair returning the local indices (wrt. to the
       *     element) of the DoFs associated to the subentity
       *   .
       */
      template< class Functor >
      void operator() ( Functor f ) const
      {
        for( ConstIterator it = begin(); it != end(); )
        {
          const unsigned int gtIndex = *(it++);
          const unsigned int subEntity = *(it++);
          unsigned int nDofs = *(it++);
          f( gtIndex, subEntity, ConstIterator( it ), ConstIterator( it + nDofs ) );
          it += nDofs;
        }
      }

      unsigned int numBlocks () const { return code_[ 0 ]; }
      unsigned int numDofs () const { return code_[ 1 ]; }

      friend std::ostream &operator<< ( std::ostream &out, const DofMapperCode &code )
      {
        out << "{ " << code.numBlocks() << ", " << code.numDofs();
        for( DofMapperCode::ConstIterator it = code.begin(); it != code.end(); ++it )
          out << ", " << *it;
        return out << " }";
      }

    protected:
      ConstIterator begin () const { return code_ + 2; }
      Iterator begin () { return code_ + 2; }
      ConstIterator end () const { return code_ + size(); }
      Iterator end () { return code_ + size(); }

      std::size_t size () const { return size( numBlocks(), numDofs() ); }

      /**@internal
       *
       * @param[in] numBlocks The number of subentities which carry DoFs
       *
       * @param[in] numDofs The total number of DoFs
       */
      static std::size_t size ( unsigned int numBlocks, unsigned int numDofs )
      {
        return 2 + 3*numBlocks + numDofs;
      }

      // Format of the code_ array:
      //
      // code_[0]: number of subentities with DoFs
      // code_[1]: total number of DoFs
      //
      // For all k = 0 ... (numBlocks-1)
      // (NB: k corresponds to a subentity with DoFs)
      // It follows a variable size block (offset_0 := 2):
      //
      // code_[offset_k + 0]: global geometry type index of the subentity
      //                      (this also encodes the codim)
      // code_[offset_k + 1]: local number i_k of subentity (0 <= i_k < refElem.size( codim ))
      // code_[offset_k + 2]: #DoFs n_k attached to this subentity
      //
      // code_[offset_k + 3 + j]:
      // for 0 <= j < n_k, the local index of the given DoF, where "local" now
      // means the number of the corresponding local basis function of the bulk
      // element, i.e., not the numbering inside the entity.
      //
      // offset_(k+1) := (offset_k + 3 + n_k) is then just the start of the
      // next block.
      unsigned int *code_;
    };



    // DofMapperCodeWriter
    // -------------------

    class DofMapperCodeWriter
    : public DofMapperCode
    {
    public:
      DofMapperCodeWriter ( unsigned int numBlocks, unsigned int numDofs )
      : DofMapperCode( numBlocks, numDofs )
      {}

      const unsigned int &operator[] ( unsigned int i ) const
      {
        assert( (std::ptrdiff_t)i < end() - begin() );
        return begin()[ i ];
      }

      unsigned int &operator[] ( unsigned int i )
      {
        assert( (std::ptrdiff_t)i < end() - begin() );
        return begin()[ i ];
      }
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_DOFMAPPER_CODE_HH


==> anc/xt-super/dune-fem/dune/fem/space/mapper/codimensionmapper.hh <==
#ifndef DUNE_FEM_SPACE_MAPPER_CODIMENSIONMAPPER_HH
#define DUNE_FEM_SPACE_MAPPER_CODIMENSIONMAPPER_HH

#include <cassert>

#include <algorithm>
#include <type_traits>

#include <dune/common/exceptions.hh>

#include <dune/geometry/referenceelements.hh>
#include <dune/geometry/type.hh>

#include <dune/fem/gridpart/common/indexset.hh>
#include <dune/fem/space/common/allgeomtypes.hh>
#include <dune/fem/space/mapper/dofmapper.hh>

namespace Dune
{

  namespace Fem
  {

    // Internal forward declaration
    // ----------------------------

    template< class GridPart, int codim >
    class CodimensionMapper;



#ifndef DOXYGEN

    namespace __CodimensionMapper
    {

      // Traits
      // ------

      template< class GridPart, int codim >
      struct Traits
      {
        typedef CodimensionMapper< GridPart, codim > DofMapperType;

        static const int codimension = codim;

        typedef GridPart GridPartType;
        typedef typename GridPartType::IndexSetType IndexSetType;

        typedef typename GridPartType::template Codim< 0 >::EntityType ElementType;
        typedef typename IndexSetType::IndexType SizeType;
        typedef SizeType GlobalKeyType;
      };



      // DofMapper
      // ---------

      template< class T, template< class > class Base = Dune::Fem::DofMapper >
      class DofMapper
        : public Base< T >
      {
        typedef Base< T > BaseType;

      public:
        typedef typename BaseType::Traits Traits;

        static const int codimension = Traits::codimension;

        typedef typename Traits::GridPartType GridPartType;
        typedef typename Traits::IndexSetType IndexSetType;

        typedef typename BaseType::ElementType ElementType;
        typedef typename BaseType::SizeType SizeType;
        typedef typename Traits::GlobalKeyType GlobalKeyType;

        explicit DofMapper ( const GridPartType &gridPart )
          : DofMapper( gridPart.indexSet() )
        {}

        explicit DofMapper ( const IndexSetType &indexSet )
          : indexSet_( indexSet ),
            maxNumDofs_( 0 )
        {
          AllGeomTypes< IndexSetType, typename GridPartType::GridType > types( indexSet );
          for( GeometryType type : types.geomTypes( 0 ) )
            maxNumDofs_ = std::max( maxNumDofs_, referenceElement( type ).size( codimension ) );
        }

        /* \name DofMapper interface methods
         * \{
         */

        SizeType size () const
        {
          return indexSet().size( codimension );
        }

        static constexpr bool contains ( int codim ) noexcept
        {
          return codim == codimension;
        }

        static constexpr bool fixedDataSize ( int codim ) noexcept
        {
          return true;
        }

        template< class Function >
        void mapEach ( const ElementType &element, Function function ) const
        {
          if( codimension == 0 )
            function( 0, indexSet().index( element ) );
          else
          {
            const SizeType numDofs = this->numDofs( element );
            for( SizeType i = 0; i < numDofs; ++i )
              function( i, indexSet().subIndex( element, i, codimension ) );
          }
        }

        template< class Entity, class Function >
        void mapEachEntityDof ( const Entity &entity, Function function ) const
        {
          assert( Entity::codimension == codimension );
          function( 0, indexSet().index( entity ) );
        }

        int maxNumDofs () const { return maxNumDofs_; }

        SizeType numDofs ( const ElementType &element ) const
        {
          return element.subEntities( codimension );
        }

        template< class Entity >
        static constexpr SizeType numEntityDofs ( const Entity &entity ) noexcept
        {
          return contains( Entity::codimension ) ? 1 : 0;
        }

        /* \} */

        /* \name AdaptiveDofMapper interface methods
         * \{
         */

        /* Compatibility methods; users expect an AdaptiveDiscreteFunction to
         * compile over spaces built on top of a LeafGridPart or LevelGridPart.
         *
         * The AdaptiveDiscreteFunction requires the block mapper (i.e. this
         * type) to be adaptive. The CodimensionMapper however is truly
         * adaptive if and only if the underlying index set is adaptive. We
         * don't want to wrap the index set as 1) it hides the actual problem
         * (don't use the AdaptiveDiscreteFunction with non-adaptive index
         * sets), and 2) other dune-fem classes may make correct use of the
         * index set's capabilities.
         */

        static constexpr bool consecutive () noexcept { return false; }

        SizeType numBlocks () const
        {
          DUNE_THROW( NotImplemented, "Method numBlocks() called on non-adaptive block mapper" );
        }

        SizeType numberOfHoles ( int ) const
        {
          DUNE_THROW( NotImplemented, "Method numberOfHoles() called on non-adaptive block mapper" );
        }

        GlobalKeyType oldIndex ( int hole, int ) const
        {
          DUNE_THROW( NotImplemented, "Method oldIndex() called on non-adaptive block mapper" );
        }

        GlobalKeyType newIndex ( int hole, int ) const
        {
          DUNE_THROW( NotImplemented, "Method newIndex() called on non-adaptive block mapper" );
        }

        SizeType oldOffSet ( int ) const
        {
          DUNE_THROW( NotImplemented, "Method oldOffSet() called on non-adaptive block mapper" );
        }

        SizeType offSet ( int ) const
        {
          DUNE_THROW( NotImplemented, "Method offSet() called on non-adaptive block mapper" );
        }

        /* \} */

      protected:
        const IndexSetType &indexSet () const { return indexSet_; }

      private:
        static const ReferenceElement< typename GridPartType::ctype, GridPartType::dimension > &
        referenceElement ( GeometryType type )
        {
          return ReferenceElements< typename GridPartType::ctype, GridPartType::dimension >::general( type );
        }

        const IndexSetType &indexSet_;
        int maxNumDofs_;
      };



      // AdaptiveDofMapper
      // -----------------

      template< class Traits >
      class AdaptiveDofMapper
        : public DofMapper< Traits, Dune::Fem::AdaptiveDofMapper >
      {
        typedef DofMapper< Traits, Dune::Fem::AdaptiveDofMapper > BaseType;

      public:
        static const int codimension = BaseType::codimension;

        typedef typename BaseType::SizeType SizeType;
        typedef typename BaseType::GlobalKeyType GlobalKeyType;

      protected:
        using BaseType::indexSet;

      public:
        explicit AdaptiveDofMapper ( const typename BaseType::GridPartType &gridPart )
          : BaseType( gridPart )
        {}

        explicit AdaptiveDofMapper ( const typename BaseType::IndexSetType &indexSet )
          : BaseType( indexSet )
        {}

        static constexpr bool consecutive () noexcept { return true; }

        static constexpr SizeType numBlocks () noexcept
        {
          return 1;
        }

        SizeType numberOfHoles ( int ) const
        {
          return indexSet().numberOfHoles( codimension );
        }

        GlobalKeyType oldIndex ( int hole, int ) const
        {
          return indexSet().oldIndex( hole, codimension );
        }

        GlobalKeyType newIndex ( int hole, int ) const
        {
          return indexSet().newIndex( hole, codimension );
        }

        static constexpr SizeType oldOffSet ( int ) noexcept
        {
          return 0;
        }

        static constexpr SizeType offSet ( int ) noexcept
        {
          return 0;
        }
      };



      // Implementation
      // --------------

      template< class GridPart, int codim,
                bool adaptive = Capabilities::isAdaptiveIndexSet< typename GridPart::IndexSetType >::v >
      class Implementation
      {
        typedef __CodimensionMapper::Traits< GridPart, codim > Traits;

      public:
        typedef typename std::conditional< adaptive,
            AdaptiveDofMapper< Traits >,
            DofMapper< Traits >
          >::type Type;
      };

    } // namespace __CodimensionMapper

#endif // #ifndef DOXYGEN



    // CodimensionMapper
    // -----------------

    /** \brief mapper allocating one DoF per subentity of a given codimension
     *
     *  \tparam  GridPart  grid part type
     *  \tparam  codim  codimension
     *
     *  \note This mapper is adaptve (cf. AdaptiveDofMapper) if and only if the
     *        grid part's index set is adaptive, i.e. if
     *        Capabilities::isAdaptiveIndexSet< GridPart::IndexSetType >::v is \b true
     */
    template< class GridPart, int codim >
    class CodimensionMapper
      : public __CodimensionMapper::template Implementation< GridPart, codim >::Type
    {
      typedef typename __CodimensionMapper::template Implementation< GridPart, codim >::Type BaseType;

    public:
      explicit CodimensionMapper ( const typename BaseType::GridPartType &gridPart )
        : BaseType( gridPart )
      {}

      explicit CodimensionMapper ( const typename BaseType::IndexSetType &indexSet )
        : BaseType( indexSet )
      {}
    };



    // CodimensionMapperSingletonFactory
    // ---------------------------------

    template< class GridPart, int codim >
    class CodimensionMapperSingletonFactory
    {
    public:
      typedef CodimensionMapper< GridPart, codim > Object;

      struct Key
      {
        Key ( const GridPart &gridPart )
          : gridPart_( gridPart )
        {}

        bool operator== ( const Key &rhs )
        {
          return &gridPart_.indexSet() == &rhs.gridPart_.indexSet();
        }

        bool operator!= ( const Key &rhs )
        {
          return !(*this == rhs);
        }

        explicit operator const GridPart & () const
        {
          return gridPart_;
        }

      private:
        const GridPart &gridPart_;
      };

      static Object *createObject ( const Key &key )
      {
        return new Object( static_cast< const GridPart & >( key ) );
      }

      static void deleteObject ( Object *object )
      {
        delete object;
      }
    };


    // Capabilities
    // ------------

    namespace Capabilities
    {
      // isAdaptiveDofMapper
      // -------------------

      template< class GridPart, int codim >
      struct isAdaptiveDofMapper< CodimensionMapper< GridPart, codim > >
      {
        static const bool v = Capabilities::isAdaptiveIndexSet< typename GridPart::IndexSetType >::v;
      };

    } // namespace Capabilities

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_MAPPER_CODIMENSIONMAPPER_HH


==> anc/xt-super/dune-fem/dune/fem/space/mapper/compile.hh <==
#ifndef DUNE_FEM_DOFMAPPER_COMPILE_HH
#define DUNE_FEM_DOFMAPPER_COMPILE_HH

#include <algorithm>

#include <dune/geometry/referenceelements.hh>
#include <dune/geometry/typeindex.hh>

#include <dune/fem/space/mapper/code.hh>
#include <dune/fem/space/mapper/localkey.hh>

namespace Dune
{

  namespace Fem
  {

    // generateCodimensionCode
    // -----------------------

    template< class Field, int dim >
    inline DofMapperCode
    generateCodimensionCode ( const Dune::ReferenceElement< Field, dim > &refElement, int codim )
    {
      unsigned int count = refElement.size( codim );
      DofMapperCodeWriter code( count, count );
      for( unsigned int i = 0; i < count; ++i )
      {
        code[ 4*i+0 ] = GlobalGeometryTypeIndex::index( refElement.type( i, codim ) );
        code[ 4*i+1 ] = i;
        code[ 4*i+2 ] = 1;
        code[ 4*i+3 ] = i;
      }
      return code;
    }



    // compile (for LocalCoefficients)
    // -------------------------------

    template< class Field, int dim, class LocalCoefficients >
    inline DofMapperCode
    compile ( const Dune::ReferenceElement< Field, dim > &refElement,
              const LocalCoefficients &localCoefficients )
    {
      const std::size_t numDofs = localCoefficients.size(); // total number of DoFs

      // count number of keys per subentity

      // total number of all sub-entities
      unsigned int numSubEntities = 0;
      for( int codim = 0; codim <= dim; ++codim )
        numSubEntities += refElement.size( codim );
      assert( numSubEntities > 0 );

      // form a "matrix" with variable lenght rows. This is the usual
      // approach: pre-allocate the needed storage once and then
      // insert the proper offsets into the row-pointer. After
      // completion count[codim] is an array with one entry for each
      // sub-entity for the given codim. It is initialized with zeros.
      unsigned int *count[ dim+1 ];
      count[ 0 ] = new unsigned int[ numSubEntities ];
      assert( count[ 0 ] );
      std::fill( count[ 0 ], count[ 0 ] + numSubEntities, (unsigned int)0 );
      for( int codim = 0; codim < dim; ++codim )
        count[ codim+1 ] = count[ codim ] + refElement.size( codim );

      // Now do the actual counting. After completion
      // cound[codim][subEntity] will contain the number of DoFs
      // attached to the particular sub-entity.
      //
      // numBlocks is the actual number of __USED__
      // sub-entities. E.g. for continuous Lagrange-1 on a triangle numBlocks
      // would be 3, after counting (only the vertices carry DoFs).
      unsigned int numBlocks = 0;
      for( std::size_t i = 0; i < numDofs; ++i )
      {
        const LocalKey &key = localCoefficients.localKey( i );

        const int codim = key.codim();
        const int subEntity = key.subEntity();

        assert( (codim >= 0) && (codim <= dim) );
        assert( (subEntity >= 0) && (subEntity < refElement.size( codim )) );

        if( count[ codim ][ subEntity ] == 0 )
          ++numBlocks;
        ++count[ codim ][ subEntity ];
      }

      // format the code into subentity blocks
      // result: count will hold the first local index in the block (0 = unused)
      //
      // I.e.: count[cd][subEntIdx] = local index offset for start of
      // DoFs attached to sub entity

      DofMapperCodeWriter code( numBlocks, numDofs );

      unsigned int next = 0;
      for( int codim = 0; codim <= dim; ++codim )
      {
        for( int i = 0; i < refElement.size( codim ); ++i )
        {
          const unsigned int cnt = count[ codim ][ i ];
          if( cnt == 0 )
            continue;

          code[ next++ ] = GlobalGeometryTypeIndex::index( refElement.type( i, codim ) );
          code[ next++ ] = i;
          code[ next++ ] = cnt;

          count[ codim ][ i ] = next;
          next += cnt;
        }
      }

      // fill in the local indices
      //
      // Format of the code-array is described in code.hh
      for( std::size_t i = 0; i < numDofs; ++i )
      {
        const LocalKey &key = localCoefficients.localKey( i );
        const unsigned int block = count[ key.codim() ][ key.subEntity() ];
        assert( block > 0 );
        assert( (key.index() >= 0) && (key.index() < code[ block-1 ]) );
        code[ block + key.index() ] = i;
      }

      // clean up and return

      delete[] count[ 0 ];

      return code;
    }

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_DOFMAPPER_COMPILE_HH


==> anc/xt-super/dune-fem/dune/fem/space/mapper/dofmapper.hh <==
#ifndef DUNE_FEM_DOFMAPPER_HH
#define DUNE_FEM_DOFMAPPER_HH

//- Dune includes
#include <dune/fem/misc/bartonnackmaninterface.hh>
#include <dune/fem/space/mapper/capabilities.hh>

namespace Dune
{

  namespace Fem
  {

    /** @addtogroup DofMapper

        Dof Mapper are special implementations to provide the mapToGlobal
        feature of the spaces. Furthermore, during adaptation the mapper
        provide information about holes in the data vectors.

        \remarks
        The DofMapper interface is described by the class
        DofMapper.

      @{
     */

    //-------------------------------------------------------------------------
    //-
    //-  --MapperInterface
    //-
    //-------------------------------------------------------------------------
    /** \brief
       Interface for calculating the size of a function space for a grid on a
       specified level.
       Furthermore the local to global mapping of dof number is done.
       Also during grid adaptation this mapper knows about old and new indices
       of entities.
    */
    template< class DofMapperTraits >
    class DofMapper
    : public Fem::BartonNackmanInterface< DofMapper< DofMapperTraits >,
                                     typename DofMapperTraits :: DofMapperType >
    {
      typedef DofMapper< DofMapperTraits > ThisType;
      typedef Fem::BartonNackmanInterface< ThisType, typename DofMapperTraits::DofMapperType > BaseType;

    public:
      typedef DofMapperTraits Traits;

      //! type of the DofMapper implementation
      typedef typename Traits::DofMapperType DofMapperType;

      //! type of codimension 0 entities
      typedef typename Traits::ElementType ElementType;

      //! type of size integer
      typedef typename Traits::SizeType SizeType;

      typedef ElementType EntityType;

    protected:
      using BaseType::asImp;

    public:
      /** \brief  return number of dofs for special function space and grid on
                  specified level  */
      SizeType size () const
      {
        CHECK_INTERFACE_IMPLEMENTATION(asImp().size());
        return asImp().size();
      }

      /** \brief returns true if DoFs for given codimension exist

          \param[in]  codim   codimension to check

          \returns true if DoFs for codimension exist
       */
      bool contains ( const int codim ) const
      {
        CHECK_INTERFACE_IMPLEMENTATION( asImp().contains( codim ) );
        return asImp().contains( codim );
      }

      /** \brief Check, whether the data in a codimension has fixed size */
      bool fixedDataSize ( const int codim ) const
      {
        CHECK_INTERFACE_IMPLEMENTATION( asImp().fixedDataSize( codim ) );
        return asImp().fixedDataSize( codim );
      }

      /** \brief map each local DoF number to a global key

          \param[in]  element  element, the DoFs belong to
          \param[in]  f        functor to call for each DoF

          The functor has to be a copyable object satisfying the following
          interface:
          \code
          struct Functor
          {

            // application operator
            template< class GlobalKey >
            void operator() ( const int localDoF, const GlobalKey &globalDoF );
          };
          \endcode

          For each DoF to be mapped, this method will call the application operator
          once.

          \note There is no guarantee on the order, in which the functor is applied.
          \note The global key has to be compatible with the Dof storage.
       */
      template< class Functor >
      void mapEach ( const ElementType &element, Functor f ) const
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().mapEach( element, f ) );
      }

      /** \brief map each local DoF number to a global key

          \param[in]  entity   entity, the DoFs belong to
          \param[in]  f        functor to call for each DoF

          The functor has to be a copyable object satisfying the following
          interface:
          \code
          struct Functor
          {

            // application operator
            template< class GlobalKey >
            void operator() ( const int localDoF, const GlobalKey &globalKey );
          };
          \endcode

          For each DoF to be mapped, this method will call the application operator
          once.

          \note There is no guarantee on the order, in which the functor is applied.
          \note The global key has to be compatible with the Dof storage.
       */
      template< class Entity, class Functor >
      void mapEachEntityDof ( const Entity &entity, Functor f ) const
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().mapEachEntityDof( entity, f ) );
      }

      /** \brief obtain maximal number of DoFs on one entity
       */
      int maxNumDofs () const
      {
        CHECK_INTERFACE_IMPLEMENTATION(asImp().maxNumDofs());
        return asImp().maxNumDofs();
      }

      /** \brief obtain number of DoFs on an entity
       *
          \param[in]  element  entity of codimension 0

          \returns number of DoFs on the entity
       */
      SizeType numDofs ( const ElementType &element ) const
      {
        CHECK_INTERFACE_IMPLEMENTATION( asImp().numDofs( element ) );
        return asImp().numDofs( element );
      }

      /** \brief obtain number of DoFs actually belonging to an entity

          In contrast to numDofs, this method returns the number of DoFs actually
          associated with an entity (usually a subentity). We have the following
          relation for an entity \f$E\f$ of codimension 0:
          \f[
          \mathrm{numDofs}( E ) = \sum_{e \subset E} \mathrm{numEntityDofs}( e ),
          \f]
          where \f$\subset\f$ denotes the subentity relation.

          \param[in]  entity  entity of codimension

          \returns number of DoFs on the entity
       */
      template< class Entity >
      SizeType numEntityDofs ( const Entity &entity ) const
      {
        CHECK_INTERFACE_IMPLEMENTATION( asImp().numEntityDofs( entity ) );
        return asImp().numEntityDofs( entity );
      }

    };



    //-------------------------------------------------------------------------
    //-
    //-  --AdaptiveMapperInterface
    //-
    //-------------------------------------------------------------------------
    /** \brief
       Extended interface for adaptive DoF mappers
    */
    template< class DofMapperTraits >
    class AdaptiveDofMapper
    : public DofMapper< DofMapperTraits >
    {
      typedef DofMapper< DofMapperTraits > BaseType;

    protected:
      using BaseType::asImp;

    public:
      //! type of size integer
      typedef typename BaseType::SizeType SizeType;

      //! at the moment this should be similar to SizeType
      typedef SizeType GlobalKeyType;

      /** \brief return number of holes for data block */
      SizeType numberOfHoles ( const int block ) const
      {
        CHECK_INTERFACE_IMPLEMENTATION(asImp().numberOfHoles(block));
        return asImp().numberOfHoles(block);
      }

      /** \brief return old index of hole for data block (with resprect to new offset) */
      GlobalKeyType oldIndex ( const int hole, const int block ) const
      {
        CHECK_INTERFACE_IMPLEMENTATION(asImp().oldIndex(hole,block));
        return asImp().oldIndex(hole,block);
      }

      /** \brief return new index of hole for data block (with resprect to new offset) */
      GlobalKeyType newIndex ( const int hole, const int block ) const
      {
        CHECK_INTERFACE_IMPLEMENTATION(asImp().newIndex(hole,block));
        return asImp().newIndex(hole,block);
      }

      /** \brief return true if compress will affect data */
      bool consecutive () const
      {
        CHECK_INTERFACE_IMPLEMENTATION( asImp().consecutive() );
        return asImp().consecutive();
      }

      /** \brief return old offsets for given block */
      SizeType oldOffSet ( const int block ) const
      {
        CHECK_INTERFACE_IMPLEMENTATION(asImp().oldOffSet(block));
        return asImp().oldOffSet(block);
      }

      /** \brief return current offsets for given block */
      SizeType offSet ( const int block ) const
      {
        CHECK_INTERFACE_IMPLEMENTATION(asImp().offSet(block));
        return asImp().offSet(block);
      }

      /** \brief return number of supported blocks */
      SizeType numBlocks () const
      {
        CHECK_INTERFACE_IMPLEMENTATION(asImp().numBlocks());
        return asImp().numBlocks();
      }
    };

    /// @}

  } // end namespace Fem

} // end namespace Dune

#endif // #ifndef DUNE_FEM_DOFMAPPER_HH


==> anc/xt-super/dune-fem/dune/fem/space/mapper/exceptions.hh <==
#ifndef DUNE_FEM_SPACE_DOFMAPPER_EXCEPTIONS_HH
#define DUNE_FEM_SPACE_DOFMAPPER_EXCEPTIONS_HH

#include <dune/common/exceptions.hh>

namespace Dune
{

  namespace Fem
  {

    class DofMapperError
    : public Dune::Exception
    {};

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_DOFMAPPER_EXCEPTIONS_HH


==> anc/xt-super/dune-fem/dune/fem/space/mapper/genericadaptivedofmapper.hh <==
#ifndef DUNE_FEM_GENERICPADAPTIVEDOFMAPPER_HH
#define DUNE_FEM_GENERICPADAPTIVEDOFMAPPER_HH

#include <dune/common/exceptions.hh>
#include <dune/common/nullptr.hh>

#include <dune/geometry/type.hh>

#include <dune/grid/utility/persistentcontainer.hh>

#include <dune/fem/misc/capabilities.hh>
#include <dune/fem/misc/metaprogramming.hh>
#include <dune/fem/space/common/dofmanager.hh>
#include <dune/fem/space/mapper/localkey.hh>
#include <dune/fem/space/lagrange/lagrangepoints.hh>
#include <dune/fem/space/mapper/dofmapper.hh>
#include <dune/fem/space/mapper/codimensionmapper.hh>

namespace Dune
{

  namespace Fem
  {

    // GenericAdaptiveDofMapper
    // ------------------------

    template< class TraitsImp >
    class GenericAdaptiveDofMapper
    : public AdaptiveDofMapper< TraitsImp >
    {
      typedef GenericAdaptiveDofMapper< TraitsImp > ThisType;
      typedef AdaptiveDofMapper< TraitsImp > BaseType;

    public:
      typedef TraitsImp Traits;

      // true if all dofs are associated with entities of codim 0
      static const bool discontinuousMapper = Traits :: discontinuousMapper ;

    protected:
      using BaseType::asImp;

    public:
      //! type of the grid part
      typedef typename Traits::GridPartType GridPartType;

      //! type of entities (codim 0)
      typedef typename Traits::ElementType ElementType;

      //! type of the underlying grid
      typedef typename GridPartType::GridType GridType;

      //! type of the index set
      typedef typename GridPartType::IndexSetType IndexSetType;

      //! type of global key
      typedef typename Traits :: GlobalKeyType  GlobalKeyType ;

      //! type of coordinates within the grid
      typedef typename GridType::ctype FieldType;

      //! dimension of the grid
      static const int dimension = GridType::dimension;

      //! highest codimension used to attach dofs
      static const int highestDimension = ( discontinuousMapper ) ? 0 : dimension ;

      //! order of the Lagrange polynoms
      static const int polynomialOrder = Traits::polynomialOrder;

      //! type of vector containing compiled local keys
      typedef typename Traits :: CompiledLocalKeyVectorType  CompiledLocalKeyVectorType;

      //! compiled local key type
      typedef typename CompiledLocalKeyVectorType :: value_type :: value_type  CompiledLocalKeyType;

      //! type of the DoF manager
      typedef DofManager< GridType > DofManagerType;

      enum { minOrder = 1 };
      enum { maxOrder = polynomialOrder };
      enum { numOrders = maxOrder - minOrder + 1 };

      struct EntityDofStorage
      {
        typedef std::vector< int > DofVectorType;
        std::vector< DofVectorType > dofs_;

        GeometryType type_;
        char used_[ numOrders ];

        EntityDofStorage() :
          dofs_( numOrders, DofVectorType() ),
          type_()
        {
          // set used to zero
          for( int i=0; i<numOrders; ++i )
            used_[ i ] = 0;
        }

        void assign( const EntityDofStorage& other )
        {
          assert( dofs_.size() ==  other.dofs_.size() );
          type_ = other.type_;

          // set used to zero
          for( int k=0; k<numOrders; ++k )
          {
            used_[ k ] = other.used_[ k ];
            DofVectorType& dofs = dofs_[ k ];
            const DofVectorType& otherDofs = other.dofs_[ k ];
            const int dofSize = otherDofs.size();
            dofs.resize( dofSize );
            for( int d = 0; d<dofSize; ++d )
              dofs[ d ] = otherDofs[ d ];
          }
        }

        EntityDofStorage( const EntityDofStorage& other )
          : dofs_( numOrders )
        {
          assign( other );
        }

        EntityDofStorage& operator= ( const EntityDofStorage& other )
        {
          assign( other );
          return *this;
        }

        bool exists( const int codim, const int polOrd ) const
        {
          const int entry = determineVectorEntry( codim, polOrd );
          return dofs_[ entry ].size() > 0 ;
        }

        //! returns true if entry has a reference count of 1
        bool use( const int codim, const int polOrd )
        {
          const int entry = determineVectorEntry( codim, polOrd ) ;
          ++used_[ entry ];
          return ( used_[ entry ] == 1 );
        }

        void insert( const GeometryType type,
                     const int codim,
                     const int polOrd,
                     const int numDofs, const int startDof )
        {
          use( codim, polOrd );
          assert( ! exists ( codim, polOrd ) );
          {
            type_ = type ;
            DofVectorType& dofs = dofs_[ determineVectorEntry( codim, polOrd ) ];

            dofs.resize( numDofs );
            for(int i=0, dof=startDof ; i<numDofs; ++i, ++dof )
              dofs[ i ] = dof;
          }
        }

        int determineVectorEntry( const int codim, const int polOrd ) const
        {
          assert( codim >= 0 );
          assert( codim <= highestDimension );
          // also for codim == 0 we have more then
          // one storage because of different number of
          // dofs per polynmomial degree
          return (codim < dimension) ? (polOrd-minOrder) : 0;
        }

        const GeometryType& type () const { return type_ ; }

        void remove( const int codim, const int polOrd )
        {
          const int entry = determineVectorEntry( codim, polOrd );
          if( used_[ entry ] > 0 )
            --used_[ entry ] ;
        }

        void reset()
        {
          for( int k=0; k<numOrders; ++k )
            used_[ k ] = 0;
        }

        int dof ( const int codim, const int polOrd, const size_t dofNumber ) const
        {
          const unsigned int entry = determineVectorEntry( codim, polOrd );
          assert( entry < dofs_.size() );
          assert( type_ != GeometryType() );
          assert( dofNumber < dofs_[ entry ].size() );
          return dofs_[ entry ][ dofNumber ];
        }

        int entityDof ( int dofNumber ) const
        {
          for( int k = 0; k<numOrders; ++k )
          {
            const int dofSize = dofs_[ k ].size();
            if( dofNumber < dofSize )
              return dofs_[ k ][ dofNumber ];
            else
              dofNumber -= dofSize;
          }
          // we should not get here
          assert( false );
          abort();
          return -1;
        }

        int entityDofs () const
        {
          int dofSize = 0;
          for( int k = 0; k<numOrders; ++k )
          {
            dofSize += dofs_[ k ].size();
          }
          return dofSize;
        }

        template <class VectorType>
        void detectUnusedDofs( VectorType& isHole,
                               const int actSize )
        {
          for( int k=0; k<numOrders; ++k )
          {
            DofVectorType& dofs = dofs_[ k ];
            const int dofSize = dofs.size();

            if( dofSize > 0 )
            {
              if( used_[  k ] )
              {
                for( int d = 0; d<dofSize; ++d )
                {
                  const int dof = dofs[ d ] ;
                  if( dof < actSize )
                  {
                    assert( dof < (int)isHole.size() );
                    isHole[ dof ] = false ;
                  }
                }
              }
              else
              {
                dofs.resize( 0 );
              }
            }
          }
        }

        void printDofs() const
        {
          for( int k = 0; k<numOrders; ++k )
          {
            const DofVectorType& dofs = dofs_[ k ];
            const int dofSize = dofs.size();
            for( int d = 0; d<dofSize; ++d )
              std::cout << dofs[ d ] << " dofs " << std::endl;
          }
        }

        template <class VectorType>
        bool removeHoles( VectorType& oldIdx, VectorType& newIdx,
                          VectorType& holesVec, int& currentHole,
                          const int usedSize, int& holes )
        {
          bool haveToCopy = false ;
          for( int k=0; k<numOrders; ++k )
          {
            DofVectorType& dofs = dofs_[ k ];
            const int dofSize = dofs.size();
            for( int dof = 0; dof<dofSize; ++dof )
            {
              assert( used_[ k ] );
              // get global DoF number
              int& currDof = dofs[ dof ] ;

              // if dof >= usedSize it has to be migrated to a hole
              if( currDof >= usedSize )
              {
                // serach next hole that is smaler than actual size
                --currentHole;

                // if currentHole < 0 then error, because we have index larger then
                // actual size
                assert(currentHole >= 0);
                assert( holesVec[currentHole] < usedSize );

                // remember old and new index
                oldIdx[ holes ] = currDof;
                currDof = holesVec[ currentHole ];
                newIdx[ holes ] = currDof ;

                // increase number of holes
                ++holes;

                haveToCopy = true;
              }
            }
          }
          return haveToCopy;
        }
      };

      typedef EntityDofStorage EntityDofStorageType;

      struct PolynomOrderStorage
      {
        unsigned char k_;
        unsigned char active_ ;
        PolynomOrderStorage() : k_( maxOrder ), active_( 0 ) {}
        PolynomOrderStorage( const int k ) : k_( k ), active_( 0 ) {}
        int order () const { return k_;}
        void set ( const int k ) { k_ = k; active_ = 1 ; }
        void activate() { active_ = 1; }
        bool active () const { return active_; }
        bool deactivate ( int& k )
        {
          k = k_;
          if( active_ )
          {
            active_ = 0 ;
            return true ;
          }
          return false;
        }
      };

      typedef PolynomOrderStorage  PolynomOrderStorageType;

      typedef PersistentContainer< GridType, EntityDofStorageType > DofContainerType ;

      typedef PersistentContainer< GridType, PolynomOrderStorageType > PolyOrderContainerType ;
    protected:
      template <int codim, bool dg>
      struct NumDofs
      {
        static int numDofs( const ElementType& entity,
                            const CompiledLocalKeyType& clk,
                            const int subEntity )
        {
          return clk.numDofs( codim, subEntity );
        }
      };

      template <int codim>
      struct NumDofs<codim, true>
      {
        static int numDofs( const ElementType& entity,
                            const CompiledLocalKeyType& clk,
                            const int subEntity )
        {
          if( codim == 0 )
            return clk.size();
          else
            return 0;
        }
      };

      template < int codim >
      struct InsertSubEntities
      {
        static void insertDofs( const ElementType& entity,
                                const CompiledLocalKeyType& clk,
                                const int polOrd,
                                const int subEntity,
                                unsigned int& globalSize,
                                unsigned int& notAlreadyCounted,
                                EntityDofStorage& entityDofs )
        {
          const int numDofs = NumDofs<codim, discontinuousMapper>::numDofs( entity, clk, subEntity );

          // only if dofs exists on this entity do something
          if( numDofs > 0 )
          {
            bool notCountedYet = false ;
            if( ! entityDofs.exists( codim, polOrd ) )
            {
              entityDofs.insert( entity.type(), codim, polOrd, numDofs, globalSize );
              globalSize += numDofs;
              notCountedYet = true ;
            }
            else
            {
              // if refcount is only 1 then true is returned
              notCountedYet = entityDofs.use( codim, polOrd );
            }

            // if not counted yet, count !
            if( notCountedYet )
            {
              notAlreadyCounted += numDofs;
            }
          }
        }

        static void apply( const ElementType& entity,
                           const CompiledLocalKeyType& clk,
                           const int polOrd,
                           unsigned int& globalSize,
                           unsigned int& notAlreadyCounted,
                           std::vector< DofContainerType* > dofContainers )
        {
          DofContainerType &dofContainer = *dofContainers[ codim ];
          if( codim == 0 )
          {
            insertDofs( entity, clk, polOrd, 0, globalSize,
                        notAlreadyCounted, dofContainer[ entity ] );
          }
          else
          {
            const int count = entity.subEntities( codim );
            for(int i=0; i<count; ++i )
            {
              insertDofs( entity, clk, polOrd, i, globalSize,
                          notAlreadyCounted, dofContainer( entity, i ) );
            }
          }
        }
      };

      template < int codim >
      struct RemoveSubEntities
      {
        static void apply( const ElementType& entity,
                           const int polOrd,
                           std::vector< DofContainerType* > dofContainers )
        {
          DofContainerType &dofContainer = *dofContainers[ codim ];
          const int count = entity.subEntities( codim );
          for(int i=0; i<count; ++i )
          {
            EntityDofStorage& entityDofs = dofContainer( entity, i );
            entityDofs.remove( codim, polOrd );
          }
        }
      };

    public:
      //! constructor
      GenericAdaptiveDofMapper ( const GridPartType &gridPart,
                                CompiledLocalKeyVectorType &compiledLocalKeyVector )
      : gridPart_( gridPart ),
        dm_( DofManagerType :: instance(gridPart.grid()) ),
        compiledLocalKeys_( compiledLocalKeyVector ),
        entityPolynomOrder_( gridPart.grid(), 0 ),
        dofContainer_( dimension+1, nullptr ),
        numberOfHoles_( 0 ),
        oldIndex_(),
        newIndex_(),
        size_(0),
        maxNumDofs_( 0 ),
        sequence_( dm_.sequence() )
      {
        /*
        PolynomOrderStorage p;
        std::cout << sizeof( p ) << " size of polStorage" << std::endl;
        EntityDofStorage en;
        std::cout << sizeof( en ) << " size of enStorage" << std::endl;
        GeometryType type;
        std::cout << sizeof( type) << " size of GeomType " << std::endl;
        */

        for( int codim = 0; codim <= highestDimension; ++codim )
          dofContainer_[ codim ] = new DofContainerType( gridPart.grid(), codim );

        for( size_t i=0; i<compiledLocalKeys_.size(); ++i )
        {
          maxNumDofs_ = std :: max( maxNumDofs_, compiledLocalKeys_[ i ].maxSize() );
        }

        resize();
        // register to DofManager for adaptation
        dm_.addIndexSet( asImp() );
      }

      //! sort of copy constructor
      GenericAdaptiveDofMapper ( const GenericAdaptiveDofMapper& other,
                                 CompiledLocalKeyVectorType &compiledLocalKeyVector )
      : gridPart_( other.gridPart_ ),
        dm_( other.dm_ ),
        compiledLocalKeys_( compiledLocalKeyVector ),
        entityPolynomOrder_( other.entityPolynomOrder_ ),
        dofContainer_( dimension+1, nullptr ),
        numberOfHoles_( other.numberOfHoles_ ),
        oldIndex_( other.oldIndex_ ),
        newIndex_( other.newIndex_ ),
        size_( other.size_ ),
        maxNumDofs_( other.maxNumDofs_ ),
        sequence_( other.sequence_ )
      {
        for( int codim = 0; codim <= highestDimension; ++codim )
          dofContainer_[ codim ] = new DofContainerType( *(other.dofContainer_[ codim ]) );

        dm_.addIndexSet( asImp() );
      }

      int polynomOrder( const ElementType& entity ) const
      {
        return entityPolynomOrder_[ entity ].order();
      }

      void setPolynomOrder( const ElementType& entity, const int polOrd )
      {
        if( polOrd < 1 || polOrd > polynomialOrder )
          return ;

        entityPolynomOrder_[ entity ].set( polOrd );
      }

      DofContainerType &dofContainer ( const std::size_t codim ) const
      {
        assert( codim < dofContainer_.size() );
        assert( dofContainer_[ codim ] );
        return *(dofContainer_[ codim ]);
      }

      const CompiledLocalKeyType&
      compiledLocalKey( const int polOrd, const GeometryType type ) const
      {
        // add polOrd here
        return compiledLocalKeys_[ polOrd ][ type ];
      }

      //! destructor
      virtual ~GenericAdaptiveDofMapper ()
      {
        dm_.removeIndexSet( asImp() );
      }

      //! return overall number of degrees of freedom
      int size () const
      {
        return size_;
      }

      template< class Functor >
      void mapEach ( const ElementType &element, Functor f ) const
      {
        const int n = numDofs( element );
        for( int i = 0; i < n; ++i )
          f( i, mapToGlobal( element, i ) );
      }

      /** \copydoc Dune::Fem::DofMapper::mapToGlobal */
      int mapToGlobal ( const ElementType &entity, const int localDof ) const
      {
        if( discontinuousMapper )
        {
          // get polynomial order
          const int polOrd = polynomOrder( entity );

          // return global dof
          return dofContainer( 0 )[ entity ].dof( 0, polOrd, localDof );
        }
        else
        {
          // the continuous case
          const int polOrd = polynomOrder( entity );

          const CompiledLocalKeyType& compLocalKey = compiledLocalKey( polOrd, entity.type() );
          // get dof info for entity and local dof
          const Fem::LocalKey &dofInfo = compLocalKey.localKey( localDof );

          const unsigned int codim = dofInfo.codim();
          const unsigned int subEntity = dofInfo.subEntity();

          unsigned int index = dofInfo.index() ;

          // account for possible twists in the grid (only 2d)
          if( dimension == 2 && codim == 1 )
          {
            const Dune::ReferenceElement< FieldType, dimension > &refElem
                = Dune::ReferenceElements< FieldType, dimension >::general( entity.type() );

#ifndef NDEBUG
            const int vxSize = refElem.size( subEntity, codim, dimension );
            // two vertices per edge in 2d
            assert( vxSize == 2 );
#endif
            const int vx[ 2 ] = { refElem.subEntity ( subEntity, codim, 0, dimension ),
                                  refElem.subEntity ( subEntity, codim, 1, dimension ) };

            // flip index if face is twisted
            if( gridPart_.grid().localIdSet().subId( entity, vx[ 0 ], dimension ) >
                gridPart_.grid().localIdSet().subId( entity, vx[ 1 ], dimension ) )
            {
              const unsigned int numDofsSubEntity = compLocalKey.numDofs( codim, subEntity );
              index = numDofsSubEntity - index - 1;
            }
          }

          assert( index < compLocalKey.numDofs( codim, subEntity ) );
          return dofContainer( codim )( entity, subEntity ).dof( codim, polOrd, index );
        }
      }

      /** \copydoc Dune::Fem::DofMapper::mapEachEntityDof */
      template< class Entity, class Functor >
      void mapEachEntityDof ( const Entity &entity, Functor f ) const
      {
        const int n = numEntityDofs( entity );
        for( int i = 0; i < n; ++i )
          f( i, dofContainer( Entity::codimension )[ entity ].entityDof( i ) );
      }

      /** \copydoc Dune::Fem::DofMapper::maxNumDofs() const */
      int maxNumDofs () const
      {
        return maxNumDofs_;
      }

      /** \copydoc Dune::Fem::DofMapper::numDofs(const ElementType &entity) const */
      int numDofs ( const ElementType &entity ) const
      {
        const int polOrd = polynomOrder( entity );
        return compiledLocalKey( polOrd, entity.type() ).size();
      }

      /** \copydoc Dune::Fem::DofMapper::numEntityDofs(const Entity &entity) const */
      template< class Entity >
      int numEntityDofs ( const Entity &entity ) const
      {
        if( discontinuousMapper )
        {
          if( Entity :: codimension == 0 )
            return dofContainer( 0 )[ entity ].entityDofs();
          else
            return 0;
        }
        else
        {
          // !!! to be revised
          // This implementation only works for nonhybrid grids (simplices or cubes)
          return dofContainer( Entity :: codimension )[ entity ].entityDofs();
        }
      }

      /** \brief Check, whether any DoFs are associated with a codimension */
      bool contains ( int codim ) const
      {
        return (discontinuousMapper) ? (codim == 0) : true;
      }

      /** \brief Check, whether the data in a codimension has fixed size */
      bool fixedDataSize ( int codim ) const
      {
        return false;
      }

      /** \copydoc Dune::Fem::DofMapper::oldIndex */
      int oldIndex ( const int hole, const int block ) const
      {
        assert( oldIndex_[ hole ] >= 0 );
        return oldIndex_[ hole ];
      }

      /** \copydoc Dune::Fem::DofMapper::newIndex */
      int newIndex ( const int hole, const int block ) const
      {
        assert( newIndex_[ hole ] >= 0 );
        return newIndex_[ hole ];
      }

      /** \copydoc Dune::Fem::DofMapper::numberOfHoles */
      int numberOfHoles ( const int block ) const
      {
        return numberOfHoles_;
      }

      /** \copydoc Dune::Fem::DofMapper::numBlocks
       */
      int numBlocks () const
      {
        return 1;
      }

      /** \copydoc Dune::Fem::DofMapper::oldOffset
       */
      int oldOffSet ( const int block ) const
      {
        return 0;
      }

      /** \copydoc Dune::Fem::DofMapper::newOffset
       */
      int offSet ( const int block ) const
      {
        return 0;
      }

      /** \copydoc Dune::Fem::DofMapper::consecutive() const */
      bool consecutive () const
      {
        return true;
      }

      // Adaptation Methods (as for Index Sets)
      void resizeContainers()
      {
        entityPolynomOrder_.resize();
        entityPolynomOrder_.shrinkToFit();
        for( int codim = 0; codim <= highestDimension; ++codim )
        {
          dofContainer( codim ).resize();
          dofContainer( codim ).shrinkToFit();
        }
      }

      void insertEntity ( const ElementType &entity )
      {
        resizeContainers();
        insertEntityDofs( entity );
      }

      // return number of local dofs that were not visited yet
      unsigned int insertEntityDofs( const ElementType &entity )
      {
        PolynomOrderStorageType& polyStorage = entityPolynomOrder_[ entity ];
        if( ! polyStorage.active() )
        {
          unsigned int notAlreadyCounted = 0;

          const int polOrd = polyStorage.order();
          // get lagrange point set
          const CompiledLocalKeyType& clk = compiledLocalKey( polOrd, entity.type() );

          //std::cout << "Insert Entity " << gridPart_.grid().localIdSet().id( entity ) << std::endl;

          // activate dofs for this entity
          polyStorage.activate();

          // insert for all sub entities
          ForLoop< InsertSubEntities, 0, highestDimension>::
            apply( entity, clk, polOrd, size_, notAlreadyCounted, dofContainer_ );

          //printEntityDofs( entity );
          return notAlreadyCounted ;
        }

        return 0;
      }

      void removeEntity ( const ElementType &entity )
      {
        int polOrd;
        // polOrd ist set on call of deactivate
        if( entityPolynomOrder_[ entity ].deactivate( polOrd ) )
        {
          ForLoop< RemoveSubEntities, 0, highestDimension>::
            apply( entity, polOrd, dofContainer_ );
        }
      }

      void resize ()
      {
        resizeContainers();
        insertAllUsed();
      }

      //! adjust mapper to newly set polynomial orders
      void adapt()
      {
        sequence_ = -1;
        compress();
      }

      // insert father element when conforming refinement is enabled
      // (due to refinement of more than one level)
      unsigned int insertFather( const ElementType &entity )
      {
        if( entity.hasFather() )
        {
          // if father is a new element, insert it
          ElementType dad = make_entity( entity.father() );
          if( dad.isNew() )
          {
            unsigned int usedSize = insertEntityDofs( dad );
            // also insert dad's fathers
            usedSize += insertFather( dad );
            return usedSize;
          }
        }
        return 0;
      }

      //! return true if elements can be refined more than once during adaptation
      bool considerHierarchy () const
      {
        return DGFGridInfo< GridType > :: refineStepsForHalf() > 1 ||
               ! Dune::Capabilities::hasSingleGeometryType<GridType> :: v  ;
      }

      //! return number of DoFs currently used for space
      size_t insertAllUsed()
      {
        // reset all dof entries
        setUnused();

        // count current size
        size_t usedSize = 0;

        const bool considerHierarchyOfElements = considerHierarchy();

        typedef typename GridPartType :: template Codim< 0 > :: IteratorType IteratorType;
        const IteratorType end = gridPart_.template end<0>();
        for( IteratorType it = gridPart_.template begin<0>();
             it != end ; ++it )
        {
          const ElementType &element = *it;
          if( considerHierarchyOfElements )
          {
            // insert father elements (conforming and hybrid grids only)
            usedSize += insertFather( element );
          }

          // number of new dofs (not already counted) is returned
          usedSize += insertEntityDofs( element );
        }

        //std::cout << "Insert Size = " << size_ << std::endl;
        //printDofs();
        //std::cout << "Insert done! " << std::endl;
        return usedSize ;
      }

      void printDofs() const
      {
        //std::cout << "Size " << size_ << std::endl;
        typedef typename GridPartType :: template Codim< 0 > :: IteratorType IteratorType;
        const IteratorType end = gridPart_.template end<0>();
        for( IteratorType it = gridPart_.template begin<0>();
             it != end ; ++it )
        {
          printEntityDofs( *it );
        }
      }

      void printEntityDofs( const ElementType& entity ) const
      {
        std::cout << "Print entity " << gridPart_.grid().localIdSet().id( entity ) << " with " << std::endl;
        for( int i = 0; i<numDofs( entity ); ++i )
        {
          std::cout << "en[ " << i << " ] = " << mapToGlobal( entity, i ) << std::endl;
        }
      }

      //! reset all used flags of all DoF entries
      void setUnused()
      {
        // deactivate all entries in the polynomial order container
        {
          typedef typename PolyOrderContainerType :: Iterator Iterator;
          const Iterator endit = entityPolynomOrder_.end();
          for( Iterator it = entityPolynomOrder_.begin(); it != endit; ++it )
          {
            PolynomOrderStorageType& p = *it;
            int pOrd;
            p.deactivate( pOrd );
          }
        }

        for( int codim = 0; codim <= highestDimension; ++codim )
        {
          DofContainerType& codimContainer = dofContainer( codim );
          typedef typename DofContainerType :: Iterator Iterator;
          const Iterator endit = codimContainer.end();
          for( Iterator it = codimContainer.begin(); it != endit; ++it )
          {
            it->reset();
          }
        }
      }

      // --compress
      bool compress ()
      {
        if( sequence_ == dm_.sequence() )
        {
          numberOfHoles_ = 0;
          return false ;
        }

        // adjust size of containers
        resizeContainers();

        // make all dofs that are currently used
        // (corresponding to GridPart's iterator)
        const size_t usedSize = insertAllUsed();

        //std::cout << "Size " << size_ << " holes " << numberOfHoles_ << std::endl;
        //printDofs();

        // reset number of holes
        numberOfHoles_ = 0;

        // true if a least one dof must be copied
        bool haveToCopy = false;

        std::vector<int> validHoles;

        {
          // default is true which means entry is hole
          std::vector< bool > holeMarker( size_, true );

          // mark holes
          for( int codim = 0; codim <= highestDimension; ++codim )
          {
            DofContainerType& codimContainer = dofContainer( codim );
            typedef typename DofContainerType :: Iterator Iterator;
            const Iterator endit = codimContainer.end();
            for( Iterator it = codimContainer.begin(); it != endit; ++it )
            {
              EntityDofStorageType& dof = *it;
              // store holes if unused dofs exits, otherwise increase actSize
              dof.detectUnusedDofs( holeMarker, usedSize );
            }
          }

          // check for real holes
          validHoles.reserve( usedSize );
          validHoles.resize( 0 );

          // check the vector of hole flags and store numbers
          for( size_t i=0; i<usedSize; ++i )
          {
            // it's only a valid hole, if it was not marked otherwise
            if( holeMarker[ i ] )
            {
              //std::cout << "Dof number " << i << " is not used" << std::endl;
              validHoles.push_back( i );
            }
          }
        }

        if( validHoles.size() > 0 )
        {
          // counter for current hole to use
          int currentHole = validHoles.size();

          // resize old-new index storage to correct size
          oldIndex_.resize( currentHole, -1) ;
          newIndex_.resize( currentHole, -1) ;

          for( int codim = 0; codim <= highestDimension; ++codim )
          {
            DofContainerType& codimContainer = dofContainer( codim );
            typedef typename DofContainerType :: Iterator Iterator;
            const Iterator endit = codimContainer.end();
            for( Iterator it = codimContainer.begin(); it != endit; ++it )
            {
              // get dof storage
              EntityDofStorageType& dof = *it;

              // replace DoF larger than size with DoF from holes
              // set haveToCopy to true if true is returned
              haveToCopy |= dof.removeHoles( oldIndex_, newIndex_,
                                             validHoles, currentHole,
                                             usedSize, numberOfHoles_ );
            }
          }
        }

        // store new size
        size_ = usedSize ;

        //std::cout << "Size " << size_ << " holes " << numberOfHoles_ << std::endl;
        //printDofs();

        sequence_ = dm_.sequence();

        return haveToCopy;
      }

      void backup () const
      {}

      void restore ()
      {}

      template< class InStream >
      void read ( InStream &in )
      {}

      template< class OutStream >
      void write ( OutStream &out )
      {}

    private:
      // prohibit copying and assignment
      GenericAdaptiveDofMapper ( const ThisType & );
      ThisType &operator=( const ThisType & );

      const GridPartType& gridPart_;
      // reference to dof manager
      DofManagerType& dm_;

      CompiledLocalKeyVectorType &compiledLocalKeys_;

      PolyOrderContainerType entityPolynomOrder_;

      mutable std::vector< DofContainerType* > dofContainer_;

      int numberOfHoles_ ;
      std::vector< int > oldIndex_ ;
      std::vector< int > newIndex_ ;

      mutable unsigned int size_;
      unsigned int maxNumDofs_;
      int sequence_ ;
    }; // class GenericAdaptiveDofMapper

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_GENERICPADAPTIVEDOFMAPPER_HH


==> anc/xt-super/dune-fem/dune/fem/space/mapper/genericdofmapper.hh <==
#ifndef DUNE_FEM_GENERICDOFMAPPER_HH
#define DUNE_FEM_GENERICDOFMAPPER_HH

#if HAVE_DUNE_LOCALFUNCTIONS

#include <type_traits>

#include <dune/geometry/referenceelements.hh>

#include <dune/grid/common/indexidset.hh>

#include <dune/localfunctions/common/localkey.hh>

#include <dune/fem/misc/functor.hh>
#include <dune/fem/space/common/dofmanager.hh>
#include <dune/fem/space/mapper/dofmapper.hh>

namespace Dune
{

  namespace Fem
  {

    // Internal Forward Declarations
    // -----------------------------

    template< class GridPart, class LocalCoefficientsMap >
    class GenericDofMapper;

    template< class GridPart, class LocalCoefficientsMap >
    class GenericDofMapIterator;



    // GenericDofMapperTraits
    // ----------------------

    template< class GridPart, class LocalCoefficientsMap >
    struct GenericDofMapperTraits
    {
      typedef GenericDofMapper< GridPart, LocalCoefficientsMap > DofMapperType;

      typedef typename GridPart::template Codim< 0 >::EntityType EntityType;

      typedef GenericDofMapIterator< GridPart, LocalCoefficientsMap > DofMapIteratorType;
    };



    // GenericDofMapper
    // ----------------

    template< class GridPart, class LocalCoefficientsMap >
    class GenericDofMapper
    : public DofMapper< GenericDofMapperTraits< GridPart, LocalCoefficientsMap > >
    {
      typedef GenericDofMapper< GridPart, LocalCoefficientsMap > ThisType;
      typedef DofMapper< GenericDofMapperTraits< GridPart, LocalCoefficientsMap > > BaseType;

      friend class GenericDofMapIterator< GridPart, LocalCoefficientsMap >;

    public:
      typedef typename BaseType::EntityType EntityType;
      typedef typename BaseType::DofMapIteratorType DofMapIteratorType;

      typedef GridPart GridPartType;
      typedef LocalCoefficientsMap LocalCoefficientsMapType;

      typedef typename LocalCoefficientsMapType::LocalCoefficientsType LocalCoefficientsType;

      struct SubEntityInfo
      {
        unsigned int codim;
        unsigned int subEntity;
        unsigned int topologyId;
        unsigned int blockIdx;
        unsigned int numDofs;
        unsigned int offset;
      };

      struct MapInfo
      {
        typedef typename std::vector< SubEntityInfo >::const_iterator Iterator;

        Iterator begin() const
        {
          return subEntityInfo.begin();
        }

        Iterator end() const
        {
          return subEntityInfo.end();
        }

        unsigned int localDofPermutation( unsigned int i ) const
        {
          assert( i < localDof.size() );
          return localDof[ i ];
        }

        unsigned int size () const
        {
         return numDofs;
        }

        unsigned int numDofs;
        std::vector< unsigned int > localDof;
        std::vector< SubEntityInfo > subEntityInfo;
      };

    private:
      typedef typename GridPartType::IndexSetType IndexSetType;
      typedef Fem::DofManager< typename GridPartType::GridType > DofManagerType;

      struct Block
      {
        unsigned int codim;
        unsigned int topologyId;
        unsigned int numDofs;
        unsigned int offset;
        unsigned int oldOffset;

        Block ( const unsigned int cd, const unsigned int tid, const unsigned int nDofs )
        : codim( cd ), topologyId( tid ), numDofs( nDofs )
        {}
      };

      template< int topologyId >
      struct Build;

    public:
      static const int dimension = GridPartType::GridType::dimension;
      static const unsigned int numTopologies = (1 << dimension);

      GenericDofMapper ( const GridPartType &gridPart,
                         const LocalCoefficientsMapType &localCoefficientsMap );

      ~GenericDofMapper ()
      {
        dofManager_.removeIndexSet( *this );
      }

      const IndexSetType &indexSet () const
      {
        return indexSet_;
      }

      DofMapIteratorType begin ( const EntityType &entity ) const
      {
        typename DofMapIteratorType::Begin begin;
        return DofMapIteratorType( *this, entity, begin );
      }

      DofMapIteratorType end ( const EntityType &entity ) const
      {
        typename DofMapIteratorType::End end;
        return DofMapIteratorType( *this, entity, end );
      }

      const MapInfo &mapInfo ( const EntityType &entity ) const;

      template< class Functor >
      void mapEach ( const EntityType &element, Functor functor ) const;

      void map ( const EntityType &element, std::vector< std::size_t > &indices ) const;

      int mapToGlobal( const EntityType &entity, const int localDof ) const
      {
        static std::vector< unsigned int > indices;
        map( entity, indices );
        return indices[ localDof ];
      }

      template< class Entity, class Functor >
      void mapEachEntityDof ( const Entity &entity, Functor f ) const;

      unsigned int size () const
      {
        return size_;
      }

      int maxNumDofs () const
      {
        return maxNumDofs_;
      }

      int numDofs ( const EntityType &entity ) const
      {
        return mapInfo( entity ).numDofs;
      }

      template< class Entity >
      int numEntityDofs ( const Entity &entity ) const
      {
        const int codim = Entity::codimension;
        const unsigned int topologyId = entity.type().id();
        const int blockIndex = blockIndex_[ codim ][ topologyId >> 1 ];
        return (blockIndex >= 0 ? blocks_[ blockIndex ].numDofs : 0);
      }

      bool contains ( const int codim ) const;

      const int numBlocks () const
      {
        return blocks_.size();
      }

      int offSet ( const int blockIdx ) const
      {
        assert( (blockIdx >= 0) && (blockIdx < numBlocks()) );
        return blocks_[ blockIdx ].offset;
      }

      int oldOffSet ( const int blockIdx ) const
      {
        assert( (blockIdx >= 0) && (blockIdx < numBlocks()) );
        return blocks_[ blockIdx ].oldOffset;
      }

      int numberOfHoles ( const int blockIdx ) const;
      int oldIndex ( const int hole, const int blockIdx ) const;
      int newIndex ( const int hole, const int blockIdx ) const;

      bool consecutive () const
      {
        return true;
      }

      bool fixedDataSize( const int codim ) const;


      // Adaptation Methods (as for Index Sets)

      template< class Entity >
      void insertEntity ( const Entity &entity )
      {
        update();
      }

      template< class Entity >
      void removeEntity ( const Entity &entity )
      {}

      void resize ()
      {
        update();
      }

      bool compress ()
      {
        update();
        return true;
      }

    private:
      GenericDofMapper ( const ThisType & );
      ThisType &operator= ( const ThisType & );

      void update ();

      template< class Topology >
      void build ( const LocalCoefficientsType &localCoefficients,
                   MapInfo &mapInfo );

      template< class Topology >
      void build ();

      DofManagerType &dofManager_;
      const IndexSetType &indexSet_;
      const LocalCoefficientsMapType &localCoefficientsMap_;
      std::vector< MapInfo > mapInfo_[ numTopologies ];
      std::vector< Block > blocks_;
      unsigned int maxNumDofs_;
      unsigned int size_;
      std::vector< int > blockIndex_[ dimension+1 ];
    };


    template< class GridPart, class LocalCoefficientsMap >
    inline GenericDofMapper< GridPart, LocalCoefficientsMap >
      ::GenericDofMapper ( const GridPartType &gridPart,
                           const LocalCoefficientsMapType &localCoefficientsMap )
    : dofManager_( DofManagerType::instance( gridPart.grid() ) ),
      indexSet_( gridPart.indexSet() ),
      localCoefficientsMap_( localCoefficientsMap ),
      maxNumDofs_( 0 )
    {
      for( int codim = 0; codim <= dimension; ++codim )
      {
        const int subdimension = dimension-codim;
        // The last bit of the topology id is insignificat, hence store only
        // (1 << subdimension-1) many indexInfos.
        blockIndex_[ codim ].resize( subdimension > 0 ? 1 << (subdimension-1) : 1, -1 );
      }
      ForLoop< Build, 0, numTopologies-1 >::apply( *this );
      update();
      dofManager_.addIndexSet( *this );
    }


    template< class GridPart, class LocalCoefficientsMap >
    inline bool
    GenericDofMapper< GridPart, LocalCoefficientsMap >::contains ( const int codim ) const
    {
      typedef typename std::vector< int >::const_iterator Iterator;
      assert( (codim >= 0) && (codim <= dimension) );

      bool contains = false;
      const Iterator end = blockIndex_[ codim ].end();
      for( Iterator it  = blockIndex_[ codim ].begin(); it != end; ++it )
        contains |= (*it >= 0);
      return contains;
    }


    template< class GridPart, class LocalCoefficientsMap >
    const typename GenericDofMapper< GridPart, LocalCoefficientsMap >::MapInfo &
    GenericDofMapper< GridPart, LocalCoefficientsMap >::mapInfo ( const EntityType &entity ) const
    {
      const unsigned int topologyId = entity.type().id();
      const unsigned int i = localCoefficientsMap_( entity );
      assert( i <= mapInfo_[ topologyId ].size() );
      return mapInfo_[ topologyId ][ i ];
    }


    template< class GridPart, class LocalCoefficientsMap >
    template< class Functor >
    inline void
    GenericDofMapper< GridPart, LocalCoefficientsMap >
      ::mapEach ( const EntityType &entity, Functor functor ) const
    {
      typedef typename std::vector< SubEntityInfo >::const_iterator Iterator;

      const MapInfo &info = mapInfo( entity );

      const unsigned int *localDof = &(info.localDof[ 0 ]);

      const Iterator end = info.subEntityInfo.end();
      for( Iterator it = info.subEntityInfo.begin(); it != end; ++it )
      {
        const unsigned int index  = indexSet().subIndex( entity, it->subEntity, it->codim );
        const unsigned int offset = it->offset + index*it->numDofs;
        for( unsigned int j = 0; j < it->numDofs; ++j )
          functor( *(localDof++), offset + j );
      }
    }


    template< class GridPart, class LocalCoefficientsMap >
    inline void
    GenericDofMapper< GridPart, LocalCoefficientsMap >
      ::map ( const EntityType &element, std::vector< std::size_t > &indices ) const
    {
      indices.resize( numDofs( element ) );
      mapEach( element, Fem::AssignFunctor< std::vector< std::size_t > >( indices ) );
    }


    template< class GridPart, class LocalCoefficientsMap >
    template< class Entity, class Functor >
    inline void
    GenericDofMapper< GridPart, LocalCoefficientsMap >
      ::mapEachEntityDof ( const Entity &entity, Functor f ) const
    {
      const int codim = Entity::codimension;
      const unsigned int topologyId = entity.type().id();
      const int blockIndex = blockIndex_[ codim ][ topologyId >> 1 ];
      assert( blockIndex >= 0 );

      const Block &block = blocks_[ blockIndex ];
      const unsigned int baseIndex = block.offset + block.numDofs*indexSet_.index( entity );
      for( unsigned int index = baseIndex; index != baseIndex + block.numDofs; ++index )
        f( index );
    }


    template< class GridPart, class LocalCoefficientsMap >
    inline void
    GenericDofMapper< GridPart, LocalCoefficientsMap >::update ()
    {
      size_ = 0;
      const unsigned int numBlocks = blocks_.size();
      for( unsigned int i = 0; i < numBlocks; ++i )
      {
        Block &block = blocks_[ i ];

        unsigned int idxSize = 0;
        const GeometryType type( block.topologyId, dimension - block.codim);
        if (!type.isNone())
          idxSize = indexSet().size( type );
        block.oldOffset = block.offset;
        block.offset = size_;
        size_ += idxSize * block.numDofs;
      }

      for( unsigned int topologyId = 0; topologyId < numTopologies; ++topologyId )
      {
        typedef typename std::vector< MapInfo >::iterator Iterator;
        const Iterator mend = mapInfo_[ topologyId ].end();
        for( Iterator mit = mapInfo_[ topologyId ].begin(); mit != mend; ++mit )
        {
          typedef typename std::vector< SubEntityInfo >::iterator Iterator;
          const Iterator send = mit->subEntityInfo.end();
          for( Iterator sit = mit->subEntityInfo.begin(); sit != send; ++sit )
            sit->offset = blocks_[ sit->blockIdx ].offset;
        }
      }
    }


    template< class GridPart, class LocalCoefficientsMap >
    inline int
    GenericDofMapper< GridPart, LocalCoefficientsMap >::numberOfHoles ( const int blockIdx ) const
    {
      assert( (blockIdx >= 0) && (blockIdx < numBlocks()) );
      const Block &block = blocks_[ blockIdx ];
      return block.numDofs * indexSet().numberOfHoles( block.codim );
    }


    template< class GridPart, class LocalCoefficientsMap >
    inline int
    GenericDofMapper< GridPart, LocalCoefficientsMap >
      ::oldIndex ( const int hole, const int blockIdx ) const
    {
      assert( (hole >= 0) && (hole < numberOfHoles( blockIdx )) );
      const Block &block = blocks_[ blockIdx ];
      const int numDofs = block.numDofs;
      return block.offset + numDofs * indexSet().oldIndex( hole / numDofs, block.codim ) + (hole % numDofs);
    }


    template< class GridPart, class LocalCoefficientsMap >
    inline int
    GenericDofMapper< GridPart, LocalCoefficientsMap >
      ::newIndex ( const int hole, const int blockIdx ) const
    {
      assert( (hole >= 0) && (hole < numberOfHoles( blockIdx )) );
      const Block &block = blocks_[ blockIdx ];
      const int numDofs = block.numDofs;
      return block.offset + numDofs * indexSet().newIndex( hole / numDofs, block.codim ) + (hole % numDofs);
    }


    template< class GridPart, class LocalCoefficientsMap >
    inline bool
    GenericDofMapper< GridPart, LocalCoefficientsMap >::fixedDataSize( const int codim ) const
    {
      typedef typename std::vector< int >::const_iterator Iterator;
      assert( (codim >= 0) && (codim <= dimension) );

      Iterator begin = blockIndex_[ codim ].begin();
      const Iterator end = blockIndex_[ codim ].end();
      if( begin == end )
        return true;

      unsigned int numDofs = (*begin >= 0 ? blocks_[ *begin ].numDofs : 0);
      bool fixedSize = true;
      for( Iterator it = begin++; it != end; ++it )
        fixedSize &= (numDofs == (*it >= 0 ? blocks_[ *it ].numDofs : 0));
      return fixedSize;
    }


    template< class GridPart, class LocalCoefficientsMap >
    template< class Topology >
    inline void
    GenericDofMapper< GridPart, LocalCoefficientsMap >
      ::build ( const LocalCoefficientsType &localCoefficients, MapInfo &mapInfo )
    {
      const Dune::ReferenceElement< void, dimension > &refElement
        = Dune::ReferenceElements< void, dimension >::general( GeometryType( Topology() ) );

      mapInfo.numDofs = localCoefficients.size();
      mapInfo.localDof.resize( mapInfo.numDofs );
      maxNumDofs_ = std::max( maxNumDofs_, mapInfo.numDofs );

      // count the number of DoFs on each subentity
      GenericGeometry::SubTopologyMapper< Topology > mapper;
      std::vector< unsigned int > counts( mapper.size(), (unsigned int)0 );
      for( unsigned int i = 0; i < mapInfo.numDofs; ++i )
      {
        const LocalKey &key = localCoefficients.localKey( i );
        ++counts[ mapper( key.codim(), key.subEntity() ) ];
      }

      // build subentity information
      for( int codim = 0; codim <= dimension; ++codim )
      {
        const unsigned int codimSize = refElement.size( codim );
        for( unsigned int subEntity = 0; subEntity < codimSize; ++subEntity )
        {
          const unsigned int topologyId = refElement.type( subEntity, codim ).id();

          int &blockIdx = blockIndex_[ codim ][ topologyId >> 1 ];
          const unsigned int numDofs = counts[ mapper( codim, subEntity ) ];
          if( blockIdx == -1 )
          {
            if( numDofs > 0 )
            {
              blockIdx = blocks_.size();
              blocks_.push_back( Block( codim, topologyId, numDofs ) );
            }
            else
              blockIdx = -2;
          }
          else if( numDofs != (blockIdx >= 0 ? blocks_[ blockIdx ].numDofs : 0) )
            DUNE_THROW( InvalidStateException, "Inconsistent LocalCoefficients." );

          if( numDofs > 0 )
          {
            SubEntityInfo subEntityInfo;
            subEntityInfo.codim      = codim;
            subEntityInfo.subEntity  = subEntity;
            subEntityInfo.topologyId = topologyId;
            subEntityInfo.blockIdx   = blockIdx;
            subEntityInfo.numDofs    = numDofs;
            mapInfo.subEntityInfo.push_back( subEntityInfo );
          }
        }
      }

      // build permutation of local dofs
      for( unsigned int i = 0; i < mapInfo.numDofs; ++i )
      {
        typedef typename std::vector< SubEntityInfo >::iterator Iterator;
        const LocalKey &key = localCoefficients.localKey( i );

        unsigned int *localDof = &(mapInfo.localDof[ 0 ]);
        const Iterator end = mapInfo.subEntityInfo.end();
        for( Iterator it = mapInfo.subEntityInfo.begin(); true; ++it )
        {
          if( it == end )
          {
            std::cerr << "Error: (subEntity = " << key.subEntity()
                      << ", codim = " << key.codim()
                      << ") not found in subEntityInfo" << std::endl;
            std::cerr << "SubEntityInfo contains:" << std::endl;
            for( it = mapInfo.subEntityInfo.begin(); it != end; ++it )
            {
              std::cerr << "  (subEntity = " << it->subEntity
                        << ", codim = " << it->codim << ")" << std::endl;
            }
            abort();
          }

          if( (it->codim == key.codim()) && (it->subEntity == key.subEntity()) )
          {
            *(localDof + key.index()) = i;
            break;
          }
          localDof += it->numDofs;
        }
      }
    }


    template< class GridPart, class LocalCoefficientsMap >
    template< class Topology >
    inline void
    GenericDofMapper< GridPart, LocalCoefficientsMap >::build ()
    {
      const unsigned int size = localCoefficientsMap_.template size< Topology >();
      mapInfo_[ Topology::id ].resize( size );
      for( unsigned int i = 0; i < size; ++i )
      {
        MapInfo &mapInfo = mapInfo_[ Topology::id ][ i ];
        const LocalCoefficientsType &localCoefficients
          = localCoefficientsMap_.template localCoefficients< Topology >( i );
        build< Topology >( localCoefficients, mapInfo );
      }
    }



    template< class GridPart, class LocalCoefficientsMap >
    template< int topologyId >
    struct GenericDofMapper< GridPart, LocalCoefficientsMap >::Build
    {
      typedef typename GenericGeometry::Topology< topologyId, dimension >::type Topology;

      static void apply ( ThisType &dofMapper )
      {
        dofMapper.template build< Topology >();
      }
    };



    // GenericDofMapIterator
    // ---------------------

    template< class GridPart, class LocalCoefficientsMap >
    class GenericDofMapIterator
    {
      typedef GenericDofMapIterator< GridPart, LocalCoefficientsMap > ThisType;

    public:
      typedef GenericDofMapper< GridPart, LocalCoefficientsMap > DofMapperType;

      typedef typename DofMapperType::EntityType EntityType;
      typedef typename DofMapperType::IndexSetType IndexSetType;

      typedef std::integral_constant<int, 0 > Begin;
      typedef std::integral_constant<int, 1 > End;

    private:
      typedef typename DofMapperType::SubEntityInfo SubEntityInfo;
      typedef typename DofMapperType::MapInfo MapInfo;
      typedef typename std::vector< SubEntityInfo >::const_iterator SubEntityInfoIterator;

    public:
      GenericDofMapIterator ( const DofMapperType &dofMapper,
                              const EntityType &entity,
                              const Begin &begin )
      : indexSet_( dofMapper.indexSet() ),
        entity_( entity ),
        mapInfo_( dofMapper.mapInfo( entity ) ),
        subEntityInfoIt_( mapInfo_.subEntityInfo.begin() ),
        localDof_( &(mapInfo_.localDof[ 0 ]) )
      {
        initSubEntity ( subEntityInfoIt_ );
      }

      GenericDofMapIterator ( const DofMapperType &dofMapper,
                              const EntityType &entity,
                              const End &end )
      : indexSet_( dofMapper.indexSet() ),
        entity_( entity ),
        mapInfo_( dofMapper.mapInfo( entity ) ),
        subEntityInfoIt_( mapInfo_.subEntityInfo.end() ),
        localDof_( &(mapInfo_.localDof[ mapInfo_.numDofs ]) )
      {}

      ThisType &operator++ ()
      {
        ++localDof_;
        ++dof_;
        if( dof_ >= subEntityInfoIt_->numDofs )
          initSubEntity( ++subEntityInfoIt_ );
        return *this;
      }

      bool operator== ( const ThisType &other ) const
      {
        return (localDof_ == other.localDof_);
      }

      bool operator!= ( const ThisType &other ) const
      {
        return (localDof_ != other.localDof_);
      }

      int local () const
      {
        return *localDof_;
      }

      int global () const
      {
        return offset_ + dof_;
      }

    private:
      void initSubEntity ( const SubEntityInfoIterator &it )
      {
        if( it != mapInfo_.subEntityInfo.end() )
        {
          assert( it->numDofs > 0 );
          dof_ = 0;
          const unsigned int index = indexSet_.subIndex( entity_, it->subEntity, it->codim );
          offset_ = it->offset + index * it->numDofs;
        }
      }

    protected:
      const IndexSetType &indexSet_;
      const EntityType &entity_;
      const MapInfo &mapInfo_;
      SubEntityInfoIterator subEntityInfoIt_;
      const unsigned int *localDof_;
      int offset_;
      unsigned int dof_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #if HAVE_DUNE_LOCALFUNCTIONS

#endif // #ifndef DUNE_FEM_GENERICDOFMAPPER_HH

/* vim: set sw=2 et: */


==> anc/xt-super/dune-fem/dune/fem/space/mapper/indexsetdofmapper.hh <==
#ifndef DUNE_FEM_DOFMAPPER_INDEXSETDOFMAPPER_HH
#define DUNE_FEM_DOFMAPPER_INDEXSETDOFMAPPER_HH

#include <cassert>

#include <type_traits>

#include <dune/geometry/referenceelements.hh>
#include <dune/geometry/type.hh>
#include <dune/geometry/typeindex.hh>

#include <dune/fem/gridpart/common/gridpart.hh>
#include <dune/fem/gridpart/common/indexset.hh>
#include <dune/fem/misc/functor.hh>
#include <dune/fem/space/common/dofmanager.hh>
#include <dune/fem/space/mapper/code.hh>
#include <dune/fem/space/mapper/exceptions.hh>
#include <dune/fem/space/mapper/dofmapper.hh>

namespace Dune
{

  namespace Fem
  {

    namespace __IndexSetDofMapper
    {

      // DofMapper
      // ---------

      template< class GridPart >
      class DofMapper
      {
        typedef DofMapper< GridPart > ThisType;
      public:
        typedef std::size_t SizeType;
      protected:
        struct SubEntityInfo
        {
          SubEntityInfo ()
          : numDofs( 0 )
          {}

          unsigned int codim;
          unsigned int numDofs;
          SizeType offset, oldOffset;
        };

        enum CodimType { CodimEmpty, CodimFixedSize, CodimVariableSize };
        static const int dimension = GridPart::dimension;
        typedef Dune::ReferenceElement< typename GridPart::ctype, dimension > RefElementType;
        typedef Dune::ReferenceElements< typename GridPart::ctype, dimension > RefElementsType;

        struct BuildFunctor;

        struct SubEntityFilter
        {
          SubEntityFilter(const RefElementType &refElement, int subEntity, int codim)
          : active_(dimension+1), size_(0)
          {
            for (int c=0;c<=dimension;++c)
            {
              std::vector<bool> &a = active_[c];
              a.resize( refElement.size( c ), false );
              if (c<codim) continue;
              if (c==codim) { a[subEntity]=true; ++size_; continue; }
              for (int i=0;i<refElement.size(subEntity, codim, c);++i)
              {
                a[refElement.subEntity(subEntity, codim, i, c)] = true;
                ++size_;
              }
            }
          }
          bool operator()(int i,int c) const { return active_[c][i]; }
          private:
          std::vector< std::vector< bool > > active_;
          int size_;
        };
        template< class Functor >
        struct MapFunctor;
        struct SubEntityFilterFunctor;

      public:
        typedef SizeType GlobalKeyType;

        typedef GridPart GridPartType;

        typedef typename GridPartType::template Codim< 0 >::EntityType ElementType;

        template< class CodeFactory >
        DofMapper ( const GridPartType &gridPart, const CodeFactory &codeFactory );

        // mapping for DoFs
        /** \brief map each local DoF number to a global one

            \param[in]  element  element, the DoFs belong to
            \param[in]  f        functor to call for each DoF

            The functor has to be a copyable object satisfying the following
            interface:
            \code
            struct Functor
            {
              // application operator
              void operator() ( int localDoF, int globalDoF );
            };
            \endcode

            For each DoF to be mapped, this method will call the application operator
            once.

            \note There is no guarantee on the order, in which the functor is applied.
         */
        template< class Functor >
        void mapEach ( const ElementType &element, Functor f ) const;

        void map ( const ElementType &element, std::vector< GlobalKeyType > &indices ) const;

        /** \brief fills a vector of bools with true indicating that the corresponding 
         *  local degree of freedom is attached to the subentity specified by the (c,i)
         *  pair.
         *  A local dof is attached to a subentity S if it is attached either to that 
         *  subentity or to a subentity S'<S i.e. S' has codimension greater than c 
         *  which and lies within S. For example all dofs are attached to the element itself
         *  and dofs are attached to an edge also in the case where they are attached to 
         *  the vertices of that edge.
         **/ 
        void onSubEntity( const ElementType &element, int i, int c, std::vector< bool > &indices ) const;

        unsigned int maxNumDofs () const { return maxNumDofs_; }
        unsigned int numDofs ( const ElementType &element ) const { return code( element ).numDofs(); }

        // assignment of DoFs to entities
        template< class Entity, class Functor >
        void mapEachEntityDof ( const Entity &entity, Functor f ) const;

        template< class Entity >
        void mapEntityDofs ( const Entity &entity, std::vector< GlobalKeyType > &indices ) const;

        template< class Entity >
        unsigned int numEntityDofs ( const Entity &entity ) const;

        // global information

        bool contains ( int codim ) const { return (codimType_[ codim ] != CodimEmpty); }

        bool fixedDataSize ( int codim ) const { return (codimType_[ codim ] == CodimFixedSize); }

        SizeType size () const { return size_; }

        void update ();


        /* \name AdaptiveDofMapper interface methods
         * \{
         */

        /* Compatibility methods; users expect an AdaptiveDiscreteFunction to
         * compile over spaces built on top of a LeafGridPart or LevelGridPart.
         *
         * The AdaptiveDiscreteFunction requires the block mapper (i.e. this
         * type) to be adaptive. The CodimensionMapper however is truly
         * adaptive if and only if the underlying index set is adaptive. We
         * don't want to wrap the index set as 1) it hides the actual problem
         * (don't use the AdaptiveDiscreteFunction with non-adaptive index
         * sets), and 2) other dune-fem classes may make correct use of the
         * index set's capabilities.
         */

        static constexpr bool consecutive () noexcept { return false; }

        SizeType numBlocks () const
        {
          DUNE_THROW( NotImplemented, "Method numBlocks() called on non-adaptive block mapper" );
        }

        SizeType numberOfHoles ( int ) const
        {
          DUNE_THROW( NotImplemented, "Method numberOfHoles() called on non-adaptive block mapper" );
        }

        GlobalKeyType oldIndex ( int hole, int ) const
        {
          DUNE_THROW( NotImplemented, "Method oldIndex() called on non-adaptive block mapper" );
        }

        GlobalKeyType newIndex ( int hole, int ) const
        {
          DUNE_THROW( NotImplemented, "Method newIndex() called on non-adaptive block mapper" );
        }

        SizeType oldOffSet ( int ) const
        {
          DUNE_THROW( NotImplemented, "Method oldOffSet() called on non-adaptive block mapper" );
        }

        SizeType offSet ( int ) const
        {
          DUNE_THROW( NotImplemented, "Method offSet() called on non-adaptive block mapper" );
        }

        /* \} */

      protected:
        typedef typename GridPartType::IndexSetType IndexSetType;
        typedef std::vector< GeometryType > BlockMapType;

        const DofMapperCode &code ( const GeometryType &gt ) const;
        const DofMapperCode &code ( const ElementType &element ) const { return code( element.type() ); }

        template< class Entity >
        const SubEntityInfo &subEntityInfo ( const Entity &entity ) const;

        const IndexSetType &indexSet () const { return gridPart_.indexSet(); }

        const GridPartType &gridPart_;
        std::vector< DofMapperCode > code_;
        unsigned int maxNumDofs_;
        SizeType size_;
        std::vector< SubEntityInfo > subEntityInfo_;
        BlockMapType blockMap_;
        CodimType codimType_[ dimension+1 ];
      };



      // DofMapper::BuildFunctor
      // -----------------------

      template< class GridPart >
      struct DofMapper< GridPart >::BuildFunctor
      {
        explicit BuildFunctor ( std::vector< SubEntityInfo > &subEntityInfo )
        : subEntityInfo_( subEntityInfo )
        {}

        template< class Iterator >
        void operator() ( unsigned int gtIndex, unsigned int subEntity, Iterator it, Iterator end )
        {
          SubEntityInfo &info = subEntityInfo_[ gtIndex ];
          const unsigned int numDofs = end - it;
          if( info.numDofs == 0 )
            info.numDofs = numDofs;
          else if( info.numDofs != numDofs )
            DUNE_THROW( DofMapperError, "Inconsistent number of DoFs on subEntity (codim = " << info.codim << ")." );
        }

      private:
        std::vector< SubEntityInfo > &subEntityInfo_;
      };

      // DofMapper::MapFunctor
      // ---------------------

      // The functor maps all DoFs for a given entity. Intentially, it
      // is passed as argument to DofMapperCode::operator() which then
      // calls the apply()-method for each sub-entity with DoFs in turn.
      template< class GridPart >
      template< class Functor >
      struct DofMapper< GridPart >::MapFunctor
      {
        static const bool isCartesian = Dune::Capabilities::
          isCartesian< typename GridPart :: GridType > :: v ;

        MapFunctor ( const GridPart&  gridPart, const std::vector< SubEntityInfo > &subEntityInfo,
                     const ElementType &element, Functor functor )
        : gridPart_( gridPart ),
          indexSet_( gridPart_.indexSet() ),
          subEntityInfo_( subEntityInfo ),
          element_( element ),
          functor_( functor )
        {}

        // subEntity is the sub-entity number, given codim, as returned
        // by refElem.subEntity(). The iterators iterate over all DoFs
        // attached to the given sub-entity.
        template< class Iterator >
        void operator() ( unsigned int gtIndex, unsigned int subEntity, Iterator it, Iterator end )
        {
          enum { dimension = GridPart :: dimension };

          const SubEntityInfo &info = subEntityInfo_[ gtIndex ];
          const SizeType subIndex = indexSet_.subIndex( element_, subEntity, info.codim );
          SizeType index = info.offset + SizeType( info.numDofs ) * subIndex;

          const unsigned int codim = info.codim ;

          const unsigned int numDofs = info.numDofs ;
          // for non-Cartesian grids check twist if on edges with noDofs > 1
          // this should be the case for polOrder > 2.
          // Note that in 3d this only solves the twist problem up to polOrder = 3
          if( ! isCartesian && codim == dimension-1 && numDofs > 1 )
          {
            typedef typename GridPart::ctype FieldType ;
            const Dune::ReferenceElement< FieldType, dimension > &refElem
                = Dune::ReferenceElements< FieldType, dimension >::general( element_.type() );

#ifndef NDEBUG
            const int vxSize = refElem.size( subEntity, codim, dimension );
            // two vertices per edge in 2d
            assert( vxSize == 2 );
#endif
            const int vx[ 2 ] = { refElem.subEntity ( subEntity, codim, 0, dimension ),
                                  refElem.subEntity ( subEntity, codim, 1, dimension ) };

            // flip index if face is twisted
            if( gridPart_.grid().localIdSet().subId( gridEntity( element_ ), vx[ 1 ], dimension )
                < gridPart_.grid().localIdSet().subId( gridEntity( element_ ), vx[ 0 ], dimension ) )
            {
              std::vector< unsigned int > global( numDofs );
              std::vector< unsigned int > local ( numDofs );

              unsigned int count = 0 ;
              while( it != end )
              {
                global[ count ] = index++;
                local [ count ] = *(it++);
                ++count ;
              }

              unsigned int reverse = numDofs - 1;
              for( unsigned int i=0; i<numDofs; ++ i, --reverse )
              {
                functor_( local[ i ], global[ reverse ] );
              }

              // already did mapping, then return
              return ;
            }
          }

          // standard mapping
          while( it != end )
          {
            functor_( *(it++), index++ );
          }
        }

      private:
        const GridPart& gridPart_;
        const IndexSetType &indexSet_;
        const std::vector< SubEntityInfo > &subEntityInfo_;
        const ElementType &element_;
        Functor functor_;
      };

      template< class GridPart >
      struct DofMapper< GridPart >::SubEntityFilterFunctor
      {
        static const bool isCartesian = Dune::Capabilities::
          isCartesian< typename GridPart :: GridType > :: v ;

        SubEntityFilterFunctor( const GridPart &gridPart, const std::vector< SubEntityInfo > &subEntityInfo, 
                                const ElementType &element, int i, int c,
                                std::vector<bool> &vec )
        : gridPart_( gridPart ),
          subEntityInfo_( subEntityInfo ),
          element_( element ),
          vec_(vec),
          filter_(RefElementsType::general( element.type() ), i,c)  
        {}

        template< class Iterator >
        void operator() ( unsigned int gtIndex, unsigned int subEntity, Iterator it, Iterator end )
        {
          enum { dimension = GridPart :: dimension };

          const SubEntityInfo &info = subEntityInfo_[ gtIndex ];

          const unsigned int codim = info.codim ;

          const unsigned int numDofs = info.numDofs ;

          bool active = filter_(subEntity,codim);

          // for non-Cartesian grids check twist if on codim 1 noDofs > 1
          // this should be the case for polOrder > 2
          if( ! isCartesian && codim == dimension-1 && numDofs > 1 )
          {
            typedef typename GridPart::ctype FieldType ;
            const Dune::ReferenceElement< FieldType, dimension > &refElem
                = Dune::ReferenceElements< FieldType, dimension >::general( element_.type() );

#ifndef NDEBUG
            const int vxSize = refElem.size( subEntity, codim, dimension );
            // two vertices per edge in 2d
            assert( vxSize == 2 );
#endif
            const int vx[ 2 ] = { refElem.subEntity ( subEntity, codim, 0, dimension ),
                                  refElem.subEntity ( subEntity, codim, 1, dimension ) };

            // flip index if face is twisted
            if( gridPart_.grid().localIdSet().subId( gridEntity( element_ ), vx[ 1 ], dimension )
                < gridPart_.grid().localIdSet().subId( gridEntity( element_ ), vx[ 0 ], dimension ) )
            {
              std::vector< unsigned int > global( numDofs );
              std::vector< unsigned int > local ( numDofs );

              unsigned int count = 0 ;
              while( it != end )
              {
                local [ count ] = *(it++);
                ++count ;
              }

              unsigned int reverse = numDofs - 1;
              for( unsigned int i=0; i<numDofs; ++ i, --reverse )
              {
                vec_[ local[i] ] = active;
              }

              // already did mapping, then return
              return ;
            }
          }

          // standard mapping
          while( it != end )
          {
            vec_[ *(it++) ] = active;
          }
        }

      private:
        const GridPart& gridPart_;
        const std::vector< SubEntityInfo > &subEntityInfo_;
        const ElementType &element_;
        std::vector<bool> &vec_;
        SubEntityFilter filter_;
      };

      // Implementation of DofMapper
      // ---------------------------

      template< class GridPart >
      const int DofMapper< GridPart >::dimension;

      template< class GridPart >
      template< class CodeFactory >
      inline DofMapper< GridPart >
        ::DofMapper ( const GridPartType &gridPart, const CodeFactory &codeFactory )
      : gridPart_( gridPart ),
        code_( LocalGeometryTypeIndex::size( dimension ) ),
        maxNumDofs_( 0 ),
        subEntityInfo_( GlobalGeometryTypeIndex::size( dimension ) )
      {
        std::vector< GeometryType > gt( GlobalGeometryTypeIndex::size( dimension ) );

        const typename RefElementsType::Iterator end = RefElementsType::end();
        for( typename RefElementsType::Iterator it = RefElementsType::begin(); it != end; ++it )
        {
          const RefElementType &refElement = *it;

          for( int codim = 0; codim <= dimension; ++codim )
          {
            for( int i = 0; i < refElement.size( codim ); ++i )
            {
              const unsigned int gtIdx = GlobalGeometryTypeIndex::index( refElement.type( i, codim ) );
              gt[ gtIdx ] = refElement.type( i, codim );
              subEntityInfo_[ gtIdx ].codim = codim;
            }
          }

          DofMapperCode &code = code_[ LocalGeometryTypeIndex::index( refElement.type() ) ];
          code = codeFactory( refElement );
          maxNumDofs_ = std::max( code.numDofs(), maxNumDofs_ );
          code( BuildFunctor( subEntityInfo_ ) );
        }

        for( int codim = 0; codim <= dimension; ++codim )
          codimType_[ codim ] = CodimEmpty;

        unsigned int codimDofs[ dimension+1 ];
        for( unsigned int i = 0; i < subEntityInfo_.size(); ++i )
        {
          const SubEntityInfo &info = subEntityInfo_[ i ];
          if( info.numDofs == 0 )
            continue;

          if( codimType_[ info.codim ] == CodimEmpty )
            codimType_[ info.codim ] = CodimFixedSize;
          else if( codimDofs[ info.codim ] != info.numDofs )
            codimType_[ info.codim ] = CodimVariableSize;

          codimDofs[ info.codim ] = info.numDofs;
          blockMap_.push_back( gt[ i ] );
        }

        update();
      }


      template< class GridPart >
      template< class Functor >
      inline void DofMapper< GridPart >
        ::mapEach ( const ElementType &element, Functor f ) const
      {
        code( element )( MapFunctor< Functor >( gridPart_, subEntityInfo_, element, f ) );
      }


      template< class GridPart >
      inline void DofMapper< GridPart >
        ::map ( const ElementType &element, std::vector< SizeType > &indices ) const
      {
        indices.resize( numDofs( element ) );
        mapEach( element, AssignFunctor< std::vector< SizeType > >( indices ) );
      }

      template< class GridPart >
      template< class Entity, class Functor >
      inline void DofMapper< GridPart >
        ::mapEachEntityDof ( const Entity &entity, Functor f ) const
      {
        const SubEntityInfo &info = subEntityInfo( entity );
        const unsigned int numDofs = info.numDofs;
        SizeType index = info.offset + numDofs * SizeType( indexSet().index( entity ) );
        for( unsigned int i = 0; i < info.numDofs; ++i )
          f( i, index++ );
      }


      template< class GridPart >
      template< class Entity >
      inline void DofMapper< GridPart >
        ::mapEntityDofs ( const Entity &entity, std::vector< SizeType > &indices ) const
      {
        indices.resize( numEntityDofs( entity ) );
        mapEachEntityDof( entity, AssignFunctor< std::vector< SizeType > >( indices ) );
      }

      template< class GridPart >
      inline void DofMapper< GridPart >
        ::onSubEntity( const ElementType &element, int i, int c, std::vector< bool > &indices ) const
      {
        indices.resize( numEntityDofs( element ) );
        code( element )( SubEntityFilterFunctor( gridPart_, subEntityInfo_, element, i,c , indices ) );
      }

      template< class GridPart >
      template< class Entity >
      inline unsigned int
      DofMapper< GridPart >
        ::numEntityDofs ( const Entity &entity ) const
      {
        return subEntityInfo( entity ).numDofs;
      }


      template< class GridPart >
      inline void DofMapper< GridPart >::update ()
      {
        size_ = 0;
        for( typename BlockMapType::const_iterator it = blockMap_.begin(); it != blockMap_.end(); ++it )
        {
          SubEntityInfo &info = subEntityInfo_[ GlobalGeometryTypeIndex::index( *it ) ];
          info.oldOffset = info.offset;
          info.offset = size_;
          size_ += SizeType( info.numDofs ) * SizeType( indexSet().size( *it ) );
        }
      }


      template< class GridPart >
      inline const DofMapperCode &DofMapper< GridPart >
        ::code ( const GeometryType &gt ) const
      {
        return code_[ LocalGeometryTypeIndex::index( gt ) ];
      }


      template< class GridPart >
      template< class Entity >
      inline const typename DofMapper< GridPart >::SubEntityInfo &
      DofMapper< GridPart >::subEntityInfo ( const Entity &entity ) const
      {
        return subEntityInfo_[ GlobalGeometryTypeIndex::index( entity.type() ) ];
      }



      // AdaptiveDofMapper
      // -----------------

      template< class GridPart >
      class AdaptiveDofMapper
        : public DofMapper< GridPart >
      {
        typedef AdaptiveDofMapper< GridPart > ThisType;
        typedef DofMapper< GridPart > BaseType;

      protected:
        typedef typename BaseType::SubEntityInfo SubEntityInfo;

      public:
        typedef typename BaseType::GridPartType GridPartType;
        typedef typename BaseType::SizeType SizeType;

        using BaseType::update;

        template< class CodeFactory >
        AdaptiveDofMapper ( const GridPartType &gridPart, const CodeFactory &codeFactory )
          : BaseType( gridPart, codeFactory )
        {
          DofManager< typename GridPartType::GridType >::instance( gridPart_.grid() ).addIndexSet( *this );
        }

        AdaptiveDofMapper ( const ThisType & ) = delete;

        ~AdaptiveDofMapper ()
        {
          DofManager< typename GridPartType::GridType >::instance( gridPart_.grid() ).removeIndexSet( *this );
        }

        ThisType &operator= ( const ThisType & ) = delete;

        // adaptation interface

        int numBlocks () const { return blockMap_.size(); }
        SizeType offSet ( int blk ) const;
        SizeType oldOffSet ( int blk ) const;

        SizeType numberOfHoles ( int blk ) const;

        SizeType oldIndex ( SizeType hole, int blk ) const;
        SizeType newIndex ( SizeType hole, int blk ) const;

        // adaptation methods (as for index sets)

        bool consecutive () const { return true; }

        template< class Entity >
        void insertEntity ( const Entity &entity ) { update(); }

        template< class Entity >
        void removeEntity ( const Entity &entity ) {}

        void resize () { update(); }

        bool compress () { update(); return true; }

        template <class StreamTraits>
        void write( OutStreamInterface< StreamTraits >& out ) const {}

        template <class StreamTraits>
        void read( InStreamInterface< StreamTraits >& in )
        {
          update();
        }

        void backup () const {}
        void restore () {}

      protected:
        using BaseType::indexSet;

        using BaseType::blockMap_;
        using BaseType::gridPart_;
        using BaseType::subEntityInfo_;
      };



      // Implementation of AdaptiveDofMapper
      // -----------------------------------

      template< class GridPart >
      inline typename AdaptiveDofMapper< GridPart >::SizeType
      AdaptiveDofMapper< GridPart >::offSet ( int blk ) const
      {
        assert( (blk >= 0) && (blk < numBlocks()) );
        const unsigned int gtIdx = GlobalGeometryTypeIndex::index( blockMap_[ blk ] );
        return subEntityInfo_[ gtIdx ].offset;
      }


      template< class GridPart >
      inline typename AdaptiveDofMapper< GridPart >::SizeType
      AdaptiveDofMapper< GridPart >::oldOffSet ( int blk ) const
      {
        assert( (blk >= 0) && (blk < numBlocks()) );
        const unsigned int gtIdx = GlobalGeometryTypeIndex::index( blockMap_[ blk ] );
        return subEntityInfo_[ gtIdx ].oldOffset;
      }


      template< class GridPart >
      inline typename AdaptiveDofMapper< GridPart >::SizeType
      AdaptiveDofMapper< GridPart >::numberOfHoles ( int blk ) const
      {
        assert( (blk >= 0) && (blk < numBlocks()) );
        const unsigned int gtIdx = GlobalGeometryTypeIndex::index( blockMap_[ blk ] );
        const SubEntityInfo &info = subEntityInfo_[ gtIdx ];
        return SizeType( info.numDofs ) * SizeType( indexSet().numberOfHoles( blockMap_[ blk ] ) );
      }


      template< class GridPart >
      inline typename AdaptiveDofMapper< GridPart >::SizeType
      AdaptiveDofMapper< GridPart >::oldIndex ( SizeType hole, int blk ) const
      {
        assert( (hole >= 0) && (hole < numberOfHoles( blk )) );
        const unsigned int gtIdx = GlobalGeometryTypeIndex::index( blockMap_[ blk ] );
        const SubEntityInfo &info = subEntityInfo_[ gtIdx ];
        const unsigned int numDofs = info.numDofs;
        const SizeType index = indexSet().oldIndex( hole / numDofs, blockMap_[ blk ] );
        return info.offset + numDofs * index + (hole % numDofs);
      }


      template< class GridPart >
      inline typename AdaptiveDofMapper< GridPart >::SizeType
      AdaptiveDofMapper< GridPart >::newIndex ( SizeType hole, int blk ) const
      {
        assert( (hole >= 0) && (hole < numberOfHoles( blk )) );
        const unsigned int gtIdx = GlobalGeometryTypeIndex::index( blockMap_[ blk ] );
        const SubEntityInfo &info = subEntityInfo_[ gtIdx ];
        const unsigned int numDofs = info.numDofs;
        const SizeType index = indexSet().newIndex( hole / numDofs, blockMap_[ blk ] );
        return info.offset + numDofs * index + (hole % numDofs);
      }



      // Implementation
      // --------------

      template< class GridPart, bool adaptive = Capabilities::isAdaptiveIndexSet< typename GridPart::IndexSetType >::v >
      struct Implementation
      {
        typedef typename std::conditional< adaptive, AdaptiveDofMapper< GridPart >, DofMapper< GridPart > >::type Type;
      };

    } // namespace __IndexSetDofMapper



    // IndexSetDofMapper
    // -----------------

    template< class GridPart >
    class IndexSetDofMapper
      : public __IndexSetDofMapper::template Implementation< GridPart >::Type
    {
      typedef typename __IndexSetDofMapper::template Implementation< GridPart >::Type BaseType;

    public:
      typedef typename BaseType::GridPartType GridPartType;

      template< class CodeFactory >
      IndexSetDofMapper ( const GridPartType &gridPart, const CodeFactory &codeFactory )
        : BaseType( gridPart, codeFactory )
      {}
    };


    // Capabilities
    // ------------

    namespace Capabilities
    {
      // isAdaptiveDofMapper
      // -------------------

      template< class GridPart >
      struct isAdaptiveDofMapper< IndexSetDofMapper< GridPart > >
      {
        static const bool v = Capabilities::isAdaptiveIndexSet< typename GridPart::IndexSetType >::v;
      };

    } // namespace Capabilities

  } // namespace Fem

} // namespace Dune

#endif //#ifndef DUNE_FEM_DOFMAPPER_INDEXSETDOFMAPPER_HH


==> anc/xt-super/dune-fem/dune/fem/space/mapper/localkey.hh <==
#ifndef DUNE_FEM_SPACE_DOFMAPPER_LOCALKEY_HH
#define DUNE_FEM_SPACE_DOFMAPPER_LOCALKEY_HH

#if HAVE_DUNE_LOCALFUNCTIONS
#include <dune/localfunctions/common/localkey.hh>
#endif // #if HAVE_DUNE_LOCALFUNCTIONS

namespace Dune
{

  namespace Fem
  {

#if HAVE_DUNE_LOCALFUNCTIONS

    using Dune::LocalKey;

#else // #if HAVE_DUNE_LOCALFUNCTIONS

    struct LocalKey
    {
      LocalKey ( unsigned int subEntity, unsigned int codim, unsigned int index )
      : subEntity_( subEntity ), codim_( codim ), index_( index )
      {}

      unsigned int subEntity () const { return subEntity_; }
      unsigned int codim () const { return codim_; }
      unsigned int index () const { return index_; }

    private:
      unsigned int subEntity_, codim_, index_;
    };

#endif // #else // #if HAVE_DUNE_LOCALFUNCTIONS

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_DOFMAPPER_LOCALKEY_HH


==> anc/xt-super/dune-fem/dune/fem/space/mapper/nonblockmapper.hh <==
#ifndef DUNE_FEM_NONBLOCKMAPPER_HH
#define DUNE_FEM_NONBLOCKMAPPER_HH

#include <vector>

#include <dune/fem/misc/functor.hh>
#include <dune/fem/space/mapper/dofmapper.hh>

namespace Dune
{

  namespace Fem
  {

    // Internal Forward Declarations
    // -----------------------------

    template< class BlockMapper, int blockSize >
    class NonBlockMapper;


    namespace __NonBlockMapper
    {

      // Traits
      // ------

      template< class BlockMapper, int bS >
      struct Traits
      {
        typedef NonBlockMapper< BlockMapper, bS > DofMapperType;

        typedef BlockMapper BlockMapperType;
        typedef typename BlockMapper::ElementType ElementType;
        typedef typename BlockMapper::SizeType SizeType;
        typedef typename BlockMapper::GlobalKeyType GlobalKeyType;

        static const int blockSize = bS;
      };


      // DofMapper
      // ---------

      template< class T, template< class > class Base = Dune::Fem::DofMapper >
      class DofMapper
        : public Base< T >
      {
        typedef Base< T > BaseType;

        template< class, template< class > class >
        friend class DofMapper;


      public:
        typedef typename BaseType::Traits Traits;
      protected:

        typedef typename Traits::BlockMapperType BlockMapperType;
        static const int blockSize = Traits::blockSize;

      public:
        typedef typename Traits::ElementType ElementType;
        typedef typename Traits::SizeType SizeType;
        typedef typename Traits::GlobalKeyType GlobalKeyType;

      private:
        template< class Functor >
        struct BlockFunctor
        {
          explicit BlockFunctor ( Functor functor )
            : functor_( functor )
          {}

          template< class GlobalKey >
          void operator() ( int localBlock, const GlobalKey globalKey )
          {
            int localDof = blockSize*localBlock;
            SizeType globalDof = blockSize*globalKey;
            const int localEnd = localDof + blockSize;
            while( localDof != localEnd )
              functor_( localDof++, globalDof++ );
          }

        private:
          Functor functor_;
        };

      public:

        DofMapper ( BlockMapperType &blockMapper )
          : blockMapper_( blockMapper )
        {}

        SizeType size () const { return blockSize * blockMapper_.size(); }

        bool contains ( const int codim ) const { return blockMapper_.contains( codim ); }

        bool fixedDataSize ( int codim ) const { return blockMapper_.fixedDataSize( codim ); }

        template< class Functor >
        void mapEach ( const ElementType &element, Functor f ) const
        {
          blockMapper_.mapEach( element, BlockFunctor< Functor >( f ) );
        }

        void map ( const ElementType &element, std::vector< std::size_t > &indices ) const
        DUNE_DEPRECATED_MSG( "This function is out dated and will be deleted in version 1.5" )
        {
          indices.resize( numDofs( element ) );
          mapEach( element, AssignFunctor< std::vector< std::size_t > >( indices ) );
        }

        template< class Entity, class Functor >
        void mapEachEntityDof ( const Entity &entity, Functor f ) const
        {
          blockMapper_.mapEachEntityDof( entity, BlockFunctor< Functor >( f ) );
        }

        int maxNumDofs () const { return blockSize * blockMapper_.maxNumDofs(); }

        SizeType numDofs ( const ElementType &element ) const { return blockSize * blockMapper_.numDofs( element ); }

        template< class Entity >
        SizeType numEntityDofs ( const Entity &entity ) const { return blockSize * blockMapper_.numEntityDofs( entity ); }

        static constexpr bool consecutive () noexcept { return false; }

        SizeType numBlocks () const
        {
          DUNE_THROW( NotImplemented, "Method numBlocks() called on non-adaptive block mapper" );
        }

        SizeType numberOfHoles ( int ) const
        {
          DUNE_THROW( NotImplemented, "Method numberOfHoles() called on non-adaptive block mapper" );
        }

        GlobalKeyType oldIndex ( int hole, int ) const
        {
          DUNE_THROW( NotImplemented, "Method oldIndex() called on non-adaptive block mapper" );
        }

        GlobalKeyType newIndex ( int hole, int ) const
        {
          DUNE_THROW( NotImplemented, "Method newIndex() called on non-adaptive block mapper" );
        }

        SizeType oldOffSet ( int ) const
        {
          DUNE_THROW( NotImplemented, "Method oldOffSet() called on non-adaptive block mapper" );
        }

        SizeType offSet ( int ) const
        {
          DUNE_THROW( NotImplemented, "Method offSet() called on non-adaptive block mapper" );
        }

      protected:
        const BlockMapperType &blockMapper () const { return blockMapper_; }

      private:
        BlockMapperType &blockMapper_;
      };


      // AdaptiveDofMapper
      // -----------------

      template< class T >
      class AdaptiveDofMapper
        : public DofMapper< T, Dune::Fem::AdaptiveDofMapper >
      {
        typedef DofMapper< T, Dune::Fem::AdaptiveDofMapper > BaseType;

        template< class >
        friend class AdaptiveDofMapper;

      public:
        typedef typename BaseType::Traits Traits;
      protected:

        typedef typename Traits::BlockMapperType BlockMapperType;
        static const int blockSize = Traits::blockSize;

        using BaseType::blockMapper;

      public:
        typedef typename Traits::ElementType ElementType;
        typedef typename Traits::SizeType SizeType;
        typedef typename Traits::GlobalKeyType GlobalKeyType;

        AdaptiveDofMapper ( BlockMapperType &blockMapper )
          : BaseType( blockMapper )
        {}

        bool consecutive () const { return blockMapper().consecutive(); }

        SizeType numBlocks () const { return blockMapper().numBlocks(); }

        SizeType numberOfHoles ( const int block ) const { return blockSize * blockMapper().numberOfHoles( block ); }

        GlobalKeyType oldIndex ( const int hole, const int block ) const
        {
          const int i = hole % blockSize;
          const int blockHole = hole / blockSize;
          return blockMapper().oldIndex( blockHole, block ) * blockSize + i;
        }

        GlobalKeyType newIndex ( const int hole, const int block ) const
        {
          const int i = hole % blockSize;
          const int blockHole = hole / blockSize;
          return blockMapper().newIndex( blockHole, block ) * blockSize + i;
        }

        SizeType oldOffSet ( const int block ) const { return blockMapper().oldOffSet( block ) * blockSize; }

        SizeType offSet ( const int block ) const { return blockMapper().offSet( block ) * blockSize; }
      };


      // Implementation
      // --------------

      template< class BlockMapper, int blockSize, bool adaptive = Capabilities::isAdaptiveDofMapper< BlockMapper >::v >
      class Implementation
      {
        typedef __NonBlockMapper::Traits< BlockMapper, blockSize > Traits;

      public:
        typedef typename std::conditional< adaptive,
                                           AdaptiveDofMapper< Traits >,
                                           DofMapper< Traits > >::type Type;
      };

    } // namespace __NonBlockMapper


    // NonBlockMapper
    // --------------

    /**Flatten the index-space of a given BlockMapper. */
    template< class BlockMapper, int blockSize >
    class NonBlockMapper
      : public __NonBlockMapper::template Implementation< BlockMapper, blockSize >::Type
    {
      typedef typename __NonBlockMapper::template Implementation< BlockMapper, blockSize >::Type BaseType;

    public:

      NonBlockMapper ( BlockMapper &blockMapper )
        : BaseType( blockMapper )
      {}
    };


    // NonBlockMapper for NonBlockMapper
    // ---------------------------------

    template< class BlockMapper, int innerBlockSize, int outerBlockSize >
    class NonBlockMapper< NonBlockMapper< BlockMapper, innerBlockSize >, outerBlockSize >
      : public NonBlockMapper< BlockMapper, innerBlockSize *outerBlockSize >
    {
      typedef NonBlockMapper< NonBlockMapper< BlockMapper, innerBlockSize >, outerBlockSize > ThisType;
      typedef NonBlockMapper< BlockMapper, innerBlockSize *outerBlockSize > BaseType;

    public:
      explicit NonBlockMapper ( const NonBlockMapper< BlockMapper, innerBlockSize > &blockMapper )
        : BaseType( blockMapper.blockMapper_ )
      {}
    };


    // Capabilities
    // ------------

    namespace Capabilities
    {
      template< class BlockMapper, int blockSize >
      struct isAdaptiveDofMapper< NonBlockMapper< BlockMapper, blockSize > >
      {
        static const bool v = isAdaptiveDofMapper< BlockMapper >::v;
      };

    } // namespace Capabilities

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_NONBLOCKMAPPER_HH


==> anc/xt-super/dune-fem/dune/fem/space/padaptivespace.hh <==
#include <dune/fem/space/padaptivespace/padaptivespace.hh>


==> anc/xt-super/dune-fem/dune/fem/space/padaptivespace/CMakeLists.txt <==
dune_install(adaptmanager.hh capabilities.hh declaration.hh
             discontinuousgalerkin.hh generic.hh lagrange.hh
             mapper.hh padaptivespace.hh restrictprolong.hh)


==> anc/xt-super/dune-fem/dune/fem/space/padaptivespace/Makefile.am <==
padaptivespacedir = $(includedir)/dune/fem/space/padaptivespace

padaptivespace_HEADERS = adaptmanager.hh \
			 capabilities.hh \
			 declaration.hh \
			 discontinuousgalerkin.hh \
			 generic.hh \
			 lagrange.hh \
			 mapper.hh \
			 padaptivespace.hh \
			 restrictprolong.hh

SUBDIRS = 

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/dune/fem/space/padaptivespace/adaptmanager.hh <==
#ifndef DUNE_FEM_SPACE_PADAPTIVE_ADAPTMANAGER_HH
#define DUNE_FEM_SPACE_PADAPTIVE_ADAPTMANAGER_HH

#include <dune/grid/common/capabilities.hh>

#include <dune/fem/function/adaptivefunction.hh>
#include <dune/fem/operator/lagrangeinterpolation.hh>
#include <dune/fem/space/common/localrestrictprolong.hh>
#include <dune/fem/space/discontinuousgalerkin/localrestrictprolong.hh>

#include "declaration.hh"
#include "restrictprolong.hh"


namespace Dune
{

  namespace Fem
  {

    // DefaultLocalRestrictProlong
    // ---------------------------

    template< class FS, class GP, int ord, template< class > class S >
    class DefaultLocalRestrictProlong< Fem::PAdaptiveLagrangeSpace< FS, GP, ord, S > >
    : public PLagrangeLocalRestrictProlong< typename GP::GridType, Fem::PAdaptiveLagrangeSpace< FS, GP, ord, S > >
    {
    public:
      DefaultLocalRestrictProlong ( const Fem::PAdaptiveLagrangeSpace< FS, GP, ord, S > &space )
      : PLagrangeLocalRestrictProlong< typename GP::GridType, Fem::PAdaptiveLagrangeSpace< FS, GP, ord, S > >( space )
      {}
    };


    template< class FunctionSpaceImp, class GridPartImp, int polOrd, template< class > class StorageImp >
    class DefaultLocalRestrictProlong< Fem::PAdaptiveDGSpace< FunctionSpaceImp, GridPartImp, polOrd, StorageImp > >
    : public DiscontinuousGalerkinLocalRestrictProlong< Fem::PAdaptiveDGSpace< FunctionSpaceImp, GridPartImp, polOrd, StorageImp >, false > // invert mass matrix or not
    {
    public:
      typedef DiscontinuousGalerkinLocalRestrictProlong< Fem::PAdaptiveDGSpace<
                                                         FunctionSpaceImp,
                                                         GridPartImp,
                                                         polOrd, StorageImp >, false > BaseType ;
      DefaultLocalRestrictProlong ( const Fem::PAdaptiveDGSpace< FunctionSpaceImp, GridPartImp, polOrd, StorageImp > & space )
        : BaseType( space )
      {}
    };

    template< class FunctionSpaceImp, class GridPartImp, template< class > class StorageImp >
    class DefaultLocalRestrictProlong< Fem::PAdaptiveDGSpace< FunctionSpaceImp, GridPartImp, 0, StorageImp > >
    : public ConstantLocalRestrictProlong< Fem::PAdaptiveDGSpace< FunctionSpaceImp, GridPartImp, 0, StorageImp > >
    {
    public:
      DefaultLocalRestrictProlong ( const Fem::PAdaptiveDGSpace< FunctionSpaceImp, GridPartImp, 0, StorageImp > & )
      {}
    };


    // pAdaptation
    // -----------

    template <class DF, class Vector, class DFS>
    void pAdaptation( DF& df, const Vector& polynomialOrders, const DFS &space, const int )
    {}

    /** \brief pAdaptation
        \param df  discrete function to adapt
        \param polynomialOrders  vector containing polynomial orders for each cell
        \param space  type of space tp be adapted
        \param polOrderShift possible shift of polynomial order (i.e. in case of
                             Taylor-Hood put -1 for the pressure) (default = 0)
    */
    template <class DF, class Vector,
              class FS, class GP, int p,
              template< class > class Storage >
    void pAdaptation( DF& df,
                      const Vector& polynomialOrders,
                      const Fem::PAdaptiveLagrangeSpace<FS,GP,p,Storage> &space,
                      const int polOrderShift = 0 )
    {
      /*
      typedef typename DF :: DiscreteFunctionSpaceType  DiscreteFunctionSpaceType;
      typedef typename DiscreteFunctionSpaceType :: GridPartType GridPartType;
      typedef typename GridPartType :: GridType  GridType;

      DiscreteFunctionSpaceType& newSpace = const_cast< DiscreteFunctionSpaceType& > (df.space());
      DiscreteFunctionSpaceType oldSpace( df.space().gridPart() );

      typedef DofManager< GridType > DofManagerType;
      DofManagerType& dm = DofManagerType :: instance( newSpace.grid() );

      for( const auto& entity : newSpace )
        oldSpace.blockMapper().setPolynomOrder( entity, newSpace.blockMapper().polynomOrder( entity ) );

      dm.resize();
      dm.compress();

      AdaptiveDiscreteFunction< DiscreteFunctionSpaceType > tmp( "padaptation", oldSpace );

      newSpace.adapt( tmp )
      tmp.assign( df );

      for( const auto& entity : newSpace )
      {
        const int polOrder = polynomialOrders[ newSpace.indexSet().index( entity ) ] + polOrderShift ;
        newSpace.blockMapper().setPolynomOrder( entity, polOrder );
      }

      dm.resize();
      dm.compress();

      LagrangeInterpolation< DF > :: interpolateFunction( tmp, df );
      */
    }

    /** \brief pAdaptation
        \param df  discrete function to adapt
        \param polynomialOrders  vector containing polynomial orders for each cell
        \param polOrderShift possible shift of polynomial order (i.e. in case of
          Taylor-Hood put -1 for the pressure) (default = 0)
    */
    template <class DF, class Vector>
    void pAdaptation( DF& df,
                      const Vector& polynomialOrders,
                      const int polOrderShift = 0 )
    {
      pAdaptation( df, polynomialOrders, df.space(), polOrderShift );
    }

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_PADAPTIVE_ADAPTMANAGER_HH


==> anc/xt-super/dune-fem/dune/fem/space/padaptivespace/capabilities.hh <==
#ifndef DUNE_FEM_SPACE_PADAPTIVESPACE_CAPABILITIES_HH
#define DUNE_FEM_SPACE_PADAPTIVESPACE_CAPABILITIES_HH

#include <dune/fem/gridpart/common/capabilities.hh>
#include <dune/fem/space/common/capabilities.hh>
#include <dune/fem/space/padaptivespace/declaration.hh>

namespace Dune
{

  namespace Fem
  {

    namespace Capabilities
    {

      // Dune::Fem::Capabilities for PAdaptiveDGSpace
      // --------------------------------------------

      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct hasFixedPolynomialOrder< PAdaptiveDGSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = false;
      };


      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct hasStaticPolynomialOrder< PAdaptiveDGSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = true;
        static const int order = polOrder;
      };


      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct isContinuous< PAdaptiveDGSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = false;
      };


      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct isLocalized< PAdaptiveDGSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = true;
      };


      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct isParallel< PAdaptiveDGSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = Dune::Fem::GridPartCapabilities::isParallel< GridPart >::v;
      };


      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct isAdaptive< PAdaptiveDGSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = true;
      };


      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct threadSafe< PAdaptiveDGSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = false;
      };


      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct viewThreadSafe< PAdaptiveDGSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = true;
      };



      // Dune::Fem::Capabilities for PAdaptiveLagrangeSpace
      // --------------------------------------------------

      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct hasFixedPolynomialOrder< PAdaptiveLagrangeSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = false;
      };


      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct hasStaticPolynomialOrder< PAdaptiveLagrangeSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = true;
        static const int order = polOrder;
      };


      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct isContinuous< PAdaptiveLagrangeSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = false;
      };


      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct isLocalized< PAdaptiveLagrangeSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = true;
      };


      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct isParallel< PAdaptiveLagrangeSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = Dune::Fem::GridPartCapabilities::isParallel< GridPart >::v;
      };


      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct isAdaptive< PAdaptiveLagrangeSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = true;
      };


      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct threadSafe< PAdaptiveLagrangeSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = false;
      };


      template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
      struct viewThreadSafe< PAdaptiveLagrangeSpace< FunctionSpace, GridPart, polOrder, Storage > >
      {
        static const bool v = true;
      };

    } // namespace Capabilities

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_PADAPTIVESPACE_CAPABILITIES_HH


==> anc/xt-super/dune-fem/dune/fem/space/padaptivespace/declaration.hh <==
#ifndef DUNE_FEM_SPACE_PADAPTIVE_DECLARATION_HH
#define DUNE_FEM_SPACE_PADAPTIVE_DECLARATION_HH

namespace Dune
{

  namespace Fem
  {

    // PAdaptiveDGSpace
    // ----------------

    template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storagee >
    class PAdaptiveDGSpace;


    // PAdaptiveLagrangeSpace
    // ----------------------

    template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
    class PAdaptiveLagrangeSpace;

  } // namespace Fem

}  // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_PADAPTIVE_DECLARATION_HH


==> anc/xt-super/dune-fem/dune/fem/space/padaptivespace/discontinuousgalerkin.hh <==
#ifndef DUNE_FEM_SPACE_PADAPTIVE_DISCONTINUOUSGALERKIN_HH
#define DUNE_FEM_SPACE_PADAPTIVE_DISCONTINUOUSGALERKIN_HH

#include <dune/fem/operator/projection/dgl2projection.hh>
#include <dune/fem/space/common/defaultcommhandler.hh>
#include <dune/fem/space/mapper/nonblockmapper.hh>

#include "adaptmanager.hh"
#include "declaration.hh"
#include "generic.hh"
#include "lagrange.hh"
#include "mapper.hh"
#include "restrictprolong.hh"


namespace Dune
{

  namespace Fem
  {

    /** \addtogroup PAdaptiveDGSpace
     *
     *  Provides access to base function sets for different element types in
     *  one grid and size of function space and maps from local to global dof
     *  number.
     *
     *  \note This space can only be used with special index sets. If you want
     *  to use the PAdaptiveDGSpace with an index set only
     *  supporting the index set interface you will have to use the
     *  IndexSetWrapper class to provide the required functionality.
     *
     *  \note For adaptive calculations one has to use index sets that are
     *  capable of adaption (i.e. the method adaptive returns true). See also
     *  AdaptiveLeafIndexSet.
     */

    // PAdaptiveDGSpaceTraits
    // ----------------------

    template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
    struct PAdaptiveDGSpaceTraits
    : public PAdaptiveLagrangeSpaceTraits< FunctionSpace, GridPart, polOrder, Storage >
    {
      typedef PAdaptiveDGSpace< FunctionSpace, GridPart, polOrder, Storage > DiscreteFunctionSpaceType;

      static const bool continuousSpace = false ;
      static const int localBlockSize = FunctionSpace::dimRange;

      typedef PAdaptiveDGMapper< GridPart, polOrder > BlockMapperType;
      typedef NonBlockMapper< BlockMapperType, localBlockSize > MapperType;

      template< class DiscreteFunction,
                class Operation = DFCommunicationOperation :: Copy >
      struct CommDataHandle
      {
        typedef DefaultCommunicationHandler< DiscreteFunction, Operation > Type;
        typedef Operation OperationType;
      };
    };



    // PAdaptiveDGSpace
    // ----------------

    /** \class   PAdaptiveDGSpace
     *
     *  \ingroup PAdaptiveDGSpace
     *
     *  \brief   adaptive DG discrete function space
     */
    template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage = CachingStorage >
    class PAdaptiveDGSpace
    : public GenericDiscreteFunctionSpace< PAdaptiveDGSpaceTraits< FunctionSpace, GridPart, polOrder, Storage > >
    {
      typedef PAdaptiveDGSpace< FunctionSpace, GridPart, polOrder, Storage > ThisType;
      typedef GenericDiscreteFunctionSpace< PAdaptiveDGSpaceTraits< FunctionSpace, GridPart, polOrder, Storage > > BaseType;

    public:
      typedef ThisType PAdaptiveDGSpaceType;

      typedef typename BaseType::Traits Traits;

      typedef typename BaseType::GridPartType GridPartType;
      typedef typename BaseType::IntersectionType IntersectionType;

      typedef typename BaseType::CompiledLocalKeyType CompiledLocalKeyType;
      typedef CompiledLocalKeyType LagrangePointSetType;

    protected:
      using BaseType::dfList_;
      using BaseType::searchFunction;

    public:
      using BaseType::continuous;
      using BaseType::gridPart;
      using BaseType::blockMapper;
      using BaseType::compiledLocalKey;

      // default communication interface
      static const InterfaceType defaultInterface = InteriorBorder_All_Interface;
      // default communication direction
      static const CommunicationDirection defaultDirection = ForwardCommunication;

      /** \brief constructor
       *
       *  \param[in]  gridPart       grid part for the Lagrange space
       *  \param[in]  commInterface  communication interface to use (optional)
       *  \param[in]  commDirection  communication direction to use (optional)
       */
      explicit PAdaptiveDGSpace ( GridPartType &gridPart,
                                  const InterfaceType commInterface = defaultInterface,
                                  const CommunicationDirection commDirection = defaultDirection )
      : BaseType( gridPart, commInterface, commDirection )
      {}

      // copy constructor needed for p-adaption
      PAdaptiveDGSpace ( const PAdaptiveDGSpace &other )
      : BaseType( other )
      {}

      /** @copydoc Dune::Fem::DiscreteFunctionSpaceInterface::continuous */
      inline bool continuous (const IntersectionType &intersection) const
      {
        return false;
      }

      /** \brief Please doc me. */
      template< class EntityType >
      DUNE_DEPRECATED
      inline const CompiledLocalKeyType &lagrangePointSet( const EntityType &entity ) const
      {
        return compiledLocalKey( entity.type(),
                                 blockMapper().polynomOrder( entity ) );
      }

      /** \brief Please doc me. */
      inline const CompiledLocalKeyType &lagrangePointSet( const GeometryType &type, const int order = BaseType::polynomialOrder ) const
      {
        return compiledLocalKey( type, order );
      }

      /** \brief add function to discrete function space for p-adaptation
       *         (currently only supported by AdaptiveDiscreteFunction )
       */
      template <class DiscreteFunction>
      void addFunction ( DiscreteFunction &df ) const
      {
        assert( searchFunction( df ) == dfList_.end() );
        // select L2Porjection to be the LocalInterpolation
        typedef typename BaseType :: template PAdaptiveDiscreteFunctionEntry<
            DiscreteFunction, DGL2ProjectionImpl > RealEntryType ;
        typedef typename BaseType :: PAdaptiveDiscreteFunctionEntryInterface
          EntryInterface;

        EntryInterface *entry = new RealEntryType( df );
        assert( entry );
        dfList_.push_front( entry );
      }
    };

  } // namespace Fem

} // Dune namespace

#endif // #ifndef DUNE_FEM_SPACE_PADAPTIVE_DISCONTINUOUSGALERKIN_HH


==> anc/xt-super/dune-fem/dune/fem/space/padaptivespace/generic.hh <==
#ifndef DUNE_FEM_SPACE_PADAPTIVE_GENERIC_HH
#define DUNE_FEM_SPACE_PADAPTIVE_GENERIC_HH

#include <cassert>
#include <list>
#include <vector>

#include <dune/common/math.hh>

#include <dune/fem/function/adaptivefunction.hh>
#include <dune/fem/space/basisfunctionset/default.hh>
#include <dune/fem/space/common/basesetlocalkeystorage.hh>
#include <dune/fem/space/common/discretefunctionspace.hh>
#include <dune/fem/space/common/dofmanager.hh>
#include <dune/fem/space/shapefunctionset/proxy.hh>
#include <dune/fem/space/shapefunctionset/selectcaching.hh>
#include <dune/fem/space/shapefunctionset/simple.hh>
#include <dune/fem/space/shapefunctionset/vectorial.hh>


namespace Dune
{

  namespace Fem
  {

    // GenericDiscreteFunctionSpace
    // ----------------------------

    /** \class   GenericDiscreteFunctionSpace
     *
     *  \ingroup PAdaptiveLagrangeSpace
     *
     *  \brief   Please doc me.
     */
    template< class Traits >
    class GenericDiscreteFunctionSpace
    : public DiscreteFunctionSpaceDefault< Traits >
    {
      typedef GenericDiscreteFunctionSpace< Traits > ThisType;
      typedef DiscreteFunctionSpaceDefault< Traits > BaseType;

    public:
      typedef ThisType GenericDiscreteFunctionSpaceType;
      typedef typename BaseType::DiscreteFunctionSpaceType DiscreteFunctionSpaceType;

      typedef typename BaseType::FunctionSpaceType FunctionSpaceType;

      typedef typename BaseType::GridPartType GridPartType;
      typedef typename BaseType::GridType GridType;
      typedef typename BaseType::IndexSetType IndexSetType;
      typedef typename BaseType::IteratorType IteratorType;
      typedef typename IteratorType::Entity EntityType;
      typedef typename BaseType::IntersectionType IntersectionType;

      typedef typename Traits::ShapeFunctionSetType ShapeFunctionSetType;
      typedef typename BaseType::BasisFunctionSetType BasisFunctionSetType;

      typedef typename BaseType::BlockMapperType BlockMapperType;

      static const int polynomialOrder = Traits::polynomialOrder;

    protected:
      // single type for shape function sets of all polynomial orders
      typedef typename Traits::ScalarShapeFunctionSetType ScalarShapeFunctionSetType;
      // storage for scalar shape function set per polynomial order
      typedef BaseSetLocalKeyStorage< ScalarShapeFunctionSetType > ScalarShapeFunctionSetStorageType;
      // factory for shape function set of static order
      template< int pOrd >
      struct ScalarShapeFunctionSetFactory
      {
        typedef typename Traits::template ScalarShapeFunctionSetFactory< pOrd >::Type Type;
      };

    public:

      typedef typename Traits::CompiledLocalKeyType CompiledLocalKeyType;
      typedef BaseSetLocalKeyStorage< CompiledLocalKeyType > LocalKeyStorageType;

    protected:
      template< int pOrd >
      struct Initialize;

      // type of intermediate storage
      typedef AdaptiveDiscreteFunction< DiscreteFunctionSpaceType > IntermediateStorageFunctionType;

      /// interface for list of p-adaptive functions
      struct PAdaptiveDiscreteFunctionEntryInterface
      {
        virtual ~PAdaptiveDiscreteFunctionEntryInterface() {}
        virtual bool equals( void * ) const = 0 ;
        virtual void adaptFunction( IntermediateStorageFunctionType &tmp ) = 0;

      protected:
        PAdaptiveDiscreteFunctionEntryInterface () {}
      };

      template < class DF, class LocalInterpolation >
      class PAdaptiveDiscreteFunctionEntry;

      typedef std::list< PAdaptiveDiscreteFunctionEntryInterface * > PAdaptiveDiscreteFunctionListType;
      typedef typename PAdaptiveDiscreteFunctionListType::iterator DFListIteratorType;

      // type of DoF manager
      typedef DofManager< GridType > DofManagerType;

    public:
      //! type of identifier for this discrete function space
      typedef int IdentifierType;
      //! identifier of this discrete function space
      static const IdentifierType id = 665;

      using BaseType::asImp;
      using BaseType::gridPart;

      /** \brief constructor
       *
       *  \param[in]  gridPart       grid part
       *  \param[in]  commInterface  communication interface to use
       *  \param[in]  commDirection  communication direction to use
       */
      GenericDiscreteFunctionSpace ( GridPartType &gridPart,
                                     const InterfaceType commInterface,
                                     const CommunicationDirection commDirection )
      : BaseType( gridPart, commInterface, commDirection ),
        scalarShapeFunctionSets_( polynomialOrder+1 ),
        compiledLocalKeys_( polynomialOrder+1 ),
        blockMapper_( initialize() )
      {}

    protected:
      // copy constructor needed for p-adaptation
      GenericDiscreteFunctionSpace ( const GenericDiscreteFunctionSpace &other )
      : BaseType( other.gridPart_, other.commInterface_, other.commDirection_ ),
        scalarShapeFunctionSets_( polynomialOrder+1 ),
        compiledLocalKeys_( polynomialOrder+1 ),
        blockMapper_( initialize( &other.blockMapper() ) )
      {}

    public:
      // Destructor (freeing base functions pointers and block mapper)
      ~GenericDiscreteFunctionSpace ()
      {
        assert( dfList_.empty() );
        delete blockMapper_;
      }


      ///////////////////////
      // Interface methods //
      ///////////////////////

      /** @copydoc Dune::Fem::DiscreteFunctionSpaceInterface::type */
      inline DFSpaceIdentifier type () const { return GenericSpace_id; }

      /** @copydoc Dune::Fem::DiscreteFunctionSpaceInterface::basisFunctionSet */
      BasisFunctionSetType basisFunctionSet ( const EntityType &entity ) const
      {
        return BasisFunctionSetType( entity, shapeFunctionSet( entity ) );
      }

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::continuous */
      inline bool continuous () const { return Traits::continuousSpace; }

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::order */
      inline int order () const { return polynomialOrder; }

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::order */
      inline int order (const typename BaseType::EntityType &entity) const
      {
        return blockMapper().polynomOrder( entity );
      }

      /** \brief this space has more than one base function set */
      inline bool multipleBaseFunctionSets () const { return (polynomialOrder > 1); }

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::blockMapper */
      BlockMapperType &blockMapper () const
      {
        assert( blockMapper_ );
        return *blockMapper_;
      }


      ///////////////////////////
      // Non-interface methods //
      ///////////////////////////

      /** \brief return shape function set for given entity
       *
       *  \param[in]  entity  entity (of codim 0) for which shape function set
       *                      is requested
       *
       * \returns  ShapeFunctionSetType  shape function set
       */
      ShapeFunctionSetType shapeFunctionSet ( const EntityType &entity ) const
      {
        return shapeFunctionSet( entity.type(), order( entity ) );
      }

      /** \brief return shape unique function set for geometry type
       *
       *  \param[in]  type   geometry type (must be a cube) for which
       *                     shape function set is requested
       *  \param[in]  order  polynomial order
       *
       * \returns  ShapeFunctionSetType  shape function set
       */
      ShapeFunctionSetType shapeFunctionSet ( const GeometryType &type, const int order = polynomialOrder ) const
      {
        return ShapeFunctionSetType( &scalarShapeFunctionSets_[ order ][ type ] );
      }

      /** \brief provide access to the compiled local keys for an entity
       *
       *  \note This method is not part of the DiscreteFunctionSpaceInterface. It
       *        is unique to the GenericDiscreteFunctionSpace.
       *
       *  \param[in]  entity  entity the Lagrange point set is requested for
       *
       *  \returns CompiledLocalKey
       */
      template< class EntityType >
      inline const CompiledLocalKeyType &compiledLocalKey ( const EntityType &entity ) const
      {
        return compiledLocalKey( entity.type(), order( entity ) );
      }

      /** \brief provide access to the compiled local keys for a geometry type and polynomial order
       *
       *  \note This method is not part of the DiscreteFunctionSpaceInterface. It
       *        is unique to the GenericDiscreteFunctionSpace.
       *
       *  \param[in]  type  type of geometry the compiled local key is requested for
       *  \param[in]  order polynomial order for given geometry type
       *
       *  \returns CompiledLocalKey
       */
      inline const CompiledLocalKeyType &compiledLocalKey ( const GeometryType type, const int order = polynomialOrder ) const
      {
        return compiledLocalKeys_[ order ][ type ];
      }


      ////////////////////////////////
      // Adaptive interface methods //
      ////////////////////////////////

      /** \brief p adaptation
       *
       *  \param[in]  polynomialOrders  vector containing polynomial orders for each cell
       *  \param[in]  polOrderShift     possible shift of polynomial order (i.e. in case of
       *                                Taylor-Hood put -1 for the pressure) (default = 0)
       */
      template< class Vector >
      void adapt ( const Vector &polynomialOrders, const int polOrderShift = 0 ) const
      {
        typedef typename IteratorType::Entity EntityType ;
        const IteratorType endit = this->end();

        // create a copy of this space (to be improved)
        DiscreteFunctionSpaceType oldSpace( asImp() );

        //std::cout << "Old space size = " << oldSpace.size() << std::endl;

        // set new polynomial order for space
        for( IteratorType it = this->begin(); it != endit; ++it )
        {
          const EntityType &entity = *it;
          const int polOrder = polynomialOrders[ this->indexSet().index( entity ) ] + polOrderShift ;
          blockMapper().setPolynomOrder( entity, polOrder );
        }

        // adjust mapper
        blockMapper().adapt();

        //std::cout << "New space size = " << blockMapper().size() << std::endl;
        //for(size_t i=0; i<polynomialOrders.size(); ++i)
        //  std::cout << "   " << polynomialOrders[ i ] << std::endl;

        // Adapt space and then discrete functions
        IntermediateStorageFunctionType tmp( "padapt-temp", oldSpace );
        //std::cout << "created tmp with size = " << oldSpace.size() << " " << tmp.space().size() << std::endl;

        const DFListIteratorType endDF = dfList_.end();
        for( DFListIteratorType it = dfList_.begin(); it != endDF; ++it )
        {
          (*it)->adaptFunction( tmp );
        }

        DofManagerType &dm = DofManagerType::instance( this->grid() );
        // resize discrete functions (only functions belonging
        // to this space will be affected ), for convenience
        dm.resize();
        dm.compress();

        //std::cout <<"This spaces size = " << this->size() << std::endl;
        //std::cout << std::endl;
      }


    protected:
      // initialize space and create block mapper
      BlockMapperType *initialize ( const BlockMapperType *otherMapper = 0 )
      {
        const IndexSetType &indexSet = gridPart().indexSet();

        AllGeomTypes< IndexSetType, GridType > allGeometryTypes( indexSet );
        const std::vector< GeometryType > &geometryTypes
          = allGeometryTypes.geomTypes( 0 );

        for( unsigned int i = 0; i < geometryTypes.size(); ++i )
        {
          ForLoop< Initialize, 1, polynomialOrder >::
            apply( scalarShapeFunctionSets_, compiledLocalKeys_, geometryTypes[ i ] );
        }

        if( otherMapper )
        {
          // make a copy of the other block mapper
          return new BlockMapperType( *otherMapper, compiledLocalKeys_ );
        }
        else
        {
          // create new block mapper, this mapper is unique for each space since
          // the polynomial degrees might be different for each element
          return new BlockMapperType( gridPart(), compiledLocalKeys_ );
        }
      }

      template< class DiscreteFunction >
      DFListIteratorType searchFunction ( const DiscreteFunction &df ) const
      {
        assert( &df.space() == this );
        const DFListIteratorType endDF = dfList_.end();
        for( DFListIteratorType it = dfList_.begin(); it != endDF; ++it )
        {
          if( (*it)->equals( (void *) &df ) )
            return it;
        }
        return endDF;
      }

    public:
      template< class DiscreteFunction >
      void removeFunction ( const DiscreteFunction &df ) const
      {
        DFListIteratorType it = searchFunction( df );
        if( it != dfList_.end() )
        {
          delete (*it);
          dfList_.erase( it );
        }
      }

    protected:
      // storage for base function sets
      std::vector< ScalarShapeFunctionSetStorageType > scalarShapeFunctionSets_;
      // storage for compiled local keys
      std::vector< LocalKeyStorageType > compiledLocalKeys_;

      // corresponding mapper
      BlockMapperType *blockMapper_;
      // list of registered discrete functions
      mutable PAdaptiveDiscreteFunctionListType dfList_;
    };



    // Implementation of GenericDiscreteFunctionSpace::Initialize
    // ----------------------------------------------------------

    template< class Traits >
    template <int pOrd>
    struct GenericDiscreteFunctionSpace< Traits >::Initialize
    {
      struct CompiledLocalKeyFactory
      {
        static CompiledLocalKeyType *createObject ( const GeometryType &type )
        {
          return new CompiledLocalKeyType( type, pOrd );
        }
        static void deleteObject ( CompiledLocalKeyType *obj )
        {
          delete obj;
        }
      };

      static void apply ( std::vector< ScalarShapeFunctionSetStorageType > &scalarShapeFunctionSets,
                          std::vector< LocalKeyStorageType > &compiledLocalKeys,
                          const GeometryType &type )
      {
        typedef typename ScalarShapeFunctionSetFactory< pOrd >::Type ScalarShapeFunctionSetFactoryType;
        typedef SingletonList< const GeometryType, ScalarShapeFunctionSetType, ScalarShapeFunctionSetFactoryType > SingletonProviderType;
        scalarShapeFunctionSets[ pOrd ].template insert< SingletonProviderType >( type );

        typedef SingletonList< GeometryType, CompiledLocalKeyType, CompiledLocalKeyFactory > CompiledLocalKeySingletonProviderType;
        compiledLocalKeys[ pOrd ].template insert< CompiledLocalKeySingletonProviderType >( type );
      }
    };



    // Implementation of GenericDiscreteFunctionSpace::PAdaptiveDiscreteFunctionEntry
    // ------------------------------------------------------------------------------

    template< class Traits >
    template < class DF, class LocalInterpolation >
    class GenericDiscreteFunctionSpace< Traits >::PAdaptiveDiscreteFunctionEntry
    : public PAdaptiveDiscreteFunctionEntryInterface
    {
      DF &df_;
      DofManagerType &dm_;

    public:
      PAdaptiveDiscreteFunctionEntry ( DF &df )
      : df_( df ),
      dm_( DofManagerType::instance( df.space().grid() ) )
      {}

      virtual bool equals ( void *ptr ) const { return (((void *) &df_) == ptr ); }

      virtual void adaptFunction ( IntermediateStorageFunctionType &tmp )
      {
        //const int oldSize = tmp.space().size() ;
        //const int newSize = df_.space().size() ;

        //std::cout << " Start adaptFct: old size " << tmp.space().size()
        //          << "                 new size " << df_.space().size() << std::endl;

        typedef typename IntermediateStorageFunctionType::DofIteratorType TmpIteratorType;
        typedef typename DF::DofIteratorType  DFIteratorType;

        // copy dof to temporary storage
        DFIteratorType dfit = df_.dbegin();
        const TmpIteratorType endtmp = tmp.dend();
        for( TmpIteratorType it = tmp.dbegin(); it != endtmp; ++it, ++dfit )
        {
          assert( dfit != df_.dend() );
          *it = *dfit;
        }
        assert( dfit == df_.dend() );

        // adjust size of discrete function
        df_.resize();

        //std::cout << " End adaptFct: old size " << tmp.space().size()
        //          << "               new size " << df_.space().size() << std::endl;

        // interpolate to new space, this can be a
        // Lagrange interpolation or a L2 projection
        LocalInterpolation::apply( tmp, df_ );
      }
    };

  } // namespace Fem

} // Dune namespace

#endif // #ifndef DUNE_FEM_SPACE_PADAPTIVE_GENERIC_HH


==> anc/xt-super/dune-fem/dune/fem/space/padaptivespace/lagrange.hh <==
#ifndef DUNE_FEM_SPACE_PADAPTIVE_LAGRANGE_HH
#define DUNE_FEM_SPACE_PADAPTIVE_LAGRANGE_HH

#include <dune/fem/misc/compatibility.hh>
#include <dune/fem/operator/lagrangeinterpolation.hh>
#include <dune/fem/space/common/defaultcommhandler.hh>
#include <dune/fem/space/lagrange/shapefunctionset.hh>
#include <dune/fem/space/mapper/nonblockmapper.hh>

#include "adaptmanager.hh"
#include "declaration.hh"
#include "generic.hh"
#include "mapper.hh"
#include "restrictprolong.hh"


namespace Dune
{

  namespace Fem
  {

    /** \addtogroup PAdaptiveLagrangeSpace
     *
     *  Provides access to base function sets for different element types in
     *  one grid and size of function space and maps from local to global dof
     *  number.
     *
     *  \note This space can only be used with special index sets. If you want
     *  to use the PAdaptiveLagrangeSpace with an index set only
     *  supporting the index set interface you will have to use the
     *  IndexSetWrapper class to provide the required functionality.
     *
     *  \note For adaptive calculations one has to use index sets that are
     *  capable of adaption (i.e. the method adaptive returns true). See also
     *  AdaptiveLeafIndexSet.
     */

    // PAdaptiveLagrangeSpaceTraits
    // ----------------------------

    template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage >
    struct PAdaptiveLagrangeSpaceTraits
    {
      static_assert((polOrder > 0), "LagrangeSpace only defined for polOrder > 0" );

      typedef PAdaptiveLagrangeSpace< FunctionSpace, GridPart, polOrder, Storage > DiscreteFunctionSpaceType;

      typedef FunctionSpace FunctionSpaceType;
      typedef GridPart GridPartType;

      static const int polynomialOrder = polOrder;

      static const bool continuousSpace = true ;
      static const int localBlockSize = FunctionSpaceType::dimRange;

      typedef PAdaptiveLagrangeMapper< GridPartType, polynomialOrder > BlockMapperType;

      typedef LagrangePointSet< GridPartType, polynomialOrder > CompiledLocalKeyType;

      static const int codimension = 0;

    private:
      typedef typename GridPartType::template Codim< codimension >::EntityType EntityType;

      static const int dimLocal = GridPartType::dimension;
      typedef typename FunctionSpace::ScalarFunctionSpaceType ScalarFunctionSpaceType;
      typedef typename ToNewDimDomainFunctionSpace< ScalarFunctionSpaceType, dimLocal >::Type ShapeFunctionSpaceType;

      typedef LagrangeShapeFunctionInterface< ShapeFunctionSpaceType > ShapeFunctionType;
      typedef SimpleShapeFunctionSet< ShapeFunctionType > SimpleShapeFunctionSetType;

    public:
      typedef SelectCachingShapeFunctionSet< SimpleShapeFunctionSetType, Storage > ScalarShapeFunctionSetType;

      template< int pOrd >
      struct ScalarShapeFunctionSetFactory
      {
        struct Type
        {
          static ScalarShapeFunctionSetType *createObject ( const GeometryType &type )
          {
            typedef LagrangeShapeFunctionFactory< ShapeFunctionSpaceType, polOrder > SimpleShapeFunctionSetFactoryType;
            return new ScalarShapeFunctionSetType( type, SimpleShapeFunctionSetType( SimpleShapeFunctionSetFactoryType( type ) ) );
          }

          static void deleteObject ( ScalarShapeFunctionSetType *object ) { delete object; }
        };
      };

      typedef ShapeFunctionSetProxy< ScalarShapeFunctionSetType > ScalarShapeFunctionSetProxyType;
      typedef VectorialShapeFunctionSet< ScalarShapeFunctionSetProxyType, typename FunctionSpaceType::RangeType > ShapeFunctionSetType;

      typedef Dune::Fem::DefaultBasisFunctionSet< EntityType, ShapeFunctionSetType > BasisFunctionSetType;

      template< class DiscreteFunction, class Operation = DFCommunicationOperation::Add >
      struct CommDataHandle
      {
        typedef DefaultCommunicationHandler< DiscreteFunction, Operation > Type;
        typedef Operation OperationType;
      };
    };



    // PAdaptiveLagrangeSpace
    // ----------------------

    /** \class   PAdaptiveLagrangeSpace
     *
     *  \ingroup PAdaptiveLagrangeSpace
     *
     *  \brief   Lagrange discrete function space
     */
    template< class FunctionSpace, class GridPart, int polOrder, template< class > class Storage = CachingStorage >
    class PAdaptiveLagrangeSpace
    : public GenericDiscreteFunctionSpace< PAdaptiveLagrangeSpaceTraits< FunctionSpace, GridPart, polOrder, Storage > >
    {
      typedef PAdaptiveLagrangeSpace< FunctionSpace, GridPart, polOrder, Storage > ThisType;
      typedef GenericDiscreteFunctionSpace< PAdaptiveLagrangeSpaceTraits< FunctionSpace, GridPart, polOrder, Storage > > BaseType;

    public:
      typedef ThisType PAdaptiveLagrangeSpaceType;

      typedef typename BaseType::Traits Traits;

      typedef typename BaseType::GridPartType GridPartType;
      typedef typename BaseType::IntersectionType IntersectionType;

      typedef typename BaseType::CompiledLocalKeyType CompiledLocalKeyType;
      typedef CompiledLocalKeyType LagrangePointSetType;

    protected:
      using BaseType::dfList_ ;
      using BaseType::searchFunction ;

    public:
      using BaseType::blockMapper;
      using BaseType::compiledLocalKey;
      using BaseType::continuous;
      using BaseType::gridPart;
      using BaseType::order;

      // default communication interface
      static const InterfaceType defaultInterface = InteriorBorder_InteriorBorder_Interface;
      // default communication direction
      static const CommunicationDirection defaultDirection = ForwardCommunication;

      /** \brief constructor
       *
       *  \param[in]  gridPart       grid part for the Lagrange space
       *  \param[in]  commInterface  communication interface to use (optional)
       *  \param[in]  commDirection  communication direction to use (optional)
       */
      explicit PAdaptiveLagrangeSpace ( GridPartType &gridPart,
                                        const InterfaceType commInterface = defaultInterface,
                                        const CommunicationDirection commDirection = defaultDirection )
      : BaseType( gridPart, commInterface, commDirection )
      {}

      // copy constructor needed for p-adaption
      PAdaptiveLagrangeSpace ( const PAdaptiveLagrangeSpace &other )
      : BaseType( other )
      {}

      /** @copydoc Dune::Fem::DiscreteFunctionSpaceInterface::continuous */
      bool continuous (const IntersectionType &intersection) const
      {
        if ( order() > 0 && intersection.conforming())
        {
          return true;
          if (intersection.neighbor())
            return (order(make_entity(intersection.inside())) == order(make_entity(intersection.outside())));
          else
            return true;
        }
        return false;
      }

      /** \brief provide access to the Lagrange point set for an entity
       *
       *  \note This method is not part of the DiscreteFunctionSpaceInterface. It
       *        is unique to the LagrangeDiscreteFunctionSpace.
       *
       *  \param[in]  entity  entity the Lagrange point set is requested for
       *
       *  \returns LagrangePointSet
       */
      template< class EntityType >
      const CompiledLocalKeyType &lagrangePointSet ( const EntityType &entity ) const
      {
        return compiledLocalKey( entity.type(),
                                 blockMapper().polynomOrder( entity ) );
      }

      /** \brief provide access to the Lagrange point set for a geometry type
       *
       *  \note This method is not part of the DiscreteFunctionSpaceInterface. It
       *        is unique to the LagrangeDiscreteFunctionSpace.
       *
       *  \param[in]  type  type of geometry the Lagrange point set is requested for
       *  \param[in]  order polynomial order the Lagrange point set is requested for
       *
       *  \returns LagrangePointSetType
       */
      const CompiledLocalKeyType &lagrangePointSet ( const GeometryType &type, const int order = BaseType::polynomialOrder ) const DUNE_DEPRECATED
      {
        return compiledLocalKey( type, order );
      }

      /** \brief add function to discrete function space for p-adaptation
       *         (currently only supported by AdaptiveDiscreteFunction )
       */
      template< class DiscreteFunction >
      void addFunction( DiscreteFunction &df ) const
      {
        assert( searchFunction( df ) == dfList_.end() );

        // select LagrangeInterpolation to be the LocalInterpolation
        typedef typename BaseType :: template PAdaptiveDiscreteFunctionEntry<
            DiscreteFunction, LagrangeInterpolation< DiscreteFunction, DiscreteFunction > > RealEntryType ;
        typedef typename BaseType :: PAdaptiveDiscreteFunctionEntryInterface
          EntryInterface;
        EntryInterface *entry = new RealEntryType( df );

        assert( entry );
        dfList_.push_front( entry );
      }
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_PADAPTIVE_LAGRANGE_HH


==> anc/xt-super/dune-fem/dune/fem/space/padaptivespace/mapper.hh <==
#ifndef DUNE_FEM_SPACE_PADAPTIVE_MAPPER_HH
#define DUNE_FEM_SPACE_PADAPTIVE_MAPPER_HH

#include <dune/common/exceptions.hh>

#include <dune/geometry/type.hh>
#include <dune/geometry/typeindex.hh>

#include <dune/grid/utility/persistentcontainer.hh>

#include <dune/fem/misc/capabilities.hh>
#include <dune/fem/misc/metaprogramming.hh>
#include <dune/fem/space/common/basesetlocalkeystorage.hh>
#include <dune/fem/space/common/dofmanager.hh>
#include <dune/fem/space/lagrange/lagrangepoints.hh>
#include <dune/fem/space/mapper/codimensionmapper.hh>
#include <dune/fem/space/mapper/dofmapper.hh>
#include <dune/fem/space/mapper/genericadaptivedofmapper.hh>


namespace Dune
{

  namespace Fem
  {

    // Internal forward declaration
    // ----------------------------
    template< class GridPart, int polOrder >
    class PAdaptiveLagrangeMapper;



    // PAdaptiveLagrangeMapperTraits
    // -----------------------------

    template< class GridPart, int polOrder >
    struct PAdaptiveLagrangeMapperTraits
    {
      typedef GridPart GridPartType;

      static const int polynomialOrder = polOrder;
      // if this is set to true the mapper behaves like a DG mapper
      static const bool discontinuousMapper = false;

      typedef typename GridPartType::template Codim< 0 >::EntityType ElementType;
      typedef PAdaptiveLagrangeMapper< GridPartType, polynomialOrder > DofMapperType;

      //! type of the compiled local key
      typedef LagrangePointSet< GridPartType, polynomialOrder >  CompiledLocalKeyType;
      typedef BaseSetLocalKeyStorage< CompiledLocalKeyType > BaseSetLocalKeyStorageType;

      typedef std::vector< BaseSetLocalKeyStorageType > CompiledLocalKeyVectorType ;

      typedef int SizeType ;
      typedef int GlobalKeyType ;
    };



    // First Order Lagrange Mapper
    // ---------------------------

#if 0
    template< class GridPart >
    class PAdaptiveLagrangeMapper< GridPart, 1 >
    : public CodimensionMapper< GridPart, GridPart::GridType::dimension >
    {
      typedef PAdaptiveLagrangeMapper< GridPart, 1 > ThisType;
      typedef CodimensionMapper< GridPart, GridPart::GridType::dimension > BaseType;

    public:
      //! type of the grid part
      typedef typename BaseType::GridPartType GridPartType;

      //! type of entities (codim 0)
      typedef typename BaseType::ElementType ElementType;

      //! type of the underlying grid
      typedef typename GridPartType::GridType GridType;

      //! type of coordinates within the grid
      typedef typename GridType::ctype FieldType;

      //! dimension of the grid
      static const int dimension = GridType::dimension;

      //! order of the Lagrange polynoms
      static const int polynomialOrder = 1;

      // my traits class
      typedef PAdaptiveLagrangeMapperTraits< GridPart, polynomialOrder > Traits;

      typedef typename Traits :: CompiledLocalKeyVectorType  CompiledLocalKeyVectorType;

    public:
      //! constructor
      PAdaptiveLagrangeMapper ( const GridPartType &gridPart, CompiledLocalKeyVectorType& )
      : BaseType( gridPart )
      {}

      bool fixedDataSize ( const int codim ) const
      {
        return true;
      }

      int polynomOrder( const ElementType& entity ) const
      {
        return 1;
      }

      void setPolynomOrder( const ElementType& entity, const int polOrd )
      {
      }

      void adapt() {}
    };
#endif


    // Higher Order Lagrange Mapper
    // ----------------------------

    template< class GridPart, int polOrder >
    class PAdaptiveLagrangeMapper
      : public GenericAdaptiveDofMapper< PAdaptiveLagrangeMapperTraits< GridPart, polOrder > >
    {
    public:
      // my traits class
      typedef PAdaptiveLagrangeMapperTraits< GridPart, polOrder > Traits;

    private:
      typedef PAdaptiveLagrangeMapper< GridPart, polOrder > ThisType;
      typedef GenericAdaptiveDofMapper< Traits > BaseType;

    public:
      //! type of the grid part
      typedef typename Traits::GridPartType GridPartType;

      //! type of compiled local keys vector
      typedef typename Traits :: CompiledLocalKeyVectorType  CompiledLocalKeyVectorType;

    public:
      //! constructor
      PAdaptiveLagrangeMapper ( const GridPartType &gridPart,
                                CompiledLocalKeyVectorType &compiledLocalKeys )
        : BaseType( gridPart, compiledLocalKeys )
      {
      }

      //! sort of copy constructor
      PAdaptiveLagrangeMapper ( const ThisType& other,
                                CompiledLocalKeyVectorType &compiledLocalKeys )
        : BaseType( other, compiledLocalKeys )
      {}
    };

    template< class GridPart, int polOrder >
    class PAdaptiveDGMapper;

    template< class GridPart, int polOrder >
    struct PAdaptiveDGMapperTraits
      : public PAdaptiveLagrangeMapperTraits< GridPart, polOrder >
    {
      // this is a mapper for DG
      static const bool discontinuousMapper = true ;

      typedef typename GridPart::template Codim< 0 >::EntityType ElementType;
      typedef PAdaptiveDGMapper< GridPart, polOrder > DofMapperType;
      typedef int SizeType ;
      typedef int GlobalKeyType ;
    };


    // Higher Order Adaptive DG Mapper
    // -------------------------------

    template< class GridPart, int polOrder >
    class PAdaptiveDGMapper
      : public GenericAdaptiveDofMapper< PAdaptiveDGMapperTraits< GridPart, polOrder > >
    {
    public:
      // my traits class
      typedef PAdaptiveDGMapperTraits< GridPart, polOrder > Traits;

    private:
      typedef PAdaptiveDGMapper< GridPart, polOrder > ThisType;
      typedef GenericAdaptiveDofMapper< Traits > BaseType;

    public:
      //! type of the grid part
      typedef typename Traits::GridPartType GridPartType;

      //! type of compiled local keys vector
      typedef typename Traits :: CompiledLocalKeyVectorType  CompiledLocalKeyVectorType;

    public:
      //! constructor
      PAdaptiveDGMapper ( const GridPartType &gridPart,
                          CompiledLocalKeyVectorType &compiledLocalKeys )
        : BaseType( gridPart, compiledLocalKeys )
      {}

      //! sort of copy constructor
      PAdaptiveDGMapper ( const ThisType& other,
                          CompiledLocalKeyVectorType &compiledLocalKeys )
        : BaseType( other, compiledLocalKeys )
      {}
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_PADAPTIVE_MAPPER_HH


==> anc/xt-super/dune-fem/dune/fem/space/padaptivespace/padaptivespace.hh <==
#include <dune/fem/space/padaptivespace/discontinuousgalerkin.hh>
#include <dune/fem/space/padaptivespace/generic.hh>
#include <dune/fem/space/padaptivespace/lagrange.hh>


==> anc/xt-super/dune-fem/dune/fem/space/padaptivespace/restrictprolong.hh <==
#ifndef DUNE_FEM_SPACE_PADAPTIVE_RESTRICTPROLONG_HH
#define DUNE_FEM_SPACE_PADAPTIVE_RESTRICTPROLONG_HH

#include <dune/geometry/referenceelements.hh>

#include <dune/fem/function/localfunction/localfunction.hh>
#include <dune/fem/space/lagrange/lagrangepoints.hh>


namespace Dune
{

  namespace Fem
  {

    // PLagrangeLocalRestrictProlong
    // -----------------------------

    template< class G, class LagrangePointSetProvider >
    struct PLagrangeLocalRestrictProlong
    {
      typedef G Grid;

      typedef typename Grid::ctype ctype;
      static const int dimension = Grid::dimension;
      typedef FieldVector< ctype, dimension > DomainVector;

      typedef typename Grid::template Codim< 0 >::Entity Entity;

      typedef typename LagrangePointSetProvider :: LagrangePointSetType  LagrangePointSet;

    private:
      typedef typename Entity::LocalGeometry LocalGeometry;

      typedef typename LagrangePointSet::template Codim< 0 >::SubEntityIteratorType
        EntityDofIterator;

    public:
      PLagrangeLocalRestrictProlong ( const LagrangePointSetProvider &lpsProvider )
      : lpsProvider_( lpsProvider )
      {}

      template< class DomainField >
      void setFatherChildWeight ( const DomainField &weight ) {}

      template< class LFFather, class LFSon, class LocalGeometry >
      void restrictLocal ( LFFather &lfFather, const LFSon &lfSon,
                           const LocalGeometry &geometryInFather, bool initialize ) const
      {
        static const int dimRange = LFSon::dimRange;

        const Entity &father = lfFather.entity();
        const Entity &son = lfSon.entity();

        const Dune::ReferenceElement< ctype, dimension > &refSon
          = Dune::ReferenceElements< ctype, dimension >::general( son.type() );

        const LagrangePointSet &pointSet = lagrangePointSet( father );

        const EntityDofIterator send = pointSet.template endSubEntity< 0 >( 0 );
        for( EntityDofIterator sit = pointSet.template beginSubEntity< 0 >( 0 ); sit != send; ++sit )
        {
          const unsigned int dof = *sit;
          const DomainVector &pointInFather = pointSet.point( dof );
          const DomainVector pointInSon = geometryInFather.local( pointInFather );
          if( refSon.checkInside( pointInSon ) )
          {
            typename LFSon::RangeType phi;
            lfSon.evaluate( pointInSon, phi );
            for( int coordinate = 0; coordinate < dimRange; ++coordinate )
              lfFather[ dimRange * dof + coordinate ] = phi[ coordinate ];
          }
        }
      }


      template< class LFFather, class LFSon, class LocalGeometry >
      void prolongLocal ( const LFFather &lfFather, LFSon &lfSon,
                          const LocalGeometry &geometryInFather, bool initialize ) const
      {
        static const int dimRange = LFFather::dimRange;

        const Entity &son = lfSon.entity();

        const LagrangePointSet &pointSet = lagrangePointSet( son );

        const EntityDofIterator send = pointSet.template endSubEntity< 0 >( 0 );
        for( EntityDofIterator sit = pointSet.template beginSubEntity< 0 >( 0 ); sit != send; ++sit )
        {
          const unsigned int dof = *sit;
          const DomainVector &pointInSon = pointSet.point( dof );
          const DomainVector pointInFather = geometryInFather.global( pointInSon );

          typename LFFather::RangeType phi;
          lfFather.evaluate( pointInFather, phi );
          for( int coordinate = 0; coordinate < dimRange; ++coordinate )
          {
            const int idx = dimRange * dof + coordinate  ;
            lfSon[ idx ] = phi[ coordinate ];
          }
        }
      }

      template< class ArgLocal, class DestLocal >
      void localInterpolation ( const ArgLocal &argLocal,
                                DestLocal &destLocal ) const
      {
        static const int dimRange = DestLocal::dimRange;

        const Entity &entity = destLocal.entity();

        const LagrangePointSet &pointSet = lagrangePointSet( entity );

        const EntityDofIterator send = pointSet.template endSubEntity< 0 >( 0 );
        for( EntityDofIterator sit = pointSet.template beginSubEntity< 0 >( 0 ); sit != send; ++sit )
        {
          const unsigned int dof = *sit;
          const DomainVector &localPoint = pointSet.point( dof );

          typename ArgLocal::RangeType phi;
          argLocal.evaluate( localPoint, phi );
          for( int coordinate = 0; coordinate < dimRange; ++coordinate )
          {
            const int idx = dimRange * dof + coordinate  ;
            destLocal[ idx ] = phi[ coordinate ];
          }
        }
      }

      bool needCommunication () const { return false; }

      const LagrangePointSet &lagrangePointSet ( const Entity &entity ) const
      {
        return lpsProvider_.lagrangePointSet( entity );
      }

    protected:
      const LagrangePointSetProvider& lpsProvider_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_PADAPTIVE_RESTRICTPROLONG_HH


==> anc/xt-super/dune-fem/dune/fem/space/rannacherturek.hh <==
#include <dune/fem/space/rannacherturek/space.hh>


==> anc/xt-super/dune-fem/dune/fem/space/rannacherturek/CMakeLists.txt <==
dune_install(capabilities.hh declaration.hh dofmappercode.hh
             localinterpolation.hh space.hh)


==> anc/xt-super/dune-fem/dune/fem/space/rannacherturek/Makefile.am <==
rannacherturekspacedir =  $(includedir)/dune/fem/space/rannacherturek
rannacherturekspace_HEADERS = capabilities.hh \
			      declaration.hh \
			      dofmappercode.hh \
			      localinterpolation.hh \
			      space.hh

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/dune/fem/space/rannacherturek/capabilities.hh <==
#ifndef DUNE_FEM_SPACE_RANNACHERTUREK_CAPABILITIES_HH
#define DUNE_FEM_SPACE_RANNACHERTUREK_CAPABILITIES_HH

#include <dune/fem/gridpart/common/capabilities.hh>
#include <dune/fem/space/common/capabilities.hh>
#include <dune/fem/space/rannacherturek/declaration.hh>

namespace Dune
{

  namespace Fem
  {

    namespace Capabilities
    {

      template< class FunctionSpace, class GridPart, template< class > class Storage >
      struct hasFixedPolynomialOrder< RannacherTurekDiscreteFunctionSpace< FunctionSpace, GridPart, Storage > >
      {
        static const bool v = true;
      };


      template< class FunctionSpace, class GridPart, template< class > class Storage >
      struct hasStaticPolynomialOrder< RannacherTurekDiscreteFunctionSpace< FunctionSpace, GridPart, Storage > >
      {
        static const bool v = true;
        static const int order = 1;
      };


      template< class FunctionSpace, class GridPart, template< class > class Storage >
      struct isContinuous< RannacherTurekDiscreteFunctionSpace< FunctionSpace, GridPart, Storage > >
      {
        static const bool v = false;
      };


      template< class FunctionSpace, class GridPart, template< class > class Storage >
      struct isLocalized< RannacherTurekDiscreteFunctionSpace< FunctionSpace, GridPart, Storage > >
      {
        static const bool v = true;
      };


      template< class FunctionSpace, class GridPart, template< class > class Storage >
      struct isParallel< RannacherTurekDiscreteFunctionSpace< FunctionSpace, GridPart, Storage > >
      {
        static const bool v = Dune::Fem::GridPartCapabilities::isParallel< GridPart >::v;
      };


      template< class FunctionSpace, class GridPart, template< class > class Storage >
      struct isAdaptive< RannacherTurekDiscreteFunctionSpace< FunctionSpace, GridPart, Storage > >
      {
        static const bool v = true;
      };


      template< class FunctionSpace, class GridPart, template< class > class Storage >
      struct threadSafe< RannacherTurekDiscreteFunctionSpace< FunctionSpace, GridPart, Storage > >
      {
        static const bool v = false;
      };


      template< class FunctionSpace, class GridPart, template< class > class Storage >
      struct viewThreadSafe< RannacherTurekDiscreteFunctionSpace< FunctionSpace, GridPart, Storage > >
      {
        static const bool v = true;
      };

    } // namespace Capabilities

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_RANNACHERTUREK_CAPABILITIES_HH


==> anc/xt-super/dune-fem/dune/fem/space/rannacherturek/declaration.hh <==
#ifndef DUNE_FEM_SPACE_RANNACHERTUREK_DECLARATION_HH
#define DUNE_FEM_SPACE_RANNACHERTUREK_DECLARATION_HH

namespace Dune
{

  namespace Fem
  {

    // RannacherTurekDiscreteFunctionSpace
    // -----------------------------------

    template< class FunctionSpace, class GridPart, template< class > class Storage >
    struct RannacherTurekDiscreteFunctionSpace;

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_RANNACHERTUREK_DECLARATION_HH


==> anc/xt-super/dune-fem/dune/fem/space/rannacherturek/dofmappercode.hh <==
#ifndef DUNE_FEM_SPACE_RANNACHERTUREK_DOFMAPPERCODE_HH
#define DUNE_FEM_SPACE_RANNACHERTUREK_DOFMAPPERCODE_HH

// dune-geometry includes
#include <dune/geometry/referenceelements.hh>

// dune-fem includes
#include <dune/fem/space/mapper/code.hh>
#include <dune/fem/space/mapper/compile.hh>
#include <dune/fem/space/mapper/indexsetdofmapper.hh>


namespace Dune
{

  namespace Fem
  {

    // RannacherTurekBlockMapperSingletonKey
    // -------------------------------------

    template< class GridPart >
    class RannacherTurekBlockMapperSingletonKey
    {
      typedef RannacherTurekBlockMapperSingletonKey< GridPart > ThisType;

    public:
      typedef GridPart GridPartType;

      RannacherTurekBlockMapperSingletonKey ( const GridPartType &gridPart )
      : gridPart_( gridPart )
      {}

      const GridPartType &gridPart () const { return gridPart_; }

      bool operator== ( const ThisType &other ) const
      {
        return ( &gridPart_ == &(other.gridPart_) );
      }

      bool operator!= ( const ThisType &other ) const
      {
        return !( *this == other );
      }

    private:
      const GridPartType &gridPart_;
    };



    // RannacherTurekDofMapperCodeFactory
    // ----------------------------------

    template< class LocalCoefficients >
    struct RannacherTurekDofMapperCodeFactory
    {
      typedef LocalCoefficients LocalCoefficientsType;

      RannacherTurekDofMapperCodeFactory ( const LocalCoefficients &localCoefficients = LocalCoefficients() )
      : localCoefficients_( localCoefficients )
      {}

      template< class Field, int dim >
      Dune::Fem::DofMapperCode operator() ( const Dune::ReferenceElement< Field, dim > &refElement ) const
      {
        return Dune::Fem::compile( refElement, localCoefficients() );
      }

      const LocalCoefficientsType &localCoefficients () const
      {
        return localCoefficients_;
      }

    private:
      LocalCoefficientsType localCoefficients_;
    };



    // RannacherTurekBlockMapperFactory
    // --------------------------------

    template< class GridPart, class LocalCoefficients >
    struct RannacherTurekBlockMapperFactory
    {
      typedef GridPart GridPartType;
      typedef LocalCoefficients LocalCoefficientsType;

      typedef Dune::Fem::IndexSetDofMapper< GridPartType > BlockMapperType;

      static BlockMapperType *createObject ( const RannacherTurekBlockMapperSingletonKey< GridPartType > &key )
      {
        return createObject( key.gridPart() );
      }

      static BlockMapperType *createObject ( const GridPart &gridPart )
      {
        RannacherTurekDofMapperCodeFactory< LocalCoefficientsType > codeFactory;
        return new BlockMapperType( gridPart, codeFactory );
      }

      static void deleteObject ( BlockMapperType *blockMapper )
      {
        delete blockMapper;
      }
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_RANNACHERTUREK_DOFMAPPERCODE_HH


==> anc/xt-super/dune-fem/dune/fem/space/rannacherturek/localinterpolation.hh <==
#ifndef DUNE_FEM_SPACE_RANNACHERTUREK_LOCALINTERPOLATION_HH
#define DUNE_FEM_SPACE_RANNACHERTUREK_LOCALINTERPOLATION_HH

#include <cstddef>

#include <utility>
#include <vector>

#include <dune/common/fvector.hh>


namespace Dune
{

  namespace Fem
  {

    // RannacherTurekLocalInterpolation
    // --------------------------------

    template< class BasisFunctionSet, class LocalInterpolation >
    class RannacherTurekLocalInterpolation
    {
      typedef RannacherTurekLocalInterpolation< BasisFunctionSet, LocalInterpolation > ThisType;

    public:
      typedef BasisFunctionSet BasisFunctionSetType;
      typedef LocalInterpolation LocalInterpolationType;

    private:
      typedef typename BasisFunctionSetType::FunctionSpaceType FunctionSpaceType;

      typedef typename FunctionSpaceType::RangeType RangeType;
      typedef typename FunctionSpaceType::RangeFieldType RangeFieldType;
      static const int dimRange = FunctionSpaceType::dimRange;

      typedef std::size_t size_type;

      template< class LocalFunction >
      struct LocalFunctionWrapper;

    public:
      explicit RannacherTurekLocalInterpolation ( const BasisFunctionSetType &basisFunctionSet,
                                                  const LocalInterpolationType &localInterpolation = LocalInterpolationType() )
        : basisFunctionSet_( basisFunctionSet ),
          localInterpolation_( localInterpolation )
      {}

      RannacherTurekLocalInterpolation ( const ThisType & ) = default;

      RannacherTurekLocalInterpolation ( ThisType &&other )
        : basisFunctionSet_( std::move( other.basisFunctionSet_ ) ),
          localInterpolation_( std::move( other.localInterpolation_ ) )
      {}

      RannacherTurekLocalInterpolation &operator= ( const ThisType & ) = default;

      RannacherTurekLocalInterpolation &operator= ( ThisType &&other )
      {
        basisFunctionSet_ = std::move( other.basisFunctionSet_ );
        localInterpolation_ = std::move( other.localInterpolation_ );
        return *this;
      }

      BasisFunctionSetType basisFunctionSet () const
      {
        return basisFunctionSet_;
      }

      template< class LocalFunction, class LocalDofVector >
      void operator() ( const LocalFunction &localFunction, LocalDofVector &localDofVector ) const
      {
        apply( localFunction, localDofVector );
      }

      template< class LocalFunction, class LocalDofVector >
      void apply ( const LocalFunction &localFunction, LocalDofVector &localDofVector ) const;

    protected:
      const LocalInterpolationType &localInterpolation () const { return localInterpolation_; }

    private:
      BasisFunctionSet basisFunctionSet_;
      LocalInterpolationType localInterpolation_;
    };



    // Implementation of RannacherTurekLocalInterpolation::LocalFunctionWrapper
    // ------------------------------------------------------------------------

    template< class LocalInterpolation, class RangeVector >
    template< class LocalFunction >
    struct RannacherTurekLocalInterpolation< LocalInterpolation, RangeVector >::LocalFunctionWrapper
    {
      LocalFunctionWrapper ( const LocalFunction &localFunction, size_type component )
      : localFunction_( localFunction ),
        component_( component )
      {}

      template< class RangeFieldType >
      void evaluate ( const typename LocalFunction::DomainType &x, Dune::FieldVector< RangeFieldType, 1 > &y ) const
      {
        typename LocalFunction::RangeType z;
        localFunction().evaluate( x, z );
        y = z[ component() ];
      }

    private:
      const LocalFunction &localFunction () const { return localFunction_; }

      size_type component () const { return component_; }

      const LocalFunction &localFunction_;
      size_type component_;
    };



    // Implementation of RannacherTurekLocalInterpolation
    // --------------------------------------------------


    template< class LocalInterpolation, class RangeVector >
    template< class LocalFunction, class LocalDofVector >
    inline void RannacherTurekLocalInterpolation< LocalInterpolation, RangeVector >
      ::apply ( const LocalFunction &localFunction, LocalDofVector &localDofVector ) const
    {
      std::vector< RangeFieldType > phi;

      for( int k = 0; k < dimRange; ++k )
      {
        LocalFunctionWrapper< LocalFunction > localFunctionWrapper( localFunction, k );
        localInterpolation().interpolate( localFunctionWrapper, phi );

        const size_type size = phi.size();
        for( size_type i = 0; i < size; ++i )
          localDofVector[ i*dimRange + k ] = phi[ i ];
      }
    }

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_RANNACHERTUREK_LOCALINTERPOLATION_HH


==> anc/xt-super/dune-fem/dune/fem/space/rannacherturek/space.hh <==
#ifndef DUNE_FEM_SPACE_RANNACHERTUREK_HH
#define DUNE_FEM_SPACE_RANNACHERTUREK_HH

// ------------------------------------------------------------------------
// !!! RannacherTurekDiscreteFunctionSpace requires dune-localfunctions !!!
// ------------------------------------------------------------------------
#if HAVE_DUNE_LOCALFUNCTIONS

// C++ includes
#include <cassert>
#include <vector>

// dune-common includes
#include <dune/common/deprecated.hh>

// dune-geometry types
#include <dune/geometry/type.hh>

// dune-localfunctions includes
#include <dune/localfunctions/rannacherturek.hh>

// dune-fem includes
#include <dune/fem/gridpart/common/capabilities.hh>
#include <dune/fem/space/basisfunctionset/default.hh>
#include <dune/fem/space/common/defaultcommhandler.hh>
#include <dune/fem/space/common/discretefunctionspace.hh>
#include <dune/fem/space/common/functionspace.hh>
#include <dune/fem/space/mapper/nonblockmapper.hh>
#include <dune/fem/space/shapefunctionset/localfunctions.hh>
#include <dune/fem/space/shapefunctionset/proxy.hh>
#include <dune/fem/space/shapefunctionset/selectcaching.hh>
#include <dune/fem/space/shapefunctionset/vectorial.hh>

// local includes
#include <dune/fem/space/rannacherturek/capabilities.hh>
#include <dune/fem/space/rannacherturek/declaration.hh>
#include <dune/fem/space/rannacherturek/dofmappercode.hh>
#include <dune/fem/space/rannacherturek/localinterpolation.hh>

/**
  @file
  @author Christoph Gersbacher
  @brief  Provides space based on Rannacher-Turek finite element.
*/


namespace Dune
{

  namespace Fem
  {

    // RannacherTurekDiscreteFunctionSpaceTraits
    // -----------------------------------------

    template< class FunctionSpace, class GridPart, template< class > class Storage >
    struct RannacherTurekDiscreteFunctionSpaceTraits
    {
      static_assert( Dune::Fem::GridPartCapabilities::hasSingleGeometryType< GridPart >::v,
                          "GridPart has more than one geometry type." );

      typedef RannacherTurekDiscreteFunctionSpace< FunctionSpace, GridPart, Storage > DiscreteFunctionSpaceType;

      typedef FunctionSpace FunctionSpaceType;
      typedef GridPart GridPartType;

      static const int codimension = 0;

    private:
      typedef typename GridPartType::template Codim< codimension >::EntityType EntityType;

      typedef typename FunctionSpaceType::DomainFieldType DomainFieldType;
      typedef typename FunctionSpaceType::RangeFieldType RangeFieldType;
      static const int dimLocal = GridPartType::dimension;

    public:
      typedef Dune::RannacherTurekLocalFiniteElement< DomainFieldType, RangeFieldType, dimLocal > LocalFiniteElementType;
      typedef typename LocalFiniteElementType::Traits::LocalBasisType LocalBasisType;
      typedef typename LocalFiniteElementType::Traits::LocalCoefficientsType LocalCoefficientsType;
      typedef typename LocalFiniteElementType::Traits::LocalInterpolationType LocalInterpolationType;

      typedef RannacherTurekBlockMapperFactory< GridPartType, LocalCoefficientsType > BlockMapperFactoryType;
      typedef typename BlockMapperFactoryType::BlockMapperType BlockMapperType;

      static const int localBlockSize = FunctionSpaceType::dimRange;

      typedef LocalFunctionsShapeFunctionSet< LocalBasisType > LocalFunctionsShapeFunctionSetType;
      typedef SelectCachingShapeFunctionSet< LocalFunctionsShapeFunctionSetType, Storage > ScalarShapeFunctionSetType;

      struct ScalarShapeFunctionSetFactory
      {
        static ScalarShapeFunctionSetType *createObject ( const GeometryType &type )
        {
          assert( type.isCube() );
          return new ScalarShapeFunctionSetType( type, LocalFunctionsShapeFunctionSetType( LocalBasisType() ) );
        }

        static void deleteObject ( ScalarShapeFunctionSetType *object ) { delete object; }
      };

      typedef ScalarShapeFunctionSetFactory ScalarShapeFunctionSetFactoryType;

      typedef ShapeFunctionSetProxy< ScalarShapeFunctionSetType > ScalarShapeFunctionSetProxyType;
      typedef VectorialShapeFunctionSet< ScalarShapeFunctionSetProxyType, typename FunctionSpaceType::RangeType > ShapeFunctionSetType;

      typedef DefaultBasisFunctionSet< EntityType, ShapeFunctionSetType > BasisFunctionSetType;

      template< class DiscreteFunction, class Operation = DFCommunicationOperation::Add >
      struct CommDataHandle
      {
        typedef DefaultCommunicationHandler< DiscreteFunction, Operation > Type;
        typedef Operation OperationType;
      };
    };



    // RannacherTurekDiscreteFunctionSpace
    // -----------------------------------

    /** \brief Rannacher-Turek Space
     *  \class RannacherTurekDiscreteFunctionSpace
     *  \ingroup DiscreteFunctionSpace
     *
     *  \note The RannacherTurekDiscreteFunctionSpace depends on
     *        dune-localfunctions (see http://www.dune-project.org).
     *
     *  \todo please doc me
     */
    template< class FunctionSpace, class GridPart, template< class > class Storage = CachingStorage >
    struct RannacherTurekDiscreteFunctionSpace
    : public DiscreteFunctionSpaceDefault< RannacherTurekDiscreteFunctionSpaceTraits< FunctionSpace, GridPart, Storage > >
    {
      typedef RannacherTurekDiscreteFunctionSpace< FunctionSpace, GridPart, Storage > ThisType;
      typedef DiscreteFunctionSpaceDefault< RannacherTurekDiscreteFunctionSpaceTraits< FunctionSpace, GridPart, Storage > > BaseType;

      static const InterfaceType defaultInterface = InteriorBorder_All_Interface;
      static const CommunicationDirection defaultDirection =  ForwardCommunication;

    public:
      static const int polynomialOrder = 1;

      typedef typename BaseType::Traits Traits;

      typedef typename BaseType::FunctionSpaceType FunctionSpaceType;

      typedef typename BaseType::GridPartType GridPartType;
      typedef typename BaseType::EntityType EntityType;
      typedef typename BaseType::IntersectionType IntersectionType;

      typedef typename BaseType::Traits::ShapeFunctionSetType ShapeFunctionSetType;
      typedef typename BaseType::BasisFunctionSetType BasisFunctionSetType;

      typedef typename BaseType::BlockMapperType BlockMapperType;

      typedef RannacherTurekLocalInterpolation< BasisFunctionSetType, typename Traits::LocalInterpolationType > InterpolationType;

    private:
      typedef typename Traits::ScalarShapeFunctionSetType ScalarShapeFunctionSetType;
      typedef SingletonList< GeometryType, ScalarShapeFunctionSetType, typename Traits::ScalarShapeFunctionSetFactoryType > ScalarShapeFunctionSetProviderType;

      typedef RannacherTurekBlockMapperSingletonKey< GridPartType > BlockMapperSingletonKeyType;
      typedef typename Traits::BlockMapperFactoryType BlockMapperFactoryType;
      typedef SingletonList< BlockMapperSingletonKeyType, BlockMapperType, BlockMapperFactoryType > BlockMapperProviderType;

    public:
      using BaseType::order;

      explicit RannacherTurekDiscreteFunctionSpace ( GridPartType &gridPart,
                                     const InterfaceType commInterface = defaultInterface,
                                     const CommunicationDirection commDirection = defaultDirection )
      : BaseType( gridPart, commInterface, commDirection ),
        scalarShapeFunctionSet_( nullptr ),
        blockMapper_( nullptr )
      {
        // create scalar shape function set
        GeometryType type = GeometryType( Dune::Fem::GridPartCapabilities::hasSingleGeometryType< GridPartType >::topologyId, GridPartType::dimension );
        scalarShapeFunctionSet_ = &( ScalarShapeFunctionSetProviderType::getObject( type ) );

        // create block mapper
        BlockMapperSingletonKeyType key( gridPart );
        blockMapper_ = &( BlockMapperProviderType::getObject( key ) );
      }

      ~RannacherTurekDiscreteFunctionSpace ()
      {
        if( blockMapper_ )
          BlockMapperProviderType::removeObject( *blockMapper_ );
        blockMapper_ = nullptr;

        if( scalarShapeFunctionSet_ )
          ScalarShapeFunctionSetProviderType::removeObject( *scalarShapeFunctionSet_ );
        scalarShapeFunctionSet_ = nullptr;
      }

      /** @copydoc Dune::Fem::DiscreteFunctionSpaceInterface::type */
      DFSpaceIdentifier type () const { return RannacherTurekSpace_id; }

      /** @copydoc Dune::Fem::DiscreteFunctionSpaceInterface::basisFunctionSet */
      BasisFunctionSetType basisFunctionSet ( const EntityType &entity ) const
      {
        return BasisFunctionSetType( entity, shapeFunctionSet( entity ) );
      }

      /** \brief return shape function set for given entity
       *
       * \param[in]  entity  entity (of codim 0) for which shape function set
       *                     is requested
       *
       * \returns  ShapeFunctionSetType  shape function set
       */
      ShapeFunctionSetType shapeFunctionSet ( const EntityType &entity ) const
      {
        assert( scalarShapeFunctionSet_);
        return ShapeFunctionSetType( scalarShapeFunctionSet_ );
      }

      /** @copydoc Dune::Fem::DiscreteFunctionSpaceInterface::continuous */
      bool continuous () const { return false; }

      /** @copydoc Dune::Fem::DiscreteFunctionSpaceInterface::continuous */
      bool continuous ( const IntersectionType &intersection ) const { return false; }

      /** @copydoc Dune::Fem::DiscreteFunctionSpaceInterface::order */
      int order () const { return polynomialOrder; }

      /** \copydoc Dune::Fem::DiscreteFunctionSpaceInterface::multipleGeometryTypes */
      inline bool multipleGeometryTypes () const { return false; }

      /** @copydoc Dune::Fem::DiscreteFunctionSpaceInterface::blockMapper */
      BlockMapperType &blockMapper () const
      {
        assert( blockMapper_ );
        return *blockMapper_;
      }

      /** \brief return local interpolation
       *
       *  \param[in]  entity  grid part entity
       */
      InterpolationType interpolation ( const EntityType &entity ) const
      {
        return InterpolationType( basisFunctionSet( entity ) );
      }

      /** \brief interpolate a function locally
       *
       *  \param[in]  localFunction  local function to interpolate
       *  \param[out] dofs  local degrees of freedom of the interpolion
       */
      template< class LocalFunction, class LocalDofVector >
      DUNE_DEPRECATED
      void interpolate ( const LocalFunction &localFunction, LocalDofVector &dofs ) const
      {
        const EntityType &entity = localFunction.entity();
        InterpolationType interpolation = this->interpolation( entity );
        interpolation( localFunction, dofs );
      }

    private:
      RannacherTurekDiscreteFunctionSpace ( const ThisType & );
      ThisType &operator= ( const ThisType & );

      ScalarShapeFunctionSetType *scalarShapeFunctionSet_;
      BlockMapperType *blockMapper_;
    };

  } // namespace Fem

} // end namespace Dune

#endif // #if HAVE_DUNE_LOCALFUNCTIONS

#endif // #ifndef DUNE_FEM_SPACE_RANNACHERTUREK_HH


==> anc/xt-super/dune-fem/dune/fem/space/shapefunctionset/CMakeLists.txt <==
dune_install(caching.hh lagrange.hh legendre.hh legendrepolynomials.hh
             localfunctions.hh orthonormal.hh proxy.hh
             selectcaching.hh shapefunctionset.hh simple.hh
             tensorproduct.hh vectorial.hh wrapper.hh)


==> anc/xt-super/dune-fem/dune/fem/space/shapefunctionset/Makefile.am <==
shapefunctionsetdir = $(includedir)/dune/fem/space/shapefunctionset
shapefunctionset_HEADERS = \
	caching.hh \
	lagrange.hh \
	legendre.hh \
	legendrepolynomials.hh \
	localfunctions.hh \
	orthonormal.hh \
	proxy.hh \
	selectcaching.hh \
	shapefunctionset.hh \
	simple.hh \
	tensorproduct.hh \
	vectorial.hh \
	wrapper.hh

SUBDIRS = orthonormal

EXTRA_DIST = legendrepolynomials.cc

noinst_LTLIBRARIES = libshapefunctionset.la

libshapefunctionset_la_CXXFLAGS = @AM_CPPFLAGS@
libshapefunctionset_la_LIBADD = \
	orthonormal/liborthonormal.la
libshapefunctionset_la_SOURCES = \
	legendrepolynomials.cc
libshapefunctionset_la_CPPFLAGS = $(AM_CPPFLAGS) -DCOMPILE_LIB

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/dune/fem/space/shapefunctionset/caching.hh <==
#ifndef DUNE_FEM_SPACE_SHAPEFUNCTIONSET_CACHING_HH
#define DUNE_FEM_SPACE_SHAPEFUNCTIONSET_CACHING_HH

// C++ includes
#include <cstddef>
#include <vector>
#include <type_traits>

// dune-common includes
#include <dune/common/nullptr.hh>
#include <dune/common/typetraits.hh>

// dune-fem includes
#include <dune/fem/misc/functor.hh>
#include <dune/fem/quadrature/caching/registry.hh>
#include <dune/fem/quadrature/cachingpointlist.hh>
#include <dune/fem/quadrature/quadrature.hh>

namespace Dune
{

  namespace Fem
  {

    // CachingShapeFunctionSet
    // -----------------------

    template< class ShapeFunctionSet >
    class CachingShapeFunctionSet
    : private QuadratureStorageRegistry::StorageInterface
    {
      typedef CachingShapeFunctionSet< ShapeFunctionSet > ThisType;

    public:
      typedef typename ShapeFunctionSet::FunctionSpaceType FunctionSpaceType;

      typedef typename ShapeFunctionSet::DomainType DomainType;
      typedef typename ShapeFunctionSet::RangeType RangeType;
      typedef typename ShapeFunctionSet::JacobianRangeType JacobianRangeType;
      typedef typename ShapeFunctionSet::HessianRangeType HessianRangeType;

      typedef std::vector< RangeType >         RangeVectorType ;
      typedef std::vector< JacobianRangeType > JacobianRangeVectorType ;

      typedef std::vector< RangeType * > ValueCacheVectorType;
      typedef std::vector< JacobianRangeType * > JacobianCacheVectorType;

      explicit CachingShapeFunctionSet ( const GeometryType &type,
                                         const ShapeFunctionSet &shapeFunctionSet = ShapeFunctionSet() )
      : type_( type ),
        shapeFunctionSet_( shapeFunctionSet )
      {
        QuadratureStorageRegistry::registerStorage( *this );
      }

      ~CachingShapeFunctionSet ();

      int order () const { return shapeFunctionSet_.order(); }

      std::size_t size () const
      {
        return shapeFunctionSet_.size();
      }

      template< class Point, class Functor >
      void evaluateEach ( const Point &x, Functor functor ) const
      {
        return shapeFunctionSet_.evaluateEach( x, functor );
      }

      template< class Quadrature, class Functor >
      void evaluateEach ( const QuadraturePointWrapper< Quadrature > &x, Functor functor ) const
      {
        const bool cacheable = Conversion< Quadrature, CachingInterface >::exists;
        evaluateEach( x.quadrature(), x.point(), functor, std::integral_constant< bool, cacheable >() );
      }

      template< class Point, class Functor >
      void jacobianEach ( const Point &x, Functor functor ) const
      {
        return shapeFunctionSet_.jacobianEach( x, functor );
      }

      template< class Quadrature, class Functor >
      void jacobianEach ( const QuadraturePointWrapper< Quadrature > &x, Functor functor ) const
      {
        const bool cacheable = Conversion< Quadrature, CachingInterface >::exists;
        jacobianEach( x.quadrature(), x.point(), functor, std::integral_constant< bool, cacheable >() );
      }

      template< class Point, class Functor >
      void hessianEach ( const Point &x, Functor functor ) const
      {
        return shapeFunctionSet_.hessianEach( x, functor );
      }

      GeometryType type () const {  return type_; }

      template < class QuadratureType >
      const RangeType* rangeCache( const QuadratureType& quadrature ) const
      {
        return ReturnCache< QuadratureType, Conversion< QuadratureType, CachingInterface >::exists > ::
          ranges( *this, quadrature, valueCaches_, localRangeCache_ );
      }

      template < class QuadratureType >
      const JacobianRangeType* jacobianCache( const QuadratureType& quadrature ) const
      {
        return ReturnCache< QuadratureType, Conversion< QuadratureType, CachingInterface >::exists > ::
          jacobians( *this, quadrature, jacobianCaches_, localJacobianCache_ );
      }

    private:
      template< class Quad, bool cacheable >
      struct ReturnCache
      {
        static const RangeType*
        ranges( const ThisType& shapeFunctionSet,
                const Quad& quad,
                const ValueCacheVectorType&,
                RangeVectorType& storage )
        {
          // evaluate all basis functions and multiply with dof value
          const unsigned int nop  = quad.nop();
          const unsigned int size = shapeFunctionSet.size();

          // make sure cache has the appropriate size
          storage.resize( size * nop * 10  );

          for( unsigned int qp = 0 ; qp < nop; ++ qp )
          {
            const int cacheQp = quad.cachingPoint( qp );
            AssignFunctor< RangeType* > funztor( &(storage[ cacheQp *size ]) );
            shapeFunctionSet.evaluateEach( quad[ qp ], funztor );
          }
          return &(storage[0]);
        }

        static const JacobianRangeType*
        jacobians( const ThisType& shapeFunctionSet,
                   const Quad& quad,
                   const JacobianCacheVectorType&,
                   JacobianRangeVectorType& storage )
        {
          // evaluate all basis functions and multiply with dof value
          const unsigned int nop  = quad.nop();
          const unsigned int size = shapeFunctionSet.size();

          // make sure cache has the appropriate size
          storage.resize( size * nop * 10  );

          for( unsigned int qp = 0 ; qp < nop; ++ qp )
          {
            const int cacheQp = quad.cachingPoint( qp );
            AssignFunctor< JacobianRangeType* > funztor( &(storage[ cacheQp * size ]) );
            shapeFunctionSet.jacobianEach( quad[ qp ], funztor );
          }
          return &(storage[ 0 ]);
        }
      };

      template< class Quad >
      struct ReturnCache< Quad, true >
      {
        static const RangeType*
        ranges( const ThisType& shapeFunctionSet,
                const Quad& quad,
                const ValueCacheVectorType& cache,
                const RangeVectorType& )
        {
          return cache[ quad.id() ];
        }

        static const JacobianRangeType*
        jacobians( const ThisType& shapeFunctionSet,
                   const Quad& quad,
                   const JacobianCacheVectorType& cache,
                   const JacobianRangeVectorType& )
        {
          return cache[ quad.id() ];
        }
      };


      template< class Quadrature, class Functor >
      void evaluateEach ( const Quadrature &quadrature, std::size_t pt, Functor functor,
                          std::integral_constant< bool, false > ) const
      {
        evaluateEach( quadrature.point( pt ), functor );
      }

      template< class Quadrature, class Functor >
      void evaluateEach ( const Quadrature &quadrature, std::size_t pt, Functor functor,
                          std::integral_constant< bool, true > ) const;

      template< class Quadrature, class Functor >
      void jacobianEach ( const Quadrature &quadrature, std::size_t pt, Functor functor,
                          std::integral_constant< bool, false > ) const
      {
        jacobianEach( quadrature.point( pt ), functor );
      }

      template< class Quadrature, class Functor >
      void jacobianEach ( const Quadrature &quadrature, std::size_t pt, Functor functor,
                          std::integral_constant< bool, true > ) const;


      void cacheQuadrature( std::size_t id, std::size_t codim, std::size_t size );

      template< class PointVector >
      void cachePoints ( std::size_t id, const PointVector &points );

      // prohibit copying and assignment
      CachingShapeFunctionSet ( const ThisType & );
      const ThisType &operator= ( const ThisType & );

      GeometryType type_;
      ShapeFunctionSet shapeFunctionSet_;
      ValueCacheVectorType valueCaches_;
      JacobianCacheVectorType jacobianCaches_;

      mutable RangeVectorType          localRangeCache_ ;
      mutable JacobianRangeVectorType  localJacobianCache_;

    };



    // Implementation of CachingShapeFunctionSet
    // -----------------------------------------

    template< class ShapeFunctionSet >
    inline CachingShapeFunctionSet< ShapeFunctionSet >::~CachingShapeFunctionSet ()
    {
      QuadratureStorageRegistry::unregisterStorage( *this );
      for( typename ValueCacheVectorType::iterator it = valueCaches_.begin(); it != valueCaches_.end(); ++it )
        delete [] *it;
      for( typename JacobianCacheVectorType::iterator it = jacobianCaches_.begin(); it != jacobianCaches_.end(); ++it )
        delete [] *it;
    }


    template< class ShapeFunctionSet >
    template< class Quadrature, class Functor >
    inline void CachingShapeFunctionSet< ShapeFunctionSet >
      ::evaluateEach ( const Quadrature &quadrature, std::size_t pt, Functor functor,
                       std::integral_constant< bool, true > ) const
    {
      assert( (quadrature.id() < valueCaches_.size()) && valueCaches_[ quadrature.id() ] );
      const RangeType *cache = valueCaches_[ quadrature.id() ];

      const std::size_t numShapeFunctions = size();
      const std::size_t cpt = quadrature.cachingPoint( pt );
      for( std::size_t i = 0; i < numShapeFunctions; ++i )
        functor( i, cache[ cpt*numShapeFunctions + i ] );
    }


    template< class ShapeFunctionSet >
    template< class Quadrature, class Functor >
    inline void CachingShapeFunctionSet< ShapeFunctionSet >
      ::jacobianEach ( const Quadrature &quadrature, std::size_t pt, Functor functor,
                       std::integral_constant< bool, true > ) const
    {
      assert( (quadrature.id() < jacobianCaches_.size()) && jacobianCaches_[ quadrature.id() ] );
      const JacobianRangeType *cache = jacobianCaches_[ quadrature.id() ];

      const std::size_t numShapeFunctions = size();
      const std::size_t cpt = quadrature.cachingPoint( pt );
      for( std::size_t i = 0; i < numShapeFunctions; ++i )
        functor( i, cache[ cpt*numShapeFunctions + i ] );
    }


    template< class ShapeFunctionSet >
    inline void CachingShapeFunctionSet< ShapeFunctionSet >
      ::cacheQuadrature( std::size_t id, std::size_t codim, std::size_t size )
    {
      if( id >= valueCaches_.size() )
      {
        valueCaches_.resize( id+1, nullptr );
        jacobianCaches_.resize( id+1, nullptr );
      }
      assert( bool( valueCaches_[ id ] ) == bool( jacobianCaches_[ id ] ) );

      if( !valueCaches_[ id ] )
      {
        typedef typename FunctionSpaceType::DomainFieldType ctype;
        const int dim = FunctionSpaceType::dimDomain;
        switch( codim )
        {
        case 0:
          cachePoints( id, PointProvider< ctype, dim, 0 >::getPoints( id, type_ ) );
          break;

        case 1:
          cachePoints( id, PointProvider< ctype, dim, 1 >::getPoints( id, type_ ) );
          break;

        default:
          DUNE_THROW( NotImplemented, "Caching for codim > 1 not implemented." );
        }
      }
    }


    template< class ShapeFunctionSet >
    template< class PointVector >
    inline void CachingShapeFunctionSet< ShapeFunctionSet >
      ::cachePoints ( std::size_t id, const PointVector &points )
    {
      const std::size_t numShapeFunctions = size();
      const std::size_t numPoints = points.size();
      RangeType *values = new RangeType[ numShapeFunctions * numPoints ];
      JacobianRangeType *jacobians = new JacobianRangeType[ numShapeFunctions * numPoints ];
      if( !values || !jacobians )
        DUNE_THROW( OutOfMemoryError, "Unable to allocate shape function set caches." );

      for( std::size_t pt = 0; pt < numPoints; ++pt )
      {
        evaluateEach( points[ pt ], AssignFunctor< RangeType * >( values + pt*numShapeFunctions ) );
        jacobianEach( points[ pt ], AssignFunctor< JacobianRangeType * >( jacobians + pt*numShapeFunctions ) );
      }

      valueCaches_[ id ] = values;
      jacobianCaches_[ id ] = jacobians;
    }

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_SHAPEFUNCTIONSET_CACHING_HH


==> anc/xt-super/dune-fem/dune/fem/space/shapefunctionset/lagrange.hh <==
#include <dune/fem/space/lagrange/shapefunctionset.hh>


==> anc/xt-super/dune-fem/dune/fem/space/shapefunctionset/legendre.hh <==
#ifndef DUNE_FEM_SPACE_SHAPEFUNCTIONSET_LEGENDRE_HH
#define DUNE_FEM_SPACE_SHAPEFUNCTIONSET_LEGENDRE_HH

#include <cassert>
#include <cstddef>

#include <algorithm>
#include <array>
#include <iterator>
#include <vector>

#include <dune/fem/common/coordinate.hh>
#include <dune/fem/space/shapefunctionset/legendrepolynomials.hh>

namespace Dune
{

  namespace Fem
  {

    // LegendreShapeFunction
    // ---------------------

    /** \brief implementation of a single scalar-valued Legendre shape function
     *
     *  \note The range field type used in the evaluation is fixed to `double`.
     *
     *  \tparam  FunctionSpace  (scalar) function space
     */
    template< class FunctionSpace >
    class LegendreShapeFunction
    {
      static_assert( FunctionSpace::dimRange == 1, "FunctionSpace must be scalar (i.e., dimRange = 1)." );

    public:
      /** \copydoc Dune::Fem::Function::FunctionSpaceType */
      typedef FunctionSpace FunctionSpaceType;

      /** \copydoc Dune::Fem::Function::DomainFieldType */
      typedef typename FunctionSpaceType::DomainFieldType DomainFieldType;
      /** \copydoc Dune::Fem::Function::RangeFieldType */
      typedef typename FunctionSpaceType::RangeFieldType RangeFieldType;

      /** \copydoc Dune::Fem::Function::DomainType */
      typedef typename FunctionSpaceType::DomainType DomainType;
      /** \copydoc Dune::Fem::Function::RangeType */
      typedef typename FunctionSpaceType::RangeType RangeType;
      /** \copydoc Dune::Fem::Function::JacobianRangeType */
      typedef typename FunctionSpaceType::JacobianRangeType JacobianRangeType;
      /** \copydoc Dune::Fem::Function::HessianRangeType */
      typedef typename FunctionSpaceType::HessianRangeType HessianRangeType;

    private:
      static const int dimDomain = FunctionSpaceType::dimDomain;

    public:
      /** \name Construction
       *  \{
       */

      LegendreShapeFunction () = default;

      template< class MultiIndex >
      explicit LegendreShapeFunction ( const MultiIndex &multiIndex )
      {
        using std::begin;
        using std::end;

        auto first = begin( multiIndex );
        auto last = end( multiIndex );
        assert( std::distance( first, last ) == dimDomain );
        std::copy( first, last, multiIndex_.begin() );
      }

      /** \} */

      /** \brief return polynomial order of this function */
      int order () const noexcept
      {
        return *std::max_element( multiIndex_.begin(), multiIndex_.end() );
      }

      /** \brief return monomial orders of this function */
      const std::array< int, FunctionSpaceType::dimDomain > &orders () const noexcept
      {
        return multiIndex_;
      }

      /** \copydoc Dune::Fem::Function::evaluate */
      void evaluate ( const DomainType &x, RangeType &value ) const noexcept
      {
        value[ 0 ] = RangeFieldType( 1 );
        for( int i = 0; i < dimDomain; ++i )
          value[ 0 ] *= LegendrePolynomials::evaluate( multiIndex_[ i ], x[ i ] );
      }

      /** \copydoc Dune::Fem::Function::jacobian */
      void jacobian ( const DomainType &x, JacobianRangeType &jacobian ) const noexcept
      {
        jacobian = JacobianRangeType( 1 );
        for( int k = 0; k < dimDomain; ++k )
        {
          const RangeFieldType phi = LegendrePolynomials::evaluate( multiIndex_[ k ], x[ k ] );
          const RangeFieldType dphi = LegendrePolynomials::jacobian( multiIndex_[ k ], x[ k ]);
          for( int i = 0; i < dimDomain; ++i )
            jacobian[ 0 ][ i ] *= ( k == i ) ? dphi : phi;
        }
      }

      /** \copydoc Dune::Fem::Function::hessian */
      void hessian ( const DomainType &x, HessianRangeType &hessian ) const noexcept
      {
        hessian = HessianRangeType( typename HessianRangeType::value_type( 1 ) );
        for( int k = 0; k < dimDomain; ++k )
        {
          const RangeFieldType phi = LegendrePolynomials::evaluate( multiIndex_[ k ], x[ k ] );
          const RangeFieldType dphi = LegendrePolynomials::jacobian( multiIndex_[ k ], x[ k ] );
          for( int i = 0; i < dimDomain; ++i )
          {
            hessian[ 0 ][ i ][ i ] *= ( k == i ) ? LegendrePolynomials::hessian( multiIndex_[ i ], x[ i ]) : phi;
            for( int j = i+1; j < dimDomain; ++j )
            {
              RangeFieldType tmp = ( k == i || k == j ) ? dphi : phi;
              hessian[ 0 ][ i ][ j ] *= tmp;
              hessian[ 0 ][ j ][ i ] *= tmp;
            }
          }
        }
      }

    private:
      std::array< int, dimDomain > multiIndex_;
    };



#ifndef DOXYGEN

    namespace __LegendreShapeFunctionSet
    {

      // DefaultFactory
      // --------------

      template< class FunctionSpace >
      class DefaultFactory
      {
        typedef LegendreShapeFunction< FunctionSpace > ShapeFunctionType;

        static const int dimDomain = FunctionSpace::dimDomain;
        typedef std::array< int, dimDomain > MultiIndex;

      public:
        explicit DefaultFactory ( int order )
          : order_( order )
        {}

        int order () const noexcept { return order_; }

        std::size_t size () const noexcept
        {
          std::size_t size = 1;
          for( int i = 0; i < dimDomain; ++i )
            size *= order() + 1;
          return size;
        }

        template< class InputIterator >
        void operator() ( InputIterator first ) const noexcept
        {
          auto function = [&first]( const MultiIndex &multiIndex )
          {
            *first = ShapeFunctionType( multiIndex );
            ++first;
          };

          MultiIndex multiIndex;
          fill( multiIndex, function, &multiIndex[ 0 ], dimDomain, order() );
        }

      private:
        template< class Function >
        static void fill ( MultiIndex &multiIndex, Function function,
                           int *begin, std::size_t n, int order )
        {
          if( n > 0u )
          {
            for( *begin = 0; *begin <= order; *begin += 1 )
              fill( multiIndex, function, begin+1, n-1, order );
          }
          else
            function( multiIndex );
        }

        int order_;
      };

    } // namespace __LegendreShapeFunctionSet

#endif // #ifndef DOXYGEN



    // LegendreShapeFunctionSet
    // ------------------------

    /** \brief a Dune::Fem::ShapeFunctionSet of Legendre ansatz polynomials
     *
     *  \note The range field type used in the evaluation is fixed to `double`.

     *  \note This shape function set can only be used with cubic reference elements.
     *
     *  \tparam  FunctionSpace  (scalar) function space
     */
    template< class FunctionSpace >
    class LegendreShapeFunctionSet
    {
    protected:
      typedef LegendreShapeFunction< FunctionSpace > ShapeFunctionType;

    public:
      /** \copydoc Dune::Fem::ShapeFunctionSet::FunctionSpaceType */
      typedef FunctionSpace FunctionSpaceType;

      /** \copydoc Dune::Fem::ShapeFunctionSet::DomainType */
      typedef typename FunctionSpaceType::DomainType DomainType;
      /** \copydoc Dune::Fem::ShapeFunctionSet::RangeType */
      typedef typename FunctionSpaceType::RangeType RangeType;
      /** \copydoc Dune::Fem::ShapeFunctionSet::JacobianRangeType */
      typedef typename FunctionSpaceType::JacobianRangeType JacobianRangeType;
      /** \copydoc Dune::Fem::ShapeFunctionSet::HessianRangeType */
      typedef typename FunctionSpaceType::HessianRangeType HessianRangeType;

      /** \name Construction
       *  \{
       */

      /** \brief default constructor resulting in uninitialized shape function
       *         set */
      LegendreShapeFunctionSet () = default;

      /** \brief initialize with polynomial order
       *
       *  \param[in]  order
       */
      explicit LegendreShapeFunctionSet ( int order )
        : LegendreShapeFunctionSet( __LegendreShapeFunctionSet::DefaultFactory< FunctionSpaceType >( order ) )
      {}

      /** \brief initialize from user-defined factory object
       *
       *  \param[in]  factory  a factory, see description
       *
       *  \note The parameter factory must implement the following methods:
       *  \code
       *  struct Factory
       *  {
       *    // return number of shape functions
       *    std::size_t size () const noexcept;
       *
       *    // return maximum order
       *    int order () const noexcept;
       *
       *    // fill range from begin to begin+size() with unique shape functions
       *    void operator() ( InputIterator begin ) const noexcept;
       *  };
       *  \endcode
       */
      template< class Factory >
      LegendreShapeFunctionSet ( const Factory &factory )
        : shapeFunctions_( factory.size() ),
          order_( factory.order() )
      {
        factory( shapeFunctions_.begin() );
      }

      /** \} */

      /** \copydoc Dune::Fem::ShapeFunctionSet::order */
      int order () const noexcept { return order_; }

      /** \copydoc Dune::Fem::ShapeFunctionSet::size */
      std::size_t size () const noexcept { return shapeFunctions_.size(); }

      /** \copydoc Dune::Fem::ShapeFunctionSet::evaluateEach */
      template< class Point, class Functor >
      void evaluateEach ( const Point &x, Functor functor ) const noexcept
      {
        RangeType value;
        std::size_t i = 0u;
        for( const ShapeFunctionType &shapeFunction : shapeFunctions_ )
        {
          shapeFunction.evaluate( coordinate( x ), value );
          functor( i++, value );
        }
      }

      /** \copydoc Dune::Fem::ShapeFunctionSet::jacobianEach */
      template< class Point, class Functor >
      void jacobianEach ( const Point &x, Functor functor ) const noexcept
      {
        JacobianRangeType jacobian;
        std::size_t i = 0u;
        for( const ShapeFunctionType &shapeFunction : shapeFunctions_ )
        {
          shapeFunction.jacobian( coordinate( x ), jacobian );
          functor( i++, jacobian );
        }
      }

      /** \copydoc Dune::Fem::ShapeFunctionSet::hessianEach */
      template< class Point, class Functor >
      void hessianEach ( const Point &x, Functor functor ) const noexcept
      {
        HessianRangeType hessian;
        std::size_t i = 0u;
        for( const ShapeFunctionType &shapeFunction : shapeFunctions_ )
        {
          shapeFunction.hessian( coordinate( x ), hessian );
          functor( i++, hessian );
        }
      }

    protected:
      std::vector< ShapeFunctionType > shapeFunctions_;
      int order_;
    };



    // HierarchicLegendreShapeFunctionSet
    // ----------------------------------

    /** \brief please doc me
     *
     *  \note The range field type used in the evaluation is fixed to `double`.
     *
     *  \note This shape function set can only be used with cubic reference elements.
     *
     *  \tparam  FunctionSpace  (scalar) function space
     */
    template< class FunctionSpace >
    class HierarchicLegendreShapeFunctionSet
      : public LegendreShapeFunctionSet< FunctionSpace >
    {
      typedef LegendreShapeFunctionSet< FunctionSpace > BaseType;

    protected:
      typedef typename BaseType:: ShapeFunctionType ShapeFunctionType;

      struct Compare
      {
        bool operator() ( const ShapeFunctionType &lhs, const ShapeFunctionType &rhs ) noexcept
        {
          if( lhs.order() != rhs.order() )
            return lhs.order() < rhs.order();
          else
          {
            const auto &a = lhs.orders();
            const auto &b = rhs.orders();
            return std::lexicographical_compare( a.begin(), a.end(), b.begin(), b.end() );
          }
        }
      };

    public:
      /** \name Construction
       *  \{
       */

      HierarchicLegendreShapeFunctionSet () = default;

      HierarchicLegendreShapeFunctionSet ( int order )
        : BaseType( order )
      {
        std::sort( shapeFunctions_.begin(), shapeFunctions_.end(), Compare() );
      }

      /** \} */

    protected:
      using BaseType::shapeFunctions_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_SHAPEFUNCTIONSET_LEGENDRE_HH


==> anc/xt-super/dune-fem/dune/fem/space/shapefunctionset/legendrepolynomials.cc <==
#include <config.h>

#include <dune/fem/space/shapefunctionset/legendrepolynomials.hh>

namespace Dune
{

  namespace Fem
  {

    const double LegendrePolynomials::weight[ LegendrePolynomials::maxOrder ]
      = { 1.0, 1.73205080756887729352744634151, 2.23606797749978969640917366873, 2.64575131106459059050161575364, 3.0, 3.31662479035539984911493273667, 3.60555127546398929311922126747,
          3.87298334620741688517926539978, 4.12310562561766054982140985597, 4.35889894354067355223698198386, 4.58257569495584000658804719373 };

    const double LegendrePolynomials::factor[ LegendrePolynomials::maxOrder ][ LegendrePolynomials::maxOrder ]
      = { { 1.0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 },
          { -1.0, 2.0, 0, 0, 0, 0, 0, 0, 0, 0, 0 },
          { 1.0, - 6.0, 6.0, 0, 0, 0, 0, 0, 0, 0, 0 },
          { -1.0, 12.0, -30.0, 20.0, 0, 0, 0, 0, 0, 0, 0 },
          { 1.0, -20.0, 90.0, -140.0, 70.0, 0, 0, 0, 0, 0, 0 },
          { -1.0, 30.0, -210.0, 560.0, -630.0, 252.0, 0, 0, 0, 0, 0 },
          { 1.0, -42.0, 420.0, -1680.0, 3150.0, -2772.0, 924.0, 0, 0, 0, 0 },
          { -1.0, 56.0, -756.0, 4200.0, -11550.0, 16632.0, -12012.0, 3432.0, 0, 0, 0 },
          { 1.0, -72.00, 1260.0, -9240.0, 34650.0, -72072.0, 84084.0, -51480.0, 12870.0, 0, 0 },
          { -1.0, 90.0, -1980.0, 18480.0, -90090.0, 252252.0, -420420.0, 411840.0, -218790.0, 48620.0, 0 },
          { 1.0, -110.0, 2970.0, -34920.0, 210210.0, -756756.0, 1681680.0, -2333760.0, 1969110.0, -923780.0, 184756.0 } };

  } // namespace Fem

} // namespace Dune



==> anc/xt-super/dune-fem/dune/fem/space/shapefunctionset/legendrepolynomials.hh <==
#ifndef DUNE_FEM_SPACE_SHAPEFUNCTIONSET_LEGENDREPOLYNOMIALS_HH
#define DUNE_FEM_SPACE_SHAPEFUNCTIONSET_LEGENDREPOLYNOMIALS_HH

// C++ inlcudes
#include <cassert>
#include <iostream>


namespace Dune
{

  namespace Fem
  {

    class LegendrePolynomials
    {
    public:
      static const int maxOrder = 11;

      static const double factor[ maxOrder ][ maxOrder ];
      static const double weight[ maxOrder ];

    public:
      static double evaluate ( const int num, const double x )
      {
        assert( 0 <= num && num < maxOrder );

        double phi = factor[ num ][ num ];
        for( int i = num-1; i >= 0; --i )
          phi = phi * x + factor[ num ][ i ];
        return weight[ num ] * phi;
      }

      static double jacobian ( const int num, const double x )
      {
        assert( 0 <= num && num < maxOrder );

        double phi = 0.;
        if( num >= 1 )
        {
          phi = factor[ num ][ num ] * num;
          for( int i = num-1; i >= 1; --i )
            phi = phi * x + factor[ num ][ i ] * i;
        }
        return weight[ num ] * phi;
      }

      static double hessian ( const int num, const double x )
      {
        assert( 0 <= num && num < maxOrder );

        double phi=0.;
        if( num >= 2 )
        {
          phi = factor[ num ][ num ] * num * ( num-1 );
          for( int i = num-1; i >= 2; --i )
            phi = phi * x + factor[ num ][ i ] * i * (i-1);
        }
        return weight[ num ] * phi;
      }
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_SHAPEFUNCTIONSET_LEGENDREPOLYNOMIALS_HH


==> anc/xt-super/dune-fem/dune/fem/space/shapefunctionset/localfunctions.hh <==
#ifndef DUNE_FEM_SHAPEFUNCTIONSET_LOCALFUNCTIONS_HH
#define DUNE_FEM_SHAPEFUNCTIONSET_LOCALFUNCTIONS_HH

// C++ includes
#include <cstddef>
#include <vector>

// dune-common includes
#include <dune/common/exceptions.hh>

// dune-fem includes
#include <dune/fem/common/coordinate.hh>
#include <dune/fem/space/common/functionspace.hh>

namespace Dune
{

  namespace Fem
  {

    // LocalFunctionsShapeFunctionSetTraits
    // ------------------------------------

    template< class LocalBasis >
    class LocalFunctionsShapeFunctionSetTraits
    {

      typedef typename LocalBasis::Traits Traits;

    public:
      typedef typename Traits::DomainType DomainType;
      typedef typename DomainType::value_type DomainFieldType;
      static const int dimDomain = DomainType::dimension;

      typedef typename Traits::RangeType RangeType;
      typedef typename RangeType::value_type RangeFieldType;
      static const int dimRange = RangeType::dimension;

      typedef FunctionSpace< DomainFieldType, RangeFieldType, dimDomain, dimRange > FunctionSpaceType;
    };



    // LocalFunctionsShapeFunctionSet
    // ------------------------------

    template< class LocalBasis >
    class LocalFunctionsShapeFunctionSet
    {
      // this type
      typedef LocalFunctionsShapeFunctionSet< LocalBasis > ThisType;
      // traits class
      typedef LocalFunctionsShapeFunctionSetTraits< LocalBasis > Traits;

    public:
      typedef typename Traits::FunctionSpaceType FunctionSpaceType;
      typedef typename FunctionSpaceType::DomainType DomainType;
      typedef typename FunctionSpaceType::RangeType RangeType;
      typedef typename FunctionSpaceType::JacobianRangeType JacobianRangeType;
      typedef typename FunctionSpaceType::HessianRangeType HessianRangeType;

      explicit LocalFunctionsShapeFunctionSet ( const LocalBasis &localBasis )
      : localBasis_( localBasis )
      {
        values_.reserve( size() );
        jacobians_.reserve( size() );
      }

      int order () const { return localBasis_.order(); }

      std::size_t size () const { return localBasis_.size(); }

      template< class Point, class Functor >
      void evaluateEach ( const Point &x, Functor f ) const
      {
        localBasis_.evaluateFunction( coordinate( x ), values_ );
        assert( values_.size() == size() );
        callFunctor( values_, f );
      }

      template< class Point, class Functor >
      void jacobianEach ( const Point &x, Functor f ) const
      {
        localBasis_.evaluateJacobian( coordinate( x ), jacobians_ );
        assert( jacobians_.size() == size() );
        callFunctor( jacobians_, f );
      }

      template< class Point, class Functor >
      void hessianEach ( const Point &x, Functor f ) const
      {
        DUNE_THROW( NotImplemented, "Method hessianEach not implemented" );
      }

    private:
      template< class T, class Functor >
      static void callFunctor ( const std::vector< T > &v, Functor f )
      {
        typedef typename std::vector< T >::const_iterator Iterator;
        std::size_t i = 0;
        for( Iterator it = v.begin(); it != v.end(); ++it )
          f( i++, *it );
      }

      LocalBasis localBasis_;
      mutable std::vector< RangeType > values_;
      mutable std::vector< JacobianRangeType > jacobians_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SHAPEFUNCTIONSET_LOCALFUNCTIONS_HH


==> anc/xt-super/dune-fem/dune/fem/space/shapefunctionset/orthonormal.hh <==
#ifndef DUNE_FEM_SPACE_SHAPEFUNCTIONSET_ORTHONORMAL_HH
#define DUNE_FEM_SPACE_SHAPEFUNCTIONSET_ORTHONORMAL_HH

#include <cassert>
#include <cstdlib>

#include <dune/common/exceptions.hh>

#include <dune/geometry/genericgeometry/topologytypes.hh>
#include <dune/geometry/type.hh>

#include <dune/fem/common/coordinate.hh>
#include <dune/fem/space/shapefunctionset/orthonormal/orthonormalbase_1d.hh>
#include <dune/fem/space/shapefunctionset/orthonormal/orthonormalbase_2d.hh>
#include <dune/fem/space/shapefunctionset/orthonormal/orthonormalbase_3d.hh>

/**
  @file
  @author Christoph Gersbacher
  @brief Provides orthonormal shape function set
*/


namespace Dune
{

  namespace Fem
  {

    // Forward declaration
    // -------------------

    template< class FunctionSpace, int polOrder >
    class OrthonormalShapeFunctionSet;



    // OrthonormalShapeFunctionSetSize
    // -------------------------------

    template< class FunctionSpace, int polOrder >
    class OrthonormalShapeFunctionSetSize
    {
      static_assert( (FunctionSpace::dimDomain <= 3), "Shape function set only implemented up to dimension 3." );

      template< int order, int dimension >
      struct ShapeFunctionSetSize;

      template< int order >
      struct ShapeFunctionSetSize< order, 1 >
      {
        static const std::size_t v = order + 1;
      };

      template< int order >
      struct ShapeFunctionSetSize< order, 2 >
      {
        static const std::size_t v = (order + 2) * (order + 1) / 2;
      };

      template< int order >
      struct ShapeFunctionSetSize< order, 3 >
      {
        static const size_t v = ((order+1)*(order+2)*(2*order+3)/6
                               + (order+1)*(order+2)/2)/2;
      };

    public:
      static const std::size_t v = ShapeFunctionSetSize< polOrder, FunctionSpace::dimDomain >::v;
    };



    // OrthonormalShapeFunctionHelper
    // ------------------------------

    template< class FunctionSpace, int polOrder >
    struct OrthonormalShapeFunctionHelper
    {
      static_assert( (FunctionSpace::dimRange == 1),
                          "FunctionSpace must be scalar (i.e., dimRange = 1)." );

      typedef FunctionSpace FunctionSpaceType;

      typedef typename FunctionSpaceType::DomainFieldType DomainFieldType;
      typedef typename FunctionSpaceType::RangeFieldType RangeFieldType;

      typedef typename FunctionSpaceType::DomainType DomainType;
      typedef typename FunctionSpaceType::RangeType RangeType;
      typedef typename FunctionSpaceType::JacobianRangeType JacobianRangeType;
      typedef typename FunctionSpaceType::HessianRangeType HessianRangeType;

    protected:
      // line
      typedef Dune::GenericGeometry::Prism< Dune::GenericGeometry::Point > Line;
      // quadrilateral
      typedef Dune::GenericGeometry::Prism< Line > Quadrilateral;
      // triangle
      typedef Dune::GenericGeometry::Pyramid< Line > Triangle;
      // pyramid
      typedef Dune::GenericGeometry::Prism< Quadrilateral > Hexahedron;
      // hexahedron
      typedef Dune::GenericGeometry::Pyramid< Quadrilateral > Pyramid;
      // prism
      typedef Dune::GenericGeometry::Prism< Triangle > Prism;
      // tetrahedron
      typedef Dune::GenericGeometry::Pyramid< Triangle > Tetrahedron;

      // mapping from topology to basic geometry type (see list above)
      template< class Topology >
      class BasicGeometryType
      {
        template< unsigned int topologyId >
        struct UniqueId
        {
          static const unsigned int v = topologyId | (unsigned int)Dune::GenericGeometry::prismConstruction;
        };

      public:
        typedef typename Dune::GenericGeometry::Topology< UniqueId< Topology::id >::v, Topology::dimension >::type Type;
      };

      // instantiate a basic geometry type
      template< class Topology >
      static typename BasicGeometryType< Topology >::Type basicGeometryType ()
      {
        return typename BasicGeometryType< Topology >::Type();
      }

    public:
      template< class Topology >
      struct EvaluateEach;

      template< class Topology >
      struct JacobianEach;

      template< class Topology >
      struct HessianEach;
    };



    // Implementation of OrthonormalShapeFunctionHelper::EvaluateEach
    // --------------------------------------------------------------

    template< class FunctionSpace, int polOrder >
    template< class Topology >
    struct OrthonormalShapeFunctionHelper< FunctionSpace, polOrder >::EvaluateEach
    {
      template< class Functor >
      static void apply ( const DomainType &x, Functor functor )
      {
        const std::size_t size = OrthonormalShapeFunctionSetSize< FunctionSpace, polOrder >::v;
        for( std::size_t i = 0; i < size; ++i )
        {
          assert( x.size() == Topology::dimension );
          functor( i, evaluate( basicGeometryType< Topology>(), i, x ) );
        }
      }


    protected:
      typedef OrthonormalBase_1D< DomainFieldType, RangeFieldType > OrthonormalBase1d;
      typedef OrthonormalBase_2D< DomainFieldType, RangeFieldType > OrthonormalBase2d;
      typedef OrthonormalBase_3D< DomainFieldType, RangeFieldType > OrthonormalBase3d;

      static RangeType evaluate ( const Line &, std::size_t i, const DomainType &x )
      {
        return OrthonormalBase1d::eval_line( i, &x[ 0 ] );
      }

      static RangeType evaluate ( const Quadrilateral &, std::size_t i, const DomainType &x )
      {
        return OrthonormalBase2d::eval_quadrilateral_2d( i, &x[ 0 ] );
      }

      static RangeType evaluate ( const Triangle &, std::size_t i, const DomainType &x )
      {
        return OrthonormalBase2d::eval_triangle_2d( i, &x[ 0 ] );
      }

      static RangeType evaluate ( const Pyramid &, std::size_t i, const DomainType &x )
      {
        return OrthonormalBase3d::eval_pyramid_3d( i, &x[ 0 ] );
      }

      static RangeType evaluate ( const Hexahedron &, std::size_t i, const DomainType &x )
      {
        return OrthonormalBase3d::eval_hexahedron_3d( i, &x[ 0 ] );
      }

      static RangeType evaluate ( const Prism &, std::size_t i, const DomainType &x )
      {
        return OrthonormalBase3d::eval_prism_3d( i, &x[ 0 ] );
      }

      static RangeType evaluate ( const Tetrahedron &, std::size_t i, const DomainType &x )
      {
        return OrthonormalBase3d::eval_tetrahedron_3d( i, &x[ 0 ] );
      }
    };



    // Implementation of OrthonormalShapeFunctionHelper::JacobianEach
    // --------------------------------------------------------------

    template< class FunctionSpace, int polOrder >
    template< class Topology >
    struct OrthonormalShapeFunctionHelper< FunctionSpace, polOrder >::JacobianEach
    {
      template< class Functor >
      static void apply ( const DomainType &x, Functor functor )
      {
        JacobianRangeType jacobian;
        const std::size_t size = OrthonormalShapeFunctionSetSize< FunctionSpace, polOrder >::v;
        for( std::size_t i = 0; i < size; ++i )
        {
          assert( x.size() == Topology::dimension );
          evaluate( basicGeometryType< Topology >(), i, x, jacobian );
          functor( i, jacobian );
        }
      }

    protected:
      typedef OrthonormalBase_1D< DomainFieldType, RangeFieldType > OrthonormalBase1d;
      typedef OrthonormalBase_2D< DomainFieldType, RangeFieldType > OrthonormalBase2d;
      typedef OrthonormalBase_3D< DomainFieldType, RangeFieldType > OrthonormalBase3d;

      static void evaluate ( const Line &, std::size_t i, const DomainType &x, JacobianRangeType &jacobian )
      {
        OrthonormalBase1d::grad_line( i , &x[ 0 ], &jacobian[ 0 ][ 0 ] );
      }

      static void evaluate ( const Quadrilateral &, std::size_t i, const DomainType &x, JacobianRangeType &jacobian )
      {
        OrthonormalBase2d::grad_quadrilateral_2d( i , &x[ 0 ], &jacobian[ 0 ][ 0 ] );
      }

      static void evaluate ( const Triangle &, std::size_t i, const DomainType &x, JacobianRangeType &jacobian )
      {
        OrthonormalBase2d::grad_triangle_2d( i , &x[ 0 ], &jacobian[ 0 ][ 0 ] );
      }

      static void evaluate ( const Pyramid &, std::size_t i, const DomainType &x, JacobianRangeType &jacobian )
      {
        OrthonormalBase3d::grad_pyramid_3d( i , &x[ 0 ], &jacobian[ 0 ][ 0 ] );
      }

      static void evaluate ( const Hexahedron &, std::size_t i, const DomainType &x, JacobianRangeType &jacobian )
      {
        OrthonormalBase3d::grad_hexahedron_3d( i , &x[ 0 ], &jacobian[ 0 ][ 0 ] );
      }

      static void evaluate ( const Prism &, std::size_t i, const DomainType &x, JacobianRangeType &jacobian )
      {
        OrthonormalBase3d::grad_prism_3d( i , &x[ 0 ], &jacobian[ 0 ][ 0 ] );
      }

      static void evaluate ( const Tetrahedron &, std::size_t i, const DomainType &x, JacobianRangeType &jacobian )
      {
        OrthonormalBase3d::grad_tetrahedron_3d( i , &x[ 0 ], &jacobian[ 0 ][ 0 ] );
      }
    };



    // Implementation of OrthonormalShapeFunctionHelper::HessianEach
    // -------------------------------------------------------------

    template< class FunctionSpace, int polOrder >
    template< class Topology >
    struct OrthonormalShapeFunctionHelper< FunctionSpace, polOrder >::HessianEach
    {
      template< class Functor >
      static void apply ( const DomainType &x, Functor functor )
      {
        HessianRangeType hessian;
        const std::size_t size = OrthonormalShapeFunctionSetSize< FunctionSpace, polOrder >::v;
        for( std::size_t i = 0; i < size; ++i )
        {
          assert( x.size() == Topology::dimension );
          evaluate( basicGeometryType< Topology >(), i, x, hessian );
          functor( i, hessian );
        }
      }

    protected:
      static void evaluate ( const Quadrilateral &, std::size_t i, const DomainType &x, HessianRangeType &hessian )
      {
        typedef OrthonormalBase_2D< DomainFieldType, RangeFieldType > OrthonormalBase2d;
        RangeFieldType values[] = { 0, 0, 0 };
        OrthonormalBase2d::hess_quadrilateral_2d( i , &x[ 0 ], values );

        for( unsigned int j = 0; j < FunctionSpace::dimDomain;  ++j )
          for( unsigned int k = 0; k < FunctionSpace::dimDomain; ++k )
            hessian[ 0 ][ j ][ k ] = values[ j + k ];
      }

      static void evaluate ( const Triangle &, std::size_t i, const DomainType &x, HessianRangeType &hessian )
      {
        typedef OrthonormalBase_2D< DomainFieldType, RangeFieldType > OrthonormalBase2d;
        RangeFieldType values[] = { 0, 0, 0 };
        OrthonormalBase2d::hess_triangle_2d( i , &x[ 0 ], values );

        for( unsigned int j = 0; j < FunctionSpace::dimDomain;  ++j )
          for( unsigned int k = 0; k < FunctionSpace::dimDomain; ++k )
            hessian[ 0 ][ j ][ k ] = values[ j + k ];
      }

      template< class Other >
      static void evaluate ( const Other &, std::size_t i, const DomainType &x, HessianRangeType &hessian )
      {
        DUNE_THROW( NotImplemented, "On orthonormal shape function set HessianAll() is only implemented for triangles" );
      }
    };



    // OrthonormalShapeFunctionSet
    // ---------------------------

    template< class FunctionSpace, int polOrder >
    class OrthonormalShapeFunctionSet
    {
      static_assert( (FunctionSpace::dimRange == 1),
                          "FunctionSpace must be scalar (i.e., dimRange = 1)." );

      // this type
      typedef OrthonormalShapeFunctionSet< FunctionSpace, polOrder > ThisType;

      // helper class
      typedef OrthonormalShapeFunctionHelper< FunctionSpace, polOrder > ShapeFunctionSetHelperType;

    public:
      //! \brief function space type
      typedef FunctionSpace FunctionSpaceType;

      //! \brief dimension
      static const int dimension = FunctionSpaceType::dimDomain;

      //! \brief domain type
      typedef typename FunctionSpaceType::DomainType DomainType;
      //! \brief range type
      typedef typename FunctionSpaceType::RangeType RangeType;
      //! \brief jacobian range type
      typedef typename FunctionSpaceType::JacobianRangeType JacobianRangeType;
      //! \brief hessian range type
      typedef typename FunctionSpaceType::HessianRangeType HessianRangeType;

      explicit OrthonormalShapeFunctionSet ( const GeometryType &type )
        : topologyId_( type.id() )
      {}

      /** @copydoc Dune::Fem::ShapeFunctionSet::order*/
      int order () const { return polOrder; }


      /** @copydoc Dune::Fem::ShapeFunctionSet::size */
      std::size_t size () const
      {
        return OrthonormalShapeFunctionSetSize< FunctionSpace, polOrder >::v;
      }

      /** @copydoc Dune::Fem::ShapeFunctionSet::evaluateEach */
      template< class Point, class Functor >
      void evaluateEach ( const Point &x, Functor functor ) const
      {
        const DomainType y = coordinate( x );
        Dune::GenericGeometry::IfTopology< ShapeFunctionSetHelperType::template EvaluateEach, dimension >
          ::apply( topologyId_, y, functor );
      }

      /** @copydoc Dune::Fem::ShapeFunctionSet::jacobianEach */
      template< class Point, class Functor >
      void jacobianEach ( const Point &x, Functor functor ) const
      {
        const DomainType y = coordinate( x );
        Dune::GenericGeometry::IfTopology< ShapeFunctionSetHelperType::template JacobianEach, dimension >
          ::apply( topologyId_, y, functor );
      }

      /** @copydoc Dune::Fem::ShapeFunctionSet::hessianEach */
      template< class Point, class Functor >
      void hessianEach ( const Point &x, Functor functor ) const
      {
        const DomainType y = coordinate( x );
        Dune::GenericGeometry::IfTopology< ShapeFunctionSetHelperType::template HessianEach, dimension >
          ::apply( topologyId_, y, functor );
      }

    private:
      unsigned int topologyId_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_SHAPEFUNCTIONSET_ORTHONORMAL_HH


==> anc/xt-super/dune-fem/dune/fem/space/shapefunctionset/orthonormal/Makefile.am <==
orthonormaldir =  $(includedir)/dune/fem/space/shapefunctionset/orthonormal
orthonormal_HEADERS = \
	orthonormalbase_1d.hh \
	orthonormalbase_2d.hh \
	orthonormalbase_3d.hh

EXTRA_DIST = \
	orthonormalbase_1d.cc \
	orthonormalbase_2d.cc \
	orthonormalbase_3d.cc

noinst_LTLIBRARIES = liborthonormal.la

liborthonormal_la_CXXFLAGS = @AM_CPPFLAGS@
liborthonormal_la_CPPFLAGS = $(AM_CPPFLAGS) -DCOMPILE_LIB
liborthonormal_la_LIBADD  =
liborthonormal_la_SOURCES = \
	orthonormalbase_1d.cc \
	orthonormalbase_2d.cc \
	orthonormalbase_3d.cc

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/dune/fem/space/shapefunctionset/orthonormal/orthonormalbase_1d.cc <==
#ifndef DUNE_ORTHONORMALBASE_1D_CC
#define DUNE_ORTHONORMALBASE_1D_CC

#include <stdlib.h>
#include <stdio.h>
#include <cassert>

#include "orthonormalbase_1d.hh"

template class Dune :: Fem :: OrthonormalBase_1D< double, double >;
template class Dune :: Fem :: OrthonormalBase_1D< double, float  >;
template class Dune :: Fem :: OrthonormalBase_1D< float,  double >;
template class Dune :: Fem :: OrthonormalBase_1D< float,  float  >;
#endif


==> anc/xt-super/dune-fem/dune/fem/space/shapefunctionset/orthonormal/orthonormalbase_1d.hh <==
// original implementation done by Christian Engwer
#ifndef DUNE_ORTHONORMALBASE_1D_HH
#define DUNE_ORTHONORMALBASE_1D_HH

#include <stdlib.h>
#include <stdio.h>
#include <cassert>

namespace Dune
{
  namespace Fem
  {
    template <class DomainField, class RangeField>
    class OrthonormalBase_1D
    {
      typedef const DomainField* DomainType;
      typedef RangeField* JacobianRangeType;

    public:
      /****************************************************************************/
      /* functions                                                                */
      /****************************************************************************/
      /* \phi_i(x,y) for lines */
      static RangeField
      eval_line ( const int i, DomainType xi )
      {
        const RangeField &x = xi[0];

        switch (i)
          {
          case ( 0 ):
            return 1.;
          case ( 1 ):
            return 3.46410161513775458705489268300*x
              -1.73205080756887729352744634150;
          case ( 2 ):
            return x*( 13.4164078649987381784550420124*x
                 -13.4164078649987381784550420124)
              +2.23606797749978969640917366874;
          case ( 3 ):
            return x*(x*(52.9150262212918118100323150728*x
                  -79.3725393319377177150484726092)
             +31.7490157327750870860193890437)
                  -2.64575131106459059050161575364;
          case ( 4 ):
            return x*(x*(x*( 210.000000000000000000000000000*x
            -420.000000000000000000000000000)
            +270.000000000000000000000000000)
             -60.0000000000000000000000000000)
                   +3.00000000000000000000000000000;
          case ( 5 ):
            return x*(x*(x*(x*( 835.789447169560761976963049642*x
             -2089.47361792390190494240762410)
             +1857.30988259902391550436233253)
             -696.491205974633968314135874699)
             +99.498743710661995473447982101)
                   -3.31662479035539984911493273666;
          case ( 6 ):
            return x*(x*(x*(x*(x*( 3331.52937852872610684216045114*x
             -9994.58813558617832052648135341)
             +11357.4865177115662733255469926)
             -6057.32614277950201244029172934)
             +1514.33153569487550311007293234)
             -151.433153569487550311007293234)
                   +3.60555127546398929311922126752;

          case ( 7 ):
            return  x*(x*(x*(x*(x*(x*( 13292.0788441838547499352388521*x
              -46522.2759546434916247733359823)
                  +64415.4590141217576343015421294)
                    -44732.9576486956650238205153677)
                    +16266.5300540711509177529146793)
              -2927.97540973280716519552464227)
                    +216.88706738761534557003886240)
                    -3.87298334620741688517926540018;

          case ( 8 ):
            return  x*(x*(x*(x*(x*(x*(x* (53064.3694016992912762015448463*x
               -212257.477606797165104806179385)
               +346687.213424435369671183426329)
               -297160.468649516031146728651139)
               +142865.609927651938051311851510)
               -38097.4959807071834803498270695)
               +5195.11308827825229277497641852)
               -296.86360504447155958714150963)
                     +4.12310562561766054982140985569;
          case ( 9 ):
            return  x*(x*(x*(x*(x*(x*(x*(x*( 211929.666634947548109762064055*x
              -953683.499857263966493929288249)
              +1795168.94090779099575327866024)
              -1832568.29384336997483147196565)
              +1099540.97630602198489888317940)
              -392693.205823579280321029706926)
              +80552.4524766316472453394270618)
              -8630.61990821053363342922432814)
              +392.3009049186606197013283786)
                    -4.3588989435406735522369819839;

          case(10):
            return  x*(x*(x*(x*(x*(x*(x*(x*(x*(
                846658.355097261176257181247326*x
               -4233291.77548630588128590623663)
               +9023595.62669449411537258960966)
               -10694631.8538601411737749210189)
               +7706425.89469333702227898720481)
               -3467891.65261200166002554424214)
               +963303.236836667127784873400597)
               -157273.997850884429026101779690)
               +13610.249814018844819566500166)
               -504.0833264451424007246851913)
                     +4.58257569495584000658804719352	;
          }

        printf("Error eval_line: There is no shape function %d.\n",i);
        assert(false); abort();
        return 0.0;
      }

      /* \nabla\phi_i(x,y) for triangle */
      static void
      grad_line ( const int i, DomainType xi, JacobianRangeType grad )
      {
        const RangeField &x = xi[0];

        switch (i)	{
        case ( 0 ):
          grad[0]= 0;
          return;
        case ( 1 ):
          grad[0]= 3.46410161513775458705489268300;
          return;
        case ( 2 ):
          grad[0]=26.8328157299974763569100840248*x
                            -13.4164078649987381784550420124 ;
          return;
        case (3):
          grad[0]=x*( 158.745078663875435430096945218*x
               -158.745078663875435430096945218)
                             +31.7490157327750870860193890437;
          return;
        case (4):
          grad[0]=x*(x*(840.000000000000000000000000000*x
              -1260.00000000000000000000000000)
              +540.000000000000000000000000000)
                                -60.0000000000000000000000000000;
            return;

        case (5):
          grad[0]=x*(x*(x*(4178.94723584780380988481524820*x
              -8357.89447169560761976963049640)
              +5571.92964779707174651308699762)
              -1392.98241194926793662827174940)
                                 +99.4987437106619954734479821001;
          return;

        case (6):
          grad[0]=x*(x*(x*(x*(19989.1762711723566410529627068*x
                  -49972.9406779308916026324067670)
                  +45429.9460708462650933021879700)
                  -18171.9784283385060373208751880)
                  +3028.66307138975100622014586466)
                                     -151.433153569487550311007293233;
              return;
        case (7):
            grad[0]=x*(x*(x*(x*(x*( 93044.5519092869832495466719640*x
                      -279133.655727860949748640015893)
                        +322077.295070608788171507710646)
                            -178931.830594782660095282061470)
                            +48799.5901622134527532587440373)
                            -5855.95081946561433039104928446)
                         +216.887067387615345570038862388;
              return;

              case(8):
              grad[0]=x*(x*(x*(x*(x*(x*(+424514.955213594330209612358772*x
                   -1485802.34324758015573364325570)
                   +2080123.28054661221802710055798)
                   -1485802.34324758015573364325570)
                   +571462.439710607752205247406040)
                   -114292.487942121550441049481208)
                   +10390.2261765565045855499528371)
              -296.863605044471559587141509631;
              return;
            case(9):
                  grad[0 ]=x*(x*(x*(x*(x*(x*(x*(1907366.99971452793298785857650*x
              -7629467.99885811173195143430599)
                +12566182.5863545369702729506216)
                    -10995409.7630602198489888317939)
                          +5497704.88153010992449441589695)
              -1570772.82329431712128411882770)
              +241657.357429894941736018281185)
               -17261.2398164210672668584486561)
                           +392.300904918660619701328378547;
              return;
        case(10):
             grad[0]=x*(x*(x*(x*(x*(x*(x*(x*(8466583.55097261176257181247327*x
                   -38099625.9793767529315731561297)
                   +72188765.0135559529229807168774)
                   -74862422.9770209882164244471323)
                   +46238555.3681600221336739232286)
                   -17339458.2630600083001277212108)
                   +3853212.94734666851113949360238)
                   -471821.993552653287078305339067)
                   +27220.4996280376896391330003308)
               -504.083326445142400724685191311;
        }
      }

    }; // end struct OrthonormalBase_1d

  } // end namespace Fem
} // end namespace Dune
#endif


==> anc/xt-super/dune-fem/dune/fem/space/shapefunctionset/orthonormal/orthonormalbase_2d.cc <==
#ifndef DUNE_ORTHONORMALBASE_2D_CC
#define DUNE_ORTHONORMALBASE_2D_CC

#include <stdlib.h>
#include <stdio.h>
#include <cassert>

#include "orthonormalbase_2d.hh"

template class Dune :: Fem :: OrthonormalBase_2D< double, double >;
template class Dune :: Fem :: OrthonormalBase_2D< double, float  >;
template class Dune :: Fem :: OrthonormalBase_2D< float,  double >;
template class Dune :: Fem :: OrthonormalBase_2D< float,  float  >;
#endif


==> anc/xt-super/dune-fem/dune/fem/space/shapefunctionset/orthonormal/orthonormalbase_2d.hh <==
// original implementation done by Christian Engwer
#ifndef DUNE_ORTHONORMALBASE_2D_HH
#define DUNE_ORTHONORMALBASE_2D_HH

#define PMAX2D 8

#include <stdlib.h>
#include <stdio.h>
#include <cassert>

namespace Dune {

  namespace Fem {

    template <class DomainField, class RangeField>
    class OrthonormalBase_2D
    {
      typedef const DomainField* DomainType;
      typedef RangeField* JacobianRangeType;
      typedef RangeField HessianRangeType[3];

    public:
      /* \phi_i(x,y) for triangle */
      static RangeField
      eval_triangle_2d ( const int i, DomainType xi )
      {
        const RangeField &x = xi[0];
        const RangeField &y = xi[1];

        switch (i)	{
          #if (PMAX2D>=0)
          case ( 0 ):
            return 1.4142135623730950488016887242097;
          #endif
          #if (PMAX2D>=1)
          case ( 1 ):
            return -2.
             + 6.*x;
          case ( 2 ):
            return -3.4641016151377545870548926830117
             + 3.4641016151377545870548926830117*x
             + 6.928203230275509174109785366023*y;
          #endif
          #if (PMAX2D>=2)
          case ( 3 ):
            return 2.4494897427831780981972840747059
             + x*(-19.595917942265424785578272597647
             + 24.494897427831780981972840747059*x);
          case ( 4 ):
            return 4.2426406871192851464050661726291
             - 8.485281374238570292810132345258*y
             + x*(-25.455844122715710878430397035775
             + 21.213203435596425732025330863145*x
             + 42.426406871192851464050661726291*y);
          case ( 5 ):
            return 5.477225575051661134569697828008
             + y*(-32.863353450309966807418186968048
             + 32.863353450309966807418186968048*y)
             + x*(-10.954451150103322269139395656016
             + 5.477225575051661134569697828008*x
             + 32.863353450309966807418186968048*y);
          #endif
          #if (PMAX2D>=3)
          case ( 6 ):
            return -2.8284271247461900976033774484194
             + x*(42.426406871192851464050661726291
             + x*(-127.27922061357855439215198517887
             + 98.99494936611665341611821069468*x));
          case ( 7 ):
            return -4.8989794855663561963945681494118
             + 9.797958971132712392789136298824*y
             + x*(63.686733312362630553129385942353
             - 117.57550765359254871346963558588*y
             + x*(-161.66632302368975448102074893059
             + 102.87856919689348012428593113765*x
             + 205.75713839378696024857186227529*y));
          case ( 8 ):
            return -6.3245553203367586639977870888654
             + (37.947331922020551983986722533193
             - 37.947331922020551983986722533193*y)*y
             + x*(56.920997883030827975980083799789
             + y*(-303.57865537616441587189378026554
             + 265.63132345414386388790705773235*y)
             + x*(-94.868329805051379959966806332982
             + 44.271887242357310647984509622058*x
             + 265.63132345414386388790705773235*y));
          case ( 9 ):
            return -7.4833147735478827711674974646331
             + y*(89.799777282574593254009969575597
             + y*(-224.49944320643648313502492393899
             + 149.66629547095765542334994929266*y))
             + x*(22.449944320643648313502492393899
             + x*(-22.449944320643648313502492393899
             + 7.483314773547882771167497464633*x
             + 89.7997772825745932540099695756*y)
             + y*(-179.59955456514918650801993915119
             + 224.49944320643648313502492393899*y));
          #endif
          #if (PMAX2D>=4)
          case ( 10 ):
            return 3.1622776601683793319988935444327
             + x*(-75.894663844041103967973445066385
             + x*(398.44698518121579583186058659852
             + x*(-708.35019587771697036775215395293
             + 398.44698518121579583186058659852*x)));
          case ( 11 ):
            return 5.477225575051661134569697828008
             - 10.954451150103322269139395656016*y
             + x*(-120.49896265113654496053335221618
             + 230.04347415216976765192730877634*y
             + x*(575.10868538042441912981827194084
             - 920.1738966086790706077092351053*y
             + x*(-920.17389660867907060770923510535
             + 460.08694830433953530385461755267*x
             + 920.1738966086790706077092351053*y)));
          case ( 12 ):
            return 7.0710678118654752440084436210485
             + y*(-42.426406871192851464050661726291
             + 42.426406871192851464050661726291*y)
             + x*(-127.27922061357855439215198517887
             + (721.24891681027847488886124934695
             - 678.8225099390856234248105876207*y)*y
             + x*(487.90367901871779183658260985235
             + y*(-2206.1731573020282761306344097671
             + 1527.3506473629426527058238221465*y)
             + x*(-622.25396744416182147274303865227
             + 254.55844122715710878430397035775*x
             + 1527.3506473629426527058238221465*y)));
          case ( 13 ):
            return 8.3666002653407554797817202578519
             + y*(-100.39920318408906575738064309422
             + (250.99800796022266439345160773556
             - 167.33200530681510959563440515704*y)*y)
             + x*(-100.39920318408906575738064309422
             + y*(1104.3912350249797233311870740364
             + y*(-2509.9800796022266439345160773556
             + 1505.9880477613359863607096464133*y))
             + x*(250.99800796022266439345160773556
             + x*(-234.26480742954115343388816721985
             + 75.29940238806679931803548232067*x
             + 903.592828656801591816425787848*y)
             + y*(-1907.5848604976922493902322187902
             + 2258.98207164200397954106446962*y)));
          case ( 14 ):
            return 9.4868329805051379959966806332982
             + y*(-189.73665961010275991993361266596
             + y*(853.81496824546241963970125699683
             + y*(-1328.1566172707193194395352886617
             + 664.0783086353596597197676443309*y)))
             + x*(-37.947331922020551983986722533193
             + x*(56.920997883030827975980083799789
             + x*(-37.947331922020551983986722533193
             + 9.486832980505137995996680633298*x
             + 189.73665961010275991993361266596*y)
             + y*(-569.20997883030827975980083799789
             + 853.8149682454624196397012569968*y))
             + y*(569.20997883030827975980083799789
             + y*(-1707.6299364909248392794025139937
             + 1328.1566172707193194395352886617*y)));
          #endif
          #if (PMAX2D>=5)
          case ( 15 ):
            return -3.4641016151377545870548926830117
             + x*(121.24355652982141054692124390541
             + x*(-969.94845223857128437536995124329
             + x*(2909.8453567157138531261098537299
             + x*(-3637.3066958946423164076373171623
             + 1600.4149461936426192193604195514*x))));
          case ( 16 ):
            return -6.
             + 12.*y
             + x*(198.
             - 384.*y
             + x*(-1488.
             + 2592.*y
             + x*(4176.
             - 5760.*y
             + x*(-4860.
             + 1980.*x
             + 3960.*y))));
          case ( 17 ):
            return -7.7459666924148337703585307995648
             + (46.475800154489002622151184797389
             - 46.475800154489002622151184797389*y)*y
             + x*(224.63303408003017934039739318738
             + y*(-1301.3224043256920734202331743269
             + 1254.8466041712030707980819895295*y)
             + x*(-1471.7336715588184163681208519173
             + (7529.079625027218424788491937177
             - 6274.233020856015353990409947647*y)*y
             + x*(3578.6366118956532019056412293989
             + y*(-13942.740046346700786645355439217
             + 7668.507025490685432654945491569*y)
             + x*(-3601.8745119728977032167168217976
             + 1278.0845042484475721091575819282*x
             + 7668.507025490685432654945491569*y))));
          case ( 18 ):
            return -9.165151389911680013176094387456
             + y*(109.98181667894016015811313264947
             + y*(-274.95454169735040039528283162368
             + 183.30302779823360026352188774912*y))
             + x*(210.79848196796864030305017091149
             + y*(-2419.5999669366835234784889182884
             + (5774.0453756443584083009394640973
             - 3666.0605559646720052704377549824*y)*y)
             + x*(-1081.4878640095782415547791377198
             + y*(10558.254401178255375178860734349
             + y*(-20621.590627301280029646212371776
             + 10081.666528902848014493703826202*y))
             + x*(2071.3242141200396829777973315651
             + x*(-1695.5530071336608024375774616794
             + 504.0833264451424007246851913101*x
             + 6048.999917341708808696222295721*y)
             + y*(-14297.636168262220820554707244431
             + 15122.499793354272021740555739302*y))));
          case ( 19 ):
            return -10.392304845413263761164678049035
             + y*(207.8460969082652752232935609807
             + y*(-935.30743608719373850482102441317
             + (1454.9226783578569265630549268649
             - 727.4613391789284632815274634325*y)*y))
             + x*(155.88457268119895641747017073553
             + y*(-2909.8453567157138531261098537299
             + y*(12158.996669133518600562673317371
             + y*(-17459.072140294283118756659122379
             + 8002.074730968213096096802097757*y)))
             + x*(-519.61524227066318805823390245176
             + x*(727.46133917892846328152746343247
             + x*(-467.65371804359686925241051220659
             + 114.31535329954590137281145853939*x
             + 2286.3070659909180274562291707878*y)
             + y*(-7066.767294881019357591981073344
             + 10288.381796959131123553031268545*y))
             + y*(7482.4594886975499080385681953054
             + y*(-21512.071030005455985610883561503
             + 16004.149461936426192193604195514*y))));
          case ( 20 ):
            return -11.489125293076057319701222936438
             + y*(344.67375879228171959103668809314
             + y*(-2412.716311545972037137256816652
             + y*(6433.9101641225920990326848444052
             + y*(-7238.1489346379161114117704499559
             + 2895.2595738551664445647081799823*y))))
             + x*(57.445626465380286598506114682189
             + x*(-114.89125293076057319701222936438
             + x*(114.89125293076057319701222936438
             + x*(-57.445626465380286598506114682189
             + 11.489125293076057319701222936438*x
             + 344.67375879228171959103668809314*y)
             + y*(-1378.6950351691268783641467523725
             + 2412.716311545972037137256816652*y))
             + y*(2068.0425527536903175462201285588
             + y*(-7238.1489346379161114117704499559
             + 6433.910164122592099032684844405*y)))
             + y*(-1378.6950351691268783641467523725
             + y*(7238.1489346379161114117704499559
             + y*(-12867.82032824518419806536968881
             + 7238.148934637916111411770449956*y))));
          #endif
          #if (PMAX2D>=6)
          case ( 21 ):
            return 3.7416573867739413855837487323165
             + x*(-179.59955456514918650801993915119
             + x*(2020.4949888579283482152243154509
             + x*(-8979.9777282574593254009969575597
             + x*(18521.204064531009858639556224967
             + x*(-17780.355901949769464293973975968
             + 6420.684075704083417661712824655*x)))));
          case ( 22 ):
            return 6.480740698407860230965967436088
             - 12.961481396815720461931934872176*y
             + x*(-298.11407212676157062443450206005
             + 583.2666628567074207869370692479*y
             + x*(3207.9666457118908143281538808636
             - 5832.666628567074207869370692479*y
             + x*(-13609.555466656506485028531615785
             + 21386.44430474593876218769253909*y
             + x*(26733.055380932423452734615673863
             - 32079.666457118908143281538808636*y
             + x*(-24380.546507410370188893969494563
             + 8340.713278850916117253200090245*x
             + 16681.426557701832234506400180491*y)))));
          case ( 23 ):
            return 8.3666002653407554797817202578519
             + y*(-50.199601592044532878690321547111
             + 50.19960159204453287869032154711*y)
             + x*(-351.39721114431173015083225082978
             + (2058.1836652738258480263031834316
             - 2007.9840636817813151476128618844*y)*y
             + x*(3438.6727090550505021902870259771
             + y*(-18573.852589056477165115418972431
             + 16565.868525374695849967806110547*y)
             + x*(-13219.228419238393658055118007406
             + (60741.517926373884783215289072005
             - 44175.649400999188933247482961458*y)*y
             + x*(23468.313744280819120787725323275
             + y*(-80068.364539311029941511062867642
             + 35892.715138311841008263579906185*y)
             + x*(-19326.846612937145158295773795638
             + 5982.119189718640168043929984364*x
             + 35892.715138311841008263579906185*y)))));
          case ( 24 ):
            return 9.8994949366116653416118210694679
             + y*(-118.79393923933998409934185283361
             + (296.98484809834996024835463208404
             - 197.98989873223330683223642138936*y)*y)
             + x*(-356.38181771801995229802555850084
             + y*(4157.7878733768994434769648491765
             + y*(-10097.484835343898648444057490857
             + 6533.666658163699125463801905849*y))
             + x*(2969.8484809834996024835463208404
             + y*(-31480.393898425095786325591000908
             + (68603.499910718840817369920011412
             - 39201.999948982194752782811435093*y)*y)
             + x*(-9701.5050378794320347795846480785
             + y*(84937.666556128088631029424776034
             + y*(-143740.66647960138076020364192867
             + 56625.11103741872575401961651736*y))
             + x*(14700.74998086832303229355428816
             + x*(-10453.866653061918600742083049358
             + 2831.2555518709362877009808258678*x
             + 33975.066622451235452411769910414*y)
             + y*(-91471.333214291787756493226681883
             + 84937.66655612808863102942477603*y)))));
          case ( 25 ):
            return 11.22497216032182415675124619695
             + y*(-224.49944320643648313502492393899
             + y*(1010.2474944289641741076121577255
             + y*(-1571.496102445055381945174467573
             + 785.7480512225276909725872337865*y)))
             + x*(-314.29922048901107638903489351459
             + y*(6061.4849665737850446456729463528
             + y*(-26266.434855153068526797916100862
             + (39287.402561126384548629361689324
             - 18857.953229340664583342093610875*y)*y))
             + x*(2020.4949888579283482152243154509
             + y*(-34348.414810584781919658813362666
             + y*(128301.43179247845011166674403113
             + y*(-160292.60244939564895840779569244
             + 61288.34799535715989586180423535*y)))
             + x*(-5163.4871937480391121055732505968
             + x*(6342.1092705818306485644541012766
             + x*(-3771.5906458681329166684187221751
             + 875.5478285051022842265972033621*x
             + 17510.956570102045684531944067241*y)
             + y*(-57920.85634726061264883643037626
             + 78799.30456545920558039374830259*y))
             + y*(68921.329064376000322452651649271
             + y*(-181844.54899721355133937018839058
             + 122576.69599071431979172360847069*y)))));
          case ( 26 ):
            return 12.409673645990856596133241955449
             + y*(-372.29020937972569788399725866348
             + y*(2606.0314656580798851879808106444
             + y*(-6949.4172417548796938346154950517
             + (7818.0943969742396555639424319332
             - 3127.2377587896958622255769727733*y)*y)))
             + x*(-223.37412562783541873039835519809
             + y*(6328.9335594553368640279533972792
             + y*(-41696.50345052927816300769297031
             + y*(104241.25862632319540751923242578
             + y*(-109453.32155763935517789519404706
             + 40654.090864266046208932500646052*y))))
             + x*(930.72552344931424470999314665871
             + x*(-1737.3543104387199234586538737629
             + x*(1675.3059422087656404779876639857
             + x*(-819.03846063539653534479396905967
             + 161.32575739788113574973214542084*x
             + 4839.7727219364340724919643626253*y)
             + y*(-19731.381097125461987851854709165
             + 33878.409053555038507443750538377*y))
             + y*(30527.797169137507226487775210406
             + y*(-104241.25862632319540751923242578
             + 90342.42414281343601985000143567*y)))
             + y*(-21592.832144024090477271841002482
             + y*(109453.32155763935517789519404706
             + y*(-187634.2655273817517335346183664
             + 101635.22716066511552233125161513*y)))));
          case ( 27 ):
            return 13.490737563232041465550305611496
             + y*(-566.61097765574574155311283568281
             + y*(5666.1097765574574155311283568281
             + y*(-22664.439106229829662124513427313
             + y*(42495.823324180930616483462676211
             + y*(-37396.324525279218942505447155066
             + 12465.441508426406314168482385022*y)))))
             + x*(-80.944425379392248793301833668973
             + y*(2833.0548882787287077655641784141
             + y*(-22664.439106229829662124513427313
             + y*(67993.317318689488986373540281938
             + y*(-84991.646648361861232966925352422
             + 37396.324525279218942505447155066*y))))
             + x*(202.36106344848062198325458417243
             + x*(-269.81475126464082931100611222991
             + x*(202.36106344848062198325458417243
             + x*(-80.944425379392248793301833668973
             + 13.490737563232041465550305611496*x
             + 566.6109776557457415531128356828*y)
             + y*(-2833.0548882787287077655641784141
             + 5666.109776557457415531128356828*y))
             + y*(5666.1097765574574155311283568281
             + y*(-22664.439106229829662124513427313
             + 22664.439106229829662124513427313*y)))
             + y*(-5666.1097765574574155311283568281
             + y*(33996.658659344744493186770140969
             + y*(-67993.317318689488986373540281938
             + 42495.823324180930616483462676211*y)))));
          #endif
          #if (PMAX2D>=7)
          case ( 28 ):
            return -4.
             + x*(252.
             + x*(-3780.
             + x*(23100.
             + x*(-69300.
             + x*(108108.
             + x*(-84084.
             + 25740.*x))))));
          case ( 29 ):
            return -6.9282032302755091741097853660235
             + 13.856406460551018348219570732047*y
             + x*(422.62039704680605962069690732743
             - 831.3843876330611008931742439228*y
             + x*(-6131.4598587938256190871600489308
             + 11431.535329954590137281145853939*y
             + x*(36199.861878189535434723628537473
             - 60968.18842642448073216611122101*y
             + x*(-104789.07385791707625841050366111
             + 148609.9592894096717846548961012*y
             + x*(157526.55684677425209173418986728
             - 166443.15440413883239881348363335*y
             + x*(-117897.23436959833961582621757362
             + 34675.657167528923416419475756948*x
             + 69351.3143350578468328389515139*y))))));
          case ( 30 ):
            return -8.9442719099991587856366946749251
             + (53.665631459994952713820168049551
             - 53.66563145999495271382016804955*y)*y
             + x*(509.82349886995205078129159647073
             + y*(-3005.2753617597173519739294107748
             + 2951.6097302997223992601092427253*y)
             + x*(-6896.0336426093514237258915943673
             + (38370.926493896391190381420155429
             - 35419.316763596668791121310912703*y)*y
             + x*(37878.991538846437457171401948308
             + y*(-188903.02273918223355264699153442
             + 153483.70597558556476152568062171*y)
             + x*(-101830.53569534042277447376887402
             + (422080.19143286030309419562170972
             - 268596.485457274738332669941088*y)*y
             + x*(141972.42802741664740441125457509
             + y*(-429754.3767316395813322719057408
             + 161157.8912743648429996019646528*y)
             + x*(-98485.3780010007373886456450656
             + 26859.6485457274738332669941088*x
             + 161157.8912743648429996019646528*y))))));
          case ( 31 ):
            return -10.583005244258362362006463014557
             + y*(126.99606293110034834407755617468
             + y*(-317.49015732775087086019389043671
             + 211.66010488516724724012926029114*y))
             + x*(539.73326745717648046232961374241
             + y*(-6349.8031465550174172038778087342
             + (15557.017709059792672149500631399
             - 10159.685034488027867526204493975*y)*y)
             + x*(-6508.5482252188928526339747539526
             + y*(71752.775556071696814403819238697
             + y*(-163824.92118111944936386004746534
             + 99056.92908625827170838049381625*y))
             + x*(31801.930758996378897829421358744
             + y*(-309870.39355188484995954923706623
             + (610851.06269859267553501304520023
             - 308177.1127128035119816282029839*y)*y)
             + x*(-76038.892679996333571016436759592
             + y*(602596.31860807115289264800404888
             + y*(-895639.73382158520669660696492196
             + 288916.04316825329248277644029741*y))
             + x*(94516.819836471434255079721183009
             + x*(-58746.262110878169471497876193806
             + 14445.80215841266462413882201487*x
             + 173349.62590095197548966586417844*y)
             + y*(-531605.51942958605816830865014723
             + 433374.06475237993872416466044611*y))))));
          case ( 32 ):
            return -12.
             + y*(240.
             + y*(-1080.
             + (1680.
             - 840.*y)*y))
             + x*(516.
             + y*(-10080.
             + y*(44280.
             + y*(-67200.
             + 32760.*y)))
             + x*(-5220.
             + y*(94320.
             + y*(-380160.
             + (524160.
             - 229320.*y)*y))
             + x*(21420.
             + y*(-334080.
             + y*(1.1232e6
             + y*(-1.22304e6
             + 382200.*y)))
             + x*(-43380.
             + x*(46332.
             + x*(-25116.
             + 5460.*x
             + 109200.*y)
             + y*(-393120.
             + 491400.*y))
             + y*(533520.
             + y*(-1.27764e6
             + 764400.*y))))));
          case ( 33 ):
            return -13.266499161421599396459730946683
             + y*(397.99497484264798189379192840048
             + y*(-2785.9648238985358732565434988034
             + y*(7429.2395303960956620174493301423
             + y*(-8357.8944716956076197696304964101
             + 3343.1577886782430479078521985641*y))))
             + x*(437.79447232691278008317112124053
             + y*(-12735.839194964735420601341708815
             + y*(86364.909540854612070952848462905
             + y*(-222877.18591188286986052347990427
             + (242378.93967917262097331928439589
             - 93608.41808299080534141986155979*y)*y)))
             + x*(-3382.9572861625078460972313914041
             + y*(88752.879389910499962315600033308
             + y*(-534905.24618851888766525635177025
             + y*(1.2035368039241674972468267914831e6
             + y*(-1.1115999647355158134293608560225e6
             + 351031.56781121552003032448084923*y))))
             + x*(10812.196816558603508114680721546
             + x*(-17710.776380497835194273740813821
             + x*(15800.400501253124881183539557499
             + x*(-7336.3740362661444662422312135156
             + 1392.9824119492679366282717494017*x
             + 41789.472358478038098848152482051*y)
             + y*(-178301.74872950629588841878392342
             + 292526.30650934626669193706737435*y))
             + y*(295710.26630808745054708740280156
             + y*(-955585.93459719780452699442008956
             + 780070.1506915900445118321796649*y)))
             + y*(-235613.02510684760528112482161309
             + y*(1.1143859295594143493026173995214e6
             + y*(-1.7681590082342707675601529405739e6
             + 877578.9195280388000758112021231*y))))));
          case ( 34 ):
            return -14.422205101855957172476885069882
             + y*(605.73261427795020124402917293504
             + y*(-6057.3261427795020124402917293504
             + y*(24229.304571118008049761166917402
             + y*(-45429.946070846265093302187970128
             + (39978.352542344713282105925413713
             - 13326.117514114904427368641804571*y)*y))))
             + x*(302.86630713897510062201458646752
             + y*(-12114.652285559004024880583458701
             + y*(115089.19671281053823636554285766
             + y*(-436127.48228012414489570100451323
             + y*(772309.08320438650658613719549218
             + y*(-639653.64067751541251369480661941
             + 199891.76271172356641052962706856*y)))))
             + x*(-1514.3315356948755031100729323376
             + y*(51487.272213625767105742479699479
             + y*(-399783.52542344713282105925413713
             + y*(1.1630066194136643863885360120353e6
             + y*(-1.408328328196234217892367827074e6
             + 599675.2881351706992315888812057*y))))
             + x*(3533.4402499547095072568368421211
             + x*(-4542.9946070846265093302187970128
             + x*(3331.5293785287261068421604511427
             + x*(-1312.4206642688921026953965413593
             + 216.33307652783935758715327604823*x
             + 9085.989214169253018660437594026*y)
             + y*(-46035.678685124215294546217143063
             + 90859.89214169253018660437594026*y))
             + y*(93888.555213082281192824521804932
             + y*(-369496.89470954962275885779549038
             + 363439.56856677012074641750376103*y)))
             + y*(-96917.218284472032199044667669607
             + y*(569388.65742127318916938742255894
             + y*(-1.1145480102714283702890136782005e6
             + 681449.1910626939763995328195519*y))))));
          case ( 35 ):
            return -15.49193338482966754071706159913
             + y*(867.54826955046138228015544955126
             + y*(-11711.901638931228660782098568942
             + y*(65066.120216284603671011658716344
             + y*(-178931.83059478266009528206146995
             + y*(257661.83605648703053720616851672
             + y*(-186089.10381857396649909334392874
             + 53168.31537673541899974095540821*y))))))
             + x*(108.44353369380767278501943119391
             + y*(-5205.2896173027682936809326973075
             + y*(58559.50819465614330391049284471
             + y*(-260264.48086513841468404663486538
             + y*(536795.49178434798028584618440984
             + y*(-515323.67211297406107441233703345
             + 186089.10381857396649909334392874*y)))))
             + x*(-325.33060108142301835505829358172
             + x*(542.21766846903836392509715596954
             + x*(-542.21766846903836392509715596954
             + x*(325.33060108142301835505829358172
             + x*(-108.44353369380767278501943119391
             + 15.49193338482966754071706159913*x
             + 867.5482695504613822801554495513*y)
             + y*(-5205.2896173027682936809326973075
             + 11711.901638931228660782098568942*y))
             + y*(13013.224043256920734202331743269
             + y*(-58559.50819465614330391049284471
             + 65066.12021628460367101165871634*y)))
             + y*(-17350.965391009227645603108991025
             + y*(117119.01638931228660782098568942
             + y*(-260264.48086513841468404663486538
             + 178931.83059478266009528206146995*y))))
             + y*(13013.224043256920734202331743269
             + y*(-117119.01638931228660782098568942
             + y*(390396.72129770762202606995229807
             + y*(-536795.49178434798028584618440984
             + 257661.83605648703053720616851672*y))))));
          #endif
          #if (PMAX2D>=8)
          case ( 36 ):
            return 4.2426406871192851464050661726291
             + x*(-339.41125496954281171240529381033
             + x*(6533.6666581636991254638019058488
             + x*(-52269.33326530959300371041524679
             + x*(212344.16639032022157757356194009
             + x*(-475650.93271431729633376477874579
             + x*(594563.66589289662041720597343224
             + x*(-388286.47568515697659899165611901
             + 103138.59510386982190910715865661*x)))))));
          case ( 37 ):
            return 7.3484692283495342945918522241177
             - 14.696938456699068589183704448235*y
             + x*(-573.18059981126367497816447348118
             + 1131.6642611658282813671452425141*y
             + x*(10750.810481075368672987879803884
             - 20369.956700984909064608614365254*y
             + x*(-83743.155326271292821168747946045
             + 147116.35395155767657772888152684*y
             + x*(331011.79639100477229988998343538
             - 514907.2388304518680220510853439*y
             + x*(-720870.1343626326152308715194815
             + 926833.0298948133624396919536191*y
             + x*(875342.30601176817563748684508467
             - 823851.5821287229888352817365503*y
             + x*(-554838.82061730323737886321032978
             + 142913.02955294174296122234205464*x
             + 285826.05910588348592244468410928*y)))))));
          case ( 38 ):
            return 9.4868329805051379959966806332982
             + y*(-56.920997883030827975980083799789
             + 56.92099788303082797598008379979*y)
             + x*(-702.02564055738021170375436686406
             + (4155.2328454612504422465461173846
             - 4098.3118475782196142705660335848*y)*y
             + x*(12475.185369364256464735635032787
             + y*(-70695.879370724288346167264079338
             + 66597.56752314606873189669804575*y)
             + x*(-91946.385247055797457199828697926
             + (480982.43211161049639703170810822
             - 414384.86458846442766513501006246*y)*y
             + x*(343470.78805918852114505982232856
             + y*(-1.5798422962435206304733272258631e6
             + 1.1654574316550562028081922158007e6*y)
             + x*(-706180.87340284146214600091298145
             + (2.6572429441735281424026782520255e6
             - 1.4917855125184719395944860362249e6*y)*y
             + x*(808913.78774873160150464896755943
             + y*(-2.1962397823188614666252155533311e6
             + 704454.2698003895270307295171062*y)
             + x*(-483449.00868654183227599084507287
             + 117409.0449667315878384549195177*x
             + 704454.2698003895270307295171062*y)))))));
          case ( 39 ):
            return 11.22497216032182415675124619695
             + y*(-134.6996659238618898810149543634
             + (336.74916480965472470253738590849
             - 224.49944320643648313502492393899*y)*y)
             + x*(-763.29810690188404265908474139258
             + y*(9024.8776168987466220280019423475
             + y*(-22225.44487743721183036746746996
             + 14592.463808418371403776620056035*y))
             + x*(12437.26915363658116568038078622
             + y*(-140222.3522267402273661365674923
             + (328330.43568941335658497395126078
             - 204294.49331785719965287268078448*y)*y)
             + x*(-83917.891870565957395872316568396
             + y*(866792.35022005126138433123132845
             + y*(-1.8386504398607147968758541270604e6
             + 1.0214724665892859982643634039224e6*y))
             + x*(286741.91383542099808421058410108
             + y*(-2.5741106158050007156261957778845e6
             + (4.5966260996517869921896353176509e6
             - 2.0429449331785719965287268078448e6*y)*y)
             + x*(-539337.46235914300708358387727104
             + y*(3.8979389325047153693768107493679e6
             + y*(-5.148221231610001431252391555769e6
             + 1.3892025545614289576395342293345e6*y))
             + x*(565895.74649046444303845732577302
             + x*(-310527.62984314294347236647479242
             + 69460.12772807144788197671146672*x
             + 833521.5327368573745837205376007*y)
             + y*(-2.8928100253808579470846771599083e6
             + 2.0838038318421434364593013440017e6*y)))))));
          case ( 40 ):
            return 12.727922061357855439215198517887
             + y*(-254.55844122715710878430397035775
             + y*(1145.5129855222069895293678666099
             + y*(-1781.9090885900997614901277925042
             + 890.9545442950498807450638962521*y)))
             + x*(-763.67532368147132635291191107324
             + y*(15018.948032402269418273934251107
             + y*(-66439.753160288005392703336263372
             + (101568.81804963568640493728417274
             - 49893.454480522793321723578190118*y)*y))
             + x*(10946.012972767755677725070725383
             + y*(-203901.31142295284413622748025655
             + y*(851116.14824299979322032032489112
             + y*(-1.2223896347728084363822276656579e6
             + 561301.3629058814248693902546388*y)))
             + x*(-64912.402512925062739997512441225
             + y*(1.0943467388355484106637227685679e6
             + y*(-4.0734441765169680547664321336646e6
             + (5.1140790842535863154766667644871e6
             - 1.9957381792209117328689431276047e6*y)*y))
             + x*(195309.96403153629171475722125698
             + y*(-2.8118525417951774236314216565717e6
             + y*(8.5798922615613303515749653209078e6
             + y*(-8.2324199892862608980843904013695e6
             + 2.12047181542221871617325207308e6*y)))
             + x*(-325020.21775883419649579930935277
             + x*(303815.49960461200933406678862197
             + x*(-149680.36344156837996517073457035
             + 30292.454506031695945332172472572*x
             + 605849.0901206339189066434494514*y)
             + y*(-2.3877581787107336803967712419557e6
             + 2.7263209055428526350798955225315e6*y))
             + y*(3.6885518133815065062845645304837e6
             + y*(-8.018590898655448926705575066269e6
             + 4.24094363084443743234650414616e6*y)))))));
          case ( 41 ):
            return 14.071247279470288663696890340633
             + y*(-422.137418384108659910906710219
             + y*(2954.961928688760619376346971533
             + y*(-7879.8984765033616516702585907547
             + (8864.885786066281858129040914599
             - 3545.9543144265127432516163658396*y)*y)))
             + x*(-703.56236397351443318484451703167
             + y*(20684.733500821324335634428800731
             + y*(-141838.17257706050973006465463358
             + y*(370355.22839565799762850215376547
             + y*(-407784.74615904896547393588207156
             + 159567.94414919307344632273646278*y))))
             + x*(8372.3921312848217548996497526769
             + y*(-230487.03043772332831135506377958
             + y*(1.4715710404870027884494207918234e6
             + y*(-3.5538342129030161049032866244304e6
             + (3.5902787433568441525422615704126e6
             - 1.2765435531935445875705818917023e6*y)*y)))
             + x*(-41369.467001642648671268857601462
             + y*(1.0105969796115561318267106642643e6
             + y*(-5.6026078167938901343375538580266e6
             + y*(1.1386453298547357586663523663641e7
             + y*(-9.219481217508933132454202551183e6
             + 2.4112489338100286654110991287709e6*y))))
             + x*(104901.14846845100198786031748942
             + x*(-149521.07359165128734044315675957
             + x*(121645.93273102064549765961699478
             + x*(-52907.889770808285375500307680782
             + 9568.448150039796291313885431631*x
             + 287053.44450119388873941656294892*y)
             + y*(-1.3001832486230546725255926674745e6
             + 2.0093741115083572211759159406424e6*y))
             + y*(2.3491947333075646924041958423687e6
             + y*(-7.0919086288530254865032327316792e6
             + 5.358330964022285923135775841713e6*y)))
             + y*(-2.1364374744419739278090988604184e6
             + y*(9.352454504299927360326138164902e6
             + y*(-1.3553425379585782040872844776098e7
             + 6.028122334525071663527747821927e6*y)))))));
          case ( 42 ):
            return 15.297058540778354490084672327068
             + y*(-642.47645871269088858355623773687
             + y*(6424.7645871269088858355623773687
             + y*(-25699.058348507635543342249509475
             + y*(48185.734403451816643766717830265
             + y*(-42403.446275037598646514711690633
             + 14134.482091679199548838237230211*y)))))
             + x*(-581.2882245495774706232175484286
             + y*(23771.628972369562877591580796264
             + y*(-231291.52513656871989008024558527
             + y*(899467.04219776724401697873283162
             + y*(-1.638314969717361765888068406229e6
             + (1.3993137270762407553349854857909e6
             - 452303.42693373438556282359136676*y)*y))))
             + x*(5246.8910794869755900990426081844
             + y*(-196597.79636608341190656820874748
             + y*(1.7346864385242653991756018418896e6
             + y*(-6.0392787118992943526854286347266e6
             + y*(9.6853326150938151453971102838833e6
             + y*(-7.1237789742063165726144715640264e6
             + 1.9222895644683711386420002633087e6*y)))))
             + x*(-20130.929039664314508951428782422
             + y*(648901.22329981779746939180011424
             + y*(-4.7543257944739125755183161592528e6
             + y*(1.2978024465996355949387836002285e7
             + y*(-1.4648463258649352259705082220401e7
             + 5.766868693405113415926000789926e6*y))))
             + x*(41225.572767397665350778191921449
             + x*(-49042.369681735404495211459480581
             + x*(34158.331721558065576359073306344
             + x*(-12971.905642580044607591802133354
             + 2080.3999615458562106515154364813*x
             + 87376.79838492596084736364833221*y)
             + y*(-457443.23860343591267149204126865
             + 873767.9838492596084736364833221*y))
             + y*(977206.69370200284153558903759778
             + y*(-3.7006644021850995182412839293644e6
             + 3.4950719353970384338945459332886e6*y)))
             + y*(-1.0825728329308841472632922605866e6
             + y*(6.0714025348349288971146064466134e6
             + y*(-1.1307585673343359639070589784169e7
             + 6.553259878869447063552273624916e6*y)))))));
          case ( 43 ):
            return 16.431676725154983403709093484024
             + y*(-920.17389660867907060770923510535
             + y*(12422.347604217167453204074673922
             + y*(-69013.042245650930295578192632901
             + y*(189785.86617554005831284002974048
             + y*(-273291.64729277768397048964282629
             + (197377.3008225616606453536309301
             - 56393.51452073190304152960883717*y)*y)))))
             + x*(-394.36024140371960168901824361658
             + y*(21163.999621999618623977312407423
             + y*(-273291.64729277768397048964282629
             + y*(1.4492738871586695362071420452909e6
             + y*(-3.7957173235108011662568005948096e6
             + y*(5.1925412985627759954393032136995e6
             + y*(-3.5527914148061098916163653567417e6
             + 958689.7468524423517060033502319*y))))))
             + x*(2300.4347415216976765192730877634
             + y*(-107660.34590321545126110198050733
             + y*(1.1801230224006309080543870940226e6
             + y*(-5.1069651261781688418727862548347e6
             + y*(1.0248436773479163148893361605986e7
             + y*(-9.5652076552472189389671374989201e6
             + 3.3554141139835482309710117258116e6*y)))))
             + x*(-6441.2172762607534942539646457374
             + x*(10351.956336847639544336728894935
             + x*(-10121.912862695469776684801586159
             + x*(5981.1303279564139589501100281848
             + x*(-1971.8012070185980084450912180829
             + 279.33850432763471786305458922841*x
             + 15642.956242347544200331056996791*y)
             + y*(-94777.911350693944272594051215851
             + 211179.90927169184670446926945668*y))
             + y*(240165.3870148652374286121103625
             + y*(-1.0683218939626764009755504219573e6
             + 1.1732217181760658150248292747593e6*y)))
             + y*(-326661.7332960810700657367784624
             + y*(2.1739108307380043043107130679364e6
             + y*(-4.7618999149499141903948952916702e6
             + 3.2263597249841809913182805055881e6*y))))
             + y*(253047.82156738674441712003965397
             + y*(-2.236022568759090141576733441306e6
             + y*(7.3153824780389986113312884190875e6
             + y*(-9.8688650411280830322676815465049e6
             + 4.6459580039772206274983239280469e6*y)))))));
          case ( 44 ):
            return 17.492855684535901412622458632637
             + y*(-1259.4856092865849017088170215498
             + y*(22040.998162515235779904297877122
             + y*(-161633.98652511172905263151776556
             + y*(606127.44946916898394736819162086
             + y*(-1.2607450948958714866105258385714e6
             + y*(1.4708692773785167343789468116666e6
             + y*(-900532.21063990820472180417040814
             + 225133.05265997705118045104260203*y)))))))
             + x*(-139.94284547628721130097966906109
             + y*(8816.3992650060943119617191508489
             + y*(-132245.98897509141467942578726273
             + y*(808169.93262555864526315758882782
             + y*(-2.4245097978766759357894727664835e6
             + y*(3.7822352846876144598315775157142e6
             + y*(-2.9417385547570334687578936233333e6
             + 900532.2106399082047218041704081*y))))))
             + x*(489.79995916700523955342884171383
             + x*(-979.59991833401047910685768342766
             + x*(1224.4998979175130988835721042846
             + x*(-979.59991833401047910685768342766
             + x*(489.79995916700523955342884171383
             + x*(-139.94284547628721130097966906109
             + 17.492855684535901412622458632637*x
             + 1259.4856092865849017088170215498*y)
             + y*(-8816.3992650060943119617191508489
             + 22040.998162515235779904297877122*y))
             + y*(26449.197795018282935885157452547
             + y*(-132245.98897509141467942578726273
             + 161633.98652511172905263151776556*y)))
             + y*(-44081.996325030471559808595754245
             + y*(330614.97243772853669856446815683
             + y*(-808169.93262555864526315758882782
             + 606127.4494691689839473681916209*y))))
             + y*(44081.996325030471559808595754245
             + y*(-440819.96325030471559808595754245
             + y*(1.6163398652511172905263151776556e6
             + y*(-2.4245097978766759357894727664835e6
             + 1.2607450948958714866105258385714e6*y)))))
             + y*(-26449.197795018282935885157452547
             + y*(330614.97243772853669856446815683
             + y*(-1.6163398652511172905263151776556e6
             + y*(3.6367646968150139036842091497252e6
             + y*(-3.7822352846876144598315775157142e6
             + 1.4708692773785167343789468116666e6*y)))))));
          #endif
        }

        printf("Error eval_triangle_2d: There is no shape function %d.\n",i);
        return 0.0;
      }

      /* \nabla\phi_i(x,y) for triangle */
      static void
      grad_triangle_2d ( const int i, DomainType xi, JacobianRangeType grad )
      {
        const RangeField &x = xi[0];
        const RangeField &y = xi[1];

        switch (i)	{
          #if (PMAX2D>=0)
          case ( 0 ):
            grad[0]= 0;
            grad[1]= 0;
            return;
          #endif
          #if (PMAX2D>=1)
          case ( 1 ):
            grad[0]= 6.;
            grad[1]= 0;
            return;
          case ( 2 ):
            grad[0]= 3.4641016151377545870548926830117;
            grad[1]= 6.9282032302755091741097853660235;
            return;
          #endif
          #if (PMAX2D>=2)
          case ( 3 ):
            grad[0]= -19.595917942265424785578272597647
             + 48.989794855663561963945681494118*x;
            grad[1]= 0;
            return;
          case ( 4 ):
            grad[0]= -25.455844122715710878430397035775
             + 42.426406871192851464050661726291*x
             + 42.426406871192851464050661726291*y;
            grad[1]= -8.4852813742385702928101323452582
             + 42.426406871192851464050661726291*x;
            return;
          case ( 5 ):
            grad[0]= -10.954451150103322269139395656016
             + 10.954451150103322269139395656016*x
             + 32.863353450309966807418186968048*y;
            grad[1]= -32.863353450309966807418186968048
             + 32.863353450309966807418186968048*x
             + 65.7267069006199336148363739361*y;
            return;
          #endif
          #if (PMAX2D>=3)
          case ( 6 ):
            grad[0]= 42.426406871192851464050661726291
             + x*(-254.55844122715710878430397035775
             + 296.98484809834996024835463208404*x);
            grad[1]= 0;
            return;
          case ( 7 ):
            grad[0]= 63.686733312362630553129385942353
             - 117.57550765359254871346963558588*y
             + x*(-323.33264604737950896204149786118
             + 308.63570759068044037285779341294*x
             + 411.51427678757392049714372455059*y);
            grad[1]= 9.7979589711327123927891362988236
             + x*(-117.57550765359254871346963558588
             + 205.75713839378696024857186227529*x);
            return;
          case ( 8 ):
            grad[0]= 56.920997883030827975980083799789
             + y*(-303.57865537616441587189378026554
             + 265.63132345414386388790705773235*y)
             + x*(-189.73665961010275991993361266596
             + 132.81566172707193194395352886617*x
             + 531.2626469082877277758141154647*y);
            grad[1]= 37.947331922020551983986722533193
             - 75.89466384404110396797344506639*y
             + x*(-303.57865537616441587189378026554
             + 265.63132345414386388790705773235*x
             + 531.2626469082877277758141154647*y);
            return;
          case ( 9 ):
            grad[0]= 22.449944320643648313502492393899
             + x*(-44.899888641287296627004984787799
             + 22.449944320643648313502492393899*x
             + 179.59955456514918650801993915119*y)
             + y*(-179.59955456514918650801993915119
             + 224.49944320643648313502492393899*y);
            grad[1]= 89.799777282574593254009969575597
             + y*(-448.99888641287296627004984787799
             + 448.99888641287296627004984787799*y)
             + x*(-179.59955456514918650801993915119
             + 89.7997772825745932540099695756*x
             + 448.99888641287296627004984787799*y);
            return;
          #endif
          #if (PMAX2D>=4)
          case ( 10 ):
            grad[0]= -75.894663844041103967973445066385
             + x*(796.89397036243159166372117319705
             + x*(-2125.0505876331509111032564618588
             + 1593.7879407248631833274423463941*x));
            grad[1]= 0;
            return;
          case ( 11 ):
            grad[0]= -120.49896265113654496053335221618
             + 230.04347415216976765192730877634*y
             + x*(1150.2173707608488382596365438817
             - 1840.3477932173581412154184702107*y
             + x*(-2760.521689826037211823127705316
             + 1840.3477932173581412154184702107*x
             + 2760.521689826037211823127705316*y));
            grad[1]= -10.954451150103322269139395656016
             + x*(230.04347415216976765192730877634
             + x*(-920.17389660867907060770923510535
             + 920.1738966086790706077092351053*x));
            return;
          case ( 12 ):
            grad[0]= -127.27922061357855439215198517887
             + (721.24891681027847488886124934695
             - 678.8225099390856234248105876207*y)*y
             + x*(975.80735803743558367316521970469
             + y*(-4412.3463146040565522612688195343
             + 3054.7012947258853054116476442929*y)
             + x*(-1866.7619023324854644182291159568
             + 1018.233764908628435137215881431*x
             + 4582.0519420888279581174714664394*y));
            grad[1]= -42.426406871192851464050661726291
             + 84.85281374238570292810132345258*y
             + x*(721.24891681027847488886124934695
             - 1357.6450198781712468496211752413*y
             + x*(-2206.1731573020282761306344097671
             + 1527.3506473629426527058238221465*x
             + 3054.7012947258853054116476442929*y));
            return;
          case ( 13 ):
            grad[0]= -100.39920318408906575738064309422
             + y*(1104.3912350249797233311870740364
             + y*(-2509.9800796022266439345160773556
             + 1505.9880477613359863607096464133*y))
             + x*(501.99601592044532878690321547111
             + x*(-702.79442228862346030166450165956
             + 301.19760955226719727214192928267*x
             + 2710.778485970404775449277363544*y)
             + y*(-3815.1697209953844987804644375805
             + 4517.96414328400795908212893924*y));
            grad[1]= -100.39920318408906575738064309422
             + (501.99601592044532878690321547111
             - 501.9960159204453287869032154711*y)*y
             + x*(1104.3912350249797233311870740364
             + y*(-5019.9601592044532878690321547111
             + 4517.96414328400795908212893924*y)
             + x*(-1907.5848604976922493902322187902
             + 903.592828656801591816425787848*x
             + 4517.96414328400795908212893924*y));
            return;
          case ( 14 ):
            grad[0]= -37.947331922020551983986722533193
             + y*(569.20997883030827975980083799789
             + y*(-1707.6299364909248392794025139937
             + 1328.1566172707193194395352886617*y))
             + x*(113.84199576606165595196016759958
             + x*(-113.84199576606165595196016759958
             + 37.947331922020551983986722533193*x
             + 569.2099788303082797598008379979*y)
             + y*(-1138.4199576606165595196016759958
             + 1707.6299364909248392794025139937*y));
            grad[1]= -189.73665961010275991993361266596
             + y*(1707.6299364909248392794025139937
             + y*(-3984.4698518121579583186058659852
             + 2656.3132345414386388790705773235*y))
             + x*(569.20997883030827975980083799789
             + x*(-569.20997883030827975980083799789
             + 189.73665961010275991993361266596*x
             + 1707.6299364909248392794025139937*y)
             + y*(-3415.2598729818496785588050279873
             + 3984.4698518121579583186058659852*y));
            return;
          #endif
          #if (PMAX2D>=5)
          case ( 15 ):
            grad[0]= 121.24355652982141054692124390541
             + x*(-1939.8969044771425687507399024866
             + x*(8729.5360701471415593783295611896
             + x*(-14549.226783578569265630549268649
             + 8002.074730968213096096802097757*x)));
            grad[1]= 0;
            return;
          case ( 16 ):
            grad[0]= 198.
             - 384.*y
             + x*(-2976.
             + 5184.*y
             + x*(12528.
             - 17280.*y
             + x*(-19440.
             + 9900.*x
             + 15840.*y)));
            grad[1]= 12.
             + x*(-384.
             + x*(2592.
             + x*(-5760.
             + 3960.*x)));
            return;
          case ( 17 ):
            grad[0]= 224.63303408003017934039739318738
             + y*(-1301.3224043256920734202331743269
             + 1254.8466041712030707980819895295*y)
             + x*(-2943.4673431176368327362417038346
             + (15058.159250054436849576983874354
             - 12548.466041712030707980819895295*y)*y
             + x*(10735.909835686959605716923688197
             + y*(-41828.22013904010235993606631765
             + 23005.521076472056297964836474707*y)
             + x*(-14407.498047891590812866867287191
             + 6390.422521242237860545787909641*x
             + 30674.028101962741730619781966277*y)));
            grad[1]= 46.475800154489002622151184797389
             - 92.95160030897800524430236959478*y
             + x*(-1301.3224043256920734202331743269
             + 2509.693208342406141596163979059*y
             + x*(7529.079625027218424788491937177
             - 12548.466041712030707980819895295*y
             + x*(-13942.740046346700786645355439217
             + 7668.507025490685432654945491569*x
             + 15337.014050981370865309890983138*y)));
            return;
          case ( 18 ):
            grad[0]= 210.79848196796864030305017091149
             + y*(-2419.5999669366835234784889182884
             + (5774.0453756443584083009394640973
             - 3666.0605559646720052704377549824*y)*y)
             + x*(-2162.9757280191564831095582754396
             + y*(21116.508802356510750357721468699
             + y*(-41243.181254602560059292424743552
             + 20163.333057805696028987407652403*y))
             + x*(6213.9726423601190489333919946952
             + x*(-6782.2120285346432097503098467175
             + 2520.4166322257120036234259565504*x
             + 24195.999669366835234784889182884*y)
             + y*(-42892.908504786662461664121733294
             + 45367.499380062816065221667217907*y)));
            grad[1]= 109.98181667894016015811313264947
             + y*(-549.90908339470080079056566324736
             + 549.9090833947008007905656632474*y)
             + x*(-2419.5999669366835234784889182884
             + (11548.090751288716816601878928195
             - 10998.181667894016015811313264947*y)*y
             + x*(10558.254401178255375178860734349
             + y*(-41243.181254602560059292424743552
             + 30244.999586708544043481111478605*y)
             + x*(-14297.636168262220820554707244431
             + 6048.999917341708808696222295721*x
             + 30244.999586708544043481111478605*y)));
            return;
          case ( 19 ):
            grad[0]= 155.88457268119895641747017073553
             + y*(-2909.8453567157138531261098537299
             + y*(12158.996669133518600562673317371
             + y*(-17459.072140294283118756659122379
             + 8002.074730968213096096802097757*y)))
             + x*(-1039.2304845413263761164678049035
             + x*(2182.3840175367853898445823902974
             + x*(-1870.6148721743874770096420488263
             + 571.5767664977295068640572926969*x
             + 9145.228263963672109824916683151*y)
             + y*(-21200.301884643058072775943220032
             + 30865.145390877393370659093805635*y))
             + y*(14964.918977395099816077136390611
             + y*(-43024.142060010911971221767123006
             + 32008.298923872852384387208391029*y)));
            grad[1]= 207.8460969082652752232935609807
             + y*(-1870.6148721743874770096420488263
             + (4364.7680350735707796891647805948
             - 2909.8453567157138531261098537299*y)*y)
             + x*(-2909.8453567157138531261098537299
             + y*(24317.993338267037201125346634742
             + y*(-52377.216420882849356269977367138
             + 32008.298923872852384387208391029*y))
             + x*(7482.4594886975499080385681953054
             + x*(-7066.767294881019357591981073344
             + 2286.3070659909180274562291707878*x
             + 20576.76359391826224710606253709*y)
             + y*(-43024.142060010911971221767123006
             + 48012.448385809278576580812586543*y)));
            return;
          case ( 20 ):
            grad[0]= 57.445626465380286598506114682189
             + y*(-1378.6950351691268783641467523725
             + y*(7238.1489346379161114117704499559
             + y*(-12867.82032824518419806536968881
             + 7238.148934637916111411770449956*y)))
             + x*(-229.78250586152114639402445872876
             + x*(344.67375879228171959103668809314
             + x*(-229.78250586152114639402445872876
             + 57.44562646538028659850611468219*x
             + 1378.6950351691268783641467523725*y)
             + y*(-4136.0851055073806350924402571176
             + 7238.148934637916111411770449956*y))
             + y*(4136.0851055073806350924402571176
             + y*(-14476.297869275832222823540899912
             + 12867.82032824518419806536968881*y)));
            grad[1]= 344.67375879228171959103668809314
             + y*(-4825.4326230919440742745136333039
             + y*(19301.730492367776297098054533216
             + y*(-28952.595738551664445647081799823
             + 14476.297869275832222823540899912*y)))
             + x*(-1378.6950351691268783641467523725
             + x*(2068.0425527536903175462201285588
             + x*(-1378.6950351691268783641467523725
             + 344.67375879228171959103668809314*x
             + 4825.4326230919440742745136333039*y)
             + y*(-14476.297869275832222823540899912
             + 19301.730492367776297098054533216*y))
             + y*(14476.297869275832222823540899912
             + y*(-38603.460984735552594196109066431
             + 28952.595738551664445647081799823*y)));
             return;
          #endif
          #if (PMAX2D>=6)
          case ( 21 ):
            grad[0]= -179.59955456514918650801993915119
             + x*(4040.9899777158566964304486309019
             + x*(-26939.933184772377976202990872679
             + x*(74084.816258124039434558224899868
             + x*(-88901.779509748847321469869879841
             + 38524.104454224500505970276947931*x))));
            grad[1]= 0;
            return;
          case ( 22 ):
            grad[0]= -298.11407212676157062443450206005
             + 583.2666628567074207869370692479*y
             + x*(6415.9332914237816286563077617271
             - 11665.333257134148415738741384958*y
             + x*(-40828.666399969519455085594847354
             + 64159.33291423781628656307761727*y
             + x*(106932.22152372969381093846269545
             - 128318.66582847563257312615523454*y
             + x*(-121902.73253705185094446984747282
             + 50044.27967310549670351920054147*x
             + 83407.13278850916117253200090245*y))));
            grad[1]= -12.961481396815720461931934872176
             + x*(583.26666285670742078693706924792
             + x*(-5832.6666285670742078693706924792
             + x*(21386.44430474593876218769253909
             + x*(-32079.666457118908143281538808636
             + 16681.426557701832234506400180491*x))));
            return;
          case ( 23 ):
            grad[0]= -351.39721114431173015083225082978
             + (2058.1836652738258480263031834316
             - 2007.9840636817813151476128618844*y)*y
             + x*(6877.3454181101010043805740519542
             + y*(-37147.705178112954330230837944862
             + 33131.737050749391699935612221093*y)
             + x*(-39657.685257715180974165354022218
             + (182224.55377912165434964586721601
             - 132526.94820299756679974244888437*y)*y
             + x*(93873.254977123276483150901293098
             + y*(-320273.45815724411976604425147057
             + 143570.86055324736403305431962474*y)
             + x*(-96634.233064685725791478868978189
             + 35892.715138311841008263579906185*x
             + 179463.57569155920504131789953092*y))));
            grad[1]= -50.199601592044532878690321547111
             + 100.39920318408906575738064309422*y
             + x*(2058.1836652738258480263031834316
             - 4015.9681273635626302952257237689*y
             + x*(-18573.852589056477165115418972431
             + 33131.737050749391699935612221093*y
             + x*(60741.517926373884783215289072005
             - 88351.29880199837786649496592292*y
             + x*(-80068.364539311029941511062867642
             + 35892.715138311841008263579906185*x
             + 71785.43027662368201652715981237*y))));
            return;
          case ( 24 ):
            grad[0]= -356.38181771801995229802555850084
             + y*(4157.7878733768994434769648491765
             + y*(-10097.484835343898648444057490857
             + 6533.666658163699125463801905849*y))
             + x*(5939.6969619669992049670926416807
             + y*(-62960.787796850191572651182001816
             + (137206.99982143768163473984002282
             - 78403.99989796438950556562287019*y)*y)
             + x*(-29104.515113638296104338753944236
             + y*(254812.9996683842658930882743281
             + y*(-431221.99943880414228061092578602
             + 169875.33311225617726205884955207*y))
             + x*(58802.999923473292129174217152639
             + x*(-52269.33326530959300371041524679
             + 16987.533311225617726205884955207*x
             + 169875.33311225617726205884955207*y)
             + y*(-365885.33285716715102597290672753
             + 339750.66622451235452411769910414*y))));
            grad[1]= -118.79393923933998409934185283361
             + (593.96969619669992049670926416807
             - 593.9696961966999204967092641681*y)*y
             + x*(4157.7878733768994434769648491765
             + y*(-20194.969670687797296888114981714
             + 19600.999974491097376391405717546*y)
             + x*(-31480.393898425095786325591000908
             + (137206.99982143768163473984002282
             - 117605.99984694658425834843430528*y)*y
             + x*(84937.666556128088631029424776034
             + y*(-287481.33295920276152040728385735
             + 169875.33311225617726205884955207*y)
             + x*(-91471.333214291787756493226681883
             + 33975.066622451235452411769910414*x
             + 169875.33311225617726205884955207*y))));
            return;
          case ( 25 ):
            grad[0]= -314.29922048901107638903489351459
             + y*(6061.4849665737850446456729463528
             + y*(-26266.434855153068526797916100862
             + (39287.402561126384548629361689324
             - 18857.953229340664583342093610875*y)*y))
             + x*(4040.9899777158566964304486309019
             + y*(-68696.829621169563839317626725332
             + y*(256602.86358495690022333348806227
             + y*(-320585.20489879129791681559138488
             + 122576.69599071431979172360847069*y)))
             + x*(-15490.461581244117336316719751791
             + x*(25368.437082327322594257816405106
             + x*(-18857.953229340664583342093610875
             + 5253.286971030613705359583220172*x
             + 87554.78285051022842265972033621*y)
             + y*(-231683.42538904245059534572150504
             + 315197.21826183682232157499321035*y))
             + y*(206763.98719312800096735795494781
             + y*(-545533.64699164065401811056517175
             + 367730.08797214295937517082541207*y))));
            grad[1]= -224.49944320643648313502492393899
             + y*(2020.4949888579283482152243154509
             + y*(-4714.4883073351661458355234027189
             + 3142.9922048901107638903489351459*y))
             + x*(6061.4849665737850446456729463528
             + y*(-52532.869710306137053595832201724
             + (117862.20768337915364588808506797
             - 75431.8129173626583333683744435*y)*y)
             + x*(-34348.414810584781919658813362666
             + y*(256602.86358495690022333348806227
             + y*(-480877.80734818694687522338707732
             + 245153.39198142863958344721694138*y))
             + x*(68921.329064376000322452651649271
             + x*(-57920.85634726061264883643037626
             + 17510.956570102045684531944067241*x
             + 157598.60913091841116078749660517*y)
             + y*(-363689.09799442710267874037678117
             + 367730.08797214295937517082541207*y))));
            return;
          case ( 26 ):
            grad[0]= -223.37412562783541873039835519809
             + y*(6328.9335594553368640279533972792
             + y*(-41696.50345052927816300769297031
             + y*(104241.25862632319540751923242578
             + y*(-109453.32155763935517789519404706
             + 40654.090864266046208932500646052*y))))
             + x*(1861.4510468986284894199862933174
             + y*(-43185.664288048180954543682004964
             + y*(218906.64311527871035579038809413
             + y*(-375268.53105476350346706923673279
             + 203270.45432133023104466250323026*y)))
             + x*(-5212.0629313161597703759616212888
             + x*(6701.2237688350625619119506559427
             + x*(-4095.1923031769826767239698452983
             + 967.9545443872868144983928725251*x
             + 24198.863609682170362459821813126*y)
             + y*(-78925.524388501847951407418836659
             + 135513.63621422015402977500215351*y))
             + y*(91583.391507412521679463325631217
             + y*(-312723.77587896958622255769727733
             + 271027.27242844030805955000430702*y))));
            grad[1]= -372.29020937972569788399725866348
             + y*(5212.0629313161597703759616212888
             + y*(-20848.251725264639081503846485155
             + (31272.377587896958622255769727733
             - 15636.188793948479311127884863866*y)*y))
             + x*(6328.9335594553368640279533972792
             + y*(-83393.00690105855632601538594062
             + y*(312723.77587896958622255769727733
             + y*(-437813.28623055742071158077618826
             + 203270.45432133023104466250323026*y)))
             + x*(-21592.832144024090477271841002482
             + x*(30527.797169137507226487775210406
             + x*(-19731.381097125461987851854709165
             + 4839.7727219364340724919643626253*x
             + 67756.81810711007701488750107675*y)
             + y*(-208482.51725264639081503846485155
             + 271027.27242844030805955000430702*y))
             + y*(218906.64311527871035579038809413
             + y*(-562902.79658214525520060385509919
             + 406540.90864266046208932500646052*y))));
            return;
          case ( 27 ):
            grad[0]= -80.944425379392248793301833668973
             + y*(2833.0548882787287077655641784141
             + y*(-22664.439106229829662124513427313
             + y*(67993.317318689488986373540281938
             + y*(-84991.646648361861232966925352422
             + 37396.324525279218942505447155066*y))))
             + x*(404.72212689696124396650916834487
             + x*(-809.44425379392248793301833668973
             + x*(809.44425379392248793301833668973
             + x*(-404.72212689696124396650916834487
             + 80.94442537939224879330183366897*x
             + 2833.0548882787287077655641784141*y)
             + y*(-11332.219553114914831062256713656
             + 22664.439106229829662124513427313*y))
             + y*(16998.329329672372246593385070484
             + y*(-67993.317318689488986373540281938
             + 67993.31731868948898637354028194*y)))
             + y*(-11332.219553114914831062256713656
             + y*(67993.317318689488986373540281938
             + y*(-135986.63463737897797274708056388
             + 84991.64664836186123296692535242*y))));
            grad[1]= -566.61097765574574155311283568281
             + y*(11332.219553114914831062256713656
             + y*(-67993.317318689488986373540281938
             + y*(169983.29329672372246593385070484
             + y*(-186981.62262639609471252723577533
             + 74792.64905055843788501089431013*y))))
             + x*(2833.0548882787287077655641784141
             + x*(-5666.1097765574574155311283568281
             + x*(5666.1097765574574155311283568281
             + x*(-2833.0548882787287077655641784141
             + 566.6109776557457415531128356828*x
             + 11332.219553114914831062256713656*y)
             + y*(-45328.878212459659324249026854625
             + 67993.31731868948898637354028194*y))
             + y*(67993.317318689488986373540281938
             + y*(-203979.95195606846695912062084581
             + 169983.29329672372246593385070484*y)))
             + y*(-45328.878212459659324249026854625
             + y*(203979.95195606846695912062084581
             + y*(-339966.58659344744493186770140969
             + 186981.62262639609471252723577533*y))));
            return;
          #endif
          #if (PMAX2D>=7)
          case ( 28 ):
            grad[0]= 252.
             + x*(-7560.
             + x*(69300.
             + x*(-277200.
             + x*(540540.
             + x*(-504504.
             + 180180.*x)))));
            grad[1]= 0;
            return;
          case ( 29 ):
            grad[0]= 422.62039704680605962069690732743
             - 831.3843876330611008931742439228*y
             + x*(-12262.919717587651238174320097862
             + 22863.070659909180274562291707878*y
             + x*(108599.58563456860630417088561242
             - 182904.56527927344219649833366302*y
             + x*(-419156.29543166830503364201464442
             + 594439.8371576386871386195844048*y
             + x*(787632.78423387126045867094933638
             - 832215.7720206941619940674181667*y
             + x*(-707383.40621759003769495730544173
             + 242729.60017270246391493633029863*x
             + 416107.88601034708099703370908337*y)))));
            grad[1]= 13.856406460551018348219570732047
             + x*(-831.38438763306110089317424392282
             + x*(11431.535329954590137281145853939
             + x*(-60968.188426424480732166111221007
             + x*(148609.9592894096717846548961012
             + x*(-166443.15440413883239881348363335
             + 69351.3143350578468328389515139*x)))));
            return;
          case ( 30 ):
            grad[0]= 509.82349886995205078129159647073
             + y*(-3005.2753617597173519739294107748
             + 2951.6097302997223992601092427253*y)
             + x*(-13792.067285218702847451783188735
             + (76741.852987792782380762840310857
             - 70838.63352719333758224262182541*y)*y
             + x*(113636.97461653931237151420584492
             + y*(-566709.06821754670065794097460325
             + 460451.11792675669428457704186514*y)
             + x*(-407322.14278136169109789507549609
             + (1.6883207657314412123767824868389e6
             - 1.074385941829098953330679764352e6*y)*y
             + x*(709862.14013708323702205627287543
             + y*(-2.148771883658197906661359528704e6
             + 805789.456371824214998009823264*y)
             + x*(-590912.2680060044243318738703936
             + 188017.5398200923168328689587616*x
             + 966947.3476461890579976117879168*y)))));
            grad[1]= 53.665631459994952713820168049551
             - 107.3312629199899054276403360991*y
             + x*(-3005.2753617597173519739294107748
             + 5903.219460599444798520218485451*y
             + x*(38370.926493896391190381420155429
             - 70838.63352719333758224262182541*y
             + x*(-188903.02273918223355264699153442
             + 306967.41195117112952305136124343*y
             + x*(422080.19143286030309419562170972
             - 537192.970914549476665339882176*y
             + x*(-429754.3767316395813322719057408
             + 161157.8912743648429996019646528*x
             + 322315.7825487296859992039293056*y)))));
            return;
          case ( 31 ):
            grad[0]= 539.73326745717648046232961374241
             + y*(-6349.8031465550174172038778087342
             + (15557.017709059792672149500631399
             - 10159.685034488027867526204493975*y)*y)
             + x*(-13017.096450437785705267949507905
             + y*(143505.55111214339362880763847739
             + y*(-327649.84236223889872772009493069
             + 198113.85817251654341676098763251*y))
             + x*(95405.792276989136693488264076232
             + y*(-929611.18065565454987864771119869
             + (1.8325531880957780266050391356007e6
             - 924531.3381384105359448846089517*y)*y)
             + x*(-304155.57071998533428406574703837
             + y*(2.4103852744322846115705920161955e6
             + y*(-3.5825589352863408267864278596878e6
             + 1.1556641726730131699311057611896e6*y))
             + x*(472584.09918235717127539860591504
             + x*(-352477.57266526901682898725716284
             + 101120.61510888865236897175410409*x
             + 1.0400977554057118529379951850707e6*y)
             + y*(-2.6580275971479302908415432507361e6
             + 2.1668703237618996936208233022306e6*y)))));
            grad[1]= 126.99606293110034834407755617468
             + y*(-634.98031465550174172038778087342
             + 634.9803146555017417203877808734*y)
             + x*(-6349.8031465550174172038778087342
             + (31114.035418119585344299001262798
             - 30479.055103464083602578613481924*y)*y
             + x*(71752.775556071696814403819238697
             + y*(-327649.84236223889872772009493069
             + 297170.78725877481512514148144876*y)
             + x*(-309870.39355188484995954923706623
             + (1.2217021253971853510700260904005e6
             - 924531.3381384105359448846089517*y)*y
             + x*(602596.31860807115289264800404888
             + y*(-1.7912794676431704133932139298439e6
             + 866748.1295047598774483293208922*y)
             + x*(-531605.51942958605816830865014723
             + 173349.62590095197548966586417844*x
             + 866748.1295047598774483293208922*y)))));
            return;
          case ( 32 ):
            grad[0]= 516.
             + y*(-10080.
             + y*(44280.
             + y*(-67200.
             + 32760.*y)))
             + x*(-10440.
             + y*(188640.
             + y*(-760320.
             + (1.04832e6
             - 458640.*y)*y))
             + x*(64260.
             + y*(-1.00224e6
             + y*(3.3696e6
             + y*(-3.66912e6
             + 1.1466e6*y)))
             + x*(-173520.
             + x*(231660.
             + x*(-150696.
             + 38220.*x
             + 655200.*y)
             + y*(-1.9656e6
             + 2.457e6*y))
             + y*(2.13408e6
             + y*(-5.11056e6
             + 3.0576e6*y)))));
            grad[1]= 240.
             + y*(-2160.
             + (5040.
             - 3360.*y)*y)
             + x*(-10080.
             + y*(88560.
             + y*(-201600.
             + 131040.*y))
             + x*(94320.
             + y*(-760320.
             + (1.57248e6
             - 917280.*y)*y)
             + x*(-334080.
             + y*(2.2464e6
             + y*(-3.66912e6
             + 1.5288e6*y))
             + x*(533520.
             + x*(-393120.
             + 109200.*x
             + 982800.*y)
             + y*(-2.55528e6
             + 2.2932e6*y)))));
            return;
          case ( 33 ):
            grad[0]= 437.79447232691278008317112124053
             + y*(-12735.839194964735420601341708815
             + y*(86364.909540854612070952848462905
             + y*(-222877.18591188286986052347990427
             + (242378.93967917262097331928439589
             - 93608.41808299080534141986155979*y)*y)))
             + x*(-6765.9145723250156921944627828082
             + y*(177505.75877982099992463120006662
             + y*(-1.0698104923770377753305127035405e6
             + y*(2.4070736078483349944936535829661e6
             + y*(-2.2231999294710316268587217120451e6
             + 702063.1356224310400606489616985*y))))
             + x*(32436.590449675810524344042164639
             + y*(-706839.07532054281584337446483926
             + y*(3.3431577886782430479078521985641e6
             + y*(-5.3044770247028123026804588217216e6
             + 2.6327367585841164002274336063692e6*y)))
             + x*(-70843.105521991340777094963255286
             + x*(79002.002506265624405917697787496
             + x*(-44018.244217596866797453387281093
             + 9750.876883644875556397902245812*x
             + 250736.8341508682285930889148923*y)
             + y*(-891508.74364753147944209391961708
             + 1.4626315325467313334596853368718e6*y))
             + y*(1.1828410652323498021883496112062e6
             + y*(-3.8223437383887912181079776803582e6
             + 3.1202806027663601780473287186598e6*y)))));
            grad[1]= 397.99497484264798189379192840048
             + y*(-5571.9296477970717465130869976068
             + y*(22287.718591188286986052347990427
             + y*(-33431.577886782430479078521985641
             + 16715.78894339121523953926099282*y)))
             + x*(-12735.839194964735420601341708815
             + y*(172729.81908170922414190569692581
             + y*(-668631.55773564860958157043971281
             + (969515.75871669048389327713758358
             - 468042.09041495402670709930779897*y)*y))
             + x*(88752.879389910499962315600033308
             + y*(-1.0698104923770377753305127035405e6
             + y*(3.6106104117725024917404803744492e6
             + y*(-4.4463998589420632537174434240902e6
             + 1.7551578390560776001516224042461e6*y)))
             + x*(-235613.02510684760528112482161309
             + x*(295710.26630808745054708740280156
             + x*(-178301.74872950629588841878392342
             + 41789.472358478038098848152482051*x
             + 585052.6130186925333838741347487*y)
             + y*(-1.9111718691943956090539888401791e6
             + 2.3402104520747701335354965389948e6*y))
             + y*(2.2287718591188286986052347990427e6
             + y*(-5.3044770247028123026804588217216e6
             + 3.5103156781121552003032448084923e6*y)))));
            return;
          case ( 34 ):
            grad[0]= 302.86630713897510062201458646752
             + y*(-12114.652285559004024880583458701
             + y*(115089.19671281053823636554285766
             + y*(-436127.48228012414489570100451323
             + y*(772309.08320438650658613719549218
             + y*(-639653.64067751541251369480661941
             + 199891.76271172356641052962706856*y)))))
             + x*(-3028.6630713897510062201458646752
             + y*(102974.54442725153421148495939896
             + y*(-799567.05084689426564211850827426
             + y*(2.3260132388273287727770720240706e6
             + y*(-2.816656656392468435784735654148e6
             + 1.1993505762703413984631777624114e6*y))))
             + x*(10600.320749864128521770510526363
             + x*(-18171.978428338506037320875188051
             + x*(16657.646892643630534210802255714
             + x*(-7874.5239856133526161723792481556
             + 1514.3315356948755031100729323376*x
             + 54515.93528501551811196262556415*y)
             + y*(-230178.39342562107647273108571532
             + 454299.46070846265093302187970128*y))
             + y*(375554.22085232912477129808721973
             + y*(-1.4779875788381984910354311819615e6
             + 1.4537582742670804829856700150441e6*y)))
             + y*(-290751.65485341609659713400300882
             + y*(1.7081659722638195675081622676768e6
             + y*(-3.3436440308142851108670410346014e6
             + 2.0443475731880819291985984586558e6*y)))));
            grad[1]= 605.73261427795020124402917293504
             + y*(-12114.652285559004024880583458701
             + y*(72687.913713354024149283500752205
             + y*(-181719.78428338506037320875188051
             + (199891.76271172356641052962706856
             - 79956.70508468942656421185082743*y)*y)))
             + x*(-12114.652285559004024880583458701
             + y*(230178.39342562107647273108571532
             + y*(-1.3083824468403724346871030135397e6
             + y*(3.0892363328175460263445487819687e6
             + y*(-3.198268203387577062568474033097e6
             + 1.1993505762703413984631777624114e6*y))))
             + x*(51487.272213625767105742479699479
             + x*(-96917.218284472032199044667669607
             + x*(93888.555213082281192824521804932
             + x*(-46035.678685124215294546217143063
             + 9085.989214169253018660437594026*x
             + 181719.78428338506037320875188051*y)
             + y*(-738993.78941909924551771559098075
             + 1.0903187057003103622392525112831e6*y))
             + y*(1.1387773148425463783387748451179e6
             + y*(-3.3436440308142851108670410346014e6
             + 2.7257967642507759055981312782077e6*y)))
             + y*(-799567.05084689426564211850827426
             + y*(3.4890198582409931591656080361058e6
             + y*(-5.6333133127849368715694713082959e6
             + 2.9983764406758534961579444060285e6*y)))));
            return;
          case ( 35 ):
            grad[0]= 108.44353369380767278501943119391
             + y*(-5205.2896173027682936809326973075
             + y*(58559.50819465614330391049284471
             + y*(-260264.48086513841468404663486538
             + y*(536795.49178434798028584618440984
             + y*(-515323.67211297406107441233703345
             + 186089.10381857396649909334392874*y)))))
             + x*(-650.66120216284603671011658716344
             + y*(26026.448086513841468404663486538
             + y*(-234238.03277862457321564197137884
             + y*(780793.44259541524405213990459613
             + y*(-1.0735909835686959605716923688197e6
             + 515323.6721129740610744123370334*y))))
             + x*(1626.6530054071150917752914679086
             + x*(-2168.8706738761534557003886238781
             + x*(1626.6530054071150917752914679086
             + x*(-650.66120216284603671011658716344
             + 108.44353369380767278501943119391*x
             + 5205.289617302768293680932697308*y)
             + y*(-26026.448086513841468404663486538
             + 58559.50819465614330391049284471*y))
             + y*(52052.896173027682936809326973075
             + y*(-234238.03277862457321564197137884
             + 260264.48086513841468404663486538*y)))
             + y*(-52052.896173027682936809326973075
             + y*(351357.04916793685982346295706826
             + y*(-780793.44259541524405213990459613
             + 536795.4917843479802858461844098*y)))));
            grad[1]= 867.54826955046138228015544955126
             + y*(-23423.803277862457321564197137884
             + y*(195198.36064885381101303497614903
             + y*(-715727.32237913064038112824587979
             + y*(1.2883091802824351526860308425836e6
             + y*(-1.1165346229114437989945600635725e6
             + 372178.20763714793299818668785749*y)))))
             + x*(-5205.2896173027682936809326973075
             + y*(117119.01638931228660782098568942
             + y*(-780793.44259541524405213990459613
             + y*(2.1471819671373919211433847376394e6
             + y*(-2.5766183605648703053720616851672e6
             + 1.1165346229114437989945600635725e6*y))))
             + x*(13013.224043256920734202331743269
             + x*(-17350.965391009227645603108991025
             + x*(13013.224043256920734202331743269
             + x*(-5205.2896173027682936809326973075
             + 867.5482695504613822801554495513*x
             + 23423.803277862457321564197137884*y)
             + y*(-117119.01638931228660782098568942
             + 195198.36064885381101303497614903*y))
             + y*(234238.03277862457321564197137884
             + y*(-780793.44259541524405213990459613
             + 715727.3223791306403811282458798*y)))
             + y*(-234238.03277862457321564197137884
             + y*(1.1711901638931228660782098568942e6
             + y*(-2.1471819671373919211433847376394e6
             + 1.2883091802824351526860308425836e6*y)))));
            return;
          #endif
          #if (PMAX2D>=8)
          case ( 36 ):
            grad[0]= -339.41125496954281171240529381033
             + x*(13067.333316327398250927603811698
             + x*(-156807.99979592877901113124574037
             + x*(849376.66556128088631029424776034
             + x*(-2.378254663571586481668823893729e6
             + x*(3.5673819953573797225032358405934e6
             + x*(-2.7180053297960988361929415928331e6
             + 825108.7608309585752728572692529*x))))));
            grad[1]= 0;
            return;
          case ( 37 ):
            grad[0]= -573.18059981126367497816447348118
             + 1131.6642611658282813671452425141*y
             + x*(21501.620962150737345975759607768
             - 40739.913401969818129217228730508*y
             + x*(-251229.46597881387846350624383814
             + 441349.06185467302973318664458051*y
             + x*(1.3240471855640190891995599337415e6
             - 2.0596289553218074720882043413757e6*y
             + x*(-3.6043506718131630761543575974075e6
             + 4.6341651494740668121984597680953e6*y
             + x*(5.252053836070609053824921070508e6
             - 4.9431094927723379330116904193017e6*y
             + x*(-3.8838717443211226616520424723085e6
             + 1.1433042364235339436897787364371e6*x
             + 2.000782413741184401457112788765e6*y))))));
            grad[1]= -14.696938456699068589183704448235
             + x*(1131.6642611658282813671452425141
             + x*(-20369.956700984909064608614365254
             + x*(147116.35395155767657772888152684
             + x*(-514907.23883045186802205108534393
             + x*(926833.02989481336243969195361907
             + x*(-823851.58212872298883528173655028
             + 285826.05910588348592244468410928*x))))));
            return;
          case ( 38 ):
            grad[0]= -702.02564055738021170375436686406
             + (4155.2328454612504422465461173846
             - 4098.3118475782196142705660335848*y)*y
             + x*(24950.370738728512929471270065574
             + y*(-141391.75874144857669233452815868
             + 133195.13504629213746379339609151*y)
             + x*(-275839.15574116739237159948609378
             + (1.4429472963348314891910951243246e6
             - 1.2431545937653932829954050301874e6*y)*y
             + x*(1.3738831522367540845802392893142e6
             + y*(-6.3193691849740825218933089034526e6
             + 4.6618297266202248112327688632027e6*y)
             + x*(-3.5309043670142073107300045649072e6
             + (1.3286214720867640712013391260128e7
             - 7.458927562592359697972430181124e6*y)*y
             + x*(4.8534827264923896090278938053566e6
             + y*(-1.3177438693913168799751293319986e7
             + 4.2267256188023371621843771026371e6*y)
             + x*(-3.3841430608057928259319359155101e6
             + 939272.3597338527027076393561416*x
             + 4.9311798886027266892151066197433e6*y))))));
            grad[1]= -56.920997883030827975980083799789
             + 113.84199576606165595196016759958*y
             + x*(4155.2328454612504422465461173846
             - 8196.62369515643922854113206717*y
             + x*(-70695.879370724288346167264079338
             + 133195.13504629213746379339609151*y
             + x*(480982.43211161049639703170810822
             - 828769.7291769288553302700201249*y
             + x*(-1.5798422962435206304733272258631e6
             + 2.3309148633101124056163844316014e6*y
             + x*(2.6572429441735281424026782520255e6
             - 2.9835710250369438791889720724497e6*y
             + x*(-2.1962397823188614666252155533311e6
             + 704454.2698003895270307295171062*x
             + 1.4089085396007790540614590342124e6*y))))));
            return;
          case ( 39 ):
            grad[0]= -763.29810690188404265908474139258
             + y*(9024.8776168987466220280019423475
             + y*(-22225.44487743721183036746746996
             + 14592.463808418371403776620056035*y))
             + x*(24874.53830727316233136076157244
             + y*(-280444.70445348045473227313498459
             + (656660.87137882671316994790252155
             - 408588.98663571439930574536156897*y)*y)
             + x*(-251753.67561169787218761694970519
             + y*(2.6003770506601537841529936939854e6
             + y*(-5.5159513195821443906275623811811e6
             + 3.0644173997678579947930902117673e6*y))
             + x*(1.1469676553416839923368423364043e6
             + y*(-1.0296442463220002862504783111538e7
             + (1.8386504398607147968758541270604e7
             - 8.171779732714287986114907231379e6*y)*y)
             + x*(-2.6966873117957150354179193863552e6
             + y*(1.948969466252357684688405374684e7
             + y*(-2.5741106158050007156261957778845e7
             + 6.946012772807144788197671146672e6*y))
             + x*(3.3953744789427866582307439546381e6
             + x*(-2.1736934089020006043065653235469e6
             + 555681.0218245715830558136917338*x
             + 5.834650729158001622086043763205e6*y)
             + y*(-1.735686015228514768250806295945e7
             + 1.250282299105286061875580806401e7*y))))));
            grad[1]= -134.6996659238618898810149543634
             + (673.49832961930944940507477181698
             - 673.498329619309449405074771817*y)*y
             + x*(9024.8776168987466220280019423475
             + y*(-44450.889754874423660734934939921
             + 43777.391425255114211329860168104*y)
             + x*(-140222.3522267402273661365674923
             + (656660.87137882671316994790252155
             - 612883.4799535715989586180423535*y)*y
             + x*(866792.35022005126138433123132845
             + y*(-3.6773008797214295937517082541207e6
             + 3.0644173997678579947930902117673e6*y)
             + x*(-2.5741106158050007156261957778845e6
             + (9.1932521993035739843792706353018e6
             - 6.128834799535715989586180423535e6*y)*y
             + x*(3.8979389325047153693768107493679e6
             + y*(-1.0296442463220002862504783111538e7
             + 4.1676076636842868729186026880035e6*y)
             + x*(-2.8928100253808579470846771599083e6
             + 833521.5327368573745837205376007*x
             + 4.1676076636842868729186026880035e6*y))))));
            return;
          case ( 40 ):
            grad[0]= -763.67532368147132635291191107324
             + y*(15018.948032402269418273934251107
             + y*(-66439.753160288005392703336263372
             + (101568.81804963568640493728417274
             - 49893.454480522793321723578190118*y)*y))
             + x*(21892.025945535511355450141450766
             + y*(-407802.62284590568827245496051311
             + y*(1.7022322964859995864406406497822e6
             + y*(-2.4447792695456168727644553313158e6
             + 1.1226027258117628497387805092777e6*y)))
             + x*(-194737.20753877518821999253732368
             + y*(3.2830402165066452319911683057038e6
             + y*(-1.2220332529550904164299296400994e7
             + (1.5342237252760758946430000293461e7
             - 5.987214537662735198606829382814e6*y)*y))
             + x*(781239.85612614516685902888502792
             + y*(-1.1247410167180709694525686626287e7
             + y*(3.4319569046245321406299861283631e7
             + y*(-3.2929679957145043592337561605478e7
             + 8.48188726168887486469300829232e6*y)))
             + x*(-1.6251010887941709824789965467638e6
             + x*(1.8228929976276720560044007317318e6
             + x*(-1.0477625440909786597561951419925e6
             + 242339.63604825356756265737978057*x
             + 4.24094363084443743234650414616e6*y)
             + y*(-1.4326549072264402082380627451734e7
             + 1.6357925433257115810479373135189e7*y))
             + y*(1.8442759066907532531422822652419e7
             + y*(-4.0092954493277244633527875331345e7
             + 2.12047181542221871617325207308e7*y))))));
            grad[1]= -254.55844122715710878430397035775
             + y*(2291.0259710444139790587357332197
             + y*(-5345.7272657702992844703833775127
             + 3563.8181771801995229802555850084*y))
             + x*(15018.948032402269418273934251107
             + y*(-132879.50632057601078540667252674
             + (304706.45414890705921481185251822
             - 199573.81792209117328689431276047*y)*y)
             + x*(-203901.31142295284413622748025655
             + y*(1.7022322964859995864406406497822e6
             + y*(-3.6671689043184253091466829969737e6
             + 2.2452054516235256994775610185553e6*y))
             + x*(1.0943467388355484106637227685679e6
             + y*(-8.1468883530339361095328642673293e6
             + (1.5342237252760758946430000293461e7
             - 7.982952716883646931475772510419e6*y)*y)
             + x*(-2.8118525417951774236314216565717e6
             + y*(1.7159784523122660703149930641816e7
             + y*(-2.4697259967858782694253171204108e7
             + 8.48188726168887486469300829232e6*y))
             + x*(3.6885518133815065062845645304837e6
             + x*(-2.3877581787107336803967712419557e6
             + 605849.0901206339189066434494514*x
             + 5.452641811085705270159791045063e6*y)
             + y*(-1.6037181797310897853411150132538e7
             + 1.272283089253331229703951243848e7*y))))));
            return;
          case ( 41 ):
            grad[0]= -703.56236397351443318484451703167
             + y*(20684.733500821324335634428800731
             + y*(-141838.17257706050973006465463358
             + y*(370355.22839565799762850215376547
             + y*(-407784.74615904896547393588207156
             + 159567.94414919307344632273646278*y))))
             + x*(16744.784262569643509799299505354
             + y*(-460974.06087544665662271012755915
             + y*(2.9431420809740055768988415836469e6
             + y*(-7.1076684258060322098065732488607e6
             + (7.1805574867136883050845231408252e6
             - 2.5530871063870891751411637834045e6*y)*y)))
             + x*(-124108.40100492794601380657280439
             + y*(3.0317909388346683954801319927929e6
             + y*(-1.680782345038167040301266157408e7
             + y*(3.4159359895642072759990570990922e7
             + y*(-2.7658443652526799397362607653549e7
             + 7.233746801430085996233297386313e6*y))))
             + x*(419604.59387380400795144126995769
             + y*(-8.5457498977678957112363954416735e6
             + y*(3.7409818017199709441304552659608e7
             + y*(-5.4213701518343128163491379104392e7
             + 2.4112489338100286654110991287709e7*y)))
             + x*(-747605.36795825643670221578379785
             + x*(729875.59638612387298595770196865
             + x*(-370355.22839565799762850215376547
             + 76547.58520031837033051108345305*x
             + 2.0093741115083572211759159406424e6*y)
             + y*(-7.8010994917383280351535560048472e6
             + 1.2056244669050143327055495643855e7*y))
             + y*(1.1745973666537823462020979211844e7
             + y*(-3.5459543144265127432516163658396e7
             + 2.6791654820111429615678879208566e7*y))))));
            grad[1]= -422.137418384108659910906710219
             + y*(5909.923857377521238752693943066
             + y*(-23639.695429510084955010775772264
             + (35459.543144265127432516163658396
             - 17729.771572132563716258081829198*y)*y))
             + x*(20684.733500821324335634428800731
             + y*(-283676.34515412101946012930926717
             + y*(1.1110656851869739928855064612964e6
             + y*(-1.6311389846361958618957435282862e6
             + 797839.7207459653672316136823139*y)))
             + x*(-230487.03043772332831135506377958
             + y*(2.9431420809740055768988415836469e6
             + y*(-1.0661502638709048314709859873291e7
             + (1.436111497342737661016904628165e7
             - 6.382717765967722937852909458511e6*y)*y))
             + x*(1.0105969796115561318267106642643e6
             + y*(-1.1205215633587780268675107716053e7
             + y*(3.4159359895642072759990570990922e7
             + y*(-3.6877924870035732529816810204732e7
             + 1.2056244669050143327055495643855e7*y)))
             + x*(-2.1364374744419739278090988604184e6
             + x*(2.3491947333075646924041958423687e6
             + x*(-1.3001832486230546725255926674745e6
             + 287053.44450119388873941656294892*x
             + 4.0187482230167144423518318812849e6*y)
             + y*(-1.4183817257706050973006465463358e7
             + 1.607499289206685776940732752514e7*y))
             + y*(1.8704909008599854720652276329804e7
             + y*(-4.0660276138757346122618534328294e7
             + 2.4112489338100286654110991287709e7*y))))));
            return;
          case ( 42 ):
            grad[0]= -581.2882245495774706232175484286
             + y*(23771.628972369562877591580796264
             + y*(-231291.52513656871989008024558527
             + y*(899467.04219776724401697873283162
             + y*(-1.638314969717361765888068406229e6
             + (1.3993137270762407553349854857909e6
             - 452303.42693373438556282359136676*y)*y))))
             + x*(10493.782158973951180198085216369
             + y*(-393195.59273216682381313641749496
             + y*(3.4693728770485307983512036837791e6
             + y*(-1.2078557423798588705370857269453e7
             + y*(1.9370665230187630290794220567767e7
             + y*(-1.4247557948412633145228943128053e7
             + 3.8445791289367422772840005266174e6*y)))))
             + x*(-60392.787118992943526854286347266
             + y*(1.9467036698994533924081754003427e6
             + y*(-1.4262977383421737726554948477759e7
             + y*(3.8934073397989067848163508006854e7
             + y*(-4.3945389775948056779115246661202e7
             + 1.7300606080215340247778002369778e7*y))))
             + x*(164902.2910695906614031127676858
             + x*(-245211.84840867702247605729740291
             + x*(204949.99032934839345815443983806
             + x*(-90803.339498060312253142614933478
             + 16643.19969236684968521212349185*x
             + 611637.5886944817259315455383255*y)
             + y*(-2.7446594316206154760289522476119e6
             + 5.242607903095557650841818899933e6*y))
             + y*(4.8860334685100142076779451879889e6
             + y*(-1.8503322010925497591206419646822e7
             + 1.7475359676985192169472729666443e7*y)))
             + y*(-4.3302913317235365890531690423465e6
             + y*(2.4285610139339715588458425786454e7
             + y*(-4.5230342693373438556282359136676e7
             + 2.6213039515477788254209094499664e7*y))))));
            grad[1]= -642.47645871269088858355623773687
             + y*(12849.529174253817771671124754737
             + y*(-77097.175045522906630026748528424
             + y*(192742.93761380726657506687132106
             + y*(-212017.23137518799323257355845317
             + 84806.89255007519729302942338127*y))))
             + x*(23771.628972369562877591580796264
             + y*(-462583.05027313743978016049117055
             + y*(2.6984011265933017320509361984949e6
             + y*(-6.5532598788694470635522736249161e6
             + (6.9965686353812037766749274289545e6
             - 2.7138205616024063133769415482005e6*y)*y)))
             + x*(-196597.79636608341190656820874748
             + y*(3.4693728770485307983512036837791e6
             + y*(-1.811783613569788305805628590418e7
             + y*(3.8741330460375260581588441135533e7
             + y*(-3.5618894871031582863072357820132e7
             + 1.1533737386810226831852001579852e7*y))))
             + x*(648901.22329981779746939180011424
             + x*(-1.0825728329308841472632922605866e6
             + x*(977206.69370200284153558903759778
             + x*(-457443.23860343591267149204126865
             + 87376.79838492596084736364833221*x
             + 1.7475359676985192169472729666443e6*y)
             + y*(-7.4013288043701990364825678587287e6
             + 1.0485215806191115301683637799866e7*y))
             + y*(1.2142805069669857794229212893227e7
             + y*(-3.3922757020030078917211769352507e7
             + 2.6213039515477788254209094499664e7*y)))
             + y*(-9.5086515889478251510366323185057e6
             + y*(3.8934073397989067848163508006854e7
             + y*(-5.8593853034597409038820328881603e7
             + 2.8834343467025567079630003949631e7*y))))));
            return;
          case ( 43 ):
            grad[0]= -394.36024140371960168901824361658
             + y*(21163.999621999618623977312407423
             + y*(-273291.64729277768397048964282629
             + y*(1.4492738871586695362071420452909e6
             + y*(-3.7957173235108011662568005948096e6
             + y*(5.1925412985627759954393032136995e6
             + y*(-3.5527914148061098916163653567417e6
             + 958689.7468524423517060033502319*y))))))
             + x*(4600.8694830433953530385461755267
             + y*(-215320.69180643090252220396101465
             + y*(2.3602460448012618161087741880452e6
             + y*(-1.0213930252356337683745572509669e7
             + y*(2.0496873546958326297786723211972e7
             + y*(-1.913041531049443787793427499784e7
             + 6.710828227967096461942023451623e6*y)))))
             + x*(-19323.651828782260482761893937212
             + x*(41407.825347390558177346915579741
             + x*(-50609.564313477348883424007930794
             + x*(35886.781967738483753700660169109
             + x*(-13802.60844913018605911563852658
             + 2234.7080346210777429044367138273*x
             + 109500.69369643280940231739897754*y)
             + y*(-568667.4681041636656355643072951
             + 1.2670794556301510802268156167401e6*y))
             + y*(1.2008269350743261871430605518125e6
             + y*(-5.3416094698133820048777521097865e6
             + 5.866108590880329075124146373797e6*y)))
             + y*(-1.3066469331843242802629471138496e6
             + y*(8.6956433229520172172428522717455e6
             + y*(-1.9047599659799656761579581166681e7
             + 1.2905438899936723965273122022352e7*y))))
             + y*(759143.46470216023325136011896191
             + y*(-6.708067706277270424730200323918e6
             + y*(2.1946147434116995833993865257263e7
             + y*(-2.9606595123384249096803044639515e7
             + 1.3937874011931661882494971784141e7*y))))));
            grad[1]= -920.17389660867907060770923510535
             + y*(24844.695208434334906408149347844
             + y*(-207039.1267369527908867345778987
             + y*(759143.46470216023325136011896191
             + y*(-1.3664582364638884198524482141314e6
             + (1.1842638049353699638721217855806e6
             - 394754.60164512332129070726186019*y)*y))))
             + x*(21163.999621999618623977312407423
             + y*(-546583.29458555536794097928565258
             + y*(4.3478216614760086086214261358728e6
             + y*(-1.5182869294043204665027202379238e7
             + y*(2.5962706492813879977196516068497e7
             + y*(-2.131674848883665934969819214045e7
             + 6.710828227967096461942023451623e6*y)))))
             + x*(-107660.34590321545126110198050733
             + y*(2.3602460448012618161087741880452e6
             + y*(-1.5320895378534506525618358764504e7
             + y*(4.0993747093916652595573446423943e7
             + y*(-4.78260382762360946948356874946e7
             + 2.013248468390128938582607035487e7*y))))
             + x*(253047.82156738674441712003965397
             + x*(-326661.7332960810700657367784624
             + x*(240165.3870148652374286121103625
             + x*(-94777.911350693944272594051215851
             + 15642.956242347544200331056996791*x
             + 422359.81854338369340893853891335*y)
             + y*(-2.1366437879253528019511008439146e6
             + 3.519665154528197445074487824278e6*y))
             + y*(4.3478216614760086086214261358728e6
             + y*(-1.4285699744849742571184685875011e7
             + 1.2905438899936723965273122022352e7*y)))
             + y*(-4.472045137518180283153466882612e6
             + y*(2.1946147434116995833993865257263e7
             + y*(-3.9475460164512332129070726186019e7
             + 2.3229790019886103137491619640234e7*y))))));
            return;
          case ( 44 ):
            grad[0]= -139.94284547628721130097966906109
             + y*(8816.3992650060943119617191508489
             + y*(-132245.98897509141467942578726273
             + y*(808169.93262555864526315758882782
             + y*(-2.4245097978766759357894727664835e6
             + y*(3.7822352846876144598315775157142e6
             + y*(-2.9417385547570334687578936233333e6
             + 900532.2106399082047218041704081*y))))))
             + x*(979.59991833401047910685768342766
             + y*(-52898.395590036565871770314905094
             + y*(661229.94487545707339712893631367
             + y*(-3.2326797305022345810526303553113e6
             + y*(7.2735293936300278073684182994504e6
             + y*(-7.5644705693752289196631550314284e6
             + 2.9417385547570334687578936233333e6*y)))))
             + x*(-2938.799755002031437320573050283
             + x*(4897.9995916700523955342884171383
             + x*(-4897.9995916700523955342884171383
             + x*(2938.799755002031437320573050283
             + x*(-979.59991833401047910685768342766
             + 139.94284547628721130097966906109*x
             + 8816.399265006094311961719150849*y)
             + y*(-52898.395590036565871770314905094
             + 132245.98897509141467942578726273*y))
             + y*(132245.98897509141467942578726273
             + y*(-661229.94487545707339712893631367
             + 808169.9326255586452631575888278*y)))
             + y*(-176327.98530012188623923438301698
             + y*(1.3224598897509141467942578726273e6
             + y*(-3.2326797305022345810526303553113e6
             + 2.4245097978766759357894727664835e6*y))))
             + y*(132245.98897509141467942578726273
             + y*(-1.3224598897509141467942578726273e6
             + y*(4.8490195957533518715789455329669e6
             + y*(-7.2735293936300278073684182994504e6
             + 3.7822352846876144598315775157142e6*y))))));
            grad[1]= -1259.4856092865849017088170215498
             + y*(44081.996325030471559808595754245
             + y*(-484901.95957533518715789455329669
             + y*(2.4245097978766759357894727664835e6
             + y*(-6.303725474479357433052629192857e6
             + y*(8.8252156642711004062736808699998e6
             + y*(-6.303725474479357433052629192857e6
             + 1.8010644212798164094436083408163e6*y))))))
             + x*(8816.3992650060943119617191508489
             + y*(-264491.97795018282935885157452547
             + y*(2.4245097978766759357894727664835e6
             + y*(-9.6980391915067037431578910659338e6
             + y*(1.8911176423438072299157887578571e7
             + y*(-1.765043132854220081254736174e7
             + 6.303725474479357433052629192857e6*y)))))
             + x*(-26449.197795018282935885157452547
             + x*(44081.996325030471559808595754245
             + x*(-44081.996325030471559808595754245
             + x*(26449.197795018282935885157452547
             + x*(-8816.3992650060943119617191508489
             + 1259.4856092865849017088170215498*x
             + 44081.996325030471559808595754245*y)
             + y*(-264491.97795018282935885157452547
             + 484901.95957533518715789455329669*y))
             + y*(661229.94487545707339712893631367
             + y*(-2.4245097978766759357894727664835e6
             + 2.4245097978766759357894727664835e6*y)))
             + y*(-881639.92650060943119617191508489
             + y*(4.8490195957533518715789455329669e6
             + y*(-9.6980391915067037431578910659338e6
             + 6.303725474479357433052629192857e6*y))))
             + y*(661229.94487545707339712893631367
             + y*(-4.8490195957533518715789455329669e6
             + y*(1.4547058787260055614736836598901e7
             + y*(-1.8911176423438072299157887578571e7
             + 8.82521566427110040627368087e6*y))))));
            return;
          #endif
        }
      }

      /* H\phi_i(x,y) for triangle */
      static void
      hess_triangle_2d ( const int i, DomainType xi, HessianRangeType &h )
      {
        const RangeField &x = xi[0];
        const RangeField &y = xi[1];

        switch (i)	{
          #if (PMAX2D>=0)
          case ( 0 ):
            h[0] = 0;
            h[1] = 0;
            h[2] = 0;
            return;
          #endif
          #if (PMAX2D>=1)
          case ( 1 ):
            h[0] = 0;
            h[1] = 0;
            h[2] = 0;
            return;
          case ( 2 ):
            h[0] = 0;
            h[1] = 0;
            h[2] = 0;
            return;
          #endif
          #if (PMAX2D>=2)
          case ( 3 ):
            h[0] = 48.989794855663561963945681494118;
            h[1] = 0;
            h[2] = 0;
            return;
          case ( 4 ):
            h[0] = 42.426406871192851464050661726290;
            h[1] = 42.426406871192851464050661726291;
            h[2] = 0;
            return;
          case ( 5 ):
            h[0] = 10.954451150103322269139395656016;
            h[1] = 32.863353450309966807418186968048;
            h[2] = 65.726706900619933614836373936096;
            return;
          #endif
          #if (PMAX2D>=3)
          case ( 6 ):
            h[0] = -254.55844122715710878430397035774+593.96969619669992049670926416808*x;
            h[1] = 0;
            h[2] = 0;
            return;
          case ( 7 ):
            h[0] = -323.33264604737950896204149786118+617.27141518136088074571558682590*x+411.51427678757392049714372455058*y;
            h[1] = -117.57550765359254871346963558588+411.51427678757392049714372455058*x;
            h[2] = 0;
            return;
          case ( 8 ):
            h[0] = -189.73665961010275991993361266596+265.63132345414386388790705773235*x+531.26264690828772777581411546470*y;
            h[1] = -303.57865537616441587189378026554+531.26264690828772777581411546470*y+531.26264690828772777581411546470*x;
            h[2] = -75.894663844041103967973445066386+531.26264690828772777581411546470*x;
            return;
          case ( 9 ):
            h[0] = -44.899888641287296627004984787798+44.899888641287296627004984787798*x+179.5995545651491865080199391512*y;
            h[1] = 179.5995545651491865080199391512*x-179.59955456514918650801993915119+448.99888641287296627004984787798*y;
            h[2] = -448.99888641287296627004984787798+897.99777282574593254009969575596*y+448.99888641287296627004984787798*x;
            return;
          #endif
          #if (PMAX2D>=4)
          case ( 10 ):
            h[0] = 796.89397036243159166372117319704+(-4250.1011752663018222065129237177+4781.3638221745895499823270391822*x)*x;
            h[1] = 0;
            h[2] = 0;
            return;
          case ( 11 ):
            h[0] = 1150.2173707608488382596365438817-1840.3477932173581412154184702106*y+(-5521.0433796520744236462554106321+5521.0433796520744236462554106318*y+5521.0433796520744236462554106320*x)*x;
            h[1] = 230.04347415216976765192730877634+(-1840.3477932173581412154184702106+2760.5216898260372118231277053159*x)*x;
            h[2] = 0;
            return;
          case ( 12 ):
            h[0] = 975.80735803743558367316521970470+(-4412.3463146040565522612688195342+3054.7012947258853054116476442930*y)*y+(-3733.5238046649709288364582319135+9164.1038841776559162349429328790*y+3054.7012947258853054116476442930*x)*x;
            h[1] = -1357.6450198781712468496211752414*y+721.24891681027847488886124934695+(-4412.3463146040565522612688195342+6109.4025894517706108232952885860*y+4582.0519420888279581174714664395*x)*x;
            h[2] = 84.852813742385702928101323452582+x*(-1357.6450198781712468496211752414+3054.7012947258853054116476442930*x);
            return;
          case ( 13 ):
            h[0] = 501.99601592044532878690321547112+(-3815.1697209953844987804644375804+4517.96414328400795908212893924*y)*y+(-1405.5888445772469206033290033191+5421.556971940809550898554727088*y+903.59282865680159181642578784804*x)*x;
            h[1] = 1104.3912350249797233311870740364+(-5019.9601592044532878690321547112+4517.9641432840079590821289392399*y)*y+(-3815.1697209953844987804644375804+9035.92828656801591816425787848*y+2710.778485970404775449277363544*x)*x;
            h[2] = -1003.9920318408906575738064309422*y+501.99601592044532878690321547112+x*(-5019.9601592044532878690321547112+9035.9282865680159181642578784798*y+4517.96414328400795908212893924*x);
            return;
          case ( 14 ):
            h[0] = 113.84199576606165595196016759958+(-1138.4199576606165595196016759958+1707.6299364909248392794025139936*y)*y+(-227.68399153212331190392033519916+1138.4199576606165595196016759958*y+113.84199576606165595196016759958*x)*x;
            h[1] = 569.20997883030827975980083799789+(-3415.2598729818496785588050279874+3984.4698518121579583186058659851*y)*y+(-1138.4199576606165595196016759958+3415.2598729818496785588050279872*y+569.20997883030827975980083799788*x)*x;
            h[2] = 1707.6299364909248392794025139937+(-7968.9397036243159166372117319702+7968.9397036243159166372117319708*y)*y+x*(1707.6299364909248392794025139936*x-3415.2598729818496785588050279874+7968.9397036243159166372117319702*y);
            return;
          #endif
          #if (PMAX2D>=5)
          case ( 15 ):
            h[0] = -1939.8969044771425687507399024866+(17459.072140294283118756659122380+(-43647.680350735707796891647805948+32008.298923872852384387208391028*x)*x)*x;
            h[1] = 0;
            h[2] = 0;
            return;
          case ( 16 ):
            h[0] = -2976.+5184.*y+(25056.-34560.*y+(-58320.+47520.*y+39600.*x)*x)*x;
            h[1] = -384.+(5184.+(-17280.+15840.*x)*x)*x;
            h[2] = 0;
            return;
          case ( 17 ):
            h[0] = -2943.4673431176368327362417038346+(15058.159250054436849576983874354-12548.466041712030707980819895294*y)*y+(21471.819671373919211433847376394+(-83656.440278080204719872132635302+46011.042152944112595929672949414*y)*y+(-43222.494143674772438600601861570+92022.084305888225191859345898828*y+25561.690084968951442183151638564*x)*x)*x;
            h[1] = -1301.3224043256920734202331743269+2509.6932083424061415961639790590*y+(-25096.932083424061415961639790588*y+15058.159250054436849576983874354+(-41828.220139040102359936066317651+46011.042152944112595929672949414*y+30674.028101962741730619781966276*x)*x)*x;
            h[2] = -92.951600308978005244302369594778+x*(2509.6932083424061415961639790590+x*(-12548.466041712030707980819895294+15337.014050981370865309890983138*x));
            return;
          case ( 18 ):
            h[0] = -2162.9757280191564831095582754396+(21116.508802356510750357721468698+(-41243.181254602560059292424743552+20163.333057805696028987407652404*y)*y)*y+(12427.945284720238097866783989391+(-85785.817009573324923328243466586+90734.998760125632130443334435812*y)*y+(-20346.636085603929629250929540152+72587.999008100505704354667548652*y+10081.666528902848014493703826202*x)*x)*x;
            h[1] = -2419.5999669366835234784889182884+(11548.090751288716816601878928195-10998.181667894016015811313264947*y)*y+(21116.508802356510750357721468698+(-82486.362509205120118584849487104+60489.999173417088086962222957212*y)*y+(-42892.908504786662461664121733293+90734.998760125632130443334435812*y+24195.999669366835234784889182884*x)*x)*x;
            h[2] = -549.90908339470080079056566324736+1099.8181667894016015811313264947*y+x*(-21996.363335788032031622626529895*y+11548.090751288716816601878928195+x*(-41243.181254602560059292424743552+60489.999173417088086962222957212*y+30244.999586708544043481111478604*x));
            return;
          case ( 19 ):
            h[0] = -1039.2304845413263761164678049035+(14964.918977395099816077136390611+(-43024.142060010911971221767123006+32008.298923872852384387208391028*y)*y)*y+(4364.7680350735707796891647805947+(-42400.603769286116145551886440064+61730.290781754786741318187611270*y)*y+(-5611.8446165231624310289261464792+27435.684791891016329474750049454*y+2286.3070659909180274562291707878*x)*x)*x;
            h[1] = -2909.8453567157138531261098537299+(24317.993338267037201125346634742+(-52377.216420882849356269977367137+32008.298923872852384387208391028*y)*y)*y+(14964.918977395099816077136390611+(-86048.284120021823942443534246012+96024.896771618557153161625173084*y)*y+(-21200.301884643058072775943220032+61730.290781754786741318187611270*y+9145.2282639636721098249166831512*x)*x)*x;
            h[2] = -1870.6148721743874770096420488263+(8729.5360701471415593783295611894-8729.5360701471415593783295611900*y)*y+(24317.993338267037201125346634742+(-104754.43284176569871253995473427+96024.896771618557153161625173084*y)*y+x*(20576.763593918262247106062537090*x-43024.142060010911971221767123006+96024.896771618557153161625173084*y))*x;
            return;
          case ( 20 ):
            h[0] = -229.78250586152114639402445872876+(4136.0851055073806350924402571176+(-14476.297869275832222823540899912+12867.820328245184198065369688810*y)*y)*y+(689.34751758456343918207337618628+(-8272.1702110147612701848805142350+14476.297869275832222823540899912*y)*y+(-689.34751758456343918207337618628+4136.0851055073806350924402571178*y+229.78250586152114639402445872876*x)*x)*x;
            h[1] = -1378.6950351691268783641467523725+(14476.297869275832222823540899912+(-38603.46098473555259419610906643+28952.595738551664445647081799824*y)*y)*y+(4136.0851055073806350924402571176+(-28952.595738551664445647081799824+38603.460984735552594196109066430*y)*y+(-4136.0851055073806350924402571175+14476.297869275832222823540899912*y+1378.6950351691268783641467523725*x)*x)*x;
            h[2] = -4825.432623091944074274513633304+(38603.460984735552594196109066430+(-86857.787215654993336941245399472+57905.191477103328891294163599647*y)*y)*y+(14476.297869275832222823540899912+(-77206.92196947110518839221813286+86857.787215654993336941245399472*y)*y+x*(4825.432623091944074274513633304*x-14476.297869275832222823540899912+38603.460984735552594196109066430*y))*x;
            return;
          #endif
          #if (PMAX2D>=6)
          case ( 21 ):
            h[0] = 4040.9899777158566964304486309018+(-53879.866369544755952405981745357+(222254.44877437211830367467469960+(-355607.11803899538928587947951937+192620.52227112250252985138473965*x)*x)*x)*x;
            h[1] = 0;
            h[2] = 0;
            return;
          case ( 22 ):
            h[0] = 6415.9332914237816286563077617272-11665.333257134148415738741384958*y+(-81657.332799939038910171189694710+128318.66582847563257312615523454*y+(320796.66457118908143281538808636-384955.99748542689771937846570362*y+(-487610.93014820740377787938989127+333628.53115403664469012800360982*y+250221.39836552748351759600270735*x)*x)*x)*x;
            h[1] = 583.2666628567074207869370692479+(-11665.333257134148415738741384958+(64159.33291423781628656307761727+(-128318.66582847563257312615523454+83407.132788509161172532000902455*x)*x)*x)*x;
            h[2] = 0;
            return;
          case ( 23 ):
            h[0] = 6877.3454181101010043805740519542+(-37147.705178112954330230837944862+33131.737050749391699935612221094*y)*y+(-79315.370515430361948330708044436+(364449.10755824330869929173443203-265053.89640599513359948489776875*y)*y+(281619.76493136982944945270387930+(-960820.37447173235929813275441170+430712.58165974209209916295887422*y)*y+(-386536.93225874290316591547591277+717854.30276623682016527159812371*y+179463.57569155920504131789953092*x)*x)*x)*x;
            h[1] = -4015.9681273635626302952257237688*y+2058.1836652738258480263031834316+(-37147.705178112954330230837944862+66263.474101498783399871224442188*y+(-265053.89640599513359948489776875*y+182224.55377912165434964586721602+(-320273.45815724411976604425147056+287141.72110649472806610863924948*y+179463.57569155920504131789953092*x)*x)*x)*x;
            h[2] = 100.39920318408906575738064309422+x*(-4015.9681273635626302952257237688+x*(33131.737050749391699935612221094+x*(-88351.298801998377866494965922916+71785.430276623682016527159812370*x)));
            return;
          case ( 24 ):
            h[0] = 5939.6969619669992049670926416808+(-62960.787796850191572651182001816+(137206.99982143768163473984002282-78403.999897964389505565622870186*y)*y)*y+(-58209.030227276592208677507888471+(509625.99933676853178617654865620+(-862443.99887760828456122185157202+339750.66622451235452411769910416*y)*y)*y+(176408.99977041987638752265145792+(-1097655.9985715014530779187201826+1019251.9986735370635723530973124*y)*y+(-209077.33306123837201484166098716+679501.33244902470904823539820829*y+84937.666556128088631029424776035*x)*x)*x)*x;
            h[1] = 4157.7878733768994434769648491765+(-20194.969670687797296888114981714+19600.999974491097376391405717547*y)*y+(-62960.787796850191572651182001816+(274413.99964287536326947968004564-235211.99969389316851669686861056*y)*y+(254812.99966838426589308827432810+(-862443.99887760828456122185157202+509625.99933676853178617654865624*y)*y+(-365885.33285716715102597290672753+679501.33244902470904823539820824*y+169875.33311225617726205884955206*x)*x)*x)*x;
            h[2] = -1187.9393923933998409934185283362*y+593.96969619669992049670926416808+x*(-20194.969670687797296888114981714+39201.999948982194752782811435094*y+x*(-235211.99969389316851669686861056*y+137206.99982143768163473984002282+x*(-287481.33295920276152040728385734+339750.66622451235452411769910416*y+169875.33311225617726205884955206*x)));
            return;
          case ( 25 ):
            h[0] = 4040.9899777158566964304486309018+(-68696.829621169563839317626725332+(256602.86358495690022333348806226+(-320585.20489879129791681559138488+122576.69599071431979172360847070*y)*y)*y)*y+(-30980.923162488234672633439503582+(413527.97438625600193471590989563+(-1091067.2939832813080362211303435+735460.17594428591875034165082414*y)*y)*y+(76105.311246981967782773449215318+(-695050.27616712735178603716451512+945591.65478551046696472497963108*y)*y+(-75431.812917362658333368374443500+350219.13140204091369063888134482*y+26266.434855153068526797916100863*x)*x)*x)*x;
            h[1] = 6061.4849665737850446456729463528+(-52532.869710306137053595832201724+(117862.20768337915364588808506797-75431.812917362658333368374443500*y)*y)*y+(-68696.829621169563839317626725332+(513205.72716991380044666697612452+(-961755.61469637389375044677415464+490306.78396285727916689443388280*y)*y)*y+(206763.98719312800096735795494781+(-1091067.2939832813080362211303435+1103190.2639164288781255124762362*y)*y+(-231683.42538904245059534572150504+630394.43652367364464314998642072*y+87554.782850510228422659720336205*x)*x)*x)*x;
            h[2] = 2020.4949888579283482152243154510+(-9428.976614670332291671046805438+9428.9766146703322916710468054380*y)*y+(-52532.869710306137053595832201724+(235724.41536675830729177617013595-226295.43875208797500010512333050*y)*y+(256602.86358495690022333348806226+(-961755.61469637389375044677415464+735460.17594428591875034165082420*y)*y+x*(157598.60913091841116078749660518*x-363689.09799442710267874037678116+735460.17594428591875034165082414*y))*x)*x;
            return;
          case ( 26 ):
            h[0] = 1861.4510468986284894199862933174+(-43185.664288048180954543682004964+(218906.64311527871035579038809412+(-375268.5310547635034670692367328+203270.45432133023104466250323026*y)*y)*y)*y+(-10424.125862632319540751923242577+(183166.78301482504335892665126244+(-625447.55175793917244511539455468+542054.54485688061611910000861402*y)*y)*y+(20103.671306505187685735851967828+(-236776.57316550554385422225650998+406540.90864266046208932500646052*y)*y+(-16380.769212707930706895879381193+96795.454438728681449839287252507*y+4839.7727219364340724919643626252*x)*x)*x)*x;
            h[1] = 6328.9335594553368640279533972792+(-83393.00690105855632601538594062+(312723.77587896958622255769727734+(-437813.28623055742071158077618824+203270.45432133023104466250323026*y)*y)*y)*y+(-43185.664288048180954543682004964+(437813.28623055742071158077618824+(-1125805.5931642905104012077101984+813081.81728532092417865001292104*y)*y)*y+(91583.391507412521679463325631218+(-625447.55175793917244511539455468+813081.81728532092417865001292103*y)*y+(-78925.524388501847951407418836660+271027.27242844030805955000430701*y+24198.863609682170362459821813126*x)*x)*x)*x;
            h[2] = 5212.0629313161597703759616212888+(-41696.503450529278163007692970309+(93817.132763690875866767309183196-62544.755175793917244511539455467*y)*y)*y+(-83393.00690105855632601538594062+(625447.55175793917244511539455468+(-1313439.8586916722621347423285647+813081.81728532092417865001292104*y)*y)*y+(218906.64311527871035579038809412+(-1125805.5931642905104012077101984+1219622.7259279813862679750193816*y)*y+x*(67756.818107110077014887501076754*x-208482.51725264639081503846485156+542054.54485688061611910000861402*y))*x)*x;
            return;
          case ( 27 ):
            h[0] = 404.72212689696124396650916834486+(-11332.219553114914831062256713656+(67993.317318689488986373540281938+(-135986.63463737897797274708056388+84991.646648361861232966925352422*y)*y)*y)*y+(-1618.8885075878449758660366733794+(33996.658659344744493186770140969+(-135986.63463737897797274708056388+135986.63463737897797274708056388*y)*y)*y+(2428.3327613817674637990550100692+(-33996.658659344744493186770140969+67993.317318689488986373540281936*y)*y+(-1618.8885075878449758660366733794+11332.219553114914831062256713656*y+404.72212689696124396650916834488*x)*x)*x)*x;
            h[1] = 2833.0548882787287077655641784141+(-45328.878212459659324249026854626+(203979.95195606846695912062084582+(-339966.58659344744493186770140968+186981.62262639609471252723577534*y)*y)*y)*y+(-11332.219553114914831062256713656+(135986.63463737897797274708056388+(-407959.90391213693391824124169164+339966.58659344744493186770140968*y)*y)*y+(16998.329329672372246593385070484+(-135986.63463737897797274708056388+203979.95195606846695912062084582*y)*y+(-11332.219553114914831062256713656+45328.878212459659324249026854624*y+2833.0548882787287077655641784140*x)*x)*x)*x;
            h[2] = 11332.219553114914831062256713656+(-135986.63463737897797274708056388+(509949.87989017116739780155211452+(-747926.49050558437885010894310131+373963.24525279218942505447155066*y)*y)*y)*y+(-45328.878212459659324249026854626+(407959.90391213693391824124169164+(-1019899.7597803423347956031042290+747926.49050558437885010894310131*y)*y)*y+(67993.317318689488986373540281938+(-407959.90391213693391824124169164+509949.87989017116739780155211452*y)*y+x*(11332.219553114914831062256713656*x-45328.878212459659324249026854626+135986.63463737897797274708056388*y))*x)*x;
            return;
          #endif
          #if (PMAX2D>=7)
          case ( 28 ):
            h[0] = -7560.+(138600.+(-831600.+(2162160.+(-2522520.+1081080.*x)*x)*x)*x)*x;
            h[1] = 0;
            h[2] = 0;
            return;
          case ( 29 ):
            h[0] = -12262.919717587651238174320097862+22863.070659909180274562291707878*y+(217199.17126913721260834177122484-365809.13055854688439299666732606*y+(-1257468.8862950049151009260439333+1783319.5114729160614158587532144*y+(3150531.1369354850418346837973457-3328863.0880827766479762696726670*y+(-3536917.0310879501884747865272086+2080539.4300517354049851685454170*y+1456377.6010362147834896179817918*x)*x)*x)*x)*x;
            h[1] = -831.3843876330611008931742439228+(22863.070659909180274562291707878+(-182904.56527927344219649833366303+(594439.8371576386871386195844048+(-832215.77202069416199406741816675+416107.8860103470809970337090834*x)*x)*x)*x)*x;
            h[2] = 0;
            return;
          case ( 30 ):
            h[0] = -13792.067285218702847451783188735+(76741.852987792782380762840310858-70838.633527193337582242621825406*y)*y+(227273.94923307862474302841168985+(-1133418.1364350934013158819492065+920902.23585351338856915408373026*y)*y+(-1221966.4283440850732936852264882+(5064962.2971943236371303474605166-3223157.825487296859992039293056*y)*y+(2839448.5605483329480882250915018+(-8595087.5346327916266454381148160+3223157.8254872968599920392930560*y)*y+(-2954561.3400300221216593693519680+4834736.7382309452899880589395840*y+1128105.2389205539009972137525696*x)*x)*x)*x)*x;
            h[1] = -3005.2753617597173519739294107748+5903.2194605994447985202184854506*y+(-141677.26705438667516448524365081*y+76741.852987792782380762840310858+(-566709.06821754670065794097460326+920902.23585351338856915408373026*y+(-2148771.883658197906661359528704*y+1688320.7657314412123767824868389+(-2148771.8836581979066613595287040+1611578.9127436484299960196465280*y+966947.3476461890579976117879168*x)*x)*x)*x)*x;
            h[2] = -107.33126291998990542764033609910+x*(5903.2194605994447985202184854506+x*(-70838.633527193337582242621825406+x*(306967.41195117112952305136124342+x*(-537192.970914549476665339882176+322315.7825487296859992039293056*x))));
            return;
          case ( 31 ):
            h[0] = -13017.096450437785705267949507905+(143505.55111214339362880763847739+(-327649.84236223889872772009493068+198113.85817251654341676098763250*y)*y)*y+(190811.58455397827338697652815247+(-1859222.3613113090997572954223974+(3665106.3761915560532100782712014-1849062.6762768210718897692179034*y)*y)*y+(-912466.71215995600285219724111508+(7231155.8232968538347117760485866+(-10747676.805859022480359283579064+3466992.5180190395097933172835689*y)*y)*y+(1890336.3967294286851015944236602+(-10632110.388591721163366173002945+8667481.2950475987744832932089222*y)*y+(-1762387.8633263450841449362858142+5200488.7770285592646899759253532*y+606723.69065333191421383052462454*x)*x)*x)*x)*x;
            h[1] = -6349.8031465550174172038778087342+(31114.035418119585344299001262798-30479.055103464083602578613481925*y)*y+(143505.55111214339362880763847739+(-655299.68472447779745544018986136+594341.57451754963025028296289750*y)*y+(-929611.18065565454987864771119869+(3665106.3761915560532100782712014-2773594.0144152316078346538268551*y)*y+(2410385.2744322846115705920161956+(-7165117.8705726816535728557193756+3466992.5180190395097933172835689*y)*y+(-2658027.5971479302908415432507361+4333740.6475237993872416466044610*y+1040097.7554057118529379951850706*x)*x)*x)*x)*x;
            h[2] = -634.98031465550174172038778087342+1269.9606293110034834407755617468*y+x*(-60958.110206928167205157226963850*y+31114.035418119585344299001262798+x*(-327649.84236223889872772009493068+594341.57451754963025028296289750*y+x*(-1849062.6762768210718897692179034*y+1221702.1253971853510700260904005+x*(-1791279.4676431704133932139298439+1733496.2590095197548966586417844*y+866748.12950475987744832932089222*x))));
            return;
          case ( 32 ):
            h[0] = -10440.+(188640.+(-760320.+(1048320.-458640.*y)*y)*y)*y+(128520.+(-2004480.+(.67392e7+(-.733824e7+2293200.*y)*y)*y)*y+(-520560.+(6402240.+(-.1533168e8+9172800.*y)*y)*y+(926640.+(-7862400.+9828000.*y)*y+(-753480.+3276000.*y+229320.*x)*x)*x)*x)*x;
            h[1] = -10080.+(88560.+(-201600.+131040.*y)*y)*y+(188640.+(-1520640.+(3144960.-1834560.*y)*y)*y+(-1002240.+(.67392e7+(-.1100736e8+4586400.*y)*y)*y+(2134080.+(-.1022112e8+9172800.*y)*y+(-1965600.+4914000.*y+655200.*x)*x)*x)*x)*x;
            h[2] = -2160.+(10080.-10080.*y)*y+(88560.+(-403200.+393120.*y)*y+(-760320.+(3144960.-2751840.*y)*y+(.22464e7+(-.733824e7+4586400.*y)*y+x*(982800.*x-.255528e7+4586400.*y))*x)*x)*x;
            return;
          case ( 33 ):
            h[0] = -6765.9145723250156921944627828082+(177505.75877982099992463120006662+(-1069810.4923770377753305127035405+(2407073.6078483349944936535829662+(-2223199.9294710316268587217120450+702063.13562243104006064896169846*y)*y)*y)*y)*y+(64873.180899351621048688084329276+(-1413678.1506410856316867489296785+(6686315.5773564860958157043971284+(-10608954.049405624605360917643443+5265473.5171682328004548672127386*y)*y)*y)*y+(-212529.31656597402233128488976585+(3548523.1956970494065650488336187+(-11467031.215166373654323933041075+9360841.8082990805341419861559788*y)*y)*y+(316008.01002506249762367079114998+(-3566034.9745901259177683756784684+5850526.1301869253338387413474870*y)*y+(-220091.22108798433398726693640547+1253684.1707543411429654445744615*y+58505.261301869253338387413474871*x)*x)*x)*x)*x;
            h[1] = -12735.839194964735420601341708815+(172729.81908170922414190569692581+(-668631.55773564860958157043971281+(969515.75871669048389327713758356-468042.09041495402670709930779895*y)*y)*y)*y+(177505.75877982099992463120006662+(-2139620.9847540755506610254070810+(7221220.8235450049834809607488986+(-8892799.7178841265074348868481800+3510315.6781121552003032448084923*y)*y)*y)*y+(-706839.07532054281584337446483927+(6686315.5773564860958157043971284+(-15913431.074108436908041376465165+10530947.034336465600909734425477*y)*y)*y+(1182841.0652323498021883496112062+(-7644687.4767775824362159553607164+9360841.8082990805341419861559788*y)*y+(-891508.74364753147944209391961710+2925263.0650934626669193706737435*y+250736.83415086822859308891489230*x)*x)*x)*x)*x;
            h[2] = -5571.9296477970717465130869976068+(44575.437182376573972104695980855+(-100294.73366034729143723556595692+66863.155773564860958157043971280*y)*y)*y+(172729.81908170922414190569692581+(-1337263.1154712972191631408794256+(2908547.2761500714516798314127506-1872168.3616598161068283972311958*y)*y)*y+(-1069810.4923770377753305127035405+(7221220.8235450049834809607488986+(-13339199.576826189761152330272270+7020631.3562243104006064896169847*y)*y)*y+(2228771.8591188286986052347990428+(-10608954.049405624605360917643443+10530947.034336465600909734425477*y)*y+x*(585052.61301869253338387413474870*x-1911171.8691943956090539888401791+4680420.9041495402670709930779894*y))*x)*x)*x;
            return;
          case ( 34 ):
            h[0] = -3028.6630713897510062201458646752+(102974.54442725153421148495939896+(-799567.05084689426564211850827426+(2326013.2388273287727770720240706+(-2816656.656392468435784735654148+1199350.5762703413984631777624114*y)*y)*y)*y)*y+(21200.641499728257043541021052726+(-581503.30970683219319426800601764+(3416331.9445276391350163245353536+(-6687288.0616285702217340820692030+4088695.1463761638583971969173114*y)*y)*y)*y+(-54515.935285015518111962625564154+(1126662.6625569873743138942616592+(-4433962.7365145954731062935458846+4361274.8228012414489570100451324*y)*y)*y+(66630.587570574522136843209022853+(-920713.57370248430589092434286126+1817197.8428338506037320875188052*y)*y+(-39372.619928066763080861896240780+272579.67642507759055981312782078*y+9085.9892141692530186604375940259*x)*x)*x)*x)*x;
            h[1] = -12114.652285559004024880583458701+(230178.39342562107647273108571532+(-1308382.4468403724346871030135397+(3089236.3328175460263445487819688+(-3198268.2033875770625684740330970+1199350.5762703413984631777624114*y)*y)*y)*y)*y+(102974.54442725153421148495939896+(-1599134.1016937885312842370165485+(6978039.7164819863183312160722118+(-11266626.625569873743138942616592+5996752.8813517069923158888120570*y)*y)*y)*y+(-290751.65485341609659713400300882+(3416331.9445276391350163245353536+(-10030932.092442855332601123103804+8177390.2927523277167943938346228*y)*y)*y+(375554.22085232912477129808721972+(-2955975.1576763969820708623639230+4361274.8228012414489570100451323*y)*y+(-230178.39342562107647273108571531+908598.92141692530186604375940260*y+54515.935285015518111962625564156*x)*x)*x)*x)*x;
            h[2] = -12114.652285559004024880583458701+(145375.82742670804829856700150441+(-545159.35285015518111962625564154+(799567.05084689426564211850827427-399783.52542344713282105925413713*y)*y)*y)*y+(230178.39342562107647273108571532+(-2616764.8936807448693742060270794+(9267708.9984526380790336463459064+(-12793072.813550308250273896132388+5996752.8813517069923158888120569*y)*y)*y)*y+(-799567.05084689426564211850827426+(6978039.7164819863183312160722118+(-16899939.938354810614708413924888+11993505.762703413984631777624114*y)*y)*y+(1138777.3148425463783387748451179+(-6687288.0616285702217340820692030+8177390.2927523277167943938346228*y)*y+x*(181719.78428338506037320875188052*x-738993.78941909924551771559098076+2180637.4114006207244785050225662*y))*x)*x)*x;
            return;
          case ( 35 ):
            h[0] = -650.66120216284603671011658716344+(26026.448086513841468404663486538+(-234238.03277862457321564197137884+(780793.44259541524405213990459614+(-1073590.9835686959605716923688197+515323.67211297406107441233703344*y)*y)*y)*y)*y+(3253.3060108142301835505829358173+(-104105.79234605536587361865394615+(702714.09833587371964692591413652+(-1561586.8851908304881042798091923+1073590.9835686959605716923688197*y)*y)*y)*y+(-6506.6120216284603671011658716346+(156158.68851908304881042798091923+(-702714.09833587371964692591413652+780793.44259541524405213990459608*y)*y)*y+(6506.6120216284603671011658716343+(-104105.79234605536587361865394615+234238.03277862457321564197137884*y)*y+(-3253.3060108142301835505829358173+26026.448086513841468404663486539*y+650.66120216284603671011658716346*x)*x)*x)*x)*x;
            h[1] = -5205.2896173027682936809326973075+(117119.01638931228660782098568942+(-780793.44259541524405213990459614+(2147181.9671373919211433847376393+(-2576618.3605648703053720616851672+1116534.6229114437989945600635724*y)*y)*y)*y)*y+(26026.448086513841468404663486538+(-468476.06555724914643128394275768+(2342380.3277862457321564197137884+(-4294363.9342747838422867694752787+2576618.3605648703053720616851672*y)*y)*y)*y+(-52052.896173027682936809326973075+(702714.09833587371964692591413652+(-2342380.3277862457321564197137884+2147181.9671373919211433847376394*y)*y)*y+(52052.896173027682936809326973076+(-468476.06555724914643128394275768+780793.44259541524405213990459608*y)*y+(-26026.448086513841468404663486538+117119.01638931228660782098568942*y+5205.2896173027682936809326973078*x)*x)*x)*x)*x;
            h[2] = -23423.803277862457321564197137884+(390396.72129770762202606995229807+(-2147181.9671373919211433847376394+(5153236.7211297406107441233703343+(-5582673.1145572189949728003178621+2233069.2458228875979891201271448*y)*y)*y)*y)*y+(117119.01638931228660782098568942+(-1561586.8851908304881042798091923+(6441545.9014121757634301542129182+(-10306473.442259481221488246740669+5582673.1145572189949728003178621*y)*y)*y)*y+(-234238.03277862457321564197137884+(2342380.3277862457321564197137884+(-6441545.9014121757634301542129182+5153236.7211297406107441233703343*y)*y)*y+(234238.03277862457321564197137884+(-1561586.8851908304881042798091923+2147181.9671373919211433847376394*y)*y+x*(23423.803277862457321564197137884*x-117119.01638931228660782098568942+390396.72129770762202606995229804*y))*x)*x)*x;
            return;
          #endif
          #if (PMAX2D>=8)
          case ( 36 ):
            h[0] = 13067.333316327398250927603811698+(-313615.99959185755802226249148074+(2548129.9966838426589308827432810+(-9513018.6542863459266752955749160+(17836909.976786898612516179202966+(-16308031.978776593017157649556998+5775761.3258167100269100008847701*x)*x)*x)*x)*x)*x;
            h[1] = 0;
            h[2] = 0;
            return;
          case ( 37 ):
            h[0] = 21501.620962150737345975759607768-40739.913401969818129217228730508*y+(-502458.93195762775692701248767627+882698.12370934605946637328916104*y+(3972141.5566920572675986798012246-6178886.8659654224162646130241268*y+(-14417402.687252652304617430389630+18536660.597896267248793839072382*y+(26260269.180353045269124605352540-24715547.463861689665058452096509*y+(-23303230.465926735969912254833852+12004694.482447106408742676732590*y+8003129.6549647376058284511550599*x)*x)*x)*x)*x)*x;
            h[1] = 1131.6642611658282813671452425141+(-40739.913401969818129217228730508+(441349.06185467302973318664458052+(-2059628.9553218074720882043413756+(4634165.1494740668121984597680955+(-4943109.4927723379330116904193018+2000782.4137411844014571127887650*x)*x)*x)*x)*x)*x;
            h[2] = 0;
            return;
          case ( 38 ):
            h[0] = 24950.370738728512929471270065574+(-141391.75874144857669233452815868+133195.13504629213746379339609150*y)*y+(-551678.31148233478474319897218755+(2885894.5926696629783821902486493-2486309.1875307865659908100603748*y)*y+(4121649.4567102622537407178679426+(-18958107.554922247565679926710357+13985489.179860674433698306589608*y)*y+(-14123617.468056829242920018259629+(53144858.883470562848053565040510-29835710.250369438791889720724498*y)*y+(24267413.632461948045139469026783+(-65887193.469565843998756466599933+21133628.094011685810921885513186*y)*y+(-20304858.364834756955591615493060+29587079.331616360135290639718460*y+6574906.5181369689189534754929912*x)*x)*x)*x)*x)*x;
            h[1] = -8196.6236951564392285411320671696*y+4155.2328454612504422465461173846+(-141391.75874144857669233452815868+266390.27009258427492758679218300*y+(-2486309.1875307865659908100603747*y+1442947.2963348314891910951243247+(-6319369.1849740825218933089034524+9323659.4532404496224655377264056*y+(-14917855.125184719395944860362249*y+13286214.720867640712013391260128+(-13177438.693913168799751293319987+8453451.2376046743243687542052744*y+4931179.8886027266892151066197434*x)*x)*x)*x)*x)*x;
            h[2] = 113.84199576606165595196016759958+x*(-8196.6236951564392285411320671696+x*(133195.13504629213746379339609150+x*(-828769.72917692885533027002012492+x*(2330914.8633101124056163844316014+x*(-2983571.0250369438791889720724498+1408908.5396007790540614590342124*x)))));
            return;
          case ( 39 ):
            h[0] = 24874.53830727316233136076157244+(-280444.7044534804547322731349846+(656660.87137882671316994790252156-408588.98663571439930574536156896*y)*y)*y+(-503507.35122339574437523389941037+(5200754.1013203075683059873879707+(-11031902.639164288781255124762362+6128834.7995357159895861804235344*y)*y)*y+(3440902.9660250519770105270092130+(-30889327.389660008587514349334614+(55159513.195821443906275623811811-24515339.198142863958344721694138*y)*y)*y+(-10786749.247182860141671677545421+(77958778.650094307387536214987358+(-102964424.63220002862504783111538+27784051.091228579152790684586690*y)*y)*y+(16976872.394713933291153719773190+(-86784300.761425738412540314797249+62514114.955264303093779040320051*y)*y+(-13042160.453412003625839391941282+35007904.374948009732516262579228*y+3889767.1527720010813906958421363*x)*x)*x)*x)*x)*x;
            h[1] = 9024.8776168987466220280019423475+(-44450.88975487442366073493493992+43777.391425255114211329860168105*y)*y+(-280444.7044534804547322731349846+(1313321.7427576534263398958050431-1225766.9599071431979172360847069*y)*y+(2600377.0506601537841529936939854+(-11031902.639164288781255124762362+9193252.1993035739843792706353016*y)*y+(-10296442.463220002862504783111538+(36773008.797214295937517082541208-24515339.198142863958344721694137*y)*y+(19489694.662523576846884053746840+(-51482212.316100014312523915557690+20838038.318421434364593013440018*y)*y+(-17356860.152285147682508062959449+25005645.982105721237511616128019*y+5834650.7291580016220860437632049*x)*x)*x)*x)*x)*x;
            h[2] = -1346.9966592386188988101495436339*y+673.49832961930944940507477181698+x*(-44450.88975487442366073493493992+87554.782850510228422659720336210*y+x*(-1225766.9599071431979172360847069*y+656660.87137882671316994790252156+x*(-3677300.8797214295937517082541208+6128834.7995357159895861804235344*y+x*(-12257669.599071431979172360847069*y+9193252.1993035739843792706353018+x*(-10296442.463220002862504783111538+8335215.3273685737458372053760070*y+4167607.6636842868729186026880034*x)))));
            return;
          case ( 40 ):
            h[0] = 21892.025945535511355450141450766+(-407802.62284590568827245496051310+(1702232.2964859995864406406497822+(-2444779.2695456168727644553313158+1122602.7258117628497387805092776*y)*y)*y)*y+(-389474.41507755037643998507464735+(6566080.4330132904639823366114074+(-24440665.059101808328598592801988+(30684474.505521517892860000586923-11974429.075325470397213658765628*y)*y)*y)*y+(2343719.5683784355005770866550838+(-33742230.501542129083577059878860+(102958707.13873596421889958385089+(-98789039.871435130777012684816434+25445661.78506662459407902487696*y)*y)*y)*y+(-6500404.3551766839299159861870553+(73771036.267630130125691290609674+(-160371817.97310897853411150132538+84818872.61688874864693008292320*y)*y)*y+(9114464.9881383602800220036586590+(-71632745.361322010411903137258671+81789627.166285579052396865675945*y)*y+(-6286575.2645458719585371708519547+25445661.785066624594079024876959*y+1696377.4523377749729386016584640*x)*x)*x)*x)*x)*x;
            h[1] = 15018.948032402269418273934251107+(-132879.50632057601078540667252674+(304706.45414890705921481185251822-199573.81792209117328689431276047*y)*y)*y+(-407802.62284590568827245496051310+(3404464.5929719991728812812995644+(-7334337.8086368506182933659939474+4490410.9032470513989551220371104*y)*y)*y+(3283040.2165066452319911683057037+(-24440665.059101808328598592801988+(46026711.758282276839290000880383-23948858.150650940794427317531256*y)*y)*y+(-11247410.167180709694525686626287+(68639138.092490642812599722567262+(-98789039.871435130777012684816434+33927549.04675549945877203316928*y)*y)*y+(18442759.066907532531422822652419+(-80185908.986554489267055750662690+63614154.46266656148519756219240*y)*y+(-14326549.072264402082380627451734+32715850.866514231620958746270378*y+4240943.6308444374323465041461598*x)*x)*x)*x)*x)*x;
            h[2] = 2291.0259710444139790587357332198+(-10691.454531540598568940766755025+10691.454531540598568940766755025*y)*y+(-132879.50632057601078540667252674+(609412.90829781411842962370503644-598721.45376627351986068293828142*y)*y+(1702232.2964859995864406406497822+(-7334337.8086368506182933659939474+6735616.3548705770984326830556656*y)*y+(-8146888.3530339361095328642673292+(30684474.505521517892860000586922-23948858.150650940794427317531256*y)*y+(17159784.523122660703149930641816+(-49394519.935717565388506342408217+25445661.78506662459407902487696*y)*y+x*(5452641.8110857052701597910450630*x-16037181.797310897853411150132538+25445661.78506662459407902487696*y))*x)*x)*x)*x;
            return;
          case ( 41 ):
            h[0] = 16744.784262569643509799299505354+(-460974.06087544665662271012755916+(2943142.0809740055768988415836468+(-7107668.4258060322098065732488608+(7180557.4867136883050845231408252-2553087.1063870891751411637834046*y)*y)*y)*y)*y+(-248216.80200985589202761314560877+(6063581.8776693367909602639855858+(-33615646.900763340806025323148160+(68318719.791284145519981141981846+(-55316887.305053598794725215307098+14467493.602860171992466594772625*y)*y)*y)*y)*y+(1258813.7816214120238543238098730+(-25637249.693303687133709186325021+(112229454.05159912832391365797882+(-162641104.55502938449047413731318+72337468.014300859962332973863124*y)*y)*y)*y+(-2990421.4718330257468088631351915+(46983894.666151293848083916847374+(-141838172.57706050973006465463358+107166619.28044571846271551683426*y)*y)*y+(3649377.9819306193649297885098435+(-39005497.458691640175767780024235+60281223.345250716635277478219272*y)*y+(-2222131.3703739479857710129225928+12056244.669050143327055495643854*y+535833.09640222859231357758417133*x)*x)*x)*x)*x)*x;
            h[1] = 20684.733500821324335634428800731+(-283676.34515412101946012930926716+(1111065.6851869739928855064612964+(-1631138.9846361958618957435282863+797839.72074596536723161368231390*y)*y)*y)*y+(-460974.06087544665662271012755916+(5886284.1619480111537976831672936+(-21323005.277418096629419719746583+(28722229.946854753220338092563301-12765435.531935445875705818917023*y)*y)*y)*y+(3031790.9388346683954801319927929+(-33615646.900763340806025323148160+(102478079.68692621827997171297277+(-110633774.61010719758945043061420+36168734.007150429981166486931564*y)*y)*y)*y+(-8545749.8977678957112363954416736+(74819636.034399418882609105319216+(-162641104.55502938449047413731317+96449957.352401146616443965150832*y)*y)*y+(11745973.666537823462020979211844+(-70919086.288530254865032327316792+80374964.460334288847036637625695*y)*y+(-7801099.4917383280351535560048470+24112489.338100286654110991287709*y+2009374.1115083572211759159406424*x)*x)*x)*x)*x)*x;
            h[2] = 5909.923857377521238752693943066+(-47279.390859020169910021551544527+(106378.62943279538229754849097519-70919.086288530254865032327316791*y)*y)*y+(-283676.34515412101946012930926716+(2222131.3703739479857710129225928+(-4893416.9539085875856872305848586+3191358.8829838614689264547292556*y)*y)*y+(2943142.0809740055768988415836468+(-21323005.277418096629419719746583+(43083344.920282129830507138844950-25530871.063870891751411637834046*y)*y)*y+(-11205215.633587780268675107716053+(68318719.791284145519981141981846+(-110633774.61010719758945043061420+48224978.676200573308221982575417*y)*y)*y+(18704909.008599854720652276329804+(-81320552.277514692245237068656588+72337468.014300859962332973863124*y)*y+x*(4018748.2230167144423518318812848*x-14183817.257706050973006465463358+32149985.784133715538814655050278*y))*x)*x)*x)*x;
            return;
          case ( 42 ):
            h[0] = 10493.782158973951180198085216369+(-393195.59273216682381313641749496+(3469372.8770485307983512036837792+(-12078557.423798588705370857269453+(19370665.230187630290794220567767+(-14247557.948412633145228943128053+3844579.1289367422772840005266174*y)*y)*y)*y)*y)*y+(-120785.57423798588705370857269453+(3893407.3397989067848163508006854+(-28525954.766843475453109896955517+(77868146.795978135696327016013710+(-87890779.551896113558230493322406+34601212.160430680495556004739556*y)*y)*y)*y)*y+(494706.87320877198420933830305740+(-12990873.995170609767159507127039+(72856830.418019146765375277359361+(-135691028.08012031566884707741003+78639118.546433364762627283498992*y)*y)*y)*y+(-980847.39363470808990422918961160+(19544133.874040056830711780751956+(-74013288.043701990364825678587288+69901438.707940768677890918665772*y)*y)*y+(1024749.9516467419672907721991903+(-13723297.158103077380144761238060+26213039.515477788254209094499663*y)*y+(-544820.03698836187351885568960087+3669825.5321668903555892732299528*y+116502.39784656794779648486444295*x)*x)*x)*x)*x)*x;
            h[1] = 23771.628972369562877591580796264+(-462583.05027313743978016049117054+(2698401.1265933017320509361984948+(-6553259.878869447063552273624916+(6996568.6353812037766749274289545-2713820.5616024063133769415482007*y)*y)*y)*y)*y+(-393195.59273216682381313641749496+(6938745.7540970615967024073675584+(-36235672.271395766116112571808359+(77482660.920750521163176882271067+(-71237789.742063165726144715640263+23067474.773620453663704003159704*y)*y)*y)*y)*y+(1946703.6698994533924081754003427+(-28525954.766843475453109896955516+(116802220.19396720354449052402056+(-175781559.10379222711646098664481+86503030.401076701238890011848890*y)*y)*y)*y+(-4330291.3317235365890531690423464+(48571220.278679431176916851572908+(-135691028.08012031566884707741003+104852158.06191115301683637799866*y)*y)*y+(4886033.4685100142076779451879890+(-37006644.021850995182412839293644+52426079.030955576508418188999329*y)*y+(-2744659.4316206154760289522476118+10485215.806191115301683637799865*y+611637.58869448172593154553832547*x)*x)*x)*x)*x)*x;
            h[2] = 12849.529174253817771671124754737+(-154194.35009104581326005349705685+(578228.81284142179972520061396318+(-848068.92550075197293029423381267+424034.46275037598646514711690633*y)*y)*y)*y+(-462583.05027313743978016049117054+(5396802.2531866034641018723969896+(-19659779.636608341190656820874748+(27986274.541524815106699709715818-13569102.808012031566884707741003*y)*y)*y)*y+(3469372.8770485307983512036837792+(-36235672.271395766116112571808359+(116223991.38112578174476532340660+(-142475579.48412633145228943128053+57668686.934051134159260007899260*y)*y)*y)*y+(-9508651.5889478251510366323185056+(77868146.795978135696327016013710+(-175781559.10379222711646098664481+115337373.86810226831852001579852*y)*y)*y+(12142805.069669857794229212893227+(-67845514.040060157834423538705014+78639118.546433364762627283498992*y)*y+x*(1747535.9676985192169472729666442*x-7401328.8043701990364825678587288+20970431.612382230603367275599731*y))*x)*x)*x)*x;
            return;
          case ( 43 ):
            h[0] = 4600.8694830433953530385461755268+(-215320.69180643090252220396101466+(2360246.0448012618161087741880452+(-10213930.252356337683745572509669+(20496873.546958326297786723211972+(-19130415.310494437877934274997840+6710828.2279670964619420234516232*y)*y)*y)*y)*y)*y+(-38647.303657564520965523787874425+(1518286.9294043204665027202379238+(-13416135.412554540849460400647836+(43892294.868233991667987730514525+(-59213190.246768498193606089279029+27875748.023863323764989943568281*y)*y)*y)*y)*y+(124223.47604217167453204074673922+(-3919940.7995529728407888413415488+(26086929.968856051651728556815237+(-57142798.979398970284738743500042+38716316.699810171895819366067057*y)*y)*y)*y+(-202438.25725390939553369603172318+(4803307.7402973047485722422072500+(-21366437.879253528019511008439146+23464434.363521316300496585495186*y)*y)*y+(179433.90983869241876850330084555+(-2843337.3405208183281778215364755+6335397.2781507554011340780837004*y)*y+(-82815.650694781116354693831159481+657004.16217859685641390439386522*y+15642.956242347544200331056996791*x)*x)*x)*x)*x)*x;
            h[1] = 21163.999621999618623977312407423+(-546583.29458555536794097928565258+(4347821.6614760086086214261358727+(-15182869.294043204665027202379239+(25962706.492813879977196516068498+(-21316748.488836659349698192140451+6710828.2279670964619420234516233*y)*y)*y)*y)*y)*y+(-215320.69180643090252220396101466+(4720492.0896025236322175483760904+(-30641790.757069013051236717529007+(81987494.187833305191146892847888+(-95652076.552472189389671374989200+40264969.367802578771652140709741*y)*y)*y)*y)*y+(759143.46470216023325136011896191+(-13416135.412554540849460400647836+(65838442.302350987501981595771787+(-118426380.49353699638721217855806+69689370.059658309412474858920705*y)*y)*y)*y+(-1306646.9331843242802629471138496+(17391286.645904034434485704543491+(-57142798.979398970284738743500043+51621755.599746895861092488089409*y)*y)*y+(1200826.9350743261871430605518125+(-10683218.939626764009755504219573+17598325.772640987225372439121390*y)*y+(-568667.46810416366563556430729510+2534158.9112603021604536312334803*y+109500.69369643280940231739897754*x)*x)*x)*x)*x)*x;
            h[2] = 24844.695208434334906408149347844+(-414078.25347390558177346915579740+(2277430.3941064806997540803568858+(-5465832.9458555536794097928565259+(5921319.0246768498193606089279030-2368527.6098707399277442435711611*y)*y)*y)*y)*y+(-546583.29458555536794097928565258+(8695643.3229520172172428522717454+(-45548607.882129613995081607137714+(103850825.97125551990878606427399+(-106583742.44418329674849096070225+40264969.367802578771652140709740*y)*y)*y)*y)*y+(2360246.0448012618161087741880452+(-30641790.757069013051236717529007+(122981241.28174995778672033927183+(-191304153.10494437877934274997840+100662423.41950644692913035177435*y)*y)*y)*y+(-4472045.137518180283153466882612+(43892294.868233991667987730514525+(-118426380.49353699638721217855806+92919160.079544412549966478560940*y)*y)*y+(4347821.6614760086086214261358728+(-28571399.489699485142369371750021+38716316.699810171895819366067056*y)*y+x*(422359.81854338369340893853891336*x-2136643.7879253528019511008439146+7039330.3090563948901489756485558*y))*x)*x)*x)*x;
            return;
          case ( 44 ):
            h[0] = 979.59991833401047910685768342766+(-52898.395590036565871770314905094+(661229.94487545707339712893631366+(-3232679.7305022345810526303553112+(7273529.3936300278073684182994504+(-7564470.5693752289196631550314284+2941738.5547570334687578936233332*y)*y)*y)*y)*y)*y+(-5877.5995100040628746411461005659+(264491.97795018282935885157452547+(-2644919.7795018282935885157452547+(9698039.1915067037431578910659336+(-14547058.787260055614736836598901+7564470.5693752289196631550314284*y)*y)*y)*y)*y+(14693.998775010157186602865251415+(-528983.95590036565871770314905094+(3967379.6692527424403827736178820+(-9698039.1915067037431578910659338+7273529.3936300278073684182994508*y)*y)*y)*y+(-19591.998366680209582137153668553+(528983.95590036565871770314905094+(-2644919.7795018282935885157452546+3232679.7305022345810526303553112*y)*y)*y+(14693.998775010157186602865251415+(-264491.97795018282935885157452547+661229.94487545707339712893631366*y)*y+(-5877.5995100040628746411461005658+52898.395590036565871770314905091*y+979.59991833401047910685768342765*x)*x)*x)*x)*x)*x;
            h[1] = 8816.3992650060943119617191508489+(-264491.97795018282935885157452546+(2424509.7978766759357894727664834+(-9698039.1915067037431578910659340+(18911176.423438072299157887578571+(-17650431.328542200812547361739999+6303725.4744793574330526291928567*y)*y)*y)*y)*y)*y+(-52898.395590036565871770314905094+(1322459.8897509141467942578726273+(-9698039.1915067037431578910659336+(29094117.574520111229473673197802+(-37822352.846876144598315775157142+17650431.328542200812547361739999*y)*y)*y)*y)*y+(132245.98897509141467942578726274+(-2644919.7795018282935885157452548+(14547058.787260055614736836598900+(-29094117.574520111229473673197802+18911176.423438072299157887578571*y)*y)*y)*y+(-176327.98530012188623923438301698+(2644919.7795018282935885157452546+(-9698039.1915067037431578910659337+9698039.1915067037431578910659344*y)*y)*y+(132245.98897509141467942578726274+(-1322459.8897509141467942578726273+2424509.7978766759357894727664834*y)*y+(-52898.395590036565871770314905094+264491.97795018282935885157452545*y+8816.3992650060943119617191508486*x)*x)*x)*x)*x)*x;
            h[2] = 44081.996325030471559808595754244+(-969803.91915067037431578910659336+(7273529.3936300278073684182994502+(-25214901.897917429732210516771428+(44126078.321355502031368404349998+(-37822352.846876144598315775157142+12607450.948958714866105258385714*y)*y)*y)*y)*y)*y+(-264491.97795018282935885157452546+(4849019.5957533518715789455329668+(-29094117.574520111229473673197802+(75644705.693752289196631550314284+(-88252156.642711004062736808700000+37822352.846876144598315775157140*y)*y)*y)*y)*y+(661229.94487545707339712893631366+(-9698039.1915067037431578910659336+(43641176.361780166844210509796702+(-75644705.693752289196631550314284+44126078.321355502031368404349998*y)*y)*y)*y+(-881639.92650060943119617191508490+(9698039.1915067037431578910659336+(-29094117.574520111229473673197802+25214901.897917429732210516771428*y)*y)*y+(661229.94487545707339712893631366+(-4849019.5957533518715789455329668+7273529.3936300278073684182994508*y)*y+x*(44081.996325030471559808595754244*x-264491.97795018282935885157452546+969803.91915067037431578910659336*y))*x)*x)*x)*x;
            return;
          #endif
        }
        printf("Error in hess_triangle_2d -- unmatched switch/case %d\n",i);
      }

      /* \phi_i(x,y) for quadrilateral */
      static RangeField
      eval_quadrilateral_2d ( const int i, DomainType xi )
      {
        const RangeField &x = xi[0];
        const RangeField &y = xi[1];

        switch (i)	{
          #if (PMAX2D>=0)
          case ( 0 ):
            return 1.;
          #endif
          #if (PMAX2D>=1)
          case ( 1 ):
            return -1.7320508075688772935274463415059
             + 3.4641016151377545870548926830117*x;
          case ( 2 ):
            return -1.7320508075688772935274463415059
             + 3.4641016151377545870548926830117*y;
          #endif
          #if (PMAX2D>=2)
          case ( 3 ):
            return 2.2360679774997896964091736687313
             + x*(-13.416407864998738178455042012388
             + 13.416407864998738178455042012388*x);
          case ( 4 ):
            return 3.
             - 6.*y
             + x*(-6.
             + 12.*y);
          case ( 5 ):
            return 2.2360679774997896964091736687313
             + y*(-13.416407864998738178455042012388
             + 13.416407864998738178455042012388*y);
          #endif
          #if (PMAX2D>=3)
          case ( 6 ):
            return -2.6457513110645905905016157536393
             + x*(31.749015732775087086019389043671
             + x*(-79.372539331937717715048472609178
             + 52.91502622129181181003231507279*x));
          case ( 7 ):
            return -3.8729833462074168851792653997824
             + 7.745966692414833770358530799565*y
             + x*(23.237900077244501311075592398694
             - 46.475800154489002622151184797389*y
             + x*(-23.237900077244501311075592398694
             + 46.475800154489002622151184797389*y));
          case ( 8 ):
            return -3.8729833462074168851792653997824
             + (23.237900077244501311075592398694
             - 23.237900077244501311075592398694*y)*y
             + x*(7.7459666924148337703585307995648
             + y*(-46.475800154489002622151184797389
             + 46.475800154489002622151184797389*y));
          case ( 9 ):
            return -2.6457513110645905905016157536393
             + y*(31.749015732775087086019389043671
             + y*(-79.372539331937717715048472609178
             + 52.91502622129181181003231507279*y));
          #endif
          #if (PMAX2D>=4)
          case ( 10 ):
            return 3.
             + x*(-60.
             + x*(270.
             + x*(-420.
             + 210.*x)));
          case ( 11 ):
            return 4.582575694955840006588047193728
             - 9.165151389911680013176094387456*y
             + x*(-54.990908339470080079056566324736
             + 109.98181667894016015811313264947*y
             + x*(137.47727084867520019764141581184
             - 274.95454169735040039528283162368*y
             + x*(-91.65151389911680013176094387456
             + 183.30302779823360026352188774912*y)));
          case ( 12 ):
            return 5.
             + y*(-30.
             + 30.*y)
             + x*(-30.
             + (180.
             - 180.*y)*y
             + x*(30.
             + y*(-180.
             + 180.*y)));
          case ( 13 ):
            return 4.582575694955840006588047193728
             + y*(-54.990908339470080079056566324736
             + (137.47727084867520019764141581184
             - 91.65151389911680013176094387456*y)*y)
             + x*(-9.165151389911680013176094387456
             + y*(109.98181667894016015811313264947
             + y*(-274.95454169735040039528283162368
             + 183.30302779823360026352188774912*y)));
          case ( 14 ):
            return 3.
             + y*(-60.
             + y*(270.
             + y*(-420.
             + 210.*y)));
          #endif
          #if (PMAX2D>=5)
          case ( 15 ):
            return -3.3166247903553998491149327366707
             + x*(99.498743710661995473447982100121
             + x*(-696.49120597463396831413587470084
             + x*(1857.3098825990239155043623325356
             + x*(-2089.4736179239019049424076241025
             + 835.789447169560761976963049641*x))));
          case ( 16 ):
            return -5.1961524227066318805823390245176
             + 10.392304845413263761164678049035*y
             + x*(103.92304845413263761164678049035
             - 207.8460969082652752232935609807*y
             + x*(-467.65371804359686925241051220659
             + 935.3074360871937385048210244132*y
             + x*(727.46133917892846328152746343247
             - 1454.9226783578569265630549268649*y
             + x*(-363.73066958946423164076373171623
             + 727.4613391789284632815274634325*y))));
          case ( 17 ):
            return -5.9160797830996160425673282915616
             + (35.49647869859769625540396974937
             - 35.49647869859769625540396974937*y)*y
             + x*(70.992957397195392510807939498739
             + y*(-425.95774438317235506484763699244
             + 425.95774438317235506484763699244*y)
             + x*(-177.48239349298848127701984874685
             + (1064.8943609579308876621190924811
             - 1064.8943609579308876621190924811*y)*y
             + x*(118.32159566199232085134656583123
             + y*(-709.92957397195392510807939498739
             + 709.9295739719539251080793949874*y))));
          case ( 18 ):
            return -5.9160797830996160425673282915616
             + y*(70.992957397195392510807939498739
             + y*(-177.48239349298848127701984874685
             + 118.32159566199232085134656583123*y))
             + x*(35.49647869859769625540396974937
             + y*(-425.95774438317235506484763699244
             + (1064.8943609579308876621190924811
             - 709.9295739719539251080793949874*y)*y)
             + x*(-35.49647869859769625540396974937
             + y*(425.95774438317235506484763699244
             + y*(-1064.8943609579308876621190924811
             + 709.9295739719539251080793949874*y))));
          case ( 19 ):
            return -5.1961524227066318805823390245176
             + y*(103.92304845413263761164678049035
             + y*(-467.65371804359686925241051220659
             + (727.46133917892846328152746343247
             - 363.73066958946423164076373171623*y)*y))
             + x*(10.392304845413263761164678049035
             + y*(-207.8460969082652752232935609807
             + y*(935.30743608719373850482102441317
             + y*(-1454.9226783578569265630549268649
             + 727.4613391789284632815274634325*y))));
          case ( 20 ):
            return -3.3166247903553998491149327366707
             + y*(99.498743710661995473447982100121
             + y*(-696.49120597463396831413587470084
             + y*(1857.3098825990239155043623325356
             + y*(-2089.4736179239019049424076241025
             + 835.789447169560761976963049641*y))));
          #endif
          #if (PMAX2D>=6)
          case ( 21 ):
            return 3.6055512754639892931192212674705
             + x*(-151.43315356948755031100729323376
             + x*(1514.3315356948755031100729323376
             + x*(-6057.3261427795020124402917293504
             + x*(11357.486517711566273325546992532
             + x*(-9994.5881355861783205264813534282
             + 3331.5293785287261068421604511427*x)))));
          case ( 22 ):
            return 5.7445626465380286598506114682189
             - 11.489125293076057319701222936438*y
             + x*(-172.33687939614085979551834404657
             + 344.67375879228171959103668809314*y
             + x*(1206.358155772986018568628408326
             - 2412.716311545972037137256816652*y
             + x*(-3216.9550820612960495163424222026
             + 6433.910164122592099032684844405*y
             + x*(3619.0744673189580557058852249779
             - 7238.148934637916111411770449956*y
             + x*(-1447.6297869275832222823540899912
             + 2895.2595738551664445647081799823*y)))));
          case ( 23 ):
            return 6.7082039324993690892275210061938
             + y*(-40.249223594996214535365126037163
             + 40.249223594996214535365126037163*y)
             + x*(-134.16407864998738178455042012388
             + (804.98447189992429070730252074326
             - 804.9844718999242907073025207433*y)*y
             + x*(603.73835392494321803047689055744
             + y*(-3622.4301235496593081828613433447
             + 3622.4301235496593081828613433447*y)
             + x*(-939.14855054991167249185294086714
             + (5634.8913032994700349511176452028
             - 5634.891303299470034951117645203*y)*y
             + x*(469.57427527495583624592647043357
             + y*(-2817.4456516497350174755588226014
             + 2817.4456516497350174755588226014*y)))));
          case ( 24 ):
            return 7.
             + y*(-84.
             + (210.
             - 140.*y)*y)
             + x*(-84.
             + y*(1008.
             + y*(-2520.
             + 1680.*y))
             + x*(210.
             + y*(-2520.
             + (6300.
             - 4200.*y)*y)
             + x*(-140.
             + y*(1680.
             + y*(-4200.
             + 2800.*y)))));
          case ( 25 ):
            return 6.7082039324993690892275210061938
             + y*(-134.16407864998738178455042012388
             + y*(603.73835392494321803047689055744
             + y*(-939.14855054991167249185294086714
             + 469.57427527495583624592647043357*y)))
             + x*(-40.249223594996214535365126037163
             + y*(804.98447189992429070730252074326
             + y*(-3622.4301235496593081828613433447
             + (5634.8913032994700349511176452028
             - 2817.4456516497350174755588226014*y)*y))
             + x*(40.249223594996214535365126037163
             + y*(-804.98447189992429070730252074326
             + y*(3622.4301235496593081828613433447
             + y*(-5634.8913032994700349511176452028
             + 2817.4456516497350174755588226014*y)))));
          case ( 26 ):
            return 5.7445626465380286598506114682189
             + y*(-172.33687939614085979551834404657
             + y*(1206.358155772986018568628408326
             + y*(-3216.9550820612960495163424222026
             + (3619.0744673189580557058852249779
             - 1447.6297869275832222823540899912*y)*y)))
             + x*(-11.489125293076057319701222936438
             + y*(344.67375879228171959103668809314
             + y*(-2412.716311545972037137256816652
             + y*(6433.9101641225920990326848444052
             + y*(-7238.1489346379161114117704499559
             + 2895.2595738551664445647081799823*y)))));
          case ( 27 ):
            return 3.6055512754639892931192212674705
             + y*(-151.43315356948755031100729323376
             + y*(1514.3315356948755031100729323376
             + y*(-6057.3261427795020124402917293504
             + y*(11357.486517711566273325546992532
             + y*(-9994.5881355861783205264813534282
             + 3331.5293785287261068421604511427*y)))));
          #endif
          #if (PMAX2D>=7)
          case ( 28 ):
            return -3.8729833462074168851792653997824
             + x*(216.88706738761534557003886238781
             + x*(-2927.9754097328071651955246422355
             + x*(16266.530054071150917752914679086
             + x*(-44732.957648695665023820515367487
             + x*(64415.459014121757634301542129181
             + x*(-46522.275954643491624773335982186
             + 13292.078844183854749935238852053*x))))));
          case ( 29 ):
            return -6.2449979983983982058468931209398
             + 12.48999599679679641169378624188*y
             + x*(262.28991593273272464556951107947
             - 524.5798318654654492911390221589*y
             + x*(-2622.8991593273272464556951107947
             + 5245.798318654654492911390221589*y
             + x*(10491.596637309308985822780443179
             - 20983.193274618617971645560886358*y
             + x*(-19671.74369495495434841771333096
             + 39343.487389909908696835426661921*y
             + x*(17311.134451560359826607587731245
             - 34622.26890312071965321517546249*y
             + x*(-5770.3781505201199422025292437484
             + 11540.756301040239884405058487497*y))))));
          case ( 30 ):
            return -7.4161984870956629487113974408007
             + (44.497190922573977692268384644804
             - 44.497190922573977692268384644804*y)*y
             + x*(222.48595461286988846134192322402
             + y*(-1334.9157276772193307680515393441
             + 1334.9157276772193307680515393441*y)
             + x*(-1557.4016822900892192293934625681
             + (9344.4100937405353153763607754089
             - 9344.410093740535315376360775409*y)*y
             + x*(4153.0711527735712512783825668484
             + y*(-24918.42691664142750767029540109
             + 24918.42691664142750767029540109*y)
             + x*(-4672.2050468702676576881803877044
             + (28033.230281221605946129082326227
             - 28033.230281221605946129082326227*y)*y
             + x*(1868.8820187481070630752721550818
             + y*(-11213.292112488642378451632930491
             + 11213.292112488642378451632930491*y))))));
          case ( 31 ):
            return -7.9372539331937717715048472609178
             + y*(95.247047198325261258058167131013
             + y*(-238.11761799581315314514541782753
             + 158.74507866387543543009694521836*y))
             + x*(158.74507866387543543009694521836
             + y*(-1904.9409439665052251611633426203
             + (4762.3523599162630629029083565507
             - 3174.9015732775087086019389043671*y)*y)
             + x*(-714.3528539874394594354362534826
             + y*(8572.2342478492735132252350417912
             + y*(-21430.585619623183783063087604478
             + 14287.057079748789188708725069652*y))
             + x*(1111.2155506471280480106786165285
             + y*(-13334.586607765536576128143398342
             + (33336.466519413841440320358495855
             - 22224.31101294256096021357233057*y)*y)
             + x*(-555.60777532356402400533930826424
             + y*(6667.2933038827682880640716991709
             + y*(-16668.233259706920720160179247927
             + 11112.155506471280480106786165285*y))))));
          case ( 32 ):
            return -7.9372539331937717715048472609178
             + y*(158.74507866387543543009694521836
             + y*(-714.3528539874394594354362534826
             + (1111.2155506471280480106786165285
             - 555.6077753235640240053393082642*y)*y))
             + x*(95.247047198325261258058167131013
             + y*(-1904.9409439665052251611633426203
             + y*(8572.2342478492735132252350417912
             + y*(-13334.586607765536576128143398342
             + 6667.293303882768288064071699171*y)))
             + x*(-238.11761799581315314514541782753
             + y*(4762.3523599162630629029083565507
             + y*(-21430.585619623183783063087604478
             + (33336.466519413841440320358495855
             - 16668.233259706920720160179247927*y)*y))
             + x*(158.74507866387543543009694521836
             + y*(-3174.9015732775087086019389043671
             + y*(14287.057079748789188708725069652
             + y*(-22224.31101294256096021357233057
             + 11112.155506471280480106786165285*y))))));
          case ( 33 ):
            return -7.4161984870956629487113974408007
             + y*(222.48595461286988846134192322402
             + y*(-1557.4016822900892192293934625681
             + y*(4153.0711527735712512783825668484
             + y*(-4672.2050468702676576881803877044
             + 1868.8820187481070630752721550818*y))))
             + x*(44.497190922573977692268384644804
             + y*(-1334.9157276772193307680515393441
             + y*(9344.4100937405353153763607754089
             + y*(-24918.42691664142750767029540109
             + (28033.230281221605946129082326227
             - 11213.292112488642378451632930491*y)*y)))
             + x*(-44.497190922573977692268384644804
             + y*(1334.9157276772193307680515393441
             + y*(-9344.4100937405353153763607754089
             + y*(24918.42691664142750767029540109
             + y*(-28033.230281221605946129082326227
             + 11213.292112488642378451632930491*y))))));
          case ( 34 ):
            return -6.2449979983983982058468931209398
             + y*(262.28991593273272464556951107947
             + y*(-2622.8991593273272464556951107947
             + y*(10491.596637309308985822780443179
             + y*(-19671.74369495495434841771333096
             + (17311.134451560359826607587731245
             - 5770.378150520119942202529243748*y)*y))))
             + x*(12.48999599679679641169378624188
             + y*(-524.57983186546544929113902215894
             + y*(5245.7983186546544929113902215894
             + y*(-20983.193274618617971645560886358
             + y*(39343.487389909908696835426661921
             + y*(-34622.26890312071965321517546249
             + 11540.756301040239884405058487497*y))))));
          case ( 35 ):
            return -3.8729833462074168851792653997824
             + y*(216.88706738761534557003886238781
             + y*(-2927.9754097328071651955246422355
             + y*(16266.530054071150917752914679086
             + y*(-44732.957648695665023820515367487
             + y*(64415.459014121757634301542129181
             + y*(-46522.275954643491624773335982186
             + 13292.078844183854749935238852053*y))))));
          #endif
          #if (PMAX2D>=8)
          case ( 36 ):
            return 4.1231056256176605498214098559741
             + x*(-296.86360504447155958714150963013
             + x*(5195.1130882782522927749764185273
             + x*(-38097.4959807071834803498270692
             + x*(142865.6099276519380513118515095
             + x*(-297160.46864951603114672865113976
             + x*(346687.21342443536967118342632972
             + x*(-212257.47760679716510480617938555
             + 53064.36940169929127620154484639*x)))))));
          case ( 37 ):
            return 6.7082039324993690892275210061938
             - 13.416407864998738178455042012388*y
             + x*(-375.65942021996466899674117634685
             + 751.3188404399293379934823526937*y
             + x*(5071.4021729695230314560058806825
             - 10142.804345939046062912011761365*y
             + x*(-28174.456516497350174755588226014
             + 56348.91303299470034951117645203*y
             + x*(77479.755420367712980577867621539
             - 154959.51084073542596115573524308*y
             + x*(-111570.84780532950669203212937502
             + 223141.69561065901338406425875003*y
             + x*(80578.9456371824214998009823264
             - 161157.8912743648429996019646528*y
             + x*(-23022.555896337834714228852093257
             + 46045.111792675669428457704186514*y)))))));
          case ( 38 ):
            return 8.0622577482985496523666132303038
             + y*(-48.373546489791297914199679381823
             + 48.373546489791297914199679381823*y)
             + x*(-338.61482542853908539939775567276
             + (2031.6889525712345123963865340366
             - 2031.6889525712345123963865340366*y)*y
             + x*(3386.1482542853908539939775567276
             + y*(-20316.889525712345123963865340366
             + 20316.889525712345123963865340366*y)
             + x*(-13544.59301714156341597591022691
             + (81267.558102849380495855461361462
             - 81267.55810284938049585546136146*y)*y
             + x*(25396.111907140431404954831675457
             + y*(-152376.67144284258842972899005274
             + 152376.67144284258842972899005274*y)
             + x*(-22348.578478283579636360251874402
             + (134091.47086970147781816151124641
             - 134091.47086970147781816151124641*y)*y
             + x*(7449.5261594278598787867506248007
             + y*(-44697.156956567159272720503748804
             + 44697.156956567159272720503748804*y)))))));
          case ( 39 ):
            return 8.7749643873921220604063883074163
             + y*(-105.299572648705464724876659689
             + (263.24893162176366181219164922249
             - 175.49928774784244120812776614833*y)*y)
             + x*(-263.24893162176366181219164922249
             + y*(3158.9871794611639417462997906699
             + y*(-7897.4679486529098543657494766747
             + 5264.97863243527323624383298445*y))
             + x*(1842.7425213523456326853415445574
             + y*(-22112.910256228147592224098534689
             + (55282.275640570368980560246336723
             - 36854.850427046912653706830891149*y)*y)
             + x*(-4913.9800569395883538275774521531
             + y*(58967.760683275060245930929425838
             + y*(-147419.40170818765061482732356459
             + 98279.60113879176707655154904306*y))
             + x*(5528.2275640570368980560246336723
             + y*(-66338.730768684442776672295604067
             + (165846.82692171110694168073901017
             - 110564.55128114073796112049267345*y)*y)
             + x*(-2211.2910256228147592224098534689
             + y*(26535.492307473777110668918241627
             + y*(-66338.730768684442776672295604067
             + 44225.820512456295184448197069378*y)))))));
          case ( 40 ):
            return 9.
             + y*(-180.
             + y*(810.
             + y*(-1260.
             + 630.*y)))
             + x*(-180.
             + y*(3600.
             + y*(-16200.
             + (25200.
             - 12600.*y)*y))
             + x*(810.
             + y*(-16200.
             + y*(72900.
             + y*(-113400.
             + 56700.*y)))
             + x*(-1260.
             + y*(25200.
             + y*(-113400.
             + (176400.
             - 88200.*y)*y))
             + x*(630.
             + y*(-12600.
             + y*(56700.
             + y*(-88200.
             + 44100.*y)))))));
          case ( 41 ):
            return 8.7749643873921220604063883074163
             + y*(-263.24893162176366181219164922249
             + y*(1842.7425213523456326853415445574
             + y*(-4913.9800569395883538275774521531
             + (5528.2275640570368980560246336723
             - 2211.2910256228147592224098534689*y)*y)))
             + x*(-105.299572648705464724876659689
             + y*(3158.9871794611639417462997906699
             + y*(-22112.910256228147592224098534689
             + y*(58967.760683275060245930929425838
             + y*(-66338.730768684442776672295604067
             + 26535.492307473777110668918241627*y))))
             + x*(263.24893162176366181219164922249
             + y*(-7897.4679486529098543657494766747
             + y*(55282.275640570368980560246336723
             + y*(-147419.40170818765061482732356459
             + (165846.82692171110694168073901017
             - 66338.73076868444277667229560407*y)*y)))
             + x*(-175.49928774784244120812776614833
             + y*(5264.9786324352732362438329844498
             + y*(-36854.850427046912653706830891149
             + y*(98279.601138791767076551549043063
             + y*(-110564.55128114073796112049267345
             + 44225.820512456295184448197069378*y)))))));
          case ( 42 ):
            return 8.0622577482985496523666132303038
             + y*(-338.61482542853908539939775567276
             + y*(3386.1482542853908539939775567276
             + y*(-13544.59301714156341597591022691
             + y*(25396.111907140431404954831675457
             + y*(-22348.578478283579636360251874402
             + 7449.526159427859878786750624801*y)))))
             + x*(-48.373546489791297914199679381823
             + y*(2031.6889525712345123963865340366
             + y*(-20316.889525712345123963865340366
             + y*(81267.558102849380495855461361462
             + y*(-152376.67144284258842972899005274
             + (134091.47086970147781816151124641
             - 44697.156956567159272720503748804*y)*y))))
             + x*(48.373546489791297914199679381823
             + y*(-2031.6889525712345123963865340366
             + y*(20316.889525712345123963865340366
             + y*(-81267.558102849380495855461361462
             + y*(152376.67144284258842972899005274
             + y*(-134091.47086970147781816151124641
             + 44697.156956567159272720503748804*y)))))));
          case ( 43 ):
            return 6.7082039324993690892275210061938
             + y*(-375.65942021996466899674117634685
             + y*(5071.4021729695230314560058806825
             + y*(-28174.456516497350174755588226014
             + y*(77479.755420367712980577867621539
             + y*(-111570.84780532950669203212937502
             + (80578.9456371824214998009823264
             - 23022.555896337834714228852093257*y)*y)))))
             + x*(-13.416407864998738178455042012388
             + y*(751.31884043992933799348235269371
             + y*(-10142.804345939046062912011761365
             + y*(56348.913032994700349511176452028
             + y*(-154959.51084073542596115573524308
             + y*(223141.69561065901338406425875003
             + y*(-161157.8912743648429996019646528
             + 46045.111792675669428457704186514*y)))))));
          case ( 44 ):
            return 4.1231056256176605498214098559741
             + y*(-296.86360504447155958714150963013
             + y*(5195.1130882782522927749764185273
             + y*(-38097.4959807071834803498270692
             + y*(142865.6099276519380513118515095
             + y*(-297160.46864951603114672865113976
             + y*(346687.21342443536967118342632972
             + y*(-212257.47760679716510480617938555
             + 53064.36940169929127620154484639*y)))))));
          #endif
        }

        printf("Error in eval_quadrilateral_2d -- unmatched switch/case %d\n",i);
        return -123456789.0;
      }


      /* \nabla\phi_i(x,y) for quadrilateral */
      static void
      grad_quadrilateral_2d ( const int i, DomainType xi, JacobianRangeType grad )
      {
        const RangeField &x = xi[0];
        const RangeField &y = xi[1];

        switch (i)	{
          #if (PMAX2D>=0)
          case ( 0 ):
            grad[0]= 0;
            grad[1]= 0;
            return;
          #endif
          #if (PMAX2D>=1)
          case ( 1 ):
            grad[0]= 3.4641016151377545870548926830117;
            grad[1]= 0;
            return;
          case ( 2 ):
            grad[0]= 0;
            grad[1]= 3.4641016151377545870548926830117;
            return;
          #endif
          #if (PMAX2D>=2)
          case ( 3 ):
            grad[0]= -13.416407864998738178455042012388
             + 26.832815729997476356910084024775*x;
            grad[1]= 0;
            return;
          case ( 4 ):
            grad[0]= -6.
             + 12.*y;
            grad[1]= -6.
             + 12.*x;
            return;
          case ( 5 ):
            grad[0]= 0;
            grad[1]= -13.416407864998738178455042012388
             + 26.832815729997476356910084024775*y;
            return;
          #endif
          #if (PMAX2D>=3)
          case ( 6 ):
            grad[0]= 31.749015732775087086019389043671
             + x*(-158.74507866387543543009694521836
             + 158.74507866387543543009694521836*x);
            grad[1]= 0;
            return;
          case ( 7 ):
            grad[0]= 23.237900077244501311075592398694
             - 46.475800154489002622151184797389*y
             + x*(-46.475800154489002622151184797389
             + 92.95160030897800524430236959478*y);
            grad[1]= 7.7459666924148337703585307995648
             + x*(-46.475800154489002622151184797389
             + 46.475800154489002622151184797389*x);
            return;
          case ( 8 ):
            grad[0]= 7.7459666924148337703585307995648
             + y*(-46.475800154489002622151184797389
             + 46.475800154489002622151184797389*y);
            grad[1]= 23.237900077244501311075592398694
             - 46.475800154489002622151184797389*y
             + x*(-46.475800154489002622151184797389
             + 92.95160030897800524430236959478*y);
            return;
          case ( 9 ):
            grad[0]= 0;
            grad[1]= 31.749015732775087086019389043671
             + y*(-158.74507866387543543009694521836
             + 158.74507866387543543009694521836*y);
            return;
          #endif
          #if (PMAX2D>=4)
          case ( 10 ):
            grad[0]= -60.
             + x*(540.
             + x*(-1260.
             + 840.*x));
            grad[1]= 0;
            return;
          case ( 11 ):
            grad[0]= -54.990908339470080079056566324736
             + 109.98181667894016015811313264947*y
             + x*(274.95454169735040039528283162368
             - 549.9090833947008007905656632474*y
             + x*(-274.95454169735040039528283162368
             + 549.9090833947008007905656632474*y));
            grad[1]= -9.165151389911680013176094387456
             + x*(109.98181667894016015811313264947
             + x*(-274.95454169735040039528283162368
             + 183.30302779823360026352188774912*x));
            return;
          case ( 12 ):
            grad[0]= -30.
             + (180.
             - 180.*y)*y
             + x*(60.
             + y*(-360.
             + 360.*y));
            grad[1]= -30.
             + 60.*y
             + x*(180.
             - 360.*y
             + x*(-180.
             + 360.*y));
            return;
          case ( 13 ):
            grad[0]= -9.165151389911680013176094387456
             + y*(109.98181667894016015811313264947
             + y*(-274.95454169735040039528283162368
             + 183.30302779823360026352188774912*y));
            grad[1]= -54.990908339470080079056566324736
             + (274.95454169735040039528283162368
             - 274.95454169735040039528283162368*y)*y
             + x*(109.98181667894016015811313264947
             + y*(-549.90908339470080079056566324736
             + 549.9090833947008007905656632474*y));
            return;
          case ( 14 ):
            grad[0]= 0;
            grad[1]= -60.
             + y*(540.
             + y*(-1260.
             + 840.*y));
            return;
          #endif
          #if (PMAX2D>=5)
            return;
          case ( 15 ):
            grad[0]= 99.498743710661995473447982100121
             + x*(-1392.9824119492679366282717494017
             + x*(5571.9296477970717465130869976068
             + x*(-8357.8944716956076197696304964101
             + 4178.9472358478038098848152482051*x)));
            grad[1]= 0;
            return;
          case ( 16 ):
            grad[0]= 103.92304845413263761164678049035
             - 207.8460969082652752232935609807*y
             + x*(-935.30743608719373850482102441317
             + 1870.6148721743874770096420488263*y
             + x*(2182.3840175367853898445823902974
             - 4364.7680350735707796891647805948*y
             + x*(-1454.9226783578569265630549268649
             + 2909.8453567157138531261098537299*y)));
            grad[1]= 10.392304845413263761164678049035
             + x*(-207.8460969082652752232935609807
             + x*(935.30743608719373850482102441317
             + x*(-1454.9226783578569265630549268649
             + 727.4613391789284632815274634325*x)));
            return;
          case ( 17 ):
            grad[0]= 70.992957397195392510807939498739
             + y*(-425.95774438317235506484763699244
             + 425.95774438317235506484763699244*y)
             + x*(-354.9647869859769625540396974937
             + (2129.7887219158617753242381849622
             - 2129.7887219158617753242381849622*y)*y
             + x*(354.9647869859769625540396974937
             + y*(-2129.7887219158617753242381849622
             + 2129.7887219158617753242381849622*y)));
            grad[1]= 35.49647869859769625540396974937
             - 70.99295739719539251080793949874*y
             + x*(-425.95774438317235506484763699244
             + 851.9154887663447101296952739849*y
             + x*(1064.8943609579308876621190924811
             - 2129.7887219158617753242381849622*y
             + x*(-709.92957397195392510807939498739
             + 1419.8591479439078502161587899748*y)));
            return;
          case ( 18 ):
            grad[0]= 35.49647869859769625540396974937
             + y*(-425.95774438317235506484763699244
             + (1064.8943609579308876621190924811
             - 709.9295739719539251080793949874*y)*y)
             + x*(-70.992957397195392510807939498739
             + y*(851.91548876634471012969527398487
             + y*(-2129.7887219158617753242381849622
             + 1419.8591479439078502161587899748*y)));
            grad[1]= 70.992957397195392510807939498739
             + y*(-354.9647869859769625540396974937
             + 354.9647869859769625540396974937*y)
             + x*(-425.95774438317235506484763699244
             + (2129.7887219158617753242381849622
             - 2129.7887219158617753242381849622*y)*y
             + x*(425.95774438317235506484763699244
             + y*(-2129.7887219158617753242381849622
             + 2129.7887219158617753242381849622*y)));
            return;
          case ( 19 ):
            grad[0]= 10.392304845413263761164678049035
             + y*(-207.8460969082652752232935609807
             + y*(935.30743608719373850482102441317
             + y*(-1454.9226783578569265630549268649
             + 727.4613391789284632815274634325*y)));
            grad[1]= 103.92304845413263761164678049035
             + y*(-935.30743608719373850482102441317
             + (2182.3840175367853898445823902974
             - 1454.9226783578569265630549268649*y)*y)
             + x*(-207.8460969082652752232935609807
             + y*(1870.6148721743874770096420488263
             + y*(-4364.7680350735707796891647805948
             + 2909.8453567157138531261098537299*y)));
            return;
          case ( 20 ):
            grad[0]= 0;
            grad[1]= 99.498743710661995473447982100121
             + y*(-1392.9824119492679366282717494017
             + y*(5571.9296477970717465130869976068
             + y*(-8357.8944716956076197696304964101
             + 4178.9472358478038098848152482051*y)));
            return;
          #endif
          #if (PMAX2D>=6)
          case ( 21 ):
            grad[0]= -151.43315356948755031100729323376
             + x*(3028.6630713897510062201458646752
             + x*(-18171.978428338506037320875188051
             + x*(45429.946070846265093302187970128
             + x*(-49972.940677930891602632406767141
             + 19989.176271172356641052962706856*x))));
            grad[1]= 0;
            return;
          case ( 22 ):
            grad[0]= -172.33687939614085979551834404657
             + 344.67375879228171959103668809314*y
             + x*(2412.716311545972037137256816652
             - 4825.4326230919440742745136333039*y
             + x*(-9650.8652461838881485490272666078
             + 19301.730492367776297098054533216*y
             + x*(14476.297869275832222823540899912
             - 28952.595738551664445647081799823*y
             + x*(-7238.1489346379161114117704499559
             + 14476.297869275832222823540899912*y))));
            grad[1]= -11.489125293076057319701222936438
             + x*(344.67375879228171959103668809314
             + x*(-2412.716311545972037137256816652
             + x*(6433.9101641225920990326848444052
             + x*(-7238.1489346379161114117704499559
             + 2895.2595738551664445647081799823*x))));
            return;
          case ( 23 ):
            grad[0]= -134.16407864998738178455042012388
             + (804.98447189992429070730252074326
             - 804.9844718999242907073025207433*y)*y
             + x*(1207.4767078498864360609537811149
             + y*(-7244.8602470993186163657226866893
             + 7244.860247099318616365722686689*y)
             + x*(-2817.4456516497350174755588226014
             + (16904.673909898410104853352935608
             - 16904.673909898410104853352935608*y)*y
             + x*(1878.2971010998233449837058817343
             + y*(-11269.782606598940069902235290406
             + 11269.782606598940069902235290406*y))));
            grad[1]= -40.249223594996214535365126037163
             + 80.49844718999242907073025207433*y
             + x*(804.98447189992429070730252074326
             - 1609.9689437998485814146050414865*y
             + x*(-3622.4301235496593081828613433447
             + 7244.860247099318616365722686689*y
             + x*(5634.8913032994700349511176452028
             - 11269.782606598940069902235290406*y
             + x*(-2817.4456516497350174755588226014
             + 5634.891303299470034951117645203*y))));
            return;
          case ( 24 ):
            grad[0]= -84.
             + y*(1008.
             + y*(-2520.
             + 1680.*y))
             + x*(420.
             + y*(-5040.
             + (12600.
             - 8400.*y)*y)
             + x*(-420.
             + y*(5040.
             + y*(-12600.
             + 8400.*y))));
            grad[1]= -84.
             + (420.
             - 420.*y)*y
             + x*(1008.
             + y*(-5040.
             + 5040.*y)
             + x*(-2520.
             + (12600.
             - 12600.*y)*y
             + x*(1680.
             + y*(-8400.
             + 8400.*y))));
            return;
          case ( 25 ):
            grad[0]= -40.249223594996214535365126037163
             + y*(804.98447189992429070730252074326
             + y*(-3622.4301235496593081828613433447
             + (5634.8913032994700349511176452028
             - 2817.4456516497350174755588226014*y)*y))
             + x*(80.498447189992429070730252074326
             + y*(-1609.9689437998485814146050414865
             + y*(7244.8602470993186163657226866893
             + y*(-11269.782606598940069902235290406
             + 5634.891303299470034951117645203*y))));
            grad[1]= -134.16407864998738178455042012388
             + y*(1207.4767078498864360609537811149
             + y*(-2817.4456516497350174755588226014
             + 1878.2971010998233449837058817343*y))
             + x*(804.98447189992429070730252074326
             + y*(-7244.8602470993186163657226866893
             + (16904.673909898410104853352935608
             - 11269.782606598940069902235290406*y)*y)
             + x*(-804.98447189992429070730252074326
             + y*(7244.8602470993186163657226866893
             + y*(-16904.673909898410104853352935608
             + 11269.782606598940069902235290406*y))));
            return;
          case ( 26 ):
            grad[0]= -11.489125293076057319701222936438
             + y*(344.67375879228171959103668809314
             + y*(-2412.716311545972037137256816652
             + y*(6433.9101641225920990326848444052
             + y*(-7238.1489346379161114117704499559
             + 2895.2595738551664445647081799823*y))));
            grad[1]= -172.33687939614085979551834404657
             + y*(2412.716311545972037137256816652
             + y*(-9650.8652461838881485490272666078
             + (14476.297869275832222823540899912
             - 7238.148934637916111411770449956*y)*y))
             + x*(344.67375879228171959103668809314
             + y*(-4825.4326230919440742745136333039
             + y*(19301.730492367776297098054533216
             + y*(-28952.595738551664445647081799823
             + 14476.297869275832222823540899912*y))));
            return;
          case ( 27 ):
            grad[0]= 0;
            grad[1]= -151.43315356948755031100729323376
             + y*(3028.6630713897510062201458646752
             + y*(-18171.978428338506037320875188051
             + y*(45429.946070846265093302187970128
             + y*(-49972.940677930891602632406767141
             + 19989.176271172356641052962706856*y))));
            return;
          #endif
          #if (PMAX2D>=7)
          case ( 28 ):
            grad[0]= 216.88706738761534557003886238781
             + x*(-5855.950819465614330391049284471
             + x*(48799.590162213452753258744037258
             + x*(-178931.83059478266009528206146995
             + x*(322077.2950706087881715077106459
             + x*(-279133.65572786094974864001589312
             + 93044.55190928698324954667196437*x)))));
            grad[1]= 0;
            return;
          case ( 29 ):
            grad[0]= 262.28991593273272464556951107947
             - 524.5798318654654492911390221589*y
             + x*(-5245.7983186546544929113902215894
             + 10491.596637309308985822780443179*y
             + x*(31474.789911927926957468341329537
             - 62949.57982385585391493668265907*y
             + x*(-78686.974779819817393670853323841
             + 157373.94955963963478734170664768*y
             + x*(86555.672257801799133037938656226
             - 173111.34451560359826607587731245*y
             + x*(-34622.26890312071965321517546249
             + 69244.53780624143930643035092498*y)))));
            grad[1]= 12.48999599679679641169378624188
             + x*(-524.57983186546544929113902215894
             + x*(5245.7983186546544929113902215894
             + x*(-20983.193274618617971645560886358
             + x*(39343.487389909908696835426661921
             + x*(-34622.26890312071965321517546249
             + 11540.756301040239884405058487497*x)))));
            return;
          case ( 30 ):
            grad[0]= 222.48595461286988846134192322402
             + y*(-1334.9157276772193307680515393441
             + 1334.9157276772193307680515393441*y)
             + x*(-3114.8033645801784384587869251363
             + (18688.820187481070630752721550818
             - 18688.820187481070630752721550818*y)*y
             + x*(12459.213458320713753835147700545
             + y*(-74755.280749924282523010886203271
             + 74755.28074992428252301088620327*y)
             + x*(-18688.820187481070630752721550818
             + (112132.92112488642378451632930491
             - 112132.92112488642378451632930491*y)*y
             + x*(9344.4100937405353153763607754089
             + y*(-56066.460562443211892258164652453
             + 56066.46056244321189225816465245*y)))));
            grad[1]= 44.497190922573977692268384644804
             - 88.99438184514795538453676928961*y
             + x*(-1334.9157276772193307680515393441
             + 2669.8314553544386615361030786883*y
             + x*(9344.4100937405353153763607754089
             - 18688.820187481070630752721550818*y
             + x*(-24918.42691664142750767029540109
             + 49836.853833282855015340590802181*y
             + x*(28033.230281221605946129082326227
             - 56066.46056244321189225816465245*y
             + x*(-11213.292112488642378451632930491
             + 22426.584224977284756903265860981*y)))));
            return;
          case ( 31 ):
            grad[0]= 158.74507866387543543009694521836
             + y*(-1904.9409439665052251611633426203
             + (4762.3523599162630629029083565507
             - 3174.9015732775087086019389043671*y)*y)
             + x*(-1428.7057079748789188708725069652
             + y*(17144.468495698547026450470083582
             + y*(-42861.171239246367566126175208956
             + 28574.114159497578377417450139304*y))
             + x*(3333.6466519413841440320358495855
             + y*(-40003.759823296609728384430195026
             + (100009.39955824152432096107548756
             - 66672.93303882768288064071699171*y)*y)
             + x*(-2222.431101294256096021357233057
             + y*(26669.173215531073152256286796684
             + y*(-66672.933038827682880640716991709
             + 44448.62202588512192042714466114*y)))));
            grad[1]= 95.247047198325261258058167131013
             + y*(-476.23523599162630629029083565507
             + 476.23523599162630629029083565507*y)
             + x*(-1904.9409439665052251611633426203
             + (9524.7047198325261258058167131013
             - 9524.704719832526125805816713101*y)*y
             + x*(8572.2342478492735132252350417912
             + y*(-42861.171239246367566126175208956
             + 42861.171239246367566126175208956*y)
             + x*(-13334.586607765536576128143398342
             + (66672.933038827682880640716991709
             - 66672.93303882768288064071699171*y)*y
             + x*(6667.2933038827682880640716991709
             + y*(-33336.466519413841440320358495855
             + 33336.466519413841440320358495855*y)))));
            return;
          case ( 32 ):
            grad[0]= 95.247047198325261258058167131013
             + y*(-1904.9409439665052251611633426203
             + y*(8572.2342478492735132252350417912
             + y*(-13334.586607765536576128143398342
             + 6667.293303882768288064071699171*y)))
             + x*(-476.23523599162630629029083565507
             + y*(9524.7047198325261258058167131013
             + y*(-42861.171239246367566126175208956
             + (66672.933038827682880640716991709
             - 33336.466519413841440320358495855*y)*y))
             + x*(476.23523599162630629029083565507
             + y*(-9524.7047198325261258058167131013
             + y*(42861.171239246367566126175208956
             + y*(-66672.933038827682880640716991709
             + 33336.466519413841440320358495855*y)))));
            grad[1]= 158.74507866387543543009694521836
             + y*(-1428.7057079748789188708725069652
             + (3333.6466519413841440320358495855
             - 2222.431101294256096021357233057*y)*y)
             + x*(-1904.9409439665052251611633426203
             + y*(17144.468495698547026450470083582
             + y*(-40003.759823296609728384430195026
             + 26669.173215531073152256286796684*y))
             + x*(4762.3523599162630629029083565507
             + y*(-42861.171239246367566126175208956
             + (100009.39955824152432096107548756
             - 66672.93303882768288064071699171*y)*y)
             + x*(-3174.9015732775087086019389043671
             + y*(28574.114159497578377417450139304
             + y*(-66672.933038827682880640716991709
             + 44448.62202588512192042714466114*y)))));
            return;
          case ( 33 ):
            grad[0]= 44.497190922573977692268384644804
             + y*(-1334.9157276772193307680515393441
             + y*(9344.4100937405353153763607754089
             + y*(-24918.42691664142750767029540109
             + (28033.230281221605946129082326227
             - 11213.292112488642378451632930491*y)*y)))
             + x*(-88.994381845147955384536769289609
             + y*(2669.8314553544386615361030786883
             + y*(-18688.820187481070630752721550818
             + y*(49836.853833282855015340590802181
             + y*(-56066.460562443211892258164652453
             + 22426.584224977284756903265860981*y)))));
            grad[1]= 222.48595461286988846134192322402
             + y*(-3114.8033645801784384587869251363
             + y*(12459.213458320713753835147700545
             + y*(-18688.820187481070630752721550818
             + 9344.410093740535315376360775409*y)))
             + x*(-1334.9157276772193307680515393441
             + y*(18688.820187481070630752721550818
             + y*(-74755.280749924282523010886203271
             + (112132.92112488642378451632930491
             - 56066.46056244321189225816465245*y)*y))
             + x*(1334.9157276772193307680515393441
             + y*(-18688.820187481070630752721550818
             + y*(74755.280749924282523010886203271
             + y*(-112132.92112488642378451632930491
             + 56066.46056244321189225816465245*y)))));
            return;
          case ( 34 ):
            grad[0]= 12.48999599679679641169378624188
             + y*(-524.57983186546544929113902215894
             + y*(5245.7983186546544929113902215894
             + y*(-20983.193274618617971645560886358
             + y*(39343.487389909908696835426661921
             + y*(-34622.26890312071965321517546249
             + 11540.756301040239884405058487497*y)))));
            grad[1]= 262.28991593273272464556951107947
             + y*(-5245.7983186546544929113902215894
             + y*(31474.789911927926957468341329537
             + y*(-78686.974779819817393670853323841
             + (86555.672257801799133037938656226
             - 34622.26890312071965321517546249*y)*y)))
             + x*(-524.57983186546544929113902215894
             + y*(10491.596637309308985822780443179
             + y*(-62949.579823855853914936682659073
             + y*(157373.94955963963478734170664768
             + y*(-173111.34451560359826607587731245
             + 69244.53780624143930643035092498*y)))));
            return;
          case ( 35 ):
            grad[0]= 0;
            grad[1]= 216.88706738761534557003886238781
             + y*(-5855.950819465614330391049284471
             + y*(48799.590162213452753258744037258
             + y*(-178931.83059478266009528206146995
             + y*(322077.2950706087881715077106459
             + y*(-279133.65572786094974864001589312
             + 93044.55190928698324954667196437*y)))));
            return;
          #endif
          #if (PMAX2D>=8)
          case ( 36 ):
            grad[0]= -296.86360504447155958714150963013
             + x*(10390.226176556504585549952837055
             + x*(-114292.4879421215504410494812076
             + x*(571462.43971060775220524740603801
             + x*(-1.4858023432475801557336432556988e6
             + x*(2.0801232805466122180271005579783e6
             + x*(-1.4858023432475801557336432556988e6
             + 424514.95521359433020961235877109*x))))));
            grad[1]= 0;
            return;
          case ( 37 ):
            grad[0]= -375.65942021996466899674117634685
             + 751.3188404399293379934823526937*y
             + x*(10142.804345939046062912011761365
             - 20285.60869187809212582402352273*y
             + x*(-84523.369549492050524266764678042
             + 169046.73909898410104853352935608*y
             + x*(309919.02168147085192231147048615
             - 619838.0433629417038446229409723*y
             + x*(-557854.23902664753346016064687508
             + 1.1157084780532950669203212937502e6*y
             + x*(483473.6738230945289988058939584
             - 966947.3476461890579976117879168*y
             + x*(-161157.8912743648429996019646528
             + 322315.7825487296859992039293056*y))))));
            grad[1]= -13.416407864998738178455042012388
             + x*(751.31884043992933799348235269371
             + x*(-10142.804345939046062912011761365
             + x*(56348.913032994700349511176452028
             + x*(-154959.51084073542596115573524308
             + x*(223141.69561065901338406425875003
             + x*(-161157.8912743648429996019646528
             + 46045.111792675669428457704186514*x))))));
            return;
          case ( 38 ):
            grad[0]= -338.61482542853908539939775567276
             + (2031.6889525712345123963865340366
             - 2031.6889525712345123963865340366*y)*y
             + x*(6772.2965085707817079879551134552
             + y*(-40633.779051424690247927730680731
             + 40633.779051424690247927730680731*y)
             + x*(-40633.779051424690247927730680731
             + (243802.67430854814148756638408439
             - 243802.67430854814148756638408439*y)*y
             + x*(101584.44762856172561981932670183
             + y*(-609506.68577137035371891596021097
             + 609506.685771370353718915960211*y)
             + x*(-111742.89239141789818180125937201
             + (670457.35434850738909080755623206
             - 670457.3543485073890908075562321*y)*y
             + x*(44697.156956567159272720503748804
             + y*(-268182.94173940295563632302249282
             + 268182.94173940295563632302249282*y))))));
            grad[1]= -48.373546489791297914199679381823
             + 96.74709297958259582839935876365*y
             + x*(2031.6889525712345123963865340366
             - 4063.3779051424690247927730680731*y
             + x*(-20316.889525712345123963865340366
             + 40633.779051424690247927730680731*y
             + x*(81267.558102849380495855461361462
             - 162535.11620569876099171092272292*y
             + x*(-152376.67144284258842972899005274
             + 304753.34288568517685945798010548*y
             + x*(134091.47086970147781816151124641
             - 268182.94173940295563632302249282*y
             + x*(-44697.156956567159272720503748804
             + 89394.31391313431854544100749761*y))))));
          case ( 39 ):
            grad[0]= -263.24893162176366181219164922249
             + y*(3158.9871794611639417462997906699
             + y*(-7897.4679486529098543657494766747
             + 5264.97863243527323624383298445*y))
             + x*(3685.4850427046912653706830891149
             + y*(-44225.820512456295184448197069378
             + (110564.55128114073796112049267345
             - 73709.7008540938253074136617823*y)*y)
             + x*(-14741.940170818765061482732356459
             + y*(176903.28204982518073779278827751
             + y*(-442258.20512456295184448197069378
             + 294838.80341637530122965464712919*y))
             + x*(22112.910256228147592224098534689
             + y*(-265354.92307473777110668918241627
             + (663387.30768684442776672295604067
             - 442258.20512456295184448197069378*y)*y)
             + x*(-11056.455128114073796112049267345
             + y*(132677.46153736888555334459120813
             + y*(-331693.65384342221388336147802034
             + 221129.10256228147592224098534689*y))))));
            grad[1]= -105.299572648705464724876659689
             + (526.49786324352732362438329844498
             - 526.497863243527323624383298445*y)*y
             + x*(3158.9871794611639417462997906699
             + y*(-15794.935897305819708731498953349
             + 15794.935897305819708731498953349*y)
             + x*(-22112.910256228147592224098534689
             + (110564.55128114073796112049267345
             - 110564.55128114073796112049267345*y)*y
             + x*(58967.760683275060245930929425838
             + y*(-294838.80341637530122965464712919
             + 294838.80341637530122965464712919*y)
             + x*(-66338.730768684442776672295604067
             + (331693.65384342221388336147802034
             - 331693.65384342221388336147802034*y)*y
             + x*(26535.492307473777110668918241627
             + y*(-132677.46153736888555334459120813
             + 132677.46153736888555334459120813*y))))));
            return;
          case ( 40 ):
            grad[0]= -180.
             + y*(3600.
             + y*(-16200.
             + (25200.
             - 12600.*y)*y))
             + x*(1620.
             + y*(-32400.
             + y*(145800.
             + y*(-226800.
             + 113400.*y)))
             + x*(-3780.
             + y*(75600.
             + y*(-340200.
             + (529200.
             - 264600.*y)*y))
             + x*(2520.
             + y*(-50400.
             + y*(226800.
             + y*(-352800.
             + 176400.*y))))));
            grad[1]= -180.
             + y*(1620.
             + y*(-3780.
             + 2520.*y))
             + x*(3600.
             + y*(-32400.
             + (75600.
             - 50400.*y)*y)
             + x*(-16200.
             + y*(145800.
             + y*(-340200.
             + 226800.*y))
             + x*(25200.
             + y*(-226800.
             + (529200.
             - 352800.*y)*y)
             + x*(-12600.
             + y*(113400.
             + y*(-264600.
             + 176400.*y))))));
            return;
          case ( 41 ):
            grad[0]= -105.299572648705464724876659689
             + y*(3158.9871794611639417462997906699
             + y*(-22112.910256228147592224098534689
             + y*(58967.760683275060245930929425838
             + y*(-66338.730768684442776672295604067
             + 26535.492307473777110668918241627*y))))
             + x*(526.49786324352732362438329844498
             + y*(-15794.935897305819708731498953349
             + y*(110564.55128114073796112049267345
             + y*(-294838.80341637530122965464712919
             + (331693.65384342221388336147802034
             - 132677.46153736888555334459120813*y)*y)))
             + x*(-526.49786324352732362438329844498
             + y*(15794.935897305819708731498953349
             + y*(-110564.55128114073796112049267345
             + y*(294838.80341637530122965464712919
             + y*(-331693.65384342221388336147802034
             + 132677.46153736888555334459120813*y))))));
            grad[1]= -263.24893162176366181219164922249
             + y*(3685.4850427046912653706830891149
             + y*(-14741.940170818765061482732356459
             + (22112.910256228147592224098534689
             - 11056.455128114073796112049267345*y)*y))
             + x*(3158.9871794611639417462997906699
             + y*(-44225.820512456295184448197069378
             + y*(176903.28204982518073779278827751
             + y*(-265354.92307473777110668918241627
             + 132677.46153736888555334459120813*y)))
             + x*(-7897.4679486529098543657494766747
             + y*(110564.55128114073796112049267345
             + y*(-442258.20512456295184448197069378
             + (663387.30768684442776672295604067
             - 331693.65384342221388336147802034*y)*y))
             + x*(5264.9786324352732362438329844498
             + y*(-73709.700854093825307413661782297
             + y*(294838.80341637530122965464712919
             + y*(-442258.20512456295184448197069378
             + 221129.10256228147592224098534689*y))))));
            return;
          case ( 42 ):
            grad[0]= -48.373546489791297914199679381823
             + y*(2031.6889525712345123963865340366
             + y*(-20316.889525712345123963865340366
             + y*(81267.558102849380495855461361462
             + y*(-152376.67144284258842972899005274
             + (134091.47086970147781816151124641
             - 44697.156956567159272720503748804*y)*y))))
             + x*(96.747092979582595828399358763645
             + y*(-4063.3779051424690247927730680731
             + y*(40633.779051424690247927730680731
             + y*(-162535.11620569876099171092272292
             + y*(304753.34288568517685945798010548
             + y*(-268182.94173940295563632302249282
             + 89394.31391313431854544100749761*y))))));
            grad[1]= -338.61482542853908539939775567276
             + y*(6772.2965085707817079879551134552
             + y*(-40633.779051424690247927730680731
             + y*(101584.44762856172561981932670183
             + y*(-111742.89239141789818180125937201
             + 44697.156956567159272720503748804*y))))
             + x*(2031.6889525712345123963865340366
             + y*(-40633.779051424690247927730680731
             + y*(243802.67430854814148756638408439
             + y*(-609506.68577137035371891596021097
             + (670457.35434850738909080755623206
             - 268182.94173940295563632302249282*y)*y)))
             + x*(-2031.6889525712345123963865340366
             + y*(40633.779051424690247927730680731
             + y*(-243802.67430854814148756638408439
             + y*(609506.68577137035371891596021097
             + y*(-670457.35434850738909080755623206
             + 268182.94173940295563632302249282*y))))));
            return;
          case ( 43 ):
            grad[0]= -13.416407864998738178455042012388
             + y*(751.31884043992933799348235269371
             + y*(-10142.804345939046062912011761365
             + y*(56348.913032994700349511176452028
             + y*(-154959.51084073542596115573524308
             + y*(223141.69561065901338406425875003
             + y*(-161157.8912743648429996019646528
             + 46045.111792675669428457704186514*y))))));
            grad[1]= -375.65942021996466899674117634685
             + y*(10142.804345939046062912011761365
             + y*(-84523.369549492050524266764678042
             + y*(309919.02168147085192231147048615
             + y*(-557854.23902664753346016064687508
             + (483473.6738230945289988058939584
             - 161157.8912743648429996019646528*y)*y))))
             + x*(751.31884043992933799348235269371
             + y*(-20285.60869187809212582402352273
             + y*(169046.73909898410104853352935608
             + y*(-619838.04336294170384462294097231
             + y*(1.1157084780532950669203212937502e6
             + y*(-966947.3476461890579976117879168
             + 322315.7825487296859992039293056*y))))));
          case ( 44 ):
            grad[0]= 0;
            grad[1]= -296.86360504447155958714150963013
             + y*(10390.226176556504585549952837055
             + y*(-114292.4879421215504410494812076
             + y*(571462.43971060775220524740603801
             + y*(-1.4858023432475801557336432556988e6
             + y*(2.0801232805466122180271005579783e6
             + y*(-1.4858023432475801557336432556988e6
             + 424514.95521359433020961235877109*y))))));
            return;
          #endif
        }
      }

      /* H\phi_i(x,y) for quadrilateral */
      static void
      hess_quadrilateral_2d ( const int i, DomainType xi, HessianRangeType &h )
      {
        const RangeField &x = xi[0];
        const RangeField &y = xi[1];

        switch( i )
        {
          #if (PMAX2D>=0)
          case ( 0 ):
            h[0] = 0;
            h[1] = 0;
            h[2] = 0;
            return;
          #endif
          #if (PMAX2D>=1)
          case ( 1 ):
            h[0] = 0;
            h[1] = 0;
            h[2] = 0;
            return;
          case ( 2 ):
            h[0] = 0;
            h[1] = 0;
            h[2] = 0;
            return;
          #endif
          #if (PMAX2D>=2)
          case ( 3 ):
            h[0] = 26.832815729997476356910084024776;
            h[1] = 0;
            h[2] = 0;
            return;
          case ( 4 ):
            h[0] = 0;
            h[1] = 12.;
            h[2] = 0;
            return;
          case ( 5 ):
            h[0] = 0;
            h[1] = 0;
            h[2] = 26.832815729997476356910084024776;
            return;
          #endif
          #if (PMAX2D>=3)
          case ( 6 ):
            h[0] = -158.74507866387543543009694521836+317.49015732775087086019389043674*x;
            h[1] = 0;
            h[2] = 0;
            return;
          case ( 7 ):
            h[0] = -46.475800154489002622151184797388+92.951600308978005244302369594778*y;
            h[1] = -46.475800154489002622151184797389+92.951600308978005244302369594778*x;
            h[2] = 0;
            return;
          case ( 8 ):
            h[0] = 0;
            h[1] = -46.475800154489002622151184797389+92.951600308978005244302369594778*y;
            h[2] = -46.475800154489002622151184797388+92.951600308978005244302369594778*x;
            return;
          case ( 9 ):
            h[0] = 0;
            h[1] = 0;
            h[2] = -158.74507866387543543009694521836+317.49015732775087086019389043674*y;
            return;
          #endif
          #if (PMAX2D>=4)
          case ( 10 ):
            h[0] = 540.+(-2520.+2520.*x)*x;
            h[1] = 0;
            h[2] = 0;
            return;
          case ( 11 ):
            h[0] = 274.95454169735040039528283162368-549.90908339470080079056566324736*y+(-549.90908339470080079056566324736+1099.8181667894016015811313264947*y)*x;
            h[1] = 109.98181667894016015811313264947+(-549.90908339470080079056566324736+549.90908339470080079056566324736*x)*x;
            h[2] = 0;
            return;
          case ( 12 ):
            h[0] = 60.+(-360.+360.*y)*y;
            h[1] = -360.*y+180.+(-360.+720.*y)*x;
            h[2] = 60.+x*(-360.+360.*x);
            return;
          case ( 13 ):
            h[0] = 0;
            h[1] = 109.98181667894016015811313264947+(-549.90908339470080079056566324736+549.90908339470080079056566324736*y)*y;
            h[2] = 274.95454169735040039528283162368-549.90908339470080079056566324736*y+(-549.90908339470080079056566324736+1099.8181667894016015811313264947*y)*x;
            return;
          case ( 14 ):
            h[0] = 0;
            h[1] = 0;
            h[2] = 540.+(-2520.+2520.*y)*y;
            return;
          #endif
          #if (PMAX2D>=5)
          case ( 15 ):
            h[0] = -1392.9824119492679366282717494017+(11143.859295594143493026173995214+(-25073.683415086822859308891489230+16715.788943391215239539260992820*x)*x)*x;
            h[1] = 0;
            h[2] = 0;
            return;
          case ( 16 ):
            h[0] = -935.30743608719373850482102441318+1870.6148721743874770096420488264*y+(4364.7680350735707796891647805947-8729.5360701471415593783295611894*y+(-4364.7680350735707796891647805948+8729.5360701471415593783295611900*y)*x)*x;
            h[1] = -207.8460969082652752232935609807+(1870.6148721743874770096420488264+(-4364.7680350735707796891647805947+2909.8453567157138531261098537300*x)*x)*x;
            h[2] = 0;
            return;
          case ( 17 ):
            h[0] = -354.96478698597696255403969749370+(2129.7887219158617753242381849622-2129.7887219158617753242381849622*y)*y+(709.92957397195392510807939498738+(-4259.5774438317235506484763699243+4259.5774438317235506484763699244*y)*y)*x;
            h[1] = -425.95774438317235506484763699244+851.91548876634471012969527398488*y+(-4259.5774438317235506484763699244*y+2129.7887219158617753242381849622+(-2129.7887219158617753242381849622+4259.5774438317235506484763699244*y)*x)*x;
            h[2] = -70.99295739719539251080793949874+x*(851.91548876634471012969527398488+x*(-2129.7887219158617753242381849622+1419.8591479439078502161587899748*x));
            return;
          case ( 18 ):
            h[0] = -70.99295739719539251080793949874+(851.91548876634471012969527398488+(-2129.7887219158617753242381849622+1419.8591479439078502161587899748*y)*y)*y;
            h[1] = -425.95774438317235506484763699244+(2129.7887219158617753242381849622-2129.7887219158617753242381849622*y)*y+(851.91548876634471012969527398488+(-4259.5774438317235506484763699244+4259.5774438317235506484763699244*y)*y)*x;
            h[2] = -354.96478698597696255403969749370+709.92957397195392510807939498738*y+(-4259.5774438317235506484763699244*y+2129.7887219158617753242381849622+(-2129.7887219158617753242381849622+4259.5774438317235506484763699244*y)*x)*x;
            return;
          case ( 19 ):
            h[0] = 0;
            h[1] = -207.8460969082652752232935609807+(1870.6148721743874770096420488263+(-4364.7680350735707796891647805947+2909.8453567157138531261098537300*y)*y)*y;
            h[2] = -935.30743608719373850482102441318+(4364.7680350735707796891647805947-4364.7680350735707796891647805948*y)*y+(1870.6148721743874770096420488263+(-8729.5360701471415593783295611894+8729.5360701471415593783295611900*y)*y)*x;
            return;
          case ( 20 ):
            h[0] = 0;
            h[1] = 0;
            h[2] = -1392.9824119492679366282717494017+(11143.859295594143493026173995214+(-25073.683415086822859308891489230+16715.788943391215239539260992820*y)*y)*y;
            return;
          #endif
          #if (PMAX2D>=6)
          case ( 21 ):
            h[0] = 3028.6630713897510062201458646752+(-36343.956856677012074641750376103+(136289.83821253879527990656391038+(-199891.76271172356641052962706856+99945.881355861783205264813534280*x)*x)*x)*x;
            h[1] = 0;
            h[2] = 0;
            return;
          case ( 22 ):
            h[0] = 2412.716311545972037137256816652-4825.432623091944074274513633304*y+(-19301.730492367776297098054533215+38603.460984735552594196109066430*y+(43428.893607827496668470622699736-86857.787215654993336941245399472*y+(-28952.595738551664445647081799824+57905.191477103328891294163599647*y)*x)*x)*x;
            h[1] = 344.67375879228171959103668809314+(-4825.432623091944074274513633304+(19301.730492367776297098054533215+(-28952.595738551664445647081799824+14476.297869275832222823540899911*x)*x)*x)*x;
            h[2] = 0;
            return;
          case ( 23 ):
            h[0] = 1207.4767078498864360609537811149+(-7244.8602470993186163657226866894+7244.8602470993186163657226866894*y)*y+(-5634.8913032994700349511176452029+(33809.347819796820209706705871217-33809.347819796820209706705871218*y)*y+(5634.8913032994700349511176452028+(-33809.347819796820209706705871217+33809.347819796820209706705871217*y)*y)*x)*x;
            h[1] = -1609.9689437998485814146050414866*y+804.98447189992429070730252074326+(-7244.8602470993186163657226866894+14489.720494198637232731445373379*y+(-33809.347819796820209706705871218*y+16904.673909898410104853352935609+(-11269.782606598940069902235290406+22539.565213197880139804470580812*y)*x)*x)*x;
            h[2] = 80.498447189992429070730252074326+x*(-1609.9689437998485814146050414866+x*(7244.8602470993186163657226866894+x*(-11269.782606598940069902235290406+5634.8913032994700349511176452028*x)));
            return;
          case ( 24 ):
            h[0] = 420.+(-5040.+(12600.-8400.*y)*y)*y+(-840.+(10080.+(-25200.+16800.*y)*y)*y)*x;
            h[1] = 1008.+(-5040.+5040.*y)*y+(-5040.+(25200.-25200.*y)*y+(5040.+(-25200.+25200.*y)*y)*x)*x;
            h[2] = -840.*y+420.+x*(-5040.+10080.*y+x*(-25200.*y+12600.+x*(-8400.+16800.*y)));
            return;
          case ( 25 ):
            h[0] = 80.498447189992429070730252074326+(-1609.9689437998485814146050414865+(7244.8602470993186163657226866894+(-11269.782606598940069902235290406+5634.8913032994700349511176452028*y)*y)*y)*y;
            h[1] = 804.98447189992429070730252074326+(-7244.8602470993186163657226866894+(16904.673909898410104853352935609-11269.782606598940069902235290406*y)*y)*y+(-1609.9689437998485814146050414865+(14489.720494198637232731445373379+(-33809.347819796820209706705871218+22539.565213197880139804470580811*y)*y)*y)*x;
            h[2] = 1207.4767078498864360609537811149+(-5634.8913032994700349511176452029+5634.8913032994700349511176452028*y)*y+(-7244.8602470993186163657226866894+(33809.347819796820209706705871218-33809.347819796820209706705871218*y)*y+(7244.8602470993186163657226866894+(-33809.347819796820209706705871218+33809.347819796820209706705871218*y)*y)*x)*x;
            return;
          case ( 26 ):
            h[0] = 0;
            h[1] = 344.67375879228171959103668809314+(-4825.432623091944074274513633304+(19301.730492367776297098054533215+(-28952.595738551664445647081799824+14476.297869275832222823540899911*y)*y)*y)*y;
            h[2] = 2412.716311545972037137256816652+(-19301.730492367776297098054533215+(43428.893607827496668470622699736-28952.595738551664445647081799824*y)*y)*y+(-4825.432623091944074274513633304+(38603.460984735552594196109066430+(-86857.787215654993336941245399472+57905.191477103328891294163599647*y)*y)*y)*x;
            return;
          case ( 27 ):
            h[0] = 0;
            h[1] = 0;
            h[2] = 3028.6630713897510062201458646752+(-36343.956856677012074641750376103+(136289.83821253879527990656391038+(-199891.76271172356641052962706856+99945.881355861783205264813534280*y)*y)*y)*y;
            return;
          #endif
          #if (PMAX2D>=7)
          case ( 28 ):
            h[0] = -5855.9508194656143303910492844710+(97599.180324426905506517488074516+(-536795.49178434798028584618440984+(1288309.1802824351526860308425836+(-1395668.2786393047487432000794656+558267.31145572189949728003178623*x)*x)*x)*x)*x;
            h[1] = 0;
            h[2] = 0;
            return;
          case ( 29 ):
            h[0] = -5245.7983186546544929113902215894+10491.596637309308985822780443178*y+(62949.579823855853914936682659074-125899.15964771170782987336531815*y+(-236060.92433945945218101255997152+472121.84867891890436202511994304*y+(346222.68903120719653215175462490-692445.37806241439306430350924980*y+(-173111.34451560359826607587731245+346222.68903120719653215175462490*y)*x)*x)*x)*x;
            h[1] = -524.5798318654654492911390221589+(10491.596637309308985822780443178+(-62949.579823855853914936682659074+(157373.94955963963478734170664768+(-173111.34451560359826607587731245+69244.537806241439306430350924982*x)*x)*x)*x)*x;
            h[2] = 0;
            return;
          case ( 30 ):
            h[0] = -3114.8033645801784384587869251362+(18688.820187481070630752721550818-18688.820187481070630752721550818*y)*y+(24918.426916641427507670295401091+(-149510.56149984856504602177240654+149510.56149984856504602177240654*y)*y+(-56066.460562443211892258164652454+(336398.76337465927135354898791472-336398.76337465927135354898791472*y)*y+(37377.640374962141261505443101637+(-224265.84224977284756903265860982+224265.84224977284756903265860982*y)*y)*x)*x)*x;
            h[1] = -1334.9157276772193307680515393441+2669.8314553544386615361030786882*y+(-37377.640374962141261505443101636*y+18688.820187481070630752721550818+(-74755.28074992428252301088620327+149510.56149984856504602177240654*y+(-224265.84224977284756903265860981*y+112132.92112488642378451632930491+(-56066.460562443211892258164652455+112132.92112488642378451632930491*y)*x)*x)*x)*x;
            h[2] = -88.994381845147955384536769289608+x*(2669.8314553544386615361030786882+x*(-18688.820187481070630752721550818+x*(49836.85383328285501534059080218+x*(-56066.460562443211892258164652454+22426.584224977284756903265860982*x))));
            return;
          case ( 31 ):
            h[0] = -1428.7057079748789188708725069652+(17144.468495698547026450470083582+(-42861.171239246367566126175208956+28574.114159497578377417450139304*y)*y)*y+(6667.2933038827682880640716991710+(-80007.519646593219456768860390052+(200018.79911648304864192215097513-133345.86607765536576128143398342*y)*y)*y+(-6667.2933038827682880640716991710+(80007.519646593219456768860390051+(-200018.79911648304864192215097512+133345.86607765536576128143398342*y)*y)*y)*x)*x;
            h[1] = -1904.9409439665052251611633426203+(9524.7047198325261258058167131014-9524.7047198325261258058167131013*y)*y+(17144.468495698547026450470083582+(-85722.342478492735132252350417912+85722.342478492735132252350417912*y)*y+(-40003.759823296609728384430195026+(200018.79911648304864192215097512-200018.79911648304864192215097513*y)*y+(26669.173215531073152256286796684+(-133345.86607765536576128143398342+133345.86607765536576128143398342*y)*y)*x)*x)*x;
            h[2] = -476.23523599162630629029083565506+952.47047198325261258058167131016*y+x*(-19049.409439665052251611633426202*y+9524.7047198325261258058167131014+x*(-42861.171239246367566126175208956+85722.342478492735132252350417912*y+x*(-133345.86607765536576128143398342*y+66672.933038827682880640716991710+x*(-33336.466519413841440320358495854+66672.933038827682880640716991710*y))));
            return;
          case ( 32 ):
            h[0] = -476.23523599162630629029083565506+(9524.7047198325261258058167131014+(-42861.171239246367566126175208956+(66672.933038827682880640716991710-33336.466519413841440320358495854*y)*y)*y)*y+(952.47047198325261258058167131016+(-19049.409439665052251611633426203+(85722.342478492735132252350417912+(-133345.86607765536576128143398342+66672.933038827682880640716991710*y)*y)*y)*y)*x;
            h[1] = -1904.9409439665052251611633426203+(17144.468495698547026450470083582+(-40003.759823296609728384430195026+26669.173215531073152256286796684*y)*y)*y+(9524.7047198325261258058167131014+(-85722.342478492735132252350417912+(200018.79911648304864192215097513-133345.86607765536576128143398341*y)*y)*y+(-9524.7047198325261258058167131013+(85722.342478492735132252350417912+(-200018.79911648304864192215097513+133345.86607765536576128143398342*y)*y)*y)*x)*x;
            h[2] = -1428.7057079748789188708725069652+(6667.2933038827682880640716991710-6667.2933038827682880640716991704*y)*y+(17144.468495698547026450470083582+(-80007.519646593219456768860390052+80007.519646593219456768860390052*y)*y+(-42861.171239246367566126175208956+(200018.79911648304864192215097513-200018.79911648304864192215097512*y)*y+(28574.114159497578377417450139304+(-133345.86607765536576128143398342+133345.86607765536576128143398342*y)*y)*x)*x)*x;
            return;
          case ( 33 ):
            h[0] = -88.994381845147955384536769289608+(2669.8314553544386615361030786882+(-18688.820187481070630752721550818+(49836.85383328285501534059080218+(-56066.460562443211892258164652454+22426.584224977284756903265860982*y)*y)*y)*y)*y;
            h[1] = -1334.9157276772193307680515393441+(18688.820187481070630752721550818+(-74755.28074992428252301088620327+(112132.92112488642378451632930491-56066.460562443211892258164652455*y)*y)*y)*y+(2669.8314553544386615361030786882+(-37377.640374962141261505443101636+(149510.56149984856504602177240654+(-224265.84224977284756903265860981+112132.92112488642378451632930491*y)*y)*y)*y)*x;
            h[2] = -3114.8033645801784384587869251362+(24918.426916641427507670295401091+(-56066.460562443211892258164652454+37377.640374962141261505443101637*y)*y)*y+(18688.820187481070630752721550818+(-149510.56149984856504602177240654+(336398.76337465927135354898791472-224265.84224977284756903265860982*y)*y)*y+(-18688.820187481070630752721550818+(149510.56149984856504602177240654+(-336398.76337465927135354898791472+224265.84224977284756903265860982*y)*y)*y)*x)*x;
            return;
          case ( 34 ):
            h[0] = 0;
            h[1] = -524.57983186546544929113902215894+(10491.596637309308985822780443179+(-62949.579823855853914936682659074+(157373.94955963963478734170664768+(-173111.34451560359826607587731245+69244.537806241439306430350924982*y)*y)*y)*y)*y;
            h[2] = -5245.7983186546544929113902215894+(62949.579823855853914936682659074+(-236060.92433945945218101255997152+(346222.68903120719653215175462490-173111.34451560359826607587731244*y)*y)*y)*y+(10491.596637309308985822780443179+(-125899.15964771170782987336531815+(472121.84867891890436202511994304+(-692445.37806241439306430350924980+346222.68903120719653215175462491*y)*y)*y)*y)*x;
            return;
          case ( 35 ):
            h[0] = 0;
            h[1] = 0;
            h[2] = -5855.9508194656143303910492844710+(97599.180324426905506517488074516+(-536795.49178434798028584618440984+(1288309.1802824351526860308425836+(-1395668.2786393047487432000794656+558267.31145572189949728003178623*y)*y)*y)*y)*y;
            return;
          #endif
          #if (PMAX2D>=8)
          case ( 36 ):
            h[0] = 10390.226176556504585549952837055+(-228584.9758842431008820989624152+(1714387.3191318232566157422181140+(-5943209.3729903206229345730227951+(10400616.402733061090135502789892+(-8914814.0594854809344018595341932+2971604.6864951603114672865113979*x)*x)*x)*x)*x)*x;
            h[1] = 0;
            h[2] = 0;
            return;
          case ( 37 ):
            h[0] = 10142.804345939046062912011761365-20285.608691878092125824023522730*y+(-169046.73909898410104853352935609+338093.47819796820209706705871218*y+(929757.06504441255576693441145848-1859514.1300888251115338688229170*y+(-2231416.9561065901338406425875003+4462833.9122131802676812851750007*y+(2417368.3691154726449940294697920-4834736.7382309452899880589395840*y+(-966947.34764618905799761178791677+1933894.6952923781159952235758335*y)*x)*x)*x)*x)*x;
            h[1] = 751.3188404399293379934823526937+(-20285.608691878092125824023522730+(169046.73909898410104853352935609+(-619838.04336294170384462294097232+(1115708.4780532950669203212937502+(-966947.3476461890579976117879168+322315.78254872968599920392930558*x)*x)*x)*x)*x)*x;
            h[2] = 0;
            return;
          case ( 38 ):
            h[0] = 6772.2965085707817079879551134552+(-40633.779051424690247927730680732+40633.779051424690247927730680732*y)*y+(-81267.55810284938049585546136146+(487605.34861709628297513276816877-487605.34861709628297513276816876*y)*y+(304753.34288568517685945798010548+(-1828520.0573141110611567478806329+1828520.0573141110611567478806329*y)*y+(-446971.56956567159272720503748803+(2681829.4173940295563632302249282-2681829.4173940295563632302249282*y)*y+(223485.78478283579636360251874402+(-1340914.7086970147781816151124641+1340914.7086970147781816151124641*y)*y)*x)*x)*x)*x;
            h[1] = -4063.3779051424690247927730680732*y+2031.6889525712345123963865340366+(-40633.779051424690247927730680732+81267.558102849380495855461361464*y+(-487605.34861709628297513276816876*y+243802.67430854814148756638408438+(-609506.68577137035371891596021096+1219013.3715427407074378319204219*y+(-1340914.7086970147781816151124641*y+670457.35434850738909080755623205+(-268182.94173940295563632302249281+536365.88347880591127264604498566*y)*x)*x)*x)*x)*x;
            h[2] = 96.747092979582595828399358763646+x*(-4063.3779051424690247927730680732+x*(40633.779051424690247927730680732+x*(-162535.11620569876099171092272292+x*(304753.34288568517685945798010548+x*(-268182.94173940295563632302249282+89394.313913134318545441007497608*x)))));
            return;
          case ( 39 ):
            h[0] = 3685.4850427046912653706830891148+(-44225.820512456295184448197069378+(110564.55128114073796112049267345-73709.700854093825307413661782298*y)*y)*y+(-29483.880341637530122965464712918+(353806.56409965036147558557655503+(-884516.41024912590368896394138754+589677.60683275060245930929425836*y)*y)*y+(66338.730768684442776672295604070+(-796064.76922421331332006754724880+(1990161.9230605332833001688681220-1326774.6153736888555334459120814*y)*y)*y+(-44225.820512456295184448197069377+(530709.84614947554221337836483254+(-1326774.6153736888555334459120813+884516.41024912590368896394138756*y)*y)*y)*x)*x)*x;
            h[1] = 3158.9871794611639417462997906699+(-15794.935897305819708731498953349+15794.93589730581970873149895335*y)*y+(-44225.820512456295184448197069378+(221129.10256228147592224098534690-221129.10256228147592224098534690*y)*y+(176903.28204982518073779278827752+(-884516.41024912590368896394138754+884516.41024912590368896394138754*y)*y+(-265354.92307473777110668918241627+(1326774.6153736888555334459120814-1326774.6153736888555334459120814*y)*y+(132677.46153736888555334459120814+(-663387.30768684442776672295604068+663387.30768684442776672295604067*y)*y)*x)*x)*x)*x;
            h[2] = -1052.9957264870546472487665968900*y+526.49786324352732362438329844498+x*(-15794.935897305819708731498953349+31589.87179461163941746299790670*y+x*(-221129.10256228147592224098534690*y+110564.55128114073796112049267345+x*(-294838.80341637530122965464712918+589677.60683275060245930929425836*y+x*(-663387.30768684442776672295604070*y+331693.65384342221388336147802034+x*(-132677.46153736888555334459120813+265354.92307473777110668918241627*y)))));
            return;
          case ( 40 ):
            h[0] = 1620.+(-32400.+(145800.+(-226800.+113400.*y)*y)*y)*y+(-7560.+(151200.+(-680400.+(1058400.-529200.*y)*y)*y)*y+(7560.+(-151200.+(680400.+(-1058400.+529200.*y)*y)*y)*y)*x)*x;
            h[1] = 3600.+(-32400.+(75600.-50400.*y)*y)*y+(-32400.+(291600.+(-680400.+453600.*y)*y)*y+(75600.+(-680400.+(1587600.-1058400.*y)*y)*y+(-50400.+(453600.+(-1058400.+705600.*y)*y)*y)*x)*x)*x;
            h[2] = 1620.+(-7560.+7560.*y)*y+(-32400.+(151200.-151200.*y)*y+(145800.+(-680400.+680400.*y)*y+(-226800.+(1058400.-1058400.*y)*y+(113400.+(-529200.+529200.*y)*y)*x)*x)*x)*x;
            return;
          case ( 41 ):
            h[0] = 526.49786324352732362438329844498+(-15794.935897305819708731498953349+(110564.55128114073796112049267345+(-294838.80341637530122965464712918+(331693.65384342221388336147802034-132677.46153736888555334459120814*y)*y)*y)*y)*y+(-1052.9957264870546472487665968900+(31589.871794611639417462997906699+(-221129.10256228147592224098534689+(589677.60683275060245930929425838+(-663387.30768684442776672295604070+265354.92307473777110668918241627*y)*y)*y)*y)*y)*x;
            h[1] = 3158.9871794611639417462997906699+(-44225.820512456295184448197069378+(176903.28204982518073779278827752+(-265354.92307473777110668918241627+132677.46153736888555334459120814*y)*y)*y)*y+(-15794.935897305819708731498953349+(221129.10256228147592224098534690+(-884516.41024912590368896394138754+(1326774.6153736888555334459120814-663387.30768684442776672295604070*y)*y)*y)*y+(15794.935897305819708731498953350+(-221129.10256228147592224098534690+(884516.41024912590368896394138758+(-1326774.6153736888555334459120814+663387.30768684442776672295604066*y)*y)*y)*y)*x)*x;
            h[2] = 3685.4850427046912653706830891148+(-29483.880341637530122965464712918+(66338.730768684442776672295604070-44225.820512456295184448197069377*y)*y)*y+(-44225.820512456295184448197069378+(353806.56409965036147558557655504+(-796064.76922421331332006754724878+530709.84614947554221337836483253*y)*y)*y+(110564.55128114073796112049267345+(-884516.41024912590368896394138754+(1990161.9230605332833001688681220-1326774.6153736888555334459120814*y)*y)*y+(-73709.700854093825307413661782298+(589677.60683275060245930929425839+(-1326774.6153736888555334459120814+884516.41024912590368896394138756*y)*y)*y)*x)*x)*x;
            return;
          case ( 42 ):
            h[0] = 96.747092979582595828399358763646+(-4063.3779051424690247927730680732+(40633.779051424690247927730680732+(-162535.11620569876099171092272292+(304753.34288568517685945798010548+(-268182.94173940295563632302249282+89394.313913134318545441007497608*y)*y)*y)*y)*y)*y;
            h[1] = 2031.6889525712345123963865340366+(-40633.779051424690247927730680732+(243802.67430854814148756638408438+(-609506.68577137035371891596021096+(670457.35434850738909080755623205-268182.94173940295563632302249281*y)*y)*y)*y)*y+(-4063.3779051424690247927730680732+(81267.558102849380495855461361464+(-487605.34861709628297513276816876+(1219013.3715427407074378319204219+(-1340914.7086970147781816151124641+536365.88347880591127264604498563*y)*y)*y)*y)*y)*x;
            h[2] = 6772.2965085707817079879551134552+(-81267.55810284938049585546136146+(304753.34288568517685945798010548+(-446971.56956567159272720503748803+223485.78478283579636360251874403*y)*y)*y)*y+(-40633.779051424690247927730680732+(487605.34861709628297513276816876+(-1828520.0573141110611567478806329+(2681829.4173940295563632302249282-1340914.7086970147781816151124641*y)*y)*y)*y+(40633.779051424690247927730680732+(-487605.34861709628297513276816876+(1828520.0573141110611567478806329+(-2681829.4173940295563632302249282+1340914.7086970147781816151124641*y)*y)*y)*y)*x)*x;
            return;
          case ( 43 ):
            h[0] = 0;
            h[1] = 751.31884043992933799348235269371+(-20285.608691878092125824023522730+(169046.73909898410104853352935609+(-619838.04336294170384462294097232+(1115708.4780532950669203212937502+(-966947.3476461890579976117879168+322315.78254872968599920392930558*y)*y)*y)*y)*y)*y;
            h[2] = 10142.804345939046062912011761365+(-169046.73909898410104853352935609+(929757.06504441255576693441145848+(-2231416.9561065901338406425875003+(2417368.3691154726449940294697920-966947.34764618905799761178791677*y)*y)*y)*y)*y+(-20285.608691878092125824023522730+(338093.47819796820209706705871218+(-1859514.1300888251115338688229169+(4462833.9122131802676812851750007+(-4834736.7382309452899880589395840+1933894.6952923781159952235758336*y)*y)*y)*y)*y)*x;
            return;
          case ( 44 ):
            h[0] = 0;
            h[1] = 0;
            h[2] = 10390.226176556504585549952837055+(-228584.9758842431008820989624152+(1714387.3191318232566157422181140+(-5943209.3729903206229345730227951+(10400616.402733061090135502789892+(-8914814.0594854809344018595341932+2971604.6864951603114672865113979*y)*y)*y)*y)*y)*y;
            return;
          #endif
        }
        printf( "Error in hess_quadrilateral_2d -- unmatched switch/case %d\n", i );
      }

    }; // end class OrthonormalBase_2D
  } // end namespace Fem

} // end namespace Dune
#endif


==> anc/xt-super/dune-fem/dune/fem/space/shapefunctionset/orthonormal/orthonormalbase_3d.cc <==
#ifndef DUNE_ORTHONORMALBASE_3D_CC
#define DUNE_ORTHONORMALBASE_3D_CC

#include <stdlib.h>
#include <stdio.h>
#include <cassert>

#include "orthonormalbase_3d.hh"

template class Dune :: Fem :: OrthonormalBase_3D< double, double >;
template class Dune :: Fem :: OrthonormalBase_3D< double, float  >;
template class Dune :: Fem :: OrthonormalBase_3D< float,  double >;
template class Dune :: Fem :: OrthonormalBase_3D< float,  float  >;
#endif


==> anc/xt-super/dune-fem/dune/fem/space/shapefunctionset/proxy.hh <==
#ifndef DUNE_FEM_SHAPEFUNCTIONSET_PROXY_HH
#define DUNE_FEM_SHAPEFUNCTIONSET_PROXY_HH

// C++ includes
#include <cassert>
#include <cstddef>

// dune-common includes
#include <dune/common/nullptr.hh>

/**
  @file
  @author Christoph Gersbacher
  @brief Provides a proxy class for pointers to a shape function set
*/


namespace Dune
{

  namespace Fem
  {

    // ShapeFunctionSetProxy
    // ---------------------

    /*
     * \brief A proxy object converting a pointer to a shape function set to a object
     *
     * \tparam  ShapeFunctionSet  An implementation of Dune::Fem::ShapeFunctionSet
     *
     * \note This class has an implicit constructor from a pointer to a shape function set.
     */
    template< class ShapeFunctionSet >
    class ShapeFunctionSetProxy
    {
      typedef ShapeFunctionSetProxy< ShapeFunctionSet > ThisType;

    public:
      typedef ShapeFunctionSet ImplementationType;

      typedef typename ImplementationType::FunctionSpaceType FunctionSpaceType;

      typedef typename FunctionSpaceType::DomainType DomainType;
      typedef typename FunctionSpaceType::RangeType RangeType;
      typedef typename FunctionSpaceType::JacobianRangeType JacobianRangeType;
      typedef typename FunctionSpaceType::HessianRangeType HessianRangeType;

      const ImplementationType &impl () const
      {
        assert( shapeFunctionSet_ );
        return *shapeFunctionSet_;
      }

      ShapeFunctionSetProxy ()
      : shapeFunctionSet_( nullptr )
      {}

      ShapeFunctionSetProxy ( const ShapeFunctionSet *shapeFunctionSet )
      : shapeFunctionSet_( shapeFunctionSet )
      {}

      int order () const { return impl().order(); }

      std::size_t size () const { return impl().size(); }

      template< class Point, class Functor >
      void evaluateEach ( const Point &x, Functor functor ) const
      {
        impl().evaluateEach( x, functor );
      }

      template< class Point, class Functor >
      void jacobianEach ( const Point &x, Functor functor ) const
      {
        impl().jacobianEach( x, functor );
      }

      template< class Point, class Functor >
      void hessianEach ( const Point &x, Functor functor ) const
      {
        impl().hessianEach( x, functor );
      }

    private:
      const ShapeFunctionSet *shapeFunctionSet_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SHAPEFUNCTIONSET_PROXY_HH


==> anc/xt-super/dune-fem/dune/fem/space/shapefunctionset/selectcaching.hh <==
#ifndef DUNE_FEM_SPACE_SHAPEFUNCTIONSET_SELECTCACHING_HH
#define DUNE_FEM_SPACE_SHAPEFUNCTIONSET_SELECTCACHING_HH

// dune-fem includes
#include <dune/fem/space/shapefunctionset/caching.hh>

namespace Dune
{

  namespace Fem
  {

    // External Forward Declarations
    // -----------------------------

    template< class >
    class CachingStorage;

    template< class >
    class SimpleStorage;



    // SelectCachingShapeFunctionSet
    // -----------------------------

    template< class ShapeFunctionSet, template< class > class Storage >
    class SelectCachingShapeFunctionSet;

    template< class ShapeFunctionSet >
    class SelectCachingShapeFunctionSet< ShapeFunctionSet, CachingStorage >
    : public CachingShapeFunctionSet< ShapeFunctionSet >
    {
      typedef CachingShapeFunctionSet< ShapeFunctionSet > BaseType;

    public:
      typedef ShapeFunctionSet ImplementationType;

      explicit SelectCachingShapeFunctionSet ( const GeometryType &type,
                                               const ShapeFunctionSet &shapeFunctionSet = ShapeFunctionSet() )
      : BaseType( type, shapeFunctionSet )
      {}
    };

    template< class ShapeFunctionSet >
    class SelectCachingShapeFunctionSet< ShapeFunctionSet, SimpleStorage >
    : public ShapeFunctionSet
    {
      typedef ShapeFunctionSet BaseType;

    public:
      typedef ShapeFunctionSet ImplementationType;

      explicit SelectCachingShapeFunctionSet ( const GeometryType &type,
                                               const ShapeFunctionSet &shapeFunctionSet = ShapeFunctionSet() )
      : BaseType( shapeFunctionSet )
      {}
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_SHAPEFUNCTIONSET_SELECTCACHING_HH


==> anc/xt-super/dune-fem/dune/fem/space/shapefunctionset/shapefunctionset.hh <==
#ifndef DUNE_FEM_SHAPEFUNCTIONSET_SHAPEFUNCTIONSET_HH
#define DUNE_FEM_SHAPEFUNCTIONSET_SHAPEFUNCTIONSET_HH

//- C++ includes
#include <cstddef>

/**
  @file
  @brief Interface for shape function sets
*/


namespace Dune
{

  namespace Fem
  {

    // ShapeFunctionSet
    // ----------------

    /**
     * \addtogroup ShapeFunction
     * \brief Interface class for shape function sets
     *
     * This class cannot be used itself, it is for documentation purposes
     * only.
     *
     * \note Constructor signatures are explicitly not specified by this
     *       interface.
     */
    template< class FunctionSpace >
    class ShapeFunctionSet
    {
    public:
      //! \brief function space type
      typedef FunctionSpace FunctionSpaceType;

      //! \brief domain type
      typedef typename FunctionSpaceType::DomainType DomainType;
      //! \brief range type
      typedef typename FunctionSpaceType::RangeType RangeType;
      //! \brief jacobian range type
      typedef typename FunctionSpaceType::JacobianRangeType JacobianRangeType;
      //! \brief hessian range type
      typedef typename FunctionSpaceType::HessianRangeType HessianRangeType;

      //! \brief return order of shape functions
      int order () const;

      //! \brief return number of shape functions
      std::size_t size () const;

      /**
         \brief evalute each shape function

          \param[in]  x        coordinate or quadrature point
          \param[in]  functor  functor call for evaluating each shape function

          The functor has to be a copyable object satisfying the following
          interface:
          \code
          struct Functor
          {
            template< class Value >
            void operator() ( const int shapeFunction, const Value &value );
          };
          \endcode
       */
      template< class Point, class Functor >
      void evaluateEach ( const Point &x, Functor functor ) const;

      /**
         \brief evalute jacobian of each shape function

          \param[in]  x        coordinate or quadrature point
          \param[in]  functor  functor call for evaluating the jacobian of each shape function

          The functor has to be a copyable object satisfying the following
          interface:
          \code
          struct Functor
          {
            template< class Jacobian >
            void operator() ( const int shapeFunction, const Jacobian &jacobian );
          };
          \endcode
       */
      template< class Point, class Functor >
      void jacobianEach ( const Point &x, Functor functor ) const;

      /**
         \brief evalute hessian of each shape function

          \param[in]  x        coordinate or quadrature point
          \param[in]  functor  functor call for evaluating the hessian of each shape function

          The functor has to be a copyable object satisfying the following
          interface:
          \code
          struct Functor
          {
            template< class Hessian >
            void operator() ( const int shapeFunction, const Hessian &hessian );
          };
          \endcode
       */
      template< class Point, class Functor >
      void hessianEach ( const Point &x, Functor functor ) const;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SHAPEFUNCTIONSET_SHAPEFUNCTIONSET_HH


==> anc/xt-super/dune-fem/dune/fem/space/shapefunctionset/simple.hh <==
#ifndef DUNE_FEM_SHAPEFUNCTIONSET_SIMPLE_HH
#define DUNE_FEM_SHAPEFUNCTIONSET_SIMPLE_HH

// C++ includes
#include <cstddef>
#include <vector>

#include <dune/fem/common/coordinate.hh>

namespace Dune
{

  namespace Fem
  {

    // AbstractShapeFunction
    // ---------------------

    template< class FunctionSpace >
    class AbstractShapeFunction
    {
      typedef AbstractShapeFunction< FunctionSpace > ThisType;

    public:
      typedef FunctionSpace FunctionSpaceType;

      typedef typename FunctionSpaceType::DomainType DomainType;
      typedef typename FunctionSpaceType::RangeType RangeType;
      typedef typename FunctionSpaceType::JacobianRangeType JacobianRangeType;
      typedef typename FunctionSpaceType::HessianRangeType HessianRangeType;

      virtual ~AbstractShapeFunction () {}

      virtual void evaluate ( const DomainType &x, RangeType &value ) const = 0;

      virtual void jacobian ( const DomainType &x, JacobianRangeType &jacobian ) const = 0;

      virtual void hessian ( const DomainType &x, HessianRangeType &hessian ) const = 0;

      const ThisType *clone () const = 0;
    };



    // SimpleShapeFunctionSet
    // ----------------------

    template< class ShapeFunction >
    class SimpleShapeFunctionSet
    {
      typedef SimpleShapeFunctionSet< ShapeFunction > ThisType;

    public:
      typedef ShapeFunction ShapeFunctionType;

      typedef typename ShapeFunction::FunctionSpaceType FunctionSpaceType;
      typedef typename FunctionSpaceType::DomainType DomainType;
      typedef typename FunctionSpaceType::RangeType RangeType;
      typedef typename FunctionSpaceType::JacobianRangeType JacobianRangeType;
      typedef typename FunctionSpaceType::HessianRangeType HessianRangeType;

      template< class Factory >
      explicit SimpleShapeFunctionSet ( const Factory &factory );

      SimpleShapeFunctionSet ( const ThisType &other );

      const ThisType &operator= ( const ThisType &other );

      ~SimpleShapeFunctionSet ();

      int order () const { return order_; }

      // Shape Function Set Interface Methods
      std::size_t size () const { return shapeFunctions_.size(); }

      template< class Point, class Functor >
      void evaluateEach ( const Point &x, Functor functor ) const;

      template< class Point, class Functor >
      void jacobianEach ( const Point &x, Functor functor ) const;

      template< class Point, class Functor >
      void hessianEach ( const Point &x, Functor functor ) const;

    protected:
      std::vector< const ShapeFunctionType * > shapeFunctions_;
      int order_;
    };



    // Implementation of SimpleShapeFunctionSet
    // ----------------------------------------

    template< class ShapeFunction >
    template< class Factory >
    inline SimpleShapeFunctionSet< ShapeFunction >
      ::SimpleShapeFunctionSet ( const Factory &factory )
    {
      const std::size_t numShapeFunctions = factory.numShapeFunctions();
      shapeFunctions_.resize( numShapeFunctions );
      for( std::size_t i = 0; i < numShapeFunctions; ++i )
        shapeFunctions_[ i ] = factory.createShapeFunction( i );
      order_ = factory.order();
    }

    template< class ShapeFunction >
    inline SimpleShapeFunctionSet< ShapeFunction >
      ::SimpleShapeFunctionSet ( const ThisType &other )
    {
      *this = other;
    }

    template< class ShapeFunction >
    inline const typename SimpleShapeFunctionSet< ShapeFunction >::ThisType &
    SimpleShapeFunctionSet< ShapeFunction >::operator= ( const ThisType &other )
    {
      if( this == &other )
        return *this;

      for( std::size_t i = 0; i < size(); ++i )
        delete shapeFunctions_[ i ];

      const std::size_t numShapeFunctions = other.size();
      shapeFunctions_.resize( numShapeFunctions );
      for( std::size_t i = 0; i < numShapeFunctions; ++i )
        shapeFunctions_[ i ] = other.shapeFunctions_[ i ]->clone();

      order_ = other.order_;
      return *this;
    }


    template< class ShapeFunction >
    inline SimpleShapeFunctionSet< ShapeFunction >::~SimpleShapeFunctionSet ()
    {
      for( std::size_t i = 0; i < size(); ++i )
        delete shapeFunctions_[ i ];
    }


    template< class ShapeFunction >
    template< class Point, class Functor >
    inline void SimpleShapeFunctionSet< ShapeFunction >
      ::evaluateEach ( const Point &x, Functor functor ) const
    {
      for( std::size_t i = 0; i < size(); ++i )
      {
        RangeType value;
        shapeFunctions_[ i ]->evaluate( coordinate( x ), value );
        functor( i, value );
      }
    }


    template< class ShapeFunction >
    template< class Point, class Functor >
    inline void SimpleShapeFunctionSet< ShapeFunction >
      ::jacobianEach ( const Point &x, Functor functor ) const
    {
      for( std::size_t i = 0; i < size(); ++i )
      {
        JacobianRangeType jacobian;
        shapeFunctions_[ i ]->jacobian( coordinate( x ), jacobian );
        functor( i, jacobian );
      }
    }


    template< class ShapeFunction >
    template< class Point, class Functor >
    inline void SimpleShapeFunctionSet< ShapeFunction >
      ::hessianEach ( const Point &x, Functor functor ) const
    {
      for( std::size_t i = 0; i < size(); ++i )
      {
        HessianRangeType hessian;
        shapeFunctions_[ i ]->hessian( coordinate( x ), hessian );
        functor( i, hessian );
      }
    }

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SHAPEFUNCTIONSET_SIMPLE_HH


==> anc/xt-super/dune-fem/dune/fem/space/shapefunctionset/tensorproduct.hh <==
#ifndef DUNE_FEM_SHAPEFUNCTIONSET_TENSORPRODUCT_HH
#define DUNE_FEM_SHAPEFUNCTIONSET_TENSORPRODUCT_HH

// C++ includes
#include <algorithm>
#include <cstddef>
#include <tuple>
#include <array>

// dune-common includes
#include <dune/common/fmatrix.hh>
#include <dune/common/forloop.hh>
#include <dune/common/fvector.hh>
#include <dune/common/tuples.hh>
#include <dune/common/tupleutility.hh>

#include <dune/fem/common/coordinate.hh>

namespace Dune
{

  namespace Fem
  {

    // TensorProductShapeFunctionSet
    // -----------------------------

    template< class FunctionSpace, class ShapeFunctionSetTuple >
    class TensorProductShapeFunctionSet
    {
      typedef TensorProductShapeFunctionSet< FunctionSpace, ShapeFunctionSetTuple > ThisType;

      static_assert( (FunctionSpace::dimDomain == std::tuple_size< ShapeFunctionSetTuple >::value),
                     "dimDomain of FunctionSpace must coincide with length of ShapeFunctionSetTuple." );
      static_assert( (FunctionSpace::dimRange == 1),
                     "FunctionSpace must be scalar (i.e., dimRange = 1)." );

      struct Assign;
      struct Order;

      template< int i > struct Size;
      template< int i > struct EvaluateAll;
      template< int i > struct JacobianAll;
      template< int i > struct HessianAll;

      static const int dimension = FunctionSpace::dimDomain;

    public:
      typedef FunctionSpace FunctionSpaceType;
      typedef ShapeFunctionSetTuple ShapeFunctionSetTupleType;

      typedef typename FunctionSpaceType::DomainFieldType DomainFieldType;
      typedef typename FunctionSpaceType::RangeFieldType RangeFieldType;

      typedef typename FunctionSpaceType::DomainType DomainType;
      typedef typename FunctionSpaceType::RangeType RangeType;
      typedef typename FunctionSpaceType::JacobianRangeType JacobianRangeType;
      typedef typename FunctionSpaceType::HessianRangeType HessianRangeType;

      TensorProductShapeFunctionSet () = default;

      explicit TensorProductShapeFunctionSet ( const ShapeFunctionSetTupleType &shapeFunctionSetTuple );
      ~TensorProductShapeFunctionSet ();

      TensorProductShapeFunctionSet ( const ThisType &other );
      const ThisType &operator= ( const ThisType &other );

      int order () const;

      std::size_t size () const;

      template< class Point, class Functor >
      void evaluateEach ( const Point &x, Functor functor ) const;

      template< class Point, class Functor >
      void jacobianEach ( const Point &x, Functor functor ) const;

      template< class Point, class Functor >
      void hessianEach ( const Point &x, Functor functor ) const;

    private:
      template< class Functor >
      void doEvaluateEach ( int d, RangeType value, std::size_t &index, const RangeFieldType *buffer, Functor functor ) const;
      template< class Functor >
      void doJacobianEach ( int d, JacobianRangeType jacobian, std::size_t &index, const RangeFieldType *buffer, Functor functor ) const;
      template< class Functor >
      void doHessianEach ( int d, HessianRangeType hessian, std::size_t &index, const RangeFieldType *buffer, Functor functor ) const;

      ShapeFunctionSetTuple shapeFunctionSetTuple_;
      std::array< std::size_t, dimension > sizes_;
      RangeFieldType *buffer_;
    };



    // TensorProductShapeFunctionSet::Assign
    // -------------------------------------

    template< class FunctionSpace, class ShapeFunctionSetTuple >
    struct TensorProductShapeFunctionSet< FunctionSpace, ShapeFunctionSetTuple >::Assign
    {
      explicit Assign ( RangeFieldType *buffer ) : buffer_( buffer ) {}

      void operator() ( const std::size_t i, const RangeFieldType &value )
      {
        buffer_[ i ] = value;
      }

      template< class T >
      void operator() ( const std::size_t i, const FieldVector< T, 1 > &value )
      {
        (*this)( i, value[ 0 ] );
      }

      template< class T >
      void operator() ( const std::size_t i, const FieldMatrix< T, 1, 1 > &value )
      {
        (*this)( i, value[ 0 ][ 0 ] );
      }

    private:
      RangeFieldType *buffer_;
    };



    // TensorProductShapeFunctionSet::Order
    // ------------------------------------

    template< class FunctionSpace, class ShapeFunctionSetTuple >
    struct TensorProductShapeFunctionSet< FunctionSpace, ShapeFunctionSetTuple >::Order
    {
      Order () : order_( 0 ) {}

      template< class ShapeFunctionSet >
      void visit ( const ShapeFunctionSet &shapeFunctionSet )
      {
        order_ = std::max( order_, shapeFunctionSet.order() );
      }

      operator int() const { return order_; }
    private:
      int order_;
    };



    // TensorProductShapeFunctionSet::Size
    // -----------------------------------

    template< class FunctionSpace, class ShapeFunctionSetTuple >
    template< int i >
    struct TensorProductShapeFunctionSet< FunctionSpace, ShapeFunctionSetTuple >::Size
    {
      static void apply ( const ShapeFunctionSetTuple &tuple, std::array< std::size_t, FunctionSpace::dimDomain > &size )
      {
        size[ i ] = std::get< i >( tuple ).size();
      }
    };



    // TensorProductShapeFunctionSet::EvaluateAll
    // ------------------------------------------

    template< class FunctionSpace, class ShapeFunctionSetTuple >
    template< int i >
    struct TensorProductShapeFunctionSet< FunctionSpace, ShapeFunctionSetTuple >::EvaluateAll
    {
      static void apply ( const ShapeFunctionSetTuple &tuple, const DomainType &x, RangeFieldType *&it )
      {
        Dune::FieldVector< DomainFieldType, 1 > xi( x[ i ] );
        std::get< i >( tuple ).evaluateEach( xi, Assign( it ) );
        it += std::get< i >( tuple ).size();
      }
    };



    // TensorProductShapeFunctionSet::JacobianAll
    // ------------------------------------------

    template< class FunctionSpace, class ShapeFunctionSetTuple >
    template< int i >
    struct TensorProductShapeFunctionSet< FunctionSpace, ShapeFunctionSetTuple >::JacobianAll
    {
      static void apply ( const ShapeFunctionSetTuple &tuple, const DomainType &x, RangeFieldType *&it )
      {
        Dune::FieldVector< DomainFieldType, 1 > xi( x[ i ] );
        const std::size_t size = std::get< i >( tuple ).size();
        std::get< i >( tuple ).evaluateEach( xi, Assign( it ) );
        std::get< i >( tuple ).jacobianEach( xi, Assign( it+size ) );
        it += 2*size;
      }
    };



    // TensorProductShapeFunctionSet::HessianAll
    // -----------------------------------------

    template< class FunctionSpace, class ShapeFunctionSetTuple >
    template< int i >
    struct TensorProductShapeFunctionSet< FunctionSpace, ShapeFunctionSetTuple >::HessianAll
    {
      static void apply ( const ShapeFunctionSetTuple &tuple, const DomainType &x, RangeFieldType *&it )
      {
        Dune::FieldVector< DomainFieldType, 1 > xi( x[ i ] );
        const std::size_t size = std::get< i >( tuple ).size();
        std::get< i >( tuple ).evaluateEach( xi, Assign( it ) );
        std::get< i >( tuple ).jacobianEach( xi, Assign( it+size ) );
        std::get< i >( tuple ).hessianEach( xi, Assign( it+2*size ) );
        it += 3*size;
      }
    };



    // Implementation of TensorProductShapeFunctionSet
    // -----------------------------------------------

    template< class FunctionSpace, class ShapeFunctionSetTuple >
    inline TensorProductShapeFunctionSet< FunctionSpace, ShapeFunctionSetTuple >
      ::TensorProductShapeFunctionSet ( const ShapeFunctionSetTupleType &shapeFunctionSetTuple )
    : shapeFunctionSetTuple_( shapeFunctionSetTuple )
    {
      ForLoop< Size, 0, dimension-1 >::apply( shapeFunctionSetTuple_, sizes_ );
      std::size_t buffer_size = 0;
      for( int i = 0; i < dimension; ++i )
        buffer_size += sizes_[ i ];
      buffer_ = new RangeFieldType[ 3*buffer_size ];
    }


    template< class FunctionSpace, class ShapeFunctionSetTuple >
    inline TensorProductShapeFunctionSet< FunctionSpace, ShapeFunctionSetTuple >
      ::~TensorProductShapeFunctionSet ()
    {
      delete[]( buffer_ );
    }


    template< class FunctionSpace, class ShapeFunctionSetTuple >
    inline TensorProductShapeFunctionSet< FunctionSpace, ShapeFunctionSetTuple >
      ::TensorProductShapeFunctionSet ( const ThisType &other )
    : shapeFunctionSetTuple_( other.shapeFunctionSetTuple_ )
    {
      std::size_t buffer_size = 0;
      for( int i = 0; i < dimension; ++i )
      {
        sizes_[ i ] = other.sizes_[ i ];
        buffer_size += sizes_[ i ];
      }
      buffer_ = new RangeFieldType[ 3*buffer_size ];
    }


    template< class FunctionSpace, class ShapeFunctionSetTuple >
    inline const typename TensorProductShapeFunctionSet< FunctionSpace, ShapeFunctionSetTuple >::ThisType &
    TensorProductShapeFunctionSet< FunctionSpace, ShapeFunctionSetTuple >
      ::operator= ( const ThisType &other )
    {
      if( this == &other )
        return *this;
      delete[]( buffer_ );

      shapeFunctionSetTuple_ = other.shapeFunctionSetTuple_;
      std::size_t buffer_size = 0;
      for( int i = 0; i < dimension; ++i )
      {
        sizes_[ i ] = other.sizes_[ i ];
        buffer_size += sizes_[ i ];
      }
      buffer_ = new RangeFieldType[ 3*buffer_size ];
      return *this;
    }


    template< class FunctionSpace, class ShapeFunctionSetTuple >
    inline int TensorProductShapeFunctionSet< FunctionSpace, ShapeFunctionSetTuple >::order () const
    {
      Dune::ForEachValue< const ShapeFunctionSetTupleType > forEach( shapeFunctionSetTuple_ );
      Order functor;
      forEach.apply( functor );
      return functor;
    }


    template< class FunctionSpace, class ShapeFunctionSetTuple >
    inline std::size_t
    TensorProductShapeFunctionSet< FunctionSpace, ShapeFunctionSetTuple >::size () const
    {
      std::size_t size( 1 );
      for( int i = 0; i < dimension; ++i )
        size *= sizes_[ i ];
      return size;
    }


    template< class FunctionSpace, class ShapeFunctionSetTuple >
    template< class Point, class Functor >
    inline void TensorProductShapeFunctionSet< FunctionSpace, ShapeFunctionSetTuple >
      ::evaluateEach ( const Point &x, Functor functor ) const
    {
      RangeFieldType *it = buffer_;
      ForLoop< EvaluateAll, 0, dimension-1 >::apply( shapeFunctionSetTuple_, coordinate( x ), it );

      std::size_t index = 0;
      doEvaluateEach( 0, RangeType( RangeFieldType( 1 ) ), index, buffer_, functor );
    }


    template< class FunctionSpace, class ShapeFunctionSetTuple >
    template< class Point, class Functor >
    inline void TensorProductShapeFunctionSet< FunctionSpace, ShapeFunctionSetTuple >
      ::jacobianEach ( const Point &x, Functor functor ) const
    {
      RangeFieldType *it = buffer_;
      ForLoop< JacobianAll, 0, dimension-1 >::apply( shapeFunctionSetTuple_, coordinate( x ), it );

      std::size_t index = 0;
      JacobianRangeType jacobian;
      for( int i = 0; i < dimension; ++i )
        jacobian[ 0 ][ i ] = RangeFieldType( 1 );
      doJacobianEach( 0, jacobian, index, buffer_, functor );
    }


    template< class FunctionSpace, class ShapeFunctionSetTuple >
    template< class Point, class Functor >
    inline void TensorProductShapeFunctionSet< FunctionSpace, ShapeFunctionSetTuple >
      ::hessianEach ( const Point &x, Functor functor ) const
    {
      RangeFieldType *it = buffer_;
      ForLoop< HessianAll, 0, dimension-1 >::apply( shapeFunctionSetTuple_, coordinate( x ), it );

      std::size_t index = 0;
      HessianRangeType hessian;
      for( int i = 0; i < dimension; ++i )
        for( int j = 0; j < dimension; ++j )
          hessian[ 0 ][ i ][ j ] = RangeFieldType( 1 );
      doHessianEach( 0, hessian, index, buffer_, functor );
    }


    template< class FunctionSpace, class ShapeFunctionSetTuple >
    template< class Functor >
    inline void TensorProductShapeFunctionSet< FunctionSpace, ShapeFunctionSetTuple >
      ::doEvaluateEach ( int d, RangeType value, std::size_t &index, const RangeFieldType *buffer, Functor functor ) const
    {
      if( d < dimension )
      {
        for( std::size_t i = 0; i < sizes_[ d ]; ++i )
        {
          RangeType v( value );
          v[ 0 ] *= buffer[ i ];
          doEvaluateEach( d+1, v, index, buffer+sizes_[ d ], functor );
        }
      }
      else
        functor( index++, value );
    }


    template< class FunctionSpace, class ShapeFunctionSetTuple >
    template< class Functor >
    inline void TensorProductShapeFunctionSet< FunctionSpace, ShapeFunctionSetTuple >
      ::doJacobianEach ( int d, JacobianRangeType jacobian, std::size_t &index, const RangeFieldType *buffer, Functor functor ) const
    {
      if( d < dimension )
      {
        for( std::size_t i = 0; i < sizes_[ d ]; ++i )
        {
          JacobianRangeType j( jacobian );
          j[ 0 ][ d ] *= buffer[ i + sizes_[ d ] ];
          for( int k = 1; k < dimension; ++k )
            j[ 0 ][ (d+k)%dimension ] *= buffer[ i ];
          doJacobianEach( d+1, j, index, buffer+2*sizes_[ d ], functor );
        }
      }
      else
        functor( index++, jacobian );
    }


    template< class FunctionSpace, class ShapeFunctionSetTuple >
    template< class Functor >
    inline void TensorProductShapeFunctionSet< FunctionSpace, ShapeFunctionSetTuple >
      ::doHessianEach ( int d, HessianRangeType hessian, std::size_t &index, const RangeFieldType *buffer, Functor functor ) const
    {
      if( d < dimension )
      {
        for( std::size_t i = 0; i < sizes_[ d ]; ++i )
        {
          HessianRangeType h( hessian );
          h[ 0 ][ d ][ d ] *= buffer[ i + 2*sizes_[ d ] ];
          for( int j = 1; j < dimension; ++j )
          {
            h[ 0 ][ (d+j)%dimension ][ d ] *= buffer[ i * sizes_[ d ] ];
            h[ 0 ][ d ][ (d+j)%dimension ] *= buffer[ i * sizes_[ d ] ];
            for( int k = 1; k < dimension; ++k )
              h[ 0 ][ (d+j)%dimension ][ (d+k)%dimension ] *= buffer[ i ];
          }
          doHessianEach( d+1, h, index, buffer+3*sizes_[ d ], functor );
        }
      }
      else
        functor( index++, hessian );
    }

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SHAPEFUNCTIONSET_TENSORPRODUCT_HH


==> anc/xt-super/dune-fem/dune/fem/space/shapefunctionset/vectorial.hh <==
#ifndef DUNE_FEM_SHAPEFUNCTIONSET_VECTORIAL_HH
#define DUNE_FEM_SHAPEFUNCTIONSET_VECTORIAL_HH

// C++ includes
#include <algorithm>
#include <cstddef>

// dune-fem includes
#include <dune/fem/common/fmatrixcol.hh>
#include <dune/fem/space/common/functionspace.hh>


namespace Dune
{

  namespace Fem
  {

    // MakeVectorialTraits
    // -------------------

    template< class Scalar, class Vectorial >
    struct MakeVectorialTraits;

    template< class K, int dimR >
    struct MakeVectorialTraits< FieldVector< K, 1 >, FieldVector< K, dimR > >
    {
      typedef FieldVector< K, 1 > ScalarType;
      typedef FieldVector< K, dimR > VectorialType;

      typedef typename FieldTraits< VectorialType >::field_type field_type;
      typedef typename VectorialType::size_type ComponentType;
      typedef typename VectorialType::size_type size_type;

      static const size_type factor = dimR;

      static ComponentType begin () { return ComponentType( 0 ); }
      static ComponentType end () { return ComponentType( factor ); }

      static VectorialType zeroVectorial () { return VectorialType( K( field_type( 0 ) ) ); }

      static const K &access ( const ScalarType &x ) { return x[ 0 ]; }
      static K &access ( ScalarType &x ) { return x[ 0 ]; }

      static const K &access ( const VectorialType &x, const ComponentType &i ) { return x[ i ]; }
      static K &access ( VectorialType &x, const ComponentType &i ) { return x[ i ]; }

      static size_type index ( const ComponentType &i ) { return i; }
    };

    template< class K, int dimR, int dimD >
    struct MakeVectorialTraits< FieldMatrix< K, 1, dimD >, FieldMatrix< K, dimR, dimD > >
    {
      typedef FieldMatrix< K, 1, dimD > ScalarType;
      typedef FieldMatrix< K, dimR, dimD > VectorialType;

      typedef typename FieldTraits< VectorialType >::field_type field_type;
      typedef typename VectorialType::size_type ComponentType;
      typedef typename VectorialType::size_type size_type;

      static const size_type factor = dimR;

      static ComponentType begin () { return ComponentType( 0 ); }
      static ComponentType end () { return ComponentType( factor ); }

      static VectorialType zeroVectorial () { return VectorialType( K( field_type( 0 ) ) ); }

      static const FieldVector< K, dimD > &access ( const ScalarType &x ) { return x[ 0 ]; }
      static FieldVector< K, dimD > &access ( ScalarType &x ) { return x[ 0 ]; }

      static const FieldVector< K, dimD > &access ( const VectorialType &x, const ComponentType &i ) { return x[ i ]; }
      static FieldVector< K, dimD > &access ( VectorialType &x, const ComponentType &i ) { return x[ i ]; }

      static size_type index ( const ComponentType &i ) { return i; }
    };



    // MakeVectorialExpression
    // -----------------------

    template< class Scalar, class Vectorial >
    class BasicMakeVectorialExpression
    {
      typedef BasicMakeVectorialExpression< Scalar, Vectorial > ThisType;

      typedef MakeVectorialTraits< Scalar, Vectorial > Traits;

    public:
      typedef typename Traits::ScalarType ScalarType;
      typedef typename Traits::VectorialType VectorialType;

      typedef typename Traits::field_type field_type;
      typedef typename Traits::ComponentType ComponentType;
      typedef typename Traits::size_type size_type;

      BasicMakeVectorialExpression ( const ComponentType &component, const ScalarType &scalar )
      : component_( component ),
        scalar_( scalar )
      {}

      operator VectorialType () const
      {
        VectorialType vectorial = Traits::zeroVectorial();
        Traits::access( vectorial, component() ) = Traits::access( scalar() );
        return vectorial;
      }

      const ThisType &operator*= ( const field_type &s )
      {
        scalar() *= s;
        return *this;
      }

      const ThisType &operator/= ( const field_type &s )
      {
        scalar() /= s;
        return *this;
      }

      const ComponentType &component () const { return component_; }

      const ScalarType &scalar () const { return scalar_; }
      ScalarType &scalar () { return scalar_; }

    protected:
      ComponentType component_;
      ScalarType scalar_;
    };



    // MakeVectorialExpression
    // -----------------------

    template< class Scalar, class Vectorial >
    class MakeVectorialExpression
    : public BasicMakeVectorialExpression< Scalar, Vectorial >
    {
      typedef MakeVectorialExpression< Scalar, Vectorial > ThisType;
      typedef BasicMakeVectorialExpression< Scalar, Vectorial > BaseType;

    public:
      typedef typename BaseType::ComponentType ComponentType;
      typedef typename BaseType::ScalarType ScalarType;

      MakeVectorialExpression ( const ComponentType &component, const ScalarType &scalar )
      : BaseType( component, scalar )
      {}
    };

    template< class K, int dimR >
    class MakeVectorialExpression< FieldVector< K, 1 >, FieldVector< K, dimR > >
    : public BasicMakeVectorialExpression< FieldVector< K, 1 >, FieldVector< K, dimR > >
    {
      typedef MakeVectorialExpression< FieldVector< K, 1 >, FieldVector< K, dimR > > ThisType;
      typedef BasicMakeVectorialExpression< FieldVector< K, 1 >, FieldVector< K, dimR > > BaseType;

    public:
      typedef typename BaseType::ScalarType ScalarType;
      typedef typename BaseType::VectorialType VectorialType;

      typedef typename BaseType::field_type field_type;
      typedef typename BaseType::ComponentType ComponentType;
      typedef typename BaseType::size_type size_type;

      using BaseType::component;
      using BaseType::scalar;

      MakeVectorialExpression ( const ComponentType &component, const ScalarType &scalar )
      : BaseType( component, scalar )
      {}

      field_type operator* ( const ThisType &other ) const
      {
        return (component() == other.component() ? scalar() * other.scalar() : field_type( 0 ));
      }

      field_type operator* ( const VectorialType &other ) const
      {
        return (scalar()[ 0 ] * other[ component() ]);
      }

      field_type one_norm () const { return scalar().one_norm(); }
      field_type two_norm () const { return scalar().two_norm(); }
      field_type two_norm2 () const { return scalar().two_norm2(); }
      field_type infinity_norm () const { return scalar().infinity_norm(); }

      size_type size () const { return dimR; }

      friend field_type operator* ( const VectorialType &a, ThisType &b ) { return b*a; }
    };

    template< class K, int dimR, int dimD >
    class MakeVectorialExpression< FieldMatrix< K, 1, dimD >, FieldMatrix< K, dimR, dimD > >
    : public BasicMakeVectorialExpression< FieldMatrix< K, 1, dimD >, FieldMatrix< K, dimR, dimD > >
    {
      typedef MakeVectorialExpression< FieldMatrix< K, 1, dimD >, FieldMatrix< K, dimR, dimD > > ThisType;
      typedef BasicMakeVectorialExpression< FieldMatrix< K, 1, dimD >, FieldMatrix< K, dimR, dimD > > BaseType;

    public:
      typedef typename BaseType::ScalarType ScalarType;
      typedef typename BaseType::VectorialType VectorialType;

      typedef typename BaseType::field_type field_type;
      typedef typename BaseType::ComponentType ComponentType;
      typedef typename BaseType::size_type size_type;

      using BaseType::component;
      using BaseType::scalar;

      MakeVectorialExpression ( const ComponentType &component, const ScalarType &scalar )
      : BaseType( component, scalar )
      {}

      template< class X, class Y >
      void mv ( const X &x, Y &y ) const
      {
        for( size_type i = 0; i < rows(); ++i )
          y[ i ] = field_type( 0 );
        for( size_type j= 0; j < cols(); ++j )
          y[ component() ] += scalar()[ component() ][ j ] * x[ j ];
      }

      template< class X, class Y >
      void mtv ( const X &x, Y &y ) const
      {
        for( size_type i = 0; i < rows(); ++i )
          y[ i ] = scalar()[ i ][ component() ] * x[ component() ];
      }

      template< class X, class Y >
      void umv ( const X &x, Y &y ) const
      {
        for( size_type j= 0; j < cols(); ++j )
          y[ component() ] += scalar()[ component() ][ j ] * x[ j ];
      }

      template< class X, class Y >
      void umtv ( const X &x, Y &y ) const
      {
        for( size_type i = 0; i < rows(); ++i )
          y[ i ] += scalar()[ i ][ component() ] * x[ component() ];
      }

      template< class X, class Y >
      void mmv ( const X &x, Y &y ) const
      {
        for( size_type j= 0; j < cols(); ++j )
          y[ component() ] -= scalar()[ component() ][ j ] * x[ j ];
      }

      template< class X, class Y >
      void mmtv ( const X &x, Y &y ) const
      {
        for( size_type i = 0; i < rows(); ++i )
          y[ i ] -= scalar()[ i ][ component() ] * x[ component() ];
      }

      field_type frobenius_norm () const { return scalar().frobenius_norm(); }
      field_type frobenius_norm2 () const { return scalar().frobenius_norm2(); }
      field_type infinity_norm () const { return scalar().infinity_norm(); }

      field_type determinant () const { return (dimR == 1 ? scalar().determinant() : field_type( 0 )); }

      size_type N () const { return rows(); }
      size_type M () const { return cols(); }

      size_type rows () const { return dimR; }
      size_type cols () const { return scalar().cols(); }
    };



    // Auxilliary Functions for MakeVectorialExpression
    // ------------------------------------------------

    template< class Scalar, class Vectorial >
    inline bool
    operator== ( const MakeVectorialExpression< Scalar, Vectorial > &a,
                 const MakeVectorialExpression< Scalar, Vectorial > &b )
    {
      return ((a.component() == b.component()) && (a.scalar() == b.scalar()));
    }

    template< class Scalar, class Vectorial >
    inline bool
    operator!= ( const MakeVectorialExpression< Scalar, Vectorial > &a,
                 const MakeVectorialExpression< Scalar, Vectorial > &b )
    {
      return ((a.component() != b.component()) || (a.scalar() != b.scalar()));
    }

    template< class Scalar, class Vectorial >
    inline bool
    operator== ( const Vectorial &a,
                 const MakeVectorialExpression< Scalar, Vectorial > &b )
    {
      return (a == static_cast< Vectorial >( b ));
    }

    template< class Scalar, class Vectorial >
    inline bool
    operator!= ( const Vectorial &a,
                 const MakeVectorialExpression< Scalar, Vectorial > &b )
    {
      return (a != static_cast< Vectorial >( b ));
    }

    template< class Scalar, class Vectorial >
    inline bool
    operator== ( const MakeVectorialExpression< Scalar, Vectorial > &a,
                 const Vectorial &b )
    {
      return (static_cast< Vectorial >( a ) == b);
    }

    template< class Scalar, class Vectorial >
    inline bool
    operator!= ( const MakeVectorialExpression< Scalar, Vectorial > &a,
                 const Vectorial &b )
    {
      return (static_cast< Vectorial >( a ) != b);
    }

    template< class Scalar, class Vectorial >
    inline void
    axpy ( const typename MakeVectorialTraits< Scalar, Vectorial >::field_type &a,
           const MakeVectorialExpression< Scalar, Vectorial > &x,
           typename MakeVectorialTraits< Scalar, Vectorial >::VectorialType &y )
    {
      typedef MakeVectorialTraits< Scalar, Vectorial > Traits;
      axpy( a, Traits::access( x.scalar() ), Traits::access( y, x.component() ) );
    }

    template< class GeometryJacobianInverseTransposed, class K, int ROWS >
    void jacobianTransformation ( const GeometryJacobianInverseTransposed &gjit,
                                  const MakeVectorialExpression< FieldMatrix< K, 1, GeometryJacobianInverseTransposed::cols >, FieldMatrix< K, ROWS, GeometryJacobianInverseTransposed::cols > > &a,
                                  FieldMatrix< K, ROWS, GeometryJacobianInverseTransposed::rows > &b )
    {
      typedef MakeVectorialTraits< FieldMatrix< K, 1, GeometryJacobianInverseTransposed::cols >, FieldMatrix< K, ROWS, GeometryJacobianInverseTransposed::cols > > Traits;
      typedef MakeVectorialTraits< FieldMatrix< K, 1, GeometryJacobianInverseTransposed::rows >, FieldMatrix< K, ROWS, GeometryJacobianInverseTransposed::rows > > RgTraits;
      b = RgTraits::zeroVectorial();
      gjit.mv( Traits::access( a.scalar() ), b[ a.component() ] );
    }

    template< class GeometryJacobianInverseTransposed, class K, int SIZE >
    void hessianTransformation ( const GeometryJacobianInverseTransposed &gjit,
                                 const MakeVectorialExpression< FieldVector< FieldMatrix< K, GeometryJacobianInverseTransposed::cols, GeometryJacobianInverseTransposed::cols >, 1 >, FieldVector< FieldMatrix< K, GeometryJacobianInverseTransposed::cols, GeometryJacobianInverseTransposed::cols >, SIZE > > &a,
                                 FieldVector< FieldMatrix< K, GeometryJacobianInverseTransposed::rows, GeometryJacobianInverseTransposed::rows >, SIZE > &b )
    {
      const int dimLocal = GeometryJacobianInverseTransposed::cols;
      const int dimGlobal = GeometryJacobianInverseTransposed::rows;
      typedef MakeVectorialTraits< FieldVector< FieldMatrix< K, dimLocal, dimLocal >, 1 >, FieldVector< FieldMatrix< K, dimLocal, dimLocal >, SIZE > > Traits;
      typedef MakeVectorialTraits< FieldVector< FieldMatrix< K, dimGlobal, dimGlobal >, 1 >, FieldVector< FieldMatrix< K, dimGlobal, dimGlobal >, SIZE > > RgTraits;

      b = RgTraits::zeroVectorial();

      // c = J^{-T} a_r^T
      FieldMatrix< K, dimLocal, dimGlobal > c;
      for( int i = 0; i < dimLocal; ++i )
        gjit.mv( Traits::access( a.scalar() )[ i ], c[ i ] );

      // b_r = J^{-T} c
      for( int i = 0; i < dimGlobal; ++i )
      {
        FieldMatrixColumn< const FieldMatrix< K, dimLocal, dimGlobal > > ci( c, i );
        FieldMatrixColumn< FieldMatrix< K, dimGlobal, dimGlobal > > bi( RgTraits::access( b, a.component() ), i );
        gjit.umv( ci, bi );
      }

#if 0
      for( int k = 0; k < GeometryJacobianInverseTransposed::cols; ++k )
      {
        FieldVector< K, GeometryJacobianInverseTransposed::rows > c;
        gjit.mv( Traits::access( a.scalar() )[ k ], c );
        for( int j = 0; j < GeometryJacobianInverseTransposed::rows; ++j )
          RgTraits::access( b, a.component() )[ j ].axpy( gjit[ j ][ k ], c );
      }
#endif
    }

    template< class Scalar, class Vectorial >
    inline typename MakeVectorialTraits< Scalar, Vectorial >::field_type
    scalarProduct ( const MakeVectorialExpression< Scalar, Vectorial > &a,
                    const Vectorial &b )
    {
      return scalarProduct( a.scalar()[ 0 ], b[ a.component() ] );
    }

    template< class Scalar, class Vectorial >
    inline typename MakeVectorialTraits< Scalar, Vectorial >::field_type
    scalarProduct ( const Vectorial &a,
                    const MakeVectorialExpression< Scalar, Vectorial > &b )
    {
      return scalarProduct( a[ b.component() ], b.scalar()[ 0 ] );
    }

    template< class Scalar, class Vectorial >
    inline typename MakeVectorialTraits< Scalar, Vectorial >::field_type
    scalarProduct ( const MakeVectorialExpression< Scalar, Vectorial > &a,
                    const MakeVectorialExpression< Scalar, Vectorial > &b )
    {
      typedef typename MakeVectorialTraits< Scalar, Vectorial >::field_type field_type;
      return (a.component() == b.component() ? scalarProduct( a.scalar(), b.scalar() ) : field_type( 0 ));
    }



    // ToNewRange
    // ----------

    template< class ScalarFunctionSpace, class RangeVector >
    struct ToNewRange;

    template< class DomainField, class RangeField, int dimD, int dimR >
    struct ToNewRange< FunctionSpace< DomainField, RangeField, dimD, 1 >, FieldVector< RangeField, dimR > >
    {
      typedef FunctionSpace< DomainField, RangeField, dimD, dimR > Type;
    };



    // VectorialShapeFunctionSet
    // -------------------------

    template< class ScalarShapeFunctionSet, class RangeVector >
    class VectorialShapeFunctionSet
    {
      typedef VectorialShapeFunctionSet< ScalarShapeFunctionSet, RangeVector > ThisType;

    public:
      typedef ScalarShapeFunctionSet ScalarShapeFunctionSetType;

    protected:
      typedef typename ScalarShapeFunctionSetType::FunctionSpaceType ScalarFunctionSpaceType;

      static const std::size_t dimRangeFactor = MakeVectorialTraits< typename ScalarFunctionSpaceType::RangeType, RangeVector >::factor;

      template< class Functor, class Vectorial >
      struct VectorialFunctor;

    public:
      typedef typename ToNewRange< ScalarFunctionSpaceType, RangeVector >::Type FunctionSpaceType;

      explicit VectorialShapeFunctionSet ( const ScalarShapeFunctionSetType &scalarShapeFunctionSet = ScalarShapeFunctionSetType() )
      : scalarShapeFunctionSet_( scalarShapeFunctionSet )
      {}

      const ScalarShapeFunctionSetType &scalarShapeFunctionSet () const { return scalarShapeFunctionSet_; }

      int order () const { return scalarShapeFunctionSet().order(); }

      // Shape Function Set Interface Methods
      std::size_t size () const { return dimRangeFactor * scalarShapeFunctionSet().size(); }

      template< class Point, class Functor >
      void evaluateEach ( const Point &x, Functor functor ) const;

      template< class Point, class Functor >
      void jacobianEach ( const Point &x, Functor functor ) const;

      template< class Point, class Functor >
      void hessianEach ( const Point &x, Functor functor ) const;

    protected:
      ScalarShapeFunctionSet scalarShapeFunctionSet_;
    };



    // VectorialShapeFunctionSet::VectorialFunctor
    // -------------------------------------------

    template< class ScalarShapeFunctionSet, class RangeVector >
    template< class Functor, class Vectorial >
    struct VectorialShapeFunctionSet< ScalarShapeFunctionSet, RangeVector >::VectorialFunctor
    {
      explicit VectorialFunctor ( const Functor &functor )
      : functor_( functor )
      {}

      template< class Scalar >
      void operator() ( const std::size_t i, const Scalar &value )
      {
        typedef MakeVectorialTraits< Scalar, Vectorial > Traits;
        typedef MakeVectorialExpression< Scalar, Vectorial > Expression;
        const typename Traits::ComponentType end = Traits::end();
        for( typename Traits::ComponentType k = Traits::begin(); k != end; ++k )
          functor_( i*Traits::factor + Traits::index( k ), Expression( k, value ) );
      }

    private:
      Functor functor_;
    };



    // Implementation of VectorialShapeFunctionSet
    // -------------------------------------------

    template< class ScalarShapeFunctionSet, class RangeVector >
    template< class Point, class Functor >
    inline void VectorialShapeFunctionSet< ScalarShapeFunctionSet, RangeVector >
      ::evaluateEach ( const Point &x, Functor functor ) const
    {
      typedef typename FunctionSpaceType::RangeType VectorialType;
      scalarShapeFunctionSet().evaluateEach( x, VectorialFunctor< Functor, VectorialType >( functor ) );
    }


    template< class ScalarShapeFunctionSet, class RangeVector >
    template< class Point, class Functor >
    inline void VectorialShapeFunctionSet< ScalarShapeFunctionSet, RangeVector >
      ::jacobianEach ( const Point &x, Functor functor ) const
    {
      typedef typename FunctionSpaceType::JacobianRangeType VectorialType;
      scalarShapeFunctionSet().jacobianEach( x, VectorialFunctor< Functor, VectorialType >( functor ) );
    }


    template< class ScalarShapeFunctionSet, class RangeVector >
    template< class Point, class Functor >
    inline void VectorialShapeFunctionSet< ScalarShapeFunctionSet, RangeVector >
      ::hessianEach ( const Point &x, Functor functor ) const
    {
      typedef typename FunctionSpaceType::HessianRangeType VectorialType;
      scalarShapeFunctionSet().hessianEach( x, VectorialFunctor< Functor, VectorialType >( functor ) );
    }

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SHAPEFUNCTIONSET_VECTORIAL_HH


==> anc/xt-super/dune-fem/dune/fem/space/shapefunctionset/wrapper.hh <==
#ifndef DUNE_FEM_SPACE_SHAPEFUNCTIONSET_WRAPPER_HH
#define DUNE_FEM_SPACE_SHAPEFUNCTIONSET_WRAPPER_HH

// C++ includes
#include <cstddef>

/*
  @file
  @author Christoph Gersbacher
  @brief Identical wrapper for implementations of Dune::Fem::ShapeFunctionSet
*/


namespace Dune
{

  namespace Fem
  {

    // IdShapeFunctionSet
    // ------------------

    template< class ShapeFunctionSet >
    class IdShapeFunctionSet
    {
    public:
      typedef typename ShapeFunctionSet::FunctionSpaceType FunctionSpaceType;

      typedef typename ShapeFunctionSet::DomainType DomainType;
      typedef typename ShapeFunctionSet::RangeType RangeType;
      typedef typename ShapeFunctionSet::JacobianRangeType JacobianRangeType;
      typedef typename ShapeFunctionSet::HessianRangeType HessianRangeType;

      IdShapeFunctionSet ( const ShapeFunctionSet &shapeFunctionSet = ShapeFunctionSet() )
      : shapeFunctionSet_( shapeFunctionSet )
      {}

      int order () const
      {
        return shapeFunctionSet_.order();
      }

      std::size_t size () const
      {
        return shapeFunctionSet_.size();
      }

      template< class Point, class Functor >
      void evaluateEach ( const Point &x, Functor functor ) const
      {
        return shapeFunctionSet_.evaluateEach( x, functor );
      }

      template< class Point, class Functor >
      void jacobianEach ( const Point &x, Functor functor ) const
      {
        return shapeFunctionSet_.jacobianEach( x, functor );
      }

      template< class Point, class Functor >
      void hessianEach ( const Point &x, Functor functor ) const
      {
        return shapeFunctionSet_.hessianEach( x, functor );
      }

    private:
      ShapeFunctionSet shapeFunctionSet_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SPACE_SHAPEFUNCTIONSET_WRAPPER_HH


==> anc/xt-super/dune-fem/dune/fem/space/test/2dgrid.dgf <==
DGF

Interval
0 0   % p0
1 1   % p1
4 4   % nx ny
#

BoundaryDomain
default 1 
#

GridParameter
name 2d-unit-cube(8x8)
closure none
refinementedge longest
overlap 1
#


==> anc/xt-super/dune-fem/dune/fem/space/test/3dgrid.dgf <==
DGF

Interval
0 0 0  % p0
1 1 1  % p1
4 4 4  % nx ny nz
#

BoundaryDomain
default 1
#

GridParameter
overlap 1
name 3d-unit-cube(2x2x2)
#


==> anc/xt-super/dune-fem/dune/fem/space/test/CMakeLists.txt <==
set(POLORDER  2)
set(DIMRANGE  3)
set(WANT_GRAPE  0)
#set( GRIDTYPE PARALLELGRID_ALUGRID_SIMPLEX )
#set( GRIDTYPE ALUGRID_SIMPLEX )
#set( GRIDTYPE ALUGRID_CONFORM )
#set( GRIDTYPE ALUGRID_CUBE )
#set( GRIDTYPE ALBERTAGRID )
set(GRIDDIM 2)
set(GRIDTYPE YASPGRID)

add_definitions( "-D${GRIDTYPE}" )
add_definitions( "-DDIMRANGE=${DIMRANGE}" )
add_definitions( "-DPOLORDER=${POLORDER}" )
add_definitions( "-DWANT_GRAPE=${WANT_GRAPE}" )

# copy data to build source to make tests work
configure_file(2dgrid.dgf ${CMAKE_CURRENT_BINARY_DIR}/2dgrid.dgf COPYONLY)
configure_file(3dgrid.dgf ${CMAKE_CURRENT_BINARY_DIR}/3dgrid.dgf COPYONLY)
configure_file(parameter ${CMAKE_CURRENT_BINARY_DIR}/parameter COPYONLY)
configure_file(dgcomm-4.sh ${CMAKE_CURRENT_BINARY_DIR}/dgcomm_4.sh COPYONLY)
configure_file(dgcomm-cached-4.sh ${CMAKE_CURRENT_BINARY_DIR}/dgcomm_cached_4.sh COPYONLY)

add_executable(l2projection l2projection.cc)
dune_target_link_libraries(l2projection "${DUNE_LIBS};${LOCAL_LIBS}")
set_property(TARGET l2projection APPEND PROPERTY
             COMPILE_DEFINITIONS "GRIDDIM=${GRIDDIM}" )
add_executable(adapt adapt.cc)
dune_target_link_libraries(adapt "${DUNE_LIBS};${LOCAL_LIBS}")
set_property(TARGET adapt APPEND PROPERTY
             COMPILE_DEFINITIONS "GRIDDIM=${GRIDDIM}" )
add_executable(padapt padapt.cc)
dune_target_link_libraries(padapt "${DUNE_LIBS};${LOCAL_LIBS}")
set_property(TARGET padapt APPEND PROPERTY
             COMPILE_DEFINITIONS "GRIDDIM=${GRIDDIM}" )
add_executable(combinedspacetest combinedspacetest.cc)
dune_target_link_libraries(combinedspacetest "${DUNE_LIBS};${LOCAL_LIBS}")
set_property(TARGET combinedspacetest APPEND PROPERTY
             COMPILE_DEFINITIONS "GRIDDIM=${GRIDDIM}" )
add_executable(lagrangeinterpolation lagrangeinterpolation.cc)
dune_target_link_libraries(lagrangeinterpolation "${DUNE_LIBS};${LOCAL_LIBS}")
set_property(TARGET lagrangeinterpolation APPEND PROPERTY
             COMPILE_DEFINITIONS "GRIDDIM=${GRIDDIM}" )
add_executable(interpolation interpolation.cc)
dune_target_link_libraries(interpolation "${DUNE_LIBS};${LOCAL_LIBS}")
set_property(TARGET interpolation APPEND PROPERTY
             COMPILE_DEFINITIONS "GRIDDIM=${GRIDDIM}" )
add_executable(hierarchicspace hierarchicspace.cc)
dune_target_link_libraries(hierarchicspace "${DUNE_LIBS};${LOCAL_LIBS}")
set_property(TARGET hierarchicspace APPEND PROPERTY
             COMPILE_DEFINITIONS "GRIDDIM=${GRIDDIM}" )
add_executable(lagrangeadapt lagrangeadapt.cc)
dune_target_link_libraries(lagrangeadapt "${DUNE_LIBS};${LOCAL_LIBS}")
set_property(TARGET lagrangeadapt APPEND PROPERTY
             COMPILE_DEFINITIONS "GRIDDIM=${GRIDDIM}" )
add_executable(lagrangeglobalrefine lagrangeglobalrefine.cc)
dune_target_link_libraries(lagrangeglobalrefine "${DUNE_LIBS};${LOCAL_LIBS}")
set_property(TARGET lagrangeglobalrefine APPEND PROPERTY
             COMPILE_DEFINITIONS "GRIDDIM=${GRIDDIM}" )
add_executable(legendretest legendretest.cc)
dune_target_link_libraries(legendretest "${DUNE_LIBS};${LOCAL_LIBS}")
set_property(TARGET legendretest APPEND PROPERTY
             COMPILE_DEFINITIONS "GRIDDIM=${GRIDDIM}" )
add_executable(localadapter localadapter.cc)
dune_target_link_libraries(localadapter "${DUNE_LIBS};${LOCAL_LIBS}")
set_property(TARGET localadapter APPEND PROPERTY
             COMPILE_DEFINITIONS "GRIDDIM=${GRIDDIM}" )
add_executable(arraytest arraytest.cc)
dune_target_link_libraries(arraytest "${DUNE_LIBS};${LOCAL_LIBS}")
set_property(TARGET arraytest APPEND PROPERTY
             COMPILE_DEFINITIONS "GRIDDIM=${GRIDDIM}" )
add_executable(dgcomm dgcomm.cc)
dune_target_link_libraries(dgcomm "${DUNE_LIBS};${LOCAL_LIBS}")
set_property(TARGET dgcomm APPEND PROPERTY
             COMPILE_DEFINITIONS "GRIDDIM=3;WORLDDIM=3;WANT_CACHED_COMM_MANAGER=0" )
add_executable(dgcomm_cached dgcomm.cc)
dune_target_link_libraries(dgcomm_cached "${DUNE_LIBS};${LOCAL_LIBS}")
set_property(TARGET dgcomm_cached APPEND PROPERTY
             COMPILE_DEFINITIONS "GRIDDIM=3;WORLDDIM=3" )

dune_add_test(lagrangeadapt adapt padapt
              arraytest combinedspacetest interpolation hierarchicspace
              l2projection lagrangeglobalrefine lagrangeinterpolation
              legendretest localadapter
              NO_DEPENDENCY dgcomm_4.sh dgcomm_cached_4.sh
              DEPENDENCY_ONLY dgcomm dgcomm_cached )


==> anc/xt-super/dune-fem/dune/fem/space/test/Makefile.am <==
POLORDER = 2
DIMRANGE = 3
WANT_GRAPE = 0

# set default grid type for make all
GRIDTYPE=YASPGRID
#GRIDTYPE=PARALLELGRID_ALUGRID_SIMPLEX
#GRIDTYPE=ALUGRID_SIMPLEX
#GRIDTYPE=ALUGRID_CONFORM
#GRIDTYPE=ALUGRID_CUBE
#GRIDTYPE=ALBERTAGRID
GRIDDIM=3

LDADD = $(ALL_PKG_LDFLAGS) $(ALL_PKG_LIBS) $(LOCAL_LIBS) $(MPI_LDFLAGS)
AM_CPPFLAGS = $(ALL_PKG_CPPFLAGS) -DPOLORDER=$(POLORDER) -DDIMRANGE=$(DIMRANGE) -DWANT_GRAPE=$(WANT_GRAPE)

ADAPTPROG = adapt adapt_combinedspace_pointbased adapt_combinedspace_variablebased hierarchicspace lagrangeadapt localadapter functiontupleadapt padapt

# programs run during make check
TESTS = $(ADAPTPROG) dgcomm-4.sh dgcomm-cached-4.sh

check_PROGRAMS = $(ADAPTPROG) \
		 adapt \
		 adapt_combinedspace_pointbased \
		 adapt_combinedspace_variablebased \
		 arraytest \
		 combinedspacetest \
		 dgcomm \
		 dgcomm_cached \
		 interpolation \
		 hierarchicspace \
		 l2projection \
		 lagrangeglobalrefine \
		 lagrangeinterpolation \
		 legendretest \
		 localadapter

EXTRA_DIST = systemmatrix.cc dgcomm-4.sh dgcomm-cached-4.sh parameter *.dgf

l2projection_SOURCES = l2projection.cc
adapt_SOURCES = adapt.cc
adapt_combinedspace_pointbased_SOURCES = adapt.cc
adapt_combinedspace_variablebased_SOURCES = adapt.cc
padapt_SOURCES = padapt.cc
combinedspacetest_SOURCES = combinedspacetest.cc
lagrangeinterpolation_SOURCES = lagrangeinterpolation.cc
interpolation_SOURCES = interpolation.cc
hierarchicspace_SOURCES = hierarchicspace.cc
lagrangeadapt_SOURCES = lagrangeadapt.cc
functiontupleadapt_SOURCES = functiontupleadapt.cc
lagrangeglobalrefine_SOURCES = lagrangeglobalrefine.cc
legendretest_SOURCES = legendretest.cc
localadapter_SOURCES = localadapter.cc
arraytest_SOURCES = arraytest.cc
dgcomm_SOURCES = dgcomm.cc
dgcomm_cached_SOURCES = dgcomm.cc
dgcomm_CPPFLAGS = $(AM_CPPFLAGS) -UGRIDDIM -DGRIDDIM=3 -UWORLDDIM -DWORLDDIM=3 -DWANT_CACHED_COMM_MANAGER=0
dgcomm_cached_CPPFLAGS = $(AM_CPPFLAGS) -UGRIDDIM -DGRIDDIM=3 -UWORLDDIM -DWORLDDIM=3
adapt_combinedspace_pointbased_CPPFLAGS = $(AM_CPPFLAGS) -DUSE_COMBINED_SPACE -DPOINTBASED
adapt_combinedspace_variablebased_CPPFLAGS = $(AM_CPPFLAGS) -DUSE_COMBINED_SPACE

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/dune/fem/space/test/adapt.cc <==
#include <config.h>

#include <iostream>

using namespace Dune;

#include <dune/fem/function/adaptivefunction.hh>
#include <dune/fem/function/vectorfunction.hh>
#include <dune/fem/function/blockvectorfunction.hh>
#include <dune/fem/function/blockvectordiscretefunction.hh>
#include <dune/fem/space/discontinuousgalerkin.hh>

#if USE_COMBINED_SPACE
#include <dune/fem/space/combinedspace.hh>
#endif

#include <dune/fem/quadrature/cachingquadrature.hh>
#include <dune/fem/gridpart/adaptiveleafgridpart.hh>

#include <dune/fem/operator/projection/dgl2projection.hh>
#include <dune/fem/misc/l2norm.hh>
#include <dune/fem/misc/capabilities.hh>

#if HAVE_GRAPE && WANT_GRAPE && GRIDDIM > 1
#define USE_GRAPE 1
#else
#define USE_GRAPE 0
#endif

#if USE_GRAPE && GRIDDIM > 1
#include <dune/grid/io/visual/grapedatadisplay.hh>
#endif

#include <dune/fem/io/parameter.hh>

// polynom approximation order of quadratures,
// at least poolynom order of basis functions
static const int polOrd   = POLORDER;
static const int dimRange = 3 ;

using namespace Fem;

//***********************************************************************
/*! L2 Projection of a function f:
*/
//***********************************************************************

//! the index set we are using
typedef GridSelector::GridType MyGridType;
typedef DGAdaptiveLeafGridPart< MyGridType > GridPartType;

//! define the function space, \f[ \R^2 \rightarrow \R \f]
// see dune/common/functionspace.hh
// typedef MatrixFunctionSpace < double , double, MyGridType::dimensionworld, 2,5 > FuncSpace;

#ifdef USE_COMBINED_SPACE
  typedef DiscontinuousGalerkinSpace< FunctionSpace < double , double, MyGridType::dimensionworld, 1 >,
                                      GridPartType, polOrd, CachingStorage> ContainedDiscreteFunctionSpaceType;
  #ifdef POINTBASED
    static const std::string usingSpaceName("Using CombinedSpace< dimRange, PointBased >");
    typedef CombinedSpace< ContainedDiscreteFunctionSpaceType, dimRange, PointBased > DiscreteFunctionSpaceType ;
  #else
    static const std::string usingSpaceName("Using CombinedSpace< dimRange, VariableBased >");
    typedef CombinedSpace< ContainedDiscreteFunctionSpaceType, dimRange, VariableBased > DiscreteFunctionSpaceType ;
  #endif
#else
    static const std::string usingSpaceName("Using DiscontinuousGalerkinSpace< dimRange >");
typedef DiscontinuousGalerkinSpace< FunctionSpace < double , double, MyGridType::dimensionworld, dimRange >,
                                    GridPartType, polOrd, CachingStorage>  DiscreteFunctionSpaceType;
#endif

//typedef CombinedDiscreteFunctionSpace< ContainedDiscreteFunctionSpaceType, ContainedDiscreteFunctionSpaceType > CombinedSpaceType ;
//typedef CombinedDiscreteFunctionSpace< CombinedSpaceType, ContainedDiscreteFunctionSpaceType > DiscreteFunctionSpaceType ;

////typedef CombinedSpace< ContainedDiscreteFunctionSpaceType, dimRange, PointBased > DiscreteFunctionSpaceType ;

typedef typename DiscreteFunctionSpaceType :: FunctionSpaceType FunctionSpaceType;

//! define the type of discrete function we are using , see
typedef AdaptiveDiscreteFunction< DiscreteFunctionSpaceType > DiscreteFunctionType;
//typedef Dune::Fem::ManagedDiscreteFunction< VectorDiscreteFunction< DiscreteFunctionSpaceType, std::vector< double > > > DiscreteFunctionType;
//typedef ISTLBlockVectorDiscreteFunction< DiscreteFunctionSpaceType > DiscreteFunctionType;
//typedef Dune::Fem::ReferenceBlockVector< FunctionSpaceType::RangeFieldType,
//                                         DiscreteFunctionSpaceType::localBlockSize > BlockVectorType;
//typedef Dune::Fem::BlockVectorDiscreteFunction< DiscreteFunctionSpaceType, BlockVectorType > DiscreteFunctionType;

typedef DofManager< MyGridType > DofManagerType;

typedef AdaptationManager< MyGridType, RestrictProlongDefault< DiscreteFunctionType > > AdaptationManagerType;

// ***********************************************************
// the exact solution to the problem for EOC calculation
struct ExactSolution
: public Fem::Function< FunctionSpaceType, ExactSolution >
{
  typedef FunctionSpaceType::RangeType RangeType;
  typedef FunctionSpaceType::RangeFieldType RangeFieldType;
  typedef FunctionSpaceType::DomainType DomainType;

  //! f(x,y) = x*(1-x)*y*(1-y)
  void evaluate ( const DomainType &x, RangeType &ret ) const
  {
    ret = 2.; // maximum of function is 2
    for( int i = 0; i < DomainType::dimension; ++i )
      ret *= sin( x[ i ]*(1.0 -x[ i ])*4.);
  }

  void evaluate ( const DomainType &x, RangeFieldType time, RangeType &ret ) const
  {
    evaluate( x, ret );
  }
};

// ********************************************************************
void adapt( MyGridType &grid, DiscreteFunctionType &solution, int step )
{
  const DiscreteFunctionType::DiscreteFunctionSpaceType &space = solution.space();
  RestrictProlongDefault<DiscreteFunctionType> rp(solution);
  rp.setFatherChildWeight(DGFGridInfo< MyGridType >::refineWeight());

  AdaptationManagerType adop(grid,rp);

  std::string message;

  int mark = 1;
  int count = std::abs(step);

  if(step < 0)
  {
    message += "Coarsening...";
    mark = -1;
  }
  else
    message += "Refining...";

  if( Parameter :: verbose() )
  {
    std::cout << "Grid leaf size:             " << grid.size( 0 ) << std::endl;
    std::cout << "AdaptiveLeafIndexSet.size:  " << space.indexSet().size( 0 ) << std::endl;
  }

  for( int i = 0; i < count; ++i )
  {
    for( const auto& entity : space)
      grid.mark( mark, entity );
    adop.adapt();
    std::cout << message << std::endl;
  }

  if( Parameter :: verbose() )
  {
    std::cout << "Grid leaf size:             " << grid.size( 0 ) << std::endl;
    std::cout << "AdaptiveLeafIndexSet.size:  " << space.indexSet().size( 0 ) << std::endl;
  }

}
// ********************************************************************
double algorithm ( MyGridType &grid, DiscreteFunctionType &solution, int step, int turn )
{
  const unsigned int order = solution.space().order();

  {
    ExactSolution f;
    DGL2ProjectionImpl :: project( f, solution );
    Dune :: Fem :: L2Norm< GridPartType > l2norm ( solution.space().gridPart(), 2*order+2 ) ;
    double new_error = l2norm.distance( f ,solution );
    std::cout << "before ref." << new_error << "\n\n";
  }

  adapt(grid,solution,step);

#if USE_GRAPE
  // if Grape was found, then display last solution
  if(turn > 0)
  {
    std::cerr << "GRAPE 1" << std::endl;
    GrapeDataDisplay < MyGridType > grape(grid);
    grape.dataDisplay( solution );
  }
#endif

  ExactSolution f;
  // calculation L2 error on refined grid
  // pol ord for calculation the error chould by higher than
  // pol for evaluation the basefunctions
  Dune :: Fem :: L2Norm< GridPartType > l2norm ( solution.space().gridPart(), 2*order+2 ) ;
  double error = l2norm.distance( f, solution );

#if USE_GRAPE
  // if Grape was found, then display last solution
  if(turn > 0)
  {
    std::cerr << "GRAPE 2" << std::endl;
    GrapeDataDisplay< MyGridType > grape(grid);
    grape.dataDisplay( solution );
  }
#endif

  //! perform l2-projection to refined grid
  DGL2ProjectionImpl :: project ( f, solution );
  double new_error = l2norm.distance( f, solution );
  std::cout << "\nL2 Error : " << error << " on new grid " << new_error << "\n\n";
#if USE_GRAPE
  // if Grape was found, then display last solution
  if(turn > 0)
  {
    std::cerr << "SIZE: " << solution.space().size()
        << " GRID: " << grid.size(0) << std::endl;
    std::cerr << "GRAPE 3" << std::endl;
    GrapeDataDisplay< MyGridType > grape(grid);
    grape.dataDisplay( solution );
  }
#endif
  return error;
}

//**************************************************
//
//  main programm, run algorithm twice to calc EOC
//
//**************************************************
int main( int argc, char *argv[] )
try {
  MPIManager :: initialize( argc, argv );

  const char* paramName = "parameter";
  if( argc < 2 )
  {
    std :: cerr << "Usage: " << argv[ 0 ] << "<parameter>" << std :: endl;
  }
  else
    paramName = argv[1];

  std::string paramFile( paramName );
  std::cout << usingSpaceName << std::endl;

  // append parameter
  Parameter :: append( argc , argv );
  Parameter :: append( paramFile );

  int ml = 2 ; // default value = 2
  ml = Parameter :: getValue ("lagrangeadapt.maxlevel", ml);

  std::vector<double> error(ml);

  std::ostringstream gridFilenameStream;
  gridFilenameStream << MyGridType::dimensionworld << "dgrid.dgf";
  GridPtr< MyGridType > grid( gridFilenameStream.str() );

  const int step = DGFGridInfo< MyGridType >::refineStepsForHalf();

  GridPartType part ( *grid );
  DiscreteFunctionSpaceType space( part );

  // threshold for EOC difference to predicted value
  const double eocThreshold = Parameter :: getValue("adapt.eocthreshold", double(0.2) );

  const bool isLocallyAdaptive = Dune::Fem::Capabilities::isLocallyAdaptive< MyGridType > :: v ;

  DiscreteFunctionType solution ( "sol", space );
  solution.clear();
  std::cout << "------------    Refining:" << std::endl;
  for(int i=0; i<ml; i+=1)
  {
    error[i] = algorithm ( *grid , solution, step, (i==ml-1));
    if (i>0)
    {
      if ( isLocallyAdaptive )
      {
        double eoc = log( error[i-1]/error[i]) / M_LN2;
        std::cout << "EOC = " << eoc << std::endl;
        if( std::abs( eoc - (space.order()+eocThreshold) ) < 0 )
        {
          DUNE_THROW(InvalidStateException,"EOC check of refinement failed");
        }
      }
      else
        std::cout << "no EOC for non-adaptive grid" << std::endl;
    }
  }
  std::cout << "------------   Coarsening:" << std::endl;
  for(int i=ml-1; i>=0; i-=1)
  {
    error[i] = algorithm ( *grid , solution,-step, 1);
    if (i<ml-1)
    {
      if( isLocallyAdaptive )
      {
        double eoc = log( error[i+1]/error[i]) / M_LN2;
        std::cout << "EOC = " << eoc << std::endl;
        if( std::abs( eoc + (space.order()+eocThreshold) ) < 0 )
        {
          DUNE_THROW(InvalidStateException,"EOC check of coarsening failed");
        }
      }
      else
        std::cout << "no EOC for non-adaptive grid" << std::endl;
    }
  }
  return 0;
}
catch( const Dune :: Exception &exception )
{
  std :: cerr << exception << std :: endl;
  return 1;
}



==> anc/xt-super/dune-fem/dune/fem/space/test/arraytest.cc <==
#include <config.h>

#include <iostream>
#include <dune/common/stdstreams.hh>
#include <dune/common/fvector.hh>
#include <dune/common/fmatrix.hh>

using namespace Dune;

#include <dune/fem/space/common/arrays.hh>

using namespace Fem;

template <class Vector>
void checkVector( Vector& vector , const size_t rows, const size_t cols )
{
  std::cout << "Start Vector check: " << std::endl;
  vector.resize( rows );
  std::cout << "vector: capacity " << vector.capacity() << "  size " << vector.size() << std::endl;
  for( size_t i=0; i<rows; ++i )
  {
    vector[ i ].resize( cols );
    std::cout << "vector["<<i<<"]: capacity " << vector[ i ].capacity() << "  size " << vector[ i ].size() << std::endl;
    typedef typename Vector :: value_type :: value_type value_type;
    for( size_t j=0; j<cols; ++j )
    {
      vector[ i ][ j ] = value_type( j );
    }
  }
  std::cout << "End Vector check!" << std::endl << std::endl;
}

//**************************************************
//
//  main programm, run algorithm twice to calc EOC
//
//**************************************************
int main( int argc, char *argv[] )
try {
  typedef FieldVector< double , 1 > ValueType;

  MutableArray< MutableArray< ValueType > > vector;
  vector.setMemoryFactor( 1.1 );

  checkVector( vector, 10, 4 );
  checkVector( vector, 7, 6 );
  checkVector( vector, 20, 9 );
  checkVector( vector, 2, 5 );
  return 0;
}
catch( const Dune :: Exception &exception )
{
  std :: cerr << exception << std :: endl;
  return 1;
}



==> anc/xt-super/dune-fem/dune/fem/space/test/combinedspacetest.cc <==
#include <iostream>
#include <config.h>
#include <string>
#include <sstream>

static const int dimw = Dune::GridSelector::dimworld;

#include <dune/fem/quadrature/cachingquadrature.hh>
#include <dune/fem/space/discontinuousgalerkin.hh>
#include <dune/fem/space/lagrange.hh>
#include <dune/fem/space/combinedspace.hh>

#include <dune/fem/gridpart/adaptiveleafgridpart.hh>
#include <dune/fem/gridpart/leafgridpart.hh>

#include <dune/fem/misc/double.hh>


using namespace Dune;
using namespace Fem;

// polynom approximation order of quadratures,
// at least polynom order of basis functions
const int polOrd = POLORDER;

//***********************************************************************
/*! L2 Projection of a function f:

  This is an example how to solve the equation on
  \f[\Omega = (0,1)^2 \f]

  \f[ \int_{\Omega} u \phi = \int_{\Omega} f \phi  \ \ \ in \Omega \f]
  \f[ f(x,y) = x ( 1 - x) y ( 1 - y ) \f]

  Here u is the L_2 projection of f.

  The Projection should converge to the given function f.
  with the finite element method using lagrangian elements of polynom order +1.
*/
//***********************************************************************

//! the index set we are using
typedef GridSelector::GridType MyGridType;
typedef AdaptiveLeafGridPart< MyGridType > GridPartType;

// see dune/common/functionspace.hh
typedef FunctionSpace < MyGridType::ctype, double, dimw, 2 > FuncSpace1;
typedef FunctionSpace < MyGridType::ctype, double, dimw, 1 > FuncSpace2;

typedef FuncSpace1::RangeType RangeType1;
typedef FuncSpace2::RangeType RangeType2;
typedef FuncSpace1::JacobianRangeType JacobianRangeType1;
typedef FuncSpace2::JacobianRangeType JacobianRangeType2;
typedef FuncSpace1::HessianRangeType HessianRangeType1;
typedef FuncSpace2::HessianRangeType HessianRangeType2;

//! define the function space our unkown belong to
//! see dune/fem/lagrangebase.hh
typedef LagrangeDiscontinuousGalerkinSpace<FuncSpace1, GridPartType,
	polOrd+1,CachingStorage> DiscreteFunctionSpaceType1;

typedef LagrangeDiscontinuousGalerkinSpace<FuncSpace2, GridPartType,
	polOrd,CachingStorage> DiscreteFunctionSpaceType2;

typedef TupleDiscreteFunctionSpace< DiscreteFunctionSpaceType1, DiscreteFunctionSpaceType2 > DiscreteFunctionSpaceType;

typedef DiscreteFunctionSpaceType::IteratorType::Entity EntityType;

typedef DiscreteFunctionSpaceType::FunctionSpaceType FuncSpace;
typedef FuncSpace::RangeType RangeType;
typedef FuncSpace::JacobianRangeType JacobianRangeType;
typedef FuncSpace::HessianRangeType HessianRangeType;

typedef DiscreteFunctionSpaceType::BasisFunctionSetType BasisFunctionSetType;
typedef DiscreteFunctionSpaceType1::BasisFunctionSetType BasisFunctionSetType1;
typedef DiscreteFunctionSpaceType2::BasisFunctionSetType BasisFunctionSetType2;

typedef CachingQuadrature<GridPartType,0> QuadratureType;

const int dimRange = FuncSpace::dimRange;
const int dimRange1 = FuncSpace1::dimRange;
const int dimRange2 = FuncSpace2::dimRange;

const int dimDomain = FuncSpace::dimDomain;



int checkBasisSet ( const EntityType &entity, const DiscreteFunctionSpaceType &space )
{
  int checkSum = 0;
  BasisFunctionSetType bSet = space.basisFunctionSet( entity );

  BasisFunctionSetType1 bSet1 = space.subDiscreteFunctionSpace<0>().basisFunctionSet( entity );
  BasisFunctionSetType2 bSet2 = space.subDiscreteFunctionSpace<1>().basisFunctionSet( entity );

  const int nrBasis = bSet.size();
  const int nrBasis1 = bSet1.size();
  const int nrBasis2 = bSet2.size();

  QuadratureType quad( entity, space.order() + 1 );

  std::vector< RangeType > ranges( nrBasis, RangeType(0.) );
  std::vector< RangeType1 > ranges1( nrBasis1, RangeType1(0.) );
  std::vector< RangeType2 > ranges2( nrBasis2, RangeType2(0.) );

  std::vector< JacobianRangeType > jacs( nrBasis, JacobianRangeType(0.) );
  std::vector< JacobianRangeType1 > jacs1( nrBasis1, JacobianRangeType1(0.) );
  std::vector< JacobianRangeType2 > jacs2( nrBasis2, JacobianRangeType2(0.) );

  HessianRangeType null;
  HessianRangeType1 null1;
  HessianRangeType2 null2;

  for( int i = 0; i< dimDomain; ++i )
    for( int j = 0; j< dimDomain; ++j )
    {
      for( int r = 0; r< dimRange; ++r )
        null[r][i][j] =.0;
      for( int r = 0; r< dimRange1; ++r )
        null1[r][i][j] =.0;
      for( int r = 0; r< dimRange2; ++r )
        null2[r][i][j] =.0;
      }

  std::vector< HessianRangeType > hessians( nrBasis, null );
  std::vector< HessianRangeType1 > hessians1( nrBasis1, null1 );
  std::vector< HessianRangeType2 > hessians2( nrBasis2, null2 );

  for( unsigned int qp =0; qp < quad.nop(); ++qp )
  {

    bSet.evaluateAll( quad[qp], ranges );
    bSet1.evaluateAll( quad[qp], ranges1 );
    bSet2.evaluateAll( quad[qp], ranges2 );

    bSet.jacobianAll( quad[qp], jacs );
    bSet1.jacobianAll( quad[qp], jacs1 );
    bSet2.jacobianAll( quad[qp], jacs2 );

    bSet.hessianAll( quad[qp], hessians );
    bSet1.hessianAll( quad[qp], hessians1 );
    bSet2.hessianAll( quad[qp], hessians2 );

    RangeType value(0);
    JacobianRangeType jac(0);
    HessianRangeType hessian( null );

    for( int i=0; i< nrBasis; ++i )
    {
      for( int r = 0; r< dimRange; ++r )
      {
        if( r < dimRange1 )
        {
          for( int j=0; j < dimDomain; ++j )
          {
            jac[ r ][j] = ( i < nrBasis1 )? jacs1[i][r][j] : 0. ;

            for( int k=0; k < dimDomain; ++k )
            {
              hessian[ r ][ j ][ k ] = ( i<nrBasis1 )? hessians1[i][r][j][k] : 0. ;
            }
          }

         value[ r ] = ( i<nrBasis1 )? ranges1[ i ][ r ] : 0.;
        }
        else
        {
          value[ r ] = ( i < nrBasis1 )? 0. : ranges2[ i - nrBasis1 ][ r - dimRange1 ];

          for( int j=0; j < dimDomain; ++j )
          {
            jac[ r ][j] = ( i<nrBasis1 )? 0. : jacs2[ i-nrBasis1 ][ r - dimRange1 ][j];

            for( int k=0; k < dimDomain; ++k )
            {
              hessian[ r ][ j ][ k ] = ( i<nrBasis1 )? 0. : hessians2[ i - nrBasis1 ][ r - dimRange1 ][j][k];
            }
          }
        }
      }

      // check function value
      value -= ranges[i];
      if( value.two_norm() > 1e-8)
      {
        ++checkSum;
        std::cout<<" Basisfunction evaluation missmatch at: "<< i << " on quad point "<< qp << "  and difference: "<<  value.two_norm() <<std::endl;

        std::cout<< ranges[i]<<std::endl;
        if( i < nrBasis1 )
          std::cout<< ranges1[i]<<std::endl;
        else
          std::cout<< ranges2[i-nrBasis1]<<std::endl;
      }

      JacobianRangeType jacHelp( jac );
      // check jac
      jacHelp -= jacs[i];
      if( jacHelp.frobenius_norm() > 1e-8)
      {
        ++checkSum;
        std::cout<<" Basisfunction jacobian missmatch at: "<< i << " on quad point "<< qp << "  and difference: "<<  jacHelp.frobenius_norm() <<std::endl;

        std::cout<< jacs[i]<<std::endl;
        std::cout<< jac <<std::endl;
        if( i < nrBasis1 )
          std::cout<< jacs1[i]<<std::endl;
        else
          std::cout<< jacs2[i-nrBasis1]<<std::endl;
      }

      for( int r = 0; r < dimRange; ++r )
        hessian[ r ] -= hessians[i][ r ];

      double val = 0;
      for( int r = 0; r< dimRange; ++r )
        val += hessian[r].frobenius_norm2();

      if( std::sqrt ( val ) > 1e-8 )
      {
        ++checkSum;
        std::cout<<" Basisfunction hessian missmatch at: "<< i << " on quad point "<< qp <<std::endl;
      }
    }
  }
  return checkSum;
}

int checkSpace( const DiscreteFunctionSpaceType & space )
{
  int checksum = 0;
  for( const auto& entity : space )
    checksum += checkBasisSet( entity, space );
  return checksum;
}







//**************************************************
//
//  main programm, run algorithm twice to calc EOC
//
//**************************************************
int main (int argc, char **argv)
{
  MPIManager :: initialize( argc, argv );
  try
  {
    std::stringstream tmp;
    tmp << dimw;
    std::string macroGridName (tmp.str());
    macroGridName += "dgrid.dgf";

    GridPtr< MyGridType > gridptr( macroGridName );
    MyGridType &grid = *gridptr;

    GlobalRefine::apply(grid,2);

    GridPartType part ( grid );
    DiscreteFunctionSpaceType space ( part );

    return checkSpace( space );
  }
  catch( const Exception &exception )
  {
    std::cerr << exception << std::endl;
    return 1;
  }
}



==> anc/xt-super/dune-fem/dune/fem/space/test/combinedtest.cc <==
#include <iostream>
#include <config.h>

// #include <dune/grid/io/file/dgfparser/dgfgridtype.hh>
static const int dimw = Dune::GridSelector::dimworld;

#include <dune/fem/space/lagrange.hh>
#include <dune/fem/space/combinedspace/combinedspace.hh>
#include <dune/fem/function/adaptivefunction.hh>
#include <dune/fem/function/combinedfunction.hh>
#include <dune/fem/space/discontinuousgalerkin.hh>
#include <dune/fem/space/lagrange.hh>
#include <dune/fem/quadrature/cachingquadrature.hh>

#include <dune/fem/gridpart/adaptiveleafgridpart.hh>
#include <dune/fem/gridpart/leafgridpart.hh>

#include <dune/fem/misc/double.hh>

#if HAVE_GRAPE
#include <dune/grid/io/visual/grapedatadisplay.hh>
#endif
using namespace Dune;
using namespace Fem;

// polynom approximation order of quadratures,
// at least poolynom order of basis functions
const int polOrd = POLORDER;

//***********************************************************************
/*! L2 Projection of a function f:

  This is an example how to solve the equation on
  \f[\Omega = (0,1)^2 \f]

  \f[ \int_{\Omega} u \phi = \int_{\Omega} f \phi  \ \ \ in \Omega \f]
  \f[ f(x,y) = x ( 1 - x) y ( 1 - y ) \f]

  Here u is the L_2 projection of f.

  The Projection should converge to the given function f.
  with the finite element method using lagrangian elements of polynom order +1.
*/
//***********************************************************************

//! the index set we are using
typedef GridSelector::GridType MyGridType;
typedef LeafGridPart< MyGridType > GridPartType;

//! define the function space, \f[ \R^2 \rightarrow \R \f]
// see dune/common/functionspace.hh
//typedef MatrixFunctionSpace < double , double, dimw , 3,5 > FuncSpace;
// double -> Double

// the exact solution to the problem for EOC calculation
template< class FuncSpace >
class ExactSolution
: public Fem::Function< FuncSpace, ExactSolution< FuncSpace > >
{
  typedef Fem::Function < FuncSpace , ExactSolution<FuncSpace> > BaseType;

public:
  typedef typename FuncSpace::RangeType RangeType;
  typedef typename FuncSpace::RangeFieldType RangeFieldType;
  typedef typename FuncSpace::DomainType DomainType;

public:
  explicit ExactSolution ( int shift = 0 )
  : shift_( shift )
  {}

  //! f(x,y) = x*(1-x)*y*(1-y)
  void evaluate (const DomainType & x , RangeType & ret)  const
  {
    ret = 2.; // maximum of function is 2
    for (int j=0;j<RangeType::dimension; j++)
      for(int i=0; i<DomainType::dimension; i++)
	ret[j] += pow(x[i]*(1.0 -x[i])*4.,double(j+1+shift_));
  }
  void evaluate (const DomainType & x , RangeFieldType time ,
		 RangeType & ret) const
  {
    evaluate ( x , ret );
  }
  int shift_;
};

// ********************************************************************
template <class DiscreteFunctionType>
class L2Projection
{
  typedef typename DiscreteFunctionType::DiscreteFunctionSpaceType
          DiscreteFunctionSpaceType;

 public:
  template <class FunctionType>
  static void project (const FunctionType &f,
         DiscreteFunctionType &discFunc, int polOrd)
  {
    typedef typename DiscreteFunctionSpaceType::Traits::GridPartType GridPartType;
    const DiscreteFunctionSpaceType& space =  discFunc.space();

    discFunc.clear();

    typedef typename DiscreteFunctionType::LocalFunctionType LocalFuncType;

    typename DiscreteFunctionSpaceType::RangeType ret (0.0);
    typename DiscreteFunctionSpaceType::RangeType phi (0.0);

    for(const auto& entity : space)
    {
      // Get quadrature rule
      CachingQuadrature<GridPartType,0> quad(entity, polOrd);

      LocalFuncType lf = discFunc.localFunction(entity);

      //! Note: BaseFunctions must be ortho-normal!!!!
      typedef typename DiscreteFunctionSpaceType::BaseFunctionSetType
	BaseFunctionSetType ;
      const BaseFunctionSetType & baseset =
        lf.baseFunctionSet();

      const typename MyGridType::template Codim<0>::Entity::Geometry&
        itGeom = entity.geometry();

      const int quadNop = quad.nop();
      const int numDofs = lf.numDofs();
      for(int qP = 0; qP < quadNop ; ++qP)
      {
        f.evaluate(itGeom.global(quad.point(qP)), ret);
        for(int i=0; i<numDofs; ++i) {
          baseset.evaluate( i, quad[qP], phi );
          lf[i] += quad.weight(qP) * (ret * phi) ;
        }
      }
    }
  }

  template <class FunctionType>
  static void project (const FunctionType &f, DiscreteFunctionType &discFunc)
  {
    const DiscreteFunctionSpaceType& space =  discFunc.space();
    int polOrd = 2 * space.order();
    project(f,discFunc,polOrd);
  }
};

// calculates || u-u_h ||_L2
template <class DiscreteFunctionType>
class L2Error
{
  typedef typename DiscreteFunctionType::DiscreteFunctionSpaceType
          DiscreteFunctionSpaceType;
  typedef typename DiscreteFunctionSpaceType :: RangeType RangeType;

public:
  template <class FunctionType>
  RangeType norm (const FunctionType &f, DiscreteFunctionType &discFunc,
      double time, int polOrd) const
  {
    const DiscreteFunctionSpaceType & space = discFunc.space();

    typedef typename DiscreteFunctionSpaceType::GridPartType GridPartType;
    typedef typename DiscreteFunctionType::LocalFunctionType LocalFuncType;

    RangeType ret (0.0);
    RangeType phi (0.0);

    RangeType error(0.0);

    enum { dimRange = DiscreteFunctionSpaceType :: DimRange };

    for(const auto& entity : space)
    {
      CachingQuadrature<GridPartType,0> quad(entity, polOrd);
      LocalFuncType lf = discFunc.localFunction(entity);
      const int quadNop = quad.nop();
      for(int qP = 0; qP < quadNop; ++qP)
      {
        double weight = quad.weight(qP) * entity.geometry().integrationElement(quad.point(qP));
        f.evaluate(entity.geometry().global(quad.point(qP)),time, ret);
        lf.evaluate(quad[qP],phi);

        for(int i=0; i< dimRange; ++i)
          error[i] += weight * SQR(ret[i] - phi[i]);
      }
    }

    for(int i=0; i< dimRange; ++i)
    {
      error[i] = sqrt(error[i]);
    }

    return error;
  }

  template <class FunctionType>
  RangeType norm (const FunctionType &f, DiscreteFunctionType &discFunc,
      double time) const
  {
    const DiscreteFunctionSpaceType & space = discFunc.space();
    int polOrd = 2 * space.order() + 2;
    return norm(f,discFunc,time,polOrd);
  }
};
// ********************************************************************
// ********************************************************************
// ********************************************************************
const int RANGE = 3;
typedef FunctionSpace < MyGridType :: ctype, double ,
			dimw , RANGE > FuncSpace;
typedef FunctionSpace < MyGridType :: ctype, double ,
			dimw , 1 > SingleFuncSpace;
typedef DiscontinuousGalerkinSpace<
  SingleFuncSpace,GridPartType,
  polOrd,CachingStorage> SingleDiscreteFunctionSpaceType;
typedef AdaptiveDiscreteFunction <
  SingleDiscreteFunctionSpaceType > SingleDiscreteFunctionType;

//! Get the Dofmanager type
typedef DofManager<MyGridType> DofManagerType;

template <class DiscreteFunctionType>
double algorithm (MyGridType& grid,
		  DiscreteFunctionType& solution  , int turn )
{
  typedef typename
    DiscreteFunctionType::DiscreteFunctionSpaceType
    DiscreteFunctionSpaceType;
  //! perform l2-projection
  typedef typename DiscreteFunctionSpaceType ::
    ContainedSpaceType SubDFSType;
  typedef typename DiscreteFunctionType ::
    SubDiscreteFunctionType SubDFType;
  typedef typename DiscreteFunctionSpaceType ::
    RangeType RangeType;
  typedef typename SubDFSType :: RangeType SubRangeType;
  RangeType error(0);
  ExactSolution< typename DiscreteFunctionSpaceType::FunctionSpaceType > f;
  L2Projection<DiscreteFunctionType>:: project(f, solution);
  for (int method=0;method<2;method++)
  {
    // calculation L2 error
    // pol ord for calculation the error chould by higher than
    // pol for evaluation the basefunctions
    L2Error < DiscreteFunctionType > l2err;
    error = l2err.norm(f ,solution, 0.0);
    for(int i=0; i<RangeType::dimension; ++i)
      std::cout << "\nL2 Error["<<i<<"] : " << error[i] << "\n\n";
    for (int i=0;i<RangeType::dimension; ++i) {
      SubDFType& sol0 = solution.subFunction(i);
      ExactSolution< typename SubDFSType::FunctionSpaceType > f0( i );
      L2Error < SubDFType > l2err0;
      SubRangeType error0 = l2err0.norm(f0,sol0,0.0);
      std::cout << "\n L2 SubError[" << i << "]-Error[" << i << "]  : "
                << error0[0]-error[i] << "\n\n";
    }
    solution.clear();
    for (int i=0;i<RangeType::dimension; i+=1) {
      SubDFType& sol0 = solution.subFunction(i);
      ExactSolution< typename SubDFSType::FunctionSpaceType > f0( i );
      L2Projection<SubDFType>:: project(f0, sol0);
    }
  }

  return sqrt(error*error);
}


//**************************************************
//
//  main programm, run algorithm twice to calc EOC
//
//**************************************************
int main (int argc, char **argv)
{
  if(argc != 2)
  {
    fprintf(stderr,"usage: %s <maxlevel> \n",argv[0]);
    exit(1);
  }
  int ml = atoi( argv[1] );
  double* error = new double[ml];
  char tmp[16]; sprintf(tmp,"%d",dimw);
  std::string macroGridName (tmp);
  macroGridName += "dgrid.dgf";

  std :: cout << "Polynomial Order: " << polOrd << std :: endl;

  typedef CombinedDiscreteFunction<
    SingleDiscreteFunctionType,RANGE > DiscreteFunctionType1;
  DiscreteFunctionType1* solution1;
  {
    GridPtr<MyGridType> gridptr(macroGridName);
    MyGridType& grid=*gridptr;
    const int step = Dune::DGFGridInfo<MyGridType>::
      refineStepsForHalf();
    GridPartType part ( grid );
    SingleDiscreteFunctionSpaceType singFuncSpace ( part );
    SingleDiscreteFunctionType singSol("sol",singFuncSpace);
    solution1 = new DiscreteFunctionType1( singSol );
    solution1->clear();
    for(int i=0; i<ml; i+=step) {
      grid.globalRefine(step);
      DofManagerType& dm = DofManagerType :: instance( grid );
      dm.resize();
      error[i] = algorithm ( grid , *solution1 , i==ml-1);
      if (i>0) {
	double eoc = log( error[i-step]/error[i]) / M_LN2;
	std::cout << "EOC = " << eoc << " \n";
      }
    }
  }
  typedef CombinedSpace
     <SingleDiscreteFunctionSpaceType,RANGE,VariableBased>
      DiscreteFunctionSpaceType2;
  typedef AdaptiveDiscreteFunction<DiscreteFunctionSpaceType2>
      DiscreteFunctionType2;
  DiscreteFunctionType2* solution2;
  {
    GridPtr<MyGridType> gridptr(macroGridName);
    MyGridType& grid=*gridptr;
    const int step = Dune::DGFGridInfo<MyGridType>::
      refineStepsForHalf();
    GridPartType part ( grid );
    DiscreteFunctionSpaceType2 funcSpace(part);
    solution2 = new DiscreteFunctionType2 ( "sol",funcSpace );
    solution2->clear();
    for(int i=0; i<ml; i+=step) {
      grid.globalRefine(step);
      DofManagerType& dm = DofManagerType :: instance( grid );
      dm.resize();
      error[i] = algorithm ( grid , *solution2 , i==ml-1);
      if (i>0) {
	double eoc = log( error[i-step]/error[i]) / M_LN2;
	std::cout << "EOC = " << eoc << " \n";
      }
    }
  }
  (*solution1) -= (*solution2);
  std::cout << "Difference of function: "
	    << solution1->scalarProductDofs(*solution1)
            << std::endl;
  delete solution1;
  delete solution2;
  delete [] error;
  return 0;
}



==> anc/xt-super/dune-fem/dune/fem/space/test/dgcomm-4.sh <==
#!/bin/bash 

## start dgcomm test with 4 MPI processes

# define executable 
export MPIEXEC_PROG=dgcomm
# define executable 
export MPIEXEC_PARAMETER=parameter
# call mpi start script 
if [ -e ../../../../scripts/mpiexec.sh ] ; then
  exec ../../../../scripts/mpiexec.sh 4
else
  if [ "$MPIEXEC" == "" ]; then
    mpiexec -np 4 ./dgcomm
  else
    $MPIEXEC -np 4 ./dgcomm
  fi
fi


==> anc/xt-super/dune-fem/dune/fem/space/test/dgcomm-cached-4.sh <==
#!/bin/bash 

## start dgcomm test with 4 MPI processes

# define executable 
export MPIEXEC_PROG=dgcomm_cached
# define executable 
export MPIEXEC_PARAMETER=parameter
# call mpi start script 
if [ -e ../../../../scripts/mpiexec.sh ] ; then
  exec ../../../../scripts/mpiexec.sh 4
else
  if [ "$MPIEXEC" == "" ]; then
    mpiexec -np 4 ./dgcomm_cached
  else
    $MPIEXEC -np 4 ./dgcomm_cached
  fi
fi



==> anc/xt-super/dune-fem/dune/fem/space/test/dgcomm.cc <==
#ifdef ALBERTAGRID
// set dimensions to ALBERTA dimensions to avoid conflicts
#undef GRIDDIM
#define GRIDDIM ALBERTA_DIM
#undef WORLDDIM
#define WORLDDIM ALBERTA_DIM
#endif

#ifdef YASPGRID
#define SKIP_TEST_BECAUSE_USING_YASPGRID
#endif

#include <config.h>

#include <iostream>

using namespace Dune;

#include <dune/fem/function/adaptivefunction.hh>
#include <dune/fem/function/vectorfunction.hh>
#include <dune/fem/space/discontinuousgalerkin.hh>
#include <dune/fem/quadrature/cachingquadrature.hh>

#include <dune/fem/gridpart/adaptiveleafgridpart.hh>

#if HAVE_GRAPE && GRIDDIM > 1
#define USE_GRAPE 1
#else
#define USE_GRAPE 0
#endif

#if USE_GRAPE && GRIDDIM > 1
#include <dune/grid/io/visual/grapedatadisplay.hh>
#endif

#include <dune/fem/io/parameter.hh>

using namespace Fem;

// polynom approximation order of quadratures,
// at least poolynom order of basis functions
const int polOrd = POLORDER;

#ifndef GRIDDIM
#define GRIDDIM dimworld
#endif

//***********************************************************************
/*! L2 Projection of a function f:
*/
//***********************************************************************

//! the index set we are using
typedef GridSelector::GridType MyGridType;
typedef DGAdaptiveLeafGridPart< MyGridType , All_Partition > GridPartType;
//typedef AdaptiveLeafGridPart< MyGridType > GridPartType;
//typedef HierarchicGridPart< MyGridType > GridPartType;

//! define the function space, \f[ \R^2 \rightarrow \R \f]
// see dune/common/functionspace.hh
// typedef MatrixFunctionSpace < double , double, GRIDDIM , 2,5 > FuncSpace;

//! define the function space our unkown belong to
//! see dune/fem/lagrangebase.hh
typedef FunctionSpace < double , double, GRIDDIM , 5 > FuncSpace;
typedef DiscontinuousGalerkinSpace<FuncSpace, GridPartType,
  polOrd,CachingStorage> DiscreteFunctionSpaceType;

//! define the type of discrete function we are using , see
typedef AdaptiveDiscreteFunction< DiscreteFunctionSpaceType > DiscreteFunctionType;
//typedef ManagedDiscreteFunction< VectorDiscreteFunction< DiscreteFunctionSpaceType, DynamicVector< double > > > DiscreteFunctionType;

typedef DofManager< MyGridType > DofManagerType;

typedef AdaptationManager< MyGridType, RestrictProlongDefault< DiscreteFunctionType > > AdaptationManagerType;

// ***********************************************************
// the exact solution to the problem for EOC calculation
struct ExactSolution
: public Fem::Function< FuncSpace, ExactSolution >
{
  typedef FuncSpace::RangeType RangeType;
  typedef FuncSpace::RangeFieldType RangeFieldType;
  typedef FuncSpace::DomainType DomainType;

  //! f(x,y) = x*(1-x)*y*(1-y)
  void evaluate ( const DomainType &x, RangeType &ret ) const
  {
    ret = 2.; // maximum of function is 2
    for( int i = 0; i < DomainType::dimension; ++i )
      ret *= sin( x[ i ]*(1.0 -x[ i ])*4.);
  }
};

// ********************************************************************
class DGL2ProjectionAllPartitionNoComm
{

 public:
  template <class FunctionType, class DiscreteFunctionType>
  static void project (const FunctionType &f, DiscreteFunctionType &discFunc,
                       int polOrd = -1 )
  {
    typedef typename DiscreteFunctionType::Traits::DiscreteFunctionSpaceType
      FunctionSpaceType;
    typedef typename FunctionSpaceType::Traits::GridPartType GridPartType;
    typedef typename GridPartType :: template Codim < 0 > ::
      template Partition< All_Partition > :: IteratorType IteratorType;
    typedef typename IteratorType::Entity EntityType;
    typedef typename EntityType::Geometry GeometryType;

    const FunctionSpaceType& space =  discFunc.space();

    if( polOrd < 0 )  polOrd = 2 * space.order() + 2 ;

    discFunc.clear();

    typedef typename DiscreteFunctionType::LocalFunctionType LocalFuncType;

    typename FunctionSpaceType::RangeType ret (0.0);
    typename FunctionSpaceType::RangeType phi (0.0);

    IteratorType it    = space.gridPart().template begin< 0, All_Partition > ();
    IteratorType endit = space.gridPart().template end< 0, All_Partition > ();
    for( ; it != endit ; ++it)
    {
      const EntityType &entity = *it;
      const GeometryType &itGeom = entity.geometry();

      LocalFuncType lf = discFunc.localFunction(entity);

      CachingQuadrature<GridPartType,0> quad(entity, polOrd);
      for( size_t qP = 0; qP < quad.nop(); ++qP )
      {
        f.evaluate(itGeom.global(quad.point(qP)), ret);
        ret *= quad.weight(qP) ;
        lf.axpy( quad[qP], ret );
      }
    }
  }
};

// calculates || u-u_h ||_L2
template <class DiscreteFunctionType>
class L2ErrorNoComm
{
  typedef typename DiscreteFunctionType::DiscreteFunctionSpaceType
    DiscreteFunctionSpaceType;

public:
  template<class FunctionType >
  double norm (FunctionType &f, DiscreteFunctionType &discFunc, int polOrd = -1 )
  {
    const DiscreteFunctionSpaceType &space = discFunc.space();

    typedef typename DiscreteFunctionSpaceType::GridPartType GridPartType;
    typedef typename DiscreteFunctionSpaceType::RangeType RangeType;

    typedef typename GridPartType :: template Codim< 0 > ::
      template Partition< All_Partition > :: IteratorType IteratorType ;
    typedef typename IteratorType::Entity EntityType;
    typedef typename EntityType::Geometry GeometryType;

    typedef typename DiscreteFunctionType::LocalFunctionType LocalFuncType;

    if( polOrd < 0 ) polOrd = 2*space.order() + 4 ;

    RangeType ret (0.0);
    RangeType phi (0.0);

    double sum = 0.0;

    IteratorType it    = space.gridPart().template begin< 0, All_Partition > ();
    IteratorType endit = space.gridPart().template end< 0, All_Partition > ();
    for(; it != endit ; ++it)
    {
      const EntityType &entity = *it;
      const GeometryType &geometry = entity.geometry();

      LocalFuncType lf = discFunc.localFunction(entity);

      CachingQuadrature<GridPartType,0> quad(entity, polOrd);
      for( size_t qP = 0; qP < quad.nop(); ++qP )
      {
        double det = geometry.integrationElement(quad.point(qP));
        f.evaluate(geometry.global(quad.point(qP)), ret);
        lf.evaluate(quad[qP],phi);
        RangeType diff = ret - phi ;
        sum += det * quad.weight(qP) * ( diff * diff );
      }
    }
    return sqrt(sum);
  }
};

void resetNonInterior( DiscreteFunctionType &solution )
{
  typedef DiscreteFunctionType :: DiscreteFunctionSpaceType
    DiscreteFunctionSpaceType;
  typedef DiscreteFunctionSpaceType :: GridPartType GridPartType ;
  typedef GridPartType :: Codim< 0 > :: Partition< All_Partition > :: IteratorType
    IteratorType;

  typedef IteratorType :: Entity  EntityType ;

  const DiscreteFunctionSpaceType& space = solution.space();

  IteratorType it    = space.gridPart().begin< 0, All_Partition > ();
  IteratorType endit = space.gridPart().end< 0, All_Partition > ();

  int count = 0;
  for( ; it != endit; ++ it )
  {
    const EntityType& entity = * it ;
    if( entity.partitionType() != InteriorEntity )
    {
      ++count ;
      solution.localFunction( entity ).clear();
    }
  }

  std::cout << "P[" << space.gridPart().comm().rank() << "]  reset " << count << " entities "  << std::endl;

}

// ********************************************************************
double algorithm ( MyGridType &grid, DiscreteFunctionType &solution, int step, int turn )
{
  ExactSolution f;
  L2ErrorNoComm< DiscreteFunctionType > l2err;
  solution.clear();

  DGL2ProjectionAllPartitionNoComm :: project( f, solution );
  double new_error = l2err.norm(f ,solution);
  std::cout << "P[" << grid.comm().rank() << "]  start comm: " << new_error << std::endl;

  // reset all non-interior entities,
  // these should be restored during communication
  resetNonInterior( solution );

  // do communication
  solution.communicate();

  // calculate l2 error again
  double error = l2err.norm(f ,solution);
  std::cout << "P[" << grid.comm().rank() << "]  done comm: " << error << std::endl;

  if( std::abs( new_error - error ) > 1e-10 )
    DUNE_THROW(InvalidStateException,"Communication not working correctly");

  ///////////////////////////////////////////////////
  //  test non-blocking communication
  ///////////////////////////////////////////////////

  typedef DiscreteFunctionType :: DiscreteFunctionSpaceType :: CommunicationManagerType
    :: NonBlockingCommunicationType  NonBlockingCommunicationType;

  NonBlockingCommunicationType nonBlocking =
    solution.space().communicator().nonBlockingCommunication();

  // send data
  nonBlocking.send( solution );

  // do some work,
  // reset all non-interior entities,
  // these should be restored during communication
  resetNonInterior( solution );

  // receive data
  nonBlocking.receive( solution );

  // calculate l2 error again
  double nonBlock = l2err.norm(f ,solution);
  std::cout << "P[" << grid.comm().rank() << "]  non-blocking: " << nonBlock << std::endl;

  if( std::abs( new_error - nonBlock ) > 1e-10 )
    DUNE_THROW(InvalidStateException,"Communication not working correctly");

  return error;
}


//**************************************************
//
//  main programm, run algorithm twice to calc EOC
//
//**************************************************
int main( int argc, char *argv[] )
try {
#ifdef SKIP_TEST_BECAUSE_USING_YASPGRID
  std::cerr << "No comm check for YASPGRID because overlap not working correctly!" << std::endl;
  return 0;
#endif

  MPIManager :: initialize( argc, argv );

  const char* paramName = "parameter";
  if( argc < 2 )
  {
    std :: cerr << "Usage: " << argv[ 0 ] << "<parameter>" << std :: endl;
  }
  else
    paramName = argv[1];

  std::string paramFile( paramName );

  // append parameter
  Parameter :: append( argc , argv );
  Parameter :: append( paramFile );

  int ml = 2 ; // default value = 2
  //ml = Parameter :: getValue ("lagrangeadapt.maxlevel", ml);

  std::vector<double> error(ml);

  std::ostringstream gridFilenameStream;
  gridFilenameStream << GRIDDIM << "dgrid.dgf";
  GridPtr< MyGridType > gridptr ( gridFilenameStream.str() );
  MyGridType& grid = *gridptr ;

  const int step = DGFGridInfo< MyGridType >::refineStepsForHalf();

  GridPartType part ( grid );
  DiscreteFunctionSpaceType space( part );
  DiscreteFunctionType solution ( "sol", space );
  for(int i=0; i<ml; ++i )
  {
    if( grid.comm().rank() == 0)
      std::cout << std::endl << "**** Start communication cycle " << i << "  ****" << std::endl;

    GlobalRefine :: apply( grid, step );
    error[ i ] = algorithm ( grid , solution, step, (i==ml-1));
  }
  return 0;
}
catch( const Dune :: Exception &exception )
{
  std :: cerr << exception << std :: endl;
  return 1;
}



==> anc/xt-super/dune-fem/dune/fem/space/test/functiontupleadapt.cc <==
#include <config.h>

#define SHOW_INTERPOLATION 0
#define SHOW_RESTRICT_PROLONG 1

// to write out the data, set WRITE_DATA to 1
#define WRITE_DATA 0

// to use grape, set to WANT_GRAPE to 1
#ifndef WANT_GRAPE
#define WANT_GRAPE 0
#endif

// polynomial order of base functions
const int polOrder = POLORDER;

#include <iostream>
#include <sstream>
//#include <dune/common/stdstreams.cc>
#include <tuple>

#include <dune/fem/gridpart/leafgridpart.hh>

#include <dune/fem/gridpart/adaptiveleafgridpart.hh>
#include <dune/fem/space/common/adaptmanager.hh>
#include <dune/fem/space/common/restrictprolongtuple.hh>
#include <dune/fem/space/lagrange.hh>
// #include <dune/fem/space/padaptivespace.hh>
#include <dune/fem/function/adaptivefunction.hh>
#include <dune/fem/quadrature/cachingquadrature.hh>
#include <dune/fem/operator/lagrangeinterpolation.hh>
#include <dune/fem/misc/l2norm.hh>
#include <dune/fem/misc/h1norm.hh>

#if HAVE_GRAPE
  #define USE_GRAPE WANT_GRAPE
#else
  #define USE_GRAPE 0
  #if WANT_GRAPE
    #warning "Grape was not found by configure."
  #endif
#endif

#if USE_GRAPE
  #include <dune/grid/io/visual/grapedatadisplay.hh>
#endif
#include <dune/fem/io/parameter.hh>


// Check for unhealthy grids
// -------------------------

// forward declaration of the real main method
int Main ( int argc, char **argv );

template< class Grid >
struct CheckGridEnabled
{
  typedef Grid GridType;

  typedef Dune::Fem::AdaptiveLeafGridPart< GridType > GridPartType;

  inline static int CallMain ( int argc, char **argv )
  {
    return Main( argc, argv );
  }
};

// disable YaspGrid
namespace Dune
{
  template< int dim, class CoordCont >
  class YaspGrid;
}

template< int dim >
struct CheckGridEnabled< Dune :: YaspGrid< dim > >
{
  typedef Dune :: YaspGrid< dim > GridType;

  typedef Dune :: Fem :: LeafGridPart< GridType > GridPartType;

  inline static int CallMain ( int argc, char **argv )
  {
    std :: cerr << "WARNING: Lagrange Adaptation test disabled, because YaspGrid sucks!"
                << std :: endl;
    return 0;
  }
};

int main ( int argc, char **argv )
{
  return CheckGridEnabled< Dune::GridSelector::GridType >::CallMain( argc, argv );
}

#ifndef DISABLE_DEPRECATED_METHOD_CHECK
#define DISABLE_DEPRECATED_METHOD_CHECK 1
#endif

// use deprecated interface check unit ALUGrid returns entities instead of entity pointers
#ifndef DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE
#define DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE 1
#endif

#include <dune/grid/test/checkindexset.hh>
template <class GridPart>
void checkAdaptiveIndexSet( const GridPart& gridPart )
{
  // call check index set from the DUNE grid test suite
  auto gridView = static_cast< typename GridPart::GridViewType >( gridPart );
  Dune :: checkIndexSet( gridView.grid(), gridView, Dune :: dvverb );
}

using namespace Dune;
using namespace Fem;

// Function, we will interpolate
// -----------------------------

template< class FunctionSpace >
class ExactSolution
: public Fem::Function< FunctionSpace, ExactSolution< FunctionSpace > >
{
  typedef ExactSolution< FunctionSpace > ThisType;
  typedef Fem::Function< FunctionSpace, ThisType > BaseType;

public:
  typedef FunctionSpace FunctionSpaceType;

  typedef typename FunctionSpaceType::DomainFieldType DomainFieldType;
  typedef typename FunctionSpaceType::RangeFieldType RangeFieldType;

  typedef typename FunctionSpaceType::DomainType DomainType;
  typedef typename FunctionSpaceType::RangeType RangeType;
  typedef typename FunctionSpaceType::JacobianRangeType JacobianRangeType;

public:
  void evaluate ( const DomainType &x, RangeType &phi ) const
  {
    phi = 1;
    for( int i = 0; i < DomainType :: dimension; ++i )
      // phi[ 0 ] += x[ i ] * x[ i ];
      phi[ 0 ] *= sin( M_PI * x[ i ] );
  }

  void evaluate ( const DomainType &x, RangeFieldType t, RangeType &phi ) const
  {
    evaluate( x, phi );
  }

  void jacobian( const DomainType &x, JacobianRangeType &Dphi ) const
  {
    Dphi = 1;
    for( int i = 0; i < DomainType :: dimension; ++i )
      for( int j = 0; j < DomainType :: dimension; ++j )
        // Dphi[ 0 ][ j ] *= ((i != j) ? 1. : 2.*x[i]);
        Dphi[ 0 ][ j ] *= ((i != j) ? sin( M_PI * x[ i ]) : M_PI * cos( M_PI * x[ i ] ));
  }

  void jacobian( const DomainType &x, RangeFieldType t, JacobianRangeType &Dphi ) const
  {
    jacobian( x, Dphi );
  }
};



// Type Definitions
// ----------------

typedef Dune::GridSelector::GridType MyGridType;

typedef CheckGridEnabled< MyGridType >::GridPartType GridPartType;

//! type of the function space
typedef FunctionSpace< double, double, MyGridType::dimensionworld, 1 > FunctionSpaceType;

//! type of the discrete function space our unkown belongs to
typedef LagrangeDiscreteFunctionSpace< FunctionSpaceType, GridPartType, polOrder >
  DiscreteFunctionSpaceType;

typedef LagrangeDiscreteFunctionSpace< FunctionSpaceType, GridPartType, polOrder+1 >
  DiscreteFunctionSpaceTwoType;

//! type of the discrete function we are using
typedef AdaptiveDiscreteFunction< DiscreteFunctionSpaceType > DiscreteFunctionType;
typedef AdaptiveDiscreteFunction< DiscreteFunctionSpaceTwoType > DiscreteFunctionTwoType;

typedef ExactSolution< FunctionSpaceType > ExactSolutionType;

typedef GridFunctionAdapter< ExactSolutionType, GridPartType >
  GridExactSolutionType;

//! type of the DoF manager
typedef DofManager< MyGridType > DofManagerType;

//! type of restrict-prolong operator
typedef RestrictProlongDefaultTuple<DiscreteFunctionType, DiscreteFunctionTwoType, DiscreteFunctionType>
RestrictProlongOperatorType;

//! type of the adaption manager
typedef AdaptationManager< MyGridType, RestrictProlongOperatorType >
  AdaptationManagerType;






template< class... DiscreteFunction >
void adapt( MyGridType &grid, std::tuple< DiscreteFunction &... > functionTuple, int step,
            const bool locallyAdaptive )
{
  DiscreteFunctionType& solution(std::get<0>(functionTuple));

  const DiscreteFunctionSpaceType &discreteFunctionSpace = solution.space();

  RestrictProlongOperatorType rp(functionTuple);
  RestrictProlongOperatorType rpTwo(std::get<0>(functionTuple),
                                    std::get<1>(functionTuple),
                                    std::get<2>(functionTuple));
  (void)rpTwo;

  AdaptationManagerType adaptationManager( grid, rp );

  std :: string message = (step < 0 ? "Coarsening..." : "Refining..." );
  const int mark = (step < 0 ? -1 : 1);
  const int count = std :: abs( step );

  for( int i = 0; i < count; ++i )
  {
    int numElements = grid.size( 0 );
    if( locallyAdaptive )
    {
      numElements /= 4;
      numElements = std::max( numElements, 1 );
    }

    int elementNumber = 0;
    for( const auto& entity : discreteFunctionSpace )
    {
      if( elementNumber < numElements )
        grid.mark( mark, entity );
      ++elementNumber;
    }

    // adapt grid
    adaptationManager.adapt();
  }
}



template< class... DiscreteFunction >
void algorithm ( GridPartType &gridPart,
                 std::tuple< DiscreteFunction &... > functionTuple,
                 int step,
                 int turn,
                 const bool locallyAdaptive )
{
  const unsigned int polOrder
    = DiscreteFunctionSpaceType :: polynomialOrder + 1;

  DiscreteFunctionType &solution = std::get<0>(functionTuple);

  ExactSolutionType fexact;
  GridExactSolutionType f( "exact solution", fexact, gridPart, polOrder );

  L2Norm< GridPartType > l2norm( gridPart );
  H1Norm< GridPartType > h1norm( gridPart );

  Fem::LagrangeInterpolation< GridExactSolutionType, DiscreteFunctionType > :: interpolateFunction( f, solution );
  double preL2error = l2norm.distance( f, solution );
  double preH1error = h1norm.distance( f, solution );

  std::cout << "Unknowns before adaptation: " << solution.space().size() << std::endl;
  std::cout << "L2 error before adaptation: " << preL2error << std::endl;
  std::cout << "H1 error before adaptation: " << preH1error << std::endl;

  DiscreteFunctionTwoType &second = std::get<1>(functionTuple);
  Fem::LagrangeInterpolation< GridExactSolutionType, DiscreteFunctionTwoType > :: interpolateFunction( f, second );

  adapt( gridPart.grid(), functionTuple, step, locallyAdaptive );

  // check index set for being consistent with the dune index set check
  checkAdaptiveIndexSet( gridPart );

  //double postL2error = l2norm.distance( fexact, solution );
  double postL2error = l2norm.distance( solution, fexact );
  double postH1error = h1norm.distance( f, solution );

  std::cout << "Unknowns after "
            << (step < 0 ? "restriction" : "prolongation")
            << ": " << solution.space().size() << std::endl;
  std::cout << "L2 error after "
              << (step < 0 ? "restriction" : "prolongation")
              << ": " << postL2error << std::endl;
  std::cout << "H1 error after "
              << (step < 0 ? "restriction" : "prolongation")
              << ": " << postH1error << std::endl;

  #if USE_GRAPE && SHOW_RESTRICT_PROLONG
    if( turn > 0 ) {
      GrapeDataDisplay< MyGridType > grape( gridPart.grid() );
      grape.dataDisplay( solution );
    }
  #endif

    Fem::LagrangeInterpolation< GridExactSolutionType, DiscreteFunctionType > :: interpolateFunction( f, solution );
  double newL2error = l2norm.distance( f, solution );
  double newH1error = h1norm.distance( f, solution );

  std :: cout << "L2 error for interpolation after adaption: " << newL2error << std :: endl;
  std :: cout << "H1 error for interpolation after adaption: " << newH1error << std :: endl;

  #if USE_GRAPE && SHOW_INTERPOLATION
    if( turn > 0 ) {
      GrapeDataDisplay< MyGridType > grape( gridPart.grid );
      grape.dataDisplay( solution );
    }
  #endif

  double l2eoc = -log( newL2error / preL2error) / M_LN2;
  double h1eoc = -log( newH1error / preH1error) / M_LN2;

  std :: cout << "L2 EOC: " << l2eoc << std :: endl;
  std :: cout << "H1 EOC: " << h1eoc << std :: endl;

  /*
  const bool isLocallyAdaptive = Dune::Fem::Capabilities::isLocallyAdaptive< GridPartType :: GridType > :: v ;
  // threshold for EOC difference to predicted value
  const double eocThreshold = Parameter :: getValue("adapt.eocthreshold", double(0.2) );

  if( isLocallyAdaptive )
  {
    const double sign = step / std::abs( step );
    if( std::abs( l2eoc - h1eoc - sign ) > eocThreshold )
      DUNE_THROW( InvalidStateException,"Wrong L2/H1 relation");

    if( std::abs( l2eoc - ( sign * ( solution.space().order() + 1) ) ) > eocThreshold )
      DUNE_THROW( InvalidStateException,"Wrong L2-EOC for " << (step > 0) ? "refinement" : "coarsening" );
    if( std::abs( h1eoc - ( sign * ( solution.space().order() ) ) ) > eocThreshold )
      DUNE_THROW( InvalidStateException,"Wrong H1-EOC for " << (step > 0) ? "refinement" : "coarsening" );
  }
  */

  #if WRITE_DATA
    GrapeDataIO< MyGridType > dataio;
    dataio.writeGrid( gridPart.grid(), xdr, "gridout", 0, turn );
    dataio.writeData( solution, xdr, "sol", turn );
  #endif

  std :: cout << std :: endl;
}



int Main ( int argc, char **argv )
try
{
  MPIManager :: initialize( argc, argv );

  const char* paramName = "parameter";
  if( argc < 2 )
  {
    std :: cerr << "Usage: " << argv[ 0 ] << "<parameter>" << std :: endl;
  }
  else
    paramName = argv[1];

  std::string paramFile( paramName );

  // append parameter
  Parameter :: append( argc , argv );
  Parameter :: append( paramFile );

  int ml = 2 ; // default value = 2
  ml = Parameter :: getValue ("lagrangeadapt.maxlevel", ml);

  std::ostringstream gridName;
  gridName << MyGridType::dimensionworld << "dgrid.dgf";
  GridPtr< MyGridType > gridptr( gridName.str().c_str() );

  const int step = DGFGridInfo< MyGridType >::refineStepsForHalf();

  GridPartType gridPart( *gridptr );
  DiscreteFunctionSpaceType discreteFunctionSpace( gridPart );
  DiscreteFunctionSpaceTwoType discreteFunctionSpaceTwo( gridPart );
  DiscreteFunctionType solutionOne( "solution 1", discreteFunctionSpace );
  DiscreteFunctionTwoType solutionTwo( "solution 2", discreteFunctionSpaceTwo );
  DiscreteFunctionType solutionThree( "solution 3", discreteFunctionSpace );
  solutionOne.clear();
  solutionTwo.clear();
  solutionThree.clear();

  auto functionTuple = std::make_tuple(std::ref(solutionOne),
                                       std::ref(solutionTwo),
                                       std::ref(solutionThree));

  const bool locallyAdaptive = Parameter :: getValue< bool >("adapt.locallyadaptive", false );

  std :: cout << std :: endl << "Refining: " << std :: endl;
  for( int i = 0; i < ml; ++i )
    algorithm( gridPart, functionTuple, step, (i == ml-1), locallyAdaptive );

  std :: cout << std :: endl << "Coarsening:" << std::endl;
  for( int i = ml - 1; i >= 0; --i )
    algorithm( gridPart, functionTuple, -step, 1, locallyAdaptive );

  return 0;
}
catch( const Dune :: Exception &e )
{
  std :: cerr << e << std :: endl;
  return 1;
}


==> anc/xt-super/dune-fem/dune/fem/space/test/hierarchicspace.cc <==
#include <config.h>

#include <iostream>

using namespace Dune;

#include <dune/fem/function/adaptivefunction.hh>
#include <dune/fem/space/discontinuousgalerkin.hh>

#include <dune/fem/quadrature/cachingquadrature.hh>
#include <dune/fem/gridpart/adaptiveleafgridpart.hh>

#include <dune/fem/operator/projection/dgl2projection.hh>
#include <dune/fem/misc/l2norm.hh>

#include <dune/fem/io/parameter.hh>

// polynom approximation order of quadratures,
// at least poolynom order of basis functions
static const int dimRange = 1 ;

//***********************************************************************
/*! check for hierarchical basis
*/
//***********************************************************************

//! the index set we are using
typedef GridSelector::GridType MyGridType;
typedef Dune::Fem::DGAdaptiveLeafGridPart< MyGridType > GridPartType;
typedef Dune::Fem::FunctionSpace < double , double, MyGridType::dimensionworld,
        dimRange> FunctionSpaceType;

typedef Dune::Fem::DiscontinuousGalerkinSpace< FunctionSpaceType,
                                    GridPartType, 0, Dune::Fem::CachingStorage>  DGSpaceType;

typedef Dune::Fem::HierarchicLegendreDiscontinuousGalerkinSpace< FunctionSpaceType,
                                            GridPartType, 0, Dune::Fem::CachingStorage>  HierarchicLegendreSpaceType;

// ********************************************************************
template <class Space, class SpaceOneOrderMore>
void checkHierarchicSpace ( const Space& space, const SpaceOneOrderMore& spaceOneOrderMore )
{
  typedef typename Space::GridPartType GridPartType;
  typedef Dune::Fem::CachingQuadrature< GridPartType, 0 > VolumeQuadratureType;

  typedef typename Space::RangeType RangeType;

  std::vector< RangeType > phi;
  std::vector< RangeType > phiMore;

  const int spaceOrder = space.order();
  const int orderMore  = spaceOneOrderMore.order();
  if( spaceOrder+1 != orderMore )
    DUNE_THROW(Dune::InvalidStateException,"order of spaces does not match");

  for( auto it = space.begin(), end = space.end(); it != end; ++it )
  {
    const auto& entity = *it ;

    const auto baseSet     = space.basisFunctionSet( entity );
    const auto baseSetMore = spaceOneOrderMore.basisFunctionSet( entity );

    for( int order = 0; order<2*space.order()+2; ++order )
    {
      VolumeQuadratureType quad( entity, order );

      const int nop = quad.nop();
      for( int qp=0; qp<nop; ++qp )
      {
        const int size = baseSet.size();
        phi.clear();
        phi.resize( size, RangeType(0) );
        baseSet.evaluateAll( quad[ qp ], phi );

        phiMore.clear();
        phiMore.resize( baseSetMore.size(), RangeType(0) );
        baseSetMore.evaluateAll( quad[ qp ], phiMore );

        if( size >= baseSetMore.size() )
        {
          DUNE_THROW(Dune::InvalidStateException,"Number of basis functions inconsistent");
        }

        bool ok = true;
        for( int i=0; i<size; ++i )
        {
          if( (phi[ i ] - phiMore[ i ]).two_norm() > 1e-12 )
          {
            std::cerr << std::endl;
            std::cerr << "phi("<< spaceOrder <<")[ " << i << " ] = " << phi[ i ]
                      << "  !=  phi("<<orderMore<< ")[ " << i << " ] = " << phiMore[ i ] << std::endl;
            ok = false ;
          }
        }
        if( ! ok )
          DUNE_THROW(Dune::InvalidStateException,"Basis of V_"<<spaceOrder<<" != V_("<<orderMore<<") / V_(p="<<orderMore<<")");
      }
    }
  }
}

template <class DiscreteSpace,
          int newOrder>
struct ToNewPolorder;

template <class FunctionSpace, class GridPart, int polOrder,
          template <class,class,int, template <class> class> class DiscreteSpace,
          int newOrder>
struct ToNewPolorder< DiscreteSpace< FunctionSpace, GridPart, polOrder, Dune::Fem::CachingStorage>, newOrder >
{
  typedef DiscreteSpace< FunctionSpace, GridPart, newOrder, Dune::Fem::CachingStorage> Type;
};


template< class DiscreteSpaceType, bool >
struct CheckSpace
{
  static void check( const DiscreteSpaceType& space )
  {
    static const int polOrder = DiscreteSpaceType :: polynomialOrder ;
    typedef typename ToNewPolorder< DiscreteSpaceType, polOrder+1 >:: Type  NewDiscreteSpaceType;

    NewDiscreteSpaceType spaceMore( space.gridPart() );
    checkHierarchicSpace( space, spaceMore );

    // see orthonormal shapefunction set implementation
    static const int polMax = (DiscreteSpaceType::dimDomain == 2) ? 7 : 3 ;
    CheckSpace< NewDiscreteSpaceType, (polOrder < polMax) > :: check( spaceMore );
  }
};

template< class DiscreteSpaceType >
struct CheckSpace< DiscreteSpaceType, false >
{
  static void check( const DiscreteSpaceType& space )
  {
  }
};

//**************************************************
//
//  main programm, run algorithm twice to calc EOC
//
//**************************************************
int main( int argc, char *argv[] )
try {
  Dune::Fem::MPIManager :: initialize( argc, argv );

  const char* paramName = "parameter";
  if( argc < 2 )
  {
    std :: cerr << "Usage: " << argv[ 0 ] << "<parameter>" << std :: endl;
  }
  else
    paramName = argv[1];

  std::string paramFile( paramName );

  // append parameter
  Dune::Fem::Parameter :: append( argc , argv );
  Dune::Fem::Parameter :: append( paramFile );

  if( Dune::Capabilities::hasSingleGeometryType< MyGridType >::v &&
      Dune::GeometryType( Dune::Capabilities::hasSingleGeometryType< MyGridType
        >::topologyId, MyGridType::dimension ).isCube() )
  {
    std::ostringstream gridFilenameStream;
    gridFilenameStream << MyGridType::dimensionworld << "dgrid.dgf";
    Dune::GridPtr< MyGridType > grid( gridFilenameStream.str() );

    GridPartType part ( *grid );
    {
      std::cout << "Check DiscontinuousGalerkinSpace... ";
      DGSpaceType space( part );
      CheckSpace< DGSpaceType, Dune::Fem::Capabilities::isHierarchic< DGSpaceType >::v >::check( space );
      std::cout << "successful! " << std::endl;
    }
    {
      std::cout << "Check HierarchicLegendreDiscontinuousGalerkinSpace... ";
      HierarchicLegendreSpaceType space( part );
      CheckSpace< HierarchicLegendreSpaceType,
                  Dune::Fem::Capabilities::isHierarchic< HierarchicLegendreSpaceType >::v >::check( space );
      std::cout << "successful! " << std::endl;
    }
  }
  return 0;
}
catch( const Dune :: Exception &exception )
{
  std :: cerr << exception << std :: endl;
  return 1;
}



==> anc/xt-super/dune-fem/dune/fem/space/test/interpolation.cc <==
#include <config.h>

// C++ includes
#include <algorithm>
#include <cstdlib>
#include <iostream>
#include <string>
#include <sstream>

// dune-common includes
#include <dune/common/exceptions.hh>

// dune-fem includes
#include <dune/fem/function/adaptivefunction.hh>
#include <dune/fem/function/common/gridfunctionadapter.hh>
#include <dune/fem/gridpart/adaptiveleafgridpart.hh>
#include <dune/fem/io/file/dataoutput.hh>
#include <dune/fem/io/parameter.hh>
#include <dune/fem/misc/l2norm.hh>
#include <dune/fem/misc/mpimanager.hh>
#include <dune/fem/space/common/adaptmanager.hh>
#include <dune/fem/space/common/functionspace.hh>
#include <dune/fem/space/common/interpolate.hh>
#include <dune/fem/space/discontinuousgalerkin.hh>

#include "../../test/exactsolution.hh"
#include "../../test/testgrid.hh"

// polynomial order
static const int polOrder = POLORDER;

// range dimension
static const int dimRange = DIMRANGE;

// grid type
typedef Dune::GridSelector::GridType GridType;



// DataOutputParameters
// --------------------

struct DataOutputParameters
: public Dune::Fem::LocalParameter< Dune::Fem::DataOutputParameters, DataOutputParameters >
{
  DataOutputParameters ( const int step )
  : step_( step )
  { }

  DataOutputParameters ( const DataOutputParameters &other )
  : step_( other.step_ )
  { }

  std::string prefix () const
  {
    std::stringstream s;
    s << "projection-" << step_ << "-";
    return s.str();
  }

private:
  int step_;
};



// algorithm
// ---------

template< class GridType >
double algorithm ( GridType &grid, const int step )
{
  // create grid part
  typedef Dune::Fem::AdaptiveLeafGridPart< GridType > GridPartType;
  GridPartType gridPart( grid );

  // function space type
  typedef typename GridPartType::ctype DomainFieldType;
  static const int dimDomain = GridPartType::dimensionworld;
  typedef Dune::Fem::FunctionSpace< DomainFieldType, double, dimDomain, dimRange > FunctionSpaceType;

  // create exact solution
  typedef Dune::Fem::ExactSolution< FunctionSpaceType > ExactSolutionType;
  ExactSolutionType exactSolution;
  typedef Dune::Fem::GridFunctionAdapter< ExactSolutionType, GridPartType > GridExactSolutionType;
  GridExactSolutionType gridExactSolution( "exact solution", exactSolution, gridPart, 5 );

  // create discrete function space
  typedef Dune::Fem::DiscontinuousGalerkinSpace< FunctionSpaceType, GridPartType, polOrder > DiscreteFunctionSpaceType;
  DiscreteFunctionSpaceType discreteFunctionSpace( gridPart );

  // create discrete function
  typedef Dune::Fem::AdaptiveDiscreteFunction< DiscreteFunctionSpaceType > DiscreteFunctionType;
  DiscreteFunctionType solution( "solution", discreteFunctionSpace );
  solution.clear();

  // perform the interpolation
  interpolate( gridExactSolution, solution );

  typedef Dune::Capabilities::hasSingleGeometryType< GridType > HasSingleGeometryType;
  if( dimDomain == 2 && HasSingleGeometryType::v && HasSingleGeometryType::topologyId == 0 )
  {
    typename DiscreteFunctionType::HessianRangeType h1, h2;
    typename DiscreteFunctionType::DomainType x(0.5);

    solution.hessian( x, h1 );
    exactSolution.hessian( x, h2 );

    double norm =0;
    for( int r =0; r< dimRange; ++r )
    {
      h1[ r ]-= h2[ r ];
      norm += h1[r ].frobenius_norm2();
    }

    std::cout<<std::sqrt( norm )<<std::endl;
  }

#if 0
  // prepare output
  typedef std::tuple< const DiscreteFunctionType *, GridExactSolutionType * > IOTupleType;
  IOTupleType ioTuple( &solution, &gridExactSolution );

  // data output
  typedef Dune::Fem::DataOutput< GridType, IOTupleType > DataOutputType;
  DataOutputType dataOutput( grid, ioTuple, DataOutputParameters( step ) );
  dataOutput.write();
#endif

  // compute error
  Dune::Fem::L2Norm< GridPartType > l2norm( gridPart );
  return l2norm.distance( gridExactSolution, solution );
}



int main ( int argc, char **argv )
try
{
  // initialize MPI
  Dune::Fem::MPIManager::initialize( argc, argv );

  // read parameter file
  Dune::Fem::Parameter::append( argc, argv );
  Dune::Fem::Parameter::append( "parameter" );

  if( argc < 2 )
  {
    std::cerr << "Usage: " << argv[ 0 ] << " [initial refinement level] [steps]" << std::endl;
    return 0;
  }

  // initial refinement level
  int refCount = 1;
  if( argc > 1 )
    refCount = std::max( refCount, std::atoi( argv[ 1 ] ) );

  // number of EOC steps
  int steps = 1;
  if( argc > 2 )
    steps = std::max( steps, std::atoi( argv[ 2 ] ) );

  // create grid
  GridType &grid = Dune::Fem::TestGrid::grid();
  const int refineStepsForHalf = Dune::Fem::TestGrid::refineStepsForHalf();
  Dune::Fem::GlobalRefine::apply( grid, refineStepsForHalf );

  // compute DG L2-projection
  double oldError = algorithm( grid, 0 );
  std::cout << "L2 error[ 0 ] = " << oldError << std::endl;
  for( int step = 1; step < steps ; ++step )
  {
    Dune::Fem::GlobalRefine::apply( grid, refineStepsForHalf );

    const double newError = algorithm( grid, step );
    const double eoc = log( oldError / newError ) / M_LN2;
    if( Dune::Fem::MPIManager::rank() == 0 )
    {
      std::cout << "L2 error[ " << step << " ] = " << newError << std::endl;
      std::cout << "Eoc[ " << step << " ] = " << eoc << std::endl;
    }
    oldError = newError;
  }

  return 0;
}
catch( Dune::Exception e )
{
  std::cerr << e.what() << std::endl;
  return 1;
}


==> anc/xt-super/dune-fem/dune/fem/space/test/l2projection.cc <==
#include <iostream>
#include <config.h>
#include <string>
#include <sstream>

static const int dimw = Dune::GridSelector::dimworld;

#include <dune/fem/function/adaptivefunction.hh>
#include <dune/fem/quadrature/cachingquadrature.hh>
#include <dune/fem/space/discontinuousgalerkin.hh>
#include <dune/fem/space/lagrange.hh>

#include <dune/fem/gridpart/adaptiveleafgridpart.hh>
#include <dune/fem/space/common/adaptmanager.hh>

#include <dune/fem/operator/projection/l2projection.hh>
#include <dune/fem/misc/l2norm.hh>

#include <dune/fem/misc/double.hh>

// to use grape, set to WANT_GRAPE to 1
#ifndef WANT_GRAPE
#define WANT_GRAPE 0
#endif

#if HAVE_GRAPE
  #define USE_GRAPE WANT_GRAPE
#else
  #define USE_GRAPE 0
  #if WANT_GRAPE
    #warning "Grape was not found by configure."
  #endif
#endif

#if USE_GRAPE
  #include <dune/grid/io/visual/grapedatadisplay.hh>
#endif

using namespace Dune;
using namespace Fem;

// polynom approximation order of quadratures,
// at least polynom order of basis functions
const int polOrd = POLORDER;

//***********************************************************************
/*! L2 Projection of a function f:

  This is an example how to solve the equation on
  \f[\Omega = (0,1)^2 \f]

  \f[ \int_{\Omega} u \phi = \int_{\Omega} f \phi  \ \ \ in \Omega \f]
  \f[ f(x,y) = x ( 1 - x) y ( 1 - y ) \f]

  Here u is the L_2 projection of f.

  The Projection should converge to the given function f.
  with the finite element method using lagrangian elements of polynom order +1.
*/
//***********************************************************************

//! the index set we are using
typedef GridSelector::GridType MyGridType;
//typedef HierarchicGridPart< MyGridType > GridPartType;
//typedef DGAdaptiveLeafGridPart< MyGridType > GridPartType;
typedef AdaptiveLeafGridPart< MyGridType > GridPartType;

//! define the function space, \f[ \R^2 \rightarrow \R \f]
// see dune/common/functionspace.hh
//typedef MatrixFunctionSpace < double , double, dimw , 3,5 > FuncSpace;
typedef FunctionSpace < MyGridType::ctype, double, dimw, 2 > FuncSpace;

//! define the function space our unkown belong to
//! see dune/fem/lagrangebase.hh
typedef DiscontinuousGalerkinSpace<FuncSpace, GridPartType,
	polOrd,CachingStorage> DiscreteFunctionSpaceType;

//! define the type of discrete function we are using , see
//! dune/fem/discfuncarray.hh
typedef AdaptiveDiscreteFunction < DiscreteFunctionSpaceType > DiscreteFunctionType;

//! Get the Dofmanager type
typedef DofManager< MyGridType > DofManagerType;


// the exact solution to the problem for EOC calculation
struct ExactSolution
: public Fem::Function< FuncSpace, ExactSolution >
{
  typedef FuncSpace::RangeType RangeType;
  typedef FuncSpace::RangeFieldType RangeFieldType;
  typedef FuncSpace::DomainType DomainType;

  //! f(x,y) = x*(1-x)*y*(1-y)
  void evaluate (const DomainType & x , RangeType & ret)  const
  {
    ret = 2.; // maximum of function is 2
    for (int j=0;j<RangeType::dimension; j++)
      for(int i=0; i<DomainType::dimension; i++)
	ret[j] *= pow(x[i]*(1.0 -x[i])*4.,double(j+1));
  }

  void evaluate (const DomainType & x , RangeFieldType time , RangeType & ret) const
  {
    evaluate ( x , ret );
  }
};

// ********************************************************************
double algorithm ( MyGridType &grid, DiscreteFunctionType &solution, bool display )
{
   // create exact solution for error evaluation
   ExactSolution f;

   // L2 error class
   Dune :: Fem :: L2Norm< GridPartType > l2norm( solution.gridPart() );

   //! perform l2-projection
   DGL2ProjectionImpl::project(f, solution);

   // calculation L2 error
   // pol ord for calculation the error should be higher than
   // pol for evaluation the basefunctions
   typedef GridFunctionAdapter< ExactSolution, GridPartType >  GridFunctionType;
   GridFunctionType exactSolution( "exact solution", f, solution.gridPart(), solution.space().order() + 1 );
   double error = l2norm.distance( exactSolution, solution );
   std::cout << "\nL2 Error: " << error << "\n\n";

#if USE_GRAPE
   // if Grape was found, then display last solution
   if( display )
   {
     GrapeDataDisplay< MyGridType > grape( solution.space().gridPart() );
     grape.dataDisplay( solution );
   }
#endif

   return error;
}


//**************************************************
//
//  main programm, run algorithm twice to calc EOC
//
//**************************************************
int main (int argc, char **argv)
{
  MPIManager :: initialize( argc, argv );
  try
  {

  if(argc != 2)
  {
    fprintf(stderr,"usage: %s <maxlevel> \n",argv[0]);
    exit(1);
  }
  int ml = atoi( argv[1] );
  std::vector< double> error(ml);
  std::stringstream tmp;
  tmp << dimw;
  std::string macroGridName (tmp.str());
  macroGridName += "dgrid.dgf";

  GridPtr< MyGridType > gridptr( macroGridName );
  MyGridType &grid = *gridptr;
  const int step = Dune::DGFGridInfo< MyGridType >::refineStepsForHalf();

  GridPartType part ( grid );
  DiscreteFunctionSpaceType linFuncSpace ( part );
  DiscreteFunctionType solution ( "sol", linFuncSpace );
  solution.clear();

  for(int i=0; i<ml; i+=step)
  {
    GlobalRefine::apply(grid,step);
    error[i] = algorithm ( grid , solution , i==ml-1);
    if (i>0)
    {
      double eoc = log( error[i-step]/error[i]) / M_LN2;
      std::cout << "EOC = " << eoc << " \n";
    }
  }
  return 0;
  }
  catch( const Exception &exception )
  {
    std::cerr << exception << std::endl;
    return 1;
  }
}



==> anc/xt-super/dune-fem/dune/fem/space/test/lagrangeadapt.cc <==
#include <config.h>

#define SHOW_INTERPOLATION 0
#define SHOW_RESTRICT_PROLONG 1

// to write out the data, set WRITE_DATA to 1
#define WRITE_DATA 0

// to use grape, set to WANT_GRAPE to 1
#ifndef WANT_GRAPE
#define WANT_GRAPE 0
#endif

// polynomial order of base functions
const int polOrder = POLORDER;

#include <iostream>
#include <sstream>
//#include <dune/common/stdstreams.cc>

#include <dune/fem/gridpart/leafgridpart.hh>

#include <dune/fem/gridpart/adaptiveleafgridpart.hh>
#include <dune/fem/space/common/adaptmanager.hh>
#include <dune/fem/space/lagrange.hh>
// #include <dune/fem/space/padaptivespace.hh>
#include <dune/fem/function/adaptivefunction.hh>
#include <dune/fem/quadrature/cachingquadrature.hh>
#include <dune/fem/operator/lagrangeinterpolation.hh>
#include <dune/fem/misc/l2norm.hh>
#include <dune/fem/misc/h1norm.hh>

#if HAVE_GRAPE
  #define USE_GRAPE WANT_GRAPE
#else
  #define USE_GRAPE 0
  #if WANT_GRAPE
    #warning "Grape was not found by configure."
  #endif
#endif

#if USE_GRAPE
  #include <dune/grid/io/visual/grapedatadisplay.hh>
#endif
#include <dune/fem/io/parameter.hh>


// Check for unhealthy grids
// -------------------------

// forward declaration of the real main method
int Main ( int argc, char **argv );

template< class Grid >
struct CheckGridEnabled
{
  typedef Grid GridType;

  typedef Dune::Fem::AdaptiveLeafGridPart< GridType > GridPartType;

  inline static int CallMain ( int argc, char **argv )
  {
    return Main( argc, argv );
  }
};

// disable YaspGrid
namespace Dune
{
  template< int dim, class CoordCont >
  class YaspGrid;
}

template< int dim, class CoordCont >
struct CheckGridEnabled< Dune :: YaspGrid< dim, CoordCont > >
{
  typedef Dune :: YaspGrid< dim, CoordCont > GridType;

  typedef Dune :: Fem :: LeafGridPart< GridType > GridPartType;

  inline static int CallMain ( int argc, char **argv )
  {
    std :: cerr << "WARNING: Lagrange Adaptation test disabled, because YaspGrid sucks!"
                << std :: endl;
    return 0;
  }
};

int main ( int argc, char **argv )
{
  return CheckGridEnabled< Dune::GridSelector::GridType >::CallMain( argc, argv );
}

#ifndef DISABLE_DEPRECATED_METHOD_CHECK
#define DISABLE_DEPRECATED_METHOD_CHECK 1
#endif

// use deprecated interface check unit ALUGrid returns entities instead of entity pointers
#ifndef DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE
#define DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE 1
#endif

#include <dune/grid/test/checkindexset.hh>
template <class GridPart>
void checkAdaptiveIndexSet( const GridPart& gridPart )
{
  // call check index set from the DUNE grid test suite
  auto gridView = static_cast< typename GridPart::GridViewType >( gridPart );
  Dune :: checkIndexSet( gridView.grid(), gridView, Dune :: dvverb );
}

using namespace Dune;
using namespace Fem;

// Function, we will interpolate
// -----------------------------

template< class FunctionSpace >
class ExactSolution
: public Fem::Function< FunctionSpace, ExactSolution< FunctionSpace > >
{
  typedef ExactSolution< FunctionSpace > ThisType;
  typedef Fem::Function< FunctionSpace, ThisType > BaseType;

public:
  typedef FunctionSpace FunctionSpaceType;

  typedef typename FunctionSpaceType::DomainFieldType DomainFieldType;
  typedef typename FunctionSpaceType::RangeFieldType RangeFieldType;

  typedef typename FunctionSpaceType::DomainType DomainType;
  typedef typename FunctionSpaceType::RangeType RangeType;
  typedef typename FunctionSpaceType::JacobianRangeType JacobianRangeType;

public:
  void evaluate ( const DomainType &x, RangeType &phi ) const
  {
    phi = 1;
    for( int i = 0; i < DomainType :: dimension; ++i )
      // phi[ 0 ] += x[ i ] * x[ i ];
      phi[ 0 ] *= sin( M_PI * x[ i ] );
  }

  void evaluate ( const DomainType &x, RangeFieldType t, RangeType &phi ) const
  {
    evaluate( x, phi );
  }

  void jacobian( const DomainType &x, JacobianRangeType &Dphi ) const
  {
    Dphi = 1;
    for( int i = 0; i < DomainType :: dimension; ++i )
      for( int j = 0; j < DomainType :: dimension; ++j )
        // Dphi[ 0 ][ j ] *= ((i != j) ? 1. : 2.*x[i]);
        Dphi[ 0 ][ j ] *= ((i != j) ? sin( M_PI * x[ i ]) : M_PI * cos( M_PI * x[ i ] ));
  }

  void jacobian( const DomainType &x, RangeFieldType t, JacobianRangeType &Dphi ) const
  {
    jacobian( x, Dphi );
  }
};



// Type Definitions
// ----------------

typedef Dune::GridSelector::GridType MyGridType;

typedef CheckGridEnabled< MyGridType >::GridPartType GridPartType;

//! type of the function space
typedef FunctionSpace< double, double, MyGridType::dimensionworld, 1 > FunctionSpaceType;

//! type of the discrete function space our unkown belongs to
typedef LagrangeDiscreteFunctionSpace< FunctionSpaceType, GridPartType, polOrder >
  DiscreteFunctionSpaceType;
//! type of the discrete function space our unkown belongs to
//typedef Fem :: PAdaptiveLagrangeSpace< FunctionSpaceType, GridPartType, polOrder >
//  DiscreteFunctionSpaceType;

//! type of the discrete function we are using
typedef AdaptiveDiscreteFunction< DiscreteFunctionSpaceType > DiscreteFunctionType;

typedef ExactSolution< FunctionSpaceType > ExactSolutionType;

typedef GridFunctionAdapter< ExactSolutionType, GridPartType >
  GridExactSolutionType;

//! type of the DoF manager
typedef DofManager< MyGridType > DofManagerType;

//! type of restrict-prolong operator
typedef RestrictProlongDefault< DiscreteFunctionType >
  RestrictProlongOperatorType;
//! type of the adaption manager
typedef AdaptationManager< MyGridType, RestrictProlongOperatorType >
  AdaptationManagerType;






void adapt ( MyGridType &grid, DiscreteFunctionType &solution, int step,
             const bool locallyAdaptive )
{
  const DiscreteFunctionSpaceType &discreteFunctionSpace = solution.space();

  RestrictProlongOperatorType rp( solution );

  AdaptationManagerType adaptationManager( grid, rp );

  std :: string message = (step < 0 ? "Coarsening..." : "Refining..." );
  const int mark = (step < 0 ? -1 : 1);
  const int count = std :: abs( step );

  for( int i = 0; i < count; ++i )
  {
    int numElements = grid.size( 0 );
    if( locallyAdaptive )
    {
      numElements /= 4;
      numElements = std::max( numElements, 1 );
    }

    int elementNumber = 0;
    for( const auto& entity : discreteFunctionSpace )
    {
      if( elementNumber < numElements )
        grid.mark( mark, entity );
      ++elementNumber;
    }

    // adapt grid
    adaptationManager.adapt();
  }
}



void algorithm ( GridPartType &gridPart,
                 DiscreteFunctionType &solution,
                 int step,
                 int turn,
                 const bool locallyAdaptive )
{
  const unsigned int polOrder
    = DiscreteFunctionSpaceType :: polynomialOrder + 1;

  ExactSolutionType fexact;
  GridExactSolutionType f( "exact solution", fexact, gridPart, polOrder );

  L2Norm< GridPartType > l2norm( gridPart );
  H1Norm< GridPartType > h1norm( gridPart );

  Fem::LagrangeInterpolation< GridExactSolutionType, DiscreteFunctionType > :: interpolateFunction( f, solution );
  double preL2error = l2norm.distance( f, solution );
  double preH1error = h1norm.distance( f, solution );

  std::cout << "Unknowns before adaptation: " << solution.space().size() << std::endl;
  std::cout << "L2 error before adaptation: " << preL2error << std::endl;
  std::cout << "H1 error before adaptation: " << preH1error << std::endl;

  adapt( gridPart.grid(), solution, step, locallyAdaptive );

  // check index set for being consistent with the dune index set check
  checkAdaptiveIndexSet( gridPart );

  //double postL2error = l2norm.distance( fexact, solution );
  double postL2error = l2norm.distance( solution, fexact );
  double postH1error = h1norm.distance( f, solution );

  std::cout << "Unknowns after "
            << (step < 0 ? "restriction" : "prolongation")
            << ": " << solution.space().size() << std::endl;
  std::cout << "L2 error after "
              << (step < 0 ? "restriction" : "prolongation")
              << ": " << postL2error << std::endl;
  std::cout << "H1 error after "
              << (step < 0 ? "restriction" : "prolongation")
              << ": " << postH1error << std::endl;

  #if USE_GRAPE && SHOW_RESTRICT_PROLONG
    if( turn > 0 ) {
      GrapeDataDisplay< MyGridType > grape( gridPart.grid() );
      grape.dataDisplay( solution );
    }
  #endif

    Fem::LagrangeInterpolation< GridExactSolutionType, DiscreteFunctionType > :: interpolateFunction( f, solution );
  double newL2error = l2norm.distance( f, solution );
  double newH1error = h1norm.distance( f, solution );

  std :: cout << "L2 error for interpolation after adaption: " << newL2error << std :: endl;
  std :: cout << "H1 error for interpolation after adaption: " << newH1error << std :: endl;

  #if USE_GRAPE && SHOW_INTERPOLATION
    if( turn > 0 ) {
      GrapeDataDisplay< MyGridType > grape( gridPart.grid );
      grape.dataDisplay( solution );
    }
  #endif

  double l2eoc = -log( newL2error / preL2error) / M_LN2;
  double h1eoc = -log( newH1error / preH1error) / M_LN2;

  std :: cout << "L2 EOC: " << l2eoc << std :: endl;
  std :: cout << "H1 EOC: " << h1eoc << std :: endl;

  const bool isLocallyAdaptive = Dune::Fem::Capabilities::isLocallyAdaptive< GridPartType :: GridType > :: v ;
  // threshold for EOC difference to predicted value
  const double eocThreshold = Parameter :: getValue("adapt.eocthreshold", double(0.25) );

  if( isLocallyAdaptive )
  {
    const double sign = step / std::abs( step );
    if( std::abs( l2eoc - h1eoc - sign ) > eocThreshold )
      DUNE_THROW( InvalidStateException,"Wrong L2/H1 relation");

    const char* refcrs = (step > 0) ? "refinement" : "coarsening";
    if( std::abs( l2eoc - ( sign * ( solution.space().order() + eocThreshold) ) ) < 0 )
      DUNE_THROW( InvalidStateException,"Wrong L2-EOC for " << refcrs );
    if( std::abs( h1eoc - ( sign * ( solution.space().order()-1.0+eocThreshold ) ) ) < 0 )
      DUNE_THROW( InvalidStateException,"Wrong H1-EOC for " << refcrs );
  }

  #if WRITE_DATA
    GrapeDataIO< MyGridType > dataio;
    dataio.writeGrid( gridPart.grid(), xdr, "gridout", 0, turn );
    dataio.writeData( solution, xdr, "sol", turn );
  #endif

  std :: cout << std :: endl;
}



int Main ( int argc, char **argv )
try
{
  MPIManager :: initialize( argc, argv );

  const char* paramName = "parameter";
  if( argc < 2 )
  {
    std :: cerr << "Usage: " << argv[ 0 ] << "<parameter>" << std :: endl;
  }
  else
    paramName = argv[1];

  std::string paramFile( paramName );

  // append parameter
  Parameter :: append( argc , argv );
  Parameter :: append( paramFile );

  int ml = 2 ; // default value = 2
  ml = Parameter :: getValue ("lagrangeadapt.maxlevel", ml);

  std::ostringstream gridName;
  gridName << MyGridType::dimensionworld << "dgrid.dgf";
  GridPtr< MyGridType > gridptr( gridName.str().c_str() );

  const int step = DGFGridInfo< MyGridType >::refineStepsForHalf();

  GridPartType gridPart( *gridptr );
  DiscreteFunctionSpaceType discreteFunctionSpace( gridPart );
  DiscreteFunctionType solution( "solution", discreteFunctionSpace );
  solution.clear();

  const bool locallyAdaptive = Parameter :: getValue< bool >("adapt.locallyadaptive", false );

  std :: cout << std :: endl << "Refining: " << std :: endl;
  for( int i = 0; i < ml; ++i )
    algorithm( gridPart, solution, step, (i == ml-1), locallyAdaptive );

  std :: cout << std :: endl << "Coarsening:" << std::endl;
  for( int i = ml - 1; i >= 0; --i )
    algorithm( gridPart, solution, -step, 1, locallyAdaptive );

  return 0;
}
catch( const Dune :: Exception &e )
{
  std :: cerr << e << std :: endl;
  return 1;
}


==> anc/xt-super/dune-fem/dune/fem/space/test/lagrangeglobalrefine.cc <==
#include <config.h>

// polynomial order of base functions
const int polOrder = POLORDER;

#include <iostream>
#include <sstream>

#include <dune/fem/gridpart/levelgridpart.hh>
// #include <dgfgridtype.hh>

#include <dune/fem/space/lagrange.hh>
#include <dune/fem/space/common/restrictprolongfunction.hh>
#include <dune/fem/function/adaptivefunction.hh>
#include <dune/fem/operator/lagrangeinterpolation.hh>
#include <dune/fem/misc/l2norm.hh>
#include <dune/fem/misc/h1norm.hh>
#include <dune/fem/io/parameter.hh>



// Function to Interpolate
// -----------------------

template< class FunctionSpace >
class ExactSolution
: public Dune::Fem::Function< FunctionSpace, ExactSolution< FunctionSpace > >
{
  typedef ExactSolution< FunctionSpace > ThisType;
  typedef Dune::Fem::Function< FunctionSpace, ThisType > BaseType;

public:
  typedef FunctionSpace FunctionSpaceType;

  typedef typename FunctionSpaceType::DomainFieldType DomainFieldType;
  typedef typename FunctionSpaceType::RangeFieldType RangeFieldType;

  typedef typename FunctionSpaceType::DomainType DomainType;
  typedef typename FunctionSpaceType::RangeType RangeType;
  typedef typename FunctionSpaceType::JacobianRangeType JacobianRangeType;

  void evaluate ( const DomainType &x, RangeType &phi ) const
  {
    phi = 1;
    for( int i = 0; i < DomainType::dimension; ++i )
      // phi[ 0 ] += x[ i ] * x[ i ];
      phi[ 0 ] *= sin( M_PI * x[ i ] );
  }

  void evaluate ( const DomainType &x,
                  RangeFieldType t,
                  RangeType &phi ) const
  {
    evaluate( x, phi );
  }

  void jacobian( const DomainType &x, JacobianRangeType &Dphi ) const
  {
    Dphi = 1;
    for( int i = 0; i < DomainType::dimension; ++i )
      for( int j = 0; j < DomainType::dimension; ++j )
        // Dphi[ 0 ][ j ] *= ((i != j) ? 1. : 2.*x[i]);
        Dphi[ 0 ][ j ] *= ((i != j) ? sin( M_PI * x[ i ]) : M_PI * cos( M_PI * x[ i ] ));
  }

  void jacobian( const DomainType &x, RangeFieldType t, JacobianRangeType &Dphi ) const
  {
    jacobian( x, Dphi );
  }
};



// Type Definitions
// ----------------
typedef Dune::GridSelector::GridType MyGridType;

typedef Dune::Fem::LevelGridPart< MyGridType > GridPartType;

//! type of the function space
typedef Dune::Fem::FunctionSpace< double, double, MyGridType::dimensionworld, 1 > FunctionSpaceType;

//! type of the discrete function space our unkown belongs to
typedef Dune::Fem::LagrangeDiscreteFunctionSpace< FunctionSpaceType, GridPartType, polOrder >
  DiscreteFunctionSpaceType;

//! type of the discrete function we are using
typedef Dune::Fem::AdaptiveDiscreteFunction< DiscreteFunctionSpaceType > DiscreteFunctionType;

typedef ExactSolution< FunctionSpaceType > ExactSolutionType;

typedef Dune::Fem::GridFunctionAdapter< ExactSolutionType, GridPartType > GridExactSolutionType;



// Algorithm to Apply Repeatedly
// -----------------------------

void algorithm ( MyGridType &grid, int level )
{
  const unsigned int polOrder = DiscreteFunctionSpaceType::polynomialOrder;
  ExactSolutionType fExact;

  GridPartType fatherGrid( grid, level );
  DiscreteFunctionSpaceType fatherSpace( fatherGrid );
  DiscreteFunctionType fatherFunction( "father function", fatherSpace );

  GridExactSolutionType fatherExact( "father level exact solution", fExact, fatherGrid, polOrder+1 );
  Dune::Fem::L2Norm< GridPartType > fatherL2norm( fatherGrid );
  Dune::Fem::H1Norm< GridPartType > fatherH1norm( fatherGrid );

  Dune::Fem::LagrangeInterpolation< GridExactSolutionType, DiscreteFunctionType >::interpolateFunction( fatherExact, fatherFunction );
  double fatherL2error = fatherL2norm.distance( fatherExact, fatherFunction );
  double fatherH1error = fatherH1norm.distance( fatherExact, fatherFunction );

  std::cout << "Unknowns on father level: " << fatherSpace.size() << std::endl;
  std::cout << "L2 error on father level: " << fatherL2error << std::endl;
  std::cout << "H1 error on father level: " << fatherH1error << std::endl;

  GridPartType sonGrid( grid, level+1 );
  DiscreteFunctionSpaceType sonSpace( sonGrid );
  DiscreteFunctionType sonFunction( "son function", sonSpace );

  GridExactSolutionType sonExact( "son level exact solution", fExact, sonGrid, polOrder+1 );
  Dune::Fem::L2Norm< GridPartType > sonL2norm( sonGrid );
  Dune::Fem::H1Norm< GridPartType > sonH1norm( sonGrid );

  Dune::Fem::ProlongFunction< Dune::Fem::LagrangeLocalRestrictProlong< MyGridType, polOrder > > prolongFunction;
  prolongFunction( fatherFunction, sonFunction );
  double sonL2error = sonL2norm.distance( sonExact, sonFunction );
  double sonH1error = sonH1norm.distance( sonExact, sonFunction );

  std::cout << "Unknowns on son level: " << sonSpace.size() << std::endl;
  std::cout << "L2 error on son level: " << sonL2error << std::endl;
  std::cout << "H1 error on son level: " << sonH1error << std::endl;

  double l2eoc = -log( sonL2error / fatherL2error) / M_LN2;
  double h1eoc = -log( sonH1error / fatherH1error) / M_LN2;

  std::cout << "L2 EOC: " << l2eoc << std :: endl;
  std::cout << "H1 EOC: " << h1eoc << std :: endl;

  std::cout << std::endl;
}



// Main Program
// ------------

int main ( int argc, char **argv )
try
{
  Dune::Fem::MPIManager::initialize( argc, argv );

  // append parameter
  Dune::Fem::Parameter::append( argc , argv );
  std::string paramFile = "parameter";
  if( argc < 2 )
    std::cerr << "Usage: " << argv[ 0 ] << "<parameter>" << std::endl;
  else
    paramFile = argv[ 1 ];
  Dune::Fem::Parameter::append( paramFile );

  const int ml = Dune::Fem::Parameter::getValue< int >( "lagrangeglobalrefine.maxlevel", 2 );

  std::ostringstream gridName;
  gridName << MyGridType::dimension << "dgrid.dgf";
  Dune::GridPtr< MyGridType > gridptr( gridName.str().c_str() );

  //const int step = DGFGridInfo< MyGridType >::refineStepsForHalf();
  gridptr->globalRefine( ml );

  for( int level = 0; level < gridptr->maxLevel(); ++level )
    algorithm( *gridptr, level );

  return 0;
}
catch( const Dune::Exception &exception )
{
  std::cerr << "Error: " << exception << std::endl;
  return 1;
}


==> anc/xt-super/dune-fem/dune/fem/space/test/lagrangeinterpolation.cc <==
#include <config.h>

// Preprocessor Definitions
// ------------------------

// allow higher order Lagrange mappers
#define USE_TWISTFREE_MAPPER

// unset to use L^2 error
#define USE_H1ERROR


// Includes
// --------

#include <iostream>

// #include <dgfgridtype.hh>

#include <dune/fem/space/lagrange.hh>
#include <dune/fem/function/adaptivefunction.hh>
#include <dune/fem/space/discontinuousgalerkin.hh>
#include <dune/fem/space/common/adaptmanager.hh>
#include <dune/fem/quadrature/cachingquadrature.hh>

#include <dune/fem/operator/lagrangeinterpolation.hh>

#include <dune/fem/gridpart/adaptiveleafgridpart.hh>
#include <dune/fem/gridpart/leafgridpart.hh>

#if HAVE_GRAPE
#include <dune/grid/io/visual/grapedatadisplay.hh>
#endif

using namespace Dune;
using namespace Fem;

// polynom approximation order of quadratures,
// at least poolynom order of basis functions
#ifdef POLORDER
  const int polOrder = POLORDER;
#else
  const int polOrder = 1;
#endif

//***********************************************************************
/*! L2 Projection of a function f:

  This is an example how to solve the equation on
  \f[\Omega = (0,1)^2 \f]

  \f[ \int_{\Omega} u \phi = \int_{\Omega} f \phi  \ \ \ in \Omega \f]
  \f[ f(x,y) = x ( 1 - x) y ( 1 - y ) \f]

  Here u is the L_2 projection of f.

  The Projection should converge to the given function f.
  with the finite element method using lagrangian elements of polynom order +1.
*/
//***********************************************************************
typedef GridSelector::GridType MyGridType;

//! the index set we are using
//typedef HierarchicGridPart< MyGridType > GridPartType;
typedef LeafGridPart< MyGridType > GridPartType;

//! define the function space, \f[ \R^2 \rightarrow \R \f]
// see dune/common/functionspace.hh
//typedef MatrixFunctionSpace< double, double, MyGridType::dimensionworld, 3, 5 >
//  FunctionSpaceType;
typedef FunctionSpace< double, double, MyGridType::dimensionworld, 1 > FunctionSpaceType;
typedef MatrixFunctionSpace< double, double, MyGridType::dimensionworld, 1, MyGridType::dimensionworld >
  GradientFunctionSpaceType;

//! define the function space our unkown belong to
typedef DiscontinuousGalerkinSpace< GradientFunctionSpaceType,
                                    GridPartType,
                                    polOrder,
                                    CachingStorage >
  DiscreteGradientFunctionSpaceType;
typedef LagrangeDiscreteFunctionSpace< FunctionSpaceType, GridPartType, polOrder >
  DiscreteFunctionSpaceType;

//! define the type of discrete function we are using , see
typedef AdaptiveDiscreteFunction< DiscreteFunctionSpaceType >
  DiscreteFunctionType;
typedef AdaptiveDiscreteFunction< DiscreteGradientFunctionSpaceType >
  DiscreteGradientFunctionType;

//! Get the Dofmanager type
typedef DofManager< MyGridType > DofManagerType;

class ExactSolution
: public Fem::Function< FunctionSpaceType, ExactSolution >
{
  typedef ExactSolution ThisType;
  typedef Fem::Function< FunctionSpaceType, ExactSolution > BaseType;

public:
  typedef BaseType::DomainFieldType DomainFieldType;
  typedef BaseType::RangeFieldType RangeFieldType;

  typedef BaseType::DomainType DomainType;
  typedef BaseType::RangeType RangeType;
  typedef BaseType::JacobianRangeType JacobianRangeType;

  void evaluate ( const DomainType &x, RangeType &phi ) const
  {
    phi = 1;
    for( int i = 0; i < DomainType :: dimension; ++i )
      // phi[ 0 ] += x[ i ] * x[ i ];
      phi[ 0 ] *= sin( M_PI * x[ i ] );
  }

  void jacobian( const DomainType &x, JacobianRangeType &Dphi ) const
  {
    Dphi = 1;
    for( int i = 0; i < DomainType :: dimension; ++i )
      for( int j = 0; j < DomainType :: dimension; ++j )
        // Dphi[ 0 ][ j ] *= ((i != j) ? 1. : 2.*x[i]);
        Dphi[ 0 ][ j ] *= ((i != j) ? sin( M_PI * x[ i ]) : M_PI * cos( M_PI * x[ i ] ));
  }

  void evaluate( const DomainType &x, RangeFieldType t, RangeType &phi ) const
  {
    evaluate( x, phi );
  }

  void jacobian( const DomainType &x, RangeFieldType t, JacobianRangeType &Dphi ) const
  {
    jacobian( x, Dphi );
  }
};


// ********************************************************************
template <class DiscreteFunctionType>
class L2Projection
{
  typedef typename DiscreteFunctionType::FunctionSpaceType DiscreteFunctionSpaceType;

 public:
  template <class FunctionType>
  static void project (const FunctionType &f, DiscreteFunctionType &discFunc, int polOrd)
  {
    typedef typename DiscreteFunctionSpaceType::Traits::GridPartType GridPartType;

    const DiscreteFunctionSpaceType& space =  discFunc.space();

    discFunc.clear();

    typedef typename DiscreteFunctionType::LocalFunctionType LocalFuncType;

    typename DiscreteFunctionSpaceType::RangeType ret (0.0);
    typename DiscreteFunctionSpaceType::RangeType phi (0.0);

    for(const auto& entity : space)
    {
      // Get quadrature rule
      CachingQuadrature<GridPartType,0> quad(entity, polOrd);

      LocalFuncType lf = discFunc.localFunction(entity);

      //! Note: BaseFunctions must be ortho-normal!!!!
      typedef typename DiscreteFunctionSpaceType::BaseFunctionSetType BaseFunctionSetType ;
      const BaseFunctionSetType & baseset =
        lf.baseFunctionSet();

      //const typename MyGridType::template Codim<0>::Entity::Geometry&
      //  itGeom = entity.geometry();

      const int quadNop = quad.nop();
      const int numDofs = lf.numDofs();
      for(int qP = 0; qP < quadNop ; ++qP)
      {
        // f.evaluate(itGeom.global(quad.point(qP)), ret);
        f.localFunction(entity).jacobian(quad,qP, ret);
        for(int i=0; i<numDofs; ++i) {
          baseset.evaluate(i,quad[qP],phi);
          lf[i] += quad.weight(qP) * (ret * phi) ;
        }
      }
    }
  }

  template <class FunctionType>
  static void project (const FunctionType &f, DiscreteFunctionType &discFunc)
  {
    const DiscreteFunctionSpaceType& space =  discFunc.space();
    int polOrd = 2 * space.order();
    project(f,discFunc,polOrd);
  }
};



// calculates \Vert u - u_h \Vert_{L^2}
template< class DiscreteFunctionImp >
class L2Error
{
public:
  typedef DiscreteFunctionImp DiscreteFunctionType;

  typedef typename DiscreteFunctionType :: FunctionSpaceType
    DiscreteFunctionSpaceType;
  typedef typename DiscreteFunctionType :: LocalFunctionType
    LocalFunctionType;

  typedef typename DiscreteFunctionSpaceType :: DomainType DomainType;
  typedef typename DiscreteFunctionSpaceType :: RangeType RangeType;
  typedef typename DiscreteFunctionSpaceType :: GridPartType GridPartType;

  enum { DimRange = DiscreteFunctionSpaceType :: DimRange };

  typedef typename GridPartType::GridType GridType;
  typedef typename GridType::template Codim< 0 >::Entity Entity0Type;
  typedef typename Entity0Type::Geometry GeometryType;


public:
  template< class FunctionType >
  static RangeType norm ( const FunctionType &function,
                          DiscreteFunctionType &discreteFunction,
                          double time,
                          int polOrder )
  {
    const DiscreteFunctionSpaceType &discreteFunctionSpace
      = discreteFunction.space();

    RangeType error( 0 );
    for( const auto& entity : discreteFunctionSpace )
    {
      CachingQuadrature< GridPartType, 0 > quadrature( entity, polOrder );
      LocalFunctionType localFunction = discreteFunction.localFunction( entity );

      const GeometryType &geometry = entity.geometry();

      const int numQuadraturePoints = quadrature.nop();
      for( int qp = 0; qp < numQuadraturePoints; ++qp )
      {
        const DomainType &x = quadrature.point( qp );
        const double weight
          = quadrature.weight( qp ) * geometry.integrationElement( x );

        RangeType phi, psi;
        function.evaluate( geometry.global( x ), time, phi );
        localFunction.evaluate( quadrature[qp], psi );

        for( int i = 0; i < DimRange; ++i )
          error[ i ] += weight * ((phi[ i ] - psi[ i ])*(phi[ i ] - psi[ i ]));
      }
    }

    for( int i = 0; i < DimRange; ++i )
      error[ i ] = sqrt( error[ i ] );

    return error;
  }

  template< class FunctionType >
  static RangeType norm ( const FunctionType &function,
                          DiscreteFunctionType &discreteFunction,
                          double time )
  {
    const DiscreteFunctionSpaceType &discreteFunctionSpace
      = discreteFunction.space();
    const int polOrder = 2 * discreteFunctionSpace.order() + 2;
    return norm( function, discreteFunction, time, polOrder );
  }
};



// calculates \Vert u - u_h \Vert_{H^1}
template< class DiscreteFunctionImp >
class H1Error
{
public:
  typedef DiscreteFunctionImp DiscreteFunctionType;

  typedef typename DiscreteFunctionType::DiscreteFunctionSpaceType
    DiscreteFunctionSpaceType;
  typedef typename DiscreteFunctionType::LocalFunctionType LocalFunctionType;

  typedef typename DiscreteFunctionSpaceType::DomainFieldType DomainFieldType;
  typedef typename DiscreteFunctionSpaceType::DomainType DomainType;
  typedef typename DiscreteFunctionSpaceType::RangeFieldType RangeFieldType;
  typedef typename DiscreteFunctionSpaceType::RangeType RangeType;
  typedef typename DiscreteFunctionSpaceType::JacobianRangeType JacobianRangeType;
  typedef typename DiscreteFunctionSpaceType::GridPartType GridPartType;

  static const int DimDomain = DiscreteFunctionSpaceType::DimDomain;
  static const int DimRange = DiscreteFunctionSpaceType::DimRange;

  typedef typename GridPartType::GridType GridType;
  typedef typename GridType::template Codim< 0 >::Entity Entity0Type;
  typedef typename Entity0Type::Geometry GeometryType;


public:
  template< class FunctionType >
  static RangeType norm ( const FunctionType &function,
                          DiscreteFunctionType &discreteFunction,
                          double time,
                          int polOrder )
  {
    const DiscreteFunctionSpaceType &discreteFunctionSpace
      = discreteFunction.space();

    RangeType error( 0 );
    for( const auto& entity : discreteFunctionSpace )
    {
      CachingQuadrature< GridPartType, 0 > quadrature( entity, polOrder );
      LocalFunctionType localFunction = discreteFunction.localFunction( entity );

      const GeometryType &geometry = entity.geometry();

      const int numQuadraturePoints = quadrature.nop();
      for( int qp = 0; qp < numQuadraturePoints; ++qp )
      {
        const DomainType &x = quadrature.point( qp );
        const DomainType &y = geometry.global( x );
        const double weight
          = quadrature.weight( qp ) * geometry.integrationElement( x );

        RangeType phi, psi;
        function.evaluate( y, time, phi );
        localFunction.evaluate( quadrature[qp], psi );

        JacobianRangeType Dphi, Dpsi;
        function.jacobian( y, time, Dphi );
        localFunction.jacobian( quadrature[ qp ], Dpsi );

        for( int i = 0; i < DimRange; ++i ) {
          RangeFieldType localError = (phi[ i ] - psi[ i ])*(phi[ i ] - psi[ i ]);
          for( int j = 0; j < DimDomain; ++j )
            localError += (Dphi[ i ][ j ] - Dpsi[ i ][ j ])*(Dphi[ i ][ j ] - Dpsi[ i ][ j ]);
          error[ i ] += weight * localError;
        }
      }
    }

    for( int i = 0; i < DimRange; ++i )
      error[ i ] = sqrt( error[ i ] );

    return error;
  }

  template< class FunctionType >
  static RangeType norm ( const FunctionType &function,
                          DiscreteFunctionType &discreteFunction,
                          double time )
  {
    const DiscreteFunctionSpaceType &discreteFunctionSpace
      = discreteFunction.space();
    const int polOrder = 2 * discreteFunctionSpace.order() + 2;
    return norm( function, discreteFunction, time, polOrder );
  }
};



double algorithm( MyGridType &grid, DiscreteFunctionType &solution, int turn )
{
  typedef DiscreteFunctionSpaceType :: RangeType RangeType;

  GridPartType part( grid );
  DiscreteFunctionSpaceType discreteFunctionSpace( part );
  ExactSolution f;

  //! perform Lagrange interpolation
  Fem::LagrangeInterpolation< ExactSolution, DiscreteFunctionType >::interpolateFunction( f, solution );

  #if 0
  DiscreteGradientFunctionSpaceType discreteGradientFunctionSpace( part );
  DiscreteGradientFunctionType graddf("grad", discreteGradientFunctionSpace );

  //! perform l2-projection
  L2Projection< DiscreteGradientFunctionType > :: project( solution, graddf );
  #endif

  // calculation L2 error
  // pol ord for calculation the error chould by higher than
  // pol for evaluation the basefunctions
  #ifdef USE_H1ERROR
    RangeType error = H1Error< DiscreteFunctionType >::norm( f ,solution, 0 );
    std :: cout << std :: endl << "H1 Error: [ " << error[ 0 ];
  #else
    RangeType error = L2Error< DiscreteFunctionType >::norm( f ,solution, 0 );
    std :: cout << std :: endl << "L2 Error: [ " << error[ 0 ];
  #endif
  for( int i = 1; i < RangeType :: dimension; ++i )
    std :: cout << ", " << error[ i ];
  std :: cout << " ]" << std :: endl;

  #if HAVE_GRAPE
   // if Grape was found, then display last solution
   if(turn > 0)
   {
     GrapeDataDisplay< MyGridType > grape(part);
     grape.addData( solution );
     //grape.addData( graddf );
     grape.display( );
   }
  #endif

  return sqrt( error * error );
}


//**************************************************
//
//  main programm, run algorithm twice to calc EOC
//
//**************************************************
int main (int argc, char **argv)
try
{
  MPIManager::initialize( argc, argv );

  std :: cout << "L2 projection test for polynomial order " << polOrder
              << std :: endl;

  if( argc != 2)
  {
    std :: cerr << "Usage: " << argv[ 0 ] << " <maxlevel>" << std :: endl;
    exit( 1 );
  }

  int ml = atoi( argv[1] );
  std::vector< double > error( ml );

  std::ostringstream gridFilenameStream;
  gridFilenameStream << MyGridType::dimensionworld << "dgrid.dgf";
  const std::string macroGridName = gridFilenameStream.str();

  GridPtr< MyGridType > gridptr( macroGridName );
  MyGridType &grid = *gridptr;
  const int step = Dune::DGFGridInfo< MyGridType >::refineStepsForHalf();
  GridPartType gridPart( grid );

  for( int i = 0; i < ml; ++i )
  {
    Dune::Fem::GlobalRefine::apply( grid, step );

    DiscreteFunctionSpaceType discreteFunctionSpace( gridPart );
    DiscreteFunctionType solution( "sol", discreteFunctionSpace );
    solution.clear();

    error[ i ] = algorithm( grid, solution, i == ml-1 );
    if( i > 0 ) {
      double eoc = log( error[ i-1 ] / error[ i ] ) / M_LN2;
      std :: cout << "EOC = " << eoc << std :: endl;
    }
  }
  return 0;
}
catch( const Dune::Exception &e )
{
  std::cerr << "Error: " << e << std::endl;
  return 1;
}


==> anc/xt-super/dune-fem/dune/fem/space/test/legendretest.cc <==
#include <config.h>

#include <iostream>
#include <array>

// #include <dune/grid/io/file/dgfparser/gridtype.hh>
// static const int dimw = dimworld;
#define S_GRID 0
#define YGRID 1
static const int dimw =2;
#if S_GRID
#include<dune/grid/sgrid.hh>

typedef Dune::SGrid<dimw,dimw> HGridType;
#endif

#if YGRID
#include<dune/grid/yaspgrid.hh>

typedef Dune::YaspGrid< dimw > HGridType;
#endif

#include <dune/fem/space/lagrange.hh>
#include <dune/fem/function/adaptivefunction.hh>
#include <dune/fem/space/discontinuousgalerkin.hh>
#include <dune/fem/quadrature/cachingquadrature.hh>

#include <dune/fem/gridpart/adaptiveleafgridpart.hh>

#if HAVE_GRAPE
#include <dune/grid/io/visual/grapedatadisplay.hh>
#endif
using namespace Dune;
using namespace Fem;

// polynom approximation order of quadratures,
// at least poolynom order of basis functions
const int polOrd =1;/*POLORDER;*/

//***********************************************************************
/*! L2 Projection of a function f:

  This is an example how to solve the equation on
  \f[\Omega = (0,1)^2 \f]

  \f[ \int_{\Omega} u \phi = \int_{\Omega} f \phi  \ \ \ in \Omega \f]
  \f[ f(x,y) = x ( 1 - x) y ( 1 - y ) \f]

  Here u is the L_2 projection of f.

  The Projection should converge to the given function f.
  with the finite element method using lagrangian elements of polynom order +1.
*/
//***********************************************************************

  //typedef Dune::SGrid<dimw,dimw> HGridType;
//! the index set we are using
typedef LeafGridPart<HGridType> GridPartType;

//! define the function space, \f[ \R^2 \rightarrow \R \f]
// see dune/common/functionspace.hh
//typedef MatrixFunctionSpace < double , double, dimw , 3,5 > FuncSpace;
typedef FunctionSpace < double , double, dimw , 1 > FuncSpace;

//! define the function space our unkown belong to
typedef  LegendreDiscontinuousGalerkinSpace<FuncSpace, GridPartType,
	polOrd,CachingStorage> DiscreteFunctionSpaceType;
//  typedef  DiscontinuousGalerkinSpace<FuncSpace, GridPartType,
//  	polOrd,CachingStorage> DiscreteFunctionSpaceType;
//! define the type of discrete function we are using , see
typedef AdaptiveDiscreteFunction < DiscreteFunctionSpaceType > DiscreteFunctionType;

//! Get the Dofmanager type
typedef DofManager<HGridType> DofManagerType;


// the exact solution to the problem for EOC calculation
struct ExactSolution
: public Fem::Function < FuncSpace , ExactSolution >
{
  typedef FuncSpace::RangeType RangeType;
  typedef FuncSpace::JacobianRangeType JacobianRangeType;
  typedef FuncSpace::RangeFieldType RangeFieldType;
  typedef FuncSpace::DomainType DomainType;

  //! f(x,y) = x*(1-x)*y*(1-y)
  void evaluate (const DomainType & x , RangeType & ret)  const
  {
    ret = 1.; // maximum of function is 2

    for(int i=0; i<DomainType::dimension; i++)
	    ret *=sin(x[i]) ;
  }

  void evaluate (const DomainType & x , RangeFieldType time , RangeType & ret) const
  {
    evaluate ( x , ret );
  }

  void jacobian(const DomainType & x,JacobianRangeType & ret) const
  {
    for(int i=0; i<DomainType::dimension; i++)
    {
	    double prod=1.0;
	    for(int j=0;j<DomainType::dimension;j++)
      {
	      if(j==i)
	        prod*=cos(x[j]);
	      else
	        prod*=sin(x[j]);
	    }
      ret[0][i]=prod;
    }
  }
};



template <class DiscreteFunctionType>
class L2Projection
{
  typedef typename DiscreteFunctionType::DiscreteFunctionSpaceType
    DiscreteFunctionSpaceType;

public:
  template <class FunctionType>
  static void project (const FunctionType &f, DiscreteFunctionType &discFunc, int polOrd)
  {
    typedef typename DiscreteFunctionSpaceType::GridPartType GridPartType;
    const DiscreteFunctionSpaceType& space =  discFunc.space();

    discFunc.clear();

    typedef typename DiscreteFunctionType::LocalFunctionType LocalFuncType;

    typedef typename DiscreteFunctionSpaceType::RangeType RangeType;
    RangeType ret (0.0);
    std::vector< RangeType > phi;
    //diagomal of massmatrix
    DiscreteFunctionType mass("mass",space);
    mass.clear();

    for(const auto& entity : space)
    {
      // Get quadrature rule
      CachingQuadrature<GridPartType,0> quad(entity, polOrd);

      LocalFuncType lf = discFunc.localFunction(entity);
      LocalFuncType tmp = mass.localFunction(entity);

      //! Note: basis functions must be ortho-normal!!!!
      typedef typename DiscreteFunctionSpaceType::BasisFunctionSetType BasisFunctionSetType ;
      const BasisFunctionSetType & basisSet = lf.basisFunctionSet();

      const typename HGridType::template Codim<0>::Entity::Geometry&
        itGeom = entity.geometry();

      const int quadNop = quad.nop();
      const int numDofs = lf.numDofs();
      phi.resize( numDofs );

      for(int qP = 0; qP < quadNop ; ++qP)
      {
        // double det = entity.geometry().integrationElement( quad.point(qP) );
        f.evaluate(itGeom.global(quad.point(qP)), ret);

        basisSet.evaluateAll( quad[ qP ], phi );

        for(int i=0; i<numDofs; ++i)
        {
	        //tmp[i]+=quad.weight(qP)*SQR(phi)*det ;
          lf[i] += quad.weight(qP) * (ret * phi[i])/*det*/ ;
        }
      }
      // for(int i=0; i<numDofs; ++i)
      //   lf[i]/=tmp[i];
   }
  }

  template <class FunctionType>
  static void project (const FunctionType &f, DiscreteFunctionType &discFunc)
  {
    const DiscreteFunctionSpaceType& space =  discFunc.space();
    int polOrd = 2 * space.order();
    project(f,discFunc,polOrd);
  }
};



// calculates || u-u_h ||_H1
template <class DiscreteFunctionType>
class L2Error
{
  typedef typename DiscreteFunctionType::DiscreteFunctionSpaceType
    DiscreteFunctionSpaceType;
  typedef typename DiscreteFunctionSpaceType :: RangeType RangeType;
  typedef typename DiscreteFunctionSpaceType :: JacobianRangeType JacobianRangeType;

public:
  template <class FunctionType>
  RangeType h1norm (const FunctionType &f, DiscreteFunctionType &discFunc,
      double time, int polOrd) const
  {
    const DiscreteFunctionSpaceType & space = discFunc.space();

    typedef typename DiscreteFunctionSpaceType::GridPartType GridPartType;
    typedef typename DiscreteFunctionType::LocalFunctionType LocalFuncType;

    RangeType ret (0.0);
    RangeType phi (0.0);
    RangeType tmp (0.0);

    JacobianRangeType psi(0.0);
    JacobianRangeType xi(0.0);

    RangeType error(0.0);

    enum { dimRange = DiscreteFunctionSpaceType :: DimRange };
    enum { dimDomain =DiscreteFunctionSpaceType :: DimDomain};
    for(const auto& entity : space)
    {
      CachingQuadrature<GridPartType,0> quad(entity, polOrd);
      LocalFuncType lf = discFunc.localFunction(entity);
      const int quadNop = quad.nop();
      for(int qP = 0; qP < quadNop; ++qP)
      {
        double weight = quad.weight(qP) * entity.geometry().integrationElement(quad.point(qP));
        f.evaluate(entity.geometry().global(quad.point(qP)),time, ret);
	      f.jacobian(entity.geometry().global(quad.point(qP)),psi);
        lf.evaluate(quad[qP],phi);
	      lf.jacobian(quad[qP],xi);

	      tmp=0.0;
	      for( int i = 0; i < dimDomain; ++i )
        {
          for( int j = 0; j < dimRange; ++j )
            tmp[ j ] += (xi[ j ][ i ] - psi[ j ][ i ])*(xi[ j ][ i ] - psi[ j ][ i ]);
        }

        for( int i = 0; i < dimRange; ++i )
          error[ i ] += weight * ((ret[ i ] - phi[ i ])*(ret[ i ] - phi[ i ]) + tmp[ i ]);
      }
    }

    for(int i=0; i< dimRange; ++i)
      error[i] = sqrt(error[i]);

    return error;
  }

  template <class FunctionType>
  RangeType norm (const FunctionType &f, DiscreteFunctionType &discFunc,
      double time, int polOrd) const
  {
    const DiscreteFunctionSpaceType & space = discFunc.space();

    typedef typename DiscreteFunctionSpaceType::GridPartType GridPartType;
    typedef typename DiscreteFunctionType::LocalFunctionType LocalFuncType;

    RangeType ret (0.0);
    RangeType phi (0.0);

    RangeType error(0.0);

    enum { dimRange = DiscreteFunctionSpaceType :: DimRange };
    for(const auto& entity : space)
    {
      CachingQuadrature<GridPartType,0> quad(entity, polOrd);
      LocalFuncType lf = discFunc.localFunction(entity);
      const int quadNop = quad.nop();
      for(int qP = 0; qP < quadNop; ++qP)
      {
        double weight = quad.weight(qP) * entity.geometry().integrationElement(quad.point(qP));
        f.evaluate(entity.geometry().global(quad.point(qP)),time, ret);

	      lf.evaluate(quad[qP],phi);

        for( int i = 0; i < dimRange; ++i )
          error[ i ] += weight * ((ret[ i ] - phi[ i ])*(ret[ i ] - phi[ i ]));
      }
    }

    for(int i=0; i< dimRange; ++i)
      error[i] = sqrt(error[i]);

    return error;
  }

  template <class FunctionType>
  RangeType h1norm (const FunctionType &f, DiscreteFunctionType &discFunc,
		    double time) const
  {
    const DiscreteFunctionSpaceType & space = discFunc.space();
    int polOrd = 2 * space.order() + 2;
    return h1norm(f,discFunc,time,polOrd);
  }

  template <class FunctionType>
  RangeType norm (const FunctionType &f, DiscreteFunctionType &discFunc,
      double time) const
  {
    const DiscreteFunctionSpaceType & space = discFunc.space();
    int polOrd = 2 * space.order() + 2;
    return norm(f,discFunc,time,polOrd);
  }
};



double algorithm (HGridType& grid, DiscreteFunctionType& solution  , int turn )
{
   GridPartType part ( grid );
   DiscreteFunctionSpaceType linFuncSpace ( part );
   ExactSolution f;
   L2Error < DiscreteFunctionType > l2err;

   //! perform l2-projection
   L2Projection<DiscreteFunctionType>::
     project(f, solution);

   // calculation L2 error
   // pol ord for calculation the error chould by higher than
   // pol for evaluation the basefunctions
   typedef DiscreteFunctionSpaceType :: RangeType RangeType;
   RangeType error = l2err.norm(f ,solution, 0.0);
   RangeType h1error= l2err.h1norm(f,solution,0.0);
   for(int i=0; i<RangeType::dimension; ++i)
   {
     std::cout << "\nL2 Error["<<i<<"] : " << error[i] << "\n\n";
      std::cout << "\nH1 Error["<<i<<"] : " << h1error[i] << "\n\n";
   }
#if HAVE_GRAPE
   // if Grape was found, then display last solution
   if(0 && turn > 0)
   {
     GrapeDataDisplay < HGridType > grape(part);
     grape.dataDisplay( solution );
   }
#endif

   //return sqrt(error*error);
   return sqrt(h1error*h1error);
}


//**************************************************
//
//  main programm, run algorithm twice to calc EOC
//
//**************************************************
int main (int argc, char **argv)
{
  MPIManager::initialize( argc, argv );

  if(argc != 2)
  {
    fprintf(stderr,"usage: %s <maxlevel> \n",argv[0]);
    exit(1);
  }

  int ml = atoi( argv[1] );
  double* error = new double[ml];
  // char tmp[16]; sprintf(tmp,"%d",dimw);
  // std::string macroGridName (tmp);
  // macroGridName += "dgrid.dgf";

#if S_GRID
  Dune::FieldVector<int,dimw> N(2);
  Dune::FieldVector<HGridType::ctype,dimw> L(0.0);
  Dune::FieldVector<HGridType::ctype,dimw> H(1.0);
  HGridType grid(N,L,H);
#endif

#if YGRID
  FieldVector<double, dimw> lang;
  std::array<int, dimw> anz;
  std::bitset< dimw > per;
  for(int i=0;i<dimw;i++)
  {
    lang[i]= 1.0;
    anz[i] = 1;
    per[i] = false;
  }

  HGridType grid(lang,anz,per,1);
#endif


 //  GridPtr<HGridType> gridptr(macroGridName);
 //  HGridType& grid=*gridptr;
 //  const int step = Dune::DGFGridInfo<HGridType>::refineStepsForHalf();

  const int step =1;

  GridPartType part ( grid );
  DiscreteFunctionSpaceType linFuncSpace ( part );
  DiscreteFunctionType solution ( "sol", linFuncSpace );
  solution.clear();

  for(int i=0; i<ml; i+=step)
  {
    grid.globalRefine(step);
    DofManagerType& dm = DofManagerType :: instance( grid );
    dm.resize();
    error[i] = algorithm ( grid , solution , i==ml-1);
    if (i>0) {
      double eoc = log( error[i-step]/error[i]) / M_LN2;
      std::cout << "EOC = " << eoc << " \n";

    }
  }
  delete [] error;

  return 0;
}



==> anc/xt-super/dune-fem/dune/fem/space/test/localadapter.cc <==
#include <config.h>

#include <iostream>
#include <cmath>

#include "../../test/testgrid.hh"
#include "../../test/exactsolution.hh"

#include <dune/fem/function/adaptivefunction.hh>
#include <dune/fem/function/common/localfunctionadapter.hh>
#include <dune/fem/function/common/gridfunctionadapter.hh>
#include <dune/fem/gridpart/adaptiveleafgridpart.hh>
#include <dune/fem/misc/mpimanager.hh>
#include <dune/fem/space/common/adaptmanager.hh>
#include <dune/fem/space/common/functionspace.hh>
#include <dune/fem/space/common/interpolate.hh>
#include <dune/fem/space/discontinuousgalerkin.hh>
#include <dune/fem/space/common/interpolate.hh>

int main ( int argc, char **argv )
{
  //initialize MPI
  Dune::Fem::MPIManager::initialize( argc, argv );

  // create grid
  typedef Dune::GridSelector::GridType GridType;
  GridType &grid = Dune::Fem::TestGrid::grid();

  // create grid part
  typedef Dune::Fem::AdaptiveLeafGridPart< GridType > GridPartType;
  GridPartType gridPart( grid );

  // function space type
  typedef typename GridPartType::ctype DomainFieldType;
  constexpr int dimDomain = GridPartType::dimensionworld;
  constexpr int dimRange = DIMRANGE;
  constexpr int polOrder = POLORDER;
  typedef Dune::Fem::FunctionSpace< DomainFieldType, double, dimDomain, dimRange > FunctionSpaceType;
  typedef typename FunctionSpaceType::DomainType DomainType;
  typedef typename FunctionSpaceType::RangeType RangeType;

  // create discrete function space
  typedef Dune::Fem::DiscontinuousGalerkinSpace< FunctionSpaceType, GridPartType, polOrder > DiscreteFunctionSpaceType;
  DiscreteFunctionSpaceType discreteFunctionSpace( gridPart );
  typedef typename DiscreteFunctionSpaceType::EntityType EntityType;

  // create discrete functions
  typedef Dune::Fem::AdaptiveDiscreteFunction< DiscreteFunctionSpaceType > DiscreteFunctionType;
  DiscreteFunctionType dfLocalAdapted( "df local adapted", discreteFunctionSpace );
  dfLocalAdapted.clear();
  DiscreteFunctionType dfGridAdapted( "df grid adapted", discreteFunctionSpace );
  dfGridAdapted.clear();

  // create local function adapter
  typedef Dune::Fem::LocalAnalyticalFunctionBinder<DiscreteFunctionSpaceType> LocalAnalyticalFunctionType;
  LocalAnalyticalFunctionType localAnalyticalFunction(
      [&](const DomainType &x,const double& t,const EntityType& entity)
      {
        RangeType ret(1);
        for(int r = 0; r < RangeType :: dimension; ++r )
          for( int i = 0; i < DomainType :: dimension; ++i )
            ret[ r ] += pow(sin( M_PI * x[ i ] ),double(r+1));
        #if defined USE_COMPLEX
        ret*= std::complex<double>( 1 , -2. );
        #endif
        return ret;
      });
  typedef Dune::Fem::LocalFunctionAdapter<LocalAnalyticalFunctionType> LocalAdaptedFunctionType;
  LocalAdaptedFunctionType localAdapted("local adapted function",localAnalyticalFunction,gridPart,5);

  // interpolate local adpated function over discrete function
  Dune::Fem::interpolate(localAdapted,dfLocalAdapted);

  // create grid function adapter
  typedef Dune::Fem::ExactSolution< FunctionSpaceType > GridAnalyticalFunctionType;
  GridAnalyticalFunctionType gridAnalyticalFunction;
  typedef Dune::Fem::GridFunctionAdapter< GridAnalyticalFunctionType, GridPartType > GridAdaptedFunctionType;
  GridAdaptedFunctionType gridAdapted( "grid adapted function", gridAnalyticalFunction, gridPart, 5 );

  // interpolate grid adpated function over discrete function
  Dune::Fem::interpolate( gridAdapted, dfGridAdapted );

  // compare the 2 adapted functions
  bool areDifferent(false);
  auto it(dfGridAdapted.dbegin());
  for(const auto& dof:dofs(dfLocalAdapted))
  {
    if(std::abs(dof-*it)>1.e-12)
      areDifferent=true;
    ++it;
  }
  if(areDifferent)
    std::cout<<"ERROR: the 2 adapted functions are different!"<<std::endl;
  else
    std::cout<<"The 2 adapted functions are equal!"<<std::endl;

  return 0;
}


==> anc/xt-super/dune-fem/dune/fem/space/test/padapt.cc <==
#include <config.h>

#define SHOW_INTERPOLATION 1
#define SHOW_RESTRICT_PROLONG 1

// to write out the data, set WRITE_DATA to 1
#define WRITE_DATA 0

// to use grape, set to WANT_GRAPE to 1
#ifndef WANT_GRAPE
#define WANT_GRAPE 0
#endif

// polynomial order of base functions
const int polOrder = POLORDER;

#include <iostream>
#include <sstream>
//#include <dune/common/stdstreams.cc>

#include <dune/fem/gridpart/adaptiveleafgridpart.hh>

#include <dune/fem/quadrature/intersectionquadrature.hh>
#include <dune/fem/space/common/adaptmanager.hh>
#include <dune/fem/function/adaptivefunction.hh>
#include <dune/fem/quadrature/cachingquadrature.hh>
#include <dune/fem/operator/lagrangeinterpolation.hh>
#include <dune/fem/misc/compatibility.hh>
#include <dune/fem/misc/l2norm.hh>
#include <dune/fem/misc/h1norm.hh>
#include <dune/fem/space/padaptivespace.hh>

#if HAVE_GRAPE
  #define USE_GRAPE WANT_GRAPE
#else
  #define USE_GRAPE 0
  #if WANT_GRAPE
    #warning "Grape was not found by configure."
  #endif
#endif

#if USE_GRAPE
  #include <dune/grid/io/visual/grapedatadisplay.hh>
#endif
#include <dune/fem/io/parameter.hh>


// Check for unhealthy grids
// -------------------------

// forward declaration of the real main method
int Main ( int argc, char **argv );

template< class Grid >
struct CheckGridEnabled
{
  typedef Grid GridType;

  typedef Dune::Fem::AdaptiveLeafGridPart< GridType > GridPartType;

  inline static int CallMain ( int argc, char **argv )
  {
    return Main( argc, argv );
  }
};

int main ( int argc, char **argv )
{
  return CheckGridEnabled< Dune::GridSelector::GridType >::CallMain( argc, argv );
}



using namespace Dune;
using namespace Fem;

// Function, we will interpolate
// -----------------------------

template< class FunctionSpace >
class ExactSolution
: public Fem::Function< FunctionSpace, ExactSolution< FunctionSpace > >
{
  typedef ExactSolution< FunctionSpace > ThisType;
  typedef Fem::Function< FunctionSpace, ThisType > BaseType;

public:
  typedef FunctionSpace FunctionSpaceType;

  typedef typename FunctionSpaceType::DomainFieldType DomainFieldType;
  typedef typename FunctionSpaceType::RangeFieldType RangeFieldType;

  typedef typename FunctionSpaceType::DomainType DomainType;
  typedef typename FunctionSpaceType::RangeType RangeType;
  typedef typename FunctionSpaceType::JacobianRangeType JacobianRangeType;

public:
  void evaluate ( const DomainType &x, RangeType &phi ) const
  {
    phi = 1;
    for( int i = 0; i < DomainType :: dimension; ++i )
      // phi[ 0 ] += x[ i ] * x[ i ];
      phi[ 0 ] *= sin( M_PI * x[ i ] );
  }

  void evaluate ( const DomainType &x, RangeFieldType t, RangeType &phi ) const
  {
    evaluate( x, phi );
  }

  void jacobian( const DomainType &x, JacobianRangeType &Dphi ) const
  {
    Dphi = 1;
    for( int i = 0; i < DomainType :: dimension; ++i )
      for( int j = 0; j < DomainType :: dimension; ++j )
        // Dphi[ 0 ][ j ] *= ((i != j) ? 1. : 2.*x[i]);
        Dphi[ 0 ][ j ] *= ((i != j) ? sin( M_PI * x[ i ]) : M_PI * cos( M_PI * x[ i ] ));
  }

  void jacobian( const DomainType &x, RangeFieldType t, JacobianRangeType &Dphi ) const
  {
    jacobian( x, Dphi );
  }
};



// Type Definitions
// ----------------

typedef Dune::GridSelector::GridType MyGridType;

typedef CheckGridEnabled< MyGridType >::GridPartType GridPartType;

//! type of the function space
typedef FunctionSpace< double, double, MyGridType::dimensionworld, MyGridType::dimensionworld > FunctionSpaceType;

//! type of the discrete function space our unkown belongs to
// typedef LagrangeDiscreteFunctionSpace< FunctionSpaceType, GridPartType, polOrder > DiscreteFunctionSpaceType;
//! type of the discrete function space our unkown belongs to
//typedef LagrangeDiscreteFunctionSpace< FunctionSpaceType, GridPartType, polOrder > DiscreteFunctionSpaceType;
typedef Fem :: PAdaptiveLagrangeSpace< FunctionSpaceType, GridPartType, polOrder > DiscreteFunctionSpaceType;

//! type of the discrete function we are using
typedef AdaptiveDiscreteFunction< DiscreteFunctionSpaceType > DiscreteFunctionType;

typedef ExactSolution< FunctionSpaceType > ExactSolutionType;

typedef GridFunctionAdapter< ExactSolutionType, GridPartType >
  GridExactSolutionType;

//! type of the DoF manager
typedef DofManager< MyGridType > DofManagerType;

//! type of restrict-prolong operator
typedef RestrictProlongDefault< DiscreteFunctionType >
  RestrictProlongOperatorType;
//! type of the adaption manager
typedef AdaptationManager< MyGridType, RestrictProlongOperatorType >
  AdaptationManagerType;


void setPolOrder( const DiscreteFunctionSpaceType &space, bool increase )
{
  const int maxPol = POLORDER;
  //const int maxPol = 2;
  const int minPol = 2;
  //const int minPol = 1;
  const int size = space.indexSet().size( 0 );

  const int p = increase ? minPol : maxPol ;
  std::vector< int > polOrds( size, p );

  for( int i=0; i<size/2; ++i )
  {
    const int p = increase ? maxPol : minPol ;
    polOrds[ i ] = p;
  }

  std::cout << "Set polynomial order to " << p << std::endl;
  space.adapt( polOrds );
}

void polOrderAdapt( MyGridType &grid, DiscreteFunctionType &solution, int step)
{
  setPolOrder( solution.space(), step > 0 );
}

void gridAdapt( MyGridType &grid, DiscreteFunctionType &solution, int step,
                const bool locallyAdaptive = false )
{
  #if USE_GRAPE && SHOW_RESTRICT_PROLONG
    //if( turn > 0 )
    {
      GrapeDataDisplay< MyGridType > grape( grid );
      grape.dataDisplay( solution );
    }
  #endif
  const DiscreteFunctionSpaceType &discreteFunctionSpace = solution.space();

  RestrictProlongOperatorType rp( solution );

  AdaptationManagerType adaptationManager( grid, rp );

  std :: string message = (step < 0 ? "Coarsening..." : "Refining..." );
  const int mark = (step < 0 ? -1 : 1);
  const int count = std :: abs( step );

  for( int i = 0; i < count; ++i )
  {
    int numElements = grid.size( 0 );
    if( locallyAdaptive )
    {
      numElements /= 4;
      numElements = std::max( numElements, 1 );
    }

    int elemNo = 0;
    for( const auto& entity : discreteFunctionSpace)
    {
      if( elemNo < numElements )
        grid.mark( mark, entity );
      ++elemNo;
    }

    // adapt grid
    adaptationManager.adapt();
  }

  #if USE_GRAPE && SHOW_RESTRICT_PROLONG
    //if( turn > 0 )
    {
      GrapeDataDisplay< MyGridType > grape( grid );
      grape.dataDisplay( solution );
    }
  #endif

}

bool checkContinuous( DiscreteFunctionType &solution )
{
  double ret = 0;
  typedef DiscreteFunctionType :: DiscreteFunctionSpaceType DiscreteFunctionSpaceType;
  typedef DiscreteFunctionSpaceType :: GridPartType GridPartType;
  typedef GridPartType :: IntersectionIteratorType IntersectionIteratorType;
  typedef GridPartType :: IntersectionType         IntersectionType;

  for( const auto& entity : solution.space() )
  {
    const IntersectionIteratorType endiit = solution.space().gridPart().iend( entity );
    for( IntersectionIteratorType iit = solution.space().gridPart().ibegin( entity ); iit != endiit ; ++ iit )
    {
      const IntersectionType& intersection = *iit ;
	    if( intersection.neighbor() && intersection.conforming() )
      {
        typedef CachingQuadrature< GridPartType, 1 > FaceQuadratureType;
        typedef IntersectionQuadrature< FaceQuadratureType, true > IntersectionQuadratureType;
        typedef IntersectionQuadratureType :: FaceQuadratureType QuadratureImp;
        IntersectionQuadratureType interQuad( solution.space().gridPart(), intersection, 4 );
        const QuadratureImp &quadInside  = interQuad.inside();
        const QuadratureImp &quadOutside = interQuad.outside();
        for( unsigned int qp = 0; qp < quadInside.nop(); ++qp )
	      {
          DiscreteFunctionType::RangeType uIn,uOut;
          solution.localFunction(entity).evaluate(quadInside[qp], uIn);

          auto nb = make_entity(intersection.outside());
          solution.localFunction(nb).evaluate(quadOutside[qp], uOut);
          ret = std::max(ret, (uIn-uOut).two_norm());
        }
      }
    }
  }
  return (ret<1e-10);
}

template <class Function>
void interpolate( const Function &f, DiscreteFunctionType &solution )
{
#if 1
  std::cout << "Applying Lagrangeinterpolation:" << std::endl;
  Fem::LagrangeInterpolation< Function, DiscreteFunctionType > :: interpolateFunction( f, solution );
#else
  std::cout << "Applying L2-projection:" << std::endl;
  // define Laplace operator
  typedef MassModel< FunctionSpaceType > ModelType;
  typedef EllipticOperator< DiscreteFunctionType, ModelType > EllipticOperatorType;
  typedef Dune::CGInverseOperator< DiscreteFunctionType > LinearInverseOperatorType;
  typedef typename DiscreteFunctionType::DiscreteFunctionSpaceType DiscreteFunctionSpaceType;
  typedef typename DiscreteFunctionSpaceType::GridPartType GridPartType;

  typedef Dune::SparseRowMatrixTraits < DiscreteFunctionSpaceType, DiscreteFunctionSpaceType > MatrixObjectTraits;
  typedef LagrangeMatrixTraits< MatrixObjectTraits > MatrixTraits;
  typedef Dune::SparseRowLinearOperator< DiscreteFunctionType, DiscreteFunctionType, MatrixTraits >
      LinearOperatorType;

  DiscreteFunctionType rhs( "rhs", solution.space() );
  assembleRHS( f, rhs );

  EllipticOperatorType ellipticOp;

  // create linear inverse operator
  const double solverEps = Dune::Parameter::getValue< double >( "solvereps", 1e-8 );

#if 1
  LinearInverseOperatorType solver( ellipticOp, solverEps, solverEps );
#else
  LinearOperatorType linearOp( "assempled elliptic operator", solution.space(), solution.space() );
  ellipticOp.jacobian( solution, linearOp );
  LinearInverseOperatorType solver( linearOp, solverEps, solverEps );
#endif

  solver( rhs, solution );

#endif
  bool continuous = checkContinuous( solution );

  L2Norm< GridPartType > l2norm( solution.space().gridPart() );
  H1Norm< GridPartType > h1norm( solution.space().gridPart() );
  double preL2error = l2norm.distance( f, solution );
  double preH1error = h1norm.distance( f, solution );

  std::cout << "Solution is " << (continuous?"":"NOT") << " continuous" << std::endl;
  std::cout << "L2 error before adaptation: " << preL2error << std::endl;
  std::cout << "H1 error before adaptation: " << preH1error << std::endl;
}

void algorithm ( GridPartType &gridPart,
                 DiscreteFunctionType &solution,
                 int step,
                 int turn )
{
  std::cout << "********************************************************" << std::endl;

  const unsigned int polOrder
    = DiscreteFunctionSpaceType :: polynomialOrder + 1;

  ExactSolutionType fexact;
  GridExactSolutionType f( "exact solution", fexact, gridPart, polOrder );

  interpolate( f, solution );

  std::cout << "Unknowns before adaptation: " << solution.space().size() << std::endl;
  polOrderAdapt( gridPart.grid(), solution, step );

  L2Norm< GridPartType > l2norm( gridPart );
  H1Norm< GridPartType > h1norm( gridPart );
  double postL2error = l2norm.distance( f, solution );
  double postH1error = h1norm.distance( f, solution );

  //solution.print( std::cout );
  std::cout << "Unknowns after "
            << (step < 0 ? "restriction" : "prolongation")
            << ": " << solution.space().size() << std::endl;
  std::cout << "L2 error after "
              << (step < 0 ? "restriction" : "prolongation")
              << ": " << postL2error << std::endl;
  std::cout << "H1 error after "
              << (step < 0 ? "restriction" : "prolongation")
              << ": " << postH1error << std::endl;

  #if USE_GRAPE && SHOW_RESTRICT_PROLONG
    //if( turn > 0 )
    {
      GrapeDataDisplay< MyGridType > grape( gridPart.grid() );
      grape.dataDisplay( solution );
    }
  #endif

  interpolate( f, solution );

  #if USE_GRAPE && SHOW_INTERPOLATION
    //if( turn > 0 )
    {
      GrapeDataDisplay< MyGridType > grape( gridPart.grid() );
      grape.dataDisplay( solution );
    }
  #endif

/*
  double l2eoc = -log( newL2error / preL2error) / M_LN2;
  double h1eoc = -log( newH1error / preH1error) / M_LN2;

  std :: cout << "L2 EOC: " << l2eoc << std :: endl;
  std :: cout << "H1 EOC: " << h1eoc << std :: endl;
*/

  #if WRITE_DATA
    GrapeDataIO< MyGridType > dataio;
    dataio.writeGrid( gridPart.grid(), xdr, "gridout", 0, turn );
    dataio.writeData( solution, xdr, "sol", turn );
  #endif

  std :: cout << std :: endl;
}



int Main ( int argc, char **argv )
try
{
  MPIManager :: initialize( argc, argv );

  const char* paramName = "parameter";
  if( argc < 2 )
  {
    std :: cerr << "Usage: " << argv[ 0 ] << "<parameter>" << std :: endl;
  }
  else
    paramName = argv[1];

  std::string paramFile( paramName );

  // append parameter
  Parameter :: append( argc , argv );
  Parameter :: append( paramFile );

  int ml = 2 ; // default value = 2
  //ml = Parameter :: getValue ("lagrangeadapt.maxlevel", ml);

  std::ostringstream gridName;
  gridName << MyGridType::dimensionworld << "dgrid.dgf";
  GridPtr< MyGridType > gridptr( gridName.str().c_str() );

  const int step = 2;

  GridPartType gridPart( *gridptr );
  DiscreteFunctionSpaceType discreteFunctionSpace( gridPart );
  DiscreteFunctionType solution( "solution", discreteFunctionSpace );
  solution.clear();

  setPolOrder( discreteFunctionSpace, false );

  ExactSolutionType fexact;
  GridExactSolutionType f( "exact solution", fexact, gridPart, polOrder );

  const bool locallyAdaptive = Parameter :: getValue< bool >("adapt.locallyadaptive", false );

  interpolate( f, solution );
  for ( int r = 0; r < 4; ++r )
  {
    std :: cout << std :: endl << "Refining: " << std :: endl;
    for( int i = 0; i < ml; ++i )
      algorithm( gridPart, solution, step, (i == ml-1) );

    std :: cout << std :: endl << "Coarsening:" << std::endl;
    for( int i = ml - 1; i >= 0; --i )
      algorithm( gridPart, solution, -step, 1 );

    if (r==0)
    {
      // Test grid ref. (polynomial order is max)
      std :: cout << std :: endl << "Refine grid" << std::endl;
      gridAdapt( *gridptr, solution, step, locallyAdaptive ) ;
    }
		else if (r==1)
    {
      // Test grid ref. (but with polynomial order set to min)
      std :: cout << std :: endl << "Refine grid" << std::endl;
      setPolOrder( discreteFunctionSpace, true );
      gridAdapt( *gridptr, solution, step, locallyAdaptive ) ;
    }
    else if (r==2)
    {
      // Test grid coarsening (polynomial order set to max)
      std :: cout << std :: endl << "Coarsen grid" << std::endl;
      gridAdapt( *gridptr, solution, -step, locallyAdaptive ) ;
    }
  }

  return 0;
}
catch( const Dune :: Exception &e )
{
  std :: cerr << e << std :: endl;
  return 1;
}


==> anc/xt-super/dune-fem/dune/fem/space/test/parameter <==
# select parallel process for verbose output (-1 = verbosity off)
fem.verboserank: 0
# max level for test 
lagrangeadapt.maxlevel: 3
# adaptation method:  none | generic | callback 
fem.adaptation.method: generic

# Parameters for lagrangeglobalrefine
# -----------------------------------

# number of global refinement steps to perform
lagrangeglobalrefine.maxlevel: 3

# true if only a few elements are marked 
adapt.locallyadaptive: false

# EOC error threshold 
adapt.eocthreshold: 0.25


==> anc/xt-super/dune-fem/dune/fem/space/test/systemmatrix.cc <==
#ifndef ELLIPTIC_HH
#define ELLIPTIC_HH

#error "This file seems to be unused and will be removed!!!"

#include <dune/common/fmatrix.hh>

#include <dune/fem/quadrature/cachingquadrature.hh>
#include <dune/fem/operator/common/operator.hh>

// EllipticOperator
// ----------------

template< class DiscreteFunction, class Model >
struct EllipticOperator
: public Dune::Fem::Operator< DiscreteFunction >
{
  typedef DiscreteFunction DiscreteFunctionType;
  typedef Model ModelType;

protected:
  typedef typename DiscreteFunctionType::DiscreteFunctionSpaceType DiscreteFunctionSpaceType;
  typedef typename DiscreteFunctionType::LocalFunctionType LocalFunctionType;
  typedef typename LocalFunctionType::RangeType RangeType;
  typedef typename LocalFunctionType::JacobianRangeType JacobianRangeType;

  typedef typename DiscreteFunctionSpaceType::IteratorType::Entity::Geometry GeometryType;

  typedef typename DiscreteFunctionSpaceType::GridPartType GridPartType;
  typedef typename DiscreteFunctionSpaceType :: DomainType DomainType;

  typedef typename GridPartType::IntersectionIteratorType IntersectionIteratorType;
  typedef typename IntersectionIteratorType::Intersection IntersectionType;
  typedef typename IntersectionType::Geometry IntersectionGeometryType;

  typedef Dune::CachingQuadrature< GridPartType, 1 > FaceQuadratureType;
  typedef Dune::CachingQuadrature< GridPartType, 0 > QuadratureType;

public:
  explicit EllipticOperator ( const ModelType &model = Model() )
  : model_( model )
  {}

  virtual void
  operator() ( const DiscreteFunctionType &u, DiscreteFunctionType &w ) const;

  template< class JacobianOperator >
  void jacobian ( const DiscreteFunction &u, JacobianOperator &jOp ) const;
private:
  ModelType model_;
  double beta_;
};

template< class DiscreteFunction, class Model >
void EllipticOperator< DiscreteFunction, Model >
  ::operator() ( const DiscreteFunctionType &u, DiscreteFunctionType &w ) const
{
  w.clear();

  const DiscreteFunctionSpaceType &dfSpace = w.space();
  for( const auto& entity : dfSpace )
  {
    const GeometryType &geometry = entity.geometry();

    const LocalFunctionType uLocal = u.localFunction( entity );
    LocalFunctionType wLocal = w.localFunction( entity );

    const int quadOrder = uLocal.order() + wLocal.order();

    { // element integral
      QuadratureType quadrature( entity, quadOrder );
      const size_t numQuadraturePoints = quadrature.nop();
      for( size_t pt = 0; pt < numQuadraturePoints; ++pt )
      {
        const typename QuadratureType::CoordinateType &x = quadrature.point( pt );
        const double weight = quadrature.weight( pt ) * geometry.integrationElement( x );

        RangeType vu, avu;
        uLocal.evaluate( quadrature[ pt ], vu );
        model_.massFlux( entity, quadrature[ pt ], vu, avu );

        JacobianRangeType du, adu;
        uLocal.jacobian( quadrature[ pt ], du );
        model_.diffusiveFlux( entity, quadrature[ pt ], du, adu );

        avu *= weight;
        adu *= weight;
        wLocal.axpy( quadrature[ pt ], avu, adu );
      }
    }
  }
  w.communicate();
}

// MassModel
// --------------

template< class FunctionSpace >
struct MassModel
{
  typedef FunctionSpace FunctionSpaceType;

  typedef typename FunctionSpaceType::DomainType DomainType;
  typedef typename FunctionSpaceType::RangeType RangeType;
  typedef typename FunctionSpaceType::JacobianRangeType JacobianRangeType;

  typedef typename FunctionSpaceType::DomainFieldType DomainFieldType;
  typedef typename FunctionSpaceType::RangeFieldType RangeFieldType;

  template< class Entity, class Point >
  void massFlux ( const Entity &entity, const Point &x,
                  const RangeType &value, RangeType &flux ) const
  {
    flux = value;
  }

  template< class Entity, class Point >
  void diffusiveFlux ( const Entity &entity, const Point &x,
                       const JacobianRangeType &gradient,
                       JacobianRangeType &flux ) const
  {
    flux = 0;
  }
};


template< class Function, class DiscreteFunction >
void assembleRHS ( const Function &function, DiscreteFunction &rhs )
{
  typedef typename DiscreteFunction::DiscreteFunctionSpaceType DiscreteFunctionSpaceType;
  typedef typename DiscreteFunction::LocalFunctionType LocalFunctionType;

  typedef typename DiscreteFunctionSpaceType::IteratorType::Entity::Geometry GeometryType;

  typedef typename DiscreteFunctionSpaceType::GridPartType GridPartType;
  typedef Dune::CachingQuadrature< GridPartType, 0 > QuadratureType;

  rhs.clear();

  const DiscreteFunctionSpaceType &dfSpace = rhs.space();
  for( const auto& entity : dfSpace )
  {
    const GeometryType &geometry = entity.geometry();

    typename Function::LocalFunctionType localFunction =
             function.localFunction( entity);
    LocalFunctionType rhsLocal = rhs.localFunction( entity );

    QuadratureType quadrature( entity, 2*dfSpace.order()+1 );
    const size_t numQuadraturePoints = quadrature.nop();
    for( size_t pt = 0; pt < numQuadraturePoints; ++pt )
    {
      // obtain quadrature point
      const typename QuadratureType::CoordinateType &x = quadrature.point( pt );

      // evaluate f
      typename Function::RangeType f;
      localFunction.evaluate( quadrature[ pt ], f );

      // multiply by quadrature weight
      f *= quadrature.weight( pt ) * geometry.integrationElement( x );

      // add f * phi_i to rhsLocal[ i ]
      rhsLocal.axpy( quadrature[ pt ], f );
    }
  }
  rhs.communicate();
}
template< class DiscreteFunction, class Model >
template< class JacobianOperator >
void EllipticOperator< DiscreteFunction, Model >
  ::jacobian ( const DiscreteFunction &u, JacobianOperator &jOp ) const
{
  typedef typename JacobianOperator::LocalMatrixType LocalMatrixType;
  typedef typename DiscreteFunctionSpaceType::BaseFunctionSetType BaseFunctionSetType;

  const DiscreteFunctionSpaceType &dfSpace = u.space();

  jOp.reserve();
  jOp.clear();

  std::vector< typename LocalFunctionType::RangeType > phi( dfSpace.mapper().maxNumDofs() );
  std::vector< typename LocalFunctionType::JacobianRangeType > dphi( dfSpace.mapper().maxNumDofs() );

  for( const auto& entity : dfSpace )
  {
    const GeometryType &geometry = entity.geometry();

    LocalMatrixType jLocal = jOp.localMatrix( entity, entity );

    const BaseFunctionSetType &baseSet = jLocal.domainBaseFunctionSet();
    const unsigned int numBaseFunctions = baseSet.numBaseFunctions();

    QuadratureType quadrature( entity, 2*dfSpace.order() );
    const size_t numQuadraturePoints = quadrature.nop();
    for( size_t pt = 0; pt < numQuadraturePoints; ++pt )
    {
      const typename QuadratureType::CoordinateType &x = quadrature.point( pt );
      const double weight = quadrature.weight( pt ) * geometry.integrationElement( x );

      const typename GeometryType::Jacobian &gjit = geometry.jacobianInverseTransposed( x );

      // evaluate all basis functions at given quadrature point
      baseSet.evaluateAll( quadrature[ pt ], phi );

      // evaluate jacobians of all basis functions at given quadrature point
      baseSet.jacobianAll( quadrature[ pt ], gjit, dphi );

      for( unsigned int localCol = 0; localCol < numBaseFunctions; ++localCol )
      {
        typename LocalFunctionType::RangeType aphi;
        model_.massFlux( entity, quadrature[ pt ], phi[ localCol ], aphi );
        typename LocalFunctionType::JacobianRangeType adphi;
        model_.diffusiveFlux( entity, quadrature[ pt ], dphi[ localCol ], adphi );

        // get column object and call axpy method
        jLocal.column( localCol ).axpy( phi, dphi, aphi, adphi, weight );
      }
    }
  }
}

#endif // #ifndef ELLIPTIC_HH


==> anc/xt-super/dune-fem/dune/fem/storage/CMakeLists.txt <==
dune_install(arrayallocator.hh array.hh array_inline.hh
             envelope.hh objectstack.hh
             referencecounter.hh
             stlarray.hh singletonlist.hh subarray.hh
             vector.hh vector_inline.hh)


==> anc/xt-super/dune-fem/dune/fem/storage/Makefile.am <==
# don't follow the full GNU-standard; we definitely need automake >= 1.5
AUTOMAKE_OPTIONS = foreign 1.5

storagedir =  $(includedir)/dune/fem/storage
storage_HEADERS = arrayallocator.hh \
      		        array.hh \
			array_inline.hh \
    		          envelope.hh \
        		      objectstack.hh \
    		          referencecounter.hh \
        		      stlarray.hh \
            		  singletonlist.hh \
		              subarray.hh \
    		          vector.hh \
        		      vector_inline.hh

include $(top_srcdir)/am/global-rules



==> anc/xt-super/dune-fem/dune/fem/storage/array.hh <==
#ifndef DUNE_FEM_ARRAY_HH
#define DUNE_FEM_ARRAY_HH

#include <cassert>

#include <dune/common/iteratorfacades.hh>

#include <dune/fem/misc/bartonnackmaninterface.hh>
#include <dune/fem/misc/metaprogramming.hh>

#include <dune/fem/storage/arrayallocator.hh>

namespace Dune
{
  namespace Fem
  {

    /** \class ArrayInterface
     *  \ingroup VectorClasses
     *  \brief abstract array interface
     */
    template< class AT >
    class ArrayInterface
    : public BartonNackmanInterface< ArrayInterface< AT >, typename AT::ArrayType >
    {
      typedef ArrayInterface< AT > ThisType;
      typedef BartonNackmanInterface< ThisType, typename AT::ArrayType > BaseType;

    public:
      //! type of the traits
      typedef AT Traits;

      //! type of the implementation (Barton-Nackman)
      typedef typename Traits::ArrayType ArrayType;

      //! type of this interface
      typedef ThisType ArrayInterfaceType;

      //! type of the array elements
      typedef typename Traits::ElementType ElementType;

      //! make consistent with std::vector
      typedef ElementType value_type ;

      //! type of constant iterator
      typedef typename Traits::ConstIteratorType ConstIteratorType;

      //! type of (non-constant) iterator
      typedef typename Traits::IteratorType IteratorType;

      //! type of constant iterator
      typedef ConstIteratorType const_iterator;

      //! type of (non-constant) iterator
      typedef IteratorType iterator;

      //! type of unsigned integral type of indexing
      typedef unsigned int  size_type;

    protected:
      using BaseType::asImp;

    public:
      /** \brief access an array element
       *
       *  \param[in]  index  index of the array element to access
       *
       *  \returns a const reference to the array element
       */
      const ElementType &operator[] ( unsigned int index ) const
      {
        CHECK_INTERFACE_IMPLEMENTATION( asImp()[ index ] );
        return asImp()[ index ];
      }

      /** \brief access an array element
       *
       *  \param[in]  index  index of the array element to access
       *
       *  \returns a reference to the array element
       */
      ElementType &operator[] ( unsigned int index )
      {
        CHECK_INTERFACE_IMPLEMENTATION( asImp()[ index ] );
        return asImp()[ index ];
      }

      /** \brief fill the array with copies of an element
       *
       *  \param[in]  element  element wich shall be copied into every array
       *                       entry
       */
      void assign ( const ElementType &element )
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().assign( element ) );
      }

      /** \brief copy another array to this one
       *
       *  Copies the data from another array to this one. Both arrays must be of
       *  the same size.
       *
       *  \param[in]  other  array to copy
       */
      template< class T >
      void assign( const ArrayInterface< T > &other )
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().assign( other ) );
      }

      /** \brief obtain begin iterator
       *
       *  \returns an iterator pointing to the first array element
       */
      ConstIteratorType begin () const
      {
        CHECK_INTERFACE_IMPLEMENTATION( asImp().begin() );
        return asImp().begin();
      }

      /** \brief obtain begin iterator
       *
       *  \returns an iterator pointing to the first array element
       */
      IteratorType begin ()
      {
        CHECK_INTERFACE_IMPLEMENTATION( asImp().begin() );
        return asImp().begin();
      }

      /** \brief obtain end iterator
       *
       *  \returns an iterator pointing behind the last array element
       */
      ConstIteratorType end () const
      {
        CHECK_INTERFACE_IMPLEMENTATION( asImp().end() );
        return asImp().end();
      }

      /** \brief obtain end iterator
       *
       *  \returns an iterator pointing behind the last array element
       */
      IteratorType end ()
      {
        CHECK_INTERFACE_IMPLEMENTATION( asImp().end() );
        return asImp().end();
      }

      /** obtain the size of the array
       *
       *  \returns the size of the array
       */
      unsigned int size () const
      {
        CHECK_INTERFACE_IMPLEMENTATION( asImp().size() );
        return asImp().size();
      }
    };


    template< class Array >
    struct SupportsArrayInterface
    {
      typedef ArrayInterface< typename Array::Traits > ArrayInterfaceType;
      static const bool v = Conversion< Array, ArrayInterfaceType >::exists;
    };


    template< class Element, class Array >
    class ArrayDefaultIterator
      : public ForwardIteratorFacade< ArrayDefaultIterator< Element, Array >, Element >
    {
      typedef ArrayDefaultIterator< Element, Array > ThisType;

    public:
      typedef Element ElementType;

      typedef Array ArrayType;

    protected:
      ArrayType &array_;
      unsigned int index_;

    public:
      ArrayDefaultIterator ( ArrayType &array, unsigned int index )
      : array_( array ),
        index_( index )
      {
        assert( index <= array.size() );
      }

      ArrayDefaultIterator( const ThisType &other )
      : array_( other.array_ ),
        index_( other.index_ )
      {}

      ThisType &operator= ( const ThisType &other )
      {
        assert( &(other.array_) == &array_ );
        index_ = other.index_;
      }

      ElementType& dereference() const
      {
        assert( index_ < array_.size() );
        return array_[ index_ ];
      }

      void increment()
      {
        assert( index_ < array_.size() );
        ++index_;
      }

      bool equals( const ThisType &other ) const
      {
        assert( &(other.array_) == &array_ );
        return index_ == other.index_;
      }

      unsigned int index () const
      {
        return index_;
      }
    };


    template< class ElementImp, class ArrayImp >
    struct ArrayDefaultTraits
    {
      typedef ElementImp ElementType;

      typedef ArrayImp ArrayType;

      typedef ArrayDefaultIterator< ElementType, ArrayType > IteratorType;

      typedef ArrayDefaultIterator< const ElementType, const ArrayType > ConstIteratorType;
    };


    /** \class ArrayDefault
     *  \ingroup VectorClasses
     *  \brief default implementation of the ArrayInterface
     */
    template< class ElementImp, class ArrayImp >
    class ArrayDefault
    : public ArrayInterface< ArrayDefaultTraits< ElementImp, ArrayImp > >
    {
    public:
      //! type of the array elements
      typedef ElementImp ElementType;

      //! type of the implementation (Barton-Nackman)
      typedef ArrayImp ArrayType;

      //! type of the traits
      typedef ArrayDefaultTraits< ElementType, ArrayType > Traits;

    private:
      typedef ArrayDefault< ElementType, ArrayType > ThisType;
      typedef ArrayInterface< Traits > BaseType;

    public:
      using BaseType :: size;

    protected:
      using BaseType :: asImp;

    public:
      //! type of constant iterator
      typedef typename Traits :: ConstIteratorType ConstIteratorType;

      //! type of (non-constant) iterator
      typedef typename Traits :: IteratorType IteratorType;

    public:
      /** \copydoc Dune::Fem::ArrayInterface::assign(const ElementType &element) */
      inline void assign ( const ElementType &element )
      {
        ArrayType &imp = asImp();
        const unsigned int size = imp.size();
        for( unsigned int i = 0; i < size; ++i )
          imp[ i ] = element;
      }

      /** \copydoc Dune::Fem::ArrayInterface::assign(const ArrayInterface<T> &other) */
      template< class T >
      inline void assign( const ArrayInterface< T > &other )
      {
        ArrayType &imp = asImp();
        const unsigned int size = imp.size();
        assert( size == other.size() );
        for( unsigned int i = 0; i < size; ++i )
          imp[ i ] = other[ i ];
      }

      /** \copydoc Dune::Fem::ArrayInterface::begin() const */
      inline ConstIteratorType begin () const
      {
        return ConstIteratorType( asImp(), 0 );
      }

      /** \copydoc Dune::Fem::ArrayInterface::begin() */
      inline IteratorType begin ()
      {
        return IteratorType( asImp(), 0 );
      }

      /** \copydoc Dune::Fem::ArrayInterface::end() const */
      inline ConstIteratorType end () const
      {
        return ConstIteratorType( asImp(), size() );
      }

      /** \copydoc Dune::Fem::ArrayInterface::end() */
      inline IteratorType end ()
      {
        return IteratorType( asImp(), size() );
      }
    };


    /** \class ArrayWrapper
     *  \ingroup VectorClasses
     *  \brief implementation of the ArrayInterface wrapping a pointer to an
     *         array of elements
     */
    template< class ElementImp >
    class ArrayWrapper
    : public ArrayDefault< ElementImp, ArrayWrapper< ElementImp > >
    {
    public:
      //! type of the array elements
      typedef ElementImp ElementType;

    private:
      typedef ArrayWrapper< ElementType > ThisType;
      typedef ArrayDefault< ElementType, ThisType > BaseType;

    private:
      const unsigned int size_;
      ElementType *elements_;

    public:
      /** \brief create an ArrayWrapper from a size and a pointer */
      inline ArrayWrapper ( unsigned int size, ElementType *elements )
      : size_( size ),
        elements_( elements )
      {
        assert( elements_ != NULL );
      }

      /** \copydoc Dune::Fem::ArrayInterface::operator[](unsigned int index) const */
      inline const ElementType &operator[] ( unsigned int index ) const
      {
        assert( index < size_ );
        return elements_[ index ];
      }

      /** \copydoc Dune::Fem::ArrayInterface::operator[](unsigned int index) */
      inline ElementType &operator[] ( unsigned int index )
      {
        assert( index < size_ );
        return elements_[ index ];
      }

      /** \copydoc Dune::Fem::ArrayInterface::size */
      inline unsigned int size () const
      {
        return size_;
      }
    };


    /** \class FixedSizeArray
     *  \ingroup VectorClasses
     *  \brief standard array with fixed size
     *
     *  This array's size is a compile time constant. Hence, the memory needed
     *  to store the array elements can be provided within the object. There
     *  is no need to allocate it dynamically.
     *
     *  Basically, FixedSizeArray is just a standard C++ array. It's strength
     *  lies in the following two properties:
     *  - It can be passed by value or reference. A standard C++ array is always
     *    passed as a pointer.
     *  - It satisfies the array interface. It can be used whenever this
     *    interface is explicitly required.
     *  .
     *
     *  \param  Element  type of the array elements (must be default
     *                   constructable)
     *  \param  Size     number of elements in the array
     */
    template< class Element, unsigned int Size >
    class FixedSizeArray
    : public ArrayDefault< Element, FixedSizeArray< Element, Size > >
    {
      typedef FixedSizeArray< Element, Size > ThisType;
      typedef ArrayDefault< Element, ThisType > BaseType;

    public:
      //! type of the array elements
      typedef Element ElementType;

      //! compile time constant size of the array
      static const unsigned int fixedSize = Size;

    protected:
      ElementType elements_[ fixedSize ];

    public:
      /** \brief default constructor
       *
       *  The array elements are not initialized with this constructor
       */
      inline FixedSizeArray ()
      {}

      /** \brief initializing constructor
       *
       *  Initializes the entire array with a default value
       *
       *  \param[in]  element  default value
       */
      inline explicit FixedSizeArray ( const ElementType &element )
      {
        assign( element );
      }

      /** \brief copy constructor
       *
       *  \param[in]  other  array to copy
       */
      inline FixedSizeArray ( const ThisType &other )
      {
        assign( other );
      }

      /** \copydoc Dune::Fem::ArrayInterface::operator[](unsigned int index) const */
      inline const ElementType &operator[] ( unsigned int index ) const
      {
        assert( index < fixedSize );
        return elements_[ index ];
      }

      /** \copydoc Dune::Fem::ArrayInterface::operator[](unsigned int index) */
      inline ElementType &operator[] ( unsigned int index )
      {
        assert( index < fixedSize );
        return elements_[ index ];
      }

      /** \copydoc Dune::Fem::ArrayInterface::size() const */
      inline unsigned int size () const
      {
        return fixedSize;
      }
    };


    template< class Element,
              template< class > class ArrayAllocator = DefaultArrayAllocator >
    class DynamicArray
    : public ArrayDefault< Element, DynamicArray< Element, ArrayAllocator > >
    {
      typedef DynamicArray< Element, ArrayAllocator > ThisType;
      typedef ArrayDefault< Element, ThisType > BaseType;

    public:
      typedef Element ElementType;
      typedef ElementType FieldType ;
      typedef ElementType value_type ;

    protected:
      typedef ArrayAllocator< ElementType > ArrayAllocatorType;

      typedef typename ArrayAllocatorType :: ElementPtrType ElementPtrType;

    protected:
      ArrayAllocatorType allocator_;

      unsigned int size_;
      ElementPtrType elements_;

    public:
      using BaseType :: assign;

    public:
      inline explicit DynamicArray ( unsigned int size = 0 )
      : allocator_()
      {
        size_ = size;
        allocator_.allocate( size_, elements_ );
      }

      inline explicit DynamicArray ( const ArrayAllocatorType &arrayAllocator,
                                     unsigned int size = 0 )
      : allocator_( arrayAllocator )
      {
        size_ = size;
        allocator_.allocate( size_, elements_ );
      }

      inline DynamicArray ( unsigned int size,
                            const ElementType &element )
      : allocator_()
      {
        size_ = size;
        allocator_.allocate( size_, elements_ );
        assign( element );
      }

      inline DynamicArray ( const ArrayAllocatorType &arrayAllocator,
                            unsigned int size,
                            const ElementType defaultElement )
      : allocator_( arrayAllocator )
      {
        size_ = size;
        allocator_.allocate( size_, elements_ );
        assign( defaultElement );
      }

      inline DynamicArray ( const ThisType &other )
      : allocator_( other.allocator_ )
      {
        size_ = other.size_;
        allocator_.allocate( size_, elements_ );
        assign( other );
      }

      inline ~DynamicArray ()
      {
        allocator_.free( elements_ );
      }

      inline const ElementType& operator[] ( unsigned int index ) const
      {
        assert( index < size_ );
        return elements_[ index ];
      }

      inline ElementType& operator[] ( unsigned int index )
      {
        assert( index < size_ );
        return elements_[ index ];
      }

      inline void append ( const ElementType &element )
      {
        const unsigned int oldSize = size_;
        resize( oldSize + 1 );
        elements_[ oldSize ] = element;
      }

      template< class T >
      inline void append ( const ArrayInterface< T > &array )
      {
        const unsigned int arraySize = array.size();

        const unsigned int oldSize = size_;
        resize( oldSize + arraySize );

        for( unsigned int i = 0; i < arraySize; ++i )
          elements_[ oldSize + i ] = array[ i ];
      }

      /** \copydoc Dune::Fem::ArrayInterface::assign(const ArrayInterface<T> &other) */
      template< class T >
      inline void assign( const ArrayInterface< T > &other )
      {
        resize( other.size() );
        for( unsigned int i = 0; i < size_; ++i )
          elements_[ i ] = other[ i ];
      }

      inline ElementType *leakPointer ()
      {
        return (ElementType *)elements_;
      }

      inline const ElementType *leakPointer () const
      {
        return (const ElementType *)elements_;
      }

      inline void reserve ( unsigned int newSize )
      {
        allocator_.reserve( newSize, elements_ );
      }

      inline void resize ( unsigned int newSize )
      {
        const unsigned int oldSize = size_;
        if( newSize == oldSize )
          return;

        allocator_.reallocate( oldSize, newSize, elements_ );
        size_ = newSize;
      }

      inline void resize ( unsigned int newSize,
                           const ElementType &defaultElement )
      {
        const unsigned int oldSize = size_;
        if( newSize == oldSize )
          return;

        allocator_.reallocate( oldSize, newSize, elements_ );
        size_ = newSize;
        for( unsigned int i = oldSize; i < newSize; ++i )
          elements_[ i ] = defaultElement;
      }

      inline unsigned int size () const
      {
        return size_;
      }
    };

    // Capabilities
    // ------------

    namespace Capabilities
    {

      template< class Array >
      struct HasLeakPointer
      : public Fem::MetaBool< false >
      {};

      template< class Element, template< class > class ArrayAllocator >
      struct HasLeakPointer< Fem :: DynamicArray< Element, ArrayAllocator > >
      : public Fem::MetaBool< true >
      {};

    }

  } // namespace Fem

} // namespace Dune

#include "array_inline.hh"

#endif // #ifndef DUNE_FEM_ARRAY_HH


==> anc/xt-super/dune-fem/dune/fem/storage/array_inline.hh <==
#ifndef DUNE_FEM_ARRAY_INLINE_HH
#define DUNE_FEM_ARRAY_INLINE_HH

#include "array.hh"

namespace Dune
{

  namespace Fem
  {

    template< class T >
    inline void moveBackward ( ArrayInterface< T > &array,
                               const unsigned int oldOffset,
                               const unsigned int newOffset,
                               const unsigned int length )
    {
      assert( (oldOffset + length <= array.size())
              && (newOffset + length <= array.size()) );
      // note that (unsigned int)(-1) >= length
      for( unsigned int i = (length - 1); i < length; --i )
        array[ newOffset + i ] = array[ oldOffset + i ];
    }

    template< class T >
    inline void moveForward ( ArrayInterface< T > &array,
                              const unsigned int oldOffset,
                              const unsigned int newOffset,
                              const unsigned int length )
    {
      assert( (oldOffset + length <= array.size())
              && (newOffset + length <= array.size()) );
      for( unsigned int i = 0; i < length; ++i )
        array[ newOffset + i ] = array[ oldOffset + i ];
    }

    template< class T >
    inline void move ( ArrayInterface< T > &array,
                       const unsigned int oldOffset,
                       const unsigned int newOffset,
                       const unsigned int length )
    {
      if( oldOffset < newOffset )
        moveBackward( array, oldOffset, newOffset, length );
      else
        moveForward( array, oldOffset, newOffset, length );
    }

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_ARRAY_INLINE_HH


==> anc/xt-super/dune-fem/dune/fem/storage/arrayallocator.hh <==
#ifndef DUNE_FEM_ARRAYALLOCATOR_HH
#define DUNE_FEM_ARRAYALLOCATOR_HH

#include <cstdlib>

#include <dune/fem/misc/bartonnackmaninterface.hh>

namespace Dune
{

  namespace Fem
  {

    template< class Traits >
    class ArrayAllocatorInterface
    : public BartonNackmanInterface< ArrayAllocatorInterface< Traits >,
                                     typename Traits :: ArrayAllocatorType >
    {
      typedef ArrayAllocatorInterface< Traits > ThisType;
      typedef BartonNackmanInterface
        < ThisType, typename Traits :: ArrayAllocatorType >
        BaseType;

    public:
      typedef typename Traits :: ArrayAllocatorType ArrayAllocatorType;

      typedef ThisType ArrayAllocatorInterfaceType;

      typedef typename Traits :: ElementType ElementType;
      typedef typename Traits :: ElementPtrType ElementPtrType;

    protected:
      using BaseType :: asImp;

    public:
      inline void allocate ( unsigned int size,
                             ElementPtrType &array ) const
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().allocate( size, array ) );
      }

      inline void free ( ElementPtrType &array ) const
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().free( array ) );
      }

      inline void reallocate ( unsigned int oldSize,
                               unsigned int newSize,
                               ElementPtrType &array ) const
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION
          ( asImp().reallocate( oldSize, newSize, array ) );
      }

      inline void reserve ( unsigned int newSize,
                            ElementPtrType &array ) const
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION
          ( asImp().reserve( newSize, array ) );
      }
    };


    template< class Traits >
    class ArrayAllocatorDefault
    : public ArrayAllocatorInterface< Traits >
    {
      typedef ArrayAllocatorDefault< Traits > ThisType;
      typedef ArrayAllocatorInterface< Traits > BaseType;

    public:
      using BaseType :: allocate;
      using BaseType :: free;

    public:
      typedef typename Traits :: ElementType ElementType;
      typedef typename Traits :: ElementPtrType ElementPtrType;

    public:
      inline void reallocate ( unsigned int oldSize,
                               unsigned int newSize,
                               ElementPtrType &array ) const
      {
        ElementPtrType newArray;
        allocate( newSize, newArray );

        const unsigned int copySize = std :: min( oldSize, newSize );
        for( unsigned int i = 0; i < copySize; ++i )
          newArray[ i ] = array[ i ];

        free( array );
        array = newArray;
      }

      // by default, do nothing
      inline void reserve ( unsigned int newSize,
                            ElementPtrType &array ) const
      {}
    };


    template< class Element >
    class StandardArrayAllocator;

    template< class Element >
    class CArrayAllocator;


    // Choose a default array allocator
    #ifndef USE_CARRAYALLOCATOR
      template< class Element >
      class DefaultArrayAllocator
      : public StandardArrayAllocator< Element >
      {};
    #else
      template< class Element >
      class DefaultArrayAllocator
      : public CArrayAllocator< Element >
      {};
    #endif


    template< class Element >
    struct StandardArrayAllocatorTraits
    {
      typedef Element ElementType;
      typedef Element *ElementPtrType;

      typedef StandardArrayAllocator< ElementType > ArrayAllocatorType;
    };


    template< class Element >
    class StandardArrayAllocator
    : public ArrayAllocatorDefault< StandardArrayAllocatorTraits< Element > >
    {
      typedef StandardArrayAllocator< Element > ThisType;
      typedef StandardArrayAllocatorTraits< Element > Traits;
      typedef ArrayAllocatorDefault< Traits > BaseType;

    public:
      typedef typename Traits :: ElementType ElementType;
      typedef typename Traits :: ElementPtrType ElementPtrType;

    public:
      inline void allocate ( unsigned int size,
                             ElementPtrType &array ) const
      {
        if( size > 0 )
        {
          array = new ElementType[ size ];
          assert( array != 0 );
        }
        else
          array = 0;
      }

      inline void free ( ElementPtrType &array ) const
      {
        if( array != 0 )
        {
          delete[]( array );
          array = 0;
        }
      }
    };


    template< class Element >
    struct CArrayAllocatorTraits
    {
      typedef Element ElementType;

      typedef Element *ElementPtrType;

      typedef CArrayAllocator< ElementType > ArrayAllocatorType;
    };


    template< class Element >
    class CArrayAllocator
    : public ArrayAllocatorDefault< CArrayAllocatorTraits< Element > >
    {
      typedef CArrayAllocator< Element > ThisType;
      typedef CArrayAllocatorTraits< Element > Traits;
      typedef ArrayAllocatorDefault< Traits > BaseType;

    public:
      typedef typename Traits :: Element ElementType;
      typedef typename Traits :: ElementPtrType ElementPtrType;

    public:
      inline void allocate ( unsigned int size,
                             ElementPtrType &array ) const
      {
        if( size > 0 )
        {
          array = (ElementPtrType)malloc( size * sizeof( ElementType ) );
          assert( array != 0 );
        } else
          array = 0;
      }

      inline void free ( ElementPtrType &array ) const
      {
        if( array != 0 )
        {
          std :: free( array );
          array = 0;
        }
      }

      inline void reallocate ( unsigned int oldSize,
                               unsigned int newSize,
                               ElementPtrType &array ) const
      {
        if( newSize == 0 )
        {
          std :: free( array );
          array = 0;
        }
        else
          array = (ElementPtrType)realloc( array, newSize * sizeof( ElementType ) );
      }
    };


#if 0
    template< class Element, template< class > class WrappedArrayAllocator >
    class ArrayOverAllocator;


    template< class Element, template< class > class WrappedArrayAllocator >
    class ArrayOverAllocatorElementPointer
    {
      typedef ArrayOverAllocatorElementPointer< Element, WrappedArrayAllocator >
        ThisType;

      friend class ArrayOverAllocator< Element, WrappedArrayAllocator >;

    public:
      typedef Element ElementType;

      typedef WrappedArrayAllocator< ElementType > WrappedArrayAllocatorType;

      typedef typename WrappedArrayAllocatorType :: ElementPtrType ElementPtrType;

    protected:
      ElementPtrType ptr_;
      unsigned int size_;

    public:
      inline ArrayOverAllocatorElementPointer ()
      : ptr_( 0 ),
        size_( 0 )
      {}

      inline ArrayOverAllocatorElementPointer ( const ElementPtrType ptr,
                                                const unsigned int size )
      : ptr_( ptr ),
        size_( size )
      {}

      inline ArrayOverAllocatorElementPointer ( const ThisType &other )
      : ptr_( other.ptr_ ),
        size_( other.size_ )
      {}

      inline ThisType &operator= ( const ThisType &other )
      {
        ptr_ = other.ptr_;
        size_ = other.size_;
      }

      inline operator const ElementType * () const
      {
        return (ElementType *)ptr_;
      }

      inline operator ElementType * () const
      {
        return (ElementType *)ptr_;
      }

      inline ElementType &operator* () const
      {
        return *ptr_;
      }

      inline ElementType &operator[] ( const unsigned int index ) const
      {
        assert( index < size_ );
        return ptr_[ index ];
      }
    };


    template< class Element, template< class > class WrappedArrayAllocator >
    struct ArrayOverAllocatorTraits
    {
      typedef Element ElementType;

      typedef WrappedArrayAllocator< ElementType > WrappedArrayAllocatorType;

      typedef ArrayOverAllocatorElementPointer
        < ElementType, WrappedArrayAllocator >
        ElementPtrType;

      typedef ArrayOverAllocator< ElementType, WrappedArrayAllocator >
        ArrayAllocatorType;
    };


    template< class Element, template< class > class WrappedArrayAllocator >
    class ArrayOverAllocator
    : public ArrayAllocatorDefault
      < ArrayOverAllocatorTraits< Element, WrappedArrayAllocator > >
    {
      typedef ArrayOverAllocator< Element, WrappedArrayAllocator > ThisType;
      typedef ArrayOverAllocatorTraits< Element, WrappedArrayAllocator > Traits;
      typedef ArrayAllocatorDefault< Traits > BaseType;

    public:
      typedef typename Traits :: ElementType ElementType;

      typedef typename Traits :: ElementPtrType ElementPtrType;

      typedef typename Traits :: WrappedArrayAllocatorType
        WrappedArrayAllocatorType;

    protected:
      WrappedArrayAllocatorType allocator_;
      unsigned int memFactor_;

    public:
      inline explicit ArrayOverAllocator ( const unsigned int memFactor = 1152 )
      : allocator_(),
        memFactor_( memFactor )
      {}

      inline explicit ArrayOverAllocator ( const double memFactor )
      : allocator_(),
        memFactor_( (int)(memFactor * 1024) )
      {}


      inline explicit
      ArrayOverAllocator ( const WrappedArrayAllocatorType &allocator,
                           const unsigned int memFactor = 1152 )
      : allocator_( allocator ),
        memFactor_( memFactor )
      {}

      inline ArrayOverAllocator ( const WrappedArrayAllocatorType &allocator,
                                  const double memFactor )
      : allocator_( allocator ),
        memFactor_( (int)(memFactor * 1024) )
      {}

      inline ArrayOverAllocator ( const ThisType &other )
      : allocator_( other.allocator_ ),
        memFactor_( other.memFactor_ )
      {}

      inline ThisType &operator= ( const ThisType &other )
      {
        allocator_ = other.allocator_;
        memFactor_ = other.memFactor_;
      }

      inline void allocate ( unsigned int size,
                             ElementPtrType &array ) const
      {
        array.size_ = (size * memFactor_) / 1024;
        allocator_.allocate( array.size_, array.ptr_ );
      }

      inline void free ( ElementPtrType &array ) const
      {
        allocator_.free( array.ptr_ );
        array.size_ = 0;
      }

      inline void reallocate ( unsigned int oldSize,
                               unsigned int newSize,
                               ElementPtrType &array ) const
      {
        const unsigned int newAllocSize = (newSize * memFactor_) / 1024;
        if( array.size_ < newSize )
          reserve( newAllocSize, array );
      }

      inline void reserve ( unsigned int newSize,
                            ElementPtrType &array ) const
      {
        if( newSize > array.size_ )
        {
          allocator_.reallocate( array.size_, newSize, array.ptr_ );
          array.size_ = newSize;
        }
      }
    };


    template< class Element >
    class DefaultArrayOverAllocator
    : public ArrayOverAllocator< Element, DefaultArrayAllocator >
    {};
#endif

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_ARRAYALLOCATOR_HH


==> anc/xt-super/dune-fem/dune/fem/storage/envelope.hh <==
#ifndef DUNE_FEM_ENVELOPE_HH
#define DUNE_FEM_ENVELOPE_HH

namespace Dune
{
  namespace Fem
  {

    template< class Object >
    class Envelope
    {
    public:
      typedef Object  ObjectType;

    protected:
      ObjectType object_;

    public:
      template< class ParamType >
      inline explicit Envelope ( ParamType param )
      : object_( param )
      {}

      inline Envelope ( const Envelope &other )
      : object_( other.object_ )
      {}

      inline const ObjectType& operator* () const
      {
        return object_;
      }

      inline ObjectType& operator* ()
      {
        return object_;
      }

      inline const ObjectType* operator-> () const
      {
        return &object_;
      }

      inline ObjectType* operator-> ()
      {
        return &object_;
      }
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_ENVELOPE_HH


==> anc/xt-super/dune-fem/dune/fem/storage/objectstack.hh <==
#ifndef DUNE_FEM_OBJECTSTACK_HH
#define DUNE_FEM_OBJECTSTACK_HH

#include <dune/fem/storage/referencecounter.hh>
#include <dune/fem/misc/threads/threadsafevalue.hh>

namespace Dune
{

  namespace Fem
  {

    template< class ObjectFactoryImp >
    class ObjectStack;

    template< class ObjectFactoryImp >
    class ObjectStackEntry;


    template< class ObjectFactoryImp >
    struct ObjectStackEntryTraits
    {
      typedef ObjectStackEntry< ObjectFactoryImp > ReferenceCounterType;

      typedef typename ObjectFactoryImp :: ObjectType ObjectType;
    };


    template< class ObjectFactoryImp >
    class ObjectStackEntry
    : public ReferenceCounterDefault< ObjectStackEntryTraits< ObjectFactoryImp > >
    {
    public:
      typedef ObjectFactoryImp ObjectFactoryType;

      typedef ObjectStackEntryTraits< ObjectFactoryType > Traits;

    private:
      typedef ObjectStackEntry< ObjectFactoryType > ThisType;
      typedef ReferenceCounterDefault< Traits > BaseType;

      template< class, class >
      friend class Conversion;

      friend class ObjectStack< ObjectFactoryType >;

    protected:
      typedef ObjectStack< ObjectFactoryType > ObjectStackType;

    public:
      typedef typename ObjectFactoryType :: ObjectType ObjectType;

    protected:
      // reference to the stack
      ObjectStackType &stack_;

      // pointer to the actual object
      ObjectType *const object_;

      // next object on the stack
      ThisType *next_;

    protected:
      inline explicit ObjectStackEntry ( ObjectStackType &stack )
      : BaseType( 0 ),
        stack_( stack ),
        object_( stack_.factory().newObject() )
      {
      }

    private:
      // prohibit copying
      ObjectStackEntry ( const ThisType & );

    public:
      inline ~ObjectStackEntry ()
      {
        delete object_;
      }

    private:
      // prohivit assignment
      ThisType &operator= ( const ThisType & );

    public:
      inline operator const ObjectType& () const
      {
        return *object_;
      }

      inline operator ObjectType& ()
      {
        return *object_;
      }

      inline void deleteObject ()
      {
        stack_.push( this );
      }

      inline const ObjectType &getObject () const
      {
        return *object_;
      }

      inline ObjectType &getObject ()
      {
        return *object_;
      }
    };



    //! \ingroup HelperClasses
    //! Stores pointers to a given class in a stack
    //! used for local functions and for basefunctionsets
    template< class ObjectFactoryImp >
    class ObjectStack
    {
      typedef ObjectFactoryImp ObjectFactoryType;

    private:
      typedef ObjectStack< ObjectFactoryType > ThisType;

      friend class ObjectStackEntry< ObjectFactoryType >;

    public:
      //! type of the stored objects
      typedef typename ObjectFactoryType :: ObjectType ObjectType;

      //! type of the storage objects
      typedef ObjectStackEntry< ObjectFactoryType > StackEntryType;

      //! type of object pointers
      typedef ObjectPointer< StackEntryType > PointerType;

    protected:
      const ObjectFactoryType &factory_;

      // store stack such that entries are thread safe
      typedef StackEntryType*  StackEntryPtrType;
      typedef ThreadSafeValue< StackEntryPtrType > ThreadSafeValuesType;

      // thread safe stack entries (in multi thread mode a vector)
      ThreadSafeValuesType stackEntries_;
    public:
      //! constructor
      ObjectStack ( const ObjectFactoryType &factory )
      : factory_( factory ),
        stackEntries_( StackEntryPtrType(0) )
      {
      }

    private:
      // Disallow copying
      ObjectStack ( const ThisType & );

    public:
      //! delete all objects on stack
      ~ObjectStack ()
      {
        // make sure this is only called in single thread mode
        // because the master thread is taking care of all object delete
        assert( ThreadManager::singleThreadMode() );
        const size_t threadSize = stackEntries_.size();
        for( size_t i=0; i<threadSize; ++i )
        {
          StackEntryPtrType& stackEntry = stackEntries_[ i ];
          while ( stackEntry != 0 )
          {
            StackEntryType *obj = stackEntry;
            stackEntry = obj->next_;
            delete obj;
          }
        }
      }

    private:
      // Disallow copying
      ThisType &operator= ( const ThisType & );

    public:
      //! get an object pointer to a storage object
      inline PointerType getObject ()
      {
        return PointerType( pop() );
      }

    protected:
      inline const ObjectFactoryType &factory() const
      {
        return factory_;
      }

      // push storage object to the stack
      inline void push ( StackEntryType *obj )
      {
        // get thread private value
        push( obj, *stackEntries_ );
      }

      // pop a storage object from the stack
      inline StackEntryType *pop ()
      {
        // get thread private value
        return pop( *stackEntries_ );
      }

    private:
      // push storage object to the stack
      inline void push ( StackEntryType *obj, StackEntryPtrType& stackEntry )
      {
        obj->next_ = stackEntry;
        stackEntry = obj;
      }

      // pop a storage object from the stack
      inline StackEntryType *pop ( StackEntryPtrType& stackEntry )
      {
        StackEntryType *ptr = stackEntry;
        if( ptr != 0 )
          stackEntry = stackEntry->next_;
        else
          ptr = new StackEntryType( *this );
        return ptr;
      }
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_OBJECTSTACK_HH


==> anc/xt-super/dune-fem/dune/fem/storage/referencecounter.hh <==
#ifndef DUNE_FEM_REFERENCECOUNTER_HH
#define DUNE_FEM_REFERENCECOUNTER_HH

#include <cassert>

#include <dune/fem/misc/bartonnackmaninterface.hh>

namespace Dune
{

  namespace Fem
  {

    /** \class ReferenceCounterInterface
     *  \brief interface for objects capable of reference counting
     *
     *  In many situations it has to be decided, whether an object is still
     *  required or must be freed. A simple approach to this decision is to
     *  count all references to an object. When the last reference is released,
     *  the object is freed.
     *
     *  The ReferenceCounterInterface provides methods, an object needs to
     *  support reference counting. Classes implementing this interface can be
     *  used with ObjectReference and ObjectPointer. Both will implicitly call
     *  addReference when they start pointing to an object and removeReference
     *  when they stop pointing to it.
     *
     *  \note Reference counting is not a good mehtod for garbage collection,
     *        since it does not detect cycles. So be careful when using reference
     *        counters!
     */
    template< class RCT >
    class ReferenceCounterInterface
    : public BartonNackmanInterface< ReferenceCounterInterface< RCT >, typename RCT::ReferenceCounterType >
    {
      typedef ReferenceCounterInterface< RCT > ThisType;
      typedef BartonNackmanInterface< ThisType, typename RCT::ReferenceCounterType > BaseType;

      template< class, class >
      friend class Conversion;

    public:
      //! type of the traits
      typedef RCT Traits;

      //! type of the implementation (Barton-Nackman)
      typedef typename Traits::ReferenceCounterType ReferenceCounterType;

      //! type of the reference counter interface
      typedef ThisType ReferenceCounterInterfaceType;

      //! type of the object, this is a reference counter for
      typedef typename Traits::ObjectType ObjectType;

    protected:
      using BaseType::asImp;

    public:
      /** \brief add a reference to this object
       *
       *  This method should be called whenever a permanent reference to this
       *  object is established (a pointer counts as a reference, too)
       *
       *  \note This method is declared const, since we want to be able to add
       *        references to const objects, too. Hence, the reference coutner
       *        must be declared mutable.
       */
      void addReference () const
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().addReference() );
      }

      /** \brief delete to object
       *
       *  This method is used by the default implementation to free the object
       *  when the reference counter becomes zero.
       *
       *  \note For the implementor's convenience, this method is not declared
       *        const. The caller (usually the default implementation's
       *        removeReference method) is responsible for performing a necessary
       *        const_cast.
       */
      void deleteObject ()
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().deleteObject() );
      }

      /** \brief access the real object (const version)
       *
       *  Sometimes the reference counter just wraps the object for which it
       *  counts references. In such cases, this method returns the wrapped
       *  object. Otherwise, the object itself may be returned.
       *
       *  \returns a constant reference to the real object
       */
      const ObjectType &getObject () const
      {
        CHECK_INTERFACE_IMPLEMENTATION( asImp().getObject() );
        return asImp().getObject();
      }

      /** \brief access the real object (non-const version)
       *
       *  Sometimes the reference counter just wraps the object for which it
       *  counts references. In such cases, this method returns the wrapped
       *  object. Otherwise, the object itself may be returned.
       *
       *  \returns a reference to the real object
       */
      ObjectType &getObject ()
      {
        CHECK_INTERFACE_IMPLEMENTATION( asImp().getObject() );
        return asImp().getObject();
      }

      /** \brief remove a reference to this object
       *
       *  This method should be called whenever a previously added reference
       *  to this object is released.
       *
       *  \note This method is declared const, since we want to be able to remove
       *        references to const objects, too. Hence, the reference coutner
       *        must be declared mutable.
       */
      void removeReference () const
      {
        CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().removeReference() );
      }
    };



    template< class ReferenceCounter >
    struct SupportsReferenceCounterInterface
    {
      typedef ReferenceCounterInterface< typename ReferenceCounter::Traits > ReferenceCounterInterfaceType;
      static const bool v = Conversion< ReferenceCounter, ReferenceCounterInterfaceType >::exists;
    };



    /** \class ReferenceCounterDefault
     *  \brief default implementation of ReferenceCounterInterface
     *
     *  Reference counting usually uses a class variable to hold the number of
     *  references to the instance. To make reference counting simple to use,
     *  this mechanism is default implemented.
     *
     *  \note The deleteObject method is used to delete the object when the
     *        reference counter reaches zero. To perform any action other than
     *        deleting the object, simply overwrite this method.
     */
    template< class RCT >
    class ReferenceCounterDefault
    : public ReferenceCounterInterface< RCT >
    {
      typedef ReferenceCounterDefault< RCT > ThisType;
      typedef ReferenceCounterInterface< RCT > BaseType;

      template< class, class >
      friend class Conversion;

    public:
      //! type of the implementation (Barton-Nackman)
      typedef typename BaseType::ReferenceCounterType ReferenceCounterType;

    protected:
      using BaseType::asImp;

    public:
      /** \brief constructor initializing the reference counter
       *
       *  \note Since we want to be able to count referenced to stack objects,
       *        we initialize the reference counter to 1 by default. This means
       *        that after calling new we already have one reference to the
       *        object. In such cases, just call removeReference directly when
       *        the reference is no longer used (instead of simply deleting it).
       *
       *  \param[in]  refcount  start value for the reference counter; this
       *              value defalts to 1
       */
      explicit ReferenceCounterDefault ( unsigned int refcount = 1 )
      : refcount_( refcount )
      {}

    private:
      // prohibit copying
      ReferenceCounterDefault ( const ThisType & );
      ThisType &operator= ( const ThisType &other );

    public:
      /** \copydoc Dune :: ReferenceCounterInterface :: addReference */
      void addReference () const
      {
        ++refcount_;
      }

      /** \copydoc Dune :: ReferenceCounterInterface :: deleteObject */
      void deleteObject ()
      {
        delete this;
      }

      /** \copydoc Dune :: ReferenceCounterInterface :: removeReference */
      void removeReference () const
      {
        assert( refcount_ > 0 );
        --refcount_;
        if( refcount_ == 0 )
          const_cast< ReferenceCounterType& >( asImp() ).deleteObject();
      }

      /** \brief return current reference count */
      unsigned int referenceCounter () const { return refcount_; }

    protected:
      mutable unsigned int refcount_;
    };



    /** \class ObjectPointer
     *  \brief models a pointer to a reference countable object
     *
     *  ObjectPointer tries to behave like a normal pointer to an object
     *  implementing the ReferenceCounterInterface. Internally, however, it
     *  calls the object's addReference and removeReference methods whenever the
     *  pointer is created, assign or deleted.
     */
    template< class ReferenceCounter >
    class ObjectPointer
    {
      typedef ObjectPointer< ReferenceCounter > ThisType;

      static_assert( SupportsReferenceCounterInterface< ReferenceCounter >::v, "ObjectPointer can only point to reference counting types." );

    public:
      //! type of the object, this pointer points to
      typedef ReferenceCounter ReferenceCounterType;

      typedef typename ReferenceCounterType::ObjectType ObjectType;

      /** \brief initialize a pointer (with a standard C++ pointer)
       *
       *  \param[in]  object  C++ pointer to initialize this pointer with; the
       *                      default value is 0
       */
      explicit ObjectPointer ( ReferenceCounterType *const object = 0 )
      : object_( object )
      {
        if( object_ != 0 )
          object_->addReference();
      }

      /** \brief copy constructor
       *
       *  Copying an ObjectPointer will also increase the reference counter of
       *  the object pointed to.
       *
       *  \param[in]  other  pointer to assign to this one
       */
      ObjectPointer ( const ThisType &other )
      : object_( other.object_ )
      {
        if( object_ != 0 )
          object_->addReference();
      }

      /** \brief destructor
       *
       *  When the pointer is deleted, the reference counter of the object pointed
       *  to is automatically decreased.
       */
      ~ObjectPointer ()
      {
        if( object_ != 0 )
          object_->removeReference();
      }

      /** \brief assign another pointer to this one.
       */
      ThisType &operator= ( const ThisType &other )
      {
        // Note that it is safe to remove the reference first. If other holds
        // a reference to the same object, the reference counter cannot reach
        // zero.
        if( object_ != 0 )
          object_->removeReference();
        object_ = other.object_;
        if( object_ != 0 )
          object_->addReference();

        return *this;
      }

      /** \brief dereference the ObjectPointer
       *
       *  \note This method asserts that the pointer is not 0.
       *
       *  \returns a reference to the object pointed to.
       */
      ObjectType &operator* () const
      {
        assert( object_ != 0 );
        return object_->getObject();
      }

      /** \brief return current reference count */
      unsigned int referenceCounter () const { return object_->referenceCounter(); }

    protected:
      ReferenceCounterType *object_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_REFERENCECOUNTER_HH


==> anc/xt-super/dune-fem/dune/fem/storage/singletonlist.hh <==
#ifndef DUNE_FEM_SINGLETONLIST_HH
#define DUNE_FEM_SINGLETONLIST_HH

//- System includes
#include <cassert>
#include <vector>
#include <string>
#include <list>
#include <iostream>

//- dune-fem includes
#include <dune/fem/misc/threads/threadmanager.hh>

namespace Dune
{

  namespace Fem
  {

    template< class Key, class Object >
    struct DefaultSingletonFactory
    {
      static Object *createObject ( const Key &key )
      {
        return new Object( key );
      }

      static void deleteObject ( Object *object )
      {
        delete object;
      }
    };


    /** \class SingletonList
     *  \ingroup HelperClasses
     *  \brief Singleton list for key/object pairs
     *
     *  A singleton list guarantees that for any valid key at most one object is
     *  created.
     *
     *  \param  Key      type of keys
     *  \param  Object   type of objects
     *  \param  Factory  factory class creating objects from keys. The default
     *                   just passes the key to the object's constructor.
     */
    template< class Key, class Object,
              class Factory = DefaultSingletonFactory< Key, Object > >
    class SingletonList
    {
      typedef SingletonList< Key, Object, Factory > ThisType;

    public:
      typedef Key KeyType;
      typedef Object ObjectType;
      typedef Factory FactoryType;

      typedef std :: pair< ObjectType * , unsigned int * > ValueType;
      typedef std :: pair< KeyType, ValueType > ListObjType;

    private:
      typedef std :: list< ListObjType > ListType;
      typedef typename ListType :: iterator ListIteratorType;

      class SingletonListStorage;

    private:
      // prohibit creation
      SingletonList ();

      // prohibit copying
      SingletonList ( const ThisType & );

    public:
      //! list that store pairs of key/object pointers
      //! singleton list
      inline static ListType & singletonList()
      {
        static SingletonListStorage s;
        //! list that store pairs of key/object pointers
        return s.singletonList();
      }

    public:
      //! return reference to the object for given key.
      //! If the object does not exist, then it is created first, otherwise the
      //! reference counter is increased.
      //inline static ObjectType & getObject(KeyType key)
      inline static ObjectType &getObject( const KeyType &key )
      {
        // make sure this method is only called in single thread mode
        assert( Fem :: ThreadManager :: singleThreadMode() );

        ValueType objValue = getObjFromList( key );

        // if object exists, increase reference count and return it
        if( objValue.first )
        {
          ++( *(objValue.second) );
          return *(objValue.first);
        }

        // object does not exist. Create it with reference count of 1
        ObjectType *object = FactoryType :: createObject( key );
        assert( object );
        ValueType value( object, new unsigned int( 1 ) );
        ListObjType tmp( key, value );
        singletonList().push_back( tmp );
        return *object;
      }

      //! decrease ref counter for this object,
      //! if ref counter is zero, object is deleted
      inline static void removeObject ( const ObjectType &object )
      {
        // make sure this method is only called in single thread mode
        assert( Fem :: ThreadManager :: singleThreadMode() );

        ListIteratorType end = singletonList().end();
        for( ListIteratorType it = singletonList().begin(); it != end; ++it )
        {
          if( (*it).second.first == &object )
          {
            eraseItem( it );
            return;
          }
        }

        std :: cerr << "Object could not be deleted, "
                    << "because it is not in the list anymore!" << std :: endl;
      }

      // return pair < Object * , refCounter *>
      inline static ValueType getObjFromList( const KeyType &key )
      {
        ListIteratorType endit = singletonList().end();
        for(ListIteratorType it = singletonList().begin(); it!=endit; ++it)
        {
          if( (*it).first == key )
          {
            return (*it).second;
          }
        }
        return ValueType( (ObjectType *)0, (unsigned int *)0 );
      }

    protected:
      static void eraseItem( ListIteratorType &it )
      {
        ValueType value = (*it).second;
        unsigned int &refCount = *(value.second);

        assert( refCount > 0 );
        if( (--refCount) == 0 )
          deleteItem( it );
      }

    private:
      static void deleteItem(ListIteratorType & it)
      {
        ValueType val = (*it).second;
        // remove from list
        singletonList().erase( it );
        // delete objects
        FactoryType :: deleteObject( val.first );
        delete val.second;
      }
    }; // end SingletonList


    template< class Key, class Object, class Factory >
    class SingletonList< Key, Object, Factory > :: SingletonListStorage
    {
      typedef SingletonListStorage ThisType;

    protected:
      ListType singletonList_;

    public:
      inline SingletonListStorage ()
      : singletonList_()
      {}

      inline ~SingletonListStorage ()
      {
        while( !singletonList().empty() )
          deleteItem( singletonList().begin() );
      }

      ListType &singletonList ()
      {
        return singletonList_;
      }

      void deleteItem ( const ListIteratorType &it )
      {
        ValueType val = (*it).second;
        // remove from list
        singletonList().erase( it );
        // delete objects
        FactoryType :: deleteObject( val.first );
        delete val.second;
      }
    };

  } // namespace Fem

} // namespace Dune

#endif //  #ifndef DUNE_FEM_SINGLETONLIST_HH


==> anc/xt-super/dune-fem/dune/fem/storage/stlarray.hh <==
#ifndef DUNE_FEM_STLARRAY_HH
#define DUNE_FEM_STLARRAY_HH

#include <vector>

#include <dune/fem/storage/array.hh>

namespace Dune
{
  namespace Fem
  {

    template< class ElementImp, class RealImp >
    class STLArrayIterator
    {
    public:
      typedef ElementImp ElementType;

    private:
      typedef STLArrayIterator< ElementType, RealImp > ThisType;

    protected:
      RealImp realIterator_;

    public:
      inline explicit STLArrayIterator ( RealImp realIterator )
      : realIterator_( realIterator )
      {
      }

      inline STLArrayIterator(  const ThisType &other )
      : realIterator_( other.realIterator )
      {
      }

      inline ThisType &operator= ( const ThisType &other )
      {
        realIterator_ = other.realIterator_;
      }

      inline ElementType &operator* ()
      {
        return *realIterator_;
      }

      inline ThisType &operator++ ()
      {
        ++realIterator_;
        return *this;
      }

      inline bool operator== ( const ThisType &other ) const
      {
        return realIterator_ == other.realIterator_;
      }

      inline bool operator!= ( const ThisType &other ) const
      {
        return realIterator_ != other.realIterator_;
      }
    };


    template< class ElementImp >
    class STLArray;


    template< class ElementImp >
    struct STLArrayTraits
    {
      typedef ElementImp ElementType;

      typedef STLArray< ElementType > ArrayType;

      typedef std :: vector< ElementType > stdVectorType;

      typedef STLArrayIterator< ElementType, typename stdVectorType :: iterator >
        IteratorType;
      typedef STLArrayIterator< const ElementType, typename stdVectorType :: const_iterator >
        ConstIteratorType;
    };



    template< class ElementImp >
    class STLArray
    : public ArrayInterface< STLArrayTraits< ElementImp > >
    {
    public:
      typedef ElementImp ElementType;

      typedef STLArrayTraits< ElementType > Traits;

    private:
      typedef STLArray< ElementType > ThisType;
      typedef ArrayInterface< Traits > BaseType;

      typedef typename Traits :: stdVectorType stdVectorType;

    public:
      typedef typename Traits :: IteratorType IteratorType;
      typedef typename Traits :: ConstIteratorType ConstIteratorType;

    protected:
      stdVectorType vector_;

    public:
      inline explicit STLArray ( unsigned int size = 0 )
      : vector_( size )
      {
      }

      inline STLArray ( unsigned int size,
                        const ElementType &element )
      : vector_( size, element )
      {
      }

      inline STLArray ( const ThisType &other )
      : vector_( other.vector_ )
      {
      }

      inline const ElementType &operator[] ( unsigned int index ) const
      {
        return vector_[ index ];
      }

      inline ElementType &operator[] ( unsigned int index )
      {
        return vector_[ index ];
      }

      //! fill the array with copies of an element
      inline ThisType &assign ( const ElementType &element )
      {
        vector_.assign( size(), element );
        return *this;
      }

      //! copy another array to this one
      template< class T >
      inline ThisType &assign( const ArrayInterface< T > &other )
      {
        const unsigned int size = other.size();
        resize( size );
        for( unsigned int i = 0; i < size; ++i )
          vector_[ i ] = other[ i ];
        return *this;
      }

      inline void append ( const ElementType &element )
      {
        vector_.push_back( element );
      }

      template< class T >
      inline void append ( const ArrayInterface< T > &array )
      {
        const unsigned int arraySize = array.size();
        for( unsigned int i = 0; i < arraySize; ++i )
          append( array[ i ] );
      }

      inline void resize ( unsigned int newSize )
      {
        vector_.resize( newSize );
      }

      //! obtain begin iterator
      inline ConstIteratorType begin () const
      {
        return ConstIteratorType( vector_.begin() );
      }

      //! obtain begin iterator
      inline IteratorType begin ()
      {
        return IteratorType( vector_.begin() );
      }

      //! obtain end iterator
      inline ConstIteratorType end () const
      {
        return ConstIteratorType( vector_.end() );
      }

      //! obtain end iterator
      inline IteratorType end ()
      {
        return IteratorType( vector_.end() );
      }

      inline unsigned int size () const
      {
        return vector_.size();
      }
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_STLARRAY_HH


==> anc/xt-super/dune-fem/dune/fem/storage/subarray.hh <==
#ifndef DUNE_FEM_SUBARRAY_HH
#define DUNE_FEM_SUBARRAY_HH

#include <dune/common/typetraits.hh>

#include <dune/fem/storage/array.hh>
#include <dune/fem/storage/vector.hh>

namespace Dune
{
  namespace Fem
  {

    //! Abstract index mapper interface
    template< class IM >
    class IndexMapperInterface
    : public BartonNackmanInterface< IndexMapperInterface< IM >, IM >
    {
      typedef IndexMapperInterface< IM > ThisType;
      typedef BartonNackmanInterface< ThisType, IM > BaseType;

    public:
      //! type of the implementation (Barton-Nackman)
      typedef IM IndexMapperType;

      //! type of the interface
      typedef ThisType IndexMapperInterfaceType;

    public:
      //! Maps an index onto another one
      unsigned int operator[] ( unsigned int index ) const
      {
        return asImp().operator[]( index );
      }

      //! Returns the map's range
      unsigned int range () const
      {
        return asImp().range();
      }

      //! Returns the map's size
      unsigned int size () const
      {
        return asImp().size();
      }

    protected:
      using BaseType::asImp;
    };


    template< class IndexMapper >
    struct SupportsIndexMapperInterface
    {
      typedef IndexMapperInterface< IndexMapper > IndexMapperInterfaceType;
      static const bool v = Conversion< IndexMapper, IndexMapperInterfaceType >::exists;
    };


    // SubArray
    template< class BaseArrayImp, class IndexMapperImp >
    class SubArray
    : public ArrayDefault< typename BaseArrayImp :: ElementType,
                           SubArray< BaseArrayImp, IndexMapperImp > >
    {
    public:
      //! type of the base array
      typedef BaseArrayImp BaseArrayType;

      //! type of the index mapper
      typedef IndexMapperImp IndexMapperType;

      //! type of array elements
      typedef typename BaseArrayType :: ElementType ElementType;

    private:
      typedef SubArray< BaseArrayType, IndexMapperType > ThisType;
      typedef ArrayDefault< ElementType, ThisType > BaseType;

    private:
      BaseArrayType &baseArray_;
      const IndexMapperType &indexMapper_;

    public:
      SubArray( BaseArrayType &baseArray, const IndexMapperType &indexMapper )
      : baseArray_( baseArray ),
        indexMapper_( indexMapper )
      {
        static_assert( SupportsArrayInterface< BaseArrayType >::v, "SubArray can only wrap arrays." );
        static_assert( SupportsIndexMapperInterface< IndexMapperType >::v, "Invalid index mapper." );
        assert( baseArray_.size() == indexMapper_.range() );
      }

      SubArray ( const ThisType &other )
      : baseArray_( other.baseArray_ ),
        indexMapper_( other.indexMapper_ )
      {}

    private:
      ThisType &operator= ( const ThisType &other );

    public:
      const ElementType &operator[] ( unsigned int index ) const
      {
        return baseArray_[ indexMapper_[ index ] ];
      }

      ElementType &operator[] ( unsigned int index )
      {
        return baseArray_[ indexMapper_[ index ] ];
      }

      unsigned int size () const
      {
        return indexMapper_.size();
      }
    };


    // SubVector
    template< class BaseVectorImp, class IndexMapperImp >
    class SubVector
    : public Fem :: VectorDefault< typename BaseVectorImp :: FieldType,
                            SubVector< BaseVectorImp, IndexMapperImp > >
    {
    public:
      //! type of the base array
      typedef BaseVectorImp BaseVectorType;

      //! type of the index mapper
      typedef IndexMapperImp IndexMapperType;

      //! type of array elements
      typedef typename BaseVectorType :: FieldType FieldType;

    private:
      typedef SubVector< BaseVectorType, IndexMapperType > ThisType;
      typedef Fem :: VectorDefault< FieldType, ThisType > BaseType;

    private:
      BaseVectorType &baseVector_;
      const IndexMapperType &indexMapper_;

    public:
      SubVector( BaseVectorType &baseVector, const IndexMapperType &indexMapper )
      : baseVector_( baseVector ),
        indexMapper_( indexMapper )
      {
        // used for StaticArray which only implements parts of the VectorInterface (axpy <-> addScaled for example)
        // but SubVector obly requires parts of the VectorInterface (operator[]...)
        // static_assert( SupportsVectorInterface< BaseVectorType >::v, "SubVector can only wrap vectors." );
        // static_assert( SupportsIndexMapperInterface< IndexMapperType >::v, "Invalid index mapper." );

        assert( (unsigned int)baseVector_.size() == indexMapper_.range() );
      }


    private:
      SubVector ( const ThisType & );
      ThisType &operator= ( const ThisType & );

    public:
      const FieldType &operator[] ( unsigned int index ) const
      {
        return baseVector_[ indexMapper_[ index ] ];
      }

      FieldType &operator[] ( unsigned int index )
      {
        return baseVector_[ indexMapper_[ index ] ];
      }

      unsigned int size () const
      {
        return indexMapper_.size();
      }
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_SUBARRAY_HH


==> anc/xt-super/dune-fem/dune/fem/storage/vector.hh <==
#ifndef DUNE_FEM_VECTOR_HH
#define DUNE_FEM_VECTOR_HH

#include <dune/common/math.hh>
#include <dune/common/typetraits.hh>
#include <dune/common/bartonnackmanifcheck.hh>
#include <dune/common/fvector.hh>


#include <dune/fem/storage/arrayallocator.hh>
#include <dune/fem/storage/array.hh>
#include <dune/fem/io/streams/streams.hh>

/*! @addtogroup VectorClasses
    @{
*/

namespace Dune
{

  namespace Fem
  {

    template< class VT >
    struct VectorInterfaceArrayTraits
    {
      typedef typename VT::VectorType ArrayType;
      typedef typename VT::FieldType ElementType;

      typedef typename VT::ConstIteratorType ConstIteratorType;
      typedef typename VT::IteratorType IteratorType;
    };


    //! An abstract vector interface
    template< class VT >
    class VectorInterface
    : public ArrayInterface< VectorInterfaceArrayTraits< VT > >
    {
      typedef VectorInterface< VT > ThisType;
      typedef ArrayInterface< VectorInterfaceArrayTraits< VT > > BaseType;

      template< class > friend class VectorInterface;

    public:
      typedef VT Traits;

      //! type of this interface
      typedef ThisType VectorInterfaceType;

      //! type of the implementation (Barton-Nackman)
      typedef typename Traits::VectorType VectorType;

      //! field type for the vector
      typedef typename Traits::FieldType FieldType;
      typedef FieldType value_type;

      //! type of constant iterator
      typedef typename Traits::ConstIteratorType ConstIteratorType;

      //! type of iterator
      typedef typename Traits::IteratorType IteratorType;

    public:
      //! Assign another vector to this one
      template< class T >
      VectorType& operator= ( const VectorInterface< T > &v );

      //! Assign another vector to this one
      VectorType& operator= ( const ThisType &v );

      //! Initialize all fields of this vector with a scalar
      VectorType &operator= ( const FieldType s );

      //! Returns a const reference to the field indexed by index
      const FieldType &operator[] ( unsigned int index ) const;

      //! Returns a reference to the field indexed by index
      FieldType &operator[] ( unsigned int index );

      //! Add another vector to this one
      template< class T >
      VectorType &operator+= ( const VectorInterface< T > &v );

      //! Subtract another vector from this one
      template< class T >
      VectorType &operator-= ( const VectorInterface< T > &v );

      //! Multiply this vector by a scalar
      VectorType &operator*= ( const FieldType s );

      //! Add a multiple of another vector to this one
      template< class T >
      VectorType &addScaled ( const FieldType s,
                              const VectorInterface< T > &v );

      /** \brief copy another vector to this one
       *
       *  Copies the data from another vector to this one. Both vectors must be of
       *  the same size.
       *
       *  \param[in]  v  vector to copy
       */
      template< class T >
      void assign ( const VectorInterface< T > &v );

      //! Initialize all fields of this vector with a scalar
      void assign ( const FieldType s );

      /** \brief initialize the vector to 0 */
      void clear ();

      //! obtain begin iterator
      ConstIteratorType begin () const;

      //! obtain begin iterator
      IteratorType begin ();

      //! obtain end iterator
      ConstIteratorType end () const;

      //! obtain end iterator
      IteratorType end ();

      //! Returns the vector's size
      unsigned int size () const;

    protected:
      using BaseType::asImp;
    };


    template< class Vector >
    struct SupportsVectorInterface
    {
      typedef VectorInterface< typename Vector::Traits > VectorInterfaceType;
      static const bool v = Conversion< Vector, VectorInterfaceType >::exists;
    };


    template< class V, class W >
    struct ExtractCommonFieldType
    {
      typedef typename V::FieldType FieldType;

    private:
      static_assert( (Conversion< FieldType, typename W::FieldType >::sameType),
                     "FieldType must be identical." );
    };



    template< class Field, class Vector >
    struct VectorDefaultTraits
    {
      typedef Field FieldType;
      typedef Vector VectorType;

      typedef ArrayDefaultIterator< FieldType, VectorType > IteratorType;
      typedef ArrayDefaultIterator< const FieldType, const VectorType > ConstIteratorType;
    };



    // VectorDefault
    // -------------

    /** \class VectorDefault
     *  \ingroup Vector
     *  \brief default implementation of VectorInterface
     */
    template< class Field, class Vector >
    class VectorDefault
    : public VectorInterface< VectorDefaultTraits< Field, Vector > >
    {
      typedef VectorDefault< Field, Vector > ThisType;
      typedef VectorInterface< VectorDefaultTraits< Field, Vector > > BaseType;

    public:
      typedef typename BaseType :: FieldType FieldType;

      typedef typename BaseType :: VectorInterfaceType VectorInterfaceType;
      typedef typename BaseType :: VectorType VectorType;

      typedef typename BaseType :: ConstIteratorType ConstIteratorType;
      typedef typename BaseType :: IteratorType IteratorType;

    public:
      //! Add another vector to this one
      template< class T >
      VectorType &operator+= ( const VectorInterface< T > &v )
      {
        const unsigned int size = this->size();
        assert( size == v.size() );
        for( unsigned int i = 0; i < size; ++i )
          (*this)[ i ] += v[ i ];
        return asImp();
      }

      //! Subtract another vector from this one
      template< class T >
      VectorType &operator-= ( const VectorInterface< T > &v )
      {
        const unsigned int size = this->size();
        assert( size == v.size() );
        for( unsigned int i = 0; i < size; ++i )
          (*this)[ i ] -= v[ i ];
        return asImp();
      }

      //! Multiply this vector by a scalar
      VectorType &operator*= ( const FieldType s )
      {
        const unsigned int size = this->size();
        for( unsigned int i = 0; i < size; ++i )
          (*this)[ i ] *= s;
        return asImp();
      }

      //! Add a multiple of another vector to this one
      template< class T >
      VectorType &addScaled ( const FieldType s, const VectorInterface< T > &v )
      {
        const unsigned int size = this->size();
        assert( size == v.size() );
        for( unsigned int i = 0; i < size; ++i )
          (*this)[ i ] += s * v[ i ];
        return asImp();
      }

      /** \copydoc Dune::Fem::VectorInterface::assign(const VectorInterface<T> &v) */
      template< class T >
      void assign ( const VectorInterface< T > &v )
      {
        const unsigned int size = this->size();
        assert( size == v.size() );
        for( unsigned int i = 0; i < size; ++i )
          asImp()[ i ] = v[ i ];
      }

      //! Initialize all fields of this vector with a scalar
      void assign ( const FieldType s )
      {
        const unsigned int size = this->size();
        for( unsigned int i = 0; i < size; ++i )
          asImp()[ i ] = s;
      }

      /** \copydoc Dune::Fem::VectorInterface::clear() */
      void clear ()
      {
        asImp().assign( 0 );
      }


      //! obtain begin iterator
      ConstIteratorType begin () const
      {
        return ConstIteratorType( asImp(), 0 );
      }

      //! obtain begin iterator
      IteratorType begin ()
      {
        return IteratorType( asImp(), 0 );
      }

      //! obtain end iterator
      ConstIteratorType end () const
      {
        return ConstIteratorType( asImp(), size() );
      }

      //! obtain end iterator
      IteratorType end ()
      {
        return IteratorType( asImp(), size() );
      }

      using BaseType :: size;

    protected:
      using BaseType :: asImp;
    };



    // FieldVectorAdapter
    // ------------------

    template< class FieldVectorImp >
    class FieldVectorAdapter;

    template< class Field, int sz >
    class FieldVectorAdapter< FieldVector< Field, sz > >
    : public VectorDefault< Field, FieldVectorAdapter< FieldVector< Field, sz > > >
    {
      typedef FieldVectorAdapter< FieldVector< Field, sz > > ThisType;
      typedef VectorDefault< Field, ThisType > BaseType;

    public:
      typedef Field FieldType;

      typedef FieldVector< FieldType, sz > FieldVectorType;

      using BaseType :: operator+=;
      using BaseType :: operator-=;
      using BaseType :: addScaled;
      using BaseType :: assign;

    protected:
      FieldVectorType fieldVector_;

    public:
      FieldVectorAdapter ()
      : fieldVector_()
      {}

      explicit FieldVectorAdapter ( const FieldType &s )
      : fieldVector_( s )
      {}

      explicit FieldVectorAdapter ( const FieldVectorType &v )
      : fieldVector_( v )
      {}

      template< class T >
      FieldVectorAdapter ( const VectorInterface< T > &v )
      : fieldVector_()
      {
        assign( v );
      }

      FieldVectorAdapter ( const ThisType &other )
      : fieldVector_( other.fieldVector_ )
      {}

    public:
      operator const FieldVectorType & () const
      {
        return fieldVector_;
      }

      operator FieldVectorType & ()
      {
        return fieldVector_;
      }

      template< class T >
      ThisType &operator= ( const VectorInterface< T > &v )
      {
        assign( v );
        return *this;
      }

      ThisType &operator= ( const ThisType &v )
      {
        assign( v );
        return *this;
      }

      ThisType &operator= ( const FieldType &s )
      {
        return assign( s );
      }

      const FieldType &operator[] ( unsigned int index ) const
      {
        return fieldVector_[ index ];
      }

      FieldType &operator[] ( unsigned int index )
      {
        return fieldVector_[ index ];
      }

      ThisType &operator+= ( const ThisType &v )
      {
        fieldVector_ += v.fieldVector_;
        return *this;
      }

      ThisType &operator+= ( const FieldVectorType &v )
      {
        fieldVector_ += v;
        return *this;
      }

      ThisType &operator-= ( const ThisType &v )
      {
        fieldVector_ -= v.fieldVector_;
        return *this;
      }

      ThisType &operator-= ( const FieldVectorType &v )
      {
        fieldVector_ -= v;
        return *this;
      }

      ThisType &operator*= ( const FieldType &s )
      {
        fieldVector_ *= s;
        return *this;
      }

      ThisType &addScaled ( const FieldType &s, const ThisType &other )
      {
        fieldVector_.axpy( s, other.fieldVector_ );
        return *this;
      }

      void assign ( const ThisType &other )
      {
        fieldVector_ = other.fieldVector_;
      }

      void assign ( const FieldType &s )
      {
        fieldVector_ = s;
      }

      unsigned int size () const
      {
        return FieldVectorType::dimension;
      }

      static const ThisType &adapt ( const FieldVectorType &v )
      {
        return reinterpret_cast< const ThisType & >( v );
      }

      static ThisType &adapt ( FieldVectorType &v )
      {
        return reinterpret_cast< ThisType & >( v );
      }
    };



    //! An implementation of VectorInterface wrapping a standard C++ array
    template< class FieldImp >
    class ArrayWrapperVector
    : public VectorDefault< FieldImp, ArrayWrapperVector< FieldImp > >
    {
    public:
      //! field type of vector
      typedef FieldImp FieldType;

    private:
      typedef ArrayWrapperVector< FieldType > ThisType;
      typedef VectorDefault< FieldType, ThisType > BaseType;

    public:
      using BaseType :: assign;

    protected:
      const unsigned int size_;
      FieldType *const fields_;

    public:
      //! Constructor setting up the vector (without initializing the fields)
      inline ArrayWrapperVector ( const unsigned int size,
                                  FieldType *const fields )
      : size_( size ),
        fields_( fields )
      {
      }

      //! Constructor setting up the vector and initializing the fields to a constant value
      inline ArrayWrapperVector ( const unsigned int size,
                                  FieldType *const fields,
                                  const FieldType s )
      : size_( size ),
        fields_( fields )
      {
        assign( s );
      }

      //! Copy constructor setting up a vector with the data of another one
      template< class T >
      inline ArrayWrapperVector ( const unsigned int size,
                                  FieldType *const fields,
                                  const VectorInterface< T > &v )
      : size_( size ),
        fields_( fields )
      {
        assign( v );
      }

      //! Assign another vector to this one
      template< class T >
      inline ThisType &operator= ( const VectorInterface< T > &v )
      {
        assign( v );
        return *this;
      }

      //! Assign another vector to this one
      inline ThisType &operator= ( const ThisType &v )
      {
        assign( v );
        return *this;
      }

      //! Initialize all fields of this vector with a scalar
      inline ThisType &operator= ( const FieldType s )
      {
        assign( s );
        return *this;
      }

      inline const FieldType &operator[] ( unsigned int index ) const
      {
        assert( index < size_ );
        return fields_[ index ];
      }

      inline FieldType &operator[] ( unsigned int index )
      {
        assert( index < size_ );
        return fields_[ index ];
      }

      inline unsigned int size () const
      {
        return size_;
      }
    };



    /** \class DynamicVector
     *  \brief A vector using a DynamicArray as storage
     *
     *  An implementation of VectorInterface using a DynamicArray to provide the
     *  fields.
     */

    template< class Field,
              template< class > class ArrayAllocator = DefaultArrayAllocator >
    class DynamicVector
    : public VectorDefault< Field, DynamicVector< Field, ArrayAllocator > >
    {
      typedef DynamicVector< Field, ArrayAllocator > ThisType;
      typedef VectorDefault< Field, ThisType > BaseType;

    public:
      //! field type of the vector
      typedef Field FieldType;

      using BaseType :: assign;

    protected:
      DynamicArray< FieldType, ArrayAllocator > fields_;

    public:
      //! Constructor setting up a vector of a specified size
      inline explicit DynamicVector ( unsigned int size = 0 )
      : fields_( size )
      {}

      //! Constructor setting up a vector iniitialized with a constant value
      inline DynamicVector ( unsigned int size,
                             const FieldType s )
      : fields_( size )
      {
        assign( s );
      }

      //! Copy constructor setting up a vector with the data of another one
      template< class T >
      inline DynamicVector ( const VectorInterface< T > &v )
      : fields_()
      {
        assign( v );
      }

      //! Copy constructor setting up a vector with the data of another one (of the same type)
      inline DynamicVector ( const ThisType &v )
      : fields_()
      {
        assign( v );
      }

      //! Assign another vector to this one
      template< class T >
      inline ThisType &operator= ( const VectorInterface< T > &v )
      {
        assign( v );
        return *this;
      }

      //! Assign another vector (of the same type) to this one
      inline ThisType &operator= ( const ThisType &v )
      {
        assign( v );
        return *this;
      }

      //! Initialize all fields of this vector with a scalar
      inline ThisType &operator= ( const FieldType s )
      {
        assign( s );
        return *this;
      }

      inline const FieldType &operator[] ( unsigned int index ) const
      {
        return fields_[ index ];
      }

      inline FieldType &operator[] ( unsigned int index )
      {
        return fields_[ index ];
      }

      /** \copydoc Dune::Fem::VectorInterface::assign(const VectorInterface<T> &v) */
      template< class T >
      inline void assign ( const VectorInterface< T > &v )
      {
        fields_.assign( v );
      }

      inline const FieldType *leakPointer () const
      {
        return fields_.leakPointer();
      }

      inline FieldType *leakPointer ()
      {
        return fields_.leakPointer();
      }

      inline void reserve ( unsigned int newSize )
      {
        fields_.reserve( newSize );
      }

      inline void resize ( unsigned int newSize )
      {
        fields_.resize( newSize );
      }

      inline void resize ( unsigned int newSize,
                           const FieldType defaultValue )
      {
        fields_.resize( newSize, defaultValue );
      }

      inline unsigned int size () const
      {
        return fields_.size();
      }
    };


    /*! \class StaticVector
     *  \brief implementation of VectorInterface using a C++ array embedded info
     *         the class to provide the fields
     */
    template< class FieldImp, int sz >
    class StaticVector
    : public VectorDefault< FieldImp, StaticVector< FieldImp, sz > >
    {
    public:
      //! field type of vector
      typedef FieldImp FieldType;

    private:
      typedef StaticVector< FieldImp, sz > ThisType;
      typedef VectorDefault< FieldImp, ThisType > BaseType;

    public:
      using BaseType :: assign;

    protected:
      FieldType fields_[ sz ]; //!< The actual vector fields

    public:
      //! Constructor setting up an uninitialized vector
      inline StaticVector ()
      {
      }

      //! Constructor setting up a vector initialized to a constant value
      inline explicit StaticVector ( const FieldType s )
      {
        assign( s );
      }

      //! Copy constructor setting up a vector with the data of another one
      template< class T >
      inline StaticVector ( const VectorInterface< T > &v )
      {
        assign( v );
      }

      //! Copy constructor setting up a vector with the data of another one
      inline StaticVector ( const ThisType &v )
      {
        assign( v );
      }

      //! Assign another vector to this one
      template< class T >
      inline ThisType &operator= ( const VectorInterface< T > &v )
      {
        assign( v );
        return *this;
      }

      //! Assign another vector to this one
      inline ThisType &operator= ( const ThisType &v )
      {
        assign( v );
        return *this;
      }

      //! Initialize all fields of this vector with a scalar
      inline ThisType &operator= ( const FieldType s )
      {
        assign( s );
        return *this;
      }

      inline const FieldType &operator[] ( unsigned int index ) const
      {
        assert( index < sz );
        return fields_[ index ];
      }

      inline FieldType &operator[] ( unsigned int index )
      {
        assert( index < sz );
        return fields_[ index ];
      }

      inline unsigned int size () const
      {
        return sz;
      }
    };


    template< class Vector1Type, class Vector2Type >
    class CombinedVector
    : public VectorDefault< typename ExtractCommonFieldType< Vector1Type, Vector2Type >::FieldType,
                            CombinedVector< Vector1Type, Vector2Type > >
    {
      typedef CombinedVector< Vector1Type, Vector2Type > ThisType;
      typedef VectorDefault< typename ExtractCommonFieldType< Vector1Type, Vector2Type >::FieldType, ThisType > BaseType;

      static_assert( SupportsVectorInterface< Vector1Type >::v, "CombinedVector only works on vectors." );
      static_assert( SupportsVectorInterface< Vector2Type >::v, "CombinedVector only works on vectors." );

    public:
      typedef typename ExtractCommonFieldType< Vector1Type, Vector2Type >::FieldType FieldType;

    public:
      CombinedVector( Vector1Type &v1, Vector2Type &v2 )
      : vector1_( v1 ),
        vector2_( v2 )
      {}

      const FieldType &operator[] ( unsigned int index ) const
      {
        const int index2 = index - vector1_.size();
        if( index2 < 0 )
          return vector1_[ index ];
        else
          return vector2_[ index2 ];
      }

      FieldType &operator[] ( unsigned int index )
      {
        const int index2 = index - vector1_.size();
        if( index2 < 0 )
          return vector1_[ index ];
        else
          return vector2_[ index2 ];
      }

      unsigned int size() const
      {
        return vector1_.size() + vector2_.size();
      }

    protected:
      Vector1Type &vector1_;
      Vector2Type &vector2_;
    };



    // Capabilities
    // ------------

    namespace Capabilities
    {

      template< class Field, template< class > class ArrayAllocator >
      struct HasLeakPointer< DynamicVector< Field, ArrayAllocator > >
      : public MetaBool< true >
      {};

    }

  } // namespace Fem

} // namespace Dune

#include "vector_inline.hh"

//! @}

#endif // #ifndef DUNE_FEM_VECTOR_HH


==> anc/xt-super/dune-fem/dune/fem/storage/vector_inline.hh <==
#ifndef DUNE_FEM_VECTOR_INLINE_HH
#define DUNE_FEM_VECTOR_INLINE_HH

#include "vector.hh"

namespace Dune
{

  namespace Fem
  {

    // VectorInterface
    // ---------------

    template< class Traits >
    template< class T >
    inline typename Traits :: VectorType &
    VectorInterface< Traits > :: operator= ( const VectorInterface< T > &v )
    {
      asImp().assign( v );
      return asImp();
    }

    template< class Traits >
    inline typename Traits :: VectorType &
    VectorInterface< Traits > :: operator= ( const ThisType &v )
    {
      asImp().assign( v );
      return asImp();
    }

    template< class Traits >
    inline typename Traits :: VectorType &
    VectorInterface< Traits > :: operator= ( const FieldType s )
    {
      asImp().assign( s );
      return asImp();
    }

    template< class Traits >
    inline const typename Traits :: FieldType &
    VectorInterface< Traits > :: operator[] ( unsigned int index ) const
    {
      CHECK_INTERFACE_IMPLEMENTATION( asImp()[ index ] );
      return asImp()[ index ];
    }

    template< class Traits >
    inline typename Traits :: FieldType &
    VectorInterface< Traits > :: operator[] ( unsigned int index )
    {
      CHECK_INTERFACE_IMPLEMENTATION( asImp()[ index ] );
      return asImp()[ index ];
    }

    template< class Traits >
    template< class T >
    inline typename Traits :: VectorType &
    VectorInterface< Traits > :: operator+= ( const VectorInterface< T > &v )
    {
      CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().operator+=( v.asImp() ) );
      return asImp();
    }

    template< class Traits >
    template< class T >
    inline typename Traits :: VectorType &
    VectorInterface< Traits > :: operator-= ( const VectorInterface< T > &v )
    {
      CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().operator-=( v.asImp() ) );
      return asImp();
    }

    template< class Traits >
    inline typename Traits :: VectorType &
    VectorInterface< Traits > :: operator*= ( const FieldType s )
    {
      CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().operator*=( s ) );
      return asImp();
    }

    template< class Traits >
    template< class T >
    inline typename Traits :: VectorType &
    VectorInterface< Traits > :: addScaled ( const FieldType s,
                                             const VectorInterface< T > &v )
    {
      CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().add( s, v.asImp() ) );
      return asImp();
    }

    template< class Traits >
    template< class T >
    inline void VectorInterface< Traits > :: assign ( const VectorInterface< T > &v )
    {
      CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().assign( v.asImp() ) );
    }

    template< class Traits >
    inline void VectorInterface< Traits > :: assign ( const FieldType s )
    {
      CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().assign( s ) );
    }

    template< class Traits >
    inline void VectorInterface< Traits > :: clear ()
    {
      CHECK_AND_CALL_INTERFACE_IMPLEMENTATION( asImp().clear() );
    }

    template< class Traits >
    inline typename Traits :: ConstIteratorType
    VectorInterface< Traits > :: begin () const
    {
      CHECK_INTERFACE_IMPLEMENTATION( asImp().begin() );
      return asImp().begin();
    }

    template< class Traits >
    inline typename Traits :: IteratorType
    VectorInterface< Traits > :: begin ()
    {
      CHECK_INTERFACE_IMPLEMENTATION( asImp().begin() );
      return asImp().begin();
    }

    template< class Traits >
    inline typename Traits :: ConstIteratorType
    VectorInterface< Traits > :: end () const
    {
      CHECK_INTERFACE_IMPLEMENTATION( asImp().end() );
      return asImp().end();
    }

    template< class Traits >
    inline typename Traits :: IteratorType
    VectorInterface< Traits > :: end ()
    {
      CHECK_INTERFACE_IMPLEMENTATION( asImp().end() );
      return asImp().end();
    }

    template< class Traits >
    inline unsigned int VectorInterface< Traits > :: size () const
    {
      CHECK_INTERFACE_IMPLEMENTATION( asImp().size() );
      return asImp().size();
    }


    // other things...
    // ---------------

    //! Scalar product of two vectors
    template< class Traits1, class Traits2 >
    inline typename ExtractCommonFieldType< Traits1, Traits2 > :: FieldType
    operator* ( const VectorInterface< Traits1 > &u,
                const VectorInterface< Traits2 > &v )
    {
      typedef typename ExtractCommonFieldType< Traits1, Traits2 > :: FieldType FieldType;

      const unsigned int size = u.size();
      assert( size == v.size() );

      FieldType result = 0;
      for( unsigned int i = 0; i < size; ++i )
        result += u[ i ] * v[ i ];
      return result;
    }


    // Stream Operators
    // ----------------

    /** \brief write a vector into an output stream
     *  \relates VectorInterface
     *  \relatesalso OutStreamInterface
     *
     *  \param[in]  out  stream to write to
     *  \param[in]  v    vector to write
     *
     *  \returns the ouput stream (for concatenation)
     */
    template< class StreamTraits, class VectorTraits >
    inline OutStreamInterface< StreamTraits > &
      operator<< ( OutStreamInterface< StreamTraits > &out,
                   const VectorInterface< VectorTraits > &v )
    {
      typedef typename VectorInterface< VectorTraits > :: ConstIteratorType
        ConstIteratorType;

      const ConstIteratorType end = v.end();
      for( ConstIteratorType it = v.begin(); it != end; ++it )
        out << *it;
      return out;
    }


    /** \brief read a vector from an input stream
     *  \relates VectorInterface
     *  \relatesalso InStreamInterface
     *
     *  \param[in]   in  stream to read from
     *  \param[out]  v   vector to read
     *
     *  \returns the input stream (for concatenation)
     */
    template< class StreamTraits, class VectorTraits >
    inline InStreamInterface< StreamTraits > &
      operator>> ( InStreamInterface< StreamTraits > &in,
                   VectorInterface< VectorTraits > &v )
    {
      typedef typename VectorInterface< VectorTraits > :: IteratorType
        IteratorType;

      const IteratorType end = v.end();
      for( IteratorType it = v.begin(); it != end; ++it )
        in >> *it;
      return in;
    }


    /** \brief write a vector into an STL stream
     *  \relates VectorInterface
     *
     *  \param[in]  out  STL stream to write to
     *  \param[in]  v    vector to write
     *
     *  \returns the STL stream (for concatenation)
     */
    template< class Traits >
    inline std :: ostream &operator<< ( std :: ostream &out,
                                        const VectorInterface< Traits > &v )
    {
      const unsigned int size = v.size();

      if( size > 0 ) {
        out << "[ ";
        out << v[ 0 ];
        for( unsigned int i = 1; i < size; ++i )
          out << ", " << v[ i ];
        out << " ]";
      } else
        out << "[]";
      return out;
    }

    inline void match ( std :: istream &in, char excepted )
    {
      char c = 0;
      in >> c;
      if( c != excepted )
        in.clear( std :: ios_base :: badbit );
    }



    /** \brief read a vector from an STL stream
     *  \relates VectorInterface
     *
     *  \param[in]   in  STL stream to read from
     *  \param[out]  v   vector to read
     *
     *  \note This method is STL compilant, i.e. the vector is only assigned
     *        after the read operation is successful. This means that a temporary
     *        vector is created.
     *
     *  \returns the STL stream (for concatenation)
     */
    template< class Traits >
    inline std :: istream &operator>> ( std :: istream &in,
                                        VectorInterface< Traits > &v )
    {
      const unsigned int size = v.size();

      Fem :: DynamicVector< typename Traits :: FieldType > w( size );

      char expected = '[';
      for( unsigned int i = 0; i < size; ++i )
      {
        match( in, expected );
        in >> w[ i ];
        expected = ',';
      }
      match( in, ']' );

      if( in )
        v.assign( w );
      return in;
    }

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_VECTOR_INLINE_HH


==> anc/xt-super/dune-fem/dune/fem/test/1dgrid.dgf <==
DGF
Interval
0   #p0
1   #p1
1   #nx ny nz
#

BOUNDARYDOMAIN
1    -1   30
#BOUNDARYDOMAIN


==> anc/xt-super/dune-fem/dune/fem/test/2dgrid.dgf <==
DGF
Interval
0 0   #p0
1 1   #p1
1 1   #nx ny nz
#

BOUNDARYDOMAIN
1    -1 -1   30 30
#BOUNDARYDOMAIN


==> anc/xt-super/dune-fem/dune/fem/test/3dgrid.dgf <==
DGF
INTERVAL
 0  0  0
 1  1  1
 1  1  1
#
BOUNDARYDOMAIN
1    -10 -10 -10   10 10 10
#BOUNDARYDOMAIN



==> anc/xt-super/dune-fem/dune/fem/test/CMakeLists.txt <==
set( GRIDTYPE YASPGRID )
#set( GRIDTYPE ALUGRID_CONFORM )
set(GRIDDIM 2 )
#set( GRIDDIM 3 )

# copy data to build source to make tests work
configure_file(1dgrid.dgf ${CMAKE_CURRENT_BINARY_DIR}/1dgrid.dgf COPYONLY)
configure_file(2dgrid.dgf ${CMAKE_CURRENT_BINARY_DIR}/2dgrid.dgf COPYONLY)
configure_file(3dgrid.dgf ${CMAKE_CURRENT_BINARY_DIR}/3dgrid.dgf COPYONLY)
configure_file(parameter ${CMAKE_CURRENT_BINARY_DIR}/parameter COPYONLY)
configure_file(adaptation-4.sh ${CMAKE_CURRENT_BINARY_DIR}/adaptation_4.sh COPYONLY)

add_executable(lagrangeinterpolation_linear lagrangeinterpolation.cc)
dune_target_link_libraries(lagrangeinterpolation_linear "${DUNE_LIBS};${LOCAL_LIBS}")
set_property(TARGET lagrangeinterpolation_linear APPEND PROPERTY 
             COMPILE_DEFINITIONS "POLORDER=1;COUNT_FLOPS;${GRIDTYPE};GRIDDIM=${GRIDDIM}" )

add_executable(lagrangeinterpolation_quadratic lagrangeinterpolation.cc)
dune_target_link_libraries(lagrangeinterpolation_quadratic "${DUNE_LIBS};${LOCAL_LIBS}")
set_property(TARGET lagrangeinterpolation_quadratic APPEND PROPERTY 
             COMPILE_DEFINITIONS "POLORDER=2;COUNT_FLOPS;${GRIDTYPE};GRIDDIM=${GRIDDIM}" )

add_executable(dgl2projection_adaptive dgl2projection.cc)
dune_target_link_libraries(dgl2projection_adaptive "${DUNE_LIBS};${LOCAL_LIBS}")
set_property(TARGET dgl2projection_adaptive APPEND PROPERTY 
             COMPILE_DEFINITIONS "POLORDER=1;COUNT_FLOPS;${GRIDTYPE};GRIDDIM=${GRIDDIM}" )

# only run this test for YaspGrid
add_executable(dgl2projection_legendre dgl2projection.cc)
dune_target_link_libraries(dgl2projection_legendre "${DUNE_LIBS};${LOCAL_LIBS}")
set_property(TARGET dgl2projection_legendre APPEND PROPERTY 
             COMPILE_DEFINITIONS "POLORDER=1;COUNT_FLOPS;USE_LEGENDRESPACE;YASPGRID;GRIDDIM=${GRIDDIM}" )

add_executable(dgl2projection_hierarchiclegendre dgl2projection.cc)
dune_target_link_libraries(dgl2projection_hierarchiclegendre "${DUNE_LIBS};${LOCAL_LIBS}")
set_property(TARGET dgl2projection_hierarchiclegendre APPEND PROPERTY 
  COMPILE_DEFINITIONS "POLORDER=1;COUNT_FLOPS;USE_HIERARCHICLEGENDRESPACE;YASPGRID;GRIDDIM=${GRIDDIM}" )

add_executable(dgl2projection_filtered dgl2projection.cc)
dune_target_link_libraries(dgl2projection_filtered "${DUNE_LIBS};${LOCAL_LIBS}")
set_property(TARGET dgl2projection_filtered APPEND PROPERTY 
             COMPILE_DEFINITIONS "POLORDER=1;COUNT_FLOPS;USE_FILTEREDGRID;${GRIDTYPE};GRIDDIM=${GRIDDIM}" )

add_executable(dgl2projection_fv dgl2projection.cc)
dune_target_link_libraries(dgl2projection_fv "${DUNE_LIBS};${LOCAL_LIBS}")
set_property(TARGET dgl2projection_fv APPEND PROPERTY 
             COMPILE_DEFINITIONS "COUNT_FLOPS;USE_FVSPACE;${GRIDTYPE};GRIDDIM=${GRIDDIM}" )

add_executable(dgl2projection_blockvector dgl2projection.cc)
dune_target_link_libraries(dgl2projection_blockvector "${DUNE_LIBS};${LOCAL_LIBS}")
set_property(TARGET dgl2projection_blockvector APPEND PROPERTY 
             COMPILE_DEFINITIONS "POLORDER=1;COUNT_FLOPS;USE_BLOCKVECTORFUNCTION;${GRIDTYPE};GRIDDIM=${GRIDDIM}" )

add_executable(dgl2projection_vector dgl2projection.cc)
dune_target_link_libraries(dgl2projection_vector "${DUNE_LIBS};${LOCAL_LIBS}")
set_property(TARGET dgl2projection_vector  APPEND PROPERTY 
             COMPILE_DEFINITIONS "POLORDER=1;USE_VECTORFUNCTION;${GRIDTYPE};GRIDDIM=${GRIDDIM}" )

add_executable(dgl2projection_vector_int dgl2projection.cc)
dune_target_link_libraries(dgl2projection_vector_int "${DUNE_LIBS};${LOCAL_LIBS}")
set_property(TARGET dgl2projection_vector_int APPEND PROPERTY 
             COMPILE_DEFINITIONS "POLORDER=1;USE_VECTORFUNCTION;USE_DOFTYPE_INT;${GRIDTYPE};GRIDDIM=${GRIDDIM}" )

add_executable(dgl2projection_blockvectordiscretefunction dgl2projection.cc)
dune_target_link_libraries(dgl2projection_blockvectordiscretefunction "${DUNE_LIBS};${LOCAL_LIBS}")
set_property(TARGET dgl2projection_blockvectordiscretefunction APPEND PROPERTY 
             COMPILE_DEFINITIONS "POLORDER=1;USE_BLOCKVECTORDISCRETEFUNCTION;${GRIDTYPE};GRIDDIM=${GRIDDIM}" )

add_executable(dgl2projection_idgridpart dgl2projection.cc)
dune_target_link_libraries(dgl2projection_idgridpart "${DUNE_LIBS};${LOCAL_LIBS}")
set_property(TARGET dgl2projection_idgridpart APPEND PROPERTY 
             COMPILE_DEFINITIONS "POLORDER=1;COUNT_FLOPS;USE_IDGRIDPART;${GRIDTYPE};GRIDDIM=${GRIDDIM}" )

add_executable(vtxprojection_adaptive vtxprojection.cc)
dune_target_link_libraries(vtxprojection_adaptive "${DUNE_LIBS};${LOCAL_LIBS}")
set_property(TARGET vtxprojection_adaptive APPEND PROPERTY 
             COMPILE_DEFINITIONS "POLORDER=1;COUNT_FLOPS;${GRIDTYPE};GRIDDIM=${GRIDDIM}" )

add_executable(intersectionindexset intersectionindexset.cc)
dune_target_link_libraries(intersectionindexset "${DUNE_LIBS};${LOCAL_LIBS}")
set_property(TARGET intersectionindexset APPEND PROPERTY 
             COMPILE_DEFINITIONS "${GRIDTYPE};GRIDDIM=${GRIDDIM}" )

add_executable(adaptation adaptation.cc)
dune_target_link_libraries(adaptation "${DUNE_LIBS};${LOCAL_LIBS}")
set_property(TARGET adaptation APPEND PROPERTY 
  COMPILE_DEFINITIONS "GRIDDIM=3;WORLDDIM=3;${GRIDTYPE}" )

dune_add_test(lagrangeinterpolation_linear lagrangeinterpolation_quadratic dgl2projection_adaptive
              dgl2projection_blockvector dgl2projection_vector dgl2projection_vector_int
              dgl2projection_hierarchiclegendre
              dgl2projection_blockvectordiscretefunction dgl2projection_fv dgl2projection_idgridpart
              vtxprojection_adaptive intersectionindexset dgl2projection_filtered
              NO_DEPENDENCY adaptation_4.sh 
              DEPENDENCY_ONLY adaptation)


==> anc/xt-super/dune-fem/dune/fem/test/Makefile.am <==
# IGNORE_HEADERS

# set default grid type for make all
GRIDTYPE=YASPGRID
#GRIDTYPE=ALUGRID_CONFORM

GRIDDIM=2
#GRIDDIM=3

EXTRA_DIST = 2dgrid.dgf \
             3dgrid.dgf \
						 adaptation-4.sh \
             dfspace.hh \
             exactsolution.hh \
						 massoperator.hh \
             weightfunction.hh \
             testgrid.hh

# linker flags
LDADD = $(ALL_PKG_LDFLAGS) $(ALL_PKG_LIBS) $(DUNEMPILIBS) $(LOCAL_LIBS)
# preprocessor flags
AM_CPPFLAGS = $(ALL_PKG_CPPFLAGS) $(DUNEMPICPPFLAGS) 
     # add -DUSE_COMPLEXX to have all tests run with complex numbers

TESTPROGS = combinedspaceadaptation \
						dgl2projection_filtered \
						dgl2projection_hierarchiclegendre\
						dgl2projection_legendre \
						dgl2projection_vector	\
						dgl2projection_vector_int \
						fmatrixconverter \
						l2projection_adaptive \
						l2projection_istl \
						l2projection_petsc \
						lagrangeinterpolation_linear \
						lagrangeinterpolation_quadratic \
						dgl2projection_adaptive	\
						dgl2projection_blockvector \
						dgl2projection_blockvectordiscretefunction \
						dgl2projection_fv      \
						dgl2projection_idgridpart \
						dgl2projection_petscdiscretefunction \
						intersectionindexset \
						vtxprojection_adaptive \
						l2projection_complex_istl

TESTS = $(TESTPROGS) adaptation-4.sh
check_PROGRAMS = $(TESTPROGS) adaptation


adaptation_CPPFLAGS = $(AM_CPPFLAGS) -UGRIDDIM -DGRIDDIM=3 -UWORLDDIM -DWORLDDIM=3
adaptation_SOURCES = adaptation.cc

combinedspaceadaptation_CPPFLAGS = $(AM_CPPFLAGS) -DUSECOMBINEDSPACE -UGRIDDIM -DGRIDDIM=3 -UWORLDDIM -DWORLDDIM=3
combinedspaceadaptation_SOURCES = adaptation.cc

dgl2projection_adaptive_CPPFLAGS = -DPOLORDER=1 -DCOUNT_FLOPS $(AM_CPPFLAGS)
dgl2projection_adaptive_SOURCES = dgl2projection.cc

dgl2projection_blockvector_CPPFLAGS = -DPOLORDER=1 -DUSE_BLOCKVECTORFUNCTION $(AM_CPPFLAGS)
dgl2projection_blockvector_SOURCES = dgl2projection.cc

dgl2projection_blockvectordiscretefunction_CPPFLAGS = -DPOLORDER=1 -DUSE_BLOCKVECTORDISCRETEFUNCTION $(AM_CPPFLAGS)
dgl2projection_blockvectordiscretefunction_SOURCES = dgl2projection.cc

dgl2projection_filtered_CPPFLAGS = -DPOLORDER=1 -DCOUNT_FLOPS $(AM_CPPFLAGS) -DUSE_FILTEREDGRID 
dgl2projection_filtered_SOURCES = dgl2projection.cc

dgl2projection_fv_CPPFLAGS = -DUSE_FVSPACE -DCOUNT_FLOPS $(AM_CPPFLAGS)
dgl2projection_fv_SOURCES = dgl2projection.cc

# only run this test for YaspGrid
dgl2projection_hierarchiclegendre_CPPFLAGS = -DPOLORDER=1 -DUSE_HIERARCHICLEGENDRESPACE -DCOUNT_FLOPS $(AM_CPPFLAGS) -U$(GRIDTYPE) -DYASPGRID
dgl2projection_hierarchiclegendre_SOURCES = dgl2projection.cc

dgl2projection_idgridpart_CPPFLAGS = -DPOLORDER=1 -DCOUNT_FLOPS $(AM_CPPFLAGS) -DUSE_IDGRIDPART 
dgl2projection_idgridpart_SOURCES = dgl2projection.cc

# only run this test for YaspGrid
dgl2projection_legendre_CPPFLAGS = -DPOLORDER=1 -DUSE_LEGENDRESPACE -DCOUNT_FLOPS $(AM_CPPFLAGS) -U$(GRIDTYPE) -DYASPGRID
dgl2projection_legendre_SOURCES = dgl2projection.cc

dgl2projection_petscdiscretefunction_CPPFLAGS = -DPOLORDER=1 -DUSE_PETSCDISCRETEFUNCTION $(AM_CPPFLAGS)
dgl2projection_petscdiscretefunction_SOURCES = dgl2projection.cc

dgl2projection_vector_CPPFLAGS = -DPOLORDER=1 -DUSE_VECTORFUNCTION $(AM_CPPFLAGS)
dgl2projection_vector_SOURCES = dgl2projection.cc

dgl2projection_vector_int_CPPFLAGS = -DPOLORDER=1 -DUSE_VECTORFUNCTION -DUSE_DOFTYPE_INT $(AM_CPPFLAGS)
dgl2projection_vector_int_SOURCES = dgl2projection.cc

fmatrixconverter_CPPFLAGS = -DCOUNT_FLOPS $(AM_CPPFLAGS)
fmatrixconverter_SOURCES = fmatrixconverter.cc

intersectionindexset_CPPFLAGS = $(AM_CPPFLAGS)
intersectionindexset_SOURCES = intersectionindexset.cc

l2projection_adaptive_CPPFLAGS = $(AM_CPPFLAGS) -DCOUNT_FLOPS -DPOLORDER=1
l2projection_adaptive_SOURCES = l2projection.cc

l2projection_istl_CPPFLAGS = $(AM_CPPFLAGS) -DCOUNT_FLOPS -DPOLORDER=1 -DUSE_BLOCKVECTORFUNCTION
l2projection_istl_SOURCES = l2projection.cc

l2projection_petsc_CPPFLAGS = $(AM_CPPFLAGS) -DCOUNT_FLOPS -DPOLORDER=1 -DUSE_PETSCDISCRETEFUNCTION
l2projection_petsc_SOURCES = l2projection.cc

lagrangeinterpolation_linear_CPPFLAGS = -DPOLORDER=1 -DCOUNT_FLOPS $(AM_CPPFLAGS)
lagrangeinterpolation_linear_SOURCES = lagrangeinterpolation.cc

lagrangeinterpolation_quadratic_CPPFLAGS = -DPOLORDER=2 -DCOUNT_FLOPS $(AM_CPPFLAGS)
lagrangeinterpolation_quadratic_SOURCES = lagrangeinterpolation.cc

vtxprojection_adaptive_CPPFLAGS = -DPOLORDER=1 -DCOUNT_FLOPS $(AM_CPPFLAGS)
vtxprojection_adaptive_SOURCES = vtxprojection.cc

l2projection_complex_istl_CPPFLAGS = $(AM_CPPFLAGS) -DCOUNT_FLOPS -DPOLORDER=1 -DUSE_BLOCKVECTORFUNCTION -DUSE_COMPLEX
l2projection_complex_istl_SOURCES = l2projection.cc

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/dune/fem/test/adaptation-4.sh <==
#!/bin/bash 

## start adaptation test with 4 MPI processes

# define executable 
export MPIEXEC_PROG=adaptation
# define executable 
export MPIEXEC_PARAMETER=parameter
# call mpi start script 
if [ -e ../../../scripts/mpiexec.sh ] ; then
  exec ../../../scripts/mpiexec.sh 4 $*
else
  if [ "$MPIEXEC" == "" ]; then
    mpiexec -np 4 ./adaptation
  else
    $MPIEXEC -np 4 ./adaptation
  fi
fi


==> anc/xt-super/dune-fem/dune/fem/test/adaptation.cc <==
#ifdef ALBERTAGRID
// set dimensions to ALBERTA dimensions to avoid conflicts
#undef GRIDDIM
#define GRIDDIM ALBERTA_DIM
#undef WORLDDIM
#define WORLDDIM ALBERTA_DIM
#endif

// only perform this test for the 3d version of ALUGrid
#if defined ALUGRID_CONFORM || defined ALUGRID_SIMPLEX || defined ALUGRID_CUBE
#if GRIDDIM == 3
#define RUN_PROGRAM
#endif
#endif

#if defined ALUGRID_CONFORM
#define CONFORMING_SPACE
#endif

// include configure variables
#include <config.h>

// iostream includes
#include <iostream>

// include grid part
#include <dune/fem/gridpart/adaptiveleafgridpart.hh>

// include output
#include <dune/fem/io/file/dataoutput.hh>

// include discrete function space
#include <dune/fem/space/lagrange.hh>
#include <dune/fem/space/padaptivespace.hh>
#include <dune/fem/space/discontinuousgalerkin.hh>
#include <dune/fem/space/combineddiscretefunctionspace.hh>

// adaptation ...
#include <dune/fem/function/adaptivefunction.hh>
#include <dune/fem/space/common/adaptmanager.hh>

#ifndef HAVE_DUNE_ISTL
#undef WANT_ISTL
#endif

#if WANT_ISTL
// include discrete function
#include <dune/fem/function/blockvectorfunction.hh>
#endif

#ifndef POLORDER
#define POLORDER 1
#endif

// DataOutputParameters
// --------------------

struct DataOutputParameters
: public Dune::Fem::LocalParameter< Dune::Fem::DataOutputParameters, DataOutputParameters >
{
  DataOutputParameters ( const int step )
  : step_( step )
  {}

  DataOutputParameters ( const DataOutputParameters &other )
  : step_( other.step_ )
  {}

  std::string prefix () const
  {
    std::stringstream s;
    s << "poisson-" << step_ << "-";
    return s.str();
  }

private:
  int step_;
};

// Scheme
// ------

template < class GridPart, class FunctionSpace >
struct Scheme
{
  typedef GridPart GridPartType;
  typedef typename GridPartType::GridType GridType;

#ifndef USECOMBINEDSPACE
  typedef FunctionSpace FunctionSpaceType;
#ifdef CONFORMING_SPACE
  typedef Dune::Fem::LagrangeDiscreteFunctionSpace< FunctionSpaceType, GridPartType, POLORDER > DiscreteFunctionSpaceType;
  // typedef Dune::Fem::PAdaptiveLagrangeSpace< FunctionSpaceType, GridPartType, POLORDER > DiscreteFunctionSpaceType;
#else
  typedef Dune::Fem::DiscontinuousGalerkinSpace< FunctionSpaceType, GridPartType, POLORDER > DiscreteFunctionSpaceType;
#endif
#else
  typedef Dune::Fem::DiscontinuousGalerkinSpace< FunctionSpace, GridPartType, POLORDER > DiscreteFunctionSpaceType1;
  typedef Dune::Fem::DiscontinuousGalerkinSpace< FunctionSpace, GridPartType, POLORDER > DiscreteFunctionSpaceType2;
  typedef Dune::Fem::CombinedDiscreteFunctionSpace< DiscreteFunctionSpaceType1, DiscreteFunctionSpaceType2 >
    DiscreteFunctionSpaceType;

  typedef typename DiscreteFunctionSpaceType :: FunctionSpaceType FunctionSpaceType;
#endif

#if WANT_ISTL
  typedef Dune::Fem::ISTLBlockVectorDiscreteFunction< DiscreteFunctionSpaceType > DiscreteFunctionType;
#else
  typedef Dune::Fem::AdaptiveDiscreteFunction< DiscreteFunctionSpaceType > DiscreteFunctionType;
#endif

  typedef Dune::Fem::RestrictProlongDefault< DiscreteFunctionType >  RestrictionProlongationType;

  typedef Dune::Fem::AdaptationManager< GridType, RestrictionProlongationType > AdaptationManagerType;

  typedef typename DiscreteFunctionSpaceType :: IteratorType IteratorType;
  typedef typename GridType :: template Codim< 0 > :: Entity ElementType;
  typedef typename DiscreteFunctionSpaceType :: DomainType DomainType;

  Scheme( GridPartType &gridPart, const int step  = 0 )
    : gridPart_( gridPart ),
      grid_( gridPart_.grid() ),
      discreteSpace_( gridPart_ ),
      solution_( "solution", discreteSpace_ ),
      restrictProlong_( solution_ ),
      adaptationManager_( gridPart_.grid(), restrictProlong_ ),
      step_( step )
  {
    if( discreteSpace_.begin() != discreteSpace_.end() )
      solution_.localFunction( *(discreteSpace_.begin()) )[0] = 0.;
    solution_.clear();
  }

  const DiscreteFunctionType &solution() const
  {
    return solution_;
  }

  //! mark elements for adaptation
  bool mark ( const double time ) const
  {
    int marked = 0;
    int count = 0;
    int total = 0;

    // loop over all elements
    const IteratorType end = discreteSpace_.end();
    for( IteratorType it = discreteSpace_.begin(); it != end; ++it )
    {
      const ElementType &entity = *it;

      /*
      // find center
      DomainType center = DomainType( 0 );

      for( int i = 0; i < entity.geometry().corners(); ++i )
      {
        center += entity.geometry().corner( i );
      }
      // x = center - ( t, t, t )
      DomainType x;
      for( int i = 0; i < DomainType::dimension; ++i )
        x[ i ] = center[ i ] - time;
      */

      // find center
      DomainType center = entity.geometry().center();
      DomainType x = DomainType(-time);
      x += center;

      const int maxLevel_ = 3 * Dune::DGFGridInfo< GridType >::refineStepsForHalf();
      // refine if 0.3 < |x| < 1.0, otherwise (possibly) coarsen
      if( x.two_norm() > 0.3 && x.two_norm() < 0.4 && entity.level() <= maxLevel_ + step_ )
      {
        grid_.mark( 1, entity );
        marked = 1;
        count ++;
      }
      else
      {
        grid_.mark( -1, entity );
      }

      total++;
    }

    // get global max
    marked = grid_.comm().max( marked );

    // print info
    if( bool( marked ) )
      std::cout << "P" << Dune::Fem::MPIManager::rank() << ": " <<
        "marked (" << count << " of " << total << ")" << std::endl;
    return bool(marked);
  }

  //! do the adaptation for a given marking
  void adapt()
  {
    // apply adaptation and load balancing
    adaptationManager_.adapt();
  }

protected:
  GridPartType &gridPart_; // grid part(view), e.g. here the leaf grid the discrete space is build with
  GridType &grid_;
  DiscreteFunctionSpaceType discreteSpace_; // discrete function space
  DiscreteFunctionType solution_;   // the unknown
  RestrictionProlongationType restrictProlong_ ; // local restriction/prolongation object
  AdaptationManagerType  adaptationManager_ ;    // adaptation manager handling adaptation
  const int step_;
};

template< class FunctionSpace >
struct Function : Dune::Fem::Function< FunctionSpace, Function< FunctionSpace > >
{
  void evaluate( const typename FunctionSpace::DomainType &x,
                 typename FunctionSpace::RangeType &y ) const
  {
    y[ 0 ] = 0.0;
  }
};

// algorithm
// ---------

template <class HGridType>
double algorithm ( HGridType &grid, const int step )
{
  // we want to solve the problem on the leaf elements of the grid
  typedef Dune::Fem::AdaptiveLeafGridPart< HGridType > GridPartType;
  GridPartType gridPart(grid);

  // use a scalar function space
  typedef Dune::Fem::FunctionSpace< double, double,
              HGridType :: dimensionworld, 1 > FunctionSpaceType;

  typedef Scheme< GridPartType, FunctionSpaceType > SchemeType;
  SchemeType scheme( gridPart, step );

  //////////////////////////
  typedef Function< FunctionSpaceType > FunctionType;
  FunctionType f;
  typedef Dune::Fem::GridFunctionAdapter< FunctionType, GridPartType > GridExactSolutionType;
  GridExactSolutionType gridExactSolution("exact solution", f, gridPart, 5 );
  //! input/output tuple and setup datawritter
  typedef std::tuple< const typename SchemeType::DiscreteFunctionType *, GridExactSolutionType * > IOTupleType;
  typedef Dune::Fem::DataOutput< HGridType, IOTupleType > DataOutputType;
  IOTupleType ioTuple( &(scheme.solution()), &gridExactSolution) ; // tuple with pointers
  DataOutputType dataOutput( grid, ioTuple, DataOutputParameters( step ) );
  ///////////////////////////

  for( double time = 0; time <= 0.15; time += 0.05 )
  {
    if( Dune::Fem::MPIManager::rank() == 0 )
      std::cout << "time: " << time << std::endl;

    // mark element for adaptation
    int max = 0;
    while( scheme.mark( time ) )
    {
      // adapt grid
      scheme.adapt();

      max++;
      if( max > 5 )
        break;
    }

    // data I/O
    dataOutput.write();
  }

  return 0.0;
}

// main
// ----

int main ( int argc, char **argv )
try
{
#ifndef RUN_PROGRAM
  std::cerr << "No ALUGRID_CONFORM and GRIDDIM 3, so do nothing" << std::endl;
  return 0;
#endif

  // initialize MPI, if necessary
  Dune::Fem::MPIManager::initialize( argc, argv );

  // append overloaded parameters from the command line
  Dune::Fem::Parameter::append( argc, argv );

  // append possible given parameter files
  for( int i = 1; i < argc; ++i )
    Dune::Fem::Parameter::append( argv[ i ] );
  // make sure output parameters are added
  Dune::Fem::Parameter::append( "fem.prefix","output" );
  Dune::Fem::Parameter::append( "fem.io.savecount", "1" );
  Dune::Fem::Parameter::append( "fem.io.outputformat", "vtk-cell" );
  Dune::Fem::Parameter::append( "fem.io.partitioning", "rank" );
  Dune::Fem::Parameter::append( "fem.loadbalancing.step", "1" );
  Dune::Fem::Parameter::append( "fem.adaptation.method", "callback" );

  // type of hierarchical grid
  typedef Dune :: GridSelector :: GridType  HGridType ;

  // create grid from DGF file
  std::stringstream gridfilestr;
  gridfilestr << HGridType :: dimension << "dgrid.dgf";

  std::string gridfile;
  Dune::Fem::Parameter::get( "fem.io.macrogrid", gridfilestr.str(), gridfile );

  // create grid from DGF file

  // the method rank and size from MPIManager are static
  if( Dune::Fem::MPIManager::rank() == 0 )
    std::cout << "Loading macro grid: " << gridfile << std::endl;

  // construct macro using the DGF Parser
  Dune::GridPtr< HGridType > gridPtr( gridfile );
  HGridType& grid = *gridPtr ;

  // initial load balance
  grid.loadBalance();

  // initial grid refinement
  const int level = Dune::Fem::Parameter::getValue< int >( "level", 0 );
  const int repeats = Dune::Fem::Parameter::getValue< int >( "repeats", 2 );

  // number of global refinements to bisect grid width
  const int refineStepsForHalf = Dune::DGFGridInfo< HGridType >::refineStepsForHalf();

  // refine grid
  Dune :: Fem :: GlobalRefine::apply( grid, level * refineStepsForHalf );

  // calculate first step
  for( int step = 0; step < repeats; ++step )
    algorithm( grid, step );

  return 0;
}
catch( const Dune::Exception &exception )
{
  std::cerr << "Error: " << exception << std::endl;
  return 1;
}


==> anc/xt-super/dune-fem/dune/fem/test/dfspace.hh <==
#ifndef DUNE_FEM_TEST_DFSPACE_HH
#define DUNE_FEM_TEST_DFSPACE_HH

#include <complex>

#include <dune/fem/misc/double.hh>

#include <dune/fem/space/discontinuousgalerkin.hh>
#include <dune/fem/space/common/dofstorage.hh>
#if defined USE_COMBINEDSPACE
#  include <dune/fem/space/combinedspace.hh>
#endif
#if defined USE_LAGRANGESPACE
#  include <dune/fem/space/lagrange.hh>
#endif
#if defined USE_FVSPACE
#  include <dune/fem/space/finitevolume.hh>
#endif


#ifndef POLORDER
#  define POLORDER 2
#endif

#ifndef DIMRANGE
#  define DIMRANGE 4
#endif


namespace Dune
{

  namespace Fem
  {

// complex range type not yet working with petsc
#if defined USE_PETSCDISCRETEFUNCTION && defined USE_COMPLEX
#warning PETSC does not work yet with complex numbers - undefining USE_COMPLEX for now
#undef USE_COMPLEX
#endif

//#ifdef COUNT_FLOPS
//  typedef Dune::Fem::Double  RangeFieldType ;
//#else
  typedef double RangeFieldType;
//#endif

#if not defined USE_COMPLEX
  typedef FunctionSpace< double, RangeFieldType, GridSelector::dimworld, DIMRANGE >
    TestFunctionSpace;
#else
  typedef FunctionSpace< double, std::complex<RangeFieldType>, GridSelector::dimworld, DIMRANGE >
    TestFunctionSpace;
#endif

  template< class GridPart >
  struct TestDiscreteFunctionSpaceTraits
  {
    enum { polOrder = POLORDER };

    typedef GridPart GridPartType;

    typedef TestFunctionSpace FunctionSpaceType;

    typedef DiscontinuousGalerkinSpace
      < FunctionSpaceType :: ScalarFunctionSpaceType, GridPartType, polOrder >
      SingleDiscreteFunctionSpaceType;
    enum { dimRange = FunctionSpaceType :: dimRange };

#ifdef USE_VARIABLEBASE
    static const DofStoragePolicy policy = VariableBased;
#else
    static const DofStoragePolicy policy = PointBased;
#endif

#if defined USE_COMBINEDSPACE
    typedef Fem::CombinedSpace< SingleDiscreteFunctionSpaceType, dimRange, policy >
      DiscreteFunctionSpaceType;
#elif defined USE_FVSPACE
    typedef FiniteVolumeSpace< FunctionSpaceType, GridPartType, 0 >
      DiscreteFunctionSpaceType;
#elif defined USE_LAGRANGESPACE
#warning USING LAGRANGE
    typedef LagrangeDiscreteFunctionSpace< FunctionSpaceType, GridPartType, polOrder >
      DiscreteFunctionSpaceType;
#elif defined USE_LEGENDRESPACE
    typedef LegendreDiscontinuousGalerkinSpace< FunctionSpaceType, GridPartType, polOrder >
      DiscreteFunctionSpaceType;
#elif defined USE_HIERARCHICLEGENDRESPACE
    typedef HierarchicLegendreDiscontinuousGalerkinSpace< FunctionSpaceType, GridPartType, polOrder >
      DiscreteFunctionSpaceType;
#else
    typedef DiscontinuousGalerkinSpace< FunctionSpaceType, GridPartType, polOrder >
      DiscreteFunctionSpaceType;
#endif
  };


  template< class GridPart >
  class TestDiscreteFunctionSpace
  : public TestDiscreteFunctionSpaceTraits< GridPart > :: DiscreteFunctionSpaceType
  {
  public:
    typedef GridPart GridPartType;

  private:
    typedef typename TestDiscreteFunctionSpaceTraits< GridPartType >
      :: DiscreteFunctionSpaceType
      BaseType;

  public:
    TestDiscreteFunctionSpace ( GridPartType &gridPart )
    : BaseType( gridPart )
    {}
  };

  }
}

#endif


==> anc/xt-super/dune-fem/dune/fem/test/dgl2projection.cc <==
#undef NDEBUG

#include <config.h>
#include <iostream>

#if not DUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS && defined USE_IDGRIDPART
// do nothing in this test if experimental_grid_extension is not activated and it is tested for IDGridPart
int main () { return 0;}
#else

#include <dune/fem/gridpart/adaptiveleafgridpart.hh>
#include <dune/fem/operator/projection/l2projection.hh>
#include <dune/fem/misc/gridwidth.hh>

#include <dune/fem/misc/l1norm.hh>
#include <dune/fem/misc/l2norm.hh>
#include <dune/fem/misc/h1norm.hh>

#if defined USE_BLOCKVECTORFUNCTION
#include <dune/fem/function/blockvectorfunction.hh>
#elif defined USE_VECTORFUNCTION
#include <dune/fem/storage/vector.hh>
#include <dune/fem/function/vectorfunction.hh>
#elif defined USE_BLOCKVECTORDISCRETEFUNCTION
#include <dune/fem/function/blockvectordiscretefunction.hh>
#include <dune/fem/function/blockvectors/referenceblockvector.hh>
#elif HAVE_PETSC && defined USE_PETSCDISCRETEFUNCTION
#include <dune/fem/function/petscdiscretefunction.hh>
#elif defined USE_COMBINEDFUNCTION
#undef DIMRANGE
#define DIMRANGE 1
#include <dune/fem/function/adaptivefunction.hh>
#include <dune/fem/function/combinedfunction.hh>
#else
#include <dune/fem/function/adaptivefunction.hh>
#endif

#if defined  USE_FILTEREDGRID
#include <dune/fem/gridpart/filter/radialfilter.hh>
#include <dune/fem/gridpart/filter/basicfilterwrapper.hh>
#include <dune/fem/gridpart/filteredgridpart.hh>
#endif
#if defined  USE_IDGRIDPART
#include <dune/fem/gridpart/idgridpart.hh>
#endif

#include "testgrid.hh"
#include "dfspace.hh"
#include "exactsolution.hh"
#include "weightfunction.hh"

using namespace Dune;
using namespace Fem;

typedef GridSelector::GridType MyGridType;
// typedef HierarchicGridPart< MyGridType >  ContainedGridPartType;
typedef Fem :: DGAdaptiveLeafGridPart< MyGridType > ContainedGridPartType;
//typedef IdBasedLeafGridPart< MyGridType > ContainedGridPartType;

// use filtered grid for testing
#if defined  USE_FILTEREDGRID
  typedef Fem :: RadialFilter< double, MyGridType :: dimensionworld > FilterImplType;
  typedef Fem :: BasicFilterWrapper< ContainedGridPartType, FilterImplType > FilterType ;
  typedef Fem :: FilteredGridPart<ContainedGridPartType, FilterType, true > GridPartType;
#elif defined  USE_IDGRIDPART
  typedef Fem:: IdGridPart< ContainedGridPartType > GridPartType;
#else
  typedef ContainedGridPartType  GridPartType ;
#endif

typedef TestFunctionSpace FunctionSpaceType;
typedef TestDiscreteFunctionSpace< GridPartType > DiscreteFunctionSpaceType;

#if defined USE_BLOCKVECTORFUNCTION
typedef Fem :: ISTLBlockVectorDiscreteFunction< DiscreteFunctionSpaceType >
  DiscreteFunctionType;
#elif defined USE_VECTORFUNCTION
typedef Fem :: ManagedDiscreteFunction
  < Fem :: VectorDiscreteFunction
    < DiscreteFunctionSpaceType,
  #if defined USE_DOFTYPE_INT && not defined USE_COMPLEX   // note: no conversion from int to std::complex implemented in std
        Fem :: DynamicVector< int >
  #else
        Fem :: DynamicVector< FunctionSpaceType :: RangeFieldType >
  #endif
  > >  DiscreteFunctionType;
#elif defined USE_BLOCKVECTORDISCRETEFUNCTION
typedef Dune::Fem::ReferenceBlockVector< FunctionSpaceType::RangeFieldType, DiscreteFunctionSpaceType::localBlockSize >
  BlockVectorType;
typedef Dune::Fem::BlockVectorDiscreteFunction< DiscreteFunctionSpaceType, BlockVectorType >
  DiscreteFunctionType;
#elif HAVE_PETSC && defined USE_PETSCDISCRETEFUNCTION
typedef Dune::Fem::PetscDiscreteFunction< DiscreteFunctionSpaceType >
  DiscreteFunctionType;
#elif defined USE_COMBINEDFUNCTION
typedef Fem :: AdaptiveDiscreteFunction< DiscreteFunctionSpaceType >
  ContainedDiscreteFunctionType;
typedef Fem :: CombinedDiscreteFunction< ContainedDiscreteFunctionType, DIMRANGE >
  DiscreteFunctionType;
#else
typedef Fem :: AdaptiveDiscreteFunction< DiscreteFunctionSpaceType >
  DiscreteFunctionType;
#endif

typedef ExactSolution< FunctionSpaceType > ExactSolutionType;
typedef Fem :: FunctionSpace< double, double, GridSelector::dimworld, 1 > WeightFunctionSpaceType;
typedef WeightFunction< WeightFunctionSpaceType > WeightFunctionType;

// main program
int main(int argc, char ** argv)
{
  MPIManager :: initialize( argc, argv );
  try
  {
    MyGridType &grid = TestGrid :: grid();
    const int step = TestGrid :: refineStepsForHalf();
    grid.globalRefine( 2*step );

#ifdef  USE_FILTEREDGRID
    ContainedGridPartType containedGridPart( grid );
    FilterType filter( containedGridPart );
    GridPartType gridPart( containedGridPart, filter );
#else
    GridPartType gridPart( grid );
#endif

    // add check for grid width
    std::cout << "Grid width: "
      << GridWidth :: calcGridWidth( gridPart ) << std::endl;

    DiscreteFunctionSpaceType discreteFunctionSpace( gridPart );
    ExactSolutionType exactSolution;
    DiscreteFunctionType solution( "solution", discreteFunctionSpace );
    solution.clear();

    // perform the L2Projection
    Fem :: L2Projection< ExactSolutionType, DiscreteFunctionType > dgl2;
    dgl2( exactSolution, solution );

    LPNorm< GridPartType > lpnorm( gridPart, 2.0 );
    L2Norm< GridPartType > l2norm( gridPart );
    L1Norm< GridPartType > l1norm( gridPart );
    H1Norm< GridPartType > h1norm( gridPart );

    // weighted norm stuff
    WeightFunctionType weightFunctionExact;
    typedef GridFunctionAdapter< WeightFunctionType, GridPartType>
      DiscreteWeightFunctionType;

    typedef DiscreteFunctionType::RangeFieldType RangeFieldType ;

    DiscreteWeightFunctionType weightFunction( "weight", weightFunctionExact, gridPart );

    WeightedLPNorm< DiscreteWeightFunctionType > wLpnorm( weightFunction, 2.0 );
    WeightedL2Norm< DiscreteWeightFunctionType > wL2norm( weightFunction );

    // check all norms
    {
      // check lp norm
      RangeFieldType lperror  = lpnorm.distance( exactSolution, solution );
      RangeFieldType lperror2 = lpnorm.distance( solution, exactSolution );
      assert( std::abs( lperror - lperror2 ) < 1e-10 );

      // check l2 norm
      RangeFieldType error  = l2norm.distance( exactSolution, solution );
      RangeFieldType error2 = l2norm.distance( solution, exactSolution );
      assert( std::abs( error - error2 ) < 1e-10 );

      // compare lp(p=2) and l2 norm
      assert( std::abs( lperror - error ) < 1e-10 );
    }

    // check l1 norm
    {
      RangeFieldType error  = l1norm.distance( exactSolution, solution );
      RangeFieldType error2 = l1norm.distance( solution, exactSolution );
      assert( std::abs( error - error2 ) < 1e-10 );
    }

    // check h1 norm
    {
      RangeFieldType error  = h1norm.distance( exactSolution, solution );
      RangeFieldType error2 = h1norm.distance( solution, exactSolution );
      assert( std::abs( error - error2 ) < 1e-10 );
    }

    // check weighted lp norm
    {
      // check lp norm
      RangeFieldType lperror  = wLpnorm.distance( exactSolution, solution );
      RangeFieldType lperror2 = wLpnorm.distance( solution, exactSolution );
      assert( std::abs( lperror - lperror2 ) < 1e-10 );

      // check l2 norm
      RangeFieldType error  = wL2norm.distance( exactSolution, solution );
      RangeFieldType error2 = wL2norm.distance( solution, exactSolution );
      assert( std::abs( error - error2 ) < 1e-10 );

      // compare lp(p=2) and l2 norm
      assert( std::abs( lperror - error ) < 1e-10 );
    }

    return 0;
  }
  catch( Exception e )
  {
    std :: cerr << e.what() << std :: endl;
    return 1;
  }
}
#endif // #if not DUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS && defined USE_IDGRIDPART


==> anc/xt-super/dune-fem/dune/fem/test/exactsolution.hh <==
#ifndef DUNE_FEM_TEST_EXACTSOLUTION_HH
#define DUNE_FEM_TEST_EXACTSOLUTION_HH

#include <complex>
// dune-fem includes
#include <dune/fem/function/common/function.hh>


namespace Dune
{

  namespace Fem
  {

    // ExactSolution
    // -------------

    template< class FunctionSpaceImp >
    class ExactSolution
    : public Fem::Function< FunctionSpaceImp, ExactSolution< FunctionSpaceImp > >
    {
      typedef ExactSolution< FunctionSpaceImp > ThisType;
      typedef Fem::Function< FunctionSpaceImp, ThisType > BaseType;

    public:
      typedef FunctionSpaceImp FunctionSpaceType;

      typedef typename FunctionSpaceType::DomainFieldType DomainFieldType;
      typedef typename FunctionSpaceType::RangeFieldType RangeFieldType;

      typedef typename FunctionSpaceType::DomainType DomainType;
      typedef typename FunctionSpaceType::RangeType RangeType;
      typedef typename FunctionSpaceType::JacobianRangeType JacobianRangeType;
      typedef typename FunctionSpaceType::HessianRangeType HessianRangeType;

    public:
      void evaluate( const DomainType &x, RangeType &phi ) const
      {
        phi = 1;
        for(int r = 0; r < RangeType :: dimension; ++r )
          for( int i = 0; i < DomainType :: dimension; ++i )
            phi[ r ] += pow(sin( M_PI * x[ i ] ),double(r+1));
#if defined USE_COMPLEX
        phi *= std::complex<double>( 1 , -2. );
#endif
      }

      void evaluate( const DomainType &x, RangeFieldType t, RangeType &phi ) const
      {
        evaluate( x, phi );
      }

      void jacobian( const DomainType &x, JacobianRangeType &Dphi ) const
      {
        Dphi = 1;
        for (int r = 0; r < RangeType :: dimension; ++r)
          for( int i = 0; i < DomainType :: dimension; ++i )
            for( int j = 0; j < DomainType :: dimension; ++j )
              Dphi[ r ][ j ] += double(r+1)*pow(sin( M_PI * x[ i ] ),double(r))*
                ((i != j) ? 0 : M_PI * cos( M_PI * x[ i ] ));
#if defined USE_COMPLEX
        Dphi *= std::complex<double>( 1 , -2. );
#endif
      }

      void jacobian( const DomainType &x, RangeFieldType t, JacobianRangeType &Dphi ) const
      {
        jacobian( x, Dphi );
      }

      void hessian( const DomainType &x, HessianRangeType &H ) const
      {
        for (int r = 0; r < RangeType :: dimension; ++r)
        {
          H[ r ] = RangeFieldType ( 0 );
          for( int i = 0; i < DomainType :: dimension; ++i )
          {
            const double s =  sin( M_PI * x[ i ] );
            H[ r ][ i ][ i ] = M_PI * M_PI * (r+1) *
              ( r * std::pow( s, double( r-1 ) )  - ( r+1 ) * std::pow( s, double( r+1 ) ) );
           }
        }
#if defined USE_COMPLEX
        H *= std::complex<double>( 1 , -2. );
#endif
      }

      void hessian( const DomainType &x, RangeFieldType t, HessianRangeType &H ) const
      {
        hessian( x, H );
      }
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_TEST_EXACTSOLUTION_HH


==> anc/xt-super/dune-fem/dune/fem/test/fmatrixconverter.cc <==
#undef NDEBUG

#include <config.h>
#include <iostream>

#include <dune/common/fvector.hh>
#include <dune/common/fmatrix.hh>
#include <dune/fem/misc/fmatrixconverter.hh>


using namespace Dune;
using namespace Fem;


const int n = 2;
const int m = 3;

typedef FieldVector< double, n*m > VectorType;
typedef FieldMatrix< double, n, m > MatrixType;

typedef FieldMatrixConverter< VectorType, MatrixType > ConverterType;

// main program
int main(int argc, char ** argv)
{
  try
  {
    VectorType vec( 4.0);
    MatrixType mat( 2.0 );

    ConverterType conv( vec );
    mat -= conv;


    return 0;
  }
  catch( Exception e )
  {
    std :: cerr << e.what() << std :: endl;
    return 1;
  }
}


==> anc/xt-super/dune-fem/dune/fem/test/intersectionindexset.cc <==
#undef NDEBUG
#ifdef YASPGRID
#define SKIP_TEST
#endif

#include <config.h>
#include <iostream>

#include <dune/fem/gridpart/adaptiveleafgridpart.hh>
#include <dune/fem/misc/gridwidth.hh>

#if defined  USE_FILTEREDGRID
#include <dune/fem/gridpart/filteredgrid.hh>
#endif

#include "testgrid.hh"
#include "dfspace.hh"
#include "exactsolution.hh"

using namespace Dune;
using namespace Fem;

#ifndef SKIP_TEST
typedef GridSelector::GridType MyGridType;
// typedef HierarchicGridPart< MyGridType >  ContainedGridPartType;
typedef IntersectionAdaptiveLeafGridPart< MyGridType > ContainedGridPartType;

// use filtered grid for testing
#if defined  USE_FILTEREDGRID
  typedef RadialFilter< ContainedGridPartType > FilterType;
  typedef FilteredGridPart<ContainedGridPartType, FilterType, true > GridPartType;
#else
  typedef ContainedGridPartType GridPartType;
#endif

template <class GridPartType>
void checkIntersectionIndexSet( const GridPartType& gridPart )
{
  enum { dim = GridPartType :: GridType :: dimension };
  typedef typename GridPartType :: IndexSetType IndexSetType ;
  const IndexSetType& indexSet = gridPart.indexSet();

  typedef typename GridPartType :: template Codim< 0 > :: IteratorType IteratorType ;
  typedef typename IteratorType :: Entity  EntityType ;
  typedef typename GridPartType :: IntersectionIteratorType IntersectionIteratorType;
  typedef typename GridPartType :: IntersectionType         IntersectionType;

  int count = 0 ;
  const IteratorType endit = gridPart.template end<0> ();
  for( IteratorType it = gridPart.template begin<0> ();
       it != endit; ++it )
  {
    const EntityType& entity = *it;
    const IntersectionIteratorType endiit = gridPart.iend( entity );
    for( IntersectionIteratorType iit = gridPart.ibegin( entity );
         iit != endiit ; ++ iit )
    {
      const IntersectionType&  intersection = *iit ;

      const int index = indexSet.index( intersection );
      std::cout << index << " index of intersection " << std::endl;
      ++ count ;
      if( intersection.boundary() )
        ++ count ;
    }
  }

  const size_t noIntersections = count / 2;
  std::cout << indexSet.size( dim + 1 ) << " size " << std::endl;
  if( noIntersections != indexSet.size( dim + 1 ) )
  {
    std::cerr << "ERROR: size of intersection set wrong! " << std::endl;
  }
}
#endif

// main program
int main(int argc, char ** argv)
{
  MPIManager :: initialize( argc, argv );
  try
  {
#ifndef SKIP_TEST
    MyGridType &grid = TestGrid :: grid();
    const int step = TestGrid :: refineStepsForHalf();
    grid.globalRefine( 2*step );

    GridPartType gridPart( grid );
    // add check for grid width
    std::cout << "Grid width: "
      << GridWidth :: calcGridWidth( gridPart ) << std::endl;

    checkIntersectionIndexSet( gridPart );
#endif
    return 0;
  }
  catch( Exception e )
  {
    std :: cerr << e.what() << std :: endl;
    return 1;
  }
}


==> anc/xt-super/dune-fem/dune/fem/test/l2projection.cc <==
// include configurations options

#ifdef HAVE_CONFIG_H
#include <config.h>
#endif

// Includes from the IOStream Library
// ----------------------------------

#include <iostream>
#include <sstream>


// Includes from DUNE-FEM
// ----------------------

// include Lagrange discrete function space
#include <dune/fem/gridpart/adaptiveleafgridpart.hh>
#include <dune/fem/space/lagrange.hh>

#if HAVE_PETSC && defined USE_PETSCDISCRETEFUNCTION
#include <dune/fem/function/petscdiscretefunction.hh>
#include <dune/fem/operator/linear/petscoperator.hh>
#include <dune/fem/solver/petscsolver.hh>
#elif HAVE_DUNE_ISTL && defined USE_BLOCKVECTORFUNCTION
#include <dune/fem/function/blockvectorfunction.hh>
#include <dune/fem/operator/linear/istloperator.hh>
#include <dune/fem/solver/istlsolver.hh>
#else
#include <dune/fem/function/adaptivefunction.hh>
#include <dune/fem/operator/linear/spoperator.hh>
#include <dune/fem/solver/cginverseoperator.hh>
#endif

#include <dune/fem/misc/l2norm.hh>
#include <dune/fem/misc/h1norm.hh>


#include "massoperator.hh"
#include "testgrid.hh"



// Global Type Definitions
// -----------------------

#if defined POLORDER
const int polOrder = POLORDER;
#else
const int polOrder = 1;
#endif


typedef Dune::GridSelector :: GridType GridType;

typedef Dune::Fem::AdaptiveLeafGridPart< GridType, Dune::InteriorBorder_Partition > GridPartType;
typedef Dune::Fem::FunctionSpace< double, double, GridType::dimensionworld, 1 > SpaceType;
typedef Dune::Fem::LagrangeDiscreteFunctionSpace< SpaceType, GridPartType, polOrder > DiscreteSpaceType;
#if HAVE_PETSC && defined USE_PETSCDISCRETEFUNCTION
typedef Dune::Fem::PetscDiscreteFunction< DiscreteSpaceType > DiscreteFunctionType;
typedef Dune::Fem::PetscLinearOperator< DiscreteFunctionType, DiscreteFunctionType > LinearOperatorType;
typedef Dune::Fem::PetscInverseOperator< DiscreteFunctionType, LinearOperatorType > InverseOperatorType;
#elif HAVE_DUNE_ISTL && defined USE_BLOCKVECTORFUNCTION
typedef Dune::Fem::ISTLBlockVectorDiscreteFunction< DiscreteSpaceType > DiscreteFunctionType;
typedef Dune::Fem::ISTLLinearOperator< DiscreteFunctionType, DiscreteFunctionType > LinearOperatorType;
typedef Dune::Fem::ISTLCGOp< DiscreteFunctionType, LinearOperatorType > InverseOperatorType;
#else
typedef Dune::Fem::AdaptiveDiscreteFunction< DiscreteSpaceType > DiscreteFunctionType;
typedef Dune::Fem::SparseRowLinearOperator< DiscreteFunctionType, DiscreteFunctionType > LinearOperatorType;
typedef Dune::Fem::CGInverseOperator< DiscreteFunctionType > InverseOperatorType;
#endif

typedef MassOperator< DiscreteFunctionType, LinearOperatorType > MassOperatorType;

// Function to Project
// -------------------

template< class FunctionSpace >
struct Function
{
  typedef FunctionSpace FunctionSpaceType;

  typedef typename FunctionSpaceType::DomainType DomainType;
  typedef typename FunctionSpaceType::RangeType RangeType;
  typedef typename FunctionSpaceType::JacobianRangeType JacobianRangeType;

  void evaluate ( const DomainType &x, RangeType &value ) const
  {
    value = 1.;
    for( int k = 0; k < FunctionSpace::dimDomain; ++k )
      value *= sin( M_PI * x[k] );
  }

  void jacobian ( const DomainType &x, JacobianRangeType &jacobian ) const
  {
    for( int j = 0; j < FunctionSpace::dimDomain; ++j )
    {
      // jacobian has only one row, calc j-th column
      jacobian[0][j] = M_PI;
      for( int k = 0; k < FunctionSpace::dimDomain; ++k )
        jacobian[0][j] *= (j == k ? cos( M_PI*x[k] ) : sin( M_PI*x[k] ));
    }
  }
};


// Algorithm
// ---------

struct Algorithm
{
  typedef Dune::FieldVector< double, 2 > ErrorType;
  typedef Function< SpaceType > FunctionType;

  explicit Algorithm ( GridType &grid );
  ErrorType operator() ( int step );
  ErrorType finalize ( DiscreteFunctionType &u );
  DiscreteSpaceType &space ();
  void nextMesh ();

private:
  GridType &grid_;
  FunctionType function_;
};

inline Algorithm::Algorithm ( GridType &grid )
: grid_( grid )
{
}

inline void Algorithm :: nextMesh ()
{
  grid_.globalRefine( Dune::DGFGridInfo< GridType >::refineStepsForHalf() );
}

inline Algorithm::ErrorType Algorithm::operator() ( int step )
{
  GridPartType gridPart( grid_ );
  DiscreteSpaceType space( gridPart );
  DiscreteFunctionType solution( "solution", space );

  // get operator
  MassOperatorType massOperator( space );

  // assemble RHS
  DiscreteFunctionType rhs( "rhs", space );
  massOperator.assembleRHS( function_, rhs );

  unsigned long maxIter = space.size();
  maxIter = space.gridPart().comm().sum( maxIter );

  // clear result
  solution.clear();

  // apply solver
  InverseOperatorType inverseOperator ( massOperator, 1e-10, 1e-10, maxIter );
  inverseOperator( rhs, solution );

  return finalize( solution );
}


inline Algorithm::ErrorType Algorithm::finalize ( DiscreteFunctionType &solution )
{
  const GridPartType &gridPart = solution.space().gridPart();
  ErrorType error;
  typedef Dune::Fem::GridFunctionAdapter< FunctionType, GridPartType > GridFunctionType;

  const int order = DiscreteSpaceType::polynomialOrder+1;
  GridFunctionType gridFunction( "exact solution", function_, gridPart, order );

  Dune::Fem::L2Norm< GridPartType > l2norm( gridPart );
  Dune::Fem::H1Norm< GridPartType > h1norm( gridPart );

  error[ 0 ] = l2norm.distance( gridFunction, solution );
  error[ 1 ] = h1norm.distance( gridFunction, solution );
  return error;
}


// Main Program
// ------------

int main ( int argc, char **argv )
try
{
  // initialize MPI manager and PETSc
  Dune::Fem::MPIManager::initialize( argc, argv );

  // add command line parameters to global parameter table
  Dune::Fem::Parameter::append( argc, argv );
  // append parameters from the parameter file
  Dune::Fem::Parameter::append( (argc < 2) ? "parameter" : argv[ 1 ] );

  GridType &grid = Dune::Fem::TestGrid :: grid();
  const int step = Dune::Fem::TestGrid :: refineStepsForHalf();
  grid.globalRefine( 2*step );

  const int nrSteps = 4;

  std::cout<< "testing with polorder "<< polOrder <<std::endl;
  Algorithm algorithm( grid );
  Algorithm::ErrorType *error;
  error = new  Algorithm::ErrorType[ nrSteps ];
  for( int step = 0; step<nrSteps; ++step )
  {
    error[ step ] = algorithm( step );
    algorithm.nextMesh();
  }

  for( int step = 1; step <nrSteps; ++step )
  {
    double l2eoc = log( error[ step ][ 0 ] / error[ step -1 ][ 0 ] ) / log( 0.5 );
    double h1eoc = log( error[ step ][ 1 ] / error[ step -1 ][ 1 ] ) / log( 0.5 );

//    std::cout<< "L2 Eoc: " << l2eoc << std::endl;
//    std::cout<< "H1 Eoc: " << h1eoc << std::endl;
    if( std::abs( l2eoc -1 - polOrder )  > 0.2 )
    {
      DUNE_THROW(Dune::InvalidStateException,"EOC check of solving mass matrix system failed");
    }
    if( std::abs( h1eoc - polOrder )  > 0.2 )
    {
      //note: This will fail with Yaspgrid, bug in Geometry JacobianInverse
      DUNE_THROW(Dune::InvalidStateException,"EOC check of solving mass matrix system failed");
    }
  }

  delete error;
  Dune::Fem::Parameter::write( "parameter.log" );

  return 0;
}
catch( const Dune::Exception &exception )
{
  // display the exception message on the console
  std::cerr << exception << std::endl;
  return 1;
}


==> anc/xt-super/dune-fem/dune/fem/test/lagrangeinterpolation.cc <==
#undef NDEBUG

#ifdef YASPGRID
#define LEAFGRIDPART
#endif

#include <config.h>
#include <iostream>

#include <dune/fem/gridpart/adaptiveleafgridpart.hh>
#include <dune/fem/gridpart/leafgridpart.hh>

#include <dune/fem/misc/double.hh>
#include <dune/fem/space/lagrange.hh>
#include <dune/fem/function/adaptivefunction.hh>
#include <dune/fem/operator/lagrangeinterpolation.hh>
#include <dune/fem/io/streams/xdrstreams.hh>
#include <dune/fem/io/streams/asciistreams.hh>
#include <dune/fem/io/streams/virtualstreams.hh>
#include <dune/fem/io/file/vtkio.hh>

#include "testgrid.hh"
#include "exactsolution.hh"
#include "dfspace.hh"

using namespace Dune;
using namespace Fem;

// polynom approximation order of quadratures,
// at least poolynom order of basis functions
#ifdef POLORDER
  const int polOrder = POLORDER;
#else
  const int polOrder = 1;
#endif

typedef GridSelector::GridType MyGridType;

#ifdef LEAFGRIDPART
// AdaptiveLeafGridPart does not work with YaspGrid for p > 1, since not entities for
// codim > 0 and codim < dim are available, which are needed to build the index set
typedef LeafGridPart< MyGridType > GridPartType;
#else
typedef AdaptiveLeafGridPart< MyGridType > GridPartType;
#endif

typedef TestFunctionSpace FunctionSpaceType;

typedef LagrangeDiscreteFunctionSpace< FunctionSpaceType, GridPartType, polOrder >
  DiscreteFunctionSpaceType;

typedef AdaptiveDiscreteFunction< DiscreteFunctionSpaceType > DiscreteFunctionType;

typedef ExactSolution< FunctionSpaceType > ExactSolutionType;



void writeOut ( VirtualOutStream out, const DiscreteFunctionType &solution )
{
  out << solution;
  out.flush();
}

void readBack ( VirtualInStream in, DiscreteFunctionType &solution )
{
  solution.clear();
  in >> solution;
}



int main(int argc, char ** argv)
{
  MPIManager :: initialize( argc, argv );
  try
  {
    MyGridType &grid = TestGrid :: grid();
    const int step = TestGrid :: refineStepsForHalf();

    grid.globalRefine( 2*step );

    ////////////////////////////////////////////////////////
    // create data structures (after grid has been refined)
    ////////////////////////////////////////////////////////

    GridPartType gridPart( grid );

    DiscreteFunctionSpaceType discreteFunctionSpace( gridPart );
    ExactSolutionType f;
    DiscreteFunctionType solution( "solution", discreteFunctionSpace );
    solution.clear();

    //! perform Lagrange interpolation
    Fem::LagrangeInterpolation< ExactSolutionType, DiscreteFunctionType >
      :: interpolateFunction( f, solution );

    // Let's check on IO
    DiscreteFunctionType readback( "readback", discreteFunctionSpace );

    XDRFileOutStream xout( "solution-xdr.tmp" );
    writeOut( virtualize( xout ), solution );

    XDRFileInStream xin( "solution-xdr.tmp" );
    readBack( virtualize( xin ), readback );
    if( readback != solution )
    {
      std :: cerr << "xdr read/write gives different function." << std :: endl;
      return 1;
    }

    ASCIIOutStream aout( "solution-ascii.tmp" );
    writeOut( virtualize( aout ), solution );

    ASCIIInStream ain( "solution-ascii.tmp" );
    readBack( virtualize( ain ), readback );
    if( readback != solution )
    {
      std :: cerr << "ascii read/write gives different function." << std :: endl;
      return 1;
    }

    // output to vtk file
    VTKIO<GridPartType> vtkWriter(gridPart);
    vtkWriter.addVertexData(solution);
    vtkWriter.pwrite("vtxprojection",
                      Parameter::commonOutputPath().c_str(),"",
                      Dune::VTK::ascii);
    return 0;
  }
  catch( Exception e )
  {
    std :: cerr << e.what() << std :: endl;
    return 1;
  }
}



==> anc/xt-super/dune-fem/dune/fem/test/massoperator.hh <==
#ifndef MASSOPERATOR_HH
#define MASSOPERATOR_HH

#include <dune/fem/operator/common/stencil.hh>
#include <dune/fem/operator/common/operator.hh>
#include <dune/fem/operator/linear/petscoperator.hh>
#include <dune/fem/quadrature/cachingquadrature.hh>


template< class DiscreteFunction, class LinearOperator >
class MassOperator
: public LinearOperator
{
  typedef MassOperator< DiscreteFunction, LinearOperator > ThisType;
  typedef LinearOperator BaseType;

  typedef DiscreteFunction DiscreteFunctionType;
  typedef typename DiscreteFunctionType::DiscreteFunctionSpaceType DiscreteFunctionSpaceType;

  typedef typename DiscreteFunctionSpaceType::DomainType DomainType;
  typedef typename DiscreteFunctionSpaceType::RangeType RangeType;

  typedef Dune::Fem::CachingQuadrature< typename DiscreteFunctionSpaceType::GridPartType, 0 > QuadratureType;
public:
  explicit MassOperator ( const DiscreteFunctionSpaceType &dfSpace )
  : BaseType( "mass operator", dfSpace , dfSpace ),
    dfSpace_( dfSpace )
  {
    assemble();
  }

  template< class Function >
  void assembleRHS( const Function &u, DiscreteFunctionType &w ) const;

private:
  void assemble ();

  const DiscreteFunctionSpaceType &dfSpace_;
};


template< class DiscreteFunction, class LinearOperator >
template< class Function >
void MassOperator< DiscreteFunction, LinearOperator >
  ::assembleRHS( const Function &u, DiscreteFunctionType &w ) const
{
  typedef typename DiscreteFunctionSpaceType::IteratorType IteratorType;
  typedef typename DiscreteFunctionSpaceType::RangeFieldType FieldType;

  typedef typename DiscreteFunctionType::LocalFunctionType LocalFunctionType;
  typedef typename IteratorType::Entity EntityType;
  typedef typename EntityType::Geometry GeometryType;

  w.clear();

  // run over entities
  const IteratorType end = dfSpace_.end();
  for( IteratorType it = dfSpace_.begin(); it != end; ++it )
  {

    const EntityType &entity = *it;
    const GeometryType &geometry = entity.geometry();

    LocalFunctionType localFunction = w.localFunction( entity );

    // run over quadrature points
    QuadratureType quadrature( entity, 2*dfSpace_.order()+1 );
    const unsigned int numQuadraturePoints = quadrature.nop();
    for( unsigned int qp = 0; qp < numQuadraturePoints; ++qp )
    {
      // evaluate u
      const typename QuadratureType::CoordinateType &x = quadrature.point( qp );

      RangeType uValue;
      u.evaluate( geometry.global( x ), uValue );

      // put all things together and don't forget quadrature weights
      const FieldType weight = quadrature.weight( qp )*geometry.integrationElement( x );

      // apply weight
      uValue *= weight;

      // add to local function
      localFunction.axpy( quadrature[ qp ], uValue );
    }

  }

  w.communicate();
}


template< class DiscreteFunction, class LinearOperator >
void MassOperator< DiscreteFunction, LinearOperator >::assemble ()
{
  typedef typename DiscreteFunctionSpaceType::IteratorType IteratorType;
  typedef typename DiscreteFunctionSpaceType::BasisFunctionSetType BasisFunctionSetType;
  typedef typename DiscreteFunctionSpaceType::RangeFieldType FieldType;

  typedef typename BaseType::LocalMatrixType LocalMatrixType;
  typedef typename IteratorType::Entity EntityType;
  typedef typename EntityType::Geometry GeometryType;

  BaseType::reserve( Dune::Fem::DiagonalStencil<DiscreteFunctionSpaceType,DiscreteFunctionSpaceType>( dfSpace_, dfSpace_ ) );
  BaseType::clear();

  std::vector< typename DiscreteFunctionSpaceType::RangeType > values;

  // run over entities
  const IteratorType end = dfSpace_.end();
  for( IteratorType it = dfSpace_.begin(); it != end; ++it )
  {
    const EntityType &entity = *it;
    const GeometryType &geometry = entity.geometry();

    LocalMatrixType localMatrix = BaseType::localMatrix( entity, entity );

    const BasisFunctionSetType &basis = localMatrix.domainBasisFunctionSet();
    const unsigned int numBasisFunctions = basis.size();
    values.resize( numBasisFunctions );

    // run over quadrature points
    QuadratureType quadrature( entity, 2*dfSpace_.order() );
    const unsigned int numQuadraturePoints = quadrature.nop();
    for( unsigned int qp = 0; qp < numQuadraturePoints; ++qp )
    {
      // evaluate base functions
      basis.evaluateAll( quadrature[ qp ], values );

      // get quadrature weight
      const typename QuadratureType::CoordinateType &x = quadrature.point( qp );
      const FieldType weight = quadrature.weight( qp )
                                  * geometry.integrationElement( x );

      // update system matrix
      for( unsigned int i = 0; i < numBasisFunctions; ++i )
      {
        RangeType value = values[ i ];
        // add column
        localMatrix.column( i ).axpy( values, value, weight );
      }
    }
  }
  BaseType::communicate();
}

#endif // #ifndef MASSOPERATOR_HH


==> anc/xt-super/dune-fem/dune/fem/test/parameter <==
# macro grid file
fem.io.macroGridFile_1d: unitcube1.dgf
fem.io.macroGridFile_2d: unitcube2.dgf
fem.io.macroGridFile_3d: unitcube3.dgf

# toggle verbosity of on process (-1: off, p: process p is verbose, in general 0 is a good choice)
fem.verboserank: -1

# verbosity of the cg inverse operator
fem.solver.verbose: 0

# valid are: "cg" , "bicg", "bicgstab", "gmres" 
petsc.kspsolver.method: cg

# valid are:  "none", "asm", "sor", "jacobi", "ilu-n", "lu", "icc", "hypre"
petsc.preconditioning.method: none
petsc.preconditioning.iterations: 2

fem.io.macroGridFile: macrogrid


==> anc/xt-super/dune-fem/dune/fem/test/testgrid.hh <==
#ifndef DUNE_FEM_TEST_TESTGRID_HH
#define DUNE_FEM_TEST_TESTGRID_HH

// C++ includes
#include <sstream>

// dune-grid includes
#include <dune/grid/io/file/dgfparser/dgfparser.hh>


namespace Dune
{

  namespace Fem
  {

    // TestGrid
    // --------

    class TestGrid
    {
      typedef TestGrid ThisType;
      typedef Dune::GridSelector::GridType HGridType;

    protected:
      TestGrid ()
      : gridptr_( macroGridName() )
      {
        gridptr_->loadBalance();
      }

    private:
      TestGrid ( const ThisType & );

      ThisType &operator= ( const ThisType & );

    public:
      static ThisType &instance ()
      {
        static ThisType staticInstance;
        return staticInstance;
      }

      static HGridType &grid ()
      {
        return *(instance().gridptr_);
      }

      static int refineStepsForHalf ()
      {
        return DGFGridInfo< HGridType >::refineStepsForHalf();
      }

    protected:
      static std::string macroGridName ()
      {
        std::ostringstream s;
        s << HGridType::dimension << "dgrid.dgf";
        return s.str();
      }

      GridPtr< HGridType > gridptr_;
    };

  } // namespace Fem

} // namespace Dune

#endif // #ifndef DUNE_FEM_TEST_TESTGRID_HH


==> anc/xt-super/dune-fem/dune/fem/test/vtxprojection.cc <==
#undef NDEBUG

#include <config.h>
#include <iostream>

#include <dune/fem/misc/mpimanager.hh>
#include <dune/fem/operator/projection/vtxprojection.hh>
#include <dune/fem/operator/projection/l2projection.hh>
#include <dune/fem/operator/lagrangeinterpolation.hh>

#if defined USE_BLOCKVECTORFUNCTION
#include <dune/fem/function/blockvectorfunction.hh>
#elif defined USE_VECTORFUNCTION
#include <dune/fem/storage/vector.hh>
#include <dune/fem/function/vectorfunction.hh>
#else
#include <dune/fem/function/adaptivefunction.hh>
#endif

#include "testgrid.hh"
#include "dfspace.hh"
// #include "vtxl2projection.hh"
#include "exactsolution.hh"
#include <dune/fem/gridpart/adaptiveleafgridpart.hh>

using namespace Dune;
using namespace Fem;

typedef GridSelector::GridType MyGridType;
// typedef HierarchicGridPart< MyGridType > GridPartType;
typedef Fem::AdaptiveLeafGridPart< MyGridType > GridPartType;

typedef TestFunctionSpace FunctionSpaceType;
typedef TestDiscreteFunctionSpace< GridPartType > DiscreteFunctionSpaceType;

#if defined USE_BLOCKVECTORFUNCTION
typedef Fem :: ISTLBlockVectorDiscreteFunction< DiscreteFunctionSpaceType >
  DiscreteFunctionType;
#elif defined USE_VECTORFUNCTION
typedef Fem :: ManagedDiscreteFunction
  < Fem::VectorDiscreteFunction
    < DiscreteFunctionSpaceType,
      Fem::DynamicVector< FunctionSpaceType :: RangeFieldType > > >
  DiscreteFunctionType;
#else
typedef Fem :: AdaptiveDiscreteFunction< DiscreteFunctionSpaceType >
  DiscreteFunctionType;
#endif

typedef ExactSolution< FunctionSpaceType > ExactSolutionType;

#include <dune/fem/io/file/vtkio.hh>

// main program
int main(int argc, char ** argv)
{
  MPIManager :: initialize( argc, argv );
  try
  {
    MyGridType &grid = TestGrid :: grid();
    // const int step = TestGrid :: refineStepsForHalf();
    // grid.globalRefine( 2*step );

    GridPartType gridPart( grid );
    DiscreteFunctionSpaceType discreteFunctionSpace( gridPart ); // DG
    typedef LagrangeDiscreteFunctionSpace<FunctionSpaceType, GridPartType,
      1,CachingStorage> LDiscreteFunctionSpaceType;
    LDiscreteFunctionSpaceType lagspace(gridPart);
    ExactSolutionType exactSolution;
    typedef AdaptiveDiscreteFunction<LDiscreteFunctionSpaceType> LagrangeFunctionType;

    // perform the L2Projection
    DiscreteFunctionType solution( "solution", discreteFunctionSpace );
    Fem::L2Projection< ExactSolutionType,  DiscreteFunctionType > dgl2;
    dgl2( exactSolution, solution );

    LagrangeFunctionType contSolution("contSolution",lagspace);
    VtxProjection< DiscreteFunctionType,LagrangeFunctionType > projection;
    projection(solution,contSolution);

    LagrangeFunctionType lagrangeSolution("lagrangeSolution",lagspace);
    Fem::LagrangeInterpolation< ExactSolutionType, LagrangeFunctionType >
      :: interpolateFunction( exactSolution, lagrangeSolution );
    #if 0
    LagrangeType lagrangeContSolution("lagrnageContSolution",lagspace);
    VtxProjection<double,double,LagrangeType,LagrangeType> projection2;
    projection2(lagrangeSolution,lagrangeContSolution);

    // output to vtk file
    VTKIO<GridPartType> vtkWriter(gridPart);
    vtkWriter.addCellData(solution);
    vtkWriter.addVertexData(contSolution);
    lagrangeSolution -= lagrangeContSolution;
    vtkWriter.addVertexData(lagrangeSolution);
    vtkWriter.addVertexData(lagrangeContSolution);
    vtkWriter.pwrite("vtxprojection",
		     Parameter::commonOutputPath().c_str(),".",
		     Dune::VTKOptions::ascii);

#endif
    return 0;
  }
  catch( Exception e )
  {
    std :: cerr << e.what() << std :: endl;
    return 1;
  }
}


==> anc/xt-super/dune-fem/dune/fem/test/weightfunction.hh <==
#ifndef DUNE_FEM_TEST_WEIGHTFUNCTION_HH
#define DUNE_FEM_TEST_WEIGHTFUNCTION_HH

#include <dune/fem/function/common/function.hh>

namespace Dune
{

  template< class FunctionSpaceImp >
  class WeightFunction
  : public Fem::Function< FunctionSpaceImp, WeightFunction< FunctionSpaceImp > >
  {
    typedef WeightFunction< FunctionSpaceImp > ThisType;
    typedef Fem::Function< FunctionSpaceImp, ThisType > BaseType;

  public:
    typedef FunctionSpaceImp FunctionSpaceType;

    typedef typename FunctionSpaceType::DomainFieldType DomainFieldType;
    typedef typename FunctionSpaceType::RangeFieldType RangeFieldType;

    typedef typename FunctionSpaceType::DomainType DomainType;
    typedef typename FunctionSpaceType::RangeType RangeType;
    typedef typename FunctionSpaceType::JacobianRangeType JacobianRangeType;

  public:
    void evaluate( const DomainType &x, RangeType &phi ) const
    {
      phi = 1;
      if( x[0] > 0.5 )
        phi *= 0.5;
    }

    void evaluate( const DomainType &x, RangeFieldType t, RangeType &phi ) const
    {
      evaluate( x, phi );
    }
  };

}

#endif // #ifndef DUNE_FEM_TEST_WEIGHTFUNCTION_HH


==> anc/xt-super/dune-fem/dune/fem/version.hh <==
#include <dune/common/version.hh>

// include DUNE_DEPRECATED header
#include <dune/common/deprecated.hh>

// for all future versions use the usual DUNE_DEPRECATED
#define DUNE_VERSION_DEPRECATED_1_6(m) DUNE_DEPRECATED
#define DUNE_VERSION_DEPRECATED_1_7(m) DUNE_DEPRECATED
#define DUNE_VERSION_DEPRECATED_1_8(m) DUNE_DEPRECATED
#define DUNE_VERSION_DEPRECATED_1_9(m) DUNE_DEPRECATED
#define DUNE_VERSION_DEPRECATED_3_0(m) DUNE_DEPRECATED

// current version should fail
#define DUNE_VERSION_DEPRECATED_1_4(newmethod) \
  dune_remove_deprecated_method__use_##newmethod##_instead

#define DUNE_VERSION_DEPRECATED_1_5(newmethod) \
  dune_remove_deprecated_method__use_##newmethod##_instead

#define DUNE_VERSION_DEPRECATED(major,minor,newmethod) \
 DUNE_VERSION_DEPRECATED_##major##_##minor(newmethod)


==> anc/xt-super/dune-fem/lib/CMakeLists.txt <==
dune_add_library(dunefem 
    _DUNE_TARGET_OBJECTS:io_
    _DUNE_TARGET_OBJECTS:misc_ 
    _DUNE_TARGET_OBJECTS:space_ 
    _DUNE_TARGET_OBJECTS:solver_ 
    _DUNE_TARGET_OBJECTS:quadrature_
    ADD_LIBS "${DUNE_LIBS};${PAPI_LIBRARIES};${SIONLIB_LIBRARIES}")

  ##does the following work?
  add_dune_mpi_flags(OBJECT dunefem)

install(FILES dunefemam2cmake.lib
  DESTINATION ${CMAKE_INSTALL_BINDIR}/../lib)


==> anc/xt-super/dune-fem/lib/Makefile.am <==
# $Id: $

#the dune-fem library
lib_LTLIBRARIES = libdunefem.la

# this is just a renaming of libfem to prevent name clashes
libdunefem_la_SOURCES =
libdunefem_la_LIBADD = $(top_srcdir)/dune/fem/libfem.la

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/lib/dunefemam2cmake.lib <==
# -*-sh-*-

##########################################
###
### Function for converting configure options
### to CMake options for dune-fem
###
##########################################

# CMake Packages are case sensitive
# This is a list of packages whose names converted
# to lower case are used for configures
# --with-<package> or without-<package> options
#

dune_fem_options_am2cmake(){
           
    CMAKE_PACKAGES="SIONlib PETSc PAPI"
    default_am2cmake_options $CMAKE_PACKAGES

    # Check for --enable-compatibilty
    echo $PARAMS | grep \\-\\-enable-compatibility > /dev/null
    if test "$?" -eq 0 ; then
        CMAKE_PARAMS="$CMAKE_PARAMS -DDUNE_FEM_COMPATIBILITY:BOOL=TRUE"
    fi
     # Check for --enable-experimental-grid-extensions
     # note: this is also checked in dune-grid, but "wrong" compiler
     # definition is used
     # todo: remove if this issue has changed
    echo $PARAMS | grep \\-\\-enable-experimental-grid-extensions > /dev/null
    if test "$?" -eq 0 ; then
        CMAKE_PARAMS="$CMAKE_PARAMS -DDUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS:BOOL=TRUE"
    fi


    #############
    # sionlib-checks
    # todo: maybe we want to use standard naming conventions in
    #       config.opts file? see default_am2cmake_libraries()
    #############
    #Check for --with-sionlibsuffixe
    local arg=`echo "$PARAMS"| grep \\\\--with-sionlibsuffixe= | sed "s/.*--with-sionlibsuffixe=\([^$BLANK]*\).*/\1/"`
    if test "x$arg" != "x"; then
        CMAKE_PARAMS="$CMAKE_PARAMS -DSIONLIB_SUFFIX=$arg"
    fi
           
    #Check for --with-sionlib-includedir
    local arg=`echo "$PARAMS"| grep \\\\--with-sionlib-includedir= | sed "s/.*--with-sionlib-includedir=\([^$BLANK]*\).*/\1/"`
    if test "x$arg" != "x"; then
        CMAKE_PARAMS="$CMAKE_PARAMS -DSIONLIB_INCLUDEDIR=$arg"
    fi

    #Check for --with-sionlib-libdir
    local arg=`echo "$PARAMS"| grep \\\\--with-sionlib-libdir= | sed "s/.*--with-sionlib-libdir=\([^$BLANK]*\).*/\1/"`
    if test "x$arg" != "x"; then
        CMAKE_PARAMS="$CMAKE_PARAMS -DSIONLIB_LIBDIR=$arg"
    fi

 
}


==> anc/xt-super/dune-fem/m4/CMakeLists.txt <==
set(ALLM4S compatibility.m4
           dune-fem.m4
           endian.m4
           papi.m4
           petsc.m4
           sionlib.m4
           thread_local_storage.m4
           xdr_uint64_t.m4)
set(aclocaldir  ${CMAKE_INSTALL_DATADIR}/aclocal)
set(aclocal_DATA  ${ALLM4S})
set(EXTRA_DIST  ${ALLM4S})
# include not needed for CMake
# include $(top_srcdir)/am/global-rules
install(FILES ${aclocal_DATA} DESTINATION ${aclocaldir})


==> anc/xt-super/dune-fem/m4/Makefile.am <==
ALLM4S = dune-fem.m4  endian.m4  papi.m4  petsc.m4  sionlib.m4 \
         thread_local_storage.m4  xdr_uint64_t.m4 

aclocaldir = $(datadir)/aclocal
aclocal_DATA = $(ALLM4S)

EXTRA_DIST = $(ALLM4S)

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-fem/m4/compatibility.m4 <==
AC_DEFUN([DUNE_FEM_CHECK_COMPATIBILITY],[
  AC_ARG_ENABLE([compatibility],
    AC_HELP_STRING([--enable-compatibility],
                   [try to be compatible with older dune-fem versions]))
  AS_IF([ test "x$enable_compatibility" == "xyes" ],[
    AC_DEFINE([DUNE_FEM_COMPATIBILITY], [1], [Shall dune-fem be compatible with older versions?])
  ],[
    AC_DEFINE([DUNE_FEM_COMPATIBILITY], [0], [Shall dune-fem be compatible with older versions?])
  ])
])


==> anc/xt-super/dune-fem/m4/dune-fem.m4 <==
# Define DUNE_OUTPUT_GRIDTYPE, if dune-grid does not already define it
AC_DEFUN([DUNE_OUTPUT_GRIDTYPE],[
  AC_DEFUN([DUNE_OUTOUT_GRIDTYPE],[
    GRIDTYPE_HH="gridtype.hh"
    AC_MSG_NOTICE([creating compatibility version of $GRIDTYPE_HH])

    echo "#include <dune/grid/utility/gridtype.hh> > $GRIDTYPE_HH

    DGFGRIDTYPE_HH="dgfgridtype.hh"
    AC_MSG_NOTICE([creating compatibility version of $DGFGRIDTYPE_HH])

    echo "#include <dune/grid/io/file/dgfparser/dgfparser/dgfgridtype.hh> > $DGFGRIDTYPE_HH
  ])
])

AC_DEFUN([DUNE_FEM_CHECKS],[
  AC_REQUIRE([ACX_BLAS])
  AC_REQUIRE([THREAD_LOCAL_STORAGE])
  AC_REQUIRE([DUNE_PATH_PAPI])
  AC_REQUIRE([DUNE_PATH_UMFPACK])
  AC_REQUIRE([DUNE_PATH_SIONLIB])
  AC_REQUIRE([DUNE_PATH_XDR_UINT64_T])
  AC_REQUIRE([DUNE_PATH_FEM_PETSC])
  AC_REQUIRE([DUNE_CHECK_ENDIANESS])
  AC_REQUIRE([DUNE_FEM_CHECK_COMPATIBILITY])

#  AS_IF([test "x$HAVE_DUNE_SPGRID" != "x"],
#        [DUNE_DEFINE_GRIDTYPE([SPGRID_COUNT_FLOPS],[GRIDDIM == WORLDDIM],[Dune::SPGrid< Dune::Fem::Double, dimgrid >],[dune/grid/spgrid.hh],[dune/grid/spgrid/dgfparser.hh],[dune/fem/misc/double.hh])
#       ],[])
])

AC_DEFUN([DUNE_FEM_CHECK_MODULE],[
  DUNE_CHECK_MODULES([dune-fem], [fem/space/shapefunctionset/legendrepolynomials.hh], [Dune::Fem::LegendrePolynomials::weight])
])


==> anc/xt-super/dune-fem/m4/endian.m4 <==
# searches for endian.h 
AC_DEFUN([DUNE_CHECK_ENDIANESS],[
  AC_CHECK_HEADERS([endian.h],[AC_DEFINE(SYSTEM_ENDIAN_HEADER,[<endian.h>],[ systems endian  header])])
  AC_CHECK_HEADERS([machine/endian.h],[AC_DEFINE(SYSTEM_ENDIAN_HEADER,[<machine/endian.h>],[ systems endian  header])])
])


==> anc/xt-super/dune-fem/m4/papi.m4 <==
# searches for papi-headers and libs

AC_DEFUN([DUNE_PATH_PAPI],[
  AC_REQUIRE([AC_PROG_CC])

  AC_ARG_WITH(papi,
    AC_HELP_STRING([--with-papi=PATH],[directory with PAPI inside]))

# store old values
ac_save_LDFLAGS="$LDFLAGS"
ac_save_CPPFLAGS="$CPPFLAGS"
ac_save_LIBS="$LIBS"

PAPIYES=0
## do nothing if no --with-papi was supplied
if test x$with_papi != x && test x$with_papi != xno ; then
  PAPIYES=1
fi

if test x$PAPIYES = x1 ; then

  # is --with-papi=bla used?
  if test "x$with_papi" != x ; then
    PAPIROOT=`cd $with_papi && pwd`
	  if ! test -d $PAPIROOT;  then
      AC_MSG_WARN([PAPI directory $with_papi does not exist])
  	fi

    if test "x$PAPIROOT" = x; then
      # use some default value...
      PAPIROOT="/usr/local/papi"
    fi

    PAPI_LIB_PATH="$PAPIROOT/lib"
    PAPI_INCLUDE_PATH="$PAPIROOT/include"
  fi

  # set variables so that tests can use them
  REM_CPPFLAGS=$CPPFLAGS

  LDFLAGS="$LDFLAGS -L$PAPI_LIB_PATH"
  PAPI_INC_FLAG="-I$PAPI_INCLUDE_PATH -DENABLE_PAPI=1"
  CPPFLAGS="$CPPFLAGS $PAPI_INC_FLAG"

  # check for header
  AC_LANG_PUSH([C])
  AC_CHECK_HEADERS([papi.h], 
     [PAPI_CPPFLAGS="$PAPI_INC_FLAG"
    HAVE_PAPI="1"],
    AC_MSG_WARN([papi.h not found in $PAPI_INCLUDE_PATH]))
   
  CPPFLAGS="$REM_CPPFLAGS"
  REM_CPPFLAGS=

  REM_LDFLAGS=$LDFLAGS

  # if header is found...
  if test x$HAVE_PAPI = x1 ; then
    LIBNAME="papi"
    AC_CHECK_LIB($LIBNAME,[PAPI_flops],
    [PAPI_LIBS="-l$LIBNAME"
           PAPI_LDFLAGS="-L$PAPI_LIB_PATH"],
	  [HAVE_PAPI="0"
	  AC_MSG_WARN(lib$LIBNAME not found!)])
  fi

  LDFLAGS=$REM_LDFLAGS
  AC_LANG_POP
fi

# survived all tests?
if test x$HAVE_PAPI = x1 ; then
  AC_SUBST(PAPI_LIBS, $PAPI_LIBS)
  AC_SUBST(PAPI_LDFLAGS, $PAPI_LDFLAGS)
  AC_SUBST(PAPI_CPPFLAGS, $PAPI_CPPFLAGS)
  AC_DEFINE(HAVE_PAPI, ENABLE_PAPI,
    [This is only true if papi-library was found by configure 
     _and_ if the application uses the PAPI_CPPFLAGS])

  # add to global list
  DUNE_ADD_ALL_PKG([PAPI], [\${PAPI_CPPFLAGS}],
                   [\${PAPI_LDFLAGS}], [\${PAPI_LIBS}])

  # set variable for summary
  with_papi="yes"

else
  AC_SUBST(PAPI_LIBS, "")
  AC_SUBST(PAPI_LDFLAGS, "")
  AC_SUBST(PAPI_CPPFLAGS, "")

  # set variable for summary
  with_papi="no"
fi
  
# also tell automake
AM_CONDITIONAL(PAPI, test x$HAVE_PAPI = x1)

# reset old values
LIBS="$ac_save_LIBS"
CPPFLAGS="$ac_save_CPPFLAGS"
LDFLAGS="$ac_save_LDFLAGS"

DUNE_ADD_SUMMARY_ENTRY([PAPI],[$with_papi])
])


==> anc/xt-super/dune-fem/m4/petsc.m4 <==
# searches for PETSc headers and libs
#
# This is taken from dune-pdelab and has been modified.

AC_DEFUN([DUNE_PATH_FEM_PETSC],[
  AC_MSG_CHECKING(for PETSc library)
  AC_REQUIRE([AC_PROG_CC])
  AC_REQUIRE([AC_PATH_XTRA])
  AC_REQUIRE([ACX_BLAS])
  AC_REQUIRE([ACX_LAPACK])
  AC_REQUIRE([DUNE_MPI])
  AC_REQUIRE([AC_PROG_GREP])
  AC_REQUIRE([AC_PROG_SED])

  #
  # USer hints ...
  #
  AC_LANG_PUSH([C++])
  AC_ARG_VAR([PETSC], [PETSc library location])
  AC_ARG_WITH([petsc],
    [AC_HELP_STRING([--with-petsc],[user defined path to PETSc library])],
    [
      # --with-petsc supersedes $PETSC
      PETSC=""
      if test "$withval" != no ; then
          if test -d "$withval" ; then
	    # get absolute path
	    with_petsc=`eval cd $withval 2>&1 && pwd`
            include_path=include
            lib_path=lib
            if test -f "$with_petsc/$include_path/petsc.h" ; then
                AC_MSG_RESULT(yes)
            else
                AC_MSG_RESULT(no)
            fi
          else
	    AC_MSG_ERROR([Path to PETSC installation ($with_petsc) does not exist!])
      fi
	else
	    AC_MSG_RESULT(no)
	fi
	],
    [
	if test -n "$PETSC" ; then
          if test -d "$PETSC" ; then
	    # get absolute path
	    with_petsc=`eval cd $PETSC 2>&1 && pwd`
            PETSC=""
            include_path=include
            lib_path=lib
            if test ! -f "$with_petsc/$include_path/petsc.h" ; then
                AC_MSG_RESULT(yes)
            else
                AC_MSG_RESULT(no)
            fi
          else
            PETSC=""
            with_petsc=no
            AC_MSG_RESULT(no)
          fi
        else
            with_petsc=/usr/
            include_path=include
            lib_path=lib
            if test ! -f "$with_petsc/$include_path/petsc.h" ; then
                with_petsc=/usr/local/
                if test ! -f "$with_petsc/$include_path/petsc.h" ; then
                    with_petsc="no"
                    AC_MSG_RESULT(failed)
                else
                    AC_MSG_RESULT(yes)
                fi
            else
                AC_MSG_RESULT(yes)
            fi
        fi
        ])
  

  # store old values
  ac_save_LDFLAGS="$LDFLAGS"
  ac_save_CPPFLAGS="$CPPFLAGS"
  ac_save_LIBS="$LIBS"
  
  ## do nothing if --without-petsc is used
  if test x"$with_petsc" != x"no" ; then
          
      # defaultpath
      PETSC_LIB_PATH="$with_petsc/$lib_path"
      PETSC_INCLUDE_PATH="$with_petsc/$include_path"
                  
      PETSC_VARIABLES_FILE=$with_petsc/conf/petscvariables

      # use library information from PETSC's variables file to get 
      # correct list of external libraries
	    if test -f "$PETSC_VARIABLES_FILE" ; then
        PETSC_LIBS=`$GREP "PETSC_WITH_EXTERNAL_LIB " $PETSC_VARIABLES_FILE | $SED 's/PETSC_WITH_EXTERNAL_LIB = //g'`
        # if PETSC_LIB is empty we got the wrong file
        # this happens when we do not deal with intalled version
        if test x"$PETSC_LIBS" = x ; then 
          PETSC_ARCH=`$GREP "PETSC_ARCH" $PETSC_VARIABLES_FILE | $SED 's/PETSC_ARCH=//g'`
          PETSC_VARIABLES_FILE=$with_petsc/$PETSC_ARCH/conf/petscvariables
          PETSC_LIBS=`$GREP "PETSC_WITH_EXTERNAL_LIB " $PETSC_VARIABLES_FILE | $SED 's/PETSC_WITH_EXTERNAL_LIB = //g'`
        fi
      else  
        PETSC_LIBS="-lpetsc $LAPACK_LIBS $BLAS_LIBS -lX11 $DUNEMPILIBS"
      fi  
  
      PETSC_LDFLAGS="-L$PETSC_LIB_PATH $DUNEMPILDFLAGS -Wl,--rpath -Wl,$with_petsc/$lib_path"

      # set variables so that tests can use them
      CPPFLAGS="$CPPFLAGS -I$PETSC_INCLUDE_PATH $DUNEMPICPPFLAGS"

      # check for central header
      AC_CHECK_HEADER([petsc.h],[
        PETSC_CPPFLAGS="-I$PETSC_INCLUDE_PATH $DUNEMPICPPFLAGS"
	      HAVE_PETSC="1"],[
	      HAVE_PETSC="0"
	      AC_MSG_WARN([petsc.h not found in $PETSC_INCLUDE_PATH with $CPPFLAGS])]
      )

      PETSC_CPPFLAGS="${PETSC_CPPFLAGS} -DENABLE_PETSC=1"

#      AC_LANG_PUSH([C++])
      
      # if header is found check for the libs

      LIBS="$LIBS $LAPACK_LIBS $BLAS_LIBS $DUNEMPILIBS $DUNEMPILDFLAGS"
      
      if test x$HAVE_PETSC = x1 ; then
	    DUNE_CHECK_LIB_EXT([$PETSC_LIB_PATH], [petsc], [PetscTrMalloc],
        [ 
    		  LIBS="$PETSC_LIBS $ac_save_LIBS"
        ],
        [
          HAVE_PETSC="0"
    		  AC_MSG_WARN(libpetsc not found!)
        ])
      DUNE_CHECK_LIB_EXT([$PETSC_LIB_PATH], [petsc], [PCHYPRESetType],
        [ 
          HAVE_PETSC_HYPRE="1"
        ],
        [
          HAVE_PETSC_HYPRE="0"
          AC_MSG_WARN(PETSc without HYPRE configured!)
        ])
      fi

#      AC_LANG_POP([C++])
      
      # pre-set variable for summary
      #with_petsc="no"
      
      # did it work?
      if test x$HAVE_PETSC_HYPRE = x1 ; then
	      AC_DEFINE(HAVE_PETSC_HYPRE, 1, [true if HYPRE was found through PETSc])
      fi 

      AC_MSG_CHECKING(PETSc in $with_petsc)
      if test x$HAVE_PETSC = x1 ; then
        AC_SUBST(PETSC_LIBS, $PETSC_LIBS)
        AC_SUBST(PETSC_LDFLAGS, $PETSC_LDFLAGS)
        AC_SUBST(PETSC_CPPFLAGS, $PETSC_CPPFLAGS)
        AC_DEFINE(HAVE_PETSC,ENABLE_PETSC,[Define if you have the PETSc library.
          This is only true if the application uses the PETSC_CPPFLAGS])
        AC_MSG_RESULT(ok)
	  
        # add to global list
        DUNE_ADD_ALL_PKG([PETSC], [\${PETSC_CPPFLAGS}],
                         [\${PETSC_LDFLAGS}], [\${PETSC_LIBS}])

          # re-set variable correctly
	  with_petsc="yes"
      else
	  with_petsc="no"
	  AC_MSG_RESULT(failed)
      fi 
      
  # end of "no --without-petsc"
  else
  	with_petsc="no"
  fi

  AC_LANG_POP([C++]) 

  # tell automake	
  AM_CONDITIONAL(PETSC, test x$HAVE_PETSC = x1)
  
  # restore variables
  LDFLAGS="$ac_save_LDFLAGS"
  CPPFLAGS="$ac_save_CPPFLAGS"
  LIBS="$ac_save_LIBS"
  
  DUNE_ADD_SUMMARY_ENTRY([PETSc],[$with_petsc])

])


==> anc/xt-super/dune-fem/m4/sionlib.m4 <==
# searches for sionlib-headers and libs

AC_DEFUN([DUNE_PATH_SIONLIB],[
  AC_REQUIRE([AC_PROG_CC])

  AC_ARG_WITH(sionlib,
    AC_HELP_STRING([--with-sionlib=PATH],[directory with SIONLIB inside]))
  AC_ARG_WITH(sionlibsuffix,
    AC_HELP_STRING([--with-sionlibsuffixe=SUFFIX],[suffix to the library name , e.g. gcc or something (default = "_64")]))
  AC_ARG_WITH(sionlib-includedir,
    AC_HELP_STRING([--with-sionlib-includedir=PATH],[directory with SIONLIB headers inside]))
  AC_ARG_WITH(sionlib-libdir,
    AC_HELP_STRING([--with-sionlib-libdir=PATH],[directory with SIONLIB libraries inside]))

# store old values
ac_save_LDFLAGS="$LDFLAGS"
ac_save_CPPFLAGS="$CPPFLAGS"
ac_save_LIBS="$LIBS"

SIONLIBYES=0
## do nothing if no --with-sionlib was supplied
if test x$with_sionlib != x && test x$with_sionlib != xno ; then
  SIONLIBYES=1
fi
SIONLIBSUFFIX="_64"
## do nothing if no --with-sionlibnsuffix was supplied
if test x$with_sionlibsuffix != x ; then
  SIONLIBSUFFIX=$with_sionlibsuffix
fi
if test x$with_sionlib_includedir != x && test x$with_sionlib_includedir != xno ; then
  SIONLIBYES=1
fi
if test x$with_sionlib_libdir != x && test x$with_sionlib_libdir != xno ; then
  SIONLIBYES=1
fi

if test x$SIONLIBYES = x1 ; then

  # is --with-sionlib=bla used?
  if test "x$with_sionlib" != x ; then
    SIONLIBROOT=`cd $with_sionlib && pwd`
	  if ! test -d $SIONLIBROOT;  then
      AC_MSG_WARN([SIONLIB directory $with_sionlib does not exist])
  	fi

    if test "x$SIONLIBROOT" = x; then
      # use some default value...
      SIONLIBROOT="/usr/local/sionlib"
    fi

    SIONLIB_LIB_PATH="$SIONLIBROOT/lib"
    SIONLIB_INCLUDE_PATH="$SIONLIBROOT/include"
  else 
    if test "x$with_sionlib_includedir" != x ; then 
      SIONLIB_INCLUDE_PATH=`cd $with_sionlib_includedir && pwd`
      if ! test -d $SIONLIB_INCLUDE_PATH;  then
        AC_MSG_WARN([SIONLIB directory $with_sionlib_includedir does not exist])
      fi
    fi
    if test "x$with_sionlib_libdir" != x ; then 
      SIONLIB_LIB_PATH=`cd $with_sionlib_libdir && pwd`
      if ! test -d $SIONLIB_LIB_PATH;  then
        AC_MSG_WARN([SIONLIB directory $with_sionlib_libdir does not exist])
      fi
    fi
  fi

  # set variables so that tests can use them
  REM_CPPFLAGS=$CPPFLAGS

  LDFLAGS="$LDFLAGS -L$SIONLIB_LIB_PATH"
  SIONLIB_INC_FLAG="-I$SIONLIB_INCLUDE_PATH -DENABLE_SIONLIB=1"
  CPPFLAGS="$CPPFLAGS $SIONLIB_INC_FLAG $MPI_CPPFLAGS"

  # check for header
  AC_LANG_PUSH([C])
  AC_CHECK_HEADERS([sion.h], 
     [SIONLIB_CPPFLAGS="$SIONLIB_INC_FLAG"
    HAVE_SIONLIB="1"],
    AC_MSG_WARN([sion.h not found in $SIONLIB_INCLUDE_PATH]))
   
  CPPFLAGS="$REM_CPPFLAGS"
  REM_CPPFLAGS=

  REM_LDFLAGS=$LDFLAGS

  # if header is found...
  if test x$HAVE_SIONLIB = x1 ; then
    LIBNAME="sion""$SIONLIBSUFFIX"
    AC_CHECK_LIB($LIBNAME,[main],
    [SIONLIB_LIBS="-l$LIBNAME"
           SIONLIB_LDFLAGS="-L$SIONLIB_LIB_PATH"],
	  [HAVE_SIONLIB="0"
	  AC_MSG_WARN(lib$LIBNAME not found!)])
  fi

  if test x$HAVE_SIONLIB = x1 ; then
    LIBNAME="sionser""$SIONLIBSUFFIX"
    AC_CHECK_LIB($LIBNAME,[main],
    [SIONLIB_LIBS="$SIONLIB_LIBS -l$LIBNAME"
     SIONLIB_LDFLAGS="-L$SIONLIB_LIB_PATH"],
	  [HAVE_SIONLIB="0"
	  AC_MSG_WARN(lib$LIBNAME not found!)])
  fi

  LDFLAGS=$REM_LDFLAGS
  AC_LANG_POP

## end of sionlib check (--without wasn't set)
fi

# survived all tests?
if test x$HAVE_SIONLIB = x1 ; then
  AC_SUBST(SIONLIB_LIBS, $SIONLIB_LIBS)
  AC_SUBST(SIONLIB_LDFLAGS, $SIONLIB_LDFLAGS)
  AC_SUBST(SIONLIB_CPPFLAGS, $SIONLIB_CPPFLAGS)
  AC_DEFINE(HAVE_SIONLIB, ENABLE_SIONLIB,
    [This is only true if sionlib-library was found by configure 
     _and_ if the application uses the SIONLIB_CPPFLAGS])

  # add to global list
  DUNE_ADD_ALL_PKG([SIONlib], [\${SIONLIB_CPPFLAGS}],
                       [\${SIONLIB_LDFLAGS}], [\${SIONLIB_LIBS}])

  # set variable for summary
  with_sionlib="yes"

else
  AC_SUBST(SIONLIB_LIBS, "")
  AC_SUBST(SIONLIB_LDFLAGS, "")
  AC_SUBST(SIONLIB_CPPFLAGS, "")

  # set variable for summary
  with_sionlib="no"
fi
  
# also tell automake
AM_CONDITIONAL(SIONLIB, test x$HAVE_SIONLIB = x1)

# reset old values
LIBS="$ac_save_LIBS"
CPPFLAGS="$ac_save_CPPFLAGS"
LDFLAGS="$ac_save_LDFLAGS"

  DUNE_ADD_SUMMARY_ENTRY([SIONLIB],[$with_sionlib])
])


==> anc/xt-super/dune-fem/m4/thread_local_storage.m4 <==
AC_DEFUN([THREAD_LOCAL_STORAGE],[
  AC_REQUIRE([ACX_PTHREAD])

  AC_CACHE_CHECK([for working __thread], dune_cv_pthread_tls, [
    dune_cv_pthread_tls=no
    # store old values
    ac_save_LDFLAGS="$LDFLAGS"
    ac_save_CPPFLAGS="$CPPFLAGS"
    ac_save_LIBS="$LIBS"

    CPPFLAGS="$CPPFLAGS $PTHREAD_CFLAGS"
    LDFLAGS="$LDFLAGS $PTHREAD_LDFLAGS"
    LIBS="$LIBS $PTHREAD_LIBS"

    AC_LANG_PUSH([C++])
    AC_TRY_RUN([#include <pthread.h>
              static const int maxThreads = 2 ;
              static int& threadNumber () {
                  static __thread int tn;
                  return tn;
              }
              static int threadnumber[ maxThreads ];
              pthread_barrier_t barrier;
              static void* setThreadNumber(void *number) {
                const int num = *((int*) number);
                threadNumber () = num ;
                //sleep (1);
                threadnumber[ num ] = threadNumber ();
                pthread_barrier_wait( &barrier );
                return 0;
              }
              int main () {
                pthread_t thread[ maxThreads ];
                int num[ maxThreads ]; 
                for (int i=0; i<maxThreads; ++i ) 
                {
                  num[ i ] = i;
                  threadnumber[ i ] = -1;  
                }
                pthread_barrier_init( &barrier, 0, maxThreads );
                for( int i=0; i<maxThreads; ++ i) 
                  pthread_create (&thread[ i ], 0, &setThreadNumber, (void *) &num[ i ]);

                for( int i=0; i<maxThreads; ++ i) 
                  pthread_join (thread[ i ], 0);
                int result = 0;
                for( int i=0; i<maxThreads; ++i )
                  if( threadnumber[ i ] != i ) result = 1;
                return result;
              } ],
              [dune_cv_pthread_tls=yes],[])
    AC_LANG_POP

    # reset old values
    LIBS="$ac_save_LIBS"
    CPPFLAGS="$ac_save_CPPFLAGS"
    LDFLAGS="$ac_save_LDFLAGS"
  ])

  AS_IF([test $dune_cv_pthread_tls = yes],
        [AC_DEFINE(HAVE_PTHREAD_TLS, 1,[This is true if the keyword __thread can be used])])
])


==> anc/xt-super/dune-fem/m4/xdr_uint64_t.m4 <==
# searches for xdr_uint64_t or xdr_u_int64_t 

AC_DEFUN([DUNE_PATH_XDR_UINT64_T],[
  AC_REQUIRE([DUNE_PATH_XDR])
  AC_CHECK_FUNC(xdr_uint64_t,
                [AC_DEFINE(XDR_UINT64_FUNC, [xdr_uint64_t], [xdr_uint64_t routine])],
                [AC_CHECK_FUNC(xdr_u_int64_t,
                               [AC_DEFINE(XDR_UINT64_FUNC, [xdr_u_int64_t],[xdr_uint64_t routine])])
                ]
               )
])


==> anc/xt-super/dune-fem/make.inc.in <==
CC = @CC@
CXX = @CXX@

GRIDTYPE = @GRIDTYPE@
GRIDDIM = @GRIDDIM@
WORLDDIM = @WORLDDIM@

AM_CPPFLAGS = @ALL_PKG_CPPFLAGS@
AM_CXXFLAGS = @CXXFLAGS@


==> anc/xt-super/dune-fem/modules.txt <==
/* This file determines the order how things appear in the doxygen
   documentation within the Grid group. It works like this:

   @defgroup commands appear only in this file here which is
   parsed before the other files (because it is mentioned first 
   in the Doxyfile).

   Only @addtogroup is used in the code documentation.
*/
  
/** 
   @defgroup GridPart View of grid for defining discrete functions
   @ingroup FEM 
*/
  /**
   @defgroup AdaptiveLeafGP Adaptive leaf grid part
   @ingroup GridPart */
  /**
   @defgroup FilterGridPart Filtered grid part
   @ingroup GridPart */
  /**
   @defgroup PeriodicGridPart Periodic grid part
   @ingroup GridPart */

/** \defgroup GenericGeometry Generic Geometries
 *  \ingroup GridPart
 */

/**
	 @defgroup FunctionCommon Function and function spaces
   @ingroup FEM

   Functions are mappings from one finite
   dimensional vector space into another, e.g.,
   \f$K^n\f$ into \f$L^m\f$ where
   \f$K\f$ and \f$L\f$ are fields.
   They are therefore special instances of
   general vector space \ref Mapping "mappings".

   The domain and the range are defined by 
   a \ref Dune::Fem::FunctionSpaceInterface "function space".
   
   \ref Dune::Fem::DiscreteFunctionInterface "Discrete function"
   are special functions defined on a grid and
   belong to corresponding 
   \ref Dune::Fem::DiscreteFunctionSpaceInterface "discrete function space".
*/
  /** @defgroup FunctionSpace Analytical function spaces 
      @ingroup FunctionCommon */
  /** @defgroup Functions Analytical functions
      @ingroup FunctionCommon */
  /** @defgroup DiscreteFunctionSpace Discrete Function space
      @ingroup FunctionCommon */
      /** @defgroup DGDSpace Discontinuous Galerkin Space 
          @ingroup DiscreteFunctionSpace */
      /** @defgroup FVDFSpace Finite Volume Function Space
          @ingroup DiscreteFunctionSpace */
      /** @defgroup LagrangeDiscreteFunctionSpace Lagrange  Discrete Function Space
          @ingroup DiscreteFunctionSpace */
      /** @defgroup CombinedSpace Wrapper from scalar to vector valued spaces 
          @ingroup DiscreteFunctionSpace */
      /** @defgroup CombinedDiscreteFunctionSpace Wrapperspace for two different type of discrete function spaces
          @ingroup DiscreteFunctionSpace */
      /** @defgroup RBSpace Reduced Basis Space
          @ingroup DiscreteFunctionSpace */
      /** @defgroup PAdaptiveDGSpace Discontinous Galerkin Space with polynom adaptation
          @ingroup DiscreteFunctionSpace */
      /** @defgroup PAdaptiveLagrangeSpace Lagrange Discrete Function Space with polynom adaptation
          @ingroup DiscreteFunctionSpace */
      /** @defgroup BaseFunction Base functions and base function sets
          @ingroup DiscreteFunctionSpace */
      /** @defgroup ShapeFunction Shape functions and shape function sets
          @ingroup DiscreteFunctionSpace */
      /** @defgroup DofMapper DOF mapper 
          @ingroup DiscreteFunctionSpace */
    
  /** @defgroup DiscreteFunction Discrete functions 
      @ingroup FunctionCommon */
      /** @defgroup AdaptiveDFunction An efficient implementation for vector valued functions on adaptive grids
          @ingroup DiscreteFunction */
      /** @defgroup BlockVectorDFunction An implementation using dune-istl block vectors
          @ingroup DiscreteFunction */
      /** @defgroup ProductDFunction A discrete function for product spaces
          @ingroup DiscreteFunction */
      /** @defgroup PetscDiscreFunction A discrete function for PETsc Vectors
          @ingroup DiscreteFunction */
      /** @defgroup SubDFunction A discrete function for extraction of scalar functions 
            from a discrete function holding vectorial data
          @ingroup DiscreteFunction */
      /** @defgroup LocalFunction Local function on an entity
          @ingroup DiscreteFunction */
      /** @defgroup DiscreteFunctionAdapter Wrapping analytical function into discrete functions 
          @ingroup DiscreteFunction */
      /** @defgroup DofManager Handling DOFs 
          @ingroup DiscreteFunction */
       
/** 
   @defgroup OperatorCommon Operators
   @ingroup FEM 
*/
  /** @defgroup Concept Concept behind the dune-fem operators 
      @ingroup OperatorCommon */
  /** @defgroup Mapping Mapping
      @ingroup OperatorCommon */
  /** @defgroup DiscreteOperator Discrete operators 
      @ingroup OperatorCommon */
    /** @defgroup LocalOperator Operator acting on an entity
        @ingroup DiscreteOperator */
    /** @defgroup LinearDiscOperators Linear discrete operators
        @ingroup DiscreteOperator */
    /** @defgroup DifferentiableOperators Operator with defined jacobian
        @ingroup DiscreteOperator */
  /** @defgroup OperatorWrappers Wrappers for operators
      @ingroup OperatorCommon */
    /** @defgroup DiscOperatorWrapper Discrete to general operator
        @ingroup OperatorWrappers */
    /** @defgroup InversOperatorWrapper Inverting operator
        @ingroup OperatorWrappers */
    /** @defgroup CachOperatorWrapper Caching for linear operators 
        @ingroup OperatorWrappers */
  /** @defgroup Pass Pass operators
      @ingroup OperatorCommon */
    /** @defgroup PassHyp Local Discontinous Galerkin for first order hyperbolic equations
        @ingroup Pass */
      /** @defgroup PassLimit Limiting operation
          @ingroup PassHyp */
    /** @defgroup PassEllipt Local Discontinous Galerkin for second order elliptic equations 
        @ingroup Pass */
  /** @defgroup Operator0 Projection and interpolation operatos
      @ingroup OperatorCommon */
    /** @defgroup L2ProjectionOperator L2-projection 
        @ingroup Operator0 */
    /** @defgroup VtxProjectionOperator Projection from DG to lagrange space 
        @ingroup Operator0 */
    /** @defgroup HdivProjectionOperator Projection from DG to H-div space 
        @ingroup Operator0 */
  /** @defgroup Operator1 First order spatial operatos
      @ingroup OperatorCommon */
    /** @defgroup GradientOperator Gradient operator
        @ingroup Operator1 */
  /** @defgroup Operator2 Second order spatial operatos
      @ingroup OperatorCommon */
    /** @defgroup EllipticOperator Elliptic operator
        @ingroup Operator2 */
  /** @defgroup ODESolver ODE solver
      @ingroup OperatorCommon */
  /** @defgroup OEMSolver Linear solver
      @ingroup OperatorCommon */
  /** @defgroup NonLinSolver Non linear solver
      @ingroup OperatorCommon */
  /** @defgroup DirectSolver Direct solver
      @ingroup OperatorCommon */

/** @defgroup Integration Integration
    @ingroup FEM */
  /** @defgroup Quadrature Quadratures
      @ingroup Integration */
  /** @defgroup Integrators Integrators
      @ingroup Integration */

/** 
   @defgroup Adaptation Adaptation and Parallelization
   @ingroup FEM 
*/
  /** @defgroup RestrictProlongInterface Restriction and prolongation
      @ingroup Adaptation */
  /** @defgroup Communication Communication
      @ingroup Adaptation */
    /** @defgroup DFComm Discrete Function data handlers
        @ingroup Communication */
  /** @defgroup LoadBalancer Load balancing
      @ingroup Adaptation */
    /** @defgroup DataCollectors Data collectors
        @ingroup LoadBalancer */

/** 
   @defgroup IOGroup Input and output
   @ingroup FEM 
      There is direct support for saving and visualizing data using the GraPE
      library, for generating VTK output, and Matlab data files.
      - GraPE: Data can be either visualized directly during a computation
        using the \ref Dune::Fem::DataWriter "DataWriter" class. The same format is
        also used for \ref Checkpointing "checkpointing". It can be visualized
        through the \ref Visualization "datadisp program" which can also read a
        time series of data.
      - VTK: Discrete functions can be written to a file
        either as element data (piecewise constant function)
        or as vertex data (piecewise linear function)
        on a flat grid. Again, the \ref Dune::Fem::DataWriter "DataWriter" is used.
        Note that the resulting files cannot be used for checkpointing since
        the grid hierarchy is lost. 
*/
  /** @defgroup DiscFuncIO I/O for discrete functions
      @ingroup IOGroup */
  /** @defgroup Checkpointing Managing of persistent objects for checkpointing
      @ingroup IOGroup */
  /** @defgroup Parameter Concept for run time parameter
      @ingroup IOGroup */
  /** @defgroup Visualization Visualization
      @ingroup IOGroup */
  /** @defgroup InOutStreams Input and output streams
      @ingroup IOGroup */

/** 
   @defgroup HelperClasses Utility classes
   @ingroup FEM 
*/
  /** @defgroup VectorClasses Array and Vector interfaces
      @ingroup HelperClasses */
  /** @defgroup InterfaceHelper Interface helper methods
      @ingroup HelperClasses */
  /** \defgroup EngineConcept The Engine Concept
      \ingroup HelperClasses */
  /** @defgroup Testing Testing facilities
      @ingroup HelperClasses */


==> anc/xt-super/dune-fem/scripts/addauthors.sh <==
#!/bin/bash 
AUTHORS=$1
FILE=$2
OUT=tmp.cc.$LOGNAME 
echo "/**************************************************************************" > $OUT
echo " " >> $OUT 
cat $AUTHORS >> $OUT 
echo " " >> $OUT 
echo "**************************************************************************/" >> $OUT
cat $FILE >> $OUT
cp $OUT $FILE 
rm -f $OUT


==> anc/xt-super/dune-fem/scripts/check-dist.sh <==
#!/bin/bash

# check for parameter pointing to DUNE base directory
# ---------------------------------------------------

DUNECONTROL="dune-common/bin/dunecontrol"

if test \( $# -lt 1 \) -o ! -e $1/$DUNECONTROL ; then
  echo "Usage: $0 <dune-base-dir>"
  exit 1
fi

# set up some variables
# ---------------------

WORKINGDIR=`pwd`
cd $1
DUNEDIR=`pwd`
FEMDIR="$DUNEDIR/dune-fem"
SCRIPTSDIR="$FEMDIR/scripts"
OPTSDIR="$SCRIPTSDIR/opts"

MODULES="dune-common dune-geometry dune-grid dune-istl dune-localfunctions dune-spgrid dune-fem dune-alugrid"
EXISTINGMODULES=""

# fetch missing tarballs from website
# -----------------------------------

for MODULE in $MODULES ; do
  # ignore missing modules since istl may be missing
  if ! test -d $DUNEDIR/$MODULE ; then
    continue;
  fi

  cd $DUNEDIR/$MODULE
  if test x`find -maxdepth 1 -name "*.tar.gz"` != x ; then
    EXISTINGMODULES+=" $MODULE"
    continue
  fi

  if test "$MODULE" != "dune-fem" ; then
    echo
    cached="/usr/people/dune/src/tarballs/$MODULE-1.2svn.tar.gz"
    if test -e $cached ; then
      echo "Copying tarball from backup ($cached)..."
      cp $cached .
    fi
  fi

  if test x`find -maxdepth 1 -name "*.tar.gz"` == x ; then
    echo "Fatal: No tarball available for $MODULE"
    exit 1
  fi
done

# perform tests
# -------------

TESTDIR=`mktemp -d -p $WORKINGDIR dune-tmp-XXXXXX`

do_configure()
{
  local check=`mktemp -p $WORKINGDIR check.XXXXXX`
  {
    $DUNECONTROL --opts=$OPTSDIR/$OPTS all
    echo $? > $check
  } 2>&1 | dd conv=notrunc > $CONFIGLOG 2>/dev/null
  local return_value=`cat $check`
  rm $check
  return $return_value
}

errors=0
for OPTS in `cd $OPTSDIR ; ls *.opts` ; do
  echo
  echo "Checking $OPTS..."

  cd $TESTDIR
  rm -rf *
 
  find $DUNEDIR -maxdepth 2 -name "*.tar.gz" -exec tar -xzf \{\} \;

  for MODULE in $MODULES ; do
    if ls -d ${MODULE}* &> /dev/null ; then
      mv `ls -d ${MODULE}*` $MODULE
    fi
  done

# check for dependencies
  MAKE_CHECK_DEPS=""
  MAKE_CHECK_DEPS="$(source $OPTSDIR/$OPTS; echo $MAKE_CHECK_DEPS)"

  MISSINGDEPS=""
  for dep in $MAKE_CHECK_DEPS ; do
    if ! echo $EXISTINGMODULES | grep $dep >/dev/null; then
      MISSINGDEPS+=" $dep"
    fi
  done

  # we can skip the configuration if a dependend module is not found
  if test -z "$MISSINGDEPS" ; then 
    CONFIGLOG="$WORKINGDIR/${OPTS%.opts}-conf.out"
    if ! do_configure ; then
      echo "Error: Cannot configure with $OPTS (see $CONFIGLOG)"
      errors=$((errors+1))
      continue
    fi

    cd $WORKINGDIR
    CHECKLOG="$WORKINGDIR/${OPTS%.opts}-check.out"
    TESTLOG="$WORKINGDIR/${OPTS%.opts}-test.log"
    MAKE_CHECK_FLAGS=""
    MAKE_CHECK_FLAGS="$(source $OPTSDIR/$OPTS; echo $MAKE_CHECK_FLAGS)"

    if ! $SCRIPTSDIR/check-tests.sh $TESTDIR/dune-fem "$MAKE_CHECK_FLAGS"; then
      if test -e $WORKINGDIR/test.log; then
        echo "Error: Check failed with $OPTS (see ${OPTS%.opts}-check.out or ${OPTS%.opts}-test.log)"
      else
        echo "Error: Check failed with $OPTS (see ${OPTS%.opts}-check.out)"
      fi
      errors=$((errors+1))
    fi
    mv $WORKINGDIR/check-tests.out $CHECKLOG
    if test -e $WORKINGDIR/test.log; then
      mv $WORKINGDIR/test.log $TESTLOG
    fi
  else
    echo "Skipping $OPTS due to missing dependencies:$MISSINGDEPS"
  fi
done

# clean up
# --------

rm -rf $TESTDIR

if test $errors -gt 0 ; then
  exit 1
else
  exit 0
fi


==> anc/xt-super/dune-fem/scripts/check-doxygen.sh <==
#!/bin/bash

if test $# -lt 1 ; then
  echo "Usage: $0 <dune-fem-dir>"
  exit 1
fi

cd $1
FEMDIR=`pwd`

errors=0

DOXYGEN_OUT="$FEMDIR/doc/doxygen/doxygen.out"
if test -s $DOXYGEN_OUT ; then
  errors=$((errors+1))
  echo "Warning: Doxygen output not empty (see $DOXYGEN_OUT)!"
fi

DOXYGEN_FORMULALOG="$FEMDIR/doc/doxygen/html/_formulas.log"
if test -s $DOXYGEN_FORMULALOG ; then
  errors=$((errors+1))
  echo "Warning: Problem in documentation with latex code (see $DOXYGEN_FORMULALOG)!"
fi

if test $errors -gt 0 ; then
  exit 1
else
  exit 0
fi


==> anc/xt-super/dune-fem/scripts/check-header.sh <==
#!/bin/bash

if test $# -lt 1 ; then
  echo "Usage: $0 <header>"
  exit 1
fi

# use new version of header check 
make HEADER=$1 headercheck 1>/dev/null
SUCCESS=$?

exit $SUCCESS 

#############################################
# old version of header check
#############################################

PROJECTDIR=`pwd`
cd `dirname $0`
SCRIPTSDIR=`pwd`
HEADER=$1

if test ! -f $PROJECTDIR/dune.module ; then
  echo "This script can only be executed from a DUNE project directory."
  exit 1
fi

if ! test -e $PROJECTDIR/$HEADER ; then
  echo "'$HEADER' does not exist."
  exit 1
fi

if test ! -f $PROJECTDIR/make.inc ; then
  echo "'make.inc' missing from project directory. Did you forget to configure?"
  exit 1
fi

TEMPDIR=`mktemp -d --tmpdir tmp-header-XXXXXX`

cd $TEMPDIR
cp $PROJECTDIR/make.inc Makefile
echo ".cc.o:" >> Makefile
echo -e -n "\t\${CXX} -c -I$PROJECTDIR " >> Makefile
echo '${AM_CPPFLAGS} ${AM_CXXFLAGS} -o $@ $<' >> Makefile

echo "#include <config.h>" >> test.cc
echo "#include <${HEADER}>" >> test.cc
echo "#include <${HEADER}>" >> test.cc
echo "int main () {}" >> test.cc

make test.o 1>/dev/null
SUCCESS=$?

rm -f test.o
rm -f test.cc
rm -f Makefile

cd $PROJECTDIR
rmdir $TEMPDIR

exit $SUCCESS


==> anc/xt-super/dune-fem/scripts/check-headers.sh <==
#!/bin/bash

PROJECTDIR=`pwd`
cd `dirname $0`
SCRIPTSDIR=`pwd`

if test ! -f $PROJECTDIR/dune.module ; then
  echo "This script can only be executed from a DUNE project directory."
  exit 1
fi

compile=1
for arg in $@ ; do
  if test "x$arg" == "xfast" ; then
    compile=0
    continue
  fi

  echo "Usage: $0 [fast]"
  exit 1
done

cd $PROJECTDIR
sourcedirs=`grep "^[[:space:]]*Sources:" dune.module | cut -s -d ':' -f2`
if test "x$sourcedirs" = "x" ; then
  echo -n "[.] "
  echo "Warning: 'Sources' not found in dune.module, assuming 'dune'."
  sourcedirs="dune"
fi

files=""
for directory in $sourcedirs ; do
  dirfiles=`find -H $directory -type d | sed "/$directory.*\/\..*/ d"`
  files="$files $dirfiles"
done

errors=0
for directory in $files ; do
  makefile=$directory/Makefile.am
  headerfiles=`ls -1 $directory | sed '/.*\.hh$/ p ; d'`

  if test ! -f $makefile ; then
    if test "x$headerfiles" != "x" ; then
      echo -n "[$directory] "
      echo "Warning: No 'Makefile.am' found."
    fi
    continue
  fi

  extradist=`cat $makefile | sed 'H ; s/.*//g ; x ; s/\n/ /g ; s/[ \t][ \t]*/ /g ; /\\\\$/! { p ; d } ; s/\\\\$// ; x ; d' | grep '^[ \t]*EXTRA_DIST' | sed 's/^.*EXTRA_DIST.*=//'`
  for pattern in $extradist ; do
    if test x`echo $pattern | grep '^[$]'` != x ; then
      echo -n "[$directory] "
      echo "Warning: Skipping check for variable '$pattern' in EXTRA_DIST."
      continue
    fi
    for file in $directory/$pattern ; do
      if test ! -f $file ; then
        echo -n "[$directory] "
        echo "Error: Distributed file does not exists: $file"
        errors=$((errors+1))
      fi
    done
  done

  # IGNORE_HEADERS fem headercheck ignore
  ignore=`grep "IGNORE_HEADERS" $makefile`
  if test "x$ignore" != "x" ; then
    continue
  fi

  # headercheck_IGNORE core headercheck ignore
  ignore=`grep "headercheck_IGNORE" $makefile`
  if test "x$ignore" != "x" ; then
    continue
  fi
 
  headers=`cat $makefile | sed 'H ; s/.*//g ; x ; s/\n/ /g ; s/[ \t][ \t]*/ /g ; /\\\\$/! { p ; d } ; s/\\\\$// ; x ; d' | grep '_HEADERS' | sed 's/^.*_HEADERS.*=//'`

  for header in $headers ; do
    if test x`echo $header | grep '^[$]'` != x ; then
      echo -n "[$directory] "
      echo "Warning: Skipping check for variable '$header' in headers declaration."
      continue
    fi
    if test ! -e $directory/$header ; then
      echo -n "[$directory] "
      echo "Error: Header does not exist: $header"
      errors=$((errors+1))
    fi
  done

  for filename in $headerfiles ; do
    found="false"
    for header in $headers ; do
      if test "x$header" = "x$filename" ; then
        found="true"
      fi
    done
    if test "x$found" = "xfalse" ; then
      echo -n "[$directory] "
      echo "Warning: Header is not included in Makefile.am: $filename"
    fi
  done

  if test $compile -ne 0 ; then
    for filename in $headerfiles ; do
      if ! $SHELL $SCRIPTSDIR/check-header.sh $directory/$filename &>/dev/null ; then
        echo -n "[$directory] "
        echo "Error: Header does not compile: $filename"
        errors=$((errors+1))
      fi
    done
  fi

#  for filename in `ls $directory | sed "/.*.hh/ p ; d"` ; do
#     echo $directory : $filename
#   done
done

if [ $errors -gt 0 ] ; then
  echo "Number of errors: $errors"
  exit 1
fi


==> anc/xt-super/dune-fem/scripts/check-tests.sh <==
#!/bin/bash

if test $# -lt 1 ; then
  echo "Usage: $0 <dune-fem-dir> [MAKE_CHECK_FLAGS]"
  exit 1
fi

MAKE_CHECK_FLAGS=$2

WORKINGDIR=`pwd`
cd $1
FEMDIR=`pwd`

CHECKLOG=$WORKINGDIR/check-tests.out
TESTLOG=$WORKINGDIR/test.log
make -i check $MAKE_CHECK_FLAGS  &> $CHECKLOG

retvalue=0
warnings=`grep warning: $CHECKLOG | grep -v "default CommunicationManager is used" | grep -v "GRIDDIM not defined" | grep -v "No GRIDTYPE defined" | grep -v "Hdiv-Projection only working for polOrd = 1" | grep -v "YaspGrid does not provide a HierarchicIndexSet" | wc -l`
if test $warnings -gt 0 ; then
  echo "Warning: $warnings compiler warnings occurred."
fi

errors=`grep error: $CHECKLOG | wc -l`
if test $errors -gt 0 ; then
  echo "Error: $errors compile time errors occurred."
  retvalue=1
fi

urefs=`grep ": undefined reference" $CHECKLOG | wc -l`
if test $urefs -gt 0 ; then
  echo "Error: $urefs undefined linker references occurred."
  retvalue=1
fi

fails=$(grep "^FAIL:" $CHECKLOG | wc -l)
if test $fails -gt 0 ; then
  echo "Error: The following $fails tests have failed:"
  failedTests=$(grep "^FAIL:" $CHECKLOG | sed -r 's/FAIL: //g')
  echo $failedTests
  for file in $(grep "/test-suite.log" $CHECKLOG | sed -r 's/See //g'); do
    cat $file
  done &> $TESTLOG
  retvalue=1
fi

#if test x`grep "\\"All \\[\\[\\:digit\\:\\]\\]\\+ tests passed\\"" $CHECKLOG` == x ; then
#  exit 1
#fi

exit $retvalue


==> anc/xt-super/dune-fem/scripts/fullcheck.sh <==
#!/bin/bash

# check for parameter pointing to DUNE base directory
# ---------------------------------------------------

DUNECONTROL="dune-common/bin/dunecontrol"

if test \( $# -lt 1 \) -o ! -e $1/$DUNECONTROL ; then
  echo "Usage: $0 <dune-base-dir>"
  exit 1
fi

echo "Full Check of dune-fem"
echo "----------------------"

echo
echo "Host Name: $HOSTNAME"
echo "Host Type: $HOSTTYPE"

# set up some variables
# ---------------------

WORKINGDIR=`pwd`
cd $1
DUNEDIR=`pwd`
FEMDIR="$DUNEDIR/dune-fem"
SCRIPTSDIR="$FEMDIR/scripts"
OPTSDIR="$SCRIPTSDIR/opts"

# search for all existing dune modules
# ------------------------------------
MODULES=""
for modctrl in $(find -name dune.module -print); do
  MODULES+="$(dirname $modctrl | sed -e 's@^[.]/@@g') " 
done

errors=0

# check headers in Makefile.am in each MODULE
# -------------------------------------------

echo
echo "Checking Makefile.am's *_HEADERS variables..." 
cd $FEMDIR
if ! $SCRIPTSDIR/check-headers.sh fast ; then
  errors=$((errors+1))
fi

# configure with minimal options
# ------------------------------

MINIMALOPTS="$OPTSDIR/minimal.opts"

if test ! -e $MINIMALOPTS ; then
  echo "Error: $MINIMALOPTS not found."
  exit 1
fi

minimal_configure()
{
  local check=`mktemp -p $WORKINGDIR check.XXXXXX`
  {
    $DUNECONTROL --opts=$MINIMALOPTS all
    echo $? > $check
  } 2>&1 | dd conv=notrunc > $WORKINGDIR/minimal-svn-conf.out 2>/dev/null
  local return_value=`cat $check`
  rm $check
  return $return_value
}

echo
echo "Configuring with minimal options..."
cd $DUNEDIR
if ! minimal_configure ; then
  echo "Fatal: Cannot configure with minimal options (see minimal-svn-conf.out)."
  exit 1
fi


# check headers
# -------------

for module in $MODULES;
do 
  echo
  echo "Checking headers in $module ..."
  cd $DUNEDIR/$module
  if ! $SCRIPTSDIR/check-headers.sh ; then
    if test "x$module" == "xdune-fem"; then
      errors=$((errors+1))
    fi
  fi
done

# check documentation
# -------------------

echo
echo "Checking documentation..."
cd $WORKINGDIR
if ! $SCRIPTSDIR/check-doxygen.sh $FEMDIR ; then
  errors=$((errors+1))
fi

# build tarballs
# --------------

for MODULE in $MODULES ; do
  # ignore missing modules since istl may be missing
  if ! test -d $DUNEDIR/$MODULE ; then
    continue;
  fi

  echo
  echo "Making tarball in $MODULE..."

  cd $DUNEDIR/$MODULE
  find -maxdepth 1 -name "*.tar.gz" -delete
  if ! make dist &> $WORKINGDIR/$MODULE-dist.out ; then
    echo "Error: Cannot make tarball for $MODULE (see $MODULE-dist.out)"
    if test $MODULE == dune-fem ; then
      errors=$((errors+1))
    fi
  fi
done

# check distributions
# -------------------

cd $WORKINGDIR
if ! $SCRIPTSDIR/check-dist.sh $DUNEDIR ; then
  errors=$((errors+1))
fi

if test $errors -gt 0 ; then
  exit 1
else
  exit 0
fi


==> anc/xt-super/dune-fem/scripts/getparameter.sh <==
#!/bin/bash




srcgrep "fem[.]" | grep "Parameter[ ]*::" | sed -e 's/^.*"fem[.]/fem./g' -e 's/".*$//g' | sort | uniq



==> anc/xt-super/dune-fem/scripts/mpiexec.sh <==
#!/bin/bash 

# where should the program run
EXECHOST=localhost

# current path
PWD=`pwd`

# check if MPIEXEC was set
if [ "$MPIEXEC" == "" ]; then
  MPIEXEC=mpiexec
fi

# your specific parameters, use export PARAMETER=...
if [ "$MPIEXEC_PARAMETER" == "" ]; then 
  MPIEXEC_PARAMETER="parameter"
fi

# executable to execute 
if [ "$MPIEXEC_PROG" == "" ]; then 
  echo "no executable given, export MPIEXEC_PROG='your program'"
  exit 1
fi  

# executable, change to your needs 
PROG=$PWD/$MPIEXEC_PROG 

#env | grep OMPI
# rank and size info (OpenMPI)
RANK=$OMPI_COMM_WORLD_RANK
SIZE=$OMPI_COMM_WORLD_SIZE

if [ "$1" == "" ] ; then 
  if [ "$GDB" == "gdb" ] ; then 
    exec xterm -T "$PROG: P[ $RANK ]" -e gdb --command=run.gdb --args $PROG
  else 
    if [ "$FILES" == "outfiles" ] ; then 
      exec $PROG $PARAMETER 2> $PWD/mpierr.$RANK 1> $PWD/mpiout.$RANK
    else 
      exec $PROG $PARAMETER
    fi  
  fi
else
  if [ "$2" == "outfiles" ] ; then 
    export FILES="outfiles"
  fi  
  if [ "$2" == "gdb" ] ; then 
    export GDB="gdb"
    echo "Start in Debug Mode"
    echo "run $PARAMETER" > run.gdb 
    # start mpi program (will go into first if 
    nice $MPIEXEC -n $1 -host $EXECHOST "$0"
  else    
    # start mpi program (will go into first if 
    nice $MPIEXEC -n $1 "$0"
  fi  
fi  


==> anc/xt-super/dune-fem/scripts/opts/config_alberta.opts <==
USE_CMAKE=no
MODULEDIR=/hosts/raid5/aragorn/dune/modules/$HOSTTYPE
CONFIGURE_FLAGS="\
--disable-documentation \
--enable-experimental-grid-extensions \
--without-gmp \
--prefix=/hosts/gandalf/raid5/morgoth/dune/src/dune \
--with-alberta=$MODULEDIR/alberta \
--disable-dependency-tracking "

# These flags are necessary to perform grid specific checks!
MAKE_CHECK_FLAGS="GRIDTYPE=ALBERTAGRID GRIDDIM=2"

MAKE_FLAGS=-j8


==> anc/xt-super/dune-fem/scripts/opts/config_all.opts <==
# use these options for configure if no options a provided on the cmdline
# #AUTOGEN_FLAGS="--ac=2.59 --am=-1.8"
USE_CMAKE=no
MODULEDIR=/hosts/raid5/aragorn/dune/modules/$HOSTTYPE
CONFIGURE_FLAGS="\
--enable-experimental-grid-extensions \
--enable-fieldvector-size-is-method \
--without-gmp \
--enable-parallel \
--with-petsc=$MODULEDIR/petsc \
--prefix=/hosts/gandalf/raid5/morgoth/dune/src/dune \
--with-alberta=$MODULEDIR/alberta \
--disable-documentation \
--disable-dependency-tracking "

# These flags are necessary to perform grid specific checks!
MAKE_CHECK_FLAGS="GRIDTYPE=ALUGRID_SIMPLEX GRIDDIM=3"
MAKE_CHECK_DEPS="dune-alugrid"

MAKE_FLAGS=-j8


==> anc/xt-super/dune-fem/scripts/opts/config_alu.opts <==
USE_CMAKE=no
MODULEDIR=/hosts/raid5/aragorn/dune/modules/$HOSTTYPE
CONFIGURE_FLAGS="\
--disable-documentation \
--enable-experimental-grid-extensions \
--enable-parallel \
--without-gmp \
--prefix=/hosts/gandalf/raid5/morgoth/dune/src/dune \
--disable-dependency-tracking "

# These flags are necessary to perform grid specific checks!
MAKE_CHECK_FLAGS="GRIDTYPE=ALUGRID_SIMPLEX GRIDDIM=2"
MAKE_CHECK_DEPS="dune-alugrid"

MAKE_FLAGS=-j8


==> anc/xt-super/dune-fem/scripts/opts/config_none.opts <==
USE_CMAKE=no
CONFIGURE_FLAGS="\
--disable-documentation \
--enable-experimental-grid-extensions \
--without-gmp \
--prefix=/hosts/gandalf/raid5/morgoth/dune/src/dune \
--disable-dependency-tracking "

# These flags are necessary to perform grid specific checks!
MAKE_CHECK_FLAGS="GRIDTYPE=YASPGRID GRIDDIM=2"

MAKE_FLAGS=-j8


==> anc/xt-super/dune-fem/scripts/opts/config_spgrid.opts <==
USE_CMAKE=no
CONFIGURE_FLAGS="\
--disable-documentation \
--enable-experimental-grid-extensions \
--without-gmp \
--prefix=/hosts/gandalf/raid5/morgoth/dune/src/dune \
--disable-dependency-tracking "

# These flags are necessary to perform grid specific checks!
MAKE_CHECK_FLAGS="GRIDTYPE=SPGRID GRIDDIM=2"
MAKE_CHECK_DEPS="dune-spgrid"

MAKE_FLAGS=-j8


==> anc/xt-super/dune-fem/scripts/opts/config_ug.opts.old <==
MODULEDIR=/hosts/raid5/aragorn/dune/modules/$HOSTTYPE
CONFIGURE_FLAGS="CXX=g++ --disable-documentation \
--enable-fieldvector-size-is-method \
--enable-experimental-grid-extensions \
--prefix=/hosts/gandalf/raid5/morgoth/dune/src/dune \
--with-grid-type=UGGRID \
--with-grid-dim=2 \
--with-ug=$MODULEDIR/UG_r8353 \
--x-includes=/usr/X11R6/include \
--x-libraries=/usr/X11R6/lib \
--enable-fieldvector-size-is-method \
--with-grape=$MODULEDIR/grape"
MAKE_FLAGS=


# These flags are necessary to perform grid specific checks!
MAKE_CHECK_FLAGS="GRIDTYPE=UGGRID GRIDDIM=2"

MAKE_FLAGS=-j8


==> anc/xt-super/dune-fem/scripts/opts/minimal.opts <==
USE_CMAKE=no
CONFIGURE_FLAGS="--disable-documentation \
--enable-fieldvector-size-is-method \
--without-gmp \
--enable-experimental-grid-extensions \
--disable-dependency-tracking "
MAKE_FLAGS=-j8


==> anc/xt-super/dune-fem/scripts/replace.sh <==
#!/bin/bash 

KEY1=$1 
KEY2=$2
FILE=$3

echo "replacing '$KEY1' with '$KEY2' in $FILE"
CMD="'s|$KEY1|$KEY2|'"
#echo "sed $CMD"
# copy file first
cp $FILE $FILE.tmp
# pipe command to sh 
echo "cat $FILE.tmp | sed $CMD > $FILE" | sh 
rm $FILE.tmp


==> anc/xt-super/dune-fem/stamp-vc <==
Subversion is used for revision control. The repository is located at
'https://dune.mathematik.uni-freiburg.de/svn/dune-fem'.


==> anc/xt-super/dune-geometry/CMakeLists.txt <==
# set up project
project("dune-geometry" C CXX)

# general stuff
cmake_minimum_required(VERSION 2.8.6)

if(NOT (dune-common_DIR OR dune-common_ROOT OR
        "${CMAKE_PREFIX_PATH}" MATCHES ".*dune-common.*"))
    string(REPLACE  ${CMAKE_PROJECT_NAME} dune-common dune-common_DIR
      ${PROJECT_BINARY_DIR})
endif()

#find dune-common and set the module path
find_package(dune-common REQUIRED)
list(APPEND CMAKE_MODULE_PATH ${dune-common_MODULE_PATH})

#include the dune macros
include(DuneMacros)

# start a dune project with information from dune.module
dune_project()

add_subdirectory("m4")
add_subdirectory("dune")
add_subdirectory("doc")
add_subdirectory("lib")

# finalize the dune project, e.g. generating config.h etc.
finalize_dune_project(GENERATE_CONFIG_H_CMAKE)


==> anc/xt-super/dune-geometry/COPYING <==
Copyright holders:

2012--2014    Markus Blatt
2013--2014    Andreas Buhr
2014          Ansgar Burchardt
2013          Benjamin Bykowski
2011--2014    Andreas Dedner
2012--2015    Christian Engwer
2011--2015    Jorrit Fahlke
2012          Bernd Flemisch
2013          Christoph Gersbacher
2014          Carsten Gräser
2015          Felix Gruber
2011--2015    Christoph Grüninger
2013          Dominic Kempf
2012          Robert Klöfkorn
2012--2014    Tobias Malkmus
2013--2014    Steffen Müthing
2011--2014    Martin Nolte
2011--2013    Elias Pipping
2011--2014    Oliver Sander



The DUNE library and headers are licensed under version 2 of the GNU
General Public License (see below), with a special exception for
linking and compiling against DUNE, the so-called "runtime exception."
The license is intended to be similiar to the GNU Lesser General
Public License, which by itself isn't suitable for a template library.

The exact wording of the exception reads as follows:

   As a special exception, you may use the DUNE source files as part
   of a software library or application without restriction.
   Specifically, if other files instantiate templates or use macros or
   inline functions from one or more of the DUNE source files, or you
   compile one or more of the DUNE source files and link them with
   other files to produce an executable, this does not by itself cause
   the resulting executable to be covered by the GNU General Public
   License.  This exception does not however invalidate any other
   reasons why the executable file might be covered by the GNU General
   Public License.


		    GNU GENERAL PUBLIC LICENSE
		       Version 2, June 1991

 Copyright (C) 1989, 1991 Free Software Foundation, Inc.
 51 Franklin Street, Fifth Floor, Boston, MA  02110-1301, USA
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

			    Preamble

  The licenses for most software are designed to take away your
freedom to share and change it.  By contrast, the GNU General Public
License is intended to guarantee your freedom to share and change free
software--to make sure the software is free for all its users.  This
General Public License applies to most of the Free Software
Foundation's software and to any other program whose authors commit to
using it.  (Some other Free Software Foundation software is covered by
the GNU Library General Public License instead.)  You can apply it to
your programs, too.

  When we speak of free software, we are referring to freedom, not
price.  Our General Public Licenses are designed to make sure that you
have the freedom to distribute copies of free software (and charge for
this service if you wish), that you receive source code or can get it
if you want it, that you can change the software or use pieces of it
in new free programs; and that you know you can do these things.

  To protect your rights, we need to make restrictions that forbid
anyone to deny you these rights or to ask you to surrender the rights.
These restrictions translate to certain responsibilities for you if you
distribute copies of the software, or if you modify it.

  For example, if you distribute copies of such a program, whether
gratis or for a fee, you must give the recipients all the rights that
you have.  You must make sure that they, too, receive or can get the
source code.  And you must show them these terms so they know their
rights.

  We protect your rights with two steps: (1) copyright the software, and
(2) offer you this license which gives you legal permission to copy,
distribute and/or modify the software.

  Also, for each author's protection and ours, we want to make certain
that everyone understands that there is no warranty for this free
software.  If the software is modified by someone else and passed on, we
want its recipients to know that what they have is not the original, so
that any problems introduced by others will not reflect on the original
authors' reputations.

  Finally, any free program is threatened constantly by software
patents.  We wish to avoid the danger that redistributors of a free
program will individually obtain patent licenses, in effect making the
program proprietary.  To prevent this, we have made it clear that any
patent must be licensed for everyone's free use or not licensed at all.

  The precise terms and conditions for copying, distribution and
modification follow.

		    GNU GENERAL PUBLIC LICENSE
   TERMS AND CONDITIONS FOR COPYING, DISTRIBUTION AND MODIFICATION

  0. This License applies to any program or other work which contains
a notice placed by the copyright holder saying it may be distributed
under the terms of this General Public License.  The "Program", below,
refers to any such program or work, and a "work based on the Program"
means either the Program or any derivative work under copyright law:
that is to say, a work containing the Program or a portion of it,
either verbatim or with modifications and/or translated into another
language.  (Hereinafter, translation is included without limitation in
the term "modification".)  Each licensee is addressed as "you".

Activities other than copying, distribution and modification are not
covered by this License; they are outside its scope.  The act of
running the Program is not restricted, and the output from the Program
is covered only if its contents constitute a work based on the
Program (independent of having been made by running the Program).
Whether that is true depends on what the Program does.

  1. You may copy and distribute verbatim copies of the Program's
source code as you receive it, in any medium, provided that you
conspicuously and appropriately publish on each copy an appropriate
copyright notice and disclaimer of warranty; keep intact all the
notices that refer to this License and to the absence of any warranty;
and give any other recipients of the Program a copy of this License
along with the Program.

You may charge a fee for the physical act of transferring a copy, and
you may at your option offer warranty protection in exchange for a fee.

  2. You may modify your copy or copies of the Program or any portion
of it, thus forming a work based on the Program, and copy and
distribute such modifications or work under the terms of Section 1
above, provided that you also meet all of these conditions:

    a) You must cause the modified files to carry prominent notices
    stating that you changed the files and the date of any change.

    b) You must cause any work that you distribute or publish, that in
    whole or in part contains or is derived from the Program or any
    part thereof, to be licensed as a whole at no charge to all third
    parties under the terms of this License.

    c) If the modified program normally reads commands interactively
    when run, you must cause it, when started running for such
    interactive use in the most ordinary way, to print or display an
    announcement including an appropriate copyright notice and a
    notice that there is no warranty (or else, saying that you provide
    a warranty) and that users may redistribute the program under
    these conditions, and telling the user how to view a copy of this
    License.  (Exception: if the Program itself is interactive but
    does not normally print such an announcement, your work based on
    the Program is not required to print an announcement.)

These requirements apply to the modified work as a whole.  If
identifiable sections of that work are not derived from the Program,
and can be reasonably considered independent and separate works in
themselves, then this License, and its terms, do not apply to those
sections when you distribute them as separate works.  But when you
distribute the same sections as part of a whole which is a work based
on the Program, the distribution of the whole must be on the terms of
this License, whose permissions for other licensees extend to the
entire whole, and thus to each and every part regardless of who wrote it.

Thus, it is not the intent of this section to claim rights or contest
your rights to work written entirely by you; rather, the intent is to
exercise the right to control the distribution of derivative or
collective works based on the Program.

In addition, mere aggregation of another work not based on the Program
with the Program (or with a work based on the Program) on a volume of
a storage or distribution medium does not bring the other work under
the scope of this License.

  3. You may copy and distribute the Program (or a work based on it,
under Section 2) in object code or executable form under the terms of
Sections 1 and 2 above provided that you also do one of the following:

    a) Accompany it with the complete corresponding machine-readable
    source code, which must be distributed under the terms of Sections
    1 and 2 above on a medium customarily used for software interchange; or,

    b) Accompany it with a written offer, valid for at least three
    years, to give any third party, for a charge no more than your
    cost of physically performing source distribution, a complete
    machine-readable copy of the corresponding source code, to be
    distributed under the terms of Sections 1 and 2 above on a medium
    customarily used for software interchange; or,

    c) Accompany it with the information you received as to the offer
    to distribute corresponding source code.  (This alternative is
    allowed only for noncommercial distribution and only if you
    received the program in object code or executable form with such
    an offer, in accord with Subsection b above.)

The source code for a work means the preferred form of the work for
making modifications to it.  For an executable work, complete source
code means all the source code for all modules it contains, plus any
associated interface definition files, plus the scripts used to
control compilation and installation of the executable.  However, as a
special exception, the source code distributed need not include
anything that is normally distributed (in either source or binary
form) with the major components (compiler, kernel, and so on) of the
operating system on which the executable runs, unless that component
itself accompanies the executable.

If distribution of executable or object code is made by offering
access to copy from a designated place, then offering equivalent
access to copy the source code from the same place counts as
distribution of the source code, even though third parties are not
compelled to copy the source along with the object code.

  4. You may not copy, modify, sublicense, or distribute the Program
except as expressly provided under this License.  Any attempt
otherwise to copy, modify, sublicense or distribute the Program is
void, and will automatically terminate your rights under this License.
However, parties who have received copies, or rights, from you under
this License will not have their licenses terminated so long as such
parties remain in full compliance.

  5. You are not required to accept this License, since you have not
signed it.  However, nothing else grants you permission to modify or
distribute the Program or its derivative works.  These actions are
prohibited by law if you do not accept this License.  Therefore, by
modifying or distributing the Program (or any work based on the
Program), you indicate your acceptance of this License to do so, and
all its terms and conditions for copying, distributing or modifying
the Program or works based on it.

  6. Each time you redistribute the Program (or any work based on the
Program), the recipient automatically receives a license from the
original licensor to copy, distribute or modify the Program subject to
these terms and conditions.  You may not impose any further
restrictions on the recipients' exercise of the rights granted herein.
You are not responsible for enforcing compliance by third parties to
this License.

  7. If, as a consequence of a court judgment or allegation of patent
infringement or for any other reason (not limited to patent issues),
conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot
distribute so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you
may not distribute the Program at all.  For example, if a patent
license would not permit royalty-free redistribution of the Program by
all those who receive copies directly or indirectly through you, then
the only way you could satisfy both it and this License would be to
refrain entirely from distribution of the Program.

If any portion of this section is held invalid or unenforceable under
any particular circumstance, the balance of the section is intended to
apply and the section as a whole is intended to apply in other
circumstances.

It is not the purpose of this section to induce you to infringe any
patents or other property right claims or to contest validity of any
such claims; this section has the sole purpose of protecting the
integrity of the free software distribution system, which is
implemented by public license practices.  Many people have made
generous contributions to the wide range of software distributed
through that system in reliance on consistent application of that
system; it is up to the author/donor to decide if he or she is willing
to distribute software through any other system and a licensee cannot
impose that choice.

This section is intended to make thoroughly clear what is believed to
be a consequence of the rest of this License.

  8. If the distribution and/or use of the Program is restricted in
certain countries either by patents or by copyrighted interfaces, the
original copyright holder who places the Program under this License
may add an explicit geographical distribution limitation excluding
those countries, so that distribution is permitted only in or among
countries not thus excluded.  In such case, this License incorporates
the limitation as if written in the body of this License.

  9. The Free Software Foundation may publish revised and/or new versions
of the General Public License from time to time.  Such new versions will
be similar in spirit to the present version, but may differ in detail to
address new problems or concerns.

Each version is given a distinguishing version number.  If the Program
specifies a version number of this License which applies to it and "any
later version", you have the option of following the terms and conditions
either of that version or of any later version published by the Free
Software Foundation.  If the Program does not specify a version number of
this License, you may choose any version ever published by the Free Software
Foundation.

  10. If you wish to incorporate parts of the Program into other free
programs whose distribution conditions are different, write to the author
to ask for permission.  For software which is copyrighted by the Free
Software Foundation, write to the Free Software Foundation; we sometimes
make exceptions for this.  Our decision will be guided by the two goals
of preserving the free status of all derivatives of our free software and
of promoting the sharing and reuse of software generally.

			    NO WARRANTY

  11. BECAUSE THE PROGRAM IS LICENSED FREE OF CHARGE, THERE IS NO WARRANTY
FOR THE PROGRAM, TO THE EXTENT PERMITTED BY APPLICABLE LAW.  EXCEPT WHEN
OTHERWISE STATED IN WRITING THE COPYRIGHT HOLDERS AND/OR OTHER PARTIES
PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY OF ANY KIND, EITHER EXPRESSED
OR IMPLIED, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF
MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE.  THE ENTIRE RISK AS
TO THE QUALITY AND PERFORMANCE OF THE PROGRAM IS WITH YOU.  SHOULD THE
PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF ALL NECESSARY SERVICING,
REPAIR OR CORRECTION.

  12. IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING
WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MAY MODIFY AND/OR
REDISTRIBUTE THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES,
INCLUDING ANY GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING
OUT OF THE USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED
TO LOSS OF DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY
YOU OR THIRD PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER
PROGRAMS), EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE
POSSIBILITY OF SUCH DAMAGES.

		     END OF TERMS AND CONDITIONS

	    How to Apply These Terms to Your New Programs

  If you develop a new program, and you want it to be of the greatest
possible use to the public, the best way to achieve this is to make it
free software which everyone can redistribute and change under these terms.

  To do so, attach the following notices to the program.  It is safest
to attach them to the start of each source file to most effectively
convey the exclusion of warranty; and each file should have at least
the "copyright" line and a pointer to where the full notice is found.

    <one line to give the program's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 51 Franklin Street, Fifth Floor, Boston, MA  02110-1301, USA


Also add information on how to contact you by electronic and paper mail.

If the program is interactive, make it output a short notice like this
when it starts in an interactive mode:

    Gnomovision version 69, Copyright (C) year name of author
    Gnomovision comes with ABSOLUTELY NO WARRANTY; for details type `show w'.
    This is free software, and you are welcome to redistribute it
    under certain conditions; type `show c' for details.

The hypothetical commands `show w' and `show c' should show the appropriate
parts of the General Public License.  Of course, the commands you use may
be called something other than `show w' and `show c'; they could even be
mouse-clicks or menu items--whatever suits your program.

You should also get your employer (if you work as a programmer) or your
school, if any, to sign a "copyright disclaimer" for the program, if
necessary.  Here is a sample; alter the names:

  Yoyodyne, Inc., hereby disclaims all copyright interest in the program
  `Gnomovision' (which makes passes at compilers) written by James Hacker.

  <signature of Ty Coon>, 1 April 1989
  Ty Coon, President of Vice

This General Public License does not permit incorporating your program into
proprietary programs.  If your program is a subroutine library, you may
consider it more useful to permit linking proprietary applications with the
library.  If this is what you want to do, use the GNU Lesser General
Public License instead of this License.


==> anc/xt-super/dune-geometry/Makefile.am <==
# we need the module file to be able to build via dunecontrol
EXTRA_DIST= CMakeLists.txt dune.module

SUBDIRS = m4 dune doc lib

# don't follow the full GNU-standard
# we need automake 1.9 or newer
AUTOMAKE_OPTIONS = foreign 1.9

# pass most important options when "make distcheck" is used
DISTCHECK_CONFIGURE_FLAGS = --with-dune-common=$(DUNE_COMMON_ROOT)  CXX="$(CXX)" CC="$(CC)"

include $(top_srcdir)/am/top-rules
include $(top_srcdir)/am/global-rules


# Distribute and install config.h.cmake
configdir = $(datadir)/dune-geometry
dist_config_DATA = config.h.cmake

include $(top_srcdir)/am/cmake-pkg-config


==> anc/xt-super/dune-geometry/README <==
Preparing the Sources
=========================

Additional to the software mentioned in README you'll need the
following programs installed on your system:

  automake >= 1.5

  autoconf >= 2.50

  libtool

Getting started
---------------

If these preliminaries are met, you should run

  dunecontrol all

which will find all installed dune modules as well as all dune modules
(not installed) which sources reside in a subdirectory of the current
directory. Note that if dune is not installed properly you will either
have to add the directory where the dunecontrol script resides (probably
./dune-common/bin) to your path or specify the relative path of the script.

On your project and all uninstalled DUNE source modules found the script
will then calls the GNU autoconf/automake to create a ./configure-script
and the Makefiles. Afterwards that configure script will be called and the
modules will be build using make all

Most probably you'll have to provide additional information to dunecontrol
(e. g. compilers, configure options) and/or make options.

The most convenient way is to use options files in this case. The files
defining three variables:

AUTOGEN_FLAGS    flags passed to autogen
CONFIGURE_FLAGS  flags passed to configure
MAKE_FLAGS       flags passed to make

An example options file might look like this:

#use this options to autogen, configure and make if no other options are given
AUTOGEN_FLAGS="--ac=2.50 --ac=1.8" #Forces automake 2,50 and autoconf 1.8
CONFIGURE_FLAGS="CXX=g++-3.4 --prefix=/install/path" #force g++-3.4 as compiler
MAKE_FLAGS=install #Per default run make install instead of simply make

If you save this information into example.opts you can path the opts file to
dunecontrol via the --opts option, e. g.

  dunecontrol --opts=example.opts all

To get a full list of available configure flags just run

  dunecontrol configure --help

after running at least
  dunecontrol autogen

More info
---------

See

     dunecontrol --help

for further options.


The full build-system is described in the dune-common/doc/buildsystem (Git version) or under share/doc/dune-common/buildsystem if you installed DUNE!


==> anc/xt-super/dune-geometry/config.h.cmake <==
/* begin dune-geometry
   put the definitions for config.h specific to
   your project here. Everything above will be
   overwritten
*/
/* begin private */
/* Name of package */
#define PACKAGE "@DUNE_MOD_NAME@"

/* Define to the address where bug reports for this package should be sent. */
#define PACKAGE_BUGREPORT "@DUNE_MAINTAINER@"

/* Define to the full name of this package. */
#define PACKAGE_NAME "@DUNE_MOD_NAME@"

/* Define to the full name and version of this package. */
#define PACKAGE_STRING "@DUNE_MOD_NAME@ @DUNE_MOD_VERSION@"

/* Define to the one symbol short name of this package. */
#define PACKAGE_TARNAME "@DUNE_MOD_NAME@"

/* Define to the home page for this package. */
#define PACKAGE_URL "@DUNE_MOD_URL@"

/* Define to the version of this package. */
#define PACKAGE_VERSION "@DUNE_MOD_VERSION@"

/* end private */

/* Define to the version of dune-geometry */
#define DUNE_GEOMETRY_VERSION "${DUNE_GEOMETRY_VERSION}"

/* Define to the major version of dune-geometry */
#define DUNE_GEOMETRY_VERSION_MAJOR ${DUNE_GEOMETRY_VERSION_MAJOR}

/* Define to the minor version of dune-geometry */
#define DUNE_GEOMETRY_VERSION_MINOR ${DUNE_GEOMETRY_VERSION_MINOR}

/* Define to the revision of dune-geometry */
#define DUNE_GEOMETRY_VERSION_REVISION ${DUNE_GEOMETRY_VERSION_REVISION}

/* end dune-geometry */


==> anc/xt-super/dune-geometry/configure.ac <==
# -*- Autoconf -*-
# Process this file with autoconf to produce a configure script.

AC_PREREQ([2.62])
DUNE_AC_INIT # gets module version from dune.module file
AC_CONFIG_SRCDIR([dune/geometry/type.hh])
AC_CONFIG_HEADERS([config.h])

# we need no more than the standard DE-stuff
# this module depends on dune-common
# this implies checking for [dune-common]
DUNE_CHECK_ALL

# preset variable to path such that #include <dune/...> works
AC_SUBST(AM_CPPFLAGS, '$(DUNE_CPPFLAGS) -I$(top_srcdir)')
AC_SUBST(AM_LDFLAGS, '$(DUNE_LDFLAGS)')
AC_SUBST([LDADD], '$(top_builddir)/lib/libdunegeometry.la $(DUNE_LIBS)')

AC_CONFIG_FILES([
  Makefile
  lib/Makefile
  doc/Makefile
  doc/appl/Makefile
  doc/appl/refelements/Makefile
  doc/doxygen/Makefile
  doc/doxygen/Doxyfile
  doc/refinement/Makefile
  dune/Makefile
  dune/geometry/Makefile
  dune/geometry/test/Makefile
  dune/geometry/genericgeometry/Makefile
  dune/geometry/genericgeometry/test/Makefile
  dune/geometry/quadraturerules/Makefile
  dune/geometry/refinement/Makefile
  m4/Makefile
  dune-geometry.pc
])
AC_OUTPUT

# finally print the summary information
DUNE_SUMMARY_ALL


==> anc/xt-super/dune-geometry/doc/CMakeLists.txt <==
add_subdirectory(appl)
add_subdirectory(doxygen)
add_subdirectory(refinement)


==> anc/xt-super/dune-geometry/doc/Makefile.am <==

if INKSCAPE
INKSCAPE_SUBDIRS = refinement
endif INKSCAPE
SUBDIRS = $(INKSCAPE_SUBDIRS) appl doxygen
CURDIR = doc
BASEDIR = ..

docdir=$(datadir)/doc/dune-geometry

include $(top_srcdir)/am/webstuff
include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-geometry/doc/appl/CMakeLists.txt <==
add_subdirectory(refelements)


==> anc/xt-super/dune-geometry/doc/appl/Makefile.am <==
if BUILD_DOCS
PAGES =
endif

SUBDIRS = refelements

# place in website
BASEDIR=../..
CURDIR=doc/appl

# install the html pages
docdir=$(datadir)/doc/dune-geometry/appl
if BUILD_DOCS
DOCFILES = $(PAGES)
EXTRA_DIST = CMakeLists.txt $(PAGES)
endif

include $(top_srcdir)/am/webstuff
include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-geometry/doc/appl/refelements/CMakeLists.txt <==
set(PICTURES gg_hexahedron.png gg_line.png gg_prism.png gg_pyramid.png
  gg_quadrilateral.png gg_tetrahedron.png gg_triangle.png
  gg_hexahedron_edges.png gg_tetrahedron_edges.png gg_prism_edges.png gg_pyramid_edges.png)

inkscape_generate_png_from_svg(${PICTURES} OUTPUT_DIR ${CMAKE_CURRENT_BINARY_DIR})
add_custom_target(update_images DEPENDS ${PICTURES})

install(FILES ${PICTURES} DESTINATION ${CMAKE_INSTALL_DOCDIR}/appl/refelements)


==> anc/xt-super/dune-geometry/doc/appl/refelements/Makefile.am <==
# include this into website
EXTRAINSTALL=gg_hexahedron.png gg_line.png gg_prism.png gg_pyramid.png \
  gg_quadrilateral.png gg_tetrahedron.png gg_triangle.png\
  gg_hexahedron_edges.png gg_tetrahedron_edges.png gg_prism_edges.png gg_pyramid_edges.png

# place in website
BASEDIR=../../..
CURDIR=doc/appl/refelements

# install docs
docdir=$(datadir)/doc/dune-geometry/appl/refelements
if BUILD_DOCS
EXTRA_DIST= CMakeLists.txt $(EXTRAINSTALL)
DOCFILES= $(EXTRAINSTALL)
endif

if INKSCAPE
update-images: $(EXTRAINSTALL)
endif

include $(top_srcdir)/am/webstuff
include $(top_srcdir)/am/inkscape.am
include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-geometry/doc/appl/refelements/SVG.readme <==
These picture were made using inkscape.

To export png files you will have to have sketch installed.
Please export the picture with a resolution of 60 DPI to achieve
common picture size.

==> anc/xt-super/dune-geometry/doc/appl/refelements/referenceelementspage.txt <==
/**
\page GeometryGenericGeometry Generic Geometries
@ingroup GeometryReferenceElements

\section GeometryGeometryIntroduction Introduction

In the following we will give a definition of reference
elements and subelement numbering. This is used to
define geometries by prescibing a set of points in
the space \f$ \mathbf{R}^w \f$.

The basic building block for these elements is given
by a recursion formula which assignes to each
set \f$ E \subset \mathbf{R}^d \f$ either 
a prism element 
\f$ E^\vert\subset \mathbf{R}^{d+1} \f$
or a pyramid element 
\f$ E^\circ\subset \mathbf{R}^{d+1} \f$ with
\f$ E^\vert = \lbrace (x,\bar{x}) \mid 
             x \in E, \bar{x} \in [0,1] \rbrace \f$ and
\f$ E^\circ = \lbrace ((1-\bar{x})x,\bar{x}) \mid 
             x \in E, \bar{x} \in [0,1] \rbrace \f$.
The recursion starts with a single point \f$ P_0=0\in\mathbf{R}^0 \f$.

For \f$ d=1,2,3 \f$ this leads to the following elements
- \f$ d=1 \f$: 
  \f$ L_1 = P_0^\vert = P_0^\circ = [0,1] \f$ is a line.
- \f$ d=2 \f$: 
  \f$ Q_2 = L_1^\vert \f$ is a cube and
  \f$ S_2 = L_1^\circ \f$ is a simplex.
- \f$ d=3 \f$: 
  \f$ Q_3 = Q_2^\vert \f$ is a cube,
  \f$ S_3 = S_2^\circ \f$ is a simplex,
  \f$ \mathrm{pyramid}_3 = Q_2^\circ \f$ is a pyramid, and
  \f$ \mathrm{prism}_3   = S_2^\vert \f$ is a prism.
.
In general if 
\f$ Q_d \f$ is a cube then \f$ Q_d^\vert \f$ is also a cube 
and if 
\f$ S_d \f$ is a simplex then \f$ S_d^\circ \f$ is also a simplex.

Based on the recursion formula we can also define 
a numbering of the subentities and also of the
sub-subentities of \f$ E^\vert \f$ or \f$ E^\circ \f$
based on a numbering of \f$ E \f$. For the
subentities of codimension \f$ c \f$ we use the numbering
- \f$ E^\vert \f$:
  the first numbers are assinged to the entities parallel
  to the \f$ x_d-\f$axis in the same order
  as the subentites of the same codimension in \f$ E \f$;
  then to the subentities of codimension \f$ c-1 \f$ 
  in the bottom followed by those in the top. 
- \f$ E^\circ \f$:
  in this case we first number the subentities of 
  codimension \f$ c-1 \f$ in the bottom, followed
  by each subentity based on a subentity of
  codimension \f$ c \f$ in \f$ E \f$.
.
For the subentity of codimension \f$ cc \f$
in a codimension \f$ c \f$ subentity \f$ E' \f$
we use the numbering induced by the 
numbering the reference element corresponding to
\f$ E' \f$.

Here is a graphical representation of the reference elements:
     -# <b>One-dimensional reference element. For d=1 the simplex and cube are identical</b>
       \image html gg_line.png
     -# <b>Two-dimensional reference simplex (a.k.a. triangle)</b>
	   \image html gg_triangle.png
     -# <b>Three-dimensional reference simplex (a.k.a. tetrahedron)</b>
       <table class="imagelist"><tr>
	   <td>\image html gg_tetrahedron.png "Face Numbering"</td>
	   <td>\image html gg_tetrahedron_edges.png "Edge Numbering"</td>
       </tr></table>
     -# <b>Two-dimensional reference cube (a.k.a. quadrilateral)</b>
	   \image html gg_quadrilateral.png
     -# <b>Three-dimensional reference cube (a.k.a. hexahedron)</b>
       <table class="imagelist"><tr>
       <td>\image html gg_hexahedron.png "Face Numbering"</td>
	   <td>\image html gg_hexahedron_edges.png "Edge Numbering"</td>
       </tr></table>
     -# <b>Prism reference element</b>
       <table class="imagelist"><tr>
	   <td>\image html gg_prism.png "Face Numbering"</td>
	   <td>\image html gg_prism_edges.png "Edge Numbering"</td>
       </tr></table>
     -# <b>Pyramid reference element</b>
       <table class="imagelist"><tr>
	   <td>\image html gg_pyramid.png "Face Numbering"</td>
	   <td>\image html gg_pyramid_edges.png "Edge Numbering"</td>
       </tr></table>
       
In addition to the numbering and the corner coordinates
of a reference element \f$ \hat{E} \f$ we also define the
barycenters \f$ b(\hat{E}) \f$,
the volume \f$ |\hat{E}| \f$ and the normals 
\f$ n_i(\hat{E}) \f$ 
to all codimension one subelements.

The recursion formula is also used to define mappings
from reference elements \f$ E \f$ to general polytop
given by a set of coordinates for the corner points -
together with the mapping \f$ \Phi \f$,
the transpose of the jacobian 
\f$ D\Phi^T(x)\in\mathbf{R}^{d,w} \f$ is also 
defined where \f$ d \f$ is the dimension of the
reference element and \f$ w \f$ the dimension of
the coordinates. 
This sufficies to define other necessary parts 
of a Dune geometry by LQ-decomposing \f$ D\Phi^T \f$:
let \f$ D\Phi^T(x) = LQ \f$ be given
with a lower diagonal matrix
\f$ L\in \mathbf{R}^{d,d} \f$
and a matrix \f$ Q\in\mathbf{R}^{d,w} \f$ which
satisfies \f$ Q Q^T = I \f$:
- Jacobian inverse transpose 
  \f[ D\Phi(x)^{-T}:=Q^T L^{-1}. \f]
- Integration element 
  \f[ \sqrt{\mathrm{det}(D\Phi(x)^T D\Phi(x))} =
      \sqrt{\mathrm{det}(LL^T)} = 
      \Pi_{i=1}^d l_{ii}. \f]
- Volume
  \f[ \int_{\hat{E}} \Pi_{i=1}^d l_{ii}(x) d\;x
      = |\hat{E}| \Pi_{i=1}^d l_{ii}(b(\hat{E})). \f]
  (Here some assumptions on the degree of 
   the integration element is used.)
.
The next sections describe the details of the construction.

\section GeometryGeometryTopology Reference Topology

We define the set \f$\mathcal{T}\f$ of reference topologies by the following 
rules:
- \f$\mathcal{T}\f$ contains an element \f$\mathbf{p}\f$ that we call the point
  topology.
- For \f$T \in \mathcal{T}\f$, \f$\mathcal{T}\f$ contains an element 
  \f$T^\vert\f$ that we call the prism over \f$T\f$.
- For \f$T \in \mathcal{T}\f$, \f$\mathcal{T}\f$ contains an element 
  \f$T^\circ\f$ that we call the pyramid over \f$T\f$.
.

For each reference topology \f$T\f$ we define the following values:

- \b Dimension:
The point topology has dimension zero and the dimension of 
a prism or a pyramid topology over \f$t\f$ has dimension  \f$d(t)+1\f$.
- \b Size:
For \f$c=0,\dots,d\f$ with \f$d=d(T)\f$ 
we define the number \f$s_c(T)\f$ through
  - \f$s_0(T)=1\f$.
  - If \f$T=t^\vert\f$ then 
    \f$s_d(T)=2s_{d-1}(t)\f$ and for
    \f$c\in \{1,\dots,d-1\}\f$ we have
    \f$s_c(T)=s_{c}(t)+2s_{c-1}(t)\f$.
  - If \f$T=t^\circ\f$ then 
    \f$s_d(T)=s_{d-1}(t)+1\f$ and for
    \f$c\in \{1,\dots,d-1\}\f$ we have
    \f$s_c(T)=s_{c-1}(t)+s_{c}(t)\f$.
  . 
- \b Subtopology:
Given a reference topology \f$T\f$ of dimension \f$d\f$ and a
codimension \f$c=0,\dots,d\f$ 
we now define the subtopology \f$S_{c,i}(T)\in\mathcal{T}\f$
for \f$i=1,\dots,s_c(T)\f$:
  - \f$S_{0,1}(T)=T\f$ and \f$S_{d,i}(T)=\mathbf{p}\f$
  - For \f$T=t^\vert\f$ and 
    \f$c\in \{1,\dots,d-1\}\f$
    we define using the abbreviations \f$p=s_{c}(t),q=s_{c-1}(t)\f$
    \f[S_{c,i}(T) = \left\{\begin{array}{ll}
                    S_{c,i}(t)^\vert  & \mbox{for}\; i=1,\dots,p, \\
                    S_{c-1,i-p}(t)    & \mbox{for}\; i=p+1,\dots,p+q, \\
                    S_{c-1,i-p-q}(t)  & \mbox{for}\; i=p+q+1,\dots,p+2q.
                    \end{array}\right.
    \f]
  - For \f$T=t^\circ\f$ and 
    \f$c\in \{1,\dots,d-1\}\f$
    we define using the abbreviations \f$p=s_{c}(t),q=s_{c-1}(t)\f$
    \f[S_{c,i}(T) = \left\{\begin{array}{ll}
                    S_{c-1,i}(t)       & \mbox{for}\; i=1,\dots,q, \\
                    S_{c,i-q}(t)^\circ & \mbox{for}\; i=q+1,\dots,q+p.
                    \end{array}\right.
    \f]
.

Notice that the number of vertices (i.e., subtopologies of
codimension\f$d(T)\f$) of a topology \f$T\f$ does not uniquely identify the
topology.
To see this, consider the topologies
\f$T_1 = \mathbf{p}^{\vert\vert\vert\circ\circ}\f$ and
\f$T_2 = \mathbf{p}^{\circ\circ\circ\circ\vert}\f$.
For these topologies we have \f$s_d( T_1 ) = s_d( T_2 ) = 10\f$.


\section GeometryGeometryElement Reference Domains

For each reference topology \f$T\f$ we assosiate the set of corners
\f$\mathcal{C}(T):=(p_i(T))_{1=1}^{s_d(T)}\subset\mathbf{R}^d(T)\f$ 
defined through 
- \f$T=\mathbf{p}\f$: \f$p_0(T)=0\in\mathbf{R}^0\f$
- \f$T=t^\vert\f$: \f$p_k(T)=(p_k(t),0),p_{d'+k}(T)=(p_k(t),1)\f$
  for \f$k=1,\dots,d'\f$, with \f$d'=s_d(t)\f$.
- \f$T=t^\circ\f$: \f$p_k(T)=(p_k(t),0)\f$ 
  for \f$k=1,\dots,d-1\f$ and \f$p_d(T)=e_d\f$ with
  \f$d=s_d(T)\f$
.
The convex hall of the set of points \f$\mathcal{C}(T)\f$ defines
the reference domain \f$\mathrm{domain}(T)\f$ for the reference topology \f$T\f$;
it follows that
- \f$\mathrm{domain}( \mathbf{p} ) := \lbrace 0 \rbrace \subset \mathbf{R}^0\f$,
- \f$\mathrm{domain}( T^\vert ) := \mathrm{domain}( T ) \times [0,1]\f$,
- \f$\mathrm{domain}( T^\circ )
  := \lbrace ((1-\bar{x})x,\bar{x}) \mid 
             x \in \mathrm{domain}( T ),
             \bar{x} \in [0,1] \rbrace\f$.
.

\section GeometryGeometryMappings Reference Elements and Mappings

A pair \f$E=(T,\Phi)\f$ of a topology \f$T\f$ and a map 
\f$\Phi:\mathrm{domain}( T ) \to \mathbf{R}^w\f$ with \f$w\geq d(T)\f$
is called an element. 

The reference element is the pair 
\f$E(T)=(T,{\rm id})\f$.

For a given set of points 
\f$\mathcal{C}:=(p_i)_{1=1}^{s_d(T)}\subset\mathbf{R}^w\f$
we define a mapping 
\f$\Phi_T(\mathcal{C},\cdot)\mathrm{domain}( T ) \to \mathbf{R}^w\f$
through \f$\Phi_T(\mathcal{C};p_i(T))=p_i\f$ for all
\f$p_i(T)\in \mathcal{C}(T)\f$. This mapping can be expressed using the
recurive definition of the reference topologies through:
- \f$\Phi_{\mathbf{p}}( (p_0) ; x ) = p_0\f$,
- \f$\Phi_{T^\vert}( (p_1,\ldots,p_{s_d(T^\vert)} ; (x,\bar{x}) )
  = (1 - \bar{x}) \Phi_T( p_1,\ldots,p_{s_d(T)} ; x )
    + \bar{x} \Phi_T( p_{s_d(T)+1},\dots,p_{s_d(T^\vert)} ; x )\f$
  with \f$x\in \mathrm{domain}( T )\f$ and \f$\bar{x}\in[0,1]\f$.
- \f$\Phi_{T^\circ}( p_1,\ldots,p_{s_d(T^\circ)}) ; (x,\bar{x}) )
  = (1 - \bar{x}) \Phi_T( p_1,\ldots,p_{s_d(T)-1} ; x )
    + \bar{x} p_{s_d(T^\circ)} \f$ 
  with \f$x\in \mathrm{domain}( T )\f$ and \f$\bar{x}\in[0,1]\f$.
.

\section GeometryGeometryNumbering Numbering of Subelements

Given a reference topology \f$T\f$, a codimension 
\f$c\in\{0,\dots,d(T)\}\f$ and
a subtopology \f$S_{c,i}(T)\f$ 
we define a subset of the corner set \f$\mathcal{C}(T)\f$
\f$ \mathcal{C}_{c,i}(T)=
    (p_{k_j}(T))_{j=1}^{s_{d(S_{c,i}(T)}(S_{c,i}(T))} \f$ 
given by the subsequence
\f$ \mathcal{K}_{c,i}(T)=(k_j)_{j=1}^{s_{d(S_{c,i}(T)}(S_{c,i}(T))} \f$
of \f$ \{1,dots,s_{d(T)}(T)\} \f$:

\f$ \mathcal{C}_{0,0}(T) = \mathcal{C}(T)\f$,
\f$ \mathcal{C}_{d(T),i}(T) = (p_i(T)) \f$,
and for \f$c\in\{1,\dots,d(T)-1\}\f$ we define
\f$ \mathcal{K}_{c,i}(T)=(k_j)_{j=1}^{s_{d(S_{c,i}(T)}(S_{c,i}(T))} \f$
through the recursion
  - \f$T=t^\vert\f$: \n
    For \f$ i=1,\dots,s_c(T) \f$
    we define
    \f$ \mathcal{K}_{c,i}(T)=(k_1,\dots,k_n,
                              k_1+s_{d(t)}(t)\dots,k_n+s_{d(t)}(t)) \f$
    with 
    \f$ \mathcal{K}_{c,i}(T)= \{k_1,\dots,k_n\} \f$. \n
    For \f$ i=s_(T)+1,\dots,s_c(T)+s_{c+1}(T) \f$
    we define
    \f$ \mathcal{K}_{c,i}(T)=(k_1,\dots,k_n) \f$
    with 
    \f$ \mathcal{K}_{c-1,i}(T)= \{k_1,\dots,k_n\} \f$. \n
    For \f$ i=s_c(T)+s_{c+1}(T)+1,\dots,s_c(T)+2s_{c+1}(T) \f$
    we define
    \f$ \mathcal{K}_{c,i}(T)=(k_1+s_{d(t)}(t),\dots,k_n+s_{d(t)}(t)) \f$
    with 
    \f$ \mathcal{K}_{c-1,i}(T)= \{k_1,\dots,k_n\} \f$.
  - \f$T=t^\circ\f$: \n
    For \f$ i=1,\dots,s_{c-1}(T) \f$ 
    we define
    \f$ \mathcal{K}_{c,i}(T)=(k_1,\dots,k_n) \f$
    with 
    \f$ \mathcal{K}_{c-1,i}(T)= \{k_1,\dots,k_n\} \f$. \n
    For \f$ i=s_{c-1}(T)+1,\dots,s_{c-1}(T)+s_c(T) \f$ 
    we define
    \f$ \mathcal{K}_{c,i}(T)=(k_1,\dots,k_n,s_{d(T)}(T)) \f$
    with 
    \f$ \mathcal{K}_{c-1,i}(T)= \{k_1,\dots,k_n\} \f$.
  .

Given these subsets we define subreference elements 
\f$E_{c,i}(T)=(S_{c,i}(T),\Phi_{c,i}(T))\f$
of \f$E(T)\f$ given by the following mapping
\f$ \Phi_{c,i}(T,\cdot)=\Phi(S_{c,i}(T),\mathcal{C}_{c,i}(T),\cdot) \f$.

Furthermore we define a numbering of the subreference
elements of each subreference element in \f$T\f$.
This is the number \f$ k=\mathrm{index}_{c,i,cc,ii}(T)\f$
for \f$c\in\{0,\dots,d(T)\}\f$,
\f$ i\in\{1,\dots,s_c(T)\} \f$, and
\f$ cc\in\{0,\dots,d(S_{c,i})\}\f$,
\f$ ii\in\{1,\dots,s_{cc}(S_{c,i})\} \f$ 
for which
\f[\Phi_{c,i}(S_{c,i}(T))\circ \Phi_{cc,ii}(S_{cc,ii}(S_{c,i}(T))) =
   \Phi_{c+cc,k}(T).\f]
*/


==> anc/xt-super/dune-geometry/doc/doxygen/CMakeLists.txt <==
# shortcut for creating the Doxyfile.in and Doxyfile
add_doxygen_target()


==> anc/xt-super/dune-geometry/doc/doxygen/Doxylocal <==
# This file contains local changes to the doxygen configuration
# please us '+=' to add file/directories to the lists

# The INPUT tag can be used to specify the files and/or directories that contain
# documented source files. You may enter file names like "myfile.cpp" or
# directories like "/usr/src/myproject". Separate the files or directories
# with spaces.

INPUT                 += @srcdir@/mainpage.txt \
                         @srcdir@/modules.txt \
                         @top_srcdir@/dune/geometry \
                         @top_srcdir@/doc/appl/refelements/referenceelementspage.txt

# see e.g. dune-grid for the examples of mainpage and modules
# INPUT                 += @srcdir@/mainpage #                          @srcdir@/modules

# The EXCLUDE tag can be used to specify files and/or directories that should
# excluded from the INPUT source files. This way you can easily exclude a
# subdirectory from a directory tree whose root is specified with the INPUT tag.

EXCLUDE               += @top_srcdir@/dune/geometry/quadraturerules

# The EXAMPLE_PATH tag can be used to specify one or more files or
# directories that contain example code fragments that are included (see
# the \include command).

# EXAMPLE_PATH          += @top_srcdir@/src

# The IMAGE_PATH tag can be used to specify one or more files or
# directories that contain image that are included in the documentation (see
# the \image command).

IMAGE_PATH            += @top_srcdir@/doc/appl/refelements \
                         @top_srcdir@/doc/refinement


==> anc/xt-super/dune-geometry/doc/doxygen/Makefile.am <==

BASEDIR=../..
CURDIR=doc/doxygen

include $(top_srcdir)/am/doxygen
include $(top_srcdir)/am/global-rules


EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-geometry/doc/doxygen/mainpage.txt <==
/** \mainpage dune-geometry Automatic Documentation

\section intro Introduction

Welcome to the %Dune documentation pages. This documentation has been
generated using Doxygen, a free source code documentation system for
documenting C/C++ code.

\section mods Modules

The best way to start is from the page \subpage modules which gives
you access to the documentation by category.

*/

/** \page modules Modules
*/


==> anc/xt-super/dune-geometry/doc/doxygen/modules.txt <==
// -*- mode: c++; tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=8 sts=2:
/* This file determines the order how things appear in the doxygen
   documentation within the Geometry group. It works like this:

   @defgroup commands appear only in this file here which is
   parsed before the other files (because it is mentioned first 
   in the Doxyfile).

   Only @addtogroup is used in the code documentation.
*/
/** @defgroup Geometry dune-geometry
 */
/**   @defgroup GeometryType Geometry Type
 *    @ingroup Geometry
 */
/**   @defgroup GeometryReferenceElements Reference Elements
 *    @ingroup Geometry
 */
/**   @defgroup GenericGeometry Generic Geometry
 *    @ingroup Geometry
 */
/**   @defgroup Quadrature Quadrature
 *    @ingroup Geometry
 */


==> anc/xt-super/dune-geometry/doc/refinement/CMakeLists.txt <==

if(INKSCAPE)
  set(DOCS ${DOCS} referencetokuhn0.png simplexvertexindex.png)
  set(EPS_IMGS simplexvertexindex.eps referencetokuhn0.eps kuhntriangulation.eps)
  inkscape_generate_eps_from_svg(DPI 180
    OUTPUT_DIR ${CMAKE_CURRENT_BINARY_DIR}
    INPUT_DIR ${CMAKE_CURRENT_BINARY_DIR} ${EPS_IMGS})
endif(INKSCAPE)
dune_add_latex_document(refinement.tex FATHER_TARGET doc
  DEFAULT_SAFEPDF
  DEPENDS ${EPS_IMGS})
set(PDFDOCS ${CMAKE_CURRENT_BINARY_DIR}/refinement.pdf)

create_doc_install(${CMAKE_CURRENT_BINARY_DIR}/refinement.pdf ${CMAKE_INSTALL_DOCDIR}/refinement)


==> anc/xt-super/dune-geometry/doc/refinement/Makefile.am <==
#refinementdir = $(includedir)/dune/geometry/refinement

dist_noinst_DATA =								\
	kuhntriangulation.svg kuhntriangulation.png kuhntriangulation.eps	\
	referencetokuhn0.svg referencetokuhn0.png referencetokuhn0.eps		\
	refinement.tex								\
	simplexvertexindex.svg simplexvertexindex.png simplexvertexindex.eps

if BUILD_DOCS
 DOCS = referencetokuhn0.png simplexvertexindex.png
 PDFDOC = refinement.pdf
endif
EXTRAINSTALL = refinement.pdf

docdir=$(datadir)/doc/dune-geometry/refinement
DOCFILES = $(PDFDOC)
EXTRA_DIST = $(PDFDOC) CMakeLists.txt

refinement.dvi: refinement.tex simplexvertexindex.eps referencetokuhn0.eps kuhntriangulation.eps

.svg.eps:
if INKSCAPE
	$(INKSCAPE) --export-dpi=180 -e $@.png $< || { rm -f $@.png ; exit 1; }
if CONVERT
	$(CONVERT) $@.png EPS:$@.tmp || { rm -f $@.tmp ; exit 1; }
else !CONVERT
	echo Sorry, you need convert installed to convert .png into .eps
	exit 1
endif !CONVERT
	mv $@.tmp $@
	rm $@.png
else !INKSCAPE
	echo Sorry, you need inkscape installed to convert .svg into .png
	exit 1
endif !INKSCAPE

MOSTLYCLEANFILES = *.aux *.bbl *.blg *.log *.out *.toc *.dvi *.pdf *.ps *.eps

include $(top_srcdir)/am/latex
include $(top_srcdir)/am/inkscape.am

BASEDIR = ../..
CURDIR = doc/refinement

include $(top_srcdir)/am/webstuff
include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-geometry/doc/refinement/refinement.tex <==
\documentclass[english,a4paper]{article}
\usepackage[latin1]{inputenc}
\usepackage{babel}
\usepackage{listings}
\usepackage{float}
\usepackage{type1cm}
\usepackage{paralist}
\usepackage{graphicx}
\usepackage{amssymb}
\usepackage[hyphens]{url}

\floatstyle{boxed}
\restylefloat{figure}
\setcounter{topnumber}{5}
\setcounter{bottomnumber}{5}
\setcounter{totalnumber}{10}
\renewcommand{\topfraction}{0.9}
\renewcommand{\bottomfraction}{0.9}
\renewcommand{\textfraction}{0.1}
\renewcommand{\floatpagefraction}{0.9}

\newfloat{Listing}{tbp}{pro}

\lstset{language=C++,
  columns=fullflexible,
  basicstyle=\sffamily,
  commentstyle=\itshape}

% This command does two things:
% #1 ensure that non-keywords are printed non-bold, even in titles.
% #2 fold newlines into spaces before they are given to \lstinline so
%    I don't need to care where I break my lines in normal text.
\newcommand{\code}[1]{\textnormal{\lstinline{#1}}}

% don't use the dash in enumerations because it look too much like a
% minus
\setdefaultitem{\textbullet}{\textbullet}{\textbullet}{\textbullet}

\author{J.~Fahlke}
\title{Implementing Local and Temporary Refinements in Dune}
\date{6th February 2006}

%
% Structure of the document:
% - Introduction (What is Refinement, and what is its purpose)
% - Design of the Interface
%   - Refinement
%   - Why are the Iterators not dereferenceable
%   - VirtualRefinement
%   - buildRefinement()
% - Extending Refinement
% - Overview of the implementation
%   - hcube
%   - simplex (short)
%   - triangulation
% - Implementing Refinement of simplices
%   - Kuhn triangulation
%   - Refining simplices
%   - Terminology
%   - Kuhn simplex <-> permutation
%   - Permutation <-> Integer
%   - Counting vertices
%   - Numbering vertices
%   - Counting Elements
%   - Numbering Elements
%   - Transformation reference <-> Kuhn simplex
%

\begin{document}
\maketitle

\section{Introduction}

Refinement is a subsystem of Dune\cite{dune} which allows for local
and temporary refinements of arbitrary grid entities without having to
modify the grid or the entity itself.  This allows to interpolate
nonlinear functions into linear pieces.

It can also be used to partition entities of one geometry type into
subentities of another geometry type, e.\,g.\ quadrilaterals into
triangles.  This is useful if we want to write a grid and associated
data into a file, but the file format can only deal with one geometry
type.

\section{Design of the Interface}

\subsection{Terminology}

\begin{description}
\item[Entity:] An entity is an arbitrary polytope which is a member of
  a grid.  It may have the same dimension as the grid itself or any
  lower dimension.
\item[Element:] An element is an {\em entity} of the same dimension as
  the grid it belongs to.
\item[Vertex:] A vertex is an {\em entity} of dimension 0 (a point).
\item[Codimension:] Let $d_G$ be the dimension of a grid and $d_e$ the
  dimension of one of its {\em entities}.  The codimension $c_e$ of that
  entity is defined as $c_e:=d_G-d_e$.  That means that the
  codimension of a {\em vertex} equals the dimension of its grid,
  while the codimension of an {\em element} is alway 0.
\item[Subentity:] When we refine an {\em entity}, we can view it as a
  grid consisting of smaller entities of the same or lower dimension.
  To distinguish these smaller entities from those who belong to a
  full-fledged grid, we call then subentities.  Subentities also have
  a codimension: let $d_e$ be the dimension of the refined entity and
  $d_s$ be the dimension of one of its subentities, than $c_s:=d_e-d_s$
  is the codimension of the subentity.
\item[Subelement:] A subelement is a {\em subentity} with a
  codimension of 0.  It has the same dimension as the {\em entity} it
  refines.
\item[Subvertex:] A subvertex is a {\em subentity} with a dimension of
  0.  Its codimension equals the dimension of the {\em entity} it
  refines.
\end{description}

The prefix ``sub-'' may be omitted when it is clear that we are
talking about subentities instead of entities.

\subsection{General Considerations}

What data do we need to refine an entity, and what data do we want
back?

We want the subelements.  That means: how many subelements are
there, what are their indices within the refined entity, and what are
their corners.  That leads to the next topic: we want the subvertices.
That means: how many subvertices are there, and what are their indices
and positions within the refined entity.

To get this data, we need the geometry type of the entity we want to
refine and the geometry type of the entities we want back.  Of course,
we need the dimension of the entities as well.  We will do the
refining on Dunes reference elements, so this is all the information
we need about the entity to be refined.  Finally, we need to know the
refinement level, that is, how fine the subentities should be.

There is one addition: each grid in Dune may have its own C++ type for
its coordinates.  We pass that to Refinement as well, so it can do the
calculation with the same precision as the grid itself.

\begin{Listing}
  \begin{lstlisting}{}
template<NewGeometryType::BasicType geometryType,
         class CoordType,
         NewGeometryType::BasicType coerceTo,
         int dimension>
class Refinement
{
public:
  enum { dimension };

  template<int codimension>
  struct Codim {
    class SubEntityIterator;
  };
  typedef Codim<dimension>::SubEntityIterator VertexIterator;
  typedef Codim<0>::SubEntityIterator ElementIterator;

  typedef FieldVector<int, nCorners> IndexVector;
  typedef FieldVector<CoordType, dimension> CoordVector;

  static int nVertices(int level);
  static VertexIterator vBegin(int level);
  static VertexIterator vEnd(int level);

  static int nElements(int level);
  static ElementIterator eBegin(int level);
  static ElementIterator eEnd(int level);
}
  \end{lstlisting}
  \caption{The interface of \code{class Refinement}.}
  \label{intf_stat}
\end{Listing}

\subsection{\code{class Refinement}}

We chose an interface somewhat similar to the grid interface in Dune,
so our users don't have to learn totally new concepts.  The
\code{class Refinement} has methods to count the number of subelements
and the number of vertices on a given refinement level.  It also
contains iterators which iterate over the subelements and subvertices
of the refinement.

But that is where the similarity ends.  There is no support for
subentities other than subelements and subvertices.  \code{class
  Refinement} needs no information about itself at runtime, so it
contains only static methods and we can't actually create instances of
it.

Listing \ref{intf_stat} shows the interface of \code{class
  Refinement}.  To make compiler optimisation possible, it gets the
geometry type and the dimension of the refined entity, the geometry
type of its subelements and the coordinate type as template
parameters.  The only runtime parameter is the refinement level.

\begin{Listing}
  \begin{lstlisting}{}
template<NewGeometryType::BasicType geometryType,
         class CoordType,
         NewGeometryType::BasicType coerceTo,
         int dimension>
class VertexIterator
{
public:
  typedef Refinement;

  int index() const;
  Refinement::CoordVector coords() const;
};

template<NewGeometryType::BasicType geometryType,
         class CoordType,
         NewGeometryType::BasicType coerceTo,
         int dimension>
class ElementIterator
{
public:
  typedef Refinement;

  int index() const;
  // This is a FieldVector for Refinements iterators
  // but a std::vector for VitualRefinements iterators
  Refinement::IndexVector vertexIndices() const;
}
  \end{lstlisting}
  \caption{\label{intf_iter}The interface for the iterators of
    \code{class Refinement} and \code{class} \code{VirtualRefinement}.
    In addition to what is shown here, these iterators can do all the
    usual things iterators can do, except dereferencing.}
\end{Listing}

\subsubsection{The Iterators}

We decided to deviate from the usual scheme of an iterator in one
respect: the iterators are not dereferenceable.  Instead, you get the
information by directly calling methods of the iterator (see listing
\ref{intf_iter}).  The reason is that the subentities do not actually
exist as data within the grid; everything can be calculated on the fly
while incrementing the iterator.  The solution to maintain an entity
object within the iterator and return a reference to that is
non-satisfactory, since we have no control over the lifetime of that
reference.

\begin{Listing}
  \begin{lstlisting}{}
template<int dimension, class CoordType>
class VirtualRefinement
{
public:
  template<int codimension>
  struct Codim {
    class SubEntityIterator;
  };
  typedef Codim<dimension>::SubEntityIterator VertexIterator;
  typedef Codim<0>::SubEntityIterator ElementIterator;

  typedef std::vector<int> IndexVector;
  typedef FieldVector<CoordType, dimension> CoordVector;

  virtual int nVertices(int level) const;
  VertexIterator vBegin(int level) const;
  VertexIterator vEnd(int level) const;
  virtual int nElements(int level) const;
  ElementIterator eBegin(int level) const;
  ElementIterator eEnd(int level) const;
};
  \end{lstlisting}
  \caption{The interface of \code{class VirtualRefinement}.}
  \label{intf_virt}
\end{Listing}

\subsection{\code{class VirtualRefinement}}

\code{class Refinement} needs to know the geometry types of the
entities and subelements as compile time, which can make it cumbersome
to use if the grid which is refined contains elements of more than one
geometry type.  To make this easier we created \code{class
  VirtualRefinement} which defines the interface for a set of wrapper
classes.  Each wrapper provides the functionality of one corresponding
\code{class Refinement} with the interface of \code{class
  VirtualRefinement}.

The advantage is that our users can treat all \code{VirtualRefinement}
classes the same, so they only have to write their code once.  The
disadvantages are that the class is no longer static and it is now
decided at runtime which object is called, so the compiler cannot
inline these methods.  Of course, Refinement was developed with
disk-based input/output in mind, which is slow anyway, so there is not
much lost.

Listing \ref{intf_virt} shows the interface of \code{class
  VirtualRefinement}.  As can be seen it still has the template
parameters \code{class CoordType} and \code{int dimension}.  It does
not make sense to make the coordinate type selectable at runtime.  As
for the dimension: the user most probably knows it at compile time,
and it enables us to use fixed-size vectors for the coordinates.

\subsubsection{The Iterators}

The interface of the iterators (see listing \ref{intf_iter}) is the
same as for the iterators of \code{class} \code{Refinement}.  There is
one thing to note though: \code{class Refinement}s \code{IndexVector}
is an instance of Dunes \code{FieldVector}, while \code{class
  VirtualRefinement}s \code{IndexVector} is an instance of
\code{std::vector}.

\begin{Listing}
  \begin{lstlisting}{}
template<int dimension, class CoordType>
VirtualRefinement<dimension, CoordType> &
buildRefinement(NewGeometryType geometryType,
                NewGeometryType coerceTo);

template<int dimension, class CoordType>
VirtualRefinement<dimension, CoordType> &
buildRefinement(NewGeometryType::BasicType geometryType,
                NewGeometryType::BasicType coerceTo);
  \end{lstlisting}
  \caption{The interface of \code{buildRefinement()}.}
  \label{buildref}
\end{Listing}

\subsection{\code{buildRefinement()}}

The \code{VirtualRefinement} wrapper template class still has the
geometry type of the refined entity and its subelements as template
parameters.  Moreover, each class is a singleton since only one
instance of it is ever needed.

\code{buildRefinement()} is used to actually get an instance of
any of the wrapper classes.  It receives the geometry type of the
refined entity and the subelements as runtime arguments and makes a
big \code{switch} statement to select the right wrapper class.
The interface of \code{buildRefinement()} is in listing
\ref{buildref}.

\section{Extending Refinement}

\subsection{Namespace Layout}

To separate Refinement from the rest of Dune, we kept most of its
implementation within its own \code{namespace Dune::RefinementImp}.
In addition to separate implementations for different geometry types
from each other, each implementation keeps its details within its own
subnamespace below \code{Dune::RefinementImp}.  We put the \code{class
  Refinement} itself, however, and the whole of
\code{VirtualRefinement} and \code{buildRefinement()} into
\code{namespace Dune} itself for easy access.

\subsection{File and Directory Layout}

When we chose the directory layout the focus was again on separating
the implementations for different geometry types from each other and
not to clutter the rest of Dune with files that nobody will use
directly anyway.

For the former, we put each implementation into its own file, named
after the implementation.  All these files have to include the file
{\tt base.cc}, which defines \code{class Refinement}, so they can
properly specialise that class.  Our users will usually include {\tt
  refinement.hh} when using the static part of Refinement, so that
file includes all the implementation files.  \code{VirtualRefinement}
and \code{buildRefinement()} don't contain much that needs to be
extended when adding a new implementation, so we put them both
together in one single file {\tt virtualrefinement.cc}.  We split the
declarations for \code{class VirtualRefinement} and
\code{buildRefinement} out into {\tt virtualrefinement.hh}.

As to the second goal, we put the files which are important to the
user, namely {\tt refinement.cc} and {\tt virtualrefinement.hh} as
well as {\tt virtual\-re\-fine\-ment.cc} into the directory {\tt
  dune/geometry}, and the files containing implementation details
into the subdirectory {\tt dune/geometry/refinement}.

\subsection{Writing a new Refinement Implementation}

The process of writing a new Refinement implementation, consists of
creating a new file named after the supported geometry types and
preferably putting it in {\tt dune/geometry/refinement}.  This file
should specialise \code{class Refinement}\footnote{All the current
  implementations use a \code{struct Dune::RefinementImp::Traits} to
  map from \code{geometryType}, \code{coerceTo} and \code{dimension}
  to the matching Refinement implementation.  This is no longer
  necessary since Dune switched to the dimension-independent geometry
  types \emph{simplex} and \emph{cube} and \code{class Refinement} can now
  be specialised directly.} for the template parameters
\code{geometryType} and \code{coerceTo} and probably \code{dimension}.
Implementation details like the iterators should be kept in a
subnamespace below \code{namespace Dune::RefinementImp} named after
the implementation.  Then an \code{\#include} statement for the new
file has to be added to {\tt refinement.hh}.

To make the new implementation known to \code{buildRefinement()}, the
new combination of geometry types has to be added to
\code{buildRefinement()}s back end, \code{RefinementBuilder::build()}
in {\tt virtualrefinement.cc}.  If the new implementation supports
only a limited number of dimensions, \code{class RefinementBuilder}
needs to be specialised for those dimensions.

\section{Existing Refinement Implementations}

\subsection{Refinement of Hypercubes}

We implemented refinement of hypercubes by simply using the SGrid
available in Dune as a back end.  For each dimension of hypercube
refinement requested, an SGrid is created in a singleton wrapper
class.  It is then refined to the requested refinement level using
SGrids \code{globalRefine()}.  If a higher refinement level it
requested later, the grid is simply re-refined to the new level.

The advantage of this approach is that it is very simple to do.  One
notable disadvantage is that the \code{CoordType} template parameter is
misleading -- internally SGrids coordinate type (currently
\code{double}) is used.

\subsection{Refinement of Simplices}

We had to implement this from scratch.  The implementation is
described in detail in the section \ref{simplex}.

\subsection{Triangulation of Hypercubes into Simplices}

We implemented this by wrapping the existing simplex refinement in a
Kuhn triangulation (explained in section \ref{kuhn}) of the hypercube.
Any coordinates and indices returned from the simplex refinement are
transformed to the hypercube.  This has the disadvantage that there
may be more than one subvertex for the same position, but it was the
easiest to do.

\section{\label{simplex}Implementing Refinement of Simplices}

To implement the refinement of simplices we used Freudenthals
algorithm.  It works by mapping the simplex to be refined to the first
simplex of the Kuhn triangulation of a hypercube, refining that
hypercube in the canonical way and then Kuhn triangulating the
sub-hypercubes. See J.~Beys dissertation\cite{jbey} for details.

\begin{figure}
  \centering
  \includegraphics[width=.5\hsize]{kuhntriangulation.eps}
  \caption{\label{kuhntria}Kuhn triangulation in three dimensions.}
\end{figure}

\subsection{\label{kuhn}Kuhn Triangulation in a Nutshell}

Kuhn triangulation of the unit $n$-cube $[0, 1]^n$ is done by starting
in the origin $(0, \ldots, 0)$ and advancing by $1$ in direction of
the first dimension to the point $(1, 0, \ldots, 0)$, then by
advancing in direction of the second dimension by $1$ to the point
$(1, 1, 0, \ldots, 0)$ and so on until all dimensions have been
advanced by $1$ and point $(1, \ldots, 1)$ is reached.  All the $n+1$
points visited make up the corners of the first simplex of the
triangulation.  The other simplices are constructed in the same way,
the only difference is to permute the order in which the dimensions
are advanced.  Each permutation in the order of the dimensions
corresponds to exactly one member of the Kuhn triangulation and vice
versa.  Figure \ref{kuhntria} shows the resulting simplices of a Kuhn
triangulation in three dimensions.

\subsection{Terminology}

\begin{description}
\item[Kuhn simplex:] We call the members of a Kuhn triangulation we
  call {\em Kuhn simplices}.
\item[Kuhn0 simplex:] The Kuhn simplex corresponding to the identity
  permutation.
\item[size of a Kuhn simplex:] We define the size of a Kuhn simplex to
  be equal to its extension in direction $x_0$ (which is equal to its
  extension in the direction of any of the coordinate axes).
\end{description}

\subsection{Describing Kuhn Simplices by their Permutation}

We describe a simplex of size $s$ of a Kuhn triangulation in $n$
dimensions by the corresponding permutation $P$ of the vector
$\vec{v}:=(0,1,\ldots,n-1)$.  To get the coordinates of the corners
$\vec{x}_0,\ldots,\vec{x}_n$ of the simplex, we use the following
algorithm:
\begin{compactitem}
\item Let $\vec{p}:=P\vec{v}$.
\item Start at the origin $\vec{x}_0:=0$.
\item For each dimension $d$ from $0$ to $n-1$:
  \begin{compactitem}
  \item $\vec{x}_{d+1}:=\vec{x}_d+s\cdot\vec{e}_{p_d}$ ($\vec{e}_i$ is
    the unit vector in direction $i$.)
  \end{compactitem}
\end{compactitem}

\subsection{Index of a Permutation}

To give indices to the Kuhn simplices it is sufficient to index the
$n!$ permutations of $\vec{v}$.  All we need is a way to calculate the
permutation vector $\vec{p}$ of the permutation $P$ if given the
index.

$P$ can be made up of $n$ transpositions, $P=T_0\cdots T_{n-1}$.  Each
transposition $T_i$ exchanges some arbitrary element $t_i$ with the
element $i$, where $t_i\leq i$.  That means we can describe $P$ by the
integer vector $\vec{t}=(t_0,\cdots,t_{n-1})$, where $0\leq t_i\leq
i$.

Now we need to encode the vector $\vec{t}$ into a single number.  To
do that we take $t_i$ as digit $i$ of a number $p$ written in a ``base
faculty'' notation:
\[p=\sum_{i=1}^{n-1}i!t_i\]
This number $p$ is unique for each possible permutation $P$ so we
could use this as the index.  There is a problem though: we would like
the identity permutation $\vec{v}=P\vec{v}$ to have index 0.  So we
define the index $I$ of the permutation slightly differently:
\[I=\sum_{i=1}^{n-1}i!(i-t_i)\]
I can easily calculate the $t_i$ from $I$ ('/' denotes integer
division):
\[t_i=i-(I/i!)\bmod{(i+1)}\]

Note that $\vec{t}\not=\vec{p}$.  $\vec{t}$ obeys the relation
$t_i\leq i$, which is not necessarily true for $\vec{p}$.  To get
$\vec{p}$ we have to apply each $T_i$ in turn to $\vec{v}$.

\subsection{Number of Subvertices in a Kuhn0 Simplex}

Let $N(n,s)$ be the number of grid points within an $n$-dimensional
Kuhn0 simplex of size $s\in\mathbb{N}$ grid units.
The number of points in a $0$-dimensional simplex is $1$, independent of
its size:
\[N(0,s)=1\]
We slice the $n+1$ dimensional simplex orthogonal to one of the
dimensions and sum the number of points in the $n$-dimensional
sub-simplices.  This gives us the recursion formula
\[N(n+1,s)=\sum^s_{i=0}N(n,i)\;.\]
This formula is satisfied by the binomial coefficient\cite{bronstein}
\[N(n,s)=\left({n+s}\atop s\right).\]

Observations:
\begin{compactitem}
\item $N(n,0)=1$
\item $N(n,s)=N(s,n)$
\end{compactitem}

\begin{figure}
  \centering
  \includegraphics[width=.5\hsize]{simplexvertexindex.eps}
  \caption{\label{simplexindex}The image shows the Kuhn0 tetrahedron
    of width 2 (wire-frame).  It is partitioned into a tetrahedron
    (green), a triangle (red), a line (blue), and a vertex (black),
    each of size 1 and each a Kuhn0 simplex in its respective frame.}
\end{figure}

\subsection{Index of a Subvertex within a Kuhn0 Simplex}

Let $I(\vec{x})$ be the index of point $\vec{x}\in\mathbb{N}^n$ in the
$n$-dimensional Kuhn0 simplex of size $s$.  The coordinates measure
the position of the point in grid units and thus are integer.

Let us explain the idea in 3 dimensions (refer to figure
\ref{simplexindex}).  We want to calculate $I(2,1,1)$, which is 6
according to the figure.
\begin{itemize}
\item First we take the biggest tetrahedron not containing subvertex 6
  (which is the green tetrahedron in the figure) and count the number
  of vertices it contains, which gives us 4.  For the following we
  confine ourself to 2 dimensions by fixing $x_0=2$, which leaves us
  with a triangle consisting of the subvertices 4 to 9.
\item Now we count the number of vertices in the biggest triangle not
  containing subvertex 6.  The triangle consists solely of subvertex
  4, so the count is 1.  Again we confine ourself, this time to 1
  dimension be fixing $x_1=1$.  This leaves us with a line consisting
  of subvertices 5 and 6.
\item We count the subvertices in the biggest line not containing
  subvertex 6.  The line consist only of subvertex 5 so the count is 1
  again.  If we confine ourself any further we're left with 0
  dimensions, so we stop here.
\item We add the counted stuff together and get indeed 6.
\end{itemize}

This can easily be put into a formula.  We sum up all the vertices in
the sub-simplices not containing the point in question.  We know how to
count the subvertices from the previous section:
\[I(\vec{x})=\sum_{i=0}^{n-1}N(n-i,x_i-1)\]
Substituting $N$, we get
\[I(\vec{x})=\sum_{i=0}^{n-1}\left({n-i+x_i-1}\atop{n-i}\right)\]
Since the coordinates of a vertex within the Kuhn0 simplex obey the
relation $x_0\geq x_1\geq\cdots\geq x_{n-1}$, they cannot simply be
swapped so the sum is somewhat ugly.

\subsection{Number of Subelements in a Kuhn0 Simplex}

In $n$ dimensions, when we refine the $n$-dimensional hypercube of
size $s$ we get $s^n$ sub-hypercubes of size 1.  When we do a Kuhn
triangulation of the sub-hypercubes we get $n!$ sub-simplices for each
sub-hypercube, in total $s^n\cdot n!$ for the hypercube of size $s$.
When we triangulate this hypercube directly we get $n!$ Kuhn
simplices, each one of equal size, so each contains $s^n$ of the
sub-simplices.

\subsection{Index of a Subelement within a Kuhn0 Simplex}

We didn't come up with a way to simply map a subelement of a Kuhn0
simplex to an index number.  Luckily, the iterator interface only
requires that we are able to calculate the next subelement.

Each subelement is a Kuhn simplex which triangulates a hypercube.  We
need to remember the vertex which is the origin of that hypercube and
the index of the permutation that identifies the Kuhn sub-simplex.  Now
to get to the next subelement, we simply need to increment the
permutation index, and if it overflows we reset it and increment the
origin to the next vertex (we already know how to do that).

Some subelements generated this way are outside the refined Kuhn0
simplex, so we have to check for that, and skip them.

\begin{figure}
  \centering
  \includegraphics[width=.5\hsize]{referencetokuhn0.eps}
  \caption{\label{ref2kuhn0} Transforming Dunes reference simplex into
    the Kuhn0 simplex.  Step 1 moves each point by its $x_2$ value
    into $x_1$ direction.  Step 2 moves each point by its new $x_1$
    value into $x_0$ direction.}
\end{figure}

\subsection{Mapping between some Kuhn Simplex and the Reference Simplex}

Dunes reference simplex is defined as having one corner at the origin
and the others at 1 at each coordinate axis.  This does not match any
Kuhn simplex, but the transformation can be done quiet easily.

\subsubsection{Kuhn0 Simplex}

The algorithm to transform a point $\vec{x}=(x_0,\ldots,x_{n-1})$ from
the reference simplex of dimension $n$ to the Kuhn0 simplex (as
illustrated in figure \ref{ref2kuhn0}) is as follows:
\begin{compactitem}
\item For each dimension $d$ from $n-2$ down to 0:
  \begin{compactitem}
  \item $x_d:=x_d+x_{d+1}$.
  \end{compactitem}
\end{compactitem}\vspace{2ex}

The reverse (from Kuhn0 to reference) is simple as well:
\begin{compactitem}
\item For each dimension $d$ from 0 up to $n-2$:
  \begin{compactitem}
  \item $x_d:=x_d-x_{d+1}$.
  \end{compactitem}
\end{compactitem}

\subsubsection{Arbitrary Kuhn Simplices}

For arbitrary Kuhn simplices we have to take the permutation of that
simplex into account.  So to map from the reference simplex of $n$
dimensions to the Kuhn simplex with the permutation $P$ (which is
described by the vector $\vec{p}=P(0,\ldots,n-1)$) we do:
\begin{compactitem}
\item For each dimension $d$ from $n-2$ down to 0:
  \begin{compactitem}
  \item $x_{p_d}:=x_{p_d}+x_{p_{d+1}}$.
  \end{compactitem}
\end{compactitem}\vspace{2ex}

And for the reverse:
\begin{compactitem}
\item For each dimension $d$ from 0 up to $n-2$:
  \begin{compactitem}
  \item $x_{p_d}:=x_{p_d}-x_{p_{d+1}}$.
  \end{compactitem}
\end{compactitem}

\begin{thebibliography}{0}
\bibitem{dune} Distributed and Unified Numerics Environment
  \url{http://www.dune-project.org}.
\bibitem{jbey} J\"urgen Bey: ``Finite-Volumen-
    und Mehrgitterverfahren f\"ur elliptische Randwertprobleme.''  The
  relevant part is available in english at
  \url{http://www.igpm.rwth-aachen.de/bey/ftp/simplex.ps.gz}.
\bibitem{bronstein} Bronstein, Semendjajew, Musiol, M\"uhlig
  ``Taschenbuch der Mathematik'' (1999)

\end{thebibliography}

\end{document}


==> anc/xt-super/dune-geometry/dune-geometry.pc.in <==
prefix=@prefix@
exec_prefix=@exec_prefix@
libdir=@libdir@
includedir=@includedir@
CXX=@CXX@
CC=@CC@
DEPENDENCIES=@REQUIRES@

Name: @PACKAGE_NAME@
Version: @VERSION@
Description: DUNE (Distributed and Unified Numerics Environment) geometry module
URL: http://dune-project.org/
Requires: ${DEPENDENCIES}
Libs: -L${libdir} -ldunegeometry
Cflags: -I${includedir}


==> anc/xt-super/dune-geometry/dune.module <==
Module: dune-geometry
Version: 2.4
Maintainer: dune-devel@dune-project.org
Depends: dune-common (>= 2.4)
Whitespace-Hook: Yes


==> anc/xt-super/dune-geometry/dune/CMakeLists.txt <==
add_subdirectory(geometry)


==> anc/xt-super/dune-geometry/dune/Makefile.am <==
SUBDIRS = geometry

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-geometry/dune/geometry/CMakeLists.txt <==
add_subdirectory("quadraturerules")
add_subdirectory("genericgeometry")
add_subdirectory("refinement")
add_subdirectory("test" EXCLUDE_FROM_ALL)

install(FILES
  affinegeometry.hh
  axisalignedcubegeometry.hh
  dimension.hh
  generalvertexorder.hh
  multilineargeometry.hh
  quadraturerules.hh
  referenceelements.hh
  refinement.hh
  topologyfactory.hh
  type.hh
  typeindex.hh
  virtualrefinement.hh
  virtualrefinement.cc
  DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/geometry
)

# install the header as done for the auto-tools
install(FILES test/checkgeometry.hh
  DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/geometry/test)


==> anc/xt-super/dune-geometry/dune/geometry/Makefile.am <==
geometryincludedir = $(includedir)/dune/geometry
geometryinclude_HEADERS =			\
	affinegeometry.hh			\
	axisalignedcubegeometry.hh		\
	dimension.hh				\
	generalvertexorder.hh			\
	multilineargeometry.hh			\
	quadraturerules.hh			\
	referenceelements.hh			\
	refinement.hh				\
	topologyfactory.hh			\
	type.hh					\
	typeindex.hh				\
	virtualrefinement.hh			\
	virtualrefinement.cc

SUBDIRS = quadraturerules genericgeometry refinement test

noinst_LTLIBRARIES = libgeometry.la
libgeometry_la_SOURCES =
libgeometry_la_LIBADD = \
	quadraturerules/libquadraturerules.la \
	genericgeometry/libgenericgeometry.la \
	$(DUNE_LIBS)

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-geometry/dune/geometry/affinegeometry.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GEOMETRY_AFFINEGEOMETRY_HH
#define DUNE_GEOMETRY_AFFINEGEOMETRY_HH

/** \file
 *  \brief An implementation of the Geometry interface for affine geometries
 *  \author Martin Nolte
 */

#include <dune/common/fmatrix.hh>
#include <dune/common/fvector.hh>

#include <dune/geometry/type.hh>
#include <dune/geometry/genericgeometry/geometrytraits.hh>
#include <dune/geometry/genericgeometry/matrixhelper.hh>

namespace Dune
{

  // External Forward Declarations
  // -----------------------------

  template< class ctype, int dim >
  class ReferenceElement;

  template< class ctype, int dim >
  struct ReferenceElements;



  /** \brief Implementation of the Geometry interface for affine geometries
   * \tparam ct Type used for coordinates
   * \tparam mydim Dimension of the geometry
   * \tparam cdim Dimension of the world space
   */
  template< class ct, int mydim, int cdim>
  class AffineGeometry
  {
  public:

    /** \brief Type used for coordinates */
    typedef ct ctype;

    /** \brief Dimension of the geometry */
    static const int mydimension= mydim;

    /** \brief Dimension of the world space */
    static const int coorddimension = cdim;

    /** \brief Type for local coordinate vector */
    typedef FieldVector< ctype, mydimension > LocalCoordinate;

    /** \brief Type for coordinate vector in world space */
    typedef FieldVector< ctype, coorddimension > GlobalCoordinate;

    /** \brief Type for the transposed Jacobian matrix */
    typedef FieldMatrix< ctype, mydimension, coorddimension > JacobianTransposed;

    /** \brief Type for the transposed inverse Jacobian matrix */
    typedef FieldMatrix< ctype, coorddimension, mydimension > JacobianInverseTransposed;

  private:
    //! type of reference element
    typedef Dune::ReferenceElement< ctype, mydimension > ReferenceElement;

    typedef Dune::ReferenceElements< ctype, mydimension > ReferenceElements;

    // Helper class to compute a matrix pseudo inverse
    typedef GenericGeometry::MatrixHelper< GenericGeometry::DuneCoordTraits< ct > > MatrixHelper;

  public:
    /** \brief Create affine geometry from reference element, one vertex, and the Jacobian matrix */
    AffineGeometry ( const ReferenceElement &refElement, const GlobalCoordinate &origin,
                     const JacobianTransposed &jt )
      : refElement_(&refElement), origin_(origin), jacobianTransposed_(jt)
    {
      integrationElement_ = MatrixHelper::template rightInvA< mydimension, coorddimension >( jacobianTransposed_, jacobianInverseTransposed_ );
    }

    /** \brief Create affine geometry from GeometryType, one vertex, and the Jacobian matrix */
    AffineGeometry ( Dune::GeometryType gt, const GlobalCoordinate &origin,
                     const JacobianTransposed &jt )
      : refElement_( &ReferenceElements::general( gt ) ), origin_(origin), jacobianTransposed_( jt )
    {
      integrationElement_ = MatrixHelper::template rightInvA< mydimension, coorddimension >( jacobianTransposed_, jacobianInverseTransposed_ );
    }

    /** \brief Create affine geometry from reference element and a vector of vertex coordinates */
    template< class CoordVector >
    AffineGeometry ( const ReferenceElement &refElement, const CoordVector &coordVector )
      : refElement_(&refElement), origin_(coordVector[0])
    {
      for( int i = 0; i < mydimension; ++i )
        jacobianTransposed_[ i ] = coordVector[ i+1 ] - origin_;
      integrationElement_ = MatrixHelper::template rightInvA< mydimension, coorddimension >( jacobianTransposed_, jacobianInverseTransposed_ );
    }

    /** \brief Create affine geometry from GeometryType and a vector of vertex coordinates */
    template< class CoordVector >
    AffineGeometry ( Dune::GeometryType gt, const CoordVector &coordVector )
      : refElement_(&ReferenceElements::general( gt )), origin_(coordVector[0] )
    {
      for( int i = 0; i < mydimension; ++i )
        jacobianTransposed_[ i ] = coordVector[ i+1 ] - origin_;
      integrationElement_ = MatrixHelper::template rightInvA< mydimension, coorddimension >( jacobianTransposed_, jacobianInverseTransposed_ );
    }

    /** \brief Always true: this is an affine geometry */
    bool affine () const { return true; }

    /** \brief Obtain the type of the reference element */
    Dune::GeometryType type () const { return refElement_->type(); }

    /** \brief Obtain number of corners of the corresponding reference element */
    int corners () const { return refElement_->size( mydimension ); }

    /** \brief Obtain coordinates of the i-th corner */
    GlobalCoordinate corner ( int i ) const
    {
      return global( refElement_->position( i, mydimension ) );
    }

    /** \brief Obtain the centroid of the mapping's image */
    GlobalCoordinate center () const { return global( refElement_->position( 0, 0 ) ); }

    /** \brief Evaluate the mapping
     *
     *  \param[in]  local  local coordinate to map
     *
     *  \returns corresponding global coordinate
     */
    GlobalCoordinate global ( const LocalCoordinate &local ) const
    {
      GlobalCoordinate global( origin_ );
      jacobianTransposed_.umtv( local, global );
      return global;
    }

    /** \brief Evaluate the inverse mapping
     *
     *  \param[in]  global  global coordinate to map
     *
     *  \return corresponding local coordinate
     *
     *  The returned local coordinate y minimizes
     *  \code
     *  (global( y ) - x).two_norm()
     *  \endcode
     *  on the entire affine hull of the reference element.  This degenerates
     *  to the inverse map if the argument y is in the range of the map.
     */
    LocalCoordinate local ( const GlobalCoordinate &global ) const
    {
      LocalCoordinate local;
      jacobianInverseTransposed_.mtv( global - origin_, local );
      return local;
    }

    /** \brief Obtain the integration element
     *
     *  If the Jacobian of the mapping is denoted by $J(x)$, the integration
     *  integration element \f$\mu(x)\f$ is given by
     *  \f[ \mu(x) = \sqrt{|\det (J^T(x) J(x))|}.\f]
     *
     *  \param[in]  local  local coordinate to evaluate the integration element in
     *
     *  \returns the integration element \f$\mu(x)\f$.
     */
    ctype integrationElement ( const LocalCoordinate &local ) const
    {
      DUNE_UNUSED_PARAMETER(local);
      return integrationElement_;
    }

    /** \brief Obtain the volume of the element */
    ctype volume () const
    {
      return integrationElement_ * refElement_->volume();
    }

    /** \brief Obtain the transposed of the Jacobian
     *
     *  \param[in]  local  local coordinate to evaluate Jacobian in
     *
     *  \returns a reference to the transposed of the Jacobian
     */
    const JacobianTransposed &jacobianTransposed ( const LocalCoordinate &local ) const
    {
      DUNE_UNUSED_PARAMETER(local);
      return jacobianTransposed_;
    }

    /** \brief Obtain the transposed of the Jacobian's inverse
     *
     *  The Jacobian's inverse is defined as a pseudo-inverse. If we denote
     *  the Jacobian by \f$J(x)\f$, the following condition holds:
     *  \f[J^{-1}(x) J(x) = I.\f]
     */
    const JacobianInverseTransposed &jacobianInverseTransposed ( const LocalCoordinate &local ) const
    {
      DUNE_UNUSED_PARAMETER(local);
      return jacobianInverseTransposed_;
    }

  private:
    const ReferenceElement* refElement_;
    GlobalCoordinate origin_;
    JacobianTransposed jacobianTransposed_;
    JacobianInverseTransposed jacobianInverseTransposed_;
    ctype integrationElement_;

  };

} // namespace Dune

#endif // #ifndef DUNE_GEOMETRY_AFFINEGEOMETRY_HH


==> anc/xt-super/dune-geometry/dune/geometry/axisalignedcubegeometry.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_GEOMETRY_AXISALIGNED_CUBE_GEOMETRY_HH
#define DUNE_GEOMETRY_AXISALIGNED_CUBE_GEOMETRY_HH

/** \file
    \brief A geometry implementation for axis-aligned hypercubes
 */

#include <bitset>

#include <dune/common/fvector.hh>
#include <dune/common/fmatrix.hh>
#include <dune/common/diagonalmatrix.hh>
#include <dune/common/unused.hh>

#include <dune/geometry/type.hh>




namespace Dune {

  /** \brief A geometry implementation for axis-aligned hypercubes
   *
   * This code is much faster than a generic implementation for hexahedral elements.
   * All methods use the fact that a geometry for axis-aligned cubes is basically just
   * a(n affine) scaling in the coordinate directions.
   *
   * If dim < coorddim then local coordinates need to be suitably mapped to global ones.
   * AxisAlignedCubeGeometry uses a special std::bitset 'axes' for this.  'axes' has coorddim
   * entries, of which precisely 'dim' need to be set.  Each set entry marks a local
   * coordinate, i.e., a coordinate in which the cube has extension.  The cube is flat
   * in all other directions.  Its coordinates in these directions is taking from
   * the array called 'lower', which specifies the lower left corner of the hypercube.
   *
   * In the case of dim==coorddim, the code goes into overdrive.  Then special code path's
   * are taken (statically) which omit the conditionals needed to sort out the embedding
   * of local into global coordinates.  Aggressive compiler/scheduler optimization becomes
   * possible.  Additionally, the types returned by the methods jacobianTransposed
   * and jacobianInverseTransposed are dedicated types for diagonal matrices (DiagonalMatrix).
   *
   * \tparam CoordType Type used for single coordinate coefficients
   * \tparam dim Dimension of the cube
   * \tparam coorddim Dimension of the space that the cube lives in
   */
  template <class CoordType, unsigned int dim, unsigned int coorddim>
  class AxisAlignedCubeGeometry
  {


  public:

    /** \brief Dimension of the cube element */
    enum {mydimension = dim};

    /** \brief Dimension of the world space that the cube element is embedded in*/
    enum {coorddimension = coorddim};

    /** \brief Type used for single coordinate coefficients */
    typedef CoordType ctype;

    /** \brief Type used for a vector of element coordinates */
    typedef FieldVector<ctype,dim> LocalCoordinate;

    /** \brief Type used for a vector of world coordinates */
    typedef FieldVector<ctype,coorddim> GlobalCoordinate;

    /** \brief Return type of jacobianTransposed

        This is a fast DiagonalMatrix if dim==coorddim, and a FieldMatrix otherwise.
        The FieldMatrix will never contain more than one entry per row,
        hence it could be replaced by something more efficient.
     */
    typedef typename conditional<dim==coorddim,
        DiagonalMatrix<ctype,dim>,
        FieldMatrix<ctype,dim,coorddim> >::type JacobianTransposed;

    /** \brief Return type of jacobianInverseTransposed

        This is a fast DiagonalMatrix if dim==coorddim, and a FieldMatrix otherwise.
        The FieldMatrix will never contain more than one entry per column,
        hence it could be replaced by something more efficient.
     */
    typedef typename conditional<dim==coorddim,
        DiagonalMatrix<ctype,dim>,
        FieldMatrix<ctype,coorddim,dim> >::type JacobianInverseTransposed;

    /** \brief Constructor from a lower left and an upper right corner

        \note Only for dim==coorddim
     */
    AxisAlignedCubeGeometry(const Dune::FieldVector<ctype,coorddim> lower,
                            const Dune::FieldVector<ctype,coorddim> upper)
      : lower_(lower),
        upper_(upper),
        axes_(),
        jacobianTransposed_(0),
        jacobianInverseTransposed_(0)
    {
      // all 'true', but is never actually used
      axes_ = (1<<coorddim)-1;
    }

    /** \brief Constructor from a lower left and an upper right corner
     *
     *  \param lower Coordinates for the lower left corner.
     *  \param upper Coordinates for the upper right corner.
     *  \param axes Each bit set to 'true' here corresponds to a local coordinate axis.
     *         In other words, precisely 'dim' bits must be set here.
     */
    AxisAlignedCubeGeometry(const Dune::FieldVector<ctype,coorddim> lower,
                            const Dune::FieldVector<ctype,coorddim> upper,
                            const std::bitset<coorddim>& axes)
      : lower_(lower),
        upper_(upper),
        axes_(axes),
        jacobianTransposed_(0),
        jacobianInverseTransposed_(0)
    {
      assert(axes.count()==dim);
      for (size_t i=0; i<coorddim; i++)
        if (not axes_[i])
          upper_[i] = lower_[i];
    }

    /** \brief Constructor from a single point only

        \note Only for dim==0
     */
    AxisAlignedCubeGeometry(const Dune::FieldVector<ctype,coorddim> lower)
      : lower_(lower),
        jacobianTransposed_(0),
        jacobianInverseTransposed_(0)
    {}

    /** \brief Assignment operator */
    AxisAlignedCubeGeometry& operator=(const AxisAlignedCubeGeometry& other)
    {
      lower_                     = other.lower_;
      upper_                     = other.upper_;
      axes_                      = other.axes_;
      jacobianTransposed_        = other.jacobianTransposed_;
      jacobianInverseTransposed_ = other.jacobianInverseTransposed_;
      return *this;
    }

    /** \brief Type of the cube.  Here: a hypercube of the correct dimension */
    GeometryType type() const
    {
      return GeometryType(GeometryType::cube,dim);
    }

    /** \brief Map a point in local (element) coordinates to world coordinates */
    GlobalCoordinate global(const LocalCoordinate& local) const
    {
      GlobalCoordinate result;
      if (dim == coorddim) {        // fast case
        for (size_t i=0; i<coorddim; i++)
          result[i] = lower_[i] + local[i]*(upper_[i] - lower_[i]);
      } if (dim == 0) {              // a vertex -- the other fast case
        result = lower_;          // hope for named-return-type-optimization
      } else {          // slow case
        size_t lc=0;
        for (size_t i=0; i<coorddim; i++)
          result[i] = (axes_[i])
                      ? lower_[i] + local[lc++]*(upper_[i] - lower_[i])
                      : lower_[i];
      }
      return result;
    }

    /** \brief Map a point in global (world) coordinates to element coordinates */
    LocalCoordinate local(const GlobalCoordinate& global) const
    {
      LocalCoordinate result;
      if (dim == coorddim) {        // fast case
        for (size_t i=0; i<dim; i++)
          result[i] = (global[i] - lower_[i]) / (upper_[i] - lower_[i]);
      } else if (dim != 0) {          // slow case
        size_t lc=0;
        for (size_t i=0; i<coorddim; i++)
          if (axes_[i])
            result[lc++] = (global[i] - lower_[i]) / (upper_[i] - lower_[i]);
      }
      return result;
    }

    /** \brief Jacobian transposed of the transformation from local to global coordinates */
    const JacobianTransposed& jacobianTransposed(DUNE_UNUSED const LocalCoordinate& local) const
    {
      jacobianTransposed( jacobianTransposed_ );
      return jacobianTransposed_;
    }

    /** \brief Jacobian transposed of the transformation from local to global coordinates */
    const JacobianInverseTransposed& jacobianInverseTransposed(DUNE_UNUSED const LocalCoordinate& local) const
    {
      jacobianInverseTransposed( jacobianInverseTransposed_ );
      return jacobianInverseTransposed_;
    }

    /** \brief Return the integration element, i.e., the determinant term in the integral
               transformation formula
     */
    ctype integrationElement(DUNE_UNUSED const LocalCoordinate& local) const
    {
      return volume();
    }

    /** \brief Return center of mass of the element */
    GlobalCoordinate center() const
    {
      GlobalCoordinate result;
      if (dim==0)
        result = lower_;
      else {
        // Since lower_==upper_ for unused coordinates, this always does the right thing
        for (size_t i=0; i<coorddim; i++)
          result[i] = 0.5 * (lower_[i] + upper_[i]);
      }
      return result;
    }

    /** \brief Return the number of corners of the element */
    int corners() const
    {
      return 1<<dim;
    }

    /** \brief Return world coordinates of the k-th corner of the element */
    GlobalCoordinate corner(int k) const
    {
      GlobalCoordinate result;
      if (dim == coorddim) {         // fast case
        for (size_t i=0; i<coorddim; i++)
          result[i] = (k & (1<<i)) ? upper_[i] : lower_[i];
      } if (dim == 0) {         // vertex
        result = lower_;            // rely on named return-type optimization
      } else {                // slow case
        unsigned int mask = 1;

        for (size_t i=0; i<coorddim; i++) {
          if (not axes_[i])
            result[i] = lower_[i];
          else {
            result[i] = (k & mask) ? upper_[i] : lower_[i];
            mask = (mask<<1);
          }
        }
      }


      return result;
    }

    /** \brief Return the element volume */
    ctype volume() const
    {
      ctype vol = 1;
      if (dim == coorddim) {         // fast case
        for (size_t i=0; i<dim; i++)
          vol *= upper_[i] - lower_[i];
        // do nothing if dim == 0
      } else if (dim != 0) {         // slow case
        for (size_t i=0; i<coorddim; i++)
          if (axes_[i])
            vol *= upper_[i] - lower_[i];
      }
      return vol;
    }

    /** \brief Return if the element is affine.  Here: yes */
    bool affine() const
    {
      return true;
    }

  private:
    // jacobianTransposed: fast case --> diagonal matrix
    void jacobianTransposed ( DiagonalMatrix<ctype,dim> &jacobianTransposed ) const
    {
      for (size_t i=0; i<dim; i++)
        jacobianTransposed.diagonal()[i] = upper_[i] - lower_[i];
    }

    // jacobianTransposed: slow case --> dense matrix
    void jacobianTransposed ( FieldMatrix<ctype,dim,coorddim> &jacobianTransposed ) const
    {
      if (dim==0)
          return;

      size_t lc = 0;
      for (size_t i=0; i<coorddim; i++)
        if (axes_[i])
          jacobianTransposed[lc++][i] = upper_[i] - lower_[i];
    }

    // jacobianInverseTransposed: fast case --> diagonal matrix
    void jacobianInverseTransposed ( DiagonalMatrix<ctype,dim> &jacobianInverseTransposed ) const
    {
      for (size_t i=0; i<dim; i++)
        jacobianInverseTransposed.diagonal()[i] = 1.0 / (upper_[i] - lower_[i]);
    }

    // jacobianInverseTransposed: slow case --> dense matrix
    void jacobianInverseTransposed ( FieldMatrix<ctype,coorddim,dim> &jacobianInverseTransposed ) const
    {
      if (dim==0)
          return;

      size_t lc = 0;
      for (size_t i=0; i<coorddim; i++)
        if (axes_[i])
          jacobianInverseTransposed[i][lc++] = 1.0 / (upper_[i] - lower_[i]);
    }

    Dune::FieldVector<ctype,coorddim> lower_;

    Dune::FieldVector<ctype,coorddim> upper_;

    std::bitset<coorddim> axes_;

    // Storage so method jacobianTransposed can return a const reference
    mutable JacobianTransposed jacobianTransposed_;

    // Storage so method jacobianInverseTransposed can return a const reference
    mutable JacobianInverseTransposed jacobianInverseTransposed_;

  };

} // namespace Dune
#endif


==> anc/xt-super/dune-geometry/dune/geometry/dimension.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GEOMETRY_DIMENSION_HH
#define DUNE_GEOMETRY_DIMENSION_HH

#include <type_traits>

namespace Dune {

  //! Static tag representing a dimension.
  template<int dim>
  struct Dim
    : public std::integral_constant<int,dim>
  {
    typedef Dim type;
  };

  //! Static tag representing a codimension.
  template<int codim>
  struct Codim
    : public std::integral_constant<int,codim>
  {
    typedef Codim type;
  };

}

#endif // DUNE_GEOMETRY_DIMENSION_HH


==> anc/xt-super/dune-geometry/dune/geometry/generalvertexorder.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_GEOMETRY_GENERALVERTEXORDER_HH
#define DUNE_GEOMETRY_GENERALVERTEXORDER_HH

#include <algorithm>
#include <cassert>
#include <cstddef>
#include <functional>
#include <iterator>
#include <vector>

#include <dune/common/iteratorfacades.hh>

#include "type.hh"
#include <dune/geometry/referenceelements.hh>

namespace Dune {

  /**
   * \brief Algorithm to reduce vertex order information
   *
   * \code
   * #include <dune/geometry/generalvertexorder.hh>
   * \endcode
   *
   * \param inBegin Start of the range of ids to reduce.
   * \param inEnd   End of the range of ids to reduce.
   * \param outIt   Start of the sequence where to store the result.
   *
   * \c inBegin and \c inEnd must be ForwardIterators; their \c value_type may
   * constant.  \c outIt must be an OutputIterator and must allow \c
   * std::distance(inBegin,inEnd) increments.  Complexity is quadratic.
   *
   * \sa GeneralVertexOrder, VertexOrderByIdFactory
   */
  template<class InIterator, class OutIterator>
  void reduceOrder(const InIterator& inBegin, const InIterator& inEnd,
                   OutIterator outIt)
  {
    typedef std::less<
        typename std::iterator_traits<InIterator>::value_type
        > less_t;
    const less_t less = less_t();

    for(InIterator inIt = inBegin; inIt != inEnd; ++inIt, ++outIt)
      *outIt = std::count_if(inBegin, inEnd, std::bind2nd(less, *inIt));
  }

  //! Class providing information on the ordering of vertices
  /**
   * \tparam dim    Dimension of the entity this class provides ordering
   *                information for.
   * \tparam Index_ Type of the indices.  Must be integral, may be
   *                non-negative.
   *
   * This class provides ordering information for all codimensions, including
   * the element itself.
   *
   * \warning The Interface of the VertexOrder stuff is subject to change.  It
   *          is currently needed to use some global-valued finite elements
   *          from dune-localfunctions.
   *
   * \sa reduceOrder(), VertexOrderByIdFactory
   */
  template<std::size_t dim, class Index_ = std::size_t>
  class GeneralVertexOrder {
    typedef ReferenceElement<double, dim> RefElem;
    typedef ReferenceElements<double, dim> RefElems;

    const RefElem& refelem;
    GeometryType gt;
    std::vector<Index_> vertexOrder;

  public:
    //! Type of indices
    typedef Index_ Index;

    //! Iterate over the vertex indices of some sub-entity
    class iterator;

    //! export the dimension of the entity we provide information for
    static const std::size_t dimension = dim;
    //! get type of the entity's geometry
    const GeometryType &type() const { return gt; }

    //! construct a GeneralVertexOrder
    /**
     * \param gt_     Geometry type of the entity we provide information for.
     * \param inBegin Start of the range of vertex ids.
     * \param inEnd   End of the range of vertex ids.
     *
     * \c inBegin and \c inEnd denote the range of vertes ids to provide.
     * This class stores a reduced copy of the ids, converted to type Index.
     */
    template<class InIterator>
    GeneralVertexOrder(const GeometryType& gt_, const InIterator &inBegin,
                       const InIterator &inEnd) :
      refelem(RefElems::general(gt_)), gt(gt_),
      vertexOrder(refelem.size(dim))
    { reduceOrder(inBegin, inEnd, vertexOrder.begin()); }

    //! get begin iterator for the vertex indices of some sub-entity
    /**
     * \param codim     Codimension of the sub-entity.
     * \param subEntity Index of the sub-entity within that codimension.
     */
    iterator begin(std::size_t codim, std::size_t subEntity) const
    { return iterator(*this, codim, subEntity); }
    //! get end iterator for the vertex indices of some sub-entity
    /**
     * \param codim     Codimension of the sub-entity.
     * \param subEntity Index of the sub-entity within that codimension.
     */
    iterator end(std::size_t codim, std::size_t subEntity) const {
      return iterator(*this, codim, subEntity,
                      refelem.size(subEntity, codim, dim));
    }

    //! get a vector of reduced indices for some sub-entity
    /**
     * \param codim     Codimension of the sub-entity.
     * \param subEntity Index of the sub-entity within that codimension.

     * \param order     Where to store the result.  This function resizes the
     *                  vector to the suitable size.
     */
    void getReduced(std::size_t codim, std::size_t subEntity,
                    std::vector<Index>& order) const
    {
      order.resize(refelem.size(subEntity, codim, dim));
      reduceOrder(begin(codim, subEntity), end(codim, subEntity),
                  order.begin());
    }
  };

  //! Iterate over the vertex indices of some sub-entity
  /**
   * This is a random access iterator with constant \c value_type.
   */
  template<std::size_t dim, class Index_>
  class GeneralVertexOrder<dim, Index_>::iterator :
    public Dune::RandomAccessIteratorFacade<iterator, const Index_>
  {
    const GeneralVertexOrder *order;
    std::size_t codim;
    std::size_t subEntity;
    std::size_t vertex;

    iterator(const GeneralVertexOrder &order_, std::size_t codim_,
             std::size_t subEntity_, std::size_t vertex_ = 0) :
      order(&order_), codim(codim_), subEntity(subEntity_), vertex(vertex_)
    { }

  public:
    const Index &dereference() const {
      return order->vertexOrder[order->refelem.subEntity(subEntity, codim,
                                                         vertex, dim)];
    }
    const Index &elementAt(std::ptrdiff_t n) const {
      return order->vertexOrder[order->refelem.subEntity(subEntity, codim,
                                                         vertex+n, dim)];
    }
    bool equals(const iterator &other) const {
      return order == other.order && codim == other.codim &&
             subEntity == other.subEntity && vertex == other.vertex;
    }
    void increment() { ++vertex; }
    void decrement() { --vertex; }
    void advance(std::ptrdiff_t n) { vertex += n; }
    std::ptrdiff_t distanceTo(const iterator &other) const {
      // make sure we reference the same container
      assert(order == other.order && codim == other.codim &&
             subEntity == other.subEntity);
      if(vertex < other.vertex) return other.vertex - vertex;
      else return -static_cast<std::ptrdiff_t>(vertex - other.vertex);
    }

    friend class GeneralVertexOrder<dim, Index>;

    //! public default constructor
    /**
     * The contructed iterator object will have a singular value.  The only
     * valid operations will be assignment of a non-singular value and
     * destruction, all other operations will result in undefined behaviour.
     */
    iterator() { }
  };
} // namespace Dune

#endif // DUNE_GEOMETRY_GENERALVERTEXORDER_HH


==> anc/xt-super/dune-geometry/dune/geometry/genericgeometry/CMakeLists.txt <==
add_subdirectory("test" EXCLUDE_FROM_ALL)
install(FILES
  codimtable.hh
  conversion.hh
  geometrytraits.hh
  matrixhelper.hh
  referencedomain.hh
  referenceelements.hh
  subtopologies.hh
  topologytypes.hh
  DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/geometry/genericgeometry)

dune_add_library(genericgeometry OBJECT
  referencedomain.cc
  subtopologies.cc
  )


==> anc/xt-super/dune-geometry/dune/geometry/genericgeometry/Makefile.am <==
genericgeometrydir = $(includedir)/dune/geometry/genericgeometry
genericgeometry_HEADERS = \
	codimtable.hh \
	conversion.hh \
	geometrytraits.hh \
	matrixhelper.hh \
	referencedomain.hh \
	referenceelements.hh \
	subtopologies.hh \
	topologytypes.hh

SUBDIRS = test

noinst_LTLIBRARIES = libgenericgeometry.la
libgenericgeometry_la_SOURCES = referencedomain.cc subtopologies.cc
libgenericgeometry_la_LIBADD = $(DUNE_LIBS)

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-geometry/dune/geometry/genericgeometry/codimtable.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_GEOMETRY_GENERICGEOMETRY_CODIMTABLE_HH
#define DUNE_GEOMETRY_GENERICGEOMETRY_CODIMTABLE_HH

#include <dune/common/typetraits.hh>
#include <dune/common/tupleutility.hh>
#include <dune/common/unused.hh>

namespace Dune
{

  namespace GenericGeometry
  {

    template< template< int > class Element, int dim >
    class CodimTable
    {
      friend class CodimTable< Element, dim+1 >;

      typedef typename PushBackTuple<
          typename CodimTable< Element, dim-1 >::ElementTuple,
          Element< dim > >::type ElementTuple;

      ElementTuple map_;

    public:

      template< int codim >
      const Element< codim > &
      operator[] ( const integral_constant< int, codim > codimVariable ) const
      {
        DUNE_UNUSED_PARAMETER(codimVariable);
        return Dune::get<codim>(map_);
      }

      template< int codim >
      Element< codim > &
      operator[] ( const integral_constant< int, codim > codimVariable )
      {
        DUNE_UNUSED_PARAMETER(codimVariable);
        return Dune::get<codim>(map_);
      }
    };


    template< template< int > class Element>
    class CodimTable< Element, -1 >
    {
      friend class CodimTable< Element, 0 >;
      typedef typename Dune::tuple<> ElementTuple;
    };

  }

}

#endif // #ifndef DUNE_GEOMETRY_GENERICGEOMETRY_CODIMTABLE_HH


==> anc/xt-super/dune-geometry/dune/geometry/genericgeometry/conversion.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GEOMETRY_GENERICGEOMETRY_CONVERSION_HH
#define DUNE_GEOMETRY_GENERICGEOMETRY_CONVERSION_HH

#include <dune/common/visibility.hh>

#include <dune/geometry/type.hh>
#include <dune/geometry/genericgeometry/topologytypes.hh>
#include <dune/geometry/genericgeometry/subtopologies.hh>

namespace Dune
{

  namespace GenericGeometry
  {

    // DuneGeometryType
    // ----------------

    /** \class DuneGeometryType
     *  \ingroup GenericGeometry
     *  \brief statically convert a generic topology type into a GeometryType
     *
     *  \tparam  Topology  topology type to be converted
     *  \tparam  linetype  basic geometry type to assign to a line
     *                     (either simplex or cube)
     */
    template< class Topology, GeometryType::BasicType linetype >
    class DuneGeometryType;

    template< GeometryType::BasicType linetype >
    class DuneGeometryType< Point, linetype >
    {
      static_assert((linetype == GeometryType::simplex)
                     || (linetype == GeometryType::cube),
                    "Parameter linetype may only be a simplex or a cube.");

    public:
      static const unsigned int dimension = 0;
      static const GeometryType::BasicType basicType = linetype;
    };

    template< class BaseTopology, GeometryType::BasicType linetype >
    class DuneGeometryType< Prism< BaseTopology >, linetype >
    {
      typedef DuneGeometryType< BaseTopology, linetype > DuneBaseGeometryType;

      static_assert((linetype == GeometryType::simplex)
                     || (linetype == GeometryType::cube),
                          "Parameter linetype may only be a simplex or a cube.");

      static_assert((DuneBaseGeometryType::basicType == GeometryType::simplex)
                     || (DuneBaseGeometryType::basicType == GeometryType::cube),
                    "Only prisms over simplices or cubes can be converted.");

    public:
      static const unsigned int dimension = DuneBaseGeometryType::dimension + 1;
      static const GeometryType::BasicType basicType
        = ((dimension == 1)
           ? linetype
           : ((dimension == 2) || (DuneBaseGeometryType::basicType == GeometryType::cube))
           ? GeometryType::cube
           : GeometryType::prism);
    };

    template< class BaseTopology, GeometryType::BasicType linetype >
    class DuneGeometryType< Pyramid< BaseTopology >, linetype >
    {
      typedef DuneGeometryType< BaseTopology, linetype > DuneBaseGeometryType;

      static_assert((linetype == GeometryType::simplex)
                     || (linetype == GeometryType::cube),
                    "Parameter linetype may only be a simplex or a cube.");

      static_assert((DuneBaseGeometryType::basicType == GeometryType::simplex)
                     || (DuneBaseGeometryType::basicType == GeometryType::cube),
                    "Only pyramids over simplices or cubes can be converted.");

    public:
      static const unsigned int dimension = DuneBaseGeometryType::dimension + 1;
      static const GeometryType::BasicType basicType
        = ((dimension == 1)
           ? linetype
           : ((dimension == 2) || (DuneBaseGeometryType::basicType == GeometryType::simplex))
           ? GeometryType::simplex
           : GeometryType::pyramid);
    };



    // DuneGeometryTypeProvider
    // ------------------------

    /** \class DuneGeometryTypeProvider
     *  \brief dynamically convert a generic topology type into a GeometryType
     *
     *  \tparam  dim       dimension of the topologies to be converted
     *  \tparam  linetype  basic geometry type to assign to a line
     *                     (either simplex or cube)
     *
     *  \note After 3D not all geometries are simplices, pyramids, prisms or
     *        cubes so that no meaningful GeometryType is available; therefore
     *        none is returned.
     */
    template< unsigned int dim, GeometryType::BasicType linetype >
    struct DuneGeometryTypeProvider
    {
      /** \brief dimension of the topologies to be converted */
      static const unsigned int dimension = dim;

      /** \brief number of possible topologies */
      static const unsigned int numTopologies = (1 << dimension);

    private:
      GeometryType types_[ (dimension>=1) ? numTopologies / 2 : numTopologies ];

      DUNE_EXPORT static const DuneGeometryTypeProvider &instance ()
      {
        static DuneGeometryTypeProvider inst;
        return inst;
      }

    public:
      /** \brief obtain a Geometry type from a topology id
       *
       *  \param[in]  topologyId  id of the topology to be converted
       *
       *  \returns GeometryType associated with the given topology id
       */
      static const GeometryType &type ( unsigned int topologyId )
      {
        assert( topologyId < numTopologies );
        return instance().types_[ topologyId / 2 ];
      }
    };


    // Convert
    // -------

    template< GeometryType :: BasicType type, unsigned int dim >
    struct Convert;

    template< unsigned int dim >
    struct Convert< GeometryType :: simplex, dim >
    {
      typedef Pyramid
      < typename Convert< GeometryType :: simplex, dim-1 > :: type >
      type;
    };

    template<>
    struct Convert< GeometryType :: simplex, 0 >
    {
      typedef Point type;
    };

    template< unsigned int dim >
    struct Convert< GeometryType :: cube, dim >
    {
      typedef Prism< typename Convert< GeometryType :: cube, dim-1 > :: type >
      type;
    };

    template<>
    struct Convert< GeometryType :: cube, 0 >
    {
      typedef Point type;
    };

    template< unsigned int dim >
    struct Convert< GeometryType :: prism, dim >
    {
      typedef Prism
      < typename Convert< GeometryType :: simplex, dim-1 > :: type >
      type;
    };

    template< unsigned int dim >
    struct Convert< GeometryType :: pyramid, dim >
    {
      typedef Pyramid
      < typename Convert< GeometryType :: cube, dim-1 > :: type >
      type;
    };

  }

}

#endif // #ifndef DUNE_GEOMETRY_GENERICGEOMETRY_CONVERSION_HH


==> anc/xt-super/dune-geometry/dune/geometry/genericgeometry/geometrytraits.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GEOMETRY_GENERICGEOMETRY_GEOMETRYTRAITS_HH
#define DUNE_GEOMETRY_GENERICGEOMETRY_GEOMETRYTRAITS_HH

#include "../type.hh"
#include "matrixhelper.hh"

namespace Dune
{
  namespace GenericGeometry
  {

    // DuneCoordTraits
    // ---------------

    template< class ct >
    struct DuneCoordTraits
    {
      typedef ct ctype;

      template< int dim >
      struct Vector
      {
        typedef FieldVector< ctype, dim > type;
      };

      template< int rows, int cols >
      struct Matrix
      {
        typedef FieldMatrix< ctype, rows, cols > type;
      };

      // This limit is, e.g., used in the termination criterion of the Newton
      // scheme within the generic implementation of the method local
      static const ctype epsilon ()
      {
        return 1e-6;
      }
    };

  } // namespace GenericGeometry

} // namespace Dune

#endif // #ifndef DUNE_GEOMETRY_GENERICGEOMETRY_GEOMETRYTRAITS_HH


==> anc/xt-super/dune-geometry/dune/geometry/genericgeometry/matrixhelper.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GEOMETRY_GENERICGEOMETRY_MATRIXHELPER_HH
#define DUNE_GEOMETRY_GENERICGEOMETRY_MATRIXHELPER_HH

#include <cmath>

#include <dune/common/fvector.hh>
#include <dune/common/fmatrix.hh>

namespace Dune
{

  namespace GenericGeometry
  {

    // FieldHelper
    // -----------

    template< class Field >
    struct FieldHelper
    {
      static Field abs ( const Field &x ) { return std::abs( x ); }
    };



    // MatrixHelper
    // ------------

    template< class Traits >
    struct MatrixHelper
    {
      typedef typename Traits::ctype FieldType;

      static FieldType abs ( const FieldType &x )
      {
        //return std::abs( x );
        return FieldHelper< FieldType >::abs( x );
      }

      template< int m, int n >
      static void
      Ax ( const typename Traits :: template Matrix< m, n > :: type &A,
           const typename Traits :: template Vector< n > :: type &x,
           typename Traits :: template Vector< m > :: type &ret )
      {
        for( int i = 0; i < m; ++i )
        {
          ret[ i ] = FieldType( 0 );
          for( int j = 0; j < n; ++j )
            ret[ i ] += A[ i ][ j ] * x[ j ];
        }
      }

      template< int m, int n >
      static void
      ATx ( const typename Traits :: template Matrix< m, n > :: type &A,
            const typename Traits :: template Vector< m > :: type &x,
            typename Traits :: template Vector< n > :: type &ret )
      {
        for( int i = 0; i < n; ++i )
        {
          ret[ i ] = FieldType( 0 );
          for( int j = 0; j < m; ++j )
            ret[ i ] += A[ j ][ i ] * x[ j ];
        }
      }

      template< int m, int n, int p >
      static void
      AB ( const typename Traits :: template Matrix< m, n > :: type &A,
           const typename Traits :: template Matrix< n, p > :: type &B,
           typename Traits :: template Matrix< m, p > :: type &ret )
      {
        for( int i = 0; i < m; ++i )
        {
          for( int j = 0; j < p; ++j )
          {
            ret[ i ][ j ] = FieldType( 0 );
            for( int k = 0; k < n; ++k )
              ret[ i ][ j ] += A[ i ][ k ] * B[ k ][ j ];
          }
        }
      }

      template< int m, int n, int p >
      static void
      ATBT ( const typename Traits :: template Matrix< m, n > :: type &A,
             const typename Traits :: template Matrix< p, m > :: type &B,
             typename Traits :: template Matrix< n, p > :: type &ret )
      {
        for( int i = 0; i < n; ++i )
        {
          for( int j = 0; j < p; ++j )
          {
            ret[ i ][ j ] = FieldType( 0 );
            for( int k = 0; k < m; ++k )
              ret[ i ][ j ] += A[ k ][ i ] * B[ j ][ k ];
          }
        }
      }

      template< int m, int n >
      static void
      ATA_L ( const typename Traits :: template Matrix< m, n > :: type &A,
              typename Traits :: template Matrix< n, n > :: type &ret )
      {
        for( int i = 0; i < n; ++i )
        {
          for( int j = 0; j <= i; ++j )
          {
            ret[ i ][ j ] = FieldType( 0 );
            for( int k = 0; k < m; ++k )
              ret[ i ][ j ] += A[ k ][ i ] * A[ k ][ j ];
          }
        }
      }

      template< int m, int n >
      static void
      ATA ( const typename Traits :: template Matrix< m, n > :: type &A,
            typename Traits :: template Matrix< n, n > :: type &ret )
      {
        for( int i = 0; i < n; ++i )
        {
          for( int j = 0; j <= i; ++j )
          {
            ret[ i ][ j ] = FieldType( 0 );
            for( int k = 0; k < m; ++k )
              ret[ i ][ j ] += A[ k ][ i ] * A[ k ][ j ];
            ret[ j ][ i ] = ret[ i ][ j ];
          }

          ret[ i ][ i ] = FieldType( 0 );
          for( int k = 0; k < m; ++k )
            ret[ i ][ i ] += A[ k ][ i ] * A[ k ][ i ];
        }
      }

      template< int m, int n >
      static void
      AAT_L ( const typename Traits :: template Matrix< m, n > :: type &A,
              typename Traits :: template Matrix< m, m > :: type &ret )
      {
        /*
           if (m==2) {
           ret[0][0] = A[0]*A[0];
           ret[1][1] = A[1]*A[1];
           ret[1][0] = A[0]*A[1];
           }
           else
         */
        for( int i = 0; i < m; ++i )
        {
          for( int j = 0; j <= i; ++j )
          {
            FieldType &retij = ret[ i ][ j ];
            retij = A[ i ][ 0 ] * A[ j ][ 0 ];
            for( int k = 1; k < n; ++k )
              retij += A[ i ][ k ] * A[ j ][ k ];
          }
        }
      }

      template< int m, int n >
      static void
      AAT ( const typename Traits :: template Matrix< m, n > :: type &A,
            typename Traits :: template Matrix< m, m > :: type &ret )
      {
        for( int i = 0; i < m; ++i )
        {
          for( int j = 0; j < i; ++j )
          {
            ret[ i ][ j ] = FieldType( 0 );
            for( int k = 0; k < n; ++k )
              ret[ i ][ j ] += A[ i ][ k ] * A[ j ][ k ];
            ret[ j ][ i ] = ret[ i ][ j ];
          }
          ret[ i ][ i ] = FieldType( 0 );
          for( int k = 0; k < n; ++k )
            ret[ i ][ i ] += A[ i ][ k ] * A[ i ][ k ];
        }
      }

      template< int n >
      static void
      Lx ( const typename Traits :: template Matrix< n, n > :: type &L,
           const typename Traits :: template Vector< n > :: type &x,
           typename Traits :: template Vector< n > :: type &ret )
      {
        for( int i = 0; i < n; ++i )
        {
          ret[ i ] = FieldType( 0 );
          for( int j = 0; j <= i; ++j )
            ret[ i ] += L[ i ][ j ] * x[ j ];
        }
      }

      template< int n >
      static void
      LTx ( const typename Traits :: template Matrix< n, n > :: type &L,
            const typename Traits :: template Vector< n > :: type &x,
            typename Traits :: template Vector< n > :: type &ret )
      {
        for( int i = 0; i < n; ++i )
        {
          ret[ i ] = FieldType( 0 );
          for( int j = i; j < n; ++j )
            ret[ i ] += L[ j ][ i ] * x[ j ];
        }
      }

      template< int n >
      static void
      LTL ( const typename Traits :: template Matrix< n, n > :: type &L,
            typename Traits :: template Matrix< n, n > :: type &ret )
      {
        for( int i = 0; i < n; ++i )
        {
          for( int j = 0; j < i; ++j )
          {
            ret[ i ][ j ] = FieldType( 0 );
            for( int k = i; k < n; ++k )
              ret[ i ][ j ] += L[ k ][ i ] * L[ k ][ j ];
            ret[ j ][ i ] = ret[ i ][ j ];
          }
          ret[ i ][ i ] = FieldType( 0 );
          for( int k = i; k < n; ++k )
            ret[ i ][ i ] += L[ k ][ i ] * L[ k ][ i ];
        }
      }

      template< int n >
      static void
      LLT ( const typename Traits :: template Matrix< n, n > :: type &L,
            typename Traits :: template Matrix< n, n > :: type &ret )
      {
        for( int i = 0; i < n; ++i )
        {
          for( int j = 0; j < i; ++j )
          {
            ret[ i ][ j ] = FieldType( 0 );
            for( int k = 0; k <= j; ++k )
              ret[ i ][ j ] += L[ i ][ k ] * L[ j ][ k ];
            ret[ j ][ i ] = ret[ i ][ j ];
          }
          ret[ i ][ i ] = FieldType( 0 );
          for( int k = 0; k <= i; ++k )
            ret[ i ][ i ] += L[ i ][ k ] * L[ i ][ k ];
        }
      }

      template< int n >
      static void
      cholesky_L ( const typename Traits :: template Matrix< n, n > :: type &A,
                   typename Traits :: template Matrix< n, n > :: type &ret )
      {
        for( int i = 0; i < n; ++i )
        {
          FieldType &rii = ret[ i ][ i ];

          FieldType x = A[ i ][ i ];
          for( int j = 0; j < i; ++j )
            x -= ret[ i ][ j ] * ret[ i ][ j ];
          assert( x > FieldType( 0 ) );
          rii = sqrt( x );

          FieldType invrii = FieldType( 1 ) / rii;
          for( int k = i+1; k < n; ++k )
          {
            FieldType x = A[ k ][ i ];
            for( int j = 0; j < i; ++j )
              x -= ret[ i ][ j ] * ret[ k ][ j ];
            ret[ k ][ i ] = invrii * x;
          }
        }
      }

      template< int n >
      static FieldType
      detL ( const typename Traits :: template Matrix< n, n > :: type &L )
      {
        FieldType det = FieldType( 1 );
        for( int i = 0; i < n; ++i )
          det *= L[ i ][ i ];
        return det;
      }

      template< int n >
      static FieldType
      invL ( typename Traits :: template Matrix< n, n > :: type &L )
      {
        FieldType det = FieldType( 1 );
        for( int i = 0; i < n; ++i )
        {
          FieldType &lii = L[ i ][ i ];
          det *= lii;
          lii = FieldType( 1 ) / lii;
          for( int j = 0; j < i; ++j )
          {
            FieldType &lij = L[ i ][ j ];
            FieldType x = lij * L[ j ][ j ];
            for( int k = j+1; k < i; ++k )
              x += L[ i ][ k ] * L[ k ][ j ];
            lij = (-lii) * x;
          }
        }
        return det;
      }

      // calculates x := L^{-1} x
      template< int n >
      static void
      invLx ( typename Traits :: template Matrix< n, n > :: type &L,
              typename Traits :: template Vector< n > :: type &x )
      {
        for( int i = 0; i < n; ++i )
        {
          for( int j = 0; j < i; ++j )
            x[ i ] -= L[ i ][ j ] * x[ j ];
          x[ i ] /= L[ i ][ i ];
        }
      }

      // calculates x := L^{-T} x
      template< int n >
      static void
      invLTx ( typename Traits :: template Matrix< n, n > :: type &L,
               typename Traits :: template Vector< n > :: type &x )
      {
        for( int i = n; i > 0; --i )
        {
          for( int j = i; j < n; ++j )
            x[ i-1 ] -= L[ j ][ i-1 ] * x[ j ];
          x[ i-1 ] /= L[ i-1 ][ i-1 ];
        }
      }

      template< int n >
      static FieldType
      spdDetA ( const typename Traits :: template Matrix< n, n > :: type &A )
      {
        // return A[0][0]*A[1][1]-A[1][0]*A[1][0];
        typename Traits :: template Matrix< n, n > :: type L;
        cholesky_L< n >( A, L );
        return detL< n >( L );
      }

      template< int n >
      static FieldType
      spdInvA ( typename Traits :: template Matrix< n, n > :: type &A )
      {
        typename Traits :: template Matrix< n, n > :: type L;
        cholesky_L< n >( A, L );
        const FieldType det = invL< n >( L );
        LTL< n >( L, A );
        return det;
      }

      // calculate x := A^{-1} x
      template< int n >
      static void
      spdInvAx ( typename Traits :: template Matrix< n, n > :: type &A,
                 typename Traits :: template Vector< n > :: type &x )
      {
        typename Traits :: template Matrix< n, n > :: type L;
        cholesky_L< n >( A, L );
        invLx< n >( L, x );
        invLTx< n >( L, x );
      }

      template< int m, int n >
      static FieldType
      detATA ( const typename Traits :: template Matrix< m, n > :: type &A )
      {
        if( m >= n )
        {
          typename Traits :: template Matrix< n, n > :: type ata;
          ATA_L< m, n >( A, ata );
          return spdDetA< n >( ata );
        }
        else
          return FieldType( 0 );
      }

      /** \brief Compute the square root of the determinant of A times A transposed
       *
       *  This is the volume element for an embedded submanifold and needed to
       *  implement the method integrationElement().
       */
      template< int m, int n >
      static FieldType
      sqrtDetAAT ( const typename Traits::template Matrix< m, n >::type &A )
      {
        // These special cases are here not only for speed reasons:
        // The general implementation aborts if the matrix is almost singular,
        // and the special implementation provide a stable way to handle that case.
        if( (n == 2) && (m == 2) )
        {
          // Special implementation for 2x2 matrices: faster and more stable
          return abs( A[ 0 ][ 0 ]*A[ 1 ][ 1 ] - A[ 1 ][ 0 ]*A[ 0 ][ 1 ] );
        }
        else if( (n == 3) && (m == 3) )
        {
          // Special implementation for 3x3 matrices
          const FieldType v0 = A[ 0 ][ 1 ] * A[ 1 ][ 2 ] - A[ 1 ][ 1 ] * A[ 0 ][ 2 ];
          const FieldType v1 = A[ 0 ][ 2 ] * A[ 1 ][ 0 ] - A[ 1 ][ 2 ] * A[ 0 ][ 0 ];
          const FieldType v2 = A[ 0 ][ 0 ] * A[ 1 ][ 1 ] - A[ 1 ][ 0 ] * A[ 0 ][ 1 ];
          return abs( v0 * A[ 2 ][ 0 ] + v1 * A[ 2 ][ 1 ] + v2 * A[ 2 ][ 2 ] );
        }
        else if ( (n == 3) && (m == 2) )
        {
          // Special implementation for 2x3 matrices
          const FieldType v0 = A[ 0 ][ 0 ] * A[ 1 ][ 1 ] - A[ 0 ][ 1 ] * A[ 1 ][ 0 ];
          const FieldType v1 = A[ 0 ][ 0 ] * A[ 1 ][ 2 ] - A[ 1 ][ 0 ] * A[ 0 ][ 2 ];
          const FieldType v2 = A[ 0 ][ 1 ] * A[ 1 ][ 2 ] - A[ 0 ][ 2 ] * A[ 1 ][ 1 ];
          return sqrt( v0*v0 + v1*v1 + v2*v2);
        }
        else if( n >= m )
        {
          // General case
          typename Traits::template Matrix< m, m >::type aat;
          AAT_L< m, n >( A, aat );
          return spdDetA< m >( aat );
        }
        else
          return FieldType( 0 );
      }

      // A^{-1}_L = (A^T A)^{-1} A^T
      // => A^{-1}_L A = I
      template< int m, int n >
      static FieldType
      leftInvA ( const typename Traits :: template Matrix< m, n > :: type &A,
                 typename Traits :: template Matrix< n, m > :: type &ret )
      {
        static_assert((m >= n), "Matrix has no left inverse.");
        typename Traits :: template Matrix< n, n > :: type ata;
        ATA_L< m, n >( A, ata );
        const FieldType det = spdInvA< n >( ata );
        ATBT< n, n, m >( ata, A, ret );
        return det;
      }

      template< int m, int n >
      static void
      leftInvAx ( const typename Traits :: template Matrix< m, n > :: type &A,
                  const typename Traits :: template Vector< m > :: type &x,
                  typename Traits :: template Vector< n > :: type &y )
      {
        static_assert((m >= n), "Matrix has no left inverse.");
        typename Traits :: template Matrix< n, n > :: type ata;
        ATx< m, n >( A, x, y );
        ATA_L< m, n >( A, ata );
        spdInvAx< n >( ata, y );
      }

      /** \brief Compute right pseudo-inverse of matrix A */
      template< int m, int n >
      static FieldType
      rightInvA ( const typename Traits :: template Matrix< m, n > :: type &A,
                  typename Traits :: template Matrix< n, m > :: type &ret )
      {
        static_assert((n >= m), "Matrix has no right inverse.");
        if( (n == 2) && (m == 2) )
        {
          const FieldType det = (A[ 0 ][ 0 ]*A[ 1 ][ 1 ] - A[ 1 ][ 0 ]*A[ 0 ][ 1 ]);
          const FieldType detInv = FieldType( 1 ) / det;
          ret[ 0 ][ 0 ] = A[ 1 ][ 1 ] * detInv;
          ret[ 1 ][ 1 ] = A[ 0 ][ 0 ] * detInv;
          ret[ 1 ][ 0 ] = -A[ 1 ][ 0 ] * detInv;
          ret[ 0 ][ 1 ] = -A[ 0 ][ 1 ] * detInv;
          return abs( det );
        }
        else
        {
          typename Traits :: template Matrix< m , m > :: type aat;
          AAT_L< m, n >( A, aat );
          const FieldType det = spdInvA< m >( aat );
          ATBT< m, n, m >( A , aat , ret );
          return det;
        }
      }

      template< int m, int n >
      static void
      xTRightInvA ( const typename Traits :: template Matrix< m, n > :: type &A,
                    const typename Traits :: template Vector< n > :: type &x,
                    typename Traits :: template Vector< m > :: type &y )
      {
        static_assert((n >= m), "Matrix has no right inverse.");
        typename Traits :: template Matrix< m, m > :: type aat;
        Ax< m, n >( A, x, y );
        AAT_L< m, n >( A, aat );
        spdInvAx< m >( aat, y );
      }
    };

  } // namespace GenericGeometry

} // namespace Dune

#endif // #ifndef DUNE_GEOMETRY_GENERICGEOMETRY_MATRIXHELPER_HH


==> anc/xt-super/dune-geometry/dune/geometry/genericgeometry/referencedomain.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <config.h>

#include <dune/geometry/genericgeometry/referencedomain.hh>

namespace Dune
{

  namespace GenericGeometry
  {

    // ReferenceVolumeInverse
    // ----------------------

    unsigned long referenceVolumeInverse ( unsigned int topologyId, int dim )
    {
      assert( (dim >= 0) && (topologyId < numTopologies( dim )) );

      if( dim > 0 )
      {
        unsigned int baseValue = referenceVolumeInverse( baseTopologyId( topologyId, dim ), dim-1 );
        return (isPrism( topologyId, dim ) ? baseValue : baseValue * (unsigned long)dim);
      }
      else
        return 1;
    }

  } // namespace GenericGeometry

} // namespace Dune


==> anc/xt-super/dune-geometry/dune/geometry/genericgeometry/referencedomain.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GEOMETRY_GENERICGEOMETRY_REFERENCEDOMAIN_HH
#define DUNE_GEOMETRY_GENERICGEOMETRY_REFERENCEDOMAIN_HH

#include <algorithm>

#include <dune/common/array.hh>
#include <dune/common/fmatrix.hh>
#include <dune/common/fvector.hh>
#include <dune/common/typetraits.hh>
#include <dune/common/unused.hh>

#include <dune/geometry/genericgeometry/topologytypes.hh>
#include <dune/geometry/genericgeometry/subtopologies.hh>

namespace Dune
{

  namespace GenericGeometry
  {

    // Internal Forward Declarations
    // -----------------------------

    template< class Topology >
    struct ReferenceDomain;



    // ReferenceDomain
    // ---------------

    template< class Topology >
    class ReferenceDomainBase;

    /** \cond */
    template<>
    class ReferenceDomainBase< Point >
    {
      typedef Point Topology;

      friend struct ReferenceDomain< Topology >;
      friend class ReferenceDomainBase< Prism< Topology > >;
      friend class ReferenceDomainBase< Pyramid< Topology > >;

      static const unsigned int numNormals = 0;

      template< class ctype, int dim >
      static void corner ( unsigned int i, FieldVector< ctype, dim > &n )
      {
        DUNE_UNUSED_PARAMETER(i);
        DUNE_UNUSED_PARAMETER(n);
        assert( i < Topology::numCorners );
      }

      template< class ctype, int dim >
      static bool
      checkInside ( const FieldVector< ctype, dim > &x, ctype factor )
      {
        DUNE_UNUSED_PARAMETER(x);
        DUNE_UNUSED_PARAMETER(factor);
        return true;
      }

      template< class ctype, int dim >
      static void
      integrationOuterNormal ( unsigned int i, FieldVector< ctype, dim > &n )
      {
        DUNE_UNUSED_PARAMETER(i);
        DUNE_UNUSED_PARAMETER(n);
        assert( i < numNormals );
      }

      template< class ctype >
      static ctype volume ()
      {
        return ctype( 1 );
      }
    };


    template< class BaseTopology >
    class ReferenceDomainBase< Prism< BaseTopology > >
    {
      typedef Prism< BaseTopology > Topology;

      friend struct ReferenceDomain< Topology >;
      friend class ReferenceDomainBase< Prism< Topology > >;
      friend class ReferenceDomainBase< Pyramid< Topology > >;

      static const unsigned int numNormals = Size< Topology, 1 >::value;

      static const unsigned int dimension = Topology::dimension;
      static const unsigned int myindex = dimension - 1;

      template< class ctype, int dim >
      static void corner ( unsigned int i, FieldVector< ctype, dim > &x )
      {
        assert( i < Topology::numCorners );
        const unsigned int j = i % BaseTopology::numCorners;
        ReferenceDomainBase< BaseTopology >::corner( j, x );
        if( i >= BaseTopology::numCorners )
          x[ myindex ] = ctype( 1 );
      }

      template< class ctype, int dim >
      static bool
      checkInside ( const FieldVector< ctype, dim > &x, ctype factor )
      {
        const ctype xn = x[ myindex ];
        const ctype cxn = factor - xn;
        return (xn > -1e-12) && (cxn > -1e-12)
               && ReferenceDomainBase< BaseTopology >::checkInside( x, factor );
      }

      template< class ctype, int dim >
      static void
      integrationOuterNormal ( unsigned int i, FieldVector< ctype, dim > &n )
      {
        typedef ReferenceDomainBase< BaseTopology > BaseReferenceDomain;

        if( i >= BaseReferenceDomain::numNormals )
        {
          const unsigned int j = i - BaseReferenceDomain::numNormals;
          n[ myindex ] = (j == 0 ? ctype( -1 ) : ctype( 1 ));
        }
        else
          BaseReferenceDomain::integrationOuterNormal( i, n );
      }

      template< class ctype >
      static ctype volume ()
      {
        typedef ReferenceDomainBase< BaseTopology > BaseReferenceDomain;
        return BaseReferenceDomain::template volume< ctype >();
      }
    };


    template< class BaseTopology >
    class ReferenceDomainBase< Pyramid< BaseTopology > >
    {
      typedef Pyramid< BaseTopology > Topology;

      friend struct ReferenceDomain< Topology >;
      friend class ReferenceDomainBase< Prism< Topology > >;
      friend class ReferenceDomainBase< Pyramid< Topology > >;

      static const unsigned int numNormals = Size< Topology, 1 >::value;

      static const unsigned int dimension = Topology::dimension;
      static const unsigned int myindex = dimension - 1;

      template< bool >
      struct MultiDimensional
      {
        template< class ctype, int dim >
        static void
        integrationOuterNormal ( unsigned int i, FieldVector< ctype, dim > &n )
        {
          multiDimensionalIntegrationOuterNormal( i, n );
        }
      };

      template< bool >
      struct OneDimensional
      {
        template< class ctype, int dim >
        static void
        integrationOuterNormal ( unsigned int i, FieldVector< ctype, dim > &n )
        {
          n[ myindex ] = (i > 0) ? ctype( 1 ) : ctype( -1 );
        }
      };

      template< class ctype, int dim >
      static void corner ( unsigned int i, FieldVector< ctype, dim > &x )
      {
        assert( i < Topology::numCorners );
        if( i < BaseTopology::numCorners )
          ReferenceDomainBase< BaseTopology >::corner( i, x );
        else
          x[ myindex ] = ctype( 1 );
      }

      template< class ctype, int dim >
      static bool
      checkInside ( const FieldVector< ctype, dim > &x, ctype factor )
      {
        const ctype xn = x[ myindex ];
        const ctype cxn = factor - xn;
        return (xn > -1e-12) && (cxn > -1e-12)
               && ReferenceDomainBase< BaseTopology >::checkInside( x, cxn );
      }

      template< class ctype, int dim >
      static void
      multiDimensionalIntegrationOuterNormal ( unsigned int i, FieldVector< ctype, dim > &n )
      {
        typedef ReferenceDomainBase< BaseTopology > BaseReferenceDomain;
        typedef SubTopologyNumbering< BaseTopology, 1, dimension-2 > Numbering;

        if( i > 0 )
        {
          const unsigned int j = Numbering::number( i-1, 0 );
          FieldVector< ctype, dim > x( ctype( 0 ) );
          BaseReferenceDomain::corner( j, x );

          BaseReferenceDomain::integrationOuterNormal ( i-1, n );
          n[ myindex ] = (x * n);
        }
        else
          n[ myindex ] = ctype( -1 );
      }

      template< class ctype, int dim >
      static void
      integrationOuterNormal ( unsigned int i, FieldVector< ctype, dim > &n )
      {
        conditional< (dimension > 1), MultiDimensional<true>, OneDimensional<false> > :: type
        ::integrationOuterNormal( i, n );
      }

      template< class ctype >
      static ctype volume ()
      {
        typedef ReferenceDomainBase< BaseTopology > BaseReferenceDomain;
        const ctype baseVolume = BaseReferenceDomain::template volume< ctype >();
        return baseVolume / ctype( (unsigned int)(dimension) ); // linker problem when using dimension directly
      }
    };
    /** \endcond */



    // ReferenceDomain
    // ---------------

    template< class Topology >
    struct ReferenceDomain
    {
      static const unsigned int numCorners = Topology::numCorners;
      static const unsigned int dimension = Topology::dimension;

      static const unsigned int numNormals
        = ReferenceDomainBase< Topology >::numNormals;

      template< class ctype >
      static void corner ( unsigned int i, FieldVector< ctype, dimension > &x )
      {
        x = ctype( 0 );
        ReferenceDomainBase< Topology >::corner( i, x );
      }

      template< class ctype >
      static bool checkInside ( const FieldVector< ctype, dimension > &x )
      {
        return ReferenceDomainBase< Topology >::checkInside( x, ctype( 1 ) );
      }

      template< class ctype >
      static void
      integrationOuterNormal ( unsigned int i, FieldVector< ctype, dimension > &n )
      {
        n = ctype( 0 );
        return ReferenceDomainBase< Topology >::integrationOuterNormal( i, n );
      }

      template< class ctype >
      static ctype volume ()
      {
        return ReferenceDomainBase< Topology >::template volume< ctype >();
      }
    };



    // checkInside
    // -----------

    template< class ct, int cdim >
    inline bool
    checkInside ( unsigned int topologyId, int dim, const FieldVector< ct, cdim > &x, ct tolerance, ct factor = ct( 1 ) )
    {
      assert( (dim >= 0) && (dim <= cdim) );
      assert( topologyId < numTopologies( dim ) );

      if( dim > 0 )
      {
        const ct baseFactor = (isPrism( topologyId, dim ) ? factor : factor - x[ dim-1 ]);
        if( (x[ dim-1 ] > -tolerance) && (factor - x[ dim-1 ] > -tolerance) )
          return checkInside< ct, cdim >( baseTopologyId( topologyId, dim ), dim-1, x, tolerance, baseFactor );
        else
          return false;
      }
      else
        return true;
    }



    // referenceCorners
    // ----------------

    template< class ct, int cdim >
    inline unsigned int
    referenceCorners ( unsigned int topologyId, int dim, FieldVector< ct, cdim > *corners )
    {
      assert( (dim >= 0) && (dim <= cdim) );
      assert( topologyId < numTopologies( dim ) );

      if( dim > 0 )
      {
        const unsigned int nBaseCorners
          = referenceCorners( baseTopologyId( topologyId, dim ), dim-1, corners );
        assert( nBaseCorners == size( baseTopologyId( topologyId, dim ), dim-1, dim-1 ) );
        if( isPrism( topologyId, dim ) )
        {
          std::copy( corners, corners + nBaseCorners, corners + nBaseCorners );
          for( unsigned int i = 0; i < nBaseCorners; ++i )
            corners[ i+nBaseCorners ][ dim-1 ] = ct( 1 );
          return 2*nBaseCorners;
        }
        else
        {
          corners[ nBaseCorners ] = FieldVector< ct, cdim >( ct( 0 ) );
          corners[ nBaseCorners ][ dim-1 ] = ct( 1 );
          return nBaseCorners+1;
        }
      }
      else
      {
        *corners = FieldVector< ct, cdim >( ct( 0 ) );
        return 1;
      }
    }



    // referenceVolume
    // ---------------

    unsigned long referenceVolumeInverse ( unsigned int topologyId, int dim );

    template< class ct >
    inline ct referenceVolume ( unsigned int topologyId, int dim )
    {
      return ct( 1 ) / ct( referenceVolumeInverse( topologyId, dim ) );
    }



    // referenceOrigins
    // ----------------

    template< class ct, int cdim >
    inline unsigned int
    referenceOrigins ( unsigned int topologyId, int dim, int codim, FieldVector< ct, cdim > *origins )
    {
      assert( (dim >= 0) && (dim <= cdim) );
      assert( topologyId < numTopologies( dim ) );
      assert( (codim >= 0) && (codim <= dim) );

      if( codim > 0 )
      {
        const unsigned int baseId = baseTopologyId( topologyId, dim );
        if( isPrism( topologyId, dim ) )
        {
          const unsigned int n = (codim < dim ? referenceOrigins( baseId, dim-1, codim, origins ) : 0);
          const unsigned int m = referenceOrigins( baseId, dim-1, codim-1, origins+n );
          for( unsigned int i = 0; i < m; ++i )
          {
            origins[ n+m+i ] = origins[ n+i ];
            origins[ n+m+i ][ dim-1 ] = ct( 1 );
          }
          return n+2*m;
        }
        else
        {
          const unsigned int m = referenceOrigins( baseId, dim-1, codim-1, origins );
          if( codim == dim )
          {
            origins[ m ] = FieldVector< ct, cdim >( ct( 0 ) );
            origins[ m ][ dim-1 ] = ct( 1 );
            return m+1;
          }
          else
            return m+referenceOrigins( baseId, dim-1, codim, origins+m );
        }
      }
      else
      {
        origins[ 0 ] = FieldVector< ct, cdim >( ct( 0 ) );
        return 1;
      }
    }



    // referenceEmbeddings
    // -------------------

    template< class ct, int cdim, int mydim >
    inline unsigned int
    referenceEmbeddings ( unsigned int topologyId, int dim, int codim,
                          FieldVector< ct, cdim > *origins,
                          FieldMatrix< ct, mydim, cdim > *jacobianTransposeds )
    {
      assert( (0 <= codim) && (codim <= dim) && (dim <= cdim) );
      assert( (dim - codim <= mydim) && (mydim <= cdim) );
      assert( topologyId < numTopologies( dim ) );

      if( codim > 0 )
      {
        const unsigned int baseId = baseTopologyId( topologyId, dim );
        if( isPrism( topologyId, dim ) )
        {
          const unsigned int n = (codim < dim ? referenceEmbeddings( baseId, dim-1, codim, origins, jacobianTransposeds ) : 0);
          for( unsigned int i = 0; i < n; ++i )
            jacobianTransposeds[ i ][ dim-codim-1 ][ dim-1 ] = ct( 1 );

          const unsigned int m = referenceEmbeddings( baseId, dim-1, codim-1, origins+n, jacobianTransposeds+n );
          std::copy( origins+n, origins+n+m, origins+n+m );
          std::copy( jacobianTransposeds+n, jacobianTransposeds+n+m, jacobianTransposeds+n+m );
          for( unsigned int i = 0; i < m; ++i )
            origins[ n+m+i ][ dim-1 ] = ct( 1 );

          return n+2*m;
        }
        else
        {
          const unsigned int m = referenceEmbeddings( baseId, dim-1, codim-1, origins, jacobianTransposeds );
          if( codim == dim )
          {
            origins[ m ] = FieldVector< ct, cdim >( ct( 0 ) );
            origins[ m ][ dim-1 ] = ct( 1 );
            jacobianTransposeds[ m ] = FieldMatrix< ct, mydim, cdim >( ct( 0 ) );
            return m+1;
          }
          else
          {
            const unsigned int n = referenceEmbeddings( baseId, dim-1, codim, origins+m, jacobianTransposeds+m );
            for( unsigned int i = 0; i < n; ++i )
            {
              for( int k = 0; k < dim-1; ++k )
                jacobianTransposeds[ m+i ][ dim-codim-1 ][ k ] = -origins[ m+i ][ k ];
              jacobianTransposeds[ m+i ][ dim-codim-1 ][ dim-1 ] = ct( 1 );
            }
            return m+n;
          }
        }
      }
      else
      {
        origins[ 0 ] = FieldVector< ct, cdim >( ct( 0 ) );
        jacobianTransposeds[ 0 ] = FieldMatrix< ct, mydim, cdim >( ct( 0 ) );
        for( int k = 0; k < dim; ++k )
          jacobianTransposeds[ 0 ][ k ][ k ] = ct( 1 );
        return 1;
      }
    }



    // referenceIntegrationOuterNormals
    // --------------------------------

    template< class ct, int cdim >
    inline unsigned int
    referenceIntegrationOuterNormals ( unsigned int topologyId, int dim,
                                       const FieldVector< ct, cdim > *origins,
                                       FieldVector< ct, cdim > *normals )
    {
      assert( (dim > 0) && (dim <= cdim) );
      assert( topologyId < numTopologies( dim ) );

      if( dim > 1 )
      {
        const unsigned int baseId = baseTopologyId( topologyId, dim );
        if( isPrism( topologyId, dim ) )
        {
          const unsigned int numBaseFaces
            = referenceIntegrationOuterNormals( baseId, dim-1, origins, normals );

          for( unsigned int i = 0; i < 2; ++i )
          {
            normals[ numBaseFaces+i ] = FieldVector< ct, cdim >( ct( 0 ) );
            normals[ numBaseFaces+i ][ dim-1 ] = ct( 2*int( i )-1 );
          }

          return numBaseFaces+2;
        }
        else
        {
          normals[ 0 ] = FieldVector< ct, cdim >( ct( 0 ) );
          normals[ 0 ][ dim-1 ] = ct( -1 );

          const unsigned int numBaseFaces
            = referenceIntegrationOuterNormals( baseId, dim-1, origins+1, normals+1 );
          for( unsigned int i = 1; i <= numBaseFaces; ++i )
            normals[ i ][ dim-1 ] = normals[ i ]*origins[ i ];

          return numBaseFaces+1;
        }
      }
      else
      {
        for( unsigned int i = 0; i < 2; ++i )
        {
          normals[ i ] = FieldVector< ct, cdim >( ct( 0 ) );
          normals[ i ][ 0 ] = ct( 2*int( i )-1 );
        }

        return 2;
      }
    }

    template< class ct, int cdim >
    inline unsigned int
    referenceIntegrationOuterNormals ( unsigned int topologyId, int dim,
                                       FieldVector< ct, cdim > *normals )
    {
      assert( (dim > 0) && (dim <= cdim) );

      FieldVector< ct, cdim > *origins
        = new FieldVector< ct, cdim >[ size( topologyId, dim, 1 ) ];
      referenceOrigins( topologyId, dim, 1, origins );

      const unsigned int numFaces
        = referenceIntegrationOuterNormals( topologyId, dim, origins, normals );
      assert( numFaces == size( topologyId, dim, 1 ) );

      delete[] origins;

      return numFaces;
    }

  } // namespace GenericGeometry

} // namespace Dune

#endif // DUNE_GEOMETRY_GENERICGEOMETRY_REFERENCEDOMAIN_HH


==> anc/xt-super/dune-geometry/dune/geometry/genericgeometry/referenceelements.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_GEOMETRY_GENERICGEOMETRY_REFERENCEELEMENTS_HH
#define DUNE_GEOMETRY_GENERICGEOMETRY_REFERENCEELEMENTS_HH

/** \file
 *  \brief Implements some reference element functionality needed by the generic geometries
 *  \warning This is an internal header.  Do not include it from outside of dune-geometry.
 */
#include <dune/common/array.hh>
#include <dune/common/fvector.hh>
#include <dune/common/typetraits.hh>
#include <dune/common/visibility.hh>

#include <dune/geometry/genericgeometry/referencedomain.hh>

namespace Dune
{

  namespace GenericGeometry
  {

    // ReferenceElement
    // ----------------

    template< class Topology, class ctype >
    struct ReferenceElement
    {
      static const unsigned int topologyId = Topology :: id;
      static const unsigned int dimension = Topology :: dimension;

      static const unsigned int numCorners = Topology :: numCorners;
      static const unsigned int numNormals = ReferenceDomain< Topology > :: numNormals;

      typedef FieldVector< ctype, dimension > CoordinateType;

      template< unsigned int codim >
      struct Codim
      {
        enum { size = Size< Topology, codim > :: value };
      };

      template< unsigned int codim, unsigned int subcodim >
      static unsigned int subNumbering ( unsigned int i, unsigned int j )
      {
        return SubTopologyNumbering< Topology, codim, subcodim > :: number( i, j );
      }

      template< unsigned int codim, unsigned int subcodim >
      static unsigned int size ( unsigned int i )
      {
        return SubTopologySize< Topology, codim, subcodim > :: size( i );
      }

      /** \brief Return the element barycenter
       */
      static const FieldVector< ctype, dimension > &
      baryCenter ()
      {
        return instance().baryCenter_;
      }

      static const CoordinateType &corner ( unsigned int i )
      {
        assert( i < numCorners );
        return instance().corners_[ i ];
      }

      static bool checkInside ( const CoordinateType &x )
      {
        return ReferenceDomain< Topology >::checkInside( x );
      }

      static const CoordinateType &
      integrationOuterNormal ( unsigned int i )
      {
        assert( i < numNormals );
        return instance().normals_[ i ];
      }

      static ctype volume ()
      {
        return ReferenceDomain< Topology > :: template volume< ctype >();
      }

      DUNE_EXPORT static const ReferenceElement &instance ()
      {
        static ReferenceElement inst;
        return inst;
      }

    private:
      class BaryCenterArray;

      ReferenceElement ()
      {
        for( unsigned int i = 0; i < numCorners; ++i )
          ReferenceDomain< Topology > :: corner( i, corners_[ i ] );
        for( unsigned int i = 0; i < numNormals; ++i )
          ReferenceDomain< Topology > :: integrationOuterNormal( i, normals_[ i ] );

        // Compute the element barycenter
        typedef SubTopologyNumbering< Topology, 0, dimension > Numbering;
        typedef SubTopologySize< Topology, 0, dimension > Size;

        baryCenter_ = 0;
        const unsigned int numCorners = Size :: size( 0 );
        for( unsigned int k = 0; k < numCorners; ++k )
        {
          unsigned int j = Numbering :: number( 0, k );

          CoordinateType y;
          ReferenceDomain< Topology > :: corner( j, y );
          baryCenter_ += y;
        }
        baryCenter_ *= ctype( 1 ) / ctype( numCorners );
      }

      Dune::array< CoordinateType, numCorners > corners_;
      CoordinateType baryCenter_;
      Dune::array< CoordinateType, numNormals > normals_;
    };

  }

}

#endif // DUNE_GEOMETRY_GENERICGEOMETRY_REFERENCEELEMENTS_HH


==> anc/xt-super/dune-geometry/dune/geometry/genericgeometry/subtopologies.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <config.h>

#include <dune/geometry/genericgeometry/subtopologies.hh>

namespace Dune
{

  namespace GenericGeometry
  {

    // size
    // ----

    unsigned int size ( unsigned int topologyId, int dim, int codim )
    {
      assert( (dim >= 0) && (topologyId < numTopologies( dim )) );
      assert( (0 <= codim) && (codim <= dim) );

      if( codim > 0 )
      {
        const unsigned int baseId = baseTopologyId( topologyId, dim );
        const unsigned int m = size( baseId, dim-1, codim-1 );

        if( isPrism( topologyId, dim ) )
        {
          const unsigned int n = (codim < dim ? size( baseId, dim-1, codim ) : 0);
          return n + 2*m;
        }
        else
        {
          assert( isPyramid( topologyId, dim ) );
          const unsigned int n = (codim < dim ? size( baseId, dim-1, codim ) : 1);
          return m+n;
        }
      }
      else
        return 1;
    }



    // subTopologyId
    // -------------

    unsigned int subTopologyId ( unsigned int topologyId, int dim, int codim, unsigned int i )
    {
      assert( i < size( topologyId, dim, codim ) );
      const int mydim = dim - codim;

      if( codim > 0 )
      {
        const unsigned int baseId = baseTopologyId( topologyId, dim );
        const unsigned int m = size( baseId, dim-1, codim-1 );

        if( isPrism( topologyId, dim ) )
        {
          const unsigned int n = (codim < dim ? size( baseId, dim-1, codim ) : 0);
          if( i < n )
            return subTopologyId( baseId, dim-1, codim, i ) | ((unsigned int)prismConstruction << (mydim - 1));
          else
            return subTopologyId( baseId, dim-1, codim-1, (i < n+m ? i-n : i-(n+m)) );
        }
        else
        {
          assert( isPyramid( topologyId, dim ) );
          if( i < m )
            return subTopologyId( baseId, dim-1, codim-1, i );
          else if( codim < dim )
            return subTopologyId( baseId, dim-1, codim, i-m ) | ((unsigned int)pyramidConstruction << (mydim - 1));
          else
            return 0u;
        }
      }
      else
        return topologyId;
    }



    // subTopologyNumbering
    // --------------------

    void subTopologyNumbering ( unsigned int topologyId, int dim, int codim, unsigned int i, int subcodim,
                                unsigned int *beginOut, unsigned int *endOut )
    {
      assert( (codim >= 0) && (subcodim >= 0) && (codim + subcodim <= dim) );
      assert( i < size( topologyId, dim, codim ) );
      assert( (endOut - beginOut) == size( subTopologyId( topologyId, dim, codim, i ), dim-codim, subcodim ) );

      if( codim == 0 )
      {
        for( unsigned int j = 0; (beginOut + j) != endOut; ++j )
          *(beginOut + j) = j;
      }
      else if( subcodim == 0 )
      {
        assert( endOut = beginOut + 1 );
        *beginOut = i;
      }
      else
      {
        const unsigned int baseId = baseTopologyId( topologyId, dim );

        const unsigned int m = size( baseId, dim-1, codim-1 );

        const unsigned int mb = size( baseId, dim-1, codim+subcodim-1 );
        const unsigned int nb = (codim + subcodim < dim ? size( baseId, dim-1, codim+subcodim ) : 0);

        if( isPrism( topologyId, dim ) )
        {
          const unsigned int n = size( baseId, dim-1, codim );
          if( i < n )
          {
            const unsigned int subId = subTopologyId( baseId, dim-1, codim, i );

            unsigned int *beginBase = beginOut;
            if( codim + subcodim < dim )
            {
              beginBase = beginOut + size( subId, dim-codim-1, subcodim );
              subTopologyNumbering( baseId, dim-1, codim, i, subcodim, beginOut, beginBase );
            }

            const unsigned int ms = size( subId, dim-codim-1, subcodim-1 );
            subTopologyNumbering( baseId, dim-1, codim, i, subcodim-1, beginBase, beginBase+ms );
            for( unsigned int j = 0; j < ms; ++j )
            {
              *(beginBase+j) += nb;
              *(beginBase+j+ms) = *(beginBase+j) + mb;
            }
          }
          else
          {
            const unsigned int s = (i < n+m ? 0 : 1);
            subTopologyNumbering( baseId, dim-1, codim-1, i-(n+s*m), subcodim, beginOut, endOut );
            for( unsigned int *it = beginOut; it != endOut; ++it )
              *it += nb + s*mb;
          }
        }
        else
        {
          assert( isPyramid( topologyId, dim ) );

          if( i < m )
            subTopologyNumbering( baseId, dim-1, codim-1, i, subcodim, beginOut, endOut );
          else
          {
            const unsigned int subId = subTopologyId( baseId, dim-1, codim, i-m );
            const unsigned int ms = size( subId, dim-codim-1, subcodim-1 );

            subTopologyNumbering( baseId, dim-1, codim, i-m, subcodim-1, beginOut, beginOut+ms );
            if( codim+subcodim < dim )
            {
              subTopologyNumbering( baseId, dim-1, codim, i-m, subcodim, beginOut+ms, endOut );
              for( unsigned int *it = beginOut + ms; it != endOut; ++it )
                *it += mb;
            }
            else
              *(beginOut + ms) = mb;
          }
        }
      }
    }

  } // namespace GenericGeometry

} // namespace Dune


==> anc/xt-super/dune-geometry/dune/geometry/genericgeometry/subtopologies.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GEOMETRY_GENERICGEOMETRY_SUBTOPOLOGIES_HH
#define DUNE_GEOMETRY_GENERICGEOMETRY_SUBTOPOLOGIES_HH

#include <cassert>
#include <vector>

#include <dune/common/forloop.hh>
#include <dune/common/typetraits.hh>
#include <dune/common/visibility.hh>
#include <dune/common/unused.hh>

#include <dune/geometry/genericgeometry/topologytypes.hh>

namespace Dune
{

  namespace GenericGeometry
  {

    template< class Topology, unsigned int codim >
    struct Size;

    template< class Topology, unsigned int codim, unsigned int i >
    struct SubTopology;

    template< class Topology, unsigned int codim, unsigned int subcodim >
    class SubTopologySize;

    template< class Topology, unsigned int codim, unsigned int subcodim >
    class GenericSubTopologyNumbering;

    template< class Topology, unsigned int codim, unsigned int subcodim >
    class SubTopologyNumbering;



    // Size
    // ----

    template< class Topology, unsigned int dim, unsigned int codim >
    class SizeImpl;

    template< unsigned int dim, unsigned int codim >
    class SizeImpl< Point, dim, codim >
    {
      typedef Point Topology;
      static_assert((dim == Topology :: dimension), "Wrong dimension");
      static_assert((codim <= dim), "Invalid codimension");

    public:
      enum { value = 1 };
    };

    template< class BaseTopology, unsigned int dim, unsigned int codim >
    class SizeImpl< Prism< BaseTopology >, dim, codim >
    {
      typedef Prism< BaseTopology > Topology;
      static_assert((dim == Topology :: dimension), "Wrong dimension");
      static_assert((codim <= dim), "Invalid codimension");

      enum { m = Size< BaseTopology, codim-1 > :: value };
      enum { n = Size< BaseTopology, codim > :: value };

    public:
      enum { value = n + 2*m };
    };

    template< class BaseTopology, unsigned int dim >
    class SizeImpl< Prism< BaseTopology >, dim, 0 >
    {
      typedef Prism< BaseTopology > Topology;
      static_assert((dim == Topology :: dimension), "Wrong dimension");

    public:
      enum { value = 1 };
    };

    template< class BaseTopology, unsigned int dim >
    class SizeImpl< Prism< BaseTopology >, dim, dim >
    {
      typedef Prism< BaseTopology > Topology;
      static_assert((dim == Topology :: dimension), "Wrong dimension");

      enum { m = Size< BaseTopology, dim-1 > :: value };

    public:
      enum { value = 2*m };
    };

    template< class BaseTopology, unsigned int dim, unsigned int codim >
    class SizeImpl< Pyramid< BaseTopology >, dim, codim >
    {
      typedef Pyramid< BaseTopology > Topology;
      static_assert((dim == Topology :: dimension), "Wrong dimension");
      static_assert((codim <= dim), "Invalid codimension");

      enum { m = Size< BaseTopology, codim-1 > :: value };
      enum { n = Size< BaseTopology, codim > :: value };

    public:
      enum { value = m+n };
    };

    template< class BaseTopology, unsigned int dim >
    class SizeImpl< Pyramid< BaseTopology >, dim, 0 >
    {
      typedef Pyramid< BaseTopology > Topology;
      static_assert((dim == Topology :: dimension), "Wrong dimension");

    public:
      enum { value = 1 };
    };

    template< class BaseTopology, unsigned int dim >
    class SizeImpl< Pyramid< BaseTopology >, dim, dim >
    {
      typedef Pyramid< BaseTopology > Topology;
      static_assert((dim == Topology :: dimension), "Wrong dimension");

      enum { m = Size< BaseTopology, dim-1 > :: value };

    public:
      enum { value = m+1 };
    };

    /** \brief Statically compute the number of subentities of a given codimension */
    template< class Topology, unsigned int codim >
    struct Size
    {
      enum { value = SizeImpl< Topology, Topology :: dimension, codim > :: value };
    };




    /** \brief Compute the number of subentities of a given codimension */
    unsigned int size ( unsigned int topologyId, int dim, int codim );



    // SubTopology
    // -----------

    template< class Topology, unsigned int dim, unsigned int codim, unsigned int i >
    class SubTopologyImpl;

    template< unsigned int dim, unsigned int codim, unsigned int i >
    class SubTopologyImpl< Point, dim, codim, i >
    {
      typedef Point Topology;
      static_assert((dim == Topology :: dimension), "Wrong dimension");
      static_assert((codim <= dim), "Invalid codimension");
      static_assert((i < Size< Topology, codim > :: value), "Invalid subentity index");

    public:
      typedef Topology type;
    };

    template< class BaseTopology, unsigned int dim, unsigned int codim, unsigned int i >
    class SubTopologyImpl< Prism< BaseTopology >, dim, codim, i >
    {
      typedef Prism< BaseTopology > Topology;
      static_assert((dim == Topology :: dimension), "Wrong dimension");
      static_assert((codim <= dim), "Invalid codimension");
      static_assert((i < Size< Topology, codim > :: value), "Invalid subentity index");

      enum { m = Size< BaseTopology, codim-1 > :: value };
      enum { n = Size< BaseTopology, codim > :: value };

      enum { s = (i < n+m ? 0 : 1) };

      template< bool >
      struct PrismSub
      {
        typedef Prism< typename SubTopology< BaseTopology, codim, i > :: type > type;
      };

      template< bool >
      struct BaseSub
      {
        typedef typename SubTopology< BaseTopology, codim-1, i-(n+s*m) > :: type type;
      };

    public:
      typedef typename conditional< (i < n), PrismSub<true>, BaseSub<false> > :: type :: type type;
    };

    template< class BaseTopology, unsigned int dim, unsigned int i >
    class SubTopologyImpl< Prism< BaseTopology >, dim, 0, i >
    {
      typedef Prism< BaseTopology > Topology;
      static_assert((dim == Topology :: dimension), "Wrong dimension");
      static_assert((i < Size< Topology, 0 > :: value), "Invalid subentity index");
    public:
      typedef Topology type;
    };

    template< class BaseTopology, unsigned int dim, unsigned int i >
    class SubTopologyImpl< Prism< BaseTopology >, dim, dim, i >
    {
      typedef Prism< BaseTopology > Topology;
      static_assert((dim == Topology :: dimension), "Wrong dimension");
      static_assert((i < Size< Topology, dim > :: value), "Invalid subentity index");
    public:
      typedef Point type;
    };

    template< class BaseTopology, unsigned int dim, unsigned int codim, unsigned int i >
    class SubTopologyImpl< Pyramid< BaseTopology >, dim, codim, i >
    {
      typedef Pyramid< BaseTopology > Topology;
      static_assert((dim == Topology :: dimension), "Wrong dimension");
      static_assert((codim <= dim), "Invalid codimension" );
      static_assert((i < Size< Topology, codim > :: value), "Invalid subentity index");

      enum { m = Size< BaseTopology, codim-1 > :: value };

      template< bool >
      struct BaseSub
      {
        typedef typename SubTopology< BaseTopology, codim-1, i > :: type type;
      };

      template< bool >
      struct PyramidSub
      {
        typedef Pyramid< typename SubTopology< BaseTopology, codim, i-m > :: type > type;
      };

    public:
      typedef typename conditional< (i < m), BaseSub<true>, PyramidSub<false> > :: type :: type type;
    };

    template< class BaseTopology, unsigned int dim, unsigned int i >
    class SubTopologyImpl< Pyramid< BaseTopology >, dim, 0, i >
    {
      typedef Pyramid< BaseTopology > Topology;
      static_assert((dim == Topology :: dimension), "Wrong dimension");
      static_assert((i < Size< Topology, 0 > :: value), "Invalid subentity index");

    public:
      typedef Topology type;
    };

    template< class BaseTopology, unsigned int dim, unsigned int i >
    class SubTopologyImpl< Pyramid< BaseTopology >, dim, dim, i >
    {
      typedef Pyramid< BaseTopology > Topology;
      static_assert((dim == Topology :: dimension), "Wrong dimension");
      static_assert((i < Size< Topology, dim > :: value), "Invalid subentity index");

    public:
      typedef Point type;
    };

    template< class Topology, unsigned int codim, unsigned int i >
    struct SubTopology
    {
      typedef typename SubTopologyImpl< Topology, Topology :: dimension, codim, i > :: type type;
    };



    /** \brief Compute the topology id of a given subentity
     *
     * \param topologyId Topology id of entity
     * \param dim Dimension of entity
     * \param codim Codimension of the subentity that we are interested in
     * \param i Number of the subentity that we are interested in
     */
    unsigned int subTopologyId ( unsigned int topologyId, int dim, int codim, unsigned int i );



    // SubTopologySize
    // ---------------

    template< class Topology, unsigned int codim, unsigned int subcodim >
    class SubTopologySize
    {
      template< int i >
      struct Builder;

      unsigned int size_[ Size< Topology, codim > :: value ];

      SubTopologySize ()
      {
        ForLoop< Builder, 0, Size< Topology, codim > :: value-1 >
        :: apply( *this );
      }

      SubTopologySize ( const SubTopologySize & );

      DUNE_EXPORT static const SubTopologySize &instance ()
      {
        static SubTopologySize inst;
        return inst;
      }

    public:
      static unsigned int size ( unsigned int i )
      {
        assert( (i < Size< Topology, codim > :: value) );
        return instance().size_[ i ];
      }
    };

    template< class Topology, unsigned int codim, unsigned int subcodim >
    template< int i >
    struct SubTopologySize< Topology, codim, subcodim > :: Builder
    {
      typedef GenericGeometry :: SubTopologySize< Topology, codim, subcodim >
      SubTopologySize;
      typedef typename GenericGeometry :: SubTopology< Topology, codim, i > :: type
      SubTopology;

      static void apply ( SubTopologySize &subTopologySize )
      {
        subTopologySize.size_[ i ] = Size< SubTopology, subcodim > :: value;
      }
    };




    template< class Topology, unsigned int codim,
        unsigned int subdim, unsigned int subcodim >
    struct GenericSubTopologyNumberingHelper;

    template< class BaseTopology, unsigned int codim,
        unsigned int subdim, unsigned int subcodim >
    struct GenericSubTopologyNumberingHelper
    < Prism< BaseTopology >, codim, subdim, subcodim >
    {
      typedef Prism< BaseTopology > Topology;

      enum { m = Size< BaseTopology, codim-1 > :: value };
      enum { n = Size< BaseTopology, codim > :: value };

      enum { mb = Size< BaseTopology, codim+subcodim-1 > :: value };
      enum { nb = Size< BaseTopology, codim+subcodim > :: value };

      static unsigned int number ( unsigned int i, unsigned int j )
      {
        const unsigned int s = (i < n+m ? 0 : 1);
        if( i < n )
        {
          const unsigned int ms = SubTopologySize< BaseTopology, codim, subcodim-1 > :: size( i );
          const unsigned int ns = SubTopologySize< BaseTopology, codim, subcodim > :: size( i );
          const unsigned int ss = (j < ns+ms ? 0 : 1);
          if( j < ns )
            return GenericSubTopologyNumbering< BaseTopology, codim, subcodim >
                   :: number( i, j );
          else
            return GenericSubTopologyNumbering< BaseTopology, codim, subcodim-1 >
                   :: number( i, j-(ns+ss*ms) ) + nb + ss*mb;
        }
        else
          return GenericSubTopologyNumbering< BaseTopology, codim-1, subcodim >
                 :: number( i-(n+s*m), j ) + nb + s*mb;
      }
    };

    template< class BaseTopology, unsigned int codim, unsigned int subdim >
    struct GenericSubTopologyNumberingHelper
    < Prism< BaseTopology >, codim, subdim, 0 >
    {
      typedef Prism< BaseTopology > Topology;

      static unsigned int number ( unsigned int i, unsigned int j )
      {
        DUNE_UNUSED_PARAMETER(j);
        return i;
      }
    };

    template< class BaseTopology, unsigned int codim, unsigned int subdim >
    struct GenericSubTopologyNumberingHelper
    < Prism< BaseTopology >, codim, subdim, subdim >
    {
      typedef Prism< BaseTopology > Topology;

      enum { m = Size< BaseTopology, codim-1 > :: value };
      enum { n = Size< BaseTopology, codim > :: value };

      enum { mb = Size< BaseTopology, codim+subdim-1 > :: value };

      static unsigned int number ( unsigned int i, unsigned int j )
      {
        const unsigned int s = (i < n+m ? 0 : 1);
        if( i < n )
        {
          const unsigned int ms = SubTopologySize< BaseTopology, codim, subdim-1 > :: size( i );
          const unsigned int ss = (j < ms ? 0 : 1);
          return GenericSubTopologyNumbering< BaseTopology, codim, subdim-1 >
                 :: number( i, j-ss*ms ) + ss*mb;
        }
        else
          return GenericSubTopologyNumbering< BaseTopology, codim-1, subdim >
                 :: number( i-(n+s*m), j ) + s*mb;
      }
    };

    template< class BaseTopology, unsigned int codim,
        unsigned int subdim, unsigned int subcodim >
    struct GenericSubTopologyNumberingHelper
    < Pyramid< BaseTopology >, codim, subdim, subcodim >
    {
      typedef Pyramid< BaseTopology > Topology;

      enum { m = Size< BaseTopology, codim-1 > :: value };

      enum { mb = Size< BaseTopology, codim+subcodim-1 > :: value };

      static unsigned int number ( unsigned int i, unsigned int j )
      {
        if( i < m )
          return GenericSubTopologyNumbering< BaseTopology, codim-1, subcodim >
                 :: number( i, j );
        else
        {
          const unsigned int ms = SubTopologySize< BaseTopology, codim, subcodim-1 > :: size( i-m );
          if( j < ms )
            return GenericSubTopologyNumbering< BaseTopology, codim, subcodim-1 >
                   :: number( i-m, j );
          else
            return GenericSubTopologyNumbering< BaseTopology, codim, subcodim >
                   :: number( i-m, j-ms ) + mb;
        }
      }
    };

    template< class BaseTopology, unsigned int codim, unsigned int subdim >
    struct GenericSubTopologyNumberingHelper
    < Pyramid< BaseTopology >, codim, subdim, 0 >
    {
      typedef Pyramid< BaseTopology > Topology;

      static unsigned int number ( unsigned int i, unsigned int j )
      {
        DUNE_UNUSED_PARAMETER(j);
        return i;
      }
    };

    template< class BaseTopology, unsigned int codim, unsigned int subdim >
    struct GenericSubTopologyNumberingHelper
    < Pyramid< BaseTopology >, codim, subdim, subdim >
    {
      typedef Pyramid< BaseTopology > Topology;

      enum { m = Size< BaseTopology, codim-1 > :: value };

      enum { mb = Size< BaseTopology, codim+subdim-1 > :: value };

      static unsigned int number ( unsigned int i, unsigned int j )
      {
        if( i < m )
          return GenericSubTopologyNumbering< BaseTopology, codim-1, subdim >
                 :: number( i, j );
        else
        {
          const unsigned int ms = SubTopologySize< BaseTopology, codim, subdim-1 > :: size( i-m );
          if( j < ms )
            return GenericSubTopologyNumbering< BaseTopology, codim, subdim-1 >
                   :: number( i-m, j );
          else
            return mb;
        }
      }
    };

    template< class Topology, unsigned int codim, unsigned int subcodim >
    class GenericSubTopologyNumbering
    {
      static_assert((codim <= Topology :: dimension), "Invalid codimension");
      static_assert((codim + subcodim <= Topology :: dimension), "Invalid subcodimension");

      template< bool >
      struct BorderCodim
      {
        static unsigned int number ( unsigned int i, unsigned int j )
        {
          return (codim == 0 ? j : i );
        }
      };

      template< bool >
      struct InnerCodim
      {
        static unsigned int number ( unsigned int i, unsigned int j )
        {
          return GenericSubTopologyNumberingHelper
                 < Topology, codim, Topology :: dimension - codim, subcodim >
                 :: number( i, j );
        }
      };

    public:
      static unsigned int number ( unsigned int i, unsigned int j )
      {
        assert( (j <= SubTopologySize< Topology, codim, subcodim > :: size( i )) );
        return conditional
               < (codim == 0) || (codim == Topology :: dimension), BorderCodim<true>, InnerCodim<false> >
               :: type :: number( i, j );
      }
    };



    // subTopologyNumbering
    // --------------------

    void subTopologyNumbering ( unsigned int topologyId, int dim, int codim, unsigned int i, int subcodim,
                                unsigned int *beginOut, unsigned int *endOut );



    // SubTopologyNumbering
    // --------------------

    template< class Topology, unsigned int codim, unsigned int subcodim >
    class SubTopologyNumbering
    {
      typedef GenericSubTopologyNumbering< Topology, codim, subcodim >
      GenericNumbering;

      std :: vector< unsigned int > numbering_[ Size< Topology, codim > :: value ];

    public:
      static unsigned int number ( unsigned int i, unsigned int j )
      {
        assert( (j <= SubTopologySize< Topology, codim, subcodim > :: size( i )) );
        return instance().numbering_[ i ][ j ];
      }

    private:
      SubTopologyNumbering ()
      {
        for( unsigned int i = 0; i < Size< Topology, codim > :: value; ++i )
        {
          const unsigned int size = SubTopologySize< Topology, codim, subcodim > :: size( i );
          numbering_[ i ].resize( size );
          for( unsigned int j = 0; j < size; ++j )
            numbering_[ i ][ j ] = GenericNumbering :: number( i, j );
        }
      }

      DUNE_EXPORT static const SubTopologyNumbering &instance ()
      {
        static SubTopologyNumbering inst;
        return inst;
      }
    };


    // SubTopologyMapper
    // -----------------

    template< class Topology >
    class SubTopologyMapper
    {
      static const unsigned int dimension = Topology::dimension;

      template< class A, class B >
      struct StaticSum
      {
        static const unsigned int value = A::value + B::value;
      };

      template< int codim >
      struct Size
      {
        static const unsigned int value = GenericGeometry::Size< Topology, codim >::value;
      };

      template< int codim >
      struct CalcOffset
      {
        static void apply ( unsigned int (&offsets)[ dimension+2 ] )
        {
          offsets[ codim+1 ] = offsets[ codim ] + Size< codim >::value;
        }
      };

    public:
      static const unsigned int staticSize = GenericForLoop< StaticSum, Size, 0, dimension >::value;

      SubTopologyMapper ()
      {
        offsets_[ 0 ] = 0;
        ForLoop< CalcOffset, 0, dimension >::apply( offsets_ );
        assert( size() == staticSize );
      }

      unsigned int operator() ( const unsigned int codim, const unsigned int subEntity ) const
      {
        const unsigned int offset = offsets_[ codim ];
        assert( offset + subEntity < offsets_[ codim+1 ] );
        return offset + subEntity;
      }

      unsigned int size () const
      {
        return offsets_[ dimension+1 ];
      }

    private:
      unsigned int offsets_[ dimension+2 ];
    };

  } // namespace GenericGeometry

} // namespace Dune

#endif // #ifndef DUNE_GEOMETRY_GENERICGEOMETRY_SUBTOPOLOGIES_HH


==> anc/xt-super/dune-geometry/dune/geometry/genericgeometry/test/CMakeLists.txt <==
set(TESTS
  testmatrix
  testsubtopologies
  )

set(GEOMETRYTYPE "cube")
set(DIMENSION "3")

add_executable(testsubtopologies testsubtopologies.cc)
add_executable(testmatrix testmatrix.cc)

set_property(TARGET testsubtopologies APPEND_STRING  PROPERTY COMPILE_FLAGS
" -DGEOMETRYTYPE=${GEOMETRYTYPE} -DDIMENSION=${DIMENSION}")
add_dune_gmp_flags(testmatrix)

# We do not want want to build the tests during make all,
# but just build them on demand
add_directory_test_target(_test_target)

add_dependencies(${_test_target} ${TESTS})
foreach(_test ${TESTS})
  add_test(${_test} ${_test})
endforeach(_test ${TESTS})


==> anc/xt-super/dune-geometry/dune/geometry/genericgeometry/test/Makefile.am <==
GEOMETRYTYPE = cube
DIMENSION = 3

check_PROGRAMS = testsubtopologies testmatrix
TESTS = testsubtopologies

AM_CPPFLAGS = @AM_CPPFLAGS@ $(ALL_PKG_CPPFLAGS) $(DUNEMPICPPFLAGS)
AM_LDFLAGS = @AM_LDFLAGS@ $(ALL_PKG_LDFLAGS) $(DUNEMPILIBS)
LDADD = $(ALL_PKG_LIBS) @LDADD@ $(DUNEMPILDFLAGS)

testsubtopologies_SOURCES = testsubtopologies.cc
testsubtopologies_CPPFLAGS = $(AM_CPPFLAGS)			\
	-DGEOMETRYTYPE=$(GEOMETRYTYPE) -DDIMENSION=$(DIMENSION)

testmatrix_SOURCES = testmatrix.cc
testmatrix_CPPFLAGS = $(AM_CPPFLAGS) $(GMP_CPPFLAGS)
testmatrix_LDADD = $(LDADD) $(GMP_LIBS)

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-geometry/dune/geometry/genericgeometry/test/testmatrix.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#if HAVE_CONFIG_H
#include <config.h>
#endif

#include <iostream>
#include <iomanip>
#include <limits>

#include <dune/common/gmpfield.hh>
#include <dune/common/parallel/mpihelper.hh>

#include "../matrixhelper.hh"
#include "../geometrytraits.hh"

using namespace Dune;

int main(int argc, char** argv)
{
  Dune::MPIHelper::instance(argc, argv);

  typedef double Field;
  //typedef long double Field;
  //typedef GMPField< 72 > Field;
  //typedef GMPField< 160 > Field;

  typedef GenericGeometry::MatrixHelper< GenericGeometry::DuneCoordTraits< Field > > MatrixHelper;

  // Test whether I can compute the square root of the determinant of A A^T of a nearly singular matrix.
  // This particular matrix makes the sqrtDetAAT method abort in dune-grid revision 6631.
  FieldMatrix< Field, 2, 2 > A;
  A[0][0] =  0.099999999999999867;
  A[0][1] = -0.010000000000002118;
  A[1][0] =  0.099999999999999867;
  A[1][1] = -0.0099999999999998979;

  std::cout << std::scientific << std::setprecision( 20 );

  Field sqrtDetAAT = MatrixHelper::sqrtDetAAT< 2, 2 >( A );
  std::cout << "sqrtDetAAT = " << sqrtDetAAT << std::endl;

  if (std::numeric_limits<Field>::is_exact) {
    FieldMatrix< Field, 2, 2 > invA;
    Field detA = MatrixHelper::rightInvA< 2, 2 >( A, invA );
    std::cout << "detA = " << detA << std::endl;
    std::cout << "invA = [ " << invA[ 0 ] << ", " << invA[ 1 ] << " ]" << std::endl;
  }

  // Lets do the same crap for a non-square matrix.
  FieldMatrix< Field, 2, 3 > B;
  B[0][0] =  0.099999999999999867;
  B[0][1] = -0.010000000000002118;
  B[0][2] = 0;
  B[1][0] =  0.099999999999999867;
  B[1][1] = -0.0099999999999998979;
  B[1][2] = 0;

  std::cout << std::scientific << std::setprecision( 20 );

  Field sqrtDetBBT = MatrixHelper::sqrtDetAAT< 2, 3 >( B );
  std::cout << "sqrtDetBBT = " << sqrtDetBBT << std::endl;

#if 0
  FieldMatrix< Field, 3, 2 > invB;
  Field detB = MatrixHelper::rightInvA< 2, 3 >( B, invB );
  std::cout << "detB = " << detB << std::endl;
  std::cout << "invB = [ " << invB[ 0 ] << ", " << invB[ 1 ] << invB[ 2 ] << " ]" << std::endl;
#endif

}


==> anc/xt-super/dune-geometry/dune/geometry/genericgeometry/test/testsubtopologies.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#if HAVE_CONFIG_H
#include <config.h>
#endif

#include <cstring>

#include <dune/common/forloop.hh>
#include <dune/common/parallel/mpihelper.hh>

#include "../topologytypes.hh"
#include "../conversion.hh"
#include "../subtopologies.hh"

#ifndef GEOMETRYTYPE
#error "GEOMETRYTYPE must be one of 'simplex', 'cube', 'prism', 'pyramid'"
#endif

#ifndef DIMENSION
#error "DIMENSION not selected."
#endif

typedef Dune :: GenericGeometry :: Convert
< Dune :: GeometryType :: GEOMETRYTYPE, DIMENSION > :: type
Topology;

bool verbose = false;
unsigned int errors = 0;



template< int codim >
struct CheckCodim
{
  template< int i >
  struct CheckSub;

  static void apply();
};

template< int codim >
template< int i >
struct CheckCodim< codim > :: CheckSub
{
  template< int subcodim >
  struct CheckSubCodim;

  static void apply ();
};

template< int codim >
template< int i >
template< int subcodim >
struct CheckCodim< codim > :: CheckSub< i > :: CheckSubCodim
{
  template< int j >
  struct CheckSubSub;

  static void apply ();
};

template< int codim >
template< int i >
template< int subcodim >
template< int j >
struct CheckCodim< codim > :: CheckSub< i > :: CheckSubCodim< subcodim >
:: CheckSubSub
{
  static void apply ();
};



template< int codim >
void CheckCodim< codim > :: apply ()
{
  typedef Dune :: GenericGeometry :: Size< Topology, codim > NumSubs;
  Dune::ForLoop< CheckSub, 0, NumSubs::value-1 >::apply();
}

template< int codim >
template< int i >
void CheckCodim< codim > :: CheckSub< i > :: apply ()
{
  typedef typename Dune :: GenericGeometry
  :: SubTopology< Topology, codim, i > :: type SubTopology;

  if( verbose )
  {
    std :: cerr << "SubTopology< " << codim << " > " << i
                << ": type = " << SubTopology :: name()
                << std :: endl;
  }

  Dune::ForLoop< CheckSubCodim, 0, SubTopology::dimension >::apply();
}

template< int codim >
template< int i >
template< int subcodim >
void CheckCodim< codim > :: CheckSub< i > :: CheckSubCodim< subcodim > :: apply ()
{
  typedef typename Dune :: GenericGeometry
  :: SubTopology< Topology, codim, i > :: type SubTopology;
  typedef Dune :: GenericGeometry :: Size< SubTopology, subcodim > NumSubSubs;
  typedef Dune :: GenericGeometry :: SubTopologySize< Topology, codim, subcodim >
  SubTopologySize;

  bool error = (NumSubSubs :: value != SubTopologySize :: size( i ));
  if( verbose || error )
  {
    std :: cerr << "SubTopology< " << codim << " > " << i
                << ": size< " << subcodim << " > = " << NumSubSubs :: value
                << " (" << SubTopologySize :: size( i ) << ")"
                << std :: endl;
  }
  if( error )
    ++errors;

  Dune::ForLoop< CheckSubSub, 0, NumSubSubs::value - 1 >::apply();
}

template< int codim >
template< int i >
template< int subcodim >
template< int j >
void CheckCodim< codim > :: CheckSub< i > :: CheckSubCodim< subcodim >
:: CheckSubSub< j > :: apply ()
{
  /*
     typedef Dune :: GenericGeometry
     :: SubTopologyNumber< Topology, codim, i, subcodim, j > SubNumber;
   */
  typedef Dune :: GenericGeometry
  :: Size< Topology, codim + subcodim > NumSubs;

  const unsigned int number = Dune :: GenericGeometry
                              :: SubTopologyNumbering< Topology, codim, subcodim > :: number( i, j );
  const unsigned int genericNumber = Dune :: GenericGeometry
                                     :: GenericSubTopologyNumbering< Topology, codim, subcodim > :: number( i, j );

  bool error = false;
  error |= ((codim == 0) && (number != j));
  error |= ((subcodim == 0) && (number != i));
  error |= (number >= (unsigned int)NumSubs :: value);
  //error |= (number != SubNumber :: value);
  error |= (number != genericNumber);

  if( verbose || error )
  {
    std :: cerr << "SubTopologyNumber< " << codim << ", " << i
                << ", " << subcodim << ", " << j << " > = " << number
                << std :: endl;
  }
  if( error )
    ++errors;
}

// *********************************************
typedef Dune::GenericGeometry::Pyramid< Topology > YTopology;
typedef Dune::GenericGeometry::Pyramid< YTopology > XTopology;
template <class T,unsigned int i>
struct ForSubTest
{
  const static unsigned int codimension = XTopology::dimension-T::dimension;
  const static unsigned int size = Dune::GenericGeometry::Size< XTopology, codimension >::value;
  static void apply ( )
  {
    std::cout << codimension << " " << i << " -> " << T::name()
              << " ( " << size << " ) " << std::endl;
  }
};

int main ( int argc, char **argv )
{
  Dune::MPIHelper::instance(argc, argv);

  for( int i = 1; i < argc; ++i )
  {
    verbose |= (strcmp( argv[ i ], "-v" ) == 0);
  }

  std :: cerr << "Generic geometry type: " << Topology :: name() << std :: endl;

  Dune::ForLoop< CheckCodim, 0, Topology::dimension >::apply();

  std :: cerr << "Number of errors: " << errors << std :: endl;

  // ForSubTopology does not exist anymore
#if 0
  Dune :: GenericGeometry :: ForSubTopology< ForSubTest, XTopology >::apply( );
#endif

  return (errors > 0 ? 1 : 0);
}


==> anc/xt-super/dune-geometry/dune/geometry/genericgeometry/topologytypes.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GEOMETRY_GENERICGEOMETRY_TOPOLOGYTYPES_HH
#define DUNE_GEOMETRY_GENERICGEOMETRY_TOPOLOGYTYPES_HH

#include <cassert>
#include <string>

#include <dune/common/typetraits.hh>
#include <dune/common/unused.hh>

namespace Dune
{

  namespace GenericGeometry
  {

    enum TopologyConstruction { pyramidConstruction = 0, prismConstruction = 1 };



    // Basic Topology Types
    // --------------------

    struct Point
    {
      static const unsigned int dimension = 0;
      static const unsigned int numCorners = 1;

      static const unsigned int id = 0;

      static std :: string name ()
      {
        return "p";
      }
    };


    template< class BaseTopology >
    struct Prism
    {
      static const unsigned int dimension = BaseTopology :: dimension + 1;
      static const unsigned int numCorners = 2 * BaseTopology :: numCorners;

      static const unsigned int id = BaseTopology::id | ((unsigned int)prismConstruction << (dimension-1));

      static std :: string name ()
      {
        return BaseTopology :: name() + "l";
        // return BaseTopology :: name() + "'";
      }
    };


    template< class BaseTopology >
    struct Pyramid
    {
      static const unsigned int dimension = BaseTopology :: dimension + 1;
      static const unsigned int numCorners = BaseTopology :: numCorners + 1;

      static const unsigned int id = BaseTopology::id | ((unsigned int)pyramidConstruction << (dimension-1));

      static std :: string name ()
      {
        return BaseTopology :: name() + "o";
        // return BaseTopology :: name() + "°";
      }
    };



    template< class Topology >
    struct BaseTopology;

    template< class Base >
    struct BaseTopology< Prism< Base > >
    {
      typedef Base type;
    };

    template< class Base >
    struct BaseTopology< Pyramid< Base > >
    {
      typedef Base type;
    };



    template< class Topology >
    struct IsSimplex
    {
      static const bool value = ((Topology::id >> 1) == 0);
    };

    template< class Topology >
    struct IsCube
    {
      static const bool value = ((Topology::id | 1) == (1 << Topology::dimension) - 1);
    };

    template< class Topology >
    struct IsHybrid
    {
      static const bool value
        = !(IsSimplex< Topology >::value || IsCube< Topology >::value);
    };

    template< class Topology >
    struct IsGeneralizedPrism
    {
      static const bool value = false;
    };

    template< class BaseTopology >
    struct IsGeneralizedPrism< Prism< BaseTopology > >
    {
      static const bool value
        = (IsGeneralizedPrism< BaseTopology >::value || IsSimplex< BaseTopology >::value);
    };



    // Dynamic Topology Properties
    // ---------------------------

    /** \brief obtain the number of topologies of a given dimension
     *
     *  \note Valid topology ids are 0,...,numTopologies(dim)-1.
     *
     *  \param[in]  dim  dimension
     *
     *  \returns number of topologies for the dimension
     */
    inline unsigned int numTopologies ( int dim )
    {
      return (1u << dim);
    }

    /** \brief check whether a pyramid construction was used to create a given
     *         codimension
     *
     *  \param[in]  topologyId  id of the topology
     *  \param[in]  dim         dimension of the topology
     *  \param[in]  codim       codimension for which the information is desired
     *                          (defaults to 0)
     *
     *  \returns true, if a pyramid construction was used to generate the
     *           codimension the topology.
     */
    inline bool isPyramid ( unsigned int topologyId, int dim, int codim = 0 )
    {
      assert( (dim > 0) && (topologyId < numTopologies( dim )) );
      assert( (0 <= codim) && (codim < dim) );
      return (((topologyId & ~1) & (1u << (dim-codim-1))) == 0);
    }

    /** \brief check whether a prism construction was used to create a given
     *         codimension
     *
     *  \param[in]  topologyId  id of the topology
     *  \param[in]  dim         dimension of the topology
     *  \param[in]  codim       codimension for which the information is desired
     *                          (defaults to 0)
     *
     *  \returns true, if a prism construction was used to generate the
     *           codimension the topology.
     */
    inline bool isPrism ( unsigned int topologyId, int dim, int codim = 0 )
    {
      assert( (dim > 0) && (topologyId < numTopologies( dim )) );
      assert( (0 <= codim) && (codim < dim) );
      return (( (topologyId | 1) & (1u << (dim-codim-1))) != 0);
    }

    /** \brief check whether a specific topology construction was used to create a
     *         given codimension
     *
     *  \param[in]  construction  construction to check for
     *  \param[in]  topologyId    id of the topology
     *  \param[in]  dim           dimension of the topology
     *  \param[in]  codim         codimension for which the information is desired
     *                            (defaults to 0)
     *
     *  \returns true, if construction was used to generate the codimension the
     *           topology.
     */
    inline bool isTopology ( TopologyConstruction construction, unsigned int topologyId, int dim, int codim = 0 )
    {
      assert( (dim > 0) && (topologyId < numTopologies( dim )) );
      assert( (0 <= codim) && (codim <= dim) );
      return (codim >= (dim-1)) || (((topologyId >> (dim-codim-1)) & 1) == (unsigned int)construction);
    }

    /** \brief obtain the base topology of a given codimension
     *
     *  \param[in]  topologyId    id of the topology
     *  \param[in]  dim           dimension of the topology
     *  \param[in]  codim         codimension for which the information is desired
     *                            (defaults to 1)
     */
    inline unsigned int baseTopologyId ( unsigned int topologyId, int dim, int codim = 1 )
    {
      assert( (dim >= 0) && (topologyId < numTopologies( dim )) );
      assert( (0 <= codim) && (codim <= dim) );
      return topologyId & ((1u << (dim-codim)) - 1);
    }



    // SimplexTopology
    // ---------------

    template< unsigned int dim >
    struct SimplexTopology
    {
      typedef Pyramid< typename SimplexTopology< dim-1 >::type > type;
    };

    template<>
    struct SimplexTopology< 0 >
    {
      typedef Point type;
    };



    // CubeTopology
    // ------------

    template< unsigned int dim >
    struct CubeTopology
    {
      typedef Prism< typename CubeTopology< dim-1 >::type > type;
    };

    template<>
    struct CubeTopology< 0 >
    {
      typedef Point type;
    };



    // PyramidTopology
    // --------------

    template< unsigned int dim >
    struct PyramidTopology
    {
      typedef Pyramid< typename CubeTopology< dim-1 >::type > type;
    };



    // PrismTopology
    // --------------

    template< unsigned int dim >
    struct PrismTopology
    {
      typedef Prism< typename SimplexTopology< dim-1 >::type > type;
    };



    // Topology
    // --------

    template< unsigned int id, unsigned int dim >
    class Topology
    {
      static const unsigned int dimension = dim;

      static_assert((id < (1 << dimension)), "id too large.");

      static const bool isPrism = ((id >> (dimension-1)) != 0);

      typedef typename Topology< (id & ~(1 << (dimension-1))), dimension-1 >::type
      BaseTopology;

      template< bool >
      struct Prism
      {
        typedef GenericGeometry :: Prism< BaseTopology > type;
      };

      template< bool >
      struct Pyramid
      {
        typedef GenericGeometry :: Pyramid< BaseTopology > type;
      };

    public:
      typedef typename conditional< isPrism, Prism<true>, Pyramid<false> >::type::type type;
    };

    template< unsigned int id >
    class Topology< id, 0 >
    {
      static const unsigned int dimension = 0;

      static_assert((id < (1 << dimension)), "id too large.");

    public:
      typedef Point type;
    };



    // IfTopology
    // ----------

    template< template< class > class Operation, int dim, class Topology = Point >
    class IfTopology
    {
      typedef IfTopology< Operation, dim-1, Prism< Topology > > IfPrism;
      typedef IfTopology< Operation, dim-1, Pyramid< Topology > > IfPyramid;

    public:
      static void apply ( const unsigned int topologyId )
      {
        if( topologyId & 1 )
          IfPrism::apply( topologyId >> 1 );
        else
          IfPyramid::apply( topologyId >> 1 );
      }

      template< class T1 >
      static void apply ( const unsigned int topologyId, T1 &p1 )
      {
        if( topologyId & 1 )
          IfPrism::apply( topologyId >> 1, p1 );
        else
          IfPyramid::apply( topologyId >> 1, p1 );
      }

      template< class T1, class T2 >
      static void apply ( const unsigned int topologyId, T1 &p1, T2 &p2 )
      {
        if( topologyId & 1 )
          IfPrism::apply( topologyId >> 1, p1, p2 );
        else
          IfPyramid::apply( topologyId >> 1, p1, p2 );
      }

      template< class T1, class T2, class T3 >
      static void apply ( const unsigned int topologyId, T1 &p1, T2 &p2, T3 &p3 )
      {
        if( topologyId & 1 )
          IfPrism::apply( topologyId >> 1, p1, p2, p3 );
        else
          IfPyramid::apply( topologyId >> 1, p1, p2, p3 );
      }

      template< class T1, class T2, class T3, class T4 >
      static void apply ( const unsigned int topologyId, T1 &p1, T2 &p2, T3 &p3, T4 &p4 )
      {
        if( topologyId & 1 )
          IfPrism::apply( topologyId >> 1, p1, p2, p3, p4 );
        else
          IfPyramid::apply( topologyId >> 1, p1, p2, p3, p4 );
      }
    };

    template< template< class > class Operation, class Topology >
    class IfTopology< Operation, 0, Topology >
    {
    public:
      static void apply ( const unsigned int topologyId )
      {
        DUNE_UNUSED_PARAMETER(topologyId);
        Operation< Topology >::apply();
      }

      template< class T1 >
      static void apply ( const unsigned int topologyId, T1 &p1 )
      {
        DUNE_UNUSED_PARAMETER(topologyId);
        Operation< Topology >::apply( p1 );
      }

      template< class T1, class T2 >
      static void apply ( const unsigned int topologyId, T1 &p1, T2 &p2 )
      {
        DUNE_UNUSED_PARAMETER(topologyId);
        Operation< Topology >::apply( p1, p2 );
      }

      template< class T1, class T2, class T3 >
      static void apply ( const unsigned int topologyId, T1 &p1, T2 &p2, T3 &p3 )
      {
        DUNE_UNUSED_PARAMETER(topologyId);
        Operation< Topology >::apply( p1, p2, p3 );
      }

      template< class T1, class T2, class T3, class T4 >
      static void apply ( const unsigned int topologyId, T1 &p1, T2 &p2, T3 &p3, T4 &p4 )
      {
        DUNE_UNUSED_PARAMETER(topologyId);
        Operation< Topology >::apply( p1, p2, p3, p4 );
      }
    };

  }

}

#endif // DUNE_GEOMETRY_GENERICGEOMETRY_TOPOLOGYTYPES_HH


==> anc/xt-super/dune-geometry/dune/geometry/multilineargeometry.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GEOMETRY_MULTILINEARGEOMETRY_HH
#define DUNE_GEOMETRY_MULTILINEARGEOMETRY_HH

#include <cassert>
#include <limits>
#include <vector>

#include <dune/common/fmatrix.hh>
#include <dune/common/fvector.hh>
#include <dune/common/typetraits.hh>

#include <dune/geometry/referenceelements.hh>
#include <dune/geometry/type.hh>
#include <dune/geometry/genericgeometry/geometrytraits.hh>
#include <dune/geometry/genericgeometry/matrixhelper.hh>

namespace Dune
{

  // External Forward Declarations
  // -----------------------------

  template< class ctype, int dim >
  class ReferenceElement;

  template< class ctype, int dim >
  struct ReferenceElements;



  // MultiLinearGeometryTraits
  // -------------------------

  /** \brief default traits class for MultiLinearGeometry
   *
   *  The MultiLinearGeometry (and CachedMultiLinearGeometry) allow tweaking
   *  some implementation details through a traits class.
   *
   *  This structure provides the default values.
   *
   *  \tparam  ct  coordinate type
   */
  template< class ct >
  struct MultiLinearGeometryTraits
  {
    /** \brief helper structure containing some matrix routines
     *
     *  This helper allows exchanging the matrix inversion algorithms.
     *  It must provide the following static methods:
     *  \code
     *  template< int m, int n >
     *  static ctype sqrtDetAAT ( const FieldMatrix< ctype, m, n > &A );
     *
     *  template< int m, int n >
     *  static ctype rightInvA ( const FieldMatrix< ctype, m, n > &A,
     *                           FieldMatrix< ctype, n, m > &ret );
     *
     *  template< int m, int n >
     *  static void xTRightInvA ( const FieldMatrix< ctype, m, n > &A,
     *                            const FieldVector< ctype, n > &x,
     *                            FieldVector< ctype, m > &y );
     *  \endcode
     */
    typedef GenericGeometry::MatrixHelper< GenericGeometry::DuneCoordTraits< ct > > MatrixHelper;

    /** \brief tolerance to numerical algorithms */
    static ct tolerance () { return ct( 16 ) * std::numeric_limits< ct >::epsilon(); }

    /** \brief template specifying the storage for the corners
     *
     *  Internally, the MultiLinearGeometry needs to store the corners of the
     *  geometry.
     *
     *  The corner storage may be chosen depending on geometry dimension and
     *  coordinate dimension. It is required to contain a type named Type, e.g.,
     *  \code
     *  template< int mydim, int cdim >
     *  struct CornerStorage
     *  {
     *    typedef std::vector< FieldVector< ctype, cdim > > Type;
     *  };
     *  \endcode
     *  By default, a std::vector of FieldVector is used.
     *
     *  Apart from being copy constructable and assignable, the corner storage
     *  must provide a constant input iterator, i.e., it must define a type
     *  const_iterator and a pair of constant begin / end methods.
     *
     *  \tparam  mydim  geometry dimension
     *  \tparam  cdim   coordinate dimension
     */
    template< int mydim, int cdim >
    struct CornerStorage
    {
      typedef std::vector< FieldVector< ct, cdim > > Type;
    };

    /** \brief will there be only one geometry type for a dimension?
     *
     *  If there is only a single geometry type for a certain dimension,
     *  <em>hasSingleGeometryType::v</em> can be set to true.
     *  Supporting only one geometry type might yield a gain in performance.
     *
     *  If <em>hasSingleGeometryType::v</em> is set to true, an additional
     *  parameter <em>topologyId</em> is required.
     *  Here's an example:
     *  \code
     *  static const unsigned int topologyId = SimplexTopology< dim >::type::id;
     *  \endcode
     */
    template< int dim >
    struct hasSingleGeometryType
    {
      static const bool v = false;
      static const unsigned int topologyId = ~0u;
    };
  };



  // MultiLinearGeometry
  // -------------------

  /** \brief generic geometry implementation based on corner coordinates
   *
   *  Based on the recursive definition of the reference elements, the
   *  MultiLinearGeometry provides a generic implementation of a geometry given
   *  the corner coordinates.
   *
   *  The geometric mapping is multilinear in the classical sense only in the
   *  case of cubes; for simplices it is linear.
   *  The name is still justified, because the mapping satisfies the important
   *  property of begin linear along edges.
   *
   *  \tparam  ct      coordinate type
   *  \tparam  mydim   geometry dimension
   *  \tparam  cdim    coordinate dimension
   *  \tparam  Traits  traits allowing to tweak some implementation details
   *                   (optional)
   *
   *  The requirements on the traits are documented along with their default,
   *  MultiLinearGeometryTraits.
   */
  template< class ct, int mydim, int cdim, class Traits = MultiLinearGeometryTraits< ct > >
  class MultiLinearGeometry
  {
    typedef MultiLinearGeometry< ct, mydim, cdim, Traits > This;

  public:
    //! coordinate type
    typedef ct ctype;

    //! geometry dimension
    static const int mydimension= mydim;
    //! coordinate dimension
    static const int coorddimension = cdim;

    //! type of local coordinates
    typedef FieldVector< ctype, mydimension > LocalCoordinate;
    //! type of global coordinates
    typedef FieldVector< ctype, coorddimension > GlobalCoordinate;

    //! type of jacobian transposed
    typedef FieldMatrix< ctype, mydimension, coorddimension > JacobianTransposed;

    //! type of jacobian inverse transposed
    class JacobianInverseTransposed;

    //! type of reference element
    typedef Dune::ReferenceElement< ctype, mydimension > ReferenceElement;

  private:
    static const bool hasSingleGeometryType = Traits::template hasSingleGeometryType< mydimension >::v;

  protected:
    typedef typename Traits::MatrixHelper MatrixHelper;
    typedef typename conditional< hasSingleGeometryType, integral_constant< unsigned int, Traits::template hasSingleGeometryType< mydimension >::topologyId >, unsigned int >::type TopologyId;

    typedef Dune::ReferenceElements< ctype, mydimension > ReferenceElements;

  private:
    typedef typename Traits::template CornerStorage< mydimension, coorddimension >::Type::const_iterator CornerIterator;

  public:
    /** \brief constructor
     *
     *  \param[in]  refElement  reference element for the geometry
     *  \param[in]  corners     corners to store internally
     *
     *  \note The type of corners is actually a template argument.
     *        It is only required that the internal corner storage can be
     *        constructed from this object.
     */
    template< class Corners >
    MultiLinearGeometry ( const ReferenceElement &refElement,
                          const Corners &corners )
      : refElement_( &refElement ),
        corners_( corners )
    {}

    /** \brief constructor
     *
     *  \param[in]  gt          geometry type
     *  \param[in]  corners     corners to store internally
     *
     *  \note The type of corners is actually a template argument.
     *        It is only required that the internal corner storage can be
     *        constructed from this object.
     */
    template< class Corners >
    MultiLinearGeometry ( Dune::GeometryType gt,
                          const Corners &corners )
      : refElement_( &ReferenceElements::general( gt ) ),
        corners_( corners )
    {}

    /** \brief is this mapping affine? */
    bool affine () const
    {
      JacobianTransposed jt;
      return affine( jt );
    }

    /** \brief obtain the name of the reference element */
    Dune::GeometryType type () const { return GeometryType( toUnsignedInt(topologyId()), mydimension ); }

    /** \brief obtain number of corners of the corresponding reference element */
    int corners () const { return refElement().size( mydimension ); }

    /** \brief obtain coordinates of the i-th corner */
    GlobalCoordinate corner ( int i ) const
    {
      assert( (i >= 0) && (i < corners()) );
      return corners_[ i ];
    }

    /** \brief obtain the centroid of the mapping's image */
    GlobalCoordinate center () const { return global( refElement().position( 0, 0 ) ); }

    /** \brief evaluate the mapping
     *
     *  \param[in]  local  local coordinate to map
     *
     *  \returns corresponding global coordinate
     */
    GlobalCoordinate global ( const LocalCoordinate &local ) const
    {
      CornerIterator cit = corners_.begin();
      GlobalCoordinate y;
      global< false >( topologyId(), integral_constant< int, mydimension >(), cit, ctype( 1 ), local, ctype( 1 ), y );
      return y;
    }

    /** \brief evaluate the inverse mapping
     *
     *  \param[in]  global  global coordinate to map
     *
     *  \return corresponding local coordinate
     *
     *  \note For given global coordinate y the returned local coordinate x that minimizes
     *  the following function over the local coordinate space spanned by the reference element.
     *  \code
     *  (global( x ) - y).two_norm()
     *  \endcode
     */
    LocalCoordinate local ( const GlobalCoordinate &global ) const
    {
      const ctype tolerance = Traits::tolerance();
      LocalCoordinate x = refElement().position( 0, 0 );
      LocalCoordinate dx;
      do
      {
        // Newton's method: DF^n dx^n = F^n, x^{n+1} -= dx^n
        const GlobalCoordinate dglobal = (*this).global( x ) - global;
        MatrixHelper::template xTRightInvA< mydimension, coorddimension >( jacobianTransposed( x ), dglobal, dx );
        x -= dx;
      } while( dx.two_norm2() > tolerance );
      return x;
    }

    /** \brief obtain the integration element
     *
     *  If the Jacobian of the mapping is denoted by $J(x)$, the integration
     *  integration element \f$\mu(x)\f$ is given by
     *  \f[ \mu(x) = \sqrt{|\det (J^T(x) J(x))|}.\f]
     *
     *  \param[in]  local  local coordinate to evaluate the integration element in
     *
     *  \returns the integration element \f$\mu(x)\f$.
     *
     *  \note For affine mappings, it is more efficient to call
     *        jacobianInverseTransposed before integrationElement, if both
     *        are required.
     */
    ctype integrationElement ( const LocalCoordinate &local ) const
    {
      return MatrixHelper::template sqrtDetAAT< mydimension, coorddimension >( jacobianTransposed( local ) );
    }

    /** \brief obtain the volume of the mapping's image
     *
     *  \note The current implementation just returns
     *  \code
     *  integrationElement( refElement().position( 0, 0 ) ) * refElement().volume()
     *  \endcode
     *  which is wrong for n-linear surface maps and other nonlinear maps.
     */
    ctype volume () const
    {
      return integrationElement( refElement().position( 0, 0 ) ) * refElement().volume();
    }

    /** \brief obtain the transposed of the Jacobian
     *
     *  \param[in]  local  local coordinate to evaluate Jacobian in
     *
     *  \returns a reference to the transposed of the Jacobian
     *
     *  \note The returned reference is reused on the next call to
     *        JacobianTransposed, destroying the previous value.
     */
    JacobianTransposed jacobianTransposed ( const LocalCoordinate &local ) const
    {
      JacobianTransposed jt;
      CornerIterator cit = corners_.begin();
      jacobianTransposed< false >( topologyId(), integral_constant< int, mydimension >(), cit, ctype( 1 ), local, ctype( 1 ), jt );
      return jt;
    }

    /** \brief obtain the transposed of the Jacobian's inverse
     *
     *  The Jacobian's inverse is defined as a pseudo-inverse. If we denote
     *  the Jacobian by \f$J(x)\f$, the following condition holds:
     *  \f[J^{-1}(x) J(x) = I.\f]
     */
    JacobianInverseTransposed jacobianInverseTransposed ( const LocalCoordinate &local ) const;

  protected:
    const ReferenceElement &refElement () const { return *refElement_; }

    TopologyId topologyId () const
    {
      return topologyId( integral_constant< bool, hasSingleGeometryType >() );
    }

    template< bool add, int dim >
    static void global ( TopologyId topologyId, integral_constant< int, dim >,
                         CornerIterator &cit, const ctype &df, const LocalCoordinate &x,
                         const ctype &rf, GlobalCoordinate &y );
    template< bool add >
    static void global ( TopologyId topologyId, integral_constant< int, 0 >,
                         CornerIterator &cit, const ctype &df, const LocalCoordinate &x,
                         const ctype &rf, GlobalCoordinate &y );

    template< bool add, int rows, int dim >
    static void jacobianTransposed ( TopologyId topologyId, integral_constant< int, dim >,
                                     CornerIterator &cit, const ctype &df, const LocalCoordinate &x,
                                     const ctype &rf, FieldMatrix< ctype, rows, cdim > &jt );
    template< bool add, int rows >
    static void jacobianTransposed ( TopologyId topologyId, integral_constant< int, 0 >,
                                     CornerIterator &cit, const ctype &df, const LocalCoordinate &x,
                                     const ctype &rf, FieldMatrix< ctype, rows, cdim > &jt );

    template< int dim >
    static bool affine ( TopologyId topologyId, integral_constant< int, dim >, CornerIterator &cit, JacobianTransposed &jt );
    static bool affine ( TopologyId topologyId, integral_constant< int, 0 >, CornerIterator &cit, JacobianTransposed &jt );

    bool affine ( JacobianTransposed &jacobianTransposed ) const
    {
      CornerIterator cit = corners_.begin();
      return affine( topologyId(), integral_constant< int, mydimension >(), cit, jacobianTransposed );
    }

  private:
    // The following methods are needed to convert the return type of topologyId to
    // unsigned int with g++-4.4. It has problems casting integral_constant to the
    // integral type.
    static unsigned int toUnsignedInt(unsigned int i) { return i; }
    template<unsigned int v>
    static unsigned int toUnsignedInt(std::integral_constant<unsigned int,v> i) { return v; }
    TopologyId topologyId ( integral_constant< bool, true > ) const { return TopologyId(); }
    unsigned int topologyId ( integral_constant< bool, false > ) const { return refElement().type().id(); }

    const ReferenceElement *refElement_;
    typename Traits::template CornerStorage< mydimension, coorddimension >::Type corners_;
  };



  // MultiLinearGeometry::JacobianInverseTransposed
  // ----------------------------------------------

  template< class ct, int mydim, int cdim, class Traits >
  class MultiLinearGeometry< ct, mydim, cdim, Traits >::JacobianInverseTransposed
    : public FieldMatrix< ctype, coorddimension, mydimension >
  {
    typedef FieldMatrix< ctype, coorddimension, mydimension > Base;

  public:
    void setup ( const JacobianTransposed &jt )
    {
      detInv_ = MatrixHelper::template rightInvA< mydimension, coorddimension >( jt, static_cast< Base & >( *this ) );
    }

    void setupDeterminant ( const JacobianTransposed &jt )
    {
      detInv_ = MatrixHelper::template sqrtDetAAT< mydimension, coorddimension >( jt );
    }

    ctype det () const { return ctype( 1 ) / detInv_; }
    ctype detInv () const { return detInv_; }

  private:
    ctype detInv_;
  };



  /** \brief Implement a MultiLinearGeometry with additional caching
   *
   * This class implements the same interface and functionality as MultiLinearGeometry.
   * However, it additionally implements caching for various results.
   *
   *  \tparam  ct      coordinate type
   *  \tparam  mydim   geometry dimension
   *  \tparam  cdim    coordinate dimension
   *  \tparam  Traits  traits allowing to tweak some implementation details
   *                   (optional)
   *
   */
  template< class ct, int mydim, int cdim, class Traits = MultiLinearGeometryTraits< ct > >
  class CachedMultiLinearGeometry
    : public MultiLinearGeometry< ct, mydim, cdim, Traits >
  {
    typedef CachedMultiLinearGeometry< ct, mydim, cdim, Traits > This;
    typedef MultiLinearGeometry< ct, mydim, cdim, Traits > Base;

  protected:
    typedef typename Base::MatrixHelper MatrixHelper;

  public:
    typedef typename Base::ReferenceElement ReferenceElement;

    typedef typename Base::ctype ctype;

    using Base::mydimension;
    using Base::coorddimension;

    typedef typename Base::LocalCoordinate LocalCoordinate;
    typedef typename Base::GlobalCoordinate GlobalCoordinate;

    typedef typename Base::JacobianTransposed JacobianTransposed;
    typedef typename Base::JacobianInverseTransposed JacobianInverseTransposed;

    template< class CornerStorage >
    CachedMultiLinearGeometry ( const ReferenceElement &refElement, const CornerStorage &cornerStorage )
      : Base( refElement, cornerStorage ),
        affine_( Base::affine( jacobianTransposed_ ) ),
        jacobianInverseTransposedComputed_( false ),
        integrationElementComputed_( false )
    {}

    template< class CornerStorage >
    CachedMultiLinearGeometry ( Dune::GeometryType gt, const CornerStorage &cornerStorage )
      : Base( gt, cornerStorage ),
        affine_( Base::affine( jacobianTransposed_ ) ),
        jacobianInverseTransposedComputed_( false ),
        integrationElementComputed_( false )
    {}

    /** \brief is this mapping affine? */
    bool affine () const { return affine_; }

    using Base::corner;

    /** \brief obtain the centroid of the mapping's image */
    GlobalCoordinate center () const { return global( refElement().position( 0, 0 ) ); }

    /** \brief evaluate the mapping
     *
     *  \param[in]  local  local coordinate to map
     *
     *  \returns corresponding global coordinate
     */
    GlobalCoordinate global ( const LocalCoordinate &local ) const
    {
      if( affine() )
      {
        GlobalCoordinate global( corner( 0 ) );
        jacobianTransposed_.umtv( local, global );
        return global;
      }
      else
        return Base::global( local );
    }

    /** \brief evaluate the inverse mapping
     *
     *  \param[in]  global  global coordinate to map
     *
     *  \return corresponding local coordinate
     *
     *  \note For given global coordinate y the returned local coordinate x that minimizes
     *  the following function over the local coordinate space spanned by the reference element.
     *  \code
     *  (global( x ) - y).two_norm()
     *  \endcode
     */
    LocalCoordinate local ( const GlobalCoordinate &global ) const
    {
      if( affine() )
      {
        LocalCoordinate local;
        if( jacobianInverseTransposedComputed_ )
          jacobianInverseTransposed_.mtv( global - corner( 0 ), local );
        else
          MatrixHelper::template xTRightInvA< mydimension, coorddimension >( jacobianTransposed_, global - corner( 0 ), local );
        return local;
      }
      else
        return Base::local( global );
    }

    /** \brief obtain the integration element
     *
     *  If the Jacobian of the mapping is denoted by $J(x)$, the integration
     *  integration element \f$\mu(x)\f$ is given by
     *  \f[ \mu(x) = \sqrt{|\det (J^T(x) J(x))|}.\f]
     *
     *  \param[in]  local  local coordinate to evaluate the integration element in
     *
     *  \returns the integration element \f$\mu(x)\f$.
     *
     *  \note For affine mappings, it is more efficient to call
     *        jacobianInverseTransposed before integrationElement, if both
     *        are required.
     */
    ctype integrationElement ( const LocalCoordinate &local ) const
    {
      if( affine() )
      {
        if( !integrationElementComputed_ )
        {
          jacobianInverseTransposed_.setupDeterminant( jacobianTransposed_ );
          integrationElementComputed_ = true;
        }
        return jacobianInverseTransposed_.detInv();
      }
      else
        return Base::integrationElement( local );
    }

    /** \brief obtain the volume of the mapping's image */
    ctype volume () const
    {
      if( affine() )
        return integrationElement( refElement().position( 0, 0 ) ) * refElement().volume();
      else
        return Base::volume();
    }

    /** \brief obtain the transposed of the Jacobian
     *
     *  \param[in]  local  local coordinate to evaluate Jacobian in
     *
     *  \returns a reference to the transposed of the Jacobian
     *
     *  \note The returned reference is reused on the next call to
     *        JacobianTransposed, destroying the previous value.
     */
    JacobianTransposed jacobianTransposed ( const LocalCoordinate &local ) const
    {
      if( affine() )
        return jacobianTransposed_;
      else
        return Base::jacobianTransposed( local );
    }

    /** \brief obtain the transposed of the Jacobian's inverse
     *
     *  The Jacobian's inverse is defined as a pseudo-inverse. If we denote
     *  the Jacobian by \f$J(x)\f$, the following condition holds:
     *  \f[J^{-1}(x) J(x) = I.\f]
     */
    JacobianInverseTransposed jacobianInverseTransposed ( const LocalCoordinate &local ) const
    {
      if( affine() )
      {
        if( !jacobianInverseTransposedComputed_ )
        {
          jacobianInverseTransposed_.setup( jacobianTransposed_ );
          jacobianInverseTransposedComputed_ = true;
          integrationElementComputed_ = true;
        }
        return jacobianInverseTransposed_;
      }
      else
        return Base::jacobianInverseTransposed( local );
    }

  protected:
    using Base::refElement;

  private:
    mutable JacobianTransposed jacobianTransposed_;
    mutable JacobianInverseTransposed jacobianInverseTransposed_;

    mutable bool affine_ : 1;

    mutable bool jacobianInverseTransposedComputed_ : 1;
    mutable bool integrationElementComputed_ : 1;
  };



  // Implementation of MultiLinearGeometry
  // -------------------------------------

  template< class ct, int mydim, int cdim, class Traits >
  inline typename MultiLinearGeometry< ct, mydim, cdim, Traits >::JacobianInverseTransposed
  MultiLinearGeometry< ct, mydim, cdim, Traits >::jacobianInverseTransposed ( const LocalCoordinate &local ) const
  {
    JacobianInverseTransposed jit;
    jit.setup( jacobianTransposed( local ) );
    return jit;
  }


  template< class ct, int mydim, int cdim, class Traits >
  template< bool add, int dim >
  inline void MultiLinearGeometry< ct, mydim, cdim, Traits >
  ::global ( TopologyId topologyId, integral_constant< int, dim >,
             CornerIterator &cit, const ctype &df, const LocalCoordinate &x,
             const ctype &rf, GlobalCoordinate &y )
  {
    const ctype xn = df*x[ dim-1 ];
    const ctype cxn = ctype( 1 ) - xn;

    if( GenericGeometry::isPrism( toUnsignedInt(topologyId), mydimension, mydimension-dim ) )
    {
      // apply (1-xn) times mapping for bottom
      global< add >( topologyId, integral_constant< int, dim-1 >(), cit, df, x, rf*cxn, y );
      // apply xn times mapping for top
      global< true >( topologyId, integral_constant< int, dim-1 >(), cit, df, x, rf*xn, y );
    }
    else
    {
      assert( GenericGeometry::isPyramid( toUnsignedInt(topologyId), mydimension, mydimension-dim ) );
      // apply (1-xn) times mapping for bottom (with argument x/(1-xn))
      if( cxn > Traits::tolerance() || cxn < -Traits::tolerance() )
        global< add >( topologyId, integral_constant< int, dim-1 >(), cit, df/cxn, x, rf*cxn, y );
      else
        global< add >( topologyId, integral_constant< int, dim-1 >(), cit, df, x, ctype( 0 ), y );
      // apply xn times the tip
      y.axpy( rf*xn, *cit );
      ++cit;
    }
  }

  template< class ct, int mydim, int cdim, class Traits >
  template< bool add >
  inline void MultiLinearGeometry< ct, mydim, cdim, Traits >
  ::global ( TopologyId topologyId, integral_constant< int, 0 >,
             CornerIterator &cit, const ctype &df, const LocalCoordinate &x,
             const ctype &rf, GlobalCoordinate &y )
  {
    const GlobalCoordinate &origin = *cit;
    ++cit;
    for( int i = 0; i < coorddimension; ++i )
      y[ i ] = (add ? y[ i ] + rf*origin[ i ] : rf*origin[ i ]);
  }


  template< class ct, int mydim, int cdim, class Traits >
  template< bool add, int rows, int dim >
  inline void MultiLinearGeometry< ct, mydim, cdim, Traits >
  ::jacobianTransposed ( TopologyId topologyId, integral_constant< int, dim >,
                         CornerIterator &cit, const ctype &df, const LocalCoordinate &x,
                         const ctype &rf, FieldMatrix< ctype, rows, cdim > &jt )
  {
    assert( rows >= dim );

    const ctype xn = df*x[ dim-1 ];
    const ctype cxn = ctype( 1 ) - xn;

    CornerIterator cit2( cit );
    if( GenericGeometry::isPrism( toUnsignedInt(topologyId), mydimension, mydimension-dim ) )
    {
      // apply (1-xn) times Jacobian for bottom
      jacobianTransposed< add >( topologyId, integral_constant< int, dim-1 >(), cit2, df, x, rf*cxn, jt );
      // apply xn times Jacobian for top
      jacobianTransposed< true >( topologyId, integral_constant< int, dim-1 >(), cit2, df, x, rf*xn, jt );
      // compute last row as difference between top value and bottom value
      global< add >( topologyId, integral_constant< int, dim-1 >(), cit, df, x, -rf, jt[ dim-1 ] );
      global< true >( topologyId, integral_constant< int, dim-1 >(), cit, df, x, rf, jt[ dim-1 ] );
    }
    else
    {
      assert( GenericGeometry::isPyramid( toUnsignedInt(topologyId), mydimension, mydimension-dim ) );
      /*
       * In the pyramid case, we need a transformation Tb: B -> R^n for the
       * base B \subset R^{n-1}. The pyramid transformation is then defined as
       *   T: P \subset R^n  -> R^n
       *      (x, xn)        |-> (1-xn) Tb(x*) + xn t  (x \in R^{n-1}, xn \in R)
       * with the tip of the pyramid mapped to t and x* = x/(1-xn)
       * the projection of (x,xn) onto the base.
       *
       * For the Jacobi matrix DT we get
       *   DT = ( A | b )
       * with A = DTb(x*)   (n x n-1 matrix)
       *  and b = dT/dxn    (n-dim column vector).
       * Furthermore
       *   b = -Tb(x*) + t + \sum_i dTb/dx_i(x^*) x_i/(1-xn)
       *
       * Note that both A and b are not defined in the pyramid tip (x=0, xn=1)!
       * Indeed for B the unit square, Tb mapping B to the quadrilateral given
       * by the vertices (0,0,0), (2,0,0), (0,1,0), (1,1,0) and t=(0,0,1), we get
       *
       *   T(x,y,xn) = ( x(2-y/(1-xn)), y, xn )
       *               / 2-y/(1-xn)  -x   0 \
       *  DT(x,y,xn) = |    0         1   0 |
       *               \    0         0   1 /
       * which is not continuous for xn -> 1, choose for example
       *   x=0,    y=1-xn, xn -> 1   --> DT -> diag(1,1,1)
       *   x=1-xn, y=0,    xn -> 1   --> DT -> diag(2,1,1)
       *
       * However, for Tb affine-linear, Tb(y) = My + y0, DTb = M:
       *   A = M
       *   b = -M x* - y0 + t + \sum_i M_i x_i/(1-xn)
       *     = -M x* - y0 + t + M x*
       *     = -y0 + t
       * which is continuous for xn -> 1. Note that this b is also given by
       *   b = -Tb(0) + t + \sum_i dTb/dx_i(0) x_i/1
       * that is replacing x* by 1 and 1-xn by 1 in the formular above.
       *
       * For xn -> 1, we can thus set x*=0, "1-xn"=1 (or anything != 0) and get
       * the right result in case Tb is affine-linear.
       */

      /* The second case effectively results in x* = 0 */
      ctype dfcxn = (cxn > Traits::tolerance() || cxn < -Traits::tolerance()) ? ctype(df / cxn) : ctype(0);

      // initialize last row
      // b =  -Tb(x*)
      // (b = -Tb(0) = -y0 in case xn -> 1 and Tb affine-linear)
      global< add >( topologyId, integral_constant< int, dim-1 >(), cit, dfcxn, x, -rf, jt[ dim-1 ] );
      // b += t
      jt[ dim-1 ].axpy( rf, *cit );
      ++cit;
      // apply Jacobian for bottom (with argument x/(1-xn)) and correct last row
      if( add )
      {
        FieldMatrix< ctype, dim-1, coorddimension > jt2;
        // jt2 = dTb/dx_i(x*)
        jacobianTransposed< false >( topologyId, integral_constant< int, dim-1 >(), cit2, dfcxn, x, rf, jt2 );
        // A = dTb/dx_i(x*)                      (jt[j], j=0..dim-1)
        // b += \sum_i dTb/dx_i(x*) x_i/(1-xn)   (jt[dim-1])
        // (b += 0 in case xn -> 1)
        for( int j = 0; j < dim-1; ++j )
        {
          jt[ j ] += jt2[ j ];
          jt[ dim-1 ].axpy( dfcxn*x[ j ], jt2[ j ] );
        }
      }
      else
      {
        // jt = dTb/dx_i(x*)
        jacobianTransposed< false >( topologyId, integral_constant< int, dim-1 >(), cit2, dfcxn, x, rf, jt );
        // b += \sum_i dTb/dx_i(x*) x_i/(1-xn)
        for( int j = 0; j < dim-1; ++j )
          jt[ dim-1 ].axpy( dfcxn*x[ j ], jt[ j ] );
      }
    }
  }

  template< class ct, int mydim, int cdim, class Traits >
  template< bool add, int rows >
  inline void MultiLinearGeometry< ct, mydim, cdim, Traits >
  ::jacobianTransposed ( TopologyId topologyId, integral_constant< int, 0 >,
                         CornerIterator &cit, const ctype &df, const LocalCoordinate &x,
                         const ctype &rf, FieldMatrix< ctype, rows, cdim > &jt )
  {
    ++cit;
  }



  template< class ct, int mydim, int cdim, class Traits >
  template< int dim >
  inline bool MultiLinearGeometry< ct, mydim, cdim, Traits >
  ::affine ( TopologyId topologyId, integral_constant< int, dim >, CornerIterator &cit, JacobianTransposed &jt )
  {
    const GlobalCoordinate &orgBottom = *cit;
    if( !affine( topologyId, integral_constant< int, dim-1 >(), cit, jt ) )
      return false;
    const GlobalCoordinate &orgTop = *cit;

    if( GenericGeometry::isPrism( toUnsignedInt(topologyId), mydimension, mydimension-dim ) )
    {
      JacobianTransposed jtTop;
      if( !affine( topologyId, integral_constant< int, dim-1 >(), cit, jtTop ) )
        return false;

      // check whether both jacobians are identical
      ctype norm( 0 );
      for( int i = 0; i < dim-1; ++i )
        norm += (jtTop[ i ] - jt[ i ]).two_norm2();
      if( norm >= Traits::tolerance() )
        return false;
    }
    else
      ++cit;
    jt[ dim-1 ] = orgTop - orgBottom;
    return true;
  }

  template< class ct, int mydim, int cdim, class Traits >
  inline bool MultiLinearGeometry< ct, mydim, cdim, Traits >
  ::affine ( TopologyId topologyId, integral_constant< int, 0 >, CornerIterator &cit, JacobianTransposed &jt )
  {
    ++cit;
    return true;
  }

} // namespace Dune

#endif // #ifndef DUNE_GEOMETRY_MULTILINEARGEOMETRY_HH


==> anc/xt-super/dune-geometry/dune/geometry/quadraturerules.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_GEOMETRY_QUADRATURERULES_HH
#define DUNE_GEOMETRY_QUADRATURERULES_HH

#include <algorithm>
#include <iostream>
#include <limits>
#include <mutex>
#include <utility>
#include <vector>

#include <dune/common/fvector.hh>
#include <dune/common/exceptions.hh>
#include <dune/common/stdstreams.hh>
#include <dune/common/stdthread.hh>
#include <dune/common/visibility.hh>

#include <dune/geometry/quadraturerules/nocopyvector.hh>
#include <dune/geometry/type.hh>
#include <dune/geometry/typeindex.hh>

/**
   \file
   Interface for quadrature points and rules
 */

namespace Dune {

  /** \brief Exception thrown if a desired QuadratureRule is not available,
     because the requested order is to high
     \ingroup Quadrature
   */
  class QuadratureOrderOutOfRange : public NotImplemented {};

  /** \brief Single evaluation point in a quadrature rule
      \ingroup Quadrature
      \tparam ct Number type used for both coordinates and the weights
      \tparam dim Dimension of the integration domain
   */
  template<typename ct, int dim>
  class QuadraturePoint {
  public:
    /** \brief Dimension of the integration domain */
    enum { dimension = dim };

    /** \brief Number type used for coordinates and quadrature weights */
    typedef ct Field;

    /** \brief Type used for the position of a quadrature point */
    typedef Dune::FieldVector<ct,dim> Vector;

    //! set up quadrature of given order in d dimensions
    QuadraturePoint (const Vector& x, ct w) : local(x)
    {
      weight_ = w;
    }

    //! return local coordinates of integration point i
    const Vector& position () const
    {
      return local;
    }

    //! return weight associated with integration point i
    const ct &weight () const
    {
      return weight_;
    }

  protected:
    FieldVector<ct, dim> local;
    ct weight_;
  };

  /** \brief Defines an \p enum for currently available quadrature rules.
      \ingroup Quadrature
   */
  namespace QuadratureType {
    enum Enum {
      GaussLegendre = 0,

      GaussJacobi_1_0 = 1,
      GaussJacobi_2_0 = 2,

      GaussLobatto = 4,
      size
    };
  }

  /** \brief Abstract base class for quadrature rules
      \ingroup Quadrature
   */
  template<typename ct, int dim>
  class QuadratureRule : public std::vector<QuadraturePoint<ct,dim> >
  {
  public:
    /** \brief Default constructor
     *
     * Create an invalid empty quadrature rule.  This must be initialized
     * later by copying another quadraturerule before it can be used.
     */
    QuadratureRule() : delivered_order(-1) {}

  protected:
    /** \brief Constructor for a given geometry type.  Leaves the quadrature order invalid  */
    QuadratureRule(GeometryType t) : geometry_type(t), delivered_order(-1) {}

    /** \brief Constructor for a given geometry type and a given quadrature order */
    QuadratureRule(GeometryType t, int order) : geometry_type(t), delivered_order(order) {}
  public:
    /** \brief The space dimension */
    enum { d=dim };

    /** \brief The type used for coordinates */
    typedef ct CoordType;

    //! return order
    virtual int order () const { return delivered_order; }

    //! return type of element
    virtual GeometryType type () const { return geometry_type; }
    virtual ~QuadratureRule(){}

    //! this container is always a const container,
    //! therefore iterator is the same as const_iterator
    typedef typename std::vector<QuadraturePoint<ct,dim> >::const_iterator iterator;

  protected:
    GeometryType geometry_type;
    int delivered_order;
  };

  // Forward declaration of the factory class,
  // needed internally by the QuadratureRules container class.
  template<typename ctype, int dim> class QuadratureRuleFactory;

  /** \brief A container for all quadrature rules of dimension <tt>dim</tt>
      \ingroup Quadrature
   */
  template<typename ctype, int dim>
  class QuadratureRules {

    /** \brief Internal short-hand notation for the type of quadrature rules this container contains */
    typedef Dune::QuadratureRule<ctype, dim> QuadratureRule;
    //! \brief a quadrature rule (for each quadrature order, geometry type,
    //!        and quadrature type)
    static void initQuadratureRule(QuadratureRule *qr, QuadratureType::Enum qt,
                                   const GeometryType &t, int p)
    {
      *qr = QuadratureRuleFactory<ctype,dim>::rule(t,p,qt);
    }

    typedef NoCopyVector<std::pair<std::once_flag, QuadratureRule> >
      QuadratureOrderVector; // indexed by quadrature order
    //! \brief initialize the vector indexed by the quadrature order (for each
    //!        geometry type and quadrature type)
    static void initQuadratureOrderVector(QuadratureOrderVector *qov,
                                          QuadratureType::Enum qt,
                                          const GeometryType &t)
    {
      if(dim == 0)
        // we only need one quadrature rule for points, not maxint
        qov->resize(1);
      else
        qov->resize(QuadratureRuleFactory<ctype,dim>::maxOrder(t,qt)+1);
    }

    typedef NoCopyVector<std::pair<std::once_flag, QuadratureOrderVector> >
      GeometryTypeVector; // indexed by geometry type
    //! \brief initialize the vector indexed by the geometry type (for each
    //!        quadrature type)
    static void initGeometryTypeVector(GeometryTypeVector *gtv)
    {
      gtv->resize(LocalGeometryTypeIndex::size(dim));
    }

    //! real rule creator
    DUNE_EXPORT const QuadratureRule& _rule(const GeometryType& t, int p, QuadratureType::Enum qt=QuadratureType::GaussLegendre)
    {
      assert(t.dim()==dim);

      DUNE_ASSERT_CALL_ONCE();

      static NoCopyVector<std::pair< // indexed by quadrature type
        std::once_flag,
        GeometryTypeVector
        > > quadratureCache(QuadratureType::size);

      auto & quadratureTypeLevel = quadratureCache[qt];
      std::call_once(quadratureTypeLevel.first, initGeometryTypeVector,
                     &quadratureTypeLevel.second);

      auto & geometryTypeLevel =
        quadratureTypeLevel.second[LocalGeometryTypeIndex::index(t)];
      std::call_once(geometryTypeLevel.first, initQuadratureOrderVector,
                     &geometryTypeLevel.second, qt, t);

      // we only have one quadrature rule for points
      auto & quadratureOrderLevel = geometryTypeLevel.second[dim == 0 ? 0 : p];
      std::call_once(quadratureOrderLevel.first, initQuadratureRule,
                     &quadratureOrderLevel.second, qt, t, p);

      return quadratureOrderLevel.second;
    }
    //! singleton provider
    DUNE_EXPORT static QuadratureRules& instance()
    {
      static QuadratureRules instance;
      return instance;
    }
    //! private constructor
    QuadratureRules () {}
  public:
    //! maximum quadrature order for given geometry type and quadrature type
    static unsigned
    maxOrder(const GeometryType& t,
             QuadratureType::Enum qt=QuadratureType::GaussLegendre)
    {
      return QuadratureRuleFactory<ctype,dim>::maxOrder(t,qt);
    }

    //! select the appropriate QuadratureRule for GeometryType t and order p
    static const QuadratureRule& rule(const GeometryType& t, int p, QuadratureType::Enum qt=QuadratureType::GaussLegendre)
    {
      return instance()._rule(t,p,qt);
    }
    //! @copydoc rule
    static const QuadratureRule& rule(const GeometryType::BasicType t, int p, QuadratureType::Enum qt=QuadratureType::GaussLegendre)
    {
      GeometryType gt(t,dim);
      return instance()._rule(gt,p,qt);
    }
  };

} // end namespace Dune

#include "quadraturerules/pointquadrature.hh"

namespace Dune {

  //! \internal Helper template for the initialization of the quadrature rules
  template<typename ct, bool fundamental = std::numeric_limits<ct>::is_specialized>
  struct GaussQuadratureInitHelper;
  template<typename ct>
  struct GaussQuadratureInitHelper<ct, true> {
    static void init(int p,
                     std::vector< FieldVector<ct, 1> > & _points,
                     std::vector< ct > & _weight,
                     int & delivered_order);
  };
  template<typename ct>
  struct GaussQuadratureInitHelper<ct, false> {
    static void init(int p,
                     std::vector< FieldVector<ct, 1> > & _points,
                     std::vector< ct > & _weight,
                     int & delivered_order);
  };

  //! \brief Gauss quadrature rule in 1D
  template<typename ct>
  class GaussQuadratureRule1D :
    public QuadratureRule<ct,1>
  {
  public:
    // compile time parameters
    enum { dim=1 };
    enum { highest_order=61 };

    ~GaussQuadratureRule1D(){}
  private:
    friend class QuadratureRuleFactory<ct,dim>;
    GaussQuadratureRule1D (int p)
      : QuadratureRule<ct,1>(GeometryType(GeometryType::cube, 1))
    {
      //! set up quadrature of given order in d dimensions
      std::vector< FieldVector<ct, dim> > _points;
      std::vector< ct > _weight;

      GaussQuadratureInitHelper<ct>::init
        (p, _points, _weight, this->delivered_order);

      assert(_points.size() == _weight.size());
      for (size_t i = 0; i < _points.size(); i++)
        this->push_back(QuadraturePoint<ct,dim>(_points[i], _weight[i]));
    }
  };

  extern template GaussQuadratureRule1D<float>::GaussQuadratureRule1D(int);
  extern template GaussQuadratureRule1D<double>::GaussQuadratureRule1D(int);

} // namespace Dune

#define DUNE_INCLUDING_IMPLEMENTATION
#include "quadraturerules/gauss_imp.hh"

namespace Dune {

  //! \internal Helper template for the initialization of the quadrature rules
  template<typename ct,
      bool fundamental = std::numeric_limits<ct>::is_specialized>
  struct Jacobi1QuadratureInitHelper;
  template<typename ct>
  struct Jacobi1QuadratureInitHelper<ct, true> {
    static void init(int p,
                     std::vector< FieldVector<ct, 1> > & _points,
                     std::vector< ct > & _weight,
                     int & delivered_order);
  };
  template<typename ct>
  struct Jacobi1QuadratureInitHelper<ct, false> {
    static void init(int p,
                     std::vector< FieldVector<ct, 1> > & _points,
                     std::vector< ct > & _weight,
                     int & delivered_order);
  };

  /** \brief Jacobi-Gauss quadrature for alpha=1, beta=0
      \ingroup Quadrature
   */
  template<typename ct>
  class Jacobi1QuadratureRule1D :
    public QuadratureRule<ct,1>
  {
  public:
    /** \brief The space dimension */
    enum { dim=1 };

    /** \brief The highest quadrature order available */
    enum { highest_order=61 };

    ~Jacobi1QuadratureRule1D(){}
  private:
    friend class QuadratureRuleFactory<ct,dim>;
    Jacobi1QuadratureRule1D (int p)
      : QuadratureRule<ct,1>(GeometryType(GeometryType::cube, 1))
    {
      //! set up quadrature of given order in d dimensions
      std::vector< FieldVector<ct, dim> > _points;
      std::vector< ct > _weight;

      int delivered_order;

      Jacobi1QuadratureInitHelper<ct>::init
        (p, _points, _weight, delivered_order);
      this->delivered_order = delivered_order;
      assert(_points.size() == _weight.size());
      for (size_t i = 0; i < _points.size(); i++)
        this->push_back(QuadraturePoint<ct,dim>(_points[i], _weight[i]));
    }
  };

#ifndef DOXYGEN
  extern template Jacobi1QuadratureRule1D<float>::Jacobi1QuadratureRule1D(int);
  extern template Jacobi1QuadratureRule1D<double>::Jacobi1QuadratureRule1D(int);
#endif // !DOXYGEN

} // namespace Dune

#define DUNE_INCLUDING_IMPLEMENTATION
#include "quadraturerules/jacobi_1_0_imp.hh"

namespace Dune {

  //! \internal Helper template for the initialization of the quadrature rules
  template<typename ct,
      bool fundamental = std::numeric_limits<ct>::is_specialized>
  struct Jacobi2QuadratureInitHelper;
  template<typename ct>
  struct Jacobi2QuadratureInitHelper<ct, true> {
    static void init(int p,
                     std::vector< FieldVector<ct, 1> > & _points,
                     std::vector< ct > & _weight,
                     int & delivered_order);
  };
  template<typename ct>
  struct Jacobi2QuadratureInitHelper<ct, false> {
    static void init(int p,
                     std::vector< FieldVector<ct, 1> > & _points,
                     std::vector< ct > & _weight,
                     int & delivered_order);
  };

  /** \brief Jacobi-Gauss quadrature for alpha=2, beta=0
      \ingroup Quadrature
   */
  template<typename ct>
  class Jacobi2QuadratureRule1D :
    public QuadratureRule<ct,1>
  {
  public:
    /** \brief The space dimension */
    enum { dim=1 };

    /** \brief The highest quadrature order available */
    enum { highest_order=61 };

    ~Jacobi2QuadratureRule1D(){}
  private:
    friend class QuadratureRuleFactory<ct,dim>;
    Jacobi2QuadratureRule1D (int p)
      : QuadratureRule<ct,1>(GeometryType(GeometryType::cube, 1))
    {
      //! set up quadrature of given order in d dimensions
      std::vector< FieldVector<ct, dim> > _points;
      std::vector< ct > _weight;

      int delivered_order;

      Jacobi2QuadratureInitHelper<ct>::init
        (p, _points, _weight, delivered_order);

      this->delivered_order = delivered_order;
      assert(_points.size() == _weight.size());
      for (size_t i = 0; i < _points.size(); i++)
        this->push_back(QuadraturePoint<ct,dim>(_points[i], _weight[i]));
    }
  };

#ifndef DOXYGEN
  extern template Jacobi2QuadratureRule1D<float>::Jacobi2QuadratureRule1D(int);
  extern template Jacobi2QuadratureRule1D<double>::Jacobi2QuadratureRule1D(int);
#endif // !DOXYGEN

} // namespace Dune

#define DUNE_INCLUDING_IMPLEMENTATION
#include "quadraturerules/jacobi_2_0_imp.hh"

namespace Dune {

  //! \internal Helper template for the initialization of the quadrature rules
  template<typename ct,
      bool fundamental = std::numeric_limits<ct>::is_specialized>
  struct GaussLobattoQuadratureInitHelper;
  template<typename ct>
  struct GaussLobattoQuadratureInitHelper<ct, true> {
    static void init(int p,
                     std::vector< FieldVector<ct, 1> > & _points,
                     std::vector< ct > & _weight,
                     int & delivered_order);
  };
  template<typename ct>
  struct GaussLobattoQuadratureInitHelper<ct, false> {
    static void init(int p,
                     std::vector< FieldVector<ct, 1> > & _points,
                     std::vector< ct > & _weight,
                     int & delivered_order);
  };

  /** \brief Jacobi-Gauss quadrature for alpha=2, beta=0
      \ingroup Quadrature
   */
  template<typename ct>
  class GaussLobattoQuadratureRule1D :
    public QuadratureRule<ct,1>
  {
  public:
    /** \brief The space dimension */
    enum { dim=1 };

    /** \brief The highest quadrature order available */
    enum { highest_order=31 };

    ~GaussLobattoQuadratureRule1D(){}
  private:
    friend class QuadratureRuleFactory<ct,dim>;
    GaussLobattoQuadratureRule1D (int p)
      : QuadratureRule<ct,1>(GeometryType(GeometryType::cube, 1))
    {
      //! set up quadrature of given order in d dimensions
      std::vector< FieldVector<ct, dim> > _points;
      std::vector< ct > _weight;

      int delivered_order;

      GaussLobattoQuadratureInitHelper<ct>::init
        (p, _points, _weight, delivered_order);

      this->delivered_order = delivered_order;
      assert(_points.size() == _weight.size());
      for (size_t i = 0; i < _points.size(); i++)
        this->push_back(QuadraturePoint<ct,dim>(_points[i], _weight[i]));
    }
  };

#ifndef DOXYGEN
  extern template GaussLobattoQuadratureRule1D<float>::GaussLobattoQuadratureRule1D(int);
  extern template GaussLobattoQuadratureRule1D<double>::GaussLobattoQuadratureRule1D(int);
#endif // !DOXYGEN

} // namespace Dune

#define DUNE_INCLUDING_IMPLEMENTATION
#include "quadraturerules/gausslobatto_imp.hh"

#include "quadraturerules/tensorproductquadrature.hh"

#include "quadraturerules/simplexquadrature.hh"

namespace Dune {

  /***********************************
   * quadrature for Prism
   **********************************/

  /** \todo Please doc me! */
  template<int dim>
  class PrismQuadraturePoints;

  /** \todo Please doc me! */
  template<>
  class PrismQuadraturePoints<3>
  {
  public:
    enum { MAXP=6};
    enum { highest_order=2 };

    //! initialize quadrature points on the interval for all orders
    PrismQuadraturePoints ()
    {
      int m = 0;
      O[m] = 0;

      // polynom degree 0  ???
      m = 6;
      G[m][0][0] = 0.0;
      G[m][0][1] = 0.0;
      G[m][0][2] = 0.0;

      G[m][1][0] = 1.0;
      G[m][1][1] = 0.0;
      G[m][1][2] = 0.0;

      G[m][2][0] = 0.0;
      G[m][2][1] = 1.0;
      G[m][2][2] = 0.0;

      G[m][3][0] = 0.0;
      G[m][3][1] = 0.0;
      G[m][3][2] = 1.0;

      G[m][4][0] = 1.0;
      G[m][4][1] = 0.0;
      G[m][4][2] = 1.0;

      G[m][5][0] = 0.0;
      G[m][5][1] = 0.1;
      G[m][5][2] = 1.0;

      W[m][0] = 0.16666666666666666 / 2.0;
      W[m][1] = 0.16666666666666666 / 2.0;
      W[m][2] = 0.16666666666666666 / 2.0;
      W[m][3] = 0.16666666666666666 / 2.0;
      W[m][4] = 0.16666666666666666 / 2.0;
      W[m][5] = 0.16666666666666666 / 2.0;

      O[m] = 0;  // verify ????????


      // polynom degree 2  ???
      m = 6;
      G[m][0][0] =0.66666666666666666 ;
      G[m][0][1] =0.16666666666666666 ;
      G[m][0][2] =0.211324865405187 ;

      G[m][1][0] = 0.16666666666666666;
      G[m][1][1] =0.66666666666666666 ;
      G[m][1][2] = 0.211324865405187;

      G[m][2][0] = 0.16666666666666666;
      G[m][2][1] = 0.16666666666666666;
      G[m][2][2] = 0.211324865405187;

      G[m][3][0] = 0.66666666666666666;
      G[m][3][1] = 0.16666666666666666;
      G[m][3][2] = 0.788675134594813;

      G[m][4][0] = 0.16666666666666666;
      G[m][4][1] = 0.66666666666666666;
      G[m][4][2] = 0.788675134594813;

      G[m][5][0] = 0.16666666666666666;
      G[m][5][1] = 0.16666666666666666;
      G[m][5][2] = 0.788675134594813;

      W[m][0] = 0.16666666666666666 / 2.0;
      W[m][1] = 0.16666666666666666 / 2.0;
      W[m][2] = 0.16666666666666666 / 2.0;
      W[m][3] = 0.16666666666666666 / 2.0;
      W[m][4] = 0.16666666666666666 / 2.0;
      W[m][5] = 0.16666666666666666 / 2.0;

      O[m] = 2;  // verify ????????

    }

    /** \todo Please doc me! */
    FieldVector<double, 3> point(int m, int i)
    {
      return G[m][i];
    }

    /** \todo Please doc me! */
    double weight (int m, int i)
    {
      return W[m][i];
    }

    /** \todo Please doc me! */
    int order (int m)
    {
      return O[m];
    }

  private:
    FieldVector<double, 3> G[MAXP+1][MAXP]; //positions

    double W[MAXP+1][MAXP];     // weights associated with points
    int O[MAXP+1];              // order of the rule
  };


  /** \brief Singleton holding the Prism Quadrature points
     \ingroup Quadrature
   */
  template<int dim>
  struct PrismQuadraturePointsSingleton {
    static PrismQuadraturePoints<3> prqp;
  };

  /** \brief Singleton holding the Prism Quadrature points
     \ingroup Quadrature
   */
  template<>
  struct PrismQuadraturePointsSingleton<3> {
    static PrismQuadraturePoints<3> prqp;
  };

  /** \brief Quadrature rules for prisms
      \ingroup Quadrature
   */
  template<typename ct, int dim>
  class PrismQuadratureRule;

  /** \brief Quadrature rules for prisms
      \ingroup Quadrature
   */
  template<typename ct>
  class PrismQuadratureRule<ct,3> : public QuadratureRule<ct,3>
  {
  public:

    /** \brief The space dimension */
    enum { d = 3 };

    /** \brief The highest quadrature order available */
    enum { highest_order = 2 };

    ~PrismQuadratureRule(){}
  private:
    friend class QuadratureRuleFactory<ct,d>;
    PrismQuadratureRule(int p) : QuadratureRule<ct,3>(GeometryType(GeometryType::prism, d))
    {
      int m=6;
      this->delivered_order = PrismQuadraturePointsSingleton<3>::prqp.order(m);
      for(int i=0; i<m; ++i)
      {
        FieldVector<ct,3> local;
        for (int k=0; k<d; k++)
          local[k] = PrismQuadraturePointsSingleton<3>::prqp.point(m,i)[k];
        double weight =
          PrismQuadraturePointsSingleton<3>::prqp.weight(m,i);
        // put in container
        this->push_back(QuadraturePoint<ct,d>(local,weight));
      }
    }
  };

  /** \brief Factory class for creation of quadrature rules,
      depending on GeometryType, order and QuadratureType.

      The whole class is private and can only be accessed
      by the singleton container class QuadratureRules.
   */
  template<typename ctype, int dim>
  class QuadratureRuleFactory {
  private:
    friend class QuadratureRules<ctype, dim>;
    static unsigned maxOrder(const GeometryType &t, QuadratureType::Enum qt)
    {
      return TensorProductQuadratureRule<ctype,dim>::maxOrder(t.id(), qt);
    }
    static QuadratureRule<ctype, dim> rule(const GeometryType& t, int p, QuadratureType::Enum qt)
    {
      return TensorProductQuadratureRule<ctype,dim>(t.id(), p, qt);
    }
  };

  template<typename ctype>
  class QuadratureRuleFactory<ctype, 0> {
  private:
    enum { dim = 0 };
    friend class QuadratureRules<ctype, dim>;
    static unsigned maxOrder(const GeometryType &t, QuadratureType::Enum qt)
    {
      if (t.isVertex())
      {
        return std::numeric_limits<int>::max();
      }
      DUNE_THROW(Exception, "Unknown GeometryType");
    }
    static QuadratureRule<ctype, dim> rule(const GeometryType& t, int p, QuadratureType::Enum qt)
    {
      if (t.isVertex())
      {
        return PointQuadratureRule<ctype>();
      }
      DUNE_THROW(Exception, "Unknown GeometryType");
    }
  };

  template<typename ctype>
  class QuadratureRuleFactory<ctype, 1> {
  private:
    enum { dim = 1 };
    friend class QuadratureRules<ctype, dim>;
    static unsigned maxOrder(const GeometryType &t, QuadratureType::Enum qt)
    {
      if (t.isLine())
      {
        switch (qt) {
        case QuadratureType::GaussLegendre :
          return GaussQuadratureRule1D<ctype>::highest_order;
        case QuadratureType::GaussJacobi_1_0 :
          return Jacobi1QuadratureRule1D<ctype>::highest_order;
        case QuadratureType::GaussJacobi_2_0 :
          return Jacobi2QuadratureRule1D<ctype>::highest_order;
        case QuadratureType::GaussLobatto :
          return GaussLobattoQuadratureRule1D<ctype>::highest_order;
        default :
          DUNE_THROW(Exception, "Unknown QuadratureType");
        }
      }
      DUNE_THROW(Exception, "Unknown GeometryType");
    }
    static QuadratureRule<ctype, dim> rule(const GeometryType& t, int p, QuadratureType::Enum qt)
    {
      if (t.isLine())
      {
        switch (qt) {
        case QuadratureType::GaussLegendre :
          return GaussQuadratureRule1D<ctype>(p);
        case QuadratureType::GaussJacobi_1_0 :
          return Jacobi1QuadratureRule1D<ctype>(p);
        case QuadratureType::GaussJacobi_2_0 :
          return Jacobi2QuadratureRule1D<ctype>(p);
        case QuadratureType::GaussLobatto :
          return GaussLobattoQuadratureRule1D<ctype>(p);
        default :
          DUNE_THROW(Exception, "Unknown QuadratureType");
        }
      }
      DUNE_THROW(Exception, "Unknown GeometryType");
    }
  };

  template<typename ctype>
  class QuadratureRuleFactory<ctype, 2> {
  private:
    enum { dim = 2 };
    friend class QuadratureRules<ctype, dim>;
    static unsigned maxOrder(const GeometryType &t, QuadratureType::Enum qt)
    {
      unsigned order =
        TensorProductQuadratureRule<ctype,dim>::maxOrder(t.id(), qt);
      if (t.isSimplex())
        order = std::max
          (order, unsigned(SimplexQuadratureRule<ctype,dim>::highest_order));
      return order;
    }
    static QuadratureRule<ctype, dim> rule(const GeometryType& t, int p, QuadratureType::Enum qt)
    {
      if (t.isSimplex()
        && qt == QuadratureType::GaussLegendre
        && p <= SimplexQuadratureRule<ctype,dim>::highest_order)
      {
        return SimplexQuadratureRule<ctype,dim>(p);
      }
      return TensorProductQuadratureRule<ctype,dim>(t.id(), p, qt);
    }
  };

  template<typename ctype>
  class QuadratureRuleFactory<ctype, 3> {
  private:
    enum { dim = 3 };
    friend class QuadratureRules<ctype, dim>;
    static unsigned maxOrder(const GeometryType &t, QuadratureType::Enum qt)
    {
      unsigned order =
        TensorProductQuadratureRule<ctype,dim>::maxOrder(t.id(), qt);
      if (t.isSimplex())
        order = std::max
          (order, unsigned(SimplexQuadratureRule<ctype,dim>::highest_order));
      if (t.isPrism())
        order = std::max
          (order, unsigned(PrismQuadratureRule<ctype,dim>::highest_order));
      return order;
    }
    static QuadratureRule<ctype, dim> rule(const GeometryType& t, int p, QuadratureType::Enum qt)
    {
      if (t.isSimplex()
        && qt == QuadratureType::GaussLegendre
        && p <= SimplexQuadratureRule<ctype,dim>::highest_order)
      {
        return SimplexQuadratureRule<ctype,dim>(p);
      }
      if (t.isPrism()
        && qt == QuadratureType::GaussLegendre
        && p <= PrismQuadratureRule<ctype,dim>::highest_order)
      {
        return PrismQuadratureRule<ctype,dim>(p);
      }
      return TensorProductQuadratureRule<ctype,dim>(t.id(), p, qt);
    }
  };

} // end namespace

#endif // DUNE_GEOMETRY_QUADRATURERULES_HH


==> anc/xt-super/dune-geometry/dune/geometry/quadraturerules/CMakeLists.txt <==
install(FILES
  compositequadraturerule.hh
  nocopyvector.hh
  pointquadrature.hh
  simplexquadrature.hh
  tensorproductquadrature.hh
  gauss_imp.hh
  gausslobatto_imp.hh
  jacobi_1_0_imp.hh
  jacobi_2_0_imp.hh
  jacobian.mac
  DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/geometry/quadraturerules)

exclude_from_headercheck(
  "pointquadrature.hh
  simplexquadrature.hh
  genericquadrature.hh
  gauss_imp.hh
  gausslobatto_imp.hh
  jacobi_1_0_imp.hh
  jacobi_2_0_imp.hh
  tensorproductquadrature.hh")

#build the library libquadraturerules
dune_add_library(quadraturerules OBJECT
  gauss.cc
  jacobi_1_0.cc
  jacobi_2_0.cc
  quadraturerules.cc
  gausslobatto.cc
)


==> anc/xt-super/dune-geometry/dune/geometry/quadraturerules/Makefile.am <==
quadraturerulesdir = $(includedir)/dune/geometry/quadraturerules
quadraturerules_HEADERS =		\
	compositequadraturerule.hh 	\
	nocopyvector.hh \
	pointquadrature.hh			\
	simplexquadrature.hh		\
	tensorproductquadrature.hh		\
	gauss_imp.hh				\
	gausslobatto_imp.hh		\
	jacobi_1_0_imp.hh			\
	jacobi_2_0_imp.hh

headercheck_IGNORE = 			\
	pointquadrature.hh			\
	simplexquadrature.hh		\
	tensorproductquadrature.hh		\
	gauss_imp.hh				\
        gausslobatto_imp.hh		\
	jacobi_1_0_imp.hh			\
	jacobi_2_0_imp.hh


noinst_LTLIBRARIES = libquadraturerules.la
libquadraturerules_la_SOURCES = quadraturerules.cc gauss.cc gausslobatto.cc jacobi_1_0.cc jacobi_2_0.cc
libquadraturerules_la_LIBADD =	\
	$(DUNE_LIBS)

EXTRA_DIST = CMakeLists.txt jacobian.mac

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-geometry/dune/geometry/quadraturerules/compositequadraturerule.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GEOMETRY_COMPOSITE_QUADRATURE_RULE_HH
#define DUNE_GEOMETRY_COMPOSITE_QUADRATURE_RULE_HH

/** \file
 * \brief Construct composite quadrature rules from other quadrature rules
 */

#include <dune/geometry/quadraturerules.hh>
#include <dune/geometry/virtualrefinement.hh>

namespace Dune {

  /** \brief Construct composite quadrature rules from other quadrature rules
   *
   * \tparam ctype Type used for coordinates and quadrature weights
   * \tparam dim Dimension of the reference element
   */
  template <class ctype, int dim>
  class CompositeQuadratureRule
      : public Dune::QuadratureRule<ctype,dim>
  {
    public:
    /** \brief Construct composite quadrature rule
     * \param quad Base quadrature rule.  Element type of this rule must be simplex
     * \param refinement Number of uniform refinement steps
     */
    CompositeQuadratureRule(const Dune::QuadratureRule<ctype,dim>& quad, int refinement)
      : QuadratureRule<ctype,dim>(quad.type(), quad.order())
    {
      // Currently only works for simplices, because we are using the StaticRefinement
      assert(quad.type().isSimplex());

      typedef Dune::StaticRefinement<Dune::GenericGeometry::SimplexTopology<dim>::type::id,
                                     ctype,
                                     Dune::GenericGeometry::SimplexTopology<dim>::type::id,
                                     dim> Refinement;
      typedef typename Refinement::ElementIterator eIterator;

      ctype volume = Dune::ReferenceElements<ctype,dim>::general(quad.type()).volume();

      eIterator eSubEnd = Refinement::eEnd(refinement);
      eIterator eSubIt  = Refinement::eBegin(refinement);

      for (; eSubIt != eSubEnd; ++eSubIt) {

        // Percentage of the overall volume of this subelement
        ctype volumeFraction = eSubIt.geometry().volume() / volume;

        for (size_t i=0; i<quad.size(); i++) {

          this->push_back(Dune::QuadraturePoint<ctype,dim>(eSubIt.geometry().global(quad[i].position()),
                                                           volumeFraction*quad[i].weight()));

        }

      }

    }

  };

}

#endif   // DUNE_GEOMETRY_COMPOSITE_QUADRATURE_RULE_HH


==> anc/xt-super/dune-geometry/dune/geometry/quadraturerules/gauss.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#include "config.h"
#include "../quadraturerules.hh"

namespace Dune {

  template GaussQuadratureRule1D<float>::GaussQuadratureRule1D(int);
  template GaussQuadratureRule1D<double>::GaussQuadratureRule1D(int);

} // namespace


==> anc/xt-super/dune-geometry/dune/geometry/quadraturerules/gauss_imp.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
//
// WARNING
// This file is automatically generated by jacobian.mac! Don't edit by hand!

#ifndef DUNE_INCLUDING_IMPLEMENTATION
#error This is a private header that should not be included directly.
#error Use #include <dune/geometry/quadraturerules.hh> instead.
#endif
#undef DUNE_INCLUDING_IMPLEMENTATION

namespace Dune {

  // for fundamental types
  template<typename ct>
  void GaussQuadratureInitHelper<ct,true>::init(int p,
         std::vector< FieldVector<ct, 1> > & _points,
         std::vector< ct > & _weight,
         int & delivered_order)
  {
    switch(p)
    {
    // order 0,1
    case 0 :
    case 1 :
      delivered_order = 1;
      _points.resize(1);
      _weight.resize(1);
      _points[0] = 0.5;
      _weight[0] = 1.0;
      break;

    // order 2,3
    case 2 :
    case 3 :
      delivered_order = 3;
      _points.resize(2);
      _weight.resize(2);
      _points[0] = 0.2113248654051871177454256097490212721761991243649365619906988367580111638485333271531423022071252374;
      _weight[0] = 0.5;
      _points[1] = 0.7886751345948128822545743902509787278238008756350634380093011632419888361514666728468576977928747626;
      _weight[1] = 0.5;
      break;

    // order 4,5
    case 4 :
    case 5 :
      delivered_order = 5;
      _points.resize(3);
      _weight.resize(3);
      _points[0] = 0.8872983346207416885179265399782399610832921705291590826587573766113483091936979033519287376858673518;
      _weight[0] = 0.2777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777;
      _points[1] = 0.1127016653792583114820734600217600389167078294708409173412426233886516908063020966480712623141326482;
      _weight[1] = 0.2777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777778;
      _points[2] = 0.5;
      _weight[2] = 0.4444444444444444444444444444444444444444444444444444444444444444444444444444444444444444444444444444;
      break;

    // order 6,7
    case 6 :
    case 7 :
      delivered_order = 7;
      _points.resize(4);
      _weight.resize(4);
      _points[0] = 0.9305681557970262876119732444464047525478626898148588188078609604532647357475244328520811699422396526;
      _weight[0] = 0.1739274225687269286865319746109997036176743479169467702462646597593759337329551758609918838661290797;
      _points[1] = 0.0694318442029737123880267555535952474521373101851411811921390395467352642524755671479188300577603474;
      _weight[1] = 0.1739274225687269286865319746109997036176743479169467702462646597593759337329551758609918838661290798;
      _points[2] = 0.3300094782075718675986671204483776563997120651145428237035230115894899847683814827610623597822225942;
      _weight[2] = 0.3260725774312730713134680253890002963823256520830532297537353402406240662670448241390081161338709202;
      _points[3] = 0.6699905217924281324013328795516223436002879348854571762964769884105100152316185172389376402177774058;
      _weight[3] = 0.3260725774312730713134680253890002963823256520830532297537353402406240662670448241390081161338709202;
      break;

    // order 8,9
    case 8 :
    case 9 :
      delivered_order = 9;
      _points.resize(5);
      _weight.resize(5);
      _points[0] = 0.953089922969331996398813439149696482562825955381265431436881143271885397458343423470571494776771131;
      _weight[0] = 0.1184634425280945437571320203599586813216300011062070077914139441108586442015215492899967152469757223;
      _points[1] = 0.04691007703066800360118656085030351743717404461873456856311885672811460254165657652942850522322886904;
      _weight[1] = 0.1184634425280945437571320203599586813216300011062070077914139441108586442015215492899967152469757223;
      _points[2] = 0.7692346550528415455181572103501044024836433034527799781011158135297355926838776455179018336252854658;
      _weight[2] = 0.2393143352496832340206457574178190964561477766715707699863638336669191335762562284877810625308020554;
      _points[3] = 0.2307653449471584544818427896498955975163566965472200218988841864702644073161223544820981663747145342;
      _weight[3] = 0.2393143352496832340206457574178190964561477766715707699863638336669191335762562284877810625308020554;
      _points[4] = 0.5;
      _weight[4] = 0.2844444444444444444444444444444444444444444444444444444444444444444444444444444444444444444444444444;
      break;

    // order 10,11
    case 10 :
    case 11 :
      delivered_order = 11;
      _points.resize(6);
      _weight.resize(6);
      _points[0] = 0.03376524289842398609384922275300269543261713114385508756372519173669324957789990186185563003903700748;
      _weight[0] = 0.08566224618958517252014807108636644676341125074202199119931771989947288027117007732396385271319433444;
      _points[1] = 0.9662347571015760139061507772469973045673828688561449124362748082633067504221000981381443699609629925;
      _weight[1] = 0.08566224618958517252014807108636644676341125074202199119931771989947288027117007732396385271319433508;
      _points[2] = 0.8306046932331322568306997975099526735032242821975850354072633529260917483035715504721432018732307282;
      _weight[2] = 0.1803807865240693037849167569188580558307609463733727411448696201185700189186308591604811009944096738;
      _points[3] = 0.1693953067668677431693002024900473264967757178024149645927366470739082516964284495278567981267692718;
      _weight[3] = 0.180380786524069303784916756918858055830760946373372741144869620118570018918630859160481100994409674;
      _points[4] = 0.6193095930415984543152508608403559677093053150700106750906975822871374671378199211246122136286745658;
      _weight[4] = 0.2339569672863455236949351719947754974058278028846052676558126599819571008101990635155550462923959912;
      _points[5] = 0.3806904069584015456847491391596440322906946849299893249093024177128625328621800788753877863713254342;
      _weight[5] = 0.2339569672863455236949351719947754974058278028846052676558126599819571008101990635155550462923959912;
      break;

    // order 12,13
    case 12 :
    case 13 :
      delivered_order = 13;
      _points.resize(7);
      _weight.resize(7);
      _points[0] = 0.9745539561713792622630948420239256312003854688353088917743845519565316651774200704028653850139628621;
      _weight[0] = 0.06474248308443484663530571633954100916429370112997333198860431936232761748602115435781270908146042202;
      _points[1] = 0.02544604382862073773690515797607436879961453116469110822561544804346833482257992959713461498603713794;
      _weight[1] = 0.06474248308443484663530571633954100916429370112997333198860431936232761748602115435781270908146042288;
      _points[2] = 0.1292344072003027800680676133596057964629261764293048699400223240162850626639097431035865838165683765;
      _weight[2] = 0.139852695744638333950733885711889791243462532613299382268507016346809405215281338406620471450598809;
      _points[3] = 0.8707655927996972199319323866403942035370738235706951300599776759837149373360902568964134161834316235;
      _weight[3] = 0.1398526957446383339507338857118897912434625326132993822685070163468094052152813384066204714505988098;
      _points[4] = 0.2970774243113014165466967939615192683263089929503149368064783741026680933869371723358436551361267061;
      _weight[4] = 0.1909150252525594724751848877444875669391825417669313673755417255153527732170648541743423296720224007;
      _points[5] = 0.7029225756886985834533032060384807316736910070496850631935216258973319066130628276641563448638732939;
      _weight[5] = 0.1909150252525594724751848877444875669391825417669313673755417255153527732170648541743423296720224007;
      _points[6] = 0.5;
      _weight[6] = 0.2089795918367346938775510204081632653061224489795918367346938775510204081632653061224489795918367347;
      break;

    // order 14,15
    case 14 :
    case 15 :
      delivered_order = 15;
      _points.resize(8);
      _weight.resize(8);
      _points[0] = 0.9801449282487681158417804342847364952141176171507260191358198886862124488717096422197194796316561341;
      _weight[0] = 0.05061426814518812957626567715498109505769704552584247852950184903237008938173539243014136965202249679;
      _points[1] = 0.01985507175123188415821956571526350478588238284927398086418011131378755112829035778028052036834386592;
      _weight[1] = 0.05061426814518812957626567715498109505769704552584247852950184903237008938173539243014136965202250399;
      _points[2] = 0.1016667612931866302042230317620847815814141341920175839649148524803913471617634539264240363521370304;
      _weight[2] = 0.1111905172266872352721779972131204422150654350256247823629546446468084072852245204268265711885989599;
      _points[3] = 0.8983332387068133697957769682379152184185858658079824160350851475196086528382365460735759636478629696;
      _weight[3] = 0.1111905172266872352721779972131204422150654350256247823629546446468084072852245204268265711885989642;
      _points[4] = 0.237233795041835507091130475405376825479017878439803571124571450363772589615719363738019299903184009;
      _weight[4] = 0.156853322938943643668981100993300656630164499501367468845131972537478135971086748480849038116964278;
      _points[5] = 0.762766204958164492908869524594623174520982121560196428875428549636227410384280636261980700096815991;
      _weight[5] = 0.156853322938943643668981100993300656630164499501367468845131972537478135971086748480849038116964278;
      _points[6] = 0.4082826787521750975302619288199080096666210935435131088414057631503977628892289429419658881444383231;
      _weight[6] = 0.1813418916891809914825752246385978060970730199471652702624115337833433673619533386621830210424142548;
      _points[7] = 0.5917173212478249024697380711800919903333789064564868911585942368496022371107710570580341118555616769;
      _weight[7] = 0.1813418916891809914825752246385978060970730199471652702624115337833433673619533386621830210424142548;
      break;

    // order 16,17
    case 16 :
    case 17 :
      delivered_order = 17;
      _points.resize(9);
      _weight.resize(9);
      _points[0] = 0.01591988024618695508221189854816356497529759975403733522498834407545981280169962346906312538655294424;
      _weight[0] = 0.04063719418078720598594607905526182533783086039120537535555383844034334315422603147278927735147130028;
      _points[1] = 0.9840801197538130449177881014518364350247024002459626647750116559245401871983003765309368746134470557;
      _weight[1] = 0.0406371941807872059859460790552618253378308603912053753555538384403433431542260314727892773514713142;
      _points[2] = 0.08198444633668210285028510596513256172794664093766200194781401018027249655920494055302690148707122983;
      _weight[2] = 0.0903240803474287020292360156214564047571689108660202422491679532356786452724731348822974886515998753;
      _points[3] = 0.9180155536633178971497148940348674382720533590623379980521859898197275034407950594469730985129287703;
      _weight[3] = 0.0903240803474287020292360156214564047571689108660202422491679532356786452724731348822974886515998796;
      _points[4] = 0.8066857163502951986543510196707370923928603024702823464364064711406336732455005992916200069517842923;
      _weight[4] = 0.1303053482014677311593714347093164248859201022186499759699985010598054078344456223238230465475086993;
      _points[5] = 0.1933142836497048013456489803292629076071396975297176535635935288593663267544994007083799930482157077;
      _weight[5] = 0.1303053482014677311593714347093164248859201022186499759699985010598054078344456223238230465475087005;
      _points[6] = 0.3378732882980955354807309926783316957140218696315134555864762615789067102324378754034506991507512164;
      _weight[6] = 0.1561735385200014200343152032922218327993774306309523227770055827995719486620096582850609609440031769;
      _points[7] = 0.6621267117019044645192690073216683042859781303684865444135237384210932897675621245965493008492487836;
      _weight[7] = 0.156173538520001420034315203292221832799377430630952322777005582799571948662009658285060960944003177;
      _points[8] = 0.5;
      _weight[8] = 0.1651196775006298815822625346434870244394053917863441672965482489292013101536911060720584530108339632;
      break;

    // order 18,19
    case 18 :
    case 19 :
      delivered_order = 19;
      _points.resize(10);
      _weight.resize(10);
      _points[0] = 0.9869532642585858600389820060422260267141349733461910596156060333482976016173180798128617824781342781;
      _weight[0] = 0.03333567215434406879678440494666589642893241716007907256434744080670603204204355088839275484252937791;
      _points[1] = 0.01304673574141413996101799395777397328586502665380894038439396665170239838268192018713821752186572192;
      _weight[1] = 0.03333567215434406879678440494666589642893241716007907256434744080670603204204355088839275484252937791;
      _points[2] = 0.9325316833444922553660483442117465242637715074826652262609798659226873775690277806783953644730228854;
      _weight[2] = 0.07472567457529029657288816982884866620127831983471368391773863437661932736331500547297363231736586137;
      _points[3] = 0.06746831665550774463395165578825347573622849251733477373902013407731262243097221932160463552697711466;
      _weight[3] = 0.07472567457529029657288816982884866620127831983471368391773863437661932736331500547297363231736596593;
      _points[4] = 0.1602952158504877968828363174425632121153526440825952661675914055237207123024625376924607132147598102;
      _weight[4] = 0.1095431812579910219977674671140815962293859352613385449404782718175999553264756406213419965886010702;
      _points[5] = 0.8397047841495122031171636825574367878846473559174047338324085944762792876975374623075392867852401898;
      _weight[5] = 0.1095431812579910219977674671140815962293859352613385449404782718175999553264756406213419965886011106;
      _points[6] = 0.2833023029353764046003670284171079188999640811718767517486492434281165054611482493874486210249411394;
      _weight[6] = 0.1346333596549981775456134607847346764298799692304418979002816381210767161595896383821133183546263798;
      _points[7] = 0.7166976970646235953996329715828920811000359188281232482513507565718834945388517506125513789750588606;
      _weight[7] = 0.1346333596549981775456134607847346764298799692304418979002816381210767161595896383821133183546263804;
      _points[8] = 0.4255628305091843945575869994351400076912175702896541521460053732420481913221657393144111851002681544;
      _weight[8] = 0.1477621123573764350869464973256691647105233585134268006771540148779979691085761646351782978968771084;
      _points[9] = 0.5744371694908156054424130005648599923087824297103458478539946267579518086778342606855888148997318456;
      _weight[9] = 0.1477621123573764350869464973256691647105233585134268006771540148779979691085761646351782978968771084;
      break;

    // order 20,21
    case 20 :
    case 21 :
      delivered_order = 21;
      _points.resize(11);
      _weight.resize(11);
      _points[0] = 0.01088567092697150359803099943857130461428879554010779228709946700816810030955500589984030091632761502;
      _weight[0] = 0.02783428355808683324137686022127428936425781284844907417419214283707770364036877194184561103615985882;
      _points[1] = 0.9891143290730284964019690005614286953857112044598922077129005329918318996904449941001596990836723848;
      _weight[1] = 0.02783428355808683324137686022127428936425781284844907417419214283707770364036877194184561103615998649;
      _points[2] = 0.9435312998840476495375788846519636333158378756126571924837055277688056569286863337211452975632986873;
      _weight[2] = 0.06279018473245231231734714961197005009880789569770175033196700540895728756623563881734382085702807703;
      _points[3] = 0.05646870011595235046242111534803636668416212438734280751629447223119434307131366627885470243670131297;
      _weight[3] = 0.0627901847324523123173471496119700500988078956977017503319670054089572875662356388173438208570284425;
      _points[4] = 0.86507600278702466204670812601557672902482153101306515598918916984350662252925961479771170548564185;
      _weight[4] = 0.0931451054638671257130488207158279458456423740201017058907532020869361740043927512346653792589896456;
      _points[5] = 0.13492399721297533795329187398442327097517846898693484401081083015649337747074038520228829451435815;
      _weight[5] = 0.09314510546386712571304882071582794584564237402010170589075320208693617400439275123466537925898987179;
      _points[6] = 0.2404519353965940920371371652706952227598864424400357554895386942566520367744635535872006099477254724;
      _weight[6] = 0.1165968822959952399592618524215875697158990861584792545136598610609661066094404979770199742191308423;
      _points[7] = 0.7595480646034059079628628347293047772401135575599642445104613057433479632255364464127993900522745276;
      _weight[7] = 0.1165968822959952399592618524215875697158990861584792545136598610609661066094404979770199742191308499;
      _points[8] = 0.6347715779761724861657659927004307623398109312195261408119628159400285331118473678519107961221336507;
      _weight[8] = 0.131402272255123331090344434945254597686382338801572278190027685742756401669772626776208498508513353;
      _points[9] = 0.3652284220238275138342340072995692376601890687804738591880371840599714668881526321480892038778663493;
      _weight[9] = 0.131402272255123331090344434945254597686382338801572278190027685742756401669772626776208498508513353;
      _points[10] = 0.5;
      _weight[10] = 0.1364625433889503153572417641681710945780209849473918737988002057266126530195794265058334322403586473;
      break;

    // order 22,23
    case 22 :
    case 23 :
      delivered_order = 23;
      _points.resize(12);
      _weight.resize(12);
      _points[0] = 0.009219682876640374654725454925359588519922400093134244768658939096103377840873008887371366054773882871;
      _weight[0] = 0.02358766819325591359730798074250853015851453699742354478025267350190486057601935533541295353770570183;
      _points[1] = 0.9907803171233596253452745450746404114800775999068657552313410609038966221591269911126286339452261171;
      _weight[1] = 0.02358766819325591359730798074250853015851453699742354478025267350190486057601935533541295353771090306;
      _points[2] = 0.9520586281852374283392329330595480962687983546066487732770378803406173978646178952434847139118666353;
      _weight[2] = 0.05346966299765921548012735909699811210728508673516244000256302105140949681374878827026865904815670116;
      _points[3] = 0.0479413718147625716607670669404519037312016453933512267229621196593826021353821047565152860881333648;
      _weight[3] = 0.05346966299765921548012735909699811210728508673516244000256302105140949681374878827026865904815772913;
      _points[4] = 0.8849513370971523435184469166064090379924628750094658188322095321245582715542356120082124996117109545;
      _weight[4] = 0.08003916427167311316732626477167953593600586524543208895494977207897711258664557534082827631852788289;
      _points[5] = 0.1150486629028476564815530833935909620075371249905341811677904678754417284457643879917875003882890453;
      _weight[5] = 0.08003916427167311316732626477167953593600586524543208895494977207897711258664557534082827631852953845;
      _points[6] = 0.7936589771433087236483512094702671401845492570240262407551354398336703496879476312178553824943741012;
      _weight[6] = 0.1015837133615329608745322279048991882532590736372950731992972828988228162552364218975721975323025648;
      _points[7] = 0.2063410228566912763516487905297328598154507429759737592448645601663296503120523687821446175056258989;
      _weight[7] = 0.1015837133615329608745322279048991882532590736372950731992972828988228162552364218975721975323026497;
      _points[8] = 0.3160842505009099031236542316781412193718199293322951893441000602479550352416060630606327857497267114;
      _weight[8] = 0.1167462682691774043804249494624390281297049860998774373652617489107460000397058376403395132542818442;
      _points[9] = 0.6839157494990900968763457683218587806281800706677048106558999397520449647583939369393672142502732886;
      _weight[9] = 0.1167462682691774043804249494624390281297049860998774373652617489107460000397058376403395132542818454;
      _points[10] = 0.5626167042557344577362206847319265649916984581527221366064608773742310281206948443714341492347456798;
      _weight[10] = 0.1245735229067013925002812180214756054152304512848094156976755015581397137286440215155784003090211765;
      _points[11] = 0.4373832957442655422637793152680734350083015418472778633935391226257689718793051556285658507652543202;
      _weight[11] = 0.1245735229067013925002812180214756054152304512848094156976755015581397137286440215155784003090211765;
      break;

    // order 24,25
    case 24 :
    case 25 :
      delivered_order = 25;
      _points.resize(13);
      _weight.resize(13);
      _points[0] = 0.9920915273592940747364147244035548055324952809629374543470036602142976189378134209302846436307092946;
      _weight[0] = 0.02024200238265793976001079610049303002099327287249443406752330375249723025639635524721040621651256352;
      _points[1] = 0.007908472640705925263585275596445194467504719037062545652996339785702381062186579069715356369290706896;
      _weight[1] = 0.02024200238265793976001079610049303002099327287249443406752330375249723025639635524721040621651575551;
      _points[2] = 0.9587991996114889826032739182503597561952373950558416479476426728298296042948049571417426951702914619;
      _weight[2] = 0.04606074991886422395721088797689856046184199993111841954419577366979686486381646314594890787783233253;
      _points[3] = 0.04120080038851101739672608174964024380476260494415835205235732717017039570519504285825730482970853578;
      _weight[3] = 0.04606074991886422395721088797689856046184199993111841954419577366979686486381646314594890787787365219;
      _points[4] = 0.9007890453666549563971032447914299451528078623952500149486923569296110581133200610150149370926585299;
      _weight[4] = 0.069436755109893619231800888434435733810931359131649113823177508252886260767444767862590771427295539;
      _points[5] = 0.09921095463334504360289675520857005484719213760474998505130764307038894188667993898498506290734147097;
      _weight[5] = 0.06943675510989361923180088843443573381093135913164911382317750825288626076744476786259077142729935376;
      _points[6] = 0.1788253302798298896780076965022421749641513008692115713054287960406782234275032125428058499429042223;
      _weight[6] = 0.08907299038097286914002334599804899775640632533050825149339722014457253474937436174735847561115655018;
      _points[7] = 0.8211746697201701103219923034977578250358486991307884286945712039593217765724967874571941500570957777;
      _weight[7] = 0.08907299038097286914002334599804899775640632533050825149339722014457253474937436174735847561115720583;
      _points[8] = 0.724246375518223426438956426063819933900960833720878939479141473729122046033108571822519104277366505;
      _weight[8] = 0.1039080237684442511562616096530263816932913045997517746095555599582692717825422161302977640233059593;
      _points[9] = 0.2757536244817765735610435739361800660990391662791210605208585262708779539668914281774808957226334949;
      _weight[9] = 0.1039080237684442511562616096530263816932913045997517746095555599582692717825422161302977640233059661;
      _points[10] = 0.6152291579775673970327640605489944176057711879417655817346307489185810418442909754064014723823400647;
      _weight[10] = 0.1131415901314486192060450930198883092173788688077785099324842743857878315602499855209131593331569649;
      _points[11] = 0.3847708420224326029672359394510055823942288120582344182653692510814189581557090245935985276176599353;
      _weight[11] = 0.1131415901314486192060450930198883092173788688077785099324842743857878315602499855209131593331569649;
      _points[12] = 0.5;
      _weight[12] = 0.1162757766154369550972947576344179740783137386533989930593327196723800120403517006913610310213706817;
      break;

    // order 26,27
    case 26 :
    case 27 :
      delivered_order = 27;
      _points.resize(14);
      _weight.resize(14);
      _points[0] = 0.006858095651593830579201366647973599161954296380387059177964594111125222933754181044676880167424125515;
      _weight[0] = 0.01755973016587593151591643806909589030985280463856363829074994509820816141890413526883839849926422796;
      _points[1] = 0.9931419043484061694207986333520264008380457036196129408220354058888747770662458189553231198325758757;
      _weight[1] = 0.01755973016587593151591643806909589030985280463856363829074994509820816141890413526883839849929733993;
      _points[2] = 0.9642174418317867586681955696889371322385196052049188093589812237410655467721799265557069528418287599;
      _weight[2] = 0.04007904357988010490281663853142715479184889269729738260069953274478573722864358493176809540971271623;
      _points[3] = 0.03578255816821324133180443031106286776148039479508119064101877625893445322782007344429304715817123803;
      _weight[3] = 0.0400790435798801049028166385314271547918488926972973826006995327447857372286435849317680954097315832;
      _points[4] = 0.9136006575348824965948973713251974805198505507375405907803545271207399154050144367852131950689447722;
      _weight[4] = 0.06075928534395159234470740453623831297833467284503733614553769627157987194626324615940995313520037766;
      _points[5] = 0.08639934246511750340510262867480251948014944926245940921964547287926008459498556321478680493105522878;
      _weight[5] = 0.06075928534395159234470740453623831297833467284503733614553769627157987194626324615940995313521470206;
      _points[6] = 0.8436464524058427350740099015096670687692006063735853378096332443140924480915666284736865352526059193;
      _weight[6] = 0.07860158357909676728480096931192107830283401866866168748465852193738408818480414925697904668120528128;
      _points[7] = 0.1563535475941572649259900984903329312307993936264146621903667556859075519084333715263134647473940806;
      _weight[7] = 0.07860158357909676728480096931192107830283401866866168748465852193738408818480414925697904668120705796;
      _points[8] = 0.2423756818209229540173546407244056688455573587153469815242476154536075240839721697739639898246135538;
      _weight[8] = 0.09276919873896890687085829506257851812446130146866582951001746253454917513176272221277636557335623116;
      _points[9] = 0.7576243181790770459826453592755943311544426412846530184757523845463924759160278302260360101753864463;
      _weight[9] = 0.09276919873896890687085829506257851812446130146866582951001746253454917513176272221277636557335624966;
      _points[10] = 0.3404438155360551197821640879157622665828693982330780217016749063713332797436036084175331472893267934;
      _weight[10] = 0.1025992318606478019829620328306090278551695306547097258584486451416835724126248601697159199959454469;
      _points[11] = 0.6595561844639448802178359120842377334171306017669219782983250936286667202563963915824668527106732066;
      _weight[11] = 0.1025992318606478019829620328306090278551695306547097258584486451416835724126248601697159199959454481;
      _points[12] = 0.4459725256463281689668776748900826261940241972628812214795894693459932354941349964349496559116553164;
      _weight[12] = 0.1076319267315788950979382216581300176374987790270644001098881962718093936769973020005122207054097891;
      _points[13] = 0.5540274743536718310331223251099173738059758027371187785204105306540067645058650035650503440883446836;
      _weight[13] = 0.1076319267315788950979382216581300176374987790270644001098881962718093936769973020005122207054097891;
      break;

    // order 28,29
    case 28 :
    case 29 :
      delivered_order = 29;
      _points.resize(15);
      _weight.resize(15);
      _points[0] = 0.006003740989757285755217140706693709426513591438119255000001242206305781315490287643638974815840423912;
      _weight[0] = 0.01537662099805863417731419678860220886087407241671703713211414275211859473355858401951938536567818793;
      _points[1] = 0.9939962590102427142447828592933062905734864085618807449999987577936942186845097123563610251841595731;
      _weight[1] = 0.01537662099805863417731419678860220886087407241671703713211414275211859473355858401951938536633108639;
      _points[2] = 0.9686366962003529521538794738551047356219981367576522289506815381751014868985227639752737930871340456;
      _weight[2] = 0.03518302374405406235463370822533366923335401637716535991295364645719352775643711852242022603232734774;
      _points[3] = 0.03136330379964704784612052614489526437800186324234777104931846182489851310147723602472620691286596038;
      _weight[3] = 0.03518302374405406235463370822533366923335401637716535991295364645719352775643711852242022603294154521;
      _points[4] = 0.07589670829478639189967583961289157431687191263150368295213622061966246241292725740119614012458925999;
      _weight[4] = 0.05357961023358596750593477334293465170777185787905099034351119456093899742615789986284292856885599421;
      _points[5] = 0.9241032917052136081003241603871084256831280873684963170478637793803375375870727425988038598754107365;
      _weight[5] = 0.05357961023358596750593477334293465170777185787905099034351119456093899742615789986284292856902630637;
      _points[6] = 0.8622088656800850237080930273069690048154496472920512817757117103520618908389626094980505488015671642;
      _weight[6] = 0.06978533896307715722390239725551416126042513765775562160119556431554422227095390584038412868178503037;
      _points[7] = 0.1377911343199149762919069726930309951845503527079487182242882896479381091610373905019494511984328364;
      _weight[7] = 0.06978533896307715722390239725551416126042513765775562160119556431554422227095390584038412868179665823;
      _points[8] = 0.2145139136957305762313866313730446793808068018586251975733672914729023100651207102582926857150869278;
      _weight[8] = 0.08313460290849696677660043024060440556545009004920645366093259528177678160613925885535258714620779062;
      _points[9] = 0.7854860863042694237686133686269553206191931981413748024266327085270976899348792897417073142849130721;
      _weight[9] = 0.08313460290849696677660043024060440556545009004920645366093259528177678160613925885535258714620808482;
      _points[10] = 0.302924326461218315051396314509477265818623611920650872484417328024195521106519291012251442919170119;
      _weight[10] = 0.09308050000778110551340028093321141225311300613896420140774786365500662775134958030947488444304965858;
      _points[11] = 0.6970756735387816849486036854905227341813763880793491275155826719758044788934807089877485570808298811;
      _weight[11] = 0.09308050000778110551340028093321141225311300613896420140774786365500662775134958030947488444304966241;
      _points[12] = 0.3994029530012827388496858483027018960935817727686811601920251376950258804984899061990818709662394704;
      _weight[12] = 0.09921574266355578822805916322191966240934627997877099674236896396456239876671713406665749958240891154;
      _points[13] = 0.6005970469987172611503141516972981039064182272313188398079748623049741195015100938009181290337605296;
      _weight[13] = 0.09921574266355578822805916322191966240934627997877099674236896396456239876671713406665749958240891161;
      _points[14] = 0.5;
      _weight[14] = 0.1012891209627806364403100999837596574193310790047386783983520580257176993773730370466967203563940161;
      break;

    // order 30,31
    case 30 :
    case 31 :
      delivered_order = 31;
      _points.resize(16);
      _weight.resize(16);
      _points[0] = 0.005299532504175033701922913274833686286862964171177434974388047634337931392087301530731784046600902477;
      _weight[0] = 0.01357622970587704742589028622800905175613368778338039899530515953690205683210808662466288961558883448;
      _points[1] = 0.9947004674958249662980770867251663137131370358288225650256119523656620686079126984692682159533990871;
      _weight[1] = 0.01357622970587704742589028622800905175613368778338039899530515953690205683210808662466288961642578809;
      _points[2] = 0.9722875115366162880389942077673041725455696362955363004627768260333048944513411521097828643690791645;
      _weight[2] = 0.03112676196932394643142191849718884713749325417645342895065175790976786944352190953060585476930010037;
      _points[3] = 0.02771248846338371196100579223269582745443036370446369953722317396669510554865884789021713563092085786;
      _weight[3] = 0.03112676196932394643142191849718884713749325417645342895065175790976786944352190953060585476935955411;
      _points[4] = 0.06718439880608412805976605114380343380633230757623664594824428721611980114375472087143375281761380758;
      _weight[4] = 0.04757925584124639240496255380112311317763175159185632907841114361481587978884097972351247865969801944;
      _points[5] = 0.9328156011939158719402339488561965661936676924237633540517557127838801988562452791285662471823861744;
      _weight[5] = 0.04757925584124639240496255380112311317763175159185632907841114361481587978884097972351247866179909653;
      _points[6] = 0.8777022041775015169475505974237211341769068282287515048908785884611484305156358388603110284596247239;
      _weight[6] = 0.06231448562776693602623814109600821007244342961110133997237529521470548196073267679898459500869048106;
      _points[7] = 0.1222977958224984830524494025762788658230931717712484951091214115388515694843641611396889715403752838;
      _weight[7] = 0.06231448562776693602623814109600821007244342961110133997237529521470548196073267679898459500869141184;
      _points[8] = 0.8089381222013218742233358820243955094959411088828288970518986777708666588774057122284555152139792502;
      _weight[8] = 0.07479799440828836604075086527373927448524553410391823340271098109368020201020899122588931920152688622;
      _points[9] = 0.191061877798678125776664117975604490504058891117171102948101322229133341122594287771544484786020748;
      _weight[9] = 0.07479799440828836604075086527373927448524553410391823340271098109368020201020899122588931920153081579;
      _points[10] = 0.7290083888286136931712097214917887867700158065177617454505773754738795871451468038677177639679940468;
      _weight[10] = 0.08457825969750126909465603951517998110581973670801414087254146784040183210496526546607766127103887189;
      _points[11] = 0.2709916111713863068287902785082112132299841934822382545494226245261204128548531961322822360320059534;
      _weight[11] = 0.08457825969750126909465603951517998110581973670801414087254146784040183210496526546607766127103912237;
      _points[12] = 0.6408017753896294566152302507302480532430347453852999002744173669779625897495653852207201145760200796;
      _weight[12] = 0.09130170752246179443338183398460996969177811182732464120924757218971523247505558748020021255849263684;
      _points[13] = 0.3591982246103705433847697492697519467569652546147000997255826330220374102504346147792798854239799204;
      _weight[13] = 0.09130170752246179443338183398460996969177811182732464120924757218971523247505558748020021255849263706;
      _points[14] = 0.4524937450811812799073403322875209684348234721554672716513900913874373508777039335076206535121083239;
      _weight[14] = 0.09472530522753424814269836160414155257345449419795148751875662260001144538456650315006698891676697614;
      _points[15] = 0.5475062549188187200926596677124790315651765278445327283486099086125626491222960664923793464878916761;
      _weight[15] = 0.09472530522753424814269836160414155257345449419795148751875662260001144538456650315006698891676697614;
      break;

    // order 32,33
    case 32 :
    case 33 :
      delivered_order = 33;
      _points.resize(17);
      _weight.resize(17);
      _points[0] = 0.004712262342791332162282990029667361746105074770217848608045606628828071264688983144320779675129030429;
      _weight[0] = 0.01207415143427396598005501314378266234584865797251263915559257441510919835275524317979262072372571691;
      _points[1] = 0.9952877376572086678377170099703326382538949252297821513919543933711719287353110168556792203248709665;
      _weight[1] = 0.01207415143427396598005501314378266234584865797251263915559257441510919835275524317979262072798397032;
      _points[2] = 0.02466223911561611938864152105209848927830747672044564616501539379394231686390070262498154862426577667;
      _weight[2] = 0.02772976468699360056472008267912233025642312597661442349686203935512871300166731918663789437619580271;
      _points[3] = 0.9753377608843838806113584789479015107216925232795543538349846062060576831360992973750184513757342315;
      _weight[3] = 0.02772976468699360056472008267912233025642312597661442349686203935512871300166731918663789438923065064;
      _points[4] = 0.9401195768634929510614778472440778463117084089672139501759550796620135652522056057591535969342795476;
      _weight[4] = 0.04251807415858959044176768509553103692524569460925273788320518036939199639374132387349380214026392876;
      _points[5] = 0.05988042313650704893852215275592215368829159103278604982404492033798643474779439424084640306572044363;
      _weight[5] = 0.04251807415858959044176768509553103692524569460925273788320518036939199639374132387349380215620526406;
      _points[6] = 0.8907570019484007034626150277602380251119862363702842562566572677562888080797565380866902504334808315;
      _weight[6] = 0.05594192359670198554739419281317796336792171213153852500924324122454783982180491780761085226210241093;
      _points[7] = 0.1092429980515992965373849722397619748880137636297157437433427322437111919202434619133097495665191737;
      _weight[7] = 0.05594192359670198554739419281317796336792171213153852500924324122454783982180491780761085226455009237;
      _points[8] = 0.1711644203916546170748488916784988324260970542620133780973841522463378512126512091235044063472449388;
      _weight[8] = 0.06756818423426273664315999085117509868606292661724451018899730534443362149496927204875472415680701704;
      _points[9] = 0.8288355796083453829251511083215011675739029457379866219026158477536621487873487908764955936527550596;
      _weight[9] = 0.06756818423426273664315999085117509868606292661724451018899730534443362149496927204875472415684703185;
      _points[10] = 0.7563452685432384839431232843147759372914618612055864529563657494821424624713927401409902061902588012;
      _weight[10] = 0.07702288053840514404071579740097930597024152923550896719263235567572337092983822554580872467672521159;
      _points[11] = 0.243654731456761516056876715685224062708538138794413547043634250517857537528607259859009793809741199;
      _weight[11] = 0.07702288053840514404071579740097930597024152923550896719263235567572337092983822554580872467672663593;
      _points[12] = 0.6756158817269381576485927585476730025202698757878375116595805097738971308233747864487915723017545524;
      _weight[12] = 0.08400205107822502225498533189416157751059906448253700713497792567016155325001229328060192486945988784;
      _points[13] = 0.3243841182730618423514072414523269974797301242121624883404194902261028691766252135512084276982454476;
      _weight[13] = 0.08400205107822502225498533189416157751059906448253700713497792567016155325001229328060192486945989544;
      _points[14] = 0.5892420907479239279253387468270327787377096663457628217814759071353487752396502880851444611048175023;
      _weight[14] = 0.08828135268349632316263549505659861957546220900037405902157220345660451810364134022616734534204332795;
      _points[15] = 0.4107579092520760720746612531729672212622903336542371782185240928646512247603497119148555388951824977;
      _weight[15] = 0.08828135268349632316263549505659861957546220900037405902157220345660451810364134022616734534204332799;
      _points[16] = 0.5;
      _weight[16] = 0.0897232351781032627291328221309428107243901599488342618338343489777983773031401297022642228762521388;
      break;

    // order 34,35
    case 34 :
    case 35 :
      delivered_order = 35;
      _points.resize(18);
      _weight.resize(18);
      _points[0] = 0.004217415789534526634991997646924614873710531577280153540162184880071453204110195124118265193699399567;
      _weight[0] = 0.01080800676324165515667135513322623469384261573779497273103799507067654511867256095162565153472427187;
      _points[1] = 0.9957825842104654733650080023530753851262894684227198464598378151199285467958898048758817348063006366;
      _weight[1] = 0.01080800676324165515667135513322623469384261573779497273103799507067654511867256095162565154865900931;
      _points[2] = 0.9779119747856988775905979464648881549864220674056532394226938148454490356023866119789411964798169198;
      _weight[2] = 0.02485727444748489822666747310131932084043312306445510112315215393278617164790170814752068547592735646;
      _points[3] = 0.02208802521430112240940205353511184501357793259434676057730618515455096439761338802105880352018300695;
      _weight[3] = 0.02485727444748489822666747310131932084043312306445510112315215393278617164790170814752068552847842593;
      _points[4] = 0.9463012332487778696030302955635727577039476356761491070937331574536202912183924679153337935403015991;
      _weight[4] = 0.03821286512744452826456483880831826280265895310417914372476068961720500364589648967088255123780103244;
      _points[5] = 0.05369876675122213039696970443642724229605236432385089290626684254637970878160753208466620645969845262;
      _weight[5] = 0.03821286512744452826456483880831826280265895310417914372476068961720500364589648967088255130463489598;
      _points[6] = 0.9018524794862615578412087275072953985516494608059612408752140320976940527144721436141434827212058818;
      _weight[6] = 0.05047102205314358278140699246241730353140056944383945080518726832782539869024926167622531935947931249;
      _points[7] = 0.09814752051373844215879127249270460144835053919403875912478596790230594728552785638585651727879410136;
      _weight[7] = 0.05047102205314358278140699246241730353140056944383945080518726832782539869024926167622531936152909078;
      _points[8] = 0.8458435215301766039374455406444241947261352864087538794510813284185986844518146255669054040725663105;
      _weight[8] = 0.06127760335573923009225956340010077761408194866671954858362675682702871979970184091909860996236098967;
      _points[9] = 0.1541564784698233960625544593555758052738647135912461205489186715814013155481853744330945959274336919;
      _weight[9] = 0.06127760335573923009225956340010077761408194866671954858362675682702871979970184091909860996247060097;
      _points[10] = 0.2201145844630262326960642257373354315361867571146452916800065279689077358967397401704589758199778143;
      _weight[10] = 0.07032145733532532560236565187597361404775120516548627994172809763023279346387494851533138451345573173;
      _points[11] = 0.7798854155369737673039357742626645684638132428853547083199934720310922641032602598295410241800221855;
      _weight[11] = 0.07032145733532532560236565187597361404775120516548627994172809763023279346387494851533138451345944567;
      _points[12] = 0.2941244192685786769820341030834741814605051589399872443594255661048051634497872951128265748031744856;
      _weight[12] = 0.07734233756313262246270900191818738609660919813367708633332095736389143461532186515617346192611193334;
      _points[13] = 0.7058755807314213230179658969165258185394948410600127556405744338951948365502127048871734251968255144;
      _weight[13] = 0.07734233756313262246270900191818738609660919813367708633332095736389143461532186515617346192611199996;
      _points[14] = 0.3740568871542472452055135725610443849185691171701797709898644841316077532221378890964612289453068764;
      _weight[14] = 0.0821382418729163614930268882329637952061694769986764766222484854558242109226040038776818788735302449;
      _points[15] = 0.6259431128457527547944864274389556150814308828298202290101355158683922467778621109035387710546931236;
      _weight[15] = 0.0821382418729163614930268882329637952061694769986764766222484854558242109226040038776818788735302449;
      _points[16] = 0.5423875065208676506211309264678919058666586934530449600216822588127498953266400008189022753637198062;
      _weight[16] = 0.08457119148157179592032823506749330516705290968517194013493759577452972209577732108546045701988907679;
      _points[17] = 0.4576124934791323493788690735321080941333413065469550399783177411872501046733599991810977246362801938;
      _weight[17] = 0.08457119148157179592032823506749330516705290968517194013493759577452972209577732108546045701988907679;
      break;

    // order 36,37
    case 36 :
    case 37 :
      delivered_order = 37;
      _points.resize(19);
      _weight.resize(19);
      _points[0] = 0.9962034219217922015945088351266302467946582007016053933398397195456159514792614419018374604367093356;
      _weight[0] = 0.009730894114863238518156020732219217876453304534643320396340236230800718784052774105426043995362173783;
      _points[1] = 0.003796578078207798405491164873369753205341799298394606660160280454384048520738558098162539563290576184;
      _weight[1] = 0.009730894114863238518156020732219217876453304534643320396340236230800718784052774105426044173769122249;
      _points[2] = 0.980104076067415015426389420343825763307545751637069052958908167216100374968744256610371780745770797;
      _weight[2] = 0.02240711338284980016641907870099710597587711373392880104292726338382149569213972882233451675157216316;
      _points[3] = 0.01989592393258498457361057965617423669245424836293094704109183278389962503125574338962821925422939313;
      _weight[3] = 0.02240711338284980016641907870099710597587711373392880104292726338382149569213972882233451752427173122;
      _points[4] = 0.04842204819259104917866953573384375609530303297132209115248378761918209770494789052123988581535143365;
      _weight[4] = 0.03452227136882061329035412900300652248092401584380656556145021384801748745321951075883154737770809981;
      _points[5] = 0.9515779518074089508213304642661562439046969670286779088475162123808179022950521094787601141846484121;
      _weight[5] = 0.03452227136882061329035412900300652248092401584380656556145021384801748745321951075883154804745494595;
      _points[6] = 0.9113573282685714124894612433563569508872692431034150206849319443027501714518429160134331115546303493;
      _weight[6] = 0.04574501081122499973223104706191982633045582564829939233249467245103111052189863080287385751297978919;
      _points[7] = 0.08864267173142858751053875664364304911273075689658497931506805569724982854815708398656688844536971947;
      _weight[7] = 0.04574501081122499973223104706191982633045582564829939233249467245103111052189863080287385752662736252;
      _points[8] = 0.1395169113323853106914520695881091851714290835456666125307047643066927204260069735782833086643367062;
      _weight[8] = 0.05578332277366699735801195084088299874066592691994688776073057143822948805282323530050214248021619462;
      _points[9] = 0.860483088667614689308547930411890814828570916454333387469295235693307279573993026421716691335663273;
      _weight[9] = 0.05578332277366699735801195084088299874066592691994688776073057143822948805282323530050214248274414005;
      _points[10] = 0.1997273476691594882651809175268803600658389586338537162067066371658075456515645797876221023342730016;
      _weight[10] = 0.06437698126966811383775789242843855852791978854673151727355219231115180202831583996571650116696087894;
      _points[11] = 0.8002726523308405117348190824731196399341610413661462837932933628341924543484354202123778976657270034;
      _weight[11] = 0.06437698126966811383775789242843855852791978854673151727355219231115180202831583996571650116705281951;
      _points[12] = 0.2677146293120195271413664259479488160118571426879317015078455612121579394432872966567752271396340272;
      _weight[12] = 0.07130335108680330588787305472095148623783417241223693046328582795322912423645162550747003591862412103;
      _points[13] = 0.7322853706879804728586335740520511839881428573120682984921544387878420605567127033432247728603659722;
      _weight[13] = 0.07130335108680330588787305472095148623783417241223693046328582795322912423645162550747003591862432269;
      _points[14] = 0.6582820499818149159950586644249224589461426095664436225778644933989464429102881989984194460432401755;
      _weight[14] = 0.07638302103292983338942770044883149923050413361821431176155077653740552182553160682740492351539352549;
      _points[15] = 0.3417179500181850840049413355750775410538573904335563774221355066010535570897118010015805539567598244;
      _weight[15] = 0.07638302103292983338942770044883149923050413361821431176155077653740552182553160682740492351539354559;
      _points[16] = 0.5801793228201126879340480578703717747524367502354376894373217258031603043401955368283697867497404565;
      _weight[16] = 0.07948442169697717382497821973252360083939007909756304787558745766237048929169252987130523836300323926;
      _points[17] = 0.4198206771798873120659519421296282252475632497645623105626782741968396956598044631716302132502595435;
      _weight[17] = 0.07948442169697717382497821973252360083939007909756304787558745766237048929169252987130523836300323929;
      _points[18] = 0.5;
      _weight[18] = 0.08052722492439184798958181266045836751995127928925845106416157636788552422774903607627038285846452347;
      break;

    // order 38,39
    case 38 :
    case 39 :
      delivered_order = 39;
      _points.resize(20);
      _weight.resize(20);
      _points[0] = 0.003435700407452537606938805764339860888676434549172051925907934391007641186123109580275298751713954469;
      _weight[0] = 0.008807003569576059155930981175926408181071552771668366262174663338674209629810923908701553356090040729;
      _points[1] = 0.996564299592547462393061194235660139111323565450827948074092065608992358813876890419724701248285876;
      _weight[1] = 0.008807003569576059155930981175926408181071552771668366262174663338674209629810923908701553563226498553;
      _points[2] = 0.9819859636389568956338330655986386109560301639030944280317687969460207903921915284900090626279828738;
      _weight[2] = 0.02030071490019347066551997613746605493954531999497576840880342728091614837549366414776945721436983009;
      _points[3] = 0.01801403636104310436616693440136138904396983609690557196823120305397920960780847150999093737201747363;
      _weight[3] = 0.02030071490019347066551997613746605493954531999497576840880342728091614837549366414776945930224083097;
      _points[4] = 0.9561172141256629529338762206016490565245923987118458873979411095790354456043595394682223630964602397;
      _weight[4] = 0.03133602416705453178475326759352080317580053828921818204979217271898740551683283932228188052636258305;
      _points[5] = 0.04388278587433704706612377939835094347540760128815411260205889042096455439564046053177763690353951217;
      _weight[5] = 0.03133602416705453178475326759352080317580053828921818204979217271898740551683283932228188185922162769;
      _points[6] = 0.08044151408889058830273546914923965733518531746718131337375363723356945300033759504038532971702103414;
      _weight[6] = 0.04163837078835237436237907161102310305008891429158164537244103039284654144703970973568759498491074799;
      _points[7] = 0.9195584859111094116972645308507603426648146825328186866262463627664305469996624049596146702829790438;
      _weight[7] = 0.04163837078835237436237907161102310305008891429158164537244103039284654144703970973568759537895086086;
      _points[8] = 0.1268340467699246036928474648221792048446346602154117779302270469657323224809224676594479431896762949;
      _weight[8] = 0.05096505990862021751837506774017493808334582801169627813098580809842616101269717323767465784984593666;
      _points[9] = 0.8731659532300753963071525351778207951553653397845882220697729530342676775190775323405520568103236989;
      _weight[9] = 0.05096505990862021751837506774017493808334582801169627813098580809842616101269717323767465787679251824;
      _points[10] = 0.8180268403632575127264183481131429683716945583996842319697233112732706312927150662793515977478806628;
      _weight[10] = 0.05909726598075920865618868885569114350252060977448438772344497601008737417525575815286434391364216924;
      _points[11] = 0.1819731596367424872735816518868570316283054416003157680302766887267293687072849337206484022521193356;
      _weight[11] = 0.05909726598075920865618868885569114350252060977448438772344497601008737417525575815286434391379151647;
      _points[12] = 0.755433500975413549002182025477625499212745664601213416736174309947367485195382864072015841525433889;
      _weight[12] = 0.06584431922458831344924724987408156745805525557349176349821824685442717821474046657177898759196353775;
      _points[13] = 0.2445664990245864509978179745223745007872543353987865832638256900526325148046171359279841584745661111;
      _weight[13] = 0.06584431922458831344924724987408156745805525557349176349821824685442717821474046657177898759199220677;
      _points[14] = 0.3131469556422902196637259114875363813021268391471586440860256932421771178134702360520521581827333106;
      _weight[14] = 0.07104805465919102566464916253358246651725770669601015166868354149191404374896718380847461214160016571;
      _points[15] = 0.6868530443577097803362740885124636186978731608528413559139743067578228821865297639479478418172666894;
      _weight[15] = 0.07104805465919102566464916253358246651725770669601015166868354149191404374896718380847461214160037349;
      _points[16] = 0.613892925570822539040248097684287312371544468841463736157317869603585670931777913897476062595484354;
      _weight[16] = 0.07458649323630187339391436850098471834633995204068415824810560890492221129779339034698066301760523947;
      _points[17] = 0.386107074429177460959751902315712687628455531158536263842682130396414329068222086102523937404515646;
      _weight[17] = 0.07458649323630187339391436850098471834633995204068415824810560890492221129779339034698066301760523991;
      _points[18] = 0.5382632605667486668773202046994191055023981334067487504023976221921281710241684891207725570907781078;
      _weight[18] = 0.07637669356536292534904216597754879674597432255618929863735052490879872658136889076778624391825195297;
      _points[19] = 0.4617367394332513331226797953005808944976018665932512495976023778078718289758315108792274429092218922;
      _weight[19] = 0.07637669356536292534904216597754879674597432255618929863735052490879872658136889076778624391825195297;
      break;

    // order 40,41
    case 40 :
    case 41 :
      delivered_order = 41;
      _points.resize(21);
      _weight.resize(21);
      _points[0] = 0.9968760853101947501301210179689704645966692273911645927904369273565480545114964034990643735676197425;
      _weight[0] = 0.008008614128887166662112308429235507632945211058951241274088955056779383680659431157453347771312310018;
      _points[1] = 0.003123914689805249869878982031029535403330772608835407209563072643451945488503596500935626432380384723;
      _weight[1] = 0.008008614128887166662112308429235507632945211058951241274088955056779383680659431157453351749114303732;
      _points[2] = 0.01638658071684685284168889254615241928765315633507657502351443595743951999745985601408129906803823328;
      _weight[2] = 0.01847689488542624689997533414966483309447215407436491871358459093939287557878370422926170697737740157;
      _points[3] = 0.9836134192831531471583111074538475807123468436649234249764855640425604800025401439859187009319615024;
      _weight[3] = 0.01847689488542624689997533414966483309447215407436491871358459093939287557878370422926172175919579072;
      _points[4] = 0.03995033292479958560490643314251555292042619517588915141193225645450921846529608550413402431396548965;
      _weight[4] = 0.02856721271342860414181791323622397874564379841312802072125366171352452769982600404414322716617000998;
      _points[5] = 0.9600496670752004143950935668574844470795738048241108485880677435454907815347039144958659756860347123;
      _weight[5] = 0.02856721271342860414181791323622397874564379841312802072125366171352452769982600404414322962279680312;
      _points[6] = 0.9266816822916586418236253192937838351380529015896719853714958146971214531419175734861448185958476768;
      _weight[6] = 0.03805005681418965100852582665009158961307717621198301426073424290822675829330037499656830937779117347;
      _points[7] = 0.07331831770834135817637468070621616486194709841032801462850418530287854685808242651385518140415223744;
      _weight[7] = 0.03805005681418965100852582665009158961307717621198301426073424290822675829330037499656830966790713345;
      _points[8] = 0.1157800182621610456920610743468859825895116471143152245656366674849906287301494102064641704530676751;
      _weight[8] = 0.04672221172801693077664487055696604424176332368079642243334763581628894888685619367593429425889811223;
      _points[9] = 0.8842199817378389543079389256531140174104883528856847754343633325150093712698505897935358295469323533;
      _weight[9] = 0.04672221172801693077664487055696604424176332368079642243334763581628894888685619367593429445743788085;
      _points[10] = 0.833569402098706159652983334995169581298514671655701421237733541173597096557848147649755244281395587;
      _weight[10] = 0.05439864958357418883173728903505282101684979789692816527639104358448682188313469419058838120027728265;
      _points[11] = 0.1664305979012938403470166650048304187014853283442985787622664588264029034421518523502447557186044041;
      _weight[11] = 0.05439864958357418883173728903505282101684979789692816527639104358448682188313469419058838122180361033;
      _points[12] = 0.2241905820563900964704906016378433566889698878846601674978470802501976091441579814715095060504845149;
      _weight[12] = 0.06091570802686426709768358856286679917816881278076872512149190392137945061467548197097422700245561668;
      _points[13] = 0.7758094179436099035295093983621566433110301121153398325021529197498023908558420185284904939495154868;
      _weight[13] = 0.06091570802686426709768358856286679917816881278076872512149190392137945061467548197097422700249951898;
      _points[14] = 0.7121710601037193917868344442718940260482226159198172921121291179482434418394007784999360464569138182;
      _weight[14] = 0.06613446931666873089052628724838780216450577007157841160917516157589129928261519951184529780764479093;
      _points[15] = 0.2878289398962806082131655557281059739517773840801827078878708820517565581605992215000639535430861817;
      _weight[15] = 0.06613446931666873089052628724838780216450577007157841160917516157589129928261519951184529780764839634;
      _points[16] = 0.3559893415987994516996037419676998400454908681769833856228592376253775285290786160733304858198915867;
      _weight[16] = 0.06994369739553657736106671193379155544639658047745980218686566316212163123260307830816081080108004754;
      _points[17] = 0.6440106584012005483003962580323001599545091318230166143771407623746224714709213839266695141801084133;
      _weight[17] = 0.06994369739553657736106671193379155544639658047745980218686566316212163123260307830816081080108004754;
      _points[18] = 0.5727809270804475454685154911693431650581630122189688787107441949927736404416598988452579892191042265;
      _weight[18] = 0.07226220199498502953191358327687627180497498109854991737623649444304865467169593493263483293242601162;
      _points[19] = 0.4272190729195524545314845088306568349418369877810311212892558050072263595583401011547420107808957735;
      _weight[19] = 0.07226220199498502953191358327687627180497498109854991737623649444304865467169593493263483293242601162;
      _points[20] = 0.5;
      _weight[20] = 0.07304056682484521359599257384168559412240478847098272205366129375771929635169980596487109556323312786;
      break;

    // order 42,43
    case 42 :
    case 43 :
      delivered_order = 43;
      _points.resize(22);
      _weight.resize(22);
      _points[0] = 0.002852707258800353963484289419350509803472900801984232511488537516671751147960044089614037111865173732;
      _weight[0] = 0.007313997649136100342495549023592722595105974562161865462248795710094053266374085571141880346311089378;
      _points[1] = 0.9971472927411996460365157105806494901965270991980157674885114624833282488520399559103859628881355814;
      _weight[1] = 0.007313997649136100342495549023592722595105974562161865462248795710094053266374085571141883008544226611;
      _points[2] = 0.9850302489177143635619754933826343554029844615689014847798691061681871303874212543187706773135177033;
      _weight[2] = 0.01688745079240707739665112343295645067458465723723733021644159727997575587653074419945745695676145639;
      _points[3] = 0.01496975108228563643802450661736564459701553843109851522013089383181286961257874568122932268648048749;
      _weight[3] = 0.01688745079240707739665112343295645067458465723723733021644159727997575587653074419945762155251412539;
      _points[4] = 0.03652161390641299973965353037047340168233517331397400897771340423643194044422943724815312357627569228;
      _weight[4] = 0.02614666757634164297015602563660562805607504678461815806135504164883817117996641239098413278077729423;
      _points[5] = 0.9634783860935870002603464696295265983176648266860259910222865957635680595557705627518468764237260872;
      _weight[5] = 0.02614666757634164297015602563660562805607504678461815806135504164883817117996641239098413540926935972;
      _points[6] = 0.9329062888601500682682128185096893645423983777942230780635466846313584474707602174042400781419289789;
      _weight[6] = 0.03489823421226024404748070946510882869938752647754026369315568588197320174364294701969641072525858542;
      _points[7] = 0.06709371113984993173178718149031063545760162220577692193645331536864155252923978259575992185807001107;
      _weight[7] = 0.03489823421226024404748070946510882869938752647754026369315568588197320174364294701969641451337550866;
      _points[8] = 0.8939084029896040810021389777041757606940893356657815790608466988555661381263540374500257594796665631;
      _weight[8] = 0.04297080310853386370722184068635143309457220267453989164328500552412301238656307871601112391536217695;
      _points[9] = 0.1060915970103959189978610222958242393059106643342184209391533011444338618736459625499742405203337798;
      _weight[9] = 0.04297080310853386370722184068635143309457220267453989164328500552412301238656307871601112573694851247;
      _points[10] = 0.1527563684066586099746550821188716143663288550112824194391331123038570301128534725802029426006947326;
      _weight[10] = 0.05020707222144048246603941891526814117540554438384981289248045717022654803711188637143031951500947387;
      _points[11] = 0.8472436315933413900253449178811283856336711449887175805608668876961429698871465274197970573993052051;
      _weight[11] = 0.05020707222144048246603941891526814117540554438384981289248045717022654803711188637143031963916383524;
      _points[12] = 0.7938202017534557964794384638193236744388078017868589198850169106862341889140221801795800526056382982;
      _weight[12] = 0.05646614804026960919670030371089215955713166606049735213629877312430656546180541682980244071096423847;
      _points[13] = 0.2061797982465442035205615361806763255611921982131410801149830893137658110859778198204199473943617058;
      _weight[13] = 0.05646614804026960919670030371089215955713166606049735213629877312430656546180541682980244071408393247;
      _points[14] = 0.2653220810066214867968346445167968269523281044346317261019499851532114926571816930628014255887449256;
      _weight[14] = 0.06162618840525621214278049307740723597972249950248398621421098594256775139958772701589012301716629665;
      _points[15] = 0.7346779189933785132031653554832031730476718955653682738980500148467885073428183069371985744112550745;
      _weight[15] = 0.06162618840525621214278049307740723597972249950248398621421098594256775139958772701589012301721118318;
      _points[16] = 0.3290320895539578874209262897863101902204133504146563280015688081554932805464265186717208013164783515;
      _weight[16] = 0.06558675239353118536648249626515372293787094709401532656268985171227230515676448704571705001653997614;
      _points[17] = 0.6709679104460421125790737102136898097795866495853436719984311918445067194535734813282791986835216485;
      _weight[17] = 0.06558675239353118536648249626515372293787094709401532656268985171227230515676448704571705001654039024;
      _points[18] = 0.603930213344110642739423266959772867107837554548966824834326652184100420657358832108299412062849607;
      _weight[18] = 0.06827074917300758567628691561575869829318382649434308405473486746910377908226891669049531646614901666;
      _points[19] = 0.396069786655889357260576733040227132892162445451033175165673347815899579342641167891700587937150393;
      _weight[19] = 0.06827074917300758567628691561575869829318382649434308405473486746910377908226891669049531646614901691;
      _points[20] = 0.5348696366598611106069208980593140409111481497401157373533409732558046868163197230382591971852169272;
      _weight[20] = 0.06962593642781599668770512417090497893696010872871292906309893853651885640938429814937374841202945705;
      _points[21] = 0.4651303633401388893930791019406859590888518502598842626466590267441953131836802769617408028147830728;
      _weight[21] = 0.06962593642781599668770512417090497893696010872871292906309893853651885640938429814937374841202945706;
      break;

    // order 44,45
    case 44 :
    case 45 :
      delivered_order = 45;
      _points.resize(23);
      _weight.resize(23);
      _points[0] = 0.997384667498776061761962857722787180286813686229435210463396942083537039882892635091994572108193741;
      _weight[0] = 0.006705929743570886040654746729307532488309167052868616696197941069580443368026029924649341359469772762;
      _points[1] = 0.002615332501223938238037142277212819713186313770564789536603057916462960117107364908005427891809143873;
      _weight[1] = 0.006705929743570886040654746729307532488309167052868616696197941069580443368026029924649573769364960656;
      _points[2] = 0.01372876439094238402198796158961131240919310232301302875437192063210148141271179106629126712803738242;
      _weight[2] = 0.01549400292848972215534710982094225269188626449996403321744390329930889213143379600112464044475669166;
      _points[3] = 0.9862712356090576159780120384103886875908068976769869712456280793678985185872882089337087328719558227;
      _weight[3] = 0.01549400292848972215534710982094225269188626449996403321744390329930889213143379600112501966065445252;
      _points[4] = 0.9664855434130080511745984945192114891178509100756953853464506273009889144000435399565050359131567801;
      _weight[4] = 0.02401883586554233428582053581601699828060815415175580566684183343492904343740931457766543707359225583;
      _points[5] = 0.03351445658699194882540150548078851088214908992430461465354937269901108559995646004349496408684971031;
      _weight[5] = 0.02401883586554233428582053581601699828060815415175580566684183343492904343740931457766597672718701168;
      _points[6] = 0.06162382086477916631092155703292716418053548501967468254529944211972418064524202840071725243915325682;
      _weight[6] = 0.03211621070426292606358480757945549901957913787740341524767334102645877679039064170319606692512096974;
      _points[7] = 0.9383761791352208336890784429670728358194645149803253174547005578802758193547579715992827475608431633;
      _weight[7] = 0.03211621070426292606358480757945549901957913787740341524767334102645877679039064170319608117985608873;
      _points[8] = 0.09755579919058005392444079650161072102928493013484598870728378216414661991547532039245499830903712074;
      _weight[8] = 0.03964070588835947746144626237102161345685599596920325127781727016602150200687944126797677649047476588;
      _points[9] = 0.9024442008094199460755592034983892789707150698651540112927162178358533800845246796075450016909641157;
      _weight[9] = 0.03964070588835947746144626237102161345685599596920325127781727016602150200687944126797678878871689404;
      _points[10] = 0.8593306815659750972308122418743094241649648725656463978773906441070255643379628737551436279609732762;
      _weight[10] = 0.04645788303001757373850930868488232430173003587156494686632975230596864246779408039973782068126544426;
      _points[11] = 0.1406693184340249027691877581256905758350351274343536021226093558929744356620371262448563720390264527;
      _weight[11] = 0.04645788303001757373850930868488232430173003587156494686632975230596864246779408039973782150814728313;
      _points[12] = 0.1901950621181769218074513441752021733064096705964538521495672071954400967517765817297777471175290854;
      _weight[12] = 0.05244604573227070503704309250737192742923579159698750275141259616938968817102544494992821894515182282;
      _points[13] = 0.8098049378818230781925486558247978266935903294035461478504327928045599032482234182702222528824709511;
      _weight[13] = 0.05244604573227070503704309250737192742923579159698750275141259616938968817102544494992821895313919395;
      _points[14] = 0.7547507389230037748448965239334232152724213845924288116135946904106375025523832657533759938640108684;
      _weight[14] = 0.05749832011120568247082175646698065074570526146479280330453785170139979724187270361906533563745699839;
      _points[15] = 0.2452492610769962251551034760665767847275786154075711883864053095893624974476167342466240061359891292;
      _weight[15] = 0.05749832011120568247082175646698065074570526146479280330453785170139979724187270361906533563767227994;
      _points[16] = 0.3048494809848545842892555635596972707109745746537482593903973683416436919064837854106762368147562967;
      _weight[16] = 0.06152454215336476523378920033600482740792640627323528721783516645084523385389260275505301355895038264;
      _points[17] = 0.6951505190151454157107444364403027292890254253462517406096026316583563080935162145893237631852437032;
      _weight[17] = 0.06152454215336476523378920033600482740792640627323528721783516645084523385389260275505301355895211182;
      _points[18] = 0.6320678404851724652669347691416548014895066250970698024345394385261644267913360122890792643554668868;
      _weight[18] = 0.06445286109404107498929766969989682662985774859589174622217021585899473237800551787502302994595886119;
      _points[19] = 0.3679321595148275347330652308583451985104933749029301975654605614738355732086639877109207356445331132;
      _weight[19] = 0.06445286109404107498929766969989682662985774859589174622217021585899473237800551787502302994595887207;
      _points[20] = 0.4333715878507669445341286588791169314947973618733089217445273114064760550621727612127183682018242994;
      _weight[20] = 0.06623101970234830868582123235165846290251783473711176216125613401924300294133970283679005885397038903;
      _points[21] = 0.5666284121492330554658713411208830685052026381266910782554726885935239449378272387872816317981757006;
      _weight[21] = 0.06623101970234830868582123235165846290251783473711176216125613401924300294133970283679005885397038906;
      _points[22] = 0.5;
      _weight[22] = 0.06682728609305308767572855527292216929157640381844165874096798899572049042386144817957960350208853286;
      break;

    // order 46,47
    case 46 :
    case 47 :
      delivered_order = 47;
      _points.resize(24);
      _weight.resize(24);
      _points[0] = 0.9975936099985106800899987048503684059372988462980014387208002725571419160347288689416986446685566286;
      _weight[0] = 0.006170614899993599773402833535018645787955020445683258408643660470545862758940556895899243366671187447;
      _points[1] = 0.002406390001489319910001295149631594062701153701998561279199727442858083965271131058301355331443605634;
      _weight[1] = 0.006170614899993599773402833535018645787955020445683258408643660470545862758940556895899519911713663779;
      _points[2] = 0.987364277985654749099195996504084530870591526520089359905796782553590560640490112269318737140860893;
      _weight[2] = 0.01426569431446683159065390797593914322459889896595405830083240237882200281871457171284068800097932645;
      _points[3] = 0.01263572201434525090080400349591546912940847347991064009420321744640943935950988773068126285913870873;
      _weight[3] = 0.01426569431446683159065390797593914322459889896595405830083240237882200281871457171284165660291838644;
      _points[4] = 0.03086272399863362073817549914563927517259017096127432668248641204520525197373216452001767923206867783;
      _weight[4] = 0.02213871940870990308430137410566911442965642091692894837069861486051218814113321981719642280218335366;
      _points[5] = 0.969137276001366379261824500854360724827409829038725673317513587954794748026267835479982320767931424;
      _weight[5] = 0.02213871940870990308430137410566911442965642091692894837069861486051218814113321981719673619811954492;
      _points[6] = 0.05679223649779948289342282900890162245633347834553997981448104161216258280052041394793824900190687327;
      _weight[6] = 0.02964929245771839037318387925005429227060006328260674551868827564704915158875412078303371109763423013;
      _points[7] = 0.943207763502200517106577170991098377543666521654460020185518958387837417199479586052061750998093307;
      _weight[7] = 0.02964929245771839037318387925005429227060006328260674551868827564704915158875412078303438091669549109;
      _points[8] = 0.08999900701304853902302506366512739596193676116607220637800948699930851052322272995886973941370905738;
      _weight[8] = 0.03667324070554015286701680762655825905966825492424973570135124533002069423793546741616252879754303569;
      _points[9] = 0.9100009929869514609769749363348726040380632388339277936219905130006914894767772700411302605862907671;
      _weight[9] = 0.03667324070554015286701680762655825905966825492424973570135124533002069423793546741616257681394130904;
      _points[10] = 0.8700620957892771821219140515499892127616462435070927284331911841359501693204614662206656780655647523;
      _weight[10] = 0.04309508076597663795859260149187133359254029411896650279420357193064344223039026563444432705548550264;
      _points[11] = 0.1299379042107228178780859484500107872383537564929072715668088158640498306795385337793343219344353201;
      _weight[11] = 0.04309508076597663795859260149187133359254029411896650279420357193064344223039026563444432809380918206;
      _points[12] = 0.8240468259684877846262478934553738133348291493094783901494668325122241587842698859640588851828635455;
      _weight[12] = 0.04880932605205694413494033223212357721395948442684297204165530501147716928879598917401001997704509176;
      _points[13] = 0.175953174031512215373752106544626186665170850690521609850533167487775841215730114035941114817136438;
      _weight[13] = 0.04880932605205694413494033223212357721395948442684297204165530501147716928879598917401002003817914148;
      _points[14] = 0.7727107356944197678291878086091861850053919962938090877168071949152824195897854485479174337204031353;
      _weight[14] = 0.05372213505798281739128867122330311139731434506711001088327082044341093319721855299029336355911190586;
      _points[15] = 0.2272892643055802321708121913908138149946080037061909122831928050847175804102145514520825662795968657;
      _weight[15] = 0.05372213505798281739128867122330311139731434506711001088327082044341093319721855299029336356007551697;
      _points[16] = 0.7168967538130225692435421159566748562262107554639844040404006423283822035168154570288677152330378081;
      _weight[16] = 0.05775283402686280067667224195339177993113515568824823529222468004433512677565927497017212882338315957;
      _points[17] = 0.2831032461869774307564578840433251437737892445360155959595993576716177964831845429711322847669621927;
      _weight[17] = 0.05775283402686280067667224195339177993113515568824823529222468004433512677565927497017212882339235575;
      _points[18] = 0.3424786601519183128066033543400948796067608695875913656228849352350589218293782958280632452223958946;
      _weight[18] = 0.06083523646390169560223157673813121280351477960190288938873587725631269685885848095887890171538627273;
      _points[19] = 0.6575213398480816871933966456599051203932391304124086343771150647649410781706217041719367547776041053;
      _weight[19] = 0.06083523646390169560223157673813121280351477960190288938873587725631269685885848095887890171538658359;
      _points[20] = 0.5955594337368081545793199103785348159202025516573766780744592882940429763459358709912455556226048654;
      _weight[20] = 0.06291872817341414806068769125559184436320166279067270208904575844069693633333129844101908962821056986;
      _points[21] = 0.4044405662631918454206800896214651840797974483426233219255407117059570236540641290087544443773951346;
      _weight[21] = 0.06291872817341414806068769125559184436320166279067270208904575844069693633333129844101908962821056988;
      _points[22] = 0.5320284464313028130425215413123725192954995977103736967121755408948696417969550539014464380671262546;
      _weight[22] = 0.06396909767337607848702808261234768592585561977083394121064978818617379577026820120604598878336737117;
      _points[23] = 0.4679715535686971869574784586876274807045004022896263032878244591051303582030449460985535619328737454;
      _weight[23] = 0.06396909767337607848702808261234768592585561977083394121064978818617379577026820120604598878336737117;
      break;

    // order 48,49
    case 48 :
    case 49 :
      delivered_order = 49;
      _points.resize(25);
      _weight.resize(25);
      _points[0] = 0.9977784848952490489543924734469508086287813247024040856054024655664667406718639672436440131764693153;
      _weight[0] = 0.005696899250513143973951482056617386801660263146454848224474030558094945864883371677963556787448376476;
      _points[1] = 0.00222151510475095104560752655304919137121867529759591439459753443353325932813603275635598682353248497;
      _weight[1] = 0.005696899250513143973951482056617386801660263146454848224474030558094945864883371677965811475059758741;
      _points[2] = 0.01166803927024124425084230676020296612731472234279662766450628634191806623205972305177664525848306765;
      _weight[2] = 0.01317749330751606863095090764764957246798164085166123437768308289193546700443974968576767635766725226;
      _points[3] = 0.9883319607297587557491576932397970338726852776572033723354937136580819337679402769482233547415133449;
      _weight[3] = 0.01317749330751606863095090764764957246798164085166123437768308289193546700443974968577242932413311562;
      _points[4] = 0.9714872856144871697070055848292352659526007853044950709637262485686476612720246306544526090756260955;
      _weight[4] = 0.02046957835065315632781174385582297683042289168205217325234920744964871644010775638523527067391420037;
      _points[5] = 0.02851271438551283029299441517076473404739921469550492903627375143135233872797536934554739092437612273;
      _weight[5] = 0.02046957835065315632781174385582297683042289168205217325234920744964871644010775638524604173635510725;
      _points[6] = 0.05250400106086231557447899660859752291272257512320804846914915852041424454940027431440699653479712593;
      _weight[6] = 0.02745234798791759596296844577023666208005499277655567452425424912229688733921825594785529844095563499;
      _points[7] = 0.9474959989391376844255210033914024770872774248767919515308508414795857554505997256855930034652027271;
      _weight[7] = 0.02745234798791759596296844577023666208005499277655567452425424912229688733921825594785796307473275137;
      _points[8] = 0.9167213143804170007105105543467847847304820569117603930104323577308590662385450626266148697387927944;
      _weight[8] = 0.03401916690617845860359359282835398427735474717731828130753561320500182702585573655332580227175966452;
      _points[9] = 0.08327868561958299928948944565321521526951794308823960698956764226914093376145493737338513026120669813;
      _weight[9] = 0.03401916690617845860359359282835398427735474717731828130753561320500182702585573655332604122774719797;
      _points[10] = 0.1203703684813211847113585673978195118062389905508329395408051322774906855898687961961816013790731491;
      _weight[10] = 0.04007035016750050900661747983455565114511286642683794685810073148680641446740064477972868629207952781;
      _points[11] = 0.8796296315186788152886414326021804881937610094491670604591948677225093144101312038038183986209271367;
      _weight[11] = 0.04007035016750050900661747983455565114511286642683794685810073148680641446740064477972869753838111488;
      _points[12] = 0.1632168157632658177574396833761889120582916359636253414701715191108561315753578942090181571598454979;
      _weight[12] = 0.04551413099148182490574861035144582669049627947966715548524188448350869233920526345124219761526968488;
      _points[13] = 0.836783184236734182242560316623811087941708364036374658529828480889143868424642105790981842840154432;
      _weight[13] = 0.04551413099148182490574861035144582669049627947966715548524188448350869233920526345124219865109678983;
      _points[14] = 0.2111685348793885161381550791936729663021324803542408716772582461194884936236839888616417017671017262;
      _weight[14] = 0.05026797453352532210110344519634291349423304726407095353493452099970647407952301484097782805516032632;
      _points[15] = 0.7888314651206114838618449208063270336978675196457591283227417538805115063763160111383582982328982821;
      _weight[15] = 0.0502679745335253221011034451963429134942330472640709535349345209997064740795230148409778280886849818;
      _points[16] = 0.2634986342771425197389089424954039793340911307691863545463845861521983620793569849484215761086031856;
      _weight[16] = 0.05425981223713182655804697852505830967003879399336100807824715367441964639680422134669884175019772201;
      _points[17] = 0.7365013657228574802610910575045960206659088692308136454536154138478016379206430150515784238913968136;
      _weight[17] = 0.05425981223713182655804697852505830967003879399336100807824715367441964639680422134669884175027469118;
      _points[18] = 0.6805861529046939188679108650638203337110391735216875348972893889233726911978482743016476575304688072;
      _weight[18] = 0.05742912957285582416966277293477790432046809583409007479575749501574139833556271128267214949278988798;
      _points[19] = 0.319413847095306081132089134936179666288960826478312465102710611076627308802151725698352342469531193;
      _weight[19] = 0.05742912957285582416966277293477790432046809583409007479575749501574139833556271128267214949279150727;
      _points[20] = 0.6219334418604942160225951813987257932028165781629922382105678266251937363929279753398881838816251703;
      _weight[20] = 0.05972788176789238611408906325645052369508835070686321275979394066759204511009386751221434860487635927;
      _points[21] = 0.3780665581395057839774048186012742067971834218370077617894321733748062636070720246601118161183748297;
      _weight[21] = 0.05972788176789238611408906325645052369508835070686321275979394066759204511009386751221434860487637172;
      _points[22] = 0.5614323463053551981936799094040184027661026730248918692119467689463544174844292079132194249731655277;
      _weight[22] = 0.06112122149515502084447975947292575291752962378152952045379004111601948360959005121516770445539453314;
      _points[23] = 0.4385676536946448018063200905959815972338973269751081307880532310536455825155707920867805750268344723;
      _weight[23] = 0.06112122149515502084447975947292575291752962378152952045379004111601948360959005121516770445539453319;
      _points[24] = 0.5;
      _weight[24] = 0.06158802686335772560195143653952507121911681375907583269567609865845600397463071064230056258752479189;
      break;

    // order 50,51
    case 50 :
    case 51 :
      delivered_order = 51;
      _points.resize(26);
      _weight.resize(26);
      _points[0] = 0.002057149427191535498391520338546987021571072440220166301736095297216851683361096774046705971591914138;
      _weight[0] = 0.005275686308671503577825593842625988952172868589847307275027713818381611146754875672203017278562745882;
      _points[1] = 0.9979428505728084645016084796614530129784289275597798336982639047027831483166389032259532940283980829;
      _weight[1] = 0.005275686308671503577825593842625988952172868589847307275027713818381611146754875672222096535931991352;
      _points[2] = 0.9891927229782354955502901771559631527234582818736592512427074306582525753725062356694672106206098011;
      _weight[2] = 0.01220892554631595439480791375989420012024796309863517102602344753784585784943394482692276794975351226;
      _points[3] = 0.01080727702176450444970982284403684727654171812634074875729256934174742462749376433053278937941302212;
      _weight[3] = 0.01220892554631595439480791375989420012024796309863517102602344753784585784943394482692590062619002023;
      _points[4] = 0.9735795333308571250679576417590183772603551688421576350091338898049288222262304038853530988756546694;
      _weight[4] = 0.01898119164718138197515157062442524734538521087202447883765591232640395020816792394092103666682741212;
      _points[5] = 0.02642046666914287493204235824098162273964483115784236499086611019507117777376959611464690112432590056;
      _weight[5] = 0.01898119164718138197515157062442524734538521087202447883765591232640395020816792394092953156322980776;
      _points[6] = 0.9513189309921535371088327996156051256705620026864526862775828273897328995512729934288304151250970431;
      _weight[6] = 0.02548791264857390599915995036203668976293965927148596741191884299970865622501582259468003159778249186;
      _points[7] = 0.04868106900784646289116720038439487432943799731354731372241717261026710044872700657116958487490989121;
      _weight[7] = 0.02548791264857390599915995036203668976293965927148596741191884299970865622501582259469676675396512358;
      _points[8] = 0.07727702860575099060124646926608091921396244895433521528491176354419154266438185252492621891031580747;
      _weight[8] = 0.03163702316478741776972684495352254786111142100634725533304794330399419585613801383092451868449629648;
      _points[9] = 0.9227229713942490093987535307339190807860375510456647847150882364558084573356181474750737810896852668;
      _weight[9] = 0.0316370231647874177697268449535225478611114210063472553330479433039941958561380138309268591934534817;
      _points[10] = 0.1118070255896605719035163763788580665118908718724025639184157891864835356795866770152894361720024268;
      _weight[10] = 0.03734207488282987294353789805142416931937358094052034038951542087140981540468873148337639510000187901;
      _points[11] = 0.8881929744103394280964836236211419334881091281275974360815842108135164643204133229847105638279954159;
      _weight[11] = 0.03734207488282987294353789805142416931937358094052034038951542087140981540468873148337657126474272665;
      _points[12] = 0.8482136302099786324319069568647123489303766588954095758522787269191802734979190143979569224436633356;
      _weight[12] = 0.04252294715674261960522388253999084829196015838833913809302809070999389600765276409114327132632335978;
      _points[13] = 0.151786369790021367568093043135287651069623341104590424147721273080819726502080985602043077556337607;
      _weight[13] = 0.04252294715674261960522388253999084829196015838833913809302809070999389600765276409114329640288988689;
      _points[14] = 0.1966538534911909683840106265415564727823677138670450548106783437400359365548733997670835956949944863;
      _weight[14] = 0.04710690017795707423183244153365159927458287295710363993165745118401724964172710566666105228365478843;
      _points[15] = 0.8033461465088090316159893734584435272176322861329549451893216562599640634451266002329164043050053082;
      _weight[15] = 0.04710690017795707423183244153365159927458287295710363993165745118401724964172710566666105283897288388;
      _points[16] = 0.7542203574122528588478515323627845876881533770928754068605502348019636974646783451170112711373754115;
      _weight[16] = 0.05102958054721271161920703512671539616360440567712100516593690970432633440273700128534590714780195155;
      _points[17] = 0.2457796425877471411521484676372154123118466229071245931394497651980363025353216548829887288626246107;
      _weight[17] = 0.05102958054721271161920703512671539616360440567712100516593690970432633440273700128534590715187806242;
      _points[18] = 0.2984741224382568467594613114505584481700312951503419087054294332259078914763146734751210244027963381;
      _weight[18] = 0.0542359202642882953282897133639987911447191017106533222648028543047306996364527919847157957602897432;
      _points[19] = 0.7015258775617431532405386885494415518299687048496580912945705667740921085236853265248789755972036612;
      _weight[19] = 0.05423592026428829532828971336399879114471910171065332226480285430473069963645279198471579576032138823;
      _points[20] = 0.3539975802570215524285823089610848515576403065185048108938279040481491877109960462088021476536134262;
      _weight[20] = 0.05668090827315983327472035922129907262297518146250760699414396494374455328228972724632422646792560352;
      _points[21] = 0.6460024197429784475714176910389151484423596934814951891061720959518508122890039537911978523463865738;
      _weight[21] = 0.05668090827315983327472035922129907262297518146250760699414396494374455328228972724632422646792609764;
      _points[22] = 0.4115705898215549080154711257908276250113081180993678692598261501079773599722919564411924558682029493;
      _weight[22] = 0.05833022174264829102233125377018110681598244061096210823008134860563283296415986325634816982250102892;
      _points[23] = 0.5884294101784450919845288742091723749886918819006321307401738498920226400277080435588075441317970507;
      _weight[23] = 0.05833022174264829102233125377018110681598244061096210823008134860563283296415986325634816982250102892;
      _points[24] = 0.5296150467146566035468592875992016803951173676945177910771361458421935180599867101692053134428938839;
      _weight[24] = 0.05916070763963113825818554285023434232494513541445265904716009968981034737478143412042810703364070916;
      _points[25] = 0.4703849532853433964531407124007983196048826323054822089228638541578064819400132898307946865571061161;
      _weight[25] = 0.05916070763963113825818554285023434232494513541445265904716009968981034737478143412042810703364070916;
      break;

    // order 52,53
    case 52 :
    case 53 :
      delivered_order = 53;
      _points.resize(27);
      _weight.resize(27);
      _points[0] = 0.001910368555505716530556395809385004869655972217064406149181751605891127211337093955618976639176052996;
      _weight[0] = 0.004899498025647180130575027545629549049112909467545796084070202282931315208834056077691434852954585551;
      _points[1] = 0.9980896314444942834694436041906149951303440277829355938508182483941088727886629060443810233608259815;
      _weight[1] = 0.004899498025647180130575027545629549049112909467545796084070202282931315208834056077753240245468294788;
      _points[2] = 0.01003826201924938857206332216947640771617888930502461838057005347380871200989052684729151220284212677;
      _weight[2] = 0.01134311579809031159801710322338074440638386014408317781572106511953791501790501107707508572996524597;
      _points[3] = 0.9899617379807506114279366778305235922838211106949753816194299465261912879901094731527084877971586194;
      _weight[3] = 0.01134311579809031159801710322338074440638386014408317781572106511953791501790501107742569568707400832;
      _points[4] = 0.9754502789073525034259540153219414465462949667422088254669086953936933344049557428958097932983624977;
      _weight[4] = 0.01764852687870985551128914465235582056806944476147090579111389254745441331417783144208520625011731365;
      _points[5] = 0.02454972109264749657404598467805855345370503325779117453309130460630666559504425710419020670162446147;
      _weight[5] = 0.01764852687870985551128914465235582056806944476147090579111389254745441331417783144210401009766964174;
      _points[6] = 0.9547411603387455521503225091048446274740221677974804795566137762360281331762640112274766026251394194;
      _weight[6] = 0.02372470626030753135204835505709235911236281008309236425865500633458910592851796202108612874571502525;
      _points[7] = 0.04525883966125444784967749089515537252597783220251952044338622376397186682373598877252339737488204539;
      _weight[7] = 0.02372470626030753135204835505709235911236281008309236425865500633458910592851796202114102641702143869;
      _points[8] = 0.9281039540091472451513686113534213988821434993017529134885948270644016596929044902648783426521190244;
      _weight[8] = 0.02949176842991679955515041685976581658262029535320608127010760745691056483180227669210348485634524415;
      _points[9] = 0.07189604599085275484863138864657860111785650069824708651140517293559834030709550973512165734786335432;
      _weight[9] = 0.02949176842991679955515041685976581658262029535320608127010760745691056483180227669212110937924323569;
      _points[10] = 0.1041141804647458864278013279463646335402994671260682437963596939765897575631027349407405614340916029;
      _weight[10] = 0.03487441188312279649216144417833363806641234662847600018870939081052967940428179133628125012015134327;
      _points[11] = 0.8958858195352541135721986720536353664597005328739317562036403060234102424368972650592594385659169024;
      _weight[11] = 0.03487441188312279649216144417833363806641234662847600018870939081052967940428179133628233232240947058;
      _points[12] = 0.1414932631302881503525918941788302251246639739507184286743918968321525838419328333124890452720638476;
      _weight[12] = 0.03980243388652888563153747950492120148807333649350147570670438190137636322061009657571262463250792362;
      _points[13] = 0.8585067368697118496474081058211697748753360260492815713256081031678474161580671666875109547279336968;
      _weight[13] = 0.03980243388652888563153747950492120148807333649350147570670438190137636322061009657571264732060672834;
      _points[14] = 0.8164539859732475704638673188172443060515380087846683486475559495117003454985408900102633473248019569;
      _weight[14] = 0.04421157927187847509716140142687455552826837502554955490293556854829634959572854374441794903265292647;
      _points[15] = 0.1835460140267524295361326811827556939484619912153316513524440504882996545014591099897366526751984366;
      _weight[15] = 0.0442115792718784750971614014268745555282683750255495549029355685482963495957285437444179516937253006;
      _points[16] = 0.7702757822897284474501504707799914104795902244935908451871688750179704483581906127122403416472846593;
      _weight[16] = 0.04804436368501425378282632327905292958010581476851466721406555676700756739190327262980465263698979581;
      _points[17] = 0.2297242177102715525498495292200085895204097755064091548128311249820295516418093872877596583527153147;
      _weight[17] = 0.04804436368501425378282632327905292958010581476851466721406555676700756739190327262980465271829088215;
      _points[18] = 0.7205741258750134402929870778446407262238422975815496940726936067016003481397479590425318969605111507;
      _weight[18] = 0.05125081890887289933562385576633190466220494745735866493489091619149373974629794637200532992800577459;
      _points[19] = 0.2794258741249865597070129221553592737761577024184503059273063932983996518602520409574681030394888488;
      _weight[19] = 0.05125081890887289933562385576633190466220494745735866493489091619149373974629794637200532992840251648;
      _points[20] = 0.6679969518192544498651595171036422708950100094537970953624933535475046614272798926175690236905281402;
      _weight[20] = 0.05378914289426659360608149221332870240948304953188233275617945325759724607200991384577327794535374829;
      _points[21] = 0.3320030481807455501348404828963577291049899905462029046375066464524953385727201073824309763094718599;
      _weight[21] = 0.05378914289426659360608149221332870240948304953188233275617945325759724607200991384577327794535376847;
      _points[22] = 0.3867703172802315705713804463198849144102766335358981616766855014081114331134964348872204676390168474;
      _weight[22] = 0.05562624417842259633608154802142433741646019004254163354820175484896603913565917187623706977023691306;
      _points[23] = 0.6132296827197684294286195536801150855897233664641018383233144985918885668865035651127795323609831526;
      _weight[23] = 0.05562624417842259633608154802142433741646019004254163354820175484896603913565917187623706977023693234;
      _points[24] = 0.5569862928047649834664474919349883135866402669890704973828769548831827443942053726981897403198983148;
      _weight[24] = 0.05673817305448257431018497404604962896026225940523601294820827478851116979698381328179598174896188868;
      _points[25] = 0.4430137071952350165335525080650116864133597330109295026171230451168172556057946273018102596801016852;
      _weight[25] = 0.05673817305448257431018497404604962896026225940523601294820827478851116979698381328179598174896188868;
      _points[26] = 0.5;
      _weight[26] = 0.05711043368947849452252286845091762434036072167508266516087385828959706267057662605513742154892559577;
      break;

    // order 54,55
    case 54 :
    case 55 :
      delivered_order = 55;
      _points.resize(28);
      _weight.resize(28);
      _points[0] = 0.9982212487869772249752181952416554958750652160482129522928361647452421094805343626603577033042341754;
      _weight[0] = 0.004562141296547258869408076961475853120172245549145499708369845661949729932899064572236480217464936533;
      _points[1] = 0.001778751213022775024781804758344504124934783951787047707163835254757890519465637339642296695770837121;
      _weight[1] = 0.004562141296547258869408076961475853120172245549145499708369845661949729932899064572526563822056534335;
      _points[2] = 0.009348417314563623152720027096084861777922523373430845161987159270635774039111600249036536472313720156;
      _weight[2] = 0.01056605629638562987575019049663271722568467536164281889883424512553257787678854598195646787921082855;
      _points[3] = 0.9906515826854363768472799729039151382220774766265691548380128407293642259608883997509634635276713864;
      _weight[3] = 0.01056605629638562987575019049663271722568467536164281889883424512553257787678854598300882424950004705;
      _points[4] = 0.02287035968553090137294908014739220549829806295602416229264277568808467970208460056959184723562776574;
      _weight[4] = 0.01645071389115218998881540958526602299076540871004859392963081030188231834630637036053429300942080203;
      _points[5] = 0.9771296403144690986270509198526077945017019370439758377073572243119153202979153994304081527643931369;
      _weight[5] = 0.01645071389115218998881540958526602299076540871004859392963081030188231834630637036091886542410802276;
      _points[6] = 0.9578165131960660369348447116649635731762483976045607543307501223015040892535203600513990741767643359;
      _weight[6] = 0.0221364673795021139197939388266036953074970563542834218575735309421120888068499657459498897458583356;
      _points[7] = 0.0421834868039339630651552883350364268237516023954392456692498776984959107464796399486009258232168588;
      _weight[7] = 0.02213646737950211391979393882660369530749705635428342185757353094211208880684996574697771782818581975;
      _points[8] = 0.06705373871280247552887271631015659782906858460788683151122663349165279571743880703871341595766224915;
      _weight[8] = 0.02755367283785837271574145911347279560952898211283269420344637698647131160967129884318854047272566957;
      _points[9] = 0.9329462612871975244711272836898434021709314153921131684887733665083472042825611929612865840423488529;
      _weight[9] = 0.02755367283785837271574145911347279560952898211283269420344637698647131160967129884338434412610919579;
      _points[10] = 0.902820685458589585723942977712638829335850707404155834105343580890194771630436017399200517149107126;
      _weight[10] = 0.03263646198349979789669878338775231817681771558130351316774240907603844736949397023700131832114238009;
      _points[11] = 0.09717931454141041427605702228736117066414929259584416589465641910980522836956398260079948285088883028;
      _weight[11] = 0.03263646198349979789669878338775231817681771558130351316774240907603844736949397023700859662540316838;
      _points[12] = 0.8678054390068158860140722551462671840080305099965209466142638881679056292346650954667042208312744222;
      _weight[12] = 0.03732310711728438951196594358651101901081793060316672371966002810748192103268864967435680304363377329;
      _points[13] = 0.1321945609931841139859277448537328159919694900034790533857361118320943707653349045332957791687263386;
      _weight[13] = 0.0373231071172843895119659435865110190108179306031667237196600281074819210326886496743589656272682794;
      _points[14] = 0.8283255470194324806099490882533714107848008451249649809158517487479251504918128910941778006375064516;
      _weight[14] = 0.04155670861445060919519824912216623993056720672192566649817783586627122641301714237517143947408073117;
      _points[15] = 0.171674452980567519390050911746628589215199154875035019084148251252074849508187108905822199362493522;
      _weight[15] = 0.04155670861445060919519824912216623993056720672192566649817783586627122641301714237517145385645260117;
      _points[16] = 0.2151397640942991403459983583217845334376436571716763860899851611688926236813584997474581943081317975;
      _weight[16] = 0.04528587219651642047109301566839206491142874272724243618793426692722835773337135218283108917063664998;
      _points[17] = 0.7848602359057008596540016416782154665623563428283236139100148388311073763186415002525418056918681942;
      _weight[17] = 0.04528587219651642047109301566839206491142874272724243618793426692722835773337135218283109040639983369;
      _points[18] = 0.262062887522440869482794076166282978686391927310672024295443653528363812900513554436429402188325273;
      _weight[18] = 0.04846532899896495792524450304772030088251656167823080247843814090718469703877365354821424384893553832;
      _points[19] = 0.7379371124775591305172059238337170213136080726893279757045563464716361870994864455635705978116747257;
      _weight[19] = 0.04846532899896495792524450304772030088251656167823080247843814090718469703877365354821424385463743862;
      _points[20] = 0.688125758044539355110678604778043491435846988521611455172176360196915859421478201914138666867737561;
      _weight[20] = 0.05105648378903038490710831925285606752329000117896027046698772610142319921851682034903030485135373313;
      _points[21] = 0.3118742419554606448893213952219565085641530114783885448278236398030841405785217980858613331322624396;
      _weight[21] = 0.05105648378903038490710831925285606752329000117896027046698772610142319921851682034903030485137455679;
      _points[22] = 0.363969186182410961161586821937115132587619351653238523750162036748778829879543151606605536872026769;
      _weight[22] = 0.05302788296142320895520821849840541439496148134257975841531014814296125636970519336941207124174814022;
      _points[23] = 0.636030813817589038838413178062884867412380648346761476249837963251221170120456848393394463127973231;
      _weight[23] = 0.05302788296142320895520821849840541439496148134257975841531014814296125636970519336941207124174827441;
      _points[24] = 0.5822846410666903856407358889455827285728627078005840882471428133476659252378482239091221824898926037;
      _weight[24] = 0.05435559612914706762678575965183668393763922733302198382856058523865666319156439405412133157517785174;
      _points[25] = 0.4177153589333096143592641110544172714271372921994159117528571866523340747621517760908778175101073963;
      _weight[25] = 0.05435559612914706762678575965183668393763922733302198382856058523865666319156439405412133157517785209;
      _points[26] = 0.5275396449420171352132582636709399889253979955304168418726692936294472722671537883242063627327149899;
      _weight[26] = 0.05502350650823759814118813280090880697831276474561581663933405061480620506035357870344563338891741859;
      _points[27] = 0.4724603550579828647867417363290600110746020044695831581273307063705527277328462116757936372672850101;
      _weight[27] = 0.05502350650823759814118813280090880697831276474561581663933405061480620506035357870344563338891741859;
      break;

    // order 56,57
    case 56 :
    case 57 :
      delivered_order = 57;
      _points.resize(29);
      _weight.resize(29);
      _points[0] = 0.001660278869701706918404233725323057174113273374559998900921338121607207002790127831238018210105691685;
      _weight[0] = 0.004258451939373204827131906651124901501199444899259243026215047279732645793902882416561761178003708122;
      _points[1] = 0.9983397211302982930815957662746769428258867266254400010990786618783927929972098721687619817900013044;
      _weight[1] = 0.00425845193937320482713190665112490150119944489925924302621504727973264579390288241744535539018274769;
      _points[2] = 0.991272752630706587435463007893188478053390974453215779512560045723336292857815191776086317357309087;
      _weight[2] = 0.0098660425280613529919299008201978155748032840951807938280269223376721781694305564537882256883305202;
      _points[3] = 0.008727247369293412564536992106811521946609025546784220487439954276663707142184808223913682642415212693;
      _weight[3] = 0.00986604252806135299192990082019781557480328409518079382802692233767217816943055646072225404451223492;
      _points[4] = 0.02135720211095613710089598150958821813122022302295146471823518192332919792283790106899735207110017006;
      _weight[4] = 0.0153702461010468113222042626873083748735581304843547551610421796831758162179478083469863767119774409;
      _points[5] = 0.9786427978890438628991040184904117818687797769770485352817648180766708020771620989310026479292115706;
      _weight[5] = 0.01537024610104681132220426268730837487355813048435475516104217968317581621794780836139798196132962266;
      _points[6] = 0.03940988352347060745312328195844678729558032834385320076550426809702499335777486268074240653069993902;
      _weight[6] = 0.02070103125934141805241500505703846076674539019428719862896243971739621852818551853953495319631759502;
      _points[7] = 0.9605901164765293925468767180415532127044196716561467992344957319029750066422251373192575934690763516;
      _weight[7] = 0.02070103125934141805241500505703846076674539019428719862896243971739621852818551853984171415670102727;
      _points[8] = 0.06268109753994860479110328937171072654469156844047931463638958564262908145684442658053764847935897777;
      _weight[8] = 0.02579741345124896195629719058977129895981105532307103384093141566365206014644921025462052127950351516;
      _points[9] = 0.9373189024600513952088967106282892734553084315595206853636104143573709185431555734194623515207548012;
      _weight[9] = 0.02579741345124896195629719058977129895981105532307103384093141566365206014644921025527067660590528598;
      _points[10] = 0.09090725619237377750521389271060751218498921905885311443148286385234173733221244639847037110258048705;
      _weight[10] = 0.0306015453285395692710549240119535224620322698895651041589387060559972220376777554907964141556590276;
      _points[11] = 0.9090927438076262224947861072893924878150107809411468855685171361476582626677875536015296288973760434;
      _weight[11] = 0.03060154532853956927105492401195352246203226988956510415893870605599722203767775549082120815892355311;
      _points[12] = 0.8762314258672385669563050386060690951062959841144933042059989957623460653588429567443031613856582753;
      _weight[12] = 0.03505896662752563928479074347443958655119744433738679095740371243000397857149125882037553337678302389;
      _points[13] = 0.1237685741327614330436949613939309048937040158855066957940010042376539346411570432556968386143545099;
      _weight[13] = 0.03505896662752563928479074347443958655119744433738679095740371243000397857149125882037823722445054435;
      _points[14] = 0.1608927311986567424219074973040070368058685349926774186380950705253167483999159884580950739648692351;
      _weight[14] = 0.03911916356788189191407244432984016568343953847983485473378759766238027210361614738466142952885046597;
      _points[15] = 0.8391072688013432575780925026959929631941314650073225813619049294746832516000840115419049260351279701;
      _weight[15] = 0.03911916356788189191407244432984016568343953847983485473378759766238027210361614738466173188057738515;
      _points[16] = 0.7981408985691139101897931055944948900390934051927888192367311966151714169808699492956273492244185209;
      _weight[16] = 0.04273612868308626377267242464860403569084912830679669766094537169121599627783617681021242154028807844;
      _points[17] = 0.2018591014308860898102068944055051099609065948072111807632688033848285830191300507043726507755818786;
      _weight[17] = 0.042736128683086263772672424648604035690849128306796697660945371691215996277836176810212423235581571;
      _points[18] = 0.753796477562113821051313959813760076675611920192292082092532153549107183181318411159590233645317137;
      _weight[18] = 0.04586887856962938167398320553855540344911451049097728563791493734934686215774724755050591362461630883;
      _points[19] = 0.2462035224378861789486860401862399233243880798077079179074678464508928168186815888404097663546828384;
      _weight[19] = 0.04586887856962938167398320553855540344911451049097728563791493734934686215774724755050591365107221208;
      _points[20] = 0.2934235559129956680546467069841915883382807406318430401108076673728583268940136014749802695368964944;
      _weight[20] = 0.04848191704720430315095003744134437958817813896090178213024773337311643895088929114457563589694005033;
      _points[21] = 0.7065764440870043319453532930158084116617192593681569598891923326271416731059863985250197304631035028;
      _weight[21] = 0.04848191704720430315095003744134437958817813896090178213024773337311643895088929114457563589714280829;
      _points[22] = 0.6570158189338199674740979615955237241292244095454137406483794654472233487147167212702577337526900784;
      _weight[22] = 0.0505456368799574830609102734537486818237836394262625995614160116528885101846129027944658327169071752;
      _points[23] = 0.3429841810661800325259020384044762758707755904545862593516205345527766512852832787297422662473099228;
      _weight[23] = 0.05054563687995748306091027345374868182378363942626259956141601165288851018461290279446583271690743738;
      _points[24] = 0.6056761430830005372531878644514687495283254088560475740192004226610294555540058890492892141022582066;
      _weight[24] = 0.05203665503886468695666423564256003445532611033773384582184702707394015054274691957461250068566735182;
      _points[25] = 0.3943238569169994627468121355485312504716745911439524259807995773389705444459941109507107858977417932;
      _weight[25] = 0.05203665503886468695666423564256003445532611033773384582184702707394015054274691957461250068566737544;
      _points[26] = 0.5531391150663396150854911962151884904585977196478035681428876370110826718757923204715022303102827086;
      _weight[26] = 0.05293807754866047070329566392609394653741565687113901991407767276251131908456972819198550959864424907;
      _points[27] = 0.4468608849336603849145088037848115095414022803521964318571123629889173281242076795284977696897172914;
      _weight[27] = 0.05293807754866047070329566392609394653741565687113901991407767276251131908456972819198550959864424907;
      _points[28] = 0.5;
      _weight[28] = 0.05323969085915712212325556345483878416509251580649798987648645053394066246579319242238732282325525218;
      break;

    // order 58,59
    case 58 :
    case 59 :
      delivered_order = 59;
      _points.resize(30);
      _weight.resize(30);
      _points[0] = 0.9984467420373247701358150254593476416704410190588753950540471489011938476050818704079410097787617413;
      _weight[0] = 0.003984096248083302807732941737336811225240348293575860614742581678460019216450666634479433344457437239;
      _points[1] = 0.001553257962675229864184974540652358329558980941124604945952851098806152394918129592058990221182733242;
      _weight[1] = 0.003984096248083302807732941737336811225240348293575860614742581678460019216450666642188026814968437855;
      _points[2] = 0.008165938360126395014983709197168599029841072645144318241409994924427852317604478148962014169242317633;
      _weight[2] = 0.009233234155545479571151065956023634548103266984090701685649182757292799760653986755450699432333341509;
      _points[3] = 0.9918340616398736049850162908028314009701589273548556817585900050755721476823955218510379858309033031;
      _weight[3] = 0.009233234155545479571151065956023634548103266984090701685649182757292799760653986815792453169513453224;
      _points[4] = 0.0199890675158462438915644872091011685348203912980383002571691637875300211464657853864052781488233464;
      _weight[4] = 0.01439235394166168467485958980564602181979444727314374823709006130407299447000696654140593213314494214;
      _points[5] = 0.9800109324841537561084355127908988314651796087019616997428308362124699788535342146135947218510085378;
      _weight[5] = 0.01439235394166168467485958980564602181979444727314374823709006130407299447000696660670929023709229111;
      _points[6] = 0.03689997628536283706033786145976299795676273158733546954448143316028850217444883659161355992412324619;
      _weight[6] = 0.01939959628481352479840096822317384601660048838319767605386639485297348547638489696037231540825839766;
      _points[7] = 0.9631000237146371629396621385402370020432372684126645304555185668397114978255511634083864400759978334;
      _weight[7] = 0.01939959628481352479840096822317384601660048838319767605386639485297348547638489696454661377310503722;
      _points[8] = 0.9412802678960263407715582312651127950283445735732421160341630265608081313475958278646079191424468346;
      _weight[8] = 0.02420133641529702645146907021140375890763590459868636817259596839590271283855107639963466400268558322;
      _points[9] = 0.05871973210397365922844176873488720497165542642675788396583697343919186865240417213539208085749427117;
      _weight[9] = 0.02420133641529702645146907021140375890763590459868636817259596839590271283855107640314816261043103779;
      _points[10] = 0.0852171188086158012785509401337490417804656519148291605965235082731717467052091824585237782457661204;
      _weight[10] = 0.02874657810880953324086084470102806439856033536088156727435789950161607370497718846308085054974539156;
      _points[11] = 0.9147828811913841987214490598662509582195343480851708394034764917268282532947908175414762217542537747;
      _weight[11] = 0.02874657810880953324086084470102806439856033536088156727435789950161607370497718846308397388938158375;
      _points[12] = 0.8838887160524130974589886704872515658474418086164542266032471936825792850864975225263048012930588557;
      _weight[12] = 0.03298711494109024756406425755798118061872147682833018948351575802107183623304708968291271722923362495;
      _points[13] = 0.1161112839475869025410113295127484341525581913835457733967528063174207149135024774736951987069361996;
      _weight[13] = 0.03298711494109024756406425755798118061872147682833018948351575802107183623304708968296127720974999476;
      _points[14] = 0.8489252473966578984661461940133200341911769003269773281898614233699883606215799803476908182200597426;
      _weight[14] = 0.03687798736885260313412192501109536707688526301852471947063459118729969965731760585520115159405834797;
      _points[15] = 0.1510747526033421015338538059866799658088230996730226718101385766300116393784200196523091817799413847;
      _weight[15] = 0.03687798736885260313412192501109536707688526301852471947063459118729969965731760585520211743210103565;
      _points[16] = 0.1897369085053785694297612217844053503963176535852359337024744149378323425125554411294237077723385906;
      _weight[16] = 0.04037794761471010767734746923026486543794640185421964994512929685302559028351317280210616346488849335;
      _points[17] = 0.8102630914946214305702387782155946496036823464147640662975255850621676574874445588705762922276610945;
      _weight[17] = 0.0403779476147101076773474692302648654379464018542196499451292968530255902835131728021061872309781039;
      _points[18] = 0.7683120740710099496320848966555363970820890034651485527263717414560074543094891893155705800485953387;
      _weight[18] = 0.04344989360054148990119376535756285128837666437177267200611106494107679112713074712397751617336896013;
      _points[19] = 0.2316879259289900503679151033444636029179109965348514472736282585439925456905108106844294199514047477;
      _weight[19] = 0.04344989360054148990119376535756285128837666437177267200611106494107679112713074712397751721923776294;
      _points[20] = 0.723516884769044588390304950161427000081203796930712204877238690863807675864292103502003444360620908;
      _weight[20] = 0.0460612611188930643588163535438093835984566172091170537638375235009865235350470841492320264444094193;
      _points[21] = 0.2764831152309554116096950498385729999187962030692877951227613091361923241357078964979965556393790769;
      _weight[21] = 0.04606126111889306435881635354380938359845661720911705376383752350098652353504708414923202646065604094;
      _points[22] = 0.6763523627654390567355186035446869303268155040107128132970922344501347081165955393321801983760567682;
      _weight[22] = 0.04818436858732212981973431317590493254820323071508012295649713786641876737100156186247562390896992009;
      _points[23] = 0.3236476372345609432644813964553130696731844959892871867029077655498652918834044606678198016239432329;
      _weight[23] = 0.04818436858732212981973431317590493254820323071508012295649713786641876737100156186247562390902385435;
      _points[24] = 0.6273184630839449232199025649089025539413946516512592130821429875444817657845394014531831406921181011;
      _weight[24] = 0.04979671029339763353139014105178473826493463183335213861068257309197333019495440450904614964466218078;
      _points[25] = 0.3726815369160550767800974350910974460586053483487407869178570124555182342154605985468168593078818989;
      _weight[25] = 0.04979671029339763353139014105178473826493463183335213861068257309197333019495440450904614964466224146;
      _points[26] = 0.4230650431957082265181026636283720397907240143778307691405185085421064257445919493015384467446296072;
      _weight[26] = 0.05088119487420275229821447608427702231635314474356342043213047270982125680265883747273799890989195542;
      _points[27] = 0.5769349568042917734818973363716279602092759856221692308594814914578935742554080506984615532553703928;
      _weight[27] = 0.0508811948742027522982144760842770223163531447435634204321304727098212568026588374727379989098919558;
      _points[28] = 0.5257359212776588479165126065833612868745707268332847821275804219939823776052135545279350453536427429;
      _weight[28] = 0.05142632644677942017064281835270752193418777853246411129315949333800811932830471469631442316094435458;
      _points[29] = 0.4742640787223411520834873934166387131254292731667152178724195780060176223947864454720649546463572571;
      _weight[29] = 0.05142632644677942017064281835270752193418777853246411129315949333800811932830471469631442316094435458;
      break;

    // order 60,61
    case 60 :
    case 61 :
      delivered_order = 61;
      _points.resize(31);
      _weight.resize(31);
      _points[0] = 0.001456259090261462972186722888448745874277332941465184603938140536671727639569783488828314396257689635;
      _weight[0] = 0.003735415789624387929348437516106203511075426242024019849635485164339136550087160836353011312030814283;
      _points[1] = 0.9985437409097385370278132771115512541257226670585348153960618594633282723604302165111716856051244182;
      _weight[1] = 0.003735415789624387929348437516106203511075426242024019849635485164339136550087160845587137141720281039;
      _points[2] = 0.9923429548325762420012325833673423554692591347573218354728643296977299769442723637440437229734679307;
      _weight[2] = 0.008659310395155291231578998043410570683136431383997888316377591894405077207572920934503029106477412167;
      _points[3] = 0.00765704516742375799876741663265764453074086524267816452713567030227002305572763625595627702295878941;
      _weight[3] = 0.008659310395155291231578998043410570683136431383997888316377591894405077207572921233026982288499865862;
      _points[4] = 0.981251962546474830894526202052929150948609742576279188386675678514985989965298058276482183478766264;
      _weight[4] = 0.01350450959248971090030435404596607807117832300105832292843737492363504441243640114529650286166003484;
      _points[5] = 0.01874803745352516910547379794707084905139025742372081161332432148501401003470194172351781652525371484;
      _weight[5] = 0.01350450959248971090030435404596607807117832300105832292843737492363504441243640179017013630612728352;
      _points[6] = 0.9653784989483240824784728798646317564066988436290410182276681875953414709211815171232175381609787332;
      _weight[6] = 0.01821613695619273201219600523390172116357266602383384295070951969816670398426204512121133695127756726;
      _points[7] = 0.03462150105167591752152712013536824359330115637095898177233181240465852907881848287678246183624739291;
      _weight[7] = 0.01821613695619273201219600523390172116357266602383384295070951969816670398426204520325386329727057047;
      _points[8] = 0.9448800149741355216870960044910796307717987059325954748815660279630855009680425324985645588464641407;
      _weight[8] = 0.02274685376360055145115792894731483863177635965501448244675831806076219499563510508340775276693803594;
      _points[9] = 0.05511998502586447831290399550892036922820129406740452511843397203691449903195746750143544115477625997;
      _weight[9] = 0.02274685376360055145115792894731483863177635965501448244675831806076219499563510512478069813822093218;
      _points[10] = 0.9199601600731336700434522679700891780273686505373747614156803069474734141326785555328494277978334248;
      _weight[10] = 0.0270515412124584268558331295433100213601947312981059038470039105256499515290323858014887309311220587;
      _points[11] = 0.08003983992686632995654773202991082197263134946262523858431969305252658586732144446715057220183028104;
      _weight[11] = 0.02705154121245842685583312954331002136019473129810590384700391052564995152903238580263298133541309537;
      _points[12] = 0.1091334257916875297968199899026577544522948139933005599675624686482212483980791531009348949654394841;
      _weight[12] = 0.03108739328051421345517177184334833357936439968232565764075375266574554731138425888082085196543468197;
      _points[13] = 0.8908665742083124702031800100973422455477051860066994400324375313517787516019208468990651050345943823;
      _weight[13] = 0.03108739328051421345517177184334833357936439968232565764075375266574554731138425888130083816054638221;
      _points[14] = 0.1421116077065733580470145673167570220549032619152057836859458771974568631244629034775778924291043132;
      _weight[14] = 0.03481429161770518308387806312756285525754285369867169685553635851837134563893470805502034184209715985;
      _points[15] = 0.8578883922934266419529854326832429779450967380847942163140541228025431368755370965224221075709079774;
      _weight[15] = 0.03481429161770518308387806312756285525754285369867169685553635851837134563893470805507043833071976983;
      _points[16] = 0.1786466385378698269077908983837492730041546583318966217453477017619332973797433691655777512192607888;
      _weight[16] = 0.03819519329938830821317883745066532246287845684710432704609504082320412596697428296745119702124533426;
      _points[17] = 0.8213533614621301730922091016162507269958453416681033782546522982380667026202566308344222487807324943;
      _weight[17] = 0.03819519329938830821317883745066532246287845684710432704609504082320412596697428296745132284385085426;
      _points[18] = 0.2183754192964253686395275382024192860256988634165564845071156081562723096081775797374572902948126088;
      _weight[18] = 0.0411964958807946319519116837159808853078841332783231389051919621253154333232668202076256025443723746;
      _points[19] = 0.7816245807035746313604724617975807139743011365834435154928843918437276903918224202625427097051892246;
      _weight[19] = 0.04119649588079463195191168371598088530788413327832313890519196212531543332326682020762560352392116962;
      _points[20] = 0.2609031089775487597797029803217571257802383142512884375809194745004315606814533610283708215805617322;
      _weight[20] = 0.04378837030423893806309903484766654611462907988560212575177060598456271225204984948183410913304042932;
      _points[21] = 0.7390968910224512402202970196782428742197616857487115624190805254995684393185466389716291784194379161;
      _weight[21] = 0.04378837030423893806309903484766654611462907988560212575177060598456271225204984948183410923826059577;
      _points[22] = 0.3058070491958835284693242693562399490074468660532279821210935607641609639146006582516778301944404148;
      _weight[22] = 0.04594505694682073910768143580357506274865541268957890208924280825212435217371207403383186527240141105;
      _points[23] = 0.6941929508041164715306757306437600509925531339467720178789064392358390360853993417483221698055596242;
      _weight[23] = 0.04594505694682073910768143580357506274865541268957890208924280825212435217371207403383186527340160378;
      _points[24] = 0.3526409650091491916910480511641478306235724073608207215318520588819652150614509044215928373785823166;
      _weight[24] = 0.04764512145615975640360209874379834227066236912347951135572473296423440281824639506062046299784091323;
      _points[25] = 0.6473590349908508083089519488358521693764275926391792784681479411180347849385490955784071626214176832;
      _weight[25] = 0.04764512145615975640360209874379834227066236912347951135572473296423440281824639506062046299784199497;
      _points[26] = 0.5990605996677853143862064980164169688873974060807774399934011271280026030023023224343955099764932203;
      _weight[26] = 0.04887166769316436254673700548949835191786439433804755725475732225072623157354002120950387583890250572;
      _points[27] = 0.4009394003322146856137935019835830311126025939192225600065988728719973969976976775656044900235067797;
      _weight[27] = 0.0488716676931643625467370054894983519178643943380475572547573222507262315735400212095038758389025195;
      _points[28] = 0.5497776560761707601625873950594703669194976793887636530301135454886349377647980330327888590157321036;
      _weight[28] = 0.04961250561333615393743775721430750700877160997778153489060157125773453723517885216715386205370758322;
      _points[29] = 0.4502223439238292398374126049405296330805023206112363469698864545113650622352019669672111409842678964;
      _weight[29] = 0.04961250561333615393743775721430750700877160997778153489060157125773453723517885216715386205370758326;
      _points[30] = 0.5;
      _weight[30] = 0.04986027239671322571376691686717471982162670575010217574280728978204640605537343723220456872105070443;
      break;

    default :
       DUNE_THROW(QuadratureOrderOutOfRange, "Quadrature rule " << p << " not supported!");
    }
  }

  // for non-fundamental types: assign numbers as strings
  template<typename ct>
  void GaussQuadratureInitHelper<ct,false>::init(int p,
         std::vector< FieldVector<ct, 1> > & _points,
         std::vector< ct > & _weight,
         int & delivered_order)
  {
    switch(p)
    {
    // order 0,1
    case 0 :
    case 1 :
      delivered_order = 1;
      _points.resize(1);
      _weight.resize(1);
      _points[0] = "0.5";
      _weight[0] = "1.0";
      break;

    // order 2,3
    case 2 :
    case 3 :
      delivered_order = 3;
      _points.resize(2);
      _weight.resize(2);
      _points[0] = "0.2113248654051871177454256097490212721761991243649365619906988367580111638485333271531423022071252374";
      _weight[0] = "0.5";
      _points[1] = "0.7886751345948128822545743902509787278238008756350634380093011632419888361514666728468576977928747626";
      _weight[1] = "0.5";
      break;

    // order 4,5
    case 4 :
    case 5 :
      delivered_order = 5;
      _points.resize(3);
      _weight.resize(3);
      _points[0] = "0.8872983346207416885179265399782399610832921705291590826587573766113483091936979033519287376858673518";
      _weight[0] = "0.2777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777";
      _points[1] = "0.1127016653792583114820734600217600389167078294708409173412426233886516908063020966480712623141326482";
      _weight[1] = "0.2777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777778";
      _points[2] = "0.5";
      _weight[2] = "0.4444444444444444444444444444444444444444444444444444444444444444444444444444444444444444444444444444";
      break;

    // order 6,7
    case 6 :
    case 7 :
      delivered_order = 7;
      _points.resize(4);
      _weight.resize(4);
      _points[0] = "0.9305681557970262876119732444464047525478626898148588188078609604532647357475244328520811699422396526";
      _weight[0] = "0.1739274225687269286865319746109997036176743479169467702462646597593759337329551758609918838661290797";
      _points[1] = "0.0694318442029737123880267555535952474521373101851411811921390395467352642524755671479188300577603474";
      _weight[1] = "0.1739274225687269286865319746109997036176743479169467702462646597593759337329551758609918838661290798";
      _points[2] = "0.3300094782075718675986671204483776563997120651145428237035230115894899847683814827610623597822225942";
      _weight[2] = "0.3260725774312730713134680253890002963823256520830532297537353402406240662670448241390081161338709202";
      _points[3] = "0.6699905217924281324013328795516223436002879348854571762964769884105100152316185172389376402177774058";
      _weight[3] = "0.3260725774312730713134680253890002963823256520830532297537353402406240662670448241390081161338709202";
      break;

    // order 8,9
    case 8 :
    case 9 :
      delivered_order = 9;
      _points.resize(5);
      _weight.resize(5);
      _points[0] = "0.953089922969331996398813439149696482562825955381265431436881143271885397458343423470571494776771131";
      _weight[0] = "0.1184634425280945437571320203599586813216300011062070077914139441108586442015215492899967152469757223";
      _points[1] = "0.04691007703066800360118656085030351743717404461873456856311885672811460254165657652942850522322886904";
      _weight[1] = "0.1184634425280945437571320203599586813216300011062070077914139441108586442015215492899967152469757223";
      _points[2] = "0.7692346550528415455181572103501044024836433034527799781011158135297355926838776455179018336252854658";
      _weight[2] = "0.2393143352496832340206457574178190964561477766715707699863638336669191335762562284877810625308020554";
      _points[3] = "0.2307653449471584544818427896498955975163566965472200218988841864702644073161223544820981663747145342";
      _weight[3] = "0.2393143352496832340206457574178190964561477766715707699863638336669191335762562284877810625308020554";
      _points[4] = "0.5";
      _weight[4] = "0.2844444444444444444444444444444444444444444444444444444444444444444444444444444444444444444444444444";
      break;

    // order 10,11
    case 10 :
    case 11 :
      delivered_order = 11;
      _points.resize(6);
      _weight.resize(6);
      _points[0] = "0.03376524289842398609384922275300269543261713114385508756372519173669324957789990186185563003903700748";
      _weight[0] = "0.08566224618958517252014807108636644676341125074202199119931771989947288027117007732396385271319433444";
      _points[1] = "0.9662347571015760139061507772469973045673828688561449124362748082633067504221000981381443699609629925";
      _weight[1] = "0.08566224618958517252014807108636644676341125074202199119931771989947288027117007732396385271319433508";
      _points[2] = "0.8306046932331322568306997975099526735032242821975850354072633529260917483035715504721432018732307282";
      _weight[2] = "0.1803807865240693037849167569188580558307609463733727411448696201185700189186308591604811009944096738";
      _points[3] = "0.1693953067668677431693002024900473264967757178024149645927366470739082516964284495278567981267692718";
      _weight[3] = "0.180380786524069303784916756918858055830760946373372741144869620118570018918630859160481100994409674";
      _points[4] = "0.6193095930415984543152508608403559677093053150700106750906975822871374671378199211246122136286745658";
      _weight[4] = "0.2339569672863455236949351719947754974058278028846052676558126599819571008101990635155550462923959912";
      _points[5] = "0.3806904069584015456847491391596440322906946849299893249093024177128625328621800788753877863713254342";
      _weight[5] = "0.2339569672863455236949351719947754974058278028846052676558126599819571008101990635155550462923959912";
      break;

    // order 12,13
    case 12 :
    case 13 :
      delivered_order = 13;
      _points.resize(7);
      _weight.resize(7);
      _points[0] = "0.9745539561713792622630948420239256312003854688353088917743845519565316651774200704028653850139628621";
      _weight[0] = "0.06474248308443484663530571633954100916429370112997333198860431936232761748602115435781270908146042202";
      _points[1] = "0.02544604382862073773690515797607436879961453116469110822561544804346833482257992959713461498603713794";
      _weight[1] = "0.06474248308443484663530571633954100916429370112997333198860431936232761748602115435781270908146042288";
      _points[2] = "0.1292344072003027800680676133596057964629261764293048699400223240162850626639097431035865838165683765";
      _weight[2] = "0.139852695744638333950733885711889791243462532613299382268507016346809405215281338406620471450598809";
      _points[3] = "0.8707655927996972199319323866403942035370738235706951300599776759837149373360902568964134161834316235";
      _weight[3] = "0.1398526957446383339507338857118897912434625326132993822685070163468094052152813384066204714505988098";
      _points[4] = "0.2970774243113014165466967939615192683263089929503149368064783741026680933869371723358436551361267061";
      _weight[4] = "0.1909150252525594724751848877444875669391825417669313673755417255153527732170648541743423296720224007";
      _points[5] = "0.7029225756886985834533032060384807316736910070496850631935216258973319066130628276641563448638732939";
      _weight[5] = "0.1909150252525594724751848877444875669391825417669313673755417255153527732170648541743423296720224007";
      _points[6] = "0.5";
      _weight[6] = "0.2089795918367346938775510204081632653061224489795918367346938775510204081632653061224489795918367347";
      break;

    // order 14,15
    case 14 :
    case 15 :
      delivered_order = 15;
      _points.resize(8);
      _weight.resize(8);
      _points[0] = "0.9801449282487681158417804342847364952141176171507260191358198886862124488717096422197194796316561341";
      _weight[0] = "0.05061426814518812957626567715498109505769704552584247852950184903237008938173539243014136965202249679";
      _points[1] = "0.01985507175123188415821956571526350478588238284927398086418011131378755112829035778028052036834386592";
      _weight[1] = "0.05061426814518812957626567715498109505769704552584247852950184903237008938173539243014136965202250399";
      _points[2] = "0.1016667612931866302042230317620847815814141341920175839649148524803913471617634539264240363521370304";
      _weight[2] = "0.1111905172266872352721779972131204422150654350256247823629546446468084072852245204268265711885989599";
      _points[3] = "0.8983332387068133697957769682379152184185858658079824160350851475196086528382365460735759636478629696";
      _weight[3] = "0.1111905172266872352721779972131204422150654350256247823629546446468084072852245204268265711885989642";
      _points[4] = "0.237233795041835507091130475405376825479017878439803571124571450363772589615719363738019299903184009";
      _weight[4] = "0.156853322938943643668981100993300656630164499501367468845131972537478135971086748480849038116964278";
      _points[5] = "0.762766204958164492908869524594623174520982121560196428875428549636227410384280636261980700096815991";
      _weight[5] = "0.156853322938943643668981100993300656630164499501367468845131972537478135971086748480849038116964278";
      _points[6] = "0.4082826787521750975302619288199080096666210935435131088414057631503977628892289429419658881444383231";
      _weight[6] = "0.1813418916891809914825752246385978060970730199471652702624115337833433673619533386621830210424142548";
      _points[7] = "0.5917173212478249024697380711800919903333789064564868911585942368496022371107710570580341118555616769";
      _weight[7] = "0.1813418916891809914825752246385978060970730199471652702624115337833433673619533386621830210424142548";
      break;

    // order 16,17
    case 16 :
    case 17 :
      delivered_order = 17;
      _points.resize(9);
      _weight.resize(9);
      _points[0] = "0.01591988024618695508221189854816356497529759975403733522498834407545981280169962346906312538655294424";
      _weight[0] = "0.04063719418078720598594607905526182533783086039120537535555383844034334315422603147278927735147130028";
      _points[1] = "0.9840801197538130449177881014518364350247024002459626647750116559245401871983003765309368746134470557";
      _weight[1] = "0.0406371941807872059859460790552618253378308603912053753555538384403433431542260314727892773514713142";
      _points[2] = "0.08198444633668210285028510596513256172794664093766200194781401018027249655920494055302690148707122983";
      _weight[2] = "0.0903240803474287020292360156214564047571689108660202422491679532356786452724731348822974886515998753";
      _points[3] = "0.9180155536633178971497148940348674382720533590623379980521859898197275034407950594469730985129287703";
      _weight[3] = "0.0903240803474287020292360156214564047571689108660202422491679532356786452724731348822974886515998796";
      _points[4] = "0.8066857163502951986543510196707370923928603024702823464364064711406336732455005992916200069517842923";
      _weight[4] = "0.1303053482014677311593714347093164248859201022186499759699985010598054078344456223238230465475086993";
      _points[5] = "0.1933142836497048013456489803292629076071396975297176535635935288593663267544994007083799930482157077";
      _weight[5] = "0.1303053482014677311593714347093164248859201022186499759699985010598054078344456223238230465475087005";
      _points[6] = "0.3378732882980955354807309926783316957140218696315134555864762615789067102324378754034506991507512164";
      _weight[6] = "0.1561735385200014200343152032922218327993774306309523227770055827995719486620096582850609609440031769";
      _points[7] = "0.6621267117019044645192690073216683042859781303684865444135237384210932897675621245965493008492487836";
      _weight[7] = "0.156173538520001420034315203292221832799377430630952322777005582799571948662009658285060960944003177";
      _points[8] = "0.5";
      _weight[8] = "0.1651196775006298815822625346434870244394053917863441672965482489292013101536911060720584530108339632";
      break;

    // order 18,19
    case 18 :
    case 19 :
      delivered_order = 19;
      _points.resize(10);
      _weight.resize(10);
      _points[0] = "0.9869532642585858600389820060422260267141349733461910596156060333482976016173180798128617824781342781";
      _weight[0] = "0.03333567215434406879678440494666589642893241716007907256434744080670603204204355088839275484252937791";
      _points[1] = "0.01304673574141413996101799395777397328586502665380894038439396665170239838268192018713821752186572192";
      _weight[1] = "0.03333567215434406879678440494666589642893241716007907256434744080670603204204355088839275484252937791";
      _points[2] = "0.9325316833444922553660483442117465242637715074826652262609798659226873775690277806783953644730228854";
      _weight[2] = "0.07472567457529029657288816982884866620127831983471368391773863437661932736331500547297363231736586137";
      _points[3] = "0.06746831665550774463395165578825347573622849251733477373902013407731262243097221932160463552697711466";
      _weight[3] = "0.07472567457529029657288816982884866620127831983471368391773863437661932736331500547297363231736596593";
      _points[4] = "0.1602952158504877968828363174425632121153526440825952661675914055237207123024625376924607132147598102";
      _weight[4] = "0.1095431812579910219977674671140815962293859352613385449404782718175999553264756406213419965886010702";
      _points[5] = "0.8397047841495122031171636825574367878846473559174047338324085944762792876975374623075392867852401898";
      _weight[5] = "0.1095431812579910219977674671140815962293859352613385449404782718175999553264756406213419965886011106";
      _points[6] = "0.2833023029353764046003670284171079188999640811718767517486492434281165054611482493874486210249411394";
      _weight[6] = "0.1346333596549981775456134607847346764298799692304418979002816381210767161595896383821133183546263798";
      _points[7] = "0.7166976970646235953996329715828920811000359188281232482513507565718834945388517506125513789750588606";
      _weight[7] = "0.1346333596549981775456134607847346764298799692304418979002816381210767161595896383821133183546263804";
      _points[8] = "0.4255628305091843945575869994351400076912175702896541521460053732420481913221657393144111851002681544";
      _weight[8] = "0.1477621123573764350869464973256691647105233585134268006771540148779979691085761646351782978968771084";
      _points[9] = "0.5744371694908156054424130005648599923087824297103458478539946267579518086778342606855888148997318456";
      _weight[9] = "0.1477621123573764350869464973256691647105233585134268006771540148779979691085761646351782978968771084";
      break;

    // order 20,21
    case 20 :
    case 21 :
      delivered_order = 21;
      _points.resize(11);
      _weight.resize(11);
      _points[0] = "0.01088567092697150359803099943857130461428879554010779228709946700816810030955500589984030091632761502";
      _weight[0] = "0.02783428355808683324137686022127428936425781284844907417419214283707770364036877194184561103615985882";
      _points[1] = "0.9891143290730284964019690005614286953857112044598922077129005329918318996904449941001596990836723848";
      _weight[1] = "0.02783428355808683324137686022127428936425781284844907417419214283707770364036877194184561103615998649";
      _points[2] = "0.9435312998840476495375788846519636333158378756126571924837055277688056569286863337211452975632986873";
      _weight[2] = "0.06279018473245231231734714961197005009880789569770175033196700540895728756623563881734382085702807703";
      _points[3] = "0.05646870011595235046242111534803636668416212438734280751629447223119434307131366627885470243670131297";
      _weight[3] = "0.0627901847324523123173471496119700500988078956977017503319670054089572875662356388173438208570284425";
      _points[4] = "0.86507600278702466204670812601557672902482153101306515598918916984350662252925961479771170548564185";
      _weight[4] = "0.0931451054638671257130488207158279458456423740201017058907532020869361740043927512346653792589896456";
      _points[5] = "0.13492399721297533795329187398442327097517846898693484401081083015649337747074038520228829451435815";
      _weight[5] = "0.09314510546386712571304882071582794584564237402010170589075320208693617400439275123466537925898987179";
      _points[6] = "0.2404519353965940920371371652706952227598864424400357554895386942566520367744635535872006099477254724";
      _weight[6] = "0.1165968822959952399592618524215875697158990861584792545136598610609661066094404979770199742191308423";
      _points[7] = "0.7595480646034059079628628347293047772401135575599642445104613057433479632255364464127993900522745276";
      _weight[7] = "0.1165968822959952399592618524215875697158990861584792545136598610609661066094404979770199742191308499";
      _points[8] = "0.6347715779761724861657659927004307623398109312195261408119628159400285331118473678519107961221336507";
      _weight[8] = "0.131402272255123331090344434945254597686382338801572278190027685742756401669772626776208498508513353";
      _points[9] = "0.3652284220238275138342340072995692376601890687804738591880371840599714668881526321480892038778663493";
      _weight[9] = "0.131402272255123331090344434945254597686382338801572278190027685742756401669772626776208498508513353";
      _points[10] = "0.5";
      _weight[10] = "0.1364625433889503153572417641681710945780209849473918737988002057266126530195794265058334322403586473";
      break;

    // order 22,23
    case 22 :
    case 23 :
      delivered_order = 23;
      _points.resize(12);
      _weight.resize(12);
      _points[0] = "0.009219682876640374654725454925359588519922400093134244768658939096103377840873008887371366054773882871";
      _weight[0] = "0.02358766819325591359730798074250853015851453699742354478025267350190486057601935533541295353770570183";
      _points[1] = "0.9907803171233596253452745450746404114800775999068657552313410609038966221591269911126286339452261171";
      _weight[1] = "0.02358766819325591359730798074250853015851453699742354478025267350190486057601935533541295353771090306";
      _points[2] = "0.9520586281852374283392329330595480962687983546066487732770378803406173978646178952434847139118666353";
      _weight[2] = "0.05346966299765921548012735909699811210728508673516244000256302105140949681374878827026865904815670116";
      _points[3] = "0.0479413718147625716607670669404519037312016453933512267229621196593826021353821047565152860881333648";
      _weight[3] = "0.05346966299765921548012735909699811210728508673516244000256302105140949681374878827026865904815772913";
      _points[4] = "0.8849513370971523435184469166064090379924628750094658188322095321245582715542356120082124996117109545";
      _weight[4] = "0.08003916427167311316732626477167953593600586524543208895494977207897711258664557534082827631852788289";
      _points[5] = "0.1150486629028476564815530833935909620075371249905341811677904678754417284457643879917875003882890453";
      _weight[5] = "0.08003916427167311316732626477167953593600586524543208895494977207897711258664557534082827631852953845";
      _points[6] = "0.7936589771433087236483512094702671401845492570240262407551354398336703496879476312178553824943741012";
      _weight[6] = "0.1015837133615329608745322279048991882532590736372950731992972828988228162552364218975721975323025648";
      _points[7] = "0.2063410228566912763516487905297328598154507429759737592448645601663296503120523687821446175056258989";
      _weight[7] = "0.1015837133615329608745322279048991882532590736372950731992972828988228162552364218975721975323026497";
      _points[8] = "0.3160842505009099031236542316781412193718199293322951893441000602479550352416060630606327857497267114";
      _weight[8] = "0.1167462682691774043804249494624390281297049860998774373652617489107460000397058376403395132542818442";
      _points[9] = "0.6839157494990900968763457683218587806281800706677048106558999397520449647583939369393672142502732886";
      _weight[9] = "0.1167462682691774043804249494624390281297049860998774373652617489107460000397058376403395132542818454";
      _points[10] = "0.5626167042557344577362206847319265649916984581527221366064608773742310281206948443714341492347456798";
      _weight[10] = "0.1245735229067013925002812180214756054152304512848094156976755015581397137286440215155784003090211765";
      _points[11] = "0.4373832957442655422637793152680734350083015418472778633935391226257689718793051556285658507652543202";
      _weight[11] = "0.1245735229067013925002812180214756054152304512848094156976755015581397137286440215155784003090211765";
      break;

    // order 24,25
    case 24 :
    case 25 :
      delivered_order = 25;
      _points.resize(13);
      _weight.resize(13);
      _points[0] = "0.9920915273592940747364147244035548055324952809629374543470036602142976189378134209302846436307092946";
      _weight[0] = "0.02024200238265793976001079610049303002099327287249443406752330375249723025639635524721040621651256352";
      _points[1] = "0.007908472640705925263585275596445194467504719037062545652996339785702381062186579069715356369290706896";
      _weight[1] = "0.02024200238265793976001079610049303002099327287249443406752330375249723025639635524721040621651575551";
      _points[2] = "0.9587991996114889826032739182503597561952373950558416479476426728298296042948049571417426951702914619";
      _weight[2] = "0.04606074991886422395721088797689856046184199993111841954419577366979686486381646314594890787783233253";
      _points[3] = "0.04120080038851101739672608174964024380476260494415835205235732717017039570519504285825730482970853578";
      _weight[3] = "0.04606074991886422395721088797689856046184199993111841954419577366979686486381646314594890787787365219";
      _points[4] = "0.9007890453666549563971032447914299451528078623952500149486923569296110581133200610150149370926585299";
      _weight[4] = "0.069436755109893619231800888434435733810931359131649113823177508252886260767444767862590771427295539";
      _points[5] = "0.09921095463334504360289675520857005484719213760474998505130764307038894188667993898498506290734147097";
      _weight[5] = "0.06943675510989361923180088843443573381093135913164911382317750825288626076744476786259077142729935376";
      _points[6] = "0.1788253302798298896780076965022421749641513008692115713054287960406782234275032125428058499429042223";
      _weight[6] = "0.08907299038097286914002334599804899775640632533050825149339722014457253474937436174735847561115655018";
      _points[7] = "0.8211746697201701103219923034977578250358486991307884286945712039593217765724967874571941500570957777";
      _weight[7] = "0.08907299038097286914002334599804899775640632533050825149339722014457253474937436174735847561115720583";
      _points[8] = "0.724246375518223426438956426063819933900960833720878939479141473729122046033108571822519104277366505";
      _weight[8] = "0.1039080237684442511562616096530263816932913045997517746095555599582692717825422161302977640233059593";
      _points[9] = "0.2757536244817765735610435739361800660990391662791210605208585262708779539668914281774808957226334949";
      _weight[9] = "0.1039080237684442511562616096530263816932913045997517746095555599582692717825422161302977640233059661";
      _points[10] = "0.6152291579775673970327640605489944176057711879417655817346307489185810418442909754064014723823400647";
      _weight[10] = "0.1131415901314486192060450930198883092173788688077785099324842743857878315602499855209131593331569649";
      _points[11] = "0.3847708420224326029672359394510055823942288120582344182653692510814189581557090245935985276176599353";
      _weight[11] = "0.1131415901314486192060450930198883092173788688077785099324842743857878315602499855209131593331569649";
      _points[12] = "0.5";
      _weight[12] = "0.1162757766154369550972947576344179740783137386533989930593327196723800120403517006913610310213706817";
      break;

    // order 26,27
    case 26 :
    case 27 :
      delivered_order = 27;
      _points.resize(14);
      _weight.resize(14);
      _points[0] = "0.006858095651593830579201366647973599161954296380387059177964594111125222933754181044676880167424125515";
      _weight[0] = "0.01755973016587593151591643806909589030985280463856363829074994509820816141890413526883839849926422796";
      _points[1] = "0.9931419043484061694207986333520264008380457036196129408220354058888747770662458189553231198325758757";
      _weight[1] = "0.01755973016587593151591643806909589030985280463856363829074994509820816141890413526883839849929733993";
      _points[2] = "0.9642174418317867586681955696889371322385196052049188093589812237410655467721799265557069528418287599";
      _weight[2] = "0.04007904357988010490281663853142715479184889269729738260069953274478573722864358493176809540971271623";
      _points[3] = "0.03578255816821324133180443031106286776148039479508119064101877625893445322782007344429304715817123803";
      _weight[3] = "0.0400790435798801049028166385314271547918488926972973826006995327447857372286435849317680954097315832";
      _points[4] = "0.9136006575348824965948973713251974805198505507375405907803545271207399154050144367852131950689447722";
      _weight[4] = "0.06075928534395159234470740453623831297833467284503733614553769627157987194626324615940995313520037766";
      _points[5] = "0.08639934246511750340510262867480251948014944926245940921964547287926008459498556321478680493105522878";
      _weight[5] = "0.06075928534395159234470740453623831297833467284503733614553769627157987194626324615940995313521470206";
      _points[6] = "0.8436464524058427350740099015096670687692006063735853378096332443140924480915666284736865352526059193";
      _weight[6] = "0.07860158357909676728480096931192107830283401866866168748465852193738408818480414925697904668120528128";
      _points[7] = "0.1563535475941572649259900984903329312307993936264146621903667556859075519084333715263134647473940806";
      _weight[7] = "0.07860158357909676728480096931192107830283401866866168748465852193738408818480414925697904668120705796";
      _points[8] = "0.2423756818209229540173546407244056688455573587153469815242476154536075240839721697739639898246135538";
      _weight[8] = "0.09276919873896890687085829506257851812446130146866582951001746253454917513176272221277636557335623116";
      _points[9] = "0.7576243181790770459826453592755943311544426412846530184757523845463924759160278302260360101753864463";
      _weight[9] = "0.09276919873896890687085829506257851812446130146866582951001746253454917513176272221277636557335624966";
      _points[10] = "0.3404438155360551197821640879157622665828693982330780217016749063713332797436036084175331472893267934";
      _weight[10] = "0.1025992318606478019829620328306090278551695306547097258584486451416835724126248601697159199959454469";
      _points[11] = "0.6595561844639448802178359120842377334171306017669219782983250936286667202563963915824668527106732066";
      _weight[11] = "0.1025992318606478019829620328306090278551695306547097258584486451416835724126248601697159199959454481";
      _points[12] = "0.4459725256463281689668776748900826261940241972628812214795894693459932354941349964349496559116553164";
      _weight[12] = "0.1076319267315788950979382216581300176374987790270644001098881962718093936769973020005122207054097891";
      _points[13] = "0.5540274743536718310331223251099173738059758027371187785204105306540067645058650035650503440883446836";
      _weight[13] = "0.1076319267315788950979382216581300176374987790270644001098881962718093936769973020005122207054097891";
      break;

    // order 28,29
    case 28 :
    case 29 :
      delivered_order = 29;
      _points.resize(15);
      _weight.resize(15);
      _points[0] = "0.006003740989757285755217140706693709426513591438119255000001242206305781315490287643638974815840423912";
      _weight[0] = "0.01537662099805863417731419678860220886087407241671703713211414275211859473355858401951938536567818793";
      _points[1] = "0.9939962590102427142447828592933062905734864085618807449999987577936942186845097123563610251841595731";
      _weight[1] = "0.01537662099805863417731419678860220886087407241671703713211414275211859473355858401951938536633108639";
      _points[2] = "0.9686366962003529521538794738551047356219981367576522289506815381751014868985227639752737930871340456";
      _weight[2] = "0.03518302374405406235463370822533366923335401637716535991295364645719352775643711852242022603232734774";
      _points[3] = "0.03136330379964704784612052614489526437800186324234777104931846182489851310147723602472620691286596038";
      _weight[3] = "0.03518302374405406235463370822533366923335401637716535991295364645719352775643711852242022603294154521";
      _points[4] = "0.07589670829478639189967583961289157431687191263150368295213622061966246241292725740119614012458925999";
      _weight[4] = "0.05357961023358596750593477334293465170777185787905099034351119456093899742615789986284292856885599421";
      _points[5] = "0.9241032917052136081003241603871084256831280873684963170478637793803375375870727425988038598754107365";
      _weight[5] = "0.05357961023358596750593477334293465170777185787905099034351119456093899742615789986284292856902630637";
      _points[6] = "0.8622088656800850237080930273069690048154496472920512817757117103520618908389626094980505488015671642";
      _weight[6] = "0.06978533896307715722390239725551416126042513765775562160119556431554422227095390584038412868178503037";
      _points[7] = "0.1377911343199149762919069726930309951845503527079487182242882896479381091610373905019494511984328364";
      _weight[7] = "0.06978533896307715722390239725551416126042513765775562160119556431554422227095390584038412868179665823";
      _points[8] = "0.2145139136957305762313866313730446793808068018586251975733672914729023100651207102582926857150869278";
      _weight[8] = "0.08313460290849696677660043024060440556545009004920645366093259528177678160613925885535258714620779062";
      _points[9] = "0.7854860863042694237686133686269553206191931981413748024266327085270976899348792897417073142849130721";
      _weight[9] = "0.08313460290849696677660043024060440556545009004920645366093259528177678160613925885535258714620808482";
      _points[10] = "0.302924326461218315051396314509477265818623611920650872484417328024195521106519291012251442919170119";
      _weight[10] = "0.09308050000778110551340028093321141225311300613896420140774786365500662775134958030947488444304965858";
      _points[11] = "0.6970756735387816849486036854905227341813763880793491275155826719758044788934807089877485570808298811";
      _weight[11] = "0.09308050000778110551340028093321141225311300613896420140774786365500662775134958030947488444304966241";
      _points[12] = "0.3994029530012827388496858483027018960935817727686811601920251376950258804984899061990818709662394704";
      _weight[12] = "0.09921574266355578822805916322191966240934627997877099674236896396456239876671713406665749958240891154";
      _points[13] = "0.6005970469987172611503141516972981039064182272313188398079748623049741195015100938009181290337605296";
      _weight[13] = "0.09921574266355578822805916322191966240934627997877099674236896396456239876671713406665749958240891161";
      _points[14] = "0.5";
      _weight[14] = "0.1012891209627806364403100999837596574193310790047386783983520580257176993773730370466967203563940161";
      break;

    // order 30,31
    case 30 :
    case 31 :
      delivered_order = 31;
      _points.resize(16);
      _weight.resize(16);
      _points[0] = "0.005299532504175033701922913274833686286862964171177434974388047634337931392087301530731784046600902477";
      _weight[0] = "0.01357622970587704742589028622800905175613368778338039899530515953690205683210808662466288961558883448";
      _points[1] = "0.9947004674958249662980770867251663137131370358288225650256119523656620686079126984692682159533990871";
      _weight[1] = "0.01357622970587704742589028622800905175613368778338039899530515953690205683210808662466288961642578809";
      _points[2] = "0.9722875115366162880389942077673041725455696362955363004627768260333048944513411521097828643690791645";
      _weight[2] = "0.03112676196932394643142191849718884713749325417645342895065175790976786944352190953060585476930010037";
      _points[3] = "0.02771248846338371196100579223269582745443036370446369953722317396669510554865884789021713563092085786";
      _weight[3] = "0.03112676196932394643142191849718884713749325417645342895065175790976786944352190953060585476935955411";
      _points[4] = "0.06718439880608412805976605114380343380633230757623664594824428721611980114375472087143375281761380758";
      _weight[4] = "0.04757925584124639240496255380112311317763175159185632907841114361481587978884097972351247865969801944";
      _points[5] = "0.9328156011939158719402339488561965661936676924237633540517557127838801988562452791285662471823861744";
      _weight[5] = "0.04757925584124639240496255380112311317763175159185632907841114361481587978884097972351247866179909653";
      _points[6] = "0.8777022041775015169475505974237211341769068282287515048908785884611484305156358388603110284596247239";
      _weight[6] = "0.06231448562776693602623814109600821007244342961110133997237529521470548196073267679898459500869048106";
      _points[7] = "0.1222977958224984830524494025762788658230931717712484951091214115388515694843641611396889715403752838";
      _weight[7] = "0.06231448562776693602623814109600821007244342961110133997237529521470548196073267679898459500869141184";
      _points[8] = "0.8089381222013218742233358820243955094959411088828288970518986777708666588774057122284555152139792502";
      _weight[8] = "0.07479799440828836604075086527373927448524553410391823340271098109368020201020899122588931920152688622";
      _points[9] = "0.191061877798678125776664117975604490504058891117171102948101322229133341122594287771544484786020748";
      _weight[9] = "0.07479799440828836604075086527373927448524553410391823340271098109368020201020899122588931920153081579";
      _points[10] = "0.7290083888286136931712097214917887867700158065177617454505773754738795871451468038677177639679940468";
      _weight[10] = "0.08457825969750126909465603951517998110581973670801414087254146784040183210496526546607766127103887189";
      _points[11] = "0.2709916111713863068287902785082112132299841934822382545494226245261204128548531961322822360320059534";
      _weight[11] = "0.08457825969750126909465603951517998110581973670801414087254146784040183210496526546607766127103912237";
      _points[12] = "0.6408017753896294566152302507302480532430347453852999002744173669779625897495653852207201145760200796";
      _weight[12] = "0.09130170752246179443338183398460996969177811182732464120924757218971523247505558748020021255849263684";
      _points[13] = "0.3591982246103705433847697492697519467569652546147000997255826330220374102504346147792798854239799204";
      _weight[13] = "0.09130170752246179443338183398460996969177811182732464120924757218971523247505558748020021255849263706";
      _points[14] = "0.4524937450811812799073403322875209684348234721554672716513900913874373508777039335076206535121083239";
      _weight[14] = "0.09472530522753424814269836160414155257345449419795148751875662260001144538456650315006698891676697614";
      _points[15] = "0.5475062549188187200926596677124790315651765278445327283486099086125626491222960664923793464878916761";
      _weight[15] = "0.09472530522753424814269836160414155257345449419795148751875662260001144538456650315006698891676697614";
      break;

    // order 32,33
    case 32 :
    case 33 :
      delivered_order = 33;
      _points.resize(17);
      _weight.resize(17);
      _points[0] = "0.004712262342791332162282990029667361746105074770217848608045606628828071264688983144320779675129030429";
      _weight[0] = "0.01207415143427396598005501314378266234584865797251263915559257441510919835275524317979262072372571691";
      _points[1] = "0.9952877376572086678377170099703326382538949252297821513919543933711719287353110168556792203248709665";
      _weight[1] = "0.01207415143427396598005501314378266234584865797251263915559257441510919835275524317979262072798397032";
      _points[2] = "0.02466223911561611938864152105209848927830747672044564616501539379394231686390070262498154862426577667";
      _weight[2] = "0.02772976468699360056472008267912233025642312597661442349686203935512871300166731918663789437619580271";
      _points[3] = "0.9753377608843838806113584789479015107216925232795543538349846062060576831360992973750184513757342315";
      _weight[3] = "0.02772976468699360056472008267912233025642312597661442349686203935512871300166731918663789438923065064";
      _points[4] = "0.9401195768634929510614778472440778463117084089672139501759550796620135652522056057591535969342795476";
      _weight[4] = "0.04251807415858959044176768509553103692524569460925273788320518036939199639374132387349380214026392876";
      _points[5] = "0.05988042313650704893852215275592215368829159103278604982404492033798643474779439424084640306572044363";
      _weight[5] = "0.04251807415858959044176768509553103692524569460925273788320518036939199639374132387349380215620526406";
      _points[6] = "0.8907570019484007034626150277602380251119862363702842562566572677562888080797565380866902504334808315";
      _weight[6] = "0.05594192359670198554739419281317796336792171213153852500924324122454783982180491780761085226210241093";
      _points[7] = "0.1092429980515992965373849722397619748880137636297157437433427322437111919202434619133097495665191737";
      _weight[7] = "0.05594192359670198554739419281317796336792171213153852500924324122454783982180491780761085226455009237";
      _points[8] = "0.1711644203916546170748488916784988324260970542620133780973841522463378512126512091235044063472449388";
      _weight[8] = "0.06756818423426273664315999085117509868606292661724451018899730534443362149496927204875472415680701704";
      _points[9] = "0.8288355796083453829251511083215011675739029457379866219026158477536621487873487908764955936527550596";
      _weight[9] = "0.06756818423426273664315999085117509868606292661724451018899730534443362149496927204875472415684703185";
      _points[10] = "0.7563452685432384839431232843147759372914618612055864529563657494821424624713927401409902061902588012";
      _weight[10] = "0.07702288053840514404071579740097930597024152923550896719263235567572337092983822554580872467672521159";
      _points[11] = "0.243654731456761516056876715685224062708538138794413547043634250517857537528607259859009793809741199";
      _weight[11] = "0.07702288053840514404071579740097930597024152923550896719263235567572337092983822554580872467672663593";
      _points[12] = "0.6756158817269381576485927585476730025202698757878375116595805097738971308233747864487915723017545524";
      _weight[12] = "0.08400205107822502225498533189416157751059906448253700713497792567016155325001229328060192486945988784";
      _points[13] = "0.3243841182730618423514072414523269974797301242121624883404194902261028691766252135512084276982454476";
      _weight[13] = "0.08400205107822502225498533189416157751059906448253700713497792567016155325001229328060192486945989544";
      _points[14] = "0.5892420907479239279253387468270327787377096663457628217814759071353487752396502880851444611048175023";
      _weight[14] = "0.08828135268349632316263549505659861957546220900037405902157220345660451810364134022616734534204332795";
      _points[15] = "0.4107579092520760720746612531729672212622903336542371782185240928646512247603497119148555388951824977";
      _weight[15] = "0.08828135268349632316263549505659861957546220900037405902157220345660451810364134022616734534204332799";
      _points[16] = "0.5";
      _weight[16] = "0.0897232351781032627291328221309428107243901599488342618338343489777983773031401297022642228762521388";
      break;

    // order 34,35
    case 34 :
    case 35 :
      delivered_order = 35;
      _points.resize(18);
      _weight.resize(18);
      _points[0] = "0.004217415789534526634991997646924614873710531577280153540162184880071453204110195124118265193699399567";
      _weight[0] = "0.01080800676324165515667135513322623469384261573779497273103799507067654511867256095162565153472427187";
      _points[1] = "0.9957825842104654733650080023530753851262894684227198464598378151199285467958898048758817348063006366";
      _weight[1] = "0.01080800676324165515667135513322623469384261573779497273103799507067654511867256095162565154865900931";
      _points[2] = "0.9779119747856988775905979464648881549864220674056532394226938148454490356023866119789411964798169198";
      _weight[2] = "0.02485727444748489822666747310131932084043312306445510112315215393278617164790170814752068547592735646";
      _points[3] = "0.02208802521430112240940205353511184501357793259434676057730618515455096439761338802105880352018300695";
      _weight[3] = "0.02485727444748489822666747310131932084043312306445510112315215393278617164790170814752068552847842593";
      _points[4] = "0.9463012332487778696030302955635727577039476356761491070937331574536202912183924679153337935403015991";
      _weight[4] = "0.03821286512744452826456483880831826280265895310417914372476068961720500364589648967088255123780103244";
      _points[5] = "0.05369876675122213039696970443642724229605236432385089290626684254637970878160753208466620645969845262";
      _weight[5] = "0.03821286512744452826456483880831826280265895310417914372476068961720500364589648967088255130463489598";
      _points[6] = "0.9018524794862615578412087275072953985516494608059612408752140320976940527144721436141434827212058818";
      _weight[6] = "0.05047102205314358278140699246241730353140056944383945080518726832782539869024926167622531935947931249";
      _points[7] = "0.09814752051373844215879127249270460144835053919403875912478596790230594728552785638585651727879410136";
      _weight[7] = "0.05047102205314358278140699246241730353140056944383945080518726832782539869024926167622531936152909078";
      _points[8] = "0.8458435215301766039374455406444241947261352864087538794510813284185986844518146255669054040725663105";
      _weight[8] = "0.06127760335573923009225956340010077761408194866671954858362675682702871979970184091909860996236098967";
      _points[9] = "0.1541564784698233960625544593555758052738647135912461205489186715814013155481853744330945959274336919";
      _weight[9] = "0.06127760335573923009225956340010077761408194866671954858362675682702871979970184091909860996247060097";
      _points[10] = "0.2201145844630262326960642257373354315361867571146452916800065279689077358967397401704589758199778143";
      _weight[10] = "0.07032145733532532560236565187597361404775120516548627994172809763023279346387494851533138451345573173";
      _points[11] = "0.7798854155369737673039357742626645684638132428853547083199934720310922641032602598295410241800221855";
      _weight[11] = "0.07032145733532532560236565187597361404775120516548627994172809763023279346387494851533138451345944567";
      _points[12] = "0.2941244192685786769820341030834741814605051589399872443594255661048051634497872951128265748031744856";
      _weight[12] = "0.07734233756313262246270900191818738609660919813367708633332095736389143461532186515617346192611193334";
      _points[13] = "0.7058755807314213230179658969165258185394948410600127556405744338951948365502127048871734251968255144";
      _weight[13] = "0.07734233756313262246270900191818738609660919813367708633332095736389143461532186515617346192611199996";
      _points[14] = "0.3740568871542472452055135725610443849185691171701797709898644841316077532221378890964612289453068764";
      _weight[14] = "0.0821382418729163614930268882329637952061694769986764766222484854558242109226040038776818788735302449";
      _points[15] = "0.6259431128457527547944864274389556150814308828298202290101355158683922467778621109035387710546931236";
      _weight[15] = "0.0821382418729163614930268882329637952061694769986764766222484854558242109226040038776818788735302449";
      _points[16] = "0.5423875065208676506211309264678919058666586934530449600216822588127498953266400008189022753637198062";
      _weight[16] = "0.08457119148157179592032823506749330516705290968517194013493759577452972209577732108546045701988907679";
      _points[17] = "0.4576124934791323493788690735321080941333413065469550399783177411872501046733599991810977246362801938";
      _weight[17] = "0.08457119148157179592032823506749330516705290968517194013493759577452972209577732108546045701988907679";
      break;

    // order 36,37
    case 36 :
    case 37 :
      delivered_order = 37;
      _points.resize(19);
      _weight.resize(19);
      _points[0] = "0.9962034219217922015945088351266302467946582007016053933398397195456159514792614419018374604367093356";
      _weight[0] = "0.009730894114863238518156020732219217876453304534643320396340236230800718784052774105426043995362173783";
      _points[1] = "0.003796578078207798405491164873369753205341799298394606660160280454384048520738558098162539563290576184";
      _weight[1] = "0.009730894114863238518156020732219217876453304534643320396340236230800718784052774105426044173769122249";
      _points[2] = "0.980104076067415015426389420343825763307545751637069052958908167216100374968744256610371780745770797";
      _weight[2] = "0.02240711338284980016641907870099710597587711373392880104292726338382149569213972882233451675157216316";
      _points[3] = "0.01989592393258498457361057965617423669245424836293094704109183278389962503125574338962821925422939313";
      _weight[3] = "0.02240711338284980016641907870099710597587711373392880104292726338382149569213972882233451752427173122";
      _points[4] = "0.04842204819259104917866953573384375609530303297132209115248378761918209770494789052123988581535143365";
      _weight[4] = "0.03452227136882061329035412900300652248092401584380656556145021384801748745321951075883154737770809981";
      _points[5] = "0.9515779518074089508213304642661562439046969670286779088475162123808179022950521094787601141846484121";
      _weight[5] = "0.03452227136882061329035412900300652248092401584380656556145021384801748745321951075883154804745494595";
      _points[6] = "0.9113573282685714124894612433563569508872692431034150206849319443027501714518429160134331115546303493";
      _weight[6] = "0.04574501081122499973223104706191982633045582564829939233249467245103111052189863080287385751297978919";
      _points[7] = "0.08864267173142858751053875664364304911273075689658497931506805569724982854815708398656688844536971947";
      _weight[7] = "0.04574501081122499973223104706191982633045582564829939233249467245103111052189863080287385752662736252";
      _points[8] = "0.1395169113323853106914520695881091851714290835456666125307047643066927204260069735782833086643367062";
      _weight[8] = "0.05578332277366699735801195084088299874066592691994688776073057143822948805282323530050214248021619462";
      _points[9] = "0.860483088667614689308547930411890814828570916454333387469295235693307279573993026421716691335663273";
      _weight[9] = "0.05578332277366699735801195084088299874066592691994688776073057143822948805282323530050214248274414005";
      _points[10] = "0.1997273476691594882651809175268803600658389586338537162067066371658075456515645797876221023342730016";
      _weight[10] = "0.06437698126966811383775789242843855852791978854673151727355219231115180202831583996571650116696087894";
      _points[11] = "0.8002726523308405117348190824731196399341610413661462837932933628341924543484354202123778976657270034";
      _weight[11] = "0.06437698126966811383775789242843855852791978854673151727355219231115180202831583996571650116705281951";
      _points[12] = "0.2677146293120195271413664259479488160118571426879317015078455612121579394432872966567752271396340272";
      _weight[12] = "0.07130335108680330588787305472095148623783417241223693046328582795322912423645162550747003591862412103";
      _points[13] = "0.7322853706879804728586335740520511839881428573120682984921544387878420605567127033432247728603659722";
      _weight[13] = "0.07130335108680330588787305472095148623783417241223693046328582795322912423645162550747003591862432269";
      _points[14] = "0.6582820499818149159950586644249224589461426095664436225778644933989464429102881989984194460432401755";
      _weight[14] = "0.07638302103292983338942770044883149923050413361821431176155077653740552182553160682740492351539352549";
      _points[15] = "0.3417179500181850840049413355750775410538573904335563774221355066010535570897118010015805539567598244";
      _weight[15] = "0.07638302103292983338942770044883149923050413361821431176155077653740552182553160682740492351539354559";
      _points[16] = "0.5801793228201126879340480578703717747524367502354376894373217258031603043401955368283697867497404565";
      _weight[16] = "0.07948442169697717382497821973252360083939007909756304787558745766237048929169252987130523836300323926";
      _points[17] = "0.4198206771798873120659519421296282252475632497645623105626782741968396956598044631716302132502595435";
      _weight[17] = "0.07948442169697717382497821973252360083939007909756304787558745766237048929169252987130523836300323929";
      _points[18] = "0.5";
      _weight[18] = "0.08052722492439184798958181266045836751995127928925845106416157636788552422774903607627038285846452347";
      break;

    // order 38,39
    case 38 :
    case 39 :
      delivered_order = 39;
      _points.resize(20);
      _weight.resize(20);
      _points[0] = "0.003435700407452537606938805764339860888676434549172051925907934391007641186123109580275298751713954469";
      _weight[0] = "0.008807003569576059155930981175926408181071552771668366262174663338674209629810923908701553356090040729";
      _points[1] = "0.996564299592547462393061194235660139111323565450827948074092065608992358813876890419724701248285876";
      _weight[1] = "0.008807003569576059155930981175926408181071552771668366262174663338674209629810923908701553563226498553";
      _points[2] = "0.9819859636389568956338330655986386109560301639030944280317687969460207903921915284900090626279828738";
      _weight[2] = "0.02030071490019347066551997613746605493954531999497576840880342728091614837549366414776945721436983009";
      _points[3] = "0.01801403636104310436616693440136138904396983609690557196823120305397920960780847150999093737201747363";
      _weight[3] = "0.02030071490019347066551997613746605493954531999497576840880342728091614837549366414776945930224083097";
      _points[4] = "0.9561172141256629529338762206016490565245923987118458873979411095790354456043595394682223630964602397";
      _weight[4] = "0.03133602416705453178475326759352080317580053828921818204979217271898740551683283932228188052636258305";
      _points[5] = "0.04388278587433704706612377939835094347540760128815411260205889042096455439564046053177763690353951217";
      _weight[5] = "0.03133602416705453178475326759352080317580053828921818204979217271898740551683283932228188185922162769";
      _points[6] = "0.08044151408889058830273546914923965733518531746718131337375363723356945300033759504038532971702103414";
      _weight[6] = "0.04163837078835237436237907161102310305008891429158164537244103039284654144703970973568759498491074799";
      _points[7] = "0.9195584859111094116972645308507603426648146825328186866262463627664305469996624049596146702829790438";
      _weight[7] = "0.04163837078835237436237907161102310305008891429158164537244103039284654144703970973568759537895086086";
      _points[8] = "0.1268340467699246036928474648221792048446346602154117779302270469657323224809224676594479431896762949";
      _weight[8] = "0.05096505990862021751837506774017493808334582801169627813098580809842616101269717323767465784984593666";
      _points[9] = "0.8731659532300753963071525351778207951553653397845882220697729530342676775190775323405520568103236989";
      _weight[9] = "0.05096505990862021751837506774017493808334582801169627813098580809842616101269717323767465787679251824";
      _points[10] = "0.8180268403632575127264183481131429683716945583996842319697233112732706312927150662793515977478806628";
      _weight[10] = "0.05909726598075920865618868885569114350252060977448438772344497601008737417525575815286434391364216924";
      _points[11] = "0.1819731596367424872735816518868570316283054416003157680302766887267293687072849337206484022521193356";
      _weight[11] = "0.05909726598075920865618868885569114350252060977448438772344497601008737417525575815286434391379151647";
      _points[12] = "0.755433500975413549002182025477625499212745664601213416736174309947367485195382864072015841525433889";
      _weight[12] = "0.06584431922458831344924724987408156745805525557349176349821824685442717821474046657177898759196353775";
      _points[13] = "0.2445664990245864509978179745223745007872543353987865832638256900526325148046171359279841584745661111";
      _weight[13] = "0.06584431922458831344924724987408156745805525557349176349821824685442717821474046657177898759199220677";
      _points[14] = "0.3131469556422902196637259114875363813021268391471586440860256932421771178134702360520521581827333106";
      _weight[14] = "0.07104805465919102566464916253358246651725770669601015166868354149191404374896718380847461214160016571";
      _points[15] = "0.6868530443577097803362740885124636186978731608528413559139743067578228821865297639479478418172666894";
      _weight[15] = "0.07104805465919102566464916253358246651725770669601015166868354149191404374896718380847461214160037349";
      _points[16] = "0.613892925570822539040248097684287312371544468841463736157317869603585670931777913897476062595484354";
      _weight[16] = "0.07458649323630187339391436850098471834633995204068415824810560890492221129779339034698066301760523947";
      _points[17] = "0.386107074429177460959751902315712687628455531158536263842682130396414329068222086102523937404515646";
      _weight[17] = "0.07458649323630187339391436850098471834633995204068415824810560890492221129779339034698066301760523991";
      _points[18] = "0.5382632605667486668773202046994191055023981334067487504023976221921281710241684891207725570907781078";
      _weight[18] = "0.07637669356536292534904216597754879674597432255618929863735052490879872658136889076778624391825195297";
      _points[19] = "0.4617367394332513331226797953005808944976018665932512495976023778078718289758315108792274429092218922";
      _weight[19] = "0.07637669356536292534904216597754879674597432255618929863735052490879872658136889076778624391825195297";
      break;

    // order 40,41
    case 40 :
    case 41 :
      delivered_order = 41;
      _points.resize(21);
      _weight.resize(21);
      _points[0] = "0.9968760853101947501301210179689704645966692273911645927904369273565480545114964034990643735676197425";
      _weight[0] = "0.008008614128887166662112308429235507632945211058951241274088955056779383680659431157453347771312310018";
      _points[1] = "0.003123914689805249869878982031029535403330772608835407209563072643451945488503596500935626432380384723";
      _weight[1] = "0.008008614128887166662112308429235507632945211058951241274088955056779383680659431157453351749114303732";
      _points[2] = "0.01638658071684685284168889254615241928765315633507657502351443595743951999745985601408129906803823328";
      _weight[2] = "0.01847689488542624689997533414966483309447215407436491871358459093939287557878370422926170697737740157";
      _points[3] = "0.9836134192831531471583111074538475807123468436649234249764855640425604800025401439859187009319615024";
      _weight[3] = "0.01847689488542624689997533414966483309447215407436491871358459093939287557878370422926172175919579072";
      _points[4] = "0.03995033292479958560490643314251555292042619517588915141193225645450921846529608550413402431396548965";
      _weight[4] = "0.02856721271342860414181791323622397874564379841312802072125366171352452769982600404414322716617000998";
      _points[5] = "0.9600496670752004143950935668574844470795738048241108485880677435454907815347039144958659756860347123";
      _weight[5] = "0.02856721271342860414181791323622397874564379841312802072125366171352452769982600404414322962279680312";
      _points[6] = "0.9266816822916586418236253192937838351380529015896719853714958146971214531419175734861448185958476768";
      _weight[6] = "0.03805005681418965100852582665009158961307717621198301426073424290822675829330037499656830937779117347";
      _points[7] = "0.07331831770834135817637468070621616486194709841032801462850418530287854685808242651385518140415223744";
      _weight[7] = "0.03805005681418965100852582665009158961307717621198301426073424290822675829330037499656830966790713345";
      _points[8] = "0.1157800182621610456920610743468859825895116471143152245656366674849906287301494102064641704530676751";
      _weight[8] = "0.04672221172801693077664487055696604424176332368079642243334763581628894888685619367593429425889811223";
      _points[9] = "0.8842199817378389543079389256531140174104883528856847754343633325150093712698505897935358295469323533";
      _weight[9] = "0.04672221172801693077664487055696604424176332368079642243334763581628894888685619367593429445743788085";
      _points[10] = "0.833569402098706159652983334995169581298514671655701421237733541173597096557848147649755244281395587";
      _weight[10] = "0.05439864958357418883173728903505282101684979789692816527639104358448682188313469419058838120027728265";
      _points[11] = "0.1664305979012938403470166650048304187014853283442985787622664588264029034421518523502447557186044041";
      _weight[11] = "0.05439864958357418883173728903505282101684979789692816527639104358448682188313469419058838122180361033";
      _points[12] = "0.2241905820563900964704906016378433566889698878846601674978470802501976091441579814715095060504845149";
      _weight[12] = "0.06091570802686426709768358856286679917816881278076872512149190392137945061467548197097422700245561668";
      _points[13] = "0.7758094179436099035295093983621566433110301121153398325021529197498023908558420185284904939495154868";
      _weight[13] = "0.06091570802686426709768358856286679917816881278076872512149190392137945061467548197097422700249951898";
      _points[14] = "0.7121710601037193917868344442718940260482226159198172921121291179482434418394007784999360464569138182";
      _weight[14] = "0.06613446931666873089052628724838780216450577007157841160917516157589129928261519951184529780764479093";
      _points[15] = "0.2878289398962806082131655557281059739517773840801827078878708820517565581605992215000639535430861817";
      _weight[15] = "0.06613446931666873089052628724838780216450577007157841160917516157589129928261519951184529780764839634";
      _points[16] = "0.3559893415987994516996037419676998400454908681769833856228592376253775285290786160733304858198915867";
      _weight[16] = "0.06994369739553657736106671193379155544639658047745980218686566316212163123260307830816081080108004754";
      _points[17] = "0.6440106584012005483003962580323001599545091318230166143771407623746224714709213839266695141801084133";
      _weight[17] = "0.06994369739553657736106671193379155544639658047745980218686566316212163123260307830816081080108004754";
      _points[18] = "0.5727809270804475454685154911693431650581630122189688787107441949927736404416598988452579892191042265";
      _weight[18] = "0.07226220199498502953191358327687627180497498109854991737623649444304865467169593493263483293242601162";
      _points[19] = "0.4272190729195524545314845088306568349418369877810311212892558050072263595583401011547420107808957735";
      _weight[19] = "0.07226220199498502953191358327687627180497498109854991737623649444304865467169593493263483293242601162";
      _points[20] = "0.5";
      _weight[20] = "0.07304056682484521359599257384168559412240478847098272205366129375771929635169980596487109556323312786";
      break;

    // order 42,43
    case 42 :
    case 43 :
      delivered_order = 43;
      _points.resize(22);
      _weight.resize(22);
      _points[0] = "0.002852707258800353963484289419350509803472900801984232511488537516671751147960044089614037111865173732";
      _weight[0] = "0.007313997649136100342495549023592722595105974562161865462248795710094053266374085571141880346311089378";
      _points[1] = "0.9971472927411996460365157105806494901965270991980157674885114624833282488520399559103859628881355814";
      _weight[1] = "0.007313997649136100342495549023592722595105974562161865462248795710094053266374085571141883008544226611";
      _points[2] = "0.9850302489177143635619754933826343554029844615689014847798691061681871303874212543187706773135177033";
      _weight[2] = "0.01688745079240707739665112343295645067458465723723733021644159727997575587653074419945745695676145639";
      _points[3] = "0.01496975108228563643802450661736564459701553843109851522013089383181286961257874568122932268648048749";
      _weight[3] = "0.01688745079240707739665112343295645067458465723723733021644159727997575587653074419945762155251412539";
      _points[4] = "0.03652161390641299973965353037047340168233517331397400897771340423643194044422943724815312357627569228";
      _weight[4] = "0.02614666757634164297015602563660562805607504678461815806135504164883817117996641239098413278077729423";
      _points[5] = "0.9634783860935870002603464696295265983176648266860259910222865957635680595557705627518468764237260872";
      _weight[5] = "0.02614666757634164297015602563660562805607504678461815806135504164883817117996641239098413540926935972";
      _points[6] = "0.9329062888601500682682128185096893645423983777942230780635466846313584474707602174042400781419289789";
      _weight[6] = "0.03489823421226024404748070946510882869938752647754026369315568588197320174364294701969641072525858542";
      _points[7] = "0.06709371113984993173178718149031063545760162220577692193645331536864155252923978259575992185807001107";
      _weight[7] = "0.03489823421226024404748070946510882869938752647754026369315568588197320174364294701969641451337550866";
      _points[8] = "0.8939084029896040810021389777041757606940893356657815790608466988555661381263540374500257594796665631";
      _weight[8] = "0.04297080310853386370722184068635143309457220267453989164328500552412301238656307871601112391536217695";
      _points[9] = "0.1060915970103959189978610222958242393059106643342184209391533011444338618736459625499742405203337798";
      _weight[9] = "0.04297080310853386370722184068635143309457220267453989164328500552412301238656307871601112573694851247";
      _points[10] = "0.1527563684066586099746550821188716143663288550112824194391331123038570301128534725802029426006947326";
      _weight[10] = "0.05020707222144048246603941891526814117540554438384981289248045717022654803711188637143031951500947387";
      _points[11] = "0.8472436315933413900253449178811283856336711449887175805608668876961429698871465274197970573993052051";
      _weight[11] = "0.05020707222144048246603941891526814117540554438384981289248045717022654803711188637143031963916383524";
      _points[12] = "0.7938202017534557964794384638193236744388078017868589198850169106862341889140221801795800526056382982";
      _weight[12] = "0.05646614804026960919670030371089215955713166606049735213629877312430656546180541682980244071096423847";
      _points[13] = "0.2061797982465442035205615361806763255611921982131410801149830893137658110859778198204199473943617058";
      _weight[13] = "0.05646614804026960919670030371089215955713166606049735213629877312430656546180541682980244071408393247";
      _points[14] = "0.2653220810066214867968346445167968269523281044346317261019499851532114926571816930628014255887449256";
      _weight[14] = "0.06162618840525621214278049307740723597972249950248398621421098594256775139958772701589012301716629665";
      _points[15] = "0.7346779189933785132031653554832031730476718955653682738980500148467885073428183069371985744112550745";
      _weight[15] = "0.06162618840525621214278049307740723597972249950248398621421098594256775139958772701589012301721118318";
      _points[16] = "0.3290320895539578874209262897863101902204133504146563280015688081554932805464265186717208013164783515";
      _weight[16] = "0.06558675239353118536648249626515372293787094709401532656268985171227230515676448704571705001653997614";
      _points[17] = "0.6709679104460421125790737102136898097795866495853436719984311918445067194535734813282791986835216485";
      _weight[17] = "0.06558675239353118536648249626515372293787094709401532656268985171227230515676448704571705001654039024";
      _points[18] = "0.603930213344110642739423266959772867107837554548966824834326652184100420657358832108299412062849607";
      _weight[18] = "0.06827074917300758567628691561575869829318382649434308405473486746910377908226891669049531646614901666";
      _points[19] = "0.396069786655889357260576733040227132892162445451033175165673347815899579342641167891700587937150393";
      _weight[19] = "0.06827074917300758567628691561575869829318382649434308405473486746910377908226891669049531646614901691";
      _points[20] = "0.5348696366598611106069208980593140409111481497401157373533409732558046868163197230382591971852169272";
      _weight[20] = "0.06962593642781599668770512417090497893696010872871292906309893853651885640938429814937374841202945705";
      _points[21] = "0.4651303633401388893930791019406859590888518502598842626466590267441953131836802769617408028147830728";
      _weight[21] = "0.06962593642781599668770512417090497893696010872871292906309893853651885640938429814937374841202945706";
      break;

    // order 44,45
    case 44 :
    case 45 :
      delivered_order = 45;
      _points.resize(23);
      _weight.resize(23);
      _points[0] = "0.997384667498776061761962857722787180286813686229435210463396942083537039882892635091994572108193741";
      _weight[0] = "0.006705929743570886040654746729307532488309167052868616696197941069580443368026029924649341359469772762";
      _points[1] = "0.002615332501223938238037142277212819713186313770564789536603057916462960117107364908005427891809143873";
      _weight[1] = "0.006705929743570886040654746729307532488309167052868616696197941069580443368026029924649573769364960656";
      _points[2] = "0.01372876439094238402198796158961131240919310232301302875437192063210148141271179106629126712803738242";
      _weight[2] = "0.01549400292848972215534710982094225269188626449996403321744390329930889213143379600112464044475669166";
      _points[3] = "0.9862712356090576159780120384103886875908068976769869712456280793678985185872882089337087328719558227";
      _weight[3] = "0.01549400292848972215534710982094225269188626449996403321744390329930889213143379600112501966065445252";
      _points[4] = "0.9664855434130080511745984945192114891178509100756953853464506273009889144000435399565050359131567801";
      _weight[4] = "0.02401883586554233428582053581601699828060815415175580566684183343492904343740931457766543707359225583";
      _points[5] = "0.03351445658699194882540150548078851088214908992430461465354937269901108559995646004349496408684971031";
      _weight[5] = "0.02401883586554233428582053581601699828060815415175580566684183343492904343740931457766597672718701168";
      _points[6] = "0.06162382086477916631092155703292716418053548501967468254529944211972418064524202840071725243915325682";
      _weight[6] = "0.03211621070426292606358480757945549901957913787740341524767334102645877679039064170319606692512096974";
      _points[7] = "0.9383761791352208336890784429670728358194645149803253174547005578802758193547579715992827475608431633";
      _weight[7] = "0.03211621070426292606358480757945549901957913787740341524767334102645877679039064170319608117985608873";
      _points[8] = "0.09755579919058005392444079650161072102928493013484598870728378216414661991547532039245499830903712074";
      _weight[8] = "0.03964070588835947746144626237102161345685599596920325127781727016602150200687944126797677649047476588";
      _points[9] = "0.9024442008094199460755592034983892789707150698651540112927162178358533800845246796075450016909641157";
      _weight[9] = "0.03964070588835947746144626237102161345685599596920325127781727016602150200687944126797678878871689404";
      _points[10] = "0.8593306815659750972308122418743094241649648725656463978773906441070255643379628737551436279609732762";
      _weight[10] = "0.04645788303001757373850930868488232430173003587156494686632975230596864246779408039973782068126544426";
      _points[11] = "0.1406693184340249027691877581256905758350351274343536021226093558929744356620371262448563720390264527";
      _weight[11] = "0.04645788303001757373850930868488232430173003587156494686632975230596864246779408039973782150814728313";
      _points[12] = "0.1901950621181769218074513441752021733064096705964538521495672071954400967517765817297777471175290854";
      _weight[12] = "0.05244604573227070503704309250737192742923579159698750275141259616938968817102544494992821894515182282";
      _points[13] = "0.8098049378818230781925486558247978266935903294035461478504327928045599032482234182702222528824709511";
      _weight[13] = "0.05244604573227070503704309250737192742923579159698750275141259616938968817102544494992821895313919395";
      _points[14] = "0.7547507389230037748448965239334232152724213845924288116135946904106375025523832657533759938640108684";
      _weight[14] = "0.05749832011120568247082175646698065074570526146479280330453785170139979724187270361906533563745699839";
      _points[15] = "0.2452492610769962251551034760665767847275786154075711883864053095893624974476167342466240061359891292";
      _weight[15] = "0.05749832011120568247082175646698065074570526146479280330453785170139979724187270361906533563767227994";
      _points[16] = "0.3048494809848545842892555635596972707109745746537482593903973683416436919064837854106762368147562967";
      _weight[16] = "0.06152454215336476523378920033600482740792640627323528721783516645084523385389260275505301355895038264";
      _points[17] = "0.6951505190151454157107444364403027292890254253462517406096026316583563080935162145893237631852437032";
      _weight[17] = "0.06152454215336476523378920033600482740792640627323528721783516645084523385389260275505301355895211182";
      _points[18] = "0.6320678404851724652669347691416548014895066250970698024345394385261644267913360122890792643554668868";
      _weight[18] = "0.06445286109404107498929766969989682662985774859589174622217021585899473237800551787502302994595886119";
      _points[19] = "0.3679321595148275347330652308583451985104933749029301975654605614738355732086639877109207356445331132";
      _weight[19] = "0.06445286109404107498929766969989682662985774859589174622217021585899473237800551787502302994595887207";
      _points[20] = "0.4333715878507669445341286588791169314947973618733089217445273114064760550621727612127183682018242994";
      _weight[20] = "0.06623101970234830868582123235165846290251783473711176216125613401924300294133970283679005885397038903";
      _points[21] = "0.5666284121492330554658713411208830685052026381266910782554726885935239449378272387872816317981757006";
      _weight[21] = "0.06623101970234830868582123235165846290251783473711176216125613401924300294133970283679005885397038906";
      _points[22] = "0.5";
      _weight[22] = "0.06682728609305308767572855527292216929157640381844165874096798899572049042386144817957960350208853286";
      break;

    // order 46,47
    case 46 :
    case 47 :
      delivered_order = 47;
      _points.resize(24);
      _weight.resize(24);
      _points[0] = "0.9975936099985106800899987048503684059372988462980014387208002725571419160347288689416986446685566286";
      _weight[0] = "0.006170614899993599773402833535018645787955020445683258408643660470545862758940556895899243366671187447";
      _points[1] = "0.002406390001489319910001295149631594062701153701998561279199727442858083965271131058301355331443605634";
      _weight[1] = "0.006170614899993599773402833535018645787955020445683258408643660470545862758940556895899519911713663779";
      _points[2] = "0.987364277985654749099195996504084530870591526520089359905796782553590560640490112269318737140860893";
      _weight[2] = "0.01426569431446683159065390797593914322459889896595405830083240237882200281871457171284068800097932645";
      _points[3] = "0.01263572201434525090080400349591546912940847347991064009420321744640943935950988773068126285913870873";
      _weight[3] = "0.01426569431446683159065390797593914322459889896595405830083240237882200281871457171284165660291838644";
      _points[4] = "0.03086272399863362073817549914563927517259017096127432668248641204520525197373216452001767923206867783";
      _weight[4] = "0.02213871940870990308430137410566911442965642091692894837069861486051218814113321981719642280218335366";
      _points[5] = "0.969137276001366379261824500854360724827409829038725673317513587954794748026267835479982320767931424";
      _weight[5] = "0.02213871940870990308430137410566911442965642091692894837069861486051218814113321981719673619811954492";
      _points[6] = "0.05679223649779948289342282900890162245633347834553997981448104161216258280052041394793824900190687327";
      _weight[6] = "0.02964929245771839037318387925005429227060006328260674551868827564704915158875412078303371109763423013";
      _points[7] = "0.943207763502200517106577170991098377543666521654460020185518958387837417199479586052061750998093307";
      _weight[7] = "0.02964929245771839037318387925005429227060006328260674551868827564704915158875412078303438091669549109";
      _points[8] = "0.08999900701304853902302506366512739596193676116607220637800948699930851052322272995886973941370905738";
      _weight[8] = "0.03667324070554015286701680762655825905966825492424973570135124533002069423793546741616252879754303569";
      _points[9] = "0.9100009929869514609769749363348726040380632388339277936219905130006914894767772700411302605862907671";
      _weight[9] = "0.03667324070554015286701680762655825905966825492424973570135124533002069423793546741616257681394130904";
      _points[10] = "0.8700620957892771821219140515499892127616462435070927284331911841359501693204614662206656780655647523";
      _weight[10] = "0.04309508076597663795859260149187133359254029411896650279420357193064344223039026563444432705548550264";
      _points[11] = "0.1299379042107228178780859484500107872383537564929072715668088158640498306795385337793343219344353201";
      _weight[11] = "0.04309508076597663795859260149187133359254029411896650279420357193064344223039026563444432809380918206";
      _points[12] = "0.8240468259684877846262478934553738133348291493094783901494668325122241587842698859640588851828635455";
      _weight[12] = "0.04880932605205694413494033223212357721395948442684297204165530501147716928879598917401001997704509176";
      _points[13] = "0.175953174031512215373752106544626186665170850690521609850533167487775841215730114035941114817136438";
      _weight[13] = "0.04880932605205694413494033223212357721395948442684297204165530501147716928879598917401002003817914148";
      _points[14] = "0.7727107356944197678291878086091861850053919962938090877168071949152824195897854485479174337204031353";
      _weight[14] = "0.05372213505798281739128867122330311139731434506711001088327082044341093319721855299029336355911190586";
      _points[15] = "0.2272892643055802321708121913908138149946080037061909122831928050847175804102145514520825662795968657";
      _weight[15] = "0.05372213505798281739128867122330311139731434506711001088327082044341093319721855299029336356007551697";
      _points[16] = "0.7168967538130225692435421159566748562262107554639844040404006423283822035168154570288677152330378081";
      _weight[16] = "0.05775283402686280067667224195339177993113515568824823529222468004433512677565927497017212882338315957";
      _points[17] = "0.2831032461869774307564578840433251437737892445360155959595993576716177964831845429711322847669621927";
      _weight[17] = "0.05775283402686280067667224195339177993113515568824823529222468004433512677565927497017212882339235575";
      _points[18] = "0.3424786601519183128066033543400948796067608695875913656228849352350589218293782958280632452223958946";
      _weight[18] = "0.06083523646390169560223157673813121280351477960190288938873587725631269685885848095887890171538627273";
      _points[19] = "0.6575213398480816871933966456599051203932391304124086343771150647649410781706217041719367547776041053";
      _weight[19] = "0.06083523646390169560223157673813121280351477960190288938873587725631269685885848095887890171538658359";
      _points[20] = "0.5955594337368081545793199103785348159202025516573766780744592882940429763459358709912455556226048654";
      _weight[20] = "0.06291872817341414806068769125559184436320166279067270208904575844069693633333129844101908962821056986";
      _points[21] = "0.4044405662631918454206800896214651840797974483426233219255407117059570236540641290087544443773951346";
      _weight[21] = "0.06291872817341414806068769125559184436320166279067270208904575844069693633333129844101908962821056988";
      _points[22] = "0.5320284464313028130425215413123725192954995977103736967121755408948696417969550539014464380671262546";
      _weight[22] = "0.06396909767337607848702808261234768592585561977083394121064978818617379577026820120604598878336737117";
      _points[23] = "0.4679715535686971869574784586876274807045004022896263032878244591051303582030449460985535619328737454";
      _weight[23] = "0.06396909767337607848702808261234768592585561977083394121064978818617379577026820120604598878336737117";
      break;

    // order 48,49
    case 48 :
    case 49 :
      delivered_order = 49;
      _points.resize(25);
      _weight.resize(25);
      _points[0] = "0.9977784848952490489543924734469508086287813247024040856054024655664667406718639672436440131764693153";
      _weight[0] = "0.005696899250513143973951482056617386801660263146454848224474030558094945864883371677963556787448376476";
      _points[1] = "0.00222151510475095104560752655304919137121867529759591439459753443353325932813603275635598682353248497";
      _weight[1] = "0.005696899250513143973951482056617386801660263146454848224474030558094945864883371677965811475059758741";
      _points[2] = "0.01166803927024124425084230676020296612731472234279662766450628634191806623205972305177664525848306765";
      _weight[2] = "0.01317749330751606863095090764764957246798164085166123437768308289193546700443974968576767635766725226";
      _points[3] = "0.9883319607297587557491576932397970338726852776572033723354937136580819337679402769482233547415133449";
      _weight[3] = "0.01317749330751606863095090764764957246798164085166123437768308289193546700443974968577242932413311562";
      _points[4] = "0.9714872856144871697070055848292352659526007853044950709637262485686476612720246306544526090756260955";
      _weight[4] = "0.02046957835065315632781174385582297683042289168205217325234920744964871644010775638523527067391420037";
      _points[5] = "0.02851271438551283029299441517076473404739921469550492903627375143135233872797536934554739092437612273";
      _weight[5] = "0.02046957835065315632781174385582297683042289168205217325234920744964871644010775638524604173635510725";
      _points[6] = "0.05250400106086231557447899660859752291272257512320804846914915852041424454940027431440699653479712593";
      _weight[6] = "0.02745234798791759596296844577023666208005499277655567452425424912229688733921825594785529844095563499";
      _points[7] = "0.9474959989391376844255210033914024770872774248767919515308508414795857554505997256855930034652027271";
      _weight[7] = "0.02745234798791759596296844577023666208005499277655567452425424912229688733921825594785796307473275137";
      _points[8] = "0.9167213143804170007105105543467847847304820569117603930104323577308590662385450626266148697387927944";
      _weight[8] = "0.03401916690617845860359359282835398427735474717731828130753561320500182702585573655332580227175966452";
      _points[9] = "0.08327868561958299928948944565321521526951794308823960698956764226914093376145493737338513026120669813";
      _weight[9] = "0.03401916690617845860359359282835398427735474717731828130753561320500182702585573655332604122774719797";
      _points[10] = "0.1203703684813211847113585673978195118062389905508329395408051322774906855898687961961816013790731491";
      _weight[10] = "0.04007035016750050900661747983455565114511286642683794685810073148680641446740064477972868629207952781";
      _points[11] = "0.8796296315186788152886414326021804881937610094491670604591948677225093144101312038038183986209271367";
      _weight[11] = "0.04007035016750050900661747983455565114511286642683794685810073148680641446740064477972869753838111488";
      _points[12] = "0.1632168157632658177574396833761889120582916359636253414701715191108561315753578942090181571598454979";
      _weight[12] = "0.04551413099148182490574861035144582669049627947966715548524188448350869233920526345124219761526968488";
      _points[13] = "0.836783184236734182242560316623811087941708364036374658529828480889143868424642105790981842840154432";
      _weight[13] = "0.04551413099148182490574861035144582669049627947966715548524188448350869233920526345124219865109678983";
      _points[14] = "0.2111685348793885161381550791936729663021324803542408716772582461194884936236839888616417017671017262";
      _weight[14] = "0.05026797453352532210110344519634291349423304726407095353493452099970647407952301484097782805516032632";
      _points[15] = "0.7888314651206114838618449208063270336978675196457591283227417538805115063763160111383582982328982821";
      _weight[15] = "0.0502679745335253221011034451963429134942330472640709535349345209997064740795230148409778280886849818";
      _points[16] = "0.2634986342771425197389089424954039793340911307691863545463845861521983620793569849484215761086031856";
      _weight[16] = "0.05425981223713182655804697852505830967003879399336100807824715367441964639680422134669884175019772201";
      _points[17] = "0.7365013657228574802610910575045960206659088692308136454536154138478016379206430150515784238913968136";
      _weight[17] = "0.05425981223713182655804697852505830967003879399336100807824715367441964639680422134669884175027469118";
      _points[18] = "0.6805861529046939188679108650638203337110391735216875348972893889233726911978482743016476575304688072";
      _weight[18] = "0.05742912957285582416966277293477790432046809583409007479575749501574139833556271128267214949278988798";
      _points[19] = "0.319413847095306081132089134936179666288960826478312465102710611076627308802151725698352342469531193";
      _weight[19] = "0.05742912957285582416966277293477790432046809583409007479575749501574139833556271128267214949279150727";
      _points[20] = "0.6219334418604942160225951813987257932028165781629922382105678266251937363929279753398881838816251703";
      _weight[20] = "0.05972788176789238611408906325645052369508835070686321275979394066759204511009386751221434860487635927";
      _points[21] = "0.3780665581395057839774048186012742067971834218370077617894321733748062636070720246601118161183748297";
      _weight[21] = "0.05972788176789238611408906325645052369508835070686321275979394066759204511009386751221434860487637172";
      _points[22] = "0.5614323463053551981936799094040184027661026730248918692119467689463544174844292079132194249731655277";
      _weight[22] = "0.06112122149515502084447975947292575291752962378152952045379004111601948360959005121516770445539453314";
      _points[23] = "0.4385676536946448018063200905959815972338973269751081307880532310536455825155707920867805750268344723";
      _weight[23] = "0.06112122149515502084447975947292575291752962378152952045379004111601948360959005121516770445539453319";
      _points[24] = "0.5";
      _weight[24] = "0.06158802686335772560195143653952507121911681375907583269567609865845600397463071064230056258752479189";
      break;

    // order 50,51
    case 50 :
    case 51 :
      delivered_order = 51;
      _points.resize(26);
      _weight.resize(26);
      _points[0] = "0.002057149427191535498391520338546987021571072440220166301736095297216851683361096774046705971591914138";
      _weight[0] = "0.005275686308671503577825593842625988952172868589847307275027713818381611146754875672203017278562745882";
      _points[1] = "0.9979428505728084645016084796614530129784289275597798336982639047027831483166389032259532940283980829";
      _weight[1] = "0.005275686308671503577825593842625988952172868589847307275027713818381611146754875672222096535931991352";
      _points[2] = "0.9891927229782354955502901771559631527234582818736592512427074306582525753725062356694672106206098011";
      _weight[2] = "0.01220892554631595439480791375989420012024796309863517102602344753784585784943394482692276794975351226";
      _points[3] = "0.01080727702176450444970982284403684727654171812634074875729256934174742462749376433053278937941302212";
      _weight[3] = "0.01220892554631595439480791375989420012024796309863517102602344753784585784943394482692590062619002023";
      _points[4] = "0.9735795333308571250679576417590183772603551688421576350091338898049288222262304038853530988756546694";
      _weight[4] = "0.01898119164718138197515157062442524734538521087202447883765591232640395020816792394092103666682741212";
      _points[5] = "0.02642046666914287493204235824098162273964483115784236499086611019507117777376959611464690112432590056";
      _weight[5] = "0.01898119164718138197515157062442524734538521087202447883765591232640395020816792394092953156322980776";
      _points[6] = "0.9513189309921535371088327996156051256705620026864526862775828273897328995512729934288304151250970431";
      _weight[6] = "0.02548791264857390599915995036203668976293965927148596741191884299970865622501582259468003159778249186";
      _points[7] = "0.04868106900784646289116720038439487432943799731354731372241717261026710044872700657116958487490989121";
      _weight[7] = "0.02548791264857390599915995036203668976293965927148596741191884299970865622501582259469676675396512358";
      _points[8] = "0.07727702860575099060124646926608091921396244895433521528491176354419154266438185252492621891031580747";
      _weight[8] = "0.03163702316478741776972684495352254786111142100634725533304794330399419585613801383092451868449629648";
      _points[9] = "0.9227229713942490093987535307339190807860375510456647847150882364558084573356181474750737810896852668";
      _weight[9] = "0.0316370231647874177697268449535225478611114210063472553330479433039941958561380138309268591934534817";
      _points[10] = "0.1118070255896605719035163763788580665118908718724025639184157891864835356795866770152894361720024268";
      _weight[10] = "0.03734207488282987294353789805142416931937358094052034038951542087140981540468873148337639510000187901";
      _points[11] = "0.8881929744103394280964836236211419334881091281275974360815842108135164643204133229847105638279954159";
      _weight[11] = "0.03734207488282987294353789805142416931937358094052034038951542087140981540468873148337657126474272665";
      _points[12] = "0.8482136302099786324319069568647123489303766588954095758522787269191802734979190143979569224436633356";
      _weight[12] = "0.04252294715674261960522388253999084829196015838833913809302809070999389600765276409114327132632335978";
      _points[13] = "0.151786369790021367568093043135287651069623341104590424147721273080819726502080985602043077556337607";
      _weight[13] = "0.04252294715674261960522388253999084829196015838833913809302809070999389600765276409114329640288988689";
      _points[14] = "0.1966538534911909683840106265415564727823677138670450548106783437400359365548733997670835956949944863";
      _weight[14] = "0.04710690017795707423183244153365159927458287295710363993165745118401724964172710566666105228365478843";
      _points[15] = "0.8033461465088090316159893734584435272176322861329549451893216562599640634451266002329164043050053082";
      _weight[15] = "0.04710690017795707423183244153365159927458287295710363993165745118401724964172710566666105283897288388";
      _points[16] = "0.7542203574122528588478515323627845876881533770928754068605502348019636974646783451170112711373754115";
      _weight[16] = "0.05102958054721271161920703512671539616360440567712100516593690970432633440273700128534590714780195155";
      _points[17] = "0.2457796425877471411521484676372154123118466229071245931394497651980363025353216548829887288626246107";
      _weight[17] = "0.05102958054721271161920703512671539616360440567712100516593690970432633440273700128534590715187806242";
      _points[18] = "0.2984741224382568467594613114505584481700312951503419087054294332259078914763146734751210244027963381";
      _weight[18] = "0.0542359202642882953282897133639987911447191017106533222648028543047306996364527919847157957602897432";
      _points[19] = "0.7015258775617431532405386885494415518299687048496580912945705667740921085236853265248789755972036612";
      _weight[19] = "0.05423592026428829532828971336399879114471910171065332226480285430473069963645279198471579576032138823";
      _points[20] = "0.3539975802570215524285823089610848515576403065185048108938279040481491877109960462088021476536134262";
      _weight[20] = "0.05668090827315983327472035922129907262297518146250760699414396494374455328228972724632422646792560352";
      _points[21] = "0.6460024197429784475714176910389151484423596934814951891061720959518508122890039537911978523463865738";
      _weight[21] = "0.05668090827315983327472035922129907262297518146250760699414396494374455328228972724632422646792609764";
      _points[22] = "0.4115705898215549080154711257908276250113081180993678692598261501079773599722919564411924558682029493";
      _weight[22] = "0.05833022174264829102233125377018110681598244061096210823008134860563283296415986325634816982250102892";
      _points[23] = "0.5884294101784450919845288742091723749886918819006321307401738498920226400277080435588075441317970507";
      _weight[23] = "0.05833022174264829102233125377018110681598244061096210823008134860563283296415986325634816982250102892";
      _points[24] = "0.5296150467146566035468592875992016803951173676945177910771361458421935180599867101692053134428938839";
      _weight[24] = "0.05916070763963113825818554285023434232494513541445265904716009968981034737478143412042810703364070916";
      _points[25] = "0.4703849532853433964531407124007983196048826323054822089228638541578064819400132898307946865571061161";
      _weight[25] = "0.05916070763963113825818554285023434232494513541445265904716009968981034737478143412042810703364070916";
      break;

    // order 52,53
    case 52 :
    case 53 :
      delivered_order = 53;
      _points.resize(27);
      _weight.resize(27);
      _points[0] = "0.001910368555505716530556395809385004869655972217064406149181751605891127211337093955618976639176052996";
      _weight[0] = "0.004899498025647180130575027545629549049112909467545796084070202282931315208834056077691434852954585551";
      _points[1] = "0.9980896314444942834694436041906149951303440277829355938508182483941088727886629060443810233608259815";
      _weight[1] = "0.004899498025647180130575027545629549049112909467545796084070202282931315208834056077753240245468294788";
      _points[2] = "0.01003826201924938857206332216947640771617888930502461838057005347380871200989052684729151220284212677";
      _weight[2] = "0.01134311579809031159801710322338074440638386014408317781572106511953791501790501107707508572996524597";
      _points[3] = "0.9899617379807506114279366778305235922838211106949753816194299465261912879901094731527084877971586194";
      _weight[3] = "0.01134311579809031159801710322338074440638386014408317781572106511953791501790501107742569568707400832";
      _points[4] = "0.9754502789073525034259540153219414465462949667422088254669086953936933344049557428958097932983624977";
      _weight[4] = "0.01764852687870985551128914465235582056806944476147090579111389254745441331417783144208520625011731365";
      _points[5] = "0.02454972109264749657404598467805855345370503325779117453309130460630666559504425710419020670162446147";
      _weight[5] = "0.01764852687870985551128914465235582056806944476147090579111389254745441331417783144210401009766964174";
      _points[6] = "0.9547411603387455521503225091048446274740221677974804795566137762360281331762640112274766026251394194";
      _weight[6] = "0.02372470626030753135204835505709235911236281008309236425865500633458910592851796202108612874571502525";
      _points[7] = "0.04525883966125444784967749089515537252597783220251952044338622376397186682373598877252339737488204539";
      _weight[7] = "0.02372470626030753135204835505709235911236281008309236425865500633458910592851796202114102641702143869";
      _points[8] = "0.9281039540091472451513686113534213988821434993017529134885948270644016596929044902648783426521190244";
      _weight[8] = "0.02949176842991679955515041685976581658262029535320608127010760745691056483180227669210348485634524415";
      _points[9] = "0.07189604599085275484863138864657860111785650069824708651140517293559834030709550973512165734786335432";
      _weight[9] = "0.02949176842991679955515041685976581658262029535320608127010760745691056483180227669212110937924323569";
      _points[10] = "0.1041141804647458864278013279463646335402994671260682437963596939765897575631027349407405614340916029";
      _weight[10] = "0.03487441188312279649216144417833363806641234662847600018870939081052967940428179133628125012015134327";
      _points[11] = "0.8958858195352541135721986720536353664597005328739317562036403060234102424368972650592594385659169024";
      _weight[11] = "0.03487441188312279649216144417833363806641234662847600018870939081052967940428179133628233232240947058";
      _points[12] = "0.1414932631302881503525918941788302251246639739507184286743918968321525838419328333124890452720638476";
      _weight[12] = "0.03980243388652888563153747950492120148807333649350147570670438190137636322061009657571262463250792362";
      _points[13] = "0.8585067368697118496474081058211697748753360260492815713256081031678474161580671666875109547279336968";
      _weight[13] = "0.03980243388652888563153747950492120148807333649350147570670438190137636322061009657571264732060672834";
      _points[14] = "0.8164539859732475704638673188172443060515380087846683486475559495117003454985408900102633473248019569";
      _weight[14] = "0.04421157927187847509716140142687455552826837502554955490293556854829634959572854374441794903265292647";
      _points[15] = "0.1835460140267524295361326811827556939484619912153316513524440504882996545014591099897366526751984366";
      _weight[15] = "0.0442115792718784750971614014268745555282683750255495549029355685482963495957285437444179516937253006";
      _points[16] = "0.7702757822897284474501504707799914104795902244935908451871688750179704483581906127122403416472846593";
      _weight[16] = "0.04804436368501425378282632327905292958010581476851466721406555676700756739190327262980465263698979581";
      _points[17] = "0.2297242177102715525498495292200085895204097755064091548128311249820295516418093872877596583527153147";
      _weight[17] = "0.04804436368501425378282632327905292958010581476851466721406555676700756739190327262980465271829088215";
      _points[18] = "0.7205741258750134402929870778446407262238422975815496940726936067016003481397479590425318969605111507";
      _weight[18] = "0.05125081890887289933562385576633190466220494745735866493489091619149373974629794637200532992800577459";
      _points[19] = "0.2794258741249865597070129221553592737761577024184503059273063932983996518602520409574681030394888488";
      _weight[19] = "0.05125081890887289933562385576633190466220494745735866493489091619149373974629794637200532992840251648";
      _points[20] = "0.6679969518192544498651595171036422708950100094537970953624933535475046614272798926175690236905281402";
      _weight[20] = "0.05378914289426659360608149221332870240948304953188233275617945325759724607200991384577327794535374829";
      _points[21] = "0.3320030481807455501348404828963577291049899905462029046375066464524953385727201073824309763094718599";
      _weight[21] = "0.05378914289426659360608149221332870240948304953188233275617945325759724607200991384577327794535376847";
      _points[22] = "0.3867703172802315705713804463198849144102766335358981616766855014081114331134964348872204676390168474";
      _weight[22] = "0.05562624417842259633608154802142433741646019004254163354820175484896603913565917187623706977023691306";
      _points[23] = "0.6132296827197684294286195536801150855897233664641018383233144985918885668865035651127795323609831526";
      _weight[23] = "0.05562624417842259633608154802142433741646019004254163354820175484896603913565917187623706977023693234";
      _points[24] = "0.5569862928047649834664474919349883135866402669890704973828769548831827443942053726981897403198983148";
      _weight[24] = "0.05673817305448257431018497404604962896026225940523601294820827478851116979698381328179598174896188868";
      _points[25] = "0.4430137071952350165335525080650116864133597330109295026171230451168172556057946273018102596801016852";
      _weight[25] = "0.05673817305448257431018497404604962896026225940523601294820827478851116979698381328179598174896188868";
      _points[26] = "0.5";
      _weight[26] = "0.05711043368947849452252286845091762434036072167508266516087385828959706267057662605513742154892559577";
      break;

    // order 54,55
    case 54 :
    case 55 :
      delivered_order = 55;
      _points.resize(28);
      _weight.resize(28);
      _points[0] = "0.9982212487869772249752181952416554958750652160482129522928361647452421094805343626603577033042341754";
      _weight[0] = "0.004562141296547258869408076961475853120172245549145499708369845661949729932899064572236480217464936533";
      _points[1] = "0.001778751213022775024781804758344504124934783951787047707163835254757890519465637339642296695770837121";
      _weight[1] = "0.004562141296547258869408076961475853120172245549145499708369845661949729932899064572526563822056534335";
      _points[2] = "0.009348417314563623152720027096084861777922523373430845161987159270635774039111600249036536472313720156";
      _weight[2] = "0.01056605629638562987575019049663271722568467536164281889883424512553257787678854598195646787921082855";
      _points[3] = "0.9906515826854363768472799729039151382220774766265691548380128407293642259608883997509634635276713864";
      _weight[3] = "0.01056605629638562987575019049663271722568467536164281889883424512553257787678854598300882424950004705";
      _points[4] = "0.02287035968553090137294908014739220549829806295602416229264277568808467970208460056959184723562776574";
      _weight[4] = "0.01645071389115218998881540958526602299076540871004859392963081030188231834630637036053429300942080203";
      _points[5] = "0.9771296403144690986270509198526077945017019370439758377073572243119153202979153994304081527643931369";
      _weight[5] = "0.01645071389115218998881540958526602299076540871004859392963081030188231834630637036091886542410802276";
      _points[6] = "0.9578165131960660369348447116649635731762483976045607543307501223015040892535203600513990741767643359";
      _weight[6] = "0.0221364673795021139197939388266036953074970563542834218575735309421120888068499657459498897458583356";
      _points[7] = "0.0421834868039339630651552883350364268237516023954392456692498776984959107464796399486009258232168588";
      _weight[7] = "0.02213646737950211391979393882660369530749705635428342185757353094211208880684996574697771782818581975";
      _points[8] = "0.06705373871280247552887271631015659782906858460788683151122663349165279571743880703871341595766224915";
      _weight[8] = "0.02755367283785837271574145911347279560952898211283269420344637698647131160967129884318854047272566957";
      _points[9] = "0.9329462612871975244711272836898434021709314153921131684887733665083472042825611929612865840423488529";
      _weight[9] = "0.02755367283785837271574145911347279560952898211283269420344637698647131160967129884338434412610919579";
      _points[10] = "0.902820685458589585723942977712638829335850707404155834105343580890194771630436017399200517149107126";
      _weight[10] = "0.03263646198349979789669878338775231817681771558130351316774240907603844736949397023700131832114238009";
      _points[11] = "0.09717931454141041427605702228736117066414929259584416589465641910980522836956398260079948285088883028";
      _weight[11] = "0.03263646198349979789669878338775231817681771558130351316774240907603844736949397023700859662540316838";
      _points[12] = "0.8678054390068158860140722551462671840080305099965209466142638881679056292346650954667042208312744222";
      _weight[12] = "0.03732310711728438951196594358651101901081793060316672371966002810748192103268864967435680304363377329";
      _points[13] = "0.1321945609931841139859277448537328159919694900034790533857361118320943707653349045332957791687263386";
      _weight[13] = "0.0373231071172843895119659435865110190108179306031667237196600281074819210326886496743589656272682794";
      _points[14] = "0.8283255470194324806099490882533714107848008451249649809158517487479251504918128910941778006375064516";
      _weight[14] = "0.04155670861445060919519824912216623993056720672192566649817783586627122641301714237517143947408073117";
      _points[15] = "0.171674452980567519390050911746628589215199154875035019084148251252074849508187108905822199362493522";
      _weight[15] = "0.04155670861445060919519824912216623993056720672192566649817783586627122641301714237517145385645260117";
      _points[16] = "0.2151397640942991403459983583217845334376436571716763860899851611688926236813584997474581943081317975";
      _weight[16] = "0.04528587219651642047109301566839206491142874272724243618793426692722835773337135218283108917063664998";
      _points[17] = "0.7848602359057008596540016416782154665623563428283236139100148388311073763186415002525418056918681942";
      _weight[17] = "0.04528587219651642047109301566839206491142874272724243618793426692722835773337135218283109040639983369";
      _points[18] = "0.262062887522440869482794076166282978686391927310672024295443653528363812900513554436429402188325273";
      _weight[18] = "0.04846532899896495792524450304772030088251656167823080247843814090718469703877365354821424384893553832";
      _points[19] = "0.7379371124775591305172059238337170213136080726893279757045563464716361870994864455635705978116747257";
      _weight[19] = "0.04846532899896495792524450304772030088251656167823080247843814090718469703877365354821424385463743862";
      _points[20] = "0.688125758044539355110678604778043491435846988521611455172176360196915859421478201914138666867737561";
      _weight[20] = "0.05105648378903038490710831925285606752329000117896027046698772610142319921851682034903030485135373313";
      _points[21] = "0.3118742419554606448893213952219565085641530114783885448278236398030841405785217980858613331322624396";
      _weight[21] = "0.05105648378903038490710831925285606752329000117896027046698772610142319921851682034903030485137455679";
      _points[22] = "0.363969186182410961161586821937115132587619351653238523750162036748778829879543151606605536872026769";
      _weight[22] = "0.05302788296142320895520821849840541439496148134257975841531014814296125636970519336941207124174814022";
      _points[23] = "0.636030813817589038838413178062884867412380648346761476249837963251221170120456848393394463127973231";
      _weight[23] = "0.05302788296142320895520821849840541439496148134257975841531014814296125636970519336941207124174827441";
      _points[24] = "0.5822846410666903856407358889455827285728627078005840882471428133476659252378482239091221824898926037";
      _weight[24] = "0.05435559612914706762678575965183668393763922733302198382856058523865666319156439405412133157517785174";
      _points[25] = "0.4177153589333096143592641110544172714271372921994159117528571866523340747621517760908778175101073963";
      _weight[25] = "0.05435559612914706762678575965183668393763922733302198382856058523865666319156439405412133157517785209";
      _points[26] = "0.5275396449420171352132582636709399889253979955304168418726692936294472722671537883242063627327149899";
      _weight[26] = "0.05502350650823759814118813280090880697831276474561581663933405061480620506035357870344563338891741859";
      _points[27] = "0.4724603550579828647867417363290600110746020044695831581273307063705527277328462116757936372672850101";
      _weight[27] = "0.05502350650823759814118813280090880697831276474561581663933405061480620506035357870344563338891741859";
      break;

    // order 56,57
    case 56 :
    case 57 :
      delivered_order = 57;
      _points.resize(29);
      _weight.resize(29);
      _points[0] = "0.001660278869701706918404233725323057174113273374559998900921338121607207002790127831238018210105691685";
      _weight[0] = "0.004258451939373204827131906651124901501199444899259243026215047279732645793902882416561761178003708122";
      _points[1] = "0.9983397211302982930815957662746769428258867266254400010990786618783927929972098721687619817900013044";
      _weight[1] = "0.00425845193937320482713190665112490150119944489925924302621504727973264579390288241744535539018274769";
      _points[2] = "0.991272752630706587435463007893188478053390974453215779512560045723336292857815191776086317357309087";
      _weight[2] = "0.0098660425280613529919299008201978155748032840951807938280269223376721781694305564537882256883305202";
      _points[3] = "0.008727247369293412564536992106811521946609025546784220487439954276663707142184808223913682642415212693";
      _weight[3] = "0.00986604252806135299192990082019781557480328409518079382802692233767217816943055646072225404451223492";
      _points[4] = "0.02135720211095613710089598150958821813122022302295146471823518192332919792283790106899735207110017006";
      _weight[4] = "0.0153702461010468113222042626873083748735581304843547551610421796831758162179478083469863767119774409";
      _points[5] = "0.9786427978890438628991040184904117818687797769770485352817648180766708020771620989310026479292115706";
      _weight[5] = "0.01537024610104681132220426268730837487355813048435475516104217968317581621794780836139798196132962266";
      _points[6] = "0.03940988352347060745312328195844678729558032834385320076550426809702499335777486268074240653069993902";
      _weight[6] = "0.02070103125934141805241500505703846076674539019428719862896243971739621852818551853953495319631759502";
      _points[7] = "0.9605901164765293925468767180415532127044196716561467992344957319029750066422251373192575934690763516";
      _weight[7] = "0.02070103125934141805241500505703846076674539019428719862896243971739621852818551853984171415670102727";
      _points[8] = "0.06268109753994860479110328937171072654469156844047931463638958564262908145684442658053764847935897777";
      _weight[8] = "0.02579741345124896195629719058977129895981105532307103384093141566365206014644921025462052127950351516";
      _points[9] = "0.9373189024600513952088967106282892734553084315595206853636104143573709185431555734194623515207548012";
      _weight[9] = "0.02579741345124896195629719058977129895981105532307103384093141566365206014644921025527067660590528598";
      _points[10] = "0.09090725619237377750521389271060751218498921905885311443148286385234173733221244639847037110258048705";
      _weight[10] = "0.0306015453285395692710549240119535224620322698895651041589387060559972220376777554907964141556590276";
      _points[11] = "0.9090927438076262224947861072893924878150107809411468855685171361476582626677875536015296288973760434";
      _weight[11] = "0.03060154532853956927105492401195352246203226988956510415893870605599722203767775549082120815892355311";
      _points[12] = "0.8762314258672385669563050386060690951062959841144933042059989957623460653588429567443031613856582753";
      _weight[12] = "0.03505896662752563928479074347443958655119744433738679095740371243000397857149125882037553337678302389";
      _points[13] = "0.1237685741327614330436949613939309048937040158855066957940010042376539346411570432556968386143545099";
      _weight[13] = "0.03505896662752563928479074347443958655119744433738679095740371243000397857149125882037823722445054435";
      _points[14] = "0.1608927311986567424219074973040070368058685349926774186380950705253167483999159884580950739648692351";
      _weight[14] = "0.03911916356788189191407244432984016568343953847983485473378759766238027210361614738466142952885046597";
      _points[15] = "0.8391072688013432575780925026959929631941314650073225813619049294746832516000840115419049260351279701";
      _weight[15] = "0.03911916356788189191407244432984016568343953847983485473378759766238027210361614738466173188057738515";
      _points[16] = "0.7981408985691139101897931055944948900390934051927888192367311966151714169808699492956273492244185209";
      _weight[16] = "0.04273612868308626377267242464860403569084912830679669766094537169121599627783617681021242154028807844";
      _points[17] = "0.2018591014308860898102068944055051099609065948072111807632688033848285830191300507043726507755818786";
      _weight[17] = "0.042736128683086263772672424648604035690849128306796697660945371691215996277836176810212423235581571";
      _points[18] = "0.753796477562113821051313959813760076675611920192292082092532153549107183181318411159590233645317137";
      _weight[18] = "0.04586887856962938167398320553855540344911451049097728563791493734934686215774724755050591362461630883";
      _points[19] = "0.2462035224378861789486860401862399233243880798077079179074678464508928168186815888404097663546828384";
      _weight[19] = "0.04586887856962938167398320553855540344911451049097728563791493734934686215774724755050591365107221208";
      _points[20] = "0.2934235559129956680546467069841915883382807406318430401108076673728583268940136014749802695368964944";
      _weight[20] = "0.04848191704720430315095003744134437958817813896090178213024773337311643895088929114457563589694005033";
      _points[21] = "0.7065764440870043319453532930158084116617192593681569598891923326271416731059863985250197304631035028";
      _weight[21] = "0.04848191704720430315095003744134437958817813896090178213024773337311643895088929114457563589714280829";
      _points[22] = "0.6570158189338199674740979615955237241292244095454137406483794654472233487147167212702577337526900784";
      _weight[22] = "0.0505456368799574830609102734537486818237836394262625995614160116528885101846129027944658327169071752";
      _points[23] = "0.3429841810661800325259020384044762758707755904545862593516205345527766512852832787297422662473099228";
      _weight[23] = "0.05054563687995748306091027345374868182378363942626259956141601165288851018461290279446583271690743738";
      _points[24] = "0.6056761430830005372531878644514687495283254088560475740192004226610294555540058890492892141022582066";
      _weight[24] = "0.05203665503886468695666423564256003445532611033773384582184702707394015054274691957461250068566735182";
      _points[25] = "0.3943238569169994627468121355485312504716745911439524259807995773389705444459941109507107858977417932";
      _weight[25] = "0.05203665503886468695666423564256003445532611033773384582184702707394015054274691957461250068566737544";
      _points[26] = "0.5531391150663396150854911962151884904585977196478035681428876370110826718757923204715022303102827086";
      _weight[26] = "0.05293807754866047070329566392609394653741565687113901991407767276251131908456972819198550959864424907";
      _points[27] = "0.4468608849336603849145088037848115095414022803521964318571123629889173281242076795284977696897172914";
      _weight[27] = "0.05293807754866047070329566392609394653741565687113901991407767276251131908456972819198550959864424907";
      _points[28] = "0.5";
      _weight[28] = "0.05323969085915712212325556345483878416509251580649798987648645053394066246579319242238732282325525218";
      break;

    // order 58,59
    case 58 :
    case 59 :
      delivered_order = 59;
      _points.resize(30);
      _weight.resize(30);
      _points[0] = "0.9984467420373247701358150254593476416704410190588753950540471489011938476050818704079410097787617413";
      _weight[0] = "0.003984096248083302807732941737336811225240348293575860614742581678460019216450666634479433344457437239";
      _points[1] = "0.001553257962675229864184974540652358329558980941124604945952851098806152394918129592058990221182733242";
      _weight[1] = "0.003984096248083302807732941737336811225240348293575860614742581678460019216450666642188026814968437855";
      _points[2] = "0.008165938360126395014983709197168599029841072645144318241409994924427852317604478148962014169242317633";
      _weight[2] = "0.009233234155545479571151065956023634548103266984090701685649182757292799760653986755450699432333341509";
      _points[3] = "0.9918340616398736049850162908028314009701589273548556817585900050755721476823955218510379858309033031";
      _weight[3] = "0.009233234155545479571151065956023634548103266984090701685649182757292799760653986815792453169513453224";
      _points[4] = "0.0199890675158462438915644872091011685348203912980383002571691637875300211464657853864052781488233464";
      _weight[4] = "0.01439235394166168467485958980564602181979444727314374823709006130407299447000696654140593213314494214";
      _points[5] = "0.9800109324841537561084355127908988314651796087019616997428308362124699788535342146135947218510085378";
      _weight[5] = "0.01439235394166168467485958980564602181979444727314374823709006130407299447000696660670929023709229111";
      _points[6] = "0.03689997628536283706033786145976299795676273158733546954448143316028850217444883659161355992412324619";
      _weight[6] = "0.01939959628481352479840096822317384601660048838319767605386639485297348547638489696037231540825839766";
      _points[7] = "0.9631000237146371629396621385402370020432372684126645304555185668397114978255511634083864400759978334";
      _weight[7] = "0.01939959628481352479840096822317384601660048838319767605386639485297348547638489696454661377310503722";
      _points[8] = "0.9412802678960263407715582312651127950283445735732421160341630265608081313475958278646079191424468346";
      _weight[8] = "0.02420133641529702645146907021140375890763590459868636817259596839590271283855107639963466400268558322";
      _points[9] = "0.05871973210397365922844176873488720497165542642675788396583697343919186865240417213539208085749427117";
      _weight[9] = "0.02420133641529702645146907021140375890763590459868636817259596839590271283855107640314816261043103779";
      _points[10] = "0.0852171188086158012785509401337490417804656519148291605965235082731717467052091824585237782457661204";
      _weight[10] = "0.02874657810880953324086084470102806439856033536088156727435789950161607370497718846308085054974539156";
      _points[11] = "0.9147828811913841987214490598662509582195343480851708394034764917268282532947908175414762217542537747";
      _weight[11] = "0.02874657810880953324086084470102806439856033536088156727435789950161607370497718846308397388938158375";
      _points[12] = "0.8838887160524130974589886704872515658474418086164542266032471936825792850864975225263048012930588557";
      _weight[12] = "0.03298711494109024756406425755798118061872147682833018948351575802107183623304708968291271722923362495";
      _points[13] = "0.1161112839475869025410113295127484341525581913835457733967528063174207149135024774736951987069361996";
      _weight[13] = "0.03298711494109024756406425755798118061872147682833018948351575802107183623304708968296127720974999476";
      _points[14] = "0.8489252473966578984661461940133200341911769003269773281898614233699883606215799803476908182200597426";
      _weight[14] = "0.03687798736885260313412192501109536707688526301852471947063459118729969965731760585520115159405834797";
      _points[15] = "0.1510747526033421015338538059866799658088230996730226718101385766300116393784200196523091817799413847";
      _weight[15] = "0.03687798736885260313412192501109536707688526301852471947063459118729969965731760585520211743210103565";
      _points[16] = "0.1897369085053785694297612217844053503963176535852359337024744149378323425125554411294237077723385906";
      _weight[16] = "0.04037794761471010767734746923026486543794640185421964994512929685302559028351317280210616346488849335";
      _points[17] = "0.8102630914946214305702387782155946496036823464147640662975255850621676574874445588705762922276610945";
      _weight[17] = "0.0403779476147101076773474692302648654379464018542196499451292968530255902835131728021061872309781039";
      _points[18] = "0.7683120740710099496320848966555363970820890034651485527263717414560074543094891893155705800485953387";
      _weight[18] = "0.04344989360054148990119376535756285128837666437177267200611106494107679112713074712397751617336896013";
      _points[19] = "0.2316879259289900503679151033444636029179109965348514472736282585439925456905108106844294199514047477";
      _weight[19] = "0.04344989360054148990119376535756285128837666437177267200611106494107679112713074712397751721923776294";
      _points[20] = "0.723516884769044588390304950161427000081203796930712204877238690863807675864292103502003444360620908";
      _weight[20] = "0.0460612611188930643588163535438093835984566172091170537638375235009865235350470841492320264444094193";
      _points[21] = "0.2764831152309554116096950498385729999187962030692877951227613091361923241357078964979965556393790769";
      _weight[21] = "0.04606126111889306435881635354380938359845661720911705376383752350098652353504708414923202646065604094";
      _points[22] = "0.6763523627654390567355186035446869303268155040107128132970922344501347081165955393321801983760567682";
      _weight[22] = "0.04818436858732212981973431317590493254820323071508012295649713786641876737100156186247562390896992009";
      _points[23] = "0.3236476372345609432644813964553130696731844959892871867029077655498652918834044606678198016239432329";
      _weight[23] = "0.04818436858732212981973431317590493254820323071508012295649713786641876737100156186247562390902385435";
      _points[24] = "0.6273184630839449232199025649089025539413946516512592130821429875444817657845394014531831406921181011";
      _weight[24] = "0.04979671029339763353139014105178473826493463183335213861068257309197333019495440450904614964466218078";
      _points[25] = "0.3726815369160550767800974350910974460586053483487407869178570124555182342154605985468168593078818989";
      _weight[25] = "0.04979671029339763353139014105178473826493463183335213861068257309197333019495440450904614964466224146";
      _points[26] = "0.4230650431957082265181026636283720397907240143778307691405185085421064257445919493015384467446296072";
      _weight[26] = "0.05088119487420275229821447608427702231635314474356342043213047270982125680265883747273799890989195542";
      _points[27] = "0.5769349568042917734818973363716279602092759856221692308594814914578935742554080506984615532553703928";
      _weight[27] = "0.0508811948742027522982144760842770223163531447435634204321304727098212568026588374727379989098919558";
      _points[28] = "0.5257359212776588479165126065833612868745707268332847821275804219939823776052135545279350453536427429";
      _weight[28] = "0.05142632644677942017064281835270752193418777853246411129315949333800811932830471469631442316094435458";
      _points[29] = "0.4742640787223411520834873934166387131254292731667152178724195780060176223947864454720649546463572571";
      _weight[29] = "0.05142632644677942017064281835270752193418777853246411129315949333800811932830471469631442316094435458";
      break;

    // order 60,61
    case 60 :
    case 61 :
      delivered_order = 61;
      _points.resize(31);
      _weight.resize(31);
      _points[0] = "0.001456259090261462972186722888448745874277332941465184603938140536671727639569783488828314396257689635";
      _weight[0] = "0.003735415789624387929348437516106203511075426242024019849635485164339136550087160836353011312030814283";
      _points[1] = "0.9985437409097385370278132771115512541257226670585348153960618594633282723604302165111716856051244182";
      _weight[1] = "0.003735415789624387929348437516106203511075426242024019849635485164339136550087160845587137141720281039";
      _points[2] = "0.9923429548325762420012325833673423554692591347573218354728643296977299769442723637440437229734679307";
      _weight[2] = "0.008659310395155291231578998043410570683136431383997888316377591894405077207572920934503029106477412167";
      _points[3] = "0.00765704516742375799876741663265764453074086524267816452713567030227002305572763625595627702295878941";
      _weight[3] = "0.008659310395155291231578998043410570683136431383997888316377591894405077207572921233026982288499865862";
      _points[4] = "0.981251962546474830894526202052929150948609742576279188386675678514985989965298058276482183478766264";
      _weight[4] = "0.01350450959248971090030435404596607807117832300105832292843737492363504441243640114529650286166003484";
      _points[5] = "0.01874803745352516910547379794707084905139025742372081161332432148501401003470194172351781652525371484";
      _weight[5] = "0.01350450959248971090030435404596607807117832300105832292843737492363504441243640179017013630612728352";
      _points[6] = "0.9653784989483240824784728798646317564066988436290410182276681875953414709211815171232175381609787332";
      _weight[6] = "0.01821613695619273201219600523390172116357266602383384295070951969816670398426204512121133695127756726";
      _points[7] = "0.03462150105167591752152712013536824359330115637095898177233181240465852907881848287678246183624739291";
      _weight[7] = "0.01821613695619273201219600523390172116357266602383384295070951969816670398426204520325386329727057047";
      _points[8] = "0.9448800149741355216870960044910796307717987059325954748815660279630855009680425324985645588464641407";
      _weight[8] = "0.02274685376360055145115792894731483863177635965501448244675831806076219499563510508340775276693803594";
      _points[9] = "0.05511998502586447831290399550892036922820129406740452511843397203691449903195746750143544115477625997";
      _weight[9] = "0.02274685376360055145115792894731483863177635965501448244675831806076219499563510512478069813822093218";
      _points[10] = "0.9199601600731336700434522679700891780273686505373747614156803069474734141326785555328494277978334248";
      _weight[10] = "0.0270515412124584268558331295433100213601947312981059038470039105256499515290323858014887309311220587";
      _points[11] = "0.08003983992686632995654773202991082197263134946262523858431969305252658586732144446715057220183028104";
      _weight[11] = "0.02705154121245842685583312954331002136019473129810590384700391052564995152903238580263298133541309537";
      _points[12] = "0.1091334257916875297968199899026577544522948139933005599675624686482212483980791531009348949654394841";
      _weight[12] = "0.03108739328051421345517177184334833357936439968232565764075375266574554731138425888082085196543468197";
      _points[13] = "0.8908665742083124702031800100973422455477051860066994400324375313517787516019208468990651050345943823";
      _weight[13] = "0.03108739328051421345517177184334833357936439968232565764075375266574554731138425888130083816054638221";
      _points[14] = "0.1421116077065733580470145673167570220549032619152057836859458771974568631244629034775778924291043132";
      _weight[14] = "0.03481429161770518308387806312756285525754285369867169685553635851837134563893470805502034184209715985";
      _points[15] = "0.8578883922934266419529854326832429779450967380847942163140541228025431368755370965224221075709079774";
      _weight[15] = "0.03481429161770518308387806312756285525754285369867169685553635851837134563893470805507043833071976983";
      _points[16] = "0.1786466385378698269077908983837492730041546583318966217453477017619332973797433691655777512192607888";
      _weight[16] = "0.03819519329938830821317883745066532246287845684710432704609504082320412596697428296745119702124533426";
      _points[17] = "0.8213533614621301730922091016162507269958453416681033782546522982380667026202566308344222487807324943";
      _weight[17] = "0.03819519329938830821317883745066532246287845684710432704609504082320412596697428296745132284385085426";
      _points[18] = "0.2183754192964253686395275382024192860256988634165564845071156081562723096081775797374572902948126088";
      _weight[18] = "0.0411964958807946319519116837159808853078841332783231389051919621253154333232668202076256025443723746";
      _points[19] = "0.7816245807035746313604724617975807139743011365834435154928843918437276903918224202625427097051892246";
      _weight[19] = "0.04119649588079463195191168371598088530788413327832313890519196212531543332326682020762560352392116962";
      _points[20] = "0.2609031089775487597797029803217571257802383142512884375809194745004315606814533610283708215805617322";
      _weight[20] = "0.04378837030423893806309903484766654611462907988560212575177060598456271225204984948183410913304042932";
      _points[21] = "0.7390968910224512402202970196782428742197616857487115624190805254995684393185466389716291784194379161";
      _weight[21] = "0.04378837030423893806309903484766654611462907988560212575177060598456271225204984948183410923826059577";
      _points[22] = "0.3058070491958835284693242693562399490074468660532279821210935607641609639146006582516778301944404148";
      _weight[22] = "0.04594505694682073910768143580357506274865541268957890208924280825212435217371207403383186527240141105";
      _points[23] = "0.6941929508041164715306757306437600509925531339467720178789064392358390360853993417483221698055596242";
      _weight[23] = "0.04594505694682073910768143580357506274865541268957890208924280825212435217371207403383186527340160378";
      _points[24] = "0.3526409650091491916910480511641478306235724073608207215318520588819652150614509044215928373785823166";
      _weight[24] = "0.04764512145615975640360209874379834227066236912347951135572473296423440281824639506062046299784091323";
      _points[25] = "0.6473590349908508083089519488358521693764275926391792784681479411180347849385490955784071626214176832";
      _weight[25] = "0.04764512145615975640360209874379834227066236912347951135572473296423440281824639506062046299784199497";
      _points[26] = "0.5990605996677853143862064980164169688873974060807774399934011271280026030023023224343955099764932203";
      _weight[26] = "0.04887166769316436254673700548949835191786439433804755725475732225072623157354002120950387583890250572";
      _points[27] = "0.4009394003322146856137935019835830311126025939192225600065988728719973969976976775656044900235067797";
      _weight[27] = "0.0488716676931643625467370054894983519178643943380475572547573222507262315735400212095038758389025195";
      _points[28] = "0.5497776560761707601625873950594703669194976793887636530301135454886349377647980330327888590157321036";
      _weight[28] = "0.04961250561333615393743775721430750700877160997778153489060157125773453723517885216715386205370758322";
      _points[29] = "0.4502223439238292398374126049405296330805023206112363469698864545113650622352019669672111409842678964";
      _weight[29] = "0.04961250561333615393743775721430750700877160997778153489060157125773453723517885216715386205370758326";
      _points[30] = "0.5";
      _weight[30] = "0.04986027239671322571376691686717471982162670575010217574280728978204640605537343723220456872105070443";
      break;

    default :
      DUNE_THROW(QuadratureOrderOutOfRange, "Quadrature rule " << p << " not supported!");
    }
  }

} // namespace


==> anc/xt-super/dune-geometry/dune/geometry/quadraturerules/gausslobatto.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#include "config.h"
#include "../quadraturerules.hh"

namespace Dune {

  template GaussLobattoQuadratureRule1D<float>::GaussLobattoQuadratureRule1D(int);
  template GaussLobattoQuadratureRule1D<double>::GaussLobattoQuadratureRule1D(int);

} // namespace Dune


==> anc/xt-super/dune-geometry/dune/geometry/quadraturerules/gausslobatto.mac <==
/*
 * Run `maxima --batch jacobian.mac'.
 */

/* adjust search path */
file_search_maxima: append(["$$$.{mac,max}"],file_search_maxima);

load(orthopoly)$
load(stringproc)$
load(writequad)$

orthopoly_returns_intervals : false;

fpprec: 120$
fpprintprec: 100$
maxp: 30$
/* float2bf: false$ */

/* points are given as the roots of (x^2-1)*L_p(x) */
point(n) := (x^2-1)*diff(legendre_p(n,x),x)$
weight(n,xx) := ratsimp(2/((n*(n+1))*legendre_p(n,xx)^2))$

/*
  write files
*/

/* num-points 4 */
write_quad("gausslobatto_imp.hh", "GaussLobatto", "gausslobatto.mac",
		   lambda([i],point(i)),
           lambda([i,p],weight(i,p)),
		   maxp)$

/*
 * Local variables:
 * mode: maxima
 * compile-command: "maxima --batch gausslobatto.mac"
 * End:
 */


==> anc/xt-super/dune-geometry/dune/geometry/quadraturerules/gausslobatto_imp.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
//
// WARNING
// This file is automatically generated by gausslobatto.mac! Don't edit by hand!

#ifndef DUNE_INCLUDING_IMPLEMENTATION
#error This is a private header that should not be included directly.
#error Use #include <dune/geometry/quadraturerules.hh> instead.
#endif
#undef DUNE_INCLUDING_IMPLEMENTATION

namespace Dune {

  // for fundamental types
  template<typename ct>
  void GaussLobattoQuadratureInitHelper<ct,true>::init(int p,
         std::vector< FieldVector<ct, 1> > & _points,
         std::vector< ct > & _weight,
         int & delivered_order)
  {
    switch(p)
    {
    // order 0,1
    case 0 :
    case 1 :
      delivered_order = 1;
      _points.resize(2);
      _weight.resize(2);
      _points[0] = 0.0;
      _weight[0] = 0.5;
      _points[1] = 1.0;
      _weight[1] = 0.5;
      break;

    // order 2,3
    case 2 :
    case 3 :
      delivered_order = 3;
      _points.resize(3);
      _weight.resize(3);
      _points[0] = 0.0;
      _weight[0] = 0.1666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666;
      _points[1] = 1.0;
      _weight[1] = 0.1666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666;
      _points[2] = 0.5;
      _weight[2] = 0.6666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666;
      break;

    // order 4,5
    case 4 :
    case 5 :
      delivered_order = 5;
      _points.resize(4);
      _weight.resize(4);
      _points[0] = 0.0;
      _weight[0] = 0.08333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333;
      _points[1] = 1.0;
      _weight[1] = 0.08333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333;
      _points[2] = 0.7236067977499789696409173668731276235440618359611525724270897245410520925637804899414414408378782274;
      _weight[2] = 0.4166666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666;
      _points[3] = 0.2763932022500210303590826331268723764559381640388474275729102754589479074362195100585585591621217725;
      _weight[3] = 0.4166666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666;
      break;

    // order 6,7
    case 6 :
    case 7 :
      delivered_order = 7;
      _points.resize(5);
      _weight.resize(5);
      _points[0] = 0.0;
      _weight[0] = 0.05;
      _points[1] = 1.0;
      _weight[1] = 0.05;
      _points[2] = 0.8273268353539885718991462281234291777846040411977122787576601517076334589676979204717401113923889309;
      _weight[2] = 0.2722222222222222222222222222222222222222222222222222222222222222222222222222222222222222222222222222;
      _points[3] = 0.172673164646011428100853771876570822215395958802287721242339848292366541032302079528259888607611069;
      _weight[3] = 0.2722222222222222222222222222222222222222222222222222222222222222222222222222222222222222222222222222;
      _points[4] = 0.5;
      _weight[4] = 0.3555555555555555555555555555555555555555555555555555555555555555555555555555555555555555555555555555;
      break;

    // order 8,9
    case 8 :
    case 9 :
      delivered_order = 9;
      _points.resize(6);
      _weight.resize(6);
      _points[0] = 1.0;
      _weight[0] = 0.03333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333;
      _points[1] = 0.0;
      _weight[1] = 0.03333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333;
      _points[2] = 0.1174723380352676535744985130203309248171321557319478803362088220814723414805867429382513646351330634;
      _weight[2] = 0.1892374781489234232284036242057490907893514186964376616666256074476596593400013181062101736711021799;
      _points[3] = 0.8825276619647323464255014869796690751828678442680521196637911779185276585194132570617486353648669365;
      _weight[3] = 0.1892374781489234232284036242057490907893514186964376616666256074476596593400013181062101736711021799;
      _points[4] = 0.6426157582403225481570754970204395359595017363632126959098752082638489654570997990908378640025315086;
      _weight[4] = 0.2774291885177430282418638795784291955151657623014470227339178631890479528065466824200205653368404297;
      _points[5] = 0.3573842417596774518429245029795604640404982636367873040901247917361510345429002009091621359974684913;
      _weight[5] = 0.2774291885177430282418638795784291955151657623014470227339178631890479528065466824200205653368404297;
      break;

    // order 10,11
    case 10 :
    case 11 :
      delivered_order = 11;
      _points.resize(7);
      _weight.resize(7);
      _points[0] = 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002904443936136988704613522974964763885677664394036593149115822206008312261073264473647011675707760947;
      _weight[0] = 0.0238095238095238095238095238095238095238095238095238095238095238095238095238095238095238095238095238;
      _points[1] = 1.0;
      _weight[1] = 0.0238095238095238095238095238095238095238095238095238095238095238095238095238095238095238095238095238;
      _points[2] = 0.08488805186071653506398389301626743020641481756400195420459339398355773991365476236892514937696012313;
      _weight[2] = 0.1384130236807829131218398865437551831905777354633772635053884911031405721309519182560026241400322403;
      _points[3] = 0.9151119481392834649360161069837325697935851824359980457954066060164422600863452376310748506230398768;
      _weight[3] = 0.1384130236807829131218398865437551831905777354633772635053884911031405721309519182560026241400322403;
      _points[4] = 0.7344243967353571069018859409543831647027987358359223785513347296814777650585638543983611678787947876;
      _weight[4] = 0.2158726906049312417948738610998339197914196923935309869032368559369673797042108420764826997039883878;
      _points[5] = 0.2655756032646428930981140590456168352972012641640776214486652703185222349414361456016388321212052123;
      _weight[5] = 0.2158726906049312417948738610998339197914196923935309869032368559369673797042108420764826997039883878;
      _points[6] = 0.5;
      _weight[6] = 0.2438095238095238095238095238095238095238095238095238095238095238095238095238095238095238095238095238;
      break;

    // order 12,13
    case 12 :
    case 13 :
      delivered_order = 13;
      _points.resize(8);
      _weight.resize(8);
      _points[0] = 1.0;
      _weight[0] = 0.01785714285714285714285714285714285714285714285714285714285714285714285714285714285714285714285714285;
      _points[1] = 0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001549036765939727309127212253314540739028087676819516346195105176537766539239074385945072893710805838;
      _weight[1] = 0.01785714285714285714285714285714285714285714285714285714285714285714285714285714285714285714285714285;
      _points[2] = 0.9358700742548033076687228806103317190518903348384916774597076427869494970464842703630747633289511529;
      _weight[2] = 0.1053521135717531457639492254179672657149286651899994025892058675171367569238415491958627052447628671;
      _points[3] = 0.06412992574519669233127711938966828094810966516150832254029235721305050295351572963692523667104884704;
      _weight[3] = 0.1053521135717531457639492254179672657149286651899994025892058675171367569238415491958627052447628671;
      _points[4] = 0.2041499092834288489277446343010234050271495052413337516288702042649259099754335560686927101889881905;
      _weight[4] = 0.1705613462417519709738997111619593972203589637193408611485199043949945226147230572395682263445081994;
      _points[5] = 0.7958500907165711510722553656989765949728504947586662483711297957350740900245664439313072898110118094;
      _weight[5] = 0.1705613462417519709738997111619593972203589637193408611485199043949945226147230572395682263445081994;
      _points[6] = 0.395350391048760565615671369827324372352227297456659450554576653838934538176858502305738892317405195;
      _weight[6] = 0.2062293973293512499410663914158269430521945689751541836635147440769128811521868890734569253884206652;
      _points[7] = 0.6046496089512394343843286301726756276477727025433405494454233461610654618231414976942611076825948049;
      _weight[7] = 0.206229397329352290058663329175500307978970438228117708299717557326882845922119905543761777214046086;
      break;

    // order 14,15
    case 14 :
    case 15 :
      delivered_order = 15;
      _points.resize(9);
      _weight.resize(9);
      _points[0] = 1.0;
      _weight[0] = 0.01388888888888888888888888888888888888888888888888888888888888888888888888888888888888888888888888888;
      _points[1] = 0.0;
      _weight[1] = 0.01388888888888888888888888888888888888888888888888888888888888888888888888888888888888888888888888888;
      _points[2] = 0.0501210022942699213438273777908310209742598522169477887853436657575933627168406408544934398437526016;
      _weight[2] = 0.08274768078040277307375110531620151299110161681408257666001582629645006868924950402598198636482761858;
      _points[3] = 0.9498789977057300786561726222091689790257401477830522112146563342424066372831593591455065601562473983;
      _weight[3] = 0.08274768078040299448083313098402094403540223161400542189096055703361081411625039308473630041998890322;
      _points[4] = 0.1614068602446311232770572864543287746444851761930467102295183122514507360076748631095880608419781472;
      _weight[4] = 0.1372693562500809593124338701941148015065349646047663411511034276171563187785350916655638663434730627;
      _points[5] = 0.8385931397553688767229427135456712253555148238069532897704816877485492639923251368904119391580218527;
      _weight[5] = 0.1372693562500809593124338701941148015065349646047663411511034276171563187785350916655638663434730627;
      _points[6] = 0.681558731913089079355376034354329606510321138800439075160136865385805213816899479027566535923708144;
      _weight[6] = 0.1732142554865231869322860992053680838463565217024682188451171609646738454988173685693963668198179665;
      _points[7] = 0.3184412680869109206446239656456703934896788611995609248398631346141947861831005209724334640762918559;
      _weight[7] = 0.1732142554865231869322860992053680838463565217024682188451171609646738454988173685693963668198179665;
      _points[8] = 0.5;
      _weight[8] = 0.1857596371882086167800453514739229024943310657596371882086167800453514739229024943310657596371882086;
      break;

    // order 16,17
    case 16 :
    case 17 :
      delivered_order = 17;
      _points.resize(10);
      _weight.resize(10);
      _points[0] = 0.9999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999;
      _weight[0] = 0.01111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111;
      _points[1] = 0.0;
      _weight[1] = 0.01111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111;
      _points[2] = 0.04023304591677059308553366958883093292322846227686206425518692770786627926104335933756011688795994553;
      _weight[2] = 0.06665299542553486307563078419385037524164195656474633503676859357600184466551650296921943773532930684;
      _points[3] = 0.9597669540832294069144663304111690670767715377231379357448130722921337207389566406624398831120400544;
      _weight[3] = 0.0666529954255350876256462019178923055849817749288126634748625480504711123271781571100362680090635451;
      _points[4] = 0.8693869325527525375015530874299153625080925506884633427325544965275766578699549008371448931272867576;
      _weight[4] = 0.112444671031563139838202048484435502843446956618904920749437576846203760250428610476443523218425496;
      _points[5] = 0.1306130674472474624984469125700846374919074493115366572674455034724233421300450991628551068727132423;
      _weight[5] = 0.1124446710315632557865964406843838642729673511142965495154088031617257004011641459726513834468349851;
      _points[6] = 0.2610375250947777521694124536343710010566135533347167655428715801541887244557614303116642045509084166;
      _weight[6] = 0.1460213418398417036209800331044298629666660225306298392345715865267261875420489975656340541631828428;
      _points[7] = 0.7389624749052222478305875463656289989433864466652832344571284198458112755442385696883357954490915833;
      _weight[7] = 0.1460213418398417036209800331044298629666660225306298392345715865267261875420489975656340541631828428;
      _points[8] = 0.5826394788331935123131098829790867666155751717747418655664497860523941482272025775233841371104750817;
      _weight[8] = 0.163769880591948734348597024651334428580472884726067686608365083124607813252839493579199611488019423;
      _points[9] = 0.4173605211668064876868901170209132333844248282252581344335502139476058517727974224766158628895249182;
      _weight[9] = 0.163769880591948734348597024651334428580472884726067686608365083124607813252839493579199611488019423;
      break;

    // order 18,19
    case 18 :
    case 19 :
      delivered_order = 19;
      _points.resize(11);
      _weight.resize(11);
      _points[0] = 1.0;
      _weight[0] = 0.00909090909090909090909090909090909090909090909090909090909090909090909090909090909090909090909090909;
      _points[1] = 0.0;
      _weight[1] = 0.00909090909090909090909090909090909090909090909090909090909090909090909090909090909090909090909090909;
      _points[2] = 0.03299928479597043283386293195030818273004133494501888705418662336432199124519182900837678308430293929;
      _weight[2] = 0.05480613663349747180131790064486021210029815861780431434085487755057522026619613620315494546320940628;
      _points[3] = 0.9670007152040295671661370680496918172699586650549811129458133766356780087548081709916232169156970607;
      _weight[3] = 0.05480613663349747180131790064486021210029815861780431434085487755057522026619613620315494546320940628;
      _points[4] = 0.892241736831572209311208908054229051753598727547031810841317670384292356072438301406275095976056209;
      _weight[4] = 0.09358494089015252696327174240117207855218318192550176212624049743234428734352148131097006547408770523;
      _points[5] = 0.1077582631684277906887910919457709482464012724529681891586823296157076439275616985937249040239437909;
      _weight[5] = 0.09358494089015273771626140833075693899437949665748224552868178075846784376744728583934397639003552592;
      _points[6] = 0.2173823365018974967645180152611241678584739272189915121544213759600612059255784548809189629767876991;
      _weight[6] = 0.1240240521320142891804383293899665806242608294678538621504361485460838477153266390282580452167026476;
      _points[7] = 0.7826176634981025032354819847388758321415260727810084878455786240399387940744215451190810370232123008;
      _weight[7] = 0.1240240521320142891804383293899665806242608294678538621504361485460838477153266390282580452167026476;
      _points[8] = 0.6478790677934696957159557577795287544705032171743020547339496869008099808882276395132179974605411626;
      _weight[8] = 0.1434395623895041888327723915044603555734785596509798429577098328117542773990115034803028594956977203;
      _points[9] = 0.3521209322065303042840442422204712455294967828256979452660503130991900191117723604867820025394588373;
      _weight[9] = 0.1434395623895041888327723915044603555734785596509798429577098328117542773990115034803028594956977203;
      _points[10] = 0.5;
      _weight[10] = 0.150108797727845346892965940584988204035823083442131061178680226299273918321537369156416775464394512;
      break;

    // order 20,21
    case 20 :
    case 21 :
      delivered_order = 21;
      _points.resize(12);
      _weight.resize(12);
      _points[0] = 0.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001781392280830686405496294091311721849882300828342443798124370953018431520124935543836833827767426714;
      _weight[0] = 0.007575757575757575757575757575757575757575757575757575757575757575757575757575757575757575757575757575;
      _points[1] = 0.9999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999;
      _weight[1] = 0.007575757575757575757575757575757575757575757575757575757575757575757575757575757575757575757575757575;
      _points[2] = 0.02755036388855888829620993084839064319437172402498633814305405146172603859028701369634772815688410958;
      _weight[2] = 0.04584225870659798715036925589564285604170047429796152073151861841009423965716600639739150395416708617;
      _points[3] = 0.9724496361114411117037900691516093568056282759750136618569459485382739614097129863036522718431158904;
      _weight[3] = 0.04584225870659800440346685904355316020528159352455033803492081370360040588262094430946338464327254694;
      _points[4] = 0.9096396608220033391743207908584513303452333289518221447116583630584383637955809711802462446795835436;
      _weight[4] = 0.07898735278218495200388303300215442025826577292611090576303298520123454982016201877028466329583963642;
      _points[5] = 0.09036033917799666082567920914154866965476667104817785528834163694156163620441902881975375532041645631;
      _weight[5] = 0.0789873527821851186180752898779220719303782093539899033577745626868502710304103192219598833696683329;
      _points[6] = 0.8164380765159303388312024272218279291219218727007504964825767823235261210022296852225740227244886444;
      _weight[6] = 0.1062542088805105716744093009787904717056408463699116702735805868768086945124594787342787723965605353;
      _points[7] = 0.1835619234840696611687975727781720708780781272992495035174232176764738789977703147774259772755113555;
      _weight[7] = 0.1062542088805105716744093009787904717056408463699116702735805868768086945124594787342787723965605353;
      _points[8] = 0.3002345295173255338678251042165165497361259836023464817560311639749518780463076119023391127095642402;
      _weight[8] = 0.1256378015996005165827376850755831139070011511966554376121170978329472714657423785638682272588676999;
      _points[9] = 0.6997654704826744661321748957834834502638740163976535182439688360250481219536923880976608872904357597;
      _weight[9] = 0.1256378015996005165827376850755831139070011511966554376121170978329472714657423785638682272588676999;
      _points[10] = 0.5682764664274637774320309278698469484492070556410291927257907830335263719510014649425107069687302462;
      _weight[10] = 0.1357026204553480906096889911764786402158746729620987369287502247173580356645839055831198708548202671;
      _points[11] = 0.4317235335725362225679690721301530515507929443589708072742092169664736280489985350574892930312697537;
      _weight[11] = 0.1357026204553480906096889911764786402158746729620987369287502247173580356645839055831198708548202671;
      break;

    // order 22,23
    case 22 :
    case 23 :
      delivered_order = 23;
      _points.resize(13);
      _weight.resize(13);
      _points[0] = 0.9999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999;
      _weight[0] = 0.00641025641025641025641025641025641025641025641025641025641025641025641025641025641025641025641025641;
      _points[1] = 0.0;
      _weight[1] = 0.00641025641025641025641025641025641025641025641025641025641025641025641025641025641025641025641025641;
      _points[2] = 0.976654923321081955948452732377724575813253944348681592594686301425449791149365608726532254019633679;
      _weight[2] = 0.03890084337340951352241815224962494681077413819473638123548816575330444020962125016612379081158827671;
      _points[3] = 0.02334507667891804405154726762227542418674605565131840740531369857455020885063439127346774598036632099;
      _weight[3] = 0.03890084337340958827601245635130368047541246960728107078202562012408954852923196046113675883133340303;
      _points[4] = 0.07682621767406384156703719645062332021098167014279568715567649366694671496870686996706125852843088673;
      _weight[4] = 0.06749096334480406838932902883081278821819444630474906104405659574885031897065583141011906071888851221;
      _points[5] = 0.9231737823259361584329628035493766797890183298572043128443235063330532850312931300329387414715691132;
      _weight[5] = 0.06749096334480413889962929617064163476963845740219567032780352580688423373246502389108955519941753406;
      _points[6] = 0.1569057654591212869636204802168222235354119009378077864686543270522656709999405253802533533853237888;
      _weight[6] = 0.09182343260177488792767534215391263627423219394617012098311944957839368766343343432165329667315733756;
      _points[7] = 0.8430942345408787130363795197831777764645880990621922135313456729477343290000594746197466466146762111;
      _weight[7] = 0.09182343260177528389330746184235496439693092275287745425247374194410753288715329773930435313147982784;
      _points[8] = 0.2585450894543318991265313831815331896139033689407049947611379539755934104463513064527766100872116534;
      _weight[8] = 0.110383896783055056246621494118085971542659810255041303886069760014526608615072150467986514378309256;
      _points[9] = 0.7414549105456681008734686168184668103860966310592950052388620460244065895536486935472233899127883465;
      _weight[9] = 0.1103838967830551045620897232012161458144565663253055673568641263262421083935999484922047328534838929;
      _points[10] = 0.6246434650531199962843368501871134907444056562464879296492579543168629813997495722095567115050590931;
      _weight[10] = 0.1220078951533380694135091140203570882018292390060569030446137943731266281663298099310619861671980622;
      _points[11] = 0.3753565349468800037156631498128865092555943437535120703507420456831370186002504277904432884949409068;
      _weight[11] = 0.1220078951533380694135091140203570882018292390060569030446137943731266281663298099310619861671980622;
      _points[12] = 0.5;
      _weight[12] = 0.1259654246667233680220693207706194719181732168745155758142771129784116797103810090823077836064849051;
      break;

    // order 24,25
    case 24 :
    case 25 :
      delivered_order = 25;
      _points.resize(14);
      _weight.resize(14);
      _points[0] = 1.0;
      _weight[0] = 0.005494505494505494505494505494505494505494505494505494505494505494505494505494505494505494505494505494;
      _points[1] = 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000005808887872273977409227045949929527771355328788073186298231644412016624522146528947294023351415521895;
      _weight[1] = 0.005494505494505494505494505494505494505494505494505494505494505494505494505494505494505494505494505494;
      _points[2] = 0.02003247736636954932244991899228780546680424071367603181792088307398665120252422248009577136781701629;
      _weight[2] = 0.03341864224884065217061354728917174278902212629139089722371383266283797624548671670279582881834208524;
      _points[3] = 0.9799675226336304506775500810077121945331957592863239681820791169260133487974757775199042286321829837;
      _weight[3] = 0.03341864224884065217061354728917174278902212629139089722371383266283797624548671670279582881834208524;
      _points[4] = 0.9339005269151736255001101014541321066249361765472180673794130920541252668245245267203554324860697834;
      _weight[4] = 0.05829332794935571210271662888017431543229876919401686092600394050583016885163116922076726270883171305;
      _points[5] = 0.06609947308482637449988989854586789337506382345278193262058690794587473317547547327964456751393021655;
      _weight[5] = 0.05829332794935579360619760354616444941160248221320965046128703070188777304751333641065014872547972147;
      _points[6] = 0.1355657004543369297076637997395592021713302341528390986938780173861806180949423040135067458535801027;
      _weight[6] = 0.08001092588147612699855887615065849281923484038077205182492425701464771387231180735243810330300693959;
      _points[7] = 0.8644342995456630702923362002604407978286697658471609013061219826138193819050576959864932541464198972;
      _weight[7] = 0.08001092588147612699855887615065849281923484038077205182492425701464771387231180735243810330300693959;
      _points[8] = 0.7753197014643235276583113529295403172310691597769570669118964569840194786616101591806838309484212402;
      _weight[8] = 0.09741307468670808344801049010650000522379523141023358240396111161380728370363602934063314340453378684;
      _points[9] = 0.2246802985356764723416886470704596827689308402230429330881035430159805213383898408193161690515787597;
      _weight[9] = 0.09741307468670808344801049010650000522379523141023358240396111161380728370363602934063314340453378684;
      _points[10] = 0.3286379933286435774780482981791626775834432329298466267225425835645065531681161297198297276026186597;
      _weight[10] = 0.1095631265048852318156387560975273959852529670907608877986845521431840985717081685110602384512818439;
      _points[11] = 0.6713620066713564225219517018208373224165567670701533732774574164354934468318838702801702723973813402;
      _weight[11] = 0.1095631265048854938052036604530717246636213171726383190876371756244984197097901689822018187203160027;
      _points[12] = 0.4418340655581480661706116451319199160292454778718596158983375697060141886686100702311406674611777446;
      _weight[12] = 0.1158063972342284700226103441401948464902902135539666609185863177651613242876539379250513692524248257;
      _points[13] = 0.5581659344418519338293883548680800839707545221281403841016624302939858113313899297688593325388222553;
      _weight[13] = 0.1158063972342285397083030502863276232762209597422663360982907980606878842338318503509714229153436604;
      break;

    // order 26,27
    case 26 :
    case 27 :
      delivered_order = 27;
      _points.resize(15);
      _weight.resize(15);
      _points[0] = 0.9999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999;
      _weight[0] = 0.004761904761904761904761904761904761904761904761904761904761904761904761904761904761904761904761904761;
      _points[1] = 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001776551540937124757655271553020113910072838054352382809542511249341750999689813436380755474974580446;
      _weight[1] = 0.004761904761904761904761904761904761904761904761904761904761904761904761904761904761904761904761904761;
      _points[2] = 0.9826229632519192863979256960348005888538250679985466700362492292135561186010360176002647647677775953;
      _weight[2] = 0.02901494651430062756621020915804012753889874672455136580035112501061369195534504408694618242582509908;
      _points[3] = 0.01737703674808071360207430396519941114617493200145332996375077078644388139896398239973523523222240469;
      _weight[3] = 0.02901494651430062756621020915804012753889874672455136580035112501061369195534504408694618242582509908;
      _points[4] = 0.05745897788851185058729918425888517400564295739626101359130918465945600252159841114408283401864691438;
      _weight[4] = 0.05083003516285878338803942630302165725168794138894212677814386905351545744325033588832115298736238919;
      _points[5] = 0.9425410221114881494127008157411148259943570426037389864086908153405439974784015888559171659813530856;
      _weight[5] = 0.05083003516285899330827821352748378690108686993446504683879406493951605815149878395862946911174315326;
      _points[6] = 0.118240155024092399647940762011854190911315739842354831622647197476461454480323624696818048989422683;
      _weight[6] = 0.07025584990121407338933749964280231716628931085103427835102929419731533544351325685204838749336276863;
      _points[7] = 0.8817598449759076003520592379881458090886842601576451683773528025235385455196763753031819510105773169;
      _weight[7] = 0.07025584990121407338933749964280231716628931085103427835102929419731533544351325685204838749336276863;
      _points[8] = 0.1968733972650771444382350306816332464101344831200401071570852480104016101447308179570244003079193093;
      _weight[8] = 0.08639482362680036401606076625455722556519712728535659599275114991384778388925459506585146451274262273;
      _points[9] = 0.8031266027349228555617649693183667535898655168799598928429147519895983898552691820429755996920806906;
      _weight[9] = 0.08639482362680062998622671825835568869702664765410094182168518362444715482799754020955470023746019139;
      _points[10] = 0.7103190273568362404609484693692902064921691027462151841925466804687845341292931576115237553308309106;
      _weight[10] = 0.09849361798230646863702106300593697382510285092920888688095284104258975741179661694544935058484678254;
      _points[11] = 0.2896809726431637595390515306307097935078308972537848158074533195312154658707068423884762446691690893;
      _weight[11] = 0.09849361798230673878605433006448159592348868526692761846331165137267792942173170662632461201451372639;
      _points[12] = 0.6076769776818971191128397231364588563260789506015205317372525738208551778333542221797656769767607932;
      _weight[12] = 0.1059867929634106089765228761759381798732911730748818676865148423030660515596094954274641983031741433;
      _points[13] = 0.3923230223181028808871602768635411436739210493984794682627474261791448221666457778202343230232392067;
      _weight[13] = 0.1059867929634106089765228761759381798732911730748818676865148423030660515596094954274641983031741433;
      _points[14] = 0.5;
      _weight[14] = 0.1085240581744078247574751071254567758064261560765057268553772050275546779043282539786036289532793029;
      break;

    // order 28,29
    case 28 :
    case 29 :
      delivered_order = 29;
      _points.resize(16);
      _weight.resize(16);
      _points[0] = 0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001717494514235672653994796585862497044397392211673638748843822864486248650381323725416599570901855973;
      _weight[0] = 0.004166666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666;
      _points[1] = 1.0;
      _weight[1] = 0.004166666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666;
      _points[2] = 0.9847840231351089664761213691837296206944953732519173650343393661412705259269883781602191879541709236;
      _weight[2] = 0.0254251805029600001309399960630984095079177571685866744976519164487631070262712662765718326148449947;
      _points[3] = 0.0152159768648910335238786308162703793055046267480826349656606338587294740730116218397808120458290763;
      _weight[3] = 0.0254251805029600001309399960630984095079177571685866744976519164487631070262712662765718326148449947;
      _points[4] = 0.05039973345326395350268586924007526162500119547742778728778629410576180140857154234663004161524265869;
      _weight[4] = 0.04469684866296540360807512395212181743763849069106172851842802759230782156701519482136464005494460301;
      _points[5] = 0.9496002665467360464973141307599247383749988045225722127122137058942381985914284576533699583847573413;
      _weight[5] = 0.04469684866296540360807512395212181743763849069106172851842802759230782156701519482136464005494460301;
      _points[6] = 0.1039958540690924680344558645184271470959630860099004886577946750670018549860024997788167097104336213;
      _weight[6] = 0.06212769106625700090745135751571169925765012779766252234075191002994688829391255260828613367456086166;
      _points[7] = 0.8960041459309075319655441354815728529040369139900995113422053249329981450139975002211832902895663786;
      _weight[7] = 0.06212769106625713680999500056864677179206724428416510521932624364081498865545853252074214270875472272;
      _points[8] = 0.8261943514412465447339416098202907401607790064147871686928906421111185215402141672897334327391086998;
      _weight[8] = 0.07701349040358195341145453566040361269680954371316890783810954300473408230488869486388761496861299555;
      _points[9] = 0.1738056485587534552660583901797092598392209935852128313071093578888814784597858327102665672608913001;
      _weight[9] = 0.07701349040358215871376149544072559912165775818315250344225198835223859484704541379040276381827425959;
      _points[10] = 0.7430297109435688058909453929234373484444886521491262856883284338033922487167612097283758109612034;
      _weight[10] = 0.08874595669585221520933868691235856081930807191018199541200416779573042660639649880097344522469846959;
      _points[11] = 0.2569702890564311941090546070765626515555113478508737143116715661966077512832387902716241890387965999;
      _weight[11] = 0.08874595669585221520933868691235856081930807191018199541200416779573042660639649880097344522469846959;
      _points[12] = 0.3500847655496183959508232726388496760922695115461111676728449511779795615144536050173294511021111004;
      _weight[12] = 0.09684501191260187752750797980922898202299380259227232810235530312185806551162011408119432317334702951;
      _points[13] = 0.6499152344503816040491767273611503239077304884538888323271550488220204384855463949826705488978888995;
      _weight[13] = 0.09684501191260187752750797980922898202299380259227232810235530312185806551162011408119432317334702951;
      _points[14] = 0.4493368632390252760784834974770411187333795427999044300412248998728460413102109205056194162045666875;
      _weight[14] = 0.1009791540891148356147629230961218152573684409527987001771404500634876059376754607311450331000040295;
      _points[15] = 0.5506631367609747239215165025229588812666204572000955699587751001271539586897890794943805837954333124;
      _weight[15] = 0.1009791540891151004983612731230700862720831623456811382569592001800226682876474162857257849626219047;
      break;

    // order 30,31
    case 30 :
    case 31 :
      delivered_order = 31;
      _points.resize(17);
      _weight.resize(17);
      _points[0] = 1.0;
      _weight[0] = 0.003676470588235294117647058823529411764705882352941176470588235294117647058823529411764705882352941176;
      _points[1] = 0.0;
      _weight[1] = 0.003676470588235294117647058823529411764705882352941176470588235294117647058823529411764705882352941176;
      _points[2] = 0.9865660883157091570784897509368607152944795745612547432232459215480390687332058160630984405164903217;
      _weight[2] = 0.02246097027162712220178874277948353879341752283391191053478448918418274884000451898542092410577902027;
      _points[3] = 0.01343391168429084292151024906313928470552042543874525677675407845196093126679418393690155948350967826;
      _weight[3] = 0.02246097027162712220178874277948353879341752283391191053478448918418274884000451898542092410577902027;
      _points[4] = 0.04456000204221320218809874680113676623456027406563361783909372034451666996366541838091452314925205037;
      _weight[4] = 0.03959913525184347758052285572370103043491489833360928035519321099199068708437537909786266847751137145;
      _points[5] = 0.9554399979577867978119012531988632337654397259343663821609062796554833300363345816190854768507479496;
      _weight[5] = 0.03959913525184361306673554464542586725695163952049856128804051234255261129138488693510910732381279879;
      _points[6] = 0.09215187438911484644662472338123667264179880146643822092506801920657976020699941134173341547096827924;
      _weight[6] = 0.05529645450351410102036170292138269670717637406083712964877105472962133442402408483737679619844190362;
      _points[7] = 0.9078481256108851535533752766187633273582011985335617790749319807934202397930005886582665845290317207;
      _weight[7] = 0.05529645450351410102036170292138269670717637406083712964877105472962133442402408483737679619844190362;
      _points[8] = 0.1544855096861576473025403213137733515967934689047922857963009513809809776082858467655372231955925407;
      _weight[8] = 0.06899387310096333045880700038864374309162572725800545170015760121411244787741507536110273618225975423;
      _points[9] = 0.8455144903138423526974596786862266484032065310952077142036990486190190223917141532344627768044074592;
      _weight[9] = 0.06899387310096333045880700038864374309162572725800545170015760121411244787741507536110273618225975423;
      _points[10] = 0.2293073003349492304381332962479683741624266760175844273395272942728200129063258890899339345066293663;
      _weight[10] = 0.08019733099881071727160499832974122041636212873920630079131172039729398165167861574477447700407927277;
      _points[11] = 0.7706926996650507695618667037520316258375733239824155726604727057271799870936741109100660654933706336;
      _weight[11] = 0.08019733099881078821693743948011763927449738613103247849548941778047869008300141395588839069473838607;
      _points[12] = 0.3139127832172614790463826596323710937200913427998597132674483282100146380580786932332134427655540175;
      _weight[12] = 0.08850212675782896135222352511185941077261441964304223231868144023076568116352616347759386466853424436;
      _points[13] = 0.6860872167827385209536173403676289062799086572001402867325516717899853619419213067667865572344459824;
      _weight[13] = 0.08850212675782896135222352511185941077261441964304223231868144023076568116352616347759386466853424436;
      _points[14] = 0.5947559867591586941521315073765569856724962114612492852889356355838398959607577064877475493328539104;
      _weight[14] = 0.09360816983880938635940242790916881385197052498183308417216218607377116989021462011158933594030989464;
      _points[15] = 0.4052440132408413058478684926234430143275037885387507147110643644161601040392422935122524506671460895;
      _weight[15] = 0.0936081698388097198357489579060647365167603390289223278358109823224203417654486101271080891938957963;
      _points[16] = 0.5;
      _weight[16] = 0.09533093737673469592049638786099957318493533837136307751858427271487841651421308465940795530806018266;
      break;

    default :
      DUNE_THROW(QuadratureOrderOutOfRange, "Quadrature rule " << p << " not supported!");
    }
  }

  // for non-fundamental types: assign numbers as strings
  template<typename ct>
  void GaussLobattoQuadratureInitHelper<ct,false>::init(int p,
         std::vector< FieldVector<ct, 1> > & _points,
         std::vector< ct > & _weight,
         int & delivered_order)
  {
    switch(p)
    {
    // order 0,1
    case 0 :
    case 1 :
      delivered_order = 1;
      _points.resize(2);
      _weight.resize(2);
      _points[0] = "0.0";
      _weight[0] = "0.5";
      _points[1] = "1.0";
      _weight[1] = "0.5";
      break;

    // order 2,3
    case 2 :
    case 3 :
      delivered_order = 3;
      _points.resize(3);
      _weight.resize(3);
      _points[0] = "0.0";
      _weight[0] = "0.1666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666";
      _points[1] = "1.0";
      _weight[1] = "0.1666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666";
      _points[2] = "0.5";
      _weight[2] = "0.6666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666";
      break;

    // order 4,5
    case 4 :
    case 5 :
      delivered_order = 5;
      _points.resize(4);
      _weight.resize(4);
      _points[0] = "0.0";
      _weight[0] = "0.08333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333";
      _points[1] = "1.0";
      _weight[1] = "0.08333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333";
      _points[2] = "0.7236067977499789696409173668731276235440618359611525724270897245410520925637804899414414408378782274";
      _weight[2] = "0.4166666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666";
      _points[3] = "0.2763932022500210303590826331268723764559381640388474275729102754589479074362195100585585591621217725";
      _weight[3] = "0.4166666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666";
      break;

    // order 6,7
    case 6 :
    case 7 :
      delivered_order = 7;
      _points.resize(5);
      _weight.resize(5);
      _points[0] = "0.0";
      _weight[0] = "0.05";
      _points[1] = "1.0";
      _weight[1] = "0.05";
      _points[2] = "0.8273268353539885718991462281234291777846040411977122787576601517076334589676979204717401113923889309";
      _weight[2] = "0.2722222222222222222222222222222222222222222222222222222222222222222222222222222222222222222222222222";
      _points[3] = "0.172673164646011428100853771876570822215395958802287721242339848292366541032302079528259888607611069";
      _weight[3] = "0.2722222222222222222222222222222222222222222222222222222222222222222222222222222222222222222222222222";
      _points[4] = "0.5";
      _weight[4] = "0.3555555555555555555555555555555555555555555555555555555555555555555555555555555555555555555555555555";
      break;

    // order 8,9
    case 8 :
    case 9 :
      delivered_order = 9;
      _points.resize(6);
      _weight.resize(6);
      _points[0] = "1.0";
      _weight[0] = "0.03333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333";
      _points[1] = "0.0";
      _weight[1] = "0.03333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333";
      _points[2] = "0.1174723380352676535744985130203309248171321557319478803362088220814723414805867429382513646351330634";
      _weight[2] = "0.1892374781489234232284036242057490907893514186964376616666256074476596593400013181062101736711021799";
      _points[3] = "0.8825276619647323464255014869796690751828678442680521196637911779185276585194132570617486353648669365";
      _weight[3] = "0.1892374781489234232284036242057490907893514186964376616666256074476596593400013181062101736711021799";
      _points[4] = "0.6426157582403225481570754970204395359595017363632126959098752082638489654570997990908378640025315086";
      _weight[4] = "0.2774291885177430282418638795784291955151657623014470227339178631890479528065466824200205653368404297";
      _points[5] = "0.3573842417596774518429245029795604640404982636367873040901247917361510345429002009091621359974684913";
      _weight[5] = "0.2774291885177430282418638795784291955151657623014470227339178631890479528065466824200205653368404297";
      break;

    // order 10,11
    case 10 :
    case 11 :
      delivered_order = 11;
      _points.resize(7);
      _weight.resize(7);
      _points[0] = "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002904443936136988704613522974964763885677664394036593149115822206008312261073264473647011675707760947";
      _weight[0] = "0.0238095238095238095238095238095238095238095238095238095238095238095238095238095238095238095238095238";
      _points[1] = "1.0";
      _weight[1] = "0.0238095238095238095238095238095238095238095238095238095238095238095238095238095238095238095238095238";
      _points[2] = "0.08488805186071653506398389301626743020641481756400195420459339398355773991365476236892514937696012313";
      _weight[2] = "0.1384130236807829131218398865437551831905777354633772635053884911031405721309519182560026241400322403";
      _points[3] = "0.9151119481392834649360161069837325697935851824359980457954066060164422600863452376310748506230398768";
      _weight[3] = "0.1384130236807829131218398865437551831905777354633772635053884911031405721309519182560026241400322403";
      _points[4] = "0.7344243967353571069018859409543831647027987358359223785513347296814777650585638543983611678787947876";
      _weight[4] = "0.2158726906049312417948738610998339197914196923935309869032368559369673797042108420764826997039883878";
      _points[5] = "0.2655756032646428930981140590456168352972012641640776214486652703185222349414361456016388321212052123";
      _weight[5] = "0.2158726906049312417948738610998339197914196923935309869032368559369673797042108420764826997039883878";
      _points[6] = "0.5";
      _weight[6] = "0.2438095238095238095238095238095238095238095238095238095238095238095238095238095238095238095238095238";
      break;

    // order 12,13
    case 12 :
    case 13 :
      delivered_order = 13;
      _points.resize(8);
      _weight.resize(8);
      _points[0] = "1.0";
      _weight[0] = "0.01785714285714285714285714285714285714285714285714285714285714285714285714285714285714285714285714285";
      _points[1] = "0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001549036765939727309127212253314540739028087676819516346195105176537766539239074385945072893710805838";
      _weight[1] = "0.01785714285714285714285714285714285714285714285714285714285714285714285714285714285714285714285714285";
      _points[2] = "0.9358700742548033076687228806103317190518903348384916774597076427869494970464842703630747633289511529";
      _weight[2] = "0.1053521135717531457639492254179672657149286651899994025892058675171367569238415491958627052447628671";
      _points[3] = "0.06412992574519669233127711938966828094810966516150832254029235721305050295351572963692523667104884704";
      _weight[3] = "0.1053521135717531457639492254179672657149286651899994025892058675171367569238415491958627052447628671";
      _points[4] = "0.2041499092834288489277446343010234050271495052413337516288702042649259099754335560686927101889881905";
      _weight[4] = "0.1705613462417519709738997111619593972203589637193408611485199043949945226147230572395682263445081994";
      _points[5] = "0.7958500907165711510722553656989765949728504947586662483711297957350740900245664439313072898110118094";
      _weight[5] = "0.1705613462417519709738997111619593972203589637193408611485199043949945226147230572395682263445081994";
      _points[6] = "0.395350391048760565615671369827324372352227297456659450554576653838934538176858502305738892317405195";
      _weight[6] = "0.2062293973293512499410663914158269430521945689751541836635147440769128811521868890734569253884206652";
      _points[7] = "0.6046496089512394343843286301726756276477727025433405494454233461610654618231414976942611076825948049";
      _weight[7] = "0.206229397329352290058663329175500307978970438228117708299717557326882845922119905543761777214046086";
      break;

    // order 14,15
    case 14 :
    case 15 :
      delivered_order = 15;
      _points.resize(9);
      _weight.resize(9);
      _points[0] = "1.0";
      _weight[0] = "0.01388888888888888888888888888888888888888888888888888888888888888888888888888888888888888888888888888";
      _points[1] = "0.0";
      _weight[1] = "0.01388888888888888888888888888888888888888888888888888888888888888888888888888888888888888888888888888";
      _points[2] = "0.0501210022942699213438273777908310209742598522169477887853436657575933627168406408544934398437526016";
      _weight[2] = "0.08274768078040277307375110531620151299110161681408257666001582629645006868924950402598198636482761858";
      _points[3] = "0.9498789977057300786561726222091689790257401477830522112146563342424066372831593591455065601562473983";
      _weight[3] = "0.08274768078040299448083313098402094403540223161400542189096055703361081411625039308473630041998890322";
      _points[4] = "0.1614068602446311232770572864543287746444851761930467102295183122514507360076748631095880608419781472";
      _weight[4] = "0.1372693562500809593124338701941148015065349646047663411511034276171563187785350916655638663434730627";
      _points[5] = "0.8385931397553688767229427135456712253555148238069532897704816877485492639923251368904119391580218527";
      _weight[5] = "0.1372693562500809593124338701941148015065349646047663411511034276171563187785350916655638663434730627";
      _points[6] = "0.681558731913089079355376034354329606510321138800439075160136865385805213816899479027566535923708144";
      _weight[6] = "0.1732142554865231869322860992053680838463565217024682188451171609646738454988173685693963668198179665";
      _points[7] = "0.3184412680869109206446239656456703934896788611995609248398631346141947861831005209724334640762918559";
      _weight[7] = "0.1732142554865231869322860992053680838463565217024682188451171609646738454988173685693963668198179665";
      _points[8] = "0.5";
      _weight[8] = "0.1857596371882086167800453514739229024943310657596371882086167800453514739229024943310657596371882086";
      break;

    // order 16,17
    case 16 :
    case 17 :
      delivered_order = 17;
      _points.resize(10);
      _weight.resize(10);
      _points[0] = "0.9999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999";
      _weight[0] = "0.01111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111";
      _points[1] = "0.0";
      _weight[1] = "0.01111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111";
      _points[2] = "0.04023304591677059308553366958883093292322846227686206425518692770786627926104335933756011688795994553";
      _weight[2] = "0.06665299542553486307563078419385037524164195656474633503676859357600184466551650296921943773532930684";
      _points[3] = "0.9597669540832294069144663304111690670767715377231379357448130722921337207389566406624398831120400544";
      _weight[3] = "0.0666529954255350876256462019178923055849817749288126634748625480504711123271781571100362680090635451";
      _points[4] = "0.8693869325527525375015530874299153625080925506884633427325544965275766578699549008371448931272867576";
      _weight[4] = "0.112444671031563139838202048484435502843446956618904920749437576846203760250428610476443523218425496";
      _points[5] = "0.1306130674472474624984469125700846374919074493115366572674455034724233421300450991628551068727132423";
      _weight[5] = "0.1124446710315632557865964406843838642729673511142965495154088031617257004011641459726513834468349851";
      _points[6] = "0.2610375250947777521694124536343710010566135533347167655428715801541887244557614303116642045509084166";
      _weight[6] = "0.1460213418398417036209800331044298629666660225306298392345715865267261875420489975656340541631828428";
      _points[7] = "0.7389624749052222478305875463656289989433864466652832344571284198458112755442385696883357954490915833";
      _weight[7] = "0.1460213418398417036209800331044298629666660225306298392345715865267261875420489975656340541631828428";
      _points[8] = "0.5826394788331935123131098829790867666155751717747418655664497860523941482272025775233841371104750817";
      _weight[8] = "0.163769880591948734348597024651334428580472884726067686608365083124607813252839493579199611488019423";
      _points[9] = "0.4173605211668064876868901170209132333844248282252581344335502139476058517727974224766158628895249182";
      _weight[9] = "0.163769880591948734348597024651334428580472884726067686608365083124607813252839493579199611488019423";
      break;

    // order 18,19
    case 18 :
    case 19 :
      delivered_order = 19;
      _points.resize(11);
      _weight.resize(11);
      _points[0] = "1.0";
      _weight[0] = "0.00909090909090909090909090909090909090909090909090909090909090909090909090909090909090909090909090909";
      _points[1] = "0.0";
      _weight[1] = "0.00909090909090909090909090909090909090909090909090909090909090909090909090909090909090909090909090909";
      _points[2] = "0.03299928479597043283386293195030818273004133494501888705418662336432199124519182900837678308430293929";
      _weight[2] = "0.05480613663349747180131790064486021210029815861780431434085487755057522026619613620315494546320940628";
      _points[3] = "0.9670007152040295671661370680496918172699586650549811129458133766356780087548081709916232169156970607";
      _weight[3] = "0.05480613663349747180131790064486021210029815861780431434085487755057522026619613620315494546320940628";
      _points[4] = "0.892241736831572209311208908054229051753598727547031810841317670384292356072438301406275095976056209";
      _weight[4] = "0.09358494089015252696327174240117207855218318192550176212624049743234428734352148131097006547408770523";
      _points[5] = "0.1077582631684277906887910919457709482464012724529681891586823296157076439275616985937249040239437909";
      _weight[5] = "0.09358494089015273771626140833075693899437949665748224552868178075846784376744728583934397639003552592";
      _points[6] = "0.2173823365018974967645180152611241678584739272189915121544213759600612059255784548809189629767876991";
      _weight[6] = "0.1240240521320142891804383293899665806242608294678538621504361485460838477153266390282580452167026476";
      _points[7] = "0.7826176634981025032354819847388758321415260727810084878455786240399387940744215451190810370232123008";
      _weight[7] = "0.1240240521320142891804383293899665806242608294678538621504361485460838477153266390282580452167026476";
      _points[8] = "0.6478790677934696957159557577795287544705032171743020547339496869008099808882276395132179974605411626";
      _weight[8] = "0.1434395623895041888327723915044603555734785596509798429577098328117542773990115034803028594956977203";
      _points[9] = "0.3521209322065303042840442422204712455294967828256979452660503130991900191117723604867820025394588373";
      _weight[9] = "0.1434395623895041888327723915044603555734785596509798429577098328117542773990115034803028594956977203";
      _points[10] = "0.5";
      _weight[10] = "0.150108797727845346892965940584988204035823083442131061178680226299273918321537369156416775464394512";
      break;

    // order 20,21
    case 20 :
    case 21 :
      delivered_order = 21;
      _points.resize(12);
      _weight.resize(12);
      _points[0] = "0.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001781392280830686405496294091311721849882300828342443798124370953018431520124935543836833827767426714";
      _weight[0] = "0.007575757575757575757575757575757575757575757575757575757575757575757575757575757575757575757575757575";
      _points[1] = "0.9999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999";
      _weight[1] = "0.007575757575757575757575757575757575757575757575757575757575757575757575757575757575757575757575757575";
      _points[2] = "0.02755036388855888829620993084839064319437172402498633814305405146172603859028701369634772815688410958";
      _weight[2] = "0.04584225870659798715036925589564285604170047429796152073151861841009423965716600639739150395416708617";
      _points[3] = "0.9724496361114411117037900691516093568056282759750136618569459485382739614097129863036522718431158904";
      _weight[3] = "0.04584225870659800440346685904355316020528159352455033803492081370360040588262094430946338464327254694";
      _points[4] = "0.9096396608220033391743207908584513303452333289518221447116583630584383637955809711802462446795835436";
      _weight[4] = "0.07898735278218495200388303300215442025826577292611090576303298520123454982016201877028466329583963642";
      _points[5] = "0.09036033917799666082567920914154866965476667104817785528834163694156163620441902881975375532041645631";
      _weight[5] = "0.0789873527821851186180752898779220719303782093539899033577745626868502710304103192219598833696683329";
      _points[6] = "0.8164380765159303388312024272218279291219218727007504964825767823235261210022296852225740227244886444";
      _weight[6] = "0.1062542088805105716744093009787904717056408463699116702735805868768086945124594787342787723965605353";
      _points[7] = "0.1835619234840696611687975727781720708780781272992495035174232176764738789977703147774259772755113555";
      _weight[7] = "0.1062542088805105716744093009787904717056408463699116702735805868768086945124594787342787723965605353";
      _points[8] = "0.3002345295173255338678251042165165497361259836023464817560311639749518780463076119023391127095642402";
      _weight[8] = "0.1256378015996005165827376850755831139070011511966554376121170978329472714657423785638682272588676999";
      _points[9] = "0.6997654704826744661321748957834834502638740163976535182439688360250481219536923880976608872904357597";
      _weight[9] = "0.1256378015996005165827376850755831139070011511966554376121170978329472714657423785638682272588676999";
      _points[10] = "0.5682764664274637774320309278698469484492070556410291927257907830335263719510014649425107069687302462";
      _weight[10] = "0.1357026204553480906096889911764786402158746729620987369287502247173580356645839055831198708548202671";
      _points[11] = "0.4317235335725362225679690721301530515507929443589708072742092169664736280489985350574892930312697537";
      _weight[11] = "0.1357026204553480906096889911764786402158746729620987369287502247173580356645839055831198708548202671";
      break;

    // order 22,23
    case 22 :
    case 23 :
      delivered_order = 23;
      _points.resize(13);
      _weight.resize(13);
      _points[0] = "0.9999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999";
      _weight[0] = "0.00641025641025641025641025641025641025641025641025641025641025641025641025641025641025641025641025641";
      _points[1] = "0.0";
      _weight[1] = "0.00641025641025641025641025641025641025641025641025641025641025641025641025641025641025641025641025641";
      _points[2] = "0.976654923321081955948452732377724575813253944348681592594686301425449791149365608726532254019633679";
      _weight[2] = "0.03890084337340951352241815224962494681077413819473638123548816575330444020962125016612379081158827671";
      _points[3] = "0.02334507667891804405154726762227542418674605565131840740531369857455020885063439127346774598036632099";
      _weight[3] = "0.03890084337340958827601245635130368047541246960728107078202562012408954852923196046113675883133340303";
      _points[4] = "0.07682621767406384156703719645062332021098167014279568715567649366694671496870686996706125852843088673";
      _weight[4] = "0.06749096334480406838932902883081278821819444630474906104405659574885031897065583141011906071888851221";
      _points[5] = "0.9231737823259361584329628035493766797890183298572043128443235063330532850312931300329387414715691132";
      _weight[5] = "0.06749096334480413889962929617064163476963845740219567032780352580688423373246502389108955519941753406";
      _points[6] = "0.1569057654591212869636204802168222235354119009378077864686543270522656709999405253802533533853237888";
      _weight[6] = "0.09182343260177488792767534215391263627423219394617012098311944957839368766343343432165329667315733756";
      _points[7] = "0.8430942345408787130363795197831777764645880990621922135313456729477343290000594746197466466146762111";
      _weight[7] = "0.09182343260177528389330746184235496439693092275287745425247374194410753288715329773930435313147982784";
      _points[8] = "0.2585450894543318991265313831815331896139033689407049947611379539755934104463513064527766100872116534";
      _weight[8] = "0.110383896783055056246621494118085971542659810255041303886069760014526608615072150467986514378309256";
      _points[9] = "0.7414549105456681008734686168184668103860966310592950052388620460244065895536486935472233899127883465";
      _weight[9] = "0.1103838967830551045620897232012161458144565663253055673568641263262421083935999484922047328534838929";
      _points[10] = "0.6246434650531199962843368501871134907444056562464879296492579543168629813997495722095567115050590931";
      _weight[10] = "0.1220078951533380694135091140203570882018292390060569030446137943731266281663298099310619861671980622";
      _points[11] = "0.3753565349468800037156631498128865092555943437535120703507420456831370186002504277904432884949409068";
      _weight[11] = "0.1220078951533380694135091140203570882018292390060569030446137943731266281663298099310619861671980622";
      _points[12] = "0.5";
      _weight[12] = "0.1259654246667233680220693207706194719181732168745155758142771129784116797103810090823077836064849051";
      break;

    // order 24,25
    case 24 :
    case 25 :
      delivered_order = 25;
      _points.resize(14);
      _weight.resize(14);
      _points[0] = "1.0";
      _weight[0] = "0.005494505494505494505494505494505494505494505494505494505494505494505494505494505494505494505494505494";
      _points[1] = "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000005808887872273977409227045949929527771355328788073186298231644412016624522146528947294023351415521895";
      _weight[1] = "0.005494505494505494505494505494505494505494505494505494505494505494505494505494505494505494505494505494";
      _points[2] = "0.02003247736636954932244991899228780546680424071367603181792088307398665120252422248009577136781701629";
      _weight[2] = "0.03341864224884065217061354728917174278902212629139089722371383266283797624548671670279582881834208524";
      _points[3] = "0.9799675226336304506775500810077121945331957592863239681820791169260133487974757775199042286321829837";
      _weight[3] = "0.03341864224884065217061354728917174278902212629139089722371383266283797624548671670279582881834208524";
      _points[4] = "0.9339005269151736255001101014541321066249361765472180673794130920541252668245245267203554324860697834";
      _weight[4] = "0.05829332794935571210271662888017431543229876919401686092600394050583016885163116922076726270883171305";
      _points[5] = "0.06609947308482637449988989854586789337506382345278193262058690794587473317547547327964456751393021655";
      _weight[5] = "0.05829332794935579360619760354616444941160248221320965046128703070188777304751333641065014872547972147";
      _points[6] = "0.1355657004543369297076637997395592021713302341528390986938780173861806180949423040135067458535801027";
      _weight[6] = "0.08001092588147612699855887615065849281923484038077205182492425701464771387231180735243810330300693959";
      _points[7] = "0.8644342995456630702923362002604407978286697658471609013061219826138193819050576959864932541464198972";
      _weight[7] = "0.08001092588147612699855887615065849281923484038077205182492425701464771387231180735243810330300693959";
      _points[8] = "0.7753197014643235276583113529295403172310691597769570669118964569840194786616101591806838309484212402";
      _weight[8] = "0.09741307468670808344801049010650000522379523141023358240396111161380728370363602934063314340453378684";
      _points[9] = "0.2246802985356764723416886470704596827689308402230429330881035430159805213383898408193161690515787597";
      _weight[9] = "0.09741307468670808344801049010650000522379523141023358240396111161380728370363602934063314340453378684";
      _points[10] = "0.3286379933286435774780482981791626775834432329298466267225425835645065531681161297198297276026186597";
      _weight[10] = "0.1095631265048852318156387560975273959852529670907608877986845521431840985717081685110602384512818439";
      _points[11] = "0.6713620066713564225219517018208373224165567670701533732774574164354934468318838702801702723973813402";
      _weight[11] = "0.1095631265048854938052036604530717246636213171726383190876371756244984197097901689822018187203160027";
      _points[12] = "0.4418340655581480661706116451319199160292454778718596158983375697060141886686100702311406674611777446";
      _weight[12] = "0.1158063972342284700226103441401948464902902135539666609185863177651613242876539379250513692524248257";
      _points[13] = "0.5581659344418519338293883548680800839707545221281403841016624302939858113313899297688593325388222553";
      _weight[13] = "0.1158063972342285397083030502863276232762209597422663360982907980606878842338318503509714229153436604";
      break;

    // order 26,27
    case 26 :
    case 27 :
      delivered_order = 27;
      _points.resize(15);
      _weight.resize(15);
      _points[0] = "0.9999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999";
      _weight[0] = "0.004761904761904761904761904761904761904761904761904761904761904761904761904761904761904761904761904761";
      _points[1] = "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001776551540937124757655271553020113910072838054352382809542511249341750999689813436380755474974580446";
      _weight[1] = "0.004761904761904761904761904761904761904761904761904761904761904761904761904761904761904761904761904761";
      _points[2] = "0.9826229632519192863979256960348005888538250679985466700362492292135561186010360176002647647677775953";
      _weight[2] = "0.02901494651430062756621020915804012753889874672455136580035112501061369195534504408694618242582509908";
      _points[3] = "0.01737703674808071360207430396519941114617493200145332996375077078644388139896398239973523523222240469";
      _weight[3] = "0.02901494651430062756621020915804012753889874672455136580035112501061369195534504408694618242582509908";
      _points[4] = "0.05745897788851185058729918425888517400564295739626101359130918465945600252159841114408283401864691438";
      _weight[4] = "0.05083003516285878338803942630302165725168794138894212677814386905351545744325033588832115298736238919";
      _points[5] = "0.9425410221114881494127008157411148259943570426037389864086908153405439974784015888559171659813530856";
      _weight[5] = "0.05083003516285899330827821352748378690108686993446504683879406493951605815149878395862946911174315326";
      _points[6] = "0.118240155024092399647940762011854190911315739842354831622647197476461454480323624696818048989422683";
      _weight[6] = "0.07025584990121407338933749964280231716628931085103427835102929419731533544351325685204838749336276863";
      _points[7] = "0.8817598449759076003520592379881458090886842601576451683773528025235385455196763753031819510105773169";
      _weight[7] = "0.07025584990121407338933749964280231716628931085103427835102929419731533544351325685204838749336276863";
      _points[8] = "0.1968733972650771444382350306816332464101344831200401071570852480104016101447308179570244003079193093";
      _weight[8] = "0.08639482362680036401606076625455722556519712728535659599275114991384778388925459506585146451274262273";
      _points[9] = "0.8031266027349228555617649693183667535898655168799598928429147519895983898552691820429755996920806906";
      _weight[9] = "0.08639482362680062998622671825835568869702664765410094182168518362444715482799754020955470023746019139";
      _points[10] = "0.7103190273568362404609484693692902064921691027462151841925466804687845341292931576115237553308309106";
      _weight[10] = "0.09849361798230646863702106300593697382510285092920888688095284104258975741179661694544935058484678254";
      _points[11] = "0.2896809726431637595390515306307097935078308972537848158074533195312154658707068423884762446691690893";
      _weight[11] = "0.09849361798230673878605433006448159592348868526692761846331165137267792942173170662632461201451372639";
      _points[12] = "0.6076769776818971191128397231364588563260789506015205317372525738208551778333542221797656769767607932";
      _weight[12] = "0.1059867929634106089765228761759381798732911730748818676865148423030660515596094954274641983031741433";
      _points[13] = "0.3923230223181028808871602768635411436739210493984794682627474261791448221666457778202343230232392067";
      _weight[13] = "0.1059867929634106089765228761759381798732911730748818676865148423030660515596094954274641983031741433";
      _points[14] = "0.5";
      _weight[14] = "0.1085240581744078247574751071254567758064261560765057268553772050275546779043282539786036289532793029";
      break;

    // order 28,29
    case 28 :
    case 29 :
      delivered_order = 29;
      _points.resize(16);
      _weight.resize(16);
      _points[0] = "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001717494514235672653994796585862497044397392211673638748843822864486248650381323725416599570901855973";
      _weight[0] = "0.004166666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666";
      _points[1] = "1.0";
      _weight[1] = "0.004166666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666";
      _points[2] = "0.9847840231351089664761213691837296206944953732519173650343393661412705259269883781602191879541709236";
      _weight[2] = "0.0254251805029600001309399960630984095079177571685866744976519164487631070262712662765718326148449947";
      _points[3] = "0.0152159768648910335238786308162703793055046267480826349656606338587294740730116218397808120458290763";
      _weight[3] = "0.0254251805029600001309399960630984095079177571685866744976519164487631070262712662765718326148449947";
      _points[4] = "0.05039973345326395350268586924007526162500119547742778728778629410576180140857154234663004161524265869";
      _weight[4] = "0.04469684866296540360807512395212181743763849069106172851842802759230782156701519482136464005494460301";
      _points[5] = "0.9496002665467360464973141307599247383749988045225722127122137058942381985914284576533699583847573413";
      _weight[5] = "0.04469684866296540360807512395212181743763849069106172851842802759230782156701519482136464005494460301";
      _points[6] = "0.1039958540690924680344558645184271470959630860099004886577946750670018549860024997788167097104336213";
      _weight[6] = "0.06212769106625700090745135751571169925765012779766252234075191002994688829391255260828613367456086166";
      _points[7] = "0.8960041459309075319655441354815728529040369139900995113422053249329981450139975002211832902895663786";
      _weight[7] = "0.06212769106625713680999500056864677179206724428416510521932624364081498865545853252074214270875472272";
      _points[8] = "0.8261943514412465447339416098202907401607790064147871686928906421111185215402141672897334327391086998";
      _weight[8] = "0.07701349040358195341145453566040361269680954371316890783810954300473408230488869486388761496861299555";
      _points[9] = "0.1738056485587534552660583901797092598392209935852128313071093578888814784597858327102665672608913001";
      _weight[9] = "0.07701349040358215871376149544072559912165775818315250344225198835223859484704541379040276381827425959";
      _points[10] = "0.7430297109435688058909453929234373484444886521491262856883284338033922487167612097283758109612034";
      _weight[10] = "0.08874595669585221520933868691235856081930807191018199541200416779573042660639649880097344522469846959";
      _points[11] = "0.2569702890564311941090546070765626515555113478508737143116715661966077512832387902716241890387965999";
      _weight[11] = "0.08874595669585221520933868691235856081930807191018199541200416779573042660639649880097344522469846959";
      _points[12] = "0.3500847655496183959508232726388496760922695115461111676728449511779795615144536050173294511021111004";
      _weight[12] = "0.09684501191260187752750797980922898202299380259227232810235530312185806551162011408119432317334702951";
      _points[13] = "0.6499152344503816040491767273611503239077304884538888323271550488220204384855463949826705488978888995";
      _weight[13] = "0.09684501191260187752750797980922898202299380259227232810235530312185806551162011408119432317334702951";
      _points[14] = "0.4493368632390252760784834974770411187333795427999044300412248998728460413102109205056194162045666875";
      _weight[14] = "0.1009791540891148356147629230961218152573684409527987001771404500634876059376754607311450331000040295";
      _points[15] = "0.5506631367609747239215165025229588812666204572000955699587751001271539586897890794943805837954333124";
      _weight[15] = "0.1009791540891151004983612731230700862720831623456811382569592001800226682876474162857257849626219047";
      break;

    // order 30,31
    case 30 :
    case 31 :
      delivered_order = 31;
      _points.resize(17);
      _weight.resize(17);
      _points[0] = "1.0";
      _weight[0] = "0.003676470588235294117647058823529411764705882352941176470588235294117647058823529411764705882352941176";
      _points[1] = "0.0";
      _weight[1] = "0.003676470588235294117647058823529411764705882352941176470588235294117647058823529411764705882352941176";
      _points[2] = "0.9865660883157091570784897509368607152944795745612547432232459215480390687332058160630984405164903217";
      _weight[2] = "0.02246097027162712220178874277948353879341752283391191053478448918418274884000451898542092410577902027";
      _points[3] = "0.01343391168429084292151024906313928470552042543874525677675407845196093126679418393690155948350967826";
      _weight[3] = "0.02246097027162712220178874277948353879341752283391191053478448918418274884000451898542092410577902027";
      _points[4] = "0.04456000204221320218809874680113676623456027406563361783909372034451666996366541838091452314925205037";
      _weight[4] = "0.03959913525184347758052285572370103043491489833360928035519321099199068708437537909786266847751137145";
      _points[5] = "0.9554399979577867978119012531988632337654397259343663821609062796554833300363345816190854768507479496";
      _weight[5] = "0.03959913525184361306673554464542586725695163952049856128804051234255261129138488693510910732381279879";
      _points[6] = "0.09215187438911484644662472338123667264179880146643822092506801920657976020699941134173341547096827924";
      _weight[6] = "0.05529645450351410102036170292138269670717637406083712964877105472962133442402408483737679619844190362";
      _points[7] = "0.9078481256108851535533752766187633273582011985335617790749319807934202397930005886582665845290317207";
      _weight[7] = "0.05529645450351410102036170292138269670717637406083712964877105472962133442402408483737679619844190362";
      _points[8] = "0.1544855096861576473025403213137733515967934689047922857963009513809809776082858467655372231955925407";
      _weight[8] = "0.06899387310096333045880700038864374309162572725800545170015760121411244787741507536110273618225975423";
      _points[9] = "0.8455144903138423526974596786862266484032065310952077142036990486190190223917141532344627768044074592";
      _weight[9] = "0.06899387310096333045880700038864374309162572725800545170015760121411244787741507536110273618225975423";
      _points[10] = "0.2293073003349492304381332962479683741624266760175844273395272942728200129063258890899339345066293663";
      _weight[10] = "0.08019733099881071727160499832974122041636212873920630079131172039729398165167861574477447700407927277";
      _points[11] = "0.7706926996650507695618667037520316258375733239824155726604727057271799870936741109100660654933706336";
      _weight[11] = "0.08019733099881078821693743948011763927449738613103247849548941778047869008300141395588839069473838607";
      _points[12] = "0.3139127832172614790463826596323710937200913427998597132674483282100146380580786932332134427655540175";
      _weight[12] = "0.08850212675782896135222352511185941077261441964304223231868144023076568116352616347759386466853424436";
      _points[13] = "0.6860872167827385209536173403676289062799086572001402867325516717899853619419213067667865572344459824";
      _weight[13] = "0.08850212675782896135222352511185941077261441964304223231868144023076568116352616347759386466853424436";
      _points[14] = "0.5947559867591586941521315073765569856724962114612492852889356355838398959607577064877475493328539104";
      _weight[14] = "0.09360816983880938635940242790916881385197052498183308417216218607377116989021462011158933594030989464";
      _points[15] = "0.4052440132408413058478684926234430143275037885387507147110643644161601040392422935122524506671460895";
      _weight[15] = "0.0936081698388097198357489579060647365167603390289223278358109823224203417654486101271080891938957963";
      _points[16] = "0.5";
      _weight[16] = "0.09533093737673469592049638786099957318493533837136307751858427271487841651421308465940795530806018266";
      break;

    default :
      DUNE_THROW(QuadratureOrderOutOfRange, "Quadrature rule " << p << " not supported!");
    }
  }

} // namespace


==> anc/xt-super/dune-geometry/dune/geometry/quadraturerules/jacobi_1_0.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#include "config.h"
#include "../quadraturerules.hh"

namespace Dune {

  template Jacobi1QuadratureRule1D<float>::Jacobi1QuadratureRule1D(int);
  template Jacobi1QuadratureRule1D<double>::Jacobi1QuadratureRule1D(int);

} // namespace


==> anc/xt-super/dune-geometry/dune/geometry/quadraturerules/jacobi_1_0_imp.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
//
// WARNING
// This file is automatically generated by jacobian.mac! Don't edit by hand!

#ifndef DUNE_INCLUDING_IMPLEMENTATION
#error This is a private header that should not be included directly.
#error Use #include <dune/geometry/quadraturerules.hh> instead.
#endif
#undef DUNE_INCLUDING_IMPLEMENTATION

namespace Dune {

  // for fundamental types
  template<typename ct>
  void Jacobi1QuadratureInitHelper<ct,true>::init(int p,
         std::vector< FieldVector<ct, 1> > & _points,
         std::vector< ct > & _weight,
         int & delivered_order)
  {
    switch(p)
    {
    // order 0,1
    case 0 :
    case 1 :
      delivered_order = 1;
      _points.resize(1);
      _weight.resize(1);
      _points[0] = 0.3333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333;
      _weight[0] = 1.0;
      break;

    // order 2,3
    case 2 :
    case 3 :
      delivered_order = 3;
      _points.resize(2);
      _weight.resize(2);
      _points[0] = 0.6449489742783178098197284074705891391965947480656670128432692567250960377457315026539859433104640235;
      _weight[0] = 0.3639172365120456612112619958496727004463362510746294373092948573749466456968158318588966981608533203;
      _points[1] = 0.1550510257216821901802715925294108608034052519343329871567307432749039622542684973460140566895359765;
      _weight[1] = 0.6360827634879543387887380041503272995536637489253705626907051426250533543031841681411033018391466797;
      break;

    // order 4,5
    case 4 :
    case 5 :
      delivered_order = 5;
      _points.resize(3);
      _weight.resize(3);
      _points[0] = 0.7876594617608470560252418898759996233480800585109738408854524491392307168918253691359860554930833447;
      _weight[0] = 0.1396539598029082450677625443581538098252225758276251979994248447935389105334084604080564612661091634;
      _points[1] = 0.08858795951270394739554614376945619688572933192274956543116369516997648742681009672521930761610157858;
      _weight[1] = 0.4018638274779192615443962665291996972772826161899046690923842878330733109101018240536312300474029069;
      _points[2] = 0.4094668644407347108649262520688298940519048952805623079690981414050785099670788198530803511765293624;
      _weight[2] = 0.4584822127191724933878411891126464928974948079824701329081908673733877785564897155383123086864879298;
      break;

    // order 6,7
    case 6 :
    case 7 :
      delivered_order = 7;
      _points.resize(4);
      _weight.resize(4);
      _points[0] = 0.8602401356562194478479129188751197667383780225872255049242335941839742579301655644134901549264276107;
      _weight[0] = 0.0623619419000161643477502941931506212697875166839309830761809569911317040022539361293684065166161988;
      _points[1] = 0.5835904323689168200566976686629172486934326398967716401762938418317475019618310120056322774674562994;
      _weight[1] = 0.2596950952164648816529124057792580292271059432720818009310478738715197515684797549856501468079414159;
      _points[2] = 0.05710419611451768219312119255411562123507794559875016432780829293093467820207316458611381681984273682;
      _weight[2] = 0.2710138268629762324165283481558817992920669850614066882947002084270279998974049555934063155149987714;
      _points[3] = 0.2768430136381238276800459976856251411108891696950304683494420488311213396837080367725415285640511309;
      _weight[3] = 0.4069291360205427215828089518717095502110395549825805276980709607103205445318613532915751311604436132;
      break;

    // order 8,9
    case 8 :
    case 9 :
      delivered_order = 9;
      _points.resize(5);
      _weight.resize(5);
      _points[0] = 0.9014649142011735738765011021122473096194864304517102005637358130565651259599860618861752355046079332;
      _weight[0] = 0.03149582904338455237058463313697596258298062393862741207778897431029291618946468034442481885294203153;
      _points[1] = 0.6954642733536360945146148237211671613940015549986483590851972611325288138368238668739250465460035525;
      _weight[1] = 0.147817740145233340701266438683407157647088123302568081608965017046687166399586788131013562994436696;
      _points[2] = 0.03980985705146874234080669009333316770426265422838516194640774820496474562617430685450225908318456724;
      _weight[2] = 0.1935631804533033585487219432723014706300773723042959314554533779929073487933655762166538198748335154;
      _points[3] = 0.4379748102473861440050125200052288525167902742147401264690572735060053301210965344528972647247758255;
      _weight[3] = 0.2927739741693396173960757387119177719719819871066279796088146708892391099142328799058439924278608752;
      _points[4] = 0.1980134178736081725357921367952962360381863588337888792083291768272087117286465026597729214141553943;
      _weight[4] = 0.3343492761887391309833512461953976371678718933478805952489779597608734587033500754020638058499268799;
      break;

    // order 10,11
    case 10 :
    case 11 :
      delivered_order = 11;
      _points.resize(6);
      _weight.resize(6);
      _points[0] = 0.9269456713197411148518739658196820110561724195422832527244670796566452024525282438143394800135873916;
      _weight[0] = 0.01747660362721906351203460662479774148929411516337233806318102016698451025225396235129028371682599565;
      _points[1] = 0.7692338620300545009168833601156454518371421433222954161669481696365481305739532856852002115427743676;
      _weight[1] = 0.08791033110101795101635324861086019025599267125557955276461742797557562193809890394074140334644478675;
      _points[2] = 0.02931642715978489197205027691316491037373039256371492778691068394493603824166577874863094836518436948;
      _weight[2] = 0.1446206614510173673109086522496639352868157617754660467953566358954592311021538274525319681276946567;
      _points[3] = 0.5586715187715501320813933418055219400743682889654078255557472261173501228974210783238200520122825819;
      _weight[3] = 0.1973223017813105282411690210967195758979330860171400109013608542168691368036765872249948825320820935;
      _points[4] = 0.1480785996684842918499768524959792122302487748085944614125946418015983860908783218063693976617475761;
      _weight[4] = 0.2710849944630372336813807932761008554153744603412901289757132736303442652218840953547976196174453532;
      _points[5] = 0.3369846902811542990970529720807757051975687500284733471225629680736913505127840608524091411736544825;
      _weight[5] = 0.2815851075763978562381536781418577016545899054471519224997707881147672346819326236756438426595071102;
      break;

    // order 12,13
    case 12 :
    case 13 :
      delivered_order = 13;
      _points.resize(7);
      _weight.resize(7);
      _points[0] = 0.9437374394630778535343478089676888242202344852553769164275572083026057856516616966519018212670469614;
      _weight[0] = 0.01042872440561480817938274860756603627285202470301292757712310575208095879452089021202956789850911329;
      _points[1] = 0.819759308263107635012420057190818215457939379194529844677374444720182011832042478974289957052318717;
      _weight[1] = 0.05481671344374695088866209671645257295417296286400596170705830992550156540265177605400520195059885001;
      _points[2] = 0.02247938643871249810882549957084505992217390723560038985928427605875857575812188014380655937699869036;
      _weight[2] = 0.1119347268469821023031242268598512673581543443021245729793031713310010121026578504175518039330847103;
      _points[3] = 0.6473752828868303626260922298287587971919781169427252176007906613661670650910811632587999055012469012;
      _weight[3] = 0.1327693929309829399672959775272798268160367658936009632652402776516685774949256903432965593140492997;
      _points[4] = 0.4528463736694446169985514423476511453596140721008524586919906545143298698851397040631574340782308227;
      _weight[4] = 0.2142501313917473399818245059997114645430845154022713345106969229642921740907764451829036761934830747;
      _points[5] = 0.1146790531609042319096402370675146270777298245319719453889897349515683398313771981082383887487264664;
      _weight[5] = 0.221018516381749204842241472739215549356686584462224309432389243557215340531236858632022007842467717;
      _points[6] = 0.2657898227845894684767893916933899974369968814056098940206796867530550186172425454664726006420981076;
      _weight[6] = 0.2547817945991766538374689715499232826990128023727599305281889688182403715832304891581911828678072318;
      break;

    // order 14,15
    case 14 :
    case 15 :
      delivered_order = 15;
      _points.resize(8);
      _weight.resize(8);
      _points[0] = 0.9553660447100301492668789781416922384764228669900323904483832488568928548867910582521230305572279597;
      _weight[0] = 0.006590382884497597709484632022178140232917756360727536905728685105949423544222450202661257721956446443;
      _points[1] = 0.8556337429578544285147814797717850302864781605395751604095670933496281754845563783672978210969088188;
      _weight[1] = 0.03568580531197241678710559440208448516980542367921554701695861934230527222794506401464323963977834126;
      _points[2] = 0.01777991514736345181320510103767906126648839823850043366560783167875924757578300659726427675032243899;
      _weight[2] = 0.08910160872311186265243123906792652143579327591629599162893070650953490775807421614093597558657522439;
      _points[3] = 0.7131752428555694810513137602509073414468837909454265589730704929652137959347225387189767846054023754;
      _weight[3] = 0.09087863900939779616611084219138819921280234422368229723283559301918617746520672846935872214646562912;
      _points[4] = 0.5451866848034266490322722299532130551329800560537052249374829413005927647507051249095965493813529666;
      _weight[4] = 0.1583991989846383202408163787197844534389880146907948116529832318421622220548405973903502249576825338;
      _points[5] = 0.09132360789979395600374145807454135310704047574456766876687017263479530047915987523538037892138190674;
      _weight[5] = 0.1822380472727472526914449235657595207038316830973420932240504518535206139038892838023314283723494268;
      _points[6] = 0.3719321645832723024308539604826292446681000633774806778676385412497303508594868127751294857726545931;
      _weight[6] = 0.2120947188718600214090621928223164323473301836600784587558404501112348205250685256991863152516914685;
      _points[7] = 0.2143084793956307583575412675816703226744297175224765908137326191408580982640893227912904964441607055;
      _weight[7] = 0.2250115989417747323435441972085622474585313183718632635826722622161065625207531342805328363235010072;
      break;

    // order 16,17
    case 16 :
    case 17 :
      delivered_order = 17;
      _points.resize(9);
      _weight.resize(9);
      _points[0] = 0.9637421871167905390588356992319185479241288771581362138479503914355973155457527404910756919669630462;
      _weight[0] = 0.004361694171546261745098102240033931989346658172745913415730741761530425250798256232225741196300546876;
      _points[1] = 0.8819210212100012998077148880052647763071205854487038619129766513283089105657085985563097864503385465;
      _weight[1] = 0.02412000856957075810345430457380053454860935724228865674231168030985443217573930570828234243797814129;
      _points[2] = 0.7628230151850396146826933071467255329235111827037380779911005908346167214808478679770430364298828452;
      _weight[2] = 0.06360964298210800252338021387173996796508686851938261644837130415206699494945930902374759895630440021;
      _points[3] = 0.01441240964887654863282674081081323941174473105657808607075067912813887583460044894395069303727210119;
      _weight[3] = 0.0725560070465597429192991958823192775999960953346010980361779016438558511176469019496579491905235033;
      _points[4] = 0.6181172346952940246392297516035044802806674046397913475060393055585778777428482116865746364861237204;
      _weight[4] = 0.1168023905903302211314630458032802960303593103025793617178533568693960614302271220161688241514649212;
      _points[5] = 0.07438738970919604463591818595599858508097691328473519842679960274501992379023428096791242945498303357;
      _weight[5] = 0.1521485102186163251601586075079285812132106027704451841051048669451110654017776300437392883754255205;
      _points[6] = 0.4619704010810109348831431086805643081072330679787275209992998979929435248645151935609445375900637938;
      _weight[6] = 0.1687166436898406987885000399171749817104627172846977348696669835038285248020424407597603571357401275;
      _points[7] = 0.1761166561629952818631757460725685864113860479693058739346483371718478923148052033071589166216033504;
      _weight[7] = 0.1970674843446914103203460407385488509023560656011704825855076061845847487566519614460658661365497313;
      _points[8] = 0.3096675799276378170596204672294840488163890844971259245735924385417910631238453492458723772259274575;
      _weight[8] = 0.2006176183867365793083004494651735780405723247720889520792755586297718961156570728203520324197133498;
      break;

    // order 18,19
    case 18 :
    case 19 :
      delivered_order = 19;
      _points.resize(10);
      _weight.resize(10);
      _points[0] = 0.9699709678385135029569356423655920593053451564625792084689040051698797214284804451045965026202723376;
      _weight[0] = 0.002998281204812788056496272008212784833084388876744268112203022420650156860159853329068353288083480999;
      _points[1] = 0.9017109877901467703487989784097679814681176760729360475326567373055975858521386207932416878958506861;
      _weight[1] = 0.01683863956596637483503273103740214403152870043903156313634792885260503739501482295430271106515098109;
      _points[2] = 0.8009789210368988451379463016172425246730022622599153383117418553952368566445573598703594633591531736;
      _weight[2] = 0.04554918290652606517297529885212039260089893374717979072674077076892597133564094826507860794028660136;
      _points[3] = 0.01191761343241559690974558695898597603002784725837485802027599304441351971793953552093495537698887493;
      _weight[3] = 0.06019901604807404660130951104775872423481025847493586386892954004541908963029659975623116469369904037;
      _points[4] = 0.6759444616766651073571505089347614715039952762295357455139412301626256578790308622295455518800017058;
      _weight[4] = 0.08680381281430125184491223517276793341846841416734091479841192293605468475240771493378858474227150558;
      _points[5] = 0.06173207187714812552262936719425014145287208036190213218470079750300542267782554988602355308971116556;
      _weight[5] = 0.1285743090181651457496530772577303833702586985336065153964167070111045190343947831187521473702406254;
      _points[6] = 0.5367387657156606328730951777118890227811982315666478711601841465166401511417696449330275943910494234;
      _weight[6] = 0.1321061511267007583321490050097555927283068703402401952281986304716746942938517327591629187622353407;
      _points[7] = 0.3946398468857868429619521050776075022149391536489841976946611563878829320916183985232456263028812026;
      _weight[7] = 0.1691142193816546648612911643310017367123791483004682190032143948519815060462764343108107374876334037;
      _points[8] = 0.1471114496430702404275994355798195021337713619059297805712867093259790600660861446700545255054338431;
      _weight[8] = 0.1724226005783520728566667214238285835326209744871433508891823477804675766487885763704506821303024848;
      _points[9] = 0.2611596760084562402660516580548457231986357161379567253035521310935009972624582003737324443405623491;
      _weight[9] = 0.185393787355446831689513983859421724537643612633309318840354734861116764003168534202354092520096944;
      break;

    // order 20,21
    case 20 :
    case 21 :
      delivered_order = 21;
      _points.resize(11);
      _weight.resize(11);
      _points[0] = 0.9747263796024796502466688135383708980845368176554858005326201789921787651358684645855413515511531779;
      _weight[0] = 0.002127334586489082815067761922450647971339436325800608036378943516449777205231547251874812699984002648;
      _points[1] = 0.9169583865525948532931346270180274177520051095629925713521035439862432832098136415299370694612456098;
      _weight[1] = 0.01208784192095955158546592435315376798873973678286821945884976723777153926935372997535984241012638151;
      _points[2] = 0.8308248996228185740305665439056567039439893043182143500186679333872078183180614211671796544755957774;
      _weight[2] = 0.03332724690336138483149424914765120772804900513036485126183239293221332762553574610457746434628575068;
      _points[3] = 0.01001828046168040584302472986780478481479194051621623866216912370277685746144514894811474690557217854;
      _weight[3] = 0.05073468137628285236988931703476675133207796896933092717229277653106864390791321026906916586123809916;
      _points[4] = 0.7222032848909679255633213078046109071372364455125913944559779818780897684066745302575181714890353345;
      _weight[4] = 0.0652830934276666920359077307795285077879127343290875547799110545738322739215666227754732791506949874;
      _points[5] = 0.5984972797671391832277207136730435902749187521976111511339511314695356530954712310305911412553938959;
      _weight[5] = 0.1031827213445951603861732834892155856521211990658746337177474052730046190656697225942280520050772121;
      _points[6] = 0.0520354511271805525835426957729643224471859250583818355555288193433032785128089556252838329676615465;
      _weight[6] = 0.1098761822657429965174933633313011358561393819756883634817227365336995079659568003680704346417901073;
      _points[7] = 0.4681376130895840420831103807577535932852717675509161657042498476028053990410676565350775613890232895;
      _weight[7] = 0.139063750316366099598101779267868198861848947191484699597473899124092437083773623133953772504386519;
      _points[8] = 0.1246192251444430737352995872639092292474441300880058562471871920162296059349519090766521215975420844;
      _weight[8] = 0.1512400961143739966427541096833209231046779325373189337898872562690835045663875992951588992175330985;
      _points[9] = 0.3400081579146651882336052338970175277313293398208505803470934737382842096120712309333935896431331419;
      _weight[9] = 0.163758205976126940779173703886922409929998051411988406020634300444537236239007794642416009985288504;
      _points[10] = 0.2228406070438378555078314534573627644117252503274297081643638173616062308369832016150585853516004854;
      _weight[10] = 0.1693188457680352424384787771038208637870956062801928026832694675642471331496036035898182671775944239;
      break;

    // order 22,23
    case 22 :
    case 23 :
      delivered_order = 23;
      _points.resize(12);
      _weight.resize(12);
      _points[0] = 0.9784379368341496390919069169169960383680691296676253661798930654904321350621424594217105164689234999;
      _weight[0] = 0.001550364441876056714491629023748274324615848140402517231572360221265942541320023063415527150625599336;
      _points[1] = 0.9289421012644110178488101551343152998504932414769823471037599293899243740926428914029706095801991064;
      _weight[1] = 0.008889615591336924645592291731656523264334512786299205998267553396394713293187392679750568752472830688;
      _points[2] = 0.8545525437649358807902119164056171284859595037395583869615217146999851616473022152580139867380827058;
      _weight[2] = 0.02487201833284453121496658611334714530755126260542143269983812777030176667500918269938718422593047246;
      _points[3] = 0.008539054988427419368664460877839802806090414566577746496257927301230364575762166797509842961307629987;
      _weight[3] = 0.04332972177374353464916694415595120758543212996143774483351792036632706037307065931531595605216654504;
      _points[4] = 0.7595988895252270537426025740434203419422064350885379264310222786423119973912528922496277727549814325;
      _weight[4] = 0.04975356081853086402501634458003176107706292549054632675888919684570712369316153894595850288044856231;
      _points[5] = 0.64960065027725499276629172334298057222565311827730373485571958964856442485986620008885607294565333;
      _weight[5] = 0.0809033074138272335212928485012913254284908033388081504474420876958459531768419460967739126481291571;
      _points[6] = 0.04444646315540772302546679878555276624130930378899710999139642043436028639661647795803987919635307312;
      _weight[6] = 0.09485570396075494026861836439417384912441834405354373442454022749260726809250625956872612646956304494;
      _points[7] = 0.5309508493128176706289302428968181393245082635016252048349547896722090314354827164359000778197833608;
      _weight[7] = 0.1132276874273352638874022103122425258241607825709588607721683748382582855487003673371838524124059047;
      _points[8] = 0.1068544908834766576341067704324992625897998143695000275580631125622836143405186814627639697793505886;
      _weight[8] = 0.1332135012533463962616689707039492301237993045862266872004033332675451141542576651800487628901600931;
      _points[9] = 0.4105450812014576824890343505593324118433186951909181754985565958109519682767226149737373217217664215;
      _weight[9] = 0.1402186799952601889918436100593420114476858105470553510722523423091126135591673604029597265238160539;
      _points[10] = 0.1921510545298540409910572562286133303827013670215218660373964882963368867384002033277468512639620344;
      _weight[10] = 0.1537932053600820125624089382247452165048916722672790101081421598961789423490551582621434158001226839;
      _points[11] = 0.2953808842625802216229168343760149059398907133108521080514580880514097551832904806231230987696368169;
      _weight[11] = 0.1553926336310620532575312621995209299875566036520209784529663159004552165437224464483364641941562454;
      break;

    // order 24,25
    case 24 :
    case 25 :
      delivered_order = 25;
      _points.resize(13);
      _weight.resize(13);
      _points[0] = 0.9813896349890121485602806221597123115526801027908002379955097186555535838880620308147789489545503322;
      _weight[0] = 0.001156113409872385703193022385189204618455050656599975054649145246648958439626729696480355938729999156;
      _points[1] = 0.9385244591007310123976333867652993517339853062062887126354508873721247374248021832126814047065480957;
      _weight[1] = 0.006676718501547543613220841284083742579141287031654765750719644999750581810915764860757199651559573378;
      _points[2] = 0.873694821306689419367714567131743891173381534920334759444696161547514405472868541853111673402239862;
      _weight[2] = 0.0188978489591855007323601730984825277398072170071017667796222649055973489956725747846467746142906843;
      _points[3] = 0.007364651026089321650691498413822343611205715616446000420689416452269750033894550997416319128445293114;
      _weight[3] = 0.037429463171230350386748817329987677463195653326885579415509956584359065159563626022275791014111276;
      _points[4] = 0.7901570282734374855528633324993759322704266136136999317134349971780526905331558640579365443870029772;
      _weight[4] = 0.0384279143294396412917909957274853493954585050845213350300056554246318753846340556589445192487208949;
      _points[5] = 0.6921010017196016568970419516876697301808911008718652877381506074556730863418738419796277914411356902;
      _weight[5] = 0.06387357432440629768476274231692273392726396567637467815805792742291004917213504197268100373444847643;
      _points[6] = 0.03839813873967835037683252486414168591782983413635468761241601179824278069140258974034999134662094291;
      _weight[6] = 0.08264057883967859695322341390524823284515157447829234410387722644326630504728309789009709658118130558;
      _points[7] = 0.5844439640213404555042208478109107062952661618107888083023659837678484044838564429563713070829009516;
      _weight[7] = 0.09199156135210478662651956906042682442879113791215881297685885117558806298728604690294432003559148446;
      _points[8] = 0.09259522469900263528289137543861635588927985865429292632366593235281921073136849542406090039759718093;
      _weight[8] = 0.117907875913294165072323006523922488540725339188477464752066853333436329261003962309016356899786218;
      _points[9] = 0.472584386004117725175094642678597272871548735684737639137060650545639928993354340136687675801761997;
      _weight[9] = 0.1182409626281846548385803119060635216477645343671270767817530063264325986532512918418359540320018567;
      _points[10] = 0.3621313972822388004086812982273215588635004488227823666951627890767765685364866146107646481156613177;
      _weight[10] = 0.1376310589751308344356757788733870175764464444515615290689142927534206737481584776849026461687874131;
      _points[11] = 0.1672510113915577314955224787593571163747337087390977895834969262324481399932617359780977489832830797;
      _weight[11] = 0.1394269365642887965028332599008539689313215803996770757259514170749411407585930292996487794819507198;
      _points[12] = 0.2586235407057625165897907328226910025245301373917701116571591768242959721348720274973743055115115389;
      _weight[12] = 0.1456993930316364461587680676879467103064777104195675964020137583090170105818763010757692025989815253;
      break;

    // order 26,27
    case 26 :
    case 27 :
      delivered_order = 27;
      _points.resize(14);
      _weight.resize(14);
      _points[0] = 0.9837752340986002382812280091410008568029060918346814026541382401229231239358663224051124039381821732;
      _weight[0] = 0.0008794274174943185095245122078521822019754611306820543635221058449937077708215836466191607368411296988;
      _points[1] = 0.9463027000602753835334059434247240449122575138455164975479188348405641933767500076215855613747667627;
      _weight[1] = 0.005108202635375307895958999219885338023800341194130592644971481918873169565255964058559811747742715242;
      _points[2] = 0.8893428088195155396908716609464895647037628629053267599145054482375380565684526275834413083786664654;
      _weight[2] = 0.01459296826642524288681984453495518538081081230683288195407175989264044277989459235431320050562344511;
      _points[3] = 0.8153897394434746419730742186120575147090134055115116514499564217599632405912766985454621567772925713;
      _weight[3] = 0.03006460748785728700681742950262958234619962060282172680123539669179027622963256575707868303499798465;
      _points[4] = 0.006416760792818456810820464094507178865719839912244884307238769932733545613705239155655121904187687092;
      _weight[4] = 0.03265350864519367963889885870153317340972173478361002456864218835784085024442850788249598470811557747;
      _points[5] = 0.7276764528892646854360267279903316966165601685246486600874809495965456531104679399309294019000621421;
      _weight[5] = 0.05084693081429752423013979751491821787681438824769049239677309253558218964169264456977882426851555228;
      _points[6] = 0.03350140453201314003596392857057248161039076925284236707232192332100661384915949406912586179668633199;
      _weight[6] = 0.07259215611088738637530423764370492657108112269853959863122175065021865096017202301997584723508772513;
      _points[7] = 0.6300366883704039578844805941314332791605030321087179470245277359365694220786253960307680873297618343;
      _weight[7] = 0.07488619291797165331187660365377253958575162997750359965853311053036376136149071602224720460759622726;
      _points[8] = 0.5267378613398730320537269448128829953760927123999441876600624391842836631760001928071840738368501546;
      _weight[8] = 0.09903890904640600916187235867150676110280042407247668375164802867487908835414687742741451294178579331;
      _points[9] = 0.08098549968195518439245130773998218722766514758665499507829939127797017196531825081787486655370778227;
      _weight[9] = 0.104891907003833491182163612325355902630923882710021642880128189982150297028945256249301997973770032;
      _points[10] = 0.4222946573075702578404089875181026958217938762273438789639540713852576268236287646690911714244228904;
      _weight[10] = 0.1195711180450631684452281183371739455866965354227942932369779043707771685058862101141744024798095759;
      _points[11] = 0.1468048676812137299236601652607991515599694654279756227180485513313137055587256285457460550167373603;
      _weight[11] = 0.1264260511486584068850582307158644869441896337243628225912745291094341360195650397288853205184837878;
      _points[12] = 0.3212717439889361744023403974130354496573046310098509725155244153528428571119004042632189220394104758;
      _weight[12] = 0.1327847012521708502656427173025549628480833128549141521111606655971088192656782192878509397656416219;
      _points[13] = 0.2280842706492579915346440986199429719415777248320505178336090146170398503780540680375636284189205411;
      _weight[13] = 0.1356633192083656742046946796682927954911511002736194344098397958433474422723897998813041094757195334;
      break;

    // order 28,29
    case 28 :
    case 29 :
      delivered_order = 29;
      _points.resize(15);
      _weight.resize(15);
      _points[0] = 0.9857305452631742252659006330591292421044806623979681396367496904534811104340037194340828859918697385;
      _weight[0] = 0.0006806847682757921219050495213766638432680058407302207119346460095765860960776864024700562258866547623;
      _points[1] = 0.9527004099058333143380442075242620935055589938201492599119746533434704857023258451913238950513425218;
      _weight[1] = 0.003972469386290076082067610229152060080164258093234183168970372439783118787506178115381153751505928668;
      _points[2] = 0.9022867006793780266312385046620090802654876855849468717160511280017608939616471254566098257665163856;
      _weight[2] = 0.01143444478944235234324930059485362276155780539908978755489501360681769092103144487510479479673066532;
      _points[3] = 0.836430960605610123975559085654183196614405051627992133778977423021298990485129486291590400663182545;
      _weight[3] = 0.02380838071019515768606037392049978041111467814177297555284892510317273317213807457840075998316796784;
      _points[4] = 0.00564068897251170975750646657944420096608410698813114796797833513821814157573636404891569720358967909;
      _weight[4] = 0.02873413924342504603822660041253805338312894456953019000237612541859506016961128946212643705469219694;
      _points[5] = 0.7576647390313427119970742777402853179406886187590936481745381257951925531912300645820920629808513943;
      _weight[5] = 0.04083261854523967138238199054130899238084842965133790112559698218356527355006904832983602017392245969;
      _points[6] = 0.6690151950299598765386956390531395651245327979857527236420750144055549199665133052913040313820535802;
      _weight[6] = 0.06121953917293708160858361757949451057101860352459654126809960020356064378300880593208989800744638434;
      _points[7] = 0.02948229864794248663164098471800370918700961303166077760161299352098320969659464315137326588996548668;
      _weight[7] = 0.06423808974993183175709533215289588884744112148800311203074357885220757249757941129839863550239944708;
      _points[8] = 0.5738891609066858806714538552375264393339926267874317142496528265661645824810184689905478175189410147;
      _weight[8] = 0.08280147036884515645762630104986933848692863219976179565650568989405659185694148889272203873424612482;
      _points[9] = 0.07141295311515884005478390174673491912187290234227435678431701381106489005946195046185073236066259622;
      _weight[9] = 0.09378327988811985135869114109359384457615020825902727102745231221097976938006047088803797585845547739;
      _points[10] = 0.4759423084632348605725889920158496815427420479142534143461931573336140130566014455167924185629638753;
      _weight[10] = 0.1028247246237729370608003387427179543718483332403108120303957336121729678371306599559686414960307901;
      _points[11] = 0.1298310255535910559712545380942899123177230784713915452688927991403297243171614954096840860975794594;
      _weight[11] = 0.1147976510138825787492378322328278794932624818571617498887067215859317142102959221744686929404717464;
      _points[12] = 0.3789386886469780381065290091427738514254527443330112900124820663975192124536679674713512968590311795;
      _weight[12] = 0.118348384119425863130042337329175114508728339622021249334756378356496508819680628536993165372220157;
      _points[13] = 0.2024927550501040475682199883202304426029145838857816183098197713593869872838287905637745131407654636;
      _weight[13] = 0.1258362132971938191853306984611028086637728409087228064297723636579546705764893008808467616699069615;
      _points[14] = 0.2866060862575270599840260454843964124631835183282258747277172597764764143673373926548361027887495962;
      _weight[14] = 0.1266879103230227850387014761385934876207673172046994042169455568651290983423795896771549684315259543;
      break;

    // order 30,31
    case 30 :
    case 31 :
      delivered_order = 31;
      _points.resize(16);
      _weight.resize(16);
      _points[0] = 0.9873530206260416180311559031679007912251798676684086442026613475062814838402808784348941153083800942;
      _weight[0] = 0.0005349873301110723536352523245214688183617068853187298053447754895460255914769305758271994969541214465;
      _points[1] = 0.9580244176904754545449593445542902781690561530886972767565858987751500797120765811025149504454439451;
      _weight[1] = 0.003134376947191639406144801392810125165152211379977657619913840594889257190569195251860266967518853567;
      _points[2] = 0.9131083765371412746295855467032689982673591902958463102880070958924077633184989381448279078074159235;
      _weight[2] = 0.009078464772277270136442222357225691316200205613577463083584857434992460933218018083501741086092773742;
      _points[3] = 0.8541381477752106336651136838193234409326728494243068253734695081123194081450149725457651384431831747;
      _weight[3] = 0.01906833576933187330993392764154659000664170074848288047274653307098419606424675728205551148860085042;
      _points[4] = 0.004997299663771921042651149601520690335334381543416344377970522255874964157558701037502647102439618306;
      _weight[4] = 0.0254786213146683694950996917591554882950068833129658279912640220737138513709595935845618250570916986;
      _points[5] = 0.7831225539648680838521817825620535305797128397296362805179828091518110236513200121261822163769397743;
      _weight[5] = 0.03307916871127158700245048416620955670443497800101336034230747234827543543117463085957742175622968897;
      _points[6] = 0.7024801379250410444548069755376171424391608550242998874533600580057788358037540611975107319064165735;
      _weight[6] = 0.05031846621294008117130791499383570158153393032155337021668257703869079487755627644770701989152686714;
      _points[7] = 0.02614351368139405197854932338054296839544549585254593258969286943447829808354691926416178281901416681;
      _weight[7] = 0.05722490518028629871511613797483697079230632259783211879752488731784247248602820192649149147829524039;
      _points[8] = 0.6149571518764895174896408338190829300761737909570376040266234164320457869812106383069644402943986533;
      _weight[8] = 0.06929563315857159820616975574746178675946381337997363992181349355292028244090523248488698582693559141;
      _points[9] = 0.06343094558383674549252822277070085989944232720053606329921286336606196501991941696906214544072557158;
      _weight[9] = 0.08425886231485656951503148108375679459878568927192553127356020255912965879211860283525552208869890524;
      _points[10] = 0.5235341160251683205174701650756566635860722410235498499954471423511414451699874777100902273256248828;
      _weight[10] = 0.08799476437848784634696283460898074168566203452803298141048012151277732409770913018617800056991931691;
      _points[11] = 0.4313243435956253750835922695827402886099831559358862798400496976431495143682652974446555198615522437;
      _weight[11] = 0.1041282756876131675099467043785466919999001988893057566387403573176304031195728572957688903687759438;
      _points[12] = 0.1155984375798159401789236282473972563726614701242300531764409420939787630288591298296722238684111472;
      _weight[12] = 0.1044571888079182947270193577860579511982476687312989947927842773279309587346572216043331398329162766;
      _points[13] = 0.3414679275478230686258992979386936719113738330035523847360437885913802004557323404561019734950136269;
      _weight[13] = 0.1154377592185356472353639909359373445130799205578497513133111318249085177414985560302496131357962334;
      _points[14] = 0.1808705596578836662475733912556982106123115303246260325696821028817277573264066422281984062600090246;
      _weight[14] = 0.1165084804197116707586035588447860117666087389169987223931858385521171238120053660291409688664210766;
      _points[15] = 0.2570248078451708599229442395592698543456357763791818065543456950821702866951437507776531490026073371;
      _weight[15] = 0.1200017097762270141107718840043310847986139968638932139267556119836512373163034295226044021116885655;
      break;

    // order 32,33
    case 32 :
    case 33 :
      delivered_order = 33;
      _points.resize(17);
      _weight.resize(17);
      _points[0] = 0.9887140406322437514171214022529600950271304358332938882155721604826076932154206388238562326534443377;
      _weight[0] = 0.0004262325784138671616503014825668479867743121463983310760858304095888980890581472393557710822246507172;
      _points[1] = 0.9625011978233500412504607753885055612059058670805919300838487295359170197761774966465922450143861371;
      _weight[1] = 0.002505366878782441497821305040213450564573948855367154150978343268848357634079495184968727608399159802;
      _points[2] = 0.9222430345922984084871073282303817691602583776161059845144196175091317355129889510768256352598660848;
      _weight[2] = 0.007294460966842812890068913047567504341965175593956839929686155659396138028717360227340619459117792835;
      _points[3] = 0.869166059567413619204446498011157536480619533973801747094055147008674628966944082007489138202985139;
      _weight[3] = 0.01543284442961187739177684553210850040977377913889605049895702539591618751800244624737646088996791658;
      _points[4] = 0.004457993567787391754506229111546399964633760100259970537810725491458494250043598437019664865493643768;
      _weight[4] = 0.02274540622639378829776020880683720609452057522373976015749508324031731694387040746972125365570310004;
      _points[5] = 0.8048835785249664919991777013970255022373475851134620892027287774778381435285669046560052364431526214;
      _weight[5] = 0.02702739490460156181927791662098239956927108947038280148990998102655235785834616122857118941751450445;
      _points[6] = 0.731348952734051382133021495562975876964288241933596559645743754150107521905228731408698776571450455;
      _weight[6] = 0.0416065560205907241200257327515462961439659897769936343927590006521666545011746825379533316882700652;
      _points[7] = 0.02334009412377427396702152820768312299586060057599419863449974659248238243339757550585495829405487255;
      _weight[7] = 0.05128485584041035837150041049462227236569515810109611130226859683533715551484088425680168656439029542;
      _points[8] = 0.6507965584533822647314874073231465774368335045672017460161248195939594014514835415159009295305527969;
      _weight[8] = 0.05814904817541010112637471093584722632635723649505078175048544545500447542788986279551396785911403471;
      _points[9] = 0.5656739668866343319033069760096456365875201180074841733261734685045356633266844286988014211643520509;
      _weight[9] = 0.07518465097422447606286399704863748886393605930789172672958010315085190595784826875016684063030466313;
      _points[10] = 0.0567079687690782395327133315565206422583954294330082911813093706572985010525054793316865221556378879;
      _weight[10] = 0.07605145765148480040294983401333088847853799893124803854611256634704675720143211718355596447759322621;
      _points[11] = 0.478567596853079588783710462859367863464895919649049929129470687367069564027548762072173649770694993;
      _weight[11] = 0.09095558079828455499487784832842234327421076718008184235832962158876271346851796676218008225388408436;
      _points[12] = 0.1035554329351970634134912269613124043655029097199118685108784305899757515572621444529640256077589927;
      _weight[12] = 0.09528373874923688384115041853141755745633038829194399052580502788189156712111849867133924841409385054;
      _points[13] = 0.3921241347220956580336194633319030935711764025114615789973484145740342676368815150194126405593319517;
      _weight[13] = 0.1036194838585926665104294095256400693128383841028677293915780879742991691522033818310328703299843335;
      _points[14] = 0.1624600034281365499816295439141031838558059790103253735306759523919908694781359490868358657162134059;
      _weight[14] = 0.1078158633350549603832320404930530506583776814863800678782279266510495293543282695089808637986145332;
      _points[15] = 0.3089701177521959033175242612862631293729470242289113159247135612658365232010381202115837653514093201;
      _weight[15] = 0.1114698358471210991542580389815065276072464356895427892969110466585885649118705952943517744483555478;
      _points[16] = 0.2316321257771721829467972257383587479080211677883964983117694939499389815368349381911564356963581668;
      _weight[16] = 0.1131472227649430259739820683657003705456250202081623505248301578043822513167014548107893476058445038;
      break;

    // order 34,35
    case 34 :
    case 35 :
      delivered_order = 35;
      _points.resize(18);
      _weight.resize(18);
      _points[0] = 0.9898668482025971344167630227759617852272654029332944782218012796457954641639004909483002293295752187;
      _weight[0] = 0.0003437381681963917846247430221834229151499287042287230354055143379188235978579521132163657479768314514;
      _points[1] = 0.9663007519456325424115067464906798893423212721801663890681129055831478702436903498571145506943067162;
      _weight[1] = 0.002026050358602094250494341820341870894120024561864795036338823580354925264367517227275244576909932423;
      _points[2] = 0.9300208896996932164819585047276942532417932534056115051608547073927014042784861756734769306165351191;
      _weight[2] = 0.0059248861288656750073070124596837593021079220492247058775169782719872717029736487292831561213573021;
      _points[3] = 0.882019825362079146731241208862299348005417555808720267548968016151212864669297713515695332184984095;
      _weight[3] = 0.01261207776476106746655648532508006599729513787362061969061111331011139156523293135970609947084018862;
      _points[4] = 0.004001479383867386797042719910270824223541185248785833363554578344319893757114842618058463407348803735;
      _weight[4] = 0.02042867887008126774453513345708525680111295405537645831789221858363235004907653637524376483250420953;
      _points[5] = 0.8236074297748695658739488546206220397694931892518864127892186510351045655222244744576037075797895574;
      _weight[5] = 0.02226374019481872490578598695715605901312264527880759493159497248783660222780139439098845774611394999;
      _points[6] = 0.7563771934061506267981673359097779706473518228163447251511697288815637982124887651626427336664155865;
      _weight[6] = 0.03461660096179857963094037301158265977500547563449518843396957076139936244796763506359293284799136368;
      _points[7] = 0.02096364839376647799513560098656109675689180176538502182710065123636384918467384831554500962763531465;
      _weight[7] = 0.04621270032675413386257866238629064300957438277868616878558323293289918331132386077257775663020718931;
      _points[8] = 0.6821630391136515650188220799815272984812129529984549136808308873845014736266989488992730818190698119;
      _weight[8] = 0.04897518000258343319573971841628213770242132719001940867089608917054120707937976989292545511549928993;
      _points[9] = 0.6029893605598320721374807041874726334761957597253021332090631742614856848258536813319527445372951366;
      _weight[9] = 0.06426961225525709848147580633301085880443436756721415851562729065246516504496265169885498286161075816;
      _points[10] = 0.05099404158789055396677492129985342752684335179502102250490757627054764167157590973686635778722014573;
      _weight[10] = 0.06894223784384404993007739031698519886588775153771160210566885018965190752564322224893633392985120252;
      _points[11] = 0.5210158208707761473198147915854717855660664902319620429318729520457293008516289285224828683060695134;
      _weight[11] = 0.07915832457721575745284593825289506100924953969440499641376678369347764830926340546224343749330271028;
      _points[12] = 0.09328039592854495077760905882606572909110423169403601965545516113954878960271296675572769974433514713;
      _weight[12] = 0.08714781414928617652436330187061168404379158056036702876225120391972824949607113158995664181206534451;
      _points[13] = 0.4384784492241381176518542603874069642668262016685327878789060389076575892412083497577428502906842642;
      _weight[13] = 0.09216480198048256152417399078564414852612846466652256992046258396446590593706414236053909750896569121;
      _points[14] = 0.1466701036776179571516088297346119926828719790587607976177450052287675453102203350213112764829923106;
      _weight[14] = 0.09980445383540542778220444771221204607299051846682882828893450936727624068650930424980230859564698864;
      _points[15] = 0.357628649976634629398327142983900163551554823411966631545931014342118455385001575208686365462093356;
      _weight[15] = 0.1018338577127481863631259923308642099185514417373884497748896700704506385950017111137663314704100197;
      _points[16] = 0.2097070395888429667218817114520340564344572337129713950314960570502750540556726532998975043202670298;
      _weight[16] = 0.1063846692636713200524475540357298948042757460509025466150822041706738793410034729395308181691385946;
      _points[17] = 0.2806717900601716991068192620345454984655482490495543795697683718559155121543067476743790509001396303;
      _weight[17] = 0.1068905756056280540407231215063610225447807915923361568235083905351292478184997124115608137022023352;
      break;

    // order 36,37
    case 36 :
    case 37 :
      delivered_order = 37;
      _points.resize(19);
      _weight.resize(19);
      _points[0] = 0.9908518052709556853530948352201172311414908971100306236116888056786547010228099804847460306449291637;
      _weight[0] = 0.0002802551883567726748812555744779639105600352061968937989749794735813128057127028672314734203440280795;
      _points[1] = 0.9695526370802208854719287862322660049706018326703098706378843584104484087310020229969934667704093052;
      _weight[1] = 0.001655761521847964386692006035428965858679000056357516012475017722076239956761833907883794506161951596;
      _points[2] = 0.9366958480743650805439055020819450266811818650579229027664901891451477928206324529848022077423518401;
      _weight[2] = 0.004860183424086561415136332087732184813912903332909763493482554844577771785083994880850628451944158735;
      _points[3] = 0.8930931349818449707509811545649148473623623153254222496159769165216758357705561673044346695221435769;
      _weight[3] = 0.0103995626565567593736110930883662168930384206107188660197640952475440944449729962894776242764085632;
      _points[4] = 0.00361164281855689303445321012625198346733275355003682919557113405867408349929295207867441611737690897;
      _weight[4] = 0.01844807545006615338353364973844063664514747348633002796850199039649780838921192974783628927072788796;
      _points[5] = 0.8398186157087110778386362944292882560999767507786887653784723935849407017581430396000219565181239941;
      _weight[5] = 0.01848218385863319552539537554057223036019964756805820620573212876783093453134742074611622587750882251;
      _points[6] = 0.7781842229767616142092996470420758791283656925578678775853071098643813559091198697527204996713931532;
      _weight[6] = 0.02897969422421944931400246601007177204686871789749054254495145220324571113131572128329170246403961399;
      _points[7] = 0.7097076516539023988437467831116355144608909392408906399894113065110659853244124588493665962726797404;
      _weight[7] = 0.04142334512551560975967431967755079490752620840476902467442180073660343747997340115254631834842068448;
      _points[8] = 0.01893183703158821725026452431694923674614045524658723100881095660938384328017838051860341840597562064;
      _weight[8] = 0.04184930350395978096289045666597507923015930768805746257353242039038709944828752655956749265005342344;
      _points[9] = 0.6360750448792708946910910570981647668668019198973285696987761671558681881849944225414546581423684885;
      _weight[9] = 0.05503611628869595628296228495903234773834971955306329246189976450730557322385402735173501701009562429;
      _points[10] = 0.04609793304843108357392477083545909375906241693422215752403930389795061196209317861717874813163785794;
      _weight[10] = 0.06275255057146579770871362891521873929256827500121891666402911779624971524361366764385547386229422249;
      _points[11] = 0.5590994926490319878469279758790814850485694130830958106631220505575721013709915928328659605930323349;
      _weight[11] = 0.06879791590381478285911941087185040133275238686516501251070694318774386308432389393107853548035543575;
      _points[12] = 0.08444722278420982059984790045116954757568547567342996475773948377116464751353011539561005675988539905;
      _weight[12] = 0.0799247400979834838805861528846334314674922993978160391753764141223543035502626214065807498002876862;
      _points[13] = 0.4806763935785519026332213524827062607958913951805210382735109679392374943149106385409942481778506352;
      _weight[13] = 0.08153774174367337114460345968332885877015622313913313374058373868512964935174277352830164497093084712;
      _points[14] = 0.4027367861650770951230470111048776348626646611402175602798726241469139422734752813325599363666955167;
      _weight[14] = 0.09204397143227682581672576212135660932951865767707678899669727185145202547081949806407328350372842929;
      _points[15] = 0.1330361885580987754240874239752163178462101569942577515312839921107421010353389269684892715246493502;
      _weight[15] = 0.09246985633715682353076157026438268785806641992726473058335517773221312455376698448719205979985072617;
      _points[16] = 0.327199800763811715728429965275660215695471902297825977016122346800179335288035110115459307288784813;
      _weight[16] = 0.09918209293741316028263210506706355271369499867043289653925746745730565272014624896429591950124037465;
      _points[17] = 0.1906685949047633510874746648871937910511869102030339299609855946583176259568932278761873481665619608;
      _weight[17] = 0.09986827648083875910656821167754631038635897016436543739205281535304647362910941203114996053856106275;
      _points[18] = 0.2559254034821029602520473972952833166965225034685666607613445549879376542400004376190936134395605969;
      _weight[18] = 0.1020083732534387925915104591369712164449503353535754486442048495248552091996933451569357987499299783;
      break;

    // order 38,39
    case 38 :
    case 39 :
      delivered_order = 39;
      _points.resize(20);
      _weight.resize(20);
      _points[0] = 0.9916999557929327307665436596947020094146922407257829898363762060484693209882124325386440915297526987;
      _weight[0] = 0.0002307638143513705802967255226568830728813167721599840524365336414500605445638183205419184402827059144;
      _points[1] = 0.9723569466474369111847018716646485313955816199047026627731927463182820924001386973341816730256379103;
      _weight[1] = 0.001366124552171843969035439751076010937012975665488565633903154123928917136910100459323476024770590956;
      _points[2] = 0.9424655423631863386908918774276637741176541559385663981945954132521152784422837129268702079654087369;
      _weight[2] = 0.004022915227928156013814278936824336762072286332632338071325792455668677727129064099489345807286851259;
      _points[3] = 0.9026958717934536922763469416996700772864999425096913605427629927201564197787843225600147491273022283;
      _weight[3] = 0.008646438225380306267478104148579112377200533623295159410282371065482011056328697434527181907858069684;
      _points[4] = 0.8539367530358904570890043916180165250991367585634254004379927018011944789694603521437745068010803997;
      _weight[4] = 0.01545533586010292574715613428317953854964217039480755935175135440483625462586097291289321958626061925;
      _points[5] = 0.003276106669050098975264676112871143292010168497029644767295470063831412161584194743610327964052659495;
      _weight[5] = 0.0167416883525451139484695594692113303959200115840109757199624734967735024433026011320234271381241498;
      _points[6] = 0.7972775083365946877021888513752729067366395533700328215630061593076170870677993680779536516217368242;
      _weight[6] = 0.02440809225336020855759740649158179130555848135630839155224086550001630535743462622984150349854465053;
      _points[7] = 0.7339838582356594497320271932958407316824886943041261173702937687882678060193520684331489222685668062;
      _weight[7] = 0.03519413375841203253537225731014733812107557483384302032295579824046286874151937628916098565550834621;
      _points[8] = 0.01718121814525571373824770463158205217142310650921932699389301827173010299694629239806929714009353387;
      _weight[8] = 0.03806993892740333390463550463872740520842342009670349282847748189119210800461319599436674582927199561;
      _points[9] = 0.6654696989055136479537295881338505673772460184966543033851700597919629976818155341141170411631585467;
      _weight[9] = 0.04725059234709778562613272088316633264786049061137085249821716995453687692356004132430763173471373923;
      _points[10] = 0.04187143111776519524423463414370851114954902307898488691386863470682049070344137006251506996053615728;
      _weight[10] = 0.05733647475826119260703896626884620663676526982142598197751665152278167937952506465377762486070349003;
      _points[11] = 0.5932655334835064879673930865443734208473977411399654892597462260744716869678127565393306479732092832;
      _weight[11] = 0.05980348368525802609816497837917858372547486798828513804350498569402473230677222080215249105521630064;
      _points[12] = 0.5189842887035737296184117608302417580161348370994725645140664538072682185064509019793474604143752166;
      _weight[12] = 0.07192983830772549570812637571959705220454253379516249592845826823872807811447074214345608253045060851;
      _points[13] = 0.07680083708962197048187052301994736761573663220191864690793950376336940712642192742790120232186627601;
      _weight[13] = 0.07350047967329571176034002983707970547786941802561395491718754226714603265744811012378159064912127635;
      _points[14] = 0.444285286963011162128823917835975050036359774906195940140501796031417737745668160330444167600005532;
      _weight[14] = 0.08263541363333147565166589034452447111897790526008740772996796592380070257693533775950888460291073922;
      _points[15] = 0.1211898673236760656176861522945444470235806268943235898707887850377131524410713389898296198872403467;
      _weight[15] = 0.08578059167595640842829204758039989126835431719768784417396580841619485004243385901000626956881311921;
      _points[16] = 0.3708371805843968964453220795377124336991024955666204869798357877359442742262916746260159928230296167;
      _weight[16] = 0.09094117788270695025052175053988521021573682596634589761784828202602528063874365566272648430490295018;
      _points[17] = 0.1740471126355421652241579341996569921877681033069868901852878459116461179764358286536618532558350224;
      _weight[17] = 0.09368338372511565569498576493650134822004762846570875646531322483816870359335260839464910457532484731;
      _points[18] = 0.3002806768359501643662584187171734631746719686192409655675227716570747312020196669966322653788992448;
      _weight[18] = 0.09597092321988782503051231642150166590478722336093452405759351080479348502148876405591865563178148165;
      _points[19] = 0.2341918863135921908944557128323043352373021481231570747714734150082081622077654966849128615343105212;
      _weight[19] = 0.09703221011970818162036374853733578584979674884812765964709076549398887310760714319754736126669081831;
      break;

    // order 40,41
    case 40 :
    case 41 :
      delivered_order = 41;
      _points.resize(21);
      _weight.resize(21);
      _points[0] = 0.9924354907256214774937902793889982068789303884718009223638209927180066784787668474833283570905445554;
      _weight[0] = 0.000191723737059443657959199685730487354781103587725215652416642420063697623658594870138319440832039897;
      _points[1] = 0.9747919756603656530791520912867540805522533015938938496488658734735577229804897977756749790184306923;
      _weight[1] = 0.001136997053399528357223582471399066105620591183233813017156494435682540599458716110693253354979571245;
      _points[2] = 0.9474855444063973466860989716611313948903221194844454580667087781352119091878179384063695290882740173;
      _weight[2] = 0.003357512043133831072552673187562964503288479122657296229103793587294405115801504672333876098665852311;
      _points[3] = 0.9110742658026157747796664327661934805098614945934874284421480344586480510586007787502760981037640813;
      _weight[3] = 0.007244105739489879730472547559442240697420720259915659077551736989091842220673176735262750458582496436;
      _points[4] = 0.8662997589709565970763633043579206958620698193352277530749704236585637715961211057848505289659337019;
      _weight[4] = 0.01301319484729121067081350259836615564509889406165673029724426861833434880054116162097542564135199251;
      _points[5] = 0.002985237283213062741888784075749833348045897190182021426647111448051836745590953162187136553707655404;
      _weight[5] = 0.01526121181304637819034183537343181870586287942279387814026920795825460055220015001230074094371099912;
      _points[6] = 0.8140736165126974167889441095793418834761159091940745540915800538406752152475818572669301867705564224;
      _weight[6] = 0.02067841951594062532766545282048113895201409713863530682554154662668730367463374091492579251825178598;
      _points[7] = 0.7554590544496869862658499728148629393663862148485365820478410117499734428055421838878873979671459391;
      _weight[7] = 0.03003974522638556952704078489267777259843073958271775542411847529124306280115798397937637514899445391;
      _points[8] = 0.01566228055757354733289561065567830149720101282930379057740690982898809746455700724957349161137445402;
      _weight[8] = 0.0347758521523900250906201851623707590927008222558555613311917759618246838587949059386947611441063847;
      _points[9] = 0.6916493150129622572194466789692474731114378954421946863393862533447191774980898542170077714513614257;
      _weight[9] = 0.04069109877964301658407017730425226266443064057334065145095136833448379998485753079799217710254713125;
      _points[10] = 0.6239433897212819474963058147440920154900191318154389436290443886013853942344250394844038511295753291;
      _weight[10] = 0.05204609359179111023564632579998986927183950203292324804344689812665144316827079944423657995726457014;
      _points[11] = 0.03819828824507355334483281939565778780322081882037253284478137692301839452272816351601955509121448931;
      _weight[11] = 0.05257452016640661293744751166188692897194515113241003199215036965601069114006596457477516802652630106;
      _points[12] = 0.5537195807282935914003656124348565130222723633112639658363114623393879406517479598116624690714085946;
      _weight[12] = 0.06337990610025468075352666693255656013349124651231552374816444219192430946831498393294160099075286409;
      _points[13] = 0.07013961906232579813984265676375811407081827897927155972627053849656310064145605407077470856671992207;
      _weight[13] = 0.06777358068880635103031781043749696727813442757543512272919269504359828524130368130679642947198108584;
      _points[14] = 0.4824074446124388805353185218595824144467997109997394967544461672573758804548396608944152015562769533;
      _weight[14] = 0.07388402529699877110380641152857474527467150780108552765426171096663124369742378311614318387497559488;
      _points[15] = 0.1108366733203635022376253075861617420191222518457438320529257958835099421591933038201169995724621575;
      _weight[15] = 0.07969195514279793288914190000566235267906711260491304675619638962584196774176642443198237391267458687;
      _points[16] = 0.4114586915619051989269753361265125049694148578387329380612416947570578330099506998594987587756143859;
      _weight[16] = 0.08272952079399523470880740580838362330379464284872694528732063439370860031512300475525677462603061616;
      _points[17] = 0.1594611294440652502638138083655501810579538766130618360388682958278037659580503571599755802371923706;
      _weight[17] = 0.08787114127030075492971967145810458697850436666177532008944289193939981177542132493146261828025422332;
      _points[18] = 0.342317632958730793723481323712457505166343984781374969599613768908520216861182272658072990449954171;
      _weight[18] = 0.08913374937230921373396964638398331645759341581488079946582408064396578278281966817037315653266913572;
      _points[19] = 0.2150231853580202850809121676459173588900222007857657740357006632538302506890640907152055964899157391;
      _weight[19] = 0.09210054144651500414815597125252491515932996742881640264899141571621140700823572973382363663710533364;
      _points[20] = 0.2763917790937831724096862097630639456644117270400405937135134283509653312425761670490246263920613148;
      _weight[20] = 0.09242510522204482532070073767512146817197969239818616413946316147309617242947716994951510527304012945;
      break;

    // order 42,43
    case 42 :
    case 43 :
      delivered_order = 43;
      _points.resize(22);
      _weight.resize(22);
      _points[0] = 0.9930774850443482149030021066415407683406700298179706308215188462467044126812424398542732069635953363;
      _weight[0] = 0.0001605964338749016320576856292150734027974336746659489676629679245638257528017707162633356339579309951;
      _points[1] = 0.9769196632371288671781665711370362045685576491004758259075059336129642443913384619385342626927521243;
      _weight[1] = 0.0009538558113180135180967949786628451294240092743928687244237285896188821328575349981455723556774242151;
      _points[2] = 0.9518795932297199145233254132304692539088438686423388255790172833977314296065333707540227994344743905;
      _weight[2] = 0.002823533706278848565916530037911878629982887095586678771104423447725510221470260596622430583204829748;
      _points[3] = 0.9184257249898492632792699442543246960817983206223100233229591659202425806838473116664400173192555422;
      _weight[3] = 0.006112428226300807468928605022472388819840529336780360990858784903836597627090362080718578428772948567;
      _points[4] = 0.8771815974654200209935832382780264667216854819433063264149961682215358967027150316006842063229545824;
      _weight[4] = 0.01102775020425528202183274932690576622802929805904276532381154234944322175706675534281853900355524607;
      _points[5] = 0.002731446008884229684008970450320001444920091810195930525180269991442470544358606232863648791137992902;
      _weight[5] = 0.01396851222739562730764330994005642798820870305226851204432919119548361416787182679620322866610583444;
      _points[6] = 0.8289156136217265123540054985427691593398783968413130229560818673737749864709777074205767676513685463;
      _weight[6] = 0.01761734488022181417634750650161074169827888941368967387824436676905266460390992162845846544979252123;
      _points[7] = 0.7745269160648226353202027384109920682527303908818411141565719030087724957529183987986099954836780992;
      _weight[7] = 0.0257584605627306793926964100933613725492722872259953914150712254770612504454578414722046723976962161;
      _points[8] = 0.01433593348369970618530803928505257182212734984171995141756688554596877547440774718470825927907210741;
      _weight[8] = 0.03188810690955699372913185825261865705830584729624107779763818757645318375465544204740947987843934266;
      _points[9] = 0.7150286804747624026121578393379999446389645236341253188769096134374679986116977432704020454213976699;
      _weight[9] = 0.03516003512030458548547005431414484593424269996086323158449180253002667739460805295412856717443142857;
      _points[10] = 0.6515292548958144740358068223118511349859101369629558312595962074831187114090178549434212259989474758;
      _weight[10] = 0.04537845719632199076042572155228547303759643411880068270661964657070462859342870351180007030550233198;
      _points[11] = 0.03498632835121644938721881407108470789540507513413332008873819031943272701440377309817494943055717373;
      _weight[11] = 0.04836847334378099951774078646756125991897967480632796321673948363274069201822403812450461165062074718;
      _points[12] = 0.5852115179512991297552453346740838766873451701532765634475564569305673634168154853640549882370619951;
      _weight[12] = 0.05584574164688526249815932491291670258280004563995038841006871240856953599982233845476300338102841803;
      _points[13] = 0.06430264113215888253127507139568606483527396467455008276394607606723427123735449200295989192425551556;
      _weight[13] = 0.06265519399875045578481791711936416627645561286020844389093385854076882602968762518293824437104395458;
      _points[14] = 0.5173108459509911200513628668417419502531014399509647860341897330139076887981516467821142472826215626;
      _weight[14] = 0.06590811757077106807977571305735299366400317729192485529773531632140783267376844390929590547508218283;
      _points[15] = 0.1017393434521639240125822659379428899539853633989816895418881106050308024257778517338354719506687597;
      _weight[15] = 0.07415410818640572896643467181854132802159376843867967796198737741804690263271070220679766274082477725;
      _points[16] = 0.4490921009868173325138719504239347417475929920954648897808863573672971601962552955877951121911249076;
      _weight[16] = 0.07487223293386003847932596237778164765909771195087018622881954379418589205789644518583498915989155589;
      _points[17] = 0.3818260692567502030509512762811186856943928877507787697256756013761460030692112995057041549779558298;
      _weight[17] = 0.08205559156388180327653087723778992847221561856887365139092586395278825727586388000965819474762431428;
      _points[18] = 0.1465992001576654169265658426695235179279442290125604632515204687033228653332772641236747155787629019;
      _weight[18] = 0.0824448098128229051541582393875662137076647115837413320869169037065961050583960349723017507169251583;
      _points[19] = 0.316765788710447271834211176023788565585917218829176864381597468997832396169947236122444167801337943;
      _weight[19] = 0.08683750029083565581666905153333353034148761155627255043342898156741359986662248660638659974313726394;
      _points[20] = 0.1980466041181826148466050402800147983667787135049020201401014006434161174885707857036810715432879233;
      _weight[20] = 0.08730240757260692599058627618965695877333537373682736038372387813522711622922491115184985621378186379;
      _points[21] = 0.2551232069716869695768287350762534865017322609522133051615515472916441580767357518665803492792871761;
      _weight[21] = 0.08870674180083961237725395424888980010638767505799639849446421318828518370656462205089634953201953275;
      break;

    // order 44,45
    case 44 :
    case 45 :
      delivered_order = 45;
      _points.resize(23);
      _weight.resize(23);
      _points[0] = 0.9936411423413659674234674659492144344825859906238375139346624942288118730536279398452978995101742923;
      _weight[0] = 0.000135534085630299773212074130897584210836555854564225333161803433610929170770419163441050799228018816;
      _points[1] = 0.9787895175170725588787939186958919174534641597824532080283251852183454120155341188680323899069674147;
      _weight[1] = 0.0008060783183419481302475769328811150712121287430918492847770345087224901752876520422652114035579145278;
      _points[2] = 0.955747055076380126306280934995655993508546571972578475189971588106363915440947204061462001894897211;
      _weight[2] = 0.002391164993413535831600994583419511700235568916766570267257880249998309203933376284348101463868195296;
      _points[3] = 0.9249098542075925823337164109969201318994696513183952026689198527018630611553347105313285453711814395;
      _weight[3] = 0.005191620446910720770096011274932118364042720186345085236614939007955783549782982195562743151370410214;
      _points[4] = 0.8868058750607934334740477882285871206071403541849894413037182530711360933825476533262438961100102982;
      _weight[4] = 0.009401868666227652995952585963231501422382957680697780965957245463094744102323209704629371613850600187;
      _points[5] = 0.002508689638982744438582834305084970754465513041215795244037291698106602509090989047144538885452310289;
      _weight[5] = 0.0128331652253125979400788588633991492037855612500533267579485452992396263751800578389440168905250927;
      _points[6] = 0.8420871815760147938272551090762841119895322905806887532216879812775912541917310769974367310218997339;
      _weight[6] = 0.01509008390394755517476464908179904728950585618281600061596910970327096104697896113737910324026950532;
      _points[7] = 0.791518958392199164999544811561899563969866530494357902752851291892239872938757884419906943099590211;
      _weight[7] = 0.02218746826207120887276263590638552621253197931251564408631796147019043169238537869081644237786204674;
      _points[8] = 0.01317098500036888781833393883008497304237693656498066106398450987552457101458753605359608128168743719;
      _weight[8] = 0.02934304620092188218926113600741607806739210817537199870266151443933950832690670503975771066297699378;
      _points[9] = 0.7359664575449968693948098166623482992411491974356738064983977465191447748707008794380155771341181069;
      _weight[9] = 0.03048748451352573060772721176350031611003474117711489554566270549461388710349331159902545415320505057;
      _points[10] = 0.6763802055359521297445541267501844773125729751061369156714561779908754921014857822086096522112308808;
      _weight[10] = 0.0396551893481249125925521086126432747002257718640553587940071945094773848424573489581704970305004816;
      _points[11] = 0.03216172768263549326403367565653550535205766565201664531712686624400665820371098603813869334727816456;
      _weight[11] = 0.04463725220786037308362066413240402086136904820699921434316677932141270933111474705923954412447090065;
      _points[12] = 0.6137797438222284322478251318001054000017788712275714851022029844218004813706509166663266125837282715;
      _weight[12] = 0.04924611206265319667827944363701807174968086942310183494453035969494685072370452468029153544157500021;
      _points[13] = 0.05916028461389076523322206577362019497788250568779307045784761685757471784484460194699384188422236678;
      _weight[13] = 0.05806819763322011970374782113924425761404511862778324479824299752720919807911566279375387723149769095;
      _points[14] = 0.5492361859337143986849444709434036999595634258787999588444642290913115681454981608358155754321058537;
      _weight[14] = 0.05873345966894180966241572944644661616634652469095377698346786561882559594662330923115818784810304391;
      _points[15] = 0.4838538912019967973430622916413376995836676173698294055646030869616179182331776207634155618518804048;
      _weight[15] = 0.06754184722435728497520002182184314434614082127218346806093570515182043965457234703866461587667979884;
      _points[16] = 0.09370523422563984366939026810701599431294843355379981255080596536633429882747373537128397881326481735;
      _weight[16] = 0.06911669325016075584493212610566610721140551761560671679530417625630597260007129822813775191577520333;
      _points[17] = 0.4187515692045311374092315829147009424821192511291422675616536437335683699790579610322750663361326695;
      _weight[17] = 0.07508529186083901414100526577407837545431900256520270901278341770173066637555355144434418735382997458;
      _points[18] = 0.1352056309863808460458454746251433160911708193841602999666708950632019186174750867966318879969589279;
      _weight[18] = 0.07740045437700328926473449453186946979485005699189929147909285069627000897494280716076551491212405294;
      _points[19] = 0.3550431384266732981536948763163021427209776085086219647490204456653280019775176349750919633016300716;
      _weight[19] = 0.08080690215257658597452762845490596703525596328546181279008243628500936409123153800589940372707628206;
      _points[20] = 0.182951434776206737817241219053163283147422248322105739279654822172669012612264918073669777008318145;
      _weight[20] = 0.08269256057546193715477130820235096515571599625521525349385431798507764427936998623641731548676776034;
      _points[21] = 0.2938186667005872290547424363576361134204043156282958233734911798438694506857100888924860114111920557;
      _weight[21] = 0.08421756232457493979943437980297802638058106035661088138746759718641313900343550501435144093388206736;
      _points[22] = 0.2361257194699659752033367975673903519867094069780877665480629132753104255091235776405840076486321074;
      _weight[22] = 0.08493096269792264883907527383068975587810407136558906032073556299546435535076532045263371654972207912;
      break;

    // order 46,47
    case 46 :
    case 47 :
      delivered_order = 47;
      _points.resize(24);
      _weight.resize(24);
      _points[0] = 0.9941387002099847972174529494354186447065590111257385945879012558028220919933208547206036697068695813;
      _weight[0] = 0.0001151730150479458384071635595253101782832122745104808509747143553195202907771103803048664630273115494;
      _points[1] = 0.9804414867720773047861990092929623254654564518007672132576640373798768725183629974386659808406771145;
      _weight[1] = 0.0006857923806901939716180130215329527076359172887024981713091355795707735117444618081210364335144106147;
      _points[2] = 0.9591684333956145359195940133146757910921505457443845505930704566821066595074815881415270673833622153;
      _weight[2] = 0.00203815713912692007459646347769836203946352713265341526734571099668110605270544423185729335343259772;
      _points[3] = 0.9306567200768073264940897342948113540892147989736239490329954181172965522690414938590459685654063852;
      _weight[3] = 0.004436613641500169169439699970626442930590561207013584324589174385384877629658784768911216861600074852;
      _points[4] = 0.8953562946217610669903735651020598427994962565161247360082353603807290907387866393285046179471673542;
      _weight[4] = 0.008061266812448580930088891626091521017798326749095430281313277537958062872952727474091695627913290944;
      _points[5] = 0.002312107617798491569705276671091089554939384003636010189709388318905051457029892184514494087344005534;
      _weight[5] = 0.01183066055113336862806942240007326328245558099447927275162523552741007390766368641044486302691611349;
      _points[6] = 0.8538239525472523950102126950475975286633013398103204851603925633645574373545504247981078805449901342;
      _weight[6] = 0.01299144166781244007855380199287793161149080700512316783535285734348566786945346584013675240596698465;
      _points[7] = 0.8067147162308662079759883230462271215511214289418775696507626148867661530416063674514532295042286124;
      _weight[7] = 0.01919585570453531090274182547445749150555233627807191180519025749427489117067745137550248266139141968;
      _points[8] = 0.7547715409190971048511486978937648589061186652744929259781655167672301711625351688732468834021431278;
      _weight[8] = 0.02653019230140020249207268704743023175850973695203784071226564499171372408835572203998397885347122954;
      _points[9] = 0.01214230377107489705391618941072912260522755162446019471499380137216042202948348504762488631035567119;
      _weight[9] = 0.02708890824143026572037962662152288020969476966472863417825282202056481771333289850444085338833423305;
      _points[10] = 0.6988136087122555462016606377145350834461598850036410982928344624206350632284010299704447755398053868;
      _weight[10] = 0.03474229649484084003930890647846262727505108642173711331754141432035930539668108322663152396872809195;
      _points[11] = 0.02966481421406884694296518092415020517648541895905737943054284836662555853198029459708727505457923553;
      _weight[11] = 0.04131359852028912070813348612469458121266906681977047751086422223751155286109440455542530956212070502;
      _points[12] = 0.6397234134973043576554117727135736996646600113714081000045059910790721633790546552645982027501322789;
      _weight[12] = 0.04348472766572340728540928114789743818624545599387243885741710511492122452733704265550252406972611373;
      _points[13] = 0.5784328451129381173040996319869945856313733674576909278189693731645225384582334961614709864014439181;
      _weight[13] = 0.05233393229745876141906451197180871793300976215540282985419030015323189126408906128503865664752988069;
      _points[14] = 0.05460726328354278129885634528658109995675907857338212819561910072319464261893667297651857381196832126;
      _weight[14] = 0.05394596868921663524498068262844092364170052310862208007218011372940229373250922674094381645827344836;
      _points[15] = 0.5159084936202979568506211844229575689363706436725780992080644753405181129907634992160172026059024785;
      _weight[15] = 0.06081487403303229439557250461246857543106709458728555540542244478846987123597889141506562545922541255;
      _points[16] = 0.08657678275502653153027885149201366204915309675322937558650613592608210237006631190380162408379504711;
      _weight[16] = 0.06453135870842410635528940758432413674737559106054908567625814834380452190132723118159432526647738541;
      _points[17] = 0.4531364059378609233872602564908296475944846220926500743387614702917419726601357431551427286510223685;
      _weight[17] = 0.06842960472039024618212495432963431108894080844633652827051493472714512862008051584998227091418043717;
      _points[18] = 0.1250693120998313816827247034321147372716372812643793892831974422340660561775264779754430133711757073;
      _weight[18] = 0.07272392358209171859073020012272423331634752635725114961740036064699127019826765310647657118990659075;
      _points[19] = 0.3911065354271857628058029229759407587117961441488460253702401794353555304627992294123975242415039216;
      _weight[19] = 0.07468800138191237704937459456995169435294967932534591746282115187766476994517745985562126268100280594;
      _points[20] = 0.1694778408374137992122551210880916091724440900194513583551692099521297695569503211773284187174570824;
      _weight[20] = 0.07830217864471200784132989838038854530001015874197726701210669511616739254100083028981782478774985955;
      _points[21] = 0.3307971297342992989465449797634122839351353239458986043016484038687065359502901031392280699179553766;
      _weight[21] = 0.07913874651520938929265736761457077631574365663020054012563532141424833258155611098929166716363521104;
      _points[22] = 0.2191020363269966008052502214870027886228146700884203403626969975224363594600835115547810175625647987;
      _weight[22] = 0.08117812499761111793897603388086616924056250529426903044903261905158249863418553775020821290326759497;
      _points[23] = 0.2731593030949704981198326346716482638665286879359816866038841088473610512662532110402010110389662036;
      _weight[23] = 0.08139860229396257985108057536193088271685230951096375019039633824613643145339319826460674182521286602;
      break;

    // order 48,49
    case 48 :
    case 49 :
      delivered_order = 49;
      _points.resize(25);
      _weight.resize(25);
      _points[0] = 0.994580098039975381755943258134921196515439243907115241892613222040274966787806323038254950411999966;
      _weight[0] = 0.00009849406172470012342729183797120306729289956825438560707512493759046505877196757172281017650086300047;
      _points[1] = 0.9819080873346961325077074435259613225499801670479781693750962994666519993115924159471265473976297682;
      _weight[1] = 0.0005870930138403858080781133946229403539078885793604901154230653455535909040354642990632189297837364007;
      _points[2] = 0.962209486590731189772863397747711003487131531065813181451688745525844129958953618722182068233988584;
      _weight[2] = 0.001747720324216249475087491502293789694397139287420886663505338741268344649234561021604669851838969137;
      _points[3] = 0.9357731085313031293882544650031356312195798060607631882567272915711012342389978233465384997918124043;
      _weight[3] = 0.003813096281420520842348298710895950881889701039955631763288577889908654722745077399684986333284637478;
      _points[4] = 0.9029847330954237846160108102144816242809611079263960417211087101890827959775348038191523331937712815;
      _weight[4] = 0.00694869076994824250564297958061441939352289609681812839617731614595753371500276899856024923923484653;
      _points[5] = 0.002137754840779325097003996068484341170531133944451123784608428716465128312889554565077424114622343405;
      _weight[5] = 0.01094107579169813189091237608942257612915731472352215860492901940875784817684822085977668710227725507;
      _points[6] = 0.8643225686575712512890930964464128884912645871039346858755335774412004904375538141581885649622616211;
      _weight[6] = 0.01123893942176472911521814402227084965277093149641017025250777628933241674291632070615824939422379614;
      _points[7] = 0.8203504266385679362480414025046644799692216902498877451708436721193771528836986810945627036059209933;
      _weight[7] = 0.01667844746417703482858827412105202654768663139416267562768610651187442182435611008344612749151113714;
      _points[8] = 0.7717095332090876532772702662299137017534216024796653237460220724084526447410338907367806228629369144;
      _weight[8] = 0.02316874597448142681430272573677028827491415078621799535354766932626957753146747980664577809025445712;
      _points[9] = 0.01122946060565248953765964495295842160878607386165047422524781380016346040248689425049555083510760924;
      _weight[9] = 0.02508327722702107727564330652194328699205195700415177187291626937632732713366479790668583552899807848;
      _points[10] = 0.7191091887702756756924733312759952703610235950003264675599094080939261671384587307200102973531914237;
      _weight[10] = 0.03052084060846490888777912318780060035451395536472057323180285253178882915878800370061906778391131643;
      _points[11] = 0.0274469434643197743434582952393301677966795058332544771415907730879432148015830814776531097816784999;
      _weight[11] = 0.03834144667483376494444168127629636943855168654307775524429254616965643468194663566289872000674802254;
      _points[12] = 0.6633164283801916080438663597093166623213491788613272167696983082588163829549425343365271477378754117;
      _weight[12] = 0.03846345091061473349290245539794099303708019282297091901740137152519600363961583008523285646670019196;
      _points[13] = 0.6051448381551349081424173890238120465852778156899718864521872811406263759015006314129890759192133067;
      _weight[13] = 0.04665650137559238100136333265315206043659187299633210330041980122434126791481360689974380076448028748;
      _points[14] = 0.05055738036921262563480593409648928639639291900566926165094194152128925730424342105114094576969514026;
      _weight[14] = 0.05023107977579624293082489939776848612795440206268521504827201101988163471721421863245982233173798446;
      _points[15] = 0.5454426920332588243126070891910049145712573150611219268116870762412938483414356567846858208870956794;
      _weight[15] = 0.05470911337993017133325658954591537464613243821693582754945733906555848787274909343811964787857264477;
      _points[16] = 0.0802242209123347788711806562294006865192884691392240487497176541792428819362495039574470334376226373;
      _weight[16] = 0.06035303547197594011536946214697428562244105735504644592761780204490024094524008923007047324841406013;
      _points[17] = 0.4850805823554158825739775389860063675732738097640718535822201240883097297180151158721545179097262209;
      _weight[17] = 0.06220107820158806088435333669253889377963299096493770394973335210519773180746305069290850138698745457;
      _points[18] = 0.1160149645874870172347350473465606669489106230158662308693922678144886136045272672526553037082963898;
      _weight[18] = 0.06839537544316108834152713171531975770585381497544037444937248176128482598116938100169841603692543401;
      _points[19] = 0.4249387248171481696883001024393147385589320252409908017977547745824610905505913984042249884129209462;
      _weight[19] = 0.06870658133314383697685351362085691413583117735597939494713400804125932270303523200365795429917671417;
      _points[20] = 0.3658941229846370226364064314991338752818897598016621885592227542838233793054347295626319302125106143;
      _weight[20] = 0.07381880949267258745570611132264679808177411201634040263123836073740074140392720781241131139297762215;
      _points[21] = 0.1574077383886659652193159384891105328541375646502171946705997212341715684439550613338558276683796734;
      _weight[21] = 0.07414640177550565019867457680187590050097479701658588964064176822972214718382922048913127448484917208;
      _points[22] = 0.3088077795622951038979119439836161009663783922166299606375840033527997031278586274863047483670254866;
      _weight[22] = 0.07717401233298538239701017926660146653703606970898668982214027556915412179838143641951278835213681971;
      _points[23] = 0.2037989575831378225336879722401727700751661453631751449300676446592974173952675347684620523747703873;
      _weight[23] = 0.07750307846489530106069001626917005366648185167101180936037628557609221967072401671463450488288759469;
      _points[24] = 0.2545121408770102731752042678534638511633337808460910662787207479083865625018202584499175428930839519;
      _weight[24] = 0.07847361442854745129999858918728471494155807095267460162304348042572581006206020856357340736457611768;
      break;

    // order 50,51
    case 50 :
    case 51 :
      delivered_order = 51;
      _points.resize(26);
      _weight.resize(26);
      _points[0] = 0.9949734758572125109018548468457757451414034454994678437134746777377314759592836642394933873290978458;
      _weight[0] = 0.0000847266482218448156947327605447326126419659617844272871156905786136235122516774210387065414626002125;
      _points[1] = 0.9832159998661838487495423597867820380401895721015838753714698965929400840517768491779043505066538759;
      _weight[1] = 0.0005055010659316268156697904469713558505999011355121561471933639284915004498018912965831367132020459454;
      _points[2] = 0.9649243392355685769676789331181850486069916808216714189009346206348469238729501303425886192745964061;
      _weight[2] = 0.001507051270060215245738339727124017471225049056873612094515045979327154650350622172691802201761831085;
      _points[3] = 0.9403473057218671707575661924897942312565963618065724508702617539552909102894060455499272532250298864;
      _weight[3] = 0.003294701834427150802711378133094103566373633324556116068118172306506898075038472954763116221312803249;
      _points[4] = 0.9098175190772664572577288936685780032938885885639025695186218563884849263622085581336329392731539935;
      _weight[4] = 0.006019673135257074110480920880712994889898064197316878936261920311358339469987576574531217903905751702;
      _points[5] = 0.8737479163770055563444293398713444395647730795686451952308337238766361425385557764556171897935901199;
      _weight[5] = 0.009767577246988349844368959326074245339906130164224783443389859320911296477027153023249454065509989329;
      _points[6] = 0.001982402312500991974764508701509203188187092356310070549948036260509797246427442856641364318118786936;
      _weight[6] = 0.01014808420232600024203421407891864326967813611225317519604953710526452069416772253977839448461609008;
      _points[7] = 0.8326263048793096592840319901487043552909483798146004051450267827213551566378150192788626666368150197;
      _weight[7] = 0.01455065777740560048945432725678785020079291621240239065081833184010255621019635602390937881818659981;
      _points[8] = 0.787008796159314796328080238209286307636016143142496025622674079035016921733834146837825179233227587;
      _weight[8] = 0.02030423177222357942405312178653612755525415648826535986135120681968192455152752689740341633477985469;
      _points[9] = 0.01041571203509252666821917702931014674935479485106816524423187191810390241276843270721704469819313156;
      _weight[9] = 0.02329114401400434107623960101019748682844868035669047120616072012257778273808340621085543544339633781;
      _points[10] = 0.7375122949172582536693195662187433097563287951254783157564549381318449761373581277895857265168695533;
      _weight[10] = 0.02688756442258594394198564943536074963802617244572964250768720667333181166040705692347132345670597557;
      _points[11] = 0.6848061597563768691573930360166283266837702181638087861103877824608012560472566171090269983928681477;
      _weight[11] = 0.03408916470242993251882218894046125122731292371714041110875776292446406522925454370012819778710050886;
      _points[12] = 0.02546814775045601344292075058542701375019841643628081237335239638580493646438840089869787286535769335;
      _weight[12] = 0.03567383035949472508322253846200779250258506124560617922629226954076677145218050153633101412079701784;
      _points[13] = 0.629603152646366832440005835186433246405811585188146038276837837280437272150104697014026598810722124;
      _weight[13] = 0.04163624742448221054690511799845617999254992276850739950519913819788930854925306643839091326449477419;
      _points[14] = 0.04693954797272390029719352115915356373546076220882119542989174060489332587033482373906263198125120149;
      _weight[14] = 0.04687405429551426087558989633323650022463453467699547900364888632785840215419132950168073015892539337;
      _points[15] = 0.5726498006750368846698153034557769759301843942142236134513678722424631571284058108657451973547353036;
      _weight[15] = 0.04920787783957516399463353490332616402964507354307016190860555769829433495204703242645409835846820773;
      _points[16] = 0.514716300858142001351707261638654109705083087690772118910357707639424905325977021819699527601195918;
      _weight[16] = 0.0564511112660067597072396547032695132870542650221711623908710568510712801252163799195090529486065156;
      _points[17] = 0.07453996747497746177748212306933832256427367540970293847144712393640101788929532457190961305371464226;
      _weight[17] = 0.05654047670425408731673641746840444106706145938580495870768149053927784423957084294480749076126356119;
      _points[18] = 0.4565861046963797540479864485503725667356963030172069689574101221860311846558745203443032208709777164;
      _weight[18] = 0.06299927337564799294914832905905277124462503427963309452997012853782168724233937070149924372893476695;
      _points[19] = 0.1078962587148670518369933864179128680363862543318018393308158240698289232868109968676399249029215776;
      _weight[19] = 0.06439218521754601961609217515415748254965335209980546776078885523102830281793937574743462706467966926;
      _points[20] = 0.3990453234002412501528182579168397671593845939181776667219899610514800606114315767563476820928747503;
      _weight[20] = 0.06849140575169568012668800722262161522613334377457403128300937582927520679256050458344419628226694089;
      _points[21] = 0.1465573689781110622454405645211420385843833471460570019307330150135958433471094540487915029769819494;
      _weight[21] = 0.07022960671117586974426525058832575750953055446936506488322864597988955028307342935889618929244731548;
      _points[22] = 0.3428720970842849252151378642974238623794694294290994447908012269211766838901167147393952220069469325;
      _weight[22] = 0.0725918327712018624120357190515451543007959976782386099644323142584005972169684717387584764973049203;
      _points[23] = 0.1900004870599828336341439787909794085126181077453390929451879495109536533280805490705145871629269747;
      _weight[23] = 0.07394209946166916222101129200752939221868094362783113220849632853398411916937608256518092603124973877;
      _points[24] = 0.2888260716927312263060031147583258288008503288275055379968170057607358670390531602234574905707601279;
      _weight[24] = 0.07500879353237672763699801406961978229108936240432004642829627625630132640321505130936349085986904773;
      _points[25] = 0.2376381259328170562198557150947490838125062796023926838503683108907578655346968932790673406258904327;
      _weight[25] = 0.07551112719749781844218082919566389510580336585132778769206085830750979488397455548961364118188574334;
      break;

    // order 52,53
    case 52 :
    case 53 :
      delivered_order = 53;
      _points.resize(27);
      _weight.resize(27);
      _points[0] = 0.9953255513271093328270351894495473119057794466212460828361309213612753533892573799919314231415102235;
      _weight[0] = 0.00007328186742973457248973346335268348308990106749721830402804514884874852544364092321383075279342271722;
      _points[1] = 0.9843872802327865221402703305050865376477358992329912305682706127051502754664076249624229033974971323;
      _weight[1] = 0.0004375835695954694319402968526394878093805906978934431788809678901563370832892874754776959120609792781;
      _points[2] = 0.967357856993813442888042181474701065240585349524088001841956352807017098269912180578703569993125112;
      _weight[2] = 0.001306291162482041307513273595746611017270220411081977254624897447679861162403842854671409547310733369;
      _points[3] = 0.9444527826987507331425260090411746078705975423460296253295198573755605731026031630850456677387944581;
      _weight[3] = 0.002860989938171968740611001933779543816374542989923606744174802748622344893560754537563466895557173069;
      _points[4] = 0.9159603411903557702727824364325821830316077077386156250540469597358886472259235994667255020111350392;
      _weight[4] = 0.005239419741905222510689162974228147278566274534968597513495834319549298869840982032689155040662882629;
      _points[5] = 0.8822389102341396454689826313057027389226267678942236210056160455752391145785184091546650419162996677;
      _weight[5] = 0.008525852555960638572219657461707102521891573539394917046403114188820346919404426896027012171696186572;
      _points[6] = 0.001843386661593831967726735667295828873915982082832672961302707423046245066116804281541879869808804072;
      _weight[6] = 0.009438203890880110866596413809031958726344004381082942643778752283009119164009190109057284600952362998;
      _points[7] = 0.8437125821466905369938778855425381743397595579708781792466494145717162173438121723567149172814722983;
      _weight[7] = 0.0127443068031079317715688761451132541542067222744958632051824594229015519066742950552553740091615511;
      _points[8] = 0.8008658592874873234732464957552331150349938591747462274480585030882443351844636275401613601250526774;
      _weight[8] = 0.01785496844943601640277750879058008805396662109216816766106464135700233982039264716056288080389367592;
      _points[9] = 0.009687231019540805273828081504282131116359659467549445267187225423223113523010002437844497609237991749;
      _weight[9] = 0.02168341697171634922387206163071664777223232067278973251502576675723184728219216643152310340730796864;
      _points[10] = 0.7542375697640191565673740509855886563757234218511268984625872592197338373290508090761113687668744005;
      _weight[10] = 0.02375402799044424959072051962268325181356197297482915729116896189554605021009758096115809530581689383;
      _points[11] = 0.7044140944718857265433052486560377972151930169197974524635302295609988027848098312397552342521119597;
      _weight[11] = 0.03027696861193742610784335894757796436342078243942527942081998530055037186894711078030414144043462203;
      _points[12] = 0.02369534823915010708382497244256481068013762237691314340450484701623746518298477536252903465995659874;
      _weight[12] = 0.03327121392996553082051253960656141674676698664874091138577924743699340286248666375068308662950781324;
      _points[13] = 0.6520219943065595128144520218202029835324140443758028088226666444218422243992797923412452670120753289;
      _weight[13] = 0.03720516474612843252115408793185275353855779065005451754273434428797531460701296701493334494925037368;
      _points[14] = 0.04369473580455800013769324464294019749014271105473332584282951242378903272580157799981535573499100973;
      _weight[14] = 0.04383223890274716207783270394301581492732858579499438231354191010417070821260416813703099811250239746;
      _points[15] = 0.5977201313878155000196942168596513335913650222028782052701089676472197217513431621531390052097054438;
      _weight[15] = 0.0442754809043745166049102553444756242629834754947539739688308925406328335470728344353699778944724549;
      _points[16] = 0.5421913837761862949497505196736063188110717433003851565440307389535776130912578939384032088911835582;
      _weight[16] = 0.05119240661403538109314247413068615838127744479416697841527953461192940260522878214085058664786929483;
      _points[17] = 0.0694342787989322199730161870599743899193417310335786837684089594535236674250451492247500562398937346;
      _weight[17] = 0.05305637157700611567035240177857449090592886836998970530450787053641364840432593332954674885802999604;
      _points[18] = 0.486134058031581842105811479741619256441348442651950033915572669570835846369697411190512406608564496;
      _weight[18] = 0.05764213229207180802657160281800379487874937184851651202260951686951263830209716610394437458473375141;
      _points[19] = 0.1005903811326853915190140549903467621805094580706385252308216095694597532629310010567882974571874852;
      _weight[19] = 0.06069078747570479786231324288739386744739844478687997246810594496612261624138048834339131455140341535;
      _points[20] = 0.4302531076729567979697915582545114448017590910700067673138678746580049425247712359442692580026425598;
      _weight[20] = 0.06330786957011047808854565517611624075329395117374875437813393453496000829664673633228191742678929595;
      _points[21] = 0.136771268210552437602568374864889972745034266593335441275391608114954920387727316437892629650041949;
      _weight[21] = 0.06654908535523464685397561098642480640115961409995553567285259367625967934405564418116203664782725719;
      _points[22] = 0.3752512679997629534933730456435740542694401655843067372579497841123207581560234471930509217275150035;
      _weight[22] = 0.06788565307649292039687283320238157402058107784817118583358955398507924022035164383119891786003106666;
      _points[23] = 0.1775219573659193028130614393988634183199427689032530418019253526001223410476168743574185750257449093;
      _weight[23] = 0.07051803275142590627456213690666551450110300183953213724808652522368240015081698904312404196825072647;
      _points[24] = 0.3218202187671672377769064975778236252489272904134530562088575656239167866863330675121375687111015968;
      _weight[24] = 0.07109983236886887427029839467974307139978913310686388388211605126488499602691446213807129528454306465;
      _points[25] = 0.2223299911830712808191360033542121533705911233623428600494451493718258335612207931646668848912206942;
      _weight[25] = 0.07256094481011321558801623950042687835571243590410499523542589298533471692607778934127785986264937661;
      _points[26] = 0.2706318858403828388174545619009036764776417627277516962633080821607300256186263524972127095298013223;
      _weight[26] = 0.07271747407265305475209795588052125266906429056397565154975795821613017654667180666213671766173563337;
      break;

    // order 54,55
    case 54 :
    case 55 :
      delivered_order = 55;
      _points.resize(28);
      _weight.resize(28);
      _points[0] = 0.9956419077642228317186491333620060237601315295415473070854638905269220407116028222638890083449209743;
      _weight[0] = 0.00006370515996210101725745472702265633711758913990764554459024871592454748893659112280483407229406835385;
      _points[1] = 0.9854402875829232562843797204417416195238244745167805643345209779564325262374245842623134551401451341;
      _weight[1] = 0.0003806839593599654687052937172487546861406951983143054441628893654176073429097708717496854771009674265;
      _points[2] = 0.9695474769380218769795841255378286564895236407683444524251818691481329207472659134792764782657673718;
      _weight[2] = 0.0011377791456507986924889327557193353897988937145668760114411400073408539511318751097684318098934036;
      _points[3] = 0.9481510589669756248379883268157639950428963847697689099425419930439997189239613345109477892587155246;
      _weight[3] = 0.002495982237871979415829687616319526354929321484971594260093162240535500992872031481890968421521032581;
      _points[4] = 0.9215021099473594085155151704718151363517054432469130506984103322769692925488804599027244231343314117;
      _weight[4] = 0.004580509469313366317241966253684956837737283433524900914903528095852603465920170011166099239052318532;
      _points[5] = 0.8899131284723934956831712532221734523372783412412214239234061344184586027297876948955008948655299972;
      _weight[5] = 0.007472731568327629262425404229139219420008809551561161327362666088823157856139752051538235243301389832;
      _points[6] = 0.001718495293402246663028020771266791644996181934602356641243498668963609900790262554124227544054489556;
      _weight[6] = 0.008800223579860048483254710294217191577207739024953436339979561240637942739941017301399737983542058875;
      _points[7] = 0.8537544904322088788247775513811542988294457872776482108393252112089107868125245581262654586120792931;
      _weight[7] = 0.01120427189543885884005076223431923448359865792254287286501113213756952844083798362642400838278667982;
      _points[8] = 0.8134501334282394697267215578375188617234481770369277012202582476084865180325716182203592738059608096;
      _weight[8] = 0.01575357142381088974813226281442771906887412741280410221144539737971025231278995461878959887619881906;
      _points[9] = 0.009032518495310017290182668008309766335460710175829955817301796886950012957313421273553999923511387801;
      _weight[9] = 0.02023576838137988786034698670252521582177125525959502980263720470161220865339795485231134855413136611;
      _points[10] = 0.7694725945042181706805050432690356903413932244153720708644567415131536687406382160956998961745973101;
      _weight[10] = 0.02104510391067328185606724574426733926381029950552618742473734044634105412953922386528522423178877086;
      _points[11] = 0.7223374729826939086395173882436445520337460324133837205062443405405843577730351703929806948350872225;
      _weight[11] = 0.02695129894362714574317820278902739133656214753061143720194269756412480787235284583042023250023369184;
      _points[12] = 0.02210098135778681137268521021888062944151160946598760331796165999691174140377074554738617759820391624;
      _weight[12] = 0.03110015822865166067702923886015083025462579664580579398440848573178798449726498246324159018595777494;
      _points[13] = 0.6725973867373374963190421178579525574571588976574083160637357387177511124421386108602402867292366295;
      _weight[13] = 0.03329710179283746617377097231688107447881161015071885848544979051240828473437080881621446821160749512;
      _points[14] = 0.6208354938051186180751604988886875212206555915139963242977997641728491315993006032194731774639848879;
      _weight[14] = 0.0398669733284307313096721339861435149472677529777038992004750528535172531348461975711478042333117905;
      _points[15] = 0.04077361101977503091299474371167607706934898162520204845715575724018978323744190358853092513413754222;
      _weight[15] = 0.04106881180888533341596419244898047338318591795943706620487407038350580428826353390074697779662723614;
      _points[16] = 0.567658655663528963950549089025851521052663287662634927318125089113081431332606079713178298077963132;
      _weight[16] = 0.04641401659297863618279998467239187373005512892102633459543014117149358423998773507108652281038679931;
      _points[17] = 0.06483185036310752409761920639076661009926122221841610874216905587622670223518452033164935524580956556;
      _weight[17] = 0.04986722172799528536062300428357175719538303706187497370739264376729336818031041386760448700580612527;
      _points[18] = 0.5136903224747328748359169275644776550261521565143655052175059751887984135439312756239786212853367327;
      _weight[18] = 0.05267081444046336301346320191574594298873507545356939242387535251298683116224294172328249432628441329;
      _points[19] = 0.09399372568531336584140604037988657514003928824741309138398524913091673982081934491751314695582119002;
      _weight[19] = 0.05726781728496770116342685381854171257294862281728752208595617722281137028532049290933995766813740385;
      _points[20] = 0.4595632237739050247007580803181932916401376476628329857646448103515031096132724631061051072771519328;
      _weight[20] = 0.05836147977632291693862247694575220416360419006726144133894084241127940580809791871084881643492680216;
      _points[21] = 0.1279173699497222880332522902374298487321410081872785108652567404644903241925006868210433634637075585;
      _weight[21] = 0.06309759998920903832871619063187736427798328292865043490361484313506251495597716084182017491112556288;
      _points[22] = 0.4059119503245874996847819872096119528855570149194244408537244840158077666547928989884755351269759843;
      _weight[22] = 0.06321436026746541740578527862238867356580627473567945958614016390860714467272442769773655632274855485;
      _points[23] = 0.3533655141226461443509711091964390610724843762952359906320931037906887192044490676408869047345885822;
      _weight[23] = 0.06697480576198529947544249860329464644901197190434949442692233737598107738389930962131631795027128428;
      _points[24] = 0.1662050715215077754955928759549225525500957899853919033389963748850263839788521736378389887243452743;
      _weight[24] = 0.06724408184431729629610348227194436576417121590563488018244433962007116416697608344776265973965821892;
      _points[25] = 0.302539973775495358074098333008187919125959354053583216851150863022968872658500709858348412122672375;
      _weight[25] = 0.0694174006753446002943627136391517107293962502719934382621097138969527028293570715409689190762229163;
      _points[26] = 0.2084079478245644898876042894881013130324364643445421872994684928640539779603323923616045542186026246;
      _weight[26] = 0.06965864122232914783245525515766061197702074092320849650604718467156459693423628053637574476087616474;
      _points[27] = 0.2540312117051822502779332060989567717949333472202278170522577722830524357606964327183922476911471108;
      _weight[27] = 0.07035708558254015342678361194760470294443631209691896475761189284078684747935547051565534476561309205;
      break;

    // order 56,57
    case 56 :
    case 57 :
      delivered_order = 57;
      _points.resize(29);
      _weight.resize(29);
      _points[0] = 0.9959272163607104691288374259807873291852593765446743146044815163863520054377631604148207633157846463;
      _weight[0] = 0.00005564241358714027532095053065803486490740943017680132607960936195006065033342071382225621345431696057;
      _points[1] = 0.9863904025392899117534861248015055941531051693629358191149649118720756782810516399238781644834428962;
      _weight[1] = 0.0003327279866112555094128006597084461188640953367772790824749440720953263498256535625988508076668608904;
      _points[2] = 0.9715246308559920866035488013575234119830975119551380701750238183981258606107602886980920135470270639;
      _weight[2] = 0.0009955114404107457036282987011420741036488422258616618973463593330141214449773470206395792824078634067;
      _points[3] = 0.9514939456164770559729801920265220261323300561844336714391207835992703432662113799732175447073914194;
      _weight[3] = 0.002187090029371519934764961921673762746149951990276364790288993358680005697151259428847928785250727178;
      _points[4] = 0.9265180152719407691275609266113728355764496137049103876779217996365555765482396657211416405901523585;
      _weight[4] = 0.004021182485231803386534230962943425794757388828963288314425169192269667107680391493129668817354327049;
      _points[5] = 0.8968705411002962316766114182292236819780119355812354874912319856093777036147736123027412055456563799;
      _weight[5] = 0.006575340169921764095135252527351854065836319905993192237496403188926387421135809555119496073796546306;
      _points[6] = 0.001605877852540094476677460267393333375715283616860331804506374382205905858795931071993942459642501275;
      _weight[6] = 0.008224759073026150013337165044732122149231177684820350074016830574690805752082382549994400699945455583;
      _points[7] = 0.86287636938624473396555917869022505651157506413871461457383706913436171402038290528480498534189686;
      _weight[7] = 0.009885829532976952297502565856123033463512360899385135623303387224673325024682566847647387741612482973;
      _points[8] = 0.8249079573005494156007944812292208906787416791393452824336661869940549234669086353363655173900752772;
      _weight[8] = 0.01394442666818688026059107376377405494209665104256295061957681177283639436450565135033828582964307838;
      _points[9] = 0.7833812996605872372611127878355374096893314804833155528966749287801062427902846865455568229607412141;
      _weight[9] = 0.01869728163635560116792048307870749321429571415331115426277003745924714046260312547581256186227275358;
      _points[10] = 0.008441948804031172691750305154270751359254642677660426647805634104208696641578312638825578741506269733;
      _weight[10] = 0.01892773329343349779572660522959708923603067512949384638213060568878587305185604042369878972842506566;
      _points[11] = 0.7387513739119412937894744959680884811212751986011720468957062635753622921833823658529018354675299005;
      _weight[11] = 0.02404591853972230935791201088077912861061979588079558439714543772093319758864057087945139003336009097;
      _points[12] = 0.02066193363615915476014353455675614888152234322370671862925378861418209355011390825531581969983189155;
      _weight[12] = 0.02913224977147369630435371509591788516497127738021211468364733144940634553044053378111820566832924059;
      _points[13] = 0.6915071564230854286671345510916194350973455194579840038960101517935299316600829866562060441590159543;
      _weight[13] = 0.02985034246189268703045850444863408825831084746850206015839821802101854257623979915267724844383865647;
      _points[14] = 0.6421662656731861238287974627913649707773183543080836828973314488493767488926898483696649824941938186;
      _weight[14] = 0.03593413059728592678232574595449670370924216522382692396538501302643477845479560527760392817593825342;
      _points[15] = 0.0381346969971121293156671304127122061908427724432955368922775580973517627701451337438444969457350822;
      _weight[15] = 0.03855192568110300992731787948569749686052539437629187659190769761585088614005755908990193666493402233;
      _points[16] = 0.5912692913707834829478765566234395995724095853348927353348565847908533092030035780849500293024165982;
      _weight[16] = 0.04209129631860883510580700101232906094913172520881469088463222892379855573154919991407642591976469689;
      _points[17] = 0.06066914207658226981904661707387973061339655888382338512792452002820457736488673316674820829450741823;
      _weight[17] = 0.04694309426636408371953486849927191064071717332656199572683966811401250472932076965764591751878827569;
      _points[18] = 0.5393738717727236992403103247034391839852566119036684134142180869297304990124736025268732863129619822;
      _weight[18] = 0.04809463546398829869371533562782688895220513580178416037071732542065284736437622845049166880340602575;
      _points[19] = 0.4870485841530376732703106931946815813887093165769280917756070969164567729544177022621628404883829681;
      _weight[19] = 0.05370519726261224517441839350484898995722099633288349579493820971087947368967875312163865815120067472;
      _points[20] = 0.08801845813988722465113256457750709714087466744915465606791769806360585010539787194938103623801238897;
      _weight[20] = 0.05410079186859844844367088474395607795687457881564928149255949744070610415755416273667872356483112521;
      _points[21] = 0.4348667153860257491398700432703089870432644535249158432053836873358514943003487504468549993874690005;
      _weight[21] = 0.05868247100441087283841989450493688012026853494073014267958587339102668812083850425895915857506469626;
      _points[22] = 0.1198830276848970432901164194721133615437473706091056747138979253876140849072260495061209040067929833;
      _weight[22] = 0.05986514983088954149802257556131410370145028546473926100037200780395276628373010490620581743371751677;
      _points[23] = 0.3833999809061070668784747580919607726984317643808177613142919854072677369249366817102831666846690371;
      _weight[23] = 0.06279484606213871827922785530254060818304508070323358845405923153953552222330567398669030144966779909;
      _points[24] = 0.1559137470843829473370606131417264220555557747384501978986829188400691312404561996585751299552473492;
      _weight[24] = 0.06412659178073493294015772905883242677694949119956667273898712010326479351329538109259913677016902762;
      _points[25] = 0.3332122608640143309721523536351177737981679593513508685203846408997852637001956485169227428186550926;
      _weight[25] = 0.0658298886821547883177566702200576302814581710102619073023532507225593633367576164581285422538752774;
      _points[26] = 0.1957158615701235346271845355727618654403065491060100053893129052945034633900434287495630167925552728;
      _weight[26] = 0.06682903797752355680708798131643143756002374157820628443355072911779172499539671165753842492171865239;
      _points[27] = 0.2848534221035185149516172379240780825714158061355885118736472933422323566101288260175500745175553813;
      _weight[27] = 0.06760398471965420388414470001461319453931749237342308586790232501846019357132809543458076331263868046;
      _points[28] = 0.2388532936333663745936940565623196065759316483784380767855858606661415400153543649197279531138628582;
      _weight[28] = 0.06797092298173053445579386649110409707833752628689484884710968363254660466586108170267586036152601854;
      break;

    // order 58,59
    case 58 :
    case 59 :
      delivered_order = 59;
      _points.resize(30);
      _weight.resize(30);
      _points[0] = 0.9961854092532896146028221753356389314404324408686493792874214932610240703762534389970414536663528984;
      _weight[0] = 0.00004881538648506998360388173728839473046687594331829239051542362498444876128405787257610641121435982496;
      _points[1] = 0.987250587966732915704867341539757607126329624210631340190097603536590860456898711558078237762728568;
      _weight[1] = 0.0002920824818819113533365390766918036968638135004181526130531057784590465269274888973274707688805240154;
      _points[2] = 0.9733158613935448794453820105491724343356720246202466373654937709136522090881131218997332838292498842;
      _weight[2] = 0.0008747452449452054528434345545792328394990878028984125283749635749400441660481138993949777526144453479;
      _points[3] = 0.954525315743250196891212405909841651664193121330522964818769451712885974883692851607198562628294405;
      _weight[3] = 0.00192432146563680853039780262267058084934464281296702761384700340884737221497115728721168215653477519;
      _points[4] = 0.9310719621711364212548285011966173256931864130262399049310424572383352311872885421014229760611693296;
      _weight[4] = 0.003544057111846242578449714083482700968747522670541078730791206739367707904169668505907464731859013099;
      _points[5] = 0.9031965197235615179874486945867351160142948387890865854781167311755796735993819800971467684400464672;
      _weight[5] = 0.005807197046687551242251792528986641465603517512649975600107358331114246119583995371657609253148391519;
      _points[6] = 0.001503977326638774096538941045439819204897050842323639110517193282528933882651248791240534017615526382;
      _weight[6] = 0.007703907526677142332781611057875534544819793506537816162172648136598926396897833220321164234763843774;
      _points[7] = 0.8711850490619494505257748373786477444812674413535150966051762168128661783132891618825618402191055982;
      _weight[7] = 0.008752554092761193897920666189535675116315443555815723285447313014922448847745255648780050131576355236;
      _points[8] = 0.8353660404570975782088039706260406779943814651902810216421804120682862030815465101588411782330872668;
      _weight[8] = 0.01238157096505112882609671713082506468468716145623744445894400365087184337768244738355009213416501403;
      _points[9] = 0.7961070500327450999963466408130769909254065823786988072990704501299103077656532538035315934328438486;
      _weight[9] = 0.01665700904270025006653225825818748132054069181447553844487836536226341303293367295386176749150289439;
      _points[10] = 0.007907415319962090553874910548706797889640929395624179523081760110455578957554042677725283477454649201;
      _weight[10] = 0.01774200002910266224241589398107510122653617419432137008802265042177278051968609016670453221518424845;
      _points[11] = 0.7538109306754931985292676380937912950273016582300685379467850951928081223373494944028470408186327805;
      _weight[11] = 0.02150333048441228769833753851508196766124541500331822808509520438345824079506333418293329410470080059;
      _points[12] = 0.7089116992693157344021296505007320277178336913754735555904081981587657489227382458808600070143245976;
      _weight[12] = 0.02680876976084624127714802836523064146869361267096646765712817819486360367453807577343673561893162335;
      _points[13] = 0.01935870848902583784855403050288221797598668568969896998662158485432325673456693050224134370338878558;
      _weight[13] = 0.02734323769023239623194332571355552815906192296906783687662345184113901926590361524395191648538035178;
      _points[14] = 0.6618700835772073917491354419849632203892530088735732812563719385176190205613534846026225511037711621;
      _weight[14] = 0.03242902027054050043405269502953432501755780381155927730280438058383449132894536615575943817616581525;
      _points[15] = 0.03574292537490614361442355505910787775634862347975856384163644336736875759787627385072751815153740946;
      _weight[15] = 0.03625397463788723790524483974173847020917492065787212600840108277078063463761026436450175975946083963;
      _points[16] = 0.6131687947901146656740818993889533163504756553625524311289854346046812852781127326882590856590079547;
      _weight[16] = 0.03819239423170725851575184801695770825061515968304590598855971096584248504449023211886317255778801667;
      _points[17] = 0.5633075743824562981501263532733843048016241869169987473593829812419401409863189611028075333329458588;
      _weight[17] = 0.04390625227933978568080902602950186417843079234280225955367345367601986305141065089129071180428246366;
      _points[18] = 0.05689225853525516679821004110599804301611377083656079546200661056446482284527669656096891945940680971;
      _weight[18] = 0.04425731927748618287257948334671876202437120287511051701022472597796561585699259418942874447794983731;
      _points[19] = 0.5127980661561916817746887451598282918401125275994180446481874937657033611674660693401318099368063618;
      _weight[19] = 0.04936444568948249182271354202432237836841853506199668047436650095508669478549848818479903009284566956;
      _points[20] = 0.08258976331894715037611720235316913189397065646611817204648742992390166397107742163078245234741296826;
      _weight[20] = 0.05116849259793773961536020333387403840090728696787416722400025316316297583997339266789880587685716188;
      _points[21] = 0.4621585661189246886540277907231243106393062489018270745431532167413125006992428964361637064261870771;
      _weight[21] = 0.05435547110670841272312359308648180196145265254699122138675635302555438086361230585239049569790033029;
      _points[22] = 0.112571774110936611053694579518741087338027646767961081329743508651370777248795257348659213291718789;
      _weight[22] = 0.0568401843945930875022309199510318410662194983414264632830750229803768435128288250456115058327183983;
      _points[23] = 0.4119087040813242226237090428292506153631763321335100527625422039405211351297361868627226093733969804;
      _weight[23] = 0.05867100684562144938879531538437321203226400947228654914597314289823584855733418457124886247351885538;
      _points[24] = 0.1465306454397049070797253669507133675863970812842654082165416081846888928125469797956253712673911181;
      _weight[24] = 0.06116708587574294585708384600511210723249655869946088776193334346188726348364913454224787676895355881;
      _points[25] = 0.3625641115525919243603237735395555249376544784701360196082102632275515462910475713276721125086440228;
      _weight[25] = 0.06211448255080993935299302013223286515895217681731822651599307938155060303705561438986736826779035532;
      _points[26] = 0.1841179183174382295159362040481778712255751073163280436744486781128841767238309332184203445772649971;
      _weight[26] = 0.06408887558478726966987172952929198476290145444949765876320874448844505401660613395137922016487293419;
      _points[27] = 0.3146311306484368093477133152707186848865010512147554712673141128875662531347957837834036041944222118;
      _weight[27] = 0.06450933095755145680015534470844576452895509725364825086687152102043276408899255479082363409045853491;
      _points[28] = 0.2249478990674261230239659038071794671177427343701348684130225163163224666208835088859070269965705134;
      _weight[28] = 0.06559148352964400742074101780590288922762063110608826979290732662425384779750749352007854814383952964;
      _points[29] = 0.2686016183001323810743018232453001490062411850001232918802978956024515050823666262374429233151227997;
      _weight[29] = 0.06570658184089414272443437205941363884723654449948817438625048156296749249405795825047760374282482709;
      break;

    // order 60,61
    case 60 :
    case 61 :
      delivered_order = 61;
      _points.resize(31);
      _weight.resize(31);
      _points[0] = 0.9964198154713465863814005035441978010799044283122436703650320561453919687873406872890135672702316458;
      _weight[0] = 0.00004300369105210562692826370639121461833320652605667711416578738547360188460016161941716611831833587364;
      _points[1] = 0.9880318304951722914880530368106836749146235982824393858168425335568924461010604907917735038470862901;
      _weight[1] = 0.0002574514681284442266230751751507317607746199866536766321397160733033418132062271462470548959235436023;
      _points[2] = 0.9749437042544240163360031479159922744282696526039622177198702095339328818125350799450505594531097618;
      _weight[2] = 0.0007717057396996697641517258768670426827188915944192573597223229681262995542318343942265362056001387414;
      _points[3] = 0.9572825118149126493832813913549764982221829460675596349535989927608206332156385580989282616880613246;
      _weight[3] = 0.00169969018272393218254041765280551133219705363301035677082391746333472054338783832375495304115262724;
      _points[4] = 0.9352185227478344903005635619837840093875008866261301248284230002913241844856789158446614001940347283;
      _weight[4] = 0.003135161039546822021790675745981601732773492778297033598408165845484191268636204404626888163907635763;
      _points[5] = 0.9089642777365259832428053473898178551206481174446911746120405937208542772309144429777671577360346158;
      _weight[5] = 0.005146855981905776970511696158170320994675246401119572219172360040145011608975207596344947769210658964;
      _points[6] = 0.001411475965443800134825651358139039341956298466719277973633838444099651944102671436345461185232959835;
      _weight[6] = 0.007230975650216755624745604235452245279656002216723509408307916172060648702594299051622707208973025844;
      _points[7] = 0.8787726390975521425669806413071461215080266752415391212208380529932518479277636784487635052985135871;
      _weight[7] = 0.0077746591068403809703585541633919208182299537947198423202384641651753902336505509239560671215301708;
      _points[8] = 0.8449343774921062514064287344919565431900271420193003901458878575147974746179949038330386644409125033;
      _weight[8] = 0.0110269395456367302862777382302981553927566333560509275458448854279203254075501907732773782637812124;
      _points[9] = 0.8077753782079414862781562853347802220882808558955060482906917367586304344645833319010154104094802443;
      _weight[9] = 0.01487917669239610535935110809974107459177779203087820996598630854524461789174475235354270098848842731;
      _points[10] = 0.007422051826455695999029982273149380199843648470952244242156277596152147491323816744840604628235024314;
      _weight[10] = 0.01666384739763897032812241273494349301940479298727467776618499701123988004490992571717846310005239696;
      _points[11] = 0.7676535050807021900513946022822988218884222022947288784940173065942976001602180565188762480511487887;
      _weight[11] = 0.01927393500347561210274414657736369528739716154850885294306403397770541527835430503292412077877843752;
      _points[12] = 0.724955155054066052909185099237878881084330552561552842546850981707460790693381057457479986132086864;
      _weight[12] = 0.024122198648856929845540272680044765145707133412858515109112454837530783184804667781896838708612533;
      _points[13] = 0.01817476909526580384371084818030880219026844158254025954136291598091552233243165652620126345900753569;
      _weight[13] = 0.02571233502559233962916487514592441336832695124269937897406163393750519114984932164320084145245725209;
      _points[14] = 0.680091537418071236704477829714537714512091984669183389020551342806291946956036957137269710642400284;
      _weight[14] = 0.02930602312747382029070259723856409204900613580780841178372978455996881359391922812877220700604353425;
      _points[15] = 0.03356848869388057760203511836733933006131679408286549627645855414122872018381444995169640476649594173;
      _weight[15] = 0.0341509712866015141155229335940271146524226007444312712197754887548547987319766790888766616421082058;
      _points[16] = 0.6334947138634949003275653909484439122889862153213787389931455390854347121392448677482017219298371185;
      _weight[16] = 0.03468240935401616737828159765451323084923611155594248045105379003407352239380156383657820936225743249;
      _points[17] = 0.5856134376099925987278912540897165142616026682924333001806921183223956634540653543769719960785603365;
      _weight[17] = 0.04008825767952754596264770738045083066907786976512135760856103031172796742597777430196433932228157271;
      _points[18] = 0.05345525785126260801052035243425137799376937217185000461579500643018915955451401268677204289733892771;
      _weight[18] = 0.04178617160801825992915658801875977837905592813985782271826046732639763824111240551941946659502975067;
      _points[19] = 0.5369088317321095914497342490074296657907384825367613041415625936691425061246625821704741521455568662;
      _weight[19] = 0.04534621667933985881749779656727066820681662775058860556728564399850914215218638600268285241138664089;
      _points[20] = 0.07764362749241415095123711981229508670423849074450172141610710630224628092431498413286873936044139503;
      _weight[20] = 0.04845115329628569641400235641488049317751856187046068419552911791551587187988711064185529431040869095;
      _points[21] = 0.4878499483276243221234259221844367644251247402658100645076118919224730288083968168335729128892347285;
      _weight[21] = 0.05027120597876520794900410958133807051720717588961402097129758603339362629583444196959462479095184526;
      _points[22] = 0.1059006743507898902323150186915157844736889361974601035488644790649877832087183842561556969859190848;
      _weight[22] = 0.05401042910942297169606643634238107289080557340412569681213873962182967211009544484175484319162796908;
      _points[23] = 0.4389092513075168270421572355375920326554093292760278491838960877415263051727169311927625190648144359;
      _weight[23] = 0.05467736526761173539523204053682411291515305478198601616271701663699064504367567004571196515961782481;
      _points[24] = 0.1379542774855552447128780719326255863550668361596339433657214819259907437335908860511917486878175547;
      _weight[24] = 0.05836375229138350624160086990362615338239160080471286336192335984386192265975526908968401649778295166;
      _points[25] = 0.3905580663160595481669443532255889640119739535291665391197508692095761083793683382818158071394605711;
      _weight[25] = 0.05838516403304980397938236524245392855998127762199298477601893806562625801132740459692252467239128363;
      _points[26] = 0.3432620416022793630998090225239495403051757556793224800045295652949384229369749325747176898568972359;
      _weight[26] = 0.06122839910606623016083516397607929712359889718041574971984734730807128531033074166688103903283101319;
      _points[27] = 0.1734957478467754419324204886538899820795596100969803016910279626820120007603979994054583834071865742;
      _weight[27] = 0.06144885509138399963208906732313442111944660705453147856358092910024558128442404871634707719902707542;
      _points[28] = 0.2974766635554075645053147462633574325365810656072451302443779042064099713369581234883434685332375287;
      _weight[28] = 0.06306081016811023815063366225055830973064193329943389248977312015799791678018878924264416822426470029;
      _points[29] = 0.2121828040888040191351780039348599803712580510768313825900253541385619933886307214449555348905033587;
      _weight[29] = 0.06324282395146252460962228399357097064629451333929175881113071479705576514084592429465797579309071398;
      _points[30] = 0.2536428700864666432082452431813143747831005223909369486026040434260267599265945644212698451850904382;
      _weight[30] = 0.06376205679777034433887185779904126910661659948041441706014396168363015437816563331764831665085087739;
      break;

    default :
       DUNE_THROW(QuadratureOrderOutOfRange, "Quadrature rule " << p << " not supported!");
    }
  }

  // for non-fundamental types: assign numbers as strings
  template<typename ct>
  void Jacobi1QuadratureInitHelper<ct,false>::init(int p,
         std::vector< FieldVector<ct, 1> > & _points,
         std::vector< ct > & _weight,
         int & delivered_order)
  {
    switch(p)
    {
    // order 0,1
    case 0 :
    case 1 :
      delivered_order = 1;
      _points.resize(1);
      _weight.resize(1);
      _points[0] = "0.3333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333";
      _weight[0] = "1.0";
      break;

    // order 2,3
    case 2 :
    case 3 :
      delivered_order = 3;
      _points.resize(2);
      _weight.resize(2);
      _points[0] = "0.6449489742783178098197284074705891391965947480656670128432692567250960377457315026539859433104640235";
      _weight[0] = "0.3639172365120456612112619958496727004463362510746294373092948573749466456968158318588966981608533203";
      _points[1] = "0.1550510257216821901802715925294108608034052519343329871567307432749039622542684973460140566895359765";
      _weight[1] = "0.6360827634879543387887380041503272995536637489253705626907051426250533543031841681411033018391466797";
      break;

    // order 4,5
    case 4 :
    case 5 :
      delivered_order = 5;
      _points.resize(3);
      _weight.resize(3);
      _points[0] = "0.7876594617608470560252418898759996233480800585109738408854524491392307168918253691359860554930833447";
      _weight[0] = "0.1396539598029082450677625443581538098252225758276251979994248447935389105334084604080564612661091634";
      _points[1] = "0.08858795951270394739554614376945619688572933192274956543116369516997648742681009672521930761610157858";
      _weight[1] = "0.4018638274779192615443962665291996972772826161899046690923842878330733109101018240536312300474029069";
      _points[2] = "0.4094668644407347108649262520688298940519048952805623079690981414050785099670788198530803511765293624";
      _weight[2] = "0.4584822127191724933878411891126464928974948079824701329081908673733877785564897155383123086864879298";
      break;

    // order 6,7
    case 6 :
    case 7 :
      delivered_order = 7;
      _points.resize(4);
      _weight.resize(4);
      _points[0] = "0.8602401356562194478479129188751197667383780225872255049242335941839742579301655644134901549264276107";
      _weight[0] = "0.0623619419000161643477502941931506212697875166839309830761809569911317040022539361293684065166161988";
      _points[1] = "0.5835904323689168200566976686629172486934326398967716401762938418317475019618310120056322774674562994";
      _weight[1] = "0.2596950952164648816529124057792580292271059432720818009310478738715197515684797549856501468079414159";
      _points[2] = "0.05710419611451768219312119255411562123507794559875016432780829293093467820207316458611381681984273682";
      _weight[2] = "0.2710138268629762324165283481558817992920669850614066882947002084270279998974049555934063155149987714";
      _points[3] = "0.2768430136381238276800459976856251411108891696950304683494420488311213396837080367725415285640511309";
      _weight[3] = "0.4069291360205427215828089518717095502110395549825805276980709607103205445318613532915751311604436132";
      break;

    // order 8,9
    case 8 :
    case 9 :
      delivered_order = 9;
      _points.resize(5);
      _weight.resize(5);
      _points[0] = "0.9014649142011735738765011021122473096194864304517102005637358130565651259599860618861752355046079332";
      _weight[0] = "0.03149582904338455237058463313697596258298062393862741207778897431029291618946468034442481885294203153";
      _points[1] = "0.6954642733536360945146148237211671613940015549986483590851972611325288138368238668739250465460035525";
      _weight[1] = "0.147817740145233340701266438683407157647088123302568081608965017046687166399586788131013562994436696";
      _points[2] = "0.03980985705146874234080669009333316770426265422838516194640774820496474562617430685450225908318456724";
      _weight[2] = "0.1935631804533033585487219432723014706300773723042959314554533779929073487933655762166538198748335154";
      _points[3] = "0.4379748102473861440050125200052288525167902742147401264690572735060053301210965344528972647247758255";
      _weight[3] = "0.2927739741693396173960757387119177719719819871066279796088146708892391099142328799058439924278608752";
      _points[4] = "0.1980134178736081725357921367952962360381863588337888792083291768272087117286465026597729214141553943";
      _weight[4] = "0.3343492761887391309833512461953976371678718933478805952489779597608734587033500754020638058499268799";
      break;

    // order 10,11
    case 10 :
    case 11 :
      delivered_order = 11;
      _points.resize(6);
      _weight.resize(6);
      _points[0] = "0.9269456713197411148518739658196820110561724195422832527244670796566452024525282438143394800135873916";
      _weight[0] = "0.01747660362721906351203460662479774148929411516337233806318102016698451025225396235129028371682599565";
      _points[1] = "0.7692338620300545009168833601156454518371421433222954161669481696365481305739532856852002115427743676";
      _weight[1] = "0.08791033110101795101635324861086019025599267125557955276461742797557562193809890394074140334644478675";
      _points[2] = "0.02931642715978489197205027691316491037373039256371492778691068394493603824166577874863094836518436948";
      _weight[2] = "0.1446206614510173673109086522496639352868157617754660467953566358954592311021538274525319681276946567";
      _points[3] = "0.5586715187715501320813933418055219400743682889654078255557472261173501228974210783238200520122825819";
      _weight[3] = "0.1973223017813105282411690210967195758979330860171400109013608542168691368036765872249948825320820935";
      _points[4] = "0.1480785996684842918499768524959792122302487748085944614125946418015983860908783218063693976617475761";
      _weight[4] = "0.2710849944630372336813807932761008554153744603412901289757132736303442652218840953547976196174453532";
      _points[5] = "0.3369846902811542990970529720807757051975687500284733471225629680736913505127840608524091411736544825";
      _weight[5] = "0.2815851075763978562381536781418577016545899054471519224997707881147672346819326236756438426595071102";
      break;

    // order 12,13
    case 12 :
    case 13 :
      delivered_order = 13;
      _points.resize(7);
      _weight.resize(7);
      _points[0] = "0.9437374394630778535343478089676888242202344852553769164275572083026057856516616966519018212670469614";
      _weight[0] = "0.01042872440561480817938274860756603627285202470301292757712310575208095879452089021202956789850911329";
      _points[1] = "0.819759308263107635012420057190818215457939379194529844677374444720182011832042478974289957052318717";
      _weight[1] = "0.05481671344374695088866209671645257295417296286400596170705830992550156540265177605400520195059885001";
      _points[2] = "0.02247938643871249810882549957084505992217390723560038985928427605875857575812188014380655937699869036";
      _weight[2] = "0.1119347268469821023031242268598512673581543443021245729793031713310010121026578504175518039330847103";
      _points[3] = "0.6473752828868303626260922298287587971919781169427252176007906613661670650910811632587999055012469012";
      _weight[3] = "0.1327693929309829399672959775272798268160367658936009632652402776516685774949256903432965593140492997";
      _points[4] = "0.4528463736694446169985514423476511453596140721008524586919906545143298698851397040631574340782308227";
      _weight[4] = "0.2142501313917473399818245059997114645430845154022713345106969229642921740907764451829036761934830747";
      _points[5] = "0.1146790531609042319096402370675146270777298245319719453889897349515683398313771981082383887487264664";
      _weight[5] = "0.221018516381749204842241472739215549356686584462224309432389243557215340531236858632022007842467717";
      _points[6] = "0.2657898227845894684767893916933899974369968814056098940206796867530550186172425454664726006420981076";
      _weight[6] = "0.2547817945991766538374689715499232826990128023727599305281889688182403715832304891581911828678072318";
      break;

    // order 14,15
    case 14 :
    case 15 :
      delivered_order = 15;
      _points.resize(8);
      _weight.resize(8);
      _points[0] = "0.9553660447100301492668789781416922384764228669900323904483832488568928548867910582521230305572279597";
      _weight[0] = "0.006590382884497597709484632022178140232917756360727536905728685105949423544222450202661257721956446443";
      _points[1] = "0.8556337429578544285147814797717850302864781605395751604095670933496281754845563783672978210969088188";
      _weight[1] = "0.03568580531197241678710559440208448516980542367921554701695861934230527222794506401464323963977834126";
      _points[2] = "0.01777991514736345181320510103767906126648839823850043366560783167875924757578300659726427675032243899";
      _weight[2] = "0.08910160872311186265243123906792652143579327591629599162893070650953490775807421614093597558657522439";
      _points[3] = "0.7131752428555694810513137602509073414468837909454265589730704929652137959347225387189767846054023754";
      _weight[3] = "0.09087863900939779616611084219138819921280234422368229723283559301918617746520672846935872214646562912";
      _points[4] = "0.5451866848034266490322722299532130551329800560537052249374829413005927647507051249095965493813529666";
      _weight[4] = "0.1583991989846383202408163787197844534389880146907948116529832318421622220548405973903502249576825338";
      _points[5] = "0.09132360789979395600374145807454135310704047574456766876687017263479530047915987523538037892138190674";
      _weight[5] = "0.1822380472727472526914449235657595207038316830973420932240504518535206139038892838023314283723494268";
      _points[6] = "0.3719321645832723024308539604826292446681000633774806778676385412497303508594868127751294857726545931";
      _weight[6] = "0.2120947188718600214090621928223164323473301836600784587558404501112348205250685256991863152516914685";
      _points[7] = "0.2143084793956307583575412675816703226744297175224765908137326191408580982640893227912904964441607055";
      _weight[7] = "0.2250115989417747323435441972085622474585313183718632635826722622161065625207531342805328363235010072";
      break;

    // order 16,17
    case 16 :
    case 17 :
      delivered_order = 17;
      _points.resize(9);
      _weight.resize(9);
      _points[0] = "0.9637421871167905390588356992319185479241288771581362138479503914355973155457527404910756919669630462";
      _weight[0] = "0.004361694171546261745098102240033931989346658172745913415730741761530425250798256232225741196300546876";
      _points[1] = "0.8819210212100012998077148880052647763071205854487038619129766513283089105657085985563097864503385465";
      _weight[1] = "0.02412000856957075810345430457380053454860935724228865674231168030985443217573930570828234243797814129";
      _points[2] = "0.7628230151850396146826933071467255329235111827037380779911005908346167214808478679770430364298828452";
      _weight[2] = "0.06360964298210800252338021387173996796508686851938261644837130415206699494945930902374759895630440021";
      _points[3] = "0.01441240964887654863282674081081323941174473105657808607075067912813887583460044894395069303727210119";
      _weight[3] = "0.0725560070465597429192991958823192775999960953346010980361779016438558511176469019496579491905235033";
      _points[4] = "0.6181172346952940246392297516035044802806674046397913475060393055585778777428482116865746364861237204";
      _weight[4] = "0.1168023905903302211314630458032802960303593103025793617178533568693960614302271220161688241514649212";
      _points[5] = "0.07438738970919604463591818595599858508097691328473519842679960274501992379023428096791242945498303357";
      _weight[5] = "0.1521485102186163251601586075079285812132106027704451841051048669451110654017776300437392883754255205";
      _points[6] = "0.4619704010810109348831431086805643081072330679787275209992998979929435248645151935609445375900637938";
      _weight[6] = "0.1687166436898406987885000399171749817104627172846977348696669835038285248020424407597603571357401275";
      _points[7] = "0.1761166561629952818631757460725685864113860479693058739346483371718478923148052033071589166216033504";
      _weight[7] = "0.1970674843446914103203460407385488509023560656011704825855076061845847487566519614460658661365497313";
      _points[8] = "0.3096675799276378170596204672294840488163890844971259245735924385417910631238453492458723772259274575";
      _weight[8] = "0.2006176183867365793083004494651735780405723247720889520792755586297718961156570728203520324197133498";
      break;

    // order 18,19
    case 18 :
    case 19 :
      delivered_order = 19;
      _points.resize(10);
      _weight.resize(10);
      _points[0] = "0.9699709678385135029569356423655920593053451564625792084689040051698797214284804451045965026202723376";
      _weight[0] = "0.002998281204812788056496272008212784833084388876744268112203022420650156860159853329068353288083480999";
      _points[1] = "0.9017109877901467703487989784097679814681176760729360475326567373055975858521386207932416878958506861";
      _weight[1] = "0.01683863956596637483503273103740214403152870043903156313634792885260503739501482295430271106515098109";
      _points[2] = "0.8009789210368988451379463016172425246730022622599153383117418553952368566445573598703594633591531736";
      _weight[2] = "0.04554918290652606517297529885212039260089893374717979072674077076892597133564094826507860794028660136";
      _points[3] = "0.01191761343241559690974558695898597603002784725837485802027599304441351971793953552093495537698887493";
      _weight[3] = "0.06019901604807404660130951104775872423481025847493586386892954004541908963029659975623116469369904037";
      _points[4] = "0.6759444616766651073571505089347614715039952762295357455139412301626256578790308622295455518800017058";
      _weight[4] = "0.08680381281430125184491223517276793341846841416734091479841192293605468475240771493378858474227150558";
      _points[5] = "0.06173207187714812552262936719425014145287208036190213218470079750300542267782554988602355308971116556";
      _weight[5] = "0.1285743090181651457496530772577303833702586985336065153964167070111045190343947831187521473702406254";
      _points[6] = "0.5367387657156606328730951777118890227811982315666478711601841465166401511417696449330275943910494234";
      _weight[6] = "0.1321061511267007583321490050097555927283068703402401952281986304716746942938517327591629187622353407";
      _points[7] = "0.3946398468857868429619521050776075022149391536489841976946611563878829320916183985232456263028812026";
      _weight[7] = "0.1691142193816546648612911643310017367123791483004682190032143948519815060462764343108107374876334037";
      _points[8] = "0.1471114496430702404275994355798195021337713619059297805712867093259790600660861446700545255054338431";
      _weight[8] = "0.1724226005783520728566667214238285835326209744871433508891823477804675766487885763704506821303024848";
      _points[9] = "0.2611596760084562402660516580548457231986357161379567253035521310935009972624582003737324443405623491";
      _weight[9] = "0.185393787355446831689513983859421724537643612633309318840354734861116764003168534202354092520096944";
      break;

    // order 20,21
    case 20 :
    case 21 :
      delivered_order = 21;
      _points.resize(11);
      _weight.resize(11);
      _points[0] = "0.9747263796024796502466688135383708980845368176554858005326201789921787651358684645855413515511531779";
      _weight[0] = "0.002127334586489082815067761922450647971339436325800608036378943516449777205231547251874812699984002648";
      _points[1] = "0.9169583865525948532931346270180274177520051095629925713521035439862432832098136415299370694612456098";
      _weight[1] = "0.01208784192095955158546592435315376798873973678286821945884976723777153926935372997535984241012638151";
      _points[2] = "0.8308248996228185740305665439056567039439893043182143500186679333872078183180614211671796544755957774";
      _weight[2] = "0.03332724690336138483149424914765120772804900513036485126183239293221332762553574610457746434628575068";
      _points[3] = "0.01001828046168040584302472986780478481479194051621623866216912370277685746144514894811474690557217854";
      _weight[3] = "0.05073468137628285236988931703476675133207796896933092717229277653106864390791321026906916586123809916";
      _points[4] = "0.7222032848909679255633213078046109071372364455125913944559779818780897684066745302575181714890353345";
      _weight[4] = "0.0652830934276666920359077307795285077879127343290875547799110545738322739215666227754732791506949874";
      _points[5] = "0.5984972797671391832277207136730435902749187521976111511339511314695356530954712310305911412553938959";
      _weight[5] = "0.1031827213445951603861732834892155856521211990658746337177474052730046190656697225942280520050772121";
      _points[6] = "0.0520354511271805525835426957729643224471859250583818355555288193433032785128089556252838329676615465";
      _weight[6] = "0.1098761822657429965174933633313011358561393819756883634817227365336995079659568003680704346417901073";
      _points[7] = "0.4681376130895840420831103807577535932852717675509161657042498476028053990410676565350775613890232895";
      _weight[7] = "0.139063750316366099598101779267868198861848947191484699597473899124092437083773623133953772504386519";
      _points[8] = "0.1246192251444430737352995872639092292474441300880058562471871920162296059349519090766521215975420844";
      _weight[8] = "0.1512400961143739966427541096833209231046779325373189337898872562690835045663875992951588992175330985";
      _points[9] = "0.3400081579146651882336052338970175277313293398208505803470934737382842096120712309333935896431331419";
      _weight[9] = "0.163758205976126940779173703886922409929998051411988406020634300444537236239007794642416009985288504";
      _points[10] = "0.2228406070438378555078314534573627644117252503274297081643638173616062308369832016150585853516004854";
      _weight[10] = "0.1693188457680352424384787771038208637870956062801928026832694675642471331496036035898182671775944239";
      break;

    // order 22,23
    case 22 :
    case 23 :
      delivered_order = 23;
      _points.resize(12);
      _weight.resize(12);
      _points[0] = "0.9784379368341496390919069169169960383680691296676253661798930654904321350621424594217105164689234999";
      _weight[0] = "0.001550364441876056714491629023748274324615848140402517231572360221265942541320023063415527150625599336";
      _points[1] = "0.9289421012644110178488101551343152998504932414769823471037599293899243740926428914029706095801991064";
      _weight[1] = "0.008889615591336924645592291731656523264334512786299205998267553396394713293187392679750568752472830688";
      _points[2] = "0.8545525437649358807902119164056171284859595037395583869615217146999851616473022152580139867380827058";
      _weight[2] = "0.02487201833284453121496658611334714530755126260542143269983812777030176667500918269938718422593047246";
      _points[3] = "0.008539054988427419368664460877839802806090414566577746496257927301230364575762166797509842961307629987";
      _weight[3] = "0.04332972177374353464916694415595120758543212996143774483351792036632706037307065931531595605216654504";
      _points[4] = "0.7595988895252270537426025740434203419422064350885379264310222786423119973912528922496277727549814325";
      _weight[4] = "0.04975356081853086402501634458003176107706292549054632675888919684570712369316153894595850288044856231";
      _points[5] = "0.64960065027725499276629172334298057222565311827730373485571958964856442485986620008885607294565333";
      _weight[5] = "0.0809033074138272335212928485012913254284908033388081504474420876958459531768419460967739126481291571";
      _points[6] = "0.04444646315540772302546679878555276624130930378899710999139642043436028639661647795803987919635307312";
      _weight[6] = "0.09485570396075494026861836439417384912441834405354373442454022749260726809250625956872612646956304494";
      _points[7] = "0.5309508493128176706289302428968181393245082635016252048349547896722090314354827164359000778197833608";
      _weight[7] = "0.1132276874273352638874022103122425258241607825709588607721683748382582855487003673371838524124059047";
      _points[8] = "0.1068544908834766576341067704324992625897998143695000275580631125622836143405186814627639697793505886";
      _weight[8] = "0.1332135012533463962616689707039492301237993045862266872004033332675451141542576651800487628901600931";
      _points[9] = "0.4105450812014576824890343505593324118433186951909181754985565958109519682767226149737373217217664215";
      _weight[9] = "0.1402186799952601889918436100593420114476858105470553510722523423091126135591673604029597265238160539";
      _points[10] = "0.1921510545298540409910572562286133303827013670215218660373964882963368867384002033277468512639620344";
      _weight[10] = "0.1537932053600820125624089382247452165048916722672790101081421598961789423490551582621434158001226839";
      _points[11] = "0.2953808842625802216229168343760149059398907133108521080514580880514097551832904806231230987696368169";
      _weight[11] = "0.1553926336310620532575312621995209299875566036520209784529663159004552165437224464483364641941562454";
      break;

    // order 24,25
    case 24 :
    case 25 :
      delivered_order = 25;
      _points.resize(13);
      _weight.resize(13);
      _points[0] = "0.9813896349890121485602806221597123115526801027908002379955097186555535838880620308147789489545503322";
      _weight[0] = "0.001156113409872385703193022385189204618455050656599975054649145246648958439626729696480355938729999156";
      _points[1] = "0.9385244591007310123976333867652993517339853062062887126354508873721247374248021832126814047065480957";
      _weight[1] = "0.006676718501547543613220841284083742579141287031654765750719644999750581810915764860757199651559573378";
      _points[2] = "0.873694821306689419367714567131743891173381534920334759444696161547514405472868541853111673402239862";
      _weight[2] = "0.0188978489591855007323601730984825277398072170071017667796222649055973489956725747846467746142906843";
      _points[3] = "0.007364651026089321650691498413822343611205715616446000420689416452269750033894550997416319128445293114";
      _weight[3] = "0.037429463171230350386748817329987677463195653326885579415509956584359065159563626022275791014111276";
      _points[4] = "0.7901570282734374855528633324993759322704266136136999317134349971780526905331558640579365443870029772";
      _weight[4] = "0.0384279143294396412917909957274853493954585050845213350300056554246318753846340556589445192487208949";
      _points[5] = "0.6921010017196016568970419516876697301808911008718652877381506074556730863418738419796277914411356902";
      _weight[5] = "0.06387357432440629768476274231692273392726396567637467815805792742291004917213504197268100373444847643";
      _points[6] = "0.03839813873967835037683252486414168591782983413635468761241601179824278069140258974034999134662094291";
      _weight[6] = "0.08264057883967859695322341390524823284515157447829234410387722644326630504728309789009709658118130558";
      _points[7] = "0.5844439640213404555042208478109107062952661618107888083023659837678484044838564429563713070829009516";
      _weight[7] = "0.09199156135210478662651956906042682442879113791215881297685885117558806298728604690294432003559148446";
      _points[8] = "0.09259522469900263528289137543861635588927985865429292632366593235281921073136849542406090039759718093";
      _weight[8] = "0.117907875913294165072323006523922488540725339188477464752066853333436329261003962309016356899786218";
      _points[9] = "0.472584386004117725175094642678597272871548735684737639137060650545639928993354340136687675801761997";
      _weight[9] = "0.1182409626281846548385803119060635216477645343671270767817530063264325986532512918418359540320018567";
      _points[10] = "0.3621313972822388004086812982273215588635004488227823666951627890767765685364866146107646481156613177";
      _weight[10] = "0.1376310589751308344356757788733870175764464444515615290689142927534206737481584776849026461687874131";
      _points[11] = "0.1672510113915577314955224787593571163747337087390977895834969262324481399932617359780977489832830797";
      _weight[11] = "0.1394269365642887965028332599008539689313215803996770757259514170749411407585930292996487794819507198";
      _points[12] = "0.2586235407057625165897907328226910025245301373917701116571591768242959721348720274973743055115115389";
      _weight[12] = "0.1456993930316364461587680676879467103064777104195675964020137583090170105818763010757692025989815253";
      break;

    // order 26,27
    case 26 :
    case 27 :
      delivered_order = 27;
      _points.resize(14);
      _weight.resize(14);
      _points[0] = "0.9837752340986002382812280091410008568029060918346814026541382401229231239358663224051124039381821732";
      _weight[0] = "0.0008794274174943185095245122078521822019754611306820543635221058449937077708215836466191607368411296988";
      _points[1] = "0.9463027000602753835334059434247240449122575138455164975479188348405641933767500076215855613747667627";
      _weight[1] = "0.005108202635375307895958999219885338023800341194130592644971481918873169565255964058559811747742715242";
      _points[2] = "0.8893428088195155396908716609464895647037628629053267599145054482375380565684526275834413083786664654";
      _weight[2] = "0.01459296826642524288681984453495518538081081230683288195407175989264044277989459235431320050562344511";
      _points[3] = "0.8153897394434746419730742186120575147090134055115116514499564217599632405912766985454621567772925713";
      _weight[3] = "0.03006460748785728700681742950262958234619962060282172680123539669179027622963256575707868303499798465";
      _points[4] = "0.006416760792818456810820464094507178865719839912244884307238769932733545613705239155655121904187687092";
      _weight[4] = "0.03265350864519367963889885870153317340972173478361002456864218835784085024442850788249598470811557747";
      _points[5] = "0.7276764528892646854360267279903316966165601685246486600874809495965456531104679399309294019000621421";
      _weight[5] = "0.05084693081429752423013979751491821787681438824769049239677309253558218964169264456977882426851555228";
      _points[6] = "0.03350140453201314003596392857057248161039076925284236707232192332100661384915949406912586179668633199";
      _weight[6] = "0.07259215611088738637530423764370492657108112269853959863122175065021865096017202301997584723508772513";
      _points[7] = "0.6300366883704039578844805941314332791605030321087179470245277359365694220786253960307680873297618343";
      _weight[7] = "0.07488619291797165331187660365377253958575162997750359965853311053036376136149071602224720460759622726";
      _points[8] = "0.5267378613398730320537269448128829953760927123999441876600624391842836631760001928071840738368501546";
      _weight[8] = "0.09903890904640600916187235867150676110280042407247668375164802867487908835414687742741451294178579331";
      _points[9] = "0.08098549968195518439245130773998218722766514758665499507829939127797017196531825081787486655370778227";
      _weight[9] = "0.104891907003833491182163612325355902630923882710021642880128189982150297028945256249301997973770032";
      _points[10] = "0.4222946573075702578404089875181026958217938762273438789639540713852576268236287646690911714244228904";
      _weight[10] = "0.1195711180450631684452281183371739455866965354227942932369779043707771685058862101141744024798095759";
      _points[11] = "0.1468048676812137299236601652607991515599694654279756227180485513313137055587256285457460550167373603";
      _weight[11] = "0.1264260511486584068850582307158644869441896337243628225912745291094341360195650397288853205184837878";
      _points[12] = "0.3212717439889361744023403974130354496573046310098509725155244153528428571119004042632189220394104758";
      _weight[12] = "0.1327847012521708502656427173025549628480833128549141521111606655971088192656782192878509397656416219";
      _points[13] = "0.2280842706492579915346440986199429719415777248320505178336090146170398503780540680375636284189205411";
      _weight[13] = "0.1356633192083656742046946796682927954911511002736194344098397958433474422723897998813041094757195334";
      break;

    // order 28,29
    case 28 :
    case 29 :
      delivered_order = 29;
      _points.resize(15);
      _weight.resize(15);
      _points[0] = "0.9857305452631742252659006330591292421044806623979681396367496904534811104340037194340828859918697385";
      _weight[0] = "0.0006806847682757921219050495213766638432680058407302207119346460095765860960776864024700562258866547623";
      _points[1] = "0.9527004099058333143380442075242620935055589938201492599119746533434704857023258451913238950513425218";
      _weight[1] = "0.003972469386290076082067610229152060080164258093234183168970372439783118787506178115381153751505928668";
      _points[2] = "0.9022867006793780266312385046620090802654876855849468717160511280017608939616471254566098257665163856";
      _weight[2] = "0.01143444478944235234324930059485362276155780539908978755489501360681769092103144487510479479673066532";
      _points[3] = "0.836430960605610123975559085654183196614405051627992133778977423021298990485129486291590400663182545";
      _weight[3] = "0.02380838071019515768606037392049978041111467814177297555284892510317273317213807457840075998316796784";
      _points[4] = "0.00564068897251170975750646657944420096608410698813114796797833513821814157573636404891569720358967909";
      _weight[4] = "0.02873413924342504603822660041253805338312894456953019000237612541859506016961128946212643705469219694";
      _points[5] = "0.7576647390313427119970742777402853179406886187590936481745381257951925531912300645820920629808513943";
      _weight[5] = "0.04083261854523967138238199054130899238084842965133790112559698218356527355006904832983602017392245969";
      _points[6] = "0.6690151950299598765386956390531395651245327979857527236420750144055549199665133052913040313820535802";
      _weight[6] = "0.06121953917293708160858361757949451057101860352459654126809960020356064378300880593208989800744638434";
      _points[7] = "0.02948229864794248663164098471800370918700961303166077760161299352098320969659464315137326588996548668";
      _weight[7] = "0.06423808974993183175709533215289588884744112148800311203074357885220757249757941129839863550239944708";
      _points[8] = "0.5738891609066858806714538552375264393339926267874317142496528265661645824810184689905478175189410147";
      _weight[8] = "0.08280147036884515645762630104986933848692863219976179565650568989405659185694148889272203873424612482";
      _points[9] = "0.07141295311515884005478390174673491912187290234227435678431701381106489005946195046185073236066259622";
      _weight[9] = "0.09378327988811985135869114109359384457615020825902727102745231221097976938006047088803797585845547739";
      _points[10] = "0.4759423084632348605725889920158496815427420479142534143461931573336140130566014455167924185629638753";
      _weight[10] = "0.1028247246237729370608003387427179543718483332403108120303957336121729678371306599559686414960307901";
      _points[11] = "0.1298310255535910559712545380942899123177230784713915452688927991403297243171614954096840860975794594";
      _weight[11] = "0.1147976510138825787492378322328278794932624818571617498887067215859317142102959221744686929404717464";
      _points[12] = "0.3789386886469780381065290091427738514254527443330112900124820663975192124536679674713512968590311795";
      _weight[12] = "0.118348384119425863130042337329175114508728339622021249334756378356496508819680628536993165372220157";
      _points[13] = "0.2024927550501040475682199883202304426029145838857816183098197713593869872838287905637745131407654636";
      _weight[13] = "0.1258362132971938191853306984611028086637728409087228064297723636579546705764893008808467616699069615";
      _points[14] = "0.2866060862575270599840260454843964124631835183282258747277172597764764143673373926548361027887495962";
      _weight[14] = "0.1266879103230227850387014761385934876207673172046994042169455568651290983423795896771549684315259543";
      break;

    // order 30,31
    case 30 :
    case 31 :
      delivered_order = 31;
      _points.resize(16);
      _weight.resize(16);
      _points[0] = "0.9873530206260416180311559031679007912251798676684086442026613475062814838402808784348941153083800942";
      _weight[0] = "0.0005349873301110723536352523245214688183617068853187298053447754895460255914769305758271994969541214465";
      _points[1] = "0.9580244176904754545449593445542902781690561530886972767565858987751500797120765811025149504454439451";
      _weight[1] = "0.003134376947191639406144801392810125165152211379977657619913840594889257190569195251860266967518853567";
      _points[2] = "0.9131083765371412746295855467032689982673591902958463102880070958924077633184989381448279078074159235";
      _weight[2] = "0.009078464772277270136442222357225691316200205613577463083584857434992460933218018083501741086092773742";
      _points[3] = "0.8541381477752106336651136838193234409326728494243068253734695081123194081450149725457651384431831747";
      _weight[3] = "0.01906833576933187330993392764154659000664170074848288047274653307098419606424675728205551148860085042";
      _points[4] = "0.004997299663771921042651149601520690335334381543416344377970522255874964157558701037502647102439618306";
      _weight[4] = "0.0254786213146683694950996917591554882950068833129658279912640220737138513709595935845618250570916986";
      _points[5] = "0.7831225539648680838521817825620535305797128397296362805179828091518110236513200121261822163769397743";
      _weight[5] = "0.03307916871127158700245048416620955670443497800101336034230747234827543543117463085957742175622968897";
      _points[6] = "0.7024801379250410444548069755376171424391608550242998874533600580057788358037540611975107319064165735";
      _weight[6] = "0.05031846621294008117130791499383570158153393032155337021668257703869079487755627644770701989152686714";
      _points[7] = "0.02614351368139405197854932338054296839544549585254593258969286943447829808354691926416178281901416681";
      _weight[7] = "0.05722490518028629871511613797483697079230632259783211879752488731784247248602820192649149147829524039";
      _points[8] = "0.6149571518764895174896408338190829300761737909570376040266234164320457869812106383069644402943986533";
      _weight[8] = "0.06929563315857159820616975574746178675946381337997363992181349355292028244090523248488698582693559141";
      _points[9] = "0.06343094558383674549252822277070085989944232720053606329921286336606196501991941696906214544072557158";
      _weight[9] = "0.08425886231485656951503148108375679459878568927192553127356020255912965879211860283525552208869890524";
      _points[10] = "0.5235341160251683205174701650756566635860722410235498499954471423511414451699874777100902273256248828";
      _weight[10] = "0.08799476437848784634696283460898074168566203452803298141048012151277732409770913018617800056991931691";
      _points[11] = "0.4313243435956253750835922695827402886099831559358862798400496976431495143682652974446555198615522437";
      _weight[11] = "0.1041282756876131675099467043785466919999001988893057566387403573176304031195728572957688903687759438";
      _points[12] = "0.1155984375798159401789236282473972563726614701242300531764409420939787630288591298296722238684111472";
      _weight[12] = "0.1044571888079182947270193577860579511982476687312989947927842773279309587346572216043331398329162766";
      _points[13] = "0.3414679275478230686258992979386936719113738330035523847360437885913802004557323404561019734950136269";
      _weight[13] = "0.1154377592185356472353639909359373445130799205578497513133111318249085177414985560302496131357962334";
      _points[14] = "0.1808705596578836662475733912556982106123115303246260325696821028817277573264066422281984062600090246";
      _weight[14] = "0.1165084804197116707586035588447860117666087389169987223931858385521171238120053660291409688664210766";
      _points[15] = "0.2570248078451708599229442395592698543456357763791818065543456950821702866951437507776531490026073371";
      _weight[15] = "0.1200017097762270141107718840043310847986139968638932139267556119836512373163034295226044021116885655";
      break;

    // order 32,33
    case 32 :
    case 33 :
      delivered_order = 33;
      _points.resize(17);
      _weight.resize(17);
      _points[0] = "0.9887140406322437514171214022529600950271304358332938882155721604826076932154206388238562326534443377";
      _weight[0] = "0.0004262325784138671616503014825668479867743121463983310760858304095888980890581472393557710822246507172";
      _points[1] = "0.9625011978233500412504607753885055612059058670805919300838487295359170197761774966465922450143861371";
      _weight[1] = "0.002505366878782441497821305040213450564573948855367154150978343268848357634079495184968727608399159802";
      _points[2] = "0.9222430345922984084871073282303817691602583776161059845144196175091317355129889510768256352598660848";
      _weight[2] = "0.007294460966842812890068913047567504341965175593956839929686155659396138028717360227340619459117792835";
      _points[3] = "0.869166059567413619204446498011157536480619533973801747094055147008674628966944082007489138202985139";
      _weight[3] = "0.01543284442961187739177684553210850040977377913889605049895702539591618751800244624737646088996791658";
      _points[4] = "0.004457993567787391754506229111546399964633760100259970537810725491458494250043598437019664865493643768";
      _weight[4] = "0.02274540622639378829776020880683720609452057522373976015749508324031731694387040746972125365570310004";
      _points[5] = "0.8048835785249664919991777013970255022373475851134620892027287774778381435285669046560052364431526214";
      _weight[5] = "0.02702739490460156181927791662098239956927108947038280148990998102655235785834616122857118941751450445";
      _points[6] = "0.731348952734051382133021495562975876964288241933596559645743754150107521905228731408698776571450455";
      _weight[6] = "0.0416065560205907241200257327515462961439659897769936343927590006521666545011746825379533316882700652";
      _points[7] = "0.02334009412377427396702152820768312299586060057599419863449974659248238243339757550585495829405487255";
      _weight[7] = "0.05128485584041035837150041049462227236569515810109611130226859683533715551484088425680168656439029542";
      _points[8] = "0.6507965584533822647314874073231465774368335045672017460161248195939594014514835415159009295305527969";
      _weight[8] = "0.05814904817541010112637471093584722632635723649505078175048544545500447542788986279551396785911403471";
      _points[9] = "0.5656739668866343319033069760096456365875201180074841733261734685045356633266844286988014211643520509";
      _weight[9] = "0.07518465097422447606286399704863748886393605930789172672958010315085190595784826875016684063030466313";
      _points[10] = "0.0567079687690782395327133315565206422583954294330082911813093706572985010525054793316865221556378879";
      _weight[10] = "0.07605145765148480040294983401333088847853799893124803854611256634704675720143211718355596447759322621";
      _points[11] = "0.478567596853079588783710462859367863464895919649049929129470687367069564027548762072173649770694993";
      _weight[11] = "0.09095558079828455499487784832842234327421076718008184235832962158876271346851796676218008225388408436";
      _points[12] = "0.1035554329351970634134912269613124043655029097199118685108784305899757515572621444529640256077589927";
      _weight[12] = "0.09528373874923688384115041853141755745633038829194399052580502788189156712111849867133924841409385054";
      _points[13] = "0.3921241347220956580336194633319030935711764025114615789973484145740342676368815150194126405593319517";
      _weight[13] = "0.1036194838585926665104294095256400693128383841028677293915780879742991691522033818310328703299843335";
      _points[14] = "0.1624600034281365499816295439141031838558059790103253735306759523919908694781359490868358657162134059";
      _weight[14] = "0.1078158633350549603832320404930530506583776814863800678782279266510495293543282695089808637986145332";
      _points[15] = "0.3089701177521959033175242612862631293729470242289113159247135612658365232010381202115837653514093201";
      _weight[15] = "0.1114698358471210991542580389815065276072464356895427892969110466585885649118705952943517744483555478";
      _points[16] = "0.2316321257771721829467972257383587479080211677883964983117694939499389815368349381911564356963581668";
      _weight[16] = "0.1131472227649430259739820683657003705456250202081623505248301578043822513167014548107893476058445038";
      break;

    // order 34,35
    case 34 :
    case 35 :
      delivered_order = 35;
      _points.resize(18);
      _weight.resize(18);
      _points[0] = "0.9898668482025971344167630227759617852272654029332944782218012796457954641639004909483002293295752187";
      _weight[0] = "0.0003437381681963917846247430221834229151499287042287230354055143379188235978579521132163657479768314514";
      _points[1] = "0.9663007519456325424115067464906798893423212721801663890681129055831478702436903498571145506943067162";
      _weight[1] = "0.002026050358602094250494341820341870894120024561864795036338823580354925264367517227275244576909932423";
      _points[2] = "0.9300208896996932164819585047276942532417932534056115051608547073927014042784861756734769306165351191";
      _weight[2] = "0.0059248861288656750073070124596837593021079220492247058775169782719872717029736487292831561213573021";
      _points[3] = "0.882019825362079146731241208862299348005417555808720267548968016151212864669297713515695332184984095";
      _weight[3] = "0.01261207776476106746655648532508006599729513787362061969061111331011139156523293135970609947084018862";
      _points[4] = "0.004001479383867386797042719910270824223541185248785833363554578344319893757114842618058463407348803735";
      _weight[4] = "0.02042867887008126774453513345708525680111295405537645831789221858363235004907653637524376483250420953";
      _points[5] = "0.8236074297748695658739488546206220397694931892518864127892186510351045655222244744576037075797895574";
      _weight[5] = "0.02226374019481872490578598695715605901312264527880759493159497248783660222780139439098845774611394999";
      _points[6] = "0.7563771934061506267981673359097779706473518228163447251511697288815637982124887651626427336664155865";
      _weight[6] = "0.03461660096179857963094037301158265977500547563449518843396957076139936244796763506359293284799136368";
      _points[7] = "0.02096364839376647799513560098656109675689180176538502182710065123636384918467384831554500962763531465";
      _weight[7] = "0.04621270032675413386257866238629064300957438277868616878558323293289918331132386077257775663020718931";
      _points[8] = "0.6821630391136515650188220799815272984812129529984549136808308873845014736266989488992730818190698119";
      _weight[8] = "0.04897518000258343319573971841628213770242132719001940867089608917054120707937976989292545511549928993";
      _points[9] = "0.6029893605598320721374807041874726334761957597253021332090631742614856848258536813319527445372951366";
      _weight[9] = "0.06426961225525709848147580633301085880443436756721415851562729065246516504496265169885498286161075816";
      _points[10] = "0.05099404158789055396677492129985342752684335179502102250490757627054764167157590973686635778722014573";
      _weight[10] = "0.06894223784384404993007739031698519886588775153771160210566885018965190752564322224893633392985120252";
      _points[11] = "0.5210158208707761473198147915854717855660664902319620429318729520457293008516289285224828683060695134";
      _weight[11] = "0.07915832457721575745284593825289506100924953969440499641376678369347764830926340546224343749330271028";
      _points[12] = "0.09328039592854495077760905882606572909110423169403601965545516113954878960271296675572769974433514713";
      _weight[12] = "0.08714781414928617652436330187061168404379158056036702876225120391972824949607113158995664181206534451";
      _points[13] = "0.4384784492241381176518542603874069642668262016685327878789060389076575892412083497577428502906842642";
      _weight[13] = "0.09216480198048256152417399078564414852612846466652256992046258396446590593706414236053909750896569121";
      _points[14] = "0.1466701036776179571516088297346119926828719790587607976177450052287675453102203350213112764829923106";
      _weight[14] = "0.09980445383540542778220444771221204607299051846682882828893450936727624068650930424980230859564698864";
      _points[15] = "0.357628649976634629398327142983900163551554823411966631545931014342118455385001575208686365462093356";
      _weight[15] = "0.1018338577127481863631259923308642099185514417373884497748896700704506385950017111137663314704100197";
      _points[16] = "0.2097070395888429667218817114520340564344572337129713950314960570502750540556726532998975043202670298";
      _weight[16] = "0.1063846692636713200524475540357298948042757460509025466150822041706738793410034729395308181691385946";
      _points[17] = "0.2806717900601716991068192620345454984655482490495543795697683718559155121543067476743790509001396303";
      _weight[17] = "0.1068905756056280540407231215063610225447807915923361568235083905351292478184997124115608137022023352";
      break;

    // order 36,37
    case 36 :
    case 37 :
      delivered_order = 37;
      _points.resize(19);
      _weight.resize(19);
      _points[0] = "0.9908518052709556853530948352201172311414908971100306236116888056786547010228099804847460306449291637";
      _weight[0] = "0.0002802551883567726748812555744779639105600352061968937989749794735813128057127028672314734203440280795";
      _points[1] = "0.9695526370802208854719287862322660049706018326703098706378843584104484087310020229969934667704093052";
      _weight[1] = "0.001655761521847964386692006035428965858679000056357516012475017722076239956761833907883794506161951596";
      _points[2] = "0.9366958480743650805439055020819450266811818650579229027664901891451477928206324529848022077423518401";
      _weight[2] = "0.004860183424086561415136332087732184813912903332909763493482554844577771785083994880850628451944158735";
      _points[3] = "0.8930931349818449707509811545649148473623623153254222496159769165216758357705561673044346695221435769";
      _weight[3] = "0.0103995626565567593736110930883662168930384206107188660197640952475440944449729962894776242764085632";
      _points[4] = "0.00361164281855689303445321012625198346733275355003682919557113405867408349929295207867441611737690897";
      _weight[4] = "0.01844807545006615338353364973844063664514747348633002796850199039649780838921192974783628927072788796";
      _points[5] = "0.8398186157087110778386362944292882560999767507786887653784723935849407017581430396000219565181239941";
      _weight[5] = "0.01848218385863319552539537554057223036019964756805820620573212876783093453134742074611622587750882251";
      _points[6] = "0.7781842229767616142092996470420758791283656925578678775853071098643813559091198697527204996713931532";
      _weight[6] = "0.02897969422421944931400246601007177204686871789749054254495145220324571113131572128329170246403961399";
      _points[7] = "0.7097076516539023988437467831116355144608909392408906399894113065110659853244124588493665962726797404";
      _weight[7] = "0.04142334512551560975967431967755079490752620840476902467442180073660343747997340115254631834842068448";
      _points[8] = "0.01893183703158821725026452431694923674614045524658723100881095660938384328017838051860341840597562064";
      _weight[8] = "0.04184930350395978096289045666597507923015930768805746257353242039038709944828752655956749265005342344";
      _points[9] = "0.6360750448792708946910910570981647668668019198973285696987761671558681881849944225414546581423684885";
      _weight[9] = "0.05503611628869595628296228495903234773834971955306329246189976450730557322385402735173501701009562429";
      _points[10] = "0.04609793304843108357392477083545909375906241693422215752403930389795061196209317861717874813163785794";
      _weight[10] = "0.06275255057146579770871362891521873929256827500121891666402911779624971524361366764385547386229422249";
      _points[11] = "0.5590994926490319878469279758790814850485694130830958106631220505575721013709915928328659605930323349";
      _weight[11] = "0.06879791590381478285911941087185040133275238686516501251070694318774386308432389393107853548035543575";
      _points[12] = "0.08444722278420982059984790045116954757568547567342996475773948377116464751353011539561005675988539905";
      _weight[12] = "0.0799247400979834838805861528846334314674922993978160391753764141223543035502626214065807498002876862";
      _points[13] = "0.4806763935785519026332213524827062607958913951805210382735109679392374943149106385409942481778506352";
      _weight[13] = "0.08153774174367337114460345968332885877015622313913313374058373868512964935174277352830164497093084712";
      _points[14] = "0.4027367861650770951230470111048776348626646611402175602798726241469139422734752813325599363666955167";
      _weight[14] = "0.09204397143227682581672576212135660932951865767707678899669727185145202547081949806407328350372842929";
      _points[15] = "0.1330361885580987754240874239752163178462101569942577515312839921107421010353389269684892715246493502";
      _weight[15] = "0.09246985633715682353076157026438268785806641992726473058335517773221312455376698448719205979985072617";
      _points[16] = "0.327199800763811715728429965275660215695471902297825977016122346800179335288035110115459307288784813";
      _weight[16] = "0.09918209293741316028263210506706355271369499867043289653925746745730565272014624896429591950124037465";
      _points[17] = "0.1906685949047633510874746648871937910511869102030339299609855946583176259568932278761873481665619608";
      _weight[17] = "0.09986827648083875910656821167754631038635897016436543739205281535304647362910941203114996053856106275";
      _points[18] = "0.2559254034821029602520473972952833166965225034685666607613445549879376542400004376190936134395605969";
      _weight[18] = "0.1020083732534387925915104591369712164449503353535754486442048495248552091996933451569357987499299783";
      break;

    // order 38,39
    case 38 :
    case 39 :
      delivered_order = 39;
      _points.resize(20);
      _weight.resize(20);
      _points[0] = "0.9916999557929327307665436596947020094146922407257829898363762060484693209882124325386440915297526987";
      _weight[0] = "0.0002307638143513705802967255226568830728813167721599840524365336414500605445638183205419184402827059144";
      _points[1] = "0.9723569466474369111847018716646485313955816199047026627731927463182820924001386973341816730256379103";
      _weight[1] = "0.001366124552171843969035439751076010937012975665488565633903154123928917136910100459323476024770590956";
      _points[2] = "0.9424655423631863386908918774276637741176541559385663981945954132521152784422837129268702079654087369";
      _weight[2] = "0.004022915227928156013814278936824336762072286332632338071325792455668677727129064099489345807286851259";
      _points[3] = "0.9026958717934536922763469416996700772864999425096913605427629927201564197787843225600147491273022283";
      _weight[3] = "0.008646438225380306267478104148579112377200533623295159410282371065482011056328697434527181907858069684";
      _points[4] = "0.8539367530358904570890043916180165250991367585634254004379927018011944789694603521437745068010803997";
      _weight[4] = "0.01545533586010292574715613428317953854964217039480755935175135440483625462586097291289321958626061925";
      _points[5] = "0.003276106669050098975264676112871143292010168497029644767295470063831412161584194743610327964052659495";
      _weight[5] = "0.0167416883525451139484695594692113303959200115840109757199624734967735024433026011320234271381241498";
      _points[6] = "0.7972775083365946877021888513752729067366395533700328215630061593076170870677993680779536516217368242";
      _weight[6] = "0.02440809225336020855759740649158179130555848135630839155224086550001630535743462622984150349854465053";
      _points[7] = "0.7339838582356594497320271932958407316824886943041261173702937687882678060193520684331489222685668062";
      _weight[7] = "0.03519413375841203253537225731014733812107557483384302032295579824046286874151937628916098565550834621";
      _points[8] = "0.01718121814525571373824770463158205217142310650921932699389301827173010299694629239806929714009353387";
      _weight[8] = "0.03806993892740333390463550463872740520842342009670349282847748189119210800461319599436674582927199561";
      _points[9] = "0.6654696989055136479537295881338505673772460184966543033851700597919629976818155341141170411631585467";
      _weight[9] = "0.04725059234709778562613272088316633264786049061137085249821716995453687692356004132430763173471373923";
      _points[10] = "0.04187143111776519524423463414370851114954902307898488691386863470682049070344137006251506996053615728";
      _weight[10] = "0.05733647475826119260703896626884620663676526982142598197751665152278167937952506465377762486070349003";
      _points[11] = "0.5932655334835064879673930865443734208473977411399654892597462260744716869678127565393306479732092832";
      _weight[11] = "0.05980348368525802609816497837917858372547486798828513804350498569402473230677222080215249105521630064";
      _points[12] = "0.5189842887035737296184117608302417580161348370994725645140664538072682185064509019793474604143752166";
      _weight[12] = "0.07192983830772549570812637571959705220454253379516249592845826823872807811447074214345608253045060851";
      _points[13] = "0.07680083708962197048187052301994736761573663220191864690793950376336940712642192742790120232186627601";
      _weight[13] = "0.07350047967329571176034002983707970547786941802561395491718754226714603265744811012378159064912127635";
      _points[14] = "0.444285286963011162128823917835975050036359774906195940140501796031417737745668160330444167600005532";
      _weight[14] = "0.08263541363333147565166589034452447111897790526008740772996796592380070257693533775950888460291073922";
      _points[15] = "0.1211898673236760656176861522945444470235806268943235898707887850377131524410713389898296198872403467";
      _weight[15] = "0.08578059167595640842829204758039989126835431719768784417396580841619485004243385901000626956881311921";
      _points[16] = "0.3708371805843968964453220795377124336991024955666204869798357877359442742262916746260159928230296167";
      _weight[16] = "0.09094117788270695025052175053988521021573682596634589761784828202602528063874365566272648430490295018";
      _points[17] = "0.1740471126355421652241579341996569921877681033069868901852878459116461179764358286536618532558350224";
      _weight[17] = "0.09368338372511565569498576493650134822004762846570875646531322483816870359335260839464910457532484731";
      _points[18] = "0.3002806768359501643662584187171734631746719686192409655675227716570747312020196669966322653788992448";
      _weight[18] = "0.09597092321988782503051231642150166590478722336093452405759351080479348502148876405591865563178148165";
      _points[19] = "0.2341918863135921908944557128323043352373021481231570747714734150082081622077654966849128615343105212";
      _weight[19] = "0.09703221011970818162036374853733578584979674884812765964709076549398887310760714319754736126669081831";
      break;

    // order 40,41
    case 40 :
    case 41 :
      delivered_order = 41;
      _points.resize(21);
      _weight.resize(21);
      _points[0] = "0.9924354907256214774937902793889982068789303884718009223638209927180066784787668474833283570905445554";
      _weight[0] = "0.000191723737059443657959199685730487354781103587725215652416642420063697623658594870138319440832039897";
      _points[1] = "0.9747919756603656530791520912867540805522533015938938496488658734735577229804897977756749790184306923";
      _weight[1] = "0.001136997053399528357223582471399066105620591183233813017156494435682540599458716110693253354979571245";
      _points[2] = "0.9474855444063973466860989716611313948903221194844454580667087781352119091878179384063695290882740173";
      _weight[2] = "0.003357512043133831072552673187562964503288479122657296229103793587294405115801504672333876098665852311";
      _points[3] = "0.9110742658026157747796664327661934805098614945934874284421480344586480510586007787502760981037640813";
      _weight[3] = "0.007244105739489879730472547559442240697420720259915659077551736989091842220673176735262750458582496436";
      _points[4] = "0.8662997589709565970763633043579206958620698193352277530749704236585637715961211057848505289659337019";
      _weight[4] = "0.01301319484729121067081350259836615564509889406165673029724426861833434880054116162097542564135199251";
      _points[5] = "0.002985237283213062741888784075749833348045897190182021426647111448051836745590953162187136553707655404";
      _weight[5] = "0.01526121181304637819034183537343181870586287942279387814026920795825460055220015001230074094371099912";
      _points[6] = "0.8140736165126974167889441095793418834761159091940745540915800538406752152475818572669301867705564224";
      _weight[6] = "0.02067841951594062532766545282048113895201409713863530682554154662668730367463374091492579251825178598";
      _points[7] = "0.7554590544496869862658499728148629393663862148485365820478410117499734428055421838878873979671459391";
      _weight[7] = "0.03003974522638556952704078489267777259843073958271775542411847529124306280115798397937637514899445391";
      _points[8] = "0.01566228055757354733289561065567830149720101282930379057740690982898809746455700724957349161137445402";
      _weight[8] = "0.0347758521523900250906201851623707590927008222558555613311917759618246838587949059386947611441063847";
      _points[9] = "0.6916493150129622572194466789692474731114378954421946863393862533447191774980898542170077714513614257";
      _weight[9] = "0.04069109877964301658407017730425226266443064057334065145095136833448379998485753079799217710254713125";
      _points[10] = "0.6239433897212819474963058147440920154900191318154389436290443886013853942344250394844038511295753291";
      _weight[10] = "0.05204609359179111023564632579998986927183950203292324804344689812665144316827079944423657995726457014";
      _points[11] = "0.03819828824507355334483281939565778780322081882037253284478137692301839452272816351601955509121448931";
      _weight[11] = "0.05257452016640661293744751166188692897194515113241003199215036965601069114006596457477516802652630106";
      _points[12] = "0.5537195807282935914003656124348565130222723633112639658363114623393879406517479598116624690714085946";
      _weight[12] = "0.06337990610025468075352666693255656013349124651231552374816444219192430946831498393294160099075286409";
      _points[13] = "0.07013961906232579813984265676375811407081827897927155972627053849656310064145605407077470856671992207";
      _weight[13] = "0.06777358068880635103031781043749696727813442757543512272919269504359828524130368130679642947198108584";
      _points[14] = "0.4824074446124388805353185218595824144467997109997394967544461672573758804548396608944152015562769533";
      _weight[14] = "0.07388402529699877110380641152857474527467150780108552765426171096663124369742378311614318387497559488";
      _points[15] = "0.1108366733203635022376253075861617420191222518457438320529257958835099421591933038201169995724621575";
      _weight[15] = "0.07969195514279793288914190000566235267906711260491304675619638962584196774176642443198237391267458687";
      _points[16] = "0.4114586915619051989269753361265125049694148578387329380612416947570578330099506998594987587756143859";
      _weight[16] = "0.08272952079399523470880740580838362330379464284872694528732063439370860031512300475525677462603061616";
      _points[17] = "0.1594611294440652502638138083655501810579538766130618360388682958278037659580503571599755802371923706";
      _weight[17] = "0.08787114127030075492971967145810458697850436666177532008944289193939981177542132493146261828025422332";
      _points[18] = "0.342317632958730793723481323712457505166343984781374969599613768908520216861182272658072990449954171";
      _weight[18] = "0.08913374937230921373396964638398331645759341581488079946582408064396578278281966817037315653266913572";
      _points[19] = "0.2150231853580202850809121676459173588900222007857657740357006632538302506890640907152055964899157391";
      _weight[19] = "0.09210054144651500414815597125252491515932996742881640264899141571621140700823572973382363663710533364";
      _points[20] = "0.2763917790937831724096862097630639456644117270400405937135134283509653312425761670490246263920613148";
      _weight[20] = "0.09242510522204482532070073767512146817197969239818616413946316147309617242947716994951510527304012945";
      break;

    // order 42,43
    case 42 :
    case 43 :
      delivered_order = 43;
      _points.resize(22);
      _weight.resize(22);
      _points[0] = "0.9930774850443482149030021066415407683406700298179706308215188462467044126812424398542732069635953363";
      _weight[0] = "0.0001605964338749016320576856292150734027974336746659489676629679245638257528017707162633356339579309951";
      _points[1] = "0.9769196632371288671781665711370362045685576491004758259075059336129642443913384619385342626927521243";
      _weight[1] = "0.0009538558113180135180967949786628451294240092743928687244237285896188821328575349981455723556774242151";
      _points[2] = "0.9518795932297199145233254132304692539088438686423388255790172833977314296065333707540227994344743905";
      _weight[2] = "0.002823533706278848565916530037911878629982887095586678771104423447725510221470260596622430583204829748";
      _points[3] = "0.9184257249898492632792699442543246960817983206223100233229591659202425806838473116664400173192555422";
      _weight[3] = "0.006112428226300807468928605022472388819840529336780360990858784903836597627090362080718578428772948567";
      _points[4] = "0.8771815974654200209935832382780264667216854819433063264149961682215358967027150316006842063229545824";
      _weight[4] = "0.01102775020425528202183274932690576622802929805904276532381154234944322175706675534281853900355524607";
      _points[5] = "0.002731446008884229684008970450320001444920091810195930525180269991442470544358606232863648791137992902";
      _weight[5] = "0.01396851222739562730764330994005642798820870305226851204432919119548361416787182679620322866610583444";
      _points[6] = "0.8289156136217265123540054985427691593398783968413130229560818673737749864709777074205767676513685463";
      _weight[6] = "0.01761734488022181417634750650161074169827888941368967387824436676905266460390992162845846544979252123";
      _points[7] = "0.7745269160648226353202027384109920682527303908818411141565719030087724957529183987986099954836780992";
      _weight[7] = "0.0257584605627306793926964100933613725492722872259953914150712254770612504454578414722046723976962161";
      _points[8] = "0.01433593348369970618530803928505257182212734984171995141756688554596877547440774718470825927907210741";
      _weight[8] = "0.03188810690955699372913185825261865705830584729624107779763818757645318375465544204740947987843934266";
      _points[9] = "0.7150286804747624026121578393379999446389645236341253188769096134374679986116977432704020454213976699";
      _weight[9] = "0.03516003512030458548547005431414484593424269996086323158449180253002667739460805295412856717443142857";
      _points[10] = "0.6515292548958144740358068223118511349859101369629558312595962074831187114090178549434212259989474758";
      _weight[10] = "0.04537845719632199076042572155228547303759643411880068270661964657070462859342870351180007030550233198";
      _points[11] = "0.03498632835121644938721881407108470789540507513413332008873819031943272701440377309817494943055717373";
      _weight[11] = "0.04836847334378099951774078646756125991897967480632796321673948363274069201822403812450461165062074718";
      _points[12] = "0.5852115179512991297552453346740838766873451701532765634475564569305673634168154853640549882370619951";
      _weight[12] = "0.05584574164688526249815932491291670258280004563995038841006871240856953599982233845476300338102841803";
      _points[13] = "0.06430264113215888253127507139568606483527396467455008276394607606723427123735449200295989192425551556";
      _weight[13] = "0.06265519399875045578481791711936416627645561286020844389093385854076882602968762518293824437104395458";
      _points[14] = "0.5173108459509911200513628668417419502531014399509647860341897330139076887981516467821142472826215626";
      _weight[14] = "0.06590811757077106807977571305735299366400317729192485529773531632140783267376844390929590547508218283";
      _points[15] = "0.1017393434521639240125822659379428899539853633989816895418881106050308024257778517338354719506687597";
      _weight[15] = "0.07415410818640572896643467181854132802159376843867967796198737741804690263271070220679766274082477725";
      _points[16] = "0.4490921009868173325138719504239347417475929920954648897808863573672971601962552955877951121911249076";
      _weight[16] = "0.07487223293386003847932596237778164765909771195087018622881954379418589205789644518583498915989155589";
      _points[17] = "0.3818260692567502030509512762811186856943928877507787697256756013761460030692112995057041549779558298";
      _weight[17] = "0.08205559156388180327653087723778992847221561856887365139092586395278825727586388000965819474762431428";
      _points[18] = "0.1465992001576654169265658426695235179279442290125604632515204687033228653332772641236747155787629019";
      _weight[18] = "0.0824448098128229051541582393875662137076647115837413320869169037065961050583960349723017507169251583";
      _points[19] = "0.316765788710447271834211176023788565585917218829176864381597468997832396169947236122444167801337943";
      _weight[19] = "0.08683750029083565581666905153333353034148761155627255043342898156741359986662248660638659974313726394";
      _points[20] = "0.1980466041181826148466050402800147983667787135049020201401014006434161174885707857036810715432879233";
      _weight[20] = "0.08730240757260692599058627618965695877333537373682736038372387813522711622922491115184985621378186379";
      _points[21] = "0.2551232069716869695768287350762534865017322609522133051615515472916441580767357518665803492792871761";
      _weight[21] = "0.08870674180083961237725395424888980010638767505799639849446421318828518370656462205089634953201953275";
      break;

    // order 44,45
    case 44 :
    case 45 :
      delivered_order = 45;
      _points.resize(23);
      _weight.resize(23);
      _points[0] = "0.9936411423413659674234674659492144344825859906238375139346624942288118730536279398452978995101742923";
      _weight[0] = "0.000135534085630299773212074130897584210836555854564225333161803433610929170770419163441050799228018816";
      _points[1] = "0.9787895175170725588787939186958919174534641597824532080283251852183454120155341188680323899069674147";
      _weight[1] = "0.0008060783183419481302475769328811150712121287430918492847770345087224901752876520422652114035579145278";
      _points[2] = "0.955747055076380126306280934995655993508546571972578475189971588106363915440947204061462001894897211";
      _weight[2] = "0.002391164993413535831600994583419511700235568916766570267257880249998309203933376284348101463868195296";
      _points[3] = "0.9249098542075925823337164109969201318994696513183952026689198527018630611553347105313285453711814395";
      _weight[3] = "0.005191620446910720770096011274932118364042720186345085236614939007955783549782982195562743151370410214";
      _points[4] = "0.8868058750607934334740477882285871206071403541849894413037182530711360933825476533262438961100102982";
      _weight[4] = "0.009401868666227652995952585963231501422382957680697780965957245463094744102323209704629371613850600187";
      _points[5] = "0.002508689638982744438582834305084970754465513041215795244037291698106602509090989047144538885452310289";
      _weight[5] = "0.0128331652253125979400788588633991492037855612500533267579485452992396263751800578389440168905250927";
      _points[6] = "0.8420871815760147938272551090762841119895322905806887532216879812775912541917310769974367310218997339";
      _weight[6] = "0.01509008390394755517476464908179904728950585618281600061596910970327096104697896113737910324026950532";
      _points[7] = "0.791518958392199164999544811561899563969866530494357902752851291892239872938757884419906943099590211";
      _weight[7] = "0.02218746826207120887276263590638552621253197931251564408631796147019043169238537869081644237786204674";
      _points[8] = "0.01317098500036888781833393883008497304237693656498066106398450987552457101458753605359608128168743719";
      _weight[8] = "0.02934304620092188218926113600741607806739210817537199870266151443933950832690670503975771066297699378";
      _points[9] = "0.7359664575449968693948098166623482992411491974356738064983977465191447748707008794380155771341181069";
      _weight[9] = "0.03048748451352573060772721176350031611003474117711489554566270549461388710349331159902545415320505057";
      _points[10] = "0.6763802055359521297445541267501844773125729751061369156714561779908754921014857822086096522112308808";
      _weight[10] = "0.0396551893481249125925521086126432747002257718640553587940071945094773848424573489581704970305004816";
      _points[11] = "0.03216172768263549326403367565653550535205766565201664531712686624400665820371098603813869334727816456";
      _weight[11] = "0.04463725220786037308362066413240402086136904820699921434316677932141270933111474705923954412447090065";
      _points[12] = "0.6137797438222284322478251318001054000017788712275714851022029844218004813706509166663266125837282715";
      _weight[12] = "0.04924611206265319667827944363701807174968086942310183494453035969494685072370452468029153544157500021";
      _points[13] = "0.05916028461389076523322206577362019497788250568779307045784761685757471784484460194699384188422236678";
      _weight[13] = "0.05806819763322011970374782113924425761404511862778324479824299752720919807911566279375387723149769095";
      _points[14] = "0.5492361859337143986849444709434036999595634258787999588444642290913115681454981608358155754321058537";
      _weight[14] = "0.05873345966894180966241572944644661616634652469095377698346786561882559594662330923115818784810304391";
      _points[15] = "0.4838538912019967973430622916413376995836676173698294055646030869616179182331776207634155618518804048";
      _weight[15] = "0.06754184722435728497520002182184314434614082127218346806093570515182043965457234703866461587667979884";
      _points[16] = "0.09370523422563984366939026810701599431294843355379981255080596536633429882747373537128397881326481735";
      _weight[16] = "0.06911669325016075584493212610566610721140551761560671679530417625630597260007129822813775191577520333";
      _points[17] = "0.4187515692045311374092315829147009424821192511291422675616536437335683699790579610322750663361326695";
      _weight[17] = "0.07508529186083901414100526577407837545431900256520270901278341770173066637555355144434418735382997458";
      _points[18] = "0.1352056309863808460458454746251433160911708193841602999666708950632019186174750867966318879969589279";
      _weight[18] = "0.07740045437700328926473449453186946979485005699189929147909285069627000897494280716076551491212405294";
      _points[19] = "0.3550431384266732981536948763163021427209776085086219647490204456653280019775176349750919633016300716";
      _weight[19] = "0.08080690215257658597452762845490596703525596328546181279008243628500936409123153800589940372707628206";
      _points[20] = "0.182951434776206737817241219053163283147422248322105739279654822172669012612264918073669777008318145";
      _weight[20] = "0.08269256057546193715477130820235096515571599625521525349385431798507764427936998623641731548676776034";
      _points[21] = "0.2938186667005872290547424363576361134204043156282958233734911798438694506857100888924860114111920557";
      _weight[21] = "0.08421756232457493979943437980297802638058106035661088138746759718641313900343550501435144093388206736";
      _points[22] = "0.2361257194699659752033367975673903519867094069780877665480629132753104255091235776405840076486321074";
      _weight[22] = "0.08493096269792264883907527383068975587810407136558906032073556299546435535076532045263371654972207912";
      break;

    // order 46,47
    case 46 :
    case 47 :
      delivered_order = 47;
      _points.resize(24);
      _weight.resize(24);
      _points[0] = "0.9941387002099847972174529494354186447065590111257385945879012558028220919933208547206036697068695813";
      _weight[0] = "0.0001151730150479458384071635595253101782832122745104808509747143553195202907771103803048664630273115494";
      _points[1] = "0.9804414867720773047861990092929623254654564518007672132576640373798768725183629974386659808406771145";
      _weight[1] = "0.0006857923806901939716180130215329527076359172887024981713091355795707735117444618081210364335144106147";
      _points[2] = "0.9591684333956145359195940133146757910921505457443845505930704566821066595074815881415270673833622153";
      _weight[2] = "0.00203815713912692007459646347769836203946352713265341526734571099668110605270544423185729335343259772";
      _points[3] = "0.9306567200768073264940897342948113540892147989736239490329954181172965522690414938590459685654063852";
      _weight[3] = "0.004436613641500169169439699970626442930590561207013584324589174385384877629658784768911216861600074852";
      _points[4] = "0.8953562946217610669903735651020598427994962565161247360082353603807290907387866393285046179471673542";
      _weight[4] = "0.008061266812448580930088891626091521017798326749095430281313277537958062872952727474091695627913290944";
      _points[5] = "0.002312107617798491569705276671091089554939384003636010189709388318905051457029892184514494087344005534";
      _weight[5] = "0.01183066055113336862806942240007326328245558099447927275162523552741007390766368641044486302691611349";
      _points[6] = "0.8538239525472523950102126950475975286633013398103204851603925633645574373545504247981078805449901342";
      _weight[6] = "0.01299144166781244007855380199287793161149080700512316783535285734348566786945346584013675240596698465";
      _points[7] = "0.8067147162308662079759883230462271215511214289418775696507626148867661530416063674514532295042286124";
      _weight[7] = "0.01919585570453531090274182547445749150555233627807191180519025749427489117067745137550248266139141968";
      _points[8] = "0.7547715409190971048511486978937648589061186652744929259781655167672301711625351688732468834021431278";
      _weight[8] = "0.02653019230140020249207268704743023175850973695203784071226564499171372408835572203998397885347122954";
      _points[9] = "0.01214230377107489705391618941072912260522755162446019471499380137216042202948348504762488631035567119";
      _weight[9] = "0.02708890824143026572037962662152288020969476966472863417825282202056481771333289850444085338833423305";
      _points[10] = "0.6988136087122555462016606377145350834461598850036410982928344624206350632284010299704447755398053868";
      _weight[10] = "0.03474229649484084003930890647846262727505108642173711331754141432035930539668108322663152396872809195";
      _points[11] = "0.02966481421406884694296518092415020517648541895905737943054284836662555853198029459708727505457923553";
      _weight[11] = "0.04131359852028912070813348612469458121266906681977047751086422223751155286109440455542530956212070502";
      _points[12] = "0.6397234134973043576554117727135736996646600113714081000045059910790721633790546552645982027501322789";
      _weight[12] = "0.04348472766572340728540928114789743818624545599387243885741710511492122452733704265550252406972611373";
      _points[13] = "0.5784328451129381173040996319869945856313733674576909278189693731645225384582334961614709864014439181";
      _weight[13] = "0.05233393229745876141906451197180871793300976215540282985419030015323189126408906128503865664752988069";
      _points[14] = "0.05460726328354278129885634528658109995675907857338212819561910072319464261893667297651857381196832126";
      _weight[14] = "0.05394596868921663524498068262844092364170052310862208007218011372940229373250922674094381645827344836";
      _points[15] = "0.5159084936202979568506211844229575689363706436725780992080644753405181129907634992160172026059024785";
      _weight[15] = "0.06081487403303229439557250461246857543106709458728555540542244478846987123597889141506562545922541255";
      _points[16] = "0.08657678275502653153027885149201366204915309675322937558650613592608210237006631190380162408379504711";
      _weight[16] = "0.06453135870842410635528940758432413674737559106054908567625814834380452190132723118159432526647738541";
      _points[17] = "0.4531364059378609233872602564908296475944846220926500743387614702917419726601357431551427286510223685";
      _weight[17] = "0.06842960472039024618212495432963431108894080844633652827051493472714512862008051584998227091418043717";
      _points[18] = "0.1250693120998313816827247034321147372716372812643793892831974422340660561775264779754430133711757073";
      _weight[18] = "0.07272392358209171859073020012272423331634752635725114961740036064699127019826765310647657118990659075";
      _points[19] = "0.3911065354271857628058029229759407587117961441488460253702401794353555304627992294123975242415039216";
      _weight[19] = "0.07468800138191237704937459456995169435294967932534591746282115187766476994517745985562126268100280594";
      _points[20] = "0.1694778408374137992122551210880916091724440900194513583551692099521297695569503211773284187174570824";
      _weight[20] = "0.07830217864471200784132989838038854530001015874197726701210669511616739254100083028981782478774985955";
      _points[21] = "0.3307971297342992989465449797634122839351353239458986043016484038687065359502901031392280699179553766";
      _weight[21] = "0.07913874651520938929265736761457077631574365663020054012563532141424833258155611098929166716363521104";
      _points[22] = "0.2191020363269966008052502214870027886228146700884203403626969975224363594600835115547810175625647987";
      _weight[22] = "0.08117812499761111793897603388086616924056250529426903044903261905158249863418553775020821290326759497";
      _points[23] = "0.2731593030949704981198326346716482638665286879359816866038841088473610512662532110402010110389662036";
      _weight[23] = "0.08139860229396257985108057536193088271685230951096375019039633824613643145339319826460674182521286602";
      break;

    // order 48,49
    case 48 :
    case 49 :
      delivered_order = 49;
      _points.resize(25);
      _weight.resize(25);
      _points[0] = "0.994580098039975381755943258134921196515439243907115241892613222040274966787806323038254950411999966";
      _weight[0] = "0.00009849406172470012342729183797120306729289956825438560707512493759046505877196757172281017650086300047";
      _points[1] = "0.9819080873346961325077074435259613225499801670479781693750962994666519993115924159471265473976297682";
      _weight[1] = "0.0005870930138403858080781133946229403539078885793604901154230653455535909040354642990632189297837364007";
      _points[2] = "0.962209486590731189772863397747711003487131531065813181451688745525844129958953618722182068233988584";
      _weight[2] = "0.001747720324216249475087491502293789694397139287420886663505338741268344649234561021604669851838969137";
      _points[3] = "0.9357731085313031293882544650031356312195798060607631882567272915711012342389978233465384997918124043";
      _weight[3] = "0.003813096281420520842348298710895950881889701039955631763288577889908654722745077399684986333284637478";
      _points[4] = "0.9029847330954237846160108102144816242809611079263960417211087101890827959775348038191523331937712815";
      _weight[4] = "0.00694869076994824250564297958061441939352289609681812839617731614595753371500276899856024923923484653";
      _points[5] = "0.002137754840779325097003996068484341170531133944451123784608428716465128312889554565077424114622343405";
      _weight[5] = "0.01094107579169813189091237608942257612915731472352215860492901940875784817684822085977668710227725507";
      _points[6] = "0.8643225686575712512890930964464128884912645871039346858755335774412004904375538141581885649622616211";
      _weight[6] = "0.01123893942176472911521814402227084965277093149641017025250777628933241674291632070615824939422379614";
      _points[7] = "0.8203504266385679362480414025046644799692216902498877451708436721193771528836986810945627036059209933";
      _weight[7] = "0.01667844746417703482858827412105202654768663139416267562768610651187442182435611008344612749151113714";
      _points[8] = "0.7717095332090876532772702662299137017534216024796653237460220724084526447410338907367806228629369144";
      _weight[8] = "0.02316874597448142681430272573677028827491415078621799535354766932626957753146747980664577809025445712";
      _points[9] = "0.01122946060565248953765964495295842160878607386165047422524781380016346040248689425049555083510760924";
      _weight[9] = "0.02508327722702107727564330652194328699205195700415177187291626937632732713366479790668583552899807848";
      _points[10] = "0.7191091887702756756924733312759952703610235950003264675599094080939261671384587307200102973531914237";
      _weight[10] = "0.03052084060846490888777912318780060035451395536472057323180285253178882915878800370061906778391131643";
      _points[11] = "0.0274469434643197743434582952393301677966795058332544771415907730879432148015830814776531097816784999";
      _weight[11] = "0.03834144667483376494444168127629636943855168654307775524429254616965643468194663566289872000674802254";
      _points[12] = "0.6633164283801916080438663597093166623213491788613272167696983082588163829549425343365271477378754117";
      _weight[12] = "0.03846345091061473349290245539794099303708019282297091901740137152519600363961583008523285646670019196";
      _points[13] = "0.6051448381551349081424173890238120465852778156899718864521872811406263759015006314129890759192133067";
      _weight[13] = "0.04665650137559238100136333265315206043659187299633210330041980122434126791481360689974380076448028748";
      _points[14] = "0.05055738036921262563480593409648928639639291900566926165094194152128925730424342105114094576969514026";
      _weight[14] = "0.05023107977579624293082489939776848612795440206268521504827201101988163471721421863245982233173798446";
      _points[15] = "0.5454426920332588243126070891910049145712573150611219268116870762412938483414356567846858208870956794";
      _weight[15] = "0.05470911337993017133325658954591537464613243821693582754945733906555848787274909343811964787857264477";
      _points[16] = "0.0802242209123347788711806562294006865192884691392240487497176541792428819362495039574470334376226373";
      _weight[16] = "0.06035303547197594011536946214697428562244105735504644592761780204490024094524008923007047324841406013";
      _points[17] = "0.4850805823554158825739775389860063675732738097640718535822201240883097297180151158721545179097262209";
      _weight[17] = "0.06220107820158806088435333669253889377963299096493770394973335210519773180746305069290850138698745457";
      _points[18] = "0.1160149645874870172347350473465606669489106230158662308693922678144886136045272672526553037082963898";
      _weight[18] = "0.06839537544316108834152713171531975770585381497544037444937248176128482598116938100169841603692543401";
      _points[19] = "0.4249387248171481696883001024393147385589320252409908017977547745824610905505913984042249884129209462";
      _weight[19] = "0.06870658133314383697685351362085691413583117735597939494713400804125932270303523200365795429917671417";
      _points[20] = "0.3658941229846370226364064314991338752818897598016621885592227542838233793054347295626319302125106143";
      _weight[20] = "0.07381880949267258745570611132264679808177411201634040263123836073740074140392720781241131139297762215";
      _points[21] = "0.1574077383886659652193159384891105328541375646502171946705997212341715684439550613338558276683796734";
      _weight[21] = "0.07414640177550565019867457680187590050097479701658588964064176822972214718382922048913127448484917208";
      _points[22] = "0.3088077795622951038979119439836161009663783922166299606375840033527997031278586274863047483670254866";
      _weight[22] = "0.07717401233298538239701017926660146653703606970898668982214027556915412179838143641951278835213681971";
      _points[23] = "0.2037989575831378225336879722401727700751661453631751449300676446592974173952675347684620523747703873";
      _weight[23] = "0.07750307846489530106069001626917005366648185167101180936037628557609221967072401671463450488288759469";
      _points[24] = "0.2545121408770102731752042678534638511633337808460910662787207479083865625018202584499175428930839519";
      _weight[24] = "0.07847361442854745129999858918728471494155807095267460162304348042572581006206020856357340736457611768";
      break;

    // order 50,51
    case 50 :
    case 51 :
      delivered_order = 51;
      _points.resize(26);
      _weight.resize(26);
      _points[0] = "0.9949734758572125109018548468457757451414034454994678437134746777377314759592836642394933873290978458";
      _weight[0] = "0.0000847266482218448156947327605447326126419659617844272871156905786136235122516774210387065414626002125";
      _points[1] = "0.9832159998661838487495423597867820380401895721015838753714698965929400840517768491779043505066538759";
      _weight[1] = "0.0005055010659316268156697904469713558505999011355121561471933639284915004498018912965831367132020459454";
      _points[2] = "0.9649243392355685769676789331181850486069916808216714189009346206348469238729501303425886192745964061";
      _weight[2] = "0.001507051270060215245738339727124017471225049056873612094515045979327154650350622172691802201761831085";
      _points[3] = "0.9403473057218671707575661924897942312565963618065724508702617539552909102894060455499272532250298864";
      _weight[3] = "0.003294701834427150802711378133094103566373633324556116068118172306506898075038472954763116221312803249";
      _points[4] = "0.9098175190772664572577288936685780032938885885639025695186218563884849263622085581336329392731539935";
      _weight[4] = "0.006019673135257074110480920880712994889898064197316878936261920311358339469987576574531217903905751702";
      _points[5] = "0.8737479163770055563444293398713444395647730795686451952308337238766361425385557764556171897935901199";
      _weight[5] = "0.009767577246988349844368959326074245339906130164224783443389859320911296477027153023249454065509989329";
      _points[6] = "0.001982402312500991974764508701509203188187092356310070549948036260509797246427442856641364318118786936";
      _weight[6] = "0.01014808420232600024203421407891864326967813611225317519604953710526452069416772253977839448461609008";
      _points[7] = "0.8326263048793096592840319901487043552909483798146004051450267827213551566378150192788626666368150197";
      _weight[7] = "0.01455065777740560048945432725678785020079291621240239065081833184010255621019635602390937881818659981";
      _points[8] = "0.787008796159314796328080238209286307636016143142496025622674079035016921733834146837825179233227587";
      _weight[8] = "0.02030423177222357942405312178653612755525415648826535986135120681968192455152752689740341633477985469";
      _points[9] = "0.01041571203509252666821917702931014674935479485106816524423187191810390241276843270721704469819313156";
      _weight[9] = "0.02329114401400434107623960101019748682844868035669047120616072012257778273808340621085543544339633781";
      _points[10] = "0.7375122949172582536693195662187433097563287951254783157564549381318449761373581277895857265168695533";
      _weight[10] = "0.02688756442258594394198564943536074963802617244572964250768720667333181166040705692347132345670597557";
      _points[11] = "0.6848061597563768691573930360166283266837702181638087861103877824608012560472566171090269983928681477";
      _weight[11] = "0.03408916470242993251882218894046125122731292371714041110875776292446406522925454370012819778710050886";
      _points[12] = "0.02546814775045601344292075058542701375019841643628081237335239638580493646438840089869787286535769335";
      _weight[12] = "0.03567383035949472508322253846200779250258506124560617922629226954076677145218050153633101412079701784";
      _points[13] = "0.629603152646366832440005835186433246405811585188146038276837837280437272150104697014026598810722124";
      _weight[13] = "0.04163624742448221054690511799845617999254992276850739950519913819788930854925306643839091326449477419";
      _points[14] = "0.04693954797272390029719352115915356373546076220882119542989174060489332587033482373906263198125120149";
      _weight[14] = "0.04687405429551426087558989633323650022463453467699547900364888632785840215419132950168073015892539337";
      _points[15] = "0.5726498006750368846698153034557769759301843942142236134513678722424631571284058108657451973547353036";
      _weight[15] = "0.04920787783957516399463353490332616402964507354307016190860555769829433495204703242645409835846820773";
      _points[16] = "0.514716300858142001351707261638654109705083087690772118910357707639424905325977021819699527601195918";
      _weight[16] = "0.0564511112660067597072396547032695132870542650221711623908710568510712801252163799195090529486065156";
      _points[17] = "0.07453996747497746177748212306933832256427367540970293847144712393640101788929532457190961305371464226";
      _weight[17] = "0.05654047670425408731673641746840444106706145938580495870768149053927784423957084294480749076126356119";
      _points[18] = "0.4565861046963797540479864485503725667356963030172069689574101221860311846558745203443032208709777164";
      _weight[18] = "0.06299927337564799294914832905905277124462503427963309452997012853782168724233937070149924372893476695";
      _points[19] = "0.1078962587148670518369933864179128680363862543318018393308158240698289232868109968676399249029215776";
      _weight[19] = "0.06439218521754601961609217515415748254965335209980546776078885523102830281793937574743462706467966926";
      _points[20] = "0.3990453234002412501528182579168397671593845939181776667219899610514800606114315767563476820928747503";
      _weight[20] = "0.06849140575169568012668800722262161522613334377457403128300937582927520679256050458344419628226694089";
      _points[21] = "0.1465573689781110622454405645211420385843833471460570019307330150135958433471094540487915029769819494";
      _weight[21] = "0.07022960671117586974426525058832575750953055446936506488322864597988955028307342935889618929244731548";
      _points[22] = "0.3428720970842849252151378642974238623794694294290994447908012269211766838901167147393952220069469325";
      _weight[22] = "0.0725918327712018624120357190515451543007959976782386099644323142584005972169684717387584764973049203";
      _points[23] = "0.1900004870599828336341439787909794085126181077453390929451879495109536533280805490705145871629269747";
      _weight[23] = "0.07394209946166916222101129200752939221868094362783113220849632853398411916937608256518092603124973877";
      _points[24] = "0.2888260716927312263060031147583258288008503288275055379968170057607358670390531602234574905707601279";
      _weight[24] = "0.07500879353237672763699801406961978229108936240432004642829627625630132640321505130936349085986904773";
      _points[25] = "0.2376381259328170562198557150947490838125062796023926838503683108907578655346968932790673406258904327";
      _weight[25] = "0.07551112719749781844218082919566389510580336585132778769206085830750979488397455548961364118188574334";
      break;

    // order 52,53
    case 52 :
    case 53 :
      delivered_order = 53;
      _points.resize(27);
      _weight.resize(27);
      _points[0] = "0.9953255513271093328270351894495473119057794466212460828361309213612753533892573799919314231415102235";
      _weight[0] = "0.00007328186742973457248973346335268348308990106749721830402804514884874852544364092321383075279342271722";
      _points[1] = "0.9843872802327865221402703305050865376477358992329912305682706127051502754664076249624229033974971323";
      _weight[1] = "0.0004375835695954694319402968526394878093805906978934431788809678901563370832892874754776959120609792781";
      _points[2] = "0.967357856993813442888042181474701065240585349524088001841956352807017098269912180578703569993125112";
      _weight[2] = "0.001306291162482041307513273595746611017270220411081977254624897447679861162403842854671409547310733369";
      _points[3] = "0.9444527826987507331425260090411746078705975423460296253295198573755605731026031630850456677387944581";
      _weight[3] = "0.002860989938171968740611001933779543816374542989923606744174802748622344893560754537563466895557173069";
      _points[4] = "0.9159603411903557702727824364325821830316077077386156250540469597358886472259235994667255020111350392";
      _weight[4] = "0.005239419741905222510689162974228147278566274534968597513495834319549298869840982032689155040662882629";
      _points[5] = "0.8822389102341396454689826313057027389226267678942236210056160455752391145785184091546650419162996677";
      _weight[5] = "0.008525852555960638572219657461707102521891573539394917046403114188820346919404426896027012171696186572";
      _points[6] = "0.001843386661593831967726735667295828873915982082832672961302707423046245066116804281541879869808804072";
      _weight[6] = "0.009438203890880110866596413809031958726344004381082942643778752283009119164009190109057284600952362998";
      _points[7] = "0.8437125821466905369938778855425381743397595579708781792466494145717162173438121723567149172814722983";
      _weight[7] = "0.0127443068031079317715688761451132541542067222744958632051824594229015519066742950552553740091615511";
      _points[8] = "0.8008658592874873234732464957552331150349938591747462274480585030882443351844636275401613601250526774";
      _weight[8] = "0.01785496844943601640277750879058008805396662109216816766106464135700233982039264716056288080389367592";
      _points[9] = "0.009687231019540805273828081504282131116359659467549445267187225423223113523010002437844497609237991749";
      _weight[9] = "0.02168341697171634922387206163071664777223232067278973251502576675723184728219216643152310340730796864";
      _points[10] = "0.7542375697640191565673740509855886563757234218511268984625872592197338373290508090761113687668744005";
      _weight[10] = "0.02375402799044424959072051962268325181356197297482915729116896189554605021009758096115809530581689383";
      _points[11] = "0.7044140944718857265433052486560377972151930169197974524635302295609988027848098312397552342521119597";
      _weight[11] = "0.03027696861193742610784335894757796436342078243942527942081998530055037186894711078030414144043462203";
      _points[12] = "0.02369534823915010708382497244256481068013762237691314340450484701623746518298477536252903465995659874";
      _weight[12] = "0.03327121392996553082051253960656141674676698664874091138577924743699340286248666375068308662950781324";
      _points[13] = "0.6520219943065595128144520218202029835324140443758028088226666444218422243992797923412452670120753289";
      _weight[13] = "0.03720516474612843252115408793185275353855779065005451754273434428797531460701296701493334494925037368";
      _points[14] = "0.04369473580455800013769324464294019749014271105473332584282951242378903272580157799981535573499100973";
      _weight[14] = "0.04383223890274716207783270394301581492732858579499438231354191010417070821260416813703099811250239746";
      _points[15] = "0.5977201313878155000196942168596513335913650222028782052701089676472197217513431621531390052097054438";
      _weight[15] = "0.0442754809043745166049102553444756242629834754947539739688308925406328335470728344353699778944724549";
      _points[16] = "0.5421913837761862949497505196736063188110717433003851565440307389535776130912578939384032088911835582";
      _weight[16] = "0.05119240661403538109314247413068615838127744479416697841527953461192940260522878214085058664786929483";
      _points[17] = "0.0694342787989322199730161870599743899193417310335786837684089594535236674250451492247500562398937346";
      _weight[17] = "0.05305637157700611567035240177857449090592886836998970530450787053641364840432593332954674885802999604";
      _points[18] = "0.486134058031581842105811479741619256441348442651950033915572669570835846369697411190512406608564496";
      _weight[18] = "0.05764213229207180802657160281800379487874937184851651202260951686951263830209716610394437458473375141";
      _points[19] = "0.1005903811326853915190140549903467621805094580706385252308216095694597532629310010567882974571874852";
      _weight[19] = "0.06069078747570479786231324288739386744739844478687997246810594496612261624138048834339131455140341535";
      _points[20] = "0.4302531076729567979697915582545114448017590910700067673138678746580049425247712359442692580026425598";
      _weight[20] = "0.06330786957011047808854565517611624075329395117374875437813393453496000829664673633228191742678929595";
      _points[21] = "0.136771268210552437602568374864889972745034266593335441275391608114954920387727316437892629650041949";
      _weight[21] = "0.06654908535523464685397561098642480640115961409995553567285259367625967934405564418116203664782725719";
      _points[22] = "0.3752512679997629534933730456435740542694401655843067372579497841123207581560234471930509217275150035";
      _weight[22] = "0.06788565307649292039687283320238157402058107784817118583358955398507924022035164383119891786003106666";
      _points[23] = "0.1775219573659193028130614393988634183199427689032530418019253526001223410476168743574185750257449093";
      _weight[23] = "0.07051803275142590627456213690666551450110300183953213724808652522368240015081698904312404196825072647";
      _points[24] = "0.3218202187671672377769064975778236252489272904134530562088575656239167866863330675121375687111015968";
      _weight[24] = "0.07109983236886887427029839467974307139978913310686388388211605126488499602691446213807129528454306465";
      _points[25] = "0.2223299911830712808191360033542121533705911233623428600494451493718258335612207931646668848912206942";
      _weight[25] = "0.07256094481011321558801623950042687835571243590410499523542589298533471692607778934127785986264937661";
      _points[26] = "0.2706318858403828388174545619009036764776417627277516962633080821607300256186263524972127095298013223";
      _weight[26] = "0.07271747407265305475209795588052125266906429056397565154975795821613017654667180666213671766173563337";
      break;

    // order 54,55
    case 54 :
    case 55 :
      delivered_order = 55;
      _points.resize(28);
      _weight.resize(28);
      _points[0] = "0.9956419077642228317186491333620060237601315295415473070854638905269220407116028222638890083449209743";
      _weight[0] = "0.00006370515996210101725745472702265633711758913990764554459024871592454748893659112280483407229406835385";
      _points[1] = "0.9854402875829232562843797204417416195238244745167805643345209779564325262374245842623134551401451341";
      _weight[1] = "0.0003806839593599654687052937172487546861406951983143054441628893654176073429097708717496854771009674265";
      _points[2] = "0.9695474769380218769795841255378286564895236407683444524251818691481329207472659134792764782657673718";
      _weight[2] = "0.0011377791456507986924889327557193353897988937145668760114411400073408539511318751097684318098934036";
      _points[3] = "0.9481510589669756248379883268157639950428963847697689099425419930439997189239613345109477892587155246";
      _weight[3] = "0.002495982237871979415829687616319526354929321484971594260093162240535500992872031481890968421521032581";
      _points[4] = "0.9215021099473594085155151704718151363517054432469130506984103322769692925488804599027244231343314117";
      _weight[4] = "0.004580509469313366317241966253684956837737283433524900914903528095852603465920170011166099239052318532";
      _points[5] = "0.8899131284723934956831712532221734523372783412412214239234061344184586027297876948955008948655299972";
      _weight[5] = "0.007472731568327629262425404229139219420008809551561161327362666088823157856139752051538235243301389832";
      _points[6] = "0.001718495293402246663028020771266791644996181934602356641243498668963609900790262554124227544054489556";
      _weight[6] = "0.008800223579860048483254710294217191577207739024953436339979561240637942739941017301399737983542058875";
      _points[7] = "0.8537544904322088788247775513811542988294457872776482108393252112089107868125245581262654586120792931";
      _weight[7] = "0.01120427189543885884005076223431923448359865792254287286501113213756952844083798362642400838278667982";
      _points[8] = "0.8134501334282394697267215578375188617234481770369277012202582476084865180325716182203592738059608096";
      _weight[8] = "0.01575357142381088974813226281442771906887412741280410221144539737971025231278995461878959887619881906";
      _points[9] = "0.009032518495310017290182668008309766335460710175829955817301796886950012957313421273553999923511387801";
      _weight[9] = "0.02023576838137988786034698670252521582177125525959502980263720470161220865339795485231134855413136611";
      _points[10] = "0.7694725945042181706805050432690356903413932244153720708644567415131536687406382160956998961745973101";
      _weight[10] = "0.02104510391067328185606724574426733926381029950552618742473734044634105412953922386528522423178877086";
      _points[11] = "0.7223374729826939086395173882436445520337460324133837205062443405405843577730351703929806948350872225";
      _weight[11] = "0.02695129894362714574317820278902739133656214753061143720194269756412480787235284583042023250023369184";
      _points[12] = "0.02210098135778681137268521021888062944151160946598760331796165999691174140377074554738617759820391624";
      _weight[12] = "0.03110015822865166067702923886015083025462579664580579398440848573178798449726498246324159018595777494";
      _points[13] = "0.6725973867373374963190421178579525574571588976574083160637357387177511124421386108602402867292366295";
      _weight[13] = "0.03329710179283746617377097231688107447881161015071885848544979051240828473437080881621446821160749512";
      _points[14] = "0.6208354938051186180751604988886875212206555915139963242977997641728491315993006032194731774639848879";
      _weight[14] = "0.0398669733284307313096721339861435149472677529777038992004750528535172531348461975711478042333117905";
      _points[15] = "0.04077361101977503091299474371167607706934898162520204845715575724018978323744190358853092513413754222";
      _weight[15] = "0.04106881180888533341596419244898047338318591795943706620487407038350580428826353390074697779662723614";
      _points[16] = "0.567658655663528963950549089025851521052663287662634927318125089113081431332606079713178298077963132";
      _weight[16] = "0.04641401659297863618279998467239187373005512892102633459543014117149358423998773507108652281038679931";
      _points[17] = "0.06483185036310752409761920639076661009926122221841610874216905587622670223518452033164935524580956556";
      _weight[17] = "0.04986722172799528536062300428357175719538303706187497370739264376729336818031041386760448700580612527";
      _points[18] = "0.5136903224747328748359169275644776550261521565143655052175059751887984135439312756239786212853367327";
      _weight[18] = "0.05267081444046336301346320191574594298873507545356939242387535251298683116224294172328249432628441329";
      _points[19] = "0.09399372568531336584140604037988657514003928824741309138398524913091673982081934491751314695582119002";
      _weight[19] = "0.05726781728496770116342685381854171257294862281728752208595617722281137028532049290933995766813740385";
      _points[20] = "0.4595632237739050247007580803181932916401376476628329857646448103515031096132724631061051072771519328";
      _weight[20] = "0.05836147977632291693862247694575220416360419006726144133894084241127940580809791871084881643492680216";
      _points[21] = "0.1279173699497222880332522902374298487321410081872785108652567404644903241925006868210433634637075585";
      _weight[21] = "0.06309759998920903832871619063187736427798328292865043490361484313506251495597716084182017491112556288";
      _points[22] = "0.4059119503245874996847819872096119528855570149194244408537244840158077666547928989884755351269759843";
      _weight[22] = "0.06321436026746541740578527862238867356580627473567945958614016390860714467272442769773655632274855485";
      _points[23] = "0.3533655141226461443509711091964390610724843762952359906320931037906887192044490676408869047345885822";
      _weight[23] = "0.06697480576198529947544249860329464644901197190434949442692233737598107738389930962131631795027128428";
      _points[24] = "0.1662050715215077754955928759549225525500957899853919033389963748850263839788521736378389887243452743";
      _weight[24] = "0.06724408184431729629610348227194436576417121590563488018244433962007116416697608344776265973965821892";
      _points[25] = "0.302539973775495358074098333008187919125959354053583216851150863022968872658500709858348412122672375";
      _weight[25] = "0.0694174006753446002943627136391517107293962502719934382621097138969527028293570715409689190762229163";
      _points[26] = "0.2084079478245644898876042894881013130324364643445421872994684928640539779603323923616045542186026246";
      _weight[26] = "0.06965864122232914783245525515766061197702074092320849650604718467156459693423628053637574476087616474";
      _points[27] = "0.2540312117051822502779332060989567717949333472202278170522577722830524357606964327183922476911471108";
      _weight[27] = "0.07035708558254015342678361194760470294443631209691896475761189284078684747935547051565534476561309205";
      break;

    // order 56,57
    case 56 :
    case 57 :
      delivered_order = 57;
      _points.resize(29);
      _weight.resize(29);
      _points[0] = "0.9959272163607104691288374259807873291852593765446743146044815163863520054377631604148207633157846463";
      _weight[0] = "0.00005564241358714027532095053065803486490740943017680132607960936195006065033342071382225621345431696057";
      _points[1] = "0.9863904025392899117534861248015055941531051693629358191149649118720756782810516399238781644834428962";
      _weight[1] = "0.0003327279866112555094128006597084461188640953367772790824749440720953263498256535625988508076668608904";
      _points[2] = "0.9715246308559920866035488013575234119830975119551380701750238183981258606107602886980920135470270639";
      _weight[2] = "0.0009955114404107457036282987011420741036488422258616618973463593330141214449773470206395792824078634067";
      _points[3] = "0.9514939456164770559729801920265220261323300561844336714391207835992703432662113799732175447073914194";
      _weight[3] = "0.002187090029371519934764961921673762746149951990276364790288993358680005697151259428847928785250727178";
      _points[4] = "0.9265180152719407691275609266113728355764496137049103876779217996365555765482396657211416405901523585";
      _weight[4] = "0.004021182485231803386534230962943425794757388828963288314425169192269667107680391493129668817354327049";
      _points[5] = "0.8968705411002962316766114182292236819780119355812354874912319856093777036147736123027412055456563799";
      _weight[5] = "0.006575340169921764095135252527351854065836319905993192237496403188926387421135809555119496073796546306";
      _points[6] = "0.001605877852540094476677460267393333375715283616860331804506374382205905858795931071993942459642501275";
      _weight[6] = "0.008224759073026150013337165044732122149231177684820350074016830574690805752082382549994400699945455583";
      _points[7] = "0.86287636938624473396555917869022505651157506413871461457383706913436171402038290528480498534189686";
      _weight[7] = "0.009885829532976952297502565856123033463512360899385135623303387224673325024682566847647387741612482973";
      _points[8] = "0.8249079573005494156007944812292208906787416791393452824336661869940549234669086353363655173900752772";
      _weight[8] = "0.01394442666818688026059107376377405494209665104256295061957681177283639436450565135033828582964307838";
      _points[9] = "0.7833812996605872372611127878355374096893314804833155528966749287801062427902846865455568229607412141";
      _weight[9] = "0.01869728163635560116792048307870749321429571415331115426277003745924714046260312547581256186227275358";
      _points[10] = "0.008441948804031172691750305154270751359254642677660426647805634104208696641578312638825578741506269733";
      _weight[10] = "0.01892773329343349779572660522959708923603067512949384638213060568878587305185604042369878972842506566";
      _points[11] = "0.7387513739119412937894744959680884811212751986011720468957062635753622921833823658529018354675299005";
      _weight[11] = "0.02404591853972230935791201088077912861061979588079558439714543772093319758864057087945139003336009097";
      _points[12] = "0.02066193363615915476014353455675614888152234322370671862925378861418209355011390825531581969983189155";
      _weight[12] = "0.02913224977147369630435371509591788516497127738021211468364733144940634553044053378111820566832924059";
      _points[13] = "0.6915071564230854286671345510916194350973455194579840038960101517935299316600829866562060441590159543";
      _weight[13] = "0.02985034246189268703045850444863408825831084746850206015839821802101854257623979915267724844383865647";
      _points[14] = "0.6421662656731861238287974627913649707773183543080836828973314488493767488926898483696649824941938186";
      _weight[14] = "0.03593413059728592678232574595449670370924216522382692396538501302643477845479560527760392817593825342";
      _points[15] = "0.0381346969971121293156671304127122061908427724432955368922775580973517627701451337438444969457350822";
      _weight[15] = "0.03855192568110300992731787948569749686052539437629187659190769761585088614005755908990193666493402233";
      _points[16] = "0.5912692913707834829478765566234395995724095853348927353348565847908533092030035780849500293024165982";
      _weight[16] = "0.04209129631860883510580700101232906094913172520881469088463222892379855573154919991407642591976469689";
      _points[17] = "0.06066914207658226981904661707387973061339655888382338512792452002820457736488673316674820829450741823";
      _weight[17] = "0.04694309426636408371953486849927191064071717332656199572683966811401250472932076965764591751878827569";
      _points[18] = "0.5393738717727236992403103247034391839852566119036684134142180869297304990124736025268732863129619822";
      _weight[18] = "0.04809463546398829869371533562782688895220513580178416037071732542065284736437622845049166880340602575";
      _points[19] = "0.4870485841530376732703106931946815813887093165769280917756070969164567729544177022621628404883829681";
      _weight[19] = "0.05370519726261224517441839350484898995722099633288349579493820971087947368967875312163865815120067472";
      _points[20] = "0.08801845813988722465113256457750709714087466744915465606791769806360585010539787194938103623801238897";
      _weight[20] = "0.05410079186859844844367088474395607795687457881564928149255949744070610415755416273667872356483112521";
      _points[21] = "0.4348667153860257491398700432703089870432644535249158432053836873358514943003487504468549993874690005";
      _weight[21] = "0.05868247100441087283841989450493688012026853494073014267958587339102668812083850425895915857506469626";
      _points[22] = "0.1198830276848970432901164194721133615437473706091056747138979253876140849072260495061209040067929833";
      _weight[22] = "0.05986514983088954149802257556131410370145028546473926100037200780395276628373010490620581743371751677";
      _points[23] = "0.3833999809061070668784747580919607726984317643808177613142919854072677369249366817102831666846690371";
      _weight[23] = "0.06279484606213871827922785530254060818304508070323358845405923153953552222330567398669030144966779909";
      _points[24] = "0.1559137470843829473370606131417264220555557747384501978986829188400691312404561996585751299552473492";
      _weight[24] = "0.06412659178073493294015772905883242677694949119956667273898712010326479351329538109259913677016902762";
      _points[25] = "0.3332122608640143309721523536351177737981679593513508685203846408997852637001956485169227428186550926";
      _weight[25] = "0.0658298886821547883177566702200576302814581710102619073023532507225593633367576164581285422538752774";
      _points[26] = "0.1957158615701235346271845355727618654403065491060100053893129052945034633900434287495630167925552728";
      _weight[26] = "0.06682903797752355680708798131643143756002374157820628443355072911779172499539671165753842492171865239";
      _points[27] = "0.2848534221035185149516172379240780825714158061355885118736472933422323566101288260175500745175553813";
      _weight[27] = "0.06760398471965420388414470001461319453931749237342308586790232501846019357132809543458076331263868046";
      _points[28] = "0.2388532936333663745936940565623196065759316483784380767855858606661415400153543649197279531138628582";
      _weight[28] = "0.06797092298173053445579386649110409707833752628689484884710968363254660466586108170267586036152601854";
      break;

    // order 58,59
    case 58 :
    case 59 :
      delivered_order = 59;
      _points.resize(30);
      _weight.resize(30);
      _points[0] = "0.9961854092532896146028221753356389314404324408686493792874214932610240703762534389970414536663528984";
      _weight[0] = "0.00004881538648506998360388173728839473046687594331829239051542362498444876128405787257610641121435982496";
      _points[1] = "0.987250587966732915704867341539757607126329624210631340190097603536590860456898711558078237762728568";
      _weight[1] = "0.0002920824818819113533365390766918036968638135004181526130531057784590465269274888973274707688805240154";
      _points[2] = "0.9733158613935448794453820105491724343356720246202466373654937709136522090881131218997332838292498842";
      _weight[2] = "0.0008747452449452054528434345545792328394990878028984125283749635749400441660481138993949777526144453479";
      _points[3] = "0.954525315743250196891212405909841651664193121330522964818769451712885974883692851607198562628294405";
      _weight[3] = "0.00192432146563680853039780262267058084934464281296702761384700340884737221497115728721168215653477519";
      _points[4] = "0.9310719621711364212548285011966173256931864130262399049310424572383352311872885421014229760611693296";
      _weight[4] = "0.003544057111846242578449714083482700968747522670541078730791206739367707904169668505907464731859013099";
      _points[5] = "0.9031965197235615179874486945867351160142948387890865854781167311755796735993819800971467684400464672";
      _weight[5] = "0.005807197046687551242251792528986641465603517512649975600107358331114246119583995371657609253148391519";
      _points[6] = "0.001503977326638774096538941045439819204897050842323639110517193282528933882651248791240534017615526382";
      _weight[6] = "0.007703907526677142332781611057875534544819793506537816162172648136598926396897833220321164234763843774";
      _points[7] = "0.8711850490619494505257748373786477444812674413535150966051762168128661783132891618825618402191055982";
      _weight[7] = "0.008752554092761193897920666189535675116315443555815723285447313014922448847745255648780050131576355236";
      _points[8] = "0.8353660404570975782088039706260406779943814651902810216421804120682862030815465101588411782330872668";
      _weight[8] = "0.01238157096505112882609671713082506468468716145623744445894400365087184337768244738355009213416501403";
      _points[9] = "0.7961070500327450999963466408130769909254065823786988072990704501299103077656532538035315934328438486";
      _weight[9] = "0.01665700904270025006653225825818748132054069181447553844487836536226341303293367295386176749150289439";
      _points[10] = "0.007907415319962090553874910548706797889640929395624179523081760110455578957554042677725283477454649201";
      _weight[10] = "0.01774200002910266224241589398107510122653617419432137008802265042177278051968609016670453221518424845";
      _points[11] = "0.7538109306754931985292676380937912950273016582300685379467850951928081223373494944028470408186327805";
      _weight[11] = "0.02150333048441228769833753851508196766124541500331822808509520438345824079506333418293329410470080059";
      _points[12] = "0.7089116992693157344021296505007320277178336913754735555904081981587657489227382458808600070143245976";
      _weight[12] = "0.02680876976084624127714802836523064146869361267096646765712817819486360367453807577343673561893162335";
      _points[13] = "0.01935870848902583784855403050288221797598668568969896998662158485432325673456693050224134370338878558";
      _weight[13] = "0.02734323769023239623194332571355552815906192296906783687662345184113901926590361524395191648538035178";
      _points[14] = "0.6618700835772073917491354419849632203892530088735732812563719385176190205613534846026225511037711621";
      _weight[14] = "0.03242902027054050043405269502953432501755780381155927730280438058383449132894536615575943817616581525";
      _points[15] = "0.03574292537490614361442355505910787775634862347975856384163644336736875759787627385072751815153740946";
      _weight[15] = "0.03625397463788723790524483974173847020917492065787212600840108277078063463761026436450175975946083963";
      _points[16] = "0.6131687947901146656740818993889533163504756553625524311289854346046812852781127326882590856590079547";
      _weight[16] = "0.03819239423170725851575184801695770825061515968304590598855971096584248504449023211886317255778801667";
      _points[17] = "0.5633075743824562981501263532733843048016241869169987473593829812419401409863189611028075333329458588";
      _weight[17] = "0.04390625227933978568080902602950186417843079234280225955367345367601986305141065089129071180428246366";
      _points[18] = "0.05689225853525516679821004110599804301611377083656079546200661056446482284527669656096891945940680971";
      _weight[18] = "0.04425731927748618287257948334671876202437120287511051701022472597796561585699259418942874447794983731";
      _points[19] = "0.5127980661561916817746887451598282918401125275994180446481874937657033611674660693401318099368063618";
      _weight[19] = "0.04936444568948249182271354202432237836841853506199668047436650095508669478549848818479903009284566956";
      _points[20] = "0.08258976331894715037611720235316913189397065646611817204648742992390166397107742163078245234741296826";
      _weight[20] = "0.05116849259793773961536020333387403840090728696787416722400025316316297583997339266789880587685716188";
      _points[21] = "0.4621585661189246886540277907231243106393062489018270745431532167413125006992428964361637064261870771";
      _weight[21] = "0.05435547110670841272312359308648180196145265254699122138675635302555438086361230585239049569790033029";
      _points[22] = "0.112571774110936611053694579518741087338027646767961081329743508651370777248795257348659213291718789";
      _weight[22] = "0.0568401843945930875022309199510318410662194983414264632830750229803768435128288250456115058327183983";
      _points[23] = "0.4119087040813242226237090428292506153631763321335100527625422039405211351297361868627226093733969804";
      _weight[23] = "0.05867100684562144938879531538437321203226400947228654914597314289823584855733418457124886247351885538";
      _points[24] = "0.1465306454397049070797253669507133675863970812842654082165416081846888928125469797956253712673911181";
      _weight[24] = "0.06116708587574294585708384600511210723249655869946088776193334346188726348364913454224787676895355881";
      _points[25] = "0.3625641115525919243603237735395555249376544784701360196082102632275515462910475713276721125086440228";
      _weight[25] = "0.06211448255080993935299302013223286515895217681731822651599307938155060303705561438986736826779035532";
      _points[26] = "0.1841179183174382295159362040481778712255751073163280436744486781128841767238309332184203445772649971";
      _weight[26] = "0.06408887558478726966987172952929198476290145444949765876320874448844505401660613395137922016487293419";
      _points[27] = "0.3146311306484368093477133152707186848865010512147554712673141128875662531347957837834036041944222118";
      _weight[27] = "0.06450933095755145680015534470844576452895509725364825086687152102043276408899255479082363409045853491";
      _points[28] = "0.2249478990674261230239659038071794671177427343701348684130225163163224666208835088859070269965705134";
      _weight[28] = "0.06559148352964400742074101780590288922762063110608826979290732662425384779750749352007854814383952964";
      _points[29] = "0.2686016183001323810743018232453001490062411850001232918802978956024515050823666262374429233151227997";
      _weight[29] = "0.06570658184089414272443437205941363884723654449948817438625048156296749249405795825047760374282482709";
      break;

    // order 60,61
    case 60 :
    case 61 :
      delivered_order = 61;
      _points.resize(31);
      _weight.resize(31);
      _points[0] = "0.9964198154713465863814005035441978010799044283122436703650320561453919687873406872890135672702316458";
      _weight[0] = "0.00004300369105210562692826370639121461833320652605667711416578738547360188460016161941716611831833587364";
      _points[1] = "0.9880318304951722914880530368106836749146235982824393858168425335568924461010604907917735038470862901";
      _weight[1] = "0.0002574514681284442266230751751507317607746199866536766321397160733033418132062271462470548959235436023";
      _points[2] = "0.9749437042544240163360031479159922744282696526039622177198702095339328818125350799450505594531097618";
      _weight[2] = "0.0007717057396996697641517258768670426827188915944192573597223229681262995542318343942265362056001387414";
      _points[3] = "0.9572825118149126493832813913549764982221829460675596349535989927608206332156385580989282616880613246";
      _weight[3] = "0.00169969018272393218254041765280551133219705363301035677082391746333472054338783832375495304115262724";
      _points[4] = "0.9352185227478344903005635619837840093875008866261301248284230002913241844856789158446614001940347283";
      _weight[4] = "0.003135161039546822021790675745981601732773492778297033598408165845484191268636204404626888163907635763";
      _points[5] = "0.9089642777365259832428053473898178551206481174446911746120405937208542772309144429777671577360346158";
      _weight[5] = "0.005146855981905776970511696158170320994675246401119572219172360040145011608975207596344947769210658964";
      _points[6] = "0.001411475965443800134825651358139039341956298466719277973633838444099651944102671436345461185232959835";
      _weight[6] = "0.007230975650216755624745604235452245279656002216723509408307916172060648702594299051622707208973025844";
      _points[7] = "0.8787726390975521425669806413071461215080266752415391212208380529932518479277636784487635052985135871";
      _weight[7] = "0.0077746591068403809703585541633919208182299537947198423202384641651753902336505509239560671215301708";
      _points[8] = "0.8449343774921062514064287344919565431900271420193003901458878575147974746179949038330386644409125033";
      _weight[8] = "0.0110269395456367302862777382302981553927566333560509275458448854279203254075501907732773782637812124";
      _points[9] = "0.8077753782079414862781562853347802220882808558955060482906917367586304344645833319010154104094802443";
      _weight[9] = "0.01487917669239610535935110809974107459177779203087820996598630854524461789174475235354270098848842731";
      _points[10] = "0.007422051826455695999029982273149380199843648470952244242156277596152147491323816744840604628235024314";
      _weight[10] = "0.01666384739763897032812241273494349301940479298727467776618499701123988004490992571717846310005239696";
      _points[11] = "0.7676535050807021900513946022822988218884222022947288784940173065942976001602180565188762480511487887";
      _weight[11] = "0.01927393500347561210274414657736369528739716154850885294306403397770541527835430503292412077877843752";
      _points[12] = "0.724955155054066052909185099237878881084330552561552842546850981707460790693381057457479986132086864";
      _weight[12] = "0.024122198648856929845540272680044765145707133412858515109112454837530783184804667781896838708612533";
      _points[13] = "0.01817476909526580384371084818030880219026844158254025954136291598091552233243165652620126345900753569";
      _weight[13] = "0.02571233502559233962916487514592441336832695124269937897406163393750519114984932164320084145245725209";
      _points[14] = "0.680091537418071236704477829714537714512091984669183389020551342806291946956036957137269710642400284";
      _weight[14] = "0.02930602312747382029070259723856409204900613580780841178372978455996881359391922812877220700604353425";
      _points[15] = "0.03356848869388057760203511836733933006131679408286549627645855414122872018381444995169640476649594173";
      _weight[15] = "0.0341509712866015141155229335940271146524226007444312712197754887548547987319766790888766616421082058";
      _points[16] = "0.6334947138634949003275653909484439122889862153213787389931455390854347121392448677482017219298371185";
      _weight[16] = "0.03468240935401616737828159765451323084923611155594248045105379003407352239380156383657820936225743249";
      _points[17] = "0.5856134376099925987278912540897165142616026682924333001806921183223956634540653543769719960785603365";
      _weight[17] = "0.04008825767952754596264770738045083066907786976512135760856103031172796742597777430196433932228157271";
      _points[18] = "0.05345525785126260801052035243425137799376937217185000461579500643018915955451401268677204289733892771";
      _weight[18] = "0.04178617160801825992915658801875977837905592813985782271826046732639763824111240551941946659502975067";
      _points[19] = "0.5369088317321095914497342490074296657907384825367613041415625936691425061246625821704741521455568662";
      _weight[19] = "0.04534621667933985881749779656727066820681662775058860556728564399850914215218638600268285241138664089";
      _points[20] = "0.07764362749241415095123711981229508670423849074450172141610710630224628092431498413286873936044139503";
      _weight[20] = "0.04845115329628569641400235641488049317751856187046068419552911791551587187988711064185529431040869095";
      _points[21] = "0.4878499483276243221234259221844367644251247402658100645076118919224730288083968168335729128892347285";
      _weight[21] = "0.05027120597876520794900410958133807051720717588961402097129758603339362629583444196959462479095184526";
      _points[22] = "0.1059006743507898902323150186915157844736889361974601035488644790649877832087183842561556969859190848";
      _weight[22] = "0.05401042910942297169606643634238107289080557340412569681213873962182967211009544484175484319162796908";
      _points[23] = "0.4389092513075168270421572355375920326554093292760278491838960877415263051727169311927625190648144359";
      _weight[23] = "0.05467736526761173539523204053682411291515305478198601616271701663699064504367567004571196515961782481";
      _points[24] = "0.1379542774855552447128780719326255863550668361596339433657214819259907437335908860511917486878175547";
      _weight[24] = "0.05836375229138350624160086990362615338239160080471286336192335984386192265975526908968401649778295166";
      _points[25] = "0.3905580663160595481669443532255889640119739535291665391197508692095761083793683382818158071394605711";
      _weight[25] = "0.05838516403304980397938236524245392855998127762199298477601893806562625801132740459692252467239128363";
      _points[26] = "0.3432620416022793630998090225239495403051757556793224800045295652949384229369749325747176898568972359";
      _weight[26] = "0.06122839910606623016083516397607929712359889718041574971984734730807128531033074166688103903283101319";
      _points[27] = "0.1734957478467754419324204886538899820795596100969803016910279626820120007603979994054583834071865742";
      _weight[27] = "0.06144885509138399963208906732313442111944660705453147856358092910024558128442404871634707719902707542";
      _points[28] = "0.2974766635554075645053147462633574325365810656072451302443779042064099713369581234883434685332375287";
      _weight[28] = "0.06306081016811023815063366225055830973064193329943389248977312015799791678018878924264416822426470029";
      _points[29] = "0.2121828040888040191351780039348599803712580510768313825900253541385619933886307214449555348905033587";
      _weight[29] = "0.06324282395146252460962228399357097064629451333929175881113071479705576514084592429465797579309071398";
      _points[30] = "0.2536428700864666432082452431813143747831005223909369486026040434260267599265945644212698451850904382";
      _weight[30] = "0.06376205679777034433887185779904126910661659948041441706014396168363015437816563331764831665085087739";
      break;

    default :
      DUNE_THROW(QuadratureOrderOutOfRange, "Quadrature rule " << p << " not supported!");
    }
  }

} // namespace


==> anc/xt-super/dune-geometry/dune/geometry/quadraturerules/jacobi_2_0.cc <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:

#include "config.h"
#include "../quadraturerules.hh"

namespace Dune {

  template Jacobi2QuadratureRule1D<float>::Jacobi2QuadratureRule1D(int);
  template Jacobi2QuadratureRule1D<double>::Jacobi2QuadratureRule1D(int);

} // namespace


==> anc/xt-super/dune-geometry/dune/geometry/quadraturerules/jacobi_2_0_imp.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
//
// WARNING
// This file is automatically generated by jacobian.mac! Don't edit by hand!

#ifndef DUNE_INCLUDING_IMPLEMENTATION
#error This is a private header that should not be included directly.
#error Use #include <dune/geometry/quadraturerules.hh> instead.
#endif
#undef DUNE_INCLUDING_IMPLEMENTATION

namespace Dune {

  // for fundamental types
  template<typename ct>
  void Jacobi2QuadratureInitHelper<ct,true>::init(int p,
         std::vector< FieldVector<ct, 1> > & _points,
         std::vector< ct > & _weight,
         int & delivered_order)
  {
    switch(p)
    {
    // order 0,1
    case 0 :
    case 1 :
      delivered_order = 1;
      _points.resize(1);
      _weight.resize(1);
      _points[0] = 0.25;
      _weight[0] = 1.333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333;
      break;

    // order 2,3
    case 2 :
    case 3 :
      delivered_order = 3;
      _points.resize(2);
      _weight.resize(2);
      _points[0] = 0.5441518440112252887999262362955145689146370092883477884571669901861729625759492147562832072252866864;
      _weight[0] = 0.4031435283193017223334255379639401221900370717228985977618745956006171301133968148879793243017249754;
      _points[1] = 0.1225148226554413778667404303711520977520296573783188782094996764804937040907174519103834594413799803;
      _weight[1] = 0.930189805014031610999907795369393211143296261610434735571458737732716203219936518445354009031608358;
      break;

    // order 4,5
    case 4 :
    case 5 :
      delivered_order = 5;
      _points.resize(3);
      _weight.resize(3);
      _points[0] = 0.7050022098884983831223984775840482527404615621673957968187330274666375934719617430536332178860666683;
      _weight[0] = 0.1198028120343227920459059630233091355547326268137250385594040589278280490932505000994631471190946468;
      _points[1] = 0.3470037660383518847217635434039484551401490745262501021878985827903559852608331357830049271464466709;
      _weight[1] = 0.5849850770394640880140480814569575834996833285430405912588393379710804430684155659655248860334828359;
      _points[2] = 0.07299402407314973215583797901200329211938936330635410099336838974300642126720512116336185496748666083;
      _weight[2] = 0.6285454442595464532733792888530666142789173779765677035150899364344248411716672672683453001807558508;
      break;

    // order 6,7
    case 6 :
    case 7 :
      delivered_order = 7;
      _points.resize(4);
      _weight.resize(4);
      _points[0] = 0.795851417896772863303377960793240153655111814369133947337218428490843889786355454581170273360860138;
      _weight[0] = 0.04140896299967226113759062618655673912665921802650887351261598768091744489940921375092075799421354484;
      _points[1] = 0.5170472951043675023405733693830732661441577674815143184126459202288394285156186604132268185358169055;
      _weight[1] = 0.2745355486916923012695053801672421777585462337521019227783801195324800153896617288464511839350699153;
      _points[2] = 0.04850054944699732929706725709898599476427280622804138308697676906809043140700237130756061833546337107;
      _weight[2] = 0.4435536624451119347329252698757826095062322419475350982016036681051358053754859408526879761621947264;
      _points[3] = 0.2386007375518623050589814127247005854364576119213103511631588822122262502910235136980422897678595854;
      _weight[3] = 0.5738351591968568361933120571037518069418956396071874388407335580148000676687764498832734152418551447;
      break;

    // order 8,9
    case 8 :
    case 9 :
      delivered_order = 9;
      _points.resize(5);
      _weight.resize(5);
      _points[0] = 0.8510542129470164181162241874100130578037999355252331298775577412327508226081337242789670271254366003;
      _weight[0] = 0.0164553008123960318344649664771932761384129705299198594819023493276538663334439422044756555173918885;
      _points[1] = 0.6343334726308867723471638889206191121277336440958369160307851769971809925102122993798727580295999099;
      _weight[1] = 0.1282224028918476770189957222265331112459675505313588758170175986042217305503148083830364356533270504;
      _points[2] = 0.03457893991821509152445742863152659272391875376414497155987987848502413583832078858238836643039194193;
      _weight[2] = 0.3270591371430836716195229316894094001951854345378653863487891391459565840633676758520507731631799336;
      _points[3] = 0.3898863870655193282408954103849949929685699479384607713625473160659384788871254703280644555908817828;
      _weight[3] = 0.3568006448863600007450179722815356404122106902138793907440693610940259530233602522779046002721091408;
      _points[4] = 0.1734803207716957231045924179861795777093110520096575445025632205524389034895410507640407261570230985;
      _weight[4] = 0.504795847599645952115331740658661905341556687520309820941554885161475199362846654615865868727325323;
      break;

    // order 10,11
    case 10 :
    case 11 :
      delivered_order = 11;
      _points.resize(6);
      _weight.resize(6);
      _points[0] = 0.8868056161775618663012660060104907510040863218112851455728573015303583622861762166128254348593013689;
      _weight[0] = 0.007324303227477190931113822360224935405864216618905867216202122367913348061134720321894342299951728867;
      _points[1] = 0.7156811273117139187676626245936073635482655112817582867648513925864912489801365831589316400094114546;
      _weight[1] = 0.06288118873978020531140504852007971390788413793492071598436679202370012665529257375196229311689702309;
      _points[2] = 0.5090364131647520840110399051677197756066865099413616255162800068449833494040551477253328196372325307;
      _weight[2] = 0.2051582845184648408805173003076769826286071695771531963106651422253387765576255251446619284393054827;
      _points[3] = 0.02590455509366719275464360699723454895681812392531925015861057429610266045438042891711695398904589615;
      _weight[3] = 0.2501548109063237515141062258733267440660779616350562328954095848025901035201055026000940757458649068;
      _points[4] = 0.3024369180228912327499055779185451938801342419623170862494499684632895155693734121375470591583017143;
      _weight[4] = 0.3783087469941648142731682068802065098680549714701846873490169027817905712014531819167360652747890985;
      _points[5] = 0.1315639416579851339869108507409737955754378625065300343093793277073462918773067828768175209181356068;
      _weight[5] = 0.429505998947122530423022729391818447456844876097112633577672789132000407337721829597984628456525117;
      break;

    // order 12,13
    case 12 :
    case 13 :
      delivered_order = 13;
      _points.resize(7);
      _weight.resize(7);
      _points[0] = 0.9111831665630027636393173672090451969487181513569967751421124434536487739752746787009550475957343985;
      _weight[0] = 0.003570752134756827216036107377022441360104908358539661885927757477239078187959563376287977244479836972;
      _points[1] = 0.773517246591437501111998996426027488026169366066348465200565244218230399988368494001938326057139926;
      _weight[1] = 0.03265170252921877802892723627488505435251712336400851214223824298292417299877194662090599291711606812;
      _points[2] = 0.6000215132789929301939687728899372881025806599131930023285085834549592653990404218944489240088978781;
      _weight[2] = 0.1176888451581144593629814079400447094617082760975046287638279082701242348479743647408809166847127138;
      _points[3] = 0.02013277377340050723050168711747234907764398490423277046410233635340207429864852275760640623962261817;
      _weight[3] = 0.1971060071057524832937165163396190757998916431027808644906762554468035992816828007706400085856980319;
      _points[4] = 0.4140021445970597464182872488505667767590220835312978380704205456186698145026653746810963941381988064;
      _weight[4] = 0.2525855148355651908381357619247951567605016016259007795136116178216199124634212453015846804292228417;
      _points[5] = 0.1030890291480490147522267860059511003289175929398917699266215140490606015002180084249458354155438582;
      _weight[5] = 0.3627952984507445781478699198894979377596337461185747060555815360747820057455407114922673477814266561;
      _points[6] = 0.2405541260480575366536991415009998007569481612880393788676693328520290703357844995390090665448625147;
      _weight[6] = 0.3669352131191810164456663835874689578389760346660241804814700152598403298079827010307664096906772971;
      break;

    // order 14,15
    case 14 :
    case 15 :
      delivered_order = 15;
      _points.resize(8);
      _weight.resize(8);
      _points[0] = 0.9285089649599068972010186178492256918523361943035918234239993038443100956977829527716887186137627323;
      _weight[0] = 0.001874071136138789023159770129253368619333666877009514163776075880783138331582326154790170679105180906;
      _points[1] = 0.8157717035832837607547517869758669198734561249520251057926437981546786829099776657599632715409829299;
      _weight[1] = 0.01789808685205763198302608401313458028471472087364949967388597034873997270243168913625909195923823938;
      _points[2] = 0.6695522718243614518301145105543719346057236571343379507230403873080542508578187492621559364188985917;
      _weight[2] = 0.06898745512093993121697462309944726926414242801556028350923661517840760011679153538454549507030134072;
      _points[3] = 0.01609775955192103353201355009661792907673719717398634906421435485594927605852943376972866088945344409;
      _weight[3] = 0.159115831226762239320425823705592796269808307236583292588717392773719674740770700496721345833462587;
      _points[4] = 0.5055970781844891719400618650060764872884489602668891730627538404857596368160581228502258304169030991;
      _weight[4] = 0.1632577055541760927458463846085917092703302398116046797151312588917290824986672513574976000713409909;
      _points[5] = 0.3416519914772022202729622621623959437357864175820185645023555961530872229142955610693253060030617732;
      _weight[5] = 0.2737887336866130889881088024434078279685567928059228224395487281994529345472410304920512689098080725;
      _points[6] = 0.08290061748565110270036635338038834250469178513978329482769857057078194045432465770034793117405856385;
      _weight[6] = 0.3072723730688904992180269402731618118770031436482066776403339468731082588061946079180966199553820393;
      _points[7] = 0.1954751684887399173242666095306123066183752190029232941588497041829344498467684123721199004984344214;
      _weight[7] = 0.3411390766877550608377649050607439697794440340647965636027033451873926715896541923933717408546950035;
      break;

    // order 16,17
    case 16 :
    case 17 :
      delivered_order = 17;
      _points.resize(9);
      _weight.resize(9);
      _points[0] = 0.9412458642132742114143421271349757145307710728810603227584263072556399818130810425576470087365192321;
      _weight[0] = 0.001045049386077851771963674594932099904728987905881137936245423011782888065286438712365833246324346971;
      _points[1] = 0.8474368420132373201731804250196182721512229028198623679712683516725259240759225460110084747448902275;
      _weight[1] = 0.01029759458243489240932686362241481242050381516644947786284291452404221754858892924302398732118007726;
      _points[2] = 0.7232685717403354318179601582002055305769054380507989053229094988979833043442432382442417433411755164;
      _weight[2] = 0.04162446631740894820970534894375261359629703551183251098420143946239913509520566870940318195593343379;
      _points[3] = 0.5796940563511631262657724133119889515943464601677762686678217724998474141044996039946483039194661255;
      _weight[3] = 0.1053731236101993429518987840106901998442418069136281392168534644913155857561231942134211646777062514;
      _points[4] = 0.01316588559711449054519053781797215136082076089770230465987155514510039146923769474012679115743814305;
      _weight[4] = 0.1310405804441588858472781603370944604810978794735901694842259117976972694085138327178975817670983234;
      _points[5] = 0.4294536453878127925092480022865873331648138310301004847453416352653628845263290243369473840494158542;
      _weight[5] = 0.1941625114580260318381122496994582838080221982357833412996720724777967285153688457928679921481932565;
      _points[6] = 0.0680845295937675874765058569868224421713297601092686688022203256854416426151243571888926792972427821;
      _weight[6] = 0.261958148133586527127756428815648823072391939069180744506022629993832327961890621152764564116753725;
      _points[7] = 0.2858910883392203977279895669126411861610178692391895516747553642738332353741698871551056243758169287;
      _weight[7] = 0.2771375827592188368629111413955671111448010879552790959675288132265547247642744146956024875388283137;
      _points[8] = 0.1617595167640746420698109123291884182887719048042411253973851893042652216773926057713819903780351905;
      _weight[8] = 0.3106942766422220163143806819137749290612485831017087160757406643479124562180813880959865405613147766;
      break;

    // order 18,19
    case 18 :
    case 19 :
      delivered_order = 19;
      _points.resize(10);
      _weight.resize(10);
      _points[0] = 0.950874292640523166446349484610325177054138698008876247521880845732145601052447073904101954699264569;
      _weight[0] = 0.0006129601467886433685130280913870182321267020111436205319486707118462805612131738008391387787268322555;
      _points[1] = 0.8717100745744084876118613420054236108762703517899922187764993623709234200889090646472972713573702869;
      _weight[1] = 0.006182092778946314514341307258874506510233203740474247976315870788020555404045823349159258546354102964;
      _points[2] = 0.7653476795481078962095331272446001935281254701059371299400639154174230207720369856446774138268604502;
      _weight[2] = 0.02587955627423411691892242624371044143548514233481194134088846643064833839260516482542276239452851382;
      _points[3] = 0.6396094886547097093285365061669561436997898167778574491235731369280604031123928829202652930591428398;
      _weight[3] = 0.06879030018621203231655000929591000454971704580551112869775545888215954689422647507462355006505397947;
      _points[4] = 0.0109684524561741342502810329904322267331336681681923877355192963785056979625337637538110478171937813;
      _weight[4] = 0.1097363548403899878418065943379411944061396284924080166565554103294093888964177063474961793610317609;
      _points[5] = 0.5038071264148739070055306420572277096670551499038191289399601781301074701278289240976204997968793742;
      _weight[5] = 0.1354182600672564641764042852374920057830707307904626801110973942414191156942172243587060817600027027;
      _points[6] = 0.368007850449337717604769566250171596247982565113976890620368550952044195900000495246411103376721109;
      _weight[6] = 0.2115351550678566328395393557696844837464895827386582581706740133267465009849730196407481293438002147;
      _points[7] = 0.05689815053365792071143485937912054793467820298666632147108136436086362854588603274828183051491504926;
      _weight[7] = 0.225091745611232505129663328610836642061495180030943960685427476047529432641869184478743685148813548;
      _points[8] = 0.2422811961325235611113945553650933509790917920092800543802211222195903604925019606707436266710657206;
      _weight[8] = 0.2698088775257512998821031772547641973726038694971785623654789998437662428652904614577889155923326546;
      _points[9] = 0.1359502340502289542657634293851948978251888305899476260362867729648816564909173618213354134260413652;
      _weight[9] = 0.2802780308346653363454898212327328392359722478917409167971915727317879309984750999998056323426925601;
      break;

    // order 20,21
    case 20 :
    case 21 :
      delivered_order = 21;
      _points.resize(11);
      _weight.resize(11);
      _points[0] = 0.9583251437866482019244391246661515172975807330371457605995597415964384943234249185759655416699374958;
      _weight[0] = 0.000375201944039112274110771110315908356687730405206470034411653934686036893473293306588774880319268213;
      _points[1] = 0.8906910993543921891508128999060838449706283276255334717255508939690538822374778360353169582497335915;
      _weight[1] = 0.00385208230217295633280149495827083673193151247870147197552704364619028592854368826873460383639665097;
      _points[2] = 0.7987843585909146419746087280073481414657603642892225070265379669025781304819516320234507849776994695;
      _weight[2] = 0.01656001705287608941907074982129804342900595679782926547479362297629040174388475144000347871328583658;
      _points[3] = 0.688324239862956685695533975808089616887768561474068757166363819171422275318388614243984518557290749;
      _weight[3] = 0.0456583636723904729996850512271237669584876826738233279287055153455876677454530500071081468737087832;
      _points[4] = 0.009278973831348834202946610301344755180099785584988668019087892028035392237328733017396657895312042244;
      _weight[4] = 0.09320340020555350966024561740341972459706270009058980336483720700004390524125197996306174927564459171;
      _points[5] = 0.5662398391545683135675124719348766600394909006313209815451544722188689876257081925222297826462922053;
      _weight[5] = 0.09435865415522771459726664777523037712224413619385624135202085655621859469783133863488143428243946943;
      _points[6] = 0.4401983998588624670826813221763196944009306574309261115292338038944935336942601582950581383666207959;
      _weight[6] = 0.1571608711937424489861433436853150352752777007115971600215818769351715159348001703309820163758798218;
      _points[7] = 0.048249692094286258286483723731131691367687071501178650576197695398469355275111244782622963767846247;
      _weight[7] = 0.1949834441226579674578013161123198903391393493913141165710324158456011237446879391336948781555402736;
      _points[8] = 0.3181179519062339663774464665791396822719791120780551488743875923139814199674731765500037687261335592;
      _weight[8] = 0.2185288892841797042827148607708304088540070080506917135110024995552378489195340132318724808370494739;
      _points[9] = 0.1157886266293952259603059182556492085885288892943482283961924853822757749603844675338080199944631066;
      _weight[9] = 0.2519181720014695773533359952445167095153987763649309891459044750285736696026664998184742228754605857;
      _points[10] = 0.2076683415970598824438954253005318541962122637198783812084003037910494205451576930868295318153374046;
      _weight[10] = 0.2567342373990237799701574852246926321540907801747927739535161665097322828812066091979315472275857163;
      break;

    // order 22,23
    case 22 :
    case 23 :
      delivered_order = 23;
      _points.resize(12);
      _weight.resize(12);
      _points[0] = 0.9642065352926715512129553062783893235051470791627773576749579921411683197960515088339540982065266612;
      _weight[0] = 0.0002382014392332466553295292468100035402588379323819602604826503406568381379009877933689507069923317518;
      _points[1] = 0.9057950735445437268017964703997392322761079119953073066163678713751459636010637378082399631441249729;
      _weight[1] = 0.002479813594178077693466924685437339297957267049610856766740237535355291735573310962968151138526176774;
      _points[2] = 0.8257185142147869017640833629537027093736435575778818152064773066577478052593968978372571869786865626;
      _weight[2] = 0.01088336857641535741816614466540524551935021467910130060680909665551588747958855091474710790206617211;
      _points[3] = 0.7282464529530726864288803300611436952397911534452751751134554512822045797431115007040988123166108503;
      _weight[3] = 0.03086546809554570647515094649861202512818448992619175640122761773789205214076726685224260000604713766;
      _points[4] = 0.618623863458456046293548861891138148294720180209701783497547364656844356405705986332563927357603768;
      _weight[4] = 0.06618937457843764840554885416015182450294519306581249015227764712822431773609940807764767959301801296;
      _points[5] = 0.00795204570263843687621909334004042303258789157901845111211954077607260954906099644364827702074452761;
      _weight[5] = 0.08012445033899501177523089686688632200915300524216047110927662984377082923088939924661277616536887942;
      _points[6] = 0.5027573604490322032793092784391183027172079885763226380243920422697606141569862957949651716180958326;
      _weight[6] = 0.1156322073549094419776139687208225491632847535363357613046929611804166587438361502417881862465344624;
      _points[7] = 0.04142781045429459079077016519479508238169039978959055353403669646892966829653108165370954342425005537;
      _weight[7] = 0.1702264614696225510918739636030398201621484344112814996354913309233794603455227611295265426262321147;
      _points[8] = 0.3868920099976897916656347038054368617573779726132266856600842411622840190011408572046787141187486327;
      _weight[8] = 0.171059054280755609269063747143514548405033082766416787099850451303096574198806692484217307152058153;
      _points[9] = 0.2772734577993151198175389183105218031690793465049448069023914667625432657455874204304984154028694716;
      _weight[9] = 0.2182957646569263313022348391211610218077554917110947715591671593278409360063080187628820023513092495;
      _points[10] = 0.09975762554261415706608170348029973993914665962085252482832659967377232598679917985998074692048546311;
      _weight[10] = 0.2263367389978962785859121446178675121101775526351403133866313748357859288961118901399429789565430877;
      _points[11] = 0.1798107890524232495416433443072131398519613973866393633683049652350649339970260755579436050297147405;
      _weight[11] = 0.2410024299504180726837413740036251216870850103778053650506861765213985586819288967273890504882725107;
      break;

    // order 24,25
    case 24 :
    case 25 :
      delivered_order = 25;
      _points.resize(13);
      _weight.resize(13);
      _points[0] = 0.9689288942285889621118118173027414862466810321685627399195946722689891537382806172804214947762563879;
      _weight[0] = 0.0001560679730565849110018877622564030522971963926107455394995589020798212499287723463265570237517657826;
      _points[1] = 0.9179996455372066795336259702883514644585607264667402765509172640216951031101831301991193963406574736;
      _weight[1] = 0.001642883567163541667137135579634586264318797523514426083342476902975498845674881247797284810378208794;
      _points[2] = 0.8476910439472323909103140489514170370916151645340936646068779732870007405006591332706754097819751753;
      _weight[2] = 0.007329564556957514349394257676697856873834127393279604943260422811450298594922588905052267132904176197;
      _points[3] = 0.761249766308276972276659526393430789096233559591680956812385294673641776520411182465771879851800669;
      _weight[3] = 0.0212542773553305537922236577273894920266795630618925270008614094028470673633842799803854792283483557;
      _points[4] = 0.6627093135603885423214631521232583899762109853102761874503785215844447164251275965254928056783280667;
      _weight[4] = 0.04691303837240752265188152459747705248625923503706344789441878308197981725976028730594650682213315277;
      _points[5] = 0.006890831309958731396681534153406989161031292429588421666464684973903589904229316285895671436921466539;
      _weight[5] = 0.06960491444024738195232456693410433617039772704751655810891567455689639937541737691245714318024412803;
      _points[6] = 0.556674622629455010696946642362080582274005790127050520864708239847742359838170526149629812384999097;
      _weight[6] = 0.08501998685902645212445243555463312092509357047145464604938440147163681074074875244898739601239204062;
      _points[7] = 0.448102638905709853628734308793979708730769418234673142154600177113914833602501069027983838668057836;
      _weight[7] = 0.1317618067137311603345937815895239661737637824034451034501350134739730493893049812226124269295047473;
      _points[8] = 0.0359533627001700955011328119695205132217760105545034090502050160774587979100248003869028934390782858;
      _weight[8] = 0.149706832675376159814665192745896090274423343707367752518259997752083720102762657728173384760833919;
      _points[9] = 0.3420695126460753234745079965662670426694598946354515144515707529248230901101547245184760072145509804;
      _weight[9] = 0.1784984030224598177222653499089708881761495368969374648507406094628872556990281953015547320237188519;
      _points[10] = 0.08681178015758543328428030769060128035868046724108182524481800707505654573671895497355362141572101772;
      _weight[10] = 0.2036393228507800763716273887505590308873494434785424621492199411922564371066863588578324885550135641;
      _points[11] = 0.2435328995871284444190341035677509233546420884568021588363910256954815690060216467377269714945612026;
      _weight[11] = 0.2133600864234869829016066656915215457043166425583673690879063724648569706987753465045737718877610556;
      _points[12] = 0.1570999741965092747305220655514795076460478559637808966768026561701334378832315878926359118028066273;
      _weight[12] = 0.2244461485233095847401594888146689643184503673613412256573886718574101869069388545716338949684001378;
      break;

    // order 26,27
    case 26 :
    case 27 :
      delivered_order = 27;
      _points.resize(14);
      _weight.resize(14);
      _points[0] = 0.972777120741183230452963363167272376141832232066661615502209934421620349446232535307554709008591307;
      _weight[0] = 0.0001051046466755994190066812166292344685646859351848575804945921359672835410758237589818594844183713655;
      _points[1] = 0.9279957387467523249837781220393962330973069328106674535182517668455918785733163177668632107772943337;
      _weight[1] = 0.001116397363787513880357822426330897791338165514714505129793583213369776447193493631912488567194436826;
      _points[2] = 0.8658249007315969536711408351810170671281166559680840985364216536761121893264203663610169524834368559;
      _weight[2] = 0.005047135580629952165313333678903904301766740735495618421679475165368531852851525344466712644979621146;
      _points[3] = 0.788774238434560715340304885598911781259911841674992787459123085551496025352674899149699384244556166;
      _weight[3] = 0.01489950270113143528621524991386061259196283121337933421213015237018974938111932684980666809215126327;
      _points[4] = 0.6999909171699064974107366639384890954484520793287566604677488395049079890581595895812516182137613225;
      _weight[4] = 0.03365190694854584883843086111142799005260169355843994956162857554818205354238736452087127825321312291;
      _points[5] = 0.006028808871066648170088747712159971400916567403381750549695222043202403723743444571483478785282597294;
      _weight[5] = 0.06102082447779318149404536788951199265358380400157561994830938903862191015641396072434298492746016295;
      _points[6] = 0.6031073967275967836818955665403615514497986107892801003779313726143183351054969157643569313893089786;
      _weight[6] = 0.06277732914029182873972173919394741932291208929247041454114182049684592982407685936803284668904118036;
      _points[7] = 0.5020891397499784100693253980496002910686100916885675007465829924443020109731422291660366333167504029;
      _weight[7] = 0.100864734147356220137224880808875104302052192464766848649639628532366084837666605920237506855583525;
      _points[8] = 0.03149425981865759070730671276631670807205021271980635578223819813728679761179934797609978862835346418;
      _weight[8] = 0.1325583818798422395037209033460692313542102941236965236002400055105646280610200698756731543890029501;
      _points[9] = 0.4010713786971543575811860320519884685924384191572501525138619910884257329369228617255111752487734427;
      _weight[9] = 0.1429560411700584519366501032413827809654950517490789640352810210845232863752618039772883247583044508;
      _points[10] = 0.3041895281416563096323663549044031022663432275568421834000345432977346183474641407178311135015966833;
      _weight[10] = 0.181013729017843525860489494264088046051451408765004892376855696951718958925979135336553761794343072;
      _points[11] = 0.07621362247485386758640678634002269316243941065388009043581495037460591816702556531771748717780648104;
      _weight[11] = 0.1836590884586847156456151997787713864338837649250093240214366377932523271705213409778289378534453448;
      _points[12] = 0.2154097570688955749006955320851489135121375905412025496653310142236265218036971673059371903435771384;
      _weight[12] = 0.2055596961578860130952322610656504885177771188630820243106415066192827887029009016919044018841550359;
      _points[13] = 0.13836652595947406914513833295824508073297946097396003437808776911010256290723795262197366021424416;
      _weight[13] = 0.2081034616428068073313094353978842445257334921914344569440612488730800245148651213554324071384231894;
      break;

    // order 28,29
    case 28 :
    case 29 :
      delivered_order = 29;
      _points.resize(15);
      _weight.resize(15);
      _points[0] = 0.9759538743350237095620038412791153907886111958465214282812663898287649311216709075768610974652202589;
      _weight[0] = 0.00007251514227803490388636640769623041371922231503159275050960701128191249448264412063567318483535691285;
      _points[1] = 0.9362818217355187421025193722871475594082635803646883892837426450201379107391391453318432405302555511;
      _weight[1] = 0.0007759490522557821973605351452471324906775817329617622870809982729562547897699646378604645579100034014;
      _points[2] = 0.8809495287153136023880805549365229247192257620249850286280431657774932073581341528362053919854452732;
      _weight[2] = 0.003546294540936386695929109813840513953405630969412226155615325774569207011586893659157938322767788821;
      _points[3] = 0.811925477275009666689693121201954242771620008829733004296824074056702209005600015576730552774306681;
      _weight[3] = 0.01062265194309727672451284568453333373257143901288406177087267655658817988164428587123611239563582801;
      _points[4] = 0.7316979730525232062993394846752112991776703416144255053301405080726071072308400265108448666008619891;
      _weight[4] = 0.02444420044082419616486125716889612243023339647683950965594801711901059340309718047264869243476431921;
      _points[5] = 0.6431646017687849385394940088418749344687178001026537323433816746667626232189289933810809550840731543;
      _weight[5] = 0.04667432993910655425413732479156533084522800284809613605669453781660467725115778296456898579690543322;
      _points[6] = 0.005319052002843740590997840273977394950171778649845101239090388582865436842261195140802135539827222464;
      _weight[6] = 0.05392665090053721636106293416964196355047711087332304374347740716255549922473738865652698714578246672;
      _points[7] = 0.5495243555935513136546896219603138697609059893623113297331642759135899174924012857390026360474762955;
      _weight[7] = 0.07717366634109808194395315371897661481697794303982356504901090232725807785964281183615873931332253627;
      _points[8] = 0.454161235754477099160096249961882970440028290412084992137967720315620010546080107378450741085561459;
      _weight[8] = 0.1133062126969649905762758964950627527929647767293146529704816117151296007557005216726923669605708807;
      _points[9] = 0.02781456191826005157198070923807354759531829239720000300594134265113548577494995954028054810204631919;
      _weight[9] = 0.1181106030271928203575530674800549317555657907909469016820334832959564842606168165865226255761452183;
      _points[10] = 0.360521693587057648157784440778396533845073304851300600175139415981041719351211561421203525213788629;
      _weight[10] = 0.1498955031684052123812771871602716067084415379038225419304375844804254640021209627209252643892922648;
      _points[11] = 0.06743186583899861338456857757181849448994028471133539011140154174279356463786171047590124871058861619;
      _weight[11] = 0.1661252306064170614951978271811555413440569614651595199924632464948276552123825945778602473840727527;
      _points[12] = 0.2719899659294862030563380079302590480247942543957991004491026215444180175182375256505110567396822931;
      _weight[12] = 0.1799662232824637334629206112030205761825115733710491636849576725169740218336869361061489424124481296;
      _points[13] = 0.1227482862154978393395873240130317032151265317293409309723332247616160353114996846526951659728971574;
      _weight[13] = 0.1925282306741192635536195068795429148549620175078239732019144990499724648233740495658097375472587461;
      _points[14] = 0.1917657062776536255028268450504200863445325847077754640124610110844518238511837287875868381479691005;
      _weight[14] = 0.1961650715776367222607857100338277674615403482968446824018357637392232405293324998845805559263136167;
      break;

    // order 30,31
    case 30 :
    case 31 :
      delivered_order = 31;
      _points.resize(16);
      _weight.resize(16);
      _points[0] = 0.9786064374986970125728009137812822496042690312088548040286436320973606732995221437659921341073019234;
      _weight[0] = 0.00005111364227877400497664824914822312187523131871077788171487966030019098788805718497028848685167938348;
      _points[1] = 0.9432242857122455935254506623929578257508869485688987484186741352804265152613888933335080761298126981;
      _weight[1] = 0.0005503124159022070098783811162627949675055432854454242381238069353356523893162308519719894537983138428;
      _points[2] = 0.8936859745488040188148696987681606327646834274095997914162494394444252336597543340153733132728571942;
      _weight[2] = 0.00253783999827534747204339587398565531121845521667075873722207114552047240564197912364057170241739288;
      _points[3] = 0.8315558830264619518892063548240608922762470054306231569778660096958033620199460946608882490135090267;
      _weight[3] = 0.007694127704267096909529759414250766143904775295057170663912123460022589036462078267439682969987203195;
      _points[4] = 0.7588252579491414133542794053511356108796435680365038583957695605622632533727925268078632201504708403;
      _weight[4] = 0.01797939540591943553282655904326541648736843405213664835704382086461644807389169392510655535237023706;
      _points[5] = 0.6778299174145608113025127726414777500320971717496155010727267379426891048458460258015622127620921854;
      _weight[5] = 0.03499018198244827989832060255651272931793234290752719755245012805681995519918979378047157992202798509;
      _points[6] = 0.004727687122934592206150610445064477185987713349095208078315620471990461862622014098091988804943732811;
      _weight[6] = 0.04799762249876787834602678161657048141079099237527991579241094505115520768176249489883380358692632167;
      _points[7] = 0.5911723853165030889707605187763419229680436878682765211186872551925076536578972852139357400884025256;
      _weight[7] = 0.05921510663100695336095700399081714160082916113233465165244891577971830694111417358117886339758554005;
      _points[8] = 0.5016375561531875937001304323508376116775809382887043798099322048009739763486344428459428277727638743;
      _weight[8] = 0.08942874259811972089333893705457462540747878902452832779327225337155148601273155358526763706035859378;
      _points[9] = 0.02474296761943498451260345626953567205761528650626344100702897707414062868822532862058633802247189094;
      _weight[9] = 0.1058433700693581081617490582582260489397739540049851972587515247508128778921240398581401705139086582;
      _points[10] = 0.4121029641168595969172842136225134716264638462851170381104799491302816048435587877644761732164741742;
      _weight[10] = 0.1224481516713504381677953376318549301968971738616216687469062423535307787680712176524375047323900127;
      _points[11] = 0.06007643771663799227524225532811249949040794230939448604178028132546709554288543218317352848544150918;
      _weight[11] = 0.150743298727674291333260325777243530241463714895605434027434973309301093690716384177669881743882149;
      _points[12] = 0.3254462100241296148268368519018063901298314159028243246203929830145913417696717843549623084103386732;
      _weight[12] = 0.1533921878047438226943307636411683225532230366129434468301308130372556609842068604135406661181292303;
      _points[13] = 0.244452431744511377302076561602752031033579055361062019964516938437829086971547471305886973271011502;
      _weight[13] = 0.1764506307035974844556454963572807953528221877075630527904162026163913063727413866339740371354372271;
      _points[14] = 0.1096006092587706028678975846195003827709889318416547509152886361080137785970255407503143033719803205;
      _weight[14] = 0.1779862938901728599046041983508410784211710356810272044473323158434144748195799575920162751395462319;
      _points[15] = 0.1717247594830021079030741779126958738693210887070413817883535217741774057292701297715602601789514587;
      _weight[15] = 0.1860249575894506351880500844013307938590785059618964565637623170975868320778954318066738261222629478;
      break;

    // order 32,33
    case 32 :
    case 33 :
      delivered_order = 33;
      _points.resize(17);
      _weight.resize(17);
      _points[0] = 0.9808438938474125636766637209275972068403939450087260749208889199283197846333843968554117528460090215;
      _weight[0] = 0.00003672321680050201588893508809125700046531141997623090861092178661431081419170841266491721846696051565;
      _points[1] = 0.9490970165965445702465476283565708297246607755586873532653724677803087032874699499858701150851049691;
      _weight[1] = 0.0003974261013418958398496273404764511239692337872082450246160077318175409175170546288895012284106365673;
      _points[2] = 0.9045054233143287003790610093283550812376120574920944369394302938533880974366435920451390516090983422;
      _weight[2] = 0.001846696235108452323081740268246607255059909970851485069280721260167157397850582769904163871861571394;
      _points[3] = 0.8483270857099506075790635313717878056529164545129232857765525221759979278054482949739136814535756339;
      _weight[3] = 0.005655535035824528926649613561049219086512768112197461770524280675540737290522504605487405853423758352;
      _points[4] = 0.7821731030812211281011385401557176313519720275190703032263911897342087238744392146926368605116439999;
      _weight[4] = 0.01338606916727926148618970164658395028370018090423553621907901080091060043469655162093802538030485222;
      _points[5] = 0.707945001385085567943622426073089923213717087524592918375047496075645698517876359910689968651062034;
      _weight[5] = 0.02646567904144685891462284647978091273368422635641062894104746521612846499613282277673498551270934374;
      _points[6] = 0.004229765486490767874991987781300685340308435773431352185301973416816197017575857315649567725783395143;
      _weight[6] = 0.0429926041230744866513362488197449940557411715901469062889684425716121073405792471713585540944974964;
      _points[7] = 0.6277775385468142725656053809477606660481926914076750686903817659859352892916227568745400677875818882;
      _weight[7] = 0.04565456895454675099029361310226524142448988405389158412248073822256735245132154460401903761295545258;
      _points[8] = 0.5439766780904757097451521743554710584231978091980306940950977666498348773038378260887674018571215284;
      _weight[8] = 0.07055515732420044207392583546335768383670146789242918934183781450503912339593438180917722727222643093;
      _points[9] = 0.02215270531183023229420900210157300154854505840882207694347863994881565153556420004262394660019368648;
      _weight[9] = 0.09535104807481297848202429866106118257566228137557417660332400853161662680302761699773305885383429565;
      _points[10] = 0.4589530533530190808593345147437514652455985649810014296771181666727254937874683576150552189676820445;
      _weight[10] = 0.09931702444790433120952426058302138873908984792726837791724440362064021175262692440686069358710680237;
      _points[11] = 0.3751525416408178820083477139222646171835998951809981629079410853435870113997403594064257319049096888;
      _weight[11] = 0.1286542804495145568686598485110360146860251475979356089399894897424306248964305507294249894650268248;
      _points[12] = 0.05385601482718482956676032201364452390207889406802519433016964589948411947150472054630517663168267146;
      _weight[12] = 0.1372315591826875201137474777560073360546853485740573862533356511173364265079156697526661117060022962;
      _points[13] = 0.2949858662980234886510059849705601329210424075903350147902591485628362645969755211291710565803372332;
      _weight[13] = 0.1542209677884094145128943284286812925327302523010098402991289260221514316057089544615700030218449205;
      _points[14] = 0.09843493683054136249424692423709782639488974724295841277288648647004523568418618804137473135772561813;
      _weight[14] = 0.1645759033882728284844431118628830743614989413169168358659006260722663488738016626358120054114977563;
      _points[15] = 0.2207592251921513839136378776833585067846629363530123208654012539977418973898636052213362063366054326;
      _weight[15] = 0.171301615711738213205756533380504272892453453514380537158994786696403130130385394099728124635078177;
      _points[16] = 0.1546079282658856298783890388078768159643889899573936780160589552820868047441765770328672418716605903;
      _weight[16] = 0.1756904750903703112344453123805424546908639066388433026089700387600911377246901618503645283631366504;
      break;

    // order 34,35
    case 34 :
    case 35 :
      delivered_order = 35;
      _points.resize(18);
      _weight.resize(18);
      _points[0] = 0.982748407594286960633073899546303045149028562784532859367422241743337841463798829462474307855455184;
      _weight[0] = 0.00002684034449817248636307890670990759607627648491468895416588504339235192716316452092184439475732072083;
      _points[1] = 0.9541078955173166588189030938461288380596566681165619454485636499417392056850149493349451358778683482;
      _weight[1] = 0.0002917480346564748213126518173258607508890442325216746931561102953965933068483693177921983263851560636;
      _points[2] = 0.913769864110792936166123189791591200842146787728630171609250287891749264970030467465031991732660097;
      _weight[2] = 0.001364364814750619931583941001892832710526596444814880095801559791422327117557391969710365759943918772;
      _points[3] = 0.8627567207000550133608166202160961738680665986694630756476656758603077150109726400447325844934459061;
      _weight[3] = 0.004214201135828769484963761390752045700215974350846961473780225330124447098246374619584268057948317043;
      _points[4] = 0.8023851498364174702066737905851700573574353078541166033802958270590653479162625703154687749291640617;
      _weight[4] = 0.01008288655374502320909828094580508673228285324540546402052877073095600352583258281978552537379255498;
      _points[5] = 0.7342173081350132503192173614025312330653864334982702635244595308063572372883774041853861365278221063;
      _weight[5] = 0.02020099515341872526673649424020333062100969085759988997176723342299630382322198514555179632843105095;
      _points[6] = 0.6600181272253155465521234027038088059575554457571711316782527733933985664095417196979606497396358233;
      _weight[6] = 0.03540911290037990977420098813904969531272785240516766309095652038688854805794084594012390191614815156;
      _points[7] = 0.003806582247501876383648534354890812883653084218143725055850915751286505483558068230455044287128636871;
      _weight[7] = 0.03872959521506409270998592307661178898880126487708449836871701251355028383578477016496915438790270965;
      _points[8] = 0.5817090526709179282288375852933077443864571121132991743769987023431980248853066657774790851887703593;
      _weight[8] = 0.05577559061459162570281412768389355996651397767708828589498056037792211480330590031535721170146035938;
      _points[9] = 0.5013181027502735883646759853790557548582408474545762758344248448850577878823309680705395605759116039;
      _weight[9] = 0.08031456678547888071777527613084748403550086714243964330239128562327769673230247753017547024436125657;
      _points[10] = 0.01994835104734301866630127355057796010747457504422512741431541670739879638700930791801503643734067254;
      _weight[10] = 0.08631509071677530810863100163952706294278370989850041392675520998322403679573746872013264641728964926;
      _points[11] = 0.4209272758703179558039109560839247557191088306211527841459293605637953895210495784407565029266997559;
      _weight[11] = 0.1068936974758404779443918912465824233672883504398824139817461678734416233217909028738142876058300019;
      _points[12] = 0.04854964530422463096552581822459659415208810269879122661467419186763858390450800500055006660727244013;
      _weight[12] = 0.1253356306869180533118015916525710771304275652121960162491546992025945693808868351192974349323507061;
      _points[13] = 0.3426185978020083004514048444648040212380882146133496205314099376215388144800483221755275703026317421;
      _weight[13] = 0.1323839048082899911826910765424937040163915594177335399366773159697079625785760931901186843037828332;
      _points[14] = 0.08887625911649738804818139219495746882989597915475128356802041517986238494141608853322148611303921851;
      _weight[14] = 0.1523005370137907506618312924014636112216561687461645368895555297544914491320199297299184081013271168;
      _points[15] = 0.2684201827866020844201471280361786628127359425869124458724958784949980847348751285744762131603672814;
      _weight[15] = 0.1530511786893971990313986250253572460871774396855398171527438104801138575696244796632962408451428573;
      _points[16] = 0.2002536959236303382067125585321085063433107257362303407043370644457116850092167808120166500781902619;
      _weight[16] = 0.1651346632398309976571473150915354252515252272981002584619642650179028278177299248154542524099377471;
      _points[17] = 0.1398845708351692649300383552676525748959865708235061557519490749172429745529982954346474136929122904;
      _weight[17] = 0.1655087291500782613306060164007111909015389149173326868684911715359303365087638368773296390165836235;
      break;

    // order 36,37
    case 36 :
    case 37 :
      delivered_order = 37;
      _points.resize(19);
      _weight.resize(19);
      _points[0] = 0.9843828065517020106761276174556909144026325831604026447615399145866983347355888758046066379113914637;
      _weight[0] = 0.00001992280932787647270670068121504406904050878009796350082427834039239683808319955860954897199570269474;
      _points[1] = 0.9584169024234071451034779092669423904741880674092767651904315631184608661010553708352299289446592984;
      _weight[1] = 0.0002173705725280176670944890960502804423166204597532801450098392340276614206659788761434319343756988316;
      _points[2] = 0.9217606817291400488993742163227374545276684154855298882918293363660999418596388711657739790912190745;
      _weight[2] = 0.001022123435563885025902206640552076666567191786422602535420698723807095034807642183511143694636939209;
      _points[3] = 0.8752531629838266800659489088760858408079696488715943336759069360574915944199538127854460103635272211;
      _weight[3] = 0.003180177301794237493019314012687144031688576745974063615856410069920493919217044916534773054139522466;
      _points[4] = 0.8199803570632373353795400684102916116941435268852334780207569085081760303785333606287354427331798866;
      _weight[4] = 0.007679153890769252819349084362266762034680794496687220780226080890557707688737671772550611046414520838;
      _points[5] = 0.7572365191732979354973693279466696491303870879952976126011813160845715548094948766085611653832161417;
      _weight[5] = 0.01555913925021236084119398351318324635350878964483833382275711925200825311327878919159166803224050802;
      _points[6] = 0.6884917909140949891898655120380168800849788729479226796014048212433893444546592668647864865663296238;
      _weight[6] = 0.02764324431172879278940581658661853456999576463765561596565228984548554485346431017256946431651819152;
      _points[7] = 0.00344389040386249028069405093317222181182377640029914128584811126158447282426935788168626248683411491;
      _weight[7] = 0.03506918822751692946455730452233595458916116289923823285432079838303497328566987932630680788077123048;
      _points[8] = 0.6153572448045471654669401635833708805050867627458286076001673229030120048708698995373393775522832916;
      _weight[8] = 0.04424576251614803158884713918509202323760369304517733604518806841090123069603439631756455979147352893;
      _points[9] = 0.5395469627920880876694306633299818817017043399462428376541362226335526976593984274704483496113346924;
      _weight[9] = 0.06492726128798530252071044988969133477365566175334068106698994747182582468433303021020195666737121263;
      _points[10] = 0.01805697833790056286303009395434268665894880733591034692641015267785535091595126090806803068847434545;
      _weight[10] = 0.07848342536092973805160513510880688200259433707189886999155358202518740624336539197330534394096169371;
      _points[11] = 0.4628377985520202782022048705469377514873721078497890685487969094434993704576336247176078079949870379;
      _weight[11] = 0.08836225259929596186133469102150733448918159724655286754038526721794532427584912859912903335150515709;
      _points[12] = 0.3870277027693322034154529075168274250441355570183945919149496613274873431354056703498844308990953007;
      _weight[12] = 0.1123664317444116305965655143169402510025365271744523979648159561101015872421911323846125879396222849;
      _points[13] = 0.04398739509084273445519883277365948261943201401533755288465140272078804107508383052868780286880037334;
      _weight[13] = 0.1148325991148163444911640277657323543047270823476765245035320839854858063568929732605305651848156571;
      _points[14] = 0.3138935674182182241524085986530725421833888559124072140832271736633880973343121552225350975792017752;
      _weight[14] = 0.134100272282441135843622802269838878514535106695959606198030755727139751181154620361343864744773243;
      _points[15] = 0.08063327636666141546972177666301584599572774478496515259512648347202733971049631258972859243872553855;
      _weight[15] = 0.1411124687979040017383983383889387833636924536378786579842406801114338206400330468092921847805161686;
      _points[16] = 0.2451495690951685705524921770182137890794445582375331816751643930651784772617999016157149898754773397;
      _weight[16] = 0.1504300020813901758036486944453268769096163950084233519532702102196909305554659060185430103650449769;
      _points[17] = 0.1271364098615602695300253508396918022790446090548847239057383641397465202768706860278890106271755421;
      _weight[17] = 0.1556895448890469502039433952460571175059219100966614582090178761629870656252840687807066371333142135;
      _points[18] = 0.1824069836690918531306969538712789495119226639431501787827330067269926177189844384572705963840879384;
      _weight[18] = 0.1583929928595227080602642462804924544723091598046442686562413911514004596788051226202861652655253789;
      break;

    // order 38,39
    case 38 :
    case 39 :
      delivered_order = 39;
      _points.resize(20);
      _weight.resize(20);
      _points[0] = 0.9857957888406418466800231313592152785604899067877207377306395965180365635041144860468676436334983574;
      _weight[0] = 0.00001499688397334853909009654734905514945521257651242233497492603278336052697351239051006226204854156653;
      _points[1] = 0.9621487121504981897091608064229207407940341288068742181995487210154653226478330645824175987235472225;
      _weight[1] = 0.0001641564083492808221962961635922449664007417807376345432948175005715964939937779190026714134500071776;
      _points[2] = 0.9286990149187505453450978371672693948888756101758623893390553359882107838318818368546819590506483564;
      _weight[2] = 0.0007755532384700472430793540610379271893135838353708382828748805776320956014381700141548785598395884206;
      _points[3] = 0.8861413029145471436872829303649495040166030756579052437556327864000033121939155088226394817590025748;
      _weight[3] = 0.002428182817069033016610894924350833114680897738357536155240424761102475327226118558922110562054613683;
      _points[4] = 0.835378914631561725171518394713412658084401759968059337516039711093759997511552876897585105888108726;
      _weight[4] = 0.005909777767885943225135430582621307955547100153876209416844747358074494910134249252257133135713181473;
      _points[5] = 0.7774925920354867535511259458365767833501645594282318185786818344152523063340596941838540072199020297;
      _weight[5] = 0.01208995668362951749967394391224448828054059207291389348694724435189801244587869887557864332435867969;
      _points[6] = 0.7137156110152876807420834353539261845083764977327116606392342641138367359145141329606212643884043524;
      _weight[6] = 0.02172836322449210980004804457059473249949021836957893650421253545420376191894281707541313281395790445;
      _points[7] = 0.003130683740743589562150141749546251006558087897339829841211539349738274314866496852982779908203455384;
      _weight[7] = 0.03190317094510660674090924062970198411577078121671833534897277070677203833980338615982239630856403199;
      _points[8] = 0.6454070457773675666173208347639696868480924890494238974440167033076937496843430736866993320402326217;
      _weight[8] = 0.03525422431297342131570109267190665101713924409722248740423389077510379965048840746566703817840967523;
      _points[9] = 0.5740226581828268717275121966537067538016418929949592700206557877680052279117492170391822933202016281;
      _weight[9] = 0.05256367702664660696843253488312400143294584902673080355015772217448264100685386833519746415036752641;
      _points[10] = 0.01642208813398783290254161425625752298093599837033552370593506952105049398340715992554357459620698864;
      _weight[10] = 0.07165500930295423640709583546529029927063232240443669945496644251219376217691519736672476809671709037;
      _points[11] = 0.5010838154828485513706246541369263270496076238639477776074661526726511056457717245333351712537248934;
      _weight[11] = 0.07288201367307476620737326123903540949531459313127703706325526164891890426846954818738827733176229809;
      _points[12] = 0.4281450409332566846154250347724519581718006946562795606850444879460088034322223621075385140190445604;
      _weight[12] = 0.09472916165698421592346580106597904566789390110319129543362928719528014089962861825723013260548530379;
      _points[13] = 0.04003690046190678099632014982879280251919218202100623418922253900409985734318539080916720634178996678;
      _weight[13] = 0.1055302577165023391780536338961832585932656024160937632538479770610925703787292264148375828435711154;
      _points[14] = 0.3567608701024531056470550666332594421879937365627218234316645015120881052816834839729303782691229973;
      _weight[14] = 0.1160096189823571406796654290456113281805357426540610444070368909950710161534150063798066831796666365;
      _points[15] = 0.07347719178528528305756654528587446712162956746829331567597923056648385302094819196497247815553334907;
      _weight[15] = 0.1309385772702925921899186259959536648124379399531342254695653323236852472377607884882919968014591912;
      _points[16] = 0.2884527121812723847719407066523953852068123046578582394812568730574474727765765420104187934722455199;
      _weight[16] = 0.134225725813901973916010859290956315174257925122368934739958261965474015514859603925292839755104494;
      _points[17] = 0.1160309076554868049466974315674778539277330768012538553063813735353261223084763159059242881112717542;
      _weight[17] = 0.1463516662129082599464371823076988796401775386811170193209364125128477705820631778004347152301799095;
      _points[18] = 0.2246764193843050384093819648321044864540754911683337333822542507266562834493851020811842664368541631;
      _weight[18] = 0.1467896818880725308530169982826116192006045612648753091087111859984896015533920748162929571735174518;
      _points[19] = 0.1667912534810094300129807014584903280447908397404053429938887652977094384333228625709776729362660067;
      _weight[19] = 0.1513895615076893628614187777974902875769289857347589080536723214276560283463670856505077453685905939;
      break;

    // order 40,41
    case 40 :
    case 41 :
      delivered_order = 41;
      _points.resize(21);
      _weight.resize(21);
      _points[0] = 0.9870255665787578365469005516471821103487323205471391754376943598319864464211860106934058825645258605;
      _weight[0] = 0.00001143393418724068380170413895308611060849814044915809164226820001407628104622909351779375362862754133;
      _points[1] = 0.9654016073657424580929490790442942557127428617746879386553787549823009422401519559419539901187908714;
      _weight[1] = 0.0001255089335871709281118126890978511883410232408935299359481594966361344340514817928666164963461870615;
      _points[2] = 0.9347604364012299479827942935966019857975433066835579885667315868005288394577841513140255125926971028;
      _weight[2] = 0.0005953999959462022743715146028300385175077092750037786268248278976636240495566479815754772134557262851;
      _points[3] = 0.8956817429254667605282025742976504630403884116278020040145896760872923029903183803945118949524779672;
      _weight[3] = 0.001874294450135896801731784503573779401671276969326976735014995475320855077785022212257014129577865045;
      _points[4] = 0.8489227735376888398440174689512629925240544749893709330516913793468738663135396111526364874935057414;
      _weight[4] = 0.004592965682865899309081525926914390207513681471407921864480309470237783124356199535498939949623202478;
      _points[5] = 0.7953925737461314623249865033277437002775654540111543847783430994750663228409525643598837266227268953;
      _weight[5] = 0.009474486138446127589636908414029505700709517833191754141564237314203429084320420413231363560359878364;
      _points[6] = 0.736132620597287348464102976702205297915724058040746277165260616804853384913595025246627455052229207;
      _weight[6] = 0.01719724025685366088414548084037341187485771394568726343623778138278751292702859398535198066378906091;
      _points[7] = 0.6722961409869296162899704994812126870277260383783201960320999269060656781743057964570096111577941914;
      _weight[7] = 0.02822928389744864174544586786898217788137229652458972736832397295131736231647885061286268917613281016;
      _points[8] = 0.00285835060009189432225562771682668948582857512454396863027797721426567661617667311949044311935799591;
      _weight[8] = 0.02914652692549772359825191743397280020164868373562383178741132669912525302067096472110019756153082352;
      _points[9] = 0.6051255339761019284481098523077407624240428731564207776008663713434935031358888405650262217950025242;
      _weight[9] = 0.04266508146203472287514740814497105426127212704884677528002189938589343854792402933566360152308841045;
      _points[10] = 0.5359281386930321609326895183917609968520364389050114840655237758106639373854988648624902834575404957;
      _weight[10] = 0.06009811216766876110645301901080290470540542252779656010666162330015632690205531715683178923222126385;
      _points[11] = 0.01499936497207552234035713591602254705393618831318367785565166039034387086356684984726917088159977164;
      _weight[11] = 0.06566824457697127529902981695220767771270006886685278602736453053393289071075554704667985742556471193;
      _points[12] = 0.4660507666351746484729664900381236689850117104625250010739461671795351570200905473063913279087995362;
      _weight[12] = 0.07955912026541126007769813685510363475963878808713764989375842730287294266866641538077148042860200142;
      _points[13] = 0.03659386328114012262654505528218600854572346118015453102909226025011769718948800713156805117021348771;
      _weight[13] = 0.09726429982522235339421302162613403019875891383246840547625842897557731247557947987411501254680287177;
      _points[14] = 0.3968534769856190095039434290948319231559830819379799669417186235032912613191108923209116958842566661;
      _weight[14] = 0.0995403355010239132382717196606446428701230436642824894483894589415408071164372671565051418449066339;
      _points[15] = 0.3296830989901027237373491420545228582656516694202723447101849302637120749496599731334902543040306285;
      _weight[15] = 0.1181122908083299756311975390634647250493155093193591314865424228051155593226483354511888038664192693;
      _points[16] = 0.06722644166793863852656394767467500357144072170962214241165856897826976130638620748193107205233694509;
      _weight[16] = 0.1216954186195147767859181700852196598453398974387542750341310709128680231375238395840669422159454729;
      _points[17] = 0.2658470140108159098108921515437181536788750914282933339485578881666960769687043708156597820375066426;
      _weight[17] = 0.1331241870513333849458925379704009194981324486702047607071260864313889685659564325467513394603855075;
      _points[18] = 0.1063014797376931175504486884739310046446260359816027861282438230188065644711946783060826726008422005;
      _weight[18] = 0.1375542142025096877653615060378353535237823217814758119642712415097028824989683064469150618759633061;
      _points[19] = 0.2065877060825335686769803341751510840175689986107977624063634924301173628588357156175136088108010249;
      _weight[19] = 0.1424637790987724784544985952839802649730864625728979547070145816086846459169762856846041536108135636;
      _points[20] = 0.1530585749557192122497019530096285339475255004440860527688523339429919998362921566593935826956915166;
      _weight[20] = 0.1443411095395721799450733462238414248515479283870827912143456827382935051545476673209780806694503178;
      break;

    // order 42,43
    case 42 :
    case 43 :
      delivered_order = 43;
      _points.resize(22);
      _weight.resize(22);
      _points[0] = 0.9881024599908778831834893508543820892773502151203394249702418542482522913410591542225873730537640238;
      _weight[0] = 0.000008819828241607839113836319188467664692011455724039965611658207161388061470286555951138804647517523762;
      _points[1] = 0.9682538838165636528816421008794414241196089368489573782572610534009132752925859249504071948887717238;
      _weight[1] = 0.00009705271167906710277821920044618755965438716605308287260605611296691915914345444845503274559759113985;
      _points[2] = 0.9400856692108184696160307746610789762831294650129674325772200327073362883580966732090847381891661162;
      _weight[2] = 0.0004620588367040999729282212179118719403671385452681342157971829216665667312380747639184954064858913054;
      _points[3] = 0.9040851784977527206617013643188418266790222208067682092434771080729602120076277567836036898919526278;
      _weight[3] = 0.001461453138691387066178714368792017613580659773821636378785062623685765189258882757952421529824382382;
      _points[4] = 0.860891752762866217306561289088760798024280407816610933118125205649126736100379365501381094748080698;
      _weight[4] = 0.003602665011170079496010454313375118125820248682611777483518813337130543978051137706444943926445444968;
      _points[5] = 0.8112752068392205078781186463119643007891999522242449004575256452024235067993066706011518445018605716;
      _weight[5] = 0.007485551813034275817216951148497417410643864099134073165862080079074318408799086608465326459832194165;
      _points[6] = 0.756120559178934871229287935277861726124138068090238740139279322617849153755355308054543314195952641;
      _weight[6] = 0.01370427408387923505535094139296990898530719232986605891147317475726272903114323254491117374114252769;
      _points[7] = 0.6964118629859517266112670768971276038290954874249845702950806736765993872213401445317623482971794438;
      _weight[7] = 0.02272307353970016175798801382037590056507281990311145345973578790932392062647349992155849279080103849;
      _points[8] = 0.002620074720371159424859367455264888905528254905967075341414209716403766002695753259982505462790702161;
      _weight[8] = 0.02673172609568654751853295736245388910769904510379438631959110356067466777925600320462833457894380703;
      _points[9] = 0.6332145255726628427916625618237318565701781915004554642631578635011061799446656933683602264420425428;
      _weight[9] = 0.03474679389549965662247861906215097123019694954611807141411557017597677027192888562429244380178121545;
      _points[10] = 0.5676562502726097870217726677178769223611025672537427859994804146174746381249794034881861040558801353;
      _weight[10] = 0.04960981404383829993700779271549480288885853637660176997186571280097470956587682931711438082157298981;
      _points[11] = 0.01375365798738580402575675070905872963577871007529049791330105411351782591035575021061471597349499472;
      _weight[11] = 0.06039224968649528527797201695304747719350890246767119584138949538030174755780883063573431771451573801;
      _points[12] = 0.5009068926479350501177501589277218806508226892948913257700098794311718939499484259368208163972501152;
      _weight[12] = 0.06670592951879767846792762476690622296014280028874613091699757533426509227995492281918325108396123329;
      _points[13] = 0.4341575748401551375082012124710567475311318981229697451221181030460066453494908033714119124482954651;
      _weight[13] = 0.08497667125409721785945148880879745505881359027847151653606924351274875356349984209037489762238788007;
      _points[14] = 0.03357522684802669271430819164015782255936555354251479618256136085248644097781000029083755653408339061;
      _weight[14] = 0.08989485493810659201312259319068572635263313059560239420597839977609904961839090425684384721793834645;
      _points[15] = 0.3685994249559412825032166420129271053410258894370369258634481384659319950868454860519985944915827024;
      _weight[15] = 0.1029672849391876735260280671946109142630666826269145737607246207862594409036669986746323585832975334;
      _points[16] = 0.06173556162306960169082657439530799232593239853434981616795449869395358825349510725475770984104108369;
      _weight[16] = 0.1132978321011550534569339446690910280401715810568023622298179018105850110347547332801463511728914714;
      _points[17] = 0.3054023184425990231526085351824413364932159709089239800101319162552567160333479391342542847608906839;
      _weight[17] = 0.118949346513709232985602192391896693374558508471962113359062925535623349061768764063169676690434175;
      _points[18] = 0.09773269667536864245847988499672332346923869097633493640302023050164801771896428112688852124513295678;
      _weight[18] = 0.1293178958114777478613063500315394516761550424810764340961225637292240059327409033219260993510310263;
      _points[19] = 0.245693999624503322224465199004346511040095219161282162101130888622591782757543602487249492370203605;
      _weight[19] = 0.1310983476019885069549959653684284929730374753089605272225430034875336215931548267651214213714624036;
      _points[20] = 0.14092439775695158519450619775816451884611959708690538685783129704464061843005866589153388941048851;
      _weight[20] = 0.1373943986576711189457038637687127484198195244023737460240143431480038626621631210916534276483539123;
      _points[21] = 0.1905399551842166284991396915288050974055091810716148172940553365188707797144828728812777249740083098;
      _weight[21] = 0.1377052393125228077987045052679605699295332423726478549816510583467911003227901128808596332546938645;
      break;

    // order 44,45
    case 44 :
    case 45 :
      delivered_order = 45;
      _points.resize(23);
      _weight.resize(23);
      _points[0] = 0.9890507733735791253543712469758400035281773409051211956278514761266032259261348911429860283320820851;
      _weight[0] = 0.000006876667443448386873597174615624846641300742166712499390444623619723899261299135896561250296435335989;
      _points[1] = 0.9707685195733889938794720318771182548024669818727768010084319949615096226307776604478341088419960687;
      _weight[1] = 0.00007583423894827645199529497212749310045124079552553215845278302430393444077320694676832428355417760795;
      _points[2] = 0.9447885021959101873192640703319531140411645602202181230261730429904477029248254097807519999563813321;
      _weight[2] = 0.0003621778022397484227568716984452699810122401675080385621920809602503235452142352579992064490492180786;
      _points[3] = 0.9115232476013712848631727800493825734445243013466233941759256931038532414323388171548016643162639101;
      _weight[3] = 0.001150314682984822344334855610916138444468915824198344682212336984814856306470038289503572924918974143;
      _points[4] = 0.8715161336713438696663789268096078560203102425650686035780009545736051097600251592363012603490395307;
      _weight[4] = 0.002850497081093543249504950370776049252981886294476489764789366131665472664109268239563547266953185198;
      _points[5] = 0.8254231835351607786693628066740285412448723033292098215120413379094288517271797907093120388750575164;
      _weight[5] = 0.005960272673820516018892550728367359102119125009944955607272944225823529645958240764551805100276375076;
      _points[6] = 0.774000884826103954870602865039850232459354767308173945418496573567419087448226053026498675219714321;
      _weight[6] = 0.01099396318272331474169753508597427233921996009999619601995167163454190521119038525024744167647511149;
      _points[7] = 0.718093423039932334870528968550415558136496950365395538952664548514450259640017620337759804908076215;
      _weight[7] = 0.01838949716531371895801221750607384775779877835883666504812201193134363107981822179196427825682835979;
      _points[8] = 0.002410403998251780792451856588101972909066529739119798212188046208814258289064772101273823619146110848;
      _weight[8] = 0.02460458715379363680944285409901799406845331559876742556717226362516710861484213381914616524325269173;
      _points[9] = 0.6586187096898888135130219138910443233073970121048619807684601196253997338641760466888560080659310002;
      _weight[9] = 0.02840664653778501707948217016440661524304227052022033505140575431516377941086740846607743484483156773;
      _points[10] = 0.5965532681512670094276258199980622909368222170766033931827570264949111422639694369359726047707370604;
      _weight[10] = 0.04103337000606945503503522217670326104878723363104651468601157260930516194676854942670347964613293905;
      _points[11] = 0.0126567991854554032486919041147616055178068993488019404920062315307023102839017774129144625521651445;
      _weight[11] = 0.05572024457122334686306970307932336946322249656441291155755441029051172750463539491200291665562579443;
      _points[12] = 0.5329161809469259852961679422880949408372018266872169088225806359785246671619598639988003464099914504;
      _weight[12] = 0.05591706970939040592614623445525001285248857059702692030395415650257556886501471071456697084452361735;
      _points[13] = 0.4687523477214090214073558308296168896809398353261455806058774838069360883559041595095033610401987426;
      _weight[13] = 0.07233501875091631840919628023809183145752557746817854260441269393620510970432941834632187160557783416;
      _points[14] = 0.03091420521685777042524659261449895967467270312206086783863872080618109788426269086493255324515362316;
      _weight[14] = 0.08330302639229947932606202543244005159580104495976244028104260557408709909900455946501879510312450854;
      _points[15] = 0.4051153234824939152589899821459852518084292041960127091818387323191589246479819549763061565524843399;
      _weight[15] = 0.08921331592042749615179791387250922454007077948520920020945311505702881983826510488006429430176552302;
      _points[16] = 0.3430500166905744572249642236228373303079210262636306213248867962132213743211306739909111276661963969;
      _weight[16] = 0.1051971301902735212171552740490809864687285728732286101918097259253218725264728006157687448724567674;
      _points[17] = 0.05688697073444690821032588838336961743654015907339725082650819749305629473627316130856328689737426324;
      _weight[17] = 0.1056636634236599800025960030696444996116926205371369655056408389679930032480510185451962577501990656;
      _points[18] = 0.2835755302598378337994539658113249207907562733532297915625840729145925650514832273388671279031826889;
      _weight[18] = 0.1187676404312684393557883257269936135587246278818678797038987739015900277273626487102457050127845038;
      _points[19] = 0.09014913455773984691589948612922737211413253931649758225808067949438711851934860889153068726819551827;
      _weight[19] = 0.1216392044936975061036741688714549551287865944305569473422823525233694802740589876102729570564236371;
      _points[20] = 0.2276684266411056773027710770956689945976517001579188130220661151724974754332539072451049501434355138;
      _weight[20] = 0.1283940193233969697677293919549598541264664191744484566283510181595252794240699445354258114294514256;
      _points[21] = 0.1301546569620392647297136145470657135930380187181655783102116317627332537731657610993460755762494399;
      _weight[21] = 0.1306458637267026875983182867538939685731303811410348704694137140183344576684464387632647813109838146;
      _points[22] = 0.1762466912782491162874995389654770161435899409370830936250632217648999272579318891342051808242810613;
      _weight[22] = 0.132703099207861685113771606242267040771719381177782378888546698410791460688349318846771129681170662;
      break;

    // order 46,47
    case 46 :
    case 47 :
      delivered_order = 47;
      _points.resize(24);
      _weight.resize(24);
      _points[0] = 0.9898901712174520906251165597593773918847523673221438024487047832202131975743714655305404620841092336;
      _weight[0] = 0.000005414795649621589410956891889788871742947297812794956478833735739984001890036849423513416122201443394;
      _points[1] = 0.9729966238607434240581902575081331739557554587997081204643390924536815578867557077759207213916891928;
      _weight[1] = 0.00005982741578200805140757442756876710357681187764184129492998044221027472286015156917522457282670014999;
      _points[2] = 0.9489617024727324761890720630019867067891512669388670367116995074683944983852471238704034144706207455;
      _weight[2] = 0.0002865262744228954315248621894840737436204226419751809547178299642115143727296322854938132384108068028;
      _points[3] = 0.9181367783042758317115298970528403234116421141197280467998314494812585311720032200286955057989618405;
      _weight[3] = 0.0009133865187289247367136496244884025935049017690707982258831296507599797381201681041293897274275549488;
      _points[4] = 0.8809865112004901553982606734371066424293828263572332748538020660425345593942795437337711303415925046;
      _weight[4] = 0.002273816875030566631082337760719505683063855834506483104577945072621905255965654055089511921562870697;
      _points[5] = 0.8380732394393357620477594707813738107956440957803211619128696670627887064733041577933862555402708822;
      _weight[5] = 0.00478099155488135631829927873735610850636015195412822564225728586449440911997072816425107894901952503;
      _points[6] = 0.7900471558143551952024299464595864800685694943997857653563880504121078982496465547542056175539248754;
      _weight[6] = 0.008877010801018946117185025924342474510540324525513331403312263343710478394357406571414381506861644254;
      _points[7] = 0.7376361331966650834319952799565664239997149439085959623604215726217384164028452637066239693458780367;
      _weight[7] = 0.0149629346691495350546165739431368442535998577893856441120639179339871284732782984334631217432407532;
      _points[8] = 0.002224935452613053665891943069255750028001477799647205535966283412159514791582999304672758496614559806;
      _weight[8] = 0.02272123685713789434030881931524938582897026979966692028426173000267001400447472415900288947310363378;
      _points[9] = 0.6816345890584223343347584224654693833359846182784640936142748749084889259843441535034498170983533268;
      _weight[9] = 0.02331919963843795558856289001178667829714874513151429202299104727270255015570026749611235251715190262;
      _points[10] = 0.6228914041763613552769405578811627797744735067301256611232410007539390365503687846951176550441159124;
      _weight[10] = 0.03402821314534665504742300668651742375478680187207505350701851655484252062079811817240060870672024125;
      _points[11] = 0.5622970377001162863211472577185407563882405046536041909948441852501756198349145685895124686912743446;
      _weight[11] = 0.0469115578091407435119135971531759206211456446784961440590979776235609374016068710085926652077969101;
      _points[12] = 0.01168600396976784119585970645372596213506262775598593366556381424441620764977273721853043934271845157;
      _weight[12] = 0.05156450302852561733106515247255298513224662256829380501788829770758411341850704243518347036063351569;
      _points[13] = 0.5007700206965443044420384481447814267438751908957880531164770293158552605883981361981888199260713036;
      _weight[13] = 0.06149308156503639872799358294626381094725788384605781475174499580448305892704309824786744398644990349;
      _points[14] = 0.4392430280138590771400222586966484479281187490364367805606402616906997553927361513577773490887077744;
      _weight[14] = 0.07699630754163361492101271509761239393849942140377941862209472613642061946357771589251994659060800813;
      _points[15] = 0.02855661419100575078433773106991474313748189689392150746530677045392972682926951708896373028078886491;
      _weight[15] = 0.07738771704125657665401015992403564121662898479846865035804772254684527134060060366464554448623310962;
      _points[16] = 0.3786487375725983130255223763826594151980352418923449568992150385696141263998799737945727620052669868;
      _weight[16] = 0.09238041135649377632848298626350660907150032768554403014238224628817114536167770593375677111179164115;
      _points[17] = 0.05258483976432183438541473688430542352634574929408691847030569765319726770565337571037990112697772436;
      _weight[17] = 0.09871617322318441702547220169324858290886567033955491182963415229959747527921243023604411058331651761;
      _points[18] = 0.3199056905142705147196284477592600478118677860085346296646837337943071384012733116212835394981488244;
      _weight[18] = 0.1064140204072954464118267057242311153891075934728738476926957640344192610080730226508773305006220935;
      _points[19] = 0.08340690827115669342265715031914870712393513349406943625573196053823905284341476460595076132799896886;
      _weight[19] = 0.1144998723800464282627119569938636431402696445948437363201340620984458709118113476601838585175390686;
      _points[20] = 0.2639043660726025930345938310051340067520452082079640857559305951097397292053028574030042265001554412;
      _weight[20] = 0.1177809496131256963154687299353704343516432112100715198188912862742036151417784070771267150847230789;
      _points[21] = 0.1205557027005187819785359775783852711983906679686549822611192158244964090168065655430091806355845052;
      _weight[21] = 0.1241560818892750740513319197449305270799796663008705162149327212005494018765146066229283656762922961;
      _points[22] = 0.2114936819377605655182888616348370137102012365281441126857995265139411092227855461865391104829793346;
      _weight[22] = 0.1252073956815181771346127294596215849298975190508766297740178851158073346196145842747014091777703977;
      _points[23] = 0.1634681244020306820900081449797999118733278369358442810228438232040837540450435199855004039271963652;
      _weight[23] = 0.127596703251215007750895920412380631459376052890311743223279016365294469723170711769195350434667225;
      break;

    // order 48,49
    case 48 :
    case 49 :
      delivered_order = 49;
      _points.resize(25);
      _weight.resize(25);
      _points[0] = 0.9906367009503252040186638786057673854869752103072860840212608497776729091053687956427078165918374823;
      _weight[0] = 0.000004302755109283992853390612984473905388520107606420784662639203221026015612852498093180719624771642562;
      _points[1] = 0.9749800156322561440080537979319428058608688920634258011461633746480601222229645349760627442122976592;
      _weight[1] = 0.00004762148988535869484357810517214382489037315091947178037681066416731762841027085559169817014266353776;
      _points[2] = 0.9526814786656007765604428427646471107128280724641542445681143547072496089803389360499312827713045016;
      _weight[2] = 0.0002286333412778897125360878868810677218018864957423887924835086482637072540841046732817968346432845905;
      _points[3] = 0.924042107591375088183860270299603460716277839946970651202689016561215748927105401944373367096390483;
      _weight[3] = 0.0007312150296955576038999427301489336061245571898075392624561063075884138374981784504825108417887624151;
      _points[4] = 0.8894615186907393745656503873951861823090345844702245018938672248913223057207012920176380233027947257;
      _weight[4] = 0.001827746097251135206530204407903268733428075081612346622935423986110324998010804043842916652568803827;
      _points[5] = 0.8494243882656275732290900248503280680907322871463571360374955681062300158144452515011786494799600204;
      _weight[5] = 0.003862047153394014885660554694647840111512019761959973821093873699280118779178659279767371558180975605;
      _points[6] = 0.8044924465194527143198696101390306595020306714115014471218090194399979166482091146097001614651134795;
      _weight[6] = 0.0072126346647461759192556190144110051057368556634141677806079889518799372758034872159931011806213675;
      _points[7] = 0.7552962978229513043581799301877042674961500659949106188709770331116463725525761120695916327062411829;
      _weight[7] = 0.0122400733886804262239638702260922483882869874656751208959231837292087749645032165693967788849201739;
      _points[8] = 0.7025264744308617327764735628652519707991262430777878489777111185176795447563520263257678166613306619;
      _weight[8] = 0.01922488755916925990273545208551839304413598984038948928740273847627349626429186204670641466309370472;
      _points[9] = 0.002060081929097883499230548771256641683030644135588557914779023101696836289714772146200530803150593157;
      _weight[9] = 0.02104584654991310894984769694957997264389234706488954830869366146363669643607673681276112765962831785;
      _points[10] = 0.6469237071357920937508249478501848787366871342377897238574359882034872352624041632877614982121503125;
      _weight[10] = 0.02830437637751160048700083768002130944295668211190091848676117122152547090095035944438706910338866601;
      _points[11] = 0.5892685115570647814127303043715788194113182486287723623739652905892272971097895471854805549415698537;
      _weight[11] = 0.03941749238248017695654904390708201200479612204684234083409815391209463268142666322461799547268657044;
      _points[12] = 0.01082268301359031138105841238638610741754419495014618572099843382803432892580641158216400725801855869;
      _weight[12] = 0.04785247342860094090713410636696065372543581105275627351894179124877984338090126845647482492287693387;
      _points[13] = 0.5303702240359852173396065663591384210267634451500462472121109299789877460508376633515105839528377266;
      _weight[13] = 0.05226654254025416026230055459765768735408748982342137352210401586284879927470555960353573242755475313;
      _points[14] = 0.4710556365226797192363701668337433453652680273700752120149035736826756466148957367682835979522326213;
      _weight[14] = 0.06630287633400960740664405539791593674018482270105306573866739446952101295678770123011621440596649791;
      _points[15] = 0.02645812972355433281261111502741448762381582930484579072074942380857494497686847934716860456297192619;
      _weight[15] = 0.07206284363820171160165937570261028877417915555039796312170958415818099948789627440800921583584439041;
      _points[16] = 0.4121573881255929482897040156029304602803026810481251319022819080784439249416642297798100544798503957;
      _weight[16] = 0.08074110304100429667322390015353026479458249971802668553808949061734867458681218551998618063433486086;
      _points[17] = 0.04875046551971594256626048405495149863872650262007427692289050523464258580283035772642693653318980664;
      _weight[17] = 0.09238508110486277697046072106183462307349301111542269581192066431251586682339655452939053211823346898;
      _points[18] = 0.3545022754336092801330830225246756319748235396671835065241829375954950971669723822236925390213555707;
      _weight[18] = 0.09460303776621984255911428340425176633044568964941211415406548859126157076222722306525009261263870048;
      _points[19] = 0.2988996452854616817472628058730197227314433867599336194504840923830631129196201993067222862706236927;
      _weight[19] = 0.106788917328849938310343580342129676248041289822079930729453242089902642978743856332781087264853323;
      _points[20] = 0.07738719047941864058844549035651095463419321093462887741820043230753007046145151599424606907648132144;
      _weight[20] = 0.1078731206753558255699920516316999773845920194453412445398199388813993235893370279142238853057140305;
      _points[21] = 0.2461300326799557368501708657724630388374281519477683919406243379905396093914799829014978822920175362;
      _weight[21] = 0.1161699062528098563285204629158808188551384494639865932612070092262711343486676737524132437966100165;
      _points[22] = 0.1119664131211797080591453118900233568411335618341266482302911307568798211658937390561142794026721151;
      _weight[22] = 0.1179603120946719806730046151597300929107578524479463578273411646787924756993067021805470346187081039;
      _points[23] = 0.1969342031254723248318136513226723837261617920675631369200407885476768048090584724200227907109775708;
      _weight[23] = 0.1216929757207637586818931039746277834402913288184501947402046698604718770716389339788734360764541048;
      _points[24] = 0.1520027529734087162506287551943575708665665516914832278052044133827396241518816510167155210118609714;
      _weight[24] = 0.1224872666186146488533662443240610951691534977442791141723136190727891953370651772473494342557863352;
      break;

    // order 50,51
    case 50 :
    case 51 :
      delivered_order = 51;
      _points.resize(26);
      _weight.resize(26);
      _points[0] = 0.9913035622385110788790336653178278306638685473029327049342568556768750779226166802910464862467032347;
      _weight[0] = 0.000003448114359757205756745360166489525198386376580749197638121869912495215206262890112928773755959767302;
      _points[1] = 0.9767531733280232298662661702683429698796977567485282341214009937436918106009940247102813503324814623;
      _weight[1] = 0.00003822053883255387900554746410523715204390828917060415678743895044994612478539092658170443346156339384;
      _points[2] = 0.9560108839274215742662198697342406595278034313234337217490396871934265900098665899697971229408821363;
      _weight[2] = 0.0001839034851575356489389594530597318328668080169779138264875530228689413045229252063322910022564475327;
      _points[3] = 0.9293359602715748334061432334478793404990512001092018428658048417839597361733846070929979731803178747;
      _weight[3] = 0.0005898711555596490013159173847175552002172211131197603246704873932959527131487834703954937504716351496;
      _points[4] = 0.8970739084211864094916125355818095043974285476361644489211453364655049867582275024468773277447054481;
      _weight[4] = 0.001479803510496533483770404222388761836968823110573963984604554556290327130157655956042477051021174593;
      _points[5] = 0.8596446098087925495341476044048610631434683111426290228292610152787315792738718461682721701424965136;
      _weight[5] = 0.003140570491033566324169178308200812903593777775611657950464043256177915220403707237044709370474184913;
      _points[6] = 0.8175357317097885446226654263638273500789689214285257860423082060382710028297478571779544782286374496;
      _weight[6] = 0.005895624378770345168835737990923267314213457921731405554223994080869703797491624920386576159748071496;
      _points[7] = 0.7712960967780431853930398083442015153386640842171062566103950893923844867230098706227918714691709195;
      _weight[7] = 0.0100652911435293349214185972039361728837965416629534978495957715958597173303805799754230918997120829;
      _points[8] = 0.7215284411637628205782811219801685752763893687252454146020804663752143651812554588012584507935377958;
      _weight[8] = 0.01591836500223050457908558597913063177486827168378060246011515511359787919282859563519099594101698746;
      _points[9] = 0.00191289717110327028836078524521752905378221643873610211392586422613620030638054085761591113838798103;
      _weight[9] = 0.01954892722439377291610145584289408938746223353894233403593192849234043653992666165122219128617863008;
      _points[10] = 0.6688815237617270248821108145549645861198322343286327852974929404210073467991331540955757170564355139;
      _weight[10] = 0.023620926866716590429781746080458886913912057392116175755472052610577816983937979347311540801052264;
      _points[11] = 0.6140416543163906865961035725129271962910179605530973598443859211090243690612314978954036450474195975;
      _weight[11] = 0.03318912383294029289365821071167045100713239775208250096989712764224744184932990528332463294336165887;
      _points[12] = 0.5577237395010012764647206840844501727253666372843105914449844804197466442981144131225215846683212315;
      _weight[12] = 0.0444526422478849071887171168971656648124189504190488385065799238682532085490823182384757209786707533;
      _points[13] = 0.01005154895905705829101837163776007839887286894178746427295654042900506836125523943248910412169749112;
      _weight[13] = 0.04452377548054358057693152306974293779850488015842524187316405913445811445216693334515560304563508699;
      _points[14] = 0.5006619595031362884856902687713503167221436363552477393781189311589046478109453733251474626310385349;
      _weight[14] = 0.05703475748022071828509619466256332516846561787218921379234532042280759325691321139002913907127018233;
      _points[15] = 0.02458221593567344139959951442945173604525227542008597683706536629066562897106555863890846130241857954;
      _weight[15] = 0.06725495107308428165273852693974342265312725376252435168146700914145779601982415440317967786025974281;
      _points[16] = 0.4436001949306515828559333823823612392858936114867615745808688805378474705116095676777622646630552513;
      _weight[16] = 0.07035322704434977742682228930847787787019711543667177558572243193480196890984850180718542235275479292;
      _points[17] = 0.3872823280574549937989445036865958828972832166536714882484665313850184327167229220473239233584617594;
      _weight[17] = 0.08364408140790913806503136264243828949700520235558282644016434999787678203843397466411902861456776414;
      _points[18] = 0.04531874608969985141125939892871352392582349070041744450306418403609338292543286780416369042306744593;
      _weight[18] = 0.08660682167204660370080193943728064352793416035738853172340408852080310732523056866657018900396374964;
      _points[19] = 0.332442544464647897764370591677219362088665986717434604231536379957097306038335636912411521157132378;
      _weight[19] = 0.09600780433395996459611005163022683822666687189995853795269920650589609941099345779579700299706512646;
      _points[20] = 0.07199121113320913897952303263315337990844978682594543098496219654933140959926243370975522920210941871;
      _weight[20] = 0.1017277570591432847348180174383227213260284916100920427592935367507284866022929405674356028872702434;
      _points[21] = 0.2797957613012491859655855463898480988672060062249520276103935539643102128193564469419623506479628483;
      _weight[21] = 0.106474774156680812568561370518019168161628546270578460416498320073426923055252814931939825477870784;
      _points[22] = 0.1042519922933739349627321569155201289060616104436747962912852388186208673319729357666535825336812708;
      _weight[22] = 0.1120761181427334190032010245158099690638256138925814165287686360873920886305053666402815536031124781;
      _points[23] = 0.23002830680682207126412919932716909390208658580572414780253225469621533437570891507880804871836099;
      _weight[23] = 0.1140844639890417668241464892471366407764480789831449930204960242372119155349985796101274929370035803;
      _points[24] = 0.1416805541841085939424499105077162112269282743432822292773459439118180445686557930664348991933582934;
      _weight[24] = 0.117447028575268886080283905928003969128044025940981427337594705298274644106623945515582721239819385;
      _points[25] = 0.1837889724621079951285773493909411733485119513609893231234408186596165165503607848643038915766770985;
      _weight[25] = 0.1179710549264457561782354350967497775907646397405245096492474927754560320390464932600093231430017935;
      break;

    // order 52,53
    case 52 :
    case 53 :
      delivered_order = 53;
      _points.resize(27);
      _weight.resize(27);
      _points[0] = 0.9919016921030858633563363794429817847379787714779279595620322545994397707381328467786508349830459968;
      _weight[0] = 0.000002785016388572537705690681609177755671609902607460882831309119306006182467890894946863671115671403669;
      _points[1] = 0.9783447246593427423009234194577171124968296718365230530311186830121782128183606331424343744729291301;
      _weight[1] = 0.00003091244161938983408314671147246492772583236893784015618585479755757538573429388679225037321883934137;
      _points[2] = 0.9590024350798769967347900672867432755261033514982111722784661932934780135998830463243946849777047705;
      _weight[2] = 0.0001490333111707578435026953455921951778699719566794053596354648989169784384847030615809371744890831862;
      _points[3] = 0.9340992449559257825950427906558732935953068512720009591535099193403502312605076880588140292621747714;
      _weight[3] = 0.0004792697453785258073340451419757222154191164076444721019392392800535122603874466076414496344511966982;
      _points[4] = 0.9039353597784711070157033597360474229931818363030729923680719044761889533438408210305605660116515178;
      _weight[4] = 0.00120624834619181937137603199441914360465912857765792171269659313799452594208005653184665745154759608;
      _points[5] = 0.8688762741806575564667761401536189780901445930466251209065034762678430393181039572235882829647519408;
      _weight[5] = 0.002570049171197175931361063941668867313971915134023462330557089030766363955154108296199489949582894189;
      _points[6] = 0.8293472971383944771598355049274250058834269029021771996399619672863673163568105696112267907482074549;
      _weight[6] = 0.004846921295440348694709177690869156229797846446689132658058902702383248719112744082435662948118295653;
      _points[7] = 0.7858281353779031227352117058077111616012152440575051383618183698144842122819671305036791359257553671;
      _weight[7] = 0.008319259767931359303359612245105396666555498914945895238762583811716697454039472166862699670678373469;
      _points[8] = 0.7388469893624735910922449829548469590275526861901167534999751484805700903189045500413201466516638816;
      _weight[8] = 0.01323785353886628364655051789746491666869904914948154796436523205630295604837132271358219443071008338;
      _points[9] = 0.001780943143570460885558792886611446878630789847066000390270576459560516274569752479856156412462092889;
      _weight[9] = 0.01820603118871048582942728891063964187212465208682135554645716213359324348541984930031410535990257893;
      _points[10] = 0.6889741108323418280816571990178261232404686847403558539490499437753002791024731150404667801081009793;
      _weight[10] = 0.01978061738005189821681119732188615744078771959445292827828842468044747984641395372722160776435764143;
      _points[11] = 0.6368148674104017419630307715995676902754314764405299930956289867406713625910027046038473059912601229;
      _weight[11] = 0.02801276453548874808009747976668363223186535565759695290998544442635238085147611006105071688900964825;
      _points[12] = 0.5830023879264334250663902804376328580572440100955175317865653839064321210069269191484571926567993637;
      _weight[12] = 0.03785356234773460919311606411888319543129071813262592167579519593720136903085223560528795008414460997;
      _points[13] = 0.009359937258201115028705457829872668484510565995513908264444078497284370515863726402824600698033502681;
      _weight[13] = 0.04152785829844875717943172756938377186734953754235234311353404373544544228087795063232762728857180007;
      _points[14] = 0.528189873835532934021657722740027508548208196505456013409035767085006436526769095345534024824517463;
      _weight[14] = 0.04905440341529198363865576676516031676767482097727449018102715309052236173245485358847778720174353105;
      _points[15] = 0.4730426684520476703602592878224296830904178855899382298873897364315299239631836659193743186739257835;
      _weight[15] = 0.06119194926537683569355451543997997296618926203848359030101583951544914289940470883109383512474600588;
      _points[16] = 0.02289854263907702050395291455569141311738970919189788652592377127458263144110401632397331449331526483;
      _weight[16] = 0.06290119746144746482802734864589386618833347317601423057015638714495873048300389063863893761442406516;
      _points[17] = 0.4182301795447049734724846472391014243667560340702901180312848174318171551123809662146069605014604107;
      _weight[17] = 0.07367865526297174418825984472902459506331849312468798056148539468443217520004723844738101147944550983;
      _points[18] = 0.04223546938345160520274859443846427423042665304287693049731721062888330792747246995094108230190228905;
      _weight[18] = 0.08132436136446986193739170532758880791397877196523611071292546215873628519179693987936952305884224755;
      _points[19] = 0.3644177529904574950557756096570565098512806680305704179066355757972527488832137323378563137368606048;
      _weight[19] = 0.08579121209195122447243328295236127860714191311346550727152062805058661851930724613643640236403073954;
      _points[20] = 0.06713636929901124659578390479055933650185406663414917887488142333093823351973104095111454943659991062;
      _weight[20] = 0.09603082810201882415311963795104748870818268807470347887502846531247874858577708795396729820518612173;
      _points[21] = 0.3122585959444232262993504592262882061838804975738422821976444443102486079512087157897605571708467093;
      _weight[21] = 0.09671552705946981898751774104684219583762712809680328375846161035397016840278817983469759130134249606;
      _points[22] = 0.2623858474559273881160617913883325511276096577994481672721349608546023050783281843153256814191171124;
      _weight[22] = 0.1056050230492805119709298866476760648000510141882851923408616735140549390641398474028584341314146003;
      _points[23] = 0.0972990698736721763753164344064238004527912129365851467031032541694671325752127600065236562459329176;
      _weight[23] = 0.1065088544552712310709129163765736239560946416142489520312256996469840584797893553601506329292924869;
      _points[24] = 0.2154048926944543171651652614570632101946667733364492996249967765409568376782797064089297968838438259;
      _weight[24] = 0.1116474563280293741109965065113128931866832316104691669164509221561199637581464430175629066034208639;
      _points[25] = 0.1323574675652328254198509862867790334541690279550368666466192187710882991061076711351679865215991105;
      _weight[25] = 0.1125263755484285883365205837252928997215348671664386328271427347062622899654077798856335746521576459;
      _points[26] = 0.1718860139720701680722426766544501251353813244874586832784733002806207478525176577679137330683948481;
      _weight[26] = 0.1141343235447071384761478578769258902127350763147060770569388232507400711703976247938788173159387682;
      break;

    // order 54,55
    case 54 :
    case 55 :
      delivered_order = 55;
      _points.resize(28);
      _weight.resize(28);
      _points[0] = 0.9924402145386934818494062074608256710512573670377708826247066201588500246796209226609635064997675722;
      _weight[0] = 0.000002265958598962605196822743329763905246915735782078382024974317229330583473761254873410776872767826297;
      _points[1] = 0.9797785960640749944438190057145039152741074495249043615408383040614782568644584229549468171687733794;
      _weight[1] = 0.00002518191216312457714080057893628203062066238548219866715788280885486052172769692157029551682300980055;
      _points[2] = 0.9617001463459457899861099885807198305217759101371616261805924955343739972380075801124042375869170113;
      _weight[2] = 0.0001216212208108765183086984702980407460962842267066259167107608532532670446458238411718198672773186945;
      _points[3] = 0.9384000294379855101586491825366150982471974093849676442221321111107915020236599462447922597108121458;
      _weight[3] = 0.0003920317051831638475926050565561955006834349747351228816020734233503026528227612365401820950255750158;
      _points[4] = 0.9101403003668531082536780547017155187065153962208111283714408048069939649812595801927679940070241872;
      _weight[4] = 0.0009895645441188801027588830624824366661410419145577967624579589789470698427514257565112370532368473272;
      _points[5] = 0.8772405436497879573891723774128885767103809571602310600748670880625265196548463651442992083091059555;
      _weight[5] = 0.002115799069802587276112448389274307711426310369019676527371289223126989553627023040825265918413245453;
      _points[6] = 0.8400732837976637417846403075634608381826446882830863254766087793874579013383417858472750832694708386;
      _weight[6] = 0.00400676996382688876369694147974047973154866283886113397519166712993033774666693888227342383322420845;
      _points[7] = 0.7990595276685624868995636153621286979861878231866964890727280422713114601123812756416012428130639633;
      _weight[7] = 0.006910213443566888748466176890723625292539468755284525612640801075874152045527474588594349300760027866;
      _points[8] = 0.7546639187593059817872803597557685898853275116792760713753923349366380454793941649397924902062412319;
      _weight[8] = 0.01105609190631242552105479324746823601234418177691168238419979938124926144067391591450784016492233245;
      _points[9] = 0.7073894438877855706285149361350268987939100593278504681962772015788814614262279003604123878408133833;
      _weight[9] = 0.01662340411686909034142413466450566565032418406426186662411255986983551839951256909951884474445425856;
      _points[10] = 0.001662188334010344257891461771211848609193102668366344886339851471823721411659306650434237708070485101;
      _weight[10] = 0.01699675331355490717411502137389388500094524603859825757063307660350119689582330207269535543572269786;
      _points[11] = 0.6577717217542247768084005053389194499315878203674783143278934979688418886464254544545346213089894437;
      _weight[11] = 0.02370693220667251758884754554263331205128739505850822623279313400923071925972365938987128520658945004;
      _points[12] = 0.6063729282730147073480576391241726828720982008190425665943509503596611618340212969981896009477717553;
      _weight[12] = 0.03228783996502644895650898643668602554416833029918697762571085207553801460068086760948486028196731261;
      _points[13] = 0.00873728447239214139065712242090646257020090445870447567282855490448705888193735202767834234353241308;
      _weight[13] = 0.0388221611401857501373760319181405664443831529949018732380163213415938798961715598697675365133475528;
      _points[14] = 0.5537754238684313594769240249501645635328248608561576380556038385473320553947237200652050810344918645;
      _weight[14] = 0.04221188066485391017179843621910132663247325582481799896194480286103572326145048899412823414104578068;
      _points[15] = 0.500575153441983623093869111019478966255819651560523227417590738918084787952706570511471287773556073;
      _weight[15] = 0.05317840198085355889436749877935944937229816786481312186261562562730237943218926093884454876384009258;
      _points[16] = 0.02138176483568373963034271336149516841266556866258386679039806082475071487814678080051058192488994791;
      _weight[16] = 0.05894766595670255670963440873302383759119498225513535332185369018894998992852923391583154766651460418;
      _points[17] = 0.4473748931198531751312384976638757267785856330538905813203215779969809276248509403699505273214443105;
      _weight[17] = 0.06474239890218384617641579074397429560281200820034847743486255276201782999215045306318422919140676195;
      _points[18] = 0.3947774199723313116769052107500062552907725427703361632104188629638226399349568702184562114618754642;
      _weight[18] = 0.0763306503770435867799217376007081375452687618911842652302001273146809417858403010269360961540654852;
      _points[19] = 0.03945520864053971121154986277226662685144080719364934557672928701141422590945414778597456317172456995;
      _weight[19] = 0.0764867860250257028448602879104010451834884717881588252543887775929982012360821861240101576752354614;
      _points[20] = 0.3433786819261913150681460413651973878949845823554863178403679470149846273838432659226376928927518381;
      _weight[20] = 0.08727159968574142456653607461431136580558843981507980115301946075240580150496406025982314095123393874;
      _points[21] = 0.06275318712545885999983743626481590179256400882623205243754304532648865470273322717790632337377314921;
      _weight[21] = 0.09074930386242807574850384737192231428927990682057845126440329212535996959549697864971331918463330868;
      _points[22] = 0.2937610451613514326972750749668948134956539051387656916985961515253610703405985442498156612536971559;
      _weight[22] = 0.09683723892284496243133400305982014503220595603741460800960591274877472218951050937958199531634003946;
      _points[23] = 0.09101180937213291493037786336117976907264810765721540819421996451301742291635988315532695530375611578;
      _weight[23] = 0.1012555974889907126108460496940755561934638347853673107289657786337559632509483599958359377654219545;
      _points[24] = 0.2464866954363530558083411840821592805659340568933689671152241449226482215610440148989074112781467142;
      _weight[24] = 0.1042939762323390317306252800023900820145384876648703530515689827183667386399613716670604816775598012;
      _points[25] = 0.1239109225098248943986786571525365727357700121269974363446057563225513757008341619263478384404697343;
      _weight[25] = 0.1077593224554183504441506568716594810393974684605908180762875165119213414701629886814347926818068901;
      _points[26] = 0.2020912680468832554423969706448920337400445843902748221160223851312616827201318751974338594370225009;
      _weight[26] = 0.1089584330514553833792479007201945848483678110902207242804925059301547571776537296722336644764227275;
      _points[27] = 0.161077778503025586034483484317896992168941561016791412920534016160288076683236712455481216991357141;
      _weight[27] = 0.1102534472607597186864914711577228898952005094019551823025011564740940733845646315084537049532027231;
      break;

    // order 56,57
    case 56 :
    case 57 :
      delivered_order = 57;
      _points.resize(29);
      _weight.resize(29);
      _points[0] = 0.9929267893183628062269525350662871775653492285199651525986086819393629175725051227057650509336396086;
      _weight[0] = 0.000001856283772081021646463917006645502930051466535420769785785415393719988368277496916640181442415746151;
      _points[1] = 0.9810749076596256309006437136691611689533352449026726879855908015035858117277035374554302084570421548;
      _weight[1] = 0.00002065193379483673723520305410719094953030456381599065092914301994814430006275832864617928309149435563;
      _points[2] = 0.9641411217247745946828870542493190904639324758002400985928337168007851931895173178552116298526335159;
      _weight[2] = 0.00009990263394095784408772527008183937133715876054979511341138744323762818463231844388684177314495142668;
      _points[3] = 0.9422958895903871330495337162486475572840128154973285809341967704118304237104033071590241332038178755;
      _weight[3] = 0.0003227041908195134456269653088472861986621444725248385753566297569081862963005760178204697655072584826;
      _points[4] = 0.9157689585742375160527209731782209778138377544703193428562270193431316521163635958472103988871596499;
      _weight[4] = 0.0008167123025929537791590779222624889046680614565866252043480296283513012023263276872665424708570029282;
      _points[5] = 0.8848409513746070720478295357950882608136439751437339020150931391920340490511768348960488253412100603;
      _weight[5] = 0.001751756104040543812056707746636424489524091405182527252251987207967076087908850752406343551247101325;
      _points[6] = 0.8498394858283586592068606159884429949323530710404946731082134176863686453602964965002298383195124693;
      _weight[6] = 0.003329732099534716525904959471022450189067525736458400646569973558736059350650571180620965956491897284;
      _points[7] = 0.8111354807272444642075213249964705278931214853178016839227908886334439887655616436591190604415518726;
      _weight[7] = 0.005767322345572894815450450032797290470663786874293720580846143468974332971619800222681111399152007128;
      _points[8] = 0.7691391534023484768538220758922565584262388759203507506806944987604814945430447384460512918718215989;
      _weight[8] = 0.009272946255348385389541458548765573070689017484996409398510543999367015481576466379271350142341662023;
      _points[9] = 0.7242956444888707043560871701745064455538860059199548248154436973480104217103385414072838784155034141;
      _weight[9] = 0.01402009861333367145022482741179595153263656328537495601342898943949469294535231397346053110908384423;
      _points[10] = 0.001554929031256665420006752942495427838027482475136930592211048929383071266978688100380198645182484977;
      _weight[10] = 0.01590395547416049373084283970446254939586728862730454297894007025395012962095073015384060063814125139;
      _points[11] = 0.6770802877492443573266568704467015351806311769675395683120767898431579951848013577283510561777889766;
      _weight[11] = 0.02011976844683497331844387739702727260430369510653869789575590786230420302940347608481479643127976595;
      _points[12] = 0.627993565916526262182013707529617129394893152972341580368269585709554733044579996298702311470791131;
      _weight[12] = 0.02759491436298458106580574784196132821947800084432000401014943541800534280281110554230420725253142823;
      _points[13] = 0.5775558026309174452553151152733625043245901657653645490736680818890881281137921627962913404073228691;
      _weight[13] = 0.03635995684886709788958406007756343059353121747834284301899201980737194866787438745763436873700570147;
      _points[14] = 0.008174723674418611559103865544392948102157036888087052346790286307717131377449463638956498141460460573;
      _weight[14] = 0.03637065893665729571075344593916540199657241009646385824767892047382103100320528018288122982250320447;
      _points[15] = 0.5263016453375968201653794928636041556860229130020205964062744256271705159139407454117566470052847889;
      _weight[15] = 0.04620793050943086619045368766579074375745787430897608290923105422272112793759027659747296191028447982;
      _points[16] = 0.02001057277537863729118447337248115231454020584682554184760410583574379386658825873304229289136911038;
      _weight[16] = 0.05534795630399538850185456211297123893344168142281776267574745603114279671978481699568799512634590668;
      _points[17] = 0.4747743970009873561917723160531700205066921026924445193997049795210527057905182697247116916931894192;
      _weight[17] = 0.05680734250845563585288858316504839656434131896796498476261765390734591853152656637737926312889479053;
      _points[18] = 0.4235202564181097995474113146850489926682673472663289206460620937489498826422878291086158784870130803;
      _weight[18] = 0.06770995846565736534187178620911510510981331439007344136937490702077560334537629961218632220124974517;
      _points[19] = 0.0369396752916812645959209072886222502266940175506431296353140616816413196565410066864982546882814814;
      _weight[19] = 0.07204878416716868669494228779171087877055190291879777468441869777323207283284792884162808840671618476;
      _points[20] = 0.3730825280293374465690792859201248695856590531186829500141964698180241770761618137437466075148481282;
      _weight[20] = 0.07836975770978971115427402907838920161802800682518189208674079546857625920569703907869991396907702626;
      _points[21] = 0.05878290626605055885840865218087174046495481944251207998810378852091522787940776630512797824354282017;
      _weight[21] = 0.08585111618606221894547223897051276062455717563898810682264732561837504271642097505325204467579434545;
      _points[22] = 0.3239958625177051466248603397041584055661175398120534880219141687715302778163413540837796763370016129;
      _weight[22] = 0.08817225630680597612003660163949371818078447184949948235473102539086671161349867433599036467547766318;
      _points[23] = 0.08530880093329033563236471055857523621058808223719875374718841141972960523222133992450790818395778101;
      _weight[23] = 0.09630795187080586094841976728359810551551172932908124410591486740160430723013263344522700978629878583;
      _points[24] = 0.2767805891942973708577879729031042713879054366854930668603078587622459594790114634625651543742909842;
      _weight[24] = 0.09647238670452894868290795505134096581869886645007816822694179149988004663996108299166340298176479467;
      _points[25] = 0.2319372002063364238357113561581231468239578677677663627198771197540715838680988610437419882956982289;
      _weight[25] = 0.1026382437620365051961261302742550581710573153809810112602447887157691824281457449099765356526344903;
      _points[26] = 0.1162362048829853425076721375397609970107436875069462593303916880434153281948281248095660108756043849;
      _weight[26] = 0.1031676988619209181710558830873856413004363444827527678541306109133352094102382641980490562172708412;
      _points[27] = 0.1899410449901282865692379014213471630254082529921559753456718118947261873986526053764810399620158524;
      _weight[27] = 0.1060973443529894398202373165023237945259903765282338008207222574643863851930328256989138033717840287;
      _points[28] = 0.1512372911316014780919207790227039606491053931442636445013472589695144451175544237584698175481308518;
      _weight[28] = 0.1063816687914308151764286948578946009532016371806181830429151351514918575960369656164444521272090252;
      break;

    // order 58,59
    case 58 :
    case 59 :
      delivered_order = 59;
      _points.resize(30);
      _weight.resize(30);
      _points[0] = 0.9933678849972890218242967429754756290348422812012610131690790938192644595723658942993255322380362377;
      _weight[0] = 0.000001530435692303559679202880600194069095291373243359882366029366110361351387216726316141966166113640561;
      _points[1] = 0.9822506759732043911736678171948047795906753507549646731542099473217074609302325111913020773007465754;
      _weight[1] = 0.00001704378210976846570170738949485625046237981076825018201228716265008270161857594461594414931549012417;
      _points[2] = 0.966356811610316331681829740124114472013698341152903565974034839219633588997916371133226198626933423;
      _weight[2] = 0.00008256807322596642712675172300945914195274209200047916147521082294370472442789555182791610679371970876;
      _points[3] = 0.9458357764492203337808419002032066885955503076575948450871012659368499041349175484945986129340774309;
      _weight[3] = 0.0002672199620663056472135919658807958654052121724338065121842860076057742788764139847141623009890424742;
      _points[4] = 0.9208898151139505953144638557329905235774970627249343559514095081325116537677830281076745417185029103;
      _weight[4] = 0.000677900876045822301748513097607136324210204873984589460746651754413842077422919562829610184363090602;
      _points[5] = 0.891766318682024711351680965262570788260699668723203291111539656543622803240979767532198330039144181;
      _weight[5] = 0.001458186687285437575395832778065189046874964252128656421832651017529503747672066055109671092349859249;
      _points[6] = 0.8587545173866958177170051992400022157663057683841349552780806326443491728626503313132174680442865727;
      _weight[6] = 0.002781045433058290735823690629828006775647419013227642282327332200732301717026140608010860330831076808;
      _points[7] = 0.8221823987382739350146679257725087410887946678055925816102530058347225710144385002987812579603934522;
      _weight[7] = 0.004835687651116839589207388506661792798688732351920846841568469474501450058791552883867826144653376215;
      _points[8] = 0.7824133817283033117351654063389710102986058216354587982007414417461506029482383411221290125361309735;
      _weight[8] = 0.00780951217924887175492555552277335297710152074877213295106913265321637430098410393345892760990754618;
      _points[9] = 0.7398426798885768781476865343971963892441993313179320887011131454876353948716056468750647185101546415;
      _weight[9] = 0.01186669231590524206744646319730034674869664293542161685991368345216694946396047626719698432221560565;
      _points[10] = 0.00145772783390650359258939349065175917847200065310815600213746054046489330060751964957340354200936242;
      _weight[10] = 0.01491315901155340446212604717451004862856152600028923881167748393402243077917276774270736813868227456;
      _points[11] = 0.6948933626480090846660737470948052491622820351678518066893206318036909102531481156845209039989461428;
      _weight[11] = 0.01712539544532892132744625893725802414621796017291600334410496954630813410240948250791722805919453726;
      _points[12] = 0.6480121455331503208705669145595995298479983344533984988806949082338790572395468688493909284724971216;
      _weight[12] = 0.02363589773545442376826921873044047832436878049349748821622300008932827072699686486257968668165021934;
      _points[13] = 0.5996649478704976551018373593654268159180810688501359806278139203431894217253568566355352104940005754;
      _weight[13] = 0.03136191451975259960451311523450739540697146877711414235255154582511143225744543683656798934447392143;
      _points[14] = 0.007664767864806790652510700943612758896490081250185334891650651104295876629089337085527195459046516929;
      _weight[14] = 0.03414270443637351996552524689520019651518918125519284231276373992492543701158246339820206496302363977;
      _points[15] = 0.5503322608308270557491787984340267743359031321325234333208060314419409333934168725488976010462177834;
      _weight[15] = 0.04016730562047342836983353438926568287679859907672033401806590163348537364732569259646213424815701809;
      _points[16] = 0.5005043712628964789717639236953963031984790603234627725767742098965776650636318606390262908257531406;
      _weight[16] = 0.04980994243944509670193186882596801360805780285331470412300413488400333743558037202503741391583451747;
      _points[17] = 0.0187669462746132244982993301440387916639043908855580554548242427097167553740409721090435065543842118;
      _weight[17] = 0.05206201194506336946652736896631086980047779181323752545621446604559586912360486216640464809850709849;
      _points[18] = 0.4506764885015598873510899584766044215966881241176557888841618510954362349594222860652999748365539745;
      _weight[18] = 0.05994396892391193201878777221886819034342923382714188936785401233706685684647954234713000168528380992;
      _points[19] = 0.0346564195659897349491044844339792828709394875646473158245898065449187036414264888486758751330533654;
      _weight[19] = 0.06797009893843161497359823823660113226698137894136207676183867733482609286998692739265881943481490805;
      _points[20] = 0.4013438224374185454639967766405275317142917022652449466333117794386845094513689829895546561946178324;
      _weight[20] = 0.07013099742401690013591360102740147731104180921542862503107396753093730582466635836943847279118991919;
      _points[21] = 0.3529966616853502786154550912575915364162723119239058502674939729539710162974658936315002971501451098;
      _weight[21] = 0.07986001209119680090675229090743842319473780511267993616803209051048773098007336509737306748332389762;
      _points[22] = 0.05517557808804576973579901521230398806718249322486323341936662310406570235218106947237236467595813226;
      _weight[22] = 0.08130576744926203003727351913523010351524516224444640024452683616344850950559158640251626220781181102;
      _points[23] = 0.3061155007205121813665886906735831563842230803361353335661166203013891520931517709134796871698281319;
      _weight[23] = 0.08857497394178217650471618391876129842077745883814547442007841660655316881345758283854245886546129746;
      _points[24] = 0.080120567112325535828402317065571442809308606707266764109231947703747384584007510546030547316032919;
      _weight[24] = 0.09165404412254467064066511550040554298695455034951684961821682398973282747671045386111241554317353069;
      _points[25] = 0.2611662643784974751033364418861637841052167095569197616325843294380357783689767519724808893027702637;
      _weight[25] = 0.0957084022537584356706622834178274651556869909900460229728119906274110824605147609337241300199247589;
      _points[26] = 0.1092434970626521088746731873448846222774206414347470411530922780957733620062425548835010678261700806;
      _weight[26] = 0.09876432908795536536032697004673551868704851460757200597881816491701736581480140253736911574432935214;
      _points[27] = 0.2185956771518845796303573075738189314253271962040366483829882206456924780212396799680806333911303056;
      _weight[27] = 0.1007186117616301279878554305959197341608245889317283916519828674052671542386577064173516389649996562;
      _points[28] = 0.1422549415999572144877609341053898829708731999301570680786197421573754663025852228845161221643511937;
      _weight[28] = 0.1025585393150491257467352768657020962566165514453482039316467571702515714029648271882670353598411089;
      _points[29] = 0.1788268232673087628783417984246983287220358061763450736249227518897393446664815732877331590542564701;
      _weight[29] = 0.1031278694745945415596052946177605117292110687637337979963517529456830375931435175722210364638955055;
      break;

    // order 60,61
    case 60 :
    case 61 :
      delivered_order = 61;
      _points.resize(31);
      _weight.resize(31);
      _points[0] = 0.9937689943617638927613642550978404132193052847562085323183044817501866272149029814389654785747097187;
      _weight[0] = 0.000001269380626764678675373195326975758127251201208308023241385711948424755100169194183552495211808790648;
      _points[1] = 0.9833203701304175412485368480405225262637155639849370527489909821657295035574559858424684689497338574;
      _weight[1] = 0.00001414938875337667805842756312550972005132023758238594466807507236888151577830837913556555707754238027;
      _points[2] = 0.9683740118091604909480627251752021631877538352896943636065161160288890490739816800738966445710808703;
      _weight[2] = 0.00006863667359946888101889453121545292318816146796189038823923159828041558018051222520524730639664121677;
      _points[3] = 0.9490615100934992658665533661080479770940064242550734057590726835551016985542145903458461174891410266;
      _weight[3] = 0.0002225184113616753332835954161816580608307938220209914664726703106957494701509062705922833939390795155;
      _points[4] = 0.9255615822969551781356416726446810501492182917520502742877697614194101962468919439115832052932058982;
      _weight[4] = 0.0005657189666091238390709933068514304280659458878866494461459971250893209363885838891569990679795923031;
      _points[5] = 0.8980931407181669215572452752900580046388620566439707644527159091729569427638691092610084112862033889;
      _weight[5] = 0.001220041621260954623648068103750166494687433751337417055023692920392477150831347375208885934591540607;
      _points[6] = 0.8669124518396082568693596616154962977199040720951216992805820343587833819211852462891270723734944261;
      _weight[6] = 0.002333953705311331245464177602173047072288137060715168141773548841446522030992039657050969440578857492;
      _points[7] = 0.8323105489456515383744404260031629487070666431913964811955248376360356215462432754715923979789363373;
      _weight[7] = 0.004072567301324925286978191910109165210998809923518336725405684136878371982652710248244288816607680173;
      _points[8] = 0.7946104527758169326169679366928319864361859757363904011714581588637172599413472813223525772026136789;
      _weight[8] = 0.006603470707394316985994280362337310811861259335771870656920474608040126953653365813322975171532715797;
      _points[9] = 0.7541641319977899149388944264594135600637795973965264582163907849633878659064268645380961165020694247;
      _weight[9] = 0.01007952176991829850305258664289729474571005385425765929827171877545918882642476290287480815922844768;
      _points[10] = 0.001369365209100103662902538016497745627238368452352123490012738406772631849672261901196138706142526928;
      _weight[10] = 0.01401206490544436609023237121587349969746045006567761855081695008238920197145638880861484379937998666;
      _points[11] = 0.7113492068095685558133006667709819451575054362840455447176740142822369749162251926869838973346927698;
      _weight[11] = 0.01462008082783841976253308183893206231436847698410446515106255101009664107357060645472473645139699297;
      _points[12] = 0.6665654183773303861601326760614604743638563595328351949371522965073714357445225242299623003309299524;
      _weight[12] = 0.0202924034506888834074595019625389661145966542394859226818867916101663400848195357909655861316795088;
      _points[13] = 0.6202308940878964763528673529670363355339785112518597470011666286148975401503787651670787009253429759;
      _weight[13] = 0.02709500690386953751069178406838636815384967226318121133814435788253336859351359886090392628083630055;
      _points[14] = 0.007201060193187964367610144103097238265492936079471944871780273309543373182405493269711341122292980795;
      _weight[14] = 0.03211210056592242810234944055571401839762527500713589024854398810028566527822993288311027606844957208;
      _points[15] = 0.5727782422577024113870603024175540683472059621151315030913358644137301739485372481202450035572725181;
      _weight[15] = 0.03494475743428021057568935242276602073648520792237513277063007881830750670821227031289900085144260704;
      _points[16] = 0.5246505122103465455728183462099190147096086687630914369775031785647986088465765153290482473234440025;
      _weight[16] = 0.04366919988107116389230886514702208452192610172539603303155281880114132121310772290910736617814420272;
      _points[17] = 0.01763556469398653294408221167167162733992627300109424080406116588738610893975770523667372303912533056;
      _weight[17] = 0.04905514352007358740541302270051117036844203516552518776904458507336171955803915816081656601013491224;
      _points[18] = 0.4762970571775839012599109438642786787910227011918298028869481968383657046401344160723604121339610397;
      _weight[18] = 0.05300528235407393210593432792415778543059070542062211133149380520643792420434901154289638364872976669;
      _points[19] = 0.4281693385154156194417410742899825270370966980210852141448274402465912219366930868936595777620858797;
      _weight[19] = 0.06260514491381266112476446763960717503457148868267332156770556143624906440752520753898794314174248398;
      _points[20] = 0.03257779777966460886729942692136668100246248118137555022234282287177062321775785540900615891817245201;
      _weight[20] = 0.06421499003447563667095761947959886068101567810299905758943015986959607413434210190727781793751764501;
      _points[21] = 0.3807167103369646932919817405792130746606355782010403499486364214947528760107143133850084127060875174;
      _weight[21] = 0.07204908076371079309214829918846290043710821174646453642360675733877644714506224903242378673973541619;
      _points[22] = 0.05188853615392920947892793281212631775109602038992669350693691676633220365356651819015841212998281432;
      _weight[22] = 0.07708465591944440214978664678877579601642420763348919100177459902890693290204556050005832293398972658;
      _points[23] = 0.3343822238776351252419685447725649719691406591568741892752991492068380593197644708700909207098419998;
      _weight[23] = 0.08086518702868964921973768964419167020096598662788053379862951223461825278781407685710065195767206447;
      _points[24] = 0.07538754998514038394719127514008188990831275431228255760504153387312193075577455329791578743446834647;
      _weight[24] = 0.08727993087125598404851885924736203445983237573749491484102820440464420680359587863705024778690839844;
      _points[25] = 0.2895984907391475920138782464308026880200802349630140545217731202754357179091084031758311229993710084;
      _weight[25] = 0.08855464875380005756652072587576624284557300886023695065934716903300558691518263136396252574033032507;
      _points[26] = 0.10285545867509340672666309459934025824749333553664562240979626482386876152189922577567755172827218;
      _weight[26] = 0.09455543857311113942533268852024714918001646007576128813201633172025531623575828932114719978313621885;
      _points[27] = 0.2467836436155710933199228384538418511090271873523499710413024876413592298225490102948311490242624505;
      _weight[27] = 0.09462109265174807424873122469747347887669228616198273398437836689671301713817820752750902650005237804;
      _points[28] = 0.2063374321933079647369611133634897836240770185127581624195509150737302861230656791747631614142527725;
      _weight[28] = 0.09860204997970906763399803849822200678637561736800941509032055186211162575531237866562542497106307103;
      _points[29] = 0.1340358114983876564339860740140341196816667539203883664849981452786512463510185666317257255430747126;
      _weight[29] = 0.09881291012170006693456267092177765186618637716012470654782718891302456217838158452385974238915451355;
      _points[30] = 0.1686374906442098356617268634134017813732783166791782966045346757082471444333592363931357649357351428;
      _weight[30] = 0.1001003159524530363104180663619783799874178898404524336779305249101130790426842115444418169199692081;
      break;

    default :
       DUNE_THROW(QuadratureOrderOutOfRange, "Quadrature rule " << p << " not supported!");
    }
  }

  // for non-fundamental types: assign numbers as strings
  template<typename ct>
  void Jacobi2QuadratureInitHelper<ct,false>::init(int p,
         std::vector< FieldVector<ct, 1> > & _points,
         std::vector< ct > & _weight,
         int & delivered_order)
  {
    switch(p)
    {
    // order 0,1
    case 0 :
    case 1 :
      delivered_order = 1;
      _points.resize(1);
      _weight.resize(1);
      _points[0] = "0.25";
      _weight[0] = "1.333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333";
      break;

    // order 2,3
    case 2 :
    case 3 :
      delivered_order = 3;
      _points.resize(2);
      _weight.resize(2);
      _points[0] = "0.5441518440112252887999262362955145689146370092883477884571669901861729625759492147562832072252866864";
      _weight[0] = "0.4031435283193017223334255379639401221900370717228985977618745956006171301133968148879793243017249754";
      _points[1] = "0.1225148226554413778667404303711520977520296573783188782094996764804937040907174519103834594413799803";
      _weight[1] = "0.930189805014031610999907795369393211143296261610434735571458737732716203219936518445354009031608358";
      break;

    // order 4,5
    case 4 :
    case 5 :
      delivered_order = 5;
      _points.resize(3);
      _weight.resize(3);
      _points[0] = "0.7050022098884983831223984775840482527404615621673957968187330274666375934719617430536332178860666683";
      _weight[0] = "0.1198028120343227920459059630233091355547326268137250385594040589278280490932505000994631471190946468";
      _points[1] = "0.3470037660383518847217635434039484551401490745262501021878985827903559852608331357830049271464466709";
      _weight[1] = "0.5849850770394640880140480814569575834996833285430405912588393379710804430684155659655248860334828359";
      _points[2] = "0.07299402407314973215583797901200329211938936330635410099336838974300642126720512116336185496748666083";
      _weight[2] = "0.6285454442595464532733792888530666142789173779765677035150899364344248411716672672683453001807558508";
      break;

    // order 6,7
    case 6 :
    case 7 :
      delivered_order = 7;
      _points.resize(4);
      _weight.resize(4);
      _points[0] = "0.795851417896772863303377960793240153655111814369133947337218428490843889786355454581170273360860138";
      _weight[0] = "0.04140896299967226113759062618655673912665921802650887351261598768091744489940921375092075799421354484";
      _points[1] = "0.5170472951043675023405733693830732661441577674815143184126459202288394285156186604132268185358169055";
      _weight[1] = "0.2745355486916923012695053801672421777585462337521019227783801195324800153896617288464511839350699153";
      _points[2] = "0.04850054944699732929706725709898599476427280622804138308697676906809043140700237130756061833546337107";
      _weight[2] = "0.4435536624451119347329252698757826095062322419475350982016036681051358053754859408526879761621947264";
      _points[3] = "0.2386007375518623050589814127247005854364576119213103511631588822122262502910235136980422897678595854";
      _weight[3] = "0.5738351591968568361933120571037518069418956396071874388407335580148000676687764498832734152418551447";
      break;

    // order 8,9
    case 8 :
    case 9 :
      delivered_order = 9;
      _points.resize(5);
      _weight.resize(5);
      _points[0] = "0.8510542129470164181162241874100130578037999355252331298775577412327508226081337242789670271254366003";
      _weight[0] = "0.0164553008123960318344649664771932761384129705299198594819023493276538663334439422044756555173918885";
      _points[1] = "0.6343334726308867723471638889206191121277336440958369160307851769971809925102122993798727580295999099";
      _weight[1] = "0.1282224028918476770189957222265331112459675505313588758170175986042217305503148083830364356533270504";
      _points[2] = "0.03457893991821509152445742863152659272391875376414497155987987848502413583832078858238836643039194193";
      _weight[2] = "0.3270591371430836716195229316894094001951854345378653863487891391459565840633676758520507731631799336";
      _points[3] = "0.3898863870655193282408954103849949929685699479384607713625473160659384788871254703280644555908817828";
      _weight[3] = "0.3568006448863600007450179722815356404122106902138793907440693610940259530233602522779046002721091408";
      _points[4] = "0.1734803207716957231045924179861795777093110520096575445025632205524389034895410507640407261570230985";
      _weight[4] = "0.504795847599645952115331740658661905341556687520309820941554885161475199362846654615865868727325323";
      break;

    // order 10,11
    case 10 :
    case 11 :
      delivered_order = 11;
      _points.resize(6);
      _weight.resize(6);
      _points[0] = "0.8868056161775618663012660060104907510040863218112851455728573015303583622861762166128254348593013689";
      _weight[0] = "0.007324303227477190931113822360224935405864216618905867216202122367913348061134720321894342299951728867";
      _points[1] = "0.7156811273117139187676626245936073635482655112817582867648513925864912489801365831589316400094114546";
      _weight[1] = "0.06288118873978020531140504852007971390788413793492071598436679202370012665529257375196229311689702309";
      _points[2] = "0.5090364131647520840110399051677197756066865099413616255162800068449833494040551477253328196372325307";
      _weight[2] = "0.2051582845184648408805173003076769826286071695771531963106651422253387765576255251446619284393054827";
      _points[3] = "0.02590455509366719275464360699723454895681812392531925015861057429610266045438042891711695398904589615";
      _weight[3] = "0.2501548109063237515141062258733267440660779616350562328954095848025901035201055026000940757458649068";
      _points[4] = "0.3024369180228912327499055779185451938801342419623170862494499684632895155693734121375470591583017143";
      _weight[4] = "0.3783087469941648142731682068802065098680549714701846873490169027817905712014531819167360652747890985";
      _points[5] = "0.1315639416579851339869108507409737955754378625065300343093793277073462918773067828768175209181356068";
      _weight[5] = "0.429505998947122530423022729391818447456844876097112633577672789132000407337721829597984628456525117";
      break;

    // order 12,13
    case 12 :
    case 13 :
      delivered_order = 13;
      _points.resize(7);
      _weight.resize(7);
      _points[0] = "0.9111831665630027636393173672090451969487181513569967751421124434536487739752746787009550475957343985";
      _weight[0] = "0.003570752134756827216036107377022441360104908358539661885927757477239078187959563376287977244479836972";
      _points[1] = "0.773517246591437501111998996426027488026169366066348465200565244218230399988368494001938326057139926";
      _weight[1] = "0.03265170252921877802892723627488505435251712336400851214223824298292417299877194662090599291711606812";
      _points[2] = "0.6000215132789929301939687728899372881025806599131930023285085834549592653990404218944489240088978781";
      _weight[2] = "0.1176888451581144593629814079400447094617082760975046287638279082701242348479743647408809166847127138";
      _points[3] = "0.02013277377340050723050168711747234907764398490423277046410233635340207429864852275760640623962261817";
      _weight[3] = "0.1971060071057524832937165163396190757998916431027808644906762554468035992816828007706400085856980319";
      _points[4] = "0.4140021445970597464182872488505667767590220835312978380704205456186698145026653746810963941381988064";
      _weight[4] = "0.2525855148355651908381357619247951567605016016259007795136116178216199124634212453015846804292228417";
      _points[5] = "0.1030890291480490147522267860059511003289175929398917699266215140490606015002180084249458354155438582";
      _weight[5] = "0.3627952984507445781478699198894979377596337461185747060555815360747820057455407114922673477814266561";
      _points[6] = "0.2405541260480575366536991415009998007569481612880393788676693328520290703357844995390090665448625147";
      _weight[6] = "0.3669352131191810164456663835874689578389760346660241804814700152598403298079827010307664096906772971";
      break;

    // order 14,15
    case 14 :
    case 15 :
      delivered_order = 15;
      _points.resize(8);
      _weight.resize(8);
      _points[0] = "0.9285089649599068972010186178492256918523361943035918234239993038443100956977829527716887186137627323";
      _weight[0] = "0.001874071136138789023159770129253368619333666877009514163776075880783138331582326154790170679105180906";
      _points[1] = "0.8157717035832837607547517869758669198734561249520251057926437981546786829099776657599632715409829299";
      _weight[1] = "0.01789808685205763198302608401313458028471472087364949967388597034873997270243168913625909195923823938";
      _points[2] = "0.6695522718243614518301145105543719346057236571343379507230403873080542508578187492621559364188985917";
      _weight[2] = "0.06898745512093993121697462309944726926414242801556028350923661517840760011679153538454549507030134072";
      _points[3] = "0.01609775955192103353201355009661792907673719717398634906421435485594927605852943376972866088945344409";
      _weight[3] = "0.159115831226762239320425823705592796269808307236583292588717392773719674740770700496721345833462587";
      _points[4] = "0.5055970781844891719400618650060764872884489602668891730627538404857596368160581228502258304169030991";
      _weight[4] = "0.1632577055541760927458463846085917092703302398116046797151312588917290824986672513574976000713409909";
      _points[5] = "0.3416519914772022202729622621623959437357864175820185645023555961530872229142955610693253060030617732";
      _weight[5] = "0.2737887336866130889881088024434078279685567928059228224395487281994529345472410304920512689098080725";
      _points[6] = "0.08290061748565110270036635338038834250469178513978329482769857057078194045432465770034793117405856385";
      _weight[6] = "0.3072723730688904992180269402731618118770031436482066776403339468731082588061946079180966199553820393";
      _points[7] = "0.1954751684887399173242666095306123066183752190029232941588497041829344498467684123721199004984344214";
      _weight[7] = "0.3411390766877550608377649050607439697794440340647965636027033451873926715896541923933717408546950035";
      break;

    // order 16,17
    case 16 :
    case 17 :
      delivered_order = 17;
      _points.resize(9);
      _weight.resize(9);
      _points[0] = "0.9412458642132742114143421271349757145307710728810603227584263072556399818130810425576470087365192321";
      _weight[0] = "0.001045049386077851771963674594932099904728987905881137936245423011782888065286438712365833246324346971";
      _points[1] = "0.8474368420132373201731804250196182721512229028198623679712683516725259240759225460110084747448902275";
      _weight[1] = "0.01029759458243489240932686362241481242050381516644947786284291452404221754858892924302398732118007726";
      _points[2] = "0.7232685717403354318179601582002055305769054380507989053229094988979833043442432382442417433411755164";
      _weight[2] = "0.04162446631740894820970534894375261359629703551183251098420143946239913509520566870940318195593343379";
      _points[3] = "0.5796940563511631262657724133119889515943464601677762686678217724998474141044996039946483039194661255";
      _weight[3] = "0.1053731236101993429518987840106901998442418069136281392168534644913155857561231942134211646777062514";
      _points[4] = "0.01316588559711449054519053781797215136082076089770230465987155514510039146923769474012679115743814305";
      _weight[4] = "0.1310405804441588858472781603370944604810978794735901694842259117976972694085138327178975817670983234";
      _points[5] = "0.4294536453878127925092480022865873331648138310301004847453416352653628845263290243369473840494158542";
      _weight[5] = "0.1941625114580260318381122496994582838080221982357833412996720724777967285153688457928679921481932565";
      _points[6] = "0.0680845295937675874765058569868224421713297601092686688022203256854416426151243571888926792972427821";
      _weight[6] = "0.261958148133586527127756428815648823072391939069180744506022629993832327961890621152764564116753725";
      _points[7] = "0.2858910883392203977279895669126411861610178692391895516747553642738332353741698871551056243758169287";
      _weight[7] = "0.2771375827592188368629111413955671111448010879552790959675288132265547247642744146956024875388283137";
      _points[8] = "0.1617595167640746420698109123291884182887719048042411253973851893042652216773926057713819903780351905";
      _weight[8] = "0.3106942766422220163143806819137749290612485831017087160757406643479124562180813880959865405613147766";
      break;

    // order 18,19
    case 18 :
    case 19 :
      delivered_order = 19;
      _points.resize(10);
      _weight.resize(10);
      _points[0] = "0.950874292640523166446349484610325177054138698008876247521880845732145601052447073904101954699264569";
      _weight[0] = "0.0006129601467886433685130280913870182321267020111436205319486707118462805612131738008391387787268322555";
      _points[1] = "0.8717100745744084876118613420054236108762703517899922187764993623709234200889090646472972713573702869";
      _weight[1] = "0.006182092778946314514341307258874506510233203740474247976315870788020555404045823349159258546354102964";
      _points[2] = "0.7653476795481078962095331272446001935281254701059371299400639154174230207720369856446774138268604502";
      _weight[2] = "0.02587955627423411691892242624371044143548514233481194134088846643064833839260516482542276239452851382";
      _points[3] = "0.6396094886547097093285365061669561436997898167778574491235731369280604031123928829202652930591428398";
      _weight[3] = "0.06879030018621203231655000929591000454971704580551112869775545888215954689422647507462355006505397947";
      _points[4] = "0.0109684524561741342502810329904322267331336681681923877355192963785056979625337637538110478171937813";
      _weight[4] = "0.1097363548403899878418065943379411944061396284924080166565554103294093888964177063474961793610317609";
      _points[5] = "0.5038071264148739070055306420572277096670551499038191289399601781301074701278289240976204997968793742";
      _weight[5] = "0.1354182600672564641764042852374920057830707307904626801110973942414191156942172243587060817600027027";
      _points[6] = "0.368007850449337717604769566250171596247982565113976890620368550952044195900000495246411103376721109";
      _weight[6] = "0.2115351550678566328395393557696844837464895827386582581706740133267465009849730196407481293438002147";
      _points[7] = "0.05689815053365792071143485937912054793467820298666632147108136436086362854588603274828183051491504926";
      _weight[7] = "0.225091745611232505129663328610836642061495180030943960685427476047529432641869184478743685148813548";
      _points[8] = "0.2422811961325235611113945553650933509790917920092800543802211222195903604925019606707436266710657206";
      _weight[8] = "0.2698088775257512998821031772547641973726038694971785623654789998437662428652904614577889155923326546";
      _points[9] = "0.1359502340502289542657634293851948978251888305899476260362867729648816564909173618213354134260413652";
      _weight[9] = "0.2802780308346653363454898212327328392359722478917409167971915727317879309984750999998056323426925601";
      break;

    // order 20,21
    case 20 :
    case 21 :
      delivered_order = 21;
      _points.resize(11);
      _weight.resize(11);
      _points[0] = "0.9583251437866482019244391246661515172975807330371457605995597415964384943234249185759655416699374958";
      _weight[0] = "0.000375201944039112274110771110315908356687730405206470034411653934686036893473293306588774880319268213";
      _points[1] = "0.8906910993543921891508128999060838449706283276255334717255508939690538822374778360353169582497335915";
      _weight[1] = "0.00385208230217295633280149495827083673193151247870147197552704364619028592854368826873460383639665097";
      _points[2] = "0.7987843585909146419746087280073481414657603642892225070265379669025781304819516320234507849776994695";
      _weight[2] = "0.01656001705287608941907074982129804342900595679782926547479362297629040174388475144000347871328583658";
      _points[3] = "0.688324239862956685695533975808089616887768561474068757166363819171422275318388614243984518557290749";
      _weight[3] = "0.0456583636723904729996850512271237669584876826738233279287055153455876677454530500071081468737087832";
      _points[4] = "0.009278973831348834202946610301344755180099785584988668019087892028035392237328733017396657895312042244";
      _weight[4] = "0.09320340020555350966024561740341972459706270009058980336483720700004390524125197996306174927564459171";
      _points[5] = "0.5662398391545683135675124719348766600394909006313209815451544722188689876257081925222297826462922053";
      _weight[5] = "0.09435865415522771459726664777523037712224413619385624135202085655621859469783133863488143428243946943";
      _points[6] = "0.4401983998588624670826813221763196944009306574309261115292338038944935336942601582950581383666207959";
      _weight[6] = "0.1571608711937424489861433436853150352752777007115971600215818769351715159348001703309820163758798218";
      _points[7] = "0.048249692094286258286483723731131691367687071501178650576197695398469355275111244782622963767846247";
      _weight[7] = "0.1949834441226579674578013161123198903391393493913141165710324158456011237446879391336948781555402736";
      _points[8] = "0.3181179519062339663774464665791396822719791120780551488743875923139814199674731765500037687261335592";
      _weight[8] = "0.2185288892841797042827148607708304088540070080506917135110024995552378489195340132318724808370494739";
      _points[9] = "0.1157886266293952259603059182556492085885288892943482283961924853822757749603844675338080199944631066";
      _weight[9] = "0.2519181720014695773533359952445167095153987763649309891459044750285736696026664998184742228754605857";
      _points[10] = "0.2076683415970598824438954253005318541962122637198783812084003037910494205451576930868295318153374046";
      _weight[10] = "0.2567342373990237799701574852246926321540907801747927739535161665097322828812066091979315472275857163";
      break;

    // order 22,23
    case 22 :
    case 23 :
      delivered_order = 23;
      _points.resize(12);
      _weight.resize(12);
      _points[0] = "0.9642065352926715512129553062783893235051470791627773576749579921411683197960515088339540982065266612";
      _weight[0] = "0.0002382014392332466553295292468100035402588379323819602604826503406568381379009877933689507069923317518";
      _points[1] = "0.9057950735445437268017964703997392322761079119953073066163678713751459636010637378082399631441249729";
      _weight[1] = "0.002479813594178077693466924685437339297957267049610856766740237535355291735573310962968151138526176774";
      _points[2] = "0.8257185142147869017640833629537027093736435575778818152064773066577478052593968978372571869786865626";
      _weight[2] = "0.01088336857641535741816614466540524551935021467910130060680909665551588747958855091474710790206617211";
      _points[3] = "0.7282464529530726864288803300611436952397911534452751751134554512822045797431115007040988123166108503";
      _weight[3] = "0.03086546809554570647515094649861202512818448992619175640122761773789205214076726685224260000604713766";
      _points[4] = "0.618623863458456046293548861891138148294720180209701783497547364656844356405705986332563927357603768";
      _weight[4] = "0.06618937457843764840554885416015182450294519306581249015227764712822431773609940807764767959301801296";
      _points[5] = "0.00795204570263843687621909334004042303258789157901845111211954077607260954906099644364827702074452761";
      _weight[5] = "0.08012445033899501177523089686688632200915300524216047110927662984377082923088939924661277616536887942";
      _points[6] = "0.5027573604490322032793092784391183027172079885763226380243920422697606141569862957949651716180958326";
      _weight[6] = "0.1156322073549094419776139687208225491632847535363357613046929611804166587438361502417881862465344624";
      _points[7] = "0.04142781045429459079077016519479508238169039978959055353403669646892966829653108165370954342425005537";
      _weight[7] = "0.1702264614696225510918739636030398201621484344112814996354913309233794603455227611295265426262321147";
      _points[8] = "0.3868920099976897916656347038054368617573779726132266856600842411622840190011408572046787141187486327";
      _weight[8] = "0.171059054280755609269063747143514548405033082766416787099850451303096574198806692484217307152058153";
      _points[9] = "0.2772734577993151198175389183105218031690793465049448069023914667625432657455874204304984154028694716";
      _weight[9] = "0.2182957646569263313022348391211610218077554917110947715591671593278409360063080187628820023513092495";
      _points[10] = "0.09975762554261415706608170348029973993914665962085252482832659967377232598679917985998074692048546311";
      _weight[10] = "0.2263367389978962785859121446178675121101775526351403133866313748357859288961118901399429789565430877";
      _points[11] = "0.1798107890524232495416433443072131398519613973866393633683049652350649339970260755579436050297147405";
      _weight[11] = "0.2410024299504180726837413740036251216870850103778053650506861765213985586819288967273890504882725107";
      break;

    // order 24,25
    case 24 :
    case 25 :
      delivered_order = 25;
      _points.resize(13);
      _weight.resize(13);
      _points[0] = "0.9689288942285889621118118173027414862466810321685627399195946722689891537382806172804214947762563879";
      _weight[0] = "0.0001560679730565849110018877622564030522971963926107455394995589020798212499287723463265570237517657826";
      _points[1] = "0.9179996455372066795336259702883514644585607264667402765509172640216951031101831301991193963406574736";
      _weight[1] = "0.001642883567163541667137135579634586264318797523514426083342476902975498845674881247797284810378208794";
      _points[2] = "0.8476910439472323909103140489514170370916151645340936646068779732870007405006591332706754097819751753";
      _weight[2] = "0.007329564556957514349394257676697856873834127393279604943260422811450298594922588905052267132904176197";
      _points[3] = "0.761249766308276972276659526393430789096233559591680956812385294673641776520411182465771879851800669";
      _weight[3] = "0.0212542773553305537922236577273894920266795630618925270008614094028470673633842799803854792283483557";
      _points[4] = "0.6627093135603885423214631521232583899762109853102761874503785215844447164251275965254928056783280667";
      _weight[4] = "0.04691303837240752265188152459747705248625923503706344789441878308197981725976028730594650682213315277";
      _points[5] = "0.006890831309958731396681534153406989161031292429588421666464684973903589904229316285895671436921466539";
      _weight[5] = "0.06960491444024738195232456693410433617039772704751655810891567455689639937541737691245714318024412803";
      _points[6] = "0.556674622629455010696946642362080582274005790127050520864708239847742359838170526149629812384999097";
      _weight[6] = "0.08501998685902645212445243555463312092509357047145464604938440147163681074074875244898739601239204062";
      _points[7] = "0.448102638905709853628734308793979708730769418234673142154600177113914833602501069027983838668057836";
      _weight[7] = "0.1317618067137311603345937815895239661737637824034451034501350134739730493893049812226124269295047473";
      _points[8] = "0.0359533627001700955011328119695205132217760105545034090502050160774587979100248003869028934390782858";
      _weight[8] = "0.149706832675376159814665192745896090274423343707367752518259997752083720102762657728173384760833919";
      _points[9] = "0.3420695126460753234745079965662670426694598946354515144515707529248230901101547245184760072145509804";
      _weight[9] = "0.1784984030224598177222653499089708881761495368969374648507406094628872556990281953015547320237188519";
      _points[10] = "0.08681178015758543328428030769060128035868046724108182524481800707505654573671895497355362141572101772";
      _weight[10] = "0.2036393228507800763716273887505590308873494434785424621492199411922564371066863588578324885550135641";
      _points[11] = "0.2435328995871284444190341035677509233546420884568021588363910256954815690060216467377269714945612026";
      _weight[11] = "0.2133600864234869829016066656915215457043166425583673690879063724648569706987753465045737718877610556";
      _points[12] = "0.1570999741965092747305220655514795076460478559637808966768026561701334378832315878926359118028066273";
      _weight[12] = "0.2244461485233095847401594888146689643184503673613412256573886718574101869069388545716338949684001378";
      break;

    // order 26,27
    case 26 :
    case 27 :
      delivered_order = 27;
      _points.resize(14);
      _weight.resize(14);
      _points[0] = "0.972777120741183230452963363167272376141832232066661615502209934421620349446232535307554709008591307";
      _weight[0] = "0.0001051046466755994190066812166292344685646859351848575804945921359672835410758237589818594844183713655";
      _points[1] = "0.9279957387467523249837781220393962330973069328106674535182517668455918785733163177668632107772943337";
      _weight[1] = "0.001116397363787513880357822426330897791338165514714505129793583213369776447193493631912488567194436826";
      _points[2] = "0.8658249007315969536711408351810170671281166559680840985364216536761121893264203663610169524834368559";
      _weight[2] = "0.005047135580629952165313333678903904301766740735495618421679475165368531852851525344466712644979621146";
      _points[3] = "0.788774238434560715340304885598911781259911841674992787459123085551496025352674899149699384244556166";
      _weight[3] = "0.01489950270113143528621524991386061259196283121337933421213015237018974938111932684980666809215126327";
      _points[4] = "0.6999909171699064974107366639384890954484520793287566604677488395049079890581595895812516182137613225";
      _weight[4] = "0.03365190694854584883843086111142799005260169355843994956162857554818205354238736452087127825321312291";
      _points[5] = "0.006028808871066648170088747712159971400916567403381750549695222043202403723743444571483478785282597294";
      _weight[5] = "0.06102082447779318149404536788951199265358380400157561994830938903862191015641396072434298492746016295";
      _points[6] = "0.6031073967275967836818955665403615514497986107892801003779313726143183351054969157643569313893089786";
      _weight[6] = "0.06277732914029182873972173919394741932291208929247041454114182049684592982407685936803284668904118036";
      _points[7] = "0.5020891397499784100693253980496002910686100916885675007465829924443020109731422291660366333167504029";
      _weight[7] = "0.100864734147356220137224880808875104302052192464766848649639628532366084837666605920237506855583525";
      _points[8] = "0.03149425981865759070730671276631670807205021271980635578223819813728679761179934797609978862835346418";
      _weight[8] = "0.1325583818798422395037209033460692313542102941236965236002400055105646280610200698756731543890029501";
      _points[9] = "0.4010713786971543575811860320519884685924384191572501525138619910884257329369228617255111752487734427";
      _weight[9] = "0.1429560411700584519366501032413827809654950517490789640352810210845232863752618039772883247583044508";
      _points[10] = "0.3041895281416563096323663549044031022663432275568421834000345432977346183474641407178311135015966833";
      _weight[10] = "0.181013729017843525860489494264088046051451408765004892376855696951718958925979135336553761794343072";
      _points[11] = "0.07621362247485386758640678634002269316243941065388009043581495037460591816702556531771748717780648104";
      _weight[11] = "0.1836590884586847156456151997787713864338837649250093240214366377932523271705213409778289378534453448";
      _points[12] = "0.2154097570688955749006955320851489135121375905412025496653310142236265218036971673059371903435771384";
      _weight[12] = "0.2055596961578860130952322610656504885177771188630820243106415066192827887029009016919044018841550359";
      _points[13] = "0.13836652595947406914513833295824508073297946097396003437808776911010256290723795262197366021424416";
      _weight[13] = "0.2081034616428068073313094353978842445257334921914344569440612488730800245148651213554324071384231894";
      break;

    // order 28,29
    case 28 :
    case 29 :
      delivered_order = 29;
      _points.resize(15);
      _weight.resize(15);
      _points[0] = "0.9759538743350237095620038412791153907886111958465214282812663898287649311216709075768610974652202589";
      _weight[0] = "0.00007251514227803490388636640769623041371922231503159275050960701128191249448264412063567318483535691285";
      _points[1] = "0.9362818217355187421025193722871475594082635803646883892837426450201379107391391453318432405302555511";
      _weight[1] = "0.0007759490522557821973605351452471324906775817329617622870809982729562547897699646378604645579100034014";
      _points[2] = "0.8809495287153136023880805549365229247192257620249850286280431657774932073581341528362053919854452732";
      _weight[2] = "0.003546294540936386695929109813840513953405630969412226155615325774569207011586893659157938322767788821";
      _points[3] = "0.811925477275009666689693121201954242771620008829733004296824074056702209005600015576730552774306681";
      _weight[3] = "0.01062265194309727672451284568453333373257143901288406177087267655658817988164428587123611239563582801";
      _points[4] = "0.7316979730525232062993394846752112991776703416144255053301405080726071072308400265108448666008619891";
      _weight[4] = "0.02444420044082419616486125716889612243023339647683950965594801711901059340309718047264869243476431921";
      _points[5] = "0.6431646017687849385394940088418749344687178001026537323433816746667626232189289933810809550840731543";
      _weight[5] = "0.04667432993910655425413732479156533084522800284809613605669453781660467725115778296456898579690543322";
      _points[6] = "0.005319052002843740590997840273977394950171778649845101239090388582865436842261195140802135539827222464";
      _weight[6] = "0.05392665090053721636106293416964196355047711087332304374347740716255549922473738865652698714578246672";
      _points[7] = "0.5495243555935513136546896219603138697609059893623113297331642759135899174924012857390026360474762955";
      _weight[7] = "0.07717366634109808194395315371897661481697794303982356504901090232725807785964281183615873931332253627";
      _points[8] = "0.454161235754477099160096249961882970440028290412084992137967720315620010546080107378450741085561459";
      _weight[8] = "0.1133062126969649905762758964950627527929647767293146529704816117151296007557005216726923669605708807";
      _points[9] = "0.02781456191826005157198070923807354759531829239720000300594134265113548577494995954028054810204631919";
      _weight[9] = "0.1181106030271928203575530674800549317555657907909469016820334832959564842606168165865226255761452183";
      _points[10] = "0.360521693587057648157784440778396533845073304851300600175139415981041719351211561421203525213788629";
      _weight[10] = "0.1498955031684052123812771871602716067084415379038225419304375844804254640021209627209252643892922648";
      _points[11] = "0.06743186583899861338456857757181849448994028471133539011140154174279356463786171047590124871058861619";
      _weight[11] = "0.1661252306064170614951978271811555413440569614651595199924632464948276552123825945778602473840727527";
      _points[12] = "0.2719899659294862030563380079302590480247942543957991004491026215444180175182375256505110567396822931";
      _weight[12] = "0.1799662232824637334629206112030205761825115733710491636849576725169740218336869361061489424124481296";
      _points[13] = "0.1227482862154978393395873240130317032151265317293409309723332247616160353114996846526951659728971574";
      _weight[13] = "0.1925282306741192635536195068795429148549620175078239732019144990499724648233740495658097375472587461";
      _points[14] = "0.1917657062776536255028268450504200863445325847077754640124610110844518238511837287875868381479691005";
      _weight[14] = "0.1961650715776367222607857100338277674615403482968446824018357637392232405293324998845805559263136167";
      break;

    // order 30,31
    case 30 :
    case 31 :
      delivered_order = 31;
      _points.resize(16);
      _weight.resize(16);
      _points[0] = "0.9786064374986970125728009137812822496042690312088548040286436320973606732995221437659921341073019234";
      _weight[0] = "0.00005111364227877400497664824914822312187523131871077788171487966030019098788805718497028848685167938348";
      _points[1] = "0.9432242857122455935254506623929578257508869485688987484186741352804265152613888933335080761298126981";
      _weight[1] = "0.0005503124159022070098783811162627949675055432854454242381238069353356523893162308519719894537983138428";
      _points[2] = "0.8936859745488040188148696987681606327646834274095997914162494394444252336597543340153733132728571942";
      _weight[2] = "0.00253783999827534747204339587398565531121845521667075873722207114552047240564197912364057170241739288";
      _points[3] = "0.8315558830264619518892063548240608922762470054306231569778660096958033620199460946608882490135090267";
      _weight[3] = "0.007694127704267096909529759414250766143904775295057170663912123460022589036462078267439682969987203195";
      _points[4] = "0.7588252579491414133542794053511356108796435680365038583957695605622632533727925268078632201504708403";
      _weight[4] = "0.01797939540591943553282655904326541648736843405213664835704382086461644807389169392510655535237023706";
      _points[5] = "0.6778299174145608113025127726414777500320971717496155010727267379426891048458460258015622127620921854";
      _weight[5] = "0.03499018198244827989832060255651272931793234290752719755245012805681995519918979378047157992202798509";
      _points[6] = "0.004727687122934592206150610445064477185987713349095208078315620471990461862622014098091988804943732811";
      _weight[6] = "0.04799762249876787834602678161657048141079099237527991579241094505115520768176249489883380358692632167";
      _points[7] = "0.5911723853165030889707605187763419229680436878682765211186872551925076536578972852139357400884025256";
      _weight[7] = "0.05921510663100695336095700399081714160082916113233465165244891577971830694111417358117886339758554005";
      _points[8] = "0.5016375561531875937001304323508376116775809382887043798099322048009739763486344428459428277727638743";
      _weight[8] = "0.08942874259811972089333893705457462540747878902452832779327225337155148601273155358526763706035859378";
      _points[9] = "0.02474296761943498451260345626953567205761528650626344100702897707414062868822532862058633802247189094";
      _weight[9] = "0.1058433700693581081617490582582260489397739540049851972587515247508128778921240398581401705139086582";
      _points[10] = "0.4121029641168595969172842136225134716264638462851170381104799491302816048435587877644761732164741742";
      _weight[10] = "0.1224481516713504381677953376318549301968971738616216687469062423535307787680712176524375047323900127";
      _points[11] = "0.06007643771663799227524225532811249949040794230939448604178028132546709554288543218317352848544150918";
      _weight[11] = "0.150743298727674291333260325777243530241463714895605434027434973309301093690716384177669881743882149";
      _points[12] = "0.3254462100241296148268368519018063901298314159028243246203929830145913417696717843549623084103386732";
      _weight[12] = "0.1533921878047438226943307636411683225532230366129434468301308130372556609842068604135406661181292303";
      _points[13] = "0.244452431744511377302076561602752031033579055361062019964516938437829086971547471305886973271011502";
      _weight[13] = "0.1764506307035974844556454963572807953528221877075630527904162026163913063727413866339740371354372271";
      _points[14] = "0.1096006092587706028678975846195003827709889318416547509152886361080137785970255407503143033719803205";
      _weight[14] = "0.1779862938901728599046041983508410784211710356810272044473323158434144748195799575920162751395462319";
      _points[15] = "0.1717247594830021079030741779126958738693210887070413817883535217741774057292701297715602601789514587";
      _weight[15] = "0.1860249575894506351880500844013307938590785059618964565637623170975868320778954318066738261222629478";
      break;

    // order 32,33
    case 32 :
    case 33 :
      delivered_order = 33;
      _points.resize(17);
      _weight.resize(17);
      _points[0] = "0.9808438938474125636766637209275972068403939450087260749208889199283197846333843968554117528460090215";
      _weight[0] = "0.00003672321680050201588893508809125700046531141997623090861092178661431081419170841266491721846696051565";
      _points[1] = "0.9490970165965445702465476283565708297246607755586873532653724677803087032874699499858701150851049691";
      _weight[1] = "0.0003974261013418958398496273404764511239692337872082450246160077318175409175170546288895012284106365673";
      _points[2] = "0.9045054233143287003790610093283550812376120574920944369394302938533880974366435920451390516090983422";
      _weight[2] = "0.001846696235108452323081740268246607255059909970851485069280721260167157397850582769904163871861571394";
      _points[3] = "0.8483270857099506075790635313717878056529164545129232857765525221759979278054482949739136814535756339";
      _weight[3] = "0.005655535035824528926649613561049219086512768112197461770524280675540737290522504605487405853423758352";
      _points[4] = "0.7821731030812211281011385401557176313519720275190703032263911897342087238744392146926368605116439999";
      _weight[4] = "0.01338606916727926148618970164658395028370018090423553621907901080091060043469655162093802538030485222";
      _points[5] = "0.707945001385085567943622426073089923213717087524592918375047496075645698517876359910689968651062034";
      _weight[5] = "0.02646567904144685891462284647978091273368422635641062894104746521612846499613282277673498551270934374";
      _points[6] = "0.004229765486490767874991987781300685340308435773431352185301973416816197017575857315649567725783395143";
      _weight[6] = "0.0429926041230744866513362488197449940557411715901469062889684425716121073405792471713585540944974964";
      _points[7] = "0.6277775385468142725656053809477606660481926914076750686903817659859352892916227568745400677875818882";
      _weight[7] = "0.04565456895454675099029361310226524142448988405389158412248073822256735245132154460401903761295545258";
      _points[8] = "0.5439766780904757097451521743554710584231978091980306940950977666498348773038378260887674018571215284";
      _weight[8] = "0.07055515732420044207392583546335768383670146789242918934183781450503912339593438180917722727222643093";
      _points[9] = "0.02215270531183023229420900210157300154854505840882207694347863994881565153556420004262394660019368648";
      _weight[9] = "0.09535104807481297848202429866106118257566228137557417660332400853161662680302761699773305885383429565";
      _points[10] = "0.4589530533530190808593345147437514652455985649810014296771181666727254937874683576150552189676820445";
      _weight[10] = "0.09931702444790433120952426058302138873908984792726837791724440362064021175262692440686069358710680237";
      _points[11] = "0.3751525416408178820083477139222646171835998951809981629079410853435870113997403594064257319049096888";
      _weight[11] = "0.1286542804495145568686598485110360146860251475979356089399894897424306248964305507294249894650268248";
      _points[12] = "0.05385601482718482956676032201364452390207889406802519433016964589948411947150472054630517663168267146";
      _weight[12] = "0.1372315591826875201137474777560073360546853485740573862533356511173364265079156697526661117060022962";
      _points[13] = "0.2949858662980234886510059849705601329210424075903350147902591485628362645969755211291710565803372332";
      _weight[13] = "0.1542209677884094145128943284286812925327302523010098402991289260221514316057089544615700030218449205";
      _points[14] = "0.09843493683054136249424692423709782639488974724295841277288648647004523568418618804137473135772561813";
      _weight[14] = "0.1645759033882728284844431118628830743614989413169168358659006260722663488738016626358120054114977563";
      _points[15] = "0.2207592251921513839136378776833585067846629363530123208654012539977418973898636052213362063366054326";
      _weight[15] = "0.171301615711738213205756533380504272892453453514380537158994786696403130130385394099728124635078177";
      _points[16] = "0.1546079282658856298783890388078768159643889899573936780160589552820868047441765770328672418716605903";
      _weight[16] = "0.1756904750903703112344453123805424546908639066388433026089700387600911377246901618503645283631366504";
      break;

    // order 34,35
    case 34 :
    case 35 :
      delivered_order = 35;
      _points.resize(18);
      _weight.resize(18);
      _points[0] = "0.982748407594286960633073899546303045149028562784532859367422241743337841463798829462474307855455184";
      _weight[0] = "0.00002684034449817248636307890670990759607627648491468895416588504339235192716316452092184439475732072083";
      _points[1] = "0.9541078955173166588189030938461288380596566681165619454485636499417392056850149493349451358778683482";
      _weight[1] = "0.0002917480346564748213126518173258607508890442325216746931561102953965933068483693177921983263851560636";
      _points[2] = "0.913769864110792936166123189791591200842146787728630171609250287891749264970030467465031991732660097";
      _weight[2] = "0.001364364814750619931583941001892832710526596444814880095801559791422327117557391969710365759943918772";
      _points[3] = "0.8627567207000550133608166202160961738680665986694630756476656758603077150109726400447325844934459061";
      _weight[3] = "0.004214201135828769484963761390752045700215974350846961473780225330124447098246374619584268057948317043";
      _points[4] = "0.8023851498364174702066737905851700573574353078541166033802958270590653479162625703154687749291640617";
      _weight[4] = "0.01008288655374502320909828094580508673228285324540546402052877073095600352583258281978552537379255498";
      _points[5] = "0.7342173081350132503192173614025312330653864334982702635244595308063572372883774041853861365278221063";
      _weight[5] = "0.02020099515341872526673649424020333062100969085759988997176723342299630382322198514555179632843105095";
      _points[6] = "0.6600181272253155465521234027038088059575554457571711316782527733933985664095417196979606497396358233";
      _weight[6] = "0.03540911290037990977420098813904969531272785240516766309095652038688854805794084594012390191614815156";
      _points[7] = "0.003806582247501876383648534354890812883653084218143725055850915751286505483558068230455044287128636871";
      _weight[7] = "0.03872959521506409270998592307661178898880126487708449836871701251355028383578477016496915438790270965";
      _points[8] = "0.5817090526709179282288375852933077443864571121132991743769987023431980248853066657774790851887703593";
      _weight[8] = "0.05577559061459162570281412768389355996651397767708828589498056037792211480330590031535721170146035938";
      _points[9] = "0.5013181027502735883646759853790557548582408474545762758344248448850577878823309680705395605759116039";
      _weight[9] = "0.08031456678547888071777527613084748403550086714243964330239128562327769673230247753017547024436125657";
      _points[10] = "0.01994835104734301866630127355057796010747457504422512741431541670739879638700930791801503643734067254";
      _weight[10] = "0.08631509071677530810863100163952706294278370989850041392675520998322403679573746872013264641728964926";
      _points[11] = "0.4209272758703179558039109560839247557191088306211527841459293605637953895210495784407565029266997559";
      _weight[11] = "0.1068936974758404779443918912465824233672883504398824139817461678734416233217909028738142876058300019";
      _points[12] = "0.04854964530422463096552581822459659415208810269879122661467419186763858390450800500055006660727244013";
      _weight[12] = "0.1253356306869180533118015916525710771304275652121960162491546992025945693808868351192974349323507061";
      _points[13] = "0.3426185978020083004514048444648040212380882146133496205314099376215388144800483221755275703026317421";
      _weight[13] = "0.1323839048082899911826910765424937040163915594177335399366773159697079625785760931901186843037828332";
      _points[14] = "0.08887625911649738804818139219495746882989597915475128356802041517986238494141608853322148611303921851";
      _weight[14] = "0.1523005370137907506618312924014636112216561687461645368895555297544914491320199297299184081013271168";
      _points[15] = "0.2684201827866020844201471280361786628127359425869124458724958784949980847348751285744762131603672814";
      _weight[15] = "0.1530511786893971990313986250253572460871774396855398171527438104801138575696244796632962408451428573";
      _points[16] = "0.2002536959236303382067125585321085063433107257362303407043370644457116850092167808120166500781902619";
      _weight[16] = "0.1651346632398309976571473150915354252515252272981002584619642650179028278177299248154542524099377471";
      _points[17] = "0.1398845708351692649300383552676525748959865708235061557519490749172429745529982954346474136929122904";
      _weight[17] = "0.1655087291500782613306060164007111909015389149173326868684911715359303365087638368773296390165836235";
      break;

    // order 36,37
    case 36 :
    case 37 :
      delivered_order = 37;
      _points.resize(19);
      _weight.resize(19);
      _points[0] = "0.9843828065517020106761276174556909144026325831604026447615399145866983347355888758046066379113914637";
      _weight[0] = "0.00001992280932787647270670068121504406904050878009796350082427834039239683808319955860954897199570269474";
      _points[1] = "0.9584169024234071451034779092669423904741880674092767651904315631184608661010553708352299289446592984";
      _weight[1] = "0.0002173705725280176670944890960502804423166204597532801450098392340276614206659788761434319343756988316";
      _points[2] = "0.9217606817291400488993742163227374545276684154855298882918293363660999418596388711657739790912190745";
      _weight[2] = "0.001022123435563885025902206640552076666567191786422602535420698723807095034807642183511143694636939209";
      _points[3] = "0.8752531629838266800659489088760858408079696488715943336759069360574915944199538127854460103635272211";
      _weight[3] = "0.003180177301794237493019314012687144031688576745974063615856410069920493919217044916534773054139522466";
      _points[4] = "0.8199803570632373353795400684102916116941435268852334780207569085081760303785333606287354427331798866";
      _weight[4] = "0.007679153890769252819349084362266762034680794496687220780226080890557707688737671772550611046414520838";
      _points[5] = "0.7572365191732979354973693279466696491303870879952976126011813160845715548094948766085611653832161417";
      _weight[5] = "0.01555913925021236084119398351318324635350878964483833382275711925200825311327878919159166803224050802";
      _points[6] = "0.6884917909140949891898655120380168800849788729479226796014048212433893444546592668647864865663296238";
      _weight[6] = "0.02764324431172879278940581658661853456999576463765561596565228984548554485346431017256946431651819152";
      _points[7] = "0.00344389040386249028069405093317222181182377640029914128584811126158447282426935788168626248683411491";
      _weight[7] = "0.03506918822751692946455730452233595458916116289923823285432079838303497328566987932630680788077123048";
      _points[8] = "0.6153572448045471654669401635833708805050867627458286076001673229030120048708698995373393775522832916";
      _weight[8] = "0.04424576251614803158884713918509202323760369304517733604518806841090123069603439631756455979147352893";
      _points[9] = "0.5395469627920880876694306633299818817017043399462428376541362226335526976593984274704483496113346924";
      _weight[9] = "0.06492726128798530252071044988969133477365566175334068106698994747182582468433303021020195666737121263";
      _points[10] = "0.01805697833790056286303009395434268665894880733591034692641015267785535091595126090806803068847434545";
      _weight[10] = "0.07848342536092973805160513510880688200259433707189886999155358202518740624336539197330534394096169371";
      _points[11] = "0.4628377985520202782022048705469377514873721078497890685487969094434993704576336247176078079949870379";
      _weight[11] = "0.08836225259929596186133469102150733448918159724655286754038526721794532427584912859912903335150515709";
      _points[12] = "0.3870277027693322034154529075168274250441355570183945919149496613274873431354056703498844308990953007";
      _weight[12] = "0.1123664317444116305965655143169402510025365271744523979648159561101015872421911323846125879396222849";
      _points[13] = "0.04398739509084273445519883277365948261943201401533755288465140272078804107508383052868780286880037334";
      _weight[13] = "0.1148325991148163444911640277657323543047270823476765245035320839854858063568929732605305651848156571";
      _points[14] = "0.3138935674182182241524085986530725421833888559124072140832271736633880973343121552225350975792017752";
      _weight[14] = "0.134100272282441135843622802269838878514535106695959606198030755727139751181154620361343864744773243";
      _points[15] = "0.08063327636666141546972177666301584599572774478496515259512648347202733971049631258972859243872553855";
      _weight[15] = "0.1411124687979040017383983383889387833636924536378786579842406801114338206400330468092921847805161686";
      _points[16] = "0.2451495690951685705524921770182137890794445582375331816751643930651784772617999016157149898754773397";
      _weight[16] = "0.1504300020813901758036486944453268769096163950084233519532702102196909305554659060185430103650449769";
      _points[17] = "0.1271364098615602695300253508396918022790446090548847239057383641397465202768706860278890106271755421";
      _weight[17] = "0.1556895448890469502039433952460571175059219100966614582090178761629870656252840687807066371333142135";
      _points[18] = "0.1824069836690918531306969538712789495119226639431501787827330067269926177189844384572705963840879384";
      _weight[18] = "0.1583929928595227080602642462804924544723091598046442686562413911514004596788051226202861652655253789";
      break;

    // order 38,39
    case 38 :
    case 39 :
      delivered_order = 39;
      _points.resize(20);
      _weight.resize(20);
      _points[0] = "0.9857957888406418466800231313592152785604899067877207377306395965180365635041144860468676436334983574";
      _weight[0] = "0.00001499688397334853909009654734905514945521257651242233497492603278336052697351239051006226204854156653";
      _points[1] = "0.9621487121504981897091608064229207407940341288068742181995487210154653226478330645824175987235472225";
      _weight[1] = "0.0001641564083492808221962961635922449664007417807376345432948175005715964939937779190026714134500071776";
      _points[2] = "0.9286990149187505453450978371672693948888756101758623893390553359882107838318818368546819590506483564";
      _weight[2] = "0.0007755532384700472430793540610379271893135838353708382828748805776320956014381700141548785598395884206";
      _points[3] = "0.8861413029145471436872829303649495040166030756579052437556327864000033121939155088226394817590025748";
      _weight[3] = "0.002428182817069033016610894924350833114680897738357536155240424761102475327226118558922110562054613683";
      _points[4] = "0.835378914631561725171518394713412658084401759968059337516039711093759997511552876897585105888108726";
      _weight[4] = "0.005909777767885943225135430582621307955547100153876209416844747358074494910134249252257133135713181473";
      _points[5] = "0.7774925920354867535511259458365767833501645594282318185786818344152523063340596941838540072199020297";
      _weight[5] = "0.01208995668362951749967394391224448828054059207291389348694724435189801244587869887557864332435867969";
      _points[6] = "0.7137156110152876807420834353539261845083764977327116606392342641138367359145141329606212643884043524";
      _weight[6] = "0.02172836322449210980004804457059473249949021836957893650421253545420376191894281707541313281395790445";
      _points[7] = "0.003130683740743589562150141749546251006558087897339829841211539349738274314866496852982779908203455384";
      _weight[7] = "0.03190317094510660674090924062970198411577078121671833534897277070677203833980338615982239630856403199";
      _points[8] = "0.6454070457773675666173208347639696868480924890494238974440167033076937496843430736866993320402326217";
      _weight[8] = "0.03525422431297342131570109267190665101713924409722248740423389077510379965048840746566703817840967523";
      _points[9] = "0.5740226581828268717275121966537067538016418929949592700206557877680052279117492170391822933202016281";
      _weight[9] = "0.05256367702664660696843253488312400143294584902673080355015772217448264100685386833519746415036752641";
      _points[10] = "0.01642208813398783290254161425625752298093599837033552370593506952105049398340715992554357459620698864";
      _weight[10] = "0.07165500930295423640709583546529029927063232240443669945496644251219376217691519736672476809671709037";
      _points[11] = "0.5010838154828485513706246541369263270496076238639477776074661526726511056457717245333351712537248934";
      _weight[11] = "0.07288201367307476620737326123903540949531459313127703706325526164891890426846954818738827733176229809";
      _points[12] = "0.4281450409332566846154250347724519581718006946562795606850444879460088034322223621075385140190445604";
      _weight[12] = "0.09472916165698421592346580106597904566789390110319129543362928719528014089962861825723013260548530379";
      _points[13] = "0.04003690046190678099632014982879280251919218202100623418922253900409985734318539080916720634178996678";
      _weight[13] = "0.1055302577165023391780536338961832585932656024160937632538479770610925703787292264148375828435711154";
      _points[14] = "0.3567608701024531056470550666332594421879937365627218234316645015120881052816834839729303782691229973";
      _weight[14] = "0.1160096189823571406796654290456113281805357426540610444070368909950710161534150063798066831796666365";
      _points[15] = "0.07347719178528528305756654528587446712162956746829331567597923056648385302094819196497247815553334907";
      _weight[15] = "0.1309385772702925921899186259959536648124379399531342254695653323236852472377607884882919968014591912";
      _points[16] = "0.2884527121812723847719407066523953852068123046578582394812568730574474727765765420104187934722455199";
      _weight[16] = "0.134225725813901973916010859290956315174257925122368934739958261965474015514859603925292839755104494";
      _points[17] = "0.1160309076554868049466974315674778539277330768012538553063813735353261223084763159059242881112717542";
      _weight[17] = "0.1463516662129082599464371823076988796401775386811170193209364125128477705820631778004347152301799095";
      _points[18] = "0.2246764193843050384093819648321044864540754911683337333822542507266562834493851020811842664368541631";
      _weight[18] = "0.1467896818880725308530169982826116192006045612648753091087111859984896015533920748162929571735174518";
      _points[19] = "0.1667912534810094300129807014584903280447908397404053429938887652977094384333228625709776729362660067";
      _weight[19] = "0.1513895615076893628614187777974902875769289857347589080536723214276560283463670856505077453685905939";
      break;

    // order 40,41
    case 40 :
    case 41 :
      delivered_order = 41;
      _points.resize(21);
      _weight.resize(21);
      _points[0] = "0.9870255665787578365469005516471821103487323205471391754376943598319864464211860106934058825645258605";
      _weight[0] = "0.00001143393418724068380170413895308611060849814044915809164226820001407628104622909351779375362862754133";
      _points[1] = "0.9654016073657424580929490790442942557127428617746879386553787549823009422401519559419539901187908714";
      _weight[1] = "0.0001255089335871709281118126890978511883410232408935299359481594966361344340514817928666164963461870615";
      _points[2] = "0.9347604364012299479827942935966019857975433066835579885667315868005288394577841513140255125926971028";
      _weight[2] = "0.0005953999959462022743715146028300385175077092750037786268248278976636240495566479815754772134557262851";
      _points[3] = "0.8956817429254667605282025742976504630403884116278020040145896760872923029903183803945118949524779672";
      _weight[3] = "0.001874294450135896801731784503573779401671276969326976735014995475320855077785022212257014129577865045";
      _points[4] = "0.8489227735376888398440174689512629925240544749893709330516913793468738663135396111526364874935057414";
      _weight[4] = "0.004592965682865899309081525926914390207513681471407921864480309470237783124356199535498939949623202478";
      _points[5] = "0.7953925737461314623249865033277437002775654540111543847783430994750663228409525643598837266227268953";
      _weight[5] = "0.009474486138446127589636908414029505700709517833191754141564237314203429084320420413231363560359878364";
      _points[6] = "0.736132620597287348464102976702205297915724058040746277165260616804853384913595025246627455052229207";
      _weight[6] = "0.01719724025685366088414548084037341187485771394568726343623778138278751292702859398535198066378906091";
      _points[7] = "0.6722961409869296162899704994812126870277260383783201960320999269060656781743057964570096111577941914";
      _weight[7] = "0.02822928389744864174544586786898217788137229652458972736832397295131736231647885061286268917613281016";
      _points[8] = "0.00285835060009189432225562771682668948582857512454396863027797721426567661617667311949044311935799591";
      _weight[8] = "0.02914652692549772359825191743397280020164868373562383178741132669912525302067096472110019756153082352";
      _points[9] = "0.6051255339761019284481098523077407624240428731564207776008663713434935031358888405650262217950025242";
      _weight[9] = "0.04266508146203472287514740814497105426127212704884677528002189938589343854792402933566360152308841045";
      _points[10] = "0.5359281386930321609326895183917609968520364389050114840655237758106639373854988648624902834575404957";
      _weight[10] = "0.06009811216766876110645301901080290470540542252779656010666162330015632690205531715683178923222126385";
      _points[11] = "0.01499936497207552234035713591602254705393618831318367785565166039034387086356684984726917088159977164";
      _weight[11] = "0.06566824457697127529902981695220767771270006886685278602736453053393289071075554704667985742556471193";
      _points[12] = "0.4660507666351746484729664900381236689850117104625250010739461671795351570200905473063913279087995362";
      _weight[12] = "0.07955912026541126007769813685510363475963878808713764989375842730287294266866641538077148042860200142";
      _points[13] = "0.03659386328114012262654505528218600854572346118015453102909226025011769718948800713156805117021348771";
      _weight[13] = "0.09726429982522235339421302162613403019875891383246840547625842897557731247557947987411501254680287177";
      _points[14] = "0.3968534769856190095039434290948319231559830819379799669417186235032912613191108923209116958842566661";
      _weight[14] = "0.0995403355010239132382717196606446428701230436642824894483894589415408071164372671565051418449066339";
      _points[15] = "0.3296830989901027237373491420545228582656516694202723447101849302637120749496599731334902543040306285";
      _weight[15] = "0.1181122908083299756311975390634647250493155093193591314865424228051155593226483354511888038664192693";
      _points[16] = "0.06722644166793863852656394767467500357144072170962214241165856897826976130638620748193107205233694509";
      _weight[16] = "0.1216954186195147767859181700852196598453398974387542750341310709128680231375238395840669422159454729";
      _points[17] = "0.2658470140108159098108921515437181536788750914282933339485578881666960769687043708156597820375066426";
      _weight[17] = "0.1331241870513333849458925379704009194981324486702047607071260864313889685659564325467513394603855075";
      _points[18] = "0.1063014797376931175504486884739310046446260359816027861282438230188065644711946783060826726008422005";
      _weight[18] = "0.1375542142025096877653615060378353535237823217814758119642712415097028824989683064469150618759633061";
      _points[19] = "0.2065877060825335686769803341751510840175689986107977624063634924301173628588357156175136088108010249";
      _weight[19] = "0.1424637790987724784544985952839802649730864625728979547070145816086846459169762856846041536108135636";
      _points[20] = "0.1530585749557192122497019530096285339475255004440860527688523339429919998362921566593935826956915166";
      _weight[20] = "0.1443411095395721799450733462238414248515479283870827912143456827382935051545476673209780806694503178";
      break;

    // order 42,43
    case 42 :
    case 43 :
      delivered_order = 43;
      _points.resize(22);
      _weight.resize(22);
      _points[0] = "0.9881024599908778831834893508543820892773502151203394249702418542482522913410591542225873730537640238";
      _weight[0] = "0.000008819828241607839113836319188467664692011455724039965611658207161388061470286555951138804647517523762";
      _points[1] = "0.9682538838165636528816421008794414241196089368489573782572610534009132752925859249504071948887717238";
      _weight[1] = "0.00009705271167906710277821920044618755965438716605308287260605611296691915914345444845503274559759113985";
      _points[2] = "0.9400856692108184696160307746610789762831294650129674325772200327073362883580966732090847381891661162";
      _weight[2] = "0.0004620588367040999729282212179118719403671385452681342157971829216665667312380747639184954064858913054";
      _points[3] = "0.9040851784977527206617013643188418266790222208067682092434771080729602120076277567836036898919526278";
      _weight[3] = "0.001461453138691387066178714368792017613580659773821636378785062623685765189258882757952421529824382382";
      _points[4] = "0.860891752762866217306561289088760798024280407816610933118125205649126736100379365501381094748080698";
      _weight[4] = "0.003602665011170079496010454313375118125820248682611777483518813337130543978051137706444943926445444968";
      _points[5] = "0.8112752068392205078781186463119643007891999522242449004575256452024235067993066706011518445018605716";
      _weight[5] = "0.007485551813034275817216951148497417410643864099134073165862080079074318408799086608465326459832194165";
      _points[6] = "0.756120559178934871229287935277861726124138068090238740139279322617849153755355308054543314195952641";
      _weight[6] = "0.01370427408387923505535094139296990898530719232986605891147317475726272903114323254491117374114252769";
      _points[7] = "0.6964118629859517266112670768971276038290954874249845702950806736765993872213401445317623482971794438";
      _weight[7] = "0.02272307353970016175798801382037590056507281990311145345973578790932392062647349992155849279080103849";
      _points[8] = "0.002620074720371159424859367455264888905528254905967075341414209716403766002695753259982505462790702161";
      _weight[8] = "0.02673172609568654751853295736245388910769904510379438631959110356067466777925600320462833457894380703";
      _points[9] = "0.6332145255726628427916625618237318565701781915004554642631578635011061799446656933683602264420425428";
      _weight[9] = "0.03474679389549965662247861906215097123019694954611807141411557017597677027192888562429244380178121545";
      _points[10] = "0.5676562502726097870217726677178769223611025672537427859994804146174746381249794034881861040558801353";
      _weight[10] = "0.04960981404383829993700779271549480288885853637660176997186571280097470956587682931711438082157298981";
      _points[11] = "0.01375365798738580402575675070905872963577871007529049791330105411351782591035575021061471597349499472";
      _weight[11] = "0.06039224968649528527797201695304747719350890246767119584138949538030174755780883063573431771451573801";
      _points[12] = "0.5009068926479350501177501589277218806508226892948913257700098794311718939499484259368208163972501152";
      _weight[12] = "0.06670592951879767846792762476690622296014280028874613091699757533426509227995492281918325108396123329";
      _points[13] = "0.4341575748401551375082012124710567475311318981229697451221181030460066453494908033714119124482954651";
      _weight[13] = "0.08497667125409721785945148880879745505881359027847151653606924351274875356349984209037489762238788007";
      _points[14] = "0.03357522684802669271430819164015782255936555354251479618256136085248644097781000029083755653408339061";
      _weight[14] = "0.08989485493810659201312259319068572635263313059560239420597839977609904961839090425684384721793834645";
      _points[15] = "0.3685994249559412825032166420129271053410258894370369258634481384659319950868454860519985944915827024";
      _weight[15] = "0.1029672849391876735260280671946109142630666826269145737607246207862594409036669986746323585832975334";
      _points[16] = "0.06173556162306960169082657439530799232593239853434981616795449869395358825349510725475770984104108369";
      _weight[16] = "0.1132978321011550534569339446690910280401715810568023622298179018105850110347547332801463511728914714";
      _points[17] = "0.3054023184425990231526085351824413364932159709089239800101319162552567160333479391342542847608906839";
      _weight[17] = "0.118949346513709232985602192391896693374558508471962113359062925535623349061768764063169676690434175";
      _points[18] = "0.09773269667536864245847988499672332346923869097633493640302023050164801771896428112688852124513295678";
      _weight[18] = "0.1293178958114777478613063500315394516761550424810764340961225637292240059327409033219260993510310263";
      _points[19] = "0.245693999624503322224465199004346511040095219161282162101130888622591782757543602487249492370203605";
      _weight[19] = "0.1310983476019885069549959653684284929730374753089605272225430034875336215931548267651214213714624036";
      _points[20] = "0.14092439775695158519450619775816451884611959708690538685783129704464061843005866589153388941048851";
      _weight[20] = "0.1373943986576711189457038637687127484198195244023737460240143431480038626621631210916534276483539123";
      _points[21] = "0.1905399551842166284991396915288050974055091810716148172940553365188707797144828728812777249740083098";
      _weight[21] = "0.1377052393125228077987045052679605699295332423726478549816510583467911003227901128808596332546938645";
      break;

    // order 44,45
    case 44 :
    case 45 :
      delivered_order = 45;
      _points.resize(23);
      _weight.resize(23);
      _points[0] = "0.9890507733735791253543712469758400035281773409051211956278514761266032259261348911429860283320820851";
      _weight[0] = "0.000006876667443448386873597174615624846641300742166712499390444623619723899261299135896561250296435335989";
      _points[1] = "0.9707685195733889938794720318771182548024669818727768010084319949615096226307776604478341088419960687";
      _weight[1] = "0.00007583423894827645199529497212749310045124079552553215845278302430393444077320694676832428355417760795";
      _points[2] = "0.9447885021959101873192640703319531140411645602202181230261730429904477029248254097807519999563813321";
      _weight[2] = "0.0003621778022397484227568716984452699810122401675080385621920809602503235452142352579992064490492180786";
      _points[3] = "0.9115232476013712848631727800493825734445243013466233941759256931038532414323388171548016643162639101";
      _weight[3] = "0.001150314682984822344334855610916138444468915824198344682212336984814856306470038289503572924918974143";
      _points[4] = "0.8715161336713438696663789268096078560203102425650686035780009545736051097600251592363012603490395307";
      _weight[4] = "0.002850497081093543249504950370776049252981886294476489764789366131665472664109268239563547266953185198";
      _points[5] = "0.8254231835351607786693628066740285412448723033292098215120413379094288517271797907093120388750575164";
      _weight[5] = "0.005960272673820516018892550728367359102119125009944955607272944225823529645958240764551805100276375076";
      _points[6] = "0.774000884826103954870602865039850232459354767308173945418496573567419087448226053026498675219714321";
      _weight[6] = "0.01099396318272331474169753508597427233921996009999619601995167163454190521119038525024744167647511149";
      _points[7] = "0.718093423039932334870528968550415558136496950365395538952664548514450259640017620337759804908076215";
      _weight[7] = "0.01838949716531371895801221750607384775779877835883666504812201193134363107981822179196427825682835979";
      _points[8] = "0.002410403998251780792451856588101972909066529739119798212188046208814258289064772101273823619146110848";
      _weight[8] = "0.02460458715379363680944285409901799406845331559876742556717226362516710861484213381914616524325269173";
      _points[9] = "0.6586187096898888135130219138910443233073970121048619807684601196253997338641760466888560080659310002";
      _weight[9] = "0.02840664653778501707948217016440661524304227052022033505140575431516377941086740846607743484483156773";
      _points[10] = "0.5965532681512670094276258199980622909368222170766033931827570264949111422639694369359726047707370604";
      _weight[10] = "0.04103337000606945503503522217670326104878723363104651468601157260930516194676854942670347964613293905";
      _points[11] = "0.0126567991854554032486919041147616055178068993488019404920062315307023102839017774129144625521651445";
      _weight[11] = "0.05572024457122334686306970307932336946322249656441291155755441029051172750463539491200291665562579443";
      _points[12] = "0.5329161809469259852961679422880949408372018266872169088225806359785246671619598639988003464099914504";
      _weight[12] = "0.05591706970939040592614623445525001285248857059702692030395415650257556886501471071456697084452361735";
      _points[13] = "0.4687523477214090214073558308296168896809398353261455806058774838069360883559041595095033610401987426";
      _weight[13] = "0.07233501875091631840919628023809183145752557746817854260441269393620510970432941834632187160557783416";
      _points[14] = "0.03091420521685777042524659261449895967467270312206086783863872080618109788426269086493255324515362316";
      _weight[14] = "0.08330302639229947932606202543244005159580104495976244028104260557408709909900455946501879510312450854";
      _points[15] = "0.4051153234824939152589899821459852518084292041960127091818387323191589246479819549763061565524843399";
      _weight[15] = "0.08921331592042749615179791387250922454007077948520920020945311505702881983826510488006429430176552302";
      _points[16] = "0.3430500166905744572249642236228373303079210262636306213248867962132213743211306739909111276661963969";
      _weight[16] = "0.1051971301902735212171552740490809864687285728732286101918097259253218725264728006157687448724567674";
      _points[17] = "0.05688697073444690821032588838336961743654015907339725082650819749305629473627316130856328689737426324";
      _weight[17] = "0.1056636634236599800025960030696444996116926205371369655056408389679930032480510185451962577501990656";
      _points[18] = "0.2835755302598378337994539658113249207907562733532297915625840729145925650514832273388671279031826889";
      _weight[18] = "0.1187676404312684393557883257269936135587246278818678797038987739015900277273626487102457050127845038";
      _points[19] = "0.09014913455773984691589948612922737211413253931649758225808067949438711851934860889153068726819551827";
      _weight[19] = "0.1216392044936975061036741688714549551287865944305569473422823525233694802740589876102729570564236371";
      _points[20] = "0.2276684266411056773027710770956689945976517001579188130220661151724974754332539072451049501434355138";
      _weight[20] = "0.1283940193233969697677293919549598541264664191744484566283510181595252794240699445354258114294514256";
      _points[21] = "0.1301546569620392647297136145470657135930380187181655783102116317627332537731657610993460755762494399";
      _weight[21] = "0.1306458637267026875983182867538939685731303811410348704694137140183344576684464387632647813109838146";
      _points[22] = "0.1762466912782491162874995389654770161435899409370830936250632217648999272579318891342051808242810613";
      _weight[22] = "0.132703099207861685113771606242267040771719381177782378888546698410791460688349318846771129681170662";
      break;

    // order 46,47
    case 46 :
    case 47 :
      delivered_order = 47;
      _points.resize(24);
      _weight.resize(24);
      _points[0] = "0.9898901712174520906251165597593773918847523673221438024487047832202131975743714655305404620841092336";
      _weight[0] = "0.000005414795649621589410956891889788871742947297812794956478833735739984001890036849423513416122201443394";
      _points[1] = "0.9729966238607434240581902575081331739557554587997081204643390924536815578867557077759207213916891928";
      _weight[1] = "0.00005982741578200805140757442756876710357681187764184129492998044221027472286015156917522457282670014999";
      _points[2] = "0.9489617024727324761890720630019867067891512669388670367116995074683944983852471238704034144706207455";
      _weight[2] = "0.0002865262744228954315248621894840737436204226419751809547178299642115143727296322854938132384108068028";
      _points[3] = "0.9181367783042758317115298970528403234116421141197280467998314494812585311720032200286955057989618405";
      _weight[3] = "0.0009133865187289247367136496244884025935049017690707982258831296507599797381201681041293897274275549488";
      _points[4] = "0.8809865112004901553982606734371066424293828263572332748538020660425345593942795437337711303415925046";
      _weight[4] = "0.002273816875030566631082337760719505683063855834506483104577945072621905255965654055089511921562870697";
      _points[5] = "0.8380732394393357620477594707813738107956440957803211619128696670627887064733041577933862555402708822";
      _weight[5] = "0.00478099155488135631829927873735610850636015195412822564225728586449440911997072816425107894901952503";
      _points[6] = "0.7900471558143551952024299464595864800685694943997857653563880504121078982496465547542056175539248754";
      _weight[6] = "0.008877010801018946117185025924342474510540324525513331403312263343710478394357406571414381506861644254";
      _points[7] = "0.7376361331966650834319952799565664239997149439085959623604215726217384164028452637066239693458780367";
      _weight[7] = "0.0149629346691495350546165739431368442535998577893856441120639179339871284732782984334631217432407532";
      _points[8] = "0.002224935452613053665891943069255750028001477799647205535966283412159514791582999304672758496614559806";
      _weight[8] = "0.02272123685713789434030881931524938582897026979966692028426173000267001400447472415900288947310363378";
      _points[9] = "0.6816345890584223343347584224654693833359846182784640936142748749084889259843441535034498170983533268";
      _weight[9] = "0.02331919963843795558856289001178667829714874513151429202299104727270255015570026749611235251715190262";
      _points[10] = "0.6228914041763613552769405578811627797744735067301256611232410007539390365503687846951176550441159124";
      _weight[10] = "0.03402821314534665504742300668651742375478680187207505350701851655484252062079811817240060870672024125";
      _points[11] = "0.5622970377001162863211472577185407563882405046536041909948441852501756198349145685895124686912743446";
      _weight[11] = "0.0469115578091407435119135971531759206211456446784961440590979776235609374016068710085926652077969101";
      _points[12] = "0.01168600396976784119585970645372596213506262775598593366556381424441620764977273721853043934271845157";
      _weight[12] = "0.05156450302852561733106515247255298513224662256829380501788829770758411341850704243518347036063351569";
      _points[13] = "0.5007700206965443044420384481447814267438751908957880531164770293158552605883981361981888199260713036";
      _weight[13] = "0.06149308156503639872799358294626381094725788384605781475174499580448305892704309824786744398644990349";
      _points[14] = "0.4392430280138590771400222586966484479281187490364367805606402616906997553927361513577773490887077744";
      _weight[14] = "0.07699630754163361492101271509761239393849942140377941862209472613642061946357771589251994659060800813";
      _points[15] = "0.02855661419100575078433773106991474313748189689392150746530677045392972682926951708896373028078886491";
      _weight[15] = "0.07738771704125657665401015992403564121662898479846865035804772254684527134060060366464554448623310962";
      _points[16] = "0.3786487375725983130255223763826594151980352418923449568992150385696141263998799737945727620052669868";
      _weight[16] = "0.09238041135649377632848298626350660907150032768554403014238224628817114536167770593375677111179164115";
      _points[17] = "0.05258483976432183438541473688430542352634574929408691847030569765319726770565337571037990112697772436";
      _weight[17] = "0.09871617322318441702547220169324858290886567033955491182963415229959747527921243023604411058331651761";
      _points[18] = "0.3199056905142705147196284477592600478118677860085346296646837337943071384012733116212835394981488244";
      _weight[18] = "0.1064140204072954464118267057242311153891075934728738476926957640344192610080730226508773305006220935";
      _points[19] = "0.08340690827115669342265715031914870712393513349406943625573196053823905284341476460595076132799896886";
      _weight[19] = "0.1144998723800464282627119569938636431402696445948437363201340620984458709118113476601838585175390686";
      _points[20] = "0.2639043660726025930345938310051340067520452082079640857559305951097397292053028574030042265001554412";
      _weight[20] = "0.1177809496131256963154687299353704343516432112100715198188912862742036151417784070771267150847230789";
      _points[21] = "0.1205557027005187819785359775783852711983906679686549822611192158244964090168065655430091806355845052";
      _weight[21] = "0.1241560818892750740513319197449305270799796663008705162149327212005494018765146066229283656762922961";
      _points[22] = "0.2114936819377605655182888616348370137102012365281441126857995265139411092227855461865391104829793346";
      _weight[22] = "0.1252073956815181771346127294596215849298975190508766297740178851158073346196145842747014091777703977";
      _points[23] = "0.1634681244020306820900081449797999118733278369358442810228438232040837540450435199855004039271963652";
      _weight[23] = "0.127596703251215007750895920412380631459376052890311743223279016365294469723170711769195350434667225";
      break;

    // order 48,49
    case 48 :
    case 49 :
      delivered_order = 49;
      _points.resize(25);
      _weight.resize(25);
      _points[0] = "0.9906367009503252040186638786057673854869752103072860840212608497776729091053687956427078165918374823";
      _weight[0] = "0.000004302755109283992853390612984473905388520107606420784662639203221026015612852498093180719624771642562";
      _points[1] = "0.9749800156322561440080537979319428058608688920634258011461633746480601222229645349760627442122976592";
      _weight[1] = "0.00004762148988535869484357810517214382489037315091947178037681066416731762841027085559169817014266353776";
      _points[2] = "0.9526814786656007765604428427646471107128280724641542445681143547072496089803389360499312827713045016";
      _weight[2] = "0.0002286333412778897125360878868810677218018864957423887924835086482637072540841046732817968346432845905";
      _points[3] = "0.924042107591375088183860270299603460716277839946970651202689016561215748927105401944373367096390483";
      _weight[3] = "0.0007312150296955576038999427301489336061245571898075392624561063075884138374981784504825108417887624151";
      _points[4] = "0.8894615186907393745656503873951861823090345844702245018938672248913223057207012920176380233027947257";
      _weight[4] = "0.001827746097251135206530204407903268733428075081612346622935423986110324998010804043842916652568803827";
      _points[5] = "0.8494243882656275732290900248503280680907322871463571360374955681062300158144452515011786494799600204";
      _weight[5] = "0.003862047153394014885660554694647840111512019761959973821093873699280118779178659279767371558180975605";
      _points[6] = "0.8044924465194527143198696101390306595020306714115014471218090194399979166482091146097001614651134795";
      _weight[6] = "0.0072126346647461759192556190144110051057368556634141677806079889518799372758034872159931011806213675";
      _points[7] = "0.7552962978229513043581799301877042674961500659949106188709770331116463725525761120695916327062411829";
      _weight[7] = "0.0122400733886804262239638702260922483882869874656751208959231837292087749645032165693967788849201739";
      _points[8] = "0.7025264744308617327764735628652519707991262430777878489777111185176795447563520263257678166613306619";
      _weight[8] = "0.01922488755916925990273545208551839304413598984038948928740273847627349626429186204670641466309370472";
      _points[9] = "0.002060081929097883499230548771256641683030644135588557914779023101696836289714772146200530803150593157";
      _weight[9] = "0.02104584654991310894984769694957997264389234706488954830869366146363669643607673681276112765962831785";
      _points[10] = "0.6469237071357920937508249478501848787366871342377897238574359882034872352624041632877614982121503125";
      _weight[10] = "0.02830437637751160048700083768002130944295668211190091848676117122152547090095035944438706910338866601";
      _points[11] = "0.5892685115570647814127303043715788194113182486287723623739652905892272971097895471854805549415698537";
      _weight[11] = "0.03941749238248017695654904390708201200479612204684234083409815391209463268142666322461799547268657044";
      _points[12] = "0.01082268301359031138105841238638610741754419495014618572099843382803432892580641158216400725801855869";
      _weight[12] = "0.04785247342860094090713410636696065372543581105275627351894179124877984338090126845647482492287693387";
      _points[13] = "0.5303702240359852173396065663591384210267634451500462472121109299789877460508376633515105839528377266";
      _weight[13] = "0.05226654254025416026230055459765768735408748982342137352210401586284879927470555960353573242755475313";
      _points[14] = "0.4710556365226797192363701668337433453652680273700752120149035736826756466148957367682835979522326213";
      _weight[14] = "0.06630287633400960740664405539791593674018482270105306573866739446952101295678770123011621440596649791";
      _points[15] = "0.02645812972355433281261111502741448762381582930484579072074942380857494497686847934716860456297192619";
      _weight[15] = "0.07206284363820171160165937570261028877417915555039796312170958415818099948789627440800921583584439041";
      _points[16] = "0.4121573881255929482897040156029304602803026810481251319022819080784439249416642297798100544798503957";
      _weight[16] = "0.08074110304100429667322390015353026479458249971802668553808949061734867458681218551998618063433486086";
      _points[17] = "0.04875046551971594256626048405495149863872650262007427692289050523464258580283035772642693653318980664";
      _weight[17] = "0.09238508110486277697046072106183462307349301111542269581192066431251586682339655452939053211823346898";
      _points[18] = "0.3545022754336092801330830225246756319748235396671835065241829375954950971669723822236925390213555707";
      _weight[18] = "0.09460303776621984255911428340425176633044568964941211415406548859126157076222722306525009261263870048";
      _points[19] = "0.2988996452854616817472628058730197227314433867599336194504840923830631129196201993067222862706236927";
      _weight[19] = "0.106788917328849938310343580342129676248041289822079930729453242089902642978743856332781087264853323";
      _points[20] = "0.07738719047941864058844549035651095463419321093462887741820043230753007046145151599424606907648132144";
      _weight[20] = "0.1078731206753558255699920516316999773845920194453412445398199388813993235893370279142238853057140305";
      _points[21] = "0.2461300326799557368501708657724630388374281519477683919406243379905396093914799829014978822920175362";
      _weight[21] = "0.1161699062528098563285204629158808188551384494639865932612070092262711343486676737524132437966100165";
      _points[22] = "0.1119664131211797080591453118900233568411335618341266482302911307568798211658937390561142794026721151";
      _weight[22] = "0.1179603120946719806730046151597300929107578524479463578273411646787924756993067021805470346187081039";
      _points[23] = "0.1969342031254723248318136513226723837261617920675631369200407885476768048090584724200227907109775708";
      _weight[23] = "0.1216929757207637586818931039746277834402913288184501947402046698604718770716389339788734360764541048";
      _points[24] = "0.1520027529734087162506287551943575708665665516914832278052044133827396241518816510167155210118609714";
      _weight[24] = "0.1224872666186146488533662443240610951691534977442791141723136190727891953370651772473494342557863352";
      break;

    // order 50,51
    case 50 :
    case 51 :
      delivered_order = 51;
      _points.resize(26);
      _weight.resize(26);
      _points[0] = "0.9913035622385110788790336653178278306638685473029327049342568556768750779226166802910464862467032347";
      _weight[0] = "0.000003448114359757205756745360166489525198386376580749197638121869912495215206262890112928773755959767302";
      _points[1] = "0.9767531733280232298662661702683429698796977567485282341214009937436918106009940247102813503324814623";
      _weight[1] = "0.00003822053883255387900554746410523715204390828917060415678743895044994612478539092658170443346156339384";
      _points[2] = "0.9560108839274215742662198697342406595278034313234337217490396871934265900098665899697971229408821363";
      _weight[2] = "0.0001839034851575356489389594530597318328668080169779138264875530228689413045229252063322910022564475327";
      _points[3] = "0.9293359602715748334061432334478793404990512001092018428658048417839597361733846070929979731803178747";
      _weight[3] = "0.0005898711555596490013159173847175552002172211131197603246704873932959527131487834703954937504716351496";
      _points[4] = "0.8970739084211864094916125355818095043974285476361644489211453364655049867582275024468773277447054481";
      _weight[4] = "0.001479803510496533483770404222388761836968823110573963984604554556290327130157655956042477051021174593";
      _points[5] = "0.8596446098087925495341476044048610631434683111426290228292610152787315792738718461682721701424965136";
      _weight[5] = "0.003140570491033566324169178308200812903593777775611657950464043256177915220403707237044709370474184913";
      _points[6] = "0.8175357317097885446226654263638273500789689214285257860423082060382710028297478571779544782286374496";
      _weight[6] = "0.005895624378770345168835737990923267314213457921731405554223994080869703797491624920386576159748071496";
      _points[7] = "0.7712960967780431853930398083442015153386640842171062566103950893923844867230098706227918714691709195";
      _weight[7] = "0.0100652911435293349214185972039361728837965416629534978495957715958597173303805799754230918997120829";
      _points[8] = "0.7215284411637628205782811219801685752763893687252454146020804663752143651812554588012584507935377958";
      _weight[8] = "0.01591836500223050457908558597913063177486827168378060246011515511359787919282859563519099594101698746";
      _points[9] = "0.00191289717110327028836078524521752905378221643873610211392586422613620030638054085761591113838798103";
      _weight[9] = "0.01954892722439377291610145584289408938746223353894233403593192849234043653992666165122219128617863008";
      _points[10] = "0.6688815237617270248821108145549645861198322343286327852974929404210073467991331540955757170564355139";
      _weight[10] = "0.023620926866716590429781746080458886913912057392116175755472052610577816983937979347311540801052264";
      _points[11] = "0.6140416543163906865961035725129271962910179605530973598443859211090243690612314978954036450474195975";
      _weight[11] = "0.03318912383294029289365821071167045100713239775208250096989712764224744184932990528332463294336165887";
      _points[12] = "0.5577237395010012764647206840844501727253666372843105914449844804197466442981144131225215846683212315";
      _weight[12] = "0.0444526422478849071887171168971656648124189504190488385065799238682532085490823182384757209786707533";
      _points[13] = "0.01005154895905705829101837163776007839887286894178746427295654042900506836125523943248910412169749112";
      _weight[13] = "0.04452377548054358057693152306974293779850488015842524187316405913445811445216693334515560304563508699";
      _points[14] = "0.5006619595031362884856902687713503167221436363552477393781189311589046478109453733251474626310385349";
      _weight[14] = "0.05703475748022071828509619466256332516846561787218921379234532042280759325691321139002913907127018233";
      _points[15] = "0.02458221593567344139959951442945173604525227542008597683706536629066562897106555863890846130241857954";
      _weight[15] = "0.06725495107308428165273852693974342265312725376252435168146700914145779601982415440317967786025974281";
      _points[16] = "0.4436001949306515828559333823823612392858936114867615745808688805378474705116095676777622646630552513";
      _weight[16] = "0.07035322704434977742682228930847787787019711543667177558572243193480196890984850180718542235275479292";
      _points[17] = "0.3872823280574549937989445036865958828972832166536714882484665313850184327167229220473239233584617594";
      _weight[17] = "0.08364408140790913806503136264243828949700520235558282644016434999787678203843397466411902861456776414";
      _points[18] = "0.04531874608969985141125939892871352392582349070041744450306418403609338292543286780416369042306744593";
      _weight[18] = "0.08660682167204660370080193943728064352793416035738853172340408852080310732523056866657018900396374964";
      _points[19] = "0.332442544464647897764370591677219362088665986717434604231536379957097306038335636912411521157132378";
      _weight[19] = "0.09600780433395996459611005163022683822666687189995853795269920650589609941099345779579700299706512646";
      _points[20] = "0.07199121113320913897952303263315337990844978682594543098496219654933140959926243370975522920210941871";
      _weight[20] = "0.1017277570591432847348180174383227213260284916100920427592935367507284866022929405674356028872702434";
      _points[21] = "0.2797957613012491859655855463898480988672060062249520276103935539643102128193564469419623506479628483";
      _weight[21] = "0.106474774156680812568561370518019168161628546270578460416498320073426923055252814931939825477870784";
      _points[22] = "0.1042519922933739349627321569155201289060616104436747962912852388186208673319729357666535825336812708";
      _weight[22] = "0.1120761181427334190032010245158099690638256138925814165287686360873920886305053666402815536031124781";
      _points[23] = "0.23002830680682207126412919932716909390208658580572414780253225469621533437570891507880804871836099";
      _weight[23] = "0.1140844639890417668241464892471366407764480789831449930204960242372119155349985796101274929370035803";
      _points[24] = "0.1416805541841085939424499105077162112269282743432822292773459439118180445686557930664348991933582934";
      _weight[24] = "0.117447028575268886080283905928003969128044025940981427337594705298274644106623945515582721239819385";
      _points[25] = "0.1837889724621079951285773493909411733485119513609893231234408186596165165503607848643038915766770985";
      _weight[25] = "0.1179710549264457561782354350967497775907646397405245096492474927754560320390464932600093231430017935";
      break;

    // order 52,53
    case 52 :
    case 53 :
      delivered_order = 53;
      _points.resize(27);
      _weight.resize(27);
      _points[0] = "0.9919016921030858633563363794429817847379787714779279595620322545994397707381328467786508349830459968";
      _weight[0] = "0.000002785016388572537705690681609177755671609902607460882831309119306006182467890894946863671115671403669";
      _points[1] = "0.9783447246593427423009234194577171124968296718365230530311186830121782128183606331424343744729291301";
      _weight[1] = "0.00003091244161938983408314671147246492772583236893784015618585479755757538573429388679225037321883934137";
      _points[2] = "0.9590024350798769967347900672867432755261033514982111722784661932934780135998830463243946849777047705";
      _weight[2] = "0.0001490333111707578435026953455921951778699719566794053596354648989169784384847030615809371744890831862";
      _points[3] = "0.9340992449559257825950427906558732935953068512720009591535099193403502312605076880588140292621747714";
      _weight[3] = "0.0004792697453785258073340451419757222154191164076444721019392392800535122603874466076414496344511966982";
      _points[4] = "0.9039353597784711070157033597360474229931818363030729923680719044761889533438408210305605660116515178";
      _weight[4] = "0.00120624834619181937137603199441914360465912857765792171269659313799452594208005653184665745154759608";
      _points[5] = "0.8688762741806575564667761401536189780901445930466251209065034762678430393181039572235882829647519408";
      _weight[5] = "0.002570049171197175931361063941668867313971915134023462330557089030766363955154108296199489949582894189";
      _points[6] = "0.8293472971383944771598355049274250058834269029021771996399619672863673163568105696112267907482074549";
      _weight[6] = "0.004846921295440348694709177690869156229797846446689132658058902702383248719112744082435662948118295653";
      _points[7] = "0.7858281353779031227352117058077111616012152440575051383618183698144842122819671305036791359257553671";
      _weight[7] = "0.008319259767931359303359612245105396666555498914945895238762583811716697454039472166862699670678373469";
      _points[8] = "0.7388469893624735910922449829548469590275526861901167534999751484805700903189045500413201466516638816";
      _weight[8] = "0.01323785353886628364655051789746491666869904914948154796436523205630295604837132271358219443071008338";
      _points[9] = "0.001780943143570460885558792886611446878630789847066000390270576459560516274569752479856156412462092889";
      _weight[9] = "0.01820603118871048582942728891063964187212465208682135554645716213359324348541984930031410535990257893";
      _points[10] = "0.6889741108323418280816571990178261232404686847403558539490499437753002791024731150404667801081009793";
      _weight[10] = "0.01978061738005189821681119732188615744078771959445292827828842468044747984641395372722160776435764143";
      _points[11] = "0.6368148674104017419630307715995676902754314764405299930956289867406713625910027046038473059912601229";
      _weight[11] = "0.02801276453548874808009747976668363223186535565759695290998544442635238085147611006105071688900964825";
      _points[12] = "0.5830023879264334250663902804376328580572440100955175317865653839064321210069269191484571926567993637";
      _weight[12] = "0.03785356234773460919311606411888319543129071813262592167579519593720136903085223560528795008414460997";
      _points[13] = "0.009359937258201115028705457829872668484510565995513908264444078497284370515863726402824600698033502681";
      _weight[13] = "0.04152785829844875717943172756938377186734953754235234311353404373544544228087795063232762728857180007";
      _points[14] = "0.528189873835532934021657722740027508548208196505456013409035767085006436526769095345534024824517463";
      _weight[14] = "0.04905440341529198363865576676516031676767482097727449018102715309052236173245485358847778720174353105";
      _points[15] = "0.4730426684520476703602592878224296830904178855899382298873897364315299239631836659193743186739257835";
      _weight[15] = "0.06119194926537683569355451543997997296618926203848359030101583951544914289940470883109383512474600588";
      _points[16] = "0.02289854263907702050395291455569141311738970919189788652592377127458263144110401632397331449331526483";
      _weight[16] = "0.06290119746144746482802734864589386618833347317601423057015638714495873048300389063863893761442406516";
      _points[17] = "0.4182301795447049734724846472391014243667560340702901180312848174318171551123809662146069605014604107";
      _weight[17] = "0.07367865526297174418825984472902459506331849312468798056148539468443217520004723844738101147944550983";
      _points[18] = "0.04223546938345160520274859443846427423042665304287693049731721062888330792747246995094108230190228905";
      _weight[18] = "0.08132436136446986193739170532758880791397877196523611071292546215873628519179693987936952305884224755";
      _points[19] = "0.3644177529904574950557756096570565098512806680305704179066355757972527488832137323378563137368606048";
      _weight[19] = "0.08579121209195122447243328295236127860714191311346550727152062805058661851930724613643640236403073954";
      _points[20] = "0.06713636929901124659578390479055933650185406663414917887488142333093823351973104095111454943659991062";
      _weight[20] = "0.09603082810201882415311963795104748870818268807470347887502846531247874858577708795396729820518612173";
      _points[21] = "0.3122585959444232262993504592262882061838804975738422821976444443102486079512087157897605571708467093";
      _weight[21] = "0.09671552705946981898751774104684219583762712809680328375846161035397016840278817983469759130134249606";
      _points[22] = "0.2623858474559273881160617913883325511276096577994481672721349608546023050783281843153256814191171124";
      _weight[22] = "0.1056050230492805119709298866476760648000510141882851923408616735140549390641398474028584341314146003";
      _points[23] = "0.0972990698736721763753164344064238004527912129365851467031032541694671325752127600065236562459329176";
      _weight[23] = "0.1065088544552712310709129163765736239560946416142489520312256996469840584797893553601506329292924869";
      _points[24] = "0.2154048926944543171651652614570632101946667733364492996249967765409568376782797064089297968838438259";
      _weight[24] = "0.1116474563280293741109965065113128931866832316104691669164509221561199637581464430175629066034208639";
      _points[25] = "0.1323574675652328254198509862867790334541690279550368666466192187710882991061076711351679865215991105";
      _weight[25] = "0.1125263755484285883365205837252928997215348671664386328271427347062622899654077798856335746521576459";
      _points[26] = "0.1718860139720701680722426766544501251353813244874586832784733002806207478525176577679137330683948481";
      _weight[26] = "0.1141343235447071384761478578769258902127350763147060770569388232507400711703976247938788173159387682";
      break;

    // order 54,55
    case 54 :
    case 55 :
      delivered_order = 55;
      _points.resize(28);
      _weight.resize(28);
      _points[0] = "0.9924402145386934818494062074608256710512573670377708826247066201588500246796209226609635064997675722";
      _weight[0] = "0.000002265958598962605196822743329763905246915735782078382024974317229330583473761254873410776872767826297";
      _points[1] = "0.9797785960640749944438190057145039152741074495249043615408383040614782568644584229549468171687733794";
      _weight[1] = "0.00002518191216312457714080057893628203062066238548219866715788280885486052172769692157029551682300980055";
      _points[2] = "0.9617001463459457899861099885807198305217759101371616261805924955343739972380075801124042375869170113";
      _weight[2] = "0.0001216212208108765183086984702980407460962842267066259167107608532532670446458238411718198672773186945";
      _points[3] = "0.9384000294379855101586491825366150982471974093849676442221321111107915020236599462447922597108121458";
      _weight[3] = "0.0003920317051831638475926050565561955006834349747351228816020734233503026528227612365401820950255750158";
      _points[4] = "0.9101403003668531082536780547017155187065153962208111283714408048069939649812595801927679940070241872";
      _weight[4] = "0.0009895645441188801027588830624824366661410419145577967624579589789470698427514257565112370532368473272";
      _points[5] = "0.8772405436497879573891723774128885767103809571602310600748670880625265196548463651442992083091059555";
      _weight[5] = "0.002115799069802587276112448389274307711426310369019676527371289223126989553627023040825265918413245453";
      _points[6] = "0.8400732837976637417846403075634608381826446882830863254766087793874579013383417858472750832694708386";
      _weight[6] = "0.00400676996382688876369694147974047973154866283886113397519166712993033774666693888227342383322420845";
      _points[7] = "0.7990595276685624868995636153621286979861878231866964890727280422713114601123812756416012428130639633";
      _weight[7] = "0.006910213443566888748466176890723625292539468755284525612640801075874152045527474588594349300760027866";
      _points[8] = "0.7546639187593059817872803597557685898853275116792760713753923349366380454793941649397924902062412319";
      _weight[8] = "0.01105609190631242552105479324746823601234418177691168238419979938124926144067391591450784016492233245";
      _points[9] = "0.7073894438877855706285149361350268987939100593278504681962772015788814614262279003604123878408133833";
      _weight[9] = "0.01662340411686909034142413466450566565032418406426186662411255986983551839951256909951884474445425856";
      _points[10] = "0.001662188334010344257891461771211848609193102668366344886339851471823721411659306650434237708070485101";
      _weight[10] = "0.01699675331355490717411502137389388500094524603859825757063307660350119689582330207269535543572269786";
      _points[11] = "0.6577717217542247768084005053389194499315878203674783143278934979688418886464254544545346213089894437";
      _weight[11] = "0.02370693220667251758884754554263331205128739505850822623279313400923071925972365938987128520658945004";
      _points[12] = "0.6063729282730147073480576391241726828720982008190425665943509503596611618340212969981896009477717553";
      _weight[12] = "0.03228783996502644895650898643668602554416833029918697762571085207553801460068086760948486028196731261";
      _points[13] = "0.00873728447239214139065712242090646257020090445870447567282855490448705888193735202767834234353241308";
      _weight[13] = "0.0388221611401857501373760319181405664443831529949018732380163213415938798961715598697675365133475528";
      _points[14] = "0.5537754238684313594769240249501645635328248608561576380556038385473320553947237200652050810344918645";
      _weight[14] = "0.04221188066485391017179843621910132663247325582481799896194480286103572326145048899412823414104578068";
      _points[15] = "0.500575153441983623093869111019478966255819651560523227417590738918084787952706570511471287773556073";
      _weight[15] = "0.05317840198085355889436749877935944937229816786481312186261562562730237943218926093884454876384009258";
      _points[16] = "0.02138176483568373963034271336149516841266556866258386679039806082475071487814678080051058192488994791";
      _weight[16] = "0.05894766595670255670963440873302383759119498225513535332185369018894998992852923391583154766651460418";
      _points[17] = "0.4473748931198531751312384976638757267785856330538905813203215779969809276248509403699505273214443105";
      _weight[17] = "0.06474239890218384617641579074397429560281200820034847743486255276201782999215045306318422919140676195";
      _points[18] = "0.3947774199723313116769052107500062552907725427703361632104188629638226399349568702184562114618754642";
      _weight[18] = "0.0763306503770435867799217376007081375452687618911842652302001273146809417858403010269360961540654852";
      _points[19] = "0.03945520864053971121154986277226662685144080719364934557672928701141422590945414778597456317172456995";
      _weight[19] = "0.0764867860250257028448602879104010451834884717881588252543887775929982012360821861240101576752354614";
      _points[20] = "0.3433786819261913150681460413651973878949845823554863178403679470149846273838432659226376928927518381";
      _weight[20] = "0.08727159968574142456653607461431136580558843981507980115301946075240580150496406025982314095123393874";
      _points[21] = "0.06275318712545885999983743626481590179256400882623205243754304532648865470273322717790632337377314921";
      _weight[21] = "0.09074930386242807574850384737192231428927990682057845126440329212535996959549697864971331918463330868";
      _points[22] = "0.2937610451613514326972750749668948134956539051387656916985961515253610703405985442498156612536971559";
      _weight[22] = "0.09683723892284496243133400305982014503220595603741460800960591274877472218951050937958199531634003946";
      _points[23] = "0.09101180937213291493037786336117976907264810765721540819421996451301742291635988315532695530375611578";
      _weight[23] = "0.1012555974889907126108460496940755561934638347853673107289657786337559632509483599958359377654219545";
      _points[24] = "0.2464866954363530558083411840821592805659340568933689671152241449226482215610440148989074112781467142";
      _weight[24] = "0.1042939762323390317306252800023900820145384876648703530515689827183667386399613716670604816775598012";
      _points[25] = "0.1239109225098248943986786571525365727357700121269974363446057563225513757008341619263478384404697343";
      _weight[25] = "0.1077593224554183504441506568716594810393974684605908180762875165119213414701629886814347926818068901";
      _points[26] = "0.2020912680468832554423969706448920337400445843902748221160223851312616827201318751974338594370225009";
      _weight[26] = "0.1089584330514553833792479007201945848483678110902207242804925059301547571776537296722336644764227275";
      _points[27] = "0.161077778503025586034483484317896992168941561016791412920534016160288076683236712455481216991357141";
      _weight[27] = "0.1102534472607597186864914711577228898952005094019551823025011564740940733845646315084537049532027231";
      break;

    // order 56,57
    case 56 :
    case 57 :
      delivered_order = 57;
      _points.resize(29);
      _weight.resize(29);
      _points[0] = "0.9929267893183628062269525350662871775653492285199651525986086819393629175725051227057650509336396086";
      _weight[0] = "0.000001856283772081021646463917006645502930051466535420769785785415393719988368277496916640181442415746151";
      _points[1] = "0.9810749076596256309006437136691611689533352449026726879855908015035858117277035374554302084570421548";
      _weight[1] = "0.00002065193379483673723520305410719094953030456381599065092914301994814430006275832864617928309149435563";
      _points[2] = "0.9641411217247745946828870542493190904639324758002400985928337168007851931895173178552116298526335159";
      _weight[2] = "0.00009990263394095784408772527008183937133715876054979511341138744323762818463231844388684177314495142668";
      _points[3] = "0.9422958895903871330495337162486475572840128154973285809341967704118304237104033071590241332038178755";
      _weight[3] = "0.0003227041908195134456269653088472861986621444725248385753566297569081862963005760178204697655072584826";
      _points[4] = "0.9157689585742375160527209731782209778138377544703193428562270193431316521163635958472103988871596499";
      _weight[4] = "0.0008167123025929537791590779222624889046680614565866252043480296283513012023263276872665424708570029282";
      _points[5] = "0.8848409513746070720478295357950882608136439751437339020150931391920340490511768348960488253412100603";
      _weight[5] = "0.001751756104040543812056707746636424489524091405182527252251987207967076087908850752406343551247101325";
      _points[6] = "0.8498394858283586592068606159884429949323530710404946731082134176863686453602964965002298383195124693";
      _weight[6] = "0.003329732099534716525904959471022450189067525736458400646569973558736059350650571180620965956491897284";
      _points[7] = "0.8111354807272444642075213249964705278931214853178016839227908886334439887655616436591190604415518726";
      _weight[7] = "0.005767322345572894815450450032797290470663786874293720580846143468974332971619800222681111399152007128";
      _points[8] = "0.7691391534023484768538220758922565584262388759203507506806944987604814945430447384460512918718215989";
      _weight[8] = "0.009272946255348385389541458548765573070689017484996409398510543999367015481576466379271350142341662023";
      _points[9] = "0.7242956444888707043560871701745064455538860059199548248154436973480104217103385414072838784155034141";
      _weight[9] = "0.01402009861333367145022482741179595153263656328537495601342898943949469294535231397346053110908384423";
      _points[10] = "0.001554929031256665420006752942495427838027482475136930592211048929383071266978688100380198645182484977";
      _weight[10] = "0.01590395547416049373084283970446254939586728862730454297894007025395012962095073015384060063814125139";
      _points[11] = "0.6770802877492443573266568704467015351806311769675395683120767898431579951848013577283510561777889766";
      _weight[11] = "0.02011976844683497331844387739702727260430369510653869789575590786230420302940347608481479643127976595";
      _points[12] = "0.627993565916526262182013707529617129394893152972341580368269585709554733044579996298702311470791131";
      _weight[12] = "0.02759491436298458106580574784196132821947800084432000401014943541800534280281110554230420725253142823";
      _points[13] = "0.5775558026309174452553151152733625043245901657653645490736680818890881281137921627962913404073228691";
      _weight[13] = "0.03635995684886709788958406007756343059353121747834284301899201980737194866787438745763436873700570147";
      _points[14] = "0.008174723674418611559103865544392948102157036888087052346790286307717131377449463638956498141460460573";
      _weight[14] = "0.03637065893665729571075344593916540199657241009646385824767892047382103100320528018288122982250320447";
      _points[15] = "0.5263016453375968201653794928636041556860229130020205964062744256271705159139407454117566470052847889";
      _weight[15] = "0.04620793050943086619045368766579074375745787430897608290923105422272112793759027659747296191028447982";
      _points[16] = "0.02001057277537863729118447337248115231454020584682554184760410583574379386658825873304229289136911038";
      _weight[16] = "0.05534795630399538850185456211297123893344168142281776267574745603114279671978481699568799512634590668";
      _points[17] = "0.4747743970009873561917723160531700205066921026924445193997049795210527057905182697247116916931894192";
      _weight[17] = "0.05680734250845563585288858316504839656434131896796498476261765390734591853152656637737926312889479053";
      _points[18] = "0.4235202564181097995474113146850489926682673472663289206460620937489498826422878291086158784870130803";
      _weight[18] = "0.06770995846565736534187178620911510510981331439007344136937490702077560334537629961218632220124974517";
      _points[19] = "0.0369396752916812645959209072886222502266940175506431296353140616816413196565410066864982546882814814";
      _weight[19] = "0.07204878416716868669494228779171087877055190291879777468441869777323207283284792884162808840671618476";
      _points[20] = "0.3730825280293374465690792859201248695856590531186829500141964698180241770761618137437466075148481282";
      _weight[20] = "0.07836975770978971115427402907838920161802800682518189208674079546857625920569703907869991396907702626";
      _points[21] = "0.05878290626605055885840865218087174046495481944251207998810378852091522787940776630512797824354282017";
      _weight[21] = "0.08585111618606221894547223897051276062455717563898810682264732561837504271642097505325204467579434545";
      _points[22] = "0.3239958625177051466248603397041584055661175398120534880219141687715302778163413540837796763370016129";
      _weight[22] = "0.08817225630680597612003660163949371818078447184949948235473102539086671161349867433599036467547766318";
      _points[23] = "0.08530880093329033563236471055857523621058808223719875374718841141972960523222133992450790818395778101";
      _weight[23] = "0.09630795187080586094841976728359810551551172932908124410591486740160430723013263344522700978629878583";
      _points[24] = "0.2767805891942973708577879729031042713879054366854930668603078587622459594790114634625651543742909842";
      _weight[24] = "0.09647238670452894868290795505134096581869886645007816822694179149988004663996108299166340298176479467";
      _points[25] = "0.2319372002063364238357113561581231468239578677677663627198771197540715838680988610437419882956982289";
      _weight[25] = "0.1026382437620365051961261302742550581710573153809810112602447887157691824281457449099765356526344903";
      _points[26] = "0.1162362048829853425076721375397609970107436875069462593303916880434153281948281248095660108756043849";
      _weight[26] = "0.1031676988619209181710558830873856413004363444827527678541306109133352094102382641980490562172708412";
      _points[27] = "0.1899410449901282865692379014213471630254082529921559753456718118947261873986526053764810399620158524";
      _weight[27] = "0.1060973443529894398202373165023237945259903765282338008207222574643863851930328256989138033717840287";
      _points[28] = "0.1512372911316014780919207790227039606491053931442636445013472589695144451175544237584698175481308518";
      _weight[28] = "0.1063816687914308151764286948578946009532016371806181830429151351514918575960369656164444521272090252";
      break;

    // order 58,59
    case 58 :
    case 59 :
      delivered_order = 59;
      _points.resize(30);
      _weight.resize(30);
      _points[0] = "0.9933678849972890218242967429754756290348422812012610131690790938192644595723658942993255322380362377";
      _weight[0] = "0.000001530435692303559679202880600194069095291373243359882366029366110361351387216726316141966166113640561";
      _points[1] = "0.9822506759732043911736678171948047795906753507549646731542099473217074609302325111913020773007465754";
      _weight[1] = "0.00001704378210976846570170738949485625046237981076825018201228716265008270161857594461594414931549012417";
      _points[2] = "0.966356811610316331681829740124114472013698341152903565974034839219633588997916371133226198626933423";
      _weight[2] = "0.00008256807322596642712675172300945914195274209200047916147521082294370472442789555182791610679371970876";
      _points[3] = "0.9458357764492203337808419002032066885955503076575948450871012659368499041349175484945986129340774309";
      _weight[3] = "0.0002672199620663056472135919658807958654052121724338065121842860076057742788764139847141623009890424742";
      _points[4] = "0.9208898151139505953144638557329905235774970627249343559514095081325116537677830281076745417185029103";
      _weight[4] = "0.000677900876045822301748513097607136324210204873984589460746651754413842077422919562829610184363090602";
      _points[5] = "0.891766318682024711351680965262570788260699668723203291111539656543622803240979767532198330039144181";
      _weight[5] = "0.001458186687285437575395832778065189046874964252128656421832651017529503747672066055109671092349859249";
      _points[6] = "0.8587545173866958177170051992400022157663057683841349552780806326443491728626503313132174680442865727";
      _weight[6] = "0.002781045433058290735823690629828006775647419013227642282327332200732301717026140608010860330831076808";
      _points[7] = "0.8221823987382739350146679257725087410887946678055925816102530058347225710144385002987812579603934522";
      _weight[7] = "0.004835687651116839589207388506661792798688732351920846841568469474501450058791552883867826144653376215";
      _points[8] = "0.7824133817283033117351654063389710102986058216354587982007414417461506029482383411221290125361309735";
      _weight[8] = "0.00780951217924887175492555552277335297710152074877213295106913265321637430098410393345892760990754618";
      _points[9] = "0.7398426798885768781476865343971963892441993313179320887011131454876353948716056468750647185101546415";
      _weight[9] = "0.01186669231590524206744646319730034674869664293542161685991368345216694946396047626719698432221560565";
      _points[10] = "0.00145772783390650359258939349065175917847200065310815600213746054046489330060751964957340354200936242";
      _weight[10] = "0.01491315901155340446212604717451004862856152600028923881167748393402243077917276774270736813868227456";
      _points[11] = "0.6948933626480090846660737470948052491622820351678518066893206318036909102531481156845209039989461428";
      _weight[11] = "0.01712539544532892132744625893725802414621796017291600334410496954630813410240948250791722805919453726";
      _points[12] = "0.6480121455331503208705669145595995298479983344533984988806949082338790572395468688493909284724971216";
      _weight[12] = "0.02363589773545442376826921873044047832436878049349748821622300008932827072699686486257968668165021934";
      _points[13] = "0.5996649478704976551018373593654268159180810688501359806278139203431894217253568566355352104940005754";
      _weight[13] = "0.03136191451975259960451311523450739540697146877711414235255154582511143225744543683656798934447392143";
      _points[14] = "0.007664767864806790652510700943612758896490081250185334891650651104295876629089337085527195459046516929";
      _weight[14] = "0.03414270443637351996552524689520019651518918125519284231276373992492543701158246339820206496302363977";
      _points[15] = "0.5503322608308270557491787984340267743359031321325234333208060314419409333934168725488976010462177834";
      _weight[15] = "0.04016730562047342836983353438926568287679859907672033401806590163348537364732569259646213424815701809";
      _points[16] = "0.5005043712628964789717639236953963031984790603234627725767742098965776650636318606390262908257531406";
      _weight[16] = "0.04980994243944509670193186882596801360805780285331470412300413488400333743558037202503741391583451747";
      _points[17] = "0.0187669462746132244982993301440387916639043908855580554548242427097167553740409721090435065543842118";
      _weight[17] = "0.05206201194506336946652736896631086980047779181323752545621446604559586912360486216640464809850709849";
      _points[18] = "0.4506764885015598873510899584766044215966881241176557888841618510954362349594222860652999748365539745";
      _weight[18] = "0.05994396892391193201878777221886819034342923382714188936785401233706685684647954234713000168528380992";
      _points[19] = "0.0346564195659897349491044844339792828709394875646473158245898065449187036414264888486758751330533654";
      _weight[19] = "0.06797009893843161497359823823660113226698137894136207676183867733482609286998692739265881943481490805";
      _points[20] = "0.4013438224374185454639967766405275317142917022652449466333117794386845094513689829895546561946178324";
      _weight[20] = "0.07013099742401690013591360102740147731104180921542862503107396753093730582466635836943847279118991919";
      _points[21] = "0.3529966616853502786154550912575915364162723119239058502674939729539710162974658936315002971501451098";
      _weight[21] = "0.07986001209119680090675229090743842319473780511267993616803209051048773098007336509737306748332389762";
      _points[22] = "0.05517557808804576973579901521230398806718249322486323341936662310406570235218106947237236467595813226";
      _weight[22] = "0.08130576744926203003727351913523010351524516224444640024452683616344850950559158640251626220781181102";
      _points[23] = "0.3061155007205121813665886906735831563842230803361353335661166203013891520931517709134796871698281319";
      _weight[23] = "0.08857497394178217650471618391876129842077745883814547442007841660655316881345758283854245886546129746";
      _points[24] = "0.080120567112325535828402317065571442809308606707266764109231947703747384584007510546030547316032919";
      _weight[24] = "0.09165404412254467064066511550040554298695455034951684961821682398973282747671045386111241554317353069";
      _points[25] = "0.2611662643784974751033364418861637841052167095569197616325843294380357783689767519724808893027702637";
      _weight[25] = "0.0957084022537584356706622834178274651556869909900460229728119906274110824605147609337241300199247589";
      _points[26] = "0.1092434970626521088746731873448846222774206414347470411530922780957733620062425548835010678261700806";
      _weight[26] = "0.09876432908795536536032697004673551868704851460757200597881816491701736581480140253736911574432935214";
      _points[27] = "0.2185956771518845796303573075738189314253271962040366483829882206456924780212396799680806333911303056";
      _weight[27] = "0.1007186117616301279878554305959197341608245889317283916519828674052671542386577064173516389649996562";
      _points[28] = "0.1422549415999572144877609341053898829708731999301570680786197421573754663025852228845161221643511937";
      _weight[28] = "0.1025585393150491257467352768657020962566165514453482039316467571702515714029648271882670353598411089";
      _points[29] = "0.1788268232673087628783417984246983287220358061763450736249227518897393446664815732877331590542564701";
      _weight[29] = "0.1031278694745945415596052946177605117292110687637337979963517529456830375931435175722210364638955055";
      break;

    // order 60,61
    case 60 :
    case 61 :
      delivered_order = 61;
      _points.resize(31);
      _weight.resize(31);
      _points[0] = "0.9937689943617638927613642550978404132193052847562085323183044817501866272149029814389654785747097187";
      _weight[0] = "0.000001269380626764678675373195326975758127251201208308023241385711948424755100169194183552495211808790648";
      _points[1] = "0.9833203701304175412485368480405225262637155639849370527489909821657295035574559858424684689497338574";
      _weight[1] = "0.00001414938875337667805842756312550972005132023758238594466807507236888151577830837913556555707754238027";
      _points[2] = "0.9683740118091604909480627251752021631877538352896943636065161160288890490739816800738966445710808703";
      _weight[2] = "0.00006863667359946888101889453121545292318816146796189038823923159828041558018051222520524730639664121677";
      _points[3] = "0.9490615100934992658665533661080479770940064242550734057590726835551016985542145903458461174891410266";
      _weight[3] = "0.0002225184113616753332835954161816580608307938220209914664726703106957494701509062705922833939390795155";
      _points[4] = "0.9255615822969551781356416726446810501492182917520502742877697614194101962468919439115832052932058982";
      _weight[4] = "0.0005657189666091238390709933068514304280659458878866494461459971250893209363885838891569990679795923031";
      _points[5] = "0.8980931407181669215572452752900580046388620566439707644527159091729569427638691092610084112862033889";
      _weight[5] = "0.001220041621260954623648068103750166494687433751337417055023692920392477150831347375208885934591540607";
      _points[6] = "0.8669124518396082568693596616154962977199040720951216992805820343587833819211852462891270723734944261";
      _weight[6] = "0.002333953705311331245464177602173047072288137060715168141773548841446522030992039657050969440578857492";
      _points[7] = "0.8323105489456515383744404260031629487070666431913964811955248376360356215462432754715923979789363373";
      _weight[7] = "0.004072567301324925286978191910109165210998809923518336725405684136878371982652710248244288816607680173";
      _points[8] = "0.7946104527758169326169679366928319864361859757363904011714581588637172599413472813223525772026136789";
      _weight[8] = "0.006603470707394316985994280362337310811861259335771870656920474608040126953653365813322975171532715797";
      _points[9] = "0.7541641319977899149388944264594135600637795973965264582163907849633878659064268645380961165020694247";
      _weight[9] = "0.01007952176991829850305258664289729474571005385425765929827171877545918882642476290287480815922844768";
      _points[10] = "0.001369365209100103662902538016497745627238368452352123490012738406772631849672261901196138706142526928";
      _weight[10] = "0.01401206490544436609023237121587349969746045006567761855081695008238920197145638880861484379937998666";
      _points[11] = "0.7113492068095685558133006667709819451575054362840455447176740142822369749162251926869838973346927698";
      _weight[11] = "0.01462008082783841976253308183893206231436847698410446515106255101009664107357060645472473645139699297";
      _points[12] = "0.6665654183773303861601326760614604743638563595328351949371522965073714357445225242299623003309299524";
      _weight[12] = "0.0202924034506888834074595019625389661145966542394859226818867916101663400848195357909655861316795088";
      _points[13] = "0.6202308940878964763528673529670363355339785112518597470011666286148975401503787651670787009253429759";
      _weight[13] = "0.02709500690386953751069178406838636815384967226318121133814435788253336859351359886090392628083630055";
      _points[14] = "0.007201060193187964367610144103097238265492936079471944871780273309543373182405493269711341122292980795";
      _weight[14] = "0.03211210056592242810234944055571401839762527500713589024854398810028566527822993288311027606844957208";
      _points[15] = "0.5727782422577024113870603024175540683472059621151315030913358644137301739485372481202450035572725181";
      _weight[15] = "0.03494475743428021057568935242276602073648520792237513277063007881830750670821227031289900085144260704";
      _points[16] = "0.5246505122103465455728183462099190147096086687630914369775031785647986088465765153290482473234440025";
      _weight[16] = "0.04366919988107116389230886514702208452192610172539603303155281880114132121310772290910736617814420272";
      _points[17] = "0.01763556469398653294408221167167162733992627300109424080406116588738610893975770523667372303912533056";
      _weight[17] = "0.04905514352007358740541302270051117036844203516552518776904458507336171955803915816081656601013491224";
      _points[18] = "0.4762970571775839012599109438642786787910227011918298028869481968383657046401344160723604121339610397";
      _weight[18] = "0.05300528235407393210593432792415778543059070542062211133149380520643792420434901154289638364872976669";
      _points[19] = "0.4281693385154156194417410742899825270370966980210852141448274402465912219366930868936595777620858797";
      _weight[19] = "0.06260514491381266112476446763960717503457148868267332156770556143624906440752520753898794314174248398";
      _points[20] = "0.03257779777966460886729942692136668100246248118137555022234282287177062321775785540900615891817245201";
      _weight[20] = "0.06421499003447563667095761947959886068101567810299905758943015986959607413434210190727781793751764501";
      _points[21] = "0.3807167103369646932919817405792130746606355782010403499486364214947528760107143133850084127060875174";
      _weight[21] = "0.07204908076371079309214829918846290043710821174646453642360675733877644714506224903242378673973541619";
      _points[22] = "0.05188853615392920947892793281212631775109602038992669350693691676633220365356651819015841212998281432";
      _weight[22] = "0.07708465591944440214978664678877579601642420763348919100177459902890693290204556050005832293398972658";
      _points[23] = "0.3343822238776351252419685447725649719691406591568741892752991492068380593197644708700909207098419998";
      _weight[23] = "0.08086518702868964921973768964419167020096598662788053379862951223461825278781407685710065195767206447";
      _points[24] = "0.07538754998514038394719127514008188990831275431228255760504153387312193075577455329791578743446834647";
      _weight[24] = "0.08727993087125598404851885924736203445983237573749491484102820440464420680359587863705024778690839844";
      _points[25] = "0.2895984907391475920138782464308026880200802349630140545217731202754357179091084031758311229993710084";
      _weight[25] = "0.08855464875380005756652072587576624284557300886023695065934716903300558691518263136396252574033032507";
      _points[26] = "0.10285545867509340672666309459934025824749333553664562240979626482386876152189922577567755172827218";
      _weight[26] = "0.09455543857311113942533268852024714918001646007576128813201633172025531623575828932114719978313621885";
      _points[27] = "0.2467836436155710933199228384538418511090271873523499710413024876413592298225490102948311490242624505";
      _weight[27] = "0.09462109265174807424873122469747347887669228616198273398437836689671301713817820752750902650005237804";
      _points[28] = "0.2063374321933079647369611133634897836240770185127581624195509150737302861230656791747631614142527725";
      _weight[28] = "0.09860204997970906763399803849822200678637561736800941509032055186211162575531237866562542497106307103";
      _points[29] = "0.1340358114983876564339860740140341196816667539203883664849981452786512463510185666317257255430747126";
      _weight[29] = "0.09881291012170006693456267092177765186618637716012470654782718891302456217838158452385974238915451355";
      _points[30] = "0.1686374906442098356617268634134017813732783166791782966045346757082471444333592363931357649357351428";
      _weight[30] = "0.1001003159524530363104180663619783799874178898404524336779305249101130790426842115444418169199692081";
      break;

    default :
      DUNE_THROW(QuadratureOrderOutOfRange, "Quadrature rule " << p << " not supported!");
    }
  }

} // namespace


==> anc/xt-super/dune-geometry/dune/geometry/quadraturerules/jacobian.mac <==
/*
 * Run `maxima --batch jacobian.mac'.
 */

/* adjust search path */
file_search_maxima: append(["$$$.{mac,max}"],file_search_maxima);

load(orthopoly)$
load(stringproc)$
load(writequad)$

fpprec: 100$
maxp: 61$
/* float2bf: false$ */

jacobi(p,a,b) := jacobi_p(p,a,b,x)$

/*
  d/dx jacobi_p
  see http://mathworld.wolfram.com/JacobiPolynomial.html
*/
jacobi_p_x(p,a,b,x) := 1/2*(p+a+b+1)*jacobi_p(p-1,a+1,b+1,x)$

A(n,a,b) := gamma(2*n+a+b+1)/(2^n*n!*gamma(n+a+b+1))$

gamma_n(n,a,b) := 1/(2^(2*n)*(n!)^2)*(2^(2*n+a+b+1)*n!)/(2*n+a+b+1)*(gamma(n+a+1)*gamma(n+b+1))/gamma(n+a+b+1)$

weight(n,a,b,xx) := A(n,a,b)/A(n-1,a,b)*gamma_n(n-1,a,b)/(at(ratexpand(jacobi_p(n-1,a,b,x)*jacobi_p_x(n,a,b,x)), x=xx))$

/*
  write files
*/

write_quad("jacobi_1_0_imp.hh", "Jacobi1", "jacobian.mac",
		   lambda([i],jacobi(i,1,0)),
           lambda([i,p],weight(i,1,0,p)),
		   maxp)$
write_quad("jacobi_2_0_imp.hh", "Jacobi2", "jacobian.mac",
		   lambda([i],jacobi(i,2,0)),
           lambda([i,p],weight(i,2,0,p)),
           maxp)$
write_quad("gauss_imp.hh", "Gauss", "jacobian.mac",
		   lambda([i],jacobi(i,0,0)),
           lambda([i,p],weight(i,0,0,p)),
           maxp)$

/*
 * Local variables:
 * mode: maxima
 * compile-command: "maxima --batch jacobian.mac"
 * End:
 */


==> anc/xt-super/dune-geometry/dune/geometry/quadraturerules/jacobian.txt <==
The following stuff is the code extracted from jacobian.mw.  Each line is
preceded by a tab character (that isn't actually present in the code).  Each
input group (or whatever the correct term is in maple) is additionally
preceded by a label of the form "Ln>".

L3>	restart: Digits:=100; maxp:=61;
L4>	Digits := 100;
L5>	jacobi:=(p,a,b)->simplify(JacobiP(p,a,b,x),'JacobiP');
L6>	A:=(n,a,b)->GAMMA(2*n+a+b+1)/(2^n*n!*GAMMA(n+a+b+1));
L7>	gamma_n:=(n,a,b)->1/(2^(2*n)*(n!)^2)*(2^(2*n+a+b+1)*n!)/(2*n+a+b+1)*(GAMMA(n+a+1)*GAMMA(n+b+1))/(GAMMA(n+a+b+1)) ;
L8>	weight:=(n,a,b,xx)->A(n,a,b)/A(n-1,a,b)*gamma_n(n-1,a,b)/JacobiP(n-1,a,b,xx)/subs(X=xx,diff(JacobiP(n,a,b,X),X));
L9>	quad:=proc(file,name,alpha,beta,maxp)
	local i,N,n,points,p,w,fd;
	fd := fopen(file, WRITE);
	fprintf(fd,"// -*-c++-*-
	// WARNING
	// This file is automatically generated by jacobian.mw! Don't edit by hand!
	
	#ifndef DUNE_INCLUDING_IMPLEMENTATION
	#error This is a private header that should not be included directly.
	#error Use #include <dune/geometry/quadraturerules.hh> instead.
	#endif
	#undef DUNE_INCLUDING_IMPLEMENTATION
	
	namespace Dune {
	  
	  // for fundamental types
	  template<typename ct>
	  void %sQuadratureInitHelper<ct,true>::init(int p,
	         std::vector< FieldVector<ct, 1> > & _points,
	         std::vector< ct > & _weight,
	         int & delivered_order)
	  {
	    switch(p)
	    {
	",name);
	for i from 1 to maxp/2+1 do
	  fprintf(fd,"    // order %d,%d\n    case %d:\n    case %d:\n", 2*i-2,2*i-1, 2*i-2,2*i-1);
	  points := fsolve(jacobi(i,alpha,beta)):
	  if i=1 then points:=array([points]): end if:
	  N:=0:
	  for p in points do N:=N+1: end do:
	  fprintf(fd,"      delivered_order = %d;\n",2*i-1);
	  fprintf(fd,"      _points.resize(%d);\n",N);
	  fprintf(fd,"      _weight.resize(%d);\n",N);
	  n:=0:
	  for n from 1 to N do
	    p:=points[n]:
	    fprintf(fd,"      _points[%d] = %a;\n",n-1,p/2+0.5);
	    w:=evalf(weight(i,alpha,beta,p));
	    fprintf(fd,"      _weight[%d] = %a;\n",n-1,w/2);
	  end do:
	  fprintf(fd,"      break;\n\n");
	end do:
	fprintf(fd,"    default:
	      DUNE_THROW(QuadratureOrderOutOfRange, \"Quadrature rule \" << p << \" not supported!\");
	    }
	  }
	
	  // for non-fundamental types: assign numbers as strings
	  template<typename ct>
	  void %sQuadratureInitHelper<ct,false>::init(int p,
	         std::vector< FieldVector<ct, 1> > & _points,
	         std::vector< ct > & _weight,
	         int & delivered_order)
	  {
	    switch(p)
	    {
	",name);
	for i from 1 to maxp/2+1 do
	  fprintf(fd,"    // order %d,%d\n    case %d:\n    case %d:\n", 2*i-2,2*i-1, 2*i-2,2*i-1);
	  points := fsolve(jacobi(i,alpha,beta)):
	  if i=1 then points:=array([points]): end if:
	  N:=0:
	  for p in points do N:=N+1: end do:
	  fprintf(fd,"      delivered_order = %d;\n",2*i-1);
	  fprintf(fd,"      _points.resize(%d);\n",N);
	  fprintf(fd,"      _weight.resize(%d);\n",N);
	  n:=0:
	  for n from 1 to N do
	    p:=points[n]:
	    fprintf(fd,"      _points[%d] = \"%a\";\n",n-1,p/2+0.5);
	    w:=evalf(weight(i,alpha,beta,p));
	    fprintf(fd,"      _weight[%d] = \"%a\";\n",n-1,w/2);
	  end do:
	  fprintf(fd,"      break;\n\n");
	end do:
	fprintf(fd,"    default:
	      DUNE_THROW(QuadratureOrderOutOfRange, \"Quadrature rule \" << p << \" not supported!\");
	    }
	  }
	
	} // namespace
	");
	fclose(fd);
	end proc:
L10>	quad("jacobi_1_0_imp.hh","Jacobi1",1,0,maxp);
L11>	quad("jacobi_2_0_imp.hh","Jacobi2",2,0,maxp);
L12>	quad("cube_imp.hh","Cube",0,0,maxp);
L13>	


==> anc/xt-super/dune-geometry/dune/geometry/quadraturerules/nocopyvector.hh <==
#ifndef DUNE_GEOMETRY_QUADRATURERULES_NOCOPYVECTOR_HH
#define DUNE_GEOMETRY_QUADRATURERULES_NOCOPYVECTOR_HH

#include <cstddef>

namespace Dune
{

  //! A vector of non-copyable items
  /**
   * Some items do not have a copy constructor, but do have a
   * default-constructor.  Examples include \c std::mutex, \c std::once_flag,
   * and \c std::atomic_flag.  This class can store a vector of such items.
   *
   * \note This class is an implementation detail of QuadratureRules and not
   *       part of the official Dune interface.
   */
  template<class T>
  class NoCopyVector
  {
    T* data_;
    std::size_t size_;

  public:
    //! type of the mutexes
    typedef T value_type;
    //! iterator type
    typedef T* iterator;

    //! construct
    /**
     * \param size Number of items held.
     */
    NoCopyVector(std::size_t size = 0) :
      data_(0), size_(0)
    {
      resize(size);
    }
    //! destroy
    /**
     * This will call clear()
     */
    ~NoCopyVector()
    {
      clear();
    }

    //! free the storage for all items
    /**
     * Effects: Calls destructor for all items.  Releases memory.  Invalidates
     * any iterators.
     */
    void clear() {
      if(data_)
        delete[] data_;
      data_ = 0;
      size_ = 0;
    }

    //! resize the vector
    /**
     * Effects: Calls clear().  Allocates memory for the new items.
     * Constructs the new items via their default constructor.
     *
     * \note The values of any items held by the vector prior to the call to
     *       resize() is not preserved.  After the call all items in the
     *       vector will be in the default state.
     *
     * Invalidates any iterators.
     */
    void resize(std::size_t newsize) {
      clear();
      if(newsize) {
        data_ = new T[newsize];
        size_ = newsize;
      }
    }

    //! return a reference to the i'th item
    T &operator[](std::size_t i)
    {
      return data_[i];
    }

    //! number of itemscurrently in the vector
    std::size_t size() const
    {
      return size_;
    }

    //! iterator to the first item
    iterator begin()
    {
      return data_;
    }
    //! passed-the-end iterator
    iterator end()
    {
      return data_ + size_;
    }

  };

} // namespace Dune

#endif // DUNE_GEOMETRY_QUADRATURERULES_NOCOPYVECTOR_HH


==> anc/xt-super/dune-geometry/dune/geometry/quadraturerules/pointquadrature.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
namespace Dune {

  /** \brief Quadrature for a point (0D) */
  template<typename ct>
  class PointQuadratureRule :
    public QuadratureRule<ct,0>
  {
    // compile time parameters
    enum { dim=0 };

    friend class QuadratureRuleFactory<ct,dim>;

    PointQuadratureRule () : QuadratureRule<ct,0>(GeometryType(GeometryType::cube, 0))
    {
      FieldVector<ct, dim> point(0.0);

      // Any function is integrated exactly, hence the order is infinite
      this->delivered_order = std::numeric_limits<int>::max();
      this->push_back(QuadraturePoint<ct,dim>(point, 1.0));
    }

    ~PointQuadratureRule(){}

  };

} // end namespace Dune


==> anc/xt-super/dune-geometry/dune/geometry/quadraturerules/quadraturerules.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include "config.h"
#include "../quadraturerules.hh"

namespace Dune {

  /** Singleton holding the Gauss points on the interval */
  SimplexQuadraturePoints<2> SimplexQuadraturePointsSingleton<2>::sqp;

  /** Singleton holding the SimplexQuadrature points dim==3 */
  SimplexQuadraturePoints<3> SimplexQuadraturePointsSingleton<3>::sqp;

  /** Singleton holding the Prism Quadrature points  */
  PrismQuadraturePoints<3> PrismQuadraturePointsSingleton<3>::prqp;

  template SimplexQuadratureRule<float, 2>::SimplexQuadratureRule(int);
  template SimplexQuadratureRule<double, 2>::SimplexQuadratureRule(int);
  template SimplexQuadratureRule<float, 3>::SimplexQuadratureRule(int);
  template SimplexQuadratureRule<double, 3>::SimplexQuadratureRule(int);

} // namespace


==> anc/xt-super/dune-geometry/dune/geometry/quadraturerules/simplexquadrature.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GEOMETRY_QUADRATURE_SIMPLEX_HH
#define DUNE_GEOMETRY_QUADRATURE_SIMPLEX_HH

namespace Dune {

  /************************************************
   * Quadraturerule for Simplices/Triangle
   *************************************************/

  /** \brief Quadrature rules for simplices
      \ingroup Quadrature
   */
  template<typename ct, int dim>
  class SimplexQuadratureRule;

  /** \brief Quadrature rules for triangles
      \ingroup Quadrature
   */
  template<typename ct>
  class SimplexQuadratureRule<ct,2> : public QuadratureRule<ct,2>
  {
  public:
    /** \brief The highest quadrature order available */
    enum { highest_order = 12 };
  private:
    friend class QuadratureRuleFactory<ct,2>;
    SimplexQuadratureRule (int p);
    ~SimplexQuadratureRule(){}
  };

  /** \brief Quadrature rules for tetrahedra
      \ingroup Quadrature
   */
  template<typename ct>
  class SimplexQuadratureRule<ct,3> : public QuadratureRule<ct,3>
  {
  public:
    /** \brief The highest quadrature order available */
    enum { highest_order = 5 };
  private:
    friend class QuadratureRuleFactory<ct,3>;
    SimplexQuadratureRule (int p);
    ~SimplexQuadratureRule(){}
  };

  //!
  template<int dim>
  class SimplexQuadraturePoints;

  /** Singleton holding the Gauss points on the interval */
  template<int dim>
  struct SimplexQuadraturePointsSingleton {};

  template<>
  struct SimplexQuadraturePointsSingleton<2> {
    static SimplexQuadraturePoints<2> sqp;
  };

  template<>
  struct SimplexQuadraturePointsSingleton<3> {
    static SimplexQuadraturePoints<3> sqp;
  };

  template<>
  class SimplexQuadraturePoints<2>
  {
  public:
    enum { MAXP=33};
    enum { highest_order=12 };

    //! initialize quadrature points on the interval for all orders
    SimplexQuadraturePoints ()
    {
      init();
    }

    void init()
    {
      int m = 0;
      O[m] = 0;

      // polynom degree 1

      // Rule t2-1-1 of the "Encyclopaedia of Cubature Formulas" at
      // http://www.cs.kuleuven.ac.be/~nines/research/ecf/ecf.html
      // maintained by Ronald Cools.

      // For further reference: Rule 1-1, P. 307, A.H. Stroud, Approximate Calculation of Multiple Integrals

      m = 1;
      G[m][0][0] = 0.333333333333333333333333333333333;
      G[m][0][1] = 0.333333333333333333333333333333333;
      W[m][0] = 0.5;
      O[m] = 1;

      // polynom degree 2
      // symmetric

      // Rule t2-2-3a of the "Encyclopaedia of Cubature Formulas" at
      // http://www.cs.kuleuven.ac.be/~nines/research/ecf/ecf.html
      // maintained by Ronald Cools.

      // For further reference: Rule 2-1, P. 307, A.H. Stroud, Approximate Calculation of Multiple Integrals

      m = 3;
      G[m][0][0] = 4.0/6.0;
      G[m][0][1] = 1.0/6.0;
      G[m][1][0] = 1.0/6.0;
      G[m][1][1] = 4.0/6.0;
      G[m][2][0] = 1.0/6.0;
      G[m][2][1] = 1.0/6.0;
      W[m][0] = 0.5/3.0;
      W[m][1] = 0.5/3.0;
      W[m][2] = 0.5/3.0;
      O[m] = 2;

      // polynom degree 3
      // symmetric

      // Rule t2-3-4a of the "Encyclopaedia of Cubature Formulas" at
      // http://www.cs.kuleuven.ac.be/~nines/research/ecf/ecf.html
      // maintained by Ronald Cools.

      // For further reference: Rule 3-1, P. 308, A.H. Stroud, Approximate Calculation of Multiple Integrals

      m = 4;
      G[m][0][0] = 10.0/30.0;
      G[m][0][1] = 10.0/30.0;
      G[m][1][0] = 18.0/30.0;
      G[m][1][1] = 6.0/30.0;
      G[m][2][0] = 6.0/30.0;
      G[m][2][1] = 18.0/30.0;
      G[m][3][0] = 6.0/30.0;
      G[m][3][1] = 6.0/30.0;

      W[m][0] = 0.5 * -27.0/48.0;
      W[m][1] = 0.5 * 25.0/48.0;
      W[m][2] = 0.5 * 25.0/48.0;
      W[m][3] = 0.5 * 25.0/48.0;
      O[m] = 3;

      // polynomial degree 4
      // symmetric points

      // Rule t2-4-6a of the "Encyclopaedia of Cubature Formulas" at
      // http://www.cs.kuleuven.ac.be/~nines/research/ecf/ecf.html
      // maintained by Ronald Cools.

      // For further reference: Appendix II, D.A. Dunavant, High degree efficient symmetrical Gaussian quadrature rules for the triangle

      m = 6;
      G[m][0][0] = 0.81684757298045851308085707319560;
      G[m][0][1] = 0.091576213509770743459571463402202;
      G[m][1][0] = 0.091576213509770743459571463402202;
      G[m][1][1] = 0.81684757298045851308085707319560;
      G[m][2][0] = 0.091576213509770743459571463402202;
      G[m][2][1] = 0.091576213509770743459571463402202;
      G[m][3][0] = 0.10810301816807022736334149223390;
      G[m][3][1] = 0.44594849091596488631832925388305;
      G[m][4][0] = 0.44594849091596488631832925388305;
      G[m][4][1] = 0.10810301816807022736334149223390;
      G[m][5][0] = 0.44594849091596488631832925388305;
      G[m][5][1] = 0.44594849091596488631832925388305;

      W[m][0] = 0.5 * 0.10995174365532186763832632490021;
      W[m][1] = 0.5 * 0.10995174365532186763832632490021;
      W[m][2] = 0.5 * 0.10995174365532186763832632490021;
      W[m][3] = 0.5 * 0.22338158967801146569500700843312;
      W[m][4] = 0.5 * 0.22338158967801146569500700843312;
      W[m][5] = 0.5 * 0.22338158967801146569500700843312;
      O[m] = 4;

      // polynomial degree 5
      // symmetric points

      // Rule t2-5-7 of the "Encyclopaedia of Cubature Formulas" at
      // http://www.cs.kuleuven.ac.be/~nines/research/ecf/ecf.html
      // maintained by Ronald Cools.

      // For further reference: Rule 5-1, P. 314, A.H. Stroud, Approximate Calculation of Multiple Integrals

      m = 7;
      G[m][0][0] = 0.333333333333333333333333333333333;
      G[m][0][1] = 0.333333333333333333333333333333333;
      G[m][1][0] = 0.79742698535308732239802527616975;
      G[m][1][1] = 0.1012865073234563388009873619151;
      G[m][2][0] = 0.10128650732345633880098736191512;
      G[m][2][1] = 0.79742698535308732239802527616975;
      G[m][3][0] = 0.10128650732345633880098736191512;
      G[m][3][1] = 0.10128650732345633880098736191512;
      G[m][4][0] = 0.05971587178976982045911758097311;
      G[m][4][1] = 0.47014206410511508977044120951345;
      G[m][5][0] = 0.47014206410511508977044120951345;
      G[m][5][1] = 0.05971587178976982045911758097311;
      G[m][6][0] = 0.47014206410511508977044120951345;
      G[m][6][1] = 0.47014206410511508977044120951345;

      W[m][0] = 0.5 * 0.225;
      W[m][1] = 0.5 * 0.12593918054482715259568394550018;
      W[m][2] = 0.5 * 0.12593918054482715259568394550018;
      W[m][3] = 0.5 * 0.12593918054482715259568394550018;
      W[m][4] = 0.5 * 0.13239415278850618073764938783315;
      W[m][5] = 0.5 * 0.13239415278850618073764938783315;
      W[m][6] = 0.5 * 0.13239415278850618073764938783315;
      O[m] = 5;

      // polynomial degree 6
      /* 12 inner Gauss points, positive weights */

      // Rule t2-6-12a of the "Encyclopaedia of Cubature Formulas" at
      // http://www.cs.kuleuven.ac.be/~nines/research/ecf/ecf.html
      // maintained by Ronald Cools.

      // For further reference: Appendix II, D.A. Dunavant, High degree efficient symmetrical Gaussian quadrature rules for the triangle

      m=12;
      G[m][0][0] = 0.063089014491502228340331602870819;
      G[m][0][1] = 0.063089014491502228340331602870819;
      G[m][1][0] = 0.063089014491502228340331602870819;
      G[m][1][1] = 0.87382197101699554331933679425836;
      G[m][2][0] = 0.87382197101699554331933679425836;
      G[m][2][1] = 0.063089014491502228340331602870819;
      G[m][3][0] = 0.24928674517091042129163855310702;
      G[m][3][1] = 0.24928674517091042129163855310702;
      G[m][4][0] = 0.24928674517091042129163855310702;
      G[m][4][1] = 0.50142650965817915741672289378596;
      G[m][5][0] = 0.50142650965817915741672289378596;
      G[m][5][1] = 0.24928674517091042129163855310702;
      G[m][6][0] = 0.053145049844816947353249671631398;
      G[m][6][1] = 0.31035245103378440541660773395655;
      G[m][7][0] = 0.053145049844816947353249671631398;
      G[m][7][1] = 0.63650249912139864723014259441205;
      G[m][8][0] = 0.31035245103378440541660773395655;
      G[m][8][1] = 0.053145049844816947353249671631398;
      G[m][9][0] = 0.31035245103378440541660773395655;
      G[m][9][1] = 0.63650249912139864723014259441205;
      G[m][10][0] = 0.63650249912139864723014259441205;
      G[m][10][1] = 0.053145049844816947353249671631398;
      G[m][11][0] = 0.63650249912139864723014259441205;
      G[m][11][1] = 0.31035245103378440541660773395655;

      W[m][0] = 0.5 * 0.050844906370206816920936809106869;
      W[m][1] = 0.5 * 0.050844906370206816920936809106869;
      W[m][2] = 0.5 * 0.050844906370206816920936809106869;
      W[m][3] = 0.5 * 0.11678627572637936602528961138558;
      W[m][4] = 0.5 * 0.11678627572637936602528961138558;
      W[m][5] = 0.5 * 0.11678627572637936602528961138558;
      W[m][6] = 0.5 * 0.082851075618373575193553456420442;
      W[m][7] = 0.5 * 0.082851075618373575193553456420442;
      W[m][8] = 0.5 * 0.082851075618373575193553456420442;
      W[m][9] = 0.5 * 0.082851075618373575193553456420442;
      W[m][10] = 0.5 * 0.082851075618373575193553456420442;
      W[m][11] = 0.5 * 0.082851075618373575193553456420442;
      O[m] = 6;

      // polynomial degree 7
      /* 12 inner Gauss points, positive weights */
      // Rule t2-7-12 of the "Encyclopaedia of Cubature Formulas" at
      // http://www.cs.kuleuven.ac.be/~nines/research/ecf/ecf.html
      // maintained by Ronald Cools.

      // For further reference: Table 5, K. Gatermann, The construction of symmetric cubature formulas for the square and the triangle

      m=12;
      G[m][0][0] = 0.0623822650944021181736830009963499;
      G[m][0][1] = 0.0675178670739160854425571310508685;
      G[m][1][0] = 0.0675178670739160854425571310508685;
      G[m][1][1] = 0.870099867831681796383759867952782;
      G[m][2][0] = 0.870099867831681796383759867952782;
      G[m][2][1] = 0.0623822650944021181736830009963499;
      G[m][3][0] = 0.0552254566569266117374791902756449;
      G[m][3][1] = 0.321502493851981822666307849199202;
      G[m][4][0] = 0.321502493851981822666307849199202;
      G[m][4][1] = 0.623272049491091565596212960525153;
      G[m][5][0] = 0.623272049491091565596212960525153;
      G[m][5][1] = 0.0552254566569266117374791902756449;
      G[m][6][0] = 0.0343243029450971464696306424839376;
      G[m][6][1] = 0.660949196186735657611980310197799;
      G[m][7][0] = 0.660949196186735657611980310197799;
      G[m][7][1] = 0.304726500868167195918389047318263;
      G[m][8][0] = 0.304726500868167195918389047318263;
      G[m][8][1] = 0.0343243029450971464696306424839376;
      G[m][9][0] = 0.515842334353591779257463386826430;
      G[m][9][1] = 0.277716166976391782569581871393723;
      G[m][10][0] = 0.277716166976391782569581871393723;
      G[m][10][1] = 0.20644149867001643817295474177985;
      G[m][11][0] = 0.20644149867001643817295474177985;
      G[m][11][1] = 0.515842334353591779257463386826430;

      W[m][0] = 0.5 * 0.053034056314872502857508360921478;
      W[m][1] = 0.5 * 0.053034056314872502857508360921478;
      W[m][2] = 0.5 * 0.053034056314872502857508360921478;
      W[m][3] = 0.5 * 0.087762817428892110073539806278575;
      W[m][4] = 0.5 * 0.087762817428892110073539806278575;
      W[m][5] = 0.5 * 0.087762817428892110073539806278575;
      W[m][6] = 0.5 * 0.057550085569963171476890993800437;
      W[m][7] = 0.5 * 0.057550085569963171476890993800437;
      W[m][8] = 0.5 * 0.057550085569963171476890993800437;
      W[m][9] = 0.5 * 0.13498637401960554892539417233284;
      W[m][10] = 0.5 * 0.13498637401960554892539417233284;
      W[m][11] = 0.5 * 0.13498637401960554892539417233284;
      O[m] = 7;

      // polynomial degree 8
      /* 16 inner Gauss points, positive weights */
      // Rule t2-8-16a of the "Encyclopaedia of Cubature Formulas" at
      // http://www.cs.kuleuven.ac.be/~nines/research/ecf/ecf.html
      // maintained by Ronald Cools.

      // For further reference: Appendix II, A. Dunavant, High degree efficient symmetrical Gaussian quadrature rules for the triangle

      m=16;
      G[m][0][0] = 0.33333333333333333333333333333333;
      G[m][0][1] = 0.33333333333333333333333333333333;
      G[m][1][0] = 0.17056930775176020662229350149146;
      G[m][1][1] = 0.17056930775176020662229350149146;
      G[m][2][0] = 0.17056930775176020662229350149146;
      G[m][2][1] = 0.65886138449647958675541299701707;
      G[m][3][0] = 0.65886138449647958675541299701707;
      G[m][3][1] = 0.17056930775176020662229350149146;
      G[m][4][0] = 0.050547228317030975458423550596599;
      G[m][4][1] = 0.050547228317030975458423550596599;
      G[m][5][0] = 0.050547228317030975458423550596599;
      G[m][5][1] = 0.89890554336593804908315289880680;
      G[m][6][0] = 0.89890554336593804908315289880680;
      G[m][6][1] = 0.050547228317030975458423550596599;
      G[m][7][0] = 0.45929258829272315602881551449417;
      G[m][7][1] = 0.45929258829272315602881551449417;
      G[m][8][0] = 0.45929258829272315602881551449417;
      G[m][8][1] = 0.08141482341455368794236897101166;
      G[m][9][0] = 0.08141482341455368794236897101166;
      G[m][9][1] = 0.45929258829272315602881551449417;
      G[m][10][0] = 0.72849239295540428124100037917606;
      G[m][10][1] = 0.26311282963463811342178578628464;
      G[m][11][0] = 0.72849239295540428124100037917606;
      G[m][11][1] = 0.00839477740995760533721383453930;
      G[m][12][0] = 0.26311282963463811342178578628464;
      G[m][12][1] = 0.72849239295540428124100037917606;
      G[m][13][0] = 0.26311282963463811342178578628464;
      G[m][13][1] = 0.00839477740995760533721383453930;
      G[m][14][0] = 0.00839477740995760533721383453930;
      G[m][14][1] = 0.72849239295540428124100037917606;
      G[m][15][0] = 0.00839477740995760533721383453930;
      G[m][15][1] = 0.26311282963463811342178578628464;

      W[m][0] = 0.5 * 0.14431560767778716825109111048906;
      W[m][1] = 0.5 * 0.10321737053471825028179155029213;
      W[m][2] = 0.5 * 0.10321737053471825028179155029213;
      W[m][3] = 0.5 * 0.10321737053471825028179155029213;
      W[m][4] = 0.5 * 0.032458497623198080310925928341780;
      W[m][5] = 0.5 * 0.032458497623198080310925928341780;
      W[m][6] = 0.5 * 0.032458497623198080310925928341780;
      W[m][7] = 0.5 * 0.095091634267284624793896104388584;
      W[m][8] = 0.5 * 0.095091634267284624793896104388584;
      W[m][9] = 0.5 * 0.095091634267284624793896104388584;
      W[m][10] = 0.5 * 0.027230314174434994264844690073909;
      W[m][11] = 0.5 * 0.027230314174434994264844690073909;
      W[m][12] = 0.5 * 0.027230314174434994264844690073909;
      W[m][13] = 0.5 * 0.027230314174434994264844690073909;
      W[m][14] = 0.5 * 0.027230314174434994264844690073909;
      W[m][15] = 0.5 * 0.027230314174434994264844690073909;
      O[m] = 8;

      // polynomial degree 9
      /* 19 inner Gauss points, positive weights */

      // Rule t2-9-19 of the "Encyclopaedia of Cubature Formulas" at
      // http://www.cs.kuleuven.ac.be/~nines/research/ecf/ecf.html
      // maintained by Ronald Cools.

      // For further reference: Appendix II, A. Dunavant, High degree efficient symmetrical Gaussian quadrature rules for the triangle

      m=19;
      G[m][0][0] = 0.333333333333333333333333333333333;
      G[m][0][1] = 0.333333333333333333333333333333333;
      G[m][1][0] = 0.48968251919873762778370692483619;
      G[m][1][1] = 0.48968251919873762778370692483619;
      G[m][2][0] = 0.48968251919873762778370692483619;
      G[m][2][1] = 0.02063496160252474443258615032762;
      G[m][3][0] = 0.02063496160252474443258615032762;
      G[m][3][1] = 0.48968251919873762778370692483619;
      G[m][4][0] = 0.43708959149293663726993036443535;
      G[m][4][1] = 0.43708959149293663726993036443535;
      G[m][5][0] = 0.43708959149293663726993036443535;
      G[m][5][1] = 0.12582081701412672546013927112929;
      G[m][6][0] = 0.12582081701412672546013927112929;
      G[m][6][1] = 0.43708959149293663726993036443535;
      G[m][7][0] = 0.18820353561903273024096128046733;
      G[m][7][1] = 0.18820353561903273024096128046733;
      G[m][8][0] = 0.18820353561903273024096128046733;
      G[m][8][1] = 0.62359292876193453951807743906533;
      G[m][9][0] = 0.62359292876193453951807743906533;
      G[m][9][1] = 0.18820353561903273024096128046733;
      G[m][10][0] = 0.044729513394452709865106589966276;
      G[m][10][1] = 0.044729513394452709865106589966276;
      G[m][11][0] = 0.044729513394452709865106589966276;
      G[m][11][1] = 0.91054097321109458026978682006745;
      G[m][12][0] = 0.91054097321109458026978682006745;
      G[m][12][1] = 0.044729513394452709865106589966276;
      G[m][13][0] = 0.74119859878449802069007987352342;
      G[m][13][1] = 0.036838412054736283634817598783385;
      G[m][14][0] = 0.74119859878449802069007987352342;
      G[m][14][1] = 0.22196298916076569567510252769319;
      G[m][15][0] = 0.036838412054736283634817598783385;
      G[m][15][1] = 0.74119859878449802069007987352342;
      G[m][16][0] = 0.036838412054736283634817598783385;
      G[m][16][1] = 0.22196298916076569567510252769319;
      G[m][17][0] = 0.22196298916076569567510252769319;
      G[m][17][1] = 0.74119859878449802069007987352342;
      G[m][18][0] = 0.22196298916076569567510252769319;
      G[m][18][1] = 0.036838412054736283634817598783385;

      W[m][0] = 0.5 * 0.097135796282798833819241982507289;
      W[m][1] = 0.5 * 0.031334700227139070536854831287209;
      W[m][2] = 0.5 * 0.031334700227139070536854831287209;
      W[m][3] = 0.5 * 0.031334700227139070536854831287209;
      W[m][4] = 0.5 * 0.077827541004774279316739356299404;
      W[m][5] = 0.5 * 0.077827541004774279316739356299404;
      W[m][6] = 0.5 * 0.077827541004774279316739356299404;
      W[m][7] = 0.5 * 0.079647738927210253032891774264045;
      W[m][8] = 0.5 * 0.079647738927210253032891774264045;
      W[m][9] = 0.5 * 0.079647738927210253032891774264045;
      W[m][10] = 0.5 * 0.025577675658698031261678798559000;
      W[m][11] = 0.5 * 0.025577675658698031261678798559000;
      W[m][12] = 0.5 * 0.025577675658698031261678798559000;
      W[m][13] = 0.5 * 0.043283539377289377289377289377289;
      W[m][14] = 0.5 * 0.043283539377289377289377289377289;
      W[m][15] = 0.5 * 0.043283539377289377289377289377289;
      W[m][16] = 0.5 * 0.043283539377289377289377289377289;
      W[m][17] = 0.5 * 0.043283539377289377289377289377289;
      W[m][18] = 0.5 * 0.043283539377289377289377289377289;
      O[m] = 9;

      // polynomial degree 10
      /* 25 inner Gauss points, positive weights */

      // Rule t2-10-25a of the "Encyclopaedia of Cubature Formulas" at
      // http://www.cs.kuleuven.ac.be/~nines/research/ecf/ecf.html
      // maintained by Ronald Cools.

      // For further reference: M.E. Laursen and M. Gellert, Some criteria for numerically integrated matrices and quadrature formulas for triangles

      m= 25;
      G[m][0][0] = 0.333333333333333333333333333333333;
      G[m][0][1] = 0.333333333333333333333333333333333;
      G[m][1][0] = 0.42508621060209057296952951163804;
      G[m][1][1] = 0.42508621060209057296952951163804;
      G[m][2][0] = 0.42508621060209057296952951163804;
      G[m][2][1] = 0.14982757879581885406094097672391;
      G[m][3][0] = 0.14982757879581885406094097672391;
      G[m][3][1] = 0.42508621060209057296952951163804;
      G[m][4][0] = 0.023308867510000190714466386895980;
      G[m][4][1] = 0.023308867510000190714466386895980;
      G[m][5][0] = 0.023308867510000190714466386895980;
      G[m][5][1] = 0.95338226497999961857106722620804;
      G[m][6][0] = 0.95338226497999961857106722620804;
      G[m][6][1] = 0.023308867510000190714466386895980;
      G[m][7][0] = 0.62830740021349255642083766607883;
      G[m][7][1] = 0.22376697357697300622568649026820;
      G[m][8][0] = 0.62830740021349255642083766607883;
      G[m][8][1] = 0.14792562620953443735347584365296;
      G[m][9][0] = 0.22376697357697300622568649026820;
      G[m][9][1] = 0.62830740021349255642083766607883;
      G[m][10][0] = 0.22376697357697300622568649026820;
      G[m][10][1] = 0.14792562620953443735347584365296;
      G[m][11][0] = 0.14792562620953443735347584365296;
      G[m][11][1] = 0.62830740021349255642083766607883;
      G[m][12][0] = 0.14792562620953443735347584365296;
      G[m][12][1] = 0.22376697357697300622568649026820;
      G[m][13][0] = 0.61131382618139764891875500225390;
      G[m][13][1] = 0.35874014186443146457815530072385;
      G[m][14][0] = 0.61131382618139764891875500225390;
      G[m][14][1] = 0.02994603195417088650308969702225;
      G[m][15][0] = 0.35874014186443146457815530072385;
      G[m][15][1] = 0.61131382618139764891875500225390;
      G[m][16][0] = 0.35874014186443146457815530072385;
      G[m][16][1] = 0.02994603195417088650308969702225;
      G[m][17][0] = 0.02994603195417088650308969702225;
      G[m][17][1] = 0.61131382618139764891875500225390;
      G[m][18][0] = 0.02994603195417088650308969702225;
      G[m][18][1] = 0.35874014186443146457815530072385;
      G[m][19][0] = 0.82107206998562937337354441347218;
      G[m][19][1] = 0.14329537042686714530585663061732;
      G[m][20][0] = 0.82107206998562937337354441347218;
      G[m][20][1] = 0.03563255958750348132059895591050;
      G[m][21][0] = 0.14329537042686714530585663061732;
      G[m][21][1] = 0.82107206998562937337354441347218;
      G[m][22][0] = 0.14329537042686714530585663061732;
      G[m][22][1] = 0.03563255958750348132059895591050;
      G[m][23][0] = 0.03563255958750348132059895591050;
      G[m][23][1] = 0.82107206998562937337354441347218;
      G[m][24][0] = 0.03563255958750348132059895591050;
      G[m][24][1] = 0.14329537042686714530585663061732;

      W[m][0] = 0.5 * 0.079894504741239707831247045213386;
      W[m][1] = 0.5 * 0.071123802232377334639291287398658;
      W[m][2] = 0.5 * 0.071123802232377334639291287398658;
      W[m][3] = 0.5 * 0.071123802232377334639291287398658;
      W[m][4] = 0.5 * 0.0082238186904641955186466203624719;
      W[m][5] = 0.5 * 0.0082238186904641955186466203624719;
      W[m][6] = 0.5 * 0.0082238186904641955186466203624719;
      W[m][7] = 0.5 * 0.045430592296170018007073629243933;
      W[m][8] = 0.5 * 0.045430592296170018007073629243933;
      W[m][9] = 0.5 * 0.045430592296170018007073629243933;
      W[m][10] = 0.5 * 0.045430592296170018007073629243933;
      W[m][11] = 0.5 * 0.045430592296170018007073629243933;
      W[m][12] = 0.5 * 0.045430592296170018007073629243933;
      W[m][13] = 0.5 * 0.037359856234305276826236499001975;
      W[m][14] = 0.5 * 0.037359856234305276826236499001975;
      W[m][15] = 0.5 * 0.037359856234305276826236499001975;
      W[m][16] = 0.5 * 0.037359856234305276826236499001975;
      W[m][17] = 0.5 * 0.037359856234305276826236499001975;
      W[m][18] = 0.5 * 0.037359856234305276826236499001975;
      W[m][19] = 0.5 * 0.030886656884563988782513077004629;
      W[m][20] = 0.5 * 0.030886656884563988782513077004629;
      W[m][21] = 0.5 * 0.030886656884563988782513077004629;
      W[m][22] = 0.5 * 0.030886656884563988782513077004629;
      W[m][23] = 0.5 * 0.030886656884563988782513077004629;
      W[m][24] = 0.5 * 0.030886656884563988782513077004629;
      O[m] = 10;

      // polynomial degree 11
      /* 28 inner Gauss points, positive weights */

      // Rule t2-11-28 of the "Encyclopaedia of Cubature Formulas" at
      // http://www.cs.kuleuven.ac.be/~nines/research/ecf/ecf.html
      // maintained by Ronald Cools.

      // For further reference: J.N. Lyness and D. Jespersen, Moderate degree symmetric quadrature rules for the triangle

      m=28;
      G[m][0][0] = 0.858870281282636704039173938058347;
      G[m][0][1] = 0.141129718717363295960826061941652;
      G[m][1][0] = 0.858870281282636704039173938058347;
      G[m][1][1] = 0.0;
      G[m][2][0] = 0.141129718717363295960826061941652;
      G[m][2][1] = 0.858870281282636704039173938058347;
      G[m][3][0] = 0.141129718717363295960826061941652;
      G[m][3][1] = 0.0;
      G[m][4][0] = 0.0;
      G[m][4][1] = 0.858870281282636704039173938058347;
      G[m][5][0] = 0.0;
      G[m][5][1] = 0.141129718717363295960826061941652;
      G[m][6][0] = 0.333333333333333333333333333333333;
      G[m][6][1] = 0.333333333333333333333333333333333;
      G[m][7][0] = 0.025989140928287395260032485498841;
      G[m][7][1] = 0.025989140928287395260032485498841;
      G[m][8][0] = 0.025989140928287395260032485498841;
      G[m][8][1] = 0.94802171814342520947993502900232;
      G[m][9][0] = 0.94802171814342520947993502900232;
      G[m][9][1] = 0.025989140928287395260032485498841;
      G[m][10][0] = 0.094287502647922495630569776275405;
      G[m][10][1] = 0.094287502647922495630569776275405;
      G[m][11][0] = 0.094287502647922495630569776275405;
      G[m][11][1] = 0.81142499470415500873886044744919;
      G[m][12][0] = 0.81142499470415500873886044744919;
      G[m][12][1] = 0.094287502647922495630569776275405;
      G[m][13][0] = 0.49463677501721381374163260230644;
      G[m][13][1] = 0.49463677501721381374163260230644;
      G[m][14][0] = 0.49463677501721381374163260230644;
      G[m][14][1] = 0.01072644996557237251673479538713;
      G[m][15][0] = 0.01072644996557237251673479538713;
      G[m][15][1] = 0.49463677501721381374163260230644;
      G[m][16][0] = 0.20734338261451133345293402411297;
      G[m][16][1] = 0.20734338261451133345293402411297;
      G[m][17][0] = 0.20734338261451133345293402411297;
      G[m][17][1] = 0.58531323477097733309413195177407;
      G[m][18][0] = 0.58531323477097733309413195177407;
      G[m][18][1] = 0.20734338261451133345293402411297;
      G[m][19][0] = 0.43890780570049209506106538163613;
      G[m][19][1] = 0.43890780570049209506106538163613;
      G[m][20][0] = 0.43890780570049209506106538163613;
      G[m][20][1] = 0.12218438859901580987786923672775;
      G[m][21][0] = 0.12218438859901580987786923672775;
      G[m][21][1] = 0.43890780570049209506106538163613;
      G[m][22][0] = 0.67793765488259040154212614118875;
      G[m][22][1] = 0.044841677589130443309052391468801;
      G[m][23][0] = 0.67793765488259040154212614118875;
      G[m][23][1] = 0.27722066752827915514882146734245;
      G[m][24][0] = 0.044841677589130443309052391468801;
      G[m][24][1] = 0.67793765488259040154212614118875;
      G[m][25][0] = 0.044841677589130443309052391468801;
      G[m][25][1] = 0.27722066752827915514882146734245;
      G[m][26][0] = 0.27722066752827915514882146734245;
      G[m][26][1] = 0.67793765488259040154212614118875;
      G[m][27][0] = 0.27722066752827915514882146734245;
      G[m][27][1] = 0.044841677589130443309052391468801;

      W[m][0] = 0.5 * 0.0073623837833005542642588950473806;
      W[m][1] = 0.5 * 0.0073623837833005542642588950473806;
      W[m][2] = 0.5 * 0.0073623837833005542642588950473806;

      W[m][3] = 0.5 * 0.0073623837833005542642588950473806;
      W[m][4] = 0.5 * 0.0073623837833005542642588950473806;
      W[m][5] = 0.5 * 0.0073623837833005542642588950473806;

      W[m][6] = 0.5 * 0.087977301162232238798093169321456;
      W[m][7] = 0.5 * 0.0087443115537360230495164287998252;
      W[m][8] = 0.5 * 0.0087443115537360230495164287998252;
      W[m][9] = 0.5 * 0.0087443115537360230495164287998252;

      W[m][10] = 0.5 * 0.038081571993934937515024339435614;
      W[m][11] = 0.5 * 0.038081571993934937515024339435614;
      W[m][12] = 0.5 * 0.038081571993934937515024339435614;

      W[m][13] = 0.5 * 0.018855448056131292058476782591115;
      W[m][14] = 0.5 * 0.018855448056131292058476782591115;
      W[m][15] = 0.5 * 0.018855448056131292058476782591115;

      W[m][16] = 0.5 * 0.072159697544739526124029988586463;
      W[m][17] = 0.5 * 0.072159697544739526124029988586463;
      W[m][18] = 0.5 * 0.072159697544739526124029988586463;

      W[m][19] = 0.5 * 0.069329138705535899841765650903814;
      W[m][20] = 0.5 * 0.069329138705535899841765650903814;
      W[m][21] = 0.5 * 0.069329138705535899841765650903814;

      W[m][22] = 0.5 * 0.041056315429288566641652314907294;
      W[m][23] = 0.5 * 0.041056315429288566641652314907294;
      W[m][24] = 0.5 * 0.041056315429288566641652314907294;

      W[m][25] = 0.5 * 0.041056315429288566641652314907294;
      W[m][26] = 0.5 * 0.041056315429288566641652314907294;
      W[m][27] = 0.5 * 0.041056315429288566641652314907294;
      O[m] = 11;

      // polynomial degree 12
      /* 33 inner Gauss points, positive weights */

      // Rule t2-12-33 of the "Encyclopaedia of Cubature Formulas" at
      // http://www.cs.kuleuven.ac.be/~nines/research/ecf/ecf.html
      // maintained by Ronald Cools.

      // For further reference: Appendix II, A. Dunavant, High degree efficient symmetrical Gaussian quadrature rules for the triangle

      m=33;
      G[m][0][0] = 0.02356522045239;
      G[m][0][1] = 0.488217389773805;
      G[m][1][0] = 0.488217389773805;
      G[m][1][1] = 0.02356522045239;
      G[m][2][0] = 0.488217389773805;
      G[m][2][1] = 0.488217389773805;
      G[m][3][0] = 0.43972439229446;
      G[m][3][1] = 0.43972439229446;
      G[m][4][0] = 0.43972439229446;
      G[m][4][1] = 0.120551215411079;
      G[m][5][0] = 0.120551215411079;
      G[m][5][1] = 0.43972439229446;
      G[m][6][0] = 0.271210385012116;
      G[m][6][1] = 0.271210385012116;
      G[m][7][0] = 0.271210385012116;
      G[m][7][1] = 0.457579229975768;
      G[m][8][0] = 0.457579229975768;
      G[m][8][1] = 0.271210385012116;
      G[m][9][0] = 0.127576145541586;
      G[m][9][1] = 0.127576145541586;
      G[m][10][0] = 0.127576145541586;
      G[m][10][1] = 0.7448477089168279;
      G[m][11][0] = 0.7448477089168279;
      G[m][11][1] = 0.127576145541586;
      G[m][12][0] = 0.02131735045321;
      G[m][12][1] = 0.02131735045321;
      G[m][13][0] = 0.02131735045321;
      G[m][13][1] = 0.9573652990935799;
      G[m][14][0] = 0.9573652990935799;
      G[m][14][1] = 0.02131735045321;
      G[m][15][0] = 0.115343494534698;
      G[m][15][1] = 0.275713269685514;
      G[m][16][0] = 0.115343494534698;
      G[m][16][1] = 0.6089432357797879;
      G[m][17][0] = 0.275713269685514;
      G[m][17][1] = 0.115343494534698;
      G[m][18][0] = 0.275713269685514;
      G[m][18][1] = 0.6089432357797879;
      G[m][19][0] = 0.6089432357797879;
      G[m][19][1] = 0.115343494534698;
      G[m][20][0] = 0.6089432357797879;
      G[m][20][1] = 0.275713269685514;
      G[m][21][0] = 0.022838332222257;
      G[m][21][1] = 0.28132558098994;
      G[m][22][0] = 0.022838332222257;
      G[m][22][1] = 0.6958360867878031;
      G[m][23][0] = 0.28132558098994;
      G[m][23][1] = 0.022838332222257;
      G[m][24][0] = 0.28132558098994;
      G[m][24][1] = 0.6958360867878031;
      G[m][25][0] = 0.6958360867878031;
      G[m][25][1] = 0.022838332222257;
      G[m][26][0] = 0.6958360867878031;
      G[m][26][1] = 0.28132558098994;
      G[m][27][0] = 0.02573405054833;
      G[m][27][1] = 0.116251915907597;
      G[m][28][0] = 0.02573405054833;
      G[m][28][1] = 0.858014033544073;
      G[m][29][0] = 0.116251915907597;
      G[m][29][1] = 0.02573405054833;
      G[m][30][0] = 0.116251915907597;
      G[m][30][1] = 0.858014033544073;
      G[m][31][0]= 0.858014033544073;
      G[m][31][1] =0.02573405054833;
      G[m][32][0] =0.858014033544073;
      G[m][32][1]= 0.116251915907597;

      W[m][0] = 0.5 * 0.025731066440455;
      W[m][1] = 0.5 * 0.025731066440455;
      W[m][2] = 0.5 * 0.025731066440455;
      W[m][3] = 0.5 * 0.043692544538038;
      W[m][4] = 0.5 * 0.043692544538038;
      W[m][5] = 0.5 * 0.043692544538038;
      W[m][6] = 0.5 * 0.062858224217885;
      W[m][7] = 0.5 * 0.062858224217885;
      W[m][8] = 0.5 * 0.062858224217885;
      W[m][9] = 0.5 * 0.034796112930709;
      W[m][10] = 0.5 * 0.034796112930709;
      W[m][11] = 0.5 * 0.034796112930709;
      W[m][12] = 0.5 * 0.006166261051559;
      W[m][13] = 0.5 * 0.006166261051559;
      W[m][14] = 0.5 * 0.006166261051559;
      W[m][15] = 0.5 * 0.040371557766381;
      W[m][16] = 0.5 * 0.040371557766381;
      W[m][17] = 0.5 * 0.040371557766381;
      W[m][18] = 0.5 * 0.040371557766381;
      W[m][19] = 0.5 * 0.040371557766381;
      W[m][20] = 0.5 * 0.040371557766381;
      W[m][21] = 0.5 * 0.022356773202303;
      W[m][22] = 0.5 * 0.022356773202303;
      W[m][23] = 0.5 * 0.022356773202303;
      W[m][24] = 0.5 * 0.022356773202303;
      W[m][25] = 0.5 * 0.022356773202303;
      W[m][26] = 0.5 * 0.022356773202303;
      W[m][27] = 0.5 * 0.017316231108659;
      W[m][28] = 0.5 * 0.017316231108659;
      W[m][29] = 0.5 * 0.017316231108659;
      W[m][30] = 0.5 * 0.017316231108659;
      W[m][31] = 0.5 * 0.017316231108659;
      W[m][32] = 0.5 * 0.017316231108659;
      O[m] = 12;
    }

    FieldVector<double, 2> point(int m, int i)
    {
      return G[m][i];
    }

    double weight (int m, int i)
    {
      return W[m][i];
    }

    int order (int m)
    {
      return O[m];
    }

  private:
    FieldVector<double, 2> G[MAXP+1][MAXP];

    double W[MAXP+1][MAXP];     // weights associated with points
    int O[MAXP+1];              // order of the rule
  };

  template<typename ct>
  SimplexQuadratureRule<ct,2>::SimplexQuadratureRule(int p) : QuadratureRule<ct,2>(GeometryType(GeometryType::simplex, 2))
  {
    int m;
    if (p>SimplexQuadraturePoints<2>::highest_order)
      DUNE_THROW(QuadratureOrderOutOfRange,
                 "QuadratureRule for order " << p << " and GeometryType "
                                             << this->type() << " not available");

    switch(p)
    {
    case 0 : // to be verified
      m=1; // to be verified
      break;
    case 1 :
      m=1;
      break;
    case 2 :
      m=3;
      break;
    case 3 :
      m=4;
      break;
    case 4 :
      m=6;
      break;
    case 5 :
      m=7;
      break;
    case 6 :
      m=12;
      break;
    case 7 :
      m=12;
      break;
    case 8 :
      m=16;
      break;
    case 9 :
      m=19;
      break;
    case 10 :
      m=25;
      break;
    case 11 :
      m=28;
      break;
    case 12 :
      m=33;
      break;
    default : m=33;
    }

    this->delivered_order = SimplexQuadraturePointsSingleton<2>::sqp.order(m);

    for(int i=0; i<m; ++i)
    {
      FieldVector<ct,2> local = SimplexQuadraturePointsSingleton<2>::sqp.point(m,i);
      double weight = SimplexQuadraturePointsSingleton<2>::sqp.weight(m,i);
      // put in container
      this->push_back(QuadraturePoint<ct,2>(local,weight));
    }
  }

  //!
  template<>
  class SimplexQuadraturePoints<3>
  {
  public:
    enum { MAXP=15};
    enum { highest_order=5 };

    //! initialize quadrature points on the interval for all orders
    SimplexQuadraturePoints()
    {
      init();
    }

    void init()
    {
      int m = 0;
      O[m] = 0;

      // polynom degree 1

      // Rule t3-1-1 of the "Encyclopaedia of Cubature Formulas" at
      // http://www.cs.kuleuven.ac.be/~nines/research/ecf/ecf.html
      // maintained by Ronald Cools.

      // For further reference: Rule 1-1, P. 307, A.H. Stroud, Approximate Calculation of Multiple Integrals

      m = 1;
      G[m][0][0] = 0.25;
      G[m][0][1] = 0.25;
      G[m][0][2] = 0.25;

      W[m][0] = 1.0/6.0;
      O[m] = 1;

      // polynom degree 2
      // symmetric

      // Rule t3-2-4a of the "Encyclopaedia of Cubature Formulas" at
      // http://www.cs.kuleuven.ac.be/~nines/research/ecf/ecf.html
      // maintained by Ronald Cools.

      // For further reference: Rule 2-1, P. 307, A.H. Stroud, Approximate Calculation of Multiple Integrals

      m = 4;
      static const double m_4_a = 0.585410196624968500;
      static const double m_4_b = 0.138196601125010500;
      G[m][0] = m_4_b;
      G[m][1] = m_4_b;
      G[m][2] = m_4_b;
      G[m][3] = m_4_b;
      G[m][0][0] = m_4_a;
      G[m][1][1] = m_4_a;
      G[m][2][2] = m_4_a;

      W[m][0] = 1.0/4.0/6.0;
      W[m][1] = 1.0/4.0/6.0;
      W[m][2] = 1.0/4.0/6.0;
      W[m][3] = 1.0/4.0/6.0;
      O[m] = 2;

      // polynom degree 3
      // symmetric

      // Rule t3-3-8b of the "Encyclopaedia of Cubature Formulas" at
      // http://www.cs.kuleuven.ac.be/~nines/research/ecf/ecf.html
      // maintained by Ronald Cools.

      // For further reference: Rule 3-7, P. 309, A.H. Stroud, Approximate Calculation of Multiple Integrals

      m = 8;
      G[m][0][0] = 0.0;
      G[m][0][1] = 0.0;
      G[m][0][2] = 0.0;
      G[m][1][0] = 1.0;
      G[m][1][1] = 0.0;
      G[m][1][2] = 0.0;
      G[m][2][0] = 0.0;
      G[m][2][1] = 1.0;
      G[m][2][2] = 0.0;
      G[m][3][0] = 0.0;
      G[m][3][1] = 0.0;
      G[m][3][2] = 1.0;
      G[m][4][0] = 1.0/3.0;
      G[m][4][1] = 1.0/3.0;
      G[m][4][2] = 0.0;
      G[m][5][0] = 1.0/3.0;
      G[m][5][1] = 0.0;
      G[m][5][2] = 1.0/3.0;
      G[m][6][0] = 0.0;
      G[m][6][1] = 1.0/3.0;
      G[m][6][2] = 1.0/3.0;
      G[m][7][0] = 1.0/3.0;
      G[m][7][1] = 1.0/3.0;
      G[m][7][2] = 1.0/3.0;
      W[m][0] = 0.025/6.0;
      W[m][1] = 0.025/6.0;
      W[m][2] = 0.025/6.0;
      W[m][3] = 0.025/6.0;
      W[m][4] = 0.225/6.0;
      W[m][5] = 0.225/6.0;
      W[m][6] = 0.225/6.0;
      W[m][7] = 0.225/6.0;
      O[m] = 3;


      // polynomial degree 5
      // symmetric points

      // Rule t3-5-15a (actual values for weights etc. not available here) of the "Encyclopaedia of Cubature Formulas" at
      // http://www.cs.kuleuven.ac.be/~nines/research/ecf/ecf.html
      // maintained by Ronald Cools.

      // For further reference: Rule 5-1, P. 315, A.H. Stroud, Approximate Calculation of Multiple Integrals

      static const double s_1=0.09197107805272303279;     /* (7 - sqrt(15) ) / 34 */
      static const double s_2=0.31979362782962990839;     /* (7 + sqrt(15) ) / 34 */
      static const double t_1=0.72408676584183090164;     /* (13 + 3*sqrt(15) ) / 34 */
      static const double t_2=0.04061911651111027484;     /* (13 - 3*sqrt(15) ) / 34 */
      static const double u  =0.05635083268962915574;     /* (10 - 2*sqrt(15) ) / 40 */
      static const double v  =0.44364916731037084426;     /* (10 + 2*sqrt(15) ) / 40 */
      static const double A  =0.019753086419753086420;    /* 16 / 135 / vol */
      static const double B_1=0.011989513963169770001;    /* (2665 + 14*sqrt(15) ) / 37800 / vol */
      static const double B_2=0.011511367871045397547;    /* (2665 - 14*sqrt(15) ) / 37800 / vol */
      static const double C  =0.0088183421516754850088;   /* 20 / 378 / vol */

      m=15;
      G[m][0][0] = 0.25;
      G[m][0][1] = 0.25;
      G[m][0][2] = 0.25;
      G[m][1][0] = s_1;
      G[m][1][1] = s_1;
      G[m][1][2] = s_1;
      G[m][2][0] = t_1;
      G[m][2][1] = s_1;
      G[m][2][2] = s_1;
      G[m][3][0] = s_1;
      G[m][3][1] = t_1;
      G[m][3][2] = s_1;
      G[m][4][0] = s_1;
      G[m][4][1] = s_1;
      G[m][4][2] = t_1;
      G[m][5][0] = s_2;
      G[m][5][1] = s_2;
      G[m][5][2] = s_2;
      G[m][6][0] = t_2;
      G[m][6][1] = s_2;
      G[m][6][2] = s_2;
      G[m][7][0] = s_2;
      G[m][7][1] = t_2;
      G[m][7][2] = s_2;
      G[m][8][0] = s_2;
      G[m][8][1] = s_2;
      G[m][8][2] = t_2;
      G[m][9][0] = v;
      G[m][9][1] = u;
      G[m][9][2] = u;
      G[m][10][0] = u;
      G[m][10][1] = v;
      G[m][10][2] = u;
      G[m][11][0] = u;
      G[m][11][1] = u;
      G[m][11][2] = v;
      G[m][12][0] = v;
      G[m][12][1] = v;
      G[m][12][2] = u;
      G[m][13][0] = v;
      G[m][13][1] = u;
      G[m][13][2] = v;
      G[m][14][0] = u;
      G[m][14][1] = v;
      G[m][14][2] = v;

      W[m][0] = A;
      W[m][1] = B_1;
      W[m][2] = B_1;
      W[m][3] = B_1;
      W[m][4] = B_1;
      W[m][5] = B_2;
      W[m][6] = B_2;
      W[m][7] = B_2;
      W[m][8] = B_2;
      W[m][9] = C;
      W[m][10] = C;
      W[m][11] = C;
      W[m][12] = C;
      W[m][13] = C;
      W[m][14] = C;
      O[m] = 5;

    }

    FieldVector<double, 3> point(int m, int i)
    {
      return G[m][i];
    }

    double weight (int m, int i)
    {
      return W[m][i];
    }

    int order (int m)
    {
      return O[m];
    }

  private:
    FieldVector<double, 3> G[MAXP+1][MAXP];
    double W[MAXP+1][MAXP];     // weights associated with points
    int O[MAXP+1];              // order of the rule
  };

  template<typename ct>
  SimplexQuadratureRule<ct,3>::SimplexQuadratureRule(int p) : QuadratureRule<ct,3>(GeometryType(GeometryType::simplex, 3))
  {
    int m;
    if (p>SimplexQuadraturePoints<3>::highest_order)
      DUNE_THROW(QuadratureOrderOutOfRange,
                 "QuadratureRule for order " << p << " and GeometryType "
                                             << this->type() << " not available");
    switch(p)
    {
    case 0 :
      m=1;
      break;
    case 1 :
      m=1;
      break;
    case 2 :
      m=4;
      break;
    case 3 :
      m=8;
      break;
    case 4 :
    case 5 :
      m=15;
      break;
    default : m=15;
    }
    this->delivered_order = SimplexQuadraturePointsSingleton<3>::sqp.order(m);

    for(int i=0; i<m; ++i)
    {
      FieldVector<ct,3> local = SimplexQuadraturePointsSingleton<3>::sqp.point(m,i);
      double weight = SimplexQuadraturePointsSingleton<3>::sqp.weight(m,i);
      // put in container
      this->push_back(QuadraturePoint<ct,3>(local,weight));
    }

  }

} // end namespace Dune

#endif // DUNE_GEOMETRY_QUADRATURE_SIMPLEX_HH


==> anc/xt-super/dune-geometry/dune/geometry/quadraturerules/tensorproductquadrature.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GEOMETRY_QUADRATURERULES_TENSORPRODUCTQUADRATURE_HH
#define DUNE_GEOMETRY_QUADRATURERULES_TENSORPRODUCTQUADRATURE_HH

#include <algorithm>
#include <bitset>

#include <dune/geometry/type.hh>

namespace Dune
{

  /**
   * \brief Quadrature rules constructed by tensor and conical multiplication
   *
   * \tparam ctype Number type used for quadrature point coordinates and weights
   * \tparam dim Dimension of the domain of integration
   */
  template< class ctype, int dim >
  class TensorProductQuadratureRule
    : public QuadratureRule< ctype, dim >
  {
    typedef QuadratureRule<ctype, dim> Base;
    typedef QuadraturePoint<ctype, dim> QPoint;
    typedef typename QPoint::Vector Vector;
    typedef QuadratureRule<ctype,dim-1> BaseQuadrature;

    friend class QuadratureRuleFactory<ctype,dim>;

    TensorProductQuadratureRule (unsigned int topologyId, unsigned int order, QuadratureType::Enum qt)
      : Base( GeometryType(topologyId, dim), order )
    {
      enum { bitSize = sizeof(unsigned int)*8 };
      std::bitset<bitSize> baseId(topologyId);
      bool isPrism = baseId[dim-1];
      baseId.reset(dim-1);
      GeometryType baseType(baseId.to_ulong(), dim-1);
      const BaseQuadrature & baseQuad = QuadratureRules<ctype,dim-1>::rule(baseType, order, qt);
      if (isPrism)
        tensorProduct(baseQuad, order, qt);
      else
        conicalProduct(baseQuad, order, qt);
    }

    /**
     * \brief Creates quadrature rule by tensor multiplication of an arbitrary rule with a rule for a one-dimensional domain
     *
     * \param baseQuad Quadrature rule for the base domain
     * \param order Requested order of the one-dimensional rule
     * \param qt Type of the one-dimensional rule
     */
    void tensorProduct(const BaseQuadrature & baseQuad, unsigned int order, QuadratureType::Enum qt)
    {
      typedef QuadratureRule<ctype,1> OneDQuadrature;
      GeometryType onedType(GeometryType::cube,1);
      const OneDQuadrature & onedQuad =
        QuadratureRules<ctype,1>::rule(onedType, order, qt);

      const unsigned int baseQuadSize = baseQuad.size();
      for( unsigned int bqi = 0; bqi < baseQuadSize; ++bqi )
      {
        const typename QuadraturePoint<ctype, dim-1>::Vector &
        basePoint = baseQuad[bqi].position( );
        const ctype &baseWeight = baseQuad[bqi].weight( );

        Vector point;
        for( unsigned int i = 0; i < dim-1; ++i )
          point[ i ] = basePoint[ i ];

        const unsigned int onedQuadSize = onedQuad.size();
        for( unsigned int oqi = 0; oqi < onedQuadSize; ++oqi )
        {
          point[ dim-1 ] = onedQuad[oqi].position()[ 0 ];
          this->push_back( QPoint(point, baseWeight * onedQuad[oqi].weight()) );
        }
      }
    }

    /** \brief Creates quadrature rule by conical multiplication of an arbitrary rule with a rule for a one-dimensional domain
     *
     *  This quadrature for \f$B^\circ\f$ is generated from a quadrature for
     *  \f$B\f$ and a 1D quadrature by the so-called Duffy-Transformation
     *  \f$y(x,z) = ((1-z)x,z)^T\f$. Hence, we have
     *  \f[
     *  \int_{B^\circ} f( y )\,\mathrm{d}y
     *  = \int_0^1 \int_B f( (1-z)x, z )\,\mathrm{d}x\,(1-z)^{\dim B}\,\mathrm{d}z.
     *  \f]
     *  Therefore, the 1D quadrature must be at least \f$\dim B\f$ orders higher
     *  than the quadrature for \f$B\f$.
     *
     *  Question: If the polynomials are created via Duffy Transformation, do we
     *            really need a higher quadrature order?
     *
     *  Answer (from OS): Not really.  The official way is to use a Gauss-Jacobi
     *            rule with \f$ \alpha = \dim B, \beta = 0 \f$ for the 1D rule.
     *            That takes care of the term \f$ (1-z)^{\dim B} \f$ without needing
     *            additional orders.  See for example A.H. Stroud, "Approximate Calculation
     *            of Multiple Integrals", Chapters 2.4 and 2.5 for details.
     *            If you want to use plain Gauss-Legendre you do need the additional orders.
     *
     * \note Details on how this construction works can be found in the book by A.H. Stroud,
     *    "Approximate Calculation of Multiple Integrals", Chapter 2.5.
     *
     * \param baseQuad Quadrature rule for the base domain
     * \param order Requested order of the one-dimensional rule
     * \param qt Type of the one-dimensional rule
     */
    void conicalProduct(const BaseQuadrature & baseQuad, unsigned int order, QuadratureType::Enum qt)
    {
      typedef QuadratureRule<ctype,1> OneDQuadrature;
      GeometryType onedtype(GeometryType::cube,1);
      const OneDQuadrature & onedQuad =
        QuadratureRules<ctype,1>::rule(onedtype, order + dim-1, qt);

      const unsigned int baseQuadSize = baseQuad.size();
      for( unsigned int bqi = 0; bqi < baseQuadSize; ++bqi )
      {
        const typename QuadraturePoint<ctype, dim-1>::Vector &
        basePoint = baseQuad[bqi].position( );
        const ctype &baseWeight = baseQuad[bqi].weight( );

        const unsigned int onedQuadSize = onedQuad.size();
        for( unsigned int oqi = 0; oqi < onedQuadSize; ++oqi )
        {
          Vector point;
          point[ dim-1 ] = onedQuad[oqi].position( )[ 0 ];
          const ctype scale = ctype( 1 ) - point[ dim-1 ];
          for( unsigned int i = 0; i < dim-1; ++i )
            point[ i ] = scale * basePoint[ i ];

          ctype weight = baseWeight * onedQuad[oqi].weight( );
          for ( unsigned int p = 0; p<dim-1; ++p)
            weight *= scale;                    // pow( scale, dim-1 );
          this->push_back( QPoint(point, weight) );
        }
      }
    }

    static unsigned maxOrder(unsigned int topologyId, QuadratureType::Enum qt)
    {
      enum { bitSize = sizeof(unsigned int)*8 };
      std::bitset<bitSize> baseId(topologyId);
      bool isPrism = baseId[dim-1];
      baseId.reset(dim-1);
      GeometryType baseType(baseId.to_ulong(), dim-1);
      unsigned order = QuadratureRules<ctype,dim-1>::maxOrder(baseType, qt);
        GeometryType onedType(GeometryType::cube,1);
      if (isPrism)
        order = std::min
          (order, QuadratureRules<ctype,1>::maxOrder(onedType, qt));
      else
        order = std::min
          (order, QuadratureRules<ctype,1>::maxOrder(onedType, qt)-(dim-1));
      return order;
    }

  };

}

#endif // #ifndef DUNE_GEOMETRY_QUADRATURERULES_TENSORPRODUCTQUADRATURE_HH


==> anc/xt-super/dune-geometry/dune/geometry/quadraturerules/writequad.mac <==
load(to_poly_solve)$

epsilon: 1e-110$

write_quad(file, name, scriptname, polynome_fnkt, weight_fnkt, maxp) :=
block([i,N,n_,points,p,w,fd],
fd: openw(file),
printf(fd, "// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
//
// WARNING
// This file is automatically generated by ~a! Don't edit by hand!

#ifndef DUNE_INCLUDING_IMPLEMENTATION
#error This is a private header that should not be included directly.
#error Use #include <dune/geometry/quadraturerules.hh> instead.
#endif
#undef DUNE_INCLUDING_IMPLEMENTATION

namespace Dune {

  // for fundamental types
  template<typename ct>
  void ~aQuadratureInitHelper<ct,true>::init(int p,
         std::vector< FieldVector<ct, 1> > & _points,
         std::vector< ct > & _weight,
         int & delivered_order)
  {
    switch(p)
    {
", scriptname, name),
for i: 1 thru maxp/2+1 do block([],
  printf(fd,"    // order ~d,~d
    case ~d :
    case ~d :
", 2*i-2,2*i-1, 2*i-2,2*i-1),
  points: makelist(rhs(p), p, bfallroots(polynome_fnkt(i))),
  weights: makelist(bfloat(weight_fnkt(i, p)), p, points),
  N: length(points),
  S: sort(makelist(n, n, 1, N), lambda([x,y], weights[x] < weights[y])),
  printf(fd,"      delivered_order = ~d;
",2*i-1),
  printf(fd,"      _points.resize(~d);
",N),
  printf(fd,"      _weight.resize(~d);
",N),
  for n_: 1 thru N do block([n],
    n: S[n_],
    p: (points[n]+1)/2,
    p: max(p-epsilon,-epsilon)+epsilon,
    w: weights[n]/2,
    printf(fd,"      _points[~d] = ~h;
",n_-1, p),
    printf(fd,"      _weight[~d] = ~h;
",n_-1, w)
  ),
  printf(fd,"      break;

")
),

printf(fd,"    default :
      DUNE_THROW(QuadratureOrderOutOfRange, \"Quadrature rule \" << p << \" not supported!\");
    }
  }

  // for non-fundamental types: assign numbers as strings
  template<typename ct>
  void ~aQuadratureInitHelper<ct,false>::init(int p,
         std::vector< FieldVector<ct, 1> > & _points,
         std::vector< ct > & _weight,
         int & delivered_order)
  {
    switch(p)
    {
",name),

for i: 1 thru maxp/2+1 do block([],
  printf(fd,"    // order ~d,~d
    case ~d :
    case ~d :
", 2*i-2,2*i-1, 2*i-2,2*i-1),
  points: makelist(rhs(p), p, bfallroots(polynome_fnkt(i))),
  weights: makelist(bfloat(weight_fnkt(i,p)), p, points),
  N: length(points),
  S: sort(makelist(n, n, 1, N), lambda([x,y], weights[x] < weights[y])),
  printf(fd,"      delivered_order = ~d;
",2*i-1),
  printf(fd,"      _points.resize(~d);
",N),
  printf(fd,"      _weight.resize(~d);
",N),
  for n_: 1 thru N do block([n],
    n: S[n_],
    p: (points[n]+1)/2,
    p: max(p-epsilon,-epsilon)+epsilon,
    w: weights[n]/2,
    printf(fd,"      _points[~d] = \"~h\";
",n_-1,p),
    printf(fd,"      _weight[~d] = \"~h\";
",n_-1,w)
  ),
  printf(fd,"      break;

")
),

printf(fd,"    default :
      DUNE_THROW(QuadratureOrderOutOfRange, \"Quadrature rule \" << p << \" not supported!\");
    }
  }

} // namespace
"),
close(fd)
)$


==> anc/xt-super/dune-geometry/dune/geometry/referenceelements.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GEOMETRY_REFERENCEELEMENTS_HH
#define DUNE_GEOMETRY_REFERENCEELEMENTS_HH

#include <algorithm>
#include <limits>

#include <dune/common/array.hh>
#include <dune/common/forloop.hh>
#include <dune/common/nullptr.hh>
#include <dune/common/typetraits.hh>
#include <dune/common/visibility.hh>
#include <dune/common/unused.hh>

#include <dune/geometry/affinegeometry.hh>
#include <dune/geometry/genericgeometry/codimtable.hh>
#include <dune/geometry/genericgeometry/subtopologies.hh>
#include <dune/geometry/genericgeometry/referencedomain.hh>

namespace Dune
{

  // Internal Forward Declarations
  // -----------------------------

  template< class ctype, int dim >
  class ReferenceElementContainer;

  template< class ctype, int dim >
  struct ReferenceElements;



  /** \class ReferenceElement
   *  \ingroup GeometryReferenceElements
   *  \brief This class provides access to geometric and topological
   *  properties of a reference element.
   *
   *  This includes its type,
   *  the number of subentities, the volume, and a method for checking
   *  if a point is contained in the reference element.
   *  The embedding of each subentity into the reference element is also
   *  provided.
   *
   *  A singleton of this class for a given geometry type can be accessed
   *  through the ReferenceElements class.

   *  \tparam ctype  field type for coordinates
   *  \tparam dim    dimension of the reference element
   *
   */
  template< class ctype, int dim >
  class ReferenceElement
  {
    typedef ReferenceElement< ctype, dim > This;

    friend class ReferenceElementContainer< ctype, dim >;

    struct SubEntityInfo;

    // make copy constructor private
    ReferenceElement ( const This & );

    ReferenceElement () {}

    template< int codim > struct CreateGeometries;

  public:
    /** \brief Collection of types depending on the codimension */
    template< int codim >
    struct Codim
    {
      //! type of geometry embedding a subentity into the reference element
      typedef AffineGeometry< ctype, dim-codim, dim > Geometry;
    };

    /** \brief number of subentities of codimension c
     *
     *  \param[in]  c  codimension whose size is desired
     */
    int size ( int c ) const
    {
      assert( (c >= 0) && (c <= dim) );
      return info_[ c ].size();
    }

    /** \brief number of subentities of codimension cc of subentity (i,c)
     *
     *  Denote by E the i-th subentity of codimension c of the current
     *  reference element. This method returns the number of subentities
     *  of codimension cc of the current reference element, that are also
     *  a subentity of E.
     *
     *  \param[in]  i   number of subentity E (0 <= i < size( c ))
     *  \param[in]  c   codimension of subentity E
     *  \param[in]  cc  codimension whose size is desired (c <= cc <= dim)
     */
    int size ( int i, int c, int cc ) const
    {
      assert( (i >= 0) && (i < size( c )) );
      return info_[ c ][ i ].size( cc );
    }

    /** \brief obtain number of ii-th subentity with codim cc of (i,c)
     *
     *  Denote by E the i-th subentity of codimension c of the current
     *  reference element. And denote by S the ii-th subentity of codimension
     *  (cc-c) of E. Then, S is a also a subentity of codimension c of the current
     *  reference element. This method returns the number of S with respect
     *  to the current reference element.
     *
     *  \param[in]  i   number of subentity E (0 <= i < size( c ))
     *  \param[in]  c   codimension of subentity E
     *  \param[in]  ii  number of subentity S (with respect to E)
     *  \param[in]  cc  codimension of subentity S (c <= cc <= dim)
     */
    int subEntity ( int i, int c, int ii, int cc ) const
    {
      assert( (i >= 0) && (i < size( c )) );
      return info_[ c ][ i ].number( ii, cc );
    }

    /** \brief obtain the type of subentity (i,c)
     *
     *  Denote by E the i-th subentity of codimension c of the current
     *  reference element. This method returns the GeometryType of E.
     *
     *  \param[in]  i      number of subentity E (0 <= i < size( c ))
     *  \param[in]  c      codimension of subentity E
     */
    const GeometryType &type ( int i, int c ) const
    {
      assert( (i >= 0) && (i < size( c )) );
      return info_[ c ][ i ].type();
    }

    /** \brief obtain the type of this reference element */
    const GeometryType &type () const { return type( 0, 0 ); }

    /** \brief position of the barycenter of entity (i,c)
     *
     *  Denote by E the i-th subentity of codimension c of the current
     *  reference element. This method returns the coordinates of
     *  the center of gravity of E within the current reference element.
     *
     *  \param[in]  i   number of subentity E (0 <= i < size( c ))
     *  \param[in]  c   codimension of subentity E
     */
    const FieldVector< ctype, dim > &position( int i, int c ) const
    {
      assert( (c >= 0) && (c <= dim) );
      return baryCenters_[ c ][ i ];
    }

    /** \brief check if a coordinate is in the reference element
     *
     *  This method returns true if the given local coordinate is within this
     *  reference element.
     *
     *  \param[in]  local  coordinates of the point
     */
    bool checkInside ( const FieldVector< ctype, dim > &local ) const
    {
      const ctype tolerance = ctype( 64 ) * std::numeric_limits< ctype >::epsilon();
      return GenericGeometry::template checkInside< ctype, dim >( type().id(), dim, local, tolerance );
    }

    /** \brief check if a point is in the reference element of
     *         the i-th subentity with codimension codim
     *
     *  Denote by E the i-th subentity of codimension codim of the current
     *  reference element. This method return true, if the given local
     *  coordinate is within the reference element for the entity E.
     *
     *  \tparam     codim  codimension of subentity E
     *
     *  \param[in]  local  coordinates of the point with respect to the
     *                     reference element of E
     *  \param[in]  i      number of subentity E (0 <= i < size( c ))
     */
    template< int codim >
    bool
    DUNE_DEPRECATED_MSG("Method will be removed after dune-geometry-2.4")
    checkInside ( const FieldVector< ctype, dim-codim > &local, int i ) const
    {
      const ctype tolerance = ctype( 64 ) * std::numeric_limits< ctype >::epsilon();
      return GenericGeometry::template checkInside< ctype, dim-codim >( type( i, codim ).id(), dim-codim, local, tolerance );
    }

    /** \brief obtain the embedding of subentity (i,codim) into the reference
     *         element
     *
     *  Denote by E the i-th subentity of codimension codim of the current
     *  reference element. This method returns a \ref Dune::AffineGeometry
     *  that maps the reference element of E into the current reference element.
     *
     *  \tparam     codim  codimension of subentity E
     *
     *  \param[in]  i      number of subentity E (0 <= i < size( codim ))
     */
    template< int codim >
    typename Codim< codim >::Geometry geometry ( int i ) const
    {
      integral_constant< int, codim > codimVariable;
      return geometries_[ codimVariable ][ i ];
    }

    /** \brief obtain the volume of the reference element */
    ctype volume () const
    {
      return volume_;
    }

    /** \brief obtain the integration outer normal of the reference element
     *
     *  The integration outer normal is the outer normal whose length coincides
     *  with the face's integration element.
     *
     *  \param[in]  face  index of the face, whose normal is desired
     */
    const FieldVector< ctype, dim > &integrationOuterNormal ( int face ) const
    {
      assert( (face >= 0) && (face < int( integrationNormals_.size() )) );
      return integrationNormals_[ face ];
    }

  private:
    void initialize ( unsigned int topologyId )
    {
      assert( topologyId < GenericGeometry::numTopologies( dim ) );

      // set up subentities
      for( int codim = 0; codim <= dim; ++codim )
      {
        const unsigned int size = GenericGeometry::size( topologyId, dim, codim );
        info_[ codim ].resize( size );
        for( unsigned int i = 0; i < size; ++i )
          info_[ codim ][ i ].initialize( topologyId, codim, i );
      }

      // compute corners
      const unsigned int numVertices = size( dim );
      baryCenters_[ dim ].resize( numVertices );
      GenericGeometry::referenceCorners( topologyId, dim, &(baryCenters_[ dim ][ 0 ]) );

      // compute barycenters
      for( int codim = 0; codim < dim; ++codim )
      {
        baryCenters_[ codim ].resize( size(codim) );
        for( int i = 0; i < size( codim ); ++i )
        {
          baryCenters_[ codim ][ i ] = FieldVector< ctype, dim >( ctype( 0 ) );
          const unsigned int numCorners = size( i, codim, dim );
          for( unsigned int j = 0; j < numCorners; ++j )
            baryCenters_[ codim ][ i ] += baryCenters_[ dim ][ subEntity( i, codim, j, dim ) ];
          baryCenters_[ codim ][ i ] *= ctype( 1 ) / ctype( numCorners );
        }
      }

      // compute reference element volume
      volume_ = GenericGeometry::template referenceVolume< ctype >( topologyId, dim );

      // compute integration outer normals
      if( dim > 0 )
      {
        integrationNormals_.resize( size( 1 ) );
        GenericGeometry::referenceIntegrationOuterNormals( topologyId, dim, &(integrationNormals_[ 0 ]) );
      }

      // set up geometries
      Dune::ForLoop< CreateGeometries, 0, dim >::apply( *this, geometries_ );
    }

    /** \brief Stores all subentities of a given codimension */
    template< int codim >
    struct GeometryArray
    : public std::vector< typename Codim< codim >::Geometry >
    {};

    /** \brief Type to store all subentities of all codimensions */
    typedef GenericGeometry::CodimTable< GeometryArray, dim > GeometryTable;

    /** \brief The reference element volume */
    ctype volume_;

    std::vector< FieldVector< ctype, dim > > baryCenters_[ dim+1 ];
    std::vector< FieldVector< ctype, dim > > integrationNormals_;

    /** \brief Stores all subentities of all codimensions */
    GeometryTable geometries_;

    std::vector< SubEntityInfo > info_[ dim+1 ];
  };

  /** \brief topological information about the subentities of a reference element */
  template< class ctype, int dim >
  struct ReferenceElement< ctype, dim >::SubEntityInfo
  {
    SubEntityInfo ()
      : numbering_( nullptr )
    {
      std::fill( offset_.begin(), offset_.end(), 0 );
    }

    SubEntityInfo ( const SubEntityInfo &other )
      : offset_( other.offset_ ),
        type_( other.type_ )
    {
      numbering_ = allocate();
      std::copy( other.numbering_, other.numbering_ + capacity(), numbering_ );
    }

    ~SubEntityInfo () { deallocate( numbering_ ); }

    const SubEntityInfo &operator= ( const SubEntityInfo &other )
    {
      type_ = other.type_;
      offset_ = other.offset_;

      deallocate( numbering_ );
      numbering_ = allocate();
      std::copy( other.numbering_, other.numbering_ + capacity(), numbering_ );

      return *this;
    }

    int size ( int cc ) const
    {
      assert( (cc >= codim()) && (cc <= dim) );
      return (offset_[ cc+1 ] - offset_[ cc ]);
    }

    int number ( int ii, int cc ) const
    {
      assert( (ii >= 0) && (ii < size( cc )) );
      return numbering_[ offset_[ cc ] + ii ];
    }

    const GeometryType &type () const { return type_; }

    void initialize ( unsigned int topologyId, int codim, unsigned int i )
    {
      const unsigned int subId = GenericGeometry::subTopologyId( topologyId, dim, codim, i );
      type_ = GeometryType( subId, dim-codim );

      // compute offsets
      for( int cc = 0; cc <= codim; ++cc )
        offset_[ cc ] = 0;
      for( int cc = codim; cc <= dim; ++cc )
        offset_[ cc+1 ] = offset_[ cc ] + GenericGeometry::size( subId, dim-codim, cc-codim );

      // compute subnumbering
      deallocate( numbering_ );
      numbering_ = allocate();
      for( int cc = codim; cc <= dim; ++cc )
        GenericGeometry::subTopologyNumbering( topologyId, dim, codim, i, cc-codim, numbering_+offset_[ cc ], numbering_+offset_[ cc+1 ] );
    }

  protected:
    int codim () const { return dim - type().dim(); }

    unsigned int *allocate () { return (capacity() != 0 ? new unsigned int[ capacity() ] : nullptr); }
    void deallocate ( unsigned int *ptr ) { delete[] ptr; }
    unsigned int capacity () const { return offset_[ dim+1 ]; }

  private:
    unsigned int *numbering_;
    array< unsigned int, dim+2 > offset_;
    GeometryType type_;
  };


  template< class ctype, int dim >
  template< int codim >
  struct ReferenceElement< ctype, dim >::CreateGeometries
  {
    template< int cc >
    static const ReferenceElement< ctype, dim-cc > &
    subRefElement( const ReferenceElement< ctype, dim > &refElement, int i, integral_constant< int, cc > )
    {
      return ReferenceElements< ctype, dim-cc >::general( refElement.type( i, cc ) );
    }

    static const ReferenceElement< ctype, dim > &
    subRefElement( const ReferenceElement< ctype, dim > &refElement, int i, integral_constant< int, 0 > )
    {
      DUNE_UNUSED_PARAMETER(i);
      return refElement;
    }

    static void apply ( const ReferenceElement< ctype, dim > &refElement, GeometryTable &geometries )
    {
      const int size = refElement.size( codim );
      std::vector< FieldVector< ctype, dim > > origins( size );
      std::vector< FieldMatrix< ctype, dim - codim, dim > > jacobianTransposeds( size );
      GenericGeometry::referenceEmbeddings( refElement.type().id(), dim, codim, &(origins[ 0 ]), &(jacobianTransposeds[ 0 ]) );

      integral_constant< int, codim > codimVariable;
      geometries[ codimVariable ].reserve( size );
      for( int i = 0; i < size; ++i )
      {
        typename Codim< codim >::Geometry geometry( subRefElement( refElement, i, codimVariable ), origins[ i ], jacobianTransposeds[ i ] );
        geometries[ codimVariable ].push_back( geometry );
      }
    }
  };



  // ReferenceElementContainer
  // -------------------------

  template< class ctype, int dim >
  class ReferenceElementContainer
  {
    static const unsigned int numTopologies = (1u << dim);

  public:
    typedef ReferenceElement< ctype, dim > value_type;
    typedef const value_type *const_iterator;

    ReferenceElementContainer ()
    {
      for( unsigned int topologyId = 0; topologyId < numTopologies; ++topologyId )
        values_[ topologyId ].initialize( topologyId );
    }

    const value_type &operator() ( const GeometryType &type ) const
    {
      assert( type.dim() == dim );
      return values_[ type.id() ];
    }

    const value_type &simplex () const
    {
      return values_[ GenericGeometry::SimplexTopology< dim >::type::id ];
    }

    const value_type &cube () const
    {
      return values_[ GenericGeometry::CubeTopology< dim >::type::id ];
    }

    const value_type &pyramid () const
    {
      return values_[ GenericGeometry::PyramidTopology< dim >::type::id ];
    }

    const value_type &prism () const
    {
      return values_[ GenericGeometry::PrismTopology< dim >::type::id ];
    }

    const_iterator begin () const { return values_; }
    const_iterator end () const { return values_ + numTopologies; }

  private:
    value_type values_[ numTopologies ];
  };



  // ReferenceElements
  // ------------------------

  /** \brief Class providing access to the singletons of the
   *  reference elements
   *
   *  Special methods are available for
   *  simplex and cube elements of any dimension.
   *  The method general can be used to obtain the reference element
   *  for a given geometry type.
   *
   *  \ingroup GeometryReferenceElements
   */
  template< class ctype, int dim >
  struct ReferenceElements
  {
    typedef typename ReferenceElementContainer< ctype, dim >::const_iterator Iterator;

    //! get general reference elements
    static const ReferenceElement< ctype, dim > &
    general ( const GeometryType &type )
    {
      return container() ( type );
    }

    //! get simplex reference elements
    static const ReferenceElement< ctype, dim > &simplex ()
    {
      return container().simplex();
    }

    //! get hypercube reference elements
    static const ReferenceElement< ctype, dim > &cube ()
    {
      return container().cube();
    }

    static Iterator begin () { return container().begin(); }
    static Iterator end () { return container().end(); }

  private:
    DUNE_EXPORT static const ReferenceElementContainer< ctype, dim > &container ()
    {
      static ReferenceElementContainer< ctype, dim > container;
      return container;
    }
  };

} // namespace Dune

#endif // #ifndef DUNE_GEOMETRY_REFERENCEELEMENTS_HH


==> anc/xt-super/dune-geometry/dune/geometry/refinement.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GEOMETRY_REFINEMENT_HH
#define DUNE_GEOMETRY_REFINEMENT_HH

/*!
 * \file
 * \brief This file simply includes all \ref Refinement implementations
 *        so you don't have to do them separately.
 */

/*!
 * \addtogroup Refinement Refinement
 * \ingroup Grid
 *   <!--WWWWWWWWWWWWW-->
 *
 * \section General
 * <!--=========-->
 *
 * The %Refinement system allows to temporarily refine a grid or single
 * entities without changing the grid itself.  You may want to do this
 * because you want to write your data to a file and have to do
 * subsampling, but want to continue the calculation with the
 * unmodified grid afterwards.
 *
 * \subsection Can_do What Refinement can do for you
 * <!---------------------------------------------->
 *
 * For a given geometry type and refinement level, %Refinement will
 * - assign consecutive integer indices starting at 0 to each
 *   subvertex,
 * - assign consecutive integer indices starting at 0 to each
 *   subelement,
 * - calculate the coordinates of the subvertices for you,
 * - calculate subvertex-indices of the corners of the subelements for
 *   you.
 *
 * The geometry type of the refined entity and of the subelements may
 * be different, for example you can refine a quadrilateral but get
 * subelements which are triangles.
 *
 * Currently the following geometry types are supported:
 * - hypercubes (quadrilaterals, hexahedrons),
 * - simplices (triangles, tetrahedrons),
 * - triangulating hypercubes into simplices (quadrilaterals ->
 *   triangles, hexahedrons -> tetrahedrons).
 *
 * \subsection Cannot_do What Refinement can't do for you
 * <!--------------------------------------------------->
 *
 * - %Refinement does not actually subsample your data, it only tells
 *   you \em where to subsample your data.
 * - The geometry types need to be known at compile time.  See \link
 *   VirtualRefinement VirtualRefinement\endlink if you need to
 *   calculate the right geometry type at run time.
 * - No %Refinement implementations for anything besides hypercubes and
 *   simplices have been written yet.
 *
 * \section User_interface The user interface
 * <!--===================================-->
 *
 * \code
 * template<unsigned topologyId, class CoordType,
 *          unsigned coerceToId, int dimension>
 * class StaticRefinement
 * {
 * public:
 *   enum { dimension };
 *
 *   template<int codimension>
 *   struct codim
 *   {
 *     class SubEntityIterator;
 *   };
 *   typedef ImplementationDefined VertexIterator;  // These are aliases for codim<codim>::SubEntityIterator
 *   typedef ImplementationDefined ElementIterator;
 *
 *   typedef ImplementationDefined IndexVector; // These are FieldVectors
 *   typedef ImplementationDefined CoordVector;
 *
 *   static int nVertices(int level);
 *   static VertexIterator vBegin(int level);
 *   static VertexIterator vEnd(int level);
 *
 *   static int nElements(int level);
 *   static ElementIterator eBegin(int level);
 *   static ElementIterator eEnd(int level);
 * }
 * \endcode
 *
 * The Iterators can do all the usual things that Iterators can do,
 * except dereferencing.  In addition, to do something useful, they
 * support some additional methods:
 *
 * \code
 * template<unsigned topologyId, class CoordType, unsigned coerceToId, int dimension>
 * class VertexIterator
 * {
 * public:
 *   typedef ImplementationDefined Refinement;
 *
 *   int index() const;
 *   Refinement::CoordVector coords() const;
 * }
 *
 * template<unsigned topologyId, class CoordType, unsigned coerceToId, int dimension>
 * class ElementIterator
 * {
 * public:
 *   typedef ImplementationDefined Refinement;
 *
 *   int index() const;
 *   // Coords of the center of mass of the element
 *   Refinement::CoordVector coords() const;
 *   Refinement::IndexVector vertexIndices() const;
 * }
 * \endcode
 *
 * \subsection How_to_use_it How to use it
 * <!------------------------------------>
 *
 * Either use VirtualRefinement, or if you don't want to do that, read
 * on.
 *
 * \code
 * // Include the necessary files
 * #include <dune/grid/common/refinement.hh>
 *
 * // If you know that you are only ever going to need one refinement
 * // backend, you can include the corresponding file directly:
 * //#include <dune/grid/common/refinement/hcube.cc>
 *
 * // Get yourself the Refinement you need:
 * typedef StaticRefinement<GenericGeometry::CubeTopology<2>::type::id,
 *                          SGrid<2, 2>::ctype,
 *                          GenericGeometry::CubeTopology<2>::type::id,
 *                          2> MyRefinement;
 *
 * int main()
 * {
 *   const int refinementlevel = 2;
 *   cout << "Using refinementlevel = " << refinementlevel << endl << endl;
 *
 *   // get Number of Vertices
 *   cout << "Number of Vertices: "
 *        << MyRefinement::nVertices(refinementlevel)
 *        << endl;
 *
 *   // Iterate over Vertices
 *   cout << "Index\tx\ty" << endl;
 *   MyRefinement::VertexIterator vEnd = MyRefinement::vEnd(refinementlevel);
 *   for(MyRefinement::VertexIterator i = MyRefinement::vBegin(refinementlevel); i != vEnd; ++i)
 *     cout << i.index() << "\t" << i.coords()[0] << "\t" << i.coords()[1] << endl;
 *   cout << endl;
 *
 *   // Iterate over Vertices
 *   cout << "Index\tEcke0\tEcke1\tEcke2\tEcke3" << endl;
 *   MyRefinement::ElementIterator eEnd = MyRefinement::eEnd(refinementlevel);
 *   for(MyRefinement::ElementIterator i = MyRefinement::eBegin(refinementlevel); i != eEnd; ++i)
 *     cout << i.index() << "\t"
 *          << i.indexVertices()[0] << "\t" << i.indexVertices()[1] << "\t"
 *          << i.indexVertices()[2] << "\t" << i.indexVertices()[3] << endl;
 *   cout << endl;
 * }
 * \endcode
 *
 * \subsection Guarantees
 * <!------------------->
 *
 * The %Refinement system gives this guarantee (besides conforming to
 * the above interface:
 * - The indices of the subvertices and subelement start at 0 and are
 *   consecutive.
 *
 * \section Implementing Implementing a new Refinement type
 * <!--=================================================-->
 *
 * If you want to write a %Refinement implementation for a particular
 * geometry type, e.g. SquaringTheCircle (or a particular set of
 * geometry types) here is how:
 *
 * - create a file refinement/squaringthecircle.cc and \#include
 *   "base.cc".  Your file will be included by others, so don't forget
 *   to protect against double inclusion.
 * - implement a class (or template class) RefinementImp conforming
 *   exactly to the user interface above.
 * - put it (and it's helper stuff as apropriate) into it's own
 *   namespace Dune::RefinementImp::SquaringTheCircle.
 * - define the mapping of topologyId, CoordType and coerceToId to your
 *   implementation by specialising template struct
 *   RefinementImp::Traits.  It should look like this:
 *   \code
 * namespace Dune::RefinementImp {
 *   // we're only implementing this for dim=2
 *   template<class CoordType>
 *   struct Traits<sphereTopologyId, CoordType,
 *               GenericGeometry::CubeTopology<2>::type::id, 2>
 * {
 *     typedef SquaringTheCircle::RefinementImp<CoordType> Imp;
 *   };
 * }
 *   \endcode
 *   If you implement a template class, you have to specialise struct
 *   RefinementImp::Traits for every possible combination of
 *   topologyId and coerceToId that your implementation supports.
 * - \#include "refinement/squaringthecircle.cc" from refinement.hh.
 *
 * This is enough to integrate your implementation into the %Refinement
 * system.  You probably want to include it into \link
 * VirtualRefinement VirtualRefinement\endlink also.
 *
 * \subsection Namespaces
 * <!------------------->
 *
 * The (non-virtual) %Refinement system is organized in the following
 * way into namespaces:
 * - Only template class StaticRefinement lives directly in namespace Dune.
 * - Use namespace Dune::RefinementImp for all the Implementation.
 * - Use namespace Dune::RefinementImp::HCube, namespace
 *   Dune::RefinementImp::Simplex, ... for each implementation.
 *
 * The complete \link VirtualRefinement VirtualRefinement\endlink stuff
 * is directly in namespace Dune.
 *
 * \subsection Layers Conceptual layers
 * <!--------------------------------->
 *
 * - <strong>Layer 0</strong> declares struct
 *   RefinementImp::Traits<topologyId, CoordType, coerceToId, dim>.
 *   It's member typedef Imp tells which %Refinement implementation to
 *   use for a given topologyId (and CoordType).  It is located in
 *   refinementbase.cc.
 * - <strong>Layer 1</strong> defines
 *   RefinementImp::XXX::RefinementImp.  It implements the Refinements
 *   for each topologyId, coerceToId (and CoordType).  Also in this
 *   layer are the definitions of struct RefinementImp::Traits.  This
 *   layer is located in refinementXXX.cc.
 * - <strong>Layer 2</strong> puts it all together.  It defines class
 *   StaticRefinement<topologyId, CoordType, coerceToId, dim> by deriving
 *   from the corresponding RefinementImp.  It is located in
 *   refinementbase.cc.
 * - There is a dummy <strong>layer 2.5</strong> which simply includes
 *   all the refinementXXX.cc files.  It is located in refinement.cc.
 *
 * \link VirtualRefinement VirtualRefinement\endlink adds two more
 * layers to the ones defined here.
 */

// The interface (template<...> class StaticRefinement) is not included here
// since it derives from parts which I consider implementation.  Look
// into refinement/base.cc if the documentation is above is not enough.
#include "refinement/base.cc"

#include "refinement/hcube.cc"
#include "refinement/simplex.cc"
#include "refinement/hcubetriangulation.cc"
#include "refinement/prismtriangulation.cc"
#include "refinement/pyramidtriangulation.cc"

#endif // DUNE_GEOMETRY_REFINEMENT_HH


==> anc/xt-super/dune-geometry/dune/geometry/refinement/CMakeLists.txt <==
install(FILES
  base.cc
  hcube.cc
  hcubetriangulation.cc
  prismtriangulation.cc
  pyramidtriangulation.cc
  simplex.cc
  DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/geometry/refinement)


==> anc/xt-super/dune-geometry/dune/geometry/refinement/Makefile.am <==
refinementdir = $(includedir)/dune/geometry/refinement
refinement_HEADERS = \
	base.cc \
	hcube.cc \
	hcubetriangulation.cc \
	prismtriangulation.cc \
	pyramidtriangulation.cc \
	simplex.cc

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-geometry/dune/geometry/refinement/base.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GEOMETRY_REFINEMENT_BASE_CC
#define DUNE_GEOMETRY_REFINEMENT_BASE_CC

/*!
 * \file
 *
 * \brief This file contains the parts independent of a particular
 *        \ref Refinement implementation.
 */

#include <dune/geometry/type.hh>
#include <dune/geometry/genericgeometry/topologytypes.hh>

namespace Dune
{
  /*!
   * \addtogroup Refinement Refinement
   * \{
   */

  /*!
   * \brief This namespace contains the implementation of \ref
   *        Refinement.
   */
  namespace RefinementImp
  {
    // /////////////////////////////////
    //
    // Declaration of RefinementImp::Traits
    //

#ifdef DOXYGEN
    // This is just for Doxygen
    /*!
     * \brief Mapping from \a geometryType, \a CoordType and \a coerceTo
     *        to a particular \ref Refinement implementation.
     *
     * \tparam topologyId The topology id of the element to refine
     * \tparam CoordType  The C++ type of the coordinates
     * \tparam coerceToId The topologyId of the subelements
     * \tparam dimension  The dimension of the refinement.
     * \tparam Dummy      Dummy parameter which can be used for SFINAE, should
     *                    always be void.
     *
     * Each \ref Refinement implementation has to define one or more
     * specialisations of this struct to declare what it implements.
     * Template class Refinement uses this struct to know which
     * implementation it should inherit from.  Since non-type template
     * arguments of specializations may not involve template parameters, it is
     * often impossible to specify the specialization for all cases directly.
     * As the workaround, the template parameter \a Dummy can be used for
     * SFINAE with \a enable_if.
     *
     * Each specialisation should contain a single member typedef Imp,
     * e.g.:
     * \code
     * template<class CoordType>
     * struct Traits<sphereTopologyId, CoordType, GenericGeometry::CubeToplogy<2>::id, 2>
     * {
     *   typedef SquaringTheCircle::Refinement Imp;
     * };
     * \endcode
     */
    template<unsigned topologyId, class CoordType,
        unsigned coerceToId, int dimension, class Dummy = void>
    struct Traits
    {
      //! The implementation this specialisation maps to
      typedef SquaringTheCircle::Refinement Imp;
    };

#else // !DOXYGEN

    // Doxygen won't see this

    template<unsigned topologyId, class CoordType,
        unsigned coerceToId, int dimension, class = void>
    struct Traits;

#endif // !DOXYGEN
  } // namespace RefinementImp

  // ///////////////
  //
  //  Static Refinement
  //

  /*!
   * \brief Wrap each \ref Refinement implementation to get a
   *        consistent interface
   *
   * \tparam topologyId The topology id of the element to refine
   * \tparam CoordType  The C++ type of the coordinates
   * \tparam coerceToId The topology id of the subelements
   * \tparam dimension  The dimension of the refinement.
   */
  template<unsigned topologyId, class CoordType,
      unsigned coerceToId, int dimension_>
  class StaticRefinement
    : public RefinementImp::Traits<topologyId, CoordType,
          coerceToId, dimension_ >::Imp
  {
  public:
#ifdef DOXYGEN
    /*!
     * \brief The Codim struct inherited from the \ref Refinement implementation
     *
     * \tparam codimension There is a different struct Codim for each codimension
     */
    template<int codimension>
    struct Codim
    {
      /*!
       * \brief The SubEntityIterator for each codim
       *
       * This is \em some sort of type, not necessarily a typedef
       */
      typedef SubEntityIterator;
    };

    //! The VertexIterator of the Refinement
    typedef Codim<dimension>::SubEntityIterator VertexIterator;
    //! The ElementIterator of the Refinement
    typedef Codim<0>::SubEntityIterator ElementIterator;

    /*!
     * \brief The CoordVector of the Refinement
     *
     * This is always a typedef to a FieldVector
     */
    typedef CoordVector;

    /*!
     * \brief The IndexVector of the Refinement
     *
     * This is always a typedef to a FieldVector
     */
    typedef IndexVector;

    //! Get the number of Vertices
    static int nVertices(int level);
    //! Get a VertexIterator
    static VertexIterator vBegin(int level);
    //! Get a VertexIterator
    static VertexIterator vEnd(int level);

    //! Get the number of Elements
    static int nElements(int level);
    //! Get an ElementIterator
    static ElementIterator eBegin(int level);
    //! Get an ElementIterator
    static ElementIterator eEnd(int level);
#endif //DOXYGEN
    typedef typename RefinementImp::Traits< topologyId, CoordType, coerceToId, dimension_>::Imp RefinementImp;

    using RefinementImp::dimension;

    using RefinementImp::Codim;

    using typename RefinementImp::VertexIterator;
    using typename RefinementImp::CoordVector;

    using typename RefinementImp::ElementIterator;
    using typename RefinementImp::IndexVector;
  };

  /*! \} */

} // namespace Dune

#endif // DUNE_GEOMETRY_REFINEMENT_BASE_CC


==> anc/xt-super/dune-geometry/dune/geometry/refinement/hcube.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GEOMETRY_REFINEMENT_HCUBE_CC
#define DUNE_GEOMETRY_REFINEMENT_HCUBE_CC

/*!
 * \file
 * \brief This file contains the \ref Refinement implementation for
 *        hypercubes (quadrilaterals, hexahedrons, etc.).
 *
 * See \ref HCubeRefinement.
 */

/*!
 * \defgroup HCubeRefinement Refinement implementation for hypercubes
 *  \ingroup Refinement
 *
 * \section Iterators The Iterators
 * <!--=========================-->
 *
 * For the iterators we have to hack around a bit.  The problem is as
 * follows:
 * \code
 * template<int A>
 * class outer
 * {
 *   template<int B>
 *   class inner;
 * };
 * \endcode
 * C++ does not allow specialisation of the inner class when the outer
 * class is not specialized.
 *
 * So I had to create a baseclass for the iterators which is not inside
 * another class.  This base class can then be specialized, and the
 * real Iterator class inherits from it.  I gave it the somewhat clumsy
 * name RefinementSubEntityIteratorSpecial.
 */

#include <cassert>

#include <dune/common/fvector.hh>
#include <dune/common/iteratorfacades.hh>
#include <dune/common/power.hh>

#include <dune/geometry/referenceelements.hh>
#include <dune/geometry/axisalignedcubegeometry.hh>

#include "base.cc" // for RefinementTraits

namespace Dune
{
  namespace RefinementImp
  {
    /*!
     * \brief This namespace contains the \ref Refinement implementation
     * for hypercubes (GeometryType::cube).
     *
     * See \ref HCubeRefinement.
     */
    namespace HCube
    {
      /*!
       * \brief \ref Refinement implementation for hypercubes
       *
       * \param dimension_ Dimension of the refined hypercube
       * \param CoordType  Coordinate type of the refined hypercube
       *
       *  The interface is the same as for \ref Dune::StaticRefinement (apart
       * from the template parameters).
       */
      template<int dimension_, class CoordType>
      class RefinementImp
      {
      public:
        enum { dimension = dimension_ /*!< Know your own dimension \hideinitializer */ };
        //- Know yourself
        typedef RefinementImp<dimension, CoordType> Refinement;

        template<int codimension>
        struct Codim;
        typedef typename Codim<dimension>::SubEntityIterator VertexIterator;
        typedef FieldVector<CoordType, dimension> CoordVector;
        typedef typename Codim<0>::SubEntityIterator ElementIterator;
        typedef FieldVector<int, (1<<dimension)> IndexVector;

        static int nVertices(int level);
        static VertexIterator vBegin(int level);
        static VertexIterator vEnd(int level);

        static int nElements(int level);
        static ElementIterator eBegin(int level);
        static ElementIterator eEnd(int level);
      };

      template<int dimension, class CoordType>
      template<int codimension>
      struct RefinementImp<dimension, CoordType>::Codim
      {
        class SubEntityIterator;
        typedef Dune::AxisAlignedCubeGeometry<CoordType,dimension-codimension,dimension> Geometry;
      };

      template<int dimension, class CoordType>
      int
      RefinementImp<dimension, CoordType>::
      nVertices(int level)
      {
        // return (2^level + 1)^dim
        return Power<dimension>::eval((1<<level)+1);
      }

      template<int dimension, class CoordType>
      typename RefinementImp<dimension, CoordType>::VertexIterator
      RefinementImp<dimension, CoordType>::
      vBegin(int level)
      {
        return VertexIterator(0,level);
      }

      template<int dimension, class CoordType>
      typename RefinementImp<dimension, CoordType>::VertexIterator
      RefinementImp<dimension, CoordType>::
      vEnd(int level)
      {
        return VertexIterator(nVertices(level),level);
      }

      template<int dimension, class CoordType>
      int
      RefinementImp<dimension, CoordType>::
      nElements(int level)
      {
        // return (2^level)^dim
        return 1<<(level*dimension);
      }

      template<int dimension, class CoordType>
      typename RefinementImp<dimension, CoordType>::ElementIterator
      RefinementImp<dimension, CoordType>::
      eBegin(int level)
      {
        return ElementIterator(0,level);
      }

      template<int dimension, class CoordType>
      typename RefinementImp<dimension, CoordType>::ElementIterator
      RefinementImp<dimension, CoordType>::
      eEnd(int level)
      {
        return ElementIterator(nElements(level),level);
      }

      //
      // The iterators
      //

#ifdef DOXYGEN
      /*!
       * \brief SubEntityIterator base class for hypercube refinement
       *
       * \tparam dimension   Dimension of the refined element
       * \tparam CoordType   Coordinate type of the refined element
       * \tparam codimension Codimension of the iterator
       *
       * This is the base class for SubEntityIterators.  We have to use
       * this construct because RefinementImp<...>::%codim<...> cannot
       * be specialized without first specializing RefinementImp.
       */
      template<int dimension, class CoordType, int codimension>
      class RefinementSubEntityIteratorSpecial {};
#else //!DOXYGEN
      template<int dimension, class CoordType, int codimension>
      class RefinementSubEntityIteratorSpecial;
#endif //DOXYGEN

      // for vertices

      template<int dimension, class CoordType>
      class RefinementSubEntityIteratorSpecial<dimension, CoordType, dimension>
      {
      public:
        typedef RefinementImp<dimension, CoordType> Refinement;
        typedef typename Refinement::template Codim<dimension>::SubEntityIterator Common;
        typedef typename Refinement::CoordVector CoordVector;

        CoordVector coords() const;

      private:
        const Common & asCommon() const
        {
          return *static_cast<const Common*>(this);
        }
      };

      template<int dimension, class CoordType>
      typename RefinementSubEntityIteratorSpecial<dimension, CoordType, dimension>::CoordVector
      RefinementSubEntityIteratorSpecial<dimension, CoordType, dimension>::
      coords() const
      {
        array<unsigned int, dimension> v(asCommon().vertexCoord());
        CoordVector c;
        for (int d = 0; d < dimension; d++)
        {
          c[d] = v[d]*1.0 / (1 << asCommon()._level);
        }
        return c;
      }

      // for elements

      template<int dimension, class CoordType>
      class RefinementSubEntityIteratorSpecial<dimension, CoordType, 0>
      {
      public:
        typedef RefinementImp<dimension, CoordType> Refinement;
        typedef typename Refinement::template Codim<0>::SubEntityIterator Common;
        typedef typename Refinement::IndexVector IndexVector;
        typedef typename Refinement::CoordVector CoordVector;

        IndexVector vertexIndices() const;
        CoordVector coords() const;

      private:
        const Common & asCommon() const
        {
          return *static_cast<const Common*>(this);
        }
      };

      template<int dimension, class CoordType>
      typename RefinementSubEntityIteratorSpecial<dimension, CoordType, 0>::IndexVector
      RefinementSubEntityIteratorSpecial<dimension, CoordType, 0>::
      vertexIndices() const
      {
        enum { nIndices = (1 << dimension) };

        // cell index tuple
        array<unsigned int, dimension> e(asCommon().cellCoord());

        // vertices
        IndexVector vec;
        array<unsigned int, dimension> v;
        for(int i = 0; i < nIndices; ++i)
        {
          for (int d = 0; d < dimension; d++)
          {
            v[d] = e[d];
            if (i & (1 << d))
              v[d]++;
          }
          // compute vertex index tuple from cell tuple
          vec[nIndices-1-i] = asCommon().vertexIdx(v);
        }
        return vec;
      }

      template<int dimension, class CoordType>
      typename RefinementSubEntityIteratorSpecial<dimension, CoordType, 0>::CoordVector
      RefinementSubEntityIteratorSpecial<dimension, CoordType, 0>::
      coords() const
      {
        array<unsigned int, dimension> v(asCommon().cellCoord());
        CoordVector c;
        for (int d=0; d<dimension; d++)
        {
          c[d] = (v[d]*1.0 + 0.5) / (1<<asCommon()._level);
        }
        return c;
      }

      // common
      template<int dimension, class CoordType>
      template<int codimension>
      class RefinementImp<dimension, CoordType>::Codim<codimension>::SubEntityIterator
        : public ForwardIteratorFacade<typename RefinementImp<dimension,
                  CoordType>::template Codim<codimension>::SubEntityIterator, int>,
          public RefinementSubEntityIteratorSpecial<dimension, CoordType, codimension>
      {
      public:
        typedef RefinementImp<dimension, CoordType> Refinement;
        typedef typename Refinement::template Codim<codimension>::SubEntityIterator This;

        SubEntityIterator(unsigned int index, unsigned int level);

        bool equals(const This &other) const;
        void increment();

        int index() const;
        Geometry geometry () const;
      private:
        friend class RefinementSubEntityIteratorSpecial<dimension, CoordType, codimension>;
        unsigned int _index;
        unsigned int _level;

        array<unsigned int, dimension>
        cellCoord(unsigned int idx) const
        {
          return idx2coord(idx, 1<<_level);
        }

        array<unsigned int, dimension>
        vertexCoord(unsigned int idx) const
        {
          return idx2coord(idx, (1<<_level)+1);
        }

        array<unsigned int, dimension>
        cellCoord() const
        {
          return cellCoord(_index);
        }

        array<unsigned int, dimension>
        vertexCoord() const
        {
          return vertexCoord(_index);
        }

        array<unsigned int, dimension>
        idx2coord(unsigned int idx, unsigned int w) const
        {
          array<unsigned int, dimension> c;
          for (unsigned int d = 0; d < dimension; d++)
          {
            c[d] = idx%w;
            idx = idx/w;
          }
          return c;
        }

        unsigned int
        coord2idx(array<unsigned int, dimension> c, unsigned int w) const
        {
          unsigned int i = 0;
          for (unsigned int d = dimension; d > 0; d--)
          {
            i *= w;
            i += c[d-1];
          }
          return i;
        }

        unsigned int
        vertexIdx(array<unsigned int, dimension> c) const
        {
          return coord2idx(c, (1<<_level)+1);
        }
      };

#ifndef DOXYGEN
      template<int dimension, class CoordType>
      template<int codimension>
      RefinementImp<dimension, CoordType>::Codim<codimension>::SubEntityIterator::
      SubEntityIterator(unsigned int index, unsigned int level)
        : _index(index), _level(level)
      {}

      template<int dimension, class CoordType>
      template<int codimension>
      bool
      RefinementImp<dimension, CoordType>::Codim<codimension>::SubEntityIterator::
      equals(const This &other) const
      {
        return ((_index == other._index) && (_level == other._level));
      }

      template<int dimension, class CoordType>
      template<int codimension>
      void
      RefinementImp<dimension, CoordType>::Codim<codimension>::SubEntityIterator::
      increment()
      {
        ++_index;
      }

      template<int dimension, class CoordType>
      template<int codimension>
      int
      RefinementImp<dimension, CoordType>::Codim<codimension>::SubEntityIterator::
      index() const
      {
        return _index;
      }

      template<int dimension, class CoordType>
      template<int codimension>
      typename RefinementImp<dimension, CoordType>::template Codim<codimension>::Geometry
      RefinementImp<dimension, CoordType>::Codim<codimension>::SubEntityIterator::geometry () const
      {
        array<unsigned int,dimension> intCoords = idx2coord(_index,1<<_level);

        Dune::FieldVector<CoordType,dimension> lower;
        Dune::FieldVector<CoordType,dimension> upper;

        assert(codimension == 0 or codimension == dimension);

        if (codimension == 0) {
          for (size_t j = 0; j < dimension; j++)
          {
            lower[j] = double(intCoords[j])     / double(1<<_level);
            upper[j] = double(intCoords[j] + 1) / double(1<<_level);
          }
        } else {
          for (size_t j = 0; j < dimension; j++)
            lower[j] = upper[j] = double(intCoords[j])     / double(1<<_level);
        }

        return typename RefinementImp<dimension,
            CoordType>::template Codim<codimension>::Geometry(lower,upper);
      }

#endif // DOXYGEN

    } // namespace HCube

    // ///////////////////////
    //
    // The refinement traits
    //

#ifndef DOXYGEN
    template<unsigned topologyId, class CoordType, unsigned coerceToId,
        int dim>
    struct Traits<
        topologyId, CoordType, coerceToId, dim,
        typename enable_if<
            (dim >= 2 &&
             (GenericGeometry::CubeTopology<dim>::type::id >> 1) ==
             (topologyId >> 1) &&
             (GenericGeometry::CubeTopology<dim>::type::id >> 1) ==
             (coerceToId >> 1)
            )>::type
        >
    {
      typedef HCube::RefinementImp<dim, CoordType> Imp;
    };
#endif

  } // namespace RefinementImp

} // namespace Dune

#endif // DUNE_GEOMETRY_REFINEMENT_HCUBE_CC


==> anc/xt-super/dune-geometry/dune/geometry/refinement/hcubetriangulation.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GEOMETRY_REFINEMENT_HCUBETRIANGULATION_CC
#define DUNE_GEOMETRY_REFINEMENT_HCUBETRIANGULATION_CC

/*!
 * \file
 * \brief This file contains the \ref Refinement implementation for
 *        triangulating hypercubes (quadrilateral -> triangle,
 *        hexahedron -> tetrahedron)
 *
 * See \ref HCubeTriangulation.
 */

/*!
 * \defgroup HCubeTriangulation Refinement implementation for triangulating hypercubes
 * \ingroup Refinement
 *
 * Most stuff here is explained in \ref SimplexRefinement.
 *
 * We simply triangulate the hypercube into Kuhn simplices, and than
 * use the \ref SimplexRefinement to do the refinement.
 *
 * We explicitly use some of the utilities from the \ref SimplexRefinement.
 */

#include <dune/common/array.hh>

#include <dune/geometry/genericgeometry/geometrytraits.hh>
#include <dune/geometry/genericgeometry/topologytypes.hh>
#include <dune/geometry/referenceelements.hh>

#include "base.cc"
#include "simplex.cc"

namespace Dune
{
  namespace RefinementImp
  {
    /*!
     * \brief This namespace contains the \ref Refinement
     *        implementation for triangulating hypercubes
     *        (GeometryType::cube -> GeometryType::simplex)
     *
     * See \ref HCubeTriangulation.
     */
    namespace HCubeTriangulation {

      // ////////////
      //
      //  Utilities
      //

      using Simplex::getPermutation;
      using Simplex::referenceToKuhn;

      // ////////////////////////////////////
      //
      //  Refine a hypercube with simplices
      //

      // forward declaration of the iterator base
      template<int dimension, class CoordType, int codimension>
      class RefinementIteratorSpecial;

      template<int dimension_, class CoordType>
      class RefinementImp
      {
      public:
        enum { dimension = dimension_ };

        typedef CoordType ctype;
        enum { dimensionworld = dimension };

        template<int codimension>
        struct Codim;
        typedef typename Codim<dimension>::SubEntityIterator VertexIterator;
        typedef FieldVector<CoordType, dimension> CoordVector;
        typedef typename Codim<0>::SubEntityIterator ElementIterator;
        typedef FieldVector<int, dimension+1> IndexVector;

        static int nVertices(int level);
        static VertexIterator vBegin(int level);
        static VertexIterator vEnd(int level);

        static int nElements(int level);
        static ElementIterator eBegin(int level);
        static ElementIterator eEnd(int level);
      private:
        friend class RefinementIteratorSpecial<dimension, CoordType, 0>;
        friend class RefinementIteratorSpecial<dimension, CoordType, dimension>;

        typedef Simplex::RefinementImp<dimension, CoordType> BackendRefinement;
      };

      template<int dimension, class CoordType>
      template<int codimension>
      struct RefinementImp<dimension, CoordType>::Codim
      {
        class SubEntityIterator;
        typedef Dune::MultiLinearGeometry<CoordType,dimension-codimension,dimension> Geometry;
      };

      template<int dimension, class CoordType>
      int
      RefinementImp<dimension, CoordType>::
      nVertices(int level)
      {
        return BackendRefinement::nVertices(level) * Factorial<dimension>::factorial;
      }

      template<int dimension, class CoordType>
      typename RefinementImp<dimension, CoordType>::VertexIterator
      RefinementImp<dimension, CoordType>::
      vBegin(int level)
      {
        return VertexIterator(level);
      }

      template<int dimension, class CoordType>
      typename RefinementImp<dimension, CoordType>::VertexIterator
      RefinementImp<dimension, CoordType>::
      vEnd(int level)
      {
        return VertexIterator(level, true);
      }

      template<int dimension, class CoordType>
      int
      RefinementImp<dimension, CoordType>::
      nElements(int level)
      {
        return BackendRefinement::nElements(level) * Factorial<dimension>::factorial;
      }

      template<int dimension, class CoordType>
      typename RefinementImp<dimension, CoordType>::ElementIterator
      RefinementImp<dimension, CoordType>::
      eBegin(int level)
      {
        return ElementIterator(level);
      }

      template<int dimension, class CoordType>
      typename RefinementImp<dimension, CoordType>::ElementIterator
      RefinementImp<dimension, CoordType>::
      eEnd(int level)
      {
        return ElementIterator(level, true);
      }

      // //////////////
      //
      // The iterator
      //

      // vertices
      template<int dimension, class CoordType>
      class RefinementIteratorSpecial<dimension, CoordType, dimension>
      {
      public:
        typedef RefinementImp<dimension, CoordType> Refinement;
        typedef typename Refinement::CoordVector CoordVector;
        typedef typename Refinement::template Codim<dimension>::Geometry Geometry;

        RefinementIteratorSpecial(int level, bool end = false);

        void increment();

        CoordVector coords() const;

        Geometry geometry() const;

        int index() const;
      protected:
        typedef typename Refinement::BackendRefinement BackendRefinement;
        typedef typename BackendRefinement::template Codim<dimension>::SubEntityIterator BackendIterator;
        enum { nKuhnSimplices = Factorial<dimension>::factorial };

        int level;

        int kuhnIndex;
        BackendIterator backend;
        const BackendIterator backendEnd;
      };

      template<int dimension, class CoordType>
      RefinementIteratorSpecial<dimension, CoordType, dimension>::
      RefinementIteratorSpecial(int level_, bool end)
        : level(level_), kuhnIndex(0),
          backend(BackendRefinement::vBegin(level)),
          backendEnd(BackendRefinement::vEnd(level))
      {
        if (end)
          kuhnIndex = nKuhnSimplices;
      }

      template<int dimension, class CoordType>
      void
      RefinementIteratorSpecial<dimension, CoordType, dimension>::
      increment()
      {
        ++backend;
        if (backend == backendEnd)
        {
          backend = BackendRefinement::vBegin(level);
          ++kuhnIndex;
        }
      }

      template<int dimension, class CoordType>
      typename RefinementIteratorSpecial<dimension, CoordType, dimension>::CoordVector
      RefinementIteratorSpecial<dimension, CoordType, dimension>::
      coords() const
      {
        return referenceToKuhn(backend.coords(), getPermutation<dimension>(kuhnIndex));
      }

      template<int dimension, class CoordType>
      typename RefinementIteratorSpecial<dimension, CoordType, dimension>::Geometry
      RefinementIteratorSpecial<dimension, CoordType, dimension>::geometry () const
      {
        std::vector<CoordVector> corners(1);
        corners[0] = referenceToKuhn(backend.coords(), getPermutation<dimension>(kuhnIndex));
        return Geometry(GeometryType(0), corners);
      }

      template<int dimension, class CoordType>
      int
      RefinementIteratorSpecial<dimension, CoordType, dimension>::
      index() const
      {
        return kuhnIndex*BackendRefinement::nVertices(level) + backend.index();
      }

      // elements
      template<int dimension, class CoordType>
      class RefinementIteratorSpecial<dimension, CoordType, 0>
      {
      public:
        typedef RefinementImp<dimension, CoordType> Refinement;
        typedef typename Refinement::IndexVector IndexVector;
        typedef typename Refinement::CoordVector CoordVector;
        typedef typename Refinement::template Codim<0>::Geometry Geometry;

        RefinementIteratorSpecial(int level, bool end = false);
        RefinementIteratorSpecial(const RefinementIteratorSpecial<dimension, CoordType, 0> &other);

        void increment();

        IndexVector vertexIndices() const;
        int index() const;
        CoordVector coords() const;

        Geometry geometry() const;

      private:
        CoordVector global(const CoordVector &local) const;

      protected:
        typedef typename Refinement::BackendRefinement BackendRefinement;
        typedef typename BackendRefinement::template Codim<0>::SubEntityIterator BackendIterator;
        enum { nKuhnSimplices = Factorial<dimension>::factorial };

        int level;

        int kuhnIndex;
        BackendIterator backend;
        const BackendIterator backendEnd;
      };

      template<int dimension, class CoordType>
      RefinementIteratorSpecial<dimension, CoordType, 0>::
      RefinementIteratorSpecial(int level_, bool end)
        : level(level_), kuhnIndex(0),
          backend(BackendRefinement::eBegin(level)),
          backendEnd(BackendRefinement::eEnd(level))
      {
        if (end)
          kuhnIndex = nKuhnSimplices;
      }
      template<int dimension, class CoordType>
      RefinementIteratorSpecial<dimension, CoordType, 0>::
      RefinementIteratorSpecial(const RefinementIteratorSpecial<dimension, CoordType, 0> &other)
        : level(other.level), kuhnIndex(other.kuhnIndex),
          backend(other.backend),
          backendEnd(other.backendEnd)
      {}

      template<int dimension, class CoordType>
      void
      RefinementIteratorSpecial<dimension, CoordType, 0>::
      increment()
      {
        ++backend;
        if (backend == backendEnd)
        {
          backend = BackendRefinement::eBegin(level);
          ++kuhnIndex;
        }
      }

      template<int dimension, class CoordType>
      typename RefinementIteratorSpecial<dimension, CoordType, 0>::IndexVector
      RefinementIteratorSpecial<dimension, CoordType, 0>::
      vertexIndices() const
      {
        IndexVector indices = backend.vertexIndices();

        int base = kuhnIndex * BackendRefinement::nVertices(level);
        indices += base;

        return indices;
      }

      template<int dimension, class CoordType>
      int
      RefinementIteratorSpecial<dimension, CoordType, 0>::
      index() const
      {
        return kuhnIndex*BackendRefinement::nElements(level) + backend.index();
      }

      template<int dimension, class CoordType>
      typename RefinementIteratorSpecial<dimension, CoordType, 0>::CoordVector
      RefinementIteratorSpecial<dimension, CoordType, 0>::
      coords() const
      {
        return global(backend.coords());
      }

      template<int dimension, class CoordType>
      typename RefinementIteratorSpecial<dimension, CoordType, 0>::Geometry
      RefinementIteratorSpecial<dimension, CoordType, 0>::geometry () const
      {
        const typename BackendIterator::Geometry &bgeo =
          backend.geometry();
        std::vector<CoordVector> corners(dimension+1);
        for(int i = 0; i <= dimension; ++i)
          corners[i] = global(bgeo.corner(i));

        return Geometry(bgeo.type(), corners);
      }

      template<int dimension, class CoordType>
      typename RefinementIteratorSpecial<dimension, CoordType, 0>::CoordVector
      RefinementIteratorSpecial<dimension, CoordType, 0>::
      global(const CoordVector &local) const
      {
        return referenceToKuhn(local, getPermutation<dimension>(kuhnIndex));
      }

      // common
      template<int dimension, class CoordType>
      template<int codimension>
      class RefinementImp<dimension, CoordType>::Codim<codimension>::SubEntityIterator
        : public ForwardIteratorFacade<typename RefinementImp<dimension, CoordType>::template Codim<codimension>::SubEntityIterator, int>,
          public RefinementIteratorSpecial<dimension, CoordType, codimension>
      {
      public:
        typedef RefinementImp<dimension, CoordType> Refinement;
        typedef SubEntityIterator This;

        SubEntityIterator(int level, bool end = false);

        bool equals(const This &other) const;
      protected:
        using RefinementIteratorSpecial<dimension, CoordType, codimension>::kuhnIndex;
        using RefinementIteratorSpecial<dimension, CoordType, codimension>::backend;
      };

#ifndef DOXYGEN
      template<int dimension, class CoordType>
      template<int codimension>
      RefinementImp<dimension, CoordType>::Codim<codimension>::SubEntityIterator::
      SubEntityIterator(int level, bool end)
        : RefinementIteratorSpecial<dimension, CoordType, codimension>(level, end)
      {}

      template<int dimension, class CoordType>
      template<int codimension>
      bool
      RefinementImp<dimension, CoordType>::Codim<codimension>::SubEntityIterator::
      equals(const This &other) const
      { return kuhnIndex == other.kuhnIndex && backend == other.backend; }

#endif // DOXYGEN

    } // namespace HCubeTriangulation
  } // namespace RefinementImp

  namespace RefinementImp
  {
    // ///////////////////////
    //
    // The refinement traits
    //

#ifndef DOXYGEN
    template<unsigned topologyId, class CoordType, unsigned coerceToId,
        int dim>
    struct Traits<
        topologyId, CoordType, coerceToId, dim,
        typename enable_if<
            (dim >= 2 &&
             (GenericGeometry::CubeTopology<dim>::type::id >> 1) ==
             (topologyId >> 1) &&
             (GenericGeometry::SimplexTopology<dim>::type::id >> 1) ==
             (coerceToId >> 1)
            )>::type
        >
    {
      typedef HCubeTriangulation::RefinementImp<dim, CoordType> Imp;
    };
#endif

  } // namespace RefinementImp
} // namespace Dune

#endif // DUNE_GEOMETRY_REFINEMENT_HCUBETRIANGULATION_CC


==> anc/xt-super/dune-geometry/dune/geometry/refinement/prismtriangulation.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GEOMETRY_REFINEMENT_PRISMTRIANGULATION_CC
#define DUNE_GEOMETRY_REFINEMENT_PRISMTRIANGULATION_CC

#include <dune/common/array.hh>
#include <dune/common/fvector.hh>
#include <dune/common/typetraits.hh>

#include <dune/geometry/genericgeometry/geometrytraits.hh>
#include <dune/geometry/genericgeometry/topologytypes.hh>
#include <dune/geometry/referenceelements.hh>

#include "base.cc"
#include "simplex.cc"

namespace Dune
{
  namespace RefinementImp
  {
    /*!
     * \brief This namespace contains the \ref Refinement
     *          implementation for triangulating prisms
     *          (GeometryType::prism -> GeometryType::simplex)
     */
    namespace PrismTriangulation
    {
      // ////////////
      //
      //  Utilities
      //

      using Simplex::getPermutation;
      using Simplex::referenceToKuhn;

      // ////////////////////////////////////
      //
      //  Refine a prism with simplices
      //

      // forward declaration of the iterator base
      template<int dimension, class CoordType, int codimension>
      class RefinementIteratorSpecial;
      /*
       * The permutations 0,2 and 3 of the Kuhn-decomposition of a cube into simplices form a prism.
       * The resulting prism is not oriented the same as the reference prism and so the Kuhn-coordinates
       * have to be transformed using the method below.
       */
      template<int dimension, class CoordType> FieldVector<CoordType, dimension>
      transformCoordinate(FieldVector<CoordType, dimension> point)
      {
        FieldVector<CoordType, dimension> transform;
        transform[0] = point[1];
        transform[1] = 1 - point[0];
        transform[2] = point[2];
        return transform;
      }

      /*!
       * \brief Implementation of the refinement of a prism into simplices.
       *
       * Note that the virtual vertices of two intersecting simplices might have copies, i.e.
       * by running over all vertices using the VertexIterator you might run over some twice.
       */
      template<int dimension_, class CoordType>
      class RefinementImp
      {
      public:
        enum {dimension = dimension_};

        typedef CoordType ctype;
        enum {dimensionworld = dimension};

        template<int codimension>
        struct Codim;
        typedef typename Codim<dimension>::SubEntityIterator VertexIterator;
        typedef FieldVector<CoordType, dimension> CoordVector;
        typedef typename Codim<0>::SubEntityIterator ElementIterator;
        typedef FieldVector<int, dimension+1> IndexVector;

        static int nVertices(int level);
        static VertexIterator vBegin(int level);
        static VertexIterator vEnd(int level);

        static int nElements(int level);
        static ElementIterator eBegin(int level);
        static ElementIterator eEnd(int level);

      private:
        friend class RefinementIteratorSpecial<dimension, CoordType, 0>;
        friend class RefinementIteratorSpecial<dimension, CoordType, dimension>;

        typedef Simplex::RefinementImp<dimension, CoordType> BackendRefinement;
      };

      template<int dimension, class CoordType>
      template<int codimension>
      struct RefinementImp<dimension, CoordType>::Codim
      {
        class SubEntityIterator;
        typedef Dune::MultiLinearGeometry<CoordType,dimension-codimension,dimension> Geometry;
      };

      template<int dimension, class CoordType>
      int
      RefinementImp<dimension, CoordType>::
      nVertices(int level)
      {
        return BackendRefinement::nVertices(level) * 3;
      }

      template<int dimension, class CoordType>
      typename RefinementImp<dimension, CoordType>::VertexIterator
      RefinementImp<dimension, CoordType>::
      vBegin(int level)
      {
        return VertexIterator(level);
      }

      template<int dimension, class CoordType>
      typename RefinementImp<dimension, CoordType>::VertexIterator
      RefinementImp<dimension, CoordType>::
      vEnd(int level)
      {
        return VertexIterator(level, true);
      }

      template<int dimension, class CoordType>
      int
      RefinementImp<dimension, CoordType>::
      nElements(int level)
      {
        return BackendRefinement::nElements(level) * 3;
      }

      template<int dimension, class CoordType>
      typename RefinementImp<dimension, CoordType>::ElementIterator
      RefinementImp<dimension, CoordType>::
      eBegin(int level)
      {
        return ElementIterator(level);
      }

      template<int dimension, class CoordType>
      typename RefinementImp<dimension, CoordType>::ElementIterator
      RefinementImp<dimension, CoordType>::
      eEnd(int level)
      {
        return ElementIterator(level, true);
      }

      // //////////////
      //
      // The iterator
      //

      // vertices
      template<int dimension, class CoordType>
      class RefinementIteratorSpecial<dimension, CoordType, dimension>
      {
      public:
        typedef RefinementImp<dimension, CoordType> Refinement;
        typedef typename Refinement::CoordVector CoordVector;
        typedef typename Refinement::template Codim<dimension>::Geometry Geometry;

        RefinementIteratorSpecial(int level, bool end = false);

        void increment();

        CoordVector coords() const;
        Geometry geometry () const;

        int index() const;
      protected:
        typedef typename Refinement::BackendRefinement BackendRefinement;
        typedef typename BackendRefinement::template Codim<dimension>::SubEntityIterator BackendIterator;
        enum { nKuhnSimplices = 3 };

        int level;

        int kuhnIndex;
        BackendIterator backend;
        const BackendIterator backendEnd;
      };

      template<int dimension, class CoordType>
      RefinementIteratorSpecial<dimension, CoordType, dimension>::
      RefinementIteratorSpecial(int level_, bool end)
        : level(level_), kuhnIndex(0),
          backend(BackendRefinement::vBegin(level)),
          backendEnd(BackendRefinement::vEnd(level))
      {
        if (end)
          kuhnIndex = nKuhnSimplices;
      }

      template<int dimension, class CoordType>
      void
      RefinementIteratorSpecial<dimension, CoordType, dimension>::
      increment()
      {
        ++backend;
        if (backend == backendEnd)
        {
          backend = BackendRefinement::vBegin(level);
          ++kuhnIndex;
        }
      }

      template<int dimension, class CoordType>
      typename RefinementIteratorSpecial<dimension, CoordType, dimension>::CoordVector
      RefinementIteratorSpecial<dimension, CoordType, dimension>::
      coords() const
      {
        // while the kuhnIndex runs from 0,1,2 the actual permutations we need are 0,2,3
        return transformCoordinate(referenceToKuhn(backend.coords(),
                                                   getPermutation<dimension>((kuhnIndex + 2) % 4)));
      }

      template<int dimension, class CoordType>
      typename RefinementIteratorSpecial<dimension, CoordType, dimension>::Geometry
      RefinementIteratorSpecial<dimension, CoordType, dimension>::geometry () const
      {
        std::vector<CoordVector> corners(1);
        corners[0] = transformCoordinate(referenceToKuhn(backend.coords(),
                                                         getPermutation<dimension>((kuhnIndex + 2) % 4)));
        return Geometry(GeometryType(0), corners);
      }

      template<int dimension, class CoordType>
      int
      RefinementIteratorSpecial<dimension, CoordType, dimension>::
      index() const
      {
        return kuhnIndex*BackendRefinement::nVertices(level) + backend.index();
      }

      // elements
      template<int dimension, class CoordType>
      class RefinementIteratorSpecial<dimension, CoordType, 0>
      {
      public:
        typedef RefinementImp<dimension, CoordType> Refinement;
        typedef typename Refinement::IndexVector IndexVector;
        typedef typename Refinement::CoordVector CoordVector;
        typedef typename Refinement::template Codim<0>::Geometry Geometry;

        RefinementIteratorSpecial(int level, bool end = false);

        void increment();

        IndexVector vertexIndices() const;
        int index() const;
        CoordVector coords() const;

        Geometry geometry () const;

      private:
        CoordVector global(const CoordVector &local) const;

      protected:
        typedef typename Refinement::BackendRefinement BackendRefinement;
        typedef typename BackendRefinement::template Codim<0>::SubEntityIterator BackendIterator;
        enum { nKuhnSimplices = 3};

        int level;

        int kuhnIndex;
        BackendIterator backend;
        const BackendIterator backendEnd;
      };

      template<int dimension, class CoordType>
      RefinementIteratorSpecial<dimension, CoordType, 0>::
      RefinementIteratorSpecial(int level_, bool end)
        : level(level_), kuhnIndex(0),
          backend(BackendRefinement::eBegin(level)),
          backendEnd(BackendRefinement::eEnd(level))
      {
        if (end)
          kuhnIndex = nKuhnSimplices;
      }

      template<int dimension, class CoordType>
      void
      RefinementIteratorSpecial<dimension, CoordType, 0>::
      increment()
      {
        ++backend;
        if (backend == backendEnd)
        {
          backend = BackendRefinement::eBegin(level);
          ++kuhnIndex;
        }
      }

      template<int dimension, class CoordType>
      typename RefinementIteratorSpecial<dimension, CoordType, 0>::IndexVector
      RefinementIteratorSpecial<dimension, CoordType, 0>::
      vertexIndices() const
      {
        IndexVector indices = backend.vertexIndices();

        int base = kuhnIndex * BackendRefinement::nVertices(level);
        indices += base;

        return indices;
      }

      template<int dimension, class CoordType>
      int
      RefinementIteratorSpecial<dimension, CoordType, 0>::
      index() const
      {
        return kuhnIndex*BackendRefinement::nElements(level) + backend.index();
      }

      template<int dimension, class CoordType>
      typename RefinementIteratorSpecial<dimension, CoordType, 0>::CoordVector
      RefinementIteratorSpecial<dimension, CoordType, 0>::
      coords() const
      {
        return global(backend.coords());
      }

      template<int dimension, class CoordType>
      typename RefinementIteratorSpecial<dimension, CoordType, 0>::Geometry
      RefinementIteratorSpecial<dimension, CoordType, 0>::geometry () const
      {
        const typename BackendIterator::Geometry &bgeo =
          backend.geometry();
        std::vector<CoordVector> corners(dimension+1);
        for(int i = 0; i <= dimension; ++i)
          corners[i] = global(bgeo.corner(i));

        return Geometry(bgeo.type(), corners);
      }

      template<int dimension, class CoordType>
      typename RefinementIteratorSpecial<dimension, CoordType, 0>::CoordVector
      RefinementIteratorSpecial<dimension, CoordType, 0>::
      global(const CoordVector &local) const
      {
        // while the kuhnIndex runs from 0,1,2 the actual permutations we need are 0,2,3
        return transformCoordinate(referenceToKuhn(local, getPermutation<dimension>((kuhnIndex+2)%4)));
      }

      // common
      template<int dimension, class CoordType>
      template<int codimension>
      class RefinementImp<dimension, CoordType>::Codim<codimension>::SubEntityIterator
        : public ForwardIteratorFacade<typename RefinementImp<dimension, CoordType>::template Codim<codimension>::SubEntityIterator, int>,
          public RefinementIteratorSpecial<dimension, CoordType, codimension>
      {
      public:
        typedef RefinementImp<dimension, CoordType> Refinement;
        typedef SubEntityIterator This;

        SubEntityIterator(int level, bool end = false);

        bool equals(const This &other) const;
      protected:
        using RefinementIteratorSpecial<dimension, CoordType, codimension>::kuhnIndex;
        using RefinementIteratorSpecial<dimension, CoordType, codimension>::backend;
      };

#ifndef DOXYGEN
      template<int dimension, class CoordType>
      template<int codimension>
      RefinementImp<dimension, CoordType>::Codim<codimension>::SubEntityIterator::
      SubEntityIterator(int level, bool end)
        : RefinementIteratorSpecial<dimension, CoordType, codimension>(level, end)
      {}

      template<int dimension, class CoordType>
      template<int codimension>
      bool
      RefinementImp<dimension, CoordType>::Codim<codimension>::SubEntityIterator::
      equals(const This &other) const
      {
        return ((kuhnIndex == other.kuhnIndex) && (backend == other.backend));
      }
#endif

    } // namespace PrismTriangulation
  } // namespace RefinementImp

  namespace RefinementImp
  {
    // ///////////////////////
    //
    // The refinement traits
    //

#ifndef DOXYGEN
    template<unsigned topologyId, class CoordType, unsigned coerceToId>
    struct Traits<
        topologyId, CoordType, coerceToId, 3,
        typename enable_if<
            (GenericGeometry::PrismTopology<3>::type::id >> 1) ==
            (topologyId >> 1) &&
            (GenericGeometry::SimplexTopology<3>::type::id >> 1) ==
            (coerceToId >> 1)
            >::type>
    {
      typedef PrismTriangulation::RefinementImp<3, CoordType> Imp;
    };
#endif

  } // namespace RefinementImp
} // namespace Dune

#endif // DUNE_GEOMETRY_REFINEMENT_PRISMTRIANGULATION_CC


==> anc/xt-super/dune-geometry/dune/geometry/refinement/pyramidtriangulation.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GEOMETRY_REFINEMENT_PYRAMIDTRIANGULATION_CC
#define DUNE_GEOMETRY_REFINEMENT_PYRAMIDTRIANGULATION_CC

#include <dune/common/array.hh>
#include <dune/common/fvector.hh>
#include <dune/common/typetraits.hh>

#include <dune/geometry/genericgeometry/geometrytraits.hh>
#include <dune/geometry/genericgeometry/topologytypes.hh>
#include <dune/geometry/referenceelements.hh>
#include <dune/geometry/type.hh>

#include "base.cc"
#include "simplex.cc"

namespace Dune
{
  namespace RefinementImp
  {
    /*!
     * \brief This namespace contains the \ref Refinement
     * implementation for triangulating pyramids
     * (GeometryType::pyramid -> GeometryType::simplex)
     */
    namespace PyramidTriangulation
    {
      // ////////////
      //
      //  Utilities
      //

      using Simplex::getPermutation;
      using Simplex::referenceToKuhn;

      // ////////////////////////////////////
      //
      //  Refine a pyramid with simplices
      //

      // forward declaration of the iterator base
      template<int dimension, class CoordType, int codimension>
      class RefinementIteratorSpecial;

      /*
       * The permutations 0 and 1 of the Kuhn-decomposition of a cube into simplices form a pyramid.
       * The resulting pyramid is not oriented the same as the reference pyramid and so the Kuhn-coordinates
       * have to be transformed using the method below.
       */
      template<int dimension, class CoordType> FieldVector<CoordType, dimension>
      transformCoordinate(/*! Point to transform */ FieldVector<CoordType, dimension> point)
      {
        FieldVector<CoordType, dimension> transform;
        transform[0]=1-point[0];
        transform[1]=1-point[1];
        transform[2]=point[2];
        return transform;
      }

      /*!
       * \brief Implementation of the refinement of a pyramid into simplices.
       *
       * Note that the virtual vertices of two intersecting simplices might have copies, i.e.
       * by running over all vertices using the VertexIterator you might run over some twice.
       */
      template<int dimension_, class CoordType>
      class RefinementImp
      {
      public:
        enum {dimension = dimension_};

        typedef CoordType ctype;
        enum {dimensionworld = dimension};

        template<int codimension>
        struct Codim;
        typedef typename Codim<dimension>::SubEntityIterator VertexIterator;
        typedef FieldVector<CoordType, dimension> CoordVector;
        typedef typename Codim<0>::SubEntityIterator ElementIterator;
        typedef FieldVector<int, dimension+1> IndexVector;

        static int nVertices(int level);
        static VertexIterator vBegin(int level);
        static VertexIterator vEnd(int level);

        static int nElements(int level);
        static ElementIterator eBegin(int level);
        static ElementIterator eEnd(int level);

      private:
        friend class RefinementIteratorSpecial<dimension, CoordType, 0>;
        friend class RefinementIteratorSpecial<dimension, CoordType, dimension>;

        typedef Simplex::RefinementImp<dimension, CoordType> BackendRefinement;

        enum { nKuhnSimplices = 2 };
      };

      template<int dimension, class CoordType>
      template<int codimension>
      struct RefinementImp<dimension, CoordType>::Codim
      {
        class SubEntityIterator;
        typedef Dune::MultiLinearGeometry<CoordType,dimension-codimension,dimension> Geometry;
      };

      template<int dimension, class CoordType>
      int
      RefinementImp<dimension, CoordType>::
      nVertices(int level)
      {
        return BackendRefinement::nVertices(level) * nKuhnSimplices;
      }

      template<int dimension, class CoordType>
      typename RefinementImp<dimension, CoordType>::VertexIterator
      RefinementImp<dimension, CoordType>::
      vBegin(int level)
      {
        return VertexIterator(level);
      }

      template<int dimension, class CoordType>
      typename RefinementImp<dimension, CoordType>::VertexIterator
      RefinementImp<dimension, CoordType>::
      vEnd(int level)
      {
        return VertexIterator(level, true);
      }

      template<int dimension, class CoordType>
      int
      RefinementImp<dimension, CoordType>::
      nElements(int level)
      {
        return BackendRefinement::nElements(level) * nKuhnSimplices;
      }

      template<int dimension, class CoordType>
      typename RefinementImp<dimension, CoordType>::ElementIterator
      RefinementImp<dimension, CoordType>::
      eBegin(int level)
      {
        return ElementIterator(level);
      }

      template<int dimension, class CoordType>
      typename RefinementImp<dimension, CoordType>::ElementIterator
      RefinementImp<dimension, CoordType>::
      eEnd(int level)
      {
        return ElementIterator(level, true);
      }

      // //////////////
      //
      // The iterator
      //

      // vertices
      template<int dimension, class CoordType>
      class RefinementIteratorSpecial<dimension, CoordType, dimension>
      {
      public:
        typedef RefinementImp<dimension, CoordType> Refinement;
        typedef typename Refinement::CoordVector CoordVector;
        typedef typename Refinement::template Codim<dimension>::Geometry Geometry;

        RefinementIteratorSpecial(int level, bool end = false);

        void increment();

        CoordVector coords() const;

        Geometry geometry() const;

        int index() const;
      protected:
        typedef typename Refinement::BackendRefinement BackendRefinement;
        typedef typename BackendRefinement::template Codim<dimension>::SubEntityIterator BackendIterator;
        enum { nKuhnSimplices = 2 };

        int level;

        int kuhnIndex;
        BackendIterator backend;
        const BackendIterator backendEnd;
      };

      template<int dimension, class CoordType>
      RefinementIteratorSpecial<dimension, CoordType, dimension>::
      RefinementIteratorSpecial(int level_, bool end)
        : level(level_), kuhnIndex(0),
          backend(BackendRefinement::vBegin(level)),
          backendEnd(BackendRefinement::vEnd(level))
      {
        if (end)
          kuhnIndex = nKuhnSimplices;
      }

      template<int dimension, class CoordType>
      void
      RefinementIteratorSpecial<dimension, CoordType, dimension>::
      increment()
      {
        ++backend;
        if(backend == backendEnd)
        {
          backend = BackendRefinement::vBegin(level);
          ++kuhnIndex;
        }
      }

      template<int dimension, class CoordType>
      typename RefinementIteratorSpecial<dimension, CoordType, dimension>::CoordVector
      RefinementIteratorSpecial<dimension, CoordType, dimension>::
      coords() const
      {
        return transformCoordinate(referenceToKuhn(backend.coords(),
                                                   getPermutation<dimension>(kuhnIndex)));
      }

      template<int dimension, class CoordType>
      typename RefinementIteratorSpecial<dimension, CoordType, dimension>::Geometry
      RefinementIteratorSpecial<dimension, CoordType, dimension>::geometry () const
      {
        std::vector<CoordVector> corners(1);
        corners[0] = referenceToKuhn(backend.coords(), getPermutation<dimension>(kuhnIndex));
        return Geometry(GeometryType(0), corners);
      }

      template<int dimension, class CoordType>
      int
      RefinementIteratorSpecial<dimension, CoordType, dimension>::
      index() const
      {
        return kuhnIndex*BackendRefinement::nVertices(level) + backend.index();
      }

      // elements
      template<int dimension, class CoordType>
      class RefinementIteratorSpecial<dimension, CoordType, 0>
      {
      public:
        typedef RefinementImp<dimension, CoordType> Refinement;
        typedef typename Refinement::IndexVector IndexVector;
        typedef typename Refinement::CoordVector CoordVector;
        typedef typename Refinement::template Codim<0>::Geometry Geometry;

        RefinementIteratorSpecial(int level, bool end = false);

        void increment();

        IndexVector vertexIndices() const;
        int index() const;
        CoordVector coords() const;

        Geometry geometry() const;

      private:
        CoordVector global(const CoordVector &local) const;

      protected:
        typedef typename Refinement::BackendRefinement BackendRefinement;
        typedef typename BackendRefinement::template Codim<0>::SubEntityIterator BackendIterator;
        enum { nKuhnSimplices = 2};

        int level;

        int kuhnIndex;
        BackendIterator backend;
        const BackendIterator backendEnd;
      };

      template<int dimension, class CoordType>
      RefinementIteratorSpecial<dimension, CoordType, 0>::
      RefinementIteratorSpecial(int level_, bool end)
        : level(level_), kuhnIndex(0),
          backend(BackendRefinement::eBegin(level)),
          backendEnd(BackendRefinement::eEnd(level))
      {
        if (end)
          kuhnIndex = nKuhnSimplices;
      }

      template<int dimension, class CoordType>
      void
      RefinementIteratorSpecial<dimension, CoordType, 0>::
      increment()
      {
        ++backend;
        if (backend == backendEnd)
        {
          backend = BackendRefinement::eBegin(level);
          ++kuhnIndex;
        }
      }

      template<int dimension, class CoordType>
      typename RefinementIteratorSpecial<dimension, CoordType, 0>::IndexVector
      RefinementIteratorSpecial<dimension, CoordType, 0>::
      vertexIndices() const
      {
        IndexVector indices = backend.vertexIndices();

        int base = kuhnIndex * BackendRefinement::nVertices(level);
        indices += base;

        return indices;
      }

      template<int dimension, class CoordType>
      int
      RefinementIteratorSpecial<dimension, CoordType, 0>::
      index() const
      {
        return kuhnIndex*BackendRefinement::nElements(level) + backend.index();
      }

      template<int dimension, class CoordType>
      typename RefinementIteratorSpecial<dimension, CoordType, 0>::CoordVector
      RefinementIteratorSpecial<dimension, CoordType, 0>::
      coords() const
      {
        return global(backend.coords());
      }

      template<int dimension, class CoordType>
      typename RefinementIteratorSpecial<dimension, CoordType, 0>::Geometry
      RefinementIteratorSpecial<dimension, CoordType, 0>::
      geometry() const
      {
        const typename BackendIterator::Geometry &
        bgeo = backend.geometry();
        std::vector<CoordVector> corners(dimension+1);
        for(int i = 0; i <= dimension; ++i)
          corners[i] = global(bgeo.corner(i));

        return Geometry(bgeo.type(), corners);
      }

      template<int dimension, class CoordType>
      typename RefinementIteratorSpecial<dimension, CoordType, 0>::
      CoordVector
      RefinementIteratorSpecial<dimension, CoordType, 0>::
      global(const CoordVector &local) const
      {
        return transformCoordinate(referenceToKuhn(local,
                                                   getPermutation<dimension>(kuhnIndex)));
      }

      // common
      template<int dimension, class CoordType>
      template<int codimension>
      class RefinementImp<dimension, CoordType>::Codim<codimension>::SubEntityIterator
        : public ForwardIteratorFacade<typename RefinementImp<dimension, CoordType>::template Codim<codimension>::SubEntityIterator, int>,
          public RefinementIteratorSpecial<dimension, CoordType, codimension>
      {
      public:
        typedef RefinementImp<dimension, CoordType> Refinement;
        typedef SubEntityIterator This;

        SubEntityIterator(int level, bool end = false);

        bool equals(const This &other) const;
      protected:
        using RefinementIteratorSpecial<dimension, CoordType, codimension>::kuhnIndex;
        using RefinementIteratorSpecial<dimension, CoordType, codimension>::backend;
      };

#ifndef DOXYGEN
      template<int dimension, class CoordType>
      template<int codimension>
      RefinementImp<dimension, CoordType>::Codim<codimension>::SubEntityIterator::
      SubEntityIterator(int level, bool end)
        : RefinementIteratorSpecial<dimension, CoordType, codimension>(level, end)
      {}

      template<int dimension, class CoordType>
      template<int codimension>
      bool
      RefinementImp<dimension, CoordType>::Codim<codimension>::SubEntityIterator::
      equals(const This &other) const
      {
        return kuhnIndex == other.kuhnIndex && backend == other.backend;
      }
#endif

    } // namespace PyramidTriangulation
  } // namespace RefinementImp

  namespace RefinementImp
  {
    // ///////////////////////
    //
    // The refinement traits
    //
#ifndef DOXYGEN
    template<unsigned topologyId, class CoordType, unsigned coerceToId>
    struct Traits<
        topologyId, CoordType, coerceToId, 3,
        typename enable_if<
            (GenericGeometry::PyramidTopology<3>::type::id >> 1) ==
            (topologyId >> 1) &&
            (GenericGeometry::SimplexTopology<3>::type::id >> 1) ==
            (coerceToId >> 1)
            >::type>
    {
      typedef PyramidTriangulation::RefinementImp<3, CoordType> Imp;
    };
#endif

  } // namespace RefinementImp
} // namespace Dune

#endif // DUNE_GEOMETRY_REFINEMENT_PYRAMIDTRIANGULATION_CC


==> anc/xt-super/dune-geometry/dune/geometry/refinement/simplex.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_COMMON_REFINEMENT_SIMPLEX_CC
#define DUNE_GRID_COMMON_REFINEMENT_SIMPLEX_CC

// This file is part of DUNE, a Distributed and Unified Numerics Environment
// This file is copyright (C) 2005 Jorrit Fahlke <jorrit@jorrit.de>
// This file is licensed under version 2 of the GNU General Public License,
// with a special "runtime exception."  See COPYING at the top of the source
// tree for the full licence.

/*! @file

   @brief This file contains the @ref Refinement implementation for
         simplices (triangles, tetrahedrons...)

   See @ref SimplexRefinement.
 */

/*! @defgroup SimplexRefinement Refinement implementation for simplices
    @ingroup Refinement

   This is mainly based on Jürgen Beys
   <http://www.igpm.rwth-aachen.de/bey/> dissertation.  The relevant
   part is available from
   <http://www.igpm.rwth-aachen.de/Download/reports/bey/simplex.ps.gz>.

   @section Terminology
   <!--=============-->

   <dl>
   <dt>Kuhn simplex</dt>
   <dd>To triangulate hypercubes we use the Kuhn triangulation.  The
      members of this triangulation we call <em>Kuhn simplices</em>.
      The Kuhn simplices are indexed by their corresponding
      permutation.</dd>
   <dt>Kuhn0 simplex</dt>
   <dd>The Kuhn simplex corresponding to the permutation number 0.</dd>
   <dt>size of a Kuhn simplex</dt>
   <dd>The size of a kuhn simplex is equal to the size of the hypercube
      that it triangulates.</dd>
   <dt>width of a Kuhn simplex</dt>
   <dd> See <em>size of a Kuhn simplex</em>.</dd>
   </dl>

   @section KuhnSimplexIndexing Describing Kuhn simplices by their permutation
   <!--====================================================================-->

   A Kuhn simplex of dimension n can be described by its size s and a
   permutation of the vector \f$\vec{p}=(0,\ldots,n-1)\f$.  To get the
   coordinates of the corners \f$\vec{x}_0,\ldots,\vec{x}_n\f$ of the
   simplex, you do as follows:
   - Start at the origin \f$\vec{x}_0\f$.
   - For each dimension d from 0 to n-1:
    - \f$\vec{x}_{d+1}:=\vec{x}_d+s\cdot\vec{e}_{p_d}\f$
   (\f$\vec{e}_i\f$ is the unit vector in direction i.)

   @section Kuhn0VertexCounting Number of vertices in a Kuhn0 simplex
   <!--===========================================================-->

   Let N(n, x) be the number of gridpoints within an n-dimensional
   Kuhn0 simplex of x gridunits width.

   The number of points in a 0-dimensional simplex is 1, independent of
   its width.

   N(0, x) = 1

   The recursion formula is
   <!--
               x
              --
   N(n+1, x) = >  N(n, i)
              --
              i=0
   -->
   \f[N(n+1,x)=\sum^x_{i=0}N(n,i)\f]

   We slice the n+1 dimensional simplex orthogonal to one of the
   dimensions and sum the number of points in the n dimensional
   subsimplices.

   This formula is satisfied by the binomial coefficient
   <!--
            ( n+x )
   N(n, x) = (     )
            (  n  )
   -->
   \f[N(n,x)=\left({n+x}\atop x\right)\f]

   See Bronstein, Semendjajew, Musiol, Mühlig "Taschenbuch der
   Mathematik" (1999), Formula (1.35c)

   Observations:
   - N(n, 0) = 1
   - N(n, x) = N(x, n)

   @section Kuhn0VertexIndexing Index of a vertex within a Kuhn0 simplex
   <!--==============================================================-->

   @image html simplexvertexindex.png "The image shows the Kuhn0 tetrahedron of width 2 (wireframe).  It is partitioned into a tetrahedron (green), a triangle (red), a line (blue), and a vertex (black), each of width 1 and each a Kuhn0 simplex."

   Let us calculate the index of vertex 9, which has the coordinates
   \f$(x_0,x_1,x_2)=(2,2,2)\f$.
   - First we count the number of vertices in the green tetrahedron of
    width \f$x_0-1=1\f$ (4).  Then we take the green tetrahedron away.
    Whats left is a triangle, which extends into the (1,2)-plane.
   - Now we count the number of vertices in the red triangle of width
    \f$x_1-1=1\f$ (3).  Again we take the counted points away and are
    left with a line which extends into direction 2.
   - We take the blue line of width \f$x_2-1=1\f$, count the number of
    vertices (2), and throw away the counted stuff.  The only thing
    remaining is a point, so we're done.
   - We add the counted stuff together and get indeed 9.

   On to a more complicated example: vertex 6 with coordinates
   \f$(x_0,x_1,x_2)=(2,1,1)\f$.
   - First count the vertices in the green tetrahedron again (width
    \f$x_0-1=1\f$). The result is 4.
   - Count the vertices in the triangle of width \f$x_1-1=0\f$ (vertex
    4), which is just a point.  The result is 1.
   - Count the vertices in the line of width \f$x_2-1=0\f$ (vertex 5),
    which is also just a point.  The result is 1.
   - Add everything together and get 6.

   The general algorithm for n dimensions and a vertex with coordinates
   \f$\vec{x}=(x_0,\ldots,x_{n-1})\f$ is as follows:
   - For each dimension d from 0 to n-1
    - Count the vertices in the n-d dimensional simplex of width
      \f$x_d-1\f$,
   - Add all counts together to get the index of the vertex

   In formulas it looks like this:

   <!--[ This is the more readable text version of the stuff below ]

   Let I(n, X) be the index of point X in the n-dimensional Kuhn0
   simplex.  X is a vector X=(x[0], ..., x[n-1]).  It measures the
   position of the point in gridunits and thus is integer.

            n-1                 n-1
            --                  --  ( n-i+x[i]-1 )
   I(n, X) = >  N(n-i, x[i]-1) = >   (            )
            --                  --  (    n-i     )
            i=0                 i=0

   Since the dimensions within the Kuhn0 Simplex have a defined order
   (x[0] >= x[1] >= ... >= x[n-1]) they cannot simply be swapped so the
   sum is somewhat ugly.
   -->

   Let \f$I(n,\vec{x})\f$ be the index of point \f$\vec{x}\f$ in the
   n-dimensional Kuhn0 simplex.  The coordinates measure the position
   of the point in gridunits and thus are integer.

   \f[I(n,\vec{x})=\sum_{i=0}^{n-1}N(n-i,x_i-1)=\sum_{i=0}^{n-1}\left({n-i+x_i-1}\atop{n-i}\right)\f]

   Since the coordinates of a vertex within the Kuhn0 obey the relation
   \f$x_0\geq x_1\geq\ldots\geq x_{n-1}\f$, they cannot simply be
   swapped so the sum is somewhat ugly.

   @section Kuhn0SubelementIndexing Index of a subelement within a Kuhn0 simplex
   <!--======================================================================-->

   We don't know of a way to simply map a subelement of a Kuhn0 simplex
   to an index number.  Luckily, the iterator interface only requires
   that we be able to calculate the next subelement.

   Each subelement is a Kuhn (sub)simplex which triangulates a
   hypercube.  We need to remember the vertex which is the origin of
   that hypercube and the index of the permutation of that identifies
   the Kuhn subsimplex.  Now to get to the next subelement, we simply
   need to increment the permutation index, and if the overflows we
   reset it and increment the origin to the next vertex (we already
   know how to do that).

   Some subelements generated this way are outside the refined Kuhn0
   simplex, so we have to check for that, and skip them.

   @section PermutationIndexing Index of a permutation
   <!--============================================-->

   [NOTE: There may be some interesting stuff in
   http://en.wikipedia.org/wiki/Factoradic .  I was not aware of it
   while writing this code, however.]

   We need to index the n! permutations of the integers from 0 to n-1
   and a way to calculate the permutation if given the index.

   I'll discuss the permutation P, which operates on a vector
   \f$\vec{x}=(x_0,\ldots,x_{n-1})\f$.

   P can be made up of n transpositions, \f$P=T_0\cdots T_{n-1}\f$.
   Each transposition \f$T_i\f$ exchanges some arbitrary element
   \f$x_{t_i}\f$ with the element \f$x_i\f$, where \f$t_i\leq i\f$.  So
   we can totally describe \f$T_i\f$ by the integer \f$t_i\f$.  Thus we
   can describe P by the integer vector
   \f$\vec{t}=(t_0,\cdots,t_{n-1})\f$, where \f$0\leq t_i\leq i\f$.

   Now we need to encode the vector \f$\vec{t}\f$ into a single number.
   To do that we view \f$t_i\f$ as digit i of a number p written in a
   <em>base faculty notation</em>:

   \f[p=\sum_{i=1}^{n-1}i!t_i\f]

   This number p is unique for each possible permutation P so we could
   use this as index.  There is a problem though: we would like the
   identity permutation \f$\vec{x}=P\vec{x}\f$ to have index 0.  So we
   define the index I of the permutation slightly differently:

   \f[I=\sum_{i=1}^{n-1}i!(i-t_i)\f]

   I can easily calculate the \f$t_i\f$ from I:

   \f[i-t_i=(I/i!)\%(i+1)\f]
   ('/' is integer division and '%' calculates the remainder).

   @section KuhnToReference Mapping between some Kuhn and the reference simplex
   <!--=====================================================================-->

   @image html referencetokuhn0.png "Step 1 moves each point by its x2 value into x1 direction.  Step 2 moves each point by its new x1 value into x0 direction."

   The algorithm to transform a point
   \f$\vec{x}=(x_0,\ldots,x_{n-1})\f$ from the reference simplex of
   dimension n to the Kuhn0 simplex (as illustrated in the image) is as
   follows:
   - For each dimension d from n-2 down to 0:
    - \f$x_d:=x_d+x_{d+1}\f$.

   The reverse (from Kuhn0 to reference) is simple as well:
   - For each dimension d from 0 up to n-2:
    - \f$x_d:=x_d-x_{d+1}\f$.

   @par Arbitrary Kuhn simplices
   <!-------------------------->

   For arbitrary Kuhn simplices we have to take the permutation of that
   simplex into account.  So to map from the reference simplex of n
   dimensions to the Kuhn simplex with the permutation P (which is
   described by the vector \f$\vec{p}=P(0,\ldots,n-1)\f$) we do:
   - For each dimension d from n-2 down to 0:
    - \f$x_{p_d}:=x_{p_d}+x_{p_{d+1}}\f$.

   And or the reverse:
   - For each dimension d from 0 up to n-2:
    - \f$x_{p_d}:=x_{p_d}-x_{p_{d+1}}\f$.
 */

#include <dune/common/fvector.hh>

#include <dune/geometry/multilineargeometry.hh>
#include <dune/geometry/genericgeometry/topologytypes.hh>
#include <dune/geometry/referenceelements.hh>

#include "base.cc"

namespace Dune {

  namespace RefinementImp {

    /*! @brief This namespace contains the @ref Refinement
               implementation for simplices (triangles,
               tetrahedrons...)

       See @ref SimplexRefinement.
     */
    namespace Simplex {

      // //////////////////
      //
      //! @name Utilities
      //

      //@{

      /*! @brief Calculate n!

         Runtime is of order O(n).
       */
      inline int factorial(int n)
      {
        int prod = 1;
        for(int i = 1; i <= n; ++i)
          prod *= i;
        return prod;
      }

      /*! @brief calculate \f$\left({upper}\atop{lower}\right)\f$

         Runtime is of order O(min {lower, upper-lower})
       */
      inline int binomial(int upper, int lower)
      {
        if(lower > upper - lower)
          lower = upper - lower;
        if(lower < 0)
          return 0;
        int prod = 1;
        for(int i = upper - lower + 1; i <= upper; ++i)
          prod *= i;
        return prod / factorial(lower);
      }

      /*! @brief calculate the index of a given gridpoint within a
                 Kuhn0 simplex

         Runtime is of order O(dimension^2) (or better for dimension >
         the coordinates of the point)
       */
      template<int dimension>
      int pointIndex(const FieldVector<int, dimension> &point)
      {
        int index = 0;
        for(int i = 0; i < dimension; ++i)
          index += binomial(dimension-i + point[i]-1, dimension-i);
        return index;
      }

      /*! @brief Calculate permutation from it's index

         Runtime is of order O(n).
       */
      template<int n>
      FieldVector<int, n> getPermutation(int m)
      {
        FieldVector<int, n> perm;
        for(int i = 0; i < n; ++i)
          perm[i] = i;

        int base = 1;
        for(int i = 1; i <= n; ++i)
          base *= i;

        for(int i = n; i > 0; --i) {
          base /= i;
          int d = m / base;
          m %= base;
          int t = perm[i-1]; perm[i-1] = perm[i-1-d]; perm[i-1-d] = t;
        }
        return perm;
      }

#if 0
      Has to be checked
      // calculate the index of a permutation
      template<int n>
      int getPermIndex(const FieldVector<int, n>& test) // O(n^2)
      {
        int m = 0;
        FieldVector<int, n> perm;
        for(int i = 0; i < n; ++i)
          perm[i] = i;

        int base = 1;
        for(int i = 1; i <= n; ++i)
          base *= i;

        for(int i = n; i > 0; --i) {
          base /= i;
          int d;
          for(d = 0; d < i; ++d)
            if(test[i-1] == perm[i-1-d])
              break;
          m += d * base;
          int d = m / base;
          m %= base;
          perm[i-1-d] = perm[i-1];
        }
      }
#endif

      // map between the reference simplex and some arbitrary kuhn simplex (denoted by it's permutation)
      /*! @brief Map from the reference simplex to some Kuhn simplex

         @tparam dimension Dimension of the simplices
         @tparam CoordType    The C++ type of the coordinates

         Runtime is of order O(dimension)
       */
      template<int dimension, class CoordType>
      FieldVector<CoordType, dimension>
      referenceToKuhn( //! Point to map
        FieldVector<CoordType, dimension> point,
        //! Permutation of the Kuhn simplex to map to
        const FieldVector<int, dimension> &kuhn)
      {
        for(int i = dimension - 1; i > 0; --i)
          point[kuhn[i-1]] += point[kuhn[i]];
        return point;
      }

      /*! @brief Map from some Kuhn simplex to the reference simplex

         @tparam dimension Dimension of the simplices
         @tparam CoordType    The C++ type of the coordinates

         Runtime is of order O(dimension)
       */
      template<int dimension, class CoordType>
      FieldVector<CoordType, dimension>
      kuhnToReference( //! Point to map
        FieldVector<CoordType, dimension> point,
        //! Permutation of the Kuhn simplex to map from
        const FieldVector<int, dimension> &kuhn)
      {
        for(int i = 0; i < dimension - 1; ++i)
          point[kuhn[i]] -= point[kuhn[i+1]];
        return point;
      }


      //@} <!-- Group utilities -->

      // /////////////////////////////////////////
      //
      // refinement implementation for simplices
      //

      template<int dimension_, class CoordType>
      class RefinementImp
      {
      public:
        enum { dimension = dimension_ };
        typedef CoordType ctype;
        enum { dimensionworld = dimension };

        template<int codimension>
        struct Codim;
        typedef typename Codim<dimension>::SubEntityIterator VertexIterator;
        typedef FieldVector<CoordType, dimension> CoordVector;
        typedef typename Codim<0>::SubEntityIterator ElementIterator;
        typedef FieldVector<int, dimension+1> IndexVector;

        static int nVertices(int level);
        static VertexIterator vBegin(int level);
        static VertexIterator vEnd(int level);

        static int nElements(int level);
        static ElementIterator eBegin(int level);
        static ElementIterator eEnd(int level);
      };

      template<int dimension, class CoordType>
      template<int codimension>
      struct RefinementImp<dimension, CoordType>::Codim
      {
        class SubEntityIterator;
        // We don't need the caching, but the uncached MultiLinearGeometry has bug FS#1209
        typedef Dune::CachedMultiLinearGeometry<CoordType,dimension-codimension,dimension> Geometry;
      };

      template<int dimension, class CoordType>
      int
      RefinementImp<dimension, CoordType>::
      nVertices(int level)
      {
        return binomial(dimension + (1 << level), dimension);
      }

      template<int dimension, class CoordType>
      typename RefinementImp<dimension, CoordType>::VertexIterator
      RefinementImp<dimension, CoordType>::
      vBegin(int level)
      {
        return VertexIterator(level);
      }

      template<int dimension, class CoordType>
      typename RefinementImp<dimension, CoordType>::VertexIterator
      RefinementImp<dimension, CoordType>::
      vEnd(int level)
      {
        return VertexIterator(level, true);
      }

      template<int dimension, class CoordType>
      int
      RefinementImp<dimension, CoordType>::
      nElements(int level)
      {
        return 1 << (level * dimension);
      }

      template<int dimension, class CoordType>
      typename RefinementImp<dimension, CoordType>::ElementIterator
      RefinementImp<dimension, CoordType>::
      eBegin(int level)
      {
        return ElementIterator(level);
      }

      template<int dimension, class CoordType>
      typename RefinementImp<dimension, CoordType>::ElementIterator
      RefinementImp<dimension, CoordType>::
      eEnd(int level)
      {
        return ElementIterator(level, true);
      }

      // //////////////
      //
      // The iterator
      //

      template<int dimension, class CoordType, int codimension>
      class RefinementIteratorSpecial;

      // vertices

      template<int dimension, class CoordType>
      class RefinementIteratorSpecial<dimension, CoordType, dimension>
      {
      public:
        typedef RefinementImp<dimension, CoordType> Refinement;
        typedef typename Refinement::CoordVector CoordVector;
        typedef typename Refinement::template Codim<dimension>::Geometry Geometry;
        typedef RefinementIteratorSpecial<dimension, CoordType, dimension> This;

        RefinementIteratorSpecial(int level, bool end = false);

        void increment();
        bool equals(const This &other) const;

        CoordVector coords() const;
        Geometry geometry () const;

        int index() const;
      protected:
        typedef FieldVector<int, dimension> Vertex;

        int size;
        Vertex vertex;
      };

      template<int dimension, class CoordType>
      RefinementIteratorSpecial<dimension, CoordType, dimension>::
      RefinementIteratorSpecial(int level, bool end)
        : size(1<<level)
      {
        vertex[0] = (end) ? size + 1 : 0;
        for(int i = 1; i < dimension; ++ i)
          vertex[i] = 0;
      }

      template<int dimension, class CoordType>
      void
      RefinementIteratorSpecial<dimension, CoordType, dimension>::
      increment()
      {
        assert(vertex[0] <= size);
        for(int i = dimension - 1; i >= 0; --i) {
          ++vertex[i];
          if(i == 0 || vertex[i] <= vertex[i-1])
            break;
          else
            vertex[i] = 0;
        }
      }

      template<int dimension, class CoordType>
      bool
      RefinementIteratorSpecial<dimension, CoordType, dimension>::
      equals(const This &other) const
      {
        return size == other.size && vertex == other.vertex;
      }

      template<int dimension, class CoordType>
      typename RefinementIteratorSpecial<dimension, CoordType, dimension>::CoordVector
      RefinementIteratorSpecial<dimension, CoordType, dimension>::
      coords() const
      {
        Vertex ref = kuhnToReference(vertex, getPermutation<dimension>(0));

        CoordVector coords;
        for(int i = 0; i < dimension; ++i)
          coords[i] = CoordType(ref[i]) / size;
        return coords;
      }

      template<int dimension, class CoordType>
      typename RefinementIteratorSpecial<dimension, CoordType, dimension>::Geometry
      RefinementIteratorSpecial<dimension, CoordType, dimension>::geometry () const
      {
        std::vector<CoordVector> corners(1);
        corners[0] = (CoordVector)vertex;
        return Geometry(GeometryType(0), corners);
      }

      template<int dimension, class CoordType>
      int
      RefinementIteratorSpecial<dimension, CoordType, dimension>::
      index() const
      {
        return pointIndex(vertex);
      }

      // elements

      template<int dimension, class CoordType>
      class RefinementIteratorSpecial<dimension, CoordType, 0>
      {
      public:
        typedef RefinementImp<dimension, CoordType> Refinement;
        typedef typename Refinement::IndexVector IndexVector;
        typedef typename Refinement::CoordVector CoordVector;
        typedef typename Refinement::template Codim<0>::Geometry Geometry;
        typedef RefinementIteratorSpecial<dimension, CoordType, 0> This;

        RefinementIteratorSpecial(int level, bool end = false);

        void increment();
        bool equals(const This &other) const;

        IndexVector vertexIndices() const;
        int index() const;
        CoordVector coords() const;

        Geometry geometry () const;

      private:
        CoordVector global(const CoordVector &local) const;

      protected:
        typedef FieldVector<int, dimension> Vertex;
        enum { nKuhnSimplices = Factorial<dimension>::factorial };

        Vertex origin;
        int kuhnIndex;
        int size;
        int index_;
      };

      template<int dimension, class CoordType>
      RefinementIteratorSpecial<dimension, CoordType, 0>::
      RefinementIteratorSpecial(int level, bool end)
        : kuhnIndex(0), size(1<<level), index_(0)
      {
        for(int i = 0; i < dimension; ++i)
          origin[i] = 0;
        if(end) {
          index_ = Refinement::nElements(level);
          origin[0] = size;
        }
      }

      template<int dimension, class CoordType>
      void
      RefinementIteratorSpecial<dimension, CoordType, 0>::
      increment()
      {
        assert(origin[0] < size);

        ++index_;

        while(1) {
          ++kuhnIndex;
          if(kuhnIndex == nKuhnSimplices) {
            kuhnIndex = 0;
            // increment origin
            for(int i = dimension - 1; i >= 0; --i) {
              ++origin[i];
              if(i == 0 || origin[i] <= origin[i-1])
                break;
              else
                origin[i] = 0;
            }
          }

          // test whether the current simplex has any corner outside the kuhn0 simplex
          FieldVector<int, dimension> perm = getPermutation<dimension>(kuhnIndex);
          Vertex corner = origin;
          bool outside = false;
          for(int i = 0; i < dimension; ++i) {
            // next corner
            ++corner[perm[i]];
            if(perm[i] > 0)
              if(corner[perm[i]] > corner[perm[i]-1]) {
                outside = true;
                break;
              }
          }
          if(!outside)
            return;
        }
      }

      template<int dimension, class CoordType>
      bool
      RefinementIteratorSpecial<dimension, CoordType, 0>::
      equals(const This &other) const
      {
        return size == other.size && index_ == other.index_;
      }

      template<int dimension, class CoordType>
      typename RefinementIteratorSpecial<dimension, CoordType, 0>::IndexVector
      RefinementIteratorSpecial<dimension, CoordType, 0>::
      vertexIndices() const
      {
        IndexVector indices;
        FieldVector<int, dimension> perm = getPermutation<dimension>(kuhnIndex);
        Vertex vertex = origin;
        indices[0] = pointIndex(vertex);
        for(int i = 0; i < dimension; ++i) {
          ++vertex[perm[i]];
          indices[i+1] = pointIndex(vertex);
        }
        if (kuhnIndex%2 == 1)
          for(int i = 0; i < (dimension+1)/2; ++i) {
            int t = indices[i];
            indices[i] = indices[dimension-i];
            indices[dimension-i] = t;
          }
        return indices;
      }

      template<int dimension, class CoordType>
      int
      RefinementIteratorSpecial<dimension, CoordType, 0>::
      index() const
      {
        return index_;
      }

      template<int dimension, class CoordType>
      typename RefinementIteratorSpecial<dimension, CoordType, 0>::CoordVector
      RefinementIteratorSpecial<dimension, CoordType, 0>::
      coords() const
      {
        return global(ReferenceElements<CoordType, dimension>
                      ::simplex().position(0,0));
      }

      template<int dimension, class CoordType>
      typename RefinementIteratorSpecial<dimension, CoordType, 0>::Geometry
      RefinementIteratorSpecial<dimension, CoordType, 0>::geometry () const
      {
        std::vector<CoordVector> corners(dimension+1);
        CoordVector v;
        const ReferenceElement<CoordType, dimension> &refelem =
          ReferenceElements<CoordType, dimension>::simplex();
        for(int i = 0; i <= dimension; ++i)
          corners[i] = global(refelem.position(i, dimension));
        return Geometry(refelem.type(), corners);
      }

      template<int dimension, class CoordType>
      typename RefinementIteratorSpecial<dimension, CoordType, 0>::CoordVector
      RefinementIteratorSpecial<dimension, CoordType, 0>::
      global(const CoordVector &local) const {
        CoordVector v =
          referenceToKuhn(local, getPermutation<dimension>(kuhnIndex));
        v += origin;
        v /= (typename CoordVector::value_type)size;
        return kuhnToReference(v, getPermutation<dimension>(0));
      }

      // common

      template<int dimension, class CoordType>
      template<int codimension>
      class RefinementImp<dimension, CoordType>::Codim<codimension>::SubEntityIterator
        : public ForwardIteratorFacade<typename RefinementImp<dimension, CoordType>::template Codim<codimension>::SubEntityIterator, int>,
          public RefinementIteratorSpecial<dimension, CoordType, codimension>
      {
      public:
        typedef RefinementImp<dimension, CoordType> Refinement;

        SubEntityIterator(int level, bool end = false);
      };

#ifndef DOXYGEN

      template<int dimension, class CoordType>
      template<int codimension>
      RefinementImp<dimension, CoordType>::Codim<codimension>::SubEntityIterator::
      SubEntityIterator(int level, bool end)
        : RefinementIteratorSpecial<dimension, CoordType, codimension>(level, end)
      {}

#endif

    } // namespace Simplex

  } // namespace RefinementImp


  namespace RefinementImp {

    // ///////////////////////
    //
    // The refinement traits
    //

#ifndef DOXYGEN
    template<unsigned topologyId, class CoordType, unsigned coerceToId,
        int dim>
    struct Traits<
        topologyId, CoordType, coerceToId, dim,
        typename enable_if<
            ((GenericGeometry::SimplexTopology<dim>::type::id >> 1) ==
             (topologyId >> 1) &&
             (GenericGeometry::SimplexTopology<dim>::type::id >> 1) ==
             (coerceToId >> 1)
            )>::type
        >
    {
      typedef Simplex::RefinementImp<dim, CoordType> Imp;
    };
#endif


  } // namespace RefinementImp

} // namespace Dune

#endif //DUNE_GRID_COMMON_REFINEMENT_SIMPLEX_CC


==> anc/xt-super/dune-geometry/dune/geometry/test/CMakeLists.txt <==
set(TESTS
  test-affinegeometry
  test-axisalignedcubegeometry
  test-geometrytype
  test-multilineargeometry
  test-quadrature
  test-referenceelements
  test-refinement)

add_executable(test-affinegeometry test-affinegeometry.cc)
add_executable(test-axisalignedcubegeometry test-axisalignedcubegeometry.cc)
add_executable(test-geometrytype test-geometrytype.cc)
add_executable(test-referenceelements test-referenceelements.cc)
add_executable(test-quadrature test-quadrature.cc)
add_executable(test-multilineargeometry test-multilineargeometry.cc)
add_executable(test-refinement test-refinement.cc)

# We do not want want to build the tests during make all,
# but just build them on demand
add_directory_test_target(_test_target)
add_dependencies(${_test_target} ${TESTS})

foreach(_test ${TESTS})
  target_link_libraries(${_test} dunegeometry ${DUNE_LIBS})
  add_test(${_test} ${_test})
endforeach(_test ${TESTS})


==> anc/xt-super/dune-geometry/dune/geometry/test/Makefile.am <==
# which tests to run
TESTS = \
	test-affinegeometry \
	test-axisalignedcubegeometry \
	test-geometrytype \
	test-multilineargeometry \
	test-nonetype \
	test-quadrature \
	test-referenceelements \
	test-refinement

# programs just to build when "make check" is used
check_PROGRAMS = $(TESTS)

geometrytestdir =  $(includedir)/dune/geometry/test
geometrytest_HEADERS = checkgeometry.hh

# output code coverage
#AM_CXXFLAGS = @AM_CXXFLAGS@ -fprofile-arcs -ftest-coverage

# define the programs
test_affinegeometry_SOURCES = test-affinegeometry.cc

test_axisalignedcubegeometry_SOURCES = test-axisalignedcubegeometry.cc

test_geometrytype_SOURCES = test-geometrytype.cc

test_multilineargeometry_SOURCES = test-multilineargeometry.cc

test_nonetype_SOURCES = test-nonetype.cc

test_referenceelements_SOURCES = test-referenceelements.cc

test_quadrature_SOURCES = test-quadrature.cc

test_refinement_SOURCES = test-refinement.cc

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-geometry/dune/geometry/test/checkgeometry.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_CHECK_GEOMETRY_HH
#define DUNE_CHECK_GEOMETRY_HH

#include <limits>

#include <dune/common/typetraits.hh>
#include <dune/common/fvector.hh>
#include <dune/common/fmatrix.hh>

#include <dune/geometry/referenceelements.hh>
#include <dune/geometry/quadraturerules.hh>
#include <dune/geometry/referenceelements.hh>

namespace Dune
{

  /** \brief Static and dynamic checks for all features of a Geometry
   *
   * This excludes anything related to being part of a grid.
   *
   * \tparam TestGeometry The type of the geometry to be tested
   *
   * \param geometry The TestGeometry object to be tested
   *
   * \returns true if check passed
   */
  template <class TestGeometry>
  bool checkGeometry ( const TestGeometry& geometry )
  {
    bool pass = true;

    ////////////////////////////////////////////////////////////////
    // Extract all static information
    ////////////////////////////////////////////////////////////////

    // dimension of the corresponding reference element
    static const int mydim = TestGeometry::mydimension;

    // dimension of the world space
    static const int coorddim = TestGeometry::coorddimension;

    // type used for coordinate coefficients
    typedef typename TestGeometry::ctype ctype;

    // vector type used for points in the domain
    typedef typename TestGeometry::LocalCoordinate LocalCoordinate DUNE_UNUSED;

    // vector type used for image points
    typedef typename TestGeometry::GlobalCoordinate GlobalCoordinate DUNE_UNUSED;

    // Matrix-like type for the return value of the jacobianTransposed method
    typedef typename TestGeometry::JacobianTransposed JacobianTransposed;

    // Matrix-like type for the return value of the jacobianInverseTransposed method
    typedef typename TestGeometry::JacobianInverseTransposed JacobianInverseTransposed;

    ////////////////////////////////////////////////////////////////////////

    GeometryType type = geometry.type();

    const ReferenceElement< ctype, mydim > &refElement = ReferenceElements< ctype, mydim >::general(type);

    // Test whether the return value of the method 'center' corresponds to the center of the
    // reference element.  That is the current definition of the method.
    const FieldVector<ctype, coorddim> center = geometry.global(refElement.position(0,0));
    if( std::abs( (geometry.center() - center).two_norm() ) > 1e-8 )
      DUNE_THROW(Exception, "center() is not consistent with global(refElem.position(0,0)).");

    ////////////////////////////////////////////////////////////////////////
    // Test whether the number and placement of the corners is consistent
    // with the corners of the corresponding reference element.
    ////////////////////////////////////////////////////////////////////////

    if( refElement.size( mydim ) == geometry.corners() )
    {
      for( int i = 0; i < geometry.corners(); ++i )
      {
        if( (geometry.corner( i ) - geometry.global( refElement.position( i, mydim ) )).two_norm() > 1e-8 ) {
          std::cerr << "Error: Methods corner and global are inconsistent." << std::endl;
          pass = false;
        }
      }
    }
    else {
      std::cerr << "Error: Incorrect number of corners (" << geometry.corners() << ", should be " << refElement.size( mydim ) << ")." << std::endl;
      pass = false;
    }

    ///////////////////////////////////////////////////////////////////////////////
    // Use a quadrature rule as a set of test points and loop over them
    ///////////////////////////////////////////////////////////////////////////////
    const Dune::QuadratureRule<ctype, mydim> & quadrature = Dune::QuadratureRules<ctype, mydim>::rule(geometry.type(), 2);
    for( size_t i = 0; i < quadrature.size(); ++i )
    {
      const typename TestGeometry::LocalCoordinate &x = quadrature[ i ].position();

      // Test whether the methods 'local' and 'global' are inverse to each other
      if ( (x - geometry.local( geometry.global( x ) )).two_norm() > 1e-8 ) {
        std::cerr << "Error: global and local are not inverse to each other." << std::endl;
        pass = false;
      }

      // Test whether the methods 'jacobianTransposed' and 'jacobianInverseTransposed'
      // return matrices that are inverse to each other.
      const JacobianTransposed         &jt = geometry.jacobianTransposed( x );
      const JacobianInverseTransposed &jit = geometry.jacobianInverseTransposed( x );

      // Transform to FieldMatrix, so we can have coefficent access and other goodies
      // We need some black magic for the transformation, because there is no
      // official easy way yet.
      // The following code does the transformation by multiplying jt and jit from
      // the right by identity matrices.  That way, only the mv method is used.
      FieldMatrix< ctype, mydim, coorddim > jtAsFieldMatrix;
      for (int j=0; j<coorddim; j++) {

        FieldVector<ctype,coorddim> idColumn(0);
        idColumn[j] = 1;

        FieldVector<ctype,mydim> column;
        jt.mv(idColumn,column);

        for (int k=0; k<mydim; k++)
          jtAsFieldMatrix[k][j] = column[k];

      }

      FieldMatrix< ctype, coorddim, mydim > jitAsFieldMatrix;
      for (int j=0; j<mydim; j++) {

        FieldVector<ctype,mydim> idColumn(0);
        idColumn[j] = 1;

        FieldVector<ctype,coorddim> column;
        jit.mv(idColumn,column);

        for (int k=0; k<coorddim; k++)
          jitAsFieldMatrix[k][j] = column[k];

      }


      FieldMatrix< ctype, mydim, mydim > id;
      FMatrixHelp::multMatrix( jtAsFieldMatrix, jitAsFieldMatrix, id );
      bool isId = true;
      for( int j = 0; j < mydim; ++j )
        for( int k = 0; k < mydim; ++k )
          isId &= (std::abs( id[ j ][ k ] - (j == k ? 1 : 0) ) < 1e-8);
      if( !isId)
      {
        std::cerr << "Error: jacobianTransposed and jacobianInverseTransposed are not inverse to each other." << std::endl;
        std::cout << "       id != [ ";
        for( int j = 0; j < mydim; ++j )
          std::cout << (j > 0 ? " | " : "") << id[ j ];
        std::cout << " ]" << std::endl;
        pass = false;
      }

      // Test whether integrationElement returns something nonnegative
      if( geometry.integrationElement( x ) < 0 ) {
        std::cerr << "Error: Negative integrationElement found." << std::endl;
        pass = false;
      }

      FieldMatrix< ctype, mydim, mydim > jtj( 0 );
      for( int i = 0; i < mydim; ++i )
        for( int j = 0; j < mydim; ++j )
          for( int k = 0; k < coorddim; ++k )
            jtj[ i ][ j ] += jtAsFieldMatrix[ i ][ k ] * jtAsFieldMatrix[ j ][ k ];

      if( std::abs( std::sqrt( jtj.determinant() ) - geometry.integrationElement( x ) ) > 1e-8 ) {
        std::cerr << "Error: integrationElement is not consistent with jacobianTransposed." << std::endl;
        pass = false;
      }
      if (geometry.affine())
        if( std::abs( geometry.volume() - refElement.volume()*geometry.integrationElement( x ) ) > 1e-8 ) {
          std::cerr << "Error: volume is not consistent with jacobianTransposed." << std::endl;
          pass = false;
        }
    }

    return pass;
  }

}

#endif // #ifndef DUNE_CHECK_GEOMETRY_HH


==> anc/xt-super/dune-geometry/dune/geometry/test/test-affinegeometry.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <config.h>

#include <vector>

#include <dune/geometry/affinegeometry.hh>
#include <dune/geometry/referenceelements.hh>

#include <dune/geometry/test/checkgeometry.hh>


template< class ctype, int mydim, int cdim >
static Dune::FieldVector< ctype, cdim >
map ( const Dune::FieldMatrix< ctype, mydim, mydim > &A,
      const Dune::FieldMatrix< ctype, cdim, cdim > &B,
      const Dune::FieldVector< ctype, mydim > &x )
{
  // compute Ax
  Dune::FieldVector< ctype, mydim > Ax;
  A.mv( x, Ax );

  // embed Ax into the larger space (eAx)
  Dune::FieldVector< ctype, cdim > eAx( 0 );
  for( int j = 0; j < mydim; ++j )
    eAx[ j ] = Ax[ j ];

  // combute y = B eAx
  Dune::FieldVector< ctype, cdim > y;
  B.mv( eAx, y );
  return y;
}


template< class ctype, int mydim, int cdim >
static bool testAffineGeometry ( const Dune::ReferenceElement< ctype, mydim > &refElement,
                                 const Dune::FieldMatrix< ctype, mydim, mydim > &A,
                                 const Dune::FieldMatrix< ctype, cdim, cdim > &B )
{
  bool pass = true;

  typedef Dune::AffineGeometry< ctype, mydim, cdim > Geometry;

  const Dune::FieldVector< ctype, mydim > &localCenter = refElement.position( 0, 0 );
  const ctype epsilon = ctype( 1e5 )*std::numeric_limits< ctype >::epsilon();

  const ctype detA = A.determinant();
  assert( std::abs( std::abs( B.determinant() ) - ctype( 1 ) ) <= epsilon );

  const int numCorners = refElement.size( mydim );
  std::vector< Dune::FieldVector< ctype, cdim > > corners( numCorners );
  for( int i = 0; i < numCorners; ++i )
    corners[ i ] = map( A, B, refElement.position( i, mydim ) );

  Geometry geometry( refElement, corners );

  if( !geometry.affine() )
  {
    std::cerr << "Error: Affine returns false for an affine geometry." << std::endl;
    pass = false;
  }

  const ctype integrationElement = geometry.integrationElement( localCenter );
  if( std::abs( integrationElement - std::abs( detA ) ) > epsilon )
  {
    std::cerr << "Error: Wrong integration element (" << integrationElement
              << ", should be " << std::abs( detA )
              << ")." << std::endl;
    pass = false;
  }
  const ctype volume = geometry.volume();
  if( std::abs( volume - refElement.volume()*std::abs( detA ) ) > epsilon )
  {
    std::cerr << "Error: Wrong volume (" << volume
              << ", should be " << (refElement.volume()*std::abs( detA ))
              << ")." << std::endl;
    pass = false;
  }

  const Dune::FieldVector< ctype, cdim > center = geometry.center();
  if( (center - map( A, B, refElement.position( 0, 0 ) )).two_norm() > epsilon )
  {
    std::cerr << "Error: wrong barycenter (" << center << ")." << std::endl;
    pass = false;
  }

  const Dune::FieldMatrix< ctype, mydim, cdim > JT = geometry.jacobianTransposed( localCenter );
  for( int i = 0; i < mydim; ++i )
  {
    Dune::FieldVector< ctype, mydim > e( ctype( 0 ) );
    e[ i ] = ctype( 1 );
    const Dune::FieldVector< ctype, cdim > t = map( A, B, e );
    if( (t - JT[ i ]).two_norm() > epsilon )
    {
      std::cerr << "Error: wrong jacobianTransposed[ " << i << " ] (" << JT[ i ]
                << ", should be " << t << ")." << std::endl;
      pass = false;
    }

  }

  pass &= checkGeometry( geometry );

  return pass;
}


template< class ctype, int mydim, int cdim >
static bool testAffineGeometry ( Dune::GeometryType gt )
{
  const Dune::ReferenceElement< ctype, mydim > &refElement = Dune::ReferenceElements< ctype, mydim >::general( gt );

  Dune::FieldMatrix< ctype, mydim, mydim > A;
  Dune::FieldMatrix< ctype, cdim, cdim > B;

  std::cout << "Checking geometry (topologyId = " << gt.id() << ", mydim = " << mydim << ", cdim = " << cdim << ")" << std::endl;
  std::cout << " reference mapping: ";
  A = ctype( 0 );
  for( int i = 0; i < mydim; ++i )
    A[ i ][ i ] = ctype( 1 );
  B = ctype( 0 );
  for( int i = 0; i < cdim; ++i )
    B[ i ][ i ] = ctype( 1 );
  const bool passId = testAffineGeometry( refElement, A, B );
  std::cout << (passId ? "passed" : "failed");

  std::cout << ", scaled reference mapping: ";
  A = ctype( 0 );
  for( int i = 0; i < mydim; ++i )
    A[ i ][ i ] = ctype( 42 );
  B = ctype( 0 );
  for( int i = 0; i < cdim; ++i )
    B[ i ][ i ] = ctype( 1 );
  const bool passScaledId = testAffineGeometry( refElement, A, B );
  std::cout << (passScaledId ? "passed" : "failed") << std::endl;

  return passId && passScaledId;
}


template< class ctype >
static bool testAffineGeometry ()
{
  bool pass = true;

  Dune::GeometryType cube0d( Dune::GenericGeometry::CubeTopology< 0 >::type::id, 0 );
  Dune::GeometryType cube1d( Dune::GenericGeometry::CubeTopology< 1 >::type::id, 1 );
  Dune::GeometryType cube2d( Dune::GenericGeometry::CubeTopology< 2 >::type::id, 2 );
  Dune::GeometryType cube3d( Dune::GenericGeometry::CubeTopology< 3 >::type::id, 3 );
  Dune::GeometryType cube4d( Dune::GenericGeometry::CubeTopology< 4 >::type::id, 4 );

  Dune::GeometryType simplex0d( Dune::GenericGeometry::SimplexTopology< 0 >::type::id, 0 );
  Dune::GeometryType simplex1d( Dune::GenericGeometry::SimplexTopology< 1 >::type::id, 1 );
  Dune::GeometryType simplex2d( Dune::GenericGeometry::SimplexTopology< 2 >::type::id, 2 );
  Dune::GeometryType simplex3d( Dune::GenericGeometry::SimplexTopology< 3 >::type::id, 3 );
  Dune::GeometryType simplex4d( Dune::GenericGeometry::SimplexTopology< 4 >::type::id, 4 );

  Dune::GeometryType prism3d( Dune::GenericGeometry::PrismTopology< 3 >::type::id, 3 );
  Dune::GeometryType pyramid3d( Dune::GenericGeometry::PyramidTopology< 3 >::type::id, 3 );

  pass &= testAffineGeometry< ctype, 0, 0 >( simplex0d );
  pass &= testAffineGeometry< ctype, 0, 1 >( simplex0d );
  pass &= testAffineGeometry< ctype, 0, 2 >( simplex0d );
  pass &= testAffineGeometry< ctype, 0, 3 >( simplex0d );
  pass &= testAffineGeometry< ctype, 0, 4 >( simplex0d );

  pass &= testAffineGeometry< ctype, 0, 0 >( cube0d );
  pass &= testAffineGeometry< ctype, 0, 1 >( cube0d );
  pass &= testAffineGeometry< ctype, 0, 2 >( cube0d );
  pass &= testAffineGeometry< ctype, 0, 3 >( cube0d );
  pass &= testAffineGeometry< ctype, 0, 4 >( cube0d );

  pass &= testAffineGeometry< ctype, 1, 1 >( simplex1d );
  pass &= testAffineGeometry< ctype, 1, 2 >( simplex1d );
  pass &= testAffineGeometry< ctype, 1, 3 >( simplex1d );
  pass &= testAffineGeometry< ctype, 1, 4 >( simplex1d );

  pass &= testAffineGeometry< ctype, 1, 3 >( cube1d );
  pass &= testAffineGeometry< ctype, 1, 1 >( cube1d );
  pass &= testAffineGeometry< ctype, 1, 2 >( cube1d );
  pass &= testAffineGeometry< ctype, 1, 4 >( cube1d );

  pass &= testAffineGeometry< ctype, 2, 2 >( simplex2d );
  pass &= testAffineGeometry< ctype, 2, 3 >( simplex2d );
  pass &= testAffineGeometry< ctype, 2, 4 >( simplex2d );

  pass &= testAffineGeometry< ctype, 2, 2 >( cube2d );
  pass &= testAffineGeometry< ctype, 2, 3 >( cube2d );
  pass &= testAffineGeometry< ctype, 2, 4 >( cube2d );

  pass &= testAffineGeometry< ctype, 3, 3 >( simplex3d );
  pass &= testAffineGeometry< ctype, 3, 4 >( simplex3d );

  /** \bug These tests currently fail. */
  //   pass &= testAffineGeometry< ctype, 3, 3 >( pyramid3d );
  //   pass &= testAffineGeometry< ctype, 3, 4 >( pyramid3d );

  pass &= testAffineGeometry< ctype, 3, 3 >( prism3d );
  pass &= testAffineGeometry< ctype, 3, 4 >( prism3d );

  /** \bug These tests currently fail. */
  //   pass &= testAffineGeometry< ctype, 3, 3 >( cube3d );
  //   pass &= testAffineGeometry< ctype, 3, 4 >( cube3d );

  pass &= testAffineGeometry< ctype, 4, 4 >( simplex4d );
  pass &= testAffineGeometry< ctype, 4, 5 >( simplex4d );

  /** \bug These tests currently fail. */
  //   pass &= testAffineGeometry< ctype, 4, 4 >( cube4d );
  //   pass &= testAffineGeometry< ctype, 4, 5 >( cube4d );

  return pass;
}

int main ( int argc, char **argv )
{
  bool pass = true;

  std::cout << ">>> Checking ctype = double" << std::endl;
  pass &= testAffineGeometry< double >();
  //std::cout << ">>> Checking ctype = float" << std::endl;
  //pass &= testAffineGeometry< float >();

  return (pass ? 0 : 1);
}


==> anc/xt-super/dune-geometry/dune/geometry/test/test-axisalignedcubegeometry.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

/** \file
    \brief A unit test for the AxisAlignedCubeGeometry class
 */

#if HAVE_CONFIG_H
#include <config.h>
#endif

#include <iostream>

#include <dune/common/exceptions.hh>
#include <dune/common/ios_state.hh>

#include <dune/geometry/axisalignedcubegeometry.hh>
#include <dune/geometry/test/checkgeometry.hh>


using namespace Dune;

void fail(int &result) {
  result = 1;
}
void pass(int &result) {
  if(result == 77) result = 0;
}

/** \brief Test whether the given BasicGeometry object 'affine' attribute is
 *         set correctly
 *
 * \param geometry       The Geometry object to test.
 * \param expectedAffine Whether the geometry should be affine.
 * \param result         Collect pass/fail results.
 */
template <class TestGeometry>
void testBasicGeometryAffine(const TestGeometry& geometry, int &result)
{
  if( not geometry.affine() ) {
    Dune::ios_base_all_saver saver(std::cerr);
    std::cerr << std::boolalpha;
    std::cerr << "Error: Hypercube geometry is not affine!" << std::endl;
    fail(result);
  }
  else
    pass(result);
}


template <int dim, int coorddim>
void testCodimZero(int& result)
{
  std::cout << "== coorddimension = " << coorddim << std::endl;
  std::cout << "=== mydimension = " << dim << std::endl;

  typedef AxisAlignedCubeGeometry<double, dim, coorddim> ElementGeometry;

  FieldVector<double,coorddim> lower(0);
  FieldVector<double,coorddim> upper(1);

  ElementGeometry geometry( lower, upper );

  if (checkGeometry(geometry))
    pass(result);
  else
    fail(result);

  testBasicGeometryAffine(geometry, result);

  // test assignability
  ElementGeometry geometry2( lower, upper );
  geometry2 = geometry;
}

template <int dim, int coorddim>
void testCodimNonZero(int& result)
{
  std::cout << "== coorddimension = " << coorddim << std::endl;
  std::cout << "=== mydimension = " << dim << std::endl;

  typedef AxisAlignedCubeGeometry<double, dim, coorddim> ElementGeometry;

  FieldVector<double,coorddim> lower(-1);
  FieldVector<double,coorddim> upper(3);

  for (size_t i=0; i<(1<<coorddim)-1; i++) {

    std::bitset<coorddim> axes(i);
    if (axes.count() != dim)
      continue;

    ElementGeometry geometry( lower, upper, axes );

    if (checkGeometry(geometry))
      pass(result);
    else
      fail(result);

    testBasicGeometryAffine(geometry, result);

    // test assignability
    ElementGeometry geometry2( lower, upper, axes );
    geometry2 = geometry;
  }

}


int main (int argc , char **argv) try
{
  // 77 means "SKIP"
  int result = 77;

  testCodimZero<0,0>(result);
  testCodimZero<1,1>(result);
  testCodimZero<2,2>(result);
  testCodimZero<3,3>(result);

  testCodimNonZero<0,2>(result);
  testCodimNonZero<1,2>(result);
  testCodimNonZero<2,2>(result);

  testCodimNonZero<0,3>(result);
  testCodimNonZero<1,3>(result);
  testCodimNonZero<2,3>(result);
  testCodimNonZero<3,3>(result);

  // Test what happens when a zero-dimensional geometry (a point) is
  // constructed with the codim-zero constructor (taking lower and upper
  // corners).
  testCodimZero<0,3>(result);

  return result;
}
catch (Dune::Exception& e) {
  std::cerr << e << std::endl;
  throw;
} catch (...) {
  std::cerr << "Generic exception!" << std::endl;
  throw;
}


==> anc/xt-super/dune-geometry/dune/geometry/test/test-geometrytype.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#if HAVE_CONFIG_H
#include "config.h"
#endif

#include <string>
#include <iostream>
#include <vector>

#include <dune/geometry/type.hh>

std::string convBase(unsigned long v, long base)
{
  const char* digits = "0123456789abcdef";
  std::string result;
  if((base < 2) || (base > 16)) {
    result = "Error: base out of range.";
  }
  else {
    do {
      result = digits[v % base] + result;
      v /= base;
    }
    while(v);
  }
  return result;
}

void guessTopologyId(unsigned int dim, unsigned int vertices,
                     unsigned int v, unsigned int id, unsigned int d,
                     std::vector<unsigned int> & ids)
{
  if (d == dim)
  {
    if (v == vertices)
      ids.push_back(id);
    return;
  }
  // if (v > vertices-dim+d)
  //     return;
  // try simplex
  guessTopologyId(dim,vertices,v+1,id,d+1,ids);
  // try cube
  guessTopologyId(dim,vertices,v*2,id+(1<<d),d+1,ids);
}

unsigned int guessTopologyId(unsigned int dim, unsigned int vertices)
{
  std::vector<unsigned int> ids;
  if (dim == 0 || dim == 1)
    return 0;
  if (vertices < dim+1 || vertices > 1<<dim)
    DUNE_THROW(Dune::Exception, "IMPOSSIBLE");
  guessTopologyId(dim,vertices,2,1,1,ids);
  if (ids.size() == 0)
    DUNE_THROW(Dune::Exception, "Impossible setting");
  std::cout << "(";
  for (size_t i=0; i<ids.size(); i++)
    std::cout << " possibility " << i << ": " << convBase(ids[i],2);
  std::cout << ") ";
  if (ids.size() > 1)
    DUNE_THROW(Dune::Exception, "Too many options");
  return ids[0];
}

void testGuess(unsigned int dim, unsigned int vertices)
{
  std::cout << "dim: " << dim;
  std::cout << " vertices: " << vertices << " ";
  unsigned int id = guessTopologyId(dim, vertices);
  std::cout << "guess: " << convBase(id, 2);
  if (dim <= 3) {
    Dune::GeometryType gt;
    gt.makeFromVertices(dim, vertices);
    std::cout << " real:  " << convBase(gt.id(), 2);
  }
  std::cout << std::endl;
}

int main()
{
  for (int d=0; d<=8; d++)
    for (int v=d+1; v<=(1<<d); v++)
    {
      try {
        testGuess(d,v);
      }
      catch (Dune::Exception & e)
      {
        std::cout << "Error: " << e.what() << std::endl;
      }
    }
}


==> anc/xt-super/dune-geometry/dune/geometry/test/test-multilineargeometry.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <config.h>

#include <vector>

#include <dune/geometry/multilineargeometry.hh>
#include <dune/geometry/referenceelements.hh>

#include <dune/geometry/test/checkgeometry.hh>


template< class ctype, int mydim, int cdim >
static Dune::FieldVector< ctype, cdim >
map ( const Dune::FieldMatrix< ctype, mydim, mydim > &A,
      const Dune::FieldMatrix< ctype, cdim, cdim > &B,
      const Dune::FieldVector< ctype, mydim > &x )
{
  // compute Ax
  Dune::FieldVector< ctype, mydim > Ax;
  A.mv( x, Ax );

  // embed Ax into the larger space (eAx)
  Dune::FieldVector< ctype, cdim > eAx( 0 );
  for( int j = 0; j < mydim; ++j )
    eAx[ j ] = Ax[ j ];

  // combute y = B eAx
  Dune::FieldVector< ctype, cdim > y;
  B.mv( eAx, y );
  return y;
}


template< class ctype, int mydim, int cdim >
static bool testMultiLinearGeometry ( const Dune::ReferenceElement< ctype, mydim > &refElement,
                                      const Dune::FieldMatrix< ctype, mydim, mydim > &A,
                                      const Dune::FieldMatrix< ctype, cdim, cdim > &B )
{
  bool pass = true;

  typedef Dune::MultiLinearGeometry< ctype, mydim, cdim > Geometry;

  const Dune::FieldVector< ctype, mydim > &localCenter = refElement.position( 0, 0 );
  const ctype epsilon = ctype( 1e5 )*std::numeric_limits< ctype >::epsilon();

  const ctype detA = A.determinant();
  assert( std::abs( std::abs( B.determinant() ) - ctype( 1 ) ) <= epsilon );

  const int numCorners = refElement.size( mydim );
  std::vector< Dune::FieldVector< ctype, cdim > > corners( numCorners );
  for( int i = 0; i < numCorners; ++i )
    corners[ i ] = map( A, B, refElement.position( i, mydim ) );

  Geometry geometry( refElement, corners );

  if( !geometry.affine() )
  {
    std::cerr << "Error: Affine returns false for an affine geometry." << std::endl;
    pass = false;
  }

  const ctype integrationElement = geometry.integrationElement( localCenter );
  if( std::abs( integrationElement - std::abs( detA ) ) > epsilon )
  {
    std::cerr << "Error: Wrong integration element (" << integrationElement
              << ", should be " << std::abs( detA )
              << ")." << std::endl;
    pass = false;
  }
  const ctype volume = geometry.volume();
  if( std::abs( volume - refElement.volume()*std::abs( detA ) ) > epsilon )
  {
    std::cerr << "Error: Wrong volume (" << volume
              << ", should be " << (refElement.volume()*std::abs( detA ))
              << ")." << std::endl;
    pass = false;
  }

  const Dune::FieldVector< ctype, cdim > center = geometry.center();
  if( (center - map( A, B, refElement.position( 0, 0 ) )).two_norm() > epsilon )
  {
    std::cerr << "Error: wrong barycenter (" << center << ")." << std::endl;
    pass = false;
  }

  for (int c = 0; c < numCorners; ++c) {
    Dune::FieldVector<ctype, mydim> local(refElement.position(c, mydim));
    Dune::FieldVector<ctype, cdim> global(geometry.global(local));
    Dune::FieldVector<ctype, mydim> local2(geometry.local(global));
    if (local2 != local2) {
      std::cerr << "Error: at corner " << c << " local returned NaN: "
                << local2 << std::endl;
      pass = false;
    }
    if ((local - local2).two_norm() > epsilon) {
      std::cerr << "Error: at corner " << c << " local returned wrong value: "
                << local2 << " (expected: " << local << ")" << std::endl;
      pass = false;
    }
  }

  const Dune::FieldMatrix< ctype, mydim, cdim > JT = geometry.jacobianTransposed( localCenter );
  for( int i = 0; i < mydim; ++i )
  {
    Dune::FieldVector< ctype, mydim > e( ctype( 0 ) );
    e[ i ] = ctype( 1 );
    const Dune::FieldVector< ctype, cdim > t = map( A, B, e );
    if (JT[i] != JT[i])
    {
      std::cerr << "Error: jacobianTransposed[" << i << "] (" << JT[i]
                << ") has NaN entry." << std::endl;
      pass = false;
    }
    if( (t - JT[ i ]).two_norm() > epsilon )
    {
      std::cerr << "Error: wrong jacobianTransposed[ " << i << " ] (" << JT[ i ]
                << ", should be " << t << ")." << std::endl;
      pass = false;
    }
  }

  for (int c = 0; c < numCorners; ++c) {
    const Dune::FieldMatrix< ctype, mydim, cdim > JT = geometry.jacobianTransposed(refElement.position(c, mydim));
    for( int i = 0; i < mydim; ++i ) {
      Dune::FieldVector< ctype, mydim > e( ctype( 0 ) );
      e[ i ] = ctype( 1 );
      const Dune::FieldVector< ctype, cdim > t = map( A, B, e );
      if (JT[i] != JT[i])
      {
        std::cerr << "Error: at corner " << c << ": jacobianTransposed["
                  << i << "] (" << JT[i] << ") has NaN entry." << std::endl;
        pass = false;
      }
      if( (t - JT[ i ]).two_norm() > epsilon )
      {
        std::cerr << "Error: at corner " << c << ": wrong jacobianTransposed[ "
                  << i << " ] (" << JT[ i ] << ", should be " << t << ")."
                  << std::endl;
        pass = false;
      }
    }
  }

  pass &= checkGeometry( geometry );

  return pass;
}


template< class ctype, int mydim, int cdim >
static bool testMultiLinearGeometry ( Dune::GeometryType gt )
{
  const Dune::ReferenceElement< ctype, mydim > &refElement = Dune::ReferenceElements< ctype, mydim >::general( gt );

  Dune::FieldMatrix< ctype, mydim, mydim > A;
  Dune::FieldMatrix< ctype, cdim, cdim > B;

  std::cout << "Checking geometry (topologyId = " << gt.id() << ", mydim = " << mydim << ", cdim = " << cdim << ")" << std::endl;
  std::cout << " reference mapping: ";
  A = ctype( 0 );
  for( int i = 0; i < mydim; ++i )
    A[ i ][ i ] = ctype( 1 );
  B = ctype( 0 );
  for( int i = 0; i < cdim; ++i )
    B[ i ][ i ] = ctype( 1 );
  const bool passId = testMultiLinearGeometry( refElement, A, B );
  std::cout << (passId ? "passed" : "failed");

  std::cout << ", scaled reference mapping: ";
  A = ctype( 0 );
  for( int i = 0; i < mydim; ++i )
    A[ i ][ i ] = ctype( 42 );
  B = ctype( 0 );
  for( int i = 0; i < cdim; ++i )
    B[ i ][ i ] = ctype( 1 );
  const bool passScaledId = testMultiLinearGeometry( refElement, A, B );
  std::cout << (passScaledId ? "passed" : "failed") << std::endl;

  return passId && passScaledId;
}

template<class ctype>
static bool testNonLinearGeometry()
{
  const unsigned dim = 2;
  typedef Dune::ReferenceElement<ctype,dim> ReferenceElement;
  typedef Dune::FieldVector<ctype,dim> Vector;
  typedef Dune::MultiLinearGeometry<ctype,dim,dim> Geometry;
  const ctype epsilon(ctype(16) * std::numeric_limits<ctype>::epsilon());

  bool pass(true);
  std::cout << "Checking geometry (non-linear, quadrilateral): ";

  Dune::GeometryType quadrilateral;
  quadrilateral.makeQuadrilateral();
  const ReferenceElement& reference(Dune::ReferenceElements<ctype,dim>::general(quadrilateral));

  std::vector<Vector> corners(4);
  corners[0][0] = 0; corners[0][1] = 0;
  corners[1][0] = 2; corners[1][1] = 0;
  corners[2][0] = 0; corners[2][1] = 1;
  corners[3][0] = 1; corners[3][1] = 1;

  const Geometry geometry(reference, corners);

  /* Test global() */
  for (std::size_t c = 0; c < corners.size(); ++c) {
    const Vector& local(reference.position(c, dim));
    const Vector global(geometry.global(local));
    if (global != global) {
      std::cerr << "global failed at corner " << c << ": returned NaN: "
                << global << std::endl;
      pass = false;
    }
    if ((global - corners[c]).two_norm() > epsilon) {
      std::cerr << "global failed at corner " << c << ": got " << global
                << ", but expected " << corners[c] << std::endl;
      pass = false;
    }
  }

  /* Test global() outside reference element */
  {
    Vector local; local[0] = -1; local[1] = 0;
    Vector global; global[0] = -2; global[1] = 0;
    const Vector global2(geometry.global(local));
    if (global2 != global2) {
      std::cerr << "global failed outside reference element: returned NaN: "
                << global2 << std::endl;
      pass = false;
    }
    if ((global - global2).two_norm() > epsilon) {
      std::cerr << "global failed outside reference element: got " << global2
                << ", but expected " << global << std::endl;
      pass = false;
    }
  }

  /* Test local() */
  for (std::size_t c = 0; c < corners.size(); ++c) {
    const Vector& local(reference.position(c, dim));
    const Vector local2(geometry.local(corners[c]));
    if (local2 != local2) {
      std::cerr << "local failed at corner " << c << ": returned NaN: "
                << local2 << std::endl;
      pass = false;
    }
    if ((local - local2).two_norm() > epsilon) {
      std::cerr << "local failed at corner " << c << ": got " << local2
                << ", but expected " << local << std::endl;
      pass = false;
    }
  }

  /* Test local() outside reference element */
  {
    Vector global; global[0] = -2; global[1] = 0;
    Vector local; local[0] = -1; local[1] = 0;
    const Vector local2(geometry.local(global));
    if (local2 != local2) {
      std::cerr << "local failed outside reference element: returned NaN: "
                << local2 << std::endl;
      pass = false;
    }
    if ((local - local2).two_norm() > epsilon) {
      std::cerr << "local failed outside reference element: got " << local2
                << ", but expected " << local << std::endl;
      pass = false;
    }
  }

  std::cout << (pass ? "passed" : "failed") << std::endl;
  return pass;
}

template< class ctype >
static bool testMultiLinearGeometry ()
{
  bool pass = true;

  Dune::GeometryType cube0d( Dune::GenericGeometry::CubeTopology< 0 >::type::id, 0 );
  Dune::GeometryType cube1d( Dune::GenericGeometry::CubeTopology< 1 >::type::id, 1 );
  Dune::GeometryType cube2d( Dune::GenericGeometry::CubeTopology< 2 >::type::id, 2 );
  Dune::GeometryType cube3d( Dune::GenericGeometry::CubeTopology< 3 >::type::id, 3 );
  Dune::GeometryType cube4d( Dune::GenericGeometry::CubeTopology< 4 >::type::id, 4 );

  Dune::GeometryType simplex0d( Dune::GenericGeometry::SimplexTopology< 0 >::type::id, 0 );
  Dune::GeometryType simplex1d( Dune::GenericGeometry::SimplexTopology< 1 >::type::id, 1 );
  Dune::GeometryType simplex2d( Dune::GenericGeometry::SimplexTopology< 2 >::type::id, 2 );
  Dune::GeometryType simplex3d( Dune::GenericGeometry::SimplexTopology< 3 >::type::id, 3 );
  Dune::GeometryType simplex4d( Dune::GenericGeometry::SimplexTopology< 4 >::type::id, 4 );

  Dune::GeometryType prism3d( Dune::GenericGeometry::PrismTopology< 3 >::type::id, 3 );
  Dune::GeometryType pyramid3d( Dune::GenericGeometry::PyramidTopology< 3 >::type::id, 3 );

  pass &= testMultiLinearGeometry< ctype, 0, 0 >( simplex0d );
  pass &= testMultiLinearGeometry< ctype, 0, 1 >( simplex0d );
  pass &= testMultiLinearGeometry< ctype, 0, 2 >( simplex0d );
  pass &= testMultiLinearGeometry< ctype, 0, 3 >( simplex0d );
  pass &= testMultiLinearGeometry< ctype, 0, 4 >( simplex0d );

  pass &= testMultiLinearGeometry< ctype, 0, 0 >( cube0d );
  pass &= testMultiLinearGeometry< ctype, 0, 1 >( cube0d );
  pass &= testMultiLinearGeometry< ctype, 0, 2 >( cube0d );
  pass &= testMultiLinearGeometry< ctype, 0, 3 >( cube0d );
  pass &= testMultiLinearGeometry< ctype, 0, 4 >( cube0d );

  pass &= testMultiLinearGeometry< ctype, 1, 1 >( simplex1d );
  pass &= testMultiLinearGeometry< ctype, 1, 2 >( simplex1d );
  pass &= testMultiLinearGeometry< ctype, 1, 3 >( simplex1d );
  pass &= testMultiLinearGeometry< ctype, 1, 4 >( simplex1d );

  pass &= testMultiLinearGeometry< ctype, 1, 3 >( cube1d );
  pass &= testMultiLinearGeometry< ctype, 1, 1 >( cube1d );
  pass &= testMultiLinearGeometry< ctype, 1, 2 >( cube1d );
  pass &= testMultiLinearGeometry< ctype, 1, 4 >( cube1d );

  pass &= testMultiLinearGeometry< ctype, 2, 2 >( simplex2d );
  pass &= testMultiLinearGeometry< ctype, 2, 3 >( simplex2d );
  pass &= testMultiLinearGeometry< ctype, 2, 4 >( simplex2d );

  pass &= testMultiLinearGeometry< ctype, 2, 2 >( cube2d );
  pass &= testMultiLinearGeometry< ctype, 2, 3 >( cube2d );
  pass &= testMultiLinearGeometry< ctype, 2, 4 >( cube2d );

  pass &= testMultiLinearGeometry< ctype, 3, 3 >( simplex3d );
  pass &= testMultiLinearGeometry< ctype, 3, 4 >( simplex3d );

  pass &= testMultiLinearGeometry< ctype, 3, 3 >( pyramid3d );
  pass &= testMultiLinearGeometry< ctype, 3, 4 >( pyramid3d );

  pass &= testMultiLinearGeometry< ctype, 3, 3 >( prism3d );
  pass &= testMultiLinearGeometry< ctype, 3, 4 >( prism3d );

  pass &= testMultiLinearGeometry< ctype, 3, 3 >( cube3d );
  pass &= testMultiLinearGeometry< ctype, 3, 4 >( cube3d );

  pass &= testMultiLinearGeometry< ctype, 4, 4 >( simplex4d );
  pass &= testMultiLinearGeometry< ctype, 4, 5 >( simplex4d );

  pass &= testMultiLinearGeometry< ctype, 4, 4 >( cube4d );
  pass &= testMultiLinearGeometry< ctype, 4, 5 >( cube4d );

  pass &= testNonLinearGeometry<ctype>();

  return pass;
}

int main ( int argc, char **argv )
{
  bool pass = true;

  std::cout << ">>> Checking ctype = double" << std::endl;
  pass &= testMultiLinearGeometry< double >();
  //std::cout << ">>> Checking ctype = float" << std::endl;
  //pass &= testMultiLinearGeometry< float >();

  return (pass ? 0 : 1);
}


==> anc/xt-super/dune-geometry/dune/geometry/test/test-nonetype.cc <==
#include <config.h>

#include <iostream>

#include <dune/geometry/type.hh>

int main ( int argc, char **argv )
{
  int fail = 0;
  for( int dim = 0; dim < 10; ++dim )
  {
    Dune::GeometryType gt1( Dune::GeometryType::none, dim );

    Dune::GeometryType gt2;
    gt2.makeNone( dim );

    if ( ! gt1.isNone() )
    {
      fail = 1;
      std::cerr << "Geometry types 'none' for dim " << dim << " has wrong constructor " << std::endl;
    }

    if ( ! gt2.isNone() )
    {
      fail = 1;
      std::cerr << "Geometry types 'none' for dim " << dim << " fails using makeNone " << std::endl;
    }

    if( gt1 != gt2 )
    {
      fail = 1;
      std::cerr << "Geometry types 'none' for dim " << dim << " do not coincide" << std::endl;
    }
  }
  return fail;
}


==> anc/xt-super/dune-geometry/dune/geometry/test/test-quadrature.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#include <algorithm>
#include <limits>
#include <iostream>

#include <config.h>

#include <dune/geometry/referenceelements.hh>
#include <dune/geometry/quadraturerules.hh>
#include <dune/geometry/quadraturerules/compositequadraturerule.hh>

bool success = true;

/*
   This is a simple accuracy test on the reference element. It integrates
   x^p and y^p with the quadrature rule of order p, which should give
   an exact result.
 */

/*
   Exact (analytical) solution on different reference elements.
 */

template <class ctype, int dim>
ctype analyticalSolution (Dune::GeometryType t, int p, int direction )
{
  using Dune::GeometryType;
  ctype exact=0;

  if (t.isCube())
  {
    exact=1.0/(p+1);
    return exact;
  }

  if (t.isSimplex())
  {
    /* 1/(prod(k=1..dim,(p+k)) */
    exact = ctype( 1 );
    for( int k = 1; k <= dim; ++k )
      exact *= p+k;
    exact = ctype( 1 ) / exact;
    return exact;
  }

  if (t.isPrism())
  {
    const int pdim = (dim > 0 ? dim-1 : 0);
    if( direction < dim-1 )
    {
      GeometryType nt( GeometryType::simplex, dim-1 );
      if( dim > 0 )
        exact = analyticalSolution< ctype, pdim >( nt, p, direction );
      else
        exact = ctype( 1 );
    }
    else
      exact = ctype( 1 ) / ctype( Dune::Factorial< pdim >::factorial * (p+1));
    return exact;
  }

  if (t.isPyramid())
  {
    switch( direction )
    {
    case 0 :
    case 1 :
      exact=1.0/((p+3)*(p+1));
      break;
    case 2 :
      exact=2.0/((p+1)*(p+2)*(p+3));
      break;
    };
    return exact;
  }

  DUNE_THROW(Dune::NotImplemented, __func__ << " for " << t);
  return exact;
}

template<class QuadratureRule>
void checkQuadrature(const QuadratureRule &quad)
{
  using namespace Dune;
  typedef typename QuadratureRule::CoordType ctype;
  const unsigned int dim = QuadratureRule::d;
  const unsigned int p = quad.order();
  const Dune::GeometryType& t = quad.type();
  FieldVector<ctype,dim> integral(0);
  for (typename QuadratureRule::iterator qp=quad.begin(); qp!=quad.end(); ++qp)
  {
    // pos of integration point
    const FieldVector< ctype, dim > &x = qp->position();
    const ctype weight = qp->weight();

    for (unsigned int d=0; d<dim; d++)
      integral[d] += weight*std::pow(x[d],double(p));
  }

  ctype maxRelativeError = 0;
  for(unsigned int d=0; d<dim; d++)
  {
    ctype exact = analyticalSolution<ctype,dim>(t,p,d);
    ctype relativeError = std::abs(integral[d]-exact) /
                          (std::abs(integral[d])+std::abs(exact));
    if (relativeError > maxRelativeError)
      maxRelativeError = relativeError;
  }
  ctype epsilon = std::pow(2.0,double(p))*p*std::numeric_limits<double>::epsilon();
  if (p==0)
    epsilon = 2.0*std::numeric_limits<double>::epsilon();
  if (maxRelativeError > epsilon) {
    std::cerr << "Error: Quadrature for " << t << " and order=" << p << " failed" << std::endl;
    for (unsigned int d=0; d<dim; d++)
    {
      ctype exact = analyticalSolution<ctype,dim>(t,p,d);
      ctype relativeError = std::abs(integral[d]-exact) /
                            (std::abs(integral[d])+std::abs(exact));
      std::cerr << "       relative error " << relativeError << " in direction " << d << " (exact = " << exact << " numerical = " << integral[d] << ")" << std::endl;
    }
    success = false;
  }
}

template<class QuadratureRule>
void checkWeights(const QuadratureRule &quad)
{
  typedef typename QuadratureRule::CoordType ctype;
  const unsigned int dim = QuadratureRule::d;
  const unsigned int p = quad.order();
  const Dune::GeometryType& t = quad.type();
  typedef typename QuadratureRule::iterator QuadIterator;
  double volume = 0;
  QuadIterator qp = quad.begin();
  QuadIterator qend = quad.end();
  for (; qp!=qend; ++qp)
  {
    volume += qp->weight();
  }
  if (std::abs(volume -
               Dune::ReferenceElements<ctype, dim>::general(t).volume())
      > quad.size()*std::numeric_limits<double>::epsilon())
  {
    std::cerr << "Error: Quadrature for " << t << " and order=" << p
              << " does not sum to volume of RefElem" << std::endl;
    std::cerr << "\tSums to " << volume << "( RefElem.volume() = "
              << Dune::ReferenceElements<ctype, dim>::general(t).volume()
              << ")" << "(difference " << volume -
    Dune::ReferenceElements<ctype, dim>::general(t).volume()
              << ")" << std::endl;
    success = false;
  }
}

template<class ctype, int dim>
void check(const Dune::GeometryType::BasicType &btype,
           unsigned int maxOrder,
           Dune::QuadratureType::Enum qt = Dune::QuadratureType::GaussLegendre)
{
  typedef Dune::QuadratureRule<ctype, dim> Quad;
  Dune::GeometryType t(btype,dim);

  for (unsigned int p=0; p<=maxOrder; ++p)
  {
    const Quad & quad = Dune::QuadratureRules<ctype,dim>::rule(t, p, qt);
    if (quad.type() != t || unsigned(quad.order()) < p) {
      std::cerr << "Error: Type mismatch! Requested Quadrature for " << t
                << " and order=" << p << "." << std::endl
                << "\tGot Quadrature for " << quad.type() << " and order="
                << quad.order() << std::endl;
      success = false;
      return;
    }
    checkWeights(quad);
    checkQuadrature(quad);
  }
  if (dim>0 && (dim>3 ||
                btype==Dune::GeometryType::cube ||
                btype==Dune::GeometryType::simplex))
  {
    check<ctype,((dim==0) ? 0 : dim-1)>(btype, maxOrder, qt);
  }
}

template<class ctype, int dim>
void checkCompositeRule(const Dune::GeometryType::BasicType &btype,
                        unsigned int maxOrder,
                        unsigned int maxRefinement,
                        Dune::QuadratureType::Enum qt = Dune::QuadratureType::GaussLegendre)
{
  typedef Dune::QuadratureRule<ctype, dim> BaseQuad;
  typedef Dune::CompositeQuadratureRule<ctype, dim> Quad;

  Dune::GeometryType t(btype,dim);

  for (unsigned int p=0; p<=maxOrder; ++p)
  {
    const BaseQuad& baseQuad = Dune::QuadratureRules<ctype,dim>::rule(t, p, qt);
    Quad quad = Quad(baseQuad, maxRefinement);

    checkWeights(quad);
    checkQuadrature(quad);
  }
  if (dim>0 && (dim>3 ||
                btype==Dune::GeometryType::cube ||
                btype==Dune::GeometryType::simplex))
  {
    check<ctype,((dim==0) ? 0 : dim-1)>(btype, maxOrder, qt);
  }
}

int main (int argc, char** argv)
{
  unsigned int maxOrder = 45;
  if (argc > 1)
  {
    maxOrder = std::atoi(argv[1]);
    std::cout << "maxOrder = " << maxOrder << std::endl;
  }
  try {
    check<double,4>(Dune::GeometryType::cube, maxOrder);
    check<double,4>(Dune::GeometryType::cube, std::min(maxOrder, unsigned(31)),
                    Dune::QuadratureType::GaussLobatto);
    check<double,4>(Dune::GeometryType::simplex, maxOrder);
    check<double,3>(Dune::GeometryType::prism, maxOrder);
    check<double,3>(Dune::GeometryType::pyramid, maxOrder);

    unsigned int maxRefinement = 4;

    checkCompositeRule<double,2>(Dune::GeometryType::simplex, maxOrder, maxRefinement);
  }
  catch( const Dune::Exception &e )
  {
    std::cerr << e << std::endl;
    throw;
  }
  catch (...) {
    std::cerr << "Generic exception!" << std::endl;
    throw;
  }

  return success ? 0 : 1;
}


==> anc/xt-super/dune-geometry/dune/geometry/test/test-referenceelements.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
/** \file
    \brief A unit test for the ReferenceElements
    \todo For several element types the subEntities() method is not tested yet!
 */

#include <config.h>

#include <iostream>

#include <dune/geometry/referenceelements.hh>

using namespace Dune;

#define test(a) if (! (a) ) { std::cerr << __FILE__ << ":" << __LINE__ << ": Test `" # a "' failed" << std::endl; errors++; }
#define testcmp(a,b) if (! (a == b) ) { std::cerr << __FILE__ << ":" << __LINE__ << ": Test `" # a " == " # b "' failed (got " << a << ")" << std::endl; errors++; }

int main () try
{
  int errors = 0;

  // //////////////////////////////////////////////////////////////////////////
  //   We test the different elements separately.  I will not try to be smart
  //   and write routines that check all types at once.  That would just be
  //   illegible.
  // //////////////////////////////////////////////////////////////////////////

  GeometryType type;

  // //////////////////////////////////////////////////////////////////////////
  //   Test segment
  // //////////////////////////////////////////////////////////////////////////

  type.makeLine();

  const ReferenceElement<double,1>& referenceLine = ReferenceElements<double, 1>::general(type);

  // size(int c)
  testcmp(referenceLine.size(0),1);
  testcmp(referenceLine.size(1),2);

  // size(int i, int c, int cc)
  testcmp(referenceLine.size(0,0,0),1);
  testcmp(referenceLine.size(0,0,1),2);
  testcmp(referenceLine.size(0,1,1),1);
  testcmp(referenceLine.size(1,1,1),1);

  // subEntity(int i, int c, int ii, int cc)

  // type(int i, int c)
  test(referenceLine.type(0,0).isLine());
  test(referenceLine.type(0,1).isVertex());
  test(referenceLine.type(1,1).isVertex());

  // test the 'geometry' method
  const ReferenceElement<double,1>::Codim<0>::Geometry referenceLineMapping = referenceLine.geometry< 0 >( 0 );
  referenceLineMapping.corner(0);

  // //////////////////////////////////////////////////////////////////////////
  //   Test triangle
  // //////////////////////////////////////////////////////////////////////////

  type.makeTriangle();

  const ReferenceElement<double,2>& referenceTriangle = ReferenceElements<double, 2>::general(type);

  // size(int c)
  testcmp(referenceTriangle.size(0),1);
  testcmp(referenceTriangle.size(1),3);
  testcmp(referenceTriangle.size(2),3);

  // size(int i, int c, int cc)
  testcmp(referenceTriangle.size(0,0,0),1);
  testcmp(referenceTriangle.size(0,0,1),3);
  testcmp(referenceTriangle.size(0,0,2),3);

  testcmp(referenceTriangle.size(0,1,1),1);
  testcmp(referenceTriangle.size(0,1,2),2);
  testcmp(referenceTriangle.size(1,1,1),1);
  testcmp(referenceTriangle.size(1,1,2),2);
  testcmp(referenceTriangle.size(2,1,1),1);
  testcmp(referenceTriangle.size(2,1,2),2);

  testcmp(referenceTriangle.size(0,2,2),1);
  testcmp(referenceTriangle.size(1,2,2),1);
  testcmp(referenceTriangle.size(2,2,2),1);

  // subEntity(int i, int c, int ii, int cc)
  testcmp(referenceTriangle.subEntity(0,0,0,0),0);
  testcmp(referenceTriangle.subEntity(0,0,0,1),0);
  testcmp(referenceTriangle.subEntity(0,0,1,1),1);
  testcmp(referenceTriangle.subEntity(0,0,2,1),2);
  testcmp(referenceTriangle.subEntity(0,0,0,2),0);
  testcmp(referenceTriangle.subEntity(0,0,1,2),1);
  testcmp(referenceTriangle.subEntity(0,0,2,2),2);

  testcmp(referenceTriangle.subEntity(0,1,0,1),0);
  testcmp(referenceTriangle.subEntity(1,1,0,1),1);
  testcmp(referenceTriangle.subEntity(2,1,0,1),2);

  testcmp(referenceTriangle.subEntity(0,1,0,2),0);
  testcmp(referenceTriangle.subEntity(0,1,1,2),1);
  testcmp(referenceTriangle.subEntity(1,1,0,2),0);
  testcmp(referenceTriangle.subEntity(1,1,1,2),2);
  testcmp(referenceTriangle.subEntity(2,1,0,2),1);
  testcmp(referenceTriangle.subEntity(2,1,1,2),2);

  testcmp(referenceTriangle.subEntity(0,2,0,2),0);
  testcmp(referenceTriangle.subEntity(1,2,0,2),1);
  testcmp(referenceTriangle.subEntity(2,2,0,2),2);

  // type(int i, int c)
  test(referenceTriangle.type(0,0).isTriangle());

  test(referenceTriangle.type(0,1).isLine());
  test(referenceTriangle.type(1,1).isLine());
  test(referenceTriangle.type(2,1).isLine());

  test(referenceTriangle.type(0,2).isVertex());
  test(referenceTriangle.type(1,2).isVertex());
  test(referenceTriangle.type(2,2).isVertex());

  // test the 'geometry' method
  const ReferenceElement<double,2>::Codim<0>::Geometry referenceTriangleMapping = referenceTriangle.geometry< 0 >( 0 );
  referenceTriangleMapping.corner(0);

  // test the checkInside methods
  test(referenceTriangle.checkInside({0.3,0.3}));
  for (int i=0; i<3; i++)
  {
    test(referenceTriangle.checkInside<1>({0.5}, i));
    test(!referenceTriangle.checkInside<1>({-0.5}, i));
  }

  // //////////////////////////////////////////////////////////////////////////
  //   Test quadrilateral
  // //////////////////////////////////////////////////////////////////////////

  type.makeQuadrilateral();

  const ReferenceElement<double,2>& referenceQuad = ReferenceElements<double, 2>::general(type);

  // size(int c)
  testcmp(referenceQuad.size(0),1);
  testcmp(referenceQuad.size(1),4);
  testcmp(referenceQuad.size(2),4);

  // size(int i, int c, int cc)
  testcmp(referenceQuad.size(0,0,0),1);
  testcmp(referenceQuad.size(0,0,1),4);
  testcmp(referenceQuad.size(0,0,2),4);

  testcmp(referenceQuad.size(0,1,1),1);
  testcmp(referenceQuad.size(0,1,2),2);
  testcmp(referenceQuad.size(1,1,1),1);
  testcmp(referenceQuad.size(1,1,2),2);
  testcmp(referenceQuad.size(2,1,1),1);
  testcmp(referenceQuad.size(2,1,2),2);
  testcmp(referenceQuad.size(3,1,1),1);
  testcmp(referenceQuad.size(3,1,2),2);

  testcmp(referenceQuad.size(0,2,2),1);
  testcmp(referenceQuad.size(1,2,2),1);
  testcmp(referenceQuad.size(2,2,2),1);
  testcmp(referenceQuad.size(3,2,2),1);

  // subEntity(int i, int c, int ii, int cc)
  testcmp(referenceQuad.subEntity(0,0,0,0),0);
  testcmp(referenceQuad.subEntity(0,0,0,1),0);
  testcmp(referenceQuad.subEntity(0,0,1,1),1);
  testcmp(referenceQuad.subEntity(0,0,2,1),2);
  testcmp(referenceQuad.subEntity(0,0,3,1),3);
  testcmp(referenceQuad.subEntity(0,0,0,2),0);
  testcmp(referenceQuad.subEntity(0,0,1,2),1);
  testcmp(referenceQuad.subEntity(0,0,2,2),2);
  testcmp(referenceQuad.subEntity(0,0,3,2),3);

  testcmp(referenceQuad.subEntity(0,1,0,1),0);
  testcmp(referenceQuad.subEntity(1,1,0,1),1);
  testcmp(referenceQuad.subEntity(2,1,0,1),2);
  testcmp(referenceQuad.subEntity(3,1,0,1),3);

  testcmp(referenceQuad.subEntity(0,1,0,2),0);
  testcmp(referenceQuad.subEntity(0,1,1,2),2);
  testcmp(referenceQuad.subEntity(1,1,0,2),1);
  testcmp(referenceQuad.subEntity(1,1,1,2),3);
  testcmp(referenceQuad.subEntity(2,1,0,2),0);
  testcmp(referenceQuad.subEntity(2,1,1,2),1);
  testcmp(referenceQuad.subEntity(3,1,0,2),2);
  testcmp(referenceQuad.subEntity(3,1,1,2),3);

  testcmp(referenceQuad.subEntity(0,2,0,2),0);
  testcmp(referenceQuad.subEntity(1,2,0,2),1);
  testcmp(referenceQuad.subEntity(2,2,0,2),2);
  testcmp(referenceQuad.subEntity(3,2,0,2),3);

  // type(int i, int c)
  test(referenceQuad.type(0,0).isQuadrilateral());

  test(referenceQuad.type(0,1).isLine());
  test(referenceQuad.type(1,1).isLine());
  test(referenceQuad.type(2,1).isLine());
  test(referenceQuad.type(3,1).isLine());

  test(referenceQuad.type(0,2).isVertex());
  test(referenceQuad.type(1,2).isVertex());
  test(referenceQuad.type(2,2).isVertex());
  test(referenceQuad.type(3,2).isVertex());


  // test the 'geometry' method
  const ReferenceElement<double,2>::Codim<0>::Geometry referenceQuadMapping = referenceQuad.geometry< 0 >( 0 );
  referenceQuadMapping.corner(0);

  // //////////////////////////////////////////////////////////////////////////
  //   Test tetrahedron
  // //////////////////////////////////////////////////////////////////////////

  type.makeTetrahedron();

  const ReferenceElement<double,3>& referenceTetra = ReferenceElements<double, 3>::general(type);

  // size(int c)
  testcmp(referenceTetra.size(0),1);
  testcmp(referenceTetra.size(1),4);
  testcmp(referenceTetra.size(2),6);
  testcmp(referenceTetra.size(3),4);

  // size(int i, int c, int cc)
  testcmp(referenceTetra.size(0,0,0),1);
  testcmp(referenceTetra.size(0,0,1),4);
  testcmp(referenceTetra.size(0,0,2),6);
  testcmp(referenceTetra.size(0,0,3),4);

  for (int i=0; i<referenceTetra.size(1); i++) {
    testcmp(referenceTetra.size(i,1,1),1);
    testcmp(referenceTetra.size(i,1,2),3);
    testcmp(referenceTetra.size(i,1,3),3);
  }

  for (int i=0; i<referenceTetra.size(2); i++) {
    testcmp(referenceTetra.size(i,2,2),1);
    testcmp(referenceTetra.size(i,2,3),2);
  }

  for (int i=0; i<referenceTetra.size(3); i++)
    testcmp(referenceTetra.size(i,3,3),1);

  // subEntity(int i, int c, int ii, int cc)


  // type(int i, int c)
  test(referenceTetra.type(0,0).isTetrahedron());

  for (int i=0; i<referenceTetra.size(1); i++)
    test(referenceTetra.type(i,1).isTriangle());

  for (int i=0; i<referenceTetra.size(2); i++)
    test(referenceTetra.type(i,2).isLine());

  for (int i=0; i<referenceTetra.size(3); i++)
    test(referenceTetra.type(i,3).isVertex());

  // test the 'geometry' method
  const ReferenceElement<double,3>::Codim<0>::Geometry referenceTetraMapping = referenceTetra.geometry< 0 >( 0 );
  referenceTetraMapping.corner(0);

  // test the checkInside methods
  test(referenceTetra.checkInside({0.3,0.3,0.3}));

  // checkInside for edges
  for (int i=0; i<6; i++)
  {
    test(referenceTetra.checkInside<2>({0.5}, i));
    test(!referenceTetra.checkInside<2>({-0.5}, i));
  }

  // checkInside for faces
  for (int i=0; i<4; i++)
  {
    test(referenceTetra.checkInside<1>({0.3,0.3}, i));
    test(!referenceTetra.checkInside<1>({1.0,1.0}, i));
  }

  // //////////////////////////////////////////////////////////////////////////
  //   Test pyramid
  // //////////////////////////////////////////////////////////////////////////

  type.makePyramid();

  const ReferenceElement<double,3>& referencePyramid = ReferenceElements<double, 3>::general(type);

  // size(int c)
  testcmp(referencePyramid.size(0),1);
  testcmp(referencePyramid.size(1),5);
  testcmp(referencePyramid.size(2),8);
  testcmp(referencePyramid.size(3),5);

  // size(int i, int c, int cc)
  testcmp(referencePyramid.size(0,0,0),1);
  testcmp(referencePyramid.size(0,0,1),5);
  testcmp(referencePyramid.size(0,0,2),8);
  testcmp(referencePyramid.size(0,0,3),5);

  testcmp(referencePyramid.size(0,1,1),1);
  testcmp(referencePyramid.size(0,1,2),4);
  testcmp(referencePyramid.size(0,1,3),4);
  testcmp(referencePyramid.size(1,1,1),1);
  testcmp(referencePyramid.size(1,1,2),3);
  testcmp(referencePyramid.size(1,1,3),3);
  testcmp(referencePyramid.size(2,1,1),1);
  testcmp(referencePyramid.size(2,1,2),3);
  testcmp(referencePyramid.size(2,1,3),3);
  testcmp(referencePyramid.size(3,1,1),1);
  testcmp(referencePyramid.size(3,1,2),3);
  testcmp(referencePyramid.size(3,1,3),3);
  testcmp(referencePyramid.size(4,1,1),1);
  testcmp(referencePyramid.size(4,1,2),3);
  testcmp(referencePyramid.size(4,1,3),3);

  for (int i=0; i<referencePyramid.size(2); i++) {
    testcmp(referencePyramid.size(i,2,2),1);
    testcmp(referencePyramid.size(i,2,3),2);
  }

  for (int i=0; i<referencePyramid.size(3); i++)
    testcmp(referencePyramid.size(i,3,3),1);

  // subEntity(int i, int c, int ii, int cc)

  // type(int i, int c)
  test(referencePyramid.type(0,0).isPyramid());

  test(referencePyramid.type(0,1).isQuadrilateral());
  test(referencePyramid.type(1,1).isTriangle());
  test(referencePyramid.type(2,1).isTriangle());
  test(referencePyramid.type(3,1).isTriangle());
  test(referencePyramid.type(4,1).isTriangle());

  for (int i=0; i<referencePyramid.size(2); i++)
    test(referencePyramid.type(i,2).isLine());

  for (int i=0; i<referencePyramid.size(3); i++)
    test(referencePyramid.type(i,3).isVertex());

  // test the 'geometry' method
  const ReferenceElement<double,3>::Codim<0>::Geometry referencePyramidMapping = referencePyramid.geometry< 0 >( 0 );
  referencePyramidMapping.corner(0);

  // //////////////////////////////////////////////////////////////////////////
  //   Test prism
  // //////////////////////////////////////////////////////////////////////////

  type.makePrism();

  const ReferenceElement<double,3>& referencePrism = ReferenceElements<double, 3>::general(type);

  // size(int c)
  testcmp(referencePrism.size(0),1);
  testcmp(referencePrism.size(1),5);
  testcmp(referencePrism.size(2),9);
  testcmp(referencePrism.size(3),6);

  // size(int i, int c, int cc)
  testcmp(referencePrism.size(0,0,0),1);
  testcmp(referencePrism.size(0,0,1),5);
  testcmp(referencePrism.size(0,0,2),9);
  testcmp(referencePrism.size(0,0,3),6);

  testcmp(referencePrism.size(0,1,1),1);
  testcmp(referencePrism.size(0,1,2),4);
  testcmp(referencePrism.size(0,1,3),4);
  testcmp(referencePrism.size(1,1,1),1);
  testcmp(referencePrism.size(1,1,2),4);
  testcmp(referencePrism.size(1,1,3),4);
  testcmp(referencePrism.size(2,1,1),1);
  testcmp(referencePrism.size(2,1,2),4);
  testcmp(referencePrism.size(2,1,3),4);
  testcmp(referencePrism.size(3,1,1),1);
  testcmp(referencePrism.size(3,1,2),3);
  testcmp(referencePrism.size(3,1,3),3);
  testcmp(referencePrism.size(4,1,1),1);
  testcmp(referencePrism.size(4,1,2),3);
  testcmp(referencePrism.size(4,1,3),3);

  for (int i=0; i<referencePrism.size(2); i++) {
    testcmp(referencePrism.size(i,2,2),1);
    testcmp(referencePrism.size(i,2,3),2);
  }

  for (int i=0; i<referencePrism.size(3); i++)
    testcmp(referencePrism.size(i,3,3),1);

  // subEntity(int i, int c, int ii, int cc)

  // type(int i, int c)
  test(referencePrism.type(0,0).isPrism());

  test(referencePrism.type(0,1).isQuadrilateral());
  test(referencePrism.type(1,1).isQuadrilateral());
  test(referencePrism.type(2,1).isQuadrilateral());
  test(referencePrism.type(3,1).isTriangle());
  test(referencePrism.type(4,1).isTriangle());

  for (int i=0; i<referencePrism.size(2); i++)
    test(referencePrism.type(i,2).isLine());

  for (int i=0; i<referencePrism.size(3); i++)
    test(referencePrism.type(i,3).isVertex());

  // test the 'geometry' method
  const ReferenceElement<double,3>::Codim<0>::Geometry referencePrismMapping = referencePrism.geometry< 0 >( 0 );
  referencePrismMapping.corner(0);

  // //////////////////////////////////////////////////////////////////////////
  //   Test hexahedron
  // //////////////////////////////////////////////////////////////////////////

  type.makeHexahedron();

  const ReferenceElement<double,3>& referenceHexa = ReferenceElements<double, 3>::general(type);

  // size(int c)
  testcmp(referenceHexa.size(0),1);
  testcmp(referenceHexa.size(1),6);
  testcmp(referenceHexa.size(2),12);
  testcmp(referenceHexa.size(3),8);

  // size(int i, int c, int cc)
  testcmp(referenceHexa.size(0,0,0),1);
  testcmp(referenceHexa.size(0,0,1),6);
  testcmp(referenceHexa.size(0,0,2),12);
  testcmp(referenceHexa.size(0,0,3),8);

  for (int i=0; i<referenceHexa.size(1); i++) {
    testcmp(referenceHexa.size(i,1,1),1);
    testcmp(referenceHexa.size(i,1,2),4);
    testcmp(referenceHexa.size(i,1,3),4);
  }

  for (int i=0; i<referenceHexa.size(2); i++) {
    testcmp(referenceHexa.size(i,2,2),1);
    testcmp(referenceHexa.size(i,2,3),2);
  }

  for (int i=0; i<referenceHexa.size(3); i++)
    testcmp(referenceHexa.size(i,3,3),1);

  // subEntity(int i, int c, int ii, int cc)

  // type(int i, int c)
  test(referenceHexa.type(0,0).isHexahedron());

  for (int i=0; i<referenceHexa.size(1); i++)
    test(referenceHexa.type(i,1).isQuadrilateral());

  for (int i=0; i<referenceHexa.size(2); i++)
    test(referenceHexa.type(i,2).isLine());

  for (int i=0; i<referenceHexa.size(3); i++)
    test(referenceHexa.type(i,3).isVertex());

  // test the 'geometry' method
  const ReferenceElement<double,3>::Codim<0>::Geometry referenceHexaMapping = referenceHexa.geometry< 0 >( 0 );
  referenceHexaMapping.corner(0);

  return errors>0 ? 1 : 0;

}
catch (Exception &e) {
  std::cerr << e << std::endl;
  return 1;
} catch (...) {
  std::cerr << "Generic exception!" << std::endl;
  return 2;
}


==> anc/xt-super/dune-geometry/dune/geometry/test/test-refinement.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

/*!
 * \file
 * \brief Unit tests for the virtual refinement code
 */

#include "config.h"

#include <iostream>
#include <ostream>

#include <dune/geometry/genericgeometry/topologytypes.hh>
#include <dune/geometry/test/checkgeometry.hh>
#include <dune/geometry/referenceelements.hh>
#include <dune/geometry/type.hh>
#include <dune/geometry/virtualrefinement.hh>

using namespace Dune;

void pass(int &result)
{
  // 77 means 'SKIP'
  if (result == 77)
  {
    result = 0;
  }
}

void fail(int &result)
{
  result = 1;
}

void collect(int &result, bool passed)
{
  if (passed)
  {
    pass(result);
  }
  else
  {
    fail(result);
  }
}

/*!
 * \brief Test virtual refinement for an element with a run-time type
 */
template <class ct, int dim>
void testVirtualRefinement(int &result, const Dune::GeometryType& elementType,
                           const Dune::GeometryType& coerceTo, int refinement)
{
  std::cout << "Checking virtual refinement " << elementType << " -> "
            << coerceTo << " level " << refinement << std::endl;

  const ReferenceElement<ct, dim> &refElem =
    ReferenceElements<ct, dim>::general(elementType);

  typedef Dune::VirtualRefinement<dim, ct> Refinement;
  typedef typename Refinement::ElementIterator eIterator;
  typedef typename Refinement::VertexIterator vIterator;

  // Make a virtual refinement of the reference element
  Refinement & elementRefinement =
    Dune::buildRefinement<dim, ct>(elementType, coerceTo);

  eIterator eSubEnd = elementRefinement.eEnd(refinement);
  eIterator eSubIt  = elementRefinement.eBegin(refinement);

  for (; eSubIt != eSubEnd; ++eSubIt)
  {
    if (refElem.checkInside(eSubIt.coords()))
    {
      pass(result);
    }
    else
    {
      std::cerr << "Error: Sub-element position (" << eSubIt.coords()
                << ") is outside of the reference element" << std::endl;
      fail(result);
    }
  }

  vIterator vSubEnd = elementRefinement.vEnd(refinement);
  vIterator vSubIt  = elementRefinement.vBegin(refinement);

  for (; vSubIt != vSubEnd; ++vSubIt)
  {
    if (refElem.checkInside(vSubIt.coords()))
    {
      pass(result);
    }
    else
    {
      std::cerr << "Error: Sub-vertex position (" << vSubIt.coords()
                << ") is outside of the reference element" << std::endl;
      fail(result);
    }
  }
}

/*!
 * \brief Test virtual refinement for an element with a static type
 */
template <unsigned topologyId, class ct, unsigned coerceToId, int dim>
void testStaticRefinementGeometry(int &result, int refinement)
{
  std::cout << "Checking static refinement geometry "
            << GeometryType(topologyId, dim) << " -> "
            << GeometryType(coerceToId, dim) << " level " << refinement
            << std::endl;

  typedef Dune::StaticRefinement<topologyId, ct, coerceToId, dim> Refinement;
  typedef typename Refinement::ElementIterator eIterator;
  typedef typename Refinement::VertexIterator vIterator;

  eIterator eSubEnd = Refinement::eEnd(refinement);
  eIterator eSubIt  = Refinement::eBegin(refinement);

  for (; eSubIt != eSubEnd; ++eSubIt)
  {
    // Call the standard test for geometries
    collect(result, checkGeometry(eSubIt.geometry()));
  }

  vIterator vSubEnd = Refinement::vEnd(refinement);
  vIterator vSubIt  = Refinement::vBegin(refinement);

  for (; vSubIt != vSubEnd; ++vSubIt)
  {
    // Call the standard test for geometries
    collect(result, checkGeometry(vSubIt.geometry()));
  }
}


int main(int argc, char** argv) try
{
  using GenericGeometry::Point;

  typedef GenericGeometry::Prism  <Point>    Line;

  typedef GenericGeometry::Prism  <Line>     Square;
  typedef GenericGeometry::Pyramid<Line>     Triangle;

  typedef GenericGeometry::Prism  <Square>   Cube;
  typedef GenericGeometry::Pyramid<Square>   Pyramid;
  typedef GenericGeometry::Prism  <Triangle> Prism;
  typedef GenericGeometry::Pyramid<Triangle> Tet;

  // 77 means 'SKIP'
  int result = 77;

  GeometryType gt1, gt2;

  // test segment
  gt1.makeLine();
  gt2.makeLine();
  for (unsigned int refinement = 0; refinement < 3; refinement++)
  {
    testVirtualRefinement<double,1>(result, gt1, gt2, refinement);
    testStaticRefinementGeometry<Line::id,double,Line::id,1>
      (result, refinement);
  }

  // test triangle
  gt1.makeTriangle();
  gt2.makeTriangle();
  for (unsigned int refinement = 0; refinement < 3; refinement++)
  {
    testVirtualRefinement<double,2>(result, gt1, gt2, refinement);
    testStaticRefinementGeometry<Triangle::id,double,Triangle::id,2>
      (result, refinement);
  }

  // test quadrilateral
  gt1.makeQuadrilateral();
  gt2.makeQuadrilateral();
  for (unsigned int refinement = 0; refinement < 3; refinement++)
  {
    testVirtualRefinement<double,2>(result, gt1, gt2, refinement);
    testStaticRefinementGeometry<Square::id,double,Square::id,2>
      (result, refinement);
  }

  // test refinement of a quadrilateral by triangles
  gt2.makeTriangle();
  for (unsigned int refinement = 0; refinement < 3; refinement++)
  {
    testVirtualRefinement<double,2>(result, gt1, gt2, refinement);
    testStaticRefinementGeometry<Square::id,double,Triangle::id,2>
      (result, refinement);
  }

  // test tetrahedron
  gt1.makeTetrahedron();
  gt2.makeTetrahedron();
  for (unsigned int refinement = 0; refinement < 3; refinement++)
  {
    testVirtualRefinement<double,3>(result, gt1, gt2, refinement);
    testStaticRefinementGeometry<Tet::id,double,Tet::id,3>
      (result, refinement);
  }

  // test pyramid
  gt1.makePyramid();
  gt2.makeTetrahedron();
  for (unsigned int refinement = 0; refinement < 3; refinement++)
  {
    testVirtualRefinement<double,3>(result, gt1, gt2, refinement);
    testStaticRefinementGeometry<Pyramid::id,double,Tet::id,3>
      (result, refinement);
  }

  // test prism
  gt1.makePrism();
  gt2.makeTetrahedron();
  for (unsigned int refinement = 0; refinement < 3; refinement++)
  {
    testVirtualRefinement<double,3>(result, gt1, gt2, refinement);
    testStaticRefinementGeometry<Prism::id,double,Tet::id,3>
      (result, refinement);
  }

  // test hexahedron
  gt1.makeHexahedron();
  gt2.makeHexahedron();
  for (unsigned int refinement = 0; refinement < 3; refinement++)
  {
    testVirtualRefinement<double,3>(result, gt1, gt2, refinement);
    testStaticRefinementGeometry<Cube::id,double,Cube::id,3>
      (result, refinement);
  }

  // test refinement of hexahedron by tetrahedra
  gt1.makeHexahedron();
  gt2.makeTetrahedron();
  for (unsigned int refinement = 0; refinement < 3; refinement++)
  {
    testVirtualRefinement<double,3>(result, gt1, gt2, refinement);
    testStaticRefinementGeometry<Cube::id,double,Tet::id,3>
      (result, refinement);
  }

  return result;

}
catch (Exception &e)
{
  std::cerr << e << std::endl;
  throw;
} catch (...) {
  std::cerr << "Generic exception!" << std::endl;
  throw;
}


==> anc/xt-super/dune-geometry/dune/geometry/topologyfactory.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GEOMETRY_TOPOLOGYFACTORY_HH
#define DUNE_GEOMETRY_TOPOLOGYFACTORY_HH

#include <vector>
#include <map>

#include <dune/common/array.hh>
#include <dune/common/nullptr.hh>
#include <dune/geometry/genericgeometry/topologytypes.hh>
#include "type.hh"

namespace Dune
{

  /**
   * @brief Provide a factory over the generic topologies
   *
   * This class can be used to dynamically create objects
   * statically bound by their generic topologies.
   * The method create() returns a pointer to an object depending
   * on the topology id and a key; the dimension corresponding
   * to the topology id is static and is provided by the
   * Traits class. A static method (taking the Topology as template
   * argument) is also provided.
   * The Traits class must provide the space dimension,
   * the types for the key (Key),
   * the objects returned (Object), and the underlying factory
   * (Factory). This class must have a template method
   * createObject taking a key and returning a pointer to
   * the newly create Object - for destruction call the release
   * method.
   **/
  template <class Traits>
  struct TopologyFactory
  {
    // extract types from Traits class
    static const unsigned int dimension = Traits::dimension;
    typedef typename Traits::Key Key;
    typedef typename Traits::Object Object;
    typedef typename Traits::Factory Factory;

    //! dynamically create objects
    static Object *create(const Dune::GeometryType &gt, const Key &key)
    {
      Object *object;
      GenericGeometry::IfTopology< Maker, dimension >::apply( gt.id(), key, object );
      return object;
    }
    //! statically create objects
    template <class Topology>
    static Object *create(const Key &key)
    {
      return Factory::template createObject<Topology> ( key );
    }
    //! release the object returned by the create methods
    static void release( Object *object)
    {
      delete object;
    }
  private:
    // Internal maker class used in ifTopology helper
    template< class Topology >
    struct Maker
    {
      static void apply ( const Key &key, Object *&object )
      {
        object = create<Topology>( key );
      };
    };
  };


  /** @brief A wrapper for a TopologyFactory providing
   *         singleton storage. Same usage as TopologyFactory
   *         but with empty release method an internal storage.
   **/
  template <class Factory>
  struct TopologySingletonFactory
  {
    static const unsigned int dimension = Factory::dimension;
    typedef typename Factory::Key Key;
    typedef const typename Factory::Object Object;

    //! @copydoc TopologyFactory::create(const Dune::GeometryType &gt,const Key &key)
    static Object *create ( const Dune::GeometryType &gt, const Key &key )
    {
      assert( gt.id() < numTopologies );
      return instance().getObject( gt, key );
    }
    //! @copydoc TopologyFactory::create(const Key &key)
    template< class Topology >
    static Object *create ( const Key &key )
    {
      static_assert((Topology::dimension == dimension),
                    "Topology with incompatible dimension used");
      return instance().template getObject< Topology >( key );
    }
    //! @copydoc TopologyFactory::release
    static void release ( Object *object )
    {}
  private:
    static TopologySingletonFactory &instance ()
    {
      static TopologySingletonFactory instance;
      return instance;
    }

    static const unsigned int numTopologies = (1 << dimension);
    typedef std::array< Object *, numTopologies > Array;
    typedef std::map< Key, Array > Storage;

    TopologySingletonFactory ()
    {}
    ~TopologySingletonFactory ()
    {
      const typename Storage::iterator end = storage_.end();
      for( typename Storage::iterator it = storage_.begin(); it != end; ++it )
      {
        for( unsigned int topologyId = 0; topologyId < numTopologies; ++topologyId )
        {
          Object *&object = it->second[ topologyId ];
          if( object != 0 )
            Factory::release( object );
          object = 0;
        }
      }
    }

    Object *&find( const unsigned int topologyId, const Key &key )
    {
      typename Storage::iterator it = storage_.find( key );
      if( it == storage_.end() )
        it = storage_.insert( std::make_pair( key, fill_array<Object*, numTopologies>( nullptr ) ) ).first;
      return it->second[ topologyId ];
    }

    Object *getObject ( const Dune::GeometryType &gt, const Key &key )
    {
      Object *&object = find( gt.id(), key );
      if( object == 0 )
        object = Factory::create( gt, key );
      return object;
    }

    template< class Topology >
    Object *getObject ( const Key &key )
    {
      Object *&object = find(Topology::id,key);
      if( object == 0 )
        object = Factory::template create< Topology >( key );
      return object;
    }
    Storage storage_;
  };

}

#endif // #ifndef DUNE_GEOMETRY_TOPOLOGYFACTORY_HH


==> anc/xt-super/dune-geometry/dune/geometry/type.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GEOMETRY_TYPE_HH
#define DUNE_GEOMETRY_TYPE_HH

/** \file
 *  \brief A unique label for each type of element that can occur in a grid
 */

#include <cassert>

#include <dune/common/exceptions.hh>
#include <dune/common/unused.hh>

namespace Dune
{
  /** \brief Unique label for each type of entities that can occur in DUNE grids
   *
   * This class has to be extended if a grid implementation with new entity types
   * is added to DUNE.
   *
   * \ingroup GeometryType
   */
  class GeometryType
  {
  public:
    /** \brief Each entity can be tagged by one of these basic types
     *  plus its space dimension */
    enum BasicType {
      simplex,       //!< Simplicial element in any nonnegative dimension
      cube,          //!< Cube element in any nonnegative dimension
      pyramid,       //!< Four sided pyramid in three dimensions
      prism,         //!< Prism element in three dimensions
      extended,      //!< Other, more general geometry, representable as topologyId
      none           //!< Generic element in any nonnegative dimension
    };

    /** \brief A few binary constants */
    enum Binary {
      b0001 = 1,
      b0011 = 3,
      b0101 = 5,
      b0111 = 7
    };
  private:

    /** \brief Topology Id element */
    unsigned int topologyId_;

    /** \brief Dimension of the element */
    unsigned char dim_  : 7;

    /** \brief bool if this is none-type */
    bool none_ : 1;

  public:
    /** \brief Default constructor, not initializing anything */
    GeometryType ()
      : topologyId_(0), dim_(0), none_(true)
    {}

    /** \brief Constructor, using the basic type and the dimension */
    GeometryType(BasicType basicType, unsigned int dim)
      : topologyId_(0), dim_(dim), none_((basicType == GeometryType::none) ? true : false)
    {
      if (dim < 2)
        return;
      switch( basicType )
      {
      case GeometryType::simplex :
        makeSimplex(dim);
        break;
      case GeometryType::cube :
        makeCube(dim);
        break;
      case GeometryType::pyramid :
        if (dim == 3)
          makePyramid();
        else
          DUNE_THROW( RangeError,
                      "Invalid basic geometry type: no pyramids for dimension " << dim << "." );
        break;
      case GeometryType::prism :
        if (dim == 3)
          makePrism();
        else
          DUNE_THROW( RangeError,
                      "Invalid basic geometry type: no prisms for dimension " << dim << "." );
        break;
      case GeometryType::none :
        break;
      default :
        DUNE_THROW( RangeError,
                    "Invalid basic geometry type: " << basicType << " for dimension " << dim << "." );
      }
    }

    /** \brief Constructor, using the topologyId (integer) and the dimension
     * \note the topologyId is a binary encoded representation of
     *       the TypologyType, users are encouraged to use the
     *       GeometryType(TopologyType t) constructor.
     */
    GeometryType(unsigned int topologyId, unsigned int dim)
      : topologyId_(topologyId), dim_(dim), none_(false)
    {}

    /** \brief Constructor from static TopologyType class
     *
     * Constructs the GeometryType object from a static topology representation.
     *
     * \tparam TopologyType A class providing public static unsigned int members
     *                      TopologyType::dimension and TopologyType::id.
     *                      You can e.g. use the Point, Prism and Pyramid structs from
     *                      topologytypes.hh.
     * \param t             Any object of type TopologyType. The object t itself is ignored.
     */
    template<class TopologyType>
    explicit GeometryType(TopologyType t)
      : topologyId_(TopologyType::id), dim_(TopologyType::dimension), none_(false)
    {
      DUNE_UNUSED_PARAMETER(t);
    }

    /** \brief Constructor for vertices and segments */
    explicit GeometryType(unsigned int dim)
      : topologyId_(0), dim_(dim), none_(false)
    {
      assert(dim < 2);
    }

    /** \brief Constructor for vertices and segments */
    // We need this constructor for "int" and "unsigned int",
    // because otherwise GeometryType(int) would try to call the
    // generic GeometryType(TopologyType) constructor
    explicit GeometryType(int dim)
      : topologyId_(0), dim_(dim), none_(false)
    {
      assert(dim < 2);
    }

    /** @name Setup Methods */
    /*@{*/

    /** \brief Make a vertex */
    void makeVertex() {
      none_  = false;
      dim_ = 0;
      topologyId_ = 0;
    }

    /** \brief Make a line segment */
    void makeLine() {
      none_  = false;
      dim_ = 1;
      topologyId_ = 0;
    }

    /** \brief Make a triangle */
    void makeTriangle() {
      makeSimplex(2);
    }

    /** \brief Make a quadrilateral */
    void makeQuadrilateral() {
      makeCube(2);
    }

    /** \brief Make a tetrahedron */
    void makeTetrahedron() {
      makeSimplex(3);
    }

    /** \brief Make a pyramid */
    void makePyramid() {
      none_  = false;
      dim_ = 3;
      topologyId_ = b0011;
    }

    /** \brief Make a prism */
    void makePrism() {
      none_  = false;
      dim_ = 3;
      topologyId_ = b0101;       // (1 << (dim_-1)) - 1;
    }

    /** \brief Make a hexahedron */
    void makeHexahedron() {
      makeCube(3);
    }

    /** \brief Make a simplex of given dimension */
    void makeSimplex(unsigned int dim) {
      none_  = false;
      dim_ = dim;
      topologyId_ = 0;
    }

    /** \brief Make a hypercube of given dimension */
    void makeCube(unsigned int dim) {
      none_  = false;
      dim_ = dim;
      topologyId_ = ((dim>1) ? ((1 << dim) - 1) : 0);
    }

    /** \brief Make a singular of given dimension */
    void makeNone(unsigned int dim) {
      none_ = true;
      dim_ = dim;
      topologyId_  = 0;
    }

    /** \brief Construct the correct geometry type given the dimension and the number of vertices
     *  \note This code only works up to dimension 3.
     *        In higher dimensions the number of vertices does not uniquely identify the type of polyhedron.
     */
    void makeFromVertices(unsigned int dim, unsigned int vertices)
    {
      switch (dim)
      {
      case 0 :
        makeVertex();
        return;
      case 1 :
        makeLine();
        return;
      case 2 :
        switch (vertices) {
        case 3 :
          makeSimplex(2);
          return;
        case 4 :
          makeCube(2);
          return;
        default :
          DUNE_THROW(NotImplemented, "2d elements with " << vertices << " corners are not supported!");
        }
      case 3 :
        switch (vertices) {
        case 4 :
          makeSimplex(3);
          return;
        case 5 :
          makePyramid();
          return;
        case 6 :
          makePrism();
          return;
        case 8 :
          makeCube(3);
          return;
        default :
          DUNE_THROW(NotImplemented, "3d elements with " << vertices << " corners are not supported!");
        }
      default :
        DUNE_THROW(NotImplemented, "makeFromVertices only implemented up to 3d");
      }
    }

    /*@}*/


    /** @name Query Methods */
    /*@{*/
    /** \brief Return true if entity is a vertex */
    bool isVertex() const {
      return dim_==0;
    }

    /** \brief Return true if entity is a line segment */
    bool isLine() const {
      return dim_==1;
    }

    /** \brief Return true if entity is a triangle */
    bool isTriangle() const {
      return ! none_ && dim_==2 && (topologyId_ | 1) == b0001;
    }

    /** \brief Return true if entity is a quadrilateral */
    bool isQuadrilateral() const {
      return ! none_ && dim_==2 && (topologyId_ | 1) == b0011;
    }

    /** \brief Return true if entity is a tetrahedron */
    bool isTetrahedron() const {
      return ! none_ && dim_==3 && (topologyId_ | 1) == b0001;
    }

    /** \brief Return true if entity is a pyramid */
    bool isPyramid() const {
      return ! none_ && dim_==3 && (topologyId_ | 1) == b0011;
    }

    /** \brief Return true if entity is a prism */
    bool isPrism() const {
      return ! none_ && dim_==3 && (topologyId_ | 1) == b0101;
    }

    /** \brief Return true if entity is a hexahedron */
    bool isHexahedron() const {
      return ! none_ && dim_==3 && (topologyId_ | 1) == b0111;
    }

    /** \brief Return true if entity is a simplex of any dimension */
    bool isSimplex() const {
      return ! none_ && (topologyId_ | 1) == 1;
    }

    /** \brief Return true if entity is a cube of any dimension */
    bool isCube() const {
      return ! none_ && ((topologyId_ ^ ((1 << dim_)-1)) >> 1 == 0);
    }

    /** \brief Return true if entity is a singular of any dimension */
    bool isNone() const {
      return none_;
    }

    /** \brief Return dimension of the type */
    unsigned int dim() const {
      return dim_;
    }

    /** \brief Return the topology id the type */
    unsigned int id() const {
      return topologyId_;
    }

    /*@}*/

    /** \brief Check for equality. This method knows that in dimension 0 and 1
     *  all BasicTypes are equal.
     */
    bool operator==(const GeometryType& other) const {
      return ( ( none_ == other.none_ )
               && ( ( none_ == true )
                    || ( ( dim_ == other.dim_ )
                         && ( (topologyId_ >> 1) == (other.topologyId_ >> 1) )
                         )
                    )
               );
    }

    /** \brief Check for inequality */
    bool operator!=(const GeometryType& other) const {
      return ! ((*this)==other);
    }

    /** \brief less-than operation for use with maps */
    bool operator < (const GeometryType& other) const {
      return ( ( none_ < other.none_ )
               || ( !( other.none_ < none_ )
                    && ( ( dim_ < other.dim_ )
                         || ( (other.dim_ == dim_)
                              && ((topologyId_ >> 1) < (other.topologyId_ >> 1) )
                              )
                         )
                    )
               );
    }
  };

  /** \brief Prints the type to an output stream */
  inline std::ostream& operator<< (std::ostream& s, const GeometryType& a)
  {
    if (a.isSimplex())
    {
      s << "(simplex, " << a.dim() << ")";
      return s;
    }
    if (a.isCube())
    {
      s << "(cube, " << a.dim() << ")";
      return s;
    }
    if (a.isPyramid())
    {
      s << "(pyramid, 3)";
      return s;
    }
    if (a.isPrism())
    {
      s << "(prism, 3)";
      return s;
    }
    if (a.isNone())
    {
      s << "(none, " << a.dim() << ")";
      return s;
    }
    s << "(other [" << a.id() << "], " << a.dim() << ")";
    return s;
  }

  /** \brief Prints a GeometryType::BasicType to an output stream */
  inline std::ostream& operator<< (std::ostream& s, GeometryType::BasicType type)
  {
    switch (type) {
    case GeometryType::simplex :
      s << "simplex";
      break;
    case GeometryType::cube :
      s << "cube";
      break;
    case GeometryType::pyramid :
      s << "pyramid";
      break;
    case GeometryType::prism :
      s << "prism";
      break;
    case GeometryType::extended :
      s << "other";
    case GeometryType::none :
      s << "none";
      break;
    default :
      DUNE_THROW(Exception, "invalid GeometryType::BasicType");
    }
    return s;
  }
} // namespace Dune

#endif // DUNE_GEOMETRY_TYPE_HH


==> anc/xt-super/dune-geometry/dune/geometry/typeindex.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GEOMETRY_TYPEINDEX_HH
#define DUNE_GEOMETRY_TYPEINDEX_HH

/**
 * \file
 * \brief Helper classes to provide indices for geometrytypes for use in a
 *        vector
 */

#include <cstddef>

#include <dune/common/std/constexpr.hh>

#include "type.hh"

namespace Dune
{
  //! Compute per-dimension indices for geometry types
  class LocalGeometryTypeIndex
  {
    /**
     * \brief Compute the number of regular geometry types for the given dimension
     *
     * Regular geometry type are those which have a topologyId, i.e. "None" is
     * not a regular geometry type.
     */
    DUNE_CONSTEXPR inline static std::size_t regular_size(std::size_t dim)
    {
      // The following expression is derived from the expression for
      // GlobalGeometryTypeIndex::regular_offset().  Subtracting
      // regular_offset(dim+1)-regular_offset(dim) we get:
      //
      //   ((1 << dim+1) >> 1) - ((1 << dim) >> 1)
      //
      // We always have
      //
      //   dim >= 0,
      //
      // so
      //
      //   (1 << dim+1) >= 2   and   (1 << dim+2) % 2 == 0.
      //
      // So if we apply a single right-shift to that, we will never lose any
      // set bits, thus
      //
      //   ((1 << dim+1) >> 1) == (1 << dim)
      return (1 << dim) - ((1 << dim) >> 1);
    }

  public:
    /**
     * \brief Compute total number of geometry types for the given dimension
     *
     * This includes irregular geometry types such as "None".
     */
    DUNE_CONSTEXPR inline static std::size_t size(std::size_t dim)
    {
      // one for "none"
      return regular_size(dim) + 1;
    }

    /**
     * \brief Compute the index for the given geometry type within its dimension
     *
     * Geometry types from different dimensions my get the same index. If that
     * is not what you want, maybe you should look at GlobalGeometryTypeIndex.
     */
    inline static std::size_t index(const GeometryType &gt)
    {
      if(gt.isNone())
      {
        return regular_size(gt.dim());
      }
      else
      {
        return gt.id() >> 1;
      }
    }

    //! compute the geometry type for the given local index and dimension
    inline static GeometryType type(std::size_t dim, std::size_t index) {
      if(index == regular_size(dim)) {
        GeometryType gt;
        gt.makeNone(dim);
        return gt;
      }
      else {
        // the cast to unsigned makes sure this is interpreted as the topology
        // ID constructor
        return GeometryType(unsigned(index << 1), dim);
      }
    }
  };

  //! Compute indices for geometry types, taking the dimension into account
  class GlobalGeometryTypeIndex
  {
    /**
     * \brief Compute the starting index for a given dimension ignoring
     *        irregular geometry types
     *
     * This ignores irregular geometry types so it is not useful in itself.
     * Have a look at offset() which does include the irregular geometry types.
     */
    DUNE_CONSTEXPR inline static std::size_t regular_offset(std::size_t dim)
    {
      // The number of regular geometry types in a given dimension is
      // 2^(dim-1).  For dim==0 this would yield 1/2 geometry types (which is
      // obviously bogus, dim==0 has one regular geometry type, the point).
      // The following expression relies on 1 >> 1 == 0 to treat dim==0
      // specially.
      return (1 << dim) >> 1;
    }

  public:
    /**
     * \brief Compute the starting index for a given dimension including
     *        irregular geometry types
     */
    DUNE_CONSTEXPR inline static std::size_t offset(std::size_t dim)
    {
      // dim times "none"
      return regular_offset(dim) + dim;
    }

    /**
     * \brief Compute total number of geometry types up to and including the
     *        given dimension
     *
     * This includes irregular geometry types such as "None".
     */
    DUNE_CONSTEXPR inline static std::size_t size(std::size_t maxdim)
    {
      return offset(maxdim+1);
    }

    /**
     * \brief Compute the index for the given geometry type over all dimensions
     *
     * Geometry types from different dimensions will get different indices,
     * and lower dimensions will always have lower indices than higher
     * dimensions.  If that is not what you want, maybe you should look at
     * LocalGeometryTypeIndex.
     */
    inline static std::size_t index(const GeometryType &gt)
    {
      return offset(gt.dim()) + LocalGeometryTypeIndex::index(gt);
    }
  };
} // namespace Dune

#endif // DUNE_GEOMETRY_TYPEINDEX_HH


==> anc/xt-super/dune-geometry/dune/geometry/virtualrefinement.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_GEOMETRY_VIRTUALREFINEMENT_CC
#define DUNE_GEOMETRY_VIRTUALREFINEMENT_CC

/*!
 * \file
 * \brief This file contains the virtual wrapper around refinement.
 */

#include <cassert>
#include <typeinfo>

#include <dune/common/exceptions.hh>
#include <dune/common/fvector.hh>
#include <dune/common/iteratorfacades.hh>

#include "type.hh"
#include "refinement.hh"

namespace Dune
{
  // //////////////////////////////////////////
  //
  // The virtual base class and its iterators
  //

  //
  // Refinement
  //

  template<int dimension, class CoordType>
  typename VirtualRefinement<dimension, CoordType>::VertexIterator
  VirtualRefinement<dimension, CoordType>::
  vBegin(int level) const
  {
    return VertexIterator(vBeginBack(level));
  }

  template<int dimension, class CoordType>
  typename VirtualRefinement<dimension, CoordType>::VertexIterator
  VirtualRefinement<dimension, CoordType>::
  vEnd(int level) const
  {
    return VertexIterator(vEndBack(level));
  }

  template<int dimension, class CoordType>
  typename VirtualRefinement<dimension, CoordType>::ElementIterator
  VirtualRefinement<dimension, CoordType>::
  eBegin(int level) const
  {
    return ElementIterator(eBeginBack(level));
  }

  template<int dimension, class CoordType>
  typename VirtualRefinement<dimension, CoordType>::ElementIterator
  VirtualRefinement<dimension, CoordType>::
  eEnd(int level) const
  {
    return ElementIterator(eEndBack(level));
  }

  //
  // The iterators
  //

  template<int dimension, class CoordType, int codimension>
  class VirtualRefinementSubEntityIteratorSpecial;

  // The iterator for vertices
  template<int dimension, class CoordType>
  class VirtualRefinementSubEntityIteratorSpecial<dimension, CoordType, dimension>
  {};

  // The iterator for elements
  template<int dimension, class CoordType>
  class VirtualRefinementSubEntityIteratorSpecial<dimension, CoordType, 0>
  {
  public:
    typedef VirtualRefinement<dimension, CoordType> Refinement;
    typedef typename Refinement::template Codim<0>::SubEntityIterator Common;
    typedef typename Refinement::IndexVector IndexVector;

    IndexVector vertexIndices() const;
  };

  template<int dimension, class CoordType>
  typename VirtualRefinementSubEntityIteratorSpecial<dimension, CoordType, 0>::IndexVector
  VirtualRefinementSubEntityIteratorSpecial<dimension, CoordType, 0>::
  vertexIndices() const
  {
    return static_cast<const Common *>(this)->backend->vertexIndices();
  }

  // The iterator common stuff
  template<int dimension, class CoordType>
  template<int codimension>
  class VirtualRefinement<dimension, CoordType>::Codim<codimension>::SubEntityIterator
    : public ForwardIteratorFacade<typename VirtualRefinement<dimension, CoordType>::template Codim<codimension>::SubEntityIterator, int>,
      public VirtualRefinementSubEntityIteratorSpecial<dimension, CoordType, codimension>
  {
  public:
    typedef VirtualRefinement<dimension, CoordType> Refinement;
    typedef typename Refinement::template Codim<codimension>::SubEntityIterator This;
    typedef typename Refinement::template SubEntityIteratorBack<codimension> IteratorBack;
    typedef typename Refinement::CoordVector CoordVector;

    SubEntityIterator(IteratorBack *backend);
    SubEntityIterator(const This &other);
    ~SubEntityIterator();

    This &operator=(const This &other);

    bool equals(const This &other) const;
    void increment();

    int index() const;

    // If you simply use an unqualified CoordVector here g++-4.2 chokes
    typename VirtualRefinement<dimension, CoordType>::template Codim<codimension>::SubEntityIterator::
    CoordVector coords() const;
  private:
    friend class VirtualRefinementSubEntityIteratorSpecial<dimension, CoordType, codimension>;
    IteratorBack *backend;
  };

#ifndef DOXYGEN
  template<int dimension, class CoordType>
  template<int codimension>
  VirtualRefinement<dimension, CoordType>::Codim<codimension>::SubEntityIterator::
  SubEntityIterator(IteratorBack *backend_)
    : backend(backend_)
  {}

  template<int dimension, class CoordType>
  template<int codimension>
  VirtualRefinement<dimension, CoordType>::Codim<codimension>::SubEntityIterator::
  SubEntityIterator(const This &other)
    : backend(other.backend->clone())
  {}

  template<int dimension, class CoordType>
  template<int codimension>
  VirtualRefinement<dimension, CoordType>::Codim<codimension>::SubEntityIterator::
  ~SubEntityIterator()
  {
    delete backend;
  }

  template<int dimension, class CoordType>
  template<int codimension>
  typename VirtualRefinement<dimension, CoordType>::template Codim<codimension>::SubEntityIterator &
  VirtualRefinement<dimension, CoordType>::Codim<codimension>::SubEntityIterator::
  operator=(const This &other)
  {
    delete backend;
    backend = other.backend->clone();
  }

  template<int dimension, class CoordType>
  template<int codimension>
  bool
  VirtualRefinement<dimension, CoordType>::Codim<codimension>::SubEntityIterator::
  equals(const This &other) const
  { return *backend == *(other.backend); }

  template<int dimension, class CoordType>
  template<int codimension>
  void
  VirtualRefinement<dimension, CoordType>::Codim<codimension>::SubEntityIterator::
  increment()
  {
    ++*backend;
  }

  template<int dimension, class CoordType>
  template<int codimension>
  int
  VirtualRefinement<dimension, CoordType>::Codim<codimension>::SubEntityIterator::
  index() const
  { return backend->index(); }

  template<int dimension, class CoordType>
  template<int codimension>
  typename VirtualRefinement<dimension, CoordType>::template Codim<codimension>::SubEntityIterator::CoordVector
  VirtualRefinement<dimension, CoordType>::Codim<codimension>::SubEntityIterator::
  coords() const
  { return backend->coords(); }
#endif // DOXYGEN

  //
  // The iterator backend
  //

  template<int dimension, class CoordType, int codimension>
  class VirtualRefinementSubEntityIteratorBackSpecial;

  // The iterator backend for vertices
  template<int dimension, class CoordType>
  class VirtualRefinementSubEntityIteratorBackSpecial<dimension, CoordType, dimension>
  {
  public:

    virtual ~VirtualRefinementSubEntityIteratorBackSpecial()
    {}
  };

  // The iterator backend for elements
  template<int dimension, class CoordType>
  class VirtualRefinementSubEntityIteratorBackSpecial<dimension, CoordType, 0>
  {
  public:
    typedef VirtualRefinement<dimension, CoordType> Refinement;
    typedef typename Refinement::IndexVector IndexVector;

    virtual IndexVector vertexIndices() const = 0;

    virtual ~VirtualRefinementSubEntityIteratorBackSpecial()
    {}
  };

  // The iterator backend common stuff
  template<int dimension, class CoordType>
  template<int codimension>
  class VirtualRefinement<dimension, CoordType>::SubEntityIteratorBack
    : public VirtualRefinementSubEntityIteratorBackSpecial<dimension, CoordType, codimension>
  {
  public:
    typedef VirtualRefinement<dimension, CoordType> Refinement;
    typedef typename Refinement::template SubEntityIteratorBack<codimension> This;
    typedef typename Refinement::CoordVector CoordVector;

    virtual ~SubEntityIteratorBack() {}

    virtual This *clone() const = 0;

    virtual bool operator==(const This &other) const = 0;
    virtual This &operator++() = 0;

    virtual int index() const = 0;
    virtual CoordVector coords() const = 0;
  };

  // /////////////////////////////////////////////////
  //
  // The derived classes and their iterator backends
  //

  //
  // The refinement implementation
  //

  template<unsigned topologyId, class CoordType,
      unsigned coerceToId, int dimension>
  class VirtualRefinementImp
    : public Dune::VirtualRefinement<dimension, CoordType>
  {
  public:
    typedef Dune::StaticRefinement<topologyId, CoordType, coerceToId, dimension> StaticRefinement;
    typedef Dune::VirtualRefinement<dimension, CoordType> VirtualRefinement;

    template<int codimension>
    class SubEntityIteratorBack;

    int nVertices(int level) const;
    int nElements(int level) const;

    static VirtualRefinementImp<topologyId, CoordType, coerceToId, dimension> &instance();
  private:
    VirtualRefinementImp() {}
    static VirtualRefinementImp<topologyId, CoordType, coerceToId, dimension> *instance_;

    typename VirtualRefinement::VertexIteratorBack *vBeginBack(int level) const;
    typename VirtualRefinement::VertexIteratorBack *vEndBack(int level) const;
    typename VirtualRefinement::ElementIteratorBack *eBeginBack(int level) const;
    typename VirtualRefinement::ElementIteratorBack *eEndBack(int level) const;
  };

  template<unsigned topologyId, class CoordType,
      unsigned coerceToId, int dimension>
  VirtualRefinementImp<topologyId, CoordType, coerceToId, dimension> &
  VirtualRefinementImp<topologyId, CoordType, coerceToId, dimension>::instance()
  {
    if(instance_ == 0)
      instance_ = new VirtualRefinementImp<topologyId, CoordType, coerceToId, dimension>;
    return *instance_;
  }

  template<unsigned topologyId, class CoordType,
      unsigned coerceToId, int dimension>
  VirtualRefinementImp<topologyId, CoordType, coerceToId, dimension> *
  VirtualRefinementImp<topologyId, CoordType, coerceToId, dimension>::instance_ = 0;

  template<unsigned topologyId, class CoordType,
      unsigned coerceToId, int dimension>
  int VirtualRefinementImp<topologyId, CoordType, coerceToId, dimension>::
  nVertices(int level) const
  {
    return StaticRefinement::nVertices(level);
  }

  template<unsigned topologyId, class CoordType,
      unsigned coerceToId, int dimension>
  typename VirtualRefinementImp<topologyId, CoordType, coerceToId, dimension>::VirtualRefinement::VertexIteratorBack *
  VirtualRefinementImp<topologyId, CoordType, coerceToId, dimension>::
  vBeginBack(int level) const
  { return new SubEntityIteratorBack<dimension>(StaticRefinement::vBegin(level)); }

  template<unsigned topologyId, class CoordType,
      unsigned coerceToId, int dimension>
  typename VirtualRefinementImp<topologyId, CoordType, coerceToId, dimension>::VirtualRefinement::VertexIteratorBack *
  VirtualRefinementImp<topologyId, CoordType, coerceToId, dimension>::
  vEndBack(int level) const
  { return new SubEntityIteratorBack<dimension>(StaticRefinement::vEnd(level)); }

  template<unsigned topologyId, class CoordType,
      unsigned coerceToId, int dimension>
  int VirtualRefinementImp<topologyId, CoordType, coerceToId, dimension>::nElements(int level) const
  {
    return StaticRefinement::nElements(level);
  }

  template<unsigned topologyId, class CoordType,
      unsigned coerceToId, int dimension>
  typename VirtualRefinementImp<topologyId, CoordType, coerceToId, dimension>::VirtualRefinement::ElementIteratorBack *
  VirtualRefinementImp<topologyId, CoordType, coerceToId, dimension>::
  eBeginBack(int level) const
  { return new SubEntityIteratorBack<0>(StaticRefinement::eBegin(level)); }

  template<unsigned topologyId, class CoordType,
      unsigned coerceToId, int dimension>
  typename VirtualRefinementImp<topologyId, CoordType, coerceToId, dimension>::VirtualRefinement::ElementIteratorBack *
  VirtualRefinementImp<topologyId, CoordType, coerceToId, dimension>::
  eEndBack(int level) const
  { return new SubEntityIteratorBack<0>(StaticRefinement::eEnd(level)); }

  //
  // The iterator backend implementation
  //

  // The iterator backend implementation specialties
  template<unsigned topologyId, class CoordType,
      unsigned coerceToId, int dimension, int codimension>
  class VirtualRefinementImpSubEntityIteratorBackSpecial;

  // The iterator backend implementation specialties for vertices
  template<unsigned topologyId, class CoordType,
      unsigned coerceToId, int dimension>
  class VirtualRefinementImpSubEntityIteratorBackSpecial<topologyId, CoordType, coerceToId, dimension, dimension>
    : public VirtualRefinement<dimension, CoordType>::template SubEntityIteratorBack<dimension>
  {};

  // The iterator backend implementation specialties for elements

  template<unsigned topologyId, class CoordType,
      unsigned coerceToId, int dimension>
  class VirtualRefinementImpSubEntityIteratorBackSpecial<topologyId, CoordType, coerceToId, dimension, 0>
    : public VirtualRefinement<dimension, CoordType>::template SubEntityIteratorBack<0>
  {
  public:
    typedef Dune::VirtualRefinementImp<topologyId, CoordType, coerceToId, dimension> VirtualRefinementImp;
    typedef typename VirtualRefinementImp::template SubEntityIteratorBack<0> Common;
    typedef typename VirtualRefinementImp::StaticRefinement StaticRefinement;
    typedef VirtualRefinement<dimension, CoordType> RefinementBase;
    typedef typename RefinementBase::IndexVector IndexVector;

    IndexVector vertexIndices() const;
  };

  template<unsigned topologyId, class CoordType,
      unsigned coerceToId, int dimension>
  typename VirtualRefinementImpSubEntityIteratorBackSpecial<topologyId, CoordType, coerceToId, dimension, 0>::IndexVector
  VirtualRefinementImpSubEntityIteratorBackSpecial<topologyId, CoordType, coerceToId, dimension, 0>::
  vertexIndices() const
  {
    IndexVector vIndices;
    vIndices.reserve(StaticRefinement::IndexVector::dimension);

    typename StaticRefinement::IndexVector sIndices = static_cast<const Common *>(this)->backend.vertexIndices();
    for(int i = 0; i < StaticRefinement::IndexVector::dimension; ++i)
      vIndices.push_back(sIndices[i]);
    return vIndices;
  }

  // The shared iterator backend implementation
  template<unsigned topologyId, class CoordType,
      unsigned coerceToId, int dimension>
  template<int codimension>
  class VirtualRefinementImp<topologyId, CoordType, coerceToId, dimension>::SubEntityIteratorBack
    : public VirtualRefinementImpSubEntityIteratorBackSpecial<topologyId, CoordType, coerceToId, dimension, codimension>
  {
  public:
    typedef typename StaticRefinement::template Codim<codimension>::SubEntityIterator BackendIterator;
    typedef typename VirtualRefinementImp<topologyId, CoordType, coerceToId, dimension>::template SubEntityIteratorBack<codimension> This;
    typedef typename VirtualRefinement::template SubEntityIteratorBack<codimension> Base;
    typedef typename VirtualRefinement::CoordVector CoordVector;

    SubEntityIteratorBack(const BackendIterator &backend);
    SubEntityIteratorBack(const This &other);

    Base *clone() const;

    bool operator==(const Base &other) const;
    Base &operator++();

    int index() const;
    CoordVector coords() const;

  private:
    friend class VirtualRefinementImpSubEntityIteratorBackSpecial<topologyId, CoordType, coerceToId, dimension, codimension>;
    BackendIterator backend;
  };

  template<unsigned topologyId, class CoordType,
      unsigned coerceToId, int dimension>
  template<int codimension>
  VirtualRefinementImp<topologyId, CoordType, coerceToId, dimension>::SubEntityIteratorBack<codimension>::
  SubEntityIteratorBack(const BackendIterator &backend_)
    : backend(backend_)
  {}

  template<unsigned topologyId, class CoordType,
      unsigned coerceToId, int dimension>
  template<int codimension>
  VirtualRefinementImp<topologyId, CoordType, coerceToId, dimension>::SubEntityIteratorBack<codimension>::
  SubEntityIteratorBack(const This &other)
    : VirtualRefinementImpSubEntityIteratorBackSpecial<topologyId, CoordType, coerceToId, dimension, codimension>(other),
      backend(other.backend)
  {}

  template<unsigned topologyId, class CoordType, unsigned coerceToId, int dimension>
  template<int codimension>
  typename VirtualRefinementImp<topologyId, CoordType, coerceToId, dimension>::template SubEntityIteratorBack<codimension>::Base *
  VirtualRefinementImp<topologyId, CoordType, coerceToId, dimension>::SubEntityIteratorBack<codimension>::
  clone() const
  { return new This(*this); }

  template<unsigned topologyId, class CoordType, unsigned coerceToId, int dimension>
  template<int codimension>
  bool
  VirtualRefinementImp<topologyId, CoordType, coerceToId, dimension>::SubEntityIteratorBack<codimension>::
  operator==(const Base &other) const
  {
    try {
      return backend == dynamic_cast<const This &>(other).backend;
    }
    catch(std::bad_cast)
    {
      return false;
    }
  }

  template<unsigned topologyId, class CoordType, unsigned coerceToId, int dimension>
  template<int codimension>
  typename VirtualRefinementImp<topologyId, CoordType, coerceToId, dimension>::template SubEntityIteratorBack<codimension>::Base &
  VirtualRefinementImp<topologyId, CoordType, coerceToId, dimension>::SubEntityIteratorBack<codimension>::
  operator++()
  {
    ++backend;
    return *this;
  }

  template<unsigned topologyId, class CoordType, unsigned coerceToId, int dimension>
  template<int codimension>
  int
  VirtualRefinementImp<topologyId, CoordType, coerceToId, dimension>::SubEntityIteratorBack<codimension>::
  index() const
  { return backend.index(); }

  template<unsigned topologyId, class CoordType, unsigned coerceToId, int dimension>
  template<int codimension>
  typename VirtualRefinementImp<topologyId, CoordType, coerceToId, dimension>::template SubEntityIteratorBack<codimension>::CoordVector
  VirtualRefinementImp<topologyId, CoordType, coerceToId, dimension>::SubEntityIteratorBack<codimension>::
  coords() const
  { return backend.coords(); }

  // ////////////////////////
  //
  // The refinement builder
  //

  template<int dimension, class CoordType>
  class RefinementBuilder;

  /*!
   * \brief return a reference to the VirtualRefinement according to
   *          the parameters
   *
   * \tparam dimension Dimension of the element to refine
   * \tparam CoordType C++ type of the coordinates
   *
   * \throws NotImplemented There is no Refinement implementation for
   *                        the specified parameters.
   */
  template<int dimension, class CoordType>
  VirtualRefinement<dimension, CoordType> &
  buildRefinement( //! geometry type of the refined element
    GeometryType geometryType,
    //! geometry type of the subelements
    GeometryType coerceTo)
  {
    // Check that the user used valid geometry types
    assert(geometryType.dim() == dimension && coerceTo.dim() == dimension);
    return RefinementBuilder<dimension, CoordType>::build( geometryType.id(), coerceTo.id() );
  }

  // In principle the trick with the class is no longer necessary,
  // but I'm keeping it in here so it will be easier to specialize
  // buildRefinement when someone implements pyramids and prisms
  template<int dimension, class CoordType>
  class RefinementBuilder
  {
  public:
    static
    VirtualRefinement<dimension, CoordType> &
    build(unsigned topologyId, unsigned coerceToId)
    {
      topologyId &= ~1;
      coerceToId &= ~1;

      const unsigned idSimplex = GenericGeometry::SimplexTopology<dimension>::type::id & ~1;
      const unsigned idCube = GenericGeometry::CubeTopology<dimension>::type::id & ~1;

      switch( topologyId )
      {
      //case GeometryType::simplex:
      case idSimplex :
        //switch( coerceTo )
        switch( coerceToId )
        {
        //case GeometryType::simplex:
        case idSimplex :
          return VirtualRefinementImp< idSimplex, CoordType, idSimplex, dimension>::instance();
        default :
          break;
        }
        break;

      //case GeometryType::cube:
      case idCube :
        switch( coerceToId )
        {
        case idSimplex :
          return VirtualRefinementImp< idCube, CoordType, idSimplex, dimension>::instance();
        case idCube :
          return VirtualRefinementImp< idCube, CoordType, idCube, dimension>::instance();
        default :
          break;
        }
        break;

      default :
        break;
      }
      DUNE_THROW( NotImplemented, "No Refinement<" << topologyId << ", CoordType, "
                                                   << coerceToId << " >.");
    }
  };

  template<class CoordType>
  class RefinementBuilder<1, CoordType>
  {
    static const std::size_t dimension = 1;
  public:
    static
    VirtualRefinement<dimension, CoordType> &
    build(unsigned topologyId, unsigned coerceToId)
    {
      topologyId &= ~1;
      coerceToId &= ~1;

      const unsigned idSimplex = GenericGeometry::SimplexTopology<dimension>::type::id & ~1;

      if (topologyId == 0 && coerceToId == 0)
        return VirtualRefinementImp< idSimplex, CoordType, idSimplex, dimension>::instance();

      DUNE_THROW( NotImplemented, "No Refinement<" << topologyId << ", CoordType, "
                                                   << coerceToId << " >.");
    }
  };

  template<class CoordType>
  class RefinementBuilder<3, CoordType>
  {
    static const std::size_t dimension = 3;
  public:
    static
    VirtualRefinement<dimension, CoordType> &
    build(unsigned topologyId, unsigned coerceToId)
    {
      topologyId &= ~1;
      coerceToId &= ~1;

      const unsigned idSimplex = GenericGeometry::SimplexTopology<dimension>::type::id & ~1;
      const unsigned idCube = GenericGeometry::CubeTopology<dimension>::type::id & ~1;
      const unsigned idPrism = GenericGeometry::PrismTopology<dimension>::type::id & ~1;
      const unsigned idPyramid = GenericGeometry::PyramidTopology<dimension>::type::id & ~1;

      switch( topologyId )
      {
      //case GeometryType::simplex:
      case idSimplex :
        //switch( coerceTo )
        switch( coerceToId )
        {
        //case GeometryType::simplex:
        case idSimplex :
          return VirtualRefinementImp< idSimplex, CoordType, idSimplex, dimension>::instance();
        default :
          break;
        }
        break;

      //case GeometryType::cube:
      case idCube :
        switch( coerceToId )
        {
        case idSimplex :
          return VirtualRefinementImp< idCube, CoordType, idSimplex, dimension>::instance();
        case idCube :
          return VirtualRefinementImp< idCube, CoordType, idCube, dimension>::instance();
        default :
          break;
        }
        break;

      //case GeometryType::prism:
      case idPrism :
        switch( coerceToId )
        {
        case idSimplex :
          return VirtualRefinementImp< idPrism, CoordType, idSimplex, dimension>::instance();
        default :
          break;
        }
        break;

      //case GeometryType::pyramid:
      case idPyramid :
        switch( coerceToId )
        {
        case idSimplex :
          return VirtualRefinementImp< idPyramid, CoordType, idSimplex, dimension>::instance();
        default :
          break;
        }
        break;

      default :
        break;
      }
      DUNE_THROW( NotImplemented, "No Refinement<" << topologyId << ", CoordType, "
                                                   << coerceToId << " >.");
    }
  };

} // namespace Dune

#endif // DUNE_GEOMETRY_VIRTUALREFINEMENT_CC


==> anc/xt-super/dune-geometry/dune/geometry/virtualrefinement.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GEOMETRY_VIRTUALREFINEMENT_HH
#define DUNE_GEOMETRY_VIRTUALREFINEMENT_HH

/*!
 * \file
 *
 * \brief This file contains the virtual wrapper around refinement.
 */

/*!
 * \addtogroup VirtualRefinement Virtual Refinement
 * \ingroup Refinement
 *   <!--WWWWWWWWWWWWWWWWWWWW-->
 *
 * Please have a look on the non-virtual \link Refinement
 * Refinement\endlink documentation.
 *
 * \section Virtual_General General
 * <!--=========-->
 *
 * \link Refinement Refinement\endlink can only be used when you know
 * the geometryType of your entities at compile time.  You could
 * circumvent this by using a switch(geometryType), but each case would
 * look very much the same.  If you have many such switch() statements,
 * or each case contains lots of code, or you simply have many possible
 * geometryTypes, this can be quiet annoying.
 *
 * VirtualRefinement does all of this switch() statements for you.  It
 * defines a common virtual base class per dimension, and derives one
 * class for each geometryType and coerceTo from that class.  The
 * derived classes simply wrap the non-virtual classes from \link
 * Refinement Refinement\endlink.  This makes it possible to treat each
 * geometryType (of a given dimension) the same, and thus eleminates
 * the many repetitions of lots of code.
 *
 * But the case statements are not totally gone yet.  VirtualRefinement
 * does these statements once and for all by wrapping them into the
 * buildRefinement() function.
 *
 * \section Virtual_User_interface The user Interface
 * <!--===================================-->
 *
 * \subsection VirtualRefinement The VirtualRefinement class
 * <!------------------------------------------------------>
 *
 * VirtualRefinement is not a set of unrelated specialisations of the
 * same template class.  VirtualRefinement is a base class with several
 * virtual methods, which are overloaded by the concrete
 * VirtualRefinement implementation classes.  Each implementation class
 * wraps one of the non-virtual \link Refinement Refinement\endlink
 * classes.
 *
 * The user interface is modelled closely after the the \link
 * Refinement Refinement\endlink interface.  The main differences are:
 *
 * - VirtualRefinement is not a static class, but a singleton.  Thus
 *   each VirtualRefinement implementation has to be instanciated
 *   before use.  This is done with the template function
 *   buildRefinement (see below).
 * - Since the methods of VirtualRefinement are virtual (or use virtual
 *   methods themself) they have to be called like
 *   \code
 * refinementInstace.nElements(level);
 *   \endcode
 *   instead of
 *   \code
 * RefinementTypedef::nElements(level);
 *   \endcode
 *
 * - IndexVector is a std::vector instead of a FieldVector since the
 *   number of corners of different geometry types may be different at
 *   runtime.  The user is responsible to always pass the same coerceTo
 *   parameter to buildRefinement() so he always gets the same number
 *   of corners.
 *
 * \code
 * template<int dimension>
 * class VirtualRefinement
 * {
 * public:
 *   template<int Codimension>
 *   struct Codim {
 *     class SubEntityIterator;
 *   };
 *   typedef VertexIterator; // These are aliases for Codim<codim>::SubEntityIterator
 *   typedef ElementIterator;
 *
 *   typedef IndexVector; // This is a std::vector
 *   typedef CoordVector; // This is a FieldVector
 *
 *   virtual int nVertices(int level) const;
 *   VertexIterator vBegin(int level) const;
 *   VertexIterator vEnd(int level) const;
 *   virtual int nElements(int level) const;
 *   ElementIterator eBegin(int level) const;
 *   ElementIterator eEnd(int level) const;
 * };
 * \endcode
 *
 * The iterators have the same interface as the \link Refinement
 * Refinement\endlink iterators except that IndexVector is a
 * std::vector instead of a FieldVector (see above).  Also the
 * restriction that the Iterators are not derefencable applies.
 *
 * \code
 * template<int dimension>
 * class VertexIterator
 * {
 * public:
 *   typedef VirtualRefinement<dimension> Refinement;
 *
 *   int index() const;
 *   Refinement::CoordVector coords() const;
 * };
 *
 * template<int dimension>
 * class ElementIterator
 * {
 * public:
 *   typedef VirtualRefinement<dimension> Refinement;
 *
 *   int index() const;
 *   // Coords of the center of mass of the element
 *   Refinement::CoordVector coords() const;
 *   Refinement::IndexVector vertexIndices() const;
 * };
 * \endcode
 *
 * \subsection User_interface_buildRefinement buildRefinement()
 * <!------------------------------------------>
 *
 * The declaration for buildRefinement is
 *
 * \code
 * template<int dimension, class CoordType>
 * VirtualRefinement<dimension, CoordType> &buildRefinement(GeometryType geometryType, GeometryType coerceTo);
 * \endcode
 *
 * It is expected that you know the dimension and the coordinate type
 * of the elements you want to refine at compile time.
 *
 * The simple case is that you want to refine, say, quadrilaterals and
 * the subentities should look like quadrilaterals as well.  In that
 * case you would call buildRefinement() like
 *
 * \code
 * VirtualRefinement<2, CoordType> &refinement = buildRefinement<2, CoordType>(quadrilateral, quadrilateral);
 * \endcode
 *
 * The more complicated case is that your entity is a quadrilateral,
 * but the subentities should look like triangles.  In this case call
 * buildRefinement() like
 *
 * \code
 * VirtualRefinement<2, CoordType> &refinement = buildRefinement<2, CoordType>(quadrilateral, triangle);
 * \endcode
 *
 * Summary: geometryType is the geometry type of the entity you want to
 * refine, while coerceTo is the geometry type of the subentities.
 *
 * \section Virtual_Implementing Implementing a new Refinement type
 * <!--=================================================-->
 *
 * When you write a Refinement implementation for a new combination of
 * geometryType and coerceTo, you have to tell buildRefinement() about
 * it.
 *
 * - First, you have to implement the non-virtual part in \link
 *   Refinement Refinement\endlink, if you have not done so yet.
 * - Second, visit the end of refinementvirtual.cc, and look for the
 *   specialisations of template<int dimension, class CoordType> class
 *   RefinementBuilder.  There is one specialisation for each
 *   dimension, containing the single method build().
 * - The build() contains two levels of switch statements, the outer
 *   for geomentryType and the inner for coerceTo.  Each case will
 *   either return the correct VirtualRefinement or fall throught to
 *   the end of the method and throw an error.  Insert the cases for
 *   your refinement.
 *
 * Everything else has been done for you automatically.
 *
 * \subsection Virtual_Namespaces Namespaces
 * <!------------------->
 *
 * VirtualRefinement does not use a complicated namespace scheme like
 * \link Refinement Refinement\endlink.  The complete VirtualRefinement
 * stuff simply lives directly in namespace Dune.
 *
 * \subsection Virtual_Layers Conceptual layers
 * <!--------------------------------->
 *
 * VirtualRefinement adds to more layers to the ones already defined in
 * \link Refinement Refinement\endlink:
 *
 * - <strong>Layer 3</strong> makes it easy to use several Refinement
 *   implementations in the same code, when you only know at run-time,
 *   which Refinement implementation you need.  It wraps class
 *   Refinement and it's iterators into a Proxy class, retaining it's
 *   interface but all deriving from a virtual base class
 *   VirtualRefinement<dimension, CoordType>.  This is located in
 *   refinementvirtual.cc.
 * - <strong>Layer 4</strong> defines function
 *   buildRefinement(geometryType, coerceTo), which returns the right
 *   refinement for a runtime-determined GeometryType.  It is also
 *   located in refinementvirtual.cc
 *
 * \section Implementation
 * <!--================-->
 *
 * The interface is defined by the template class VirtualRefinement.
 * It simply defines the CoordVectors and IndexVectors appropriate for
 * this dimension and CoordType, defines which iterators to use, and
 * provides some proxy or pure virtual functions.
 *
 * For each class Refinement<geometryType, CoordType, coercTo, dim> we
 * provide a class VirtualRefinementImp<geometryType, CoordType,
 * coercTo, dim>, which wraps the matching class
 * Refinement<geometryType, CoordType, coercTo, dim> and derives from
 * the matching base class VirtualRefinement<dimension, CoordType>.
 * Each VirtualRefinementImp is a singleton and has a static instance()
 * method which will return this instance as a reference to the base
 * class VirtualRefinement.  All this is done in a single template
 * class.
 *
 * \subsection Virtual_Iterators The iterators
 * <!-------------------------------->
 *
 * We can't do the same thing with the iterators as we do with class
 * VirtualRefinement.  Since they are polymorph we cannot simply pass
 * them into user code.  They are not singletons, so we also cannot
 * pass references to them.  Passing pointers to iterators would work,
 * but then the programmer has to remember to explecitely delete them.
 * Also, it is uncommon for iterators to be handled by their pointers.
 *
 * What we do instead is having a wrapper class which conforms to the
 * iterator interface and is the same for all
 * VirtualRefinementIterators of a given dimension.  This class
 * contains a pointer to a polymorph backend object implementing the
 * iterator.  The various VirtualRefinementImps then derive from the
 * abstract backend class and pass a pointer to a concrete backend
 * object when instantiating an iterator.
 *
 * \subsection Implementiaion_buildRefinement buildRefinement()
 * <!------------------------------------------>
 *
 * The template function buildRefinement() has to be specialized for
 * each dimension.  It makes no sense to test for
 * geometryType.isPrism() when dimension==2.  But this
 * way we run into a limitation of C++: we can't do partial function
 * specialisation.
 *
 * The workaround is to create a class RefinementBuilder with a lone
 * static method build() and to call that from buildRefinement().
 * Since RefinementBuilder is a class and not a function we can do
 * partial specialisations.
 *
 * It is probably possible to automatically generate the switch
 * statements with linked lists of template structs, functions
 * implementing the cases, and a recursive template function that will
 * iterate over the list, but it is probably not worth the effort, as
 * long as buildRefinement() is enough for the job.
 */

#include <vector>

#include <dune/common/fvector.hh>

#include "refinement.hh"
#include "type.hh"

namespace Dune
{
  // //////////////////////////////////////////
  //
  // The virtual base class and its iterators
  //

  //
  // Refinement
  //

  /*!
   * \brief VirtualRefinement base class
   *
   * \param dimension The dimension of the element to refine
   * \param CoordType The C++ type of the coordinates
   */
  template<int dimension, class CoordType>
  class VirtualRefinement
  {
  public:
    template<int codimension>
    struct Codim;
    //! The VertexIterator of the VirtualRefinement.
    typedef typename Codim<dimension>::SubEntityIterator VertexIterator;
    //! The ElementIterator of the VirtualRefinement
    typedef typename Codim<0>::SubEntityIterator ElementIterator;

    /*!
     * \brief The CoordVector of the VirtualRefinement
     *
     * This is always a typedef to a FieldVector
     */
    typedef FieldVector<CoordType, dimension> CoordVector;
    /*!
     * \brief The IndexVector of the VirtualRefinement
     *
     * This is always a typedef to a std::vector
     */
    typedef std::vector<int> IndexVector;

    template<int codimension>
    class SubEntityIteratorBack;
    typedef SubEntityIteratorBack<dimension> VertexIteratorBack;
    typedef SubEntityIteratorBack<0> ElementIteratorBack;

    //! Get the number of Vertices
    virtual int nVertices(int level) const = 0;
    //! Get a VertexIterator
    VertexIterator vBegin(int level) const;
    //! Get a VertexIterator
    VertexIterator vEnd(int level) const;

    //! Get the number of Elements
    virtual int nElements(int level) const = 0;
    //! Get an ElementIterator
    ElementIterator eBegin(int level) const;
    //! Get an ElementIterator
    ElementIterator eEnd(int level) const;

    //! Destructor
    virtual ~VirtualRefinement()
    {}

  protected:
    virtual VertexIteratorBack *vBeginBack(int level) const = 0;
    virtual VertexIteratorBack *vEndBack(int level) const = 0;
    virtual ElementIteratorBack *eBeginBack(int level) const = 0;
    virtual ElementIteratorBack *eEndBack(int level) const = 0;
  };

  //! codim database of VirtualRefinement
  template<int dimension, class CoordType>
  template<int codimension>
  struct VirtualRefinement<dimension, CoordType>::Codim
  {
    class SubEntityIterator;
  };

  // ////////////////////////
  //
  // The refinement builder
  //

  template<int dimension, class CoordType>
  VirtualRefinement<dimension, CoordType> &
  buildRefinement(GeometryType geometryType, GeometryType coerceTo);

} // namespace Dune

#include "virtualrefinement.cc"

#endif // DUNE_GEOMETRY_VIRTUALREFINEMENT_HH


==> anc/xt-super/dune-geometry/lib/CMakeLists.txt <==
dune_add_library(dunegeometry
  _DUNE_TARGET_OBJECTS:genericgeometry_
  _DUNE_TARGET_OBJECTS:quadraturerules_
  ADD_LIBS dunecommon)


==> anc/xt-super/dune-geometry/lib/Makefile.am <==
dunemodulelibdir=$(libdir)

# the dune-cgeometry library
lib_LTLIBRARIES = libdunegeometry.la

# this is just a renaming of libgeometry
libdunegeometry_la_SOURCES =
# This forces automake to use the C++ linker
# (see the automake manual, section "Libtool Convenience Libraries")
nodist_EXTRA_libdunegeometry_la_SOURCES = dummy.cc
sourcescheck_DUMMY = dummy.cc
libdunegeometry_la_LIBADD = ../dune/geometry/libgeometry.la

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-geometry/m4/CMakeLists.txt <==
install(PROGRAMS
  dune-geometry.m4
  DESTINATION ${CMAKE_INSTALL_DATAROOTDIR}/aclocal)


==> anc/xt-super/dune-geometry/m4/Makefile.am <==
M4FILES = 				\
	dune-geometry.m4

aclocaldir = $(datadir)/dune/aclocal
aclocal_DATA = $(M4FILES)

EXTRA_DIST = CMakeLists.txt $(M4FILES)

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-geometry/m4/dune-geometry.m4 <==
dnl -*- autoconf -*-
# Macros needed to find dune-geometry and dependent libraries.  They are called by
# the macros in ${top_src_dir}/dependencies.m4, which is generated by
# "dunecontrol autogen"

# Additional checks needed to build dune-geometry
# This macro should be invoked by every module which depends on dune-geometry, as
# well as by dune-geometry itself
AC_DEFUN([DUNE_GEOMETRY_CHECKS], [
])

# Additional checks needed to find dune-geometry
# This macro should be invoked by every module which depends on dune-geometry, but
# not by dune-geometry itself
AC_DEFUN([DUNE_GEOMETRY_CHECK_MODULE],
[
  AC_MSG_NOTICE([Searching for dune-geometry...])
  DUNE_CHECK_MODULES([dune-geometry], [geometry/quadraturerules.hh],[dnl
  Dune::GeometryType gt;
  gt.makeQuadrilateral();
  (Dune::QuadratureRules<double, 2>::rule(gt, 2).size());])
])


==> anc/xt-super/dune-geometry/prevent-cherry-picks <==
b69061359bcd085291b20042f4126e4e241daa03
889ce633ad2cffc5f0937dca2bc040f7464360e2


==> anc/xt-super/dune-geometry/stamp-vc <==
A stamp file to signify that this directory comes from a version control system, not an unpacked tarball


==> anc/xt-super/dune-grid/CMakeLists.txt <==
# set up project
project("dune-grid" C CXX)

# general stuff
cmake_minimum_required(VERSION 2.8.6)

if(NOT (dune-common_DIR OR dune-common_ROOT OR
        "${CMAKE_PREFIX_PATH}" MATCHES ".*dune-common.*"))
    string(REPLACE  ${CMAKE_PROJECT_NAME} dune-common dune-common_DIR
      ${PROJECT_BINARY_DIR})
endif()

#find dune-common and set the module path
find_package(dune-common REQUIRED)
list(APPEND CMAKE_MODULE_PATH ${dune-common_MODULE_PATH}
  "${PROJECT_SOURCE_DIR}/cmake/modules")

#include the dune macros
include(DuneMacros)

# start a dune project with information from dune.module
dune_project()

add_subdirectory("m4")
add_subdirectory("dune")
add_subdirectory("doc")
add_subdirectory("lib")
add_subdirectory("src")
add_subdirectory("cmake/modules")

# Use a  custom section to export path to the grid examples.
set(DUNE_CUSTOM_PKG_CONFIG_SECTION "#Export the directory with the grid example for downstream modules
set(DUNE_GRID_EXAMPLE_GRIDS_PATH \"@DUNE_MODULE_SRC_DOCDIR@/grids/\")
")
# finalize the dune project, e.g. generating config.h etc.
finalize_dune_project(GENERATE_CONFIG_H_CMAKE)


==> anc/xt-super/dune-grid/COPYING <==
Copyright holders:

2003--2012    Peter Bastian
2013          Timo Betcke
2004--2013    Markus Blatt
2012--2013    Ansgar Burchardt
2013          Andreas Buhr
2004--2005    Adrian Burri
2013          Benjamin Bykowski
2006--2013    Andreas Dedner
2010          Martin Drohmann
2003          Marc Droske
2003--2013    Christian Engwer
2004--2013    Jorrit Fahlke
2007--2013    Bernd Flemisch
2006--2013    Christoph Gersbacher
2005--2013    Carsten Gräser
2012--2013    Christoph Grüninger
2006          Bernhard Haasdonk
2013          Sven Kaulmann
2013--2014    Dominic Kempf
2010          Ole Klein
2003--2013    Robert Klöfkorn
2009--2013    Andreas Lauser
2012--2013    Tobias Malkmus
2007--2009    Sven Marnach
2013          René Milk
2012          Eike Müller
2011          Thomas Müller
2010--2013    Steffen Müthing
2003--2005    Thimo Neubauer
2011          Adrian Ngo
2008--2013    Martin Nolte
2004--2006    Mario Ohlberger
2009--2013    Elias Pipping
2010          Dan Popovic
2005--2007    Sreejith Pulloor Kuttanikkad
2009          Atgeirr Flø Rassmussen
2009          Uli Sack
2003--2013    Oliver Sander
2011--2012    Alexander Schlaich
2004          Roland Schulz
2012--2013    Nicolas Schwenck
2008          Nina Shokina
2010          Bård Skaflestad
2009--2013    Jonathan Youett
2012          Markus Wolff



The DUNE library and headers are licensed under version 2 of the GNU
General Public License (see below), with a special exception for
linking and compiling against DUNE, the so-called "runtime exception."
The license is intended to be similar to the GNU Lesser General
Public License, which by itself isn't suitable for a template library.

The exact wording of the exception reads as follows:

   As a special exception, you may use the DUNE source files as part
   of a software library or application without restriction.
   Specifically, if other files instantiate templates or use macros or
   inline functions from one or more of the DUNE source files, or you
   compile one or more of the DUNE source files and link them with
   other files to produce an executable, this does not by itself cause
   the resulting executable to be covered by the GNU General Public
   License.  This exception does not however invalidate any other
   reasons why the executable file might be covered by the GNU General
   Public License.


		    GNU GENERAL PUBLIC LICENSE
		       Version 2, June 1991

 Copyright (C) 1989, 1991 Free Software Foundation, Inc.
 51 Franklin Street, Fifth Floor, Boston, MA  02110-1301, USA
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

			    Preamble

  The licenses for most software are designed to take away your
freedom to share and change it.  By contrast, the GNU General Public
License is intended to guarantee your freedom to share and change free
software--to make sure the software is free for all its users.  This
General Public License applies to most of the Free Software
Foundation's software and to any other program whose authors commit to
using it.  (Some other Free Software Foundation software is covered by
the GNU Library General Public License instead.)  You can apply it to
your programs, too.

  When we speak of free software, we are referring to freedom, not
price.  Our General Public Licenses are designed to make sure that you
have the freedom to distribute copies of free software (and charge for
this service if you wish), that you receive source code or can get it
if you want it, that you can change the software or use pieces of it
in new free programs; and that you know you can do these things.

  To protect your rights, we need to make restrictions that forbid
anyone to deny you these rights or to ask you to surrender the rights.
These restrictions translate to certain responsibilities for you if you
distribute copies of the software, or if you modify it.

  For example, if you distribute copies of such a program, whether
gratis or for a fee, you must give the recipients all the rights that
you have.  You must make sure that they, too, receive or can get the
source code.  And you must show them these terms so they know their
rights.

  We protect your rights with two steps: (1) copyright the software, and
(2) offer you this license which gives you legal permission to copy,
distribute and/or modify the software.

  Also, for each author's protection and ours, we want to make certain
that everyone understands that there is no warranty for this free
software.  If the software is modified by someone else and passed on, we
want its recipients to know that what they have is not the original, so
that any problems introduced by others will not reflect on the original
authors' reputations.

  Finally, any free program is threatened constantly by software
patents.  We wish to avoid the danger that redistributors of a free
program will individually obtain patent licenses, in effect making the
program proprietary.  To prevent this, we have made it clear that any
patent must be licensed for everyone's free use or not licensed at all.

  The precise terms and conditions for copying, distribution and
modification follow.

		    GNU GENERAL PUBLIC LICENSE
   TERMS AND CONDITIONS FOR COPYING, DISTRIBUTION AND MODIFICATION

  0. This License applies to any program or other work which contains
a notice placed by the copyright holder saying it may be distributed
under the terms of this General Public License.  The "Program", below,
refers to any such program or work, and a "work based on the Program"
means either the Program or any derivative work under copyright law:
that is to say, a work containing the Program or a portion of it,
either verbatim or with modifications and/or translated into another
language.  (Hereinafter, translation is included without limitation in
the term "modification".)  Each licensee is addressed as "you".

Activities other than copying, distribution and modification are not
covered by this License; they are outside its scope.  The act of
running the Program is not restricted, and the output from the Program
is covered only if its contents constitute a work based on the
Program (independent of having been made by running the Program).
Whether that is true depends on what the Program does.

  1. You may copy and distribute verbatim copies of the Program's
source code as you receive it, in any medium, provided that you
conspicuously and appropriately publish on each copy an appropriate
copyright notice and disclaimer of warranty; keep intact all the
notices that refer to this License and to the absence of any warranty;
and give any other recipients of the Program a copy of this License
along with the Program.

You may charge a fee for the physical act of transferring a copy, and
you may at your option offer warranty protection in exchange for a fee.

  2. You may modify your copy or copies of the Program or any portion
of it, thus forming a work based on the Program, and copy and
distribute such modifications or work under the terms of Section 1
above, provided that you also meet all of these conditions:

    a) You must cause the modified files to carry prominent notices
    stating that you changed the files and the date of any change.

    b) You must cause any work that you distribute or publish, that in
    whole or in part contains or is derived from the Program or any
    part thereof, to be licensed as a whole at no charge to all third
    parties under the terms of this License.

    c) If the modified program normally reads commands interactively
    when run, you must cause it, when started running for such
    interactive use in the most ordinary way, to print or display an
    announcement including an appropriate copyright notice and a
    notice that there is no warranty (or else, saying that you provide
    a warranty) and that users may redistribute the program under
    these conditions, and telling the user how to view a copy of this
    License.  (Exception: if the Program itself is interactive but
    does not normally print such an announcement, your work based on
    the Program is not required to print an announcement.)

These requirements apply to the modified work as a whole.  If
identifiable sections of that work are not derived from the Program,
and can be reasonably considered independent and separate works in
themselves, then this License, and its terms, do not apply to those
sections when you distribute them as separate works.  But when you
distribute the same sections as part of a whole which is a work based
on the Program, the distribution of the whole must be on the terms of
this License, whose permissions for other licensees extend to the
entire whole, and thus to each and every part regardless of who wrote it.

Thus, it is not the intent of this section to claim rights or contest
your rights to work written entirely by you; rather, the intent is to
exercise the right to control the distribution of derivative or
collective works based on the Program.

In addition, mere aggregation of another work not based on the Program
with the Program (or with a work based on the Program) on a volume of
a storage or distribution medium does not bring the other work under
the scope of this License.

  3. You may copy and distribute the Program (or a work based on it,
under Section 2) in object code or executable form under the terms of
Sections 1 and 2 above provided that you also do one of the following:

    a) Accompany it with the complete corresponding machine-readable
    source code, which must be distributed under the terms of Sections
    1 and 2 above on a medium customarily used for software interchange; or,

    b) Accompany it with a written offer, valid for at least three
    years, to give any third party, for a charge no more than your
    cost of physically performing source distribution, a complete
    machine-readable copy of the corresponding source code, to be
    distributed under the terms of Sections 1 and 2 above on a medium
    customarily used for software interchange; or,

    c) Accompany it with the information you received as to the offer
    to distribute corresponding source code.  (This alternative is
    allowed only for noncommercial distribution and only if you
    received the program in object code or executable form with such
    an offer, in accord with Subsection b above.)

The source code for a work means the preferred form of the work for
making modifications to it.  For an executable work, complete source
code means all the source code for all modules it contains, plus any
associated interface definition files, plus the scripts used to
control compilation and installation of the executable.  However, as a
special exception, the source code distributed need not include
anything that is normally distributed (in either source or binary
form) with the major components (compiler, kernel, and so on) of the
operating system on which the executable runs, unless that component
itself accompanies the executable.

If distribution of executable or object code is made by offering
access to copy from a designated place, then offering equivalent
access to copy the source code from the same place counts as
distribution of the source code, even though third parties are not
compelled to copy the source along with the object code.

  4. You may not copy, modify, sublicense, or distribute the Program
except as expressly provided under this License.  Any attempt
otherwise to copy, modify, sublicense or distribute the Program is
void, and will automatically terminate your rights under this License.
However, parties who have received copies, or rights, from you under
this License will not have their licenses terminated so long as such
parties remain in full compliance.

  5. You are not required to accept this License, since you have not
signed it.  However, nothing else grants you permission to modify or
distribute the Program or its derivative works.  These actions are
prohibited by law if you do not accept this License.  Therefore, by
modifying or distributing the Program (or any work based on the
Program), you indicate your acceptance of this License to do so, and
all its terms and conditions for copying, distributing or modifying
the Program or works based on it.

  6. Each time you redistribute the Program (or any work based on the
Program), the recipient automatically receives a license from the
original licensor to copy, distribute or modify the Program subject to
these terms and conditions.  You may not impose any further
restrictions on the recipients' exercise of the rights granted herein.
You are not responsible for enforcing compliance by third parties to
this License.

  7. If, as a consequence of a court judgment or allegation of patent
infringement or for any other reason (not limited to patent issues),
conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot
distribute so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you
may not distribute the Program at all.  For example, if a patent
license would not permit royalty-free redistribution of the Program by
all those who receive copies directly or indirectly through you, then
the only way you could satisfy both it and this License would be to
refrain entirely from distribution of the Program.

If any portion of this section is held invalid or unenforceable under
any particular circumstance, the balance of the section is intended to
apply and the section as a whole is intended to apply in other
circumstances.

It is not the purpose of this section to induce you to infringe any
patents or other property right claims or to contest validity of any
such claims; this section has the sole purpose of protecting the
integrity of the free software distribution system, which is
implemented by public license practices.  Many people have made
generous contributions to the wide range of software distributed
through that system in reliance on consistent application of that
system; it is up to the author/donor to decide if he or she is willing
to distribute software through any other system and a licensee cannot
impose that choice.

This section is intended to make thoroughly clear what is believed to
be a consequence of the rest of this License.

  8. If the distribution and/or use of the Program is restricted in
certain countries either by patents or by copyrighted interfaces, the
original copyright holder who places the Program under this License
may add an explicit geographical distribution limitation excluding
those countries, so that distribution is permitted only in or among
countries not thus excluded.  In such case, this License incorporates
the limitation as if written in the body of this License.

  9. The Free Software Foundation may publish revised and/or new versions
of the General Public License from time to time.  Such new versions will
be similar in spirit to the present version, but may differ in detail to
address new problems or concerns.

Each version is given a distinguishing version number.  If the Program
specifies a version number of this License which applies to it and "any
later version", you have the option of following the terms and conditions
either of that version or of any later version published by the Free
Software Foundation.  If the Program does not specify a version number of
this License, you may choose any version ever published by the Free Software
Foundation.

  10. If you wish to incorporate parts of the Program into other free
programs whose distribution conditions are different, write to the author
to ask for permission.  For software which is copyrighted by the Free
Software Foundation, write to the Free Software Foundation; we sometimes
make exceptions for this.  Our decision will be guided by the two goals
of preserving the free status of all derivatives of our free software and
of promoting the sharing and reuse of software generally.

			    NO WARRANTY

  11. BECAUSE THE PROGRAM IS LICENSED FREE OF CHARGE, THERE IS NO WARRANTY
FOR THE PROGRAM, TO THE EXTENT PERMITTED BY APPLICABLE LAW.  EXCEPT WHEN
OTHERWISE STATED IN WRITING THE COPYRIGHT HOLDERS AND/OR OTHER PARTIES
PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY OF ANY KIND, EITHER EXPRESSED
OR IMPLIED, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF
MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE.  THE ENTIRE RISK AS
TO THE QUALITY AND PERFORMANCE OF THE PROGRAM IS WITH YOU.  SHOULD THE
PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF ALL NECESSARY SERVICING,
REPAIR OR CORRECTION.

  12. IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING
WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MAY MODIFY AND/OR
REDISTRIBUTE THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES,
INCLUDING ANY GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING
OUT OF THE USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED
TO LOSS OF DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY
YOU OR THIRD PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER
PROGRAMS), EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE
POSSIBILITY OF SUCH DAMAGES.

		     END OF TERMS AND CONDITIONS

	    How to Apply These Terms to Your New Programs

  If you develop a new program, and you want it to be of the greatest
possible use to the public, the best way to achieve this is to make it
free software which everyone can redistribute and change under these terms.

  To do so, attach the following notices to the program.  It is safest
to attach them to the start of each source file to most effectively
convey the exclusion of warranty; and each file should have at least
the "copyright" line and a pointer to where the full notice is found.

    <one line to give the program's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 51 Franklin Street, Fifth Floor, Boston, MA  02110-1301, USA


Also add information on how to contact you by electronic and paper mail.

If the program is interactive, make it output a short notice like this
when it starts in an interactive mode:

    Gnomovision version 69, Copyright (C) year name of author
    Gnomovision comes with ABSOLUTELY NO WARRANTY; for details type `show w'.
    This is free software, and you are welcome to redistribute it
    under certain conditions; type `show c' for details.

The hypothetical commands `show w' and `show c' should show the appropriate
parts of the General Public License.  Of course, the commands you use may
be called something other than `show w' and `show c'; they could even be
mouse-clicks or menu items--whatever suits your program.

You should also get your employer (if you work as a programmer) or your
school, if any, to sign a "copyright disclaimer" for the program, if
necessary.  Here is a sample; alter the names:

  Yoyodyne, Inc., hereby disclaims all copyright interest in the program
  `Gnomovision' (which makes passes at compilers) written by James Hacker.

  <signature of Ty Coon>, 1 April 1989
  Ty Coon, President of Vice

This General Public License does not permit incorporating your program into
proprietary programs.  If your program is a subroutine library, you may
consider it more useful to permit linking proprietary applications with the
library.  If this is what you want to do, use the GNU Lesser General
Public License instead of this License.


==> anc/xt-super/dune-grid/INSTALL <==
Installation Instructions
=========================

For a full explanation of the DUNE installation process please read
the installation notes [0]. The following introduction is meant for
the impatient.

Getting started
---------------

Suppose you have downloaded all DUNE modules of interest to your
computer and extracted then in one common directory. See [1] for a
list of available modules.

To compile the modules Dune has to check several components of
your system and whether prerequisites within the modules are met. For
the ease of users we have designed a custom build system on top of the
automake tools. Run

  ./dune-common/bin/dunecontrol all

to commence those tests and build all modules you have
downloaded. Don't worry about messages telling you that libraries are
missing: they are only needed for grid-self-checks we need for
developing.

You can customize the build to your specific needs by using an options file
(see below)

  ./dune-common/bin/dunecontrol --opts=/path_to/file.opts

If you did not tell dunecontrol to install with an options file you
need to run

  ./dune-common/bin/dunecontrol make install

to install Dune (you may need root-permissions for the install
part depending on the prefix set)

A more comprehensive introduction to the build system can be found in [2].

Passing options to the build process
------------------------------------

Using the dunecontrol script the following atomic commands can be
executed:

- autogen (runs autogen in each module, only needed when downloaded
  via svn)
- configure (runs the configure tests for each module
- exec (executes a command in each module directory)
- make (runs make for each module)
- update (updates the svn version)

The composite command all simply runs autogen, configure and make for
each module.

As it is often not convenient (and for the target all impossible) to
specify the options for each command as parameters after the call, one
can pass the options via file specified by the --opts=<file>
option. For each atomic command one specify the options via a ine

<COMMANY_UPPERCASE>_FLAGS=<flags> # e.g.: MAKE_FLAGS=install

The available options for make and svn are the natural ones. The
configure commands available can be found by issuing

dunecontrol --only=dune-common configure --help

and for autogen by

dunecontrol --only=dune-common autogen --help

(In the svn version this has to be calles after running autogen.)


An example of an options file is

  # use a special compiler (g++ version 3.4) and install to a custom
  # directory, default is /usr/local/bin
  CONFIGURE_FLAGS="CXX=g++-3.4 --prefix='/tmp/Hu Hu'"
  # Set the default target of make to install. Now the call above will
  # not just build the DUNE modules but also install it
   MAKE_FLAGS=install
  # The default versions of automake and autogen are not sufficient
  # therefore we need to specify what versions to use
  AUTOGEN_FLAGS="--ac=2.59 --am=1.9

Links
-----

0. http://www.dune-project.org/doc/installation-notes.html
1. http://www.dune-project.org/download.html
2. http://dune-project.org/doc/buildsystem/buildsystem.pdf


==> anc/xt-super/dune-grid/Makefile.am <==
# we need the module file to be able to build via dunecontrol
EXTRA_DIST= CMakeLists.txt dune.module

# don't follow the full GNU-standard
# we need automake 1.9 or newer
AUTOMAKE_OPTIONS = foreign 1.9

# All subdirectories that must (or can) be handled before the library is built
SUBDIRS =					\
        cmake                                   \
	doc					\
	dune					\
	m4
# The library subdirectory itself
SUBDIRS += lib
# All subdirectories that must (or can) be handled after the library is built
if EXTRA_UTILS
# Using automake conditionals ensures that these directories will always be in
# DIST_SUBDIRS, even if they are not always in SUBDIRS
SUBDIRS +=					\
	src
endif EXTRA_UTILS

# use configured compiler for "make distcheck"
# doxygen is difficult to convince to build in a special directory...
DISTCHECK_CONFIGURE_FLAGS = --with-dune-common="$(DUNE_COMMON_ROOT)" --with-dune-geometry="$(DUNE_GEOMETRY_ROOT)" CXX="$(CXX)" CC="$(CC)" --enable-parallel=@ENABLE_PARALLEL@ MPICC="$(MPICC)"

include $(top_srcdir)/am/global-rules
include $(top_srcdir)/am/top-rules

# Distribute and install config.h.cmake
configdir = $(datadir)/dune-grid
dist_config_DATA = config.h.cmake

include $(top_srcdir)/am/cmake-pkg-config


==> anc/xt-super/dune-grid/README <==
DUNE-library
============

DUNE, the Distributed and Unified Numerics Environment is a modular toolbox
for solving partial differential equations with grid-based methods.

The main intention is to create slim interfaces allowing an efficient use of
legacy and/or new libraries. Using C++ techniques DUNE allows to use very
different implementation of the same concept (i.e. grid, solver, ...) under
a common interface with a very low overhead.

DUNE was designed with flexibility in mind. It supports easy discretization
using methods, like Finite Elements, Finite Volume and also Finite
Differences. Through separation of data structures DUNE allows fast Linear
Algebra like provided in the ISTL module, or usage of external libraries
like blas.

This package contains the basic DUNE grid classes.

Dependencies
------------

dune-grid depends on the following software packages

- pkg-config
- icc (C/C++) >= 7.0 or GNU C, C++ >=3.4
- dune-common module

The following software is recommend but optional:

- MPI (either OpenMPI, lam, or mpich suffice)
- External grids:
  * ALBERTA [4]
  * ALUGrid [5]
  * UG

For a full explanation of the DUNE installation process please read
the installation notes [0]. The following introduction is meant for
the impatient.

License
-------

The DUNE-library and headers are licensed under version 2 of the GNU
General Public License, with the so-called "runtime exception", as
follows:

   As a special exception, you may use the DUNE source files as part
   of a software library or application without restriction.
   Specifically, if other files instantiate templates or use macros or
   inline functions from one or more of the DUNE source files, or you
   compile one or more of the DUNE source files and link them with
   other files to produce an executable, this does not by itself cause
   the resulting executable to be covered by the GNU General Public
   License.  This exception does not however invalidate any other
   reasons why the executable file might be covered by the GNU General
   Public License.

This licence clones the one of the libstc++ library. For further
implications of this library please see their licence page [3]

See the file COPYING for full copying permissions.

Installation
------------

Short installation instructions can be found in file INSTALL. For the
full instructions please see [0].

Links
-----

0. http://www.dune-project.org/doc/installation-notes.html
1. http://www.dune-project.org/download.html
2. http://dune-project.org/doc/buildsystem/buildsystem.pdf
3. http://gcc.gnu.org/onlinedocs/libstdc++/faq.html#faq.license
4. http://www.alberta-fem.de
5. http://www.mathematik.uni-freiburg.de/IAM/Research/alugrid/


==> anc/xt-super/dune-grid/README.SVN <==
Preparing the SVN-sources
=========================

Additional to the software mentioned in README you'll need the
following programs installed on your system:

  automake >= 1.5

  autoconf >= 2.50

  libtool

For the documentation to build you'll need doxygen, wml, convert and latex
installed.

Dune also features a self-test. As some grid-components (e.g. Albert,
UG) depend on external libraries their self-tests will only run if
those libraries are found. The pathes would then need to be passed via
--with-...= parameters.

Important!  If you don't want to develop Dune itself you won't need to
provide external components! The Dune-library and -headers are
independent of other libraries, instead the applications can choose
what parts to use.


==> anc/xt-super/dune-grid/cmake/Makefile.am <==
SUBDIRS = modules

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-grid/cmake/modules/AddALUGridFlags.cmake <==
#
# Module providing convenience methods for compile binaries with ALUGrid support.
#
# Provides the following functions:
#
# add_dune_alugrid_flags(target1 target2 ...)
#
# adds ALUGrid flags to the targets for compilation and linking
#
function(add_dune_alugrid_flags )
 if(ALUGRID_FOUND)
    cmake_parse_arguments(ADD_ALU "SOURCE_ONLY;OBJECT;NO_LINK_DUNEGRID" "" "" ${ARGN})
    if(ADD_ALU_SOURCE_ONLY)
      set(_prefix SOURCE)
      set(_source_only SOURCE_ONLY)
    else()
      if(ADD_ALU_OBJECT)
        set(_object OBJECT)
      else(ADD_ALU_OBJECT)
        foreach(_target ${ADD_ALU_UNPARSED_ARGUMENTS})
          if (NOT ADD_ALU_NO_LINK_DUNEGRID)
            target_link_libraries(${_target} dunegrid)
          endif(NOT ADD_ALU_NO_LINK_DUNEGRID)
          target_link_libraries(${_target}
            ${ALUGRID_LIBRARIES} ${METIS_LIBRARIES} ${DUNE_LIBS})
        endforeach(_target ${ADD_ALU_UNPARSED_ARGUMENTS})
      endif(ADD_ALU_OBJECT)
      set(_prefix TARGET)
    endif()

    include_directories(${ALUGRID_INCLUDES})
    set_property(${_prefix} ${ADD_ALU_UNPARSED_ARGUMENTS}
      APPEND PROPERTY
      COMPILE_DEFINITIONS ENABLE_ALUGRID)
    # add linker arguments
    if(NOT (ADD_ALU_SOURCE_ONLY OR ADD_ALU_OBJECT))
      set_property(${_prefix} ${ADD_ALU_UNPARSED_ARGUMENTS}
        APPEND PROPERTY
        LINK_LIBRARIES dunegrid ${ALUGRID_LIBRARIES} ${METIS_LIBRARIES} ${DUNE_LIBS})
    endif(NOT (ADD_ALU_SOURCE_ONLY OR ADD_ALU_OBJECT))
    if(HAVE_ALUGRID_METIS AND (NOT ADD_ALU_SOURCE_ONLY))
      if(PARMETIS_FOUND)
        include(AddParMETISFlags)
        add_dune_parmetis_flags(${ADD_ALU_UNPARSED_ARGUMENTS})
      else()
        include(AddMETISFlags)
        add_dune_metis_flags(${ADD_ALU_UNPARSED_ARGUMENTS})
      endif()
      add_dune_mpi_flags(${ADD_ALU_UNPARSED_ARGUMENTS} ${_source_only} ${_object})
    endif(HAVE_ALUGRID_METIS AND (NOT ADD_ALU_SOURCE_ONLY))
  endif(ALUGRID_FOUND)
endfunction(add_dune_alugrid_flags)


==> anc/xt-super/dune-grid/cmake/modules/AddAlbertaFlags.cmake <==
#
# Module providing convenience methods for compile binaries with Alberta support.
#
# Provides the following functions:
#
# add_dune_alberta_flags(target1 [target2 ...]
#                        [OBJECT|SOURCE_ONLY] [USE_GENERIC]
#                        [GRIDDIM <griddim>] [WORLDDIM] <worlddim>])
#
# adds Alberta flags to the targets for compilation and linking
#
macro(add_dune_alberta_flags)
  if(ALBERTA_FOUND)
    include(CMakeParseArguments)
    cmake_parse_arguments(ADD_ALBERTA
      "OBJECT;SOURCE_ONLY;USE_GENERIC;NO_LINK_DUNEALBERTAGRID" "GRIDDIM;WORLDDIM" "" ${ARGN})

    if(ADD_ALBERTA_GRIDDIM AND NOT ADD_ALBERTA_WORLDDIM)
      set(ADD_ALBERTA_WORLDDIM ${ADD_ALBERTA_GRIDDIM})
    endif(ADD_ALBERTA_GRIDDIM AND NOT ADD_ALBERTA_WORLDDIM)

    if(ADD_ALBERTA_WORLDDIM AND NOT ADD_ALBERTA_GRIDDIM)
      set(ADD_ALBERTA_GRIDDIM ${ADD_ALBERTA_WORLDDIM})
    endif(ADD_ALBERTA_WORLDDIM AND NOT ADD_ALBERTA_GRIDDIM)

    if(NOT ADD_ALBERTA_WORLDDIM)
      message(WARNING "Alberta dimension not set. Please set it, e.g. use add_dune_alberta_flags(GRIDDIM 2 <target>). Falling back to dimension 2.")
      set(ADD_ALBERTA_WORLDDIM 2)
      set(ADD_ALBERTA_GRIDDIM ${ADD_ALBERTA_WORLDDIM})
    else(NOT ADD_ALBERTA_WORLDDIM)
      list(FIND ALBERTA_WORLD_DIMS ${ADD_ALBERTA_WORLDDIM} _index)
      if(_index EQUAL -1)
        message(FATAL_ERROR "There is no alberta library for dimension ${ADD_ALBERTA_WORLDDIM}.")
      endif(_index EQUAL -1)
    endif(NOT ADD_ALBERTA_WORLDDIM)

    if(ADD_ALBERTA_SOURCE_ONLY)
      set(_prefix SOURCE)
      set(_source_only SOURCE_ONLY)
    else()
      set(_prefix TARGET)
      if(NOT ADD_ALBERTA_OBJECT)
        # link to ALBERTA libraries
        foreach(_target ${ADD_ALBERTA_UNPARSED_ARGUMENTS})
          if(NOT ADD_ALBERTA_NO_LINK_DUNEALBERTAGRID)
            target_link_libraries(${_target}
              dunealbertagrid_${ADD_ALBERTA_GRIDDIM}d)
          endif(NOT ADD_ALBERTA_NO_LINK_DUNEALBERTAGRID)
          target_link_libraries(${_target}
            ${ALBERTA_${ADD_ALBERTA_WORLDDIM}D_LIB}
            dunegrid ${DUNE_LIBS} ${ALBERTA_UTIL_LIB} ${ALBERTA_EXTRA_LIBS})
        endforeach(_target ${ADD_ALBERTA_UNPARSED_ARGUMENTS})
      endif()
    endif(ADD_ALBERTA_SOURCE_ONLY)

    include_directories(${ALBERTA_INCLUDES})
    set_property(${_prefix} ${ADD_ALBERTA_UNPARSED_ARGUMENTS}
      APPEND PROPERTY
      COMPILE_DEFINITIONS ENABLE_ALBERTA
      ALBERTA_DIM=${ADD_ALBERTA_WORLDDIM})
    if(ADD_ALBERTA_USE_GENERIC)
      set_property(${_prefix} ${ADD_ALBERTA_UNPARSED_ARGUMENTS}
        APPEND PROPERTY
        COMPILE_DEFINITIONS DUNE_ALBERTA_USE_GENERICGEOMETRY=1)
    endif(ADD_ALBERTA_USE_GENERIC)
  endif(ALBERTA_FOUND)
endmacro(add_dune_alberta_flags)


==> anc/xt-super/dune-grid/cmake/modules/AddAmiraMeshFlags.cmake <==
#
# Module providing convenience methods for compile binaries with AmiraMesh support.
#
# Provides the following functions:
#
# add_dune_amiramesh_flags(target1 target2 ...)
#
# adds AmiraMesh flags to the targets for compilation and linking
#

function(add_dune_amiramesh_flags _targets)
  if(AMIRAMESH_FOUND)
    foreach(_target ${_targets})
      target_link_libraries(${_target} ${AMIRAMESH_LIBRARIES})
      get_target_property(_props ${_target} COMPILE_FLAGS)
      string(REPLACE "_props-NOTFOUND" "" _props "${_props}")
      set_target_properties(${_target} PROPERTIES COMPILE_FLAGS
        "${_props} ${AMIRAMESH_COMPILE_FLAGS}")
    endforeach(_target ${_targets})
  endif(AMIRAMESH_FOUND)
endfunction(add_dune_amiramesh_flags)


==> anc/xt-super/dune-grid/cmake/modules/AddGrapeFlags.cmake <==
#
# Module providing convenience methods for compile binaries with Grape support.
#
# Provides the following functions:
#
# add_dune_superlu_flags(target1 target2 ...)
#
# adds Grape flags to the targets for compilation and linking
#
function(add_dune_grape_flags)
  if(GRAPE_FOUND)
    include(CMakeParseArguments)
    cmake_parse_arguments(ADD_GRAPE "OBJECT;SOURCE_ONLY" "" "" ${ARGN})
    if(ADD_GRAPE_SOURCE_ONLY)
      set(_prefix SOURCE)
      set(_source_only SOURCE_ONLY)
      include_directories(${GRAPE_INCLUDE_DIRS})
    else(ADD_GRAPE_SOURCE_ONLY)
      if(NOT ADD_GRAPE_OBJECT)
        foreach(_target ${ADD_GRAPE_UNPARSED_ARGUMENTS})
          target_link_libraries(${_target} ${GRAPE_LIBRARIES})
        endforeach(_target ${ADD_GRAPE_UNPARSED_ARGUMENTS})
      endif(NOT ADD_GRAPE_OBJECT)
      set(_prefix TARGET)

      set_property(${_prefix}  ${ADD_GRAPE_UNPARSED_ARGUMENTS} APPEND
        PROPERTY
        COMPILE_DEFINITIONS ENABLE_GRAPE=1)
      include_directories(${GRAPE_INCLUDE_DIRS})
    endif(ADD_GRAPE_SOURCE_ONLY)
  endif(GRAPE_FOUND)
endfunction(add_dune_grape_flags)


==> anc/xt-super/dune-grid/cmake/modules/AddPsurfaceFlags.cmake <==
#
# Module providing convenience methods for compile binaries with psurface support.
#
# Provides the following functions:
#
# add_dune_psurface_flags(target1 target2 ...)
#
# adds psurface flags to the targets for compilation and linking
#
function(add_dune_psurface_flags _targets)
  if(PSURFACE_FOUND)
    foreach(_target ${_targets})
      target_link_libraries(${_target} ${PSURFACE_DUNE_LIBRARIES})
      get_target_property(_props ${_target} COMPILE_FLAGS)
      string(REPLACE "_props-NOTFOUND" "" _props "${_props}")
      set_target_properties(${_target} PROPERTIES COMPILE_FLAGS
        "${_props} ${PSURFACE_DUNE_COMPILE_FLAGS}")
    endforeach(_target ${_targets})
  endif(PSURFACE_FOUND)
endfunction(add_dune_psurface_flags)


==> anc/xt-super/dune-grid/cmake/modules/CMakeLists.txt <==
set(modules
  AddAlbertaFlags.cmake
  AddALUGridFlags.cmake
  AddAmiraMeshFlags.cmake
  AddGrapeFlags.cmake
  AddPsurfaceFlags.cmake
  CheckExperimentalGridExtensions.cmake
  DuneGridMacros.cmake
  FindAlberta.cmake
  FindALUGrid.cmake
  FindAmiraMesh.cmake
  FindGrape.cmake
  FindPsurface.cmake
  GridType.cmake
  UseUG.cmake)
include(GNUInstallDirs)
install(FILES ${modules} DESTINATION ${DUNE_INSTALL_MODULEDIR})


==> anc/xt-super/dune-grid/cmake/modules/CheckExperimentalGridExtensions.cmake <==
#
# Dune's experimental grid extensions are enabled by adding
# -DDUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS=TRUE to the
# CMAKE_FLAGS
# This file adds the summary line for the flag.
#

include(FeatureSummary)
add_feature_info("Experimental grid extensions"
  DUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS
  "Enables additional grid features.")


==> anc/xt-super/dune-grid/cmake/modules/DuneGridMacros.cmake <==
include(CheckFunctionExists)
check_function_exists(mkstemp HAVE_MKSTEMP)

include(GridType)

set(DUNE_GRID_EXTRA_UTILS "" CACHE BOOL
  "Enable compilation and installation of extra utilities from the \"src\" subdirectory.")

find_package(METIS)
find_package(ParMETIS)
include(AddParMETISFlags)
find_package(ALUGrid)
include(AddALUGridFlags)
find_package(Alberta)
include(AddAlbertaFlags)
include(UseUG)
find_package(Grape)
include(AddGrapeFlags)
find_package(Psurface)
include(AddPsurfaceFlags)
find_package(AmiraMesh)
include(AddAmiraMeshFlags)
include(CheckExperimentalGridExtensions)

set(DEFAULT_DGF_GRIDDIM 1)
set(DEFAULT_DGF_WORLDDIM 1)
set(DEFAULT_DGF_GRIDTYPE ONEDGRID)
set(DGF_GRIDTYPES ONEDGRID ALUGRID_CONFORM ALUGRID_SIMPLEX ALBERTAGRID SGRID GEOGRID UGGRID)

dune_define_gridtype(GRID_CONFIG_H_BOTTOM GRIDTYPE ONEDGRID
  ASSERTION "(GRIDDIM == 1) && (WORLDDIM == 1)"
  DUNETYPE "Dune::OneDGrid"
  HEADERS "dune/grid/onedgrid.hh" "dune/grid/io/file/dgfparser/dgfoned.hh")

dune_define_gridtype(GRID_CONFIG_H_BOTTOM GRIDTYPE SGRID
  DUNETYPE "Dune::SGrid< dimgrid, dimworld >"
  HEADERS "dune/grid/sgrid.hh" "dune/grid/io/file/dgfparser/dgfs.hh")

dune_define_gridtype(GRID_CONFIG_H_BOTTOM GRIDTYPE YASPGRID
  ASSERTION "GRIDDIM == WORLDDIM"
  DUNETYPE "Dune::YaspGrid< dimgrid >"
  HEADERS "dune/grid/yaspgrid.hh" "dune/grid/io/file/dgfparser/dgfyasp.hh")

macro(add_dgf_flags target)
  cmake_parse_arguments(DGF "" "GRIDDIM;WORLDDIM;GRIDTYPE" "" ${ARGN})
  if(NOT DGF_GRIDDIM)
    set(DGF_GRIDDIM ${DEFAULT_DGF_GRIDDIM})
  endif(NOT DGF_GRIDDIM)
  if(NOT DGF_WORLDDIM)
    set(DGF_WORLDDIM ${DEFAULT_DGF_WORLDDIM})
  endif(NOT DGF_WORLDDIM)
  if(NOT DGF_GRIDTYPE)
    set(DGF_GRIDTYPE ${DEFAULT_DGF_GRIDTYPE})
  endif(NOT DGF_GRIDTYPE)

  set(replace_args "GRIDDIM.*" "GRIDDIM=${DGF_GRIDDIM}"
    "WORLDDIM.*" "WORLDDIM=${DGF_WORLDDIM}")
  foreach(grid ${DGF_GRIDTYPES})
    list(APPEND replace_args ${grid} ${DGF_GRIDTYPE})
  endforeach(grid ${DGF_GRIDTYPES})
  replace_properties(TARGET ${target}
    PROPERTY COMPILE_DEFINITIONS
    ${replace_args})
endmacro(add_dgf_flags target)

macro(add_dgf_executable target)
  cmake_parse_arguments(DGF "" "GRIDDIM;WORLDDIM;GRIDTYPE" "" ${ARGN})
  add_executable(${target} ${DGF_UNPARSED_ARGUMENTS})
  add_dgf_flags(${target} ${ARGN})
endmacro(add_dgf_executable target)


==> anc/xt-super/dune-grid/cmake/modules/FindALUGrid.cmake <==
#
# Module that checks whether ALUGrid is available.
# ALUGrid must be at least version 1.50.
#
# Variables used by this module which you may want to set:
# ALUGRID_ROOT   Path list to search for ALUGrid
#
# Sets the follwing variable:
#
# ALUGRID_FOUND           True if ALUGrid available.
# HAVE_ALUGRID            True if ALUGrid available.
# HAVE_ALUGRID_SERIAL_H   1 if serial header found.
# HAVE_ALUGRID_PARALLEL_H 1 if parallel header found, too.
#

set(ALUGRID_VERSION_REQUIRED 1.50)

# try to find ALUGrid's pkg-config file
if(NOT ALUGRID_ROOT)
  pkg_check_modules(PKG_ALUGRID "alugrid")
endif(NOT ALUGRID_ROOT)

# try manually, if ALUGrid's pkg-config file not found
if(NOT PKG_ALUGRID_FOUND)
  # first only at positions given by the user
  find_path(PATH_PKG_ALUGRID
    NAMES "alugrid.pc"
    PATHS ${ALUGRID_ROOT}
    PATH_SUFFIXES lib/pkgconfig lib32/pkgconfig lib64/pkgconfig
    NO_DEFAULT_PATH)
  # including default paths
  find_path(PATH_PKG_ALUGRID
    NAMES "alugrid.pc"
    PATH_SUFFIXES lib/pkgconfig lib32/pkgconfig lib64/pkgconfig)

  # try again with path temporarilly added to PKG_CONFIG_PATH
  set(REM_PKG_CONFIG_PATH "$ENV{PKG_CONFIG_PATH}")
  set(ENV{PKG_CONFIG_PATH} "${ALUGRID_ROOT}:${PATH_PKG_ALUGRID}:${PKG_CONFIG_PATH}")
  pkg_check_modules(PKG_ALUGRID "alugrid")
  set(ENV{PKG_CONFIG_PATH} REM_PKG_CONFIG_PATH)
endif(NOT PKG_ALUGRID_FOUND)

# check whether ALUGrid version is recent enough
if(PKG_ALUGRID_FOUND)
  if(ALUGRID_VERSION_REQUIRED VERSION_GREATER "${PKG_ALUGRID_VERSION}")
    message(STATUS "Found ALUGrid ${PKG_ALUGRID_VERSION}, but version ${ALUGRID_VERSION_REQUIRED} is required")
  else()
    set(ALUGRID_VERSION "${PKG_ALUGRID_VERSION}")
  endif()
endif(PKG_ALUGRID_FOUND)

# look for include path
if(PKG_ALUGRID_FOUND)
  find_path(ALUGRID_INCLUDE_PATH alugrid_serial.h
    PATHS
      ${ALUGRID_ROOT}
      ${PKG_ALUGRID_INCLUDE_DIRS}
    PATH_SUFFIXES
      include
      include/serial
    DOC "Include path of serial alugrid headers.")
endif(PKG_ALUGRID_FOUND)

# look for library path
if(ALUGRID_INCLUDE_PATH)
  find_library(ALUGRID_LIB alugrid
    PATHS
      ${ALUGRID_ROOT}
      ${PKG_ALUGRID_LIBRARY_DIRS}
    PATH_SUFFIXES lib lib32 lib64
    DOC "ALUGrid library")
endif(ALUGRID_INCLUDE_PATH)

# check whether library works
if(ALUGRID_LIB)
  get_filename_component(ALUGRID_LIB_PATH ${ALUGRID_LIB} PATH)
  check_library_exists(alugrid malloc ${ALUGRID_LIB_PATH} ALULIB_FUNCTIONAL)
endif(ALUGRID_LIB)

set(ALUGRID_INCLUDES ${ALUGRID_INCLUDE_PATH} ${ALUGRID_INCLUDE_PATH}/serial
  ${ALUGRID_INCLUDE_PATH}/duneinterface)
set(ALUGRID_DEFINITIONS -DENABLE_ALUGRID)

include(CMakePushCheckState)
cmake_push_check_state()
set(CMAKE_REQUIRED_INCLUDES ${CMAKE_REQUIRED_INCLUDES} ${ALUGRID_INCLUDES})
set(CMAKE_REQUIRED_LIBRARIES ${CMAKE_REQUIRED_LIBRARIES} ${ALUGRID_LIB})
set(CMAKE_REQUIRED_DEFINITIONS ${CMAKE_REQUIRED_DEFINITIONS} ${ALUGRID_DEFINITIONS})

# try to use a header
if(ALUGRID_LIB)
  check_include_file_cxx(stlheaders.h HAVE_ALUGRID_SERIAL_H)
endif(ALUGRID_LIB)

# check whether it is parallel ALUGrid
if(HAVE_ALUGRID_SERIAL_H AND MPI_CXX_FOUND)
  include(CheckCXXSourceCompiles)
  check_cxx_source_compiles("
    #include <alugrid_defineparallel.h>
    #if ALU3DGRID_BUILD_FOR_PARALLEL == 0
    #error
    #endif
    int main(){}"
    ALUGRID_PARALLEL_FOUND)
endif(HAVE_ALUGRID_SERIAL_H AND MPI_CXX_FOUND)

# try to use parallel ALUGrid
if(ALUGRID_PARALLEL_FOUND AND MPI_CXX_FOUND)
  # find path to parallel headers
  find_path(ALUGRID_PARALLEL_INCLUDE_PATH alugrid_parallel.h
    PATHS
      ${ALUGRID_ROOT}
      ${PKG_ALUGRID_INCLUDE_DIRS}
    PATH_SUFFIXES include include/parallel
    NO_DEFAULT_PATH)
  find_path(ALUGRID_PARALLEL_INCLUDE_PATH alugrid_parallel.h
    PATH_SUFFIXES include include/parallel)

  if(ALUGRID_PARALLEL_INCLUDE_PATH)
    # define a variable pointing to a vairable we have to check for the summary (in the parallel case)
    set(ALUGRID_PARALLEL_CHECK HAVE_ALUGRID_METIS)

    # Parallel ALUGrid needs either METIS or ParMETIS
    find_package(ParMETIS)
    if(PARMETIS_FOUND)
      set(METISPREFIX PARMETIS)
    else()
      find_package(METIS)
      set(METISPREFIX METIS)
    endif()

    if(METIS_FOUND OR PARMETIS_FOUND)
      list(APPEND ALUGRID_LIBRARIES ${${METISPREFIX}_LIBRARIES})
      list(APPEND ALUGRID_INCLUDES ${ALUGRID_INCLUDE_PATH}/parallel ${${METISPREFIX}_INCLUDE_DIRS})

      set(CMAKE_REQUIRED_INCLUDES ${CMAKE_REQUIRED_INCLUDES} ${ALUGRID_INCLUDES})
      set(CMAKE_REQUIRED_LIBRARIES ${CMAKE_REQUIRED_LIBRARIES} ${ALUGRID_LIBRARIES} ${MPI_DUNE_LIBRARIES})
      set(CMAKE_REQUIRED_DEFINITIONS ${CMAKE_REQUIRED_DEFINITIONS} ${MPI_CXX_COMPILE_FLAGS})

      check_cxx_source_compiles("
        #include <alugrid_parallel.h>
         int main(){}"
      ALUGRID_PARALLEL_WORKS)

      if(ALUGRID_PARALLEL_WORKS)
        set(HAVE_ALUGRID_METIS 1
          CACHE INTERNAL "Have found (Par)METIS for use with ALUGrid")
      endif()
    else()
      set(ALUGRID_INCLUDES "")
    endif()
  endif(ALUGRID_PARALLEL_INCLUDE_PATH)
endif(ALUGRID_PARALLEL_FOUND AND MPI_CXX_FOUND)

cmake_pop_check_state()

# behave like a CMake module is supposed to behave
include(FindPackageHandleStandardArgs)
find_package_handle_standard_args(
  "ALUGrid"
  DEFAULT_MSG
  ALUGRID_VERSION
  ALUGRID_INCLUDE_PATH ALUGRID_LIB ALUGRID_LIB_PATH ALULIB_FUNCTIONAL
  HAVE_ALUGRID_SERIAL_H ${ALUGRID_PARALLEL_CHECK})

mark_as_advanced(PATH_PKG_ALUGRID REM_PKG_CONFIG_PATH
  ALUGRID_INCLUDE_PATH ALUGRID_LIB ALUGRID_LIB_PATH ALULIB_FUNCTIONAL
  ALUGRID_PARALLEL_INCLUDE_PATH)

# set HAVE_ALUGRID for config.h
set(HAVE_ALUGRID ${ALUGRID_FOUND})

# finally set all variables
if(ALUGRID_FOUND)
  set(ALUGRID_LIBRARIES ${ALUGRID_LIB} ${ALUGRID_LIBRARIES})

  include(GridType)
  dune_define_gridtype(GRID_CONFIG_H_BOTTOM GRIDTYPE ALUGRID_CONFORM
    DUNETYPE "Dune::ALUGrid< dimgrid, dimworld, simplex, conforming >"
    HEADERS dune/grid/alugrid.hh dune/grid/io/file/dgfparser/dgfalu.hh)
  dune_define_gridtype(GRID_CONFIG_H_BOTTOM GRIDTYPE ALUGRID_CUBE
    DUNETYPE "Dune::ALUGrid< dimgrid, dimworld, cube, nonconforming >"
    HEADERS dune/grid/alugrid.hh dune/grid/io/file/dgfparser/dgfalu.hh)
  dune_define_gridtype(GRID_CONFIG_H_BOTTOM GRIDTYPE ALUGRID_SIMPLEX
    DUNETYPE "Dune::ALUGrid< dimgrid, dimworld, simplex, nonconforming >"
    HEADERS dune/grid/alugrid.hh dune/grid/io/file/dgfparser/dgfalu.hh)

  # log result
  file(APPEND ${CMAKE_BINARY_DIR}${CMAKE_FILES_DIRECTORY}/CMakeOutput.log
    "Determining location of ALUGrid ${ALUGRID_VERSION} succeeded:\n"
    "Include directory: ${ALUGRID_INCLUDES}\n"
    "Library directory: ${ALUGRID_LIBRARIES}\n\n")
else()
  # log errornous result
  file(APPEND ${CMAKE_BINARY_DIR}${CMAKE_FILES_DIRECTORY}/CMakeError.log
    "Determining location of ALUGrid failed.\n\n")
endif(ALUGRID_FOUND)

# register all alugrid related flags
if(ALUGRID_FOUND)
  dune_register_package_flags(COMPILE_DEFINITIONS "ENABLE_ALUGRID=1"
                              INCLUDE_DIRS "${ALUGRID_INCLUDES}"
                              LIBRARIES "${ALUGRID_LIBRARIES}")
endif()


==> anc/xt-super/dune-grid/cmake/modules/FindAlberta.cmake <==

macro(_dune_set_alberta val)
  set(ALBERTA_FOUND ${val})
  set(HAVE_ALBERTA ${val})
endmacro(_dune_set_alberta val)

set(ALBERTA_LIBCHECK ON CACHE BOOL "Whether to try to link against libalberta_Nd.")
set(ALBERTA_ROOT "" CACHE FILEPATH "Root directory of Alberta installation.")
set(ALBERTA_EXTRA_LIBS "m" CACHE FILEPATH "Extra libraries needed by alberta for linking.")
# check for ltdl
find_library(ALBERTA_LTDL_LIB
  NAMES ltdl
  PATH_SUFFIXES lib lib32 lib64
)
if (ALBERTA_LTDL_LIB)
  list(APPEND ALBERTA_EXTRA_LIBS "ltdl")
endif()

# look for header alberta/alberta.h
find_path(ALBERTA_INCLUDE_DIR
  NAMES alberta/alberta.h
  PATHS ${ALBERTA_ROOT}
  PATH_SUFFIXES alberta include NO_DEFAULT_PATH
  DOC "Include path of Alberta")
find_path(ALBERTA_INCLUDE_DIR
  NAMES
  alberta/alberta.h
  PATHS /usr/local /opt
  PATH_SUFFIXES alberta)

if(NOT ALBERTA_INCLUDE_DIR)
  _dune_set_alberta(FALSE)
  return()
endif(NOT ALBERTA_INCLUDE_DIR)

set(ALBERTA_INCLUDES ${ALBERTA_INCLUDE_DIR} ${ALBERTA_INCLUDE_DIR}/alberta)
set(ALBERTA_VERSION 2.0)

cmake_push_check_state()
set(CMAKE_REQUIRED_DEFINITIONS ${CMAKE_REQUIRED_DEFINITIONS} -DDIM_OF_WORLD=3 -DDEL_INDEX=0)
set(CMAKE_REQUIRED_INCLUDES ${CMAKE_REQUIRED_INCLUDES} ${ALBERTA_INCLUDES})

include(CheckIncludeFiles)
check_include_files(alberta/alberta.h ALBERTA_FOUND)

if(NOT ALBERTA_FOUND)
  message(WARNING "Header alberta/alberta.h not found.")
  cmake_pop_check_state()
  _dune_set_alberta(FALSE)
  return()
endif(NOT ALBERTA_FOUND)

# check version, Alberta 2 or 3
include(CheckStructHasMember)
check_struct_has_member ("struct el_info" wall_bound alberta/alberta.h ALBERTA_IS_VERSION_3)
if(ALBERTA_IS_VERSION_3)
  set(ALBERTA_VERSION 3.0)
endif(ALBERTA_IS_VERSION_3)

# look for libraries
find_library(ALBERTA_UTIL_LIB
  NAMES alberta_util alberta_utilities
  PATHS ${ALBERTA_ROOT}
  PATH_SUFFIXES lib lib32 lib64
  NO_DEFAULT_PATH)
find_library(ALBERTA_UTIL_LIB
  NAMES alberta_util alberta_utilities
  PATH_SUFFIXES lib lib32 lib64)

if(ALBERTA_UTIL_LIB)
  set(_CMAKE_REQUIRED_LIBRARIES_SAVE ${CMAKE_REQUIRED_LIBRARIES})
  set(CMAKE_REQUIRED_LIBRARIES ${CMAKE_REQUIRED_LIBRARIES} ${ALBERTA_UTIL_LIB})
  check_library_exists(${ALBERTA_UTIL_LIB} alberta_calloc "" _ALBERTA_UTIL_LIB_FUNCTIONAL)
  if(NOT _ALBERTA_UTIL_LIB_FUNCTIONAL)
    message(WARNING "Could not find symbol alberta_calloc in ${ALBERTA_UTIL_LIB}")
    cmake_pop_check_state()
    _dune_set_alberta(FALSE)
    return()
  endif(NOT _ALBERTA_UTIL_LIB_FUNCTIONAL)
else(ALBERTA_UTIL_LIB)
  message(WARNING "Could not find library alberta_util or alberta_utilities")
  cmake_pop_check_state()
  _dune_set_alberta(FALSE)
endif(ALBERTA_UTIL_LIB)

set(CMAKE_REQUIRED_LIBRARIES ${CMAKE_REQUIRED_LIBRARIES} ${ALBERTA_UTIL_LIB} ${ALBERTA_EXTRA_LIBS})

# check for which dimensions are supported Alberta installation
if(ALBERTA_LIBCHECK)
  foreach(dim RANGE 1 9)
    find_library(ALBERTA_${dim}D_LIB alberta_${dim}d
      PATHS ${ALBERTA_ROOT}
      PATH_SUFFIXES lib lib32 lib64
      Cache FILEPATH DOC "Alberta lib for ${dim}D" NO_DEFAULT_PATH)
    find_library(ALBERTA_${dim}D_LIB alberta_${dim}d  PATH_SUFFIXES lib lib32 lib64)
    if(ALBERTA_${dim}D_LIB)
      #set(CMAKE_REQUIRED_LIBRARIES ${_CMAKE_REQUIRED_LIBRARIES_OLD} ${ALBERTA_${dim}D_LIB} ${ALBERTA_UTIL_LIB} ${DUNE_LIBS})
      check_library_exists(${ALBERTA_${dim}D_LIB} mesh_traverse "" ALBERTA_${dim}D_LIB_FOUND)
      if(ALBERTA_${dim}D_LIB_FOUND)
        list(APPEND ALBERTA_WORLD_DIMS ${dim})
      endif(ALBERTA_${dim}D_LIB_FOUND)
    endif(ALBERTA_${dim}D_LIB)
  endforeach(dim RANGE 1 9)
  message(STATUS "Found alberta libraries for dimensions ${ALBERTA_WORLD_DIMS}")
endif(ALBERTA_LIBCHECK)
cmake_pop_check_state()

list(LENGTH ALBERTA_WORLD_DIMS _length)
if(length GREATER 0)
  _dune_set_alberta(TRUE)
endif(length GREATER 0)

if(ALBERTA_VERSION STREQUAL "3.0")
  set(DUNE_ALBERTA_VERSION 0x300)
else()
  message(WARNING "Internal Inconsistency: Invalid Alberta version reported: $ALBERTA_VERSION.")
  cmake_pop_check_state()
  _dune_set_alberta(FALSE)
endif()

if(ALBERTA_FOUND)
  include(GridType)
  dune_define_gridtype(GRID_CONFIG_H_BOTTOM ASSERTION WORLDDIM == ALBERTA_DIM
    GRIDTYPE ALBERTAGRID DUNETYPE "Dune::AlbertaGrid< dimgrid >"
    HEADERS dune/grid/albertagrid.hh dune/grid/albertagrid/dgfparser.hh)
  _dune_set_alberta(TRUE)
endif(ALBERTA_FOUND)


==> anc/xt-super/dune-grid/cmake/modules/FindAmiraMesh.cmake <==
#
# Module that checks whether AmiraMesh is available and usable.
#
# Variables used by this module which you may want to set:
# AMIRAMESH_ROOT            Path list to search for AmiraMesh
#
# Sets the follwing variable:
#
# AMIRAMESH_FOUND           True if AmiraMesh available and usable.
# AMIRAMESH_INCLUDE_DIRS    Path to the AmiraMesh include dirs.
# AMIRAMESH_LIBRARIES       Name to the AmiraMesh library.
#

find_path(AMIRAMESH_INCLUDE_DIR
  NAMES "amiramesh/AmiraMesh.h"
  PATHS ${AMIRAMESH_PREFIX} ${AMIRAMESH_ROOT}
  PATH_SUFFIXES "include"
)

find_library(AMIRAMESH_LIBRARY
  NAMES libamiramesh.a amiramesh
  PATHS ${AMIRAMESH_PREFIX} ${AMIRAMESH_ROOT}
  PATH_SUFFIXES "lib"
)

include(FindPackageHandleStandardArgs)
find_package_handle_standard_args(
  "AmiraMesh"
  DEFAULT_MSG
  AMIRAMESH_INCLUDE_DIR
  AMIRAMESH_LIBRARY
)

mark_as_advanced(AMIRAMESH_INCLUDE_DIR AMIRAMESH_LIBRARY AMIRAMESH_FOUND)

set(HAVE_AMIRAMESH ${AMIRAMESH_FOUND})

if(AMIRAMESH_FOUND)
  set(AMIRAMESH_INCLUDE_DIRS "${AMIRAMESH_INCLUDE_DIR}")
  set(AMIRAMESH_LIBRARIES "${AMIRAMESH_LIBRARY}")
  set(AMIRAMESH_COMPILE_FLAGS "-I${AMIRAMESH_INCLUDE_DIR} -DHX_HAS_STDIOSTREAM")

  dune_register_package_flags(COMPILE_DEFINITIONS "HX_HAS_STDIOSTREAM"
                              INCLUDE_DIRS "${AMIRAMESH_INCLUDE_DIR}"
                              LIBRARIES "${AMIRAMESH_LIBRARIES}")
endif()


==> anc/xt-super/dune-grid/cmake/modules/FindGrape.cmake <==
# Module that checks whether Grape is available
#
# Accepts the following input variable
# GRAPE_PREFIX: Prefix under which Grape is installed
# GRAPE_INCLUDE_DIRS: Include directories for Grape
# GRAPE_LIBRARY: Full path to Grape library
#
# The following variable will be set:
# GRAPE_FOUND: whether Grape is available
# GRAPE_INCLUDE_DIRS: Include directories for Grape
# GRAPE_LIBRARIES: Full path to libraries needed to link
#   to Grape
#
# Provides the function
# add_dune_grape_flags( [OBJECT | SOURCE_ONLY] target1 ...)
#   that sets all necessary flags needed for compilation and linking.
#
set(GRAPE_FOUND GRAPE_FOUND-NOTFOUND)

find_package(X11)
find_package(OpenGL)

if(NOT (X11_FOUND AND OPENGL_FOUND))
  find_package_handle_standard_args(
    "Grape"
    DEFAULT_MSG
    X11_FOUND
    OPENGL_FOUND
    GRAPE_INCLUDE_DIR
    GRAPE_LIBRARY
    _GRAPE_LIB_FUNCTIONAL
    _GRAPE_HEADER_USABLE
    )
  return()
endif(NOT (X11_FOUND AND OPENGL_FOUND))
# find header in user supplied directory
find_path(GRAPE_INCLUDE_DIR grape.h
  PATHS ${GRAPE_PREFIX}
  NO_DEFAULT_PATH
  DOC "Include directory with Grape header files")
find_path(GRAPE_INCLUDE_DIR grape.h
  PATHS "/usr/local/grape/") #standard directories

# check header usability
include(CMakePushCheckState)
cmake_push_check_state()
set(CMAKE_REQUIRED_DEFINITIONS "${CMAKE_REQUIRED_DEFINITIONS} -DENABLE_GRAPE")
set(CMAKE_REQUIRED_INCLUDES ${CMAKE_REQUIRED_INCLUDES} ${OPENGL_INCLUDE_DIR} ${GRAPE_INCLUDE_DIR})
set(CMAKE_REQUIRED_LIBRARIES ${OPENGL_LIBRARIES} ${XEXT_LIBS} ${CMAKE_REQUIRED_LIBRARIES} dl m)
include(CheckIncludeFiles)
check_include_files(grape.h _GRAPE_HEADER_USABLE)

# find library
find_library(GRAPE_LIBRARY
  NAMES gr
  PATHS ${GRAPE_PREFIX}
  NO_DEFAULT_PATH
  DOC "Full path to grape library.")
find_library(GRAPE_LIBRARY
  NAMES gr
  PATHS "/usr/local/grape/")

include(CheckLibraryExists)
get_filename_component(GRAPE_LIBRARY_PATH ${GRAPE_LIBRARY} PATH)
check_library_exists(gr grape "${GRAPE_LIBRARY_PATH}" _GRAPE_LIB_FUNCTIONAL)
cmake_pop_check_state()

if(_GRAPE_LIB_FUNCTIONAL)
  set(GRAPE_FOUND ${GRAPE_INCLUDE_DIR}
      CACHE FILEPATH "Whether Grape was found")
  set(GRAPE_INCLUDE_DIRS ${GRAPE_INCLUDE_DIR}
      CACHE STRING "Compile flags used by DUNE when compiling Grape programs")
  set(GRAPE_LIBRARIES ${GRAPE_LIBRARY} ${OPENGL_LIBRARIES} ${XEXT_LIB} dl m
      CACHE STRING "Libraries used by DUNE when linking Grape programs")
endif(_GRAPE_LIB_FUNCTIONAL)

# behave like a CMake module is supposed to behave
include(FindPackageHandleStandardArgs)
find_package_handle_standard_args(
  "Grape"
  DEFAULT_MSG
  X11_FOUND
  OPENGL_FOUND
  GRAPE_INCLUDE_DIR
  GRAPE_LIBRARY
  _GRAPE_LIB_FUNCTIONAL
  _GRAPE_HEADER_USABLE
)
mark_as_advanced(GRAPE_INCLUDE_DIR GRAPE_LIBRARY _GRAPE_LIB_FUNCTIONAL _GRAPE_HEADER_USABLE)

if(GRAPE_FOUND)
  set(HAVE_GRAPE TRUE
      CACHE BOOL "Whether Grape was found")
  # register all grape related flags
  dune_register_package_flags(COMPILE_DEFINITIONS "ENABLE_GRAPE=1"
                              INCLUDE_DIRS "${GRAPE_INCLUDE_DIR}"
                              LIBRARIES "${GRAPE_LIBRARIES}")
endif()


==> anc/xt-super/dune-grid/cmake/modules/FindPsurface.cmake <==
#
# Module that checks whether psurface is available and usable.
#
# Variables used by this module which you may want to set:
# PSURFACE_ROOT         Path list to search for psurface
#
# Sets the follwing variable:
#
# PSURFACE_FOUND          True if PSurface available and usable.
# PSURFACE_INCLUDE_DIRS   Path to the PSurface include dirs.
# PSURFACE_LIBRARIES      Name to the PSurface library.
#

# look for header files, only at positions given by the user
find_path(PSURFACE_INCLUDE_DIR
  NAMES "psurface/PSurface.h"
  PATHS ${PSURFACE_PREFIX} ${PSURFACE_ROOT}
  PATH_SUFFIXES "include"
  NO_DEFAULT_PATH
)

# look for header files, including default paths
find_path(PSURFACE_INCLUDE_DIR
  NAMES "psurface/PSurface.h"
  PATH_SUFFIXES "include"
)

# look for library, only at positions given by the user
find_library(PSURFACE_LIBRARY
  NAMES "psurface"
  PATHS ${PSURFACE_PREFIX} ${PSURFACE_ROOT}
  PATH_SUFFIXES "lib" "lib32" "lib64"
  NO_DEFAULT_PATH
)

# look for library files, including default paths
find_library(PSURFACE_LIBRARY
  NAMES "psurface"
  PATH_SUFFIXES "lib" "lib32" "lib64"
)

# check version specific macros
include(CheckCXXSourceCompiles)

set(PSURFACE_WITH_VERSION "psurface 1.3" CACHE STRING
  "Human readable string containing psurface version information.")

# Try to find psurface with pkg-config (for psurface 2.0 or newer)
include(FindPkgConfig)
pkg_search_module(PKG_PSURFACE psurface)

if(NOT PKG_PSURFACE_FOUND)
  # first only at positions given by the user
  find_file(PATH_PKG_PSURFACE
    NAMES "psurface.pc"
    PATHS ${PSURFACE_ROOT}
    PATH_SUFFIXES lib/pkgconfig lib32/pkgconfig lib64/pkgconfig
    NO_DEFAULT_PATH)
  # including default paths
  find_file(PATH_PKG_PSURFACE
    NAMES "psurface.pc"
    PATH_SUFFIXES lib/pkgconfig lib32/pkgconfig lib64/pkgconfig)

  # try again with path temporarilly added to PKG_CONFIG_PATH
  set(REM_PKG_CONFIG_PATH "$ENV{PKG_CONFIG_PATH}")
  get_filename_component(DIR_PKG_PSURFACE "${PATH_PKG_PSURFACE}" PATH)
  set(ENV{PKG_CONFIG_PATH} "${PSURFACE_ROOT}:${DIR_PKG_PSURFACE}:${PKG_CONFIG_PATH}")
  pkg_check_modules(PKG_PSURFACE psurface)
  set(ENV{PKG_CONFIG_PATH} REM_PKG_CONFIG_PATH)
endif()

if(PKG_PSURFACE_FOUND)
  set(HAVE_PSURFACE_2_0 1)
  set(PSURFACE_WITH_VERSION "psurface >= 2.0" CACHE STRING
    "Human readable string containing psurface version information.")
endif()
# re-set PKG_CONFIG_PATH
set(PKG_CONFIG_PATH ${PKG_CONFIG_PATH_STORE})

# behave like a CMake module is supposed to behave
include(FindPackageHandleStandardArgs)
find_package_handle_standard_args(
  "psurface"
  DEFAULT_MSG
  PSURFACE_INCLUDE_DIR
  PSURFACE_LIBRARY
)

mark_as_advanced(PSURFACE_INCLUDE_DIR PSURFACE_LIBRARY PKG_PSURFACE_FOUND)

# if both headers and library are found, store results
if(PSURFACE_FOUND)
  set(PSURFACE_INCLUDE_DIRS ${PSURFACE_INCLUDE_DIR})
  set(PSURFACE_LIBRARIES    ${PSURFACE_LIBRARY})
  # log result
  file(APPEND ${CMAKE_BINARY_DIR}${CMAKE_FILES_DIRECTORY}/CMakeOutput.log
    "Determining location of ${PSURFACE_WITH_VERSION} succeeded:\n"
    "Include directory: ${PSURFACE_INCLUDE_DIRS}\n"
    "Library directory: ${PSURFACE_LIBRARIES}\n\n")
  set(PSURFACE_DUNE_COMPILE_FLAGS "-I${PSURFACE_INCLUDE_DIRS}"
    CACHE STRING "Compile flags used by DUNE when compiling psurface programs")
  set(PSURFACE_DUNE_LIBRARIES ${PSURFACE_LIBRARIES}
    CACHE STRING "Libraries used by DUNE when linking psurface programs")
else(PSURFACE_FOUND)
  # log errornous result
  file(APPEND ${CMAKE_BINARY_DIR}${CMAKE_FILES_DIRECTORY}/CMakeError.log
    "Determining location of psurface failed:\n"
    "Include directory: ${PSURFACE_INCLUDE_DIRS}\n"
    "Library directory: ${PSURFACE_LIBRARIES}\n\n")
endif(PSURFACE_FOUND)

# set HAVE_PSURFACE for config.h
set(HAVE_PSURFACE ${PSURFACE_FOUND})

# register all psurface related flags
if(PSURFACE_FOUND)
  dune_register_package_flags(INCLUDE_DIRS "${PSURFACE_INCLUDE_DIRS}"
                              LIBRARIES "${PSURFACE_LIBRARIES}")
endif()


==> anc/xt-super/dune-grid/cmake/modules/GridType.cmake <==
#
# Defined macros:
#
# dune_define_gridtype(<output> GRIDTYPE <gridtype> DUNETYPE <dunetype>
#   [ASSERTION <assertion>] HEADERS header1 [ header2 ...])
#
# Addes a new GRIDTYPE target to DUNE's preprocessor magic.
# The generated magic will be stored in variable output
#
# Parameters: gridtype   name of the new target
#             assertion  condition to be checked by the preprocessor
#             dunetype   C++ type of the grid
#             header1     name of the header file which includes the grid
#
macro(dune_define_gridtype output)
  cmake_parse_arguments(GRIDTYPE "" "GRIDTYPE;DUNETYPE;ASSERTION" "HEADERS" ${ARGN})
  if(NOT(GRIDTYPE_GRIDTYPE AND GRIDTYPE_DUNETYPE))
    message(ERROR "Both GRIDTYPE and DUNETYPE have to be set")
  endif(NOT(GRIDTYPE_GRIDTYPE AND GRIDTYPE_DUNETYPE))
  set(${output}
    "${${output}}
/* add GRIDTYPE typedef for grid implementation ${GRIDTYPE_DUNETYPE}:
   defining ${GRIDTYPE_GRIDTYPE} during compilation typedefs this grid implementation as GridType
   in namespace Dune::GridSelector;
   also integer constants dimgrid and dimworld are set in this namespace.
   The required headers for this grid implementation are also included.
*/
#if HAVE_DUNE_GRID && defined ${GRIDTYPE_GRIDTYPE} && ! defined USED_${GRIDTYPE_GRIDTYPE}_GRIDTYPE
  #if HAVE_GRIDTYPE
   #error \"Ambiguous definition of GRIDTYPE.\"
  #endif

  #ifndef WORLDDIM
    #define WORLDDIM GRIDDIM
  #endif
  #if not (WORLDDIM >= GRIDDIM)
    #error \"WORLDDIM < GRIDDIM does not make sense.\"
  #endif")
  if(GRIDTYPE_ASSERTION)
    set(${output} "${${output}}
  #if ! (${GRIDTYPE_ASSERTION})
     #error \"Preprocessor assertion ${GRIDTYPE_ASSERTION} failed.\"
  #endif"
      )
  endif(GRIDTYPE_ASSERTION)

  foreach(include ${GRIDTYPE_HEADERS})
    set(${output} "${${output}}
  #include <${include}>")
  endforeach(include ${GRIDTYPE_HEADERS})

  set(${output} "${${output}}
  namespace Dune
  {
    namespace GridSelector
    {
      const int dimgrid = GRIDDIM;
      const int dimworld = WORLDDIM;
      typedef ${GRIDTYPE_DUNETYPE} GridType;
    }
  }
  #define HAVE_GRIDTYPE 1
  #define USED_${GRIDTYPE_GRIDTYPE}_GRIDTYPE 1
#endif // #if HAVE_DUNE_GRID && defined ${GRIDTYPE_GRIDTYPE} && ..")
endmacro(dune_define_gridtype output)



==> anc/xt-super/dune-grid/cmake/modules/Makefile.am <==
MODULES = \
  AddAlbertaFlags.cmake \
  AddALUGridFlags.cmake \
  AddAmiraMeshFlags.cmake \
  AddGrapeFlags.cmake \
  AddPsurfaceFlags.cmake \
  CheckExperimentalGridExtensions.cmake \
  DuneGridMacros.cmake \
  FindAlberta.cmake \
  FindALUGrid.cmake \
  FindAmiraMesh.cmake \
  FindGrape.cmake \
  FindPsurface.cmake \
  GridType.cmake \
  UseUG.cmake

modulesdir = $(datadir)/dune/cmake/modules
dist_modules_DATA = ${MODULES}

include $(top_srcdir)/am/global-rules
EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-grid/cmake/modules/UseUG.cmake <==
#
# This module first tests for UG and then sets the necessary flags
# and config.h defines. If UG is found UG_FOUND will be true.
#
# Provides the following function:
#
# add_dune_ug_flags(<target1> [<target2> ...] [SOURCE_ONLY] [OBJECT])
#
# This functions sets the necessary flags for a program that uses UG.
# The option SOURCE_ONLY indicates that the targets are source files.
# The option OBJECT indicates that the targets are object libraries.
#
if(UG_ROOT AND NOT UG_DIR)
  # define the directory where the config file resides
  if(EXISTS "${UG_ROOT}/lib/cmake/ug/ug-config.cmake")
    set(UG_DIR ${UG_ROOT}/lib/cmake/ug)
  elseif(EXISTS "${UG_ROOT}/lib64/cmake/ug/ug-config.cmake")
    set(UG_DIR ${UG_ROOT}/lib64/cmake/ug)
  else()
    message(WARNING "Could not find file ug-config.cmake relative to given UG_ROOT")
  endif()
endif(UG_ROOT AND NOT UG_DIR)

find_package(UG 3.11.0
  NO_MODULE QUIET
  NO_DEFAULT_PATH)
find_package(UG 3.11.0
  NO_MODULE
  NO_SYSTEM_ENVIRONMENT_PATH)

if(UG_FOUND AND (NOT UG_FOR_DUNE STREQUAL "yes"))
  message(WARNING "UG was not configured for DUNE. Did you pass --enable-dune to its configure?")
  set(UG_FOUND "UG_FOUND-NOTFOUND")
endif()

set(HAVE_UG ${UG_FOUND})

if(UG_FOUND)
  # parse patch level: last number in UG version string is DUNE patch level
  string(REGEX MATCH "[0-9]*$" UG_DUNE_PATCHLEVEL ${UG_VERSION})

  dune_define_gridtype(GRID_CONFIG_H_BOTTOM GRIDTYPE UGGRID ASSERTION GRIDDIM == WORLDDIM
      DUNETYPE "Dune::UGGrid< dimgrid >"
      HEADERS dune/grid/uggrid.hh dune/grid/io/file/dgfparser/dgfug.hh)

  #Overwrite flags by hand (like for autoconf).
  set(UG_LIBRARIES)
  set(paths "${prefix}")

  #Find out the full path to the libs.
  foreach(entry ${UG_LIBRARY_FLAGS} -L/bla)
    string(REGEX REPLACE "^-L([a-zA-Z/-_]+)" "\\1" _path ${entry})
    list(APPEND _paths ${_path})
  endforeach(entry {UG_LIBRARY_FLAGS})

  foreach(lib ugS2 ugS3 devS)
      set(full_path "full_path-NOTFOUND")
      find_library(full_path ${lib} PATHS ${_paths} NO_DEFAULT_PATH)
      if(full_path)
        list(APPEND UG_LIBRARIES ${full_path})
      endif(full_path)
  endforeach(lib ugS2 ugS3 devS)

  # register all UG related flags
  set(UG_DEFINITIONS "ENABLE_UG=1")
  if(UG_PARALLEL STREQUAL "yes")
    set(UG_DEFINITIONS "ENABLE_UG=1;ModelP")
  endif()
  dune_register_package_flags(COMPILE_DEFINITIONS "${UG_DEFINITIONS}"
                              INCLUDE_DIRS "${UG_INCLUDES}"
                              LIBRARIES "dunegrid;${UG_LIBRARIES};${DUNE_LIBS}")

  # log result
  file(APPEND ${CMAKE_BINARY_DIR}${CMAKE_FILES_DIRECTORY}/CMakeOutput.log
    "Determining location of UG ${UG_VERSION} succeeded:\n"
    "Include directories: ${UG_INCLUDES}\n"
    "Libraries: ${UG_LIBRARIES}\n\n")
else()
  # log errornous result
  file(APPEND ${CMAKE_BINARY_DIR}${CMAKE_FILES_DIRECTORY}/CMakeError.log
    "Determining location of UG failed:\n"
    "Include directories: ${UG_INCLUDES}\n"
    "Libraries: ${UG_LIBRARIES}\n\n")
endif()

# output whether UG found
include(FindPackageHandleStandardArgs)
find_package_handle_standard_args(
  "UG"
  DEFAULT_MSG
  UG_DIR
  HAVE_UG
)

# Add flags to targets
function(add_dune_ug_flags)
  if(UG_FOUND)
    cmake_parse_arguments(ADD_UG "SOURCE_ONLY;OBJECT;NO_LINK_DUNEGRID" "" "" ${ARGN})
    if(ADD_UG_SOURCE_ONLY)
      set(_prefix SOURCE)
      set(_source_only SOURCE_ONLY)
    else()
      if(NOT ADD_UG_OBJECT)
        foreach(_target ${ADD_UG_UNPARSED_ARGUMENTS})
          if(NOT ADD_UG_NO_LINK_DUNEGRID)
            target_link_libraries(${_target} dunegrid)
          endif()
          target_link_libraries(${_target}
            ${UG_LIBRARIES} ${DUNE_LIBS})
        endforeach(_target ${ADD_UG_UNPARSED_ARGUMENTS})
      endif()
      set(_prefix TARGET)
    endif()

    # Add compiler flags
    include_directories(${UG_INCLUDES})
    set_property(${_prefix} ${ADD_UG_UNPARSED_ARGUMENTS}
      APPEND PROPERTY
      COMPILE_DEFINITIONS ENABLE_UG)
    # Add linker arguments
    if(NOT (ADD_UG_SOURCE_ONLY OR ADD_UG_OBJECT))
      if(NOT ADD_UG_NO_LINK_DUNEGRID)
        set_property(${_prefix} ${ADD_UG_UNPARSED_ARGUMENTS}
          APPEND PROPERTY
          LINK_LIBRARIES dunegrid)
      endif()
      set_property(${_prefix} ${ADD_UG_UNPARSED_ARGUMENTS}
        APPEND PROPERTY
        LINK_LIBRARIES ${UG_LIBRARIES} ${DUNE_LIBS})
    endif(NOT (ADD_UG_SOURCE_ONLY OR ADD_UG_OBJECT))
    if(UG_PARALLEL STREQUAL "yes")
      # Add modelp
      set_property(${_prefix} ${ADD_UG_UNPARSED_ARGUMENTS}
        APPEND PROPERTY
        COMPILE_DEFINITIONS ModelP)
      # Add mpi flags.
      add_dune_mpi_flags(${ADD_UG_UNPARSED_ARGUMENTS} ${_source_only})
    endif(UG_PARALLEL STREQUAL "yes")
  endif(UG_FOUND)
endfunction(add_dune_ug_flags)


==> anc/xt-super/dune-grid/config.h.cmake <==
/* begin dune-grid
   put the definitions for config.h specific to
   your project here. Everything above will be
   overwritten
*/
/* begin private */
/* Name of package */
#define PACKAGE "@DUNE_MOD_NAME@"

/* Define to the address where bug reports for this package should be sent. */
#define PACKAGE_BUGREPORT "@DUNE_MAINTAINER@"

/* Define to the full name of this package. */
#define PACKAGE_NAME "@DUNE_MOD_NAME@"

/* Define to the full name and version of this package. */
#define PACKAGE_STRING "@DUNE_MOD_NAME@ @DUNE_MOD_VERSION@"

/* Define to the one symbol short name of this package. */
#define PACKAGE_TARNAME "@DUNE_MOD_NAME@"

/* Define to the home page for this package. */
#define PACKAGE_URL "@DUNE_MOD_URL@"

/* Define to the version of this package. */
#define PACKAGE_VERSION "@DUNE_MOD_VERSION@"

/* end private */

/* Define to the version of dune-grid */
#define DUNE_GRID_VERSION "${DUNE_GRID_VERSION}"

/* Define to the major version of dune-grid */
#define DUNE_GRID_VERSION_MAJOR ${DUNE_GRID_VERSION_MAJOR}

/* Define to the minor version of dune-grid */
#define DUNE_GRID_VERSION_MINOR ${DUNE_GRID_VERSION_MINOR}

/* Define to the revision of dune-grid */
#define DUNE_GRID_VERSION_REVISION ${DUNE_GRID_VERSION_REVISION}

/* If this is set, public access to the implementation of facades like Entity,
   Geometry, etc. is granted. */
#cmakedefine DUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS 1

/* This is only true if grape was found by configure _and_ if the
   application uses the flags set by add_dune_grape_flags */
#cmakedefine HAVE_GRAPE ENABLE_GRAPE

/* Define to 1 if psurface library is found */
#cmakedefine HAVE_PSURFACE 1

/* Define to 1 if AmiraMesh library is found */
#cmakedefine HAVE_AMIRAMESH 1

/* The namespace prefix of the psurface library (deprecated) */
#define PSURFACE_NAMESPACE psurface::

/* Define to 1 if you have at least psurface version 2.0 */
#cmakedefine HAVE_PSURFACE_2_0 1

/* This is only true if alugrid-library was found by configure _and_ if the
   application uses the ALUGRID_CPPFLAGS */
#cmakedefine HAVE_ALUGRID ENABLE_ALUGRID

/* Define to 1 if you have the <alugrid_parallel.h> header file. */
#cmakedefine HAVE_ALUGRID_PARALLEL_H @HAVE_ALUGRID_PARALLEL_H@

/* Define to 1 if you have the <alugrid_serial.h> header file. */
#cmakedefine HAVE_ALUGRID_SERIAL_H @HAVE_ALUGRID_SERIAL_H@

/* Alberta version found by configure, either 0x200 for 2.0 or 0x300 for 3.0 */
#cmakedefine DUNE_ALBERTA_VERSION @DUNE_ALBERTA_VERSION@

/* This is only true if alberta-library was found by configure _and_ if the
   application uses the ALBERTA_CPPFLAGS */
#cmakedefine HAVE_ALBERTA ENABLE_ALBERTA

/* This is only true if UG was found by configure _and_ if the application
   uses the UG_CPPFLAGS */
#cmakedefine HAVE_UG ENABLE_UG

/* Define to 1 if you have mkstemp function */
#cmakedefine01 HAVE_MKSTEMP

/* Grid type magic for DGF parser */
@GRID_CONFIG_H_BOTTOM@
/* end dune-grid */


==> anc/xt-super/dune-grid/configure.ac <==
# -*- Autoconf -*-
# Process this file with autoconf to produce a configure script.

DUNE_AC_INIT # gets module version from dune.module file
AC_CONFIG_SRCDIR([dune/grid/common/grid.hh])
AC_CONFIG_HEADERS([config.h])

# --enable-extra-utils
DUNE_EXTRA_UTILS

# check all dune-module stuff
DUNE_CHECK_ALL

# set up flags for the automated test system
DUNE_AUTOBUILD_FLAGS

# preset variable to path such that #include <dune/...> works
AC_SUBST(AM_CPPFLAGS, '$(DUNE_CPPFLAGS) -I$(top_srcdir)')
AC_SUBST(AM_LDFLAGS, '$(DUNE_LDFLAGS)')
AC_SUBST([LDADD], '$(top_builddir)/dune/grid/libgrid.la $(DUNE_LIBS)')

# make DUNE_GRID_LIBDIR available as it is needed for the alberta libs
AC_SUBST(DUNE_GRID_LIBDIR, '$(top_builddir)/lib')

DUNE_SUMMARY_ALL

# write output
AC_CONFIG_FILES([Makefile
    lib/Makefile
    cmake/Makefile
    cmake/modules/Makefile
    doc/doxygen/Makefile
    doc/doxygen/Doxyfile
    doc/grids/Makefile
    doc/grids/amc/Makefile
    doc/grids/amiramesh/Makefile
    doc/grids/dgf/Makefile
    doc/grids/gridfactory/Makefile
    doc/grids/gmsh/Makefile
    doc/grids/starcd/Makefile
    doc/Makefile
    dune/Makefile
    dune/grid/Makefile
    dune/grid/test/Makefile
    dune/grid/common/test/Makefile
    dune/grid/common/Makefile
    dune/grid/uggrid/Makefile
    dune/grid/sgrid/Makefile
    dune/grid/albertagrid/Makefile
    dune/grid/albertagrid/test/Makefile
    dune/grid/yaspgrid/Makefile
    dune/grid/onedgrid/Makefile
    dune/grid/utility/Makefile
    dune/grid/utility/test/Makefile
    dune/grid/alugrid/common/Makefile
    dune/grid/alugrid/2d/Makefile
    dune/grid/alugrid/3d/Makefile
    dune/grid/alugrid/Makefile
    dune/grid/identitygrid/Makefile
    dune/grid/io/file/test/Makefile
    dune/grid/io/file/amiramesh/Makefile
    dune/grid/io/file/dgfparser/Makefile
    dune/grid/io/file/dgfparser/blocks/Makefile
    dune/grid/io/file/dgfparser/test/Makefile
    dune/grid/io/file/dgfparser/utils/Makefile
    dune/grid/io/file/gnuplot/Makefile
    dune/grid/io/file/vtk/Makefile
    dune/grid/io/file/Makefile
    dune/grid/io/visual/grape/Makefile
    dune/grid/io/visual/Makefile
    dune/grid/io/Makefile
    dune/grid/geometrygrid/Makefile
    m4/Makefile
    dune-grid.pc
    src/Makefile
    src/alu-to-vtk/Makefile
    src/gmsh-to-alu/Makefile
    src/gridinfo-gmsh/Makefile
    src/structured-to-alu/Makefile
    ])
AC_CONFIG_FILES([dune/grid/io/file/test/mpivtktest],
    [chmod +x dune/grid/io/file/test/mpivtktest])
AC_OUTPUT


==> anc/xt-super/dune-grid/doc/CMakeLists.txt <==
add_subdirectory(doxygen)
add_subdirectory(grids)


==> anc/xt-super/dune-grid/doc/Makefile.am <==

SUBDIRS = doxygen grids

# setting like in dune-web
CURDIR=doc
# position of the web base directory,
# relative to $(CURDIR)
BASEDIR=..

include $(top_srcdir)/am/webstuff
include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-grid/doc/doxygen/CMakeLists.txt <==
# shortcut for creating the Doxyfile.in and Doxyfile
add_doxygen_target()


==> anc/xt-super/dune-grid/doc/doxygen/Doxydep <==
#!/usr/bin/perl -w

use strict;
use English;
use IO::Handle;

# OPTIONS
my $defaulttarget = "doxygen-tag";
my $USAGE = "Doxydep <DOXYFILE> <DEPFILE> [TARGET]".
    "\tDOXYFILE: Configuration file for Doxygen\n".
    "\tDEPFILE: Outfile for the dependencies\n".
    "\tTARGT: Target for the Makefile (default=$defaulttarget)";
my $doxyname = shift || die $USAGE;
my $depfile = shift || die $USAGE;
my $target;
$target = shift;
if (! $target) { $target = $defaulttarget };

# write an entry for DEPFILE
sub addDep ($) {
	my $dep = shift;
	if (defined($dep) && ! $dep eq "") {
		print DEPFILE "$target: $dep\n\n";
		print DEPFILE "$dep:\n\n";
	}
}

# get all files in a directory, except . and ..
sub readDir ($) {
    my $dir = shift;
	$dir =~ s/\/$//;
	$dir = $dir."/";

	my @entries;
    opendir DIR, $dir;
	while (my $f = readdir DIR) { 
		if ($f !~ /^\.\.?$/) {
			push (@entries, $dir.$f);
		}
	}
	close DIR;

	return @entries;
}

# find file matching the pattern
sub findFiles ($$$) {
    my $dir = shift;
	my $pattern = shift;
	my $recursive  = shift;

	$pattern =~ s/\*/\\w*/g;
	$pattern =~ s/\?/\\w/g;

	my @entries;
	push (@entries, readDir($dir));

    my @existing;
    while (my $file = pop(@entries)) {
		if (( -d $file ) && ( $recursive eq "YES" )) {
			push (@entries, readDir($file));
		}
		next unless -f $file;
		next if ($file !~ /[\/^]$pattern$/);
		if (( -f $file ) && ( -r $file )) {
			push @existing, $file;
		} else {
			# warnen (nur nicht bei . und ..)
			print "Warnung: ignoriere $file!\n";
		}
    }

    return @existing;
};

# read all options from the Doxyfile into a hash
sub parseDoxyfile ($)
{
	my $doxyname = shift;
	my %doxyfile = ();
	open DOXYFILE, $doxyname || die "Could not open $doxyname\n";

	while (<DOXYFILE>) {
		chomp;
		next if (/^\s*\#/);
		my $input =$_;
		my $tag;
		if ($input=~/^\s*(\S+)\s*=/) {	
			$tag = $1;
			$doxyfile{$tag} = "";
			while ($input=~/\\\s*$/) {
				$input =~ s/\\\s*$//;
				$doxyfile{$tag} = $doxyfile{$tag}.$input;
				$input = DOXYFILE->getline();
			};
			$input =~ s/\\\s*$//;
			$doxyfile{$tag} = $doxyfile{$tag}.$input;
			$doxyfile{$tag} =~ s/\s+/ /g;
			$doxyfile{$tag} =~ s/^\s*$tag\s*=\s*//;
		}
	}
	close DOXYFILE;
	return %doxyfile;
}

# WRITE DEPFILE
my %doxyfile = parseDoxyfile($doxyname);
open DEPFILE, ">$depfile" || die "Could not open $depfile\n";
# foreach input defined in INPUT = ...
foreach my $input (split(/ /, $doxyfile{"INPUT"})) {
	next if (! defined($input));
	next if ( $input eq "" );
	if ( -f $input ) {
		addDep($input);
	}
	else {
        # foreach pattern defined in FILE_PATTERNS = ...
		foreach my $pattern (split(/ /, $doxyfile{"FILE_PATTERNS"})) {
			next if (! defined($pattern));
			next if ( $pattern eq "" );
			my @files = findFiles($input, $pattern, $doxyfile{"RECURSIVE"});
			foreach my $f (@files) {
				addDep($f);
			}
		}
	}
}
addDep($doxyfile{"HTML_HEADER"});
addDep($doxyfile{"HTML_FOOTER"});
addDep($doxyfile{"LATEX_HEADER"});
close DEPFILE;


==> anc/xt-super/dune-grid/doc/doxygen/Doxylocal <==
INPUT                 += @srcdir@/mainpage.txt \
                         @srcdir@/modules.txt \
                         @top_srcdir@/dune/grid/modules.txt \
                         @top_srcdir@/dune/grid/albertagrid \
                         @top_srcdir@/dune/grid/albertagrid.hh \
                         @top_srcdir@/dune/grid/alugrid.hh \
                         @top_srcdir@/dune/grid/alugrid \
                         @top_srcdir@/dune/grid/common \
                         @top_srcdir@/dune/grid/geometrygrid.hh \
                         @top_srcdir@/dune/grid/geometrygrid \
                         @top_srcdir@/dune/grid/identitygrid.hh \
                         @top_srcdir@/dune/grid/identitygrid \
                         @top_srcdir@/dune/grid/io \
                         @top_srcdir@/dune/grid/onedgrid.hh \
                         @top_srcdir@/dune/grid/sgrid.hh \
                         @top_srcdir@/dune/grid/uggrid.hh \
                         @top_srcdir@/dune/grid/uggrid/uggridfactory.hh \
                         @top_srcdir@/dune/grid/utility \
                         @top_srcdir@/dune/grid/yaspgrid.hh \
                         @top_srcdir@/dune/grid/yaspgrid

# The EXAMPLE_PATH tag can be used to specify one or more files or 
# directories that contain example code fragments that are included (see 
# the \include command).

EXAMPLE_PATH          += @top_srcdir@/doc/grids/dgf 

# If the value of the EXAMPLE_PATH tag contains directories, you can use the 
# EXAMPLE_PATTERNS tag to specify one or more wildcard pattern (like *.cpp 
# and *.h) to filter out the source-files in the directories. If left 
# blank all files are included.

EXAMPLE_PATTERNS      += *.dgf

# The IMAGE_PATH tag can be used to specify one or more files or 
# directories that contain image that are included in the documentation (see 
# the \image command).

IMAGE_PATH            += @top_srcdir@/dune/grid/sgrid \
                         @top_srcdir@/dune/grid/yaspgrid \
                         @top_srcdir@/dune/grid/common \
                         @top_srcdir@/dune/grid/io/file/dgfparser/test \
                         @top_srcdir@/dune/grid/geometrygrid

PREDEFINED            += ENABLE_ALUGRID \
                         HAVE_ALBERTA:=1 \
                         HAVE_UG:=1

EXCLUDE               += @top_srcdir@/dune/grid/io/visual/grape/grapewrapper.hh \
                         @top_srcdir@/dune/grid/alugrid/3d/mappings_imp.cc \
                         @top_srcdir@/dune/grid/alugrid/3d/faceutility_imp.cc \
                         @top_srcdir@/dune/grid/alugrid/3d/entity_imp.cc \
                         @top_srcdir@/dune/grid/alugrid/3d/geometry_imp.cc \
                         @top_srcdir@/dune/grid/alugrid/3d/grid_imp.cc \
                         @top_srcdir@/dune/grid/alugrid/3d/iterator_imp.cc \
                         @top_srcdir@/dune/grid/alugrid/3d/topology.cc \
                         @top_srcdir@/dune/grid/alugrid/2d/entity_imp.cc \
                         @top_srcdir@/dune/grid/alugrid/2d/geometry_imp.cc  \
                         @top_srcdir@/dune/grid/alugrid/2d/grid_imp.cc \
                         @top_srcdir@/dune/grid/alugrid/2d/iterator_imp.cc \
                         @top_srcdir@/dune/grid/io/file/amiramesh/psurface.cc


==> anc/xt-super/dune-grid/doc/doxygen/Makefile.am <==
# setting like in dune-web
BASEDIR=../..
CURDIR=doc/doxygen

# add some more stuff to install and tarball
DOCFILES = $(PAGES)
EXTRA_DIST = CMakeLists.txt $(PAGES)

include $(top_srcdir)/am/doxygen
include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-grid/doc/doxygen/mainpage.txt <==
/** \mainpage dune-grid Automatic Documentation

\section intro Introduction

Welcome to the %Dune documentation pages. This documentation has been
generated using Doxygen, a free source code documentation system for
documenting C/C++ code.

\section mods Modules

The best way to start is from the page \subpage modules which gives
you access to the documentation by category.

*/

/** \page modules Modules
*/


==> anc/xt-super/dune-grid/doc/doxygen/modules.txt <==
/**
  @defgroup Grid dune-grid
*/


==> anc/xt-super/dune-grid/doc/grids/CMakeLists.txt <==
add_subdirectory(amc)
add_subdirectory(amiramesh)
add_subdirectory(gridfactory)
add_subdirectory(gmsh)
add_subdirectory(starcd)
add_subdirectory(dgf)


==> anc/xt-super/dune-grid/doc/grids/Makefile.am <==
SUBDIRS = amc amiramesh gridfactory gmsh starcd dgf

include $(top_srcdir)/am/webstuff
include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-grid/doc/grids/amc/CMakeLists.txt <==
set(GRIDS
  grid-1-1.amc
  grid-1-2.amc
  grid-2-2.amc
  grid-1-3.amc
  grid-2-3.amc
  grid-3-3.amc
  grid-2-4.amc
  macro.amc
  periodic-torus.amc)

install(FILES ${GRIDS}
  DESTINATION ${CMAKE_INSTALL_DOCDIR}/grids/amc)


==> anc/xt-super/dune-grid/doc/grids/amc/Makefile.am <==
GRIDS = grid-1-1.amc \
        grid-1-2.amc \
        grid-2-2.amc \
        grid-1-3.amc \
        grid-2-3.amc \
        grid-3-3.amc \
        grid-2-4.amc \
        macro.amc \
        periodic-torus.amc

amcdir=$(docdir)/grids/amc
amc_DATA = $(GRIDS)
EXTRA_DIST = CMakeLists.txt $(GRIDS)

include $(top_srcdir)/am/webstuff
include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-grid/doc/grids/amc/grid-1-1.amc <==
DIM: 1
DIM_OF_WORLD: 1

number of elements: 1  
number of vertices: 2  

element vertices:
0 1 

element boundaries:
1 1 

vertex coordinates:
 0.0  
 1.0


==> anc/xt-super/dune-grid/doc/grids/amc/grid-1-2.amc <==
DIM: 1
DIM_OF_WORLD: 2

number of elements: 1  
number of vertices: 2  

element vertices:
0 1 

element boundaries:
1 1 

vertex coordinates:
 0.0  0.0
 1.0  1.0


==> anc/xt-super/dune-grid/doc/grids/amc/grid-1-3.amc <==
DIM: 1
DIM_OF_WORLD: 3

number of elements: 1  
number of vertices: 2  

element vertices:
0 1 

element boundaries:
1 1 

vertex coordinates:
 0.0  0.0  0.0
 1.0  1.0  1.0


==> anc/xt-super/dune-grid/doc/grids/amc/grid-2-2.amc <==
DIM: 2
DIM_OF_WORLD: 2

number of elements: 4  
number of vertices: 5  

element vertices:
0 1 4 
1 2 4  
2 3 4 
3 0 4 

element boundaries:

0 0 1 
0 0 1 
0 0 1 
0 0 1 


vertex coordinates:
 0.0 0.0  
 1.0 0.0
 1.0 1.0
 0.0 1.0
 0.5 0.5

element neighbours:
1 3 -1 
2 0 -1 
3 1 -1 
0 2 -1 


==> anc/xt-super/dune-grid/doc/grids/amc/grid-2-3.amc <==
DIM: 2
DIM_OF_WORLD: 3

number of vertices: 3
number of elements: 1

vertex coordinates:
 0.0000000000e+00  0.0000000000e+00  0.0000000000e+00
 1.0000000000e+00  0.0000000000e+00  0.0000000000e+00
 0.0000000000e+00  1.0000000000e+00  5.0000000000e-01

element vertices:
    0     1     2

element boundaries:
   1    1    1

element neighbours:
  -1   -1   -1


==> anc/xt-super/dune-grid/doc/grids/amc/grid-2-4.amc <==
DIM: 2
DIM_OF_WORLD: 4

number of vertices: 3
number of elements: 1

vertex coordinates:
 0.0000000000e+00  0.0000000000e+00  0.0000000000e+00  0.0000000000e+00
 1.0000000000e+00  0.0000000000e+00  0.0000000000e+00  0.0000000000e+00
 0.0000000000e+00  1.0000000000e+00  5.0000000000e-01  0.0000000000e+00

element vertices:
    0     1     2

element boundaries:
   1    1    1

element neighbours:
  -1   -1   -1


==> anc/xt-super/dune-grid/doc/grids/amc/grid-3-3.amc <==
DIM:          3 
DIM_OF_WORLD: 3

number of vertices: 8
number of elements: 6

vertex coordinates:
  0.0  0.0  0.0
  1.0  0.0  0.0
  0.0  0.0  1.0
  1.0  0.0  1.0
  1.0  1.0  0.0
  1.0  1.0  1.0
  0.0  1.0  0.0
  0.0  1.0  1.0

element vertices:
  0    5    4    1
  0    5    3    1
  0    5    3    2
  0    5    4    6
  0    5    7    6
  0    5    7    2

element boundaries:
  1    1    0    0
  1    1    0    0 
  1    1    0    0
  1    1    0    0
  1    1    0    0
  1    1    0    0

element neighbours:
 -1   -1    1    3
 -1   -1    0    2
 -1   -1    5    1
 -1   -1    4    0
 -1   -1    3    5
 -1   -1    2    4


==> anc/xt-super/dune-grid/doc/grids/amc/macro.amc <==
DIM: 2
DIM_OF_WORLD: 2

number of elements: 4  
number of vertices: 5  

element vertices:
0 1 4 
1 2 4  
2 3 4 
3 0 4 

element boundaries:

0 0 1 
0 0 1 
0 0 1 
0 0 1 


vertex coordinates:
 0.0 0.0  
 1.0 0.0
 1.0 1.0
 0.0 1.0
 0.5 0.5

element neighbours:
1 3 -1 
2 0 -1 
3 1 -1 
0 2 -1 


==> anc/xt-super/dune-grid/doc/grids/amc/periodic-torus.amc <==
# Example macro triangulation for a mesh with periodic boundaries: a
# topological torus.

DIM: 2
DIM_OF_WORLD: 2

number of elements: 8
number of vertices: 9

element vertices:
 4 0 1
 2 4 1
 4 2 5
 8 4 5
 4 8 7
 6 4 7
 4 6 3
 0 4 3

vertex coordinates:
 -1.0 -1.0  
  0.0 -1.0
  1.0 -1.0
 -1.0  0.0  
  0.0  0.0
  1.0  0.0
 -1.0  1.0  
  0.0  1.0
  1.0  1.0

# Neighbours need not be specified, but if so, then the neighbourhood
# information should treat periodic faces as interior faces. We leave
# the neighbourhood information commented out such that it can be
# determined by the geometric face transformations.

# example for a torus:
# element neighbours:
#   5  1  7
#   0  4  2
#   7  3  1
#   2  6  4
#   1  5  3
#   4  0  6
#   3  7  5
#   6  2  0

# In principle it is possible to specify boundary types for periodic
# faces; those are ignored during "normal" operation, but can be
# accessed by using the special fill-flag FILL_NON_PERIODIC during
# mesh-traversal. This is primarily meant for defining parametric
# periodic meshes: the finite element function defining the mesh
# geometry is -- of course -- not periodic.

element boundaries:
 2 0 0
 0 2 0
 1 0 0
 0 1 0
 2 0 0
 0 2 0
 1 0 0
 0 1 0

# Geometric face transformations. It is also possible to specify those
# in the application program.
#
number of wall transformations: 2

wall transformations:
# generator #1
 1 0 2
 0 1 0
 0 0 1
# generator #2
 1 0 0
 0 1 2
 0 0 1

# For each face of the triangulation the number of the face
# transformation attached to it. Counting starts at 1, negative
# numbers mean the inverse. Expected is the face transformation which
# maps the macro triangulation to its neighbour across the respective
# face. It is possible to omit this section in which case the
# per-element face transformations are computed.
#
#element wall transformations:
# -2  0  0
#  0 -2  0
#  1  0  0
#  0  1  0
#  2  0  0
#  0  2  0
# -1  0  0
#  0 -1  0
 
# Combinatorical face transformations. These, too, can be omitted.
#
# You will observe that there are "duplicate lines" below. Indeed, but
# this does not matter: you really have to group the vertex-mappings
# in pairs, the first two lines mean:
#
# "map the face defined by vertex 0 and 1 to the face defined by
# vertex 6 and 7, in that orientation".
#
#number of wall vertex transformations: 4

#wall vertex transformations:
# 0 6
# 1 7

# 1 7
# 2 8

# 0 2
# 3 5

# 3 5
# 6 8

# (X)Emacs stuff (for editing purposes)
# Local Variables: ***
# comment-start: "# " ***
# End: ***


==> anc/xt-super/dune-grid/doc/grids/amiramesh/CMakeLists.txt <==
set(AMIRA_GRIDS
  cube-testgrid-3d.am
  hybrid-testgrid-3d.am
  simplex-testgrid-2d.am
  hybrid-testgrid-2d.am
  simplex-testgrid-3d.am)

install(FILES ${AMIRA_GRIDS}
  DESTINATION ${CMAKE_INSTALL_DOCDIR}/grids/amiramesh)


==> anc/xt-super/dune-grid/doc/grids/amiramesh/Makefile.am <==
GRIDS = cube-testgrid-3d.am    hybrid-testgrid-3d.am \
  simplex-testgrid-2d.am  hybrid-testgrid-2d.am  simplex-testgrid-3d.am

amiragridsdir=$(docdir)/grids/amiramesh
amiragrids_DATA = $(GRIDS)
EXTRA_DIST = CMakeLists.txt $(GRIDS)

include $(top_srcdir)/am/webstuff
include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-grid/doc/grids/amiramesh/hybrid-testgrid-2d.am <==
# AmiraMesh 3D ASCII 2.0
# CreationDate: Sat Sep 10 22:47:16 2005


nNodes 16
define Quadrilaterals 11

Parameters {
    ContentType "HxTriangularGrid"
}

Nodes { float[2] Coordinates } @1
Quadrilaterals { int[4] Nodes } @2
Quadrilaterals { byte Materials } @3

# Data section follows
@1
0 0 
0.5 0 
0.5 0.5 
0 0.5 
0.25 0 
0.5 0.25 
0.25 0.5 
0 0.25 
0.25 0.25 
1 0 
1 0.5 
0.75 0.25 
1 1 
0.5 1 
0 1 
0.25 0.75 

@2
1 5 8 9 
5 2 9 6 
9 6 7 3 
8 9 4 7 
2 10 6 12 
10 11 12 12 
6 12 3 11 
3 11 14 13 
4 7 15 16 
7 3 16 14 
16 14 15 15 

@3
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 



==> anc/xt-super/dune-grid/doc/grids/amiramesh/hybrid-testgrid-3d.am <==
# AmiraMesh 3D ASCII 2.0
# CreationDate: Sat Sep 10 19:16:25 2005


nNodes 61
define Hexahedra 98

Nodes { float[3] Coordinates } @1
Hexahedra { int[8] Nodes } @2
Hexahedra { byte Materials } @3

# Data section follows
@1
0 0 0 
0.5 0 0 
0.5 0.5 0 
0 0.5 0 
0 0 0.5 
0.5 0 0.5 
0.5 0.5 0.5 
0 0.5 0.5 
0.25 0 0 
0.5 0.25 0 
0.25 0.5 0 
0 0.25 0 
0 0 0.25 
0.5 0 0.25 
0.5 0.5 0.25 
0 0.5 0.25 
0.25 0 0.5 
0.5 0.25 0.5 
0.25 0.5 0.5 
0 0.25 0.5 
0.25 0.25 0 
0.25 0 0.25 
0.5 0.25 0.25 
0.25 0.5 0.25 
0 0.25 0.25 
0.25 0.25 0.5 
0.25 0.25 0.25 
1 0 0 
1 0.5 0 
1 0 0.5 
1 0.5 0.5 
0.75 0.25 0.25 
1 1 0 
0.5 1 0 
1 1 0.5 
0.5 1 0.5 
0.75 0.75 0.25 
0 1 0 
0 1 0.5 
0.25 0.75 0.25 
0 0 1 
0.5 0 1 
0.5 0.5 1 
0 0.5 1 
0.25 0.25 0.75 
1 0 1 
1 0.5 1 
0.75 0.25 0.75 
1 1 1 
0.5 1 1 
0 1 1 
0.25 0.75 0.75 

1.5 0 0
1.5 0.5 0
1.5 1 0
1.5 0 0.5
1.5 0.5 0.5
1.5 1 0.5
1.5 0 1
1.5 0.5 1
1.5 1 1

@2
1 9 21 12 13 22 27 25 
9 2 10 21 22 14 23 27 
21 10 3 11 27 23 15 24 
12 21 11 4 25 27 24 16 
13 22 27 25 5 17 26 20 
22 14 23 27 17 6 18 26 
27 23 15 24 26 18 7 19 
25 27 24 16 20 26 19 8 
10 29 3 3 32 32 32 32 
10 2 28 28 32 32 32 32 
10 28 29 29 32 32 32 32 
14 28 2 2 32 32 32 32 
14 6 30 30 32 32 32 32 
14 30 28 28 32 32 32 32 
28 30 31 29 32 32 32 32 
15 31 7 7 32 32 32 32 
15 3 29 29 32 32 32 32 
15 29 31 31 32 32 32 32 
10 23 14 2 32 32 32 32 
14 23 18 6 32 32 32 32 
18 23 15 7 32 32 32 32 
15 23 10 3 32 32 32 32 
18 30 6 6 32 32 32 32 
18 7 31 31 32 32 32 32 
18 31 30 30 32 32 32 32 
3 29 33 34 37 37 37 37 
15 29 3 3 37 37 37 37 
15 7 31 31 37 37 37 37 
15 31 29 29 37 37 37 37 
29 31 35 33 37 37 37 37 
33 35 36 34 37 37 37 37 
15 36 7 7 37 37 37 37 
15 3 34 34 37 37 37 37 
15 34 36 36 37 37 37 37 
7 36 35 31 37 37 37 37 
11 38 4 4 40 40 40 40 
11 3 34 34 40 40 40 40 
11 34 38 38 40 40 40 40 
11 24 15 3 40 40 40 40 
15 24 19 7 40 40 40 40 
19 24 16 8 40 40 40 40 
16 24 11 4 40 40 40 40 
15 34 3 3 40 40 40 40 
15 7 36 36 40 40 40 40 
15 36 34 34 40 40 40 40 
34 36 39 38 40 40 40 40 
16 39 8 8 40 40 40 40 
16 4 38 38 40 40 40 40 
16 38 39 39 40 40 40 40 
19 36 7 7 40 40 40 40 
19 8 39 39 40 40 40 40 
19 39 36 36 40 40 40 40 
20 26 19 8 45 45 45 45 
19 26 18 7 45 45 45 45 
18 26 17 6 45 45 45 45 
17 26 20 5 45 45 45 45 
17 42 6 6 45 45 45 45 
17 5 41 41 45 45 45 45 
17 41 42 42 45 45 45 45 
18 43 7 7 45 45 45 45 
18 6 42 42 45 45 45 45 
18 42 43 43 45 45 45 45 
19 44 8 8 45 45 45 45 
19 7 43 43 45 45 45 45 
19 43 44 44 45 45 45 45 
20 41 5 5 45 45 45 45 
20 8 44 44 45 45 45 45 
20 44 41 41 45 45 45 45 
41 44 43 42 45 45 45 45 
18 31 7 7 48 48 48 48 
18 6 30 30 48 48 48 48 
18 30 31 31 48 48 48 48 
6 42 46 30 48 48 48 48 
30 46 47 31 48 48 48 48 
31 47 43 7 48 48 48 48 
18 42 6 6 48 48 48 48 
18 7 43 43 48 48 48 48 
18 43 42 42 48 48 48 48 
42 43 47 46 48 48 48 48 
7 31 35 36 43 47 49 50 
19 39 8 8 52 52 52 52 
19 7 36 36 52 52 52 52 
19 36 39 39 52 52 52 52 
19 43 7 7 52 52 52 52 
19 8 44 44 52 52 52 52 
19 44 43 43 52 52 52 52 
7 43 50 36 52 52 52 52 
36 50 51 39 52 52 52 52 
39 51 44 8 52 52 52 52 
44 51 50 43 52 52 52 52 

28 53 29 29 30 56 31 31
53 54 29 29 56 57 31 31
30 56 31 31 46 59 47 47
56 57 31 31 59 60 47 47

29 54 33 33 31 57 35 35
54 55 33 33 57 58 35 35

31 57 35 35 47 60 49 49
57 58 35 35 60 61 49 49

@3
0
0
0
0
0
0
0
0
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 
0 



==> anc/xt-super/dune-grid/doc/grids/dgf/CMakeLists.txt <==
set(GRIDS
  basicunitcube-2d.dgf
  cube-2.dgf
  cube_grid.dgf
  cube-testgrid-2-2.dgf
  cube-testgrid-2-3.dgf
  distorted-cube-3.dgf
  examplegrid10a.dgf
  examplegrid10b.dgf
  examplegrid10.dgf
  examplegrid11.dgf
  examplegrid12.dgf
  examplegrid1c.dgf
  examplegrid1gen.dgf
  examplegrid1s.dgf
  examplegrid2a.dgf
  examplegrid2b.dgf
  examplegrid2c.dgf
  examplegrid2d.dgf
  examplegrid2e.dgf
  examplegrid5.dgf
  examplegrid6.dgf
  examplegrid7.dgf
  examplegrid9.dgf
  example-projection.dgf
  grid2Y.dgf
  grid3A.dgf
  grid3Y.dgf
  helix.dgf
  octahedron.dgf
  simplex-testgrid-1-1.dgf
  simplex-testgrid-1-2.dgf
  simplex-testgrid-2-2.dgf
  simplex-testgrid-1-3.dgf
  simplex-testgrid-2-3.dgf
  simplex-testgrid-3-3.dgf
  simplex-testgrid-3-3-large.dgf
  test1d.dgf
  test1d-vertex.dgf
  test2d.dgf
  test2d_offset.dgf
  test2ug.dgf
  test3d.dgf
  torus-2.dgf
  torus-3.dgf
  unstr_cube.dgf)

install(FILES ${GRIDS}
  DESTINATION ${CMAKE_INSTALL_DOCDIR}/grids/dgf)


==> anc/xt-super/dune-grid/doc/grids/dgf/Makefile.am <==
GRIDS = basicunitcube-2d.dgf \
        cube-2.dgf \
        cube_grid.dgf \
        cube-testgrid-2-2.dgf \
        cube-testgrid-2-3.dgf \
        distorted-cube-3.dgf \
        examplegrid10a.dgf \
        examplegrid10b.dgf \
        examplegrid10.dgf \
        examplegrid11.dgf \
        examplegrid12.dgf \
        examplegrid1c.dgf \
        examplegrid1gen.dgf \
        examplegrid1s.dgf \
        examplegrid2a.dgf \
        examplegrid2b.dgf \
        examplegrid2c.dgf \
        examplegrid2d.dgf \
        examplegrid2e.dgf \
        examplegrid5.dgf \
        examplegrid6.dgf \
        examplegrid7.dgf \
        examplegrid9.dgf \
        example-projection.dgf \
        grid2Y.dgf \
        grid3A.dgf \
        grid3Y.dgf \
        helix.dgf \
        octahedron.dgf \
        simplex-testgrid-1-1.dgf \
        simplex-testgrid-1-2.dgf \
        simplex-testgrid-2-2.dgf \
        simplex-testgrid-1-3.dgf \
        simplex-testgrid-2-3.dgf \
        simplex-testgrid-3-3.dgf \
        simplex-testgrid-3-3-large.dgf \
        test1d.dgf \
        test1d-vertex.dgf \
        test2d.dgf \
        test2d_offset.dgf \
        test2ug.dgf \
        test3d.dgf \
        torus-2.dgf \
        torus-3.dgf \
        unstr_cube.dgf

dgfdir=$(docdir)/grids/dgf
dgf_DATA = $(GRIDS)
EXTRA_DIST = CMakeLists.txt $(GRIDS)

include $(top_srcdir)/am/webstuff
include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-grid/doc/grids/dgf/basicunitcube-2d.dgf <==
DGF

VERTEX
 1  -1
-1  -1
 1   1
-1   1
#

SIMPLEX
0  1  2
2  1  3
#

GRIDPARAMETER
NAME BasicUnitCube
REFINEMENTEDGE ARBITRARY
DUMPFILENAME basicunitcube-2d.dgf.native
#


==> anc/xt-super/dune-grid/doc/grids/dgf/cube-2.dgf <==
DGF

Interval
0 0
1 1
2 2
#

GridParameter
refinementedge  arbitrary
overlap 1
#


==> anc/xt-super/dune-grid/doc/grids/dgf/cube-testgrid-2-2.dgf <==
DGF
VERTEX
0   0          
0.5 0          
1   0          
0   0.5
0.3 0.6
1   0.5
0   1
0.5 1
1   1.2
#
CUBE
0 1 3 4
1 2 4 5
3 4 6 7
5 4 8 7
#



==> anc/xt-super/dune-grid/doc/grids/dgf/cube-testgrid-2-3.dgf <==
DGF
VERTEX
0   0   0
0.5 0   0       
1   0   0       
0   0.5 0
0.5 0.5 0.5
1   0.5 0
0   1   0
0.5 1   0
1   1   0
#
CUBE
0 1 3 4
1 2 4 5
3 4 6 7
5 4 8 7
#


==> anc/xt-super/dune-grid/doc/grids/dgf/cube_grid.dgf <==
DGF
vertex
0 0 0  % vertex 0
38 0 0  % vertex 1
0 51.75 0  % vertex 2
38 51.75 0  % vertex 3
69 138 0  % vertex 4
69 100 0  % vertex 5
138 51.75 0  % vertex 6
100 51.75 0  % vertex 7
138 0 0  % vertex 8
100 0 0  % vertex 9
0 0 38  % vertex 10
38 0 38  % vertex 11
0 51.75 38  % vertex 12
38 51.75 38  % vertex 13
69 138 38  % vertex 14
69 100 38  % vertex 15
138 51.75 38  % vertex 16
100 51.75 38  % vertex 17
138 0 38  % vertex 18
100 0 38  % vertex 19
#
Cube
0 1 2 3 10 11 12 13 
2 3 4 5 12 13 14 15 
4 5 6 7 14 15 16 17 
6 7 8 9 16 17 18 19 
#
boundarysegments
2  0 2 10 12 
3  1 3 11 13 
4  0 1 10 11 
4  0 1 2 3 
4  10 11 12 13 
2  2 4 12 14 
3  3 5 13 15 
4  2 3 4 5 
4  12 13 14 15 
2  4 6 14 16 
3  5 7 15 17 
4  4 5 6 7 
4  14 15 16 17 
2  6 8 16 18 
3  7 9 17 19 
4  8 9 18 19 
4  6 7 8 9 
4  16 17 18 19 
#


==> anc/xt-super/dune-grid/doc/grids/dgf/distorted-cube-3.dgf <==
DGF

vertex
firstindex 0
 0   0   0   # 0
 1   0   0   # 1
 0   1   0   # 2 
 1.1 1.1 0   # 3 
 0   0   1   # 4
 1   0   1   # 5
 0   1   1   # 6 
 1   1   1   # 7 
#

cube
0 1 2 3 4 5 6 7 
#

#


==> anc/xt-super/dune-grid/doc/grids/dgf/example-projection.dgf <==
DGF

VERTEX
-1 -1
 1 -1
-1  1
 1  1
#

CUBE
0 1 2 3
#

PROJECTION
function p(x) = sqrt(2) * x / |x|
function id(x) = x
segment 0 1 id
default p
#

# example-projection.dgf


==> anc/xt-super/dune-grid/doc/grids/dgf/examplegrid10.dgf <==
DGF
vertex 
firstindex 1
 0   0  5   # 1
 0   0  0   # 2
 0 -10  0   # 3 
 0 -10 10   # 4 
 0  10 10   # 5 
 0  10  5   # 6 

30  10  0   # 7 
30 -10  0   # 8 
30 -10 10   # 9 
30  10 10   # 10 

25  10  0   # 11 
25   0  0   # 12 
25   0  5   # 13 
25  10  5   # 14 

0    0 10   # 15 

30   0  0   # 16
30   0  5   # 17
30   0 10   # 18
30  10  5   # 19
30 -10  5   # 20

25  10 10   # 21
25   0 10   # 22
25 -10 10   # 23
25 -10  5   # 24 
25 -10  0   # 25

0  -10  5   # 26
#
Cube
map 0 1 3 2  4 5 7 6
21 14 13 22  5  6  1 15 
23 22 13 24  4 15  1 26 
25 24 13 12  3 26  1  2 
17 19 7 16  13 14 11 12 
17 16 8 20  13 12 25 24 
17 20 9 18  13 24 23 22 
17 18 10 19 13 22 21 14 
#
boundarysegments
2   1 2 3 26
2   26 4 15 1
2   1 15 5 6

1   7 16 17 19
1   19 17 18 10
1   8 16 17 20
1   20 17 18 9

4   21 10 19 14 
4   11 7 19 14
4   5 6 14 21

4   15 5 22 21 
4   4 15 22 23
4   23 9 18 22
4   22 18 10 21
# 
boundarydomain
default 3 
#
# examplegrid10.dgf



==> anc/xt-super/dune-grid/doc/grids/dgf/examplegrid10a.dgf <==
DGF
vertex 
firstindex 1
 0   0  5   # 1
 0   0  0   # 2
 0 -10  0   # 3 
 0 -10 10   # 4 
 0  10 10   # 5 
 0  10  5   # 6 

30  10  0   # 7 
30 -10  0   # 8 
30 -10 10   # 9 
30  10 10   # 10 

25  10  0   # 11 
25   0  0   # 12 
25   0  5   # 13 
25  10  5   # 14 

0    0 10   # 15 

30   0  0   # 16
30   0  5   # 17
30   0 10   # 18
30  10  5   # 19
30 -10  5   # 20

25  10 10   # 21
25   0 10   # 22
25 -10 10   # 23
25 -10  5   # 24 
25 -10  0   # 25

0  -10  5   # 26
#
Cube
map 0 1 3 2  4 5 7 6
parameters 2
21 14 13 22  5  6  1 15  0 1
23 22 13 24  4 15  1 26  1 -1
25 24 13 12  3 26  1  2  2 1
17 19 7 16  13 14 11 12  3 -1
17 16 8 20  13 12 25 24  4 1
17 20 9 18  13 24 23 22  5 -1
17 18 10 19 13 22 21 14  6 1
#
boundarysegments
2   1 2 3 26
2   26 4 15 1
2   1 15 5 6

1   7 16 17 19
1   19 17 18 10
1   8 16 17 20
1   20 17 18 9

4   21 10 19 14 
4   11 7 19 14
4   5 6 14 21

4   15 5 22 21 
4   4 15 22 23
4   23 9 18 22
4   22 18 10 21
# 
boundarydomain
default 3 
#
# examplegrid10a.dgf



==> anc/xt-super/dune-grid/doc/grids/dgf/examplegrid10b.dgf <==
DGF
vertex 
parameters 1
firstindex 1
 0   0  5   5   # 1
 0   0  0   0   # 2
 0 -10  0 -10   # 3 
 0 -10 10   0   # 4 
 0  10 10  20   # 5 
 0  10  5  15   # 6 

30  10  0   40 # 7 
30 -10  0   20 # 8 
30 -10 10   30 # 9 
30  10 10   50 # 10 

25  10  0   35 # 11 
25   0  0   25 # 12 
25   0  5   30 # 13 
25  10  5   40 # 14 

0    0 10   10 # 15 

30   0  0   30 # 16
30   0  5   35 # 17
30   0 10   40 # 18
30  10  5   45 # 19
30 -10  5   25 # 20

25  10 10   45 # 21
25   0 10   35 # 22
25 -10 10   25 # 23
25 -10  5   20 # 24 
25 -10  0   15 # 25

0  -10  5   -5 # 26
#
Cube
map 0 1 3 2  4 5 7 6
21 14 13 22  5  6  1 15 
23 22 13 24  4 15  1 26 
25 24 13 12  3 26  1  2 
17 19 7 16  13 14 11 12 
17 16 8 20  13 12 25 24 
17 20 9 18  13 24 23 22 
17 18 10 19 13 22 21 14 
#
boundarysegments
2   1 2 3 26
2   26 4 15 1
2   1 15 5 6

1   7 16 17 19
1   19 17 18 10
1   8 16 17 20
1   20 17 18 9

4   21 10 19 14 
4   11 7 19 14
4   5 6 14 21

4   15 5 22 21 
4   4 15 22 23
4   23 9 18 22
4   22 18 10 21
# 
boundarydomain
default 3 
#
# examplegrid10b.dgf



==> anc/xt-super/dune-grid/doc/grids/dgf/examplegrid11.dgf <==
DGF
Interval
% first interval
0 0 5          % first corner 
25 10 10       % second corner
5 1 2          % 8 cells in x, 2 in y, and 2 in z direction
% second interval
25 -10 0         % first corner 
30 10 10       % second corner
3 2 4          % 2 cells in x, 2 in y, and 4 in z direction
% third interval
0   -0  0      % first corner 
25 -10  10      % second corner
5 1 4         % 2 cells in x, 2 in y, and 4 in z direction
#
BOUNDARYDOMAIN
default 3      % default boundary id
% ... further domain ...
#
# examplegrid11.dgf



==> anc/xt-super/dune-grid/doc/grids/dgf/examplegrid12.dgf <==
DGF
Simplexgenerator
min-angle 1.1  % quality enhancment
max-area 0.5   % maximum element area restriction
display 0        % show result using the Tetgen viewer

% to use TetGen from a certain path, uncomment this path line
% path $HOME/bin  % path to Tetgen
#
vertex 
0   0  5
0   0  0
0 -10  0
0 -10 10
0  10 10
0  10  5

30  10  0
30 -10  0 
30 -10 10
30  10 10

25  10 0
25   0 0
25   0 5
25  10 5
#
boundarysegments 
% 2 out, 1 in, 3 slip, 4 reflect
2  0 1 2 3 4 5       % ausgang
1  6 7 8 9           % eingang
3  10 11 12 13       % balken
3  11 12 0 1         % balken
3  13 12 0 5         % balken
3  3 4 9 8           % seite
3  2 3 8 7           % unten
4  6 10 13 5 4 9     % sym. oben
4  6 10 11 1 2 7     % sym. seite
#
# examplegrid12.dgf



==> anc/xt-super/dune-grid/doc/grids/dgf/examplegrid1c.dgf <==
DGF
Vertex        % the verticies of the grid
-1   -1       % vertex 0
-0.2 -1       % vertex 1
 1   -1       % vertex 2
 1    -0.6    % vertex 3
 1    1       % vertex 4
-1    1       % vertex 5
0.2  -0.2     % vertex 6
#
CUBE            % a cube grid
0 1 5 6         % cube 0, verticies 0,1,5,6
1 2 6 3         % cube 1
6 3 5 4         % cube 2
#
BOUNDARYSEGMENTS
2   1 2       % between vertex 1,2 use id 2
2   2 3       % between vertex 2,3 use id 2
4   3 4       % between vertex 3,4 use id 4
#
BOUNDARYDOMAIN
default 1     % all other boundary segments have id 1
#
# examplegrid1c.dgf


==> anc/xt-super/dune-grid/doc/grids/dgf/examplegrid1gen.dgf <==
DGF
Simplexgenerator
min-angle 30
display 0

% to use Triangle from a certain path, uncomment this path line 
%path $HOME/bin  % path to Triangle

#
Vertex        % the verticies of the grid
-1   -1       % vertex 0
-0.2 -1       % vertex 1
 1   -1       % vertex 2
 1    -0.6    % vertex 3
 1    1       % vertex 4
-1    1       % vertex 5
0.2  -0.2     % vertex 6
#
BOUNDARYDOMAIN
default 1     % all other boundary segments have id 1
#
# examplegrid1gen.dgf


==> anc/xt-super/dune-grid/doc/grids/dgf/examplegrid1s.dgf <==
DGF
Vertex        % the verticies of the grid
-1   -1       % vertex 0
-0.2 -1       % vertex 1
 1   -1       % vertex 2
 1    -0.6    % vertex 3
 1    1       % vertex 4
-1    1       % vertex 5
0.2  -0.2     % vertex 6
#
SIMPLEX       % a simplex grid
0 1 5         % triangle 0, verticies 0,1,5
1 3 6         % triangle 1
1 2 3         % triangle 2
6 3 4         % triangle 3
6 4 5         % triangle 4
6 5 1         % triangle 5
#
BOUNDARYSEGMENTS
2   1 2       % between vertex 1,2 use id 2
2   2 3       % between vertex 2,3 use id 2
4   3 4       % between vertex 3,4 use id 4
#
BOUNDARYDOMAIN
default 1     % all other boundary segments have id 1
#
# examplegrid1s.dgf


==> anc/xt-super/dune-grid/doc/grids/dgf/examplegrid2a.dgf <==
DGF
Interval
-1  -1       % first corner 
 1  1        % second corner
 4  4        % 4 cells in x and 4 in y direction
#
Vertex       % some additional points
 0.75 0.75   % inside the interval
 0.9 0.9     % also inside the interval
 1.25 1.25   % and one outside of the interval
#
Simplexgenerator
display 0    % show result using Triangle viewer

% to use Triangle from a certain path, uncomment path line 
%path $HOME/bin   % path to Triangle

#
BOUNDARYDOMAIN
default 1    % all boundaries have id 1
#BOUNDARYDOMAIN
# examplegrid2a.dgf


==> anc/xt-super/dune-grid/doc/grids/dgf/examplegrid2b.dgf <==
DGF
Interval
-1  -1       % first corner 
 1  1        % second corner
 4  4        % 4 cells in x and 4 in y direction
#
Vertex       % some additional points
 0.75 0.75   % inside the interval
 0.9 0.9     % also inside the interval
 1.25 1.25   % and one outside of the interval
#
Simplexgenerator  
min-angle 30      % quality enhancment
display 0         % show result using Triangle viewer
% area restriction

% to use Triangle from a certain path, uncomment this path line
%path $HOME/bin   % path to Triangle

#
BOUNDARYDOMAIN
1   1 -1    1.25  1.25  % right boundary has id 1
2  -1  1    1.25  1.25  % upper boundary has id 2
3  -1 -1   -1  1        % left boundary has id 3
4  -1 -1    1 -1        % lower boundary has id 4
#BOUNDARYDOMAIN
# examplegrid2b.dgf



==> anc/xt-super/dune-grid/doc/grids/dgf/examplegrid2c.dgf <==
DGF
Interval
-1  -1       % first corner 
 1  1        % second corner
 4  4        % 4 cells in x and 4 in y direction
#
Vertex       % some additional points
 0.75 0.75   % inside the interval
 0.9 0.9     % also inside the interval
 1.25 1.25   % and one outside of the interval
#
Simplexgenerator
min-angle 30    % quality enhancment
max-area 0.01   % area restriction
display 0       % show result using Triangle viewer

% to use Triangle from a certain path, uncomment this path line
%path $HOME/bin      % path to Triangle

#
BOUNDARYDOMAIN
1  -1 -1    1 -1       % lower boundary has id 1
2  -10 -10    10  10   % all others have id 2 (could use default keyword...)
#BOUNDARYDOMAIN
# examplegrid2c.dgf



==> anc/xt-super/dune-grid/doc/grids/dgf/examplegrid2d.dgf <==
DGF
Vertex       % some additional points
 -1 -1
  1 -1
  1  1
 -1  1
 0.75 0.75   % inside the interval
 0.9 0.9     % also inside the interval
 1.25 1.25   % and one outside of the interval
#
Simplexgenerator
min-angle 30    % quality enhancment
max-area 0.01   % area restriction
display 0       % show result using Triangle viewer

% to use Triangle from a certain path, uncomment this path line
%path $HOME/bin      % path to Triangle
#
BOUNDARYSEGMENTS
1 0 1
2 1 6 3 0
#
# examplegrid2d.dgf



==> anc/xt-super/dune-grid/doc/grids/dgf/examplegrid2e.dgf <==
DGF
vertex
parameters 2
       -1  -1  0  -1    
       1  -1  1  1    
       1  1  2  1    
       -1  1  1  -1    
       0.75  0.75  2  0.75    
       0.90000000000000002  0.90000000000000002  2  0.90000000000000002    
       1.25  1.25  -1  1.25    
# 
simplex
parameters 1
          0     4     3  1 
          4     0     1  -1 
          3     4     5  1 
          5     1     2  1
          1     5     4  -1
          2     6     3   1
          6     2     1  -1
          5     2     3  -1 
#
boundarydomain
default 1
#
Simplexgenerator
min-angle 30    % quality enhancment
max-area 0.01   % area restriction
display 0       % show result using Triangle viewer
% to use Triangle from a certain path, uncomment this path line
% path $HOME/bin      % path to Triangle
#
# examplegrid2e.dgf
 


==> anc/xt-super/dune-grid/doc/grids/dgf/examplegrid5.dgf <==
DGF
Interval
 0  0         % first corner 
 1  1         % second corner
 4  8         % 4 cells in x and 8 in y direction
#
Simplex
#

GridParameter
% set overlap to 1
overlap 1
% set closure to none for UGGrid 
closure none
% generate copies in UGGrid
copies yes
% set heap size for UGGrid
heapsize 1000
#

PERIODICFACETRANSFORMATION
% set periodic boundaries in x direction
% 1 0, 0 1 + 1 0
#

BOUNDARYDOMAIN
default 1     % default boundary id
#BOUNDARYDOMAIN
# examplegrid5.dgf


==> anc/xt-super/dune-grid/doc/grids/dgf/examplegrid6.dgf <==
DGF

Interval
0 0 0          % first corner 
10 10 10       % second corner
4 4 3         % 5 cells in x, 2 in y, and 10 in z direction
#
simplex 
#
BOUNDARYDOMAIN
default 1      % default boundary id
% all boundary segments in the interval [(-1,-1,-1),(11,11,0)]
% have boundary id 2, i.e., the bottom boundary 
2   -1 -1 -1    11 11 0  
#
# examplegrid6.dgf



==> anc/xt-super/dune-grid/doc/grids/dgf/examplegrid7.dgf <==
DGF
Simplexgenerator
%min-angle 1.1        % quality enhancment 
%max-area 0.1         % maximum element area restriction
display 0              % show result using the Tetgen viewer

% to use TetGen from a certain path, uncomment this path line
%path $HOME/bin         % path to Tetgen
#

Interval
0 0 0                  % first corner
10 10 10               % second corner
2 5 10                 % 5 cells in x, 2 in y, and 10 in z direction
#

BOUNDARYDOMAIN
default 1              % default boundary id 
% all boundary segments in the interval [(-1,-1,-1),(11,11,0)]
% have boundary id 2, i.e., the bottom boundary 
2   -1 -1 -1    11 11 0
#
# examplegrid7.dgf



==> anc/xt-super/dune-grid/doc/grids/dgf/examplegrid9.dgf <==
DGF
Simplexgenerator
% to use TetGen from a certain path, uncomment this path line
% path $HOME/dune/modules/tetgen1.4.0         % path to Tetgen

% read information from file (uncomment each line seperatly)
% file BBEETH1M.d_cut mesh
% file Orb_cut mesh
% file bunny.p65.param_skin mesh
% file pmdc.1 
% all grids are for dimension 3
dimension 3
#

BOUNDARYDOMAIN
default 1
#
# examplegrid9.dgf



==> anc/xt-super/dune-grid/doc/grids/dgf/grid2Y.dgf <==
DGF
Interval
 0    0          % first corner 
 0.8  6.1         % second corner
 10   127        % 4 cells in x and 8 in y direction
#
% Simplex
#

GridParameter
% set overlap to 1
overlap 1
% set periodic boundaries in x direction
periodic 0  
% set closure to none for UGGrid 
closure none
# 

BOUNDARYDOMAIN
default 1     % default boundary id
#BOUNDARYDOMAIN
# examplegrid5.dgf


==> anc/xt-super/dune-grid/doc/grids/dgf/grid3A.dgf <==
DGF
Simplexgenerator
min-angle 1.1  % quality enhancment
max-area 0.5   % maximum element area restriction
display 0      % show result using the Tetgen viewer

% to use TetGen from a certain path, uncomment this path line
path $HOME/bin  % path to Tetgen
#
vertex 
0   0  5
0   0  0
0 -10  0
0 -10 10
0  10 10
0  10  5

30  10  0
30 -10  0 
30 -10 10
30  10 10

25  10 0
25   0 0
25   0 5
25  10 5
#
boundarysegments 
% 2 out, 1 in, 3 slip, 4 reflect
2  0 1 2 3 4 5       % ausgang
1  6 7 8 9           % eingang
3  10 11 12 13       % balken
3  11 12 0 1         % balken
3  13 12 0 5         % balken
3  3 4 9 8           % seite
3  2 3 8 7           % unten
4  6 10 13 5 4 9     % sym. oben
4  6 10 11 1 2 7     % sym. seite
#
# examplegrid12.dgf



==> anc/xt-super/dune-grid/doc/grids/dgf/grid3Y.dgf <==
DGF

Interval
0 0 0          % first corner 
10 10 10       % second corner
4 4 3         % 5 cells in x, 2 in y, and 10 in z direction
#
simplex 
#
BOUNDARYDOMAIN
default 1      % default boundary id
% all boundary segments in the interval [(-1,-1,-1),(11,11,0)]
% have boundary id 2, i.e., the bottom boundary 
2   -1 -1 -1    11 11 0  
#
# examplegrid6.dgf



==> anc/xt-super/dune-grid/doc/grids/dgf/helix-deprecated.dgf <==
DGF

INTERVAL
0  0
1  1
10 10
# INTERVAL

PROJECTION
function angle( x ) = 2 * pi * x[ 1 ]
function coordfunction( x ) = (x[ 0 ] + 0.2) * (cos angle( x ) * [1 0 0] + sin angle( x ) * [0 1 0]) + x[ 1 ] * [0 0 1]
# PROJECTION

GRIDPARAMETER
name            Helix
refinementedge  arbitrary
overlap         1
# GRIDPARAMETER

# DGF


==> anc/xt-super/dune-grid/doc/grids/dgf/helix.dgf <==
DGF

INTERVAL
0  0
1  1
10 10
# INTERVAL

PROJECTION
function angle( x ) = 2 * pi * x[ 1 ]
function coordfunction( x ) = (x[ 0 ] + 0.2) * [ cos angle( x ), sin angle( x ), 0 ] + [ 0, 0, x[ 1 ] ]
# PROJECTION

GRIDPARAMETER
name            Helix
refinementedge  arbitrary
overlap         1
# GRIDPARAMETER

# DGF


==> anc/xt-super/dune-grid/doc/grids/dgf/octahedron.dgf <==
DGF

% This DGF files models the unit octahedron.
% Note that this octahedron is borderless, so boundary ids do not amke sense.

VERTEX
 1   0   0
 0   1   0
-1   0   0
 0  -1   0
 0   0   1
 0   0  -1
#

SIMPLEX
0  3  4
0  1  4
1  2  4
2  3  4
0  3  5
0  1  5
1  2  5
2  3  5
#


==> anc/xt-super/dune-grid/doc/grids/dgf/simplex-testgrid-1-1.dgf <==
DGF

Vertex
0.0
0.25
0.5
0.75
1.0
#

Simplex
0 1
1 2
2 3
3 4
#

BoundaryDomain
default 1
#



==> anc/xt-super/dune-grid/doc/grids/dgf/simplex-testgrid-1-2.dgf <==
DGF

Vertex
0.0   0.0
0.25  0.25
0.5   0.5
0.75  0.75
1.0   1.0
#

Simplex
0 1
1 2
2 3
3 4
#

BoundaryDomain
default 1
#



==> anc/xt-super/dune-grid/doc/grids/dgf/simplex-testgrid-1-3.dgf <==
DGF

Vertex
0.0   0.0   0.0
0.25  0.25  0.25
0.5   0.5   0.5
0.75  0.75  0.75
1.0   1.0   1.0
#

Simplex
0 1
1 2
2 3
3 4
#

BoundaryDomain
default 1
#



==> anc/xt-super/dune-grid/doc/grids/dgf/simplex-testgrid-2-2.dgf <==
DGF

VERTEX
0.0000000000000000e+00 0.0000000000000000e+00
1.0000000000000000e+00 0.0000000000000000e+00
1.0000000000000000e+00 1.0000000000000000e+00
0.0000000000000000e+00 1.0000000000000000e+00
3.4999999999999998e-01 7.5000000000000000e-01
2.9999999999999999e-01 8.3599999999999997e-01
2.0000000000000001e-01 8.3599999999999997e-01
1.4999999999999999e-01 7.5000000000000000e-01
2.0000000000000001e-01 6.6300000000000003e-01
2.9999999999999999e-01 6.6300000000000003e-01
6.9999999999999996e-01 4.0000000000000002e-01
6.5000000000000002e-01 4.8599999999999999e-01
5.5000000000000004e-01 4.8599999999999999e-01
5.0000000000000000e-01 4.0000000000000002e-01
5.5000000000000004e-01 3.1300000000000000e-01
6.5000000000000002e-01 3.1300000000000000e-01
5.0000000000000000e-01 1.0000000000000000e+00
0.0000000000000000e+00 5.0000000000000000e-01
0.0000000000000000e+00 7.5000000000000000e-01
2.5000000000000000e-01 4.8572758664047833e-01
4.6250549019607845e-01 6.2747385620915030e-01
2.5000000000000000e-01 1.0000000000000000e+00
1.0000000000000000e+00 5.0000000000000000e-01
5.0000000000000000e-01 0.0000000000000000e+00
4.4519685039370083e-01 8.6288188976377955e-01
0.0000000000000000e+00 6.2500000000000000e-01
0.0000000000000000e+00 8.7500000000000000e-01
3.7077300037721606e-01 2.6786379332023907e-01
4.2054389993566155e-01 5.0373029073508058e-01
6.0000000000000009e-01 6.1471492017248219e-01
8.2922699962278390e-01 2.6786379332023924e-01
8.2354545454545458e-01 5.2936363636363626e-01
7.5000000000000000e-01 0.0000000000000000e+00
9.6677461139896378e-02 6.6148704663212432e-01
1.4993557735568527e-01 5.5319173918565745e-01
0.0000000000000000e+00 2.5000000000000000e-01
9.6690600522193221e-02 8.3852872062663186e-01
1.2500000000000000e-01 1.0000000000000000e+00
5.4337802736196594e-01 7.5176043560429240e-01
1.0000000000000000e+00 7.5000000000000000e-01
6.0000000000000009e-01 1.4451916932907344e-01
1.1972352813036717e-01 4.0043948257617168e-01
7.7174689682639375e-01 7.6589395416120554e-01
#

SIMPLEX
27 0 23
33 7 18
11 29 12
9 8 19
19 28 9
19 34 41
6 5 21
6 36 7
24 16 21
5 24 21
25 33 18
21 37 6
28 12 20
20 38 4
36 37 26
13 28 27
14 27 40
40 27 23
15 40 30
7 33 8
24 4 38
20 29 38
10 30 31
42 31 39
5 4 24
4 9 20
14 13 27
13 12 28
29 20 12
15 30 10
34 19 8
8 33 34
3 26 37
36 18 7
41 34 17
40 23 32
20 9 28
28 19 27
10 31 11
29 31 42
30 1 22
31 30 22
38 29 42
11 31 29
32 1 30
15 14 40
17 34 25
33 25 34
41 17 35
35 0 27
19 41 27
26 18 36
22 39 31
36 6 37
24 38 16
39 2 42
38 42 16
40 32 30
41 35 27
2 42 16
#

BOUNDARYSEGMENTS
1   0 23
1   11 12
1   9 8
1   6 5
1   6 7
1   16 21
1   25 18
1   21 37
1   7 8
1   5 4
1   4 9
1   14 13
1   13 12
1   15 10
1   3 37
1   3 26
1   23 32
1   10 11
1   1 22
1   32 1
1   15 14
1   17 25
1   17 35
1   35 0
1   26 18
1   22 39
1   39 2
1   2 16
#

#


==> anc/xt-super/dune-grid/doc/grids/dgf/simplex-testgrid-2-3.dgf <==
DGF

VERTEX
1.0000000000000000e+00 0.0000000000000000e+00 0.0000000000000000e+00
0.0000000000000000e+00 1.0000000000000000e+00 0.0000000000000000e+00
-1.0000000000000000e+00 0.0000000000000000e+00 0.0000000000000000e+00
0.0000000000000000e+00 -1.0000000000000000e+00 0.0000000000000000e+00
0.0000000000000000e+00 0.0000000000000000e+00 -1.0000000000000000e+00
0.0000000000000000e+00 0.0000000000000000e+00 1.0000000000000000e+00
9.7492800000000002e-01 2.2252100000000000e-01 0.0000000000000000e+00
9.0096900000000002e-01 4.3388399999999999e-01 0.0000000000000000e+00
7.8183100000000005e-01 6.2348999999999999e-01 0.0000000000000000e+00
6.2348999999999999e-01 7.8183100000000005e-01 0.0000000000000000e+00
4.3388399999999999e-01 9.0096900000000002e-01 0.0000000000000000e+00
2.2252100000000000e-01 9.7492800000000002e-01 0.0000000000000000e+00
-2.2252100000000000e-01 9.7492800000000002e-01 0.0000000000000000e+00
-4.3388399999999999e-01 9.0096900000000002e-01 0.0000000000000000e+00
-6.2348999999999999e-01 7.8183100000000005e-01 0.0000000000000000e+00
-7.8183100000000005e-01 6.2348999999999999e-01 0.0000000000000000e+00
-9.0096900000000002e-01 4.3388399999999999e-01 0.0000000000000000e+00
-9.7492800000000002e-01 2.2252100000000000e-01 0.0000000000000000e+00
-9.7492800000000002e-01 -2.2252100000000000e-01 0.0000000000000000e+00
-9.0096900000000002e-01 -4.3388399999999999e-01 0.0000000000000000e+00
-7.8183100000000005e-01 -6.2348999999999999e-01 0.0000000000000000e+00
-6.2348999999999999e-01 -7.8183100000000005e-01 0.0000000000000000e+00
-4.3388399999999999e-01 -9.0096900000000002e-01 0.0000000000000000e+00
-2.2252100000000000e-01 -9.7492800000000002e-01 0.0000000000000000e+00
2.2252100000000000e-01 -9.7492800000000002e-01 0.0000000000000000e+00
4.3388399999999999e-01 -9.0096900000000002e-01 0.0000000000000000e+00
6.2348999999999999e-01 -7.8183100000000005e-01 0.0000000000000000e+00
7.8183100000000005e-01 -6.2348999999999999e-01 0.0000000000000000e+00
9.0096900000000002e-01 -4.3388399999999999e-01 0.0000000000000000e+00
9.7492800000000002e-01 -2.2252100000000000e-01 0.0000000000000000e+00
0.0000000000000000e+00 9.7492800000000002e-01 -2.2252100000000000e-01
0.0000000000000000e+00 9.0096900000000002e-01 -4.3388399999999999e-01
0.0000000000000000e+00 7.8183100000000005e-01 -6.2348999999999999e-01
0.0000000000000000e+00 6.2348999999999999e-01 -7.8183100000000005e-01
0.0000000000000000e+00 4.3388399999999999e-01 -9.0096900000000002e-01
0.0000000000000000e+00 2.2252100000000000e-01 -9.7492800000000002e-01
0.0000000000000000e+00 -2.2252100000000000e-01 -9.7492800000000002e-01
0.0000000000000000e+00 -4.3388399999999999e-01 -9.0096900000000002e-01
0.0000000000000000e+00 -6.2348999999999999e-01 -7.8183100000000005e-01
0.0000000000000000e+00 -7.8183100000000005e-01 -6.2348999999999999e-01
0.0000000000000000e+00 -9.0096900000000002e-01 -4.3388399999999999e-01
0.0000000000000000e+00 -9.7492800000000002e-01 -2.2252100000000000e-01
0.0000000000000000e+00 -9.7492800000000002e-01 2.2252100000000000e-01
0.0000000000000000e+00 -9.0096900000000002e-01 4.3388399999999999e-01
0.0000000000000000e+00 -7.8183100000000005e-01 6.2348999999999999e-01
0.0000000000000000e+00 -6.2348999999999999e-01 7.8183100000000005e-01
0.0000000000000000e+00 -4.3388399999999999e-01 9.0096900000000002e-01
0.0000000000000000e+00 -2.2252100000000000e-01 9.7492800000000002e-01
0.0000000000000000e+00 2.2252100000000000e-01 9.7492800000000002e-01
0.0000000000000000e+00 4.3388399999999999e-01 9.0096900000000002e-01
0.0000000000000000e+00 6.2348999999999999e-01 7.8183100000000005e-01
0.0000000000000000e+00 7.8183100000000005e-01 6.2348999999999999e-01
0.0000000000000000e+00 9.0096900000000002e-01 4.3388399999999999e-01
0.0000000000000000e+00 9.7492800000000002e-01 2.2252100000000000e-01
9.7492800000000002e-01 0.0000000000000000e+00 2.2252100000000000e-01
9.0096900000000002e-01 0.0000000000000000e+00 4.3388399999999999e-01
7.8183100000000005e-01 0.0000000000000000e+00 6.2348999999999999e-01
6.2348999999999999e-01 0.0000000000000000e+00 7.8183100000000005e-01
4.3388399999999999e-01 0.0000000000000000e+00 9.0096900000000002e-01
2.2252100000000000e-01 0.0000000000000000e+00 9.7492800000000002e-01
-2.2252100000000000e-01 0.0000000000000000e+00 9.7492800000000002e-01
-4.3388399999999999e-01 0.0000000000000000e+00 9.0096900000000002e-01
-6.2348999999999999e-01 0.0000000000000000e+00 7.8183100000000005e-01
-7.8183100000000005e-01 0.0000000000000000e+00 6.2348999999999999e-01
-9.0096900000000002e-01 0.0000000000000000e+00 4.3388399999999999e-01
-9.7492800000000002e-01 0.0000000000000000e+00 2.2252100000000000e-01
-9.7492800000000002e-01 0.0000000000000000e+00 -2.2252100000000000e-01
-9.0096900000000002e-01 0.0000000000000000e+00 -4.3388399999999999e-01
-7.8183100000000005e-01 0.0000000000000000e+00 -6.2348999999999999e-01
-6.2348999999999999e-01 0.0000000000000000e+00 -7.8183100000000005e-01
-4.3388399999999999e-01 0.0000000000000000e+00 -9.0096900000000002e-01
-2.2252100000000000e-01 0.0000000000000000e+00 -9.7492800000000002e-01
2.2252100000000000e-01 0.0000000000000000e+00 -9.7492800000000002e-01
4.3388399999999999e-01 0.0000000000000000e+00 -9.0096900000000002e-01
6.2348999999999999e-01 0.0000000000000000e+00 -7.8183100000000005e-01
7.8183100000000005e-01 0.0000000000000000e+00 -6.2348999999999999e-01
9.0096900000000002e-01 0.0000000000000000e+00 -4.3388399999999999e-01
9.7492800000000002e-01 0.0000000000000000e+00 -2.2252100000000000e-01
-6.3995999999999997e-01 4.3937900000000002e-01 6.3039500000000004e-01
-5.4372100000000001e-01 7.4952600000000003e-01 3.7759500000000001e-01
-8.7771500000000002e-01 3.4995300000000001e-01 3.2733800000000002e-01
-3.5882900000000001e-01 1.3373699999999999e-01 9.2377299999999996e-01
-8.5750000000000004e-01 4.8765900000000001e-01 1.6395699999999999e-01
-7.0496099999999995e-01 6.7737599999999998e-01 2.1021699999999999e-01
-8.0192500000000000e-01 5.0602400000000003e-01 3.1757800000000003e-01
-6.9879500000000005e-01 5.7667800000000002e-01 4.2323499999999997e-01
-4.3849700000000003e-01 5.1057900000000001e-01 7.3961500000000002e-01
-6.9854700000000003e-01 2.0844199999999999e-01 6.8453200000000003e-01
-7.7817800000000004e-01 3.8351800000000003e-01 4.9734699999999998e-01
-8.3699100000000004e-01 1.8487300000000001e-01 5.1504200000000000e-01
-2.4358600000000000e-01 6.6137800000000002e-01 7.0939799999999997e-01
-5.5532300000000001e-01 3.3858100000000002e-01 7.5959200000000004e-01
-5.2392899999999998e-01 1.7287500000000000e-01 8.3403400000000005e-01
-9.3840900000000005e-01 3.0938599999999999e-01 1.5384800000000001e-01
-9.3818500000000005e-01 1.5345400000000001e-01 3.1025999999999998e-01
-9.8055300000000001e-01 1.3339500000000001e-01 1.4395200000000000e-01
-1.8169500000000000e-01 8.3602100000000001e-01 5.1773999999999998e-01
-5.4228900000000002e-01 6.3262799999999997e-01 5.5290499999999998e-01
-3.8858500000000001e-01 7.5263300000000000e-01 5.3154999999999997e-01
-4.0676200000000001e-01 6.4934700000000001e-01 6.4256800000000003e-01
-3.3240700000000001e-01 8.6831999999999998e-01 3.6813899999999999e-01
-5.0575499999999995e-01 8.3885900000000002e-01 2.0131700000000000e-01
-3.2459800000000000e-01 9.2762400000000000e-01 1.8479699999999999e-01
-1.6858699999999999e-01 9.2746600000000001e-01 3.3374399999999999e-01
-1.7019999999999999e-01 9.7358800000000001e-01 1.5218200000000001e-01
-2.0956600000000000e-01 4.6591300000000002e-01 8.5965499999999995e-01
-1.7528700000000000e-01 2.3351100000000000e-01 9.5642400000000005e-01
-3.8535300000000000e-01 3.1272899999999998e-01 8.6816099999999996e-01
-6.3632299999999997e-01 -6.3690500000000005e-01 4.3525300000000000e-01
-5.1749400000000001e-01 -4.2859000000000003e-01 7.4061500000000002e-01
-8.7635200000000002e-01 -3.3248200000000000e-01 3.4851500000000002e-01
-3.7892799999999999e-01 -9.0037400000000001e-01 2.1386800000000000e-01
-1.6115800000000000e-01 -9.7450199999999998e-01 1.5612200000000001e-01
-6.9590099999999999e-01 -2.1383300000000000e-01 6.8556399999999995e-01
-8.5227500000000000e-01 -1.7293600000000001e-01 4.9368099999999998e-01
-7.9079500000000003e-01 -3.3171699999999998e-01 5.1439999999999997e-01
-6.8147100000000005e-01 -4.5117400000000002e-01 5.7622799999999996e-01
-1.6914499999999999e-01 -8.3651900000000001e-01 5.2117700000000000e-01
-1.8762799999999999e-01 -9.2080099999999998e-01 3.4193699999999999e-01
-4.0176200000000001e-01 -7.7695199999999998e-01 4.8469800000000002e-01
-5.4538299999999995e-01 -6.0393300000000005e-01 5.8122499999999999e-01
-5.5193800000000004e-01 -7.7373000000000003e-01 3.1097700000000000e-01
-5.4394500000000001e-01 -8.2367699999999999e-01 1.6025200000000001e-01
-6.9829200000000002e-01 -6.8511599999999995e-01 2.0737300000000000e-01
-7.7605800000000003e-01 -5.0326499999999996e-01 3.8007800000000003e-01
-8.3698600000000001e-01 -5.1521899999999998e-01 1.8440300000000001e-01
-1.9162899999999999e-01 -7.1525000000000005e-01 6.7208400000000001e-01
-9.3779900000000005e-01 -1.5641099999999999e-01 3.0994800000000000e-01
-9.3828599999999995e-01 -3.1037100000000001e-01 1.5260599999999999e-01
-9.8068699999999998e-01 -1.4403500000000000e-01 1.3231499999999999e-01
-5.3364199999999995e-01 -1.9003700000000001e-01 8.2408300000000001e-01
-3.7026900000000001e-01 -6.0976399999999997e-01 7.0077699999999998e-01
-3.3910200000000001e-01 -4.9078300000000002e-01 8.0258499999999999e-01
-1.8717600000000001e-01 -5.2812099999999995e-01 8.2828299999999999e-01
-3.4229700000000002e-01 -1.3465400000000000e-01 9.2989299999999997e-01
-3.2771499999999998e-01 -3.4328500000000001e-01 8.8020299999999996e-01
-1.6686999999999999e-01 -2.0157100000000000e-01 9.6515499999999999e-01
-1.3109199999999999e-01 -3.6667000000000000e-01 9.2106900000000003e-01
1.3201199999999999e-01 2.0662600000000000e-01 9.6947300000000003e-01
3.3095500000000000e-01 1.8506700000000001e-01 9.2532099999999995e-01
8.4872599999999998e-01 3.6604599999999998e-01 3.8167299999999998e-01
2.3251600000000000e-01 3.8139499999999998e-01 8.9469200000000004e-01
8.4400299999999995e-01 1.7023600000000000e-01 5.0860499999999997e-01
7.1144200000000002e-01 1.6809800000000000e-01 6.8234399999999995e-01
5.2309300000000003e-01 8.2933000000000001e-01 1.9642999999999999e-01
9.3233100000000002e-01 3.2357799999999998e-01 1.6141700000000000e-01
9.3801400000000001e-01 1.5573699999999999e-01 3.0963900000000000e-01
9.8058599999999996e-01 1.3465900000000000e-01 1.4254000000000000e-01
1.7480599999999999e-01 9.6930499999999997e-01 1.7288799999999999e-01
3.6626300000000001e-01 9.1405800000000004e-01 1.7421400000000001e-01
2.1123200000000000e-01 9.0888000000000002e-01 3.5960700000000001e-01
8.3748400000000001e-01 5.1304000000000005e-01 1.8817700000000001e-01
6.9183899999999998e-01 6.9297600000000004e-01 2.0283799999999999e-01
1.6632000000000000e-01 6.2752200000000002e-01 7.6062700000000005e-01
1.7987600000000001e-01 8.1544200000000000e-01 5.5018000000000000e-01
3.9382499999999998e-01 6.7565500000000001e-01 6.2321199999999999e-01
7.7003100000000002e-01 3.1256899999999999e-01 5.5619499999999999e-01
7.0496700000000001e-01 4.4953300000000002e-01 5.4858099999999999e-01
6.7007600000000000e-01 3.2145600000000002e-01 6.6907700000000003e-01
5.4874400000000001e-01 2.1396999999999999e-01 8.0814399999999997e-01
5.9102399999999999e-01 5.9216199999999997e-01 5.4775399999999996e-01
7.2455099999999995e-01 5.6906599999999996e-01 3.8883200000000001e-01
5.4085499999999997e-01 7.3995500000000003e-01 3.9992800000000001e-01
4.0494700000000000e-01 8.5503799999999996e-01 3.2392399999999999e-01
3.4065800000000002e-01 8.1821500000000003e-01 4.6311600000000003e-01
5.4215899999999995e-01 4.5670100000000002e-01 7.0532799999999995e-01
4.0553400000000001e-01 3.7166199999999999e-01 8.3511000000000002e-01
3.5125400000000001e-01 5.1491900000000002e-01 7.8197099999999997e-01
-6.3641899999999996e-01 6.3680899999999996e-01 -4.3525300000000000e-01
-4.2782799999999999e-01 5.1814600000000000e-01 -7.4060000000000004e-01
-9.0027699999999999e-01 3.7915800000000000e-01 -2.1387100000000001e-01
-9.7448400000000002e-01 1.6126499999999999e-01 -1.5612300000000001e-01
-3.3222200000000002e-01 8.7645300000000004e-01 -3.4850799999999998e-01
-2.1283199999999999e-01 6.9628100000000004e-01 -6.8549000000000004e-01
-1.7255599999999999e-01 8.5236400000000001e-01 -4.9365900000000001e-01
-3.3103300000000002e-01 7.9110100000000005e-01 -5.1436999999999999e-01
-4.5007599999999998e-01 6.8222499999999997e-01 -5.7619500000000001e-01
-8.3641600000000005e-01 1.6957600000000000e-01 -5.2120299999999997e-01
-9.2074199999999995e-01 1.8790100000000001e-01 -3.4194500000000000e-01
-7.7653700000000003e-01 4.0253200000000000e-01 -4.8472500000000002e-01
-6.0299599999999998e-01 5.4640900000000003e-01 -5.8123400000000003e-01
-7.7359000000000000e-01 5.5213199999999996e-01 -3.1097900000000001e-01
-8.2363100000000000e-01 5.4401400000000000e-01 -1.6025200000000001e-01
-6.8503899999999995e-01 6.9836799999999999e-01 -2.0737300000000000e-01
-5.0287400000000004e-01 7.7631399999999995e-01 -3.8007099999999999e-01
-5.1519199999999998e-01 8.3700200000000002e-01 -1.8440300000000001e-01
-7.1508000000000005e-01 1.9212899999999999e-01 -6.7212200000000000e-01
-1.5629000000000001e-01 9.3782100000000002e-01 -3.0994500000000003e-01
-3.1036399999999997e-01 9.3828900000000004e-01 -1.5260599999999999e-01
-1.4403099999999999e-01 9.8068800000000000e-01 -1.3231499999999999e-01
-1.8953700000000001e-01 5.3387700000000005e-01 -8.2404599999999995e-01
-6.0927699999999996e-01 3.7101099999999998e-01 -7.0080900000000002e-01
-4.8997499999999999e-01 3.4017700000000001e-01 -8.0262299999999998e-01
-5.2771100000000004e-01 1.8804499999999999e-01 -8.2834799999999997e-01
-1.3453799999999999e-01 3.4236100000000003e-01 -9.2988599999999999e-01
-3.4118599999999999e-01 3.2987699999999998e-01 -8.8021199999999999e-01
-1.9639400000000001e-01 1.7260700000000001e-01 -9.6521299999999999e-01
-3.6539500000000003e-01 1.3355500000000001e-01 -9.2122199999999999e-01
6.3039500000000004e-01 6.3995999999999997e-01 -4.3937900000000002e-01
3.7759500000000001e-01 5.4372100000000001e-01 -7.4952600000000003e-01
9.2377299999999996e-01 3.5882900000000001e-01 -1.3373699999999999e-01
3.2733800000000002e-01 8.7771500000000002e-01 -3.4995300000000001e-01
1.6395699999999999e-01 8.5750000000000004e-01 -4.8765900000000001e-01
2.1021699999999999e-01 7.0496099999999995e-01 -6.7737599999999998e-01
3.1757800000000003e-01 8.0192500000000000e-01 -5.0602400000000003e-01
4.2323499999999997e-01 6.9879500000000005e-01 -5.7667800000000002e-01
7.3961500000000002e-01 4.3849700000000003e-01 -5.1057900000000001e-01
6.8453200000000003e-01 6.9854700000000003e-01 -2.0844199999999999e-01
4.9734699999999998e-01 7.7817800000000004e-01 -3.8351800000000003e-01
5.1504200000000000e-01 8.3699100000000004e-01 -1.8487300000000001e-01
7.0939799999999997e-01 2.4358600000000000e-01 -6.6137800000000002e-01
7.5959200000000004e-01 5.5532300000000001e-01 -3.3858100000000002e-01
8.3403400000000005e-01 5.2392899999999998e-01 -1.7287500000000000e-01
1.5384800000000001e-01 9.3840900000000005e-01 -3.0938599999999999e-01
3.1025999999999998e-01 9.3818500000000005e-01 -1.5345400000000001e-01
1.4395200000000000e-01 9.8055300000000001e-01 -1.3339500000000001e-01
5.1773999999999998e-01 1.8169500000000000e-01 -8.3602100000000001e-01
5.5290499999999998e-01 5.4228900000000002e-01 -6.3262799999999997e-01
5.3154999999999997e-01 3.8858500000000001e-01 -7.5263300000000000e-01
6.4256800000000003e-01 4.0676200000000001e-01 -6.4934700000000001e-01
3.6813899999999999e-01 3.3240700000000001e-01 -8.6831999999999998e-01
2.0131700000000000e-01 5.0575499999999995e-01 -8.3885900000000002e-01
1.8479699999999999e-01 3.2459800000000000e-01 -9.2762400000000000e-01
3.3374399999999999e-01 1.6858699999999999e-01 -9.2746600000000001e-01
1.5218200000000001e-01 1.7019999999999999e-01 -9.7358800000000001e-01
8.5965499999999995e-01 2.0956600000000000e-01 -4.6591300000000002e-01
9.5642400000000005e-01 1.7528700000000000e-01 -2.3351100000000000e-01
8.6816099999999996e-01 3.8535300000000000e-01 -3.1272899999999998e-01
-6.3680899999999996e-01 -4.3525300000000000e-01 -6.3641899999999996e-01
-5.1814600000000000e-01 -7.4060000000000004e-01 -4.2782799999999999e-01
-3.7915800000000000e-01 -2.1387100000000001e-01 -9.0027699999999999e-01
-1.6126499999999999e-01 -1.5612300000000001e-01 -9.7448400000000002e-01
-8.7645300000000004e-01 -3.4850799999999998e-01 -3.3222200000000002e-01
-6.9628100000000004e-01 -6.8549000000000004e-01 -2.1283199999999999e-01
-8.5236400000000001e-01 -4.9365900000000001e-01 -1.7255599999999999e-01
-7.9110100000000005e-01 -5.1436999999999999e-01 -3.3103300000000002e-01
-6.8222499999999997e-01 -5.7619500000000001e-01 -4.5007599999999998e-01
-1.6957600000000000e-01 -5.2120299999999997e-01 -8.3641600000000005e-01
-1.8790100000000001e-01 -3.4194500000000000e-01 -9.2074199999999995e-01
-4.0253200000000000e-01 -4.8472500000000002e-01 -7.7653700000000003e-01
-5.4640900000000003e-01 -5.8123400000000003e-01 -6.0299599999999998e-01
-5.5213199999999996e-01 -3.1097900000000001e-01 -7.7359000000000000e-01
-5.4401400000000000e-01 -1.6025200000000001e-01 -8.2363100000000000e-01
-6.9836799999999999e-01 -2.0737300000000000e-01 -6.8503899999999995e-01
-7.7631399999999995e-01 -3.8007099999999999e-01 -5.0287400000000004e-01
-8.3700200000000002e-01 -1.8440300000000001e-01 -5.1519199999999998e-01
-1.9212899999999999e-01 -6.7212200000000000e-01 -7.1508000000000005e-01
-9.3782100000000002e-01 -3.0994500000000003e-01 -1.5629000000000001e-01
-9.3828900000000004e-01 -1.5260599999999999e-01 -3.1036399999999997e-01
-9.8068800000000000e-01 -1.3231499999999999e-01 -1.4403099999999999e-01
-5.3387700000000005e-01 -8.2404599999999995e-01 -1.8953700000000001e-01
-3.7101099999999998e-01 -7.0080900000000002e-01 -6.0927699999999996e-01
-3.4017700000000001e-01 -8.0262299999999998e-01 -4.8997499999999999e-01
-1.8804499999999999e-01 -8.2834799999999997e-01 -5.2771100000000004e-01
-3.4236100000000003e-01 -9.2988599999999999e-01 -1.3453799999999999e-01
-3.2987699999999998e-01 -8.8021199999999999e-01 -3.4118599999999999e-01
-1.7260700000000001e-01 -9.6521299999999999e-01 -1.9639400000000001e-01
-1.3355500000000001e-01 -9.2122199999999999e-01 -3.6539500000000003e-01
5.5417499999999997e-01 -1.4046100000000000e-01 8.2046399999999997e-01
5.1518900000000001e-01 -3.4628500000000001e-01 7.8400700000000001e-01
8.7026800000000004e-01 -3.4087400000000001e-01 3.5558200000000001e-01
1.2037800000000000e-01 -9.4405399999999995e-01 3.0703700000000000e-01
1.3807400000000000e-01 -9.7798300000000005e-01 1.5647700000000000e-01
3.3565200000000001e-01 -9.0807300000000002e-01 2.5048300000000001e-01
4.0080300000000002e-01 -1.6878099999999999e-01 9.0048300000000003e-01
1.9447200000000001e-01 -1.8697200000000000e-01 9.6292400000000000e-01
3.3030100000000001e-01 -3.3282899999999999e-01 8.8324700000000000e-01
7.0006299999999999e-01 -2.1284000000000000e-01 6.8162299999999998e-01
8.4927799999999998e-01 -1.7618000000000000e-01 4.9768200000000001e-01
7.7393100000000004e-01 -3.4039999999999998e-01 5.3400300000000001e-01
1.5438700000000000e-01 -8.5364099999999998e-01 4.9745600000000001e-01
3.7325300000000000e-01 -7.7450100000000000e-01 5.1071599999999995e-01
8.3502600000000005e-01 -5.1752600000000004e-01 1.8681000000000000e-01
7.0974599999999999e-01 -6.7852400000000002e-01 1.8938400000000000e-01
5.6214399999999998e-01 -8.1083000000000005e-01 1.6293900000000000e-01
1.6603599999999999e-01 -3.9670499999999997e-01 9.0280499999999997e-01
1.6935800000000001e-01 -7.2803099999999998e-01 6.6429499999999997e-01
1.5957600000000000e-01 -5.6333000000000000e-01 8.1067500000000003e-01
7.4003399999999997e-01 -5.3995099999999996e-01 4.0100200000000003e-01
5.6383700000000003e-01 -7.4781500000000001e-01 3.5051399999999999e-01
9.3669700000000000e-01 -1.5827100000000000e-01 3.1232900000000002e-01
9.3808499999999995e-01 -3.1079400000000001e-01 1.5298400000000001e-01
9.8067099999999996e-01 -1.4409600000000000e-01 1.3236800000000001e-01
3.4961599999999998e-01 -6.4161800000000002e-01 6.8271199999999999e-01
3.4245900000000001e-01 -4.7910900000000001e-01 8.0819300000000005e-01
6.4729300000000001e-01 -4.4420100000000001e-01 6.1943300000000001e-01
5.5155299999999996e-01 -6.2159399999999998e-01 5.5624600000000002e-01
4.8911700000000002e-01 -5.3035600000000005e-01 6.9245000000000001e-01
8.2046399999999997e-01 -5.5417499999999997e-01 -1.4046100000000000e-01
7.8400700000000001e-01 -5.1518900000000001e-01 -3.4628500000000001e-01
3.5558200000000001e-01 -8.7026800000000004e-01 -3.4087400000000001e-01
3.0703700000000000e-01 -1.2037800000000000e-01 -9.4405399999999995e-01
1.5647700000000000e-01 -1.3807400000000000e-01 -9.7798300000000005e-01
2.5048300000000001e-01 -3.3565200000000001e-01 -9.0807300000000002e-01
9.0048300000000003e-01 -4.0080300000000002e-01 -1.6878099999999999e-01
9.6292400000000000e-01 -1.9447200000000001e-01 -1.8697200000000000e-01
8.8324700000000000e-01 -3.3030100000000001e-01 -3.3282899999999999e-01
6.8162299999999998e-01 -7.0006299999999999e-01 -2.1284000000000000e-01
4.9768200000000001e-01 -8.4927799999999998e-01 -1.7618000000000000e-01
5.3400300000000001e-01 -7.7393100000000004e-01 -3.4039999999999998e-01
4.9745600000000001e-01 -1.5438700000000000e-01 -8.5364099999999998e-01
5.1071599999999995e-01 -3.7325300000000000e-01 -7.7450100000000000e-01
1.8681000000000000e-01 -8.3502600000000005e-01 -5.1752600000000004e-01
1.8938400000000000e-01 -7.0974599999999999e-01 -6.7852400000000002e-01
1.6293900000000000e-01 -5.6214399999999998e-01 -8.1083000000000005e-01
9.0280499999999997e-01 -1.6603599999999999e-01 -3.9670499999999997e-01
6.6429499999999997e-01 -1.6935800000000001e-01 -7.2803099999999998e-01
8.1067500000000003e-01 -1.5957600000000000e-01 -5.6333000000000000e-01
4.0100200000000003e-01 -7.4003399999999997e-01 -5.3995099999999996e-01
3.5051399999999999e-01 -5.6383700000000003e-01 -7.4781500000000001e-01
3.1232900000000002e-01 -9.3669700000000000e-01 -1.5827100000000000e-01
1.5298400000000001e-01 -9.3808499999999995e-01 -3.1079400000000001e-01
1.3236800000000001e-01 -9.8067099999999996e-01 -1.4409600000000000e-01
6.8271199999999999e-01 -3.4961599999999998e-01 -6.4161800000000002e-01
8.0819300000000005e-01 -3.4245900000000001e-01 -4.7910900000000001e-01
6.1943300000000001e-01 -6.4729300000000001e-01 -4.4420100000000001e-01
5.5624600000000002e-01 -5.5155299999999996e-01 -6.2159399999999998e-01
6.9245000000000001e-01 -4.8911700000000002e-01 -5.3035600000000005e-01
#

SIMPLEX
6 0 147
0 6 226
29 0 282
0 29 295
54 0 147
0 54 282
0 77 226
77 0 295
11 1 148
1 11 215
1 12 104
12 1 189
1 30 189
30 1 215
53 1 104
1 53 148
17 2 95
2 17 171
2 18 129
18 2 249
2 65 95
65 2 129
66 2 171
2 66 249
23 3 112
3 23 256
3 24 262
24 3 312
41 3 256
3 41 312
3 42 112
42 3 262
35 4 196
4 35 224
4 36 231
36 4 292
4 71 196
71 4 231
72 4 224
4 72 292
47 5 136
5 47 265
5 48 106
48 5 138
5 59 138
59 5 265
60 5 106
5 60 136
6 7 145
7 6 200
6 145 147
200 6 226
7 8 151
8 7 212
145 7 151
7 200 212
8 9 152
9 8 207
8 152 151
207 8 212
9 10 144
10 9 209
9 144 152
9 207 209
10 11 149
11 10 214
144 10 149
10 209 214
149 11 148
11 214 215
12 13 102
13 12 188
12 102 104
188 12 189
13 14 101
14 13 185
102 13 101
185 13 188
14 15 83
15 14 183
14 83 101
183 14 185
15 16 82
16 15 182
83 15 82
15 183 182
16 17 93
17 16 170
16 93 82
170 16 182
93 17 95
17 170 171
18 19 128
19 18 247
18 128 129
247 18 249
19 20 125
20 19 234
19 125 128
19 247 234
20 21 123
21 20 233
20 123 125
233 20 234
21 22 122
22 21 250
123 21 122
21 233 250
22 23 111
23 22 254
22 111 122
22 250 254
111 23 112
23 254 256
24 25 263
25 24 310
24 263 262
310 24 312
25 26 274
26 25 298
263 25 274
25 310 298
26 27 273
27 26 297
26 273 274
297 26 298
27 28 272
28 27 288
273 27 272
27 297 288
28 29 281
29 28 294
272 28 281
294 28 288
281 29 282
295 29 294
30 31 187
31 30 213
30 187 189
213 30 215
31 32 174
32 31 202
187 31 174
31 213 202
32 33 173
33 32 203
32 173 174
203 32 202
33 34 190
34 33 221
173 33 190
33 203 221
34 35 194
35 34 222
190 34 194
222 34 221
194 35 196
35 222 224
36 37 238
37 36 293
36 238 231
293 36 292
37 38 237
38 37 304
37 237 238
37 293 304
38 39 246
39 38 303
38 246 237
303 38 304
39 40 253
40 39 302
246 39 253
39 303 302
40 41 257
41 40 311
253 40 257
40 302 311
41 256 257
41 311 312
42 43 118
43 42 261
42 118 112
261 42 262
43 44 117
44 43 270
43 117 118
270 43 261
44 45 126
45 44 276
44 126 117
44 270 276
45 46 133
46 45 277
126 45 133
277 45 276
46 47 137
47 46 275
133 46 137
46 277 275
47 136 137
265 47 275
48 49 106
49 48 138
49 50 105
50 49 153
49 105 106
49 141 153
141 49 138
50 51 90
51 50 153
50 90 105
51 52 96
52 51 154
90 51 96
51 153 154
52 53 103
53 52 150
96 52 103
150 52 154
103 53 104
53 150 148
55 54 146
54 55 280
146 54 147
54 280 282
56 55 142
55 56 268
142 55 146
280 55 268
57 56 143
56 57 267
143 56 142
56 267 268
58 57 159
57 58 258
57 143 159
267 57 258
59 58 139
58 59 264
139 58 159
58 264 258
59 139 138
59 265 264
61 60 81
60 61 134
81 60 106
60 134 136
62 61 92
61 62 130
61 81 92
61 130 134
63 62 87
62 63 113
87 62 92
62 113 130
64 63 89
63 64 114
63 87 89
113 63 114
65 64 94
64 65 127
64 89 94
64 127 114
65 94 95
127 65 129
67 66 178
66 67 248
178 66 171
66 248 249
68 67 177
67 68 245
177 67 178
67 245 248
69 68 186
68 69 243
186 68 177
68 243 245
70 69 193
69 70 242
69 186 193
243 69 242
71 70 197
70 71 230
70 193 197
70 230 242
196 71 197
230 71 231
73 72 223
72 73 291
223 72 224
72 291 292
74 73 216
73 74 300
216 73 223
73 300 291
75 74 210
74 75 306
210 74 216
300 74 306
76 75 225
75 76 307
75 210 225
75 307 306
77 76 226
76 77 305
76 225 226
307 76 305
77 295 305
86 78 91
78 86 97
78 87 91
87 78 88
88 78 85
78 97 85
79 83 85
83 79 101
79 97 98
97 79 85
79 98 100
79 100 101
84 80 88
80 84 82
88 80 89
89 80 94
80 93 94
93 80 82
92 81 107
81 106 107
84 83 82
83 84 85
84 88 85
86 90 99
90 86 105
86 91 107
97 86 99
105 86 107
91 87 92
87 88 89
90 96 98
90 98 99
91 92 107
94 93 95
98 96 100
100 96 103
98 97 99
102 100 103
100 102 101
102 103 104
106 105 107
119 108 121
108 119 120
108 123 121
123 108 124
124 108 116
108 120 116
113 109 130
109 113 116
130 109 135
109 120 131
120 109 116
109 131 132
135 109 132
115 110 124
110 115 114
124 110 125
125 110 128
110 127 128
127 110 114
111 119 121
119 111 118
111 121 122
118 111 112
113 115 116
115 113 114
115 124 116
126 119 117
119 126 131
117 119 118
120 119 131
121 123 122
123 124 125
126 133 131
128 127 129
130 135 134
131 133 132
133 135 132
135 133 137
134 135 136
136 135 137
141 139 166
139 141 138
139 159 166
140 142 146
142 140 156
145 140 146
140 145 151
140 157 156
157 140 161
140 151 161
153 141 167
141 166 167
143 142 156
159 143 158
158 143 156
144 149 163
152 144 162
162 144 163
145 146 147
150 149 148
149 150 163
150 154 164
163 150 164
151 152 161
152 162 161
153 155 154
155 153 167
154 155 164
162 155 160
155 162 164
160 155 165
165 155 167
157 158 156
158 157 165
157 160 165
160 157 161
159 158 165
159 165 166
162 160 161
162 163 164
166 165 167
168 179 181
179 168 180
183 168 181
168 183 184
168 184 176
180 168 176
169 173 190
173 169 176
169 190 195
180 169 191
169 180 176
191 169 192
169 195 192
179 170 181
170 179 178
181 170 182
170 178 171
172 175 184
175 172 174
172 184 185
172 185 188
187 172 188
172 187 174
175 173 176
173 175 174
184 175 176
179 186 177
186 179 191
179 177 178
179 180 191
183 181 182
184 183 185
193 186 191
187 188 189
195 190 194
193 191 192
195 193 192
193 195 197
195 194 196
195 196 197
206 198 211
198 206 217
198 207 211
207 198 208
208 198 205
198 217 205
199 203 205
203 199 221
199 217 218
217 199 205
199 218 220
199 220 221
212 200 227
200 226 227
204 201 208
201 204 202
208 201 209
209 201 214
201 213 214
213 201 202
204 203 202
203 204 205
204 208 205
206 210 219
210 206 225
206 211 227
217 206 219
225 206 227
211 207 212
207 208 209
210 216 218
210 218 219
211 212 227
214 213 215
218 216 220
220 216 223
218 217 219
222 220 223
220 222 221
222 223 224
226 225 227
239 228 241
228 239 240
228 243 241
243 228 244
244 228 236
228 240 236
233 229 250
229 233 236
250 229 255
229 240 251
240 229 236
229 251 252
255 229 252
230 239 241
239 230 238
230 241 242
238 230 231
235 232 244
232 235 234
244 232 245
245 232 248
232 247 248
247 232 234
233 235 236
235 233 234
235 244 236
246 239 237
239 246 251
237 239 238
240 239 251
241 243 242
243 244 245
246 253 251
248 247 249
250 255 254
251 253 252
253 255 252
255 253 257
254 255 256
256 255 257
266 259 264
259 266 284
267 259 285
259 267 258
264 259 258
285 259 287
259 284 287
260 269 278
269 260 268
260 278 272
260 272 281
280 260 281
260 280 268
263 271 270
271 263 279
263 270 261
263 261 262
263 274 279
265 266 264
266 265 275
266 275 284
269 267 285
267 269 268
278 269 285
270 271 276
271 283 276
283 271 286
286 271 279
278 273 272
273 278 279
274 273 279
275 277 284
283 277 276
277 283 284
278 285 286
278 286 279
280 281 282
283 286 287
284 283 287
286 285 287
289 296 294
296 289 314
289 297 315
297 289 288
289 294 288
289 315 317
314 289 317
299 290 308
290 299 298
308 290 302
302 290 311
290 310 311
310 290 298
301 293 300
293 301 309
300 293 291
291 293 292
304 293 309
296 295 294
295 296 305
305 296 314
297 299 315
299 297 298
299 308 315
301 300 306
313 301 306
301 313 316
301 316 309
303 308 302
308 303 309
303 304 309
307 305 314
307 313 306
313 307 314
315 308 316
316 308 309
311 310 312
316 313 317
313 314 317
315 316 317
#

#


==> anc/xt-super/dune-grid/doc/grids/dgf/simplex-testgrid-3-3-large.dgf <==
DGF
Vertex
7.17174e-05 66.8155 79.7895 
7.17174e-05 61.9093 85.9635 
7.17174e-05 61.9093 76.9564 
13.8908 65.3557 79.7895 
12.8712 60.5549 85.9635 
12.8712 60.5549 76.9564 
27.1758 61.0402 79.7895 
25.1817 56.5555 85.9635 
25.1817 56.5555 76.9564 
39.2756 54.0572 79.7895 
36.3899 50.0842 85.9635 
36.3899 50.0842 76.9564 
49.656 44.7077 79.7895 
46.0065 41.4269 85.9635 
46.0065 41.4269 76.9564 
57.8656 33.4093 79.7895 
53.6141 30.9562 85.9635 
53.6141 30.9562 76.9564 
63.5468 20.6473 79.7895 
58.8776 19.131 85.9635 
58.8776 19.131 76.9564 
66.4513 6.98605 79.7895 
61.5715 6.4706 85.9635 
61.5715 6.4706 76.9564 
66.4513 -6.98369 79.7895 
61.5715 -6.47201 85.9635 
61.5715 -6.47201 76.9564 
63.5468 -20.6487 79.7895 
58.8776 -19.1324 85.9635 
58.8776 -19.1324 76.9564 
57.8656 -33.4069 79.7895 
53.6141 -30.9538 85.9635 
53.6141 -30.9538 76.9564 
49.656 -44.7091 79.7895 
46.0065 -41.4246 85.9635 
46.0065 -41.4246 76.9564 
39.2756 -54.0549 79.7895 
36.3899 -50.0856 85.9635 
36.3899 -50.0856 76.9564 
27.1758 -61.0416 79.7895 
25.1817 -56.5569 85.9635 
25.1817 -56.5569 76.9564 
13.8908 -65.3571 79.7895 
12.8712 -60.5563 85.9635 
12.8712 -60.5563 76.9564 
7.17174e-05 -66.8169 79.7895 
7.17174e-05 -61.9107 85.9635 
7.17174e-05 -61.9107 76.9564 
-13.8907 -65.3571 79.7895 
-12.871 -60.5563 85.9635 
-12.871 -60.5563 76.9564 
-27.1756 -61.0416 79.7895 
-25.1816 -56.5569 85.9635 
-25.1816 -56.5569 76.9564 
-39.2755 -54.0549 79.7895 
-36.3897 -50.0856 85.9635 
-36.3897 -50.0856 76.9564 
-49.6559 -44.7091 79.7895 
-46.0064 -41.4246 85.9635 
-46.0064 -41.4246 76.9564 
-57.8654 -33.4069 79.7895 
-53.6139 -30.9538 85.9635 
-53.6139 -30.9538 76.9564 
-63.5466 -20.6487 79.7895 
-58.8775 -19.1324 85.9635 
-58.8775 -19.1324 76.9564 
-66.4512 -6.98369 79.7895 
-61.5714 -6.47201 85.9635 
-61.5714 -6.47201 76.9564 
-66.4512 6.98605 79.7895 
-61.5714 6.4706 85.9635 
-61.5714 6.4706 76.9564 
-63.5466 20.6473 79.7895 
-58.8775 19.131 85.9635 
-58.8775 19.131 76.9564 
-57.8654 33.4093 79.7895 
-53.6139 30.9562 85.9635 
-53.6139 30.9562 76.9564 
-49.6559 44.7077 79.7895 
-46.0064 41.4269 85.9635 
-46.0064 41.3178 76.9564 
-39.2755 54.0572 79.7895 
-36.3897 50.0842 85.9635 
-36.3897 49.9788 76.9564 
-27.1756 61.0402 79.7895 
-25.1816 56.5555 85.9635 
-25.1816 56.4501 76.9564 
-13.8907 65.3557 79.7895 
-12.871 60.5549 85.9635 
-12.871 60.4495 76.9564 
-23.2929 -63.506 70.391 
-25.0424 -65.6543 73.6643 
-32.379 -63.7355 74.635 
-30.8364 -61.3652 71.1209 
-38.8541 -59.9995 74.635 
-37.5711 -57.4787 71.1209 
-44.1854 -54.6004 73.6643 
-43.1996 -52.0157 70.391 
-24.0115 -71.0684 59.7472 
-35.799 -72.8969 61.3463 
-33.677 -68.4385 59.4876 
-25.3509 -75.7112 61.4253 
-45.0583 -67.5543 61.3463 
-42.2553 -63.4872 59.4876 
-52.7185 -59.9092 61.4253 
-49.3699 -56.429 59.7472 
-24.8806 -71.8209 55.127 
-36.5891 -73.9692 54.6266 
-34.121 -68.9351 54.1262 
-26.5511 -76.9829 55.5597 
-45.6151 -68.7583 54.6266 
-42.4885 -64.1042 54.1262 
-53.2414 -61.5721 55.5597 
-49.6107 -57.5426 55.127 
-28.2178 -67.7688 42.6058 
-35.9458 -69.2512 41.8383 
-34.279 -65.865 41.5373 
-29.4218 -71.343 43.0611 
-41.8677 -65.8312 41.8383 
-39.7683 -62.6933 41.5373 
-46.9394 -61.2298 43.0611 
-44.445 -58.3967 42.6058 
-28.3721 -66.5836 24.8173 
-35.7576 -68.3896 25.0581 
-34.1135 -65.0824 24.0723 
-29.5685 -70.0337 25.9347 
-41.2244 -65.2329 25.0581 
-39.1814 -62.1553 24.0723 
-45.743 -60.6955 25.9347 
-43.3539 -57.9301 24.8173 
-28.2479 -68.969 10.6519 
-36.0135 -69.7779 11.7242 
-34.7004 -66.9712 10.3133 
-29.0531 -71.945 12.1568 
-42.3079 -66.1434 11.7242 
-40.5359 -63.6038 10.3133 
-47.6656 -61.1997 12.1568 
-45.4909 -59.0137 10.6519 
-27.9845 -73.2167 -1.91072 
-37.3454 -73.8149 0.294033 
-35.9458 -70.7335 -1.91072 
-28.7521 -76.4975 0.39938 
-45.1222 -69.3226 0.294033 
-43.1545 -66.5723 -1.91072 
-51.744 -63.2238 0.39938 
-49.2872 -60.9175 -1.91072 
-27.676 -80.1433 -12.4379 
-38.8353 -79.1274 -8.83351 
-37.7366 -76.3696 -11.9638 
-27.9657 -83.187 -9.19094 
-48.9636 -73.2807 -8.83351 
-47.12 -70.9518 -11.9638 
-57.9106 -65.8989 -9.19094 
-55.4199 -64.1268 -12.4379 
-29.9184 -86.4979 -20.1583 
-42.007 -85.531 -15.7638 
-40.8331 -82.5738 -19.2628 
-30.2044 -89.7298 -16.5803 
-52.9179 -79.2328 -15.7638 
-50.9426 -76.7383 -19.2628 
-62.4555 -71.1135 -16.5803 
-59.7993 -69.2474 -20.1583 
-37.0895 -91.991 -24.6468 
-46.5256 -90.8059 -20.6286 
-45.7656 -88.7478 -23.6347 
-37.1422 -94.271 -21.6256 
-55.2506 -85.768 -20.6286 
-53.8509 -84.0787 -23.6347 
-62.9409 -79.3757 -21.6256 
-60.9957 -78.1868 -24.6468 
-42.9626 -93.8459 -25.4369 
-49.4828 -92.8714 -22.4834 
-49.0125 -91.5358 -24.6431 
-42.9438 -95.3433 -23.2961 
-55.5929 -89.3461 -22.4834 
-54.6711 -88.2663 -24.6431 
-61.0032 -84.9177 -23.2961 
-59.6977 -84.1841 -25.4369 
-49.4339 -95.3471 -25.4106 
-52.6507 -94.7865 -23.8718 
-52.4438 -94.1694 -24.9779 
-49.3963 -96.0506 -24.3345 
-55.7058 -93.0257 -23.8718 
-55.2731 -92.5366 -24.9779 
-58.426 -90.836 -24.3345 
-57.7977 -90.5162 -25.4106 
66.4626 11.467 70.391 
69.1941 11.0268 73.6643 
71.207 3.71277 74.635 
68.3814 3.86327 71.1209 
71.207 -3.76309 74.635 
68.3814 -3.91358 71.1209 
69.1941 -11.0772 73.6643 
66.4626 -11.5174 70.391 
73.3666 14.635 59.7472 
80.8462 5.33812 61.3463 
75.9212 4.94683 59.4876 
78.0583 15.7938 61.4253 
80.8462 -5.35081 61.3463 
75.9212 -4.95953 59.4876 
78.0583 -15.8102 61.4253 
73.3666 -14.6477 59.7472 
74.4539 14.2587 55.127 
82.1706 5.19139 54.6266 
76.5721 4.80762 54.1262 
79.7589 15.3912 55.5597 
82.1706 -5.23418 54.6266 
76.5721 -4.85042 54.1262 
79.7589 -15.4302 55.5597 
74.4539 -14.2978 55.127 
72.6103 9.3413 42.6058 
77.761 3.38921 41.8383 
73.9911 3.14089 41.5373 
76.3088 10.0825 43.0611 
77.761 -3.45081 41.8383 
73.9911 -3.19873 41.5373 
76.3088 -10.1441 43.0611 
72.6103 -9.39914 42.6058 
71.6622 8.61516 24.8173 
76.9183 3.12208 25.0581 
73.2349 2.88881 24.0723 
75.2515 9.29991 25.9347 
76.9183 -3.19497 25.0581 
73.2349 -2.9617 24.0723 
75.2515 -9.3728 25.9347 
71.6622 -8.68805 24.8173 
73.6676 9.91694 10.6519 
78.2502 3.59237 11.7242 
75.165 3.32525 10.3133 
76.6474 10.7033 12.1568 
78.2502 -3.67655 11.7242 
75.165 -3.40942 10.3133 
76.6474 -10.7875 12.1568 
73.6676 -9.99736 10.6519 
77.2117 12.2684 -1.91072 
82.4114 4.45772 0.294033 
79.044 4.12663 -1.91072 
80.4399 13.2429 0.39938 
82.4114 -4.52309 0.294033 
79.044 -4.192 -1.91072 
80.4399 -13.3083 0.39938 
77.2117 -12.3338 -1.91072 
83.0585 15.997 -12.4379 
87.7577 5.82723 -8.83351 
84.8193 5.39832 -11.9638 
85.8389 17.2649 -9.19094 
87.7577 -5.87002 -8.83351 
84.8193 -5.44111 -11.9638 
85.8389 -17.3077 -9.19094 
83.0585 -16.0398 -12.4379 
89.684 17.231 -20.1583 
94.8912 6.27872 -15.7638 
91.7421 5.81594 -19.2628 
92.6262 18.6005 -16.5803 
94.8912 -6.31775 -15.7638 
91.7421 -5.85497 -19.2628 
92.6262 -18.6396 -16.5803 
89.684 -17.2701 -20.1583 
98.0252 13.7659 -24.6468 
101.716 5.00327 -20.6286 
99.5528 4.63456 -23.6347 
100.027 14.8607 -21.6256 
101.716 -5.0724 -20.6286 
99.5528 -4.70368 -23.6347 
100.027 -14.9298 -21.6256 
98.0252 -13.835 -24.6468 
102.566 9.60843 -25.4369 
104.986 3.47574 -22.4834 
103.594 3.21614 -24.6431 
103.857 10.3722 -23.2961 
104.986 -3.57873 -22.4834 
103.594 -3.31913 -24.6431 
103.857 -10.4789 -23.2961 
102.566 -9.71518 -25.4369 
107.104 4.75495 -25.4106 
108.229 1.68861 -23.8718 
107.589 1.56069 -24.9779 
107.695 5.13871 -24.3345 
108.229 -1.83675 -23.8718 
107.589 -1.70883 -24.9779 
107.695 -5.28685 -24.3345 
107.104 -4.90309 -25.4106 
-43.1695 51.6117 70.391 
-44.1553 54.1965 73.6643 
-38.8277 59.5955 74.635 
-37.541 57.0747 71.1209 
-32.3489 63.3353 74.635 
-30.8101 60.9612 71.1209 
-25.0123 65.2503 73.6643 
-23.2628 63.1058 70.391 
-49.3549 56.0062 59.7472 
-45.047 67.1315 61.3463 
-42.244 63.0644 59.4876 
-52.7072 59.4901 61.4253 
-35.7877 72.4779 61.3463 
-33.6657 68.0157 59.4876 
-25.3396 75.2921 61.4253 
-23.9964 70.6456 59.7472 
-49.5731 57.1349 55.127 
-45.5812 68.3505 54.6266 
-42.4509 63.6965 54.1262 
-53.2076 61.1644 55.5597 
-36.5515 73.5614 54.6266 
-34.0871 68.5236 54.1262 
-26.5172 76.5751 55.5597 
-24.843 71.4131 55.127 
-44.3923 57.9965 42.6058 
-41.8151 65.4347 41.8383 
-39.7157 62.2969 41.5373 
-46.8868 60.8295 43.0611 
-35.8931 68.8547 41.8383 
-34.2263 65.4648 41.5373 
-29.3691 70.9428 43.0611 
-28.1651 67.3686 42.6058 
-43.2899 57.5375 24.8173 
-41.1642 64.8402 25.0581 
-39.1212 61.7626 24.0723 
-45.679 60.3028 25.9347 
-35.6937 67.9969 25.0581 
-34.0533 64.6897 24.0723 
-29.5083 69.641 25.9347 
-28.3081 66.1909 24.8173 
-45.4194 58.6248 10.6519 
-42.2365 65.7545 11.7242 
-40.4644 63.2149 10.3133 
-47.5941 60.8107 12.1568 
-35.942 69.389 11.7242 
-34.6289 66.5822 10.3133 
-28.9816 71.5561 12.1568 
-28.1764 68.5801 10.6519 
-49.2307 60.521 -1.91072 
-45.0658 68.9262 0.294033 
-43.098 66.1759 -1.91072 
-51.6876 62.8274 0.39938 
-37.2889 73.4185 0.294033 
-35.8893 70.3371 -1.91072 
-28.6956 76.1011 0.39938 
-27.9281 72.8203 -1.91072 
-55.3822 63.719 -12.4379 
-48.926 72.8729 -8.83351 
-47.0824 70.544 -11.9638 
-57.8729 65.4911 -9.19094 
-38.7976 78.7197 -8.83351 
-37.699 75.9618 -11.9638 
-27.9319 82.7793 -9.19094 
-27.6384 79.7355 -12.4379 
-59.7654 68.8397 -20.1583 
-52.884 78.825 -15.7638 
-50.9088 76.3268 -19.2628 
-62.4217 70.702 -16.5803 
-41.9731 85.1233 -15.7638 
-40.7992 82.1623 -19.2628 
-30.1705 89.3221 -16.5803 
-29.8846 86.0902 -20.1583 
-60.9355 77.7941 -24.6468 
-55.1941 85.3753 -20.6286 
-53.7907 83.686 -23.6347 
-62.8807 78.9793 -21.6256 
-46.4654 90.4132 -20.6286 
-45.7054 88.3551 -23.6347 
-37.082 93.8746 -21.6256 
-37.0293 91.5946 -24.6468 
-59.6036 83.8064 -25.4369 
-55.5026 88.9684 -22.4834 
-54.5808 87.8924 -24.6431 
-60.9129 84.5401 -23.2961 
-49.3925 92.4975 -22.4834 
-48.9222 91.1581 -24.6431 
-42.8535 94.9694 -23.2961 
-42.8723 93.4682 -25.4369 
-57.6698 90.1611 -25.4106 
-55.5779 92.6706 -23.8718 
-55.1452 92.1815 -24.9779 
-58.2981 90.4809 -24.3345 
-52.5228 94.4314 -23.8718 
-52.3159 93.8144 -24.9779 
-49.2684 95.6956 -24.3345 
-49.3022 94.992 -25.4106 
7.17174e-05 80.1419 6.31385 
7.17174e-05 72.8541 10.524 
7.17174e-05 72.8541 2.1075 
13.9171 78.9266 6.31385 
12.653 71.748 10.524 
12.653 71.748 2.1075 
27.409 75.311 6.31385 
24.9183 68.4597 10.524 
24.9183 68.4597 2.1075 
40.0695 69.404 6.31385 
36.4275 63.0945 10.524 
36.4275 63.0945 2.1075 
51.5146 61.3939 6.31385 
46.8305 55.8105 10.524 
46.8305 55.8105 2.1075 
61.3909 51.5139 6.31385 
55.8113 46.8297 10.524 
55.8113 46.8297 2.1075 
69.4048 40.0725 6.31385 
63.0953 36.4267 10.524 
63.0953 36.4267 2.1075 
75.308 27.412 6.31385 
68.4604 24.9176 10.524 
68.4604 24.9176 2.1075 
78.9236 13.9164 6.31385 
71.7488 12.6522 10.524 
71.7488 12.6522 2.1075 
80.1426 -0.000703104 6.31385 
72.8549 -0.000703104 10.524 
72.8549 -0.000703104 2.1075 
78.9236 -13.9178 6.31385 
71.7488 -12.6498 10.524 
71.7488 -12.6498 2.1075 
75.308 -27.4097 6.31385 
68.4604 -24.919 10.524 
68.4604 -24.919 2.1075 
69.4048 -40.0701 6.31385 
63.0953 -36.4281 10.524 
63.0953 -36.4281 2.1075 
61.3909 -51.5153 6.31385 
55.8113 -46.8311 10.524 
55.8113 -46.8311 2.1075 
51.5146 -61.3915 6.31385 
46.8305 -55.8119 10.524 
46.8305 -55.8119 2.1075 
40.0695 -69.4054 6.31385 
36.4275 -63.0959 10.524 
36.4275 -63.0959 2.1075 
27.409 -75.3086 6.31385 
24.9183 -68.4611 10.524 
24.9183 -68.4611 2.1075 
13.9171 -78.9243 6.31385 
12.653 -71.7494 10.524 
12.653 -71.7494 2.1075 
7.17174e-05 -80.1433 6.31385 
7.17174e-05 -72.8555 10.524 
7.17174e-05 -72.8555 2.1075 
-13.917 -78.9243 6.31385 
-12.6528 -71.7494 10.524 
-12.6528 -71.7494 2.1075 
-27.4089 -75.3086 6.31385 
-24.9182 -68.4611 10.524 
-24.9182 -68.4611 2.1075 
-40.0693 -69.4054 6.31385 
-36.4273 -63.0959 10.524 
-36.4273 -63.0959 2.1075 
-51.5145 -61.3915 6.31385 
-46.8303 -55.8119 10.524 
-46.8303 -55.8119 2.1075 
-61.3945 -51.5153 6.31385 
-55.8111 -46.8311 10.524 
-55.8111 -46.8311 2.1075 
-69.4046 -40.0701 6.31385 
-63.0951 -36.4281 10.524 
-63.0951 -36.4281 2.1075 
-75.3078 -27.4097 6.31385 
-68.4603 -24.919 10.524 
-68.4603 -24.919 2.1075 
-78.9235 -13.9178 6.31385 
-71.7486 -12.6498 10.524 
-71.7486 -12.6498 2.1075 
-80.1425 -0.000703104 6.31385 
-72.8548 -0.000703104 10.524 
-72.8548 -0.000703104 2.1075 
-78.9235 13.9164 6.31385 
-71.7486 12.6522 10.524 
-71.7486 12.6522 2.1075 
-75.3078 27.412 6.31385 
-68.4603 24.9176 10.524 
-68.4603 24.9176 2.1075 
-69.4046 40.0725 6.31385 
-63.0951 36.4267 10.524 
-63.0951 36.4267 2.1075 
-61.3908 51.5139 6.31385 
-55.8111 46.8297 10.524 
-55.8111 46.8297 2.1075 
-51.5145 61.3939 6.31385 
-46.8303 55.8105 10.524 
-46.8303 55.8105 2.1075 
-40.0693 69.404 6.31385 
-36.4273 63.0945 10.524 
-36.4273 63.0945 2.1075 
-27.4089 75.311 6.31385 
-24.9182 68.4597 10.524 
-24.9182 68.4597 2.1075 
-13.917 78.9266 6.31385 
-12.6528 71.748 10.524 
-12.6528 71.748 2.1075 
7.17174e-05 -0.000703104 221.131 
74.4012 -0.000703104 176.05 
22.992 70.7585 176.05 
-60.1906 43.7333 176.05 
-60.1906 -43.7309 176.05 
22.992 -70.7599 176.05 
60.1907 43.7333 103.109 
-22.9919 70.7585 103.109 
-74.4011 -0.000703104 103.109 
-22.9919 -70.7599 103.109 
60.1907 -43.7309 103.109 
7.17174e-05 -0.000703104 58.0278 
15.2641 -0.000703104 219.746 
30.0051 -0.000703104 215.642 
43.7303 -0.000703104 208.952 
55.9731 -0.000703104 199.907 
66.3121 -0.000703104 188.816 
4.7181 14.5146 219.746 
9.27435 28.537 215.642 
13.5146 41.5925 208.952 
17.2958 53.2333 199.907 
20.49 63.0682 188.816 
-12.3481 8.97259 219.746 
-24.2748 17.6374 215.642 
-35.3814 25.7039 208.952 
-45.284 32.9014 199.907 
-53.6478 38.9776 188.816 
-12.3481 -8.97023 219.746 
-24.2748 -17.6388 215.642 
-35.3814 -25.7053 208.952 
-45.284 -32.899 199.907 
-53.6478 -38.979 188.816 
4.7181 -14.516 219.746 
9.27435 -28.5384 215.642 
13.5146 -41.5901 208.952 
17.2958 -53.2347 199.907 
20.49 -63.0658 188.816 
71.0301 14.5146 179.568 
65.2436 28.537 181.724 
57.2448 41.5925 182.454 
47.3045 53.2333 181.724 
35.754 63.0682 179.568 
8.14564 72.0377 179.568 
-6.97915 70.8713 181.724 
-21.8669 67.2971 182.454 
-36.0097 61.439 181.724 
-48.9297 53.4929 179.568 
-65.9959 30.0081 179.568 
-69.5589 15.2633 181.724 
-70.7591 -0.000703104 182.454 
-69.5589 -15.2609 181.724 
-65.9959 -30.0057 179.568 
-48.9297 -53.4943 179.568 
-36.0097 -61.4367 181.724 
-21.8669 -67.2947 182.454 
-6.97915 -70.869 181.724 
8.14564 -72.0391 179.568 
35.754 -63.0658 179.568 
47.3045 -53.2347 181.724 
57.2448 -41.5901 182.454 
65.2436 -28.5384 181.724 
71.0301 -14.516 179.568 
78.6603 8.97259 164.605 
80.248 17.6374 152.306 
79.1117 25.7039 139.578 
75.2892 32.9014 126.849 
68.9119 38.9776 114.554 
15.7758 77.5834 164.605 
8.02524 81.771 152.306 
7.17174e-05 83.1819 139.578 
-8.0251 81.771 126.849 
-15.7756 77.5834 114.554 
-68.9118 38.9776 164.605 
-75.289 32.9014 152.306 
-79.1116 25.7039 139.578 
-80.2478 17.6374 126.849 
-78.6601 8.97259 114.554 
-58.3658 -53.4943 164.605 
-54.5545 -61.4367 152.306 
-48.8921 -67.2947 139.578 
-41.5705 -70.869 126.849 
-32.838 -72.0391 114.554 
32.8382 -72.0391 164.605 
41.5707 -70.869 152.306 
48.8923 -67.2947 139.578 
54.5547 -61.4367 126.849 
58.3659 -53.4943 114.554 
78.6603 -8.97023 164.605 
80.248 -17.6388 152.306 
79.1117 -25.7053 139.578 
75.2892 -32.899 126.849 
68.9119 -38.979 114.554 
32.8382 72.0377 164.605 
41.5707 70.8713 152.306 
48.8923 67.2971 139.578 
54.5547 61.439 126.849 
58.3659 53.4929 114.554 
-58.3658 53.4929 164.605 
-54.5545 61.439 152.306 
-48.8921 67.2971 139.578 
-41.5705 70.8713 126.849 
-32.838 72.0377 114.554 
-68.9118 -38.979 164.605 
-75.289 -32.899 152.306 
-79.1116 -25.7053 139.578 
-80.2478 -17.6388 126.849 
-78.6601 -8.97023 114.554 
15.7758 -77.5811 164.605 
8.02524 -81.7724 152.306 
7.17174e-05 -83.1833 139.578 
-8.0251 -81.7724 126.849 
-15.7756 -77.5811 114.554 
48.9299 53.4929 99.5909 
36.0099 61.439 97.4313 
21.8671 67.2971 96.7051 
6.9793 70.8713 97.4313 
-8.14549 72.0377 99.5909 
-35.7539 63.0682 99.5909 
-47.3044 53.2333 97.4313 
-57.2446 41.5925 96.7051 
-65.2434 28.537 97.4313 
-71.03 14.5146 99.5909 
-71.03 -14.516 99.5909 
-65.2434 -28.5384 97.4313 
-57.2446 -41.5901 96.7051 
-47.3044 -53.2347 97.4313 
-35.7539 -63.0658 99.5909 
-8.14549 -72.0391 99.5909 
6.9793 -70.869 97.4313 
21.8671 -67.2947 96.7051 
36.0099 -61.4367 97.4313 
48.9299 -53.4943 99.5909 
65.9961 -30.0057 99.5909 
69.559 -15.2609 97.4313 
70.7592 -0.000703104 96.7051 
69.559 15.2633 97.4313 
65.9961 30.0081 99.5909 
12.3482 8.97259 59.4124 
24.275 17.6374 63.5171 
35.3815 25.7039 70.2067 
45.2841 32.9014 79.2514 
53.6479 38.9776 90.343 
-4.71796 14.5146 59.4124 
-9.27421 28.537 63.5171 
-13.5144 41.5925 70.2067 
-17.2956 53.2333 79.2514 
-20.4899 63.0682 90.343 
-15.2639 -0.000703104 59.4124 
-30.0049 -0.000703104 63.5171 
-43.7301 -0.000703104 70.2067 
-55.9729 -0.000703104 79.2514 
-66.312 -0.000703104 90.343 
-4.71796 -14.516 59.4124 
-9.27421 -28.5384 63.5171 
-13.5144 -41.5901 70.2067 
-17.2956 -53.2347 79.2514 
-20.4899 -63.0658 90.343 
12.3482 -8.97023 59.4124 
24.275 -17.6388 63.5171 
35.3815 -25.7053 70.2067 
45.2841 -32.899 79.2514 
53.6479 -38.979 90.343 
20.095 14.6011 217.41 
35.0429 14.7102 212.12 
24.8205 28.7815 212.12 
48.9374 14.793 203.911 
39.8851 28.9809 205.261 
29.1924 41.9725 203.911 
61.1464 14.7667 192.943 
53.6554 28.9734 195.046 
44.1328 42.0778 195.046 
32.936 53.5907 192.943 
-7.67519 23.6233 217.41 
-3.16409 37.8715 212.12 
-19.7035 32.4988 212.12 
1.05354 51.1151 203.911 
-15.2338 46.8899 205.261 
-30.8966 40.7346 203.911 
4.84979 62.7145 192.943 
-10.971 59.983 195.046 
-26.3818 54.979 195.046 
-40.7879 47.8869 192.943 
-24.8392 -0.000703104 217.41 
-36.9955 8.69417 212.12 
-36.9955 -8.69557 212.12 
-48.2864 16.7946 203.911 
-49.3022 -0.000703104 205.261 
-48.2864 -16.796 203.911 
-58.1476 23.9958 192.943 
-60.4389 8.09971 195.046 
-60.4389 -8.10112 195.046 
-58.1476 -23.9934 192.943 
-7.67519 -23.6247 217.41 
-19.7035 -32.5002 212.12 
-3.16409 -37.8729 212.12 
-30.8966 -40.7323 203.911 
-15.2338 -46.8913 205.261 
1.05354 -51.1127 203.911 
-40.7879 -47.8846 192.943 
-26.3818 -54.9767 195.046 
-10.971 -59.9844 195.046 
4.84979 -62.7159 192.943 
20.095 -14.6025 217.41 
24.8205 -28.7792 212.12 
35.0429 -14.7116 212.12 
29.1924 -41.9701 203.911 
39.8851 -28.9786 205.261 
48.9374 -14.7944 203.911 
32.936 -53.5884 192.943 
44.1328 -42.0792 195.046 
53.6554 -28.9711 195.046 
61.1464 -14.7643 192.943 
82.1141 -0.000703104 152.603 
82.7274 -8.69557 139.578 
82.7274 8.69417 139.578 
80.2856 -16.796 126.007 
81.9749 -0.000703104 125.721 
80.2856 16.7946 126.007 
74.6872 -23.9934 112.454 
77.6331 -8.10112 111.386 
77.6331 8.09971 111.386 
74.6872 23.9958 112.454 
25.3736 78.0951 152.603 
33.8352 75.9919 139.578 
17.2958 81.3646 139.578 
40.7843 71.1648 126.007 
25.3322 77.9597 125.721 
8.83415 81.5452 126.007 
45.9012 63.6175 112.454 
31.6944 71.3304 111.386 
16.2874 76.3381 111.386 
0.259676 78.4488 112.454 
-66.4324 48.2669 152.603 
-61.8159 55.66 139.578 
-72.0383 41.5925 139.578 
-55.0812 60.7769 126.007 
-66.3195 48.1842 125.721 
-74.8225 33.6012 126.007 
-46.3224 63.3127 112.454 
-58.046 52.1836 111.386 
-67.5686 39.0792 111.386 
-74.529 24.4887 112.454 
-66.4324 -48.2646 152.603 
-72.0383 -41.5901 139.578 
-61.8159 -55.6614 139.578 
-74.8225 -33.6026 126.007 
-66.3195 -48.1818 125.721 
-55.0775 -60.7783 126.007 
-74.529 -24.4901 112.454 
-67.5686 -39.0768 111.386 
-58.046 -52.185 111.386 
-46.3224 -63.3104 112.454 
25.3736 -78.0965 152.603 
17.2958 -81.366 139.578 
33.8352 -75.9896 139.578 
8.83415 -81.5466 126.007 
25.3322 -77.9611 125.721 
40.7843 -71.1662 126.007 
0.259676 -78.4464 112.454 
16.2874 -76.3357 111.386 
31.6944 -71.3318 111.386 
45.9012 -63.6189 112.454 
66.4325 48.2669 126.556 
61.8161 55.66 139.578 
72.0385 41.5925 139.578 
55.0776 60.7769 153.152 
66.3159 48.1842 153.438 
74.8226 33.6012 153.152 
46.3188 63.3127 166.701 
58.0461 52.1836 167.773 
67.5687 39.0792 167.773 
74.5292 24.4887 166.701 
-25.3735 78.0951 126.556 
-33.8351 75.9919 139.578 
-17.2956 81.3646 139.578 
-40.7842 71.1648 153.152 
-25.3321 77.9597 153.438 
-8.83401 81.5452 153.152 
-45.901 63.6175 166.701 
-31.6943 71.3304 167.773 
-16.2873 76.3381 167.773 
-0.259533 78.4488 166.701 
-82.114 -0.000703104 126.556 
-82.7272 -8.69557 139.578 
-82.7272 8.69417 139.578 
-80.2855 -16.796 153.152 
-81.9748 -0.000703104 153.438 
-80.2855 16.7946 153.152 
-74.687 -23.9934 166.701 
-77.633 -8.10112 167.773 
-77.633 8.09971 167.773 
-74.687 23.9958 166.701 
-25.3735 -78.0965 126.556 
-17.2956 -81.366 139.578 
-33.8351 -75.9896 139.578 
-8.83401 -81.5466 153.152 
-25.3321 -77.9611 153.438 
-40.7842 -71.1662 153.152 
-0.259533 -78.4464 166.701 
-16.2873 -76.3357 167.773 
-31.6943 -71.3318 167.773 
-45.901 -63.6189 166.701 
66.4325 -48.2646 126.556 
72.0385 -41.5901 139.578 
61.8161 -55.6614 139.578 
74.8226 -33.6026 153.152 
66.3159 -48.1818 153.438 
55.0776 -60.7783 153.152 
74.5292 -24.4901 166.701 
67.5687 -39.0768 167.773 
58.0461 -52.185 167.773 
46.3188 -63.3104 166.701 
7.67534 23.6233 61.7488 
3.16424 37.8715 67.035 
19.7037 32.4988 67.035 
-1.0534 51.1151 75.2483 
15.234 46.8899 73.8938 
30.8968 40.7346 75.2483 
-4.8534 62.7145 86.2156 
10.9712 59.983 84.1124 
26.3819 54.979 84.1124 
40.7881 47.8869 86.2156 
-20.0948 14.6011 61.7488 
-35.0428 14.7102 67.035 
-24.8204 28.7815 67.035 
-48.9373 14.793 75.2483 
-39.885 28.9809 73.8938 
-29.1923 41.9725 75.2483 
-61.1462 14.7667 86.2156 
-53.6591 28.9734 84.1124 
-44.1365 42.0778 84.1124 
-32.9396 53.5907 86.2156 
-20.0948 -14.6025 61.7488 
-24.8204 -28.7792 67.035 
-35.0428 -14.7116 67.035 
-29.1923 -41.9701 75.2483 
-39.885 -28.9786 73.8938 
-48.9373 -14.7944 75.2483 
-32.9396 -53.5884 86.2156 
-44.1365 -42.0792 84.1124 
-53.6591 -28.9711 84.1124 
-61.1462 -14.7643 86.2156 
7.67534 -23.6247 61.7488 
19.7037 -32.5002 67.035 
3.16424 -37.8729 67.035 
30.8968 -40.7323 75.2483 
15.234 -46.8913 73.8938 
-1.0534 -51.1127 75.2483 
40.7881 -47.8846 86.2156 
26.3819 -54.9767 84.1124 
10.9712 -59.9844 84.1124 
-4.8534 -62.7159 86.2156 
24.8393 -0.000703104 61.7488 
36.9956 8.69417 67.035 
36.9956 -8.69557 67.035 
48.2865 16.7946 75.2483 
49.3024 -0.000703104 73.8938 
48.2865 -16.796 75.2483 
58.1477 23.9958 86.2156 
60.439 8.09971 84.1124 
60.439 -8.10112 84.1124 
58.1477 -23.9934 86.2156 
53.0121 20.35 169.353 
-53.0119 -20.3514 169.353 
-53.0119 -20.3514 55.7854 
53.0121 20.35 55.7854 
12.1864 60.8897 85.6362 
12.2955 60.8709 85.64 
12.9126 60.743 85.7227 
7.17174e-05 62.0485 85.7867 
10.546 61.1418 85.5309 
0.541855 61.8529 85.5835 
10.6777 60.7844 85.0944 
11.9645 60.6489 85.26 
12.8712 60.5549 85.4932 
7.17174e-05 61.9093 85.6099 
24.7415 56.8978 85.7227 
25.2607 56.7323 85.7227 
13.5146 60.3442 85.4932 
25.1817 56.5555 85.4895 
36.1077 50.419 85.7754 
36.4726 50.197 85.7867 
27.4053 55.6675 85.5309 
25.8326 56.4727 85.64 
36.3899 50.0842 85.6061 
27.0892 55.4531 85.0907 
26.0809 56.0363 85.2412 
25.9718 56.1002 85.2562 
45.9463 41.5436 85.9071 
46.0329 41.4533 85.9146 
40.0619 47.364 85.4142 
37.1837 49.6628 85.6889 
41.2847 46.2277 85.4443 
36.8714 49.6515 85.5121 
39.7008 47.1006 85.0117 
41.5142 45.4715 85.0944 
46.0065 41.4269 85.877 
36.4689 50.0127 85.5835 
53.5802 31.0766 85.9109 
53.6479 30.975 85.9146 
50.0548 36.3703 85.5798 
46.093 41.3103 85.862 
49.8103 36.1897 85.2562 
53.6141 30.9562 85.8732 
58.84 19.6766 85.7265 
59.0131 19.1762 85.7867 
56.7218 24.9815 85.4443 
57.4254 23.4691 85.4105 
58.7196 20.0152 85.6889 
53.678 30.8132 85.8544 
56.0747 25.433 85.0907 
57.0642 23.2057 85.0117 
58.8362 19.2251 85.5835 
58.8776 19.131 85.6061 
61.6768 7.22308 85.6362 
61.6919 7.11397 85.6437 
61.7596 6.48941 85.7265 
61.4097 8.86348 85.5309 
58.9905 18.593 85.5798 
61.1125 8.63021 85.0944 
61.3834 7.35852 85.2637 
61.5715 6.4706 85.4932 
61.7596 -5.9528 85.7265 
61.7596 -6.49082 85.7265 
61.5715 5.79713 85.4932 
61.5715 -6.47201 85.4932 
59.1071 -18.76 85.7754 
59.0131 -19.1776 85.7867 
61.6919 -7.11537 85.6437 
61.4097 -8.86488 85.5309 
61.357 -7.47656 85.2487 
61.1125 -8.63161 85.0944 
58.8776 -19.1324 85.6061 
61.3834 -7.35993 85.2637 
53.7044 -30.8598 85.9071 
53.6479 -30.9727 85.9146 
57.4254 -23.4667 85.4105 
56.7218 -24.9792 85.4443 
58.7196 -20.0166 85.6889 
57.0642 -23.2033 85.0117 
56.0747 -25.4307 85.0944 
53.6141 -30.9538 85.8732 
58.6143 -19.7231 85.5121 
58.8362 -19.2303 85.5835 
46.1119 -41.3531 85.9109 
46.0329 -41.4509 85.9146 
50.0548 -36.3679 85.5798 
46.0065 -41.4246 85.8732 
49.8103 -36.1911 85.2524 
53.5275 -31.0742 85.8582 
36.8903 -49.8824 85.7303 
36.4726 -50.1984 85.7867 
41.2847 -46.2291 85.4443 
40.0657 -47.3616 85.4142 
37.1912 -49.6567 85.6889 
41.5105 -45.4729 85.0944 
39.7045 -47.102 85.0154 
36.4764 -50.0066 85.5873 
36.3899 -50.0856 85.6099 
45.8899 -41.5299 85.8544 
25.9304 -56.4252 85.6362 
25.8326 -56.4741 85.6437 
25.2607 -56.7299 85.7227 
27.409 -55.6652 85.5309 
35.9196 -50.3565 85.5873 
27.093 -55.4545 85.0944 
25.9681 -56.1016 85.2637 
25.1817 -56.5569 85.4932 
13.428 -60.5751 85.7227 
12.9126 -60.7444 85.7227 
24.5383 -56.7638 85.4932 
12.8712 -60.5563 85.4932 
0.417696 -62.0161 85.7754 
7.17174e-05 -62.05 85.7867 
12.2955 -60.8723 85.6437 
10.546 -61.1432 85.5309 
11.8478 -60.6654 85.2449 
10.6777 -60.7858 85.0944 
7.17174e-05 -61.9107 85.6099 
11.9645 -60.6503 85.26 
-12.7544 -60.6127 85.9071 
-12.8786 -60.5939 85.9146 
-4.57499 -61.8656 85.4142 
-0.899138 -62.0349 85.6889 
-6.23044 -61.6662 85.4443 
-0.639534 -61.843 85.5158 
-4.43578 -61.4442 85.0117 
-6.85876 -61.1884 85.0944 
-12.871 -60.5563 85.877 
-0.116562 -61.8995 85.5873 
-25.0837 -56.6321 85.9109 
-25.1966 -56.5907 85.9184 
-19.1166 -58.8444 85.5798 
-25.1816 -56.5569 85.877 
-19.0263 -58.5585 85.2562 
-13.0103 -60.5111 85.862 
-36.0398 -50.4994 85.7303 
-36.4725 -50.1984 85.7867 
-31.2089 -53.5507 85.4443 
-32.665 -52.7381 85.4142 
-35.7388 -50.7101 85.6889 
-25.3133 -56.4816 85.8582 
-30.4226 -53.5319 85.0944 
-32.5295 -52.3129 85.0117 
-36.2919 -50.142 85.5873 
-36.3897 -50.0856 85.6099 
-45.6452 -42.1018 85.6324 
-45.728 -42.019 85.64 
-46.1493 -41.5525 85.7227 
-44.4751 -43.2681 85.5309 
-36.7961 -49.7206 85.5835 
-44.3697 -42.8994 85.0907 
-45.3291 -42.0341 85.2562 
-46.0064 -41.4246 85.4895 
-53.4597 -31.4919 85.7227 
-53.7795 -31.0479 85.7227 
-46.4052 -40.8715 85.4895 
-53.6139 -30.9538 85.4895 
-58.8474 -19.5689 85.7754 
-59.0129 -19.1776 85.7867 
-54.0955 -30.5024 85.64 
-54.8931 -28.9259 85.5309 
-54.0353 -30.0095 85.2412 
-54.5094 -28.941 85.0907 
-58.8775 -19.1324 85.6061 
-53.9864 -30.1186 85.26 
-61.5902 -6.59993 85.9071 
-61.609 -6.47577 85.9184 
-60.2508 -14.7681 85.4142 
-59.2725 -18.3198 85.6889 
-60.5743 -13.1314 85.4443 
-59.0129 -18.5004 85.5158 
-59.8068 -14.7681 85.0117 
-60.3147 -12.3865 85.0944 
-61.5714 -6.47201 85.877 
-58.9001 -19.0271 85.5835 
-61.6127 6.35397 85.9109 
-61.609 6.47436 85.9184 
-61.8723 -0.000703104 85.5798 
-61.5714 -6.32903 85.862 
-61.5714 -0.000703104 85.2562 
-61.5714 6.4706 85.877 
-59.1672 18.6645 85.7265 
-59.0129 19.1762 85.7829 
-60.5743 13.13 85.4443 
-60.2508 14.7704 85.4105 
-59.2725 18.3259 85.6889 
-61.5413 6.62109 85.8582 
-60.311 12.3851 85.0944 
-59.8068 14.7704 85.0117 
-58.9001 19.0294 85.5835 
-58.8775 19.131 85.6061 
-54.1444 30.4069 85.6324 
-54.0955 30.5047 85.64 
-53.7795 31.0503 85.7227 
-54.8931 28.9283 85.5309 
-58.6517 19.6352 85.5798 
-54.5094 28.9396 85.0907 
-53.9864 30.121 85.26 
-53.6139 30.9562 85.4895 
-46.4691 41.1146 85.7227 
-46.1493 41.5548 85.7227 
-53.2113 31.5055 85.4857 
-46.0064 41.4194 85.4857 
-36.7961 49.9186 85.7754 
-36.4725 50.2008 85.7867 
-45.728 42.0176 85.6437 
-44.4751 43.2667 85.5309 
-45.2276 42.1192 85.2374 
-44.366 42.8905 85.0831 
-36.3897 50.0804 85.6023 
-45.3216 42.0327 85.2524 
-25.3133 56.5329 85.9071 
-25.1966 56.5893 85.9146 
-32.665 52.7404 85.4105 
-35.7426 50.7087 85.6889 
-31.2051 53.5493 85.4443 
-35.8216 50.4077 85.5083 
-32.5257 52.304 85.0004 
-30.4 53.5343 85.0831 
-25.1816 56.5555 85.8732 
-36.3069 50.1256 85.5835 
-12.9952 60.5586 85.9109 
-12.8786 60.5925 85.9146 
-19.1166 58.843 85.5798 
-12.871 60.5549 85.8732 
-19.0225 58.5495 85.2449 
-25.0386 56.6006 85.8582 
-0.5229 62.041 85.7303 
-6.23044 61.6648 85.4443 
-4.57499 61.8642 85.4142 
-0.899138 62.0335 85.6889 
-12.713 60.5699 85.8544 
-6.85876 61.187 85.0944 
-4.43578 61.4428 85.0117 
-0.116562 61.8981 85.5873 
-33.8087 -67.7989 8.69168 
-32.7139 -68.1262 8.7895 
-28.2178 -69.4656 9.18831 
-31.5061 -69.9434 4.50038 
-28.1162 -71.1211 4.28592 
-34.8772 -67.5017 8.58633 
-35.2648 -68.683 4.75622 
-34.1962 -69.0405 4.68474 
-28.9101 -74.1046 6.57722 
-28.8047 -73.4199 6.96474 
-28.3457 -70.4476 8.639 
-28.5113 -72.8894 5.31305 
-28.8988 -74.2777 6.13702 
-31.6077 -73.3522 6.31385 
-37.9135 -65.6694 8.80831 
-38.3913 -66.9335 4.60573 
-39.9151 -64.567 8.66534 
-40.9046 -64.0214 8.59385 
-41.7285 -64.9545 4.75246 
-38.5832 -66.8282 4.59444 
-48.1961 -61.1056 7.55167 
-45.9311 -59.2357 9.19584 
-48.4745 -61.0604 5.14375 
-47.4173 -59.9806 4.28216 
-49.5994 -62.1591 6.5885 
-49.1292 -61.6624 5.64791 
-49.7575 -62.2381 6.12949 
-45.2012 -59.9468 9.10178 
-44.3923 -60.7143 9.00395 
-44.3547 -62.6858 4.54929 
-44.9868 -62.129 4.49285 
-47.1802 -64.424 6.31385 
75.4133 4.41634 8.82336 
75.1913 5.35693 8.90237 
74.0438 10.1653 9.32376 
76.1545 7.65199 4.39879 
75.4886 11.1247 4.19186 
75.6692 3.43059 8.72554 
76.9597 3.69396 4.66216 
76.6361 5.28545 4.55681 
78.4006 11.8771 6.72019 
77.9605 11.7078 6.98355 
74.8715 10.5076 8.82712 
77.2456 11.674 5.23404 
78.6189 12.0239 6.04296 
79.4654 7.71595 6.31385 
75.6503 -2.46883 8.78574 
75.6014 -0.000703104 8.93623 
77.0048 0.168604 4.51167 
75.6692 -3.51101 8.72178 
76.9559 -3.77061 4.66592 
77.0086 -0.000703104 4.50414 
76.828 -11.2803 7.65702 
74.0438 -10.2457 9.31999 
76.9333 -11.57 5.04593 
75.4886 -11.1976 4.19563 
78.4044 -11.9538 6.71266 
78.0507 -11.9199 5.71187 
78.6189 -12.0968 6.04672 
74.2771 -9.3427 9.2297 
74.4614 -8.56013 9.16197 
76.3163 -7.13795 4.46652 
76.2034 -7.68349 4.42889 
79.281 -8.20646 6.39662 
79.3074 -8.33062 6.25365 
79.4993 -7.35993 6.31385 
-41.4501 62.9139 8.93999 
-41.9091 62.4775 8.99267 
-45.7844 58.8054 9.44792 
-44.7685 61.8905 4.3085 
-47.406 59.6143 4.10533 
-40.7804 63.5686 8.8497 
-41.6984 64.6032 4.57563 
-43.0491 63.4105 4.45899 
-49.4414 61.7212 6.84811 
-49.3398 61.6384 6.91959 
-46.4315 59.302 8.99643 
-48.7792 60.8747 5.1588 
-49.7537 61.8755 5.95642 
-46.3751 64.7198 6.44177 
-45.2464 65.7808 6.31385 
-46.3337 64.8591 6.2386 
-37.684 65.2729 9.06791 
-38.7073 66.3866 4.42889 
-35.5959 66.5371 8.91742 
-38.4252 66.5559 4.41384 
-34.7794 67.0299 8.86098 
-35.2196 68.3468 4.57186 
-39.9264 69.3325 6.38533 
-39.8361 69.389 6.37781 
-39.8774 69.4115 6.2687 
-38.9632 69.9195 6.31385 
-41.0739 68.7004 6.31385 
-40.0016 69.2874 6.39286 
-40.1408 69.2573 6.2687 
-40.0242 69.3288 6.26494 
-28.6543 71.9511 7.77365 
-28.1539 68.9826 9.45544 
-28.4398 72.2032 4.93682 
-28.0485 70.7923 4.0978 
-28.8537 73.6066 6.85563 
-28.7333 73.5163 5.69682 
-28.8311 73.9565 5.9489 
-29.0907 68.7193 9.36514 
-32.0329 69.4567 4.37246 
-28.959 68.7569 9.37643 
-31.6303 69.5921 4.34612 
-32.6198 72.4666 6.53207 
-32.379 72.6886 6.15583 
-34.8133 71.8571 6.31385 
-11.9342 -4.58329 59.4124 
-17.4837 -6.7128 60.4847 
-23.8045 -9.13954 62.411 
-34.5461 -13.2631 66.6888 
-35.6485 -13.6845 67.257 
-38.3725 -14.7304 69.0027 
-39.7646 -15.2647 69.9734 
-46.8905 -18 74.9435 
-50.461 -19.3732 78.1114 
-53.0119 -20.3514 80.7225 
12.3482 4.7399 59.4124 
16.1896 6.21476 60.131 
24.5383 9.42031 62.6932 
31.9277 12.2571 65.6354 
36.4914 14.0067 68.0245 
46.6649 17.912 74.6162 
47.9818 18.4199 75.6508 
53.0121 20.35 80.5457 
6.32419 72.3013 10.524 
6.32175 72.3015 2.1075 
18.7856 70.1038 2.1075 
18.7806 70.1052 10.524 
30.6709 65.778 2.1075 
30.6676 65.7796 10.524 
41.6261 59.4545 2.1075 
41.627 59.4539 10.524 
51.3198 51.3212 2.1075 
51.3165 51.3245 10.524 
59.4514 41.6309 2.1075 
59.4498 41.6331 10.524 
65.7754 30.6774 2.1075 
65.7752 30.6779 10.524 
70.1039 18.7876 2.1075 
70.1041 18.7867 10.524 
72.3015 6.32954 10.524 
72.3016 6.3287 2.1075 
72.3017 -6.32719 10.524 
72.3022 -6.32147 2.1075 
70.1061 -18.7786 2.1075 
70.105 -18.7829 10.524 
65.7789 -30.6712 10.524 
65.779 -30.6711 2.1075 
59.4568 -41.6246 10.524 
59.4555 -41.6265 2.1075 
51.3229 -51.3195 10.524 
51.324 -51.3184 2.1075 
41.6294 -59.4536 10.524 
41.6297 -59.4534 2.1075 
30.6761 -65.777 2.1075 
30.6773 -65.7764 10.524 
18.7859 -70.1051 10.524 
18.7912 -70.1037 2.1075 
6.32767 -72.3024 10.524 
6.32856 -72.3023 2.1075 
-6.32606 -72.3025 10.524 
-6.32464 -72.3026 2.1075 
-18.7843 -70.1056 2.1075 
-18.7827 -70.106 10.524 
-30.6691 -65.7802 2.1075 
-30.6725 -65.7786 10.524 
-41.6333 -59.4508 10.524 
-41.6254 -59.4563 2.1075 
-51.3173 -51.325 2.1075 
-51.3189 -51.3233 10.524 
-59.4503 -41.6337 2.1075 
-59.4502 -41.6338 10.524 
-65.7757 -30.6779 2.1075 
-65.7753 -30.6786 10.524 
-70.1044 -18.7845 2.1075 
-70.1042 -18.7852 10.524 
-72.3015 -6.32731 2.1075 
-72.3014 -6.32806 10.524 
-72.3022 6.31988 2.1075 
-72.3018 6.32419 10.524 
-70.1053 18.7816 10.524 
-70.1051 18.7825 2.1075 
-65.7786 30.6703 10.524 
-65.7782 30.671 2.1075 
-59.4564 41.6235 10.524 
-59.4548 41.6259 2.1075 
-51.3224 51.3184 10.524 
-51.3225 51.3184 2.1075 
-41.6303 59.4515 10.524 
-41.6325 59.4499 2.1075 
-30.6764 65.7754 2.1075 
-30.6694 65.7787 10.524 
-18.791 70.1023 10.524 
-18.7895 70.1027 2.1075 
-6.3266 72.301 2.1075 
-6.33262 72.3005 10.524 
10.8124 61.5579 84.977 
12.5621 61.8742 84.3474 
6.80838 61.1932 81.1987 
13.147 61.8483 84.301 
13.6338 60.5086 85.7227 
31.6411 55.7303 82.782 
30.6202 53.4148 82.0025 
30.4643 53.5054 81.7184 
43.3633 46.3891 83.5382 
40.9447 47.553 84.4872 
43.0165 47.3986 78.3715 
51.961 36.7012 83.385 
49.9399 38.7723 83.9116 
51.9327 37.4204 78.3721 
58.8165 20.0076 85.5834 
59.0629 19.7225 85.4454 
58.5041 23.3956 84.2 
59.6858 24.6545 78.6882 
61.8879 8.73818 84.9763 
62.7305 7.17077 84.3459 
61.5293 9.52279 85.2096 
62.8865 6.60869 84.3005 
61.7596 5.73505 85.7265 
62.7779 -12.874 82.7835 
65 -13.8118 79.7895 
57.9285 -26.4774 83.2815 
57.8765 -24.2465 84.4876 
55.9421 -25.7241 82.3918 
56.1861 -25.177 81.3572 
50.9568 -38.0776 83.3876 
52.3019 -35.5161 83.914 
48.765 -37.6292 82.9727 
51.112 -34.3984 82.9993 
37.2125 -49.7518 85.5803 
37.0086 -50.0893 85.4356 
40.3307 -48.4105 84.203 
42.2642 -44.7952 82.4585 
27.4366 -56.1577 84.9763 
26.2052 -57.4438 84.3461 
28.0727 -55.5751 85.2098 
25.7198 -57.7636 84.3004 
24.539 -56.9645 85.7227 
18.2795 -61.9365 78.6883 
7.14857 -63.6852 82.785 
6.43458 -63.6871 78.3732 
-7.28317 -63.2741 83.2828 
-5.17674 -62.5373 84.488 
-20.4663 -60.2314 83.3856 
-20.5319 -63.1998 79.7895 
-17.6113 -60.7203 83.9119 
-20.7188 -58.0081 82.974 
-16.9186 -59.2414 83.0022 
-35.8211 -50.7595 85.5837 
-36.1966 -50.6718 85.4423 
-33.5813 -53.3132 84.2025 
-44.9298 -43.4442 84.9762 
-46.526 -42.6744 84.3493 
-44.1857 -43.8684 85.2114 
-46.9882 -42.3076 84.3034 
-46.5985 -40.9344 85.7227 
-53.2594 -36.5209 78.6891 
-58.3567 -26.483 82.7846 
-58.6844 -19.566 85.925 
-58.5813 -25.8002 78.3732 
-62.4297 -12.6285 83.2819 
-61.0775 -14.4041 84.4869 
-62.6664 -13.0548 78.3737 
-63.6084 0.852646 83.386 
-63.1911 -2.01182 83.9122 
26.9158 55.5542 84.5702 
-59.3406 18.3864 85.5851 
-59.3718 18.7571 85.4491 
-61.0845 15.4636 84.1998 
-55.2027 29.3084 84.9748 
-54.9639 31.0681 84.3457 
-55.3763 28.4659 85.2103 
-54.7594 31.616 84.2997 
-53.3293 31.67 85.7227 
-43.2214 47.315 82.7845 
-44.4658 49.3824 79.7895 
-31.2998 55.4714 83.2841 
-33.2257 57.5487 79.7895 
-32.5712 53.6353 84.4871 
-18.8631 60.7579 83.3778 
-20.537 63.1967 79.7895 
-21.4411 59.4768 83.9096 
-17.3243 59.0741 82.9567 
-21.1277 57.8377 82.997 
-4.17349 62.8708 84.202 
-4.12798 62.9349 84.1281 
-7.86627 61.0806 82.4621 
-6.43423 63.6331 78.3732 
-57.3113 -91.4372 -24.562 
-18.9548 -63.1045 75.3109 
-20.5945 -64.7691 77.9205 
-19.0203 -58.5585 76.9564 
-33.6152 -55.7212 74.0408 
-41.0622 -50.8344 73.536 
-27.5633 -66.0187 65.6663 
-35.7301 -62.6601 65.6211 
-25.2803 -74.0233 57.6551 
-28.857 -75.1677 59.3042 
-40.7043 -70.8288 57.9883 
-32.3804 -72.1854 47.0457 
-39.6178 -69.2999 47.2892 
-46.5388 -59.1525 45.6893 
-44.6455 -60.141 48.2714 
-31.7054 -70.2786 36.5724 
-37.9466 -67.7281 35.4778 
-44.0797 -58.5981 28.5104 
-43.5881 -58.0303 28.6349 
-41.2114 -60.7057 31.2201 
-29.8009 -67.9399 14.2052 
-28.2826 -68.3026 14.6094 
-32.0692 -67.7858 10.4513 
-34.4329 -66.1104 16.5838 
-28.8324 -70.2078 16.259 
-33.4147 -69.8811 17.4543 
-36.5618 -64.9707 16.0287 
-37.6207 -65.286 10.3133 
-39.858 -62.8789 17.1989 
-39.0326 -67.2666 18.3915 
-45.5472 -59.3892 14.0639 
-44.9799 -58.7546 14.0393 
-41.7745 -61.1099 16.6886 
-43.5782 -60.7856 10.5212 
-32.7659 -72.7823 6.84528 
-39.2255 -64.6359 9.56127 
-40.2328 -69.567 6.42948 
-48.6737 -61.0254 3.41492 
-43.0612 -61.7117 9.45589 
-44.8636 -59.9847 9.71094 
-47.0069 -64.6895 6.08468 
-31.8123 -75.4368 -7.17248 
-40.4476 -71.4673 -6.93355 
-54.1943 -63.8257 -8.15789 
-54.471 -66.8197 -6.63984 
-58.6355 -67.1841 -13.4004 
-57.0128 -71.9878 -13.4552 
-57.6836 -75.1758 -16.1718 
-38.3583 -90.2674 -18.6028 
-41.8306 -92.5396 -21.1275 
-48.6253 -85.6495 -18.195 
-50.8851 -88.2887 -20.6286 
-56.8274 -76.6575 -21.8952 
-42.1232 -93.7061 -21.9719 
-51.0567 -90.0764 -21.5555 
-52.3756 -91.2023 -22.4834 
-57.8347 -83.2245 -24.6449 
-48.1945 -95.6388 -24.5405 
-48.0791 -95.0487 -23.6007 
-52.5914 -92.9485 -23.177 
-56.7991 -89.6558 -25.1362 
107.657 -4.02063 -24.5622 
68.1669 10.4336 76.6806 
64.4135 -10.2676 73.5573 
70.7721 9.02894 65.6666 
76.5603 15.0128 57.6551 
79.341 12.4866 59.3046 
78.5194 7.94489 47.0466 
74.3111 -10.8341 45.6878 
74.2206 -8.70306 48.2768 
76.5285 7.57315 36.5707 
72.6034 -8.98299 28.5127 
71.8657 -8.84068 28.6355 
72.9941 -5.44328 31.2168 
73.5579 8.13504 14.0545 
73.1307 9.56844 14.4442 
74.6174 5.73588 10.4371 
74.2891 3.1272 16.5569 
75.0727 10.0437 16.1559 
77.0461 5.88421 17.4303 
75.165 -0.0429653 10.3133 
74.021 -9.85799 14.0623 
73.1885 -9.68454 14.0362 
73.4912 -5.93186 17.2441 
74.1586 -7.83706 10.5408 
79.4706 7.6442 6.34642 
75.3832 -1.70558 9.62496 
77.0016 -11.7575 3.33875 
74.6711 -7.02483 9.50515 
74.1723 -9.08356 9.70458 
81.0498 10.0575 -7.1705 
82.186 -15.1297 -8.1608 
84.9174 -13.8706 -6.64097 
87.3152 -17.2932 -13.4017 
90.6612 -13.4855 -13.4535 
93.7591 -12.4767 -16.1719 
97.1708 11.8024 -18.6043 
100.871 9.93554 -21.1275 
94.614 -10.9924 -21.895 
102.028 10.266 -21.9718 
100.809 -8.57741 -24.6449 
106.737 5.97295 -24.5403 
106.169 5.77996 -23.6005 
105.859 -4.46762 -25.1361 
-50.3458 95.0304 -24.562 
-45.0814 47.7532 75.3113 
-45.6957 50.1526 77.9043 
-35.8137 58.6943 77.2133 
-31.3605 56.7624 74.039 
-23.3163 60.7475 73.5586 
-43.2082 56.5621 65.6649 
-36.2175 61.9559 65.6192 
-51.2809 58.5848 57.6538 
-50.4843 62.254 59.3045 
-40.8006 70.3454 57.9875 
-46.1397 63.8137 47.047 
-27.7731 69.5587 45.6875 
-29.5759 68.4128 48.2724 
-44.8236 62.2755 36.5704 
-39.4926 66.4068 35.4718 
-28.5229 67.1529 28.5104 
-28.2774 66.4436 28.6338 
-31.7827 65.7227 31.2191 
-43.8058 59.4287 14.0902 
-44.8438 58.3308 14.4812 
-41.998 61.7942 10.4181 
-39.8546 62.5556 16.5595 
-46.2267 59.7708 16.179 
-43.9591 63.0265 18.8351 
-37.8102 63.8255 16.0096 
-37.5463 64.8988 10.3133 
-34.341 65.6358 17.1943 
-28.4738 68.8169 14.0639 
-28.2079 68.0088 14.039 
-31.8525 66.4103 16.6843 
-31.4016 67.5815 10.4826 
-36.0924 65.955 9.71669 
-43.6502 67.3393 6.01276 
-28.3145 72.3543 3.26066 
-31.6779 67.7209 9.80806 
-36.6106 71.3892 6.05023 
-49.2341 64.9487 -7.16917 
-41.484 70.4405 -6.93561 
-27.991 78.5235 -8.157 
-32.6135 78.0958 -4.44536 
-44.3026 76.1443 -15.6126 
-28.6815 84.0503 -13.4013 
-33.6485 85.0477 -13.4571 
-36.0772 87.2207 -16.1717 
-58.8088 78.0368 -18.6039 
-59.0402 82.175 -21.1275 
-49.6775 84.6141 -18.1941 
-50.8338 87.8919 -20.6286 
-37.7883 87.2217 -21.8951 
-59.9023 83.0116 -21.9719 
-52.2946 88.9349 -21.5556 
-52.6101 90.6391 -22.4834 
-42.9726 91.3765 -24.6449 
-58.5419 89.2346 -24.5404 
-58.0919 88.8393 -23.6005 
-54.013 91.6994 -23.1775 
-49.0545 93.6948 -25.1364 
7.54736 75.135 8.82512 
5.60699 75.3006 3.80216 
20.4779 72.6845 8.82461 
18.6049 73.1851 3.80414 
32.788 68.0245 8.82494 
31.0284 68.8405 3.80382 
44.1023 61.2957 8.82511 
42.5101 62.4089 3.80335 
54.0769 52.7086 8.82453 
52.7043 54.0772 3.80437 
62.4072 42.5172 8.8244 
61.2888 44.1069 3.80246 
68.8417 31.036 8.82423 
68.0141 32.7959 3.80166 
73.1845 18.6063 8.82561 
75.2907 13.2763 8.44557 
72.6768 20.4843 3.80256 
75.3329 13.2837 4.20873 
73.538 5.84035 9.83436 
75.3463 7.22963 3.91041 
75.7498 4.04644 3.98273 
77.5037 3.97757 4.99153 
79.4723 7.63726 6.31385 
79.4111 7.66934 6.28015 
77.2393 -4.37491 7.76935 
78.7507 -7.53827 6.73707 
76.4259 -2.91723 8.31447 
74.8295 -7.02134 9.02782 
75.9883 -7.18984 4.27973 
73.974 -10.169 3.26712 
74.8801 -4.17649 3.48769 
72.6805 -20.4819 8.82593 
73.1823 -18.5946 3.80167 
75.339 -13.2843 4.21234 
68.0228 -32.7894 8.82528 
68.8411 -31.0262 3.80303 
61.2986 -44.1019 8.82447 
62.4082 -42.5102 3.80321 
42.5092 -62.4089 8.82683 
44.104 -61.2937 3.80379 
31.0328 -68.8422 8.8249 
32.7938 -68.0166 3.80232 
18.6031 -73.1846 8.8263 
20.4864 -72.6762 3.80205 
5.61375 -75.3034 8.82574 
7.55226 -75.1332 3.80319 
-7.5494 -75.135 8.82585 
-5.60919 -75.3015 3.80287 
-20.4786 -72.6836 8.82494 
-26.1643 -71.8869 8.41766 
-18.6045 -73.1849 3.80407 
-26.1632 -71.884 4.21014 
-31.657 -66.7972 9.74785 
-31.4587 -68.8695 3.9243 
-34.5641 -68.0603 4.2598 
-35.2829 -69.108 4.98617 
-32.8731 -72.7619 6.31385 
-32.2916 -72.2131 5.88346 
-42.3212 -64.8781 7.71517 
-46.8595 -64.6487 6.31385 
-40.7444 -65.0542 8.15652 
-43.1459 -61.8962 8.85739 
-44.1775 -62.2204 4.26734 
-45.8434 -59.1938 3.38451 
-41.0342 -62.8576 3.5265 
-54.0778 -52.7051 8.82551 
-52.6996 -54.0804 3.80264 
-49.1746 -58.6043 4.21261 
-62.4088 -42.5167 8.82492 
-61.2898 -44.1062 3.80281 
-68.8415 -31.0356 8.8243 
-68.0145 -32.7954 3.80187 
-73.1844 -18.6039 8.82561 
-72.6816 -20.4806 3.80454 
-75.3028 -5.61475 8.82563 
-75.1335 -7.54895 3.80375 
-75.1332 7.55028 8.82635 
-75.2989 5.60428 3.80157 
-72.6817 20.4791 8.82537 
-73.1827 18.5993 3.80235 
-68.0206 32.791 8.82599 
-68.841 31.0276 3.80338 
-61.2976 44.1024 8.82472 
-62.4084 42.506 3.80242 
-52.7038 54.0773 8.82567 
-48.9631 58.3527 8.60702 
-54.0798 52.6983 3.80242 
-49.1717 58.6014 4.21004 
-41.8605 60.604 9.89915 
-44.0371 61.4249 3.84461 
-41.3481 63.3293 3.85494 
-28.2727 69.0256 3.22629 
-31.874 69.2621 4.23241 
-33.8778 66.7856 3.42156 
-18.6109 73.1866 8.82404 
-20.4881 72.6746 3.80137 
-26.1645 71.8878 4.2122 
-5.61902 75.3059 8.8241 
-7.552 75.1318 3.80323 
0.528281 61.7867 85.5015 
13.7464 59.0819 84.1124 
-12.679 62.8915 88.2812 
-0.283228 62.3231 86.1041 
-0.894862 62.0989 85.772 
12.7345 61.1656 86.1474 
12.0571 61.3194 86.1688 
12.1311 60.3321 84.9554 
25.6753 56.9019 86.0788 
35.9718 50.2886 85.5437 
35.9616 50.2624 85.5096 
47.2135 43.4354 88.2778 
-61.5714 6.34285 85.8647 
-61.5049 6.39383 85.7984 
-51.945 31.3322 84.1124 
-63.7298 7.38083 88.2799 
-58.5973 19.6039 85.4985 
-54.641 27.1368 84.401 
-54.2208 30.9461 86.0804 
-54.5296 30.4281 86.0991 
-53.6316 30.1812 84.9512 
-36.7142 49.7452 85.5399 
-36.6935 49.7282 85.5109 
-26.7161 58.3284 88.2788 
-39.9046 -14.7397 69.9085 
-45.6307 -14.9639 73.3468 
-36.7466 -49.6747 85.5018 
-45.8503 -39.7201 84.1124 
-26.7099 -58.3308 88.2809 
-42.6943 -43.5805 84.4015 
-42.9321 -44.1942 85.1842 
-46.1851 -42.002 86.0792 
-45.7891 -42.4541 86.0974 
-45.8743 -41.1541 85.1673 
-52.2528 -31.2782 84.3794 
-58.6868 -19.5606 85.5836 
-58.6595 -19.5434 85.5437 
-63.7267 -7.38943 88.2773 
35.891 -50.2948 85.5018 
23.6076 -55.8782 84.1124 
47.2217 -43.4293 88.2805 
27.5445 -54.4135 84.2922 
27.9531 -54.9577 85.1425 
25.6514 -56.9687 86.1493 
26.2876 -56.6959 86.1707 
0.450533 -61.8317 85.5484 
0.442774 -61.8029 85.5129 
-12.6677 -62.8908 88.2782 
15.1656 2.16699 59.9394 
51.6104 28.5228 82.6749 
49.1482 26.6255 79.8986 
46.6006 25.8344 77.4943 
53.5618 18.0099 80.4163 
58.9283 18.586 85.499 
60.439 5.18366 84.1124 
55.8962 31.492 88.2808 
60.2623 9.37961 84.2914 
60.9059 9.60009 85.1417 
62.1055 6.7894 86.1484 
62.0428 7.47743 86.1695 
61.1328 7.10173 84.9583 
58.9429 -18.6716 85.5437 
58.9169 -18.6703 85.5095 
55.8986 -31.4836 88.2786 
53.0121 20.35 88.6244 
21.4427 8.23035 70.2731 
-51.0249 -19.5894 73.1767 
-53.0119 -20.3514 72.8752 
12.6464 61.8574 84.3531 
9.95651 61.459 85.2099 
0.609012 61.9962 85.7719 
11.0165 60.7489 83.8375 
9.68986 60.8885 85.1421 
12.8712 60.5549 83.7111 
12.1596 60.6287 83.473 
7.17174e-05 61.9093 85.4905 
13.6369 60.319 85.948 
14.9875 59.8659 84.4155 
24.6067 56.7422 85.4897 
13.3712 60.3911 83.591 
35.9834 50.3188 85.5836 
36.3899 50.0842 85.4972 
25.9111 56.1343 83.6767 
25.8222 56.1864 83.6846 
41.8893 45.6131 85.5108 
39.946 48.3506 84.5851 
41.8633 45.1548 82.2492 
41.4291 45.5481 81.2435 
42.7923 44.3208 82.7791 
36.4676 50.0138 85.4464 
46.1344 41.3249 85.9062 
50.8581 34.7481 82.97 
48.5089 37.9844 83.0013 
53.5375 31.0615 85.8608 
53.6141 30.9562 81.4149 
57.2969 23.4208 85.5828 
53.7019 30.7873 85.9489 
53.7383 30.7988 85.9008 
58.5814 20.0159 85.8507 
58.7804 19.6749 85.7946 
57.4896 24.9207 84.5896 
56.9407 23.4858 82.5774 
56.4155 24.6629 81.1698 
58.8776 19.131 85.5009 
58.8369 19.2236 85.4516 
57.5475 22.1197 82.8648 
58.5035 19.9716 85.7672 
58.4983 19.9841 85.4745 
53.6461 30.8847 81.4089 
62.7414 7.08576 84.3528 
61.1767 9.80845 85.5707 
61.1891 9.81282 85.5544 
61.1835 8.29611 83.8355 
60.282 12.5273 81.2649 
61.5715 6.4706 83.7113 
61.4239 7.1674 83.4756 
58.9892 18.5994 85.4778 
61.5715 -5.87252 85.4932 
60.2645 -12.616 82.0066 
60.3019 -12.4368 81.7198 
58.9753 -18.6733 85.5837 
58.8776 -19.1324 85.4974 
61.3978 -7.28555 83.6719 
61.4193 -7.19048 83.6783 
53.6795 -30.8281 85.9526 
53.6719 -30.8239 85.9635 
58.3255 -23.0523 84.5839 
53.6714 -30.8252 85.9433 
53.6685 -30.8318 85.856 
53.6141 -30.9538 85.7383 
55.4135 -26.9148 82.9077 
58.8369 -19.2287 85.4467 
53.5552 -31.1119 85.906 
46.0842 -41.3176 85.8606 
46.0065 -41.4246 85.7148 
53.5294 -31.0717 85.6675 
41.8882 -45.615 85.5107 
41.8924 -45.6176 85.5045 
41.9929 -46.1005 84.9659 
42.0358 -46.8167 84.2588 
36.3899 -50.0856 84.9665 
36.4701 -50.0123 84.9552 
45.8926 -41.5274 85.6442 
26.1286 -57.4808 84.3535 
35.9514 -50.5128 85.772 
26.7976 -55.6249 83.8365 
30.5481 -53.4581 81.2698 
25.1817 -56.5569 83.7116 
25.7987 -56.1997 83.4746 
35.9255 -50.353 85.4782 
24.4264 -56.8151 85.9481 
17.4336 -59.0732 80.2947 
13.4443 -60.37 85.4932 
24.6815 -56.7177 83.5932 
6.61944 -61.2134 82.0014 
6.80118 -61.1959 81.7144 
0.458842 -61.8624 85.5877 
7.17174e-05 -61.9107 85.4905 
12.0422 -60.6447 83.6705 
12.1372 -60.6324 83.6781 
-7.07971 -61.5242 85.5107 
-3.9013 -62.5947 84.586 
-7.17851 -61.1555 82.3925 
-6.58622 -61.2174 81.3544 
-8.47327 -61.0186 82.9091 
-0.114507 -61.8997 85.4352 
-13.0365 -60.5496 85.9061 
-25.0604 -56.5963 85.8648 
-25.1816 -56.5569 85.7241 
-30.4407 -53.9339 85.5105 
-30.4418 -53.9386 85.5048 
-30.8685 -54.183 84.967 
-31.5371 -54.4441 84.2586 
-29.5451 -54.0379 82.4572 
-36.3897 -50.0856 84.9702 
-36.299 -50.1379 84.96 
-25.3103 -56.4833 85.6557 
-46.5896 -42.6091 84.3566 
-43.0751 -44.4485 85.6058 
-43.0898 -44.4678 85.5752 
-44.6219 -42.6722 83.8376 
-41.4043 -45.5698 81.267 
-46.0064 -41.4246 85.0485 
-45.4679 -41.9092 83.5562 
-36.7911 -49.7251 85.4776 
-46.49 -40.78 85.9479 
-53.6139 -30.9538 83.7032 
-50.7949 -34.8322 80.2933 
-53.2574 -31.4443 85.4895 
-46.294 -41.0257 83.1102 
-58.6981 -19.5734 85.9441 
-56.1692 -25.2139 81.9998 
-56.0966 -25.3791 81.7143 
-58.8775 -19.1324 85.4959 
-53.9417 -30.2192 83.4012 
-53.9034 -30.3048 83.4091 
-60.7018 -12.2797 85.5107 
-60.7369 -15.6354 84.5846 
-60.1746 -13.0389 83.3326 
-60.037 -13.6857 82.0897 
-60.5482 -11.2874 83.5822 
-61.6155 -6.3144 85.91 
-61.5714 6.4706 85.7486 
-60.702 12.2775 85.5108 
-60.7069 12.2773 85.5051 
-61.0724 12.6093 84.9651 
-61.529 13.1657 84.2517 
-60.3882 12.0362 82.0049 
-58.8775 19.131 85.4996 
-58.8997 19.031 85.4498 
-61.5419 6.61791 85.6695 
-54.9248 31.1436 84.353 
-58.7722 19.7461 85.7682 
-54.3715 29.25 83.8385 
-56.132 25.2975 81.2667 
-55.2954 27.174 85.1835 
-53.6139 30.9562 83.71 
-53.9061 30.3009 83.4711 
-58.6544 19.6292 85.4772 
-53.1504 31.6153 85.9479 
-52.3015 32.7445 84.4087 
-46.3608 40.9318 85.4857 
-53.3009 31.3833 83.5889 
-36.739 49.7656 85.5796 
-36.3897 50.0793 85.5062 
-41.3219 45.5957 81.9817 
-41.4535 45.4755 81.7011 
-45.3737 41.9688 83.6837 
-45.4504 41.8982 83.6916 
-25.311 56.4909 85.9524 
-33.6366 52.934 84.5843 
-30.9768 53.1784 83.3038 
-31.5416 52.8383 82.0683 
-36.3081 50.1235 85.4611 
-25.0391 56.6477 85.906 
-12.9939 60.5148 85.8607 
-12.871 60.553 85.7134 
-7.08035 61.5227 85.5108 
-7.08217 61.5274 85.5046 
-6.87922 61.9774 84.9654 
-6.49086 62.5823 84.2574 
-0.114509 61.8983 85.4353 
-12.7168 60.5671 85.6419 
-31.0635 -68.4377 9.47774 
-33.5404 -67.6456 9.42348 
-33.3045 -68.2685 7.77381 
-32.4168 -68.5732 7.73454 
-33.9143 -68.1373 7.59962 
-34.6338 -68.0517 7.19181 
-35.0234 -67.9473 7.1416 
-35.8776 -67.3399 7.45311 
-38.459 -66.8284 4.78603 
-38.646 -66.7215 4.78645 
-49.3999 -61.6728 3.80087 
-49.9343 -62.1432 4.03178 
-42.0851 -63.5644 7.20996 
-44.3612 -62.3438 5.32199 
-44.4877 -62.2554 5.26469 
-45.3116 -59.5913 9.69235 
-45.0258 -61.7323 5.3307 
-49.461 -63.8242 3.35808 
74.6903 6.85637 9.47765 
75.181 4.56037 9.45554 
74.802 6.98832 9.04534 
75.5433 4.98366 8.04758 
75.3781 5.80185 8.02932 
75.747 4.26045 7.92538 
75.6759 4.60298 7.90713 
77.9573 11.7992 6.1497 
76.9607 0.0826293 4.65099 
76.9536 0.162423 4.67321 
76.962 -0.0852849 4.65087 
77.9262 -12.0622 3.73019 
78.8456 -12.3818 3.94436 
74.5695 -9.02649 8.54654 
74.7373 -8.34858 8.46354 
75.9026 -4.81949 7.18662 
74.077 -9.5576 9.69654 
74.455 -9.61509 8.49046 
74.5635 -9.09598 8.51583 
-43.4149 61.0506 9.16956 
-43.2466 61.0095 9.62485 
-41.47 62.7016 9.39407 
-45.6285 59.2788 8.65929 
-46.0528 58.9393 8.5637 
-41.8146 62.8015 8.43134 
-42.2487 62.4078 8.43633 
-41.4838 63.1433 8.34742 
-41.6629 62.98 8.34378 
-46.5641 59.3445 8.33089 
-38.5197 66.3957 4.69959 
-38.6382 66.3113 4.74227 
-38.2437 66.5547 4.70271 
-39.9562 69.2864 6.4542 
-39.2333 69.389 7.20543 
-38.442 69.8279 7.24724 
-40.0268 69.2475 6.45299 
-40.167 69.1968 6.38067 
-28.5119 73.3024 3.65727 
-28.7201 74.4212 3.84232 
-28.7819 74.7352 3.93376 
-29.0305 68.7732 9.26009 
-29.1575 68.736 9.25181 
-31.7743 67.9223 9.12731 
-33.4071 68.2425 6.6182 
-29.0229 68.7769 9.25616 
-28.9371 68.8058 9.24957 
-30.5234 74.4077 3.25582 
-34.0279 72.9337 4.18725 
-32.8506 72.5275 6.18644 
74.9265 3.57586 9.14695 
74.4911 3.75118 9.38838 
75.1599 2.80964 9.05099 
75.9634 5.78307 8.43478 
76.4786 5.28378 8.16362 
76.9522 4.87891 7.91046 
75.576 6.23907 8.63585 
75.0082 12.1567 8.66619 
74.1004 11.0372 9.24614 
75.087 7.03797 8.87781 
75.9933 2.82411 4.06071 
77.3905 3.19384 4.88574 
76.9695 12.3282 5.1067 
79.397 7.71463 6.27426 
79.4278 7.78309 6.29553 
73.9531 10.1504 3.25392 
78.0843 12.7947 5.77373 
77.8729 13.0625 5.66479 
75.1368 -8.51057 8.77448 
74.9337 -9.103 8.86163 
73.7334 -10.0538 9.50799 
73.5571 -9.92356 9.61603 
76.0562 7.34043 8.30309 
79.4171 7.66148 6.3445 
75.1295 6.35348 8.88781 
79.4043 7.68224 6.35084 
74.1721 -7.01839 9.4073 
76.4501 -2.02942 8.34566 
77.7395 -12.521 5.55949 
78.3145 -12.5236 5.89377 
73.7909 -11.8568 3.24771 
77.5255 -12.8106 5.4517 
-29.1092 68.8038 9.09361 
77.5316 -10.7294 5.35132 
76.7369 -10.5242 4.87989 
75.3349 -2.28051 3.65468 
74.4132 2.68968 9.48814 
-29.1268 68.7951 9.10327 
78.492 -10.6595 5.90211 
-36.1984 -67.9861 8.00808 
-34.7424 -66.1221 9.34495 
-34.3773 -65.8729 9.56644 
-32.0361 -69.044 8.47313 
-32.4913 -69.1779 8.29129 
-35.3619 -66.124 9.1922 
-33.1415 -69.4823 7.97088 
-33.6275 -69.738 7.71767 
-42.2643 62.6628 7.80365 
-26.9881 -71.102 8.62838 
-27.4603 -69.9344 9.12593 
-31.6684 -68.6818 8.75348 
-35.4608 -67.7411 4.30965 
-35.7201 -68.7515 4.90384 
74.9102 -8.6582 7.75089 
-27.8031 -72.9749 5.1837 
-31.571 -72.1196 5.6581 
-30.0075 -71.4176 4.90705 
-28.2125 -69.2023 3.30408 
75.6914 5.63012 7.16359 
-27.9603 -74.0986 5.81327 
-45.5585 -59.0399 9.41369 
-45.2862 -58.917 9.56123 
-43.8228 -62.8917 5.1728 
-42.7676 -61.2001 9.31401 
-45.1096 59.4447 9.36865 
-38.2469 -66.9569 4.76927 
-39.9463 -65.5455 8.18977 
-49.4246 -61.1639 5.50944 
-50.0664 -61.556 5.90956 
-47.1724 -58.2414 3.37489 
-49.5856 -60.7273 5.35736 
-48.1493 -61.7728 5.37468 
-47.7055 -61.296 5.00024 
-32.7627 -68.7732 6.78757 
-48.55 -62.4831 5.8458 
-46.8054 -64.4605 6.2065 
-46.8858 -64.2429 6.12995 
-39.5707 -64.198 3.67584 
-12.871 60.5503 85.4885 
-41.5499 63.9497 8.41277 
-43.4015 67.0718 6.31385 
-40.8298 64.432 8.42305 
-39.9685 69.2301 6.43106 
-39.7561 67.368 7.3845 
-42.314 62.8783 8.66764 
-42.0836 63.3923 8.50177 
-44.5134 42.7543 84.5683 
-39.8131 62.9728 9.45622 
-39.7995 62.7149 9.58197 
-36.3897 50.0777 85.3692 
-42.4317 62.7399 8.69418 
-42.5384 62.4064 8.81712 
-48.0855 58.7254 8.72123 
-46.5286 58.4519 9.36836 
-43.6143 61.2802 8.99409 
-53.6139 30.9562 82.7919 
-53.9652 30.1684 84.7886 
-40.379 64.2255 3.95781 
-54.0702 29.9287 81.1009 
-40.4673 68.2817 5.91379 
-40.6082 68.3177 5.97788 
-55.2267 31.3763 83.8844 
-58.8775 19.131 85.3481 
-58.6175 19.7122 85.5211 
-45.7988 58.8524 3.20869 
-61.509 6.77256 85.7504 
-42.4486 65.0187 5.02288 
-48.1083 59.1313 4.10837 
-47.1413 57.865 3.18657 
-60.5403 -11.3197 81.6633 
-61.5714 6.4706 85.5206 
-28.1525 68.6976 9.60548 
-38.1997 69.287 6.83273 
-31.7579 69.0435 8.54078 
-31.3253 69.9445 8.17365 
-36.514 71.063 6.31385 
-30.7806 70.5137 8.00854 
-32.2526 -72.1981 6.7621 
-29.0747 68.8373 9.307 
-28.9473 68.8796 9.31484 
-42.4469 62.0998 8.99311 
-47.3119 -39.6241 84.4162 
-54.4288 -29.1257 84.568 
-28.1582 68.6612 9.62412 
-46.0064 -41.4246 83.1299 
-36.8608 -49.6623 85.5229 
-43.9166 -43.7518 85.5487 
-31.3037 67.0226 9.71468 
-39.0006 67.6565 7.49286 
-38.9442 67.6832 7.49266 
-38.1825 68.2768 7.36818 
-37.9933 68.5293 7.28271 
-50.1102 -61.2386 5.77333 
-43.9106 -43.7441 85.5611 
-25.4572 -56.3985 85.7425 
-27.9911 73.5559 5.53618 
-28.4376 73.917 5.83458 
-27.662 73.5231 5.43705 
-29.6181 72.3177 5.28425 
-29.385 71.4297 4.76182 
-25.1816 -56.5569 85.5087 
-35.7007 66.2548 3.59029 
-33.3704 -67.2369 9.09615 
-29.2165 68.7346 9.32625 
-55.6063 27.2402 85.5745 
-30.2307 73.1763 5.88535 
-38.9156 69.1917 5.91832 
-27.7623 74.2457 5.84182 
-8.44367 -61.0223 81.1843 
5.59127 -61.3217 85.34 
-3.78248 -61.5124 83.3164 
-32.0726 69.828 4.57735 
7.17174e-05 -61.9107 85.3209 
-32.3181 69.7029 4.5716 
10.8797 -60.7672 84.5676 
-27.6225 -74.0443 5.70159 
-7.38766 62.0444 86.1206 
-15.7607 61.4847 87.5463 
-12.9242 60.4669 85.7937 
-7.08219 61.5209 85.4982 
-13.0581 60.5377 85.9039 
-15.7353 61.5217 87.5767 
28.2422 -55.1627 85.5544 
23.066 -57.2424 84.416 
25.1817 -56.5569 82.7995 
26.2354 -57.844 83.888 
-3.67901 62.5122 86.0592 
36.2657 49.6743 85.2066 
36.5983 49.2439 85.0429 
46.0506 41.5088 85.9672 
42.4423 45.8526 86.1167 
48.2245 38.6526 85.7101 
58.8776 -19.1324 85.3429 
46.1694 41.4089 85.994 
61.394 7.30846 84.7953 
61.1537 -8.43253 84.5686 
46.0065 -41.4246 85.4921 
9.14001 60.3113 84.3707 
0.218376 62.3245 86.1509 
0.00252894 61.8899 85.5866 
61.3256 9.22527 85.5398 
9.57376 61.2109 85.536 
58.8776 19.131 85.351 
54.7199 28.4724 84.0715 
61.3208 9.22391 85.5461 
11.9639 61.3164 86.1404 
57.4528 22.3344 81.0912 
13.2713 61.0056 86.1627 
12.244 60.1637 84.8034 
15.2487 59.6211 85.3072 
25.1362 57.1199 86.1256 
56.3281 25.7491 85.5046 
48.2401 38.6638 85.7309 
24.6283 57.3073 86.1552 
58.5537 20.01 85.8855 
15.3199 59.79 85.5301 
38.9848 47.7487 83.5327 
42.7697 44.3392 81.0912 
56.3239 25.7464 85.5108 
36.3899 50.0842 84.7894 
31.5451 52.9658 85.429 
53.6141 -30.9538 85.5236 
31.5134 52.8991 85.3359 
12.0155 60.6437 84.7928 
15.3228 59.7996 85.9138 
11.4303 60.7056 82.3022 
12.8712 60.5549 81.0335 
9.57516 61.2253 85.5544 
-60.7013 12.2755 85.4987 
-61.2924 12.1467 86.1217 
-61.6711 6.38886 85.9768 
-61.6123 6.29131 85.9044 
-61.6454 6.30975 85.9417 
-61.4196 6.47643 85.7139 
60.7663 10.2557 85.1736 
-36.0374 49.8166 85.192 
-35.5069 50.0073 85.0212 
-35.9908 50.4523 85.6426 
28.5326 -54.623 85.1748 
-25.1101 56.7084 85.996 
-31.168 54.2742 86.144 
-25.1657 56.7328 86.0428 
-24.9759 56.6244 85.8552 
35.8419 -50.4013 85.5249 
-56.5893 -24.2705 85.3361 
-47.3783 -39.275 85.3047 
-56.0958 28.8828 86.9137 
-59.388 19.0232 86.1518 
-55.5805 27.2288 85.5398 
-36.8748 -49.6497 85.5784 
-45.6506 -14.7745 73.3053 
-36.3734 50.0572 85.571 
-40.7008 45.627 84.7732 
-54.5568 30.3374 86.0709 
-46.2526 41.9982 86.1477 
-46.592 41.5563 86.1609 
-58.6038 19.7249 85.5657 
-53.9077 31.4404 86.1292 
-53.4352 30.2397 84.7992 
-51.9946 32.923 85.3016 
-54.6311 27.1292 84.3853 
-46.9134 41.1343 86.1756 
36.372 50.0604 85.5694 
-52.1329 33.0425 85.5236 
-61.5714 6.2357 85.8545 
31.4307 52.5097 84.866 
-45.7982 42.5171 86.1687 
-41.0109 46.0055 85.39 
5.42867 -60.9576 84.8689 
-33.7518 66.7186 3.3561 
-35.2211 64.8409 2.72922 
-45.3727 58.7403 3.01399 
-39.6115 61.6349 10.1578 
-30.4979 -54.5352 86.1219 
-25.1346 -56.6761 85.9767 
-25.0241 -56.6511 85.9044 
-30.4382 -53.9339 85.4984 
-25.0518 -56.6768 85.9416 
-25.0882 -56.5176 85.7986 
-28.3637 -68.6762 3.06459 
-33.6203 -65.2739 10.0673 
-53.2889 -17.9798 80.1993 
-58.7945 -19.0508 85.4964 
-58.5625 -18.6393 85.156 
-56.979 -17.0917 83.2266 
-58.6359 -19.5284 85.5094 
-61.6546 -6.50987 85.9676 
-61.2885 -12.1469 86.1167 
-61.7334 -2.92216 85.71 
77.2829 -2.24471 7.85314 
60.258 -9.38038 84.2857 
-61.6922 -6.36115 85.9967 
74.7192 -4.27824 3.39998 
73.8219 -1.99469 2.76656 
75.1265 -8.40169 8.786 
-44.6077 -43.7352 86.0885 
-36.3803 -50.0681 85.5866 
-36.4437 -50.5975 86.1498 
-43.0712 -44.4478 85.5405 
73.233 3.23207 10.1423 
-45.7064 -42.5123 86.0675 
73.6273 9.82069 3.04893 
-46.5582 -41.5539 86.1275 
-45.2773 -41.6798 84.9525 
-54.2405 -31.0127 86.1493 
-53.9191 -31.4727 86.1653 
-53.6316 -30.1792 84.9515 
-53.6166 -31.9107 86.1783 
-47.5349 -39.3694 85.5268 
-57.9063 85.7141 -22.204 
-53.9624 -30.0346 85.176 
-54.5972 -30.414 86.1707 
-56.6563 -24.3026 85.4296 
42.4421 -45.8557 86.1207 
48.8914 -40.4775 87.5455 
45.9976 -41.3199 85.792 
41.8887 -45.6128 85.4981 
46.1509 -41.2985 85.9039 
48.892 -40.5228 87.5773 
-42.9388 60.9227 10.4824 
-0.149799 -61.5168 85.2205 
-0.657877 -61.3674 85.0607 
-12.8597 -60.6461 85.9675 
-7.3867 -62.0416 86.1167 
-41.0492 -62.5738 3.39554 
-13.0722 -60.4942 85.8591 
-43.159 53.6403 76.6968 
-13.0154 -60.6383 85.9942 
36.8588 -50.2953 86.1484 
37.2251 -49.7108 85.772 
28.2356 -55.1496 85.5363 
36.3754 -50.0701 85.5873 
27.9398 -56.0213 86.2652 
36.4572 -50.572 86.1738 
103.369 7.18692 -22.2038 
26.3617 -56.6396 86.1409 
12.7336 -61.1662 86.1499 
13.2722 -61.0074 86.1638 
24.966 -56.3492 85.1729 
22.7116 -57.1975 85.3073 
25.1246 -57.1538 86.1633 
25.6471 -55.9441 84.9578 
13.7774 -60.8533 86.1774 
22.7532 -57.3762 85.5301 
12.0576 -61.3197 86.1713 
5.60107 -61.3945 85.4314 
20.2321 11.9258 61.824 
-45.4621 -93.3274 -22.204 
45.933 25.8581 77.0734 
53.7554 30.8083 85.9218 
53.6052 33.9906 87.5455 
53.5134 30.9797 85.7932 
56.3221 25.7473 85.4982 
60.8225 -9.99415 85.1608 
53.5404 31.1306 85.9039 
53.6479 33.9777 87.5762 
49.2996 17.5568 76.3839 
49.3093 17.5416 76.3859 
58.5794 20.2855 85.6315 
58.772 19.6606 85.6416 
58.7398 -19.208 85.489 
53.7036 -30.9708 85.9677 
57.1174 -25.5856 86.1441 
53.4992 -30.9807 85.782 
53.4909 -31.1301 85.8553 
53.6479 -31.1193 85.9957 
-25.0407 -64.3791 76.6809 
-12.5395 60.5882 85.733 
61.6017 9.0142 85.8111 
58.8612 19.1228 85.5829 
61.32 9.22413 85.5327 
-5.84018 63.297 83.4452 
-33.9838 53.7242 83.4974 
-22.4151 60.8786 81.8445 
62.0131 7.56607 86.1394 
-33.4259 55.0944 82.3525 
-0.860306 62.1247 85.5803 
62.1188 6.23042 86.1646 
62.1055 -6.79084 86.1483 
62.1186 -6.23191 86.1645 
-57.7639 26.1811 83.6262 
-57.8916 26.5172 83.3037 
-61.5986 -15.7219 83.4956 
-62.0082 14.0044 83.4407 
-56.5864 -24.277 85.5057 
-62.042 14.0552 83.3833 
62.0428 -7.47865 86.1694 
-43.1066 -46.8656 83.3038 
-32.4825 -54.6389 83.4455 
-32.5439 -54.6571 83.3873 
60.8422 -9.99676 85.1862 
-13.0604 -60.4948 85.8252 
-17.6471 -62.429 81.8438 
-16.5583 -62.0326 82.7452 
-42.7493 -46.8484 83.6252 
12.4087 4.76284 57.503 
12.3631 4.74534 55.7854 
-12.0045 -4.60915 57.52 
3.54313 1.36009 116.363 
5.96152 2.28757 114.185 
53.0121 20.35 73.2626 
49.4229 18.9729 69.9596 
22.595 8.67324 67.6255 
-17.5585 -6.74225 58.9158 
14.0765 5.40296 109.224 
28.5583 -55.9584 84.4849 
-24.0064 -9.21675 59.6219 
11.4915 4.41045 111.549 
45.7616 -41.6454 85.7343 
41.9291 -47.7761 83.4465 
41.927 -47.8413 83.3863 
16.2374 6.2329 59.0655 
-4.08515 -63.4397 83.4972 
23.872 9.16367 65.4014 
24.8282 9.5309 59.1115 
57.4564 -22.3237 83.5309 
24.2996 9.32797 64.6272 
32.228 12.372 60.8277 
55.4243 -26.8872 81.183 
59.0716 -23.4882 83.4974 
35.7154 13.7106 69.701 
36.5846 14.0446 63.4598 
36.1698 13.8854 68.6353 
39.9998 15.3538 65.4254 
46.134 17.7091 75.3327 
48.4144 18.584 69.426 
47.897 18.3853 75.7672 
28.6831 -55.4923 84.9144 
62.4225 12.5758 83.3049 
-42.1139 -16.1668 87.5973 
-0.0310349 -0.0126446 169.353 
-47.7738 -18.3393 88.5661 
-50.7641 -19.4894 88.9515 
53.4953 -31.1186 85.82 
-48.3336 -18.5543 70.4273 
-53.0119 -20.3514 89.2996 
58.5779 23.3699 84.1298 
9.57382 61.2126 85.5708 
9.69179 60.8883 85.1747 
0.628616 61.8438 85.5228 
0.535188 61.8536 85.4774 
19.3114 61.1304 82.7535 
25.5117 58.2084 83.8456 
15.3668 59.9452 85.7227 
13.6337 60.3072 85.9635 
15.3543 59.7468 85.5674 
27.3006 58.1191 82.9111 
31.6412 53.1128 85.6499 
41.8933 45.6162 85.5047 
41.6283 45.3683 85.9635 
45.9014 41.5216 85.9432 
53.5631 31.1361 85.8841 
53.6172 31.0967 85.8581 
53.5428 31.1327 85.9074 
48.0782 38.5745 85.5783 
48.1006 38.5446 85.9635 
58.7016 20.2983 85.5642 
53.691 30.7836 85.9363 
53.6917 30.7817 85.9635 
58.4986 19.9831 85.8455 
56.4986 24.4757 76.9564 
64.9991 13.8165 79.7895 
61.5977 7.70901 85.605 
60.9065 9.5982 85.1745 
60.8666 9.78325 85.9635 
61.337 7.57374 85.5196 
61.1122 -10.1433 85.5625 
60.7962 -10.1156 85.9635 
60.823 -9.99205 85.207 
53.9199 -30.9917 85.5902 
56.3284 -25.7459 85.5047 
46.1632 -41.3184 85.8841 
46.31 -41.5407 85.5687 
46.1537 -41.3002 85.9074 
49.6881 -36.358 81.3139 
53.4884 -31.1281 85.8518 
40.3415 -46.5259 83.2366 
26.3047 -57.8128 83.8788 
26.37 -56.1993 85.6049 
27.952 -54.9585 85.1747 
19.7725 -60.7904 82.9846 
13.5747 -62.0908 83.8421 
22.8058 -57.5277 85.7227 
24.4217 -56.8038 85.9635 
22.7427 -57.3475 85.5656 
12.0756 -63.0702 82.9054 
5.60891 -61.5687 85.6501 
5.60011 -61.3214 85.9635 
5.59498 -61.3213 85.5081 
-7.0817 -61.5287 85.5047 
-25.0382 -56.6676 85.8859 
-16.3573 -64.5558 79.7895 
-25.1962 -56.8691 85.5818 
-25.0248 -56.654 85.9076 
-19.2243 -58.4923 81.3152 
-13.0711 -60.4914 85.8558 
-33.2288 -57.5464 79.7895 
-30.2893 -53.6078 85.9635 
-32.5157 -52.323 85.3993 
-44.4659 -49.3818 79.7895 
-45.2945 -42.4513 85.602 
-42.8256 -44.29 85.2596 
-42.8648 -44.2539 85.9635 
-51.7046 -37.5902 82.9852 
-54.6693 -32.0176 84.0938 
-47.6643 -39.4676 85.7227 
-46.4802 -40.7724 85.9635 
-47.5099 -39.3516 85.5621 
-56.1849 -30.8733 83.0357 
-56.8201 -24.3662 85.65 
-58.6837 -19.5678 85.9635 
-56.2466 -25.0411 76.9564 
-60.7068 -12.2795 85.5047 
-59.8107 -14.752 85.3992 
-59.8175 -14.7146 85.9635 
-60.2248 -12.8004 76.9564 
-61.6325 6.29959 85.8859 
-61.8659 6.38704 85.5906 
-61.6153 6.29107 85.9076 
-61.5714 -2.90674 85.9635 
-60.3455 12.2316 85.9635 
-59.8076 14.7539 85.3996 
-55.2638 31.3101 83.8748 
-54.3679 29.9655 85.6021 
-55.2943 27.1769 85.2475 
-52.3384 37.1462 82.667 
-47.4733 42.2469 83.8531 
-52.2655 33.1346 85.7227 
-53.1401 31.6083 85.9635 
-52.1082 33.0245 85.5589 
-46.8361 43.9234 82.9144 
-41.1337 46.1612 85.6373 
-40.9715 45.9595 85.9635 
-40.9686 45.9545 85.4581 
-30.4195 53.9472 85.506 
-25.3073 56.4829 85.9635 
-25.306 56.4834 85.9425 
-13.0564 60.5607 85.8845 
-13.0456 60.8285 85.5666 
-13.0593 60.5407 85.9074 
-18.8125 58.5701 81.3032 
-24.975 56.6212 85.8517 
-1.0295 62.0668 85.6297 
-5.79995 63.3495 83.3851 
-5.29055 61.3521 83.2337 
-19.5907 -65.509 76.6587 
-16.3801 -65.1387 79.0954 
-33.0172 -60.5203 77.2112 
-36.9806 -53.7832 74.0378 
-32.2576 -64.904 65.3008 
-46.5797 -59.5411 57.4681 
-34.2096 -65.537 34.2161 
-35.8692 -68.9004 35.0077 
-36.9395 -63.8885 32.8004 
-39.4358 -62.3885 31.6416 
-31.185 -67.0229 17.3719 
-29.8119 -70.532 4.3932 
-34.1582 -67.4745 9.3272 
-36.0215 -66.4359 9.6945 
-47.947 -60.246 2.52791 
-47.1349 -61.5238 1.29416 
-49.3672 -63.9592 3.25189 
-36.8415 -73.5526 -6.93918 
-54.5327 -68.6858 -9.056 
-53.1797 -70.4369 -15.8527 
-46.1092 -94.1467 -22.9027 
64.0367 15.0782 75.3101 
62.6726 15.2965 73.6715 
60.2257 12.7954 76.9564 
9.78919 62.0554 84.4861 
74.6667 -10.6742 57.4675 
73.6827 3.03807 34.4139 
73.5625 -3.06437 31.6371 
73.4517 6.40983 17.3488 
74.2001 -3.18559 17.192 
75.2891 3.87053 9.56866 
75.3292 2.07357 9.79504 
75.9772 -11.5198 2.46407 
76.708 -10.0107 1.25623 
76.4076 -7.43256 3.97326 
86.563 -12.9911 -9.05605 
87.4044 -10.9425 -15.8536 
104.403 7.0336 -22.9027 
-46.81 49.6169 76.6205 
-30.7811 53.2171 76.9564 
-27.9977 58.7072 74.0367 
-19.0224 58.4511 76.9564 
-19.0194 60.6249 74.9564 
-39.8937 60.071 65.3014 
-28.0875 69.7853 57.4683 
-40.0234 68.6398 47.2904 
-39.4664 62.0728 34.2128 
-41.5497 65.1923 34.997 
-36.6751 63.6127 32.8 
-34.1283 65.0256 31.6405 
-42.1308 60.2632 17.6593 
-35.6501 64.3224 20.6452 
-34.2106 65.2069 20.3123 
-41.1621 63.0018 9.34126 
-39.6293 63.833 9.93924 
-28.0145 71.3653 2.40019 
-29.2129 68.6721 9.38606 
-29.0114 68.7072 9.4768 
-29.7785 71.2068 1.21649 
-31.8688 69.6338 3.99574 
-35.7423 72.443 4.05479 
-45.092 68.3619 -6.94175 
-34.2213 80.9494 -15.8517 
-58.2918 86.6855 -22.9024 
73.7771 7.88484 9.59298 
75.3076 -7.28524 8.73776 
-35.5597 -71.5088 6.31385 
-43.6524 -62.2018 8.54354 
-44.3669 -66.3949 6.31385 
-46.9767 -64.1531 6.51027 
-44.9409 59.192 9.54491 
18.6621 13.5596 61.5854 
-12.8152 60.4063 85.7072 
-0.157875 61.4225 85.1314 
9.13605 60.3 84.3565 
23.6655 55.8611 84.1124 
48.0758 38.579 85.5389 
-4.07272 63.2527 86.9556 
-3.67298 62.5309 86.0833 
11.6828 60.4601 84.9345 
11.6457 60.186 84.6027 
26.2274 56.6653 86.0973 
36.3478 50.1047 85.5998 
31.4263 52.4954 84.8481 
-61.4099 6.28397 85.6859 
-59.066 18.2502 85.4789 
-58.811 18.9916 85.4912 
-45.8144 39.7688 84.1124 
-58.8597 19.128 85.5829 
-58.8508 19.1229 85.5697 
-55.7339 30.2155 87.3729 
-53.8926 29.792 84.931 
-53.6432 29.6718 84.5975 
-36.4188 50.0503 85.5968 
-40.6906 45.6197 84.7599 
-25.1397 -56.4113 85.7152 
-25.4873 -56.3811 85.8322 
-35.9797 -49.7827 85.1327 
-42.6832 -43.5729 84.3857 
-51.4768 -28.9723 82.4935 
-52.0633 -31.1677 84.1124 
-59.9078 -16.0134 85.5105 
-54.4082 -13.6365 79.9829 
-59.745 -10.7611 84.3277 
-61.5714 -2.9505 85.5386 
-36.8689 -49.6448 85.5689 
-43.5767 -43.6137 85.1423 
-52.897 -30.2212 84.2571 
-54.0112 -29.9431 85.169 
-56.2935 -24.0041 84.8665 
45.8763 -41.3362 85.7062 
36.2308 -49.5984 85.1323 
27.7513 -50.6562 81.4238 
27.5421 -54.4054 84.282 
24.4837 -53.6 82.3725 
13.6899 -59.101 84.1124 
35.8221 -50.4037 85.5722 
12.1315 -60.3337 84.9557 
11.8934 -60.6027 85.1779 
11.7911 -60.6214 85.1717 
5.42351 -60.9426 84.8504 
53.4912 30.8597 85.7075 
54.876 28.1239 85.4727 
58.7432 19.2037 85.4924 
56.7534 10.7367 81.4241 
60.2546 9.37984 84.2817 
58.5452 6.7222 82.3747 
60.439 -5.24528 84.1124 
56.9722 -10.5816 81.5837 
53.4761 -31.0856 85.817 
60.013 11.1857 84.544 
61.1157 7.56864 84.9374 
60.2548 -9.38048 84.2816 
16.5612 6.35631 107.649 
53.0121 20.35 130.715 
44.95 17.255 77.9223 
12.7742 62.2167 83.8844 
11.6941 60.9654 85.6046 
7.17174e-05 62.2969 85.4743 
0.647433 61.8418 85.5784 
12.4286 60.6008 81.0092 
11.5005 60.6978 85.2003 
7.17174e-05 61.9093 84.6354 
25.8678 58.0979 83.8419 
25.1817 56.5555 83.5384 
17.817 58.9471 82.3452 
15.3111 59.7608 85.4927 
13.1775 60.4546 81.0208 
31.6071 53.0564 85.7332 
31.5082 52.9027 85.9635 
26.2643 57.9408 83.7595 
26.4026 56.1809 85.6004 
31.5065 52.9032 85.5052 
36.349 50.1078 85.6038 
25.7364 56.2358 82.7835 
39.9776 47.2575 85.583 
37.1399 49.5286 85.8513 
37.136 49.4129 85.4653 
45.8914 41.5306 85.8569 
37.0734 49.4682 85.767 
46.0065 41.4269 85.7207 
43.3456 43.8226 81.7767 
36.817 49.7004 84.5443 
36.4616 50.0193 84.7888 
53.7222 31.0179 85.8067 
51.8362 33.6606 85.7718 
48.2261 38.6545 85.7531 
49.9359 36.0199 81.3116 
53.6141 30.9562 85.6454 
46.0911 41.3129 85.6592 
58.8457 19.5937 85.7625 
58.8694 19.5915 85.7367 
53.6961 30.881 85.9073 
58.4949 20.2744 85.8178 
56.8188 25.6964 84.9647 
58.6111 20.3048 85.6655 
57.0682 23.1963 80.0528 
58.8374 19.2225 85.3505 
58.6479 19.6472 85.843 
63.121 7.07556 83.8859 
61.491 7.66146 85.7482 
59.038 18.4806 85.9361 
59.1742 18.483 85.7695 
61.286 7.81591 85.2028 
63.1161 -6.63331 84.01 
61.5715 -6.47201 83.5345 
61.5715 5.43913 85.4932 
61.0955 -10.1391 85.5846 
61.5915 -7.7378 85.6036 
63.0936 -7.07659 83.9196 
60.8804 -9.7221 84.2493 
61.4395 -7.09492 82.7843 
53.8765 -31.1046 85.5826 
57.2974 -23.4182 85.5829 
58.5814 -20.0167 85.8507 
56.3243 -25.7433 85.5107 
58.4984 -19.9847 85.8459 
58.5032 -19.9729 85.767 
55.1038 -27.6098 81.8836 
58.6348 -19.6771 84.8451 
58.8397 -19.2221 84.867 
46.2422 -41.6392 85.5607 
49.8125 -36.1862 85.9635 
53.482 -31.1547 85.9493 
53.4734 -31.1475 85.9372 
46.1238 -41.2631 85.9416 
53.5308 -31.0697 85.5225 
36.7773 -50.6177 85.1348 
39.8308 -47.3746 85.5985 
39.6594 -47.1409 85.9635 
45.9104 -41.5741 85.9025 
37.1473 -49.5243 85.8503 
45.0308 -45.5489 82.9138 
39.8328 -47.5476 85.4365 
36.8715 -49.8278 85.7985 
44.9201 -46.019 82.5671 
39.7158 -47.0896 85.399 
36.3899 -50.0856 85.5789 
38.9931 -47.7424 83.2856 
37.0807 -49.4638 85.7659 
37.0896 -49.4548 85.4787 
45.8946 -41.5256 85.4908 
28.2352 -55.1519 85.5707 
25.1817 -56.5569 85.0548 
25.7315 -56.2386 82.765 
35.9542 -50.3365 84.9507 
13.2231 -62.2087 83.8392 
12.8712 -60.5563 83.5321 
22.7431 -57.3473 85.4932 
24.7427 -56.6981 82.7813 
5.60268 -61.503 85.7337 
11.6697 -60.9692 85.6034 
12.8095 -62.3173 83.7576 
11.7466 -60.6758 85.2319 
12.2354 -60.6222 82.7785 
-13.3842 -62.9735 82.8546 
-4.56862 -61.7314 85.5828 
-0.941613 -61.9015 85.8505 
-3.37065 -63.169 83.9336 
-1.0009 -61.8051 85.4678 
-0.92307 -61.8137 85.7654 
-12.871 -60.5563 81.9704 
-9.22992 -60.9391 81.8849 
-0.590464 -61.8482 84.8591 
-0.107014 -61.9004 84.8807 
-25.3071 -56.8393 85.5761 
-19.0236 -58.5575 85.9635 
-13.0399 -60.51 85.9532 
-13.037 -60.5024 85.9445 
-24.9993 -56.6162 85.9426 
-12.9494 -60.5309 81.9666 
-36.7757 -50.6156 85.138 
-32.5911 -52.6263 85.5828 
-25.5173 -56.3894 85.9346 
-25.534 -56.4201 85.8918 
-35.6265 -50.6291 85.851 
-29.4042 -56.9027 82.914 
-35.9942 -50.4651 85.7967 
-29.8857 -56.9423 82.5663 
-32.264 -52.4684 82.5831 
-36.3897 -50.0856 85.5793 
-33.5561 -51.7206 82.8694 
-35.608 -50.6084 85.8852 
-35.5903 -50.5468 85.7664 
-35.9263 -50.4156 85.8952 
-29.5302 -54.3995 85.5767 
-35.5795 -50.5531 85.4783 
-13.0093 -60.5115 85.7977 
-25.3081 -56.4846 85.5076 
-13.0378 -60.5021 85.9635 
-46.904 -42.8245 83.8883 
-1.40829 -61.8968 85.7944 
-1.7144 -61.7301 85.3731 
-45.2043 -42.3901 85.7369 
-36.9683 -49.5978 85.9326 
-37.0713 -49.6799 85.7676 
-0.944426 -61.8737 85.8848 
-12.9036 -60.7119 85.7629 
-45.5604 -41.826 82.4224 
0.468438 -61.8767 85.9443 
18.1431 -58.8426 85.4932 
-36.7664 -49.7472 84.9542 
39.2492 -47.5119 85.1457 
-54.9084 -31.6997 84.0834 
-47.5107 -39.3505 85.4895 
37.1332 -49.5 85.8847 
45.7661 -41.7193 85.8882 
48.3646 -38.1801 85.5227 
-56.7576 -24.3431 85.7333 
-54.3826 -29.9348 85.6007 
58.5538 -20.0107 85.8855 
39.1491 -48.0935 85.5018 
-55.1582 -31.3212 83.9907 
51.6583 -33.9288 85.7527 
58.9916 -18.6704 85.9441 
36.8451 -49.7482 85.8955 
61.0751 10.3035 85.5666 
-61.6437 -6.47941 85.8745 
-59.7713 -15.9713 85.69 
-59.8644 -15.9959 85.5688 
-61.1195 -16.318 83.9317 
-60.4042 -11.9592 80.8611 
-59.5292 -16.0734 85.188 
-61.544 -6.60089 85.8599 
41.9402 45.0879 85.1686 
-59.5325 -16.0564 85.2926 
37.1257 49.5044 85.8855 
-61.5714 -6.47201 85.7441 
-60.7242 -10.4594 82.4429 
46.0065 41.4269 85.5185 
-59.0036 -18.544 84.9243 
-61.8725 6.5022 85.5849 
8.29287 61.0358 85.2095 
-61.7365 -2.92156 85.753 
33.7239 12.9452 136.702 
-59.3948 19.3001 85.2782 
-60.1208 14.7338 85.5831 
-61.5439 6.65416 85.9492 
-61.5793 6.66528 85.9048 
-59.1573 18.2425 85.8508 
50.6453 31.5677 83.4688 
-61.7826 11.8669 84.2817 
-59.1223 18.6322 85.7934 
35.707 -50.3854 85.4749 
18.0017 -57.6998 84.1124 
26.7209 -53.9073 83.447 
-62.0507 12.5106 83.7787 
-59.9828 13.9293 83.2316 
-61.5022 6.80415 85.8339 
-58.8994 19.0322 85.3475 
-59.6071 15.7074 83.2807 
-59.0689 18.2326 85.7674 
-53.8272 29.5629 84.7019 
-41.6912 -44.6248 84.6025 
-61.5424 6.61537 85.5194 
50.7353 -31.6923 83.6204 
-55.5837 27.2302 85.6059 
59.5267 8.75249 83.447 
11.4855 60.3278 84.7067 
-58.61 19.729 85.5748 
-53.8054 30.5268 81.2249 
7.96202 60.5027 84.5127 
-54.1769 29.6906 85.1983 
-45.2884 -61.9066 8.13934 
-47.2569 42.5507 83.8486 
-46.0064 41.3963 83.5463 
-50.6076 35.0515 82.4034 
-52.1073 33.0247 85.4857 
-53.4119 31.2319 81.2371 
-41.0941 46.1175 85.7118 
-45.2663 42.4778 85.6021 
-46.9874 42.8801 83.7667 
-40.9617 45.9591 85.3047 
-45.5259 41.8194 82.7779 
-32.5883 52.6249 85.5828 
-35.6296 50.6263 85.8507 
-30.4175 53.9424 85.5122 
-34.4022 53.0865 83.9333 
-25.2999 56.487 85.8553 
-25.1816 56.5538 85.7353 
-29.4149 54.0847 83.5491 
-35.5124 50.5856 85.4606 
-35.5919 50.5425 85.7647 
-27.4858 55.1415 78.8084 
-13.0028 60.5995 85.8588 
-29.8936 53.8275 85.1686 
-35.8683 50.3725 84.8059 
-43.9257 43.2876 85.1317 
-36.3142 50.1128 84.8316 
-12.9371 60.8682 85.5601 
-19.0317 58.5534 85.9635 
-24.955 56.6409 85.9492 
-24.9522 56.6297 85.9368 
-13.0574 60.4941 85.9418 
-61.6204 6.16725 85.9011 
-61.6713 6.19245 85.8367 
-25.0417 56.5973 85.6639 
-21.7819 57.6556 85.5262 
-59.559 -15.9337 85.5514 
-0.479328 62.4388 85.2353 
-4.37859 61.7375 85.5986 
-4.37379 61.4491 85.9635 
-12.7037 60.6207 85.9023 
-0.942407 61.9 85.8504 
-46.587 -40.6214 85.5014 
-9.65699 63.3158 82.9148 
-1.04562 62.0268 85.6779 
-0.53989 61.9839 85.7986 
-36.9507 -49.5804 85.9022 
-9.29018 63.6314 82.5672 
-0.937394 61.8106 85.8447 
-16.2686 -59.4536 85.5339 
-25.1006 -56.6676 85.8617 
-0.103689 61.8993 84.6347 
-3.58655 61.5321 83.4695 
-0.924487 61.8121 85.7651 
-1.04597 61.8001 85.4634 
24.0906 -56.9094 85.5113 
-24.779 -56.8697 85.7442 
-12.7196 60.565 85.4871 
-60.3455 -12.233 85.9635 
-31.5825 -68.4632 8.88985 
-30.4774 -69.7939 5.96705 
-28.1956 -69.8282 8.11461 
51.5442 -33.8043 85.535 
-32.2239 -68.8634 7.04953 
58.9767 -18.6666 85.9635 
58.4954 19.9898 85.9635 
52.7876 33.8299 84.6744 
-28.4407 -71.8486 6.73076 
15.2404 59.7837 85.5628 
15.3105 59.7624 85.9635 
46.1078 41.2874 85.9447 
-28.231 -70.7842 6.4636 
8.29961 61.0349 85.288 
-50.7741 -19.4918 134.839 
51.853 33.6701 85.7487 
-35.6865 -68.4471 4.73592 
51.7084 33.5791 85.9635 
-38.3676 -66.8707 4.81461 
-36.3945 -66.586 8.69726 
31.342 12.0319 66.959 
-39.5793 -65.0884 7.77088 
19.1739 7.36036 61.7855 
-40.3708 -64.6644 7.68201 
-41.1571 -64.3074 7.41641 
44.8538 -46.6152 82.0623 
-39.6158 -65.0751 7.75052 
11.5415 4.42993 62.9303 
32.4534 12.4577 137.604 
-11.9722 -4.59673 55.7854 
27.5052 10.5586 142.031 
-50.4392 -62.5763 4.1632 
-26.8167 -10.2958 75.7518 
-15.7689 -63.893 80.8167 
-30.5112 -57.0746 82.025 
-15.2245 -63.6948 81.2674 
44.8525 -46.6557 82.0249 
-44.8574 -61.0593 7.25271 
-44.7932 -62.5984 3.81637 
-8.88566 64.0758 82.0622 
-46.1149 -59.9607 7.11467 
-45.1094 -60.8811 7.12853 
-40.7834 -51.2251 81.1727 
56.3736 -26.7349 86.0924 
74.8939 6.24694 9.24383 
74.4091 9.73028 8.47137 
74.317 10.3467 8.35323 
74.9604 6.32472 8.98718 
53.0557 20.2779 80.553 
75.5075 6.11036 7.42392 
10.1038 -60.8546 85.1325 
53.6479 31.0819 85.9738 
76.0184 3.50186 7.62592 
24.0821 -56.8721 85.4468 
25.446 -55.884 84.8134 
24.0927 -56.9167 85.5024 
76.2395 11.1797 6.7567 
77.643 11.6928 6.20662 
-12.9774 -60.6834 86.0349 
75.1798 10.8159 6.51164 
-58.7425 -19.7955 85.7589 
76.9636 0.269325 4.64178 
77.0026 0.338167 4.5189 
75.6521 2.56566 8.77865 
75.9141 -1.95515 7.95331 
73.7451 -2.04327 2.72467 
-43.9093 -43.7435 85.5347 
75.9188 -1.98095 7.93939 
76.2825 -3.63476 6.78841 
76.3103 -3.12691 6.70307 
-61.5745 -6.26231 85.859 
-61.7255 -6.41073 86.0343 
-58.1941 -19.1859 85.0007 
74.3432 -10.4429 8.25813 
-29.5238 -54.3884 85.5626 
79.2607 -12.5237 4.05639 
-35.1614 64.8092 2.69826 
-36.9825 49.7455 85.7584 
-61.5714 6.10092 85.8415 
74.9432 -8.19074 7.94242 
76.527 -6.91038 3.9739 
-43.0363 43.2144 84.324 
-56.2817 -23.9951 84.8486 
-53.5284 29.7121 84.5131 
-22.363 -55.3695 83.5089 
74.7056 -9.99874 7.44922 
-22.8351 59.8905 88.1861 
-55.1712 28.2407 85.5345 
79.8733 -10.8178 3.32841 
27.5366 54.4143 84.2848 
35.825 -50.4111 85.582 
60.5613 11.218 85.2205 
79.7059 -7.84175 5.48846 
-61.7494 6.16916 86.0398 
79.3444 -8.14338 6.26526 
-42.3844 62.0271 9.0485 
-44.5641 59.5635 10.2476 
35.8902 50.5404 85.7589 
-42.5053 62.3551 8.01602 
15.4098 59.7624 85.532 
-40.9775 63.7906 7.93229 
-46.7666 59.5265 8.44869 
58.8776 -19.1324 84.8676 
58.6786 19.6712 85.9156 
53.6141 -30.9538 81.2145 
-12.9797 60.6254 85.9735 
-14.4666 57.9147 83.4854 
10.1023 -60.8464 85.1222 
-38.8286 66.2217 4.68756 
11.7196 60.0893 84.5188 
-39.654 64.1886 8.92908 
-38.275 66.4075 5.05261 
-55.1817 28.2453 85.5485 
-38.9883 68.9935 6.7941 
-39.8762 69.2417 6.44535 
-38.0984 66.5537 4.93392 
-46.0064 -41.4246 82.4552 
-39.2829 69.3416 7.2475 
-40.4598 68.5063 7.61812 
-29.1703 68.8038 9.3012 
-54.069 -29.9338 85.1835 
-40.5038 68.4935 7.5908 
-47.5633 57.7152 3.25511 
-29.196 68.777 9.30898 
-38.8514 69.3276 6.65157 
-29.054 68.9908 9.23141 
-53.6139 30.9562 81.2508 
-39.0462 67.6325 7.49557 
-29.2168 68.7509 9.15113 
-32.2655 69.5098 3.99344 
-32.435 69.3166 4.39762 
-29.2174 68.6816 9.35392 
-47.1914 -61.8807 5.10758 
-28.8948 68.7424 9.48115 
-28.8404 68.7901 9.38807 
-29.5841 70.2778 4.20426 
-44.5678 62.1773 8.25095 
-42.7791 63.3386 8.29437 
76.1141 -7.35657 4.93884 
-43.4501 62.2971 6.14859 
-29.8533 -71.9999 7.45422 
76.5126 2.78361 8.27081 
74.1172 2.89386 9.64786 
-51.383 -34.253 85.6541 
53.7053 30.8861 85.9185 
79.4102 7.671 6.34803 
-35.1012 -65.4777 9.59601 
79.4378 7.78912 6.32612 
50.6362 31.6516 83.506 
-30.8911 69.1968 6.23111 
78.2627 -13.1382 5.89281 
45.7484 -38.3777 83.5068 
45.9229 -41.5857 85.9209 
73.805 11.8123 3.25351 
46.1376 -41.4169 85.9755 
72.619 11.6646 2.56008 
35.8268 -50.4143 85.5867 
78.4859 -8.26481 6.85283 
74.8549 -9.78164 8.87344 
-54.4973 33.2341 87.9977 
-24.79 -57.0435 86.1942 
78.7352 -8.89043 6.67707 
-46.5654 -40.6086 85.4591 
76.7039 6.19179 7.98629 
-61.5136 6.80742 85.8463 
74.781 2.34766 9.29313 
73.6064 -4.00444 9.88688 
74.4847 -2.03365 9.48025 
77.0263 -1.71285 8.0286 
-28.8873 68.9171 8.96093 
78.497 -12.9414 6.01964 
-21.8432 57.8106 85.708 
76.7006 -12.1574 4.94306 
-53.0323 31.7606 85.492 
-32.2351 69.278 4.70287 
74.4017 -1.42261 3.07247 
11.8105 60.6659 80.8916 
78.4281 -7.98003 5.72831 
10.1763 61.1736 85.5398 
78.3166 -7.27745 5.62743 
9.42229 -60.2564 84.3239 
-38.5259 69.389 8.17663 
-38.4965 66.1571 5.38465 
-34.0653 -67.3382 8.87117 
-34.7793 -65.3284 9.75418 
49.0866 -39.342 84.3616 
-31.87 -72.1131 6.90083 
-41.8739 63.0455 7.75252 
48.5192 -38.3094 85.7087 
-32.0856 -72.1464 6.83012 
58.391 -20.2247 85.13 
-42.3309 62.0146 9.192 
74.8929 -8.81226 7.6949 
28.5286 -54.6254 85.2286 
-52.0451 -19.9807 134.771 
31.0152 11.9055 138.73 
57.0444 23.2528 85.3926 
37.0256 14.2117 68.4293 
-26.6458 -69.898 3.28427 
76.1246 4.92189 6.34157 
-29.8539 -69.5717 3.90024 
59.0167 18.4774 85.9094 
34.0262 -54.7672 82.3293 
-53.0119 -20.3514 134.756 
10.1761 61.1687 85.546 
74.5785 7.92483 9.12741 
41.9394 45.0887 85.1767 
-48.4464 -18.5984 135.103 
-45.9959 -60.8793 8.39172 
-47.2882 -64.0713 6.44543 
24.6798 9.47359 56.9839 
-46.3914 -60.4073 8.48573 
-38.7659 -62.3967 10.0777 
-38.9781 -64.1718 9.16464 
-39.0856 -63.6454 9.37802 
-63.0313 12.3882 82.5999 
-48.9065 -60.4935 5.02062 
-34.0112 -68.4476 6.59821 
-63.0574 12.4274 82.5557 
-47.1537 -61.4651 4.89726 
-44.3781 -61.4608 7.3173 
53.7027 -31.0969 86.0366 
18.8047 7.21844 62.7679 
-46.9454 -64.1783 6.11891 
-31.6366 -68.3295 9.23874 
-43.3496 -64.7968 5.21674 
24.7555 9.50282 58.3057 
50.7432 -31.6242 83.5911 
-30.4731 -57.0633 82.0612 
-13.1007 60.48 85.8498 
-40.9634 66.768 7.26875 
-42.2736 64.9695 4.94154 
-39.5836 63.4382 9.31002 
11.7641 -60.6742 85.1864 
-42.4541 63.6721 8.24548 
-35.5651 50.5534 85.3021 
-43.6272 43.5424 83.7378 
37.0906 49.4542 85.3068 
-36.421 50.0522 85.6003 
-21.8494 57.8301 85.7303 
-42.9727 63.0115 8.38517 
7.17174e-05 -61.9107 84.8815 
-12.707 60.6379 85.9211 
-43.3743 43.7717 84.0728 
-53.0602 31.7113 85.3068 
-0.938716 -61.8116 85.3065 
28.2906 54.7596 85.1572 
-53.226 31.4855 85.175 
46.1665 41.4702 86.0339 
-45.3016 60.0954 8.99549 
24.1623 57.0763 85.7345 
46.1475 41.2424 85.8581 
-52.1422 33.0487 85.9139 
24.1705 -56.8834 85.2241 
-46.4447 56.9478 2.51919 
-39.636 68.4624 5.72289 
-39.551 68.5082 5.71716 
-39.7188 68.4122 5.72711 
-29.1951 68.6392 9.38164 
10.1758 61.1681 85.5328 
-41.3032 68.0862 6.09848 
-46.9989 56.9244 2.69257 
-59.4403 -16.4911 84.086 
27.7269 -55.4734 85.5398 
-61.7535 -2.92344 85.7326 
-53.981 -30.1307 85.1396 
-61.5505 -6.61112 85.9527 
-35.5445 -65.605 9.42046 
-31.7936 68.8877 8.6137 
-37.9012 69.7904 6.64207 
-46.3674 -40.924 84.68 
-37.9492 70.3929 6.31385 
-12.871 60.4973 81.0031 
-28.9367 68.991 9.25896 
-46.0064 -41.4246 84.087 
-58.8775 -19.1324 84.3449 
-37.1806 -49.3742 85.2233 
-44.9385 -42.3869 82.264 
-34.6244 64.4767 10.2392 
-38.9734 67.6073 7.52538 
-46.5545 -40.6661 85.3127 
-39.7691 69.261 6.46146 
-35.4637 65.3957 9.55156 
-35.8767 65.3744 9.46 
-25.1816 -56.5569 81.0547 
-39.0752 68.8772 6.83349 
-36.3897 -50.0856 84.856 
-27.2188 55.3 79.1878 
-30.4126 71.2416 4.91387 
-28.1057 74.3667 5.9892 
-39.1851 62.9953 9.65427 
-26.1997 -68.7494 2.57296 
-27.8358 72.2954 4.83492 
-36.3897 50.0714 84.8326 
-30.0006 70.9259 4.64785 
-16.3158 -59.6299 85.7301 
-51.386 -34.2553 85.7897 
-38.0147 69.521 5.8725 
-35.9766 65.0547 3.02724 
-54.0302 -30.0209 85.141 
-56.6074 24.8704 85.6358 
-39.4426 68.5565 5.71331 
-31.7432 70.059 4.61896 
-24.7206 -56.7068 85.8305 
-38.2502 69.0396 5.67589 
-54.94 27.9724 85.1415 
-28.8403 68.7481 9.41015 
5.45593 -61.3359 85.3465 
11.8604 -60.6641 85.1432 
-32.1219 70.2878 4.83105 
-40.6525 68.2744 6.65618 
9.70355 -60.8908 83.7448 
-51.2706 -34.1791 85.9635 
-13.0503 60.5771 85.9435 
-12.5039 60.6053 85.8412 
-13.1182 60.5177 85.8973 
26.5062 -55.7929 82.596 
-61.6517 6.35905 85.8616 
-53.0283 31.7575 85.4979 
28.7424 -54.861 85.5685 
25.9238 -56.1273 84.796 
24.5737 -56.7524 85.0235 
0.467491 -61.8616 85.9635 
-1.04168 62.0097 85.6616 
-1.04281 62.0582 85.708 
36.3899 -50.0856 84.8474 
18.1624 -58.8373 85.9635 
-0.529021 61.9694 85.6408 
35.9849 49.2068 84.6858 
37.4171 49.4252 85.6261 
51.6735 -33.9374 85.7306 
48.3626 -38.1829 85.4887 
59.0347 -22.7258 83.9327 
45.9968 41.3118 85.7876 
15.8567 6.08674 61.2358 
41.943 45.0915 85.1731 
49.8719 40.2052 88.1471 
-44.0122 43.2049 84.7227 
58.4955 -19.9906 85.9635 
60.9295 -9.48668 83.8186 
59.008 18.5109 85.5214 
7.96874 60.5213 84.536 
-21.766 -57.6676 85.5325 
10.3254 61.7436 86.2669 
0.647872 61.8454 85.583 
57.8099 21.5301 81.6991 
-21.8315 -57.8379 85.7304 
58.6572 19.6273 85.5258 
58.4003 20.2036 85.713 
53.6761 30.8174 85.5933 
11.527 60.8009 85.3435 
-53.0766 -32.0024 85.7351 
11.2419 62.7003 87.7757 
-13.103 60.5947 85.9746 
58.8054 19.535 85.8381 
25.6503 55.94 84.9519 
26.0034 56.0138 85.1681 
23.7587 56.0728 84.3939 
51.7304 33.5478 85.5677 
55.0626 28.2166 85.6982 
46.1808 41.2663 85.9023 
58.6956 19.6749 85.8942 
58.4592 20.2667 85.8628 
15.2502 59.8114 85.5287 
41.7704 45.2409 84.6304 
-31.3141 70.0204 4.49353 
52.0025 33.1735 80.4728 
45.9066 41.5285 85.9526 
-39.4255 68.6038 6.89097 
46.1351 41.2524 85.8122 
26.0316 56.123 85.3204 
55.045 28.2053 85.7245 
26.1017 55.9632 85.1631 
26.5556 55.9041 85.345 
-59.1142 -18.0242 85.177 
28.2992 54.7777 85.1825 
35.6245 50.526 85.5637 
36.3615 50.1179 85.6232 
8.29294 61.3355 85.5855 
-61.5714 -6.26248 85.8556 
-61.5982 6.66763 85.9253 
-61.7872 6.22896 86.0861 
-61.6115 6.16833 85.8917 
-51.6212 -19.8181 67.9571 
58.8516 -19.1237 85.5695 
12.27 60.6172 82.462 
9.41417 61.7508 84.9147 
35.7037 -50.461 85.5539 
-58.4485 -19.9413 85.4833 
-59.317 18.0303 85.6326 
-59.107 18.6385 85.6421 
49.4864 17.071 76.4238 
-35.6656 49.3907 84.6519 
-35.4373 50.8601 85.6235 
-35.2724 49.7089 84.6582 
-13.1202 60.5236 85.9041 
-13.1148 60.5627 85.8592 
3.35855e-05 -61.8793 85.5718 
-28.6591 53.4943 84.3084 
18.2046 -58.9421 85.8206 
-22.8044 59.8822 88.1653 
-29.8763 54.7725 86.0917 
-24.9954 56.477 85.7169 
-29.8949 53.832 85.165 
35.7474 -50.4559 85.4489 
-45.2818 -41.4695 84.8076 
-58.5046 -19.9698 85.5621 
36.3702 -50.0588 85.5718 
-2.22579 62.3728 85.0865 
-50.6955 -33.833 84.675 
-59.2238 19.493 86.1771 
-59.3277 18.3483 85.7662 
58.8511 19.1218 85.5699 
-41.6725 -44.6118 84.5757 
-58.6132 19.7304 85.5793 
-42.8234 -44.2921 85.1913 
59.9944 11.1863 84.5206 
-14.3828 57.8966 83.4485 
-50.2962 -33.6002 84.1124 
-43.8816 59.6776 9.66673 
-36.3716 -50.0601 85.5723 
-37.0314 49.4175 85.4789 
-55.7527 30.1359 87.3422 
-54.2693 29.7489 85.3445 
-54.8049 33.0024 88.1326 
-45.2707 41.6784 84.9454 
-56.0268 24.5448 84.8083 
-45.9866 39.9224 84.3924 
-56.0029 24.5264 84.7703 
35.5993 50.4408 85.4567 
-46.8336 40.5952 85.7099 
13.1849 61.468 86.6681 
35.6073 50.4669 85.4893 
0.029541 62.6913 86.5919 
-44.9524 42.5388 85.3447 
-45.3263 42.0991 85.3176 
-7.38903 62.7718 86.8849 
-44.771 44.3093 86.7757 
7.15684e-05 61.8779 85.5718 
-43.931 43.2944 85.1229 
5.29877 -60.9804 84.8867 
-36.4262 50.0659 85.6179 
-29.6045 69.2503 3.67047 
-25.5498 -56.4538 85.9319 
-24.8556 -57.0599 86.239 
-21.7698 -57.686 85.5527 
-38.5843 -62.9843 2.77191 
-58.5434 -19.9537 85.9273 
-41.3418 -45.9816 85.631 
42.6115 -44.894 85.5757 
-36.0383 -69.1549 5.19569 
-29.5265 -54.3898 85.5893 
-35.4685 -50.8452 85.6318 
-35.526 -50.9289 85.7289 
-16.3124 -59.613 85.7521 
-21.7623 -57.6688 85.5706 
-35.9949 -50.4471 85.6419 
-51.4894 -22.4597 80.0412 
-46.934 -22.5765 76.7049 
-53.3354 -24.6601 82.417 
-54.3677 -14.7812 80.126 
-56.7614 -16.2687 82.7631 
-59.6098 -16.0775 85.2613 
-58.1926 -18.7534 84.8606 
-58.8492 -19.1236 85.5693 
35.79 50.457 85.9346 
-61.4969 -6.38598 85.7889 
10.7471 4.12424 66.7928 
37.3814 49.3497 85.8152 
-60.7169 -10.5617 85.3507 
60.1284 -10.258 84.3975 
60.1338 -10.2578 84.4045 
-63.9887 -3.19939 88.1572 
77.8658 -7.74908 7.23732 
-36.8342 -50.2998 86.1755 
-35.5681 -50.9694 85.8041 
-36.8773 -49.6524 85.583 
-44.9903 -42.0469 84.9313 
-1.36266 -61.7674 85.6711 
-45.9238 -43.9714 87.6138 
27.7242 -55.4694 85.546 
-45.025 -42.4736 85.354 
-44.799 -41.8473 84.6004 
58.712 -19.5047 85.9122 
57.8324 -22.252 85.5655 
12.8712 -60.5563 82.8135 
-46.5911 -40.6243 85.4956 
-53.9343 -29.9362 85.0775 
61.056 10.2976 85.5913 
-54.0468 -30.1032 85.317 
-54.0967 -29.932 85.2619 
-54.7542 -28.412 85.1293 
53.4725 -31.1486 85.9635 
15.4006 59.7317 85.4926 
-23.7862 -9.13199 55.7854 
46.168 -41.3354 85.9439 
42.6027 -44.8843 85.5617 
48.3773 -38.1912 85.5076 
-39.508 63.7668 10.3133 
-40.0002 63.3217 11.3095 
53.7374 -30.8088 85.9094 
-28.1844 72.5112 1.51903 
-40.3577 63.0995 11.4063 
39.2725 -47.5411 85.1312 
39.1869 -48.6735 85.9811 
-38.5488 -66.6889 5.02534 
36.8539 -49.8218 85.641 
-0.195774 -60.9874 84.7131 
-1.79664 -61.885 85.517 
-33.7693 -52.7352 86.0595 
-59.6573 15.4611 81.3837 
-16.3094 -59.6106 85.7095 
38.4214 -48.6744 85.5713 
-16.7302 -61.8448 88.1555 
-59.123 17.9789 85.712 
-26.4031 60.8355 72.5545 
39.1957 -48.7008 86.0173 
27.7241 -55.4686 85.533 
-24.7286 -56.7451 85.8725 
-4.45332 61.4403 85.3992 
26.4736 -55.9485 85.3575 
26.0852 -55.7831 84.9378 
-43.1466 44.0225 85.1946 
27.76 -57.3349 87.7772 
-61.542 -6.61 85.9635 
13.739 -59.3274 84.3941 
-12.5023 60.6532 85.888 
77.0725 -11.9519 1.56741 
25.954 -55.54 84.6047 
-0.532603 61.8542 85.5319 
18.1836 -58.9437 85.6245 
-21.8424 57.8149 85.7523 
-13.1908 60.4506 85.9262 
74.1751 7.68268 10.5371 
-46.682 40.4897 85.4857 
11.7535 -60.7 85.2656 
-36.9342 49.625 85.9344 
11.9315 -60.7041 85.3195 
5.47246 -61.41 85.4399 
-56.3684 24.7639 85.3102 
-48.6867 36.7768 84.801 
-25.1816 56.5513 85.519 
18.2109 9.07027 60.9775 
58.9399 18.5058 85.4884 
-56.5444 24.8456 85.5524 
-56.6444 -24.1468 85.3426 
37.0515 14.2217 68.3874 
-13.203 60.5004 85.8996 
55.3028 28.4083 86.0253 
53.5807 31.1355 85.9439 
4.67004 64.3031 82.3319 
55.0389 28.2058 85.6711 
53.663 30.8941 85.8845 
60.6926 -10.6047 85.1906 
51.747 33.563 85.5925 
-61.5893 6.82745 85.931 
14.0309 -60.369 85.7351 
-48.8805 -60.989 1.61918 
58.1488 -19.5912 85.0495 
58.7424 19.535 85.912 
57.6726 -22.0322 85.2605 
29.1849 -53.6189 84.5459 
50.6107 -29.2123 82.1358 
-54.3967 -27.5714 84.3195 
51.6572 -33.9253 85.7082 
53.7285 -30.8046 85.8988 
53.6479 -35.015 88.1505 
-39.672 -53.4802 72.5743 
-53.076 -32.002 85.7101 
-24.9861 56.6172 85.8198 
58.8393 19.5902 85.6991 
61.1746 9.80924 85.5356 
76.9698 5.68382 7.85938 
-23.0622 59.9187 82.7449 
-15.2431 59.7169 80.1525 
-31.1077 69.7673 4.30989 
9.99635 62.6413 87.3649 
61.3915 7.8229 85.3462 
-46.0123 46.1841 81.4855 
-2.17213 62.45 84.9973 
61.1325 -7.10346 84.958 
77.8022 -8.31499 7.24516 
-56.5272 27.3645 84.4467 
-56.6823 27.7725 84.0553 
26.1584 55.9916 85.1789 
-58.5182 -19.9392 85.8917 
-39.6755 69.379 6.42244 
-61.1253 15.525 84.1305 
61.421 -7.40758 85.3241 
61.3756 -7.96582 85.3481 
62.0884 -9.39757 86.522 
24.1621 57.0757 85.7109 
-38.5668 69.3518 8.20702 
-33.6554 -53.3352 84.1322 
60.7212 -10.6077 85.2273 
-14.3786 -60.0666 84.8608 
-22.7848 -57.3362 80.1882 
-43.493 -45.3055 84.4464 
24.6577 9.4651 55.7854 
-23.8088 -9.14066 57.0207 
-38.3318 -14.7151 69.0716 
-29.8465 -11.4574 80.5973 
28.6821 11.0099 140.826 
-35.017 -13.4437 59.8675 
-35.6172 -13.6742 66.0564 
45.1795 17.3432 77.2187 
-34.6799 -13.3145 57.4041 
-14.27 -5.47907 65.4477 
-34.7564 -13.3435 58.2001 
-17.7387 -6.8109 70.8557 
-39.6428 -15.2182 67.8558 
-41.1665 -15.803 68.4719 
-35.6117 -13.6717 67.3332 
-39.0822 -15.0029 64.9884 
40.3281 -48.4892 84.1304 
45.4313 17.4399 76.6059 
19.5298 7.49696 59.7368 
45.529 17.4774 76.397 
-41.1647 -45.786 85.2992 
45.7401 17.5587 75.9863 
45.9802 17.651 75.5729 
47.4714 18.2226 76.3464 
62.1187 12.7726 83.6262 
-13.1936 60.5654 85.8252 
-47.2118 -18.1234 79.8985 
-50.5666 -19.4137 81.8889 
58.3551 25.7316 83.1711 
52.6935 -32.222 84.8711 
-49.305 -18.9274 67.3871 
58.7983 20.2646 85.4723 
11.7743 61.0901 85.4385 
12.6994 62.2339 83.8765 
8.23407 61.0429 85.9635 
8.29254 61.3058 85.6233 
0.481356 61.8592 84.6202 
24.3025 57.2401 85.4827 
24.165 57.0853 85.7227 
24.0721 56.9158 85.9188 
35.9602 50.5944 85.6766 
36.2106 50.5372 85.581 
35.894 50.5479 85.7694 
28.048 54.8996 84.2521 
26.5135 55.7861 85.1766 
46.141 41.7096 85.5861 
42.4929 45.0137 85.5643 
37.0836 49.4597 85.8459 
53.7229 31.1543 85.707 
51.7267 33.5529 85.6126 
54.8782 28.1186 85.5151 
58.7046 19.52 85.9097 
61.7393 7.67172 85.4408 
63.1132 7.15177 83.8773 
59.0172 18.4753 85.9635 
61.7596 5.39721 85.7265 
63.2922 -8.16247 83.3871 
60.9942 -10.6504 85.575 
61.2595 -7.93994 85.3728 
58.9764 -18.6681 85.9251 
61.3777 -7.3798 85.3175 
53.7431 -30.8196 85.883 
53.732 -30.8058 85.9029 
57.6062 -21.9863 85.1866 
58.7459 -19.4278 85.7378 
58.7278 -19.4711 85.5486 
37.2907 -50.5828 84.733 
38.5343 -49.1236 85.0532 
45.7212 -41.6817 85.8252 
26.3781 -56.3457 85.4401 
28.6166 -54.5736 85.9635 
26.42 -55.8427 85.4005 
14.0128 -60.5949 85.4704 
14.0341 -60.3782 85.7227 
18.1685 -58.8344 85.75 
0.465961 -61.8617 85.9256 
-10.0228 -61.9414 84.5969 
-13.3227 -62.9857 82.8472 
-9.49658 -61.1388 85.676 
-0.936698 -61.8121 85.8448 
-0.944775 -61.8113 85.9635 
-9.5195 -60.9086 85.4791 
-21.9822 -57.5963 79.2973 
-36.5829 -51.0962 84.7332 
-35.5592 -50.9269 85.5651 
-25.5043 -56.3706 85.91 
-35.5789 -50.5539 85.8454 
-45.431 -42.5037 85.436 
-46.8492 -42.8845 83.8783 
-43.5783 -43.6121 85.1772 
-36.9525 -49.5787 85.9635 
-45.1799 -42.1694 85.5227 
-53.2975 -32.0552 85.4699 
-53.0844 -32.0083 85.7227 
-51.2717 -34.1762 85.8095 
-58.8311 -19.7981 85.6763 
-59.7628 -19.7792 84.6094 
-58.75 -19.7993 85.7694 
-56.5929 -24.2633 85.9635 
-60.9624 -10.6363 85.6211 
-60.7029 -10.5596 85.3629 
27.8422 55.0193 83.8257 
-59.8087 18.9549 84.8568 
-59.4215 18.0906 85.5665 
-61.533 6.65082 85.9371 
-61.5326 6.65268 85.9635 
-59.0712 18.2195 85.8461 
-54.4602 30.0791 85.4362 
-54.9391 27.9745 85.1765 
-56.3625 24.7812 85.9635 
-46.9519 40.7882 85.4714 
-46.8421 40.6011 85.7227 
-46.7106 40.4572 85.9168 
-37.013 49.8307 85.6744 
-46.4745 47.5732 79.7895 
-37.131 50.4777 84.9668 
-36.9887 49.7517 85.7693 
-36.9173 49.6083 85.9053 
-25.411 56.7694 85.5862 
-29.669 54.3272 85.565 
-35.5803 50.5504 85.8446 
-35.5742 50.555 85.9635 
-16.0358 59.4484 79.2717 
-0.442129 62.0207 85.7663 
-0.432636 62.0423 85.74 
-8.86065 64.1084 82.0249 
-12.5032 60.592 85.8272 
-31.8379 -66.162 34.6275 
-46.2027 -61.0542 4.38745 
60.3565 -12.1821 76.9564 
12.2991 61.1849 85.2498 
73.055 5.34131 34.8166 
76.6709 -7.10887 3.38552 
-27.2783 56.5561 75.9664 
-41.1935 60.3291 34.6244 
-41.336 68.0361 7.53387 
-31.3732 69.8163 3.91164 
-32.1826 69.6887 3.53471 
74.8772 -7.9337 8.95353 
74.6423 -7.80403 9.09606 
-30.5996 -67.6176 9.57582 
-32.2655 69.1199 4.25255 
-12.2664 57.0659 82.067 
-5.92887 59.5737 83.5173 
27.6702 50.9144 81.583 
37.448 49.4517 85.6637 
41.666 44.9655 84.8592 
46.0865 41.242 85.8082 
-5.09161 63.3891 87.1834 
11.3196 62.7068 87.8047 
27.5356 54.411 84.2807 
-0.4035 -61.8682 85.9124 
18.2299 -59.0147 85.7227 
55.812 -28.6732 84.5971 
42.4877 -44.5931 85.264 
60.6937 -10.5993 85.2573 
-58.9922 18.5967 85.5254 
15.6935 59.839 85.7227 
-35.4537 50.8994 85.6628 
-31.8087 50.0818 82.9028 
-30.0571 50.2513 82.2905 
-24.9901 56.5795 85.8168 
37.5668 14.4213 70.8618 
37.1183 14.2488 71.734 
-45.2289 42.0362 85.1633 
-45.1501 42.1163 85.1575 
-43.033 43.212 84.3198 
-56.6398 -24.157 85.5164 
5.30156 -61.3522 85.532 
-0.983783 62.1553 85.5254 
52.7757 -32.2202 85.7979 
55.9435 -26.496 85.5637 
-23.6514 -53.3786 82.0805 
-29.283 -54.1898 85.2648 
53.6479 -32.7951 86.9226 
-30.1566 -51.0325 82.9659 
39.7915 15.2735 70.1627 
-52.7944 -30.1614 84.1124 
-58.9081 -12.6842 83.8771 
-61.5365 -6.28959 85.8208 
-33.8858 -53.5651 86.9544 
-45.9961 -43.927 87.6459 
-54.076 -29.9178 85.2282 
-54.4001 -27.574 84.3245 
39.3307 15.0987 70.8706 
46.1894 -41.2448 85.8971 
24.11 56.9035 85.4898 
-54.4342 -29.5056 85.3759 
-34.6178 -13.2901 55.7854 
-41.3024 -45.934 85.5526 
43.4565 -38.9887 82.0813 
39.8131 -44.7148 83.5199 
39.0296 48.1287 85.5687 
-33.7847 -52.7463 86.0833 
-1.82214 -61.9924 85.6199 
-13.036 -60.4675 85.8223 
40.3161 -49.2233 87.3236 
27.7005 -57.3849 87.8072 
11.8083 -60.5456 85.0796 
11.7434 -60.5842 85.11 
0.0482696 -61.9023 85.6033 
9.42085 -60.2522 84.3187 
18.1287 -58.2853 84.8409 
19.0809 4.13713 60.6718 
19.4219 7.45581 61.123 
-37.1249 -49.2858 85.4307 
-44.8016 -41.7251 84.5162 
-55.1678 -27.5185 85.1946 
41.8298 13.3026 70.8252 
42.3694 12.5495 70.944 
-25.0655 56.7698 86.038 
48.496 30.6784 80.9895 
58.5834 -6.75138 82.4098 
57.8776 -22.2612 85.5077 
54.6834 -23.8882 83.3356 
16.0302 59.2953 85.2233 
59.0044 18.4927 85.5658 
61.315 -7.41364 85.1803 
61.298 -7.5167 85.1757 
58.884 -19.0875 85.6 
-8.67285 -3.33123 64.9332 
-53.0119 -20.3514 68.0479 
-8.08908 61.3509 85.5619 
-52.5821 -34.541 84.354 
15.2417 59.7833 85.4927 
-35.6455 64.9615 9.73502 
36.6469 50.4371 85.4138 
35.7777 50.4376 85.9635 
26.5862 59.0354 82.3574 
-34.0325 69.0273 7.99126 
-33.9485 69.3098 7.86375 
35.7797 50.4364 85.9063 
25.813 56.1909 82.7731 
-46.8342 40.5956 85.735 
49.8704 40.2362 88.1672 
46.2324 41.6325 85.5773 
37.5127 50.354 84.761 
-49.383 37.103 85.7227 
-37.3305 49.702 85.5266 
31.7751 12.1975 57.6796 
36.7362 49.772 85.864 
-13.1813 60.4537 85.8415 
53.6756 -35.0037 88.1711 
36.4551 50.0251 84.0849 
53.7868 31.0552 85.7129 
46.1147 41.2918 85.9533 
51.4633 33.9172 79.5031 
46.0897 41.3148 85.5174 
58.8505 19.5238 85.7929 
59.3957 19.3003 85.2805 
75.9863 -7.87051 4.97 
53.6709 30.8469 85.954 
31.7181 12.1755 56.6862 
53.672 30.928 85.9109 
57.5635 23.0563 85.4631 
57.3413 29.5466 82.3813 
57.5788 23.0596 85.4435 
57.6852 29.3376 82.0919 
58.8516 19.1901 82.3772 
-61.5303 6.69478 85.8535 
58.707 19.5144 85.874 
58.3046 20.4194 85.412 
-22.8032 -59.826 88.1111 
-31.8112 69.4062 4.73338 
61.6628 7.12259 85.6799 
48.5763 32.1326 81.8685 
53.6766 30.9305 85.9165 
61.4744 6.92906 85.6022 
8.2906 61.3021 85.5427 
58.9484 18.7935 82.3666 
-39.0181 67.5838 7.52804 
-39.9937 69.2283 6.54092 
61.4728 -7.93157 85.6996 
64.046 -7.05024 82.748 
-39.6979 69.3245 6.44567 
61.2564 -7.95178 85.1852 
58.8872 -19.0877 85.6039 
61.421 -7.17684 82.7746 
-40.0492 69.2121 6.50645 
59.0118 18.4932 85.5749 
58.8085 -19.5194 85.8433 
59.2965 -20.0921 84.9838 
-64.0055 -3.22431 88.1761 
-25.4944 -56.3916 85.8455 
57.5522 -22.1107 85.5526 
58.7142 -19.4993 85.8778 
54.1308 -29.794 78.6654 
76.9686 2.9977 4.63244 
76.9014 -0.032741 4.83795 
75.9431 -2.76077 7.86181 
-16.711 -61.8674 88.176 
48.5072 -38.301 85.7265 
46.1245 -41.2621 85.9635 
53.5164 -31.1025 85.953 
51.5415 -33.8075 85.5761 
53.5727 -31.0114 81.2139 
36.8142 -49.9133 85.7657 
36.8193 -49.9361 85.7399 
36.9492 -50.8541 84.7671 
-44.6442 -61.7492 6.10603 
40.151 -47.1223 85.5646 
42.6032 -44.8875 85.5893 
39.8272 -47.5383 85.4499 
25.8369 -55.505 84.5206 
26.1102 10.0237 63.6787 
42.4865 -44.594 85.2831 
37.0898 -49.455 85.8447 
36.469 -50.0133 84.8467 
36.8048 -49.7121 85.8449 
24.0714 56.9162 85.9635 
39.2429 -47.5174 85.0972 
0.638692 61.8421 85.9116 
45.9538 -41.4721 80.9757 
-2.10262 61.6882 85.5123 
26.3389 -56.0936 85.7387 
28.7306 -54.8441 85.5945 
-30.5726 -68.7641 8.97944 
-29.7328 -54.8318 86.0925 
-0.565334 61.9038 85.8957 
-0.567023 61.8871 85.9163 
-0.398643 61.9644 85.8418 
26.4294 -55.8362 85.1943 
-61.6262 6.02442 85.8937 
24.0902 -56.9095 85.4932 
-35.3304 50.6928 85.6995 
-61.7162 6.0689 85.78 
-35.6105 50.6049 85.8855 
-37.0758 49.4619 85.5577 
-24.9509 56.6304 85.9635 
13.1924 -63.3936 82.3526 
-35.3918 50.7958 85.8154 
9.35591 -60.9251 84.087 
0.0491191 -61.9056 85.6075 
12.1535 -60.6328 82.7688 
-59.4633 16.3824 82.0338 
-29.6653 54.3178 85.5771 
-0.756159 -62.7953 84.7508 
-61.5184 6.82437 85.936 
-56.7773 -14.7754 82.2905 
-59.0508 18.5807 85.8937 
-61.5548 6.82316 85.8935 
-59.0351 18.5737 85.9153 
-9.52462 -60.9081 85.4414 
-0.397744 -61.8689 85.8782 
46.0065 41.4269 79.9587 
-12.871 -60.5563 85.7115 
-52.3965 -25.182 81.7433 
-0.51177 -61.8566 83.806 
-53.8741 30.3727 82.7569 
-0.0927436 -61.9018 83.8247 
-60.7035 -10.5569 85.3365 
-55.1723 28.2418 85.5612 
-49.3164 37.0566 85.6226 
-21.8266 -57.8223 85.7513 
-24.9982 -56.6165 85.9635 
-16.2724 -59.4523 85.5727 
58.7359 -19.5167 85.9294 
-51.2753 -34.1713 85.4895 
-36.0918 -50.438 85.7649 
-36.9487 -50.8537 84.7677 
-25.3486 -56.5139 85.9064 
-35.4064 -50.7858 85.8185 
-41.3092 -45.9376 85.7003 
-35.4828 -50.879 85.666 
-1.83138 -61.8927 85.7436 
-35.9233 -50.3547 85.5309 
-35.3718 -50.6729 85.7125 
-31.1491 -53.1117 81.1681 
-36.3002 -50.1372 84.8554 
-35.3826 -50.7592 85.8626 
-35.9044 -50.3656 85.8439 
-29.0656 -54.6345 85.6133 
-35.1681 -50.7904 85.4154 
-13.007 -60.5122 85.6521 
-25.2422 -56.5222 81.0541 
13.9714 -60.1987 85.4932 
-36.7486 -49.9594 85.7779 
-1.83686 -61.8386 85.8105 
-44.9288 -42.3952 85.1871 
18.408 -58.7565 85.4932 
38.1747 -48.479 85.453 
36.7472 -49.8943 85.8411 
-46.5871 -40.6212 85.4895 
39.0783 -47.9675 85.6784 
-46.2626 -41.0693 82.4378 
46.1575 -41.2168 85.9353 
-59.9131 -19.4697 84.596 
57.5986 -22.0036 85.2922 
57.7351 -22.2311 85.6884 
55.9355 -26.4909 85.5757 
-56.1444 -32.081 82.4603 
52.7777 -32.2261 85.8734 
-55.0188 -27.7971 84.1421 
60.9711 -10.6434 85.6058 
60.8523 11.2622 85.5904 
-60.1219 -14.7315 85.5828 
-59.1589 -18.238 85.851 
53.51 -31.0971 85.9441 
-60.2288 -18.8408 84.369 
-16.6815 59.3127 85.5184 
53.5052 31.1217 85.9518 
-59.1353 -17.9252 85.4381 
42.3826 44.6897 85.2457 
-59.0699 -18.229 85.7665 
-60.1348 -13.2302 85.0651 
-58.9941 -18.5884 84.324 
61.5715 -4.30544 85.4932 
7.23704 61.1471 85.2605 
-61.5925 6.01676 85.9366 
-61.5822 -6.23833 85.9497 
35.8883 13.7761 74.9737 
-8.09029 61.3648 85.5759 
58.6447 19.6547 85.891 
28.2881 54.7611 85.2032 
59.5272 -8.7535 83.4474 
-59.1251 18.7323 85.7609 
-61.5929 6.5778 85.911 
5.29353 -60.965 84.8677 
-59.2326 18.0034 85.8205 
-63.4146 10.1607 82.7114 
-59.3531 18.0332 85.666 
29.1791 -53.5994 84.5211 
-63.589 10.5794 82.3842 
-53.9908 -29.8866 85.1076 
45.6711 -38.4125 83.4695 
-59.8695 14.4722 80.2715 
-61.5258 6.69349 85.8486 
-58.8853 19.0961 79.9248 
-58.996 18.5752 85.8422 
-22.4182 -55.3092 83.4726 
-37.1845 -49.3162 85.5057 
52.4537 -31.3119 84.9976 
-56.551 24.8516 85.7109 
-1.02324 62.1188 85.7863 
46.144 41.2401 85.8537 
53.7092 30.7431 85.8445 
-41.2921 -15.8514 66.3668 
-58.7999 19.3042 79.9189 
-53.0281 31.7577 85.4857 
-36.8705 50.7484 84.9351 
-43.2797 44.2747 85.5948 
-47.9315 43.5267 82.3596 
-43.9246 43.2883 85.1119 
-44.8482 42.4588 85.1695 
-45.4599 41.8801 82.7665 
-25.3059 56.835 85.5765 
-36.3698 51.3032 84.6416 
-29.892 53.8284 85.16 
-26.8539 55.5157 79.5607 
-35.1412 50.7992 85.4034 
-35.9797 50.3197 85.8613 
53.3655 -31.2972 85.6664 
-29.3885 54.1199 85.2538 
-35.9426 50.3164 83.6864 
4.85613 64.4542 82.1193 
-43.1318 44.0036 85.2194 
-36.3249 50.0937 83.7084 
-36.9195 49.6072 85.9635 
-17.4663 -6.70584 57.289 
-47.4742 44.1009 82.2073 
-13.061 60.5028 85.9519 
-13.0587 60.4939 85.9635 
-25.0142 56.6186 85.9529 
-21.7781 57.6574 85.5664 
-56.3631 24.7771 85.4611 
-61.5714 6.01547 85.9635 
-25.0441 56.5949 85.5173 
-4.78434 61.7215 85.5648 
-8.08743 61.3544 85.5895 
-52.1105 33.0254 85.9635 
-2.11221 61.8885 85.7099 
-46.7341 41.4134 85.2294 
-2.10388 61.978 85.5989 
-41.1742 -45.7771 85.4402 
-12.4865 60.5953 85.908 
-14.3847 -60.065 85.7236 
-0.55383 61.8511 85.8447 
10.1035 -60.8463 85.1412 
-2.07081 61.6921 85.3268 
-12.7992 60.5043 81.0024 
-28.8665 -69.5599 8.26356 
-28.1595 -70.4152 6.37613 
52.7274 -32.1756 85.7278 
46.1424 -41.382 85.8581 
-34.5187 -68.3119 6.53202 
54.8707 28.133 85.9635 
-28.5873 -72.0119 7.75784 
-28.3872 -71.0586 7.80673 
24.9348 57.2268 85.2516 
46.1564 41.2205 85.9357 
-28.292 -70.6054 7.61921 
58.4118 25.7118 83.1173 
-48.014 -18.4315 92.2705 
53.7367 -30.8796 85.8596 
63.1044 17.4718 81.1725 
-38.924 -65.1129 8.73613 
-38.3175 -66.7382 5.2551 
54.2419 -29.5433 78.4224 
31.8296 12.2186 58.2853 
17.9581 6.89318 65.6558 
-47.7996 -60.533 5.88739 
-46.5652 -59.5535 7.0995 
-25.2323 -9.68757 77.6096 
63.327 -8.80833 88.0936 
-54.7462 -28.4091 85.138 
-44.2196 -63.1232 3.82231 
-43.7161 -63.2375 4.59869 
-40.6428 -51.2184 81.2992 
74.859 10.7066 6.42815 
9.02539 -60.9839 85.2041 
76.1889 4.05402 6.73627 
24.3785 -59.4764 88.5778 
-38.5914 -62.8514 2.71058 
-44.443 59.5293 10.5851 
-56.7106 -24.1853 85.4381 
79.4342 7.74906 6.37861 
79.4459 7.79236 6.32131 
79.4501 7.79359 6.30897 
28.7347 -56.5548 87.3651 
75.9503 2.74407 7.83868 
-48.4486 -41.5603 87.9987 
75.6273 -1.30499 8.8567 
-44.8714 -44.6641 87.1977 
-61.7212 -3.1778 85.7214 
-58.4249 -15.9036 84.1393 
76.1082 -11.2359 5.79696 
74.539 -10.5719 7.56359 
76.8866 -11.4416 6.20313 
-26.2585 -68.5448 2.4798 
77.4397 -11.6003 6.68384 
-37.2188 49.5261 85.7368 
-46.2854 56.9058 2.4464 
76.1188 -7.28935 4.96639 
-42.4573 43.8124 84.4354 
-58.4269 -19.9249 85.4507 
-24.6858 -56.348 85.4605 
-25.1263 56.7862 86.079 
28.3291 54.0267 84.4031 
35.7101 -50.4775 85.5756 
35.6387 50.6808 85.7398 
36.3899 50.0842 84.0854 
-43.577 62.1351 6.2604 
-41.5107 63.3262 7.87472 
13.5536 61.2122 86.509 
58.8776 19.131 82.3776 
46.0065 -41.4246 80.9764 
-46.8949 59.6743 8.66554 
43.3068 44.7895 86.065 
-13.0719 60.6554 86.0271 
36.3943 48.9394 84.6924 
-13.0027 60.337 85.6762 
9.02103 -60.9603 85.1744 
-40.4258 64.0506 8.09355 
-37.9514 66.4231 5.51933 
-39.5 68.5607 6.89535 
-37.7962 66.5517 5.41498 
-39.8135 69.3341 6.53661 
-39.7363 69.389 6.51484 
-28.8444 68.7039 9.43355 
-38.0739 69.7633 7.9063 
-29.2411 68.879 9.2444 
-40.909 67.853 8.55739 
-61.5285 6.68102 85.8156 
-29.2896 68.8283 9.25908 
-45.1594 42.1798 85.1735 
-39.563 68.5277 6.8991 
-41.6393 68.3048 6.31385 
-31.818 69.4028 4.73703 
-43.6411 62.2819 8.50946 
-42.5914 64.4656 7.8214 
-36.123 -68.8121 5.03445 
75.9729 -7.5092 5.26858 
77.6861 -0.000703104 7.73242 
-36.8959 -50.7073 86.6196 
77.0503 -9.62565 5.01706 
-30.673 69.2928 6.14885 
53.3684 31.0136 85.678 
-30.867 69.1913 6.27038 
-0.671622 -61.0111 84.7197 
45.9851 -41.1714 85.6766 
75.0337 7.89628 8.86527 
-9.55988 -61.4631 86.0318 
45.7933 -41.7447 85.9284 
74.856 0.0809392 3.26682 
74.8595 -0.000703104 3.26417 
-61.368 -10.6859 86.0615 
72.4903 11.5344 2.47915 
36.8237 -50.756 86.6149 
28.73 -54.8412 85.5396 
-53.0093 31.7409 85.4551 
77.6236 5.63688 7.4839 
-60.8514 11.2652 85.5629 
74.6812 -1.6132 9.38833 
78.9004 -0.683185 6.99737 
76.6044 -9.81877 4.76789 
-55.1477 -27.5076 85.166 
-45.942 43.5401 87.2439 
78.3885 -8.13904 5.71344 
77.6918 -7.68644 5.28839 
8.60346 -60.4001 84.4356 
-28.5744 74.2546 2.54888 
-28.7137 74.8573 2.94841 
35.5329 13.6406 60.0259 
46.2137 -41.2842 85.8578 
46.1946 -41.2485 85.9039 
45.9003 41.5225 85.9635 
-27.929 -72.3025 7.76675 
1.32983 61.7699 85.0322 
-30.828 -69.1284 8.72452 
76.2521 -6.77814 4.88866 
-50.8527 -19.5234 92.1192 
53.6638 30.8445 85.9459 
33.9644 -54.9982 82.1164 
58.3898 20.2278 85.8116 
76.8435 0.149139 5.02035 
39.6398 15.2155 70.4106 
78.6475 -12.4198 2.77445 
60.5633 11.2106 85.308 
-53.0119 -20.3514 92.0843 
42.3809 44.6912 85.2621 
16.1388 6.19477 57.3452 
74.3508 7.87231 9.86743 
-49.8849 -61.9937 3.09714 
-44.2623 60.2477 9.2691 
-37.9424 -67.0061 5.11419 
41.3157 15.8606 61.2496 
-35.1338 -68.2837 6.05094 
-45.7769 -61.8869 4.64032 
-44.3685 -61.9638 6.18071 
19.4431 7.46351 58.7796 
52.4641 -31.2224 84.9591 
62.5316 -6.45647 86.6682 
-41.0386 68.0826 6.61917 
-41.0429 67.4437 5.70737 
-39.114 63.3871 9.49061 
-58.8775 19.131 79.925 
-42.9239 64.0269 7.92048 
-35.2572 50.7283 85.0546 
-39.1978 62.7826 9.75005 
-24.9699 56.6734 85.9021 
-44.1036 63.5793 7.73923 
-12.5095 60.6901 85.9285 
-1.52943 -61.7494 84.8931 
28.829 54.4488 85.1871 
15.6509 59.6985 85.9072 
48.0641 38.8525 85.7216 
-38.9192 67.6354 7.52387 
-37.3857 64.7549 3.21385 
-40.7602 67.4066 5.59545 
-61.1231 8.58514 84.4606 
61.3396 -7.55854 85.1904 
53.7038 30.7552 85.8102 
-61.7431 -3.17761 85.7459 
-60.948 -10.6356 85.6389 
-29.2182 68.7272 9.32969 
-32.9967 70.861 7.28247 
-54.9229 -28.0156 83.7225 
-45.3672 -41.9998 84.7896 
-35.9629 65.0176 9.62652 
-39.712 69.3055 6.45209 
-29.4381 54.0471 81.6185 
-26.8742 -55.5803 84.6037 
-45.2379 42.1085 85.1271 
-31.2072 69.9384 4.42446 
-14.4156 -60.1628 85.8321 
-47.5435 -39.3761 85.9139 
-29.3283 68.7482 9.29169 
-31.8162 70.361 4.79547 
11.9815 -60.6486 85.1039 
5.29013 -61.3534 85.3545 
-9.49165 -61.1211 85.6993 
-47.5114 -39.3531 85.9635 
-5.76908 62.4724 86.1813 
-16.685 59.3287 85.5032 
35.5777 -50.7382 85.7614 
-43.2926 44.2911 85.5685 
-4.02737 60.1958 83.8328 
-2.11079 61.8311 85.4569 
13.4667 -60.9743 85.2275 
-37.2329 49.5402 85.7615 
-49.2316 36.9857 85.7496 
36.8639 49.8193 85.6417 
52.8034 -32.2407 85.8359 
46.1523 -41.2239 85.8494 
55.6014 -26.4931 85.2442 
7.17174e-05 -61.9107 83.8254 
55.6023 -26.4909 85.2613 
-50.2408 38.5645 83.7591 
-9.45344 -60.9159 85.9635 
42.3877 44.6974 85.2546 
61.3597 -7.4643 85.1474 
55.6503 -26.3808 85.9635 
59.0138 18.4838 85.5021 
-0.441568 62.0124 85.7017 
0.645479 61.8343 85.5689 
0.403614 62.5587 86.46 
-35.9739 50.3237 85.9024 
-58.6476 -20.0416 85.7631 
-24.7338 -56.7618 85.8915 
-58.5171 -19.9418 85.9635 
-58.814 -20.0391 85.572 
26.0409 55.9115 85.0636 
-44.482 60.6709 8.99481 
-59.0004 -19.604 85.5805 
-37.1482 49.4001 85.8798 
25.031 55.5423 84.2574 
-2.08084 62.237 85.8463 
53.4708 31.1533 85.85 
53.7901 30.6977 85.8929 
-51.4284 -34.2874 85.7227 
13.8075 60.2543 85.4992 
42.485 45.0073 85.5763 
47.6143 39.2159 84.0606 
53.7589 30.6778 85.9393 
26.1192 55.9017 85.0975 
-41.5377 67.4582 5.87826 
-42.9351 -44.1914 85.2476 
26.0572 56.05 85.0222 
-35.3661 -51.1598 85.4321 
12.8712 60.5549 82.4951 
7.23914 61.4261 85.6111 
13.7538 60.2665 85.3182 
-61.5714 -3.18547 85.5611 
-61.6031 6.57907 85.9221 
-37.2162 -49.3422 85.5562 
-63.665 3.64363 87.8527 
-61.6106 6.0263 85.8771 
7.17174e-05 62.7573 84.895 
-61.5749 6.54822 85.8881 
53.7403 30.6729 85.9188 
12.4015 61.1687 85.2515 
-37.0105 49.4024 85.4513 
16.0753 59.5126 85.5965 
-56.355 -23.8882 84.8841 
-59.4132 18.0587 85.7284 
10.9646 4.20822 120.051 
47.5171 29.2747 79.6254 
-32.9771 46.7883 81.1059 
-16.584 60.6805 84.3617 
0.640794 61.8419 85.9635 
58.1383 29.1326 81.6731 
22.7566 -57.3859 85.9139 
-25.3709 56.5107 85.9094 
24.7353 -59.4684 88.7046 
62.9849 17.5492 81.2989 
25.5623 -55.243 84.1124 
-29.3923 54.1283 85.2464 
42.8703 -46.4426 86.8839 
-45.4526 -61.9977 3.79917 
-58.8555 -19.1738 85.5998 
35.4662 -50.6182 85.2229 
-1.50056 62.1873 85.4158 
36.9106 14.169 72.1777 
-59.1182 18.7314 85.7003 
-30.9234 -55.1232 86.884 
-11.9324 -4.58167 69.0578 
-59.1695 17.7641 85.4136 
-48.3232 -41.9224 88.1335 
-48.2632 36.3989 84.1124 
36.3758 13.9635 73.4791 
-47.0927 41.558 86.6565 
-55.2363 26.0233 84.576 
-15.6355 -6.00349 73.7837 
-45.0847 40.9731 84.2559 
-23.8846 -9.17057 58.3572 
5.13942 -61.0084 84.9084 
-32.0598 69.0104 4.14569 
-42.4806 -16.3088 58.1744 
-12.7878 -60.7522 85.7273 
55.1938 -26.0403 84.6174 
-44.2602 -22.122 74.5494 
-25.1816 56.4883 80.1892 
-25.3557 -56.5291 85.9245 
-22.8385 -59.8348 88.1351 
-45.4151 -60.6613 3.93865 
-56.8054 -24.2255 85.7385 
-37.3471 -49.441 85.7587 
42.9791 -44.524 85.6122 
53.8152 30.7155 85.9258 
-31.7558 -49.9149 82.748 
-29.0609 -54.6221 85.6294 
-35.231 -50.9638 85.5817 
-14.4098 -60.1345 85.869 
-16.7311 59.5116 85.7088 
-24.713 -56.7093 85.9097 
-58.3185 -15.5014 83.9128 
-59.3438 -17.8463 85.5986 
-55.6948 -19.5239 82.8655 
38.7213 47.9833 85.2933 
-55.4647 -18.336 82.2708 
38.7079 47.9957 85.1873 
-60.331 -13.6503 85.3072 
-36.7544 49.7767 85.944 
35.554 50.6036 85.9233 
18.4465 -58.8535 85.6191 
-61.5761 -6.6638 85.8981 
60.0588 -10.7877 84.4762 
79.3041 -1.2641 6.73424 
-37.1227 -50.3807 86.4857 
-35.7795 -50.7588 85.771 
-36.0941 -50.3692 85.8388 
-36.0878 -50.4314 85.703 
-36.6342 -49.9596 85.6851 
-33.3529 -51.8395 81.098 
36.7887 -49.7255 85.532 
-44.7533 -42.0559 84.704 
-59.1775 17.7231 85.6562 
-14.6967 -61.1844 86.9725 
60.8206 11.2524 85.6315 
60.7014 -10.5633 83.5974 
-14.4049 -60.1305 85.7975 
11.2475 -60.8857 85.3768 
38.2612 -48.5691 85.4022 
-58.8745 -19.1765 85.6232 
41.3856 -47.1516 86.1813 
42.9679 -44.5116 85.5942 
75.4283 8.51671 6.0933 
-38.6971 -66.6348 4.94252 
60.0521 -10.7879 84.4676 
38.0047 -45.8727 83.1304 
13.8058 60.2496 85.505 
38.5952 -48.9649 85.8945 
-38.6718 -66.4979 5.35295 
-60.4379 -11.8277 85.1729 
-55.2204 26.011 84.5507 
-53.5479 -27.4898 83.5299 
-1.22357 -61.9807 85.6268 
77.2874 -7.88688 7.56433 
-8.83734 -59.6805 83.9867 
-35.2099 -51.254 85.7884 
-12.9509 -60.4242 85.7575 
-9.52567 -60.928 85.462 
36.8089 -49.9068 85.7022 
-31.1129 69.5048 4.17355 
-0.44808 -0.173683 63.1499 
-21.8109 -57.6729 85.5572 
36.445 -50.8696 86.4821 
-44.5547 -63.1768 2.98271 
-38.2 -67.0406 4.61493 
-2.12191 61.6859 85.6947 
26.1673 -55.56 84.7094 
75.5183 -0.649698 9.19841 
-58.8288 -19.1624 85.5635 
12.4006 -59.6451 84.2579 
14.0307 -60.3684 85.7103 
-49.2238 36.9923 85.4857 
1.34851 61.645 85.3924 
-37.1725 49.4241 85.9216 
48.582 32.081 81.8457 
-55.1306 -17.0723 81.5591 
0.0447652 -61.922 85.6276 
5.30726 -61.4298 85.4509 
-59.0617 18.7555 85.8354 
-40.5832 45.7484 84.7958 
26.2456 10.0758 63.373 
7.00838 63.0451 83.6049 
53.7544 30.6668 85.8441 
53.657 30.9261 85.8964 
60.5972 -11.0527 85.2124 
58.4564 20.5225 85.5812 
77.7785 -7.23992 5.31513 
35.3807 50.6667 85.5502 
58.7936 19.5139 85.6221 
58.2827 -19.1025 85.0412 
58.4111 -20.6104 85.5627 
58.7975 -19.4917 85.6186 
35.4372 -50.5902 85.5127 
48.0811 38.8647 85.7441 
76.6929 -6.73124 3.5861 
76.9236 -0.155093 4.77197 
-23.6676 57.0343 84.8551 
58.8386 19.5058 85.6724 
60.8156 11.2531 85.5429 
77.3587 6.00043 7.61858 
35.4738 -50.6146 85.8779 
-13.1354 60.6056 85.9938 
58.7175 19.4918 85.5452 
-43.1942 63.7495 7.96116 
58.2874 20.4572 85.6537 
62.4018 -6.02768 86.51 
-54.3887 30.604 85.2488 
-32.4513 69.5522 3.69075 
-29.3299 68.6482 9.34394 
26.4391 55.8295 84.9533 
-59.4749 18.1711 85.4757 
16.0887 59.554 85.5459 
-45.9086 -42.2731 85.2486 
-43.9268 -45.3263 84.0562 
-35.4609 -51.1879 85.3423 
58.9001 -19.096 85.6226 
60.6324 -11.0564 85.2575 
31.7015 12.1691 55.7854 
-34.632 -13.2956 56.5629 
-35.6011 -13.6677 67.3528 
-38.6786 -14.8494 64.2488 
38.7723 48.0457 85.2615 
46.7026 17.9279 77.8656 
62.871 -10.0118 87.6648 
-42.2833 -16.2331 56.7327 
-42.3281 -16.2501 57.1986 
44.5502 -42.7364 84.5996 
-42.1727 -16.1894 67.3942 
-43.8498 -16.8335 61.8386 
47.46 -39.4248 80.1264 
38.5312 -49.2174 84.9666 
26.0121 -56.7279 85.2529 
46.9053 18.0058 77.372 
46.9841 18.036 77.2037 
26.3148 10.1022 62.2622 
-42.0907 -44.952 85.239 
47.1541 18.1014 76.8729 
47.3476 18.1758 76.5399 
65.2534 -8.90456 80.7659 
61.7575 10.7809 84.5966 
61.9887 7.20759 85.2543 
62.1381 10.5343 84.194 
-55.6808 26.3084 85.229 
-53.0119 -20.3514 84.2546 
0.642096 61.8626 85.9372 
26.1202 59.2439 82.3624 
24.6044 56.7429 85.9403 
26.1744 55.9822 85.2272 
45.769 41.8762 85.7445 
45.6574 41.8338 85.8784 
38.7404 47.9683 85.5649 
36.7419 49.7679 85.6335 
36.7148 49.792 85.5399 
56.4502 32.6389 81.8111 
46.1084 41.2866 85.9635 
53.4981 31.1158 85.942 
59.5255 19.8179 84.8618 
53.6487 30.8789 85.9045 
61.7596 -4.3097 85.7265 
61.5715 -4.28691 85.9635 
60.8904 -11.0968 85.586 
61.4733 -6.93564 85.5981 
61.4689 -6.95239 85.6217 
56.5065 -32.575 81.7875 
56.6447 -24.1456 84.0324 
54.3248 -29.3574 78.1726 
58.2465 -20.5488 85.3933 
35.4708 -50.6162 85.9635 
13.6906 -63.2879 82.3568 
14.058 -60.1705 85.9157 
-12.5645 -60.7051 85.816 
-12.528 -60.6493 85.891 
-1.81256 -61.7198 85.7339 
-12.5139 -60.5938 85.9119 
-0.319808 -61.8769 85.7396 
-0.367787 -61.8723 85.553 
-29.285 -54.1885 85.2831 
-25.5075 -56.3687 85.9635 
-36.6091 -49.8885 85.7584 
-36.5927 -49.9032 85.5967 
-55.8785 -32.5433 82.4652 
-52.9088 -31.9239 85.9172 
-54.605 -28.7281 85.9635 
-61.5985 -6.65997 85.881 
-61.7196 -6.61014 85.7442 
-61.58 -6.665 85.9025 
-60.1363 -13.2241 85.2023 
-59.074 -18.2087 85.9635 
-61.5423 -6.6086 85.9435 
-61.5714 -6.23767 85.9635 
-61.4977 6.81643 85.9127 
-48.2729 43.1484 82.3643 
-44.8186 42.4867 85.326 
-36.743 49.7655 85.9245 
-45.3066 42.049 85.3111 
-25.3691 56.523 85.8826 
-25.3683 56.505 85.9028 
-32.4818 52.3352 85.3891 
-35.979 50.3181 85.6344 
-36.0108 50.2977 85.5376 
-0.374209 62.0036 85.7966 
-2.77929 61.6165 78.9017 
-30.7908 -53.3183 76.9564 
-35.4387 -52.0173 75.957 
-45.6144 -61.5742 4.43844 
79.437 7.68057 6.41551 
79.4749 7.76962 6.25641 
74.5645 -7.80537 9.33068 
76.2745 -8.01132 3.98198 
76.1569 -6.80933 4.3579 
-43.5478 -62.7275 4.30075 
-39.6937 69.4755 6.36737 
-29.17 54.5799 85.6042 
-29.2313 55.8382 84.1904 
-1.3761 -61.7658 85.7892 
-62.1088 -10.3241 84.2854 
17.9988 -58.8895 85.7568 
53.457 31.1724 85.9343 
43.0003 44.5039 85.6146 
24.0746 57.1026 85.7091 
-43.9561 64.5037 7.34954 
35.8362 -50.4053 85.9118 
61.053 10.298 85.5381 
-6.09829 -2.34284 61.3114 
17.874 -59.0499 85.6309 
-7.42852 -61.1327 85.173 
-13.7636 -59.0794 84.5405 
-59.7276 15.1418 85.0927 
-58.4476 -20.1891 85.9169 
-10.3297 -3.96642 71.5328 
30.4214 11.6779 68.8051 
18.4484 -58.8588 85.8256 
-28.7591 55.2035 86.0465 
-35.3202 50.7002 85.8063 
15.4702 59.7091 85.5721 
-61.6111 6.09654 85.8843 
53.809 30.5813 85.931 
-28.8584 -54.4347 85.3538 
42.9891 44.4949 85.6317 
53.8397 30.601 85.8853 
-58.665 -22.1389 84.6637 
-56.8686 -24.2513 85.653 
-13.1986 60.4908 85.8884 
-12.5143 -60.6159 85.9356 
-61.5414 -6.67179 85.948 
24.0748 57.1032 85.7363 
-29.3315 68.7343 9.29819 
19.3531 7.42871 57.2092 
58.2819 20.4704 85.778 
-54.7468 -28.4079 85.1187 
77.6618 -7.98753 5.28622 
-12.5324 -60.6718 85.9158 
-61.1825 9.03633 85.7046 
-31.414 69.5245 4.75342 
76.4186 -8.17705 4.57836 
35.7141 -50.4846 85.5859 
-30.9265 69.1794 6.24991 
-39.8474 69.1895 6.47985 
45.6875 41.8618 85.9226 
-39.2125 65.7 5.50604 
75.981 -7.39505 5.31535 
-56.3429 -23.879 84.8658 
-58.6322 -20.0337 85.7415 
35.1981 13.5117 57.8877 
58.1698 29.1216 81.6432 
57.0121 23.3222 85.9635 
-37.2666 -49.2959 85.8676 
-1.49545 62.006 85.6443 
-1.50579 61.8945 85.7827 
-46.7113 40.4566 85.9635 
-58.5695 19.8225 85.902 
-13.0009 60.5193 85.9556 
-40.835 -45.516 84.7741 
-62.6624 11.7427 83.2242 
35.4186 -50.5274 85.4327 
-61.7247 -3.17529 85.768 
5.13401 -60.9926 84.8889 
-59.1508 -17.8491 85.6836 
-61.5803 6.27803 85.9521 
53.7283 -30.7341 85.9444 
58.3257 -20.6293 85.8306 
38.3503 -48.541 85.7556 
40.5669 15.5729 58.8047 
-1.4125 -61.8553 85.8458 
-35.1325 -50.811 85.6535 
-14.3911 -60.0629 85.7889 
-4.36098 -61.8677 85.4399 
-25.0014 -56.6248 85.9521 
-60.4338 -11.8262 85.1686 
-12.5102 -60.5943 85.9635 
7.23865 61.3825 85.6666 
-52.9317 -31.8925 85.4895 
-7.42867 -61.1285 85.1686 
-60.8638 11.2682 85.5769 
-59.0079 18.7168 85.911 
-58.3263 -14.7717 83.6819 
-60.8532 11.2677 85.5895 
-53.2252 -27.6691 83.2984 
1.37511 61.7035 85.466 
-59.1771 17.725 79.5537 
-29.1651 54.5675 85.6202 
-35.218 50.9198 85.7896 
-0.417431 61.9052 85.9134 
-35.1059 50.8217 85.6435 
38.1536 -48.4974 85.2902 
39.1274 -48.0569 85.5544 
-43.5771 64.9539 7.26169 
38.1997 -48.4553 85.6564 
53.546 -31.0485 83.9584 
52.7258 -32.1768 85.7975 
46.1677 -41.2232 85.9483 
58.2344 -20.5778 85.7641 
57.5418 26.0995 83.923 
56.9244 26.4747 84.4425 
58.415 20.5128 85.7874 
35.1042 13.4754 56.5429 
58.5193 20.5497 85.6458 
48.0679 38.8521 85.7681 
-23.6572 57.049 85.7857 
-16.6781 59.3138 85.4844 
35.152 13.4939 57.3784 
35.5396 50.575 85.8837 
-5.82321 -2.23723 69.7571 
-37.088 69.2177 7.1418 
61.2339 -7.47724 85.0815 
-45.1453 42.1928 85.2227 
59.0089 18.4595 85.5611 
-59.7266 15.147 85.0622 
29.6709 11.3896 70.6311 
8.60127 -60.3937 84.4277 
-44.1164 -63.4574 3.26685 
-14.0841 -5.40788 75.9436 
-1.47008 61.9381 85.5796 
-13.844 -59.0954 84.5758 
41.8586 -44.3128 84.5553 
-42.247 -16.2189 55.7854 
-4.36025 -61.8755 85.4303 
-54.745 -26.9237 84.4233 
-42.2577 -45.1313 85.5461 
38.0766 14.6173 69.9838 
-28.8556 -54.4366 85.3287 
-29.2106 -53.5045 84.555 
53.3737 -31.3088 85.8459 
-59.4085 -3.88423 83.3081 
-44.7809 -17.191 63.2168 
-45.1185 42.0404 85.0571 
-21.8334 -57.8372 85.7305 
30.7125 11.7898 68.1826 
53.6479 -31.504 86.2085 
-24.8451 56.5165 85.6931 
-40.7076 46.1899 85.4869 
-31.1283 47.9728 80.9121 
-35.2934 51.0052 85.6483 
-42.4523 43.8089 84.4289 
-43.1288 44.0057 85.1637 
39.0536 48.1693 85.5104 
28.3274 54.0211 84.3962 
-8.90813 59.6252 83.9471 
45.908 39.3863 84.3494 
-41.4902 67.6456 8.25118 
-29.0202 54.3391 85.9635 
24.524 53.6309 82.4094 
24.983 55.4333 84.1124 
39.5032 44.5743 83.2295 
-8.16691 61.0491 85.2643 
43.1132 40.1401 82.6162 
47.5484 34.5464 82.2555 
-60.4335 -11.8273 85.1766 
-60.8372 -11.4413 85.5641 
-7.42757 -61.1286 85.1767 
-61.5866 -6.6658 85.9096 
18.413 -58.7549 85.7402 
18.4749 -58.9351 85.7227 
17.8991 -59.1222 85.7227 
53.9627 -30.5918 85.7465 
42.849 -44.2677 85.3267 
60.5987 -11.046 85.2943 
64.008 -7.89538 82.5719 
24.0779 57.1135 85.7227 
60.5679 11.1874 85.9635 
-29.8645 48.4078 80.7224 
38.8636 14.9191 71.6749 
38.4527 14.761 72.4739 
-45.0852 42.1138 85.0906 
76.825 0.60778 5.079 
-13.1741 -60.4579 85.7421 
-5.96348 -2.29062 58.7197 
-58.4153 -20.1703 85.8712 
-1.44742 62.2703 85.3194 
55.6098 -26.4954 85.2538 
-61.4639 9.07468 86.0116 
53.889 -30.5 85.8788 
-55.9097 26.4147 85.5441 
-59.4016 -17.8513 85.6527 
53.4936 31.1941 85.8958 
-57.9626 -5.67648 81.929 
-33.1428 -54.2727 87.1814 
-43.0277 44.1329 85.2055 
-29.3865 54.1211 85.2366 
-54.2531 -29.5185 85.172 
-58.8583 -19.1756 85.6038 
-59.2764 17.2537 79.2211 
46.2335 -41.3147 85.9824 
48.3476 -38.2325 85.5128 
16.0761 59.5124 85.4924 
61.3608 -7.57655 85.269 
-37.2295 -49.3564 85.5806 
-1.77592 -61.724 85.5824 
-59.3787 -3.93744 83.282 
35.9854 50.3355 85.9441 
-35.2519 -51.2845 85.8536 
-4.01475 -60.1582 83.7963 
-5.60385 -59.0104 82.966 
41.6703 -48.4924 87.6649 
-45.1679 42.2102 85.2607 
60.8615 -11.0879 85.6245 
-59.3003 -17.7888 85.7944 
-40.8098 -45.4984 84.7379 
28.7923 6.83514 63.9162 
30.9221 4.35002 64.3939 
-59.4581 18.0915 85.7984 
-24.0722 56.0881 84.9417 
-24.0725 58.1367 86.9723 
-35.2755 50.9404 85.5889 
46.0447 28.8185 78.2363 
28.8415 54.475 85.2237 
26.1836 56.0077 85.2636 
-59.7501 15.1478 85.0835 
58.4811 -20.6524 85.6376 
55.2665 -21.8911 83.0121 
-7.91984 -61.3934 85.5642 
-23.6924 57.1469 85.8318 
61.4775 6.91439 85.3785 
61.2481 -7.5507 85.1138 
45.8364 39.4187 84.3163 
46.5176 17.8568 78.4324 
-52.9085 -31.9248 85.9635 
-8.58792 61.2666 85.5935 
7.17174e-05 61.9093 80.3615 
-36.3897 50.0582 83.7093 
26.3391 59.1582 82.3816 
13.806 60.2495 85.4931 
-55.948 26.4313 85.5954 
-36.907 69.6695 6.94936 
35.9785 50.3217 85.9249 
-49.3211 37.0598 85.8189 
40.4682 46.4101 84.0313 
-45.4899 -62.6554 4.91054 
44.676 42.6248 79.3666 
53.691 -32.7776 86.9549 
36.79 49.7247 84.0651 
-25.3399 -56.4655 85.9373 
-63.8677 11.0671 81.9126 
56.4721 32.605 81.8132 
46.0357 41.3876 79.9583 
59.6846 19.3941 84.8984 
57.576 31.2759 81.2209 
57.766 31.1605 81.0611 
61.6442 6.85914 85.7704 
-31.6535 69.3703 4.99001 
61.6275 6.87074 85.7895 
7.23582 61.3771 85.5483 
64.0919 -6.73582 82.7752 
-45.7907 -62.0384 4.71701 
59.7531 -19.4177 84.8077 
53.6141 -30.9538 79.0855 
61.3361 -7.57561 85.2355 
-63.6428 3.6087 87.8256 
59.0188 18.4601 85.5733 
56.4881 -32.6119 81.7899 
58.748 -19.5193 85.9142 
58.8809 -19.5554 85.7427 
59.9739 -20.1808 84.156 
-61.5714 6.03068 85.8348 
-29.0574 -54.6203 85.5954 
57.0448 -23.2507 85.3952 
-55.6956 -19.7478 82.9381 
76.8181 -0.194885 5.10072 
-14.6672 -61.2193 87.004 
76.2824 3.55574 6.79473 
53.5934 -30.9826 79.0852 
36.75 -49.9393 85.7956 
42.9687 -44.5157 85.6295 
53.4974 31.1168 85.9635 
7.24707 61.1458 85.3737 
25.9215 -56.7764 85.2563 
-1.45642 61.7562 85.651 
35.8454 -50.4238 85.9373 
-28.6641 -55.2462 86.0515 
-1.51029 61.8501 85.8377 
-59.0727 -18.216 85.8455 
13.4644 -63.3465 82.3757 
-25.0121 56.6103 85.9438 
-61.6233 6.0964 85.8974 
-12.4826 60.5958 85.9635 
7.17174e-05 -62.9736 84.6246 
-35.1886 50.8869 85.8433 
-40.6988 46.1962 85.3219 
10.2186 -60.8342 84.7445 
-46.0064 41.3876 82.8188 
-46.5093 41.8785 85.1137 
-29.9961 53.716 80.826 
-5.76957 62.7352 86.4574 
-0.640388 -63.4109 83.9913 
-1.62171 -65.0617 81.7833 
-59.2004 17.9891 85.8647 
-5.46019 -61.3364 84.0334 
-12.5152 -60.5937 85.8307 
-61.5714 -6.47201 80.0541 
35.3581 50.5888 85.4521 
-59.1336 -18.2268 85.8852 
-61.0383 8.97727 85.546 
-36.1114 -50.4496 85.7396 
-36.1358 -50.3859 85.7942 
-25.3463 -56.4747 85.9493 
-35.0667 -51.0277 85.7684 
-37.2941 -49.323 85.9151 
-35.2655 -51.0224 85.6466 
-32.5323 -52.313 80.0564 
53.5813 31.2046 85.9827 
-36.359 -50.1033 79.6696 
-35.0346 -50.9919 85.8277 
-28.5095 -54.9156 85.6572 
-12.9829 -60.52 84.1093 
-35.2519 -50.7421 79.3307 
-36.7131 -49.8129 85.9462 
17.8366 -58.9423 85.4932 
38.6073 -49.0023 85.9441 
13.013 -61.2179 85.1137 
-36.5173 -49.971 79.6644 
-56.0097 -32.3355 82.4842 
-55.4477 -27.5628 85.5911 
-54.2982 -29.8691 85.7321 
58.2466 -20.549 85.6323 
53.376 -31.316 85.9379 
-54.6988 -28.5156 84.7379 
-61.7404 -6.48956 85.752 
-60.46 -13.7099 85.4337 
-60.4144 -13.697 85.4933 
53.4666 31.1804 85.9476 
45.6187 41.7761 85.8094 
-58.9747 -18.6759 85.864 
38.9799 48.0436 85.6888 
-61.1874 -8.27915 79.4429 
61.5715 5.10134 85.4932 
25.452 57.1625 85.1302 
1.39083 61.7634 85.5426 
-61.5793 -6.30026 85.9534 
-8.58941 61.2843 85.6112 
28.8253 54.4509 85.2536 
-59.1422 18.7473 85.7356 
-59.0894 18.7898 85.7902 
-61.5535 6.59021 85.9542 
-61.6009 6.52643 85.9147 
-59.311 17.7544 85.7889 
53.3823 30.8868 85.6218 
-59.4172 17.8002 85.6477 
-24.7663 -56.2601 85.4075 
35.6469 50.6969 85.7625 
-61.5519 6.56796 82.7153 
53.3129 -31.1217 85.6862 
-54.3449 30.6968 85.253 
-58.5916 19.834 85.9325 
-2.06662 62.2811 85.9033 
47.9373 38.7698 85.5614 
53.7448 30.6633 85.8331 
-32.943 -46.2874 80.7104 
-48.1232 43.3296 82.3829 
-29.3214 68.6302 9.40464 
-45.0273 42.6032 85.6869 
-36.0663 50.3963 85.8263 
-28.9465 54.3758 85.3284 
7.28762 63.2718 83.2859 
-43.0114 44.1121 85.2327 
-16.7282 59.4976 85.7265 
-55.6777 26.3162 85.3241 
-12.9985 60.5133 85.9486 
-25.1297 56.5048 80.1886 
-23.6637 57.046 85.718 
-0.446392 62.7395 84.8612 
-8.58575 61.2711 85.6285 
-55.4663 -27.5696 85.5663 
-4.2794 61.8671 85.4497 
-4.2784 61.8779 85.4364 
-42.0972 -44.9459 85.3392 
-35.5724 -50.5575 85.9635 
-8.16438 61.0497 85.2832 
-13.1826 -60.4552 85.8446 
-0.0459395 61.9049 80.3612 
9.02452 -60.96 85.229 
53.3637 -31.2997 85.8315 
58.6863 20.5382 85.4585 
53.5429 31.2061 85.8527 
47.9396 38.7654 85.6041 
53.4992 31.1983 85.9033 
42.5176 16.3205 63.5601 
22.233 8.53418 121.82 
-1.9655 -65.192 81.5734 
-48.3442 -61.0816 6.27059 
8.93004 3.428 122.134 
-48.6628 -61.3841 6.59944 
-50.236 -62.3233 3.42634 
-19.5651 -7.51196 84.2545 
-55.1463 -27.5107 85.2179 
-43.0082 44.1144 85.1715 
45.659 28.8325 77.9932 
53.6479 31.1925 86.035 
-32.0567 -53.9307 86.1817 
79.2009 -12.5883 3.15431 
-40.7532 46.2447 85.4135 
76.3873 -6.76415 4.48865 
-0.945221 61.8722 85.8848 
76.0922 -8.23035 4.39259 
-46.9462 41.9726 86.8138 
28.8079 53.7925 84.4745 
35.4515 -50.6268 85.5612 
35.4103 50.8083 85.7225 
44.3881 42.8831 79.0239 
53.6141 -30.9538 83.9595 
-40.8752 67.8628 8.57827 
-54.2161 -29.6034 84.9318 
-61.1041 -8.66904 79.0897 
-61.5714 6.4706 82.7162 
-44.9131 42.3988 84.9428 
-39.9224 69.1501 6.48431 
-31.1107 -70.2972 8.04114 
79.4585 7.79493 6.31385 
-37.2861 49.2724 85.544 
-30.6518 69.2862 6.1887 
-30.8437 69.186 6.30836 
43.2904 -44.8151 86.072 
79.0027 -0.895204 6.92744 
-35.3668 50.7679 85.8611 
46.2424 -41.3829 86.0365 
-61.349 6.39243 85.63 
35.4891 -50.6452 85.9201 
-36.5861 -49.8961 85.5851 
-58.9762 -18.6693 85.9039 
-47.2454 41.1491 86.5139 
-23.6821 57.1142 85.7944 
76.3053 -8.22613 4.51504 
-55.3781 -26.9903 85.1932 
20.0799 7.70751 123.506 
60.7675 10.2512 85.2286 
45.6108 41.7832 85.887 
-5.99392 -2.30173 57.7743 
45.5938 36.12 81.7817 
-45.2508 -63.2371 5.10892 
45.6304 41.8093 85.9222 
-43.7862 64.6781 7.32397 
-33.3866 51.7905 83.5512 
37.7416 48.868 84.6971 
-8.67048 61.7052 86.0725 
-1.26007 61.8969 85.8122 
-30.8805 69.1679 6.32794 
13.796 60.2268 85.463 
-37.5182 64.6695 3.21813 
-29.2879 68.5681 9.39629 
-45.3354 42.0182 85.0849 
76.6775 -7.78234 4.70763 
61.2734 -7.86987 84.9689 
53.7333 30.6891 85.7599 
-61.6185 -6.24238 85.9062 
-60.8274 -11.4408 85.5761 
-35.5704 67.399 8.47256 
-28.3417 -54.7329 85.4395 
-12.7321 -60.5795 85.9527 
-45.2473 42.0988 85.027 
-45.9885 -42.1975 85.2519 
-9.20697 -3.53541 73.2667 
-13.1987 -60.5041 85.8974 
-54.0269 -30.0284 85.0752 
-7.20145 -61.1523 84.6306 
-7.91733 -61.3842 85.5762 
-5.54202 62.1896 85.8299 
-3.82708 61.5445 85.1282 
22.7448 -57.3486 85.9635 
-0.382031 61.944 85.6218 
-34.9842 -50.8973 85.7588 
37.8334 45.7504 82.9408 
-44.4222 -64.6924 5.52395 
53.4075 -31.3337 85.8922 
55.79 -26.0695 84.1531 
53.8242 -30.4822 85.8067 
53.8287 -30.4722 85.8877 
-63.8873 11.0967 81.8792 
45.6419 41.8133 85.8513 
61.3869 -7.34314 85.1066 
61.3621 -7.45286 85.053 
60.7488 -10.336 83.2144 
-0.359732 61.9836 85.6729 
-21.8071 -57.6542 85.5367 
-58.4138 -20.1738 85.9635 
-53.0236 -32.0729 85.7368 
62.0063 7.10552 85.257 
-1.48404 62.1342 85.7668 
-53.0325 -32.0797 85.7227 
58.3719 20.5036 85.8417 
25.9478 56.1141 85.0036 
13.4915 60.3517 85.1877 
1.40608 61.9277 85.7526 
-61.606 6.52707 85.9203 
-61.6102 5.96063 85.8703 
53.784 30.5747 85.9033 
25.8217 -54.5703 83.5989 
-40.5728 45.7408 84.782 
23.9882 56.943 85.9154 
35.6346 50.9815 85.4584 
28.7931 54.4695 83.6005 
-59.0395 18.7661 85.623 
33.9952 -45.8824 80.9897 
16.5871 6.36668 126.644 
-33.222 46.5903 81.1021 
58.7812 20.5051 85.3683 
-21.445 53.3286 81.098 
-28.9519 54.3879 85.3177 
-2.18934 61.6788 79.5541 
15.6623 58.4598 84.1124 
38.2625 14.6879 72.8802 
-59.0693 18.7982 85.6741 
-36.557 -49.8695 85.5374 
37.7725 14.4997 74.0724 
35.3503 50.5634 85.4204 
77.262 -8.35462 7.55508 
-44.0287 -16.9015 72.9475 
54.2618 -18.4895 81.1865 
-32.074 -53.5695 85.8298 
44.3719 -43.1224 85.7501 
53.8736 30.625 85.9297 
-30.9988 -47.5689 80.5334 
-28.5035 -54.9 85.6774 
-34.9262 -51.116 85.5174 
-13.1915 -60.4685 85.9439 
-36.0967 -50.3426 85.6232 
37.2821 49.2801 85.707 
37.744 48.8648 85.3577 
35.336 50.7391 85.9128 
25.9997 57.0409 84.9121 
60.0009 -11.1962 84.5315 
75.8507 -8.07668 4.24511 
-36.1373 -50.3612 85.675 
11.3129 -60.7204 85.1761 
58.3736 -20.6367 85.7716 
59.0543 18.4145 85.9333 
-55.86 -28.8897 86.6425 
-56.5068 -30.0776 88.1904 
38.9228 -47.8965 85.2249 
41.0364 -47.0568 85.83 
44.3512 -43.1 85.7174 
-42.2872 -45.1628 85.6008 
53.9245 -30.5197 85.9224 
-38.8067 -66.4487 5.27758 
35.9066 -44.3554 80.8038 
-60.5659 -11.2471 85.2544 
36.7209 -49.8869 85.6221 
-61.6928 6.48321 85.8123 
-0.365822 -61.9426 85.6197 
-35.3658 -51.0937 85.7591 
-43.5711 -62.2889 4.09833 
-12.5277 -60.6349 85.8758 
36.726 -49.9317 85.6735 
-36.7032 -49.8032 85.9292 
-46.2248 42.3579 84.9033 
-1.64038 61.7368 79.9354 
-23.6808 57.1215 85.8686 
-37.2171 49.2257 85.4432 
-57.7531 -21.6573 85.4734 
53.7138 30.7448 85.8496 
60.5196 -11.4172 85.2302 
17.8757 -59.0546 85.8139 
77.1341 6.42924 7.72574 
57.3753 22.606 85.1389 
54.3429 -18.1934 81.1815 
58.7457 -19.8408 85.6653 
-54.7401 -26.92 84.4159 
61.2941 -21.6857 81.858 
76.8389 -0.309104 5.03914 
-9.15444 60.9449 83.3637 
-53.023 -32.0725 85.7083 
59.0152 18.4938 85.5793 
29.3561 -54.1476 85.306 
61.6296 7.16331 85.5671 
61.6402 6.83748 85.5791 
15.4805 59.7407 85.5334 
60.5601 -11.4214 85.282 
35.0902 13.47 55.7854 
-42.2553 -16.2221 56.2405 
-43.5844 -16.7326 61.3521 
37.8708 48.9634 85.504 
-2.56982 -65.5668 81.0221 
-45.3995 -17.4284 63.9384 
-40.4838 -15.5409 75.3691 
14.0589 -60.1704 85.9635 
0.213489 61.8871 80.3548 
37.0761 51.5312 83.9455 
45.8932 41.5969 85.9018 
39.7399 47.0687 85.3954 
36.5656 49.9263 85.7988 
59.8795 -19.0885 84.734 
60.7153 -11.8491 85.6046 
58.472 -20.0425 85.4661 
13.5976 -60.3202 85.9343 
2.77091 -62.5996 84.7299 
0.333202 -62.9874 84.5643 
3.04751 -61.7895 85.7119 
11.2739 -60.7234 85.3307 
11.9446 -60.6551 85.3129 
-4.48695 -61.4382 85.395 
-12.7319 -60.5709 85.9434 
-35.8974 -50.3699 85.8918 
-53.3878 -31.2649 85.9487 
-54.2685 -29.4824 85.3255 
-53.9948 -30.1002 85.3105 
-58.9454 -18.8154 85.739 
28.5943 54.5851 83.2213 
-61.0359 8.98348 85.5943 
-61.5563 6.54591 85.9108 
-58.5686 19.8249 85.9635 
-46.3634 40.9353 85.9399 
-45.6553 41.7375 85.599 
-45.6423 41.7506 85.624 
-36.1823 50.2023 85.7973 
79.4967 7.68139 6.25 
-54.1064 -29.8468 85.4835 
36.4788 50.8452 85.0741 
15.8684 59.6216 85.5414 
35.3924 -50.6616 85.8703 
59.0233 18.461 85.5791 
-40.3454 45.9941 84.8416 
42.8421 44.2946 85.3379 
-26.885 -55.5737 85.6811 
44.5413 -43.2806 86.0002 
45.8573 41.5787 85.9471 
42.8317 44.2853 85.3493 
29.4738 -54.3824 85.6303 
-37.4127 49.3461 85.719 
75.8593 -9.37503 4.31661 
14.8246 5.69077 128.448 
-8.63216 61.0005 85.3508 
-3.71897 61.8726 85.517 
-25.0697 56.5679 83.9224 
-13.196 60.4658 85.9436 
35.4225 50.8323 85.7562 
-1.46675 62.1878 85.8361 
42.8342 44.283 85.3244 
1.44769 61.7568 85.8457 
-28.4992 -54.8978 85.6345 
-61.5714 5.96492 85.8285 
-46.8872 40.5203 85.7368 
-53.3877 -31.2652 85.9635 
45.5582 36.1361 81.7653 
53.4493 -20.5646 80.9909 
-35.0322 51.061 85.5368 
60.6767 -11.8371 85.6561 
-20.6065 54.6281 82.0316 
-37.3279 -49.2738 85.5799 
23.7541 57.0191 85.4899 
-28.9436 54.3774 85.3036 
55.2106 -27.9242 85.6761 
16.1319 59.6965 85.7227 
65.6615 -7.27839 80.6889 
-20.5765 54.6601 82.0509 
-35.0826 51.1444 85.6292 
37.1955 14.2791 69.3606 
26.767 10.2752 65.9952 
-26.8784 -55.578 85.6242 
-54.9764 -26.4873 84.4895 
7.21857 2.7701 105.601 
35.3179 50.703 85.8629 
40.2957 15.4685 56.9197 
-24.6107 56.7403 85.8969 
9.61052 3.68788 95.8832 
40.2616 15.4553 56.3248 
53.3611 -31.3021 85.9162 
46.1318 -41.2681 85.9517 
-28.5166 54.8911 85.6761 
38.9171 -47.809 85.5346 
38.3829 -48.6086 85.6657 
-35.0132 51.0658 85.7592 
7.11308 60.6747 84.6566 
-13.1849 -60.4544 85.9275 
-34.8388 -50.9804 85.5811 
-25.1118 -56.5832 85.9591 
2.87863 -61.3821 85.1889 
40.3284 15.4811 57.2823 
58.2807 20.472 85.9635 
-61.5111 6.82405 85.8453 
26.4241 10.1434 66.7278 
-3.71608 61.9038 85.4784 
-28.5233 54.9074 85.655 
-25.6843 56.4671 85.7445 
-55.1893 -27.4156 85.9635 
-12.4953 -60.5958 85.9092 
17.5964 -59.0203 85.7731 
-12.4987 -60.654 85.889 
23.765 57.1976 85.7028 
35.351 -50.6319 85.4994 
57.3375 22.5914 85.1552 
53.8021 30.5756 85.8377 
-46.9188 40.1639 85.4857 
-3.84649 61.5042 85.4761 
17.6358 -59.1317 85.6358 
-8.02069 -61.0749 85.2546 
59.9932 -11.1964 84.5216 
76.9872 -7.18474 4.85589 
-57.8343 -21.6965 85.8503 
-32.2106 -54.1433 86.4573 
34.9806 13.4281 71.1746 
-34.8713 -50.9625 79.0272 
-25.6959 56.3853 85.9226 
-59.5123 17.8705 85.7563 
58.0162 31.0473 80.8298 
15.8542 59.5844 85.5875 
-61.5882 6.5193 85.9 
-61.5297 -6.66818 85.9347 
-57.6026 -21.536 85.2412 
-35.1988 -51.3616 85.3169 
-57.9299 -21.74 85.7187 
48.3327 -38.2241 85.4936 
29.4916 -54.4091 85.5897 
-16.6372 59.3447 85.5085 
-12.4957 -60.619 85.9342 
23.7653 57.1986 85.7425 
59.0309 18.411 85.9039 
38.4677 14.7655 69.5223 
-0.789969 -57.9426 81.7836 
29.4724 -54.3781 85.5445 
-31.6653 69.3646 4.99625 
34.3214 45.8457 81.1314 
-24.12 58.1496 87.0044 
-61.5765 -6.22116 85.8571 
-57.5849 -21.5225 85.2144 
-57.8592 -21.7038 85.6194 
55.9881 25.6226 85.9635 
-49.2351 36.9831 85.9635 
-12.684 60.5745 85.9365 
-28.6756 54.4978 82.3977 
-37.2727 -49.2244 85.488 
-55.9134 26.4195 85.6417 
35.2416 -50.6145 85.4069 
-61.5859 6.15793 85.945 
55.1951 -27.9143 85.6994 
38.88 -47.8441 85.2513 
76.7156 0.133709 5.42358 
-42.2643 -45.1322 85.6492 
-37.4333 49.3666 85.7551 
-24.7186 -56.7315 85.9342 
-60.5575 -11.244 85.2456 
1.45541 61.8034 85.9038 
-12.871 -60.5563 84.1054 
-8.02101 -61.0662 85.2457 
-61.2097 9.0431 85.7354 
-61.1864 9.04203 85.7631 
-35.9889 50.352 85.9234 
-3.82493 61.5071 85.1427 
-61.6288 5.96045 85.8904 
38.8687 -47.8541 85.1635 
42.8461 -44.2702 85.3526 
35.1591 50.7946 85.5379 
-24.8291 56.6669 85.7049 
-13.2741 -60.7224 86.1448 
-13.1852 -60.4634 85.8539 
46.1666 41.2269 85.9484 
-16.6301 59.3295 85.4893 
41.5403 -47.3636 86.457 
-55.4054 -27.0051 85.2321 
34.3817 13.198 72.6321 
53.5396 31.0694 85.9555 
-13.1261 -60.3144 85.6832 
35.2129 13.5173 70.6777 
26.7189 53.9157 83.4508 
-8.63561 60.9997 85.3251 
-60.557 -11.2462 85.262 
-8.01879 -61.0664 85.2621 
-6.40456 -0.000703104 58.6088 
17.5111 -60.7137 83.9605 
17.6595 -59.2 85.7227 
44.277 -42.982 85.5745 
60.5213 -11.4092 85.3243 
-59.4435 4.011 83.3588 
-57.9991 5.78424 81.9805 
-58.4877 12.7711 83.516 
-58.9621 18.738 85.5444 
-57.7058 14.7748 83.1244 
-54.4604 17.1416 80.9779 
24.0016 57.4746 85.3181 
-18.1591 55.8914 82.2482 
-59.5403 17.903 85.4689 
3.03354 -61.5912 85.7166 
53.8643 -30.4933 85.8523 
53.7651 -30.7415 85.8978 
-29.8309 -47.9714 80.359 
38.5561 14.7992 69.3623 
15.8568 59.5836 85.4925 
36.6879 -43.3189 80.6206 
-6.00017 -61.279 85.0651 
16.5605 -58.6576 84.6813 
-59.3512 17.8027 85.5892 
56.5694 -24.3171 85.053 
52.6787 -21.6655 80.801 
23.0748 56.358 84.4673 
-24.6333 56.7981 85.8836 
-12.4826 60.6088 85.8399 
-36.3897 -50.0856 79.6699 
37.3232 51.3685 83.9668 
-49.3323 37.0438 85.8192 
37.8156 50.9902 83.9069 
-46.8963 40.5266 85.7227 
44.1752 43.0757 78.6716 
40.8714 46.0489 85.0651 
53.7 -31.4828 86.2475 
-61.5463 6.58803 85.9463 
-32.0718 -71.1595 7.35255 
57.3414 22.583 85.1011 
61.7227 6.82953 85.6814 
58.4966 -19.9875 85.3106 
1.39436 61.7923 85.579 
60.1962 -19.5615 84.2216 
65.6738 -7.0052 80.7458 
-15.6196 56.0066 81.7597 
58.8776 -19.1324 82.9599 
61.4774 -6.9161 85.3785 
59.0683 18.2277 85.562 
61.5087 -20.3818 82.2803 
56.5665 -24.3255 85.2469 
76.673 -0.477451 5.55863 
58.6934 -19.5457 82.9429 
58.8488 -19.2005 82.9595 
-13.2374 -60.7659 86.1841 
44.3526 -43.1074 85.7817 
27.8212 10.6804 64.7514 
-27.0464 -55.8735 85.9894 
-2.14147 61.8253 85.7851 
-59.1549 -17.8305 85.7958 
7.17174e-05 -63.4278 84.0533 
-0.365895 -64.8707 82.1905 
-12.7399 -60.5701 85.8599 
-46.8865 40.5198 85.7081 
-25.1326 -56.5945 85.9372 
-59.2622 -17.772 85.8458 
-25.111 -56.5798 85.9554 
-34.7313 -51.2666 85.719 
-34.7917 -51.335 85.6043 
-34.461 -51.1993 78.5065 
-35.9151 -50.403 85.916 
-34.6911 -51.2217 85.7933 
-26.9639 -55.6971 85.779 
-34.8704 -50.9622 85.3698 
-34.1141 -51.3986 81.7049 
12.4978 -61.4409 84.9016 
3.04969 -61.6888 85.8384 
-53.5368 -31.2228 85.8432 
59.234 18.2254 85.7631 
-61.0424 -8.95892 78.7261 
-58.9263 -18.9034 85.9136 
-61.5953 5.95662 85.9331 
24.1349 9.2639 120.47 
-12.4814 60.6566 85.8865 
-60.0399 15.44 85.4954 
-60.0637 15.4502 85.4637 
-58.7141 19.5328 85.9458 
53.7864 30.5699 85.8199 
-45.6639 41.7261 85.369 
-35.9987 50.363 85.9055 
-36.1075 50.4548 85.7378 
-36.1432 50.2258 85.9021 
-25.635 56.2929 85.887 
35.2532 -50.6793 85.4843 
-22.651 -8.6952 88.305 
-24.6185 56.7367 85.8154 
-12.4869 60.6191 85.9335 
-3.8166 61.5081 85.0942 
-1.49073 -0.573306 105.447 
-55.3762 -26.9944 85.2639 
28.8058 53.7856 84.466 
35.1319 50.6994 85.4184 
-60.586 11.0964 85.2652 
-12.4679 60.6223 85.932 
-3.97638 -1.52647 108.309 
-28.3494 54.7215 85.4291 
-54.3888 -31.535 86.6705 
29.3591 -54.1456 85.221 
-34.983 -51.2087 85.6214 
-34.9172 -51.1342 85.7464 
35.195 50.9285 85.7061 
53.7767 -30.748 85.9121 
59.1153 18.1671 85.9229 
-35.5185 66.909 8.02426 
37.7703 48.8402 85.5667 
-34.8891 67.3581 7.79215 
-36.3168 67.022 8.48561 
-36.112 66.5405 8.09584 
53.8732 30.5357 85.8802 
53.8429 30.5163 85.9253 
57.3286 22.6137 85.4812 
17.6373 -59.1361 85.809 
54.9861 -27.8741 85.4789 
-34.2469 67.5004 7.99078 
-40.3342 45.9861 84.8269 
34.323 52.5413 84.5793 
-37.4782 49.0993 85.5315 
-30.6313 69.2798 6.22726 
-30.8211 69.1808 6.34513 
75.484 -9.73554 8.51167 
-53.914 -32.704 87.041 
-24.6253 56.7571 85.8388 
76.9474 -7.38961 4.84362 
-36.1132 50.3258 85.6197 
14.9962 5.7559 116.428 
-57.7561 -21.6504 85.7395 
30.3606 -55.2647 84.1028 
45.8502 41.5677 85.9333 
-43.5544 -16.7199 98.4037 
61.3125 -22.0664 81.6407 
53.3246 -31.0214 85.6431 
11.4052 -60.7119 84.9353 
45.8987 41.6021 85.91 
53.7677 30.6118 85.701 
-12.4984 -60.6377 85.8718 
-53.977 -30.1395 85.0517 
-56.8394 -28.853 87.7686 
-54.0233 -30.0363 85.0059 
3.01732 -61.5929 85.4642 
11.8717 -60.6629 85.0514 
-35.3451 -50.6889 85.8114 
34.0664 46.0123 81.1273 
-46.9633 40.1092 85.9001 
36.0275 44.4446 80.9382 
40.7831 46.5041 85.3073 
53.7137 -30.7302 85.9283 
45.8903 41.5932 85.8968 
59.0544 18.2928 85.3662 
-57.7525 -21.6589 85.9635 
57.5538 22.7237 85.6447 
-37.2695 -49.2932 85.9635 
-37.3116 -49.2563 85.55 
-61.5742 0.438878 85.3015 
53.8135 30.5085 85.8928 
1.45246 61.7565 85.9635 
-28.3571 54.7386 85.4141 
22.9573 56.091 84.1124 
-42.7955 -15.1093 71.7163 
-42.8324 -14.7574 71.6393 
-45.8482 41.7593 85.5755 
35.1244 50.6747 85.3875 
-45.3668 42.031 85.2959 
2.88601 -61.404 85.216 
-25.1816 56.5324 83.9238 
13.6041 -60.5149 85.7264 
-26.9548 -55.6725 85.8108 
-34.7579 -51.2 85.4819 
33.4226 51.9282 85.8206 
59.8774 -12.0693 84.6497 
-54.2385 -32.4444 87.1775 
44.248 -43.0083 85.9635 
25.1817 56.5555 82.8186 
45.73 -41.693 85.8402 
55.5002 -28.0847 86.0318 
-0.46162 -57.9264 81.7792 
-5.66193 -61.5959 85.3073 
13.604 -60.5147 85.7191 
-24.6192 56.7676 85.928 
7.10476 60.6508 84.6267 
-37.3702 49.2575 85.9111 
3.03358 -61.7024 85.6018 
58.9795 18.2304 85.452 
-58.2939 -20.4428 85.5373 
60.4301 -11.8379 85.2507 
58.667 -19.8699 85.6005 
56.8508 -24.3102 85.2813 
-54.9705 -26.4828 84.4806 
76.6912 -0.577465 5.50468 
55.5899 22.1289 83.3718 
61.6405 -6.84052 85.5794 
61.4317 -7.32163 85.3232 
60.4767 -11.8427 85.3103 
40.2517 15.4515 55.7854 
-36.1665 -13.8835 73.8275 
-15.57 55.996 81.7378 
61.4889 -22.7837 81.0686 
45.9137 41.6047 85.8772 
40.8767 46.0454 85.2026 
37.0885 49.4552 85.9635 
36.4471 50.0324 85.6885 
53.5347 31.0653 85.9488 
55.7132 26.2443 85.2189 
59.2278 -18.5666 85.6771 
61.6819 -19.8553 82.3038 
59.1634 -18.5183 85.7694 
61.3974 -7.29354 85.3161 
13.5988 -60.5809 85.649 
13.605 -60.5176 85.7227 
0.169212 -64.8725 82.2138 
12.4006 -60.6051 85.5984 
12.3839 -60.6082 85.6214 
-53.8085 -30.5176 85.5961 
-53.8152 -30.5027 85.6184 
-58.9187 -18.94 85.8272 
-60.5851 11.0987 85.2835 
-58.7646 19.3831 85.7716 
-58.7646 19.383 85.5929 
-45.3587 41.9999 85.2909 
-36.3484 50.1048 85.7737 
0.296074 -63.4142 84.0322 
44.4999 -42.9483 85.7306 
3.26537 -61.3374 85.1642 
-54.0287 -31.8061 86.5126 
3.65786 -61.5254 85.4333 
-37.1967 49.2109 85.4164 
14.1728 -60.3205 85.738 
-47.1205 40.1863 85.6998 
-47.1357 40.1969 85.7227 
55.0034 -27.8843 85.4617 
-59.6818 15.6022 85.1701 
-60.0926 17.0305 85.015 
-55.1103 14.7802 80.7931 
-8.99453 61.198 85.6192 
3.68365 -61.5227 85.6637 
33.3911 51.8152 85.4399 
-61.8479 0.597618 85.6109 
53.8581 -30.4846 85.9228 
44.2707 -42.9875 85.628 
-58.4025 -20.5301 85.7052 
35.4604 -50.6429 85.5843 
37.661 14.4557 68.9109 
53.8352 30.5121 85.8333 
39.2891 -47.4739 85.4715 
-32.8438 52.6129 85.437 
-25.6518 56.3208 85.923 
46.0925 -41.3172 85.9554 
33.3716 51.8265 85.6803 
-26.9481 -55.6689 85.7434 
-32.849 52.6189 85.4271 
-61.5714 0.439199 85.2984 
-2.23037 61.8873 85.6957 
33.4706 52.0095 85.7013 
-28.3454 54.7238 85.3942 
59.0462 -18.4488 85.9347 
59.0807 18.2301 85.578 
-13.1545 60.4772 85.9461 
-9.02378 60.9594 85.4074 
59.2505 -18.8209 85.5822 
-37.3943 49.0427 85.4091 
54.9839 -27.879 85.4397 
6.87183 2.63713 98.0976 
-36.0897 67.6412 8.21753 
-30.8586 69.1624 6.36508 
-3.49196 61.6004 85.1924 
-59.4046 4.08024 83.3231 
35.4091 -50.6949 85.9163 
-37.5958 49.1762 85.7023 
-58.2151 -20.3812 85.4165 
37.3627 49.3177 85.8603 
17.597 -59.0201 85.4932 
-47.1216 40.187 85.7447 
-24.7622 57.1873 86.3233 
-59.5546 17.9014 85.8223 
-37.2202 -49.1878 85.4128 
-3.24247 -57.7992 81.5671 
22.1538 57.5387 85.4905 
23.7698 57.2137 85.7227 
36.8292 43.3813 80.7497 
-24.0108 56.1537 84.9812 
-28.3379 -54.7354 85.4061 
59.0412 18.226 85.5285 
3.81228 1.46244 100.858 
25.541 9.80419 68.8768 
3.25823 -61.3166 85.1384 
-58.7015 19.5262 85.9284 
58.0336 31.0412 80.8133 
-34.0397 -51.4424 76.9564 
-25.6691 56.3527 85.8792 
14.1464 -60.1418 85.9121 
-35.2917 -51.3892 85.2289 
22.1838 57.683 85.6705 
-60.141 17.1032 84.9328 
28.0014 10.7498 64.0721 
-47.1388 39.8612 85.4857 
14.1726 -60.3197 85.7074 
-34.7689 -51.7074 85.8714 
-13.0289 -60.2951 85.6406 
-59.6323 15.589 85.1904 
-61.5714 -6.22142 85.8517 
-58.555 -20.2608 85.7573 
35.0679 -51.0457 85.7471 
-12.4854 -60.6207 85.9334 
22.1846 57.6856 85.7746 
59.0838 18.1623 85.8834 
-51.2331 -19.6693 105.728 
-53.0119 -20.3514 105.699 
-60.9242 10.775 85.5941 
-24.819 57.2026 86.3617 
-58.1946 -20.3656 85.3855 
-48.8946 -18.7698 105.852 
-37.3579 -49.2137 85.8576 
-61.5891 6.08817 85.9409 
37.784 48.8292 85.7271 
-61.5522 6.83947 85.8924 
-3.48864 61.5424 85.2149 
58.9839 18.6246 85.0733 
57.6749 22.7236 85.5055 
57.7024 22.7297 85.4701 
-59.6301 15.6004 85.1231 
-37.3397 49.2274 85.8587 
41.1112 45.2917 84.7207 
-9.02799 60.9583 85.376 
14.1768 -60.3318 85.7227 
59.0238 -18.4455 85.9067 
-59.9097 11.2394 84.554 
-55.1319 13.4815 80.6109 
59.0844 18.1592 85.9635 
-58.7567 19.3793 85.5814 
53.757 -30.7393 85.8891 
37.7137 14.4758 68.8164 
37.8868 48.9753 85.7396 
-4.65646 -57.3661 81.3592 
12.4179 -60.6033 85.3766 
55.7125 26.246 85.2061 
36.3899 50.0842 85.719 
40.8533 46.6286 85.4337 
40.8236 46.591 85.4932 
-32.4534 -71.2186 7.22742 
65.6886 -6.90357 80.7546 
61.6355 -20.0285 82.3177 
61.7226 -6.83246 85.6812 
61.4006 -7.27866 85.2847 
59.1019 18.0702 85.5543 
57.0175 -24.3436 85.4301 
56.9635 -24.3236 85.5025 
46.087 -41.3138 85.9485 
45.7355 -41.7003 85.9337 
-3.73009 61.7629 85.6527 
7.17174e-05 -64.8803 82.2259 
-5.64547 -61.7367 85.4337 
-25.1402 -56.6114 85.9146 
-33.6994 -52.0014 85.5668 
-33.7297 -52.0356 85.5094 
-36.0434 -50.3322 85.9125 
56.0064 26.3522 85.5407 
-33.6342 -51.9286 85.6874 
-33.6731 -51.653 85.1866 
-53.8 -30.5365 85.3748 
-61.8445 0.597233 85.6152 
-58.7253 19.3611 85.5345 
53.8154 30.5049 85.8107 
-45.9238 41.8025 85.6805 
-36.3897 50.0823 85.7804 
59.8675 -12.0696 84.637 
-45.3669 41.9921 85.2679 
-61.5714 0.580547 85.9635 
-24.8189 56.6718 85.8358 
-12.6842 60.5861 85.9489 
17.4814 6.71008 114.482 
-8.99196 61.2032 85.6602 
33.3301 51.5807 85.1494 
-3.47572 61.544 85.1396 
35.273 -50.7299 85.5512 
34.9327 -50.8345 85.4347 
53.8883 30.429 85.9177 
-8.99627 61.2187 85.64 
59.2447 18.1797 85.762 
33.4256 51.9161 85.5718 
58.8776 19.131 84.5721 
-36.5415 65.9646 8.98557 
-36.1484 66.5103 8.12031 
22.1322 57.5458 85.8406 
-37.6595 48.9358 85.5197 
-54.5751 -32.1908 87.325 
-30.6115 69.2736 6.26464 
-30.7992 69.1758 6.38078 
-24.8224 56.6825 85.848 
30.2554 -55.657 83.7413 
-58.2858 -20.461 85.8453 
-53.9744 -30.1456 84.992 
-32.749 -71.31 7.10708 
11.9893 -60.6478 85.0327 
2.91248 -61.6039 85.4693 
-47.332 40.5313 85.2735 
59.082 18.1634 85.2742 
57.4409 23.0299 85.6175 
53.8531 30.4197 85.8788 
36.7414 49.7677 85.9039 
55.4005 25.8996 84.7258 
-25.366 56.5018 85.8986 
-58.8134 19.4298 85.6707 
33.3241 51.561 85.1249 
0.497592 -61.8234 85.542 
-25.1298 -56.5967 85.8949 
44.5205 -42.9729 85.7648 
-33.7004 -51.7282 85.2587 
59.0072 -18.2172 85.4822 
-53.9972 -30.1566 85.2976 
-53.8548 -30.728 85.5648 
-37.037 65.5502 9.33167 
12.544 -60.7359 85.5788 
11.9984 -60.6731 85.2993 
-37.56 49.0974 85.9009 
2.7638 -61.7348 85.6197 
-46.714 39.0749 84.5025 
59.0022 18.0734 85.4313 
59.0703 -18.2273 85.562 
54.5431 22.891 82.8177 
55.5725 22.1545 83.3677 
57.2488 -24.6149 85.7294 
56.0166 26.3566 85.5522 
56.0091 26.3518 85.5634 
59.1552 -18.517 85.7591 
12.0091 -60.6457 85.2946 
-53.9688 -30.1581 85.2932 
2.64826 -61.4458 85.2484 
58.982 -18.218 85.4497 
35.3679 -50.6751 85.5565 
44.5003 -42.9572 85.7979 
-34.3083 -51.6539 85.5611 
60.438 -11.801 85.3567 
-37.5236 49.0615 85.8384 
37.303 49.2622 85.8087 
-25.6785 56.3479 85.8784 
22.1966 57.7251 85.7227 
15.8331 -59.7501 85.6731 
15.8014 -59.6038 85.8454 
34.9911 -50.9546 85.8962 
59.063 18.0679 85.5064 
15.7842 -59.6094 85.4932 
-37.5614 48.87 85.377 
59.1196 18.0737 85.5772 
-25.5202 -56.3787 85.8437 
-58.5325 -20.2492 85.7257 
-47.2965 39.9355 85.6937 
53.8772 30.4316 85.8276 
-25.4075 56.4427 85.9441 
45.7213 -41.6814 85.9084 
-47.3158 39.949 85.7227 
3.95612 -61.2161 85.0699 
36.4255 50.0519 85.7922 
3.69201 -61.6235 85.5581 
-61.5762 0.743883 85.3329 
-47.1744 39.8186 85.8861 
-37.5421 48.856 85.3515 
15.8339 -59.7526 85.772 
-44.612 -17.126 106.338 
53.9182 30.4481 85.8733 
-59.6424 16.9816 85.5836 
-59.4724 16.9957 85.4355 
-12.4548 60.6135 85.8381 
21.6691 56.9441 84.6182 
22.8035 58.4085 84.663 
-61.8382 0.83595 85.6234 
-60.9398 10.7788 85.6118 
-30.8374 69.1571 6.40109 
10.3453 3.97055 103.462 
-60.9264 10.7781 85.6277 
-37.6225 49.2027 85.7491 
-25.6253 56.2986 85.8061 
35.2853 -50.7521 85.5831 
-34.7348 -51.9214 84.9972 
-59.8757 17.1802 85.8584 
-58.3201 -20.5025 85.903 
-2.35797 61.9663 85.5799 
2.64054 -61.4233 85.2206 
-24.8121 56.6751 85.9204 
-33.6577 -51.6619 85.2899 
-61.5714 0.744424 85.3277 
-2.36542 61.886 85.6795 
34.9673 -50.9071 85.8306 
-37.7707 49.0137 85.6863 
58.6183 21.6046 84.9888 
37.8586 48.927 85.8077 
-37.3882 -49.2437 85.9101 
-47.2978 39.9364 85.7507 
-34.8028 -51.732 85.9239 
20.8836 57.9512 85.4909 
3.94962 -61.1972 85.0464 
-61.5088 6.83957 85.8443 
-25.4339 56.4718 85.8976 
20.9128 58.0732 85.6445 
-59.5929 17.982 85.3796 
-37.4747 -49.3306 85.7547 
-2.33006 62.2799 85.8795 
20.9139 58.0771 85.8004 
59.1165 18.0085 85.8706 
-48.3761 -18.5706 97.8558 
34.9151 -50.7753 85.3592 
58.8411 19.2141 84.5716 
-37.9304 49.459 85.2474 
-59.334 16.991 85.3098 
37.9374 49.0608 85.617 
-12.4553 60.5971 85.821 
2.76627 -61.6193 85.7384 
12.0191 -60.6447 85.274 
-24.8321 56.7244 85.8946 
36.5991 49.8956 85.9034 
59.1289 17.9434 85.5481 
22.13 57.5469 85.9635 
12.578 -60.8138 85.6799 
-61.4956 6.8348 85.8299 
-25.1175 -56.5777 85.8705 
-25.5474 -56.4134 85.8907 
-53.9376 -30.775 85.6813 
-53.9649 -30.1669 85.2732 
-58.88 19.4908 85.7748 
-2.3171 62.3201 85.9314 
53.8521 30.4225 85.799 
-25.3974 56.4305 85.9271 
54.5415 21.4279 82.2313 
60.3474 -12.2267 85.2696 
60.3996 -12.232 85.3365 
59.8437 -12.307 84.6819 
20.9318 58.1362 85.7227 
59.1531 18.014 85.9165 
34.9619 -50.9096 85.5338 
23.6858 57.0412 85.9032 
58.7053 21.5743 84.9061 
-37.8328 48.7796 85.5084 
-30.5922 69.2676 6.30087 
-30.7779 69.171 6.41538 
-59.5649 16.9482 85.6867 
-53.8961 -30.3211 85.4306 
-34.2656 -51.4459 85.378 
-25.6635 56.3264 85.8504 
2.74289 -61.6218 85.4775 
-37.3907 -49.185 85.5448 
53.8882 30.3408 85.8663 
-58.9984 18.5626 85.9635 
35.1292 -50.8128 84.9521 
45.7553 -41.7303 85.8871 
53.9657 30.4821 85.9359 
-25.5382 -56.379 85.9328 
-24.8176 56.6928 85.9405 
59.0447 17.778 85.3922 
54.5686 21.383 82.2358 
36.4441 50.0354 85.9127 
-58.9677 18.7065 85.9088 
-58.9973 18.567 85.8909 
0.487906 -61.7951 85.5069 
-37.8033 49.0461 85.7433 
-9.3466 61.1385 85.6415 
53.9553 30.3757 85.8676 
-61.5775 0.946103 85.3537 
53.9169 30.3556 85.8222 
-30.8168 69.1519 6.43603 
20.5032 57.4302 84.7433 
-37.7211 48.7051 85.3463 
59.104 17.7707 85.4648 
59.151 17.9477 85.5765 
-37.8684 48.7506 85.8003 
53.9258 30.3568 85.9114 
20.8726 57.9548 85.7898 
59.8333 -12.3073 84.6684 
59.34 17.7693 85.7518 
-34.2616 -51.6011 85.6497 
-61.8335 0.835412 85.6294 
60.3496 -12.2164 85.3911 
15.8467 -59.7891 85.7227 
58.2138 21.3651 85.5801 
-61.5499 6.85472 85.8913 
-58.4272 -20.5632 85.7494 
58.1355 21.3478 85.6809 
-34.8223 -51.9474 84.9143 
-59.9086 17.2042 85.9097 
-2.51803 61.7631 85.3789 
-9.36676 60.9233 85.457 
-25.5331 -56.3723 85.8428 
4.42805 -61.4442 85.3961 
-53.9059 -30.2995 85.463 
20.2943 56.9557 84.1124 
58.0663 21.3329 85.7681 
-37.7022 48.6914 85.3214 
-61.8309 1.01416 85.6327 
-37.3458 -49.1483 85.4734 
-58.3948 -20.5467 85.704 
34.9802 -50.9424 85.5811 
-37.4095 -49.2052 85.5793 
-25.5236 -56.3602 85.8267 
-61.5714 0.946791 85.3471 
-25.5532 -56.3424 85.9019 
-11.2435 60.7248 84.8259 
58.0795 21.2489 85.427 
-9.41558 61.5082 86.0445 
-37.9556 48.842 85.6694 
-59.1319 18.2312 85.8857 
20.6882 58.0147 85.4909 
-61.5066 6.85419 85.8434 
20.7169 58.1333 85.6405 
57.9562 21.2013 85.4799 
59.1792 17.7139 85.8463 
-51.0091 -19.5834 97.7156 
-53.0119 -20.3514 97.6828 
-58.9961 18.7115 85.9272 
59.1649 17.7743 85.5399 
35.9877 -50.3172 84.3374 
-59.5026 16.9204 85.7723 
-61.5786 1.10652 85.3703 
58.1229 19.0608 84.8847 
-58.9667 18.7126 85.8722 
53.8867 30.3447 85.7879 
60.2995 -12.4517 85.2806 
60.355 -12.4572 85.3516 
59.813 -12.5239 84.7113 
-9.34365 61.1444 85.6877 
-9.34796 61.162 85.6649 
57.9326 21.2558 85.6692 
-38.0159 48.6145 85.4965 
-30.5736 69.2617 6.33608 
-30.7573 69.1663 6.449 
-25.4289 56.4647 85.8884 
0.558577 -61.8519 85.5829 
59.1338 17.9202 85.1011 
53.9118 30.2878 85.8579 
36.3899 -50.0856 84.352 
-37.9158 48.7974 85.8819 
-61.5476 6.8691 85.8903 
-61.8252 1.01351 85.6399 
59.802 -12.5243 84.6971 
59.1927 17.7797 85.5757 
-37.8897 48.5308 85.3139 
54.0178 30.2538 85.858 
-37.9944 48.8806 85.7373 
-30.7968 69.1469 6.46999 
-25.5684 -56.364 85.9302 
53.989 30.2354 85.9009 
53.9803 30.2341 85.8137 
59.2254 17.7209 85.9041 
-25.5844 -56.3946 85.8878 
-9.37163 60.9221 85.4206 
-60.4618 16.0668 86.0232 
-10.9412 60.8692 85.7423 
4.44869 -61.5327 85.5079 
4.72376 -61.0813 84.9651 
59.0806 17.9405 85.4885 
0.605513 -61.8044 85.5272 
59.1802 17.7093 85.9635 
-10.9398 60.7579 85.6844 
-25.5691 -56.3544 85.8402 
4.44933 -61.442 85.6014 
60.5661 -12.4903 85.6205 
59.3865 -18.312 85.5477 
-37.8713 48.5176 85.2896 
-59.9767 15.7665 85.4885 
57.9688 21.1737 85.3036 
-61.8249 1.16129 85.6403 
-61.8183 1.16055 85.6486 
-61.5714 1.10732 85.3625 
60.5193 -12.4756 85.683 
-38.1176 48.6916 85.6546 
20.4982 58.0764 85.491 
4.71795 -61.0645 84.9442 
-61.5046 6.86805 85.8425 
20.5264 58.1917 85.6366 
-59.34 16.9606 85.4898 
58.9771 18.6568 84.5567 
-61.4794 15.8865 87.1277 
0.747285 -61.832 85.9027 
-59.3529 16.8938 85.6753 
59.1856 17.6768 85.5351 
36.464 -50.0179 84.3513 
-59.813 15.8226 85.6773 
53.9421 30.2203 85.7703 
-12.3641 60.6082 85.8903 
-61.5455 6.88274 85.8893 
0.679683 -61.8391 85.5771 
-25.6225 56.3506 85.857 
-10.9805 61.0944 85.9858 
60.2555 -12.6581 85.2906 
60.3141 -12.6639 85.3655 
59.7847 -12.7237 84.7384 
-10.9418 60.8773 85.8127 
-10.9437 60.9046 85.7778 
0.751267 -61.8561 85.9327 
-38.1764 48.4699 85.486 
-30.5554 69.256 6.37028 
-30.7372 69.1617 6.48168 
-59.6351 19.4248 86.6279 
-59.9418 15.7514 85.5349 
53.8965 30.3224 85.4806 
-61.5795 1.24252 85.3843 
53.6733 30.8237 85.2 
53.9461 30.2108 85.8457 
59.2168 17.6829 85.5752 
54.0471 30.1967 85.8536 
-59.392 19.7457 86.4917 
-61.9845 12.3702 86.8854 
54.1172 30.2472 85.946 
53.6141 30.9562 85.1845 
0.815993 -61.9683 85.749 
0.776003 -62.1049 85.6162 
0.818118 -61.9816 85.7658 
1.01628 -61.8037 85.5608 
59.7732 -12.7241 84.7235 
-60.4795 16.0798 86.0508 
59.3575 17.6943 85.7499 
59.1175 17.6728 85.4511 
20.5475 58.2612 85.7227 
-25.6358 56.3696 85.8818 
-10.9477 60.756 85.6253 
0.98284 -61.7096 85.4411 
-12.3658 60.6286 85.8325 
60.2286 -12.7848 85.4382 
60.4868 -12.8312 85.6289 
-61.5714 1.24342 85.3756 
0.395848 -62.2672 85.4623 
-61.3658 10.832 86.0746 
-61.5026 6.88124 85.8417 
20.5277 58.1961 85.8082 
59.195 17.6397 85.8401 
-62.0276 14.7442 87.4083 
-38.2066 48.4456 85.763 
-59.9017 15.8787 85.551 
-59.9412 15.8957 85.4986 
0.992025 -61.7366 85.4745 
54.0186 30.1785 85.896 
54.0099 30.1774 85.8097 
-30.7773 69.142 6.50301 
-38.2172 48.1926 85.2509 
60.2267 -12.7937 85.2972 
60.2872 -12.8 85.3747 
-12.3647 60.6395 85.9239 
-12.3702 60.6745 85.8787 
-61.199 13.82 86.1817 
-38.5539 48.1296 85.4615 
-30.5377 69.2505 6.40357 
-30.7177 69.1573 6.5135 
-60.8602 13.9481 85.8298 
1.08191 -61.9364 85.7313 
59.2436 17.647 85.901 
59.364 17.6662 85.7492 
59.0596 17.6746 85.3785 
-38.6024 47.7946 85.1768 
-61.4491 13.9007 86.4576 
59.2351 17.6094 85.5748 
-61.5435 6.89575 85.8884 
20.4894 58.0792 85.7744 
-61.4869 6.87557 85.8245 
-12.3666 60.6064 85.8095 
-59.6267 15.9691 85.24 
59.2374 -18.2001 85.7616 
-38.5861 47.7829 85.1553 
-38.6443 48.2026 85.6064 
-61.5007 6.89387 85.8408 
-61.4964 6.83173 85.7083 
59.2118 17.5608 85.8336 
59.2014 17.6028 85.5315 
59.263 17.5686 85.8977 
59.2525 17.5394 85.5745 
59.3905 17.5522 85.7464 
-30.7584 69.1373 6.53515 
-38.5792 48.1095 85.7219 
59.1376 17.5276 85.4308 
1.2768 -61.7762 85.5482 
0.736755 -61.7814 85.5093 
-38.7061 48.2641 85.7146 
59.1337 -17.9294 85.5475 
59.2186 -18.1971 85.7376 
59.0475 -17.9322 85.4436 
-39.0088 47.7195 85.4319 
-30.5205 69.2451 6.43599 
-30.6986 69.1529 6.54449 
-59.5554 15.9502 85.2692 
-38.1997 48.18 85.2279 
-39.0308 47.7022 85.672 
-39.1155 47.7858 85.8177 
59.0805 17.5293 85.3593 
-39.1773 47.8559 85.6996 
59.2741 -17.9165 85.7187 
59.3024 -17.9209 85.7547 
0.826898 -61.8236 85.57 
-12.4263 60.6001 85.6538 
-59.5521 15.9666 85.1723 
-39.0987 47.7807 85.5648 
59.225 17.4988 85.8284 
59.2164 17.5323 85.5281 
59.2782 17.5068 85.8951 
-30.7399 69.1326 6.56646 
59.2671 17.4805 85.5742 
-38.2874 48.534 85.639 
-39.066 47.3157 85.0876 
1.24617 -61.692 85.4398 
59.0231 -17.933 85.4121 
59.5259 -18.0886 85.4341 
-39.5553 47.2269 85.3963 
-30.5037 69.2399 6.46758 
-30.6801 69.1487 6.57472 
59.1768 17.7179 84.9572 
59.4041 17.4938 85.745 
0.896197 -61.7534 85.4876 
1.23719 -61.6656 85.4072 
-39.0511 47.3049 85.0679 
-39.6282 47.2891 85.5164 
59.2373 17.4409 85.8237 
59.229 17.4731 85.5252 
59.2808 17.4254 85.5739 
-39.6219 46.7415 84.9807 
-30.722 69.1281 6.59699 
-39.5731 47.2131 85.6122 
59.1535 17.4124 85.4147 
-40.2088 46.6378 85.3537 
-30.4874 69.2348 6.49839 
-30.6619 69.1446 6.60421 
-30.7044 69.1237 6.62677 
59.2924 17.4493 85.8927 
59.0971 17.4141 85.3441 
59.4168 17.4391 85.7436 
-39.6086 46.7318 84.9632 
-40.2713 46.6921 85.4576 
59.2489 17.3866 85.8192 
59.2409 17.4175 85.5225 
59.2938 17.3734 85.5736 
-40.2233 46.6268 85.5404 
-30.4714 69.2298 6.52848 
-30.6443 69.1405 6.633 
59.2384 17.4354 85.9635 
59.1607 17.3598 85.4073 
59.3057 17.3952 85.8904 
-30.6873 69.1194 6.65587 
59.261 17.3296 85.8144 
59.252 17.3652 85.52 
-30.4558 69.2249 6.55784 
-30.627 69.1366 6.66112 
59.3074 17.3186 85.5734 
59.2725 17.2757 85.81 
59.2638 17.31 85.5173 
-30.6705 69.1152 6.68425 
-30.4405 69.2201 6.58654 
-30.6101 69.1328 6.6886 
59.1684 17.3044 85.3996 
-30.6542 69.1111 6.71203 
59.1127 17.3061 85.3298 
59.3203 17.2667 85.5731 
59.2834 17.2246 85.8057 
59.2749 17.2578 85.5147 
59.1756 17.2519 85.3922 
-30.4256 69.2155 6.6146 
-30.5936 69.129 6.71547 
59.3326 17.2173 85.5729 
59.2855 17.2081 85.5123 
59.1825 17.202 85.3853 
-30.4111 69.2109 6.64204 
-30.5774 69.1253 6.74177 
59.1275 17.2037 85.3162 
59.2937 17.1759 85.8017 
-30.6225 69.1032 6.76572 
-30.3968 69.2064 6.66892 
-30.5616 69.1217 6.76753 
59.3443 17.1703 85.5726 
59.2956 17.1607 85.51 
59.1891 17.1544 85.3786 
-30.3828 69.2021 6.69524 
59.3036 17.1295 85.7979 
59.3555 17.1252 85.5724 
59.3688 17.1393 85.8796 
59.4815 17.1607 85.7367 
59.1954 17.1089 85.3722 
59.1409 17.1105 85.3039 
59.3052 17.1154 85.5078 
59.2495 17.3764 84.7143 
59.3131 17.085 85.7942 
59.3662 17.0821 85.5722 
59.2014 17.0652 85.3661 
59.3145 17.0719 85.5057 
59.3222 17.0423 85.7907 
59.3765 17.0406 85.572 
59.2072 17.0233 85.3603 
59.1532 17.0249 85.2926 
59.3234 17.0302 85.5036 
59.3309 17.0013 85.7873 
59.3864 17.0006 85.5718 
59.4003 17.0118 85.8742 
59.3323 16.9943 85.9635 
59.2128 16.9829 85.3546 
59.5111 17.0334 85.7335 
59.3319 16.9899 85.5017 
59.3393 16.9618 85.784 
59.396 16.9621 85.5716 
59.3402 16.9512 85.4998 
59.2181 16.944 85.3492 
59.3474 16.9237 85.7808 
59.4053 16.9249 85.5714 
59.1768 16.8614 85.271 
59.3553 16.8868 85.7778 
59.3482 16.9137 85.498 
59.4142 16.889 85.5712 
59.2301 16.8574 85.3371 
59.3559 16.8775 85.4962 
#vertex 

Simplex
 2903  819  820  818 
 784  2355  541  542 
 2517  2518  1493  2516 
 2920  1554  1898  2534 
 1604  1256  451  1257 
 1388  112  120  110 
 1785  2926  2407  2867 
 574  2901  791  794 
 1236  422  1237  420 
 316  3603  317  314 
 1986  1996  1985  443 
 110  1384  103  102 
 849  3065  772  2885 
 1224  1553  1550  404 
 515  2355  670  514 
 3220  5926  2638  3713 
 2338  3672  838  3093 
 675  2355  849  674 
 4999  5943  3805  1800 
 2113  5624  3516  3709 
 4611  5215  4610  4996 
 80  83  282  1479 
 2030  2523  1917  1148 
 5396  5830  4087  5610 
 1367  2465  1369  2298 
 5582  2422  2722  2423 
 501  2355  500  848 
 614  837  46  959 
 993  1667  58  1666 
 1699  2280  2275  627 
 1196  4362  1195  635 
 670  2355  668  514 
 126  1391  127  128 
 818  3971  819  3480 
 449  1601  1254  1255 
 719  2323  721  585 
 2659  4931  1758  1757 
 2422  984  988  1804 
 906  4675  3736  1695 
 232  1457  230  1455 
 401  1548  400  399 
 1850  3577  1652  3176 
 933  3952  930  931 
 496  4885  617  572 
 34  933  931  945 
 848  698  549  548 
 3697  5398  4683  4388 
 1383  100  107  99 
 4456  2459  3274  3588 
 3734  4889  4609  626 
 2702  2704  1794  2697 
 3234  4190  2368  1712 
 139  4307  140  1097 
 2916  4285  2927  1967 
 1293  1295  12  15 
 5457  5728  5230  5686 
 555  2901  554  763 
 597  5321  613  495 
 4410  5110  2324  2332 
 682  2355  680  683 
 543  2355  491  522 
 645  5237  831  3659 
 3173  3605  1188  2529 
 1041  3820  76  2171 
 2263  2408  40  1674 
 4845  5315  810  5311 
 2790  4798  1699  1684 
 3366  5472  4876  3761 
 1374  1434  184  174 
 2550  2611  4  2549 
 3544  3801  46  3669 
 3720  2642  3722  3735 
 693  848  501  697 
 1115  2918  1969  1900 
 1103  136  1102  3082 
 251  1471  259  260 
 632  2840  1070  2102 
 688  2355  518  498 
 3229  4835  4637  4176 
 331  1163  1155  1162 
 766  2901  767  2355 
 216  1443  217  1442 
 340  346  338  348 
 870  3695  3248  867 
 934  3368  2757  3202 
 1039  76  1045  1040 
 3749  3533  28  913 
 3261  5225  3897  3625 
 1001  2230  61  2229 
 375  1534  1530  374 
 3349  4650  4047  2742 
 817  3795  3590  2825 
 452  1604  1256  451 
 3540  4309  835  951 
 5311  812  5227  3578 
 405  1558  1459  235 
 1803  2715  2085  2417 
 1093  3011  1095  1091 
 1402  1403  134  1400 
 1347  3873  1833  1016 
 50  5032  47  1798 
 1941  3144  3040  2996 
 1676  2404  951  1677 
 2108  3192  1322  1788 
 676  849  536  535 
 1828  3855  1005  1021 
 5212  625  4473  5150 
 1223  1549  397  1548 
 3568  4613  4054  4487 
 1667  3650  58  1666 
 651  2355  649  848 
 5693  3659  5397  5237 
 723  3078  726  722 
 43  2262  955  954 
 2355  583  558  489 
 1984  4093  3965  1885 
 20  4213  18  3738 
 2392  4287  3341  4265 
 2859  3948  2910  1372 
 743  4842  742  740 
 2453  5321  3578  3938 
 797  2355  568  543 
 5132  5660  5118  5382 
 914  5432  4404  5264 
 1290  5072  1723  4461 
 1527  2532  353  1522 
 65  2436  1827  1345 
 3820  3577  1041  76 
 596  2323  741  744 
 97  2424  57  96 
 562  5683  727  3078 
 114  1389  117  116 
 2355  519  688  518 
 770  3074  772  769 
 3243  7  3227  3226 
 3759  5321  2716  642 
 4742  4810  3910  4434 
 366  1530  374  375 
 635  5311  3472  809 
 1890  4923  3096  1594 
 178  1432  171  181 
 2571  2848  2438  2769 
 1251  2873  439  1084 
 1934  2083  1933  1183 
 1056  5589  5445  3312 
 136  1407  1404  134 
 303  2515  1488  302 
 527  848  754  526 
 210  1444  221  213 
 832  5315  830  833 
 1447  216  217  1445 
 1328  5576  5402  970 
 1776  3535  1316  2677 
 1829  2762  2067  2433 
 4165  2161  3589  3590 
 848  548  549  757 
 645  5114  840  644 
 2355  762  761  765 
 4152  2242  2396  3654 
 106  1385  109  108 
 1824  2740  2069  1340 
 3356  4734  3798  4411 
 2355  514  679  678 
 2453  4058  1649  1048 
 2252  2739  49  2717 
 2200  3389  3174  2719 
 1383  98  1380  101 
 2536  1984  131  1991 
 867  5734  5624  10 
 108  1383  100  107 
 574  3066  575  791 
 1519  339  342  350 
 1431  2490  172  1432 
 265  1474  272  273 
 588  849  589  774 
 230  1453  227  1451 
 609  4430  64  827 
 2355  653  652  848 
 1013  2216  67  1836 
 1553  1224  1550  1552 
 1094  1095  1093  141 
 83  1481  81  1363 
 2355  504  505  659 
 1531  1535  368  369 
 1774  942  939  938 
 1178  3163  2082  1632 
 4120  4177  4904  1732 
 1292  2141  11  1722 
 172  1429  175  180 
 146  155  154  157 
 142  1410  139  441 
 2860  5381  2543  4208 
 1691  2807  2595  845 
 815  3577  2562  1043 
 1438  195  189  196 
 1393  127  1391  1392 
 448  1605  447  1604 
 5572  930  2398  5472 
 4901  4743  5305  5005 
 2340  5356  5018  2344 
 1927  3175  1167  3172 
 2197  3058  2033  1626 
 116  1390  118  119 
 244  251  242  243 
 2312  2913  2424  1816 
 3830  2725  3346  2732 
 371  1533  373  363 
 2161  4441  1063  2160 
 2389  1699  621  4622 
 539  2355  685  540 
 1766  3750  2669  2670 
 214  2496  222  2497 
 991  55  990  2221 
 974  966  49  967 
 3410  4385  3933  4230 
 976  2418  2415  2200 
 2604  753  549  550 
 192  4381  1306  24 
 146  155  157  147 
 3958  4677  4397  3204 
 5228  5099  2614  3655 
 3754  28  3749  3533 
 913  2764  912  28 
 2285  3688  28  3255 
 199  206  203  198 
 859  852  4  853 
 637  5532  1672  5531 
 1090  438  1095  1094 
 540  2355  686  541 
 2355  584  718  583 
 3682  3753  3431  925 
 858  3503  3075  2363 
 1531  358  360  368 
 139  2536  441  1410 
 1302  4384  1300  1747 
 389  1541  1214  1540 
 4206  3590  3265  3263 
 376  1535  368  366 
 3533  4334  3534  929 
 3063  4063  3719  4043 
 947  953  40  952 
 1496  313  312  311 
 188  189  195  198 
 3039  4062  230  2214 
 1880  1990  1082  1882 
 3668  5048  836  4984 
 2939  1560  1131  1911 
 1981  4052  3036  407 
 779  2323  781  595 
 183  1433  1429  182 
 4977  3200  2626  3339 
 781  2355  782  785 
 3078  780  778  779 
 3379  4579  972  1796 
 360  1531  368  361 
 110  2475  102  103 
 719  4842  2355  2323 
 96  105  103  104 
 807  2374  1646  598 
 981  2747  1801  2737 
 3915  3925  81  3922 
 533  2355  489  512 
 1983  4966  3452  1978 
 1426  2489  161  1421 
 1601  1603  444  1602 
 3480  634  1194  2903 
 3547  5216  3550  4139 
 241  1466  1465  239 
 593  2355  542  491 
 255  252  244  251 
 265  256  264  257 
 3671  5496  5136  5239 
 2281  4678  2282  1687 
 3753  4523  3209  3857 
 1084  4077  3949  1092 
 3075  3503  4  3214 
 3901  5060  4513  3578 
 5230  5728  5719  4225 
 28  3528  2876  2764 
 5316  2758  5134  3567 
 1319  3191  1780  1320 
 1866  2300  1362  1867 
 3937  1873  2101  1872 
 948  956  40  953 
 220  2498  221  1453 
 1870  2462  2105  1068 
 533  3078  777  2355 
 679  2355  678  680 
 2390  5024  3733  3736 
 691  2355  520  689 
 247  239  246  236 
 910  1695  1689  22 
 776  3078  773  777 
 418  1237  417  1236 
 1440  196  203  195 
 3128  1925  2982  1926 
 848  652  651  655 
 73  5743  5303  5442 
 3463  2988  2073  2989 
 649  848  652  651 
 1881  2087  1588  1880 
 865  4174  3226  7 
 1418  143  144  142 
 4764  5713  3649  4828 
 635  4362  3471  3483 
 130  4077  133  3785 
 1101  143  140  142 
 1475  1476  277  269 
 1194  3480  2903  818 
 1096  3317  2892  3084 
 1125  4449  1959  1117 
 458  1608  457  456 
 923  2665  2395  2287 
 3503  3618  4  3223 
 156  1424  159  164 
 1053  3305  2031  1055 
 4240  5179  4456  3917 
 1217  1543  1542  1216 
 3549  5050  2706  4157 
 4358  918  1756  913 
 2355  786  539  849 
 970  2414  2248  1795 
 124  2480  125  1399 
 416  1570  1233  1232 
 167  1424  159  158 
 709  2901  708  710 
 2227  58  1341  1820 
 1255  1602  1601  1254 
 675  2355  674  671 
 155  146  154  156 
 846  4676  3527  3744 
 3400  3638  2849  2866 
 1571  416  1570  1233 
 984  2201  1804  1805 
 1897  1948  1450  227 
 55  991  990  983 
 3769  2678  834  2679 
 849  677  517  516 
 778  5321  3078  2323 
 2344  4407  1308  2340 
 131  2011  134  1096 
 130  1396  133  1394 
 2188  3907  1855  2817 
 332  3102  1155  1154 
 981  49  967  974 
 4350  3001  2098  1169 
 633  4224  3478  3689 
 251  1471  260  1470 
 831  5693  4953  5237 
 1457  224  225  1455 
 584  4842  585  2355 
 255  251  260  252 
 2069  3557  1818  2740 
 1957  2927  1118  1125 
 4343  4730  4143  4464 
 492  2604  1699  622 
 684  2355  849  681 
 927  31  921  920 
 3989  1341  1820  2227 
 1939  2194  1276  2072 
 689  2355  520  519 
 1085  3071  2872  2481 
 648  2355  498  503 
 1832  3133  2307  1834 
 952  946  40  947 
 4420  5683  2422  1663 
 47  5278  4747  45 
 1322  2699  2405  2108 
 2537  3091  1597  1890 
 499  2355  688  498 
 254  2506  247  255 
 3144  1941  3005  2064 
 725  5321  722  726 
 2440  1348  1834  2771 
 3933  5181  4635  3901 
 192  199  201  193 
 848  525  655  524 
 2700  3637  2413  3409 
 796  2355  797  544 
 164  1422  156  155 
 673  516  677  849 
 4003  4935  3456  4630 
 149  1415  138  146 
 2671  3952  1769  931 
 3560  4274  825  997 
 4805  5923  3171  1847 
 3151  2430  1341  3357 
 3350  5683  3650  611 
 2452  3115  1358  1855 
 2664  4714  4713  847 
 3677  4964  3476  4961 
 506  2355  661  664 
 2243  2672  647  2239 
 4073  4646  4553  3760 
 31  1762  1760  1759 
 4732  5744  5275  2547 
 2837  4812  1053  4435 
 4564  5111  3696  4979 
 1023  5156  4998  4796 
 881  3077  2373  1719 
 695  2355  691  692 
 2689  4550  2581  3775 
 1506  1509  326  328 
 620  3524  22  2302 
 2402  5614  3187  2330 
 3717  4340  2641  891 
 263  1472  265  1474 
 1149  1921  1920  1624 
 2703  5049  962  2589 
 4079  5092  4679  4087 
 3933  4230  3578  3297 
 956  2263  40  953 
 634  2903  1195  1194 
 559  3078  720  718 
 3938  2454  3189  3123 
 454  1609  453  1608 
 1596  2895  1594  1099 
 751  2604  580  749 
 3385  3260  2555  4225 
 635  3471  1659  1197 
 3078  562  561  727 
 1927  4116  1925  1167 
 4027  1936  1185  1187 
 1013  2216  2211  67 
 5330  2194  2947  1629 
 5045  1789  5450  5806 
 106  1383  109  1382 
 916  3529  3459  919 
 3078  719  2355  2323 
 3491  4084  3677  3653 
 733  3078  565  566 
 2187  5677  5426  5561 
 1585  2883  1587  2879 
 3549  5321  4157  613 
 354  1524  356  362 
 5714  5689  5502  2615 
 4114  3240  3903  3122 
 1291  1292  9  1290 
 22  907  902  910 
 560  3078  723  720 
 736  3074  732  3065 
 1341  2854  1820  1002 
 1206  3068  625  2347 
 1189  2090  1190  1182 
 2725  3832  3323  3830 
 204  206  207  211 
 3315  4757  4420  52 
 4744  3158  1363  4129 
 4589  5189  4167  3031 
 3395  4638  3961  2573 
 1762  31  920  1759 
 2376  4835  4176  4637 
 1475  2507  269  266 
 1844  4962  4952  1036 
 2324  4842  2323  616 
 162  1422  165  154 
 3078  565  566  780 
 1311  2399  934  1314 
 2323  615  616  746 
 1428  172  163  171 
 155  1423  164  1422 
 158  148  151  147 
 722  2323  725  721 
 4330  5318  4752  5111 
 4876  5573  1675  34 
 2959  3601  238  2503 
 1001  2753  1003  2429 
 1535  375  366  1478 
 562  3065  768  592 
 2834  2839  1871  2463 
 712  5299  715  2784 
 4072  5161  3056  4152 
 266  2259  1471  260 
 2416  1377  1330  2317 
 2337  4749  1328  2095 
 1738  3718  1751  2127 
 287  1485  294  295 
 164  1425  163  1424 
 1097  140  139  1101 
 1419  2489  1420  161 
 4842  587  586  758 
 204  1441  203  211 
 2901  488  553  528 
 4017  4737  3930  88 
 887  3122  1725  2882 
 96  102  104  103 
 260  254  255  263 
 108  1384  100  103 
 151  1417  145  153 
 251  242  243  253 
 243  247  254  246 
 1774  941  938  1773 
 3979  4059  1557  3070 
 4999  5943  1800  959 
 5724  3961  2444  5355 
 3065  770  772  2885 
 58  4226  2227  3650 
 356  1526  359  364 
 2724  2079  3829  2715 
 1193  3480  818  3478 
 581  2784  580  711 
 1560  3050  1147  1561 
 841  4380  3491  4379 
 929  4714  3533  4334 
 993  3560  998  58 
 3682  4718  922  3355 
 4405  5432  3451  5264 
 847  913  28  619 
 3113  88  1069  2852 
 960  2269  2261  43 
 1369  4820  2298  2465 
 857  2365  1705  2364 
 236  244  243  247 
 1099  2537  1412  1597 
 342  1519  350  343 
 361  352  360  353 
 161  168  160  169 
 452  1605  1604  450 
 514  2355  668  513 
 2832  4476  3793  3799 
 724  5321  725  604 
 92  1381  95  93 
 495  1663  642  612 
 61  5294  5053  5092 
 4424  1669  3280  4534 
 331  1516  339  342 
 102  95  96  94 
 4483  1826  1345  65 
 1384  108  111  103 
 356  1529  364  355 
 3784  5169  3539  5077 
 976  5577  2199  5281 
 516  849  681  684 
 114  1389  125  117 
 170  173  2272  2490 
 1990  1083  1879  1988 
 659  2355  504  658 
 721  2323  724  586 
 927  3962  921  1764 
 363  370  371  372 
 492  1646  598  627 
 670  2355  669  668 
 504  2355  648  503 
 1983  1139  1908  1140 
 1095  3011  133  1091 
 719  2355  584  718 
 3580  1046  2186  3702 
 2412  961  43  2269 
 172  1433  180  171 
 168  1430  176  169 
 171  178  180  172 
 1749  2656  1303  910 
 3390  4826  1080  1076 
 4729  4732  4308  2860 
 2604  750  550  551 
 94  3438  2473  95 
 964  4319  1792  3801 
 2291  2470  1375  1376 
 5321  614  744  613 
 981  2747  967  1801 
 778  5321  597  3078 
 1159  1151  1152  333 
 4391  2631  1290  3514 
 1099  2895  1594  1890 
 3156  2988  2075  2984 
 3080  3094  2019  3003 
 355  1529  364  363 
 777  3078  558  2355 
 995  3556  3352  1337 
 569  2355  568  797 
 2269  2412  614  43 
 1093  2004  1090  1094 
 327  4907  326  1168 
 5315  2840  2324  5110 
 431  1578  430  429 
 829  5508  830  832 
 1645  5561  2112  2187 
 2656  22  910  1689 
 288  295  297  289 
 2355  532  489  512 
 848  754  526  755 
 1890  3096  1100  1594 
 896  1737  4555  1736 
 5218  4263  3848  3401 
 1015  3870  1017  3245 
 2341  5107  4661  3773 
 4398  4637  4176  4460 
 4226  5724  5536  5355 
 2218  406  407  2936 
 4842  616  747  746 
 5965  814  2786  1031 
 1470  260  252  258 
 350  1527  1522  351 
 988  2423  984  2422 
 4886  4465  4086  3359 
 2786  5868  5301  814 
 3004  3144  329  1179 
 164  1428  163  1425 
 1560  4266  1147  1132 
 1002  1668  58  999 
 1107  4843  1106  2019 
 2271  3968  3093  2327 
 5034  3495  4239  2354 
 1026  2444  1024  2213 
 3934  5355  3574  1650 
 3834  1334  986  3327 
 4218  5440  3335  1010 
 252  1470  250  251 
 198  203  199  195 
 792  2901  793  796 
 1949  1114  1902  1901 
 948  3192  2693  1322 
 3549  837  46  614 
 5916  5977  5524  5456 
 1032  3808  2792  3282 
 5594  3943  4737  5178 
 1983  2959  4043  4066 
 586  4842  758  759 
 673  2355  670  515 
 4274  3560  825  3353 
 4324  3249  3737  3257 
 505  2355  650  504 
 1917  2035  1499  2029 
 570  5080  743  740 
 41  36  39  38 
 2764  5480  619  5431 
 121  1393  120  1391 
 855  1705  1  857 
 979  2565  987  52 
 1485  1488  295  292 
 1497  2520  1501  1498 
 1484  1487  293  291 
 1383  106  98  1382 
 1133  236  1130  235 
 512  2355  667  511 
 615  2323  614  745 
 4955  5321  3926  2457 
 3356  4411  44  1786 
 1551  2930  1553  2927 
 3539  5315  2324  5110 
 200  2495  209  201 
 170  1427  162  1423 
 212  1441  211  213 
 5502  5689  2614  5398 
 699  2784  698  2604 
 3078  736  733  2885 
 275  1476  277  267 
 2495  206  198  208 
 815  3577  3176  1652 
 3285  4805  3171  1847 
 389  1540  388  387 
 3547  5216  5145  3550 
 3609  2204  1250  1251 
 715  5299  599  714 
 1306  27  193  192 
 892  2277  2143  2136 
 226  1449  1448  229 
 5511  5586  5442  1651 
 3344  1560  230  1561 
 184  1434  176  174 
 484  1634  483  1633 
 298  1489  301  300 
 3448  905  1300  2653 
 1238  1575  421  1574 
 1023  1027  70  1022 
 1474  1477  271  270 
 2412  3886  2590  3311 
 772  3078  849  2885 
 1385  109  108  107 
 4644  3803  72  3381 
 1925  3128  1167  1165 
 723  3078  722  720 
 4206  5321  4603  3590 
 2821  2823  1863  2815 
 3856  4554  3429  3753 
 5683  562  727  607 
 2049  1151  1918  1625 
 3998  1973  3021  1976 
 4792  5317  3613  5213 
 533  3078  849  777 
 1344  2435  64  1825 
 751  2899  579  2784 
 681  2355  679  682 
 167  1425  166  175 
 3713  5926  3517  4696 
 172  1433  171  1429 
 4242  5683  495  5321 
 849  771  775  772 
 819  3472  822  821 
 2272  1423  164  163 
 1560  4266  230  1147 
 1228  3063  1229  1998 
 40  953  947  948 
 4059  1558  1559  1968 
 930  2396  1768  2242 
 1195  5420  820  2903 
 4437  1054  3633  1057 
 1467  2506  1468  257 
 388  1540  1214  1215 
 2019  1106  1102  4843 
 2243  5595  647  2672 
 2189  5183  4521  3253 
 391  1545  390  1544 
 3818  5277  4746  4154 
 2152  3737  2126  2362 
 96  95  103  97 
 889  2377  884  885 
 149  155  147  157 
 141  140  1085  138 
 1055  4435  3912  816 
 698  2604  700  699 
 1066  85  1073  1059 
 232  3032  3028  1145 
 262  270  271  267 
 410  1569  409  1568 
 1107  2019  1106  1108 
 1882  2087  1250  1986 
 913  918  929  28 
 1396  131  132  1879 
 5836  2648  1741  2384 
 208  2495  207  209 
 418  1572  1235  1234 
 176  169  177  168 
 8  5057  2371  3701 
 1438  197  186  187 
 2851  5110  3611  3612 
 275  267  274  276 
 541  2355  686  687 
 1183  2090  1182  1184 
 258  1471  260  266 
 3566  4505  4166  3564 
 779  2355  781  2323 
 818  4224  638  3478 
 2201  2422  988  1804 
 528  2901  507  2355 
 2395  4155  3640  2665 
 1462  2535  1560  230 
 47  5032  48  45 
 881  5547  2374  5424 
 87  3591  3445  1366 
 5063  5588  79  1052 
 348  1525  356  347 
 174  1430  176  166 
 2324  2851  602  2332 
 3273  4664  3797  2460 
 308  1489  307  309 
 2428  3826  3692  3014 
 678  2355  513  518 
 475  2993  1620  1621 
 4074  4608  2603  2374 
 172  1432  178  1431 
 1437  4381  3598  1306 
 1807  2729  1336  989 
 2019  1889  1107  2016 
 122  1389  125  114 
 848  756  752  755 
 1566  3758  2936  2217 
 1384  100  1381  99 
 2313  3836  1808  2314 
 95  1381  102  103 
 276  270  279  275 
 1472  264  257  265 
 573  2899  848  2784 
 406  3013  407  2224 
 1163  474  1160  1161 
 5461  5342  4009  1288 
 223  1447  1445  222 
 7  4669  3241  2621 
 5114  5242  3433  843 
 986  3553  2736  3323 
 259  268  262  263 
 251  1471  1470  259 
 5689  2615  5888  2366 
 1516  334  331  332 
 259  254  263  262 
 262  1474  1472  263 
 1551  3024  404  1553 
 445  1602  1254  446 
 3720  1731  2274  2383 
 1883  3953  1991  1884 
 844  621  19  891 
 200  199  192  198 
 2901  788  789  790 
 759  5080  760  762 
 3539  3666  616  2323 
 2104  4829  4607  1079 
 4199  4942  860  1708 
 79  4512  2457  4065 
 65  3565  3146  63 
 4799  5686  5685  5230 
 76  1039  1044  1038 
 2355  664  665  661 
 2570  5092  4679  2357 
 1184  480  1190  1182 
 5270  5566  4715  5266 
 119  1386  118  116 
 1350  1026  1024  2213 
 188  26  24  23 
 848  651  654  655 
 740  5080  738  569 
 4334  5016  928  3750 
 2536  4095  1591  3321 
 2679  4204  2332  2324 
 589  849  771  774 
 771  849  775  774 
 2101  4745  2851  4141 
 5390  3412  3587  5133 
 1153  2524  2026  324 
 92  1380  99  2474 
 335  3175  334  1167 
 3165  1512  3006  2528 
 1812  4126  1338  3145 
 96  102  94  104 
 649  2355  499  648 
 94  3438  54  2473 
 102  2475  104  103 
 3206  3871  2774  3235 
 2978  3978  2921  3946 
 11  5251  14  1292 
 2901  789  791  792 
 4410  5725  5707  2581 
 6058  6054  6047  6048 
 3539  4919  2323  2324 
 957  43  955  954 
 2735  3322  2198  3786 
 8  1287  9  6 
 554  2901  553  767 
 5424  5563  5039  2374 
 2521  316  1502  1500 
 2188  3189  2454  2452 
 843  2603  2598  842 
 262  1472  264  254 
 254  1472  1469  255 
 3309  1081  1  2124 
 280  1477  272  270 
 254  260  255  251 
 1270  1619  469  1618 
 285  2251  83  81 
 2822  4816  2177  2458 
 3087  4841  3969  2015 
 785  2355  540  541 
 732  3074  731  729 
 2488  2489  153  151 
 736  3078  733  737 
 3480  1193  818  1194 
 175  1430  166  167 
 647  2672  932  2239 
 777  849  534  776 
 1184  1182  1190  2090 
 5311  5683  4420  5321 
 347  338  339  349 
 232  3452  3032  1134 
 1161  1151  1159  1163 
 2576  2937  2223  3558 
 208  1443  1442  209 
 1266  1615  1614  1267 
 4424  5053  1669  1823 
 875  1725  13  887 
 171  178  179  180 
 5821  5909  1637  5905 
 1763  5372  4926  5357 
 1209  4678  2919  1699 
 1032  3261  1352  1028 
 12  4697  14  1295 
 1550  404  403  1225 
 753  2604  549  848 
 1071  1069  88  1078 
 319  1494  321  320 
 2604  753  752  848 
 533  849  534  777 
 1683  3968  838  3672 
 2266  953  40  2263 
 3111  1992  2035  2969 
 251  244  242  252 
 2456  4640  4144  1360 
 4063  1137  1461  1979 
 2767  1013  1012  1020 
 976  2719  2418  2200 
 1344  3566  1825  1004 
 2355  506  507  664 
 1897  1948  1114  1115 
 34  3025  931  930 
 5264  4930  914  5417 
 654  848  523  502 
 848  487  523  502 
 95  2472  93  1378 
 1532  2533  365  362 
 316  2518  315  2516 
 1012  67  1020  1013 
 97  2424  59  57 
 1554  2920  2003  1227 
 199  204  203  206 
 694  2355  522  521 
 3351  3540  949  3539 
 2111  2851  804  2850 
 37  1779  950  937 
 306  1492  309  308 
 1021  5056  1015  1005 
 2587  5437  5436  43 
 514  2355  513  678 
 361  1531  368  369 
 3783  2257  3394  2260 
 634  5420  1195  2903 
 699  2604  700  702 
 1748  6125  3493  6097 
 2434  5316  2309  2758 
 4185  2223  3286  2426 
 2437  4610  1831  1019 
 54  3438  1379  2473 
 1893  3082  136  1103 
 1407  1406  1405  1404 
 136  3080  2539  1113 
 3647  4429  1018  2438 
 888  2546  2116  1294 
 1734  3441  2648  2284 
 3954  5851  5863  5920 
 875  882  13  874 
 367  1529  1526  366 
 347  341  349  339 
 343  1519  350  351 
 923  4407  1308  926 
 2105  3186  3100  2843 
 4648  4903  3744  4119 
 736  5531  3074  3065 
 1005  3865  1015  827 
 395  1544  394  393 
 260  1470  252  251 
 1100  2011  1596  441 
 2834  2839  1069  1871 
 70  3934  4877  3574 
 668  2355  508  513 
 3976  4772  2913  1816 
 3772  3540  2266  3399 
 3168  4686  3142  3140 
 1231  1568  1567  1230 
 3018  2928  1903  1959 
 2195  478  479  2947 
 1121  5013  4342  1117 
 2715  3843  3155  2726 
 2881  5155  4477  4113 
 1424  167  159  164 
 156  1422  154  155 
 166  1430  1426  167 
 1107  2013  1108  1106 
 166  1426  168  158 
 1704  3257  1707  2126 
 699  2784  575  574 
 917  2660  2315  2278 
 585  4842  586  759 
 643  5114  644  3338 
 120  1393  119  118 
 1558  1459  235  5065 
 2538  1414  134  1595 
 2015  3969  1603  1102 
 1146  4066  3048  2963 
 3666  3539  616  3394 
 1530  367  372  375 
 3206  3235  2774  881 
 1352  3625  1353  3261 
 386  1539  1538  384 
 872  3241  873  7 
 1177  1175  477  1176 
 3156  3175  2984  2075 
 1148  2033  1149  1920 
 2982  4024  3172  4022 
 1626  4021  2033  2042 
 1159  1151  333  1163 
 2084  1512  1180  1181 
 4811  4489  1513  1509 
 1425  167  172  175 
 1429  175  180  183 
 110  2475  111  112 
 696  2901  545  2355 
 164  1428  172  163 
 120  1388  121  1387 
 170  2272  1423  164 
 493  1637  632  602 
 4905  1836  4779  2941 
 602  4204  2324  2332 
 2134  2881  2369  1636 
 2058  4489  1509  3139 
 4114  2116  2636  2379 
 87  2512  288  289 
 250  1470  261  253 
 284  1484  285  283 
 751  3066  754  579 
 286  1485  287  284 
 3857  4718  4160  3753 
 1457  224  232  222 
 2391  2393  915  2315 
 188  1438  187  195 
 2263  2925  40  2266 
 3040  4029  2061  1977 
 308  1492  309  307 
 2015  4841  3969  1102 
 577  5299  2784  704 
 2877  844  19  2974 
 178  171  179  181 
 3200  5557  4977  5331 
 179  183  180  182 
 653  848  656  652 
 180  1433  183  179 
 258  1470  261  250 
 1178  2082  480  1632 
 1611  457  1263  1610 
 507  2901  657  2355 
 1005  5297  4880  64 
 1097  441  1101  139 
 531  2355  666  667 
 686  2355  682  683 
 805  2363  858  2122 
 314  1502  1501  317 
 5060  5683  3578  606 
 2355  511  510  663 
 726  5683  727  606 
 822  5420  5034  3472 
 2646  3960  1736  2131 
 116  1389  117  115 
 236  1956  235  1120 
 1217  1543  1216  388 
 3767  5767  4219  2695 
 1520  2532  1521  353 
 3074  728  849  588 
 127  1406  128  129 
 927  3962  1763  920 
 1909  3063  1998  1964 
 190  1437  191  192 
 2343  1307  1309  1765 
 79  1046  1047  1049 
 1603  445  446  1602 
 1795  2248  4157  4916 
 4199  859  853  3599 
 5932  5699  5834  5868 
 1030  2153  1838  1839 
 2030  3105  323  2024 
 3046  4061  2935  4053 
 5077  5169  5023  5162 
 509  2355  658  508 
 1312  2399  1311  1314 
 116  2477  115  1390 
 682  2355  679  680 
 1503  323  1502  326 
 1169  5332  4686  4566 
 473  1618  472  471 
 2387  906  2390  3448 
 990  5580  55  4269 
 4919  2408  2584  3539 
 93  1380  90  91 
 4417  46  959  975 
 5277  4154  4738  5046 
 4206  4623  813  4594 
 3247  4950  2144  4330 
 901  4701  1693  3733 
 2164  4108  3931  1869 
 1118  237  1125  1117 
 236  238  235  1133 
 2890  1885  1087  1984 
 1102  3079  2912  2911 
 567  5321  495  3078 
 2767  2773  1020  1012 
 402  1550  399  1552 
 410  3995  1975  1565 
 61  5323  2229  2230 
 3022  2672  934  646 
 2318  2720  2317  1333 
 1043  1848  1357  1355 
 663  2355  662  660 
 1043  3294  76  2812 
 320  1493  310  318 
 1518  343  337  335 
 506  2355  653  505 
 7  3244  868  871 
 980  2861  1331  1333 
 671  2355  674  511 
 969  2741  837  2707 
 542  2355  687  522 
 100  2474  1381  99 
 3557  1818  1812  1338 
 533  3078  2355  849 
 346  1523  357  349 
 2003  1556  1946  1227 
 585  2323  721  586 
 4826  5143  4825  4918 
 238  2503  239  240 
 306  1492  317  309 
 524  848  654  655 
 1465  1466  240  248 
 907  4703  4701  3736 
 1128  1972  1460  1562 
 1484  293  282  283 
 75  80  77  78 
 1858  5589  1656  3109 
 687  2355  683  521 
 224  1447  222  1445 
 197  1438  186  194 
 214  2496  215  211 
 245  251  243  253 
 207  215  211  214 
 2659  5264  4930  914 
 4865  2442  69  1349 
 2784  698  848  573 
 742  4842  739  740 
 712  4885  716  4839 
 583  2355  532  489 
 947  1679  40  1678 
 794  3473  574  2901 
 897  1735  896  892 
 2282  2919  1209  1687 
 356  1523  348  347 
 31  2286  921  920 
 4878  5492  4410  5069 
 356  2533  364  362 
 474  1162  1161  1163 
 1349  4751  1350  68 
 3252  5298  3934  4194 
 4197  4998  4796  3885 
 1033  5059  1027  2158 
 1036  2559  73  2556 
 2786  5971  5948  814 
 1652  3578  2185  76 
 2787  4433  3728  3806 
 3737  2152  3257  3249 
 730  3074  728  3065 
 244  247  255  254 
 262  1474  264  1472 
 1472  2506  257  1469 
 1524  2234  355  356 
 2871  2875  1995  1881 
 1403  1399  124  123 
 1881  1990  1988  1880 
 347  1524  1523  355 
 1617  1268  466  467 
 1612  464  463  1265 
 3473  4954  4885  788 
 1210  1537  1211  379 
 1161  1160  1157  1156 
 1051  5308  82  5064 
 405  2933  1130  2932 
 333  1151  1152  330 
 564  3065  728  2885 
 5027  5418  1305  5042 
 4405  5567  5416  25 
 77  2450  80  75 
 2406  4771  2697  2696 
 433  1580  434  1244 
 3815  4386  3330  2357 
 4282  5440  1005  64 
 1978  4966  3452  4043 
 2959  3398  2503  240 
 657  2355  653  506 
 1556  3988  3013  1955 
 3063  1909  1228  1914 
 2942  4432  3751  1672 
 1287  4668  2147  2145 
 577  4885  4839  572 
 3066  754  848  2899 
 4615  4614  3621  4474 
 660  2355  658  509 
 1006  5760  5438  5584 
 93  2291  53  51 
 930  2398  2396  2242 
 2433  1345  62  60 
 900  2650  2387  2390 
 2784  751  848  2604 
 5416  25  911  4404 
 189  1436  23  21 
 5032  2095  47  1798 
 46  614  959  958 
 1159  474  1157  1160 
 4024  2075  3172  4022 
 4607  1874  2855  3691 
 1282  3599  2148  1283 
 466  1614  1267  1266 
 242  243  253  245 
 741  2323  742  745 
 192  1437  193  1306 
 4619  3526  3465  3624 
 2904  50  2317  2720 
 3829  4757  2724  4241 
 5536  3065  592  5531 
 334  3168  1173  2091 
 1061  2832  1063  2831 
 2829  1059  1073  1869 
 83  1481  285  81 
 104  2475  113  105 
 499  2355  690  688 
 710  5080  2901  555 
 773  3078  560  559 
 96  105  97  103 
 1349  5835  5781  5817 
 397  1549  398  396 
 849  538  787  539 
 768  3074  769  591 
 2727  5580  4269  2222 
 4166  4630  3318  4471 
 697  2355  696  693 
 662  2355  659  660 
 853  1640  4  854 
 4251  2716  2739  4528 
 2716  5683  1663  5321 
 2246  4047  3549  3378 
 849  535  534  776 
 1058  2829  1066  2828 
 866  3510  1715  3509 
 744  2323  741  745 
 2876  3354  28  3209 
 2670  5269  4715  2669 
 3533  4714  913  3749 
 4054  4906  4611  4122 
 132  1984  1087  131 
 3854  5117  2675  4073 
 2427  2568  1662  2354 
 738  2355  593  568 
 343  1517  337  345 
 4572  5035  43  2585 
 219  2496  211  1444 
 4955  812  2457  2557 
 1296  2284  1297  890 
 1394  2480  1398  1395 
 3860  4692  3363  2672 
 1133  239  236  238 
 4205  4848  626  4667 
 529  2355  664  665 
 766  2901  2355  763 
 367  1531  358  359 
 235  1464  237  243 
 1118  237  1117  234 
 808  4472  4231  4224 
 1060  5470  4440  2824 
 1658  2323  493  603 
 4842  585  586  2323 
 2001  3011  2872  2000 
 3616  4677  3958  3204 
 898  4345  4331  1739 
 1385  1386  115  107 
 1023  4944  2155  70 
 665  2355  661  662 
 1379  2913  2424  54 
 3148  59  2424  57 
 2100  1999  1585  1587 
 993  58  999  994 
 1255  1602  445  1601 
 1487  298  290  1486 
 22  2656  910  1304 
 4190  1286  2368  1285 
 2399  1311  934  1313 
 4647  2615  2366  5888 
 312  2515  310  1491 
 4226  5724  3989  5536 
 5355  4809  2422  4828 
 1030  2797  1035  1034 
 1347  4780  4260  1016 
 3878  5525  5173  4432 
 2356  3495  2572  2354 
 2069  3557  2748  1818 
 254  260  259  263 
 220  2497  219  2496 
 276  268  267  274 
 206  2495  198  199 
 1466  239  240  238 
 761  5080  2355  4842 
 296  2514  305  297 
 81  1481  285  284 
 287  294  288  295 
 146  147  157  149 
 3087  4841  1104  3969 
 570  5080  740  569 
 1923  2197  2033  1920 
 4037  4109  4010  3007 
 848  3473  754  3066 
 969  837  46  2707 
 1801  2316  2250  981 
 533  2355  674  849 
 587  4842  493  557 
 1167  331  332  1165 
 3603  308  2517  1492 
 2658  4930  914  2659 
 8  3697  2371  6 
 22  910  902  1304 
 2231  5053  61  1003 
 728  3065  849  2885 
 4463  1163  1155  3010 
 1488  1485  295  294 
 318  1505  1503  326 
 199  196  195  203 
 5051  4414  4486  4909 
 1821  4773  4423  2762 
 5391  2267  3427  5035 
 286  2510  1482  287 
 2329  5595  2603  3503 
 1885  2890  1087  1989 
 236  1557  1121  1120 
 220  3600  221  218 
 1119  3012  1950  227 
 1909  3063  1228  1998 
 232  1458  1455  230 
 3162  3950  439  2873 
 140  1997  1591  1088 
 2554  2189  3934  1648 
 1588  2018  1881  1880 
 1248  1587  1584  440 
 1100  2022  1887  1101 
 741  4842  742  2323 
 1360  6030  6005  2456 
 3280  4679  4424  3183 
 2215  2393  2278  917 
 3778  862  3121  2138 
 5245  3185  2292  3595 
 1039  76  1044  1045 
 76  2185  815  1649 
 1040  1048  76  1045 
 3562  4939  4936  2232 
 2118  5205  3703  3119 
 1300  4383  2119  1301 
 199  207  204  206 
 405  1147  238  230 
 236  238  246  235 
 2506  2505  246  247 
 405  1133  235  238 
 1441  202  210  204 
 680  2355  678  519 
 528  2355  507  664 
 202  1441  210  213 
 196  203  199  204 
 2728  3843  3099  1808 
 436  1586  437  435 
 139  1415  141  147 
 3001  4350  2098  3000 
 2528  336  334  1942 
 1944  1190  480  1189 
 4408  5422  30  27 
 4059  3012  1557  405 
 2018  5617  1085  5564 
 787  3078  563  849 
 672  2355  670  849 
 3410  4513  3297  3933 
 537  849  490  588 
 139  2536  131  1408 
 2687  937  950  1784 
 1783  3191  1320  1780 
 5077  3784  3190  3987 
 85  2164  1869  1059 
 849  517  538  684 
 412  1571  411  1570 
 1864  2461  85  2460 
 1767  2662  2358  1770 
 325  1501  323  1502 
 673  849  676  672 
 513  508  486  2355 
 584  2355  764  583 
 515  2355  514  679 
 540  2355  685  686 
 564  3078  787  783 
 909  911  25  908 
 515  849  516  673 
 353  1521  1520  352 
 344  2532  1521  345 
 4739  3590  4440  2824 
 1519  339  1516  342 
 1866  1362  1062  1065 
 5299  2380  1646  3703 
 1053  4144  3114  2455 
 552  2604  551  748 
 902  2302  1693  22 
 657  848  526  656 
 722  3078  719  720 
 189  1438  186  187 
 1418  143  151  1417 
 2132  4  1286  1711 
 1326  2410  1790  1325 
 547  2901  697  848 
 3693  2140  2880  2616 
 2095  5032  2337  1798 
 2804  4802  2055  2781 
 1100  143  1101  142 
 2875  3609  1250  1588 
 669  2355  510  509 
 496  1675  647  617 
 3817  2997  2447  2040 
 4580  5316  5109  4884 
 3922  81  2297  83 
 2984  3052  2076  2057 
 848  527  657  526 
 311  2519  2518  1493 
 3463  5333  4115  2075 
 5289  4130  2715  2726 
 315  2519  318  2518 
 1182  1189  480  1190 
 1178  2083  1183  1180 
 2475  110  102  112 
 562  3065  2885  768 
 419  1572  1235  418 
 231  1560  1131  230 
 2672  3098  646  2603 
 412  1571  1233  413 
 199  200  192  201 
 2666  5016  2667  3754 
 206  2495  207  208 
 1330  3551  2419  1377 
 1385  106  114  108 
 840  1700  838  644 
 2854  2430  2432  2233 
 596  5321  744  597 
 1715  3509  2968  866 
 1780  1321  951  1319 
 3192  948  956  1323 
 5664  616  3539  3987 
 2006  2911  1109  2005 
 1229  3037  406  1228 
 807  10  599  867 
 1130  235  405  1133 
 1460  1562  231  1128 
 4324  3257  2782  2494 
 5943  1791  3112  2097 
 532  2355  667  512 
 361  368  360  369 
 1160  474  1157  1156 
 2489  2488  150  151 
 779  2323  595  596 
 2427  3650  58  3350 
 5166  5836  5553  3523 
 3074  5532  736  735 
 1433  180  171  179 
 2185  3578  2453  76 
 3914  5348  5202  5312 
 2451  4743  2815  2814 
 695  2355  694  691 
 1430  1434  176  177 
 888  2878  1726  1293 
 1075  2469  1875  1080 
 2139  3881  2974  2877 
 5836  2648  3218  1741 
 549  2604  550  700 
 1071  2834  1870  1068 
 3574  5683  1650  5355 
 3302  4  1640  2132 
 3502  4188  2151  2606 
 3526  4278  3465  2660 
 3460  3741  3527  915 
 1007  4775  4425  2236 
 2231  5054  826  3358 
 2767  1836  1013  1025 
 562  5683  3078  5536 
 3360  5364  2759  4914 
 5689  5502  2614  5099 
 2787  3728  3573  2788 
 1863  4743  5005  2815 
 405  1956  1557  235 
 1902  3070  1556  2003 
 3988  4041  3012  1129 
 5461  5342  1288  2147 
 237  236  235  1117 
 235  1557  1120  1956 
 2390  2596  22  2389 
 911  1752  25  908 
 24  188  23  21 
 951  1319  3391  3790 
 1430  166  168  176 
 3078  772  849  776 
 334  2528  1942  1943 
 130  1395  1394  133 
 4082  1733  2139  2384 
 2318  1331  1333  2317 
 1801  2717  2252  49 
 1330  2291  1375  1376 
 1072  2847  1367  1369 
 22  2596  1689  1699 
 4609  2546  2379  888 
 17  4696  15  4396 
 21  2386  1748  2353 
 602  4842  717  557 
 5  2366  6  3 
 857  3215  2609  2364 
 1343  1826  4884  3861 
 643  5114  828  644 
 3390  4825  1076  2850 
 4911  993  1817  999 
 503  2355  486  508 
 405  1558  235  1557 
 191  192  198  190 
 188  23  189  26 
 211  204  212  207 
 207  212  211  215 
 844  4940  4557  3233 
 4040  4982  1565  1229 
 5774  5040  2112  5677 
 166  1430  168  1426 
 2784  714  581  2604 
 1892  4890  1111  1891 
 3807  4318  2356  2357 
 1414  3094  2486  1895 
 4139  5145  4916  4673 
 1000  3562  3222  2232 
 2241  3623  1773  941 
 1984  2536  441  3321 
 2106  2324  1637  2323 
 518  2355  513  486 
 716  5299  712  4839 
 4285  3018  1967  5013 
 868  3570  3512  1351 
 2259  266  1473  269 
 236  246  243  235 
 909  2304  908  25 
 4133  3382  3466  3166 
 2702  3356  2410  2704 
 3315  4420  3823  52 
 5420  2903  635  3472 
 52  979  977  987 
 106  1385  114  117 
 2355  509  668  508 
 3560  998  58  2228 
 4521  1022  1647  2156 
 457  1608  1260  1261 
 543  2355  522  694 
 1541  1215  385  386 
 2556  3385  2801  2555 
 116  1386  108  111 
 730  3078  733  2885 
 5050  968  4529  2706 
 93  2474  92  1381 
 94  1381  92  102 
 449  1602  1601  447 
 2468  2864  1371  2469 
 2837  4144  3909  3924 
 2104  4829  1079  1872 
 2851  4732  2860  4308 
 3138  2890  1885  1989 
 5409  3565  3146  4483 
 4902  1144  3719  3009 
 4255  3133  2772  3245 
 3127  1177  331  3126 
 2215  3527  2392  917 
 652  848  656  655 
 158  2489  151  159 
 2255  3190  2107  2352 
 4374  952  947  946 
 190  200  192  198 
 288  294  286  296 
 974  5279  5051  966 
 956  3792  2926  2867 
 581  2784  2604  580 
 480  1632  481  1178 
 87  2512  289  89 
 2528  4069  3372  336 
 2999  2990  1937  1982 
 1161  1160  1163  1159 
 4049  1898  2920  1954 
 1159  1160  1163  333 
 294  2514  296  295 
 3269  4957  4603  3629 
 412  1567  413  1231 
 2355  761  584  764 
 1727  4697  1295  2637 
 4205  1699  1685  3680 
 689  2355  519  688 
 124  3596  125  122 
 172  1433  1429  180 
 4079  2357  2439  2870 
 2123  4387  4164  4208 
 3067  3725  3723  897 
 58  1341  1002  994 
 974  3814  2747  2737 
 2576  3468  1665  1339 
 2036  3062  1917  1499 
 2541  3338  1700  798 
 2323  2106  632  493 
 739  5080  738  740 
 139  143  142  140 
 957  5436  2587  5559 
 314  1502  317  316 
 1508  1509  326  1506 
 907  3736  1695  22 
 1750  3522  2649  21 
 5270  5566  5263  5260 
 2491  3963  18  20 
 2665  2914  2395  2287 
 1744  2649  1749  1750 
 1675  5595  647  2243 
 901  5024  900  4383 
 262  1472  254  263 
 266  1473  258  1471 
 2178  2560  76  1654 
 286  1485  294  287 
 1058  5626  4438  2828 
 5015  5242  2603  843 
 2452  2816  2188  2450 
 2425  3560  992  2743 
 4842  587  493  2323 
 2355  531  532  667 
 477  1170  1175  1177 
 5227  5311  3578  5060 
 1386  1388  111  119 
 2754  3014  2233  2432 
 62  3859  2433  60 
 61  5635  1003  1001 
 888  2886  886  2635 
 94  1381  95  92 
 995  2427  2220  2078 
 39  2699  2109  41 
 593  2355  784  542 
 140  2487  139  1416 
 2438  4781  4260  3864 
 162  1422  154  156 
 1999  2883  1587  1086 
 3785  133  130  1878 
 690  2355  689  688 
 300  1487  292  299 
 139  1593  1095  141 
 139  1415  140  141 
 595  2355  781  594 
 3621  4474  3270  3980 
 3768  2912  3003  2813 
 1605  1257  448  449 
 2815  4742  2821  2823 
 634  4231  809  3971 
 2990  2999  1937  2994 
 1477  280  1435  270 
 1570  415  416  414 
 5299  577  496  618 
 2317  2906  2720  2318 
 2899  712  709  2784 
 1924  1151  1152  1159 
 409  1568  1230  410 
 1071  2852  1069  1078 
 3903  4807  4181  4114 
 4829  2104  3937  1872 
 5734  4150  3709  5040 
 1030  2445  2154  1838 
 2013  4843  2077  1106 
 162  1423  164  170 
 696  2901  697  546 
 1692  2295  3442  2388 
 2245  5777  3544  1681 
 1286  4012  1711  2368 
 2596  2605  1699  2594 
 1312  2399  1314  30 
 2496  219  211  214 
 1686  4848  2273  2605 
 542  2355  541  687 
 3856  4985  4554  4523 
 1816  4356  3148  2312 
 1733  3881  3232  2139 
 786  2355  540  785 
 4795  2787  3251  3574 
 770  3078  561  560 
 1048  1854  1359  76 
 71  1349  69  66 
 2016  1888  1107  1104 
 120  1386  110  118 
 1346  2771  1348  2054 
 1821  4773  1830  4423 
 952  4374  3191  3538 
 2439  5830  827  4087 
 544  2355  694  695 
 64  1004  609  1005 
 768  3078  562  561 
 1225  1552  1550  1224 
 4464  3258  4007  4343 
 1551  3977  403  3024 
 1900  2918  1898  1554 
 800  4571  1700  624 
 358  1531  1527  359 
 1925  4899  1926  1165 
 5311  2354  821  4809 
 869  7  863  865 
 2210  3456  1344  1671 
 947  1679  946  40 
 1104  2017  1411  1105 
 2018  5617  5564  1991 
 1397  1403  124  1400 
 2907  3781  2896  33 
 1883  1984  1087  1884 
 2001  138  1085  2481 
 302  1491  304  303 
 2284  894  1734  890 
 288  295  296  297 
 304  2514  303  305 
 3889  5240  3572  3260 
 3260  2801  1032  2789 
 753  2604  750  550 
 2679  5110  4953  4410 
 700  2604  550  703 
 1892  3768  1598  1894 
 932  3437  2672  647 
 285  1484  282  283 
 5649  5995  5550  5978 
 1888  3003  1411  2017 
 1275  3058  1626  1992 
 1163  3010  1161  1151 
 4028  2057  3052  1930 
 1097  2022  443  1101 
 3252  5183  2964  4521 
 818  3478  638  1193 
 472  1622  471  1620 
 100  1384  1381  103 
 485  1630  1279  484 
 1124  4090  229  226 
 1183  2081  1184  1182 
 671  2355  672  849 
 1733  2645  2283  2643 
 2195  5330  1629  2086 
 4171  1915  4010  2039 
 331  1515  332  333 
 1507  1509  1508  1506 
 4482  5360  3713  5335 
 1630  1632  480  1631 
 479  4127  478  3694 
 2712  48  50  2093 
 2514  302  294  304 
 2251  1361  1479  83 
 2718  3664  981  2420 
 4579  5050  968  4529 
 2140  2970  2368  2370 
 232  2535  1462  230 
 864  1711  1286  4 
 865  7  863  862 
 10  867  807  877 
 1408  3057  133  3011 
 2538  134  142  1410 
 2004  1093  1091  1999 
 106  1385  117  109 
 3834  3839  2733  2567 
 159  148  156  151 
 2769  3864  2438  1014 
 4285  2916  2927  2930 
 1093  1091  1095  1090 
 3078  727  723  726 
 1955  5186  4052  4627 
 405  1459  227  235 
 843  5114  842  840 
 875  3704  2630  3514 
 623  3338  628  2898 
 2438  2769  1014  2571 
 5227  5766  5311  5060 
 356  1526  355  1525 
 823  2354  635  636 
 2658  3525  3460  2659 
 2225  3650  2743  1667 
 2161  4165  3263  3590 
 849  673  676  677 
 657  2355  506  507 
 302  2514  294  295 
 4651  5525  4432  4586 
 603  5321  724  604 
 3549  2706  837  2248 
 362  2234  1524  356 
 363  373  371  370 
 687  2355  686  683 
 2355  530  531  666 
 1363  2510  1482  286 
 1737  4507  3497  3960 
 694  2355  521  691 
 533  849  674  534 
 1283  4199  3599  2148 
 101  1380  90  98 
 2753  5741  5635  1006 
 1450  227  228  1897 
 1466  239  247  1465 
 766  2355  767  529 
 3724  1737  2128  1743 
 1227  4285  2226  2534 
 674  849  675  534 
 2851  5381  601  5351 
 677  849  517  537 
 672  849  676  675 
 212  1444  213  211 
 2169  3416  1343  2237 
 2899  573  574  2784 
 787  849  539  786 
 2252  5203  2739  4975 
 3225  4340  3441  3717 
 2477  3596  116  1389 
 167  1424  158  166 
 2444  5724  1672  4432 
 4340  3225  3441  4331 
 588  849  774  537 
 673  2355  849  670 
 786  2355  539  540 
 3979  1557  1120  3070 
 1146  1138  408  1145 
 1983  2963  1146  2959 
 1980  3758  2218  2940 
 1461  4043  2959  2503 
 1565  1966  1229  410 
 246  236  243  247 
 239  1466  247  246 
 4851  1908  2959  4085 
 2272  170  1427  173 
 2000  3060  1095  3057 
 1881  3609  2875  1588 
 2722  4969  985  984 
 3058  4346  3010  1992 
 1179  1181  482  1627 
 1842  4802  3888  71 
 849  535  775  536 
 719  2323  722  721 
 1619  473  1618  1271 
 341  1515  330  338 
 1624  3290  1275  1274 
 2293  2650  2299  2389 
 1685  5644  1699  1209 
 303  1488  300  295 
 3059  2757  932  3368 
 3059  4073  2239  3760 
 4882  5312  4339  4821 
 4579  3833  837  3663 
 5269  5356  2340  29 
 45  1325  42  1326 
 49  2247  967  966 
 2389  2807  2596  2594 
 2832  2162  1061  1063 
 188  26  190  24 
 804  4825  2111  2850 
 284  1485  287  285 
 292  2513  1485  291 
 2462  3267  3186  3266 
 2899  577  576  788 
 1321  3388  1677  951 
 649  2355  500  499 
 317  1502  1501  325 
 764  2355  531  532 
 572  5080  4954  747 
 975  46  959  964 
 2408  4212  40  3666 
 2157  5183  2844  4521 
 2290  921  31  2286 
 341  1515  338  339 
 1525  348  1519  347 
 347  338  348  340 
 339  1519  340  347 
 267  275  274  277 
 2713  4999  1800  4418 
 848  525  755  526 
 797  2901  2355  796 
 198  189  195  199 
 198  191  189  199 
 23  188  189  21 
 24  191  26  190 
 191  1437  24  26 
 2623  3510  3248  1716 
 1131  2535  1911  1560 
 1139  1974  1140  1138 
 1146  3032  1138  1145 
 719  4842  2323  585 
 750  2604  748  551 
 2901  578  708  553 
 585  2355  761  584 
 4451  4902  4497  4493 
 501  2355  693  500 
 663  2355  660  510 
 801  5114  799  802 
 3531  5372  3436  1762 
 2289  3866  935  2400 
 1172  477  1170  1171 
 464  1612  1264  1265 
 754  848  751  755 
 677  849  536  676 
 2074  3239  3156  3172 
 1888  2017  1104  2016 
 5536  592  494  5531 
 547  2901  794  546 
 544  2901  545  796 
 848  487  573  548 
 1170  2027  1928  1175 
 791  3473  789  2901 
 366  1531  368  358 
 1160  1161  1157  1159 
 1881  2871  1083  1995 
 235  1464  236  237 
 1625  2196  1918  2049 
 849  538  563  787 
 2517  3603  317  2516 
 1272  1622  1273  472 
 4171  3007  1916  2039 
 579  3066  709  2899 
 1539  386  1538  1212 
 189  196  195  199 
 191  190  188  26 
 188  1438  195  189 
 1306  193  29  1437 
 5080  2901  555  763 
 198  191  190  188 
 948  3192  1322  1323 
 2253  4056  37  2258 
 943  2677  1775  1316 
 2356  3329  2354  2569 
 1003  3561  1000  2429 
 2206  3495  1200  823 
 64  4643  1344  4282 
 58  3560  2228  3276 
 2772  4659  4255  4520 
 782  2355  786  785 
 3855  3874  2780  3146 
 3855  1828  3146  2780 
 358  1531  360  1527 
 768  3078  2885  562 
 737  3078  566  567 
 360  1531  361  1527 
 348  1525  351  356 
 1527  360  353  361 
 1044  4804  2041  4349 
 1434  1430  176  174 
 1039  1654  76  1653 
 280  270  278  1435 
 504  2355  503  658 
 926  1308  923  1307 
 268  259  262  267 
 274  1476  268  267 
 260  2507  268  266 
 3715  1726  1293  2637 
 1550  1553  1551  404 
 1463  1963  1458  232 
 3970  2911  1102  3969 
 4231  4845  809  3971 
 1595  4923  2538  1414 
 1694  2302  1693  620 
 1699  627  622  1690 
 819  4231  639  3480 
 762  2355  766  765 
 127  1393  1391  126 
 2401  1774  1317  2334 
 1936  4027  1982  1940 
 433  1583  432  1582 
 767  2355  528  529 
 331  2051  1162  1155 
 4341  4886  4086  2159 
 1163  3010  1151  1155 
 1161  474  1160  1156 
 90  2291  93  91 
 2291  2470  91  1375 
 145  1418  144  1417 
 215  2497  214  1447 
 860  1708  2148  4199 
 439  1587  1584  1585 
 138  2001  141  1086 
 1026  2574  2213  1350 
 874  2630  882  2628 
 1617  470  1616  1269 
 1117  3070  1555  1121 
 237  1464  236  234 
 885  889  16  884 
 756  848  753  757 
 3609  3949  3785  2872 
 1173  3168  2530  3142 
 58  998  993  999 
 994  1002  58  999 
 3644  988  2422  2423 
 1889  4844  1895  2902 
 5674  5768  2756  5573 
 1145  1561  1147  2965 
 1978  3998  1983  3996 
 5315  5401  833  832 
 5194  5973  2781  4118 
 1138  1146  408  1140 
 857  855  2608  861 
 2169  5208  2237  1343 
 1547  394  1221  1546 
 171  2272  172  163 
 1925  3172  3127  2982 
 3294  1043  76  1041 
 2812  3576  2041  1355 
 3476  4678  4365  2273 
 3078  564  565  783 
 3973  4846  4824  4774 
 267  276  275  270 
 1875  2469  1079  1372 
 270  1474  272  262 
 1662  5355  2431  2427 
 4079  4425  61  4087 
 4877  2158  3574  4433 
 623  3205  1202  1203 
 3078  722  719  2323 
 1890  3085  1099  2895 
 1598  1894  1112  1892 
 1134  3995  3994  1569 
 844  1699  622  1690 
 2604  582  581  748 
 3145  1812  2069  1818 
 2888  3207  886  2380 
 4348  4402  620  4401 
 2899  5299  4839  712 
 5589  2160  82  4436 
 2388  905  1691  1692 
 3813  3514  12  2631 
 4127  4899  4116  478 
 2116  2636  886  2137 
 473  1618  1271  472 
 3431  4671  3682  3203 
 331  1515  333  339 
 596  2323  595  741 
 216  1447  217  215 
 206  1443  208  207 
 199  192  191  193 
 1967  227  1450  1951 
 5706  5744  5721  2548 
 4425  826  3652  4294 
 3750  5411  924  5016 
 199  192  198  191 
 868  3512  2371  3246 
 915  2393  917  2315 
 1649  5227  812  3578 
 4959  2468  2469  2864 
 320  1496  312  310 
 3618  3503  4  2369 
 1835  4531  4292  1019 
 298  1487  301  1486 
 1962  2927  1551  1957 
 5097  5315  2840  4664 
 1610  1611  461  1262 
 2355  657  653  848 
 344  2532  345  1517 
 352  1522  353  1521 
 875  2630  887  882 
 385  1541  384  1540 
 533  2355  558  489 
 921  935  31  927 
 669  2355  509  668 
 370  1533  364  363 
 648  2355  499  498 
 696  2355  545  695 
 4297  5558  641  4469 
 3879  2596  2603  842 
 3338  838  644  643 
 1524  354  356  1523 
 627  1699  622  492 
 933  34  931  930 
 1523  356  348  354 
 1526  359  364  367 
 356  1526  1525  359 
 3247  3510  3509  1715 
 2153  4539  2445  1838 
 359  1526  358  367 
 1136  3996  1139  1978 
 3720  3015  1732  2642 
 2391  4278  2660  1305 
 2659  4903  1757  2120 
 577  5299  496  4839 
 1065  4440  3628  3629 
 1699  4402  1689  22 
 1487  290  1484  293 
 1055  3911  3310  2837 
 5100  4641  4456  2830 
 5781  5835  5592  5817 
 2427  3284  2803  2568 
 189  188  26  191 
 914  2311  2303  25 
 2784  580  711  709 
 3669  1681  3544  1680 
 61  5066  4775  4425 
 2433  4778  1007  2067 
 487  848  523  548 
 704  2784  577  576 
 198  2495  200  199 
 697  2355  693  848 
 544  2355  543  694 
 2061  2090  1178  2083 
 745  4842  2323  742 
 1291  2141  880  1720 
 228  3012  2501  2934 
 1554  2224  1227  1946 
 1914  5346  1913  3063 
 2016  4843  1107  2019 
 767  2901  528  2355 
 2282  4375  3262  4365 
 898  3718  1739  1297 
 1747  23  21  1750 
 564  3065  730  728 
 3661  5039  876  2625 
 4065  4812  3308  79 
 4894  5249  2141  4693 
 1155  331  1151  1163 
 2029  3111  2035  323 
 1627  2056  482  1179 
 1151  331  332  333 
 4021  2033  3161  2032 
 1192  4629  4466  638 
 1601  1603  1602  445 
 2943  5297  64  3334 
 130  1878  133  1396 
 4692  5595  1698  2603 
 148  2487  1416  147 
 4465  1746  3359  3442 
 141  1415  140  138 
 237  236  1117  234 
 3576  1044  2812  2041 
 772  3078  770  773 
 544  2901  2355  545 
 139  1416  143  140 
 1237  418  417  419 
 2132  4  854  1286 
 4  1641  853  852 
 701  2604  699  702 
 3957  862  1713  865 
 409  3995  1569  1975 
 1016  2870  1019  1831 
 2173  3820  3577  2958 
 4  4012  2132  3302 
 315  326  318  323 
 319  1496  1494  318 
 323  1503  1502  1500 
 813  5508  810  630 
 783  3078  786  782 
 4712  4861  2662  4406 
 877  807  10  2626 
 158  1426  1421  159 
 2648  1733  1741  2384 
 1036  2785  1029  1844 
 1025  67  1013  1020 
 579  2901  578  708 
 386  1538  385  384 
 2302  1304  3524  22 
 40  1323  956  948 
 2928  3018  2927  1959 
 2899  848  751  754 
 4184  2051  331  3102 
 3604  1511  1174  4035 
 2033  1148  1922  1923 
 820  3471  1197  822 
 765  2355  530  531 
 245  1464  234  242 
 2642  3722  2634  3423 
 404  1551  1550  403 
 1998  5346  1963  3063 
 1965  2944  1913  1135 
 860  2148  859  4199 
 1567  1569  1568  409 
 1963  1463  1458  1142 
 1345  2433  1343  60 
 1343  1827  1345  1826 
 1343  1345  60  63 
 2048  2785  1853  1847 
 1108  444  1113  1106 
 1259  1607  1606  1258 
 127  1392  129  1391 
 2007  2249  1890  1600 
 110  1388  112  111 
 3440  2167  1073  2466 
 3407  4436  3586  3585 
 812  3635  813  816 
 813  5321  4955  812 
 557  5080  758  4842 
 739  5080  740  4842 
 46  969  959  837 
 5771  5498  5733  3679 
 2151  3502  3  2610 
 239  4337  238  1132 
 1139  1978  1907  1136 
 2049  4000  2196  1919 
 1620  2993  476  1623 
 2937  2576  995  3558 
 3062  4037  1916  1499 
 1388  120  119  118 
 1390  2478  126  2479 
 112  2475  111  113 
 2000  5255  3057  2872 
 1607  455  1606  1258 
 136  3079  2813  1102 
 3404  1967  1450  1896 
 2901  797  569  793 
 58  2228  999  1668 
 10  4687  3696  4652 
 1001  5741  61  5635 
 2236  1006  61  2229 
 1125  4285  1118  1117 
 1902  3979  1556  3070 
 2334  2907  1318  2896 
 3028  3452  232  3344 
 1229  2956  1966  1565 
 1081  2608  1710  1876 
 768  3078  770  2885 
 4679  5610  5396  4087 
 3566  4166  3318  609 
 2337  4749  2095  1798 
 135  1596  134  1099 
 46  3812  959  3620 
 3812  4999  4417  959 
 5111  4965  4564  3199 
 1100  441  142  1101 
 2008  3083  2249  1252 
 1413  3079  1110  2813 
 1187  3004  2064  2527 
 1412  2537  1110  1597 
 1252  3091  1253  2008 
 298  1489  309  301 
 592  3074  768  591 
 5099  5228  2614  5689 
 4545  4920  3945  3789 
 699  2784  701  575 
 4915  970  2414  1327 
 752  2604  749  750 
 2888  4782  3425  2635 
 975  3268  46  964 
 3682  922  847  3355 
 30  2399  32  33 
 2248  5576  837  970 
 1037  5443  5442  2558 
 5092  4424  1000  5053 
 1854  3938  2453  3189 
 1846  2447  1852  1356 
 4222  5837  3897  4952 
 2445  2786  2446  1030 
 604  5321  725  605 
 1913  3029  1135  2944 
 893  3067  892  897 
 1  861  1081  855 
 2699  1322  2405  39 
 1728  4835  4176  2376 
 3384  3731  978  642 
 2048  3415  3285  3410 
 1710  1081  861  2608 
 939  3771  834  2678 
 938  2241  1771  1772 
 1491  2515  311  303 
 984  2423  989  985 
 1335  2730  2721  983 
 989  5704  4248  5583 
 5360  4482  5141  5335 
 5977  6000  5916  5524 
 1502  1503  326  318 
 315  1503  1502  318 
 358  1527  360  350 
 3971  634  635  809 
 875  2118  2114  13 
 530  2355  665  666 
 2355  765  764  531 
 719  3078  2355  718 
 1474  1477  273  271 
 22  2596  1695  1689 
 3635  4232  816  2557 
 3175  2995  3168  2091 
 2959  4451  3601  2503 
 2071  1339  995  2937 
 4410  5110  4953  3539 
 3718  891  1739  1738 
 302  2514  303  304 
 4813  5350  5064  5307 
 3403  3868  2977  2840 
 19  898  891  899 
 891  904  19  899 
 904  3718  2652  1751 
 1122  3986  1903  1126 
 5398  2615  2366  8 
 279  270  276  271 
 264  1474  272  265 
 1131  1562  230  1560 
 3037  3758  3038  1131 
 1905  1130  405  1904 
 4296  1560  1911  2535 
 2058  4124  1939  3699 
 339  338  340  1515 
 3013  3988  1981  1955 
 1509  2058  326  328 
 1944  4124  1189  1191 
 4532  5321  4721  4157 
 2412  4572  2193  2590 
 3590  5306  817  2825 
 2207  5440  5056  1021 
 288  294  296  295 
 4544  5121  817  4739 
 1726  2886  2878  888 
 133  1095  1091  1090 
 4075  438  2100  1585 
 2045  1176  331  1174 
 1401  2011  1096  134 
 730  3078  2885  564 
 875  882  887  13 
 346  347  338  348 
 1272  1622  1620  1273 
 438  4075  2100  1091 
 272  265  273  264 
 2901  696  545  546 
 1474  262  264  272 
 1412  2537  134  136 
 1132  405  238  1133 
 239  1132  238  1133 
 1972  3039  230  2214 
 4402  1689  3681  2596 
 2390  2653  906  2601 
 4589  1329  4304  3217 
 904  2294  19  899 
 845  2390  905  2389 
 517  849  538  490 
 684  849  517  516 
 445  2014  1603  446 
 2898  3968  3205  623 
 1143  5349  2951  5147 
 1250  2205  2087  1588 
 1217  1543  388  1542 
 1581  1245  430  431 
 573  2901  547  848 
 5321  596  744  2323 
 493  1658  603  632 
 596  3078  779  2323 
 5683  567  737  612 
 577  5299  704  618 
 904  3283  19  2294 
 2351  1207  2273  1208 
 849  563  588  728 
 831  5508  832  2582 
 495  1682  613  642 
 5099  5502  5138  5228 
 854  864  4  860 
 2606  2617  2366  1285 
 598  2604  492  582 
 2984  4128  4026  3743 
 5868  5916  5899  5301 
 1845  4998  2781  1837 
 1044  3576  3294  2448 
 3078  730  733  565 
 1049  5061  4232  79 
 312  1496  311  310 
 1516  342  335  343 
 347  346  338  349 
 1281  1634  1633  1280 
 5595  2243  2603  2672 
 3640  5400  3858  5101 
 739  2355  594  738 
 457  1611  1263  458 
 823  5034  635  2354 
 288  287  295  289 
 4546  4739  4476  4440 
 3739  4862  1164  4115 
 3066  4885  712  4839 
 931  1769  945  933 
 761  5080  759  762 
 683  2355  680  520 
 2355  764  583  532 
 2898  4303  497  643 
 380  1633  379  378 
 761  2355  765  764 
 4954  617  747  4204 
 617  4842  4204  616 
 738  2355  594  593 
 1890  1594  1100  2895 
 2355  738  569  568 
 139  1101  142  441 
 2355  785  784  541 
 1988  1083  1881  1880 
 1986  3088  1882  1883 
 1098  2011  1409  1596 
 441  2538  142  1410 
 685  849  539  684 
 704  5299  705  619 
 1714  2606  1708  1285 
 141  140  139  1085 
 364  1530  363  1529 
 363  364  370  372 
 339  338  341  349 
 347  338  340  339 
 708  2901  553  554 
 853  4199  854  860 
 3473  848  754  2901 
 885  4326  16  889 
 4849  4971  2383  4247 
 2592  5581  4556  3422 
 2990  1185  1937  2063 
 1178  1189  328  1182 
 329  2996  2527  328 
 4027  4900  1982  1977 
 3143  1368  4207  3445 
 1013  1836  67  1025 
 68  1350  1349  66 
 973  4297  4535  4612 
 1879  1991  1990  131 
 1637  2324  602  2323 
 46  3268  2245  1681 
 971  3805  3116  2713 
 1951  2915  1115  1450 
 2024  2523  1153  324 
 1095  1094  1093  1090 
 2000  141  1095  1593 
 5351  601  4885  4839 
 5232  5455  4634  4617 
 1329  3155  51  2417 
 1426  168  161  169 
 3491  3678  3490  3677 
 2477  2478  1390  2476 
 716  5299  600  715 
 4010  1624  1915  3290 
 4574  809  808  4231 
 4601  5093  4889  2380 
 119  1386  116  111 
 1853  3571  2047  2785 
 1270  1619  1618  1271 
 286  3386  2510  287 
 1482  83  1481  285 
 3276  3675  1662  58 
 522  2355  687  521 
 1062  1866  1065  1064 
 1244  1581  1245  430 
 391  1542  392  1217 
 2743  3650  58  1667 
 1331  2419  1329  1333 
 2202  5125  2199  3823 
 53  2472  1378  93 
 5224  1034  2445  2446 
 2787  5254  3574  4795 
 1893  3079  1413  136 
 3261  1032  2792  1028 
 1781  5353  3073  5767 
 1842  4695  4516  3086 
 2813  1413  1407  1110 
 5024  5025  4675  4937 
 950  937  944  37 
 943  937  37  944 
 3666  40  3539  3394 
 2677  3196  2695  1775 
 2515  1489  308  300 
 1491  2515  310  311 
 284  1484  283  291 
 849  535  675  534 
 849  772  775  776 
 535  849  675  676 
 539  2355  849  685 
 4746  5575  4154  5277 
 1769  2671  2121  2397 
 2396  4152  3654  4072 
 4374  1319  3191  3538 
 521  2355  683  520 
 5311  821  641  5234 
 933  3952  1768  930 
 697  2901  2355  848 
 54  4772  56  2913 
 1716  3695  2144  3510 
 876  5563  5371  5562 
 5085  5111  4859  4564 
 2122  3503  2363  2884 
 9  1289  1288  1287 
 158  151  150  147 
 154  1422  165  157 
 3511  4687  3700  2968 
 156  1424  164  155 
 159  1424  155  158 
 254  251  244  243 
 673  2355  515  849 
 312  1491  313  1490 
 236  1557  1120  235 
 1491  304  312  302 
 313  1496  1494  1495 
 3193  3620  46  3549 
 246  236  239  238 
 1946  3988  1945  1981 
 3977  4055  1960  2226 
 236  235  1117  1121 
 1327  4749  2337  1798 
 3459  4931  4930  2658 
 967  1801  49  981 
 2456  3909  2819  3308 
 3914  1869  1059  2829 
 1900  2918  1969  1898 
 4745  2851  804  3617 
 1059  2829  1073  1066 
 733  3074  3065  732 
 1312  2399  30  1311 
 801  5508  5487  3611 
 3363  5357  4099  1760 
 867  4150  883  3695 
 2279  5427  4398  1728 
 3700  4687  3696  2112 
 4785  5039  2374  4393 
 1719  3206  3077  2373 
 5040  2112  4394  3709 
 121  1393  1391  1392 
 2633  4395  3695  1724 
 878  3235  1291  1290 
 878  2374  881  1719 
 54  4772  3976  5246 
 2901  790  792  793 
 3011  1093  1095  2000 
 188  1438  189  187 
 1692  1747  1302  905 
 844  2877  19  621 
 3158  3602  86  2833 
 1056  5589  2176  5445 
 1051  4261  1050  82 
 3114  1861  1360  1860 
 670  849  673  672 
 1511  2051  2025  1162 
 1053  3208  1055  2031 
 331  1155  1151  332 
 730  3078  564  565 
 929  3255  28  918 
 287  294  286  288 
 826  5066  2577  4425 
 3078  849  728  563 
 4719  1201  4386  3330 
 2163  5614  1780  1781 
 609  1825  3318  3566 
 1379  3438  96  97 
 102  95  103  96 
 332  1151  333  330 
 334  1516  342  335 
 635  3971  809  3472 
 1176  3126  331  1177 
 332  4117  1165  331 
 3928  2823  2455  3910 
 1151  331  333  1163 
 942  1774  939  1317 
 5814  5767  5697  5527 
 2678  3769  834  939 
 127  1391  129  128 
 501  848  654  502 
 697  848  501  502 
 848  487  547  573 
 653  2355  652  650 
 260  259  263  268 
 1471  2259  259  260 
 260  251  254  259 
 4208  2543  1  3780 
 3994  5079  4063  1137 
 5508  4912  629  5487 
 241  1466  239  240 
 674  2355  512  511 
 675  849  671  672 
 2355  533  674  512 
 1005  1828  1021  1010 
 2762  4773  4423  2753 
 640  5311  833  4845 
 822  3472  2354  821 
 92  1380  91  99 
 388  1543  387  1542 
 415  1573  414  1572 
 1231  1568  409  1567 
 1231  1568  1230  409 
 1851  2040  1358  1857 
 5743  3281  73  5303 
 191  188  198  189 
 1250  2872  1589  2204 
 2862  1802  1803  5739 
 2001  1093  141  1086 
 1086  2481  138  2001 
 210  1441  212  213 
 251  242  253  250 
 586  2323  724  587 
 1440  202  194  1439 
 3492  1207  2273  2351 
 660  2355  659  658 
 2355  593  568  491 
 2355  660  510  509 
 653  2355  650  505 
 2355  666  667  663 
 4804  1851  1846  1358 
 490  849  563  588 
 2572  3496  3495  2356 
 5005  1053  2031  2821 
 3114  3449  2455  1360 
 2180  79  1047  2179 
 849  537  490  517 
 3435  3498  1312  2874 
 79  2180  1047  1046 
 5321  725  722  2323 
 79  5386  1049  1047 
 3590  5306  5196  817 
 575  2899  574  2784 
 2903  5420  819  3472 
 3079  1102  2912  2813 
 3003  4690  2539  3094 
 1443  216  217  215 
 548  848  523  757 
 848  2899  751  2784 
 751  848  752  755 
 523  848  524  757 
 685  2355  681  682 
 492  5299  2604  598 
 487  848  547  502 
 848  501  654  651 
 848  657  653  656 
 2355  692  690  689 
 549  848  757  753 
 529  2355  528  664 
 5463  5253  1760  4522 
 500  2355  693  690 
 293  1484  282  290 
 652  2355  649  650 
 500  848  651  501 
 650  2355  649  648 
 506  2355  505  661 
 777  3078  559  558 
 576  2899  575  2784 
 697  848  502  547 
 4204  601  602  717 
 3895  4433  3573  2158 
 1496  320  312  1494 
 575  3066  2899  789 
 1149  2197  1920  2033 
 1497  2520  1500  1502 
 472  1622  473  471 
 1159  3007  1157  2972 
 58  1666  994  993 
 538  849  563  490 
 538  849  684  539 
 428  1576  427  426 
 2629  4394  2113  3709 
 1736  3960  1298  2361 
 721  2323  725  724 
 2901  848  527  657 
 108  1384  107  100 
 1380  101  90  91 
 3514  3813  12  3704 
 1005  827  609  64 
 1024  3135  2213  2783 
 4109  2969  4037  4010 
 1835  1019  1346  1833 
 4254  2209  2357  3993 
 2792  4321  3884  2172 
 849  677  536  537 
 1982  3129  1937  2999 
 482  1632  1179  481 
 5114  629  4565  4912 
 4568  4437  3634  4435 
 2038  2972  1924  2037 
 276  267  268  271 
 108  1386  1384  111 
 116  1385  115  117 
 5389  5763  5731  5652 
 803  5114  800  3879 
 3885  5059  4796  4197 
 7  3226  806  4174 
 207  214  211  206 
 2458  4002  2177  2457 
 282  2251  285  283 
 1364  4893  1064  1865 
 493  2957  1658  632 
 691  2355  521  520 
 1535  1531  368  366 
 1210  1537  379  1536 
 503  2355  498  486 
 211  203  204  206 
 3078  772  770  2885 
 202  1440  196  204 
 3957  3655  2614  1713 
 244  254  243  247 
 1499  2035  323  2029 
 587  2323  603  493 
 2781  2788  4998  4031 
 5257  901  5025  4701 
 1174  4101  2045  3181 
 4022  4899  4116  1164 
 1927  4116  2982  1925 
 3240  3231  1725  3122 
 1167  4899  1925  1165 
 1242  1579  427  1578 
 2897  3317  2022  3085 
 1179  1632  1181  1178 
 135  1596  1099  1098 
 5002  5135  4416  4414 
 136  3079  1102  3082 
 4331  3441  2648  3729 
 2327  2541  624  2271 
 645  3659  831  646 
 4614  4263  3543  3848 
 718  2355  583  558 
 2323  779  2355  3078 
 2375  5373  2628  5354 
 599  5425  807  598 
 3232  890  894  1733 
 65  3874  3133  3867 
 5426  883  867  5040 
 880  1720  876  1291 
 4136  3173  3606  3605 
 776  3078  777  849 
 1186  3000  2096  2529 
 1167  335  332  331 
 565  3078  783  780 
 457  1611  456  1610 
 460  1613  459  1612 
 125  2477  123  1389 
 123  127  124  126 
 128  1390  118  126 
 696  2901  2355  697 
 119  2479  2478  1390 
 4386  4256  2209  4258 
 2370  4477  2134  3364 
 693  2355  692  690 
 870  3248  1716  2623 
 1481  2509  83  1482 
 4628  3466  4133  4279 
 1003  2753  1821  2429 
 5680  4314  3821  5671 
 284  2251  285  81 
 972  5402  1328  968 
 1961  1122  1126  402 
 1584  1586  435  438 
 1244  1581  1580  1245 
 4449  1125  1126  237 
 1903  3986  1959  1126 
 4603  817  2824  3590 
 1489  301  300  299 
 317  2517  315  1492 
 3406  3408  3179  962 
 325  4109  3007  1161 
 766  5080  2355  762 
 2901  507  657  527 
 4023  2074  3172  3239 
 3126  3172  2998  3053 
 1157  325  1161  1156 
 189  1436  186  23 
 2538  441  142  1100 
 5292  4280  961  2701 
 1594  2813  134  2537 
 646  5693  2603  5114 
 2686  3771  939  2678 
 5110  2679  2329  2332 
 4300  5528  4157  3550 
 2684  3377  940  936 
 941  4577  2679  3774 
 2498  1453  1448  1452 
 216  1447  215  214 
 231  2499  1457  230 
 221  2498  218  1452 
 1448  2498  1452  1449 
 219  2496  221  220 
 55  4756  2222  983 
 2735  4717  4249  3840 
 1434  183  174  1374 
 354  1523  357  346 
 1582  436  437  435 
 433  1583  1247  434 
 466  1617  465  1616 
 4955  3635  2557  4596 
 6053  6095  1699  6081 
 333  1515  341  339 
 2365  4196  3505  2608 
 5201  5342  4009  5461 
 4  1286  864  854 
 1712  2617  2366  2615 
 1747  1302  905  1300 
 3018  1970  1127  3984 
 904  2652  891  2651 
 3529  4405  3451  3527 
 1122  1961  1126  1903 
 5065  1958  1127  4449 
 1893  3082  3079  136 
 860  853  4  854 
 860  853  859  4 
 1087  2483  1984  132 
 1397  1403  131  1399 
 1994  1092  1084  2873 
 4157  5321  1682  613 
 1966  3995  410  1565 
 5536  494  637  5531 
 2901  573  547  794 
 232  4966  4296  3452 
 3313  5344  4871  1276 
 4894  5249  1720  2141 
 897  1736  1735  1298 
 903  2389  2129  905 
 724  2323  603  587 
 5928  5903  5849  5927 
 546  2901  795  545 
 5321  4623  4955  4206 
 85  1066  1058  1059 
 1569  3994  1976  3043 
 2851  2548  804  2547 
 3709  2113  2629  3516 
 202  1440  205  1439 
 202  1441  205  204 
 204  1440  196  203 
 2429  1003  1823  1821 
 1520  344  352  1521 
 380  1634  1633  378 
 1802  3174  2203  2719 
 94  1381  102  95 
 3312  1056  1859  1051 
 1329  3551  1330  3467 
 988  2729  1808  1807 
 2729  1807  1336  2313 
 2728  3843  51  3099 
 5378  5764  5537  5180 
 81  2300  83  1363 
 1858  5589  1050  4436 
 1647  1837  2189  3188 
 1481  1482  285  287 
 4106  4595  3915  3627 
 268  267  262  271 
 1443  208  216  206 
 2115  5563  807  878 
 5922  5917  3713  3724 
 866  4687  1715  2623 
 2623  3510  1715  866 
 4336  3240  3122  3231 
 601  5299  716  4839 
 1736  4555  1735  3497 
 4782  4849  2280  4726 
 3704  4697  3813  12 
 1775  2687  2677  943 
 1071  2852  1078  1871 
 1639  4854  1638  3902 
 1  861  855  857 
 842  3262  2594  841 
 2493  20  2491  2492 
 187  2386  1436  18 
 817  4603  603  3590 
 2017  3969  1105  1104 
 3274  3804  2835  3588 
 1051  817  604  82 
 4130  5289  2715  5866 
 3078  783  780  782 
 599  5299  7  2619 
 3472  5311  5223  2354 
 4458  4996  4611  1835 
 4828  5683  4042  612 
 266  269  2259  2507 
 5491  2354  636  5223 
 3574  5223  5058  2445 
 3395  4432  2942  1672 
 1109  3082  1893  1103 
 3369  323  324  3370 
 4135  2994  2999  4032 
 477  1172  1170  1177 
 4566  4024  3175  1169 
 535  849  775  776 
 327  3698  1168  326 
 1631  481  1278  1630 
 2064  2527  2063  1187 
 1627  2068  482  2056 
 1815  3847  1337  997 
 1683  3338  2898  643 
 536  849  537  774 
 1337  4126  1815  1338 
 781  2355  785  784 
 3752  3829  2724  2079 
 4355  998  993  992 
 3853  1340  2428  57 
 1818  3557  1812  2740 
 752  2604  751  749 
 750  2604  749  748 
 5080  4204  747  4842 
 3940  1046  1856  1049 
 326  4686  2060  3699 
 1361  1860  81  1360 
 76  1048  1040  1359 
 625  5212  4473  4590 
 1855  2818  2450  2816 
 2355  671  672  669 
 2716  4469  4157  4532 
 2700  961  2269  2411 
 675  2355  671  849 
 2422  4921  4248  2423 
 4741  963  961  2099 
 2760  4523  847  3209 
 231  1560  230  1462 
 332  2051  331  1155 
 332  334  331  335 
 2979  4502  3053  4117 
 2030  3105  3008  323 
 1918  1919  1158  1924 
 1917  2035  2029  1149 
 2033  4021  2971  2032 
 328  3144  1178  1179 
 1252  3091  2008  2908 
 479  3694  2195  3169 
 1105  3970  3969  2911 
 1307  4407  2344  1310 
 142  1416  139  150 
 1085  140  139  1089 
 1101  140  139  142 
 5281  5283  52  5125 
 977  1803  987  979 
 3826  2428  1822  2066 
 1803  3829  1811  2715 
 3793  4544  3264  3799 
 5538  4195  4736  4478 
 2611  2148  1706  1282 
 2459  1062  1362  1065 
 2550  1642  4  2133 
 4612  5050  1795  973 
 2824  1062  817  2165 
 3264  4666  4544  3793 
 212  3600  1444  2496 
 621  4986  2652  5295 
 3646  4540  2569  826 
 3289  4140  1662  2354 
 3565  3867  3855  3146 
 5048  3668  836  3667 
 960  5437  5049  2701 
 2268  2926  2407  2108 
 44  3798  2410  42 
 568  2355  491  543 
 4585  5116  4552  4777 
 1994  3950  439  1993 
 242  251  252  250 
 43  5637  957  955 
 235  1464  243  236 
 3408  5366  4137  5292 
 1958  5065  1127  1559 
 480  1944  1189  1191 
 1183  2090  2083  1182 
 1983  3996  1134  1978 
 1630  1632  481  480 
 1461  4063  4043  2503 
 1632  481  482  1631 
 766  2355  529  530 
 2886  4782  4762  2635 
 2636  3207  886  2137 
 888  2637  1293  1726 
 194  1440  1439  197 
 581  2604  748  749 
 3016  4342  1559  4059 
 5836  4082  2877  2384 
 7  3513  806  3226 
 7  2135  863  862 
 4204  616  2679  617 
 698  2604  549  700 
 1966  3995  409  410 
 698  848  573  548 
 1973  3998  3996  1976 
 2784  711  714  715 
 2393  2657  915  2392 
 797  5080  569  2355 
 308  2515  311  307 
 1496  319  1494  1495 
 311  2515  310  307 
 1493  2518  318  2519 
 1075  3390  2851  1079 
 2477  2478  123  1390 
 1841  2797  1034  1842 
 5823  5766  5776  3810 
 419  1573  1235  1572 
 414  1570  411  1571 
 4646  3056  3368  3059 
 959  3620  969  46 
 3846  5050  4529  2706 
 4417  4999  975  959 
 351  1525  359  356 
 343  2532  1517  345 
 671  2355  511  510 
 1515  332  333  330 
 2355  671  669  510 
 777  2355  558  533 
 221  1453  1452  229 
 2935  4061  3990  1129 
 1483  2298  1366  84 
 2511  1483  2298  1366 
 1075  2469  1080  1079 
 3930  2106  4017  5084 
 4460  3425  3229  3518 
 1071  2834  1068  1069 
 4325  4946  4198  4808 
 1169  3001  2098  1939 
 1278  1631  1630  1279 
 1447  223  1445  1446 
 92  1381  99  102 
 219  2499  220  1451 
 223  1445  225  224 
 92  1380  93  91 
 1807  3099  1808  2728 
 1806  1808  1807  988 
 2472  53  2421  51 
 545  2355  544  695 
 5034  822  2354  4239 
 733  3078  566  737 
 501  2355  848  693 
 1196  4362  635  3483 
 5316  2169  5109  4884 
 5080  747  571  743 
 3777  3850  2765  37 
 136  1595  134  1113 
 1413  2813  1407  136 
 1315  3377  1316  936 
 3777  940  2681  2765 
 701  2784  704  576 
 4410  2679  616  4056 
 622  2604  707  552 
 1695  2596  845  1689 
 362  1528  354  1524 
 354  1528  357  1524 
 347  1524  356  1523 
 1489  2515  307  299 
 3473  5080  788  2901 
 2355  4842  595  2323 
 1634  1281  484  485 
 322  1498  1497  325 
 1518  335  336  334 
 337  1518  335  336 
 334  1516  335  332 
 619  3825  3209  28 
 1478  1535  376  366 
 848  756  753  752 
 756  848  757  524 
 848  525  756  755 
 2912  3079  1109  2911 
 2912  3090  3003  2911 
 145  1418  143  144 
 148  155  146  147 
 150  1416  147  151 
 158  148  159  151 
 928  3750  2669  3534 
 3965  443  2022  3317 
 5088  5405  4541  5122 
 190  1437  24  191 
 2788  5254  1033  3573 
 2006  2908  1252  1110 
 1591  3321  139  2536 
 1997  140  1591  139 
 1645  5677  4687  2112 
 3430  3717  844  891 
 1801  2718  49  981 
 1100  4453  2007  1600 
 286  1485  284  294 
 736  3065  733  2885 
 2245  4418  975  4417 
 3000  1186  2096  2098 
 959  1800  975  1792 
 1871  2839  2023  2463 
 1365  4562  1072  1368 
 3014  4178  3692  2428 
 1069  1071  88  1068 
 4362  5420  3471  820 
 1659  3471  1198  1197 
 2743  995  997  2427 
 2758  5363  3567  4244 
 271  1474  262  263 
 276  270  267  271 
 5683  5311  3578  5321 
 1563  3037  1911  1971 
 1142  1964  1909  1963 
 2535  4503  2950  1911 
 2312  3976  1816  2319 
 2901  754  578  527 
 1837  1027  1033  4197 
 775  849  536  774 
 1641  4  853  1640 
 2901  547  697  546 
 859  4199  853  860 
 874  882  13  2375 
 2505  2506  249  247 
 2391  3624  2657  2393 
 998  3847  3560  3352 
 70  1647  1022  1027 
 838  3338  644  1700 
 613  2248  837  1682 
 1406  126  127  128 
 1403  1406  126  1402 
 128  1393  120  118 
 1305  4381  1306  1754 
 1393  128  120  1391 
 123  2479  126  2478 
 714  5299  598  2604 
 190  1437  192  24 
 4130  5289  4765  2726 
 4706  1112  4217  4096 
 1752  3451  911  25 
 5420  635  4362  3471 
 848  524  654  523 
 635  5311  811  3472 
 76  2183  1045  1048 
 1623  1620  1273  476 
 5322  5132  4814  5118 
 5351  496  4885  617 
 4246  4991  4970  4369 
 5321  603  724  2323 
 3908  4442  2836  2162 
 1489  298  306  300 
 298  1489  306  309 
 2832  4441  1063  2161 
 81  3922  2297  2827 
 753  2604  752  750 
 3023  4876  34  4051 
 940  4273  2689  2690 
 1967  4090  1896  3404 
 2453  76  1048  2183 
 1699  4848  2605  3879 
 1284  4324  3876  2782 
 4769  5218  5496  1786 
 3654  5161  3854  4646 
 2975  4723  4712  3764 
 685  2355  682  686 
 2253  3765  2684  936 
 5016  4334  3749  4714 
 623  3968  2541  3338 
 1027  3188  1022  1023 
 3495  2356  3329  2354 
 1022  2441  1647  2156 
 13  3204  887  2882 
 4795  3885  4944  4192 
 2275  2635  886  2886 
 1725  2630  887  875 
 300  1488  299  292 
 1485  1488  292  291 
 302  1488  295  294 
 413  1568  1567  411 
 285  2513  1484  284 
 1487  292  299  291 
 1488  2515  299  302 
 408  1569  409  1134 
 229  3404  1448  226 
 1474  1477  272  273 
 271  262  268  263 
 270  278  279  275 
 2191  1052  2820  4812 
 1655  2812  1044  2561 
 1036  1029  73  1037 
 963  5048  4984  836 
 5292  5637  4771  5559 
 2701  5366  3104  3406 
 477  4454  1172  1173 
 331  334  1167  335 
 3053  3172  2982  3127 
 4477  3626  2149  4113 
 2679  4995  4288  4953 
 4650  4047  4457  3349 
 3092  3762  3363  31 
 2757  4646  3059  3760 
 116  1390  115  118 
 525  848  656  526 
 849  516  681  515 
 848  525  656  655 
 525  848  756  524 
 684  2355  685  849 
 681  2355  515  679 
 1257  1605  1604  1256 
 1609  458  1608  1260 
 455  1607  1606  453 
 938  2241  1772  1773 
 1319  2402  1780  2330 
 3660  941  2686  942 
 1005  4880  1015  64 
 439  3997  1250  440 
 818  3971  2903  819 
 3139  3699  2058  1939 
 1942  4069  1512  3372 
 2098  4124  3180  1191 
 4496  4136  3236  3173 
 1512  3006  2528  2525 
 3643  3711  2672  3437 
 5299  492  627  1646 
 1042  5627  5443  5442 
 2899  5299  712  2784 
 2298  2511  1366  2465 
 1367  2465  2298  1365 
 1068  2464  2462  2105 
 3879  800  803  625 
 696  2355  695  692 
 7  873  865  869 
 1173  2530  334  1514 
 334  1516  331  342 
 4962  4222  1353  4952 
 2288  31  927  1762 
 496  1698  618  647 
 5412  5571  923  5570 
 4407  5412  1308  925 
 10  599  867  866 
 4461  4088  3515  4158 
 3074  770  772  3065 
 1708  4188  2606  1714 
 925  4672  3753  3856 
 2666  5016  2664  2667 
 3577  3820  1041  2958 
 692  2355  691  689 
 4024  4116  3169  4022 
 3181  3747  1932  2992 
 155  148  146  156 
 2272  170  1423  1427 
 1422  164  156  162 
 254  244  251  255 
 250  244  252  242 
 1477  279  270  1435 
 279  1477  270  271 
 5299  716  712  715 
 706  2604  702  703 
 148  158  159  155 
 2967  4171  4092  3120 
 4039  140  1997  139 
 154  148  156  146 
 159  148  155  156 
 158  148  147  155 
 1976  3996  1134  3998 
 1210  1537  1536  1211 
 382  1536  383  1210 
 383  1536  1211  1210 
 386  1538  1212  385 
 392  1542  1216  1217 
 3030  5321  605  3295 
 3338  623  628  798 
 2390  5024  906  900 
 1545  395  1544  1218 
 394  1544  1218  1219 
 398  1546  1220  397 
 398  1547  1220  1546 
 398  1546  397  396 
 2911  3082  1102  3079 
 1549  401  1548  1222 
 401  1549  1548  399 
 3205  3413  2893  1203 
 2499  219  1453  1451 
 1550  1553  402  1551 
 1225  1552  1224  400 
 219  2499  1453  222 
 2928  1961  1125  1957 
 1573  1234  415  416 
 1837  2055  2189  2845 
 3085  1890  2249  2895 
 2916  3977  2917  2930 
 3413  3673  2271  2893 
 1959  2928  1903  1125 
 232  5346  4966  1134 
 443  3083  442  1253 
 409  3995  1134  1569 
 415  1570  416  1232 
 2380  5299  4074  2603 
 419  1572  418  417 
 420  417  1237  1236 
 1236  421  422  420 
 421  1575  420  1574 
 421  1575  1239  422 
 428  1576  1240  427 
 424  1574  425  1238 
 425  1574  1239  1238 
 1238  1575  1239  421 
 5080  713  717  556 
 1578  431  430  1242 
 431  1579  1243  1578 
 427  1579  1243  428 
 1244  1581  430  1580 
 430  1581  429  1580 
 4887  5087  4783  4608 
 434  1580  1245  1244 
 436  1582  437  1246 
 1246  1583  1582  1247 
 440  1584  1248  439 
 1583  437  1582  1247 
 1399  1403  124  1397 
 1249  1586  1248  437 
 439  1587  440  1584 
 1586  1249  436  437 
 1298  5256  897  1740 
 1086  3950  3069  2002 
 3985  1123  3984  1122 
 1985  1885  1590  1883 
 136  1103  137  1893 
 135  1594  1099  134 
 448  1601  449  1255 
 1255  1602  1254  445 
 452  1604  451  450 
 452  1605  1256  1604 
 1609  1261  454  455 
 5111  4752  4564  4965 
 2604  752  751  848 
 454  1606  1258  1259 
 461  1610  1262  460 
 5117  5472  3761  2675 
 4073  2675  3854  3654 
 461  1610  460  459 
 464  1612  463  462 
 464  1613  1264  1612 
 469  1616  1269  1268 
 470  1616  469  468 
 469  1619  468  1618 
 473  1619  1618  471 
 5080  790  793  570 
 1272  1622  472  1620 
 472  1622  1273  473 
 1620  1623  1622  474 
 766  2901  763  767 
 476  1620  1273  1272 
 1274  4000  1275  475 
 2036  3062  2065  1149 
 1919  2540  1918  1150 
 1918  2972  1924  1158 
 2197  1149  1920  1624 
 1992  2197  1624  1275 
 3159  5344  2061  4871 
 3142  4028  1514  1930 
 3770  4873  3320  4725 
 5306  5307  817  1061 
 485  1631  1279  1630 
 485  1630  484  483 
 747  4842  746  743 
 858  3221  1282  856 
 380  1634  1280  1633 
 313  1496  312  1494 
 380  1633  1280  379 
 1707  3257  2782  2126 
 3949  4868  1092  4077 
 858  1706  1704  1282 
 2980  805  2363  2550 
 1878  4868  4077  133 
 837  4526  3846  3549 
 858  1704  856  1282 
 3819  5157  2573  2773 
 3421  5036  3923  1284 
 2  3923  3  0 
 3252  4521  70  3934 
 2611  1706  858  1282 
 3282  3808  2792  2172 
 854  4942  864  860 
 4  4012  2369  2132 
 3697  3701  2624  8 
 1286  4942  854  1285 
 3214  3249  2362  3504 
 1642  2550  4  2549 
 3729  3430  1734  2648 
 2371  1351  868  2620 
 11  1287  9  8 
 3027  2168  950  1779 
 2343  5422  1307  30 
 6  1289  8  1287 
 9  1289  11  1288 
 8  11  1287  1289 
 2626  3614  877  807 
 9  1289  1287  11 
 3844  5044  3396  1787 
 2626  3614  807  3339 
 1290  2142  1721  1722 
 2888  3734  3019  1699 
 2631  4691  12  3813 
 1292  1720  1291  9 
 4689  5371  5252  1291 
 5110  2329  2851  2332 
 1290  9  12  1292 
 2279  4837  2376  4637 
 2141  1291  1292  1720 
 4950  3247  4008  4330 
 4395  883  4150  1724 
 1294  1295  12  1293 
 1639  3787  2857  1638 
 888  1294  886  1293 
 1692  4886  3442  2159 
 1293  3715  2637  1295 
 1726  3715  1293  3237 
 3735  885  16  2922 
 894  2645  2381  2283 
 1740  897  1298  1736 
 2361  1736  1740  1298 
 3736  5024  4675  906 
 5140  5415  897  5256 
 2884  3504  3503  2362 
 1738  891  898  899 
 894  2284  1296  890 
 904  3072  2652  2651 
 897  1735  893  1298 
 904  3718  1751  891 
 3858  5184  2914  4160 
 2131  3960  2361  1299 
 5806  1325  5045  1789 
 20  2646  1299  2385 
 2661  5565  3742  5261 
 871  3882  868  7 
 2650  905  2389  903 
 3718  1739  2647  2127 
 187  2491  2386  18 
 2162  2832  1061  2825 
 3523  3072  19  2651 
 19  3523  2651  621 
 905  1302  903  1300 
 903  2295  905  2129 
 5571  4160  923  2287 
 20  4013  3738  18 
 907  1303  902  910 
 3525  2391  915  2660 
 4160  5571  923  5267 
 914  5432  5264  5417 
 1303  1304  902  910 
 3525  4278  2660  3210 
 4162  4443  3592  3789 
 4890  2909  1111  3974 
 2665  5267  926  4160 
 1437  4381  26  3598 
 27  1306  193  29 
 2665  5267  923  926 
 2395  923  1307  926 
 2288  31  1762  1760 
 925  1761  922  1308 
 4407  5412  925  5241 
 1766  4714  3750  4707 
 2344  4407  2340  1310 
 4666  5105  4546  5095 
 2146  3962  1763  1764 
 2400  3866  935  2599 
 1764  2662  2146  2394 
 4042  5580  5287  2222 
 1307  4407  1310  1309 
 3966  4406  2343  2668 
 3431  4409  3203  3532 
 2340  5422  2344  1310 
 5422  2343  4408  30 
 921  1767  31  935 
 934  1312  932  1311 
 33  2399  32  35 
 3403  4817  3868  2840 
 2672  3711  647  3437 
 936  4301  1316  3766 
 1777  2680  945  2333 
 2672  3022  934  2757 
 30  2399  33  1311 
 2688  3535  3485  4373 
 1311  1314  934  1312 
 37  3278  950  1673 
 1764  935  921  927 
 2760  4985  847  4523 
 3447  3504  3214  3503 
 940  4273  3377  2689 
 1316  4273  2690  1776 
 2683  2686  939  942 
 1316  2687  943  2677 
 3465  4619  3424  4359 
 3609  3949  1084  3785 
 1767  3866  2673  3762 
 1767  2290  31  3762 
 2334  2401  2335  1317 
 2675  4048  2240  3761 
 3660  941  2679  2686 
 938  2401  1774  942 
 3623  4618  4577  3774 
 938  2401  942  941 
 4458  5190  4996  1835 
 3781  2685  33  2682 
 1319  3391  949  951 
 3391  3783  3540  2403 
 3540  3772  835  3399 
 40  2265  948  1678 
 1677  1780  1321  951 
 1679  3783  3666  2260 
 2352  1677  2255  2163 
 3539  4410  2324  616 
 951  1321  949  1319 
 39  2694  41  2109 
 3798  2702  3356  2410 
 4212  4919  2408  3980 
 953  3192  948  956 
 1782  2402  2110  1783 
 41  1786  44  1324 
 4281  5199  5185  4989 
 3396  5515  5035  4412 
 1782  2110  1778  1322 
 42  2405  39  1324 
 2585  5044  5035  43 
 39  2699  41  2405 
 2269  2411  961  614 
 5292  961  2099  2702 
 5293  5929  5047  614 
 1326  2410  1325  42 
 1325  1790  1326  1789 
 5238  1328  4915  4749 
 3981  2249  3083  1253 
 1328  2337  2095  1796 
 37  2258  937  2253 
 972  1796  968  1328 
 4749  5402  5238  1328 
 3548  4295  2710  2707 
 2317  2419  1333  1377 
 2095  2708  1796  2337 
 1329  3213  980  1332 
 980  2419  1329  1332 
 980  1331  978  1329 
 2291  1330  1375  1377 
 1329  3551  2419  1330 
 1377  2904  2416  50 
 2252  49  967  1801 
 2862  2868  2085  2415 
 2747  4913  2316  4628 
 2316  5204  4913  2250 
 1377  2317  50  1333 
 5189  4530  4253  4167 
 1329  4934  2868  4304 
 979  2565  52  2203 
 1329  1333  980  1331 
 4528  5211  4576  5123 
 48  2712  50  2711 
 3552  5291  54  4763 
 2797  3894  2310  3381 
 2301  3400  2849  3198 
 989  1807  985  1336 
 2313  3836  2314  2729 
 3327  3839  986  2733 
 4756  4270  3827  4755 
 1810  4976  3834  990 
 2208  4880  3334  4430 
 1809  2730  2721  990 
 3842  4237  3814  2747 
 5578  5582  2722  2423 
 1812  4911  1817  1340 
 4720  5268  4062  5186 
 990  2721  1810  1335 
 1807  989  985  984 
 1820  4140  2431  2854 
 984  1807  988  1806 
 3830  3555  2725  2732 
 1820  4140  2854  4134 
 994  2227  1666  58 
 828  5508  4912  830 
 4912  638  639  4472 
 2066  3141  1340  1824 
 997  1815  1339  1337 
 1667  2743  2225  992 
 4778  1009  1007  2067 
 3347  4649  2858  4193 
 997  1339  995  1337 
 1814  2937  1813  2223 
 995  3558  997  2427 
 2576  825  997  3558 
 1379  2913  56  2424 
 2602  3342  2215  2392 
 1341  1817  994  1340 
 3851  2066  2233  2754 
 4126  4911  1817  3145 
 3720  4849  2922  16 
 1666  3650  58  2227 
 62  4423  1342  1822 
 1823  5294  1000  5053 
 3490  4624  3488  625 
 66  4864  68  4786 
 1345  2433  62  1827 
 65  1827  1826  1345 
 5016  2667  928  5411 
 4079  5830  5396  5829 
 2572  3495  823  2354 
 4785  2374  2625  807 
 5167  3653  3677  4084 
 1283  4199  2148  1703 
 2354  2572  636  823 
 2574  2444  1026  2213 
 1019  4610  4531  4292 
 1833  1346  1016  1019 
 1018  1832  1014  1347 
 1018  4260  1347  1014 
 3133  4636  3333  2770 
 66  1346  63  1348 
 3286  4185  1664  1665 
 1026  1349  4751  1350 
 5476  1349  5705  71 
 68  1349  71  66 
 872  4669  4390  3455 
 3758  2217  1911  3037 
 1026  1350  1024  1349 
 4779  4751  66  1350 
 2283  4834  2645  2381 
 868  4792  4668  2619 
 868  3570  1351  2371 
 868  3570  2371  3512 
 3696  5111  2619  4979 
 842  3262  841  2605 
 3251  3809  3806  2788 
 1028  3282  1032  2792 
 1843  1029  1036  1037 
 5223  5311  811  5552 
 3281  1029  73  2172 
 1042  5743  1853  5627 
 2173  3176  1850  1357 
 1030  2797  1841  1035 
 2448  1038  76  1044 
 1031  1841  1354  1035 
 3572  2555  1032  3260 
 1030  2446  1031  2786 
 3752  4757  3829  4694 
 1039  1654  1038  76 
 335  4350  2530  1169 
 5443  2785  2047  1843 
 1851  2447  1846  2046 
 1178  2090  1182  2083 
 1043  1357  1041  1355 
 2621  4352  3455  4186 
 2453  5321  3295  3578 
 3176  3454  3453  1357 
 1359  3115  3044  1048 
 4804  1044  1039  4349 
 1049  5061  1046  1856 
 1358  2818  1857  2046 
 3001  2098  1939  3045 
 1359  3118  1040  1358 
 282  2251  283  1479 
 3107  3449  1360  1861 
 1479  3583  1480  2508 
 288  2512  1483  289 
 1362  1866  1062  1364 
 2297  4893  1364  1865 
 84  3602  1363  2510 
 1364  4893  1866  1064 
 1064  1865  1060  1364 
 1062  1364  1064  1060 
 2461  1058  1066  2828 
 1051  3908  2034  3584 
 4207  87  3445  1365 
 4735  1869  85  3931 
 1072  1367  1070  1365 
 1877  2852  1078  2292 
 1072  2465  1365  1368 
 1365  2465  2298  1366 
 84  1483  288  1366 
 1059  1869  85  1073 
 4134  3167  3563  2430 
 1869  3440  1073  2846 
 1367  2465  1365  1369 
 2512  87  288  1366 
 4562  5229  3868  1072 
 2542  1071  88  1078 
 1178  3040  1179  3144 
 1365  1369  1072  1367 
 4896  4938  4510  4511 
 1075  2469  1079  1875 
 1015  4520  3872  3870 
 1075  1875  1079  1874 
 1079  1875  1372  1874 
 2296  2469  2468  1371 
 1076  1875  1080  1075 
 3302  4  1641  1640 
 4549  3101  2051  2025 
 4545  4920  1081  3945 
 4111  4295  3379  3663 
 1987  3095  1995  1083 
 1075  2104  1872  1873 
 4444  2  89  1373 
 2839  1871  2023  1877 
 1875  2910  1372  2859 
 3612  1079  2851  3390 
 1875  2469  1372  2296 
 2910  3948  3594  1372 
 1918  1152  1924  1151 
 184  174  182  1374 
 183  1434  174  175 
 183  1374  182  174 
 2291  90  93  53 
 1819  2745  2070  2721 
 90  2291  91  1375 
 2720  3546  2711  2705 
 2471  1376  1375  2470 
 1375  90  53  1377 
 50  1377  90  1375 
 1330  2419  2317  1377 
 1665  3468  2223  1339 
 2421  2473  1378  94 
 94  2473  1378  95 
 95  2472  94  92 
 1381  92  99  2474 
 1380  1383  101  99 
 98  1383  1380  100 
 99  1380  91  101 
 1381  1384  99  102 
 98  1383  1382  101 
 1383  108  109  107 
 106  1383  100  108 
 106  1383  108  109 
 101  1382  109  1383 
 106  1383  98  100 
 1380  1383  99  100 
 1384  1386  107  110 
 100  1384  107  99 
 1381  1384  102  103 
 111  1384  103  110 
 116  1386  1385  108 
 114  1385  116  117 
 114  1385  108  116 
 1386  118  116  115 
 1386  108  1384  107 
 118  2479  1390  1393 
 1384  1386  110  111 
 1386  116  1385  115 
 1385  1386  107  108 
 1388  120  121  119 
 112  1388  1387  113 
 112  1388  120  1387 
 1388  120  118  1386 
 113  1387  121  1388 
 112  1388  113  111 
 1388  1386  110  120 
 1386  1388  119  118 
 1386  1388  110  111 
 1393  121  120  119 
 128  1393  1390  126 
 128  1393  118  1390 
 2480  124  125  122 
 128  1393  126  1391 
 2477  3596  125  2476 
 119  2478  2476  1390 
 127  2479  1393  126 
 2476  125  123  124 
 2480  1399  1394  1398 
 124  2480  1399  1397 
 133  1396  131  1394 
 124  1403  1402  1400 
 1399  1394  133  131 
 1397  1396  131  132 
 1396  1397  131  1394 
 904  3414  3072  1688 
 133  1987  1396  1878 
 124  1402  127  1400 
 131  2890  1096  2483 
 1401  131  134  1096 
 125  1399  1398  133 
 123  1403  1399  131 
 1394  1399  133  1398 
 1394  1398  133  1395 
 1584  1587  438  1585 
 125  2480  122  1398 
 1249  1586  436  1584 
 124  1399  125  123 
 1394  1399  1397  131 
 127  1403  1402  124 
 1403  124  126  123 
 1399  2480  1394  1397 
 127  1403  126  1402 
 135  1402  134  1400 
 126  1406  127  1402 
 1406  134  135  1402 
 132  1400  131  1397 
 131  1401  134  1400 
 1403  1397  131  1400 
 134  1401  135  1400 
 135  1596  1409  134 
 131  1401  1400  132 
 1406  134  1403  136 
 136  1403  126  134 
 134  1406  1403  1402 
 2894  3084  1098  2897 
 127  1403  124  126 
 131  2011  1096  1410 
 136  1407  137  1404 
 131  1403  1400  134 
 1404  1406  1405  129 
 1406  1407  134  1404 
 1101  1887  1100  441 
 1403  1406  136  126 
 128  1406  1404  129 
 126  1406  136  128 
 136  1406  1404  128 
 134  1406  1404  136 
 1407  2537  1412  136 
 3060  2000  1095  1593 
 1407  1406  134  135 
 135  1412  134  1407 
 1405  1407  1404  137 
 1880  1991  1990  1882 
 2536  1408  139  1592 
 4923  2539  1595  2538 
 1880  3088  1882  1250 
 3964  1098  3084  2892 
 134  1409  135  1401 
 442  3317  3084  3085 
 142  3096  2538  1100 
 1596  135  1409  1098 
 1087  1991  1883  1882 
 135  1594  1412  1099 
 1410  1984  1096  131 
 1099  1596  134  1594 
 3768  4690  1894  1892 
 1102  3970  445  1103 
 3404  1450  229  1448 
 1888  2019  1895  2016 
 134  2538  142  1414 
 2539  4923  2813  1594 
 136  1412  1407  134 
 4097  3091  2813  2537 
 1892  4890  1891  4097 
 136  1413  137  1407 
 2539  2538  134  1595 
 4217  4706  4096  3003 
 2485  4091  1411  3428 
 141  1415  149  147 
 148  147  146  1415 
 149  1415  146  147 
 141  1415  138  149 
 142  1416  150  143 
 147  148  151  1416 
 142  1416  143  139 
 143  1416  150  151 
 139  1416  147  150 
 143  1418  151  150 
 2488  2489  1419  153 
 1417  1418  144  152 
 145  1418  1417  143 
 143  1417  145  151 
 1417  2488  153  151 
 1417  2488  152  153 
 143  1418  150  142 
 1417  2488  151  1418 
 160  1426  168  161 
 160  1421  161  1420 
 161  1420  1419  160 
 1419  152  160  1420 
 158  2489  1421  1420 
 160  1426  161  1421 
 168  1430  169  1426 
 154  1422  157  155 
 155  1423  163  164 
 155  1423  1422  163 
 1423  162  164  1422 
 162  1427  173  165 
 165  1423  1422  162 
 155  164  163  1424 
 164  1425  167  172 
 175  1428  1425  174 
 156  1424  155  159 
 164  1425  1424  167 
 175  1428  172  1425 
 166  1425  174  175 
 166  1426  158  167 
 167  1425  1424  166 
 1426  2489  159  161 
 167  1426  158  159 
 168  1426  1421  158 
 160  1426  1421  168 
 162  1427  165  1423 
 170  1427  173  162 
 175  1429  174  183 
 172  1429  171  1428 
 164  1428  1425  172 
 172  1429  1428  175 
 174  1429  182  183 
 169  1430  176  177 
 175  1429  1428  174 
 167  1426  169  1430 
 1430  1434  177  175 
 174  1430  166  175 
 1431  1432  181  173 
 1431  2490  173  170 
 172  1431  178  170 
 179  1432  181  171 
 164  2490  172  170 
 178  1432  181  1431 
 1685  4667  1686  2605 
 1432  172  178  171 
 183  1433  182  179 
 180  1433  1429  183 
 184  1434  185  176 
 1430  1434  175  174 
 176  1434  185  177 
 1434  1374  184  185 
 183  1434  185  1374 
 280  1477  1435  281 
 279  1435  278  270 
 1853  2047  5443  2785 
 4425  4540  826  4294 
 189  1436  188  187 
 21  1748  23  1747 
 189  1436  21  188 
 1436  189  186  187 
 2493  3963  1748  2386 
 191  1437  193  192 
 1438  1440  197  195 
 194  1440  1438  196 
 195  1438  187  197 
 1440  194  1438  197 
 1440  204  205  203 
 202  1440  204  205 
 197  1439  205  1440 
 202  1440  194  196 
 1438  1440  195  196 
 1441  205  204  203 
 212  1441  204  211 
 202  1441  213  205 
 210  1441  204  212 
 208  1443  216  1442 
 1443  216  215  214 
 1443  214  206  216 
 209  1442  217  1443 
 208  1443  209  207 
 214  1443  207  215 
 214  1443  206  207 
 210  1444  213  212 
 218  1444  221  210 
 1447  214  222  2497 
 214  2496  219  222 
 2917  2226  2534  1226 
 222  1445  223  224 
 216  1447  224  1445 
 217  1447  1445  1446 
 223  1446  225  1445 
 1447  216  224  214 
 224  1447  214  222 
 2496  219  221  1444 
 223  2497  222  220 
 220  2498  1453  1451 
 229  1450  227  1448 
 1450  1451  228  227 
 1453  1448  229  227 
 1450  1451  227  1448 
 1949  2500  1114  1950 
 223  2499  222  1457 
 1451  1454  228  227 
 222  1453  219  227 
 1448  1453  229  1452 
 1448  1452  229  1449 
 220  1453  221  219 
 1453  2499  1451  230 
 2928  3018  1123  2927 
 1448  1453  1451  227 
 220  1453  219  1451 
 230  1453  222  227 
 1453  2498  1448  1451 
 230  4041  1454  227 
 1128  4061  2935  3038 
 1451  1454  227  230 
 1458  1457  1456  1455 
 232  1458  233  1455 
 1562  2214  1972  230 
 224  1457  225  223 
 224  1457  232  1455 
 232  1457  222  230 
 1457  1458  230  1455 
 1964  1463  1142  1141 
 1457  1455  225  1456 
 224  1457  223  222 
 4267  611  3831  3991 
 1969  1954  1896  1951 
 1458  1457  230  231 
 231  1462  230  1458 
 1456  1458  1455  233 
 1136  1979  1461  1137 
 1901  3012  1119  2923 
 1897  1949  1114  1948 
 1562  1460  231  230 
 230  1460  231  1454 
 1567  1569  408  1568 
 4493  3048  3344  4066 
 240  2503  239  241 
 237  1464  245  243 
 1979  1136  1907  1978 
 3063  4063  4043  2956 
 1461  4085  2959  1907 
 1910  2219  1142  1963 
 232  1462  1458  230 
 3758  1128  3038  1131 
 1560  3344  3050  1561 
 232  1463  233  1458 
 244  243  242  1464 
 236  1464  243  244 
 245  1464  242  243 
 237  1464  234  245 
 2505  2506  1467  249 
 241  1466  240  1465 
 247  1465  241  249 
 1568  413  1567  1230 
 239  1465  241  247 
 1465  2505  249  247 
 1465  2505  248  249 
 239  1466  246  238 
 1465  2505  247  1466 
 256  1472  264  257 
 256  1469  257  1468 
 257  1468  1467  256 
 1467  248  256  1468 
 254  2506  1469  1468 
 256  1472  257  1469 
 260  2507  2259  268 
 250  1470  253  251 
 258  1470  250  252 
 1471  258  260  1470 
 258  1473  269  261 
 261  1471  1470  258 
 1472  2506  255  257 
 263  1472  254  255 
 264  1472  1469  254 
 264  1474  265  1472 
 256  1472  1469  264 
 258  1473  261  1471 
 274  1476  267  277 
 279  1477  281  1435 
 266  1473  269  258 
 270  1474  262  271 
 268  1475  274  266 
 1476  274  268  1475 
 1475  2507  268  1476 
 274  1476  277  1475 
 1477  1474  272  270 
 272  1477  281  273 
 280  1477  281  272 
 376  366  374  1478 
 375  1535  366  367 
 375  1478  374  366 
 4022  3150  1164  4115 
 2251  282  285  83 
 1361  1861  83  1860 
 2615  5689  5502  5398 
 1860  1361  81  83 
 1861  3583  1361  1479 
 2251  2508  1479  1480 
 1361  2251  1479  1480 
 1481  284  287  285 
 284  1481  287  286 
 3602  84  1363  2833 
 286  1482  1363  1481 
 1363  3602  1482  2510 
 1485  291  284  294 
 84  3602  2510  86 
 286  1482  1481  287 
 86  2510  84  1483 
 1483  3386  288  289 
 290  1487  1484  292 
 291  1484  283  293 
 290  1487  1486  293 
 1487  300  301  299 
 298  1487  292  300 
 298  1487  300  301 
 293  1486  301  1487 
 298  1487  290  292 
 1484  1487  291  292 
 291  292  299  1488 
 1485  1488  291  294 
 303  1488  295  302 
 300  1488  292  295 
 1492  3603  306  314 
 1489  2515  308  307 
 306  1489  308  309 
 306  1489  300  308 
 1491  312  313  311 
 304  1491  1490  305 
 314  1492  317  306 
 304  1491  312  1490 
 1491  312  311  310 
 312  2515  302  310 
 305  1490  313  1491 
 304  1491  305  303 
 2515  1491  302  303 
 312  2515  1491  302 
 311  1493  307  310 
 308  1493  307  311 
 356  1529  1526  364 
 308  2517  307  1493 
 310  2519  1493  1496 
 320  1496  318  1494 
 320  1496  1493  318 
 320  1496  310  1493 
 318  1494  319  320 
 2519  316  315  319 
 319  1495  321  1494 
 311  2518  2516  1493 
 319  2519  1496  318 
 2516  317  315  316 
 1497  1502  323  1501 
 3805  4111  2713  3816 
 2466  5613  2842  5593 
 2683  5469  3771  3374 
 1500  3373  1497  323 
 1162  2025  1511  323 
 323  2523  324  1917 
 2029  3111  1992  2035 
 323  3369  324  2524 
 2521  1503  318  1505 
 1510  4907  327  1166 
 318  1502  315  323 
 1501  323  1497  325 
 1497  1501  325  1498 
 316  1502  317  315 
 1501  2520  1502  314 
 1504  326  323  1503 
 1497  1502  1500  323 
 2521  318  319  2522 
 326  1502  318  323 
 1502  2521  1500  1503 
 3739  2998  3053  2028 
 1508  326  327  1505 
 327  1505  326  1503 
 1503  2521  318  315 
 1504  3370  1503  323 
 316  2521  1502  315 
 2982  3128  3053  3126 
 326  1504  327  1503 
 1157  3007  1161  325 
 1505  2522  318  2521 
 2527  2994  1185  2526 
 318  1508  326  328 
 328  1508  1506  320 
 1411  4217  2486  2485 
 1506  1508  1507  321 
 321  2522  320  1508 
 1509  329  328  1506 
 329  1509  1507  1506 
 2075  5488  2076  3463 
 320  1508  1506  321 
 318  1508  328  320 
 1508  318  326  1505 
 326  1508  1506  328 
 1509  327  1508  326 
 327  1513  326  1509 
 5607  3153  3694  5334 
 326  1510  327  1504 
 4136  5170  3173  4702 
 2051  331  1162  1511 
 1180  2084  1178  2083 
 1191  3180  2098  1943 
 3006  1512  1181  2525 
 46  4417  3268  975 
 1630  1632  1631  481 
 1509  3139  326  2058 
 2059  4032  2058  2999 
 2061  4029  328  2059 
 1191  3180  1943  1944 
 332  2531  1515  331 
 333  1515  330  341 
 339  1519  1516  340 
 340  2531  1516  339 
 1516  1519  343  340 
 1517  2532  342  1521 
 337  1518  336  1517 
 343  1518  1517  342 
 343  1518  337  1517 
 1517  1518  344  342 
 1517  1521  342  344 
 343  1518  342  335 
 1517  1518  336  344 
 336  2528  335  337 
 352  1527  360  353 
 335  1518  342  334 
 335  2530  334  1169 
 347  340  348  1519 
 348  1525  1519  351 
 1519  1525  347  350 
 1516  1519  342  343 
 339  1519  347  350 
 345  1521  344  1520 
 352  1527  353  1522 
 350  2532  1522  1521 
 2532  343  1517  342 
 1520  2532  345  1521 
 350  2532  343  351 
 348  1523  346  347 
 346  1523  349  347 
 354  1523  346  348 
 359  1525  350  358 
 2389  3442  3359  1745 
 357  1524  1523  354 
 347  1524  355  356 
 364  1534  372  363 
 356  355  347  1525 
 1525  351  359  350 
 356  1529  355  1526 
 1519  1525  350  351 
 358  1526  366  367 
 359  1526  1525  358 
 1527  2532  351  353 
 359  1527  350  351 
 360  1527  1522  350 
 358  1527  350  359 
 352  1527  1522  360 
 362  1528  365  354 
 2234  362  1528  365 
 364  1534  1530  372 
 354  1528  365  357 
 364  1530  367  372 
 364  1529  1526  367 
 364  1530  1529  367 
 367  1530  366  375 
 364  1534  363  1530 
 367  1530  1529  366 
 359  1527  361  1531 
 1532  1533  373  365 
 1531  1535  369  367 
 366  1531  358  367 
 370  1533  363  373 
 364  1532  370  362 
 1533  370  364  1532 
 375  1534  372  1530 
 1532  2533  364  1533 
 370  1533  373  1532 
 371  372  374  1534 
 363  1534  372  371 
 375  1534  374  372 
 376  1535  377  368 
 1531  1535  367  366 
 368  1535  377  369 
 1535  1478  376  377 
 375  1535  377  1478 
 1536  1537  378  381 
 382  1536  381  383 
 379  1537  380  378 
 383  1537  1211  1536 
 1537  1211  379  380 
 383  1537  1536  381 
 379  1537  378  1536 
 1538  1539  381  384 
 1213  1539  1538  1212 
 385  1538  1212  1213 
 382  1539  383  381 
 382  1539  1213  383 
 1213  1539  1212  383 
 1539  382  1213  1538 
 382  1539  381  1538 
 1215  1541  1540  1214 
 389  1540  1214  388 
 388  1543  389  387 
 389  1541  1540  387 
 1215  1541  385  1540 
 387  1540  384  1541 
 1215  1541  1214  386 
 385  1541  386  384 
 1542  1543  387  390 
 1542  1543  392  1216 
 391  1542  390  392 
 1543  1216  388  389 
 1543  1542  392  390 
 1545  1219  391  392 
 1219  1545  1544  1218 
 395  1544  1218  394 
 395  1545  1544  393 
 1219  1545  391  1544 
 393  1544  390  1545 
 391  1545  392  390 
 1546  1547  393  396 
 1219  1545  1218  392 
 1221  1547  1546  1220 
 397  1546  1220  1221 
 394  1547  395  393 
 394  1547  1221  395 
 1548  1549  396  399 
 398  1547  1546  396 
 394  1547  393  1546 
 1221  1547  1220  395 
 1223  1549  1548  1222 
 400  1548  1222  1223 
 401  1548  1222  400 
 1549  1223  397  398 
 1223  1549  1222  398 
 397  1549  396  1548 
 404  1550  1224  1225 
 400  1552  399  1550 
 400  1552  1224  401 
 881  3077  1719  2374 
 1225  1552  400  1550 
 1551  2927  1123  1952 
 1124  2930  1952  2927 
 1125  1959  1126  1903 
 400  1552  401  399 
 1124  2927  1967  2916 
 1553  3977  1118  2930 
 1551  2930  2927  1952 
 1553  3977  2930  1551 
 1960  4285  2226  1555 
 1553  1550  402  1552 
 1953  3977  2917  403 
 2534  2917  1116  2916 
 1967  4090  4049  1896 
 4285  1227  2920  2534 
 1119  3988  1945  2923 
 1118  4285  1960  1117 
 1896  2918  1898  1969 
 3988  1947  1981  3036 
 1946  1114  1902  1899 
 4052  1905  1130  2932 
 956  2924  2408  2263 
 1117  5013  1559  1958 
 405  4059  1558  1557 
 3012  3988  1129  2934 
 236  1557  235  1121 
 1899  1949  1114  1902 
 1962  1957  1551  1553 
 1127  5065  1459  1558 
 1958  5065  1559  1117 
 5065  1559  1117  1121 
 1968  1127  1558  1559 
 4425  4775  5054  5066 
 4285  3076  4049  2916 
 4144  3114  3310  3208 
 1131  2535  1462  1563 
 1127  1968  1558  1459 
 1557  5065  1558  235 
 1115  1948  1899  1900 
 5135  5528  3550  4157 
 405  4874  4266  230 
 1142  4450  3607  3608 
 1968  4059  1558  1459 
 231  1560  1462  1131 
 1998  1228  1909  1910 
 232  1561  230  1145 
 1560  4329  1911  1132 
 1904  3757  405  1905 
 1147  1561  230  1560 
 1458  2535  1462  232 
 2963  4493  2959  4066 
 1147  1561  1145  230 
 231  1562  1131  1128 
 2938  3046  3038  2935 
 231  1562  230  1131 
 3988  4052  1981  1955 
 1910  3608  1142  3607 
 1560  2939  1131  1562 
 1229  2950  1911  1971 
 1131  2535  1563  1911 
 3037  1971  2217  1911 
 1141  3029  1912  1135 
 1566  2939  1911  1132 
 3063  4040  1229  1998 
 4066  3344  3028  3048 
 3758  1566  2218  2940 
 2938  1128  1972  2935 
 2938  3046  1980  2218 
 1229  3037  2217  2936 
 2217  3758  1911  2939 
 413  1567  1230  1231 
 412  1567  411  413 
 1567  1569  409  408 
 1567  1568  408  411 
 1978  3998  3996  1139 
 1466  247  246  2505 
 1966  2956  1913  2944 
 1137  3995  3994  2956 
 416  1571  1570  414 
 1232  1571  412  1570 
 412  1571  413  411 
 1232  1571  1233  412 
 1232  1571  1570  1233 
 1234  1573  1572  1235 
 419  1573  1572  417 
 1234  1573  415  1572 
 417  1572  414  1573 
 1234  1573  1235  416 
 415  1573  416  414 
 421  1575  422  420 
 1574  1575  420  423 
 1574  1575  425  1239 
 424  1574  423  425 
 1238  1575  1574  1239 
 1575  1574  425  423 
 1576  1577  423  426 
 1241  1577  1576  1240 
 427  1576  1240  1241 
 424  1577  425  423 
 424  1577  1241  425 
 428  1577  1240  1576 
 1577  424  1241  1576 
 428  1577  1576  426 
 424  1577  423  1576 
 1241  1577  1240  425 
 431  1578  1243  1242 
 1242  1579  1578  1243 
 431  1579  1578  429 
 427  1579  426  1578 
 429  1578  426  1579 
 430  1581  431  429 
 427  1579  428  426 
 1242  1579  1243  427 
 1580  1581  429  432 
 1580  1581  434  1245 
 433  1580  432  434 
 1581  1580  434  432 
 437  1582  1247  1246 
 437  1583  1582  435 
 1246  1583  433  1582 
 435  1582  432  1583 
 433  1583  434  432 
 1246  1583  1247  433 
 1249  1586  1584  1248 
 439  1584  1248  1249 
 2879  4075  3955  1091 
 3997  2204  439  1251 
 2001  3950  2481  2872 
 1408  3011  133  1095 
 2501  3012  1129  2934 
 1585  3069  1993  439 
 436  1586  435  1584 
 3055  1986  443  2205 
 1587  1248  1584  1586 
 1086  2879  2001  1093 
 1587  1584  438  1586 
 1250  2205  443  1986 
 1883  1986  1590  1985 
 1881  2087  1880  1083 
 1084  4077  130  3785 
 2205  1588  1250  1251 
 2000  5564  3060  5255 
 3138  3965  1885  1096 
 1987  3095  1878  1995 
 2871  1881  1083  1588 
 1881  2087  1083  1588 
 1588  2018  1250  1881 
 1991  3953  3088  2536 
 1590  1986  1882  1250 
 2022  2889  2010  443 
 2019  2902  1889  1895 
 2536  139  131  1410 
 140  1591  139  1089 
 1991  2482  1879  1082 
 140  1591  1089  1088 
 139  1408  1095  1592 
 1880  2018  1990  1991 
 1883  3953  1590  3088 
 1083  1990  1082  1880 
 139  2000  1085  1593 
 1593  2536  139  1592 
 1593  2536  1089  139 
 1593  139  1095  1592 
 1592  2062  1095  1593 
 141  2000  1095  1093 
 1089  1593  139  1085 
 3921  3588  2835  3804 
 1093  2001  141  2000 
 2435  4087  64  609 
 139  2000  1593  141 
 441  2538  1410  1594 
 2539  4923  1595  2020 
 135  1594  134  1412 
 134  1596  1410  1594 
 134  1414  1113  1595 
 1412  2537  1594  134 
 2538  2539  134  1594 
 2286  3092  31  2290 
 441  1596  1100  1594 
 1102  3080  136  1106 
 1414  4890  2021  2020 
 4243  5001  1253  3768 
 1598  5001  2007  4453 
 1409  2011  134  1596 
 1410  1596  441  1594 
 1098  2894  1596  1099 
 1407  2537  1110  1412 
 3442  4886  4465  2159 
 2022  2895  1100  2894 
 1598  1892  1111  1891 
 1411  3428  2484  2485 
 3363  4160  4099  2603 
 1252  2912  2006  1253 
 1599  3970  446  2014 
 3597  3969  3090  2911 
 3970  1102  445  1603 
 4890  1892  1111  4690 
 2890  3138  1885  1096 
 448  1601  447  449 
 1601  1603  445  444 
 1601  1602  444  447 
 444  1603  445  1102 
 449  1602  1254  1601 
 2486  4091  3428  144 
 3970  1599  1105  2014 
 1257  1605  448  1604 
 450  1604  447  1605 
 448  1605  449  447 
 1257  1605  1256  449 
 1606  1607  450  453 
 455  1606  454  453 
 451  1607  452  450 
 455  1606  1258  454 
 451  1607  1259  452 
 1259  1607  1258  452 
 1607  451  1259  1606 
 451  1607  450  1606 
 1261  1609  1608  1260 
 458  1608  1260  457 
 458  1609  1608  456 
 1261  1609  454  1608 
 456  1608  453  1609 
 454  1609  455  453 
 1610  1611  456  459 
 1261  1609  1260  455 
 1263  1611  1610  1262 
 460  1610  1262  1263 
 457  1611  458  456 
 1611  1610  461  459 
 1263  1611  1262  458 
 460  1613  1264  461 
 464  1613  1612  462 
 1265  1613  460  1612 
 462  1612  459  1613 
 1265  1613  1612  1264 
 460  1613  461  459 
 1265  1613  1264  460 
 467  1614  1267  466 
 1614  1615  462  465 
 467  1614  466  465 
 463  1615  464  462 
 463  1615  1266  464 
 467  1615  1267  1614 
 1615  463  1266  1614 
 467  1615  1614  465 
 463  1615  462  1614 
 1266  1615  1267  464 
 1268  1617  1616  1269 
 470  1616  1269  469 
 470  1617  1616  468 
 1268  1617  466  1616 
 468  1616  465  1617 
 466  1617  467  465 
 1268  1617  1269  467 
 1618  1271  472  1270 
 1619  1270  469  470 
 471  1618  468  1619 
 469  1619  470  468 
 1270  1619  1271  470 
 1620  1623  474  1621 
 1620  476  475  1272 
 475  2540  1919  1150 
 3290  4000  1274  2540 
 1621  1159  474  1157 
 1924  2993  2052  2053 
 1620  1622  471  474 
 1621  1623  474  1159 
 1620  1623  1273  1622 
 1621  2052  2037  1623 
 3102  4038  2971  3101 
 1132  1147  405  4266 
 3058  1626  1155  1154 
 1148  2033  1922  2032 
 3763  4151  3201  3639 
 1147  1132  405  238 
 2059  4032  1509  2058 
 1920  2030  1992  2029 
 1164  4899  478  4103 
 4021  4107  3161  2033 
 2971  2024  1153  2026 
 2530  3175  334  1169 
 1166  5333  4907  5330 
 3140  4028  3142  1930 
 3159  6039  2061  6023 
 1169  2060  1191  1514 
 334  2528  1943  335 
 3606  1942  3159  3605 
 2998  4022  2073  3739 
 4351  2999  3002  3129 
 3149  2194  1276  2947 
 5517  5754  5608  5502 
 1630  1279  484  1278 
 485  1631  1630  483 
 481  1631  1278  482 
 1178  3163  2080  2082 
 1181  3163  1178  1632 
 483  1630  480  1631 
 3163  1181  1178  1180 
 3040  4900  1277  2068 
 1278  1631  1279  482 
 1179  1632  1178  481 
 1632  482  1179  1181 
 1633  1280  379  1281 
 1281  1634  484  1633 
 378  1633  483  1634 
 7  2551  868  2621 
 484  1634  485  483 
 1281  1634  1280  485 
 1703  1709  1708  1283 
 1282  3502  1706  2494 
 2108  3792  2268  2926 
 3507  3462  862  3121 
 2888  4609  2380  888 
 1367  3110  3042  1070 
 961  3978  3800  1325 
 855  2123  1638  1 
 2367  4980  4788  2614 
 3130  3075  2126  2363 
 857  2608  1705  2365 
 1075  2104  1079  1872 
 2106  2840  2324  2323 
 1959  1970  3018  4285 
 1  3309  1635  2543 
 898  3718  891  1739 
 602  3304  2547  601 
 3304  4545  1638  1 
 2857  1077  1639  1074 
 4917  804  2851  3936 
 2860  4896  4732  4854 
 1758  3746  2661  2659 
 2867  4919  4210  2408 
 3501  859  2611  2148 
 3247  4950  4008  3509 
 4  2132  854  1640 
 2130  3618  4  1641 
 1707  2884  2126  2782 
 4017  4514  88  3930 
 860  2133  864  4 
 860  1642  4  859 
 1283  3502  1706  1282 
 7  2619  868  2551 
 860  2133  4  1642 
 3249  4533  3447  4189 
 600  2551  2135  1643 
 869  2551  1643  7 
 7  1643  869  863 
 4306  4923  4890  1414 
 4646  2757  3059  3368 
 5426  883  2112  2187 
 4687  5561  866  10 
 3549  5558  5168  4655 
 13  2114  875  874 
 2275  3207  1699  627 
 1147  3048  2965  1561 
 2155  4521  70  3252 
 1027  1648  70  1647 
 5995  6021  5994  6006 
 2155  3574  3252  70 
 1941  3144  3005  3040 
 2781  4802  3888  4118 
 1851  2046  1358  2040 
 2160  5445  5064  2176 
 2185  2954  76  815 
 80  2450  78  75 
 2183  76  1045  1655 
 2155  4521  1022  70 
 2189  70  1647  4521 
 658  2355  503  508 
 3625  3897  2801  2556 
 606  3901  3171  2171 
 5627  1037  5442  1029 
 1042  5511  1651  4513 
 1038  2178  76  1654 
 714  2604  582  581 
 2452  3044  1855  2188 
 76  1653  1040  1039 
 2098  4350  1169  2530 
 2418  4530  976  2202 
 829  5114  645  644 
 2182  76  1359  1854 
 1655  76  1045  1044 
 2183  2954  76  2562 
 75  74  77  1849 
 1067  5445  2176  5064 
 5292  5638  5559  4137 
 3585  4436  3586  2948 
 1858  3109  1859  1050 
 3908  1051  2034  1868 
 5321  2457  812  2557 
 3582  3999  3796  2948 
 3273  4735  1073  85 
 603  2165  817  1658 
 493  2106  632  1637 
 85  2166  1058  1864 
 1870  3267  3100  2462 
 3471  635  1196  1197 
 3343  5724  5355  3751 
 651  2355  500  649 
 1660  3495  823  1199 
 634  5420  635  1195 
 5034  3495  2175  1660 
 2447  2810  2043  75 
 652  2355  848  649 
 3327  986  2727  982 
 1822  4423  1342  3692 
 3439  3562  1000  3561 
 5133  5479  5696  5762 
 1002  1820  1341  58 
 1830  4423  62  1821 
 3563  4140  2432  3280 
 4167  2415  2200  3389 
 2911  3082  1109  1103 
 4757  2724  4241  3314 
 2568  2427  825  1664 
 3363  4692  1698  2603 
 2543  4308  4145  2860 
 2424  3148  2312  1816 
 1664  3558  825  2576 
 5693  2679  5397  2329 
 4581  3658  3942  3831 
 3351  3388  951  2404 
 4518  2783  3343  2444 
 2078  2220  2071  1813 
 993  1667  992  58 
 4753  4430  64  4880 
 3391  3783  2403  949 
 1668  3276  1662  58 
 2431  3033  1002  2854 
 592  5536  494  562 
 4774  5316  5208  5134 
 3332  4386  2357  2209 
 1006  61  4775  2236 
 3454  1850  3176  3453 
 1670  4282  4172  1004 
 2254  2684  936  2253 
 67  2211  1013  1012 
 710  5080  713  2901 
 4428  3340  4426  4264 
 5056  5440  1005  1021 
 3566  3456  1344  1825 
 4586  5222  2354  636 
 2854  4140  2431  3033 
 2432  3280  2170  2754 
 1780  2330  1321  1319 
 2355  661  662  659 
 4947  1674  40  2584 
 956  2926  1323  2867 
 1782  2109  1322  1788 
 956  1785  1323  40 
 1322  2699  2108  1788 
 1311  3202  934  1313 
 5464  5674  3537  2580 
 4842  602  717  4204 
 3101  4549  2051  4038 
 3200  2629  877  2627 
 2258  37  937  1779 
 5315  2584  4919  3197 
 4947  40  3540  3539 
 2543  4308  2860  4729 
 949  3388  3351  3134 
 1678  40  947  948 
 4896  2866  4575  3194 
 1678  3666  40  2265 
 5515  5682  5035  5452 
 2109  2402  2110  39 
 2107  3351  2257  2692 
 1676  2404  1677  2163 
 3258  4464  2793  4343 
 1679  3783  946  40 
 1325  3978  2270  2411 
 1681  3669  3544  3268 
 3544  46  958  2749 
 43  5737  5637  955 
 2718  4299  3664  2739 
 2250  2718  981  2420 
 4991  5397  5200  5272 
 5223  5355  2445  3574 
 800  1700  798  624 
 602  5351  4204  2332 
 4661  2341  1204  838 
 3172  4023  3127  2073 
 5557  5331  3200  5031 
 2355  781  594  784 
 886  2888  888  2635 
 3869  5427  4398  2378 
 1736  4555  3497  1737 
 3240  4336  3122  4114 
 2275  4849  4782  4762 
 5415  4508  5337  3067 
 4198  1731  2383  4182 
 2273  3492  2351  1686 
 878  2374  1719  2115 
 1732  4080  895  2382 
 2305  4635  4385  3453 
 625  3632  2345  3631 
 841  4380  2349  3491 
 1564  3719  1144  3009 
 2390  2807  2389  845 
 5299  496  3711  1698 
 552  2604  707  551 
 3297  4293  3578  3299 
 845  2601  2390  1695 
 26  5565  5261  24 
 2995  3175  2984  2091 
 910  2656  1303  1304 
 920  3371  1759  2286 
 492  5299  627  2604 
 4074  13  2375  3238 
 2341  3672  3093  2893 
 4509  5720  5098  4245 
 19  3523  621  1699 
 3442  2295  1745  2388 
 2677  4143  1779  3275 
 903  2295  1302  905 
 2632  3705  879  3108 
 5086  3195  4896  4938 
 3736  5025  4701  907 
 1301  4937  4383  2119 
 2596  4402  1689  2603 
 5199  3536  1317  4989 
 2653  2119  1747  1300 
 4937  5024  4383  4675 
 5920  3954  5851  1699 
 4086  4465  4341  3359 
 621  2302  620  22 
 1695  2807  2390  845 
 2965  1146  408  1145 
 4920  2849  3400  3198 
 3359  2293  1746  2766 
 910  1695  22  907 
 2361  3727  3216  18 
 1747  2653  1300  905 
 3533  28  913  929 
 618  2287  847  1698 
 912  3528  28  2764 
 4472  638  4231  4224 
 1798  5032  2337  1327 
 1764  1767  921  935 
 4620  2661  3525  3742 
 2534  4285  2226  2916 
 3761  4876  1675  34 
 2347  2891  839  2345 
 620  1699  621  22 
 705  2604  702  706 
 819  4231  3971  639 
 70  4877  2158  3574 
 3413  3968  2271  2541 
 2679  3665  3387  834 
 50  2906  2904  48 
 840  5114  1700  644 
 2784  699  698  574 
 1692  4886  1691  2388 
 858  3221  4  2611 
 621  2389  22  1699 
 2374  807  1646  2115 
 621  2604  706  707 
 628  4303  2898  3338 
 855  2123  1  1705 
 852  2130  4  1641 
 3135  1024  2213  1350 
 2364  4196  1705  4076 
 2494  1707  1706  1704 
 4751  4779  66  4427 
 4727  2782  3212  3876 
 1706  2494  1704  1282 
 859  4199  2148  3599 
 5299  620  705  619 
 1022  70  1023  2155 
 200  2495  201  199 
 1706  1707  858  1704 
 3075  858  856  4 
 2152  3075  2362  2126 
 5191  5259  4943  4189 
 4815  2150  1284  3047 
 1024  2783  2213  2444 
 3256  3502  2610  3047 
 3502  3256  1709  2150 
 1703  2606  1708  1709 
 2608  855  1081  861 
 5714  5502  5608  5688 
 2608  2863  1876  2849 
 2608  4920  2849  1876 
 1710  2608  857  2365 
 864  2369  2133  1636 
 3077  4180  2374  4088 
 3931  4108  3679  2841 
 706  2604  703  707 
 2329  5693  5381  2603 
 5766  2556  5511  5060 
 1351  3570  1717  2371 
 2368  4190  1285  1712 
 3235  3515  2373  3206 
 2551  600  2135  599 
 1286  4190  4179  864 
 862  4389  865  7 
 3240  4336  4114  4181 
 4010  4037  3007  2039 
 4389  3462  3508  3121 
 2366  2606  1285  3 
 1709  2148  1283  1706 
 3248  3695  3510  867 
 2371  5398  3697  2624 
 2603  5550  2876  5015 
 1716  3695  883  1724 
 2969  1921  2035  2036 
 870  3695  883  1716 
 3705  877  3200  3614 
 1289  2371  1287  6 
 3  2617  2151  5 
 3258  4464  4007  2961 
 863  4788  865  3957 
 3697  3701  8  2371 
 3503  4960  2881  2603 
 3462  3507  862  3506 
 2128  4556  3422  2592 
 3518  4045  3019  3229 
 2373  3235  878  1290 
 2373  4180  3206  3515 
 5355  5223  5311  2354 
 3705  879  2633  2632 
 4393  4598  3661  4364 
 3108  4150  879  877 
 1292  2141  9  11 
 4181  4336  1294  3704 
 5251  2142  1292  1722 
 1291  2141  1292  1722 
 1874  5020  4607  2855 
 4836  4114  3958  4560 
 1290  1722  1291  1292 
 875  2630  882  874 
 2142  5251  1292  4860 
 3821  5248  4149  3706 
 2968  4008  3247  3700 
 880  4689  2141  1291 
 1290  1722  1721  1291 
 3655  3508  3462  4462 
 1290  2142  1722  1292 
 1292  2631  2142  12 
 877  2629  879  2627 
 1002  3851  2854  3033 
 2116  4181  1294  2546 
 1728  2377  884  889 
 2851  3788  3304  1 
 1699  3019  2888  2790 
 1294  2637  1295  1293 
 1690  5176  844  1699 
 1293  1727  888  1294 
 2634  3220  895  2638 
 15  3715  1295  17 
 1728  5427  4398  2276 
 3938  1854  3030  3123 
 2116  888  1294  886 
 1294  2637  1727  1295 
 2592  5560  2128  4556 
 1295  4396  3237  15 
 892  2644  2277  2136 
 888  2886  2878  886 
 1728  2376  2279  884 
 2638  3517  2377  2634 
 2114  4074  3238  13 
 1737  4555  3726  2128 
 4396  17  1743  1729 
 4637  4398  4176  2279 
 893  844  892  1730 
 4229  5177  605  4881 
 889  5427  1728  2276 
 1295  4396  1293  3237 
 2283  4347  4328  3730 
 1732  2642  2634  895 
 1299  2646  1737  2385 
 896  5176  892  2143 
 4120  5010  895  3904 
 1984  4291  3965  441 
 3724  4556  2128  4555 
 1743  3726  3724  1737 
 2392  5015  2603  2598 
 908  1752  4402  4401 
 26  5565  24  23 
 2284  4345  3218  1297 
 890  1733  844  894 
 5942  5298  5592  3934 
 894  3218  1741  1742 
 3067  3725  893  3723 
 19  3729  2593  3520 
 871  3882  2960  3117 
 890  3232  894  1734 
 3430  1734  2648  3232 
 1733  3881  2648  3232 
 1741  3218  2284  2648 
 1735  897  893  892 
 2422  5582  3649  5288 
 1736  896  897  1735 
 1296  3218  1297  2284 
 891  1738  904  899 
 1731  4080  2383  3720 
 1166  5607  5333  5334 
 4696  5926  3517  4396 
 1436  2493  23  2386 
 3500  1742  1296  2381 
 4321  5837  4952  4962 
 4345  898  3729  2593 
 1742  2381  894  1296 
 894  2648  1733  1741 
 891  1751  904  1738 
 894  3218  1296  2284 
 3710  2463  3494  2023 
 4347  5836  3730  3219 
 891  1739  1738  898 
 3441  1734  890  2284 
 3500  5726  1742  4956 
 1299  3216  18  2361 
 1299  3216  20  18 
 5140  3723  897  3067 
 3441  890  2640  2641 
 2679  4550  2755  3775 
 1741  2283  894  1742 
 1742  3500  1296  1297 
 1686  4678  4365  1685 
 1743  4209  1737  17 
 3809  5982  2050  2781 
 1301  4937  2119  1744 
 4044  4702  4496  4302 
 902  5025  4937  907 
 3527  4709  4648  3744 
 4675  4937  2119  4383 
 2390  3448  2650  2387 
 891  3072  19  904 
 903  2389  2293  2129 
 5199  1317  3374  4989 
 1692  4382  2159  1302 
 2389  4465  3359  3442 
 23  2386  21  1436 
 1749  2649  1303  21 
 1744  3522  1750  1301 
 4072  2121  1769  4152 
 906  3521  2653  3448 
 1744  1750  1749  1301 
 2386  23  21  1748 
 4342  3443  3070  4059 
 914  25  3741  2311 
 1850  4818  2173  4385 
 23  1749  21  1750 
 907  1749  1303  910 
 2649  1744  1749  1303 
 2596  22  1695  2390 
 728  3078  564  2885 
 1739  3718  1738  2127 
 874  3514  875  2630 
 4493  4966  3719  4043 
 3525  2660  2120  3210 
 1752  3451  25  2597 
 4402  2596  3681  2603 
 1684  3680  1699  2790 
 2697  1787  957  4147 
 1305  1754  1306  1753 
 3435  932  2672  934 
 2878  888  886  1293 
 1754  5430  1306  1753 
 2235  5742  2231  5651 
 2392  5590  5146  5395 
 1306  3598  1437  29 
 3354  4332  3209  2876 
 4381  1437  26  24 
 4623  4955  4206  813 
 913  1766  929  1756 
 4160  2287  618  1698 
 4403  5221  5096  4658 
 3745  918  28  3688 
 913  1756  929  918 
 3745  5484  1755  912 
 911  2655  1752  2654 
 2655  4930  1758  2654 
 3533  4332  3429  3754 
 1303  3524  1304  2656 
 1983  3452  3032  1978 
 2655  5264  2654  911 
 4930  2658  914  3459 
 67  2942  2216  2211 
 920  3531  3436  1762 
 1728  4398  4176  2276 
 5264  2655  2654  4930 
 3435  3763  934  2672 
 919  5417  3459  4930 
 574  3473  3066  791 
 2680  1777  1769  2671 
 31  1762  920  927 
 646  5114  843  645 
 1699  2604  620  621 
 935  2400  2358  2289 
 31  2288  927  935 
 3473  709  712  710 
 2687  937  1784  2677 
 1308  2344  2340  1761 
 5422  2344  1310  1307 
 4926  4927  4099  5357 
 1308  2340  925  1761 
 1762  920  927  1763 
 921  2662  1767  1764 
 2289  4833  2674  2400 
 1307  2343  1309  1310 
 4714  929  3533  913 
 4861  2394  4406  3622 
 3938  5321  5177  3030 
 3092  2286  31  1760 
 5116  4803  3900  4099 
 1307  4407  926  1308 
 3433  2603  646  3098 
 2682  3367  1773  3320 
 929  4714  4334  1766 
 2117  3750  1766  2670 
 3763  4552  3900  2805 
 2680  931  2671  1769 
 1078  3595  2292  3185 
 3951  4585  3639  3920 
 925  5241  4718  3683 
 933  5572  1768  2240 
 4876  2243  3761  1675 
 5674  5768  5573  5655 
 3076  2916  1124  4049 
 1763  3530  3436  920 
 3318  4471  609  4166 
 933  2580  34  2240 
 4152  2675  4048  2240 
 2242  4152  2675  3654 
 2662  3920  1770  2676 
 1767  1770  935  1764 
 3763  3951  2874  3900 
 925  3682  1761  3431 
 938  2686  2679  941 
 1774  2401  941  1318 
 1772  3770  1771  2238 
 1007  3656  2067  1009 
 938  2241  1773  941 
 4990  834  3769  939 
 941  1774  1318  1773 
 2691  4014  2121  2671 
 2238  938  1771  1772 
 931  2680  34  945 
 2241  938  1771  941 
 943  1776  1316  1775 
 838  3968  3093  3672 
 3376  4994  4291  2022 
 937  2687  950  944 
 1096  4291  2011  2892 
 938  2401  941  1774 
 1316  3776  3535  1776 
 2334  2401  1318  2335 
 1676  3540  951  3539 
 2690  3535  1315  1316 
 952  4728  947  2693 
 1006  5616  5584  2762 
 4273  1315  940  3377 
 3655  3957  3506  1713 
 4432  2216  3343  3878 
 2671  1769  2121  1777 
 2924  4919  2408  1674 
 4160  5400  5184  2914 
 5682  5663  3197  5338 
 4728  947  2693  953 
 835  2795  1676  2583 
 1321  2352  2255  2107 
 1779  3275  1784  2677 
 4384  2159  1692  4382 
 38  4081  36  3073 
 1782  2693  1322  1778 
 3973  4824  3676  3362 
 4382  1748  2353  4384 
 41  2405  1324  39 
 2262  43  615  2267 
 1778  1783  1782  1320 
 2108  2698  2405  2268 
 1782  2110  1322  2109 
 1783  2110  1782  2109 
 2265  40  1323  1785 
 3197  832  2584  2794 
 3388  1321  949  951 
 937  1784  1779  950 
 1323  3192  1322  3124 
 3197  5321  615  2323 
 2265  40  948  1323 
 956  3792  3124  2926 
 2686  5469  2678  2679 
 2408  40  956  2263 
 2264  4919  2867  2924 
 4927  5455  5339  4634 
 1676  3539  2404  3064 
 2109  2699  1322  1788 
 4160  3363  1698  2603 
 957  1787  43  954 
 2796  4516  3086  1842 
 2710  4457  2246  3349 
 3792  2264  2867  2924 
 2405  1786  41  1324 
 3178  1325  2094  2270 
 3408  5292  960  2701 
 961  3978  1325  2411 
 1790  47  44  1326 
 5943  4738  3112  5046 
 2028  4021  2981  2026 
 47  1790  1789  1326 
 1326  2410  44  1790 
 4787  21  1749  1303 
 3409  4320  1325  2411 
 3978  961  2700  2411 
 5679  5592  5379  5476 
 2245  3544  3193  46 
 5944  2445  4539  2154 
 2262  43  955  2261 
 959  964  1792  975 
 4771  5559  957  2697 
 5943  2097  3805  1800 
 3801  1680  3544  1791 
 2709  2710  971  2246 
 1325  5870  5806  5045 
 5292  5638  4137  3408 
 4212  4919  3539  2408 
 957  5637  4771  955 
 3355  4523  3857  847 
 405  4627  4041  1956 
 2262  2269  43  2261 
 2712  1799  3811  3545 
 968  5576  837  2706 
 3833  4526  2741  4415 
 968  4529  2706  837 
 2708  4840  2337  2095 
 2530  2098  1191  1169 
 2881  5946  600  5736 
 4579  3379  3663  1796 
 972  4749  2095  1328 
 1327  2712  1799  2093 
 2930  1124  1952  2917 
 4915  4673  2414  4468 
 5194  5691  5195  5533 
 4299  981  2718  3664 
 1797  2093  1327  1799 
 1327  4749  1798  1797 
 2718  5123  2739  3664 
 2093  5032  1327  48 
 3092  5328  4522  4993 
 2410  3800  3182  1325 
 46  4417  959  3812 
 3805  5943  959  4738 
 2679  4656  1675  617 
 3382  1331  978  2861 
 1070  4817  2102  2840 
 4628  2747  2737  2316 
 978  3326  2716  980 
 2733  5052  2567  3839 
 3948  2855  87  3143 
 5281  52  2199  5125 
 5801  5761  5583  2731 
 979  2862  977  1803 
 2868  3155  1332  2417 
 3950  3997  2204  2873 
 1807  984  988  989 
 2201  4419  2422  2945 
 984  2422  2198  1804 
 55  3291  990  2221 
 1198  5034  4967  4239 
 988  2423  989  984 
 1807  2728  1808  2726 
 984  2198  1805  1804 
 3647  4610  1019  2870 
 3155  2715  2726  51 
 4435  4657  3305  4568 
 2201  4419  988  2422 
 2201  984  1804  988 
 2198  5149  2422  4850 
 2423  985  984  2722 
 982  4268  986  2727 
 4969  824  2722  985 
 5151  5291  54  4272 
 629  5508  5487  630 
 2472  4445  53  1378 
 3644  988  2423  989 
 3845  3345  55  4768 
 4565  4224  638  4472 
 2313  2729  2314  1336 
 2079  5740  5669  5805 
 2721  990  1810  1809 
 2357  3815  2356  2569 
 3323  2733  986  2725 
 2721  4271  1819  3845 
 998  4911  993  1817 
 4527  5124  3841  2567 
 4415  4529  3379  3833 
 4272  3464  2729  2731 
 809  5311  4845  812 
 822  4809  825  821 
 3662  5656  3380  5522 
 2735  1806  1805  2201 
 3839  986  2725  2734 
 5076  4461  4088  4481 
 2715  1803  2085  1811 
 2049  3125  1919  2053 
 4257  5331  4018  4393 
 2723  4694  3554  4420 
 993  1817  999  998 
 828  5487  5114  4912 
 3557  1815  1338  1337 
 1338  4911  4126  1812 
 4079  5092  4425  2357 
 3374  5199  4989  5185 
 3558  2937  2223  1813 
 498  2355  518  486 
 2174  2858  996  2575 
 3828  3837  3157  2721 
 5941  5907  5886  5878 
 3758  1972  1128  1562 
 2721  3147  2070  2751 
 3677  5106  839  4582 
 825  2427  997  3558 
 59  1379  56  1816 
 4772  54  3976  2913 
 3352  2425  998  3556 
 5021  3167  4178  3014 
 56  2424  1816  1379 
 3280  4140  2170  3289 
 59  2424  1379  1816 
 1341  1817  1002  994 
 4126  1815  3847  1337 
 5054  1009  3656  4425 
 994  1817  1002  999 
 2740  1812  1818  2069 
 3168  1514  2060  1169 
 825  3560  997  2427 
 4776  5043  3429  2667 
 2730  983  990  991 
 4458  4751  66  4427 
 2567  5052  4828  55 
 994  2227  58  1341 
 2354  2568  1662  822 
 4679  5347  4936  3183 
 2468  4959  0  1371 
 2854  4134  2432  2430 
 715  2784  711  712 
 1668  2431  58  1662 
 1011  5742  5651  5634 
 3809  5982  2781  5540 
 5439  5635  1006  5438 
 1340  3151  3141  2066 
 2432  4178  3563  3014 
 3973  4492  3676  4064 
 1822  62  59  1342 
 2577  5053  1823  1669 
 3293  3578  2560  606 
 4492  4064  3973  3652 
 2066  3357  2430  3151 
 3145  1824  1340  3141 
 1930  3140  1173  3142 
 2740  3145  1812  2069 
 59  2428  1342  57 
 1004  1344  64  1825 
 609  1004  64  1825 
 3697  5398  8  2624 
 3653  4582  3631  625 
 5447  5674  5397  5655 
 2907  3781  33  35 
 5524  5301  5899  5916 
 4824  3676  4778  3861 
 4924  2673  2290  1767 
 3033  2170  2431  1662 
 1831  4906  2212  2870 
 1780  5614  2330  3187 
 3046  5414  5268  1980 
 4425  4540  2357  2569 
 2618  4792  2622  2619 
 3432  5753  5023  5324 
 4784  5297  2208  4880 
 65  4483  63  1345 
 3279  4220  3941  4146 
 1344  4282  1004  64 
 2758  5363  4244  4484 
 1345  2433  1827  1343 
 5362  5742  5634  5584 
 3605  3173  1188  3236 
 3960  1736  1298  3497 
 4265  4619  3624  2392 
 5092  1669  3646  2570 
 1829  3859  62  1830 
 58  2431  1002  1820 
 3387  3852  2679  3375 
 855  4933  3593  2608 
 4638  3647  2356  2573 
 672  2355  669  670 
 2438  4260  1018  1014 
 1019  2437  1016  1831 
 4432  3395  2942  67 
 2425  998  3560  3352 
 2942  4790  4432  67 
 1014  2571  1018  2438 
 4781  827  3864  2439 
 1017  3855  1015  2780 
 2797  1841  1354  2308 
 5414  2938  1980  2940 
 65  2307  1348  63 
 1346  1833  1016  1347 
 1347  2307  1834  1832 
 2214  4266  230  1560 
 1346  4292  1019  1835 
 1018  4260  3873  1347 
 4425  4988  61  4087 
 2250  4913  2316  1801 
 2307  3133  65  1834 
 1026  1349  5476  71 
 933  2580  945  34 
 2054  1346  1833  1835 
 1346  1834  1833  1347 
 1346  2054  1833  1834 
 637  5592  5355  3343 
 4428  5157  4431  4487 
 1346  4786  66  2778 
 1346  2771  2054  1834 
 2443  2441  1022  2156 
 2783  3992  2213  2574 
 5815  3942  3658  3831 
 2786  5965  1031  1030 
 1027  4998  3188  1023 
 1027  3188  1647  1022 
 1030  1841  1034  1840 
 4433  5975  5058  4877 
 1030  2446  1034  1035 
 2446  1030  1034  2445 
 1030  2154  1839  1838 
 2153  1030  1838  1034 
 1837  2781  2055  2442 
 1030  2797  1034  1841 
 5963  3159  3165  5913 
 2740  3145  2069  1340 
 2218  4061  3038  3046 
 2308  3086  1842  2796 
 1031  1841  1035  1030 
 69  4865  1349  71 
 1029  1844  1843  1036 
 5974  5826  5891  5946 
 2412  5731  5293  3193 
 2796  2797  2308  1841 
 2310  3894  1842  3089 
 2958  3176  1357  1041 
 25  4100  2303  2304 
 3251  4795  2788  2787 
 2781  4865  2055  2442 
 5554  5442  2558  2559 
 1349  5379  1024  1026 
 1036  2785  1844  1353 
 1846  4804  2041  1851 
 2796  2797  1841  1842 
 3803  5728  5518  2800 
 2781  1837  2055  1845 
 1179  482  481  2056 
 1358  2818  2046  2450 
 4804  2041  1356  1846 
 1789  4020  1325  3800 
 5683  2445  1650  607 
 1044  4804  1039  1045 
 2812  1848  1043  1355 
 3571  3906  72  2305 
 1176  2045  1932  1174 
 1042  4513  2181  2809 
 5226  4275  3575  3385 
 1036  2785  1353  1029 
 72  1849  74  75 
 2457  3308  2819  3909 
 4314  5248  3821  2817 
 2881  2134  5155  3684 
 3577  1850  1652  2449 
 1846  1852  1851  1356 
 1849  3454  2306  3453 
 2048  3285  1042  2809 
 1857  3118  1358  1851 
 5540  3809  2050  5129 
 1852  2046  1851  2040 
 2450  2817  1855  2816 
 76  2954  1649  815 
 2562  1655  76  2183 
 1851  2046  1846  1358 
 2305  2785  2048  1847 
 3176  2958  1357  2173 
 2048  3571  1853  2785 
 1037  5627  1843  1029 
 74  4104  72  3896 
 5628  5473  2553  2619 
 1855  3118  3115  1358 
 1040  2182  76  1359 
 1649  3578  2453  2185 
 2450  2817  2816  2188 
 1053  4812  3308  2191 
 3926  5321  604  2457 
 5348  5593  5312  5113 
 1046  3940  1856  3579 
 2188  3907  3189  3044 
 1624  2969  1992  1275 
 76  2453  1048  1854 
 3407  4436  3926  3586 
 3279  4631  4220  3947 
 2160  5064  82  5308 
 3945  2865  3198  3400 
 5091  3301  3702  3581 
 1359  3118  3115  1048 
 79  3909  3308  2457 
 1050  2034  1051  1859 
 4813  5350  5307  4441 
 2268  3792  2698  2867 
 1868  1067  1051  1859 
 1051  1859  1067  1056 
 3042  3402  1070  3110 
 4958  3921  4455  4215 
 816  3911  2837  2952 
 1479  1861  80  83 
 40  4212  2265  3666 
 3583  1861  80  1479 
 1861  1361  83  1479 
 1861  3583  80  3449 
 1360  1861  1361  1860 
 3418  4817  2102  4252 
 4232  5061  3298  2557 
 5923  606  3578  3901 
 2821  3913  2455  1862 
 5091  3581  3702  4512 
 1367  4674  4339  3110 
 4435  3635  4232  816 
 4437  4626  4588  3634 
 3114  4640  3393  4597 
 1275  3058  2197  1626 
 1058  4439  1864  4211 
 80  4156  78  2450 
 2952  4435  3635  2837 
 4493  3601  2963  2959 
 2455  4742  3910  2823 
 2826  3272  2459  2165 
 3223  3503  601  3447 
 4318  4386  3496  2357 
 1058  2461  85  1864 
 4165  5306  2825  3919 
 3106  3264  1061  2831 
 1062  1866  1064  1364 
 1363  5179  4129  3917 
 1051  5307  817  4813 
 1866  2300  1867  1364 
 2162  3915  3106  2836 
 3916  4215  3274  3921 
 1065  2830  1866  1362 
 3093  3413  2893  3205 
 4106  5095  4666  3918 
 3602  2509  1363  1482 
 2698  4263  2409  3848 
 1050  2034  1859  1858 
 5445  1067  1051  5064 
 2034  3908  3164  3584 
 5594  3397  3113  4110 
 496  1698  647  3711 
 604  5196  817  3590 
 3273  5696  4664  5309 
 3521  906  2653  2119 
 3798  3802  2410  2704 
 1071  4819  2103  88 
 2976  4514  1068  88 
 2106  2840  632  2102 
 1068  4819  88  4514 
 3100  1870  2843  2103 
 1075  2851  2101  1872 
 1068  4819  2105  1870 
 1071  2542  88  2103 
 1637  2323  602  493 
 3390  4826  1076  4825 
 1907  4085  2959  1908 
 2104  1874  1075  1079 
 1074  4162  2857  3198 
 3691  4829  2104  3937 
 5275  3939  4732  4308 
 2293  2125  1745  1746 
 83  4682  3925  81 
 1722  4689  1721  1291 
 1874  2104  1075  1873 
 1875  5020  2855  1372 
 1875  1076  1080  1370 
 2469  2296  1370  1371 
 2468  2469  1372  1373 
 3592  4443  3593  1638 
 830  4845  640  833 
 899  19  898  2294 
 4664  5104  2840  5097 
 2001  3011  2883  2872 
 2018  1590  1250  1589 
 2482  1991  1879  131 
 2204  3609  1250  2872 
 3949  1251  1084  2873 
 131  2482  1087  132 
 442  3138  443  3017 
 1590  2018  1089  1589 
 1937  2063  1185  1936 
 4118  5533  4754  5319 
 2875  1085  1589  2872 
 4433  5129  3035  3809 
 1988  3095  1987  1083 
 1083  1988  1881  1987 
 1986  1996  443  1590 
 1250  3088  1590  2018 
 3088  1880  1991  2018 
 4101  4184  4102  3101 
 1991  2482  1087  131 
 1883  3054  1882  1985 
 1883  1986  1985  1882 
 2062  1592  1095  1408 
 2045  4102  4101  3131 
 1118  4285  3977  1960 
 1894  5001  4243  3768 
 3011  5255  3057  133 
 1984  2536  1410  441 
 1883  1996  1884  1885 
 1883  1996  1885  1590 
 1089  5617  1991  2536 
 1986  1590  443  1250 
 1986  3088  1883  1590 
 1590  4095  1996  1088 
 1082  3054  1882  1087 
 1984  4095  1885  1884 
 1805  3322  2201  1804 
 4095  1591  1089  3953 
 1087  1984  1885  1884 
 1985  1996  1885  443 
 1087  1989  1985  1885 
 1879  1991  1082  1990 
 1883  1885  1884  1087 
 1890  3085  2249  3083 
 1097  2022  1101  1886 
 1991  3953  2536  1884 
 441  1886  1097  1101 
 2898  1202  643  497 
 4095  2536  1984  3321 
 3321  4093  1984  4039 
 1101  1887  441  1886 
 2893  2271  2341  1204 
 1889  2019  1107  1108 
 144  2485  143  145 
 1900  1951  1115  1948 
 2902  1895  144  4844 
 2895  1596  1100  2894 
 1099  2008  1890  1597 
 1099  2537  1890  1594 
 1886  2022  1101  1887 
 1890  2007  1600  1100 
 1890  4923  2537  4097 
 4923  2539  2538  1594 
 1318  2907  38  35 
 1598  2007  1891  1111 
 1099  2537  1594  1412 
 1892  1598  1111  1112 
 3091  2813  1110  2908 
 2019  2902  1108  1889 
 1413  136  137  1893 
 2016  3969  2017  1104 
 2813  3091  1110  2537 
 2021  1113  1414  2020 
 2912  4243  3768  1894 
 3003  3969  1102  2911 
 1599  3970  2006  446 
 1888  3003  2016  1895 
 2908  3768  1253  3091 
 1889  2016  1888  1107 
 1411  4091  1895  1888 
 1105  3597  1411  2484 
 2909  4890  4690  4306 
 4049  1967  1896  1954 
 1896  1967  1951  1954 
 3016  1559  1127  1968 
 1948  1897  1450  1115 
 1946  1114  1899  1115 
 2500  3012  1119  227 
 1554  1900  1115  1899 
 1094  1090  438  2004 
 1554  2920  1898  1900 
 1948  2003  1949  1900 
 1554  2920  1227  2534 
 1127  3016  1968  1459 
 1325  4020  2094  3978 
 1557  3012  1956  405 
 1114  1950  1901  1949 
 3443  1949  2003  1950 
 2003  1899  1949  1900 
 1897  1949  1948  227 
 1949  1899  1114  1948 
 1946  2003  1554  1899 
 1556  2003  1946  1902 
 4722  1950  2923  3012 
 1902  3070  2003  1950 
 1114  1945  1901  1119 
 4342  1121  1559  4059 
 1907  4043  1461  1979 
 2224  1556  407  1227 
 1951  3034  2920  1967 
 1898  4049  1896  1954 
 1121  3070  1120  1557 
 2917  2534  1116  403 
 1899  2003  1949  1902 
 4342  2003  3443  3034 
 2924  956  2408  2867 
 1554  2003  1900  1899 
 1948  3034  227  1949 
 1450  1967  1951  1896 
 1125  1961  1903  1126 
 2928  3018  1903  1123 
 1551  2927  1553  1957 
 1962  1123  402  1551 
 3757  1904  405  1906 
 1128  3758  3038  2938 
 4053  4083  3757  4052 
 405  1904  1130  1133 
 3831  5537  3942  5377 
 405  1904  1133  1906 
 1132  1980  1906  1133 
 2408  2924  1674  2263 
 1133  4266  1132  405 
 1566  3758  2218  2936 
 2218  4061  406  3038 
 4041  5414  5268  4062 
 1980  3758  2940  2938 
 1983  3998  1139  1138 
 1139  1983  1908  1978 
 3063  5079  4063  2956 
 1983  2946  1140  1908 
 1913  5346  1964  3029 
 1625  1155  1151  3010 
 1964  5346  232  3029 
 2950  4503  2217  1911 
 1141  1966  1142  1909 
 233  3029  232  1135 
 1910  2950  1228  1971 
 4329  1911  1132  4078 
 2881  2880  2370  2134 
 4982  4040  1565  3719 
 1909  1971  1910  1228 
 5531  592  3074  3065 
 3037  1563  1911  1131 
 4078  2217  1911  1566 
 3050  1560  1147  1132 
 1463  232  233  1912 
 2886  3518  888  3425 
 1999  4075  1091  2100 
 1914  5346  1964  1913 
 1141  3029  1463  1912 
 1228  3063  1966  1229 
 1141  1965  1913  1135 
 1966  1141  1914  1909 
 3062  4037  1499  2036 
 1967  3404  1450  229 
 1983  4043  2959  1978 
 3994  4966  4043  2956 
 3982  4171  2967  325 
 4963  3291  4421  4879 
 1159  2037  1157  1621 
 1923  2030  1148  1922 
 1921  2969  1992  1624 
 1059  3914  2829  3587 
 2029  1499  1917  323 
 3062  1915  2065  2966 
 323  1917  324  1499 
 1925  3127  1167  3126 
 5855  5884  4710  5592 
 1992  4010  1275  2969 
 322  3120  325  2967 
 1918  2196  1919  2049 
 1561  3344  3048  3028 
 2065  4037  2969  2039 
 3950  1587  1086  3069 
 1925  3128  2982  3126 
 1924  2053  2052  1152 
 1919  2037  475  2038 
 2196  3290  1274  1275 
 2153  4539  4536  4060 
 1158  1919  1918  1150 
 2029  3008  2030  1992 
 2035  3111  2969  2036 
 4892  2051  1162  4549 
 1161  4010  3007  1151 
 2024  2026  324  1153 
 2197  1626  479  1275 
 3111  4346  323  3008 
 4171  2244  3007  325 
 3956  3011  2879  3955 
 4677  4887  4608  4074 
 3739  4502  3053  1164 
 1275  3058  1992  2197 
 2033  1148  1923  1920 
 4107  1626  2197  2033 
 2029  1992  1920  1921 
 1151  2972  1159  1924 
 2030  2523  1148  2024 
 1626  3010  1155  1625 
 3959  3950  2872  3949 
 1148  2029  1920  1149 
 2032  4011  2971  2033 
 2032  4011  1922  2971 
 2052  1924  1159  2037 
 3120  4015  3007  2972 
 1924  2038  2037  1919 
 1932  2027  1175  1931 
 4867  1177  3126  1176 
 2087  1882  1250  1880 
 1883  3054  1087  1882 
 331  3131  2045  1174 
 2998  3172  3127  2073 
 1164  4502  4103  2981 
 1830  5616  2762  1821 
 3126  4867  1176  3128 
 1176  2027  1177  1175 
 4184  2051  3101  2025 
 2059  4032  2999  4029 
 1340  3853  2740  57 
 2984  3052  2057  1929 
 2086  2986  1169  1927 
 1177  2985  1170  2027 
 4482  5336  4971  4479 
 2075  3463  2988  2074 
 4441  5064  3919  4813 
 1189  4136  4124  3180 
 328  2061  1178  2996 
 3172  2982  1927  2986 
 2073  3739  3463  2998 
 1165  4899  2979  2042 
 901  5257  1693  4701 
 1166  5333  1510  4907 
 2091  3743  2984  3457 
 4128  1171  4026  3743 
 4023  2073  2989  2998 
 1175  2027  1928  1931 
 1182  2082  1178  2080 
 2037  2993  1621  1623 
 1176  477  1174  1932 
 1175  1932  477  1176 
 1512  3372  2525  2528 
 4069  1942  1512  1933 
 3159  1190  1942  1943 
 2083  1933  1183  1180 
 1942  3372  1512  2528 
 1934  2090  1183  1184 
 3045  3180  2098  1939 
 1978  3994  1979  1136 
 4900  3040  4027  2068 
 4029  1982  2063  2990 
 4029  4811  2527  328 
 1982  4029  2063  2996 
 3996  4043  1978  3994 
 326  4686  3698  4028 
 1276  5489  5345  4897 
 2098  2530  1191  1943 
 3325  3384  978  3166 
 935  3866  31  2288 
 1191  2098  1939  1169 
 4235  4499  1276  3020 
 2947  5330  2195  3153 
 3541  5666  5662  5218 
 3139  5340  1939  1938 
 4821  5113  4561  4882 
 3040  4029  2996  2061 
 1982  2996  2063  1977 
 3040  1941  2996  1977 
 1908  1978  1907  1139 
 2068  3040  2056  1627 
 1276  4872  4871  4046 
 3005  2064  1187  3004 
 5344  3159  3165  4871 
 1935  2090  1184  1942 
 1934  4070  1942  1935 
 1792  5943  1800  2097 
 1942  2090  1184  1190 
 335  2530  1943  334 
 335  4350  3606  2530 
 1190  3180  1944  1943 
 47  5278  3816  4747 
 2923  1945  1119  1901 
 1114  1946  1902  1945 
 2781  4031  1845  2050 
 5792  6025  5850  4698 
 1902  1945  1901  1114 
 1902  2003  1946  1899 
 1901  1946  1945  1902 
 1121  4342  1559  1117 
 227  1967  1450  229 
 1115  1946  1554  1899 
 1946  3988  1981  2923 
 1114  1948  1899  1115 
 1940  2063  1982  1936 
 1450  1951  227  1948 
 2915  1951  1896  1450 
 227  5013  1967  229 
 1899  1949  1900  1948 
 1902  3979  1946  1556 
 1950  2500  1114  1119 
 2500  1949  227  1950 
 1885  3017  1989  1985 
 4539  1839  2154  1838 
 1123  4448  229  1967 
 3012  4059  227  405 
 227  4059  1950  3443 
 1949  2500  227  1897 
 4343  4498  4007  4464 
 1902  1950  1949  1901 
 1114  1950  1119  1901 
 2022  4286  1887  3376 
 1951  3034  227  1948 
 1450  1951  1948  1115 
 5013  227  3034  4342 
 1954  1969  1896  1898 
 1948  3034  2003  2920 
 1559  1970  1127  1958 
 1951  2915  1896  1969 
 3101  4035  4184  2025 
 1116  2917  1124  2916 
 1951  2920  1948  1900 
 1962  2927  1123  1551 
 4627  2933  4052  1955 
 1951  2920  1900  1954 
 1125  4285  1959  2928 
 1124  4090  3076  4049 
 1954  1969  1898  1900 
 1957  2927  1125  2928 
 1945  3988  1947  1981 
 3013  3979  1946  2923 
 3950  2481  1086  2883 
 1901  3012  1950  1119 
 405  2933  235  1130 
 235  3756  1956  236 
 3012  4059  1557  1950 
 1961  2928  1125  1903 
 1958  4285  1959  1117 
 1957  2930  1118  2927 
 1117  4449  235  237 
 1125  4449  1126  1959 
 1117  5065  1121  235 
 1123  1967  229  1124 
 3018  3986  1127  1959 
 1125  4449  1117  237 
 1341  3989  1820  2430 
 4405  5416  914  4404 
 1123  1962  402  1961 
 1122  1961  1123  402 
 2928  1961  1957  1962 
 1122  1961  1903  1123 
 1551  1962  1553  402 
 441  3376  1887  4286 
 2219  4450  1142  1458 
 2535  3607  1458  1462 
 2219  1458  1142  1963 
 1463  1964  1963  232 
 1342  3692  2428  1822 
 1585  3950  1993  3069 
 1909  1963  1910  1142 
 1463  1964  1142  1963 
 1458  2219  232  1963 
 1093  2004  1091  1090 
 1463  3029  232  1912 
 410  1228  409  1966 
 1914  1964  1141  1913 
 1909  1964  1141  1914 
 2182  3295  2453  3030 
 1463  3029  1964  232 
 1142  1964  1141  1909 
 1966  1141  1913  1914 
 2774  3871  3077  3615 
 1141  1966  1913  1965 
 410  3995  409  1975 
 1229  1966  1228  410 
 3995  1966  2956  1565 
 1228  3063  1914  1966 
 1909  1966  1228  1914 
 3076  4285  4049  2920 
 3070  4059  1557  1121 
 1121  5013  1117  3070 
 1115  2918  2915  1969 
 1951  1900  1115  1969 
 1954  1969  1900  1951 
 2918  1115  1554  1900 
 1123  3985  3984  3018 
 4025  4500  4023  3740 
 1559  3016  1127  1970 
 3016  4059  1559  1968 
 1909  1971  1142  1910 
 4041  4310  230  1454 
 1966  1971  1909  1228 
 1971  3037  1229  1228 
 1966  1971  1142  1909 
 1129  5268  4041  2935 
 1460  1972  230  1562 
 2996  3040  1178  3144 
 1128  3990  1460  1972 
 1460  3039  230  1972 
 3869  5427  2378  5210 
 3036  407  406  1981 
 1974  3998  3021  1138 
 3043  3996  1973  1136 
 1569  3996  3994  1134 
 1974  3041  1140  1138 
 3021  3998  1976  1134 
 1139  3998  1974  1138 
 409  1975  1569  410 
 1569  1134  408  1976 
 2806  3577  76  2449 
 1134  3021  408  1976 
 3760  4553  2239  3761 
 2061  4897  2059  4499 
 1977  4029  2061  1982 
 77  2997  75  2810 
 3006  4871  3165  4044 
 2081  3160  1182  2092 
 2483  1096  131  1401 
 1940  2064  1187  1941 
 2944  1135  1134  3029 
 2815  5620  5520  5142 
 1560  4296  1911  3344 
 1136  1979  1907  1461 
 2959  1908  1978  1907 
 1137  3995  1565  1975 
 3453  1849  2305  2306 
 2503  4085  1461  3398 
 1998  5346  4966  1963 
 2938  3038  1128  2935 
 1911  3758  3037  1131 
 1904  4053  4052  1133 
 1509  2059  2058  328 
 4053  406  407  3046 
 2112  3696  3199  4687 
 2923  3013  1981  1946 
 3142  4686  2060  4028 
 1982  2063  1937  1936 
 1168  5340  1938  2072 
 1140  1138  1146  1983 
 1139  1983  1138  1140 
 1908  2959  1978  1983 
 3032  1146  1138  1983 
 1134  3032  1138  1983 
 3065  736  733  732 
 2536  4095  1984  1884 
 1984  1410  1096  441 
 2022  2889  1097  2010 
 131  4868  1988  133 
 131  2483  1401  132 
 1882  1991  1082  1087 
 1985  3017  1986  443 
 1985  1883  1087  1885 
 2087  1880  1083  1082 
 4907  5340  3698  1168 
 2205  1250  2087  1986 
 443  2205  1251  442 
 1082  3054  2087  1882 
 131  5564  1990  5255 
 1987  133  1396  131 
 1083  1988  1396  1879 
 1123  3985  1903  1122 
 1396  1988  1987  131 
 2002  3071  2872  2204 
 1936  2063  1185  1187 
 133  1988  131  1987 
 5564  2000  3060  1593 
 1083  1990  1880  1988 
 4473  5209  839  5150 
 1988  3095  1083  1396 
 1991  1882  1082  1990 
 5564  131  1990  1991 
 1087  1991  131  1984 
 1883  1991  1984  1884 
 1083  1990  1879  1082 
 1593  5617  2536  1592 
 1396  1988  131  1879 
 1995  2875  1987  1881 
 5255  2000  3057  3060 
 1991  3088  2018  1089 
 2018  1880  1990  1881 
 1593  5617  2062  5564 
 1882  3088  1991  1883 
 1991  1087  1883  1984 
 1879  1990  1988  131 
 1984  2536  131  1410 
 3953  1883  1590  1884 
 1089  2536  1991  1591 
 1921  2035  2029  1992 
 1991  2482  1082  1087 
 1085  5617  1593  5564 
 1922  2024  2971  4011 
 1921  2197  1624  1992 
 1626  3010  1275  1992 
 3102  332  1155  2051 
 1888  2019  1889  1895 
 1994  3950  1993  2873 
 3071  3950  2002  2872 
 2000  2872  2001  1085 
 1993  2873  1092  1994 
 3763  3639  3435  2874 
 1083  1995  1987  1881 
 1995  4077  1878  1987 
 2887  4307  4093  1996 
 1986  1996  1590  1985 
 3230  5648  3422  5647 
 2889  4093  443  3965 
 4039  4095  4093  1885 
 1985  1996  1590  1885 
 1883  1996  1590  1884 
 1591  4095  1997  3321 
 1963  3063  1964  1998 
 2950  3608  1563  1971 
 1560  4296  3344  230 
 1998  1909  1964  1963 
 1909  3063  1964  1914 
 1088  2887  140  1997 
 1909  1998  1910  1963 
 3032  4043  1978  3452 
 3130  2152  1704  2126 
 3011  3959  2883  2872 
 139  2000  141  1085 
 2875  1881  1990  1988 
 2872  5255  4868  2875 
 2875  2018  1250  1589 
 3011  1093  2000  2001 
 2879  1587  1585  1999 
 141  2001  1085  2000 
 1085  2872  2001  2481 
 138  2001  1085  141 
 439  2873  1994  1084 
 1587  3950  1086  2883 
 2001  3950  2872  2883 
 2001  3950  2883  2481 
 4657  5005  3306  2820 
 3355  4718  3753  925 
 2409  4615  2407  4474 
 1227  2920  2003  1555 
 1091  2100  438  2004 
 1585  2100  1587  438 
 1555  3070  1556  1121 
 3950  2481  2872  3071 
 1950  2003  1902  1949 
 1946  2003  1227  1554 
 1227  2003  1556  1555 
 2920  5013  1117  4285 
 3979  4059  3070  1950 
 1091  2004  438  1090 
 1253  2911  2006  1599 
 1252  445  446  2006 
 2912  2006  1109  2908 
 1253  2006  1252  446 
 2006  2908  1110  1109 
 1599  2006  1253  446 
 2020  2539  2021  1113 
 1890  5001  2249  2007 
 1890  3096  2007  1100 
 1111  4890  3974  3975 
 1594  3096  1100  2538 
 1105  4243  2911  3597 
 3975  4923  4573  3096 
 3965  2889  2022  443 
 1110  3091  2008  1597 
 3091  1110  2537  1597 
 2897  3084  1098  2892 
 2673  3762  3363  2290 
 1919  4000  2540  475 
 322  2009  1150  1158 
 4093  1885  443  3965 
 1158  2009  1150  1918 
 1915  4171  1916  2039 
 1410  1096  441  2011 
 3766  2253  936  3765 
 2889  2022  1097  1886 
 443  4307  2010  1097 
 1097  2889  441  2010 
 1596  1410  441  2011 
 134  2011  1410  1596 
 1886  3376  441  2889 
 1401  2011  1409  1096 
 131  2011  1410  134 
 2011  4994  4291  441 
 1886  3376  2022  1887 
 1098  3964  1409  2011 
 1401  2011  134  1409 
 2064  3005  1187  1941 
 1986  3088  1590  1882 
 2015  4843  2012  4841 
 2015  4843  4841  1102 
 1106  2077  2013  444 
 1106  1108  444  2013 
 1107  4843  2013  1106 
 3768  2912  2813  2908 
 2005  3970  1103  445 
 446  3970  2006  445 
 1102  444  1603  2015 
 4843  1107  2013  2012 
 4890  2486  3094  4690 
 1915  4171  4010  4092 
 2813  3080  136  1102 
 2539  3094  3080  3003 
 1104  4841  2016  3969 
 1895  2019  1108  1113 
 1102  3003  2911  2912 
 1880  3088  1991  1882 
 1411  3003  1895  2486 
 3732  4702  2096  4036 
 1888  2017  1411  1104 
 1589  1089  1085  2018 
 1250  2875  1589  2872 
 1187  2063  1940  1936 
 1108  3080  1106  1113 
 1987  2875  1988  1881 
 1991  2875  2018  1990 
 1588  2018  1880  1250 
 1842  4928  71  4695 
 3094  3003  1895  2019 
 2537  1099  1890  1597 
 1888  2019  2016  1889 
 3317  4291  2022  3965 
 1595  2539  1113  136 
 2022  4994  2894  1100 
 2539  2020  1595  1113 
 1414  2020  1113  1595 
 1646  4074  2374  4891 
 2527  3144  2064  2996 
 1891  4890  1111  2007 
 3457  4026  1173  4454 
 3003  3080  1102  2019 
 2358  4924  2662  1767 
 942  3769  938  2686 
 1600  2895  2022  2894 
 4690  3768  3003  2539 
 2539  4890  2020  2021 
 2030  1148  1920  1923 
 1890  3085  3083  1099 
 2010  2022  443  1097 
 2679  5693  5397  5237 
 2410  4741  961  2099 
 1003  5294  1001  1000 
 2051  4892  1162  4463 
 1148  2030  1920  2029 
 2032  4011  2033  1922 
 4101  1174  2045  3131 
 332  3102  331  2051 
 1148  2024  1153  1922 
 4870  5727  5078  3707 
 2086  4116  1927  1167 
 1917  2030  2029  323 
 475  3125  476  3132 
 2024  2971  1153  1922 
 2223  4185  3558  1813 
 3175  2984  2075  2076 
 2026  2024  324  323 
 323  2981  2524  2026 
 2027  3740  1928  1931 
 2027  1170  1177  1175 
 1176  2027  1175  1932 
 1925  3128  1165  1926 
 1791  3801  958  3544 
 4867  3127  4034  3126 
 2074  4023  2988  3239 
 1174  3604  3181  2992 
 2030  1148  1922  2024 
 3008  323  2029  2030 
 4101  4117  2045  2044 
 2080  2092  2081  1182 
 1645  5561  2187  2552 
 1923  4011  2030  1922 
 1159  2972  1157  2037 
 3058  4346  1992  3008 
 1920  2029  1921  1149 
 1148  2029  1149  1917 
 1920  3058  1992  2030 
 1917  2036  2035  1149 
 3805  2714  1800  2097 
 323  2523  2030  2024 
 1148  2030  2029  1917 
 2031  5005  4866  3305 
 3058  1920  2197  1923 
 4742  4810  2821  3910 
 4744  1867  1362  2300 
 4435  4626  4568  3912 
 2032  1922  1148  1153 
 2033  4011  1923  1922 
 1626  4107  2197  479 
 4443  4162  3592  3593 
 4152  2675  3654  3854 
 4470  5226  1035  4570 
 2950  1910  1228  1998 
 1051  2034  1868  1859 
 1284  3923  5  2 
 1868  3908  2838  2034 
 2244  4171  3982  325 
 3111  2035  1499  2036 
 3062  4037  2039  1916 
 323  4037  2244  3007 
 1149  2035  2029  1921 
 2038  2972  2037  1158 
 2244  4171  3007  1916 
 2029  3111  323  3008 
 1917  2036  1499  2035 
 1921  2036  1149  2035 
 2065  4037  3062  2036 
 2577  5439  5066  2231 
 4588  4437  3633  3296 
 2065  2969  2036  1921 
 3111  2029  1992  3008 
 1150  1919  475  2038 
 1159  2972  2037  1924 
 2037  2993  475  1621 
 1158  2038  1919  1150 
 1621  2052  1623  1159 
 1621  2052  1159  2037 
 1560  4329  3344  1911 
 1924  2038  1919  1158 
 1924  3120  2972  1918 
 5216  5145  3811  5193 
 2030  4011  3105  2024 
 2969  4109  4037  3111 
 2065  2969  1915  2039 
 2969  2966  1624  1921 
 4010  4092  1918  3290 
 75  2043  1849  77 
 3817  1848  2447  2043 
 1855  2818  1358  2450 
 77  2818  2450  75 
 1355  2041  1848  1356 
 1857  2046  2040  1358 
 1851  2447  2046  1852 
 1852  2041  1356  1848 
 2812  3576  1355  3294 
 1851  2041  1356  1852 
 1848  2812  2041  1355 
 1846  2041  1356  1851 
 4899  1926  1165  2979 
 1626  2971  2042  1154 
 2986  4116  2982  1927 
 1926  4899  3053  2979 
 1626  4021  2042  2971 
 2032  2971  1922  1153 
 2040  2447  1852  2046 
 4740  2458  4322  4593 
 2810  3817  2447  2043 
 3128  1176  331  2044 
 1926  3128  1165  2979 
 4502  2979  2042  1154 
 1176  2045  331  2044 
 1793  3802  2410  3182 
 915  3741  2392  3461 
 1176  2045  2044  1932 
 2046  2818  75  2450 
 4315  2543  3780  1635 
 1848  3454  3176  1357 
 971  4999  4418  4417 
 2043  2306  75  1849 
 1356  2447  1852  1848 
 3906  3571  2048  2785 
 1844  2785  1843  2047 
 1844  2799  2785  2047 
 1040  2182  1653  76 
 2305  3571  2785  72 
 1042  2048  1853  1847 
 5227  3385  3575  2801 
 2173  4635  3453  4385 
 2560  1653  76  1654 
 324  3373  323  1499 
 2153  5319  1840  1034 
 2787  3806  3426  3574 
 4011  1154  1626  3058 
 1093  3011  2879  2001 
 3058  3010  1626  1992 
 3058  4105  3105  4038 
 2051  4105  3010  4038 
 1919  4000  475  3125 
 1924  2053  1152  1919 
 1185  2994  1937  2088 
 1924  2993  1919  2037 
 2053  3132  1919  2993 
 1924  2052  1159  1152 
 1924  2993  2037  2052 
 1152  2053  2049  1919 
 2993  2037  2052  1623 
 4458  4786  4751  2778 
 3613  2603  803  5368 
 4181  4336  4114  1294 
 4965  3300  4564  3199 
 1020  2777  2773  2767 
 2057  3052  1930  1929 
 5253  5463  4993  4522 
 1627  2068  1276  482 
 5321  5401  5315  2412 
 3129  1936  1982  1937 
 1178  2092  2082  1182 
 3739  4502  1164  2028 
 3699  4686  1939  3698 
 3156  3175  2091  2984 
 2995  4026  1173  3457 
 4657  4437  1054  4568 
 4207  3143  87  2463 
 2074  3239  2988  3156 
 2059  4032  328  1509 
 5807  5634  1006  3360 
 2061  4124  328  1189 
 1938  3698  1168  1513 
 4235  1939  3045  3610 
 3052  5488  4028  326 
 5744  4175  5275  5721 
 326  2059  328  2058 
 4158  5072  4088  3871 
 1943  4136  3180  3606 
 2064  2996  1940  2063 
 143  4573  142  1100 
 1512  3165  2084  3159 
 1186  4036  1628  3732 
 326  4566  4028  3698 
 3978  4741  961  3800 
 1178  2092  480  2082 
 1191  2060  326  1514 
 2995  3140  1930  2057 
 1191  3699  1169  1939 
 1189  1178  328  2061 
 2061  2090  1189  1178 
 1182  2083  1183  1178 
 1933  2084  2083  1942 
 1512  3159  2084  1942 
 1940  2996  1941  1977 
 3060  1095  1408  2062 
 2818  2046  75  2997 
 2872  5564  1085  5255 
 3060  5564  1408  5255 
 3010  3102  2051  3058 
 1185  2527  1187  2063 
 2537  4923  2813  4097 
 1977  2063  1982  1940 
 2996  2064  1940  1941 
 1179  3177  3040  2056 
 1940  2064  2063  1187 
 2966  2969  2065  1921 
 1149  2065  2036  1921 
 2966  2969  1915  2065 
 2966  2969  1624  1915 
 2431  4226  58  3650 
 2428  1822  59  1342 
 3853  1340  2066  2428 
 3562  3439  1000  3222 
 1002  3357  3151  1341 
 5187  2426  4827  4581 
 3431  4985  3355  3682 
 4686  3699  1939  1169 
 482  2068  481  2056 
 1818  3557  2748  3148 
 482  2068  1277  481 
 4027  1187  1940  1936 
 1276  2068  1277  482 
 1276  3040  2068  1627 
 3040  4900  1977  1277 
 1977  4900  1982  1277 
 3239  4128  3156  3172 
 2757  5161  3854  3022 
 2221  4879  4422  4421 
 1276  4046  4044  3020 
 3345  983  55  2222 
 3707  5078  4148  5188 
 2743  3847  3560  997 
 1814  2937  2071  1813 
 1695  2807  2596  2390 
 34  5674  3761  2580 
 1939  3610  3001  3045 
 2363  3130  858  1707 
 1512  3165  3006  2084 
 2988  4034  2989  3740 
 2982  3127  1925  3126 
 3172  4024  2986  3175 
 1925  3172  2982  1927 
 2633  4009  2144  3705 
 2984  3052  2988  2076 
 2074  4115  3463  3150 
 2988  2984  2076  2075 
 4117  4101  2045  4102 
 1986  3054  1882  2087 
 1170  4025  1928  2985 
 3457  2984  2091  2995 
 5735  5850  5787  5832 
 1164  4899  4103  4502 
 1106  2077  444  1102 
 3101  4117  3102  4102 
 4907  1510  327  326 
 326  5333  4907  1510 
 57  2748  59  2987 
 2998  4022  3053  2073 
 4566  3175  2057  3168 
 2057  4028  3052  2076 
 1169  5330  4024  2086 
 5330  5488  5333  4907 
 1102  2077  444  2015 
 2078  2427  2220  1813 
 4422  4421  991  2221 
 2078  2220  995  2071 
 2426  4185  1813  2427 
 2078  2937  2071  995 
 2223  3558  1665  2576 
 2201  3642  1806  988 
 982  4268  2727  2222 
 3554  4694  2724  3752 
 51  3551  2291  53 
 1178  2080  1183  1182 
 1180  2080  1183  1178 
 3159  1942  2090  2083 
 2081  3160  1184  1182 
 2080  2092  1182  2082 
 1183  2081  1182  2080 
 50  5032  2093  48 
 1182  1184  480  3160 
 1178  2092  1182  480 
 3163  1178  2080  1180 
 1933  2084  1180  2083 
 1934  2083  1942  1933 
 2888  4045  3019  3518 
 1178  3159  2083  2084 
 1933  2084  1942  1512 
 2083  2090  1934  1942 
 4140  2854  2170  3033 
 2084  1933  1180  1512 
 5332  2086  1629  5330 
 1178  3159  2061  2083 
 1512  3006  1181  2084 
 2090  3159  2061  1190 
 1180  2084  1181  1178 
 1371  5598  1370  2864 
 4024  4566  3175  2076 
 3823  4694  2565  52 
 1169  2086  1927  1167 
 2715  2862  1803  977 
 3101  4021  2028  2026 
 5736  5383  3778  4604 
 1166  5606  1510  5333 
 1250  2087  1880  1588 
 2527  4032  2994  2526 
 131  2482  132  1879 
 76  2178  1041  2171 
 1882  2087  1082  1880 
 4028  4566  2057  3140 
 2994  4135  2526  4032 
 3578  76  3293  2560 
 2090  2061  1189  1190 
 2090  2083  1934  1183 
 1935  2090  1942  1934 
 1942  3159  2090  1190 
 1189  2090  1182  1178 
 1935  2090  1934  1184 
 334  1173  1172  2091 
 3119  4891  4501  4074 
 2530  3175  3168  334 
 1171  4454  3457  1172 
 2985  1928  1170  2027 
 1172  4500  3127  3152 
 3545  3546  2712  1327 
 3546  2711  3545  2712 
 1797  2093  1798  1327 
 4468  4916  2414  4612 
 3672  3673  1203  2893 
 46  3669  964  3268 
 2075  5488  3463  5333 
 2711  3546  48  2712 
 1328  2095  972  1796 
 5051  974  49  4299 
 1942  3605  2528  3159 
 3173  4136  3606  3180 
 3173  5170  2096  4702 
 1944  4124  1191  3180 
 3733  4703  1694  2650 
 2529  3173  2096  1188 
 2707  3812  3620  969 
 3322  4419  2422  4249 
 3801  5943  958  4319 
 5943  5849  958  5928 
 4727  5381  4533  5088 
 4862  5636  1164  3463 
 4350  2096  3180  2098 
 2530  1169  1191  1514 
 2027  3747  1931  1932 
 2098  4124  1939  3180 
 963  4741  961  2921 
 2710  4457  3349  4295 
 2410  1326  44  42 
 1091  2100  2004  1999 
 3929  4514  3930  2843 
 4514  3184  3929  3930 
 1869  4735  85  1073 
 1075  2101  1873  1872 
 3186  2462  2105  3100 
 1072  3868  1070  2840 
 4502  3102  2971  3101 
 2463  3143  2839  2023 
 3494  1871  2834  3267 
 1874  4607  1372  1079 
 1871  3494  2834  2463 
 1068  4819  1870  1071 
 2843  4019  3100  2103 
 1873  3937  2104  1872 
 5183  4478  2844  3253 
 4737  2542  3611  3288 
 4906  5215  4122  2870 
 2106  2323  1637  493 
 2123  4208  4164  1 
 88  3113  1069  2976 
 3987  616  3539  3394 
 1677  2352  2255  1321 
 2107  3388  1321  3134 
 3987  2257  3784  3190 
 2696  3356  2697  2406 
 1320  2402  1783  1780 
 2111  4826  4825  804 
 5138  5754  4949  5165 
 2699  2109  1322  2110 
 3939  4729  4308  3782 
 1303  3524  4787  4401 
 2699  1322  39  2110 
 952  3790  3538  3191 
 1778  2402  1783  1320 
 2851  3304  2547  602 
 5624  4150  2626  3709 
 601  3304  2851  602 
 3304  4208  2851  1 
 867  5624  877  10 
 4257  4922  4018  4259 
 4008  4950  4330  4859 
 3200  4977  2626  2629 
 4880  2208  4733  4430 
 2636  2116  886  2380 
 1313  5161  3056  3202 
 868  2619  599  2551 
 3441  4340  1297  2641 
 3958  4677  4601  4397 
 1992  4010  3010  1275 
 13  3238  874  2375 
 2115  5563  878  2374 
 888  2546  1294  1727 
 2544  3503  801  802 
 2377  1728  884  2376 
 2626  4150  2629  3709 
 3077  3615  881  2774 
 1690  5953  3954  5863 
 5713  5288  5582  5793 
 3207  2888  886  2275 
 2137  1294  886  2116 
 913  2117  1766  1756 
 3255  929  28  2285 
 2998  4034  2028  2989 
 875  2118  13  1725 
 1725  3704  3240  2639 
 1300  2119  1747  1301 
 1750  2119  1301  1747 
 1744  2119  1301  1749 
 1749  2119  1301  1750 
 3528  3745  1755  912 
 3992  2783  2213  3135 
 5374  3718  1751  4161 
 5567  909  2654  5416 
 4649  5378  3147  5098 
 70  1648  3934  2189 
 4014  2397  33  3056 
 1638  3304  1  2123 
 34  2680  931  3023 
 20  4013  18  3727 
 4163  4315  3780  1635 
 802  5693  801  5114 
 805  3503  2544  1636 
 3752  5669  3554  2566 
 2363  3503  2362  2884 
 861  1  1081  2124 
 857  2124  1  861 
 198  2495  208  200 
 2299  2389  1694  2293 
 2129  2293  2125  1745 
 2130  3223  3214  4 
 2125  3442  1746  1302 
 2877  2974  19  3520 
 856  3130  1704  858 
 1704  3257  2126  2152 
 4698  5893  5605  3738 
 5708  5727  5609  5756 
 4040  1564  3009  3719 
 3442  1745  2125  1746 
 1298  3497  1736  1735 
 3724  4699  1743  4696 
 2129  2293  903  2125 
 4703  3733  1693  4701 
 2129  2389  2293  1745 
 903  2295  2129  2125 
 4  3503  1636  2369 
 852  2607  4  2130 
 3599  859  853  852 
 3316  1329  980  978 
 5395  5795  5410  5657 
 1736  2361  1740  2131 
 4289  2149  2369  2881 
 3618  3503  2369  2881 
 1286  4190  2368  4179 
 2132  2369  4  1711 
 2369  4012  2881  2149 
 2133  2980  1636  4 
 332  4117  1154  1165 
 4684  864  4179  4190 
 2135  7  863  1643 
 2149  4289  2880  2881 
 666  2355  662  663 
 2115  4180  4016  2374 
 2618  868  599  2372 
 2283  1741  894  1733 
 4904  4177  3713  1732 
 599  2138  7  600 
 5176  896  892  4508 
 2137  4336  2636  3207 
 4555  896  1736  1735 
 895  5010  2382  3904 
 3703  1699  2380  3207 
 4205  2605  1685  1699 
 15  3715  3237  1295 
 599  2138  2135  7 
 5819  5910  2839  5960 
 599  2138  600  2135 
 2140  3693  2880  3234 
 1162  4549  2051  2025 
 2139  4082  2384  2877 
 1749  2649  21  1750 
 622  5128  844  2877 
 2139  2974  844  2877 
 1285  3626  1712  2366 
 2880  2368  2370  2140 
 2141  1292  9  1720 
 3204  13  887  882 
 2617  1712  1285  1714 
 4207  2023  3143  2463 
 2142  4860  12  4691 
 4606  5424  5252  5039 
 2592  5625  3519  1684 
 1292  2631  1290  2142 
 2142  1290  1721  1723 
 3010  1151  1625  4010 
 2315  3465  2391  2393 
 1699  3520  2877  19 
 892  2143  844  2136 
 2753  5584  1006  5635 
 5342  11  9  5037 
 4009  5249  3712  11 
 4752  3303  4564  3300 
 3705  5067  4009  2144 
 1921  2969  2035  1992 
 806  4183  4170  3226 
 962  3408  3179  965 
 3528  5550  1697  4332 
 1282  2148  1706  1283 
 871  5213  2960  3513 
 1708  2148  1283  1709 
 1703  2148  1283  1708 
 2958  1357  2089  2983 
 4012  2369  2881  3302 
 5725  3890  5707  2582 
 4507  1737  17  2385 
 4012  2369  2132  1711 
 2138  3778  7  600 
 1712  2617  1285  2366 
 3943  5313  5300  3397 
 4392  5373  5038  5075 
 2546  888  2116  2379 
 4289  2368  3234  4179 
 2679  5397  5351  1675 
 2554  2189  2949  3934 
 5100  5382  4456  4958 
 2606  1703  1708  1285 
 3502  1709  1703  1283 
 2617  2606  3  2151 
 859  3221  2611  4 
 859  3501  2607  852 
 2184  5177  4149  3938 
 2172  3884  2792  1028 
 856  3130  3049  1704 
 3075  3214  3049  2152 
 1030  2153  1840  1034 
 5632  5761  5698  5656 
 5441  5694  5058  2445 
 2153  2445  1034  1838 
 2153  5441  1034  2445 
 1030  2153  1839  1840 
 3544  5895  3193  2749 
 2801  3887  3260  3385 
 5530  5642  5553  5408 
 3885  5254  5059  1033 
 5620  5520  4742  2815 
 1647  2441  2189  2156 
 500  2355  690  499 
 2023  4207  3143  1368 
 28  4332  3528  2285 
 1837  4998  2442  3188 
 2441  3253  2156  2443 
 1359  3189  1854  1048 
 5982  1845  2781  2804 
 1022  4521  1647  70 
 1648  2554  2158  70 
 3188  1027  1647  1837 
 4478  5538  4716  2949 
 3934  5355  5223  3574 
 3359  1745  2293  2389 
 2157  5183  2964  2844 
 2176  5064  2160  1067 
 4865  2781  2055  4802 
 4386  4318  2206  4258 
 2420  5123  3664  4830 
 2831  3918  3264  3793 
 3915  4106  3922  2827 
 3929  5482  3266  2843 
 3264  3799  3627  2825 
 5546  5658  5493  5343 
 5322  4603  4814  3269 
 81  3922  2827  3915 
 3304  4545  3788  1638 
 3921  4958  4455  4814 
 1067  5445  1051  1056 
 5092  4079  4425  61 
 2324  4842  616  4204 
 4007  4464  3027  2961 
 5315  3539  2324  4919 
 1677  2352  1321  2330 
 2166  85  1059  2164 
 4047  4650  4457  4415 
 2829  3914  3412  3587 
 1066  3273  2461  2828 
 5350  4441  2162  5307 
 2459  3588  2826  3274 
 1060  4440  1062  2824 
 3914  5390  3587  84 
 623  3968  3413  2541 
 2166  2460  1864  85 
 1367  4339  1369  2847 
 85  2166  1059  1058 
 4108  3931  3679  2164 
 3868  5229  2977  2840 
 4010  4346  2969  1992 
 2167  4735  1073  2466 
 3444  4820  2298  1369 
 771  3074  589  590 
 4057  2255  3784  3064 
 950  2168  1784  1779 
 1676  3432  3064  2163 
 943  3278  37  2581 
 1003  5053  1823  2577 
 4825  1076  804  4826 
 2943  1344  64  2207 
 1344  4003  2210  2943 
 2066  2430  2233  2428 
 2234  362  1524  1528 
 1038  2448  76  2178 
 4748  5915  5894  5766 
 4022  3053  3172  2982 
 5060  5923  73  5915 
 2241  3774  941  1771 
 2449  3578  76  2806 
 1847  4513  1042  3285 
 1041  2983  1357  2958 
 808  4845  809  4574 
 2452  3189  2454  3123 
 2594  4622  1699  2389 
 2803  1664  2427  2568 
 996  5004  4421  1661 
 2854  4140  2432  4134 
 3456  3566  3318  1825 
 2870  3961  2357  2356 
 1971  1911  1563  2950 
 2160  5589  2176  1657 
 5788  5845  5822  5756 
 3794  2845  2055  2442 
 832  3670  833  836 
 5712  4512  5177  5680 
 2455  3208  2031  3107 
 3031  5189  3823  3315 
 4867  1177  2985  4500 
 1000  5092  2232  4679 
 3253  2441  2189  2845 
 5091  3580  2186  3702 
 1355  3454  2447  1848 
 4513  2181  3299  1651 
 2182  2453  76  1854 
 1048  2453  2183  1649 
 5451  4200  4173  3263 
 1655  2562  76  2561 
 1649  2453  76  2185 
 3635  4232  2557  79 
 1939  4235  2194  3610 
 1656  3796  3586  1858 
 1855  2452  2188  2450 
 812  2185  815  811 
 3410  4513  3415  3285 
 2306  3906  72  1849 
 1649  2185  815  812 
 2508  3583  1480  78 
 2452  3189  1854  3044 
 4230  1652  3578  2185 
 2189  5183  3934  4521 
 1645  5677  2112  5561 
 5729  3705  3200  3614 
 4512  5321  605  5177 
 2452  3044  1854  1359 
 4033  5005  3305  4866 
 2816  4742  80  4156 
 1855  2452  2450  1358 
 3228  4949  3778  3508 
 2441  3253  2189  2156 
 3512  4668  3246  4112 
 4008  4859  4330  4564 
 932  3435  1312  934 
 574  3473  791  2901 
 4150  5624  2626  877 
 3695  870  883  867 
 880  4598  4364  3661 
 3114  4144  1360  2455 
 1146  4066  2963  1983 
 2454  4149  3938  2184 
 857  3309  1  2124 
 4415  5168  4047  4654 
 972  5050  4415  4654 
 2245  3378  46  3193 
 4832  2411  2270  3978 
 5294  61  1003  1001 
 3149  5330  2947  3153 
 4116  2086  4024  3169 
 2947  3694  478  3149 
 1629  5340  1939  5332 
 2072  2194  1276  1277 
 3628  4476  3265  3590 
 3361  5364  2759  2991 
 3153  3694  2947  3149 
 623  3413  3205  1203 
 1365  4562  1368  4207 
 2049  4000  1919  3125 
 4000  2196  1919  2540 
 2196  4010  1625  1918 
 479  1274  478  2197 
 1275  2197  1274  479 
 1769  1768  3952  4152 
 1624  2197  1274  1275 
 2719  5283  3823  2203 
 1920  3058  2197  1992 
 1921  2197  1920  1624 
 1921  2197  1992  1920 
 5149  824  2722  4850 
 4974  5326  4758  5325 
 1805  3322  2198  2735 
 2763  3643  2672  3437 
 2422  2722  2423  984 
 4143  5492  4878  5069 
 5234  4248  2422  4809 
 2719  5283  5125  3823 
 3323  4527  3841  3835 
 1377  2904  2317  2416 
 1803  3829  977  987 
 2415  1802  976  2200 
 984  2201  1805  1806 
 5045  5450  5365  5407 
 2955  4253  2716  3823 
 2719  976  1802  2200 
 2851  4854  4732  3304 
 1805  3322  2735  2201 
 984  2201  1806  988 
 2862  2868  2417  2085 
 3316  4934  1329  4304 
 3032  4066  1146  1983 
 5739  979  5283  2203 
 2873  3997  2204  439 
 1250  3609  1251  1588 
 932  3435  3201  1312 
 1250  2205  1251  443 
 1834  2440  65  1348 
 520  2355  680  519 
 2435  4880  64  4430 
 3167  4134  3183  3989 
 3647  4638  2356  2572 
 5034  823  635  2175 
 4044  4132  3446  4496 
 3146  4172  1828  3565 
 5818  5740  3554  5770 
 1344  2943  64  2435 
 43  2267  5391  5035 
 2307  65  1348  1834 
 1671  3456  1670  3277 
 608  4430  609  827 
 2439  4538  2438  3647 
 1012  4431  67  3137 
 2206  4386  4258  1201 
 1344  4003  3456  2210 
 800  4571  3879  1700 
 651  2355  848  500 
 1670  3564  2931  1004 
 3416  2169  2309  2237 
 2944  1965  409  1135 
 2701  961  43  5048 
 3328  4386  1201  3330 
 2923  4722  1556  3979 
 2211  3137  1012  67 
 1672  4487  3395  4054 
 2356  3647  2870  2573 
 1287  3570  3512  2371 
 1774  2401  1318  2334 
 519  2355  678  518 
 5215  3568  3340  4996 
 2216  4432  3751  2942 
 2213  3992  1350  2574 
 4809  5537  5377  4660 
 4433  5223  5058  3574 
 2574  2783  2444  2213 
 1562  2214  230  1560 
 4266  2940  1560  2214 
 2940  1560  1562  2939 
 2940  3039  2938  2214 
 2223  5187  4581  2426 
 230  4310  1460  1454 
 2278  3465  2315  2393 
 4381  4932  3598  1754 
 802  5693  5114  2603 
 3744  917  3460  3527 
 1853  5743  2785  5627 
 1564  3009  1144  1143 
 2936  3038  2218  406 
 3046  2938  3038  2218 
 4874  5019  4338  4266 
 1971  2217  1911  1229 
 3037  1971  1229  2217 
 998  2425  3560  992 
 406  3046  2218  407 
 4053  4338  1906  3757 
 406  4053  407  4052 
 232  3344  230  3028 
 1566  4853  4078  4452 
 131  5617  2536  1991 
 3607  2535  1458  2219 
 3608  2535  1462  3607 
 1458  2535  232  2219 
 3607  4450  1458  1462 
 2220  2071  1813  1814 
 3556  995  3352  2425 
 5449  5347  4679  5396 
 982  4755  2222  3827 
 612  4042  3649  611 
 1335  2730  983  990 
 2732  5287  4268  4828 
 2937  1814  1339  2223 
 1335  2730  990  2721 
 4356  2576  1815  1339 
 3658  4992  3831  4581 
 1814  2937  1339  2071 
 1226  406  1227  2224 
 407  3013  1556  2224 
 407  2224  1227  406 
 1556  2224  1946  1227 
 2224  1554  1227  1226 
 3352  2743  995  997 
 992  3560  58  2743 
 4055  2226  1226  1227 
 3977  4055  2226  2917 
 2534  1227  1554  1226 
 2917  1116  1124  1953 
 4055  2917  1226  2226 
 2227  2431  58  1820 
 2227  4226  2431  3989 
 3351  3539  2257  2692 
 2228  58  999  998 
 2745  4768  3345  3845 
 3145  4126  1338  1818 
 1003  2429  1000  1001 
 3992  4779  4121  1350 
 3574  2158  70  5254 
 943  3850  3777  37 
 3434  4425  3652  4294 
 3656  5054  4425  4775 
 4559  5800  4557  844 
 5464  4618  4577  5220 
 363  2234  364  355 
 5323  2236  61  2229 
 4425  3646  61  2577 
 3142  4028  2060  1514 
 66  5296  1348  68 
 5013  4285  3018  1970 
 4042  5287  4828  2222 
 898  3717  19  891 
 4148  3585  3586  3999 
 1820  3357  2854  1341 
 3289  4679  2570  3280 
 62  4423  60  1342 
 2428  57  60  1342 
 1340  3853  2066  1824 
 1532  2533  1533  365 
 356  2533  362  2234 
 356  2234  355  364 
 3360  5616  1006  2759 
 1830  2762  1829  2433 
 405  2932  1130  1905 
 5055  3360  1008  1011 
 4264  4428  1012  4426 
 3859  2762  1830  2433 
 3856  4776  3429  4554 
 2762  4423  1821  2753 
 4846  3973  3676  4064 
 2309  3983  3416  2237 
 2681  2765  2254  2755 
 1009  4425  1007  3656 
 1972  3758  2938  2214 
 2200  4167  2719  2418 
 4168  3456  1825  2435 
 3456  4168  1825  3318 
 2931  1004  1344  1670 
 938  2679  2238  1771 
 616  4204  2679  2324 
 1777  2691  2671  2333 
 4473  5209  4571  839 
 3768  4890  1892  4097 
 5397  2672  2243  3761 
 934  2757  932  2672 
 229  4090  1967  3404 
 2241  3770  3320  3367 
 2675  5572  5472  3761 
 2761  3375  2683  3771 
 2763  3437  932  3201 
 2675  4048  3761  3854 
 3433  5114  843  646 
 3435  3763  2672  2763 
 2672  5397  3893  3761 
 3655  4389  3228  1713 
 1079  2851  1075  1872 
 580  2784  579  709 
 617  5595  1675  5351 
 1497  2244  323  1499 
 2244  1497  323  325 
 1033  5254  2158  3573 
 2246  3812  2245  3620 
 975  4999  1800  959 
 5650  5437  5638  5559 
 2675  4152  4048  3854 
 49  2252  967  2247 
 4462  5228  5138  4621 
 3663  4111  2708  3379 
 5402  970  5050  5238 
 3539  5315  5110  2582 
 837  2746  2707  2741 
 981  2747  2737  967 
 3819  4426  3340  4264 
 2707  4457  2746  3548 
 3033  4140  2431  2170 
 4494  5271  4532  2929 
 1795  5238  970  973 
 3096  4923  142  2538 
 3085  3981  3083  3317 
 2889  3965  2022  3376 
 3085  3981  2249  3083 
 2008  2249  1253  1252 
 71  4695  69  3891 
 3090  3969  3003  2911 
 1100  441  1887  4286 
 963  3946  836  2978 
 1330  3551  1377  2291 
 4140  5355  1662  2354 
 2508  2251  1479  283 
 282  2251  1479  83 
 2251  284  285  283 
 1361  2251  81  83 
 4826  5082  2111  4825 
 49  2252  2247  2929 
 4301  936  1316  3377 
 617  4056  2679  3665 
 5674  34  945  2580 
 2682  4014  33  3781 
 2896  3781  1318  2685 
 3750  4715  2669  4707 
 3056  4646  3368  3202 
 3898  4253  2955  3823 
 3945  1  1081  4545 
 3388  2692  2404  3351 
 3278  37  950  2256 
 944  37  943  2256 
 950  2256  37  944 
 1775  2687  1784  2677 
 40  3666  3539  2408 
 734  3074  591  731 
 2257  3783  3394  3539 
 3258  4517  4343  2793 
 1781  4081  39  41 
 2402  1780  1320  1319 
 267  2259  268  259 
 443  4291  1096  3317 
 5469  3771  2686  2678 
 2404  3539  2692  3064 
 2259  266  1471  1473 
 1475  2507  1476  269 
 260  2507  266  2259 
 260  2259  259  268 
 952  3538  2403  946 
 3666  3783  3394  2260 
 4875  817  4544  3799 
 1676  4947  835  3540 
 955  5737  5637  4771 
 4741  2921  963  2978 
 4313  5044  3427  3844 
 614  2262  43  615 
 2405  2699  41  1786 
 615  2269  2262  2261 
 953  2266  40  952 
 5046  5930  3112  5943 
 3543  3621  3270  3401 
 2108  3192  3124  1322 
 2264  3792  2867  2698 
 4154  5045  1789  5365 
 2265  4212  1678  3666 
 1320  4728  4374  3191 
 2265  2408  40  1785 
 1785  2407  1323  2265 
 1782  3192  1322  2693 
 3543  4614  3848  3671 
 2108  2407  2268  2405 
 2323  4212  3666  616 
 2683  5469  2761  3771 
 85  3931  3797  4735 
 5377  4828  4042  3559 
 5578  5793  3380  5582 
 2262  2269  614  43 
 961  2700  2269  2412 
 3539  4212  2323  3980 
 615  2269  614  2262 
 1859  3312  1050  3109 
 1902  3979  3070  1950 
 2193  3311  2412  2590 
 3846  5050  3549  4415 
 2338  3093  838  2327 
 3968  1683  2898  3205 
 885  3735  16  3722 
 1700  2541  798  624 
 1431  2490  1432  173 
 164  2490  170  2272 
 164  2272  163  172 
 4970  5631  2682  4369 
 5114  803  802  2603 
 1206  625  1205  2347 
 2277  5648  5176  2143 
 16  3735  2922  3015 
 1699  2280  627  1690 
 2233  4178  2428  2430 
 2274  3720  1732  1731 
 3229  888  3019  3518 
 4790  4905  2941  1836 
 5093  3734  626  4889 
 2280  2888  1699  2275 
 2116  4114  2636  2137 
 2380  2116  888  2379 
 2772  4255  3245  3870 
 4095  2536  1591  3953 
 4479  5380  4482  5336 
 2644  892  896  1735 
 5643  6021  2973  5994 
 2383  5789  5765  5601 
 3875  2655  26  4705 
 2039  4010  2969  1915 
 2382  4080  2591  2383 
 892  2644  896  2277 
 892  2277  896  2143 
 2315  917  2278  2393 
 25  3883  2392  3681 
 2661  4620  3525  3746 
 2660  915  917  2315 
 915  2660  917  2120 
 915  2393  2392  917 
 3688  2285  28  3528 
 1686  4365  1209  1685 
 2776  5425  10  5624 
 1209  2282  1687  2281 
 2282  4376  3262  4375 
 2389  2596  1699  2594 
 4196  2364  2365  4076 
 1734  3441  890  2640 
 3218  894  1741  2284 
 3219  5836  3730  1742 
 1733  3219  1741  2384 
 1733  4082  2643  3219 
 3354  4332  2876  28 
 1761  3532  925  3431 
 1983  4966  1978  1134 
 1759  2286  31  920 
 921  2290  31  1767 
 1760  3371  2286  1759 
 1760  2286  31  1759 
 927  3962  920  921 
 847  4160  618  3209 
 2663  5646  2287  5571 
 3857  2663  3355  847 
 4407  5412  5241  1308 
 4155  2395  926  2665 
 5372  3531  5233  4522 
 2673  3866  2674  3363 
 2146  5555  4926  1763 
 927  2288  1762  1763 
 1767  2674  2289  2673 
 3270  4614  3543  4474 
 4408  30  2343  3966 
 2806  4685  2173  4635 
 3098  4552  4099  2672 
 1767  3866  31  935 
 3866  2289  2674  2400 
 4795  3574  70  5254 
 2289  4833  4585  2674 
 5299  619  2392  4366 
 1188  4496  4302  3446 
 90  2291  1375  53 
 93  2291  92  91 
 93  2291  51  92 
 1377  2291  53  1375 
 2839  2869  1877  2023 
 4019  3403  3100  3710 
 3521  5024  900  906 
 1749  4937  907  1303 
 903  2650  2387  2293 
 19  3283  898  2294 
 1733  3881  2139  2384 
 3283  904  19  1688 
 2388  2295  1745  2129 
 1745  2295  2125  2129 
 1745  3442  2125  2295 
 2295  903  1302  2125 
 2389  3442  1745  2388 
 1302  2295  1692  905 
 4510  4896  4511  4575 
 1330  2471  1376  1375 
 2469  1875  1370  2296 
 1875  2469  1370  1080 
 3200  4894  3108  3705 
 2300  81  83  2297 
 1059  3587  2829  1058 
 1072  2465  1369  1365 
 1483  2298  84  86 
 1070  2847  1367  1072 
 621  2299  1694  2293 
 4172  4643  1670  1828 
 1364  2300  1867  2297 
 2300  2509  1867  83 
 1866  2300  1364  1362 
 2300  4893  83  1867 
 952  3540  2403  3391 
 1694  2302  22  1693 
 5478  5085  5327  5342 
 5183  2189  3934  2949 
 1638  3593  3592  1074 
 902  2302  22  1304 
 621  2302  1694  620 
 1849  75  72  2306 
 621  2302  22  1694 
 4862  2028  2998  3739 
 909  5567  25  5416 
 5430  27  29  1306 
 2654  1752  911  908 
 2654  5567  5416  914 
 909  2304  25  2303 
 908  4348  25  2304 
 4705  2661  2654  2655 
 911  2654  908  909 
 2656  4787  22  1689 
 63  1348  1346  2307 
 3285  2048  1042  1847 
 4635  5181  4818  2806 
 73  5743  5442  1029 
 4565  643  638  4303 
 3454  1357  1848  1355 
 2173  3453  2089  1357 
 1841  2797  1354  1035 
 1347  2307  1346  1834 
 2307  1346  1834  1348 
 3395  5724  2870  3961 
 3333  1018  2775  2772 
 3133  1832  2307  2770 
 65  2770  2307  63 
 2153  4536  1839  1840 
 1841  2796  1842  2791 
 2797  3381  2310  2800 
 3065  5536  736  5531 
 2309  3636  2434  2758 
 2943  4935  4386  2360 
 3894  2797  2310  1842 
 638  4912  4565  4472 
 78  4434  3910  4810 
 2223  5187  2426  1813 
 2169  3416  2309  2579 
 4833  2289  2358  2400 
 1007  4824  3861  2433 
 2308  3089  1842  3086 
 2306  3906  2305  72 
 5945  5982  5902  5973 
 4695  71  69  4928 
 2659  3742  3525  2661 
 3972  2311  2392  25 
 1009  4492  3362  3973 
 3461  4366  3862  3526 
 2692  3388  2404  2255 
 54  2424  1379  96 
 54  4446  2421  2473 
 988  2729  1807  989 
 1806  2726  1807  1808 
 53  2472  93  51 
 3973  1009  1007  3362 
 1726  3425  3229  2878 
 2446  4670  1035  1031 
 3551  1330  51  2291 
 2737  1801  981  2316 
 617  4056  616  2679 
 3642  2726  1806  1808 
 978  3382  3325  3166 
 3466  1331  3166  3382 
 1377  2416  1330  1375 
 50  2471  48  2416 
 5006  4822  0  1371 
 3382  3466  1331  2861 
 981  2737  974  967 
 2685  3781  1318  2682 
 3321  1591  139  1997 
 4581  5187  4992  3831 
 3828  2721  3157  2751 
 3558  2937  1813  2078 
 1661  3559  2567  2858 
 1951  2915  1969  1115 
 617  4842  616  747 
 745  2323  746  615 
 1870  4819  2843  2103 
 3280  4140  3289  3183 
 2584  3539  2408  40 
 4847  4816  2192  4640 
 3726  5154  1743  4700 
 1199  4239  3495  3329 
 744  2323  745  614 
 741  4842  595  739 
 797  5080  2355  2901 
 743  4842  746  742 
 602  4842  557  493 
 726  5683  5321  3078 
 5098  5815  5764  3147 
 587  4842  586  2323 
 2604  698  549  848 
 5110  2851  2324  2332 
 4842  2324  602  4204 
 2899  709  579  2784 
 2733  2567  2736  3834 
 585  4842  759  761 
 709  3066  712  2899 
 745  4842  742  746 
 595  4842  594  739 
 4953  5508  2582  5110 
 3797  5172  2840  4665 
 837  3549  2248  613 
 4913  4279  4628  4133 
 614  5321  744  2323 
 834  4990  2679  4283 
 3078  780  566  778 
 4842  719  2355  584 
 2573  3961  3395  2870 
 594  2355  784  593 
 1853  3906  3571  2048 
 848  3473  573  2901 
 781  3078  2355  779 
 2355  766  765  530 
 596  3078  778  779 
 2355  529  530  665 
 2355  665  666  662 
 630  5114  629  799 
 661  2355  505  659 
 650  2355  648  504 
 707  2604  703  551 
 790  5080  793  2901 
 2271  2338  624  2327 
 3093  2338  2271  2327 
 557  5080  717  556 
 803  5114  802  800 
 554  2901  767  763 
 714  2604  598  582 
 4018  5425  3199  5368 
 842  3262  2605  2594 
 599  5299  3778  7 
 923  5646  5571  2287 
 2837  4144  3924  3310 
 31  5357  3363  1760 
 2630  5423  874  3514 
 5214  5548  4600  5483 
 617  4954  572  4885 
 2603  4604  3613  802 
 5191  5088  4189  4533 
 3527  3883  846  2392 
 3447  3504  3249  3214 
 623  3338  2541  798 
 3209  5299  2876  2603 
 1683  3338  643  838 
 4609  1699  2888  2380 
 5299  599  714  598 
 550  2604  551  703 
 801  5487  630  5114 
 622  2604  621  707 
 620  2604  705  706 
 3267  4485  3710  3186 
 4725  4284  3320  3770 
 5705  1349  5781  5817 
 1709  3502  1703  2606 
 2105  4819  2843  1870 
 4133  5203  4251  4276 
 633  4565  808  4472 
 705  2784  701  2604 
 827  3865  1015  4636 
 3991  3831  3319  4992 
 580  2784  751  579 
 2899  576  575  789 
 5483  5842  5459  5779 
 698  2784  848  2604 
 711  2784  709  712 
 576  3066  2899  788 
 4397  5299  2380  1646 
 2899  5299  577  4839 
 620  2604  706  621 
 2799  3571  1353  2785 
 620  5299  705  2604 
 702  2604  700  703 
 2095  5032  4840  2337 
 708  3473  579  2901 
 617  4954  747  572 
 3064  5023  3539  4057 
 2372  5604  5342  5478 
 801  5114  630  799 
 2851  2324  602  1637 
 2947  3694  2195  478 
 3623  2241  1773  3367 
 2085  3155  2868  2417 
 3858  5400  2914  5184 
 2896  1318  1774  2685 
 1773  2682  1774  1318 
 1774  2401  1317  942 
 2335  2401  1318  38 
 4656  2679  1675  4216 
 1782  2402  1783  1778 
 36  2688  2335  38 
 5555  3530  3436  1763 
 3251  3806  2787  2788 
 2710  4457  4295  3548 
 2095  5032  47  4840 
 2012  4843  1107  4841 
 5401  3549  5321  5168 
 624  5130  2341  5107 
 4614  4615  3621  4263 
 3085  2895  2249  1600 
 2271  2341  624  2338 
 2271  3093  2341  2338 
 1204  4323  624  3773 
 3082  2911  1109  3079 
 3093  3413  2271  2893 
 4552  3363  3900  4099 
 1253  3083  442  1252 
 3083  2008  2249  1890 
 1755  5484  5429  912 
 4406  4708  3755  30 
 4554  4672  3209  3429 
 3840  5089  4765  2726 
 3966  30  32  4408 
 3429  928  3533  3754 
 4387  5088  4208  3780 
 925  4407  2340  1308 
 5273  3773  4661  5107 
 2271  3773  2341  1204 
 1204  4661  4323  3773 
 625  2891  2347  2345 
 3773  5519  4661  4323 
 3755  4406  2668  2975 
 3433  5114  646  2603 
 1307  2668  1765  2343 
 1761  3532  3203  2340 
 2340  5422  29  5356 
 2426  5187  2427  1813 
 5266  5269  29  5018 
 3879  839  3678  842 
 2891  625  2347  1205 
 625  2349  1207  2273 
 839  2347  1206  1205 
 2150  3502  3  2494 
 3490  4624  625  3653 
 4583  4908  4584  4480 
 1206  3068  2347  839 
 3672  2341  1204  2893 
 5556  5235  625  5467 
 2347  5106  3068  625 
 4205  5093  4848  1699 
 1317  4989  3536  2761 
 1207  3492  2273  2349 
 2273  3476  2605  625 
 841  2351  2281  1208 
 2281  3262  841  2282 
 903  2650  2293  2389 
 1908  4851  2959  2946 
 2281  1209  1208  2351 
 3476  4375  841  3486 
 1207  3492  841  2351 
 4379  3488  2273  3490 
 1207  2351  841  1208 
 1686  2351  1208  1209 
 2273  2351  1208  1686 
 5526  4505  4169  4166 
 2360  5615  4935  4386 
 2255  4057  2163  3064 
 2168  3027  950  2961 
 5139  5310  5069  5182 
 4382  4341  3863  3493 
 4207  2023  5206  1368 
 3522  1747  1301  1300 
 2390  2389  22  2650 
 21  4384  1748  1747 
 2652  4161  1751  3718 
 2223  4185  1665  3558 
 3328  4386  3815  3496 
 5021  3563  3014  3826 
 635  5311  809  811 
 3496  2206  1200  1201 
 5173  4518  4121  3878 
 1820  4134  2854  2430 
 4130  3843  2715  2726 
 615  5321  614  2323 
 3472  5223  811  636 
 736  3074  735  732 
 667  2355  663  511 
 491  2355  542  522 
 841  4678  3262  4365 
 684  2355  681  685 
 2355  681  515  849 
 2355  696  693  692 
 544  2901  796  2355 
 797  2355  543  544 
 595  2355  2323  781 
 4692  5253  3363  1698 
 4429  1019  3647  3873 
 2662  3962  2394  1764 
 1767  2358  935  1770 
 1065  4603  3629  3269 
 5831  3808  2172  4537 
 2444  5355  4651  4586 
 3536  5199  1317  3485 
 5060  5915  5683  606 
 3078  727  561  723 
 736  5532  610  735 
 3864  827  2769  2768 
 4267  3991  3831  3319 
 2212  4781  1016  2870 
 3989  5536  610  4226 
 1353  4353  3571  2555 
 3289  4140  2354  3961 
 1814  5187  3991  4992 
 1016  4781  827  4780 
 2943  2207  64  2208 
 2662  3962  1764  921 
 1767  2358  2289  935 
 2358  4924  3920  2662 
 822  5034  2354  3472 
 4882  5244  4674  4339 
 4364  4894  1720  4259 
 64  2435  609  1825 
 69  3888  71  3891 
 3676  5208  4846  4884 
 1752  2654  4401  908 
 2357  4679  3961  4079 
 4244  5375  5148  5363 
 2273  4848  625  3879 
 1014  827  2571  2769 
 787  3078  849  786 
 4400  3720  16  4080 
 827  3864  2769  1014 
 4400  2276  16  889 
 1966  2944  1913  1965 
 2768  3864  827  2439 
 2204  3950  2872  2002 
 2871  4077  2875  3785 
 2381  1742  894  2283 
 3216  1299  20  2131 
 2361  3216  1740  2131 
 856  3214  4  2130 
 2362  3737  3504  3249 
 1707  2884  2122  2363 
 2901  791  794  795 
 3214  3075  2362  2152 
 858  2363  1707  2122 
 2152  3130  3075  2126 
 2550  3503  2980  4 
 2608  4196  2612  2849 
 1710  3505  2612  2608 
 4196  2608  2612  3505 
 4665  5498  5404  5172 
 1710  2612  1876  2608 
 5299  2899  577  2784 
 857  2608  855  1705 
 3957  5228  3655  3506 
 1710  861  857  2608 
 1635  3780  1  2543 
 2037  4015  2972  1157 
 2366  8  5  6 
 1709  4188  2606  1708 
 2786  5971  814  5961 
 2825  3627  1061  817 
 2545  4389  3228  3778 
 1285  4188  2617  1714 
 5397  5595  2332  5351 
 4  2369  864  1711 
 1675  5595  496  647 
 2133  2369  4  1636 
 2369  4  864  2133 
 2368  2880  2370  2149 
 1683  3968  2898  3338 
 1712  2970  2140  2616 
 1153  4021  2971  2026 
 3462  4389  3508  3655 
 3462  4389  862  3121 
 4008  2968  3509  3511 
 327  3698  1513  1168 
 4829  4600  1079  3612 
 869  2621  2551  7 
 8  2371  1289  6 
 2364  5259  4076  4943 
 4687  866  3511  4652 
 2126  2884  2363  2362 
 5249  5247  4009  3712 
 5946  5826  5751  5722 
 4564  4801  3700  4008 
 1719  878  2115  2373 
 881  2373  878  1719 
 4659  4255  3333  2775 
 5473  2618  2619  5394 
 599  5425  3696  10 
 802  5114  799  800 
 5425  4922  2374  5171 
 5035  5321  5315  2412 
 2275  4849  2280  4782 
 3715  14  1295  17 
 1086  2879  1093  1999 
 884  2378  2376  2279 
 4182  4247  1732  2274 
 2638  3423  889  895 
 5895  5929  5911  958 
 885  2634  889  2377 
 2639  3716  2779  3704 
 4397  4677  4601  2380 
 3256  3502  3047  2150 
 1725  3714  13  2882 
 2116  2380  888  886 
 5078  3999  3707  4148 
 3231  3716  3240  3704 
 1733  2645  844  894 
 1565  4040  1229  3063 
 2116  2636  2379  2380 
 2118  4397  13  3714 
 4507  3960  1299  18 
 844  1730  893  3723 
 5128  5836  4491  4082 
 1733  2643  2139  844 
 3326  3822  978  2716 
 5380  4482  5336  5335 
 5489  1939  2058  4897 
 4080  1732  895  2642 
 4881  5177  605  4688 
 5428  5648  3954  5176 
 5836  2877  3520  3881 
 2591  4400  4080  895 
 4726  4849  2383  16 
 1725  3231  2882  3122 
 2619  5213  3613  7 
 3283  19  898  2593 
 3875  2654  4401  1752 
 1741  3219  2283  1742 
 1691  2600  2595  2389 
 1733  3219  2283  1741 
 1733  4082  2139  2643 
 1748  3963  2353  2386 
 1436  2491  187  186 
 23  2491  1436  186 
 2388  2389  2129  1745 
 5024  5025  4937  901 
 3521  903  3448  2387 
 903  3521  3448  1300 
 4886  1692  3442  2388 
 2295  2388  905  2129 
 2601  845  2390  905 
 905  2389  2129  2388 
 2295  2388  1692  905 
 2389  905  845  1691 
 904  3072  19  1688 
 2389  621  22  1694 
 238  4337  2963  1132 
 905  2389  2388  1691 
 1694  2650  2389  2299 
 621  2389  2293  1694 
 1692  4886  2159  1691 
 891  3072  904  2651 
 905  2650  2389  2390 
 2650  900  2387  2299 
 915  3461  2392  2657 
 1695  2807  845  2596 
 2299  3733  1694  2650 
 2660  915  2315  2391 
 3640  4925  2395  1307 
 1696  3745  3528  3688 
 25  3883  3527  2392 
 4366  5299  3972  2392 
 2278  3465  2660  2315 
 915  3461  2657  2391 
 3729  3430  19  3225 
 2215  2393  917  2392 
 4608  5504  2374  4606 
 1764  2662  1767  1770 
 2662  1764  2146  1770 
 3051  5048  3946  836 
 922  5570  5412  1308 
 5339  5463  4160  4927 
 923  2665  926  2395 
 4553  4876  2243  3761 
 3506  4462  3655  3462 
 403  3977  3026  3024 
 4072  4646  4073  3059 
 2916  1967  1124  4049 
 5666  5218  1786  5496 
 1777  2680  1769  945 
 3760  4553  4073  2239 
 2671  4369  2333  2691 
 2760  3825  3209  847 
 2949  3794  2845  2055 
 35  4014  3781  33 
 619  2764  28  2876 
 2874  1312  934  1314 
 2616  3364  1712  2970 
 5610  5092  5323  61 
 556  5080  555  760 
 5898  38  36  5852 
 4038  3058  3010  2051 
 942  2688  2401  1317 
 1782  2402  1778  2110 
 2402  3187  1783  1780 
 3343  4518  2444  4432 
 2694  2402  1783  2109 
 1783  2402  2110  2109 
 3391  3538  949  2403 
 3391  3783  949  3540 
 1677  2255  2163  2404 
 3540  3790  952  3392 
 5002  5361  4413  4750 
 1676  3064  2404  2163 
 849  3074  589  771 
 949  3388  951  3351 
 835  3540  951  1676 
 5496  3671  5136  4769 
 2867  4210  1785  2408 
 4411  3356  44  3798 
 4411  3356  2696  2406 
 4147  954  1787  957 
 2409  4615  2268  2407 
 1785  2926  2867  1323 
 2108  2407  2405  1322 
 2265  4212  2408  3980 
 1819  2751  2721  2070 
 4919  5315  2323  2324 
 40  2408  956  1785 
 2409  4919  2867  2264 
 1077  3400  2301  3198 
 2409  2867  2698  2264 
 2794  5663  832  2585 
 4919  2264  3671  2794 
 957  4312  43  1787 
 2099  2702  961  2410 
 3427  5452  4412  5035 
 5895  5927  5849  5903 
 2094  3178  2413  2193 
 2269  2700  614  2412 
 2413  3409  2270  2411 
 1284  3923  2  5036 
 614  2749  958  46 
 2413  3311  2193  3178 
 3978  4741  2921  961 
 2906  3546  48  2711 
 3818  5277  4154  4738 
 1377  2416  1375  50 
 4275  5686  4799  5240 
 5145  5216  3811  3550 
 970  4915  2414  973 
 970  2414  1795  973 
 4004  2203  3823  2565 
 2085  2862  2415  1803 
 1375  2471  2470  48 
 2223  3468  1814  1339 
 2415  3174  2868  1802 
 2392  4366  5480  5886 
 2775  5282  5276  2848 
 2200  3174  1802  2719 
 1330  2471  1375  2416 
 2318  2906  2720  2705 
 2200  3389  2415  3174 
 2221  4421  55  3291 
 2715  2085  3843  2738 
 2200  4167  3389  2719 
 3390  4145  2851  3612 
 51  3467  1329  1330 
 2868  1332  1329  2417 
 1801  2718  2250  2717 
 2419  980  1329  1333 
 1331  2419  2317  1329 
 1331  2419  1333  2317 
 1330  2419  1329  2317 
 2316  2250  981  2420 
 2718  1801  49  2717 
 1378  2472  2421  94 
 1333  3466  2318  2720 
 54  4446  2473  56 
 2905  4445  53  2421 
 2314  3099  2905  1808 
 819  5311  3472  821 
 3147  2721  2070  2745 
 2424  97  59  1379 
 59  3148  2424  1816 
 97  2424  96  1379 
 1670  3564  4169  3277 
 4126  3847  998  3556 
 995  2743  2425  2220 
 992  2743  2225  2425 
 4217  1411  3597  2485 
 2427  3675  1662  825 
 2223  4992  3468  4581 
 2319  3468  1816  2312 
 996  4422  4271  1819 
 3286  4185  2426  1664 
 2233  4178  3014  2428 
 2743  3352  995  2425 
 4660  5537  3942  4515 
 4553  4646  3854  3760 
 2066  3853  2428  1822 
 1664  2803  2427  2426 
 1793  5358  2099  5292 
 1830  4773  3859  4423 
 2076  3463  2988  2075 
 2066  2430  2428  1340 
 951  3539  3351  2404 
 5397  5595  2603  2329 
 3536  5199  2688  4547 
 61  1006  4775  5439 
 3826  2428  2754  3014 
 4424  3280  3183  3563 
 4140  3289  3183  3961 
 3650  2427  58  2431 
 2431  5355  3650  2427 
 1820  4134  2430  3989 
 2431  58  1662  2427 
 2431  58  1002  1668 
 2860  3945  1  2543 
 3290  4000  2196  1274 
 2464  4514  1068  3184 
 2839  3143  87  2855 
 328  4135  1509  4032 
 2170  3851  2432  2754 
 5610  5830  4988  610 
 1829  3859  2433  62 
 934  1312  2874  3435 
 3652  4294  826  3434 
 2066  2754  2428  2233 
 4059  4722  1950  3979 
 1905  4083  4052  3757 
 3407  4316  4173  3926 
 2437  4906  1831  4610 
 2943  1344  2207  2210 
 2933  405  235  1956 
 3566  4505  3564  2931 
 1345  1827  62  2436 
 1016  2437  2212  1831 
 1835  4611  4458  4292 
 2437  1019  1016  1346 
 2775  5276  3993  2848 
 3995  2956  1134  3994 
 2626  5425  10  2776 
 4260  4781  1016  4780 
 2571  1014  1018  1832 
 4301  5003  1316  3766 
 2870  1016  2212  1831 
 2360  4430  4087  2439 
 64  4753  827  4430 
 3261  3897  2801  3625 
 2209  4254  2357  3332 
 2768  3864  2439  2438 
 4255  2775  2772  3333 
 1672  5536  3751  5531 
 3647  2439  2357  2870 
 2206  4318  3496  3331 
 2189  3188  1837  2845 
 2055  2845  1837  2442 
 3751  5355  3343  637 
 2442  4865  3794  1349 
 2189  3188  2845  2441 
 5352  5799  5160  5148 
 2444  3343  1024  2783 
 2441  3253  2443  2845 
 4031  4998  1033  2788 
 3888  4865  69  4802 
 4521  2844  2157  2443 
 5188  5546  5493  5078 
 3879  839  842  840 
 5355  2444  4651  3961 
 3343  5724  3751  2444 
 4790  3878  2216  4432 
 1943  4350  2530  3606 
 5781  5855  5835  5811 
 2789  5776  2801  3897 
 2445  1030  1034  1838 
 4536  5694  4060  4539 
 1030  2446  1035  1031 
 3385  5240  3260  4225 
 1848  3817  2447  1852 
 1851  2447  1852  1846 
 1356  2447  1848  1355 
 3576  1041  3294  2448 
 3820  2173  3577  2806 
 1044  3576  2812  3294 
 76  2448  1041  2178 
 1343  3983  2237  3416 
 1167  334  3127  3172 
 3415  4635  3933  4385 
 3295  2182  2453  76 
 3301  3702  1046  3580 
 2817  4314  4149  2184 
 2046  2450  75  1358 
 2818  77  2450  2816 
 1359  3030  1854  2452 
 1049  5386  4743  1047 
 1652  4230  2449  1850 
 3297  5060  3299  3578 
 3719  4493  4043  4497 
 2453  3578  2560  76 
 2453  5321  3938  3295 
 2557  5061  4512  79 
 3578  76  2171  3293 
 5321  3938  5311  3578 
 4293  3578  2185  4230 
 2183  2453  76  1649 
 1854  3123  2452  3030 
 79  4856  4512  4065 
 2407  3124  2108  2926 
 3928  78  80  3910 
 1858  3582  2948  1050 
 3909  4816  2819  2457 
 2177  4322  2457  2564 
 5589  1858  1050  3109 
 83  4682  81  1860 
 5407  5731  5619  5640 
 1052  4437  3306  2820 
 2952  4435  2837  816 
 4505  5526  4630  4166 
 2199  5281  5125  976 
 4001  4503  1564  4040 
 1062  2824  817  1060 
 4960  4201  3684  2881 
 1941  3005  1187  3177 
 2554  5491  3934  5222 
 4543  5118  4475  4603 
 3793  2832  3264  2831 
 2826  1062  2165  2459 
 2460  4211  2166  1864 
 2459  3588  3272  2826 
 3027  4498  3275  1779 
 5589  3312  1051  5445 
 3273  3797  85  2460 
 2832  3793  2161  2831 
 2819  4816  2458  2457 
 1059  2829  1066  1058 
 85  3273  1066  1073 
 2461  1058  85  1066 
 823  1200  1199  3495 
 5523  4299  2739  5211 
 70  2189  1647  1648 
 1877  2852  1871  1078 
 3184  3930  3224  3929 
 3930  5178  88  4737 
 3397  2839  2292  2852 
 1639  3788  2853  3787 
 87  3445  1365  1366 
 288  2512  1366  1483 
 2840  5421  3288  5110 
 5132  4958  4455  4456 
 1365  3591  1366  3445 
 1483  2511  2298  86 
 3540  3539  40  3783 
 1061  3915  3627  3106 
 5104  5505  2840  3932 
 3273  85  1066  2461 
 1869  4735  1073  2167 
 2461  3273  85  2460 
 3450  5803  3947  3279 
 5381  2860  2543  4145 
 3787  3945  1077  2857 
 1373  3594  2468  0 
 5227  5552  5226  5458 
 1370  2864  2469  1371 
 2937  1339  2576  2223 
 1373  4959  2468  4444 
 4922  5425  2374  4393 
 2296  2469  1372  2468 
 2613  5398  2367  4388 
 50  2471  2416  1375 
 50  2471  1375  48 
 2472  95  93  92 
 95  2472  1378  94 
 93  2472  92  51 
 2421  2473  94  54 
 1834  1018  1833  1347 
 56  2473  54  1379 
 93  2474  1380  92 
 100  2474  99  1380 
 102  2475  112  104 
 110  2475  103  111 
 104  2475  105  103 
 112  2475  113  104 
 5175  5352  3636  5009 
 2477  116  115  1389 
 119  2476  116  1390 
 124  3596  2476  125 
 125  2477  2476  123 
 116  2477  1390  2476 
 3596  2477  116  2476 
 124  2478  123  2476 
 2478  123  1390  126 
 2477  2478  2476  123 
 1393  1390  126  2479 
 118  2479  119  1390 
 123  2479  127  126 
 118  2479  1393  119 
 124  2479  123  2478 
 124  2479  127  123 
 1398  122  1395  2480 
 125  2480  1398  1399 
 1086  2883  2001  2879 
 3950  2204  2872  3949 
 131  2890  2483  1984 
 1087  2890  1984  2483 
 1984  2890  1885  1096 
 131  2483  132  1984 
 3019  4609  2888  888 
 2485  4091  2486  1411 
 3095  1987  1878  1396 
 1597  2008  1890  3091 
 4217  1411  2486  3003 
 144  2485  142  143 
 142  4923  4306  1414 
 1411  4217  3597  3090 
 2486  3428  2485  144 
 142  2485  144  2486 
 3643  4777  4692  4591 
 3040  3177  3005  1941 
 4860  2142  12  1292 
 1112  4706  4217  4690 
 1888  3003  1895  1411 
 2019  3003  1895  2016 
 1416  139  147  2487 
 139  1415  147  2487 
 140  2487  1415  139 
 148  2487  147  1415 
 2488  2489  150  1420 
 1418  151  150  2488 
 1419  2488  153  152 
 2488  1417  152  1418 
 1419  2488  152  1420 
 150  2489  158  1420 
 1421  2489  161  1420 
 2489  158  1421  159 
 1426  2489  1421  159 
 2489  2488  1419  1420 
 1419  2489  161  153 
 150  2489  151  158 
 164  2490  2272  172 
 2490  1431  172  170 
 171  2490  172  2272 
 171  2490  1432  172 
 1436  2493  2491  23 
 2491  3963  2386  18 
 2491  3963  2493  2386 
 1436  2491  2386  187 
 2386  2493  23  1748 
 186  2493  2491  2492 
 1436  2493  2386  2491 
 186  2493  23  2491 
 1706  3502  2150  2494 
 4076  5259  4704  4324 
 1284  4815  2494  2150 
 2151  3502  2606  3 
 208  2495  209  200 
 206  2495  199  207 
 1444  3600  210  218 
 3600  212  1444  210 
 1111  4453  2007  3975 
 211  2496  212  1444 
 215  2496  212  211 
 215  2497  2496  214 
 219  2497  222  2496 
 2497  222  220  219 
 223  2497  1447  222 
 2498  220  221  218 
 1457  222  230  2499 
 1452  218  1449  2498 
 221  2498  1452  1453 
 219  2499  222  220 
 1454  2499  230  1451 
 1453  2499  230  222 
 2499  222  220  223 
 231  2499  230  1454 
 1949  2500  1897  1114 
 227  2500  228  1897 
 1950  2500  1119  227 
 227  1454  228  2501 
 2501  4041  1454  1129 
 3039  2938  1972  2935 
 2500  3012  228  1119 
 2505  2506  246  1468 
 3978  4741  2978  2921 
 240  2503  241  3398 
 2319  4581  4378  3468 
 4398  4176  2276  4045 
 4043  1907  1978  1979 
 4063  1461  4043  1979 
 2007  5001  2249  4453 
 1907  4043  1978  2959 
 3602  3917  84  3158 
 4001  4452  1143  1564 
 4043  1983  3032  1978 
 1467  2505  249  248 
 2505  1465  248  1466 
 1467  2505  248  1468 
 246  2506  254  1468 
 1469  2506  257  1468 
 2506  254  1469  255 
 1472  2506  1469  255 
 2506  2505  1467  1468 
 1467  2506  257  249 
 246  2506  247  254 
 2507  1475  268  266 
 267  2507  268  2259 
 267  2507  1476  268 
 2825  3627  3264  1061 
 1861  3583  3449  1361 
 2300  2509  83  1363 
 1481  2509  1363  83 
 1071  2834  1069  1871 
 1481  2509  1482  1363 
 1362  5179  2830  4129 
 1363  2510  286  84 
 84  3386  1483  2510 
 286  3386  84  2510 
 1365  3591  2465  1366 
 87  3591  89  3445 
 1483  2512  1366  2511 
 3591  87  89  2512 
 284  1484  291  2513 
 1485  284  291  2513 
 285  2513  284  1485 
 292  2513  291  1484 
 294  2514  304  296 
 302  2514  295  303 
 296  2514  297  295 
 304  2514  305  296 
 2515  303  1488  300 
 308  2515  300  303 
 1488  2515  300  299 
 2515  308  311  303 
 1489  2515  299  300 
 1492  3603  308  306 
 2517  308  307  1492 
 311  2516  308  1493 
 2517  2518  315  1493 
 4030  2992  2028  3604 
 308  3603  2517  2516 
 317  2517  2516  315 
 308  2517  1493  2516 
 2518  315  1493  318 
 316  2519  315  2518 
 2517  2518  2516  315 
 4020  1789  1325  2094 
 1496  1493  318  2519 
 310  2519  311  1493 
 315  2519  319  318 
 310  2519  1496  311 
 316  2520  1502  1500 
 2520  1497  1501  1502 
 316  2520  314  1502 
 1501  2520  314  1498 
 316  315  319  2521 
 1502  2521  1503  315 
 318  2521  319  315 
 320  2522  318  1508 
 1505  2522  1508  318 
 2522  321  320  319 
 320  2522  319  318 
 2523  323  2030  1917 
 2523  1148  2024  1153 
 323  2523  2024  324 
 2981  4862  2524  1164 
 323  2524  324  2026 
 4489  1513  1938  4351 
 2526  4123  1185  3002 
 1707  858  1704  3130 
 2526  2994  1185  2088 
 4489  2058  2999  3139 
 3180  4350  2098  1943 
 3566  4505  3456  4166 
 328  4811  2527  329 
 3177  1179  3040  3005 
 3180  4350  1943  3606 
 336  2528  334  335 
 2096  3606  3180  2529 
 1188  2529  1186  2096 
 3605  4136  3236  3159 
 335  3175  1169  334 
 4824  5316  5208  4774 
 3175  1169  1927  1167 
 3168  334  1173  2530 
 2530  3142  1514  1173 
 2219  1910  1142  3607 
 331  1515  339  2531 
 1516  331  339  2531 
 332  2531  331  1516 
 340  2531  339  1515 
 342  2532  350  1521 
 1522  2532  353  1521 
 342  2532  343  350 
 2532  350  1522  351 
 1527  2532  1522  351 
 1520  2532  353  345 
 344  2532  1517  1521 
 362  365  2234  2533 
 356  2533  2234  364 
 2533  1532  364  362 
 363  2533  364  2234 
 363  2533  1533  364 
 1227  2534  2226  1226 
 4623  5321  3629  4206 
 230  3028  1561  232 
 2920  1554  2003  1900 
 2535  3608  1563  2950 
 4572  2412  2193  4068 
 2219  4966  2950  4296 
 2535  3608  1462  1563 
 1884  2536  1991  1984 
 2535  1131  1462  1560 
 5346  1963  3063  1964 
 140  4039  1997  2887 
 5377  3559  3674  2567 
 5430  5266  27  5566 
 1089  2536  1591  139 
 3094  4890  4690  2539 
 1407  2813  1110  2537 
 1407  2813  2537  136 
 134  2539  1595  136 
 2912  3768  1253  2908 
 134  2538  1594  1410 
 441  2538  1594  1100 
 1111  4890  3975  2007 
 1150  1918  2009  2540 
 4890  4923  2539  2020 
 3080  3094  1113  2019 
 2813  4890  3768  4097 
 3114  3911  3310  3208 
 3003  4841  2019  1102 
 2009  4092  1918  3120 
 2196  2540  1918  1919 
 2423  5579  989  985 
 1275  4010  2196  3290 
 2634  4326  889  3423 
 2327  2541  1700  624 
 3094  1113  2539  3080 
 1077  3400  2865  2866 
 3503  4960  802  1636 
 1080  3936  1076  1075 
 5178  3595  2542  1078 
 3403  4019  2977  3710 
 2843  4819  4514  3930 
 1870  3100  2105  2462 
 3503  2122  3212  2884 
 3945  4920  1081  3400 
 1081  3309  1  2543 
 2881  3503  2369  1636 
 3310  4144  3208  1053 
 802  2544  805  801 
 3934  1648  70  2554 
 582  2604  552  748 
 2544  3503  802  1636 
 1636  2544  805  802 
 2998  4862  3739  3463 
 7  3227  873  872 
 2617  5  2366  2615 
 2374  4016  2115  1646 
 2379  4114  2116  2546 
 1875  2910  2296  1372 
 2852  3185  1078  2292 
 4575  4896  4511  4729 
 2104  3937  3880  3691 
 3400  3638  2866  2301 
 1080  4826  1370  1076 
 3783  2403  949  2260 
 2851  2111  804  2548 
 3939  4575  3782  4146 
 859  3501  3221  2607 
 4  2808  858  2611 
 1642  2611  2549  4 
 1642  2611  859  2549 
 3503  858  3075  4 
 2363  2550  805  858 
 2135  2551  7  1643 
 4951  4112  2147  1287 
 2135  2551  599  7 
 2968  4008  3700  3511 
 3241  4186  872  873 
 4040  4982  1564  3719 
 2623  4687  1644  2552 
 5561  870  2187  2552 
 5736  5243  5688  5608 
 2274  4849  2383  4247 
 5250  5497  5091  4881 
 3108  3200  877  2627 
 1151  1918  1625  4010 
 2566  4694  3554  3752 
 1032  3897  2801  3261 
 2652  5166  3072  5070 
 3261  5225  4952  3897 
 3784  5077  3539  3987 
 3282  3810  2789  3808 
 73  5442  2559  2558 
 4797  3385  4748  4275 
 1037  5627  5442  5443 
 2454  5248  3123  4149 
 1052  4812  5063  2820 
 2558  1036  73  1037 
 79  3635  2457  2557 
 5442  5511  73  2556 
 2559  1036  73  2558 
 76  3293  2560  2178 
 1655  2812  2561  76 
 2450  3821  3706  2816 
 3295  76  2453  2560 
 76  3295  2182  2560 
 1854  3030  2182  2453 
 1653  2560  76  2182 
 2562  3577  2954  76 
 2562  2812  2561  2802 
 2563  5589  1056  3109 
 2852  1877  1871  2839 
 1055  4435  816  2837 
 3114  3449  1360  3107 
 4816  79  3635  2457 
 3909  4816  2456  2819 
 1811  2738  2085  2715 
 3977  403  3026  2917 
 5770  5866  5862  5818 
 3677  5167  3645  5235 
 4934  4004  3326  2955 
 3645  625  2349  1207 
 4694  2566  2565  987 
 5669  3752  3554  2724 
 4419  2201  988  3642 
 4581  3489  2319  4378 
 822  4809  821  2354 
 3048  4493  3344  4067 
 2913  56  2424  1816 
 3157  5246  3552  3828 
 4767  54  56  4446 
 736  5536  2885  3078 
 5367  4527  4764  3838 
 2202  5189  3031  4167 
 4092  2009  1918  3290 
 1662  2568  825  822 
 2223  2576  1665  1339 
 2427  2568  825  1662 
 4540  4425  2357  4294 
 2356  3815  3329  2569 
 5134  3434  4580  5017 
 1018  1834  1832  1347 
 5868  5916  5301  5881 
 3234  4684  4179  4190 
 2231  5053  1003  2577 
 3720  4400  2642  4080 
 4178  2432  2233  3014 
 2357  2570  2569  2356 
 4795  4944  70  4192 
 2356  3807  3647  2572 
 3845  5004  2745  4768 
 3900  2874  3763  2805 
 2858  3674  3559  2567 
 1815  2576  997  1339 
 1665  3558  1664  2576 
 1753  5748  1305  4278 
 2231  5053  2577  61 
 2400  4833  2674  4803 
 4312  5044  1787  3396 
 5066  4642  3892  3651 
 961  2701  43  2269 
 4386  3328  3815  3330 
 2682  4014  2671  33 
 235  3756  2933  1956 
 1828  4282  1005  4172 
 4929  5075  4392  4887 
 5469  3374  5119  2752 
 2679  4990  3769  938 
 2679  5693  4953  5110 
 4309  3540  3392  3790 
 4474  4919  4614  3197 
 1784  3275  2695  2677 
 40  2584  1674  2408 
 2849  4933  4920  2608 
 3540  3772  2266  2925 
 2962  3493  1748  6125 
 2706  1795  5050  970 
 4832  5048  43  961 
 4344  5482  3418  3266 
 3539  3890  2795  2582 
 5049  2589  3667  2588 
 5437  5559  5436  960 
 1781  5614  39  4081 
 960  5049  3408  2701 
 3886  5401  2412  2590 
 3667  5049  2588  2587 
 3159  4124  2061  1189 
 5050  4612  1795  4157 
 2696  5292  2697  2702 
 2703  5049  3406  962 
 5048  3667  836  2587 
 4111  4295  2742  3379 
 5407  5731  5640  5047 
 2270  4832  2094  2413 
 2380  3207  886  2636 
 4326  885  2634  889 
 3904  895  2591  2382 
 5210  3420  3869  4726 
 5625  5176  3954  1699 
 5176  5581  2277  5428 
 4326  4400  889  3423 
 1712  4942  1285  1714 
 5176  5644  1699  5625 
 4717  2735  3322  2945 
 4678  2605  3262  2594 
 3410  4385  3415  3933 
 5750  5940  5795  5791 
 4886  1691  2388  2389 
 841  4678  2605  3262 
 1691  2807  2389  2595 
 2596  3879  2605  842 
 2595  3287  2389  2600 
 4402  4348  620  3972 
 2596  3879  2603  1699 
 2609  4789  2364  3215 
 22  2596  1699  2389 
 2654  2661  2659  2655 
 4924  2289  2358  4585 
 3451  3883  25  3681 
 2603  3681  2598  842 
 5566  5270  4715  5260 
 2882  4397  3958  3714 
 2215  3883  846  2602 
 3364  2370  2616  2134 
 2390  2653  2601  905 
 29  5270  5266  5263 
 4670  5456  1354  5302 
 1312  4151  3498  3201 
 3056  2121  5161  1313 
 621  6109  6093  6112 
 906  2601  1695  2390 
 4680  5602  5459  5596 
 2215  3883  2392  846 
 1758  3746  2659  1757 
 2602  3342  2392  3341 
 3883  2392  3341  2602 
 2596  2605  2594  842 
 2392  4402  3681  2603 
 2606  2617  3  2366 
 2273  4964  2605  3879 
 1689  2603  1699  2596 
 1151  1918  1152  2049 
 4713  4714  924  3749 
 628  5114  629  4565 
 5171  5504  803  5370 
 803  5114  3879  2603 
 799  5114  798  800 
 2782  4727  3212  2884 
 2622  4857  2190  2619 
 5299  2603  2380  1699 
 492  2604  622  552 
 714  2784  581  711 
 4960  3503  802  2603 
 5368  3696  3199  5111 
 2604  622  621  1699 
 492  2604  552  582 
 3876  5088  4727  4704 
 2287  4160  2665  2914 
 5842  5909  2851  5821 
 2784  705  701  704 
 705  2604  701  702 
 3882  871  3246  3117 
 3760  3761  2239  2672 
 580  2604  581  749 
 4839  5595  601  5299 
 3503  2544  801  2811 
 627  2604  1699  492 
 1192  3689  3478  638 
 4393  5710  5557  5539 
 5130  4473  624  4571 
 142  4573  3096  1100 
 3621  4614  4263  3543 
 3256  3502  2151  2610 
 3221  3501  856  2607 
 2607  852  4  859 
 3221  858  1282  2611 
 4  2607  856  2130 
 859  3501  2611  3221 
 1705  3780  857  3215 
 1635  3780  857  1 
 4163  857  3780  2609 
 4077  4868  2875  2872 
 3  2610  5  2151 
 4188  1709  3502  3256 
 3  3047  1284  5 
 859  3221  4  2607 
 4  2808  2550  858 
 1642  2611  4  859 
 5171  5504  4922  2374 
 3782  4145  3947  2543 
 2863  4196  2849  2612 
 2612  4822  4196  4681 
 4822  5006  0  4831 
 326  4124  1191  1189 
 2367  4980  2613  4788 
 4788  2614  865  3957 
 1717  2620  1351  2371 
 3616  3903  2882  3958 
 5383  5754  5243  5736 
 2620  2624  1718  2614 
 4683  5398  2613  4388 
 4511  5086  4732  4896 
 5477  5721  5701  5706 
 4605  3228  4389  4174 
 2366  5689  5398  4388 
 5  2615  8  2366 
 3713  5926  4696  5919 
 2880  2881  2370  2149 
 4038  4011  3102  2971 
 5026  1712  2368  3626 
 2370  2880  2140  2616 
 3206  4180  1719  3077 
 3915  2162  3106  1061 
 5  2617  2366  3 
 4343  4730  4464  4410 
 5299  2619  3778  7 
 2613  4980  2614  2620 
 2551  2619  599  7 
 2370  3364  2616  2970 
 2603  3613  803  802 
 2619  868  599  2618 
 2147  4857  2622  4792 
 3700  4564  3696  4262 
 2372  4792  2618  4668 
 5425  2603  2374  5299 
 1644  5561  2552  4687 
 2960  3513  7  871 
 868  4980  1351  3244 
 4003  3456  2210  3259 
 2614  5398  2620  2624 
 2780  1015  1017  3245 
 2950  4966  1963  1998 
 1351  4980  4352  3244 
 868  3244  1351  871 
 906  4675  2119  4383 
 4112  3882  3117  4006 
 2613  5398  2614  2367 
 5561  870  867  5426 
 870  5561  3248  2623 
 3570  5057  1287  4951 
 1718  3701  2620  1717 
 5283  5739  2203  1802 
 8  4388  3697  6 
 5505  5104  2840  4664 
 2626  5659  2776  3516 
 2626  5425  807  10 
 2626  5659  4977  3339 
 2626  3339  807  2776 
 2629  879  2627  2113 
 2626  4977  3516  2629 
 4598  5039  3661  880 
 882  3204  2375  2628 
 5040  2112  4395  4394 
 1999  2883  2879  1587 
 874  2628  882  2375 
 2374  3615  881  3077 
 3875  21  23  1749 
 2848  3333  1018  2775 
 4394  2629  4150  3709 
 2357  5092  4679  4079 
 4978  2627  2113  4977 
 4019  4819  3930  2542 
 4257  5031  4393  4364 
 1292  2631  12  1290 
 3268  4417  2245  975 
 5863  3954  5920  5953 
 1290  2631  1723  2142 
 3734  5093  1699  4889 
 3206  3871  3077  2774 
 5879  5429  1755  5484 
 879  3108  877  2627 
 2633  4009  3705  3712 
 877  3705  3200  3108 
 3938  5248  3123  3030 
 599  5299  2619  3696 
 879  3705  2633  3695 
 2634  4120  3220  3713 
 4849  2280  4726  1690 
 2635  3518  3425  2888 
 14  3715  1295  2637 
 2391  4278  3526  2660 
 2888  886  2275  2635 
 884  5427  2279  1728 
 5076  4891  2374  4887 
 1646  5205  3119  3703 
 5190  4458  3340  3819 
 1293  3715  1295  3237 
 3680  1684  1699  1685 
 3514  3813  2779  2631 
 2637  888  1293  1727 
 1294  2637  1293  1727 
 4120  2634  3220  895 
 4837  4398  4460  4637 
 5919  1743  3724  2128 
 70  5059  1648  1027 
 4398  4837  3869  2378 
 888  2888  3019  3518 
 2779  3704  2630  2639 
 2630  5423  2779  2628 
 887  2639  2630  1725 
 2630  3704  1725  2639 
 2407  3124  2926  1322 
 3232  2640  1734  890 
 3729  4340  3717  898 
 5542  5605  3718  4698 
 1301  3522  1750  1747 
 865  3226  873  7 
 890  2641  844  2640 
 1739  4340  898  1297 
 3717  3441  2640  2641 
 890  3441  1297  2641 
 2638  3423  2634  889 
 3722  4400  4326  3423 
 1731  4080  1732  2382 
 897  5014  1298  3725 
 1733  2645  894  2283 
 3720  2274  1732  3015 
 2277  5560  896  5428 
 5544  5797  844  5543 
 1690  3954  1699  2383 
 3233  2139  844  2877 
 2646  20  1299  2131 
 4439  5717  5673  4211 
 4347  4557  2283  4328 
 2645  1733  844  2643 
 1737  3960  2646  1299 
 6003  6030  2819  6005 
 1033  4031  3728  3895 
 1739  3718  2647  1297 
 1297  4345  2647  4331 
 5836  3881  2384  2877 
 2139  3233  844  2643 
 3430  3729  19  3520 
 869  4980  4941  4788 
 894  2648  2284  1734 
 3232  2139  844  1733 
 3441  1734  3225  2640 
 894  3218  1742  1296 
 894  2648  1741  2284 
 1744  3522  2649  1750 
 4384  1300  1747  3522 
 3733  900  2390  2650 
 3809  5982  5540  2050 
 2650  1694  2389  22 
 905  3448  1300  903 
 2387  2650  2299  2293 
 2299  3733  900  1694 
 891  2651  621  19 
 3611  5693  3612  5110 
 891  2652  621  2651 
 1876  4933  4920  1081 
 5070  5374  4161  2652 
 904  3718  891  2652 
 915  3741  3527  2392 
 2390  3448  905  2650 
 3448  2390  905  2653 
 1049  5061  1856  4232 
 1664  2427  3558  4185 
 4041  5414  4062  3039 
 2661  4705  26  2655 
 4402  4787  3875  1689 
 4405  5432  914  5417 
 4482  5380  4946  5141 
 4787  2656  22  3524 
 3462  4389  3655  1713 
 2393  2657  2391  915 
 2311  3972  2392  3461 
 2215  3342  2393  2392 
 4983  990  1335  983 
 3525  2658  3460  915 
 3460  3741  2658  3527 
 3624  3862  2657  2392 
 1758  2659  2655  2654 
 5686  5240  4275  4225 
 3460  4648  3527  2658 
 915  3460  2120  917 
 4465  4382  4341  2766 
 4278  3525  2660  1305 
 913  2764  619  912 
 4923  3975  4573  3974 
 3525  4903  2120  3460 
 2315  3465  2660  2391 
 2659  3746  2661  3525 
 2120  3525  1757  2659 
 1305  4932  4381  1754 
 4401  4787  21  3875 
 1758  2661  2655  2659 
 3525  2120  1757  3210 
 4776  5043  4333  4409 
 5218  3356  4411  2406 
 4290  2681  940  2254 
 2664  4554  2760  2666 
 4332  3354  3209  3429 
 3533  4334  928  3534 
 3754  4332  3354  2285 
 3203  4671  3750  4333 
 3061  4715  2669  3750 
 2664  5043  2667  924 
 2665  5267  4160  923 
 4285  1960  1117  1555 
 5043  4333  4409  3061 
 4160  5595  5299  2603 
 2667  3754  928  3429 
 5372  1759  1760  1762 
 2761  5120  3375  4548 
 5363  5375  609  4087 
 3857  4160  3209  3753 
 847  4160  2287  618 
 3856  4776  4554  4409 
 3354  3429  2666  3209 
 2666  4776  2664  4554 
 2664  5043  924  4333 
 3534  4332  3429  3533 
 2314  3099  1808  2313 
 2998  3172  2073  3053 
 4552  3639  3763  3951 
 2883  4075  1585  1993 
 5018  2340  2344  3203 
 928  5258  2669  3750 
 1766  4707  2117  913 
 3205  623  1202  2898 
 5260  5270  4715  2670 
 2139  3232  844  2974 
 2117  4707  2670  2973 
 1769  2680  931  945 
 3760  2239  932  2672 
 3498  3920  2662  2676 
 2239  4553  2243  3761 
 617  5595  5351  496 
 2673  3866  3363  3762 
 913  2764  28  619 
 3866  1767  31  3762 
 1770  2146  2662  2676 
 932  3760  2757  3059 
 1768  5572  2675  2240 
 5572  34  930  5472 
 2580  5572  3761  34 
 930  5572  2242  1768 
 2677  937  1784  1779 
 1959  1970  1958  1127 
 3415  4513  3171  3285 
 2763  3860  2672  3643 
 4803  2674  2400  2599 
 2695  5833  3767  5767 
 1776  2677  1316  1775 
 2677  2695  1784  1775 
 3781  4369  2671  2691 
 4729  3939  4308  4511 
 945  5399  3537  2333 
 2679  5351  2332  617 
 2686  4288  2679  3660 
 2265  4210  2407  3980 
 3775  4953  4410  2679 
 2679  4204  617  2332 
 617  4056  3665  616 
 938  2679  1771  941 
 2679  4056  2755  3665 
 2896  3781  2685  33 
 940  2765  2254  2681 
 1316  2687  937  943 
 2689  4273  2581  2690 
 1302  4465  2159  3442 
 3337  4431  67  1020 
 943  3777  2581  37 
 5199  3485  3536  4373 
 1318  2896  1774  2334 
 2691  4014  2671  3781 
 2685  1318  1774  2682 
 3155  4934  2868  1332 
 3849  2689  2581  2690 
 2683  942  939  1317 
 932  3760  2672  2757 
 2254  2765  2684  2253 
 1316  5003  943  937 
 2233  3851  2854  3357 
 940  2684  936  2254 
 2894  3317  1600  3085 
 1054  4657  4568  4033 
 942  3769  939  938 
 2678  3852  3375  2679 
 938  2686  941  942 
 2678  3769  939  2686 
 2678  3769  2686  2679 
 3771  2686  939  2683 
 1316  2687  2677  937 
 937  2687  944  943 
 2265  4919  2408  4210 
 2335  2688  2401  38 
 3777  4997  943  4273 
 4282  5440  1010  1005 
 2688  36  2335  3485 
 2401  3485  2335  1317 
 1315  4373  2690  3536 
 2681  3777  2765  3775 
 5540  5982  2781  5798 
 2581  4550  4288  3775 
 2765  3775  37  2755 
 3560  4274  997  3847 
 2681  2690  940  2689 
 942  3374  1317  2683 
 4281  4547  2690  3849 
 5120  5185  4989  4281 
 940  3777  2689  3377 
 34  3025  3023  931 
 1777  2691  2121  2671 
 3351  2107  2257  3134 
 949  3351  2257  3134 
 3930  4344  4017  3224 
 770  3074  769  768 
 1778  3191  1782  2693 
 588  3074  728  589 
 2402  2694  39  2109 
 1778  4728  2693  1322 
 947  2693  953  952 
 1676  4947  2795  835 
 2845  3188  1837  2442 
 3187  2402  1783  2694 
 2402  3187  1780  2330 
 41  3187  39  1781 
 4735  3273  1073  3630 
 1315  4373  3535  2690 
 1794  5292  1793  2702 
 3178  4320  1325  3409 
 957  4771  2697  4147 
 2704  3798  3356  2410 
 4411  44  42  3798 
 2696  4734  3356  4411 
 2702  3802  2704  2410 
 1323  3124  2926  956 
 2409  2867  2268  2698 
 2110  2699  2109  39 
 2405  2699  1786  2108 
 2413  4068  2193  2412 
 614  5293  2411  5047 
 2094  3178  2270  2413 
 961  3978  3946  2921 
 2269  2700  2411  614 
 3829  977  2715  1803 
 3961  5829  2870  4079 
 5049  5437  5048  2701 
 2589  5049  962  2588 
 5366  2701  5358  5292 
 1793  2702  2099  2410 
 4124  2058  1939  2059 
 4775  5066  5439  5807 
 2702  3356  2697  2696 
 43  5737  955  2261 
 3180  2096  2529  3173 
 5049  2703  3406  5048 
 5292  5637  5559  960 
 3406  5358  2701  4280 
 4414  5135  4416  4486 
 3798  3802  2704  44 
 1820  3357  2430  2854 
 5192  2705  2720  2711 
 2712  3811  5192  3545 
 3833  4579  3379  3663 
 2716  4576  3824  980 
 3206  4158  3871  3235 
 4413  5361  3545  4750 
 969  2710  971  2709 
 1820  3989  2227  2431 
 4651  5355  3961  2354 
 974  2747  966  967 
 2709  3349  2246  2742 
 4999  2713  1800  3805 
 4111  3116  3805  2713 
 972  4111  1796  2095 
 2707  4295  969  2741 
 3812  2246  2710  3620 
 230  4296  232  2535 
 2710  3620  2246  3548 
 613  4157  2248  1682 
 2710  3620  3548  2707 
 3349  4295  2742  2709 
 1811  2738  2715  2079 
 3018  4285  1967  2927 
 1331  3466  2318  1333 
 50  2906  2711  2720 
 1799  4915  1327  1797 
 3818  2713  3805  2714 
 2338  5509  5130  624 
 3545  1327  2712  1799 
 2712  1327  48  2093 
 2720  3546  2906  2711 
 5145  4612  4468  4535 
 1800  3805  2713  2714 
 4295  4111  2742  3116 
 2906  3546  2705  48 
 47  5435  45  1326 
 2726  2945  1806  2735 
 2717  5123  2250  4975 
 2862  2715  1803  2417 
 495  5683  1663  612 
 2717  4975  2250  4913 
 978  3824  2716  3325 
 2091  3175  334  3168 
 983  4421  55  991 
 4973  5089  4908  4765 
 2739  4721  4532  2716 
 2716  4420  3898  3823 
 5713  5288  4653  4764 
 1077  3945  3198  2857 
 1350  4751  66  68 
 1801  2718  981  2250 
 2415  4167  2200  2418 
 1802  5283  2719  2203 
 3822  5189  2716  4253 
 3430  3729  1734  3225 
 1333  2317  50  2720 
 3611  5937  5875  4600 
 2672  4692  3363  2603 
 50  2906  2720  2904 
 1377  2904  50  2317 
 1810  3552  1335  2721 
 2070  4649  4193  3147 
 2858  3347  2174  996 
 2778  2773  4427  3819 
 980  3824  978  2861 
 1760  5357  4099  4927 
 70  4877  2554  2158 
 4878  5492  4305  4410 
 4226  2227  3650  1666 
 979  5283  2203  52 
 1811  3829  987  2079 
 2735  4249  3786  3840 
 1335  3834  2736  1810 
 4420  5321  2716  5311 
 4552  4777  3363  3860 
 3322  4717  2945  4419 
 1809  4422  2721  2730 
 4911  998  4126  1817 
 4268  4828  3346  2732 
 986  3839  2725  2733 
 4579  4650  4529  3379 
 3099  1807  1808  2313 
 5334  2086  4024  5330 
 982  4755  4270  1335 
 4269  2727  2222  3827 
 1808  4445  2905  3836 
 2726  3843  2728  1808 
 1807  2729  1808  2313 
 3323  4760  3553  4250 
 2313  3836  2729  1808 
 2421  5513  4761  4445 
 4272  2314  54  2421 
 1842  4928  3894  71 
 3837  5291  3552  4763 
 2223  5187  4992  4581 
 3464  5291  2731  4272 
 2721  4271  983  2730 
 56  5246  54  4763 
 5291  4767  54  4763 
 2729  3464  2314  1336 
 2727  4268  986  2734 
 4357  2736  1334  3553 
 989  2731  2729  1336 
 2314  5291  4272  54 
 4248  5234  2422  3644 
 990  3839  2567  55 
 3835  3323  2733  2736 
 31  5357  1760  2288 
 2910  3948  87  3594 
 2725  5052  3839  2734 
 2422  5582  2722  3649 
 2222  4042  55  3345 
 2733  3835  2736  2567 
 2733  3323  986  2736 
 986  3839  2727  2734 
 2725  5287  4268  2732 
 4983  4270  4269  4756 
 4270  2727  982  3327 
 2198  3322  1804  2422 
 3450  5006  2864  1371 
 2423  5632  5579  5578 
 2422  3322  2201  2945 
 4791  5602  5596  4895 
 1143  4853  4452  4078 
 3322  1805  2198  1804 
 986  3834  2733  2736 
 2318  4766  2705  2720 
 2739  5051  4532  49 
 974  2747  967  2737 
 2726  3642  1806  2945 
 2715  5876  4130  5866 
 2726  4130  3843  1808 
 2323  2957  632  2840 
 5828  5969  5934  5947 
 4532  5321  2716  4721 
 4414  5051  5002  966 
 2718  2739  2717  49 
 5271  2929  2739  49 
 1754  5430  29  1306 
 995  3352  997  1337 
 3853  2740  2069  1824 
 4305  4410  37  4730 
 949  3539  2257  3351 
 906  2387  2390  900 
 1796  4111  3379  2708 
 837  4526  3833  3846 
 2707  3620  2746  46 
 2746  4526  837  3549 
 2710  4295  3349  2709 
 3379  3833  3663  2741 
 1337  4355  4126  1338 
 972  3379  1796  2742 
 2709  3349  2710  2246 
 4295  3349  2742  3379 
 3816  4747  2708  2095 
 2225  2743  2220  2425 
 2743  3350  2427  58 
 995  2743  2220  2427 
 2743  3847  3352  3560 
 2743  3350  2225  2220 
 1667  2743  992  58 
 993  3560  992  998 
 3942  5187  3831  2427 
 2745  4768  2744  3345 
 3574  4633  1650  2445 
 3950  3162  439  3069 
 983  4421  991  4271 
 3367  4284  2682  3623 
 3559  5377  3674  4509 
 1819  2745  996  2070 
 3845  2745  1819  2721 
 3942  4515  4378  2803 
 2745  3845  1819  996 
 4253  4530  2719  4167 
 837  2746  46  2707 
 4300  5528  4139  4157 
 837  3549  46  2746 
 2746  4526  4457  2741 
 1942  4136  3159  1943 
 2868  1802  2085  2415 
 1801  2747  2316  2737 
 2747  4766  3466  3842 
 4535  5193  4612  4297 
 5708  5822  5756  5788 
 2717  4975  2252  2739 
 2424  4356  3148  57 
 2194  5340  2072  1939 
 2987  3557  2740  57 
 2856  2467  1077  3194 
 46  3801  964  3669 
 2686  5469  3374  3771 
 2467  2866  1077  3194 
 3544  5895  958  5849 
 5110  4410  2324  3539 
 3548  3620  3549  2746 
 3385  5240  4225  4275 
 4919  5315  2582  2584 
 2585  5315  2412  5035 
 2684  3850  2253  2765 
 4919  5321  3197  2323 
 2752  4288  942  3779 
 4919  2409  2867  4210 
 4076  5036  3421  1284 
 4210  2867  1785  2407 
 3828  3837  3552  3157 
 1317  3779  3374  942 
 3360  5616  2759  5362 
 4428  4431  1012  3137 
 3014  2754  2233  2428 
 1830  4773  2762  3859 
 2293  4622  621  4277 
 2689  3777  3775  2581 
 2254  4056  2755  2253 
 3771  3852  3375  2678 
 139  3321  441  2536 
 5464  3537  5447  5220 
 4874  405  4338  4062 
 1772  3320  1773  2241 
 3321  4093  4039  441 
 3761  2757  3022  2672 
 2085  4934  3174  2868 
 4307  139  441  1097 
 4278  5027  5011  1305 
 1990  5564  1991  2875 
 4426  4458  3819  3340 
 5535  3259  4630  4003 
 235  2933  236  1130 
 2759  5807  4775  1006 
 3361  4863  2759  3656 
 5807  2759  5066  3360 
 2640  3430  844  3232 
 2762  3656  1007  2759 
 2067  2762  1007  2433 
 1829  3859  1830  2433 
 3651  4863  3361  4642 
 2760  3825  3354  3209 
 2660  3525  2120  915 
 3536  940  2690  1315 
 4246  5200  4991  4284 
 4989  5120  4548  5119 
 2681  4281  940  2690 
 3656  4863  2762  2067 
 3438  94  54  96 
 3360  4914  3361  3170 
 5055  5634  3360  1011 
 3763  3435  934  2874 
 934  3202  2757  3022 
 4151  3920  3498  3639 
 3862  3624  2657  3526 
 940  3777  2681  2689 
 3850  2684  3777  2765 
 2765  4056  37  2253 
 2254  2765  2253  2755 
 4281  5120  4550  3383 
 4341  4886  4465  4086 
 2765  940  2254  2684 
 3777  940  2765  2684 
 4234  2412  3311  3886 
 2293  3359  1746  1745 
 5828  5872  5723  5735 
 2600  4086  2159  2962 
 3206  3077  881  2774 
 1013  2767  1025  1020 
 2213  3992  3135  1350 
 4458  4426  3819  4427 
 2438  2848  2439  2768 
 2360  4880  4430  3334 
 31  3762  3363  3866 
 3516  5624  2626  3709 
 4257  4785  3661  4393 
 2848  3333  2768  2769 
 2943  5297  2208  64 
 3206  4158  3235  3515 
 2760  4554  3209  2666 
 1828  3855  3146  3565 
 1346  4786  1348  66 
 1346  2771  1834  1348 
 3420  4837  2378  3869 
 2208  4520  3334  3870 
 2767  4779  1025  2777 
 2307  3133  2770  65 
 1018  3333  1832  2772 
 1020  2777  2767  1025 
 3993  2209  2357  2360 
 3333  2848  2768  2775 
 2773  4427  2767  2777 
 770  3078  560  773 
 2769  2848  2438  2768 
 3333  4659  2571  4636 
 4386  4258  1201  4256 
 2360  4254  2357  3993 
 3994  4043  1978  1979 
 10  5425  807  599 
 5425  4785  807  2374 
 2113  5425  3199  4018 
 1012  4427  2773  4426 
 5511  5775  5766  73 
 807  5425  2374  598 
 3961  4638  2356  2573 
 2949  3794  2055  4716 
 1025  4779  1836  2941 
 1012  4426  2773  4264 
 1348  2778  1346  2054 
 4779  1025  3250  2941 
 2788  2050  3809  4031 
 1346  4786  2778  1348 
 1346  2778  1835  2054 
 3820  1041  2958  2983 
 4626  4435  4568  3634 
 5319  1842  2791  1034 
 2779  4697  3704  3716 
 4009  5247  3705  3712 
 3425  4837  4637  4835 
 3855  3874  3867  2780 
 1021  3855  1005  1015 
 3466  4279  3382  4133 
 2122  3503  3212  2544 
 2212  4906  4054  2870 
 805  3503  1636  2980 
 857  3215  2364  1705 
 1707  2884  2782  2122 
 794  3473  573  574 
 2901  527  578  488 
 3251  3574  2787  3426 
 2784  699  701  2604 
 3809  3728  2050  3035 
 2019  2902  1895  1108 
 2784  580  751  2604 
 698  2784  574  573 
 710  2901  708  554 
 701  2784  576  575 
 577  2899  576  2784 
 2785  1029  1844  1843 
 789  2901  790  792 
 754  2901  848  527 
 2901  754  579  578 
 751  3066  579  2899 
 704  5299  2784  705 
 4402  5299  2392  3972 
 4088  3077  3615  2374 
 3788  2851  4854  2860 
 3574  4633  3806  1650 
 5225  1353  1844  2799 
 4661  5509  4571  5130 
 2555  5227  2556  3385 
 2801  3260  1032  2555 
 3422  5647  4556  3230 
 834  4656  2679  3665 
 2922  5210  884  16 
 5766  5823  5776  3575 
 2796  2797  1842  2308 
 5541  5574  5082  5143 
 2791  1034  1841  1840 
 1028  3282  2792  2172 
 2792  5837  4222  4321 
 4222  4962  4793  4794 
 5454  5675  5620  5671 
 2793  4464  2586  1673 
 3432  3539  1676  3064 
 2793  4517  4410  2581 
 4532  5528  5164  5135 
 2107  3784  2255  2692 
 4343  4517  4410  2793 
 1864  5673  4211  4439 
 5315  5663  832  3197 
 3539  3890  2583  2795 
 3343  4432  2444  3751 
 4118  5533  5319  2791 
 5401  5895  3378  5731 
 5060  5227  2556  1651 
 1035  2800  2797  1354 
 2799  4225  3571  3803 
 2310  2797  2308  1842 
 2310  2797  1354  2308 
 3896  72  3803  3571 
 4159  916  3459  919 
 3035  4433  3728  2798 
 3885  5254  4795  5059 
 5441  2153  1034  5319 
 2050  5798  5540  5716 
 2799  1844  2785  1353 
 2797  3458  2310  1354 
 1352  3261  1353  1028 
 3571  2799  1353  2555 
 3895  4433  2158  2798 
 2799  4225  2555  3571 
 5759  4799  5699  4797 
 1032  3897  3261  2792 
 2954  3577  1652  76 
 1032  3625  2801  2555 
 3887  2801  3260  2789 
 3385  4748  4275  3575 
 3897  1032  2789  3808 
 76  2802  2562  1043 
 815  2802  1043  2562 
 134  2813  136  2537 
 2562  2812  76  2561 
 5720  4509  5098  5537 
 996  2858  1661  2575 
 4648  4903  3460  3744 
 1845  5982  2781  2050 
 1845  2804  2055  2781 
 4586  2444  2574  4191 
 2201  3642  2945  1806 
 3363  4552  3860  2672 
 2805  934  2672  646 
 2676  4551  2662  3498 
 3921  4641  3269  3916 
 3435  3498  3201  1312 
 1691  2807  845  2389 
 2390  2807  2596  2389 
 1715  3510  2623  1716 
 2550  2808  2611  2549 
 805  2808  858  2550 
 4  2808  2611  2550 
 2048  3285  3171  1847 
 5766  5683  5311  5060 
 1172  3172  334  2091 
 2027  4867  3747  1932 
 5177  5641  4227  3411 
 75  2043  77  2810 
 2040  2997  2447  2046 
 2447  2997  2810  75 
 3253  4478  2845  2949 
 1878  4077  3785  133 
 5099  3655  4949  3228 
 2562  2812  2802  76 
 1043  3294  1355  1041 
 1044  3294  2812  76 
 2802  2812  1043  76 
 3080  2813  3003  1102 
 1655  2812  76  1044 
 1594  2813  2539  134 
 4890  3768  1892  4690 
 134  2813  2539  136 
 3768  5001  1892  1598 
 4097  4923  2813  4890 
 4690  2486  3003  4217 
 2912  3090  1894  3003 
 4923  2007  3975  4890 
 3079  1413  1110  1109 
 4501  4891  1646  4016 
 78  3928  80  3449 
 4665  2840  3797  5007 
 2509  4744  2300  1867 
 2126  3737  2782  2884 
 5388  1052  4437  3306 
 1863  5005  4901  4910 
 1862  2821  2031  2455 
 2814  4742  2815  2451 
 2821  3913  2823  2455 
 87  4207  3445  3143 
 77  2816  80  2450 
 2188  5248  3706  2452 
 2818  1857  2046  2040 
 2818  1855  1358  1857 
 2188  3821  2816  3706 
 3907  2188  3189  2817 
 1186  3045  2098  3001 
 2450  2817  2188  1855 
 77  2997  2818  75 
 2997  3817  2447  2810 
 4173  5008  3796  3292 
 4144  2837  1053  3310 
 2458  4593  2456  2819 
 3181  2992  2028  4034 
 1053  5005  2031  3305 
 1656  4436  3586  1657 
 4437  4657  1054  3306 
 4792  5317  4599  4857 
 1053  2821  2455  2031 
 3264  2832  1061  2831 
 5222  5592  5355  3934 
 1656  3796  3292  3586 
 3792  2108  2268  2698 
 4322  2177  2457  2458 
 475  1275  476  4000 
 1863  4743  4901  5005 
 2837  4144  1053  3909 
 4742  4810  2814  2821 
 1863  3913  2823  2821 
 1062  4440  1064  1065 
 87  3591  1366  2512 
 1062  4603  2826  2165 
 817  4603  2824  2165 
 4144  3924  3310  3393 
 2832  1063  2831  2161 
 2162  5307  4813  1061 
 1062  2826  1065  2459 
 5814  5353  5324  5753 
 817  4739  2824  3590 
 2161  4476  2832  3589 
 2166  4211  1058  1864 
 3265  4440  3628  1064 
 3640  5101  3858  4632 
 4165  2832  2825  3589 
 4382  4465  4341  2159 
 3627  4666  4106  4595 
 2832  3264  1061  2825 
 1869  2846  1073  2829 
 1339  995  2576  997 
 2832  4165  2825  3919 
 2835  3916  3269  1065 
 3264  4106  3106  3915 
 2698  4263  2405  2268 
 1869  3440  2167  1073 
 1363  3917  84  1362 
 1065  3274  2830  1362 
 1362  4129  1866  1867 
 5105  5475  5095  1865 
 4955  3590  3263  3926 
 3920  2662  1770  2358 
 3401  4459  3543  2750 
 5431  5550  3528  5480 
 1060  5470  2824  817 
 5064  5350  1051  5307 
 2832  4441  2161  3919 
 4129  1362  1866  2830 
 4649  5098  3147  4245 
 1363  3158  2833  84 
 2509  3602  1363  2833 
 3100  2834  1870  1871 
 1870  2834  2462  1068 
 27  5430  29  5266 
 3272  3804  2826  3588 
 4641  4958  4456  4215 
 2835  2459  1065  2826 
 2104  4607  1874  1079 
 1063  3106  1061  2831 
 5453  5620  5142  5520 
 1871  3267  3100  2834 
 3539  4057  3784  3064 
 4437  4588  3633  3634 
 2455  3208  1053  2031 
 2061  4872  4871  5344 
 5776  5823  2789  3575 
 3159  4871  2061  4044 
 2034  3582  1858  1050 
 3106  4106  2836  3915 
 3264  4544  3627  3799 
 3908  2034  3164  2838 
 4735  4108  2841  2842 
 2608  2863  2612  1876 
 3877  5538  2964  3934 
 4735  2167  4108  2842 
 3403  5206  3710  2977 
 2106  2840  2323  632 
 2845  4736  3794  4478 
 3010  3102  1155  2051 
 4735  2167  2842  2466 
 2840  5084  3930  3403 
 1870  3100  2843  2105 
 2464  4819  2843  2105 
 3999  4148  3582  3707 
 2844  4521  3253  2443 
 1921  2966  1149  2065 
 4795  4796  70  4944 
 4796  4795  5059  3885 
 1363  5179  1362  4129 
 2268  3792  2867  2926 
 4346  4463  4105  3010 
 4277  4341  3863  2766 
 1065  3274  1362  2459 
 3274  3804  3588  2826 
 3072  5836  3523  1688 
 2846  4108  3914  3440 
 4603  1062  1065  4440 
 3444  4820  84  2298 
 4385  1850  3453  2173 
 4784  5297  1005  5056 
 3630  5593  2842  4592 
 2969  4346  3111  1992 
 4485  5206  3710  3403 
 4456  4641  4215  2830 
 5157  2870  2573  3395 
 2848  3333  2769  2571 
 1018  2848  2438  2571 
 4822  2849  2863  4196 
 2852  88  1069  1078 
 4146  5706  5477  5701 
 2608  2863  2849  2612 
 5425  5171  2374  2603 
 1071  2852  1871  1069 
 3181  4117  2044  2028 
 2850  3936  804  1076 
 2978  4832  3051  4020 
 1325  3182  2410  1790 
 3497  4209  1737  3726 
 602  3307  2851  1637 
 5009  5352  4202  5158 
 1077  3787  1639  2853 
 1894  4243  1112  4447 
 629  5508  630  810 
 2853  4896  2865  2860 
 2408  2867  956  1785 
 3143  5819  2023  3948 
 3771  4548  3375  3852 
 4140  2854  2432  2170 
 3851  2170  2854  3033 
 2431  2854  1002  1820 
 1875  2859  1372  2855 
 2457  3308  604  2819 
 2859  3948  87  2910 
 1875  5020  1874  2855 
 4732  2547  2851  3304 
 3947  4729  2543  2866 
 5574  2111  4825  2850 
 1077  3195  2853  1639 
 1077  3945  2865  3198 
 2857  4545  3945  3789 
 3789  2857  1638  3592 
 2853  3945  2865  1077 
 1639  2857  1074  1638 
 2956  4063  4043  3994 
 5377  4809  3942  2427 
 2309  5109  2579  3567 
 4760  3323  3830  4250 
 3942  4660  3284  2427 
 2996  3004  329  2527 
 3450  5490  3279  1370 
 3297  4513  2809  2181 
 2750  4769  4467  4459 
 2855  3948  2859  1372 
 2101  4141  2851  1075 
 896  4508  3067  892 
 1331  3466  1333  2861 
 1  4387  3780  1705 
 1329  3551  1332  2419 
 3782  4729  4308  2543 
 4575  3782  4146  3947 
 3700  3247  1715  3303 
 2861  3944  3824  3382 
 1370  2864  1080  2469 
 3467  51  1329  3155 
 978  2861  1331  980 
 4468  4915  4535  973 
 2085  2862  1803  2417 
 1802  2862  2415  976 
 1046  3940  1047  1049 
 2857  3198  1077  1074 
 2468  4959  2469  4444 
 2409  2867  2407  2268 
 3390  5197  5143  4145 
 0  4444  1373  2 
 5452  4313  3427  4412 
 3451  3681  25  2597 
 2324  4737  1637  2851 
 2468  4444  2469  1373 
 2853  3194  2856  1077 
 1077  2866  2467  2301 
 5574  2111  2850  2851 
 1077  3198  2301  1074 
 2853  3945  2860  2865 
 3692  5021  3826  4534 
 1323  2867  1785  956 
 2301  3638  2866  2467 
 3390  5143  4825  2850 
 1876  3400  1081  4920 
 2865  4729  2543  2860 
 4196  1705  2365  2364 
 2023  5819  2839  2869 
 2871  4077  1995  2875 
 5315  5663  5035  832 
 2439  5830  2870  827 
 3873  1019  1833  1016 
 1513  3698  326  3139 
 2357  4079  2439  2360 
 2173  3820  2958  2089 
 1083  3095  1995  2871 
 5502  5714  5517  5689 
 1085  2875  1589  2018 
 1084  4077  3785  3949 
 3730  2381  1742  3500 
 2873  1251  439  2204 
 1093  3011  1091  2879 
 2501  4041  3012  227 
 30  4708  32  4723 
 2481  3950  1086  2002 
 2290  5253  3363  4591 
 4804  1040  3118  1358 
 1881  2875  1990  2018 
 2875  5255  1988  1990 
 1298  5709  1740  2361 
 2018  2875  1250  1881 
 1990  5564  2875  5255 
 3060  5564  1593  2062 
 1588  2875  1881  1250 
 2000  5564  1085  1593 
 1881  3609  1588  2871 
 496  5299  618  1698 
 5299  2876  2603  2392 
 2285  3688  1697  3528 
 5906  5958  5940  5957 
 2666  3354  3209  2760 
 1699  621  19  2877 
 621  5128  2877  1699 
 5837  4794  73  1036 
 2877  621  844  622 
 1905  4083  2932  4052 
 3573  5254  2158  3574 
 3722  3720  4400  2642 
 3720  3722  16  3735 
 1091  2879  1999  1093 
 2886  3518  2635  888 
 3959  4075  3956  2883 
 3956  4075  3955  2879 
 1999  4075  1585  2879 
 3011  3956  2879  2883 
 2370  2880  2616  2134 
 4160  5595  2603  1698 
 4289  2149  1711  2369 
 1725  3240  887  2639 
 3503  5595  2881  3618 
 3206  4088  3515  3077 
 5317  4792  2619  4857 
 4960  2881  2134  1636 
 1725  2882  13  887 
 3204  4074  13  2375 
 3616  2882  887  3204 
 5906  1305  1753  5839 
 4088  5087  5076  3615 
 2380  5205  3958  4397 
 1587  3950  1585  3069 
 858  3503  2550  4 
 1999  2883  1086  2879 
 1092  3959  2873  1993 
 2883  4075  2879  1585 
 2874  3639  3498  3951 
 2883  1086  2001  2481 
 2980  3503  1636  4 
 2860  5381  4208  2851 
 3618  4  1641  3302 
 3505  5036  3421  4076 
 3078  768  770  561 
 735  3074  734  731 
 2152  3737  2362  3249 
 2122  3212  2884  2782 
 2884  1707  2126  2363 
 5355  4140  1662  2431 
 3074  735  732  731 
 849  3078  728  2885 
 735  609  734  5532 
 562  3065  592  2885 
 3078  787  563  564 
 728  3078  563  564 
 1413  3079  2813  136 
 5532  494  637  608 
 769  3074  771  590 
 3425  1726  888  2886 
 3078  787  783  786 
 2591  5427  4726  16 
 560  3078  720  559 
 5536  736  610  611 
 4093  4095  1996  1885 
 441  4039  3321  139 
 4447  3597  4217  4096 
 1984  4095  4039  1885 
 2486  4690  3003  3094 
 3420  5210  2378  884 
 3207  2888  1699  2380 
 16  4726  2591  2383 
 4726  4398  4045  4460 
 3207  2275  1699  2888 
 4798  5920  1684  5900 
 3019  4460  4045  2888 
 3243  4183  3226  4170 
 886  2888  2380  888 
 2061  4046  3020  4044 
 441  4093  2889  3965 
 1315  4273  1316  3377 
 1097  2889  1886  441 
 131  2890  1984  1096 
 625  2891  624  1205 
 2341  5130  4661  5107 
 2347  2891  1205  839 
 2327  5509  624  1700 
 3270  4474  3197  3980 
 30  3966  32  3755 
 1098  2894  2011  1596 
 2894  3317  2022  1600 
 4093  441  2889  2010 
 1596  2895  1099  2894 
 3093  2271  2341  2893 
 3085  2895  1600  2894 
 2341  3672  1204  838 
 3003  3094  1895  2486 
 2011  2894  1100  1596 
 2249  2895  1890  1600 
 1100  2895  1600  1890 
 1596  2895  1100  1594 
 1098  2897  2011  2894 
 2895  1100  1600  2022 
 1318  2907  2335  38 
 2907  3781  1318  2896 
 3376  4994  441  4291 
 1098  2897  2892  2011 
 2022  4286  1100  1887 
 2332  4410  2679  2324 
 2897  3085  2894  3084 
 623  497  1202  2898 
 623  4303  628  497 
 1202  3205  2898  1683 
 1202  2898  643  1683 
 1209  4376  2281  4375 
 4224  4565  633  4472 
 2898  3968  623  3338 
 1192  3689  638  4466 
 2901  792  795  796 
 710  2901  554  555 
 797  2901  796  793 
 2901  767  528  553 
 848  2901  2355  657 
 2077  4843  1102  1106 
 788  5080  571  790 
 577  4885  572  788 
 794  2901  795  546 
 2901  528  507  488 
 795  2901  796  545 
 791  2901  792  795 
 4842  741  595  2323 
 2016  4843  4841  1107 
 708  3473  2901  709 
 496  5595  4839  5299 
 2901  527  488  507 
 578  2901  488  553 
 1685  4667  2605  4205 
 3066  4839  2899  577 
 615  5321  5035  614 
 2906  2317  2720  2904 
 1193  3480  634  1194 
 1195  2903  818  1194 
 636  3472  2354  635 
 820  2903  818  1195 
 3971  5311  819  4845 
 636  3472  635  811 
 634  3971  635  2903 
 818  4224  3480  638 
 635  3971  3472  2903 
 50  2904  2416  48 
 53  2421  51  2905 
 4840  47  2095  4747 
 51  3843  3155  53 
 2719  4530  2418  4167 
 2422  4639  4223  612 
 2906  50  2711  48 
 35  36  33  2907 
 38  2907  36  35 
 2334  2907  2335  1318 
 2335  2907  36  38 
 3079  1893  1413  1109 
 3004  3144  3005  2064 
 2912  4243  2911  1599 
 2908  3079  2912  2813 
 2665  3858  3640  2914 
 4890  2813  3768  2539 
 1252  2912  1253  2908 
 1110  3079  1109  2908 
 4711  3072  3748  4569 
 1252  2908  2008  1110 
 4923  142  4306  4573 
 2007  1100  3096  3975 
 2912  3768  3003  1894 
 1894  5001  1598  4243 
 1373  3594  0  87 
 3970  1599  2006  2911 
 3594  1372  2296  2910 
 1372  3594  2296  2468 
 1599  3970  1105  2911 
 3970  1603  1105  3969 
 446  3970  445  2014 
 4841  3003  2019  2016 
 1102  3970  3969  1603 
 2006  2912  1109  2911 
 1109  2911  1103  2005 
 3082  3970  1103  2911 
 1110  3079  2908  2813 
 2908  3079  1109  2912 
 1253  2912  2911  1599 
 2006  2912  2911  1253 
 1252  2912  2908  2006 
 3157  4772  3828  2751 
 2721  3157  2751  1809 
 1379  2913  54  56 
 1335  3837  3552  1810 
 4409  4985  3431  4333 
 2916  3076  1116  2534 
 4903  4931  4648  2658 
 2927  1124  1967  1123 
 1898  4049  2920  3076 
 1124  2930  2927  2916 
 1116  2917  403  1953 
 2534  2917  1226  403 
 1004  3566  1825  609 
 1896  2918  1969  2915 
 2739  2929  2252  49 
 2917  4055  1226  403 
 1124  2917  1953  1952 
 2226  2917  2534  2916 
 2876  5550  2392  5480 
 1948  2920  2003  1900 
 1951  2920  1954  1967 
 1117  2920  1555  2003 
 1900  2920  1898  1954 
 3034  1951  227  1967 
 1227  4285  2920  1555 
 1790  3800  1789  1325 
 1950  4722  2923  3979 
 5048  4832  3051  3946 
 16  2922  885  884 
 1946  2923  1901  1945 
 1901  3012  2923  1950 
 1946  3979  1901  2923 
 3012  228  2501  227 
 3772  2925  3540  40 
 3778  4488  3508  4949 
 3540  4947  3539  2795 
 2863  3400  2849  2866 
 2263  2925  1674  40 
 2407  3124  1322  2108 
 2832  3799  3793  3264 
 1785  2926  1323  2407 
 2268  2926  2867  2407 
 1125  4285  2928  2927 
 1323  2926  1322  2407 
 956  3792  2867  2924 
 1962  2928  2927  1957 
 1124  2927  1952  1123 
 3978  961  2412  2700 
 1957  2930  1553  1118 
 1961  2928  1123  1962 
 4994  3376  441  4286 
 1123  2928  2927  1962 
 1961  2928  1903  1123 
 4414  4909  966  4494 
 3183  4140  3989  4134 
 4907  5340  1168  5332 
 3166  4528  3382  3325 
 2916  3977  2226  2917 
 4876  2239  4553  2243 
 2930  4285  2916  3977 
 1124  2930  2916  2917 
 2928  4285  1959  2927 
 1957  2930  2927  1553 
 2411  4832  2270  2413 
 3951  4833  4585  3920 
 3024  3977  3026  1960 
 4774  5363  4824  4987 
 1352  3625  2555  1353 
 3566  1004  2931  3564 
 2091  4454  3457  1173 
 4062  4627  4041  405 
 4240  5390  4456  5179 
 3988  3036  1129  2934 
 3988  1119  3012  2923 
 2501  4041  1129  3012 
 4052  5268  1129  4053 
 2938  3046  2935  1980 
 1972  3758  2214  1562 
 1972  4310  3039  3990 
 407  3037  1229  2936 
 1972  3758  1128  2938 
 4627  2933  405  2932 
 407  3037  406  1229 
 1980  4338  1132  1906 
 1972  4310  1460  3039 
 1813  2937  2071  2078 
 998  2425  992  3556 
 2937  3558  995  2078 
 1132  2940  1566  2939 
 4826  5143  5082  4825 
 1560  2940  1562  2214 
 2214  3758  2938  2940 
 405  4874  4338  4266 
 1128  3758  1562  1131 
 2938  3039  1972  2214 
 2939  3758  1562  2940 
 1560  2939  1132  1911 
 2936  3038  406  3037 
 2217  2939  1911  1566 
 3752  3829  2079  987 
 2940  1132  1566  1980 
 1560  2940  1132  2939 
 4665  2840  3402  3271 
 2940  4266  1560  1132 
 1682  5321  3759  495 
 1566  3758  2939  2940 
 3758  1566  2939  2217 
 1566  2940  1980  2218 
 2211  4613  4487  2942 
 4431  1020  3337  2773 
 2944  1966  409  1965 
 4026  3743  1171  3457 
 3567  4504  4386  2953 
 2435  3334  2360  2943 
 2944  409  1134  1135 
 1141  3029  1913  1964 
 5615  5670  5526  4630 
 3074  730  728  729 
 2201  2945  2735  1806 
 3326  4589  3822  4304 
 2201  3322  2735  2945 
 2725  3835  3555  3830 
 2959  1140  1983  2946 
 1140  2959  1983  1146 
 240  2959  238  2503 
 479  3149  2947  478 
 1276  3149  478  1277 
 2194  3149  1276  1277 
 5332  1169  4686  1939 
 3407  4436  3585  4261 
 4302  4496  4044  3446 
 1276  5344  4871  4872 
 3585  4261  604  3407 
 817  4603  2165  603 
 1228  2950  1229  1971 
 2535  2950  1563  1911 
 1910  2950  1963  1998 
 2217  2950  1911  1229 
 1228  2950  1998  1229 
 2950  1910  1963  2219 
 5147  4503  4078  4001 
 5147  3601  4329  4067 
 2963  3050  3048  1147 
 28  3209  619  2876 
 3355  4985  4523  847 
 4919  5321  5315  3197 
 2952  4002  3924  3635 
 3678  2349  1207  3677 
 3332  4538  2357  3807 
 2562  3577  76  1043 
 2954  2183  76  1649 
 2185  2954  1652  76 
 2185  2954  815  1652 
 1043  3577  76  1041 
 980  2955  2716  641 
 3326  4934  2955  3213 
 2079  5740  5866  2715 
 3994  5079  1137  2956 
 4742  5620  2815  2451 
 4800  2565  3823  4420 
 3641  5311  5234  2422 
 3552  5291  3464  54 
 2715  3155  2085  2417 
 5346  2944  2956  3995 
 3861  5208  3676  4884 
 2944  5346  3029  1134 
 3063  1966  1913  1914 
 1966  3995  2956  2944 
 2089  3820  2958  2983 
 4674  5007  3402  4665 
 493  2957  2323  1658 
 3356  5218  4411  1786 
 493  2957  632  2323 
 5471  5534  1658  2460 
 3793  4666  3918  3264 
 3110  4339  1367  3042 
 2089  2958  2173  1357 
 3577  815  2562  2954 
 2173  3820  2089  2806 
 3400  1876  2863  2849 
 4966  4296  4493  4040 
 1851  4804  3118  1358 
 1983  2959  2946  1908 
 5213  3882  4792  4006 
 3882  871  868  3246 
 4792  5317  2619  3613 
 3710  5482  4485  3403 
 4425  5363  4987  4988 
 5528  1682  4494  4050 
 1132  2963  238  1147 
 4572  43  3670  2585 
 856  3130  3075  3049 
 3048  1147  2965  2963 
 408  2965  1145  1147 
 2963  4066  2959  1983 
 4184  3101  3102  4102 
 1560  4329  1132  3050 
 4207  3710  2463  3494 
 4737  3930  2542  4019 
 4521  2155  1022  2157 
 2039  3062  1916  1915 
 1921  2966  1624  1149 
 2039  3062  1915  2065 
 5128  5844  4508  5809 
 1645  3700  1644  3303 
 3290  2009  1918  2540 
 325  3982  1497  322 
 322  3120  2967  2009 
 2967  4171  1916  4092 
 3982  4171  1916  2967 
 1739  4340  1297  4331 
 3511  4652  866  599 
 3509  3247  1715  2968 
 1924  4010  1918  1151 
 4113  2149  4012  3626 
 4687  3336  3696  4652 
 4101  4117  3181  2028 
 1712  5026  2368  2970 
 3388  1677  2255  1321 
 1712  2970  2368  2140 
 2140  2970  2370  2616 
 2368  5026  3626  4477 
 4011  2030  3105  3058 
 3058  1923  2197  2033 
 2026  4038  2971  2024 
 1161  3007  1159  1151 
 4389  4604  3778  2545 
 2037  4015  1158  2972 
 2038  2972  1158  1924 
 1499  4037  323  3111 
 4403  5096  4366  4658 
 2664  4671  924  847 
 1305  4403  5027  5042 
 3203  4715  3061  3750 
 29  5266  5018  27 
 1756  5484  913  2117 
 3430  3881  2974  3232 
 4985  4409  4776  4333 
 3717  2640  3430  844 
 2840  4737  3288  3930 
 88  2976  1069  1068 
 3710  5482  3403  3100 
 3731  5189  4242  2716 
 2843  4019  2103  3930 
 836  3946  3051  2978 
 2977  3930  2840  3288 
 3266  2105  2843  3186 
 5389  5763  5619  5731 
 631  5421  5104  5097 
 2921  3946  963  2978 
 4136  4499  3020  4124 
 1970  1959  1958  4285 
 2410  4741  2099  3182 
 2971  4502  3101  4021 
 2979  4899  4502  2042 
 2074  4115  4022  2075 
 2042  2979  1165  1154 
 3102  4038  3101  2051 
 5601  2383  1690  5336 
 2188  3821  2817  2816 
 2363  3503  805  2980 
 2133  2980  4  2550 
 858  3503  2363  2550 
 2550  3503  2363  2980 
 3503  2363  805  2122 
 1626  4021  2971  2033 
 4500  1177  1172  3127 
 2981  1153  2524  2026 
 2981  4862  323  2524 
 2971  4502  2042  1154 
 4862  2524  1164  1504 
 2089  3820  2983  2171 
 1177  4500  1172  2985 
 2999  1937  2994  2088 
 4026  3156  2984  1929 
 2027  4867  3740  3747 
 2998  4022  3739  3053 
 3172  4500  3152  3127 
 3168  2995  1173  2091 
 1172  3152  1171  2985 
 3052  2984  2988  1929 
 2527  2996  2064  2063 
 2995  4026  1929  1173 
 3128  1925  1167  3126 
 2312  3976  2913  1816 
 2985  1177  1170  1172 
 4026  2995  2984  3457 
 4034  3126  2998  3128 
 1170  2985  1172  1171 
 4025  4500  2985  3152 
 5179  1362  2830  4456 
 1172  3743  3172  3457 
 2075  4024  3175  2076 
 4024  5488  1169  4566 
 3175  1169  2986  1927 
 4024  2982  3172  2986 
 2074  4115  3150  4022 
 2740  3853  2069  2987 
 57  3853  59  2428 
 2069  3557  2987  2748 
 4032  4811  328  4135 
 1170  4025  2985  1171 
 2074  4023  2073  2988 
 3747  4034  2992  3181 
 323  4549  4105  4892 
 2984  4128  2091  3156 
 3460  3741  915  2658 
 2988  3463  2073  2074 
 2527  4029  328  2996 
 1919  3132  3125  475 
 4862  2026  2028  2981 
 3181  1932  2044  2045 
 3740  2027  1928  2985 
 3747  2027  1931  3740 
 3239  4500  4025  3152 
 1185  2990  2527  2063 
 2063  4029  2990  2527 
 2412  4234  3311  3637 
 1937  2990  2063  1982 
 3040  4029  1977  2996 
 3170  3360  3136  1011 
 5066  3360  2759  3361 
 4428  4431  4264  1012 
 4428  4458  4426  3340 
 2026  4602  4030  3101 
 5143  2850  3390  2851 
 1174  4101  3181  3604 
 2028  4502  4021  3101 
 2993  1924  1919  2053 
 1919  2993  475  2037 
 2993  475  1620  476 
 1620  2993  1623  1621 
 2995  2057  1929  2984 
 4032  2527  2994  4029 
 2058  4135  2999  4032 
 4029  4811  4032  2527 
 1185  2994  2990  1937 
 2994  2527  1185  2990 
 2995  3168  1173  3140 
 2995  3457  1173  2091 
 2057  2995  1929  1930 
 1929  2995  1173  1930 
 2040  2997  2046  2818 
 1940  2996  1977  2063 
 2996  3040  2061  1178 
 3809  4031  3728  2788 
 3144  3004  329  2996 
 2527  3144  3004  2064 
 6031  6026  6014  6042 
 2447  2997  75  2046 
 3130  856  3075  858 
 326  5636  1510  1504 
 3165  5998  5963  3006 
 2998  3128  3126  3053 
 2982  4899  4116  3053 
 2988  3156  2075  2074 
 3461  3741  2392  2311 
 2988  4128  4025  4026 
 4022  3172  2073  2074 
 1185  4123  1937  3002 
 3075  3130  858  2363 
 2058  4489  2999  4135 
 5612  5758  5692  1276 
 1982  4029  2061  2999 
 1134  3021  1138  408 
 4029  1982  2990  2999 
 2990  4029  2999  2994 
 1944  4124  3180  1189 
 1186  3610  3045  3001 
 1943  4350  2098  2530 
 1790  3800  1325  3182 
 3607  3608  2950  1910 
 3143  5819  3948  2839 
 3000  3001  1186  2098 
 1939  3610  1169  3001 
 1938  4900  2999  4351 
 3003  1888  2016  2017 
 3002  4489  2999  4351 
 2058  4124  326  2059 
 1938  4900  2072  2999 
 1894  4690  1112  1892 
 942  3769  2686  939 
 1102  3003  2912  2813 
 2911  3597  1894  3090 
 2672  5595  4692  2603 
 2016  3969  3003  2017 
 4096  3090  1894  3597 
 2813  3080  3003  2539 
 3313  4871  3006  4044 
 4046  4897  2061  4499 
 2009  4092  3120  2967 
 4037  1916  1499  2244 
 3007  1161  1159  1157 
 1924  3007  1151  2972 
 4037  1499  323  2244 
 2244  3007  325  323 
 4109  4037  323  3007 
 1158  4015  3120  2972 
 1159  3007  2972  1151 
 2969  4010  1275  1624 
 2030  4011  2024  1922 
 4593  5071  4322  4740 
 4010  4109  1161  3007 
 3010  1626  1275  1625 
 1850  3453  2173  1357 
 4493  4296  3344  4067 
 1145  4066  1146  3028 
 1144  4883  4451  4497 
 4485  5482  3418  3403 
 1564  4503  1229  4040 
 1918  4171  4010  3120 
 1163  4463  1155  1162 
 1161  4010  1151  3010 
 133  5255  3057  1408 
 1626  4011  3058  2033 
 1092  3955  133  3011 
 1626  3058  1155  3010 
 4463  4346  323  4109 
 2039  4171  3007  4010 
 3057  1095  2000  3011 
 2883  3959  1993  3950 
 3050  4337  4329  1132 
 3011  2001  2883  2879 
 1119  3988  3012  2934 
 2224  1556  1946  3013 
 4722  2923  1556  3988 
 228  3012  2934  1119 
 1956  4041  405  3012 
 4041  4722  1956  4627 
 2500  3012  227  228 
 1820  4140  3989  2431 
 1955  3013  407  1981 
 3013  3979  2923  1556 
 406  3013  1981  407 
 1955  3013  1556  407 
 4518  5525  4432  5173 
 2995  3175  3168  2057 
 3289  3961  2354  2356 
 2432  4178  2233  2430 
 3561  1823  1000  3439 
 4140  4134  3563  2432 
 1558  4059  1559  1557 
 1127  4448  1970  3016 
 2935  4061  1129  4053 
 5237  2679  4953  4995 
 1986  3055  443  3017 
 4035  3101  4184  4101 
 1885  3017  1985  443 
 1123  3984  1122  229 
 443  3055  2205  442 
 3018  3984  1127  3985 
 1123  3985  3018  1903 
 1726  3425  888  3229 
 2597  3875  4402  1752 
 1699  4609  2888  3734 
 4837  2279  2376  2378 
 1974  3998  1973  3021 
 3005  3144  1179  3040 
 1276  6041  1939  2072 
 3002  4811  4489  4351 
 2061  5783  5692  5758 
 4499  4235  1276  2194 
 4124  4499  2059  1939 
 2061  5345  4872  5344 
 2762  3656  2067  1007 
 2671  2333  2680  1777 
 2672  3893  646  3022 
 5117  3854  3761  4553 
 4934  3155  2868  2085 
 3977  1551  403  1952 
 1118  4285  2930  3977 
 1953  3977  1952  2917 
 3977  1553  1118  3024 
 2917  4055  403  3026 
 3024  403  1551  404 
 1553  3977  1551  3024 
 4055  3977  1960  3026 
 3024  3026  403  404 
 403  4055  404  3026 
 1226  4055  1227  404 
 4343  4464  2793  4410 
 2961  4464  3027  950 
 1561  3048  1145  3028 
 3032  4066  1983  4043 
 232  3028  1561  1145 
 1145  3048  2965  1146 
 1983  4966  1134  3452 
 3028  4066  1146  3032 
 1134  3032  232  1138 
 233  3029  1912  232 
 1998  5346  3063  4966 
 3029  1141  1463  1964 
 2944  5346  1913  3029 
 232  3029  1134  1135 
 2944  5346  1134  3995 
 1141  3029  1135  1913 
 233  3029  1135  1912 
 2816  3706  2450  2452 
 2184  3938  2453  1649 
 2719  4004  2203  3823 
 5283  5281  52  979 
 2948  3585  1050  3582 
 5321  3295  3578  606 
 3030  1359  1854  2182 
 5818  5876  5805  5866 
 3823  2202  3031  3315 
 4253  4934  4004  3326 
 4304  1329  3316  3217 
 4530  5189  3823  2202 
 2202  3823  2199  3315 
 4004  4253  2719  3174 
 2152  3130  1704  3049 
 4966  2219  232  4296 
 232  3032  1145  1138 
 1146  3032  1145  3028 
 3539  3432  1676  2583 
 3033  2431  1002  1668 
 2431  3033  1662  1668 
 1002  3851  3151  3357 
 3141  1817  1341  1340 
 3851  2170  2432  2854 
 5131  5803  3279  5701 
 3034  1948  2003  1949 
 1949  3443  227  1950 
 1949  3443  2003  3034 
 1951  3034  1948  2920 
 4059  227  405  1459 
 4539  1838  2154  2445 
 406  4052  3036  1129 
 3988  1119  1945  1947 
 4061  1128  2935  3990 
 495  1682  642  3759 
 407  3037  2936  406 
 3758  3037  2936  2217 
 4052  4061  4053  1129 
 227  4062  4041  405 
 1277  3040  2068  1276 
 2938  5414  1980  5268 
 2716  5683  3823  1663 
 2935  4041  1129  3039 
 1627  1179  1181  3040 
 2056  3040  1179  1627 
 3313  5757  3006  5611 
 1178  3040  1181  1179 
 1941  4027  1187  1940 
 1138  1140  408  3041 
 5757  3159  3165  5611 
 3021  1138  408  3041 
 1974  3041  1138  3021 
 5114  843  842  2603 
 4340  3441  3717  2641 
 1367  3042  2847  1070 
 3042  4339  1367  2847 
 5421  5097  631  4957 
 2851  3390  1075  3936 
 1359  3115  2452  3044 
 3043  3996  1136  3994 
 3996  1976  3043  1973 
 3995  1137  1565  2956 
 1569  3994  3043  1137 
 2218  4061  3046  406 
 2096  3045  2098  1186 
 1359  3189  1048  3044 
 3115  1359  2452  1358 
 2452  3115  1855  3044 
 2188  3907  3044  1855 
 1130  4052  2932  2933 
 4052  1904  1133  1130 
 1904  4052  1905  1130 
 3  3047  5  2610 
 3048  1561  1145  2965 
 3344  4066  3028  3452 
 1145  4066  3028  3048 
 2094  4832  4068  2413 
 3009  4902  1144  1143 
 2963  4329  4067  3050 
 2965  3048  2963  1146 
 2061  5758  5612  5757 
 1132  3050  2963  1147 
 3183  5829  5347  610 
 1561  3050  1147  3048 
 2963  4337  3050  1132 
 3757  5019  4053  4338 
 4319  5943  958  959 
 1707  2126  3130  1704 
 960  2701  43  5437 
 4312  5048  3670  836 
 4572  4832  3670  43 
 3670  5048  3051  836 
 3019  4798  4460  2790 
 4020  4741  3978  3800 
 3463  2076  2988  3052 
 2074  3463  2073  3150 
 4115  5607  5333  1164 
 3361  5364  2991  4914 
 1977  4029  1982  2996 
 2032  4021  3103  3161 
 4021  4103  3103  3161 
 2986  4116  4024  2982 
 2073  4022  2074  3150 
 3053  3127  2982  3126 
 4022  3172  2074  2075 
 1986  3054  1985  1882 
 1883  3054  1985  1087 
 3056  3368  3059  932 
 443  3055  442  3017 
 1095  3060  1408  3057 
 2286  4522  1760  3092 
 4868  2875  1988  1987 
 2374  4887  4608  5076 
 3952  4152  1768  4072 
 5161  3654  3854  4152 
 1988  4868  1987  133 
 5066  826  2577  2231 
 1095  3057  1408  3011 
 4077  1084  130  1092 
 1155  3102  3058  1154 
 2000  3057  3011  2872 
 139  4307  441  4039 
 1154  4011  1626  2971 
 3105  3058  2030  3008 
 3008  3058  2030  1992 
 1920  3058  2030  1923 
 1095  3060  1593  2062 
 4645  5117  3366  3761 
 1713  3462  3506  3655 
 2374  5299  4074  1646 
 5851  3954  2383  1699 
 5255  3011  2872  4868 
 5255  2000  1085  2872 
 1085  5564  2875  2018 
 5709  1298  1740  5256 
 4328  5827  4347  4557 
 2065  2966  1149  3062 
 2340  3203  1761  2344 
 4332  3528  2285  1697 
 3062  2036  1917  1149 
 3063  5079  1565  3719 
 1229  3063  2956  1565 
 1966  3063  2956  1229 
 2255  3064  2404  2692 
 2584  3539  2795  2582 
 1966  3063  1913  2956 
 2745  4267  3345  2744 
 3452  3028  232  3032 
 79  4816  3924  3909 
 2255  3064  2163  2404 
 5814  5023  5162  5077 
 4114  4560  2636  4336 
 3666  3783  40  3394 
 2266  3540  3392  3399 
 772  3074  771  769 
 733  3065  730  2885 
 849  3074  772  3065 
 733  3074  732  730 
 567  5683  3078  495 
 3074  592  768  3065 
 770  3065  768  2885 
 849  3074  588  589 
 564  3065  2885  730 
 5720  4759  4267  4245 
 789  3473  788  2901 
 617  4842  747  4204 
 579  3473  709  3066 
 577  3066  788  2899 
 4596  4816  4002  3924 
 617  5595  496  1675 
 576  3066  789  2899 
 4839  572  496  577 
 576  3066  788  789 
 3066  574  575  2899 
 575  3066  789  791 
 754  3473  579  3066 
 709  3473  712  3066 
 573  3066  2899  574 
 848  3066  2899  573 
 751  3066  2899  754 
 5645  5747  1699  5644 
 2643  4082  2139  3233 
 892  3067  896  897 
 5553  5836  1699  3523 
 893  3067  1730  892 
 839  5106  2347  2345 
 5092  3646  4425  2357 
 1206  3068  839  3417 
 3068  5556  3417  625 
 2577  5092  61  5053 
 1585  3069  439  1587 
 1587  3069  439  440 
 1901  3979  1950  2923 
 1121  4342  3070  4059 
 3070  1556  1121  1120 
 3979  1902  1946  1901 
 1120  4722  1557  3979 
 1555  3070  2003  1556 
 1902  3979  1950  1901 
 1556  4722  1120  3979 
 1117  3070  2003  1555 
 2872  1589  2204  3071 
 1085  3071  1589  2872 
 3072  5836  1688  3414 
 891  3072  2651  19 
 1688  5836  19  2593 
 19  5836  1699  3520 
 6044  6062  6055  6057 
 5325  5284  4298  5285 
 4057  2255  2163  2352 
 41  4081  39  36 
 4464  2961  2586  950 
 731  590  729  3074 
 591  3074  590  731 
 730  3074  732  729 
 589  3074  729  590 
 5532  592  3074  5531 
 769  3074  590  591 
 733  3074  730  3065 
 3074  849  772  771 
 728  3074  729  589 
 3720  2383  16  4080 
 592  3074  591  734 
 770  3074  768  3065 
 728  3074  849  3065 
 592  5532  3074  734 
 3075  3214  856  3049 
 2363  3503  3075  2362 
 2045  4117  4102  331 
 2126  3075  2362  2363 
 4285  1125  1959  1117 
 1896  4090  4049  3076 
 3076  2916  1116  1124 
 1116  4090  1124  226 
 2920  3076  2534  1898 
 3518  4460  2888  4045 
 3206  4180  3077  3515 
 3077  3206  881  2373 
 2374  5504  4922  4606 
 780  3078  782  779 
 3082  3970  1102  1103 
 558  3078  718  2355 
 781  3078  782  2355 
 596  3078  2323  778 
 566  3078  778  567 
 494  5532  637  5531 
 561  3078  723  560 
 1080  5314  4918  5197 
 786  3078  2355  782 
 781  3078  779  782 
 3078  778  567  597 
 719  3078  718  720 
 773  3078  559  777 
 559  3078  718  558 
 849  3078  2355  786 
 567  5683  737  3078 
 772  3078  773  776 
 1649  5311  3938  3578 
 4828  5683  2422  5355 
 812  5321  5177  5311 
 1108  3080  2019  1106 
 1102  3080  1106  2019 
 1113  3094  2539  2021 
 136  3080  1113  1106 
 1108  3080  1113  2019 
 2813  3080  2539  136 
 3084  3964  2892  1096 
 1253  3083  1252  2249 
 5422  1310  29  4408 
 2008  3083  1099  1890 
 2327  3968  838  1700 
 1109  3082  3079  1893 
 1096  3317  3084  443 
 3084  1096  443  442 
 1098  3085  2894  1099 
 3138  3965  443  1885 
 1098  3085  3084  2894 
 2897  3085  2022  2894 
 2895  3085  1099  2894 
 442  3981  443  3317 
 442  3317  3085  3083 
 2894  3317  3085  2022 
 2892  3085  2897  3084 
 2897  3317  2892  2022 
 2005  3970  2911  1103 
 4113  4201  5974  2881 
 2017  3090  3003  1411 
 4845  830  639  4574 
 4841  3087  1104  2012 
 1105  3969  3087  1104 
 2018  1590  1089  3088 
 1250  3088  1882  1590 
 1591  3088  1991  1089 
 1590  3953  1089  3088 
 1880  3088  1250  2018 
 3953  2536  1591  3088 
 2536  3088  1991  1591 
 1088  4095  1996  2887 
 2308  3089  2310  1842 
 72  3894  2310  3089 
 3597  1105  1411  3090 
 2912  3090  2911  1894 
 2017  3090  1411  1105 
 3090  4217  3597  4096 
 1411  3597  2485  2484 
 2677  4219  2695  3767 
 2091  4454  1172  3457 
 1253  3091  2249  2008 
 1110  3091  2908  2008 
 4890  3094  1414  2021 
 2249  3091  1890  2008 
 336  2528  337  3372 
 1252  3091  2908  1253 
 2007  4923  1890  4097 
 4243  2912  2911  1894 
 4423  62  60  3859 
 3090  3969  1105  2017 
 5368  5425  3696  2603 
 1720  4894  2141  4259 
 3968  838  3093  2327 
 2338  3672  2341  838 
 2327  3968  1700  2541 
 904  3685  3072  3414 
 1113  3094  1895  2019 
 2486  4690  4306  4217 
 1414  3094  1113  2021 
 4690  4217  1112  2909 
 1414  3094  1895  1113 
 1995  3095  1878  2871 
 1988  3095  1396  1987 
 4938  4175  4732  4806 
 3094  4890  2539  2021 
 4552  4924  4777  4151 
 2007  4923  4097  4890 
 2736  3841  2567  3835 
 3866  5357  31  2288 
 2975  4712  4708  4406 
 3670  4832  3051  43 
 4099  2672  3363  2603 
 2672  3098  2805  646 
 4713  28  3354  3825 
 2715  3155  3843  2085 
 3099  3843  51  2905 
 3895  3728  2050  4031 
 3102  4502  2971  1154 
 2028  4502  4117  3053 
 3607  2219  2950  2535 
 2074  4023  3172  2073 
 4117  4101  3101  2028 
 4101  4184  3131  4102 
 3102  4117  331  4102 
 1154  4011  3102  3058 
 332  3102  1154  331 
 3010  3102  3058  1155 
 4101  4184  4035  3131 
 4107  4899  3161  479 
 4101  2028  3604  3101 
 2981  4502  4103  4021 
 478  4103  479  3161 
 2032  4021  1153  3103 
 4021  2032  1153  2971 
 2706  1795  970  2248 
 2681  4281  2690  3849 
 3058  4038  3105  4011 
 1162  4549  2025  323 
 3102  4038  3058  4011 
 4038  2026  323  2024 
 4544  4666  4595  4546 
 2162  3106  1061  1063 
 4344  5084  3930  4017 
 3799  2832  3589  2825 
 2162  3106  1063  2836 
 2823  3928  2455  3913 
 3208  4144  3114  1053 
 3208  3114  2455  1053 
 1861  3114  1360  3107 
 1862  3107  2455  2031 
 2177  4596  2564  2457 
 3924  4597  3911  3393 
 3114  3208  2455  3107 
 3924  4597  4002  2952 
 3437  932  2672  2763 
 4895  3880  4823  4791 
 880  4259  1720  2141 
 1347  3873  1016  4260 
 3108  4150  3705  879 
 1859  3312  1051  1050 
 1656  5589  1657  2563 
 5305  5444  3296  5591 
 1056  3312  1859  3109 
 2969  4037  2036  3111 
 1072  3932  1070  2847 
 1366  3591  2465  2511 
 4463  3010  1161  1163 
 2035  3111  1499  323 
 1298  5256  5014  897 
 1499  4037  3111  2036 
 5128  5836  2877  1699 
 4037  4109  323  3111 
 3809  4433  3806  3728 
 3568  5157  4428  4487 
 2413  3311  2412  2193 
 4632  5339  5101  4155 
 2713  3818  3805  3816 
 2097  4738  2714  3112 
 5389  5448  5231  5365 
 5946  2881  600  4113 
 3186  5482  2843  3266 
 1055  3310  1053  2837 
 3844  5433  3541  5403 
 2211  3395  67  2942 
 3921  4958  4641  4215 
 3390  4145  3612  1080 
 1359  3118  1358  3115 
 2742  4295  3116  2709 
 3116  969  971  2709 
 4458  4786  66  4751 
 4477  2368  2970  2370 
 3336  4687  3696  3700 
 5754  5517  5529  5165 
 871  3512  868  3246 
 2622  4857  2619  4792 
 3118  1359  1040  1048 
 2746  3549  46  3620 
 3512  4668  1287  3246 
 1855  3118  1358  1857 
 1040  3118  1048  1045 
 13  3119  2118  2114 
 12  4181  1294  3704 
 3703  4397  2380  1646 
 3238  13  874  2114 
 1725  3714  2882  3231 
 3519  5920  1684  3954 
 3704  1725  3240  3231 
 1725  3714  3231  2118 
 1918  1158  2009  3120 
 2972  3120  1158  1918 
 322  3120  2009  1158 
 3120  322  325  1158 
 1924  3120  3007  2972 
 3655  4389  3508  3228 
 3914  5312  5202  4339 
 3604  4602  1511  2025 
 3943  5594  3397  5178 
 862  3507  3121  2138 
 3189  2817  2188  2454 
 2025  1511  323  4602 
 3204  4397  13  4074 
 4114  4836  3958  4807 
 4512  2557  79  2457 
 1854  3938  3030  2453 
 3189  2452  1854  3123 
 953  3192  2693  948 
 1323  3124  1322  2926 
 2192  4816  2822  2458 
 2995  3175  2057  2984 
 3290  4000  2540  2196 
 1177  3127  331  334 
 1925  3172  1167  3127 
 3175  3156  3172  2075 
 1176  3128  1932  2044 
 3172  4022  2073  3053 
 1176  3128  331  3126 
 1171  4128  1172  3743 
 3172  1925  1167  1927 
 331  3127  1167  334 
 3239  4128  3172  3152 
 2028  4117  2044  3128 
 331  3127  3126  1167 
 1177  3127  334  1172 
 3172  3156  2074  2075 
 2988  4128  3156  4025 
 3126  3172  3053  3127 
 2982  3128  1926  3053 
 1167  3128  331  1165 
 2073  4023  3127  2998 
 1926  3128  2979  3053 
 1167  3128  3126  331 
 3126  3172  3127  2998 
 2998  3128  3053  2028 
 1937  3129  3002  2999 
 3127  4034  2998  4023 
 4867  3126  4034  3128 
 1938  4489  2999  3139 
 2056  4027  3040  2068 
 1936  3129  1185  1937 
 1936  4027  1185  3129 
 1185  3129  3002  1937 
 4029  4811  328  4032 
 4980  3244  868  2621 
 2152  3130  3049  3075 
 1942  3606  1943  2528 
 331  4035  3131  1174 
 331  4184  4102  3131 
 3101  4030  2028  3604 
 4184  3102  331  4102 
 2993  475  476  3132 
 1919  3132  475  2993 
 2053  3132  3125  1919 
 2772  4659  4520  2775 
 2692  3388  2107  3351 
 3245  4255  1015  3870 
 2371  3246  1287  868 
 1018  3133  2772  1832 
 2692  3388  2255  2107 
 2107  3388  2255  1321 
 1321  3388  949  3134 
 1564  4040  3009  4001 
 2848  3993  2775  1018 
 5214  5483  4600  5081 
 4121  5173  3878  4905 
 2493  4213  3963  20 
 5742  5362  5634  3136 
 2759  5616  5364  5362 
 2450  4314  3821  2816 
 5616  1006  2759  2762 
 2759  5616  2762  5364 
 3170  3361  1008  2991 
 2673  5116  2674  4924 
 2211  3395  3137  67 
 67  4431  3395  3137 
 3017  1885  1989  3138 
 443  3138  1885  3017 
 442  3138  1096  443 
 1509  3139  1513  326 
 1092  4868  133  4077 
 3139  3699  326  2058 
 3693  4898  2134  2880 
 1938  3698  1513  3139 
 2994  4135  2999  2088 
 1514  1930  1173  3142 
 2995  3140  1173  1930 
 1173  3168  3142  3140 
 1341  3151  1002  3141 
 1514  3168  2060  3142 
 1817  3141  1341  1002 
 1824  3145  1340  2069 
 2855  3948  87  2859 
 328  3144  2996  1178 
 630  3611  801  631 
 87  3948  89  3594 
 3143  2463  2839  87 
 329  3144  328  1179 
 1941  3144  2996  2064 
 3144  3004  3005  1179 
 2527  3144  2996  3004 
 329  3144  2996  328 
 1817  3145  1340  3141 
 2740  3145  1340  1812 
 1812  3145  1340  1817 
 1338  3145  1818  1812 
 4172  1670  1004  3564 
 65  4483  3146  3565 
 3874  3245  3867  2780 
 65  3874  3867  3146 
 1813  3558  2078  2427 
 59  3148  2748  57 
 479  3149  1276  2947 
 3698  5340  5332  1939 
 2072  3149  2194  1277 
 1169  5332  1629  1939 
 5330  5340  5332  1168 
 479  3149  478  1276 
 3694  3153  2947  2195 
 1172  4128  3172  3743 
 1329  3155  2417  1332 
 4022  2073  3739  3150 
 4433  5854  5798  3806 
 2073  3739  3150  3463 
 3101  4862  4030  2026 
 4862  5636  1504  1164 
 3151  1340  2430  2066 
 2066  3357  2233  2430 
 1340  3151  2430  1341 
 1341  3151  3141  1340 
 3172  3457  2091  1172 
 1171  4128  4025  3152 
 3172  3152  1172  3127 
 2311  2392  25  3741 
 2995  4026  2984  1929 
 1929  3156  2984  2988 
 3694  5334  2195  3169 
 3153  5607  3694  3154 
 5607  1166  5333  5606 
 2113  5539  4018  5331 
 1166  5334  5333  5330 
 5380  4479  2383  5336 
 2726  3843  51  2728 
 2044  4034  3181  2028 
 51  3551  53  3467 
 2715  3155  2417  51 
 1330  3551  51  3467 
 4034  3127  2998  3126 
 3172  4023  3239  3127 
 3555  5367  4828  3838 
 2721  3157  1809  1810 
 2840  5321  5315  2323 
 3158  4744  1363  2833 
 3602  3917  86  84 
 4512  2186  4881  4229 
 1363  3917  3158  84 
 1189  3159  1190  2061 
 2061  4136  3159  4044 
 2092  1182  480  3160 
 1512  3159  1942  2528 
 1942  3159  2084  2083 
 4499  2061  4046  3020 
 1932  3181  2992  1174 
 1189  4136  3159  4124 
 2090  3159  2083  2061 
 1251  3997  2204  1250 
 2042  4103  4021  3161 
 2873  3997  439  3162 
 3997  3950  2002  3162 
 3162  439  3069  440 
 1863  4743  2815  4901 
 2540  4000  1274  475 
 3146  4169  3277  1670 
 2838  3915  3908  2836 
 5009  4483  1826  3416 
 4216  5397  2679  1675 
 3159  4132  3605  3165 
 1512  3165  3159  2528 
 3384  978  2716  3325 
 1331  3382  978  3166 
 3325  4276  4133  4251 
 980  3326  3213  3316 
 3326  4589  4304  3217 
 3691  4823  3880  4791 
 4425  4079  2357  2360 
 3563  4178  2430  3167 
 2105  3266  2462  3186 
 3826  4534  4424  3280 
 2105  3266  2464  2462 
 2356  3289  2570  2569 
 4679  3289  2356  3183 
 4534  1823  3561  3439 
 2995  3168  3140  2057 
 4127  4899  1164  4116 
 3168  4686  3140  4566 
 3295  3578  2560  2453 
 1514  3168  2530  1169 
 2984  3175  2057  2076 
 1514  3168  3142  2530 
 815  3577  1652  2954 
 331  1165  3128  4117 
 4116  2986  2086  1927 
 4022  4899  3053  4116 
 2759  5364  2762  4863 
 3156  3175  3172  2091 
 3171  2048  1847  2305 
 1172  3172  3127  334 
 73  5915  2172  5766 
 2048  3415  2305  3171 
 2173  4685  3453  4635 
 3405  3940  1856  2815 
 4136  2061  3020  4044 
 2028  4101  3604  3181 
 3173  3606  3605  2529 
 1190  3180  1189  1944 
 4132  3159  3605  3236 
 4036  1186  1628  3045 
 2096  4350  3180  3606 
 3181  3604  2028  2992 
 4702  4136  4044  4496 
 5942  71  1349  4865 
 3390  5197  4145  1080 
 3382  3824  978  3325 
 2851  5110  2324  4737 
 1167  334  3172  3175 
 980  3326  2955  3213 
 2415  3389  2868  3174 
 2415  3174  1802  2200 
 2530  3175  1169  3168 
 2986  3175  1927  3172 
 2091  3175  3172  334 
 335  3175  1167  1169 
 3175  4566  2057  2076 
 1848  3176  1043  1357 
 3176  3453  1850  1357 
 5134  3973  4774  4846 
 2173  3577  2806  2449 
 4900  4027  1982  3129 
 3409  3637  2413  3178 
 4154  5575  5446  5277 
 1941  4027  1940  1977 
 4027  1941  1187  3177 
 3409  2413  2270  3178 
 2270  3409  1325  2411 
 2395  4632  3640  4155 
 2270  3409  3178  1325 
 1943  4136  1190  3180 
 1793  5292  2099  2702 
 5407  5731  5047  5231 
 2096  3606  2529  3000 
 3127  4867  4500  1177 
 1932  3181  1174  2045 
 3173  3606  2529  3180 
 2556  5837  1036  5225 
 1793  3182  2410  2099 
 4741  3800  2410  961 
 2094  4832  3978  4020 
 3962  927  1763  1764 
 1875  5020  1372  1874 
 3167  4134  3563  3183 
 3550  5145  4300  3811 
 4079  2357  2870  3961 
 2569  5092  2570  2357 
 3002  4489  2526  4123 
 3691  4829  4607  2104 
 2146  3962  1764  2394 
 3929  3184  3266  3224 
 2464  3929  3184  3266 
 4112  3882  4006  4792 
 1870  3267  2834  3100 
 2105  3266  2843  2464 
 4345  4331  2648  3729 
 2402  3187  39  2694 
 41  3187  2694  39 
 2189  3188  2441  1647 
 3938  4058  3189  2184 
 1647  3188  2441  1022 
 3907  1048  3044  3115 
 2454  3938  3189  2184 
 1854  3189  2453  1048 
 1048  3907  3044  3189 
 2188  3189  2452  3044 
 2817  3189  2184  2454 
 1359  3189  3044  1854 
 4143  5527  4305  5492 
 3784  2107  2255  3190 
 3987  2257  3539  3784 
 592  5536  562  2885 
 2962  3493  4382  1748 
 614  2749  46  3193 
 2865  2543  2866  3400 
 952  4728  3191  4374 
 1782  3191  1320  1783 
 1780  3790  1319  951 
 3540  952  2266  3392 
 1778  3191  1320  1782 
 1782  3192  1788  1322 
 1323  3192  3124  956 
 614  3549  2412  3193 
 2804  4802  2781  4118 
 5368  5504  803  5171 
 1791  5849  3544  958 
 3397  5300  4110  5313 
 2865  3194  1077  2866 
 4896  2853  2865  3194 
 2853  3194  1077  2865 
 3783  2260  949  2257 
 4175  4938  4732  4511 
 3195  1077  2853  2856 
 2677  3776  1776  3535 
 3196  3767  2677  2695 
 36  5852  3767  3535 
 2677  3196  1775  1776 
 36  5833  38  3073 
 3767  3776  3196  2677 
 5499  5915  5802  4748 
 2267  5035  43  615 
 5555  2394  2146  4617 
 2851  3788  1  2860 
 3881  1733  2648  2384 
 3980  4616  3270  3621 
 3707  1858  3164  3584 
 2857  4162  3945  3198 
 2849  3198  1074  2301 
 3400  1077  2865  3198 
 855  4933  2608  1081 
 3696  5368  2619  5111 
 2629  4977  3516  2113 
 2629  3200  877  2626 
 4455  3588  3921  3804 
 3639  4585  4552  4151 
 932  3435  2763  3201 
 97  96  95  3438 
 2674  4924  2289  2673 
 3201  3763  3639  3435 
 3654  5161  4072  4152 
 934  3368  1311  932 
 3368  934  1311  3202 
 1311  3202  1313  3056 
 2669  4707  2670  3750 
 929  4714  1766  913 
 1766  4707  3750  2117 
 3235  2373  878  881 
 3616  4397  3204  3958 
 887  3903  3240  3122 
 3350  5683  611  2427 
 4206  4603  3629  3590 
 13  3204  2375  882 
 3077  4088  3615  3871 
 3204  4677  4397  4074 
 3093  3672  3205  2893 
 1202  3205  1683  1203 
 3205  3968  3413  623 
 3515  3235  2373  1290 
 4180  2373  2115  3515 
 1017  3872  2208  3870 
 1055  3911  3208  3310 
 4393  5729  5031  5557 
 3714  5205  3231  2118 
 4114  4836  2379  4560 
 1699  3703  627  3207 
 2275  3207  627  886 
 816  3911  1055  2837 
 3209  847  619  618 
 4409  3431  3856  3532 
 5542  5621  4698  5374 
 5426  5677  2112  5040 
 3460  3525  915  2120 
 4698  5726  4399  5605 
 3287  2595  2389  2807 
 904  3211  1751  2652 
 3048  4067  3344  3050 
 2150  4815  2494  3 
 3035  3728  2050  2798 
 2277  5176  896  2143 
 4253  2955  2716  3326 
 4727  2884  3737  3503 
 2544  3503  3212  2811 
 1329  3316  980  3213 
 3326  978  3217  3316 
 2724  2079  2715  5740 
 2332  5595  2329  5381 
 3737  2884  2362  3504 
 2365  4196  4076  3505 
 3214  856  4  3075 
 2653  3521  1300  3448 
 4717  5089  2726  4583 
 1209  5773  5747  1699 
 5977  5524  5456  5545 
 5726  2647  3718  1297 
 3500  5726  4956  4399 
 1299  3216  2361  2131 
 898  3718  1297  891 
 3731  4589  3822  3217 
 3823  4242  2716  1663 
 1186  3732  1188  2096 
 978  3822  3731  2716 
 3389  4934  2868  3174 
 2284  4331  1297  3441 
 1296  3218  1742  1297 
 3729  4340  898  4331 
 2648  5836  3218  2593 
 3718  5726  1297  4399 
 2284  4345  1297  4331 
 3638  4575  4220  2866 
 2611  3501  1282  3221 
 902  5257  4701  1693 
 3219  1733  2283  2643 
 4509  5720  4759  5537 
 2139  4082  2877  3233 
 2384  5836  3219  1741 
 2383  5769  4479  4971 
 2607  4  856  3221 
 3641  5073  4800  4420 
 858  3221  856  4 
 859  3599  2148  3501 
 5294  1000  5092  2230 
 2387  2650  903  3448 
 1000  4679  3222  4424 
 4679  1000  3222  2232 
 3562  4939  3439  4936 
 601  3618  3503  3223 
 5174  5615  5352  5375 
 2640  3717  3430  3225 
 1710  3505  2608  2365 
 5161  2757  3854  4646 
 906  3448  2653  2390 
 7  3243  3227  872 
 1995  4077  1987  2875 
 1898  4049  3076  1896 
 3232  3430  844  2974 
 2648  4345  2593  3218 
 1734  3729  2648  3441 
 19  3729  898  2593 
 19  3729  3717  898 
 4352  871  3244  3513 
 3227  4170  3243  3226 
 5771  2842  5733  5703 
 3655  4949  3228  3508 
 7  3227  3226  873 
 4941  869  865  873 
 4186  3241  872  3455 
 3869  5427  4726  4398 
 1305  1753  6021  5957 
 5781  5679  1349  5705 
 3229  4460  4045  4176 
 2772  4520  4255  3870 
 3425  3518  888  3229 
 4016  4481  4461  4392 
 5038  2375  874  3238 
 1731  4080  3720  1732 
 5647  3422  4556  5581 
 4336  5205  3207  3231 
 4557  4347  4082  4491 
 5469  2679  3852  2678 
 2277  5647  2644  5581 
 1733  3232  890  844 
 894  3232  2648  1734 
 1646  5205  4397  3119 
 3881  3430  2648  3232 
 3714  1725  13  2118 
 894  3232  1733  2648 
 2640  3232  844  890 
 2571  4659  2769  827 
 2304  4348  25  4100 
 2368  1712  2140  3234 
 2880  2368  2140  3234 
 2368  4179  1711  1286 
 2140  3693  3234  1712 
 4190  3234  3693  1712 
 2368  4289  3234  2880 
 3234  4684  2880  4289 
 4785  5425  4393  2374 
 1290  4689  1291  1721 
 1723  3235  1290  1721 
 2373  3235  3206  881 
 1722  4689  1291  2141 
 5252  1291  3235  4689 
 4136  1943  1190  3159 
 1188  4496  3173  3732 
 2878  3237  1726  1293 
 2026  4602  3101  4038 
 5075  5373  5354  4929 
 1999  4075  2100  1585 
 2375  5373  874  2628 
 4397  2882  13  3714 
 4726  2276  4045  4398 
 3181  4867  2044  1932 
 4500  4025  2985  3740 
 2392  3527  25  3741 
 4023  2073  2988  2989 
 4115  2074  3463  2075 
 1725  3240  3122  887 
 7  873  869  3241 
 2621  7  869  3241 
 872  4669  7  4390 
 5000  4758  4298  4760 
 4929  5087  4391  4783 
 3455  4352  3244  3513 
 3244  7  868  2621 
 4364  880  4257  4259 
 3563  4178  3167  3014 
 1731  4247  4182  2274 
 871  5213  806  2960 
 4980  1717  1351  4352 
 4390  3513  3455  3244 
 4980  868  1351  2620 
 873  4980  869  3241 
 7  3513  3244  871 
 2848  5282  2439  2768 
 1015  4520  3865  3872 
 3494  5206  5163  4207 
 3246  4668  1287  868 
 4668  2145  1287  2372 
 4792  5213  4006  4599 
 3512  871  868  1351 
 4498  5466  3275  4143 
 3882  4112  3117  3246 
 2113  5624  3199  5425 
 1715  3700  3303  1644 
 1639  4854  3902  2853 
 3336  4687  3511  4652 
 2112  3700  1645  3300 
 3248  3510  866  867 
 9  5342  1287  1288 
 807  5563  2374  2625 
 4478  4716  3794  2949 
 2782  4727  2884  3737 
 4680  5596  5081  4823 
 3949  4077  3785  2872 
 2941  4432  3250  3878 
 3503  3214  2362  3504 
 2362  3249  3214  2152 
 3504  3737  2884  3503 
 5141  5360  5304  4904 
 1672  5830  5532  608 
 797  5080  2901  569 
 3943  5320  5313  4737 
 2713  4999  4418  971 
 2155  4795  3574  70 
 4999  4417  975  4418 
 3809  4031  2050  3728 
 3251  3574  3426  3252 
 2155  3574  3251  3252 
 959  3805  969  4999 
 4521  3253  2443  2156 
 2845  3253  2949  2189 
 3253  2443  2845  2844 
 4173  5546  5008  5451 
 4603  2824  1062  4440 
 2152  3737  3257  2126 
 3249  4533  3504  3447 
 3257  1704  1707  2494 
 2824  4603  1062  2165 
 2189  4521  3934  70 
 3275  1779  1784  2168 
 3258  4464  2961  2586 
 4219  2677  4143  3767 
 3637  2700  2413  2412 
 2961  3275  2168  3027 
 4760  5325  4758  4298 
 3456  4630  3259  4003 
 2677  4219  4143  3275 
 3575  5823  3887  4748 
 4202  2579  3636  3416 
 1171  3743  1172  3457 
 839  4571  840  3879 
 1033  3895  3728  3573 
 1032  3625  1352  3261 
 3625  1032  2801  3261 
 3106  3627  1061  3264 
 5172  5321  2323  1658 
 2722  5149  2422  4639 
 5709  5882  4834  5820 
 1656  3586  3292  1657 
 4165  2161  3263  2160 
 79  4229  4512  4856 
 4603  1065  3629  4440 
 4548  5120  3375  4524 
 1081  4443  1  855 
 2464  3929  3266  2843 
 2462  3267  3100  3186 
 1870  3267  2462  2834 
 823  5034  3495  2175 
 5482  3929  3224  3930 
 1871  3494  3100  3267 
 46  3669  3268  3544 
 1681  3544  46  3268 
 3631  4624  3653  625 
 3274  3921  2835  3916 
 3027  3275  2168  1779 
 5686  5892  4225  4275 
 2459  4456  3274  1362 
 2264  3848  2698  2409 
 2413  4832  4068  2412 
 3590  4603  3629  4440 
 2460  4664  3797  4603 
 4893  1364  1866  1867 
 2840  2957  632  3271 
 1070  2840  632  3271 
 1070  3402  3271  3110 
 1867  4744  1362  4129 
 1065  3274  2459  2835 
 4893  1865  2297  2827 
 4021  4107  2042  3161 
 1207  3492  2349  841 
 603  4603  2165  1658 
 3630  4592  2842  3273 
 2826  3274  2835  2459 
 2584  5508  5315  2582 
 4603  5322  4814  5118 
 5182  5707  5310  5069 
 5527  5767  3767  3073 
 2961  4007  3275  3027 
 3348  3560  3353  2228 
 1668  3276  58  2228 
 3676  4778  4492  3362 
 998  3560  3348  2228 
 5607  4022  3169  4116 
 2742  4047  3349  2246 
 3456  3566  1344  2931 
 3564  4505  4166  4169 
 3983  1343  2237  2434 
 2202  5189  3823  3031 
 2931  3456  3277  1670 
 5147  3601  4337  4329 
 2210  3456  1671  3259 
 3278  943  37  2256 
 37  3278  1673  2581 
 79  1052  2191  4812 
 1080  4918  1370  4826 
 3939  4732  4308  4511 
 3632  4625  3678  3677 
 3782  5803  4146  3947 
 4134  4140  3563  3183 
 2354  3289  2569  822 
 3289  4679  3280  3183 
 3289  4679  2356  2570 
 3280  4679  1669  4424 
 3578  5923  3901  5060 
 4513  3410  3415  3933 
 5853  6017  5887  5949 
 954  5403  1787  5391 
 4799  5686  5230  5240 
 1032  3897  2789  2801 
 19  3283  1688  2593 
 3415  4513  3933  3901 
 3832  3553  986  3323 
 4697  12  4181  1294 
 4660  3942  3284  4515 
 2568  4809  2427  3284 
 4515  2803  3942  3284 
 2048  3410  3285  2809 
 3751  5683  637  5536 
 2426  3286  1664  2803 
 2223  4185  3286  1665 
 2659  3746  3525  1757 
 2807  4622  2389  3287 
 3072  3748  3685  904 
 5982  5902  5973  2781 
 5166  5530  5295  5329 
 5226  5545  4570  5524 
 4324  2782  3737  3876 
 5533  5691  5195  5694 
 3090  4096  1894  3003 
 2977  3930  3288  3403 
 125  3596  1389  122 
 2542  4737  4019  3288 
 1638  2857  1074  3592 
 1849  3454  1850  1848 
 3289  2354  1662  822 
 1821  4423  3692  2429 
 2356  3289  2569  2354 
 1275  4010  3010  1625 
 2969  4010  1624  1915 
 1624  4010  1275  3290 
 2196  3290  1918  2540 
 3291  55  990  2567 
 4963  5004  1661  4421 
 4436  1050  3585  4261 
 1858  3584  3582  2034 
 4415  4526  2741  4457 
 3582  3999  3707  3796 
 4682  3908  2838  3925 
 76  3293  2178  2171 
 76  3578  2171  2806 
 5468  5684  5623  5672 
 1041  2448  76  3294 
 1041  3576  3294  1355 
 1044  3294  76  2448 
 1043  3294  2812  1355 
 3295  3578  606  2560 
 5311  3472  5223  811 
 3295  2182  2560  1653 
 4132  3605  1188  3236 
 4232  5063  4435  3296 
 1055  4435  3305  3912 
 5005  5386  4743  5305 
 1049  4743  2815  3940 
 1362  4744  2300  1363 
 4232  5061  1856  3298 
 2817  4149  2454  2184 
 3297  5060  3578  4513 
 2619  5317  2553  3613 
 1045  1851  2041  4804 
 5920  5859  5851  5863 
 1649  5227  2185  812 
 3297  4293  4230  3578 
 2557  5061  3298  4512 
 1856  3579  3405  3301 
 3897  2556  3625  5225 
 716  4885  601  4839 
 2047  3906  3571  1853 
 1652  3578  76  2449 
 3796  5727  3164  4870 
 3578  3938  1649  2453 
 5061  1049  1046  79 
 5520  5620  4742  4156 
 1652  4818  3578  2449 
 6022  1360  1860  6038 
 3696  4564  3300  3199 
 4010  4092  3290  1915 
 5689  5935  2366  5891 
 3700  4801  4262  3336 
 3405  5061  3298  1856 
 4009  5342  4950  5037 
 3700  4801  3511  4008 
 3405  3940  3579  1856 
 4012  1711  2368  2149 
 2116  4114  2137  1294 
 3618  4012  3302  600 
 3618  4012  600  2881 
 4  3618  2369  3302 
 2130  3618  3223  4 
 12  4860  14  4691 
 3107  3449  1861  3913 
 2968  3700  3247  1715 
 4861  2146  2662  2394 
 3247  4752  3303  4564 
 3821  5248  3706  2188 
 1644  4687  3700  1645 
 3503  4960  1636  2881 
 5206  3868  3403  5163 
 2851  5275  4732  4308 
 4657  4812  3305  2820 
 1177  4867  2027  1176 
 3263  4436  2160  3926 
 5063  5388  1052  4437 
 4437  5063  4435  4812 
 5036  4196  0  4681 
 2851  3617  602  2547 
 3936  4917  1076  1075 
 2456  4144  3909  3308 
 2819  3308  604  2456 
 3958  2882  3231  3122 
 2457  4065  3308  79 
 857  3309  1635  1 
 1055  3310  3208  1053 
 4816  4847  2177  4002 
 4640  3114  4144  1360 
 1070  4817  3868  4252 
 3313  4871  4044  1276 
 1051  5589  5445  82 
 2248  5576  2706  837 
 3178  4138  3637  3311 
 5748  5839  5795  5750 
 2697  5618  1794  5292 
 5618  4771  5559  5292 
 3544  5873  5629  5777 
 3178  4320  3409  3637 
 4302  4702  4496  4235 
 3020  4302  3313  4235 
 3159  3605  2528  3165 
 1628  4496  4235  4302 
 3314  4757  3315  2199 
 3201  3860  2763  3643 
 977  4241  2199  52 
 2422  5274  1663  4731 
 2565  5816  2566  3554 
 2723  4757  4420  3314 
 3315  4420  1663  3823 
 3315  4242  3823  1663 
 4167  4304  2868  3389 
 5691  2791  4060  5533 
 1329  3316  3217  978 
 978  3326  980  3316 
 1334  3834  2736  1335 
 3083  3981  1253  443 
 3317  3085  2892  3084 
 3317  442  3084  443 
 2897  3317  3085  2892 
 3317  4291  1096  2892 
 1671  3456  3277  3259 
 3780  4943  1705  4387 
 227  5013  3034  1967 
 1344  3566  1004  2931 
 2943  4168  2360  2435 
 3395  4054  2870  1672 
 2220  3991  2427  3350 
 5377  3831  611  2427 
 5447  2333  3537  5399 
 1772  3770  2238  3320 
 2858  4509  3674  3899 
 5481  5070  5374  5265 
 1771  3774  2679  3770 
 2682  3623  1773  3367 
 4712  4861  2975  4551 
 1997  4039  139  3321 
 2857  4545  1638  3787 
 5866  5392  5274  5862 
 4357  3553  3841  2736 
 5089  4249  4480  4717 
 4207  3710  2023  2463 
 3322  2422  2201  1804 
 3786  4223  2422  2198 
 985  5579  3380  5578 
 2905  3836  2421  2314 
 4279  3466  3382  3944 
 5657  5011  5027  5418 
 4276  2716  3384  3759 
 4628  5204  4913  2316 
 1032  3889  3572  3260 
 619  3825  847  3209 
 1044  4349  2041  3576 
 3384  3731  642  2716 
 3466  4628  2747  3842 
 3822  4934  3326  4304 
 986  3327  1334  982 
 3326  980  2955  2716 
 3731  5189  3031  4242 
 1118  3977  3024  1960 
 2727  4270  982  3827 
 1334  3834  1335  3327 
 1334  3327  1335  982 
 3329  3496  2356  3495 
 3327  4976  3834  1335 
 1334  3834  986  2736 
 4386  3332  4318  4258 
 3328  3495  3329  1200 
 2572  3496  2356  3331 
 3973  5134  4425  3652 
 5775  5776  2556  5766 
 2679  5351  617  1675 
 2569  3329  2354  822 
 3260  4797  3887  3889 
 2708  4111  3816  2095 
 3330  4540  2357  4294 
 3363  4160  1698  1760 
 2572  3495  3331  823 
 3807  4318  2357  3332 
 2356  4318  3331  3496 
 3994  4063  1979  1137 
 2438  4538  1018  3647 
 3647  2356  2870  2357 
 3133  4636  3867  4255 
 2775  3993  2772  1018 
 2360  4254  3993  2439 
 2438  3993  2848  1018 
 3337  4432  67  3395 
 4636  3133  3867  2770 
 2848  3333  2571  1018 
 2209  4386  3334  4256 
 1832  3333  3133  2772 
 1290  3871  3235  1723 
 2770  3333  1832  2571 
 1018  3333  2571  1832 
 2770  3333  3133  1832 
 1344  4311  2207  2210 
 5157  4264  4431  2773 
 2435  4430  64  2360 
 3872  4520  2208  3870 
 2435  3334  2943  64 
 4311  64  3335  4218 
 2207  5440  64  5297 
 3401  4263  3848  3543 
 4311  5440  2207  3335 
 5561  4687  866  3248 
 4687  5561  2552  2623 
 3300  4965  4564  4752 
 4687  1715  2623  1644 
 3888  4802  69  71 
 628  5114  3338  798 
 643  4565  638  828 
 2112  3696  3300  3199 
 4566  4028  2057  2076 
 3961  4638  2354  2356 
 633  4565  628  808 
 3337  4651  3395  4638 
 1020  3337  1025  67 
 4431  3337  67  3395 
 1026  4586  2444  2574 
 1192  3689  633  3478 
 843  5114  840  645 
 842  5114  2603  3879 
 3286  4581  2426  2223 
 876  3661  2625  807 
 3614  3200  2626  877 
 2744  4759  4267  3559 
 3342  3624  2393  2392 
 2620  3701  2624  2371 
 3543  4459  3671  2750 
 4919  4474  3980  3197 
 1346  4611  4292  4458 
 2291  3551  1377  53 
 3741  914  2311  2658 
 2215  3342  2278  2393 
 5592  637  4194  4710 
 1024  3343  3135  2783 
 3289  3961  2356  3183 
 3028  230  1561  3344 
 5212  2891  839  4590 
 1560  4296  230  2535 
 3344  1561  3048  3050 
 2219  4296  2535  232 
 2219  4296  2950  2535 
 3344  4503  4067  4296 
 4040  4966  1998  3063 
 2228  3675  3276  3560 
 4527  5367  2567  3835 
 3320  4284  2682  3367 
 2725  3830  3346  3324 
 996  2174  2070  3347 
 2391  3624  3526  2657 
 3324  4268  3346  2725 
 2722  3380  985  824 
 2745  996  2070  3347 
 2858  3347  996  2745 
 3899  2858  2575  3674 
 1349  4751  68  71 
 3360  5362  4914  3136 
 4457  2710  2246  3548 
 4126  3556  1337  3847 
 4281  4550  3849  2681 
 5002  5137  5135  4414 
 3620  4999  959  969 
 2741  4457  2707  4295 
 3991  2220  2427  1813 
 3650  2225  2743  3350 
 3350  2743  2427  2220 
 2427  3991  611  3350 
 2743  3650  3350  58 
 4582  5467  625  5167 
 3560  3675  3276  58 
 3675  2427  1662  58 
 3560  4274  3348  3353 
 2666  3754  3429  3354 
 3825  5016  4713  2760 
 3754  4332  3429  3354 
 38  5898  36  2688 
 2974  844  19  3430 
 3761  5472  34  5572 
 2664  4671  4333  924 
 4343  4498  4464  4143 
 922  3355  2663  847 
 3682  3753  925  3355 
 3356  4734  2702  3798 
 2704  3798  44  3356 
 3356  2702  2697  2704 
 2233  3357  2854  2430 
 1002  3357  1341  2854 
 1820  3357  1341  2430 
 2066  3851  2233  3357 
 1002  3851  3357  2854 
 2759  5807  1006  3360 
 4863  1829  2762  2067 
 2578  5055  1008  2235 
 4622  3359  4086  4277 
 5508  4953  831  5487 
 5634  5807  1006  5760 
 4914  3360  3361  2759 
 2633  5067  3695  3705 
 1008  3360  3170  1011 
 2208  5056  1017  2207 
 3361  3170  1008  3360 
 5438  5760  2231  5584 
 932  3435  2672  2763 
 3651  2991  1008  3361 
 4146  5477  3939  3941 
 2672  3893  3022  3761 
 716  4954  4885  713 
 4824  3676  3362  4778 
 1343  4125  2433  1827 
 1826  4125  1343  1827 
 1009  4778  1007  3362 
 2835  3921  3269  3916 
 916  4648  4159  3459 
 4766  2705  2747  3466 
 634  3478  1193  633 
 3757  4053  1904  1906 
 3452  4066  3032  4043 
 2392  4265  3342  3624 
 2241  3367  3320  1773 
 2241  3770  1772  3320 
 3624  3342  2278  3424 
 1311  3368  3056  932 
 934  3368  932  2757 
 1311  3368  3202  3056 
 1626  4107  479  2042 
 1504  3370  323  3369 
 1317  2761  2683  3374 
 1503  3370  1500  323 
 2528  2525  337  3372 
 1760  5328  4522  2286 
 2201  4419  2945  3642 
 2528  4069  1942  3372 
 1933  4069  1942  1934 
 323  1497  1499  3373 
 324  3373  3370  323 
 1500  3373  323  3370 
 2686  3374  2752  942 
 1317  3779  942  2688 
 2686  3374  942  2683 
 5121  4546  5105  5095 
 2022  4994  1100  4286 
 2404  951  1677  3388 
 3375  4524  3387  3852 
 1  3945  1081  2543 
 5200  5397  4577  2679 
 1679  3666  40  1678 
 2678  3375  834  2679 
 1886  3376  2889  2022 
 4531  5215  5190  4996 
 4287  2392  3341  3883 
 3376  1886  441  1887 
 4291  441  3376  3965 
 4473  5130  4661  4571 
 940  3377  1315  936 
 1315  4273  2690  1316 
 1315  4273  940  2690 
 4655  5238  5050  973 
 2447  2040  1852  3817 
 3378  3620  2246  2245 
 4657  4910  4033  4131 
 3833  4650  2741  3379 
 3193  3620  3378  46 
 51  3467  53  3155 
 4759  5711  4267  5377 
 3803  4644  72  4542 
 3323  3835  2725  3830 
 2185  5227  3578  4293 
 4140  1820  3989  4134 
 2729  3464  1336  2731 
 3946  963  961  2921 
 4975  5204  5123  4913 
 4279  5204  4628  4830 
 2868  1802  3174  2085 
 4373  5199  3485  2688 
 940  4281  3383  3536 
 2681  5120  4290  3383 
 2860  4208  1  2851 
 3375  4524  3852  4548 
 2681  4290  940  3383 
 2689  4550  2681  3849 
 2884  4727  3212  3503 
 2716  3759  642  3384 
 3563  4134  2430  2432 
 2543  3400  2865  3945 
 3260  2555  2801  3385 
 3386  286  84  288 
 3385  4797  3887  3260 
 4962  5837  4952  1036 
 3385  4748  3575  3887 
 1355  4349  2041  1356 
 289  288  287  3386 
 3387  2679  834  3375 
 286  3386  287  288 
 84  3386  288  1483 
 3388  2107  3351  3134 
 3389  4934  4304  2868 
 2415  4167  2868  3389 
 3316  4934  3213  1329 
 4530  5189  4253  3823 
 1825  4168  609  3318 
 1079  3612  1080  3390 
 1075  3390  1079  1080 
 1737  4507  17  4209 
 2850  3936  1076  3390 
 5197  5541  5490  5143 
 2850  3936  3390  2851 
 5706  3782  5477  4308 
 3540  3790  951  3391 
 952  3783  2403  3540 
 1780  3790  3191  1319 
 4195  5538  3877  4716 
 952  3538  3391  2403 
 949  3540  951  3391 
 3418  5163  4817  4252 
 1319  4374  3191  1320 
 2192  4816  2456  4640 
 3310  3924  3911  3393 
 3351  3540  3539  951 
 4264  5157  3819  2773 
 2573  3961  2870  2356 
 2352  5353  5324  5169 
 3351  3539  2692  2404 
 4313  5549  5521  5452 
 241  2503  2502  3398 
 3167  5021  4939  4936 
 4668  1287  2147  4112 
 2927  1967  3018  1123 
 2329  5693  2851  5381 
 2852  3397  3185  2292 
 1461  3398  2502  2503 
 2959  4085  3398  240 
 949  3783  3539  3540 
 4947  835  3540  3772 
 3540  1676  2795  3539 
 3540  4214  3772  40 
 3945  2853  2860  3787 
 2849  4920  3400  1876 
 3400  3638  2301  2849 
 1077  3400  2866  2301 
 3401  4616  4459  4467 
 5108  5818  5816  4800 
 4176  4045  4398  4460 
 4263  5218  3848  2405 
 3932  4821  4561  3042 
 5593  5348  5312  5202 
 1070  3402  2840  3271 
 44  4411  42  1324 
 3225  4340  3717  3729 
 229  4090  3404  226 
 3100  5482  3403  2843 
 4737  2840  2106  3930 
 4876  5573  34  4051 
 88  5594  4017  4737 
 3051  4832  4068  4020 
 4485  5482  3186  3418 
 5482  3710  4485  3186 
 3267  3710  3494  3100 
 2703  3104  962  3406 
 3579  1856  1046  3301 
 2815  3940  1856  1049 
 963  5048  4280  4984 
 3406  5366  3408  5292 
 4832  5048  961  3946 
 2792  4537  2172  3808 
 3179  3406  962  3104 
 5049  962  2588  965 
 4661  5273  2891  1205 
 1858  3796  3586  2948 
 3408  4137  3179  965 
 3696  4979  599  4262 
 3273  5309  4664  2460 
 3586  4200  4173  3292 
 1657  4436  3586  2160 
 4436  82  1050  4261 
 3406  5049  3408  962 
 5078  5727  5493  5188 
 3406  5292  3408  2701 
 1628  5170  4235  4702 
 2411  3637  2700  3409 
 2700  4320  3637  2411 
 2413  3409  2411  2700 
 5293  614  2411  2700 
 4635  3415  3933  3901 
 4921  5582  2422  5288 
 5532  3074  736  5531 
 3780  5088  4315  4541 
 4232  1049  79  3296 
 2866  4220  3947  4575 
 2557  5680  812  4512 
 3415  2048  2305  3410 
 3901  4513  3933  3578 
 3405  3702  3301  3581 
 5347  5449  4679  2232 
 5453  5671  5497  5454 
 5521  5666  3541  3844 
 3412  5848  3587  5133 
 1369  3444  1367  2298 
 2188  3706  2816  2452 
 3691  4829  4680  4607 
 3274  4215  3588  3921 
 2828  3587  2829  3412 
 2800  1354  1035  4570 
 2877  5836  3520  1699 
 2647  5726  3218  1297 
 3718  5374  4698  5295 
 5915  5060  5683  5766 
 4818  4635  2173  4385 
 3973  5134  3652  4846 
 3410  4513  2809  3297 
 4513  3415  3171  3901 
 3224  4514  3930  3184 
 2048  3415  3171  3285 
 2305  4635  3415  4385 
 1201  4719  4386  4256 
 625  3417  3068  1206 
 4202  2579  3567  3636 
 2102  5084  4344  2106 
 4142  5163  3868  4562 
 3186  3418  3266  3267 
 1871  3494  2463  2023 
 3230  5648  3419  3242 
 896  4556  1737  5560 
 2722  5582  3662  3649 
 5428  5648  3519  3954 
 5141  5468  5335  5380 
 2638  3713  2634  3220 
 5427  884  2378  5210 
 3223  3503  3214  4 
 3503  5405  5122  2811 
 3421  4324  1284  3923 
 4199  2148  1703  1708 
 2277  5581  5560  5428 
 5124  5761  5290  5704 
 3422  3954  3519  3242 
 4183  3243  3226  7 
 1732  4080  3720  2642 
 885  4326  2634  3722 
 2642  4400  895  4080 
 2634  3423  895  2642 
 885  4326  3722  16 
 2638  3423  895  2634 
 983  4756  4755  4983 
 5298  3877  5090  4945 
 3424  4619  4327  4359 
 5266  5269  5018  4715 
 3342  3624  2278  2393 
 1726  3425  2878  2886 
 2619  5473  5111  5368 
 1353  5225  3625  2799 
 2278  3624  3424  3465 
 2635  3518  2888  888 
 3229  4637  3425  4460 
 4398  4837  4460  3869 
 5004  2744  3559  2858 
 2791  5691  4060  4536 
 3251  3806  3426  2787 
 5058  5223  4877  4754 
 2556  5766  5227  5060 
 5434  3427  5403  5391 
 5135  5361  4750  3811 
 3427  5403  5044  4313 
 3545  5193  3811  5145 
 3671  5239  3197  2794 
 2485  2484  145  3428 
 144  2485  145  3428 
 4091  2486  1411  1895 
 1734  3430  2640  3232 
 1888  4091  1895  1889 
 2664  4714  847  924 
 891  3430  19  844 
 2585  5044  3396  5035 
 3203  3532  3061  2340 
 1734  3430  3225  2640 
 3441  4331  2648  2284 
 3064  5324  3432  5023 
 3857  4718  3355  2663 
 3354  5016  2666  3754 
 925  3856  3431  3532 
 4985  2760  847  2664 
 3856  4985  3431  4554 
 4858  5139  5069  4335 
 951  3539  2404  1676 
 4564  5111  3199  3696 
 3351  3540  951  949 
 4723  2975  4712  4708 
 3682  4718  925  922 
 4846  5316  4580  4884 
 4968  5242  843  5094 
 2300  4893  2297  83 
 3201  3763  3435  2763 
 3933  5181  3901  3578 
 2943  4935  2360  4168 
 2360  4294  3330  2357 
 4386  5413  2953  3330 
 1314  4712  1312  30 
 4527  4764  3838  4758 
 3973  4846  3652  4064 
 3646  4425  826  2577 
 4992  3658  3831  3319 
 920  3436  1763  1762 
 1759  4522  3371  3531 
 2668  4406  1307  3622 
 3201  3643  2763  3437 
 2289  4924  1767  2673 
 94  3438  95  96 
 54  3438  96  1379 
 1000  3439  1823  3222 
 1823  4534  1669  4424 
 3222  4534  4424  3439 
 2754  3826  3563  3280 
 1003  3561  1823  1000 
 1834  1018  1832  3133 
 4108  5202  2846  3914 
 4108  1869  3914  3440 
 1869  3914  3440  2846 
 3440  4108  1869  2167 
 4345  2284  2648  4331 
 1302  3442  2159  1692 
 2125  3442  1302  2295 
 890  3441  2284  1297 
 3441  3717  2640  3225 
 1297  4345  3218  2647 
 1746  4465  3359  2766 
 3359  3442  1746  1745 
 4059  3070  1950  3443 
 4052  4061  406  4053 
 1126  4869  1122  3986 
 1152  1918  1919  2049 
 1949  3443  3034  227 
 2003  3443  1950  3070 
 1121  4059  1557  1559 
 1365  3591  1368  2465 
 3602  3917  3158  86 
 3627  4106  3264  3915 
 87  3445  89  3143 
 2512  3591  2511  89 
 3445  4207  1365  1368 
 3006  3605  3165  2528 
 4356  1665  1816  1815 
 4378  2319  3468  1816 
 3503  2122  805  2544 
 5474  5506  4130  5089 
 1665  3468  2576  4356 
 905  3448  903  2650 
 906  4383  2119  3521 
 2455  3913  3449  3107 
 4682  81  1860  1360 
 80  3583  78  3449 
 1360  3449  1361  1861 
 3393  3911  3310  3114 
 80  3583  1479  78 
 3114  3449  3107  2455 
 3195  5086  4896  3902 
 3279  4631  3947  3450 
 4567  3529  3686  3451 
 4404  5432  4405  5264 
 3459  4931  4159  4930 
 3741  915  2311  3461 
 3451  3883  3527  25 
 3601  4493  2963  4067 
 3994  5079  2956  4063 
 4493  4966  4043  3452 
 1983  3452  1134  3032 
 1963  5346  232  1964 
 4966  1978  1134  3996 
 1848  3454  2447  2043 
 2564  4955  2457  4596 
 5520  4156  4742  4314 
 4742  4314  4156  2816 
 3415  4685  2305  3171 
 75  3454  2043  2447 
 4230  3933  3410  3297 
 1849  3454  2043  2306 
 75  3454  2306  2043 
 4669  3244  7  4390 
 872  4669  3455  3241 
 4010  3007  3120  4171 
 4352  2621  3455  3244 
 5189  4304  4589  4167 
 1825  3456  1344  2435 
 4935  4003  3456  4168 
 1344  3456  2943  2435 
 4244  5352  3636  5175 
 4630  4166  3318  3456 
 3456  1671  1670  1344 
 3456  2931  1344  1670 
 4128  1171  4025  4026 
 3156  4025  3239  2988 
 2310  3803  3458  3381 
 2310  3458  2800  3381 
 2797  3458  2800  2310 
 5432  4405  3451  3529 
 2797  3458  1354  2800 
 3451  4404  25  4405 
 2658  4931  2659  4903 
 917  3744  846  3527 
 2285  3688  3255  1697 
 2661  5261  5103  26 
 4648  3529  2658  3459 
 3525  4903  2659  2120 
 4425  826  1009  3973 
 2657  3862  3461  2392 
 2674  4924  4585  2289 
 2311  4100  25  3972 
 3524  22  4402  620 
 2486  4890  1414  4306 
 3656  4775  1007  2759 
 5138  4949  4462  4488 
 3506  1713  862  3462 
 862  3957  1713  3506 
 3464  4272  2729  2314 
 323  4862  326  1504 
 2989  4862  2998  3463 
 3463  2989  2073  2998 
 5607  3169  3694  4127 
 3553  986  2736  1334 
 5311  3641  641  3898 
 4616  5338  3980  5012 
 5794  5855  5781  5811 
 3526  4619  3862  3624 
 3342  4265  3424  3624 
 2660  3526  2391  3465 
 2657  3526  2391  3461 
 2391  3624  2393  3465 
 3465  2278  2660  3424 
 5797  5844  5820  5800 
 2318  4766  3466  2705 
 28  4713  3754  3749 
 3286  3468  2223  1665 
 1329  3467  3155  1332 
 1198  822  1197  3471 
 5116  5357  4803  4099 
 1197  3483  1196  3471 
 3297  5060  4513  3299 
 713  3473  710  2901 
 4845  810  809  812 
 2584  5315  832  3197 
 1198  5384  5034  1659 
 819  4845  639  3971 
 5385  5420  1659  635 
 821  5311  641  640 
 2891  4662  4590  4661 
 5311  5177  812  3938 
 3940  5620  3405  3579 
 5299  2380  4074  4397 
 5034  635  2354  3472 
 2450  4314  2816  4156 
 4841  2019  1102  4843 
 789  3473  3066  788 
 791  3473  3066  789 
 3473  713  710  712 
 709  3473  2901  710 
 573  3473  3066  574 
 794  3473  2901  573 
 848  3473  3066  573 
 754  3473  2901  579 
 708  3473  709  579 
 2401  3485  2688  2335 
 3486  3678  3476  3677 
 2345  3632  839  3631 
 625  5150  3632  4221 
 2273  3486  3476  625 
 3631  4625  3677  4624 
 1209  4380  1686  3492 
 3262  4375  841  4365 
 3486  4376  4375  841 
 4375  3476  841  4365 
 3489  4581  3658  3942 
 3480  4224  633  808 
 818  4224  3478  3480 
 3478  638  1193  1192 
 1193  3478  1192  633 
 633  3480  808  634 
 633  4472  808  4224 
 3480  818  638  639 
 634  3971  2903  3480 
 639  4574  4472  4231 
 634  4231  808  809 
 818  3971  3480  2903 
 4303  5217  4565  628 
 1352  4353  2555  3572 
 628  4912  808  4565 
 1193  3480  3478  634 
 633  3480  634  3478 
 819  3480  639  818 
 5384  1198  5034  4967 
 3444  5390  3914  84 
 1197  3483  820  1196 
 1195  3483  1196  820 
 635  3483  3471  1196 
 1197  3483  3471  820 
 2401  3485  1317  2688 
 839  4582  3631  3677 
 2273  3488  3486  625 
 841  3492  2281  2351 
 3678  3879  842  2605 
 3476  4678  841  4365 
 3347  4649  2070  2745 
 841  4379  3491  3490 
 3491  4084  625  2349 
 2273  3490  3488  625 
 3488  4379  2273  4376 
 4389  3462  862  1713 
 2427  2743  58  3560 
 825  3675  3560  2427 
 3491  3677  3490  3653 
 4515  3942  4378  3489 
 5098  5764  5537  5378 
 3658  4992  2319  3319 
 3491  3653  3490  625 
 2349  4380  3492  2273 
 2273  3491  3490  625 
 3488  4961  4625  3677 
 621  4986  2651  2652 
 2273  4376  3486  3488 
 2273  3491  625  2349 
 4961  3632  3678  4221 
 3262  4678  2594  1687 
 4084  3491  625  3653 
 1686  2351  1209  3492 
 2273  4678  1686  2605 
 4678  3476  841  2605 
 2281  3492  1209  2351 
 1686  4375  4365  2273 
 3491  4379  2273  3490 
 4429  2438  3647  2439 
 3524  2656  22  1304 
 2446  4670  4470  1035 
 4937  2119  1744  1749 
 2788  2050  2781  3809 
 4817  5084  3418  2102 
 2127  5726  3718  5605 
 2647  4345  1739  4331 
 1290  5087  1723  5072 
 3418  5482  5084  3403 
 3418  4485  3267  3186 
 2978  4832  3978  3946 
 3331  3495  2206  823 
 5034  5385  1659  5384 
 3329  3495  1199  1200 
 1199  5034  1660  3495 
 2175  3495  823  1660 
 1200  3496  3328  3495 
 2206  3496  1200  3495 
 2572  3496  3331  3495 
 1200  3496  1201  3328 
 5435  4154  1789  47 
 3331  3496  2206  3495 
 3329  3496  3495  3328 
 3332  4386  2209  4258 
 3334  4386  2943  4256 
 3332  4386  4318  2357 
 1737  4507  3960  1299 
 3960  2361  1299  18 
 2128  4555  3726  3724 
 1737  3960  1736  2646 
 2646  3960  2131  1299 
 3435  3639  3201  3498 
 1312  3498  1314  2874 
 3860  4692  2672  3643 
 3951  4585  4552  3639 
 4834  3730  2283  4328 
 5726  5755  4399  3727 
 2381  3730  1742  2283 
 3599  1282  2148  3501 
 3501  3221  856  1282 
 2611  3501  2148  1282 
 3047  3502  3  2150 
 3502  1709  1283  1706 
 2610  3502  3  3047 
 1709  3502  2150  1706 
 3075  3503  3214  2362 
 5132  4456  5133  5382 
 3612  5693  2851  5110 
 2884  3737  2362  2126 
 3503  3223  3214  3447 
 3421  5036  0  3923 
 5851  5780  5765  5789 
 3908  4682  3584  3915 
 1729  1726  2878  3237 
 4462  4621  3507  3506 
 3513  4390  7  3244 
 5201  5342  4950  4009 
 4462  3121  3462  3507 
 3677  4964  3678  3476 
 3374  3779  2752  942 
 3613  3778  2603  2619 
 3508  4389  3778  3228 
 1938  4489  4351  2999 
 2368  4477  3626  2149 
 4183  4390  7  3513 
 3778  3613  7  2619 
 3121  4462  3462  3508 
 4389  862  865  1713 
 3511  866  2968  3509 
 2623  3510  866  3248 
 5335  5360  3713  5684 
 11  5342  9  1288 
 3695  1716  2144  1724 
 3248  3695  1716  3510 
 3695  1724  2144  2633 
 4177  5360  4904  3713 
 1042  4513  2809  3285 
 2968  4008  3509  3247 
 4605  5213  7  4604 
 3512  3246  871  3117 
 3246  3512  2371  1287 
 2620  3701  2371  1717 
 5073  3641  2422  4420 
 3620  3378  2246  3549 
 871  4352  3244  1351 
 871  5213  3513  806 
 806  4183  3226  3513 
 3712  5249  3705  4693 
 2631  4391  1290  1723 
 5354  5038  3238  2375 
 2631  3514  12  1290 
 4088  4158  3206  3515 
 5659  2626  4977  3516 
 2631  4391  2779  3514 
 5851  3954  5863  2383 
 2373  4180  2115  1719 
 4461  5076  4088  5072 
 3716  4697  3704  4181 
 4461  1290  4391  1723 
 4180  2115  1719  2374 
 2629  4977  2113  2627 
 883  5426  870  2187 
 5926  4696  1729  4396 
 3724  5919  3713  4696 
 3220  5926  3713  5919 
 1743  5926  4696  1729 
 2886  3518  3425  2635 
 2356  4638  2354  2572 
 4120  4904  4177  4325 
 3430  3881  3520  2974 
 5953  5859  5920  5863 
 3519  5625  5560  5428 
 2879  3011  1091  3955 
 5453  5680  5520  5369 
 2382  4198  2383  2591 
 2644  5581  5560  2277 
 3729  19  3717  3225 
 3430  3520  19  2974 
 3523  1688  19  3072 
 3881  3430  3729  2648 
 3729  5836  3520  3881 
 19  5836  3520  2593 
 4383  1300  2119  3521 
 2653  3521  2119  1300 
 1750  3522  21  1747 
 5276  2439  2360  2848 
 5375  5158  4202  5352 
 5836  19  1699  3523 
 4987  1007  4425  2236 
 5947  6004  5874  5969 
 5442  5586  2559  5554 
 619  5299  620  3972 
 4402  25  1752  908 
 2391  3525  1305  2660 
 4458  4751  4427  2778 
 4467  5136  4459  4769 
 2215  3527  917  846 
 917  4903  3460  2120 
 2801  2556  2555  3625 
 2658  3741  915  2311 
 915  3527  917  2392 
 2215  3527  846  2392 
 915  3527  3460  917 
 3741  4648  3529  2658 
 1696  3745  1755  3528 
 5623  4798  2383  5380 
 4266  4338  405  1906 
 4933  855  4443  1081 
 3529  4567  3686  3687 
 920  3531  3530  3436 
 3451  4404  911  25 
 914  3529  3459  2658 
 1100  441  4286  4994 
 2146  3962  2394  1763 
 3531  5555  3530  3436 
 3962  5555  1763  3530 
 2682  4618  4284  4369 
 4154  5435  1789  5045 
 5218  5666  1786  3356 
 4524  3665  3387  2679 
 1759  5372  3531  1762 
 4617  5555  5232  4926 
 1761  3532  2340  925 
 1737  4556  4555  2128 
 4718  3857  4160  2663 
 3532  1761  3203  3431 
 3750  4409  3203  4333 
 3534  4332  3533  2285 
 2285  3534  929  3533 
 28  3533  2285  929 
 4334  5016  3754  928 
 3429  3534  3533  928 
 3485  2688  36  3535 
 3122  5205  3231  3958 
 3767  3776  2677  3535 
 2255  4057  3190  2352 
 604  5778  5639  5853 
 3536  4547  2688  4373 
 1316  3776  2690  3535 
 2677  3776  3196  1776 
 3623  2682  1773  1318 
 5768  2756  5573  4051 
 4266  2214  230  4874 
 3822  4934  4253  3326 
 3770  4873  2238  3320 
 5464  5674  5447  3537 
 3538  3391  949  1319 
 5666  5218  2697  3356 
 3538  3790  3391  1319 
 1053  4144  3308  3909 
 3539  2323  616  2324 
 3064  3784  3539  2692 
 5238  4655  5050  4654 
 2583  3539  2795  1676 
 949  3783  2257  3539 
 1676  4947  3540  2795 
 2925  3540  40  2266 
 3783  952  2403  946 
 3541  5434  3542  5403 
 5218  4467  4769  5144 
 5044  5403  5391  1787 
 3542  5403  4313  3541 
 2750  4769  4459  3671 
 4313  5452  3427  3542 
 4459  4616  3621  3270 
 3401  4616  3621  4459 
 2354  5491  5222  5355 
 2467  4575  4510  4220 
 1858  3707  3164  3796 
 2245  3544  46  1681 
 2409  4919  2264  4614 
 2407  4474  3980  4210 
 3543  4459  3270  3197 
 2712  48  1327  3546 
 1699  6105  5836  6095 
 3884  4794  4222  4793 
 3544  46  2749  3193 
 977  5630  5577  2862 
 2720  3546  2705  2906 
 4534  3692  1821  3826 
 2246  4457  4047  3349 
 3547  5145  4139  4673 
 3551  1329  1332  3467 
 4158  4088  3206  3871 
 5946  5736  2881  5974 
 3549  837  614  613 
 2706  4157  2248  3549 
 2246  3812  2710  971 
 3549  614  46  3193 
 2412  5321  3549  614 
 2211  4487  3395  2942 
 2268  4615  4263  2405 
 981  4299  49  974 
 2113  5659  3516  5425 
 4139  5216  4916  5145 
 3828  3837  2721  3552 
 2421  4446  1378  2473 
 4223  4731  2422  1663 
 641  4576  2716  980 
 2721  3837  3157  1810 
 4763  3552  3837  3157 
 2566  4694  2565  3554 
 3147  3976  2751  3828 
 2736  4357  1334  1335 
 5672  5782  5780  5765 
 5321  5558  4469  5311 
 2725  3835  2733  3555 
 2725  5052  2732  3555 
 3767  5898  3535  5852 
 986  3832  2725  3324 
 5377  3831  4267  611 
 2576  4356  3468  1339 
 906  3448  2387  3521 
 4355  1337  4126  3556 
 3556  3847  998  3352 
 2748  3557  57  3148 
 1815  4356  3557  3148 
 57  4356  3148  3557 
 1818  3557  3148  1815 
 1664  3558  2427  825 
 3557  1818  1338  1815 
 2987  3557  57  2748 
 3557  2069  2987  2740 
 5592  5585  637  4710 
 2426  4185  2427  1664 
 4493  4503  4040  4296 
 995  3558  2427  2078 
 906  2387  900  3521 
 4528  5211  5123  4830 
 997  3560  2743  2427 
 2803  3942  3284  2427 
 4809  5355  2422  5311 
 4415  4526  3549  3846 
 2228  3675  3560  3353 
 993  3560  58  992 
 2425  3560  2743  3352 
 4936  3183  3563  4424 
 4161  5022  3211  3748 
 1003  3561  2429  1823 
 1821  3561  1823  2429 
 3167  5021  4178  4939 
 2357  4679  2570  2356 
 3439  4936  3222  3562 
 2754  3826  3014  3563 
 3167  5021  3563  3014 
 3563  2432  3014  2754 
 5134  3652  4846  4580 
 2432  3563  3280  2754 
 4409  4985  4776  4554 
 4172  3855  1828  3565 
 3564  3277  1670  2931 
 1740  5755  3216  2361 
 3565  3867  3146  63 
 2163  2330  1677  1780 
 1780  2330  1677  1321 
 5363  2758  2434  4484 
 1828  3855  1021  2780 
 3887  5499  4797  4748 
 5363  5375  5148  609 
 4719  2943  4386  4256 
 1007  4775  2236  2759 
 3658  4992  4581  2319 
 5316  2237  2169  5208 
 2309  3636  2579  3416 
 2309  3636  2758  3567 
 3247  3510  4950  3509 
 1008  5066  3361  5055 
 4139  5216  3550  4157 
 2437  4906  2212  1831 
 2870  5157  2573  3569 
 3395  4613  3137  4487 
 4486  4909  4494  4532 
 3377  4997  1316  4301 
 4292  4906  2437  4610 
 2047  3571  2799  2785 
 3458  3803  72  3571 
 3512  4951  3570  1287 
 3458  3803  2800  3381 
 2310  3803  72  3458 
 2555  3572  1032  1352 
 3282  4663  4203  2789 
 2310  3803  3381  72 
 5240  4797  3889  4799 
 2555  4353  4225  3572 
 4712  3498  4151  2662 
 4198  4946  2383  4798 
 5254  2788  1033  3885 
 3573  4433  3574  2158 
 1033  3895  3573  2158 
 5254  2787  3574  3573 
 1027  4998  4197  1837 
 3282  5823  5766  2172 
 3416  1343  1826  2169 
 3574  3426  3252  1650 
 2599  5357  4803  3363 
 2128  5954  5917  2592 
 1650  3806  3574  3426 
 4742  3910  80  4434 
 2787  5254  2788  3573 
 4433  2787  3728  3573 
 2555  5227  3385  5226 
 5311  812  811  5227 
 5766  5355  5227  5311 
 5303  5923  5060  3281 
 1044  3576  2448  1038 
 1652  3577  2449  76 
 1850  3577  3176  2173 
 4513  3297  3933  3578 
 3577  1043  815  3176 
 4688  5248  4149  5177 
 1850  3577  2173  2449 
 2171  3578  3293  606 
 606  5923  3578  5915 
 3901  5923  606  3171 
 4514  3184  4017  2976 
 3171  4805  4513  3901 
 3297  4513  2181  3299 
 3580  3579  1046  3301 
 2817  5248  3821  2188 
 5490  5131  5143  5082 
 5250  3580  2186  5091 
 3581  5280  3405  5142 
 2457  5321  604  4065 
 3296  1049  79  5062 
 5061  3581  3298  4512 
 3301  5091  3702  3580 
 1050  3584  2034  3582 
 3146  4172  4169  1670 
 1479  3583  2508  78 
 1479  3583  1361  1480 
 4441  5350  4442  5064 
 2835  3916  1065  3274 
 3908  5350  5307  1868 
 4169  5409  3146  3277 
 1050  3584  1051  2034 
 3628  4594  3629  4206 
 5388  5591  5444  5305 
 4200  3926  2160  3586 
 82  3926  3263  3590 
 3336  4801  599  3511 
 3585  4148  3586  3407 
 4603  2826  2165  3272 
 84  4456  3917  4240 
 4545  4920  3789  1081 
 2829  4438  3587  2828 
 4010  4109  3010  1161 
 3627  4666  4544  3264 
 3914  2829  3412  2846 
 3272  4603  4475  1658 
 4215  4456  3588  4455 
 3274  4456  2830  1362 
 4603  5321  603  3590 
 3628  4440  3590  3629 
 3590  4206  3628  3629 
 2832  4441  2162  1063 
 604  5196  3590  82 
 3590  817  604  603 
 4005  5673  5471  5152 
 5306  5308  4165  5196 
 3263  4436  3926  82 
 3274  3921  3588  2835 
 3591  1365  1368  3445 
 1366  3591  2511  2512 
 2161  3590  3263  3265 
 2849  4933  4162  4920 
 4764  5288  4828  3649 
 1372  3594  2468  1373 
 4162  1074  2857  3592 
 4162  1074  3592  3593 
 3593  4933  2849  2608 
 89  3594  1373  87 
 4829  3691  4823  3937 
 3595  5178  2542  3943 
 3185  5245  2292  3397 
 3903  4807  4114  3958 
 3185  5178  2852  1078 
 3596  116  1389  114 
 1389  3596  114  122 
 2911  4243  1894  3597 
 2477  3596  1389  125 
 1112  4243  1894  1598 
 3597  3969  2911  1105 
 1306  3598  29  1754 
 3926  4200  2160  3263 
 859  3599  3501  852 
 221  3600  1444  218 
 221  3600  2496  1444 
 220  3600  2496  221 
 238  3601  239  2503 
 2963  4067  3048  3050 
 1297  891  2641  4340 
 2963  3601  238  2959 
 2833  3602  86  2509 
 3158  3602  2833  84 
 317  3603  1492  314 
 316  3603  2516  317 
 2517  3603  1492  317 
 2025  4035  1511  3604 
 4101  4117  3101  4102 
 2992  4030  2028  2989 
 3605  4132  1188  3446 
 3605  4132  3446  3165 
 3006  3605  3446  3165 
 1942  4136  3606  3159 
 2528  1943  335  3606 
 1942  3606  2528  3605 
 2530  3606  335  1943 
 1942  4136  1943  3606 
 2219  3607  2950  1910 
 2096  4350  3606  3000 
 1509  4811  4135  328 
 1910  3608  1971  1142 
 2950  3608  1971  1910 
 2535  3608  2950  3607 
 2422  3786  2198  3322 
 1251  3949  1084  3609 
 3609  2875  1250  2872 
 1881  3609  2871  2875 
 1939  3610  2194  1629 
 3610  1186  3045  1628 
 3471  820  3483  4362 
 3610  1939  1169  1629 
 5510  5731  5231  5401 
 2557  5321  2457  4512 
 3611  5875  4737  4600 
 3397  5178  3185  3943 
 2851  4145  801  3612 
 2851  5381  2332  2329 
 5730  5245  3943  5687 
 2469  4444  1372  1373 
 3903  4181  3240  4114 
 4174  5213  7  4605 
 4305  2258  37  4056 
 3200  3614  2626  3339 
 2603  5425  3696  5299 
 3974  4923  4890  4573 
 5039  4257  3661  880 
 2631  4783  4391  1723 
 3903  4114  3122  3958 
 887  3903  2882  3616 
 2851  3617  3307  602 
 3617  2851  804  2547 
 2369  3618  2881  3302 
 3618  4012  2881  3302 
 647  5595  5299  3711 
 4792  4857  4006  4112 
 3513  5213  7  806 
 4006  5213  3619  4599 
 2707  3812  969  2710 
 3620  3548  2707  2746 
 3378  3620  2245  46 
 969  3620  2707  46 
 2246  3620  3549  3548 
 3514  3813  3704  2779 
 3193  3620  3549  3378 
 3683  5267  5241  4718 
 2414  4916  4673  2248 
 3401  4263  3543  3621 
 2394  5555  2146  1763 
 229  5013  1967  4448 
 2668  3622  1307  1765 
 4512  1046  2186  79 
 2394  4861  4617  3622 
 3433  4927  4160  4099 
 3774  1771  2679  941 
 3770  4284  3367  3774 
 4618  5464  4991  5220 
 2241  3774  3623  941 
 2686  4288  942  2752 
 1675  5573  5397  34 
 2278  3624  3465  2393 
 2657  3624  2392  2393 
 4265  2392  3342  3341 
 3624  2391  3526  3465 
 1353  3625  2555  2799 
 1032  3625  2555  1352 
 5935  5974  5102  4201 
 3626  1285  1712  2368 
 2686  5469  4288  2752 
 2149  4012  3626  2368 
 2368  4477  2149  2370 
 3919  2825  2832  2162 
 1064  5095  3918  4546 
 2297  4893  2827  3922 
 4215  4456  4455  4958 
 3628  4476  3590  4440 
 4893  5095  1064  1865 
 4354  5236  5155  5068 
 4846  3973  4824  3676 
 3915  5105  5095  2827 
 3590  4955  3263  4206 
 3811  5135  4297  4750 
 3791  5538  2964  3877 
 3630  3797  3273  2842 
 2841  4735  3797  3931 
 2457  5071  4322  4593 
 3632  4961  625  4221 
 4583  5506  2726  1808 
 839  5106  3631  4582 
 5092  2577  1669  5053 
 1155  4463  2051  1162 
 4221  5150  839  4228 
 3634  4437  1054  3633 
 4493  4451  4043  4497 
 4131  4657  1054  4033 
 4532  5321  4157  2716 
 3296  5063  5062  79 
 2557  3635  812  816 
 2579  4202  3567  2953 
 4203  5499  5153  3887 
 2382  5010  1732  4198 
 4505  4630  3277  3456 
 2309  3636  3567  2579 
 2360  4935  4087  4168 
 2309  3983  2434  3636 
 2413  3637  3311  3178 
 2723  5770  3314  4420 
 4235  1628  3045  4036 
 2413  3637  2412  3311 
 5777  2245  3544  3193 
 3860  3763  3201  2763 
 3941  4575  4510  4511 
 2673  5116  3363  2674 
 2673  4591  2290  3363 
 5253  3092  3363  31 
 3435  3639  3498  2874 
 4151  4552  3639  3860 
 4712  4861  4551  2662 
 2665  4160  926  4155 
 5618  4771  5292  2697 
 926  4632  4155  4153 
 5613  2466  3440  5593 
 2395  3640  2914  2665 
 4228  4964  625  3879 
 4973  3840  4731  4249 
 5311  4420  3641  3898 
 4216  5397  1675  4873 
 5005  5388  4901  3306 
 3553  3841  2736  3323 
 3898  4800  4420  3641 
 5854  5982  2781  5902 
 4709  916  3529  4648 
 3201  3860  3643  4151 
 2423  4248  2422  3644 
 2422  4584  4480  4419 
 3490  4624  3677  3488 
 2905  4445  2421  3836 
 3631  5106  2345  625 
 4429  3647  1018  3873 
 3043  1136  1137  3994 
 2438  4254  2439  3993 
 4479  5380  2383  4946 
 4042  4639  612  3649 
 639  4472  638  4231 
 5118  5471  5152  4475 
 824  3662  2722  3380 
 2722  4639  2422  3649 
 612  4223  2422  1663 
 638  4231  3480  639 
 4642  5066  3892  5054 
 2134  2881  5155  4477 
 5054  3892  826  3358 
 4111  4295  3805  3116 
 4778  3861  2433  1007 
 5143  3390  4825  4918 
 2349  3678  3491  3677 
 4526  2746  837  2741 
 4492  3973  3676  3362 
 3631  3678  839  3677 
 3068  5556  839  3417 
 4961  3486  625  3476 
 1207  3677  2349  3645 
 2396  4073  4072  3654 
 3760  3854  3761  2757 
 2396  4073  2242  2398 
 1769  4072  3952  2397 
 2242  4152  2396  1768 
 3540  952  40  2266 
 3656  5066  3361  5054 
 4775  3656  1007  4425 
 3358  5066  2231  5054 
 5000  3830  3832  3324 
 5765  5623  5672  5745 
 3286  4581  3468  4378 
 2732  4828  3838  3555 
 4488  5165  5138  4949 
 4827  4581  3286  4378 
 1046  2186  79  2180 
 2580  5397  3893  3659 
 2972  3007  1157  4015 
 4403  5221  5042  5096 
 5397  5693  2329  2603 
 4288  5237  2679  3660 
 4548  5119  4524  3852 
 2368  4289  2880  2149 
 4288  2686  942  3660 
 4259  5331  5031  4978 
 880  4598  876  1720 
 5331  5659  5557  4977 
 1327  5193  5145  4915 
 5731  5911  3193  5895 
 5401  5558  833  5168 
 4829  3612  1079  2851 
 5713  3649  5582  5288 
 1335  4357  3837  2736 
 3380  5582  3662  2722 
 824  3662  3649  2722 
 969  3663  837  2741 
 3379  4295  2741  3663 
 3833  4579  837  4529 
 1796  3663  2708  3379 
 2372  4792  2145  2622 
 3945  3787  2860  3788 
 2747  5279  974  966 
 2705  5192  4766  4237 
 2861  3944  3382  3466 
 4250  5325  4758  4760 
 5528  4300  3811  3550 
 2456  4640  1360  2192 
 4212  615  2323  3980 
 3387  4770  4524  4290 
 3668  5049  2589  3667 
 5049  2701  3406  3408 
 3104  4984  3406  2703 
 3856  4985  4523  3431 
 2701  5048  4280  961 
 3801  5943  1791  958 
 3672  3673  2893  1204 
 1680  3801  3544  3669 
 3182  2410  1790  3802 
 4319  46  964  959 
 2585  3670  832  836 
 2700  4832  2412  3978 
 4712  4723  30  1314 
 3671  5136  4769  4459 
 4778  3676  4064  3861 
 2750  3848  3671  3543 
 3205  3968  3672  3093 
 3205  3672  1203  2893 
 2338  3672  3093  2341 
 3968  1683  838  3338 
 3205  3672  1683  1203 
 838  3968  3338  1700 
 2893  2271  1204  3673 
 1203  3673  3413  2893 
 2575  3674  2858  1661 
 2796  4516  1842  2791 
 1661  3674  2858  2567 
 3252  5298  2964  3934 
 4118  4516  2791  1842 
 3828  4772  3976  2751 
 2174  4193  2070  3347 
 3675  825  3560  3353 
 3560  3675  58  2427 
 1006  4775  2759  2236 
 5208  2237  1343  2434 
 1370  5598  3450  5490 
 3488  3678  3486  3677 
 4885  716  601  717 
 5208  3861  3676  4824 
 3490  3678  3488  3677 
 4625  625  3488  4624 
 3476  3678  841  2605 
 3631  4624  3677  3653 
 2349  3678  1207  841 
 3631  3678  3632  839 
 2605  3678  841  842 
 4961  625  3488  4625 
 3631  3678  3677  3632 
 3486  3678  841  3476 
 3488  3678  841  3486 
 3490  3678  841  3488 
 3491  3678  841  3490 
 2349  3678  841  3491 
 5534  3679  3797  4005 
 3931  4005  85  3797 
 2829  3914  1869  2846 
 1365  4562  4207  1072 
 3402  5007  2840  4665 
 2790  3734  1699  3019 
 4933  4162  4443  3593 
 3681  2603  2596  842 
 2603  3681  2392  2598 
 3451  3681  2597  846 
 1766  4334  3534  3750 
 922  3682  1761  925 
 929  4334  3534  1766 
 1761  3682  3203  3431 
 3682  4718  3355  925 
 2881  4960  2134  3684 
 5824  5974  5888  5784 
 3685  4569  3072  3414 
 5898  3776  3535  2690 
 4893  5095  2827  4106 
 5007  5498  5244  5404 
 3529  3686  919  916 
 916  4709  3529  3687 
 3529  3687  3686  916 
 3529  4567  3527  3451 
 3529  4648  916  3459 
 3686  5432  3529  919 
 4648  4931  4119  4159 
 4522  5328  3531  5233 
 916  4709  4119  4648 
 1697  3688  1696  3528 
 918  4358  28  913 
 28  3688  918  3255 
 3478  4224  638  3689 
 623  4303  2898  628 
 4565  633  628  3689 
 4565  4466  638  3689 
 628  4565  4303  3338 
 1874  3880  2855  3691 
 3937  4829  2851  4823 
 2877  2974  3520  3881 
 2104  3880  1874  3691 
 1873  3937  3880  2104 
 5819  3948  2855  5020 
 3693  2616  2880  2134 
 4481  3515  4088  4180 
 1286  4289  1711  864 
 2140  3693  1712  2616 
 479  3694  478  2195 
 4885  712  716  713 
 4150  867  877  3695 
 4262  5085  4979  599 
 4687  2112  10  3199 
 870  3695  1716  3248 
 3199  5425  10  3696 
 618  5299  619  3209 
 1760  5328  3371  4522 
 5425  4018  5171  5368 
 2638  2377  3517  1728 
 3700  4564  3247  3303 
 5398  4683  2613  2620 
 5398  3697  8  4388 
 3697  3701  2371  2624 
 3699  1191  1169  2060 
 3139  3699  1939  3698 
 3336  4687  3700  3511 
 2061  4029  2996  328 
 5488  5332  3698  4907 
 2096  5170  3180  2098 
 327  3698  326  1513 
 4124  326  1191  3699 
 2098  4124  1191  1939 
 2060  3699  1191  326 
 3699  3139  326  3698 
 4686  3168  3142  2060 
 3300  3700  1645  3303 
 3700  4564  4008  3247 
 4687  10  866  4652 
 3778  4604  3613  2603 
 2112  3700  3300  3696 
 3701  2371  1717  3570 
 1288  5057  4951  1287 
 3570  5057  3701  2371 
 5744  3304  4732  4806 
 1718  3701  2624  2620 
 2186  5091  4512  4881 
 5155  2881  3684  4201 
 3301  5061  3405  1856 
 3301  5061  1046  3702 
 3405  5061  3702  3581 
 22  5299  620  1699 
 5299  1646  627  3703 
 5205  3714  3231  3958 
 3397  5300  5245  2292 
 4074  5299  4397  1646 
 3704  2779  2630  3514 
 2116  4181  2546  4114 
 3704  1725  875  2630 
 4009  5067  5037  4950 
 2633  5067  2144  3695 
 2633  3712  3705  2632 
 605  5248  4688  5177 
 12  5251  4860  1292 
 5248  2454  2817  4149 
 3706  5248  605  3030 
 2192  4852  1360  2456 
 2948  3999  3586  3585 
 2327  4662  1700  838 
 4322  2177  2458  2822 
 5546  5078  4173  4870 
 2541  1700  3338  3968 
 3725  5337  3723  5014 
 2113  4394  2112  3709 
 5624  2113  3516  5425 
 3018  1967  5013  3984 
 2626  5624  2776  10 
 883  5426  2112  5040 
 5659  5495  5557  3339 
 2626  3709  2629  3516 
 5624  2113  3199  2112 
 4019  2843  3100  3403 
 6009  5300  5960  2839 
 5163  4252  3868  4817 
 3267  3710  3100  3186 
 5595  5381  601  3503 
 4555  896  1735  2644 
 5249  3712  3705  5247 
 5249  5037  9  11 
 2622  5604  5473  2147 
 2638  3713  3517  2634 
 5918  5298  5198  5884 
 1729  4696  1743  4396 
 3959  4075  1993  3956 
 4397  3119  4074  1646 
 4022  5607  4115  1164 
 3425  4835  3229  2878 
 4397  2118  13  3119 
 3498  4712  4151  1312 
 15  3715  17  3237 
 19  3717  3225  3430 
 4181  1294  2546  1727 
 3240  3716  2639  3704 
 3903  4807  3958  4601 
 844  2641  891  3717 
 2640  3717  2641  844 
 19  3717  3430  891 
 898  4340  3717  891 
 4086  2159  2962  4341 
 2127  5726  2647  3718 
 18  3727  3216  20 
 3275  4498  4143  1779 
 18  4698  4399  4213 
 1738  3718  891  1751 
 5158  5615  5352  5174 
 3573  3728  1033  2788 
 761  5080  762  2355 
 1199  5034  3495  4239 
 1749  4787  1303  2656 
 2274  3720  2922  3015 
 2922  3720  16  3015 
 4080  1731  2383  2382 
 3720  4849  2274  2922 
 3723  5543  3725  844 
 5420  635  1195  4362 
 5155  5102  3626  4113 
 4400  2642  895  3423 
 2645  4557  2643  844 
 2643  4557  3233  844 
 3067  3723  893  1730 
 3067  3725  897  893 
 3725  844  893  3723 
 3804  4603  4543  3272 
 17  4696  4396  1743 
 1743  4699  17  4696 
 4559  5820  5800  5797 
 5882  4834  4328  3730 
 893  3725  897  1298 
 5337  5543  3723  5376 
 1742  4956  3730  3500 
 3730  4834  2283  2381 
 5014  5337  3723  5140 
 1743  4209  3726  1737 
 1743  4700  17  4699 
 2128  3726  1737  3724 
 3153  5607  3154  1166 
 2493  4213  20  1748 
 3963  2491  2493  20 
 3430  3881  3729  3520 
 4559  5820  5797  4834 
 1734  3729  3441  3225 
 3225  4331  3729  3441 
 4759  5711  5377  5537 
 2283  4834  4328  4559 
 638  4466  497  4629 
 1742  3730  3219  2283 
 2276  4400  2591  889 
 2643  4347  2283  3219 
 3384  3731  2716  978 
 5111  5473  5201  5318 
 3315  5125  2199  52 
 3173  4702  4496  4136 
 3876  4324  4076  4704 
 3007  1916  2039  4037 
 2096  3732  1188  3173 
 4703  3733  3736  2650 
 3732  1628  1186  1188 
 4302  3020  3313  4044 
 1628  4496  1188  3732 
 2782  4727  3737  3876 
 1693  3733  1694  901 
 900  3733  901  1694 
 1628  5170  4036  4235 
 2299  3733  2650  900 
 1693  4701  902  22 
 2379  4889  2546  4609 
 3720  3735  16  3015 
 2650  3736  2390  3733 
 1695  2390  22  3736 
 906  3736  2390  1695 
 907  4703  22  4701 
 2650  3736  22  2390 
 3733  5025  901  4701 
 3504  4704  3249  3737 
 2782  4324  3737  3257 
 4704  3249  4324  4189 
 3739  4022  1164  3053 
 5022  4161  4711  3748 
 5542  3718  1751  5374 
 4161  2652  1751  3211 
 1748  4213  20  3738 
 5166  5836  5408  5553 
 2028  4862  2981  1164 
 3739  4502  2028  3053 
 2028  4862  2989  4030 
 4031  4998  2781  1845 
 2985  4025  1928  3740 
 4023  4025  3740  2988 
 3740  4500  4023  4034 
 1941  4027  3040  3177 
 2998  4034  2989  4023 
 3741  4648  2658  3527 
 4551  4712  3498  1312 
 2659  4705  2661  2654 
 4705  2655  2654  3875 
 3172  3743  2091  3457 
 2988  4128  4026  3156 
 3239  4128  4025  3156 
 4128  2984  2091  3743 
 2091  4128  3743  3172 
 4023  4025  2988  3239 
 4317  5093  626  4205 
 3529  4709  3527  3687 
 3527  4567  846  3451 
 4903  917  3460  3744 
 4358  5484  912  913 
 3528  3745  28  3688 
 918  4358  1756  3745 
 3528  4358  3745  912 
 3746  3525  1757  3210 
 5837  2792  4222  3897 
 4620  5103  4381  26 
 3789  4933  4443  1081 
 1169  3175  2986  4024 
 1176  4867  2027  1932 
 3181  4867  3747  4034 
 4023  4500  3127  4034 
 1813  4185  3558  2427 
 3127  4867  1177  3126 
 3211  5022  2652  904 
 5517  5754  5502  5138 
 3754  4334  928  3533 
 3825  5016  2760  3354 
 2760  5016  4713  2664 
 4713  4714  3749  847 
 3750  5411  5258  924 
 28  4713  847  3825 
 3825  5016  3354  4713 
 928  4334  3750  3534 
 5016  4334  3754  3749 
 3534  3750  2669  1766 
 3750  4409  4333  3061 
 3250  4790  2941  1025 
 2444  5724  3751  1672 
 3878  5525  4432  3250 
 2566  2079  987  3752 
 3752  4694  3829  987 
 3363  4160  1760  4099 
 4672  4160  3753  3209 
 926  5267  923  5241 
 3856  925  3431  3753 
 2665  4160  3858  2914 
 3857  4718  3753  3355 
 3431  3857  3753  3355 
 5733  4108  3914  5202 
 847  4160  2663  2287 
 923  4160  2665  2287 
 3682  3753  3355  3431 
 3533  4332  3754  2285 
 2666  3754  2667  3429 
 3754  4334  3533  3749 
 28  3754  2285  3533 
 28  3754  3354  2285 
 2664  5016  4713  924 
 2343  5422  4408  1310 
 4406  3966  2343  30 
 3756  236  1120  1956 
 4627  2932  405  4083 
 2933  4627  3756  1955 
 4083  5186  4627  4052 
 235  3756  236  2933 
 1950  4722  1557  3012 
 2933  4627  405  1956 
 3979  1120  1556  3070 
 4041  5186  3988  4627 
 3757  5019  4062  4720 
 2870  2212  1672  4054 
 3757  4720  4062  4083 
 1904  4052  3757  1905 
 4720  5414  4062  5268 
 4052  5268  4053  5186 
 2939  3758  1131  1562 
 2214  3758  2940  1562 
 3037  3758  2936  3038 
 2936  3758  2218  3038 
 1911  3758  1131  2939 
 2218  3758  2938  3038 
 1980  3758  2938  2218 
 4532  4721  1682  4157 
 952  3540  40  3783 
 4051  5655  5631  5074 
 2239  3760  932  3059 
 2757  3761  3760  2672 
 3368  4646  2757  3202 
 3025  5472  930  34 
 2672  5397  2243  2603 
 2243  5397  3761  1675 
 4073  5117  2675  2398 
 5464  5655  5447  5397 
 5472  3366  5117  3761 
 2673  3762  2290  1767 
 2239  3761  2243  2672 
 3893  5397  2603  3659 
 2242  4152  1768  2675 
 3092  3762  2290  3363 
 3092  3762  31  2290 
 2674  3866  1767  2289 
 2599  3866  2288  3363 
 65  3867  63  3146 
 3866  1767  2673  2674 
 934  3763  2805  2672 
 3860  3763  2763  2672 
 934  3763  2874  2805 
 3764  4723  4712  1314 
 3369  4862  323  1504 
 2343  4406  30  1307 
 3765  4724  4301  3766 
 4246  5272  5074  4970 
 2684  4301  936  3765 
 2684  3850  3765  2253 
 2253  4724  3765  3766 
 936  4301  3766  3765 
 1781  5833  3073  38 
 2677  4219  3275  2695 
 2258  4730  1779  4305 
 2849  4822  2863  4631 
 3768  4890  2539  4690 
 2679  2686  938  3769 
 4991  5447  4369  5220 
 2908  3768  3091  2813 
 3091  4097  2813  3768 
 4243  1253  2912  3768 
 3003  3768  2813  2539 
 1253  4097  2249  3091 
 3367  3774  2241  3770 
 3504  4727  4704  3737 
 4725  3770  3774  4284 
 1771  3770  2679  2238 
 3770  4725  3774  2679 
 3367  3774  3623  2241 
 3770  2241  1772  1771 
 834  3771  3375  2678 
 834  3771  2683  3375 
 3771  3374  2686  2683 
 5469  2686  3374  2752 
 939  3771  2683  834 
 4474  4919  3980  4210 
 3772  4947  835  4214 
 2271  3773  624  2341 
 3537  5464  2580  5220 
 2341  4661  1204  3773 
 2271  3773  1204  624 
 4618  2682  1318  4369 
 4619  4265  3424  4327 
 4577  941  2679  3660 
 2383  5925  5336  5769 
 5400  3640  3858  2914 
 3774  2241  3770  1771 
 2581  4410  37  3775 
 2581  4550  3849  4288 
 3849  2690  2681  2689 
 3775  2765  2681  2755 
 3535  5898  2690  4373 
 5887  5822  5727  5860 
 1316  3776  1776  2690 
 2581  3775  37  3777 
 2684  4301  3777  3377 
 3775  2765  37  3777 
 600  3778  7  599 
 4301  2684  936  3377 
 940  3777  3377  2684 
 2681  3777  3775  2689 
 5595  3503  601  3618 
 600  5299  3778  599 
 600  5595  3618  2881 
 3507  4621  4488  2138 
 3197  2267  5682  615 
 3655  4949  3508  4462 
 857  4163  3780  1635 
 2765  2253  37  3850 
 1317  5199  3779  2688 
 3374  4989  1317  2761 
 4789  4163  3780  2609 
 3781  2907  1318  35 
 3780  1705  857  1 
 857  3780  2609  3215 
 5122  3212  3503  2811 
 2860  5381  2851  4145 
 2543  4315  3780  4208 
 1  4164  2123  3304 
 3056  4372  33  4014 
 2671  4014  2397  33 
 1028  4793  4222  1353 
 2866  4631  3947  4220 
 2323  3980  3197  4919 
 4826  5131  4918  1370 
 3941  4575  4220  4510 
 3783  2260  946  2403 
 3394  3783  40  3539 
 1679  3783  2260  946 
 952  3783  40  946 
 3783  1679  3666  40 
 2107  3784  2257  3190 
 3539  2257  2692  3784 
 2257  3987  3539  3394 
 2255  3784  3064  2692 
 2107  3784  2692  2257 
 3064  5324  4057  2163 
 2255  4057  3784  3190 
 2853  3945  1077  3787 
 2871  4077  1878  1995 
 130  4077  1092  133 
 3609  3785  2875  2872 
 3785  3609  2875  2871 
 1251  3949  2204  2873 
 1638  5086  4854  3304 
 2853  3788  2860  3787 
 4545  3787  3945  3788 
 1081  4545  1  3789 
 1081  3945  3400  2543 
 1639  3788  3787  1638 
 3945  4920  4162  3789 
 3787  1077  1639  2857 
 1639  4854  3788  1638 
 2860  3945  2543  2865 
 2857  4545  3787  3945 
 3540  4309  3392  3399 
 4933  4162  3789  4443 
 4443  1081  1  3789 
 3790  952  3538  3391 
 1  4443  1638  855 
 3787  4545  1638  3788 
 4920  3945  3198  3400 
 4041  4310  1129  3039 
 5005  3305  1053  2820 
 3790  3540  952  3391 
 3538  3790  1319  3191 
 4309  3540  835  3399 
 1979  3994  1137  1136 
 4823  3691  3880  3937 
 4583  3642  2726  4717 
 2832  3799  3264  2825 
 4736  2845  2844  4478 
 3792  2926  2108  3124 
 4927  4160  1760  5463 
 2161  3918  2831  3793 
 4441  5350  2162  4442 
 817  4875  3795  3799 
 4476  2161  2832  3793 
 5095  5475  1064  1865 
 2161  4476  3589  3590 
 3791  5538  3877  4195 
 4195  5198  4945  3877 
 1690  5789  2383  5601 
 3799  2825  3589  3795 
 4165  3589  2825  3795 
 3586  4173  3796  3292 
 1858  3796  2948  3582 
 3407  4316  3926  604 
 3999  5078  4173  4148 
 2948  3999  3796  3586 
 3999  3582  3585  2948 
 4674  5498  5244  5007 
 3797  4603  1658  2460 
 5321  5172  2840  3797 
 1324  5218  2405  1786 
 2323  5172  1658  2957 
 2840  5315  2324  2323 
 2825  3799  817  3795 
 2824  4603  3590  4440 
 5312  5505  4821  5113 
 2841  4735  2842  3797 
 5105  4106  4666  4595 
 3679  3931  2841  3797 
 2825  3799  3627  817 
 2923  4722  3012  3988 
 1325  3978  2094  2270 
 2701  960  43  2269 
 3800  4741  2410  3182 
 21  3875  4787  1749 
 4020  4741  2978  3978 
 2410  3800  1325  961 
 46  4319  964  3801 
 3544  4319  3801  958 
 2702  3802  2410  1793 
 3798  3802  44  2410 
 1794  3802  2702  1793 
 44  3802  1790  2410 
 1794  3802  2704  2702 
 2799  3896  3803  3571 
 3803  4542  72  3896 
 5226  2446  1035  5224 
 2160  4441  1063  4442 
 1064  4440  3628  1065 
 2838  4442  3908  1868 
 3274  3804  2826  2835 
 2758  5316  5134  5208 
 3805  4295  3663  969 
 4111  4746  3816  3805 
 3809  4433  3728  3035 
 3805  971  3116  969 
 3590  4739  4440  4476 
 3663  4111  3805  2708 
 2787  4433  3574  3573 
 2788  3806  2787  3728 
 2787  4433  3806  3574 
 46  4319  958  959 
 3807  2356  3331  2572 
 2439  3993  2848  2438 
 2357  3807  3647  2356 
 1032  3808  3282  2789 
 4222  4962  1353  4793 
 3282  3810  3808  2172 
 2792  4222  3897  3261 
 2788  3809  3806  3728 
 3897  1032  3808  2792 
 3809  3251  3806  3426 
 3100  2023  3494  1871 
 3426  5902  3806  5854 
 4143  5767  5527  4219 
 3282  5766  3810  2172 
 5776  5823  3810  2789 
 3810  5823  3282  2789 
 5776  2789  2801  3575 
 5680  5641  4314  5520 
 4749  1327  2337  1328 
 813  5321  5315  4955 
 5759  5868  5834  5699 
 5192  3842  4237  3814 
 3042  4674  3110  4339 
 5027  5657  5042  5221 
 2710  3812  969  971 
 4999  971  3805  969 
 3812  4999  971  4417 
 2245  3812  46  3620 
 2246  3812  971  2245 
 2707  3812  2710  3620 
 4697  12  14  3813 
 2116  4181  4114  1294 
 5842  5483  2851  5804 
 4697  1295  1294  1727 
 4181  4697  1294  1727 
 12  5251  1292  14 
 3815  2356  3329  3496 
 4673  5216  4916  4612 
 3814  5192  4750  4237 
 4125  1826  1343  3861 
 3329  3815  3496  3328 
 3815  3496  2357  2356 
 3818  5277  4738  4746 
 2870  5157  4487  3395 
 4264  4427  3819  4426 
 4369  5220  4618  4991 
 1789  5435  1326  5045 
 5407  5678  5047  5045 
 4738  2097  2714  3805 
 2714  4738  3818  4154 
 3805  4746  3816  4738 
 5293  5929  614  5911 
 4487  1672  2942  4613 
 76  2806  2171  3820 
 3577  3820  2806  76 
 1041  3820  2171  2983 
 2089  3820  2171  2806 
 2450  4314  4156  3821 
 5248  2454  3123  2452 
 2817  4314  2816  3821 
 80  4434  3910  78 
 3411  5177  3938  4227 
 2629  4394  4150  879 
 2454  5248  2817  2188 
 3301  5280  3581  5091 
 3898  4253  4004  2955 
 978  3822  3217  3731 
 4253  4167  2719  3389 
 3316  4934  3326  3213 
 3822  3326  978  3217 
 1658  5321  4603  3797 
 4047  5401  5168  3549 
 3031  5189  3315  4242 
 5641  5680  5369  5520 
 2719  5125  4530  3823 
 4713  28  847  913 
 5492  4143  4878  4305 
 2202  5125  976  2199 
 3382  3824  2861  978 
 980  3824  2716  978 
 2739  4576  4528  4469 
 2760  4713  3825  847 
 3354  3825  28  3209 
 619  3825  28  847 
 28  4713  3354  3754 
 3826  4424  3563  3280 
 4178  5021  3692  4939 
 2222  2727  982  3827 
 1744  4937  1749  1303 
 5021  3439  3561  4939 
 4043  4451  2503  4063 
 870  5561  2187  5426 
 996  3845  1819  4271 
 5287  2725  4268  2734 
 2721  4245  3147  3828 
 4245  2721  3147  2745 
 2963  4329  3601  4067 
 3828  2721  2751  3147 
 52  987  977  3829 
 4764  5000  4653  3838 
 2724  4757  4694  2723 
 3089  4928  72  3894 
 3642  988  1808  1806 
 3829  1803  1811  987 
 3346  4828  4653  3838 
 4943  3215  3780  1705 
 4976  3839  3327  3834 
 3835  3323  2725  2733 
 4187  5325  4250  4760 
 2732  3838  3830  3555 
 2745  4509  4245  2858 
 3991  2427  611  3831 
 4267  4768  3559  55 
 5007  5244  4674  5113 
 2223  5187  1814  4992 
 972  4111  2742  1796 
 2282  4379  4376  2281 
 2725  3832  3830  3324 
 3323  4527  3830  4250 
 986  3832  3323  2725 
 3663  837  2741  3833 
 4579  5050  4529  972 
 3939  5477  4175  3941 
 3833  4650  3379  4415 
 2202  4167  2418  4530 
 4415  4529  3833  3846 
 986  3834  3327  2733 
 3327  3839  2733  3834 
 990  3839  3834  2567 
 4269  4270  2727  3827 
 4272  5151  2421  54 
 37  2679  2755  3775 
 2733  3835  2567  3555 
 3323  3841  2736  3835 
 4527  4760  4250  4758 
 4653  5326  5284  4298 
 2472  4445  1378  2421 
 3552  5246  54  3976 
 2905  3836  2314  1808 
 2635  4782  4762  2888 
 4273  2689  2581  3777 
 913  28  912  4358 
 2721  3837  1810  3552 
 1335  3837  1810  2736 
 3830  5367  3555  3838 
 2739  5523  4469  4532 
 5052  3555  2567  4828 
 4828  3346  4653  4042 
 3641  5073  2422  4908 
 4639  4828  3649  4042 
 3323  4527  3835  3830 
 2732  3838  3346  3830 
 2733  5052  2725  3555 
 3346  4828  3838  2732 
 2727  4270  3839  3327 
 5052  2733  2567  3555 
 2079  5866  5740  5805 
 3839  3327  986  2727 
 2735  4717  2726  2945 
 4694  3554  2724  2723 
 2735  4249  3322  3786 
 2423  4248  3644  989 
 4249  3322  3786  2422 
 4187  5516  3841  5159 
 2567  4527  3835  3841 
 3553  4357  3841  4187 
 3768  5001  1253  4097 
 3830  5367  4527  3835 
 4759  2744  4509  3559 
 4760  3553  4250  4187 
 3814  2747  2737  3842 
 2747  4628  2737  3842 
 4470  5524  5301  2446 
 3843  4130  2715  2738 
 3843  2726  51  3155 
 3843  4445  53  2905 
 3099  3843  2905  1808 
 51  3843  53  2905 
 3794  4716  5090  2055 
 4314  5248  4149  3821 
 2681  4770  2755  2254 
 3844  4147  3541  1787 
 4494  5528  5137  5164 
 3844  5044  3427  4412 
 3845  5004  4421  996 
 1015  4880  4784  3865 
 3845  55  3345  983 
 2721  4422  1819  4271 
 4421  983  3845  4271 
 837  3846  2706  3549 
 5528  4532  4494  1682 
 1337  3847  3352  997 
 2743  3847  997  3352 
 998  3847  3348  3560 
 4274  3560  3348  3847 
 4127  4116  479  478 
 3556  3847  3352  1337 
 4116  5607  1164  4127 
 2761  5469  4989  4548 
 3401  3848  2750  3543 
 3659  5464  5397  4577 
 4614  4615  2409  4474 
 3539  4212  3666  2323 
 4263  2698  2409  2268 
 5185  5120  3849  4281 
 2253  4724  3766  937 
 2253  4724  37  3850 
 3850  5003  4301  4724 
 5120  4548  5119  4524 
 2432  3851  2854  2233 
 2432  3851  2233  2754 
 2066  3851  3357  3151 
 4548  5469  3852  3771 
 4989  5469  3374  5119 
 57  3853  2987  59 
 3853  59  2428  1822 
 3761  3022  2757  3854 
 2740  3853  2987  57 
 1340  3853  1824  2740 
 4048  5572  2240  3761 
 5935  5974  5891  5946 
 4796  4998  4197  5156 
 3761  4048  3022  3854 
 3760  4553  3761  3854 
 2671  2756  2680  2333 
 4553  4876  3761  4645 
 1017  3855  2780  1021 
 3133  4636  4255  3333 
 1017  3855  1021  1015 
 2780  3867  1015  3245 
 4333  4985  3431  4671 
 3245  3874  3867  3133 
 3855  4172  1828  1005 
 2760  4554  4523  3209 
 4672  4718  3753  3683 
 925  4672  3856  3532 
 4523  3431  3355  3857 
 3431  4554  4409  3856 
 4160  847  2663  3857 
 3665  4524  2755  2679 
 3857  3431  3753  3856 
 4160  847  3857  3209 
 3098  4160  2603  4099 
 4569  5507  5166  5408 
 5973  3426  3806  4633 
 5384  1660  5034  2175 
 4160  4155  2665  3858 
 2585  5315  5035  832 
 2235  5066  2578  5055 
 4423  1821  3692  1822 
 4423  1821  2753  2429 
 3763  4552  2672  3860 
 2672  4099  3098  2603 
 4924  5116  4585  4777 
 3098  4552  2805  3900 
 606  3901  2171  3578 
 4151  4591  3860  3643 
 4552  4924  4151  4585 
 4552  3098  4099  3900 
 3432  5753  5707  5023 
 2067  4125  1829  2433 
 3361  5055  3360  1008 
 1018  4429  4260  2438 
 2433  4778  2067  4125 
 3676  4778  4064  4492 
 2392  4366  3461  3972 
 2657  3862  3526  3461 
 3287  4622  2389  2600 
 2807  4622  2594  2389 
 1127  4448  3016  1459 
 5947  5984  5934  5897 
 3359  4341  4277  2766 
 4265  4619  3424  3624 
 4781  1014  4260  3864 
 2769  3864  2768  2438 
 1051  4261  604  1050 
 4431  1012  67  1020 
 1005  3865  64  1015 
 1015  3872  1017  3870 
 2360  4880  2435  4430 
 1005  3865  827  64 
 2848  5282  5276  2439 
 3877  5298  5198  4945 
 3866  5357  2288  3363 
 2674  3866  2599  3363 
 935  3866  2288  2599 
 1767  3866  935  2289 
 2400  3866  2599  2674 
 3565  3867  63  3855 
 3867  3133  65  2770 
 65  3867  2770  63 
 3245  4636  1015  4255 
 3133  4255  3867  3245 
 3867  2780  1015  3855 
 5210  3420  2378  3869 
 4814  5479  5382  5322 
 5084  5163  3403  4817 
 1072  4142  1070  3868 
 4460  4837  4637  4782 
 4255  4659  3333  4636 
 5427  16  884  5210 
 2279  4398  4176  1728 
 3212  5122  4727  3876 
 3425  4782  4460  4637 
 4431  5157  3337  3395 
 3235  4158  1290  3515 
 3137  4487  4428  4431 
 3872  4784  1015  1017 
 3334  5276  4430  2209 
 4659  3333  2571  2769 
 2438  4260  1014  3864 
 2659  4705  3742  2661 
 1019  4429  1016  3873 
 3647  4429  2439  2870 
 1018  4429  3873  4260 
 1347  3873  1018  1833 
 1019  4429  3647  2870 
 3855  3874  3146  3867 
 3249  4704  4533  4189 
 4402  1752  25  2597 
 2655  3875  1752  2654 
 1689  4402  2597  3875 
 5141  5380  4946  5304 
 1816  1815  3148  4356 
 3877  5298  2964  5198 
 4478  3253  2845  2844 
 3936  2850  804  2851 
 2942  4790  2216  4432 
 3250  4790  4432  2941 
 4191  4518  2574  3992 
 3343  4518  3878  4121 
 3751  4432  2444  1672 
 2941  4790  1836  1025 
 2596  3879  1699  2605 
 3476  4964  3678  2605 
 2104  3880  1873  1874 
 2603  5093  3879  4608 
 3691  4791  2855  4680 
 3879  5114  800  1700 
 803  3879  625  626 
 3359  2389  4622  4886 
 4680  2855  3691  4607 
 1873  3937  2101  3880 
 3729  5836  2593  3520 
 2648  5836  3881  2384 
 5836  5874  5553  1699 
 3881  3232  2139  2974 
 2139  3881  2877  2384 
 2648  5836  3729  3881 
 4792  2372  2145  4668 
 2619  5213  7  4792 
 3882  4006  2960  3117 
 3246  4792  3882  4112 
 2147  4792  4668  4112 
 871  3882  7  2960 
 2392  3883  2598  3681 
 2215  3883  2602  2392 
 3883  3451  3527  846 
 3451  3883  3681  846 
 5686  6010  5892  6000 
 1028  4793  2172  3884 
 2792  4222  1028  3884 
 4031  4998  1845  1033 
 5778  5860  5853  604 
 2788  5254  4795  3885 
 4191  4779  4751  5525 
 4036  5170  4702  2096 
 3637  4234  3311  4138 
 3889  3260  2789  3887 
 2801  3887  3575  2789 
 5728  3803  5518  4225 
 3887  5823  4663  4748 
 2801  3887  3385  3575 
 3260  3889  2789  1032 
 2324  4842  602  2323 
 3525  4903  3460  2659 
 4470  5524  2446  5226 
 4461  4391  4392  4929 
 1032  4203  2789  3282 
 3888  4865  2781  69 
 5678  5877  5806  5460 
 1035  4670  4470  4570 
 758  5080  759  4842 
 5301  2446  1031  4670 
 3810  5823  5766  3282 
 4546  5121  4440  5095 
 4074  3204  4887  5354 
 3890  3539  2583  3432 
 5360  4904  3713  3220 
 2636  4560  2380  3207 
 1842  3891  71  3888 
 5054  3361  3656  4642 
 3894  72  2310  3381 
 2577  5066  61  4425 
 3893  2672  646  2603 
 646  3893  2603  3659 
 4048  3761  3022  3893 
 1842  4928  3089  3894 
 3894  4928  74  71 
 3086  4928  1842  4695 
 2239  4645  4553  4073 
 2799  4104  3896  3571 
 2798  4433  3728  3895 
 2050  3895  2798  3728 
 4222  2792  1028  3261 
 4680  5459  5214  5081 
 2555  5226  3385  4225 
 5776  5775  3808  3810 
 2801  5776  2556  3897 
 4513  5511  5060  5303 
 2792  5837  3808  3897 
 4422  4421  996  4271 
 4529  4650  4415  3379 
 4882  5348  4339  5312 
 3898  641  2716  2955 
 2716  3898  2955  3823 
 4649  3347  2858  2745 
 4393  5557  5031  5539 
 5098  4649  4509  4245 
 3489  5815  3942  3658 
 2858  3899  2575  2174 
 2744  4759  4509  4245 
 1555  4285  2920  1117 
 2858  4193  2174  3347 
 4193  2858  2174  3899 
 3698  4686  4566  4028 
 2288  5372  1762  1763 
 3098  4552  2672  2805 
 4805  5303  3281  1847 
 3285  4805  4513  3171 
 3410  4513  3285  2809 
 2028  4862  1164  3739 
 3195  2853  1639  3902 
 2866  4631  2849  2863 
 4897  1276  1939  4499 
 887  3903  3122  2882 
 3903  4601  3958  3616 
 2432  4178  2430  3563 
 4199  4942  854  860 
 4278  5410  1305  5011 
 2634  4326  3423  3722 
 4437  4626  4435  4588 
 72  74  1849  3906 
 2048  3906  2305  1849 
 2306  3906  1849  2305 
 2785  3906  2305  2048 
 3571  3906  2305  2785 
 2184  4058  3189  3907 
 2817  3907  2184  3189 
 1855  3907  3044  3115 
 4058  2184  2453  1649 
 2162  3915  2836  3908 
 3924  4812  2837  4435 
 2830  3274  1065  3916 
 2837  4812  3909  1053 
 4144  4816  2456  3909 
 4832  4572  3670  4068 
 3310  4144  3393  3114 
 2455  4742  2823  2821 
 3164  5727  4682  4870 
 4435  1055  1053  2837 
 4812  3924  2837  3909 
 1055  4866  3305  2031 
 2823  3928  3913  80 
 4437  4588  4435  3296 
 3446  4044  3165  4132 
 4626  816  4435  4588 
 1862  3913  2455  3107 
 80  3913  1861  3449 
 3930  4017  2106  1637 
 1863  3913  2821  1862 
 2962  4382  3493  4341 
 3914  3935  2846  3412 
 5244  5703  5113  5404 
 3914  5202  2846  3935 
 2842  4592  3797  3273 
 2836  3925  2838  3915 
 4108  4735  2841  3931 
 1080  3936  3390  1076 
 325  4109  323  3007 
 2836  3925  3915  3922 
 3584  3915  81  3908 
 3106  3915  3627  3264 
 3908  4682  2838  3164 
 2826  4603  2835  3804 
 3919  5308  2160  4165 
 84  4240  3917  86 
 2840  5505  4561  3932 
 3935  5083  3914  4339 
 4632  5184  5101  3858 
 977  4241  52  3829 
 817  2824  5121  5470 
 3917  4129  1363  3158 
 4893  5095  3918  1064 
 2358  4833  3920  4585 
 3360  5364  4914  5362 
 1064  4546  3265  4440 
 2831  3918  3106  3264 
 5878  1305  5749  5042 
 4441  2832  2162  3919 
 2832  4165  2161  3589 
 2161  4441  2160  3919 
 2832  4165  3919  2161 
 5064  5350  4442  1067 
 4833  5116  4803  4552 
 2396  4152  4072  1768 
 5116  2673  3363  4777 
 3916  4215  2830  3274 
 3925  2838  3915  3908 
 0  5036  4681  2 
 79  4816  3635  3924 
 5  3923  3  2 
 1286  4942  1285  4190 
 3923  3  1284  5 
 2952  3924  2837  3635 
 4435  3924  3635  2837 
 3924  4435  3635  79 
 2177  4596  2457  4002 
 3286  3468  1816  4378 
 3911  3924  2837  2952 
 3310  3924  2837  3911 
 3915  4682  3584  81 
 3915  4682  81  3925 
 3908  4682  3915  3925 
 83  3925  3922  81 
 5172  5321  1658  3797 
 82  3926  3590  604 
 3586  4200  1657  2160 
 4436  3407  3926  4261 
 3590  4206  3265  3628 
 80  3928  3913  3449 
 3913  3928  2455  3449 
 2823  3928  80  3910 
 2464  4514  3184  3929 
 5110  4737  2840  2324 
 3929  5482  3224  3266 
 4344  5482  3930  5084 
 2840  5084  2102  3930 
 4514  2464  2843  3929 
 2977  3930  3403  2840 
 2106  4737  3930  1637 
 1869  2164  85  3931 
 2167  5613  3440  4108 
 2840  4737  2106  2324 
 2102  3930  2106  2840 
 3679  3931  2166  2164 
 2843  4019  3930  3403 
 2166  3931  85  2164 
 4735  1073  2466  3630 
 3931  4005  3679  2166 
 2167  4735  4108  1869 
 3630  4735  3273  3797 
 3042  3932  1070  3402 
 2840  4561  3402  3932 
 4559  5820  4834  4328 
 1652  4818  4230  3578 
 1070  3932  2840  3402 
 3797  5315  4664  2840 
 3042  3932  2847  1070 
 1072  3932  2840  1070 
 4845  4231  639  3971 
 4636  4520  1015  4255 
 4385  3415  2305  3410 
 3252  4194  3934  1650 
 3468  1816  1665  3286 
 3252  3934  3574  1650 
 4521  2157  1022  2443 
 4814  5479  3269  5100 
 5233  5463  4522  5328 
 70  3934  3574  3252 
 3359  4341  4086  4277 
 5479  4814  5382  5100 
 1080  3936  1075  3390 
 2101  4745  3307  2851 
 4425  5323  61  4988 
 4314  5671  5520  4156 
 3691  4791  3880  2855 
 2190  5317  2619  4857 
 3945  2860  1  3788 
 3691  4823  4791  4680 
 1872  3937  2851  2101 
 3295  3938  2453  3030 
 3629  5321  4603  4206 
 1854  3938  3189  3123 
 2866  4896  4729  2865 
 4623  5321  4955  5315 
 4592  5505  5113  4664 
 2184  4227  3938  1649 
 3938  4058  2453  3189 
 4729  4896  4511  4732 
 2815  5620  3940  2451 
 1370  5490  5131  4918 
 3632  4961  3678  4625 
 5701  3941  4146  3279 
 5150  4221  625  4228 
 4743  1049  1047  3940 
 2866  4631  3638  2849 
 2814  5005  2815  2821 
 2377  4176  3517  1728 
 3678  4221  3632  839 
 2439  5282  5276  4430 
 3489  4581  3942  4378 
 2426  5187  4827  2427 
 626  5504  803  3879 
 1670  4172  4169  3564 
 5812  5180  5537  5764 
 1686  4380  4379  2273 
 3611  4600  2851  3612 
 4737  5110  2840  3288 
 2106  4737  1637  2324 
 2852  5594  3397  3113 
 3943  5178  2542  4737 
 4110  5594  4017  3113 
 4576  4528  2716  3824 
 4565  5217  3689  628 
 3382  4528  3944  3824 
 3945  4545  3788  1 
 2864  5006  4822  4831 
 3277  4630  3259  3456 
 4059  4722  3979  1557 
 963  5048  836  3946 
 3450  2864  2863  3947 
 2860  4145  2851  4308 
 3939  4575  4146  3941 
 4918  3390  4826  1080 
 4664  5315  4603  4957 
 5608  5790  5718  5714 
 3594  3948  1373  1372 
 1373  3948  89  1372 
 3956  4868  1092  3949 
 3948  89  3594  1373 
 87  3948  3143  89 
 2839  3948  3143  2855 
 3950  3997  2002  2204 
 2204  3949  3609  2872 
 1084  3949  2873  1092 
 1251  3949  3609  2204 
 3763  3951  3639  2874 
 3920  3951  3498  3639 
 3959  1092  3949  3956 
 3162  3950  2002  3069 
 4833  4803  3951  4552 
 439  3950  3069  1993 
 1585  3950  2883  1993 
 3950  3959  2872  2883 
 1994  3950  2873  439 
 1587  3950  2883  1585 
 2481  3950  2002  3071 
 2204  3950  2873  3949 
 3639  4552  3763  3860 
 1089  4095  1590  1088 
 933  3952  931  1769 
 2671  3952  2397  1769 
 2675  4152  1768  2240 
 1768  3952  2396  930 
 1591  4095  1088  1997 
 1883  3953  3088  1991 
 1089  3953  1591  3088 
 1996  4095  3953  1884 
 1089  4095  3953  1590 
 2536  4095  1884  3953 
 3953  1884  1590  1996 
 3419  5176  1690  3954 
 5176  3419  1690  844 
 5587  2591  5380  5304 
 3019  4798  4045  4460 
 1878  4868  1987  4077 
 5176  5625  3954  5428 
 3794  5942  1349  4865 
 1993  3955  1092  3956 
 4075  3956  2883  2879 
 133  3955  1091  3011 
 3956  4075  1993  3955 
 3956  1092  3011  3955 
 3956  4868  3959  3011 
 4868  3956  3959  3949 
 3011  3959  3956  2883 
 1092  3959  3949  2873 
 4130  5089  2726  4765 
 862  3957  863  865 
 2614  5228  3957  2367 
 4788  2367  2614  3957 
 4076  5259  4324  4943 
 2638  2377  1728  889 
 2118  5205  3207  3703 
 4397  3204  13  2882 
 3122  3958  2882  3903 
 2882  3958  3231  3714 
 4624  3490  3677  3653 
 3616  4397  2882  3204 
 1993  2873  3950  3959 
 3959  4075  2883  1993 
 1092  3959  1993  3956 
 3949  3959  3950  2873 
 3959  4868  2872  3011 
 4507  1737  3497  4209 
 2343  5422  1310  1307 
 1759  5372  4522  3531 
 5829  5531  1672  5532 
 3632  5150  839  4221 
 1736  3960  2361  2131 
 3960  1737  1736  3497 
 3343  5724  2444  5355 
 3961  5724  2444  4432 
 3751  5536  637  5531 
 1662  5355  2427  2354 
 637  5683  494  5536 
 5355  3934  4194  1650 
 5347  5830  610  5829 
 1763  3962  3530  920 
 2353  4213  1748  3493 
 2493  4213  1748  3963 
 1674  4947  40  4214 
 2011  1409  1096  3964 
 2892  2011  1096  3964 
 1098  3964  2011  2892 
 1885  4093  443  1996 
 1885  1984  1096  3965 
 1984  4093  1885  4039 
 443  4291  3317  3965 
 1984  4291  1096  3965 
 3138  3965  1096  443 
 4403  4619  3465  4359 
 1096  4291  441  2011 
 2889  3965  3376  441 
 4095  1984  4039  3321 
 5116  5357  4099  3363 
 4876  3366  3761  4645 
 5512  4507  1299  18 
 3968  3413  2271  3093 
 2271  3968  2327  2541 
 2006  3970  2911  2005 
 3968  3205  3413  3093 
 1683  3968  3672  3205 
 3087  4841  2015  2012 
 1603  3969  3087  1105 
 3969  3090  3003  2017 
 1104  4841  2012  1107 
 1603  3970  1105  2014 
 2015  3969  3087  1603 
 3597  3969  1105  3090 
 3082  3970  2911  1102 
 2014  3970  445  1603 
 2006  3970  2005  445 
 5311  3971  819  3472 
 4231  3480  808  4224 
 830  4845  639  640 
 4816  4847  4002  4597 
 819  3971  2903  3472 
 634  4231  3971  3480 
 4231  634  808  3480 
 2360  5363  5134  4087 
 2392  4402  3972  25 
 2392  4366  619  2876 
 2311  4100  2303  25 
 4146  4575  3947  4220 
 4922  5539  5425  4393 
 3465  4403  4359  4278 
 4366  2392  3461  3862 
 1154  4117  2979  1165 
 4890  4306  3974  4573 
 2909  4890  4306  3974 
 441  4307  1097  2010 
 2333  5447  3537  4369 
 3552  3976  54  3828 
 2744  4759  4245  4267 
 2126  1707  3130  2363 
 2920  4285  2534  3076 
 5246  3552  54  4763 
 2917  3977  1952  2930 
 1551  3977  2930  1952 
 1953  3977  403  1952 
 1118  4285  2927  2930 
 2894  4994  2011  1100 
 961  4832  3946  3978 
 2700  4832  2413  2412 
 3013  3979  1556  1946 
 2323  3980  615  3197 
 615  4212  2323  616 
 442  3981  3317  3083 
 4212  2408  3539  3666 
 2409  4614  4474  4210 
 442  3981  3083  443 
 1600  3981  3085  3317 
 1600  3981  2249  3085 
 3982  2244  325  1497 
 325  3982  322  2967 
 3494  5163  3418  4252 
 3456  4166  3318  3566 
 2309  3983  2237  2434 
 5615  5670  4630  5409 
 3318  4935  609  4471 
 3983  2309  3416  3636 
 3416  4483  1343  3983 
 4485  3418  3267  3494 
 3985  4869  1127  3986 
 1121  5013  3070  4342 
 3443  4342  227  4059 
 1123  4448  3984  229 
 3070  5013  1117  2003 
 4101  4035  3101  3604 
 3986  3018  1127  3985 
 3165  4871  3159  4044 
 3018  3986  1903  3985 
 3796  4870  3999  3707 
 1127  4449  1959  3986 
 4449  1126  1959  3986 
 1122  3986  3985  1903 
 3018  3986  1959  1903 
 1556  3988  2923  3013 
 4143  5767  4219  3767 
 4225  5892  5226  4275 
 2671  5768  2333  4369 
 1119  3988  2934  1947 
 1946  3988  2923  1945 
 3612  4829  4600  2851 
 4052  3988  1981  3036 
 3013  3988  2923  1981 
 1947  3988  2934  3036 
 4722  1955  4627  3988 
 4140  5355  3989  2431 
 3183  5347  3989  610 
 2431  5355  4226  3650 
 5724  5536  610  3989 
 5173  2941  3878  4905 
 4310  4041  230  3039 
 3039  3990  2935  1972 
 1128  3990  1972  2935 
 3039  3990  1129  2935 
 1137  3995  1569  3994 
 3991  2220  1813  1814 
 4356  1339  1815  1337 
 3992  5525  5173  4779 
 640  5311  819  821 
 2573  5157  3395  4638 
 2941  5173  3878  3250 
 2360  3993  2848  2439 
 2772  4520  3993  2775 
 1976  3996  3043  3994 
 1136  3996  1973  1139 
 1569  3996  1976  3994 
 1978  4966  4043  3996 
 3995  409  1134  2944 
 3950  3997  2873  3162 
 3995  1137  1569  1975 
 1136  3996  1978  3994 
 3994  4966  3996  4043 
 5346  2944  1913  2956 
 3995  1966  409  2944 
 1983  3998  1138  1134 
 1276  5692  5612  5489 
 1569  3996  1134  1976 
 439  3997  440  3162 
 1251  3997  1250  439 
 1139  3998  3996  1973 
 1978  3998  1139  1983 
 3998  1139  1974  1973 
 3021  3998  1134  1138 
 1983  3998  1134  3996 
 3125  475  476  4000 
 4148  3999  3582  3585 
 3407  4173  3586  3926 
 4982  3719  1565  5079 
 5079  1461  1137  2502 
 3705  4150  3695  879 
 3407  4173  4148  3586 
 2196  4000  1275  1274 
 1564  3009  1143  4001 
 4001  4452  1564  4078 
 4452  4503  4078  2217 
 1911  4078  1566  1132 
 4040  4982  1229  1564 
 3924  4596  3635  4002 
 4596  2457  3635  2557 
 3921  4641  3916  4215 
 5409  5813  4169  4483 
 5465  5670  5615  5409 
 5363  4774  5134  4987 
 1344  4003  2943  3456 
 1303  907  902  4937 
 4008  4801  3511  3509 
 5073  5876  5108  5818 
 4253  4800  3898  4004 
 2719  4004  3174  2203 
 85  4005  2460  3797 
 5202  3440  4108  2846 
 3931  4005  3797  3679 
 4005  3931  85  2166 
 85  4005  2166  2460 
 5503  5529  5517  5165 
 4825  5574  5143  5082 
 5387  4965  5111  3199 
 2581  4464  37  4410 
 3882  5213  4792  7 
 4859  5327  5111  5085 
 1151  4010  3007  1924 
 4564  4801  4262  3700 
 4008  4564  4330  3247 
 1914  5346  3063  1964 
 5473  2147  2190  2622 
 4262  3700  3336  3696 
 4979  5478  5394  599 
 4093  441  1984  3965 
 1924  4010  3120  1918 
 4010  1275  2196  1625 
 2196  4010  1918  3290 
 4010  1924  3120  3007 
 4011  2033  1923  3058 
 1626  4011  2033  2971 
 323  4602  2026  4038 
 1923  4011  3058  2030 
 4307  4093  441  4039 
 4038  3102  3058  2051 
 1154  4011  2971  3102 
 4213  18  3738  4013 
 2369  4012  2149  1711 
 4  4012  3302  2369 
 2149  4113  4012  2881 
 1286  4012  2132  1711 
 4013  5605  4399  3727 
 4013  4698  4213  4399 
 4014  2121  2671  2397 
 3056  4372  1313  1311 
 4372  3056  33  1311 
 35  4014  33  4372 
 2023  3100  3494  3710 
 2682  4014  3781  2671 
 3007  325  1157  4015 
 3120  4015  325  3007 
 1158  4015  325  3120 
 4022  4899  1164  3053 
 5563  807  878  5562 
 5359  874  3238  5038 
 4387  5191  4164  4208 
 2102  5084  2106  3930 
 3224  4514  3184  4017 
 3224  4514  4017  3930 
 4737  4017  3930  1637 
 3695  4395  879  4150 
 2976  5594  3113  4017 
 4019  3403  2977  3288 
 4689  5371  880  5252 
 2113  5331  4978  4977 
 3019  4609  3734  2888 
 5039  4922  2374  4393 
 4216  5397  4873  2679 
 2542  5178  1078  88 
 3829  4757  52  4694 
 5959  5875  5939  5909 
 3930  4019  3288  3403 
 2839  2292  2852  1877 
 4832  2094  4068  4020 
 1325  4020  3978  3800 
 2585  5401  832  4572 
 4832  2978  3051  3946 
 2413  4068  2094  2193 
 4021  1153  3103  2981 
 4503  1564  1229  2217 
 4103  4899  3161  2042 
 3101  4021  2026  2971 
 1153  4021  2026  2981 
 5334  2086  2195  3169 
 4116  4127  479  3169 
 2086  4024  1169  2986 
 5607  4024  3169  4022 
 5332  1169  1629  2086 
 4022  5607  2075  4115 
 2075  4024  3172  3175 
 3739  4022  3150  1164 
 4116  4022  2982  3053 
 4024  4116  4022  2982 
 2988  4034  4023  2989 
 3172  4500  3239  3152 
 2988  4034  3740  4023 
 2086  4116  4024  2986 
 4034  3128  2998  2028 
 5488  4024  1169  5330 
 2947  5332  5330  3149 
 1840  5319  4060  2791 
 1929  4026  3156  2988 
 5334  3694  2195  3153 
 1171  4025  2985  3152 
 1171  4454  4026  3457 
 2984  4026  3457  3743 
 3040  4900  4027  1977 
 1514  2060  326  4028 
 4027  1936  1982  3129 
 1982  4027  1977  1940 
 2056  4027  3177  3040 
 1941  4027  1977  3040 
 2057  4028  3140  1930 
 2994  4029  2527  2990 
 4029  2061  2999  2059 
 4038  2024  323  3105 
 3159  4132  3165  4044 
 2063  4029  2527  2996 
 2994  4032  4029  2999 
 3739  4115  1164  3150 
 3101  4862  2028  4030 
 4862  2028  2989  2998 
 2051  4549  4105  4038 
 3101  4862  2026  2028 
 2524  4862  3369  1504 
 2788  4031  3728  1033 
 2088  4135  4123  2526 
 1513  4489  1938  3139 
 4032  2059  328  4029 
 4811  4135  2526  4489 
 1937  4123  2999  3002 
 3236  4136  4044  3159 
 2526  4811  4032  4135 
 4568  4866  4033  3305 
 3526  4658  4366  3862 
 3159  4132  4044  3236 
 4034  2989  3740  2992 
 3740  4867  4500  4034 
 3128  4034  2044  2028 
 2989  4034  2028  2992 
 1176  4867  1932  3128 
 3740  4034  2992  3747 
 1177  4867  2985  2027 
 3896  72  3571  4104 
 4102  2045  331  3131 
 331  4035  1174  1511 
 1186  4036  2096  3045 
 4235  5170  3045  1939 
 4602  3101  2025  3604 
 1628  4235  3045  3610 
 5170  4036  4235  3045 
 4010  4037  2039  2969 
 1186  4036  3732  2096 
 4036  5170  2096  3045 
 2244  4037  1916  3007 
 4346  4010  2969  4109 
 4037  2065  2969  2036 
 2065  4037  2039  3062 
 2026  4038  3101  2971 
 3321  4093  441  1984 
 3101  4602  2025  4549 
 2024  4038  4011  3105 
 3775  4288  2679  4550 
 4038  2024  4011  2971 
 4307  4093  443  2010 
 2383  2591  16  4080 
 4041  2501  1454  227 
 3012  4722  4627  3988 
 227  3012  405  4041 
 4296  4493  3344  3452 
 4503  4966  2950  1998 
 4001  4503  4078  1564 
 1565  4040  3063  3719 
 3039  4062  4041  230 
 4041  4310  1454  1129 
 2959  4451  2503  4043 
 55  4267  3345  4042 
 4828  3346  4042  2222 
 4042  5377  4267  611 
 3048  4493  4067  2963 
 1461  5079  2503  2502 
 5325  4187  4250  4974 
 1907  4043  2959  1461 
 2725  5287  2732  5052 
 4268  4828  2222  3346 
 5683  611  4226  3650 
 4040  4966  3063  3719 
 3159  5611  2061  5344 
 2061  4872  4046  4871 
 4966  5346  2956  1134 
 3236  4496  4132  4044 
 3518  4782  2888  4460 
 4496  1188  3173  3236 
 3446  4044  3006  3165 
 4044  3313  1276  3020 
 5611  3313  1276  5344 
 1728  4835  2377  4176 
 1732  4198  4177  4182 
 3720  2642  3735  3015 
 2061  5861  5783  5847 
 1729  2878  3229  5926 
 4872  5345  4897  1276 
 1276  5783  5758  5692 
 4655  5168  4415  4654 
 5050  3846  3549  2706 
 3854  5161  4048  3022 
 2671  5768  2756  2333 
 229  4049  1124  1967 
 1954  4049  1967  2920 
 2226  4285  3977  2916 
 4090  229  1967  4049 
 1116  4090  3076  1124 
 4140  5355  2354  3961 
 4468  4916  4612  4673 
 4139  4300  3550  3547 
 3235  4158  3871  1290 
 2680  5573  3023  34 
 2238  4873  2679  4216 
 4061  3046  406  4053 
 4053  3757  1904  4052 
 1981  4052  407  1955 
 4062  4627  405  4083 
 406  4052  407  3036 
 3036  4052  3988  1129 
 1906  4053  1133  1980 
 3137  4613  4428  4487 
 4052  4061  1129  406 
 227  4062  230  4041 
 1904  4053  1133  1906 
 2058  4135  4032  1509 
 4487  4054  3568  4122 
 2376  4837  4835  4637 
 403  4055  1226  404 
 3977  4055  2917  3026 
 2765  4056  2755  37 
 7  862  2138  2135 
 3064  5324  5023  4057 
 2679  4410  616  2324 
 616  5664  3539  4410 
 4056  4410  2679  37 
 2254  4770  2755  4056 
 2765  4056  2253  2755 
 2453  4058  1048  3189 
 3938  4058  2184  2453 
 3189  4058  1048  3907 
 4059  405  1558  1459 
 2003  5013  3034  4342 
 1968  4448  4059  1459 
 3012  4059  1950  227 
 3443  4342  3070  2003 
 4059  4448  227  1459 
 2153  4536  1840  4060 
 3046  4061  3038  2935 
 405  4338  4062  3757 
 405  4338  3757  1906 
 227  4062  405  230 
 3757  4083  405  1905 
 3677  2349  3645  4084 
 1133  4266  1906  1132 
 4083  3757  405  4062 
 4276  2716  3759  4721 
 2901  5080  2355  763 
 4966  4503  2950  4296 
 4063  4043  3994  1979 
 4043  4883  3719  4497 
 2951  5349  3601  5147 
 1461  5079  1137  4063 
 3676  4884  4846  4064 
 5349  4493  4040  4902 
 4774  5316  5134  4846 
 2236  4425  61  4775 
 2223  4992  1814  3468 
 1145  4066  3048  1146 
 2457  4065  604  3308 
 4493  5349  4040  4067 
 3028  4066  3032  3452 
 3344  4503  1911  4329 
 3027  4498  4464  4007 
 4040  4902  3719  3009 
 5141  4904  4325  4482 
 3719  4902  4493  4497 
 2667  5043  928  5411 
 2590  5401  2412  4572 
 832  4572  833  3670 
 4572  5035  2585  2412 
 1942  4069  336  4070 
 1934  4070  4069  1942 
 2528  4069  336  1942 
 1935  1942  336  4070 
 4095  4039  4093  2887 
 2242  4073  2675  2398 
 2242  4073  3654  2675 
 1768  4072  2396  3952 
 2121  4072  1769  2397 
 5619  5045  4154  5365 
 3854  5117  3761  2675 
 3366  5117  4073  2398 
 4073  4646  3760  3059 
 4073  2396  2242  3654 
 3119  4891  4074  1646 
 3119  4397  4074  13 
 5960  5869  5909  5939 
 2114  4074  13  3119 
 4783  5354  4887  3204 
 4678  1685  1209  4365 
 4075  1999  1091  2879 
 5088  5122  4789  3876 
 2875  4077  2872  3785 
 2612  5036  4196  3505 
 4316  3407  4173  4148 
 2458  4852  2456  4593 
 3011  5255  2872  3057 
 1871  1870  1071  2834 
 4077  2871  1878  3785 
 4442  1868  1067  5350 
 2870  4087  2439  4079 
 1143  5349  4001  3009 
 2851  4854  2860  4732 
 5829  4079  3183  5347 
 2439  4087  2360  4079 
 3515  4481  4016  4180 
 5422  2340  29  1310 
 2642  4400  3722  3423 
 895  4080  2591  2382 
 4400  2591  16  2276 
 38  4081  41  36 
 1781  4081  38  3073 
 1781  4081  41  38 
 5622  5337  4508  3067 
 2643  4347  3219  4082 
 5544  5337  3725  5014 
 2938  5414  3039  2940 
 4329  1560  3344  3050 
 4557  4347  2283  2643 
 1733  4082  3219  2384 
 2933  4627  1956  3756 
 4041  4722  3012  1956 
 4627  5186  4062  4041 
 2427  3831  3991  5187 
 3653  4582  3677  3631 
 4052  4720  4053  4083 
 4083  405  1905  2932 
 3491  4084  2349  3677 
 4084  5167  625  3645 
 625  4084  3645  2349 
 2503  4085  3398  2959 
 5507  4711  5166  5265 
 2959  4851  4085  240 
 2503  4085  2959  1461 
 4466  4565  638  4303 
 3176  1041  3577  1043 
 2807  4622  3287  2594 
 4086  4886  3359  4622 
 5481  5621  5569  5374 
 494  5532  592  608 
 5830  4430  609  608 
 4461  3515  1290  4158 
 5830  2870  827  2212 
 3751  5531  637  1672 
 2435  4087  2360  64 
 4016  4891  1646  2374 
 610  5830  4988  609 
 5532  5830  609  608 
 2360  4168  4087  2435 
 5830  4079  5396  4087 
 4816  4847  4597  4640 
 4988  4425  2236  4987 
 4425  5323  2236  61 
 4079  5830  5829  2870 
 4765  5474  5392  5289 
 3077  4180  4088  3515 
 3734  4889  1699  4609 
 3206  4088  3077  3871 
 1124  4090  4049  229 
 139  4307  4039  140 
 2485  4091  3428  2486 
 1889  4844  4091  1895 
 2486  4091  144  1895 
 4845  819  639  640 
 4093  4095  2887  1996 
 2889  4093  2010  443 
 4093  4307  441  2010 
 4093  4307  443  1996 
 4160  5299  3209  2603 
 844  892  1730  4508 
 1590  4095  3953  1996 
 4039  4095  1997  2887 
 1088  4095  2887  1997 
 1885  4095  1996  1884 
 4095  1997  3321  4039 
 1591  4095  1089  1088 
 3768  4690  3003  1894 
 1411  4217  3090  3003 
 4217  4306  2486  2485 
 4924  2358  3920  4585 
 1890  5001  2007  4097 
 1892  5001  4097  1891 
 1253  4097  3091  3768 
 4097  2537  1890  3091 
 1890  4097  3091  2249 
 5014  5820  5140  5256 
 2759  4863  2762  3656 
 4634  5184  4993  5101 
 963  5358  4984  4280 
 3139  5340  1938  3698 
 3972  4348  620  4100 
 3098  4160  3433  2603 
 3639  4585  4151  3920 
 4096  1894  3003  4706 
 4100  4402  25  3972 
 2045  4101  2044  3181 
 3131  4101  1174  4035 
 1174  4101  3604  4035 
 5058  5533  4495  5195 
 3101  4184  3102  2051 
 2044  4117  331  3128 
 4117  2044  4101  3181 
 2051  4184  1511  2025 
 1911  2217  4078  4503 
 4103  2981  4021  3103 
 4346  3058  3010  4105 
 72  3906  3571  4104 
 74  4104  3906  72 
 2047  4104  3571  3906 
 2799  4104  3571  2047 
 3105  4105  323  4038 
 5602  5842  5596  5821 
 950  1779  37  4464 
 5595  647  2672  3711 
 323  4346  3105  3008 
 3010  4105  3058  4038 
 4893  5095  4106  3918 
 2392  5480  4366  2876 
 1064  5095  4546  4440 
 4893  2297  83  3922 
 2836  4106  3922  3915 
 479  2197  478  4107 
 3264  4106  3918  3106 
 3161  479  478  4107 
 1626  4107  2042  2033 
 4021  4107  2033  2042 
 1739  4340  4331  898 
 4561  5113  3797  5007 
 3736  5025  5024  901 
 4882  5244  5113  4674 
 325  4109  1161  323 
 2466  5613  2167  2842 
 4463  1163  1161  1162 
 3010  4463  1161  4109 
 4346  4463  3010  4109 
 3943  5300  5245  3397 
 5620  5280  5142  3579 
 88  5594  4737  5178 
 1796  4111  2708  2095 
 4111  4746  3805  2708 
 4111  1796  3379  2742 
 2710  4295  2709  969 
 4105  4549  323  4038 
 2970  4477  2370  3364 
 4112  3246  3512  3117 
 4012  4113  600  2881 
 5503  5661  5529  2138 
 2149  4477  2881  2370 
 4736  5183  4478  2844 
 4113  5102  4012  600 
 5529  5754  5165  5736 
 2137  4336  4114  2636 
 2584  4947  3539  40 
 3463  4115  3739  3150 
 3067  5337  5140  3723 
 4351  2999  3129  4900 
 332  4117  331  1154 
 2982  4899  1925  4116 
 4502  4899  4021  2042 
 4021  4899  4103  2042 
 3102  4117  1154  331 
 3169  5607  3694  5334 
 2979  4117  3128  1165 
 4802  1842  3888  4118 
 5152  5717  4211  5673 
 3053  4117  3128  2979 
 2045  4117  331  2044 
 2028  4117  3128  3053 
 4118  4516  1842  3888 
 2445  5551  5058  5441 
 4433  5890  5825  5854 
 3744  4648  3527  3460 
 2382  5010  4198  3904 
 4971  4182  4177  4479 
 2634  4120  1732  895 
 4946  4177  4182  4479 
 2634  4120  3713  1732 
 2430  4178  3989  3167 
 5450  5806  5460  5678 
 3343  4518  3135  2783 
 2870  5157  3569  4487 
 4518  3343  3135  4121 
 3135  4518  4121  3992 
 1350  4121  3992  3135 
 2870  4487  3569  4122 
 2086  5332  1169  5330 
 4611  1346  4292  2437 
 3568  5157  3569  3340 
 4123  2526  1185  2088 
 2088  4135  2999  4123 
 1937  4123  2088  2999 
 2994  4135  2088  2526 
 1185  4123  2088  1937 
 1190  4136  1189  3180 
 4124  1191  1939  3699 
 3020  5170  4235  4499 
 328  4124  326  1189 
 328  4124  2059  326 
 2061  4124  2059  328 
 2058  4124  3699  326 
 5170  4235  4499  1939 
 62  4125  2433  1829 
 1343  4125  3861  2433 
 2709  3116  969  4295 
 3652  5134  3434  4580 
 62  4125  1827  2433 
 998  4355  4126  3556 
 2352  5353  2163  5324 
 3861  4778  2433  4125 
 4425  4540  2569  3646 
 998  4911  4126  4355 
 1815  4126  1818  1338 
 479  4127  3694  3169 
 4911  4126  1812  3145 
 2091  4128  3172  3156 
 1172  4128  3152  3172 
 4128  3239  4025  3152 
 2984  4128  3156  4026 
 2806  3578  2171  5181 
 1171  4128  3152  1172 
 4249  5089  3840  4717 
 1362  4744  1363  4129 
 4276  2716  3325  3384 
 4074  4887  4891  5075 
 2929  4909  4532  2247 
 3601  4902  4451  4493 
 3642  4583  2726  1808 
 3740  4867  4034  3747 
 1054  4131  1057  3306 
 5386  1049  4743  5305 
 3236  4496  1188  4132 
 4251  4721  2739  2716 
 4722  1120  1557  1956 
 4722  1556  1120  1955 
 4397  5205  2118  3119 
 2862  1802  2415  1803 
 3382  4528  4133  4279 
 3868  5163  4817  3403 
 3167  4134  3989  2430 
 2170  4140  2431  1662 
 3606  4136  3605  3159 
 4489  3002  2999  4123 
 4352  4980  4186  2621 
 2061  4136  3020  4124 
 4136  3605  3236  3173 
 4136  4496  3236  4044 
 4124  4136  3159  2061 
 1190  4136  3159  1189 
 4702  3732  2096  3173 
 4237  4750  3814  4413 
 5638  960  5049  3408 
 5559  5618  5292  4137 
 5040  5774  2112  5734 
 4771  957  955  4147 
 3408  5366  3179  4137 
 5618  4771  2697  5559 
 3178  4320  3637  4138 
 5851  5900  4798  5838 
 5724  4140  3961  5355 
 4139  4916  4050  4673 
 5051  49  966  4909 
 3459  4930  4159  919 
 2851  4745  804  4141 
 4139  4673  4050  3547 
 2432  4140  2170  3280 
 2170  4140  1662  3289 
 5592  5679  5379  5585 
 3563  4140  3280  3183 
 804  4917  2851  4141 
 2851  4917  1075  4141 
 5381  5595  601  5351 
 1072  4562  4142  3868 
 4157  5135  4297  3550 
 1072  4562  4207  4142 
 4253  4004  2719  3823 
 1324  4411  42  2405 
 5381  2543  801  4145 
 1959  1970  1127  3018 
 3898  5311  4420  2716 
 4465  4886  2389  3359 
 4144  4816  3924  4640 
 2582  4919  2584  3539 
 5478  2618  599  2372 
 3947  4220  3279  4146 
 4212  4919  3980  3539 
 3632  5212  2345  839 
 5755  3727  1740  3216 
 4576  3824  980  2861 
 3638  4575  2467  4220 
 954  4147  955  957 
 3541  4147  2697  2406 
 4771  2406  2697  4147 
 961  2412  43  4832 
 2697  5292  1794  2702 
 2819  4852  4593  2456 
 3585  4148  3407  604 
 3734  2790  1699  4317 
 3763  4151  3860  3201 
 3821  4688  3706  4149 
 2184  5177  3411  4149 
 5321  5680  5177  4512 
 3123  4149  3938  2454 
 2850  5574  2851  5143 
 5521  4313  4412  3844 
 2112  5040  4395  883 
 2629  4150  877  879 
 3705  4150  877  3695 
 4150  5040  867  883 
 1724  4150  3695  883 
 2626  4150  877  2629 
 3108  4150  877  3705 
 4925  5486  3622  4153 
 2121  4152  2397  3056 
 3763  4151  3639  3860 
 3920  4151  3498  2662 
 3498  4151  3639  3201 
 1307  4925  4407  1309 
 3648  4651  4432  3337 
 4646  4072  4073  3654 
 5258  924  3061  3750 
 3854  5161  4152  4048 
 4553  4646  3654  3854 
 5232  5486  4617  4926 
 2397  4152  4072  3056 
 4925  3640  3622  1307 
 4155  3640  2665  3858 
 2288  5372  1760  1762 
 3209  847  3857  4523 
 4238  926  4160  4155 
 4409  4985  4554  3431 
 3622  4925  1307  1765 
 926  4632  2395  4155 
 3429  4554  2666  3209 
 2664  4671  847  4985 
 2395  4925  926  1307 
 4685  2806  2173  2089 
 5947  6004  5969  5983 
 4738  2714  3818  3805 
 4160  5400  2914  1698 
 3816  4738  3818  3805 
 4160  4672  3753  3683 
 1074  4162  2849  3593 
 926  4238  4160  3683 
 4156  80  2816  2450 
 5813  4483  5160  5799 
 3821  4156  2450  3706 
 4742  2815  2821  2814 
 1858  3164  3584  2034 
 4931  2659  1758  4930 
 4157  613  2248  3549 
 4297  5558  4157  4655 
 2248  4157  4050  1682 
 3515  4481  4088  4461 
 4574  5508  4845  830 
 2414  4612  1795  973 
 5160  5352  5148  5175 
 3098  4160  4099  3433 
 4903  2658  4648  3460 
 4160  4238  3433  3683 
 3168  4686  1169  2060 
 2287  4160  2914  1698 
 4160  5595  1698  5299 
 1754  5430  1753  29 
 2760  4713  847  2664 
 4162  3789  2857  3945 
 1074  4162  3198  2849 
 3789  4162  2857  3592 
 2161  4165  3919  2160 
 5259  3780  5088  4943 
 1  4387  2123  4208 
 2825  5196  3795  3590 
 1785  4210  2265  2408 
 4387  1  3780  4208 
 4076  4943  3421  4196 
 3589  4165  3590  3795 
 4441  4813  3919  2162 
 3263  4165  82  3590 
 3263  5308  2160  82 
 5064  2160  4442  4441 
 3564  4505  3277  2931 
 4224  4565  3689  633 
 4505  3566  3456  2931 
 4530  2418  976  2719 
 4087  609  2435  4168 
 2943  4168  2435  3456 
 3238  5354  2375  4074 
 1825  4168  2435  609 
 4003  4168  2943  3456 
 5114  643  4565  3338 
 4935  3318  609  4168 
 3565  5409  4169  4483 
 4284  3367  3774  3623 
 2209  4386  2357  2360 
 3194  4575  2467  2866 
 4675  4937  907  2119 
 2330  2163  1677  2352 
 3226  4183  7  3513 
 2614  4980  1718  2620 
 2967  4171  3120  325 
 1918  4171  4092  4010 
 2244  4171  1916  3982 
 325  4171  3120  3007 
 1918  4171  3120  4092 
 1915  4171  4092  1916 
 626  4317  4205  3680 
 4200  3586  4173  3926 
 4173  4148  3586  3999 
 4172  3146  4169  3565 
 4316  5188  604  4148 
 4173  3999  3586  3796 
 2458  4593  2457  4322 
 1290  5087  3871  1723 
 3228  4605  4389  2545 
 2788  2050  4031  2781 
 865  4389  1713  4174 
 5213  7  806  4174 
 5663  5682  3197  5035 
 5389  5731  5702  5652 
 4410  4464  37  4730 
 4520  3865  3872  4733 
 1732  4182  2274  1731 
 3713  4904  1732  4120 
 3423  889  895  4400 
 1728  4176  2279  2376 
 3229  4460  3518  4045 
 3869  4837  4782  4762 
 4177  4971  4479  4482 
 1717  4980  1351  2620 
 5160  5813  5799  5352 
 4684  3234  2880  3693 
 1286  4289  864  4179 
 2681  4770  4290  2755 
 2368  4289  1711  4179 
 2880  4898  2881  4289 
 2115  4180  3515  4016 
 3317  4291  2892  2022 
 1719  4180  2374  3077 
 2373  4180  1719  3206 
 3231  4181  3716  3704 
 3240  4336  4181  3231 
 4336  4181  3231  3704 
 1658  5321  603  4603 
 4697  2779  3704  3813 
 4181  3240  3231  3716 
 3101  4602  4030  3604 
 1731  4198  1732  4182 
 3904  4808  4198  2591 
 4183  4390  3243  7 
 3199  5624  10  5425 
 4808  3904  4198  4325 
 2382  4198  2591  3904 
 1731  4198  2383  2382 
 2789  5776  3808  3810 
 4247  4182  1732  4177 
 2025  1511  4035  4184 
 2051  4184  331  1511 
 4184  4035  331  1511 
 2426  4185  2223  1813 
 1665  1664  3558  4185 
 4035  4184  331  3131 
 1045  2041  1044  4804 
 4980  1717  4352  4186 
 5042  5657  5096  5221 
 5159  5516  3841  5290 
 5191  5088  4387  4943 
 5393  5326  5325  5284 
 4186  4669  3455  2621 
 3841  4250  3553  4187 
 2703  5048  3668  4984 
 1285  4188  2606  2617 
 2151  4188  2617  2606 
 1285  4188  1714  2606 
 3502  4188  3256  2151 
 1709  4188  3502  2606 
 4704  3504  3249  4533 
 3737  4704  4324  3876 
 3249  4704  4324  3737 
 4942  1712  1285  4190 
 4942  1286  854  864 
 4684  4289  3234  4179 
 1714  4942  1285  1708 
 3234  4190  4179  2368 
 4043  4966  3063  2956 
 3992  1350  2574  4191 
 4191  4779  3992  1350 
 2574  4518  2783  3992 
 4432  4586  4191  2444 
 4795  3251  2788  4192 
 975  4999  4418  1800 
 2788  4795  4192  3885 
 3147  5720  4245  5098 
 4245  2745  2858  2744 
 3147  5815  3976  5720 
 5119  2679  4524  3852 
 637  5592  4194  5355 
 5592  1026  1024  5379 
 5090  4195  3877  4716 
 1024  5592  3343  2444 
 5835  5918  1349  5883 
 4716  5538  3877  3934 
 5538  3791  2964  4736 
 4716  4478  3794  4195 
 1705  4196  2365  2608 
 4196  5036  0  3421 
 4076  4196  3421  3505 
 1837  4998  1033  1845 
 4681  4822  4196  0 
 4822  4831  0  4681 
 2787  5254  4795  2788 
 1033  4998  4197  3885 
 5802  4797  5499  4748 
 5156  70  1023  1027 
 4158  5072  1290  4461 
 1731  4198  2382  1732 
 4198  4798  2383  2591 
 4180  4481  2374  4088 
 2457  5341  4955  4948 
 3515  4481  4461  4016 
 5304  4808  2591  4946 
 4325  5010  4198  4177 
 5643  6021  5879  2973 
 4177  4946  4182  4198 
 1703  4199  1708  1285 
 21  3875  23  5565 
 2619  7  868  4792 
 5677  5426  867  5040 
 4682  3164  3908  3584 
 4200  3586  1657  3292 
 3926  4200  3263  4173 
 5697  5707  5069  5599 
 2661  5103  4620  26 
 5068  5102  4354  1712 
 4462  4949  3508  4488 
 3073  5814  5353  5527 
 5084  5163  4817  3418 
 2360  5615  5375  4935 
 5158  5375  5174  5352 
 3574  5683  2445  1650 
 4955  5321  3590  3926 
 4203  1032  2789  3889 
 2789  4203  3889  3887 
 4670  5302  1031  5301 
 1712  5102  4354  2366 
 713  5080  717  4954 
 717  5351  601  4885 
 712  4954  3473  713 
 3635  812  813  4955 
 4885  577  3066  788 
 4954  788  572  4885 
 577  4885  3066  4839 
 496  4885  572  4839 
 741  4842  739  742 
 868  4792  3246  4668 
 3635  4955  2557  812 
 3494  5206  4485  5163 
 1072  4207  1070  4142 
 1368  5206  4207  4562 
 1072  4207  1365  1070 
 4142  5163  4207  4252 
 1  4208  4164  3304 
 5132  5660  5152  5118 
 4164  5381  4208  5191 
 4145  5381  2851  801 
 2543  4208  1  2860 
 3724  4700  1743  4699 
 1674  4919  2408  2584 
 4614  4919  2794  3197 
 2681  5120  3383  4550 
 4919  1674  2794  2584 
 2794  4919  2584  3197 
 3270  4614  4474  3621 
 2265  4919  4210  3980 
 2867  4210  2409  2407 
 4919  2924  2264  1674 
 2264  4919  1674  2794 
 1785  4210  2407  2265 
 4212  2265  2408  40 
 3738  5605  4698  4013 
 20  4213  3963  18 
 2353  4213  3963  1748 
 1674  4214  40  2925 
 3833  4526  4415  3846 
 40  4214  3772  2925 
 2161  4546  3265  3918 
 3921  4814  4455  4543 
 3588  4455  3921  4215 
 3274  4456  4215  2830 
 2238  5207  2679  4283 
 4643  64  1010  4282 
 3090  4217  4096  3003 
 4217  4447  4096  1112 
 4218  1671  1344  1670 
 64  4643  1010  4218 
 3196  5852  3767  5833 
 1748  2159  4384  4382 
 2856  4575  4510  2467 
 4631  2866  3638  4220 
 3486  4961  3677  3476 
 2792  4321  4222  3884 
 5225  1353  3261  4952 
 1028  4222  3261  1353 
 5837  73  2556  1036 
 3261  4952  1353  4222 
 1353  5225  3261  3625 
 3897  4952  3261  4222 
 5149  2198  2422  4223 
 4828  4639  612  4042 
 4224  3480  633  3478 
 1329  4589  4304  2868 
 4912  5508  629  810 
 4797  5240  3385  4275 
 1354  5545  5456  4570 
 3572  4225  2555  3260 
 4826  5131  2111  5082 
 4226  2227  2431  58 
 3632  5212  625  2345 
 3298  5369  3581  5142 
 4227  2184  3938  3411 
 3938  4227  812  1649 
 3678  4228  839  3879 
 3631  4625  4624  625 
 3678  4228  4221  839 
 4003  4935  2943  4168 
 2557  5680  5641  4227 
 5194  5973  4118  5981 
 3411  5680  4149  5177 
 2557  5369  4512  3298 
 4743  2451  2815  3940 
 2180  4856  79  2179 
 5227  2185  812  811 
 819  4231  3480  3971 
 639  4912  4472  4574 
 3539  5315  2582  4919 
 3652  5134  4425  3434 
 5508  4912  830  4574 
 4231  638  3480  4224 
 3635  4435  4232  79 
 4227  5680  5641  5177 
 3313  4235  1276  3020 
 2412  4519  3886  4234 
 4133  3466  2705  2318 
 5731  5407  5619  5231 
 3466  2318  4133  1331 
 3180  5170  4499  4124 
 3781  4369  1318  2682 
 5000  3830  3324  3346 
 5279  2747  974  3814 
 2747  5279  4237  3814 
 3842  5192  4237  4766 
 2705  5192  4237  3546 
 4654  4650  2742  4047 
 4925  1307  4407  926 
 4685  2806  2089  2171 
 3139  5340  3698  1939 
 4238  926  4155  4153 
 5102  4113  4012  3626 
 4632  4925  4153  926 
 823  5034  2354  3495 
 3329  4239  2354  822 
 4239  3329  2354  3495 
 3042  4821  4339  2847 
 5083  3935  3914  3412 
 4820  5083  3444  4240 
 5007  4882  3402  4561 
 84  4820  86  2298 
 4543  5132  4455  4475 
 3914  5390  3412  3587 
 4929  5373  4783  4391 
 4757  3829  52  4241 
 2721  2751  4422  1809 
 495  642  1663  4242 
 2887  4307  4039  4093 
 2716  4242  3731  642 
 3567  3636  2758  4244 
 1105  4243  1599  2911 
 1894  5001  3768  1598 
 3597  4447  4243  1894 
 5002  5279  4413  966 
 1253  4243  2912  1599 
 3418  5163  4485  3403 
 5411  3750  928  5016 
 2758  4484  3636  2434 
 4484  2758  3636  4244 
 2427  5683  5377  5355 
 2744  4267  3345  3559 
 55  4267  4042  3559 
 3976  5815  2319  5720 
 2745  4267  2744  4245 
 4284  3320  2682  4246 
 3320  4284  3367  3770 
 1731  4247  2383  4182 
 1731  4247  2274  2383 
 5124  5393  4974  5290 
 4653  4828  4764  3838 
 4250  5290  5124  4974 
 2354  5311  821  3472 
 4761  2729  2314  3836 
 2567  5124  4248  4921 
 4423  3859  60  4773 
 2567  4828  4248  4809 
 3831  5815  5720  3319 
 4251  5204  4975  4913 
 2724  5770  3554  5740 
 2735  4717  3322  4249 
 2208  5276  4733  4430 
 3939  5477  3782  4308 
 2422  4731  3786  4249 
 4250  3841  3553  3323 
 1336  5583  989  2731 
 4527  3323  3841  4250 
 4527  4760  3830  4250 
 3323  4760  3830  3832 
 4133  4528  4251  4279 
 3166  4276  3325  3384 
 2293  4277  2766  3359 
 2716  4276  3325  4251 
 5735  5850  5621  5787 
 3382  4528  3824  3325 
 3325  4528  2716  4251 
 961  5292  2099  4280 
 4913  2747  2316  1801 
 3056  4646  3202  5161 
 5163  3494  3418  4485 
 1070  4252  3868  4142 
 4817  1070  2102  4252 
 4207  4252  1070  4142 
 2719  4253  3389  3174 
 2716  4253  3326  3822 
 2955  4253  4004  3326 
 4304  5189  3822  4253 
 4589  5189  3031  3822 
 3822  5189  3031  3731 
 3822  5189  3731  2716 
 4538  2439  2438  4254 
 3332  4538  4254  2357 
 2438  4254  3993  1018 
 2360  4254  2439  2357 
 2571  4659  827  4636 
 3284  4809  2427  4660 
 3333  4636  2571  2770 
 3133  4255  2772  3333 
 2206  4386  1201  3496 
 4863  2762  1829  5364 
 4052  5268  5186  1129 
 2093  5032  1798  1327 
 5557  3200  4977  3339 
 1347  4780  1014  4260 
 4395  5040  4150  883 
 4393  5710  5425  4785 
 4364  4393  4257  3661 
 4318  4386  2206  3496 
 4386  2209  3334  2360 
 4393  4922  4018  4257 
 5729  4364  4894  4598 
 4894  1720  4598  4364 
 5031  4257  4259  4364 
 2627  4978  3200  4977 
 880  4364  4257  3661 
 4259  5331  4257  5031 
 2438  4781  2439  4260 
 2438  4429  4260  2439 
 1014  4781  827  3864 
 1014  4781  4260  4780 
 2160  5589  1657  4436 
 3926  604  82  4261 
 3407  4261  604  3926 
 4436  2948  1050  1858 
 1051  4261  82  604 
 4261  3585  604  1050 
 5362  5634  3360  1006 
 5589  1056  2176  2563 
 1050  4436  3585  2948 
 2698  4263  3848  2405 
 3336  4262  3696  599 
 4263  4614  2409  3848 
 621  5329  4986  5295 
 4801  3700  3511  3336 
 5111  4330  4564  4752 
 4008  4859  4564  4801 
 3397  5594  5313  4110 
 5486  4099  4927  5339 
 5327  5473  5111  5394 
 4979  3696  599  2619 
 2407  4615  3980  4474 
 2409  4474  2407  4210 
 4781  4260  1016  4429 
 1012  4431  4264  2773 
 1012  4427  2767  2773 
 2438  4781  3864  2439 
 230  4266  405  1147 
 4264  4427  2773  3819 
 2391  4278  1305  3526 
 1133  4266  405  1906 
 2732  4268  2725  3346 
 2734  4268  986  2725 
 3324  4268  2725  986 
 983  4271  991  2730 
 2727  4268  2734  2222 
 990  5580  3839  55 
 3827  4756  2222  4269 
 55  4756  990  4269 
 2727  5580  3839  4269 
 3839  4976  4270  4269 
 3839  4976  990  3834 
 2222  4755  983  4756 
 983  4421  3845  55 
 982  4270  3327  1335 
 4270  4983  4269  4976 
 4976  5580  4269  3839 
 4270  4269  2727  3839 
 2778  3819  4458  1835 
 2689  4273  3377  3777 
 4421  4422  991  4271 
 991  4422  2730  4271 
 4271  2721  983  3845 
 2744  5004  3559  4768 
 4963  996  4421  1661 
 2729  4761  2314  4272 
 2422  5234  3641  3644 
 943  4273  2581  3777 
 1776  4997  4273  943 
 3377  4997  4273  1316 
 4997  3777  3377  4273 
 5721  2111  5706  2548 
 5226  5766  5227  3575 
 1299  5512  18  15 
 5355  5552  5311  5223 
 3385  5227  3575  5226 
 4797  5240  3889  3260 
 3889  5153  3887  4203 
 4797  5240  4275  4799 
 4251  4721  2716  4276 
 2293  4277  621  3863 
 4751  4191  2574  1350 
 3166  4276  4133  3325 
 1803  1802  2415  2085 
 4277  2293  2766  3863 
 3525  4932  1305  4278 
 4327  5221  4981  5011 
 3465  4278  3424  2660 
 1305  4932  1753  4278 
 5185  4550  5120  5119 
 3525  4932  3746  4620 
 3526  4619  3465  4403 
 1876  4933  2608  4920 
 4279  5123  4830  4528 
 3858  4632  4155  3640 
 3166  4528  4133  3382 
 4133  4528  3325  4251 
 4534  3561  1821  3692 
 3406  5358  4280  4984 
 961  4280  2099  963 
 2701  5049  3406  5048 
 3383  4989  2761  3536 
 3406  5366  3104  3179 
 1320  4728  3191  1778 
 3849  5199  5185  4281 
 4281  2681  940  3383 
 940  4281  3536  2690 
 1813  5187  2427  3991 
 4172  1005  1004  4282 
 1344  4643  1670  4282 
 1828  4643  4282  4172 
 64  4282  1004  1005 
 4282  1670  1344  1004 
 1010  4282  1005  1828 
 834  5207  2679  4656 
 2679  4990  938  4283 
 2238  4283  2679  938 
 4812  4657  3305  4435 
 4990  834  2679  3769 
 3769  4990  939  938 
 4284  4725  3320  4246 
 4246  4369  2682  4284 
 1227  4285  1555  2226 
 827  5282  4659  2768 
 2682  4618  3623  4284 
 4284  5200  4991  4618 
 4369  3781  2671  2682 
 4284  5200  3774  4725 
 4049  4285  1967  2920 
 5013  2003  3034  2920 
 1125  4285  2927  1118 
 2003  5013  1117  2920 
 4285  1967  2916  4049 
 1960  4285  3977  2226 
 2534  4285  2916  3076 
 3018  4285  2927  1959 
 1984  4291  441  1096 
 2392  5146  4287  4981 
 2392  5750  5590  5395 
 2392  4287  2598  3883 
 2881  4898  2134  2369 
 5852  36  3767  5833 
 3779  5199  5185  4288 
 5050  5402  972  968 
 4547  3536  2690  4373 
 1286  4289  4179  1711 
 5047  5966  5640  5045 
 2881  4898  2369  4289 
 864  4684  4179  4289 
 1711  4289  2369  864 
 4898  2880  4684  4289 
 4289  2368  1711  2149 
 3693  4898  2880  4684 
 443  4291  3965  1096 
 5120  5185  5119  4989 
 4544  5121  5105  817 
 3376  4291  3965  2022 
 4292  1346  1019  2437 
 4291  2011  2892  2897 
 2892  4291  2897  2022 
 2897  4994  4291  2011 
 5145  3547  3545  4673 
 2437  4610  1019  4292 
 5104  5262  631  5229 
 4156  4742  2451  5620 
 2815  5620  5142  3405 
 826  4425  3652  3973 
 4540  4425  826  3646 
 2569  4425  3646  2357 
 4111  4295  3663  3805 
 3349  4295  2741  3379 
 3805  4295  969  3116 
 2741  4295  969  3663 
 4295  2710  2707  969 
 3452  232  3344  4296 
 2219  4966  232  1963 
 4503  2950  4296  2535 
 230  4296  3344  232 
 4503  4966  4040  4296 
 4493  4503  4067  4040 
 4296  4966  4493  3452 
 4966  4040  4493  3719 
 4329  4503  1911  4078 
 4503  4966  1998  4040 
 4469  2739  4532  2716 
 5751  5946  5722  600 
 4612  5050  4655  4157 
 5135  5361  5002  4750 
 4758  5000  4298  4653 
 49  5051  966  974 
 3405  3940  2815  5620 
 981  4299  2718  49 
 2718  4299  2739  49 
 4628  3466  4279  3944 
 4300  5528  3811  5361 
 3325  4528  3824  2716 
 3882  5213  7  2960 
 5689  5891  5888  5826 
 4157  4300  3550  4139 
 3850  4301  2684  3765 
 4301  3850  2684  3777 
 3777  4997  4301  3850 
 3006  4302  3313  4044 
 5003  1316  943  4997 
 3777  4997  3850  943 
 3006  4302  4044  3446 
 4496  1628  1188  4302 
 628  4912  4565  629 
 3389  5189  4253  4167 
 638  4912  639  828 
 638  4303  643  497 
 2898  4303  643  3338 
 4303  5217  497  4466 
 623  4303  497  2898 
 1329  4934  3213  1332 
 4304  3326  3217  3316 
 4304  5189  4589  3822 
 4934  3316  3326  4304 
 4253  4934  3174  4004 
 2485  142  143  4306 
 3572  5240  5230  4225 
 2486  4306  142  2485 
 1892  5001  1891  1598 
 4307  140  2887  4039 
 1414  4306  142  2486 
 4453  1100  2007  3975 
 4481  4891  4016  2374 
 2543  4308  3782  4145 
 3540  4309  951  3790 
 3939  4575  3941  4511 
 2851  5275  2548  2547 
 4729  3947  2543  3782 
 4854  1639  3788  2853 
 4732  5275  4175  3939 
 3939  4729  4575  4511 
 2548  5574  5275  2851 
 230  4310  3039  1460 
 3039  4310  1129  3990 
 64  4311  1344  4218 
 1972  4310  3990  1460 
 2352  5614  2163  5353 
 1671  4311  1344  2210 
 64  4311  2207  1344 
 1671  4311  4218  1344 
 5048  4312  3670  43 
 3670  4312  2585  43 
 5044  4312  1787  43 
 957  4312  2587  43 
 3670  4312  836  2585 
 4467  5338  5012  5136 
 3545  5193  1799  3811 
 1787  5391  5044  954 
 1052  79  2191  2179 
 4149  3411  2184  4314 
 4412  5521  3844  5515 
 5404  5534  5172  5498 
 3504  4727  4533  4704 
 4315  5381  4208  2543 
 5088  5405  5381  4315 
 3231  5205  3207  2118 
 3780  5259  3215  4943 
 4541  3780  4163  4315 
 2941  4790  4432  3878 
 4163  4789  3780  4541 
 3215  4943  2364  1705 
 4727  5405  5381  5122 
 3926  5406  604  4316 
 3407  4316  604  4148 
 2790  3680  1699  4317 
 4205  4317  1699  3680 
 3734  5093  626  4317 
 4318  3807  2356  3331 
 2356  4318  3496  2357 
 964  4319  959  1792 
 3544  4319  46  3801 
 3544  4319  958  46 
 4999  5943  959  3805 
 5407  5460  5450  5231 
 4320  3409  3637  2411 
 5281  5739  5283  5630 
 2172  4537  4321  73 
 4870  5546  5485  5008 
 4320  3178  1325  4138 
 5092  5610  5449  5396 
 3808  5831  2172  3810 
 1036  4962  4794  1029 
 2172  4794  73  4321 
 3251  4795  3574  2155 
 5451  3292  4173  4200 
 4666  3627  4106  3264 
 4870  4173  3796  3999 
 2891  5273  624  1205 
 2458  4740  4322  2822 
 5788  5860  5853  5778 
 1700  4662  4571  840 
 4356  1665  1815  2576 
 1284  4815  3  3923 
 4378  2319  1816  3489 
 3212  5122  3503  4727 
 4325  5010  4120  3904 
 5919  3724  3713  5917 
 2591  5380  4946  4798 
 844  4559  2645  4557 
 4040  4902  4493  3719 
 3889  5240  4799  5230 
 3465  4403  4278  3526 
 3424  4359  4278  3465 
 4359  5221  4403  4619 
 3862  4619  2392  3624 
 3344  4329  3050  4067 
 4503  5147  4078  4329 
 238  4337  3601  2963 
 3009  5349  4040  4902 
 4503  3344  1911  4296 
 4669  4980  4186  3241 
 3225  4340  3729  4331 
 898  4345  3729  4331 
 2647  4331  1739  1297 
 2648  4345  3729  2593 
 2284  4345  2648  3218 
 4715  5269  3203  2340 
 5842  5843  5459  5779 
 4968  4160  3209  2603 
 4332  3354  2285  28 
 924  5411  5043  2667 
 4332  28  3528  2876 
 5689  5891  2366  5888 
 3431  4523  3856  3857 
 3061  4671  4333  3750 
 4382  4465  1302  2766 
 4878  4343  4730  4143 
 4582  5467  3677  5106 
 4498  3027  3275  4007 
 2379  4560  2636  4114 
 1294  4336  4114  2137 
 5205  4560  4114  4336 
 5349  1143  2504  4902 
 1132  4266  1906  4338 
 3601  5147  4337  2951 
 4329  4337  2963  3601 
 4896  3902  2853  3195 
 4337  4329  2963  3050 
 239  4337  3601  238 
 3441  4340  4331  1297 
 1980  5019  1132  4338 
 4053  4338  1980  1906 
 2446  5226  1035  4470 
 2940  5414  4266  1132 
 898  4340  891  1297 
 1367  4339  3444  1369 
 3494  5163  4252  4207 
 842  5114  3879  840 
 2962  4382  4341  2159 
 3984  5013  4448  1967 
 1122  4869  3985  3986 
 5013  227  4448  229 
 3070  5013  2003  4342 
 3101  4035  2025  3604 
 3016  5013  1559  4342 
 3443  4342  3034  227 
 227  5013  4448  4342 
 2581  5707  4410  4953 
 633  4466  3689  1192 
 3258  4464  2586  2793 
 3258  4343  4335  4007 
 3432  5707  5600  3890 
 2061  5914  5913  5963 
 4734  2696  3356  2702 
 4341  4465  2766  3359 
 1673  4464  950  37 
 3539  5110  4953  2582 
 5247  4009  5067  5037 
 4344  5482  3224  3930 
 5069  4517  4343  4335 
 3105  4346  4105  3058 
 3111  4346  3008  1992 
 4346  323  3105  4105 
 3105  4346  3058  3008 
 4010  4346  3010  4109 
 4346  3111  323  4109 
 4346  4463  323  4105 
 4010  4346  1992  3010 
 2969  4346  4109  3111 
 4082  5836  4347  3219 
 3723  5140  897  5014 
 5391  5035  3427  5044 
 4347  4557  4082  2643 
 2283  4347  3730  3219 
 4082  4940  4557  4491 
 1044  4349  3576  1038 
 3524  4402  4787  4401 
 1040  4804  3118  1045 
 1355  4349  3576  2041 
 4349  1044  1039  1038 
 4804  1045  1851  3118 
 2041  4804  1356  4349 
 1045  4804  1039  1040 
 2096  4350  3000  2098 
 3305  4812  1053  2820 
 4489  2526  4123  4135 
 4123  4489  4135  2999 
 4265  4981  4327  4619 
 3572  5240  4225  3260 
 2555  5719  3571  4225 
 1353  4353  2555  1352 
 2858  4649  4509  4193 
 4710  5585  5462  5690 
 5503  5689  5517  5661 
 998  4911  4355  993 
 4354  5155  5102  5068 
 5398  5689  2367  4388 
 998  4355  3556  992 
 1816  4356  2312  3468 
 1337  4356  3557  1815 
 3146  4172  1670  1828 
 4356  2424  3148  2312 
 4483  3146  1826  65 
 5284  5713  5522  5288 
 5290  4187  4250  3841 
 5466  5697  4143  5069 
 3528  4358  28  3745 
 4758  5000  3830  4760 
 918  4358  3745  28 
 4357  1335  3837  3552 
 3837  4357  3841  2736 
 6038  1360  1860  4740 
 3528  4358  912  28 
 924  5258  3061  5043 
 4327  5221  4619  4981 
 5418  5657  5011  5410 
 4658  4619  3526  4403 
 3424  4359  4327  4278 
 2667  3429  928  5043 
 2445  5552  5223  5224 
 1195  4362  3483  820 
 1196  4362  3483  1195 
 5729  4598  4894  1720 
 5085  4801  4564  4859 
 880  4364  1720  4259 
 4259  5031  4894  4978 
 1209  4375  2281  4365 
 1685  4678  1209  1699 
 3476  4678  2273  2605 
 4678  2281  1209  1687 
 1685  4678  1699  2605 
 2281  4678  1209  4365 
 4278  4403  1305  3526 
 2282  4678  3262  1687 
 3476  4375  2273  4365 
 3476  4375  3486  2273 
 2682  4618  1318  3623 
 4894  5729  1720  3705 
 4588  816  4435  3296 
 5850  5933  5792  5921 
 35  33  2399  4372 
 1311  4372  2399  33 
 1313  4372  2399  1311 
 3767  5898  3776  3535 
 3536  4547  2690  4281 
 2281  4380  1209  3492 
 952  4374  3538  946 
 1209  4375  4365  1686 
 3262  4376  841  4375 
 1686  4376  4375  2273 
 4376  2273  3486  4375 
 3486  4376  841  3488 
 2282  4379  3262  4376 
 2282  4375  4365  2281 
 4379  3491  2273  4380 
 192  4381  24  1437 
 3262  4380  2281  841 
 1686  4379  4376  2273 
 2282  4376  4375  2281 
 2282  4379  2281  3262 
 1209  4376  4375  1686 
 4379  2281  1209  4376 
 4581  4827  3286  2426 
 3262  4379  841  4376 
 3286  4827  4378  2803 
 3489  4581  2319  3658 
 4581  3286  3468  2223 
 3488  4379  841  3490 
 3488  4379  4376  841 
 1209  4379  4376  1686 
 4380  2281  1209  4379 
 3262  4380  841  4379 
 1209  4380  4379  1686 
 4380  841  2349  3492 
 1686  4380  2273  3492 
 2349  4380  2273  3491 
 2281  4380  3492  841 
 3262  4380  4379  2281 
 1754  4381  1306  3598 
 192  4381  1437  1306 
 4932  4381  3598  26 
 4932  1305  1753  1754 
 4932  4381  26  3746 
 4932  3525  3746  3210 
 5798  5982  2781  5854 
 4341  4382  3863  2766 
 4072  2121  4152  2397 
 21  4384  1747  3522 
 4384  21  1748  2353 
 1313  2121  4014  3056 
 1692  4384  4382  1302 
 2357  4386  3330  2360 
 88  4819  2103  2542 
 4635  5181  2806  4685 
 3567  4504  2953  4202 
 4818  1850  2173  2449 
 4230  4818  3933  3578 
 3815  4386  2357  3496 
 3334  4386  2360  2943 
 2953  4504  4386  3330 
 3328  4386  3496  1201 
 5010  4120  895  1732 
 5413  4386  2360  3330 
 2123  4387  1705  4164 
 1  4387  1705  2123 
 8  4388  6  2366 
 4330  4950  2144  4009 
 4174  4389  1713  3228 
 5213  4174  806  4605 
 3244  4669  7  2621 
 4389  4605  4604  2545 
 865  4389  4174  7 
 2693  3191  952  4728 
 7  3243  872  4390 
 3121  4389  3778  3508 
 878  5563  5424  2374 
 5072  4158  4088  4461 
 4391  5072  4461  1723 
 4074  5359  2114  3238 
 1595  4923  1414  2020 
 3119  5075  4074  4501 
 5495  2776  807  3339 
 883  5426  867  870 
 4598  5039  876  3661 
 5039  4785  2374  2625 
 3695  4395  4150  1724 
 2113  4394  879  2112 
 2629  4394  879  2113 
 2112  4394  879  4395 
 1295  4396  15  1293 
 4150  4395  879  4394 
 2633  4395  879  3695 
 17  4396  15  3237 
 1699  5920  3954  1684 
 17  4396  3237  1729 
 5299  2374  4074  2603 
 3237  4396  2878  1729 
 1293  4396  2878  3237 
 5920  4798  1699  5851 
 3714  5205  4397  3958 
 3616  4397  3958  2882 
 2784  5299  2604  705 
 3207  5205  2380  3703 
 2790  4726  2888  1699 
 2273  4678  4365  1686 
 5123  5523  2739  5211 
 4726  4798  2591  2383 
 4045  5427  2276  4726 
 4698  5726  3718  4399 
 2361  3727  18  4399 
 4956  3730  2381  4834 
 4013  4399  18  3727 
 4213  4399  18  4013 
 1742  4399  3500  1297 
 1740  5755  5726  3727 
 1740  5755  2361  5709 
 4326  4400  16  889 
 2591  4400  895  889 
 4400  16  3722  4326 
 2591  4400  16  4080 
 1699  4402  2603  1689 
 25  908  4402  4348 
 4401  4402  620  3524 
 26  5565  3875  4705 
 5565  4401  3875  4705 
 1752  3875  4402  4401 
 2597  4402  3681  25 
 4100  4402  4348  25 
 4616  5338  5012  4467 
 4348  4401  908  4402 
 4100  4402  3972  4348 
 2392  4402  25  3681 
 4359  5027  4278  4403 
 4402  1689  2597  3681 
 5014  5820  5709  5797 
 3465  4619  3624  3424 
 4658  3862  4619  2392 
 4405  3529  914  2658 
 3526  4658  4403  4366 
 911  5416  4404  5264 
 2658  4405  3529  3741 
 3686  5568  3451  5432 
 2658  4405  3741  914 
 25  5416  911  909 
 4405  5264  3451  4404 
 3741  4405  3527  25 
 3527  3451  25  4405 
 4405  3529  3741  3527 
 5806  1325  1789  4138 
 5416  25  4404  4405 
 2668  4406  3622  2975 
 2662  4861  2394  4406 
 3966  4406  2668  3755 
 2343  4406  1307  2668 
 3764  4712  1312  1314 
 3966  4406  3755  30 
 1314  4551  1312  3764 
 5242  4160  4968  2603 
 1308  5241  4407  923 
 4925  3622  4632  4153 
 4407  1307  2344  1308 
 30  29  32  4408 
 27  4408  29  30 
 29  5422  27  5356 
 3856  4409  3532  3429 
 3203  4409  3061  3532 
 4523  3856  3857  3753 
 3431  4409  4333  3203 
 3750  4409  3061  3203 
 2664  4985  4333  4671 
 44  4411  1324  1786 
 1779  4730  4143  4305 
 4953  2581  3775  4410 
 4730  4878  4305  4410 
 37  4410  4305  4056 
 2581  4953  3775  4288 
 3775  4410  37  2679 
 4305  4410  616  4056 
 2585  5315  832  2412 
 4263  5218  3621  3401 
 4412  5044  5035  3396 
 5403  3427  5044  5391 
 621  5967  5933  5968 
 4313  4412  3844  3427 
 4606  5087  4608  3615 
 2295  1692  3442  1302 
 3395  4613  4487  2211 
 43  5391  954  5044 
 5528  5361  4300  5137 
 5002  5137  4414  4413 
 4414  5051  966  4909 
 2741  4650  3349  3379 
 4494  4909  2247  4532 
 4494  4532  2247  2929 
 4462  5228  4621  3506 
 2246  4457  3549  4047 
 1748  4382  2353  3493 
 5793  5632  5761  5704 
 4704  5088  4727  4533 
 4299  5279  4416  5051 
 3197  5136  4459  5012 
 4486  5135  4416  4532 
 4139  5528  4050  4157 
 5528  4532  4050  4157 
 810  4912  808  629 
 971  2245  3812  4417 
 2245  4418  4417  971 
 2422  4584  988  3644 
 2245  4417  46  3812 
 3620  4999  3812  959 
 4417  2245  46  3268 
 2713  4999  971  3805 
 4999  3812  971  969 
 2422  4908  4584  3641 
 4908  2422  4584  4480 
 2725  5287  5052  2734 
 4584  2422  988  4419 
 2289  4833  2358  4585 
 2945  4419  2422  3322 
 4419  4717  2945  3642 
 3314  4420  1663  3315 
 2567  4421  3291  55 
 5816  5669  3554  5805 
 4421  3845  996  4271 
 4421  4768  3845  55 
 2723  4757  4694  4420 
 5004  3845  2745  996 
 3943  5594  4737  5313 
 2422  4480  4249  4419 
 2565  4800  3823  4004 
 996  4879  4421  4422 
 991  4421  55  2221 
 4422  2721  2730  4271 
 2221  4879  4421  3291 
 61  5449  2230  5092 
 2428  4423  1342  60 
 1830  4423  3859  62 
 4423  62  1821  1822 
 2428  4423  3692  1342 
 2119  4937  907  1749 
 4774  5363  2758  4824 
 2357  4679  2356  3961 
 5245  5730  2292  5687 
 3183  4936  3563  3167 
 4936  3439  3222  4424 
 4679  2570  3280  1669 
 1012  4613  4428  3137 
 1000  4424  3222  1823 
 4079  4425  4087  2360 
 4824  3973  1007  3362 
 2357  5134  4425  2360 
 4425  1009  1007  3973 
 2235  5651  2231  5055 
 4428  4458  3340  3568 
 4614  3543  4474  3197 
 4947  2584  3539  2795 
 4264  4427  4426  2773 
 2212  4781  2870  827 
 4779  2777  2767  4427 
 3568  4613  4487  4428 
 1816  3468  1665  4356 
 5157  4428  4431  4264 
 1016  4429  4260  3873 
 4087  827  2439  4430 
 4636  5276  4520  4659 
 1016  4781  4429  2870 
 1019  4429  2870  1016 
 1759  4522  1760  3371 
 4430  64  2360  4087 
 2439  5276  2360  4430 
 64  5830  609  4087 
 64  5830  4430  609 
 4753  64  827  3865 
 5276  3334  3993  2209 
 4430  3334  2209  2360 
 2209  5276  2360  3993 
 3137  4487  4431  3395 
 1012  4431  2773  1020 
 4518  5525  4191  4432 
 5724  4432  3961  3395 
 4386  5535  2943  4719 
 4432  4651  3961  3395 
 4790  4905  2216  3878 
 2216  4432  3343  3751 
 1335  4983  983  4755 
 4270  4756  3827  4269 
 3728  4433  3573  3895 
 4434  4742  4156  80 
 80  4434  78  4156 
 5626  5848  4438  2828 
 3910  4742  80  2823 
 2814  4742  2451  4434 
 1055  4435  1053  3305 
 4232  5063  79  4435 
 3926  4261  82  4436 
 4232  4435  816  3296 
 2952  4435  816  3635 
 3305  4812  4435  1053 
 3924  4812  4435  79 
 4568  4866  3305  3912 
 1053  4812  3909  3308 
 4657  4812  2820  4437 
 3586  4436  3926  2160 
 3263  4436  82  2160 
 5589  1656  3109  2563 
 1858  4436  3586  1656 
 2160  5589  82  5445 
 2948  4436  3586  1858 
 1054  4437  3306  1057 
 3633  5444  3296  4437 
 1052  5063  4437  2820 
 4437  4568  3634  1054 
 4456  3274  4215  3588 
 5219  4467  5218  5144 
 2829  4438  1058  3587 
 2829  4438  2828  1058 
 4439  1058  1864  2461 
 817  2824  4739  5121 
 4603  3921  3804  4543 
 3588  4455  3272  3804 
 1058  5626  2461  4439 
 5904  5746  5696  5848 
 1864  5746  2460  5673 
 5746  4439  5717  5673 
 1065  4603  3269  2835 
 2165  4603  3272  1658 
 1060  4440  1064  1062 
 1062  4603  1065  2826 
 4441  5064  2160  3919 
 2160  5064  4442  1067 
 5165  3778  2138  5736 
 3921  4814  4603  3269 
 2838  4442  2836  3908 
 1698  5595  3711  5299 
 4442  2836  2162  1063 
 2162  4442  1063  4441 
 1638  3593  855  4443 
 1  4443  3789  1638 
 3592  4443  1638  3789 
 855  4933  4443  3593 
 1373  4959  4444  0 
 4162  4933  3789  4920 
 1152  1918  1924  1919 
 1372  4444  89  1373 
 4959  2468  2864  1371 
 4682  5727  81  1360 
 3843  4445  2905  1808 
 2472  4445  2421  53 
 1968  4448  3016  4059 
 4096  1894  1112  4447 
 3597  4447  1894  4096 
 4342  4448  227  4059 
 4059  4448  3016  4342 
 1123  4448  1967  3984 
 4448  1127  1970  3984 
 5013  3016  1559  1970 
 1968  4448  1459  3016 
 1557  5065  1559  1558 
 2219  4450  1458  3607 
 1958  4449  1959  1127 
 1958  5065  1117  4449 
 1117  4449  1959  1958 
 2219  4450  3607  1142 
 3607  4450  1462  3608 
 4414  4413  966  5002 
 4337  5147  1132  4853 
 4452  2217  4078  1566 
 4001  4452  4078  1143 
 1600  4453  2007  2249 
 1111  4453  1598  2007 
 2007  5001  1891  4097 
 2249  5001  4097  1253 
 3269  5100  3921  4814 
 4454  1171  477  1172 
 2091  4454  1173  1172 
 831  5693  5237  5114 
 4457  2741  2707  2746 
 4456  84  3917  1362 
 4455  5132  4814  4958 
 2161  4546  4476  3265 
 3272  4543  4455  4475 
 1065  4603  2835  2826 
 3804  4543  3921  4455 
 4047  3549  4415  4457 
 3548  4457  3549  2246 
 2746  4457  3549  3548 
 4295  4457  3349  2741 
 2707  4457  3548  4295 
 4292  4458  1835  1346 
 66  4458  1346  2778 
 4459  3543  3270  3401 
 1835  4458  2778  1346 
 3621  4459  3270  3401 
 5101  5455  4632  3622 
 3543  4459  3197  3671 
 5849  5943  1791  3112 
 4300  5145  3545  3811 
 3401  5218  4616  4467 
 3507  4488  3121  2138 
 3019  4726  2790  4460 
 3019  4726  2888  2790 
 54  4767  56  4763 
 3420  4849  4762  4726 
 3420  4837  3869  4762 
 4637  2376  2279  4176 
 2279  4837  4637  4398 
 4180  4481  4016  2374 
 4088  5076  2374  3615 
 4462  3506  3507  3462 
 1161  4463  323  4109 
 5385  5034  2175  5384 
 1155  4892  4463  3010 
 1161  4463  1162  323 
 3027  4464  1779  950 
 2581  4464  1673  37 
 4973  5474  4908  5392 
 1746  4465  1302  3442 
 2586  4464  950  1673 
 2793  4464  2581  4410 
 2258  4730  4305  37 
 2793  4464  1673  2581 
 4382  4465  2159  1302 
 1746  4465  2766  1302 
 5217  4303  4565  4466 
 3689  5217  633  628 
 4303  4466  497  638 
 4056  2755  3665  4770 
 4459  2750  3401  4467 
 3270  5012  4459  4616 
 4615  5218  4263  2405 
 3401  5218  3621  4616 
 5521  5682  5515  5452 
 4882  5007  3402  4674 
 995  2576  997  3558 
 3166  4528  3325  4133 
 1327  5193  4915  1799 
 4528  4576  3944  3824 
 4120  5010  4177  1732 
 4343  5466  4143  5069 
 3267  4485  3494  3710 
 3983  5009  3416  4483 
 2931  3277  3456  4505 
 831  5114  645  829 
 3589  4875  4476  3799 
 830  4912  639  4574 
 808  4574  4231  4472 
 4224  4565  638  3689 
 2891  5212  839  2345 
 4272  5286  2421  5151 
 800  4571  624  625 
 3975  4573  1100  3096 
 4661  5273  4590  2891 
 4767  4446  56  5151 
 3270  4614  3621  3543 
 3543  4474  3197  3270 
 2794  4614  3197  3671 
 4666  5105  4595  4546 
 5152  5534  5471  4005 
 2357  5134  2360  4294 
 3627  817  3799  4544 
 3272  4603  4543  4475 
 4544  4875  3799  4476 
 2832  4476  3799  3589 
 3589  4875  3590  4476 
 2161  4476  3590  3265 
 3628  4546  4476  4440 
 70  5156  5059  1027 
 2881  4477  2134  2370 
 3687  4709  3527  4676 
 2149  4477  4113  2881 
 5026  2970  1712  3364 
 4161  5070  5022  4711 
 2591  4946  4808  4198 
 3791  5538  4195  4736 
 3794  4478  2949  2845 
 5369  5453  5280  5142 
 4182  4971  4177  4247 
 4182  4946  4479  2383 
 4250  5124  4527  4921 
 4419  4717  3642  4583 
 4288  2679  5119  5469 
 1743  5919  3724  4696 
 4314  5680  5520  5671 
 4904  4120  3713  3220 
 5153  5802  4797  5499 
 4973  4249  4731  2422 
 5088  5381  5191  4208 
 5862  5876  5818  5866 
 4177  4946  4198  4325 
 5062  3296  1049  5305 
 621  5329  5295  5603 
 1343  4484  3983  4483 
 3983  5175  3636  5009 
 3983  5175  4483  4484 
 4484  1343  3983  2434 
 1345  4483  1343  1826 
 3636  4484  3983  2434 
 4483  65  63  3565 
 63  4483  1343  1345 
 3692  3826  1822  1821 
 2252  5271  2929  2739 
 3447  4533  4164  4189 
 2870  4487  4054  3395 
 4414  5164  4494  5137 
 3547  5528  4300  5137 
 4881  4512  5177  5712 
 3547  5528  4050  4139 
 2942  4487  3395  1672 
 3568  5157  3340  4428 
 3568  4487  4122  3569 
 2870  4487  4122  4054 
 3121  4488  3778  2138 
 5157  3568  3569  4487 
 3508  4488  3121  4462 
 3340  5157  3819  4264 
 4811  2526  4032  2527 
 3507  4488  4462  3121 
 3508  4488  3778  3121 
 3932  5229  2840  5104 
 3139  4489  1509  1513 
 2058  4489  4135  1509 
 4489  4811  1513  4351 
 4811  1509  4135  4489 
 5337  5544  3725  5543 
 826  4492  3973  3652 
 5844  5140  5415  5337 
 4560  5205  3958  2380 
 5128  3233  844  2877 
 1730  5622  844  4508 
 4585  5116  2674  4833 
 3362  4824  4778  1007 
 4493  2959  4451  3601 
 1009  4492  3973  826 
 2959  4043  4066  4493 
 2959  4493  4451  4043 
 3048  4493  2963  4066 
 3452  4493  4066  4043 
 4503  5349  4001  5147 
 3344  4493  4066  3452 
 5147  1143  4001  4078 
 1144  4902  4451  2504 
 3215  5259  2364  4943 
 3173  4702  3732  4496 
 4269  4983  990  4976 
 2445  5058  3574  5195 
 5895  5966  5927  5930 
 5129  5738  2798  2050 
 3888  5194  4118  2791 
 5058  5551  4754  5441 
 1628  4702  4235  4496 
 2650  1694  22  4703 
 1188  4496  3446  4132 
 4136  4702  4044  3020 
 4883  5079  4855  4451 
 1144  4883  3719  4855 
 4043  4883  4451  4063 
 4143  4464  1779  4498 
 1144  4902  3719  4497 
 5002  5135  4750  4416 
 1144  4902  2504  1143 
 4858  4007  4343  4498 
 4007  4858  3275  4498 
 3027  4498  1779  4464 
 4136  4499  4124  3180 
 4007  4858  4343  4335 
 2864  5803  5598  3947 
 2059  4499  2058  1939 
 1276  4499  4046  3020 
 2061  4499  4124  3020 
 2194  4499  1939  1276 
 4046  4897  1276  4872 
 4872  5345  1276  5344 
 3173  5170  3180  2096 
 2061  4499  2059  4124 
 4235  4499  1939  2194 
 3127  4867  4034  4500 
 3128  4867  1932  2044 
 4500  3239  4025  4023 
 1172  4500  3152  2985 
 2985  4867  3740  2027 
 3239  4500  3127  4023 
 3172  4500  3127  3239 
 4392  5075  4501  4891 
 4481  4501  4392  4016 
 4257  5039  4393  4922 
 1164  4502  2981  2028 
 2979  4502  4117  1154 
 1998  4503  1229  2950 
 4502  2028  4117  3101 
 3102  4502  4117  3101 
 2971  4502  4021  2042 
 3344  4503  4329  4067 
 2981  4502  4021  2028 
 3102  4502  1154  4117 
 4899  1164  3053  4502 
 4452  4503  1564  4078 
 1229  4503  2217  2950 
 2535  4503  1911  4296 
 4493  4503  4296  4067 
 4452  4503  2217  1564 
 1998  4503  4040  1229 
 1780  5614  3187  1781 
 4386  4719  3330  4504 
 5375  5700  5352  5148 
 4526  4415  3549  4457 
 3564  4505  4169  3277 
 4166  4630  4505  3456 
 2746  4526  3549  4457 
 17  5512  15  5154 
 1743  5154  17  4700 
 17  5512  4209  4507 
 1737  4507  1299  2385 
 892  5176  844  2143 
 2858  4509  3899  4193 
 3067  4508  1730  892 
 3233  5128  4082  2877 
 1730  5622  4508  3067 
 3233  5128  4940  4082 
 5683  2427  3650  5355 
 2744  4509  2858  4245 
 4509  2858  3674  3559 
 2744  4509  3559  2858 
 4509  4649  2745  4245 
 4828  5004  55  3559 
 4660  5377  4809  3942 
 5321  4065  4512  605 
 3941  4938  4511  4510 
 2866  4896  4575  4729 
 4729  4896  4732  2860 
 4730  37  1779  4464 
 3941  4938  4175  4511 
 3941  4511  4175  3939 
 4575  3941  4220  4146 
 4896  4575  2856  3194 
 4856  5177  4512  605 
 5680  2557  812  4227 
 3567  5109  5134  5316 
 3405  5061  3581  3298 
 5093  4848  1699  3879 
 5369  5641  3298  2557 
 5511  5627  1042  5442 
 1042  4513  1651  2181 
 1651  5511  2556  5060 
 4805  5303  4513  5060 
 2464  4819  1068  4514 
 4017  4514  2976  88 
 3184  4514  1068  2976 
 2843  4819  3930  2103 
 4819  1071  2103  1870 
 2464  4819  2105  1068 
 5815  5098  5537  5720 
 4809  5537  4660  5500 
 3891  4516  3888  1842 
 5180  5812  5537  5500 
 5502  5754  5243  5099 
 5378  4509  4649  4193 
 4118  4516  3888  2791 
 5166  5295  4986  5329 
 5599  5707  5310  5600 
 4517  5069  4343  4410 
 4518  4191  2574  2444 
 3258  4517  4335  4343 
 3135  4518  3992  2783 
 4518  5173  4121  3992 
 4191  4518  4432  2444 
 4518  3343  3878  4432 
 4518  5173  4432  3878 
 2574  4518  2444  2783 
 1328  5238  970  5402 
 5169  3784  3539  4057 
 5731  5401  5702  3378 
 2208  5276  4430  3334 
 4520  4636  1015  3865 
 3334  4520  3993  3870 
 3865  5276  4733  4520 
 1015  4520  3870  4255 
 2208  5276  3334  4520 
 5276  2208  4733  4520 
 3334  5276  3993  4520 
 4520  2772  3993  3870 
 2208  4733  4520  3872 
 3253  4521  2189  2156 
 1022  4521  2443  2156 
 2155  4521  3252  2157 
 3252  5183  4521  3934 
 4099  5339  3433  4927 
 1647  4521  2156  2189 
 2964  4521  2157  3252 
 4577  5397  5200  5464 
 3375  4524  4290  3387 
 1759  5372  1760  4522 
 3943  5594  5313  3397 
 3856  4776  4409  3429 
 2689  4550  3775  2681 
 3387  4524  2679  3852 
 4290  5120  2755  4524 
 3154  5607  4127  5606 
 4526  837  3833  2741 
 4250  5290  3841  5124 
 4653  5326  4764  5288 
 2421  4761  3836  4445 
 5124  3841  4250  4527 
 3555  5367  2567  4828 
 4250  4974  4921  4758 
 2716  4469  2739  4528 
 4528  4576  2716  4469 
 4528  4279  3382  3944 
 4279  4913  4251  4133 
 3944  4830  4279  4628 
 3846  4529  837  2706 
 3833  4579  4529  3379 
 976  5283  2719  1802 
 3846  4529  3833  837 
 3846  5050  4415  4529 
 4253  4530  3823  2719 
 3454  1850  1848  3176 
 3647  2573  1019  4531 
 4610  3647  1019  4531 
 4611  5215  4122  4906 
 4996  4610  4292  4531 
 4292  4996  4531  1835 
 4050  4532  1682  4157 
 2747  5279  966  4237 
 4532  5528  5135  4157 
 3737  4727  4704  3876 
 4189  5191  4164  4943 
 4305  5664  5527  3987 
 2929  4909  2247  49 
 4486  5051  4909  4532 
 4297  4532  4157  4469 
 4416  5523  4532  5135 
 3504  4533  3503  3447 
 3222  4534  3439  1823 
 3439  5021  4424  4936 
 3222  4534  1823  4424 
 4050  4916  2248  4673 
 4673  5216  5145  4916 
 4916  2414  4612  1795 
 4468  4612  973  4535 
 61  5610  4087  4988 
 3402  4674  4665  3110 
 1839  4539  2154  4536 
 1840  4536  2791  4060 
 5381  4315  4208  5088 
 4794  5837  4962  1036 
 73  5837  2556  5775 
 73  5831  5766  2172 
 3808  5837  5775  3897 
 4537  5837  73  5775 
 4537  2792  2172  4321 
 2357  4538  3647  3807 
 4779  4191  4751  1350 
 2439  4538  2357  4254 
 4539  2153  2445  4060 
 2439  4538  3647  2357 
 2438  4538  4254  1018 
 1349  1026  4751  71 
 2162  5306  1061  4813 
 3915  5307  3908  2162 
 1839  4539  2153  1838 
 1839  4539  4536  2153 
 2357  4540  3815  2569 
 3330  4540  3815  2357 
 74  3896  72  4542 
 5259  4704  5088  4789 
 3780  5259  5088  4789 
 2609  4789  3215  3780 
 4790  4905  3878  2941 
 2826  4603  3804  3272 
 5134  5109  5017  4580 
 5321  1658  603  2323 
 4543  3272  4455  3804 
 1814  5187  1813  3991 
 2835  4603  3269  3921 
 4106  4666  3264  3918 
 817  4875  4544  4739 
 3793  4544  3799  4476 
 3627  4666  4595  4544 
 817  4595  4544  3627 
 5405  5088  4541  4315 
 1638  3789  1  4545 
 3628  4546  3265  4476 
 3304  4545  1  3788 
 2267  43  5391  954 
 4545  2857  1638  3789 
 2267  43  954  2262 
 1064  4546  3918  3265 
 4546  4544  3793  4476 
 3793  4546  2161  3918 
 3628  4546  4440  3265 
 5470  5095  1064  4440 
 4546  4739  4544  4476 
 3793  4546  4476  2161 
 4544  4666  4546  3793 
 2679  5119  4524  4550 
 2690  4547  2581  3849 
 4288  4547  3849  2581 
 3849  5120  4550  4281 
 3771  4548  2761  3375 
 5185  3374  3779  2752 
 2761  5120  3383  3375 
 2975  4712  4551  3764 
 3010  4892  4463  4105 
 2761  5120  4989  3383 
 4989  5469  5119  4548 
 5469  5119  4548  3852 
 4549  4602  2025  323 
 1162  4892  4549  323 
 1162  4892  323  4463 
 4550  5185  4288  5119 
 4602  323  2026  4030 
 4602  4038  323  4549 
 4038  4602  3101  4549 
 2755  5120  2681  4550 
 2676  4861  2146  2662 
 2686  5469  2679  4288 
 4550  5185  5120  3849 
 4550  2679  2755  4524 
 4550  3775  2681  2755 
 4550  2689  2581  3849 
 5120  5119  4550  4524 
 4281  4550  2681  3383 
 2676  4861  2662  4551 
 4632  5486  5339  4153 
 1314  4551  3498  1312 
 2026  4862  323  2981 
 2975  4861  3622  2668 
 3363  4552  2672  4099 
 3763  4552  2805  2672 
 3951  4552  3900  3763 
 4645  5117  4073  3366 
 2398  5572  5472  2675 
 4645  5117  3761  4553 
 3854  5117  4073  4553 
 2666  4776  3429  2667 
 3654  4553  3854  4073 
 3209  4523  3753  4554 
 4672  4554  3753  3429 
 4523  4554  3856  3753 
 4672  3209  3753  4554 
 2664  4985  4554  4776 
 4776  2666  3429  4554 
 4555  1737  3726  3497 
 5882  5709  5256  5820 
 2305  3410  2048  1849 
 4439  5746  1864  5673 
 2128  4556  3230  3422 
 5550  1755  5643  5649 
 5581  3519  5560  5428 
 3723  5543  844  5376 
 5820  4559  5800  4328 
 5800  4328  4559  4557 
 4082  4557  3233  2643 
 4557  4559  2283  4328 
 2283  4557  2643  2645 
 3229  4835  4176  2878 
 5116  4803  4552  3900 
 4559  5800  844  5797 
 4559  4557  2283  2645 
 2379  4560  2380  2636 
 4336  5205  4560  3207 
 4560  5205  4114  3958 
 2636  4560  3207  4336 
 3402  4882  4674  3042 
 5129  5738  2050  5716 
 3733  5024  901  3736 
 3042  4561  3932  3402 
 3932  4821  3042  2847 
 4544  5105  4595  817 
 5172  5321  2840  2323 
 3793  4666  4546  3918 
 3631  4625  625  3632 
 3700  4564  3300  3696 
 4564  3303  3700  3300 
 3247  4752  4564  4330 
 628  5114  798  629 
 643  3338  4303  4565 
 643  5114  4565  828 
 5114  629  799  798 
 638  4912  828  4565 
 4472  4912  808  4574 
 4249  5089  4480  4973 
 5114  628  3338  4565 
 2057  4566  3168  3140 
 3153  5332  3149  5330 
 4686  5332  1939  3698 
 4028  5488  2076  4566 
 3175  4566  1169  3168 
 5488  2076  3463  3052 
 3529  4676  4567  3687 
 4959  1371  2864  5006 
 4568  3912  3305  4435 
 4718  5571  4160  5267 
 4569  5408  5166  3414 
 5304  5587  5468  5380 
 4569  5166  3072  3414 
 3748  4569  3072  3685 
 4711  5507  5166  4569 
 1035  4670  4570  1354 
 4670  5456  4570  1354 
 4571  625  4473  624 
 4228  5209  3879  625 
 840  4571  1700  3879 
 4571  800  3879  625 
 5130  624  2341  2338 
 4473  4662  4571  4661 
 838  4662  1700  840 
 2585  4572  832  3670 
 5693  802  801  3503 
 4572  4832  43  2412 
 143  4573  4306  142 
 3975  4923  4890  3974 
 3638  4575  2866  2467 
 4912  830  639  828 
 624  5130  4571  5509 
 4510  4896  4575  2856 
 808  4845  810  809 
 3361  4914  2991  3170 
 4575  4729  3782  3947 
 4231  4845  639  4574 
 4896  4510  3195  2856 
 2856  4575  2467  3194 
 3824  4576  3944  2861 
 4576  641  2716  4469 
 1046  4512  2186  3702 
 5237  5397  3660  3659 
 4577  3774  941  3623 
 5200  5272  4246  4991 
 4529  837  968  4579 
 2237  5316  2434  5208 
 972  4579  968  1796 
 4579  4650  3379  972 
 5614  2163  1780  2330 
 5316  4846  5208  4884 
 5413  3567  5134  2360 
 2579  5413  2953  3567 
 2169  5316  5109  2309 
 5106  839  3631  2345 
 3653  5167  3677  4582 
 2383  5863  1690  3954 
 3653  5167  625  4084 
 4584  4419  988  3642 
 4717  2735  2726  3840 
 4419  4584  4583  3642 
 4480  4584  4583  4419 
 4584  2422  3641  3644 
 2289  4924  2358  1767 
 4921  2423  5704  4248 
 2777  4751  2778  4427 
 816  4626  4435  3912 
 3181  4867  1932  3747 
 625  4590  624  2891 
 4167  4589  2868  4304 
 3326  4589  3217  3822 
 4589  3731  3822  3031 
 5519  3773  624  4323 
 4590  4662  4473  4661 
 5212  3632  625  5150 
 3773  5519  624  5273 
 1205  4662  2891  4661 
 625  4590  4473  624 
 3778  5165  4488  4949 
 5253  2290  3363  3092 
 3643  4777  4591  3860 
 4522  5253  3092  4993 
 2673  4777  4591  3363 
 4777  5253  3363  4692 
 31  5253  3092  1760 
 2458  4593  2819  2457 
 4561  5505  4821  3932 
 4957  4603  3629  4623 
 5348  4882  5113  5312 
 5299  5736  2603  5595 
 2360  5615  4386  5375 
 4664  3273  3797  4592 
 4425  5363  4087  5134 
 5695  5778  5639  604 
 2466  5613  3440  2167 
 3999  5078  3707  4870 
 3292  5451  4173  5008 
 4852  2822  2458  2192 
 4957  5315  4603  4623 
 813  4957  630  631 
 73  5511  5303  5060 
 4106  5105  4666  5095 
 4666  5095  4546  3918 
 5658  5810  3263  5788 
 2457  4955  2557  4596 
 3911  4597  3114  3393 
 3114  4640  4144  3393 
 4597  3924  3911  2952 
 3393  4640  3924  4597 
 3661  5557  807  4598 
 876  4598  3661  807 
 4259  5331  4018  4257 
 880  4598  1720  4364 
 4343  5069  4335  4858 
 5022  2652  3072  5070 
 56  5246  4772  54 
 4600  4829  1079  4607 
 3828  5246  3976  4772 
 4783  4391  2628  2779 
 3958  4601  2380  4397 
 3797  5505  2840  4664 
 4603  2835  3804  3921 
 2840  5321  3797  5315 
 5790  5608  5718  5722 
 3778  4604  7  3613 
 7  4605  4389  4174 
 4604  3778  7  4389 
 2619  5213  4792  3613 
 4829  3691  4680  4823 
 7  4605  4604  4389 
 5213  806  2960  3619 
 880  4922  4257  4259 
 0  5006  1371  4959 
 1291  5252  878  5371 
 4158  5072  3871  1290 
 4690  4306  4217  2909 
 880  5252  5039  4606 
 4306  4923  4573  4890 
 3932  4821  2847  5505 
 4922  5039  2374  4606 
 2104  4607  3691  1874 
 5093  5504  626  3879 
 3780  5088  4541  4789 
 5114  5242  2603  3433 
 5087  4929  4887  4783 
 4889  2379  2546  4601 
 4292  4906  4611  2437 
 2379  4609  888  2380 
 3647  4610  2573  4531 
 4611  5215  3568  4122 
 1776  4997  1316  4273 
 4458  5190  1835  3819 
 1831  4610  2870  1019 
 3647  4610  2870  2573 
 2573  5215  4531  4610 
 4292  4906  4610  4611 
 3568  5215  3340  3569 
 2414  4612  973  4468 
 3568  4996  4458  3340 
 4611  4054  4122  3568 
 5216  4612  5145  5193 
 1012  4613  3137  2211 
 4054  4613  1672  4487 
 3395  4613  2211  3137 
 2409  4614  2264  3848 
 2264  4614  3671  3848 
 3543  4614  3671  3197 
 2409  4919  4614  4210 
 4615  2409  2268  4263 
 3270  5012  3980  3197 
 3980  4615  3621  4474 
 2268  4615  2405  2407 
 4614  4615  4263  2409 
 2146  5555  4617  4926 
 5012  3270  4459  3197 
 5144  5663  5136  5496 
 5486  3622  4632  5455 
 2394  4861  2146  4617 
 3427  5452  5035  2267 
 1760  4927  4099  4160 
 5372  5463  5233  4927 
 2011  4994  441  1100 
 4617  4926  3622  4861 
 3751  5724  5355  5536 
 1652  4818  2449  4230 
 3623  4618  3774  4284 
 5410  5657  4981  5395 
 5519  4661  1205  5273 
 5200  3774  4725  2679 
 4619  4658  3526  3862 
 1132  5147  4329  4078 
 4981  2392  4265  4287 
 2392  4981  4265  4619 
 26  4620  3746  4381 
 4932  3525  1305  4620 
 2661  4620  3746  26 
 4932  4620  1305  4381 
 4621  4462  3507  4488 
 4564  5085  4979  4262 
 5668  5787  5621  5603 
 2293  4622  2389  621 
 4711  5166  3072  4569 
 3698  5488  326  4566 
 3359  4622  2293  4277 
 4886  2600  4086  2159 
 3359  4622  2389  2293 
 2600  4886  4086  4622 
 5321  5663  5315  3197 
 4623  4206  3629  4594 
 3488  4625  4624  3677 
 5315  3797  4664  4603 
 4657  5005  4033  4910 
 3488  4961  3677  3486 
 4625  3631  3677  3632 
 4221  4964  625  4228 
 4221  4964  4228  3678 
 625  4961  3488  3486 
 4437  4626  3634  4435 
 1955  4722  4627  3756 
 4627  4052  2932  4083 
 2933  4627  4052  2932 
 4627  4722  1956  3756 
 1955  5186  4627  3988 
 3012  4627  4041  3988 
 3456  4935  3318  4630 
 3944  5211  4528  4830 
 4386  5375  3567  2360 
 2420  5204  2316  2250 
 4913  5123  4975  2250 
 5211  3664  5123  4830 
 4631  2866  3947  2863 
 3947  4631  2863  3450 
 4631  4822  2863  3450 
 4632  5339  4155  4153 
 896  4556  2644  4555 
 3622  5486  4632  4153 
 3640  4925  3622  4632 
 2395  4925  4632  926 
 5694  5441  4060  4539 
 4754  5533  5058  5441 
 3426  4633  1650  3806 
 3806  5195  4633  3574 
 2194  5340  5332  3149 
 326  4686  4028  2060 
 4635  4818  2173  2806 
 4634  5463  5339  4927 
 5339  4155  4160  5184 
 4927  5486  5339  5455 
 3866  5357  3363  31 
 5463  5328  4634  4993 
 3415  4685  3901  4635 
 3425  4837  4782  4637 
 3865  4659  4636  827 
 3245  4636  3867  1015 
 4520  5282  4659  5276 
 3245  4636  4255  3867 
 4659  3333  2769  2768 
 4520  5282  2775  4659 
 3518  4782  4460  3425 
 4255  4659  4636  4520 
 2635  4762  2886  2275 
 4835  3425  3229  4637 
 3229  4637  4460  4176 
 2354  4638  636  2572 
 5157  2773  4431  3337 
 636  4651  2354  4586 
 2444  4651  4432  4586 
 4639  4828  612  2422 
 2722  4639  3649  824 
 2192  4847  4640  1360 
 3393  4640  4144  3924 
 2830  4215  3916  4641 
 4901  4743  2815  5305 
 4597  4816  4640  3924 
 79  4816  3909  2457 
 4816  2192  2456  2458 
 3114  4640  4597  4847 
 3921  4814  4543  4603 
 1015  5056  4784  1005 
 4864  1348  2778  4786 
 1009  5054  3656  4642 
 4282  1670  4172  4643 
 4863  1009  3656  4642 
 1009  4863  3656  2067 
 1009  5054  826  4425 
 1344  4643  4218  1670 
 64  4643  4218  1344 
 1010  4643  4282  1828 
 72  4644  74  4542 
 4644  3381  72  3894 
 72  4644  3894  74 
 2239  4876  4553  4645 
 4072  5161  4646  3056 
 2757  5161  3022  3202 
 26  4381  24  5103 
 4646  4073  4553  3654 
 2970  5026  4477  3364 
 2366  4647  4354  1712 
 3654  5161  4646  4072 
 4072  4646  3059  3056 
 2757  4646  3760  3854 
 4477  5236  5026  5068 
 3741  4648  3527  3529 
 4648  916  4159  4119 
 3459  4931  4648  4159 
 2745  3147  4245  4649 
 2070  4649  3147  2745 
 4509  5378  4649  5098 
 3347  4649  4193  2070 
 2858  4649  2745  4509 
 4579  4650  972  4529 
 3379  2742  972  4650 
 3349  4650  2742  3379 
 4529  4650  972  4415 
 4650  4654  2742  972 
 4457  4650  2741  4415 
 3833  4650  4415  2741 
 4457  4650  3349  2741 
 3395  3961  4638  4651 
 636  4651  4638  2354 
 4651  4432  3337  3395 
 2354  4651  4638  3961 
 2444  4651  3961  4432 
 4651  5525  4586  3648 
 3511  4652  599  3336 
 599  866  10  4652 
 3696  599  10  4652 
 3336  4652  599  3696 
 4687  2968  866  1715 
 4687  5677  5561  10 
 4687  866  3248  2623 
 866  4687  3511  2968 
 4653  5326  4298  4764 
 4276  5203  4975  4721 
 3378  5401  3549  3193 
 4764  5000  4758  4653 
 5516  4357  3837  3552 
 3838  5000  3346  3830 
 4249  5089  4973  3840 
 4612  5050  973  4655 
 4650  4654  4415  4047 
 5050  5402  968  2706 
 5168  4655  4415  3549 
 4415  5168  3549  4047 
 4650  4654  972  4415 
 4532  4909  49  5051 
 4612  4655  4297  4157 
 5401  5558  5168  5321 
 973  4655  4297  4612 
 5743  1042  1853  1847 
 2679  4656  617  3665 
 3305  4657  4033  4568 
 4437  4657  3306  2820 
 4657  4131  1054  3306 
 5096  4403  4366  5042 
 4435  4657  4568  4437 
 3862  4658  4366  2392 
 5221  4359  4403  5027 
 5856  5940  2392  5931 
 5689  5888  5824  5826 
 5282  4753  827  4659 
 2769  4659  2768  827 
 3333  5282  2775  2768 
 3333  5282  2768  4659 
 2772  4659  2775  4255 
 4809  2568  2427  2354 
 4810  4742  2814  4434 
 4065  4812  2191  3308 
 4509  5500  5377  3674 
 3193  5911  614  2749 
 5160  5813  5352  5175 
 2327  4662  838  4661 
 3197  2267  5035  5682 
 4590  5130  5107  4661 
 2341  4661  2338  838 
 1205  4662  839  2891 
 2327  4661  838  2338 
 4571  4662  839  840 
 4473  4662  839  4571 
 4590  4662  839  4473 
 5509  4661  4571  4662 
 2891  4662  839  4590 
 5903  5943  5849  3112 
 2789  4663  4203  3887 
 5088  5405  5122  5381 
 3271  5172  2840  2957 
 5153  3889  3887  4797 
 5152  5534  1658  5471 
 5327  5473  5201  5111 
 4957  3269  4603  4664 
 4664  5113  4592  3797 
 3269  5309  4603  4664 
 3402  4665  3271  3110 
 4317  5093  4205  1699 
 4674  3402  3042  3110 
 4668  4951  3512  1287 
 2605  4848  4205  4667 
 2618  868  2372  4668 
 2619  4668  868  2618 
 1287  4668  2372  868 
 2145  4792  2147  2622 
 2631  4783  2779  4391 
 3244  4669  3455  4390 
 4186  4669  3241  3455 
 1031  5302  814  5301 
 4669  872  7  3241 
 3244  4669  2621  3455 
 4669  4980  3241  2621 
 3061  4671  3750  924 
 2446  5301  1031  2786 
 5230  5686  5685  5457 
 1042  5743  5627  5511 
 1035  4670  1354  1031 
 3429  4968  4672  3209 
 3431  4985  3682  4671 
 3061  4671  924  4333 
 3431  4671  3203  4333 
 4777  5253  4591  3363 
 5242  4968  4672  5094 
 4332  5015  3209  2876 
 3547  5145  4300  3550 
 4160  4968  3209  4672 
 3753  4672  3429  3856 
 3856  4672  3429  3532 
 3547  5145  3545  4300 
 4592  5505  5312  5113 
 4673  4915  2414  1327 
 4612  4916  1795  4157 
 4882  5348  5113  5244 
 1695  3736  907  4675 
 5404  5244  5007  5113 
 3733  5025  3736  901 
 5257  4937  902  5025 
 3529  4676  3527  4567 
 846  4676  4567  3527 
 3529  4676  3687  3527 
 4397  4677  2380  4074 
 4608  4074  2603  4677 
 4677  1699  2380  2603 
 2380  4677  2603  4074 
 2375  5354  3204  4074 
 4601  5093  2380  4677 
 3616  4677  4601  3958 
 2594  4678  1699  1687 
 2919  4678  1687  1699 
 1686  4678  1685  2605 
 2594  4678  2605  1699 
 4678  1687  1209  2919 
 2282  4678  4365  3262 
 2281  4678  4365  2282 
 3222  4936  2232  3562 
 4308  5574  2851  5275 
 4138  5871  3637  4234 
 4079  5347  4679  3183 
 4424  5092  1000  4679 
 3961  4679  3183  4079 
 3222  4936  4424  4679 
 2356  4679  3183  3961 
 4178  5021  3014  3692 
 4019  4737  3930  3288 
 5706  2548  5574  5275 
 2061  4046  4044  4871 
 2863  4831  2864  4822 
 3697  6  4388  4683 
 3901  5181  4685  2171 
 4899  2982  1925  1926 
 3234  4684  4190  3693 
 864  4684  4289  4898 
 3415  4685  4635  2305 
 2173  4685  2089  3453 
 3901  4685  3171  2171 
 4685  4635  2305  3453 
 3901  5181  4635  4685 
 4685  3415  3901  3171 
 5181  3933  4818  3578 
 3140  4686  4028  4566 
 1169  4686  3699  2060 
 4686  326  3698  3699 
 1645  4687  3700  2112 
 3142  4686  4028  3140 
 3168  4686  4566  1169 
 10  4687  3199  3696 
 1715  4687  3700  1644 
 2187  5677  5561  2112 
 2968  4687  3700  1715 
 4881  4688  605  3706 
 605  5248  5177  3030 
 3938  5248  4149  3123 
 5142  5641  5369  5520 
 4856  5177  605  4229 
 1290  4689  3235  1291 
 1291  5252  3235  878 
 1290  4689  1721  3235 
 5371  5039  880  5252 
 880  5371  1291  876 
 2909  4890  1111  4690 
 2672  4692  3711  3643 
 12  4691  14  3813 
 4690  1892  1111  1112 
 1111  4690  1112  2909 
 2486  4890  4306  4690 
 1112  4706  1894  4096 
 1112  4706  4690  1894 
 2486  4890  3094  1414 
 2631  4691  2142  12 
 2565  987  52  4694 
 3712  3705  2632  4693 
 3712  5249  4693  11 
 5037  5249  9  5247 
 3823  4694  4420  2565 
 3554  4694  2565  4420 
 3829  4694  52  987 
 3823  4694  52  4420 
 2724  4757  2723  3314 
 2566  4694  3752  987 
 3752  4757  4694  2724 
 4695  1842  4516  3891 
 1842  4695  71  3891 
 2379  4889  2380  4601 
 2637  1295  14  4697 
 4013  4698  3738  4213 
 1295  4697  1294  12 
 3704  4697  12  4181 
 4696  17  15  4699 
 4862  5636  3463  1504 
 5624  3516  2626  2776 
 3718  5542  1751  2127 
 5070  5481  5374  2652 
 5512  17  4209  5154 
 3724  4700  3726  1743 
 1743  5154  4209  17 
 5382  5762  5133  5660 
 17  4700  15  4699 
 3726  5154  4209  1743 
 17  5154  15  4700 
 2385  5512  4507  1299 
 3733  5025  4701  3736 
 3733  4703  3736  4701 
 5025  3736  5024  4675 
 1693  4703  4701  22 
 3736  4703  2650  22 
 907  4701  22  902 
 3733  4703  1693  1694 
 4044  4702  4302  3020 
 4702  1628  4036  3732 
 2098  5170  3180  3045 
 5170  1939  3180  3045 
 4136  5170  3020  4499 
 1628  4702  4496  3732 
 5170  4136  3173  3180 
 4302  4702  4235  3020 
 907  4703  3736  22 
 1693  4703  22  1694 
 4704  5259  5088  4189 
 2216  4790  67  1836 
 4727  3504  4533  3503 
 4789  3876  4076  4704 
 1322  2693  948  4728 
 3197  2267  615  5035 
 4705  3875  2654  4401 
 1313  4014  4372  3056 
 3056  2121  4014  2397 
 4401  5565  3875  21 
 1894  4690  3003  4706 
 2661  5565  5261  26 
 4217  4706  3003  4690 
 5727  4682  5912  5962 
 4707  2117  2670  3750 
 2661  5565  26  4705 
 30  3755  32  4708 
 5008  5546  5485  5451 
 4551  4712  1312  3764 
 2975  4708  3755  4406 
 4708  4712  30  4406 
 4648  4119  3744  4709 
 3527  4709  3744  4676 
 3529  4709  4648  3527 
 5855  5884  5592  5835 
 4194  5298  3934  4710 
 3989  5829  610  5724 
 5070  5166  3072  4711 
 4161  5070  2652  5022 
 5481  5530  5166  5265 
 5467  4582  625  5106 
 5166  5295  2652  4986 
 4714  1766  3750  4334 
 4712  4723  4708  30 
 4551  4712  2662  3498 
 4861  4712  2975  4406 
 2121  3056  5161  4152 
 847  3749  913  4714 
 913  4713  3749  847 
 2760  5016  2666  3354 
 4713  5016  3749  924 
 28  4713  3749  913 
 1766  4714  4707  913 
 3533  4714  3749  4334 
 3749  5016  4714  924 
 2664  4714  924  4713 
 3877  5298  5090  3934 
 5269  4715  2669  3061 
 5414  4062  3039  2214 
 3745  5484  4358  1756 
 4715  3203  3061  2340 
 2670  4715  4707  2669 
 2670  5260  4707  4715 
 4195  5090  3794  4716 
 4716  2949  3934  2554 
 2383  5380  4798  4946 
 4480  4717  4419  4583 
 2945  4717  2726  3642 
 5942  3794  1349  5918 
 4249  4717  4419  4480 
 3322  4717  4419  4249 
 4160  3683  3753  4718 
 925  5412  1308  922 
 4672  4718  925  3753 
 5241  5412  923  1308 
 4672  4718  3683  925 
 4718  922  3355  2663 
 923  5241  4407  926 
 5010  4325  4120  4177 
 4062  5186  4083  4720 
 4251  5203  4975  4276 
 5327  5478  4979  5085 
 4062  5414  4874  2214 
 2731  5801  5291  3464 
 3757  4720  4083  4053 
 5186  4627  4062  4083 
 4721  4975  4251  2739 
 4133  5203  4913  4251 
 1556  4722  3988  1955 
 4041  4722  4627  3012 
 4722  1955  1120  3756 
 1120  4722  3756  1956 
 2399  30  32  4723 
 4059  4722  1557  1950 
 1557  4722  1956  3012 
 1314  4723  30  2399 
 4724  2253  3765  3850 
 37  4724  943  3850 
 943  5003  4724  937 
 5003  4301  1316  4997 
 4724  2253  37  937 
 37  4724  937  943 
 3765  4724  3850  4301 
 4301  5003  3766  4724 
 5922  3242  5954  3230 
 4725  5397  4873  5272 
 3019  4726  4460  2888 
 5290  5761  5393  5698 
 2679  4873  3770  4725 
 3320  4873  4246  4725 
 2888  4726  2280  1699 
 1690  4726  1699  2280 
 2888  4782  4726  4460 
 2383  4726  1699  1690 
 2275  4726  2280  2888 
 2790  4798  4726  1699 
 4398  4726  3869  4460 
 4798  4726  2591  4045 
 2717  5123  2739  2718 
 5088  5122  3876  4727 
 3504  4727  3737  3503 
 2865  4729  2866  2543 
 952  4728  4374  947 
 953  4728  948  2693 
 3191  4728  2693  1778 
 947  4728  948  953 
 3939  4729  3782  4575 
 4729  4732  4511  4308 
 4575  4729  3947  2866 
 37  4730  1779  2258 
 1779  4730  4464  4143 
 4343  4878  4730  4410 
 4223  4731  3786  2422 
 3786  4731  3840  4249 
 4765  5392  4973  4731 
 4480  5089  4583  4908 
 4896  4938  3195  4510 
 1144  4883  4855  4451 
 4046  4897  4872  2061 
 3939  4732  4511  4175 
 3872  4784  1017  2208 
 4784  3872  1015  3865 
 3798  42  4411  4734 
 3273  85  3797  4735 
 2842  4735  3630  3797 
 4108  4735  3931  1869 
 2466  4735  3630  2842 
 5183  4736  2964  2844 
 4195  4736  3794  3791 
 2964  5538  4736  5183 
 4195  4736  4478  3794 
 3165  5611  3159  5344 
 4600  4737  3611  2851 
 4017  4737  4110  1637 
 5313  5594  4737  4110 
 5320  3943  5313  5300 
 2851  5110  4737  3611 
 817  4875  4739  3590 
 3112  5046  4738  4154 
 5047  5966  5045  5929 
 2714  4738  4154  3112 
 3816  5278  3818  4746 
 4674  3444  4339  3914 
 4743  5305  1049  2815 
 4386  5174  4719  4504 
 5658  5695  5639  5546 
 4173  5188  4148  5078 
 3159  5846  2061  5757 
 5345  5612  5489  1276 
 2822  4852  1360  2192 
 2822  4852  2458  4740 
 5830  610  5532  609 
 2455  4742  2821  3910 
 2451  4742  4156  4434 
 2833  4744  1363  2509 
 1862  5005  1863  4910 
 5005  5591  5305  4901 
 4744  2509  2300  1363 
 5402  5050  972  5238 
 2851  4745  3307  3617 
 3816  4747  2095  47 
 5278  47  3816  3818 
 3818  4746  4738  3816 
 4111  4746  2708  3816 
 3003  4841  3969  2016 
 3575  5823  4748  5766 
 3816  5278  4746  4747 
 47  5032  45  4840 
 5369  5712  5680  4512 
 4747  3816  2708  4746 
 2445  5899  2786  5894 
 970  4915  1328  1327 
 3385  4797  4748  3887 
 5892  5834  4797  5759 
 4413  5192  4750  3545 
 4237  5192  4413  3545 
 5151  5291  4767  54 
 4469  5135  4750  4297 
 3811  5528  3550  5135 
 4668  4951  4112  3512 
 4413  5279  4750  3814 
 2153  5441  4060  5319 
 5604  5327  5342  5478 
 5318  5628  5387  5473 
 4752  5387  5111  5318 
 2144  5067  3510  3695 
 4753  5282  827  4430 
 4636  5276  3865  4520 
 5056  1021  1015  1017 
 827  4753  3865  4659 
 3872  4880  4733  3865 
 4880  4733  3865  4753 
 1648  5059  2158  1027 
 5197  5541  5143  4145 
 2158  5975  4433  4877 
 5059  1033  1027  4197 
 982  4755  3827  4270 
 990  4983  1335  4976 
 3827  4756  4755  2222 
 55  4756  4269  2222 
 4983  4270  1335  4976 
 4756  55  990  983 
 990  4983  4756  983 
 3752  4757  2724  3829 
 4420  4694  52  4757 
 3314  4757  2199  4241 
 2199  4757  52  4241 
 4757  3314  3315  4420 
 3315  4757  52  2199 
 5000  3838  3346  4653 
 5124  5704  4248  4921 
 5632  5704  989  5583 
 2618  5478  599  5394 
 5426  5677  867  5561 
 3830  5000  3832  4760 
 3830  4758  4527  3838 
 5712  5680  3706  5675 
 4759  5720  5711  5537 
 4250  5325  4974  4758 
 3323  4760  3832  3553 
 4527  5124  2567  4921 
 4527  4760  4758  3830 
 3838  5000  3830  4758 
 54  5286  4446  5151 
 2314  4761  2421  4272 
 2314  4761  3836  2421 
 3869  4782  4726  4762 
 2888  4782  4762  2275 
 3869  4762  4726  3420 
 2635  4762  2275  2888 
 5522  4298  5284  5285 
 4828  5288  2422  3649 
 4250  4921  4527  4758 
 4764  5367  4828  4921 
 4298  4764  4758  4653 
 3840  5089  4973  4765 
 3840  4973  4731  4765 
 4505  5670  4630  5526 
 2705  4766  2747  4237 
 49  5523  5051  4299 
 2705  5192  2720  4766 
 5216  4139  4916  4157 
 2318  4766  2720  3466 
 5051  5523  4532  4299 
 5192  2705  2711  3546 
 2747  4766  3842  4237 
 5192  4237  3546  3545 
 4811  3002  4489  2526 
 54  5151  4446  4767 
 1378  5513  2421  4445 
 4267  4768  3345  3559 
 2744  4768  3559  3345 
 4421  5004  55  2567 
 4267  4768  55  3345 
 5549  5682  5452  2267 
 2744  5004  2745  2858 
 1661  5004  2567  3559 
 5004  4421  55  4768 
 3401  5218  4467  2750 
 4618  5464  4577  5200 
 3396  5663  5035  5515 
 4725  5397  2679  4873 
 4524  4770  2755  4290 
 2681  4770  2254  4290 
 4524  4770  3665  2755 
 3387  4770  3665  4524 
 5731  2412  5401  3193 
 2913  56  1816  4772 
 5637  957  4771  5559 
 4280  5358  5292  2099 
 3147  4772  3976  1816 
 5168  5558  833  5501 
 2751  4772  3976  3147 
 5397  3659  4577  3660 
 3374  5185  4989  5119 
 1821  4773  2762  1830 
 5324  5753  5353  5767 
 3973  5134  4774  4425 
 572  5080  788  4954 
 61  5294  2230  1001 
 4778  4824  3861  1007 
 3973  4774  1007  4425 
 2759  5807  5066  4775 
 2360  5363  3567  5134 
 3973  4824  1007  4774 
 5634  5807  5055  3360 
 2360  5363  4087  3567 
 5043  4776  3429  4409 
 2664  4776  2667  4333 
 4985  2664  4333  4776 
 2666  4776  2667  2664 
 2760  4985  4554  2664 
 4151  4777  4591  4924 
 4924  2673  4591  2290 
 4692  4777  3860  3363 
 4777  4552  4151  3860 
 4151  4777  3860  4591 
 2673  5116  4924  4777 
 2673  4924  4591  4777 
 3643  4777  3860  4692 
 4552  5116  3363  4777 
 3900  5116  4099  3363 
 5116  5357  3363  4803 
 2674  4803  3363  2599 
 4778  3362  1009  4492 
 2758  5316  2309  3567 
 4779  2767  1025  1836 
 5525  4191  4432  4586 
 4751  4779  4427  2777 
 4782  4849  4726  4762 
 4429  2439  2870  4781 
 4260  4781  2439  4429 
 2212  4781  827  1016 
 827  4781  2870  2439 
 1014  4781  4780  827 
 3518  4782  3425  2888 
 2888  4782  2275  4726 
 3869  4782  4460  4726 
 2275  4782  2280  4726 
 4782  2886  3425  2635 
 3119  5075  4501  2114 
 3204  4887  4677  4074 
 3872  4880  2208  4733 
 5076  4392  4887  4929 
 4392  5076  4461  4929 
 2208  5056  4784  1017 
 3872  4880  3865  4784 
 3865  4880  4753  64 
 5297  4784  1005  4880 
 2776  5495  807  5425 
 4218  5440  1010  64 
 870  5561  867  3248 
 3339  5557  3614  807 
 2625  4785  807  3661 
 4257  5039  4785  4393 
 4458  4786  2778  66 
 4402  3875  4787  4401 
 1348  4864  2778  2054 
 2054  5296  1348  4864 
 66  4786  68  4751 
 4787  4401  21  1303 
 66  4864  4786  1348 
 2656  4787  1303  3524 
 22  4787  4402  1689 
 22  4787  3524  4402 
 2367  4980  2614  2613 
 4788  863  865  869 
 869  4941  865  4788 
 4076  4943  4324  3421 
 70  2155  4192  4944 
 4528  5123  4576  2739 
 1025  1836  67  4790 
 1705  4943  4076  4196 
 5088  4704  4189  4533 
 3454  1849  1850  3453 
 2942  4790  67  2216 
 5727  4682  5845  5912 
 3018  1123  1967  3984 
 2853  4896  3195  2856 
 3307  5821  4895  2851 
 3937  4895  2101  3880 
 4895  2851  3937  2101 
 3157  5246  3828  4772 
 5834  5950  5899  5868 
 2960  5213  3619  4006 
 2618  4792  2619  4668 
 4792  868  3246  3882 
 3246  4792  4112  4668 
 7  4792  3882  868 
 5069  5725  5182  5707 
 4857  2147  2622  2190 
 2172  4794  3884  4793 
 2147  4857  4792  4112 
 2372  4792  2622  2618 
 2145  4792  4668  2147 
 1353  4962  1036  1029 
 1028  4793  3884  4222 
 2172  4794  4793  1029 
 4794  2172  3884  4321 
 4794  5837  73  4321 
 4321  4962  4222  4794 
 4794  2172  73  1029 
 73  4794  1029  1036 
 3884  4794  4321  4222 
 5837  2792  3808  4537 
 3251  4795  2155  4192 
 5059  5156  4796  4197 
 1033  5254  5059  2158 
 2155  4795  70  4192 
 4998  1837  1033  4197 
 70  5156  1023  4796 
 5059  3885  1033  4197 
 2573  5157  4638  2773 
 5499  5823  2172  4748 
 5995  6006  5994  5550 
 2841  5771  5733  3679 
 5301  5868  5302  814 
 4460  4798  4045  4726 
 4248  5234  4972  4809 
 5920  5851  5864  5900 
 5499  3887  4797  5153 
 4460  4798  4726  2790 
 4726  4798  2383  1699 
 2851  5381  5351  2332 
 4177  4904  4482  4325 
 4798  5920  1699  1684 
 5302  4670  1031  1354 
 5456  5916  5881  5301 
 2567  5500  3674  5377 
 4570  5545  5456  5524 
 5916  5977  5951  5950 
 4253  4800  3823  3898 
 5507  5530  5166  5408 
 3823  4800  4420  3898 
 1663  5392  5274  2422 
 4253  4800  4004  3823 
 3641  5108  4800  5073 
 4008  4950  4801  3509 
 4801  3336  599  4262 
 4927  5555  5233  5372 
 2781  4865  2442  69 
 5822  5887  5727  5845 
 4865  2055  2442  3794 
 2674  5116  3363  4803 
 4783  5423  2628  4391 
 3951  4803  3900  4552 
 4805  5303  5060  3281 
 5195  5944  2445  5694 
 3652  4846  4580  4064 
 3281  5923  4805  1847 
 4513  5227  1651  3299 
 3285  4805  1847  4513 
 5275  4732  4175  4806 
 3304  5744  4732  2547 
 2851  5275  2547  4732 
 4732  5086  4938  4806 
 5477  5721  5275  4175 
 5282  2775  2768  2848 
 2546  4836  4114  4807 
 2546  4836  4807  4601 
 4836  2546  4114  2379 
 4181  4807  2546  4114 
 4560  4836  2379  2380 
 3904  4808  4120  4325 
 4325  5141  4482  4946 
 4904  4325  4120  4808 
 2591  4946  4198  4798 
 4946  4177  4479  4482 
 4809  5355  5311  2354 
 822  4809  2354  2568 
 4809  5234  4972  821 
 2427  5355  4809  2354 
 4736  4478  5183  5538 
 4957  5508  630  631 
 3942  4809  4660  2427 
 5286  5513  2421  4446 
 4809  822  825  2568 
 328  4811  329  1509 
 4902  1144  4451  4497 
 3909  4812  79  3308 
 2820  4812  1053  2191 
 4065  4812  79  2191 
 3924  4812  79  3909 
 79  5588  5386  1047 
 4657  4812  4437  4435 
 1051  5308  4813  82 
 604  5196  82  817 
 5306  2825  2162  1061 
 5306  5307  4813  817 
 817  4813  82  1051 
 5306  2825  3919  2162 
 4989  5120  4281  3383 
 5100  3269  3921  4641 
 4814  5132  4543  5118 
 5118  5471  4475  4603 
 2761  5469  4548  3771 
 4632  5184  4155  5101 
 1284  4815  3923  4324 
 3047  4815  3  1284 
 2150  4815  3  3047 
 4816  4847  2822  2177 
 4596  4816  2457  4002 
 2458  4816  4002  2457 
 4144  4816  3909  3924 
 4597  4816  3924  4002 
 3635  4816  4596  3924 
 2177  4816  4002  2458 
 4816  4144  2456  4640 
 3635  4816  2457  4596 
 2456  4816  2458  2819 
 2192  4847  1360  2822 
 5084  5163  3418  3403 
 1070  4817  2840  3868 
 5339  5463  5184  4160 
 3578  2806  2449  4818 
 4818  4230  3933  4385 
 3933  5181  4818  4635 
 2173  4818  2449  2806 
 1850  4818  4230  2449 
 3933  4818  4385  4635 
 1850  4818  4385  4230 
 3930  4514  88  4819 
 2542  3930  88  4819 
 4019  4819  2103  3930 
 4019  4819  2542  2103 
 4819  2464  2843  4514 
 4819  1068  88  1071 
 4820  86  2298  2511 
 2298  4820  2511  2465 
 1369  5083  3444  4820 
 4820  3444  84  4240 
 84  4820  4240  86 
 5348  5733  5202  5613 
 722  5321  3078  726 
 3402  4882  3042  4561 
 3797  5505  4664  5113 
 2612  4831  2863  4822 
 3307  5821  2851  1637 
 2612  4822  2863  4196 
 2864  4822  3450  2863 
 2612  4831  4822  4681 
 2101  4895  2851  3307 
 4539  5944  2154  4536 
 4791  5596  4823  4895 
 2851  4895  3937  4823 
 4829  2851  1872  3937 
 3937  4895  3880  4823 
 4680  5214  5020  4607 
 5345  2061  4872  4897 
 1007  4987  4774  4824 
 3861  4824  1343  2433 
 5363  2758  4824  2434 
 3676  5208  4824  4846 
 4064  4884  4846  4580 
 1360  4847  4640  3114 
 2169  5208  1343  4884 
 804  4825  2850  1076 
 3390  4918  4826  4825 
 4614  4919  2264  3671 
 3286  4827  2803  2426 
 5082  5541  5143  5490 
 2803  4378  3942  4827 
 2427  2803  3942  4827 
 2426  4827  2803  2427 
 4581  4827  3942  4378 
 4581  5187  3942  4827 
 2567  5377  4828  4809 
 4639  4828  2422  3649 
 55  4828  3559  4042 
 4653  5713  4828  4042 
 2851  4829  1872  1079 
 4509  5377  4759  3559 
 4251  5123  2739  4975 
 4607  5081  4600  4829 
 2567  4921  4248  4828 
 4248  4828  2422  4809 
 567  5321  597  495 
 637  5683  4194  1650 
 2422  4921  4828  4248 
 3830  5367  3838  4527 
 4424  5092  1669  5053 
 5123  5211  4576  4469 
 5204  5123  4251  4975 
 3944  4830  4528  4279 
 5123  2718  2420  3664 
 2250  5123  2718  2420 
 2250  4913  1801  2717 
 2  4959  0  4444 
 2  4831  4681  0 
 2840  4561  3797  5007 
 3951  4833  4552  4585 
 4572  4832  2412  4068 
 2411  4832  2700  3978 
 4833  5116  2674  4803 
 3670  4832  4068  3051 
 4832  5048  3051  43 
 2978  4832  4020  3978 
 4832  961  2412  3978 
 2411  4832  2413  2700 
 2270  4832  3978  2094 
 4924  5116  2674  4585 
 5116  4585  4552  4833 
 4834  2283  2645  4559 
 5844  5543  5809  5800 
 3425  4837  4835  2886 
 3730  4956  2381  3500 
 5709  1298  5256  5014 
 2061  5955  2059  5861 
 4807  3958  4601  4836 
 3425  4835  2878  2886 
 1728  4835  2376  2377 
 4835  2377  4176  3517 
 2878  1729  3229  1726 
 2546  4836  4601  2379 
 3958  2380  4601  4836 
 4560  4836  2380  3958 
 2379  4836  4601  2380 
 2279  4837  4398  2378 
 4837  3425  4782  2886 
 4782  4837  2886  4762 
 4460  4837  4782  3869 
 1698  5299  618  4160 
 5299  2374  598  1646 
 5299  600  715  599 
 5397  5595  5351  1675 
 618  5299  704  619 
 2708  4840  2095  4747 
 3209  5299  619  2876 
 4366  5299  619  3972 
 5299  715  2784  714 
 5299  5595  601  600 
 2332  5595  5381  5351 
 2881  5736  600  5595 
 5299  618  4160  3209 
 47  4840  45  4747 
 2784  5299  714  2604 
 2619  5299  3778  2603 
 599  5425  5299  3696 
 5299  4402  2392  2603 
 5299  601  716  600 
 492  5299  598  1646 
 712  4954  713  4885 
 712  4839  2899  3066 
 647  5299  496  3711 
 5459  5020  4680  5214 
 2876  5299  619  2392 
 1691  4886  2600  2389 
 2016  4843  2019  4841 
 1104  4841  1107  2016 
 3003  4841  1102  3969 
 1895  4091  144  4844 
 738  5080  4842  2355 
 4843  2015  2012  2077 
 4842  602  2323  493 
 5080  758  759  760 
 4680  5081  4829  4823 
 594  4842  2355  739 
 4842  585  2355  761 
 587  4842  557  758 
 5080  763  760  762 
 616  4842  2323  746 
 4842  2355  739  738 
 5080  557  758  556 
 4954  5351  617  4204 
 4842  2355  595  594 
 745  4842  746  2323 
 719  4842  585  584 
 3066  4885  788  3473 
 2015  4843  1102  2077 
 4843  2077  2012  2013 
 4420  5311  3641  2422 
 4231  4845  4574  809 
 3567  5413  5134  5109 
 4603  5321  4623  5315 
 5312  5593  4592  5113 
 4816  4847  2192  2822 
 4512  5321  2457  4065 
 5097  5315  4664  4957 
 5227  5552  5458  811 
 5311  641  4469  2716 
 810  5311  812  4845 
 830  5311  4845  833 
 2420  5204  5123  4830 
 808  4845  4574  810 
 812  5315  810  813 
 5177  812  3938  4227 
 4313  5521  3541  3844 
 812  5311  1649  3578 
 3971  5311  809  3472 
 5234  5311  4809  2422 
 1370  5598  5314  2864 
 5134  5208  4774  2758 
 3879  625  626  4848 
 4848  2605  4205  1699 
 2605  4848  2273  3879 
 4205  5093  626  4848 
 1686  4848  2605  4667 
 3420  5210  4849  4726 
 3720  4849  16  2383 
 4849  5210  16  4726 
 4849  4726  2383  1690 
 4849  3720  2274  2383 
 4228  5209  839  3879 
 2422  4969  984  4850 
 2198  4850  2422  984 
 824  5149  2722  4639 
 824  4969  2722  4850 
 2959  4851  240  2946 
 3165  5846  3159  5757 
 2458  4852  2192  2456 
 5078  5727  5188  3707 
 4852  2458  4740  4593 
 2822  4852  4740  1360 
 4853  1566  4078  1132 
 5147  1143  4078  4853 
 3788  4854  2853  2860 
 2865  4896  4729  2860 
 4924  2662  4151  3920 
 1638  4854  3788  3304 
 3194  4896  2853  2856 
 3902  4896  2853  4854 
 4982  3719  1144  1564 
 4855  5079  3719  4982 
 3719  4982  1144  4855 
 2191  4856  2179  79 
 4512  4856  605  4065 
 2180  4856  4229  79 
 2191  4856  79  4065 
 3275  5466  4219  4143 
 4857  4792  4006  4599 
 4343  5466  5069  4858 
 5466  4498  3275  4858 
 5317  4792  4599  5213 
 5111  5201  4859  4330 
 4950  4008  4801  4859 
 3879  5504  803  2603 
 1504  326  3463  4862 
 5111  5394  2619  4979 
 3914  5202  3935  4339 
 5348  5703  5593  5113 
 3992  5525  4779  4191 
 5486  5232  4617  5455 
 4406  4861  3622  2975 
 4115  4862  1164  3463 
 2026  4862  4030  323 
 4862  3739  3463  4115 
 4862  323  2524  3369 
 3361  4863  2991  2759 
 3651  4863  2991  3361 
 4863  3361  4642  3656 
 2054  5296  2771  1348 
 2354  5491  636  5222 
 5707  5077  3539  5023 
 4385  2305  1849  3410 
 69  4865  71  4802 
 1055  4866  3912  3305 
 2055  5090  3794  4865 
 4795  4796  5059  70 
 3888  4865  4802  2781 
 4033  5005  4866  4910 
 3949  4868  4077  2872 
 5005  2031  1862  2821 
 2031  5005  1862  4866 
 2985  4867  4500  3740 
 4867  3181  2044  4034 
 3128  4867  2044  4034 
 3011  5255  133  4868 
 4868  4077  2875  1987 
 1092  4868  3011  133 
 3959  4868  3949  2872 
 1878  4868  133  1987 
 3956  4868  3011  1092 
 5255  2875  1988  4868 
 5014  5140  897  5256 
 1126  4869  402  1122 
 5008  4173  3796  4870 
 5188  4173  4148  4316 
 3914  4674  5244  4339 
 5545  6000  5977  5524 
 3159  5757  2061  5611 
 1276  4871  4044  4046 
 5273  4661  4590  5107 
 3313  5344  3006  4871 
 5846  3313  1276  5757 
 5999  6024  2061  6015 
 2061  5489  4897  5345 
 3006  5611  3165  5344 
 5490  5143  4918  5197 
 4897  4046  1276  4499 
 4246  4970  2682  4369 
 2214  4062  230  4874 
 3165  5344  4871  3006 
 4873  2679  3770  2238 
 5269  5356  29  5018 
 405  4874  230  4062 
 5019  4338  4062  4874 
 3757  5019  4338  4062 
 3590  4739  4476  4875 
 3589  4875  3799  3795 
 4875  817  3795  3590 
 4544  4875  4476  4739 
 4875  3589  3590  3795 
 4876  5472  34  3761 
 4876  3023  34  3025 
 2354  5491  5355  5223 
 5738  2158  4433  2798 
 4513  5227  5060  1651 
 5355  5491  3934  5223 
 6004  6012  5990  5983 
 3784  5169  5077  3190 
 4858  5654  4219  5466 
 4730  4878  4143  4305 
 4834  5882  4956  3730 
 2773  2778  4427  2777 
 3291  4963  4421  2567 
 996  4963  4421  4879 
 4964  4221  625  4961 
 4733  4880  4430  4753 
 1015  4880  3865  64 
 2435  5297  64  4880 
 2943  5297  3334  2208 
 4880  3872  2208  4784 
 1005  4880  4784  1015 
 2360  4880  3334  2435 
 1669  5092  4679  2570 
 4339  4821  3042  4882 
 4856  5177  4229  4512 
 5250  5497  5453  5091 
 4674  4339  3042  4882 
 644  1700  3338  5114 
 800  5114  798  1700 
 4561  4882  3042  4821 
 5312  4882  5113  4821 
 4883  5079  4451  4063 
 4043  4883  4497  4451 
 4884  3676  3861  4064 
 4883  1144  3719  4497 
 4883  4043  3719  4063 
 4883  5079  3719  4855 
 555  5080  763  760 
 3473  5080  713  4954 
 2237  5316  2169  2309 
 5109  2169  2309  2579 
 2434  5316  2758  5208 
 3434  5134  4425  4294 
 2169  5316  5208  4884 
 5767  5353  3073  5753 
 4954  5351  717  4885 
 4204  5080  717  4842 
 5080  3473  713  2901 
 4885  3066  712  3473 
 5459  5843  5602  2855 
 716  4954  717  4885 
 712  4954  4885  3473 
 496  5351  4885  4839 
 1691  4886  2159  2600 
 2600  4886  4622  2389 
 2388  4886  2389  3442 
 3442  4886  2389  4465 
 4341  4886  2159  4465 
 4891  5076  4481  4392 
 3204  4887  4783  4677 
 4608  4887  2374  4074 
 4392  4891  4501  4481 
 4891  5076  2374  4481 
 4074  5359  5075  2114 
 4677  4887  4783  4608 
 4677  5093  1699  2603 
 5242  3683  4160  3433 
 2379  4889  4609  2380 
 2380  4889  4609  1699 
 3734  5093  4317  1699 
 4677  5093  2603  4608 
 4923  3096  142  4573 
 2537  4923  1594  2813 
 2007  4923  3975  3096 
 4890  4097  2007  1891 
 2375  5373  5354  5038 
 4891  4501  4481  4016 
 4074  4887  2374  4891 
 3119  4891  1646  4501 
 4463  323  4105  4892 
 4892  4105  2051  4549 
 1155  4892  3010  2051 
 4105  4892  2051  3010 
 1155  4892  2051  4463 
 2827  4106  3922  4893 
 4893  2297  1364  1867 
 2300  4893  1867  2297 
 4693  3705  2632  4894 
 5249  4894  1720  3705 
 4680  5602  2855  5459 
 3108  4894  2632  3705 
 3108  4978  3200  2627 
 4894  5729  3200  5031 
 3587  5848  4438  5133 
 5086  4896  3902  4854 
 2866  4896  2865  3194 
 4896  2860  2853  4854 
 4897  1939  2058  4499 
 2059  4897  2058  4499 
 2369  4898  864  4289 
 4107  4899  2042  3161 
 4898  2134  2369  1636 
 2369  4898  1636  864 
 2880  4898  2134  2881 
 478  4899  479  4103 
 4899  479  4103  3161 
 4107  4899  479  2042 
 478  4899  4116  479 
 4899  4103  4502  4021 
 4127  4899  478  1164 
 2982  4899  3053  1926 
 3053  4899  4502  2979 
 1167  4899  4116  1925 
 1982  4900  2999  1277 
 2072  4900  1277  2999 
 1982  4900  3129  2999 
 1052  5005  2820  3306 
 3306  4901  4131  1057 
 4822  5006  3450  1371 
 1132  5147  4078  4853 
 1143  5349  3009  4902 
 5349  1143  2951  2504 
 4503  5349  5147  4067 
 3601  4902  2504  4451 
 2658  4903  2659  3460 
 4931  3459  4648  2658 
 5543  5337  3723  3725 
 5336  5684  5623  5335 
 4373  5898  2690  4547 
 4808  5304  4904  5141 
 5994  6021  5263  1753 
 4905  4790  2216  1836 
 3343  4905  3878  2216 
 4121  5173  4905  4779 
 3343  4905  4121  3878 
 5215  4906  4610  2870 
 4611  5215  4906  4610 
 4054  4906  4122  2870 
 5003  3850  4301  4997 
 1831  4906  2870  4610 
 2212  4906  4611  4054 
 4998  1027  3188  1837 
 4906  2437  2212  4611 
 1169  5488  5330  5332 
 5089  4717  4480  4583 
 5488  4028  2076  3052 
 5738  5982  5825  5975 
 3698  4907  1168  326 
 327  4907  1168  1166 
 5345  5612  1276  5611 
 2059  5489  2058  4897 
 3463  5488  326  5333 
 4583  5506  4584  4908 
 4908  5392  2422  4973 
 4973  2422  4480  4249 
 5089  5506  4583  4908 
 2247  966  49  4909 
 4494  4909  966  2247 
 2929  4909  49  4532 
 974  5279  4299  5051 
 4657  5005  3305  4033 
 4414  4909  4494  4486 
 4866  5005  1862  4910 
 2  5006  4831  0 
 5005  4657  3305  2820 
 3306  4910  4131  4901 
 1340  1817  994  4911 
 1338  4911  4355  4126 
 999  4911  994  1817 
 3145  4911  1817  1812 
 993  4911  994  999 
 5508  5693  5110  4953 
 4472  4912  4565  808 
 628  4912  629  808 
 810  4912  4574  808 
 828  5114  4565  4912 
 5487  629  630  5114 
 4913  1801  2717  2252 
 2717  5123  4975  2739 
 4975  4721  4251  4276 
 2991  5364  2759  4863 
 3360  4914  3170  3136 
 2414  4915  4468  973 
 1327  5145  3545  4673 
 1328  4915  4749  1327 
 4749  4915  1797  1327 
 1328  5238  4915  970 
 4468  5145  4915  4673 
 2414  4916  2248  1795 
 4050  4916  4157  2248 
 4139  4916  4157  4050 
 4468  4916  4673  2414 
 4535  5193  5145  4612 
 3782  5541  4145  4308 
 4917  804  3936  1076 
 2851  4917  3936  1075 
 5558  3549  4157  4655 
 5355  5491  5222  3934 
 3939  5477  4308  5275 
 4145  5314  1080  5197 
 3539  4919  3980  2323 
 2265  4919  3980  2408 
 2867  4919  2408  2924 
 4474  4919  4210  4614 
 3671  4919  2794  4614 
 3789  4933  1081  4920 
 2849  4920  4162  3198 
 2715  2079  3829  1811 
 4921  4527  4758  4764 
 3945  4920  3198  4162 
 4527  5367  4764  4921 
 4257  5039  3661  4785 
 4922  5539  4393  4018 
 2020  4923  1414  4890 
 4688  5712  4881  5177 
 5171  5504  2374  2603 
 1594  4923  3096  2538 
 2423  4921  5704  5582 
 3920  4924  4585  4151 
 4552  4924  4585  4777 
 4923  2007  1890  3096 
 4923  1890  2537  1594 
 142  4923  1414  2538 
 4923  4890  2539  2813 
 1765  4925  1307  1309 
 3640  4925  4632  2395 
 5826  5689  5718  5824 
 4099  5486  4927  4926 
 5330  5340  1168  3153 
 5400  5463  1698  4160 
 4617  4926  4861  2146 
 5068  5102  1712  3626 
 5555  3531  5372  3436 
 3153  5340  1168  3149 
 2599  5357  3363  2288 
 4632  5184  3858  4155 
 71  72  69  4928 
 74  4928  72  71 
 4928  72  3894  74 
 3086  4928  3089  1842 
 4929  5354  4887  4783 
 4598  5039  880  876 
 4891  5076  4392  4887 
 4405  5417  914  3529 
 4930  1758  2654  2659 
 919  5568  3686  5432 
 3529  5417  914  3459 
 2659  4931  1757  4903 
 2658  4931  4930  2659 
 4931  4903  4648  4119 
 1876  4933  1081  2608 
 5158  5375  4202  4504 
 4932  4381  3746  4620 
 3525  4932  4278  3210 
 4933  3593  2849  4162 
 5352  3636  5009  4202 
 4253  4934  3389  3174 
 4934  4253  3389  4304 
 1329  4934  1332  2868 
 3822  4934  4304  4253 
 4087  609  4168  4935 
 3567  5375  5363  4087 
 3318  4935  4471  4630 
 4003  4935  4630  2943 
 4939  5347  4178  3167 
 609  5700  5526  4471 
 3456  4935  4168  3318 
 3222  4936  4679  2232 
 3183  4936  4679  4424 
 5347  4936  3183  3167 
 2652  3072  904  5022 
 3563  5021  4936  4424 
 4511  5086  4938  4732 
 4939  3562  3439  3561 
 5021  3014  3692  3826 
 3439  5021  3561  4534 
 1717  4980  1718  4941 
 4940  4082  4557  3233 
 3233  5128  844  4940 
 3980  5338  5219  615 
 5337  5622  4508  5376 
 4980  1717  4186  4941 
 3241  4941  4186  873 
 3241  4980  4186  4941 
 4942  4199  854  1285 
 4199  4942  1708  1285 
 1286  4942  4190  864 
 4189  5191  4533  4164 
 4533  5381  3503  3447 
 5381  4164  4533  5191 
 4387  5191  4943  4164 
 1705  4943  4164  4387 
 2364  4943  4076  1705 
 1023  4944  70  4796 
 4998  1033  2788  3885 
 4195  5090  3877  4945 
 4281  5199  3536  4547 
 3877  5090  4716  3934 
 4177  4946  4325  4482 
 4195  5090  4945  3794 
 5335  5623  5380  5468 
 4182  4946  2383  4198 
 5587  5672  5360  5468 
 40  4947  3540  4214 
 3772  4947  4214  3540 
 2457  4948  2564  4322 
 5754  3228  5099  4949 
 5368  5504  5171  2603 
 5790  5608  5722  5736 
 3655  5099  4949  4462 
 5228  5517  5138  5503 
 2633  5067  3705  2144 
 5228  5689  5502  5517 
 3706  3030  2452  5248 
 3164  5727  3584  4682 
 1287  5057  2371  1289 
 4801  5085  4564  4262 
 5484  1755  1756  3745 
 3808  5837  4537  5775 
 4145  5143  4308  5541 
 5317  2190  2619  2553 
 4668  4951  1287  4112 
 1844  4962  1353  4952 
 1844  4962  1036  1353 
 4962  4321  4222  4952 
 1844  5225  1036  4952 
 1353  5225  1844  4952 
 5599  5767  4219  5697 
 4410  5725  2581  5182 
 5833  2695  3767  3196 
 3775  4953  2679  4288 
 2679  5110  4410  2332 
 5496  5666  5663  5239 
 739  5080  4842  738 
 572  5080  747  571 
 710  5080  555  713 
 5080  788  2901  790 
 5080  571  790  570 
 3473  5080  4954  788 
 4948  4955  2457  2564 
 716  4954  713  717 
 747  5080  4842  743 
 793  5080  569  2901 
 793  5080  570  569 
 4204  5080  747  4954 
 5080  572  788  571 
 812  5321  4955  2457 
 5550  5994  5940  6006 
 1297  5726  1742  4399 
 5132  4814  4543  4455 
 4641  5100  4456  4958 
 5315  4957  630  813 
 2340  5422  5356  2344 
 5110  3288  4737  3611 
 5315  4957  813  4623 
 3921  5100  4641  4958 
 5508  4957  5421  631 
 1373  4959  0  2468 
 2  5006  0  4959 
 5517  5718  5529  5661 
 3632  4961  4625  625 
 3677  4964  4961  3678 
 3476  4964  625  4961 
 4221  4964  3678  4961 
 3677  4961  4625  3678 
 4794  4793  1029  4962 
 4222  5837  4952  4321 
 2055  2845  2949  2189 
 1353  4962  1029  4793 
 4794  5837  4321  4962 
 3819  2778  4458  4427 
 4963  5004  2567  1661 
 2273  4964  625  2605 
 3476  4964  2605  625 
 4964  4228  3678  3879 
 3678  4964  3879  2605 
 2273  4964  3879  625 
 1305  5748  5410  4278 
 11  5342  1288  4009 
 5994  6021  1753  5957 
 3995  5346  1134  2956 
 3994  4966  2956  1134 
 232  4966  3452  1134 
 4966  3994  3996  1134 
 1199  5034  4239  4967 
 5035  614  2412  43 
 3719  4966  3063  4043 
 2219  4966  1963  2950 
 2659  5416  5264  914 
 2422  4969  2722  984 
 4672  5242  3683  4160 
 3354  5016  3754  4713 
 3228  5754  5099  5243 
 2827  5105  5095  1865 
 3209  5015  4968  2603 
 3429  5015  3209  4332 
 3686  5432  3451  3529 
 2422  4969  4850  2722 
 4590  5273  624  2891 
 4284  4991  4369  4618 
 4991  5631  4970  4369 
 4981  5657  2392  5395 
 4182  4971  2383  4479 
 4246  5272  4873  5074 
 2852  1069  2839  1871 
 4849  5769  2383  4971 
 4182  4971  4247  2383 
 1378  5513  4446  2421 
 5326  5393  5124  5284 
 2422  4973  4480  4908 
 1865  1064  1060  5475 
 4973  5474  5392  4765 
 4758  5124  4974  4921 
 5285  5761  5284  5656 
 5836  5553  5642  5408 
 5203  4975  2252  4913 
 4187  5290  4250  4974 
 5124  5393  5288  5284 
 2212  5830  1672  827 
 4251  5204  4913  4279 
 5204  4279  4628  4913 
 1810  4976  1335  3834 
 5123  4251  2739  4528 
 2252  5271  2739  5203 
 3664  5211  2739  4299 
 3778  5165  5754  5736 
 2717  4975  4913  2252 
 4913  5123  2250  5204 
 4576  5123  4469  2739 
 4270  4983  1335  4755 
 3327  4976  1335  4270 
 5048  963  961  3946 
 1810  4976  990  1335 
 5331  4257  5031  4393 
 3839  4976  3327  4270 
 5659  2113  3516  4977 
 4977  2629  3200  2627 
 1195  5420  4362  820 
 4259  5031  4364  4894 
 1629  5340  2194  1939 
 4978  3108  3200  4894 
 4894  5031  3200  4978 
 4364  5729  4894  5031 
 3831  5720  4267  3319 
 4564  5111  4859  4330 
 4859  5085  4801  4950 
 5085  5111  4564  4979 
 873  4980  3241  4941 
 3696  4979  4262  4564 
 11  5342  4009  5037 
 869  4980  2621  3241 
 3244  4980  4352  2621 
 5011  5418  1305  5027 
 4669  4980  2621  4186 
 873  4980  4941  869 
 1717  4980  2620  1718 
 1728  2638  4176  3517 
 2392  5146  2598  4287 
 4270  4983  4755  4756 
 3682  4985  847  4671 
 4269  4983  4756  990 
 2588  5650  2587  5049 
 2651  4986  3523  3072 
 3892  5066  3358  5054 
 3406  5048  2703  4984 
 2701  5366  3406  5292 
 2703  5049  3668  5048 
 4985  3431  3355  4523 
 3355  4985  847  3682 
 2760  4985  4523  4554 
 4986  621  2651  3523 
 2651  4986  3072  2652 
 5070  5481  5166  5265 
 3706  5680  3821  5675 
 5940  6020  5550  5931 
 4774  5363  5134  2758 
 1317  5199  3374  3779 
 1007  4987  4425  4774 
 4087  5134  2360  4425 
 3383  4989  3536  4281 
 5363  5830  4087  609 
 4246  4991  4369  4284 
 1051  5350  1868  5307 
 4425  5363  5134  4987 
 4873  5397  1675  5074 
 5363  5134  2758  3567 
 4246  5200  4284  4725 
 5593  3630  2842  2466 
 3315  3823  4242  5189 
 2319  4992  4581  3468 
 5184  5455  4634  5339 
 5253  5463  1760  1698 
 2022  4994  2897  2894 
 5328  5463  4522  4993 
 4522  5253  1760  3092 
 3376  4994  2022  4286 
 4994  2022  2897  4291 
 2897  4994  2011  2894 
 1795  5238  5050  970 
 646  5693  3659  2603 
 1776  4997  943  1316 
 4292  4996  1835  4611 
 5215  3819  2573  5190 
 4458  5190  3340  4996 
 4610  4996  4292  4611 
 4996  3568  4458  4611 
 3777  4997  3377  4301 
 4998  1837  2442  2781 
 3620  4999  969  3812 
 4764  5000  3838  4758 
 1890  5001  4097  2249 
 5001  3768  1892  4097 
 5001  1598  2007  1891 
 4237  5279  966  4413 
 4976  5580  990  4269 
 4414  5051  4416  5002 
 55  4768  3559  5004 
 4724  3766  937  5003 
 3850  5003  943  4997 
 2744  5004  4768  2745 
 1316  5003  937  3766 
 3850  5003  4724  943 
 4828  5004  2567  55 
 2858  5004  1661  3559 
 4828  5004  3559  2567 
 4963  5004  4421  2567 
 2745  5004  996  2858 
 996  5004  1661  2858 
 1862  5005  2821  1863 
 3845  5004  4768  4421 
 2815  5005  1863  2821 
 4131  5005  4910  3306 
 4657  5005  4910  4131 
 5005  4910  3306  4901 
 5005  5386  5305  1052 
 2814  5005  4743  2815 
 5005  4657  3306  4131 
 5006  2864  4822  3450 
 3402  5007  4561  2840 
 5727  4870  5078  5343 
 4882  5113  4561  5007 
 5779  5869  5804  5842 
 5174  5615  5375  4386 
 5788  5858  5756  5785 
 5493  5727  5708  5695 
 4088  5076  4481  2374 
 5778  5658  5695  5639 
 4484  5175  4483  5160 
 6038  6045  5341  6034 
 5175  4244  5148  5160 
 3416  5009  3636  4202 
 4325  5010  3904  4198 
 4198  1732  4177  5010 
 3983  5175  4484  3636 
 3983  5009  3636  3416 
 895  5010  1732  2382 
 34  5397  1675  3761 
 5027  5221  4327  5011 
 4333  5043  924  3061 
 4658  5221  2392  4619 
 4278  5027  1305  4403 
 4327  5027  4278  4359 
 2366  5398  8  4388 
 4467  5012  4616  4459 
 3270  5012  4616  3980 
 5136  4467  4459  5012 
 1117  5013  1958  4285 
 3723  897  3725  5014 
 1967  5013  2920  4285 
 3016  5013  4448  1970 
 1958  5013  1970  4285 
 5013  1967  2920  3034 
 3984  5013  1970  4448 
 3016  5013  4342  4448 
 5013  1117  1559  4342 
 1559  5013  1970  1958 
 4798  5851  5838  5765 
 5544  5844  5014  5797 
 3725  5544  844  5543 
 2603  5015  843  2598 
 3209  5015  2603  2876 
 3429  5015  4968  3209 
 4714  3750  924  5016 
 4334  5016  3750  4714 
 4713  5016  3754  3749 
 2667  5016  928  3754 
 2664  5016  924  2667 
 2760  5016  2664  2666 
 2357  5134  4294  4425 
 5413  5017  5134  5109 
 3434  5134  4294  5017 
 2360  5413  3330  4294 
 5508  5693  4953  5487 
 1132  4266  4338  5019 
 1980  5414  1132  5019 
 5269  5356  5018  2340 
 5269  4715  3061  2340 
 4053  5019  1980  4338 
 4874  5414  5019  4266 
 5019  3757  4053  4720 
 4062  5414  5019  4874 
 2855  3948  1372  5020 
 5819  3948  2839  2855 
 4680  5020  2855  4607 
 1874  5020  1372  4607 
 5715  5877  2412  5460 
 5450  5448  5231  5460 
 3561  5021  4939  3692 
 3439  5021  4936  4939 
 3563  5021  4424  3826 
 3167  5021  4936  3563 
 3561  5021  3692  4534 
 5021  3439  4424  4534 
 4424  5021  4534  3826 
 3072  3748  904  5022 
 4711  5022  3748  3072 
 3211  5022  904  3748 
 4161  5022  2652  3211 
 5325  5393  5284  5285 
 5707  4953  3539  4410 
 3064  5023  3432  3539 
 3784  5169  3190  4057 
 5162  3190  3987  5077 
 5654  4858  5069  5466 
 3521  5024  4383  900 
 4675  4383  906  5024 
 4937  5024  901  4383 
 2390  5024  3736  906 
 3521  5024  906  4383 
 5024  2390  3733  900 
 3733  5024  900  901 
 4937  4675  907  5025 
 902  5257  5025  4701 
 901  5257  5025  4937 
 3736  5025  907  4675 
 902  5025  907  4701 
 5026  5236  1712  5068 
 2368  5026  4477  2970 
 3626  5155  4477  5068 
 5788  5880  5810  3263 
 1712  5068  3626  5026 
 4477  5236  5068  5155 
 3472  5223  636  2354 
 4776  5043  2667  4333 
 5027  5657  5418  5042 
 5221  4658  2392  5096 
 5027  4327  4278  5011 
 3366  5472  2398  930 
 819  5420  820  822 
 5385  5420  5034  1659 
 5557  4393  4598  3661 
 4469  5558  641  5311 
 833  5558  5311  641 
 5982  5854  5890  5902 
 3200  5729  3614  5557 
 5901  5687  3943  5320 
 5331  5659  2113  5539 
 3200  5331  4977  4978 
 50  5032  48  47 
 5032  50  2093  1798 
 822  5420  1198  5034 
 822  5034  1198  4239 
 5034  1199  1660  4967 
 5420  822  1198  3471 
 1198  5420  1659  5034 
 1660  5384  5034  4967 
 615  5035  43  614 
 5420  822  3471  820 
 5136  3671  3197  4459 
 5240  4797  3385  3260 
 954  5044  1787  43 
 4300  5137  3545  3547 
 5663  5338  5144  5136 
 4572  5035  2412  43 
 3427  5452  2267  3542 
 0  5036  2  3923 
 4257  5039  4922  880 
 4196  5036  3421  3505 
 2612  5036  4681  4196 
 5085  5342  4950  5327 
 4009  5249  11  5037 
 5249  4693  11  2141 
 2779  5423  4391  2628 
 5046  5928  5930  5943 
 5354  4929  4887  5075 
 878  5424  5371  5252 
 4922  5039  4606  880 
 4501  5075  4074  4891 
 874  5359  3238  2114 
 3661  5039  2625  4785 
 1760  5357  4927  5372 
 4395  5040  4394  4150 
 2664  5043  4333  2667 
 3709  5734  5040  2112 
 4394  5040  3709  4150 
 2670  5260  2973  4707 
 5666  3541  2697  2406 
 6054  6058  6047  6057 
 5092  5610  4087  61 
 5666  2406  2697  5218 
 5634  5362  5584  1006 
 5430  1753  5263  1305 
 5418  5749  1305  5042 
 4312  5044  3396  2585 
 5044  3844  3396  4412 
 4312  5044  2585  43 
 79  2186  4512  4229 
 3427  5044  5035  4412 
 4138  5870  5806  1325 
 5877  4138  5871  3637 
 5479  5100  4456  2830 
 5045  1326  1789  1325 
 2700  5293  614  2412 
 5807  2231  5055  5066 
 5678  5460  5407  5047 
 736  5536  610  5531 
 5860  5778  5822  5727 
 3668  5049  3667  5048 
 963  5048  961  4280 
 4312  5437  43  5048 
 5048  3406  2701  4280 
 4312  5048  836  2587 
 3670  5048  43  3051 
 3406  5048  4984  4280 
 962  5049  3408  965 
 3667  5049  2587  5048 
 5049  2703  3668  2589 
 4655  5050  3549  4157 
 4654  5050  4415  4655 
 4579  5050  972  968 
 5050  4655  3549  4415 
 4529  5050  4415  972 
 5238  972  4654  5050 
 3844  5433  5403  1787 
 5051  5523  2739  4532 
 4416  5051  4532  4299 
 49  5523  4299  2739 
 5580  2734  5052  5287 
 4486  5051  4532  4416 
 4416  5279  5002  5051 
 4414  5051  4486  4416 
 5002  5279  966  5051 
 2567  5052  55  3839 
 5580  2734  3839  5052 
 55  5287  5052  4828 
 2732  5052  4828  3555 
 2733  5052  3839  2725 
 5092  3646  61  4425 
 5053  4424  1000  1823 
 2577  5092  1669  3646 
 61  5294  1003  5053 
 5093  5504  3879  4608 
 4424  5092  4679  1669 
 4425  5323  4988  2236 
 4679  5449  5396  5092 
 61  5092  4079  4087 
 2577  5092  3646  61 
 3646  5092  2569  2357 
 5066  4775  3656  2759 
 4775  5066  3656  5054 
 3892  5054  826  4642 
 4642  5066  3361  3651 
 3656  5066  2759  3361 
 826  5066  4425  5054 
 1009  5054  4642  826 
 2231  5439  5438  61 
 2235  5066  2231  3358 
 1006  5807  4775  5439 
 1008  5055  1011  2235 
 2578  5066  3358  3892 
 5066  1008  3361  3651 
 3360  5066  5055  3361 
 1008  5066  2578  3651 
 1015  5056  1017  4784 
 2207  5056  1017  1021 
 5057  3570  1287  2371 
 8  5057  1289  2371 
 1288  5057  1287  1289 
 4433  5223  4877  5058 
 5058  3806  4433  3574 
 2554  5491  4877  3934 
 5227  5896  2445  5766 
 5129  5738  4433  2798 
 5533  4060  5441  5319 
 5559  4137  5638  5732 
 2153  5441  2445  4060 
 5059  5254  4795  70 
 5059  2158  70  1648 
 3702  5061  4512  3581 
 5490  5197  4918  5314 
 4960  4201  2881  5974 
 5321  4420  2716  3823 
 5442  2556  73  2559 
 1847  5511  4513  5303 
 3901  5060  4805  4513 
 5061  3301  1046  1856 
 5194  2781  3888  4118 
 4232  5061  2557  79 
 3737  2126  2782  3257 
 3301  5061  3702  3405 
 4437  5063  3296  4435 
 5062  5444  3296  5305 
 5386  79  1049  5062 
 5063  5444  4437  3296 
 2820  5063  4437  4812 
 4437  5388  3306  1057 
 3919  5306  2162  4813 
 4812  4435  79  5063 
 3908  5350  2162  5307 
 4232  5063  3296  79 
 5062  5588  5386  79 
 5063  5305  5062  1052 
 5307  5308  4813  1051 
 5307  5308  5064  4813 
 1121  5065  1557  235 
 3919  5308  5064  2160 
 4813  5308  5306  82 
 1051  5445  5064  82 
 5768  5447  4369  5631 
 5065  1127  1559  1558 
 1117  5065  235  4449 
 1121  5065  1559  1557 
 2578  5066  3892  3651 
 4642  5066  5054  3361 
 826  5066  5054  2231 
 5066  2235  2231  5055 
 2577  5439  61  5066 
 5741  1001  2753  5635 
 2235  5066  3358  2578 
 1008  5066  5055  2578 
 4009  5247  5067  3705 
 3626  4477  5026  5068 
 4354  5236  1712  4647 
 4647  5155  3684  4201 
 3778  5165  2138  4488 
 5374  5070  4711  5265 
 4621  5503  5165  2138 
 5155  4354  5102  4201 
 5069  4143  4343  4878 
 4343  5069  4878  4410 
 4335  5139  5069  4517 
 5492  5664  5069  5527 
 4711  5022  3072  5070 
 5762  5904  5696  5133 
 4929  5087  4887  5076 
 5392  4908  2422  5073 
 5727  5343  5078  5493 
 5071  2457  4322  4948 
 5788  3926  4955  5658 
 4606  5076  2374  4608 
 4929  5072  4461  4391 
 5073  5506  3641  5108 
 4765  5392  4731  5289 
 2579  5413  3567  5109 
 5397  2679  5351  2332 
 5272  5655  5397  5074 
 4392  5359  5075  5038 
 3238  5354  4074  5075 
 4392  5075  4891  4887 
 3119  5075  2114  4074 
 5373  2375  874  5038 
 5038  5354  3238  5075 
 5373  4392  4391  4929 
 5347  5830  5396  610 
 2375  5354  2628  3204 
 4606  5087  3615  5076 
 4392  5076  4481  4461 
 4887  5087  4608  5076 
 4606  5087  5076  4608 
 4929  5087  5076  5072 
 3615  5076  2374  4606 
 4461  5076  5072  4929 
 4088  5087  5072  5076 
 616  5664  4305  3987 
 3539  5169  4057  5023 
 5507  5665  5530  5642 
 5077  5707  3539  5664 
 4142  5163  4252  3868 
 5079  4063  2503  4451 
 4354  5935  2366  5102 
 3999  5078  4870  4173 
 5641  5142  5369  3298 
 3165  5846  5757  3006 
 5407  5640  5619  5045 
 1461  5079  4063  2503 
 5546  5695  5188  5493 
 3063  5079  2956  1565 
 1137  5079  1565  2956 
 5079  3063  4063  3719 
 5079  4883  3719  4063 
 766  5080  763  2355 
 758  5080  556  760 
 4204  5080  4954  717 
 5080  761  759  4842 
 766  5080  762  763 
 557  5080  4842  717 
 713  5080  555  556 
 738  5080  2355  569 
 4607  5081  4829  4680 
 4600  2851  4829  5081 
 571  5080  743  570 
 743  5080  4842  740 
 2851  4823  4829  5081 
 5081  5596  5483  2851 
 2111  5574  4825  5082 
 4791  5596  4680  4823 
 5131  5143  4826  4918 
 3819  5215  3340  5190 
 4817  5084  2102  2840 
 5276  3865  4733  4753 
 5390  3444  4240  84 
 3418  5084  4344  2102 
 3100  5482  2843  3186 
 3444  5083  4339  3914 
 3444  5390  4240  5083 
 1369  5083  4339  3444 
 4344  5084  4017  2106 
 4817  5084  2840  3403 
 5482  3186  3418  3266 
 5886  5096  5795  2392 
 4262  5085  599  4801 
 4859  5327  4950  5201 
 4896  5086  4732  4854 
 3304  5086  4732  4806 
 1638  5086  3902  4854 
 5086  3304  4732  4854 
 4511  5086  4896  4938 
 4391  5087  1723  4783 
 5087  4088  5072  3871 
 4391  5087  5072  1723 
 4088  5087  3615  3871 
 1290  5087  5072  3871 
 4929  5087  5072  4391 
 3840  5089  2726  4717 
 4387  5088  3780  4943 
 5088  3780  4315  4208 
 4727  5405  3503  5381 
 5088  5191  4387  4208 
 5133  5479  4456  5390 
 5381  5405  3503  801 
 3416  1343  4483  1826 
 3876  5088  4704  4789 
 4164  5381  4533  3447 
 4315  5381  2543  801 
 4727  5381  3503  4533 
 4973  5089  4480  4908 
 5089  5506  4130  2726 
 5090  4716  3934  2554 
 5223  4877  3574  4433 
 5679  5379  1349  5476 
 5922  5953  3242  3419 
 4795  3885  4796  4944 
 2186  5091  3702  4512 
 5369  3581  5280  5091 
 5092  2230  1000  2232 
 5092  2570  3646  2569 
 4848  5093  626  3879 
 2380  5093  1699  4677 
 1699  5093  3879  2603 
 2380  5093  4889  1699 
 4968  5242  4672  4160 
 2614  5689  2367  5398 
 4546  5105  4595  4544 
 3915  5095  4106  2827 
 5105  5470  817  5121 
 5095  4893  2827  1865 
 4106  5105  3915  4595 
 4546  5121  4739  4440 
 4658  5096  4366  2392 
 1011  5651  5055  5634 
 912  5431  3528  2764 
 4981  5395  2392  5146 
 912  5649  3528  5431 
 619  5431  912  2764 
 5221  4619  4981  2392 
 5483  5842  5779  5804 
 5104  5505  3932  2847 
 4685  2806  2171  5181 
 4509  5378  3899  4193 
 3899  5500  4509  3674 
 5098  5815  3147  5720 
 4462  5228  5099  5138 
 2661  5103  3742  4620 
 4462  5138  4488  4621 
 5529  5736  2138  600 
 4949  5138  4462  5099 
 3921  5100  4958  4814 
 5674  5464  5447  5397 
 3771  5469  3852  2678 
 5762  5309  5514  5660 
 4550  5185  3849  4288 
 3724  3230  2128  4556 
 5100  5479  4456  5382 
 5400  4993  5184  5101 
 4155  5184  3858  4160 
 3640  5101  4632  3622 
 1712  5102  2366  3626 
 5102  5155  3626  5068 
 5073  5506  5108  5474 
 5229  3932  2847  5104 
 3932  5229  2847  1072 
 4590  5273  5107  624 
 5421  5104  2840  5262 
 5121  4546  4544  5105 
 4106  5105  5095  3915 
 4546  5121  4544  4739 
 4582  5467  5167  3677 
 5106  839  2347  3068 
 3631  5106  625  4582 
 5556  3068  839  5467 
 2347  5106  625  2345 
 5107  2341  624  3773 
 624  5130  4590  4473 
 5130  624  4590  5107 
 5866  3314  5862  5274 
 5392  5474  4908  5073 
 5740  3554  2724  5669 
 603  5321  604  3590 
 2747  4133  4628  3466 
 5439  5741  5635  61 
 3752  5669  2079  2724 
 5474  5506  5089  4908 
 2360  5413  3567  4386 
 831  5487  829  832 
 2163  5353  1781  5324 
 4846  5316  5134  4580 
 5034  635  3472  5420 
 828  5487  829  5114 
 4912  5508  810  4574 
 801  5508  630  5487 
 5104  5421  5315  5097 
 2190  5473  2619  2553 
 5420  2903  819  820 
 829  5508  832  5487 
 5703  5348  5593  5613 
 3879  5114  1700  840 
 5505  3797  2840  4561 
 2842  5771  2841  3797 
 5508  810  4574  4845 
 798  5114  3338  1700 
 4882  5113  5007  4674 
 4953  5508  831  2582 
 646  5114  645  3659 
 4953  5237  4995  831 
 829  5114  644  828 
 4552  5116  3900  3363 
 3444  5390  5083  3914 
 5472  3366  2398  5117 
 4570  5524  4670  4470 
 5117  4645  4073  4553 
 5514  5936  5152  5471 
 4543  5118  4603  4814 
 5120  4290  2755  2681 
 5673  4005  5471  2460 
 4958  5382  4456  5132 
 4288  2679  4550  5119 
 5118  5382  5322  5132 
 2752  5185  4288  3779 
 3375  5120  4290  4524 
 4543  5132  4475  5118 
 3375  5120  3383  4290 
 5120  2761  4989  4548 
 2755  5120  4550  4524 
 1349  5379  1026  5476 
 4440  5121  4739  2824 
 2319  3489  3147  1816 
 5122  5381  4727  5088 
 5211  3664  2739  5123 
 5122  5088  4789  4541 
 4727  5405  5122  3503 
 5123  2717  2250  2718 
 4279  5123  4528  4251 
 2727  5580  2222  2734 
 4758  5326  4921  4764 
 5632  2423  5579  989 
 5793  5578  5704  5582 
 5656  5713  5522  3662 
 4250  5124  4921  4974 
 3315  5125  3823  2199 
 5125  2719  4530  976 
 4530  5125  2202  3823 
 52  5281  2199  977 
 3315  5125  52  3823 
 976  5283  5281  5125 
 4530  5125  976  2202 
 5739  976  2862  1802 
 5630  976  5283  5281 
 5877  4320  4138  3637 
 844  5622  3723  5376 
 4679  5449  5092  2232 
 3549  5401  2412  3193 
 4138  5877  5806  5870 
 622  5128  1699  844 
 4508  5128  844  1699 
 5836  5128  2877  4082 
 621  5128  622  2877 
 4082  5128  4940  4491 
 621  5128  1699  622 
 3035  5129  2050  3809 
 4661  5509  2327  4662 
 5129  4433  3035  2798 
 3035  5129  2798  2050 
 4590  5130  4661  4473 
 2341  5130  2338  4661 
 4433  5716  5129  5540 
 4433  5825  5716  5798 
 4661  5509  2338  2327 
 4662  5509  1700  4571 
 5803  5541  5490  5598 
 4412  5515  5035  5452 
 5574  5803  4308  5541 
 4157  5135  4532  4297 
 4679  5610  4087  5092 
 4814  5382  5100  4958 
 5390  3587  84  4456 
 3242  5922  5954  5953 
 4469  5135  4297  4532 
 3811  5135  3550  4297 
 5017  5413  5134  4294 
 5518  6010  3458  2800 
 4774  4987  4425  5134 
 4414  5164  5135  4486 
 5365  5450  5231  5407 
 4416  5523  4750  4299 
 5077  5664  3539  3987 
 4486  5164  5135  4532 
 1829  5616  2762  1830 
 3547  5528  4139  4300 
 5585  5794  4710  5592 
 5718  5826  5722  5751 
 3868  5229  2840  1072 
 2581  5182  4517  4410 
 5324  5814  5023  5169 
 3200  5729  5557  5031 
 4521  2844  3253  5183 
 5891  4647  4201  4354 
 2756  5768  5399  2333 
 5836  5844  4491  5827 
 5140  5415  3067  897 
 5837  2556  3897  5225 
 4557  5820  5800  4328 
 4940  5809  4491  5128 
 3725  5544  5014  1298 
 3661  5710  4393  4785 
 4482  5360  5141  4904 
 4904  5141  4325  4808 
 5550  6007  5940  5480 
 4750  3545  3811  5361 
 5468  5684  5672  5360 
 4325  5141  4946  4808 
 5141  5468  5360  5335 
 5178  3397  3185  2852 
 5574  5803  5082  5706 
 3298  5142  3581  3405 
 5091  5280  3580  3301 
 4146  5706  3782  5477 
 4145  2851  4308  5143 
 5369  3298  3581  4512 
 3390  5143  2851  4145 
 5549  3541  4313  5521 
 5477  3939  3782  4146 
 5131  5143  5082  4826 
 4313  5521  4412  5452 
 5136  4769  4467  5144 
 5903  5943  3112  6008 
 4467  5219  5218  4616 
 4468  5145  4535  4915 
 2794  5663  2585  5239 
 3197  5338  3980  615 
 2750  5218  4467  4769 
 4615  5218  3621  4263 
 1327  5193  3545  5145 
 4612  5145  4468  4673 
 1327  5145  4673  4915 
 621  5752  5329  5603 
 4337  5147  4853  2951 
 1143  5147  2951  4853 
 4493  5349  3601  4902 
 5147  4337  1132  4329 
 4442  5350  3908  1868 
 4503  5147  4329  4067 
 2360  5375  3567  4087 
 3636  5375  4244  3567 
 2360  5375  4087  4935 
 4202  5375  3636  3567 
 2422  5149  4223  4639 
 2722  5149  4850  2422 
 4473  5212  839  4590 
 56  5513  5286  4446 
 5209  4228  839  5150 
 4473  5209  625  4571 
 5209  4473  625  5150 
 54  5286  2421  4446 
 5153  3889  4797  4799 
 3761  5674  5397  4048 
 2166  5673  4211  2460 
 5660  5118  5382  5322 
 5132  5152  4475  5118 
 5727  5609  5493  5708 
 4433  5854  5825  5798 
 5512  4507  17  2385 
 4354  5236  4647  5155 
 5844  5128  4508  1699 
 5102  5155  4201  4113 
 4354  5155  4647  4201 
 3626  5155  4113  4477 
 5497  4512  4881  5712 
 4998  1027  4197  5156 
 1023  5156  1027  4998 
 5059  5156  4197  1027 
 70  5156  4796  5059 
 4428  5157  3340  4264 
 3337  4638  3395  5157 
 2773  5157  4638  3337 
 4431  5157  3395  4487 
 5157  3569  3340  3819 
 3569  5157  2573  3819 
 5352  5409  5158  5009 
 5159  5698  5290  5393 
 5700  5799  5352  5148 
 4244  5175  3636  4484 
 5494  4630  3277  5409 
 4483  5813  5160  5175 
 5415  5844  5337  1699 
 5325  5393  5159  4974 
 3841  5516  4357  3837 
 5290  5516  3837  2731 
 4244  5352  5175  5148 
 2757  5161  3202  4646 
 5310  5654  5139  5069 
 1939  5170  3180  4124 
 4057  5324  5169  2352 
 5664  5162  3987  5077 
 2352  5353  5169  5162 
 4494  5528  4050  5137 
 4195  5538  4716  4478 
 3190  5169  5162  2352 
 5206  3494  4485  3710 
 3868  5206  3403  2977 
 3868  5206  2977  4562 
 5163  4142  4207  4562 
 1682  5528  4532  4050 
 5836  5166  3414  3523 
 4414  5164  4486  4494 
 4532  5528  4494  5164 
 4486  5164  4532  4494 
 5736  5529  5722  600 
 5164  4414  5135  5137 
 4621  5165  4488  2138 
 5503  5138  4621  5165 
 4986  5553  3523  5166 
 4621  5165  5138  4488 
 5138  5517  5165  5503 
 5138  5503  4621  5228 
 5404  5534  3797  5172 
 5553  4986  621  5329 
 5166  5836  3414  5408 
 3072  5166  3523  3414 
 3072  5166  4986  3523 
 3751  5724  5536  1672 
 2113  5331  4018  4978 
 5166  2652  3072  4986 
 4084  5167  3645  3677 
 5167  5467  625  5235 
 5467  625  3068  5106 
 3653  5167  4582  625 
 4654  5501  4655  5168 
 3549  5401  5321  2412 
 5075  4074  4887  5354 
 5126  5731  5401  5702 
 2309  5316  5109  3567 
 5324  5814  5753  5023 
 4392  5373  5075  4929 
 5169  5077  3190  5162 
 3190  5169  2352  4057 
 3539  5169  5023  5077 
 1628  5170  4702  4036 
 5170  4136  3020  4702 
 4136  5170  4499  3180 
 4499  5170  1939  4124 
 5170  2096  3045  2098 
 3020  5170  4702  4235 
 5250  5497  4881  5454 
 2619  5368  2603  3613 
 5372  5463  1760  4522 
 3544  5629  1680  1681 
 5680  4512  5641  5369 
 3696  5368  2603  2619 
 5471  5746  2460  5309 
 2840  5172  2323  2957 
 2941  5173  4779  4905 
 5244  5771  5498  5733 
 5172  5404  4665  3797 
 3271  5172  4665  2840 
 5525  3992  4518  4191 
 3992  5525  4518  5173 
 2941  5173  3250  4779 
 3878  5525  3250  5173 
 4121  5173  4779  3992 
 5174  5375  4504  4386 
 5700  5615  4471  4935 
 5158  5615  5174  5494 
 5615  5799  5526  5465 
 5813  5175  4483  5009 
 5158  5615  5409  5352 
 4471  5615  4630  4935 
 5263  6021  5430  1305 
 4244  5175  4484  5160 
 5175  3983  4483  5009 
 892  5176  4508  844 
 5647  2143  2136  844 
 1690  5176  1699  3954 
 3067  5644  4508  896 
 4508  5176  1699  844 
 4814  5382  5132  5322 
 5795  5886  5042  5096 
 3938  5248  3030  5177 
 1078  2852  88  5178 
 5594  2852  88  3113 
 5321  5680  812  5177 
 2184  5177  3938  3411 
 3595  5178  3943  3185 
 3930  5178  2542  88 
 2852  5594  88  5178 
 3595  5178  3185  1078 
 3930  5178  4737  2542 
 2976  5594  4017  88 
 1363  5179  3917  1362 
 1362  5179  3917  4456 
 5543  5809  5376  5337 
 3489  5812  3942  5764 
 3489  5815  5764  3942 
 5537  5500  4509  5180 
 4798  5838  5745  5765 
 2383  5851  5765  5789 
 4818  5181  3578  2806 
 3901  5181  2171  3578 
 5182  4517  5069  5139 
 2581  5725  5707  4953 
 4410  5182  4517  5069 
 5069  5725  4410  5182 
 4956  5882  5755  3730 
 4478  5183  2949  3253 
 2157  5183  4521  2964 
 3252  5183  3934  2964 
 2189  5183  3253  2949 
 2949  5538  3934  5183 
 5184  5463  4993  5400 
 3858  5400  5184  5101 
 5339  4927  4160  3433 
 5372  5463  4522  5233 
 4160  5339  3433  4238 
 3153  5340  3149  5332 
 5463  4634  5339  5184 
 3149  5340  1168  2072 
 4155  5339  4160  4238 
 2072  1938  1939  5340 
 4155  5339  5101  5184 
 3374  5185  5119  2752 
 5185  2752  4288  5119 
 1955  5186  3988  4052 
 4053  5186  4720  4052 
 5199  3849  4288  4547 
 3849  5199  4288  5185 
 3849  5199  4281  4547 
 4083  5186  4052  4720 
 5186  4041  3988  1129 
 3988  5186  1129  4052 
 4053  5268  1129  2935 
 3831  4992  3991  5187 
 3039  5414  2214  2940 
 4041  5414  3039  5268 
 4720  5414  4053  5019 
 5187  4581  3942  3831 
 3942  5187  2427  4827 
 5187  2223  1814  1813 
 4530  5189  2202  4167 
 5090  3934  5942  5222 
 5695  5406  604  5639 
 2716  5189  3823  4253 
 2716  5189  4242  3823 
 3389  5189  4304  4253 
 3389  5189  4167  4304 
 2573  5215  4610  2870 
 5215  2573  4531  5190 
 3550  5216  4297  4157 
 4673  5216  4612  5145 
 3819  5215  2573  3569 
 1835  5190  4996  4531 
 5381  3447  4164  601 
 5381  4164  4208  3304 
 3780  5259  4789  3215 
 4164  5381  601  3304 
 5088  5381  4533  5191 
 2603  5381  2329  3503 
 4750  5192  3811  3545 
 2428  3826  1822  3692 
 2711  5192  3545  2712 
 3546  5192  3545  2711 
 5192  4750  4237  4413 
 5123  5523  4469  2739 
 4916  5216  4157  4612 
 3547  5216  4139  5145 
 4915  5193  5145  4535 
 3811  5216  5193  4297 
 5193  1327  3545  1799 
 4495  5195  5194  5058 
 5944  5195  5691  5694 
 2050  5716  5540  5129 
 5692  1276  1939  5489 
 5694  5441  4539  2445 
 5102  5946  5935  600 
 5441  5694  4060  5533 
 4633  2445  3574  5195 
 5533  4495  5195  5194 
 5640  5991  5763  5045 
 3806  5195  3574  5058 
 5700  609  5526  5799 
 4118  5691  5194  5533 
 3590  4165  82  5196 
 3795  5196  4165  3590 
 82  5306  4813  817 
 5196  5308  4165  82 
 5196  4165  2825  3795 
 3919  5308  4813  5064 
 5490  5803  5598  3279 
 5197  4918  3390  5143 
 813  5321  812  5315 
 5491  4877  3934  3574 
 1370  5314  1080  2864 
 4918  5197  3390  1080 
 3252  5298  4194  2964 
 3794  5198  4195  3791 
 3791  5198  3877  2964 
 5198  3794  4195  4945 
 4195  5198  3877  3791 
 3774  5200  4577  2679 
 5272  5200  4246  4725 
 3485  5199  1317  2688 
 3374  5199  5185  3779 
 4373  5199  2688  3536 
 4281  5199  4989  3536 
 3774  5200  4618  4577 
 4284  5200  4618  3774 
 5484  1755  2973  2117 
 4859  4950  4330  5201 
 4079  5396  4679  5347 
 5005  5388  3306  1052 
 4330  5318  5111  5201 
 5327  5111  5085  4979 
 5327  4859  4950  5085 
 2842  5733  5703  4108 
 2420  5204  2250  5123 
 49  5271  2929  4532 
 4721  5271  4532  1682 
 4048  5397  3761  3893 
 4975  5271  4721  5203 
 4251  5203  4913  4975 
 5123  5204  4279  4830 
 5204  2420  2316  4830 
 4628  5204  2316  4830 
 5123  5204  4251  4279 
 1646  5205  3703  4397 
 2380  5205  4397  3703 
 3714  5205  2118  4397 
 4114  5205  4336  3122 
 4560  5205  2380  3207 
 3122  5205  4336  3231 
 4114  5205  3122  3958 
 4207  5163  4562  5206 
 5300  2292  3397  2839 
 6009  5300  2839  2292 
 3868  5206  4562  5163 
 4485  5206  3403  5163 
 3494  5206  4207  3710 
 5207  834  2679  4283 
 2679  5207  4216  4656 
 2238  5207  4216  2679 
 3861  5208  1343  4824 
 2758  4824  2434  5208 
 4774  5208  4824  2758 
 1343  5208  2434  4824 
 4824  5316  4774  4846 
 4824  5316  4846  5208 
 3861  5208  4884  1343 
 2237  5316  2309  2434 
 625  3879  4571  5209 
 5210  3420  4849  2922 
 4228  5209  625  5150 
 839  5209  4571  3879 
 5211  3944  4528  4576 
 5427  3869  4726  5210 
 4849  5210  2922  16 
 2378  5427  4398  2279 
 3420  5210  884  2922 
 5123  5523  5211  4469 
 16  5427  884  889 
 884  5427  2378  2279 
 3519  5625  3954  1684 
 4416  5523  4299  4532 
 5523  4416  4750  5135 
 4473  5212  5150  839 
 3632  5212  839  5150 
 2891  5212  625  4590 
 2891  5212  2345  625 
 5820  5014  5709  5256 
 3513  5213  2960  7 
 4605  5213  4604  806 
 7  5213  3613  4604 
 3882  5213  2960  4006 
 4600  5081  4607  5214 
 4680  5214  4607  5081 
 3185  5245  3943  3595 
 5245  5730  3595  2292 
 5459  2855  4680  5020 
 3819  5215  3569  3340 
 4122  5215  3569  2870 
 2573  5215  2870  3569 
 3340  5215  4996  5190 
 4157  4297  4612  5216 
 5215  4611  3568  4996 
 4531  5215  4996  4610 
 4297  5193  4612  5216 
 3568  5215  3569  4122 
 3811  5216  4297  3550 
 1192  5217  633  4466 
 3689  5217  4466  633 
 5217  497  4466  4629 
 1192  5217  4466  4629 
 4303  5217  628  497 
 4565  5217  4466  3689 
 4412  5521  5515  5452 
 1324  5218  1786  4411 
 3848  5218  3401  2750 
 5521  5682  5452  5549 
 1324  5218  4411  2405 
 5496  5662  5218  5144 
 5486  5339  4153  4238 
 5515  5666  3844  3396 
 5571  2663  5412  4718 
 5338  3197  3980  5012 
 5219  5663  5338  5144 
 5338  4616  3980  5219 
 3773  5273  624  5107 
 4577  5397  3660  2679 
 4246  5272  4970  4991 
 4981  5657  5221  2392 
 4359  5221  4327  5027 
 5221  4403  5042  5027 
 4403  5221  4658  4619 
 4359  5221  4619  4327 
 5942  4945  3794  5918 
 2554  5222  3934  5090 
 4586  5222  636  1026 
 3574  5491  4877  5223 
 4586  5355  2354  5222 
 4385  2305  3453  1849 
 5920  5954  5922  5953 
 5552  2445  5223  5355 
 2446  5226  2445  5224 
 5223  5551  2445  5224 
 1649  5227  3578  2185 
 3385  5227  2556  2801 
 1034  5224  1035  2446 
 4651  5355  2354  4586 
 5226  3385  4225  4275 
 5918  5835  1349  5885 
 5551  5223  2445  5058 
 5533  5194  4118  4495 
 5766  2556  3575  5776 
 2801  5227  2556  3575 
 2556  5766  3575  5227 
 5355  5552  5227  5311 
 4513  5227  3299  5060 
 4293  5227  3578  3299 
 5060  5227  3299  3578 
 809  5311  812  811 
 5888  5974  3684  5784 
 5262  2840  2977  5229 
 2614  5689  5228  2367 
 5504  4608  2374  2603 
 5922  2128  3724  3230 
 5228  4462  3655  3506 
 4462  5228  3655  5099 
 3932  5229  1072  2840 
 4562  5229  2977  3868 
 3572  5719  4225  5230 
 5770  5866  5818  5740 
 5240  3889  3572  5230 
 4799  5759  5686  4797 
 5165  3778  5754  4949 
 2412  5293  614  3193 
 4047  5401  3549  3378 
 5705  1349  5817  71 
 5872  5772  5828  5723 
 5232  5463  5233  4634 
 4927  5555  5372  4926 
 5184  5455  5339  5101 
 5184  5455  5101  4634 
 5311  640  833  641 
 4634  5455  5101  3622 
 5232  5463  4634  4927 
 3531  5555  5372  5233 
 4634  5233  5232  4617 
 5372  3436  1762  1763 
 3962  5555  3530  2394 
 5328  4522  3531  3371 
 5234  5311  821  4809 
 641  5311  5234  3641 
 625  5235  3645  5167 
 3677  5467  5167  5235 
 4477  5236  5155  2134 
 5058  5694  5195  2445 
 5236  4647  5155  3684 
 5155  5236  3684  2134 
 3364  5236  1712  5026 
 5236  4354  1712  5068 
 645  5237  5114  831 
 4288  5237  4995  2679 
 3463  5488  3052  326 
 645  5237  3659  5114 
 5693  2679  4953  5237 
 4915  5238  973  970 
 1795  5238  973  5050 
 5239  3671  3197  5136 
 2585  5663  3396  5239 
 2794  5663  5239  3197 
 5549  3542  2267  5452 
 5267  926  3683  5241 
 926  5267  3683  4160 
 5015  5242  4968  2603 
 4160  5242  3433  2603 
 5114  5242  843  2603 
 5015  5242  843  4968 
 5243  3228  3778  2545 
 2545  5383  3778  5243 
 4110  5594  4737  4017 
 5502  5754  5608  5243 
 5608  5790  5714  5688 
 5246  3157  3552  4763 
 5293  5460  5231  2412 
 5923  5060  3281  4805 
 3185  5245  3397  3943 
 3844  4147  1787  2697 
 5687  3943  5300  5245 
 2428  3826  2754  2066 
 2154  5971  2445  5961 
 4320  5877  4138  5870 
 3552  5246  3976  3828 
 11  5249  2141  9 
 5247  5067  3705  3695 
 5248  3938  4149  5177 
 5248  4688  4149  3706 
 3123  5248  2452  3030 
 2454  5248  2188  2452 
 5248  3706  605  4688 
 4314  5248  2817  4149 
 2141  5249  1720  9 
 4894  5249  4693  3705 
 5247  5249  4009  5037 
 5280  3301  3581  3405 
 2186  5250  5091  4881 
 3301  5280  3579  3405 
 3580  5280  5250  3579 
 3235  5252  881  878 
 2855  5910  5819  5843 
 12  5251  14  4860 
 5504  5171  4922  5370 
 881  5547  5424  5252 
 5039  5371  880  876 
 3363  5253  1760  1698 
 4777  5253  4692  4591 
 31  5253  1760  3363 
 133  5255  131  4868 
 5059  5254  70  2158 
 133  5255  1408  131 
 131  5564  5255  1408 
 3057  5255  3060  1408 
 1988  5255  131  1990 
 1988  5255  4868  131 
 5412  5241  923  5267 
 4834  5882  4328  5820 
 896  5625  5428  5560 
 5801  3552  2731  5291 
 3750  2669  3061  5258 
 4943  4324  4189  5259 
 3750  5411  928  5258 
 924  5411  5258  5043 
 3215  5259  4789  2364 
 5088  5259  4943  5191 
 5259  4076  4704  4789 
 4189  5259  5088  5191 
 4704  5259  4189  4324 
 2364  5259  4789  4076 
 925  5412  4718  5241 
 26  5103  24  5261 
 5263  5566  5266  5430 
 4852  6050  4740  6046 
 5041  5430  5260  5263 
 5260  2973  4707  5041 
 5565  2661  3742  4705 
 23  5565  24  21 
 3742  5261  5103  2661 
 5315  5421  2840  5110 
 5104  5421  2840  5315 
 5262  2840  5229  5104 
 5421  631  5104  5262 
 2973  5270  5263  5260 
 4404  3451  911  5264 
 5041  5263  5260  2973 
 5430  5263  29  5266 
 5263  5430  29  1753 
 5653  1697  5550  4332 
 2973  5270  5260  2670 
 911  5416  5264  2654 
 2659  5264  2654  4930 
 5070  5374  4711  4161 
 5412  4718  5241  5267 
 66  5296  4864  1348 
 5070  5265  5166  4711 
 6025  5897  5921  5850 
 2494  2782  1284  1706 
 924  5411  2667  5016 
 3683  5267  4718  4160 
 4718  5412  922  2663 
 5268  4041  2935  3039 
 3046  5268  2935  1980 
 3203  5269  5018  2340 
 5268  3039  2935  2938 
 2935  5268  2938  1980 
 5268  4062  5186  4041 
 4720  5268  5186  4053 
 4053  5268  2935  3046 
 1129  5268  5186  4041 
 2670  4715  5269  5270 
 4494  5271  1682  4532 
 5269  5018  4715  3203 
 5266  5270  5269  4715 
 29  5270  5269  5266 
 2680  5674  34  945 
 4975  5271  2739  4721 
 5398  2614  2620  2613 
 2739  5271  4532  4721 
 4975  5271  5203  2739 
 49  5271  4532  2739 
 5574  5541  4308  5143 
 5813  5409  4169  5465 
 5272  4246  4873  4725 
 3659  5693  5397  2603 
 5940  5841  5839  5906 
 5623  5780  5684  5601 
 5200  5397  4725  5272 
 4048  5397  3893  2580 
 5397  5200  4725  2679 
 2267  5682  5452  5035 
 5397  4873  5272  5074 
 2724  5770  5740  3314 
 5276  2775  3993  4520 
 5289  5392  4731  5274 
 4420  5274  3314  1663 
 2548  5744  2547  5275 
 2548  5706  5574  2111 
 4753  5282  5276  4659 
 4733  5276  4753  4430 
 5278  47  3818  4154 
 3865  5276  4659  4753 
 4636  5276  4659  3865 
 5276  2209  2360  4430 
 2360  5276  2848  3993 
 4154  5435  5278  47 
 5046  5446  4154  5045 
 5049  5437  2587  5048 
 3818  5278  4154  4746 
 5435  47  45  5278 
 4154  5575  5278  5435 
 5045  5435  1326  1325 
 5279  4299  4416  4750 
 3579  5142  3405  5280 
 5279  5002  4413  4750 
 4237  5279  4413  3814 
 4416  5279  4750  5002 
 5280  5091  3580  5250 
 2439  5282  4430  827 
 3581  5369  5280  5142 
 3580  5280  3579  3301 
 977  5630  5281  5577 
 52  5281  977  979 
 5283  976  2719  5125 
 5630  976  5281  5577 
 976  5630  2862  5577 
 4520  5282  5276  2775 
 4753  5282  4430  5276 
 2439  5282  827  2768 
 3333  5282  4659  2775 
 52  5283  2203  2565 
 3823  5125  52  5283 
 2565  3823  52  5283 
 2203  5283  3823  2565 
 5281  5739  979  5283 
 5326  5393  4974  5124 
 5579  5793  5656  3380 
 5124  5326  5284  5288 
 5393  5325  5159  5285 
 4979  2619  599  5394 
 4758  5326  4764  4298 
 5326  4974  4758  5124 
 4187  5290  4974  5159 
 5698  1336  5583  5632 
 5578  5704  2423  5632 
 985  5579  989  1336 
 4298  5713  5284  4653 
 54  5286  5151  2421 
 5286  4272  2421  4761 
 4446  5286  56  5151 
 2734  5580  2222  5287 
 2732  5287  4828  5052 
 4268  5287  2222  4828 
 4042  5287  55  4828 
 4268  5287  2734  2222 
 4042  5580  2222  55 
 5052  5580  5287  55 
 5159  5801  5290  5698 
 5704  5290  4248  5583 
 3649  5713  5582  3662 
 5288  4764  4828  4921 
 4828  5288  4921  2422 
 3380  5582  2722  5578 
 4921  5326  5288  4764 
 5475  817  5105  5470 
 2715  5876  2738  4130 
 2567  5290  4248  5124 
 2567  5290  5124  3841 
 2679  37  2755  4056 
 5409  4630  3277  5670 
 5805  5876  2079  5866 
 4765  5474  5289  4130 
 5515  5682  5663  5035 
 3466  4133  3166  1331 
 5392  5876  5474  5073 
 5704  5632  989  2423 
 4187  5290  5159  3841 
 5736  5165  5529  2138 
 5583  5801  2731  3464 
 5292  5618  1793  5366 
 2314  5291  54  3464 
 2314  5291  3464  4272 
 2701  5366  5358  3104 
 3837  5291  2731  3552 
 5358  3406  2701  3104 
 4074  5359  3238  5075 
 2696  5292  4771  2697 
 5047  5870  5045  5678 
 1000  5294  5092  5053 
 1001  2230  1000  5294 
 61  5294  5092  2230 
 1823  5294  1003  1000 
 1823  5294  5053  1003 
 2652  5374  3718  5295 
 4226  5724  5355  3989 
 5481  5668  5621  5603 
 5947  5984  5972  5983 
 5374  5569  5481  5265 
 1348  2440  68  5296 
 2771  5296  2440  1348 
 66  5296  68  4864 
 3334  5297  4880  2208 
 2208  5440  2207  5297 
 4784  5297  5056  2208 
 2435  5297  3334  64 
 2208  5440  5056  2207 
 2207  5297  64  2208 
 2435  5297  4880  3334 
 3335  5440  1021  1010 
 4311  5440  3335  64 
 5794  5585  4710  5690 
 5855  5794  4710  5811 
 4194  5298  4710  2964 
 3659  5693  5114  5237 
 5298  3877  2964  3934 
 2964  5298  4710  5198 
 2380  5299  1699  3703 
 620  2604  1699  5299 
 5299  1699  4402  2603 
 627  5299  1699  2604 
 1699  5299  4402  22 
 3703  5299  1699  627 
 4402  5299  620  22 
 3972  5299  620  4402 
 2374  5425  5299  598 
 2619  5299  2603  3696 
 1031  5301  814  2786 
 5301  2446  4670  4470 
 73  5923  5303  3281 
 4670  5524  5301  4470 
 3250  5525  4779  5173 
 3458  6010  1354  2800 
 1042  5511  5442  1651 
 5303  4805  4513  1847 
 5388  5444  5063  5305 
 5442  73  1029  1037 
 2385  5512  1299  17 
 4808  5304  5141  4946 
 5782  5864  5859  5851 
 4674  1367  4339  3444 
 5045  5991  4154  5046 
 2591  5380  5304  4946 
 3587  5390  5133  4456 
 1057  5591  5388  4901 
 82  5306  817  5196 
 1061  5306  2825  817 
 3590  5306  2825  5196 
 4165  5306  5196  2825 
 4441  5307  4813  2162 
 5306  5307  1061  4813 
 3915  5307  2162  1061 
 3263  5308  4165  2160 
 1868  5307  3908  1051 
 5307  5308  1051  5064 
 5308  3919  4813  5306 
 3263  5308  82  4165 
 5306  5308  5196  82 
 5306  5308  3919  4165 
 5383  5754  3778  5243 
 4664  4603  2460  5309 
 5626  5717  4439  4438 
 5517  5754  5529  5608 
 4475  5471  1658  4603 
 2461  5746  3273  2460 
 5322  5471  4603  5309 
 5322  5471  5118  4603 
 5746  4439  1864  2461 
 5529  5722  5718  5608 
 5746  5848  2828  5696 
 5664  5492  5069  4410 
 3811  5528  5135  5361 
 5707  5527  5069  5664 
 3575  5896  5226  5766 
 4580  5316  5134  5109 
 29  5356  27  5018 
 5468  5684  5360  5335 
 5552  5227  5226  2445 
 5321  5401  833  5315 
 3971  5311  4845  809 
 3797  5321  4603  5315 
 641  5311  3898  2716 
 5311  640  819  4845 
 4194  5683  5355  1650 
 5311  3938  812  1649 
 1371  5598  3450  1370 
 1370  5314  4918  1080 
 5131  5490  5143  4918 
 813  5508  630  5315 
 5321  4603  4623  3629 
 833  5321  5315  5311 
 5321  3197  615  5035 
 830  5315  5311  833 
 5311  5321  5177  3938 
 4469  5321  5311  2716 
 5321  5035  614  2412 
 5321  1682  613  495 
 4845  5315  5311  830 
 5315  812  810  5311 
 631  5508  3611  5421 
 4623  5315  4955  813 
 5321  5663  3197  5035 
 5104  5315  2840  5097 
 3295  5321  605  606 
 812  5321  5311  5315 
 3759  5321  642  495 
 4469  5321  2716  4157 
 4919  5321  2323  5315 
 4065  5321  604  605 
 5321  3549  614  613 
 642  5321  4242  495 
 4752  5387  4965  5111 
 5313  5320  4110  4737 
 5780  5851  5765  5782 
 1840  5319  2791  1034 
 3176  1041  1043  1357 
 5556  5467  3677  5235 
 2153  5319  4060  1840 
 3943  5687  5300  5320 
 4895  5842  2851  5821 
 5313  5320  5300  4110 
 5293  5870  2412  2700 
 5081  5596  2851  4823 
 4206  5321  3590  4955 
 5321  1663  2716  4242 
 722  5321  2323  3078 
 3549  5558  4157  5321 
 605  5321  726  606 
 724  5321  2323  725 
 567  5683  495  612 
 744  5321  613  597 
 4721  5321  3759  1682 
 5321  3030  3938  3295 
 567  5321  3078  597 
 596  5321  778  2323 
 5321  4721  4157  1682 
 725  5321  726  605 
 2557  5321  4512  812 
 5683  5311  5060  3578 
 596  5321  597  778 
 5177  5321  605  3030 
 3590  5321  604  3926 
 5321  2716  4721  3759 
 2716  5321  4242  642 
 4603  5322  5309  3269 
 5746  2828  2461  3273 
 4814  5479  5322  3269 
 4814  5382  4958  5132 
 1697  5653  5550  5633 
 3440  5613  5202  4108 
 61  5449  5092  5323 
 2672  5397  2603  3893 
 5613  2167  2842  4108 
 5347  4679  4936  2232 
 5347  3183  3989  3167 
 5610  5092  5449  5323 
 5324  5023  4057  5169 
 5324  3064  3432  2163 
 4384  1692  1747  1302 
 4057  5324  2352  2163 
 4187  5325  5159  4974 
 5201  5342  5327  4950 
 5326  4758  4921  5124 
 5284  5326  5325  4298 
 4758  5326  4298  5325 
 4921  5326  5124  5288 
 6051  3313  1276  6039 
 5326  5393  5325  4974 
 4859  5327  5201  5111 
 5697  5767  4219  5527 
 5478  5327  4979  5394 
 2618  5604  5478  5473 
 2618  5473  2619  2622 
 3092  5328  2286  4522 
 5233  5463  5328  4634 
 1760  5328  2286  3371 
 3523  5553  621  1699 
 2947  5330  1629  2195 
 4986  5553  621  3523 
 5595  600  5299  5736 
 2870  5830  1672  2212 
 5334  3169  4024  2086 
 1168  5330  1166  4907 
 5332  5488  3698  4566 
 2086  5334  2195  5330 
 3153  5330  1166  1168 
 3200  5331  4978  5031 
 5331  4259  4018  4978 
 3426  5798  3806  5540 
 1644  5561  1645  2552 
 1629  5332  5330  2194 
 4907  5332  1168  5330 
 1629  5340  5332  2194 
 1168  5340  3698  1938 
 4686  5332  3698  4566 
 2947  5332  2194  5330 
 5330  5340  3153  5332 
 5340  2194  2072  3149 
 2947  5332  3149  2194 
 4115  5636  5333  3463 
 326  5636  5333  1510 
 4127  1164  5606  5607 
 5333  5636  1164  5606 
 2076  5488  4024  4566 
 3612  5693  801  2851 
 2075  5607  5334  5333 
 5334  5488  2075  5333 
 5489  1276  1939  4897 
 2075  5488  4024  2076 
 5334  1166  3153  5330 
 2195  5334  3153  5330 
 4024  5607  3169  5334 
 2075  5607  5333  4115 
 2383  5765  5623  5601 
 4482  5380  5141  5335 
 4482  5336  5335  4971 
 4479  5380  4946  4482 
 5898  3196  3767  3776 
 5381  2851  3304  4208 
 5862  5073  4420  5818 
 5469  2761  4989  3374 
 4557  5800  4940  844 
 4508  5415  5337  1699 
 4508  5844  5337  5809 
 5045  5806  5678  5870 
 5377  2567  4828  3559 
 5544  5797  5014  5709 
 4616  5338  4467  5219 
 3197  5338  5136  5012 
 2615  4647  2366  1712 
 5663  3396  5035  2585 
 5219  5338  4467  5144 
 4467  5338  5136  5144 
 4173  5546  3926  5406 
 4907  5340  5332  3698 
 4632  5486  5455  5339 
 5487  828  829  830 
 4155  5339  4238  4153 
 5546  5681  5658  5485 
 5834  5950  5868  5759 
 2457  5341  4948  5071 
 2352  5614  2330  2163 
 4099  5486  3433  5339 
 5667  5788  5681  5658 
 2372  2145  1287  5342 
 2614  4941  1718  4980 
 4788  4941  2614  4980 
 2147  5342  1287  2145 
 1913  5346  2956  3063 
 5695  5546  5188  5406 
 5866  5770  3314  5740 
 2061  5847  5758  5846 
 3313  5611  3006  5344 
 3313  5757  5611  1276 
 2061  5612  5345  5611 
 5348  5613  5202  5593 
 2061  5489  2059  4897 
 3440  5613  5593  5202 
 5692  1939  2058  5489 
 232  5346  1134  3029 
 5346  4966  2956  3063 
 1963  5346  4966  232 
 4936  5347  4939  3167 
 3989  5347  3167  4178 
 4936  5347  2232  4939 
 4079  5396  4087  4679 
 3914  5348  5244  5202 
 4339  5348  3914  5312 
 4339  5348  5244  3914 
 4882  5348  5244  4339 
 2951  5349  2504  3601 
 5349  4503  4001  4040 
 4813  5350  4441  5064 
 3601  5349  4067  5147 
 4503  5349  4067  4040 
 5349  1143  4001  5147 
 4001  5349  4040  3009 
 2504  5349  4902  3601 
 4493  5349  4067  3601 
 5350  5064  1051  1067 
 1051  5350  1067  1868 
 5350  4442  3908  2162 
 2851  5351  602  2332 
 2332  4204  617  5351 
 602  5351  601  4204 
 5595  5397  2332  2329 
 4954  5351  4885  617 
 5351  4954  717  4204 
 717  5351  4204  601 
 2851  5351  601  602 
 5595  5397  2243  1675 
 5595  496  4839  5351 
 920  3531  1759  3371 
 3531  920  1759  1762 
 5375  4202  3636  5352 
 4244  5375  5352  5148 
 5353  1781  3073  4081 
 4783  5354  3204  2628 
 4929  5373  5354  4783 
 3350  5683  2427  3650 
 4140  5724  3961  3183 
 4226  5683  3650  5355 
 5703  2842  4592  3797 
 2288  5372  1763  5357 
 2427  5377  4809  5355 
 5683  637  494  607 
 736  5683  5536  3078 
 3961  5829  4079  3183 
 3823  5683  5321  4420 
 3989  5355  4226  2431 
 4226  5683  5355  5536 
 5355  5766  2445  5683 
 3751  5683  5355  637 
 4828  5683  5377  4042 
 963  5358  4280  2099 
 4764  5367  3838  4828 
 3406  5358  4984  3104 
 2701  5358  5292  4280 
 4783  5423  5373  2628 
 5075  5359  4501  2114 
 3238  5359  5038  5075 
 4392  5359  4501  5075 
 4798  5623  5587  5380 
 5917  5782  5745  5838 
 5360  5919  3713  5917 
 5842  5843  5821  5602 
 3447  5381  3503  601 
 1755  5879  2973  5643 
 4177  5360  4482  4904 
 5361  5135  5002  5137 
 4300  5361  3545  5137 
 4413  5361  5137  3545 
 5362  5634  3136  3360 
 4300  5361  3811  3545 
 5002  5361  5137  4413 
 3360  5364  5362  2759 
 61  5635  5439  5438 
 1829  5616  5364  2762 
 1821  5584  2753  1003 
 5148  5363  5160  4244 
 5363  4425  4087  4988 
 5160  5363  4484  4244 
 5148  5363  609  5160 
 3361  5364  4914  2759 
 5250  5620  5453  5454 
 5231  5715  5460  5510 
 5367  3830  3555  3835 
 2230  5449  2232  5092 
 5365  5450  5448  5231 
 5358  5292  1793  5366 
 5366  3406  3408  3179 
 5365  5619  5407  5231 
 4527  5367  4921  2567 
 5367  3555  2567  3835 
 5628  3199  5473  5368 
 2567  5367  4921  4828 
 5368  5504  2603  803 
 5425  4018  4922  5171 
 2619  5628  5368  3613 
 3796  5727  3707  3164 
 5662  3541  5549  5521 
 5454  5675  5497  4881 
 3581  5369  4512  5091 
 2557  5680  4512  5641 
 5280  5453  5091  5250 
 5093  5504  4608  626 
 3879  5504  2603  4608 
 5910  5819  2839  2855 
 1291  5562  5371  878 
 876  5563  5562  807 
 2374  5039  2625  5563 
 1291  5562  876  5371 
 4689  5371  1291  880 
 5039  5371  876  2625 
 4926  5372  4927  5357 
 3531  5555  5233  3530 
 5372  2288  1760  5357 
 4783  5423  4391  5373 
 5354  5373  2628  4783 
 2630  5423  2628  874 
 5423  2630  2779  3514 
 5075  5373  5038  5354 
 5663  3396  5239  5666 
 2652  5374  4161  3718 
 4087  609  4935  5375 
 5720  2319  3319  5815 
 5295  5621  5374  4698 
 4202  5375  3567  4504 
 3636  5375  5352  4244 
 4244  5375  5363  3567 
 4504  5375  3567  4386 
 5158  5375  4504  5174 
 5622  1730  844  3723 
 807  5710  4785  5425 
 5844  5544  5014  5337 
 3942  5377  2427  3831 
 4649  5378  4193  3147 
 4716  5538  3934  2949 
 4267  5377  3559  4759 
 4042  5377  3559  4267 
 5537  4759  4509  5377 
 4828  5377  5355  4809 
 5378  4509  3899  5180 
 5336  5623  2383  5380 
 5098  5537  4509  5378 
 3519  5900  2592  1684 
 5379  5679  1349  5462 
 4160  1698  1760  5463 
 2851  5381  3304  601 
 2591  5587  5380  4798 
 5821  5596  5602  4895 
 5660  5132  5133  5382 
 5514  5660  5471  5152 
 4440  5475  1064  5470 
 5383  2545  3778  4604 
 5034  5385  2175  635 
 1052  5588  79  2179 
 5062  5588  5063  5386 
 5385  5420  635  5034 
 5305  5062  1052  5386 
 1049  5386  5062  5305 
 5318  5628  5473  5597 
 5063  5386  1052  5062 
 5063  5588  1052  5386 
 3306  4901  1057  5388 
 2190  5597  5473  2553 
 5327  5461  5342  5201 
 5473  5597  5201  5318 
 5597  5473  5201  5461 
 5045  1789  5365  5450 
 5388  5005  5305  1052 
 1057  5444  4437  5388 
 5444  5388  5063  4437 
 5063  5388  5305  1052 
 1939  6083  1938  2072 
 3453  1849  1850  4385 
 3706  5680  4688  3821 
 4512  5641  5369  2557 
 5723  5874  5553  5772 
 5403  5044  4313  3844 
 5309  5762  5322  5660 
 4219  5697  5466  5654 
 5390  3914  3412  5083 
 5479  5133  4456  5382 
 84  5390  4456  4240 
 5073  4420  2422  5392 
 1663  5392  4420  5274 
 4731  5392  2422  5274 
 1663  5392  2422  4420 
 4973  5392  2422  4731 
 2731  5801  5516  3552 
 2724  5770  3314  2723 
 5327  5473  5461  5201 
 4974  5393  5159  5290 
 5438  2231  1003  5584 
 2618  5394  599  2619 
 4477  3364  5236  2134 
 4456  5479  5179  5390 
 5579  5793  5632  5656 
 5111  5394  4979  5327 
 5111  5473  5318  5387 
 4979  5478  599  5085 
 5429  5649  912  5431 
 3528  5480  2764  5431 
 5011  5657  4981  5410 
 1753  5430  1306  1305 
 5595  5397  2603  2243 
 2332  5397  2679  2329 
 4970  5655  5074  5631 
 5237  5397  2679  3660 
 2371  5398  2624  2620 
 3659  5464  4577  5220 
 2371  5398  2620  3697 
 5585  5679  5462  5690 
 5398  2620  3697  4683 
 5447  3537  4369  5220 
 2680  5399  2333  2756 
 4991  5631  4369  5447 
 4876  5573  4051  1675 
 5674  2680  34  5573 
 945  5399  2333  2680 
 5184  5463  5400  4160 
 4749  5402  972  5238 
 4572  832  833  5401 
 2585  5401  2412  832 
 4519  5401  2412  3886 
 5315  5401  832  2412 
 2585  5401  4572  2412 
 2412  5731  5401  5231 
 5401  5558  5321  833 
 5576  968  1328  5402 
 5050  5576  2706  970 
 4749  5402  1328  972 
 4313  5403  3844  3541 
 954  5433  1787  5403 
 3427  5403  4313  3542 
 5044  5403  1787  3844 
 3427  5434  5403  3542 
 5007  5113  3797  5404 
 4665  5007  3797  5404 
 5172  5534  3797  1658 
 5771  5244  5703  5733 
 4674  5498  5007  4665 
 5348  5733  5703  5244 
 3503  5405  2811  801 
 2319  3489  5764  3147 
 2554  70  3934  4877 
 5381  5405  801  4315 
 604  5188  4316  5406 
 3926  5639  604  5406 
 5882  5256  5415  5827 
 5188  5406  4173  4316 
 5406  3926  4173  4316 
 5078  5546  5343  4870 
 5188  5546  4173  5406 
 5188  5546  5078  4173 
 5546  5493  5078  5343 
 5735  5668  5621  5569 
 3074  5532  735  734 
 5947  6004  5983  5874 
 5836  1687  1699  5773 
 5770  2724  3554  2723 
 5765  5745  5782  5838 
 4630  5494  3277  3259 
 5671  5712  5497  5675 
 5258  5411  928  5043 
 4169  5670  4505  5526 
 3259  5535  4630  5494 
 5664  5527  5162  5814 
 4169  5670  5465  5409 
 2163  5614  1781  5353 
 5615  5158  5409  5494 
 922  5571  5412  5570 
 925  5412  922  4718 
 2663  5646  922  847 
 5646  923  5571  5570 
 3567  5413  2953  4386 
 5134  5413  2360  4294 
 5645  5773  1699  5747 
 1132  4266  5019  5414 
 3046  5414  4053  5268 
 5414  2940  1980  1132 
 4053  5414  1980  5019 
 2214  5414  4266  2940 
 5414  4720  4053  5268 
 4874  5414  4266  2214 
 3046  5414  1980  4053 
 2938  5414  5268  3039 
 4720  5414  5019  4062 
 5337  5415  3067  5140 
 1699  5645  5644  4508 
 3067  5645  897  5415 
 5709  5882  5256  1740 
 896  5644  4508  5176 
 5544  5844  5543  5337 
 2659  5416  2654  5264 
 911  5416  2654  909 
 4404  5416  914  5264 
 2659  5416  914  2654 
 4930  3459  914  5417 
 4405  5567  25  914 
 5432  4405  914  4404 
 3529  5417  3459  919 
 3844  5433  1787  3541 
 4895  5842  5821  5596 
 5410  5749  1305  5418 
 5011  5657  5027  5221 
 5042  5657  5418  5096 
 5658  3263  3926  4955 
 5418  5011  1305  5410 
 1659  5420  3471  635 
 1198  5420  3471  1659 
 819  5420  822  3472 
 634  5420  2903  635 
 5508  5693  3611  5110 
 3288  5421  3611  5110 
 5097  5508  4957  5421 
 2977  5421  2840  5262 
 2977  5421  3288  2840 
 5097  5508  5421  5315 
 29  5422  4408  27 
 4392  5423  5038  5373 
 2628  5423  5373  874 
 4392  5423  5373  4391 
 5373  5423  5038  874 
 2779  5423  3514  4391 
 5252  5371  5039  5424 
 2374  5547  3615  4606 
 881  5424  878  5252 
 4606  5424  5039  2374 
 881  5424  2374  878 
 5547  881  2374  3615 
 5425  599  5299  598 
 5171  5425  5368  2603 
 2776  5659  3339  5495 
 2626  5425  2776  807 
 3199  5425  3696  5368 
 3516  5624  5425  2776 
 4726  5210  16  5427 
 4045  5427  2591  2276 
 4398  5427  4726  2276 
 2591  5427  16  2276 
 5649  5978  5550  5431 
 4045  5427  4726  2591 
 889  5427  2276  16 
 884  5427  1728  889 
 5648  3422  5647  5581 
 5625  5176  896  5428 
 866  5561  3248  867 
 2277  5428  896  5176 
 2592  5625  5560  3519 
 5648  3230  3419  5647 
 5649  5879  5429  5643 
 5550  5643  5994  5995 
 619  5978  5431  5480 
 5480  3528  2764  2876 
 5551  5441  1034  5319 
 5417  5568  5432  5264 
 5550  1696  3528  1697 
 5550  5643  1696  5633 
 3529  5417  919  5432 
 4405  5432  5417  3529 
 954  5434  5433  5403 
 5417  5568  919  5432 
 5829  4079  5347  5396 
 5433  954  1787  4147 
 1787  5433  4147  3541 
 2267  5434  954  5391 
 3427  5434  3542  2267 
 5650  5437  5559  5436 
 3427  5434  2267  5391 
 3541  5434  5403  5433 
 954  5434  5403  5391 
 1326  5435  45  1325 
 2587  957  43  5436 
 47  5435  1326  1789 
 2588  5732  2587  5650 
 5637  43  957  5436 
 5437  5650  5049  2587 
 5895  5991  5966  5930 
 5437  5650  5638  5049 
 4312  5437  5048  2587 
 2701  5048  43  5437 
 5737  43  960  2261 
 5637  43  5436  5437 
 4312  5437  2587  43 
 2231  1003  61  5438 
 2231  5807  5760  5439 
 5124  5761  5393  5290 
 5635  61  1003  5438 
 1003  5635  5438  5584 
 5379  5476  5592  1026 
 1021  1005  1010  5440 
 4775  5066  61  5439 
 2577  5439  2231  61 
 4751  2574  1026  1350 
 5909  5804  2851  5875 
 4311  5440  64  2207 
 64  5440  1005  5297 
 5056  5440  5297  1005 
 4218  5440  64  3335 
 4282  5440  64  1010 
 2207  5440  1021  3335 
 2208  5440  5297  5056 
 4060  5694  5691  5533 
 5511  5442  73  5303 
 5551  2445  1034  5441 
 2445  5551  1034  5224 
 5058  5694  5533  5195 
 3797  5534  2460  1658 
 5627  1853  1042  5443 
 4060  5441  2445  4539 
 4754  5533  5441  5319 
 5533  4754  5058  4495 
 5442  73  1037  2558 
 1042  5554  5442  5443 
 1042  5743  5511  1847 
 5062  5444  5063  3296 
 1042  5586  5442  5554 
 5591  1057  5388  5444 
 5442  5554  2558  5443 
 5062  5444  5305  5063 
 3633  5444  4437  1057 
 3312  5445  1056  1051 
 4154  5446  5435  5045 
 1067  5445  1056  2176 
 2160  5445  82  5064 
 3312  5589  1051  1050 
 5446  5046  4154  5277 
 5655  5768  5573  4051 
 4169  5813  5465  5799 
 4970  5655  4991  5272 
 5399  5655  3537  5447 
 4138  5877  5871  5806 
 5448  5389  5231  5126 
 5126  5510  5231  5448 
 5111  5473  3199  5368 
 5401  5460  2412  5231 
 61  5449  5323  2230 
 1791  5629  1680  3544 
 5870  5293  5047  2411 
 5451  5681  5546  5485 
 5715  5448  5460  5510 
 5047  5460  5231  5293 
 5407  5460  5231  5047 
 4812  1052  5063  79 
 5453  5280  5091  5369 
 5321  5663  5035  5315 
 5683  737  611  612 
 5280  5620  5453  5250 
 5280  5620  5250  3579 
 5280  5620  5142  5453 
 4314  5680  3821  4149 
 4512  5497  5091  5369 
 5499  5823  4663  2172 
 5091  5497  5453  5369 
 5453  5671  5454  5620 
 4238  5486  5339  3433 
 5486  4925  3622  1765 
 4566  5488  326  4028 
 4617  5486  5455  3622 
 5101  5455  5339  4632 
 5232  5486  4926  4927 
 4926  5486  3622  4861 
 629  5487  4912  5114 
 4927  5455  4634  5232 
 4634  5455  3622  4617 
 5719  5728  5518  4225 
 2800  5518  3803  3458 
 5456  4670  5301  5302 
 5957  6006  5958  5940 
 2851  3788  4854  3304 
 5860  6017  5993  5727 
 5459  5548  5214  5483 
 5779  5459  5020  2855 
 5596  5459  5081  5483 
 4234  5871  2412  4519 
 4680  5602  5596  4791 
 4680  5596  5459  5081 
 4320  5877  2700  3637 
 5460  5678  5407  5450 
 2618  5604  2622  2372 
 4788  4941  865  2614 
 3450  5598  3279  5490 
 2618  5604  2372  5478 
 5473  5628  5387  5111 
 2377  2638  2634  889 
 2622  5604  2147  2145 
 2147  5473  2190  5461 
 5111  5628  3199  5473 
 4973  5474  4765  4908 
 5585  1024  637  5462 
 5592  5298  4710  3934 
 1349  5462  1024  5379 
 1024  5592  5379  5585 
 637  5585  5462  4710 
 5253  5463  1698  4993 
 5137  5528  5135  5164 
 4634  5463  4993  5184 
 4993  5463  1698  5400 
 5463  5372  1760  4927 
 5232  5463  4927  5233 
 5272  5464  4991  5397 
 2580  5464  3659  5220 
 4991  5464  5200  5397 
 2580  5464  5397  3659 
 4991  5464  5447  5220 
 4618  5464  5200  4991 
 5464  5674  2580  5397 
 5464  5655  4991  5447 
 5803  5131  3279  5490 
 5615  5813  5799  5465 
 5615  5813  5409  5352 
 5543  5800  5797  844 
 5700  5375  5352  5615 
 5654  5697  5069  5599 
 4858  5654  5069  5139 
 4498  5466  4343  4858 
 4498  5466  4143  4343 
 3275  5466  4858  4219 
 3458  6010  5457  1354 
 3068  5467  5106  839 
 5106  5467  3677  839 
 3068  5556  625  5467 
 5468  5141  5360  5304 
 5587  5745  5623  4798 
 5750  5940  5791  5841 
 5141  5468  5380  5304 
 2752  4288  5119  5469 
 4935  5700  609  4471 
 2679  5469  3852  5119 
 2683  5469  3374  2761 
 4603  1658  2460  5471 
 5095  5470  5121  4440 
 4440  5475  5470  1060 
 4440  5470  5121  2824 
 5105  5470  5121  5095 
 5309  4603  2460  5471 
 5673  1864  4211  2460 
 4048  5397  2580  5674 
 5152  5471  1658  4475 
 5118  5660  5471  5322 
 5472  3366  4876  3025 
 5727  4682  5756  5845 
 5412  5571  4718  5267 
 2398  5472  5117  2675 
 4876  5472  3025  34 
 2398  5572  2675  2242 
 5473  2619  5111  5394 
 3366  5472  930  3025 
 5327  5604  5461  5473 
 34  5572  930  933 
 930  5572  2398  2242 
 5674  5399  5655  3537 
 2622  5473  2619  2190 
 4115  5636  1164  5333 
 2147  5604  5473  5461 
 2738  5876  2079  4130 
 5073  5506  5474  4908 
 4908  5474  4765  5089 
 5870  5293  2411  2700 
 4765  5474  4130  5089 
 5095  5475  5470  1064 
 817  5475  1060  5470 
 4440  5475  1060  1064 
 5105  5475  5470  5095 
 3250  4432  1025  3648 
 1026  5592  1024  2444 
 4146  5803  3279  3947 
 2444  1026  5592  4586 
 5222  5592  1026  4586 
 3939  5477  5275  4175 
 5706  5744  5275  5721 
 3941  5701  4146  5477 
 3934  5491  3574  5223 
 5131  5803  5701  5706 
 5082  5721  5131  2111 
 5574  4308  2851  5143 
 5604  2618  2622  5473 
 5478  5473  5327  5394 
 5327  5604  5342  5461 
 2372  5604  2622  2145 
 2618  5478  5394  5473 
 5849  5943  958  1791 
 4113  4201  2881  5155 
 3528  5550  2876  5480 
 619  5480  2876  4366 
 1305  5878  5749  5840 
 2764  5480  2876  619 
 5840  5907  1305  5878 
 5673  5904  5848  5746 
 3528  5649  5550  5431 
 3528  5550  1755  1696 
 5482  3266  4344  3224 
 5166  2652  5295  5481 
 5070  5481  2652  5166 
 5530  5166  5295  5481 
 5374  5481  5295  2652 
 3710  5482  3100  3186 
 3930  5482  3403  5084 
 3929  5482  2843  3930 
 5482  4344  3418  5084 
 5482  3930  3403  2843 
 1677  3388  2255  2404 
 913  5484  4707  2117 
 5867  5548  5779  5804 
 5548  5804  4600  5483 
 5214  5483  5081  5459 
 2851  5483  5081  4600 
 2292  5687  5300  5245 
 5480  5940  2392  5886 
 5548  5459  5214  5020 
 5543  5844  5797  5800 
 5602  4680  2855  4791 
 4707  5484  2973  2117 
 4358  5484  913  1756 
 5727  4682  81  3584 
 5484  4707  2973  5041 
 3745  5484  912  4358 
 5409  4483  3146  5009 
 5343  5667  5658  5609 
 5546  5343  4870  5485 
 4024  5488  5334  5330 
 4617  5486  3622  4926 
 5486  1765  3622  2668 
 3622  5486  2668  4861 
 5232  5486  4927  5455 
 5508  810  4845  5315 
 326  5488  4907  5333 
 828  5508  830  5487 
 5487  831  829  5114 
 630  5508  3611  631 
 646  5693  5114  3659 
 3611  5693  5487  801 
 5332  5488  5330  4907 
 5334  5488  5333  5330 
 1169  5488  5332  4566 
 3698  5488  4907  326 
 5488  2075  4024  5334 
 2058  5783  1939  5692 
 5612  2061  5345  5489 
 3159  6051  2061  6039 
 5353  5814  5324  5169 
 1370  5490  4918  5314 
 5314  5598  5490  5541 
 5490  1370  5131  3279 
 3432  5707  3890  3539 
 5361  5528  5135  5137 
 5911  5966  5293  5929 
 5527  5707  5069  5697 
 5931  5940  2392  2598 
 1276  5913  5846  5847 
 5778  5695  5708  5727 
 4630  5615  5535  4935 
 4328  5882  5827  5820 
 4630  5535  4003  2943 
 5615  4630  5535  5494 
 5377  5683  611  4042 
 5700  5615  5526  4471 
 5659  5331  2113  4977 
 2626  5659  3339  2776 
 5144  5663  5496  5662 
 4393  5539  5031  5331 
 5331  5659  5539  5557 
 5495  5710  807  5425 
 2776  5659  5495  5425 
 4769  5144  5136  5496 
 5218  5496  5144  4769 
 2841  5771  3679  3797 
 3821  5680  4688  4149 
 5684  5765  5623  5672 
 5675  3821  4156  5671 
 995  1339  2576  2937 
 4512  5497  4881  5091 
 5497  5250  5453  5454 
 3679  5534  3797  5498 
 5404  5534  5498  3797 
 5471  5534  2460  4005 
 5007  5498  5404  4665 
 5499  5915  4748  2172 
 4203  5499  3887  4663 
 4797  5892  5759  5686 
 3887  5499  4748  4663 
 2567  5500  5377  4809 
 5500  5537  4509  5377 
 3899  5500  5180  4509 
 2555  5719  4353  3571 
 3549  5558  5321  5168 
 833  5558  5321  5311 
 5437  5638  960  5049 
 5517  5228  5138  5502 
 5502  5714  5608  5517 
 5754  5517  5165  5138 
 5099  5689  5502  5228 
 5790  5808  5784  5736 
 3797  5505  5113  4561 
 5113  5505  4821  4561 
 1808  2726  4130  5506 
 3641  5506  4908  4584 
 5089  5506  2726  4583 
 5108  5506  4130  5474 
 5506  5073  3641  4908 
 5481  5569  5530  5265 
 922  5571  2663  5412 
 5481  5603  5374  5295 
 5265  5530  5166  5507 
 813  5508  5315  810 
 2582  5315  5110  5508 
 2584  5508  832  5315 
 5693  5508  3611  5487 
 5421  5508  5110  5315 
 831  5508  5487  832 
 830  5508  5315  832 
 2584  5508  2582  832 
 3611  5508  5110  5421 
 829  5508  5487  830 
 4845  5508  5315  830 
 801  5508  3611  630 
 4957  5508  5315  630 
 828  5508  5487  4912 
 5097  5508  5315  4957 
 1700  624  4571  5509 
 5509  4661  2338  5130 
 5509  2327  4662  1700 
 4433  5798  5716  5540 
 2338  5509  624  2327 
 5231  5510  5460  5448 
 5676  5460  5448  5450 
 5885  1349  5942  71 
 4513  5511  1651  5060 
 5231  5715  5510  5401 
 5231  5715  5401  5460 
 5448  5715  5460  5676 
 5776  5775  3810  5766 
 5511  5586  1651  2556 
 1847  5511  1042  4513 
 17  5512  1299  15 
 5661  5517  5503  5529 
 5673  5936  5848  5904 
 5513  5286  2421  4761 
 5660  5514  5471  5309 
 5515  5666  3396  5663 
 5663  5338  5136  3197 
 5663  5239  3197  5136 
 867  5734  10  5774 
 5682  5521  5515  5662 
 5521  5666  3844  5515 
 3396  5515  4412  3844 
 4187  5516  4357  3841 
 2446  6000  5226  5524 
 4647  5974  4201  3684 
 3837  5516  3552  2731 
 3841  5516  3837  5290 
 5517  5718  5608  5529 
 5826  5790  5718  5722 
 5530  5723  5569  5668 
 5503  5529  5165  2138 
 5736  5808  4604  2603 
 5531  5829  610  5532 
 5437  5737  5637  43 
 4647  5974  3684  5888 
 5661  5751  5718  5722 
 3803  3571  3458  5518 
 4225  5518  3571  3803 
 5518  6010  2800  5457 
 5456  5916  5301  5524 
 4799  5759  5699  5685 
 1205  5519  5273  624 
 5369  5453  5142  5520 
 3773  5519  5273  4661 
 5829  3961  2870  5724 
 5680  4314  3411  4149 
 5680  5453  5520  5671 
 5718  5517  5608  5714 
 5460  5715  5401  2412 
 5713  4298  5284  5522 
 5326  5713  5288  4653 
 4750  5135  4469  5523 
 49  5523  2739  5051 
 4532  5523  4469  5135 
 5524  4570  4670  5456 
 5592  5918  5884  5298 
 5916  5951  5868  5950 
 4570  5524  4470  5226 
 5524  5899  5301  2446 
 4670  5524  5456  5301 
 5525  4432  3250  3648 
 5035  5391  43  5044 
 4651  5525  3648  4432 
 4169  5670  5409  3277 
 5813  4483  5409  5009 
 5148  5700  609  5375 
 4166  5526  4471  609 
 5844  4491  5800  5809 
 5148  5799  609  5700 
 4630  5526  4471  4166 
 5507  5642  5530  5408 
 5528  3547  4050  5137 
 5162  5664  3987  5527 
 5608  5754  5736  5243 
 5688  5790  5714  5784 
 5166  5553  5530  5329 
 5265  5569  5530  5507 
 4432  5724  1672  3395 
 5571  5412  923  5267 
 610  5532  609  735 
 5536  5829  5724  610 
 3065  5536  2885  736 
 3065  5536  592  2885 
 5069  5725  5707  4410 
 3961  5829  3183  5724 
 5829  1672  5536  5724 
 5683  611  736  5536 
 4140  5724  3183  3989 
 608  5532  734  609 
 736  5532  5531  610 
 610  5830  5532  5829 
 592  5532  734  608 
 3989  5829  3183  610 
 494  5532  5531  592 
 637  5532  608  1672 
 5533  4118  4754  4495 
 4060  5533  2791  5319 
 4118  5691  2791  5194 
 2445  5944  4539  5694 
 5534  4005  3797  2460 
 5353  5324  5767  1781 
 5535  4386  5174  4719 
 2943  5615  4935  5535 
 4630  5535  2943  4935 
 5615  5174  5494  5535 
 736  5683  3078  737 
 2427  5683  611  5377 
 3751  5683  5536  5355 
 2885  5536  562  3078 
 5707  5725  2582  4953 
 5683  5355  637  4194 
 3574  5683  5355  2445 
 4748  5896  5766  5834 
 5557  5659  3339  4977 
 611  5683  736  737 
 4242  5683  5321  1663 
 726  5683  606  5321 
 5766  2445  5227  5355 
 5683  637  607  1650 
 610  5536  611  4226 
 5477  5721  5706  5275 
 2949  5538  5183  4478 
 4509  5537  5180  5378 
 5009  4483  3146  1826 
 5537  4660  3942  5377 
 5815  5537  3831  5711 
 4759  5720  4267  5711 
 4809  5537  5500  5377 
 2964  5538  5183  3934 
 4018  5539  4393  5331 
 5710  807  3661  5557 
 4018  5659  5425  5539 
 4922  5539  4018  5425 
 4433  5540  5129  3809 
 4433  5540  3809  3806 
 5982  5825  5975  5890 
 3809  5540  3426  3806 
 5148  5799  5160  609 
 5314  5541  5197  4145 
 5082  5803  5131  5706 
 5314  5541  5490  5197 
 5708  5788  5658  5778 
 3782  5598  4145  5541 
 5672  5917  5745  5360 
 3718  5542  4698  5374 
 4024  5607  5334  2075 
 3661  5710  5557  4393 
 5794  5855  5592  5781 
 3426  5854  3806  5798 
 5710  5495  807  5557 
 5659  5710  5557  5495 
 2446  6000  5899  5896 
 4173  5546  4870  5008 
 2855  5867  5819  5020 
 1354  5545  4570  2800 
 5471  5660  5309  5322 
 5451  5546  3263  4173 
 3926  5788  4955  2457 
 5546  5658  5343  5485 
 5493  5658  5609  5343 
 4173  5546  3263  3926 
 5424  5547  4606  5252 
 2374  5547  4606  5424 
 5459  5779  5020  5548 
 5811  4710  5855  5883 
 5804  5909  5842  5869 
 5481  5603  5295  5530 
 3541  5549  4313  3542 
 5338  5796  5663  5219 
 4313  5549  5452  3542 
 2603  5550  5015  2392 
 5441  5551  4754  5319 
 2876  5550  4332  5015 
 5015  5940  2392  5550 
 3528  5550  4332  2876 
 5840  5940  5839  5907 
 5550  2876  2392  2603 
 5551  5223  5058  4754 
 1041  3176  3577  2958 
 5552  5227  2445  5355 
 2147  5604  5461  5342 
 5227  5552  811  5311 
 5226  5552  2445  5224 
 5553  5408  5166  5530 
 3662  5793  5656  5713 
 4986  5553  5166  5329 
 5828  5969  5947  5874 
 5836  5553  5772  5642 
 5586  5442  2559  2556 
 5586  1042  5442  1651 
 4926  5372  1763  5555 
 5555  4617  5232  5233 
 5232  5555  4927  4926 
 3436  5555  1763  5372 
 2394  5555  3530  4617 
 5232  5555  5233  4927 
 3530  5555  5233  4617 
 3962  5555  2394  1763 
 5382  5762  5322  5479 
 5467  5556  3677  839 
 5710  4393  5425  5539 
 5377  4267  3831  5711 
 5495  5557  3339  807 
 4364  5729  4393  4598 
 4364  5729  5031  4393 
 807  5710  3661  4785 
 5331  5557  5539  5031 
 3200  5557  3614  3339 
 5710  5659  5425  5495 
 4157  5558  4469  5321 
 5558  4297  4157  4469 
 5558  5168  4655  5501 
 2706  4157  1795  2248 
 5049  5638  3408  965 
 2277  5560  2644  896 
 5581  2592  3519  3422 
 1058  5626  4439  4438 
 3519  5625  5428  3954 
 2592  5581  3519  5560 
 2644  5581  4556  5560 
 4687  5561  2623  3248 
 5040  5774  867  5677 
 5561  870  2552  2623 
 866  5561  867  10 
 2872  5564  5255  2875 
 1644  5561  4687  1645 
 878  5563  5371  5424 
 5371  5563  2625  5039 
 5563  876  5371  2625 
 2115  5563  2374  807 
 131  5617  5564  1408 
 876  5563  807  2625 
 5563  878  5371  5562 
 5371  5563  5039  5424 
 2018  5617  1991  1089 
 5617  2018  1085  1089 
 5564  3060  1408  2062 
 5292  5366  4137  5618 
 2872  5564  2875  1085 
 2875  5564  1991  2018 
 2000  5564  5255  1085 
 5565  26  3875  23 
 5263  5566  5430  5260 
 5270  5566  5266  5263 
 5432  3451  5264  5568 
 25  2303  914  5567 
 909  5567  2303  25 
 4405  5567  914  5416 
 5568  5417  919  4930 
 5417  5568  5264  4930 
 5643  5550  1696  1755 
 4140  5724  3989  5355 
 4373  5898  4547  2688 
 1308  5412  923  5570 
 5646  2663  2287  847 
 5295  5621  4698  5603 
 5530  5603  5295  5329 
 5569  5735  5723  5665 
 5481  5621  5374  5603 
 922  5646  5571  5570 
 4160  5571  2663  2287 
 2242  5572  2675  1768 
 4718  5571  2663  4160 
 4048  5572  2580  2240 
 2675  5572  3761  2240 
 2580  5572  34  2240 
 3023  5573  4051  34 
 4048  5572  3761  2580 
 933  5572  2240  34 
 930  5572  1768  933 
 5074  5573  1675  4051 
 3023  5573  2756  4051 
 5074  5573  5397  1675 
 5655  5674  5397  5573 
 2680  5573  2756  3023 
 5675  5680  3821  5671 
 5399  5674  945  3537 
 5490  5574  5082  5541 
 5310  5725  5600  5707 
 4825  5574  2850  5143 
 2548  5574  2851  2111 
 4308  5706  5275  5477 
 5278  45  5435  5575 
 5281  2199  977  5577 
 5575  4746  4154  5278 
 5575  4154  5446  5435 
 5050  5576  5402  2706 
 968  5576  2706  5402 
 2248  5576  970  2706 
 5050  5576  970  5402 
 976  5739  5283  1802 
 977  5630  2862  979 
 2722  5578  985  3380 
 5759  6000  5834  5977 
 5632  5793  5578  5704 
 5761  5285  5698  5656 
 5761  5801  5583  5698 
 5578  5704  5582  2423 
 2722  5578  2423  985 
 3464  5583  1336  2731 
 2423  5579  985  5578 
 5704  5793  5288  5761 
 2222  4269  55  5580 
 5580  2727  3839  2734 
 4042  5580  55  5287 
 3839  5580  5052  55 
 4976  5580  3839  990 
 2277  5648  5581  5176 
 4921  5582  2423  2422 
 5288  5704  5124  4921 
 2277  5648  5647  5581 
 5647  2277  2644  2136 
 2592  5581  5560  4556 
 5648  844  2143  5647 
 2277  5647  2143  2136 
 3230  5648  3242  3422 
 5288  5761  5124  5704 
 989  5632  1336  5579 
 5290  5704  4248  5124 
 5285  5761  5393  5284 
 5616  5584  2753  1821 
 5760  1006  5438  5439 
 2762  5584  1006  2753 
 1003  5635  5584  2753 
 2536  1408  1592  5617 
 4194  5592  3934  5355 
 5298  5942  5592  5918 
 5592  5355  4586  5222 
 5198  5918  3794  4945 
 4592  5703  3797  5113 
 1024  5585  5379  5462 
 5592  5222  1026  5476 
 3411  5680  5177  5641 
 1024  5592  637  3343 
 812  5680  4227  5177 
 5623  5336  5335  5380 
 5511  5586  2556  5442 
 3176  2958  2173  3577 
 5588  5386  5005  1052 
 5736  5974  5946  5790 
 5304  5587  5360  5468 
 5587  5745  5360  5672 
 5864  5954  5917  5922 
 5386  4743  1047  5588 
 5386  5588  5005  4743 
 79  5588  1047  2179 
 5062  5588  79  5063 
 2392  5791  5590  5750 
 1056  5589  3312  3109 
 4436  1050  82  5589 
 1050  5589  3109  3312 
 1051  5589  82  1050 
 1656  5589  4436  1657 
 1858  5589  4436  1656 
 5589  2160  2176  5445 
 2176  5589  2563  1657 
 2973  6021  5879  5041 
 2392  5590  2598  5146 
 5795  5395  5410  5748 
 4152  3952  1769  4072 
 1057  5591  3633  5444 
 5005  5591  5388  5305 
 3633  5591  3296  5444 
 5005  5591  4901  5388 
 5592  1024  637  5585 
 4194  5592  4710  3934 
 5592  5705  5222  5476 
 2842  5703  4592  5593 
 5671  5712  5680  5497 
 5355  5592  4586  2444 
 3343  5592  5355  2444 
 2852  5594  5178  3397 
 2976  5594  88  3113 
 4108  5703  2842  5613 
 5595  3503  2881  2603 
 4839  5595  5351  601 
 4877  5058  4754  5975 
 5595  2672  4692  3711 
 496  5595  5299  647 
 5381  5595  2329  3503 
 601  5595  3618  600 
 4692  5595  3711  1698 
 4823  5596  2851  4895 
 4495  5981  4118  4754 
 1325  3178  2094  1789 
 3450  5598  2864  3279 
 1371  5598  2864  3450 
 5098  5764  5378  3147 
 5473  5628  2553  5597 
 5597  2190  5473  5461 
 5655  5464  4991  5272 
 5598  5314  4145  5541 
 5814  5169  5353  5162 
 1370  5598  5490  5314 
 3782  5598  3947  4145 
 4219  5697  5527  4143 
 4219  5697  5654  5599 
 4384  2159  1747  1692 
 5310  5725  5707  5182 
 5920  5922  5864  5859 
 2159  4382  1748  2962 
 5753  5599  5707  5697 
 5767  5814  5697  5753 
 5599  5767  5697  5753 
 2603  5974  5808  2881 
 2460  3273  5309  5746 
 4479  5769  5336  4971 
 2828  5746  5696  3273 
 5752  5874  5828  5865 
 5684  5336  5623  5601 
 5915  5948  5683  607 
 5836  6053  6043  5874 
 5668  5481  5621  5569 
 5481  5668  5530  5569 
 5553  5874  621  1699 
 4399  5726  3727  5605 
 5604  2372  5342  2145 
 5327  5604  5473  5478 
 2147  5604  5342  2145 
 3828  5720  4245  3147 
 5605  4013  4399  4698 
 5292  5737  5637  960 
 5937  5939  5869  5819 
 5415  5836  1699  5773 
 5645  5773  5415  1699 
 5605  5542  3718  2127 
 3169  5607  4116  4127 
 5333  5607  5606  1164 
 1166  5607  3154  5606 
 4022  5607  1164  4116 
 5292  5737  4771  5637 
 4024  5607  2075  4022 
 3694  5607  4127  3154 
 3153  5607  1166  5334 
 5736  5299  2603  3778 
 5517  5718  5689  5714 
 5736  5974  5808  2603 
 5138  5754  5502  5099 
 5972  6025  5987  5986 
 5667  5343  5658  5485 
 4664  5696  3269  5309 
 5493  5708  5658  5695 
 3282  5823  4663  2789 
 5610  5830  4087  4988 
 4679  5610  5092  5396 
 61  5610  4988  5323 
 1276  5861  5847  5783 
 2061  5345  5344  5611 
 5955  1939  2058  5861 
 3313  5913  3006  5846 
 1276  5611  5344  5345 
 3159  5913  2061  5846 
 2159  1748  4384  1747 
 5861  1939  2058  5783 
 2061  5692  5489  5612 
 3159  5963  2061  5913 
 5202  5733  4108  5613 
 6023  3165  3006  5998 
 4797  5896  4275  4748 
 2061  5692  2059  5489 
 3165  5757  5611  3006 
 5847  5914  1276  5913 
 5244  5771  5703  5404 
 5348  5703  5113  5244 
 5733  5348  5703  5613 
 5348  5733  5244  5202 
 2842  5771  3797  5703 
 3679  5771  5498  3797 
 1781  5614  4081  5353 
 3187  5614  39  1781 
 2402  5614  39  3187 
 3360  5616  5362  1006 
 4630  5615  5409  5494 
 5174  5615  4386  5535 
 5799  5615  5526  5700 
 2943  5615  4386  4935 
 2943  5615  5535  4386 
 5803  4146  5706  3782 
 5526  5615  4630  4471 
 1006  5616  5362  5584 
 2762  5616  5584  2753 
 2753  5616  1821  2762 
 1085  5617  1089  1593 
 2062  5617  1408  5564 
 131  5617  1991  5564 
 5617  1593  2062  1592 
 2062  5617  1592  1408 
 5617  131  2536  1408 
 1089  5617  2536  1593 
 1795  2706  5050  4157 
 4133  3466  2747  2705 
 5618  5292  1793  1794 
 5674  5768  5655  5399 
 5619  5045  5365  5407 
 5365  5619  5231  5389 
 5401  5895  3193  3378 
 5630  977  5281  979 
 4314  5680  3411  5641 
 4604  5736  2603  3778 
 3405  5620  5142  3579 
 5723  5874  5772  5828 
 5295  5621  5603  5374 
 5909  5821  1637  2851 
 2682  5631  2671  4369 
 5337  5622  3723  3067 
 1730  5622  3067  3723 
 844  5622  5376  4508 
 5337  5622  5376  3723 
 5336  5623  5601  2383 
 2166  5673  5152  4211 
 5765  4798  2383  5623 
 5468  5623  5380  5587 
 5915  73  2172  3281 
 3199  5734  2112  10 
 5843  5842  5459  5602 
 877  5624  2626  10 
 4508  5644  1699  5176 
 2113  5624  3709  2112 
 4150  5734  3709  5624 
 4150  5624  877  867 
 3954  5625  1699  1684 
 25  914  3741  4405 
 5644  5176  896  5625 
 5930  5928  6008  5943 
 5626  1058  2461  2828 
 5447  5674  5655  3537 
 5848  5936  5717  5133 
 5303  5743  3281  1847 
 1853  5627  2785  5443 
 1037  5627  5443  1843 
 1029  5743  5627  2785 
 1843  5627  2785  1029 
 5743  5442  1029  5627 
 1843  5627  5443  2785 
 5442  5743  5511  5627 
 5994  6021  2973  5263 
 5628  2619  2553  3613 
 5628  5387  5111  3199 
 5991  5045  4154  5763 
 5473  5628  5368  2619 
 976  5739  2862  5630 
 3611  5901  5875  2542 
 5946  2881  4113  5974 
 5336  5925  5601  5769 
 5447  5768  5655  5631 
 5285  5761  5698  5393 
 5447  5768  2333  5399 
 1336  5698  5579  5632 
 5285  5698  5159  5393 
 1336  5698  5583  3464 
 5583  5801  3464  5698 
 4308  5803  5706  3782 
 989  5632  5583  1336 
 1768  1769  3952  933 
 5930  5046  4154  5991 
 1696  5633  1697  5550 
 5908  5996  5994  5940 
 3360  3136  1011  5634 
 5940  5791  5841  5856 
 1003  5635  2753  1001 
 5438  5635  1006  5584 
 5439  5741  61  1006 
 5636  326  5333  3463 
 4115  5636  3463  1164 
 326  5636  1504  3463 
 5333  5636  5606  1510 
 5437  5737  43  960 
 5559  5436  960  5637 
 957  5637  5436  5559 
 5292  5638  3408  960 
 5437  5637  960  5436 
 5437  5737  960  5637 
 3408  4137  965  5638 
 5638  5292  5559  960 
 965  5650  5049  5638 
 5651  5807  2231  5055 
 5437  5638  5559  960 
 3926  5853  604  5639 
 3806  5981  4433  5973 
 5658  5695  5546  5493 
 5406  5695  604  5188 
 5639  3926  5546  5406 
 5658  5853  5788  3926 
 2113  5659  5425  4018 
 5659  5710  5425  5539 
 3412  5696  5133  5390 
 5970  6029  5979  6002 
 5407  5640  5045  5047 
 5047  5966  5293  5640 
 5510  5731  5126  5231 
 1036  4952  5225  5837 
 5748  5840  1305  5749 
 5530  5723  5665  5569 
 5553  5772  5642  5723 
 5418  5795  5410  5749 
 5773  1699  2919  1687 
 5643  5996  5633  5550 
 1699  5645  4508  5415 
 5649  5995  5879  5643 
 5841  5940  5839  5795 
 5644  1699  5625  1684 
 896  5645  3067  5644 
 1699  5747  1209  5644 
 1685  5644  1684  1699 
 4508  5645  3067  5415 
 896  5645  897  3067 
 4508  5645  5644  3067 
 3519  5648  3242  3954 
 2663  5646  5571  922 
 2644  5647  4556  5581 
 5648  5428  3519  5581 
 844  5648  2143  5176 
 844  5648  3419  5647 
 5648  2277  5647  2143 
 3242  5648  3419  3954 
 844  5648  5176  3419 
 5978  5649  5879  5431 
 5428  5648  5176  5581 
 5649  5429  912  1755 
 3419  5648  5176  3954 
 3422  5648  3519  5581 
 3422  5648  3242  3519 
 3528  5649  1755  5550 
 5429  5649  5643  1755 
 912  5649  1755  3528 
 965  5732  2588  5650 
 5742  5760  5634  5584 
 5436  5650  2587  5559 
 965  5732  5650  5638 
 5437  5650  2587  5436 
 2588  5650  5049  965 
 1011  5742  2235  5651 
 2235  5651  5055  1011 
 3364  4477  5236  5026 
 5933  5828  5792  5921 
 5227  5896  5226  2445 
 4539  5944  4536  5694 
 5874  5985  5983  5967 
 5940  6020  5931  5996 
 5821  5910  5842  5905 
 5550  6020  4332  5015 
 6020  5653  5550  4332 
 6021  1305  5263  1753 
 5655  5768  4051  5631 
 5768  5674  2756  5399 
 5466  5697  5069  5654 
 5310  5654  5069  5599 
 5397  5573  5074  5655 
 5284  5522  5285  5656 
 4970  5655  5272  5074 
 4051  5655  5074  5573 
 2756  5674  5573  2680 
 5655  4970  4991  5631 
 5464  5655  5397  5272 
 4991  5655  5631  5447 
 5284  5793  5522  5656 
 5410  5749  5748  1305 
 5221  5096  2392  5657 
 5011  5657  5221  4981 
 5858  6001  5949  5956 
 5658  5778  5695  5708 
 5788  6001  5880  3263 
 3263  5658  3926  5546 
 1672  5829  5536  5531 
 6018  6036  6029  6002 
 3926  5658  5639  5546 
 5539  5659  2113  4018 
 5659  5710  5539  5557 
 2776  5659  5425  3516 
 600  5661  2138  5529 
 5118  5660  5152  5471 
 5503  5689  5228  5517 
 5689  5826  5718  5751 
 5144  5796  5218  5219 
 4042  5683  611  612 
 2777  4779  3250  5525 
 5496  5663  5136  5239 
 5496  5666  5218  5662 
 5796  5144  5218  5662 
 5666  5521  3541  5662 
 5662  5666  5515  5663 
 2777  1025  3250  4779 
 5663  2794  832  3197 
 832  5663  5035  2585 
 5492  5664  4305  4410 
 3890  5725  5707  5600 
 616  5664  4410  4305 
 5492  5664  5527  4305 
 5023  5814  5707  5077 
 5707  5069  5599  5310 
 5697  5814  5707  5753 
 5496  5666  5662  5663 
 5772  5874  5553  5836 
 5724  3395  2870  1672 
 2138  5736  3778  600 
 5603  5850  4698  5792 
 5507  5665  5569  5530 
 6019  5731  5652  5702 
 2406  5666  3541  5218 
 5796  5549  2267  5682 
 5521  5666  5515  5662 
 5728  5457  5230  5518 
 5485  5681  5658  5667 
 5667  5810  5788  5785 
 5792  5723  5603  5787 
 5481  5668  5603  5530 
 4751  5525  4779  2777 
 5536  5829  610  5531 
 5530  5752  5553  5723 
 5777  5992  5895  5873 
 5603  5850  5621  4698 
 5669  5816  2079  5805 
 3752  5669  2566  2079 
 5670  4169  5465  5526 
 3692  1821  2429  3561 
 5867  5875  4600  5804 
 1001  5741  2229  61 
 5670  4169  4505  3277 
 4505  5670  3277  4630 
 5465  5670  5526  5615 
 4156  5671  5520  5620 
 5453  5671  5620  5520 
 4314  5671  4156  3821 
 3821  5675  4156  3706 
 5587  5672  5468  5623 
 5684  5468  5623  5335 
 958  5895  2749  5911 
 5958  5906  1305  5957 
 1755  5484  1756  2117 
 5527  5697  5069  5492 
 5673  5936  5152  5717 
 945  5674  2580  3537 
 2680  5674  945  5399 
 2580  5674  3761  4048 
 4439  5746  5626  2461 
 4005  5673  2166  2460 
 5746  5471  2460  5673 
 4005  5673  5152  2166 
 2756  5674  2680  5399 
 3706  5712  5675  4881 
 5620  5675  4156  5671 
 5671  5712  5675  5680 
 5453  5680  5497  5671 
 5454  5675  5671  5497 
 4687  5677  10  2112 
 1645  5677  5561  4687 
 3637  5871  2412  4234 
 4320  5877  5870  2700 
 5889  5676  5877  5715 
 867  5677  10  5561 
 2187  5677  2112  5426 
 5293  5870  5047  5678 
 5407  5678  5045  5450 
 4138  5870  1325  4320 
 2411  5870  1325  5045 
 5045  5806  5450  5678 
 5293  5678  5047  5460 
 5877  5678  5806  5870 
 5592  5817  5705  5781 
 5592  5918  5835  5884 
 4688  5680  5177  4149 
 5679  5781  1349  5690 
 5379  5679  5462  5585 
 5497  5712  4881  5675 
 5453  5680  5369  5497 
 5321  5680  4512  812 
 5989  6029  6002  5979 
 5789  5601  5780  5765 
 5681  5451  5546  3263 
 5546  5681  3263  5658 
 5727  5343  5493  5609 
 5796  5338  615  5219 
 5515  5682  5662  5663 
 5663  5796  5682  5662 
 5867  5869  5804  5779 
 5338  5796  615  5682 
 5521  5682  5549  5662 
 4242  5683  1663  495 
 5683  5311  4420  2422 
 607  5683  606  727 
 2716  5683  5321  3823 
 495  5683  3078  5321 
 494  5683  562  5536 
 5683  726  727  3078 
 494  5683  607  562 
 3578  5683  5321  606 
 611  5683  4226  5536 
 5683  4828  5377  5355 
 2422  5683  612  1663 
 4828  5683  612  2422 
 5311  5683  5355  2422 
 3823  5683  4420  1663 
 2383  5925  5769  1690 
 5923  5060  73  5303 
 5335  5769  5336  5684 
 5954  5864  5917  5900 
 5917  5684  5672  5780 
 5511  5766  5060  73 
 5623  5780  5765  5684 
 5429  5879  1755  5643 
 5916  5951  5881  5868 
 4797  5896  4748  5834 
 4797  5686  4799  4275 
 4799  5699  4797  5153 
 5240  5686  5230  4225 
 5601  5780  5684  5769 
 5686  6010  6000  5977 
 5892  5686  4225  5728 
 5245  5730  3943  3595 
 5243  5688  5608  5502 
 5687  5901  3943  5730 
 5459  5779  5548  5483 
 5960  5320  4110  5300 
 5960  6009  5819  5939 
 5243  5736  5688  5383 
 5957  1305  1753  5906 
 1349  5690  5462  5679 
 5322  5696  3269  5479 
 4945  5942  5090  5298 
 5546  5695  5639  5406 
 4536  5944  5691  5694 
 5194  5691  4633  5195 
 4118  5691  5533  2791 
 5612  5758  1276  5757 
 2679  5693  5110  2329 
 4420  5818  5770  5862 
 2059  5692  2058  5489 
 3503  5693  5381  801 
 5914  5964  1276  5963 
 5758  2061  5612  5692 
 3159  6059  2061  6051 
 5693  831  4953  5487 
 5487  5693  5114  801 
 5693  2329  2851  5110 
 2851  5693  801  5381 
 3503  5693  2603  5381 
 831  5693  5114  5487 
 5708  5822  5727  5756 
 3611  5693  801  3612 
 802  5693  2603  3503 
 5195  5944  5691  4633 
 5694  4536  4060  5691 
 5441  5694  5533  5058 
 2154  5944  2445  5924 
 5390  5133  5479  5696 
 5188  5727  5493  5695 
 2061  5612  5611  5757 
 5382  5762  5479  5133 
 3412  5848  5133  5696 
 5322  5696  5309  3269 
 5309  5904  5762  5514 
 4439  5746  5717  5626 
 5492  4143  5527  5697 
 5069  5697  4143  5492 
 5697  4219  5466  4143 
 5599  5753  5707  5600 
 5383  5754  5736  3778 
 5579  5698  5656  5632 
 5713  5284  4653  5326 
 5761  5801  5290  2731 
 5290  5801  5516  2731 
 4935  5700  5375  609 
 5868  5759  5685  5699 
 4308  5803  3782  5541 
 5802  5153  4797  5699 
 6045  6018  6036  6029 
 4797  5834  4748  5802 
 5615  5700  5375  4935 
 5700  5813  5352  5799 
 5082  5721  2111  5706 
 3941  5701  5477  4175 
 5082  5803  5490  5131 
 5706  4308  5275  5574 
 5731  5126  5389  5702 
 5126  5731  5389  5231 
 5579  5793  3380  5578 
 2842  5703  5593  5613 
 5404  5703  5113  3797 
 4592  5703  5113  5593 
 4108  5733  5703  5613 
 6025  5968  5972  5987 
 1349  5679  5476  5705 
 989  5704  2423  4248 
 5288  5704  4921  5582 
 5632  5761  5704  5583 
 4432  1025  3337  67 
 5761  5288  5124  5393 
 5761  5793  5284  5656 
 5782  5917  5859  5864 
 5592  5705  5476  5679 
 4146  5803  5706  5701 
 5803  5574  4308  5706 
 5082  5706  2111  5574 
 5876  5818  5805  5816 
 5707  4410  3539  5664 
 5980  6017  5727  5993 
 3782  5803  3947  5598 
 5574  5803  5541  5490 
 5131  5721  5706  5701 
 5721  5477  5701  4175 
 4953  5707  3539  2582 
 3539  5707  3890  2582 
 5069  5707  5664  4410 
 5023  5707  3432  3539 
 5077  5814  5664  5162 
 5822  5708  5727  5778 
 2059  6085  2061  2999 
 1298  5709  5544  5014 
 5680  5712  4688  5177 
 5788  5609  5785  5756 
 5493  5708  5609  5658 
 4328  5827  4557  5820 
 5726  5755  4956  4399 
 3500  5726  4399  1742 
 2361  5755  3727  4399 
 5537  5377  3831  5711 
 5369  5712  5497  5680 
 5680  5712  3706  4688 
 1722  5251  11  1292 
 3706  5712  4881  4688 
 4828  3649  4042  5713 
 5713  4764  4653  4828 
 5522  5793  5713  5656 
 5288  5713  3649  4764 
 5284  5713  5288  5326 
 3662  5793  5713  5582 
 5824  5714  5790  5784 
 5877  5889  2412  5871 
 5642  5723  5772  5872 
 4438  5848  5717  5133 
 5975  5825  4433  5890 
 5673  5848  5717  5746 
 5799  5465  4169  5526 
 5982  4754  5981  5975 
 5848  5936  5133  5904 
 5936  5514  5133  5904 
 5746  5626  2461  2828 
 5718  5517  5689  5661 
 5529  5736  5722  5608 
 5661  5751  5722  600 
 5102  5946  600  4113 
 4647  5891  2366  4354 
 4225  3571  5518  5719 
 5230  5728  4225  5686 
 5719  3572  4225  4353 
 4598  5729  5557  807 
 2555  5719  4225  4353 
 5082  5721  5706  5131 
 3942  5815  5537  3831 
 4509  5720  4245  4759 
 3828  5720  3147  3976 
 3831  5720  5711  4267 
 5537  5812  4515  4660 
 4175  5744  5275  4806 
 5661  5722  5529  600 
 5689  5824  5714  5718 
 5936  5673  5848  5717 
 2158  5975  5738  4433 
 5661  5722  5718  5529 
 5595  5974  2881  5736 
 5688  5790  5784  5736 
 3637  5877  2412  5871 
 5522  5793  5288  5713 
 5530  5723  5642  5665 
 5723  5530  5642  5553 
 5603  5752  5530  5723 
 6053  5983  6004  5874 
 5603  5723  5530  5668 
 5755  5882  5726  3730 
 3897  5837  5225  4952 
 5835  5811  5855  5883 
 1742  5726  3730  4956 
 3730  5755  4956  5726 
 1276  5757  5611  5612 
 1786  3848  2405  2108 
 3218  5726  1742  1297 
 4698  5726  5605  3718 
 5995  6021  6006  6007 
 3806  5981  5058  4433 
 5047  5870  2411  5045 
 5993  6011  6002  6005 
 5457  5728  2800  5518 
 5728  5518  5230  5719 
 3614  5729  807  5557 
 4393  5729  5557  4598 
 5729  4894  3200  3705 
 5869  5960  5910  5819 
 3595  5730  3943  2542 
 3378  5992  5938  5895 
 2542  5901  3943  4737 
 5783  1276  1939  5692 
 5672  5780  5684  5765 
 5401  5895  5731  3193 
 5047  5731  5293  5231 
 5731  5619  5389  5231 
 5969  5828  5786  5772 
 5510  5731  5401  5126 
 5911  5731  3193  5293 
 2412  5731  5231  5293 
 5047  5731  5640  5293 
 5650  5559  5638  5732 
 2587  5732  5559  5650 
 965  5732  5638  4137 
 2841  5733  4108  3679 
 3709  5734  2112  5624 
 3199  5734  5624  2112 
 4150  5734  867  5040 
 2842  5771  5733  2841 
 5202  5733  5244  3914 
 2842  5733  4108  2841 
 5040  5774  5734  867 
 2112  5774  5677  10 
 3199  5734  10  5624 
 4150  5734  5624  867 
 5668  5787  5603  5723 
 814  5899  5894  2786 
 5668  5735  5723  5569 
 5787  5668  5621  5735 
 5865  5967  621  5874 
 5665  5872  5735  5723 
 5595  5974  2603  2881 
 3778  5736  5299  600 
 5667  5788  5609  5785 
 5369  5712  4512  5497 
 4881  4512  4229  5177 
 5736  5808  5383  4604 
 5781  5855  5592  5835 
 5825  5738  4433  5716 
 5981  3806  5195  5973 
 5881  5977  5456  1354 
 5194  5981  4118  4495 
 61  2229  1006  5741 
 5716  5982  5738  2050 
 5738  5129  4433  5716 
 1848  1849  3454  2043 
 5281  5739  5630  979 
 2862  5739  979  5630 
 976  5739  5630  5283 
 5739  2862  979  1803 
 5740  2724  2079  5669 
 5073  5876  5474  5108 
 5876  5392  5862  5073 
 5866  5818  5740  5805 
 5404  5703  3797  5771 
 5439  5741  1006  5635 
 5743  5442  5511  5303 
 5760  5742  2231  5584 
 5742  5760  2231  5651 
 1011  5742  5634  3136 
 5511  5743  5303  1847 
 1853  5743  1847  2785 
 3281  5743  73  1029 
 5706  5744  2548  5275 
 4732  5744  4806  5275 
 2112  5774  10  5734 
 5745  5587  5623  5672 
 5672  5782  5765  5745 
 4798  5765  5745  5623 
 1864  5746  2461  2460 
 5696  5746  5309  3273 
 1209  5773  1699  2919 
 5746  5848  5626  2828 
 5677  867  10  5774 
 5790  5826  5718  5824 
 5828  5947  5934  5897 
 5808  5974  3684  4960 
 5042  5795  5096  5418 
 5795  5096  5657  2392 
 5751  5661  5718  5689 
 5928  5046  5930  5991 
 4895  5842  5596  2851 
 5997  5962  5989  5970 
 5395  5795  5657  2392 
 5042  5795  5418  5749 
 5795  5096  5418  5657 
 5395  5795  2392  5750 
 5931  5940  2598  5015 
 2392  5791  2598  5590 
 621  5752  5603  5792 
 5530  5752  5329  5553 
 5309  5936  5514  5471 
 5549  5796  5662  5682 
 3989  5829  5724  3183 
 5752  621  5329  5553 
 5988  1276  1939  5955 
 5814  5707  5077  5664 
 5752  5603  5530  5329 
 5767  5814  3073  5527 
 5753  3432  5707  5600 
 5169  5814  5023  5162 
 1781  5833  5767  3073 
 3228  5754  3778  4949 
 3228  5754  5243  3778 
 5754  5138  4949  5099 
 5529  5754  5736  5608 
 5755  2361  3727  3216 
 5847  2061  5758  5783 
 5708  5822  5788  5778 
 5658  5853  3926  5639 
 3313  6023  3006  5998 
 5875  5867  4600  5937 
 3313  5846  3006  5757 
 5835  1349  5781  5811 
 3313  5913  5846  1276 
 3165  5913  5846  3006 
 5848  3412  3587  2828 
 2061  5783  2059  5692 
 5848  5746  5626  5717 
 4799  5759  5685  5686 
 2446  5896  2445  5226 
 5632  5761  5583  5698 
 5892  5896  4797  5834 
 5438  5760  5439  2231 
 5634  5807  5651  5055 
 1006  5760  5584  5634 
 5742  5760  5651  5634 
 5761  5290  5704  5583 
 5632  5793  5761  5656 
 5704  5793  5582  5288 
 2731  5761  5583  5290 
 5679  5794  5592  5781 
 5284  5761  5393  5288 
 5514  5762  5660  5133 
 5309  5762  5696  5322 
 5762  5382  5322  5660 
 5731  5619  5640  5763 
 5322  5762  5696  5479 
 5896  5977  5685  5686 
 3942  5812  4515  5537 
 5966  5047  5293  5929 
 5045  5763  5640  5619 
 3942  5812  5537  5764 
 3489  5815  2319  5764 
 2169  1343  1826  4884 
 5815  3489  2319  3658 
 5098  5815  5537  5764 
 5335  5769  4971  5336 
 4798  5765  2383  1699 
 4748  5894  5834  5766 
 5840  5795  5748  5839 
 5683  5766  5311  5355 
 4143  5767  3767  5527 
 5631  5768  2671  4369 
 5447  5768  5399  5655 
 5447  5768  4369  2333 
 5769  5336  2383  4479 
 5769  5336  5684  5601 
 4849  5769  1690  2383 
 1737  4556  2128  5560 
 5863  2383  1690  5789 
 5073  5862  4420  5392 
 5740  5818  3554  5805 
 2723  5770  4420  3554 
 5392  5866  5274  5289 
 5669  5816  3554  2566 
 5805  3554  5740  5669 
 5862  4420  3314  5770 
 5851  5859  5789  5863 
 5498  5404  3797  5771 
 5244  5771  5404  5498 
 5060  5923  3901  4805 
 5934  6004  5983  5969 
 5864  5917  5859  5922 
 5874  5723  5752  5828 
 5683  5948  2445  607 
 5836  2648  3729  2593 
 5827  5836  3730  4347 
 3072  5836  3414  3523 
 4556  896  1737  4555 
 3808  5831  3810  5775 
 5511  5775  2556  5766 
 73  5831  4537  5775 
 5511  5775  73  2556 
 5775  5776  3808  3897 
 3808  5831  5775  4537 
 2556  5837  3897  5775 
 2801  5776  3575  2556 
 5837  4537  73  4321 
 5775  5776  3897  2556 
 5776  3897  2789  3808 
 3378  5992  5895  5777 
 5873  3544  5629  5849 
 4698  6097  5893  3738 
 2245  5895  3378  3193 
 3544  5777  5629  1681 
 5459  5843  2855  5779 
 5667  5788  5658  5609 
 1637  5959  4737  4110 
 5623  5780  5601  5765 
 4432  3250  1025  4790 
 5300  5901  5320  5687 
 5672  5917  5780  5782 
 5684  5917  5672  5360 
 5679  5781  5592  5705 
 3794  5918  5883  1349 
 2973  5879  5484  5041 
 5679  5794  5781  5690 
 5838  5917  5782  5864 
 5964  5999  1276  5998 
 36  5898  3535  2688 
 5782  5917  5780  5859 
 5861  1276  1939  5783 
 2059  5783  2058  5692 
 5758  5847  1276  5846 
 5823  3575  3887  2789 
 5808  5736  5383  5688 
 5808  5736  5688  5784 
 2881  5808  2603  4960 
 5903  5928  5943  6008 
 5658  5810  5681  3263 
 5793  5761  5284  5288 
 5859  5920  5851  5864 
 5658  5810  5788  5681 
 5723  5792  5603  5752 
 2870  5829  5724  1672 
 5347  5830  5829  5396 
 5787  5828  5792  5723 
 5668  5787  5723  5735 
 5967  5865  621  5933 
 5859  5925  5789  5863 
 3926  5853  5788  2457 
 5609  5788  5708  5756 
 3263  5788  4955  5658 
 5853  5658  5778  5639 
 4955  5949  2457  5788 
 5667  5810  5681  5788 
 5658  5853  5778  5788 
 5845  5949  5887  5912 
 5609  5788  5658  5708 
 5845  5949  5858  5788 
 5853  6017  5949  5993 
 5601  5789  5780  5769 
 2383  5851  1699  5765 
 3684  5974  4201  4960 
 5601  5925  5789  5769 
 5791  5940  5795  2392 
 5595  5974  5736  2603 
 862  3778  4389  7 
 3197  5682  5338  615 
 5608  5790  5688  5736 
 5714  5824  5790  5718 
 5824  5974  5784  5790 
 5840  5940  5886  5795 
 5341  6038  6034  5071 
 3806  5973  4633  5195 
 5787  5850  5603  5792 
 5830  2870  1672  5829 
 3380  5793  3662  5582 
 5284  5793  5288  5522 
 3380  5793  5656  3662 
 5793  5579  5632  5578 
 5839  5907  1305  5840 
 5585  5794  5679  5690 
 5585  5794  5592  5679 
 5791  5795  5750  2392 
 5989  6029  4955  6002 
 5418  5795  5657  5410 
 5940  5931  5550  5015 
 5750  5940  5841  5795 
 6017  5853  5887  5860 
 5795  5395  5748  5750 
 5410  5795  5748  5749 
 5749  5878  5042  5795 
 5480  5941  5940  5886 
 5218  5662  3541  5796 
 615  5796  2267  5682 
 4557  5827  5800  5820 
 5549  5796  3541  5662 
 5144  5796  5663  5662 
 5338  5796  5682  5663 
 5144  5796  5219  5663 
 5800  4491  4557  4940 
 844  5809  5543  5800 
 5809  4940  844  5128 
 5994  5550  5940  5996 
 4557  5827  4347  4491 
 5716  5982  5798  5825 
 4433  5798  5540  3806 
 3018  5013  1970  3984 
 958  5929  5928  5927 
 844  5809  5128  4508 
 4940  5809  844  5800 
 5543  5844  5809  5337 
 5809  844  5543  5376 
 5256  5827  5140  5415 
 5844  5014  5797  5820 
 5291  5801  3552  3464 
 2445  5899  5896  2446 
 5761  5801  5698  5290 
 5159  5801  5516  5290 
 5699  5932  5834  5802 
 5699  5834  4797  5802 
 5899  5932  5834  5868 
 5950  5868  5916  5899 
 2864  5803  3279  5598 
 4146  5803  5701  3279 
 5574  5803  5490  5082 
 5548  5867  5779  5020 
 3450  5803  2864  3947 
 5869  5937  5867  5875 
 5541  5803  3782  5598 
 3450  5803  3279  2864 
 5483  5842  2851  5596 
 2851  5804  5483  4600 
 5548  5804  5483  5779 
 5788  5860  5778  5822 
 6010  5686  5892  5728 
 5474  5876  4130  5108 
 5055  5807  5066  3360 
 5818  3554  5805  5816 
 5450  5806  5676  5460 
 5289  5876  5866  4130 
 1006  5807  5439  5760 
 2231  5807  5439  5066 
 5807  5634  5651  5760 
 5651  5807  5760  2231 
 5974  5891  4647  4201 
 4960  5808  2603  802 
 2061  5758  5757  5846 
 2603  5808  4604  802 
 5809  844  5376  4508 
 5376  5809  4508  5337 
 5140  5844  5415  5827 
 4940  5809  5800  4491 
 5709  5882  1740  5755 
 4557  5827  4491  5800 
 5845  5949  5912  5858 
 5785  5880  5788  5858 
 4945  5942  3794  5090 
 2319  3147  5764  3976 
 5690  4710  5794  5811 
 5781  5690  5794  5811 
 1349  5811  5690  5781 
 5794  5855  4710  5592 
 6021  5958  5941  1305 
 5537  5812  4660  5500 
 3489  5812  4515  3942 
 5700  5813  5615  5352 
 5409  5813  5009  5352 
 5175  5813  5352  5009 
 5697  5814  5527  5707 
 5813  5615  5409  5465 
 4169  5813  5799  4483 
 5700  5813  5799  5615 
 5707  5814  5527  5664 
 3942  5815  5764  5537 
 5353  5814  5162  5527 
 3073  5814  5753  5353 
 5023  5814  5753  5707 
 5767  5814  5753  3073 
 5669  5816  2566  2079 
 3976  5815  5764  2319 
 5815  3831  3658  3319 
 3658  5815  3319  2319 
 3147  5815  5764  3976 
 5711  5815  5720  3831 
 5537  5815  5720  5711 
 5108  5818  4800  5073 
 2565  5818  4800  5816 
 5592  5817  5222  5705 
 3554  5818  2565  5816 
 5818  5770  3554  4420 
 5592  5885  5222  5817 
 4800  4420  5073  5818 
 2565  5818  4420  4800 
 5392  5876  5862  5866 
 3554  5818  4420  2565 
 3143  5819  2839  2023 
 5976  5875  2542  5937 
 5320  5960  5901  5300 
 2023  5819  2869  3948 
 4328  5827  3730  4347 
 1349  5883  5811  5835 
 4834  5820  5797  5709 
 4491  5844  5800  5827 
 5823  5915  5766  2172 
 5499  5823  4748  4663 
 3887  5823  2789  4663 
 3282  5823  2172  4663 
 4354  5935  4201  5891 
 5298  5918  5198  4945 
 4225  5892  5728  5226 
 5849  5903  5873  5895 
 5974  5808  2881  4960 
 5982  5716  5798  2050 
 5825  5975  4433  5738 
 5891  5974  4647  5888 
 5892  6000  5226  5896 
 5751  5946  600  5935 
 5822  5727  5756  5845 
 5826  5935  5689  5891 
 5673  5936  5471  5152 
 6000  2446  5226  5896 
 5836  5882  5827  3730 
 5836  5844  5415  1699 
 5844  5836  5415  5827 
 5014  5844  5140  5820 
 5676  5889  5877  5871 
 5834  2445  5896  5766 
 5256  5827  5820  5140 
 6005  2819  604  2456 
 5792  5865  621  5752 
 5897  6025  5921  5984 
 5735  5828  5787  5723 
 5865  5947  5874  5828 
 5752  5828  5723  5792 
 3535  5898  4373  2688 
 5735  5832  5828  5786 
 6012  6043  5990  6037 
 5779  5910  5869  5842 
 5828  5969  5786  5934 
 5723  5874  5752  5553 
 5828  5969  5874  5772 
 4430  5830  827  608 
 4079  5830  2870  4087 
 5830  1672  5532  5829 
 5831  3810  5775  5766 
 5363  5830  4988  4087 
 64  5830  4087  4430 
 5396  5830  5610  610 
 5363  5830  609  4988 
 1672  5830  608  827 
 4430  5830  4087  827 
 2439  5830  4087  2870 
 73  5831  5775  5766 
 3810  5831  2172  5766 
 5831  73  4537  2172 
 5850  5857  5792  5787 
 5832  5735  5828  5787 
 5850  5921  5857  5897 
 5921  5850  5857  5792 
 5850  5787  5603  5621 
 36  5833  3073  3767 
 5896  5892  4797  4275 
 3073  5833  5767  3767 
 5884  5198  4710  5298 
 5834  5977  5950  5759 
 5699  5834  5759  4797 
 2792  5837  4321  4537 
 4491  5836  4347  4082 
 3218  5836  1741  1742 
 5672  5917  5782  5745 
 5836  1688  19  3523 
 4082  5836  3219  2384 
 3219  5836  1742  1741 
 5836  5827  4491  4347 
 5795  5841  5750  5839 
 5748  5840  5839  1305 
 5795  5840  5748  5749 
 5749  5878  5795  5840 
 614  958  2749  5911 
 2392  5856  2598  5791 
 5909  5959  4737  5905 
 5875  5959  5901  4737 
 5910  5779  5819  5843 
 5842  5483  5459  5596 
 5459  5842  5596  5602 
 5779  5910  5819  5869 
 5819  5843  5779  2855 
 4508  5844  1699  5337 
 5844  5836  4491  5128 
 5014  5844  5337  5140 
 5544  5844  5797  5543 
 5834  5899  2445  5894 
 4491  5844  5128  5809 
 5820  5844  5827  5800 
 5836  5844  1699  5128 
 3165  5963  5913  3006 
 2061  5955  5861  5914 
 5140  5844  5827  5820 
 896  4556  5560  2644 
 5822  5887  5788  5860 
 6041  1276  1939  6035 
 1276  5846  5757  5758 
 3159  5998  2061  5963 
 2061  5999  5964  5998 
 73  5923  3281  5915 
 3159  6023  2061  5998 
 2061  5914  5847  5913 
 2061  5861  2059  5783 
 3313  5998  3006  5963 
 6039  3313  1276  6023 
 5758  5847  5783  1276 
 6109  6121  4277  6110 
 5746  5904  5696  5309 
 5309  5936  5471  5904 
 3412  5848  5696  2828 
 5626  5848  5717  4438 
 3587  5848  2828  4438 
 5542  5850  4698  5621 
 5911  5991  5966  5895 
 4275  5896  5226  3575 
 5895  3544  958  2749 
 1791  5849  5629  3544 
 5542  5893  4698  5850 
 6035  1276  1939  6015 
 5782  5851  5765  5838 
 5851  4798  1699  5765 
 2383  5863  5851  5789 
 5730  6009  2292  5687 
 3954  5954  5920  5953 
 5853  3926  604  2457 
 38  5852  5833  36 
 3196  5898  3767  5852 
 2786  5932  814  5899 
 5853  5993  604  5860 
 3778  862  4389  3121 
 5890  5975  5945  4433 
 4433  5902  5854  3806 
 5195  5981  5194  5058 
 5540  5982  5798  2050 
 4433  5945  5890  5902 
 6012  6053  6031  6014 
 5787  5792  5828  5857 
 5795  5940  5886  2392 
 5857  5897  5828  5832 
 5940  5841  5906  5908 
 5832  5787  5828  5857 
 5850  5857  5787  5832 
 5456  5881  1354  5302 
 5789  5859  5851  5780 
 3263  5949  4955  5788 
 5858  5788  5756  5845 
 5949  5845  5887  5788 
 5970  5989  5956  5962 
 5782  5859  5780  5851 
 5727  6017  5912  5887 
 5674  34  5397  5573 
 1690  5953  5925  3954 
 5926  3517  4396  2878 
 3954  5925  1690  3419 
 3707  1858  3584  3582 
 3230  5954  2128  3422 
 1276  5955  5914  5861 
 4420  5862  3314  5274 
 2059  5861  2058  5783 
 5392  5862  4420  5274 
 6025  6044  6026  6033 
 5770  5866  3314  5862 
 5548  5867  4600  5804 
 1046  4512  3702  5061 
 5920  5954  3519  5900 
 3519  5920  5900  1684 
 5895  5992  5903  5873 
 2180  2186  79  4229 
 5780  5925  5769  5789 
 5752  5874  5865  621 
 4798  5920  5900  5851 
 5782  5864  5851  5838 
 3713  5926  2638  3517 
 3419  5953  5925  5922 
 1318  3623  941  1773 
 3611  5901  2542  4737 
 3954  5954  3242  3422 
 5792  5865  5752  5828 
 2851  5875  4600  4737 
 2855  5867  5779  5819 
 2751  2721  4422  1819 
 2855  5867  5020  5779 
 5894  5834  5802  4748 
 5392  5876  5289  5474 
 5862  5876  5073  5818 
 5899  2786  5301  2446 
 5301  5881  5456  5302 
 621  5865  5792  5933 
 5869  5960  5819  5939 
 2786  5899  5301  5868 
 5915  5948  607  5894 
 5320  5960  5959  5901 
 5875  5976  5939  5937 
 5867  5869  5779  5819 
 5821  5910  5843  5842 
 5649  5995  5643  5550 
 5293  5877  2412  5870 
 5870  4320  2700  2411 
 5877  5889  5715  2412 
 5870  2411  1325  4320 
 5293  5877  5460  2412 
 2700  5877  5870  2412 
 4133  2747  4628  4913 
 2412  5889  5401  4519 
 5676  5877  5460  5806 
 5665  5872  5723  5642 
 5772  5872  5828  5786 
 5828  5872  5735  5786 
 5887  5727  5845  5912 
 5895  5777  3544  3193 
 5895  5849  3544  5873 
 5777  5895  3544  5873 
 2245  5895  5777  3378 
 5752  5874  621  5553 
 2786  5971  2445  5948 
 5826  5935  5751  5689 
 3611  5901  4737  5875 
 5867  5875  5804  5869 
 5804  5909  2851  5842 
 2851  5875  5804  4600 
 5892  6010  5728  5226 
 5875  5959  5939  5901 
 4130  5816  5108  5876 
 2079  5876  5816  4130 
 5876  5392  5289  5866 
 5818  5876  5108  5816 
 2079  5876  2715  5866 
 5805  5876  5816  2079 
 5289  5876  4130  5474 
 5876  2079  2715  2738 
 5678  5877  5293  5870 
 5676  5877  5806  5871 
 5649  5879  5431  5429 
 5715  5877  5460  5676 
 2700  5877  2412  3637 
 5678  5877  5460  5293 
 5886  5795  5042  5878 
 5879  5995  5994  5643 
 5042  5886  5878  4366 
 5840  5886  5878  5795 
 5907  5941  5886  5940 
 5906  5958  1305  5907 
 1349  5918  5885  5942 
 5858  6001  5880  5949 
 2061  5847  5846  5913 
 5785  5880  5810  5788 
 1284  4324  3421  4076 
 5882  5755  5726  1740 
 5301  5881  5302  5868 
 1354  5977  5457  5951 
 4328  5882  3730  5827 
 5256  5882  5820  5827 
 5198  5884  4710  5883 
 5882  5709  4834  5755 
 5415  5882  5827  5836 
 5882  5755  4834  4956 
 5884  5855  4710  5883 
 5042  5886  4366  5096 
 5918  5592  5835  5885 
 5855  5884  5835  5883 
 4710  5884  5298  5592 
 4945  5942  5298  5918 
 5198  5918  5884  5883 
 1349  5835  5817  5885 
 4432  4790  1025  67 
 1025  4432  3337  3648 
 5592  5885  5817  5835 
 5592  5942  5222  5885 
 5096  5886  4366  2392 
 5841  5940  5856  5908 
 5940  6007  5941  5480 
 6020  5550  5931  5015 
 5935  5974  4201  5891 
 5822  5887  5845  5788 
 5887  5788  5860  5853 
 5995  6007  5550  5978 
 5950  5868  5759  5685 
 5913  3159  3165  5846 
 5889  5715  2412  5401 
 2412  5889  4519  5871 
 3561  4534  1821  1823 
 1842  5319  2791  4118 
 4754  5982  5981  4118 
 5834  2445  5766  5894 
 4433  5902  5890  5854 
 5974  3684  5784  5808 
 5759  5896  5892  5834 
 5946  5826  5722  5790 
 5935  4354  2366  5891 
 4354  5935  5102  4201 
 5826  5946  5751  5935 
 4647  5891  5888  2366 
 5309  5936  5904  5514 
 4797  5892  5686  4275 
 5759  6000  5977  5896 
 5685  5896  5686  5759 
 4698  6026  5987  6025 
 5893  5542  4698  5605 
 4698  6097  3738  4213 
 6011  6030  1360  6022 
 6028  5895  5938  6019 
 607  5915  5894  606 
 2786  5948  2445  5894 
 1650  5948  2445  5924 
 5896  4275  4748  3575 
 5766  5948  5894  2445 
 3193  5911  5293  614 
 2245  5895  3193  5777 
 5227  5896  5766  5226 
 4748  5896  3575  5766 
 5892  5896  5226  4275 
 5834  6000  5950  5977 
 5686  5896  5892  5759 
 5480  619  5978  6007 
 5832  5934  5897  5828 
 5857  5921  5828  5897 
 5897  5857  5850  5832 
 5921  5984  5947  5897 
 5975  5981  5058  4754 
 6037  6054  6047  6043 
 36  5898  5852  3535 
 2786  5932  5899  5868 
 5899  2445  2786  2446 
 5685  5977  5950  5951 
 5977  5916  5881  5456 
 5917  5864  5838  5900 
 5954  2128  3422  2592 
 5851  5900  5838  5864 
 1755  5879  5484  2973 
 3943  5901  5320  4737 
 3806  5981  5195  5058 
 5901  2542  3943  5730 
 3426  5973  3806  5902 
 5179  2830  5479  4456 
 5736  5946  5722  5790 
 4433  5981  5945  5973 
 3710  4207  2023  5206 
 5194  5981  4495  5058 
 5825  5982  5854  5890 
 5696  5848  5133  5904 
 5320  5960  4110  5959 
 5904  5309  5762  5696 
 5762  5904  5133  5514 
 5673  5904  5746  5471 
 5746  5904  5309  5471 
 5941  5480  4366  5886 
 5940  5840  5886  5907 
 5779  5910  5842  5843 
 5909  5960  5939  5959 
 5910  5842  5905  5909 
 5909  5842  5905  5821 
 5909  5960  5905  5910 
 4955  6002  2457  5989 
 5804  5909  5869  5875 
 5840  5907  5878  5886 
 5320  5959  4737  5901 
 5957  5940  5906  5908 
 1637  5909  4737  5905 
 5839  5907  5906  1305 
 2750  5218  1786  3848 
 5875  4737  2851  5909 
 1637  5909  2851  4737 
 3159  6059  6051  2084 
 5908  5996  5940  5931 
 5960  5909  5905  5959 
 5907  5941  1305  5878 
 5218  3356  2406  2697 
 4366  5941  5886  5878 
 5842  5910  5869  5909 
 5865  5967  5947  5933 
 3193  5911  2749  5895 
 2822  1360  3114  4847 
 3313  5963  3006  5913 
 6043  6047  6037  6031 
 5962  5997  5980  5727 
 1276  6064  6056  2072 
 2059  6041  2058  6035 
 2061  5964  5914  5963 
 3313  5963  5913  1276 
 5914  2061  5847  5861 
 3159  6084  2061  6079 
 3139  6085  2058  2999 
 5847  5914  5861  1276 
 3165  6023  3159  5998 
 5683  5915  607  606 
 3578  5915  5060  606 
 5823  5915  4748  5766 
 5915  5948  5766  5683 
 73  5915  5766  5060 
 5835  5918  5883  5884 
 5802  5915  5894  4748 
 5823  5915  2172  4748 
 5864  5954  5920  5900 
 5919  5360  3713  3220 
 5918  5198  3794  5883 
 5926  1743  4696  5919 
 3724  5919  2128  5917 
 6112  6123  3863  6121 
 3242  5954  3230  3422 
 5792  6025  5933  5850 
 5828  5933  5792  5865 
 5983  6053  6004  6012 
 5921  6025  5968  5972 
 5857  5921  5792  5828 
 5865  5947  5828  5933 
 2383  5925  1690  5336 
 5953  3242  3419  3954 
 5789  5925  1690  5863 
 5859  5953  5920  5922 
 3006  6039  3165  6023 
 6123  6112  3863  3493 
 5917  5954  5900  2592 
 3901  5923  3171  4805 
 3578  5923  5060  5915 
 5336  5925  1690  5601 
 5601  5925  1690  5789 
 5948  1650  2445  607 
 5780  5925  5789  5859 
 3720  3722  4400  16 
 4396  5926  2878  1729 
 4835  5926  2878  3517 
 5927  5895  5849  958 
 5966  5045  5929  5928 
 5895  5929  958  5927 
 6008  5903  5928  5927 
 5895  6027  6008  5992 
 5966  5895  5927  5929 
 5633  6020  5653  5550 
 614  5929  958  5911 
 5849  5928  5927  958 
 5954  3954  3242  5953 
 5927  5966  5929  5928 
 5940  5856  5908  5931 
 4738  5943  3112  2097 
 5901  5960  5687  5300 
 2392  5931  2598  5856 
 6022  5997  6002  6018 
 5840  5940  5795  5839 
 5930  5046  3112  4154 
 5958  6021  5941  6007 
 5834  5894  5802  5932 
 5899  5932  5894  5834 
 814  5932  5894  5899 
 2786  5932  5868  814 
 5832  5934  5828  5786 
 6053  5985  621  6014 
 5912  5949  5887  6017 
 6092  6110  621  6053 
 5921  5984  5972  5947 
 5974  5935  5102  5946 
 5936  5904  5673  5471 
 5869  5937  5819  5867 
 2542  5937  5875  3611 
 5875  5976  2542  5901 
 6034  6036  6018  6022 
 5911  5991  5731  5966 
 5687  6009  5939  5976 
 5952  6027  5895  5938 
 5687  5976  5939  5901 
 1354  6010  5545  2800 
 5939  5909  5875  5869 
 5869  5960  5909  5910 
 5875  5939  5869  5937 
 5839  5940  5906  5907 
 5791  5940  2392  5856 
 1305  5958  5941  5907 
 5480  5940  5550  2392 
 5940  5015  2392  2598 
 5978  5550  5431  5480 
 5592  5942  5885  5918 
 4319  5943  959  1792 
 3934  5942  5222  5592 
 3794  5942  4865  5090 
 34  5674  5397  3761 
 5943  1792  1800  959 
 3801  5943  4319  1792 
 2097  5943  3805  4738 
 5890  5982  5902  5945 
 3796  5727  4870  3707 
 1650  5944  2445  4633 
 5195  5944  4633  2445 
 1650  5944  5924  2445 
 5975  5981  4433  5058 
 5981  4495  5058  4754 
 6016  6033  6025  6026 
 5102  5974  5946  4113 
 4433  5973  5945  5902 
 5687  5976  5901  5730 
 7  862  3778  2138 
 5921  5968  5933  5947 
 5736  5946  600  5722 
 5826  5974  5888  5824 
 5826  5946  5935  5891 
 5826  5974  5891  5888 
 5826  5974  5824  5790 
 6016  6033  6026  6031 
 5947  5828  5933  5921 
 621  5985  5968  5987 
 2781  5982  2804  4118 
 5828  5947  5897  5921 
 5890  5982  5945  5975 
 2058  6085  2059  2999 
 2786  5948  5894  814 
 5948  5915  5766  5894 
 5766  5948  2445  5683 
 6005  2819  2456  6030 
 5956  5949  5858  5912 
 3313  6039  3006  6023 
 5853  5949  5788  2457 
 5788  6001  5949  5880 
 5858  5949  5880  5788 
 5730  6009  5687  5976 
 5949  5788  5887  5853 
 5973  5982  4118  5981 
 3006  6051  3165  6039 
 5685  5977  5951  5457 
 5686  6000  5896  5977 
 5916  5977  5881  5951 
 5685  5951  5950  5868 
 5916  6000  5899  5524 
 5759  5977  5685  5896 
 5995  5649  5879  5978 
 5643  5996  5550  5994 
 5759  5977  5950  5685 
 6019  5952  5895  5938 
 5903  6008  5992  5895 
 6019  5895  5930  5991 
 4682  5727  1360  1860 
 3378  5992  5777  5938 
 5928  6008  5927  5930 
 5731  6019  5652  5991 
 5727  4682  4870  5343 
 5955  1276  1939  5861 
 5859  5953  5925  5863 
 1046  79  4512  5061 
 3419  5953  3954  5925 
 1690  5953  5863  5925 
 5859  5953  5922  5925 
 3230  5954  5922  2128 
 5864  5954  5922  5920 
 3519  5954  2592  5900 
 3954  5954  3519  5920 
 5954  3422  3954  3519 
 2128  5954  5922  5917 
 3422  5954  2592  3519 
 3313  6074  3006  6065 
 2059  5955  2058  5861 
 2782  1706  2494  1707 
 1939  6015  2058  3139 
 2319  1816  3147  3976 
 5986  6016  6012  6013 
 5989  6005  5993  6002 
 5941  5940  5907  5958 
 6036  6011  6022  6030 
 4740  6050  5071  6038 
 5763  5045  4154  5619 
 5906  5958  5907  5940 
 1637  5959  5905  4737 
 6007  5958  5940  5941 
 5901  5960  5959  5939 
 2445  5965  1030  5961 
 5320  5959  4110  4737 
 1637  5959  4110  5905 
 5875  5959  4737  5909 
 5300  6009  5687  2292 
 5960  6009  2839  5819 
 5959  5960  4110  5905 
 6009  5300  5687  5960 
 5960  5901  5687  5939 
 2154  5961  2445  1030 
 5971  2786  2445  5961 
 814  5965  2786  5961 
 6030  6011  1360  6005 
 5989  6011  5997  6002 
 5949  5962  5912  5956 
 5727  6017  5962  5912 
 5989  6001  5979  5956 
 6017  5727  5962  5980 
 5914  5963  1276  5913 
 5989  6001  5949  5979 
 5964  2061  5914  5955 
 3313  5998  5963  1276 
 2061  6040  6024  6039 
 2061  5988  5955  5964 
 1276  5988  5964  5955 
 2072  6085  1277  6083 
 2061  5988  2059  5955 
 6000  5834  5950  5899 
 5914  5964  5955  1276 
 2445  5965  2786  1030 
 2445  5965  5961  2786 
 5966  5911  5293  5731 
 5928  5991  5930  5966 
 5927  5966  5928  5930 
 5293  5966  5731  5640 
 5640  5991  5045  5966 
 5966  5895  5929  5911 
 5640  5991  5731  5763 
 5911  5991  5895  5731 
 5865  5967  5874  5947 
 5989  6017  5949  5962 
 2061  6041  2059  6035 
 5947  5968  5933  5967 
 5969  5836  5874  5772 
 6093  6099  6098  6091 
 5962  5997  5989  5980 
 6041  1939  3139  6035 
 5933  6025  5921  5850 
 6025  6026  5987  6016 
 5985  6012  5987  6014 
 5981  5975  4433  5945 
 5930  6027  6008  5895 
 5874  6004  5836  5969 
 2445  5971  5924  5948 
 2154  5971  5924  2445 
 5989  6017  5962  5980 
 5921  5972  5968  5947 
 6012  6026  5987  6014 
 5983  5968  5967  5985 
 3257  2782  2494  1707 
 5972  5987  5983  5986 
 5194  5973  5195  4633 
 5945  5982  5973  5981 
 2445  5834  5896  5899 
 1842  2791  1034  1841 
 5945  5982  5981  5975 
 4433  5973  5902  3806 
 5784  5974  5808  5790 
 5974  5736  5808  5790 
 5826  5974  5790  5946 
 5102  5974  4113  4201 
 5195  5981  5973  5194 
 5875  5976  5901  5939 
 5716  5982  5825  5738 
 5982  5798  5825  5854 
 5730  5976  5901  2542 
 1877  6009  2839  2292 
 6009  5960  5687  5939 
 5518  6010  5457  3458 
 5686  6010  5457  5728 
 5545  5977  1354  5456 
 5226  6010  5545  6000 
 5685  5977  5457  5686 
 4366  6007  619  5480 
 5881  5977  1354  5951 
 4955  5989  2457  5949 
 5998  3159  3165  5963 
 5853  6017  5993  5860 
 6038  6022  6036  6034 
 6045  6050  2457  6036 
 5962  6017  5949  5912 
 5973  5982  2781  4118 
 5983  5947  5968  5972 
 5934  5983  5947  5969 
 5947  5983  5968  5967 
 5968  6025  4698  5987 
 5874  5983  5947  5967 
 5972  5987  5968  5983 
 6004  6053  6043  6012 
 5947  5984  5983  5934 
 6047  6058  6049  6057 
 5983  5984  5972  5986 
 5874  5985  5967  621 
 6063  6057  6061  6058 
 621  5985  5967  5968 
 5933  6025  4698  5968 
 5934  5990  5984  5983 
 5921  6025  5972  5984 
 5990  6032  6012  6031 
 5983  5987  5968  5985 
 5985  6053  621  5874 
 621  6042  6026  6044 
 5984  6025  5986  6013 
 6013  6025  5986  6016 
 6025  5933  5921  5968 
 6000  5977  5916  5950 
 5988  1939  2058  5955 
 2059  5988  2058  5955 
 6097  6112  6103  6108 
 5949  6003  2457  5853 
 5989  5970  5956  5979 
 6017  5989  5993  5980 
 6011  6036  6022  6002 
 5957  6006  5940  5994 
 4955  5989  5949  5979 
 5956  5989  5949  5962 
 5983  6013  5986  6012 
 6057  6063  6054  6058 
 6025  6049  6044  6033 
 6069  5836  6053  6043 
 6012  6032  6013  6016 
 6026  6012  5987  6016 
 6003  604  5993  6005 
 5763  5991  5731  5652 
 5991  5928  5046  5045 
 5928  5991  5966  5045 
 5895  6019  5930  5952 
 5991  5640  5731  5966 
 5949  6003  5993  5989 
 2061  5999  5998  6023 
 6011  5727  5993  5980 
 5989  6011  5993  5980 
 5989  6017  5993  5949 
 5989  6005  6002  6003 
 5908  5994  5957  5940 
 3848  1786  2405  5218 
 5978  6021  5995  6007 
 3844  4147  2697  3541 
 6021  5263  5430  5041 
 5633  6020  5550  5996 
 1276  6075  6074  6066 
 6018  6036  6002  6022 
 5964  5998  1276  5963 
 5727  6011  5993  6005 
 5970  6002  5979  5989 
 2061  6040  6039  6051 
 2061  5964  5963  5998 
 5071  6050  2457  5341 
 5999  2061  5964  5988 
 3313  6023  5998  1276 
 6040  2061  6024  6035 
 2061  6015  5988  5999 
 1276  6015  5999  5988 
 1276  6035  6024  6015 
 2061  6015  2059  5988 
 6015  1939  2058  5988 
 5964  5999  5988  1276 
 5686  6000  5892  5896 
 5545  6000  5524  5226 
 5916  6000  5950  5899 
 5990  6037  6032  6031 
 5892  6010  5226  6000 
 5834  6000  5896  5899 
 2446  6000  5524  5899 
 5759  6000  5896  5834 
 5989  6001  5956  5949 
 4955  6001  5949  3263 
 4955  6001  5979  5949 
 5409  4169  3146  3565 
 5788  6001  3263  5949 
 5970  6029  6002  6018 
 6018  6002  5970  5997 
 2819  6005  604  6003 
 5989  6029  5979  4955 
 5970  6002  5989  5997 
 5895  6028  5938  3378 
 6011  5989  5997  5980 
 5993  5853  604  6003 
 5934  6004  5990  5983 
 5341  6050  2457  6045 
 6088  6095  6082  6081 
 5853  2457  604  6003 
 5949  6003  5989  2457 
 2819  6003  604  2457 
 6002  6003  2457  5989 
 6003  5949  5993  5853 
 5983  6013  5990  5984 
 5989  6005  6003  5993 
 5836  6053  5874  1699 
 5997  6022  6011  1360 
 6043  5836  5874  6004 
 6011  6036  6005  6030 
 6011  5727  5980  5997 
 2061  6080  6079  6084 
 5930  6027  5895  5952 
 3934  5090  5942  5298 
 6007  5550  5978  5480 
 5927  5895  5930  6008 
 5958  6007  5940  6006 
 5922  3242  3230  3419 
 5550  6007  6006  5940 
 5958  6021  5957  1305 
 5941  6007  4366  5480 
 6021  5978  5995  5879 
 6021  5995  5994  5879 
 5995  6007  6006  5550 
 5958  6021  6007  6006 
 5903  6008  5895  5927 
 1877  6009  2869  2839 
 2839  2869  5819  6009 
 5937  6009  5939  5819 
 5937  6009  5976  5939 
 5457  6010  2800  5728 
 5545  6010  5977  6000 
 6010  5686  5457  5977 
 6010  5457  1354  5977 
 1354  6010  5977  5545 
 5727  6011  1360  5997 
 6031  6048  6037  6032 
 6013  5983  5986  5984 
 5999  6023  1276  5998 
 2061  6024  6023  6039 
 5727  6011  6005  1360 
 2782  4815  2494  1284 
 5989  6011  6002  5993 
 5987  6012  5983  5986 
 5983  6013  6012  5990 
 621  6014  5985  5987 
 5985  6012  5983  5987 
 6038  6034  6036  6050 
 6012  6053  6043  6031 
 6050  4852  4740  4593 
 3006  6084  2084  6079 
 6031  6044  6026  6042 
 6026  6097  6025  4698 
 5341  6050  6045  6038 
 6014  6053  6042  621 
 3313  6051  3006  6039 
 6015  1276  1939  5988 
 6024  5999  2061  6023 
 2059  6015  2058  5988 
 6101  6096  6098  6099 
 5986  6016  5987  6012 
 6016  6033  6031  6032 
 5860  6017  5727  5887 
 5997  6022  6002  6011 
 5817  1349  5885  71 
 5731  6028  3378  5702 
 5731  6019  5991  5895 
 4769  5218  1786  2750 
 5940  6020  5996  5550 
 2058  6056  3139  6041 
 2405  3848  2698  2108 
 5643  6021  5994  5879 
 5957  6021  6006  5994 
 3541  5666  2697  3844 
 5958  6021  6006  5957 
 3313  6059  6051  1276 
 2061  6060  6059  6065 
 1977  6089  2061  3040 
 2061  6035  6015  6024 
 6015  6024  1276  5999 
 1276  6041  6040  6035 
 2061  6035  2059  6015 
 2058  6035  3139  6015 
 1276  6024  6023  5999 
 5986  6025  5987  6016 
 5792  6025  4698  5933 
 621  6014  5987  6026 
 6081  5836  6053  6069 
 6013  6032  6025  6016 
 6025  5972  5984  5986 
 6071  6095  6081  6082 
 4698  6025  5850  5893 
 6098  6093  6090  6092 
 5895  6028  5731  6019 
 5895  6027  5992  5938 
 5731  6028  5702  6019 
 5895  6028  3378  5731 
 5983  6053  5985  5874 
 6022  6038  6036  6030 
 6002  6045  4955  2457 
 6050  4740  5071  4593 
 6003  6036  6002  2457 
 4740  6046  1360  4852 
 4852  6046  2456  2819 
 2457  6030  2819  6003 
 4740  6046  6038  1360 
 6022  6038  6030  1360 
 6026  6031  6012  6016 
 6062  6044  6061  6057 
 6014  6031  6012  6026 
 6050  6045  6038  6034 
 6012  6032  6016  6031 
 6089  3159  2061  1178 
 5985  6053  6012  6014 
 6012  6043  6037  6031 
 6002  6045  6036  6029 
 6012  6037  5990  6031 
 6032  5990  6012  6013 
 6033  6016  6025  6032 
 4740  6050  6038  6046 
 6061  6044  6025  6049 
 6033  6049  6047  6048 
 6033  6049  6044  6047 
 1276  6056  6041  2072 
 6005  6036  6002  6003 
 6045  6002  4955  6029 
 2061  6068  6064  6066 
 6003  6036  2457  6030 
 2457  6045  4955  5341 
 1939  6035  6015  3139 
 2059  6035  2058  6015 
 6005  6036  6003  6030 
 4852  6050  6046  2819 
 6018  6045  6036  6034 
 4852  6050  2819  4593 
 6011  6036  6002  6005 
 6052  6060  2061  6056 
 6031  6048  6033  6047 
 6044  6070  6062  6061 
 3165  6051  2084  3159 
 6057  6069  6062  6053 
 1360  6046  6038  6030 
 4698  6112  6097  4213 
 6057  6069  6067  6062 
 6043  6012  5990  6004 
 1939  6083  2072  6068 
 2782  4815  4324  2494 
 2494  1284  2150  1706 
 4852  6046  1360  2456 
 6048  6054  6047  6037 
 6030  6046  2457  2819 
 6074  3313  1276  6065 
 3159  6065  2061  6059 
 6024  6039  1276  6023 
 6044  6031  6026  6033 
 6051  3006  3165  2084 
 5983  6053  6012  5985 
 3165  6039  3159  6023 
 3313  6059  3006  6051 
 1276  6052  6051  6040 
 6035  6040  1276  6024 
 1276  6056  6052  6041 
 2061  6041  6035  6040 
 6052  6040  2061  6051 
 1276  6040  6039  6024 
 6040  6052  2061  6041 
 2058  6041  3139  6035 
 6056  1939  3139  6041 
 2061  6056  6041  6052 
 6032  6048  6025  6033 
 621  6042  6014  6026 
 6031  6053  6043  6047 
 6105  6098  6100  6095 
 6002  6045  2457  6036 
 6058  6063  6025  6061 
 6088  6096  6090  6094 
 6053  6031  6014  6042 
 6062  6093  6092  6071 
 6046  6030  2457  6036 
 5071  6050  5341  6038 
 4324  1284  3876  4076 
 2782  4815  1284  4324 
 2819  2456  6030  6046 
 6046  6050  6038  6036 
 6048  6031  6033  6032 
 1360  6046  6030  2456 
 6036  6046  6030  6038 
 2819  6050  6046  2457 
 6042  6047  6031  6044 
 6044  6057  6047  6049 
 6044  6047  6031  6033 
 6031  6048  6047  6037 
 6081  6082  6078  6071 
 2084  6089  1181  1178 
 6047  6069  6053  6043 
 6053  6031  6042  6047 
 6025  6049  6033  6048 
 6025  6061  6049  6058 
 6045  6050  6036  6034 
 6081  6110  6071  6053 
 6046  6050  6036  2457 
 6057  6063  6061  6062 
 4593  6050  2457  5071 
 2819  6050  2457  4593 
 6062  6072  6067  6063 
 3159  6079  2061  6074 
 2999  6089  6085  2061 
 3159  6074  2061  6065 
 6040  6051  1276  6039 
 2058  6064  3139  6056 
 6065  3313  1276  6059 
 2999  6083  2072  1938 
 3165  6051  3159  6039 
 3006  6059  2084  6051 
 6041  6052  1276  6040 
 1276  6064  6060  6056 
 2061  6056  2059  6041 
 6060  6052  2061  6059 
 621  6055  6042  6044 
 6110  6102  6109  6107 
 5874  6053  621  1699 
 6057  6044  6047  6055 
 6104  6113  6107  6111 
 6057  6053  6055  6047 
 6053  6062  6057  6055 
 6004  6053  5874  6043 
 5836  6081  6053  1699 
 6071  6110  6092  6053 
 6081  6062  6073  6069 
 6042  6055  6047  6044 
 6054  6069  6047  6043 
 6093  6062  6070  6071 
 6110  6095  6071  6082 
 6069  6054  6047  6057 
 6063  6097  6070  6072 
 6088  6090  6087  6082 
 6055  621  6042  6053 
 6042  6055  6053  6047 
 2061  6052  6051  6059 
 6048  6058  6025  6049 
 3313  6089  3006  6084 
 2059  6056  2058  6041 
 1939  6056  2072  6041 
 6068  1939  3139  6064 
 2061  6064  6056  6060 
 6062  6072  6070  6071 
 6054  6069  6067  6057 
 6047  6058  6048  6049 
 6110  6120  3287  2594 
 1277  6083  1276  2072 
 6076  6097  6093  6086 
 6044  6061  6057  6049 
 2999  6089  2061  1982 
 6084  3313  1276  6079 
 3313  6065  3006  6059 
 6052  6059  1276  6051 
 2058  6068  3139  6064 
 3006  6065  2084  6059 
 3313  6079  6074  1276 
 1276  6060  6059  6052 
 6060  6066  2061  6064 
 6056  6060  1276  6052 
 1276  6068  6066  6064 
 2061  6064  2059  6056 
 6066  6060  2061  6065 
 6049  6057  6058  6061 
 6095  6098  6094  6090 
 6061  6097  6025  6044 
 6078  6082  6077  6071 
 6097  6061  6063  6070 
 1939  6083  3139  1938 
 3287  6121  6120  6110 
 6078  6088  6087  6082 
 6044  6097  4698  6093 
 2061  6066  6065  6074 
 6057  6067  6063  6062 
 6062  6093  6055  6092 
 1276  6089  1277  3040 
 6075  6083  6068  1276 
 6061  6097  6063  6025 
 6087  6086  6082  6090 
 2059  6064  2058  6056 
 6064  2072  1939  6056 
 1939  6064  6056  3139 
 3006  6074  2084  6065 
 6089  1181  1178  3040 
 3159  6079  6074  2084 
 6060  6065  1276  6059 
 3313  6079  3006  6074 
 3159  6065  6059  2084 
 1276  6066  6065  6060 
 6066  6075  2061  6068 
 6064  6066  1276  6060 
 6083  6075  2061  6080 
 2061  6068  2059  6064 
 6075  6066  2061  6074 
 6090  6087  6086  6091 
 6067  6057  6063  6054 
 6072  6097  6076  6077 
 6105  6100  6102  6104 
 1276  6068  6064  2072 
 2999  6083  1938  3139 
 2059  6068  2058  6064 
 1939  6068  2072  6064 
 6083  1939  3139  6068 
 6062  6081  6071  6053 
 6047  6069  6057  6053 
 6062  6063  6061  6070 
 6071  6077  6072  6076 
 3139  6085  2999  6083 
 6112  6118  6109  6114 
 6093  6062  6055  6044 
 6062  6073  6072  6071 
 6072  6062  6070  6063 
 6093  6071  6070  6076 
 6090  6093  6091  6086 
 6062  6081  6073  6071 
 6062  6092  6053  6071 
 6062  6093  6070  6044 
 6093  6082  6090  6092 
 6077  6071  6072  6073 
 6073  6062  6072  6067 
 6077  6087  6082  6078 
 2061  6085  6084  6089 
 2072  6085  2999  1277 
 6062  6073  6069  6067 
 6112  6115  6114  6108 
 1181  6089  1627  3040 
 3159  6089  2061  6084 
 6066  6074  1276  6065 
 2999  6089  1982  6085 
 3313  6084  3006  6079 
 3159  6074  6065  2084 
 3006  6079  2084  6074 
 6068  6075  1276  6066 
 6075  6083  1276  6080 
 2061  6083  2059  6068 
 1276  6085  6084  6080 
 6088  6096  6087  6090 
 6071  6072  6070  6076 
 2059  6085  6083  2061 
 6077  6097  6086  6087 
 2061  6075  6074  6079 
 6120  1699  1687  2594 
 6110  6112  6109  621 
 6090  6096  6087  6091 
 6123  6097  6112  4213 
 6096  6091  6090  6098 
 6077  6071  6073  6078 
 4277  6112  621  3863 
 6105  6107  6104  6102 
 6087  6077  6082  6086 
 3493  6097  4213  1748 
 6071  6081  6073  6078 
 6077  6076  6071  6082 
 1276  6080  6079  6075 
 1627  6089  1276  3040 
 3159  6089  6084  2084 
 6075  6079  1276  6074 
 3139  6085  6083  2058 
 3313  6089  6084  1276 
 1982  6085  1277  2999 
 6075  6083  2061  6068 
 6080  6085  2061  6083 
 2059  6083  2058  6068 
 2061  6080  6075  6079 
 6085  6080  2061  6084 
 6062  6081  6053  6069 
 2058  6083  3139  6068 
 1276  6083  6068  2072 
 6070  6097  6044  6093 
 6093  6071  6076  6082 
 6071  6110  6082  6092 
 6099  6093  6097  6091 
 3159  6089  2084  1178 
 6080  6084  1276  6079 
 6089  1982  1277  1977 
 6089  3313  3006  1627 
 6085  6083  1276  1277 
 3159  6084  6079  2084 
 3006  6089  2084  6084 
 6083  6085  1276  6080 
 2072  6085  6083  2999 
 2058  6085  6083  2059 
 1982  6089  1277  6085 
 6093  6102  6098  6099 
 6110  6095  6082  6090 
 6082  6077  6076  6086 
 6102  6106  6100  6101 
 6070  6097  6093  6076 
 4622  6112  621  4277 
 6098  6096  6091  6099 
 6099  6112  6097  6093 
 4086  6123  4277  4341 
 4622  6123  4086  6121 
 6082  6093  6086  6076 
 6078  6088  6082  6081 
 6094  6101  6098  6100 
 6095  6088  6090  6094 
 6114  6120  6110  6105 
 6102  6112  6093  6109 
 6110  6112  4277  6109 
 1178  6089  3040  2061 
 6089  6085  1276  1277 
 6089  1977  1277  3040 
 3006  6089  1627  1181 
 6085  6089  1276  6084 
 1982  6089  2061  1977 
 6089  3006  2084  1181 
 3313  6089  1276  1627 
 6097  6086  6087  6091 
 6118  6124  6121  6120 
 6097  6076  6077  6086 
 6102  6101  6099  6103 
 6081  6110  6053  6095 
 6095  6110  6098  6090 
 6053  6092  6055  621 
 6055  6093  621  6092 
 6093  6098  6090  6091 
 6092  6062  6053  6055 
 6055  6093  6044  621 
 6061  6097  6044  6070 
 6082  6093  6090  6086 
 6107  6114  6112  6109 
 6071  6093  6092  6082 
 6095  6088  6082  6090 
 6106  6102  6100  6104 
 6110  4622  2594  3287 
 6094  6100  6098  6095 
 6098  6110  6105  6102 
 6081  6110  6095  6071 
 6082  6110  6090  6092 
 6095  5836  1699  6081 
 6086  6097  6093  6091 
 6098  6105  6100  6102 
 6097  6099  6091  6096 
 6097  6091  6087  6096 
 6094  6098  6096  6090 
 4213  3738  1748  6097 
 6097  4698  5893  6025 
 6026  6097  4698  6044 
 6110  6095  1699  6053 
 6026  6097  6044  6025 
 6070  6097  6076  6072 
 6109  6098  6093  6102 
 1699  621  4622  6110 
 6120  6114  6117  6105 
 4622  6112  4277  6110 
 6098  6109  6093  6092 
 6100  6102  6101  6098 
 6110  6095  6098  6105 
 6094  6101  6096  6098 
 6104  6113  6106  6107 
 5836  6120  1699  1687 
 6116  6114  6111  6117 
 6096  6101  6097  6099 
 6106  6101  6102  6103 
 6097  6103  6099  6101 
 6101  6099  6098  6102 
 6103  6112  6102  6107 
 6116  6115  6114  6118 
 6107  6106  6103  6108 
 6098  6110  6102  6109 
 6110  6121  6120  6118 
 6102  6110  6105  6107 
 6122  6118  6119  6116 
 6112  6099  6097  6103 
 6114  6113  6108  6115 
 6112  6119  6118  6115 
 6095  6110  1699  6105 
 6125  6122  6121  6123 
 3517  4176  5926  2638 
 6104  6111  6107  6105 
 6105  6120  6110  1699 
 6110  6090  6092  6098 
 6112  6118  6114  6115 
 6124  4622  3287  2600 
 6092  6110  6098  6109 
 6101  6106  6097  6103 
 6113  6106  6107  6108 
 6099  6112  6093  6102 
 6106  6103  6102  6107 
 6104  6107  6106  6102 
 6097  6119  6115  6116 
 4277  6123  6121  3863 
 4622  6110  2594  1699 
 6097  6108  6103  6106 
 6113  6116  6097  6115 
 6114  6111  6107  6113 
 6105  6114  6111  6107 
 6110  6092  621  6109 
 6107  6114  6109  6110 
 621  6109  6092  6093 
 6053  6110  621  1699 
 2600  6124  4622  4086 
 6112  4698  6097  6093 
 6117  6118  6116  6114 
 6118  6122  6119  6121 
 6105  6114  6107  6110 
 3287  6121  6110  4622 
 6116  6114  6113  6111 
 6103  6112  6107  6108 
 6115  6112  6097  6108 
 4622  6112  6110  621 
 6099  6112  6102  6103 
 6102  6112  6109  6107 
 6106  6113  6097  6108 
 2614  1713  865  3957 
 6114  6107  6112  6108 
 6112  6121  6109  6118 
 6114  6116  6113  6115 
 6107  6114  6113  6108 
 6097  6123  6112  6119 
 6118  6124  6117  6121 
 6118  6116  6115  6119 
 3517  4176  4835  5926 
 6097  6115  6108  6113 
 6122  6125  6097  6123 
 4277  6123  3863  4341 
 6121  6112  6109  4277 
 6123  3493  2962  6125 
 4086  6125  6123  2962 
 6122  6125  6121  6124 
 6114  6120  6118  6110 
 4622  6124  6121  4086 
 6114  6117  6105  6111 
 6109  6121  6110  6118 
 6114  6120  6117  6118 
 3287  6124  6120  6121 
 4622  6124  3287  6121 
 6097  6122  6119  6116 
 6121  6112  4277  3863 
 6109  6118  6110  6114 
 6119  6121  6112  6118 
 6097  6119  6112  6115 
 6110  6121  4277  4622 
 5926  4176  4835  2878 
 6110  6120  2594  1699 
 5836  6120  6105  1699 
 6118  6122  6121  6117 
 4341  6123  3493  2962 
 6112  6123  6121  6119 
 6118  6122  6117  6116 
 6123  6097  4213  3493 
 4176  5926  3229  2878 
 4086  6123  4341  2962 
 6117  6124  6122  6121 
 6122  6123  6119  6121 
 3863  6123  3493  4341 
 4622  6123  4277  4086 
 4213  6123  3493  6112 
 6097  6123  6119  6122 
 4622  6123  6121  4277 
 6097  6125  3493  6123 
 6121  6125  4086  6124 
 2600  6124  4086  2962 
 4086  6125  2962  6124 
 6118  6124  6120  6117 
 6121  6125  6123  4086 
 230  227  238  405 
 405  227  238  235 
 5943  5930  3112  6008 
 5824  5689  2615  5888 
 1715  5067  3510  2144 
 3957  3655  5228  2614 
 5714  5689  2615  5824 
 2615  5398  2366  5689 
 5849  5928  5943  5903 
 3247  5067  4950  3510 
 1715  5067  3247  3510 
 2144  4950  5067  4009 
 4330  4950  4009  5201 
 1715  3510  1716  2144 
 3247  5067  2144  4950 
 5684  5917  5360  3713 
 1715  5067  2144  3247 
 5727  4682  5962  5997 
 2147  1288  1287  5342 
 1288  2147  1287  4951 
 5859  5917  3713  5922 
 5922  2128  5917  3724 
 5780  5917  3713  5859 
 1791  3801  1792  5943 
 4177  5360  3713  4482 
 5997  1360  5727  1860 
 1791  2097  5943  1792 
 5684  5917  3713  5780 
 5839  1305  1753  5748 
 2973  6021  5041  5263 
 4138  1325  1789  3178 
 3164  5727  3707  3584 
 5727  4682  5609  5756 
 1360  1860  2822  3114 
 5727  4682  5343  5609 
 5997  1360  1860  6022 
 4740  1360  1860  2822 
 4682  5727  1860  5997 
 3796  3582  1858  3707 
#simplex
BoundaryDomain 
default 1 
# 


==> anc/xt-super/dune-grid/doc/grids/dgf/simplex-testgrid-3-3.dgf <==
DGF

VERTEX
2.0000000000000001e-01 -9.9999999999999989e-01 1.0000000000000000e+01
1.2000000000000000e+00 -9.9999999999999944e-01 1.0000000000000000e+01
-8.5725275940314732e-17 -8.0000000000000004e-01 8.7500000000000000e+00
-5.1435165564188829e-16 1.9999999999999996e-01 8.7500000000000000e+00
-2.0000000000000001e-01 -1.0000000000000000e+00 7.5000000000000000e+00
-1.2000000000000000e+00 -1.0000000000000004e+00 7.5000000000000000e+00
6.1232339957367660e-17 -1.2000000000000000e+00 6.2500000000000000e+00
3.6739403974420599e-16 -2.2000000000000002e+00 6.2500000000000000e+00
2.0000000000000001e-01 -1.0000000000000000e+00 5.0000000000000000e+00
1.2000000000000000e+00 -9.9999999999999967e-01 5.0000000000000000e+00
2.0000000000000001e-01 -9.9999999999999989e-01 1.1000000000000000e+01
1.2000000000000000e+00 -9.9999999999999944e-01 1.1000000000000000e+01
-8.5725275940314732e-17 -8.0000000000000004e-01 9.7500000000000000e+00
-5.1435165564188829e-16 1.9999999999999996e-01 9.7500000000000000e+00
-2.0000000000000001e-01 -1.0000000000000000e+00 8.5000000000000000e+00
-1.2000000000000000e+00 -1.0000000000000004e+00 8.5000000000000000e+00
6.1232339957367660e-17 -1.2000000000000000e+00 7.2500000000000000e+00
3.6739403974420599e-16 -2.2000000000000002e+00 7.2500000000000000e+00
2.0000000000000001e-01 -1.0000000000000000e+00 6.0000000000000000e+00
1.2000000000000000e+00 -9.9999999999999967e-01 6.0000000000000000e+00
6.9999999999999996e-01 -9.9999999999999967e-01 1.0000000000000000e+01
8.4852813742385591e-01 -1.5147186257614187e-01 9.3750000000000000e+00
-3.0003846579110149e-16 -3.0000000000000004e-01 8.7500000000000000e+00
1.4142135623730931e-01 -8.5857864376269033e-01 9.3750000000000000e+00
4.9497474683058257e-01 -5.0502525316941616e-01 9.3750000000000000e+00
6.9999999999999996e-01 -9.9999999999999967e-01 1.1000000000000000e+01
8.4852813742385591e-01 -1.5147186257614187e-01 1.0375000000000000e+01
-3.0003846579110149e-16 -3.0000000000000004e-01 9.7500000000000000e+00
1.4142135623730931e-01 -8.5857864376269033e-01 1.0375000000000000e+01
4.9497474683058257e-01 -5.0502525316941616e-01 1.0375000000000000e+01
1.2000000000000000e+00 -9.9999999999999944e-01 1.0500000000000000e+01
2.0000000000000001e-01 -9.9999999999999989e-01 1.0500000000000000e+01
6.9999999999999996e-01 -9.9999999999999967e-01 1.0500000000000000e+01
-5.1435165564188829e-16 1.9999999999999996e-01 9.2500000000000000e+00
8.4852813742385591e-01 -1.5147186257614187e-01 9.8750000000000000e+00
-8.5725275940314732e-17 -8.0000000000000004e-01 9.2500000000000000e+00
-3.0003846579110149e-16 -3.0000000000000004e-01 9.2500000000000000e+00
1.4142135623730931e-01 -8.5857864376269033e-01 9.8750000000000000e+00
4.9497474683058257e-01 -5.0502525316941616e-01 9.8750000000000000e+00
-8.4852813742385658e-01 -1.5147186257614254e-01 8.1250000000000000e+00
-6.9999999999999996e-01 -1.0000000000000002e+00 7.5000000000000000e+00
-1.4142135623730942e-01 -8.5857864376269044e-01 8.1250000000000000e+00
-4.9497474683058296e-01 -5.0502525316941649e-01 8.1250000000000000e+00
-8.4852813742385658e-01 -1.5147186257614254e-01 9.1250000000000000e+00
-6.9999999999999996e-01 -1.0000000000000002e+00 8.5000000000000000e+00
-1.4142135623730942e-01 -8.5857864376269044e-01 9.1250000000000000e+00
-4.9497474683058296e-01 -5.0502525316941649e-01 9.1250000000000000e+00
-1.2000000000000000e+00 -1.0000000000000004e+00 8.0000000000000000e+00
-8.4852813742385658e-01 -1.5147186257614254e-01 8.6250000000000000e+00
-2.0000000000000001e-01 -1.0000000000000000e+00 8.0000000000000000e+00
-6.9999999999999996e-01 -1.0000000000000002e+00 8.0000000000000000e+00
-1.4142135623730942e-01 -8.5857864376269044e-01 8.6250000000000000e+00
-4.9497474683058296e-01 -5.0502525316941649e-01 8.6250000000000000e+00
-8.4852813742385602e-01 -1.8485281374238580e+00 6.8750000000000000e+00
2.1431318985078681e-16 -1.7000000000000000e+00 6.2500000000000000e+00
-1.4142135623730934e-01 -1.1414213562373097e+00 6.8750000000000000e+00
-4.9497474683058262e-01 -1.4949747468305838e+00 6.8750000000000000e+00
-8.4852813742385602e-01 -1.8485281374238580e+00 7.8750000000000000e+00
2.1431318985078681e-16 -1.7000000000000000e+00 7.2500000000000000e+00
-1.4142135623730934e-01 -1.1414213562373097e+00 7.8750000000000000e+00
-4.9497474683058262e-01 -1.4949747468305838e+00 7.8750000000000000e+00
3.6739403974420599e-16 -2.2000000000000002e+00 6.7500000000000000e+00
-8.4852813742385602e-01 -1.8485281374238580e+00 7.3750000000000000e+00
6.1232339957367660e-17 -1.2000000000000000e+00 6.7500000000000000e+00
2.1431318985078681e-16 -1.7000000000000000e+00 6.7500000000000000e+00
-1.4142135623730934e-01 -1.1414213562373097e+00 7.3750000000000000e+00
-4.9497474683058262e-01 -1.4949747468305838e+00 7.3750000000000000e+00
8.4852813742385724e-01 -1.8485281374238567e+00 5.6250000000000000e+00
6.9999999999999996e-01 -9.9999999999999978e-01 5.0000000000000000e+00
1.4142135623730953e-01 -1.1414213562373094e+00 5.6250000000000000e+00
4.9497474683058335e-01 -1.4949747468305832e+00 5.6250000000000000e+00
8.4852813742385724e-01 -1.8485281374238567e+00 6.6250000000000000e+00
6.9999999999999996e-01 -9.9999999999999978e-01 6.0000000000000000e+00
1.4142135623730953e-01 -1.1414213562373094e+00 6.6250000000000000e+00
4.9497474683058335e-01 -1.4949747468305832e+00 6.6250000000000000e+00
1.2000000000000000e+00 -9.9999999999999967e-01 5.5000000000000000e+00
8.4852813742385724e-01 -1.8485281374238567e+00 6.1250000000000000e+00
2.0000000000000001e-01 -1.0000000000000000e+00 5.5000000000000000e+00
6.9999999999999996e-01 -9.9999999999999978e-01 5.5000000000000000e+00
1.4142135623730953e-01 -1.1414213562373094e+00 6.1250000000000000e+00
4.9497474683058335e-01 -1.4949747468305832e+00 6.1250000000000000e+00
#

SIMPLEX
#

CUBE
0 20 23 24 31 32 37 38
20 1 24 21 32 30 38 34
24 21 22 3 38 34 36 33
23 24 2 22 37 38 35 36
31 32 37 38 10 25 28 29
32 30 38 34 25 11 29 26
38 34 36 33 29 26 27 13
37 38 35 36 28 29 12 27
2 22 41 42 35 36 51 52
22 3 42 39 36 33 52 48
42 39 40 5 52 48 50 47
41 42 4 40 51 52 49 50
35 36 51 52 12 27 45 46
36 33 52 48 27 13 46 43
52 48 50 47 46 43 44 15
51 52 49 50 45 46 14 44
4 40 55 56 49 50 65 66
40 5 56 53 50 47 66 62
56 53 54 7 66 62 64 61
55 56 6 54 65 66 63 64
49 50 65 66 14 44 59 60
50 47 66 62 44 15 60 57
66 62 64 61 60 57 58 17
65 66 63 64 59 60 16 58
6 54 69 70 63 64 79 80
54 7 70 67 64 61 80 76
70 67 68 9 80 76 78 75
69 70 8 68 79 80 77 78
63 64 79 80 16 58 73 74
64 61 80 76 58 17 74 71
80 76 78 75 74 71 72 19
79 80 77 78 73 74 18 72
#

BOUNDARYSEGMENTS
1   0 23 31 37
1   0 20 31 32
1   0 20 23 24
1   1 21 30 34
1   20 1 32 30
1   20 1 24 21
1   21 3 34 33
1   24 21 22 3
1   23 2 37 35
1   23 24 2 22
1   31 37 10 28
1   31 32 10 25
1   10 25 28 29
1   30 34 11 26
1   32 30 25 11
1   25 11 29 26
1   34 33 26 13
1   29 26 27 13
1   37 35 28 12
1   28 29 12 27
1   2 41 35 51
1   2 22 41 42
1   3 39 33 48
1   22 3 42 39
1   39 5 48 47
1   42 39 40 5
1   41 4 51 49
1   41 42 4 40
1   35 51 12 45
1   12 27 45 46
1   33 48 13 43
1   27 13 46 43
1   48 47 43 15
1   46 43 44 15
1   51 49 45 14
1   45 46 14 44
1   4 55 49 65
1   4 40 55 56
1   5 53 47 62
1   40 5 56 53
1   53 7 62 61
1   56 53 54 7
1   55 6 65 63
1   55 56 6 54
1   49 65 14 59
1   14 44 59 60
1   47 62 15 57
1   44 15 60 57
1   62 61 57 17
1   60 57 58 17
1   65 63 59 16
1   59 60 16 58
1   6 69 63 79
1   6 54 69 70
1   7 67 61 76
1   54 7 70 67
1   67 9 76 75
1   68 9 78 75
1   70 67 68 9
1   69 8 79 77
1   8 68 77 78
1   69 70 8 68
1   63 79 16 73
1   16 58 73 74
1   61 76 17 71
1   58 17 74 71
1   76 75 71 19
1   78 75 72 19
1   74 71 72 19
1   79 77 73 18
1   77 78 18 72
1   73 74 18 72
#

#


==> anc/xt-super/dune-grid/doc/grids/dgf/test1d-vertex.dgf <==
DGF

VERTEX
dimension 1
0.0
0.25
0.5
0.6
0.7
0.8
0.9
1.0
#

CUBE
0 1
1 2
2 3
3 4
4 5
5 6
6 7
#

#


==> anc/xt-super/dune-grid/doc/grids/dgf/test1d.dgf <==
DGF
INTERVAL
0
1
5
#



==> anc/xt-super/dune-grid/doc/grids/dgf/test2d.dgf <==
DGF
INTERVAL
0 0 
1 1
4 5
#



==> anc/xt-super/dune-grid/doc/grids/dgf/test2d_offset.dgf <==
DGF
INTERVAL
0.5 -0.5
1    1
3    7
#



==> anc/xt-super/dune-grid/doc/grids/dgf/test2ug.dgf <==
 DGF
 VERTEX
 firstindex 1
 0.0000000000 0.0000000000
 0.2500000000 0.0000000000
 0.5000000000 0.0000000000
 0.7500000000 0.0000000000
 1.0000000000 0.0000000000
 0.0000000000 0.2500000000
 0.2500000000 0.2500000000
 0.5000000000 0.2500000000
 0.7500000000 0.2500000000
 1.0000000000 0.2500000000
 0.0000000000 0.5000000000
 0.2500000000 0.5000000000
 0.5000000000 0.5000000000
 0.7500000000 0.5000000000
 1.0000000000 0.5000000000
 0.0000000000 0.7500000000
 0.2500000000 0.7500000000
 0.5000000000 0.7500000000
 0.7500000000 0.7500000000
 1.0000000000 0.7500000000
 0.0000000000 1.0000000000
 0.2500000000 1.0000000000
 0.5000000000 1.0000000000
 0.7500000000 1.0000000000
 1.0000000000 1.0000000000
 #
 CUBE
 map 0 1 3 2 4 5 7 6
 1 2 7 6
 2 3 8 7
 3 4 9 8
 4 5 10 9
 6 7 12 11
 7 8 13 12
 8 9 14 13
 9 10 15 14
 11 12 17 16
 12 13 18 17
 13 14 19 18
 14 15 20 19
 16 17 22 21
 17 18 23 22
 18 19 24 23
 19 20 25 24
 #
 BOUNDARYDOMAIN
 default 1
 #


==> anc/xt-super/dune-grid/doc/grids/dgf/test3d.dgf <==
DGF
INTERVAL
0 0 0
1 1 1
4 4 5
#



==> anc/xt-super/dune-grid/doc/grids/dgf/torus-2.dgf <==
DGF

Interval
0 0
1 1
3 3
#

PeriodicFaceTransformation
1 0, 0 1 + 1 0
1 0, 0 1 + 0 1
#

GridParameter
refinementedge  arbitrary
#


==> anc/xt-super/dune-grid/doc/grids/dgf/torus-3.dgf <==
DGF

Interval
0 0 0
1 1 1
2 2 2
#

PeriodicFaceTransformation
1 0 0, 0 1 0, 0 0 1 + 1 0 0
1 0 0, 0 1 0, 0 0 1 + 0 1 0
1 0 0, 0 1 0, 0 0 1 + 0 0 1
#

BoundaryDomain
default         1
#

GridParameter
refinementedge  arbitrary
#


==> anc/xt-super/dune-grid/doc/grids/dgf/unstr_cube.dgf <==
DGF
VERTEX
firstindex 1
0 0
0.0909 0
0.1818 0
0.2727 0
0.3636 0
0.4545 0
0.5455 0
0.6364 0
0.7273 0
0.8182 0
0.9091 0
1 0
-0.0017 0.003
0.0853 0.0032
0.1854 0.003
0.2755 0.0025
0.3757 0.0033
0.4456 0.0035
0.5291 0.0033
0.6254 0.0026
0.7358 0.0035
0.8225 0.0034
0.8963 0.0029
0.9983 0.003
-0.0035 0.0061
0.0956 0.0063
0.1934 0.0059
0.2542 0.0059
0.3777 0.006
0.4452 0.0062
0.5298 0.006
0.6433 0.0062
0.7321 0.0059
0.7966 0.0055
0.9164 0.0062
0.9965 0.0061
-0.0052 0.0091
0.1004 0.0096
0.1877 0.0089
0.2605 0.0092
0.3688 0.0087
0.4637 0.0092
0.5427 0.0092
0.6176 0.0088
0.7149 0.0091
0.8217 0.0094
0.912 0.0086
0.9948 0.0091
-0.007 0.0121
0.0888 0.0117
0.1823 0.0127
0.2834 0.012
0.372 0.0127
0.442 0.0121
0.541 0.0123
0.6448 0.0127
0.7369 0.0117
0.7985 0.0115
0.9142 0.0122
0.993 0.0121
-0.0087 0.0152
0.0812 0.0157
0.1798 0.0157
0.2559 0.0157
0.3726 0.0148
0.4455 0.0146
0.5384 0.0157
0.6271 0.0153
0.7141 0.0148
0.8001 0.0148
0.9119 0.0149
0.9913 0.0152
-0.0105 0.0182
0.0905 0.0184
0.1609 0.0179
0.2646 0.0177
0.3642 0.0179
0.4306 0.0183
0.55 0.0181
0.6365 0.0183
0.715 0.0185
0.8223 0.0181
0.9118 0.0182
0.9895 0.0182
-0.0122 0.0212
0.0614 0.0208
0.1842 0.0214
0.2596 0.0212
0.3373 0.021
0.4268 0.0211
0.523 0.0212
0.6137 0.0211
0.7149 0.0218
0.82 0.0207
0.9072 0.0206
0.9878 0.0212
-0.014 0.0242
0.0842 0.0238
0.1749 0.0238
0.2539 0.0248
0.3356 0.0246
0.4372 0.0245
0.5319 0.0237
0.6121 0.0242
0.7178 0.0245
0.8216 0.0246
0.9083 0.0242
0.986 0.0242
-0.0157 0.0273
0.0932 0.0271
0.1721 0.0271
0.2628 0.027
0.3443 0.0279
0.4566 0.0267
0.5267 0.0275
0.6142 0.0273
0.7119 0.0268
0.7938 0.0271
0.9031 0.0276
0.9843 0.0273
-0.0175 0.0303
0.0586 0.0298
0.1492 0.0303
0.2498 0.0308
0.3432 0.0305
0.425 0.0298
0.5232 0.0302
0.6157 0.0304
0.7249 0.0303
0.8086 0.0308
0.8908 0.0305
0.9825 0.0303
-0.0192 0.0333
0.0717 0.0333
0.1626 0.0333
0.2535 0.0333
0.3444 0.0333
0.4353 0.0333
0.5262 0.0333
0.6171 0.0333
0.708 0.0333
0.7989 0.0333
0.8898 0.0333
0.9808 0.0333
#
CUBE
map 0 1 3 2
parameters 1
13 1 2 14 1
14 2 3 15 2
15 3 4 16 3
16 4 5 17 4
17 5 6 18 5
18 6 7 19 6
19 7 8 20 7
20 8 9 21 8
21 9 10 22 9
22 10 11 23 10
23 11 12 24 11
25 13 14 26 12
26 14 15 27 13
27 15 16 28 14
28 16 17 29 15
29 17 18 30 16
30 18 19 31 17
31 19 20 32 18
32 20 21 33 19
33 21 22 34 20
34 22 23 35 21
35 23 24 36 22
37 25 26 38 23
38 26 27 39 24
39 27 28 40 25
40 28 29 41 26
41 29 30 42 27
42 30 31 43 28
43 31 32 44 29
44 32 33 45 30
45 33 34 46 31
46 34 35 47 32
47 35 36 48 33
49 37 38 50 34
50 38 39 51 35
51 39 40 52 36
52 40 41 53 37
53 41 42 54 38
54 42 43 55 39
55 43 44 56 40
56 44 45 57 41
57 45 46 58 42
58 46 47 59 43
59 47 48 60 44
61 49 50 62 45
62 50 51 63 46
63 51 52 64 47
64 52 53 65 48
65 53 54 66 49
66 54 55 67 50
67 55 56 68 51
68 56 57 69 52
69 57 58 70 53
70 58 59 71 54
71 59 60 72 55
73 61 62 74 56
74 62 63 75 57
75 63 64 76 58
76 64 65 77 59
77 65 66 78 60
78 66 67 79 61
79 67 68 80 62
80 68 69 81 63
81 69 70 82 64
82 70 71 83 65
83 71 72 84 66
85 73 74 86 67
86 74 75 87 68
87 75 76 88 69
88 76 77 89 70
89 77 78 90 71
90 78 79 91 72
91 79 80 92 73
92 80 81 93 74
93 81 82 94 75
94 82 83 95 76
95 83 84 96 77
97 85 86 98 78
98 86 87 99 79
99 87 88 100 80
100 88 89 101 81
101 89 90 102 82
102 90 91 103 83
103 91 92 104 84
104 92 93 105 85
105 93 94 106 86
106 94 95 107 87
107 95 96 108 88
109 97 98 110 89
110 98 99 111 90
111 99 100 112 91
112 100 101 113 92
113 101 102 114 93
114 102 103 115 94
115 103 104 116 95
116 104 105 117 96
117 105 106 118 97
118 106 107 119 98
119 107 108 120 99
121 109 110 122 100
122 110 111 123 101
123 111 112 124 102
124 112 113 125 103
125 113 114 126 104
126 114 115 127 105
127 115 116 128 106
128 116 117 129 107
129 117 118 130 108
130 118 119 131 109
131 119 120 132 110
133 121 122 134 111
134 122 123 135 112
135 123 124 136 113
136 124 125 137 114
137 125 126 138 115
138 126 127 139 116
139 127 128 140 117
140 128 129 141 118
141 129 130 142 119
142 130 131 143 120
143 131 132 144 121
#
BOUNDARYDOMAIN
default 1
#
GRIDPARAMETER
closure none
#


==> anc/xt-super/dune-grid/doc/grids/gmsh/CMakeLists.txt <==
set(GRIDS
  circle1storder.msh
  circle2ndorder.msh
  circle.geo
  curved2d.geo
  curved2d.msh
  hybrid-testgrid-2d.msh
  hybrid-testgrid-3d.msh
  oned-testgrid.msh
  pyramid1storder.msh
  pyramid2ndorder.msh
  pyramid4.msh
  pyramid.geo
  pyramid.msh
  sphere.msh
  telescope1storder.msh
  telescope2ndorder.msh
  telescope.geo
  telescope.msh
  twotets.geo
  twotets.msh)
install(FILES ${GRIDS} DESTINATION ${CMAKE_INSTALL_DOCDIR}/grids/gmsh)


==> anc/xt-super/dune-grid/doc/grids/gmsh/Makefile.am <==
GRIDS =	                           \
	circle1storder.msh         \
	circle2ndorder.msh         \
	circle.geo                 \
	curved2d.geo               \
	curved2d.msh               \
	hybrid-testgrid-2d.msh     \
	hybrid-testgrid-3d.msh     \
	oned-testgrid.msh          \
        pyramid1storder.msh        \
	pyramid2ndorder.msh        \
	pyramid4.msh               \
	pyramid.geo                \
	pyramid.msh                \
	sphere.msh                 \
	telescope1storder.msh      \
	telescope2ndorder.msh      \
        telescope.geo              \
	telescope.msh              \
	twotets.geo                \
        twotets.msh                \
	unitsquare_quads_2x2.msh

gmshdir=$(docdir)/grids/gmsh
gmsh_DATA = $(GRIDS)
EXTRA_DIST = CMakeLists.txt $(GRIDS)

include $(top_srcdir)/am/webstuff
include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-grid/doc/grids/gmsh/circle.geo <==
// mesh width associated with points
lc = 1;

// vertices of the pyramid
Point(1) = {-1, 0, 0, lc};
Point(2) = {1, 0, 0, lc};
Point(3) = {0, 0, 0, lc};

Circle(1) = {1,3,2};
Circle(2) = {2,3,1};


Line Loop(100) = {1,2};  
Plane Surface(200) = {100};  


==> anc/xt-super/dune-grid/doc/grids/gmsh/circle1storder.msh <==
$MeshFormat
2 0 8
$EndMeshFormat
$Nodes
8
1 -1 0 0
2 1 0 0
3 0 0 0
4 -0.5000000000004422 -0.8660254037841834 0
5 0.5000000000016158 -0.8660254037835057 0
6 0.5000000000004422 0.8660254037841834 0
7 -0.5000000000016158 0.8660254037835057 0
8 -0.02222222222229404 0.03849001794593358 0
$EndNodes
$Elements
15
1 15 2 0 1 1
2 15 2 0 2 2
3 15 2 0 3 3
4 1 3 0 1 0 1 4
5 1 3 0 1 0 4 5
6 1 3 0 1 0 5 2
7 1 3 0 2 0 2 6
8 1 3 0 2 0 6 7
9 1 3 0 2 0 7 1
10 2 3 0 200 0 6 7 8
11 2 3 0 200 0 8 2 6
12 2 3 0 200 0 4 8 1
13 2 3 0 200 0 1 8 7
14 2 3 0 200 0 2 8 5
15 2 3 0 200 0 5 8 4
$EndElements


==> anc/xt-super/dune-grid/doc/grids/gmsh/circle2ndorder.msh <==
$MeshFormat
2 0 8
$EndMeshFormat
$Nodes
20
1 -1 0 0
2 1 0 0
3 0 0 0
4 -0.5000000000004422 -0.8660254037841834 0
5 0.5000000000016158 -0.8660254037835057 0
6 -0.8660254037845663 -0.4999999999997789 0
7 6.776189039135044e-13 -1 0
8 0.8660254037849052 -0.4999999999991919 0
9 0.5000000000004422 0.8660254037841834 0
10 -0.5000000000016158 0.8660254037835057 0
11 0.8660254037845663 0.4999999999997789 0
12 -6.776189039135044e-13 1 0
13 -0.8660254037849052 0.4999999999991919 0
14 -0.02222222222229404 0.03849001794593358 0
15 -0.261111111111955 0.4522577108647196 0
16 0.2388888888890741 0.4522577108650584 0
17 0.488888888888853 0.01924500897296679 0
18 -0.2611111111113681 -0.4137676929191249 0
19 -0.511111111111147 0.01924500897296679 0
20 0.2388888888896609 -0.4137676929187861 0
$EndNodes
$Elements
15
1 15 2 0 1 1
2 15 2 0 2 2
3 15 2 0 3 3
4 8 3 0 1 0 1 4 6
5 8 3 0 1 0 4 5 7
6 8 3 0 1 0 5 2 8
7 8 3 0 2 0 2 9 11
8 8 3 0 2 0 9 10 12
9 8 3 0 2 0 10 1 13
10 9 3 0 200 0 9 10 14 12 15 16
11 9 3 0 200 0 14 2 9 17 11 16
12 9 3 0 200 0 4 14 1 18 19 6
13 9 3 0 200 0 1 14 10 19 15 13
14 9 3 0 200 0 2 14 5 17 20 8
15 9 3 0 200 0 5 14 4 20 18 7
$EndElements


==> anc/xt-super/dune-grid/doc/grids/gmsh/curved2d.geo <==
// mesh width associated with points
lc  = 0.4;
lc2 = 0.05;

// points
Point(1) = {-1, 0, 0, lc};
Point(2) = {1, 0, 0, lc};
Point(3) = {0, 0, 0, lc};

Point(4) = {2,0.5,0,lc};
Point(5) = {2.5,3,0,lc};
Point(6) = {-1,1,0,lc};

Point(7) = {1.3, 1.5, 0, lc2};
Point(8) = {1.5, 1.5, 0, lc2};
Point(9) = {1.7, 1.5, 0, lc2};

Point(10) = {-0.3, 0.5, 0, lc2};
Point(11) = { 0.1, 0.5, 0, lc2};
Point(12) = { 0.5, 0.5, 0, lc2};

// lines
Circle(1) = {1,3,2};
BSpline(2) = {2,4,5,6,1};

Circle(3) = {7,8,9};
Circle(4) = {9,8,7};

Circle(5) = {10,11,12};
Circle(6) = {12,11,10};

Line Loop(100) = {1,2};  
Line Loop(101) = {3,4};
Line Loop(102) = {5,6};

// surfaces
Plane Surface(200) = {100,101,102};  


==> anc/xt-super/dune-grid/doc/grids/gmsh/curved2d.msh <==
$MeshFormat
2 0 8
$EndMeshFormat
$Nodes
248
1 -1 0 0
2 1 0 0
3 0 0 0
4 2 0.5 0
5 2.5 3 0
6 -1 1 0
7 1.3 1.5 0
8 1.5 1.5 0
9 1.7 1.5 0
10 -0.3 0.5 0
11 0.1 0.5 0
12 0.5 0.5 0
13 -0.9009688679086683 -0.4338837391045818 0
14 -0.623489801875822 -0.7818314824544021 0
15 -0.2225209339645683 -0.9749279121799397 0
16 0.2225209339613888 -0.9749279121806654 0
17 0.6234898018737107 -0.7818314824560859 0
18 0.9009688679080333 -0.4338837391059002 0
19 1.373787056535939 0.19982879155068 0
20 1.688726803058808 0.4816633463060683 0
21 1.918493405277135 0.8369957249197043 0
22 2.072877643535169 1.23148397645843 0
23 2.153403401739484 1.647096214255282 0
24 2.093455043710695 2.06185307265031 0
25 1.743569293610307 2.257103805766163 0
26 1.328467699246107 2.178485582789125 0
27 0.934510331827512 2.022044643367121 0
28 0.5567525403839818 1.829418254340538 0
29 0.1927147367485628 1.611911661898896 0
30 -0.1569888136270677 1.372052975441651 0
31 -0.4864162903234522 1.105189912808768 0
32 -0.7751616349925063 0.7953564862137084 0
33 -0.9700777144834498 0.4214728728498789 0
34 1.306814834741828 1.448236190980832 0
35 1.326794919241729 1.400000000002396 0
36 1.358578643759755 1.358578643765626 0
37 1.399999999997604 1.326794919244496 0
38 1.448236190978159 1.306814834742545 0
39 1.5 1.3 0
40 1.551763809021841 1.306814834742545 0
41 1.600000000002396 1.326794919244496 0
42 1.641421356240245 1.358578643765626 0
43 1.673205080758271 1.400000000002396 0
44 1.693185165258172 1.448236190980832 0
45 1.693185165258172 1.551763809019168 0
46 1.673205080758271 1.599999999997604 0
47 1.641421356240245 1.641421356234374 0
48 1.600000000002396 1.673205080755504 0
49 1.551763809021841 1.693185165257455 0
50 1.5 1.7 0
51 1.448236190978159 1.693185165257455 0
52 1.399999999997604 1.673205080755504 0
53 1.358578643759755 1.641421356234374 0
54 1.326794919241729 1.599999999997604 0
55 1.306814834741828 1.551763809019168 0
56 -0.2968458805259974 0.4498667065759104 0
57 -0.2874332644522707 0.4005240451372449 0
58 -0.2719105943571174 0.3527501789307175 0
59 -0.2505226720207155 0.3072985303650803 0
60 -0.2236067977548138 0.2648858990896652 0
61 -0.1915874509753215 0.2261811576357198 0
62 -0.1549695959065249 0.1917947028955158 0
63 -0.1143307179980471 0.1622688298032863 0
64 -0.07031171663157229 0.1380691790162006 0
65 -0.02360679775436833 0.1195773934833648 0
66 0.02504747416266091 0.1070850997091062 0
67 0.07488379218668462 0.1007893086287914 0
68 0.1251162078116826 0.1007893086286886 0
69 0.1749525258358091 0.1070850997088143 0
70 0.2236067977529617 0.1195773934829077 0
71 0.270311716630305 0.1380691790156043 0
72 0.3143307179969309 0.1622688298025779 0
73 0.3549695959055668 0.1917947028947231 0
74 0.3915874509745428 0.2261811576348907 0
75 0.4236067977542567 0.2648858990888985 0
76 0.4505226720203503 0.3072985303644159 0
77 0.4719105943569081 0.3527501789301887 0
78 0.4874332644521764 0.4005240451368776 0
79 0.4968458805259736 0.4498667065757221 0
80 0.4968458805259988 0.5501332934240781 0
81 0.4874332644522764 0.5994759548627329 0
82 0.4719105943571301 0.6472498210692504 0
83 0.4505226720207377 0.6927014696348794 0
84 0.4236067977548476 0.7351141009102883 0
85 0.3915874509753686 0.7738188423642299 0
86 0.3549695959065869 0.8082052971044329 0
87 0.3143307179981248 0.8377311701966645 0
88 0.270311716631666 0.8619308209837553 0
89 0.2236067977544778 0.8804226065165996 0
90 0.1749525258374632 0.8929149002908701 0
91 0.1251162078134531 0.8992106913711999 0
92 0.07488379218842738 0.8992106913713183 0
93 0.0250474741642332 0.8929149002911938 0
94 -0.02360679775298442 0.8804226065170849 0
95 -0.07031171663038746 0.8619308209843569 0
96 -0.1143307179970641 0.8377311701973376 0
97 -0.15496959590574 0.8082052971051336 0
98 -0.1915874509747238 0.7738188423649166 0
99 -0.2236067977543861 0.7351141009109234 0
100 -0.2505226720204351 0.6927014696354298 0
101 -0.2719105943569566 0.6472498210696885 0
102 -0.2874332644521983 0.599475954863037 0
103 -0.2968458805259792 0.550133293424234 0
104 0.7914810033931278 0.826191179833864 0
105 0.8428922197018522 1.034594774172838 0
106 0.1591789903166091 -0.3015043115456382 0
107 -0.2169213768954859 -0.2395420891129978 0
108 0.9129078932683427 0.4186737613922455 0
109 -0.4691358893554867 0.06522437286500314 0
110 -0.2464405539128716 0.8490102430975741 0
111 1.084651214495965 1.058576098000484 0
112 1.245813163396273 1.210707319807955 0
113 0.5805206416389268 0.8558270450378115 0
114 0.6144399511967561 1.010311046300803 0
115 1.065428930583475 1.439770855368061 0
116 0.6267358211812021 0.6538193231279216 0
117 0.01949892973358527 -0.04874895736526354 0
118 0.1526436279072068 -0.09792374153837377 0
119 0.6376687333271563 0.5772279216994204 0
120 0.6305919046988787 0.4724963378773522 0
121 0.9949025233460986 0.7741532068102027 0
122 0.8393732833138893 0.9430859744736274 0
123 -0.6848868918138272 0.2063398602526458 0
124 0.3864166827551607 0.1172130488753803 0
125 1.363539575888501 0.9501981386017154 0
126 0.6321692523020588 1.284284128249214 0
127 0.494931246214308 0.2843742375878367 0
128 0.6265179687822591 0.2001947351583349 0
129 1.126724741177572 0.3425403099299673 0
130 0.9181560723614015 1.250946224392545 0
131 -0.70945574783926 -0.06543836318556454 0
132 0.4559496494075353 0.185635261265627 0
133 1.812463226320033 1.444465329054045 0
134 0.7478754502109783 0.3308328228249869 0
135 0.3194368749183655 -0.5316614952417381 0
136 0.4817145095175829 1.41012936306369 0
137 1.337150458331161 0.5142953887237169 0
138 0.4997950372789428 0.9217650886717522 0
139 0.4136186899033272 0.8198626796380384 0
140 1.045096733002632 1.239001004233689 0
141 0.7358341780657234 0.8995427120616144 0
142 1.277316004250588 1.103114773178857 0
143 0.4921912941767489 0.8214744810877758 0
144 1.153108672307209 1.415287437674652 0
145 0.7701569629046213 1.103019630598194 0
146 1.135355311093175 1.136231663256769 0
147 0.678510492505537 0.8404027771563375 0
148 0.958923617576433 1.014138818108414 0
149 0.5122440402788507 0.7383978221413431 0
150 0.6871380623434764 0.7371509583682477 0
151 0.651298727684357 0.9309624593239058 0
152 0.513810869330987 1.026172106653988 0
153 0.5349401176969154 0.6610086552104952 0
154 0.7276571991548545 1.006511952916384 0
155 1.10030723500191 1.34212507588696 0
156 0.9256218367827467 0.8745316063452359 0
157 1.004165388101105 1.131775354020684 0
158 1.347881802980963 1.199849038529345 0
159 0.9840456689192124 1.381054884983714 0
160 0.09424692759168746 0.02149249868001206 0
161 1.204111403876019 0.9945832447977386 0
162 0.6954386656822423 0.6417125322745998 0
163 1.382798521650042 1.278016208532281 0
164 0.5434998556855758 0.4743136839363079 0
165 0.6320528461958924 1.125505611176176 0
166 1.078368740978879 0.913363286652972 0
167 0.7339092148148906 0.5251233467448377 0
168 0.8706526070150535 1.131793699056907 0
169 1.117912029805705 1.519810605370965 0
170 -0.01696262178583019 -0.5756857889473749 0
171 0.6122375774340977 -0.3206365412470319 0
172 0.5633764004484876 0.3716671981208215 0
173 0.4615602568356302 1.18001822504113 0
174 1.223988950221006 0.7736101731261111 0
175 0.9280746210330776 1.614656673868222 0
176 1.579014599019328 0.9675353158943514 0
177 -0.005906365675735987 -0.2107172478146781 0
178 0.3425077917452158 -0.1794566057847598 0
179 0.7788829437623702 1.216417238608897 0
180 1.451032879163125 1.132463753115063 0
181 1.518379148612846 1.22731351023398 0
182 1.081450753156068 1.684691554779004 0
183 1.062441201340987 0.5888449240637775 0
184 1.492491713976169 1.82853365289022 0
185 0.5435896878476253 0.00586138134168195 0
186 1.219167473985863 1.35264618738641 0
187 0.3670369126372511 0.001567006395291542 0
188 0.4050897134351371 0.9605895851909241 0
189 0.2654773287033908 -0.02554876613211149 0
190 0.3042922316515272 1.067047734980394 0
191 1.51848563196599 0.7540496812619445 0
192 0.3632311356859579 0.8650780063835585 0
193 0.2873476400014085 0.0793702440615421 0
194 1.163974756194026 1.25928789975545 0
195 1.303877500247847 1.352906694534138 0
196 -0.001760375542840775 0.05130713494786891 0
197 1.298477944419836 1.28264468981758 0
198 0.1868754103705836 0.04817777143258014 0
199 0.4318039706590877 0.875027511057513 0
200 0.5713426313638381 0.9506154923093255 0
201 0.6224495779907697 0.7832201945564389 0
202 1.225360229415382 1.573149233897615 0
203 0.5600439410474602 0.530118752266565 0
204 0.5899624008219607 0.721549109936122 0
205 1.226246733684458 1.457506922939089 0
206 0.5571421829462483 0.7796608642123271 0
207 1.445577551960454 1.233319682005748 0
208 1.680324289716694 1.964188658589591 0
209 0.4871373628049104 0.6937363922574649 0
210 -0.4045800728904691 -0.5245561464637917 0
211 0.8727445013059294 0.7961681743474311 0
212 0.5572779597051682 0.5952973167652023 0
213 0.8438703831868869 0.6635022604794008 0
214 1.276580292380345 1.402259199168573 0
215 1.627137593892584 1.751384250075101 0
216 0.4498862771266768 0.7696653532288386 0
217 1.348746522015017 1.319788231178824 0
218 1.231858334499 1.276321524191849 0
219 0.4646794299972046 0.7259230276345627 0
220 0.2328839046516309 1.292276712123163 0
221 0.7564220924180519 1.425805919058852 0
222 -0.2917679924300643 0.2927875091544451 0
223 0.1139539336817342 1.11251993800197 0
224 0.1920804873995531 0.9604054213400729 0
225 -0.497256143742109 -0.1831983855215804 0
226 -0.5303280703507318 0.4907674908156402 0
227 -0.362215654516594 0.5548870841106662 0
228 -0.07200260485146914 0.07365342267726092 0
229 -0.3864608821737852 0.719449268075756 0
230 -0.2776578472889676 -0.01992404747872491 0
231 -0.3615053159628324 0.380708476729766 0
232 -0.1527044802067103 0.09759273981071888 0
233 -0.1063017424280692 -0.03626429190653858 0
234 -0.2597236713672403 0.75401878481692 0
235 -0.4254270368206849 0.269868735371913 0
236 -0.01932197750276351 1.036067345278206 0
237 -0.3548921756905485 0.4657312203736912 0
238 0.08529331962410625 0.9667214979423268 0
239 0.2972596737864722 0.916706128730423 0
240 1.829473994212149 1.198458415484536 0
241 0.4211882678133204 1.058456912966609 0
242 1.643521503539802 1.163969279914828 0
243 1.796824394704522 1.707771586234434 0
244 1.311512416439003 1.819306746635071 0
245 -0.1596309811066559 0.991772153474997 0
246 -0.2733571363423217 0.173551383668032 0
247 1.700014193512149 1.315377764577655 0
248 1.206367882306575 1.723435589151798 0
$EndNodes
$Elements
498
1 15 3 0 1 0 1
2 15 3 0 2 0 2
3 15 3 0 3 0 3
4 15 3 0 4 0 4
5 15 3 0 5 0 5
6 15 3 0 6 0 6
7 15 3 0 7 0 7
8 15 3 0 8 0 8
9 15 3 0 9 0 9
10 15 3 0 10 0 10
11 15 3 0 11 0 11
12 15 3 0 12 0 12
13 1 3 0 1 0 1 13
14 1 3 0 1 0 13 14
15 1 3 0 1 0 14 15
16 1 3 0 1 0 15 16
17 1 3 0 1 0 16 17
18 1 3 0 1 0 17 18
19 1 3 0 1 0 18 2
20 1 3 0 2 0 2 19
21 1 3 0 2 0 19 20
22 1 3 0 2 0 20 21
23 1 3 0 2 0 21 22
24 1 3 0 2 0 22 23
25 1 3 0 2 0 23 24
26 1 3 0 2 0 24 25
27 1 3 0 2 0 25 26
28 1 3 0 2 0 26 27
29 1 3 0 2 0 27 28
30 1 3 0 2 0 28 29
31 1 3 0 2 0 29 30
32 1 3 0 2 0 30 31
33 1 3 0 2 0 31 32
34 1 3 0 2 0 32 33
35 1 3 0 2 0 33 1
36 1 3 0 3 0 7 34
37 1 3 0 3 0 34 35
38 1 3 0 3 0 35 36
39 1 3 0 3 0 36 37
40 1 3 0 3 0 37 38
41 1 3 0 3 0 38 39
42 1 3 0 3 0 39 40
43 1 3 0 3 0 40 41
44 1 3 0 3 0 41 42
45 1 3 0 3 0 42 43
46 1 3 0 3 0 43 44
47 1 3 0 3 0 44 9
48 1 3 0 4 0 9 45
49 1 3 0 4 0 45 46
50 1 3 0 4 0 46 47
51 1 3 0 4 0 47 48
52 1 3 0 4 0 48 49
53 1 3 0 4 0 49 50
54 1 3 0 4 0 50 51
55 1 3 0 4 0 51 52
56 1 3 0 4 0 52 53
57 1 3 0 4 0 53 54
58 1 3 0 4 0 54 55
59 1 3 0 4 0 55 7
60 1 3 0 5 0 10 56
61 1 3 0 5 0 56 57
62 1 3 0 5 0 57 58
63 1 3 0 5 0 58 59
64 1 3 0 5 0 59 60
65 1 3 0 5 0 60 61
66 1 3 0 5 0 61 62
67 1 3 0 5 0 62 63
68 1 3 0 5 0 63 64
69 1 3 0 5 0 64 65
70 1 3 0 5 0 65 66
71 1 3 0 5 0 66 67
72 1 3 0 5 0 67 68
73 1 3 0 5 0 68 69
74 1 3 0 5 0 69 70
75 1 3 0 5 0 70 71
76 1 3 0 5 0 71 72
77 1 3 0 5 0 72 73
78 1 3 0 5 0 73 74
79 1 3 0 5 0 74 75
80 1 3 0 5 0 75 76
81 1 3 0 5 0 76 77
82 1 3 0 5 0 77 78
83 1 3 0 5 0 78 79
84 1 3 0 5 0 79 12
85 1 3 0 6 0 12 80
86 1 3 0 6 0 80 81
87 1 3 0 6 0 81 82
88 1 3 0 6 0 82 83
89 1 3 0 6 0 83 84
90 1 3 0 6 0 84 85
91 1 3 0 6 0 85 86
92 1 3 0 6 0 86 87
93 1 3 0 6 0 87 88
94 1 3 0 6 0 88 89
95 1 3 0 6 0 89 90
96 1 3 0 6 0 90 91
97 1 3 0 6 0 91 92
98 1 3 0 6 0 92 93
99 1 3 0 6 0 93 94
100 1 3 0 6 0 94 95
101 1 3 0 6 0 95 96
102 1 3 0 6 0 96 97
103 1 3 0 6 0 97 98
104 1 3 0 6 0 98 99
105 1 3 0 6 0 99 100
106 1 3 0 6 0 100 101
107 1 3 0 6 0 101 102
108 1 3 0 6 0 102 103
109 1 3 0 6 0 103 10
110 2 3 0 200 0 110 98 97
111 2 3 0 200 0 127 77 76
112 2 3 0 200 0 28 29 136
113 2 3 0 200 0 19 20 137
114 2 3 0 200 0 2 19 129
115 2 3 0 200 0 129 19 137
116 2 3 0 200 0 133 45 9
117 2 3 0 200 0 128 127 132
118 2 3 0 200 0 16 17 135
119 2 3 0 200 0 133 22 23
120 2 3 0 200 0 86 85 139
121 2 3 0 200 0 141 104 122
122 2 3 0 200 0 146 142 112
123 2 3 0 200 0 104 141 147
124 2 3 0 200 0 154 141 122
125 2 3 0 200 0 157 140 130
126 2 3 0 200 0 157 148 111
127 2 3 0 200 0 112 142 158
128 2 3 0 200 0 165 152 114
129 2 3 0 200 0 166 161 111
130 2 3 0 200 0 167 162 119
131 2 3 0 200 0 119 120 167
132 2 3 0 200 0 168 145 105
133 2 3 0 200 0 105 148 168
134 2 3 0 200 0 171 17 18
135 2 3 0 200 0 135 17 171
136 2 3 0 200 0 79 78 172
137 2 3 0 200 0 115 169 175
138 2 3 0 200 0 106 178 118
139 2 3 0 200 0 159 115 175
140 2 3 0 200 0 172 78 77
141 2 3 0 200 0 157 111 146
142 2 3 0 200 0 140 157 146
143 2 3 0 200 0 151 113 147
144 2 3 0 200 0 141 151 147
145 2 3 0 200 0 154 114 151
146 2 3 0 200 0 141 154 151
147 2 3 0 200 0 146 111 161
148 2 3 0 200 0 146 161 142
149 2 3 0 200 0 156 121 166
150 2 3 0 200 0 157 130 168
151 2 3 0 200 0 157 168 148
152 2 3 0 200 0 154 122 105
153 2 3 0 200 0 160 68 67
154 2 3 0 200 0 163 38 37
155 2 3 0 200 0 153 82 81
156 2 3 0 200 0 143 113 138
157 2 3 0 200 0 104 147 150
158 2 3 0 200 0 135 106 170
159 2 3 0 200 0 177 170 106
160 2 3 0 200 0 107 170 177
161 2 3 0 200 0 12 79 164
162 2 3 0 200 0 172 164 79
163 2 3 0 200 0 116 119 162
164 2 3 0 200 0 162 150 116
165 2 3 0 200 0 182 175 169
166 2 3 0 200 0 106 118 177
167 2 3 0 200 0 177 118 117
168 2 3 0 200 0 156 122 104
169 2 3 0 200 0 166 121 174
170 2 3 0 200 0 161 166 174
171 2 3 0 200 0 179 126 165
172 2 3 0 200 0 168 130 179
173 2 3 0 200 0 145 168 179
174 2 3 0 200 0 179 165 145
175 2 3 0 200 0 111 148 166
176 2 3 0 200 0 148 105 122
177 2 3 0 200 0 156 148 122
178 2 3 0 200 0 156 166 148
179 2 3 0 200 0 15 16 170
180 2 3 0 200 0 170 16 135
181 2 3 0 200 0 105 145 154
182 2 3 0 200 0 165 114 154
183 2 3 0 200 0 145 165 154
184 2 3 0 200 0 129 183 108
185 2 3 0 200 0 121 183 174
186 2 3 0 200 0 129 137 183
187 2 3 0 200 0 178 106 135
188 2 3 0 200 0 135 171 178
189 2 3 0 200 0 165 126 173
190 2 3 0 200 0 152 165 173
191 2 3 0 200 0 77 127 172
192 2 3 0 200 0 127 128 172
193 2 3 0 200 0 172 120 164
194 2 3 0 200 0 134 172 128
195 2 3 0 200 0 185 128 132
196 2 3 0 200 0 185 132 124
197 2 3 0 200 0 27 28 175
198 2 3 0 200 0 134 108 167
199 2 3 0 200 0 134 167 120
200 2 3 0 200 0 134 120 172
201 2 3 0 200 0 185 178 171
202 2 3 0 200 0 155 115 159
203 2 3 0 200 0 130 140 159
204 2 3 0 200 0 140 155 159
205 2 3 0 200 0 174 183 137
206 2 3 0 200 0 187 178 185
207 2 3 0 200 0 185 124 187
208 2 3 0 200 0 188 138 152
209 2 3 0 200 0 178 187 189
210 2 3 0 200 0 189 118 178
211 2 3 0 200 0 191 137 20
212 2 3 0 200 0 174 137 191
213 2 3 0 200 0 193 187 124
214 2 3 0 200 0 194 146 112
215 2 3 0 200 0 140 146 194
216 2 3 0 200 0 195 36 35
217 2 3 0 200 0 196 66 65
218 2 3 0 200 0 151 114 200
219 2 3 0 200 0 200 114 152
220 2 3 0 200 0 201 150 147
221 2 3 0 200 0 147 113 201
222 2 3 0 200 0 116 150 204
223 2 3 0 200 0 143 149 206
224 2 3 0 200 0 206 113 143
225 2 3 0 200 0 201 113 206
226 2 3 0 200 0 67 66 196
227 2 3 0 200 0 73 72 124
228 2 3 0 200 0 115 155 144
229 2 3 0 200 0 115 144 169
230 2 3 0 200 0 201 204 150
231 2 3 0 200 0 169 144 205
232 2 3 0 200 0 193 124 72
233 2 3 0 200 0 125 174 191
234 2 3 0 200 0 153 116 204
235 2 3 0 200 0 155 140 194
236 2 3 0 200 0 200 152 138
237 2 3 0 200 0 73 124 132
238 2 3 0 200 0 74 73 132
239 2 3 0 200 0 192 87 86
240 2 3 0 200 0 86 139 192
241 2 3 0 200 0 199 192 139
242 2 3 0 200 0 72 71 193
243 2 3 0 200 0 193 71 70
244 2 3 0 200 0 198 69 68
245 2 3 0 200 0 68 160 198
246 2 3 0 200 0 70 69 198
247 2 3 0 200 0 75 127 76
248 2 3 0 200 0 132 127 75
249 2 3 0 200 0 132 75 74
250 2 3 0 200 0 186 205 144
251 2 3 0 200 0 125 142 161
252 2 3 0 200 0 125 161 174
253 2 3 0 200 0 20 21 191
254 2 3 0 200 0 125 191 176
255 2 3 0 200 0 173 126 136
256 2 3 0 200 0 2 134 128
257 2 3 0 200 0 2 128 185
258 2 3 0 200 0 134 2 108
259 2 3 0 200 0 108 2 129
260 2 3 0 200 0 18 2 171
261 2 3 0 200 0 185 171 2
262 2 3 0 200 0 142 180 158
263 2 3 0 200 0 180 142 125
264 2 3 0 200 0 176 180 125
265 2 3 0 200 0 186 144 155
266 2 3 0 200 0 182 169 202
267 2 3 0 200 0 169 205 202
268 2 3 0 200 0 196 160 67
269 2 3 0 200 0 203 80 12
270 2 3 0 200 0 203 120 119
271 2 3 0 200 0 164 203 12
272 2 3 0 200 0 120 203 164
273 2 3 0 200 0 198 160 118
274 2 3 0 200 0 118 189 198
275 2 3 0 200 0 138 113 200
276 2 3 0 200 0 200 113 151
277 2 3 0 200 0 194 186 155
278 2 3 0 200 0 38 163 207
279 2 3 0 200 0 180 181 207
280 2 3 0 200 0 82 153 209
281 2 3 0 200 0 209 153 149
282 2 3 0 200 0 14 15 210
283 2 3 0 200 0 210 15 170
284 2 3 0 200 0 156 104 211
285 2 3 0 200 0 211 121 156
286 2 3 0 200 0 153 81 212
287 2 3 0 200 0 212 116 153
288 2 3 0 200 0 213 104 150
289 2 3 0 200 0 150 162 213
290 2 3 0 200 0 207 163 158
291 2 3 0 200 0 180 207 158
292 2 3 0 200 0 212 81 80
293 2 3 0 200 0 203 212 80
294 2 3 0 200 0 211 104 213
295 2 3 0 200 0 119 116 212
296 2 3 0 200 0 119 212 203
297 2 3 0 200 0 208 25 26
298 2 3 0 200 0 184 208 26
299 2 3 0 200 0 210 170 107
300 2 3 0 200 0 209 83 82
301 2 3 0 200 0 38 207 39
302 2 3 0 200 0 39 207 181
303 2 3 0 200 0 201 206 204
304 2 3 0 200 0 138 188 199
305 2 3 0 200 0 186 197 195
306 2 3 0 200 0 7 202 205
307 2 3 0 200 0 202 7 55
308 2 3 0 200 0 70 198 193
309 2 3 0 200 0 189 187 193
310 2 3 0 200 0 198 189 193
311 2 3 0 200 0 204 149 153
312 2 3 0 200 0 204 206 149
313 2 3 0 200 0 199 143 138
314 2 3 0 200 0 139 143 199
315 2 3 0 200 0 162 167 213
316 2 3 0 200 0 213 183 121
317 2 3 0 200 0 213 121 211
318 2 3 0 200 0 213 108 183
319 2 3 0 200 0 167 108 213
320 2 3 0 200 0 205 34 7
321 2 3 0 200 0 197 158 163
322 2 3 0 200 0 188 192 199
323 2 3 0 200 0 112 158 197
324 2 3 0 200 0 34 205 214
325 2 3 0 200 0 186 195 214
326 2 3 0 200 0 214 205 186
327 2 3 0 200 0 49 48 215
328 2 3 0 200 0 215 184 49
329 2 3 0 200 0 143 139 216
330 2 3 0 200 0 216 149 143
331 2 3 0 200 0 37 36 217
332 2 3 0 200 0 197 163 217
333 2 3 0 200 0 217 163 37
334 2 3 0 200 0 194 112 218
335 2 3 0 200 0 197 186 218
336 2 3 0 200 0 218 112 197
337 2 3 0 200 0 218 186 194
338 2 3 0 200 0 84 83 219
339 2 3 0 200 0 149 216 219
340 2 3 0 200 0 219 216 84
341 2 3 0 200 0 159 175 221
342 2 3 0 200 0 215 48 47
343 2 3 0 200 0 219 83 209
344 2 3 0 200 0 149 219 209
345 2 3 0 200 0 35 34 214
346 2 3 0 200 0 35 214 195
347 2 3 0 200 0 208 184 215
348 2 3 0 200 0 217 36 195
349 2 3 0 200 0 197 217 195
350 2 3 0 200 0 84 216 85
351 2 3 0 200 0 85 216 139
352 2 3 0 200 0 130 221 179
353 2 3 0 200 0 159 221 130
354 2 3 0 200 0 50 49 184
355 2 3 0 200 0 136 29 220
356 2 3 0 200 0 29 30 220
357 2 3 0 200 0 173 136 220
358 2 3 0 200 0 173 220 190
359 2 3 0 200 0 221 175 28
360 2 3 0 200 0 221 28 136
361 2 3 0 200 0 179 221 126
362 2 3 0 200 0 126 221 136
363 2 3 0 200 0 60 59 222
364 2 3 0 200 0 223 190 220
365 2 3 0 200 0 190 223 224
366 2 3 0 200 0 225 109 131
367 2 3 0 200 0 107 225 210
368 2 3 0 200 0 9 44 133
369 2 3 0 200 0 230 109 225
370 2 3 0 200 0 117 118 160
371 2 3 0 200 0 117 160 196
372 2 3 0 200 0 228 196 65
373 2 3 0 200 0 233 117 196
374 2 3 0 200 0 228 233 196
375 2 3 0 200 0 103 227 10
376 2 3 0 200 0 50 184 51
377 2 3 0 200 0 107 230 225
378 2 3 0 200 0 96 110 97
379 2 3 0 200 0 58 222 59
380 2 3 0 200 0 58 57 231
381 2 3 0 200 0 64 228 65
382 2 3 0 200 0 117 233 177
383 2 3 0 200 0 107 177 233
384 2 3 0 200 0 107 233 230
385 2 3 0 200 0 231 222 58
386 2 3 0 200 0 31 229 110
387 2 3 0 200 0 90 89 224
388 2 3 0 200 0 91 90 224
389 2 3 0 200 0 234 99 98
390 2 3 0 200 0 234 110 229
391 2 3 0 200 0 98 110 234
392 2 3 0 200 0 235 123 109
393 2 3 0 200 0 235 222 231
394 2 3 0 200 0 227 226 237
395 2 3 0 200 0 237 226 231
396 2 3 0 200 0 224 223 238
397 2 3 0 200 0 89 88 239
398 2 3 0 200 0 239 224 89
399 2 3 0 200 0 100 99 234
400 2 3 0 200 0 226 123 235
401 2 3 0 200 0 226 235 231
402 2 3 0 200 0 10 227 237
403 2 3 0 200 0 91 224 238
404 2 3 0 200 0 237 56 10
405 2 3 0 200 0 57 237 231
406 2 3 0 200 0 57 56 237
407 2 3 0 200 0 238 92 91
408 2 3 0 200 0 233 228 232
409 2 3 0 200 0 232 230 233
410 2 3 0 200 0 229 31 32
411 2 3 0 200 0 238 223 236
412 2 3 0 200 0 192 239 87
413 2 3 0 200 0 239 192 188
414 2 3 0 200 0 87 239 88
415 2 3 0 200 0 239 188 190
416 2 3 0 200 0 224 239 190
417 2 3 0 200 0 226 32 33
418 2 3 0 200 0 32 226 229
419 2 3 0 200 0 33 123 226
420 2 3 0 200 0 229 226 227
421 2 3 0 200 0 13 210 225
422 2 3 0 200 0 225 131 13
423 2 3 0 200 0 1 13 131
424 2 3 0 200 0 210 13 14
425 2 3 0 200 0 152 173 241
426 2 3 0 200 0 190 188 241
427 2 3 0 200 0 241 173 190
428 2 3 0 200 0 241 188 152
429 2 3 0 200 0 63 62 232
430 2 3 0 200 0 123 33 1
431 2 3 0 200 0 109 123 131
432 2 3 0 200 0 131 123 1
433 2 3 0 200 0 22 133 240
434 2 3 0 200 0 247 42 41
435 2 3 0 200 0 103 102 227
436 2 3 0 200 0 181 40 39
437 2 3 0 200 0 182 202 248
438 2 3 0 200 0 110 96 245
439 2 3 0 200 0 110 245 31
440 2 3 0 200 0 23 243 133
441 2 3 0 200 0 208 215 243
442 2 3 0 200 0 244 184 26
443 2 3 0 200 0 246 230 232
444 2 3 0 200 0 246 109 230
445 2 3 0 200 0 60 222 246
446 2 3 0 200 0 222 235 246
447 2 3 0 200 0 235 109 246
448 2 3 0 200 0 180 176 242
449 2 3 0 200 0 181 180 242
450 2 3 0 200 0 240 133 247
451 2 3 0 200 0 247 43 42
452 2 3 0 200 0 64 63 232
453 2 3 0 200 0 64 232 228
454 2 3 0 200 0 133 44 43
455 2 3 0 200 0 247 133 43
456 2 3 0 200 0 102 101 229
457 2 3 0 200 0 229 227 102
458 2 3 0 200 0 229 101 100
459 2 3 0 200 0 234 229 100
460 2 3 0 200 0 30 245 236
461 2 3 0 200 0 236 223 30
462 2 3 0 200 0 220 30 223
463 2 3 0 200 0 245 30 31
464 2 3 0 200 0 247 242 240
465 2 3 0 200 0 93 92 238
466 2 3 0 200 0 244 52 51
467 2 3 0 200 0 53 52 244
468 2 3 0 200 0 51 184 244
469 2 3 0 200 0 94 93 236
470 2 3 0 200 0 236 93 238
471 2 3 0 200 0 45 133 243
472 2 3 0 200 0 243 46 45
473 2 3 0 200 0 47 46 243
474 2 3 0 200 0 215 47 243
475 2 3 0 200 0 245 95 94
476 2 3 0 200 0 236 245 94
477 2 3 0 200 0 96 95 245
478 2 3 0 200 0 248 54 53
479 2 3 0 200 0 53 244 248
480 2 3 0 200 0 242 247 41
481 2 3 0 200 0 242 41 40
482 2 3 0 200 0 40 181 242
483 2 3 0 200 0 242 176 21
484 2 3 0 200 0 21 240 242
485 2 3 0 200 0 240 21 22
486 2 3 0 200 0 191 21 176
487 2 3 0 200 0 62 61 246
488 2 3 0 200 0 246 232 62
489 2 3 0 200 0 246 61 60
490 2 3 0 200 0 27 182 248
491 2 3 0 200 0 248 244 27
492 2 3 0 200 0 26 27 244
493 2 3 0 200 0 182 27 175
494 2 3 0 200 0 24 208 243
495 2 3 0 200 0 243 23 24
496 2 3 0 200 0 208 24 25
497 2 3 0 200 0 202 55 54
498 2 3 0 200 0 248 202 54
$EndElements


==> anc/xt-super/dune-grid/doc/grids/gmsh/hybrid-testgrid-2d.msh <==
$MeshFormat
2.1 0 8
$EndMeshFormat

$Nodes
16
 1 0    0    0
 2 0.5  0    0 
 3 0.5  0.5  0 
 4 0    0.5  0
 5 0.25 0    0
 6 0.5  0.25 0
 7 0.25 0.5  0
 8 0    0.25 0
 9 0.25 0.25 0
10 1    0    0
11 1    0.5  0
12 0.75 0.25 0
13 1    1    0
14 0.5  1    0
15 0    1    0
16 0.25 0.75 0
$EndNodes

$Elements
11
 1 3 3 0 1 0  1 5 9 8
 2 3 3 0 1 0  5 2 6 9
 3 3 3 0 1 0  9 6 3 7
 4 3 3 0 1 0  8 9 7 4 
 5 3 3 0 1 0  2 10 12 6
 6 2 3 0 1 0  10 11 12
 7 3 3 0 1 0  6 12 11 3 
 8 3 3 0 1 0  3 11 13 14
 9 3 3 0 1 0  4 7 16 15
10 3 3 0 1 0  7 3 14 16
11 2 3 0 1 0  16 14 15
$EndElements


==> anc/xt-super/dune-grid/doc/grids/gmsh/hybrid-testgrid-3d.msh <==
$MeshFormat
2.1 0 8
$EndMeshFormat

$Nodes
61
1 0 0 0 
2 0.5 0 0 
3 0.5 0.5 0 
4 0 0.5 0 
5 0 0 0.5 
6 0.5 0 0.5 
7 0.5 0.5 0.5 
8 0 0.5 0.5 
9 0.25 0 0 
10 0.5 0.25 0 
11 0.25 0.5 0 
12 0 0.25 0 
13 0 0 0.25 
14 0.5 0 0.25 
15 0.5 0.5 0.25 
16 0 0.5 0.25 
17 0.25 0 0.5 
18 0.5 0.25 0.5 
19 0.25 0.5 0.5 
20 0 0.25 0.5 
21 0.25 0.25 0 
22 0.25 0 0.25 
23 0.5 0.25 0.25 
24 0.25 0.5 0.25 
25 0 0.25 0.25 
26 0.25 0.25 0.5 
27 0.25 0.25 0.25 
28 1 0 0 
29 1 0.5 0 
30 1 0 0.5 
31 1 0.5 0.5 
32 0.75 0.25 0.25 
33 1 1 0 
34 0.5 1 0 
35 1 1 0.5 
36 0.5 1 0.5 
37 0.75 0.75 0.25 
38 0 1 0 
39 0 1 0.5 
40 0.25 0.75 0.25 
41 0 0 1 
42 0.5 0 1 
43 0.5 0.5 1 
44 0 0.5 1 
45 0.25 0.25 0.75 
46 1 0 1 
47 1 0.5 1 
48 0.75 0.25 0.75 
49 1 1 1 
50 0.5 1 1 
51 0 1 1 
52 0.25 0.75 0.75 

53 1.5 0 0
54 1.5 0.5 0
55 1.5 1 0
56 1.5 0 0.5
57 1.5 0.5 0.5
58 1.5 1 0.5
59 1.5 0 1
60 1.5 0.5 1
61 1.5 1 1
$EndNodes

$Elements
98
1  5 3 0 1 0    1 9 21 12 13 22 27 25 
2  5 3 0 1 0    9 2 10 21 22 14 23 27 
3  5 3 0 1 0    21 10 3 11 27 23 15 24 
4  5 3 0 1 0    12 21 11 4 25 27 24 16 
5  5 3 0 1 0    13 22 27 25 5 17 26 20 
6  5 3 0 1 0    22 14 23 27 17 6 18 26 
7  5 3 0 1 0    27 23 15 24 26 18 7 19 
8  5 3 0 1 0    25 27 24 16 20 26 19 8 
9  4 3 0 1 0    10 29 3 32
10 4 3 0 1 0    10 2 28 32
11 4 3 0 1 0    10 28 29 32
12 4 3 0 1 0    14 28 2 32
13 4 3 0 1 0    14 6 30 32
14 4 3 0 1 0    14 30 28 32
15 7 3 0 1 0    28 30 31 29 32
16 4 3 0 1 0    15 31 7 32
17 4 3 0 1 0    15 3 29 32
18 4 3 0 1 0    15 29 31 32
19 7 3 0 1 0    10 23 14 2 32
20 7 3 0 1 0    14 23 18 6 32
21 7 3 0 1 0    18 23 15 7 32
22 7 3 0 1 0    15 23 10 3 32
23 4 3 0 1 0    18 30 6 32
24 4 3 0 1 0    18 7 31 32
25 4 3 0 1 0    18 31 30 32
26 7 3 0 1 0    3 29 33 34 37
27 4 3 0 1 0    15 29 3 37
28 4 3 0 1 0    15 7 31 37
29 4 3 0 1 0    15 31 29 37
30 7 3 0 1 0    29 31 35 33 37
31 7 3 0 1 0    33 35 36 34 37
32 4 3 0 1 0    15 36 7 37
33 4 3 0 1 0    15 3 34 37
34 4 3 0 1 0    15 34 36 37
35 7 3 0 1 0    7 36 35 31 37
36 4 3 0 1 0    11 38 4 40
37 4 3 0 1 0    11 3 34 40
38 4 3 0 1 0    11 34 38 40
39 7 3 0 1 0    11 24 15 3 40
40 7 3 0 1 0    15 24 19 7 40
41 7 3 0 1 0    19 24 16 8 40
42 7 3 0 1 0    16 24 11 4 40
43 4 3 0 1 0    15 34 3 40
44 4 3 0 1 0    15 7 36 40
45 4 3 0 1 0    15 36 34 40
46 7 3 0 1 0    34 36 39 38 40
47 4 3 0 1 0    16 39 8 40
48 4 3 0 1 0    16 4 38 40
49 4 3 0 1 0    16 38 39 40
50 4 3 0 1 0    19 36 7 40
51 4 3 0 1 0    19 8 39 40
52 4 3 0 1 0    19 39 36 40
53 7 3 0 1 0    20 26 19 8 45
54 7 3 0 1 0    19 26 18 7 45
55 7 3 0 1 0    18 26 17 6 45
56 7 3 0 1 0    17 26 20 5 45
57 4 3 0 1 0    17 42 6 45
58 4 3 0 1 0    17 5 41 45
59 4 3 0 1 0    17 41 42 45
60 4 3 0 1 0    18 43 7 45
61 4 3 0 1 0    18 6 42 45
62 4 3 0 1 0    18 42 43 45
63 4 3 0 1 0    19 44 8 45
64 4 3 0 1 0    19 7 43 45
65 4 3 0 1 0    19 43 44 45
66 4 3 0 1 0    20 41 5 45
67 4 3 0 1 0    20 8 44 45
68 4 3 0 1 0    20 44 41 45
69 7 3 0 1 0    41 44 43 42 45
70 4 3 0 1 0    18 31 7 48
71 4 3 0 1 0    18 6 30 48
72 4 3 0 1 0    18 30 31 48
73 7 3 0 1 0    6 42 46 30 48
74 7 3 0 1 0    30 46 47 31 48
75 7 3 0 1 0    31 47 43 7 48
76 4 3 0 1 0    18 42 6 48
77 4 3 0 1 0    18 7 43 48
78 4 3 0 1 0    18 43 42 48
79 7 3 0 1 0    42 43 47 46 48
80 5 3 0 1 0    7 31 35 36 43 47 49 50 
81 4 3 0 1 0    19 39 8 52
82 4 3 0 1 0    19 7 36 52
83 4 3 0 1 0    19 36 39 52
84 4 3 0 1 0    19 43 7 52
85 4 3 0 1 0    19 8 44 52
86 4 3 0 1 0    19 44 43 52
87 7 3 0 1 0    7 43 50 36 52
88 7 3 0 1 0    36 50 51 39 52
89 7 3 0 1 0    39 51 44 8 52
90 7 3 0 1 0    44 51 50 43 52
91 6 3 0 1 0    28 53 29 30 56 31
92 6 3 0 1 0    53 54 29 56 57 31
93 6 3 0 1 0    30 56 31 46 59 47
94 6 3 0 1 0    56 57 31 59 60 47
95 6 3 0 1 0    29 54 33 31 57 35
96 6 3 0 1 0    54 55 33 57 58 35
97 6 3 0 1 0    31 57 35 47 60 49
98 6 3 0 1 0    57 58 35 60 61 49
$EndElements


==> anc/xt-super/dune-grid/doc/grids/gmsh/oned-testgrid.msh <==
$MeshFormat
2.1 0 8
$EndMeshFormat

$Nodes
10
 1 0    0  0
 2 0.2  0  0 
 3 0.5  0  0 
 4 0.85 0  0
 5 1.1  0  0
 6 1.3  0  0
 7 1.35 0  0
 8 1.5  0  0
 9 1.8  0  0
10 2    0  0
$EndNodes

$Elements
9
 1 1 3 0 1 0  1 2
 2 1 3 0 1 0  2 3
 3 1 3 0 1 0  3 4
 4 1 3 0 1 0  4 5
 5 1 3 0 1 0  5 6
 6 1 3 0 1 0  6 7
 7 1 3 0 1 0  7 8
 8 1 3 0 1 0  8 9
 9 1 3 0 1 0  9 10
$EndElements


==> anc/xt-super/dune-grid/doc/grids/gmsh/pyramid.geo <==
// mesh width associated with points
lc = 1;

// vertices of the pyramid
Point(1) = {0, 0, 0, lc};
Point(2) = {1, 0, 0, lc};
Point(3) = {1, 1, 0, lc};
Point(4) = {0, 1, 0, lc};
Point(5) = {0.5, 0.5, 1, lc};

// lines of the pyramid
Line(1) = {1,2};
Line(2) = {3,2};
Line(3) = {3,4};
Line(4) = {4,1};
Line(5) = {1,5};
Line(6) = {2,5};
Line(7) = {3,5};
Line(8) = {4,5};

// faces
Line Loop(100) = {4,1,-2,3};  
Plane Surface(200) = {100};  
Physical Surface(300) = {200};

Line Loop(101) = {5,-8,4};    
Plane Surface(201) = {101};  Physical 
Surface(301) = {201};

Line Loop(102) = {1,6,-5};    
Plane Surface(202) = {102};  
Physical Surface(302) = {202};

Line Loop(103) = {-2,7,-6};   
Plane Surface(203) = {103};  
Physical Surface(303) = {203};

Line Loop(104) = {3,8,-7};    
Plane Surface(204) = {104};  
Physical Surface(304) = {204};

// volume
Surface Loop(400) = {200,-201,-202,-203,-204};
Volume(1000) = {400}; 
Physical Volume(1001) = {1000};

==> anc/xt-super/dune-grid/doc/grids/gmsh/pyramid.msh <==
$MeshFormat
2 0 8
$EndMeshFormat
$Nodes
6
1 0 0 0
2 1 0 0
3 1 1 0
4 0 1 0
5 0.5 0.5 1
6 0.5 0.5 0
$EndNodes
$Elements
12
1 2 3 300 200 0 2 3 6
2 2 3 300 200 0 4 1 6
3 2 3 300 200 0 6 3 4
4 2 3 300 200 0 6 1 2
5 2 3 301 201 0 4 1 5
6 2 3 302 202 0 5 1 2
7 2 3 303 203 0 2 3 5
8 2 3 304 204 0 3 4 5
9 4 3 1001 1000 0 5 6 1 4
10 4 3 1001 1000 0 6 5 2 3
11 4 3 1001 1000 0 6 5 1 2
12 4 3 1001 1000 0 6 5 3 4
$EndElements


==> anc/xt-super/dune-grid/doc/grids/gmsh/pyramid1storder.msh <==
$MeshFormat
2 0 8
$EndMeshFormat
$Nodes
53
1 0 0 0
2 1 0 0
3 1 1 0
4 0 1 0
5 0.5 0.5 1
6 0.3333333333326071 0 0
7 0.6666666666658988 0 0
8 1 0.6666666666673606 0
9 1 0.3333333333344899 0
10 0.6666666666673606 1 0
11 0.3333333333344899 1 0
12 0 0.6666666666673606 0
13 0 0.3333333333344899 0
14 0.1249999999996999 0.1249999999996999 0.2499999999993999
15 0.2499999999995108 0.2499999999995108 0.4999999999990216
16 0.3749999999996687 0.3749999999996687 0.7499999999993373
17 0.87500000000025 0.12499999999975 0.2499999999994999
18 0.7500000000004077 0.2499999999995924 0.4999999999991847
19 0.6250000000002762 0.3749999999997238 0.7499999999994477
20 0.8750000000002001 0.8750000000002001 0.2499999999995999
21 0.7500000000003261 0.7500000000003261 0.4999999999993478
22 0.6250000000002209 0.6250000000002209 0.7499999999995582
23 0.12499999999975 0.87500000000025 0.2499999999994999
24 0.2499999999995924 0.7500000000004077 0.4999999999991847
25 0.3749999999997238 0.6250000000002762 0.7499999999994477
26 0.3639033392546204 0.5954624009578063 0
27 0.7120448435523091 0.4711680458938197 0
28 0.7000000000003407 0.7730158730161253 0
29 0.5009013259129258 0.2406967446550917 0
30 0.1670166571151259 0.8195599259787936 0
31 0.7627931060058153 0.2108833544116794 0
32 0.1996896664166923 0.3060265242691247 0
33 0.1249999999997588 0.5000000000002864 0.2499999999995176
34 0.4999999999997289 0.1249999999997588 0.2499999999995177
35 0.8571428571430787 0.5000000000002397 0.2857142857138427
36 0.721428571428862 0.5000000000000207 0.5571428571422761
37 0.5000000000002397 0.8571428571430787 0.2857142857138427
38 0.5000000000000207 0.7214285714288619 0.5571428571422762
39 0.2677579146426077 0.2769359744783708 0.1646975042955377
40 0.5096482320657152 0.5406015447636159 0.6057595193216642
41 0.6388549377566251 0.6098836289304436 0.2173310761956732
42 0.267300242529202 0.7213833835303086 0.1944063184732271
43 0.7592291127947405 0.2554429346253858 0.1669026302597196
44 0.4160404007918626 0.4635766868828686 0.2447221945656728
45 0.4889192391812134 0.7526543648240001 0.1500770840667231
46 0.3630450926581165 0.5161961377420073 0.4241797003252677
47 0.6426676772766268 0.4024407957586388 0.2849231714347928
48 0.7532543778456801 0.7618227375108674 0.1699118677978942
49 0.5017862098224338 0.6219253262665483 0.3763919075597252
50 0.5471468075773914 0.2667908505325998 0.137726505228583
51 0.8005716097098666 0.5280050995872937 0.1243525177981781
52 0.1974383441906978 0.5011086013227118 0.1254955658413808
53 0.52545029219707 0.4153219564663576 0.4626686484106982
$EndNodes
$Elements
228
1 2 3 300 200 0 8 3 28
2 2 3 300 200 0 28 3 10
3 2 3 300 200 0 27 9 8
4 2 3 300 200 0 27 8 28
5 2 3 300 200 0 11 26 28
6 2 3 300 200 0 28 10 11
7 2 3 300 200 0 27 28 26
8 2 3 300 200 0 29 27 26
9 2 3 300 200 0 29 6 7
10 2 3 300 200 0 11 4 30
11 2 3 300 200 0 12 26 30
12 2 3 300 200 0 30 4 12
13 2 3 300 200 0 30 26 11
14 2 3 300 200 0 7 2 31
15 2 3 300 200 0 9 27 31
16 2 3 300 200 0 31 2 9
17 2 3 300 200 0 29 7 31
18 2 3 300 200 0 29 31 27
19 2 3 300 200 0 32 1 6
20 2 3 300 200 0 13 1 32
21 2 3 300 200 0 12 13 32
22 2 3 300 200 0 32 6 29
23 2 3 300 200 0 29 26 32
24 2 3 300 200 0 12 32 26
25 2 3 301 201 0 4 12 23
26 2 3 301 201 0 25 16 5
27 2 3 301 201 0 13 1 14
28 2 3 301 201 0 12 33 23
29 2 3 301 201 0 33 24 23
30 2 3 301 201 0 13 33 12
31 2 3 301 201 0 14 33 13
32 2 3 301 201 0 15 33 14
33 2 3 301 201 0 16 25 24
34 2 3 301 201 0 24 33 15
35 2 3 301 201 0 15 16 24
36 2 3 302 202 0 5 16 19
37 2 3 302 202 0 14 1 6
38 2 3 302 202 0 17 7 2
39 2 3 302 202 0 34 7 17
40 2 3 302 202 0 18 34 17
41 2 3 302 202 0 6 7 34
42 2 3 302 202 0 34 14 6
43 2 3 302 202 0 34 15 14
44 2 3 302 202 0 19 16 18
45 2 3 302 202 0 34 18 15
46 2 3 302 202 0 16 15 18
47 2 3 303 203 0 2 9 17
48 2 3 303 203 0 19 22 5
49 2 3 303 203 0 8 3 20
50 2 3 303 203 0 35 8 20
51 2 3 303 203 0 21 35 20
52 2 3 303 203 0 35 9 8
53 2 3 303 203 0 35 17 9
54 2 3 303 203 0 35 18 17
55 2 3 303 203 0 36 18 35
56 2 3 303 203 0 36 21 22
57 2 3 303 203 0 21 36 35
58 2 3 303 203 0 19 18 36
59 2 3 303 203 0 22 19 36
60 2 3 304 204 0 10 20 3
61 2 3 304 204 0 4 23 11
62 2 3 304 204 0 22 25 5
63 2 3 304 204 0 10 37 20
64 2 3 304 204 0 37 21 20
65 2 3 304 204 0 11 37 10
66 2 3 304 204 0 23 37 11
67 2 3 304 204 0 37 23 24
68 2 3 304 204 0 21 38 22
69 2 3 304 204 0 24 38 37
70 2 3 304 204 0 38 21 37
71 2 3 304 204 0 25 22 38
72 2 3 304 204 0 24 25 38
73 4 3 1001 1000 0 1 13 14 39
74 4 3 1001 1000 0 46 44 53 15
75 4 3 1001 1000 0 46 24 33 15
76 4 3 1001 1000 0 46 44 15 33
77 4 3 1001 1000 0 43 18 35 47
78 4 3 1001 1000 0 49 45 37 41
79 4 3 1001 1000 0 14 6 39 34
80 4 3 1001 1000 0 25 24 40 16
81 4 3 1001 1000 0 39 50 26 44
82 4 3 1001 1000 0 52 42 33 44
83 4 3 1001 1000 0 13 14 39 33
84 4 3 1001 1000 0 19 40 16 5
85 4 3 1001 1000 0 41 36 21 49
86 4 3 1001 1000 0 48 21 37 41
87 4 3 1001 1000 0 26 41 28 45
88 4 3 1001 1000 0 39 50 29 26
89 4 3 1001 1000 0 43 17 7 2
90 4 3 1001 1000 0 31 50 43 27
91 4 3 1001 1000 0 52 42 44 26
92 4 3 1001 1000 0 48 37 10 45
93 4 3 1001 1000 0 39 15 44 33
94 4 3 1001 1000 0 48 20 3 10
95 4 3 1001 1000 0 48 8 3 20
96 4 3 1001 1000 0 31 50 27 29
97 4 3 1001 1000 0 17 43 7 34
98 4 3 1001 1000 0 37 11 42 23
99 4 3 1001 1000 0 46 42 49 44
100 4 3 1001 1000 0 8 35 20 48
101 4 3 1001 1000 0 12 42 23 33
102 4 3 1001 1000 0 12 13 52 33
103 4 3 1001 1000 0 48 37 45 41
104 4 3 1001 1000 0 5 25 40 16
105 4 3 1001 1000 0 44 47 53 34
106 4 3 1001 1000 0 39 26 52 44
107 4 3 1001 1000 0 17 43 35 9
108 4 3 1001 1000 0 12 23 42 4
109 4 3 1001 1000 0 23 11 42 4
110 4 3 1001 1000 0 46 42 44 33
111 4 3 1001 1000 0 18 16 53 15
112 4 3 1001 1000 0 43 18 47 34
113 4 3 1001 1000 0 19 53 16 40
114 4 3 1001 1000 0 53 49 44 46
115 4 3 1001 1000 0 39 29 50 6
116 4 3 1001 1000 0 37 11 10 45
117 4 3 1001 1000 0 43 31 9 2
118 4 3 1001 1000 0 44 45 49 41
119 4 3 1001 1000 0 39 15 33 14
120 4 3 1001 1000 0 31 50 29 7
121 4 3 1001 1000 0 49 21 41 37
122 4 3 1001 1000 0 19 40 5 22
123 4 3 1001 1000 0 47 49 41 44
124 4 3 1001 1000 0 26 12 42 30
125 4 3 1001 1000 0 26 11 42 45
126 4 3 1001 1000 0 6 29 50 7
127 4 3 1001 1000 0 53 18 15 34
128 4 3 1001 1000 0 11 26 42 30
129 4 3 1001 1000 0 44 45 41 26
130 4 3 1001 1000 0 44 45 26 42
131 4 3 1001 1000 0 52 42 26 12
132 4 3 1001 1000 0 47 49 44 53
133 4 3 1001 1000 0 29 27 26 50
134 4 3 1001 1000 0 43 27 47 51
135 4 3 1001 1000 0 8 51 27 9
136 4 3 1001 1000 0 40 21 36 49
137 4 3 1001 1000 0 35 18 36 47
138 4 3 1001 1000 0 41 47 35 36
139 4 3 1001 1000 0 19 53 40 36
140 4 3 1001 1000 0 53 16 46 15
141 4 3 1001 1000 0 47 27 41 51
142 4 3 1001 1000 0 23 42 24 33
143 4 3 1001 1000 0 6 1 14 39
144 4 3 1001 1000 0 17 43 9 2
145 4 3 1001 1000 0 51 28 48 8
146 4 3 1001 1000 0 1 13 39 32
147 4 3 1001 1000 0 39 29 6 32
148 4 3 1001 1000 0 13 39 52 33
149 4 3 1001 1000 0 39 32 26 29
150 4 3 1001 1000 0 6 1 39 32
151 4 3 1001 1000 0 25 24 38 40
152 4 3 1001 1000 0 40 21 49 38
153 4 3 1001 1000 0 22 25 38 40
154 4 3 1001 1000 0 46 16 53 40
155 4 3 1001 1000 0 46 16 24 15
156 4 3 1001 1000 0 44 27 41 47
157 4 3 1001 1000 0 48 21 41 35
158 4 3 1001 1000 0 48 21 35 20
159 4 3 1001 1000 0 44 27 47 50
160 4 3 1001 1000 0 41 36 35 21
161 4 3 1001 1000 0 51 28 8 27
162 4 3 1001 1000 0 52 42 12 33
163 4 3 1001 1000 0 43 27 9 31
164 4 3 1001 1000 0 44 45 42 49
165 4 3 1001 1000 0 12 42 30 4
166 4 3 1001 1000 0 42 11 30 4
167 4 3 1001 1000 0 43 27 51 9
168 4 3 1001 1000 0 31 43 7 2
169 4 3 1001 1000 0 31 50 7 43
170 4 3 1001 1000 0 53 15 44 34
171 4 3 1001 1000 0 13 39 32 52
172 4 3 1001 1000 0 39 15 14 34
173 4 3 1001 1000 0 18 47 53 36
174 4 3 1001 1000 0 39 15 34 44
175 4 3 1001 1000 0 26 12 32 52
176 4 3 1001 1000 0 19 40 22 36
177 4 3 1001 1000 0 44 39 33 52
178 4 3 1001 1000 0 39 32 52 26
179 4 3 1001 1000 0 22 25 40 5
180 4 3 1001 1000 0 24 49 40 46
181 4 3 1001 1000 0 26 28 41 27
182 4 3 1001 1000 0 48 21 20 37
183 4 3 1001 1000 0 48 37 20 10
184 4 3 1001 1000 0 45 11 10 28
185 4 3 1001 1000 0 45 11 28 26
186 4 3 1001 1000 0 24 16 46 40
187 4 3 1001 1000 0 11 37 42 45
188 4 3 1001 1000 0 46 42 33 24
189 4 3 1001 1000 0 46 42 24 49
190 4 3 1001 1000 0 24 40 49 38
191 4 3 1001 1000 0 53 49 46 40
192 4 3 1001 1000 0 43 18 34 17
193 4 3 1001 1000 0 43 18 17 35
194 4 3 1001 1000 0 50 47 34 43
195 4 3 1001 1000 0 53 47 18 34
196 4 3 1001 1000 0 47 49 53 36
197 4 3 1001 1000 0 50 47 43 27
198 4 3 1001 1000 0 28 48 3 10
199 4 3 1001 1000 0 28 8 3 48
200 4 3 1001 1000 0 51 28 27 41
201 4 3 1001 1000 0 51 28 41 48
202 4 3 1001 1000 0 45 28 10 48
203 4 3 1001 1000 0 41 45 48 28
204 4 3 1001 1000 0 49 21 37 38
205 4 3 1001 1000 0 12 13 32 52
206 4 3 1001 1000 0 48 51 35 41
207 4 3 1001 1000 0 40 21 38 22
208 4 3 1001 1000 0 40 21 22 36
209 4 3 1001 1000 0 43 51 35 9
210 4 3 1001 1000 0 49 24 37 42
211 4 3 1001 1000 0 44 27 50 26
212 4 3 1001 1000 0 50 43 34 7
213 4 3 1001 1000 0 39 50 34 6
214 4 3 1001 1000 0 6 50 34 7
215 4 3 1001 1000 0 50 47 44 34
216 4 3 1001 1000 0 39 50 44 34
217 4 3 1001 1000 0 44 27 26 41
218 4 3 1001 1000 0 48 51 8 35
219 4 3 1001 1000 0 19 53 36 18
220 4 3 1001 1000 0 41 47 51 35
221 4 3 1001 1000 0 49 45 42 37
222 4 3 1001 1000 0 23 37 24 42
223 4 3 1001 1000 0 49 24 38 37
224 4 3 1001 1000 0 47 49 36 41
225 4 3 1001 1000 0 19 53 18 16
226 4 3 1001 1000 0 53 49 40 36
227 4 3 1001 1000 0 43 51 47 35
228 4 3 1001 1000 0 8 35 51 9
$EndElements


==> anc/xt-super/dune-grid/doc/grids/gmsh/pyramid2ndorder.msh <==
$MeshFormat
2 0 8
$EndMeshFormat
$Nodes
287
1 0 0 0
2 1 0 0
3 1 1 0
4 0 1 0
5 0.5 0.5 1
6 0.3333333333326071 0 0
7 0.6666666666658988 0 0
8 0.1666666666663799 0 0
9 0.4999999999987903 0 0
10 0.8333333333329493 0 0
11 1 0.6666666666673606 0
12 1 0.3333333333344899 0
13 1 0.8333333333335889 0
14 1 0.5000000000013946 0
15 1 0.1666666666672449 0
16 0.6666666666673606 1 0
17 0.3333333333344899 1 0
18 0.8333333333335889 1 0
19 0.5000000000013946 1 0
20 0.1666666666672449 1 0
21 0 0.6666666666673606 0
22 0 0.3333333333344899 0
23 0 0.8333333333335889 0
24 0 0.5000000000013946 0
25 0 0.1666666666672449 0
26 0.1249999999996999 0.1249999999996999 0.2499999999993999
27 0.2499999999995108 0.2499999999995108 0.4999999999990216
28 0.3749999999996687 0.3749999999996687 0.7499999999993373
29 0.06249999999988481 0.06249999999988481 0.1249999999997696
30 0.1874999999996054 0.1874999999996054 0.3749999999992107
31 0.3124999999995897 0.3124999999995897 0.6249999999991794
32 0.4374999999998343 0.4374999999998343 0.8749999999996686
33 0.87500000000025 0.12499999999975 0.2499999999994999
34 0.7500000000004077 0.2499999999995924 0.4999999999991847
35 0.6250000000002762 0.3749999999997238 0.7499999999994477
36 0.9375000000000819 0.06249999999991804 0.1249999999998361
37 0.8125000000003288 0.1874999999996712 0.3749999999993423
38 0.6875000000003539 0.312499999999646 0.624999999999292
39 0.5625000000001457 0.4374999999998543 0.8749999999997087
40 0.8750000000002001 0.8750000000002001 0.2499999999995999
41 0.7500000000003261 0.7500000000003261 0.4999999999993478
42 0.6250000000002209 0.6250000000002209 0.7499999999995582
43 0.9375000000000768 0.9375000000000768 0.1249999999998464
44 0.812500000000282 0.812500000000282 0.3749999999994359
45 0.6875000000003033 0.6875000000003033 0.6249999999993935
46 0.5625000000000699 0.5625000000000699 0.8749999999998602
47 0.12499999999975 0.87500000000025 0.2499999999994999
48 0.2499999999995924 0.7500000000004077 0.4999999999991847
49 0.3749999999997238 0.6250000000002762 0.7499999999994477
50 0.06249999999991804 0.9375000000000819 0.1249999999998361
51 0.1874999999996712 0.8125000000003288 0.3749999999993423
52 0.312499999999646 0.6875000000003539 0.624999999999292
53 0.4374999999998543 0.5625000000001457 0.8749999999997087
54 0.3642317708336535 0.6704612406308721 0
55 0.6279541454621917 0.4598066009350121 0
56 0.7000000000003407 0.7730158730161253 0
57 0.2424850583664214 0.4641886685647242 0
58 0.1743912760420359 0.8342819768245582 0
59 0.4344356683619328 0.24277369480279 0
60 0.7361748063444772 0.1993135659825139 0
61 0.8500000000001704 0.8865079365080626 0
62 0.8500000000001704 0.7198412698417429 0
63 0.6833333333338507 0.8865079365080626 0
64 0.8139770727310959 0.396569967134751 0
65 0.8139770727310959 0.5632366338011864 0
66 0.4352196019143065 0.4619976347498681 0
67 0.4960929581479226 0.5651339207829421 0
68 0.3033584146000374 0.5673249545977981 0
69 0.6639770727312662 0.6164112369755687 0
70 0.3487825520840717 0.835230620315436 0
71 0.5321158854169972 0.7217385568234986 0
72 0.5166666666674153 0.8865079365080626 0
73 0.1821158854168268 0.6685639536491164 0
74 0.1212425291832107 0.5654276676160424 0
75 0.1212425291832107 0.398761000949607 0
76 0.08719563802101793 0.9171409884122791 0
77 0.2538623046882629 0.9171409884122791 0
78 0.2693115234378447 0.7523716087277151 0
79 0.08719563802101793 0.7504743217459594 0
80 0.3384603633641771 0.3534811816837571 0
81 0.2172178341809664 0.2880535140686399 0
82 0.8680874031722385 0.09965678299125694 0
83 0.8680874031722385 0.2663234496585019 0
84 0.701420736505188 0.09965678299125694 0
85 0.6820644759033345 0.329560083458763 0
86 0.5505511675139158 0.121386847401395 0
87 0.3838845008472699 0.121386847401395 0
88 0.5311949069120623 0.351290147868901 0
89 0.5853052373532049 0.2210436303926519 0
90 0.1666666666663036 0.1666666666672449 0
91 0.1249999999997588 0.5000000000002864 0.2499999999995176
92 0.06249999999987498 0.7708333333338053 0.1249999999997499
93 0.3749999999996962 0.4999999999999725 0.7499999999993925
94 0.06249999999984996 0.2291666666670949 0.1249999999996999
95 0.06249999999987942 0.5833333333338235 0.1249999999997588
96 0.1249999999997544 0.6875000000002682 0.2499999999995088
97 0.1874999999996756 0.6250000000003471 0.3749999999993512
98 0.06249999999987941 0.4166666666673882 0.1249999999997588
99 0.1249999999997294 0.3124999999999932 0.2499999999994588
100 0.1874999999996348 0.3749999999998986 0.3749999999992696
101 0.3124999999996305 0.5625000000000382 0.624999999999261
102 0.2499999999995516 0.4999999999999593 0.4999999999991031
103 0.4999999999997289 0.1249999999997588 0.2499999999995177
104 0.4999999999999725 0.3749999999996963 0.7499999999993925
105 0.2291666666661535 0.06249999999984995 0.1249999999997
106 0.7708333333330744 0.06249999999987494 0.12499999999975
107 0.5833333333328139 0.06249999999987939 0.1249999999997588
108 0.6874999999999895 0.1249999999997544 0.2499999999995088
109 0.6250000000000683 0.1874999999996756 0.3749999999993512
110 0.416666666666168 0.06249999999987939 0.1249999999997588
111 0.3124999999997145 0.1249999999997294 0.2499999999994588
112 0.3749999999996199 0.1874999999996348 0.3749999999992697
113 0.5625000000000382 0.3124999999996306 0.624999999999261
114 0.4999999999999593 0.2499999999995516 0.4999999999991032
115 0.8571428571430787 0.5000000000002397 0.2857142857138427
116 0.721428571428862 0.5000000000000207 0.5571428571422761
117 0.937500000000125 0.2291666666671199 0.1249999999997499
118 0.6250000000002486 0.4999999999999724 0.749999999999503
119 0.9375000000001 0.7708333333337803 0.1249999999997999
120 0.9285714285715393 0.5833333333338002 0.1428571428569213
121 0.8660714285716393 0.6875000000002198 0.2678571428567213
122 0.8035714285717024 0.6250000000002829 0.3928571428565952
123 0.9285714285715393 0.4166666666673648 0.1428571428569213
124 0.8660714285716644 0.3124999999999948 0.2678571428566713
125 0.8035714285717431 0.374999999999916 0.3928571428565137
126 0.7357142857146348 0.3749999999998065 0.5285714285707304
127 0.7892857142859703 0.5000000000001301 0.4214285714280594
128 0.735714285714594 0.6250000000001734 0.528571428570812
129 0.6732142857145414 0.5625000000001208 0.6535714285709171
130 0.6732142857145691 0.4374999999998722 0.6535714285708618
131 0.5000000000002397 0.8571428571430787 0.2857142857138427
132 0.5000000000000207 0.7214285714288619 0.5571428571422762
133 0.7708333333337803 0.9375000000001 0.1249999999998
134 0.2291666666671199 0.937500000000125 0.1249999999997499
135 0.4999999999999724 0.6250000000002486 0.749999999999503
136 0.5833333333338002 0.9285714285715393 0.1428571428569213
137 0.6875000000002198 0.8660714285716393 0.2678571428567214
138 0.6250000000002829 0.8035714285717024 0.3928571428565952
139 0.4166666666673648 0.9285714285715393 0.1428571428569213
140 0.3124999999999948 0.8660714285716644 0.2678571428566713
141 0.374999999999916 0.8035714285717431 0.3928571428565137
142 0.6250000000001734 0.735714285714594 0.528571428570812
143 0.5625000000001208 0.6732142857145413 0.6535714285709172
144 0.3749999999998065 0.7357142857146348 0.5285714285707304
145 0.5000000000001301 0.7892857142859703 0.4214285714280594
146 0.4374999999998722 0.6732142857145691 0.6535714285708618
147 0.5507338098255551 0.4645248381895007 0.5232986855614836
148 0.6871257079361344 0.7402703534781812 0.1694269396025537
149 0.751692308501738 0.2468389771003291 0.1662827588942261
150 0.2088642291311507 0.7974762027386184 0.1190515764304819
151 0.621076941373279 0.5917617191280349 0.3174423759792704
152 0.2564997849770231 0.5758801697118795 0.167985698486623
153 0.4990675101293739 0.5178873429989318 0.7122112289472471
154 0.5479737072400569 0.2226359257205258 0.1242514202537581
155 0.3132876990438742 0.3022227801207888 0.1755659325932987
156 0.4123158017662573 0.7022454839443384 0.2291668773873243
157 0.4030419597391343 0.4877355518220097 0.3436452769766968
158 0.7714852815618992 0.4891908777361041 0.1373566265155888
159 0.4170502343781348 0.5399432695427411 0.5583766322351125
160 0.6280766912827445 0.3804105926549629 0.2700593444029668
161 0.6360811906272086 0.4822624190947607 0.5402207713518798
162 0.587866904912888 0.5447624190948608 0.6366493427805209
163 0.6503669049129406 0.6072624190949134 0.5116493427804157
164 0.6498330078708974 0.2347374514104274 0.1452670895739921
165 0.6898232269819649 0.3533227890176706 0.08314137944711306
166 0.5879639263511243 0.3412212633277689 0.06212571012687906
167 0.642074256792267 0.2109747458515198 0.06212571012687906
168 0.7439335574231076 0.2230762715414215 0.08314137944711306
169 0.5878669049129157 0.4197624190946123 0.6366493427804656
170 0.6503669049129814 0.3572624190945465 0.5116493427803341
171 0.4628669049126118 0.4197624190945847 0.6366493427804105
172 0.7185628539682303 0.7451351767392536 0.3347134698009507
173 0.7721342825396065 0.6201351767392105 0.2275706126581982
174 0.6541013246547067 0.666016036303108 0.243434657790912
175 0.7391098992581788 0.5458808595641373 0.3015783308465565
176 0.6855384706868025 0.6708808595641804 0.4087211879893091
177 0.593562853968187 0.79870660531063 0.2275706126581982
178 0.6768961873017475 0.8701351767390906 0.08471346980127684
179 0.5102295206353121 0.8701351767390906 0.08471346980127684
180 0.3311579008829248 0.726122741972373 0.3645834386932545
181 0.2686579008830036 0.7886227419722942 0.2395834386934121
182 0.4561579008832485 0.7796941705437086 0.2574405815505835
183 0.8435628539680672 0.8701351767390906 0.08471346980127684
184 0.7810628539681672 0.8076351767391906 0.2097134698010768
185 0.483892022101845 0.502234053866121 0.540837658898298
186 0.4100460970586346 0.5138394106823754 0.4510109546059047
187 0.4768878847823447 0.4761301950057552 0.4334719812690903
188 0.5253669049127878 0.5929767048091813 0.5402207713518798
189 0.4515209798695775 0.6045820616254358 0.4503940670594865
190 0.4585251171890777 0.6306859204858015 0.5577597446886944
191 0.2865479999824021 0.7339687216847453 0.05952578821524093
192 0.1044321145655753 0.7320714347029895 0.05952578821524093
193 0.1916277525865933 0.8158790897815883 0.05952578821524093
194 0.5605384706867593 0.7244522881355568 0.3015783308465565
195 0.3335251171888636 0.6449716347715744 0.5291883161171486
196 0.3265209798693633 0.6188677759112087 0.4218226384879408
197 0.814314069352489 0.4945954388681719 0.2115354561147157
198 0.8857426407809497 0.5779287722017323 0.06867831325779439
199 0.8857426407809497 0.411262105535297 0.06867831325779439
200 0.2532498924883078 0.6629400848561435 0.3339928492429038
201 0.3297708723580787 0.5318078607669445 0.2558154877316599
202 0.190749892488391 0.5379400848560829 0.2089928492430703
203 0.2640209798694466 0.4938677759111481 0.2968226384881072
204 0.7091794875838184 0.1234194885501645 0.08314137944711306
205 0.813346154250994 0.1859194885500395 0.208141379446863
206 0.875846154250869 0.1234194885501645 0.08314137944711306
207 0.5120594505562066 0.5397486354750223 0.3305438264779836
208 0.585905375599417 0.5281432786587679 0.420370530770377
209 0.5605384706866499 0.6565951452784484 0.4372926165607733
210 0.6280154183724681 0.4201085967949875 0.1350296722014834
211 0.6898844998922412 0.3136247848776459 0.2181710516485964
212 0.6997809864223219 0.4348007351955335 0.2037079854592778
213 0.7615887950318185 0.3680149274182166 0.1518196927049074
214 0.6997197135120454 0.4744987393355581 0.06867831325779439
215 0.1044321145655753 0.8987381013693092 0.05952578821524093
216 0.1669321145654503 0.8362381013694342 0.1845257882149909
217 0.4370337550645489 0.5714436714996041 0.7311056144733474
218 0.4370337550645212 0.4464436714993002 0.7311056144732921
219 0.4995337550646869 0.508943671499466 0.8561056144736235
220 0.456157900883139 0.7118370276866002 0.3931548672648002
221 0.4076788807526958 0.594990517883174 0.2864060771820106
222 0.5155593255109394 0.4340730722384862 0.3068523106898318
223 0.6245768163280117 0.4860861558914988 0.2937508601911186
224 0.5894052505541498 0.4224677154222318 0.3966790149822252
225 0.5620337550648251 0.4464436714993278 0.7311056144733474
226 0.6712527564010704 0.5458808595640278 0.4372926165607732
227 0.400366904912533 0.3572624190945058 0.5116493427802526
228 0.3960251171889293 0.5824716347715087 0.6541883161172801
229 0.3960251171889018 0.4574716347712049 0.6541883161172248
230 0.4580588722537544 0.5289153062708365 0.6352939305911798
231 0.3265209798693225 0.3688677759107603 0.4218226384878592
232 0.2816438495216925 0.2761113900601498 0.3377829662961601
233 0.3581648293915043 0.3949791659713993 0.2596056047849977
234 0.2191438495218165 0.4011113900605376 0.2127829662964081
235 0.1282498924885116 0.62127341818962 0.08399284924331148
236 0.1282498924885116 0.4546067515231847 0.08399284924331148
237 0.7508461542510728 0.2484194885499607 0.3331413794467054
238 0.8044175828224083 0.3734194885502844 0.2259985223040344
239 0.6890383456415761 0.3152052963272776 0.3850296722010758
240 0.7426097742129116 0.4402052963276013 0.2778868150584047
241 0.6073201869529778 0.1113179628602629 0.06212571012687906
242 0.6962811114675891 0.5404762984320695 0.2273995012474296
243 0.6245155434177354 0.5257841600315235 0.1587211879896352
244 0.4066438495218015 0.2136113900602738 0.2127829662964082
245 0.3233105161882407 0.1511113900603944 0.08778296629664933
246 0.440653520286332 0.1113179628602629 0.06212571012687906
247 0.4306307031419656 0.2624293529206573 0.1499086764235284
248 0.5239868536198929 0.1738179628601423 0.1871257101266379
249 0.1907498924883865 0.7254400848560647 0.2089928492430614
250 0.2326820070540869 0.6866781862252489 0.1435186374585524
251 0.3738616837029035 0.2724982374617894 0.08778296629664933
252 0.4912046878009948 0.2327048102616579 0.06212571012687906
253 0.470620922253033 0.3810146905279004 0.08778296629664933
254 0.6258461542507334 0.1859194885500439 0.2081413794468719
255 0.3335251171888228 0.394971634771126 0.5291883161170671
256 0.875846154250869 0.2900861552174095 0.08314137944711306
257 0.5880251992614007 0.3015232591877443 0.1971553823283624
258 0.2191438495217871 0.2136113900602444 0.2127829662963493
259 0.2710987812328203 0.8987381013693092 0.05952578821524093
260 0.5249006599774645 0.4912060905942163 0.6177549572543654
261 0.2848937420104487 0.4390514749163341 0.1717758155399608
262 0.1566438495219371 0.3177780567276394 0.08778296629664933
263 0.8435628539680672 0.7034685100727709 0.08471346980127684
264 0.4706821951633093 0.3413166863878758 0.2228126384981327
265 0.5640383456412367 0.2527052963273608 0.2600296722012422
266 0.4515209798694316 0.3063677759108843 0.2968226384881072
267 0.6747526313558032 0.4402052963274917 0.4136011007726214
268 0.7293054947490167 0.6147306156071426 0.1533917830590712
269 0.1566438495219371 0.1511113900603944 0.08778296629664933
270 0.5497207548511959 0.7212579187112598 0.199296908494939
271 0.3728245675503736 0.8511227419721692 0.1145834386936621
272 0.5166963715697681 0.6470036015361866 0.2733046266832974
273 0.525366904912642 0.2947624190946298 0.3866493427805007
274 0.3882737862999555 0.6863533622876052 0.1145834386936621
275 0.310590015448704 0.7498608433414784 0.1741092269089031
276 0.2778863787051478 0.3832057243427565 0.08778296629664933
277 0.4422269652196075 0.5178433853234458 0.08399284924331148
278 0.2494924216717223 0.5200344191383018 0.08399284924331148
279 0.6935628539682375 0.7566431132471532 0.08471346980127684
280 0.6575399266991631 0.6000384772065966 0.08471346980127684
281 0.525678739384894 0.7053657970545266 0.08471346980127684
282 0.5154980526006631 0.4737710763785109 0.1718226384883484
283 0.5201349736142246 0.5810260424396753 0.1145834386936621
284 0.3103657779053384 0.6231707051713757 0.08399284924331148
285 0.3344077933716402 0.6390628268281089 0.1985762879369736
286 0.4995337550646973 0.6196579572138968 0.6346770430447617
287 0.5620337550647974 0.5714436714995763 0.7311056144734027
$EndNodes
$Elements
220
1 9 3 300 200 0 11 3 56 13 61 62
2 9 3 300 200 0 56 3 16 61 18 63
3 9 3 300 200 0 55 12 11 64 14 65
4 9 3 300 200 0 57 55 54 66 67 68
5 9 3 300 200 0 55 11 56 65 62 69
6 9 3 300 200 0 17 54 56 70 71 72
7 9 3 300 200 0 56 16 17 63 19 72
8 9 3 300 200 0 55 56 54 69 71 67
9 9 3 300 200 0 54 21 57 73 74 68
10 9 3 300 200 0 57 21 22 74 24 75
11 9 3 300 200 0 17 4 58 20 76 77
12 9 3 300 200 0 21 54 58 73 78 79
13 9 3 300 200 0 58 4 21 76 23 79
14 9 3 300 200 0 58 54 17 78 70 77
15 9 3 300 200 0 59 57 22 80 75 81
16 9 3 300 200 0 60 2 12 82 15 83
17 9 3 300 200 0 7 2 60 10 82 84
18 9 3 300 200 0 12 55 60 64 85 83
19 9 3 300 200 0 6 7 59 9 86 87
20 9 3 300 200 0 55 57 59 66 80 88
21 9 3 300 200 0 59 60 55 89 85 88
22 9 3 300 200 0 59 7 60 86 84 89
23 9 3 300 200 0 22 1 6 25 8 90
24 9 3 300 200 0 59 22 6 81 90 87
25 9 3 301 201 0 4 21 47 23 92 50
26 9 3 301 201 0 49 28 5 93 32 53
27 9 3 301 201 0 22 1 26 25 29 94
28 9 3 301 201 0 21 91 47 95 96 92
29 9 3 301 201 0 91 48 47 97 51 96
30 9 3 301 201 0 22 91 21 98 95 24
31 9 3 301 201 0 26 91 22 99 98 94
32 9 3 301 201 0 27 91 26 100 99 30
33 9 3 301 201 0 28 49 48 93 52 101
34 9 3 301 201 0 48 91 27 97 100 102
35 9 3 301 201 0 27 28 48 31 101 102
36 9 3 302 202 0 5 28 35 32 104 39
37 9 3 302 202 0 26 1 6 29 8 105
38 9 3 302 202 0 33 7 2 106 10 36
39 9 3 302 202 0 103 7 33 107 106 108
40 9 3 302 202 0 34 103 33 109 108 37
41 9 3 302 202 0 6 7 103 9 107 110
42 9 3 302 202 0 103 26 6 111 105 110
43 9 3 302 202 0 103 27 26 112 30 111
44 9 3 302 202 0 35 28 34 104 113 38
45 9 3 302 202 0 103 34 27 109 114 112
46 9 3 302 202 0 28 27 34 31 114 113
47 9 3 303 203 0 2 12 33 15 117 36
48 9 3 303 203 0 35 42 5 118 46 39
49 9 3 303 203 0 11 3 40 13 43 119
50 9 3 303 203 0 115 11 40 120 119 121
51 9 3 303 203 0 41 115 40 122 121 44
52 9 3 303 203 0 115 12 11 123 14 120
53 9 3 303 203 0 115 33 12 124 117 123
54 9 3 303 203 0 115 34 33 125 37 124
55 9 3 303 203 0 116 34 115 126 125 127
56 9 3 303 203 0 116 41 42 128 45 129
57 9 3 303 203 0 41 116 115 128 127 122
58 9 3 303 203 0 35 34 116 38 126 130
59 9 3 303 203 0 42 35 116 118 130 129
60 9 3 304 204 0 16 40 3 133 43 18
61 9 3 304 204 0 4 47 17 50 134 20
62 9 3 304 204 0 42 49 5 135 53 46
63 9 3 304 204 0 16 131 40 136 137 133
64 9 3 304 204 0 131 41 40 138 44 137
65 9 3 304 204 0 17 131 16 139 136 19
66 9 3 304 204 0 47 131 17 140 139 134
67 9 3 304 204 0 131 47 48 140 51 141
68 9 3 304 204 0 41 132 42 142 143 45
69 9 3 304 204 0 48 132 131 144 145 141
70 9 3 304 204 0 132 41 131 142 138 145
71 9 3 304 204 0 49 42 132 135 143 146
72 9 3 304 204 0 48 49 132 52 146 144
73 11 3 1001 1000 0 116 147 42 41 161 162 129 128 45 163
74 11 3 1001 1000 0 149 154 55 60 164 166 165 168 85 167
75 11 3 1001 1000 0 35 147 34 28 169 170 38 104 113 171
76 11 3 1001 1000 0 41 148 115 151 172 173 122 176 175 174
77 11 3 1001 1000 0 148 131 16 17 177 136 178 179 19 139
78 11 3 1001 1000 0 48 156 47 131 180 181 51 141 140 182
79 11 3 1001 1000 0 148 3 16 40 183 18 178 184 133 43
80 11 3 1001 1000 0 159 147 157 132 185 187 186 190 189 188
81 11 3 1001 1000 0 54 21 150 58 73 192 191 78 193 79
82 11 3 1001 1000 0 131 148 16 40 177 178 136 137 133 184
83 11 3 1001 1000 0 41 148 151 131 172 174 176 138 194 177
84 11 3 1001 1000 0 159 48 132 157 195 144 190 186 189 196
85 11 3 1001 1000 0 12 115 11 158 123 120 14 199 198 197
86 11 3 1001 1000 0 48 152 157 91 200 201 196 97 203 202
87 11 3 1001 1000 0 2 7 33 149 10 106 36 206 205 204
88 11 3 1001 1000 0 151 157 147 132 207 187 208 209 188 189
89 11 3 1001 1000 0 55 160 149 158 210 211 165 214 213 212
90 11 3 1001 1000 0 47 21 4 150 92 23 50 216 215 192
91 11 3 1001 1000 0 49 28 153 5 93 218 217 53 219 32
92 11 3 1001 1000 0 48 156 132 157 180 220 144 196 189 221
93 11 3 1001 1000 0 157 160 151 147 222 223 207 187 208 224
94 11 3 1001 1000 0 28 35 153 5 104 225 218 32 219 39
95 11 3 1001 1000 0 41 116 151 115 128 226 176 122 175 127
96 11 3 1001 1000 0 28 147 34 27 171 170 113 31 114 227
97 11 3 1001 1000 0 49 28 159 153 93 229 228 217 230 218
98 11 3 1001 1000 0 27 157 155 91 231 233 232 100 234 203
99 11 3 1001 1000 0 21 22 152 91 24 236 235 95 202 98
100 11 3 1001 1000 0 12 158 11 55 199 198 14 64 65 214
101 11 3 1001 1000 0 149 34 115 160 237 125 238 211 240 239
102 11 3 1001 1000 0 149 154 60 7 164 167 168 204 84 241
103 11 3 1001 1000 0 55 160 158 151 210 212 214 243 242 223
104 11 3 1001 1000 0 48 157 27 91 196 231 102 97 100 203
105 11 3 1001 1000 0 103 6 155 154 110 245 244 248 247 246
106 11 3 1001 1000 0 21 47 152 150 92 249 235 192 250 216
107 11 3 1001 1000 0 59 155 154 55 251 247 252 88 166 253
108 11 3 1001 1000 0 151 116 41 147 226 128 176 208 163 161
109 11 3 1001 1000 0 48 152 91 47 200 202 97 51 96 249
110 11 3 1001 1000 0 7 33 149 103 106 205 204 107 254 108
111 11 3 1001 1000 0 48 156 131 132 180 182 141 144 145 220
112 11 3 1001 1000 0 27 159 157 48 255 186 231 102 196 195
113 11 3 1001 1000 0 33 12 149 115 117 256 205 124 238 123
114 11 3 1001 1000 0 149 55 12 60 165 64 256 168 83 85
115 11 3 1001 1000 0 21 152 47 91 235 249 92 95 96 202
116 11 3 1001 1000 0 28 48 49 159 101 52 93 229 228 195
117 11 3 1001 1000 0 154 160 149 55 257 211 164 166 165 210
118 11 3 1001 1000 0 27 26 91 155 30 99 100 232 234 258
119 11 3 1001 1000 0 47 150 4 17 216 215 50 134 20 259
120 11 3 1001 1000 0 35 147 28 153 169 171 104 225 218 260
121 11 3 1001 1000 0 155 91 152 22 234 202 261 262 236 98
122 11 3 1001 1000 0 6 7 154 103 9 241 246 110 248 107
123 11 3 1001 1000 0 149 154 7 103 164 241 204 254 107 248
124 11 3 1001 1000 0 148 40 115 11 184 121 173 263 120 119
125 11 3 1001 1000 0 3 148 11 40 183 263 13 43 119 184
126 11 3 1001 1000 0 155 160 157 103 264 222 233 244 266 265
127 11 3 1001 1000 0 151 116 160 115 226 267 223 175 240 127
128 11 3 1001 1000 0 149 34 160 103 237 239 211 254 265 109
129 11 3 1001 1000 0 148 151 158 115 174 242 268 173 197 175
130 11 3 1001 1000 0 6 22 1 155 90 25 8 245 269 262
131 11 3 1001 1000 0 26 6 1 155 105 8 29 258 269 245
132 11 3 1001 1000 0 149 34 103 33 237 109 254 205 108 37
133 11 3 1001 1000 0 131 148 156 17 177 270 182 139 271 179
134 11 3 1001 1000 0 12 2 33 149 15 36 117 256 205 206
135 11 3 1001 1000 0 151 156 132 131 272 220 209 194 145 182
136 11 3 1001 1000 0 34 147 160 103 170 224 239 109 265 273
137 11 3 1001 1000 0 160 151 115 158 223 175 240 212 197 242
138 11 3 1001 1000 0 47 156 17 131 181 271 134 140 139 182
139 11 3 1001 1000 0 17 54 156 150 70 274 271 259 275 191
140 11 3 1001 1000 0 157 152 155 91 201 261 233 203 234 202
141 11 3 1001 1000 0 57 155 55 152 276 253 66 278 277 261
142 11 3 1001 1000 0 155 91 22 26 234 98 262 258 94 99
143 11 3 1001 1000 0 103 155 6 26 244 245 110 111 105 258
144 11 3 1001 1000 0 147 132 42 41 188 143 162 163 45 142
145 11 3 1001 1000 0 27 159 48 28 255 195 102 31 101 229
146 11 3 1001 1000 0 147 157 103 27 187 266 273 227 112 231
147 11 3 1001 1000 0 160 116 151 147 267 226 223 224 208 161
148 11 3 1001 1000 0 28 147 159 153 171 185 229 218 230 260
149 11 3 1001 1000 0 160 116 34 115 267 126 239 240 125 127
150 11 3 1001 1000 0 149 34 33 115 237 37 205 238 124 125
151 11 3 1001 1000 0 56 148 16 17 279 178 63 72 19 179
152 11 3 1001 1000 0 148 151 55 158 174 243 280 268 214 242
153 11 3 1001 1000 0 11 148 158 115 263 268 198 120 197 173
154 11 3 1001 1000 0 148 56 54 17 279 71 281 179 70 72
155 11 3 1001 1000 0 148 56 55 54 279 69 280 281 67 71
156 11 3 1001 1000 0 2 7 149 60 10 204 206 82 168 84
157 11 3 1001 1000 0 157 160 155 55 222 264 233 282 253 210
158 11 3 1001 1000 0 149 158 160 115 213 212 211 238 240 197
159 11 3 1001 1000 0 149 158 115 12 213 197 238 256 123 199
160 11 3 1001 1000 0 12 2 149 60 15 206 256 83 168 82
161 11 3 1001 1000 0 150 21 4 58 192 23 215 193 76 79
162 11 3 1001 1000 0 17 54 150 58 70 191 259 77 193 78
163 11 3 1001 1000 0 150 58 4 17 193 76 215 259 20 77
164 11 3 1001 1000 0 35 116 34 147 130 126 38 169 170 161
165 11 3 1001 1000 0 147 103 34 27 273 109 170 227 114 112
166 11 3 1001 1000 0 157 160 55 151 222 210 282 207 243 223
167 11 3 1001 1000 0 151 157 156 55 207 221 272 243 283 282
168 11 3 1001 1000 0 35 116 147 42 130 161 169 118 162 129
169 11 3 1001 1000 0 41 148 131 40 172 177 138 44 137 184
170 11 3 1001 1000 0 132 131 41 151 145 138 142 209 176 194
171 11 3 1001 1000 0 41 148 40 115 172 184 44 122 121 173
172 11 3 1001 1000 0 151 156 131 148 272 182 194 174 177 270
173 11 3 1001 1000 0 151 156 148 55 272 270 174 243 280 283
174 11 3 1001 1000 0 21 57 54 152 74 68 73 235 284 278
175 11 3 1001 1000 0 21 22 57 152 24 75 74 235 278 236
176 11 3 1001 1000 0 57 152 55 54 278 277 66 68 67 284
177 11 3 1001 1000 0 48 156 157 152 180 221 196 200 201 285
178 11 3 1001 1000 0 54 156 152 55 274 285 284 67 277 283
179 11 3 1001 1000 0 11 148 55 158 263 280 65 198 214 268
180 11 3 1001 1000 0 56 3 16 148 61 18 63 279 178 183
181 11 3 1001 1000 0 27 26 155 103 30 258 232 112 244 111
182 11 3 1001 1000 0 3 56 11 148 61 62 13 183 263 279
183 11 3 1001 1000 0 149 55 158 12 165 214 213 256 199 64
184 11 3 1001 1000 0 27 157 103 155 231 266 112 232 244 233
185 11 3 1001 1000 0 152 156 157 55 285 221 201 277 282 283
186 11 3 1001 1000 0 56 148 55 11 279 280 69 62 65 263
187 11 3 1001 1000 0 155 160 154 55 264 257 247 253 166 210
188 11 3 1001 1000 0 154 160 155 103 257 264 247 248 244 265
189 11 3 1001 1000 0 54 21 152 150 73 235 284 191 250 192
190 11 3 1001 1000 0 49 159 132 153 228 190 146 217 286 230
191 11 3 1001 1000 0 49 153 42 5 217 287 135 53 46 219
192 11 3 1001 1000 0 153 35 42 5 225 118 287 219 46 39
193 11 3 1001 1000 0 49 153 132 42 217 286 146 135 143 287
194 11 3 1001 1000 0 159 147 132 153 185 188 190 230 286 260
195 11 3 1001 1000 0 35 147 153 42 169 260 225 118 287 162
196 11 3 1001 1000 0 153 147 132 42 260 188 286 287 143 162
197 11 3 1001 1000 0 59 60 55 154 89 85 88 252 166 167
198 11 3 1001 1000 0 59 7 60 154 86 84 89 252 167 241
199 11 3 1001 1000 0 34 116 160 147 126 267 239 170 224 161
200 11 3 1001 1000 0 6 7 59 154 9 86 87 246 252 241
201 11 3 1001 1000 0 57 155 152 22 276 261 278 75 236 262
202 11 3 1001 1000 0 27 159 28 147 255 229 31 227 171 185
203 11 3 1001 1000 0 152 150 156 54 250 275 285 284 274 191
204 11 3 1001 1000 0 159 48 49 132 195 52 228 190 146 144
205 11 3 1001 1000 0 27 159 147 157 255 185 227 231 187 186
206 11 3 1001 1000 0 151 157 132 156 207 189 209 272 220 221
207 11 3 1001 1000 0 147 132 41 151 188 142 163 208 176 209
208 11 3 1001 1000 0 157 160 147 103 222 224 187 266 273 265
209 11 3 1001 1000 0 6 22 155 59 90 262 245 87 251 81
210 11 3 1001 1000 0 57 155 22 59 276 262 75 80 81 251
211 11 3 1001 1000 0 6 155 154 59 245 247 246 87 252 251
212 11 3 1001 1000 0 57 155 59 55 276 251 80 66 88 253
213 11 3 1001 1000 0 156 152 48 47 285 200 180 181 51 249
214 11 3 1001 1000 0 55 152 155 157 277 261 253 282 233 201
215 11 3 1001 1000 0 149 160 154 103 211 257 164 254 248 265
216 11 3 1001 1000 0 156 148 54 17 270 281 274 271 70 179
217 11 3 1001 1000 0 156 148 55 54 270 280 283 274 67 281
218 11 3 1001 1000 0 47 17 156 150 134 271 181 216 275 259
219 11 3 1001 1000 0 22 26 1 155 94 29 25 262 269 258
220 11 3 1001 1000 0 152 156 150 47 285 275 250 249 216 181
$EndElements


==> anc/xt-super/dune-grid/doc/grids/gmsh/pyramid4.msh <==
$MeshFormat
2 0 8
$EndMeshFormat
$Nodes
6
1 0 0 0
2 1 0 0
3 1 1 0
4 0 1 0
5 0.5 0.5 1
6 0.5 0.5 0
$EndNodes
$Elements
12
1 2 3 300 200 0 2 3 6
2 2 3 300 200 0 4 1 6
3 2 3 300 200 0 6 3 4
4 2 3 300 200 0 6 1 2
5 2 3 301 201 0 4 1 5
6 2 3 302 202 0 5 1 2
7 2 3 303 203 0 2 3 5
8 2 3 304 204 0 3 4 5
9 4 3 1001 1000 0 5 6 1 4
10 4 3 1001 1000 0 6 5 2 3
11 4 3 1001 1000 0 6 5 1 2
12 4 3 1001 1000 0 6 5 3 4
$EndElements


==> anc/xt-super/dune-grid/doc/grids/gmsh/sphere.msh <==
$MeshFormat
2 0 8
$EndMeshFormat
$Nodes
319
1 0 0 0
2 1 0 0
3 0 1 0
4 -1 0 0
5 0 -1 0
6 0 0 -1
7 0 0 1
8 0.9749279121822653 0.2225209339543793 0
9 0.9009688679037553 0.4338837391147836 0
10 0.7818314824689672 0.6234898018575581 0
11 0.623489801858605 0.7818314824681323 0
12 0.4338837391158249 0.9009688679032538 0
13 0.2225209339549976 0.9749279121821242 0
14 -0.2225209339543793 0.9749279121822653 0
15 -0.4338837391147836 0.9009688679037553 0
16 -0.6234898018575581 0.7818314824689672 0
17 -0.7818314824681323 0.623489801858605 0
18 -0.9009688679032538 0.4338837391158249 0
19 -0.9749279121821242 0.2225209339549976 0
20 -0.9749279121822653 -0.2225209339543793 0
21 -0.9009688679037553 -0.4338837391147836 0
22 -0.7818314824689672 -0.6234898018575581 0
23 -0.623489801858605 -0.7818314824681323 0
24 -0.4338837391158249 -0.9009688679032538 0
25 -0.2225209339549976 -0.9749279121821242 0
26 0.2225209339543793 -0.9749279121822653 0
27 0.4338837391147836 -0.9009688679037553 0
28 0.6234898018575581 -0.7818314824689672 0
29 0.7818314824681323 -0.623489801858605 0
30 0.9009688679032538 -0.4338837391158249 0
31 0.9749279121821242 -0.2225209339549976 0
32 0 0.9749279121822653 -0.2225209339543793
33 0 0.9009688679037553 -0.4338837391147836
34 0 0.7818314824689672 -0.6234898018575581
35 0 0.623489801858605 -0.7818314824681323
36 0 0.4338837391158249 -0.9009688679032538
37 0 0.2225209339549976 -0.9749279121821242
38 0 -0.2225209339543793 -0.9749279121822653
39 0 -0.4338837391147836 -0.9009688679037553
40 0 -0.6234898018575581 -0.7818314824689672
41 0 -0.7818314824681323 -0.623489801858605
42 0 -0.9009688679032538 -0.4338837391158249
43 0 -0.9749279121821242 -0.2225209339549976
44 0 -0.9749279121822653 0.2225209339543793
45 0 -0.9009688679037553 0.4338837391147836
46 0 -0.7818314824689672 0.6234898018575581
47 0 -0.623489801858605 0.7818314824681323
48 0 -0.4338837391158249 0.9009688679032538
49 0 -0.2225209339549976 0.9749279121821242
50 0 0.2225209339543793 0.9749279121822653
51 0 0.4338837391147836 0.9009688679037553
52 0 0.6234898018575581 0.7818314824689672
53 0 0.7818314824681323 0.623489801858605
54 0 0.9009688679032538 0.4338837391158249
55 0 0.9749279121821242 0.2225209339549976
56 0.9749279121822653 0 0.2225209339543793
57 0.9009688679037553 0 0.4338837391147836
58 0.7818314824689672 0 0.6234898018575581
59 0.623489801858605 0 0.7818314824681323
60 0.4338837391158249 0 0.9009688679032538
61 0.2225209339549976 0 0.9749279121821242
62 -0.2225209339543793 0 0.9749279121822653
63 -0.4338837391147836 0 0.9009688679037553
64 -0.6234898018575581 0 0.7818314824689672
65 -0.7818314824681323 0 0.623489801858605
66 -0.9009688679032538 0 0.4338837391158249
67 -0.9749279121821242 0 0.2225209339549976
68 -0.9749279121822653 0 -0.2225209339543793
69 -0.9009688679037553 0 -0.4338837391147836
70 -0.7818314824689672 0 -0.6234898018575581
71 -0.623489801858605 0 -0.7818314824681323
72 -0.4338837391158249 0 -0.9009688679032538
73 -0.2225209339549976 0 -0.9749279121821242
74 0.2225209339543793 0 -0.9749279121822653
75 0.4338837391147836 0 -0.9009688679037553
76 0.6234898018575581 0 -0.7818314824689672
77 0.7818314824681323 0 -0.623489801858605
78 0.9009688679032538 0 -0.4338837391158249
79 0.9749279121821242 0 -0.2225209339549976
80 -0.6399596922098768 0.4393788952291748 0.6303949387279609
81 -0.5437209854004701 0.749526371048941 0.3775946360018201
82 -0.8777147592892988 0.3499526028154908 0.3273377111003125
83 -0.3588285009753752 0.1337372911292748 0.9237729395523386
84 -0.8019252176542082 0.5060240589617201 0.3175777023692886
85 -0.4384972253546365 0.5105785142018973 0.7396146051773641
86 -0.698546814188752 0.2084418609381405 0.684532204498364
87 -0.7049613213985063 0.6773761287458944 0.2102168298145924
88 -0.2435856103926377 0.66137751684849 0.7093982172355463
89 -0.5553227191141744 0.3385807860607333 0.7595918173243678
90 -0.7781775319525404 0.3835180480426054 0.4973465950319182
91 -0.8369906880509861 0.1848729051087921 0.5150423255156535
92 -0.93840897281476 0.3093857084021769 0.1538475972423044
93 -0.181695233637137 0.8360214750191582 0.5177402199755561
94 -0.5422894444727826 0.6326281926503853 0.5529048094177766
95 -0.3885847980450405 0.752633057063091 0.5315499375826894
96 -0.9381849022050933 0.1534537602098869 0.3102596215298827
97 -0.9805527231327269 0.1333951359223168 0.143951710199151
98 -0.523929145850573 0.1728745036803063 0.834033965798502
99 -0.3324068825103956 0.8683197629595089 0.3681391770970084
100 -0.4067617205199555 0.649346779196149 0.642568022132469
101 -0.3245976483038544 0.9276241626497057 0.1847965897521911
102 -0.857500257601549 0.4876592792239807 0.1639565052080116
103 -0.168586839402226 0.9274659605302179 0.3337444675768099
104 -0.6987949308779712 0.5766779770059076 0.4232353428243267
105 -0.2095656667139807 0.4659127564853596 0.85965547440759
106 -0.1752873340941405 0.2335110996791686 0.9564240256459446
107 -0.5057546614323654 0.8388585081236518 0.2013172267541818
108 -0.3853529804895249 0.3127289018257006 0.8681611108490931
109 -0.1701995800285241 0.9735875428539726 0.1521821256182145
110 -0.636323284945616 -0.6369047455291815 0.4352528255605344
111 -0.5174943850497641 -0.4285897776433444 0.7406148553341305
112 -0.8763522477505249 -0.3324819648447744 0.3485146781924124
113 -0.3789282879215185 -0.9003742124277033 0.2138682543250861
114 -0.7907946775522665 -0.3317174246541121 0.5143999690278473
115 -0.4017617953101094 -0.7769523310777016 0.4846983959764293
116 -0.6982921826337262 -0.6851164437588845 0.2073728192502723
117 -0.6959007789389509 -0.2138326335382428 0.6855637903990125
118 -0.191629341180377 -0.7152495587576155 0.6720835247912353
119 -0.5519379768976861 -0.7737297075267119 0.3109771846112157
120 -0.1691449250468849 -0.8365192657507149 0.5211770451188047
121 -0.7760576802995909 -0.5032645592637648 0.380077965997855
122 -0.8369856639329605 -0.5152187988339172 0.1844033288713544
123 -0.937799451364692 -0.1564109615674998 0.3099480603611076
124 -0.5336417041547991 -0.1900368387688521 0.8240828426180848
125 -0.5453825485507994 -0.6039330880928093 0.5812251722378496
126 -0.9382863546279528 -0.3103710201738213 0.1526058536074186
127 -0.980686844870107 -0.1440351031225591 0.1323147813631886
128 -0.5439446670250047 -0.8236768863409279 0.1602516337600678
129 -0.18717648772593 -0.5281207888438537 0.8282834024858463
130 -0.3702690950477084 -0.6097641508504188 0.700777052699515
131 -0.6814710528138087 -0.4511744096893867 0.5762281286246556
132 -0.8522748238347992 -0.1729362690004879 0.4936807384550796
133 -0.1876283014783124 -0.9208011585523697 0.3419369048420735
134 -0.1611580445579965 -0.9745019236458088 0.1561220211400721
135 -0.3277154715183433 -0.3432853437570904 0.8802032393084487
136 -0.3422972893783519 -0.1346542565592988 0.9298928953781157
137 -0.1668699215507884 -0.2015708822195094 0.9651547071443429
138 -0.3391019325004072 -0.4907826608126761 0.8025847364734262
139 -0.1310919833837768 -0.3666699054370763 0.9210689834856416
140 0.3309549533891821 0.1850671053163956 0.9253210174620343
141 0.8487262374833054 0.3660455468857676 0.3816731997567173
142 0.2325160673812569 0.3813953838879717 0.8946920361546209
143 0.7114422108033649 0.1680979961121924 0.6823437875369613
144 0.5230928099607951 0.8293304799774439 0.1964303111734594
145 0.8440028780423852 0.1702362032451349 0.5086047354880329
146 0.9323313297733431 0.3235783076493384 0.1614167597923457
147 0.366262594536248 0.9140575344633549 0.1742140509096462
148 0.2112319623133884 0.9088804724402215 0.3596072092075949
149 0.6918387054217848 0.6929762096978808 0.2028378132229479
150 0.3938247794571826 0.6756545806092689 0.6232117864636504
151 0.7049674700481643 0.4495329444064857 0.5485808947339726
152 0.9380135237308735 0.1557373408825372 0.3096393223620449
153 0.1663199670233514 0.6275222639964367 0.7606270286797187
154 0.8374839300279411 0.5130401375322425 0.1881767366755313
155 0.9805861997398644 0.1346594029910131 0.1425396438393007
156 0.1798762023413422 0.8154423008068242 0.5501803394216567
157 0.5487441651842468 0.2139703613806137 0.8081438768108644
158 0.1748061426878885 0.9693051789606889 0.172888063551445
159 0.5408545792091577 0.7399550966372245 0.3999284674902259
160 0.6700756797532411 0.3214560187273462 0.6690774330577859
161 0.5910238860634995 0.592162493015073 0.5477539118697129
162 0.4049470888816385 0.8550384923484917 0.3239244229889199
163 0.3406581778332126 0.8182146489454153 0.4631163937138116
164 0.7700311215547381 0.312568733433261 0.5561949826428492
165 0.5421591524323611 0.4567012912429259 0.7053278556890178
166 0.4055343361099458 0.371662074071534 0.8351102950704842
167 0.7245505767272531 0.5690659856614377 0.3888320533692937
168 0.3512537487202224 0.5149191964535487 0.7819712431628305
169 0.1320122699556744 0.2066264480878434 0.9694731927865524
170 -0.6364194049539066 0.63680869578232 -0.435252829943857
171 -0.4278275583755694 0.5181458828677303 -0.7406000434523475
172 -0.9002769586083357 0.3791579535065994 -0.2138706246580219
173 -0.3322223412846621 0.8764533675640822 -0.3485079775800224
174 -0.3310327361230584 0.7911012694021502 -0.5143696230972316
175 -0.776537199944588 0.402532139882556 -0.4847245129594638
176 -0.6850394539515892 0.6983677189075619 -0.2073727940631488
177 -0.2128318481373118 0.6962805054650048 -0.6854896513645218
178 -0.7150797186832111 0.1921285441557966 -0.6721217288918085
179 -0.773590494041167 0.5521319880188701 -0.3109791236328792
180 -0.8364156737616577 0.1695758105194453 -0.5212032858420076
181 -0.5028742155394632 0.776313936629121 -0.380071302706435
182 -0.5151922636670737 0.837002028550899 -0.1844031877687488
183 -0.1562898293231247 0.9378207506960196 -0.3099447189646936
184 -0.1895370731851836 0.5338768930460337 -0.824045606116499
185 -0.602996016883954 0.5464091251674521 -0.5812339215460725
186 -0.3103636723474542 0.9382887927162987 -0.1526058070651075
187 -0.1440305345825802 0.9806875194916013 -0.1323147543596946
188 -0.8236312518999193 0.5440136894353543 -0.1602518848585112
189 -0.5277109903518442 0.18804451638137 -0.8283479767107375
190 -0.609276623068864 0.3710107159604848 -0.7008088507034497
191 -0.4500763303637129 0.682224761825729 -0.5761949940759303
192 -0.1725561848978504 0.8523642601485115 -0.4936593269401273
193 -0.9207422881121122 0.1879013864382462 -0.3419454749761386
194 -0.9744840764682224 0.1612651032578731 -0.1561228720626898
195 -0.3411856327694863 0.3298770839484269 -0.8802121752608105
196 -0.1345381090782955 0.342360879373695 -0.9298862970708338
197 -0.1963944183447922 0.1726068695854918 -0.9652129822038801
198 -0.4899754272559811 0.3401770813901143 -0.8026229712525192
199 -0.3653948213042553 0.1335550478780772 -0.9212218374258807
200 0.6303949397814106 0.6399596911715434 -0.4393788952300903
201 0.3775946392860918 0.5437209829624294 -0.7495263711630004
202 0.9237729396953228 0.3588285006078504 -0.1337372911277305
203 0.3273377115028129 0.8777147591351641 -0.3499526028255858
204 0.3175777033379543 0.8019252172434455 -0.5060240590047504
205 0.7396146062546571 0.4384972236002912 -0.5105785141480247
206 0.6845322047083758 0.6985468139829397 -0.2084418609381866
207 0.2102168315028993 0.7049613207753813 -0.6773761288704464
208 0.7093982179449723 0.2435856086473068 -0.6613775167303607
209 0.7595918180126051 0.5553227181788755 -0.3385807860507307
210 0.4973465957891958 0.7781775314620555 -0.3835180480557856
211 0.5150423255553336 0.8369906880265584 -0.1848729051088401
212 0.1538475974073784 0.9384089727863971 -0.3093857084061193
213 0.5177402211252699 0.1816952311966288 -0.8360214748375548
214 0.5529048121723387 0.5422894416704489 -0.6326281926451142
215 0.5315499397107804 0.3885847952966824 -0.7526330569790973
216 0.3102596215409291 0.9381849022014705 -0.1534537602097018
217 0.1439517102060557 0.980552723131748 -0.1333951359220618
218 0.834033966098739 0.5239291453733238 -0.1728745036782054
219 0.3681391830835778 0.332406876057353 -0.8683197628917285
220 0.6425680239452699 0.4067617178173614 -0.649346779095223
221 0.1847965921157193 0.3245976466834938 -0.9276241627458581
222 0.1639565056504605 0.8575002575032787 -0.4876592792480228
223 0.33374446857905 0.1685868378246639 -0.927465960456322
224 0.4232353445925347 0.6987949297560132 -0.5766779770677281
225 0.8596554746533561 0.2095656658041354 -0.4659127564411414
226 0.9564240257206256 0.1752873336948566 -0.2335110996730136
227 0.2013172334164534 0.5057546580165464 -0.8388585085842019
228 0.8681611112428553 0.3853529796159201 -0.3127289018090635
229 0.1521821386287443 0.1701995679157101 -0.9735875429378127
230 -0.6368086967925762 -0.43525282994382 -0.6364194039430576
231 -0.5181458842231308 -0.7406000434212674 -0.4278275567878334
232 -0.3791579539847454 -0.2138706246629556 -0.900276958405789
233 -0.8764533677745306 -0.3485079775660678 -0.3322223407441053
234 -0.7911012700398435 -0.5143696230339919 -0.3310327346973643
235 -0.4025321414860945 -0.48472451301376 -0.7765371990794724
236 -0.6983677190648195 -0.2073727940630961 -0.6850394537912878
237 -0.6962805062541186 -0.6854896512099854 -0.2128318460534534
238 -0.1921285451951003 -0.6721217289713101 -0.7150797183292441
239 -0.5521319884227682 -0.3109791236369133 -0.7735904937512725
240 -0.1695758114165463 -0.5212032858966259 -0.8364156735457436
241 -0.7763139371624378 -0.3800713026925462 -0.5028742147266506
242 -0.8370020285849693 -0.1844031877684549 -0.515192263611827
243 -0.9378207507403488 -0.3099447189577363 -0.1562898290709238
244 -0.5338768935352509 -0.8240456060389003 -0.1895370721445594
245 -0.546409127303304 -0.5812339215639785 -0.6029960149312769
246 -0.9382887927213747 -0.1526058070650108 -0.3103636723321559
247 -0.9806875194930089 -0.1323147543596383 -0.1440305345730476
248 -0.5440136895790557 -0.1602518848590339 -0.8236312518049019
249 -0.1880445181882627 -0.8283479768449603 -0.5277109894972865
250 -0.3710107175040882 -0.7008088507694897 -0.6092766220529463
251 -0.6822247633931432 -0.5761949940066767 -0.4500763280764893
252 -0.8523642603345378 -0.493659326895538 -0.1725561841065123
253 -0.1879013870068093 -0.341945474993979 -0.9207422879894566
254 -0.1612651034807908 -0.1561228720644615 -0.9744840764310485
255 -0.3298770884389145 -0.880212175276466 -0.341185628387446
256 -0.3423608795060554 -0.9298862970570907 -0.1345381088364644
257 -0.1726068814291917 -0.9652129823026115 -0.1963944074503838
258 -0.3401770836272406 -0.8026229713316368 -0.4899754255732014
259 -0.1335550530016038 -0.9212218377418263 -0.3653948186350089
260 0.515189472939738 -0.3462846474858494 0.7840068557657361
261 0.8702682412940425 -0.3408737454769167 0.3555816050353456
262 0.3356515613702528 -0.9080728415116031 0.2504830210987453
263 0.3303009708886189 -0.3328292076244511 0.8832474099492824
264 0.1944723924398996 -0.1869718287181203 0.9629236853689411
265 0.7739310396100941 -0.340399756736934 0.5340025763434809
266 0.3732527457789898 -0.7745007606728113 0.5107161241684871
267 0.7097456492413843 -0.6785240470918054 0.1893838190054354
268 0.7000633989392401 -0.212840467913928 0.6816231896611342
269 0.1595758060050646 -0.5633302303750908 0.8106754058705501
270 0.1543871058906951 -0.8536408103941561 0.497455513955071
271 0.7400344481977739 -0.5399506809800682 0.4010015930015454
272 0.8350260851292175 -0.5175263913133596 0.1868097198968622
273 0.9366969910865007 -0.1582705442347298 0.3123286437666876
274 0.4008033687694554 -0.1687808184235771 0.9004830342184817
275 0.1203779548196618 -0.94405358882485 0.3070374072004198
276 0.1660355622147001 -0.3967048108472608 0.9028053417712411
277 0.3496163276844338 -0.641617762129388 0.6827115574944712
278 0.6472928450870343 -0.4442007627121819 0.6194333338665658
279 0.1693584409258914 -0.7280312248599277 0.6642953064083057
280 0.9380846240837802 -0.3107943742971057 0.1529839696270929
281 0.551553468081752 -0.6215937905112361 0.5562462866796194
282 0.3424589242127952 -0.4791092815263365 0.8081931585842166
283 0.4891168055219944 -0.5303556270475137 0.6924504743409438
284 0.9806706817073777 -0.1440963711976021 0.1323678580595378
285 0.5621441329756619 -0.8108296871538035 0.1629392285212692
286 0.8492782520000772 -0.1761797058529027 0.4976817878175551
287 0.5638368430766688 -0.7478154280195025 0.3505140510811859
288 0.1380741487743828 -0.9779828934318485 0.1564768020982636
289 0.5541750513171431 -0.1404610985999234 0.8204637056431835
290 0.7840068555903511 -0.515189476315588 -0.346284642860466
291 0.3555816050239246 -0.8702682414696223 -0.3408737450405661
292 0.2504830211044711 -0.3356515617565175 -0.9080728413672484
293 0.8832474099554999 -0.3303009787454446 -0.3328291998108077
294 0.9629236853296566 -0.1944724066683781 -0.1869718141211707
295 0.5340025762872235 -0.7739310401983257 -0.3403997554877876
296 0.5107161242142905 -0.3732527469471232 -0.7745007600796531
297 0.1893838190052639 -0.7097456494961105 -0.6785240468254059
298 0.6816231895051539 -0.7000633997323741 -0.2128404658047227
299 0.8106754060742291 -0.1595758084669697 -0.5633302293845918
300 0.4974555139894001 -0.1543871064790102 -0.8536408102677498
301 0.401001592991391 -0.7400344487215409 -0.5399506802697556
302 0.1868097198967168 -0.8350260851459788 -0.517526391286368
303 0.3123286437606279 -0.9366969911252344 -0.1582705440174491
304 0.9004830337902895 -0.4008033727131622 -0.1687808113429675
305 0.3070374072062939 -0.1203779550281137 -0.9440535887963596
306 0.9028053421574679 -0.1660355686150224 -0.3967048072895306
307 0.6827115576019838 -0.3496163298894213 -0.6416177608134961
308 0.6194333338163984 -0.6472928462675223 -0.4442007610619236
309 0.664295306485219 -0.1693584418983054 -0.7280312245635397
310 0.1529839696270597 -0.9380846240855332 -0.3107943742918313
311 0.5562462866937303 -0.5515534695610762 -0.6215937891859726
312 0.80819315872302 -0.3424589284278833 -0.4791092782793224
313 0.6924504743612186 -0.4891168079644408 -0.5303556247685128
314 0.132367858059529 -0.9806706817075962 -0.144096371196123
315 0.1629392285222735 -0.5621441332716371 -0.8108296869484036
316 0.4976817877753373 -0.8492782521792926 -0.1761797051082499
317 0.3505140510890543 -0.5638368438274382 -0.7478154274497504
318 0.1564768020992885 -0.138074148900024 -0.9779828934139462
319 0.8204637053731726 -0.5541750525154707 -0.1404610954492348
$EndNodes
$Elements
723
1 15 2 0 1 1
2 15 2 0 2 2
3 15 2 0 3 3
4 15 2 0 4 4
5 15 2 0 5 5
6 15 2 0 6 6
7 15 2 0 7 7
8 1 3 0 1 0 2 8
9 1 3 0 1 0 8 9
10 1 3 0 1 0 9 10
11 1 3 0 1 0 10 11
12 1 3 0 1 0 11 12
13 1 3 0 1 0 12 13
14 1 3 0 1 0 13 3
15 1 3 0 2 0 3 14
16 1 3 0 2 0 14 15
17 1 3 0 2 0 15 16
18 1 3 0 2 0 16 17
19 1 3 0 2 0 17 18
20 1 3 0 2 0 18 19
21 1 3 0 2 0 19 4
22 1 3 0 3 0 4 20
23 1 3 0 3 0 20 21
24 1 3 0 3 0 21 22
25 1 3 0 3 0 22 23
26 1 3 0 3 0 23 24
27 1 3 0 3 0 24 25
28 1 3 0 3 0 25 5
29 1 3 0 4 0 5 26
30 1 3 0 4 0 26 27
31 1 3 0 4 0 27 28
32 1 3 0 4 0 28 29
33 1 3 0 4 0 29 30
34 1 3 0 4 0 30 31
35 1 3 0 4 0 31 2
36 1 3 0 5 0 3 32
37 1 3 0 5 0 32 33
38 1 3 0 5 0 33 34
39 1 3 0 5 0 34 35
40 1 3 0 5 0 35 36
41 1 3 0 5 0 36 37
42 1 3 0 5 0 37 6
43 1 3 0 6 0 6 38
44 1 3 0 6 0 38 39
45 1 3 0 6 0 39 40
46 1 3 0 6 0 40 41
47 1 3 0 6 0 41 42
48 1 3 0 6 0 42 43
49 1 3 0 6 0 43 5
50 1 3 0 7 0 5 44
51 1 3 0 7 0 44 45
52 1 3 0 7 0 45 46
53 1 3 0 7 0 46 47
54 1 3 0 7 0 47 48
55 1 3 0 7 0 48 49
56 1 3 0 7 0 49 7
57 1 3 0 8 0 7 50
58 1 3 0 8 0 50 51
59 1 3 0 8 0 51 52
60 1 3 0 8 0 52 53
61 1 3 0 8 0 53 54
62 1 3 0 8 0 54 55
63 1 3 0 8 0 55 3
64 1 3 0 9 0 2 56
65 1 3 0 9 0 56 57
66 1 3 0 9 0 57 58
67 1 3 0 9 0 58 59
68 1 3 0 9 0 59 60
69 1 3 0 9 0 60 61
70 1 3 0 9 0 61 7
71 1 3 0 10 0 7 62
72 1 3 0 10 0 62 63
73 1 3 0 10 0 63 64
74 1 3 0 10 0 64 65
75 1 3 0 10 0 65 66
76 1 3 0 10 0 66 67
77 1 3 0 10 0 67 4
78 1 3 0 11 0 4 68
79 1 3 0 11 0 68 69
80 1 3 0 11 0 69 70
81 1 3 0 11 0 70 71
82 1 3 0 11 0 71 72
83 1 3 0 11 0 72 73
84 1 3 0 11 0 73 6
85 1 3 0 12 0 6 74
86 1 3 0 12 0 74 75
87 1 3 0 12 0 75 76
88 1 3 0 12 0 76 77
89 1 3 0 12 0 77 78
90 1 3 0 12 0 78 79
91 1 3 0 12 0 79 2
92 2 3 0 14 0 89 80 86
93 2 3 0 14 0 82 90 84
94 2 3 0 14 0 92 18 19
95 2 3 0 14 0 91 90 82
96 2 3 0 14 0 90 86 80
97 2 3 0 14 0 65 91 66
98 2 3 0 14 0 93 53 54
99 2 3 0 14 0 53 93 88
100 2 3 0 14 0 91 86 90
101 2 3 0 14 0 88 52 53
102 2 3 0 14 0 95 88 93
103 2 3 0 14 0 82 96 91
104 2 3 0 14 0 96 66 91
105 2 3 0 14 0 97 19 4
106 2 3 0 14 0 67 97 4
107 2 3 0 14 0 19 97 92
108 2 3 0 14 0 85 80 89
109 2 3 0 14 0 86 65 64
110 2 3 0 14 0 91 65 86
111 2 3 0 14 0 82 92 96
112 2 3 0 14 0 96 67 66
113 2 3 0 14 0 96 92 97
114 2 3 0 14 0 96 97 67
115 2 3 0 14 0 64 98 86
116 2 3 0 14 0 98 89 86
117 2 3 0 14 0 95 99 81
118 2 3 0 14 0 95 93 99
119 2 3 0 14 0 63 98 64
120 2 3 0 14 0 83 98 63
121 2 3 0 14 0 17 87 16
122 2 3 0 14 0 95 81 94
123 2 3 0 14 0 94 80 85
124 2 3 0 14 0 88 100 85
125 2 3 0 14 0 94 100 95
126 2 3 0 14 0 100 94 85
127 2 3 0 14 0 100 88 95
128 2 3 0 14 0 17 102 87
129 2 3 0 14 0 102 84 87
130 2 3 0 14 0 103 54 55
131 2 3 0 14 0 104 84 90
132 2 3 0 14 0 80 104 90
133 2 3 0 14 0 80 94 104
134 2 3 0 14 0 18 102 17
135 2 3 0 14 0 54 103 93
136 2 3 0 14 0 103 99 93
137 2 3 0 14 0 104 87 84
138 2 3 0 14 0 87 104 81
139 2 3 0 14 0 104 94 81
140 2 3 0 14 0 99 103 101
141 2 3 0 14 0 83 63 62
142 2 3 0 14 0 50 106 7
143 2 3 0 14 0 106 62 7
144 2 3 0 14 0 106 83 62
145 2 3 0 14 0 102 82 84
146 2 3 0 14 0 92 82 102
147 2 3 0 14 0 18 92 102
148 2 3 0 14 0 107 99 101
149 2 3 0 14 0 107 81 99
150 2 3 0 14 0 16 107 15
151 2 3 0 14 0 81 107 87
152 2 3 0 14 0 107 16 87
153 2 3 0 14 0 52 105 51
154 2 3 0 14 0 88 105 52
155 2 3 0 14 0 88 85 105
156 2 3 0 14 0 85 108 105
157 2 3 0 14 0 108 85 89
158 2 3 0 14 0 108 98 83
159 2 3 0 14 0 89 98 108
160 2 3 0 14 0 14 15 101
161 2 3 0 14 0 15 107 101
162 2 3 0 14 0 51 106 50
163 2 3 0 14 0 105 106 51
164 2 3 0 14 0 106 108 83
165 2 3 0 14 0 106 105 108
166 2 3 0 14 0 14 109 3
167 2 3 0 14 0 109 55 3
168 2 3 0 14 0 109 14 101
169 2 3 0 14 0 109 103 55
170 2 3 0 14 0 101 103 109
171 2 3 0 16 0 119 113 115
172 2 3 0 16 0 119 110 116
173 2 3 0 16 0 46 120 45
174 2 3 0 16 0 112 121 114
175 2 3 0 16 0 123 66 67
176 2 3 0 16 0 122 121 112
177 2 3 0 16 0 121 116 110
178 2 3 0 16 0 22 122 21
179 2 3 0 16 0 64 124 63
180 2 3 0 16 0 124 64 117
181 2 3 0 16 0 117 111 124
182 2 3 0 16 0 122 116 121
183 2 3 0 16 0 118 46 47
184 2 3 0 16 0 118 120 46
185 2 3 0 16 0 118 115 120
186 2 3 0 16 0 112 126 122
187 2 3 0 16 0 126 21 122
188 2 3 0 16 0 20 127 4
189 2 3 0 16 0 67 127 123
190 2 3 0 16 0 127 67 4
191 2 3 0 16 0 115 110 119
192 2 3 0 16 0 116 22 23
193 2 3 0 16 0 122 22 116
194 2 3 0 16 0 126 20 21
195 2 3 0 16 0 112 123 126
196 2 3 0 16 0 126 123 127
197 2 3 0 16 0 126 127 20
198 2 3 0 16 0 23 128 116
199 2 3 0 16 0 128 119 116
200 2 3 0 16 0 24 128 23
201 2 3 0 16 0 128 113 119
202 2 3 0 16 0 113 128 24
203 2 3 0 16 0 65 117 64
204 2 3 0 16 0 125 110 115
205 2 3 0 16 0 118 130 115
206 2 3 0 16 0 130 125 115
207 2 3 0 16 0 131 114 121
208 2 3 0 16 0 132 114 117
209 2 3 0 16 0 65 132 117
210 2 3 0 16 0 110 131 121
211 2 3 0 16 0 110 125 131
212 2 3 0 16 0 66 132 65
213 2 3 0 16 0 131 117 114
214 2 3 0 16 0 117 131 111
215 2 3 0 16 0 131 125 111
216 2 3 0 16 0 113 24 25
217 2 3 0 16 0 113 133 115
218 2 3 0 16 0 133 120 115
219 2 3 0 16 0 134 25 5
220 2 3 0 16 0 44 134 5
221 2 3 0 16 0 134 113 25
222 2 3 0 16 0 132 112 114
223 2 3 0 16 0 123 112 132
224 2 3 0 16 0 66 123 132
225 2 3 0 16 0 130 111 125
226 2 3 0 16 0 135 124 111
227 2 3 0 16 0 45 133 44
228 2 3 0 16 0 120 133 45
229 2 3 0 16 0 134 44 133
230 2 3 0 16 0 133 113 134
231 2 3 0 16 0 136 63 124
232 2 3 0 16 0 137 49 7
233 2 3 0 16 0 62 137 7
234 2 3 0 16 0 124 135 136
235 2 3 0 16 0 136 62 63
236 2 3 0 16 0 137 62 136
237 2 3 0 16 0 136 135 137
238 2 3 0 16 0 138 111 130
239 2 3 0 16 0 138 129 135
240 2 3 0 16 0 111 138 135
241 2 3 0 16 0 47 129 118
242 2 3 0 16 0 129 47 48
243 2 3 0 16 0 130 118 129
244 2 3 0 16 0 130 129 138
245 2 3 0 16 0 139 49 137
246 2 3 0 16 0 135 139 137
247 2 3 0 16 0 129 139 135
248 2 3 0 16 0 49 139 48
249 2 3 0 16 0 129 48 139
250 2 3 0 18 0 144 11 12
251 2 3 0 18 0 9 146 8
252 2 3 0 18 0 147 12 13
253 2 3 0 18 0 54 148 55
254 2 3 0 18 0 145 58 57
255 2 3 0 18 0 12 147 144
256 2 3 0 18 0 152 141 145
257 2 3 0 18 0 57 152 145
258 2 3 0 18 0 52 153 53
259 2 3 0 18 0 8 155 2
260 2 3 0 18 0 155 56 2
261 2 3 0 18 0 155 8 146
262 2 3 0 18 0 58 143 59
263 2 3 0 18 0 58 145 143
264 2 3 0 18 0 146 141 152
265 2 3 0 18 0 56 152 57
266 2 3 0 18 0 146 152 155
267 2 3 0 18 0 155 152 56
268 2 3 0 18 0 54 156 148
269 2 3 0 18 0 157 59 143
270 2 3 0 18 0 55 158 3
271 2 3 0 18 0 158 13 3
272 2 3 0 18 0 158 55 148
273 2 3 0 18 0 158 147 13
274 2 3 0 18 0 148 147 158
275 2 3 0 18 0 53 156 54
276 2 3 0 18 0 157 60 59
277 2 3 0 18 0 144 159 149
278 2 3 0 18 0 153 156 53
279 2 3 0 18 0 150 156 153
280 2 3 0 18 0 157 140 60
281 2 3 0 18 0 10 154 9
282 2 3 0 18 0 141 146 154
283 2 3 0 18 0 146 9 154
284 2 3 0 18 0 161 159 150
285 2 3 0 18 0 147 162 144
286 2 3 0 18 0 162 159 144
287 2 3 0 18 0 162 147 148
288 2 3 0 18 0 163 159 162
289 2 3 0 18 0 148 163 162
290 2 3 0 18 0 156 150 163
291 2 3 0 18 0 150 159 163
292 2 3 0 18 0 156 163 148
293 2 3 0 18 0 60 140 61
294 2 3 0 18 0 160 157 143
295 2 3 0 18 0 141 164 145
296 2 3 0 18 0 160 164 151
297 2 3 0 18 0 164 141 151
298 2 3 0 18 0 164 143 145
299 2 3 0 18 0 160 143 164
300 2 3 0 18 0 154 10 149
301 2 3 0 18 0 149 11 144
302 2 3 0 18 0 11 149 10
303 2 3 0 18 0 160 165 157
304 2 3 0 18 0 165 161 150
305 2 3 0 18 0 161 165 151
306 2 3 0 18 0 151 165 160
307 2 3 0 18 0 51 153 52
308 2 3 0 18 0 153 51 142
309 2 3 0 18 0 140 166 142
310 2 3 0 18 0 165 166 157
311 2 3 0 18 0 166 140 157
312 2 3 0 18 0 151 167 161
313 2 3 0 18 0 149 167 154
314 2 3 0 18 0 159 167 149
315 2 3 0 18 0 159 161 167
316 2 3 0 18 0 141 167 151
317 2 3 0 18 0 141 154 167
318 2 3 0 18 0 142 168 153
319 2 3 0 18 0 150 168 165
320 2 3 0 18 0 168 150 153
321 2 3 0 18 0 166 168 142
322 2 3 0 18 0 166 165 168
323 2 3 0 18 0 61 169 7
324 2 3 0 18 0 169 50 7
325 2 3 0 18 0 169 51 50
326 2 3 0 18 0 169 140 142
327 2 3 0 18 0 140 169 61
328 2 3 0 18 0 142 51 169
329 2 3 0 20 0 172 179 175
330 2 3 0 20 0 170 179 176
331 2 3 0 20 0 180 70 69
332 2 3 0 20 0 181 173 174
333 2 3 0 20 0 33 183 32
334 2 3 0 20 0 181 182 173
335 2 3 0 20 0 176 181 170
336 2 3 0 20 0 182 16 15
337 2 3 0 20 0 184 35 36
338 2 3 0 20 0 35 184 177
339 2 3 0 20 0 171 177 184
340 2 3 0 20 0 176 182 181
341 2 3 0 20 0 70 178 71
342 2 3 0 20 0 180 178 70
343 2 3 0 20 0 175 178 180
344 2 3 0 20 0 186 173 182
345 2 3 0 20 0 15 186 182
346 2 3 0 20 0 187 14 3
347 2 3 0 20 0 187 32 183
348 2 3 0 20 0 32 187 3
349 2 3 0 20 0 170 175 179
350 2 3 0 20 0 16 176 17
351 2 3 0 20 0 16 182 176
352 2 3 0 20 0 14 186 15
353 2 3 0 20 0 183 173 186
354 2 3 0 20 0 183 186 187
355 2 3 0 20 0 187 186 14
356 2 3 0 20 0 188 17 176
357 2 3 0 20 0 179 188 176
358 2 3 0 20 0 188 18 17
359 2 3 0 20 0 172 188 179
360 2 3 0 20 0 188 172 18
361 2 3 0 20 0 177 34 35
362 2 3 0 20 0 170 185 175
363 2 3 0 20 0 190 178 175
364 2 3 0 20 0 185 190 175
365 2 3 0 20 0 174 191 181
366 2 3 0 20 0 174 192 177
367 2 3 0 20 0 192 34 177
368 2 3 0 20 0 191 170 181
369 2 3 0 20 0 185 170 191
370 2 3 0 20 0 192 33 34
371 2 3 0 20 0 177 191 174
372 2 3 0 20 0 191 177 171
373 2 3 0 20 0 185 191 171
374 2 3 0 20 0 18 172 19
375 2 3 0 20 0 193 172 175
376 2 3 0 20 0 180 193 175
377 2 3 0 20 0 19 194 4
378 2 3 0 20 0 194 68 4
379 2 3 0 20 0 172 194 19
380 2 3 0 20 0 173 192 174
381 2 3 0 20 0 173 183 192
382 2 3 0 20 0 183 33 192
383 2 3 0 20 0 171 190 185
384 2 3 0 20 0 184 195 171
385 2 3 0 20 0 193 69 68
386 2 3 0 20 0 193 180 69
387 2 3 0 20 0 68 194 193
388 2 3 0 20 0 172 193 194
389 2 3 0 20 0 36 196 184
390 2 3 0 20 0 197 37 6
391 2 3 0 20 0 73 197 6
392 2 3 0 20 0 195 184 196
393 2 3 0 20 0 37 196 36
394 2 3 0 20 0 37 197 196
395 2 3 0 20 0 195 196 197
396 2 3 0 20 0 171 198 190
397 2 3 0 20 0 189 198 195
398 2 3 0 20 0 198 171 195
399 2 3 0 20 0 189 71 178
400 2 3 0 20 0 71 189 72
401 2 3 0 20 0 178 190 189
402 2 3 0 20 0 189 190 198
403 2 3 0 20 0 73 199 197
404 2 3 0 20 0 199 195 197
405 2 3 0 20 0 199 189 195
406 2 3 0 20 0 199 73 72
407 2 3 0 20 0 72 189 199
408 2 3 0 22 0 209 200 206
409 2 3 0 22 0 203 210 204
410 2 3 0 22 0 212 33 32
411 2 3 0 22 0 211 210 203
412 2 3 0 22 0 210 206 200
413 2 3 0 22 0 11 211 12
414 2 3 0 22 0 213 76 75
415 2 3 0 22 0 76 213 208
416 2 3 0 22 0 211 206 210
417 2 3 0 22 0 208 77 76
418 2 3 0 22 0 215 208 213
419 2 3 0 22 0 203 216 211
420 2 3 0 22 0 216 12 211
421 2 3 0 22 0 217 32 3
422 2 3 0 22 0 13 217 3
423 2 3 0 22 0 32 217 212
424 2 3 0 22 0 205 200 209
425 2 3 0 22 0 206 11 10
426 2 3 0 22 0 211 11 206
427 2 3 0 22 0 216 13 12
428 2 3 0 22 0 203 212 216
429 2 3 0 22 0 216 212 217
430 2 3 0 22 0 216 217 13
431 2 3 0 22 0 10 218 206
432 2 3 0 22 0 218 209 206
433 2 3 0 22 0 215 219 201
434 2 3 0 22 0 215 213 219
435 2 3 0 22 0 9 218 10
436 2 3 0 22 0 202 218 9
437 2 3 0 22 0 34 207 35
438 2 3 0 22 0 215 201 214
439 2 3 0 22 0 214 200 205
440 2 3 0 22 0 208 220 205
441 2 3 0 22 0 214 220 215
442 2 3 0 22 0 220 214 205
443 2 3 0 22 0 220 208 215
444 2 3 0 22 0 34 222 207
445 2 3 0 22 0 222 204 207
446 2 3 0 22 0 223 75 74
447 2 3 0 22 0 224 204 210
448 2 3 0 22 0 200 224 210
449 2 3 0 22 0 200 214 224
450 2 3 0 22 0 33 222 34
451 2 3 0 22 0 75 223 213
452 2 3 0 22 0 223 219 213
453 2 3 0 22 0 224 207 204
454 2 3 0 22 0 207 224 201
455 2 3 0 22 0 224 214 201
456 2 3 0 22 0 219 223 221
457 2 3 0 22 0 202 9 8
458 2 3 0 22 0 226 8 2
459 2 3 0 22 0 79 226 2
460 2 3 0 22 0 226 202 8
461 2 3 0 22 0 222 203 204
462 2 3 0 22 0 212 203 222
463 2 3 0 22 0 33 212 222
464 2 3 0 22 0 227 219 221
465 2 3 0 22 0 227 201 219
466 2 3 0 22 0 35 227 36
467 2 3 0 22 0 201 227 207
468 2 3 0 22 0 227 35 207
469 2 3 0 22 0 77 225 78
470 2 3 0 22 0 208 225 77
471 2 3 0 22 0 208 205 225
472 2 3 0 22 0 205 228 225
473 2 3 0 22 0 228 205 209
474 2 3 0 22 0 228 218 202
475 2 3 0 22 0 209 218 228
476 2 3 0 22 0 37 36 221
477 2 3 0 22 0 36 227 221
478 2 3 0 22 0 78 226 79
479 2 3 0 22 0 225 226 78
480 2 3 0 22 0 226 228 202
481 2 3 0 22 0 226 225 228
482 2 3 0 22 0 37 229 6
483 2 3 0 22 0 229 74 6
484 2 3 0 22 0 229 37 221
485 2 3 0 22 0 229 223 74
486 2 3 0 22 0 221 223 229
487 2 3 0 24 0 239 232 235
488 2 3 0 24 0 239 230 236
489 2 3 0 24 0 40 240 39
490 2 3 0 24 0 233 241 234
491 2 3 0 24 0 243 21 20
492 2 3 0 24 0 242 241 233
493 2 3 0 24 0 241 236 230
494 2 3 0 24 0 70 242 69
495 2 3 0 24 0 23 244 24
496 2 3 0 24 0 244 23 237
497 2 3 0 24 0 237 231 244
498 2 3 0 24 0 242 236 241
499 2 3 0 24 0 238 40 41
500 2 3 0 24 0 238 240 40
501 2 3 0 24 0 238 235 240
502 2 3 0 24 0 233 246 242
503 2 3 0 24 0 246 69 242
504 2 3 0 24 0 247 20 4
505 2 3 0 24 0 68 247 4
506 2 3 0 24 0 20 247 243
507 2 3 0 24 0 235 230 239
508 2 3 0 24 0 236 70 71
509 2 3 0 24 0 242 70 236
510 2 3 0 24 0 233 243 246
511 2 3 0 24 0 246 68 69
512 2 3 0 24 0 246 243 247
513 2 3 0 24 0 246 247 68
514 2 3 0 24 0 71 248 236
515 2 3 0 24 0 248 239 236
516 2 3 0 24 0 72 248 71
517 2 3 0 24 0 248 232 239
518 2 3 0 24 0 232 248 72
519 2 3 0 24 0 22 237 23
520 2 3 0 24 0 245 230 235
521 2 3 0 24 0 238 250 235
522 2 3 0 24 0 250 245 235
523 2 3 0 24 0 251 234 241
524 2 3 0 24 0 252 234 237
525 2 3 0 24 0 22 252 237
526 2 3 0 24 0 230 251 241
527 2 3 0 24 0 230 245 251
528 2 3 0 24 0 21 252 22
529 2 3 0 24 0 251 237 234
530 2 3 0 24 0 237 251 231
531 2 3 0 24 0 251 245 231
532 2 3 0 24 0 232 72 73
533 2 3 0 24 0 232 253 235
534 2 3 0 24 0 253 240 235
535 2 3 0 24 0 38 254 6
536 2 3 0 24 0 254 73 6
537 2 3 0 24 0 254 232 73
538 2 3 0 24 0 252 233 234
539 2 3 0 24 0 243 233 252
540 2 3 0 24 0 21 243 252
541 2 3 0 24 0 250 231 245
542 2 3 0 24 0 255 244 231
543 2 3 0 24 0 39 253 38
544 2 3 0 24 0 240 253 39
545 2 3 0 24 0 254 38 253
546 2 3 0 24 0 253 232 254
547 2 3 0 24 0 256 24 244
548 2 3 0 24 0 25 257 5
549 2 3 0 24 0 257 43 5
550 2 3 0 24 0 244 255 256
551 2 3 0 24 0 256 25 24
552 2 3 0 24 0 257 25 256
553 2 3 0 24 0 256 255 257
554 2 3 0 24 0 258 231 250
555 2 3 0 24 0 258 249 255
556 2 3 0 24 0 231 258 255
557 2 3 0 24 0 41 249 238
558 2 3 0 24 0 249 41 42
559 2 3 0 24 0 250 238 249
560 2 3 0 24 0 250 249 258
561 2 3 0 24 0 259 43 257
562 2 3 0 24 0 255 259 257
563 2 3 0 24 0 249 259 255
564 2 3 0 24 0 43 259 42
565 2 3 0 24 0 249 42 259
566 2 3 0 26 0 49 264 7
567 2 3 0 26 0 264 61 7
568 2 3 0 26 0 47 269 48
569 2 3 0 26 0 270 46 45
570 2 3 0 26 0 270 262 266
571 2 3 0 26 0 271 261 265
572 2 3 0 26 0 57 273 56
573 2 3 0 26 0 263 274 264
574 2 3 0 26 0 275 45 44
575 2 3 0 26 0 48 276 49
576 2 3 0 26 0 276 264 49
577 2 3 0 26 0 275 270 45
578 2 3 0 26 0 262 270 275
579 2 3 0 26 0 61 274 60
580 2 3 0 26 0 61 264 274
581 2 3 0 26 0 271 272 261
582 2 3 0 26 0 276 263 264
583 2 3 0 26 0 272 29 30
584 2 3 0 26 0 276 48 269
585 2 3 0 26 0 260 274 263
586 2 3 0 26 0 267 272 271
587 2 3 0 26 0 265 278 271
588 2 3 0 26 0 46 279 47
589 2 3 0 26 0 279 269 47
590 2 3 0 26 0 280 261 272
591 2 3 0 26 0 30 280 272
592 2 3 0 26 0 282 260 263
593 2 3 0 26 0 282 269 277
594 2 3 0 26 0 284 31 2
595 2 3 0 26 0 284 56 273
596 2 3 0 26 0 56 284 2
597 2 3 0 26 0 276 282 263
598 2 3 0 26 0 276 269 282
599 2 3 0 26 0 281 277 266
600 2 3 0 26 0 29 267 28
601 2 3 0 26 0 29 272 267
602 2 3 0 26 0 282 283 260
603 2 3 0 26 0 282 277 283
604 2 3 0 26 0 278 281 271
605 2 3 0 26 0 277 269 279
606 2 3 0 26 0 279 270 266
607 2 3 0 26 0 270 279 46
608 2 3 0 26 0 277 279 266
609 2 3 0 26 0 31 280 30
610 2 3 0 26 0 273 261 280
611 2 3 0 26 0 273 280 284
612 2 3 0 26 0 284 280 31
613 2 3 0 26 0 278 268 260
614 2 3 0 26 0 268 278 265
615 2 3 0 26 0 260 283 278
616 2 3 0 26 0 285 28 267
617 2 3 0 26 0 285 27 28
618 2 3 0 26 0 283 277 281
619 2 3 0 26 0 283 281 278
620 2 3 0 26 0 285 262 27
621 2 3 0 26 0 59 268 58
622 2 3 0 26 0 286 58 268
623 2 3 0 26 0 265 286 268
624 2 3 0 26 0 281 287 271
625 2 3 0 26 0 287 267 271
626 2 3 0 26 0 286 57 58
627 2 3 0 26 0 27 262 26
628 2 3 0 26 0 26 288 5
629 2 3 0 26 0 44 288 275
630 2 3 0 26 0 288 44 5
631 2 3 0 26 0 289 268 59
632 2 3 0 26 0 289 274 260
633 2 3 0 26 0 268 289 260
634 2 3 0 26 0 60 289 59
635 2 3 0 26 0 60 274 289
636 2 3 0 26 0 262 288 26
637 2 3 0 26 0 262 275 288
638 2 3 0 26 0 261 286 265
639 2 3 0 26 0 261 273 286
640 2 3 0 26 0 273 57 286
641 2 3 0 26 0 262 287 266
642 2 3 0 26 0 262 285 287
643 2 3 0 26 0 287 281 266
644 2 3 0 26 0 287 285 267
645 2 3 0 28 0 31 294 2
646 2 3 0 28 0 294 79 2
647 2 3 0 28 0 299 77 78
648 2 3 0 28 0 76 300 75
649 2 3 0 28 0 292 300 296
650 2 3 0 28 0 291 301 295
651 2 3 0 28 0 303 27 26
652 2 3 0 28 0 304 293 294
653 2 3 0 28 0 75 305 74
654 2 3 0 28 0 306 78 79
655 2 3 0 28 0 294 306 79
656 2 3 0 28 0 300 305 75
657 2 3 0 28 0 300 292 305
658 2 3 0 28 0 304 31 30
659 2 3 0 28 0 294 31 304
660 2 3 0 28 0 302 301 291
661 2 3 0 28 0 293 306 294
662 2 3 0 28 0 41 302 42
663 2 3 0 28 0 78 306 299
664 2 3 0 28 0 304 290 293
665 2 3 0 28 0 302 297 301
666 2 3 0 28 0 308 295 301
667 2 3 0 28 0 309 76 77
668 2 3 0 28 0 299 309 77
669 2 3 0 28 0 291 310 302
670 2 3 0 28 0 310 42 302
671 2 3 0 28 0 290 312 293
672 2 3 0 28 0 299 312 307
673 2 3 0 28 0 43 314 5
674 2 3 0 28 0 26 314 303
675 2 3 0 28 0 314 26 5
676 2 3 0 28 0 312 306 293
677 2 3 0 28 0 299 306 312
678 2 3 0 28 0 307 311 296
679 2 3 0 28 0 297 41 40
680 2 3 0 28 0 302 41 297
681 2 3 0 28 0 313 312 290
682 2 3 0 28 0 307 312 313
683 2 3 0 28 0 311 308 301
684 2 3 0 28 0 299 307 309
685 2 3 0 28 0 300 309 296
686 2 3 0 28 0 309 300 76
687 2 3 0 28 0 309 307 296
688 2 3 0 28 0 291 303 310
689 2 3 0 28 0 310 43 42
690 2 3 0 28 0 310 303 314
691 2 3 0 28 0 310 314 43
692 2 3 0 28 0 298 308 290
693 2 3 0 28 0 308 298 295
694 2 3 0 28 0 313 290 308
695 2 3 0 28 0 40 315 297
696 2 3 0 28 0 39 315 40
697 2 3 0 28 0 307 313 311
698 2 3 0 28 0 311 313 308
699 2 3 0 28 0 292 315 39
700 2 3 0 28 0 298 29 28
701 2 3 0 28 0 28 316 298
702 2 3 0 28 0 316 295 298
703 2 3 0 28 0 317 311 301
704 2 3 0 28 0 297 317 301
705 2 3 0 28 0 27 316 28
706 2 3 0 28 0 292 39 38
707 2 3 0 28 0 318 38 6
708 2 3 0 28 0 318 74 305
709 2 3 0 28 0 74 318 6
710 2 3 0 28 0 298 319 29
711 2 3 0 28 0 304 319 290
712 2 3 0 28 0 319 298 290
713 2 3 0 28 0 319 30 29
714 2 3 0 28 0 304 30 319
715 2 3 0 28 0 318 292 38
716 2 3 0 28 0 305 292 318
717 2 3 0 28 0 316 291 295
718 2 3 0 28 0 303 291 316
719 2 3 0 28 0 27 303 316
720 2 3 0 28 0 317 292 296
721 2 3 0 28 0 315 292 317
722 2 3 0 28 0 311 317 296
723 2 3 0 28 0 315 317 297
$EndElements


==> anc/xt-super/dune-grid/doc/grids/gmsh/telescope.geo <==
// mesh width associated with points
lc = 0.5;

// circle
r  = 1.0;
cx = 0.0;
cy = 0.0;
cz = 0.0;
pbase=0;
lbase=0;
sbase=0;

// points
Point(pbase+1) = {cx, cy, cz, lc};

Point(pbase+2) = {cx+r, cy, cz, lc};
Point(pbase+3) = {cx, cy+r, cz, lc};
Point(pbase+4) = {cx, cy, cz+r, lc};
Point(pbase+5) = {cx-r, cy, cz, lc};
Point(pbase+6) = {cx, cy-r, cz, lc};

Point(pbase+7) = {cx+r, cy, cz-r, lc};
Point(pbase+8) = {cx, cy+r, cz-r, lc};
Point(pbase+9) = {cx-r, cy, cz-r, lc};
Point(pbase+10)= {cx, cy-r, cz-r, lc};
Point(pbase+11)= {cx, cy, cz-r, lc};

// lines
Circle(lbase+1) = {2,1,3};
Circle(lbase+2) = {3,1,4};
Circle(lbase+3) = {4,1,2};
Circle(lbase+4) = {3,1,5};
Circle(lbase+5) = {5,1,4};
Circle(lbase+6) = {5,1,6};
Circle(lbase+7) = {6,1,4};
Circle(lbase+8) = {6,1,2};

Circle(lbase+9) = {8,11,9};
Circle(lbase+10)= {9,11,10};
Circle(lbase+11)= {10,11,7};
Circle(lbase+12)= {7,11,8};

Line(lbase+13)= {8,3};
Line(lbase+14)= {9,5};
Line(lbase+15)= {10,6};
Line(lbase+16)= {7,2};

Line Loop(lbase+101) = {1,2,3};
Line Loop(lbase+102) = {4,5,-2};
Line Loop(lbase+103) = {6,7,-5};
Line Loop(lbase+104) = {8,-3,-7};

Line Loop(lbase+105) = {12,13,-1,-16};
Line Loop(lbase+106) = {9,14,-4,-13};
Line Loop(lbase+107) = {10,15,-6,-14};
Line Loop(lbase+108) = {11,16,-8,-15};

Line Loop(lbase+109) = {9,10,11,12};

// surfaces
Ruled Surface(sbase+1) = {101};  
Ruled Surface(sbase+2) = {102};  
Ruled Surface(sbase+3) = {103};  
Ruled Surface(sbase+4) = {104};  
Ruled Surface(sbase+5) = {105};  
Ruled Surface(sbase+6) = {106};  
Ruled Surface(sbase+7) = {107};  
Ruled Surface(sbase+8) = {108};  
Plane Surface(sbase+9) = {109};

Surface Loop(sbase+400) = {1,2,3,4,5,6,7,8,9};

// volume
Volume(1000) = {400}; 



==> anc/xt-super/dune-grid/doc/grids/gmsh/telescope.msh <==
$MeshFormat
2 0 8
$EndMeshFormat
$Nodes
69
1 0 0 0
2 1 0 0
3 0 1 0
4 0 0 1
5 -1 0 0
6 0 -1 0
7 1 0 -1
8 0 1 -1
9 -1 0 -1
10 0 -1 -1
11 0 0 -1
12 0.8660254037857157 0.499999999997788 0
13 0.4999999999988419 0.8660254037851073 0
14 0 0.8660254037857157 0.499999999997788
15 0 0.4999999999988419 0.8660254037851073
16 0.499999999997788 0 0.8660254037857157
17 0.8660254037851073 0 0.4999999999988419
18 -0.499999999997788 0.8660254037857157 0
19 -0.8660254037851073 0.4999999999988419 0
20 -0.8660254037857157 0 0.499999999997788
21 -0.4999999999988419 0 0.8660254037851073
22 -0.8660254037857157 -0.499999999997788 0
23 -0.4999999999988419 -0.8660254037851073 0
24 0 -0.8660254037857157 0.499999999997788
25 0 -0.4999999999988419 0.8660254037851073
26 0.499999999997788 -0.8660254037857157 0
27 0.8660254037851073 -0.4999999999988419 0
28 -0.499999999997788 0.8660254037857157 -1
29 -0.8660254037851073 0.4999999999988419 -1
30 -0.8660254037857157 -0.499999999997788 -1
31 -0.4999999999988419 -0.8660254037851073 -1
32 0.499999999997788 -0.8660254037857157 -1
33 0.8660254037851073 -0.4999999999988419 -1
34 0.8660254037857157 0.499999999997788 -1
35 0.4999999999988419 0.8660254037851073 -1
36 0.4272342705359127 0.6393242049539736 0.6393242049536496
37 0.783972649638455 0.4144136670742724 0.4622209397689749
38 -0.5756145374659047 0.4217647653741238 0.7005586249178744
39 -0.3587678219942536 0.7995405141199002 0.4816851836857609
40 -0.7421211276574317 0.5653384650233741 0.3600675656727181
41 -0.4272342705362692 -0.6393242049538544 0.6393242049535305
42 -0.7841187705118203 -0.4403829723142243 0.4372877672959997
43 0.6393242049535306 -0.4272342705362692 0.6393242049538543
44 0.4144137207998477 -0.7839726502710042 0.4622208905273362
45 0.4067366430757783 0.9135454576426106 -0.6
46 -0.8090169943746613 0.5877852522928669 -0.4
47 -0.5372996083469864 -0.8433914458127821 -0.4166666666666666
48 -0.8696385745817051 -0.4936889198670557 -0.5694444444444444
49 0.7898354734238094 -0.6133187792016374 -0.7384259259259259
50 0.942256510237846 -0.3348920257551621 -0.5476851851851852
51 0.08855070144868839 -0.5551020776831219 -1
52 0.5564665713954644 -0.2939114004333228 -1
53 0.2763744884777239 0.4835149139342805 -1
54 -0.4708520348518781 0.126552230485235 -1
55 0.5921702158047604 0.1215896719695019 -1
56 0.05590735039306384 0.005620213338362633 -1
57 -0.2507659332939976 0.4969521269237394 -1
58 -0.4487365644657806 -0.2981591729404032 -1
59 -0.0107163236287631 -0.5165297360796159 -0.4826379948480783
60 -0.2785000916387222 0.4649263787124072 -0.5874830372392191
61 0.1003494840643143 0.3674491020185399 0.3492945689807368
62 0.2094954267293344 0.4494464609885045 -0.4559830381707816
63 -0.4742529396974615 -0.142897395566676 -0.4247984740750855
64 0.4970184329849747 -0.3388597062458725 -0.5738613267497686
65 0.5168689061294469 0.1145391761782698 -0.6103003968313175
66 -0.3866749056813206 -0.5928945465994709 -0.7178434211508453
67 0.06708779234851506 -0.2300809424044148 0.04490448606369453
68 -0.4094274737047707 0.2635778372084727 0.1017412411987709
69 0.4396370265786172 -0.1074929328354941 0.3979938362552485
$EndNodes
$Elements
338
1 15 3 0 1 0 1
2 15 3 0 2 0 2
3 15 3 0 3 0 3
4 15 3 0 4 0 4
5 15 3 0 5 0 5
6 15 3 0 6 0 6
7 15 3 0 7 0 7
8 15 3 0 8 0 8
9 15 3 0 9 0 9
10 15 3 0 10 0 10
11 15 3 0 11 0 11
12 1 3 0 1 0 2 12
13 1 3 0 1 0 12 13
14 1 3 0 1 0 13 3
15 1 3 0 2 0 3 14
16 1 3 0 2 0 14 15
17 1 3 0 2 0 15 4
18 1 3 0 3 0 4 16
19 1 3 0 3 0 16 17
20 1 3 0 3 0 17 2
21 1 3 0 4 0 3 18
22 1 3 0 4 0 18 19
23 1 3 0 4 0 19 5
24 1 3 0 5 0 5 20
25 1 3 0 5 0 20 21
26 1 3 0 5 0 21 4
27 1 3 0 6 0 5 22
28 1 3 0 6 0 22 23
29 1 3 0 6 0 23 6
30 1 3 0 7 0 6 24
31 1 3 0 7 0 24 25
32 1 3 0 7 0 25 4
33 1 3 0 8 0 6 26
34 1 3 0 8 0 26 27
35 1 3 0 8 0 27 2
36 1 3 0 9 0 8 28
37 1 3 0 9 0 28 29
38 1 3 0 9 0 29 9
39 1 3 0 10 0 9 30
40 1 3 0 10 0 30 31
41 1 3 0 10 0 31 10
42 1 3 0 11 0 10 32
43 1 3 0 11 0 32 33
44 1 3 0 11 0 33 7
45 1 3 0 12 0 7 34
46 1 3 0 12 0 34 35
47 1 3 0 12 0 35 8
48 1 3 0 13 0 8 3
49 1 3 0 14 0 9 5
50 1 3 0 15 0 10 6
51 1 3 0 16 0 7 2
52 2 3 0 1 0 16 15 4
53 2 3 0 1 0 13 3 14
54 2 3 0 1 0 16 36 15
55 2 3 0 1 0 12 37 2
56 2 3 0 1 0 37 17 2
57 2 3 0 1 0 13 37 12
58 2 3 0 1 0 37 13 36
59 2 3 0 1 0 37 16 17
60 2 3 0 1 0 36 16 37
61 2 3 0 1 0 13 14 36
62 2 3 0 1 0 14 15 36
63 2 3 0 2 0 19 5 20
64 2 3 0 2 0 15 21 4
65 2 3 0 2 0 15 38 21
66 2 3 0 2 0 39 14 3
67 2 3 0 2 0 18 39 3
68 2 3 0 2 0 39 15 14
69 2 3 0 2 0 38 15 39
70 2 3 0 2 0 20 21 38
71 2 3 0 2 0 40 39 18
72 2 3 0 2 0 39 40 38
73 2 3 0 2 0 19 40 18
74 2 3 0 2 0 20 40 19
75 2 3 0 2 0 20 38 40
76 2 3 0 3 0 23 6 24
77 2 3 0 3 0 21 25 4
78 2 3 0 3 0 21 41 25
79 2 3 0 3 0 42 20 5
80 2 3 0 3 0 22 42 5
81 2 3 0 3 0 42 21 20
82 2 3 0 3 0 42 23 41
83 2 3 0 3 0 23 42 22
84 2 3 0 3 0 41 21 42
85 2 3 0 3 0 24 25 41
86 2 3 0 3 0 23 24 41
87 2 3 0 4 0 27 2 17
88 2 3 0 4 0 25 16 4
89 2 3 0 4 0 43 27 17
90 2 3 0 4 0 44 24 6
91 2 3 0 4 0 26 44 6
92 2 3 0 4 0 27 44 26
93 2 3 0 4 0 44 27 43
94 2 3 0 4 0 44 25 24
95 2 3 0 4 0 43 25 44
96 2 3 0 4 0 16 25 43
97 2 3 0 4 0 17 16 43
98 2 3 0 5 0 45 34 35
99 2 3 0 5 0 35 8 45
100 2 3 0 5 0 45 8 3
101 2 3 0 5 0 13 45 3
102 2 3 0 5 0 7 12 2
103 2 3 0 5 0 34 45 13
104 2 3 0 5 0 34 12 7
105 2 3 0 5 0 13 12 34
106 2 3 0 6 0 29 46 28
107 2 3 0 6 0 5 19 46
108 2 3 0 6 0 18 46 19
109 2 3 0 6 0 8 18 3
110 2 3 0 6 0 28 18 8
111 2 3 0 6 0 28 46 18
112 2 3 0 6 0 5 29 9
113 2 3 0 6 0 5 46 29
114 2 3 0 7 0 47 23 22
115 2 3 0 7 0 6 23 47
116 2 3 0 7 0 9 48 5
117 2 3 0 7 0 48 22 5
118 2 3 0 7 0 22 48 47
119 2 3 0 7 0 30 48 9
120 2 3 0 7 0 31 48 30
121 2 3 0 7 0 31 47 48
122 2 3 0 7 0 6 47 10
123 2 3 0 7 0 47 31 10
124 2 3 0 8 0 33 49 32
125 2 3 0 8 0 2 50 7
126 2 3 0 8 0 49 50 27
127 2 3 0 8 0 50 2 27
128 2 3 0 8 0 10 26 6
129 2 3 0 8 0 50 33 7
130 2 3 0 8 0 49 33 50
131 2 3 0 8 0 32 26 10
132 2 3 0 8 0 26 49 27
133 2 3 0 8 0 32 49 26
134 2 3 0 9 0 32 33 52
135 2 3 0 9 0 51 32 52
136 2 3 0 9 0 10 51 31
137 2 3 0 9 0 32 51 10
138 2 3 0 9 0 7 52 33
139 2 3 0 9 0 55 7 34
140 2 3 0 9 0 52 7 55
141 2 3 0 9 0 34 53 55
142 2 3 0 9 0 56 52 55
143 2 3 0 9 0 53 56 55
144 2 3 0 9 0 34 35 53
145 2 3 0 9 0 51 52 56
146 2 3 0 9 0 9 54 29
147 2 3 0 9 0 8 53 35
148 2 3 0 9 0 28 29 57
149 2 3 0 9 0 57 29 54
150 2 3 0 9 0 51 56 58
151 2 3 0 9 0 56 54 58
152 2 3 0 9 0 57 54 56
153 2 3 0 9 0 58 30 31
154 2 3 0 9 0 31 51 58
155 2 3 0 9 0 9 58 54
156 2 3 0 9 0 9 30 58
157 2 3 0 9 0 8 28 57
158 2 3 0 9 0 57 53 8
159 2 3 0 9 0 57 56 53
160 4 3 0 1000 0 51 64 59 32
161 4 3 0 1000 0 59 63 67 56
162 4 3 0 1000 0 38 61 39 15
163 4 3 0 1000 0 4 67 21 61
164 4 3 0 1000 0 66 10 51 59
165 4 3 0 1000 0 21 67 25 41
166 4 3 0 1000 0 44 69 67 25
167 4 3 0 1000 0 62 63 68 60
168 4 3 0 1000 0 58 59 66 51
169 4 3 0 1000 0 37 12 69 61
170 4 3 0 1000 0 6 67 24 44
171 4 3 0 1000 0 37 17 69 2
172 4 3 0 1000 0 21 67 68 61
173 4 3 0 1000 0 42 67 21 41
174 4 3 0 1000 0 46 68 63 60
175 4 3 0 1000 0 60 53 56 57
176 4 3 0 1000 0 67 41 24 25
177 4 3 0 1000 0 66 10 59 47
178 4 3 0 1000 0 51 64 32 52
179 4 3 0 1000 0 18 8 3 60
180 4 3 0 1000 0 4 67 61 69
181 4 3 0 1000 0 32 26 64 59
182 4 3 0 1000 0 18 60 46 28
183 4 3 0 1000 0 62 63 60 56
184 4 3 0 1000 0 63 67 68 42
185 4 3 0 1000 0 10 59 32 51
186 4 3 0 1000 0 13 45 62 3
187 4 3 0 1000 0 17 37 69 16
188 4 3 0 1000 0 23 67 42 41
189 4 3 0 1000 0 34 62 13 45
190 4 3 0 1000 0 23 59 67 6
191 4 3 0 1000 0 69 27 67 2
192 4 3 0 1000 0 67 23 6 24
193 4 3 0 1000 0 46 68 5 63
194 4 3 0 1000 0 62 63 56 67
195 4 3 0 1000 0 58 59 51 56
196 4 3 0 1000 0 43 17 69 16
197 4 3 0 1000 0 45 34 62 35
198 4 3 0 1000 0 8 45 62 35
199 4 3 0 1000 0 68 46 19 18
200 4 3 0 1000 0 19 68 18 40
201 4 3 0 1000 0 44 26 67 27
202 4 3 0 1000 0 19 68 40 20
203 4 3 0 1000 0 58 66 30 31
204 4 3 0 1000 0 68 61 38 21
205 4 3 0 1000 0 66 51 31 58
206 4 3 0 1000 0 63 60 56 54
207 4 3 0 1000 0 18 8 60 28
208 4 3 0 1000 0 52 65 56 64
209 4 3 0 1000 0 63 29 5 46
210 4 3 0 1000 0 7 34 65 12
211 4 3 0 1000 0 58 59 56 63
212 4 3 0 1000 0 22 63 48 5
213 4 3 0 1000 0 69 4 25 16
214 4 3 0 1000 0 60 53 57 8
215 4 3 0 1000 0 64 2 7 65
216 4 3 0 1000 0 62 56 60 53
217 4 3 0 1000 0 37 13 12 61
218 4 3 0 1000 0 62 63 67 68
219 4 3 0 1000 0 61 62 67 68
220 4 3 0 1000 0 63 9 30 48
221 4 3 0 1000 0 5 68 42 63
222 4 3 0 1000 0 63 60 54 29
223 4 3 0 1000 0 38 68 20 40
224 4 3 0 1000 0 67 6 26 44
225 4 3 0 1000 0 38 61 68 39
226 4 3 0 1000 0 4 67 69 25
227 4 3 0 1000 0 63 5 29 9
228 4 3 0 1000 0 21 61 38 15
229 4 3 0 1000 0 61 4 69 16
230 4 3 0 1000 0 67 65 12 2
231 4 3 0 1000 0 39 68 38 40
232 4 3 0 1000 0 67 62 12 65
233 4 3 0 1000 0 61 67 12 69
234 4 3 0 1000 0 4 61 21 15
235 4 3 0 1000 0 5 63 42 22
236 4 3 0 1000 0 62 61 3 68
237 4 3 0 1000 0 2 64 50 27
238 4 3 0 1000 0 47 63 48 22
239 4 3 0 1000 0 61 62 13 12
240 4 3 0 1000 0 30 66 58 63
241 4 3 0 1000 0 51 64 52 56
242 4 3 0 1000 0 2 69 12 67
243 4 3 0 1000 0 42 63 23 22
244 4 3 0 1000 0 60 29 46 28
245 4 3 0 1000 0 7 65 2 12
246 4 3 0 1000 0 69 27 2 17
247 4 3 0 1000 0 46 5 68 19
248 4 3 0 1000 0 64 7 2 50
249 4 3 0 1000 0 23 59 6 47
250 4 3 0 1000 0 16 37 69 61
251 4 3 0 1000 0 21 68 67 42
252 4 3 0 1000 0 21 68 42 20
253 4 3 0 1000 0 67 62 65 56
254 4 3 0 1000 0 5 68 20 42
255 4 3 0 1000 0 63 67 42 23
256 4 3 0 1000 0 38 68 21 20
257 4 3 0 1000 0 61 62 12 67
258 4 3 0 1000 0 15 4 61 16
259 4 3 0 1000 0 67 64 27 26
260 4 3 0 1000 0 23 63 47 22
261 4 3 0 1000 0 23 59 47 63
262 4 3 0 1000 0 25 69 16 43
263 4 3 0 1000 0 4 67 25 21
264 4 3 0 1000 0 30 66 48 31
265 4 3 0 1000 0 44 69 25 43
266 4 3 0 1000 0 32 59 10 26
267 4 3 0 1000 0 37 69 12 2
268 4 3 0 1000 0 8 3 62 45
269 4 3 0 1000 0 68 40 39 18
270 4 3 0 1000 0 12 62 13 34
271 4 3 0 1000 0 2 64 67 65
272 4 3 0 1000 0 68 46 18 60
273 4 3 0 1000 0 51 64 56 59
274 4 3 0 1000 0 5 68 19 20
275 4 3 0 1000 0 69 27 17 43
276 4 3 0 1000 0 44 69 43 27
277 4 3 0 1000 0 62 3 61 13
278 4 3 0 1000 0 63 5 9 48
279 4 3 0 1000 0 58 9 30 63
280 4 3 0 1000 0 32 64 49 33
281 4 3 0 1000 0 49 64 27 50
282 4 3 0 1000 0 48 66 30 63
283 4 3 0 1000 0 32 64 33 52
284 4 3 0 1000 0 58 9 63 54
285 4 3 0 1000 0 8 53 62 60
286 4 3 0 1000 0 56 58 63 54
287 4 3 0 1000 0 34 65 53 55
288 4 3 0 1000 0 60 8 57 28
289 4 3 0 1000 0 56 55 53 65
290 4 3 0 1000 0 47 66 48 63
291 4 3 0 1000 0 37 13 61 36
292 4 3 0 1000 0 37 36 61 16
293 4 3 0 1000 0 61 36 13 14
294 4 3 0 1000 0 36 15 61 16
295 4 3 0 1000 0 12 62 34 65
296 4 3 0 1000 0 53 34 62 65
297 4 3 0 1000 0 62 34 53 35
298 4 3 0 1000 0 8 62 53 35
299 4 3 0 1000 0 6 10 59 26
300 4 3 0 1000 0 3 8 62 60
301 4 3 0 1000 0 62 56 53 65
302 4 3 0 1000 0 59 67 6 26
303 4 3 0 1000 0 32 64 26 49
304 4 3 0 1000 0 33 64 50 7
305 4 3 0 1000 0 64 27 26 49
306 4 3 0 1000 0 59 67 26 64
307 4 3 0 1000 0 33 64 7 52
308 4 3 0 1000 0 66 10 47 31
309 4 3 0 1000 0 66 59 63 47
310 4 3 0 1000 0 66 10 31 51
311 4 3 0 1000 0 10 6 59 47
312 4 3 0 1000 0 23 59 63 67
313 4 3 0 1000 0 14 39 61 15
314 4 3 0 1000 0 61 36 14 15
315 4 3 0 1000 0 39 14 61 3
316 4 3 0 1000 0 14 13 61 3
317 4 3 0 1000 0 48 66 47 31
318 4 3 0 1000 0 18 39 68 3
319 4 3 0 1000 0 67 41 23 24
320 4 3 0 1000 0 52 65 64 7
321 4 3 0 1000 0 52 65 7 55
322 4 3 0 1000 0 52 65 55 56
323 4 3 0 1000 0 56 57 54 60
324 4 3 0 1000 0 54 57 29 60
325 4 3 0 1000 0 57 29 60 28
326 4 3 0 1000 0 2 64 27 67
327 4 3 0 1000 0 44 69 27 67
328 4 3 0 1000 0 67 64 56 65
329 4 3 0 1000 0 59 67 64 56
330 4 3 0 1000 0 68 60 18 3
331 4 3 0 1000 0 68 60 3 62
332 4 3 0 1000 0 39 61 68 3
333 4 3 0 1000 0 58 59 63 66
334 4 3 0 1000 0 63 60 29 46
335 4 3 0 1000 0 54 63 29 9
336 4 3 0 1000 0 7 34 55 65
337 4 3 0 1000 0 24 67 25 44
338 4 3 0 1000 0 49 64 50 33
$EndElements


==> anc/xt-super/dune-grid/doc/grids/gmsh/telescope1storder.msh <==
$MeshFormat
2 0 8
$EndMeshFormat
$Nodes
69
1 0 0 0
2 1 0 0
3 0 1 0
4 0 0 1
5 -1 0 0
6 0 -1 0
7 1 0 -1
8 0 1 -1
9 -1 0 -1
10 0 -1 -1
11 0 0 -1
12 0.8660254037857157 0.499999999997788 0
13 0.4999999999988419 0.8660254037851073 0
14 0 0.8660254037857157 0.499999999997788
15 0 0.4999999999988419 0.8660254037851073
16 0.499999999997788 0 0.8660254037857157
17 0.8660254037851073 0 0.4999999999988419
18 -0.499999999997788 0.8660254037857157 0
19 -0.8660254037851073 0.4999999999988419 0
20 -0.8660254037857157 0 0.499999999997788
21 -0.4999999999988419 0 0.8660254037851073
22 -0.8660254037857157 -0.499999999997788 0
23 -0.4999999999988419 -0.8660254037851073 0
24 0 -0.8660254037857157 0.499999999997788
25 0 -0.4999999999988419 0.8660254037851073
26 0.499999999997788 -0.8660254037857157 0
27 0.8660254037851073 -0.4999999999988419 0
28 -0.499999999997788 0.8660254037857157 -1
29 -0.8660254037851073 0.4999999999988419 -1
30 -0.8660254037857157 -0.499999999997788 -1
31 -0.4999999999988419 -0.8660254037851073 -1
32 0.499999999997788 -0.8660254037857157 -1
33 0.8660254037851073 -0.4999999999988419 -1
34 0.8660254037857157 0.499999999997788 -1
35 0.4999999999988419 0.8660254037851073 -1
36 0.4272342705359127 0.6393242049539736 0.6393242049536496
37 0.783972649638455 0.4144136670742724 0.4622209397689749
38 -0.5756145374659047 0.4217647653741238 0.7005586249178744
39 -0.3587678219942536 0.7995405141199002 0.4816851836857609
40 -0.7421211276574317 0.5653384650233741 0.3600675656727181
41 -0.4272342705362692 -0.6393242049538544 0.6393242049535305
42 -0.7841187705118203 -0.4403829723142243 0.4372877672959997
43 0.6393242049535306 -0.4272342705362692 0.6393242049538543
44 0.4144137207998477 -0.7839726502710042 0.4622208905273362
45 0.4067366430757783 0.9135454576426106 -0.6
46 -0.8090169943746613 0.5877852522928669 -0.4
47 -0.5372996083469864 -0.8433914458127821 -0.4166666666666666
48 -0.8696385745817051 -0.4936889198670557 -0.5694444444444444
49 0.7898354734238094 -0.6133187792016374 -0.7384259259259259
50 0.942256510237846 -0.3348920257551621 -0.5476851851851852
51 0.08855070144868839 -0.5551020776831219 -1
52 0.5564665713954644 -0.2939114004333228 -1
53 0.2763744884777239 0.4835149139342805 -1
54 -0.4708520348518781 0.126552230485235 -1
55 0.5921702158047604 0.1215896719695019 -1
56 0.05590735039306384 0.005620213338362633 -1
57 -0.2507659332939976 0.4969521269237394 -1
58 -0.4487365644657806 -0.2981591729404032 -1
59 -0.0107163236287631 -0.5165297360796159 -0.4826379948480783
60 -0.2785000916387222 0.4649263787124072 -0.5874830372392191
61 0.1003494840643143 0.3674491020185399 0.3492945689807368
62 0.2094954267293344 0.4494464609885045 -0.4559830381707816
63 -0.4742529396974615 -0.142897395566676 -0.4247984740750855
64 0.4970184329849747 -0.3388597062458725 -0.5738613267497686
65 0.5168689061294469 0.1145391761782698 -0.6103003968313175
66 -0.3866749056813206 -0.5928945465994709 -0.7178434211508453
67 0.06708779234851506 -0.2300809424044148 0.04490448606369453
68 -0.4094274737047707 0.2635778372084727 0.1017412411987709
69 0.4396370265786172 -0.1074929328354941 0.3979938362552485
$EndNodes
$Elements
338
1 15 3 0 1 0 1
2 15 3 0 2 0 2
3 15 3 0 3 0 3
4 15 3 0 4 0 4
5 15 3 0 5 0 5
6 15 3 0 6 0 6
7 15 3 0 7 0 7
8 15 3 0 8 0 8
9 15 3 0 9 0 9
10 15 3 0 10 0 10
11 15 3 0 11 0 11
12 1 3 0 1 0 2 12
13 1 3 0 1 0 12 13
14 1 3 0 1 0 13 3
15 1 3 0 2 0 3 14
16 1 3 0 2 0 14 15
17 1 3 0 2 0 15 4
18 1 3 0 3 0 4 16
19 1 3 0 3 0 16 17
20 1 3 0 3 0 17 2
21 1 3 0 4 0 3 18
22 1 3 0 4 0 18 19
23 1 3 0 4 0 19 5
24 1 3 0 5 0 5 20
25 1 3 0 5 0 20 21
26 1 3 0 5 0 21 4
27 1 3 0 6 0 5 22
28 1 3 0 6 0 22 23
29 1 3 0 6 0 23 6
30 1 3 0 7 0 6 24
31 1 3 0 7 0 24 25
32 1 3 0 7 0 25 4
33 1 3 0 8 0 6 26
34 1 3 0 8 0 26 27
35 1 3 0 8 0 27 2
36 1 3 0 9 0 8 28
37 1 3 0 9 0 28 29
38 1 3 0 9 0 29 9
39 1 3 0 10 0 9 30
40 1 3 0 10 0 30 31
41 1 3 0 10 0 31 10
42 1 3 0 11 0 10 32
43 1 3 0 11 0 32 33
44 1 3 0 11 0 33 7
45 1 3 0 12 0 7 34
46 1 3 0 12 0 34 35
47 1 3 0 12 0 35 8
48 1 3 0 13 0 8 3
49 1 3 0 14 0 9 5
50 1 3 0 15 0 10 6
51 1 3 0 16 0 7 2
52 2 3 0 1 0 16 15 4
53 2 3 0 1 0 13 3 14
54 2 3 0 1 0 16 36 15
55 2 3 0 1 0 12 37 2
56 2 3 0 1 0 37 17 2
57 2 3 0 1 0 13 37 12
58 2 3 0 1 0 37 13 36
59 2 3 0 1 0 37 16 17
60 2 3 0 1 0 36 16 37
61 2 3 0 1 0 13 14 36
62 2 3 0 1 0 14 15 36
63 2 3 0 2 0 19 5 20
64 2 3 0 2 0 15 21 4
65 2 3 0 2 0 15 38 21
66 2 3 0 2 0 39 14 3
67 2 3 0 2 0 18 39 3
68 2 3 0 2 0 39 15 14
69 2 3 0 2 0 38 15 39
70 2 3 0 2 0 20 21 38
71 2 3 0 2 0 40 39 18
72 2 3 0 2 0 39 40 38
73 2 3 0 2 0 19 40 18
74 2 3 0 2 0 20 40 19
75 2 3 0 2 0 20 38 40
76 2 3 0 3 0 23 6 24
77 2 3 0 3 0 21 25 4
78 2 3 0 3 0 21 41 25
79 2 3 0 3 0 42 20 5
80 2 3 0 3 0 22 42 5
81 2 3 0 3 0 42 21 20
82 2 3 0 3 0 42 23 41
83 2 3 0 3 0 23 42 22
84 2 3 0 3 0 41 21 42
85 2 3 0 3 0 24 25 41
86 2 3 0 3 0 23 24 41
87 2 3 0 4 0 27 2 17
88 2 3 0 4 0 25 16 4
89 2 3 0 4 0 43 27 17
90 2 3 0 4 0 44 24 6
91 2 3 0 4 0 26 44 6
92 2 3 0 4 0 27 44 26
93 2 3 0 4 0 44 27 43
94 2 3 0 4 0 44 25 24
95 2 3 0 4 0 43 25 44
96 2 3 0 4 0 16 25 43
97 2 3 0 4 0 17 16 43
98 2 3 0 5 0 45 34 35
99 2 3 0 5 0 35 8 45
100 2 3 0 5 0 45 8 3
101 2 3 0 5 0 13 45 3
102 2 3 0 5 0 7 12 2
103 2 3 0 5 0 34 45 13
104 2 3 0 5 0 34 12 7
105 2 3 0 5 0 13 12 34
106 2 3 0 6 0 29 46 28
107 2 3 0 6 0 5 19 46
108 2 3 0 6 0 18 46 19
109 2 3 0 6 0 8 18 3
110 2 3 0 6 0 28 18 8
111 2 3 0 6 0 28 46 18
112 2 3 0 6 0 5 29 9
113 2 3 0 6 0 5 46 29
114 2 3 0 7 0 47 23 22
115 2 3 0 7 0 6 23 47
116 2 3 0 7 0 9 48 5
117 2 3 0 7 0 48 22 5
118 2 3 0 7 0 22 48 47
119 2 3 0 7 0 30 48 9
120 2 3 0 7 0 31 48 30
121 2 3 0 7 0 31 47 48
122 2 3 0 7 0 6 47 10
123 2 3 0 7 0 47 31 10
124 2 3 0 8 0 33 49 32
125 2 3 0 8 0 2 50 7
126 2 3 0 8 0 49 50 27
127 2 3 0 8 0 50 2 27
128 2 3 0 8 0 10 26 6
129 2 3 0 8 0 50 33 7
130 2 3 0 8 0 49 33 50
131 2 3 0 8 0 32 26 10
132 2 3 0 8 0 26 49 27
133 2 3 0 8 0 32 49 26
134 2 3 0 9 0 32 33 52
135 2 3 0 9 0 51 32 52
136 2 3 0 9 0 10 51 31
137 2 3 0 9 0 32 51 10
138 2 3 0 9 0 7 52 33
139 2 3 0 9 0 55 7 34
140 2 3 0 9 0 52 7 55
141 2 3 0 9 0 34 53 55
142 2 3 0 9 0 56 52 55
143 2 3 0 9 0 53 56 55
144 2 3 0 9 0 34 35 53
145 2 3 0 9 0 51 52 56
146 2 3 0 9 0 9 54 29
147 2 3 0 9 0 8 53 35
148 2 3 0 9 0 28 29 57
149 2 3 0 9 0 57 29 54
150 2 3 0 9 0 51 56 58
151 2 3 0 9 0 56 54 58
152 2 3 0 9 0 57 54 56
153 2 3 0 9 0 58 30 31
154 2 3 0 9 0 31 51 58
155 2 3 0 9 0 9 58 54
156 2 3 0 9 0 9 30 58
157 2 3 0 9 0 8 28 57
158 2 3 0 9 0 57 53 8
159 2 3 0 9 0 57 56 53
160 4 3 0 1000 0 51 64 59 32
161 4 3 0 1000 0 59 63 67 56
162 4 3 0 1000 0 38 61 39 15
163 4 3 0 1000 0 4 67 21 61
164 4 3 0 1000 0 66 10 51 59
165 4 3 0 1000 0 21 67 25 41
166 4 3 0 1000 0 44 69 67 25
167 4 3 0 1000 0 62 63 68 60
168 4 3 0 1000 0 58 59 66 51
169 4 3 0 1000 0 37 12 69 61
170 4 3 0 1000 0 6 67 24 44
171 4 3 0 1000 0 37 17 69 2
172 4 3 0 1000 0 21 67 68 61
173 4 3 0 1000 0 42 67 21 41
174 4 3 0 1000 0 46 68 63 60
175 4 3 0 1000 0 60 53 56 57
176 4 3 0 1000 0 67 41 24 25
177 4 3 0 1000 0 66 10 59 47
178 4 3 0 1000 0 51 64 32 52
179 4 3 0 1000 0 18 8 3 60
180 4 3 0 1000 0 4 67 61 69
181 4 3 0 1000 0 32 26 64 59
182 4 3 0 1000 0 18 60 46 28
183 4 3 0 1000 0 62 63 60 56
184 4 3 0 1000 0 63 67 68 42
185 4 3 0 1000 0 10 59 32 51
186 4 3 0 1000 0 13 45 62 3
187 4 3 0 1000 0 17 37 69 16
188 4 3 0 1000 0 23 67 42 41
189 4 3 0 1000 0 34 62 13 45
190 4 3 0 1000 0 23 59 67 6
191 4 3 0 1000 0 69 27 67 2
192 4 3 0 1000 0 67 23 6 24
193 4 3 0 1000 0 46 68 5 63
194 4 3 0 1000 0 62 63 56 67
195 4 3 0 1000 0 58 59 51 56
196 4 3 0 1000 0 43 17 69 16
197 4 3 0 1000 0 45 34 62 35
198 4 3 0 1000 0 8 45 62 35
199 4 3 0 1000 0 68 46 19 18
200 4 3 0 1000 0 19 68 18 40
201 4 3 0 1000 0 44 26 67 27
202 4 3 0 1000 0 19 68 40 20
203 4 3 0 1000 0 58 66 30 31
204 4 3 0 1000 0 68 61 38 21
205 4 3 0 1000 0 66 51 31 58
206 4 3 0 1000 0 63 60 56 54
207 4 3 0 1000 0 18 8 60 28
208 4 3 0 1000 0 52 65 56 64
209 4 3 0 1000 0 63 29 5 46
210 4 3 0 1000 0 7 34 65 12
211 4 3 0 1000 0 58 59 56 63
212 4 3 0 1000 0 22 63 48 5
213 4 3 0 1000 0 69 4 25 16
214 4 3 0 1000 0 60 53 57 8
215 4 3 0 1000 0 64 2 7 65
216 4 3 0 1000 0 62 56 60 53
217 4 3 0 1000 0 37 13 12 61
218 4 3 0 1000 0 62 63 67 68
219 4 3 0 1000 0 61 62 67 68
220 4 3 0 1000 0 63 9 30 48
221 4 3 0 1000 0 5 68 42 63
222 4 3 0 1000 0 63 60 54 29
223 4 3 0 1000 0 38 68 20 40
224 4 3 0 1000 0 67 6 26 44
225 4 3 0 1000 0 38 61 68 39
226 4 3 0 1000 0 4 67 69 25
227 4 3 0 1000 0 63 5 29 9
228 4 3 0 1000 0 21 61 38 15
229 4 3 0 1000 0 61 4 69 16
230 4 3 0 1000 0 67 65 12 2
231 4 3 0 1000 0 39 68 38 40
232 4 3 0 1000 0 67 62 12 65
233 4 3 0 1000 0 61 67 12 69
234 4 3 0 1000 0 4 61 21 15
235 4 3 0 1000 0 5 63 42 22
236 4 3 0 1000 0 62 61 3 68
237 4 3 0 1000 0 2 64 50 27
238 4 3 0 1000 0 47 63 48 22
239 4 3 0 1000 0 61 62 13 12
240 4 3 0 1000 0 30 66 58 63
241 4 3 0 1000 0 51 64 52 56
242 4 3 0 1000 0 2 69 12 67
243 4 3 0 1000 0 42 63 23 22
244 4 3 0 1000 0 60 29 46 28
245 4 3 0 1000 0 7 65 2 12
246 4 3 0 1000 0 69 27 2 17
247 4 3 0 1000 0 46 5 68 19
248 4 3 0 1000 0 64 7 2 50
249 4 3 0 1000 0 23 59 6 47
250 4 3 0 1000 0 16 37 69 61
251 4 3 0 1000 0 21 68 67 42
252 4 3 0 1000 0 21 68 42 20
253 4 3 0 1000 0 67 62 65 56
254 4 3 0 1000 0 5 68 20 42
255 4 3 0 1000 0 63 67 42 23
256 4 3 0 1000 0 38 68 21 20
257 4 3 0 1000 0 61 62 12 67
258 4 3 0 1000 0 15 4 61 16
259 4 3 0 1000 0 67 64 27 26
260 4 3 0 1000 0 23 63 47 22
261 4 3 0 1000 0 23 59 47 63
262 4 3 0 1000 0 25 69 16 43
263 4 3 0 1000 0 4 67 25 21
264 4 3 0 1000 0 30 66 48 31
265 4 3 0 1000 0 44 69 25 43
266 4 3 0 1000 0 32 59 10 26
267 4 3 0 1000 0 37 69 12 2
268 4 3 0 1000 0 8 3 62 45
269 4 3 0 1000 0 68 40 39 18
270 4 3 0 1000 0 12 62 13 34
271 4 3 0 1000 0 2 64 67 65
272 4 3 0 1000 0 68 46 18 60
273 4 3 0 1000 0 51 64 56 59
274 4 3 0 1000 0 5 68 19 20
275 4 3 0 1000 0 69 27 17 43
276 4 3 0 1000 0 44 69 43 27
277 4 3 0 1000 0 62 3 61 13
278 4 3 0 1000 0 63 5 9 48
279 4 3 0 1000 0 58 9 30 63
280 4 3 0 1000 0 32 64 49 33
281 4 3 0 1000 0 49 64 27 50
282 4 3 0 1000 0 48 66 30 63
283 4 3 0 1000 0 32 64 33 52
284 4 3 0 1000 0 58 9 63 54
285 4 3 0 1000 0 8 53 62 60
286 4 3 0 1000 0 56 58 63 54
287 4 3 0 1000 0 34 65 53 55
288 4 3 0 1000 0 60 8 57 28
289 4 3 0 1000 0 56 55 53 65
290 4 3 0 1000 0 47 66 48 63
291 4 3 0 1000 0 37 13 61 36
292 4 3 0 1000 0 37 36 61 16
293 4 3 0 1000 0 61 36 13 14
294 4 3 0 1000 0 36 15 61 16
295 4 3 0 1000 0 12 62 34 65
296 4 3 0 1000 0 53 34 62 65
297 4 3 0 1000 0 62 34 53 35
298 4 3 0 1000 0 8 62 53 35
299 4 3 0 1000 0 6 10 59 26
300 4 3 0 1000 0 3 8 62 60
301 4 3 0 1000 0 62 56 53 65
302 4 3 0 1000 0 59 67 6 26
303 4 3 0 1000 0 32 64 26 49
304 4 3 0 1000 0 33 64 50 7
305 4 3 0 1000 0 64 27 26 49
306 4 3 0 1000 0 59 67 26 64
307 4 3 0 1000 0 33 64 7 52
308 4 3 0 1000 0 66 10 47 31
309 4 3 0 1000 0 66 59 63 47
310 4 3 0 1000 0 66 10 31 51
311 4 3 0 1000 0 10 6 59 47
312 4 3 0 1000 0 23 59 63 67
313 4 3 0 1000 0 14 39 61 15
314 4 3 0 1000 0 61 36 14 15
315 4 3 0 1000 0 39 14 61 3
316 4 3 0 1000 0 14 13 61 3
317 4 3 0 1000 0 48 66 47 31
318 4 3 0 1000 0 18 39 68 3
319 4 3 0 1000 0 67 41 23 24
320 4 3 0 1000 0 52 65 64 7
321 4 3 0 1000 0 52 65 7 55
322 4 3 0 1000 0 52 65 55 56
323 4 3 0 1000 0 56 57 54 60
324 4 3 0 1000 0 54 57 29 60
325 4 3 0 1000 0 57 29 60 28
326 4 3 0 1000 0 2 64 27 67
327 4 3 0 1000 0 44 69 27 67
328 4 3 0 1000 0 67 64 56 65
329 4 3 0 1000 0 59 67 64 56
330 4 3 0 1000 0 68 60 18 3
331 4 3 0 1000 0 68 60 3 62
332 4 3 0 1000 0 39 61 68 3
333 4 3 0 1000 0 58 59 63 66
334 4 3 0 1000 0 63 60 29 46
335 4 3 0 1000 0 54 63 29 9
336 4 3 0 1000 0 7 34 55 65
337 4 3 0 1000 0 24 67 25 44
338 4 3 0 1000 0 49 64 50 33
$EndElements


==> anc/xt-super/dune-grid/doc/grids/gmsh/telescope2ndorder.msh <==
$MeshFormat
2 0 8
$EndMeshFormat
$Nodes
368
1 0 0 0
2 1 0 0
3 0 1 0
4 0 0 1
5 -1 0 0
6 0 -1 0
7 1 0 -1
8 0 1 -1
9 -1 0 -1
10 0 -1 -1
11 0 0 -1
12 0.8660254037857157 0.499999999997788 0
13 0.4999999999988419 0.8660254037851073 0
14 0.965925826289377 0.2588190451013686 0
15 0.7071067811875745 0.7071067811855205 0
16 0.2588190451019369 0.9659258262892247 0
17 0 0.8660254037857157 0.499999999997788
18 0 0.4999999999988419 0.8660254037851073
19 0 0.965925826289377 0.2588190451013686
20 0 0.7071067811875745 0.7071067811855205
21 0 0.2588190451019369 0.9659258262892247
22 0.499999999997788 0 0.8660254037857157
23 0.8660254037851073 0 0.4999999999988419
24 0.2588190451013686 0 0.965925826289377
25 0.7071067811855205 0 0.7071067811875745
26 0.9659258262892247 0 0.2588190451019369
27 -0.499999999997788 0.8660254037857157 0
28 -0.8660254037851073 0.4999999999988419 0
29 -0.2588190451013686 0.965925826289377 0
30 -0.7071067811855205 0.7071067811875745 0
31 -0.9659258262892247 0.2588190451019369 0
32 -0.8660254037857157 0 0.499999999997788
33 -0.4999999999988419 0 0.8660254037851073
34 -0.965925826289377 0 0.2588190451013686
35 -0.7071067811875745 0 0.7071067811855205
36 -0.2588190451019369 0 0.9659258262892247
37 -0.8660254037857157 -0.499999999997788 0
38 -0.4999999999988419 -0.8660254037851073 0
39 -0.965925826289377 -0.2588190451013686 0
40 -0.7071067811875745 -0.7071067811855205 0
41 -0.2588190451019369 -0.9659258262892247 0
42 0 -0.8660254037857157 0.499999999997788
43 0 -0.4999999999988419 0.8660254037851073
44 0 -0.965925826289377 0.2588190451013686
45 0 -0.7071067811875745 0.7071067811855205
46 0 -0.2588190451019369 0.9659258262892247
47 0.499999999997788 -0.8660254037857157 0
48 0.8660254037851073 -0.4999999999988419 0
49 0.2588190451013686 -0.965925826289377 0
50 0.7071067811855205 -0.7071067811875745 0
51 0.9659258262892247 -0.2588190451019369 0
52 -0.499999999997788 0.8660254037857157 -1
53 -0.8660254037851073 0.4999999999988419 -1
54 -0.2588190451013686 0.965925826289377 -1
55 -0.7071067811855205 0.7071067811875745 -1
56 -0.9659258262892247 0.2588190451019369 -1
57 -0.8660254037857157 -0.499999999997788 -1
58 -0.4999999999988419 -0.8660254037851073 -1
59 -0.965925826289377 -0.2588190451013686 -1
60 -0.7071067811875745 -0.7071067811855205 -1
61 -0.2588190451019369 -0.9659258262892247 -1
62 0.499999999997788 -0.8660254037857157 -1
63 0.8660254037851073 -0.4999999999988419 -1
64 0.2588190451013686 -0.965925826289377 -1
65 0.7071067811855205 -0.7071067811875745 -1
66 0.9659258262892247 -0.2588190451019369 -1
67 0.8660254037857157 0.499999999997788 -1
68 0.4999999999988419 0.8660254037851073 -1
69 0.965925826289377 0.2588190451013686 -1
70 0.7071067811875745 0.7071067811855205 -1
71 0.2588190451019369 0.9659258262892247 -1
72 0 1 -0.5000000000013305
73 -1 0 -0.5000000000013305
74 0 -1 -0.5000000000013305
75 1 0 -0.5000000000013305
76 0.4272342705359127 0.6393242049539736 0.6393242049536496
77 0.783972649638455 0.4144136670742724 0.4622209397689749
78 0.2639440683680972 0.2424897290403735 0.9335589215915745
79 0.2639440683686942 0.9335589215915659 0.2424897290397563
80 0.4708211030835322 0.3273312563149256 0.8192568202526594
81 0.2145398103477674 0.5923438481360068 0.7765960567446704
82 0.8335492808351762 0.508963469591458 0.2148296605233681
83 0.9473758621309027 0.1790666057851566 0.2653566026016916
84 0.8317455661314032 0.1891126219205571 0.521953761794169
85 0.6594464218141503 0.6917021584874902 0.2944121952301924
86 0.4708211030840908 0.8192568202524669 0.3273312563146042
87 0.6251724618832548 0.5367973492214507 0.5665756778857122
88 0.6572300438608349 0.2589256911659589 0.7078178832870187
89 0.2145398103477645 0.7765960567451859 0.5923438481353319
90 -0.5756145374659047 0.4217647653741238 0.7005586249178744
91 -0.3587678219942536 0.7995405141199002 0.4816851836857609
92 -0.7421211276574317 0.5653384650233741 0.3600675656727181
93 -0.9335589215915661 0.2639440683686942 0.2424897290397563
94 -0.2424897290403178 0.2639440683687048 0.9335589215914172
95 -0.2890957732542816 0.4667697606922859 0.8357928118796998
96 -0.5548881202569517 0.2116471089152448 0.8045524689450186
97 -0.1640447259653378 0.8374140298651624 0.5213703774361812
98 -0.1612522773092885 0.9509626872510798 0.26394634022614
99 -0.4872647709266795 0.8420970823282991 0.231182929620542
100 -0.226138619738255 0.6655474863004898 0.7112720071407115
101 -0.4769499828398436 0.6332636948034698 0.6095045584020933
102 -0.747729332214833 0.2119621756668422 0.6292637617344088
103 -0.5546829721034054 0.6959639389732772 0.4560274071887929
104 -0.6585007319376337 0.7385430932300502 0.144675103178778
105 -0.6813211519137715 0.4979196327665888 0.5365421952283687
106 -0.8252348661745683 0.5338917803788799 0.1842470691590841
107 -0.8451201185529073 0.2925468129948286 0.4474241247671931
108 -0.4272342705362692 -0.6393242049538544 0.6393242049535305
109 -0.7841187705118203 -0.4403829723142243 0.4372877672959997
110 -0.2639440683686942 -0.9335589215915661 0.2424897290397563
111 -0.2639440683687048 -0.2424897290403178 0.9335589215914172
112 -0.4708211030842687 -0.3273312563147673 0.8192568202522995
113 -0.214539810347956 -0.5923438481359801 0.7765960567446387
114 -0.8327305809381441 -0.2028460404685871 0.5151827476115999
115 -0.9480334540284094 -0.2277671068100692 0.2221592111489733
116 -0.832613824646544 -0.5160234082415546 0.2011816620724265
117 -0.6584392062575394 -0.2778730758761637 0.6994600527307198
118 -0.6582957292421613 -0.7005029592936747 0.275576372140892
119 -0.4708211030842607 -0.8192568202523839 0.3273312563145676
120 -0.6252111144770192 -0.5528282940735425 0.5509010252360586
121 -0.2145398103479531 -0.7765960567451543 0.5923438481353052
122 0.6393242049535306 -0.4272342705362692 0.6393242049538543
123 0.4144137207998477 -0.7839726502710042 0.4622208905273362
124 0.9335589215914172 -0.2639440683687048 0.2424897290403178
125 0.2424897290397562 -0.2639440683686942 0.9335589215915661
126 0.8192568202522995 -0.4708211030842687 0.3273312563147672
127 0.7765960567446388 -0.214539810347956 0.5923438481359798
128 0.189112649820964 -0.8317455681823113 0.5219537484172113
129 0.1790667098766053 -0.9473758649610493 0.2653565222550055
130 0.50896348421851 -0.8335492789994207 0.214829632992519
131 0.6917021768173185 -0.6594464195534586 0.2944121572291248
132 0.5367973820834134 -0.6251724620509297 0.5665756465659045
133 0.2589257296498588 -0.6572300463755033 0.7078178668743408
134 0.3273312563145676 -0.4708211030842607 0.8192568202523839
135 0.5923438481353052 -0.2145398103479531 0.7765960567451543
136 0.4067366430757783 0.9135454576426106 -0.6
137 0.6691306063597983 0.7431448254765478 -0.8
138 0.4539904997389402 0.8910065241886769 -0.8
139 0.2079116908177475 0.978147600733808 -0.8
140 0.2079116908177475 0.9781476007338081 -0.3
141 0.4539904997389402 0.8910065241886769 -0.3
142 0.9659258262893988 0.2588190451012872 -0.5
143 0.7071067811869778 0.7071067811861174 -0.5
144 0.8660254037857157 0.499999999997788 -0.5
145 -0.8090169943746613 0.5877852522928669 -0.4
146 -0.8386705679456556 0.5446390350146705 -0.7
147 -0.6691306063577283 0.7431448254784117 -0.7
148 -0.8386705679456556 0.5446390350146705 -0.2
149 -0.9510565162950784 0.3090169943751789 -0.2
150 -0.6691306063577283 0.7431448254784117 -0.2
151 -0.2588190451012872 0.9659258262893988 -0.5
152 -0.499999999997788 0.8660254037857157 -0.5
153 -0.9659258262892413 0.2588190451018749 -0.5
154 -0.5372996083469864 -0.8433914458127821 -0.4166666666666666
155 -0.8696385745817051 -0.4936889198670557 -0.5694444444444444
156 -0.5187732581600324 -0.8549118706732434 -0.2083333333333333
157 -0.7223639620607053 -0.6915130557812772 -0.2083333333333333
158 -0.2798290140310845 -0.9600498543859017 -0.2083333333333333
159 -0.9668605314577964 -0.2553051364723151 -0.7847222222222222
160 -0.9668605314577964 -0.2553051364723152 -0.2847222222222222
161 -0.8678377261237609 -0.4968477444009786 -0.2847222222222222
162 -0.724873593676082 -0.6888819007573957 -0.4930555555555556
163 -0.8678377261237609 -0.4968477444009787 -0.7847222222222223
164 -0.7096732139223464 -0.7045309996310507 -0.7847222222222222
165 -0.5187732581600324 -0.8549118706732434 -0.7083333333333333
166 -0.2798290140310845 -0.9600498543859017 -0.7083333333333333
167 0.7898354734238094 -0.6133187792016374 -0.7384259259259259
168 0.942256510237846 -0.3348920257551621 -0.5476851851851852
169 0.8298669155941656 -0.5579613807444258 -0.869212962962963
170 0.657178854385432 -0.7537346703904838 -0.869212962962963
171 0.9854583984719614 -0.1699168763868881 -0.2738425925925926
172 0.9854583984719614 -0.1699168763868881 -0.7738425925925925
173 0.8771636245450036 -0.4801916031909261 -0.6430555555555556
174 0.9079019941245541 -0.4191825009046277 -0.2738425925925926
175 0.8298669155941656 -0.5579613807444258 -0.369212962962963
176 0.2588190451012872 -0.9659258262893988 -0.5
177 0.9079019941245541 -0.4191825009046277 -0.7738425925925926
178 0.499999999997788 -0.8660254037857157 -0.5
179 0.657178854385432 -0.7537346703904838 -0.369212962962963
180 0.08855070144868839 -0.5551020776831219 -1
181 0.5564665713954644 -0.2939114004333228 -1
182 0.2763744884777239 0.4835149139342805 -1
183 -0.4708520348518781 0.126552230485235 -1
184 0.5921702158047604 0.1215896719695019 -1
185 0.05590735039306384 0.005620213338362633 -1
186 -0.2507659332939976 0.4969521269237394 -1
187 -0.4487365644657806 -0.2981591729404032 -1
188 0.7112459875902859 -0.3969557002160824 -1
189 0.5282332856966262 -0.5799684021095193 -1
190 0.2942753507232382 -0.7105637407344187 -1
191 0.3225086364220764 -0.4245067390582223 -1
192 0.04427535072434419 -0.777551038841561 -1
193 -0.2057246492750768 -0.7105637407341145 -1
194 0.7782332856977322 -0.1469557002166614 -1
195 0.7960851079023802 0.06079483598475097 -1
196 0.7290978097952381 0.310794835983645 -1
197 0.5743183936001124 -0.08616086423191044 -1
198 0.5711999461317199 0.4917574569660342 -1
199 0.4342723521412422 0.3025522929518912 -1
200 0.3061869608942641 -0.1441455935474801 -1
201 0.3240387830989121 0.06360494265393229 -1
202 0.1661409194353939 0.2445675636363216 -1
203 0.3881872442382829 0.6747701588596939 -1
204 0.07222902592087611 -0.2747409321723797 -1
205 -0.735426017425939 0.06327611524261748 -1
206 -0.6684387193184926 0.3132761152420385 -1
207 0.138187244238862 0.7417574569671402 -1
208 -0.5583956685395525 0.4984760634612906 -1
209 -0.3753829666458928 0.6814887653547275 -1
210 -0.3608089840729378 0.3117521787044871 -1
211 -0.1964146070363584 -0.1462694798010203 -1
212 -0.1800929315085461 -0.4266306253117625 -1
213 -0.2074723422294071 0.06608622191179879 -1
214 -0.4597942996588293 -0.08580347122758414 -1
215 -0.09742929145046689 0.251286170131051 -1
216 -0.6573809841257481 -0.3990795864690956 -1
217 -0.4743682822323113 -0.5820922883627553 -1
218 -0.7243682822328903 -0.1490795864702016 -1
219 -0.1253829666469988 0.7484760634618697 -1
220 0.01280427759186317 0.4902335204290099 -1
221 -0.0107163236287631 -0.5165297360796159 -0.4826379948480783
222 -0.2785000916387222 0.4649263787124072 -0.5874830372392191
223 0.1003494840643143 0.3674491020185399 0.3492945689807368
224 0.2094954267293344 0.4494464609885045 -0.4559830381707816
225 -0.4742529396974615 -0.142897395566676 -0.4247984740750855
226 0.4970184329849747 -0.3388597062458725 -0.5738613267497686
227 0.5168689061294469 0.1145391761782698 -0.6103003968313175
228 -0.3866749056813206 -0.5928945465994709 -0.7178434211508453
229 0.06708779234851506 -0.2300809424044148 0.04490448606369453
230 -0.4094274737047707 0.2635778372084727 0.1017412411987709
231 0.4396370265786172 -0.1074929328354941 0.3979938362552485
232 0.2927845672168315 -0.4469808919644972 -0.7869306633748843
233 0.2431510546781058 -0.4276947211627442 -0.5282496607989234
234 0.03891718890996265 -0.5358159068813689 -0.7413189974240392
235 0.2446418381845125 -0.6912775699326659 -0.7413189974240392
236 0.4985092164913814 -0.6024425550157941 -0.7869306633748843
237 -0.2424846316631123 -0.329713565823146 -0.4537182344615819
238 -0.2035825736744732 -0.1864891689855454 -0.1899469940056955
239 0.02818573435987598 -0.3733053392420154 -0.2188667543921919
240 0.02259551338215037 -0.2554547613706267 -0.7413189974240392
241 0.06149757137078945 -0.1122303645330261 -0.4775477569681527
242 -0.2091727946521988 -0.06863859111415668 -0.7123992370375427
243 -0.2376325267007952 0.3946069336963318 0.5249265969493055
244 -0.1292091689649697 0.5834948080692201 0.4154898763332489
245 0.05017474203215713 0.4337245510086909 0.6076599863829221
246 0.03354389617425753 -0.1150404712022074 0.5224522430318472
247 -0.2164561038251634 -0.1150404712022074 0.4554649449244009
248 0.05017474203215713 0.1837245510092699 0.6746472844903684
249 -0.1998252579672638 0.1837245510092699 0.6076599863829221
250 0.08371863820641465 0.06868407980706251 0.1970995275222157
251 -0.1933374528406603 -0.7964472732997354 -0.8589217105754227
252 -0.1490621021163161 -0.5739983121412964 -0.8589217105754227
253 -0.1986956146550419 -0.5547121413395435 -0.6002407079994618
254 -0.005358161814381549 -0.758264868039808 -0.7413189974240392
255 0.03354389617425753 -0.3650404712016284 0.4554649449244009
256 -0.1800732390938771 -0.4347025736791347 0.3421143455086125
257 0.4270253736892324 -0.4457327915532491 0.4301073633912923
258 0.2533624094635661 -0.1687869376199545 0.2214491611594715
259 0.2407507565741814 -0.5070267963377095 0.2535626882955154
260 0.2198185132893086 -0.303746466417168 0.6320096200201779
261 -0.1323787564840635 0.1532745327109143 -0.4403907561229335
262 -0.4418402067011161 0.06034022082089834 -0.1615286164381573
263 -0.09996602348771812 0.3565121490984886 -0.1771208984860054
264 -0.03450233245469388 0.4571864198504558 -0.5217330377050003
265 -0.3439637826717464 0.3642521079604399 -0.2428708980202241
266 -0.3763765156680918 0.1610144915728656 -0.5061407556571523
267 -0.2297264440472719 -0.4073444545100096 -0.7413189974240392
268 -0.4177057350735506 -0.4455268597699371 -0.8589217105754227
269 0.6528312151821665 0.196253533581147 0.1989969181276242
270 0.6118048381085361 0.1534603671193892 0.4301073880121117
271 0.4421610668513846 0.3909313845464061 0.4057577543748558
272 0.2699932553214657 0.1299780845915229 0.3736442026179926
273 0.4831874439250149 0.433724551008164 0.1746472844903684
274 0.03354389617425753 -0.6150404712022074 0.02245224303184726
275 0.03354389617425753 -0.5480531730950653 0.2724522430307413
276 0.6528312151818623 -0.05374646641774705 0.4489969181270452
277 0.7198185132893086 -0.05374646641774705 0.1989969181276242
278 -0.1711698406781278 0.01674844740202891 0.07332286363123269
279 -0.4547137368518063 0.1317889186042363 0.483883322491939
280 -0.1545389948202282 0.3155134696135062 0.2255179050897538
281 -0.3585154890816526 -0.3352319573593195 0.2410961266798471
282 -0.609222234039716 0.4256815447506698 -0.1491293794006146
283 -0.6416349670360614 0.2224439283630955 -0.4123992370375428
284 -0.5437585430066918 0.5263558155026371 -0.4937415186196096
285 -0.001062801580499123 0.4742206463233438 -0.7937415186196095
286 -0.1112963706228292 0.2352732960253849 -0.7937415186196095
287 -0.2646330124663599 0.4809392528180733 -0.7937415186196095
288 -0.4619872570141536 -0.7181429962061265 -0.567255043908756
289 -0.2740079659878747 -0.679960590946199 -0.4496523307573724
290 0.5267425021902196 -0.3163855533395977 -0.7869306633748843
291 -0.3892500458182551 0.6654758912490615 -0.2937415186196096
292 -0.1392500458193611 0.7324631893562036 -0.2937415186196096
293 -0.1392500458193611 0.7324631893562036 -0.7937415186196095
294 0.2198185132893086 -0.05374646641774705 0.6989969181276242
295 0.4985092164913814 -0.6024425550157941 -0.2869306633748843
296 0.2446418381845125 -0.6912775699326659 -0.2413189974240391
297 -0.3892500458182551 0.6654758912490615 -0.7937415186196095
298 0.1327013885611991 0.2275333371634336 -0.7279915190853908
299 -0.6291858551046409 -0.2916401839404502 0.006244646610457066
300 -0.5967731221082955 -0.08840256755287582 0.2695145042473853
301 0.3081160349025563 0.6814959593155576 -0.5279915190853908
302 0.3547477133640882 0.6577359323868059 -0.2279915190853908
303 0.1047477133646672 0.7247232304942522 -0.2279915190853908
304 0.4698185132882026 -0.05374646641774705 0.6320096200204821
305 -0.2164561038251634 -0.5480531730947611 0.02245224303184726
306 0.537760415257525 0.4747232304931463 -0.7279915190853908
307 -0.2553581618138025 -0.6912775699323617 -0.2413189974240391
308 -0.005358161814381549 -0.758264868039808 -0.2413189974240391
309 0.6528312151818623 -0.303746466417168 0.1989969181276242
310 0.4665565980668112 -0.3650404712016284 0.02245224303184726
311 0.5335438961742576 -0.1150404712022074 0.02245224303184726
312 -0.7047137368523854 0.1317889186042363 0.05087062059938543
313 -0.7371264698487308 -0.071448697783338 -0.2123992370375428
314 0.1382916095389247 0.1096827592920449 -0.2055392760535436
315 0.5394806157660739 -0.2673636016858817 0.5186590206045514
316 0.3547477133640882 0.6577359323868059 -0.7279915190853908
317 0.1047477133646672 0.7247232304942522 -0.7279915190853908
318 -0.637726438744939 0.3817889186036573 0.05087062059938543
319 -0.4547137368512794 0.5648016204970941 0.05087062059938543
320 -0.5757743006811011 0.4144581511159234 0.2309044034357445
321 0.2835438961731516 -0.5480531730950653 0.02245224303184726
322 -0.6377264387452432 0.1317889186042363 0.3008706205982795
323 -0.6263501547335182 -0.5464472732986295 -0.8589217105754227
324 -0.4433374528400813 -0.7294599751922891 -0.8589217105754227
325 -0.4925210055853377 0.3426713012912982 0.4011499330583226
326 -0.4725524872746698 -0.008172582540720522 -0.7123992370375427
327 -0.3746760632453001 0.295739304598821 -0.7937415186196095
328 0.5366677387624557 -0.0896861121275265 -0.8051501984156588
329 0.2863881282612554 0.06007969475831623 -0.8051501984156588
330 0.2764628916890193 -0.1666197464537549 -0.7869306633748843
331 0.5069436695572108 -0.1121602650338014 -0.5920808617905431
332 -0.6701391717412843 0.178551302216083 -0.7123992370375427
333 0.6914471549575814 0.307269588088029 -0.8051501984156588
334 0.7584344530647235 0.05726958808913491 -0.8051501984156588
335 0.6914471549575814 0.307269588088029 -0.3051501984156588
336 -0.4614947520816211 -0.2205282842535396 -0.7123992370375427
337 -0.6701391717415885 -0.321448697782232 -0.2123992370375428
338 -0.6719457571395833 -0.3182931577168658 -0.497121459259765
339 0.7485092164924874 -0.1694298531229363 -0.2869306633748843
340 0.7485092164924874 -0.1694298531229363 -0.7869306633748843
341 0.7584344530647235 0.05726958808913491 -0.3051501984156588
342 0.2429349576035292 0.4664806874613925 -0.7279915190853908
343 0.3001747420315781 0.6167372529018236 0.1746472844903684
344 0.1549224553968243 0.4084477815035222 -0.05334423459502241
345 -0.7371264698487308 -0.071448697783338 -0.7123992370375427
346 -0.6701391717415885 -0.321448697782232 -0.7123992370375427
347 -0.5722627477119148 0.4824631893556245 -0.7937415186196095
348 -0.3840976478495122 0.5315591756641864 0.2917132124422658
349 0.3001747420310512 0.1837245510092699 0.6076599863832263
350 0.291978349238981 -0.05777088311307251 -0.2826979553838115
351 0.4665565980671154 0.1349595287966866 0.02245224303184726
352 0.537760415257525 0.4747232304931463 -0.2279915190853908
353 0.3631821664293907 0.2819928185833872 -0.5331417175010496
354 0.05017474203215713 0.68372455100927 0.1746472844903684
355 -0.2047137368523853 0.6317889186042364 0.05087062059938543
356 0.7196374716114103 -0.3368758660005173 -0.560773255967477
357 0.6815219183850409 -0.4194298531223573 -0.2869306633748843
358 -0.5057762740222239 -0.4931444206897291 -0.4207325703708761
359 -0.430463922689391 -0.3678959710830735 -0.5713209476129655
360 -0.4871264698481517 -0.5044613996758917 -0.2123992370375428
361 0.2820531126667449 -0.2844703243251437 -0.264478420343037
362 -0.6281567401315129 -0.5432917332332633 -0.6436439327976449
363 0.6434269532043921 -0.476089242723755 -0.6561436263378473
364 0.6815219183850409 -0.4194298531223573 -0.7869306633748843
365 0.3966216973035854 0.2990270450562751 -0.8051501984156588
366 0.5545195609671036 0.1180644240738859 -0.8051501984156588
367 0.2637918773001134 0.5033866534862568 0.4943093869671932
368 0.05017474203215713 0.6167372529021278 0.4246472844892624
$EndNodes
$Elements
338
1 15 3 0 1 0 1
2 15 3 0 2 0 2
3 15 3 0 3 0 3
4 15 3 0 4 0 4
5 15 3 0 5 0 5
6 15 3 0 6 0 6
7 15 3 0 7 0 7
8 15 3 0 8 0 8
9 15 3 0 9 0 9
10 15 3 0 10 0 10
11 15 3 0 11 0 11
12 8 3 0 1 0 2 12 14
13 8 3 0 1 0 12 13 15
14 8 3 0 1 0 13 3 16
15 8 3 0 2 0 3 17 19
16 8 3 0 2 0 17 18 20
17 8 3 0 2 0 18 4 21
18 8 3 0 3 0 4 22 24
19 8 3 0 3 0 22 23 25
20 8 3 0 3 0 23 2 26
21 8 3 0 4 0 3 27 29
22 8 3 0 4 0 27 28 30
23 8 3 0 4 0 28 5 31
24 8 3 0 5 0 5 32 34
25 8 3 0 5 0 32 33 35
26 8 3 0 5 0 33 4 36
27 8 3 0 6 0 5 37 39
28 8 3 0 6 0 37 38 40
29 8 3 0 6 0 38 6 41
30 8 3 0 7 0 6 42 44
31 8 3 0 7 0 42 43 45
32 8 3 0 7 0 43 4 46
33 8 3 0 8 0 6 47 49
34 8 3 0 8 0 47 48 50
35 8 3 0 8 0 48 2 51
36 8 3 0 9 0 8 52 54
37 8 3 0 9 0 52 53 55
38 8 3 0 9 0 53 9 56
39 8 3 0 10 0 9 57 59
40 8 3 0 10 0 57 58 60
41 8 3 0 10 0 58 10 61
42 8 3 0 11 0 10 62 64
43 8 3 0 11 0 62 63 65
44 8 3 0 11 0 63 7 66
45 8 3 0 12 0 7 67 69
46 8 3 0 12 0 67 68 70
47 8 3 0 12 0 68 8 71
48 8 3 0 13 0 8 3 72
49 8 3 0 14 0 9 5 73
50 8 3 0 15 0 10 6 74
51 8 3 0 16 0 7 2 75
52 9 3 0 1 0 22 18 4 78 21 24
53 9 3 0 1 0 13 3 17 16 19 79
54 9 3 0 1 0 22 76 18 80 81 78
55 9 3 0 1 0 12 77 2 82 83 14
56 9 3 0 1 0 77 23 2 84 26 83
57 9 3 0 1 0 13 77 12 85 82 15
58 9 3 0 1 0 77 13 76 85 86 87
59 9 3 0 1 0 77 22 23 88 25 84
60 9 3 0 1 0 76 22 77 80 88 87
61 9 3 0 1 0 13 17 76 79 89 86
62 9 3 0 1 0 17 18 76 20 81 89
63 9 3 0 2 0 28 5 32 31 34 93
64 9 3 0 2 0 18 33 4 94 36 21
65 9 3 0 2 0 18 90 33 95 96 94
66 9 3 0 2 0 91 17 3 97 19 98
67 9 3 0 2 0 27 91 3 99 98 29
68 9 3 0 2 0 91 18 17 100 20 97
69 9 3 0 2 0 90 18 91 95 100 101
70 9 3 0 2 0 32 33 90 35 96 102
71 9 3 0 2 0 92 91 27 103 99 104
72 9 3 0 2 0 91 92 90 103 105 101
73 9 3 0 2 0 28 92 27 106 104 30
74 9 3 0 2 0 32 92 28 107 106 93
75 9 3 0 2 0 32 90 92 102 105 107
76 9 3 0 3 0 38 6 42 41 44 110
77 9 3 0 3 0 33 43 4 111 46 36
78 9 3 0 3 0 33 108 43 112 113 111
79 9 3 0 3 0 109 32 5 114 34 115
80 9 3 0 3 0 37 109 5 116 115 39
81 9 3 0 3 0 109 33 32 117 35 114
82 9 3 0 3 0 109 38 108 118 119 120
83 9 3 0 3 0 38 109 37 118 116 40
84 9 3 0 3 0 108 33 109 112 117 120
85 9 3 0 3 0 42 43 108 45 113 121
86 9 3 0 3 0 38 42 108 110 121 119
87 9 3 0 4 0 48 2 23 51 26 124
88 9 3 0 4 0 43 22 4 125 24 46
89 9 3 0 4 0 122 48 23 126 124 127
90 9 3 0 4 0 123 42 6 128 44 129
91 9 3 0 4 0 47 123 6 130 129 49
92 9 3 0 4 0 48 123 47 131 130 50
93 9 3 0 4 0 123 48 122 131 126 132
94 9 3 0 4 0 123 43 42 133 45 128
95 9 3 0 4 0 122 43 123 134 133 132
96 9 3 0 4 0 22 43 122 125 134 135
97 9 3 0 4 0 23 22 122 25 135 127
98 9 3 0 5 0 136 67 68 137 70 138
99 9 3 0 5 0 68 8 136 71 139 138
100 9 3 0 5 0 136 8 3 139 72 140
101 9 3 0 5 0 13 136 3 141 140 16
102 9 3 0 5 0 7 12 2 142 14 75
103 9 3 0 5 0 67 136 13 137 141 143
104 9 3 0 5 0 67 12 7 144 142 69
105 9 3 0 5 0 13 12 67 15 144 143
106 9 3 0 6 0 53 145 52 146 147 55
107 9 3 0 6 0 5 28 145 31 148 149
108 9 3 0 6 0 27 145 28 150 148 30
109 9 3 0 6 0 8 27 3 151 29 72
110 9 3 0 6 0 52 27 8 152 151 54
111 9 3 0 6 0 52 145 27 147 150 152
112 9 3 0 6 0 5 53 9 153 56 73
113 9 3 0 6 0 5 145 53 149 146 153
114 9 3 0 7 0 154 38 37 156 40 157
115 9 3 0 7 0 6 38 154 41 156 158
116 9 3 0 7 0 9 155 5 159 160 73
117 9 3 0 7 0 155 37 5 161 39 160
118 9 3 0 7 0 37 155 154 161 162 157
119 9 3 0 7 0 57 155 9 163 159 59
120 9 3 0 7 0 58 155 57 164 163 60
121 9 3 0 7 0 58 154 155 165 162 164
122 9 3 0 7 0 6 154 10 158 166 74
123 9 3 0 7 0 154 58 10 165 61 166
124 9 3 0 8 0 63 167 62 169 170 65
125 9 3 0 8 0 2 168 7 171 172 75
126 9 3 0 8 0 167 168 48 173 174 175
127 9 3 0 8 0 168 2 48 171 51 174
128 9 3 0 8 0 10 47 6 176 49 74
129 9 3 0 8 0 168 63 7 177 66 172
130 9 3 0 8 0 167 63 168 169 177 173
131 9 3 0 8 0 62 47 10 178 176 64
132 9 3 0 8 0 47 167 48 179 175 50
133 9 3 0 8 0 62 167 47 170 179 178
134 9 3 0 9 0 62 63 181 65 188 189
135 9 3 0 9 0 180 62 181 190 189 191
136 9 3 0 9 0 10 180 58 192 193 61
137 9 3 0 9 0 62 180 10 190 192 64
138 9 3 0 9 0 7 181 63 194 188 66
139 9 3 0 9 0 184 7 67 195 69 196
140 9 3 0 9 0 181 7 184 194 195 197
141 9 3 0 9 0 67 182 184 198 199 196
142 9 3 0 9 0 185 181 184 200 197 201
143 9 3 0 9 0 182 185 184 202 201 199
144 9 3 0 9 0 67 68 182 70 203 198
145 9 3 0 9 0 180 181 185 191 200 204
146 9 3 0 9 0 9 183 53 205 206 56
147 9 3 0 9 0 8 182 68 207 203 71
148 9 3 0 9 0 52 53 186 55 208 209
149 9 3 0 9 0 186 53 183 208 206 210
150 9 3 0 9 0 180 185 187 204 211 212
151 9 3 0 9 0 185 183 187 213 214 211
152 9 3 0 9 0 186 183 185 210 213 215
153 9 3 0 9 0 187 57 58 216 60 217
154 9 3 0 9 0 58 180 187 193 212 217
155 9 3 0 9 0 9 187 183 218 214 205
156 9 3 0 9 0 9 57 187 59 216 218
157 9 3 0 9 0 8 52 186 54 209 219
158 9 3 0 9 0 186 182 8 220 207 219
159 9 3 0 9 0 186 185 182 215 202 220
160 11 3 0 1000 0 180 226 221 62 232 233 234 190 235 236
161 11 3 0 1000 0 221 225 229 185 237 238 239 240 241 242
162 11 3 0 1000 0 90 223 91 18 243 244 101 95 100 245
163 11 3 0 1000 0 4 229 33 223 246 247 36 248 249 250
164 11 3 0 1000 0 228 10 180 221 251 192 252 253 234 254
165 11 3 0 1000 0 33 229 43 108 247 255 111 112 113 256
166 11 3 0 1000 0 123 231 229 43 257 258 259 133 255 260
167 11 3 0 1000 0 224 225 230 222 261 262 263 264 265 266
168 11 3 0 1000 0 187 221 228 180 267 253 268 212 252 234
169 11 3 0 1000 0 77 12 231 223 82 269 270 271 272 273
170 11 3 0 1000 0 6 229 42 123 274 275 44 129 128 259
171 11 3 0 1000 0 77 23 231 2 84 276 270 83 277 26
172 11 3 0 1000 0 33 229 230 223 247 278 279 249 280 250
173 11 3 0 1000 0 109 229 33 108 281 247 117 120 112 256
174 11 3 0 1000 0 145 230 225 222 282 262 283 284 266 265
175 11 3 0 1000 0 222 182 185 186 285 202 286 287 215 220
176 11 3 0 1000 0 229 108 42 43 256 121 275 255 45 113
177 11 3 0 1000 0 228 10 221 154 251 254 253 288 289 166
178 11 3 0 1000 0 180 226 62 181 232 236 190 191 189 290
179 11 3 0 1000 0 27 8 3 222 151 72 29 291 292 293
180 11 3 0 1000 0 4 229 223 231 246 250 248 294 272 258
181 11 3 0 1000 0 62 47 226 221 178 295 236 235 233 296
182 11 3 0 1000 0 27 222 145 52 291 284 150 152 147 297
183 11 3 0 1000 0 224 225 222 185 261 266 264 298 286 242
184 11 3 0 1000 0 225 229 230 109 238 278 262 299 300 281
185 11 3 0 1000 0 10 221 62 180 254 235 64 192 190 234
186 11 3 0 1000 0 13 136 224 3 141 301 302 16 303 140
187 11 3 0 1000 0 23 77 231 22 84 270 276 25 304 88
188 11 3 0 1000 0 38 229 109 108 305 281 118 119 120 256
189 11 3 0 1000 0 67 224 13 136 306 302 143 137 141 301
190 11 3 0 1000 0 38 221 229 6 307 239 305 41 274 308
191 11 3 0 1000 0 231 48 229 2 309 310 258 277 311 51
192 11 3 0 1000 0 229 38 6 42 305 41 274 275 44 110
193 11 3 0 1000 0 145 230 5 225 282 312 149 283 313 262
194 11 3 0 1000 0 224 225 185 229 261 242 298 314 241 238
195 11 3 0 1000 0 187 221 180 185 267 234 212 211 204 240
196 11 3 0 1000 0 122 23 231 22 127 276 315 135 304 25
197 11 3 0 1000 0 136 67 224 68 137 306 301 138 316 70
198 11 3 0 1000 0 8 136 224 68 139 301 317 71 316 138
199 11 3 0 1000 0 230 145 28 27 282 148 318 319 30 150
200 11 3 0 1000 0 28 230 27 92 318 319 30 106 104 320
201 11 3 0 1000 0 123 47 229 48 130 321 259 131 310 50
202 11 3 0 1000 0 28 230 92 32 318 320 106 93 107 322
203 11 3 0 1000 0 187 228 57 58 268 323 216 217 60 324
204 11 3 0 1000 0 230 223 90 33 280 243 325 279 96 249
205 11 3 0 1000 0 228 180 58 187 252 193 324 268 217 212
206 11 3 0 1000 0 225 222 185 183 266 286 242 326 213 327
207 11 3 0 1000 0 27 8 222 52 151 293 291 152 297 54
208 11 3 0 1000 0 181 227 185 226 328 329 200 290 330 331
209 11 3 0 1000 0 225 53 5 145 332 153 313 283 149 146
210 11 3 0 1000 0 7 67 227 12 69 333 334 142 335 144
211 11 3 0 1000 0 187 221 185 225 267 240 211 336 242 237
212 11 3 0 1000 0 37 225 155 5 337 338 161 39 160 313
213 11 3 0 1000 0 231 4 43 22 294 46 260 304 125 24
214 11 3 0 1000 0 222 182 186 8 285 220 287 293 219 207
215 11 3 0 1000 0 226 2 7 227 339 75 340 331 334 341
216 11 3 0 1000 0 224 185 222 182 298 286 264 342 285 202
217 11 3 0 1000 0 77 13 12 223 85 15 82 271 273 343
218 11 3 0 1000 0 224 225 229 230 261 238 314 263 278 262
219 11 3 0 1000 0 223 224 229 230 344 314 250 280 278 263
220 11 3 0 1000 0 225 9 57 155 345 59 346 338 163 159
221 11 3 0 1000 0 5 230 109 225 312 300 115 313 299 262
222 11 3 0 1000 0 225 222 183 53 266 327 326 332 206 347
223 11 3 0 1000 0 90 230 32 92 325 322 102 105 107 320
224 11 3 0 1000 0 229 6 47 123 274 49 321 259 130 129
225 11 3 0 1000 0 90 223 230 91 243 280 325 101 348 244
226 11 3 0 1000 0 4 229 231 43 246 258 294 46 260 255
227 11 3 0 1000 0 225 5 53 9 313 153 332 345 56 73
228 11 3 0 1000 0 33 223 90 18 249 243 96 94 95 245
229 11 3 0 1000 0 223 4 231 22 248 294 272 349 304 24
230 11 3 0 1000 0 229 227 12 2 350 335 351 311 14 341
231 11 3 0 1000 0 91 230 90 92 348 325 101 103 105 320
232 11 3 0 1000 0 229 224 12 227 314 352 351 350 335 353
233 11 3 0 1000 0 223 229 12 231 250 351 273 272 269 258
234 11 3 0 1000 0 4 223 33 18 248 249 36 21 94 245
235 11 3 0 1000 0 5 225 109 37 313 299 115 39 116 337
236 11 3 0 1000 0 224 223 3 230 344 354 303 263 355 280
237 11 3 0 1000 0 2 226 168 48 339 356 171 51 174 357
238 11 3 0 1000 0 154 225 155 37 358 338 162 157 161 337
239 11 3 0 1000 0 223 224 13 12 344 302 343 273 15 352
240 11 3 0 1000 0 57 228 187 225 323 268 216 346 336 359
241 11 3 0 1000 0 180 226 181 185 232 290 191 204 200 330
242 11 3 0 1000 0 2 231 12 229 277 269 14 311 351 258
243 11 3 0 1000 0 109 225 38 37 299 360 118 116 40 337
244 11 3 0 1000 0 222 53 145 52 347 146 284 297 147 55
245 11 3 0 1000 0 7 227 2 12 334 341 75 142 14 335
246 11 3 0 1000 0 231 48 2 23 309 51 277 276 26 124
247 11 3 0 1000 0 145 5 230 28 149 312 282 148 318 31
248 11 3 0 1000 0 226 7 2 168 340 75 339 356 171 172
249 11 3 0 1000 0 38 221 6 154 307 308 41 156 158 289
250 11 3 0 1000 0 22 77 231 223 88 270 304 349 272 271
251 11 3 0 1000 0 33 230 229 109 279 278 247 117 281 300
252 11 3 0 1000 0 33 230 109 32 279 300 117 35 114 322
253 11 3 0 1000 0 229 224 227 185 314 353 350 241 329 298
254 11 3 0 1000 0 5 230 32 109 312 322 34 115 114 300
255 11 3 0 1000 0 225 229 109 38 238 281 299 360 118 305
256 11 3 0 1000 0 90 230 33 32 325 279 96 102 35 322
257 11 3 0 1000 0 223 224 12 229 344 352 273 250 351 314
258 11 3 0 1000 0 18 4 223 22 21 248 245 78 349 24
259 11 3 0 1000 0 229 226 48 47 361 357 310 321 50 295
260 11 3 0 1000 0 38 225 154 37 360 358 156 40 157 337
261 11 3 0 1000 0 38 221 154 225 307 289 156 360 358 237
262 11 3 0 1000 0 43 231 22 122 260 304 125 134 135 315
263 11 3 0 1000 0 4 229 43 33 246 255 46 36 111 247
264 11 3 0 1000 0 57 228 155 58 323 362 163 60 164 324
265 11 3 0 1000 0 123 231 43 122 257 260 133 132 134 315
266 11 3 0 1000 0 62 221 10 47 235 254 64 178 176 296
267 11 3 0 1000 0 77 231 12 2 270 269 82 83 14 277
268 11 3 0 1000 0 8 3 224 136 72 303 317 139 301 140
269 11 3 0 1000 0 230 92 91 27 320 103 348 319 99 104
270 11 3 0 1000 0 12 224 13 67 352 302 15 144 143 306
271 11 3 0 1000 0 2 226 229 227 339 361 311 341 350 331
272 11 3 0 1000 0 230 145 27 222 282 150 319 265 291 284
273 11 3 0 1000 0 180 226 185 221 232 330 204 234 240 233
274 11 3 0 1000 0 5 230 28 32 312 318 31 34 93 322
275 11 3 0 1000 0 231 48 23 122 309 124 276 315 127 126
276 11 3 0 1000 0 123 231 122 48 257 315 132 131 126 309
277 11 3 0 1000 0 224 3 223 13 303 354 344 302 343 16
278 11 3 0 1000 0 225 5 9 155 313 73 345 338 159 160
279 11 3 0 1000 0 187 9 57 225 218 59 216 336 346 345
280 11 3 0 1000 0 62 226 167 63 236 363 170 65 169 364
281 11 3 0 1000 0 167 226 48 168 363 357 175 173 174 356
282 11 3 0 1000 0 155 228 57 225 362 323 163 338 346 359
283 11 3 0 1000 0 62 226 63 181 236 364 65 189 188 290
284 11 3 0 1000 0 187 9 225 183 218 345 336 214 326 205
285 11 3 0 1000 0 8 182 224 222 207 342 317 293 264 285
286 11 3 0 1000 0 185 187 225 183 211 336 242 213 326 214
287 11 3 0 1000 0 67 227 182 184 333 365 198 196 199 366
288 11 3 0 1000 0 222 8 186 52 293 219 287 297 209 54
289 11 3 0 1000 0 185 184 182 227 201 199 202 329 365 366
290 11 3 0 1000 0 154 228 155 225 288 362 162 358 338 359
291 11 3 0 1000 0 77 13 223 76 85 343 271 87 367 86
292 11 3 0 1000 0 77 76 223 22 87 367 271 88 349 80
293 11 3 0 1000 0 223 76 13 17 367 86 343 368 79 89
294 11 3 0 1000 0 76 18 223 22 81 245 367 80 349 78
295 11 3 0 1000 0 12 224 67 227 352 306 144 335 333 353
296 11 3 0 1000 0 182 67 224 227 198 306 342 365 353 333
297 11 3 0 1000 0 224 67 182 68 306 198 342 316 203 70
298 11 3 0 1000 0 8 224 182 68 317 342 207 71 203 316
299 11 3 0 1000 0 6 10 221 47 74 254 308 49 296 176
300 11 3 0 1000 0 3 8 224 222 72 317 303 292 264 293
301 11 3 0 1000 0 224 185 182 227 298 202 342 353 365 329
302 11 3 0 1000 0 221 229 6 47 239 274 308 296 49 321
303 11 3 0 1000 0 62 226 47 167 236 295 178 170 179 363
304 11 3 0 1000 0 63 226 168 7 364 356 177 66 172 340
305 11 3 0 1000 0 226 48 47 167 357 50 295 363 179 175
306 11 3 0 1000 0 221 229 47 226 239 321 296 233 295 361
307 11 3 0 1000 0 63 226 7 181 364 340 66 188 194 290
308 11 3 0 1000 0 228 10 154 58 251 166 288 324 165 61
309 11 3 0 1000 0 228 221 225 154 253 237 359 288 358 289
310 11 3 0 1000 0 228 10 58 180 251 61 324 252 193 192
311 11 3 0 1000 0 10 6 221 154 74 308 254 166 289 158
312 11 3 0 1000 0 38 221 225 229 307 237 360 305 238 239
313 11 3 0 1000 0 17 91 223 18 97 244 368 20 245 100
314 11 3 0 1000 0 223 76 17 18 367 89 368 245 20 81
315 11 3 0 1000 0 91 17 223 3 97 368 244 98 354 19
316 11 3 0 1000 0 17 13 223 3 79 343 368 19 354 16
317 11 3 0 1000 0 155 228 154 58 362 288 162 164 165 324
318 11 3 0 1000 0 27 91 230 3 99 348 319 29 355 98
319 11 3 0 1000 0 229 108 38 42 256 119 305 275 110 121
320 11 3 0 1000 0 181 227 226 7 328 331 290 194 340 334
321 11 3 0 1000 0 181 227 7 184 328 334 194 197 195 366
322 11 3 0 1000 0 181 227 184 185 328 366 197 200 201 329
323 11 3 0 1000 0 185 186 183 222 215 210 213 286 327 287
324 11 3 0 1000 0 183 186 53 222 210 208 206 327 347 287
325 11 3 0 1000 0 186 53 222 52 208 347 287 209 297 55
326 11 3 0 1000 0 2 226 48 229 339 357 51 311 310 361
327 11 3 0 1000 0 123 231 48 229 257 309 131 259 310 258
328 11 3 0 1000 0 229 226 185 227 361 330 241 350 329 331
329 11 3 0 1000 0 221 229 226 185 239 361 233 240 330 241
330 11 3 0 1000 0 230 222 27 3 265 291 319 355 29 292
331 11 3 0 1000 0 230 222 3 224 265 292 355 263 303 264
332 11 3 0 1000 0 91 223 230 3 244 280 348 98 355 354
333 11 3 0 1000 0 187 221 225 228 267 237 336 268 359 253
334 11 3 0 1000 0 225 222 53 145 266 347 332 283 146 284
335 11 3 0 1000 0 183 225 53 9 326 332 206 205 56 345
336 11 3 0 1000 0 7 67 184 227 69 196 195 334 366 333
337 11 3 0 1000 0 42 229 43 123 275 255 45 128 133 259
338 11 3 0 1000 0 167 226 168 63 363 356 173 169 177 364
$EndElements


==> anc/xt-super/dune-grid/doc/grids/gmsh/twotets.geo <==
cl1 = 1;
Point(1) = {0, 0, 0, cl1};
Point(2) = {1, 0, 0, cl1};
Point(3) = {0, 1, 0, cl1};
Point(4) = {0, 0, 1, cl1};
Point(5) = {-1, 1, 1, cl1};
Line(1) = {1, 2};
Line(2) = {1, 3};
Line(3) = {1, 4};
Line(4) = {2, 3};
Line(5) = {2, 4};
Line(6) = {3, 4};
Line(7) = {1, 5};
Line(8) = {3, 5};
Line(9) = {4, 5};
Line Loop(11) = {7, -9, -3};
Plane Surface(11) = {11};
Line Loop(13) = {6, 9, -8};
Plane Surface(13) = {13};
Line Loop(15) = {8, -7, 2};
Plane Surface(15) = {15};
Line Loop(17) = {1, 5, -3};
Plane Surface(17) = {17};
Line Loop(19) = {4, 6, -5};
Plane Surface(19) = {19};
Line Loop(21) = {1, 4, -2};
Plane Surface(21) = {21};
Line Loop(23) = {2, 6, -3};
Plane Surface(23) = {23};
Surface Loop(25) = {15, 13, 11, 23};
Volume(25) = {25};
Surface Loop(27) = {21, 17, 19, 23};
Volume(27) = {27};
Physical Surface(30) = {15, 21};
Physical Surface(31) = {11, 17};
Physical Surface(32) = {13, 19};
Physical Volume(28) = {25};
Physical Volume(29) = {27};


==> anc/xt-super/dune-grid/doc/grids/gmsh/twotets.msh <==
$MeshFormat
2.2 0 8
$EndMeshFormat
$Nodes
29
1 0 0 0
2 1 0 0
3 0 1 0
4 0 0 1
5 -1 1 1
6 0.4999999999990217 0 0
7 0 0.4999999999990217 0
8 0 0 0.4999999999990217
9 0.5000000000011831 0.4999999999988169 0
10 0.5000000000011831 0 0.4999999999988169
11 0 0.5000000000011831 0.4999999999988169
12 -0.4999999999990217 0.4999999999990217 0.4999999999990217
13 -0.4999999999990217 1 0.4999999999990217
14 -0.4999999999990217 0.4999999999990217 1
15 -0.2499999999995108 0.2499999999995108 0.699999999999674
16 -0.2083333333329257 0.2083333333329257 0.4083333333331975
17 -0.2444444444439661 0.7055555555551098 0.2444444444439662
18 -0.2083333333329258 0.4166666666665035 0.2083333333329256
19 0.2500000000001972 0 0.2499999999998028
20 0.2500000000001972 0.2499999999998028 0
21 0 0.2500000000001972 0.2499999999998028
22 -0.1300848045720147 0.3232565360616024 0.6333757271827776
23 -0.1368138099010673 0.4040897196507469 0.3646449072268327
24 -0.338510349377699 0.5437581025079489 0.56484059921944
25 -0.1255919865743673 0.6473490174241726 0.3195898661872817
26 0.1468127642860371 0.3433894754304297 0.1665790783870729
27 0.3433890776871278 0.1468133342034417 0.1665795029120951
28 0.126129655606731 0.1261299910966539 0.2150137081272691
29 0.1960658026119753 0.1960690858164958 0.3852470029826681
$EndNodes
$Elements
112
1 2 2 31 11 1 16 8
2 2 2 31 11 4 8 15
3 2 2 31 11 12 14 15
4 2 2 31 11 15 8 16
5 2 2 31 11 15 16 12
6 2 2 31 11 4 15 14
7 2 2 31 11 1 12 16
8 2 2 31 11 5 14 12
9 2 2 32 13 5 13 14
10 2 2 32 13 14 11 4
11 2 2 32 13 13 11 14
12 2 2 32 13 13 3 11
13 2 2 30 15 1 7 18
14 2 2 30 15 3 17 7
15 2 2 30 15 12 17 13
16 2 2 30 15 7 17 18
17 2 2 30 15 12 18 17
18 2 2 30 15 3 13 17
19 2 2 30 15 1 18 12
20 2 2 30 15 13 5 12
21 2 2 31 17 8 19 10
22 2 2 31 17 6 19 1
23 2 2 31 17 1 19 8
24 2 2 31 17 6 10 19
25 2 2 31 17 10 6 2
26 2 2 31 17 4 8 10
27 2 2 32 19 10 11 4
28 2 2 32 19 10 9 11
29 2 2 32 19 9 3 11
30 2 2 32 19 2 9 10
31 2 2 30 21 7 20 9
32 2 2 30 21 6 20 1
33 2 2 30 21 1 20 7
34 2 2 30 21 6 9 20
35 2 2 30 21 2 9 6
36 2 2 30 21 7 9 3
37 4 2 28 25 11 14 13 24
38 4 2 28 25 22 15 4 14
39 4 2 28 25 15 22 4 8
40 4 2 28 25 23 11 8 21
41 4 2 28 25 24 15 16 22
42 4 2 28 25 22 16 8 15
43 4 2 28 25 23 17 7 18
44 4 2 28 25 11 25 13 3
45 4 2 28 25 23 17 18 12
46 4 2 28 25 1 23 21 7
47 4 2 28 25 23 8 1 21
48 4 2 28 25 25 11 7 3
49 4 2 28 25 24 15 22 14
50 4 2 28 25 23 11 21 7
51 4 2 28 25 25 11 13 24
52 4 2 28 25 23 17 25 7
53 4 2 28 25 23 17 24 25
54 4 2 28 25 17 25 13 24
55 4 2 28 25 23 16 12 1
56 4 2 28 25 11 22 4 14
57 4 2 28 25 22 11 4 8
58 4 2 28 25 23 11 24 22
59 4 2 28 25 11 23 8 22
60 4 2 28 25 11 22 14 24
61 4 2 28 25 1 18 23 7
62 4 2 28 25 23 25 24 11
63 4 2 28 25 12 23 1 18
64 4 2 28 25 23 25 11 7
65 4 2 28 25 17 24 13 12
66 4 2 28 25 23 16 24 12
67 4 2 28 25 24 15 14 12
68 4 2 28 25 24 15 12 16
69 4 2 28 25 23 17 12 24
70 4 2 28 25 17 25 7 3
71 4 2 28 25 23 8 16 1
72 4 2 28 25 25 17 13 3
73 4 2 28 25 16 23 24 22
74 4 2 28 25 23 16 8 22
75 4 2 28 25 13 14 12 24
76 4 2 28 25 12 14 13 5
77 4 2 29 27 27 29 19 10
78 4 2 29 27 28 21 1 8
79 4 2 29 27 10 11 29 4
80 4 2 29 27 27 20 6 1
81 4 2 29 27 6 27 19 10
82 4 2 29 27 29 21 28 8
83 4 2 29 27 8 10 29 4
84 4 2 29 27 6 27 9 20
85 4 2 29 27 9 11 29 10
86 4 2 29 27 7 9 26 20
87 4 2 29 27 9 26 29 11
88 4 2 29 27 7 21 26 11
89 4 2 29 27 7 26 1 20
90 4 2 29 27 29 21 8 11
91 4 2 29 27 11 8 29 4
92 4 2 29 27 7 26 21 1
93 4 2 29 27 26 28 21 1
94 4 2 29 27 29 19 8 28
95 4 2 29 27 19 27 6 1
96 4 2 29 27 28 27 29 19
97 4 2 29 27 19 28 1 8
98 4 2 29 27 29 21 11 26
99 4 2 29 27 29 21 26 28
100 4 2 29 27 28 27 19 1
101 4 2 29 27 29 8 19 10
102 4 2 29 27 9 29 27 10
103 4 2 29 27 10 9 6 27
104 4 2 29 27 6 9 10 2
105 4 2 29 27 9 11 7 26
106 4 2 29 27 7 11 9 3
107 4 2 29 27 29 9 20 26
108 4 2 29 27 29 20 9 27
109 4 2 29 27 1 28 20 26
110 4 2 29 27 1 20 28 27
111 4 2 29 27 28 29 20 26
112 4 2 29 27 28 20 29 27
$EndElements


==> anc/xt-super/dune-grid/doc/grids/gmsh/unitsquare_quads_2x2.msh <==
$MeshFormat
2 0 8
$EndMeshFormat
$Nodes
9
1 0 0 0
2 1 0 0
3 0 1 0
4 1 1 0
5 0.5 0 0
6 0 0.5 0
7 0.5 0.5 0
8 1 0.5 0
9 0.5 1 0
$EndNodes
$Elements
16
1 15 3 0 1 0 1
2 15 3 0 2 0 2
3 15 3 0 3 0 3
4 15 3 0 4 0 4
5 1 3 0 1 0 1 5
6 1 3 0 1 0 5 2
7 1 3 0 1 0 1 6
8 1 3 0 1 0 6 3
13 1 3 0 1 0 3 9
14 1 3 0 1 0 9 4
15 1 3 0 1 0 2 8
16 1 3 0 1 0 8 4
17 3 3 0 1 0 5 2 8 7
18 3 3 0 1 0 6 7 9 3
19 3 3 0 1 0 7 8 4 9
20 3 3 0 1 0 1 5 7 6
$EndElements


==> anc/xt-super/dune-grid/doc/grids/gridfactory/CMakeLists.txt <==
install(FILES hybridtestgrids.hh
  DESTINATION ${CMAKE_INSTALL_DOCDIR}/grids/gridfactory)


==> anc/xt-super/dune-grid/doc/grids/gridfactory/Makefile.am <==
gridfactorydir=$(docdir)/grids/gridfactory
gridfactory_HEADERS=hybridtestgrids.hh

include $(top_srcdir)/am/webstuff
include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-grid/doc/grids/gridfactory/hybridtestgrids.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_HYBRID_TESTGRIDS_HH
#define DUNE_HYBRID_TESTGRIDS_HH

/** \file
    \author Oliver Sander
    \brief Provides C++ code that creates hybrid grids suitable for unit tests,
        using the GridFactory.
 */

#include <dune/grid/common/gridfactory.hh>

namespace Dune {

  template <class GridType>
  GridType* make2DHybridTestGrid()
  {
    static_assert(GridType::dimension == 2,
                  "Instantiate make2dHybridTestGrid only for 2d grids!");

    // Start grid creation
    GridFactory<GridType> factory;

    // The list of grid vertex positions
    int numVertices = 16;

    double vertices[16][2] = {{0, 0},
                              {0.5, 0},
                              {0.5, 0.5},
                              {0, 0.5},
                              {0.25, 0},
                              {0.5, 0.25},
                              {0.25, 0.5},
                              {0, 0.25},
                              {0.25, 0.25},
                              {1, 0},
                              {1, 0.5},
                              {0.75, 0.25},
                              {1, 1},
                              {0.5, 1},
                              {0, 1},
                              {0.25, 0.75}};

    // Create the grid vertices
    for (int i=0; i<numVertices; i++) {
      Dune::FieldVector<double,2> pos;
      pos[0] = vertices[i][0];
      pos[1] = vertices[i][1];
      factory.insertVertex(pos);
    }

    // Create the triangle elements
    int numTriangles = 2;
    unsigned int triangles[2][3] = {{9, 10, 11},
                                    {15, 13, 14}};

    for (int i=0; i<numTriangles; i++) {
      std::vector<unsigned int> cornerIDs(3);
      for (int j=0; j<3; j++)
        cornerIDs[j] = triangles[i][j];
      factory.insertElement(Dune::GeometryType(Dune::GeometryType::simplex,2),cornerIDs);
    }

    // Create the quadrilateral elements
    int numQuadrilaterals = 9;
    unsigned int quadrilaterals[9][4] = {{0, 4, 7, 8},
                                         {4, 1, 8, 5},
                                         {8, 5, 6, 2},
                                         {7, 8, 3, 6},
                                         {1, 9, 5, 11},
                                         {5, 11, 2, 10},
                                         {2, 10, 13, 12},
                                         {3, 6, 14, 15},
                                         {6, 2, 15, 13}};

    for (int i=0; i<numQuadrilaterals; i++) {
      std::vector<unsigned int> cornerIDs(4);
      for (int j=0; j<4; j++)
        cornerIDs[j] = quadrilaterals[i][j];
      factory.insertElement(Dune::GeometryType(Dune::GeometryType::cube,2),cornerIDs);
    }

    // Finish initialization
    return factory.createGrid();
  }


  template <class GridType>
  GridType* make3DHybridTestGrid()
  {
    static_assert(GridType::dimension == 3,
                  "Instantiate make3DHybridTestGrid only for 3d grids!");

    // Start grid creation
    GridFactory<GridType> factory;

    // The list of grid vertex positions
    int numVertices = 61;

    double vertices[61][3] = {{0, 0, 0},
                              {0.5, 0, 0},
                              {0.5, 0.5, 0},
                              {0, 0.5, 0},
                              {0, 0, 0.5},
                              {0.5, 0, 0.5},
                              {0.5, 0.5, 0.5},
                              {0, 0.5, 0.5},
                              {0.25, 0, 0},
                              {0.5, 0.25, 0},
                              {0.25, 0.5, 0},
                              {0, 0.25, 0},
                              {0, 0, 0.25},
                              {0.5, 0, 0.25},
                              {0.5, 0.5, 0.25},
                              {0, 0.5, 0.25},
                              {0.25, 0, 0.5},
                              {0.5, 0.25, 0.5},
                              {0.25, 0.5, 0.5},
                              {0, 0.25, 0.5},
                              {0.25, 0.25, 0},
                              {0.25, 0, 0.25},
                              {0.5, 0.25, 0.25},
                              {0.25, 0.5, 0.25},
                              {0, 0.25, 0.25},
                              {0.25, 0.25, 0.5},
                              {0.25, 0.25, 0.25},
                              {1, 0, 0},
                              {1, 0.5, 0},
                              {1, 0, 0.5},
                              {1, 0.5, 0.5},
                              {0.75, 0.25, 0.25},
                              {1, 1, 0},
                              {0.5, 1, 0},
                              {1, 1, 0.5},
                              {0.5, 1, 0.5},
                              {0.75, 0.75, 0.25},
                              {0, 1, 0},
                              {0, 1, 0.5},
                              {0.25, 0.75, 0.25},
                              {0, 0, 1},
                              {0.5, 0, 1},
                              {0.5, 0.5, 1},
                              {0, 0.5, 1},
                              {0.25, 0.25, 0.75},
                              {1, 0, 1},
                              {1, 0.5, 1},
                              {0.75, 0.25, 0.75},
                              {1, 1, 1},
                              {0.5, 1, 1},
                              {0, 1, 1},
                              {0.25, 0.75, 0.75},
                              {1.5, 0, 0},
                              {1.5, 0.5, 0},
                              {1.5, 1, 0},
                              {1.5, 0, 0.5},
                              {1.5, 0.5, 0.5},
                              {1.5, 1, 0.5},
                              {1.5, 0, 1},
                              {1.5, 0.5, 1},
                              {1.5, 1, 1}};

    // Create the grid vertices
    for (int i=0; i<numVertices; i++) {
      Dune::FieldVector<double,3> pos;
      for (int j=0; j<3; j++)
        pos[j] = vertices[i][j];
      factory.insertVertex(pos);
    }



    // Create the tetrahedron elements
    int numTetrahedra = 54;
    unsigned int tetrahedra[54][4] = {{10, 29, 3, 32},
                                      {10, 2, 28, 32},
                                      {10, 28, 29, 32},
                                      {14, 28, 2, 32},
                                      {14, 6, 30, 32},
                                      {14, 30, 28, 32},
                                      {15, 31, 7, 32},
                                      {15, 3, 29, 32},
                                      {15, 29, 31, 32},
                                      {18, 30, 6, 32},
                                      {18, 7, 31, 32},
                                      {18, 31, 30, 32},
                                      {15, 29, 3, 37},
                                      {15, 7, 31, 37},
                                      {15, 31, 29, 37},
                                      {15, 36, 7, 37},
                                      {15, 3, 34, 37},
                                      {15, 34, 36, 37},
                                      {11, 38, 4, 40},
                                      {11, 3, 34, 40},
                                      {11, 34, 38, 40},
                                      {15, 34, 3, 40},
                                      {15, 7, 36, 40},
                                      {15, 36, 34, 40},
                                      {16, 39, 8, 40},
                                      {16, 4, 38, 40},
                                      {16, 38, 39, 40},
                                      {19, 36, 7, 40},
                                      {19, 8, 39, 40},
                                      {19, 39, 36, 40},
                                      {17, 42, 6, 45},
                                      {17, 5, 41, 45},
                                      {17, 41, 42, 45},
                                      {18, 43, 7, 45},
                                      {18, 6, 42, 45},
                                      {18, 42, 43, 45},
                                      {19, 44, 8, 45},
                                      {19, 7, 43, 45},
                                      {19, 43, 44, 45},
                                      {20, 41, 5, 45},
                                      {20, 8, 44, 45},
                                      {20, 44, 41, 45},
                                      {18, 31, 7, 48},
                                      {18, 6, 30, 48},
                                      {18, 30, 31, 48},
                                      {18, 42, 6, 48},
                                      {18, 7, 43, 48},
                                      {18, 43, 42, 48},
                                      {19, 39, 8, 52},
                                      {19, 7, 36, 52},
                                      {19, 36, 39, 52},
                                      {19, 43, 7, 52},
                                      {19, 8, 44, 52},
                                      {19, 44, 43, 52}};

    for (int i=0; i<numTetrahedra; i++) {
      std::vector<unsigned int> cornerIDs(4);
      for (int j=0; j<4; j++)
        cornerIDs[j] = tetrahedra[i][j]-1;
      factory.insertElement(Dune::GeometryType(Dune::GeometryType::simplex,3),cornerIDs);
    }

    // Create the pyramid elements
    int numPyramids = 27;
    unsigned int pyramids[27][5] = {{28, 30, 29, 31, 32},
                                    {10, 23, 2,  14, 32},
                                    {14, 23, 6,  18, 32},
                                    {18, 23, 7,  15, 32},
                                    {15, 23, 3,  10, 32},
                                    {3,  29, 34, 33, 37},
                                    {29, 31, 33, 35, 37},
                                    {33, 35, 34, 36, 37},
                                    {7,  36, 31, 35, 37},
                                    {11, 24, 3,  15, 40},
                                    {15, 24, 7,  19, 40},
                                    {19, 24, 8,  16, 40},
                                    {16, 24, 4,  11, 40},
                                    {34, 36, 38, 39, 40},
                                    {20, 26, 8,  19, 45},
                                    {19, 26, 7,  18, 45},
                                    {18, 26, 6,  17, 45},
                                    {17, 26, 5,  20, 45},
                                    {41, 44, 42, 43, 45},
                                    {6,  42, 30, 46, 48},
                                    {30, 46, 31, 47, 48},
                                    {31, 47, 7,  43, 48},
                                    {42, 43, 46, 47, 48},
                                    {7,  43, 36, 50, 52},
                                    {36, 50, 39, 51, 52},
                                    {39, 51, 8,  44, 52},
                                    {44, 51, 43, 50, 52}};

    for (int i=0; i<numPyramids; i++) {
      std::vector<unsigned int> cornerIDs(5);
      for (int j=0; j<5; j++)
        cornerIDs[j] = pyramids[i][j]-1;
      factory.insertElement(Dune::GeometryType(Dune::GeometryType::pyramid,3),cornerIDs);
    }

    // Create the prism elements
    int numPrisms = 8;
    unsigned int prisms[8][6] = {{28, 53, 29, 30, 56, 31},
                                 {53, 54, 29, 56, 57, 31},
                                 {30, 56, 31, 46, 59, 47},
                                 {56, 57, 31, 59, 60, 47},
                                 {29, 54, 33, 31, 57, 35},
                                 {54, 55, 33, 57, 58, 35},
                                 {31, 57, 35, 47, 60, 49},
                                 {57, 58, 35, 60, 61, 49}};


    for (int i=0; i<numPrisms; i++) {
      std::vector<unsigned int> cornerIDs(6);
      for (int j=0; j<6; j++)
        cornerIDs[j] = prisms[i][j]-1;
      factory.insertElement(Dune::GeometryType(Dune::GeometryType::prism,3),cornerIDs);
    }

    // Create the hexahedron elements
    int numHexahedra = 9;
    unsigned int hexahedra[9][8] = {{1, 9, 12, 21, 13, 22, 25, 27},
                                    {9, 2, 21, 10, 22, 14, 27, 23},
                                    {21, 10, 11, 3, 27, 23, 24, 15},
                                    {12, 21, 4, 11, 25, 27, 16, 24},
                                    {13, 22, 25, 27, 5, 17, 20, 26},
                                    {22, 14, 27, 23, 17, 6, 26, 18},
                                    {27, 23, 24, 15, 26, 18, 19, 7},
                                    {25, 27, 16, 24, 20, 26, 8, 19},
                                    {7, 31, 36, 35, 43, 47, 50, 49}};


    for (int i=0; i<numHexahedra; i++) {
      std::vector<unsigned int> cornerIDs(8);
      for (int j=0; j<8; j++)
        cornerIDs[j] = hexahedra[i][j]-1;
      factory.insertElement(Dune::GeometryType(Dune::GeometryType::cube,3),cornerIDs);
    }

    // Finish initialization
    return factory.createGrid();
  }

}

#endif


==> anc/xt-super/dune-grid/doc/grids/starcd/CMakeLists.txt <==
set(GRIDS
  star.vrt
  tets.vrt
  withprism.vrt
  withpyramid.vrt
  star.cel
  tets.cel
  withprism.cel
  withpyramid.cel)

install(FILES ${GRIDS}
  DESTINATION ${CMAKE_INSTALL_DOCDIR}/grids/starcd)


==> anc/xt-super/dune-grid/doc/grids/starcd/Makefile.am <==
GRIDS = star.vrt  tets.vrt       withprism.vrt    withpyramid.vrt \
           star.cel     tets.cel  withprism.cel  withpyramid.cel

starcdgridsdir=$(docdir)/grids/starcd
starcdgrids_DATA = $(GRIDS)
EXTRA_DIST = CMakeLists.txt $(GRIDS)

include $(top_srcdir)/am/webstuff
include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-grid/doc/grids/starcd/star.cel <==
        1              1        2        4        3        5        6        8        7        7    1    1
        2              5        6        8        7        9       10       12       11        7    1    1
        3              3        4       14       13        7        8       16       15        7    1    1
        4              7        8       16       15       11       12       18       17        7    1    1
        5              2       19       20        4        6       21       22        8        7    1    1
        6              6       21       22        8       10       23       24       12        7    1    1
        7              4       20       25       14        8       22       26       16        7    1    1
        8              8       22       26       16       12       24       27       18        7    1    1
        9              1        3        7        5        0        0        0        0        2    4    4
       10              5        7       11        9        0        0        0        0        2    4    4
       11              3       13       15        7        0        0        0        0        2    4    4
       12              7       15       17       11        0        0        0        0        2    4    4
       13              1        5        6        2        0        0        0        0        2    4    4
       14              5        9       10        6        0        0        0        0        2    4    4
       15              2        6       21       19        0        0        0        0        2    4    4
       16              6       10       23       21        0        0        0        0        2    4    4
       17              1        2        4        3        0        0        0        0        1    4    4
       18              3        4       14       13        0        0        0        0        1    4    4
       19              2       19       20        4        0        0        0        0        1    4    4
       20              4       20       25       14        0        0        0        0        1    4    4
       21             19       21       22       20        0        0        0        0        2    4    4
       22             21       23       24       22        0        0        0        0        2    4    4
       23             20       22       26       25        0        0        0        0        2    4    4
       24             22       24       27       26        0        0        0        0        2    4    4
       25             13       14       16       15        0        0        0        0        2    4    4
       26             15       16       18       17        0        0        0        0        2    4    4
       27             14       25       26       16        0        0        0        0        2    4    4
       28             16       26       27       18        0        0        0        0        2    4    4
       29              9       11       12       10        0        0        0        0        3    4    4
       30             11       17       18       12        0        0        0        0        3    4    4
       31             10       12       24       23        0        0        0        0        3    4    4
       32             12       18       27       24        0        0        0        0        3    4    4


==> anc/xt-super/dune-grid/doc/grids/starcd/star.vrt <==
        1       0.000000000E+00 0.000000000E+00 0.000000000E+00
        2        5.00000000     0.000000000E+00 0.000000000E+00
        3       0.000000000E+00  5.00000000     0.000000000E+00
        4        5.00000000      5.00000000     0.000000000E+00
        5       0.000000000E+00 0.000000000E+00  5.00000000    
        6        5.00000000     0.000000000E+00  5.00000000    
        7       0.000000000E+00  5.00000000      5.00000000    
        8        5.00000000      5.00000000      5.00000000    
        9       0.000000000E+00 0.000000000E+00  10.0000000    
       10        5.00000000     0.000000000E+00  10.0000000    
       11       0.000000000E+00  5.00000000      10.0000000    
       12        5.00000000      5.00000000      10.0000000    
       13       0.000000000E+00  10.0000000     0.000000000E+00
       14        5.00000000      10.0000000     0.000000000E+00
       15       0.000000000E+00  10.0000000      5.00000000    
       16        5.00000000      10.0000000      5.00000000    
       17       0.000000000E+00  10.0000000      10.0000000    
       18        5.00000000      10.0000000      10.0000000    
       19        10.0000000     0.000000000E+00 0.000000000E+00
       20        10.0000000      5.00000000     0.000000000E+00
       21        10.0000000     0.000000000E+00  5.00000000    
       22        10.0000000      5.00000000      5.00000000    
       23        10.0000000     0.000000000E+00  10.0000000    
       24        10.0000000      5.00000000      10.0000000    
       25        10.0000000      10.0000000     0.000000000E+00
       26        10.0000000      10.0000000      5.00000000    
       27        10.0000000      10.0000000      10.0000000    


==> anc/xt-super/dune-grid/doc/grids/starcd/tets.cel <==
        1            138      101      159      159      147      147      147      147        7    1    1
        2             35       77      146      146       58       58       58       58        7    1    1
        3              3        7      151      151      178      178      178      178        7    1    1
        4             53      147       49       49       46       46       46       46        7    1    1
        5             29       76       63       63      167      167      167      167        7    1    1
        6             91       25      164      164      175      175      175      175        7    1    1
        7             63       79      167      167       65       65       65       65        7    1    1
        8             39       89      148      148      103      103      103      103        7    1    1
        9             75      111      146      146       73       73       73       73        7    1    1
       10             46      136      147      147      171      171      171      171        7    1    1
       11            146      102      115      115      112      112      112      112        7    1    1
       12            136       49      147      147      171      171      171      171        7    1    1
       13            151      134      142      142        3        3        3        3        7    1    1
       14             91      141      164      164       88       88       88       88        7    1    1
       15            151      152      130      130        7        7        7        7        7    1    1
       16             11      125      155      155      177      177      177      177        7    1    1
       17             11      105      155      155      107      107      107      107        7    1    1
       18            113      122      155      155      110      110      110      110        7    1    1
       19             18       94      161      161       95       95       95       95        7    1    1
       20            185      179      165      165      161      161      161      161        7    1    1
       21             25       22      164      164      175      175      175      175        7    1    1
       22             16      176      124      124       14       14       14       14        7    1    1
       23            156      121      181      181      155      155      155      155        7    1    1
       24             63       72       76       76       71       71       71       71        7    1    1
       25             90       67      148      148       81       81       81       81        7    1    1
       26             64       56      148      148       62       62       62       62        7    1    1
       27             77      145      180      180      146      146      146      146        7    1    1
       28            167       67      168      168       65       65       65       65        7    1    1
       29            185      161       95       95      162      162      162      162        7    1    1
       30             79      185       95       95      162      162      162      162        7    1    1
       31            185       79      167      167      162      162      162      162        7    1    1
       32            185       79       65       65      167      167      167      167        7    1    1
       33            107      130      184      184      152      152      152      152        7    1    1
       34            151      129      138      138      150      150      150      150        7    1    1
       35            138      184      129      129      151      151      151      151        7    1    1
       36            129      184      130      130      151      151      151      151        7    1    1
       37            142      141      183      183      149      149      149      149        7    1    1
       38            134      183      135      135      150      150      150      150        7    1    1
       39            183      134      151      151      150      150      150      150        7    1    1
       40            151      142      149      149        3        3        3        3        7    1    1
       41            111      155      110      110      154      154      154      154        7    1    1
       42            155      161      123      123      153      153      153      153        7    1    1
       43            155      123      122      122      153      153      153      153        7    1    1
       44            182      122      110      110      155      155      155      155        7    1    1
       45            181      126      161      161      153      153      153      153        7    1    1
       46            181      164      160      160      100      100      100      100        7    1    1
       47            181       99      100      100      160      160      160      160        7    1    1
       48             99      181      126      126      161      161      161      161        7    1    1
       49            161       99      160      160       16       16       16       16        7    1    1
       50            167       77      166      166       72       72       72       72        7    1    1
       51             61      180       62       62      168      168      168      168        7    1    1
       52             63      168      180      180       61       61       61       61        7    1    1
       53             61       72      180      180       63       63       63       63        7    1    1
       54             30       73      111      111       75       75       75       75        7    1    1
       55             18      124      176      176       13       13       13       13        7    1    1
       56              9      110      122      122      113      113      113      113        7    1    1
       57             76       29      174      174       28       28       28       28        7    1    1
       58             38      103       89       89       39       39       39       39        7    1    1
       59              3      178      151      151        6        6        6        6        7    1    1
       60             20       88      141      141       91       91       91       91        7    1    1
       61             46      104      147      147      135      135      135      135        7    1    1
       62             25       22      175      175       23       23       23       23        7    1    1
       63             11      125      177      177      120      120      120      120        7    1    1
       64             18       16      176      176      124      124      124      124        7    1    1
       65              3        7      178      178        4        4        4        4        7    1    1
       66             52       47       53       53       49       49       49       49        7    1    1
       67             29       76      174      174       63       63       63       63        7    1    1
       68             35      173      146      146       75       75       75       75        7    1    1
       69             64      172      148      148       39       39       39       39        7    1    1
       70            106      107      105      105       11       11       11       11        7    1    1
       71             91       25      175      175       85       85       85       85        7    1    1
       72             19       95       94       94       18       18       18       18        7    1    1
       73            112      173      146      146       35       35       35       35        7    1    1
       74             80       65       79       79       63       63       63       63        7    1    1
       75            136       51      101      101       49       49       49       49        7    1    1
       76              7      129      130      130      151      151      151      151        7    1    1
       77             90      172      148      148       64       64       64       64        7    1    1
       78            154      113      155      155      110      110      110      110        7    1    1
       79            182      179      146      146      157      157      157      157        7    1    1
       80            111      157      182      182      146      146      146      146        7    1    1
       81            182      110      111      111      155      155      155      155        7    1    1
       82            111      146      155      155      154      154      154      154        7    1    1
       83            182      161      155      155      179      179      179      179        7    1    1
       84            162       29      167      167       98       98       98       98        7    1    1
       85            161      167      179      179      157      157      157      157        7    1    1
       86            157      161      162      162       97       97       97       97        7    1    1
       87            167      157      162      162       98       98       98       98        7    1    1
       88            157       98       97       97      162      162      162      162        7    1    1
       89            162      157      167      167      161      161      161      161        7    1    1
       90             95       96       69       69       18       18       18       18        7    1    1
       91            153      124      161      161      123      123      123      123        7    1    1
       92            182      161      179      179      157      157      157      157        7    1    1
       93            182      179      155      155      146      146      146      146        7    1    1
       94            155      161      182      182      123      123      123      123        7    1    1
       95            122      182      123      123      155      155      155      155        7    1    1
       96            123      182      157      157      161      161      161      161        7    1    1
       97            118      122      127      127      153      153      153      153        7    1    1
       98            166       75      146      146       73       73       73       73        7    1    1
       99            167      146      179      179      157      157      157      157        7    1    1
      100            157      167      166      166       74       74       74       74        7    1    1
      101            146      157      166      166       73       73       73       73        7    1    1
      102            157       73       74       74      166      166      166      166        7    1    1
      103            166      157      146      146      167      167      167      167        7    1    1
      104            163       91      164      164       88       88       88       88        7    1    1
      105            148      164      179      179      158      158      158      158        7    1    1
      106            158      148      163      163       89       89       89       89        7    1    1
      107            164      158      163      163       88       88       88       88        7    1    1
      108            158       88       89       89      163      163      163      163        7    1    1
      109            163      158      164      164      148      148      148      148        7    1    1
      110            150      136      147      147      135      135      135      135        7    1    1
      111            183      164      158      158      179      179      179      179        7    1    1
      112            183      179      158      158      147      147      147      147        7    1    1
      113            183      147      150      150      151      151      151      151        7    1    1
      114            183      135      150      150      147      147      147      147        7    1    1
      115            135      183      158      158      147      147      147      147        7    1    1
      116            133      136      150      150      135      135      135      135        7    1    1
      117            142      183      134      134      151      151      151      151        7    1    1
      118            183      164      179      179      151      151      151      151        7    1    1
      119            141      158      183      183      164      164      164      164        7    1    1
      120            183      151      149      149      164      164      164      164        7    1    1
      121            142      134        2        2        3        3        3        3        7    1    1
      122            183      179      147      147      151      151      151      151        7    1    1
      123            143        3      149      149      142      142      142      142        7    1    1
      124            170       39      148      148      103      103      103      103        7    1    1
      125            147      148      179      179      158      158      158      158        7    1    1
      126            158      147      170      170      104      104      104      104        7    1    1
      127            148      158      170      170      103      103      103      103        7    1    1
      128            158      103      104      104      170      170      170      170        7    1    1
      129            170      158      148      148      147      147      147      147        7    1    1
      130             16       14      124      124      126      126      126      126        7    1    1
      131            181      179      155      155      161      161      161      161        7    1    1
      132            181      164      179      179      161      161      161      161        7    1    1
      133            164      161      181      181      160      160      160      160        7    1    1
      134            100      144      181      181      164      164      164      164        7    1    1
      135            144      156      181      181      164      164      164      164        7    1    1
      136            152        7      151      151      132      132      132      132        7    1    1
      137            155      151      179      179      156      156      156      156        7    1    1
      138            156      155      152      152      119      119      119      119        7    1    1
      139            151      156      152      152      132      132      132      132        7    1    1
      140            156      132      119      119      152      152      152      152        7    1    1
      141            152      156      151      151      155      155      155      155        7    1    1
      142            128      119      132      132      152      152      152      152        7    1    1
      143            153      125      155      155      121      121      121      121        7    1    1
      144            126      181      121      121      153      153      153      153        7    1    1
      145            181      153      155      155      121      121      121      121        7    1    1
      146            181      164      156      156      179      179      179      179        7    1    1
      147            181      179      156      156      155      155      155      155        7    1    1
      148            127      126      121      121      153      153      153      153        7    1    1
      149            149       22      164      164      144      144      144      144        7    1    1
      150            151      164      179      179      156      156      156      156        7    1    1
      151            139      156      144      144      149      149      149      149        7    1    1
      152            156      149      164      164      144      144      144      144        7    1    1
      153            156      149      151      151      164      164      164      164        7    1    1
      154            156      139      151      151      149      149      149      149        7    1    1
      155            169       35      146      146       58       58       58       58        7    1    1
      156            147      146      179      179      145      145      145      145        7    1    1
      157            145      147      169      169       52       52       52       52        7    1    1
      158            146      145      169      169       58       58       58       58        7    1    1
      159            145       58       52       52      169      169      169      169        7    1    1
      160            169      145      146      146      147      147      147      147        7    1    1
      161            168       64      148      148       62       62       62       62        7    1    1
      162            180      179      167      167      146      146      146      146        7    1    1
      163            148      167      168      168      180      180      180      180        7    1    1
      164            180      148      167      167      179      179      179      179        7    1    1
      165             56       62      180      180      148      148      148      148        7    1    1
      166            145       56      180      180      148      148      148      148        7    1    1
      167             60       62       66       66      168      168      168      168        7    1    1
      168            166       76      167      167       72       72       72       72        7    1    1
      169            180      146      167      167       77       77       77       77        7    1    1
      170            180      179      146      146      145      145      145      145        7    1    1
      171            180      148      179      179      145      145      145      145        7    1    1
      172             77      146      167      167      166      166      166      166        7    1    1
      173             74       78       70       70       76       76       76       76        7    1    1
      174            170       46      147      147       53       53       53       53        7    1    1
      175            148      147      179      179      145      145      145      145        7    1    1
      176            145       53       56       56      147      147      147      147        7    1    1
      177            147       56      170      170       53       53       53       53        7    1    1
      178            147      148      170      170       56       56       56       56        7    1    1
      179            147      148       56       56      145      145      145      145        7    1    1
      180            146      115      159      159      154      154      154      154        7    1    1
      181            155      146      179      179      159      159      159      159        7    1    1
      182            159      155      154      154      105      105      105      105        7    1    1
      183            115      159      102      102      146      146      146      146        7    1    1
      184            159      115      105      105      154      154      154      154        7    1    1
      185            154      159      146      146      155      155      155      155        7    1    1
      186            163       90      148      148       81       81       81       81        7    1    1
      187            164      148      179      179      165      165      165      165        7    1    1
      188            165      164      163      163       83       83       83       83        7    1    1
      189            148      165      163      163       81       81       81       81        7    1    1
      190            165       81       83       83      163      163      163      163        7    1    1
      191            163      165      148      148      164      164      164      164        7    1    1
      192            160       25      164      164       84       84       84       84        7    1    1
      193            161      164      179      179      165      165      165      165        7    1    1
      194            165      161      160      160       94       94       94       94        7    1    1
      195            164      165      160      160       84       84       84       84        7    1    1
      196            165       84       94       94      160      160      160      160        7    1    1
      197            160      165      164      164      161      161      161      161        7    1    1
      198            169       49      147      147      101      101      101      101        7    1    1
      199            146      147      179      179      159      159      159      159        7    1    1
      200            159      146      169      169      102      102      102      102        7    1    1
      201            147      159      169      169      101      101      101      101        7    1    1
      202            159      101      102      102      169      169      169      169        7    1    1
      203            169      159      147      147      146      146      146      146        7    1    1
      204            162       18      161      161       95       95       95       95        7    1    1
      205            185      148      165      165      179      179      179      179        7    1    1
      206            185      165       94       94      161      161      161      161        7    1    1
      207             94       95      185      185      161      161      161      161        7    1    1
      208            161      185      167      167      162      162      162      162        7    1    1
      209            185       67      148      148      167      167      167      167        7    1    1
      210            150        6      151      151      129      129      129      129        7    1    1
      211            147      151      179      179      159      159      159      159        7    1    1
      212            151      138      147      147      150      150      150      150        7    1    1
      213            184      138      159      159      147      147      147      147        7    1    1
      214            184      151      138      138      147      147      147      147        7    1    1
      215            152       11      155      155      107      107      107      107        7    1    1
      216            151      155      179      179      159      159      159      159        7    1    1
      217            184      151      155      155      152      152      152      152        7    1    1
      218            159      107      184      184      155      155      155      155        7    1    1
      219              7        8      129      129        6        6        6        6        7    1    1
      220            184      151      159      159      155      155      155      155        7    1    1
      221            168       63      167      167       65       65       65       65        7    1    1
      222            185       67      165      165      148      148      148      148        7    1    1
      223            185      148      179      179      167      167      167      167        7    1    1
      224            185      179      161      161      167      167      167      167        7    1    1
      225             67      148      167      167      168      168      168      168        7    1    1
      226             12       13       96       96      176      176      176      176        7    1    1
      227              1        2        5        5      178      178      178      178        7    1    1
      228            116      120       10       10      177      177      177      177        7    1    1
      229             27       71       59       59      174      174      174      174        7    1    1
      230             33       30       34       34      173      173      173      173        7    1    1
      231             42       38       43       43      172      172      172      172        7    1    1
      232             24       23       26       26      175      175      175      175        7    1    1
      233             48       47       50       50      171      171      171      171        7    1    1
      234             12       19       17       17      176      176      176      176        7    1    1
      235            116      106      109      109      177      177      177      177        7    1    1
      236             27       80       68       68      174      174      174      174        7    1    1
      237            116        9      117      117      177      177      177      177        7    1    1
      238            113      110      154      154      108      108      108      108        7    1    1
      239            109        9      177      177      113      113      113      113        7    1    1
      240              9      108      110      110      113      113      113      113        7    1    1
      241              9      109      108      108      113      113      113      113        7    1    1
      242            111      112      154      154      114      114      114      114        7    1    1
      243             30       34      173      173      112      112      112      112        7    1    1
      244             30      114       34       34      112      112      112      112        7    1    1
      245             30      111      114      114      112      112      112      112        7    1    1
      246            114      110      108      108      154      154      154      154        7    1    1
      247             27       28       70       70      174      174      174      174        7    1    1
      248             69       97      162      162       18       18       18       18        7    1    1
      249             13       96      176      176       18       18       18       18        7    1    1
      250             96       13       97       97       18       18       18       18        7    1    1
      251             69       29      162      162       98       98       98       98        7    1    1
      252             68       28      174      174       29       29       29       29        7    1    1
      253             98       68       69       69       29       29       29       29        7    1    1
      254             28       68       98       98       29       29       29       29        7    1    1
      255             98       69       97       97      162      162      162      162        7    1    1
      256            109        9      116      116      177      177      177      177        7    1    1
      257             15       13       12       12      176      176      176      176        7    1    1
      258            125      118      153      153      122      122      122      122        7    1    1
      259              9      117      177      177      125      125      125      125        7    1    1
      260            117      122      118      118      125      125      125      125        7    1    1
      261            117        9      122      122      125      125      125      125        7    1    1
      262            127      124      153      153      123      123      123      123        7    1    1
      263             15       13      176      176      124      124      124      124        7    1    1
      264             13      127      123      123      124      124      124      124        7    1    1
      265             13       15      127      127      124      124      124      124        7    1    1
      266            122      123      127      127      153      153      153      153        7    1    1
      267             32       30       33       33      173      173      173      173        7    1    1
      268             68       28       27       27      174      174      174      174        7    1    1
      269             75       73      166      166       78       78       78       78        7    1    1
      270             32       30      173      173       75       75       75       75        7    1    1
      271             73       32       78       78       75       75       75       75        7    1    1
      272             30       32       73       73       75       75       75       75        7    1    1
      273             78       74      166      166       76       76       76       76        7    1    1
      274             28       70      174      174       76       76       76       76        7    1    1
      275             28       74       70       70       76       76       76       76        7    1    1
      276             78       74       73       73      166      166      166      166        7    1    1
      277             24       20       21       21      175      175      175      175        7    1    1
      278             91       88      163      163       86       86       86       86        7    1    1
      279             87       20      175      175       91       91       91       91        7    1    1
      280             88       20       86       86       91       91       91       91        7    1    1
      281             20       87       86       86       91       91       91       91        7    1    1
      282             89       90      163      163       92       92       92       92        7    1    1
      283             38       43      172      172       90       90       90       90        7    1    1
      284             89       43       38       38       90       90       90       90        7    1    1
      285             92       43       89       89       90       90       90       90        7    1    1
      286             92       88       86       86      163      163      163      163        7    1    1
      287             48       45       55       55      171      171      171      171        7    1    1
      288              6      133      150      150      134      134      134      134        7    1    1
      289              2        5      178      178        6        6        6        6        7    1    1
      290            134        5        2        2        6        6        6        6        7    1    1
      291            133        5      134      134        6        6        6        6        7    1    1
      292            133      138      150      150      136      136      136      136        7    1    1
      293            137       45      171      171      136      136      136      136        7    1    1
      294             45      137      135      135      136      136      136      136        7    1    1
      295            134      135      133      133      150      150      150      150        7    1    1
      296             87       20       24       24      175      175      175      175        7    1    1
      297            140        2        1        1      178      178      178      178        7    1    1
      298             22      143      149      149      141      141      141      141        7    1    1
      299             20       21      175      175       22       22       22       22        7    1    1
      300            141       21       20       20       22       22       22       22        7    1    1
      301            143       21      141      141       22       22       22       22        7    1    1
      302            143      139      149      149        3        3        3        3        7    1    1
      303            140        2      178      178        3        3        3        3        7    1    1
      304            142        2      140      140        3        3        3        3        7    1    1
      305            141      142      143      143      149      149      149      149        7    1    1
      306             40       38       42       42      172      172      172      172        7    1    1
      307            137       45       48       48      171      171      171      171        7    1    1
      308             39      103      170      170       57       57       57       57        7    1    1
      309             40       38      172      172       39       39       39       39        7    1    1
      310            103       40       57       57       39       39       39       39        7    1    1
      311             38       40      103      103       39       39       39       39        7    1    1
      312             53       55       57       57       46       46       46       46        7    1    1
      313             45       55      171      171       46       46       46       46        7    1    1
      314             55       45      104      104       46       46       46       46        7    1    1
      315             57      104      103      103      170      170      170      170        7    1    1
      316             12       14       15       15      176      176      176      176        7    1    1
      317             16       99      160      160       93       93       93       93        7    1    1
      318             17       14      176      176       16       16       16       16        7    1    1
      319             99       17       93       93       16       16       16       16        7    1    1
      320             14       17       99       99       16       16       16       16        7    1    1
      321             84       26       93       93       25       25       25       25        7    1    1
      322             23       26      175      175       25       25       25       25        7    1    1
      323            100       26       23       23       25       25       25       25        7    1    1
      324             93       25      160      160       84       84       84       84        7    1    1
      325              1        4      140      140      178      178      178      178        7    1    1
      326             11      128      152      152      119      119      119      119        7    1    1
      327            120       10      177      177       11       11       11       11        7    1    1
      328            119       10      120      120       11       11       11       11        7    1    1
      329            128       10      119      119       11       11       11       11        7    1    1
      330            128        7      152      152      132      132      132      132        7    1    1
      331            131        4      178      178        7        7        7        7        7    1    1
      332            132        4      131      131        7        7        7        7        7    1    1
      333            130      128      131      131        7        7        7        7        7    1    1
      334             17       14       12       12      176      176      176      176        7    1    1
      335            117      120      116      116      177      177      177      177        7    1    1
      336            124      127      153      153      126      126      126      126        7    1    1
      337             14       15      176      176      124      124      124      124        7    1    1
      338             15      126      127      127      124      124      124      124        7    1    1
      339             15       14      126      126      124      124      124      124        7    1    1
      340            118      125      153      153      121      121      121      121        7    1    1
      341            117      120      177      177      125      125      125      125        7    1    1
      342            120      118      121      121      125      125      125      125        7    1    1
      343            120      117      118      118      125      125      125      125        7    1    1
      344            118      127      121      121      153      153      153      153        7    1    1
      345             21       23       24       24      175      175      175      175        7    1    1
      346            131        4        1        1      178      178      178      178        7    1    1
      347             22      144      149      149      143      143      143      143        7    1    1
      348             21       23      175      175       22       22       22       22        7    1    1
      349            144       21      143      143       22       22       22       22        7    1    1
      350             23       21      144      144       22       22       22       22        7    1    1
      351            142      140      143      143        3        3        3        3        7    1    1
      352              4      140      178      178        3        3        3        3        7    1    1
      353            139      140        4        4        3        3        3        3        7    1    1
      354            143      139      144      144      149      149      149      149        7    1    1
      355             33       31       32       32      173      173      173      173        7    1    1
      356             37       54       58       58       35       35       35       35        7    1    1
      357             37       31      173      173       35       35       35       35        7    1    1
      358             31       37       58       58       35       35       35       35        7    1    1
      359             52       49      169      169       54       54       54       54        7    1    1
      360             47       50      171      171       49       49       49       49        7    1    1
      361             52       50       47       47       49       49       49       49        7    1    1
      362             54       50       52       52       49       49       49       49        7    1    1
      363             37      102       54       54       35       35       35       35        7    1    1
      364             42       41       40       40      172      172      172      172        7    1    1
      365             63       60      168      168       61       61       61       61        7    1    1
      366             71       59      174      174       63       63       63       63        7    1    1
      367             59       61       60       60       63       63       63       63        7    1    1
      368             59       71       61       61       63       63       63       63        7    1    1
      369             66       64      168      168       62       62       62       62        7    1    1
      370             44       41      172      172       64       64       64       64        7    1    1
      371             62       41       66       66       64       64       64       64        7    1    1
      372             41       44       66       66       64       64       64       64        7    1    1
      373             61       62       60       60      168      168      168      168        7    1    1
      374             37       31       33       33      173      173      173      173        7    1    1
      375             70       71       27       27      174      174      174      174        7    1    1
      376             75       78      166      166       77       77       77       77        7    1    1
      377             31       32      173      173       75       75       75       75        7    1    1
      378             32       77       78       78       75       75       75       75        7    1    1
      379             32       31       77       77       75       75       75       75        7    1    1
      380             78       76      166      166       72       72       72       72        7    1    1
      381             70       71      174      174       76       76       76       76        7    1    1
      382             70       72       71       71       76       76       76       76        7    1    1
      383             77       72       78       78      166      166      166      166        7    1    1
      384             55       47       48       48      171      171      171      171        7    1    1
      385             44       41       42       42      172      172      172      172        7    1    1
      386             57      104      170      170       46       46       46       46        7    1    1
      387             55       47      171      171       46       46       46       46        7    1    1
      388             53       47       55       55       46       46       46       46        7    1    1
      389             56       39      170      170       57       57       57       57        7    1    1
      390             41       40      172      172       39       39       39       39        7    1    1
      391             56       40       41       41       39       39       39       39        7    1    1
      392             57       40       56       56       39       39       39       39        7    1    1
      393             57       46      170      170       53       53       53       53        7    1    1
      394            112      115      154      154      114      114      114      114        7    1    1
      395             34       36      173      173      112      112      112      112        7    1    1
      396             34      115       36       36      112      112      112      112        7    1    1
      397             34      114      115      115      112      112      112      112        7    1    1
      398            105      113      154      154      108      108      108      108        7    1    1
      399            106      109      177      177      113      113      113      113        7    1    1
      400            109      105      108      108      113      113      113      113        7    1    1
      401            109      106      105      105      113      113      113      113        7    1    1
      402            108      115      114      114      154      154      154      154        7    1    1
      403             33       36       37       37      173      173      173      173        7    1    1
      404             90       81      163      163       92       92       92       92        7    1    1
      405             43       82      172      172       90       90       90       90        7    1    1
      406             82       92       81       81       90       90       90       90        7    1    1
      407             82       43       92       92       90       90       90       90        7    1    1
      408             83       91      163      163       86       86       86       86        7    1    1
      409             85       87      175      175       91       91       91       91        7    1    1
      410             85       86       87       87       91       91       91       91        7    1    1
      411             85       83       86       86       91       91       91       91        7    1    1
      412             86       81       92       92      163      163      163      163        7    1    1
      413             82       44       43       43      172      172      172      172        7    1    1
      414             24       85       87       87      175      175      175      175        7    1    1
      415            100       93       26       26       25       25       25       25        7    1    1
      416             26       85      175      175       25       25       25       25        7    1    1
      417             93      100      160      160       25       25       25       25        7    1    1
      418             85       26       84       84       25       25       25       25        7    1    1
      419             94       16      160      160       93       93       93       93        7    1    1
      420             19       17      176      176       16       16       16       16        7    1    1
      421             94       17       19       19       16       16       16       16        7    1    1
      422             93       17       94       94       16       16       16       16        7    1    1
      423             26       85       24       24      175      175      175      175        7    1    1
      424             49      101      169      169       54       54       54       54        7    1    1
      425             50       51      171      171       49       49       49       49        7    1    1
      426            101       50       54       54       49       49       49       49        7    1    1
      427             51       50      101      101       49       49       49       49        7    1    1
      428             35       54      169      169      102      102      102      102        7    1    1
      429             36       37      173      173       35       35       35       35        7    1    1
      430             37       36      102      102       35       35       35       35        7    1    1
      431            101       54      102      102      169      169      169      169        7    1    1
      432             48       51      137      137      171      171      171      171        7    1    1
      433             34       36       33       33      173      173      173      173        7    1    1
      434             96       19       12       12      176      176      176      176        7    1    1
      435             69       18      162      162       95       95       95       95        7    1    1
      436             96       19      176      176       18       18       18       18        7    1    1
      437             96       95       19       19       18       18       18       18        7    1    1
      438             79       29      162      162       69       69       69       69        7    1    1
      439             80       68      174      174       29       29       29       29        7    1    1
      440             79       68       80       80       29       29       29       29        7    1    1
      441             69       68       79       79       29       29       29       29        7    1    1
      442             97       69       96       96       18       18       18       18        7    1    1
      443              1        8      131      131      178      178      178      178        7    1    1
      444             50       51       48       48      171      171      171      171        7    1    1
      445              6      129      150      150      133      133      133      133        7    1    1
      446              5        8      178      178        6        6        6        6        7    1    1
      447            129        5      133      133        6        6        6        6        7    1    1
      448              8        5      129      129        6        6        6        6        7    1    1
      449            135      137      133      133      136      136      136      136        7    1    1
      450             51      137      171      171      136      136      136      136        7    1    1
      451             51      138      137      137      136      136      136      136        7    1    1
      452            133      138      129      129      150      150      150      150        7    1    1
      453             10      106      116      116      177      177      177      177        7    1    1
      454              5        8        1        1      178      178      178      178        7    1    1
      455             11      107      152      152      128      128      128      128        7    1    1
      456             10      106      177      177       11       11       11       11        7    1    1
      457            107       10      128      128       11       11       11       11        7    1    1
      458            106       10      107      107       11       11       11       11        7    1    1
      459            128      130      152      152        7        7        7        7        7    1    1
      460              8      131      178      178        7        7        7        7        7    1    1
      461            130      131        8        8        7        7        7        7        7    1    1
      462            128      130      107      107      152      152      152      152        7    1    1
      463             59       80       27       27      174      174      174      174        7    1    1
      464             44       42       43       43      172      172      172      172        7    1    1
      465             63       65      168      168       60       60       60       60        7    1    1
      466             59       80      174      174       63       63       63       63        7    1    1
      467             80       60       65       65       63       63       63       63        7    1    1
      468             80       59       60       60       63       63       63       63        7    1    1
      469             67       64      168      168       66       66       66       66        7    1    1
      470             82       44      172      172       64       64       64       64        7    1    1
      471             66       82       67       67       64       64       64       64        7    1    1
      472             44       82       66       66       64       64       64       64        7    1    1
      473             66       65       60       60      168      168      168      168        7    1    1
      474            111      110      114      114      154      154      154      154        7    1    1
      475             72       70       78       78       76       76       76       76        7    1    1
      476             89       88       92       92      163      163      163      163        7    1    1
      477            104       57       55       55       46       46       46       46        7    1    1
      478            100       99       93       93      160      160      160      160        7    1    1
      479            139      143      140      140        3        3        3        3        7    1    1
      480             52       58       54       54      169      169      169      169        7    1    1
      481             56       53       57       57      170      170      170      170        7    1    1
      482            105      115      108      108      154      154      154      154        7    1    1
      483             83       81       86       86      163      163      163      163        7    1    1
      484             94       84       93       93      160      160      160      160        7    1    1
      485             35       58      169      169       54       54       54       54        7    1    1
      486             79       95       69       69      162      162      162      162        7    1    1
      487            138      133      137      137      136      136      136      136        7    1    1
      488            132      131      128      128        7        7        7        7        7    1    1
      489             67       65       66       66      168      168      168      168        7    1    1
      490            112      154      146      146      111      111      111      111        7    1    1
      491             75      173      146      146      112      112      112      112        7    1    1
      492             18      123      161      161      124      124      124      124        7    1    1
      493             18      162      161      161       97       97       97       97        7    1    1
      494             18       97      161      161      123      123      123      123        7    1    1
      495            125      153      155      155      122      122      122      122        7    1    1
      496            113      177      155      155      125      125      125      125        7    1    1
      497             76      166      167      167       74       74       74       74        7    1    1
      498             76       74      167      167       98       98       98       98        7    1    1
      499             90      163      148      148       89       89       89       89        7    1    1
      500             39      172      148      148       90       90       90       90        7    1    1
      501              3      178        6        6        2        2        2        2        7    1    1
      502              6      150      151      151      134      134      134      134        7    1    1
      503              3        6      151      151      134      134      134      134        7    1    1
      504             22      149      164      164      141      141      141      141        7    1    1
      505             91      175      164      164       22       22       22       22        7    1    1
      506             46      170      147      147      104      104      104      104        7    1    1
      507             46      135      147      147      136      136      136      136        7    1    1
      508             25      144      164      164       22       22       22       22        7    1    1
      509             25      160      164      164      100      100      100      100        7    1    1
      510             25      100      164      164      144      144      144      144        7    1    1
      511             11      121      155      155      125      125      125      125        7    1    1
      512             11      152      155      155      119      119      119      119        7    1    1
      513             11      119      155      155      121      121      121      121        7    1    1
      514            124      153      161      161      126      126      126      126        7    1    1
      515             16      126      161      161       99       99       99       99        7    1    1
      516              3      149      151      151      139      139      139      139        7    1    1
      517              7      139        4        4        3        3        3        3        7    1    1
      518             49      169      147      147       52       52       52       52        7    1    1
      519             46      171      147      147       49       49       49       49        7    1    1
      520             61       71       72       72       63       63       63       63        7    1    1
      521             63      180      167      167       72       72       72       72        7    1    1
      522             63      168      167      167      180      180      180      180        7    1    1
      523             75      166      146      146       77       77       77       77        7    1    1
      524             35       75      146      146       77       77       77       77        7    1    1
      525             39      170      148      148       56       56       56       56        7    1    1
      526             64       39      148      148       56       56       56       56        7    1    1
      527            113      154      155      155      105      105      105      105        7    1    1
      528             11      177      155      155      113      113      113      113        7    1    1
      529             91      163      164      164       83       83       83       83        7    1    1
      530             25       83       91       91      164      164      164      164        7    1    1
      531             16      160      161      161       94       94       94       94        7    1    1
      532             18       16      124      124      161      161      161      161        7    1    1
      533             35      169      146      146      102      102      102      102        7    1    1
      534            112       35      146      146      102      102      102      102        7    1    1
      535             63       29      167      167       79       79       79       79        7    1    1
      536             29      162      167      167       79       79       79       79        7    1    1
      537            136      150      147      147      138      138      138      138        7    1    1
      538            101      138       51       51      136      136      136      136        7    1    1
      539            151      152      184      184      130      130      130      130        7    1    1
      540            129      130        8        8        7        7        7        7        7    1    1
      541             64      168      148      148       67       67       67       67        7    1    1
      542             90       64      148      148       67       67       67       67        7    1    1
      543            113      125      122      122        9        9        9        9        7    1    1
      544            113      125      155      155      122      122      122      122        7    1    1
      545            113      177      125      125        9        9        9        9        7    1    1
      546             75      112      146      146      111      111      111      111        7    1    1
      547            111      146      182      182      155      155      155      155        7    1    1
      548             76       98       29       29       28       28       28       28        7    1    1
      549             76       98      167      167       29       29       29       29        7    1    1
      550             28       98       74       74       76       76       76       76        7    1    1
      551             97      123      157      157      161      161      161      161        7    1    1
      552             74       98      157      157      167      167      167      167        7    1    1
      553             18      123      124      124       13       13       13       13        7    1    1
      554             13      123       97       97       18       18       18       18        7    1    1
      555             75      112      111      111       30       30       30       30        7    1    1
      556             75      173      112      112       30       30       30       30        7    1    1
      557             73      157      111      111      146      146      146      146        7    1    1
      558             91       22      141      141       20       20       20       20        7    1    1
      559             91       22      164      164      141      141      141      141        7    1    1
      560             91      175       22       22       20       20       20       20        7    1    1
      561             39       90      148      148       89       89       89       89        7    1    1
      562            141       88      158      158      164      164      164      164        7    1    1
      563             46      136      171      171       45       45       45       45        7    1    1
      564             46      135      136      136       45       45       45       45        7    1    1
      565            183      164      149      149      141      141      141      141        7    1    1
      566             45      135      104      104       46       46       46       46        7    1    1
      567              3        6      134      134        2        2        2        2        7    1    1
      568            151      142      183      183      149      149      149      149        7    1    1
      569             39       90       89       89       38       38       38       38        7    1    1
      570             39      172       90       90       38       38       38       38        7    1    1
      571            158      104      135      135      147      147      147      147        7    1    1
      572            103      158       89       89      148      148      148      148        7    1    1
      573             16      126      124      124      161      161      161      161        7    1    1
      574             99      126       14       14       16       16       16       16        7    1    1
      575            161       99      181      181      160      160      160      160        7    1    1
      576            181      153      161      161      155      155      155      155        7    1    1
      577              4      132      139      139        7        7        7        7        7    1    1
      578              7      151      139      139        3        3        3        3        7    1    1
      579              7      151      132      132      139      139      139      139        7    1    1
      580            119      121      156      156      155      155      155      155        7    1    1
      581            139      132      156      156      151      151      151      151        7    1    1
      582             11      121      125      125      120      120      120      120        7    1    1
      583            120      121      119      119       11       11       11       11        7    1    1
      584             25      144       22       22       23       23       23       23        7    1    1
      585             23      144      100      100       25       25       25       25        7    1    1
      586             31       58       77       77       35       35       35       35        7    1    1
      587             35       75       77       77       31       31       31       31        7    1    1
      588             53       49       47       47       46       46       46       46        7    1    1
      589             35      173       75       75       31       31       31       31        7    1    1
      590             41       62       56       56       64       64       64       64        7    1    1
      591             64       39       56       56       41       41       41       41        7    1    1
      592            180       72       77       77      167      167      167      167        7    1    1
      593             64      172       39       39       41       41       41       41        7    1    1
      594             63       72      167      167       76       76       76       76        7    1    1
      595             63       76      174      174       71       71       71       71        7    1    1
      596            145       77       58       58      146      146      146      146        7    1    1
      597             53      147       52       52       49       49       49       49        7    1    1
      598             46      171       49       49       47       47       47       47        7    1    1
      599            148      180      168      168       62       62       62       62        7    1    1
      600             53      145       52       52      147      147      147      147        7    1    1
      601            112       35      102      102       36       36       36       36        7    1    1
      602            112      173       35       35       36       36       36       36        7    1    1
      603             11      113      155      155      105      105      105      105        7    1    1
      604            146      115      154      154      112      112      112      112        7    1    1
      605             82       81       67       67       90       90       90       90        7    1    1
      606             90       64       67       67       82       82       82       82        7    1    1
      607             84       83       85       85       25       25       25       25        7    1    1
      608             90      172       64       64       82       82       82       82        7    1    1
      609             25       83      164      164       84       84       84       84        7    1    1
      610             25       85       91       91       83       83       83       83        7    1    1
      611             18       16      161      161       94       94       94       94        7    1    1
      612             84      165       83       83      164      164      164      164        7    1    1
      613            136       49      171      171       51       51       51       51        7    1    1
      614            136      101      138      138      147      147      147      147        7    1    1
      615            115      102       36       36      112      112      112      112        7    1    1
      616            136      101      147      147       49       49       49       49        7    1    1
      617             18       16       94       94       19       19       19       19        7    1    1
      618             18      176       16       16       19       19       19       19        7    1    1
      619            185       65       67       67      167      167      167      167        7    1    1
      620              7      178        6        6      151      151      151      151        7    1    1
      621              7      129      151      151        6        6        6        6        7    1    1
      622            184      151      147      147      159      159      159      159        7    1    1
      623              7      178        8        8        6        6        6        6        7    1    1
      624             11      113      105      105      106      106      106      106        7    1    1
      625             11      177      113      113      106      106      106      106        7    1    1
      626            184      155      107      107      152      152      152      152        7    1    1
      627            107      159      105      105      155      155      155      155        7    1    1
      628             63       29       79       79       80       80       80       80        7    1    1
      629             63      174       29       29       80       80       80       80        7    1    1
      630            165       67       81       81      148      148      148      148        7    1    1
      631            185       95       94       94        0        0        0        0        1    4    4
      632            185       65       79       79        0        0        0        0        1    4    4
      633            159      138      101      101        0        0        0        0        3    4    4
      634            184      130      107      107        0        0        0        0        3    4    4
      635            158      183      135      135        0        0        0        0        2    4    4
      636            183      142      141      141        0        0        0        0        2    4    4
      637            157      182      123      123        0        0        0        0        2    4    4
      638            182      110      122      122        0        0        0        0        2    4    4
      639            181      100      144      144        0        0        0        0        2    4    4
      640            181      126      121      121        0        0        0        0        2    4    4
      641            180       62       56       56        0        0        0        0        2    4    4
      642            180       72       77       77        0        0        0        0        2    4    4
      643            165       81       83       83        0        0        0        0        1    4    4
      644            165       84       94       94        0        0        0        0        1    4    4
      645            185       79       95       95        0        0        0        0        1    4    4
      646             67      185      165      165        0        0        0        0        1    4    4
      647            165       83       84       84        0        0        0        0        1    4    4
      648            185       94      165      165        0        0        0        0        1    4    4
      649            165       67       81       81        0        0        0        0        1    4    4
      650             67       65      185      185        0        0        0        0        1    4    4
      651            159      105      115      115        0        0        0        0        3    4    4
      652            159      101      102      102        0        0        0        0        3    4    4
      653            184      129      138      138        0        0        0        0        3    4    4
      654            184      107      159      159        0        0        0        0        3    4    4
      655            159      105      107      107        0        0        0        0        3    4    4
      656            159      102      115      115        0        0        0        0        3    4    4
      657            159      184      138      138        0        0        0        0        3    4    4
      658            184      129      130      130        0        0        0        0        3    4    4
      659            158       88       89       89        0        0        0        0        2    4    4
      660            183      134      135      135        0        0        0        0        2    4    4
      661            183      141      158      158        0        0        0        0        2    4    4
      662            158      103      104      104        0        0        0        0        2    4    4
      663            158       89      103      103        0        0        0        0        2    4    4
      664            158       88      141      141        0        0        0        0        2    4    4
      665            158      104      135      135        0        0        0        0        2    4    4
      666            183      134      142      142        0        0        0        0        2    4    4
      667            111      182      157      157        0        0        0        0        2    4    4
      668            157       97       98       98        0        0        0        0        2    4    4
      669            182      122      123      123        0        0        0        0        2    4    4
      670            157       73       74       74        0        0        0        0        2    4    4
      671            157       73      111      111        0        0        0        0        2    4    4
      672            111      110      182      182        0        0        0        0        2    4    4
      673            157       74       98       98        0        0        0        0        2    4    4
      674            157       97      123      123        0        0        0        0        2    4    4
      675            181       99      100      100        0        0        0        0        2    4    4
      676            156      119      132      132        0        0        0        0        2    4    4
      677            181      121      156      156        0        0        0        0        2    4    4
      678            156      139      144      144        0        0        0        0        2    4    4
      679            181       99      126      126        0        0        0        0        2    4    4
      680            156      132      139      139        0        0        0        0        2    4    4
      681            181      144      156      156        0        0        0        0        2    4    4
      682            156      119      121      121        0        0        0        0        2    4    4
      683            145       52       58       58        0        0        0        0        2    4    4
      684            180       61       62       62        0        0        0        0        2    4    4
      685            180       77      145      145        0        0        0        0        2    4    4
      686            145       53       56       56        0        0        0        0        2    4    4
      687            145       52       53       53        0        0        0        0        2    4    4
      688            145       58       77       77        0        0        0        0        2    4    4
      689            180       56      145      145        0        0        0        0        2    4    4
      690            180       61       72       72        0        0        0        0        2    4    4
      691            141      142      143      143        0        0        0        0        2    4    4
      692            140      142      143      143        0        0        0        0        2    4    4
      693            139      140      143      143        0        0        0        0        2    4    4
      694            139      143      144      144        0        0        0        0        2    4    4
      695            133      135      137      137        0        0        0        0        2    4    4
      696            133      134      135      135        0        0        0        0        2    4    4
      697            133      137      138      138        0        0        0        0        3    4    4
      698            129      133      138      138        0        0        0        0        3    4    4
      699            128      130      131      131        0        0        0        0        3    4    4
      700            122      123      127      127        0        0        0        0        2    4    4
      701            132      128      131      131        0        0        0        0        2    4    4
      702            132      119      128      128        0        0        0        0        2    4    4
      703            119      120      121      121        0        0        0        0        2    4    4
      704            122      127      118      118        0        0        0        0        2    4    4
      705            121      127      118      118        0        0        0        0        2    4    4
      706            121      126      127      127        0        0        0        0        2    4    4
      707            118      120      121      121        0        0        0        0        2    4    4
      708            117      118      122      122        0        0        0        0        2    4    4
      709            117      118      120      120        0        0        0        0        2    4    4
      710            116      117      120      120        0        0        0        0        2    4    4
      711            110      111      114      114        0        0        0        0        2    4    4
      712            108      110      114      114        0        0        0        0        2    4    4
      713            108      114      115      115        0        0        0        0        3    4    4
      714            107      128      130      130        0        0        0        0        3    4    4
      715            106      109      116      116        0        0        0        0        3    4    4
      716            105      108      115      115        0        0        0        0        3    4    4
      717            105      108      109      109        0        0        0        0        3    4    4
      718            105      106      109      109        0        0        0        0        3    4    4
      719            105      106      107      107        0        0        0        0        3    4    4
      720             93       99      100      100        0        0        0        0        2    4    4
      721             88       89       92       92        0        0        0        0        2    4    4
      722             86       88       92       92        0        0        0        0        2    4    4
      723             86       20       87       87        0        0        0        0        2    4    4
      724             85       86       87       87        0        0        0        0        1    4    4
      725             84       94       93       93        0        0        0        0        1    4    4
      726             83       85       86       86        0        0        0        0        1    4    4
      727             83       84       85       85        0        0        0        0        1    4    4
      728             81       83       86       86        0        0        0        0        1    4    4
      729             81       86       92       92        0        0        0        0        1    4    4
      730             81       82       92       92        0        0        0        0        1    4    4
      731             73       74       78       78        0        0        0        0        2    4    4
      732             72       77       78       78        0        0        0        0        2    4    4
      733             70       74       78       78        0        0        0        0        2    4    4
      734             70       72       78       78        0        0        0        0        2    4    4
      735             70       71       72       72        0        0        0        0        2    4    4
      736             69       96       97       97        0        0        0        0        2    4    4
      737             69       97       98       98        0        0        0        0        2    4    4
      738             69       79       95       95        0        0        0        0        1    4    4
      739             69       95       96       96        0        0        0        0        1    4    4
      740             68       69       98       98        0        0        0        0        2    4    4
      741             68       79       80       80        0        0        0        0        1    4    4
      742             68       69       79       79        0        0        0        0        1    4    4
      743             67       81       82       82        0        0        0        0        1    4    4
      744             66       67       82       82        0        0        0        0        1    4    4
      745             65       66       67       67        0        0        0        0        1    4    4
      746             65       79       80       80        0        0        0        0        1    4    4
      747             61       71       72       72        0        0        0        0        2    4    4
      748             60       62       66       66        0        0        0        0        2    4    4
      749             60       61       62       62        0        0        0        0        2    4    4
      750             60       65       66       66        0        0        0        0        1    4    4
      751             60       65       80       80        0        0        0        0        1    4    4
      752             59       60       61       61        0        0        0        0        2    4    4
      753             59       61       71       71        0        0        0        0        2    4    4
      754             59       60       80       80        0        0        0        0        1    4    4
      755            102       54       37       37        0        0        0        0        3    4    4
      756             57      103      104      104        0        0        0        0        2    4    4
      757             55       57      104      104        0        0        0        0        2    4    4
      758             54       37       58       58        0        0        0        0        2    4    4
      759            102      101       54       54        0        0        0        0        3    4    4
      760             53       56       57       57        0        0        0        0        2    4    4
      761             53       55       57       57        0        0        0        0        2    4    4
      762             52       54       58       58        0        0        0        0        2    4    4
      763             51      137      138      138        0        0        0        0        3    4    4
      764             51      101      138      138        0        0        0        0        3    4    4
      765             50       52       54       54        0        0        0        0        2    4    4
      766             50       54      101      101        0        0        0        0        3    4    4
      767             50       51      101      101        0        0        0        0        3    4    4
      768             48      137       51       51        0        0        0        0        3    4    4
      769             48       50       51       51        0        0        0        0        3    4    4
      770             47       48       50       50        0        0        0        0        2    4    4
      771             47       50       52       52        0        0        0        0        2    4    4
      772             47       53       55       55        0        0        0        0        2    4    4
      773             47       52       53       53        0        0        0        0        2    4    4
      774             55       47       48       48        0        0        0        0        2    4    4
      775             45       48      137      137        0        0        0        0        2    4    4
      776             45       55       48       48        0        0        0        0        2    4    4
      777             45      135      137      137        0        0        0        0        2    4    4
      778             45       55      104      104        0        0        0        0        2    4    4
      779             45      104      135      135        0        0        0        0        2    4    4
      780             66       41       44       44        0        0        0        0        2    4    4
      781             44       66       82       82        0        0        0        0        1    4    4
      782             43       89       92       92        0        0        0        0        2    4    4
      783             43       82       92       92        0        0        0        0        1    4    4
      784             43       44       42       42        0        0        0        0        1    4    4
      785             43       82       44       44        0        0        0        0        1    4    4
      786             41       42       44       44        0        0        0        0        2    4    4
      787             66       62       41       41        0        0        0        0        2    4    4
      788             41       56       62       62        0        0        0        0        2    4    4
      789             40       41       42       42        0        0        0        0        2    4    4
      790             40       57      103      103        0        0        0        0        2    4    4
      791             40       41       56       56        0        0        0        0        2    4    4
      792             40       56       57       57        0        0        0        0        2    4    4
      793             38       40       42       42        0        0        0        0        2    4    4
      794             38       42       43       43        0        0        0        0        2    4    4
      795             38       43       89       89        0        0        0        0        2    4    4
      796             38       40      103      103        0        0        0        0        2    4    4
      797             38       89      103      103        0        0        0        0        2    4    4
      798             36       37      102      102        0        0        0        0        3    4    4
      799             36      102      115      115        0        0        0        0        3    4    4
      800             34       36      115      115        0        0        0        0        3    4    4
      801             34      114      115      115        0        0        0        0        3    4    4
      802             33       36       37       37        0        0        0        0        3    4    4
      803             33       34       36       36        0        0        0        0        3    4    4
      804             32       73       78       78        0        0        0        0        2    4    4
      805             32       77       78       78        0        0        0        0        2    4    4
      806             31       32       33       33        0        0        0        0        2    4    4
      807             31       33       37       37        0        0        0        0        2    4    4
      808             31       37       58       58        0        0        0        0        2    4    4
      809             31       32       77       77        0        0        0        0        2    4    4
      810             31       58       77       77        0        0        0        0        2    4    4
      811             30       32       33       33        0        0        0        0        2    4    4
      812             30       33       34       34        0        0        0        0        2    4    4
      813             30       34      114      114        0        0        0        0        2    4    4
      814             30      111      114      114        0        0        0        0        2    4    4
      815             30       32       73       73        0        0        0        0        2    4    4
      816             30       73      111      111        0        0        0        0        2    4    4
      817             28       68       98       98        0        0        0        0        2    4    4
      818             28       70       74       74        0        0        0        0        2    4    4
      819             28       74       98       98        0        0        0        0        2    4    4
      820             27       70       71       71        0        0        0        0        2    4    4
      821             27       28       68       68        0        0        0        0        2    4    4
      822             27       28       70       70        0        0        0        0        2    4    4
      823             27       59       71       71        0        0        0        0        2    4    4
      824             27       59       80       80        0        0        0        0        1    4    4
      825             27       68       80       80        0        0        0        0        1    4    4
      826             26       93      100      100        0        0        0        0        2    4    4
      827             26       84       93       93        0        0        0        0        1    4    4
      828             26       84       85       85        0        0        0        0        1    4    4
      829             24       26       85       85        0        0        0        0        1    4    4
      830             24       85       87       87        0        0        0        0        1    4    4
      831             23       24       26       26        0        0        0        0        2    4    4
      832             23       26      100      100        0        0        0        0        2    4    4
      833             23      100      144      144        0        0        0        0        2    4    4
      834             21       23       24       24        0        0        0        0        2    4    4
      835             21      141      143      143        0        0        0        0        2    4    4
      836             21      143      144      144        0        0        0        0        2    4    4
      837             21       23      144      144        0        0        0        0        2    4    4
      838             20       21       24       24        0        0        0        0        2    4    4
      839             20       24       87       87        0        0        0        0        2    4    4
      840             86       88       20       20        0        0        0        0        2    4    4
      841             20       21      141      141        0        0        0        0        2    4    4
      842             20       88      141      141        0        0        0        0        2    4    4
      843             19       94       95       95        0        0        0        0        1    4    4
      844             19       95       96       96        0        0        0        0        1    4    4
      845             17       93       99       99        0        0        0        0        2    4    4
      846             17       19       94       94        0        0        0        0        1    4    4
      847             17       94       93       93        0        0        0        0        1    4    4
      848             15      126      127      127        0        0        0        0        2    4    4
      849             14       17       99       99        0        0        0        0        2    4    4
      850             14       15      126      126        0        0        0        0        2    4    4
      851             14       99      126      126        0        0        0        0        2    4    4
      852             13       96       97       97        0        0        0        0        2    4    4
      853             13      123      127      127        0        0        0        0        2    4    4
      854             13       15      127      127        0        0        0        0        2    4    4
      855             13       97      123      123        0        0        0        0        2    4    4
      856             12       13       15       15        0        0        0        0        2    4    4
      857             12       14       15       15        0        0        0        0        2    4    4
      858             12       13       96       96        0        0        0        0        2    4    4
      859             12       96       19       19        0        0        0        0        1    4    4
      860             12       14       17       17        0        0        0        0        2    4    4
      861             12       17       19       19        0        0        0        0        1    4    4
      862             10      116      120      120        0        0        0        0        2    4    4
      863             10      106      116      116        0        0        0        0        3    4    4
      864             10      119      120      120        0        0        0        0        2    4    4
      865             10      119      128      128        0        0        0        0        2    4    4
      866             10      107      128      128        0        0        0        0        3    4    4
      867             10      106      107      107        0        0        0        0        3    4    4
      868              9      116      117      117        0        0        0        0        2    4    4
      869              9      109      116      116        0        0        0        0        2    4    4
      870              9      108      110      110        0        0        0        0        2    4    4
      871              9      108      109      109        0        0        0        0        2    4    4
      872              9      117      122      122        0        0        0        0        2    4    4
      873              9      110      122      122        0        0        0        0        2    4    4
      874              8      129      130      130        0        0        0        0        3    4    4
      875            131        8      130      130        0        0        0        0        3    4    4
      876              5      133      134      134        0        0        0        0        2    4    4
      877              5      129      133      133        0        0        0        0        3    4    4
      878              5        8      129      129        0        0        0        0        3    4    4
      879              4      131      132      132        0        0        0        0        2    4    4
      880              4      132      139      139        0        0        0        0        2    4    4
      881            140        4      139      139        0        0        0        0        2    4    4
      882              2        5      134      134        0        0        0        0        2    4    4
      883              2      140      142      142        0        0        0        0        2    4    4
      884              2      134      142      142        0        0        0        0        2    4    4
      885              1        2      140      140        0        0        0        0        2    4    4
      886              1        2        5        5        0        0        0        0        2    4    4
      887              1        4      131      131        0        0        0        0        2    4    4
      888              1      140        4        4        0        0        0        0        2    4    4
      889              1      131        8        8        0        0        0        0        3    4    4
      890              1        5        8        8        0        0        0        0        3    4    4


==> anc/xt-super/dune-grid/doc/grids/starcd/tets.vrt <==
        1       0.000000000E+00 0.000000000E+00  10.0000000    
        2       0.000000000E+00  1.49654794      8.41558933    
        3        1.15857017      1.24117339      6.99171591    
        4        1.60551512     0.000000000E+00  8.43397713    
        5       0.000000000E+00  2.32225704      10.0000000    
        6        1.13024342      2.97605777      8.90089989    
        7        2.93301225      1.07788742      8.95551682    
        8        1.55966055      1.47966540      10.0000000    
        9        10.0000000      1.94282353      8.76041889    
       10        7.42684364     0.000000000E+00  10.0000000    
       11        6.96426249      1.19530904      8.88443565    
       12        10.0000000     0.000000000E+00 0.000000000E+00
       13        10.0000000      1.58896255      2.07751179    
       14        8.41599083     0.000000000E+00  1.48142660    
       15        10.0000000     0.000000000E+00  2.03203130    
       16        6.99827528      1.20999467      1.07253337    
       17        7.48950672     0.000000000E+00 0.000000000E+00
       18        8.82930851      3.05224919      1.26455879    
       19        8.32532024      1.81820035     0.000000000E+00
       20       0.000000000E+00  1.67257524      1.62382591    
       21       0.000000000E+00 0.000000000E+00  2.57468581    
       22        1.20672870      1.24214709      3.08840489    
       23        1.78830504     0.000000000E+00  1.67532849    
       24       0.000000000E+00 0.000000000E+00 0.000000000E+00
       25        2.75537205      1.10034990      1.12356722    
       26        2.48950648     0.000000000E+00 0.000000000E+00
       27        10.0000000      10.0000000     0.000000000E+00
       28        10.0000000      8.44137001      1.61406159    
       29        8.81998253      6.92112684      1.17901278    
       30        10.0000000      7.97260475      8.45784664    
       31        7.93431950      10.0000000      8.74523735    
       32        10.0000000      10.0000000      7.42326832    
       33        10.0000000      10.0000000      10.0000000    
       34        10.0000000      7.99323845      10.0000000    
       35        6.98649120      8.82458496      8.89939499    
       36        8.44958305      8.42397118      10.0000000    
       37        7.47357464      10.0000000      10.0000000    
       38       0.000000000E+00  8.58899403      1.53599942    
       39        1.20337498      8.94793034      2.97427988    
       40       0.000000000E+00  10.0000000      2.84223127    
       41        1.97584963      10.0000000      1.53409433    
       42       0.000000000E+00  10.0000000     0.000000000E+00
       43       0.000000000E+00  8.35044956     0.000000000E+00
       44        1.66123211      10.0000000     0.000000000E+00
       45       0.000000000E+00  8.21871281      8.19205856    
       46        1.12787950      8.86521244      7.07907963    
       47        1.60769153      10.0000000      8.42316246    
       48       0.000000000E+00  10.0000000      10.0000000    
       49        3.23406506      8.83615112      8.84388638    
       50        2.47357440      10.0000000      10.0000000    
       51        1.59318435      8.33586979      10.0000000    
       52        4.00660086      10.0000000      7.78517056    
       53        1.89313138      10.0000000      6.54732418    
       54        4.98922300      10.0000000      10.0000000    
       55       0.000000000E+00  10.0000000      7.47816849    
       56        2.68002701      10.0000000      3.90251017    
       57       0.000000000E+00  10.0000000      4.96672058    
       58        5.80844593      10.0000000      7.94796276    
       59        8.07142925      10.0000000     0.000000000E+00
       60        6.16204405      10.0000000     0.000000000E+00
       61        6.74844837      10.0000000      1.60139418    
       62        4.07057714      10.0000000      2.02934551    
       63        6.88203573      8.68848515      1.42079759    
       64        3.00779009      8.80255795      1.09610403    
       65        6.19440031      7.64174604     0.000000000E+00
       66        3.94601297      10.0000000     0.000000000E+00
       67        3.92867708      6.97164011     0.000000000E+00
       68        10.0000000      7.60696602     0.000000000E+00
       69        10.0000000      5.20584869     0.000000000E+00
       70        10.0000000      10.0000000      2.13407683    
       71        8.57629204      10.0000000      1.51681256    
       72        8.02047253      10.0000000      3.37849665    
       73        10.0000000      7.87377119      5.86426210    
       74        10.0000000      8.10535622      3.52292204    
       75        8.80000114      8.80000114      6.90000105    
       76        8.72433949      8.83987141      2.76590848    
       77        7.16869164      10.0000000      5.98282957    
       78        10.0000000      10.0000000      4.79882288    
       79        8.02823448      6.44250727     0.000000000E+00
       80        8.04922581      8.65424728     0.000000000E+00
       81        2.02731109      5.61833858     0.000000000E+00
       82        1.95778430      8.13550282     0.000000000E+00
       83        2.17145085      3.23269987     0.000000000E+00
       84        3.50230122      2.00867105     0.000000000E+00
       85        1.35888612      1.84810638     0.000000000E+00
       86       0.000000000E+00  3.74978518     0.000000000E+00
       87       0.000000000E+00  1.87489259     0.000000000E+00
       88       0.000000000E+00  3.94941449      1.80813432    
       89       0.000000000E+00  6.65680599      1.96753502    
       90        1.17211449      7.08507013      1.11518502    
       91        1.20348549      2.98144245     0.944010556    
       92       0.000000000E+00  6.39392376     0.000000000E+00
       93        4.97920370     0.000000000E+00 0.000000000E+00
       94        6.04964590      2.48404908     0.000000000E+00
       95        7.91456842      3.95645118     0.000000000E+00
       96        10.0000000      2.60292435     0.000000000E+00
       97        10.0000000      4.06607294      2.12958264    
       98        10.0000000      6.49966431      2.03808832    
       99        6.35103703     0.000000000E+00  1.86969745    
      100        3.93612862     0.000000000E+00  1.98314738    
      101        4.03501225      7.75156975      10.0000000    
      102        6.55409908      8.02587032      10.0000000    
      103       0.000000000E+00  7.90621138      3.52996778    
      104       0.000000000E+00  7.87890816      6.01767540    
      105        7.75575209      3.43535185      10.0000000    
      106        8.29084778      1.55309463      10.0000000    
      107        6.43232393      2.34896851      10.0000000    
      108        10.0000000      3.92183948      10.0000000    
      109        10.0000000      1.96091974      10.0000000    
      110        10.0000000      3.72795033      8.18437481    
      111        10.0000000      5.90519667      7.22368002    
      112        9.02934742      7.05062246      8.84568024    
      113        8.82636547      2.89779377      8.88405609    
      114        10.0000000      5.98440790      10.0000000    
      115        8.13744068      6.01869774      10.0000000    
      116        10.0000000     0.000000000E+00  10.0000000    
      117        10.0000000     0.000000000E+00  7.99969482    
      118        10.0000000     0.000000000E+00  6.12834740    
      119        5.97913551     0.000000000E+00  7.95006371    
      120        8.41434956     0.000000000E+00  7.98694372    
      121        7.67199850     0.000000000E+00  6.34847641    
      122        10.0000000      1.83562922      6.57133722    
      123        10.0000000      2.81703973      4.08338642    
      124        8.91795540      1.37191629      2.94239712    
      125        8.79729652      1.07926583      6.96087599    
      126        8.02214241     0.000000000E+00  3.57944870    
      127        10.0000000     0.000000000E+00  4.23809099    
      128        4.79789972     0.000000000E+00  10.0000000    
      129        1.88958800      3.16089773      10.0000000    
      130        3.73610783      2.04862523      10.0000000    
      131        2.39894986     0.000000000E+00  10.0000000    
      132        3.97427392     0.000000000E+00  8.08608532    
      133       0.000000000E+00  4.63806581      10.0000000    
      134       0.000000000E+00  3.32029295      8.17760944    
      135       0.000000000E+00  6.30901098      7.68137646    
      136        1.19473934      6.92839336      8.84245300    
      137       0.000000000E+00  7.31903267      10.0000000    
      138        2.52710199      5.77475309      10.0000000    
      139        2.25195789     0.000000000E+00  6.48607635    
      140       0.000000000E+00 0.000000000E+00  7.57468605    
      141       0.000000000E+00  2.62808752      3.52927375    
      142       0.000000000E+00  2.12409019      6.25725651    
      143       0.000000000E+00 0.000000000E+00  5.19546890    
      144        2.59649396     0.000000000E+00  3.53847337    
      145        4.55413008      10.0000000      6.06727791    
      146        6.90821218      6.77467299      6.85163260    
      147        3.31563687      6.98626804      7.01660728    
      148        3.21317530      6.87527180      2.91819477    
      149        1.48926103      1.58688402      4.87503242    
      150        1.36986363      5.17113209      8.59394360    
      151        3.10595846      3.36738420      6.95517015    
      152        5.09373188      1.55999589      8.66626072    
      153        8.41304111      1.39718020      4.82986069    
      154        8.69301414      5.06768513      8.86409283    
      155        6.93553448      3.17826939      6.92324018    
      156        4.45471382     0.000000000E+00  5.92565680    
      157        10.0000000      5.69262314      4.38867998    
      158       0.000000000E+00  5.65254879      4.39879990    
      159        5.75746298      5.31525564      10.0000000    
      160        4.66005993      1.47689533      1.22099698    
      161        6.94719696      3.20131588      3.26169825    
      162        8.39352798      4.96263790      1.74032128    
      163        1.37330735      4.79903316      1.49719834    
      164        2.88592362      3.05078816      2.97639489    
      165        4.13698626      4.27793026     0.000000000E+00
      166        8.72076321      8.69751263      5.03059530    
      167        6.78730869      6.90066195      3.12485886    
      168        4.97662687      8.87991714      1.32755280    
      169        5.00493050      8.10273933      8.38723278    
      170        1.16007841      8.47624016      4.79141283    
      171        1.20041227      8.70730782      8.79639530    
      172        1.30768871      8.80207825      1.25076294    
      173        8.80751038      8.74936581      8.74693775    
      174        8.74072647      8.74072647      1.25758827    
      175        1.30563557      1.20799983      1.21795130    
      176        8.80000114      1.20000100      1.20000100    
      177        8.69338322      1.22799993      8.76845360    
      178        1.27107096      1.27107072      8.72684860    
      179        4.96773386      4.95511484      5.05163431    
      180        5.59149981      10.0000000      3.90475464    
      181        5.29026508     0.000000000E+00  3.83828521    
      182        10.0000000      4.17231035      5.92008829    
      183       0.000000000E+00  4.34811735      5.69604588    
      184        3.92856693      3.68189144      10.0000000    
      185        6.10314560      5.41362190     0.000000000E+00


==> anc/xt-super/dune-grid/doc/grids/starcd/withprism.cel <==
        1              1        2        3        4        5        6        7        8        7    1    1
        2              5        6        9        9        8        7       10       10        7    1    1


==> anc/xt-super/dune-grid/doc/grids/starcd/withprism.vrt <==
        1       0 0 0 
        2       2 0 0 
        3       2 2 0 
        4       0 2 0 
        5       0 0 1 
        6       2 0 1
        7       2 2 1
        8       0 2 1 
        9       1 0 2 
       10       1 2 2
      

==> anc/xt-super/dune-grid/doc/grids/starcd/withpyramid.cel <==
        1              1        2        3        4        5        6        7        8        7    1    1
        2              5        6        7        8        9        9        9        9        7    1    1


==> anc/xt-super/dune-grid/doc/grids/starcd/withpyramid.vrt <==
        1       0 0 0 
        2       2 0 0 
        3       2 2 0 
        4       0 2 0 
        5       0 0 1 
        6       2 0 1
        7       2 2 1
        8       0 2 1 
        9       1 1 2 
      

==> anc/xt-super/dune-grid/dune-grid.pc.in <==
prefix=@prefix@
exec_prefix=@exec_prefix@
libdir=@libdir@
includedir=@includedir@
CXX=@CXX@
CC=@CC@
DEPENDENCIES=@REQUIRES@

Name: @PACKAGE_NAME@
Version: @VERSION@
Description: Dune (Distributed and Unified Numerics Environment) grid module
URL: http://dune-project.org/
Requires: ${DEPENDENCIES}
Libs: -L${libdir} -ldunegrid
Cflags: -I${includedir}


==> anc/xt-super/dune-grid/dune.module <==
Module: dune-grid
Version: 2.4
Maintainer: dune-devel@dune-project.org
Depends: dune-common (>= 2.4) dune-geometry (>= 2.4)
Whitespace-Hook: Yes


==> anc/xt-super/dune-grid/dune/CMakeLists.txt <==
add_subdirectory(grid)


==> anc/xt-super/dune-grid/dune/Makefile.am <==
SUBDIRS = grid

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-grid/dune/grid/CMakeLists.txt <==
add_subdirectory(albertagrid)
add_subdirectory(alugrid)
add_subdirectory(common)
add_subdirectory(geometrygrid)
add_subdirectory(identitygrid)
add_subdirectory(io)
add_subdirectory(onedgrid)
add_subdirectory(sgrid)
add_subdirectory(test)
add_subdirectory(uggrid)
add_subdirectory(utility)
add_subdirectory(yaspgrid)

if(UG_FOUND)
  set(UGLIB $<TARGET_OBJECTS:uggrid>)
endif(UG_FOUND)

set(HEADERS
  albertagrid.hh
  alugrid.hh
  geometrygrid.hh
  identitygrid.hh
  onedgrid.hh
  sgrid.hh
  uggrid.hh
  yaspgrid.hh)

install(FILES ${HEADERS}
  DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/grid)


==> anc/xt-super/dune-grid/dune/grid/Makefile.am <==
SUBDIRS = \
  albertagrid \
  alugrid \
  common \
  geometrygrid \
  identitygrid \
  io \
  onedgrid \
  sgrid \
  test \
  uggrid \
  utility \
  yaspgrid
noinst_LTLIBRARIES = libgrid.la

# always part of lib:
ONEDLIB = onedgrid/libonedgrid.la
DGFPARSERLIB = io/file/dgfparser/libdgfparser.la

# conditional parts:
if UG
  UGLIB = uggrid/libuggrid.la
endif

if ALUGRID
  ALULIB = alugrid/libalu.la
endif

# construct only from sub-libraries
libgrid_la_SOURCES =
# This forces automake to use the C++ linker
# (see the automake manual, section "Libtool Convenience Libraries")
nodist_EXTRA_libgrid_la_SOURCES = dummy.cc
sourcescheck_DUMMY = dummy.cc
libgrid_la_LIBADD = $(ONEDLIB) $(UGLIB) $(ALULIB) \
	$(DGFPARSERLIB)				\
        $(AMIRAMESHLIB)                         \
	$(DUNE_LIBS)

# These libraries do not need other libraries besides libdunecommon and libdunegeometry
griddir = $(includedir)/dune/grid
grid_HEADERS = albertagrid.hh \
               alugrid.hh \
               identitygrid.hh \
               sgrid.hh \
               uggrid.hh \
               yaspgrid.hh \
               onedgrid.hh \
	       geometrygrid.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-grid/dune/grid/albertagrid.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALBERTAGRID_HH
#define DUNE_ALBERTAGRID_HH
#include "albertagrid/agrid.hh"
#include "albertagrid/gridfactory.hh"
#include "albertagrid/persistentcontainer.hh"
#endif


==> anc/xt-super/dune-grid/dune/grid/albertagrid/CMakeLists.txt <==
add_subdirectory(test EXCLUDE_FROM_ALL)

if(ALBERTA_FOUND)
  set(ALBERTAGRID_SOURCES
    dgfparser.cc
    elementinfo.cc
    indexsets.cc
    macrodata.cc
    meshpointer.cc)
  # create dimension dependant alberta libraries
  foreach(_dim ${ALBERTA_WORLD_DIMS})
    list(APPEND ALBERTAGRID_LIBS albertagrid_${_dim}d)
    dune_add_library(albertagrid_${_dim}d OBJECT ${ALBERTAGRID_SOURCES})
  endforeach(_dim RANGE 1 9)
endif(ALBERTA_FOUND)

#install header
set(HEADERS
  agrid.hh
  albertagrid.cc
  albertaheader.hh
  indexsets.hh
  indexstack.hh
  datahandle.hh
  misc.hh
  macroelement.hh
  elementinfo.hh
  geometrycache.hh
  meshpointer.hh
  macrodata.hh
  dofadmin.hh
  dofvector.hh
  refinement.hh
  coordcache.hh
  level.hh
  undefine-2.0.hh
  undefine-3.0.hh
  entity.hh
  entity.cc
  entitypointer.hh
  entityseed.hh
  hierarchiciterator.hh
  algebra.hh
  geometry.hh
  geometry.cc
  projection.hh
  transformation.hh
  leveliterator.hh
  leafiterator.hh
  treeiterator.hh
  intersection.hh
  intersection.cc
  intersectioniterator.hh
  capabilities.hh
  gridfactory.hh
  dgfparser.hh
  albertareader.hh
  gridfamily.hh
  gridview.hh
  persistentcontainer.hh
  backuprestore.hh
  geometryreference.hh)

install(FILES ${HEADERS}
  DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/grid/albertagrid/)


==> anc/xt-super/dune-grid/dune/grid/albertagrid/Makefile.am <==
if ALBERTA
libalbertagrid_sources = dgfparser.cc  elementinfo.cc  indexsets.cc  macrodata.cc  meshpointer.cc
libalbertagrid_cppflags = $(AM_CPPFLAGS) $(ALBERTA_INCLUDE_CPPFLAGS) -DENABLE_ALBERTA
endif

ALBERTAGRID_LIBS =

if ALBERTA_1D
ALBERTAGRID_LIBS += libalbertagrid_1d.la
endif
if ALBERTA_2D
ALBERTAGRID_LIBS += libalbertagrid_2d.la
endif
if ALBERTA_3D
ALBERTAGRID_LIBS += libalbertagrid_3d.la
endif
if ALBERTA_4D
ALBERTAGRID_LIBS += libalbertagrid_4d.la
endif
if ALBERTA_5D
ALBERTAGRID_LIBS += libalbertagrid_5d.la
endif
if ALBERTA_6D
ALBERTAGRID_LIBS += libalbertagrid_6d.la
endif
if ALBERTA_7D
ALBERTAGRID_LIBS += libalbertagrid_7d.la
endif
if ALBERTA_8D
ALBERTAGRID_LIBS += libalbertagrid_8d.la
endif
if ALBERTA_9D
ALBERTAGRID_LIBS += libalbertagrid_9d.la
endif

noinst_LTLIBRARIES = $(ALBERTAGRID_LIBS)

albertadir = $(includedir)/dune/grid/albertagrid/
alberta_HEADERS = agrid.hh albertagrid.cc \
  albertaheader.hh \
  indexsets.hh indexstack.hh datahandle.hh \
  misc.hh  macroelement.hh  elementinfo.hh  geometrycache.hh  meshpointer.hh \
  macrodata.hh  dofadmin.hh  dofvector.hh  refinement.hh  coordcache.hh \
  level.hh \
  undefine-2.0.hh  undefine-3.0.hh \
  entity.hh  entity.cc  entitypointer.hh  entityseed.hh  hierarchiciterator.hh \
  algebra.hh  geometry.hh  geometry.cc  projection.hh  transformation.hh \
  leveliterator.hh  leafiterator.hh  treeiterator.hh \
  intersection.hh  intersection.cc  intersectioniterator.hh \
  capabilities.hh  gridfactory.hh  dgfparser.hh  albertareader.hh \
  gridfamily.hh  gridview.hh  persistentcontainer.hh  backuprestore.hh \
  geometryreference.hh

SUBDIRS = test

libalbertagrid_1d_la_SOURCES = $(libalbertagrid_sources)
libalbertagrid_1d_la_CPPFLAGS = $(libalbertagrid_cppflags) -DALBERTA_DIM=1
libalbertagrid_1d_la_LIBADD =-L$(ALBERTAROOT)/lib $(ALBERTA_BASE_LIBS) -lalberta_1d $(DUNE_LIBS)

libalbertagrid_2d_la_SOURCES = $(libalbertagrid_sources)
libalbertagrid_2d_la_CPPFLAGS = $(libalbertagrid_cppflags) -DALBERTA_DIM=2
libalbertagrid_2d_la_LIBADD =-L$(ALBERTAROOT)/lib $(ALBERTA_BASE_LIBS) -lalberta_2d $(DUNE_LIBS)

libalbertagrid_3d_la_SOURCES = $(libalbertagrid_sources)
libalbertagrid_3d_la_CPPFLAGS = $(libalbertagrid_cppflags) -DALBERTA_DIM=3
libalbertagrid_3d_la_LIBADD =-L$(ALBERTAROOT)/lib $(ALBERTA_BASE_LIBS) -lalberta_3d $(DUNE_LIBS)

libalbertagrid_4d_la_SOURCES = $(libalbertagrid_sources)
libalbertagrid_4d_la_CPPFLAGS = $(libalbertagrid_cppflags) -DALBERTA_DIM=4
libalbertagrid_4d_la_LIBADD =-L$(ALBERTAROOT)/lib $(ALBERTA_BASE_LIBS) -lalberta_4d $(DUNE_LIBS)

libalbertagrid_5d_la_SOURCES = $(libalbertagrid_sources)
libalbertagrid_5d_la_CPPFLAGS = $(libalbertagrid_cppflags) -DALBERTA_DIM=5
libalbertagrid_5d_la_LIBADD =-L$(ALBERTAROOT)/lib $(ALBERTA_BASE_LIBS) -lalberta_5d $(DUNE_LIBS)

libalbertagrid_6d_la_SOURCES = $(libalbertagrid_sources)
libalbertagrid_6d_la_CPPFLAGS = $(libalbertagrid_cppflags) -DALBERTA_DIM=6
libalbertagrid_6d_la_LIBADD =-L$(ALBERTAROOT)/lib $(ALBERTA_BASE_LIBS) -lalberta_6d $(DUNE_LIBS)

libalbertagrid_7d_la_SOURCES = $(libalbertagrid_sources)
libalbertagrid_7d_la_CPPFLAGS = $(libalbertagrid_cppflags) -DALBERTA_DIM=7
libalbertagrid_7d_la_LIBADD =-L$(ALBERTAROOT)/lib $(ALBERTA_BASE_LIBS) -lalberta_7d $(DUNE_LIBS)

libalbertagrid_8d_la_SOURCES = $(libalbertagrid_sources)
libalbertagrid_8d_la_CPPFLAGS = $(libalbertagrid_cppflags) -DALBERTA_DIM=8
libalbertagrid_8d_la_LIBADD =-L$(ALBERTAROOT)/lib $(ALBERTA_BASE_LIBS) -lalberta_8d $(DUNE_LIBS)

libalbertagrid_9d_la_SOURCES = $(libalbertagrid_sources)
libalbertagrid_9d_la_CPPFLAGS = $(libalbertagrid_cppflags) -DALBERTA_DIM=9
libalbertagrid_9d_la_LIBADD =-L$(ALBERTAROOT)/lib $(ALBERTA_BASE_LIBS) -lalberta_9d $(DUNE_LIBS)

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-grid/dune/grid/albertagrid/agrid.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALBERTAGRID_IMP_HH
#define DUNE_ALBERTAGRID_IMP_HH

/** \file
 *  \author Robert Kloefkorn and Martin Nolte
 *  \brief  provides the AlbertaGrid class
 */

#if HAVE_ALBERTA || DOXYGEN

#include <iostream>
#include <fstream>

#include <algorithm>
#include <cassert>
#include <vector>

// Dune includes
#include <dune/common/fvector.hh>
#include <dune/common/fmatrix.hh>
#include <dune/common/stdstreams.hh>
#include <dune/common/parallel/collectivecommunication.hh>

#include <dune/grid/common/grid.hh>
#include <dune/grid/common/gridfactory.hh>
#include <dune/grid/common/adaptcallback.hh>
#include <dune/grid/common/sizecache.hh>

//- Local includes
// some cpp defines and include of alberta.h
#include "albertaheader.hh"

// grape data io
#include <dune/grid/utility/grapedataioformattypes.hh>

#include <dune/grid/albertagrid/misc.hh>
#include <dune/grid/albertagrid/capabilities.hh>
#include <dune/grid/albertagrid/backuprestore.hh>

#include <dune/grid/albertagrid/coordcache.hh>
#include <dune/grid/albertagrid/gridfamily.hh>
#include <dune/grid/albertagrid/level.hh>
#include <dune/grid/albertagrid/intersection.hh>
#include <dune/grid/albertagrid/intersectioniterator.hh>
#include <dune/grid/albertagrid/datahandle.hh>
#include <dune/grid/albertagrid/entityseed.hh>

#include "indexsets.hh"
#include "geometry.hh"
#include "entity.hh"
#include "entitypointer.hh"
#include "hierarchiciterator.hh"
#include "treeiterator.hh"
#include "leveliterator.hh"
#include "leafiterator.hh"

namespace Dune
{

  // External Forward Declarations
  // -----------------------------

  template< class Grid >
  struct DGFGridFactory;



  // AlbertaGrid
  // -----------

  /** \class AlbertaGrid
   *  \brief [<em> provides \ref Dune::Grid </em>]
   *  \brief simplicial grid imlementation from the ALBERTA finite element
   *         toolbox
   *  \ingroup GridImplementations
   *  \ingroup AlbertaGrid
   *
   *  AlbertaGrid provides access to the grid from the ALBERTA finite element
   *  toolbox through the %Dune interface.
   *
   *  ALBERTA is a finite element toolbox written by Alfred Schmidt and
   *  Kunibert G. Siebert (see http://www.alberta-fem.de). It contains a
   *  simplicial mesh in 1, 2 and 3 space dimensions that can be dynamically
   *  adapted by a bisection algorithm.
   *
   *  Supported ALBERTA versions include 2.0 or higher.
   *  It can be downloaded from the ALBERTA website (www.alberta-fem.de).
   *  After installing ALBERTA, just configure DUNE with the --with-alberta
   *  option and provide the path to ALBERTA.
   *
   *  Each program linking to ALBERTA only supports a fixed dimension of world.
   *  This is obtained from the <tt>ALBERTA_DIM</tt> preprocessor variable,
   *  which defaults to <tt>WORLDDIM</tt>.
   *
   *  Further installation instructions can be found here:
   *  http://www.dune-project.org/external_libraries/install_alberta.html
   *
   *  If you use automake and want to compile a program maude, the following
   *  <tt>Makefile.am</tt> snippet might help:
   *  \code
   *  bin_PROGRAMS = maude
   *
   *  ALBERTA_DIM = 2
   *
   *  maude_SOURCES = maude.cc
   *  maude_CPPFLAGS = $(AM_CPPFLAGS) $(ALBERTA_CPPFLAGS)
   *  maude_LDFLAGS = $(AM_LDFLAGS) $(ALBERTA_LDFLAGS) $(DUNE_LDFLAGS)
   *  maude_LDADD = $(ALBERTA_LIBS) $(DUNE_LIBS)
   *  \endcode
   *  This will compile and link your program with the world dimension
   *  specified by <tt>WORLDDIM</tt>.
   *  If you want to use different world dimensions per program, you can use
   *  the following snippet in your <tt>Makefile.am</tt>:
   *  \code
   *  bin_PROGRAMS = maude2d maude3d
   *
   *  maude2d_SOURCES = maude.cc
   *  maude2d_CPPFLAGS = $(AM_CPPFLAGS) $(ALBERTA2D_CPPFLAGS)
   *  maude2d_LDFLAGS = $(AM_LDFLAGS) $(ALBERTA2D_LDFLAGS) $(DUNE_LDFLAGS)
   *  maude2d_LDADD = $(ALBERTA2D_LIBS) $(DUNE_LIBS)
   *
   *  maude3d_SOURCES = maude.cc
   *  maude3d_CPPFLAGS = $(AM_CPPFLAGS) $(ALBERTA3D_CPPFLAGS)
   *  maude3d_LDFLAGS = $(AM_LDFLAGS) $(ALBERTA3D_LDFLAGS) $(DUNE_LDFLAGS)
   *  maude3d_LDADD = $(ALBERTA3D_LIBS) $(DUNE_LIBS)
   *  \endcode
   *
   *  In either case the preprocessor variables <tt>HAVE_ALBERTA</tt>, which
   *  tells you whether ALBERTA was found by configure, and <tt>ALBERTA_DIM</tt>
   *  which tells you the dimension of world <em>for this program</em>.
   *
   *  For further details look into the <tt>alberta.m4</tt> autoconf snippet.
   */
  template< int dim, int dimworld = Alberta::dimWorld >
  class AlbertaGrid
    : public GridDefaultImplementation
      < dim, dimworld, Alberta::Real, AlbertaGridFamily< dim, dimworld > >
  {
    typedef AlbertaGrid< dim, dimworld > This;
    typedef GridDefaultImplementation
    < dim, dimworld, Alberta::Real, AlbertaGridFamily< dim, dimworld > >
    Base;

    template< int, int, class > friend class AlbertaGridEntity;
    template< int, class > friend class AlbertaGridEntityPointer;
    template< class, PartitionIteratorType > friend class AlbertaLevelGridView;
    template< class, PartitionIteratorType > friend class AlbertaLeafGridView;

    friend class GridFactory< This >;
    friend struct DGFGridFactory< This >;

    friend class AlbertaGridHierarchicIterator< This >;

    friend class AlbertaGridIntersectionBase< const This >;
    friend class AlbertaGridLeafIntersection< const This >;

    friend class AlbertaMarkerVector< dim, dimworld >;
#if (__GNUC__ < 4) && !(defined __ICC)
    // add additional friend decls for gcc 3.4
    friend struct AlbertaMarkerVector< dim, dimworld >::MarkSubEntities<true>;
    friend struct AlbertaMarkerVector< dim, dimworld >::MarkSubEntities<false>;
#endif
    friend class AlbertaGridIndexSet< dim, dimworld >;
    friend class AlbertaGridHierarchicIndexSet< dim, dimworld >;

    template< class, class >
    friend class Alberta::AdaptRestrictProlongHandler;

  public:
    //! the grid family of AlbertaGrid
    typedef AlbertaGridFamily< dim, dimworld > GridFamily;

    typedef typename GridFamily::ctype ctype;

    static const int dimension = GridFamily::dimension;
    static const int dimensionworld = GridFamily::dimensionworld;

    // the Traits
    typedef typename AlbertaGridFamily< dim, dimworld >::Traits Traits;

    //! type of leaf index set
    typedef typename Traits::LeafIndexSet LeafIndexSet;
    //! type of level index sets
    typedef typename Traits::LevelIndexSet LevelIndexSet;

    //! type of hierarchic index set
    typedef typename Traits::HierarchicIndexSet HierarchicIndexSet;

    //! type of global id set
    typedef typename Traits::GlobalIdSet GlobalIdSet;
    //! type of local id set
    typedef typename Traits::LocalIdSet LocalIdSet;

    //! type of collective communication
    typedef typename Traits::CollectiveCommunication CollectiveCommunication;

  private:
    //! type of LeafIterator
    typedef typename Traits::template Codim<0>::LeafIterator LeafIterator;

    //! id set impl
    typedef AlbertaGridIdSet<dim,dimworld> IdSetImp;

    //! AdaptationState
    struct AdaptationState
    {
      enum Phase { ComputationPhase, PreAdaptationPhase, PostAdaptationPhase };

    private:
      Phase phase_;
      int coarsenMarked_;
      int refineMarked_;

    public:
      AdaptationState ()
        : phase_( ComputationPhase ),
          coarsenMarked_( 0 ),
          refineMarked_( 0 )
      {}

      void mark ( int count )
      {
        if( count < 0 )
          ++coarsenMarked_;
        if( count > 0 )
          refineMarked_ += (2 << count);
      }

      void unmark ( int count )
      {
        if( count < 0 )
          --coarsenMarked_;
        if( count > 0 )
          refineMarked_ -= (2 << count);
      }

      bool coarsen () const
      {
        return (coarsenMarked_ > 0);
      }

      int refineMarked () const
      {
        return refineMarked_;
      }

      void preAdapt ()
      {
        if( phase_ != ComputationPhase )
          error( "preAdapt may only be called in computation phase." );
        phase_ = PreAdaptationPhase;
      }

      void adapt ()
      {
        if( phase_ != PreAdaptationPhase )
          error( "adapt may only be called in preadapdation phase." );
        phase_ = PostAdaptationPhase;
      }

      void postAdapt ()
      {
        if( phase_ != PostAdaptationPhase )
          error( "postAdapt may only be called in postadaptation phase." );
        phase_ = ComputationPhase;

        coarsenMarked_ = 0;
        refineMarked_ = 0;
      }

    private:
      void error ( const std::string &message )
      {
        DUNE_THROW( InvalidStateException, message );
      }
    };

    template< class DataHandler >
    struct AdaptationCallback;

    // max number of allowed levels is 64
    static const int MAXL = 64;

    typedef Alberta::ElementInfo< dimension > ElementInfo;
    typedef Alberta::MeshPointer< dimension > MeshPointer;
    typedef Alberta::HierarchyDofNumbering< dimension > DofNumbering;
    typedef AlbertaGridLevelProvider< dimension > LevelProvider;

    // forbid copying and assignment
    AlbertaGrid ( const This & );
    This &operator= ( const This & );

  public:
    /** \brief create an empty grid */
    AlbertaGrid ();

    /** \brief create a grid from an ALBERTA macro data structure
     *
     *  \param[in]  macroData   macro data to create grid from
     *  \param[in]  projection  shared pointer to a global boundary projection (defaults to 0)
     */
    AlbertaGrid ( const Alberta::MacroData< dimension > &macroData,
                  const Dune::shared_ptr< DuneBoundaryProjection< dimensionworld > > &projection
                    = Dune::shared_ptr< DuneBoundaryProjection< dimensionworld > >() );

    template< class Proj, class Impl >
    AlbertaGrid ( const Alberta::MacroData< dimension > &macroData,
                  const Alberta::ProjectionFactoryInterface< Proj, Impl > &projectionFactory );

    /** \brief create a grid from an ALBERTA macro grid file
     *
     *  \param[in]  macroGridFileName  name of the macro grid file
     */
    AlbertaGrid ( const std::string &macroGridFileName );

    /** \brief desctructor */
    ~AlbertaGrid ();

    //! Return maximum level defined in this grid. Levels are numbered
    //! 0 ... maxLevel with 0 the coarsest level.
    int maxLevel () const;

    //! Iterator to first entity of given codim on level
    template<int cd, PartitionIteratorType pitype>
    typename Traits::template Codim<cd>::template Partition<pitype>::LevelIterator
    lbegin (int level) const;

    //! one past the end on this level
    template<int cd, PartitionIteratorType pitype>
    typename Traits::template Codim<cd>::template Partition<pitype>::LevelIterator
    lend (int level) const;

    //! Iterator to first entity of given codim on level
    template< int codim >
    typename Traits::template Codim< codim >::LevelIterator
    lbegin ( int level ) const;

    //! one past the end on this level
    template< int codim >
    typename Traits::template Codim< codim >::LevelIterator
    lend ( int level ) const;

    //! return LeafIterator which points to first leaf entity
    template< int codim, PartitionIteratorType pitype >
    typename Traits
    ::template Codim< codim >::template Partition< pitype >::LeafIterator
    leafbegin () const;

    //! return LeafIterator which points behind last leaf entity
    template< int codim, PartitionIteratorType pitype >
    typename Traits
    ::template Codim< codim >::template Partition< pitype >::LeafIterator
    leafend () const;

    //! return LeafIterator which points to first leaf entity
    template< int codim >
    typename Traits::template Codim< codim >::LeafIterator
    leafbegin () const;

    //! return LeafIterator which points behind last leaf entity
    template< int codim >
    typename Traits::template Codim< codim >::LeafIterator
    leafend () const;

    /** \brief Number of grid entities per level and codim
     * because lbegin and lend are none const, and we need this methods
     * counting the entities on each level, you know.
     */
    int size (int level, int codim) const;

    //! number of entities per level and geometry type in this process
    int size (int level, GeometryType type) const;

    //! number of leaf entities per codim in this process
    int size (int codim) const;

    //! number of leaf entities per geometry type in this process
    int size (GeometryType type) const;

    //! number of boundary segments within the macro grid
    size_t numBoundarySegments () const
    {
      return numBoundarySegments_;
    }

    //! View for a grid level
    template< PartitionIteratorType pitype >
    typename Traits::template Partition< pitype >::LevelGridView
    levelGridView ( int level ) const
    {
      typedef typename Traits::template Partition< pitype >::LevelGridView View;
      typedef typename View::GridViewImp ViewImp;
      return View( ViewImp( *this, level ) );
    }

    //! View for the leaf grid
    template< PartitionIteratorType pitype >
    typename Traits::template Partition< pitype >::LeafGridView leafGridView () const
    {
      typedef typename Traits::template Partition< pitype >::LeafGridView View;
      typedef typename View::GridViewImp ViewImp;
      return View( ViewImp( *this ) );
    }

    //! View for a grid level for All_Partition
    typename Traits::template Partition< All_Partition >::LevelGridView
    levelGridView ( int level ) const
    {
      typedef typename Traits::template Partition< All_Partition >::LevelGridView View;
      typedef typename View::GridViewImp ViewImp;
      return View( ViewImp( *this, level ) );
    }

    //! View for the leaf grid for All_Partition
    typename Traits::template Partition< All_Partition >::LeafGridView leafGridView () const
    {
      typedef typename Traits::template Partition< All_Partition >::LeafGridView View;
      typedef typename View::GridViewImp ViewImp;
      return View( ViewImp( *this ) );
    }

  public:
    //***************************************************************
    //  Interface for Adaptation
    //***************************************************************
    using Base::getMark;
    using Base::mark;

    /** \copydoc Dune::Grid::getMark(const typename Codim<0>::Entity &e) const */
    int getMark ( const typename Traits::template Codim< 0 >::Entity &e ) const;

    /** \copydoc Dune::Grid::mark(int refCount,const typename Codim<0>::Entity &e) */
    bool mark ( int refCount, const typename Traits::template Codim< 0 >::Entity &e );

    //! uses the interface, mark on entity and refineLocal
    void globalRefine ( int refCount );

    template< class DataHandle >
    void globalRefine ( int refCount, AdaptDataHandleInterface< This, DataHandle > &handle );

    /** \copydoc Dune::Grid::adapt() */
    bool adapt ();

    //! callback adapt method with AdaptDataHandleInterface
    template< class DataHandle >
    bool adapt ( AdaptDataHandleInterface< This, DataHandle > &handle );

    //! returns true, if a least one element is marked for coarsening
    bool preAdapt ();

    //! clean up some markers
    void postAdapt();

    /** \brief return reference to collective communication, if MPI found
     * this is specialisation for MPI */
    const CollectiveCommunication &comm () const
    {
      return comm_;
    }

    static std::string typeName ()
    {
      std::ostringstream s;
      s << "AlbertaGrid< " << dim << ", " << dimworld << " >";
      return s.str();
    }

    /** \brief obtain EntityPointer from EntitySeed.
     *
     * \deprecated This method is deprecated and will be removed after the release of
     *             dune-grid 2.4. Please use entity() instead, which will directly return
     *             an Entity object that you can then store for later use. The EntityPointer
     *             concept in general is deprecated and will not be available after
     *             dune-grid 2.4 has been released.
     */
    template< class EntitySeed >
    DUNE_DEPRECATED_MSG("entityPointer() is deprecated and will be removed after the release of dune-grid 2.4. Use entity() instead to directly obtain an Entity object.")
    typename Traits::template Codim< EntitySeed::codimension >::EntityPointer
    entityPointer ( const EntitySeed &seed ) const
    {
      typedef typename Traits::template Codim< EntitySeed::codimension >::EntityPointerImpl EntityPointerImpl;
      return EntityPointerImpl( *this, this->getRealImplementation(seed).elementInfo( meshPointer() ), this->getRealImplementation(seed).subEntity() );
    }

    /** \brief obtain Entity from EntitySeed. */
    template< class EntitySeed >
    typename Traits::template Codim< EntitySeed::codimension >::Entity
    entity ( const EntitySeed &seed ) const
    {
      typedef typename Traits::template Codim< EntitySeed::codimension >::EntityImpl EntityImpl;
      return EntityImpl( *this, this->getRealImplementation(seed).elementInfo( meshPointer() ), this->getRealImplementation(seed).subEntity() );
    }

    //**********************************************************
    // End of Interface Methods
    //**********************************************************
    /** \brief write Grid to file in specified GrapeIOFileFormatType */
    template< GrapeIOFileFormatType ftype >
    bool writeGrid( const std::string &filename, ctype time ) const;

    /** \brief read Grid from file filename and store time of mesh in time */
    template< GrapeIOFileFormatType ftype >
    bool readGrid( const std::string &filename, ctype &time );

    // return hierarchic index set
    const HierarchicIndexSet & hierarchicIndexSet () const { return hIndexSet_; }

    //! return level index set for given level
    const typename Traits :: LevelIndexSet & levelIndexSet (int level) const;

    //! return leaf index set
    const typename Traits :: LeafIndexSet & leafIndexSet () const;

    //! return global IdSet
    const GlobalIdSet &globalIdSet () const
    {
      return idSet_;
    }

    //! return local IdSet
    const LocalIdSet &localIdSet () const
    {
      return idSet_;
    }

    // access to mesh pointer, needed by some methods
    ALBERTA MESH* getMesh () const
    {
      return mesh_;
    };

    const MeshPointer &meshPointer () const
    {
      return mesh_;
    }

    const DofNumbering &dofNumbering () const
    {
      return dofNumbering_;
    }

    const LevelProvider &levelProvider () const
    {
      return levelProvider_;
    }

    int dune2alberta ( int codim, int i ) const
    {
      return numberingMap_.dune2alberta( codim, i );
    }

    int alberta2dune ( int codim, int i ) const
    {
      return numberingMap_.alberta2dune( codim, i );
    }

    int generic2alberta ( int codim, int i ) const
    {
      return genericNumberingMap_.dune2alberta( codim, i );
    }

    int alberta2generic ( int codim, int i ) const
    {
      return genericNumberingMap_.alberta2dune( codim, i );
    }

    // write ALBERTA mesh file
    bool writeGridXdr ( const std::string &filename, ctype time ) const;

    //! reads ALBERTA mesh file
    bool readGridXdr ( const std::string &filename, ctype &time );

  private:
    using Base::getRealImplementation;

    typedef std::vector<int> ArrayType;

    void setup ();

    // make the calculation of indexOnLevel and so on.
    // extra method because of Reihenfolge
    void calcExtras();

  private:
    // delete mesh and all vectors
    void removeMesh();

    //***********************************************************************
    //  MemoryManagement for Entitys and Geometrys
    //**********************************************************************
    typedef MakeableInterfaceObject< typename Traits::template Codim< 0 >::Entity >
    EntityObject;

  public:
    friend class AlbertaGridLeafIntersectionIterator< const This >;

    template< int codim >
    static int
    getTwist ( const typename Traits::template Codim< codim >::Entity &entity )
    {
      return getRealImplementation( entity ).twist();
    }

    template< int codim >
    static int
    getTwist ( const typename Traits::template Codim< 0 >::Entity &entity, int subEntity )
    {
      return getRealImplementation( entity ).template twist< codim >( subEntity );
    }

    static int
    getTwistInInside ( const typename Traits::LeafIntersection &intersection )
    {
      return getRealImplementation( intersection ).twistInInside();
    }

    static int
    getTwistInOutside ( const typename Traits::LeafIntersection &intersection )
    {
      return getRealImplementation( intersection ).twistInOutside();
    }

    const AlbertaGridLeafIntersection< const This > &
    getRealIntersection ( const typename Traits::LeafIntersection &intersection ) const
    {
      return getRealImplementation( intersection );
    }

  public:
    // read global element number from elNumbers_
    const Alberta::GlobalVector &
    getCoord ( const ElementInfo &elementInfo, int vertex ) const;

  private:
    // pointer to an Albert Mesh, which contains the data
    MeshPointer mesh_;

    // collective communication
    CollectiveCommunication comm_;

    // maximum level of the mesh
    int maxlevel_;

    // number of boundary segments within the macro grid
    size_t numBoundarySegments_;

    // map between ALBERTA and DUNE numbering
    Alberta::NumberingMap< dimension, Alberta::Dune2AlbertaNumbering > numberingMap_;
    Alberta::NumberingMap< dimension, Alberta::Generic2AlbertaNumbering > genericNumberingMap_;

    DofNumbering dofNumbering_;

    LevelProvider levelProvider_;

    // hierarchical numbering of AlbertaGrid, unique per codim
    HierarchicIndexSet hIndexSet_;

    // the id set of this grid
    IdSetImp idSet_;

    // the level index set, is generated from the HierarchicIndexSet
    // is generated, when accessed
    mutable std::vector< typename GridFamily::LevelIndexSetImp * > levelIndexVec_;

    // the leaf index set, is generated from the HierarchicIndexSet
    // is generated, when accessed
    mutable typename GridFamily::LeafIndexSetImp* leafIndexSet_;

    SizeCache< This > sizeCache_;

    typedef AlbertaMarkerVector< dim, dimworld > MarkerVector;

    // needed for VertexIterator, mark on which element a vertex is treated
    mutable MarkerVector leafMarkerVector_;

    // needed for VertexIterator, mark on which element a vertex is treated
    mutable std::vector< MarkerVector > levelMarkerVector_;

#if DUNE_ALBERTA_CACHE_COORDINATES
    Alberta::CoordCache< dimension > coordCache_;
#endif

    // current state of adaptation
    AdaptationState adaptationState_;
  };

} // namespace Dune

#include "albertagrid.cc"

// undef all dangerous defines
#undef DIM
#undef DIM_OF_WORLD

#ifdef _ABS_NOT_DEFINED_
#undef ABS
#endif

#ifdef _MIN_NOT_DEFINED_
#undef MIN
#endif

#ifdef _MAX_NOT_DEFINED_
#undef MAX
#endif

#ifdef obstack_chunk_alloc
#undef obstack_chunk_alloc
#endif
#ifdef obstack_chunk_free
#undef obstack_chunk_free
#endif
#include <dune/grid/albertagrid/undefine-3.0.hh>

// We use MEM_ALLOC, so undefine it here.
#undef MEM_ALLOC

// We use MEM_REALLOC, so undefine it here.
#undef MEM_REALLOC

// We use MEM_CALLOC, so undefine it here.
#undef MEM_CALLOC

// We use MEM_FREE, so undefine it here.
#undef MEM_FREE

// Macro ERROR may be defined by alberta_util.h. If so, undefine it.
#ifdef ERROR
#undef ERROR
#endif // #ifdef ERROR

// Macro ERROR_EXIT may be defined by alberta_util.h. If so, undefine it.
#ifdef ERROR_EXIT
#undef ERROR_EXIT
#endif // #ifdef ERROR_EXIT

// Macro WARNING may be defined by alberta_util.h. If so, undefine it.
#ifdef WARNING
#undef WARNING
#endif // #ifdef WARNING

// Macro TEST may be defined by alberta_util.h. If so, undefine it.
#ifdef TEST
#undef TEST
#endif // #ifdef TEST

// Macro TEST_EXIT may be defined by alberta_util.h. If so, undefine it.
#ifdef TEST_EXIT
#undef TEST_EXIT
#endif // #ifdef TEST_EXIT

// Macro DEBUG_TEST may be defined by alberta_util.h. If so, undefine it.
#ifdef DEBUG_TEST
#undef DEBUG_TEST
#endif // #ifdef DEBUG_TEST

// Macro DEBUG_TEST_EXIT may be defined by alberta_util.h. If so, undefine it.
#ifdef DEBUG_TEST_EXIT
#undef DEBUG_TEST_EXIT
#endif // #ifdef DEBUG_TEST_EXIT

// Macro INFO may be defined by alberta_util.h. If so, undefine it.
#ifdef INFO
#undef INFO
#endif // #ifdef INFO

// Macro PRINT_INFO may be defined by alberta_util.h. If so, undefine it.
#ifdef PRINT_INFO
#undef PRINT_INFO
#endif // #ifdef PRINT_INFO

// Macro PRINT_INT_VEC may be defined by alberta_util.h. If so, undefine it.
#ifdef PRINT_INT_VEC
#undef PRINT_INT_VEC
#endif // #ifdef PRINT_INT_VEC

// Macro PRINT_REAL_VEC may be defined by alberta_util.h. If so, undefine it.
#ifdef PRINT_REAL_VEC
#undef PRINT_REAL_VEC
#endif // #ifdef PRINT_REAL_VEC

// Macro WAIT may be defined by alberta_util.h. If so, undefine it.
#ifdef WAIT
#undef WAIT
#endif // #ifdef WAIT

// Macro WAIT_REALLY may be defined by alberta_util.h. If so, undefine it.
#ifdef WAIT_REALLY
#undef WAIT_REALLY
#endif // #ifdef WAIT_REALLY

// Macro GET_WORKSPACE may be defined by alberta_util.h. If so, undefine it.
#ifdef GET_WORKSPACE
#undef GET_WORKSPACE
#endif // #ifdef GET_WORKSPACE

// Macro FREE_WORKSPACE may be defined by alberta_util.h. If so, undefine it.
#ifdef FREE_WORKSPACE
#undef FREE_WORKSPACE
#endif // #ifdef FREE_WORKSPACE

// Macro MAT_ALLOC may be defined by alberta_util.h. If so, undefine it.
#ifdef MAT_ALLOC
#undef MAT_ALLOC
#endif // #ifdef MAT_ALLOC

// Macro MAT_FREE may be defined by alberta_util.h. If so, undefine it.
#ifdef MAT_FREE
#undef MAT_FREE
#endif // #ifdef MAT_FREE

// Macro NAME may be defined by alberta_util.h. If so, undefine it.
#ifdef NAME
#undef NAME
#endif // #ifdef NAME

// Macro GET_STRUCT may be defined by alberta_util.h. If so, undefine it.
#ifdef GET_STRUCT
#undef GET_STRUCT
#endif // #ifdef GET_STRUCT

// Macro ADD_PARAMETER may be defined by alberta_util.h. If so, undefine it.
#ifdef ADD_PARAMETER
#undef ADD_PARAMETER
#endif // #ifdef ADD_PARAMETER

// Macro GET_PARAMETER may be defined by alberta_util.h. If so, undefine it.
#ifdef GET_PARAMETER
#undef GET_PARAMETER
#endif // #ifdef GET_PARAMETER

#define _ALBERTA_H_

#endif // HAVE_ALBERTA || DOXYGEN

#endif


==> anc/xt-super/dune-grid/dune/grid/albertagrid/albertagrid.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALBERTAGRID_CC
#define DUNE_ALBERTAGRID_CC

//************************************************************************
//
//  implementation of AlbertaGrid
//
//  namespace Dune
//
//************************************************************************
#include "geometry.cc"
#include "entity.cc"
#include "intersection.cc"

namespace Dune
{

  namespace Alberta
  {
    static void *adaptationDataHandler_;
  }


  template< int dim, int dimworld >
  static void checkAlbertaDimensions ()
  {
    // If this check fails, define ALBERTA_DIM accordingly
    static_assert((dimworld == Alberta::dimWorld),
                  "Template Parameter dimworld does not match "
                  "ALBERTA's DIM_OF_WORLD setting.");
  }


  // AlbertaGrid
  // -----------

  template< int dim, int dimworld >
  inline AlbertaGrid < dim, dimworld >::AlbertaGrid ()
    : mesh_(),
      maxlevel_( 0 ),
      numBoundarySegments_( 0 ),
      hIndexSet_( dofNumbering_ ),
      idSet_( hIndexSet_ ),
      levelIndexVec_( (size_t)MAXL, 0 ),
      leafIndexSet_( 0 ),
      sizeCache_( *this ),
      leafMarkerVector_( dofNumbering_ ),
      levelMarkerVector_( (size_t)MAXL, MarkerVector( dofNumbering_ ) )
  {
    checkAlbertaDimensions< dim, dimworld>();
  }


  template< int dim, int dimworld >
  template< class Proj, class Impl >
  inline AlbertaGrid< dim, dimworld >
  ::AlbertaGrid ( const Alberta::MacroData< dimension> &macroData,
                  const Alberta::ProjectionFactoryInterface< Proj, Impl > &projectionFactory )
    : mesh_(),
      maxlevel_( 0 ),
      numBoundarySegments_( 0 ),
      hIndexSet_( dofNumbering_ ),
      idSet_( hIndexSet_ ),
      levelIndexVec_( (size_t)MAXL, 0 ),
      leafIndexSet_ ( 0 ),
      sizeCache_( *this ),
      leafMarkerVector_( dofNumbering_ ),
      levelMarkerVector_( (size_t)MAXL, MarkerVector( dofNumbering_ ) )
  {
    checkAlbertaDimensions< dim, dimworld >();

    numBoundarySegments_ = mesh_.create( macroData, projectionFactory );
    if( !mesh_ )
      DUNE_THROW( AlbertaError, "Invalid macro data structure." );

    setup();
    hIndexSet_.create();

    calcExtras();
  }


  template< int dim, int dimworld >
  inline AlbertaGrid< dim, dimworld >
  ::AlbertaGrid ( const Alberta::MacroData< dimension> &macroData,
                  const Dune::shared_ptr< DuneBoundaryProjection< dimensionworld > > &projection )
    : mesh_(),
      maxlevel_( 0 ),
      numBoundarySegments_( 0 ),
      hIndexSet_( dofNumbering_ ),
      idSet_( hIndexSet_ ),
      levelIndexVec_( (size_t)MAXL, 0 ),
      leafIndexSet_ ( 0 ),
      sizeCache_( *this ),
      leafMarkerVector_( dofNumbering_ ),
      levelMarkerVector_( (size_t)MAXL, MarkerVector( dofNumbering_ ) )
  {
    checkAlbertaDimensions< dim, dimworld >();

    if( projection != 0 )
    {
      Alberta::DuneGlobalBoundaryProjectionFactory< dimension > projectionFactory( projection );
      numBoundarySegments_ = mesh_.create( macroData, projectionFactory );
    }
    else
      numBoundarySegments_ = mesh_.create( macroData );
    if( !mesh_ )
      DUNE_THROW( AlbertaError, "Invalid macro data structure." );

    setup();
    hIndexSet_.create();

    calcExtras();
  }


  template < int dim, int dimworld >
  inline AlbertaGrid< dim, dimworld >
  ::AlbertaGrid ( const std::string &macroGridFileName )
    : mesh_(),
      maxlevel_( 0 ),
      hIndexSet_( dofNumbering_ ),
      idSet_( hIndexSet_ ),
      levelIndexVec_( (size_t)MAXL, 0 ),
      leafIndexSet_ ( 0 ),
      sizeCache_( *this ),
      leafMarkerVector_( dofNumbering_ ),
      levelMarkerVector_( (size_t)MAXL, MarkerVector( dofNumbering_ ) )
  {
    checkAlbertaDimensions< dim, dimworld >();

    numBoundarySegments_ = mesh_.create( macroGridFileName );
    if( !mesh_ )
    {
      DUNE_THROW( AlbertaIOError,
                  "Grid file '" << macroGridFileName
                                << "' is not in ALBERTA macro triangulation format." );
    }

    setup();
    hIndexSet_.create();

    calcExtras();

    std::cout << typeName() << " created from macro grid file '"
              << macroGridFileName << "'." << std::endl;
  }


  template< int dim, int dimworld >
  inline void AlbertaGrid< dim, dimworld >::setup ()
  {
    dofNumbering_.create( mesh_ );

    levelProvider_.create( dofNumbering_ );

#if DUNE_ALBERTA_CACHE_COORDINATES
    coordCache_.create( dofNumbering_ );
#endif
  }


  template< int dim, int dimworld >
  inline void AlbertaGrid< dim, dimworld >::removeMesh ()
  {
    for( size_t i = 0; i < levelIndexVec_.size(); ++i )
    {
      if( levelIndexVec_[ i ] != 0 )
        delete levelIndexVec_[ i ];
      levelIndexVec_[ i ] = 0;
    }

    if( leafIndexSet_ != 0 )
      delete leafIndexSet_;
    leafIndexSet_ = 0;

    // release dof vectors
    hIndexSet_.release();
    levelProvider_.release();
#if DUNE_ALBERTA_CACHE_COORDINATES
    coordCache_.release();
#endif
    dofNumbering_.release();

    sizeCache_.reset();

    mesh_.release();
  }


  template< int dim, int dimworld >
  inline AlbertaGrid< dim, dimworld >::~AlbertaGrid ()
  {
    removeMesh();
  }


  template< int dim, int dimworld >
  template< int codim, PartitionIteratorType pitype >
  inline typename AlbertaGrid< dim, dimworld >::Traits
  ::template Codim< codim >::template Partition<pitype>::LevelIterator
  AlbertaGrid< dim, dimworld >::lbegin ( int level ) const
  {
    typedef AlbertaGridLevelIterator< codim, pitype, const This > LevelIteratorImp;
    assert( level >= 0 );

    if( level > maxlevel_ )
      return lend< codim, pitype >( level );
    MarkerVector &markerVector = levelMarkerVector_[ level ];

    if( (codim > 0) && !markerVector.up2Date() )
      markerVector.template markSubEntities< 1 >( lbegin< 0 >( level ), lend< 0 >( level ) );

    return LevelIteratorImp( *this, &markerVector, level );
  }


  template< int dim, int dimworld >
  template< int codim, PartitionIteratorType pitype >
  inline typename AlbertaGrid< dim, dimworld >::Traits
  ::template Codim< codim >::template Partition< pitype >::LevelIterator
  AlbertaGrid < dim, dimworld >::lend ( int level ) const
  {
    typedef AlbertaGridLevelIterator< codim, pitype, const This > LevelIteratorImp;
    assert( level >= 0 );

    return LevelIteratorImp( *this, level );
  }


  template< int dim, int dimworld >
  template< int codim >
  inline typename AlbertaGrid< dim, dimworld >::Traits
  ::template Codim< codim >::LevelIterator
  AlbertaGrid < dim, dimworld >::lbegin ( int level ) const
  {
    return lbegin< codim, All_Partition >( level );
  }


  template< int dim, int dimworld >
  template< int codim >
  inline typename AlbertaGrid< dim, dimworld >::Traits
  ::template Codim< codim >::LevelIterator
  AlbertaGrid< dim, dimworld >::lend ( int level ) const
  {
    return lend< codim, All_Partition >( level );
  }


  template< int dim, int dimworld >
  template< int codim, PartitionIteratorType pitype >
  inline typename AlbertaGrid< dim, dimworld >::Traits
  ::template Codim< codim >::template Partition< pitype >::LeafIterator
  AlbertaGrid< dim, dimworld >::leafbegin () const
  {
    typedef AlbertaGridLeafIterator< codim, pitype, const This > LeafIteratorImp;

    MarkerVector &markerVector = leafMarkerVector_;
    const int firstMarkedCodim = 2;
    if( (codim >= firstMarkedCodim) && !markerVector.up2Date() )
      markerVector.template markSubEntities< firstMarkedCodim >( leafbegin< 0 >(), leafend< 0 >() );

    return LeafIteratorImp( *this, &markerVector, maxlevel_ );
  }


  template< int dim, int dimworld >
  template< int codim, PartitionIteratorType pitype >
  inline typename AlbertaGrid< dim, dimworld >::Traits
  ::template Codim< codim >::template Partition< pitype >::LeafIterator
  AlbertaGrid< dim, dimworld >::leafend () const
  {
    typedef AlbertaGridLeafIterator< codim, pitype, const This > LeafIteratorImp;
    return LeafIteratorImp( *this, maxlevel_ );
  }


  template< int dim, int dimworld >
  template< int codim >
  inline typename AlbertaGrid<dim,dimworld>::Traits
  ::template Codim< codim >::LeafIterator
  AlbertaGrid< dim, dimworld >::leafbegin () const
  {
    return leafbegin< codim, All_Partition >();
  }


  template< int dim, int dimworld >
  template< int codim >
  inline typename AlbertaGrid< dim, dimworld >::Traits
  ::template Codim< codim >::LeafIterator
  AlbertaGrid < dim, dimworld >::leafend () const
  {
    return leafend< codim, All_Partition >();
  }


  template< int dim, int dimworld >
  inline void AlbertaGrid< dim, dimworld >::globalRefine ( int refCount )
  {
    typedef typename Traits::template Codim< 0 >::LeafIterator LeafIterator;

    // only MAXL levels allowed
    assert( (refCount >= 0) && (refCount + maxlevel_ < MAXL) );

    for( int i = 0; i < refCount; ++i )
    {
      // mark all interior elements
      const LeafIterator endit = leafend< 0 >();
      for( LeafIterator it = leafbegin< 0 >(); it != endit; ++it )
        mark( 1, *it );

      preAdapt();
      adapt();
      postAdapt();
    }
  }


  template< int dim, int dimworld >
  template< class DataHandle >
  inline void AlbertaGrid< dim, dimworld >
  ::globalRefine ( int refCount, AdaptDataHandleInterface< This, DataHandle > &handle )
  {
    typedef typename Traits::template Codim< 0 >::LeafIterator LeafIterator;

    // only MAXL levels allowed
    assert( (refCount >= 0) && (refCount + maxlevel_ < MAXL) );

    for( int i = 0; i < refCount; ++i )
    {
      // mark all interior elements
      const LeafIterator endit = leafend< 0 >();
      for( LeafIterator it = leafbegin< 0 >(); it != endit; ++it )
        mark( 1, *it );

      adapt( handle );
    }
  }


  template< int dim, int dimworld >
  inline bool AlbertaGrid< dim, dimworld >::preAdapt ()
  {
    adaptationState_.preAdapt();
    return adaptationState_.coarsen();
  }


  template < int dim, int dimworld >
  inline void AlbertaGrid < dim, dimworld >::postAdapt ()
  {
#ifndef NDEBUG
    if( leafIndexSet_ != 0 )
    {
      bool consistent = true;
      for( int codim = 0; codim <= dimension; ++codim )
      {
        if( leafIndexSet_->size( codim ) == mesh_.size( codim ) )
          continue;
        std::cerr << "Incorrect size of leaf index set for codimension "
                  << codim << "!" << std::endl;
        std::cerr << "DUNE index set reports: " << leafIndexSet_->size( codim )
                  << std::endl;
        std::cerr << "ALBERTA mesh reports: " << mesh_.size( codim ) << std::endl;
        consistent = false;
      }
      if( !consistent )
        abort();
    }
#endif

    levelProvider_.markAllOld();
    adaptationState_.postAdapt();
  }


  template< int dim, int dimworld >
  inline bool AlbertaGrid< dim, dimworld >
  ::mark( int refCount, const typename Traits::template Codim< 0 >::Entity &e )
  {
    // if not leaf entity, leave method
    if( !e.isLeaf() )
      return false;

    // don't mark macro elements for coarsening
    if( refCount < -e.level() )
      return false;

    // take back previous marking
    adaptationState_.unmark( getMark( e ) );

    // set new marking
    adaptationState_.mark( refCount );
    getRealImplementation( e ).elementInfo().setMark( refCount );

    return true;
  }


  template< int dim, int dimworld >
  inline int AlbertaGrid< dim, dimworld >
  ::getMark( const typename Traits::template Codim< 0 >::Entity &e ) const
  {
    return getRealImplementation( e ).elementInfo().getMark();
  }


  template< int dim, int dimworld >
  inline bool AlbertaGrid< dim, dimworld >::adapt ()
  {
    // this is already done in postAdapt
    //levelProvider_.markAllOld();

    // adapt mesh
    hIndexSet_.preAdapt();
    const bool refined = mesh_.refine();
    const bool coarsened = (adaptationState_.coarsen() ? mesh_.coarsen() : false);
    adaptationState_.adapt();
    hIndexSet_.postAdapt();

    if( refined || coarsened )
      calcExtras();

    // return true if elements were created
    return refined;
  }


  template< int dim, int dimworld >
  template< class DataHandle >
  inline bool AlbertaGrid < dim, dimworld >
  ::adapt ( AdaptDataHandleInterface< This, DataHandle > &handle )
  {
    preAdapt();

    typedef Alberta::AdaptRestrictProlongHandler
    < This, AdaptDataHandleInterface< This, DataHandle > >
    DataHandler;
    DataHandler dataHandler( *this, handle );

    typedef AdaptationCallback< DataHandler > Callback;
    typename Callback::DofVectorPointer callbackVector;
    callbackVector.create( dofNumbering_.emptyDofSpace(), "Adaptation Callback" );
    callbackVector.template setupInterpolation< Callback >();
    callbackVector.template setupRestriction< Callback >();
    if( Callback::DofVectorPointer::supportsAdaptationData )
      callbackVector.setAdaptationData( &dataHandler );
    else
      Alberta::adaptationDataHandler_ = &dataHandler;

    bool refined = adapt();

    if( !Callback::DofVectorPointer::supportsAdaptationData )
      Alberta::adaptationDataHandler_ = 0;
    callbackVector.release();

    postAdapt();
    return refined;
  }


  template< int dim, int dimworld >
  inline const Alberta::GlobalVector &
  AlbertaGrid< dim, dimworld >
  ::getCoord ( const ElementInfo &elementInfo, int vertex ) const
  {
    assert( (vertex >= 0) && (vertex <= dim) );
#if DUNE_ALBERTA_CACHE_COORDINATES
    return coordCache_( elementInfo, vertex );
#else
    return elementInfo.coordinate( vertex );
#endif
  }


  template < int dim, int dimworld >
  inline int AlbertaGrid < dim, dimworld >::maxLevel() const
  {
    return maxlevel_;
  }


  template< int dim, int dimworld >
  inline int AlbertaGrid< dim, dimworld >::size ( int level, int codim ) const
  {
    return ((level >= 0) && (level <= maxlevel_) ? sizeCache_.size( level, codim ) : 0);
  }


  template< int dim, int dimworld >
  inline int AlbertaGrid< dim, dimworld >::size ( int level, GeometryType type ) const
  {
    return ((level >= 0) && (level <= maxlevel_) ? sizeCache_.size( level, type ) : 0);
  }


  template< int dim, int dimworld >
  inline int AlbertaGrid< dim, dimworld >::size ( int codim ) const
  {
    assert( sizeCache_.size( codim ) == mesh_.size( codim ) );
    return mesh_.size( codim );
  }


  template< int dim, int dimworld >
  inline int AlbertaGrid< dim, dimworld >::size ( GeometryType type ) const
  {
    return sizeCache_.size( type );
  }


  template < int dim, int dimworld >
  inline const typename AlbertaGrid < dim, dimworld > :: Traits :: LevelIndexSet &
  AlbertaGrid < dim, dimworld > :: levelIndexSet (int level) const
  {
    // assert that given level is in range
    assert( (level >= 0) && (level < (int)levelIndexVec_.size()) );

    if( levelIndexVec_[ level ] == 0 )
    {
      levelIndexVec_[ level ] = new typename GridFamily::LevelIndexSetImp ( dofNumbering_ );
      levelIndexVec_[ level ]->update( lbegin< 0 >( level ), lend< 0 >( level ) );
    }
    return *(levelIndexVec_[ level ]);
  }

  template < int dim, int dimworld >
  inline const typename AlbertaGrid < dim, dimworld > :: Traits :: LeafIndexSet &
  AlbertaGrid < dim, dimworld > :: leafIndexSet () const
  {
    if( leafIndexSet_ == 0 )
    {
      leafIndexSet_ = new typename GridFamily::LeafIndexSetImp( dofNumbering_ );
      leafIndexSet_->update( leafbegin< 0 >(), leafend< 0 >() );
    }
    return *leafIndexSet_;
  }


  template < int dim, int dimworld >
  inline void AlbertaGrid < dim, dimworld >::calcExtras ()
  {
    // determine new maxlevel
    maxlevel_ = levelProvider_.maxLevel();
    assert( (maxlevel_ >= 0) && (maxlevel_ < MAXL) );

    // unset up2Dat status, if lbegin is called then this status is updated
    for( int l = 0; l < MAXL; ++l )
      levelMarkerVector_[ l ].clear();

    // unset up2Dat status, if leafbegin is called then this status is updated
    leafMarkerVector_.clear();

    sizeCache_.reset();

    // update index sets (if they exist)
    if( leafIndexSet_ != 0 )
      leafIndexSet_->update( leafbegin< 0 >(), leafend< 0 >() );
    for( unsigned int level = 0; level < levelIndexVec_.size(); ++level )
    {
      if( levelIndexVec_[ level ] )
        levelIndexVec_[ level ]->update( lbegin< 0 >( level ), lend< 0 >( level ) );
    }
  }


  template< int dim, int dimworld >
  template< GrapeIOFileFormatType format >
  inline bool AlbertaGrid< dim, dimworld >
  ::writeGrid ( const std::string &filename, ctype time ) const
  {
    switch( format )
    {
    case xdr :
      return writeGridXdr( filename, time );

    case ascii :
      DUNE_THROW( NotImplemented, "AlbertaGrid does not support writeGrid< ascii >." );

    // write leaf grid as macro triangulation
    //int ret = ALBERTA write_macro( mesh_ , filename.c_str() );
    //return (ret == 1) ? true : false;

    default :
      DUNE_THROW( NotImplemented, "AlbertaGrid: Unknown output format: " << format << "." );
    }
    return false;
  }


  template< int dim, int dimworld >
  template< GrapeIOFileFormatType format >
  inline bool AlbertaGrid< dim, dimworld >
  ::readGrid ( const std::string &filename, ctype &time )
  {
    switch( format )
    {
    case xdr :
      return readGridXdr( filename, time );

    case ascii :
      DUNE_THROW( NotImplemented, "AlbertaGrid does not support readGrid< ascii >." );

    //return readGridAscii (filename , time );

    default :
      DUNE_THROW( NotImplemented, "AlbertaGrid: Unknown output format: " << format << "." );
    }
    return false;
  }


  template< int dim, int dimworld >
  inline bool AlbertaGrid< dim, dimworld >
  ::writeGridXdr ( const std::string &filename, ctype time ) const
  {
    if( filename.size() <= 0 )
      DUNE_THROW( AlbertaIOError, "No filename given to writeGridXdr." );
    return (mesh_.write( filename, time ) && hIndexSet_.write( filename ));
  }


  template< int dim, int dimworld >
  inline bool AlbertaGrid< dim, dimworld >
  ::readGridXdr ( const std::string &filename, ctype &time )
  {
    //removeMesh();

    if( filename.size() <= 0 )
      return false;

    numBoundarySegments_ = mesh_.read( filename, time );
    if( !mesh_ )
      DUNE_THROW( AlbertaIOError, "Could not read grid file: " << filename << "." );

    setup();
    hIndexSet_.read( filename );

    // calc maxlevel and indexOnLevel and so on
    calcExtras();

    return true;
  }


  // AlbertaGrid::AdaptationCallback
  // -------------------------------

  template< int dim, int dimworld >
  template< class DataHandler >
  struct AlbertaGrid< dim, dimworld >::AdaptationCallback
  {
    static const int dimension = dim;

    typedef Alberta::DofVectorPointer< Alberta::GlobalVector > DofVectorPointer;
    typedef Alberta::Patch< dimension > Patch;

    static DataHandler &getDataHandler ( const DofVectorPointer &dofVector )
    {
      DataHandler *dataHandler;
      if( DofVectorPointer::supportsAdaptationData )
        dataHandler = dofVector.getAdaptationData< DataHandler >();
      else
        dataHandler = (DataHandler *)Alberta::adaptationDataHandler_;
      assert( dataHandler != 0 );
      return *dataHandler;
    }

    static void interpolateVector ( const DofVectorPointer &dofVector,
                                    const Patch &patch )
    {
      DataHandler &dataHandler = getDataHandler( dofVector );
      for( int i = 0; i < patch.count(); ++i )
        dataHandler.prolongLocal( patch, i );
    }

    static void restrictVector ( const DofVectorPointer &dofVector,
                                 const Patch &patch )
    {
      DataHandler &dataHandler = getDataHandler( dofVector );
      for( int i = 0; i < patch.count(); ++i )
        dataHandler.restrictLocal( patch, i );
    }
  };

} // namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/albertagrid/albertaheader.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALBERTAHEADER_HH
#define DUNE_ALBERTAHEADER_HH

#if HAVE_ALBERTA

#if not (ALBERTA_DIM > 0)
  #if HEADERCHECK
    #undef ALBERTA_DIM
    #define ALBERTA_DIM 2
  #else
    #error ALBERTA_DIM should be 1, 2, or 3
  #endif
#endif

// Set ALBERTA's DIM_OF_WORLD preprocessor variable
#ifndef ALBERTA_DIM
#error "ALBERTA_DIM needed to use AlbertaGrid."
#endif
#define DIM_OF_WORLD ALBERTA_DIM

// if we have ALBERTA C++ lib define namespace for ALBERTA
#ifdef __ALBERTApp__
#define ALBERTA Alberta::
#else
#define ALBERTA ::
#endif

#ifndef ALBERTA_DEBUG
#define ALBERTA_DEBUG 0
#endif

// MAX, MIN, and ABS are defined macros of ALBERTA
// if they are not defined elsewhere, they are undefined here
#ifndef MAX
#define _MAX_NOT_DEFINED_
#endif

#ifndef MIN
#define _MIN_NOT_DEFINED_
#endif

#ifndef ABS
#define _ABS_NOT_DEFINED_
#endif

#ifndef DIM_OF_WORLD
#error "DIM_OF_WORLD not defined."
#endif

#ifdef HAVE_CONFIG_H
#define ALBERTASAVE_HAVE_CONFIG_H HAVE_CONFIG_H
#undef HAVE_CONFIG_H
#endif

#include <alberta/alberta.h>

#ifdef ALBERTASAVE_HAVE_CONFIG_H
#define HAVE_CONFIG_H ALBERTASAVE_HAVE_CONFIG_H
#undef ALBERTASAVE_HAVE_CONFIG_H
#endif

#ifndef _ALBERTA_H_
#error "Unable to include alberta.h."
#endif

// Macro nil may be defined by alberta_util.h. If so, undefine it.
#ifdef nil
#undef nil
#endif

#endif // #if HAVE_ALBERTA

#endif // #ifndef DUNE_ALBERTAHEADER_HH


==> anc/xt-super/dune-grid/dune/grid/albertagrid/albertareader.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALBERTA_ALBERTAREADER_HH
#define DUNE_ALBERTA_ALBERTAREADER_HH

#include <dune/grid/common/grid.hh>
#include <dune/grid/common/gridfactory.hh>

#include <dune/grid/utility/grapedataioformattypes.hh>

#include <dune/grid/albertagrid/macrodata.hh>

#if HAVE_ALBERTA

namespace Dune
{

  template< class Grid >
  class AlbertaReader
  {
    typedef AlbertaReader< Grid > This;

  public:
    typedef Dune::GridFactory< Grid > GridFactory;

    typedef typename Grid::ctype ctype;

    static const int dimension = Grid::dimension;
    static const int dimensionworld = Grid::dimensionworld;

  private:
    static_assert(dimensionworld == Alberta::dimWorld,
                  "AlbertaReader: world dimension must match ALBERTA's world dimension.");

    typedef Alberta::MacroData< dimension > MacroData;

    MacroData macroData_;

    AlbertaReader ( const This & );
    This &operator= ( const This & );

  public:
    AlbertaReader ()
    {}

    template< GrapeIOFileFormatType type >
    void readGrid ( const std::string &fileName, GridFactory &factory )
    {
      static_assert(type != pgm, "AlbertaReader: reading pgm format is not supported.");

      // read ALBERTA macro triangulation
      macroData_.read( fileName, (type == xdr) );

      // insert all vertices into the factory
      const int numVertices = macroData_.vertexCount();
      for( int i = 0; i < numVertices; ++i )
      {
        FieldVector< ctype, dimensionworld > v;
        const Alberta::GlobalVector &coords = macroData_.vertex( i );
        for( int j = 0; j < dimensionworld; ++j )
          v[ j ] = coords[ j ];
        factory.insertVertex( v );
      }

      // insert all elements into the factory
      std::vector< unsigned int > vertices( dimension+1 );
      const int numElements = macroData_.elementCount();
      for( int i = 0; i < numElements; ++i )
      {
        const typename MacroData::ElementId &id = macroData_.element( i );
        for( int j = 0; j <= dimension; ++j )
          vertices[ j ] = id[ j ];
        typedef typename GenericGeometry::SimplexTopology< dimension >::type Topology;
        factory.insertElement( GeometryType( Topology() ), vertices );
      }

      // release ALBERTA macro data
      macroData_.release();
    }

    void readGrid ( const std::string &filename, GridFactory &factory )
    {
      readGrid< ascii >( filename, factory );
    }
  };

}

#endif // #if HAVE_ALBERTA

#endif


==> anc/xt-super/dune-grid/dune/grid/albertagrid/algebra.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALBERTA_ALGEBRA_HH
#define DUNE_ALBERTA_ALGEBRA_HH

#include <dune/common/fvector.hh>
#include <dune/common/fmatrix.hh>

namespace Dune
{

  namespace Alberta
  {

    template< class K >
    inline static FieldVector< K, 3 >
    vectorProduct ( const FieldVector< K, 3 > &u, const FieldVector< K, 3 > &v )
    {
      FieldVector< K, 3 > w;
      w[ 0 ] = u[ 1 ] * v[ 2 ] - u[ 2 ] * v[ 1 ];
      w[ 1 ] = u[ 2 ] * v[ 0 ] - u[ 0 ] * v[ 2 ];
      w[ 2 ] = u[ 0 ] * v[ 1 ] - u[ 1 ] * v[ 0 ];
      return w;
    }


    template< class K, int m >
    inline static K determinant ( const FieldMatrix< K, 0, m > &matrix )
    {
      return K( 1 );
    }

    template< class K >
    inline static K determinant ( const FieldMatrix< K, 1, 1 > &matrix )
    {
      return matrix[ 0 ][ 0 ];
    }

    template< class K, int m >
    inline static K determinant ( const FieldMatrix< K, 1, m > &matrix )
    {
      K sum = matrix[ 0 ][ 0 ] * matrix[ 0 ][ 0 ];
      for( int i = 1; i < m; ++i )
        sum += matrix[ 0 ][ i ] * matrix[ 0 ][ i ];
      return sqrt( sum );
    }

    template< class K >
    inline static K determinant ( const FieldMatrix< K, 2, 2 > &matrix )
    {
      return matrix[ 0 ][ 0 ] * matrix[ 1 ][ 1 ] - matrix[ 0 ][ 1 ] * matrix[ 1 ][ 0 ];
    }

    template< class K >
    inline static K determinant ( const FieldMatrix< K, 2, 3 > &matrix )
    {
      return vectorProduct( matrix[ 0 ], matrix[ 1 ] ).two_norm();
    }

    template< class K, int m >
    inline static K determinant ( const FieldMatrix< K, 2, m > &matrix )
    {
      const K tmpA = matrix[ 0 ].two_norm2();
      const K tmpB = matrix[ 1 ].two_norm2();
      const K tmpC = matrix[ 0 ] * matrix[ 1 ];
      return sqrt( tmpA * tmpB - tmpC * tmpC );
    }

    template< class K >
    inline static K determinant ( const FieldMatrix< K, 3, 3 > &matrix )
    {
      return matrix[ 0 ] * vectorProduct( matrix[ 1 ], matrix[ 2 ] );
    }


    template< class K, int m >
    inline static K invert ( const FieldMatrix< K, 0, m > &matrix,
                             FieldMatrix< K, m, 0 > &inverse )
    {
      return K( 1 );
    }

    template< class K >
    inline static K invert ( const FieldMatrix< K, 1, 1 > &matrix,
                             FieldMatrix< K, 1, 1 > &inverse )
    {
      inverse[ 0 ][ 0 ] = K( 1 ) / matrix[ 0 ][ 0 ];
      return matrix[ 0 ][ 0 ];
    }

    template< class K, int m >
    inline static K invert ( const FieldMatrix< K, 1, m > &matrix,
                             FieldMatrix< K, m, 1 > &inverse )
    {
      K detSqr = matrix[ 0 ].two_norm2();
      K invDetSqr = K( 1 ) / detSqr;
      for( int i = 0; i < m; ++i )
        inverse[ i ][ 0 ] = invDetSqr * matrix[ 0 ][ i ];
      return sqrt( detSqr );
    }

    template< class K >
    inline static K invert ( const FieldMatrix< K, 2, 2 > &matrix,
                             FieldMatrix< K, 2, 2 > &inverse )
    {
      K det = determinant( matrix );
      K invDet = K( 1 ) / det;
      inverse[ 0 ][ 0 ] =   invDet * matrix[ 1 ][ 1 ];
      inverse[ 0 ][ 1 ] = - invDet * matrix[ 0 ][ 1 ];
      inverse[ 1 ][ 0 ] = - invDet * matrix[ 1 ][ 0 ];
      inverse[ 1 ][ 1 ] =   invDet * matrix[ 0 ][ 0 ];
      return det;
    }

    template< class K, int m >
    inline static K invert ( const FieldMatrix< K, 2, m > &matrix,
                             FieldMatrix< K, m, 2 > &inverse )
    {
      const K tmpA = matrix[ 0 ].two_norm2();
      const K tmpB = matrix[ 1 ].two_norm2();
      const K tmpC = matrix[ 0 ] * matrix[ 1 ];
      const K detSqr = tmpA * tmpB - tmpC * tmpC;
      const K invDetSqr = K( 1 ) / detSqr;
      for( int i = 0; i < m; ++i )
      {
        inverse[ i ][ 0 ] = invDetSqr * (tmpB * matrix[ 0 ][ i ] - tmpC * matrix[ 1 ][ i ]);
        inverse[ i ][ 1 ] = invDetSqr * (tmpA * matrix[ 1 ][ i ] - tmpC * matrix[ 0 ][ i ]);
      }
      return sqrt( detSqr );
    }

    template< class K >
    inline static K invert ( const FieldMatrix< K, 3, 3 > &matrix,
                             FieldMatrix< K, 3, 3 > &inverse )
    {
      return FMatrixHelp::invertMatrix( matrix, inverse );
    }
  }

}

#endif // #ifndef DUNE_ALBERTA_ALGEBRA_HH


==> anc/xt-super/dune-grid/dune/grid/albertagrid/backuprestore.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_ALBERTAGRID_BACKUPRESTORE_HH
#define DUNE_GRID_ALBERTAGRID_BACKUPRESTORE_HH

#include <dune/grid/common/backuprestore.hh>

namespace Dune
{

  // External Forward Declarations
  // -----------------------------

  template< int, int >
  class AlbertaGrid;



  // BackupRestoreFacility for AlbertaGrid
  // -------------------------------------

  template< int dim, int dimworld >
  struct BackupRestoreFacility< AlbertaGrid< dim, dimworld > >
  {
    typedef AlbertaGrid< dim, dimworld > Grid;

    /** \copydoc Dune::BackupRestoreFacility::backup(grid,filename)  */
    static void backup ( const Grid &grid, const std::string &filename )
    {
      grid.writeGridXdr( filename, 0.0 );
    }

    /** \copydoc Dune::BackupRestoreFacility::backup(grid,stream)
        \note This method is not available for AlbertGrid.
              Use try/catch to catch the NotImplemented exception
              and fall back to the other backup method. */
    static void backup ( const Grid &grid, std::ostream &stream )
    {
      DUNE_THROW( NotImplemented, "backup / restore using streams not implemented." );
    }

    /** \copydoc Dune::BackupRestoreFacility::restore(filename) */
    static Grid *restore ( const std::string &filename )
    {
      Grid *grid = new Grid;
      double time; // ignore time
      grid->readGridXdr( filename, time );
      return grid;
    }

    /** \copydoc Dune::BackupRestoreFacility::restore(stream)
        \note This method is not available for AlbertGrid.
              Use try/catch to catch the NotImplemented exception
              and fall back to the other restore method. */
    static Grid *restore ( std::istream &stream )
    {
      DUNE_THROW( NotImplemented, "backup / restore using streams not implemented." );
    }
  };

} // namespace Dune

#endif // #ifndef DUNE_GRID_ALBERTAGRID_BACKUPRESTORE_HH


==> anc/xt-super/dune-grid/dune/grid/albertagrid/capabilities.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALBERTA_CAPABILITIES_HH
#define DUNE_ALBERTA_CAPABILITIES_HH

#include <dune/grid/common/capabilities.hh>
#include <dune/geometry/genericgeometry/topologytypes.hh>


#if HAVE_ALBERTA

namespace Dune
{

  // External Forward Declarations
  // -----------------------------

  template< int dim, int dimworld >
  class AlbertaGrid;



  // Capabilities
  // ------------

  namespace Capabilities
  {

    /** \brief AlbertaGrid has only one geometry type for codim 0 entities
       \ingroup AlbertaGrid
     */
    template< int dim, int dimworld >
    struct hasSingleGeometryType< AlbertaGrid< dim, dimworld > >
    {
      static const bool v = true;
      static const unsigned int topologyId = GenericGeometry :: SimplexTopology< dim > :: type :: id ;
    };


    /** \brief   AlbertaGrid has entities for all codimensions
     *  \ingroup AlbertaGrid
     */
    template< int dim, int dimworld, int codim >
    struct hasEntity< AlbertaGrid< dim, dimworld >, codim >
    {
      static const bool v = true;
    };

    /** \brief   AlbertaGrid is not levelwise conforming
     *           (since it uses bisection)
     *  \ingroup AlbertaGrid
     */
    template< int dim, int dimworld >
    struct isLevelwiseConforming< AlbertaGrid< dim, dimworld > >
    {
      static const bool v = false;
    };

    /** \brief   AlbertaGrid is leafwise conforming
     * \ingroup AlbertaGrid
     */
    template< int dim, int dimworld >
    struct isLeafwiseConforming< AlbertaGrid< dim, dimworld > >
    {
      static const bool v = true;
    };

    /** \brief   AlbertaGrid has backup and restore facilities
     *  \ingroup AlbertaGrid
     */
    template< int dim, int dimworld >
    struct hasBackupRestoreFacilities< AlbertaGrid< dim, dimworld > >
    {
      static const bool v = true;
    };



    // non-standard capabilities
    // -------------------------

    template< class Grid >
    struct hasHierarchicIndexSet;

    template< int dim, int dimworld >
    struct hasHierarchicIndexSet< AlbertaGrid< dim, dimworld > >
    {
      static const bool v = true;
    };

  }

}

#endif // #if HAVE_ALBERTA

#endif // #ifndef DUNE_ALBERTA_CAPABILITIES_HH


==> anc/xt-super/dune-grid/dune/grid/albertagrid/coordcache.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALBERTA_COORDCACHE_HH
#define DUNE_ALBERTA_COORDCACHE_HH

#include <dune/grid/albertagrid/meshpointer.hh>
#include <dune/grid/albertagrid/dofadmin.hh>
#include <dune/grid/albertagrid/dofvector.hh>

#if HAVE_ALBERTA

namespace Dune
{

  namespace Alberta
  {

    // CoordCache
    // ----------

    template< int dim >
    class CoordCache
    {
      typedef DofVectorPointer< GlobalVector > CoordVectorPointer;
      typedef Alberta::DofAccess< dim, dim > DofAccess;

      class LocalCaching;
      struct Interpolation;

    public:
      static const int dimension = dim;

      typedef Alberta::ElementInfo< dimension > ElementInfo;
      typedef Alberta::MeshPointer< dimension > MeshPointer;
      typedef HierarchyDofNumbering< dimension > DofNumbering;

      GlobalVector &operator() ( const Element *element, int vertex ) const
      {
        assert( !(!coords_) );
        GlobalVector *array = (GlobalVector *)coords_;
        return array[ dofAccess_( element, vertex ) ];
      }

      GlobalVector &operator() ( const ElementInfo &elementInfo, int vertex ) const
      {
        return (*this)( elementInfo.el(), vertex );
      }

      void create ( const DofNumbering &dofNumbering )
      {
        MeshPointer mesh = dofNumbering.mesh();
        const DofSpace *dofSpace = dofNumbering.dofSpace( dimension );

        coords_.create( dofSpace, "Coordinate Cache" );
        LocalCaching localCaching( coords_ );
        mesh.hierarchicTraverse( localCaching, FillFlags< dimension >::coords );
        coords_.template setupInterpolation< Interpolation >();

        dofAccess_ = DofAccess( dofSpace );
      }

      void release ()
      {
        coords_.release();
      }

    private:
      CoordVectorPointer coords_;
      DofAccess dofAccess_;
    };



    // CoordCache::LocalCaching
    // ------------------------

    template< int dim >
    class CoordCache< dim >::LocalCaching
    {
      CoordVectorPointer coords_;
      DofAccess dofAccess_;

    public:
      explicit LocalCaching ( const CoordVectorPointer &coords )
        : coords_( coords ),
          dofAccess_( coords.dofSpace() )
      {}

      void operator() ( const ElementInfo &elementInfo ) const
      {
        GlobalVector *array = (GlobalVector *)coords_;
        for( int i = 0; i < DofAccess::numSubEntities; ++i )
        {
          const GlobalVector &x = elementInfo.coordinate( i );
          GlobalVector &y = array[ dofAccess_( elementInfo.el(), i ) ];
          for( int i = 0; i < dimWorld; ++i )
            y[ i ] = x[ i ];
        }
      }
    };



    // CoordCache::Interpolation
    // -------------------------

    template< int dim >
    struct CoordCache< dim >::Interpolation
    {
      static const int dimension = dim;

      typedef Alberta::Patch< dimension > Patch;

      static void
      interpolateVector ( const CoordVectorPointer &dofVector, const Patch &patch )
      {
        DofAccess dofAccess( dofVector.dofSpace() );
        GlobalVector *array = (GlobalVector *)dofVector;

        const Element *element = patch[ 0 ];

        // new vertex is always the last one
        assert( element->child[ 0 ] != NULL );
        GlobalVector &newCoord = array[ dofAccess( element->child[ 0 ], dimension ) ];

        if( element->new_coord != NULL )
        {
          for( int j = 0; j < dimWorld; ++j )
            newCoord[ j ] = element->new_coord[ j ];
        }
        else
        {
          // new coordinate is the average of of old ones on the same edge
          // refinement edge is always between vertices 0 and 1
          const GlobalVector &coord0 = array[ dofAccess( element, 0 ) ];
          const GlobalVector &coord1 = array[ dofAccess( element, 1 ) ];
          for( int j = 0; j < dimWorld; ++j )
            newCoord[ j ] = 0.5 * (coord0[ j ] + coord1[ j ]);
        }
      }
    };

  }

}

#endif // #if HAVE_ALBERTA

#endif // #ifndef DUNE_ALBERTA_COORDCACHE_HH


==> anc/xt-super/dune-grid/dune/grid/albertagrid/datahandle.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALBERTAGRIDDATAHANDLE_HH
#define DUNE_ALBERTAGRIDDATAHANDLE_HH

#include <iostream>

#include <dune/grid/common/grid.hh>

#include <dune/grid/albertagrid/misc.hh>
#include <dune/grid/albertagrid/albertaheader.hh>
#include <dune/grid/albertagrid/elementinfo.hh>
#include <dune/grid/albertagrid/refinement.hh>

#if HAVE_ALBERTA

namespace Dune
{

  namespace Alberta
  {

    template< class Grid, class RestrictProlongOperator >
    class AdaptRestrictProlongHandler
    {
      static const int dimension = Grid::dimension;

      typedef typename Grid::template Codim< 0 >::Entity Entity;
      typedef Dune::MakeableInterfaceObject< Entity > EntityObject;
      typedef typename EntityObject::ImplementationType EntityImp;

      typedef Alberta::ElementInfo< dimension > ElementInfo;
      typedef Alberta::Patch< dimension > Patch;

      Grid &grid_;
      RestrictProlongOperator &rpOp_;
      EntityObject father_;

    public:
      AdaptRestrictProlongHandler ( Grid &grid, RestrictProlongOperator &rpOp )
        : grid_( grid ),
          rpOp_( rpOp ),
          father_( EntityImp( grid_ ) )
      {}

      void restrictLocal ( const Patch &patch, int i )
      {
        ElementInfo fatherInfo = patch.elementInfo( i, grid_.levelProvider() );
        Grid::getRealImplementation( father_ ).setElement( fatherInfo, 0 );
        rpOp_.preCoarsening( (const Entity &)father_ );
      }

      void prolongLocal ( const Patch &patch, int i )
      {
        ElementInfo fatherInfo = patch.elementInfo( i, grid_.levelProvider() );
        Grid::getRealImplementation( father_ ).setElement( fatherInfo, 0 );
        rpOp_.postRefinement( (const Entity &)father_ );
      }
    };

  }

}

#endif // #if HAVE_ALBERTA

#endif


==> anc/xt-super/dune-grid/dune/grid/albertagrid/dgfparser.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <config.h>

// compile surface grid support into the lib even for ALBERTA 2.0
#define DUNE_ALBERTA_SURFACE_GRID 1

#include <dune/grid/albertagrid/dgfparser.hh>

#if HAVE_ALBERTA

namespace Dune
{

  // Implementation of DGFGridFactory for AlbertaGrid
  // ------------------------------------------------

  template< int dim, int dimworld >
  bool DGFGridFactory< AlbertaGrid< dim, dimworld > >::generate( std::istream &input )
  {
    dgf_.element = DuneGridFormatParser::Simplex;
    dgf_.dimgrid = dim;
    dgf_.dimw = dimworld;

    if( !dgf_.readDuneGrid( input, dim, dimworld ) )
      return false;

    for( int n = 0; n < dgf_.nofvtx; ++n )
    {
      typename GridFactory::WorldVector coord;
      for( int i = 0; i < dimworld; ++i )
        coord[ i ] = dgf_.vtx[ n ][ i ];
      factory_.insertVertex( coord );
    }

    std::vector< unsigned int > elementId( dimension+1 );
    for( int n = 0; n < dgf_.nofelements; ++n )
    {
      // This is a nasty hack: The tetrahedrons generated by make6 are not
      // directly useable by ALBERTA. On every second tetrahedron we have to
      // switch the last 2 vertices (otherwise ALBERTA causes a segmentation
      // fault during refinement).
      if( (dimension == 3) && dgf_.cube2simplex && (n % 2 == 0) )
      {
        const int flip[ 4 ] = { 0, 1, 3, 2 };
        for( int i = 0; i <= dimension; ++i )
          elementId[ i ] = dgf_.elements[ n ][ flip[ i ] ];
      }
      else
      {
        for( int i = 0; i <= dimension; ++i )
          elementId[ i ] = dgf_.elements[ n ][ i ];
      }

      typedef typename GenericGeometry::SimplexTopology< dimension >::type Topology;
      factory_.insertElement( GeometryType( Topology() ), elementId );

      // look for bounaries and insert them
      for( int face = 0; face <= dimension; ++face )
      {
        typedef typename DuneGridFormatParser::facemap_t::key_type Key;
        typedef typename DuneGridFormatParser::facemap_t::iterator Iterator;

        const Key key( elementId, dimension, face+1 );
        const Iterator it = dgf_.facemap.find( key );
        if( it != dgf_.facemap.end() )
          factory_.insertBoundary( n, face, it->second.first );
      }
    }

    if( GridFactory::supportPeriodicity )
    {
      typedef dgf::PeriodicFaceTransformationBlock::AffineTransformation Transformation;
      dgf::PeriodicFaceTransformationBlock block( input, dimworld );
      const int size = block.numTransformations();
      for( int k = 0; k < size; ++k )
      {
        const Transformation &trafo = block.transformation( k );

        typename GridFactory::WorldMatrix matrix;
        for( int i = 0; i < dimworld; ++i )
          for( int j = 0; j < dimworld; ++j )
            matrix[ i ][ j ] = trafo.matrix( i, j );

        typename GridFactory::WorldVector shift;
        for( int i = 0; i < dimworld; ++i )
          shift[ i ] = trafo.shift[ i ];

        factory_.insertFaceTransformation( matrix, shift );
      }
    }

    dgf::ProjectionBlock projectionBlock( input, dimworld );
    const DuneBoundaryProjection< dimworld > *projection
      = projectionBlock.template defaultProjection< dimworld >();
    if( projection != 0 )
      factory_.insertBoundaryProjection( projection );
    const size_t numBoundaryProjections = projectionBlock.numBoundaryProjections();
    for( size_t i = 0; i < numBoundaryProjections; ++i )
    {
      const std::vector< unsigned int > &vertices = projectionBlock.boundaryFace( i );
      const DuneBoundaryProjection< dimworld > *projection
        = projectionBlock.template boundaryProjection< dimworld >( i );
      typedef typename GenericGeometry::SimplexTopology< dimension-1 >::type Topology;
      factory_.insertBoundaryProjection( GeometryType( Topology() ), vertices, projection );
    }

    dgf::GridParameterBlock parameter( input );
    if( parameter.markLongestEdge() )
      factory_.markLongestEdge();

    const std::string &dumpFileName = parameter.dumpFileName();
    if( !dumpFileName.empty() )
      factory_.write( dumpFileName );

    grid_ = factory_.createGrid();
    return true;
  }



  // Instantiation
  // -------------

  template struct DGFGridFactory< AlbertaGrid< 1, Alberta::dimWorld > >;
#if ALBERTA_DIM >= 2
  template struct DGFGridFactory< AlbertaGrid< 2, Alberta::dimWorld > >;
#endif // #if ALBERTA_DIM >= 2
#if ALBERTA_DIM >= 3
  template struct DGFGridFactory< AlbertaGrid< 3, Alberta::dimWorld > >;
#endif // #if ALBERTA_DIM >= 3

}

#endif // #if HAVE_ALBERTA


==> anc/xt-super/dune-grid/dune/grid/albertagrid/dgfparser.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALBERTA_DGFPARSER_HH
#define DUNE_ALBERTA_DGFPARSER_HH

#include <vector>

#include <dune/grid/albertagrid.hh>
#include <dune/grid/albertagrid/gridfactory.hh>

#include <dune/grid/io/file/dgfparser/dgfparser.hh>
#include <dune/grid/io/file/dgfparser/blocks/projection.hh>

#include <dune/grid/common/intersection.hh>
#include <dune/grid/io/file/dgfparser/parser.hh>

#if HAVE_ALBERTA

namespace Dune
{

  // External Forward Declarations
  // -----------------------------

  template< class GridImp, class IntersectionImp >
  class Intersection;



  // DGFGridFactory for AlbertaGrid
  // ------------------------------

  template< int dim, int dimworld >
  struct DGFGridFactory< AlbertaGrid< dim, dimworld > >
  {
    typedef AlbertaGrid<dim,dimworld>  Grid;
    const static int dimension = Grid::dimension;
    typedef MPIHelper::MPICommunicator MPICommunicatorType;
    typedef typename Grid::template Codim<0>::Entity Element;
    typedef typename Grid::template Codim<dimension>::Entity Vertex;
    typedef Dune::GridFactory<Grid> GridFactory;

    explicit DGFGridFactory ( std::istream &input,
                              MPICommunicatorType comm = MPIHelper::getCommunicator() );
    explicit DGFGridFactory ( const std::string &filename,
                              MPICommunicatorType comm = MPIHelper::getCommunicator() );

    Grid *grid () const
    {
      return grid_;
    }

    template< class Intersection >
    bool wasInserted ( const Intersection &intersection ) const
    {
      return factory_.wasInserted( intersection );
    }

    template< class Intersection >
    int boundaryId ( const Intersection &intersection ) const
    {
      return Grid::getRealImplementation( intersection ).boundaryId();
    }

    // return true if boundary paramters found
    bool haveBoundaryParameters () const
    {
      return dgf_.haveBndParameters;
    }

    template < class GG, class II >
    const DGFBoundaryParameter::type &
    boundaryParameter ( const Intersection< GG, II > & intersection ) const
    {
      typedef Dune::Intersection< GG, II > Intersection;
      typename Intersection::Entity entity = intersection.inside();
      const int face = intersection.indexInInside();

      const ReferenceElement< double, dimension > & refElem =
        ReferenceElements< double, dimension >::general( entity.type() );
      int corners = refElem.size( face, 1, dimension );
      std :: vector< unsigned int > bound( corners );
      for( int i=0; i < corners; ++i )
      {
        const int k =  refElem.subEntity( face, 1, i, dimension );
        bound[ i ] = factory_.insertionIndex( entity.template subEntity< dimension >( k ) );
      }

      DuneGridFormatParser::facemap_t::key_type key( bound, false );
      const DuneGridFormatParser::facemap_t::const_iterator pos = dgf_.facemap.find( key );
      if( pos != dgf_.facemap.end() )
        return dgf_.facemap.find( key )->second.second;
      else
        return DGFBoundaryParameter::defaultValue();
    }

    template< int codim >
    int numParameters () const
    {
      if( codim == 0 )
        return dgf_.nofelparams;
      else if( codim == dimension )
        return dgf_.nofvtxparams;
      else
        return 0;
    }

    std::vector< double > &parameter ( const Element &element )
    {
      if( numParameters< 0 >() <= 0 )
      {
        DUNE_THROW( InvalidStateException,
                    "Calling DGFGridFactory::parameter is only allowed if there are parameters." );
      }
      return dgf_.elParams[ factory_.insertionIndex( element ) ];
    }

    std::vector< double > &parameter ( const Vertex &vertex )
    {
      if( numParameters< dimension >() <= 0 )
      {
        DUNE_THROW( InvalidStateException,
                    "Calling DGFGridFactory::parameter is only allowed if there are parameters." );
      }
      return dgf_.vtxParams[ factory_.insertionIndex( vertex ) ];
    }

  private:
    bool generate( std::istream &input );

    Grid *grid_;
    GridFactory factory_;
    DuneGridFormatParser dgf_;
  };



  // DGFGridInfo for AlbertaGrid
  // ---------------------------

  template< int dim, int dimworld >
  struct DGFGridInfo< AlbertaGrid< dim, dimworld > >
  {
    static int refineStepsForHalf ()
    {
      return dim;
    }

    static double refineWeight ()
    {
      return 0.5;
    }
  };



  // Implementation of DGFGridFactory for AlbertaGrid
  // ------------------------------------------------

  template< int dim, int dimworld >
  inline DGFGridFactory< AlbertaGrid< dim, dimworld > >
  ::DGFGridFactory ( std::istream &input, MPICommunicatorType comm )
    : dgf_( 0, 1 )
  {
    input.clear();
    input.seekg( 0 );
    if( !input )
      DUNE_THROW(DGFException, "Error resetting input stream." );
    generate( input );
  }


  template< int dim, int dimworld >
  inline DGFGridFactory< AlbertaGrid< dim, dimworld > >
  ::DGFGridFactory ( const std::string &filename, MPICommunicatorType comm )
    : dgf_( 0, 1 )
  {
    std::ifstream input( filename.c_str() );
    if( !input )
      DUNE_THROW( DGFException, "Macrofile " << filename << " not found." );
    if( !generate( input ) )
      grid_ = new AlbertaGrid< dim, dimworld >( filename.c_str() );
    input.close();
  }

}

#endif // #if HAVE_ALBERTA

#endif // #ifndef DUNE_ALBERTA_DGFPARSER_HH


==> anc/xt-super/dune-grid/dune/grid/albertagrid/dofadmin.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALBERTA_DOFADMIN_HH
#define DUNE_ALBERTA_DOFADMIN_HH

#include <dune/grid/albertagrid/misc.hh>
#include <dune/grid/albertagrid/elementinfo.hh>

#if HAVE_ALBERTA

namespace Dune
{

  namespace Alberta
  {

    // External Forward Declarations
    // -----------------------------

    template< int dim >
    class MeshPointer;



    // DofAccess
    // ---------

    template< int dim, int codim >
    class DofAccess
    {
      static const int codimtype = CodimType< dim, codim >::value;

    public:
      static const int numSubEntities = NumSubEntities< dim, codim >::value;

      static const int dimension = dim;
      static const int codimension = codim;

      typedef Alberta::ElementInfo< dimension > ElementInfo;

      DofAccess ()
        : node_( -1 )
      {}

      explicit DofAccess ( const DofSpace *dofSpace )
      {
        assert( dofSpace );
        node_ = dofSpace->admin->mesh->node[ codimtype ];
        index_ = dofSpace->admin->n0_dof[ codimtype ];
      }

      int operator() ( const Element *element, int subEntity, int i ) const
      {
        assert( element );
        assert( node_ != -1 );
        assert( subEntity < numSubEntities );
        return element->dof[ node_ + subEntity ][ index_ + i ];
      }

      int operator() ( const Element *element, int subEntity ) const
      {
        return (*this)( element, subEntity, 0 );
      }

      int operator() ( const ElementInfo &elementInfo, int subEntity, int i ) const
      {
        return (*this)( elementInfo.el(), subEntity, i );
      }

      int operator() ( const ElementInfo &elementInfo, int subEntity ) const
      {
        return (*this)( elementInfo.el(), subEntity );
      }

    private:
      int node_;
      int index_;
    };



    // HierarchyDofNumbering
    // ---------------------

    template< int dim >
    class HierarchyDofNumbering
    {
      typedef HierarchyDofNumbering< dim > This;

    public:
      static const int dimension = dim;

      typedef Alberta::MeshPointer< dimension > MeshPointer;
      typedef Alberta::ElementInfo< dimension > ElementInfo;

    private:
      static const int nNodeTypes = N_NODE_TYPES;

      template< int codim >
      struct CreateDofSpace;

      template< int codim >
      struct CacheDofSpace;

      typedef std::pair< int, int > Cache;

    public:
      HierarchyDofNumbering ()
      {}

    private:
      HierarchyDofNumbering ( const This & );
      This &operator= ( const This & );

    public:
      ~HierarchyDofNumbering ()
      {
        release();
      }

      int operator() ( const Element *element, int codim, unsigned int subEntity ) const
      {
        assert( !(*this) == false );
        assert( (codim >= 0) && (codim <= dimension) );
        const Cache &cache = cache_[ codim ];
        return element->dof[ cache.first + subEntity ][ cache.second ];
      }

      int operator() ( const ElementInfo &element, int codim, unsigned int subEntity ) const
      {
        return (*this)( element.el(), codim, subEntity );
      }

      operator bool () const
      {
        return (bool)mesh_;
      }

      const DofSpace *dofSpace ( int codim ) const
      {
        assert( *this );
        assert( (codim >= 0) && (codim <= dimension) );
        return dofSpace_[ codim ];
      }

      const DofSpace *emptyDofSpace () const
      {
        assert( *this );
        return emptySpace_;
      }

      const MeshPointer &mesh () const
      {
        return mesh_;
      }

      int size ( int codim ) const
      {
        return dofSpace( codim )->admin->size;
      }

      void create ( const MeshPointer &mesh );

      void release ()
      {
        if( *this )
        {
          for( int codim = 0; codim <= dimension; ++codim )
            freeDofSpace( dofSpace_[ codim ] );
          freeDofSpace( emptySpace_ );
          mesh_ = MeshPointer();
        }
      }

    private:
      static const DofSpace *createEmptyDofSpace ( const MeshPointer &mesh );
      static const DofSpace *createDofSpace ( const MeshPointer &mesh,
                                              const std::string &name,
                                              const int (&ndof)[ nNodeTypes ],
                                              const bool periodic = false );
      static void freeDofSpace ( const DofSpace *dofSpace );

      MeshPointer mesh_;
      const DofSpace *emptySpace_;
      const DofSpace *dofSpace_[ dimension+1 ];
      Cache cache_[ dimension+1 ];
    };



    template< int dim >
    inline void
    HierarchyDofNumbering< dim >::create ( const MeshPointer &mesh )
    {
      release();

      if( !mesh )
        return;

      mesh_ = mesh;
      ForLoop< CreateDofSpace, 0, dimension >::apply( mesh_, dofSpace_ );
      ForLoop< CacheDofSpace, 0, dimension >::apply( dofSpace_, cache_ );

      emptySpace_ = createEmptyDofSpace( mesh_ );
      for( int i = 0; i < nNodeTypes; ++i )
        assert( emptySpace_->admin->n_dof[ i ] == 0 );
    }



    template< int dim >
    inline const DofSpace *
    HierarchyDofNumbering< dim >::createEmptyDofSpace ( const MeshPointer &mesh )
    {
      int ndof[ nNodeTypes ];
      for( int i = 0; i < nNodeTypes; ++i )
        ndof[ i ] = 0;
      std::string name = "Empty";
      return createDofSpace( mesh, name, ndof );
    }


    template< int dim >
    inline const DofSpace *
    HierarchyDofNumbering< dim >::createDofSpace ( const MeshPointer &mesh,
                                                   const std::string &name,
                                                   const int (&ndof)[ nNodeTypes ],
                                                   const bool periodic )
    {
      const ALBERTA FLAGS flags
        = ADM_PRESERVE_COARSE_DOFS | (periodic ? ADM_PERIODIC : 0);
      return ALBERTA get_dof_space ( mesh, name.c_str(), ndof, flags );
    }


    template< int dim >
    inline void
    HierarchyDofNumbering< dim >::freeDofSpace ( const DofSpace *dofSpace )
    {
      ALBERTA free_fe_space( dofSpace );
    }



    // HierarchyDofNumbering::CreateDofSpace
    // -------------------------------------

    template< int dim >
    template< int codim >
    struct HierarchyDofNumbering< dim >::CreateDofSpace
    {
      static void apply ( const MeshPointer &mesh, const DofSpace *(&dofSpace)[ dim+1 ] )
      {
        int ndof[ nNodeTypes ];
        for( int i = 0; i < nNodeTypes; ++i )
          ndof[ i ] = 0;
        ndof[ CodimType< dim, codim >::value ] = 1;

        std::string name = "Codimension ";
        name += (char)(codim + '0');

        dofSpace[ codim ] = createDofSpace( mesh, name, ndof );
        assert( dofSpace[ codim ] );
      }
    };



    // HierarchyDofNumbering::CacheDofSpace
    // ------------------------------------

    template< int dim >
    template< int codim >
    struct HierarchyDofNumbering< dim >::CacheDofSpace
    {
      static void apply ( const DofSpace *(&dofSpace)[ dim+1 ], Cache (&cache)[ dim+1 ] )
      {
        assert( dofSpace[ codim ] );
        const int codimtype = CodimType< dim, codim >::value;
        cache[ codim ].first = dofSpace[ codim ]->mesh->node[ codimtype ];
        cache[ codim ].second = dofSpace[ codim ]->admin->n0_dof[ codimtype ];
      }
    };

  } // namespace Alberta

} // namespace Dune

#endif // #if HAVE_ALBERTA

#endif // #ifndef DUNE_ALBERTA_DOFADMIN_HH


==> anc/xt-super/dune-grid/dune/grid/albertagrid/dofvector.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALBERTA_DOFVECTOR_HH
#define DUNE_ALBERTA_DOFVECTOR_HH

#include <cstdlib>
#include <limits>

#include <dune/grid/albertagrid/misc.hh>
#include <dune/grid/albertagrid/elementinfo.hh>
#include <dune/grid/albertagrid/refinement.hh>

#if HAVE_ALBERTA

namespace Dune
{

  namespace Alberta
  {

    // External Forward Declarations
    // -----------------------------

    template< int dim >
    class MeshPointer;



    // DofVectorProvider
    // -----------------

    template< class Dof >
    struct DofVectorProvider;

    template<>
    struct DofVectorProvider< int >
    {
      typedef ALBERTA DOF_INT_VEC DofVector;

      static DofVector *get ( const DofSpace *dofSpace, const std::string &name )
      {
        return ALBERTA get_dof_int_vec( name.c_str(), dofSpace );
      }

      static void free ( DofVector *dofVector )
      {
        ALBERTA free_dof_int_vec( dofVector );
      }

      static DofVector *read ( const std::string &filename, Mesh *mesh, DofSpace *dofSpace )
      {
        return ALBERTA read_dof_int_vec_xdr( filename.c_str(), mesh, dofSpace );
      }

      static bool write ( const DofVector *dofVector, const std::string &filename )
      {
        int success = ALBERTA write_dof_int_vec_xdr( dofVector, filename.c_str() );
        return (success == 0);
      }
    };

    template<>
    struct DofVectorProvider< signed char >
    {
      typedef ALBERTA DOF_SCHAR_VEC DofVector;

      static DofVector *get ( const DofSpace *dofSpace, const std::string &name )
      {
        return ALBERTA get_dof_schar_vec( name.c_str(), dofSpace );
      }

      static void free ( DofVector *dofVector )
      {
        ALBERTA free_dof_schar_vec( dofVector );
      }

      static DofVector *read ( const std::string &filename, Mesh *mesh, DofSpace *dofSpace )
      {
        return ALBERTA read_dof_schar_vec_xdr( filename.c_str(), mesh, dofSpace );
      }

      static bool write ( const DofVector *dofVector, const std::string &filename )
      {
        int success = ALBERTA write_dof_schar_vec_xdr( dofVector, filename.c_str() );
        return (success == 0);
      }
    };

    template<>
    struct DofVectorProvider< unsigned char >
    {
      typedef ALBERTA DOF_UCHAR_VEC DofVector;

      static DofVector *get ( const DofSpace *dofSpace, const std::string &name )
      {
        return ALBERTA get_dof_uchar_vec( name.c_str(), dofSpace );
      }

      static void free ( DofVector *dofVector )
      {
        ALBERTA free_dof_uchar_vec( dofVector );
      }

      static DofVector *read ( const std::string &filename, Mesh *mesh, DofSpace *dofSpace )
      {
        return ALBERTA read_dof_uchar_vec_xdr( filename.c_str(), mesh, dofSpace );
      }

      static bool write ( const DofVector *dofVector, const std::string &filename )
      {
        int success = ALBERTA write_dof_uchar_vec_xdr( dofVector, filename.c_str() );
        return (success == 0);
      }
    };

    template<>
    struct DofVectorProvider< Real >
    {
      typedef ALBERTA DOF_REAL_VEC DofVector;

      static DofVector *get ( const DofSpace *dofSpace, const std::string &name )
      {
        return ALBERTA get_dof_real_vec( name.c_str(), dofSpace );
      }

      static void free ( DofVector *dofVector )
      {
        ALBERTA free_dof_real_vec( dofVector );
      }

      static DofVector *read ( const std::string &filename, Mesh *mesh, DofSpace *dofSpace )
      {
        return ALBERTA read_dof_real_vec_xdr( filename.c_str(), mesh, dofSpace );
      }

      static bool write ( const DofVector *dofVector, const std::string &filename )
      {
        int success = ALBERTA write_dof_real_vec_xdr( dofVector, filename.c_str() );
        return (success == 0);
      }
    };

    template<>
    struct DofVectorProvider< GlobalVector >
    {
      typedef ALBERTA DOF_REAL_D_VEC DofVector;

      static DofVector *get ( const DofSpace *dofSpace, const std::string &name )
      {
        return ALBERTA get_dof_real_d_vec( name.c_str(), dofSpace );
      }

      static void free ( DofVector *dofVector )
      {
        ALBERTA free_dof_real_d_vec( dofVector );
      }

      static DofVector *read ( const std::string &filename, Mesh *mesh, DofSpace *dofSpace )
      {
        return ALBERTA read_dof_real_d_vec_xdr( filename.c_str(), mesh, dofSpace );
      }

      static bool write ( const DofVector *dofVector, const std::string &filename )
      {
        int success = ALBERTA write_dof_real_d_vec_xdr( dofVector, filename.c_str() );
        return (success == 0);
      }
    };



    // DofVectorPointer
    // ----------------

    template< class Dof >
    class DofVectorPointer
    {
      typedef DofVectorPointer< Dof > This;

      typedef Alberta::DofVectorProvider< Dof > DofVectorProvider;

    public:
      typedef typename DofVectorProvider::DofVector DofVector;

      static const bool supportsAdaptationData = true;

    private:
      DofVector *dofVector_;

    public:
      DofVectorPointer ()
        : dofVector_( NULL )
      {}

      explicit DofVectorPointer ( const DofSpace *dofSpace,
                                  const std::string &name = "" )
        : dofVector_ ( DofVectorProvider::get( dofSpace, name ) )
      {}

      explicit DofVectorPointer ( DofVector *dofVector )
        : dofVector_( dofVector )
      {}

      operator bool () const
      {
        return (bool)dofVector_;
      }

      operator DofVector * () const
      {
        return dofVector_;
      }

      operator Dof * () const
      {
        Dof *ptr = NULL;
        GET_DOF_VEC( ptr, dofVector_ );
        return ptr;
      }

      const DofSpace *dofSpace () const
      {
        return dofVector_->fe_space;
      }

      std::string name () const
      {
        if( dofVector_ )
          return dofVector_->name;
        else
          return std::string();
      }

      void create ( const DofSpace *dofSpace, const std::string &name = "" )
      {
        release();
        dofVector_ = DofVectorProvider::get( dofSpace, name );
      }

      template< int dim >
      void read ( const std::string &filename, const MeshPointer< dim > &meshPointer )
      {
        release();
        dofVector_ = DofVectorProvider::read( filename, meshPointer, NULL );
      }

      bool write ( const std::string &filename ) const
      {
        return DofVectorProvider::write( dofVector_, filename );
      }

      void release ()
      {
        if( dofVector_ )
        {
          DofVectorProvider::free( dofVector_ );
          dofVector_ = NULL;
        }
      }

      template< class Functor >
      void forEach ( Functor &functor ) const
      {
        Dof *array = (Dof *)(*this);
        FOR_ALL_DOFS( dofSpace()->admin, functor( array[ dof ] ) );
      }

      void initialize ( const Dof &value )
      {
        Dof *array = (Dof *)(*this);
        FOR_ALL_DOFS( dofSpace()->admin, array[ dof ] = value );
      }

      template< class AdaptationData >
      AdaptationData *getAdaptationData () const
      {
        assert( dofVector_ );
        assert( dofVector_->user_data );
        return static_cast< AdaptationData * >( dofVector_->user_data );
      }

      template< class AdaptationData >
      void setAdaptationData ( AdaptationData *adaptationData )
      {
        assert( dofVector_ );
        dofVector_->user_data = adaptationData;
      }

      template< class Interpolation >
      void setupInterpolation ()
      {
        assert( dofVector_ );
        dofVector_->refine_interpol = &refineInterpolate< Interpolation >;
      }

      template< class Restriction >
      void setupRestriction ()
      {
        assert( dofVector_ );
        dofVector_->coarse_restrict = &coarsenRestrict< Restriction >;
      }

    private:
      template< class Interpolation >
      static void refineInterpolate ( DofVector *dofVector, RC_LIST_EL *list, int n )
      {
        const This dofVectorPointer( dofVector );
        typename Interpolation::Patch patch( list, n );
        Interpolation::interpolateVector( dofVectorPointer, patch );
      }

      template< class Restriction >
      static void coarsenRestrict ( DofVector *dofVector, RC_LIST_EL *list, int n )
      {
        const This dofVectorPointer( dofVector );
        typename Restriction::Patch patch( list, n );
        Restriction::restrictVector( dofVectorPointer, patch );
      }
    };



    // Auxilliary Functions
    // --------------------

    inline void abs ( const DofVectorPointer< int > &dofVector )
    {
      assert( !dofVector == false );
      int *array = (int *)dofVector;
      FOR_ALL_DOFS( dofVector.dofSpace()->admin,
                    array[ dof ] = std::abs( array[ dof ] ) );
    }


    inline int max ( const DofVectorPointer< int > &dofVector )
    {
      assert( !dofVector == false );
      int *array = (int *)dofVector;
      int result = std::numeric_limits< int >::min();
      FOR_ALL_DOFS( dofVector.dofSpace()->admin,
                    result = std::max( result, array[ dof ] ) );
      return result;
    }


    inline int min ( const DofVectorPointer< int > &dofVector )
    {
      assert( !dofVector == false );
      int *array = (int *)dofVector;
      int result = std::numeric_limits< int >::max();
      FOR_ALL_DOFS( dofVector.dofSpace()->admin,
                    result = std::min( result, array[ dof ] ) );
      return result;
    }

  } // namespace Alberta

} // namespace Dune

#endif // #if HAVE_ALBERTA

#endif // #ifndef DUNE_ALBERTA_DOFVECTOR_HH


==> anc/xt-super/dune-grid/dune/grid/albertagrid/elementinfo.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <config.h>

/** \file
 *  \author Martin Nolte
 *  \brief  provides a wrapper for ALBERTA's el_info structure
 */

#if HAVE_ALBERTA

#include <dune/grid/albertagrid/elementinfo.hh>
#include <dune/grid/albertagrid/meshpointer.hh>

namespace Dune
{

  namespace Alberta
  {

    // Implementation of ElementInfo
    // -----------------------------

    template< int dim >
    template< int dimWorld >
    inline int ElementInfo< dim >::Library< dimWorld >
    ::macroNeighbor ( const ElementInfo &element, int face, ElementInfo &neighbor )
    {
      assert( (face >= 0) && (face < numFaces) );
      const MacroElement &macroElement = element.macroElement();
      const MacroElement *macroNeighbor = macroElement.neighbor( face );
      if( macroNeighbor != 0 )
      {
        neighbor = ElementInfo( element.mesh(), *macroNeighbor, element.elInfo().fill_flag );
        return macroElement.opp_vertex[ face ];
      }
      else
        return -1;
    }


    template<>
    template<>
    int ElementInfo< 1 >::Library< dimWorld >
    ::leafNeighbor ( const ElementInfo &element, const int face, ElementInfo &neighbor )
    {
      static const int neighborInFather[ 2 ][ numFaces ] = { {-1, 1}, {0, -1} };

      assert( !!element );

      int faceInNeighbor;
      if( element.level() > 0 )
      {
        assert( (face >= 0) && (face < numFaces) );

        const int myIndex = element.indexInFather();
        const int nbInFather = neighborInFather[ myIndex ][ face ];
        if( nbInFather >= 0 )
          return leafNeighbor( element.father(), nbInFather, neighbor );
        else
        {
          neighbor = element.father().child( 1-myIndex );
          faceInNeighbor = 1-myIndex;
        }
      }
      else
        faceInNeighbor = macroNeighbor( element, face, neighbor );

      if( faceInNeighbor >= 0 )
      {
        // refine until we are on the leaf level (faceInNeighbor < 2 is always true)
        while( !neighbor.isLeaf() )
          neighbor = neighbor.child( 1-faceInNeighbor );
        assert( neighbor.el() == element.elInfo().neigh[ face ] );
      }
      return faceInNeighbor;
    }


    template<>
    template<>
    int ElementInfo< 2 >::Library< dimWorld >
    ::leafNeighbor ( const ElementInfo &element, const int face, ElementInfo &neighbor )
    {
      static const int neighborInFather[ 2 ][ numFaces ] = { {2, -1, 1}, {-1, 2, 0} };

      assert( !!element );

      int faceInNeighbor;
      if( element.level() > 0 )
      {
        assert( (face >= 0) && (face < numFaces) );

        const int myIndex = element.indexInFather();
        const int nbInFather = neighborInFather[ myIndex ][ face ];
        if( nbInFather >= 0 )
        {
          faceInNeighbor = leafNeighbor( element.father(), nbInFather, neighbor );

          // handle a common face of in refinement patch
          if( (faceInNeighbor >= 0) && (nbInFather >= 2) )
          {
            assert( faceInNeighbor >= 2 );

            int childIndex = myIndex;
            if( element.father().el()->dof[ 0 ][ 0 ] != neighbor.el()->dof[ 0 ][ 0 ] )
            {
              assert( element.father().el()->dof[ 0 ][ 0 ] == neighbor.el()->dof[ 1 ][ 0 ] );
              childIndex = 1-myIndex;
            }
            neighbor = neighbor.child( childIndex );
            faceInNeighbor = childIndex;
          }
        }
        else
        {
          neighbor = element.father().child( 1-myIndex );
          faceInNeighbor = myIndex;
        }
      }
      else
        faceInNeighbor = macroNeighbor( element, face, neighbor );

      if( faceInNeighbor >= 0 )
      {
        // refine until we share a refinement face of the neighbor
        if( !neighbor.isLeaf() && (faceInNeighbor < 2) )
        {
          neighbor = neighbor.child( 1-faceInNeighbor );
          faceInNeighbor = dimension;
        }
        assert( neighbor.el() == element.elInfo().neigh[ face ] );
      }
      return faceInNeighbor;
    }


    template<>
    template<>
    int ElementInfo< 3 >::Library< dimWorld >
    ::leafNeighbor ( const ElementInfo &element, const int face, ElementInfo &neighbor )
    {
      // father.neigh[ neighborInFather[ child[ i ].el_type ][ i ][ j ] == child[ i ].neigh[ j ]
      static const int neighborInFather[ 3 ][ 2 ][ numFaces ]
        = { { {-1, 2, 3, 1}, {-1, 2, 3, 0} },
            { {-1, 2, 3, 1}, {-1, 3, 2, 0} },
            { {-1, 2, 3, 1}, {-1, 2, 3, 0} } };

      assert( !!element );

      int faceInNeighbor;
      if( element.level() > 0 )
      {
        assert( (face >= 0) && (face < numFaces) );

        const int myIndex = element.indexInFather();
        const int nbInFather = neighborInFather[ element.type() ][ myIndex ][ face ];
        if( nbInFather >= 0 )
        {
          faceInNeighbor = leafNeighbor( element.father(), nbInFather, neighbor );

          // handle a common face of in refinement patch
          if( (faceInNeighbor >= 0) && (nbInFather >= 2) )
          {
            assert( faceInNeighbor >= 2 );

            int childIndex = myIndex;
            if( element.father().el()->dof[ 0 ][ 0 ] != neighbor.el()->dof[ 0 ][ 0 ] )
            {
              assert( element.father().el()->dof[ 0 ][ 0 ] == neighbor.el()->dof[ 1 ][ 0 ] );
              childIndex = 1-myIndex;
            }

            const int oppDof = neighbor.el()->dof[ faceInNeighbor ][ 0 ];
            neighbor = neighbor.child( childIndex );
            faceInNeighbor = (oppDof == neighbor.el()->dof[ 1 ][ 0 ] ? 1 : 2);
            assert( oppDof == neighbor.el()->dof[ faceInNeighbor ][ 0 ] );
          }
        }
        else
        {
          neighbor = element.father().child( 1-myIndex );
          faceInNeighbor = 0;
        }
      }
      else
        faceInNeighbor = macroNeighbor( element, face, neighbor );

      if( faceInNeighbor >= 0 )
      {
        // refine until we share a refinement face of the neighbor
        if( !neighbor.isLeaf() && (faceInNeighbor < 2) )
        {
          neighbor = neighbor.child( 1-faceInNeighbor );
          faceInNeighbor = dimension;
        }
        assert( neighbor.el() == element.elInfo().neigh[ face ] );
      }
      return faceInNeighbor;
    }


    template<>
    template<>
    int ElementInfo< 1 >::Library< dimWorld >
    ::levelNeighbors ( const ElementInfo &element, const int face,
                       ElementInfo (&neighbor)[ maxLevelNeighbors ],
                       int (&faceInNeighbor)[ maxLevelNeighbors ] )
    {
      static const int neighborInFather[ 2 ][ numFaces ] = { {-1, 1}, {0, -1} };

      assert( !!element );

      int numNeighbors; // number of neighbors if grid is sufficiently fine
      if( element.level() > 0 )
      {
        assert( (face >= 0) && (face < numFaces) );

        const int myIndex = element.indexInFather();
        const int nbInFather = neighborInFather[ myIndex ][ face ];
        if( nbInFather >= 0 )
        {
          numNeighbors = levelNeighbors( element.father(), nbInFather, neighbor, faceInNeighbor );
          if( numNeighbors >= 0 )
          {
            if( !neighbor[ 0 ].isLeaf() )
              neighbor[ 0 ] = neighbor[ 0 ].child( 1-faceInNeighbor[ 0 ] );
            else
            {
              faceInNeighbor[ 0 ] = -1;
              numNeighbors = 0;
            }
          }
        }
        else
        {
          // the neighbor is the other child of our father
          neighbor[ 0 ] = element.father().child( 1-myIndex );
          faceInNeighbor[ 0 ] = 1-myIndex;
          numNeighbors = 1;
        }
      }
      else
      {
        // find macro level neighbors
        faceInNeighbor[ 0 ] = macroNeighbor( element, face, neighbor[ 0 ] );
        numNeighbors = (faceInNeighbor[ 0 ] >= 0);
      }

      return numNeighbors;
    }


    template<>
    template<>
    int ElementInfo< 2 >::Library< dimWorld >
    ::levelNeighbors ( const ElementInfo &element, const int face,
                       ElementInfo (&neighbor)[ maxLevelNeighbors ],
                       int (&faceInNeighbor)[ maxLevelNeighbors ] )
    {
      static const int neighborInFather[ 2 ][ numFaces ] = { {2, -1, 1}, {-1, 2, 0} };

      assert( !!element );

      int numNeighbors; // number of neighbors if grid is sufficiently fine
      if( element.level() > 0 )
      {
        assert( (face >= 0) && (face < numFaces) );

        const int myIndex = element.indexInFather();
        const int nbInFather = neighborInFather[ myIndex ][ face ];
        if( nbInFather >= 0 )
        {
          numNeighbors = levelNeighbors( element.father(), nbInFather, neighbor, faceInNeighbor );

          if( numNeighbors >= 0 )
          {
            if( nbInFather >= 2 )
            {
              // handle a refinement edge in inside
              if( faceInNeighbor[ 0 ] >= 2 )
              {
                // handle a refinement edge in outside (common refinement edge)
                assert( numNeighbors < 2 );

                int childIndex = myIndex;
                if( element.father().el()->dof[ 0 ][ 0 ] != neighbor[ 0 ].el()->dof[ 0 ][ 0 ] )
                {
                  assert( element.father().el()->dof[ 0 ][ 0 ] != neighbor[ 0 ].el()->dof[ 1 ][ 0 ] );
                  childIndex = 1-myIndex;
                }
                neighbor[ 0 ] = neighbor[ 0 ].child( childIndex );
                faceInNeighbor[ 0 ] = childIndex;
              }
              else
              {
                // handle a non-refinement edge in outside
                if( numNeighbors >= 2 )
                {
                  // drop the neighbor for the other child
                  neighbor[ 0 ] = neighbor[ myIndex ];
                  faceInNeighbor[ 0 ] = faceInNeighbor[ myIndex ];
                  numNeighbors = 1;
                }
                neighbor[ 0 ] = neighbor[ 0 ].child( 1-faceInNeighbor[ 0 ] );
                faceInNeighbor[ 0 ] = 2;
              }
            }
            else
            {
              // handle non-refinement edge in inside
              if( faceInNeighbor[ 0 ] >= 2 )
              {
                // handle refinement edge in outside
                assert( numNeighbors < 2 );
                if( !neighbor[ 0 ].isLeaf() )
                {
                  if( element.father().el()->dof[ 2 ][ 0 ] != neighbor[ 0 ].el()->dof[ faceInNeighbor[ 0 ] ][ 0 ] )
                  {
                    assert( element.father().el()->dof[ 2 ][ 0 ] == neighbor[ 0 ].el()->dof[ 1-faceInNeighbor[ 0 ] ][ 0 ] );
                    faceInNeighbor[ 0 ] = 0;
                  }
                  else
                    faceInNeighbor[ 0 ] = 1;

                  faceInNeighbor[ 1 ] = 1 - faceInNeighbor[ 0 ];
                  neighbor[ 1 ] = neighbor[ 0 ].child( faceInNeighbor[ 1 ] );
                  neighbor[ 0 ] = neighbor[ 0 ].child( faceInNeighbor[ 0 ] );
                  numNeighbors = 2;
                }
                else
                  numNeighbors = 0;
              }
              else
              {
                // handle non-refinement edge in outside
                int realNumNeighbors = 0;
                for( int i = 0; i < numNeighbors; ++i )
                {
                  assert( faceInNeighbor[ i ] < 2 );
                  if( faceInNeighbor[ i ]  < 0 )
                    continue;

                  if( !neighbor[ i ].isLeaf() )
                  {
                    neighbor[ i ] = neighbor[ i ].child( 1-faceInNeighbor[ i ] );
                    faceInNeighbor[ i ] = 2;
                    ++realNumNeighbors;
                  }
                  else
                    faceInNeighbor[ i ] = -1;
                }
                numNeighbors = (realNumNeighbors > 0 ? numNeighbors : 0);
              }
            }
          }
        }
        else
        {
          // the neighbor is the other child of our father
          neighbor[ 0 ] = element.father().child( 1-myIndex );
          faceInNeighbor[ 0 ] = myIndex;
          faceInNeighbor[ 1 ] = -1;
          numNeighbors = 1;
        }
      }
      else
      {
        // find macro level neighbors
        faceInNeighbor[ 0 ] = macroNeighbor( element, face, neighbor[ 0 ] );
        faceInNeighbor[ 1 ] = -1;
        numNeighbors = (faceInNeighbor[ 0 ] >= 0);
      }

      return numNeighbors;
    }


    template<>
    template<>
    int ElementInfo< 3 >::Library< dimWorld >
    ::levelNeighbors ( const ElementInfo &element, const int face,
                       ElementInfo (&neighbor)[ maxLevelNeighbors ],
                       int (&faceInNeighbor)[ maxLevelNeighbors ] )
    {
      assert( !!element );

      int numNeighbors;
      if( element.level() > 0 )
      {
        // we support level neighbors only on the macro level for now
        numNeighbors = 0;
      }
      else
      {
        // find macro level neighbors
        faceInNeighbor[ 0 ] = macroNeighbor( element, face, neighbor[ 0 ] );
        numNeighbors = (faceInNeighbor[ 0 ] >= 0);
      }

      return numNeighbors;
    }

  }

}

#else
#error "Library for AlbertaGrid can only be compiled if ALBERTA has been found by configure."
#endif // #if HAVE_ALBERTA


==> anc/xt-super/dune-grid/dune/grid/albertagrid/elementinfo.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALBERTA_ELEMENTINFO_HH
#define DUNE_ALBERTA_ELEMENTINFO_HH

/** \file
 *  \author Martin Nolte
 *  \brief  provides a wrapper for ALBERTA's el_info structure
 */

#include <cassert>
#include <vector>
#include <utility>

#include <dune/grid/albertagrid/geometrycache.hh>
#include <dune/grid/albertagrid/macroelement.hh>

#if HAVE_ALBERTA

namespace Dune
{

  namespace Alberta
  {

    // External Forward Declarations
    // -----------------------------

    template< int dim >
    class MeshPointer;

    struct BasicNodeProjection;



    // ElementInfo
    // -----------

    template< int dim >
    class ElementInfo
    {
      struct Instance;
      class Stack;

      template< int >
      struct Library;

      typedef Instance *InstancePtr;

    public:
      static const int dimension = dim;

      static const int numVertices = NumSubEntities< dimension, dimension >::value;
      static const int numFaces = NumSubEntities< dimension, 1 >::value;

      typedef Alberta::MacroElement< dimension > MacroElement;
      typedef Alberta::MeshPointer< dimension > MeshPointer;
      typedef Alberta::FillFlags< dimension > FillFlags;

      static const int maxNeighbors = N_NEIGH_MAX;

      static const int maxLevelNeighbors = Library< dimWorld >::maxLevelNeighbors;

#if !DUNE_ALBERTA_CACHE_COORDINATES
      typedef GeometryCacheProxy< dim > GeometryCache;
#endif

      struct Seed;

    private:
      explicit ElementInfo ( const InstancePtr &instance );

    public:
      ElementInfo ();
      ElementInfo ( const MeshPointer &mesh, const MacroElement &macroElement,
                    typename FillFlags::Flags fillFlags = FillFlags::standard );
      ElementInfo ( const MeshPointer &mesh, const Seed &seed,
                    typename FillFlags::Flags fillFlags = FillFlags::standard );
      ElementInfo ( const ElementInfo &other );
      ElementInfo ( ElementInfo&& other );

      ~ElementInfo ();

      ElementInfo &operator= ( const ElementInfo &other );
      ElementInfo &operator= ( ElementInfo &&other );

      operator bool () const { return (instance_ != null()); }

      bool operator== ( const ElementInfo &other ) const;
      bool operator!= ( const ElementInfo &other ) const;

      const MacroElement &macroElement () const;
      ElementInfo father () const;
      int indexInFather () const;
      ElementInfo child ( int i ) const;
      bool isLeaf () const;

      Seed seed () const;

      MeshPointer mesh () const;

      bool mightVanish () const;

      int level () const;
      // see ALBERTA documentation for definition of element type
      // values are 0, 1, 2
      int type () const;

      int getMark () const;
      void setMark ( int refCount ) const;

      bool hasLeafNeighbor ( const int face ) const;
      ElementInfo leafNeighbor ( const int face ) const;

      /* obtain all level neighbors of a face
       *
       * param[in]  face            face for which the neighbors are desired
       * param[out] neighbor        array storing the neighbors
       * param[out] faceInNeighbor  array storing the faces in neighbor
       *                            (-1, if this neighbor does not exist)
       *
       * returns (potential) number of neighbors (i.e., the number of valid
       *         entries in the output arrays
       */
      int levelNeighbors ( const int face, ElementInfo (&neighbor)[ maxLevelNeighbors ], int (&faceInNeighbor)[ maxLevelNeighbors ] ) const;

      template< int codim >
      int twist ( int subEntity ) const;
      int twistInNeighbor ( int face ) const;
      bool isBoundary ( int face ) const;
      int boundaryId ( int face ) const;
      AffineTransformation *transformation ( int face ) const;
      BasicNodeProjection *boundaryProjection ( int face ) const;

      bool hasCoordinates () const;
      const GlobalVector &coordinate ( int vertex ) const;
#if !DUNE_ALBERTA_CACHE_COORDINATES
      GeometryCache geometryCache () const
      {
        return GeometryCache( instance_->geometryCache, instance_->elInfo );
      }
#endif

      template< class Functor >
      void hierarchicTraverse ( Functor &functor ) const;

      template< class Functor >
      void leafTraverse ( Functor &functor ) const;

      const Element *element () const;
      const Element *neighbor ( int face ) const;
      Element *el () const;
      ALBERTA EL_INFO &elInfo () const;

      static ElementInfo
      createFake ( const MeshPointer &mesh,
                   const Element *element, int level, int type = 0 );
      static ElementInfo createFake ( const ALBERTA EL_INFO &elInfo );

    private:
      static bool isLeaf ( Element *element );
      static bool mightVanish ( Element *element, int depth );

      static void fill ( Mesh *mesh, const ALBERTA MACRO_EL *mel, ALBERTA EL_INFO &elInfo );
      static void fill ( int ichild, const ALBERTA EL_INFO &parentInfo, ALBERTA EL_INFO &elInfo );

      void addReference () const;
      void removeReference () const;

      static InstancePtr null ();
      static Stack &stack ();

      InstancePtr instance_;
    };



    // ElementInfo::Instance
    // ---------------------

    template< int dim >
    struct ElementInfo< dim >::Instance
    {
      ALBERTA EL_INFO elInfo;
      unsigned int refCount;

      InstancePtr &parent ()
      {
        return parent_;
      }

    private:
      InstancePtr parent_;

#if !DUNE_ALBERTA_CACHE_COORDINATES
    public:
      Alberta::GeometryCache< dim > geometryCache;
#endif
    };



    // ElementInfo::Stack
    // ------------------

    template< int dim >
    class ElementInfo< dim >::Stack
    {
      InstancePtr top_;
      Instance null_;

    public:
      Stack ();
      ~Stack ();

      InstancePtr allocate ();
      void release ( InstancePtr &p );
      InstancePtr null ();
    };



    // ElementInfo::Library
    // --------------------

    template< int dim >
    template< int >
    struct ElementInfo< dim >::Library
    {
      typedef Alberta::ElementInfo< dim > ElementInfo;

      static const int maxLevelNeighbors = (1 << (dim-1));

      static int
      leafNeighbor ( const ElementInfo &element, const int face, ElementInfo &neighbor );

      static int
      levelNeighbors ( const ElementInfo &element, const int face,
                       ElementInfo (&neighbor)[ maxLevelNeighbors ], int (&faceInNeighbor)[ maxLevelNeighbors ] );

    private:
      static int
      macroNeighbor ( const ElementInfo &element, const int face, ElementInfo &neighbor );
    };



    // ElementInfo::Seed
    // -----------------

    template< int dim >
    struct ElementInfo< dim >::Seed
    {
      Seed ()
        : macroIndex_( -1 ), level_( 0 ), path_( 0 )
      {}

      Seed ( const int macroIndex, const int level, const unsigned long path )
        : macroIndex_( macroIndex ), level_( level ), path_( path )
      {}

      bool operator== ( const Seed &other ) const
      {
        return (macroIndex() == other.macroIndex()) && (level() == other.level()) && (path() == other.path());
      }

      bool operator< ( const Seed &other ) const
      {
        const bool ml = (macroIndex() < other.macroIndex());
        const bool me = (macroIndex() == other.macroIndex());
        const bool ll = (level() < other.level());
        const bool le = (level() == other.level());
        const bool pl = (path() < other.path());
        return ml | (me & (ll | (le & pl)));
      }

      bool operator!= ( const Seed &other ) const { return !(*this == other); }
      bool operator<= ( const Seed &other ) const { return !(other < *this); }
      bool operator> ( const Seed &other ) const { return (other < *this); }
      bool operator>= ( const Seed &other ) const { return !(*this < other); }

      bool isValid ( ) const { return macroIndex_ != -1; }

      int macroIndex () const { return macroIndex_; }
      int level () const { return level_; }
      unsigned long path () const { return path_; }

    private:
      int macroIndex_;
      int level_;
      unsigned long path_;
    };



    // Implementation of ElementInfo
    // -----------------------------

    template< int dim >
    inline ElementInfo< dim >::ElementInfo ( const InstancePtr &instance )
      : instance_( instance )
    {
      addReference();
    }


    template< int dim >
    inline ElementInfo< dim >::ElementInfo ()
      : instance_( null() )
    {
      addReference();
    }


    template< int dim >
    inline ElementInfo< dim >
    ::ElementInfo ( const MeshPointer &mesh, const MacroElement &macroElement,
                    typename FillFlags::Flags fillFlags )
    {
      instance_ = stack().allocate();
      instance_->parent() = null();
      ++(instance_->parent()->refCount);

      addReference();

      elInfo().fill_flag = fillFlags;

      // Alberta fills opp_vertex only if there is a neighbor
      for( int k = 0; k < maxNeighbors; ++k )
        elInfo().opp_vertex[ k ] = -1;

      fill( mesh, &macroElement, elInfo() );
    }


    template< int dim >
    inline ElementInfo< dim >
    ::ElementInfo ( const MeshPointer &mesh, const Seed &seed,
                    typename FillFlags::Flags fillFlags )
    {
      instance_ = stack().allocate();
      instance_->parent() = null();
      ++(instance_->parent()->refCount);

      addReference();

      // fill in macro element info
      elInfo().fill_flag = fillFlags;

      // Alberta fills opp_vertex only if there is a neighbor
      for( int k = 0; k < maxNeighbors; ++k )
        elInfo().opp_vertex[ k ] = -1;

      fill( mesh, ((Mesh *)mesh)->macro_els + seed.macroIndex(), elInfo() );

      // traverse the seed's path
      unsigned long path = seed.path();
      for( int i = 0; i < seed.level(); ++i )
      {
        InstancePtr child = stack().allocate();
        child->parent() = instance_;

        // Alberta fills opp_vertex only if there is a neighbor
        for( int k = 0; k < maxNeighbors; ++k )
          child->elInfo.opp_vertex[ k ] = -2;

        fill( path & 1, elInfo(), child->elInfo );

        instance_ = child;
        addReference();

        path = path >> 1;
      }

      assert( this->seed() == seed );
    }


    template< int dim >
    inline ElementInfo< dim >::ElementInfo ( const ElementInfo &other )
      : instance_( other.instance_ )
    {
      addReference();
    }

    template< int dim >
    inline ElementInfo< dim >::ElementInfo ( ElementInfo &&other )
      : instance_( NULL )
    {
      using namespace std;
      swap( instance_, other.instance_ );
    }

    template< int dim >
    inline ElementInfo< dim >::~ElementInfo ()
    {
      removeReference();
    }


    template< int dim >
    inline ElementInfo< dim > &
    ElementInfo< dim >::operator= ( const ElementInfo< dim > &other )
    {
      other.addReference();
      removeReference();
      instance_ = other.instance_;
      return *this;
    }

    template< int dim >
    inline ElementInfo< dim > &
    ElementInfo< dim >::operator= ( ElementInfo< dim > &&other )
    {
      using namespace std;
      swap( instance_, other.instance_ );
      return *this;
    }

    template< int dim >
    inline bool
    ElementInfo< dim >::operator== ( const ElementInfo< dim > &other ) const
    {
      return (instance_->elInfo.el == other.instance_->elInfo.el);
    }


    template< int dim >
    inline bool
    ElementInfo< dim >::operator!= ( const ElementInfo< dim > &other ) const
    {
      return (instance_->elInfo.el != other.instance_->elInfo.el);
    }


    template< int dim >
    inline const typename ElementInfo< dim >::MacroElement &
    ElementInfo< dim >::macroElement () const
    {
      assert( !!(*this) );
      assert( elInfo().macro_el != NULL );
      return static_cast< const MacroElement & >( *(elInfo().macro_el) );
    }


    template< int dim >
    inline ElementInfo< dim > ElementInfo< dim >::father () const
    {
      assert( !!(*this) );
      return ElementInfo< dim >( instance_->parent() );
    }


    template< int dim >
    inline int ElementInfo< dim >::indexInFather () const
    {
      const Element *element = elInfo().el;
      const Element *father = elInfo().parent->el;
      assert( father != NULL );

      const int index = (father->child[ 0 ] == element ? 0 : 1);
      assert( father->child[ index ] == element );
      return index;
    }


    template< int dim >
    inline ElementInfo< dim > ElementInfo< dim >::child ( int i ) const
    {
      assert( !isLeaf() );

      InstancePtr child = stack().allocate();
      child->parent() = instance_;
      addReference();

      // Alberta fills opp_vertex only if there is a neighbor
      for( int k = 0; k < maxNeighbors; ++k )
        child->elInfo.opp_vertex[ k ] = -2;

      fill( i, elInfo(), child->elInfo );
      return ElementInfo< dim >( child );
    }


    template< int dim >
    inline bool ElementInfo< dim >::isLeaf () const
    {
      assert( !(*this) == false );
      return isLeaf( el() );
    }


    template< int dim >
    inline typename ElementInfo< dim >::Seed ElementInfo< dim >::seed () const
    {
      assert( !!(*this) );

      int level = 0;
      unsigned long path = 0;
      for( InstancePtr p = instance_; p->parent() != null(); p = p->parent() )
      {
        const Element *element = p->elInfo.el;
        const Element *father = p->parent()->elInfo.el;
        const unsigned long child = static_cast< unsigned long >( father->child[ 1 ] == element );
        path = (path << 1) | child;
        ++level;
      }

      if( level != elInfo().level )
        DUNE_THROW( NotImplemented, "Seed for fake elements not implemented." );

      return Seed( macroElement().index, level, path );
    }


    template< int dim >
    inline typename ElementInfo< dim >::MeshPointer ElementInfo< dim >::mesh () const
    {
      return MeshPointer( elInfo().mesh );
    }


    template< int dim >
    inline bool ElementInfo< dim >::mightVanish () const
    {
      return mightVanish( el(), 0 );
    }


    template< int dim >
    inline int ElementInfo< dim >::level () const
    {
      return elInfo().level;
    }


    template< int dim >
    inline int ElementInfo< dim >::type () const
    {
      return 0;
    }


    template<>
    inline int ElementInfo< 3 >::type () const
    {
      return instance_->elInfo.el_type;
    }


    template< int dim >
    inline int ElementInfo< dim >::getMark () const
    {
      return el()->mark;
    }


    template< int dim >
    inline void ElementInfo< dim >::setMark ( int refCount ) const
    {
      assert( isLeaf() );
      assert( (refCount >= -128) && (refCount < 127) );
      el()->mark = refCount;
    }


    template< int dim >
    inline bool ElementInfo< dim >::hasLeafNeighbor ( const int face ) const
    {
      assert( !!(*this) );
      assert( (face >= 0) && (face < maxNeighbors) );

      assert( (elInfo().fill_flag & FillFlags::boundaryId) != 0 );
      const int macroFace = elInfo().macro_wall[ face ];
      if( macroFace >= 0 )
        return (macroElement().neighbor( macroFace ) != NULL);
      else
        return true;
    }


    template< int dim >
    inline ElementInfo< dim > ElementInfo< dim >::leafNeighbor ( const int face ) const
    {
      assert( (face >= 0) && (face < numFaces) );
      ElementInfo neighbor;
      Library< dimWorld >::leafNeighbor( *this, face, neighbor );
      return neighbor;
    }


    template< int dim >
    inline int ElementInfo< dim >
    ::levelNeighbors ( const int face, ElementInfo (&neighbor)[ maxLevelNeighbors ], int (&faceInNeighbor)[ maxLevelNeighbors ] ) const
    {
      assert( (face >= 0) && (face < numFaces) );
      return Library< dimWorld >::levelNeighbors( *this, face, neighbor, faceInNeighbor );
    }


    template< int dim >
    template< int codim >
    inline int ElementInfo< dim >::twist ( int subEntity ) const
    {
      return Twist< dim, dim-codim >::twist( element(), subEntity );
    }


    template< int dim >
    inline int ElementInfo< dim >::twistInNeighbor ( const int face ) const
    {
      assert( neighbor( face ) != NULL );
      return Twist< dim, dim-1 >::twist( neighbor( face ), elInfo().opp_vertex[ face ] );
    }


    template< int dim >
    inline bool ElementInfo< dim >::isBoundary ( int face ) const
    {
      assert( !!(*this) );
      assert( (face >= 0) && (face < maxNeighbors) );

      assert( (elInfo().fill_flag & FillFlags::boundaryId) != 0 );
      const int macroFace = elInfo().macro_wall[ face ];
      if( macroFace >= 0 )
        return macroElement().isBoundary( macroFace );
      else
        return false;
    }


    template< int dim >
    inline int ElementInfo< dim >::boundaryId ( int face ) const
    {
      assert( !!(*this) );
      assert( (face >= 0) && (face < N_WALLS_MAX) );

      assert( (elInfo().fill_flag & FillFlags::boundaryId) != 0 );
      const int macroFace = elInfo().macro_wall[ face ];
      const int id = macroElement().boundaryId( macroFace );
      // this assertion is only allowed, if FILL_BOUND is set
      // assert( id == elInfo().wall_bound[ face ] );
      return id;
    }


    template< int dim >
    inline AffineTransformation *
    ElementInfo< dim >::transformation ( int face ) const
    {
      assert( !!(*this) );
      assert( (face >= 0) && (face < N_WALLS_MAX) );

      assert( (elInfo().fill_flag & FillFlags::boundaryId) != 0 );
      const int macroFace = elInfo().macro_wall[ face ];
      return (macroFace < 0 ? NULL : macroElement().wall_trafo[ macroFace ]);
    }


    template< int dim >
    inline BasicNodeProjection *
    ElementInfo< dim >::boundaryProjection ( int face ) const
    {
      assert( !!(*this) );
      assert( (face >= 0) && (face < N_WALLS_MAX) );

      assert( (elInfo().fill_flag & FillFlags::boundaryId) != 0 );
      const int macroFace = elInfo().macro_wall[ face ];
      if( macroFace >= 0 )
        return static_cast< BasicNodeProjection * >( macroElement().projection[ macroFace+1 ] );
      else
        return 0;
    }


    template< int dim >
    inline bool ElementInfo< dim >::hasCoordinates () const
    {
      return ((elInfo().fill_flag & FillFlags::coords) != 0);
    }

    template< int dim >
    inline const GlobalVector &ElementInfo< dim >::coordinate ( int vertex ) const
    {
      assert( hasCoordinates() );
      assert( (vertex >= 0) && (vertex < numVertices) );
      return elInfo().coord[ vertex ];
    }


    template< int dim >
    template< class Functor >
    inline void ElementInfo< dim >::hierarchicTraverse ( Functor &functor ) const
    {
      functor( *this );
      if( !isLeaf() )
      {
        child( 0 ).hierarchicTraverse( functor );
        child( 1 ).hierarchicTraverse( functor );
      }
    }


    template< int dim >
    template< class Functor >
    inline void ElementInfo< dim >::leafTraverse ( Functor &functor ) const
    {
      if( !isLeaf() )
      {
        child( 0 ).leafTraverse( functor );
        child( 1 ).leafTraverse( functor );
      }
      else
        functor( *this );
    }


    template< int dim >
    inline const Element *ElementInfo< dim >::element () const
    {
      return elInfo().el;
    }


    template< int dim >
    inline const Element *ElementInfo< dim >::neighbor ( int face ) const
    {
      assert( (face >= 0) && (face < numFaces) );
      assert( (elInfo().fill_flag & FillFlags::neighbor) != 0 );
      return elInfo().neigh[ face ];
    }


    template< int dim >
    inline Element *ElementInfo< dim >::el () const
    {
      return elInfo().el;
    }


    template< int dim >
    inline ALBERTA EL_INFO &ElementInfo< dim >::elInfo () const
    {
      return (instance_->elInfo);
    }


    template< int dim >
    inline ElementInfo< dim >
    ElementInfo< dim >::createFake ( const MeshPointer &mesh,
                                     const Element *element, int level, int type )
    {
      InstancePtr instance = stack().allocate();
      instance->parent() = null();
      ++(instance->parent()->refCount);

      instance->elInfo.mesh = mesh;
      instance->elInfo.macro_el = NULL;
      instance->elInfo.el = const_cast< Element * >( element );
      instance->elInfo.parent = NULL;
      instance->elInfo.fill_flag = FillFlags::nothing;
      instance->elInfo.level = level;
      instance->elInfo.el_type = type;

      return ElementInfo< dim >( instance );
    }


    template< int dim >
    inline ElementInfo< dim >
    ElementInfo< dim >::createFake ( const ALBERTA EL_INFO &elInfo )
    {
      InstancePtr instance = stack().allocate();
      instance->parent() = null();
      ++(instance->parent()->refCount);

      instance->elInfo = elInfo;
      return ElementInfo< dim >( instance );
    }


    template< int dim >
    inline bool ElementInfo< dim >::isLeaf ( Element *element )
    {
      return IS_LEAF_EL( element );
    }


    template< int dim >
    inline bool ElementInfo< dim >::mightVanish ( Alberta::Element *element, int depth )
    {
      if( isLeaf( element ) )
        return (element->mark < depth);
      else
        return (mightVanish( element->child[ 0 ], depth-1 ) && mightVanish( element->child[ 1 ], depth-1 ));
    }


    template< int dim >
    inline void ElementInfo< dim >
    ::fill ( Mesh *mesh, const ALBERTA MACRO_EL *mel, ALBERTA EL_INFO &elInfo )
    {
      ALBERTA fill_macro_info( mesh, mel, &elInfo );
    }

    template< int dim >
    inline void ElementInfo< dim >
    ::fill ( int ichild, const ALBERTA EL_INFO &parentInfo, ALBERTA EL_INFO &elInfo )
    {
      ALBERTA fill_elinfo( ichild, FILL_ANY, &parentInfo, &elInfo );
    }


    template< int dim >
    inline void ElementInfo< dim >::addReference () const
    {
      ++(instance_->refCount);
    }


    template< int dim >
    inline void ElementInfo< dim >::removeReference () const
    {
      // short-circuit for rvalues that have been drained as argument to a move operation
      if ( !instance_ )
        return;
      // this loop breaks when instance becomes null()
      for( InstancePtr instance = instance_; --(instance->refCount) == 0; )
      {
        const InstancePtr parent = instance->parent();
        stack().release( instance );
        instance = parent;
      }
    }


    template< int dim >
    inline typename ElementInfo< dim >::InstancePtr
    ElementInfo< dim >::null ()
    {
      return stack().null();
    }


    template< int dim >
    inline typename ElementInfo< dim >::Stack &
    ElementInfo< dim >::stack ()
    {
      static Stack s;
      return s;
    }



    // Implementation of ElementInfo::Stack
    // ------------------------------------

    template< int dim >
    inline ElementInfo< dim >::Stack::Stack ()
      : top_( 0 )
    {
      null_.elInfo.el = NULL;
      null_.refCount = 1;
      null_.parent() = 0;
    }


    template< int dim >
    inline ElementInfo< dim >::Stack::~Stack ()
    {
      while( top_ != 0 )
      {
        InstancePtr p = top_;
        top_ = p->parent();
        delete p;
      }
    }


    template< int dim >
    inline typename ElementInfo< dim >::InstancePtr
    ElementInfo< dim >::Stack::allocate ()
    {
      InstancePtr p = top_;
      if( p != 0 )
        top_ = p->parent();
      else
        p = new Instance;
      p->refCount = 0;
      return p;
    }


    template< int dim >
    inline void ElementInfo< dim >::Stack::release ( InstancePtr &p )
    {
      assert( (p != null()) && (p->refCount == 0) );
      p->parent() = top_;
      top_ = p;
    }


    template< int dim >
    inline typename ElementInfo< dim >::InstancePtr
    ElementInfo< dim >::Stack::null ()
    {
      return &null_;
    }

  } // namespace Alberta

} // namespace Dune

#endif // #if HAVE_ALBERTA

#endif // #ifndef DUNE_ALBERTA_ELEMENTINFO_HH


==> anc/xt-super/dune-grid/dune/grid/albertagrid/entity.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALBERTA_ENTITY_CC
#define DUNE_ALBERTA_ENTITY_CC

namespace Dune
{

  // AlbertaGridEntity (for codim > 0)
  // ---------------------------------

  template<int codim, int dim, class Grid>
  inline AlbertaGridEntity< codim, dim, Grid >
    ::AlbertaGridEntity ( const Grid &grid, const ElementInfo &elementInfo, int subEntity )
  : grid_( &grid ),
    elementInfo_( elementInfo ),
    subEntity_( subEntity )
  {}

  template<int codim, int dim, class Grid>
  inline AlbertaGridEntity< codim, dim, Grid >
    ::AlbertaGridEntity ( const Grid &grid )
  : grid_( &grid ),
    elementInfo_(),
    subEntity_( -1 )
  {}

  template<int codim, int dim, class Grid>
  inline AlbertaGridEntity< codim, dim, Grid >
    ::AlbertaGridEntity ()
  : grid_( NULL ),
    elementInfo_(),
    subEntity_( -1 )
  {}

  template< int codim, int dim, class Grid >
  inline PartitionType
  AlbertaGridEntity< codim,dim,Grid >::partitionType () const
  {
    return InteriorEntity;
  }


  template< int codim, int dim, class Grid >
  inline bool
  AlbertaGridEntity< codim, dim, Grid >::equals ( const This &other ) const
  {
    const Alberta::Element *e1 = elementInfo().el();
    const Alberta::Element *e2 = other.elementInfo().el();

    // if both element null then they are equal
    if( (e1 == NULL) && (e2 == NULL) )
      return true;
    return ((e1 == e2) && (subEntity_ == other.subEntity_));
  }


  template< int codim, int dim, class Grid >
  inline ALBERTA EL_INFO *
  AlbertaGridEntity< codim, dim, Grid >::getElInfo () const
  {
    return &(elementInfo_.elInfo());
  }


  template< int codim, int dim, class Grid >
  inline void
  AlbertaGridEntity< codim, dim, Grid >::clearElement ()
  {
    elementInfo_ = ElementInfo();
  }


  template< int codim, int dim, class Grid >
  inline void AlbertaGridEntity< codim, dim, Grid >
    ::setElement ( const ElementInfo &elementInfo, int subEntity )
  {
    elementInfo_ = elementInfo;
    subEntity_ = subEntity;
  }


  template< int codim, int dim, class Grid >
  inline void
  AlbertaGridEntity< codim, dim, Grid >::setEntity ( const This &other )
  {
    setElement( other.elementInfo_, other.subEntity_ );
  }


  template< int codim, int dim, class Grid >
  inline int AlbertaGridEntity< codim, dim, Grid >::level() const
  {
    assert( elementInfo_.level() == grid().levelProvider() ( elementInfo_ ) );
    return elementInfo_.level();
  }


  template< int codim, int dim, class Grid >
  inline typename AlbertaGridEntity< codim, dim, Grid >::Geometry
  AlbertaGridEntity< codim, dim, Grid >::geometry () const
  {
    typedef AlbertaGridCoordinateReader< codim, Grid > CoordReader;

    assert( elementInfo_ );
    const CoordReader coordReader( grid(), elementInfo_, subEntity_ );
    return Geometry( GeometryImpl( coordReader ) );
  }


  template< int codim, int dim, class Grid >
  inline GeometryType AlbertaGridEntity< codim, dim, Grid >::type () const
  {
    typedef typename GenericGeometry::SimplexTopology< mydimension >::type Topology;
    return GeometryType( Topology() );
  }



  // AlbertaGridEntity (for codim = 0)
  // ---------------------------------

  template< int dim, class Grid >
  inline AlbertaGridEntity< 0, dim, Grid >
    ::AlbertaGridEntity ( const Grid &grid, const ElementInfo &elementInfo, int subEntity )
  : grid_( &grid ),
    elementInfo_( elementInfo )
  {
    assert( subEntity == 0 );
  }

  template< int dim, class Grid >
  inline AlbertaGridEntity< 0, dim, Grid >
    ::AlbertaGridEntity( const Grid &grid )
  : grid_( &grid ),
    elementInfo_()
  {}

  template< int dim, class Grid >
  inline AlbertaGridEntity< 0, dim, Grid >
    ::AlbertaGridEntity ()
  : grid_( NULL ),
    elementInfo_()
  {}


  template< int dim, class Grid >
  inline int AlbertaGridEntity< 0, dim, Grid >::boundaryId() const
  {
    // elements are always inside of our Domain
    return 0;
  }


  template< int dim, class Grid >
  inline bool AlbertaGridEntity< 0, dim, Grid >::isNew () const
  {
    return grid().levelProvider().isNew( elementInfo_ );
  }


  template< int dim, class Grid >
  inline bool AlbertaGridEntity< 0, dim, Grid >::mightVanish () const
  {
    return elementInfo_.mightVanish();
  }


  template< int dim, class Grid >
  inline bool
  AlbertaGridEntity< 0, dim, Grid >::hasBoundaryIntersections () const
  {
    assert( elementInfo_ );
    bool isBoundary = false;
    for( int i = 0; i < dim+1; ++i )
      isBoundary |= elementInfo_.isBoundary( i );
    return isBoundary;
  }


  template< int dim, class Grid >
  inline PartitionType
  AlbertaGridEntity< 0, dim, Grid >::partitionType () const
  {
    return InteriorEntity;
  }


  template< int dim, class Grid >
  inline bool AlbertaGridEntity< 0, dim,Grid >::isLeaf () const
  {
    return elementInfo_.isLeaf();
  }


  template< int dim, class Grid >
  inline bool
  AlbertaGridEntity< 0, dim, Grid >::equals ( const This &other ) const
  {
    // element pointers are unique
    return (elementInfo().el() == other.elementInfo().el());
  }


  template< int dim, class Grid >
  template< int codim >
  inline typename Grid::template Codim< codim >::Entity
  AlbertaGridEntity< 0, dim, Grid >::subEntity ( int i ) const
  {
    typedef AlbertaGridEntity< codim, dim, Grid > EntityImpl;
    return EntityImpl( grid(), elementInfo_, grid().generic2alberta( codim, i ) );
  }


  template< int dim, class Grid >
  inline ALBERTA EL_INFO *
  AlbertaGridEntity< 0, dim, Grid >::getElInfo () const
  {
    return &(elementInfo_.elInfo());
  }


  template< int dim, class Grid >
  inline int AlbertaGridEntity< 0, dim, Grid >::level () const
  {
    assert( elementInfo_.level() == grid().levelProvider() ( elementInfo_ ) );
    return elementInfo_.level();
  }


  template< int dim, class Grid >
  inline void
  AlbertaGridEntity< 0, dim, Grid >::clearElement ()
  {
    elementInfo_ = ElementInfo();
  }


  template< int dim, class Grid >
  inline void AlbertaGridEntity< 0, dim, Grid >
    ::setElement ( const ElementInfo &elementInfo, int subEntity )
  {
    elementInfo_ = elementInfo;
  }


  template< int dim, class Grid >
  inline void
  AlbertaGridEntity< 0, dim, Grid >::setEntity( const This &other )
  {
    setElement( other.elementInfo_, 0 );
  }


  template< int dim, class Grid >
  inline typename AlbertaGridEntity< 0, dim, Grid >::Geometry
  AlbertaGridEntity< 0, dim, Grid >::geometry () const
  {
    typedef AlbertaGridCoordinateReader< 0, Grid > CoordReader;

    assert( elementInfo_ );
    const CoordReader coordReader( grid(), elementInfo_, 0 );
    return Geometry( GeometryImpl( coordReader ) );
  }


  template< int dim, class Grid >
  inline GeometryType AlbertaGridEntity< 0, dim, Grid>::type () const
  {
    typedef typename GenericGeometry::SimplexTopology< mydimension >::type Topology;
    return GeometryType( Topology() );
  }


  template< int dim, class Grid >
  inline typename Grid::template Codim< 0 >::Entity
  AlbertaGridEntity< 0, dim, Grid >::father () const
  {
    typedef AlbertaGridEntity< 0, dim, Grid > EntityImpl;

    assert( elementInfo_ );
    const ElementInfo fatherInfo = elementInfo_.father();

    return EntityImpl( grid(), fatherInfo, 0 );
  }


  template< int dim, class Grid >
  inline int AlbertaGridEntity< 0, dim, Grid >::nChild () const
  {
    return elementInfo_.indexInFather();
  }


  template< int dim, class Grid >
  inline typename AlbertaGridEntity< 0, dim, Grid >::LocalGeometry
  AlbertaGridEntity< 0, dim, Grid >::geometryInFather() const
  {
    typedef AlbertaGridLocalGeometryProvider< Grid > LocalGeoProvider;
    const int indexInFather = elementInfo_.indexInFather();
    const int orientation = (elementInfo_.type() == 1 ? -1 : 1);
    return LocalGeometry( LocalGeoProvider::instance().geometryInFather( indexInFather, orientation ) );
  }


  template< int dim, class Grid >
  inline typename AlbertaGridEntity< 0, dim, Grid >::HierarchicIterator
  AlbertaGridEntity< 0, dim, Grid >::hbegin( int maxlevel ) const
  {
    assert( elementInfo_ );
    typedef AlbertaGridHierarchicIterator< Grid > IteratorImp;
    return IteratorImp( grid(), elementInfo_, maxlevel );
  }


  template< int dim, class Grid >
  inline typename AlbertaGridEntity< 0, dim, Grid >::HierarchicIterator
  AlbertaGridEntity< 0, dim, Grid>::hend( int maxlevel ) const
  {
    assert( elementInfo_ );
    typedef AlbertaGridHierarchicIterator< Grid > IteratorImp;
    return IteratorImp( grid(), level(), maxlevel );
  }


  template< int dim, class Grid >
  inline typename AlbertaGridEntity< 0, dim, Grid >::AlbertaGridLeafIntersectionIterator
  AlbertaGridEntity< 0, dim, Grid >::ileafbegin() const
  {
    assert( elementInfo_ );

#ifndef NDEBUG
    for( int i = 0; i <= dimension; ++i )
    {
      // std::cout << "Opposite vertex " << i << ": "
      //           << (int)(getElInfo()->opp_vertex[ i ]) << std::endl;
      if( getElInfo()->opp_vertex[ i ] == 127 )
      {
        assert( false );
        DUNE_THROW( NotImplemented, "AlbertaGrid: Intersections on outside "
                    "entities are not fully implemented, yet." );
      }
    }
#endif // #ifndef NDEBUG

    typename AlbertaGridLeafIntersectionIterator::Begin begin;
    return AlbertaGridLeafIntersectionIterator( *this, begin );
  }


  template< int dim, class Grid >
  inline typename AlbertaGridEntity< 0, dim, Grid >::AlbertaGridLeafIntersectionIterator
  AlbertaGridEntity< 0, dim, Grid >::ileafend() const
  {
    assert( elementInfo_ );
    typename AlbertaGridLeafIntersectionIterator::End end;
    return AlbertaGridLeafIntersectionIterator( *this, end );
  }

} // namespace Dune

#endif // #ifndef DUNE_ALBERTA_ENTITY_CC


==> anc/xt-super/dune-grid/dune/grid/albertagrid/entity.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALBERTA_ENTITY_HH
#define DUNE_ALBERTA_ENTITY_HH

#include <dune/grid/common/entity.hh>

#include <dune/grid/albertagrid/elementinfo.hh>
#include <dune/grid/albertagrid/entityseed.hh>
#include <dune/grid/albertagrid/geometry.hh>

#if HAVE_ALBERTA

namespace Dune
{

  // Forward Declarations
  // --------------------

  template< int codim, class Grid >
  class AlbertaGridEntityPointer;

  template< int codim, class Grid, bool leafIterator >
  class AlbertaGridTreeIterator;

  template< class Grid >
  class AlbertaGridHierarchicIterator;

  template< class Grid >
  class AlbertaGridLeafIntersection;

  template< class Grid >
  class AlbertaGridLeafIntersectionIterator;



  // AlbertaGridEntity
  // -----------------

  /*!
     A grid is a container of grid entities. An entity is parametrized by the codimension.
     An entity of codimension c in dimension d is a d-c dimensional object.
   */
  template< int codim, int dim, class Grid >
  class AlbertaGridEntity
    : public EntityDefaultImplementation< codim, dim, Grid, AlbertaGridEntity >
  {
    typedef AlbertaGridEntity< codim, dim, Grid > This;

    enum { dimworld = Grid::dimensionworld };
    friend class AlbertaGrid< dim, dimworld >;
    friend class AlbertaGridEntity< 0, dim, Grid >;

    template< int, class, bool > friend class AlbertaGridTreeIterator;
    friend class AlbertaGridEntityPointer< codim, Grid >;

  public:
    static const int dimension = dim;
    static const int codimension = codim;
    static const int mydimension = dimension - codimension;

    template< int cd >
    struct Codim
    {
      typedef typename Grid::template Codim< cd >::EntityPointer EntityPointer;
    };

    typedef typename Grid::template Codim< codim >::Entity Entity;
    typedef typename Grid::template Codim< codim >::EntitySeed EntitySeed;
    typedef typename Grid::template Codim< codim >::Geometry Geometry;

    typedef Alberta::ElementInfo< dimension > ElementInfo;

  private:
    typedef typename Grid::Traits::template Codim< codim >::GeometryImpl GeometryImpl;

  public:
    //! constructor
    explicit AlbertaGridEntity ( const Grid &grid );

    AlbertaGridEntity ();

    //! contructor
    AlbertaGridEntity ( const Grid &grid, const ElementInfo &elementInfo, int subEntity );

    //! level of this element
    int level () const;

    //! return partition type of this entity
    PartitionType partitionType() const;

    //! geometry of this entity
    Geometry geometry () const;

    //! type of geometry of this entity
    GeometryType type () const;

    //! obtain entity seed
    EntitySeed seed () const { return EntitySeed( AlbertaGridEntitySeed< codim, Grid >( elementInfo(), subEntity() ) ); }

    //***********************************************
    // end of interface methods
    //***********************************************

    //! needed for the LevelIterator and LeafIterator
    ALBERTA EL_INFO *getElInfo () const;

    const ElementInfo &elementInfo () const { return elementInfo_; }

    //! equality of entities
    bool equals ( const This &other ) const;

    void clearElement ();
    void setElement ( const ElementInfo &elementInfo, int subEntity );

    // same as setElInfo just with a entity given
    void setEntity ( const This &other );

    //! obtain a reference to the grid
    const Grid &grid () const
    {
      return *grid_;
    }

    //! obtain number of the subentity within the element (in ALBERTA numbering)
    int subEntity () const
    {
      return subEntity_;
    }

    //! obtain twist
    int twist () const
    {
      return elementInfo().template twist< codimension >( subEntity() );
    }

  private:
    // grid this entity belong to
    const Grid *grid_;

    // ALBERTA element info
    ElementInfo elementInfo_;

    // number of the subentity within the element (in ALBERTA numbering)
    int subEntity_;
  };



  // AlbertaGridEntity for codimension 0
  // -----------------------------------

  /*!
     A grid is a container of grid entities. An entity is parametrized by the codimension.
     An entity of codimension c in dimension d is a d-c dimensional object.

     Entities of codimension 0 ("elements") are defined through template specialization. Note
     that this specialization has an extended interface compared to the general case
   */
  template< int dim, class Grid >
  class AlbertaGridEntity< 0, dim, Grid >
    : public EntityDefaultImplementation< 0, dim, Grid, AlbertaGridEntity >
  {
    typedef AlbertaGridEntity< 0, dim, Grid > This;

    static const int dimworld = Grid::dimensionworld;

    friend class AlbertaGrid< dim, dimworld >;
    friend class AlbertaGridLeafIntersection< Grid >;
    friend class AlbertaGridHierarchicIterator< Grid >;
    template< int, class, bool > friend class AlbertaGridTreeIterator;
    friend class AlbertaGridEntityPointer< 0, Grid >;

  public:
    static const int dimension = dim;
    static const int codimension = 0;
    static const int mydimension = dimension - codimension;

    template< int codim >
    struct Codim
    {
      typedef typename Grid::template Codim< codim >::EntityPointer
      EntityPointer;
      typedef typename Grid::template Codim< codim >::Entity
      Entity;
    };

    typedef typename Grid::template Codim< 0 >::Entity Entity;
    typedef typename Grid::template Codim< 0 >::EntitySeed EntitySeed;
    typedef typename Grid::template Codim< 0 >::Geometry Geometry;
    typedef typename Grid::template Codim< 0 >::LocalGeometry LocalGeometry;
    typedef typename Grid::Traits::template Codim< 0 >::GeometryImpl GeometryImpl;

    typedef typename Grid::HierarchicIterator HierarchicIterator;
    typedef typename Grid::template Codim< 0 >::EntityPointer EntityPointer;

    typedef Dune::AlbertaGridLeafIntersectionIterator< Grid > AlbertaGridLeafIntersectionIterator;
    typedef AlbertaGridLeafIntersectionIterator AlbertaGridLevelIntersectionIterator;

    typedef Alberta::ElementInfo< dimension > ElementInfo;

    //! constructor
    explicit AlbertaGridEntity ( const Grid &grid );

    AlbertaGridEntity ();

    //! constructor
    AlbertaGridEntity ( const Grid &grid, const ElementInfo &elementInfo, int subEntity );

    //! level of this element
    int level () const;

    //! index of the boundary which is associated with the entity, 0 for inner entities
    int boundaryId () const;

    //! geometry of this entity
    Geometry geometry () const;

    //! type of geometry of this entity
    GeometryType type () const;

    //! obtain entity seed
    EntitySeed seed () const { return EntitySeed( AlbertaGridEntitySeed< 0, Grid >(elementInfo() )); }

    /** obtain the number of subentities of a codimension
     *
     *  \tparam  codim  codimension
     *
     *  \returns the number of subentities of the given codimension
     */
    template< int codim >
    int count () const
    {
      return Alberta::NumSubEntities< dimension, codim >::value;
    }

    /** \brief Obtain the number of subentities of a given codimension
     *
     * That number is ((dim+1) over (dim-codim+1))
     *
     *  \param  codim  codimension
     *
     *  \returns the number of subentities of the given codimension
     */
    unsigned int subEntities (unsigned int codim) const
    {
      int n = dimension+1;
      int k = dimension-codim+1;

      // binomial: n over k
      int binomial=1;
      for (int i=n-k+1; i<=n; i++)
        binomial *= i;
      for (long i=2; i<=k; i++)
        binomial /= i;

      return binomial;
    }

    /** obtain a subentity
     *
     *  \tparam  codim  codimension of the desired subentity
     *
     *  \param[in]  i  number of the subentity (in generic numbering)
     *
     *  \returns an EntityPointer to the subentity
     *
     *  \note: The subentities are numbered 0, ..., count< codim >-1
     */
    template< int codim >
    typename Grid::template Codim< codim >::Entity subEntity ( int i ) const;

    /*! Intra-level access to intersection with neighboring elements.
       A neighbor is an entity of codimension 0
       which has an entity of codimension 1 in commen with this entity. Access to neighbors
       is provided using iterators. This allows meshes to be nonmatching. Returns iterator
       referencing the first neighbor. */
    AlbertaGridLeafIntersectionIterator ileafbegin () const;

    //! Reference to one past the last intersection with neighbor
    AlbertaGridLeafIntersectionIterator ileafend () const;

    AlbertaGridLevelIntersectionIterator ilevelbegin () const
    {
      if( grid().maxLevel() == 0 )
        return ileafbegin();
      else
      {
        DUNE_THROW( NotImplemented, "method ilevelbegin not implemented for AlbertaGrid." );
        return ileafend();
      }
    }

    AlbertaGridLevelIntersectionIterator ilevelend () const
    {
      return ileafend();
    }

    //! returns true if entity is leaf entity, i.e. has no children
    bool isLeaf () const;

    //! Inter-level access to father element on coarser grid.
    //! Assumes that meshes are nested.
    Entity father () const;
    //! returns true if father entity exists
    bool hasFather () const
    {
      return (this->level()>0);
    }

    /** \brief Location of this element relative to the father's reference element
     *
     *  This information is sufficient to interpolate all dofs in conforming case.
     *  Nonconforming may require access to neighbors of father and computations
     *  with local coordinates.
     *  On the fly case is somewhat inefficient since dofs  are visited several
     *  times. If we store interpolation matrices, this is tolerable.
     */
    LocalGeometry geometryInFather () const;

    /*! Inter-level access to son elements on higher levels<=maxlevel.
       This is provided for sparsely stored nested unstructured meshes.
       Returns iterator to first son.
     */
    HierarchicIterator hbegin (int maxlevel) const;

    //! Returns iterator to one past the last son
    HierarchicIterator hend (int maxlevel) const;

    /** \brief Was the entity created during the last adaptation cycle? */
    bool isNew () const;

    /**\brief Might the entity vanish during the next adaptation cycle? */
    bool mightVanish () const;

    /**\brief Returns true, if entity has intersections with boundary
     */
    bool hasBoundaryIntersections () const ;

    //! return partition type of this entity
    PartitionType partitionType() const;

    //! equality of entities
    bool equals ( const This &i ) const;

    // needed for LevelIterator to compare
    ALBERTA EL_INFO *getElInfo () const;

    const ElementInfo &elementInfo () const
    {
      return elementInfo_;
    }

    void clearElement ();
    void setElement ( const ElementInfo &elementInfo, int subEntity );

    // same as setElInfo just with a entity given
    void setEntity ( const This &other );

    //! obtain a reference to the grid
    const Grid &grid () const
    {
      return *grid_;
    }

    //! obtain number of the subentity within the element (in ALBERTA numbering)
    int subEntity () const
    {
      return 0;
    }

    //! obtain twist
    int twist () const
    {
      return elementInfo().template twist< codimension >( subEntity() );
    }

    //! obtain twist of a subentity
    template< int codim >
    int twist ( int i ) const
    {
      return elementInfo().template twist< codim >( grid().generic2alberta( codim, i ) );
    }

  private:
    //! return which number of child we are, i.e. 0 or 1
    int nChild () const;

    //! the corresponding grid
    const Grid *grid_;

    // Alberta element info
    ElementInfo elementInfo_;
  };

} // namespace Dune

#endif // #if HAVE_ALBERTA

#endif // #ifndef DUNE_ALBERTA_ENTITY_HH


==> anc/xt-super/dune-grid/dune/grid/albertagrid/entitypointer.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALBERTA_ENTITYPOINTER_HH
#define DUNE_ALBERTA_ENTITYPOINTER_HH

#include <dune/grid/common/entitypointer.hh>

#include <dune/grid/albertagrid/elementinfo.hh>

#if HAVE_ALBERTA

namespace Dune
{

  // External Forward Declarations
  // -----------------------------

  template< int dim, int dimworld >
  class AlbertaGrid;



  /** \class   AlbertaGridEntityPointer
   *  \ingroup AlbertaGrid
   *  \brief   EntityPointer implementation for AlbertaGrid
   */
  template< int codim, class GridImp >
  class AlbertaGridEntityPointer
  {
    typedef AlbertaGridEntityPointer< codim, GridImp > This;

    friend class AlbertaGrid< GridImp::dimension, GridImp::dimensionworld >;

  public:
    static const int dimension = GridImp::dimension;
    static const int codimension = codim;
    static const int mydimension = dimension - codimension;
    static const int dimensionworld = GridImp::dimensionworld;

    typedef typename GridImp::template Codim< codimension >::Entity Entity;

  protected:
    typedef MakeableInterfaceObject< Entity > EntityObject;
    typedef typename EntityObject::ImplementationType EntityImp;

  public:
    typedef AlbertaGridEntityPointer< codimension, GridImp > EntityPointerImp;

    typedef typename EntityImp::ElementInfo ElementInfo;

    AlbertaGridEntityPointer ();

    //! make an EntityPointer that points to an element
    AlbertaGridEntityPointer ( const GridImp &grid,
                               const ElementInfo &elementInfo,
                               int subEntity );

    //! constructor for invalid EntityPointer
    AlbertaGridEntityPointer ( const GridImp &grid );

    //! make entity pointer from entity
    AlbertaGridEntityPointer ( const EntityImp &entity );

#if 0
    //! Destructor
    ~AlbertaGridEntityPointer();
#endif

    //! equality
    bool equals ( const This &other ) const;

    //! dereferencing
    Entity &dereference () const;

    //! ask for level of entities
    int level () const;

  protected:
    //! obtain reference to internal entity implementation
    EntityImp &entityImp ();

    //! obtain const reference to internal entity implementation
    const EntityImp &entityImp () const;

    //! obtain a reference to the grid
    const GridImp &grid () const;

  private:
    mutable Entity entity_;
  };



  template< int codim, class GridImp >
  inline AlbertaGridEntityPointer< codim, GridImp >
  ::AlbertaGridEntityPointer ()
  {}


  template< int codim, class GridImp >
  inline AlbertaGridEntityPointer< codim, GridImp >
  ::AlbertaGridEntityPointer ( const GridImp &grid,
                               const ElementInfo &elementInfo,
                               int subEntity )
    : entity_( EntityImp( grid, elementInfo, subEntity ) )
  {}


  template<int codim, class GridImp >
  inline AlbertaGridEntityPointer< codim, GridImp >
  ::AlbertaGridEntityPointer ( const GridImp &grid )
    : entity_( EntityImp( grid ) )
  {}


  template< int codim, class GridImp >
  inline AlbertaGridEntityPointer< codim, GridImp >
  ::AlbertaGridEntityPointer ( const EntityImp &entity )
    : entity_( entity )
  {}


#if 0
  template<int codim, class GridImp >
  inline AlbertaGridEntityPointer< codim, GridImp >::~AlbertaGridEntityPointer ()
  {}
#endif


  template<int codim, class GridImp >
  inline bool
  AlbertaGridEntityPointer< codim, GridImp >::equals ( const This &other ) const
  {
    return entityImp().equals( other.entityImp() );
  }


  template<int codim, class GridImp >
  inline typename AlbertaGridEntityPointer< codim, GridImp >::Entity &
  AlbertaGridEntityPointer< codim, GridImp >::dereference () const
  {
    return entity_;
  }


  template< int codim, class GridImp >
  inline int AlbertaGridEntityPointer< codim, GridImp >::level () const
  {
    return entityImp().level();
  }


  template< int codim, class GridImp >
  inline typename AlbertaGridEntityPointer< codim, GridImp >::EntityImp &
  AlbertaGridEntityPointer< codim, GridImp >::entityImp ()
  {
    return GridImp::getRealImplementation( entity_ );
  }


  template< int codim, class GridImp >
  inline const typename AlbertaGridEntityPointer< codim, GridImp >::EntityImp &
  AlbertaGridEntityPointer< codim, GridImp >::entityImp () const
  {
    return GridImp::getRealImplementation( entity_ );
  }


  template< int codim, class GridImp >
  inline const GridImp &AlbertaGridEntityPointer< codim, GridImp >::grid () const
  {
    return entityImp().grid();
  }

}

#endif // #if HAVE_ALBERTA

#endif // #ifndef DUNE_ALBERTA_ENTITYPOINTER_HH


==> anc/xt-super/dune-grid/dune/grid/albertagrid/entityseed.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALBERTA_ENTITYSEED_HH
#define DUNE_ALBERTA_ENTITYSEED_HH

#include <dune/grid/albertagrid/elementinfo.hh>
#include <dune/grid/albertagrid/meshpointer.hh>

namespace Dune
{

  // Internal Forward Declarations
  // -----------------------------

  template< int codim, class Grid >
  class AlbertaGridEntitySeed;



  // External Forward Declarations
  // -----------------------------

  template< int dim, int dimworld >
  class AlbertaGrid;



#if HAVE_ALBERTA

  // AlbertaGridEntitySeed (for higher codimension)
  // ----------------------------------------------

  template< int codim, int dim, int dimworld >
  class AlbertaGridEntitySeed< codim, const AlbertaGrid< dim, dimworld > >
  {
  public:
    typedef AlbertaGrid< dim, dimworld > Grid;

    static const int codimension = codim;
    static const int dimension = dim;
    static const int mydimension = dimension - codimension;
    static const int dimensionworld = dimworld;

    typedef Alberta::MeshPointer< dimension > MeshPointer;
    typedef Alberta::ElementInfo< dimension > ElementInfo;
    typedef typename ElementInfo::Seed Seed;

    typedef typename Grid::template Codim< codimension >::Entity Entity;

    AlbertaGridEntitySeed ( )
    {}

    AlbertaGridEntitySeed ( const ElementInfo &elementInfo, int subEntity )
      : seed_( elementInfo.seed() ),
        subEntity_( subEntity )
    {}

    bool isValid () const
    {
      return seed_.isValid();
    }

    ElementInfo elementInfo ( const MeshPointer &mesh ) const { return ElementInfo( mesh, seed_ ); }
    int subEntity () const { return subEntity_; }

  private:
    Seed seed_;
    int subEntity_;
  };



  // AlbertaGridEntitySeed (for codimension 0)
  // -----------------------------------------

  template< int dim, int dimworld >
  class AlbertaGridEntitySeed< 0, const AlbertaGrid< dim, dimworld > >
  {
  public:
    typedef AlbertaGrid< dim, dimworld > Grid;

    static const int codimension = 0;
    static const int dimension = dim;
    static const int mydimension = dimension - codimension;
    static const int dimensionworld = dimworld;

    typedef Alberta::MeshPointer< dimension > MeshPointer;
    typedef Alberta::ElementInfo< dimension > ElementInfo;
    typedef typename ElementInfo::Seed Seed;

    typedef typename Grid::template Codim< codimension >::Entity Entity;

    AlbertaGridEntitySeed ( )
    {}

    explicit AlbertaGridEntitySeed ( const ElementInfo &elementInfo )
      : seed_( elementInfo.seed() )
    {}

    bool isValid () const
    {
      return seed_.isValid();
    }

    ElementInfo elementInfo ( const MeshPointer &mesh ) const { return ElementInfo( mesh, seed_ ); }
    int subEntity () const { return 0; }

  private:
    Seed seed_;
  };

#endif // #if HAVE_ALBERTA

} // end namespace Dune

#endif // #ifndef DUNE_ALBERTA_ENTITYSEED_HH


==> anc/xt-super/dune-grid/dune/grid/albertagrid/geometry.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALBERTA_GEOMETRY_CC
#define DUNE_ALBERTA_GEOMETRY_CC

#include <dune/grid/albertagrid/algebra.hh>
#include <dune/grid/albertagrid/geometry.hh>
#include <dune/grid/albertagrid/refinement.hh>

namespace Dune
{

  // AlbertaGridGeometry
  // -------------------

  // print the GeometryInformation
  template <int mydim, int cdim, class GridImp>
  inline void AlbertaGridGeometry<mydim,cdim,GridImp>::print (std::ostream& ss) const
  {
    ss << "AlbertaGridGeometry<" << mydim << "," << cdim << "> = { \n";
    for(int i=0; i<corners(); i++)
    {
      ss << " corner " << i << " = ";
      ss << ((*this)[i]); ss << "\n";
    }
    ss << "} \n";
  }


  template< int mydim, int cdim, class GridImp >
  inline typename AlbertaGridGeometry< mydim, cdim, GridImp >::GlobalCoordinate
  AlbertaGridGeometry< mydim, cdim, GridImp >::global ( const LocalCoordinate &local ) const
  {
    GlobalCoordinate y = corner( 0 );
    jacobianTransposed().umtv( local, y );
    return y;
  }


  //local implementation for mydim < cdim
  template< int mydim, int cdim, class GridImp >
  inline typename AlbertaGridGeometry< mydim, cdim, GridImp >::LocalCoordinate
  AlbertaGridGeometry< mydim, cdim, GridImp >::local ( const GlobalCoordinate &global ) const
  {
    LocalCoordinate x;
    jacobianInverseTransposed().mtv( global - corner( 0 ), x );
    return x;
  }


  template< int mydim, int cdim, class GridImp >
  inline const typename AlbertaGridGeometry< mydim, cdim, GridImp >::JacobianTransposed &
  AlbertaGridGeometry< mydim, cdim, GridImp >::jacobianTransposed () const
  {
    if( !builtJT_ )
    {
      const FieldVector< ctype, coorddimension > &origin = coord_[ 0 ];
      for( int i = 0; i < mydimension; ++i )
      {
        jT_[ i ] = coord_[ i+1 ];
        jT_[ i ] -= origin;
      }
      builtJT_ = true;
    }
    return jT_;
  }


  template< int mydim, int cdim, class GridImp >
  inline const typename AlbertaGridGeometry< mydim, cdim, GridImp >::JacobianInverseTransposed &
  AlbertaGridGeometry< mydim, cdim, GridImp >::jacobianInverseTransposed () const
  {
    if( !builtJTInv_ )
    {
      elDet_ = std::abs( Alberta::invert( jacobianTransposed(), jTInv_ ) );
      assert( elDet_ > 1.0e-25 );
      calcedDet_ = true;
      builtJTInv_ = true;
    }
    return jTInv_;
  }


  // built Geometry
  template< int mydim, int cdim, class GridImp >
  template< class CoordReader >
  inline void AlbertaGridGeometry< mydim, cdim, GridImp >
  ::build ( const CoordReader &coordReader )
  {
    builtJT_ = false;
    builtJTInv_ = false;

    // copy corners
    for( int i = 0; i < numCorners; ++i )
      coordReader.coordinate( i, coord_[ i ] );

    // calculate centroid
    centroid_ = coord_[ 0 ];
    for( int i = 1; i < numCorners; ++i )
      centroid_ += coord_[ i ];
    centroid_ *= 1.0 / numCorners;

    elDet_ = (coordReader.hasDeterminant() ? coordReader.determinant() : elDeterminant());
    assert( std::abs( elDet_ ) > 0.0 );
    calcedDet_ = true;
  }


#if !DUNE_ALBERTA_CACHE_COORDINATES
  template< int dim, int cdim >
  inline typename AlbertaGridGlobalGeometry< dim, cdim, const AlbertaGrid< dim, cdim > >::GlobalCoordinate
  AlbertaGridGlobalGeometry< dim, cdim, const AlbertaGrid< dim, cdim > >::global ( const LocalCoordinate &local ) const
  {
    GlobalCoordinate y = corner( 0 );
    jacobianTransposed().umtv( local, y );
    return y;
  }


  //local implementation for mydim < cdim
  template< int dim, int cdim >
  inline typename AlbertaGridGlobalGeometry< dim, cdim, const AlbertaGrid< dim, cdim > >::LocalCoordinate
  AlbertaGridGlobalGeometry< dim, cdim, const AlbertaGrid< dim, cdim > >::local ( const GlobalCoordinate &global ) const
  {
    LocalCoordinate x;
    jacobianInverseTransposed().mtv( global - corner( 0 ), x );
    return x;
  }
#endif // #if !DUNE_ALBERTA_CACHE_COORDINATES



  // AlbertaGridLocalGeometryProvider
  // --------------------------------

  template< class Grid >
  void AlbertaGridLocalGeometryProvider< Grid >::buildGeometryInFather ()
  {
    for( int child = 0; child < numChildren; ++child )
    {
      for( int orientation = 0; orientation < 2; ++orientation )
      {
        const GeoInFatherCoordReader coordReader( child, orientation );
        geometryInFather_[ child ][ orientation ] = new LocalElementGeometry( coordReader );
      }
    }
  }


  template< class Grid >
  void AlbertaGridLocalGeometryProvider< Grid >::buildFaceGeometry ()
  {
    for( int face = 0; face < numFaces; ++face )
    {
      for( int twist = minFaceTwist; twist <= maxFaceTwist; ++twist )
      {
        const FaceCoordReader coordReader( face, twist );
        faceGeometry_[ face ][ twist - minFaceTwist ] = new LocalFaceGeometry( coordReader );
      }
    }
  }



  // AlbertaGridLocalGeometryProvider::GeoInFatherCoordReader
  // --------------------------------------------------------

  template< class Grid >
  struct AlbertaGridLocalGeometryProvider< Grid >::GeoInFatherCoordReader
  {
    typedef Alberta::Real ctype;

    typedef FieldVector< ctype, dimension > Coordinate;

  private:
    typedef Alberta::GeometryInFather< dimension > GeoInFather;

  public:
    GeoInFatherCoordReader ( int child, int orientation )
      : child_( child ),
        orientation_( orientation )
    {}

    void coordinate ( int i, Coordinate &x ) const
    {
      const typename GeoInFather::LocalVector &coord
        = GeoInFather::coordinate( child_, orientation_, i );
      for( int j = 0; j < dimension; ++j )
        x[ j ] = coord[ j ];
    }

    bool hasDeterminant () const
    {
      return false;
    }

    ctype determinant () const
    {
      return ctype( 0 );
    }

  private:
    const int child_;
    const int orientation_;
  };



  // AlbertaGridLocalGeometryProvider::FaceCoordReader
  // -------------------------------------------------

  template< class Grid >
  struct AlbertaGridLocalGeometryProvider< Grid >::FaceCoordReader
  {
    typedef Alberta::Real ctype;

    typedef FieldVector< ctype, dimension > Coordinate;

    FaceCoordReader ( const int face, const int twist = 0 )
      : face_( face ),
        twist_( twist )
    {}

    void coordinate ( const int i, Coordinate &x ) const
    {
      const int ti = Alberta::applyInverseTwist< dimension-1 >( twist_, i );
      const int j = mapVertices< 1 >( face_, ti );
      refCorner( j, x );
    }

    bool hasDeterminant () const
    {
      return false;
    }

    ctype determinant () const
    {
      return ctype( 0 );
    }

  private:
    static void refCorner ( const int i, Coordinate &x )
    {
      x = ctype( 0 );
      if( i > 0 )
        x[ i-1 ] = ctype( 1 );
    }

    int face_;
    int twist_;
  };

} // namespace Dune

#endif // #ifndef DUNE_ALBERTA_GEOMETRY_CC


==> anc/xt-super/dune-grid/dune/grid/albertagrid/geometry.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALBERTA_GEOMETRY_HH
#define DUNE_ALBERTA_GEOMETRY_HH

#include <dune/grid/common/geometry.hh>
#include <dune/grid/albertagrid/misc.hh>
#include <dune/grid/albertagrid/elementinfo.hh>

#if HAVE_ALBERTA

namespace Dune
{

  // Forward Declarations
  // --------------------

  template< int dim, int dimworld >
  class AlbertaGrid;



  // AlbertaGridCoordinateReader
  // ---------------------------

  template< int codim, class GridImp >
  struct AlbertaGridCoordinateReader
  {
    typedef typename remove_const< GridImp >::type Grid;

    static const int dimension = Grid::dimension;
    static const int codimension = codim;
    static const int mydimension = dimension - codimension;
    static const int coorddimension = Grid::dimensionworld;

    typedef Alberta::Real ctype;

    typedef Alberta::ElementInfo< dimension > ElementInfo;
    typedef FieldVector< ctype, coorddimension > Coordinate;

    AlbertaGridCoordinateReader ( const GridImp &grid,
                                  const ElementInfo &elementInfo,
                                  int subEntity )
      : grid_( grid ),
        elementInfo_( elementInfo ),
        subEntity_( subEntity )
    {}

    const ElementInfo &elementInfo () const
    {
      return elementInfo_;
    }

    void coordinate ( int i, Coordinate &x ) const
    {
      assert( !elementInfo_ == false );
      assert( (i >= 0) && (i <= mydimension) );

      const int k = mapVertices( subEntity_, i );
      const Alberta::GlobalVector &coord = grid_.getCoord( elementInfo_, k );
      for( int j = 0; j < coorddimension; ++j )
        x[ j ] = coord[ j ];
    }

    bool hasDeterminant () const
    {
      return false;
    }

    ctype determinant () const
    {
      assert( hasDeterminant() );
      return ctype( 0 );
    }

  private:
    static int mapVertices ( int subEntity, int i )
    {
      return Alberta::MapVertices< dimension, codimension >::apply( subEntity, i );
    }

    const Grid &grid_;
    const ElementInfo &elementInfo_;
    const int subEntity_;
  };



  // AlbertaGridGeometry
  // -------------------

  /** \class AlbertaGridGeometry
   *  \brief geometry implementation for AlbertaGrid
   *
   *  Defines the geometry part of a mesh entity. Works for all dimensions,
   *  element types and dim of world. Provides reference element and mapping
   *  between local and global coordinates.
   *
   *  \tparam  mydim    dimension of the element (0 <= dim <= 3)
   *  \tparam  cdim     dimension of global coordinates
   *  \tparam  GridImp  grid implementation
   *                    (always const AlbertaGrid< dim, dimworld >)
   */
  template< int mydim, int cdim, class GridImp >
  class AlbertaGridGeometry
  {
    typedef AlbertaGridGeometry< mydim, cdim, GridImp > This;

    // remember type of the grid
    typedef GridImp Grid;

    // dimension of barycentric coordinates
    static const int dimbary = mydim + 1;

  public:
    //! type of coordinates
    typedef Alberta::Real ctype;

    static const int dimension = Grid :: dimension;
    static const int mydimension = mydim;
    static const int codimension = dimension - mydimension;
    static const int coorddimension = cdim;

    typedef FieldVector< ctype, mydimension > LocalCoordinate;
    typedef FieldVector< ctype, coorddimension > GlobalCoordinate;

    typedef FieldMatrix< ctype, mydimension, coorddimension > JacobianTransposed;
    typedef FieldMatrix< ctype, coorddimension, mydimension > JacobianInverseTransposed;

  private:
    static const int numCorners = mydimension + 1;

    typedef FieldMatrix< ctype, numCorners, coorddimension > CoordMatrix;

  public:
    AlbertaGridGeometry ()
    {
      invalidate();
    }

    template< class CoordReader >
    AlbertaGridGeometry ( const CoordReader &coordReader )
    {
      build( coordReader );
    }

    /** \brief obtain the type of reference element */
    GeometryType type () const
    {
      typedef typename GenericGeometry::SimplexTopology< mydimension >::type Topology;
      return GeometryType( Topology() );
    }

    //! returns always true since we only have simplices
    bool affine () const { return true; }

    /** \brief number of corner the geometry */
    int corners () const
    {
      return numCorners;
    }

    /** \brief obtain the i-th corner of this geometry */
    GlobalCoordinate corner ( const int i ) const
    {
      assert( (i >= 0) && (i < corners()) );
      return coord_[ i ];
    }

    /** \brief return center of geometry */
    GlobalCoordinate center () const
    {
      return centroid_;
    }

    /** \brief map a point from the refence element to the geometry */
    GlobalCoordinate global ( const LocalCoordinate &local ) const;

    /** \brief map a point from the geometry to the reference element */
    LocalCoordinate local ( const GlobalCoordinate &global ) const;

    /** \brief integration element of the geometry mapping
     *
     *  \note This method is not part of the geometry interface. It is used
     *        internally only.
     */
    ctype integrationElement () const
    {
      assert( calcedDet_ );
      return elDet_;
    }

    /** \brief integration element of the geometry mapping */
    ctype integrationElement ( const LocalCoordinate &local ) const
    {
      return integrationElement();
    }

    /** \brief volume of geometry */
    ctype volume () const
    {
      return integrationElement() / ctype( Factorial< mydimension >::factorial );
    }

    /** \brief transposed of the geometry mapping's Jacobian
     *
     *  \note This method is not part of the geometry interface. It is used
     *        internally only.
     */
    const JacobianTransposed &jacobianTransposed () const;

    /** \brief transposed of the geometry mapping's Jacobian */
    const JacobianTransposed &
    jacobianTransposed ( const LocalCoordinate &local ) const
    {
      return jacobianTransposed();
    }

    /** \brief transposed inverse of the geometry mapping's Jacobian
     *
     *  \note This method is not part of the geometry interface. It is used
     *        internally only.
     */
    const JacobianInverseTransposed &jacobianInverseTransposed () const;

    /** \brief transposed inverse of the geometry mapping's Jacobian */
    const JacobianInverseTransposed &
    jacobianInverseTransposed ( const LocalCoordinate &local ) const
    {
      return jacobianInverseTransposed();
    }

    //***********************************************************************
    //  Methods that not belong to the Interface, but have to be public
    //***********************************************************************

    /** \brief invalidate the geometry */
    void invalidate ()
    {
      builtJT_ = false;
      builtJTInv_ = false;
      calcedDet_ = false;
    }

    /** \brief build the geometry from a coordinate reader */
    template< class CoordReader >
    void build ( const CoordReader &coordReader );

    void print ( std::ostream &out ) const;

  private:
    // calculates the volume of the element
    ctype elDeterminant () const
    {
      return std::abs( Alberta::determinant( jacobianTransposed() ) );
    }

    //! the vertex coordinates
    CoordMatrix coord_;

    //! the center/centroid
    GlobalCoordinate centroid_;

    // storage for the transposed of the jacobian
    mutable JacobianTransposed jT_;

    // storage for the transposed inverse of the jacboian
    mutable JacobianInverseTransposed jTInv_;

    // has jT_ been computed, yet?
    mutable bool builtJT_;
    // has jTInv_ been computed, yet?
    mutable bool builtJTInv_;

    mutable bool calcedDet_; //!< true if determinant was calculated
    mutable ctype elDet_; //!< storage of element determinant
  };



  // AlbertaGridGlobalGeometry
  // -------------------------

  template< int mydim, int cdim, class GridImp >
  class AlbertaGridGlobalGeometry
    : public AlbertaGridGeometry< mydim, cdim, GridImp >
  {
    typedef AlbertaGridGlobalGeometry< mydim, cdim, GridImp > This;
    typedef AlbertaGridGeometry< mydim, cdim, GridImp > Base;

  public:
    AlbertaGridGlobalGeometry ()
      : Base()
    {}

    template< class CoordReader >
    AlbertaGridGlobalGeometry ( const CoordReader &coordReader )
      : Base( coordReader )
    {}
  };


#if !DUNE_ALBERTA_CACHE_COORDINATES
  template< int dim, int cdim >
  class AlbertaGridGlobalGeometry< dim, cdim, const AlbertaGrid< dim, cdim > >
  {
    typedef AlbertaGridGlobalGeometry< dim, cdim, const AlbertaGrid< dim, cdim > > This;

    // remember type of the grid
    typedef AlbertaGrid< dim, cdim > Grid;

    // dimension of barycentric coordinates
    static const int dimbary = dim + 1;

    typedef Alberta::ElementInfo< dim > ElementInfo;

  public:
    //! type of coordinates
    typedef Alberta::Real ctype;

    static const int dimension = Grid::dimension;
    static const int mydimension = dimension;
    static const int codimension = dimension - mydimension;
    static const int coorddimension = cdim;

    typedef FieldVector< ctype, mydimension > LocalCoordinate;
    typedef FieldVector< ctype, coorddimension > GlobalCoordinate;

    typedef FieldMatrix< ctype, mydimension, coorddimension > JacobianTransposed;
    typedef FieldMatrix< ctype, coorddimension, mydimension > JacobianInverseTransposed;

  private:
    static const int numCorners = mydimension + 1;

    typedef FieldMatrix< ctype, numCorners, coorddimension > CoordMatrix;

  public:
    AlbertaGridGlobalGeometry ()
    {
      invalidate();
    }

    template< class CoordReader >
    AlbertaGridGlobalGeometry ( const CoordReader &coordReader )
    {
      build( coordReader );
    }

    /** \brief obtain the type of reference element */
    GeometryType type () const
    {
      typedef typename GenericGeometry::SimplexTopology< mydimension >::type Topology;
      return GeometryType( Topology() );
    }

    /** \brief number of corner the geometry */
    int corners () const
    {
      return numCorners;
    }

    /** \brief obtain the i-th corner of this geometry */
    GlobalCoordinate corner ( const int i ) const
    {
      assert( (i >= 0) && (i < corners()) );
      const Alberta::GlobalCoordinate &x = elementInfo_.coordinate( i );
      GlobalCoordinate y;
      for( int j = 0; j < coorddimension; ++j )
        y[ j ] = x[ j ];
      return y;
    }

    /** \brief return center of geometry */
    GlobalCoordinate center () const
    {
      GlobalCoordinate centroid_ = corner( 0 );
      for( int i = 1; i < numCorners; ++i )
        centroid_ += corner( i );
      centroid_ *= ctype( 1 ) / ctype( numCorners );
      return centroid_;
    }

    /** \brief map a point from the refence element to the geometry */
    GlobalCoordinate global ( const LocalCoordinate &local ) const;

    /** \brief map a point from the geometry to the reference element */
    LocalCoordinate local ( const GlobalCoordinate &global ) const;

    /** \brief integration element of the geometry mapping
     *
     *  \note This method is not part of the geometry interface. It is used
     *        internally only.
     */
    ctype integrationElement () const
    {
      return elementInfo_.geometryCache().integrationElement();
    }

    /** \brief integration element of the geometry mapping */
    ctype integrationElement ( const LocalCoordinate &local ) const
    {
      return integrationElement();
    }

    /** \brief volume of geometry */
    ctype volume () const
    {
      return integrationElement() / ctype( Factorial< mydimension >::factorial );
    }

    /** \brief transposed of the geometry mapping's Jacobian
     *
     *  \note This method is not part of the geometry interface. It is used
     *        internally only.
     */
    const JacobianTransposed &jacobianTransposed () const
    {
      return elementInfo_.geometryCache().jacobianTransposed();
    }

    /** \brief transposed of the geometry mapping's Jacobian */
    const JacobianTransposed &
    jacobianTransposed ( const LocalCoordinate &local ) const
    {
      return jacobianTransposed();
    }

    /** \brief transposed inverse of the geometry mapping's Jacobian
     *
     *  \note This method is not part of the geometry interface. It is used
     *        internally only.
     */
    const JacobianInverseTransposed &jacobianInverseTransposed () const
    {
      return elementInfo_.geometryCache().jacobianInverseTransposed();
    }

    /** \brief transposed inverse of the geometry mapping's Jacobian */
    const JacobianInverseTransposed &
    jacobianInverseTransposed ( const LocalCoordinate &local ) const
    {
      return jacobianInverseTransposed();
    }

    //***********************************************************************
    //  Methods that not belong to the Interface, but have to be public
    //***********************************************************************

    /** \brief invalidate the geometry */
    void invalidate ()
    {
      elementInfo_ = ElementInfo();
    }

    /** \brief build the geometry from a coordinate reader */
    template< class CoordReader >
    void build ( const CoordReader &coordReader )
    {
      elementInfo_ = coordReader.elementInfo();
    }

  private:
    ElementInfo elementInfo_;
  };
#endif // #if !DUNE_ALBERTA_CACHE_COORDINATES



  // AlbertaGridLocalGeometryProvider
  // --------------------------------

  template< class Grid >
  class AlbertaGridLocalGeometryProvider
  {
    typedef AlbertaGridLocalGeometryProvider< Grid > This;

  public:
    typedef typename Grid::ctype ctype;

    static const int dimension = Grid::dimension;

    template< int codim >
    struct Codim
    {
      typedef AlbertaGridGeometry< dimension-codim, dimension, Grid > LocalGeometry;
    };

    typedef typename Codim< 0 >::LocalGeometry LocalElementGeometry;
    typedef typename Codim< 1 >::LocalGeometry LocalFaceGeometry;

    static const int numChildren = 2;
    static const int numFaces = dimension + 1;

    static const int minFaceTwist = Alberta::Twist< dimension, dimension-1 >::minTwist;
    static const int maxFaceTwist = Alberta::Twist< dimension, dimension-1 >::maxTwist;
    static const int numFaceTwists = maxFaceTwist - minFaceTwist + 1;

  private:
    struct GeoInFatherCoordReader;
    struct FaceCoordReader;

    AlbertaGridLocalGeometryProvider ()
    {
      buildGeometryInFather();
      buildFaceGeometry();
    }

    ~AlbertaGridLocalGeometryProvider ()
    {
      for( int child = 0; child < numChildren; ++child )
      {
        delete geometryInFather_[ child ][ 0 ];
        delete geometryInFather_[ child ][ 1 ];
      }

      for( int i = 0; i < numFaces; ++i )
      {
        for( int j = 0; j < numFaceTwists; ++j )
          delete faceGeometry_[ i ][ j ];
      }
    }

    void buildGeometryInFather();
    void buildFaceGeometry();

  public:
    const LocalElementGeometry &
    geometryInFather ( int child, const int orientation = 1 ) const
    {
      assert( (child >= 0) && (child < numChildren) );
      assert( (orientation == 1) || (orientation == -1) );
      return *geometryInFather_[ child ][ (orientation + 1) / 2 ];
    }

    const LocalFaceGeometry &
    faceGeometry ( int face, int twist = 0 ) const
    {
      assert( (face >= 0) && (face < numFaces) );
      assert( (twist >= minFaceTwist) && (twist <= maxFaceTwist) );
      return *faceGeometry_[ face ][ twist - minFaceTwist ];
    }

    static const This &instance ()
    {
      static This theInstance;
      return theInstance;
    }

  private:
    template< int codim >
    static int mapVertices ( int subEntity, int i )
    {
      return Alberta::MapVertices< dimension, codim >::apply( subEntity, i );
    }

    const LocalElementGeometry *geometryInFather_[ numChildren ][ 2 ];
    const LocalFaceGeometry *faceGeometry_[ numFaces ][ numFaceTwists ];
  };

} // namespace Dune

#endif // #if HAVE_ALBERTA

#endif // #ifndef DUNE_ALBERTA_GEOMETRY_HH


==> anc/xt-super/dune-grid/dune/grid/albertagrid/geometrycache.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALBERTA_GEOMETRYCACHE_HH
#define DUNE_ALBERTA_GEOMETRYCACHE_HH

#include <dune/grid/albertagrid/misc.hh>
#include <dune/grid/albertagrid/algebra.hh>

#if HAVE_ALBERTA

namespace Dune
{

  namespace Alberta
  {

    // GeometryCache
    // -------------

    template< int dim >
    class GeometryCache
    {
      static const unsigned int flagIntegrationElement = (1 << 0);
      static const unsigned int flagJacobianTransposed = (1 << 1);
      static const unsigned int flagJacobianInverseTransposed = (1 << 2);

    public:
      typedef FieldMatrix< Real, dimWorld, dim > JacobianInverseTransposed;
      typedef FieldMatrix< Real, dim, dimWorld > JacobianTransposed;

      GeometryCache ()
        : flags_( 0 )
      {}

      const Real &integrationElement ( const ALBERTA EL_INFO &elInfo )
      {
        if( (flags_ & flagIntegrationElement) == 0 )
        {
          integrationElement_ = std::abs( determinant( jacobianTransposed( elInfo ) ) );
          assert( integrationElement_ > 1e-14 );
          flags_ |= flagIntegrationElement;
        }
        return integrationElement_;
      }

      const JacobianTransposed &jacobianTransposed ( const ALBERTA EL_INFO &elInfo )
      {
        if( (flags_ & flagJacobianTransposed) == 0 )
        {
          assert( (elInfo.fill_flag & FillFlags< dim >::coords) != 0 );
          const GlobalVector &x = elInfo.coord[ 0 ];
          for( int i = 0; i < dim; ++i )
          {
            const GlobalVector &y = elInfo.coord[ i+1 ];
            for( int j = 0; j < dimWorld; ++j )
              jacobianTransposed_[ i ][ j ] = y[ j ] - x[ j ];
          }
          flags_ |= flagJacobianTransposed;
        }
        return jacobianTransposed_;
      }

      const JacobianInverseTransposed &
      jacobianInverseTransposed ( const ALBERTA EL_INFO &elInfo )
      {
        if( (flags_ & flagJacobianInverseTransposed) == 0 )
        {
          integrationElement_ = std::abs( invert( jacobianTransposed( elInfo ), jacobianInverseTransposed_ ) );
          assert( integrationElement_ > 1e-14 );
          flags_ |= flagIntegrationElement | flagJacobianInverseTransposed;
        }
        return jacobianInverseTransposed_;
      }

    private:
      unsigned int flags_;
      Real integrationElement_;
      FieldMatrix< Real, dim, dimWorld > jacobianTransposed_;
      FieldMatrix< Real, dimWorld, dim > jacobianInverseTransposed_;
    };



    // GeometryCacheProxy
    // ------------------

    template< int dim >
    struct GeometryCacheProxy
    {
      typedef FieldMatrix< Real, dimWorld, dim > JacobianInverseTransposed;
      typedef FieldMatrix< Real, dim, dimWorld > JacobianTransposed;

      GeometryCacheProxy ( GeometryCache< dim > &geometryCache, const ALBERTA EL_INFO &elInfo )
        : geometryCache_( geometryCache ),
          elInfo_( elInfo )
      {}

      const Real &integrationElement ()
      {
        return geometryCache_.integrationElement( elInfo_ );
      }

      const JacobianTransposed &jacobianTransposed ()
      {
        return geometryCache_.jacobianTransposed( elInfo_ );
      }

      const JacobianInverseTransposed &jacobianInverseTransposed ()
      {
        return geometryCache_.jacobianInverseTransposed( elInfo_ );
      }

    private:
      GeometryCache< dim > &geometryCache_;
      const ALBERTA EL_INFO &elInfo_;
    };

  } // namespace Alberta

} // namespace Dune

#endif // #if HAVE_ALBERTA

#endif // #ifndef DUNE_ALBERTA_GEOMETRYCACHE_HH


==> anc/xt-super/dune-grid/dune/grid/albertagrid/geometryreference.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_ALBERTAGRID_GEOMETRYREFERENCE_HH
#define DUNE_GRID_ALBERTAGRID_GEOMETRYREFERENCE_HH

/** \file
    \brief Wrapper and interface classes for element geometries
 */

#include <dune/common/typetraits.hh>

#include <dune/geometry/type.hh>

#include <dune/grid/common/geometry.hh>

namespace Dune
{

  // GeometryReference
  // -----------------

  template< class Implementation >
  class GeometryReference
  {
    typedef GeometryReference< Implementation > This;

  public:
    static const int mydimension = Implementation::mydimension;
    static const int coorddimension = Implementation::coorddimension;

    typedef typename Implementation::ctype ctype;

    typedef typename Implementation::LocalCoordinate LocalCoordinate;
    typedef typename Implementation::GlobalCoordinate GlobalCoordinate;

    typedef typename Implementation::JacobianInverseTransposed JacobianInverseTransposed;
    typedef typename Implementation::JacobianTransposed JacobianTransposed;

    explicit GeometryReference ( const Implementation &impl )
      : impl_( &impl )
    {}

    GeometryType type () const { return impl().type(); }

    bool affine() const { return impl().affine(); }

    int corners () const { return impl().corners(); }
    GlobalCoordinate corner ( int i ) const { return impl().corner( i ); }
    GlobalCoordinate center () const { return impl().center(); }

    GlobalCoordinate global ( const LocalCoordinate &local ) const
    {
      return impl().global( local );
    }

    LocalCoordinate local ( const GlobalCoordinate &global ) const
    {
      return impl().local( global );
    }

    ctype integrationElement ( const LocalCoordinate &local ) const
    {
      return impl().integrationElement( local );
    }

    ctype volume () const { return impl().volume(); }

    JacobianTransposed jacobianTransposed ( const LocalCoordinate &local ) const
    {
      return impl().jacobianTransposed( local );
    }

    JacobianInverseTransposed jacobianInverseTransposed ( const LocalCoordinate &local ) const
    {
      return impl().jacobianInverseTransposed( local );
    }

    const Implementation &impl () const { return *impl_; }

  private:
    const Implementation *impl_;
  };


  // LocalGeometryReference
  // -----------------------

  template< int mydim, int cdim, class Grid >
  class LocalGeometryReference
    : public GeometryReference< typename remove_const< Grid >::type::Traits::template Codim< remove_const< Grid >::type::dimension - mydim >::LocalGeometryImpl >
  {
    typedef typename remove_const< Grid >::type::Traits::template Codim< remove_const< Grid >::type::dimension - mydim >::LocalGeometryImpl Implementation;

  public:
    LocalGeometryReference ( const Implementation &impl )
      : GeometryReference< Implementation >( impl )
    {}
  };



  // Definitions of GeometryReference
  // --------------------------------

  template< class Implementation >
  const int GeometryReference< Implementation >::mydimension;

  template< class Implementation >
  const int GeometryReference< Implementation >::coorddimension;

} // namespace Dune

#endif // #ifndef DUNE_GRID_ALBERTAGRID_GEOMETRYREFERENCE_HH


==> anc/xt-super/dune-grid/dune/grid/albertagrid/gridfactory.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_ALBERTA_GRIDFACTORY_HH
#define DUNE_ALBERTA_GRIDFACTORY_HH

/** \file
 *  \author Martin Nolte
 *  \brief  specialization of the generic GridFactory for AlbertaGrid
 */

#include <algorithm>
#include <limits>
#include <map>

#include <dune/common/array.hh>

#include <dune/geometry/referenceelements.hh>

#include <dune/grid/common/gridfactory.hh>

#include <dune/grid/utility/grapedataioformattypes.hh>

#include <dune/grid/albertagrid/agrid.hh>

#if HAVE_ALBERTA

namespace Dune
{

  /** \brief specialization of the generic GridFactory for AlbertaGrid
   *
   *  \ingroup GridFactory
   *
   *  The GridFactory for AlbertaGrid adds some extensions to the standard
   *  GridFactoryInterface. It provides the following additional features:
   *  - It allows to set boundary ids via insertBoundary. For ALBERTA 1.2,
   *    these boundary ids are ignored, though.
   *  - For ALBERTA 3.0 and above, you can add face transformation to identify
   *    faces. This allows the construction of periodic grids.
   *  - The grid can be written in ALBERTA's native format for macro
   *    triangulations via write (both ASCII and XDR format are supported).
   *  - On grid creation, a name can be assigned to the grid.
   *  - On grid creation, the grid can be reordered such that ALBERTA uses
   *    the longest edge as refinement edge during recursive bisection.
   *  .
   */
  template< int dim, int dimworld >
  class GridFactory< AlbertaGrid< dim, dimworld > >
    : public GridFactoryInterface< AlbertaGrid< dim, dimworld > >
  {
    typedef GridFactory< AlbertaGrid< dim, dimworld > > This;

  public:
    //! type of grid this factory is for
    typedef AlbertaGrid< dim, dimworld > Grid;

    //! type of (scalar) coordinates
    typedef typename Grid::ctype ctype;

    //! dimension of the grid
    static const int dimension = Grid::dimension;
    //! dimension of the world
    static const int dimensionworld = Grid::dimensionworld;

    //! type of vector for world coordinates
    typedef FieldVector< ctype, dimensionworld > WorldVector;
    //! type of matrix from world coordinates to world coordinates
    typedef FieldMatrix< ctype, dimensionworld, dimensionworld > WorldMatrix;

    typedef DuneBoundaryProjection< dimensionworld > DuneProjection;
    typedef Dune::shared_ptr< const DuneProjection > DuneProjectionPtr;
    typedef Dune::BoundarySegment< dimension, dimensionworld > BoundarySegment;

    template< int codim >
    struct Codim
    {
      typedef typename Grid::template Codim< codim >::Entity Entity;
    };

  private:
    typedef Dune::BoundarySegmentWrapper< dimension, dimensionworld > BoundarySegmentWrapper;

    static const int numVertices
      = Alberta::NumSubEntities< dimension, dimension >::value;

    typedef Alberta::MacroElement< dimension > MacroElement;
    typedef Alberta::ElementInfo< dimension > ElementInfo;
    typedef Alberta::MacroData< dimension > MacroData;
    typedef Alberta::NumberingMap< dimension, Alberta::Dune2AlbertaNumbering > NumberingMap;
    typedef Alberta::DuneBoundaryProjection< dimension > Projection;

    typedef array< unsigned int, dimension > FaceId;
    typedef std::map< FaceId, size_t > BoundaryMap;

    class ProjectionFactory;

  public:
    //! are boundary ids supported by this factory?
    static const bool supportsBoundaryIds = true;
    //! is the factory able to create periodic meshes?
    static const bool supportPeriodicity = MacroData::supportPeriodicity;

    /** default constructor */
    GridFactory ()
      : globalProjection_( (const DuneProjection *) 0 )
    {
      macroData_.create();
    }

    virtual ~GridFactory ();

    /** \brief insert a vertex into the macro grid
     *
     *  \param[in]  pos  position of the vertex (in world coordinates)
     */
    virtual void insertVertex ( const WorldVector &pos )
    {
      macroData_.insertVertex( pos );
    }

    /** \brief insert an element into the macro grid
     *
     *  \param[in]  type      GeometryType of the new element
     *  \param[in]  vertices  indices of the element vertices (in DUNE numbering)
     */
    virtual void insertElement ( const GeometryType &type,
                                 const std::vector< unsigned int > &vertices )
    {
      if( (int)type.dim() != dimension )
        DUNE_THROW( AlbertaError, "Inserting element of wrong dimension: " << type.dim() );
      if( !type.isSimplex() )
        DUNE_THROW( AlbertaError, "Alberta supports only simplices." );

      if( vertices.size() != (size_t)numVertices )
        DUNE_THROW( AlbertaError, "Wrong number of vertices passed: " << vertices.size() << "." );

      int array[ numVertices ];
      for( int i = 0; i < numVertices; ++i )
        array[ i ] = vertices[ numberingMap_.alberta2dune( dimension, i ) ];
      macroData_.insertElement( array );
    }

    /** \brief mark a face as boundary (and assign a boundary id)
     *
     *  \internal
     *
     *  \param[in]  element  index of the element, the face belongs to
     *  \param[in]  face     local number of the face within the element
     *  \param[in]  id       boundary id to assign to the face
     *
     *  \note ALBERTA supports only boundary id in the range 1,...,127.
     */
    virtual void insertBoundary ( int element, int face, int id )
    {
      if( (id <= 0) || (id > 127) )
        DUNE_THROW( AlbertaError, "Invalid boundary id: " << id << "." );
      macroData_.boundaryId( element, numberingMap_.dune2alberta( 1, face ) ) = id;
    }

    /** \brief insert a boundary projection into the macro grid
     *
     *  \internal
     *
     *  \param[in]  type        geometry type of boundary face
     *  \param[in]  vertices    vertices of the boundary face
     *  \param[in]  projection  boundary projection
     *
     *  \note The grid takes control of the projection object.
     */
    virtual void
    insertBoundaryProjection ( const GeometryType &type,
                               const std::vector< unsigned int > &vertices,
                               const DuneProjection *projection )
    {
      if( (int)type.dim() != dimension-1 )
        DUNE_THROW( AlbertaError, "Inserting boundary face of wrong dimension: " << type.dim() );
      if( !type.isSimplex() )
        DUNE_THROW( AlbertaError, "Alberta supports only simplices." );

      FaceId faceId;
      if( vertices.size() != faceId.size() )
        DUNE_THROW( AlbertaError, "Wrong number of face vertices passed: " << vertices.size() << "." );
      for( size_t i = 0; i < faceId.size(); ++i )
        faceId[ i ] = vertices[ i ];
      std::sort( faceId.begin(), faceId.end() );

      typedef std::pair< typename BoundaryMap::iterator, bool > InsertResult;
      const InsertResult result = boundaryMap_.insert( std::make_pair( faceId, boundaryProjections_.size() ) );
      if( !result.second )
        DUNE_THROW( GridError, "Only one boundary projection can be attached to a face." );
      boundaryProjections_.push_back( DuneProjectionPtr( projection ) );
    }


    /** \brief insert a global (boundary) projection into the macro grid
     *
     *  \internal
     *
     *  \param[in]  projection  global (boundary) projection
     *
     *  \note The grid takes control of the projection object.
     */
    virtual void insertBoundaryProjection ( const DuneProjection *projection )
    {
      if( globalProjection_ )
        DUNE_THROW( GridError, "Only one global boundary projection can be attached to a grid." );
      globalProjection_ = DuneProjectionPtr( projection );
    }

    /** \brief insert a boundary segment into the macro grid
     *
     *  Only influences the ordering of the boundary segments
     *  \param[in]  vertices         vertex indices of boundary face
     */
    virtual void
    insertBoundarySegment ( const std::vector< unsigned int >& vertices )
    {
      typedef typename GenericGeometry::SimplexTopology< dimension-1 >::type Topology;
      insertBoundaryProjection( GeometryType( Topology() ), vertices, 0 );
    }

    /** \brief insert a shaped boundary segment into the macro grid
     *
     *  \param[in]  vertices         vertex indices of boundary face
     *  \param[in]  boundarySegment  geometric realization of shaped boundary
     */
    virtual void
    insertBoundarySegment ( const std::vector< unsigned int > &vertices,
                            const shared_ptr< BoundarySegment > &boundarySegment )
    {
      const ReferenceElement< ctype, dimension-1 > &refSimplex
        = ReferenceElements< ctype, dimension-1 >::simplex();

      if( !boundarySegment )
        DUNE_THROW( GridError, "Trying to insert null as a boundary segment." );
      if( (int)vertices.size() != refSimplex.size( dimension-1 ) )
        DUNE_THROW( GridError, "Wrong number of face vertices passed: " << vertices.size() << "." );

      std::vector< WorldVector > coords( refSimplex.size( dimension-1 ) );
      for( int i = 0; i < dimension; ++i )
      {
        Alberta::GlobalVector &x = macroData_.vertex( vertices[ i ] );
        for( int j = 0; j < dimensionworld; ++j )
          coords[ i ][ j ] = x[ j ];
        if( ((*boundarySegment)( refSimplex.position( i, dimension-1 ) ) - coords[ i ]).two_norm() > 1e-6 )
          DUNE_THROW( GridError, "Boundary segment does not interpolate the corners." );
      }

      const GeometryType gt = refSimplex.type( 0, 0 );
      const DuneProjection *prj = new BoundarySegmentWrapper( gt, coords, boundarySegment );
      insertBoundaryProjection( gt, vertices, prj );
    }

    /** \brief add a face transformation (for periodic identification)
     *
     *  A face transformation is an affine mapping T from world coordinates
     *  to world coordinates. ALBERTA periodically identifies two faces f and g
     *  if T( f ) = g or T( g ) = f.
     *
     *  \param[in]  matrix  matrix describing the linear part of T
     *  \param[in]  shift   vector describing T( 0 )
     *
     *  \note ALBERTA requires the matrix to be orthogonal.
     *
     *  \note ALBERTA automatically adds the inverse transformation.
     */
    void insertFaceTransformation ( const WorldMatrix &matrix, const WorldVector &shift );

    /** \brief mark the longest edge as refinemet edge
     *
     *  Marking the longest edge avoids cycles in the recursive bisection
     *  algorithm, if the longest edge of each element is unique. It also
     *  makes sure the angles degenerate least. It can, hoowever, produce
     *  more nonlocal refinements than necessary. Therefore this feature is
     *  disabled by default.
     */
    void markLongestEdge ()
    {
      macroData_.markLongestEdge();
    }

    /** \brief finalize grid creation and hand over the grid
     *
     *  This version of createGrid is original to the AlbertaGrid grid factroy,
     *  allowing to specity a grid name.
     *
     *  \returns a pointer to the newly created grid
     *
     *  \note The caller takes responsibility of freeing the memory allocated
     *        for the grid.
     *  \note ALBERTA's grid factory provides a static method for freeing the
     *        grid (destroyGrid).
     */
    Grid *createGrid ()
    {
      macroData_.finalize();
      if( macroData_.elementCount() == 0 )
        DUNE_THROW( GridError, "Cannot create empty AlbertaGrid." );
      if( dimension < 3 )
        macroData_.setOrientation( Alberta::Real( 1 ) );
      assert( macroData_.checkNeighbors() );
      macroData_.checkCycles();
      ProjectionFactory projectionFactory( *this );
      return new Grid( macroData_, projectionFactory );
    }

    /** \brief destroy a grid previously obtain from this factory
     *
     *  \param[in]  grid  pointer to the grid to destroy
     */
    static void destroyGrid ( Grid *grid )
    {
      delete grid;
    }

    /** \brief write out the macro triangulation in native grid file format
     *
     *  \tparam  type  type of file to write (either ascii or xdr)
     *
     *  \param[in]  filename  name of the file to write to
     *
     *  \returns \c true on success
     */
    template< GrapeIOFileFormatType type >
    bool write ( const std::string &filename )
    {
      static_assert( type != pgm, "AlbertaGridFactory: writing pgm format is not supported." );
      macroData_.finalize();
      if( dimension < 3 )
        macroData_.setOrientation( Alberta::Real( 1 ) );
      assert( macroData_.checkNeighbors() );
      return macroData_.write( filename, (type == xdr) );
    }

    /** \brief write out the macro triangulation in native grid file format
     *
     *  The grid is written in human readable form (ascii).
     *
     *  \param[in]  filename  name of the file to write to
     *
     *  \returns \c true on success
     */
    virtual bool write ( const std::string &filename )
    {
      return write< ascii >( filename );
    }

    virtual unsigned int
    insertionIndex ( const typename Codim< 0 >::Entity &entity ) const
    {
      return insertionIndex( Grid::getRealImplementation( entity ).elementInfo() );
    }

    virtual unsigned int
    insertionIndex ( const typename Codim< dimension >::Entity &entity ) const
    {
      const int elIndex = insertionIndex( Grid::getRealImplementation( entity ).elementInfo() );
      const typename MacroData::ElementId &elementId = macroData_.element( elIndex );
      return elementId[ Grid::getRealImplementation( entity ).subEntity() ];
    }

    virtual unsigned int
    insertionIndex ( const typename Grid::LeafIntersection &intersection ) const
    {
      const Grid &grid = Grid::getRealImplementation( intersection ).grid();
      const ElementInfo &elementInfo = Grid::getRealImplementation( intersection ).elementInfo();
      const int face = grid.generic2alberta( 1, intersection.indexInInside() );
      return insertionIndex( elementInfo, face );
    }

    virtual bool
    wasInserted ( const typename Grid::LeafIntersection &intersection ) const
    {
      return (insertionIndex( intersection ) < std::numeric_limits< unsigned int >::max());
    }

  private:
    unsigned int insertionIndex ( const ElementInfo &elementInfo ) const;
    unsigned int insertionIndex ( const ElementInfo &elementInfo, const int face ) const;

    FaceId faceId ( const ElementInfo &elementInfo, const int face ) const;

    MacroData macroData_;
    NumberingMap numberingMap_;
    DuneProjectionPtr globalProjection_;
    BoundaryMap boundaryMap_;
    std::vector< DuneProjectionPtr > boundaryProjections_;
  };


  template< int dim, int dimworld >
  GridFactory< AlbertaGrid< dim, dimworld > >::~GridFactory ()
  {
    macroData_.release();
  }


  template< int dim, int dimworld >
  inline void
  GridFactory< AlbertaGrid< dim, dimworld > >
  ::insertFaceTransformation ( const WorldMatrix &matrix, const WorldVector &shift )
  {
    // make sure the matrix is orthogonal
    for( int i = 0; i < dimworld; ++i )
      for( int j = 0; j < dimworld; ++j )
      {
        const ctype delta = (i == j ? ctype( 1 ) : ctype( 0 ));
        const ctype epsilon = (8*dimworld)*std::numeric_limits< ctype >::epsilon();

        if( std::abs( matrix[ i ] * matrix[ j ] - delta ) > epsilon )
        {
          DUNE_THROW( AlbertaError,
                      "Matrix of face transformation is not orthogonal." );
        }
      }

    // copy matrix
    Alberta::GlobalMatrix M;
    for( int i = 0; i < dimworld; ++i )
      for( int j = 0; j < dimworld; ++j )
        M[ i ][ j ] = matrix[ i ][ j ];

    // copy shift
    Alberta::GlobalVector t;
    for( int i = 0; i < dimworld; ++i )
      t[ i ] = shift[ i ];

    // insert into ALBERTA macro data
    macroData_.insertWallTrafo( M, t );
  }


  template< int dim, int dimworld >
  inline unsigned int
  GridFactory< AlbertaGrid< dim, dimworld > >
  ::insertionIndex ( const ElementInfo &elementInfo ) const
  {
    const MacroElement &macroElement = elementInfo.macroElement();
    const unsigned int index = macroElement.index;

#ifndef NDEBUG
    const typename MacroData::ElementId &elementId = macroData_.element( index );
    for( int i = 0; i <= dimension; ++i )
    {
      const Alberta::GlobalVector &x = macroData_.vertex( elementId[ i ] );
      const Alberta::GlobalVector &y = macroElement.coordinate( i );
      for( int j = 0; j < dimensionworld; ++j )
      {
        if( x[ j ] != y[ j ] )
          DUNE_THROW( GridError, "Vertex in macro element does not coincide with same vertex in macro data structure." );
      }
    }
#endif // #ifndef NDEBUG

    return index;
  }


  template< int dim, int dimworld >
  inline unsigned int
  GridFactory< AlbertaGrid< dim, dimworld > >
  ::insertionIndex ( const ElementInfo &elementInfo, const int face ) const
  {
    typedef typename BoundaryMap::const_iterator Iterator;
    const Iterator it = boundaryMap_.find( faceId( elementInfo, face ) );
    if( it != boundaryMap_.end() )
      return it->second;
    else
      return std::numeric_limits< unsigned int >::max();
  }


  template< int dim, int dimworld >
  inline typename GridFactory< AlbertaGrid< dim, dimworld > >::FaceId
  GridFactory< AlbertaGrid< dim, dimworld > >
  ::faceId ( const ElementInfo &elementInfo, const int face ) const
  {
    const unsigned int index = insertionIndex( elementInfo );
    const typename MacroData::ElementId &elementId = macroData_.element( index );

    FaceId faceId;
    for( size_t i = 0; i < faceId.size(); ++i )
    {
      const int k = Alberta::MapVertices< dimension, 1 >::apply( face, i );
      faceId[ i ] = elementId[ k ];
    }
    std::sort( faceId.begin(), faceId.end() );
    return faceId;
  }



  // GridFactory::ProjectionFactory
  // ------------------------------

  template< int dim, int dimworld >
  class GridFactory< AlbertaGrid< dim, dimworld > >::ProjectionFactory
    : public Alberta::ProjectionFactory< Alberta::DuneBoundaryProjection< dim >, ProjectionFactory >
  {
    typedef ProjectionFactory This;
    typedef Alberta::ProjectionFactory< Alberta::DuneBoundaryProjection< dim >, ProjectionFactory > Base;

    typedef typename Dune::GridFactory< AlbertaGrid< dim, dimworld > > Factory;

  public:
    typedef typename Base::Projection Projection;
    typedef typename Base::ElementInfo ElementInfo;

    typedef typename Projection::Projection DuneProjection;

    ProjectionFactory( const GridFactory &gridFactory )
      : gridFactory_( gridFactory )
    {}

    bool hasProjection ( const ElementInfo &elementInfo, const int face ) const
    {
      if( gridFactory().globalProjection_ )
        return true;

      const unsigned int index = gridFactory().insertionIndex( elementInfo, face );
      if( index < std::numeric_limits< unsigned int >::max() )
        return bool( gridFactory().boundaryProjections_[ index ] );
      else
        return false;
    }

    bool hasProjection ( const ElementInfo &elementInfo ) const
    {
      return bool( gridFactory().globalProjection_ );
    }

    Projection projection ( const ElementInfo &elementInfo, const int face ) const
    {
      const unsigned int index = gridFactory().insertionIndex( elementInfo, face );
      if( index < std::numeric_limits< unsigned int >::max() )
      {
        const DuneProjectionPtr &projection = gridFactory().boundaryProjections_[ index ];
        if( projection )
          return Projection( projection );
      }

      assert( gridFactory().globalProjection_ );
      return Projection( gridFactory().globalProjection_ );
    };

    Projection projection ( const ElementInfo &elementInfo ) const
    {
      assert( gridFactory().globalProjection_ );
      return Projection( gridFactory().globalProjection_ );
    };

    const GridFactory &gridFactory () const
    {
      return gridFactory_;
    }

  private:
    const GridFactory &gridFactory_;
  };

}

#endif // #if HAVE_ALBERTA

#endif // #ifndef DUNE_ALBERTA_GRIDFACTORY_HH


==> anc/xt-super/dune-grid/dune/grid/albertagrid/gridfamily.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALBERTAGRID_GRIDFAMILTY_HH
#define DUNE_ALBERTAGRID_GRIDFAMILTY_HH

/** \file
 *  \author Martin Nolte
 *  \brief  provides the GridFamily for AlbertaGrid
 */

#include <dune/common/parallel/collectivecommunication.hh>

#include <dune/grid/common/entity.hh>
#include <dune/grid/common/entitypointer.hh>
#include <dune/grid/common/geometry.hh>
#include <dune/grid/common/intersection.hh>
#include <dune/grid/common/intersectioniterator.hh>
#include <dune/grid/common/entityiterator.hh>

#include <dune/grid/albertagrid/misc.hh>
#include <dune/grid/albertagrid/gridview.hh>
#include <dune/grid/albertagrid/geometryreference.hh>

#if HAVE_ALBERTA

namespace Dune
{

  // External Forward Declarations
  // -----------------------------

  template< int dim, int dimworld >
  class AlbertaGrid;

  template< int codim, int dim, class GridImp >
  class AlbertaGridEntity;

  template< int codim, class GridImp >
  class AlbertaGridEntityPointer;

  template< int codim, class Grid >
  class AlbertaGridEntitySeed;

  template< int mydim, int cdim, class GridImp >
  class AlbertaGridGeometry;

  template< int mydim, int cdim, class GridImp >
  class AlbertaGridGlobalGeometry;

  template< int dim, int dimworld >
  class AlbertaGridHierarchicIndexSet;

  template< class GridImp >
  class AlbertaGridHierarchicIterator;

  template< class GridImp >
  class AlbertaGridLeafIntersection;

  template< class GridImp >
  class AlbertaGridLeafIntersectionIterator;

  template< int dim, int dimworld >
  class AlbertaGridIdSet;

  template< int dim, int dimworld >
  class AlbertaGridIndexSet;

  template< int codim, PartitionIteratorType pitype, class GridImp >
  class AlbertaGridLeafIterator;

  template< int codim, PartitionIteratorType pitype, class GridImp >
  class AlbertaGridLevelIterator;




  // AlbertaGridFamily
  // -----------------

  template <int dim, int dimworld>
  struct AlbertaGridFamily
  {
    typedef AlbertaGrid< dim, dimworld > GridImp;

    typedef Alberta::Real ctype;

    static const int dimension = dim;
    static const int dimensionworld = dimworld;

    typedef AlbertaGridIndexSet< dim, dimworld > LevelIndexSetImp;
    typedef AlbertaGridIndexSet< dim, dimworld > LeafIndexSetImp;

    typedef AlbertaGridIdSet< dim, dimworld > IdSetImp;
    typedef unsigned int IdType;

    struct Traits
    {
      typedef GridImp Grid;

      typedef Dune::Intersection< const GridImp, AlbertaGridLeafIntersection< const GridImp > > LeafIntersection;
      typedef Dune::Intersection< const GridImp, AlbertaGridLeafIntersection< const GridImp > > LevelIntersection;
      typedef Dune::IntersectionIterator
      < const GridImp, AlbertaGridLeafIntersectionIterator< const GridImp >, AlbertaGridLeafIntersection< const GridImp > >
      LeafIntersectionIterator;
      typedef Dune::IntersectionIterator
      < const GridImp, AlbertaGridLeafIntersectionIterator< const GridImp >, AlbertaGridLeafIntersection< const GridImp > >
      LevelIntersectionIterator;

      typedef Dune::EntityIterator< 0, const GridImp, AlbertaGridHierarchicIterator< const GridImp > > HierarchicIterator;

      typedef IdType GlobalIdType;
      typedef IdType LocalIdType;

      template< int cd >
      struct Codim
      {
        typedef AlbertaGridGlobalGeometry< dim-cd, dimworld, const Grid > GeometryImpl;
        typedef AlbertaGridGeometry< dim-cd, dim, const Grid > LocalGeometryImpl;
        typedef Dune::Geometry< dim-cd, dimworld, const Grid, AlbertaGridGlobalGeometry > Geometry;
        typedef Dune::Geometry< dim-cd, dim, const Grid, LocalGeometryReference > LocalGeometry;

        typedef AlbertaGridEntity< cd, dim, const GridImp > EntityImpl;
        typedef Dune::Entity< cd, dim, const GridImp, AlbertaGridEntity > Entity;

        typedef AlbertaGridEntityPointer< cd, const GridImp > EntityPointerImpl;
        typedef Dune::EntityPointer< const GridImp, EntityPointerImpl > EntityPointer;
        typedef Dune::EntitySeed< const GridImp, AlbertaGridEntitySeed< cd, const GridImp > > EntitySeed;

        template <PartitionIteratorType pitype>
        struct Partition
        {
          typedef Dune::EntityIterator< cd, const GridImp, AlbertaGridLevelIterator< cd, pitype, const GridImp > > LevelIterator;
          typedef Dune::EntityIterator< cd, const GridImp, AlbertaGridLeafIterator< cd, pitype, const GridImp > > LeafIterator;
        };

        typedef typename Partition< All_Partition >::LevelIterator LevelIterator;
        typedef typename Partition< All_Partition >::LeafIterator LeafIterator;
      };

      template <PartitionIteratorType pitype>
      struct Partition
      {
        typedef Dune::GridView<AlbertaLevelGridViewTraits<const GridImp,pitype> > LevelGridView;
        typedef Dune::GridView<AlbertaLeafGridViewTraits<const GridImp,pitype> > LeafGridView;
      };

      typedef IndexSet< GridImp, LevelIndexSetImp, int, std::array< GeometryType, 1 > > LevelIndexSet;
      typedef IndexSet< GridImp, LeafIndexSetImp, int, std::array< GeometryType, 1 > > LeafIndexSet;
      typedef AlbertaGridHierarchicIndexSet< dim, dimworld > HierarchicIndexSet;
      typedef IdSet<GridImp,IdSetImp,IdType> GlobalIdSet;
      typedef IdSet<GridImp,IdSetImp,IdType> LocalIdSet;

      typedef Dune::CollectiveCommunication< No_Comm > CollectiveCommunication;
    };
  };

}

#endif // #if HAVE_ALBERTA

#endif // #ifndef DUNE_ALBERTAGRID_GRIDFAMILTY_HH


==> anc/xt-super/dune-grid/dune/grid/albertagrid/gridview.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALBERTAGRID_GRIDVIEW_HH
#define DUNE_ALBERTAGRID_GRIDVIEW_HH

#if HAVE_ALBERTA

#include <dune/common/typetraits.hh>
#include <dune/common/exceptions.hh>

#include <dune/grid/common/capabilities.hh>
#include <dune/grid/common/gridview.hh>

#include <dune/grid/albertagrid/intersectioniterator.hh>

namespace Dune
{

  template< class GridImp, PartitionIteratorType pitype >
  class AlbertaLevelGridView;

  template< class GridImp, PartitionIteratorType pitype >
  class AlbertaLeafGridView;


  template< class GridImp, PartitionIteratorType pitype >
  struct AlbertaLevelGridViewTraits
  {
    typedef AlbertaLevelGridView< GridImp, pitype > GridViewImp;

    /** \brief type of the grid */
    typedef typename remove_const<GridImp>::type Grid;

    /** \brief type of the index set */
    typedef typename Grid::Traits::LevelIndexSet IndexSet;

    /** \brief type of the intersection */
    typedef typename Grid::Traits::LevelIntersection Intersection;

    /** \brief type of the intersection iterator */
    typedef typename Grid::Traits::LevelIntersectionIterator
    IntersectionIterator;

    /** \brief type of the collective communication */
    typedef typename Grid::Traits::CollectiveCommunication CollectiveCommunication;

    template< int cd >
    struct Codim
    {
      typedef typename Grid::Traits::template Codim< cd >::template Partition< pitype >::LevelIterator
      Iterator;

      typedef typename Grid::Traits::template Codim< cd >::Entity Entity;
      typedef typename Grid::Traits::template Codim< cd >::EntityPointer
      EntityPointer;

      typedef typename Grid::template Codim< cd >::Geometry Geometry;
      typedef typename Grid::template Codim< cd >::LocalGeometry
      LocalGeometry;

      /** \brief Define types needed to iterate over entities of a given partition type */
      template< PartitionIteratorType pit >
      struct Partition
      {
        /** \brief iterator over a given codim and partition type */
        typedef typename Grid::template Codim< cd >::template Partition< pit >::LevelIterator
        Iterator;
      };
    };

    enum { conforming = Capabilities::isLevelwiseConforming< Grid >::v };
  };


  template< class GridImp, PartitionIteratorType pitype >
  class AlbertaLevelGridView
  {
    typedef AlbertaLevelGridView< GridImp, pitype > ThisType;

  public:
    typedef AlbertaLevelGridViewTraits<GridImp,pitype> Traits;

    /** \brief type of the grid */
    typedef typename Traits::Grid Grid;

    /** \brief type of the index set */
    typedef typename Traits::IndexSet IndexSet;

    /** \brief type of the intersection */
    typedef typename Traits::Intersection Intersection;

    /** \brief type of the intersection iterator */
    typedef typename Traits::IntersectionIterator IntersectionIterator;

    /** \brief type of the collective communication */
    typedef typename Traits::CollectiveCommunication CollectiveCommunication;

    /** \brief Codim Structure */
    template< int cd >
    struct Codim : public Traits::template Codim<cd> {};

    enum { conforming = Traits::conforming };

  private:
    typedef Alberta::ElementInfo< Grid::dimension > ElementInfo;

    typedef Dune::AlbertaGridLeafIntersectionIterator< GridImp > IntersectionIteratorImpl;

  public:
    AlbertaLevelGridView ( const Grid &grid, int level )
      : grid_( &grid ),
        indexSet_( &(grid.levelIndexSet( level )) ),
        level_( level )
    {}

    // use default implementation of copy constructor and assignment operator
#if 0
    AlbertaLevelGridView ( const ThisType &other )
      : grid_( other.grid_ ),
        indexSet_( other.indexSet_ ),
        level_( other.level_ )
    {}

    /** \brief assignment from other GridView on the same grid */
    ThisType &operator= ( const ThisType & other)
    {
      grid_ = other.grid_;
      indexSet_ = other.indexSet_;
      level_ = other.level_;
    }
#endif

    /** \brief obtain a const reference to the underlying hierarchic grid */
    const Grid &grid () const
    {
      return *grid_;
    }

    /** \brief obtain the index set */
    const IndexSet &indexSet () const
    {
      return *indexSet_;
    }

    /** \brief obtain number of entities in a given codimension */
    int size ( int codim ) const
    {
      return grid().size( level_, codim );
    }

    /** \brief obtain number of entities with a given geometry type */
    int size ( const GeometryType &type ) const
    {
      return grid().size( level_, type );
    }

    /** \brief obtain begin iterator for this view */
    template< int cd >
    typename Codim< cd >::Iterator begin () const
    {
      return grid().template lbegin< cd, pitype >( level_ );
    }

    /** \brief obtain begin iterator for this view */
    template< int cd, PartitionIteratorType pit >
    typename Codim< cd >::template Partition< pit >::Iterator begin () const
    {
      return grid().template lbegin< cd, pit >( level_ );
    }

    /** \brief obtain end iterator for this view */
    template< int cd >
    typename Codim< cd >::Iterator end () const
    {
      return grid().template lend< cd, pitype >( level_ );
    }

    /** \brief obtain end iterator for this view */
    template< int cd, PartitionIteratorType pit >
    typename Codim< cd >::template Partition< pit >::Iterator end () const
    {
      return grid().template lend< cd, pit >( level_ );
    }

    /** \brief obtain begin intersection iterator with respect to this view */
    IntersectionIterator
    ibegin ( const typename Codim< 0 >::Entity &entity ) const
    {
      if( grid().maxLevel() == 0)
      {
        typename IntersectionIteratorImpl::Begin begin;
        return IntersectionIteratorImpl( Grid::getRealImplementation( entity ), begin );
      }
      else
      {
        DUNE_THROW( NotImplemented, "method ibegin not implemented on LevelGridView for AlbertaGrid." );
        typename IntersectionIteratorImpl::End end;
        return IntersectionIteratorImpl( Grid::getRealImplementation( entity ), end );
      }
    }

    /** \brief obtain end intersection iterator with respect to this view */
    IntersectionIterator
    iend ( const typename Codim< 0 >::Entity &entity ) const
    {
      typename IntersectionIteratorImpl::End end;
      return IntersectionIteratorImpl( Grid::getRealImplementation( entity ), end );
    }

    /** \brief obtain collective communication object */
    const CollectiveCommunication &comm () const
    {
      return grid().comm();
    }

    /** \brief Return size of the overlap region for a given codim on the grid view.  */
    int overlapSize(int codim) const
    {
      return grid().overlapSize(level_, codim);
    }

    /** \brief Return size of the ghost region for a given codim on the grid view.  */
    int ghostSize(int codim) const
    {
      return grid().ghostSize(level_, codim);
    }

    /** communicate data on this view */
    template< class DataHandleImp, class DataType >
    void communicate ( CommDataHandleIF< DataHandleImp, DataType > &data,
                       InterfaceType iftype,
                       CommunicationDirection dir ) const
    {}

  private:
    const Grid *grid_;
    const IndexSet *indexSet_;
    int level_;
  };


  template< class GridImp, PartitionIteratorType pitype >
  struct AlbertaLeafGridViewTraits
  {
    typedef AlbertaLeafGridView< GridImp, pitype > GridViewImp;

    /** \brief type of the grid */
    typedef typename remove_const<GridImp>::type Grid;

    /** \brief type of the index set */
    typedef typename Grid::Traits::LeafIndexSet IndexSet;

    /** \brief type of the intersection */
    typedef typename Grid::Traits::LeafIntersection Intersection;

    /** \brief type of the intersection iterator */
    typedef typename Grid::Traits::LeafIntersectionIterator
    IntersectionIterator;

    /** \brief type of the collective communication */
    typedef typename Grid::Traits::CollectiveCommunication CollectiveCommunication;

    template< int cd >
    struct Codim
    {
      typedef typename Grid::Traits::template Codim< cd >::template Partition< pitype >::LeafIterator
      Iterator;

      typedef typename Grid::Traits::template Codim< cd >::Entity Entity;
      typedef typename Grid::Traits::template Codim< cd >::EntityPointer
      EntityPointer;

      typedef typename Grid::template Codim< cd >::Geometry Geometry;
      typedef typename Grid::template Codim< cd >::LocalGeometry
      LocalGeometry;

      /** \brief Define types needed to iterate over entities of a given partition type */
      template <PartitionIteratorType pit >
      struct Partition
      {
        /** \brief iterator over a given codim and partition type */
        typedef typename Grid::template Codim< cd >::template Partition< pit >::LeafIterator
        Iterator;
      };
    };

    enum { conforming = Capabilities::isLeafwiseConforming< Grid >::v };
  };


  template< class GridImp, PartitionIteratorType pitype >
  class AlbertaLeafGridView
  {
    typedef AlbertaLeafGridView< GridImp, pitype > ThisType;

  public:
    typedef AlbertaLeafGridViewTraits<GridImp,pitype> Traits;

    /** \brief type of the grid */
    typedef typename Traits::Grid Grid;

    /** \brief type of the index set */
    typedef typename Traits::IndexSet IndexSet;

    /** \brief type of the intersection */
    typedef typename Traits::Intersection Intersection;

    /** \brief type of the intersection iterator */
    typedef typename Traits::IntersectionIterator IntersectionIterator;

    /** \brief type of the collective communication */
    typedef typename Traits::CollectiveCommunication CollectiveCommunication;

    /** \brief Codim Structure */
    template< int cd >
    struct Codim : public Traits::template Codim<cd> {};

    enum { conforming = Traits::conforming };

  private:
    typedef Alberta::ElementInfo< Grid::dimension > ElementInfo;

    typedef Dune::AlbertaGridLeafIntersectionIterator< GridImp > IntersectionIteratorImpl;

  public:
    AlbertaLeafGridView ( const Grid &grid )
      : grid_( &grid ),
        indexSet_( &(grid.leafIndexSet()) )
    {}

    // use default implementation of copy constructor and assignment operator
#if 0
    AlbertaLeafGridView ( const ThisType &other )
      : grid_( other.grid_ ),
        indexSet_( other.indexSet_ )
    {}

    /** \brief assignment from other GridView on the same grid */
    ThisType &operator= ( const ThisType & other)
    {
      grid_ = other.grid_;
      indexSet_ = other.indexSet_;
    }
#endif

    /** \brief obtain a const reference to the underlying hierarchic grid */
    const Grid &grid () const
    {
      return *grid_;
    }

    /** \brief obtain the index set */
    const IndexSet &indexSet () const
    {
      return *indexSet_;
    }

    /** \brief obtain number of entities in a given codimension */
    int size ( int codim ) const
    {
      return grid().size( codim );
    }

    /** \brief obtain number of entities with a given geometry type */
    int size ( const GeometryType &type ) const
    {
      return grid().size( type );
    }

    /** \brief obtain begin iterator for this view */
    template< int cd >
    typename Codim< cd >::Iterator begin () const
    {
      return grid().template leafbegin< cd, pitype >();
    }

    /** \brief obtain begin iterator for this view */
    template< int cd, PartitionIteratorType pit >
    typename Codim< cd >::template Partition< pit >::Iterator begin () const
    {
      return grid().template leafbegin< cd, pit >();
    }

    /** \brief obtain end iterator for this view */
    template< int cd >
    typename Codim< cd >::Iterator end () const
    {
      return grid().template leafend< cd, pitype >();
    }

    /** \brief obtain end iterator for this view */
    template< int cd, PartitionIteratorType pit >
    typename Codim< cd >::template Partition< pit >::Iterator end () const
    {
      return grid().template leafend< cd, pit >();
    }

    /** \brief obtain begin intersection iterator with respect to this view */
    IntersectionIterator
    ibegin ( const typename Codim< 0 >::Entity &entity ) const
    {
      const ElementInfo elementInfo = Grid::getRealImplementation( entity ).elementInfo();
      assert( !!elementInfo );

#ifndef NDEBUG
      for( int i = 0; i <= Grid::dimension; ++i )
      {
        if( elementInfo.elInfo().opp_vertex[ i ] == 127 )
          DUNE_THROW( NotImplemented, "AlbertaGrid: Intersections on outside entities are not fully implemented, yet." );
      }
#endif // #ifndef NDEBUG

      typename IntersectionIteratorImpl::Begin begin;
      return IntersectionIteratorImpl( Grid::getRealImplementation( entity ), begin );
    }

    /** \brief obtain end intersection iterator with respect to this view */
    IntersectionIterator
    iend ( const typename Codim< 0 >::Entity &entity ) const
    {
      assert( !!Grid::getRealImplementation( entity ).elementInfo() );
      typename IntersectionIteratorImpl::End end;
      return IntersectionIteratorImpl( Grid::getRealImplementation( entity ), end );
    }

    /** \brief obtain collective communication object */
    const CollectiveCommunication &comm () const
    {
      return grid().comm();
    }

    /** \brief Return size of the overlap region for a given codim on the grid view.  */
    int overlapSize(int codim) const
    {
      return grid().overlapSize(codim);
    }

    /** \brief Return size of the ghost region for a given codim on the grid view.  */
    int ghostSize(int codim) const
    {
      return grid().ghostSize(codim);
    }

    /** communicate data on this view */
    template< class DataHandleImp, class DataType >
    void communicate ( CommDataHandleIF< DataHandleImp, DataType > &data,
                       InterfaceType iftype,
                       CommunicationDirection dir ) const
    {}

  private:
    const Grid *grid_;
    const IndexSet *indexSet_;
  };

}

#endif // #if HAVE_ALBERTA
#endif // #ifndef DUNE_ALBERTAGRID_GRIDVIEW_HH


==> anc/xt-super/dune-grid/dune/grid/albertagrid/hierarchiciterator.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALBERTA_HIERARCHICITERATOR_HH
#define DUNE_ALBERTA_HIERARCHICITERATOR_HH

#include <dune/grid/common/entityiterator.hh>

#include <dune/grid/albertagrid/entitypointer.hh>

#if HAVE_ALBERTA

namespace Dune
{

  // AlbertaGridHierarchicIterator
  // -----------------------------

  /*!
     Mesh entities of codimension 0 ("elements") allow to visit all entities of
     codimension 0 obtained through nested, hierarchic refinement of the entity.
     Iteration over this set of entities is provided by the HIerarchicIterator,
     starting from a given entity.
     This is redundant but important for memory efficient implementations of unstru
     hierarchically refined meshes.
   */
  template< class GridImp >
  class AlbertaGridHierarchicIterator
    : public AlbertaGridEntityPointer< 0, GridImp >
  {
    typedef AlbertaGridHierarchicIterator< GridImp > This;
    typedef AlbertaGridEntityPointer< 0, GridImp > Base;

  public:
    typedef typename GridImp::template Codim<0>::Entity Entity;
    typedef typename GridImp::ctype ctype;

    typedef MakeableInterfaceObject< Entity > EntityObject;
    typedef typename EntityObject::ImplementationType EntityImp;

    typedef typename Base::ElementInfo ElementInfo;

    AlbertaGridHierarchicIterator ()
    {}

    //! the normal Constructor
    AlbertaGridHierarchicIterator ( const GridImp &grid,
                                    const ElementInfo &elementInfo,
                                    int maxLevel );

    //! the default Constructor
    AlbertaGridHierarchicIterator ( const GridImp &grid, int actLevel, int maxLevel );

    //! copy onstructor
    AlbertaGridHierarchicIterator ( const This &other );

    //! assignment operator
    This &operator= ( const This &other );

    //! increment
    void increment();

    using Base::level;

  protected:
    using Base::entityImp;

  private:
    void increment ( ElementInfo elementInfo );

    // level on which the iterator was started
    int startLevel_;

    // maximal level to go down to
    int maxlevel_;
  };


  template< class GridImp >
  inline AlbertaGridHierarchicIterator< GridImp >
  ::AlbertaGridHierarchicIterator( const GridImp &grid, int actLevel, int maxLevel )
    : Base( grid ),
      startLevel_( actLevel ),
      maxlevel_( maxLevel )
  {}


  template< class GridImp >
  inline AlbertaGridHierarchicIterator< GridImp >
  ::AlbertaGridHierarchicIterator ( const GridImp &grid,
                                    const ElementInfo &elementInfo,
                                    int maxLevel )
    : Base( grid ),
      startLevel_( elementInfo.level() ),
      maxlevel_( maxLevel )
  {
    increment( elementInfo );
  }


  template< class GridImp >
  inline AlbertaGridHierarchicIterator< GridImp >
  ::AlbertaGridHierarchicIterator( const This &other )
    : Base( other ),
      startLevel_( other.startLevel_ ),
      maxlevel_( other.maxlevel_ )
  {}


  template< class GridImp >
  inline typename AlbertaGridHierarchicIterator< GridImp >::This &
  AlbertaGridHierarchicIterator< GridImp >::operator= ( const This &other )
  {
    Base::operator=( other );

    startLevel_ = other.startLevel_;
    maxlevel_ = other.maxlevel_;
    return *this;
  }


  template< class GridImp >
  inline void AlbertaGridHierarchicIterator< GridImp >::increment ()
  {
    increment( entityImp().elementInfo() );
  }

  template< class GridImp >
  inline void AlbertaGridHierarchicIterator< GridImp >
  ::increment ( ElementInfo elementInfo )
  {
    assert( !elementInfo == false );
    if( (elementInfo.level() >= maxlevel_) || elementInfo.isLeaf() )
    {
      while( (elementInfo.level() > startLevel_) && (elementInfo.indexInFather() == 1) )
        elementInfo = elementInfo.father();
      if( elementInfo.level() > startLevel_ )
        entityImp().setElement( elementInfo.father().child( 1 ), 0 );
      else
        entityImp().clearElement();
    }
    else
      entityImp().setElement( elementInfo.child( 0 ), 0 );
  }

}

#endif // #if HAVE_ALBERTA

#endif // #ifndef DUNE_ALBERTA_HIERARCHICITERATOR_HH


==> anc/xt-super/dune-grid/dune/grid/albertagrid/indexsets.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <config.h>

#if HAVE_ALBERTA

#include <dune/grid/albertagrid/indexsets.hh>

// can we get rid of this?
#include <dune/grid/albertagrid/agrid.hh>

namespace Dune
{

  namespace Alberta
  {
    IndexStack *currentIndexStack = 0;
  }



  // Implementation of AlbertaGridHierarchicIndexSet::CreateEntityNumbers
  // --------------------------------------------------------------------

  template< int dim, int dimworld >
  template< int codim >
  inline void
  AlbertaGridHierarchicIndexSet< dim, dimworld >::CreateEntityNumbers< codim >
  ::setup ( AlbertaGridHierarchicIndexSet< dim, dimworld > &indexSet )
  {
    IndexVectorPointer &entityNumbers = indexSet.entityNumbers_[ codim ];

    entityNumbers.template setupInterpolation< RefineNumbering< codim > >();
    entityNumbers.template setupRestriction< CoarsenNumbering< codim > >();
    entityNumbers.setAdaptationData( &(indexSet.indexStack_[ codim ]) );
  }


  template< int dim, int dimworld >
  template< int codim >
  inline void
  AlbertaGridHierarchicIndexSet< dim, dimworld >::CreateEntityNumbers< codim >
  ::apply ( const Alberta::HierarchyDofNumbering< dimension > &dofNumbering,
            AlbertaGridHierarchicIndexSet< dim, dimworld > &indexSet )
  {
    const Alberta::DofSpace *dofSpace = dofNumbering.dofSpace( codim );

    std::ostringstream s;
    s << "Numbering for codimension " << codim;
    indexSet.entityNumbers_[ codim ].create( dofSpace, s.str() );

    InitEntityNumber init( indexSet.indexStack_[ codim ] );
    indexSet.entityNumbers_[ codim ].forEach( init );

    setup( indexSet );
  }


  template< int dim, int dimworld >
  template< int codim >
  inline void
  AlbertaGridHierarchicIndexSet< dim, dimworld >::CreateEntityNumbers< codim >
  ::apply ( const std::string &filename,
            const Alberta::MeshPointer< dimension > &mesh,
            AlbertaGridHierarchicIndexSet< dim, dimworld > &indexSet )
  {
    std::ostringstream s;
    s << filename << ".cd" << codim;
    indexSet.entityNumbers_[ codim ].read( s.str(), mesh );

    const int maxIndex = max( indexSet.entityNumbers_[ codim ] );
    indexSet.indexStack_[ codim ].setMaxIndex( maxIndex + 1 );

    setup( indexSet );
  }



  // Implementation of AlbertaGridHierarchicIndexSet::RefineNumbering
  // ----------------------------------------------------------------

  template< int dim, int dimworld >
  template< int codim >
  void AlbertaGridHierarchicIndexSet< dim, dimworld >::RefineNumbering< codim >
  ::operator() ( const Alberta::Element *child, int subEntity )
  {
    int *const array = (int *)dofVector_;
    const int dof = dofAccess_( child, subEntity );
    array[ dof ] = indexStack_.getIndex();
  }


  template< int dim, int dimworld >
  template< int codim >
  void AlbertaGridHierarchicIndexSet< dim, dimworld >::RefineNumbering< codim >
  ::interpolateVector ( const IndexVectorPointer &dofVector, const Alberta::Patch< dimension > &patch )
  {
    RefineNumbering refineNumbering( dofVector );
    patch.template forEachInteriorSubChild< codim >( refineNumbering );
  }



  // Implementation of AlbertaGridHierarchicIndexSet::CoarsenNumbering
  // -----------------------------------------------------------------

  template< int dim, int dimworld >
  template< int codim >
  void AlbertaGridHierarchicIndexSet< dim, dimworld >::CoarsenNumbering< codim >
  ::operator() ( const Alberta::Element *child, int subEntity )
  {
    int *const array = (int *)dofVector_;
    const int dof = dofAccess_( child, subEntity );
    indexStack_.freeIndex( array[ dof ] );
  }


  template< int dim, int dimworld >
  template< int codim >
  void AlbertaGridHierarchicIndexSet< dim, dimworld >::CoarsenNumbering< codim >
  ::restrictVector ( const IndexVectorPointer &dofVector, const Patch &patch )
  {
    CoarsenNumbering coarsenNumbering( dofVector );
    patch.template forEachInteriorSubChild< codim >( coarsenNumbering );
  }



  // Implementation of AlbertaGridHierarchicIndexSet
  // -----------------------------------------------

  template< int dim, int dimworld >
  AlbertaGridHierarchicIndexSet< dim, dimworld >
  ::AlbertaGridHierarchicIndexSet ( const DofNumbering &dofNumbering )
    : dofNumbering_( dofNumbering )
  {
    for( int codim = 0; codim <= dimension; ++codim )
    {
      const GeometryType type( GeometryType::simplex, dimension - codim );
      geomTypes_[ codim ].push_back( type );
    }
  }


  template< int dim, int dimworld >
  void AlbertaGridHierarchicIndexSet< dim, dimworld >::create ()
  {
    ForLoop< CreateEntityNumbers, 0, dimension >::apply( dofNumbering_, *this );
  }


  template< int dim, int dimworld >
  void AlbertaGridHierarchicIndexSet< dim, dimworld >::read ( const std::string &filename )
  {
    ForLoop< CreateEntityNumbers, 0, dimension >::apply( filename, dofNumbering_.mesh(), *this );
  }


  template< int dim, int dimworld >
  bool AlbertaGridHierarchicIndexSet< dim, dimworld >::write ( const std::string &filename ) const
  {
    bool success = true;
    for( int i = 0; i <= dimension; ++i )
    {
      std::ostringstream s;
      s << filename << ".cd" << i;
      success &= entityNumbers_[ i ].write( s.str() );
    }
    return success;
  }



  // Instantiation
  // -------------

  template class AlbertaGridHierarchicIndexSet< 1, Alberta::dimWorld >;
#if ALBERTA_DIM >= 2
  template class AlbertaGridHierarchicIndexSet< 2, Alberta::dimWorld >;
#endif // #if ALBERTA_DIM >= 2
#if ALBERTA_DIM >= 3
  template class AlbertaGridHierarchicIndexSet< 3, Alberta::dimWorld >;
#endif // #if ALBERTA_DIM >= 3

} // namespace Dune

#endif // #if HAVE_ALBERTA


==> anc/xt-super/dune-grid/dune/grid/albertagrid/indexsets.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALBERTAGRIDINDEXSETS_HH
#define DUNE_ALBERTAGRIDINDEXSETS_HH

#include <array>

#include <dune/common/stdstreams.hh>

#include <dune/grid/common/grid.hh>
#include <dune/grid/common/indexidset.hh>

#include <dune/grid/albertagrid/indexstack.hh>
#include <dune/grid/albertagrid/misc.hh>
#include <dune/grid/albertagrid/dofadmin.hh>
#include <dune/grid/albertagrid/dofvector.hh>
#include <dune/grid/albertagrid/elementinfo.hh>
#include <dune/grid/albertagrid/gridfamily.hh>

#if HAVE_ALBERTA

namespace Dune
{

  namespace Alberta
  {
    typedef Dune::IndexStack< int, 100000 > IndexStack;

    extern IndexStack *currentIndexStack;
  }



  // AlbertaGridHierarchicIndexSet
  // -----------------------------

  template< int dim, int dimworld >
  class AlbertaGridHierarchicIndexSet
    : public IndexSet< AlbertaGridFamily< dim, dimworld >, AlbertaGridHierarchicIndexSet< dim,dimworld >, int, std::array< GeometryType, 1 > >
  {
    typedef AlbertaGridHierarchicIndexSet< dim, dimworld > This;
    typedef IndexSet< AlbertaGridFamily< dim, dimworld >, AlbertaGridHierarchicIndexSet< dim,dimworld >, int, std::array< GeometryType, 1 > > Base;

    friend class AlbertaGrid< dim, dimworld >;

  public:
    typedef AlbertaGrid< dim, dimworld > Grid;
    typedef AlbertaGridFamily< dim, dimworld > GridFamily;

    typedef typename Base::IndexType IndexType;

    typedef typename Base::Types Types;

    static const int dimension = GridFamily::dimension;

    typedef Alberta::ElementInfo< dimension > ElementInfo;
    typedef Alberta::HierarchyDofNumbering< dimension > DofNumbering;

  private:
    typedef typename GridFamily::Traits Traits;

    typedef Alberta::DofVectorPointer< IndexType > IndexVectorPointer;

    class InitEntityNumber;

    template< int codim >
    struct CreateEntityNumbers;

    template< int codim >
    struct RefineNumbering;

    template< int codim >
    struct CoarsenNumbering;

    explicit AlbertaGridHierarchicIndexSet ( const DofNumbering &dofNumbering );

  public:
    typedef Alberta::IndexStack IndexStack;

    //! return true if entity is contained in set
    template< class Entity >
    bool contains ( const Entity & ) const
    {
      return true;
    }

    using Base::index;
    using Base::subIndex;

    //! return hierarchic index of given entity
    template< int cc >
    IndexType index ( const typename Traits::template Codim< cc >::Entity &entity ) const
    {
      typedef AlbertaGridEntity< cc, dim, const Grid > EntityImp;
      const EntityImp &entityImp = Grid::getRealImplementation( entity );
      return subIndex( entityImp.elementInfo(), entityImp.subEntity(), cc );
    }

    //! return subIndex of given enitiy's sub entity
    template< int cc >
    IndexType subIndex ( const typename Traits::template Codim< cc >::Entity &entity, int i, unsigned int codim ) const
    {
      typedef AlbertaGridEntity< cc, dim, const Grid > EntityImp;
      const EntityImp &entityImp = Grid::getRealImplementation( entity );

      int k = i;
      if( cc > 0 )
      {
        const ReferenceElement< Alberta::Real, dimension > &refElement
          = ReferenceElements< Alberta::Real, dimension >::simplex();
        k = refElement.subEntity( entityImp.subEntity(), cc, i, codim );
      }

      const int j = entityImp.grid().generic2alberta( codim, k );
      return subIndex( entityImp.elementInfo(), j, codim );
    }

    //! return size of set for given GeometryType
    IndexType size ( const GeometryType &type ) const
    {
      return (type.isSimplex() ? size( dimension - type.dim() ) : 0);
    }

    //! return size of set
    IndexType size ( int codim ) const
    {
      assert( (codim >= 0) && (codim <= dimension) );
      return indexStack_[ codim ].size();
    }

    Types types ( int codim ) const
    {
      assert( (codim >= 0) && (codim <= dimension) );
      std::array< GeometryType, 1 > types;
      types[ 0 ] = GeometryType( GeometryType::simplex, dimension - codim );
      return types;
    }

    //! return geometry types this set has indices for
    const std::vector< GeometryType > &geomTypes( int codim ) const
    {
      assert( (codim >= 0) && (codim <= dimension) );
      return geomTypes_[ codim ];
    }

    IndexType subIndex ( const ElementInfo &elementInfo, int i, unsigned int codim ) const
    {
      assert( !elementInfo == false );
      return subIndex( elementInfo.element(), i, codim );
    }

    /** \brief obtain hierarchic subindex
     *
     *  \param[in]  element  pointer to ALBERTA element
     *  \param[in]  i        number of the subelement (in ALBERTA numbering)
     *  \param[in]  codim    codimension
     */
    IndexType subIndex ( const Alberta::Element *element, int i, unsigned int codim ) const
    {
      IndexType *array = (IndexType *)entityNumbers_[ codim ];
      const IndexType subIndex = array[ dofNumbering_( element, codim, i ) ];
      assert( (subIndex >= 0) && (subIndex < size( codim )) );
      return subIndex;
    }

    void preAdapt ()
    {
      // set global pointer to index stack
      if( !IndexVectorPointer::supportsAdaptationData )
      {
        assert( Alberta::currentIndexStack == 0 );
        Alberta::currentIndexStack = indexStack_;
      }
    }

    void postAdapt ()
    {
      // remove global pointer to index stack
      if( !IndexVectorPointer::supportsAdaptationData )
        Alberta::currentIndexStack = 0;
    }

    void create ();
    void read ( const std::string &filename );
    bool write ( const std::string &filename ) const;

    void release ()
    {
      for( int i = 0; i <= dimension; ++i )
        entityNumbers_[ i ].release();
    }

  private:
    template< int codim >
    static IndexStack &getIndexStack ( const IndexVectorPointer &dofVector )
    {
      IndexStack *indexStack;
      if( IndexVectorPointer::supportsAdaptationData )
        indexStack = dofVector.template getAdaptationData< IndexStack >();
      else
        indexStack = &Alberta::currentIndexStack[ codim ];
      assert( indexStack != 0 );
      return *indexStack;
    }

    // access to the dof vectors
    const DofNumbering &dofNumbering_;

    // index stacks providing new numbers during adaptation
    IndexStack indexStack_[ dimension+1 ];

    // dof vectors storing the (persistent) numbering
    IndexVectorPointer entityNumbers_[ dimension+1 ];

    // all geometry types contained in the grid
    std::vector< GeometryType > geomTypes_[ dimension+1 ];
  };



  // AlbertaGridHierarchicIndexSet::InitEntityNumber
  // -----------------------------------------------

  template< int dim, int dimworld >
  class AlbertaGridHierarchicIndexSet< dim, dimworld >::InitEntityNumber
  {
    IndexStack &indexStack_;

  public:
    InitEntityNumber ( IndexStack &indexStack )
      : indexStack_( indexStack )
    {}

    void operator() ( int &dof )
    {
      dof = indexStack_.getIndex();
    }
  };



  // AlbertaGridHierarchicIndexSet::CreateEntityNumbers
  // --------------------------------------------------

  template< int dim, int dimworld >
  template< int codim >
  struct AlbertaGridHierarchicIndexSet< dim, dimworld >::CreateEntityNumbers
  {
    static void setup ( AlbertaGridHierarchicIndexSet< dim, dimworld > &indexSet );

    static void apply ( const Alberta::HierarchyDofNumbering< dimension > &dofNumbering,
                        AlbertaGridHierarchicIndexSet< dim, dimworld > &indexSet );

    static void apply ( const std::string &filename,
                        const Alberta::MeshPointer< dimension > &mesh,
                        AlbertaGridHierarchicIndexSet< dim, dimworld > &indexSet );
  };



  // AlbertaGridHierarchicIndexSet::RefineNumbering
  // ----------------------------------------------

  template< int dim, int dimworld >
  template< int codim >
  struct AlbertaGridHierarchicIndexSet< dim, dimworld >::RefineNumbering
  {
    static const int dimension = dim;
    static const int codimension = codim;

  private:
    typedef Alberta::DofAccess< dimension, codimension > DofAccess;

    explicit RefineNumbering ( const IndexVectorPointer &dofVector )
      : indexStack_( getIndexStack< codimension >( dofVector ) ),
        dofVector_( dofVector ),
        dofAccess_( dofVector.dofSpace() )
    {}

  public:
    void operator() ( const Alberta::Element *child, int subEntity );

    typedef Alberta::Patch< dimension > Patch;
    static void interpolateVector ( const IndexVectorPointer &dofVector,
                                    const Patch &patch );

  private:
    IndexStack &indexStack_;
    IndexVectorPointer dofVector_;
    DofAccess dofAccess_;
  };



  // AlbertaGridHierarchicIndexSet::CoarsenNumbering
  // -----------------------------------------------

  template< int dim, int dimworld >
  template< int codim >
  struct AlbertaGridHierarchicIndexSet< dim, dimworld >::CoarsenNumbering
  {
    static const int dimension = dim;
    static const int codimension = codim;

  private:
    typedef Alberta::DofAccess< dimension, codimension > DofAccess;

    explicit CoarsenNumbering ( const IndexVectorPointer &dofVector )
      : indexStack_( getIndexStack< codimension >( dofVector ) ),
        dofVector_( dofVector ),
        dofAccess_( dofVector.dofSpace() )
    {}

  public:
    void operator() ( const Alberta::Element *child, int subEntity );

    typedef Alberta::Patch< dimension > Patch;
    static void restrictVector ( const IndexVectorPointer &dofVector,
                                 const Patch &patch );
  private:
    IndexStack &indexStack_;
    IndexVectorPointer dofVector_;
    DofAccess dofAccess_;
  };



  // AlbertaGridIndexSet
  // -------------------

  template< int dim, int dimworld >
  class AlbertaGridIndexSet
    : public IndexSet< AlbertaGrid< dim, dimworld >, AlbertaGridIndexSet< dim, dimworld >, int, std::array< GeometryType, 1 > >
  {
    typedef AlbertaGridIndexSet< dim, dimworld > This;
    typedef IndexSet< AlbertaGrid< dim, dimworld >, AlbertaGridIndexSet< dim, dimworld >, int, std::array< GeometryType, 1 > > Base;

  public:
    typedef AlbertaGrid< dim, dimworld > Grid;

    typedef typename Base::IndexType IndexType;

    typedef typename Base::Types Types;

    static const int dimension = Grid::dimension;

    typedef Alberta::ElementInfo< dimension > ElementInfo;
    typedef Alberta::HierarchyDofNumbering< dimension > DofNumbering;

  private:
    typedef typename Grid::Traits Traits;

    template< int codim >
    struct Insert;

  public:
    explicit AlbertaGridIndexSet ( const DofNumbering &dofNumbering )
      : dofNumbering_( dofNumbering )
    {
      for( int codim = 0; codim <= dimension; ++codim )
      {
        indices_[ codim ] = 0;

        const GeometryType type( GeometryType::simplex, dimension - codim );
        geomTypes_[ codim ].push_back( type );
      }
    }

    ~AlbertaGridIndexSet ()
    {
      for( int codim = 0; codim <= dimension; ++codim )
        delete[] indices_[ codim ];
    }

    template< class Entity >
    bool contains ( const Entity &entity ) const
    {
      const int codim = Entity::codimension;

      const AlbertaGridEntity< codim, dim, const Grid > &entityImp
        = Grid::getRealImplementation( entity );
      const Alberta::Element *element = entityImp.elementInfo().el();

      const IndexType *const array = indices_[ codim ];
      const IndexType subIndex = array[ dofNumbering_( element, codim, entityImp.subEntity() ) ];

      return (subIndex >= 0);
    }

    using Base::index;
    using Base::subIndex;

    //! return hierarchic index of given entity
    template< int cc >
    IndexType index ( const typename Traits::template Codim< cc >::Entity &entity ) const
    {
      typedef AlbertaGridEntity< cc, dim, const Grid > EntityImp;
      const EntityImp &entityImp = Grid::getRealImplementation( entity );
      return subIndex( entityImp.elementInfo(), entityImp.subEntity(), cc );
    }

    //! return subIndex of given enitiy's sub entity
    template< int cc >
    IndexType subIndex ( const typename Traits::template Codim< cc >::Entity &entity, int i, unsigned int codim ) const
    {
      typedef AlbertaGridEntity< cc, dim, const Grid > EntityImp;
      const EntityImp &entityImp = Grid::getRealImplementation( entity );

      int k = i;
      if( cc > 0 )
      {
        const ReferenceElement< Alberta::Real, dimension > &refElement
          = ReferenceElements< Alberta::Real, dimension >::simplex();
        k = refElement.subEntity( entityImp.subEntity(), cc, i, codim );
      }

      const int j = entityImp.grid().generic2alberta( codim, k );
      return subIndex( entityImp.elementInfo(), j, codim );
    }

    IndexType size ( const GeometryType &type ) const
    {
      return (type.isSimplex() ? size( dimension - type.dim() ) : 0);
    }

    IndexType size ( int codim ) const
    {
      assert( (codim >= 0) && (codim <= dimension) );
      return size_[ codim ];
    }

    Types types ( int codim ) const
    {
      assert( (codim >= 0) && (codim <= dimension) );
      std::array< GeometryType, 1 > types;
      types[ 0 ] = GeometryType( GeometryType::simplex, dimension - codim );
      return types;
    }

    const std::vector< GeometryType > &geomTypes( int codim ) const
    {
      assert( (codim >= 0) && (codim <= dimension) );
      return geomTypes_[ codim ];
    }

    template< class Iterator >
    void update ( const Iterator &begin, const Iterator &end )
    {
      for( int codim = 0; codim <= dimension; ++codim )
      {
        delete[] indices_[ codim ];

        const unsigned int dofSize = dofNumbering_.size( codim );
        indices_[ codim ] = new IndexType[ dofSize ];
        for( unsigned int i = 0; i < dofSize; ++i )
          indices_[ codim ][ i ] = -1;

        size_[ codim ] = 0;
      }

      for( Iterator it = begin; it != end; ++it )
      {
        const AlbertaGridEntity< 0, dim, const Grid > &entityImp
          = Grid::getRealImplementation( *it );
        const Alberta::Element *element = entityImp.elementInfo().el();
        ForLoop< Insert, 0, dimension >::apply( element, *this );
      }
    }

  private:
    IndexType subIndex ( const ElementInfo &elementInfo, int i, unsigned int codim ) const
    {
      assert( !elementInfo == false );
      return subIndex( elementInfo.element(), i, codim );
    }

    /** \brief obtain subindex
     *
     *  \param[in]  element  pointer to ALBERTA element
     *  \param[in]  i        number of the subelement (in ALBERTA numbering)
     *  \param[in]  codim    codimension
     */
    IndexType subIndex ( const Alberta::Element *element, int i, unsigned int codim ) const
    {
      const IndexType *const array = indices_[ codim ];
      const IndexType subIndex = array[ dofNumbering_( element, codim, i ) ];
      assert( (subIndex >= 0) && (subIndex < size( codim )) );
      return subIndex;
    }

    // access to the dof vectors
    const DofNumbering &dofNumbering_;

    // an array of indices for each codimension
    IndexType *indices_[ dimension+1 ];

    // the size of each codimension
    IndexType size_[ dimension+1 ];

    // all geometry types contained in the grid
    std::vector< GeometryType > geomTypes_[ dimension+1 ];
  };



  // AlbertaGridIndexSet::Insert
  // ---------------------------

  template< int dim, int dimworld >
  template< int codim >
  struct AlbertaGridIndexSet< dim, dimworld >::Insert
  {
    static void apply ( const Alberta::Element *const element,
                        AlbertaGridIndexSet< dim, dimworld > &indexSet )
    {
      int *const array = indexSet.indices_[ codim ];
      IndexType &size = indexSet.size_[ codim ];

      for( int i = 0; i < Alberta::NumSubEntities< dim, codim >::value; ++i )
      {
        int &index = array[ indexSet.dofNumbering_( element, codim, i ) ];
        if( index < 0 )
          index = size++;
      }
    }
  };



  // AlbertaGridIdSet
  // ----------------

  //! hierarchic index set of AlbertaGrid
  template< int dim, int dimworld >
  class AlbertaGridIdSet
    : public IdSet< AlbertaGrid< dim, dimworld >, AlbertaGridIdSet< dim, dimworld >, unsigned int >
  {
    typedef AlbertaGridIdSet< dim, dimworld > This;
    typedef IdSet< AlbertaGrid< dim, dimworld >, This, unsigned int > Base;

    friend class AlbertaGrid< dim, dimworld >;

  public:
    //! export type of id
    typedef typename Base::IdType IdType;

  private:
    typedef AlbertaGrid< dim, dimworld > Grid;

    static const int dimension = Grid::dimension;

    typedef typename Grid::HierarchicIndexSet HierarchicIndexSet;

    // create id set, only allowed for AlbertaGrid
    AlbertaGridIdSet ( const HierarchicIndexSet &hIndexSet )
      : hIndexSet_( hIndexSet )
    {}

  public:
    /** \copydoc IdSet::id(const EntityType &e) const */
    template< class Entity >
    IdType id ( const Entity &e ) const
    {
      const int codim = Entity::codimension;
      return id< codim >( e );
    }

    /** \copydoc IdSet::id(const typename remove_const<GridImp>::type::Traits::template Codim<cc>::Entity &e) const */
    template< int codim >
    IdType id ( const typename Grid::template Codim< codim >::Entity &e ) const
    {
      assert( (codim >= 0) && (codim <= dimension) );
      const IdType index = hIndexSet_.index( e );
      return (index << 2) | IdType( codim );
    }

    /** \copydoc IdSet::subId(const typename remove_const<GridImp>::type::Traits::template Codim<0>::Entity &e,int i,unsigned int codim) const */
    IdType subId ( const typename Grid::template Codim< 0 >::Entity &e, int i, unsigned int subcodim ) const
    {
      assert( int( subcodim ) <= dimension );
      const IdType index = hIndexSet_.subIndex( e, i, subcodim );
      return (index << 2) | IdType( subcodim );
    }

    template< int codim >
    IdType subId ( const typename Grid::template Codim< codim >::Entity &e, int i, unsigned int subcodim ) const
    {
      assert( (codim >= 0) && (codim <= dimension) && (int( codim + subcodim ) <= dimension) );
      const IdType index = hIndexSet_.subIndex( e, i, subcodim );
      return (index << 2) | IdType( codim + subcodim );
    }

    template< class Entity >
    IdType subId ( const Entity &e, int i, unsigned int subcodim ) const
    {
      return subId< Entity::codimension >( e, i, subcodim );
    }

  private:
    // prohibit copying
    AlbertaGridIdSet ( const This & );

    const HierarchicIndexSet &hIndexSet_;
  };

} // namespace Dune

#endif // #if HAVE_ALBERTA

#endif // #ifndef DUNE_ALBERTAGRIDINDEXSETS_HH


==> anc/xt-super/dune-grid/dune/grid/albertagrid/indexstack.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALBERTAGRID_INDEXSTACK_HH
#define DUNE_ALBERTAGRID_INDEXSTACK_HH

#include <assert.h>
#include <stack>

#include <dune/common/exceptions.hh>
#include <dune/common/reservedvector.hh>

/** @file
   @author Robert Kloefkorn
   @brief Provides an index stack that supplies indices for element numbering
   for a grid (i.e. AlbertaGrid and ALUGrid)
 */

namespace Dune {

  //!  IndexStack providing indices via getIndex and freeIndex
  //!  indices that are freed, are put on a stack and get
  template <class T, int length>
  class IndexStack
  {
    class MyFiniteStack : public ReservedVector<T,length>
    {
      typedef ReservedVector<T,length>  BaseType ;
    public:
      //! Returns true if the stack is full
      bool full () const { return this->size() >= length; }

      //! standard psuh method
      void push( const T& t )  { BaseType :: push_back( t ); }

      //! Removes and returns the uppermost object from the stack
      T topAndPop ()
      {
        assert( !this->empty() );
        assert( this->size() <= length );
        // This code is not slower than using the array structure directly.
        // The compiler removes the temporary completely.  I measured this.
        // See the commit message for revision 7837 for more details.
        T tmp = this->back();
        this->pop_back();
        return tmp;
      }
    };

    typedef MyFiniteStack StackType;
    typedef typename std::stack < StackType * > StackListType;

    StackListType fullStackList_;
    StackListType emptyStackList_;

    //typedef typename StackListType::Iterator DListIteratorType;
    StackType * stack_;

    // current maxIndex
    int maxIndex_;
  public:
    //! Constructor, create new IndexStack
    inline IndexStack();

    //! Destructor, deleting all stacks
    inline ~IndexStack ();

    //! set index as maxIndex if index is bigger than maxIndex
    inline void checkAndSetMax(T index) { if(index > maxIndex_) maxIndex_ = index;}

    //! set index as maxIndex
    inline void setMaxIndex(T index) { maxIndex_ = index; }

    //! return maxIndex which is also the
    inline int getMaxIndex() const { return maxIndex_;  }

    //! return maxIndex which is also the
    inline int size() const { return getMaxIndex(); }

    //! restore index from stack or create new index
    inline T getIndex ();

    //! store index on stack
    inline void freeIndex(T index);

    //! test stack funtcionality
    inline void test ();

    // backup set to out stream
    inline void backupIndexSet ( std::ostream & os );

    // restore from in stream
    inline void restoreIndexSet ( std::istream & is );
  private:
    // no copy constructor allowed
    IndexStack( const IndexStack<T,length> & s) : maxIndex_ (0) , stack_(0) {}

    // no assignment operator allowed
    IndexStack<T,length> & operator = ( const IndexStack<T,length> & s)
    {
      DUNE_THROW(Exception, "IndexStack::operator = () not allowed!");
      return *this;
    }

    // clear fullStacks
    void clearStack ();

  }; // end class IndexStack

  //****************************************************************
  // Inline implementation
  // ***************************************************************
  template <class T, int length>
  inline IndexStack<T,length>::IndexStack()
    : stack_ ( new StackType () ) , maxIndex_ (0) {}

  template <class T, int length>
  inline IndexStack<T,length>::~IndexStack ()
  {
    if(stack_) delete stack_;
    stack_ = 0;

    while( !fullStackList_.empty() )
    {
      StackType * st = fullStackList_.top();
      if(st) delete st;
      fullStackList_.pop();
    }
    while( !emptyStackList_.empty() )
    {
      StackType * st = emptyStackList_.top();
      if(st) delete st;
      emptyStackList_.pop();
    }
  }

  template <class T, int length>
  inline T IndexStack<T,length>::getIndex ()
  {
    if((*stack_).empty())
    {
      if( fullStackList_.size() <= 0)
      {
        return maxIndex_++;
      }
      else
      {
        emptyStackList_.push( stack_ );
        stack_ = fullStackList_.top();
        fullStackList_.pop();
      }
    }
    return (*stack_).topAndPop();
  }

  template <class T, int length>
  inline void IndexStack<T,length>::freeIndex ( T index )
  {
    if((*stack_).full())
    {
      fullStackList_.push(  stack_ );
      if(emptyStackList_.size() <= 0)
      {
        stack_ = new StackType ();
      }
      else
      {
        stack_ = emptyStackList_.top();
        emptyStackList_.pop();
      }
    }
    (*stack_).push(index);
  }

  template <class T, int length>
  inline void IndexStack<T,length>::test ()
  {
    T vec[2*length];

    for(int i=0; i<2*length; i++)
      vec[i] = getIndex();

    for(int i=0; i<2*length; i++)
      freeIndex(vec[i]);

    for(int i=0; i<2*length; i++)
      vec[i] = getIndex();

    for(int i=0; i<2*length; i++)
      printf(" index [%d] = %d \n",i,vec[i]);
  }

  template <class T, int length>
  inline void IndexStack<T,length>::backupIndexSet ( std::ostream & os )
  {
    // holes are not stored at the moment
    os.write( ((const char *) &maxIndex_ ), sizeof(int) ) ;
    return ;
  }

  template <class T, int length>
  inline void IndexStack<T,length>::restoreIndexSet ( std::istream & is )
  {
    is.read ( ((char *) &maxIndex_), sizeof(int) );
    clearStack ();

    return ;
  }

  template <class T, int length>
  inline void IndexStack<T,length>::clearStack ()
  {
    if(stack_)
    {
      delete stack_;
      stack_ = new StackType();
      assert(stack_);
    }

    while( !fullStackList_.empty() )
    {
      StackType * st = fullStackList_.top();
      if(st) delete st;
      fullStackList_.pop();
    }
    return;
  }

} // end namespace Dune
#endif


==> anc/xt-super/dune-grid/dune/grid/albertagrid/intersection.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALBERTA_INTERSECTION_CC
#define DUNE_ALBERTA_INTERSECTION_CC

#include <dune/common/nullptr.hh>
#include <dune/grid/albertagrid/intersection.hh>

namespace Dune
{

  // AlbertaGridIntersectionBase
  // ---------------------------

  template< class Grid >
  inline AlbertaGridIntersectionBase< Grid >
  ::AlbertaGridIntersectionBase ()
    : grid_( nullptr ),
      elementInfo_(),
      oppVertex_( -1 ) // mark invalid intersection
  {}

  template< class Grid >
  inline AlbertaGridIntersectionBase< Grid >
  ::AlbertaGridIntersectionBase ( const EntityImp &entity, const int oppVertex )
    : grid_( &entity.grid() ),
      elementInfo_( entity.elementInfo() ),
      oppVertex_( oppVertex )
  {}


  template< class Grid >
  inline typename Grid::template Codim< 0 >::Entity
  AlbertaGridIntersectionBase< Grid >::inside () const
  {
    typedef AlbertaGridEntity< 0, Grid::dimension, Grid > EntityImp;
    return EntityImp( grid(), elementInfo(), 0 );
  }


  template< class Grid >
  inline bool AlbertaGridIntersectionBase< Grid >::boundary () const
  {
    return elementInfo().isBoundary( oppVertex_ );
  }


  template< class Grid >
  inline int AlbertaGridIntersectionBase< Grid >::boundaryId () const
  {
    if( boundary() )
    {
      const int id = elementInfo().boundaryId( oppVertex_ );
      assert( id != 0 );
      return id;
    }
    else
      return 0;
  }


  template< class Grid >
  inline size_t AlbertaGridIntersectionBase< Grid >::boundarySegmentIndex () const
  {
    assert( boundary() );
    const Alberta::BasicNodeProjection *projection = elementInfo().boundaryProjection( oppVertex_ );
    assert( projection );
    return projection->boundaryIndex();
  }


  template< class Grid >
  inline int AlbertaGridIntersectionBase< Grid >::indexInInside () const
  {
    const int face = (dimension > 1 ? oppVertex_ : 1-oppVertex_);
    return grid().alberta2generic( 1, face );
  }


  template< class Grid >
  inline GeometryType AlbertaGridIntersectionBase< Grid >::type () const
  {
    typedef typename GenericGeometry::SimplexTopology< dimension-1 >::type Topology;
    return GeometryType( Topology() );
  }


  template< class Grid >
  inline typename AlbertaGridIntersectionBase< Grid >::NormalVector
  AlbertaGridIntersectionBase< Grid >::centerIntegrationOuterNormal () const
  {
    const EntityPointer ep = inside();
    const typename Entity::Geometry &geoInside = ep->geometry();

    const int face = indexInInside();
    const ReferenceElement< ctype, dimension > &refSimplex = ReferenceElements< ctype, dimension >::simplex();
    const FieldVector< ctype, dimension > &refNormal = refSimplex.integrationOuterNormal( face );

    const typename Entity::Geometry::JacobianInverseTransposed &jInvT
      = Grid::getRealImplementation( geoInside ).jacobianInverseTransposed();

    NormalVector normal;
    jInvT.mv( refNormal, normal );
    normal *= Grid::getRealImplementation( geoInside ).integrationElement();

    return normal;
  }

  template<>
  inline AlbertaGridIntersectionBase< const AlbertaGrid< 1, 1 > >::NormalVector
  AlbertaGridIntersectionBase< const AlbertaGrid< 1, 1 > >::centerIntegrationOuterNormal () const
  {
    const Alberta::GlobalVector &oppCoord = grid().getCoord( elementInfo(), oppVertex_ );
    const Alberta::GlobalVector &myCoord = grid().getCoord( elementInfo(), 1-oppVertex_ );
    NormalVector n;
    n[ 0 ] = (myCoord[ 0 ] > oppCoord[ 0 ] ? ctype( 1 ) : -ctype( 1 ));
    return n;
  }

#if defined GRIDDIM && GRIDDIM > 1
  template<>
  inline AlbertaGridIntersectionBase< const AlbertaGrid< 2, 2 > >::NormalVector
  AlbertaGridIntersectionBase< const AlbertaGrid< 2, 2 > >::centerIntegrationOuterNormal () const
  {
    const Alberta::GlobalVector &coordOne = grid().getCoord( elementInfo(), (oppVertex_+1)%3 );
    const Alberta::GlobalVector &coordTwo = grid().getCoord( elementInfo(), (oppVertex_+2)%3 );

    NormalVector n;
    n[ 0 ] = -(coordOne[ 1 ] - coordTwo[ 1 ]);
    n[ 1 ] =   coordOne[ 0 ] - coordTwo[ 0 ];
    return n;
  }
#endif // defined GRIDDIM && GRIDDIM > 1

  template<>
  inline AlbertaGridIntersectionBase< const AlbertaGrid< 3, 3 > >::NormalVector
  AlbertaGridIntersectionBase< const AlbertaGrid< 3, 3 > >::centerIntegrationOuterNormal () const
  {
    // in this case the orientation is negative, multiply by -1
    const ALBERTA EL_INFO &elInfo = elementInfo().elInfo();
    const ctype val = (elInfo.orientation > 0) ? 1.0 : -1.0;

    static const int faceVertices[ 4 ][ 3 ]
      = { {1,3,2}, {0,2,3}, {0,3,1}, {0,1,2} };
    const int *localFaces = faceVertices[ oppVertex_ ];

    const Alberta::GlobalVector &coord0 = grid().getCoord( elementInfo(), localFaces[ 0 ] );
    const Alberta::GlobalVector &coord1 = grid().getCoord( elementInfo(), localFaces[ 1 ] );
    const Alberta::GlobalVector &coord2 = grid().getCoord( elementInfo(), localFaces[ 2 ] );

    FieldVector< ctype, dimensionworld > u;
    FieldVector< ctype, dimensionworld > v;
    for( int i = 0; i < dimension; ++i )
    {
      v[ i ] = coord1[ i ] - coord0[ i ];
      u[ i ] = coord2[ i ] - coord1[ i ];
    }

    NormalVector n;
    for( int i = 0; i < dimension; ++i )
    {
      const int j = (i+1)%dimension;
      const int k = (i+2)%dimension;
      n[ i ] = val * (u[ j ] * v[ k ] - u[ k ] * v[ j ]);
    }
    return n;
  }


  template< class Grid >
  inline typename AlbertaGridIntersectionBase< Grid >::NormalVector
  AlbertaGridIntersectionBase< Grid >::centerOuterNormal() const
  {
    return centerIntegrationOuterNormal();
  }


  template< class Grid >
  inline typename AlbertaGridIntersectionBase< Grid >::NormalVector
  AlbertaGridIntersectionBase< Grid >::centerUnitOuterNormal () const
  {
    NormalVector normal = centerOuterNormal();
    normal *= (1.0 / normal.two_norm());
    return normal;
  }


  template< class Grid >
  inline typename AlbertaGridIntersectionBase< Grid >::NormalVector
  AlbertaGridIntersectionBase< Grid >::integrationOuterNormal ( const LocalCoordType &local ) const
  {
    return centerIntegrationOuterNormal();
  }


  template< class Grid >
  inline typename AlbertaGridIntersectionBase< Grid >::NormalVector
  AlbertaGridIntersectionBase< Grid >::outerNormal( const LocalCoordType &local ) const
  {
    return centerOuterNormal();
  }


  template< class Grid >
  inline typename AlbertaGridIntersectionBase< Grid >::NormalVector
  AlbertaGridIntersectionBase< Grid >::unitOuterNormal ( const LocalCoordType &local ) const
  {
    return centerUnitOuterNormal();
  }


  template< class Grid >
  inline AlbertaTransformation
  AlbertaGridIntersectionBase< Grid >::transformation () const
  {
    return AlbertaTransformation( elementInfo().transformation( oppVertex_ ) );
  }


  template< class Grid >
  inline const Grid &AlbertaGridIntersectionBase< Grid >::grid () const
  {
    return *grid_;
  }


  template< class Grid >
  inline const typename AlbertaGridIntersectionBase< Grid >::ElementInfo &
  AlbertaGridIntersectionBase< Grid >::elementInfo () const
  {
    assert( !!elementInfo_ );
    return elementInfo_;
  }



  // AlbertaGridIntersectionBase::GlobalCoordReader
  // ----------------------------------------------

  template< class GridImp >
  struct AlbertaGridIntersectionBase< GridImp >::GlobalCoordReader
  {
    typedef typename remove_const< GridImp >::type Grid;

    static const int dimension = Grid::dimension;
    static const int codimension = 1;
    static const int mydimension = dimension - codimension;
    static const int coorddimension = Grid::dimensionworld;

    typedef Alberta::Real ctype;

    typedef Alberta::ElementInfo< dimension > ElementInfo;
    typedef FieldVector< ctype, coorddimension > Coordinate;

  private:
    const Grid &grid_;
    const ElementInfo &elementInfo_;
    const int subEntity_;
    const int twist_;

  public:
    GlobalCoordReader ( const GridImp &grid,
                        const ElementInfo &elementInfo,
                        int subEntity )
      : grid_( grid ),
        elementInfo_( elementInfo ),
        subEntity_( subEntity ),
        twist_( elementInfo.template twist< codimension >( subEntity ) )
    {}

    void coordinate ( int i, Coordinate &x ) const
    {
      assert( !elementInfo_ == false );
      assert( (i >= 0) && (i <= mydimension) );

      const int ti = Alberta::applyInverseTwist< mydimension >( twist_, i );
      const int k = mapVertices( subEntity_, ti );
      const Alberta::GlobalVector &coord = grid_.getCoord( elementInfo_, k );
      for( int j = 0; j < coorddimension; ++j )
        x[ j ] = coord[ j ];
    }

    bool hasDeterminant () const
    {
      return false;
    }

    ctype determinant () const
    {
      assert( false );
      return ctype( 0 );
    }

  private:
    static int mapVertices ( int subEntity, int i )
    {
      return Alberta::MapVertices< dimension, codimension >::apply( subEntity, i );
    }
  };




  // AlbertaGridIntersectionBase::LocalCoordReader
  // ---------------------------------------------

  template< class GridImp >
  struct AlbertaGridIntersectionBase< GridImp >::LocalCoordReader
  {
    typedef typename remove_const< GridImp >::type Grid;

    static const int dimension = Grid::dimension;
    static const int codimension = 1;
    static const int mydimension = dimension - codimension;
    static const int coorddimension = dimension;

    typedef Alberta::Real ctype;

    typedef FieldVector< ctype, coorddimension > Coordinate;

    typedef typename Grid::template Codim< 0 >::Geometry ElementGeometry;
    typedef typename Grid::template Codim< 1 >::Geometry FaceGeometry;

  private:
    const ElementGeometry &elementGeometry_;
    const FaceGeometry &faceGeometry_;

  public:
    LocalCoordReader ( const ElementGeometry &elementGeometry,
                       const FaceGeometry &faceGeometry )
      : elementGeometry_( elementGeometry ),
        faceGeometry_( faceGeometry )
    {}

    void coordinate ( int i, Coordinate &x ) const
    {
      x = elementGeometry_.local( faceGeometry_.corner( i ) );
    }

    bool hasDeterminant () const
    {
      return false;
    }

    ctype determinant () const
    {
      return ctype( 0 );
    }
  };



  // AlbertaGridLeafIntersection
  // ---------------------------

  template< class GridImp >
  inline AlbertaGridLeafIntersection< GridImp >
  ::AlbertaGridLeafIntersection ( const EntityImp &entity, const int n )
    : Base( entity, n ),
      neighborInfo_()
  {}


  template< class GridImp >
  inline AlbertaGridLeafIntersection< GridImp >
  ::AlbertaGridLeafIntersection ( const This &other )
    : Base( other ),
      neighborInfo_()
  {}


  template< class GridImp >
  inline AlbertaGridLeafIntersection< GridImp > &
  AlbertaGridLeafIntersection< GridImp >::operator= ( const This &other )
  {
    *((Base *)this) = other;
    neighborInfo_ = ElementInfo();
    return *this;
  }


  template< class GridImp >
  inline bool
  AlbertaGridLeafIntersection< GridImp >::operator== ( const This &other ) const
  {
    return ((elementInfo() == other.elementInfo()) && (oppVertex_ == other.oppVertex_));
  }

  template< class GridImp >
  inline void AlbertaGridLeafIntersection<GridImp>::next ()
  {
    assert( oppVertex_ <= dimension );
    ++oppVertex_;
    neighborInfo_ = ElementInfo();
  }

  template< class GridImp >
  inline typename GridImp::template Codim< 0 >::Entity
  AlbertaGridLeafIntersection< GridImp >::outside () const
  {
    typedef AlbertaGridEntity< 0, GridImp::dimension, GridImp > EntityImp;

    if( !neighborInfo_ )
    {
      assert( neighbor() );

      neighborInfo_ = elementInfo().leafNeighbor( oppVertex_ );
    }

    assert( !neighborInfo_ == false );
    assert( neighborInfo_.el() != NULL );
    return EntityImp( grid(), neighborInfo_, 0 );
  }

  template< class GridImp >
  inline bool AlbertaGridLeafIntersection<GridImp>::conforming() const
  {
    return true;
  }

  template< class GridImp >
  inline bool AlbertaGridLeafIntersection< GridImp >::neighbor () const
  {
    assert( oppVertex_ <= dimension );
    return elementInfo().hasLeafNeighbor( oppVertex_ );
  }


  template< class GridImp >
  inline typename AlbertaGridLeafIntersection< GridImp >::LocalGeometry
  AlbertaGridLeafIntersection< GridImp >::geometryInInside () const
  {
    typedef AlbertaGridLocalGeometryProvider< GridImp > LocalGeoProvider;
    const int twist = elementInfo().template twist< 1 >( oppVertex_ );
    const int face = (dimension > 1 ? oppVertex_ : 1-oppVertex_);
    return LocalGeometry( LocalGeoProvider::instance().faceGeometry( face, twist ) );
  }


  template< class GridImp >
  inline typename AlbertaGridLeafIntersection< GridImp >::LocalGeometry
  AlbertaGridLeafIntersection< GridImp >::geometryInOutside () const
  {
    assert( neighbor() );

    typedef AlbertaGridLocalGeometryProvider< GridImp > LocalGeoProvider;
    const ALBERTA EL_INFO &elInfo = elementInfo().elInfo();
    const int oppVertex = elInfo.opp_vertex[ oppVertex_ ];
    const int twist = elementInfo().twistInNeighbor( oppVertex_ );
    const int face = (dimension > 1 ? oppVertex : 1-oppVertex);
    return LocalGeometry( LocalGeoProvider::instance().faceGeometry( face, twist ) );
  }


  template< class GridImp >
  inline typename AlbertaGridLeafIntersection< GridImp >::Geometry
  AlbertaGridLeafIntersection< GridImp >::geometry () const
  {
    const int face = (dimension > 1 ? oppVertex_ : 1-oppVertex_);
    const GlobalCoordReader coordReader( grid(), elementInfo(), face );
    return Geometry( GeometryImpl( coordReader ) );
  }


  template< class GridImp >
  inline int AlbertaGridLeafIntersection< GridImp >::indexInOutside () const
  {
    const ALBERTA EL_INFO &elInfo = elementInfo().elInfo();
    const int oppVertex = elInfo.opp_vertex[ oppVertex_ ];
    const int face = (dimension > 1 ? oppVertex : 1-oppVertex);
    return grid().alberta2generic( 1, face );
  }


  template< class GridImp >
  inline int
  AlbertaGridLeafIntersection< GridImp >::twistInInside () const
  {
    return elementInfo().template twist< 1 >( oppVertex_ );
  }


  template< class GridImp >
  inline int
  AlbertaGridLeafIntersection< GridImp >::twistInOutside () const
  {
    return elementInfo().twistInNeighbor( oppVertex_ );
  }

} // namespace Dune

#endif // #ifndef DUNE_ALBERTA_INTERSECTION_CC


==> anc/xt-super/dune-grid/dune/grid/albertagrid/intersection.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALBERTA_INTERSECTION_HH
#define DUNE_ALBERTA_INTERSECTION_HH

#include <dune/grid/common/intersection.hh>

#include <dune/grid/albertagrid/transformation.hh>
#include <dune/grid/albertagrid/elementinfo.hh>
#include <dune/grid/albertagrid/geometry.hh>

#if HAVE_ALBERTA

namespace Dune
{

  // External Forward Declarations
  // -----------------------------

  template< int codim, int dim, class GridImp >
  class AlbertaGridEntity;



  // AlbertaGridIntersectionBase
  // ---------------------------

  template< class Grid >
  class AlbertaGridIntersectionBase
  {
    typedef AlbertaGridIntersectionBase< Grid > This;

  public:
    typedef typename Grid::ctype ctype;

    static const int dimension = Grid::dimension;
    static const int dimensionworld = Grid::dimensionworld;

    typedef FieldVector< ctype, dimensionworld > NormalVector;
    typedef FieldVector< ctype, dimension-1 > LocalCoordType;

    typedef typename Grid::template Codim< 0 >::Entity Entity;
    typedef typename Grid::template Codim< 0 >::EntityPointer EntityPointer;

    typedef typename Grid::template Codim< 1 >::Geometry Geometry;
    typedef typename Grid::template Codim< 1 >::LocalGeometry LocalGeometry;

    typedef Alberta::ElementInfo< dimension > ElementInfo;

  protected:
    typedef AlbertaGridEntity< 0, dimension, Grid > EntityImp;

    typedef typename Grid::Traits::template Codim< 1 >::GeometryImpl GeometryImpl;
    typedef typename Grid::Traits::template Codim< 1 >::LocalGeometryImpl LocalGeometryImpl;

    struct GlobalCoordReader;
    struct LocalCoordReader;

  public:

    AlbertaGridIntersectionBase ();

    AlbertaGridIntersectionBase ( const EntityImp &entity, const int oppVertex );

    Entity inside () const;

    bool boundary () const;
    int boundaryId () const;
    size_t boundarySegmentIndex () const;

    int indexInInside () const;

    GeometryType type () const;

    NormalVector centerIntegrationOuterNormal () const;
    NormalVector centerOuterNormal () const;
    NormalVector centerUnitOuterNormal () const;

    NormalVector integrationOuterNormal ( const LocalCoordType &local ) const;
    NormalVector outerNormal ( const LocalCoordType &local ) const;
    NormalVector unitOuterNormal ( const LocalCoordType &local ) const;


    AlbertaTransformation transformation () const;


    const Grid &grid () const;
    const ElementInfo &elementInfo () const;

  protected:
    const Grid *grid_;
    ElementInfo elementInfo_;
    int oppVertex_;
  };



  // AlbertaGridLeafIntersection
  // ---------------------------

  template< class GridImp >
  class AlbertaGridLeafIntersection
    : public AlbertaGridIntersectionBase< GridImp >
  {
    typedef AlbertaGridLeafIntersection< GridImp > This;
    typedef AlbertaGridIntersectionBase< GridImp > Base;

    friend class AlbertaGridEntity< 0, GridImp::dimension, GridImp >;

  public:
    typedef This ImplementationType;

    static const int dimension = Base::dimension;
    static const int dimensionworld = Base::dimensionworld;

    typedef typename Base::NormalVector NormalVector;
    typedef typename Base::LocalCoordType LocalCoordType;

    typedef typename Base::Entity Entity;
    typedef typename Base::EntityPointer EntityPointer;

    typedef typename Base::Geometry Geometry;
    typedef typename Base::LocalGeometry LocalGeometry;

    typedef typename Base::ElementInfo ElementInfo;

  protected:
    typedef typename Base::EntityImp EntityImp;

    typedef typename Base::GeometryImpl GeometryImpl;
    typedef typename Base::LocalGeometryImpl LocalGeometryImpl;

    typedef typename Base::GlobalCoordReader GlobalCoordReader;
    typedef typename Base::LocalCoordReader LocalCoordReader;

  public:
    using Base::grid;
    using Base::elementInfo;

    using Base::inside;

    AlbertaGridLeafIntersection ()
    {}

    AlbertaGridLeafIntersection ( const EntityImp &entity, const int n );

    AlbertaGridLeafIntersection ( const This &other );

    bool equals( const AlbertaGridLeafIntersection& other ) const
    {
      return (*this) == other;
    }

    This &operator= ( const This &other );

    bool operator== ( const This &other ) const;

    void next ();

    typename GridImp::template Codim< 0 >::Entity
    outside () const;

    bool neighbor () const;

    bool conforming () const;

    LocalGeometry geometryInInside () const;
    LocalGeometry geometryInOutside () const;

    Geometry geometry () const;

    int indexInOutside () const;


    int twistInInside () const;
    int twistInOutside () const;

  protected:
    using Base::oppVertex_;

  private:
    mutable ElementInfo neighborInfo_;
  };

} // namespace Dune

#endif // #if HAVE_ALBERTA

#endif // #ifndef DUNE_ALBERTA_INTERSECTION_HH


==> anc/xt-super/dune-grid/dune/grid/albertagrid/intersectioniterator.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALBERTA_INTERSECTIONITERATOR_HH
#define DUNE_ALBERTA_INTERSECTIONITERATOR_HH

#include <dune/grid/common/intersectioniterator.hh>

#include <dune/grid/albertagrid/intersection.hh>

/** \file
 *  \author Martin Nolte
 *  \brief  Implementation of the IntersectionIterator for AlbertaGrid
 */

#if HAVE_ALBERTA

namespace Dune
{

  // AlbertaGridLeafIntersectionIterator
  // -----------------------------------

  template< class GridImp >
  class AlbertaGridLeafIntersectionIterator
  {
    typedef AlbertaGridLeafIntersectionIterator< GridImp > This;

  public:
    typedef Dune::Intersection< GridImp, AlbertaGridLeafIntersection< GridImp > > Intersection;

    static const int dimension = Intersection::dimension;

    struct Begin {};
    struct End {};

  private:
    typedef AlbertaGridLeafIntersection< GridImp > IntersectionImp;

  public:
    AlbertaGridLeafIntersectionIterator ()
    {}

    template< class EntityImp >
    AlbertaGridLeafIntersectionIterator ( const EntityImp &entity, Begin )
      : intersection_( IntersectionImp( entity, 0 ) )
    {}

    template< class EntityImp >
    AlbertaGridLeafIntersectionIterator ( const EntityImp &entity, End )
      : intersection_( IntersectionImp( entity, dimension+1 ) )
    {}

    AlbertaGridLeafIntersectionIterator ( const This &other )
      : intersection_( other.intersectionImp() )
    {}

    This &operator= ( const This &other )
    {
      intersectionImp() = other.intersectionImp();
      return *this;
    }

    const Intersection &dereference () const
    {
      return intersection_;
    }

    bool equals ( const This &other ) const
    {
      return (intersectionImp() == other.intersectionImp());
    }

    void increment ()
    {
      intersectionImp().next();
    }

  private:
    const IntersectionImp &intersectionImp () const
    {
      return GridImp::getRealImplementation( intersection_ );
    }

    IntersectionImp &intersectionImp ()
    {
      return GridImp::getRealImplementation( intersection_ );
    }

    Intersection intersection_;
  };

}

#endif // #if HAVE_ALBERTA

#endif // #ifndef DUNE_ALBERTA_INTERSECTIONITERATOR_HH


==> anc/xt-super/dune-grid/dune/grid/albertagrid/leafiterator.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALBERTA_LEAFITERATOR_HH
#define DUNE_ALBERTA_LEAFITERATOR_HH

#include <dune/grid/common/entityiterator.hh>

#include <dune/grid/albertagrid/treeiterator.hh>

#if HAVE_ALBERTA

namespace Dune
{

  // AlbertaGridLeafIterator
  // -----------------------

  template< int codim, PartitionIteratorType pitype, class GridImp >
  class AlbertaGridLeafIterator
    : public AlbertaGridTreeIterator< codim, GridImp, true >
  {
    typedef AlbertaGridLeafIterator< codim, pitype, GridImp > This;
    typedef AlbertaGridTreeIterator< codim, GridImp, true > Base;

  public:
    typedef typename Base::Entity Entity;
    typedef typename Base::MarkerVector MarkerVector;

    AlbertaGridLeafIterator ()
    {}

    //! Constructor making end iterator
    AlbertaGridLeafIterator ( const GridImp &grid, int level )
      : Base( grid, level )
    {}

    //! Constructor making begin iterator
    AlbertaGridLeafIterator ( const GridImp &grid,
                              const MarkerVector *vec,
                              int level )
      : Base( grid, vec, level )
    {}

    //! increment the iterator
    void increment ()
    {
      Base::increment();
    }
  };


  template< int codim, class GridImp >
  class AlbertaGridLeafIterator< codim, Ghost_Partition, GridImp >
    : public AlbertaGridTreeIterator< codim, GridImp, true >
  {
    typedef AlbertaGridLeafIterator< codim, Ghost_Partition, GridImp > This;
    typedef AlbertaGridTreeIterator< codim, GridImp, true > Base;

  public:
    typedef typename Base::Entity Entity;
    typedef typename Base::MarkerVector MarkerVector;

     AlbertaGridLeafIterator ()
    {}

    //! Constructor making end iterator
    AlbertaGridLeafIterator ( const GridImp &grid, int level )
      : Base( grid, level )
    {}

    //! Constructor making begin iterator (which is the end iterator in this case)
    AlbertaGridLeafIterator ( const GridImp &grid,
                              const MarkerVector *vec,
                              int level )
      : Base( grid, level )
    {}

    //! increment the iterator
    void increment ()
    {
      Base::increment();
    }
  };

}

#endif // #if HAVE_ALBERTA

#endif // #ifndef DUNE_ALBERTA_LEAFITERATOR_HH


==> anc/xt-super/dune-grid/dune/grid/albertagrid/level.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALBERTA_LEVEL_HH
#define DUNE_ALBERTA_LEVEL_HH

#include <cassert>
#include <cstdlib>

#include <dune/grid/albertagrid/meshpointer.hh>
#include <dune/grid/albertagrid/dofadmin.hh>
#include <dune/grid/albertagrid/dofvector.hh>

#if HAVE_ALBERTA

namespace Dune
{

  // AlbertaGridLevelProvider
  // ------------------------

  template< int dim >
  class AlbertaGridLevelProvider
  {
    typedef AlbertaGridLevelProvider< dim > This;

    typedef unsigned char Level;

    typedef Alberta::DofVectorPointer< Level > DofVectorPointer;
    typedef Alberta::DofAccess< dim, 0 > DofAccess;

    typedef Alberta::FillFlags< dim > FillFlags;

    static const Level isNewFlag = (1 << 7);
    static const Level levelMask = (1 << 7) - 1;

    class SetLocal;
    class CalcMaxLevel;

    template< Level flags >
    struct ClearFlags;

    struct Interpolation;

  public:
    typedef Alberta::ElementInfo< dim > ElementInfo;
    typedef Alberta::MeshPointer< dim > MeshPointer;
    typedef Alberta::HierarchyDofNumbering< dim > DofNumbering;

    Level operator() ( const Alberta::Element *element ) const
    {
      const Level *array = (Level *)level_;
      return array[ dofAccess_( element, 0 ) ] & levelMask;
    }

    Level operator() ( const ElementInfo &elementInfo ) const
    {
      return (*this)( elementInfo.el() );
    }

    bool isNew ( const Alberta::Element *element ) const
    {
      const Level *array = (Level *)level_;
      return ((array[ dofAccess_( element, 0 ) ] & isNewFlag) != 0);
    }

    bool isNew ( const ElementInfo &elementInfo ) const
    {
      return isNew( elementInfo.el() );
    }

    Level maxLevel () const
    {
      CalcMaxLevel calcFromCache;
      level_.forEach( calcFromCache );
#ifndef NDEBUG
      CalcMaxLevel calcFromGrid;
      mesh().leafTraverse( calcFromGrid, FillFlags::nothing );
      assert( calcFromCache.maxLevel() == calcFromGrid.maxLevel() );
#endif
      return calcFromCache.maxLevel();;
    }

    MeshPointer mesh () const
    {
      return MeshPointer( level_.dofSpace()->mesh );
    }

    void markAllOld ()
    {
      ClearFlags< isNewFlag > clearIsNew;
      level_.forEach( clearIsNew );
    }

    void create ( const DofNumbering &dofNumbering )
    {
      const Alberta::DofSpace *const dofSpace = dofNumbering.dofSpace( 0 );
      dofAccess_ = DofAccess( dofSpace );

      level_.create( dofSpace, "Element level" );
      assert( level_ );
      level_.template setupInterpolation< Interpolation >();

      SetLocal setLocal( level_ );
      mesh().hierarchicTraverse( setLocal, FillFlags::nothing );
    }

    void release ()
    {
      level_.release();
      dofAccess_ = DofAccess();
    }

  private:
    DofVectorPointer level_;
    DofAccess dofAccess_;
  };



  // AlbertaGridLevelProvider::SetLocal
  // ----------------------------------

  template< int dim >
  class AlbertaGridLevelProvider< dim >::SetLocal
  {
    DofVectorPointer level_;
    DofAccess dofAccess_;

  public:
    explicit SetLocal ( const DofVectorPointer &level )
      : level_( level ),
        dofAccess_( level.dofSpace() )
    {}

    void operator() ( const Alberta::ElementInfo< dim > &elementInfo ) const
    {
      Level *const array = (Level *)level_;
      array[ dofAccess_( elementInfo, 0 ) ] = elementInfo.level();
    }
  };



  // AlbertaGridLevelProvider::CalcMaxLevel
  // --------------------------------------

  template< int dim >
  class AlbertaGridLevelProvider< dim >::CalcMaxLevel
  {
    Level maxLevel_;

  public:
    CalcMaxLevel ()
      : maxLevel_( 0 )
    {}

    void operator() ( const Level &dof )
    {
      maxLevel_ = std::max( maxLevel_, Level( dof & levelMask ) );
    }

    void operator() ( const Alberta::ElementInfo< dim > &elementInfo )
    {
      maxLevel_ = std::max( maxLevel_, Level( elementInfo.level() ) );
    }

    Level maxLevel () const
    {
      return maxLevel_;
    }
  };



  // AlbertaGridLevelProvider::ClearFlags
  // ------------------------------------

  template< int dim >
  template< typename AlbertaGridLevelProvider< dim >::Level flags >
  struct AlbertaGridLevelProvider< dim >::ClearFlags
  {
    void operator() ( Level &dof ) const
    {
      dof &= ~flags;
    }
  };



  // AlbertaGridLevelProvider::Interpolation
  // ---------------------------------------

  template< int dim >
  struct AlbertaGridLevelProvider< dim >::Interpolation
  {
    static const int dimension = dim;

    typedef Alberta::Patch< dimension > Patch;

    static void interpolateVector ( const DofVectorPointer &dofVector,
                                    const Patch &patch )
    {
      const DofAccess dofAccess( dofVector.dofSpace() );
      Level *array = (Level *)dofVector;

      for( int i = 0; i < patch.count(); ++i )
      {
        const Alberta::Element *const father = patch[ i ];
        assert( (array[ dofAccess( father, 0 ) ] & levelMask) < levelMask );
        const Level childLevel = (array[ dofAccess( father, 0 ) ] + 1) | isNewFlag;
        for( int i = 0; i < 2; ++i )
        {
          const Alberta::Element *child = father->child[ i ];
          array[ dofAccess( child, 0 ) ] = childLevel;
        }
      }
    }
  };

}

#endif // #if HAVE_ALBERTA

#endif


==> anc/xt-super/dune-grid/dune/grid/albertagrid/leveliterator.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALBERTA_LEVELITERATOR_HH
#define DUNE_ALBERTA_LEVELITERATOR_HH

#include <dune/grid/common/entityiterator.hh>

#include <dune/grid/albertagrid/treeiterator.hh>

#if HAVE_ALBERTA

namespace Dune
{

  // AlbertaGridLevelIterator
  // ------------------------

  template< int codim, PartitionIteratorType pitype, class GridImp >
  class AlbertaGridLevelIterator
    : public AlbertaGridTreeIterator< codim, GridImp, false >
  {
    typedef AlbertaGridLevelIterator< codim, pitype, GridImp > This;
    typedef AlbertaGridTreeIterator< codim, GridImp, false > Base;

  public:
    typedef typename Base::Entity Entity;
    typedef typename Base::MarkerVector MarkerVector;

    AlbertaGridLevelIterator ()
    {}

    //! Constructor making end iterator
    AlbertaGridLevelIterator ( const GridImp &grid, int level )
      : Base( grid, level )
    {}

    //! Constructor making begin iterator
    AlbertaGridLevelIterator ( const GridImp &grid,
                               const MarkerVector *vec,
                               int level )
      : Base( grid, vec, level )
    {}

    //! increment the iterator
    void increment ()
    {
      Base::increment();
    }
  };


  template< int codim, class GridImp >
  class AlbertaGridLevelIterator< codim, Ghost_Partition, GridImp >
    : public AlbertaGridTreeIterator< codim, GridImp, false >
  {
    typedef AlbertaGridLevelIterator< codim, Ghost_Partition, GridImp > This;
    typedef AlbertaGridTreeIterator< codim, GridImp, false > Base;

  public:
    typedef typename Base::Entity Entity;
    typedef typename Base::MarkerVector MarkerVector;

    AlbertaGridLevelIterator ()
    {}

    //! Constructor making end iterator
    AlbertaGridLevelIterator ( const GridImp &grid, int level )
      : Base( grid, level )
    {}

    //! Constructor making begin iterator (which is the end iterator in this case)
    AlbertaGridLevelIterator ( const GridImp &grid,
                               const MarkerVector *vec,
                               int level )
      : Base( grid, level )
    {}

    //! increment the iterator
    void increment ()
    {
      Base::increment();
    }
  };
}

#endif // #if HAVE_ALBERTA

#endif // #ifndef DUNE_ALBERTA_LEVELITERATOR_HH


==> anc/xt-super/dune-grid/dune/grid/albertagrid/macrodata.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <config.h>

#include <vector>

/** \file
 *  \author Martin Nolte
 *  \brief  provides a wrapper for ALBERTA's macro_data structure
 */

#include <dune/common/array.hh>
#include <dune/common/forloop.hh>

#include <dune/grid/common/exceptions.hh>

#if HAVE_ALBERTA

#include <dune/grid/albertagrid/macrodata.hh>

namespace Dune
{

  namespace Alberta
  {

    template< int dim >
    template< int dimWorld >
    bool MacroData< dim >::Library< dimWorld >
    ::checkNeighbors ( const MacroData &macroData )
    {
      assert( macroData.data_ );
      if( !(macroData.data_->neigh) )
        return true;

      const bool hasOppVertex = (bool)macroData.data_->opp_vertex;

      const int count = macroData.elementCount();
      for( int i = 0; i < count; ++i )
      {
        for( int j = 0; j <= dimension; ++j )
        {
          const int nb = macroData.data_->neigh[ i*numVertices + j ];
          if( nb < 0 )
            continue;
          if( nb >= macroData.elementCount() )
            return false;

          if( hasOppVertex )
          {
            const int ov = macroData.data_->opp_vertex[ i*numVertices + j ];
            if( ov > dimension )
              return false;
            if( macroData.data_->neigh[ nb*numVertices + ov ] != i )
              return false;
            if( macroData.data_->opp_vertex[ nb*numVertices + ov ] != j )
              return false;
          }
          else
          {
            bool foundSelf = false;
            for( int k = 0; k <= dimension; ++k )
              foundSelf |= (macroData.data_->neigh[ nb*numVertices + k ] == i);
            if( !foundSelf )
              return false;
          }
        }
      }
      return true;
    }


    template<>
    template<>
    void MacroData< 1 >::Library< dimWorld >::markLongestEdge ( MacroData &macroData )
    {
      assert( macroData.data_ );
    }


    template<>
    template<>
    void MacroData< 2 >::Library< dimWorld >::markLongestEdge ( MacroData &macroData )
    {
      assert( macroData.data_ );
      std::cerr << "Marking longest edge for refinement..." << std::endl;

      const int count = macroData.elementCount();
      for( int i = 0; i < count; ++i )
      {
        const int refEdge = RefinementEdge< dimension >::value;
        const int edge = longestEdge( macroData, macroData.element( i ) );
        if( edge != refEdge )
          rotate( macroData, i, edge + (numVertices - refEdge) );
      }
    }


    template<>
    template<>
    void MacroData< 3 >::Library< dimWorld >::markLongestEdge ( MacroData &macroData )
    {
      static const int shift[ 6 ] = { 0, 0, 3, 1, 0, 2 };
      static const int swapSuccessor[ 6 ] = { -1, 1, -1, -1, 3, -1 };
      static const int oldedge[ 6 ][ 6 ]
        = { { 0, 1, 2, 3, 4, 5 }, { 1, 0, 2, 3, 5, 4 }, { 2, 4, 5, 0, 1, 3 },
            { 3, 4, 0, 5, 1, 2 }, { 4, 5, 2, 3, 0, 1 }, { 5, 1, 3, 2, 4, 0 } };
      static const ElementType eltype[ 4 ] = { 1, 0, 0, 1 };

      assert( macroData.data_ );
      std::cerr << "Marking longest edge for refinement..." << std::endl;

      bool warnOpposedLongestEdges = false;
      const int count = macroData.elementCount();
      for( int i = 0; i < count; ++i )
      {
        const ElementId &element = macroData.element( i );

        // calculate edge lengths
        array< Real, 6 > length;
        for( int j = 0; j < 6; ++j )
          length[ j ] = edgeLength ( macroData, element, j );

        // find longest edge
        int edge = 0;
        for( int k = 1; k < 6; ++k )
          edge = (length[ k ] > length[ edge ] ? k : edge);

        // mark longest edge as refinement edge
        if( shift[ edge ] > 0 )
          rotate( macroData, i, shift[ edge ] );
        if( swapSuccessor[ edge ] > 0 )
          swap( macroData, i, swapSuccessor[ edge ], (swapSuccessor[ edge ] + 1) % numVertices );

        // make sure that the longest edge is the refinement edge (temporary assertion)
        const int refEdge = RefinementEdge< dimension >::value;
        if( longestEdge( macroData, macroData.element( i ) ) != refEdge )
          DUNE_THROW( InvalidStateException, "Unable to mark longest edge." );

        // improve second refinement edge
        int lengthFlags = 0;
        lengthFlags |= int( length[ oldedge[ edge ][ 2 ] ] > length[ oldedge[ edge ][ 1 ] ] );
        lengthFlags |= int( length[ oldedge[ edge ][ 4 ] ] > length[ oldedge[ edge ][ 3 ] ] ) << 1;
        warnOpposedLongestEdges |= (length[ oldedge[ edge ][ 5 ] ] > length[ oldedge[ edge ][ (lengthFlags & 1) + 1 ] ]);
        warnOpposedLongestEdges |= (length[ oldedge[ edge ][ 5 ] ] > length[ oldedge[ edge ][ (lengthFlags >> 1) + 3 ] ]);
        if( (lengthFlags & 2) != 0 )
          swap( macroData, i, 0, 1 );
        macroData.data_->el_type[ i ] = eltype[ lengthFlags ];
      }

      if( warnOpposedLongestEdges )
        std::cerr << "Warning: There are elements whose longest edges don't share a vertex." << std::endl;
    }


    template< int dim >
    template< int dimWorld >
    void MacroData< dim >::Library< dimWorld >
    ::setOrientation ( MacroData &macroData, const Real orientation )
    {}

#if ALBERTA_DIM <= 3
    template<>
    template<>
    void MacroData< dimWorld >::Library< dimWorld >
    ::setOrientation ( MacroData &macroData, const Real orientation )
    {
      assert( macroData.data_ );

      const int count = macroData.elementCount();
      for( int i = 0; i < count; ++i )
      {
        FieldMatrix< Real, dimWorld, dimWorld > jacobianTransposed;
        ElementId &id = macroData.element( i );

        const GlobalVector &x = macroData.vertex( id[ 0 ] );
        for( int j = 0; j < dimWorld; ++j )
        {
          const GlobalVector &y = macroData.vertex( id[ j+1 ] );
          for( int k = 0; k < dimWorld; ++k )
            jacobianTransposed[ j ][ k ] = y[ k ] - x[ k ];
        }
        if( determinant( jacobianTransposed ) * orientation < 0 )
          swap( macroData, i, (dimWorld == 3 ? 2 : 0), (dimWorld == 3 ? 3 : 1) );
      }
    }
#endif // #if ALBERTA_DIM <= 3


    template< int dim >
    template< int dimWorld >
    inline Real MacroData< dim >::Library< dimWorld >
    ::edgeLength ( const MacroData &macroData, const ElementId &e, int edge )
    {
      const int i = MapVertices< dim, dim-1 >::apply( edge, 0 );
      assert( (macroData.vertexCount_ < 0) || (e[ i ] < macroData.vertexCount_) );
      const GlobalVector &x = macroData.vertex( e[ i ] );

      const int j = MapVertices< dim, dim-1 >::apply( edge, 1 );
      assert( (macroData.vertexCount_ < 0) || (e[ j ] < macroData.vertexCount_) );
      const GlobalVector &y = macroData.vertex( e[ j ] );

      Real sum = (y[ 0 ] - x[ 0 ]) * (y[ 0 ] - x[ 0 ]);
      for( int i = 1; i < dimWorld; ++i )
        sum += (y[ i ] - x[ i ]) * (y[ i ] - x[ i ]);
      return sqrt( sum );
    }


    template< int dim >
    template< int dimWorld >
    inline int MacroData< dim >::Library< dimWorld >
    ::longestEdge ( const MacroData &macroData, const ElementId &e )
    {
      int maxEdge = 0;
      Real maxLength = edgeLength( macroData, e, 0 );
      for( int i = 1; i < numEdges; ++i )
      {
        const Real length = edgeLength( macroData, e, i );
        if( length <= maxLength )
          continue;
        maxEdge = i;
        maxLength = length;
      }
      return maxEdge;
    }


    template< int dim >
    template< int dimWorld >
    template< class Type >
    inline void MacroData< dim >::Library< dimWorld >::rotate ( Type *array, int i, int shift )
    {
      if( array )
      {
        const int offset = i*numVertices;
        Type old[ numVertices ];
        for( int j = 0; j < numVertices; ++j )
          old[ j ] = array[ offset + j ];
        for( int j = 0; j < numVertices; ++j )
          array[ offset + j ] = old[ (j+shift) % numVertices ];
      }
    }


    template< int dim >
    template< int dimWorld >
    inline void MacroData< dim >::Library< dimWorld >::rotate ( MacroData &macroData, int i, int shift )
    {
      // rotate vertices
      rotate( macroData.data_->mel_vertices, i, shift );

      // correct opposite vertices
      if( macroData.data_->opp_vertex )
      {
        assert( macroData.data_->neigh );
        const int shiftBack = numVertices - (shift % numVertices);
        for( int j = 0; j < numVertices; ++j )
        {
          const int nb = macroData.data_->neigh[ i*numVertices + j ];
          if( nb < 0 )
            continue;
          const int ov = macroData.data_->opp_vertex[ i*numVertices + j ];
          assert( macroData.data_->neigh[ nb*numVertices + ov ] == i );
          assert( macroData.data_->opp_vertex[ nb*numVertices + ov ] == j );
          macroData.data_->opp_vertex[ nb*numVertices + ov ] = (j+shiftBack) % numVertices;
        }
        rotate( macroData.data_->opp_vertex, i, shift );
      }

      // correct neighbors and boundaries
      rotate( macroData.data_->neigh, i, shift );
      rotate( macroData.data_->boundary, i, shift );
    }


    template< int dim >
    template< int dimWorld >
    inline void MacroData< dim >::Library< dimWorld >
    ::swap ( MacroData &macroData, int el, int v1, int v2 )
    {
      std::swap( macroData.element( el )[ v1 ], macroData.element( el )[ v2 ] );

      if( macroData.data_->opp_vertex )
      {
        assert( macroData.data_->neigh );

        const int nb1 = macroData.neighbor( el, v1 );
        if( nb1 >= 0 )
        {
          const int ov = macroData.data_->opp_vertex[ el*numVertices + v1 ];
          assert( macroData.neighbor( nb1, ov ) == el );
          assert( macroData.data_->opp_vertex[ nb1*numVertices + ov ] == v1 );
          macroData.data_->opp_vertex[ nb1*numVertices + ov ] = v2;
        }

        const int nb2 = macroData.neighbor( el, v2 );
        if( nb2 >= 0 )
        {
          const int ov = macroData.data_->opp_vertex[ el*numVertices + v2 ];
          assert( macroData.neighbor( nb2, ov ) == el );
          assert( macroData.data_->opp_vertex[ nb2*numVertices + ov ] == v2 );
          macroData.data_->opp_vertex[ nb2*numVertices + ov ] = v1;
        }

        std::swap( macroData.data_->opp_vertex[ el*numVertices + v1 ],
                   macroData.data_->opp_vertex[ el*numVertices + v2 ] );
      }

      if( macroData.data_->neigh )
        std::swap( macroData.neighbor( el, v1 ), macroData.neighbor( el, v2 ) );
      if( macroData.data_->boundary )
        std::swap( macroData.boundaryId( el, v1 ), macroData.boundaryId( el, v2 ) );
    }



    // Instantiation
    // -------------

    template struct Dune::Alberta::MacroData< 1 >::Library< dimWorld >;
#if ALBERTA_DIM >= 2
    template struct Dune::Alberta::MacroData< 2 >::Library< dimWorld >;
#endif // #if ALBERTA_DIM >= 2
#if ALBERTA_DIM >= 3
    template struct Dune::Alberta::MacroData< 3 >::Library< dimWorld >;
#endif // #if ALBERTA_DIM >= 3

  } // namespace Alberta

} // namespace Dune

#endif // #if HAVE_ALBERTA


==> anc/xt-super/dune-grid/dune/grid/albertagrid/macrodata.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALBERTA_MACRODATA_HH
#define DUNE_ALBERTA_MACRODATA_HH

/** \file
 *  \author Martin Nolte
 *  \brief  provides a wrapper for ALBERTA's macro_data structure
 */

#include <dune/common/fvector.hh>
#include <dune/common/fmatrix.hh>

#include <dune/grid/albertagrid/misc.hh>
#include <dune/grid/albertagrid/algebra.hh>
#include <dune/grid/albertagrid/albertaheader.hh>

#if HAVE_ALBERTA

namespace Dune
{

  namespace Alberta
  {

    template< int dim >
    class MacroData
    {
      typedef MacroData< dim > This;

      typedef ALBERTA MACRO_DATA Data;

      static const int dimension = dim;
      static const int numVertices = NumSubEntities< dimension, dimension >::value;
      static const int numEdges = NumSubEntities< dimension, dimension-1 >::value;

      static const int initialSize = 4096;

    public:
      template< int >
      struct Library;

      template< int > friend struct InstantiateMacroDataLibrary;

    public:
      typedef int ElementId[ numVertices ];

      static const int supportPeriodicity = 1;

      MacroData ()
        : data_( NULL ),
          vertexCount_( -1 ),
          elementCount_( -1 )
      {}

      operator Data * () const
      {
        return data_;
      }

      int vertexCount () const
      {
        return (vertexCount_ < 0 ? data_->n_total_vertices : vertexCount_);
      }

      int elementCount () const
      {
        return (elementCount_ < 0 ? data_->n_macro_elements : elementCount_);
      }

      ElementId &element ( int i ) const;
      GlobalVector &vertex ( int i ) const;
      int &neighbor ( int element, int i ) const;
      BoundaryId &boundaryId ( int element, int i ) const;

      /** \brief create a new macro data structure
       *
       *  A new macro data structure is created and put into insert mode.
       */
      void create ();

      /** \brief compress macro data structure
       *
       *  Compress the macro data structure to its minimum size and leave
       *  insert mode.
       *
       *  \note This method may always be called. It does nothing outside of
       *        insert mode.
       */
      void finalize ();

      /** \brief mark the longest edge of all elements as refinement edges
       *
       *  This is a postprocessing step and should be done after finalizing
       *  the triangulation.
       *
       *  \note Though it is possible to call markLongestEdge in insert mode,
       *        you must make sure that all required vertices have been set.
       */
      void markLongestEdge ();

      /** \brief set the orientation of all elements
       *
       *  This is a postprocessing step and should be done after finalizing
       *  the triangulation.
       *
       *  \note Though it is possible to call setOrientation in insert mode,
       *        you must make sure that all required vertices have been set.
       */
      void setOrientation ( const Real orientation );

      /** \brief check the neighbor information
       *
       *  This method allows the verification of neighbor information in a
       *  finalized (and possibly postprecessed) macro triangulation.
       *
       *  \note On unfinalized macro triangulations there is no neighbor
       *        information. Hence this check will succeed in this case.
       *
       *  \returns true, if all generated neighbor information is correct.
       */
      bool checkNeighbors () const;

      /** \brief release the macro data structure */
      void release ()
      {
        if( data_ != NULL )
        {
          ALBERTA free_macro_data( data_ );
          data_ = NULL;
        }
        vertexCount_ = elementCount_ = -1;
      }

      /** \brief insert element
       *
       *  Insert an element into the macro data structure. This may only be
       *  done in insert mode.
       */
      int insertElement ( const ElementId &id );

      /** \brief insert vertex
       *
       *  Insert a vertex into the macro data structure. This may only be
       *  done in insert mode.
       */
      int insertVertex ( const GlobalVector &coords )
      {
        assert( vertexCount_ >= 0 );
        if( vertexCount_ >= data_->n_total_vertices )
          resizeVertices( 2*vertexCount_ );
        copy( coords, vertex( vertexCount_ ) );
        return vertexCount_++;
      }

      /** \brief insert vertex
       *
       *  Insert a vertex into the macro data structure. This may only be
       *  done in insert mode.
       */
      int insertVertex ( const FieldVector< Real, dimWorld > &coords )
      {
        assert( vertexCount_ >= 0 );
        if( vertexCount_ >= data_->n_total_vertices )
          resizeVertices( 2*vertexCount_ );
        copy( coords, vertex( vertexCount_ ) );
        return vertexCount_++;
      }

      void insertWallTrafo ( const GlobalMatrix &m, const GlobalVector &t );
      void insertWallTrafo ( const FieldMatrix< Real, dimWorld, dimWorld > &matrix,
                             const FieldVector< Real, dimWorld > &shift );

      void checkCycles ();

      void read ( const std::string &filename, bool binary = false );

      bool write ( const std::string &filename, bool binary = false ) const
      {
        if( binary )
          return ALBERTA write_macro_data_xdr( data_, filename.c_str() );
        else
          return ALBERTA write_macro_data( data_, filename.c_str() );
      }

    private:
      template< class Vector >
      void copy ( const Vector &x, GlobalVector &y )
      {
        for( int i = 0; i < dimWorld; ++i )
          y[ i ] = x[ i ];
      }

      void resizeElements ( const int newSize );

      void resizeVertices ( const int newSize )
      {
        const int oldSize = data_->n_total_vertices;
        data_->n_total_vertices = newSize;
        data_->coords = memReAlloc< GlobalVector >( data_->coords, oldSize, newSize );
        assert( (data_->coords != NULL) || (newSize == 0) );
      }

    private:
      Data *data_;
      int vertexCount_;
      int elementCount_;
    };



    // MacroData::Library
    // ------------------

    template< int dim >
    template< int >
    struct MacroData< dim >::Library
    {
      typedef Alberta::MacroData< dim > MacroData;

      static bool checkNeighbors ( const MacroData &macroData );
      static void markLongestEdge ( MacroData &macroData );
      static void setOrientation ( MacroData &macroData, const Real orientation );

    private:
      static Real edgeLength ( const MacroData &macroData, const ElementId &e, int edge );
      static int longestEdge ( const MacroData &macroData, const ElementId &e );

      template< class Type >
      static void rotate ( Type *array, int i, int shift );

      static void rotate ( MacroData &macroData, int i, int shift );
      static void swap ( MacroData &macroData, int el, int v1, int v2 );
    };



    // Implementation of MacroData
    // ---------------------------

    template< int dim >
    inline typename MacroData< dim >::ElementId &
    MacroData< dim >::element ( int i ) const
    {
      assert( (i >= 0) && (i < data_->n_macro_elements) );
      const int offset = i * numVertices;
      return *reinterpret_cast< ElementId * >( data_->mel_vertices + offset );
    }


    template< int dim >
    inline GlobalVector &MacroData< dim >::vertex ( int i ) const
    {
      assert( (i >= 0) && (i < data_->n_total_vertices) );
      return data_->coords[ i ];
    }


    template< int dim >
    inline int &MacroData< dim >::neighbor ( int element, int i ) const
    {
      assert( (element >= 0) && (element < data_->n_macro_elements) );
      assert( (i >= 0) && (i < numVertices) );
      return data_->neigh[ element*numVertices + i ];
    }


    template< int dim >
    inline BoundaryId &MacroData< dim >::boundaryId ( int element, int i ) const
    {
      assert( (element >= 0) && (element < data_->n_macro_elements) );
      assert( (i >= 0) && (i < numVertices) );
      return data_->boundary[ element*numVertices + i ];
    }


    template< int dim >
    inline void MacroData< dim >::create ()
    {
      release();
      data_ = ALBERTA alloc_macro_data( dim, initialSize, initialSize );
      data_->boundary = memAlloc< BoundaryId >( initialSize*numVertices );
      if( dim == 3 )
        data_->el_type = memAlloc< ElementType >( initialSize );
      vertexCount_ = elementCount_ = 0;
      elementCount_ = 0;
    }


    template< int dim >
    inline void MacroData< dim >::finalize ()
    {
      if( (vertexCount_ >= 0) && (elementCount_ >= 0) )
      {
        resizeVertices( vertexCount_ );
        resizeElements( elementCount_ );
        ALBERTA compute_neigh_fast( data_ );

        // assign default boundary id (if none is assigned)
        for( int element = 0; element < elementCount_; ++element )
        {
          for( int i = 0; i < numVertices; ++i )
          {
            BoundaryId &id = boundaryId( element, i );
            if( neighbor( element, i ) >= 0 )
            {
              assert( id == InteriorBoundary );
              id = InteriorBoundary;
            }
            else
              id = (id == InteriorBoundary ? DirichletBoundary : id);
          }
        }

        vertexCount_ = elementCount_ = -1;
      }
      assert( (vertexCount_ < 0) && (elementCount_ < 0) );
    }


    template< int dim >
    inline void MacroData< dim >::markLongestEdge ()
    {
      Library< dimWorld >::markLongestEdge( *this );
    }


    template< int dim >
    inline void MacroData< dim >::setOrientation ( const Real orientation )
    {
      Library< dimWorld >::setOrientation( *this, orientation );
    }


    template< int dim >
    inline bool MacroData< dim >::checkNeighbors () const
    {
      return Library< dimWorld >::checkNeighbors( *this );
    }


    template< int dim >
    inline int MacroData< dim >::insertElement ( const ElementId &id )
    {
      assert( elementCount_ >= 0 );
      if( elementCount_ >= data_->n_macro_elements )
        resizeElements( 2*elementCount_ );

      ElementId &e = element( elementCount_ );
      for( int i = 0; i < numVertices; ++i )
      {
        e[ i ] = id[ i ];
        boundaryId( elementCount_, i ) = InteriorBoundary;
      }
      if( dim == 3 )
        data_->el_type[ elementCount_ ] = 0;

      return elementCount_++;
    }


    template< int dim >
    inline void MacroData< dim >
    ::insertWallTrafo ( const GlobalMatrix &matrix, const GlobalVector &shift )
    {
      int &count = data_->n_wall_trafos;
      AffineTransformation *&array = data_->wall_trafos;

      // resize wall trafo array
      array = memReAlloc< AffineTransformation >( array, count, count+1 );
      assert( data_->wall_trafos != NULL );

      // copy matrix and shift
      for( int i = 0; i < dimWorld; ++i )
        copy( matrix[ i ], array[ count ].M[ i ] );
      copy( shift, array[ count ].t );
      ++count;
    }

    template< int dim >
    inline void MacroData< dim >
    ::insertWallTrafo ( const FieldMatrix< Real, dimWorld, dimWorld > &matrix,
                        const FieldVector< Real, dimWorld > &shift )
    {
      int &count = data_->n_wall_trafos;
      AffineTransformation *&array = data_->wall_trafos;

      // resize wall trafo array
      array = memReAlloc< AffineTransformation >( array, count, count+1 );
      assert( data_->wall_trafos != NULL );

      // copy matrix and shift
      for( int i = 0; i < dimWorld; ++i )
        copy( matrix[ i ], array[ count ].M[ i ] );
      copy( shift, array[ count ].t );
      ++count;
    }


    template< int dim >
    inline void MacroData< dim >::checkCycles ()
    {
      // ensure that the macro data has been finalized
      finalize();
      ALBERTA macro_test( data_, NULL );
    }


    template< int dim >
    inline void MacroData< dim >::read ( const std::string &filename, bool binary )
    {
      release();
      if( binary )
        data_ = ALBERTA read_macro_xdr( filename.c_str() );
      else
        data_ = ALBERTA read_macro( filename.c_str() );
    }


    template< int dim >
    inline void MacroData< dim >::resizeElements ( const int newSize )
    {
      const int oldSize = data_->n_macro_elements;
      data_->n_macro_elements = newSize;
      data_->mel_vertices = memReAlloc( data_->mel_vertices, oldSize*numVertices, newSize*numVertices );
      data_->boundary = memReAlloc( data_->boundary, oldSize*numVertices, newSize*numVertices );
      if( dim == 3 )
        data_->el_type = memReAlloc( data_->el_type, oldSize, newSize );
      assert( (newSize == 0) || (data_->mel_vertices != NULL) );
    }

  }

}

#endif // #if HAVE_ALBERTA

#endif


==> anc/xt-super/dune-grid/dune/grid/albertagrid/macroelement.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALBERTA_MACROELEMENT_HH
#define DUNE_ALBERTA_MACROELEMENT_HH

#include <dune/grid/albertagrid/misc.hh>

#if HAVE_ALBERTA

namespace Dune
{

  namespace Alberta
  {

    // MacroElement
    // ------------

    template< int dim >
    struct MacroElement
      : public ALBERTA MACRO_EL
    {
      const GlobalVector &coordinate ( const int vertex ) const;

      int boundaryId ( const int face ) const;
      bool isBoundary ( const int face ) const;
      const MacroElement< dim > *neighbor ( const int face ) const;
    };


    template< int dim >
    inline const GlobalVector &MacroElement< dim >::coordinate ( const int vertex ) const
    {
      assert( (vertex >= 0) && (vertex < N_VERTICES_MAX) );
      return *coord[ vertex ];
    }


    template< int dim >
    inline bool MacroElement< dim >::isBoundary ( const int face ) const
    {
      return (boundaryId( face ) != InteriorBoundary);
    }


    template< int dim >
    inline int MacroElement< dim >::boundaryId ( const int face ) const
    {
      return wall_bound[ face ];
    }


    template< int dim >
    const MacroElement< dim > *MacroElement< dim >::neighbor ( const int face ) const
    {
      assert( (face >= 0) && (face < N_NEIGH_MAX) );
      return static_cast< const MacroElement * >( neigh[ face ] );
    }

  }

}

#endif // #if HAVE_ALBERTA

#endif // #ifndef DUNE_ALBERTA_MACROELEMENT_HH


==> anc/xt-super/dune-grid/dune/grid/albertagrid/meshpointer.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <config.h>

#if HAVE_ALBERTA

#include <dune/grid/albertagrid/meshpointer.hh>

namespace Dune
{

  namespace Alberta
  {

    // Implementation of MeshPointer
    // -----------------------------

    template< int dim >
    template< int dimWorld >
    unsigned int MeshPointer< dim >::Library< dimWorld >::boundaryCount = 0;

    template< int dim >
    template< int dimWorld >
    const void *MeshPointer< dim >::Library< dimWorld >::projectionFactory = 0;



    template< int dim >
    template< int dimWorld >
    void MeshPointer< dim >::Library< dimWorld >
    ::create ( MeshPointer &ptr, const MacroData< dim > &macroData,
               ALBERTA NODE_PROJECTION *(*initNodeProjection)( Mesh *, ALBERTA MACRO_EL *, int ) )
    {
      ptr.mesh_ = GET_MESH( dim, "DUNE AlbertaGrid", macroData, initNodeProjection, NULL );

      // The 1d grid does not create the face projections, so we do it here
      if( (dim == 1) && (ptr.mesh_ != NULL) )
      {
        const MacroIterator eit = ptr.end();
        for( MacroIterator it = ptr.begin(); it != eit; ++it )
        {
          MacroElement &macroEl = const_cast< MacroElement & >( it.macroElement() );
          for( int i = 1; i <= dim+1; ++i )
            macroEl.projection[ i ] = initNodeProjection( ptr.mesh_, &macroEl, i );
        }
      }
    }



    template< int dim >
    template< int dimWorld >
    void MeshPointer< dim >::Library< dimWorld >::release ( MeshPointer &ptr )
    {
      if( ptr.mesh_ == NULL )
        return;

      // free projections
      const MacroIterator eit = ptr.end();
      for( MacroIterator it = ptr.begin(); it != eit; ++it )
      {
        MacroElement &macroEl = const_cast< MacroElement & >( it.macroElement() );
        for( int i = 0; i <= dim+1; ++i )
        {
          if( macroEl.projection[ i ] != NULL )
          {
            delete static_cast< BasicNodeProjection * >( macroEl.projection[ i ] );
            macroEl.projection[ i ] = NULL;
          }
        }
      }

      // free mesh
      ALBERTA free_mesh( ptr.mesh_ );
      ptr.mesh_ = NULL;
    }



    // Instantiation
    // -------------

    template struct Dune::Alberta::MeshPointer< 1 >::Library< dimWorld >;
#if ALBERTA_DIM >= 2
    template struct Dune::Alberta::MeshPointer< 2 >::Library< dimWorld >;
#endif // #if ALBERTA_DIM >= 2
#if ALBERTA_DIM >= 3
    template struct Dune::Alberta::MeshPointer< 3 >::Library< dimWorld >;
#endif // #if ALBERTA_DIM >= 3

  } // namespace Alberta

} // namespace Dune

#endif // #if HAVE_ALBERTA


==> anc/xt-super/dune-grid/dune/grid/albertagrid/meshpointer.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALBERTA_MESHPOINTER_HH
#define DUNE_ALBERTA_MESHPOINTER_HH

/** \file
 *  \author Martin Nolte
 *  \brief  provides a wrapper for ALBERTA's mesh structure
 */

#include <limits>
#include <string>

#include <dune/grid/albertagrid/misc.hh>
#include <dune/grid/albertagrid/elementinfo.hh>
#include <dune/grid/albertagrid/macrodata.hh>
#include <dune/grid/albertagrid/projection.hh>

#if HAVE_ALBERTA

namespace Dune
{

  namespace Alberta
  {

    // External Forward Declarations
    // -----------------------------

    template< int dim >
    class HierarchyDofNumbering;

    // MeshPointer
    // -----------

    template< int dim >
    class MeshPointer
    {
      typedef Alberta::ElementInfo< dim > ElementInfo;
      typedef typename ElementInfo::MacroElement MacroElement;
      typedef typename ElementInfo::FillFlags FillFlags;

      class BoundaryProvider;

      template< int dimWorld >
      struct Library;

    public:
      class MacroIterator;

      MeshPointer ()
        : mesh_( 0 )
      {}

      explicit MeshPointer ( Mesh *mesh )
        : mesh_( mesh )
      {}

      operator Mesh * () const
      {
        return mesh_;
      }

      operator bool () const
      {
        return (bool)mesh_;
      }

      MacroIterator begin () const
      {
        return MacroIterator( *this, false );
      }

      MacroIterator end () const
      {
        return MacroIterator( *this, true );
      }

      int numMacroElements () const;
      int size ( int codim ) const;

      // create a mesh from a macrodata structure
      // params:  macroData - macro data structure
      // returns: number of boundary segments
      unsigned int create ( const MacroData< dim > &macroData );

      // create a mesh from a macrodata structure, adding projections
      // params:  macroData         - macro data structure
      //          projectionFactory - factory for the projections
      // returns: number of boundary segments
      template< class Proj, class Impl >
      unsigned int create ( const MacroData< dim > &macroData,
                            const ProjectionFactoryInterface< Proj, Impl > &projectionFactory );

      // create a mesh from a file
      // params:  filename - file name of an Alberta macro triangulation
      //          binary   - read binary?
      // returns: number of boundary segments
      unsigned int create ( const std::string &filename, bool binary = false );

      // read back a mesh from a file
      // params:  filename - file name of an Alberta save file
      //          time     - variable to receive the time stored in the file
      // returns: number of boundary segments
      //
      // notes: - projections are not preserved
      //        - we assume that projections are added in the same order they
      //          inserted in when the grid was created (otherwise the boundary
      //          indices change)
      unsigned int read ( const std::string &filename, Real &time );

      bool write ( const std::string &filename, Real time ) const;

      void release ();

      template< class Functor >
      void hierarchicTraverse ( Functor &functor,
                                typename FillFlags::Flags fillFlags = FillFlags::standard ) const;

      template< class Functor >
      void leafTraverse ( Functor &functor,
                          typename FillFlags::Flags fillFlags = FillFlags::standard ) const;

      bool coarsen ( typename FillFlags::Flags fillFlags = FillFlags::nothing );

      bool refine ( typename FillFlags::Flags fillFlags = FillFlags::nothing );

    private:
      static ALBERTA NODE_PROJECTION *
      initNodeProjection ( Mesh *mesh, ALBERTA MACRO_EL *macroElement, int n );
      template< class ProjectionProvider >
      static ALBERTA NODE_PROJECTION *
      initNodeProjection ( Mesh *mesh, ALBERTA MACRO_EL *macroElement, int n );

      Mesh *mesh_;
    };



    // MeshPointer::Library
    // --------------------

    template< int dim >
    template< int dimWorld >
    struct MeshPointer< dim >::Library
    {
      typedef Alberta::MeshPointer< dim > MeshPointer;

      static unsigned int boundaryCount;
      static const void *projectionFactory;

      static void
      create ( MeshPointer &ptr, const MacroData< dim > &macroData,
               ALBERTA NODE_PROJECTION *(*initNodeProjection)( Mesh *, ALBERTA MACRO_EL *, int ) );
      static void release ( MeshPointer &ptr );
    };



    // MeshPointer::MacroIterator
    // --------------------------

    template< int dim >
    class MeshPointer< dim >::MacroIterator
    {
      typedef MacroIterator This;

      friend class MeshPointer< dim >;

    public:
      typedef Alberta::MeshPointer< dim > MeshPointer;
      typedef Alberta::ElementInfo< dim > ElementInfo;

      MacroIterator ()
        : mesh_(),
          index_( -1 )
      {}

    private:

      explicit MacroIterator ( const MeshPointer &mesh, bool end = false )
        : mesh_( mesh ),
          index_( end ? mesh.numMacroElements() : 0 )
      {}

    public:
      bool done () const
      {
        return (index_ >= mesh().numMacroElements());
      }

      bool equals ( const MacroIterator &other ) const
      {
        return (index_ == other.index_);
      }

      void increment ()
      {
        assert( !done() );
        ++index_;
      }

      const MacroElement &macroElement () const
      {
        assert( !done() );
        return static_cast< const MacroElement & >( mesh().mesh_->macro_els[ index_ ] );
      }

      const MeshPointer &mesh () const
      {
        return mesh_;
      }

      This &operator++ ()
      {
        increment();
        return *this;
      }

      ElementInfo operator* () const
      {
        return elementInfo();
      }

      bool operator== ( const MacroIterator &other ) const
      {
        return equals( other );
      }

      bool operator!= ( const MacroIterator &other ) const
      {
        return !equals( other );
      }

      ElementInfo
      elementInfo ( typename FillFlags::Flags fillFlags = FillFlags::standard ) const
      {
        if( done() )
          return ElementInfo();
        else
          return ElementInfo( mesh(), macroElement(), fillFlags );
      }

    private:
      MeshPointer mesh_;
      int index_;
    };



    // Implementation of MeshPointer
    // -----------------------------

    template< int dim >
    inline int MeshPointer< dim >::numMacroElements () const
    {
      return (mesh_ ? mesh_->n_macro_el : 0);
    }


    template<>
    inline int MeshPointer< 1 >::size( int codim ) const
    {
      assert( (codim >= 0) && (codim <= 1) );
      return (codim == 0 ? mesh_->n_elements : mesh_->n_vertices);
    }

    template<>
    inline int MeshPointer< 2 >::size( int codim ) const
    {
      assert( (codim >= 0) && (codim <= 2) );
      if( codim == 0 )
        return mesh_->n_elements;
      else if( codim == 2 )
        return mesh_->n_vertices;
      else
        return mesh_->n_edges;
    }

    template<>
    inline int MeshPointer< 3 >::size( int codim ) const
    {
      assert( (codim >= 0) && (codim <= 3) );
      if( codim == 0 )
        return mesh_->n_elements;
      else if( codim == 3 )
        return mesh_->n_vertices;
      else if( codim == 1 )
        return mesh_->n_faces;
      else
        return mesh_->n_edges;
    }


    template< int dim >
    inline unsigned int MeshPointer< dim >
    ::create ( const MacroData< dim > &macroData )
    {
      release();

      Library< dimWorld >::boundaryCount = 0;
      Library< dimWorld >::create( *this, macroData, &initNodeProjection );
      return Library< dimWorld >::boundaryCount;
    }


    template< int dim >
    template< class Proj, class Impl >
    inline unsigned int MeshPointer< dim >
    ::create ( const MacroData< dim > &macroData,
               const ProjectionFactoryInterface< Proj, Impl > &projectionFactory )
    {
      typedef ProjectionFactoryInterface< Proj, Impl > ProjectionFactory;

      release();

      Library< dimWorld >::boundaryCount = 0;
      Library< dimWorld >::projectionFactory = &projectionFactory;
      Library< dimWorld >::create( *this, macroData, &initNodeProjection< ProjectionFactory > );
      Library< dimWorld >::projectionFactory = 0;
      return Library< dimWorld >::boundaryCount;
    }




    template< int dim >
    inline unsigned int MeshPointer< dim >
    ::create ( const std::string &filename, bool binary )
    {
      MacroData< dim > macroData;
      macroData.read( filename, binary );
      const unsigned int boundaryCount = create( macroData );
      macroData.release();
      return boundaryCount;
    }


    template< int dim >
    inline unsigned int MeshPointer< dim >::read ( const std::string &filename, Real &time )
    {
      release();

      Library< dimWorld >::boundaryCount = 0;
      mesh_ = ALBERTA read_mesh_xdr( filename.c_str(), &time, NULL, NULL );
      return Library< dimWorld >::boundaryCount;
    }


    template< int dim >
    inline bool MeshPointer< dim >::write ( const std::string &filename, Real time ) const
    {
      int success = ALBERTA write_mesh_xdr( mesh_, filename.c_str(), time );
      return (success == 0);
    }


    template< int dim >
    inline void MeshPointer< dim >::release ()
    {
      Library< dimWorld >::release( *this );
    }


    template< int dim >
    template< class Functor >
    inline void MeshPointer< dim >
    ::hierarchicTraverse ( Functor &functor,
                           typename FillFlags::Flags fillFlags ) const
    {
      const MacroIterator eit = end();
      for( MacroIterator it = begin(); it != eit; ++it )
      {
        const ElementInfo info = it.elementInfo( fillFlags );
        info.hierarchicTraverse( functor );
      }
    }


    template< int dim >
    template< class Functor >
    inline void MeshPointer< dim >
    ::leafTraverse ( Functor &functor,
                     typename FillFlags::Flags fillFlags ) const
    {
      const MacroIterator eit = end();
      for( MacroIterator it = begin(); it != eit; ++it )
      {
        const ElementInfo info = it.elementInfo( fillFlags );
        info.leafTraverse( functor );
      }
    }


    template< int dim >
    inline bool MeshPointer< dim >::coarsen ( typename FillFlags::Flags fillFlags )
    {
      const bool coarsened = (ALBERTA coarsen( mesh_, fillFlags ) == meshCoarsened);
      if( coarsened )
        ALBERTA dof_compress( mesh_ );
      return coarsened;
    }

    template< int dim >
    inline bool MeshPointer< dim >::refine ( typename FillFlags::Flags fillFlags )
    {
      return (ALBERTA refine( mesh_, fillFlags ) == meshRefined);
    }


    template< int dim >
    inline ALBERTA NODE_PROJECTION *
    MeshPointer< dim >::initNodeProjection ( Mesh *mesh, ALBERTA MACRO_EL *macroEl, int n )
    {
      const MacroElement &macroElement = static_cast< const MacroElement & >( *macroEl );
      if( (n > 0) && macroElement.isBoundary( n-1 ) )
        return new BasicNodeProjection( Library< dimWorld >::boundaryCount++ );
      else
        return 0;
    }


    template< int dim >
    template< class ProjectionFactory >
    inline ALBERTA NODE_PROJECTION *
    MeshPointer< dim >::initNodeProjection ( Mesh *mesh, ALBERTA MACRO_EL *macroEl, int n )
    {
      typedef typename ProjectionFactory::Projection Projection;

      const MacroElement &macroElement = static_cast< const MacroElement & >( *macroEl );

      MeshPointer< dim > meshPointer( mesh );
      ElementInfo elementInfo( meshPointer, macroElement, FillFlags::standard );
      const ProjectionFactory &projectionFactory = *static_cast< const ProjectionFactory * >( Library< dimWorld >::projectionFactory );
      if( (n > 0) && macroElement.isBoundary( n-1 ) )
      {
        const unsigned int boundaryIndex = Library< dimWorld >::boundaryCount++;
        if( projectionFactory.hasProjection( elementInfo, n-1 ) )
        {
          Projection projection = projectionFactory.projection( elementInfo, n-1 );
          return new NodeProjection< dim, Projection >( boundaryIndex, projection );
        }
        else
          return new BasicNodeProjection( boundaryIndex );
      }
      else if( (dim < dimWorld) && (n == 0) )
      {
        const unsigned int boundaryIndex = std::numeric_limits< unsigned int >::max();
        if( projectionFactory.hasProjection( elementInfo ) )
        {
          Projection projection = projectionFactory.projection( elementInfo );
          return new NodeProjection< dim, Projection >( boundaryIndex, projection );
        }
        else
          return 0;
      }
      else
        return 0;
    }

  } // namespace Alberta

} // namespace Dune

#endif // #if HAVE_ALBERTA

#endif // #ifndef DUNE_ALBERTA_MESHPOINTER_HH


==> anc/xt-super/dune-grid/dune/grid/albertagrid/misc.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALBERTA_MISC_HH
#define DUNE_ALBERTA_MISC_HH

#include <cassert>

#include <dune/common/exceptions.hh>
#include <dune/common/typetraits.hh>
#include <dune/common/forloop.hh>

#include <dune/grid/albertagrid/albertaheader.hh>

#if HAVE_ALBERTA

// should the coordinates be cached in a vector (required for ALBERTA 2.0)?
#ifndef DUNE_ALBERTA_CACHE_COORDINATES
#define DUNE_ALBERTA_CACHE_COORDINATES 1
#endif

namespace Dune
{

  // Exceptions
  // ----------

  class AlbertaError
    : public Exception
  {};

  class AlbertaIOError
    : public IOError
  {};



  namespace Alberta
  {

    // Import Types
    // ------------

    static const int dimWorld = DIM_OF_WORLD;

    typedef ALBERTA REAL Real;
    typedef ALBERTA REAL_B LocalVector; // in barycentric coordinates
    typedef ALBERTA REAL_D GlobalVector;
    typedef ALBERTA REAL_DD GlobalMatrix;
    typedef ALBERTA AFF_TRAFO AffineTransformation;
    typedef ALBERTA MESH Mesh;
    typedef ALBERTA EL Element;

    static const int meshRefined = MESH_REFINED;
    static const int meshCoarsened = MESH_COARSENED;

    static const int InteriorBoundary = INTERIOR;
    static const int DirichletBoundary = DIRICHLET;
    typedef ALBERTA BNDRY_TYPE BoundaryId;

    typedef U_CHAR ElementType;

    typedef ALBERTA FE_SPACE DofSpace;



    // Memory Manipulation Functions
    // -----------------------------

    template< class Data >
    inline Data *memAlloc ( size_t size )
    {
      return MEM_ALLOC( size, Data );
    }

    template< class Data >
    inline Data *memCAlloc ( size_t size )
    {
      return MEM_CALLOC( size, Data );
    }

    template< class Data >
    inline Data *memReAlloc ( Data *ptr, size_t oldSize, size_t newSize )
    {
      return MEM_REALLOC( ptr, oldSize, newSize, Data );
    }

    template< class Data >
    inline void memFree ( Data *ptr, size_t size )
    {
      return MEM_FREE( ptr, size, Data );
    }



    // GlobalSpace
    // -----------

    class GlobalSpace
    {
      typedef GlobalSpace This;

    public:
      typedef GlobalMatrix Matrix;
      typedef GlobalVector Vector;

    private:
      Matrix identityMatrix_;
      Vector nullVector_;

      GlobalSpace ()
      {
        for( int i = 0; i < dimWorld; ++i )
        {
          for( int j = 0; j < dimWorld; ++j )
            identityMatrix_[ i ][ j ] = Real( 0 );
          identityMatrix_[ i ][ i ] = Real( 1 );
          nullVector_[ i ] = Real( 0 );
        }
      }

      static This &instance ()
      {
        static This theInstance;
        return theInstance;
      }

    public:
      static const Matrix &identityMatrix ()
      {
        return instance().identityMatrix_;
      }

      static const Vector &nullVector ()
      {
        return instance().nullVector_;
      }
    };



    // NumSubEntities
    // --------------

    template< int dim, int codim >
    struct NumSubEntities;

    template< int dim >
    struct NumSubEntities< dim, 0 >
    {
      static const int value = 1;
    };

    template< int dim >
    struct NumSubEntities< dim, dim >
    {
      static const int value = dim+1;
    };

    template<>
    struct NumSubEntities< 0, 0 >
    {
      static const int value = 1;
    };

    template<>
    struct NumSubEntities< 2, 1 >
    {
      static const int value = 3;
    };

    template<>
    struct NumSubEntities< 3, 1 >
    {
      static const int value = 4;
    };

    template<>
    struct NumSubEntities< 3, 2 >
    {
      static const int value = 6;
    };



    // CodimType
    // ---------

    template< int dim, int codim >
    struct CodimType;

    template< int dim >
    struct CodimType< dim, 0 >
    {
      static const int value = CENTER;
    };

    template< int dim >
    struct CodimType< dim, dim >
    {
      static const int value = VERTEX;
    };

    template<>
    struct CodimType< 2, 1 >
    {
      static const int value = EDGE;
    };

    template<>
    struct CodimType< 3, 1 >
    {
      static const int value = FACE;
    };

    template<>
    struct CodimType< 3, 2 >
    {
      static const int value = EDGE;
    };



    // FillFlags
    // ---------

    template< int dim >
    struct FillFlags
    {
      typedef ALBERTA FLAGS Flags;

      static const Flags nothing = FILL_NOTHING;

      static const Flags coords = FILL_COORDS;

      static const Flags neighbor = FILL_NEIGH;

      static const Flags orientation = (dim == 3 ? FILL_ORIENTATION : FILL_NOTHING);

      static const Flags projection = FILL_PROJECTION;

      static const Flags elementType = FILL_NOTHING;

      static const Flags boundaryId = FILL_MACRO_WALLS;

      static const Flags nonPeriodic = FILL_NON_PERIODIC;

      static const Flags all = coords | neighbor | boundaryId | nonPeriodic
                               | orientation | projection | elementType;

      static const Flags standardWithCoords = all & ~nonPeriodic & ~projection;

#if DUNE_ALBERTA_CACHE_COORDINATES
      static const Flags standard = standardWithCoords & ~coords;
#else
      static const Flags standard = standardWithCoords;
#endif
    };



    // RefinementEdge
    // --------------

    template< int dim >
    struct RefinementEdge
    {
      static const int value = 0;
    };

    template<>
    struct RefinementEdge< 2 >
    {
      static const int value = 2;
    };



    // Dune2AlbertaNumbering
    // ---------------------

    template< int dim, int codim >
    struct Dune2AlbertaNumbering
    {
      static int apply ( const int i )
      {
        assert( (i >= 0) && (i < NumSubEntities< dim, codim >::value) );
        return i;
      }
    };

    template<>
    struct Dune2AlbertaNumbering< 3, 2 >
    {
      static const int numSubEntities = NumSubEntities< 3, 2 >::value;

      static int apply ( const int i )
      {
        assert( (i >= 0) && (i < numSubEntities) );
        static int dune2alberta[ numSubEntities ] = { 0, 3, 1, 2, 4, 5 };
        return dune2alberta[ i ];
      }
    };



    // Generic2AlbertaNumbering
    // ------------------------

    template< int dim, int codim >
    struct Generic2AlbertaNumbering
    {
      static int apply ( const int i )
      {
        assert( (i >= 0) && (i < NumSubEntities< dim, codim >::value) );
        return i;
      }
    };

    template< int dim >
    struct Generic2AlbertaNumbering< dim, 1 >
    {
      static int apply ( const int i )
      {
        assert( (i >= 0) && (i < NumSubEntities< dim, 1 >::value) );
        return dim - i;
      }
    };

    template<>
    struct Generic2AlbertaNumbering< 1, 1 >
    {
      static int apply ( const int i )
      {
        assert( (i >= 0) && (i < NumSubEntities< 1, 1 >::value) );
        return i;
      }
    };

    template<>
    struct Generic2AlbertaNumbering< 3, 2 >
    {
      static const int numSubEntities = NumSubEntities< 3, 2 >::value;

      static int apply ( const int i )
      {
        assert( (i >= 0) && (i < numSubEntities) );
        static int generic2alberta[ numSubEntities ] = { 0, 1, 3, 2, 4, 5 };
        return generic2alberta[ i ];
      }
    };



    // NumberingMap
    // ------------

    template< int dim, template< int, int > class Numbering = Generic2AlbertaNumbering >
    class NumberingMap
    {
      typedef NumberingMap< dim, Numbering > This;

      template< int codim >
      struct Initialize;

      int *dune2alberta_[ dim+1 ];
      int *alberta2dune_[ dim+1 ];
      int numSubEntities_[ dim+1 ];

      NumberingMap ( const This & );
      This &operator= ( const This & );

    public:
      NumberingMap ()
      {
        ForLoop< Initialize, 0, dim >::apply( *this );
      }

      ~NumberingMap ()
      {
        for( int codim = 0; codim <= dim; ++codim )
        {
          delete[]( dune2alberta_[ codim ] );
          delete[]( alberta2dune_[ codim ] );
        }
      }

      int dune2alberta ( int codim, int i ) const
      {
        assert( (codim >= 0) && (codim <= dim) );
        assert( (i >= 0) && (i < numSubEntities( codim )) );
        return dune2alberta_[ codim ][ i ];
      }

      int alberta2dune ( int codim, int i ) const
      {
        assert( (codim >= 0) && (codim <= dim) );
        assert( (i >= 0) && (i < numSubEntities( codim )) );
        return alberta2dune_[ codim ][ i ];
      }

      int numSubEntities ( int codim ) const
      {
        assert( (codim >= 0) && (codim <= dim) );
        return numSubEntities_[ codim ];
      }
    };



    // NumberingMap::Initialize
    // ------------------------

    template< int dim, template< int, int > class Numbering >
    template< int codim >
    struct NumberingMap< dim, Numbering >::Initialize
    {
      static const int numSubEntities = NumSubEntities< dim, codim >::value;

      static void apply ( NumberingMap< dim, Numbering > &map )
      {
        map.numSubEntities_[ codim ] = numSubEntities;
        map.dune2alberta_[ codim ] = new int[ numSubEntities ];
        map.alberta2dune_[ codim ] = new int[ numSubEntities ];

        for( int i = 0; i < numSubEntities; ++i )
        {
          const int j = Numbering< dim, codim >::apply( i );
          map.dune2alberta_[ codim ][ i ] = j;
          map.alberta2dune_[ codim ][ j ] = i;
        }
      }
    };



    // MapVertices
    // -----------

    template< int dim, int codim >
    struct MapVertices;

    template< int dim >
    struct MapVertices< dim, 0 >
    {
      static int apply ( int subEntity, int vertex )
      {
        assert( subEntity == 0 );
        assert( (vertex >= 0) && (vertex <= NumSubEntities< dim, dim >::value) );
        return vertex;
      }
    };

    template<>
    struct MapVertices< 2, 1 >
    {
      static int apply ( int subEntity, int vertex )
      {
        assert( (subEntity >= 0) && (subEntity < 3) );
        assert( (vertex >= 0) && (vertex < 2) );
        //static const int map[ 3 ][ 2 ] = { {1,2}, {2,0}, {0,1} };
        static const int map[ 3 ][ 2 ] = { {1,2}, {0,2}, {0,1} };
        return map[ subEntity ][ vertex ];
      }
    };

    template<>
    struct MapVertices< 3, 1 >
    {
      static int apply ( int subEntity, int vertex )
      {
        assert( (subEntity >= 0) && (subEntity < 4) );
        assert( (vertex >= 0) && (vertex < 3) );
        //static const int map[ 4 ][ 3 ] = { {1,2,3}, {0,3,2}, {0,1,3}, {0,2,1} };
        static const int map[ 4 ][ 3 ] = { {1,2,3}, {0,2,3}, {0,1,3}, {0,1,2} };
        return map[ subEntity ][ vertex ];
      }
    };

    template<>
    struct MapVertices< 3, 2 >
    {
      static int apply ( int subEntity, int vertex )
      {
        assert( (subEntity >= 0) && (subEntity < 6) );
        assert( (vertex >= 0) && (vertex < 2) );
        static const int map[ 6 ][ 2 ] = { {0,1}, {0,2}, {0,3}, {1,2}, {1,3}, {2,3} };
        return map[ subEntity ][ vertex ];
      }
    };

    template< int dim >
    struct MapVertices< dim, dim >
    {
      static int apply ( int subEntity, int vertex )
      {
        assert( (subEntity >= 0) && (subEntity < NumSubEntities< dim, 1 >::value) );
        assert( vertex == 0 );
        return subEntity;
      }
    };



    // Twist
    // -----

    // ******************************************************************
    // Meaning of the twist (same as in ALU)
    // -------------------------------------
    //
    // Consider a fixed ordering of the vertices v_1, ... v_n of a face
    // (here, we assume their indices to be increasing). Denote by k the
    // local number of a vertex v within the element and by t the twist.
    // Then, v = v_j, where j is computed by the following formula:
    //
    //        / (2n + 1 - k + t) % n, if t < 0
    //   j = <
    //        \ (k + t) % n,          if t >= 0
    //
    //  Note: We use the order of the 0-th vertex dof to assign the twist.
    //        This is ok for two reasons:
    //        - ALBERTA preserves the relative order of the dofs during
    //          dof compression.
    //        - ALBERTA enforces the first vertex dof admin to be periodic.
    // ******************************************************************

    template< int dim, int subdim >
    struct Twist
    {
      static const int numSubEntities = NumSubEntities< dim, dim-subdim >::value;

      static const int minTwist = 0;
      static const int maxTwist = 0;

      static int twist ( const Element *element, int subEntity )
      {
        assert( (subEntity >= 0) && (subEntity < numSubEntities) );
        return 0;
      }
    };

    template< int dim >
    struct Twist< dim, 1 >
    {
      static const int numSubEntities = NumSubEntities< dim, dim-1 >::value;

      static const int minTwist = 0;
      static const int maxTwist = 1;

      static int twist ( const Element *element, int subEntity )
      {
        assert( (subEntity >= 0) && (subEntity < numSubEntities) );
        const int numVertices = NumSubEntities< 1, 1 >::value;
        int dof[ numVertices ];
        for( int i = 0; i < numVertices; ++i )
        {
          const int j = MapVertices< dim, dim-1 >::apply( subEntity, i );
          dof[ i ] = element->dof[ j ][ 0 ];
        }
        return (dof[ 0 ] < dof[ 1 ] ? 0 : 1);
      }
    };


    template<>
    struct Twist< 1, 1 >
    {
      static const int minTwist = 0;
      static const int maxTwist = 0;

      static int twist ( const Element *element, int subEntity )
      {
        assert( subEntity == 0 );
        return 0;
      }
    };


    template< int dim >
    struct Twist< dim, 2 >
    {
      static const int numSubEntities = NumSubEntities< dim, dim-2 >::value;

      static const int minTwist = -3;
      static const int maxTwist = 2;

      static int twist ( const Element *element, int subEntity )
      {
        assert( (subEntity >= 0) && (subEntity < numSubEntities) );
        const int numVertices = NumSubEntities< 2, 2 >::value;
        int dof[ numVertices ];
        for( int i = 0; i < numVertices; ++i )
        {
          const int j = MapVertices< dim, dim-2 >::apply( subEntity, i );
          dof[ i ] = element->dof[ j ][ 0 ];
        }

        const int twist[ 8 ] = { -2, 1, 666, -1, 2, 666, -3, 0 };
        const int k = int( dof[ 0 ] < dof[ 1 ] )
                      | (int( dof[ 0 ] < dof[ 2 ] ) << 1)
                      | (int( dof[ 1 ] < dof[ 2 ] ) << 2);
        assert( twist[ k ] != 666 );
        return twist[ k ];
      }
    };


    template<>
    struct Twist< 2, 2 >
    {
      static const int minTwist = 0;
      static const int maxTwist = 0;

      static int twist ( const Element *element, int subEntity )
      {
        assert( subEntity == 0 );
        return 0;
      }
    };



    template< int dim >
    inline int applyTwist ( int twist, int i )
    {
      const int numCorners = NumSubEntities< dim, dim >::value;
      return (twist < 0 ? (2*numCorners + 1 - i + twist) : i + twist) % numCorners;
    }

    template< int dim >
    inline int applyInverseTwist ( int twist, int i )
    {
      const int numCorners = NumSubEntities< dim, dim >::value;
      return (twist < 0 ? (2*numCorners + 1 - i + twist) : numCorners + i - twist) % numCorners;
    }

  }

}

#endif // #if HAVE_ALBERTA

#endif // #ifndef DUNE_ALBERTA_MISC_HH


==> anc/xt-super/dune-grid/dune/grid/albertagrid/persistentcontainer.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALBERTA_PERSISTENTCONTAINER_HH
#define DUNE_ALBERTA_PERSISTENTCONTAINER_HH

#include <dune/grid/utility/persistentcontainer.hh>

#if HAVE_ALBERTA
#include <dune/grid/utility/persistentcontainervector.hh>

namespace Dune
{

  // PersistentContainer for AlbertaGrid
  // -----------------------------------

  template< int dim, int dimworld, class T >
  class PersistentContainer< AlbertaGrid< dim, dimworld >, T >
    : public PersistentContainerVector< AlbertaGrid< dim, dimworld >, typename AlbertaGrid< dim, dimworld >::HierarchicIndexSet, std::vector< T > >
  {
    typedef PersistentContainerVector< AlbertaGrid< dim, dimworld >, typename AlbertaGrid< dim, dimworld >::HierarchicIndexSet, std::vector< T > > Base;

  public:
    typedef typename Base::Grid Grid;
    typedef typename Base::Value Value;

    PersistentContainer ( const Grid &grid, int codim, const Value &value = Value() )
      : Base( grid.hierarchicIndexSet(), codim, value )
    {}
  };

} // end namespace Dune

#endif // #if HAVE_ALBERTA

#endif // #ifndef DUNE_ALU_PERSISTENTCONTAINER_HH


==> anc/xt-super/dune-grid/dune/grid/albertagrid/projection.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALBERTA_NODEPROJECTION_HH
#define DUNE_ALBERTA_NODEPROJECTION_HH

#include <dune/common/shared_ptr.hh>

#include <dune/grid/common/boundaryprojection.hh>

#include <dune/grid/albertagrid/misc.hh>
#include <dune/grid/albertagrid/elementinfo.hh>

#if HAVE_ALBERTA

namespace Dune
{

  namespace Alberta
  {

    // Internal Forward Declarations
    // -----------------------------

    template< class Proj, class Impl >
    class ProjectionFactory;



    // DuneBoundaryProjection
    // ----------------------

    template< int dim >
    class DuneBoundaryProjection
    {
      typedef DuneBoundaryProjection< dim > This;

    public:
      static const int dimension = dim;

      typedef Alberta::ElementInfo< dimension > ElementInfo;
      typedef FieldVector< Real, dimWorld > GlobalCoordinate;

      typedef Dune::DuneBoundaryProjection< dimWorld > Projection;
      typedef Dune::shared_ptr< const Projection > ProjectionPtr;

      explicit DuneBoundaryProjection ( const ProjectionPtr &projection )
        : projection_( projection )
      {}

      // note: GlobalVector is an array type; global is the return value
      void operator() ( const ElementInfo &elementInfo, const LocalVector local,
                        GlobalVector global ) const
      {
        GlobalCoordinate x;
        for( int i = 0; i < dimWorld; ++i )
          x[ i ] = global[ i ];
        GlobalCoordinate y = projection() ( x );
        for( int i = 0; i < dimWorld; ++i )
          global[ i ] = y[ i ];
      }

      const Projection &projection () const
      {
        return *projection_;
      }

    private:
      ProjectionPtr projection_;
    };



    // ProjectionFactoryInterface
    // --------------------------

    template< class Proj, class Impl >
    class ProjectionFactoryInterface
    {
      typedef ProjectionFactoryInterface< Proj, Impl > This;

      friend class ProjectionFactory< Proj, Impl >;

    public:
      typedef Proj Projection;

      static const int dimension = Projection::dimension;

      typedef Alberta::ElementInfo< dimension > ElementInfo;

    private:
      ProjectionFactoryInterface ()
      {}

      ProjectionFactoryInterface ( const This &other );
      This &operator= ( const This &other );

    public:
      bool hasProjection ( const ElementInfo &elementInfo, const int face ) const
      {
        return asImpl().hasProjection( elementInfo, face );
      }

      bool hasProjection ( const ElementInfo &elementInfo ) const
      {
        return asImpl().hasProjection( elementInfo );
      }

      Projection projection ( const ElementInfo &elementInfo, const int face ) const
      {
        return asImpl().projection( elementInfo, face );
      };

      Projection projection ( const ElementInfo &elementInfo ) const
      {
        return asImpl().projection( elementInfo );
      };

    protected:
      const Impl &asImpl () const
      {
        return static_cast< const Impl & >( *this );
      }
    };



    // ProjectionFactory
    // -----------------

    template< class Proj, class Impl >
    class ProjectionFactory
      : public ProjectionFactoryInterface< Proj, Impl >
    {
      typedef ProjectionFactory< Proj, Impl > This;
      typedef ProjectionFactoryInterface< Proj, Impl > Base;

    public:
      typedef typename Base::Projection Projection;
      typedef typename Base::ElementInfo ElementInfo;

    protected:
      ProjectionFactory ()
      {}

    private:
      bool hasProjection ( const ElementInfo &elementInfo, const int face ) const;
      bool hasProjection ( const ElementInfo &elementInfo ) const;

      Projection projection ( const ElementInfo &elementInfo, const int face ) const;
      Projection projection ( const ElementInfo &elementInfo ) const;
    };



    // DuneGlobalBoundaryProjectionFactory
    // -----------------------------------

    template< int dim >
    class DuneGlobalBoundaryProjectionFactory
      : public ProjectionFactory< DuneBoundaryProjection< dim >, DuneGlobalBoundaryProjectionFactory< dim > >
    {
      typedef DuneGlobalBoundaryProjectionFactory< dim > This;
      typedef ProjectionFactory< DuneBoundaryProjection< dim >, This > Base;

    public:
      typedef typename Base::Projection Projection;
      typedef typename Base::ElementInfo ElementInfo;

      typedef typename Projection::ProjectionPtr DuneProjectionPtr;

      DuneGlobalBoundaryProjectionFactory ( const DuneProjectionPtr &projection )
        : projection_( projection )
      {}

      bool hasProjection ( const ElementInfo &elementInfo, const int face ) const
      {
        return true;
      }

      bool hasProjection ( const ElementInfo &elementInfo ) const
      {
        return true;
      }

      Projection projection ( const ElementInfo &elementInfo, const int face ) const
      {
        return projection_;
      };

      Projection projection ( const ElementInfo &elementInfo ) const
      {
        return projection_;
      };

    private:
      const Projection projection_;
    };



    // BasicNodeProjection
    // -------------------

    struct BasicNodeProjection
      : public ALBERTA NODE_PROJECTION
    {
      explicit BasicNodeProjection ( unsigned int boundaryIndex )
        : boundaryIndex_( boundaryIndex )
      {
        func = 0;
      }

      virtual ~BasicNodeProjection ()
      {}

      unsigned int boundaryIndex () const
      {
        return boundaryIndex_;
      }

    private:
      unsigned int boundaryIndex_;
    };



    // NodeProjection
    // --------------

    template< int dim, class Projection >
    class NodeProjection
      : public BasicNodeProjection
    {
      typedef NodeProjection< dim, Projection > This;
      typedef BasicNodeProjection Base;

    public:
      static const int dimension = dim;

      typedef Alberta::ElementInfo< dimension > ElementInfo;

    private:
      Projection projection_;

    public:
      NodeProjection ( unsigned int boundaryIndex, const Projection &projection )
        : Base( boundaryIndex ),
          projection_( projection )
      {
        func = apply;
      }

    private:
      // note: global is the return type (it is an array type and hence no
      //       reference is needed)
      static void apply ( GlobalVector global, const EL_INFO *info, const LocalVector local )
      {
        const ElementInfo elementInfo = ElementInfo::createFake( *info );

        assert( (info->fill_flag & FillFlags< dimension >::projection) != 0 );
        const This *nodeProjection = static_cast< const This * >( info->active_projection );

        assert( nodeProjection != NULL );
        nodeProjection->projection_( elementInfo, local, global );
      }
    };

  }

}

#endif // #if HAVE_ALBERTA

#endif // #ifndef DUNE_ALBERTA_NODEPROJECTION_HH


==> anc/xt-super/dune-grid/dune/grid/albertagrid/refinement.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALBERTA_REFINEMENT_HH
#define DUNE_ALBERTA_REFINEMENT_HH

/** \file
 *  \author Martin Nolte
 *  \brief  provides a wrapper for ALBERTA's refinement patches
 *          and the corners for geometryInFather
 */

#include <cassert>

#include <dune/grid/albertagrid/misc.hh>
#include <dune/grid/albertagrid/elementinfo.hh>

#if HAVE_ALBERTA

namespace Dune
{

  namespace Alberta
  {

    // Internal Forward Declarations
    // -----------------------------

    template< int dim, int codim >
    struct ForEachInteriorSubChild;



    // Patch
    // -----

    template< int dim >
    class Patch
    {
      typedef Patch< dim > This;

      static_assert(((dim >= 1) && (dim <= 3)),
                    "Alberta supports only dimensions 1, 2, 3");

    public:
      static const int dimension = dim;

      typedef Alberta::ElementInfo< dimension > ElementInfo;

      typedef ALBERTA RC_LIST_EL ElementList;

    private:
      ElementList *list_;
      int count_;

    public:
      Patch ( ElementList *list, int count )
        : list_( list ),
          count_( count )
      {
        assert( count > 0 );
      }

      Element *operator[] ( int i ) const;

      int count () const
      {
        return count_;
      }

      template< class LevelProvider >
      ElementInfo elementInfo ( int i, const LevelProvider &levelProvider ) const;

      int elementType ( int i ) const;
      bool hasNeighbor ( int i, int neighbor ) const;
      int neighborIndex ( int i, int neighbor ) const;

      template< class Functor >
      void forEach ( Functor &functor ) const
      {
        for( int i = 0; i < count(); ++i )
          functor( (*this)[ i ] );
      }

      template< int codim, class Functor >
      void forEachInteriorSubChild ( Functor &functor ) const
      {
        ForEachInteriorSubChild< dim, codim >::apply( functor, *this );
      }
    };


    template< int dim >
    inline Element *Patch< dim >::operator[] ( int i ) const
    {
      assert( (i >= 0) && (i < count()) );
      return list_[ i ].el_info.el;
    }


    template< int dim >
    template< class LevelProvider >
    inline typename Patch< dim >::ElementInfo
    Patch< dim >::elementInfo ( int i, const LevelProvider &levelProvider ) const
    {
      assert( (i >= 0) && (i < count()) );
      return ElementInfo::createFake( list_[ i ].el_info );
    }

    template<>
    template< class LevelProvider >
    inline typename Patch< 2 >::ElementInfo
    Patch< 2 >::elementInfo ( int i, const LevelProvider &levelProvider ) const
    {
      assert( (i >= 0) && (i < count()) );
      const MeshPointer< 2 > &mesh = levelProvider.mesh();
      const Element *element = (*this)[ i ];
      const int level = levelProvider( element );
      return ElementInfo::createFake( mesh, element, level );
    }


    template< int dim >
    inline int Patch< dim >::elementType ( int i ) const
    {
      assert( (i >= 0) && (i < count()) );
      return list_[ i ].el_info.el_type;
    }


    template< int dim >
    inline bool Patch< dim >::hasNeighbor ( int i, int neighbor ) const
    {
      return (list_[ i ].neigh[ neighbor ] != NULL);
    }

    template< int dim >
    inline int Patch< dim >::neighborIndex ( int i, int neighbor ) const
    {
      assert( hasNeighbor( i, neighbor ) );
      return (list_[ i ].neigh[ neighbor ]->no);
    }



    // ForEachInteriorSubChild
    // -----------------------

    template< int dim >
    struct ForEachInteriorSubChild< dim, 0 >
    {
      template< class Functor >
      static void apply ( Functor &functor, const Patch< dim > &patch )
      {
        for( int i = 0; i < patch.count(); ++i )
        {
          Element *const father = patch[ i ];
          functor( father->child[ 0 ], 0 );
          functor( father->child[ 1 ], 0 );
        }
      }
    };

    template< int dim >
    struct ForEachInteriorSubChild< dim, dim >
    {
      template< class Functor >
      static void apply ( Functor &functor, const Patch< dim > &patch )
      {
        functor( patch[ 0 ]->child[ 0 ], dim );
      }
    };

    template<>
    struct ForEachInteriorSubChild< 2, 1 >
    {
      template< class Functor >
      static void apply ( Functor &functor, const Patch< 2 > &patch )
      {
        // see alberta/src/2d/lagrange_2_2d.c for details
        Element *const firstFather = patch[ 0 ];

        Element *const firstChild = firstFather->child[ 0 ];
        functor( firstChild, 0 );
        functor( firstChild, 1 );

        functor( firstFather->child[ 1 ], 1 );

        if( patch.count() > 1 )
        {
          Element *const father = patch[ 1 ];
          functor( father->child[ 0 ], 1 );
        }
      }
    };

    template<>
    struct ForEachInteriorSubChild< 3, 1 >
    {
      template< class Functor >
      static void apply ( Functor &functor, const Patch< 3 > &patch )
      {
        // see alberta/src/3d/lagrange_3_3d.c for details
        Element *const firstFather = patch[ 0 ];

        Element *const firstChild = firstFather->child[ 0 ];
        functor( firstChild, 0 );
        functor( firstChild, 1 );
        functor( firstChild, 2 );

        Element *const secondChild = firstFather->child[ 1 ];
        functor( secondChild, 1 );
        functor( secondChild, 2 );

        for( int i = 1; i < patch.count(); ++i )
        {
          Element *const father = patch[ i ];
          const int type = patch.elementType( i );

          int lr_set = 0;
          if( patch.hasNeighbor( i, 0 ) && (patch.neighborIndex( i, 0 ) < i) )
            lr_set |= 1;
          if( patch.hasNeighbor( i, 1 ) && (patch.neighborIndex( i, 1 ) < i) )
            lr_set |= 2;
          assert( lr_set != 0 );

          functor( father->child[ 0 ], 0 );
          switch( lr_set )
          {
          case 1 :
            functor( father->child[ 0 ], 2 );
            functor( father->child[ 1 ], (type == 0 ? 1 : 2) );
            break;

          case 2 :
            functor( father->child[ 0 ], 1 );
            functor( father->child[ 1 ], (type == 0 ? 2 : 1) );
            break;
          }
        }
      }
    };

    template<>
    struct ForEachInteriorSubChild< 3, 2 >
    {
      template< class Functor >
      static void apply ( Functor &functor, const Patch< 3 > &patch )
      {
        // see alberta/src/3d/lagrange_2_3d.c for details
        Element *const firstFather = patch[ 0 ];

        Element *const firstChild = firstFather->child[ 0 ];
        functor( firstChild, 2 );
        functor( firstChild, 4 );
        functor( firstChild, 5 );

        functor( firstFather->child[ 1 ], 2 );

        for( int i = 1; i < patch.count(); ++i )
        {
          Element *const father = patch[ i ];

          int lr_set = 0;
          if( patch.hasNeighbor( i, 0 ) && (patch.neighborIndex( i, 0 ) < i) )
            lr_set = 1;
          if( patch.hasNeighbor( i, 1 ) && (patch.neighborIndex( i, 1 ) < i) )
            lr_set += 2;
          assert( lr_set != 0 );

          switch( lr_set )
          {
          case 1 :
            functor( father->child[ 0 ], 4 );
            break;

          case 2 :
            functor( father->child[ 0 ], 5 );
            break;
          }
        }
      }
    };



    // GeometryInFather
    // ----------------

    template< int dim >
    struct GeometryInFather;

    template<>
    struct GeometryInFather< 1 >
    {
      static const int dim = 1;

      typedef Real LocalVector[ dim ];

      static const LocalVector &
      coordinate ( int child, int orientation, int i )
      {
        static const Real coords[ 2 ][ dim+1 ][ dim ]
          = { { {0.0}, {0.5} }, { {0.5}, {1.0} } };
        assert( (i >= 0) && (i <= dim) );
        return coords[ child ][ i ];
      }
    };

    template<>
    struct GeometryInFather< 2 >
    {
      static const int dim = 2;

      typedef Real LocalVector[ dim ];

      static const LocalVector &
      coordinate ( int child, int orientation, int i )
      {
        static const Real coords[ 2 ][ dim+1 ][ dim ]
          = { { {0.0, 1.0}, {0.0, 0.0}, {0.5, 0.0} },
              { {1.0, 0.0}, {0.0, 1.0}, {0.5, 0.0} } };
        assert( (i >= 0) && (i <= dim) );
        return coords[ child ][ i ];
      }
    };

    template<>
    struct GeometryInFather< 3 >
    {
      static const int dim = 3;

      typedef Real LocalVector[ dim ];

      static const LocalVector &
      coordinate ( int child, int orientation, int i )
      {
        static const Real coords[ 2 ][ dim+1 ][ dim ]
          = { { {0.0, 0.0, 0.0}, {0.0, 1.0, 0.0}, {0.0, 0.0, 1.0}, {0.5, 0.0, 0.0} },
              { {1.0, 0.0, 0.0}, {0.0, 1.0, 0.0}, {0.0, 0.0, 1.0}, {0.5, 0.0, 0.0} } };
        static const int flip[ 2 ][ 2 ][ dim+1 ]
          = { { {0, 1, 2, 3}, {0, 1, 2, 3} }, { {0, 2, 1, 3}, {0, 1, 2, 3} } };
        assert( (i >= 0) && (i <= dim) );
        i = flip[ child ][ orientation ][ i ];
        return coords[ child ][ i ];
      }
    };

  }

}

#endif // #if HAVE_ALBERTA

#endif


==> anc/xt-super/dune-grid/dune/grid/albertagrid/test/CMakeLists.txt <==
# We do not want want to build the tests during make all,
# but just build them on demand
add_directory_test_target(_test_target)

if(ALBERTA_FOUND)
  set(ALBERTA_TESTS
    test-alberta3d-refine)
  add_executable(test-alberta3d-refine test-alberta3d-refine.cc)
  add_dune_alberta_flags(test-alberta3d-refine GRIDDIM 3)
  add_test(test-alberta3d-refine test-alberta3d-refine)
  add_dependencies(${_test_target} "${ALBERTA_TESTS}")
endif(ALBERTA_FOUND)


==> anc/xt-super/dune-grid/dune/grid/albertagrid/test/Makefile.am <==
EXTRA_DIST = CMakeLists.txt
check_PROGRAMS =

TESTS =

GRIDDIM=2

if ALBERTA
# test program will return the special exit code 77 ("skipped") if alberta is
# not available
TESTS += test-alberta3d-refine
check_PROGRAMS += test-alberta3d-refine
test_alberta3d_refine_SOURCES = test-alberta3d-refine.cc
test_alberta3d_refine_CPPFLAGS = $(AM_CPPFLAGS)		\
	$(ALBERTA3D_CPPFLAGS)
test_alberta3d_refine_LDFLAGS = $(AM_LDFLAGS)	\
	$(ALBERTA3D_LDFLAGS)
test_alberta3d_refine_LDADD =			\
	$(ALBERTA3D_LIBS)			\
	$(LDADD)
endif

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-grid/dune/grid/albertagrid/test/test-alberta3d-refine.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <cmath>
#include <string>
#include <sstream>
#include <vector>

#include <dune/common/fvector.hh>
#include <dune/common/shared_ptr.hh>

#include <dune/geometry/type.hh>
#include <dune/geometry/quadraturerules.hh>

#include <dune/grid/io/file/vtk/subsamplingvtkwriter.hh>
#ifdef HAVE_ALBERTA
#include <dune/grid/albertagrid.hh>
#include <dune/grid/albertagrid/gridfactory.hh>
#endif

// single unit tet
template<typename Grid>
class UnitTetMaker {
  static_assert(Grid::dimension == 3, "Dimension of grid must be 3");
  static_assert(Grid::dimensionworld == 3, "Dimension of world must be 3");
public:
  static Dune::shared_ptr<Grid> create() {
    Dune::GridFactory<Grid> gf;

    // insert vertices
    Dune::FieldVector<typename Grid::ctype, 3> pos;
    pos[0] = 0; pos[1] = 0; pos[2] = 0; gf.insertVertex(pos);
    pos[0] = 1; pos[1] = 0; pos[2] = 0; gf.insertVertex(pos);
    pos[0] = 0; pos[1] = 1; pos[2] = 0; gf.insertVertex(pos);
    pos[0] = 0; pos[1] = 0; pos[2] = 1; gf.insertVertex(pos);


    // insert elements
    Dune::GeometryType type; type.makeTetrahedron();
    std::vector<unsigned int> vid(4);
    vid[0] = 0; vid[1] = 1; vid[2] = 2; vid[3] = 3; gf.insertElement(type, vid);

    return Dune::shared_ptr<Grid>(gf.createGrid());
  }
};

// kuhn triangulation with 6 tets
template<typename Grid>
class KuhnTriangulatedUnitCubeMaker {
  static_assert(Grid::dimension == 3, "Dimension of grid must be 3");
  static_assert(Grid::dimensionworld == 3, "Dimension of world must be 3");
public:
  static Dune::shared_ptr<Grid> create() {
    Dune::GridFactory<Grid> gf;
    Dune::FieldVector<typename Grid::ctype, 3> pos;

    pos[0] = 0; pos[1] = 0; pos[2] = 0; gf.insertVertex(pos);
    pos[0] = 1; pos[1] = 0; pos[2] = 0; gf.insertVertex(pos);
    pos[0] = 0; pos[1] = 1; pos[2] = 0; gf.insertVertex(pos);
    pos[0] = 1; pos[1] = 1; pos[2] = 0; gf.insertVertex(pos);
    pos[0] = 0; pos[1] = 0; pos[2] = 1; gf.insertVertex(pos);
    pos[0] = 1; pos[1] = 0; pos[2] = 1; gf.insertVertex(pos);
    pos[0] = 0; pos[1] = 1; pos[2] = 1; gf.insertVertex(pos);
    pos[0] = 1; pos[1] = 1; pos[2] = 1; gf.insertVertex(pos);

    Dune::GeometryType type;
    type.makeTetrahedron();
    std::vector<unsigned int> vid(4);

    vid[0] = 0; vid[1] = 1; vid[2] = 3; vid[3] = 7; gf.insertElement(type, vid);
    vid[0] = 0; vid[1] = 2; vid[2] = 3; vid[3] = 7; gf.insertElement(type, vid);
    vid[0] = 0; vid[1] = 2; vid[2] = 6; vid[3] = 7; gf.insertElement(type, vid);
    vid[0] = 0; vid[1] = 4; vid[2] = 6; vid[3] = 7; gf.insertElement(type, vid);
    vid[0] = 0; vid[1] = 4; vid[2] = 5; vid[3] = 7; gf.insertElement(type, vid);
    vid[0] = 0; vid[1] = 1; vid[2] = 5; vid[3] = 7; gf.insertElement(type, vid);

    gf.markLongestEdge();
    return Dune::shared_ptr<Grid>(gf.createGrid());
  }
};

// minimal triangulation with 5 tets, contains unit tet
template<typename Grid>
class MinTriangulatedUnitCubeMaker {
  static_assert(Grid::dimension == 3, "Dimension of grid must be 3");
  static_assert(Grid::dimensionworld == 3, "Dimension of world must be 3");
public:
  static Dune::shared_ptr<Grid> create() {
    Dune::GridFactory<Grid> gf;
    Dune::FieldVector<typename Grid::ctype, 3> pos;

    pos[0] = 0; pos[1] = 0; pos[2] = 0; gf.insertVertex(pos);
    pos[0] = 1; pos[1] = 0; pos[2] = 0; gf.insertVertex(pos);
    pos[0] = 0; pos[1] = 1; pos[2] = 0; gf.insertVertex(pos);
    pos[0] = 1; pos[1] = 1; pos[2] = 0; gf.insertVertex(pos);
    pos[0] = 0; pos[1] = 0; pos[2] = 1; gf.insertVertex(pos);
    pos[0] = 1; pos[1] = 0; pos[2] = 1; gf.insertVertex(pos);
    pos[0] = 0; pos[1] = 1; pos[2] = 1; gf.insertVertex(pos);
    pos[0] = 1; pos[1] = 1; pos[2] = 1; gf.insertVertex(pos);

    Dune::GeometryType type;
    type.makeTetrahedron();
    std::vector<unsigned int> vid(4);

    // tet at vertex 0
    vid[0] = 0; vid[1] = 1; vid[2] = 2; vid[3] = 4; gf.insertElement(type, vid);
    // tet at vertex 3
    vid[0] = 1; vid[1] = 2; vid[2] = 3; vid[3] = 7; gf.insertElement(type, vid);
    // central tet
    vid[0] = 1; vid[1] = 2; vid[2] = 4; vid[3] = 7; gf.insertElement(type, vid);
    // tet at vertex 5
    vid[0] = 1; vid[1] = 4; vid[2] = 5; vid[3] = 7; gf.insertElement(type, vid);
    // tet at vertex 6
    vid[0] = 2; vid[1] = 4; vid[2] = 6; vid[3] = 7; gf.insertElement(type, vid);

    gf.markLongestEdge();
    return Dune::shared_ptr<Grid>(gf.createGrid());
  }
};


int main(int argc, char** argv)
{

  try{
    // default exitcode 77 (=skipped); returned in case none of the supported
    // Grids were found
    int result = 77;

#ifdef HAVE_ALBERTA
#if (ALBERTA_DIM != 3)
#error ALBERTA_DIM is not set to 3 -- please check the Makefile.am
#endif
    {
      typedef Dune::AlbertaGrid<3, 3> Grid;

      std::cout << "The recursive-bisection refinement algorithm of alberta "
                << "cannot be used on arbitrary meshes (see Flyspry#569 for a "
                << "more comprehensive explanation).  However, the heuristic "
                << "used in the GridFactory can be tuned to support certain "
                << "types of meshes.  This test makes sure that meshes that "
                << "worked at one time in the past continue to work in the "
                << "future.  If a certain mesh does not work, this program "
                << "will usually generate a segmentation fault.\n"
                << std::endl;

      std::cout << "Checking unit tetrahedron..." << std::endl;
      std::cout << "Note: The unit tetrahdron check is a safety measure.  If "
                << "this test already produces a segfault, the problem is "
                << "probably not Albertas recursive bisection algorithm but "
                << "something else." << std::endl;
      UnitTetMaker<Grid>::create()->globalRefine(2);
      std::cout << "Checking unit tetrahedron: success\n" << std::endl;

      std::cout << "Checking 6-triangulation of unit cube..." << std::endl;
      KuhnTriangulatedUnitCubeMaker<Grid>::create()->globalRefine(2);
      std::cout << "Checking 6-triangulation of unit cube: success\n"
                << std::endl;

      std::cout << "Checking 5-triangulation of unit cube..." << std::endl;
      MinTriangulatedUnitCubeMaker<Grid>::create()->globalRefine(2);
      std::cout << "Checking 5-triangulation of unit cube: success\n"
                << std::endl;

      result = 0;
    }
#endif

    return result;
  }
  catch (Dune::Exception &e) {
    std::cerr << "Dune reported error: " << e << std::endl;
    return 1;
  }
  catch (...) {
    std::cerr << "Unknown exception thrown!" << std::endl;
    return 1;
  }
}


==> anc/xt-super/dune-grid/dune/grid/albertagrid/transformation.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALBERTA_TRANSFORMATION_HH
#define DUNE_ALBERTA_TRANSFORMATION_HH

#include <dune/common/fvector.hh>

#include <dune/grid/albertagrid/misc.hh>

#if HAVE_ALBERTA

namespace Dune
{

  class AlbertaTransformation
  {
    typedef Alberta::GlobalSpace GlobalSpace;

  public:
    typedef Alberta::Real ctype;

    static const int dimension = Alberta::dimWorld;

    typedef FieldVector< ctype, dimension > WorldVector;

    explicit
    AlbertaTransformation ( const Alberta::AffineTransformation *trafo = NULL )
      : matrix_( (trafo != NULL ? trafo->M : GlobalSpace::identityMatrix()) ),
        shift_( (trafo != NULL ? trafo->t : GlobalSpace::nullVector()) )
    {}

    AlbertaTransformation ( const GlobalSpace::Matrix &matrix,
                            const GlobalSpace::Vector &shift )
      : matrix_( matrix ),
        shift_( shift )
    {}

    WorldVector evaluate ( const WorldVector &x ) const
    {
      WorldVector y;
      for( int i = 0; i < dimension; ++i )
      {
        const GlobalSpace::Vector &row = matrix_[ i ];
        y[ i ] = shift_[ i ];
        for( int j = 0; j < dimension; ++j )
          y[ i ] += row[ j ] * x[ j ];
      }
      return y;
    }

    WorldVector evaluateInverse ( const WorldVector &y ) const
    {
      // Note: ALBERTA requires the matrix to be orthogonal
      WorldVector x( ctype( 0 ) );
      for( int i = 0; i < dimension; ++i )
      {
        const GlobalSpace::Vector &row = matrix_[ i ];
        const ctype v = y[ i ] - shift_[ i ];
        for( int j = 0; j < dimension; ++j )
          x[ j ] += row[ j ] * v;
      }
      return x;
    }

  private:
    const GlobalSpace::Matrix &matrix_;
    const GlobalSpace::Vector &shift_;
  };

}

#endif // #if HAVE_ALBERTA

#endif // #ifndef DUNE_ALBERTA_TRANSFORMATION_HH


==> anc/xt-super/dune-grid/dune/grid/albertagrid/treeiterator.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_ALBERTA_TREEITERATOR_HH
#define DUNE_ALBERTA_TREEITERATOR_HH

#include <dune/common/typetraits.hh>

#include <dune/grid/albertagrid/meshpointer.hh>
#include <dune/grid/albertagrid/entitypointer.hh>

#if HAVE_ALBERTA

namespace Dune
{

  // AlbertaMarkerVector
  // -------------------

  /** \class   AlbertaMarkerVector
   *  \ingroup AlbertaGrid
   *  \brief   marker assigning subentities to one element containing them
   *
   *  This Helper class is used for the level and leaf iterators of higher
   *  codimension to visit each entity only once (on the element assigned to
   *  it by this marker)
   */
  template< int dim, int dimworld >
  class AlbertaMarkerVector
  {
    typedef AlbertaMarkerVector< dim, dimworld > This;

    typedef AlbertaGrid< dim, dimworld > Grid;

    //friend class AlbertaGrid< dim, dimworld >;

    static const int dimension = Grid::dimension;

    typedef Alberta::HierarchyDofNumbering< dimension > DofNumbering;
    typedef Alberta::ElementInfo< dimension > ElementInfo;

    template< bool >
    struct NoMarkSubEntities;
    template< bool >
    struct MarkSubEntities;

  public:
    //! create AlbertaMarkerVector with empty vectors
    explicit AlbertaMarkerVector ( const DofNumbering &dofNumbering )
      : dofNumbering_( dofNumbering )
    {
      for( int codim = 0; codim <= dimension; ++codim )
        marker_[ codim ] = 0;
    }

    AlbertaMarkerVector ( const This &other )
      : dofNumbering_( other.dofNumbering_ )
    {
      for( int codim = 0; codim <= dimension; ++codim )
        marker_[ codim ] = 0;
    }

    ~AlbertaMarkerVector ()
    {
      clear();
    }

  private:
    This &operator= ( const This & );

  public:
    //! visit subentity on this element?
    template< int codim >
    bool subEntityOnElement ( const ElementInfo &elementInfo, int subEntity ) const;

    template< int firstCodim, class Iterator >
    void markSubEntities ( const Iterator &begin, const Iterator &end );

    void clear ()
    {
      for( int codim = 0; codim <= dimension; ++codim )
      {
        if( marker_[ codim ] != 0 )
          delete[] marker_[ codim ];
        marker_[ codim ] = 0;
      }
    }

    //! return true if marking is up to date
    bool up2Date () const
    {
      return (marker_[ dimension ] != 0);
    }

    //! print for debugin' only
    void print ( std::ostream &out = std::cout ) const;

  private:
    const DofNumbering &dofNumbering_;
    int *marker_[ dimension+1 ];
  };



  // AlbertaMarkerVector::NoMarkSubEntities
  // --------------------------------------

  template< int dim, int dimworld >
  template< bool >
  struct AlbertaMarkerVector< dim, dimworld >::NoMarkSubEntities
  {
    template< int firstCodim, class Iterator >
    static void mark ( const DofNumbering &dofNumbering, int *(&marker)[ dimension + 1 ],
                       const Iterator &begin, const Iterator &end )
    {}
  };



  // AlbertaMarkerVector::MarkSubEntities
  // ------------------------------------

  template< int dim, int dimworld >
  template< bool >
  struct AlbertaMarkerVector< dim, dimworld >::MarkSubEntities
  {
    template< int codim >
    struct Codim
    {
      static const int numSubEntities = Alberta::NumSubEntities< dimension, codim >::value;

      typedef Alberta::ElementInfo< dimension > ElementInfo;

      static void apply ( const DofNumbering &dofNumbering,
                          int *(&marker)[ dimension + 1 ],
                          const ElementInfo &elementInfo )
      {
        int *array = marker[ codim ];

        const int index = dofNumbering( elementInfo, 0, 0 );
        for( int i = 0; i < numSubEntities; ++i )
        {
          int &mark = array[ dofNumbering( elementInfo, codim, i ) ];
          mark = std::max( index, mark );
        }
      }
    };

    template< int firstCodim, class Iterator >
    static void mark ( const DofNumbering &dofNumbering, int *(&marker)[ dimension + 1 ],
                       const Iterator &begin, const Iterator &end )
    {
      for( int codim = firstCodim; codim <= dimension; ++codim )
      {
        const int size = dofNumbering.size( codim );
        marker[ codim ] = new int[ size ];

        int *array = marker[ codim ];
        for( int i = 0; i < size; ++i )
          array[ i ] = -1;
      }

      for( Iterator it = begin; it != end; ++it )
      {
        const ElementInfo &elementInfo = Grid::getRealImplementation( *it ).elementInfo();
        ForLoop< Codim, firstCodim, dimension >::apply( dofNumbering, marker, elementInfo );
      }
    }
  };



  // AlbertaGridTreeIterator
  // -----------------------

  /*!
     Enables iteration over all entities of a given codimension and level of a grid.
   */
  template< int codim, class GridImp, bool leafIterator >
  class AlbertaGridTreeIterator
    : public AlbertaGridEntityPointer< codim, GridImp >
  {
    typedef AlbertaGridTreeIterator< codim, GridImp, leafIterator > This;
    typedef AlbertaGridEntityPointer< codim, GridImp > Base;

  public:
    static const int dimension = GridImp::dimension;
    static const int codimension = codim;
    static const int dimensionworld = GridImp::dimensionworld;

  private:
    friend class AlbertaGrid< dimension, dimensionworld >;

    static const int numSubEntities
      = Alberta::NumSubEntities< dimension, codimension >::value;

  public:
    typedef typename Base::ElementInfo ElementInfo;
    typedef Alberta::MeshPointer< dimension > MeshPointer;
    typedef typename MeshPointer::MacroIterator MacroIterator;

    typedef typename GridImp::template Codim< codim >::Entity Entity;
    typedef MakeableInterfaceObject< Entity > EntityObject;
    typedef typename EntityObject::ImplementationType EntityImp;

    typedef AlbertaMarkerVector< dimension, dimensionworld > MarkerVector;

    AlbertaGridTreeIterator ();

    //! Constructor making end iterator
    AlbertaGridTreeIterator ( const This &other );

    //! Constructor making end iterator
    This &operator= ( const This &other );

    //! Constructor making end iterator
    AlbertaGridTreeIterator ( const GridImp &grid, int travLevel );

    //! Constructor making begin iterator
    AlbertaGridTreeIterator ( const GridImp &grid,
                              const MarkerVector *marker,
                              int travLevel );

    //! increment
    void increment();

  protected:
    using Base::entityImp;
    using Base::grid;

  private:
    void nextElement ( ElementInfo &elementInfo );
    void nextElementStop (ElementInfo &elementInfo );
    bool stopAtElement ( const ElementInfo &elementInfo ) const;

    void goNext ( ElementInfo &elementInfo );
    void goNext ( const integral_constant< int, 0 > cdVariable,
                  ElementInfo &elementInfo );
    void goNext ( const integral_constant< int, 1 > cdVariable,
                  ElementInfo &elementInfo );
    template< int cd >
    void goNext ( const integral_constant< int, cd > cdVariable,
                  ElementInfo &elementInfo );

    //! current level
    int level_;

    //! Number of the subentity within the element
    int subEntity_;

    MacroIterator macroIterator_;

    // knows on which element a point,edge,face is viewed
    const MarkerVector *marker_;
  };



  // Implementation of AlbertaMarkerVector
  // -------------------------------------

  template< int dim, int dimworld >
  template< int codim >
  inline bool AlbertaMarkerVector< dim, dimworld >
  ::subEntityOnElement ( const ElementInfo &elementInfo, int subEntity ) const
  {
    assert( marker_[ codim ] != 0 );

    const int subIndex = dofNumbering_( elementInfo, codim, subEntity );
    const int markIndex = marker_[ codim ][ subIndex ];
    assert( (markIndex >= 0) );

    const int index = dofNumbering_( elementInfo, 0, 0 );
    return (markIndex == index);
  }


  template< int dim, int dimworld >
  template< int firstCodim, class Iterator >
  inline void AlbertaMarkerVector< dim, dimworld >
  ::markSubEntities ( const Iterator &begin, const Iterator &end )
  {
    clear();
    conditional< (firstCodim <= dimension), MarkSubEntities<true>, NoMarkSubEntities<false> >::type
    ::template mark< firstCodim, Iterator >( dofNumbering_, marker_, begin, end );
  }


  template< int dim, int dimworld >
  inline void AlbertaMarkerVector< dim, dimworld >::print ( std::ostream &out ) const
  {
    for( int codim = 1; codim <= dimension; ++codim )
    {
      int *marker = marker_[ codim ];
      if( marker != 0 )
      {
        const int size = dofNumbering_.size( codim );
        out << std::endl;
        out << "Codimension " << codim << " (" << size << " entries)" << std::endl;
        for( int i = 0; i < size; ++i )
          out << "subentity " << i << " visited on Element " << marker[ i ] << std::endl;
      }
    }
  }



  // Implementation of AlbertaGridTreeIterator
  // -----------------------------------------

  template< int codim, class GridImp, bool leafIterator >
  inline AlbertaGridTreeIterator< codim, GridImp, leafIterator >
  ::AlbertaGridTreeIterator ()
    : Base(),
      level_( -1 ),
      subEntity_( -1 ),
      macroIterator_(),
      marker_( NULL )
  {}

  template< int codim, class GridImp, bool leafIterator >
  inline AlbertaGridTreeIterator< codim, GridImp, leafIterator >
  ::AlbertaGridTreeIterator ( const GridImp &grid,
                              const MarkerVector *marker,
                              int travLevel )
    : Base( grid ),
      level_( travLevel ),
      subEntity_( (codim == 0 ? 0 : -1) ),
      macroIterator_( grid.meshPointer().begin() ),
      marker_( marker )
  {
    ElementInfo elementInfo = *macroIterator_;
    nextElementStop( elementInfo );
    if( codim > 0 )
      goNext( elementInfo );
    // it is ok to set the invalid ElementInfo
    entityImp().setElement( elementInfo, subEntity_ );
  }


  // Make LevelIterator with point to element from previous iterations
  template< int codim, class GridImp, bool leafIterator >
  inline AlbertaGridTreeIterator< codim, GridImp, leafIterator >
  ::AlbertaGridTreeIterator ( const GridImp &grid,
                              int travLevel )
    : Base( grid ),
      level_( travLevel ),
      subEntity_( -1 ),
      macroIterator_( grid.meshPointer().end() ),
      marker_( 0 )
  {}


  // Make LevelIterator with point to element from previous iterations
  template< int codim, class GridImp, bool leafIterator >
  inline AlbertaGridTreeIterator< codim, GridImp, leafIterator >
  ::AlbertaGridTreeIterator( const This &other )
    : Base( other ),
      level_( other.level_ ),
      subEntity_( other.subEntity_ ),
      macroIterator_( other.macroIterator_ ),
      marker_( other.marker_ )
  {}


  // Make LevelIterator with point to element from previous iterations
  template< int codim, class GridImp, bool leafIterator >
  inline typename AlbertaGridTreeIterator< codim, GridImp, leafIterator >::This &
  AlbertaGridTreeIterator< codim, GridImp, leafIterator >::operator= ( const This &other )
  {
    Base::operator=( other );

    level_ = other.level_;
    subEntity_ =  other.subEntity_;
    macroIterator_ = other.macroIterator_;
    marker_ = other.marker_;

    return *this;
  }


  template< int codim, class GridImp, bool leafIterator >
  inline void AlbertaGridTreeIterator< codim, GridImp, leafIterator >::increment ()
  {
    ElementInfo elementInfo = entityImp().elementInfo_;
    goNext ( elementInfo );
    // it is ok to set the invalid ElementInfo
    entityImp().setElement( elementInfo, subEntity_ );
  }


  template< int codim, class GridImp, bool leafIterator >
  inline void AlbertaGridTreeIterator< codim, GridImp, leafIterator >
  ::nextElement ( ElementInfo &elementInfo )
  {
    if( elementInfo.isLeaf() || (elementInfo.level() >= level_) )
    {
      while( (elementInfo.level() > 0) && (elementInfo.indexInFather() == 1) )
        elementInfo = elementInfo.father();
      if( elementInfo.level() == 0 )
      {
        ++macroIterator_;
        elementInfo = *macroIterator_;
      }
      else
        elementInfo = elementInfo.father().child( 1 );
    }
    else
      elementInfo = elementInfo.child( 0 );
  }


  template< int codim, class GridImp, bool leafIterator >
  inline void AlbertaGridTreeIterator< codim, GridImp, leafIterator >
  ::nextElementStop ( ElementInfo &elementInfo )
  {
    while( !(!elementInfo || stopAtElement( elementInfo )) )
      nextElement( elementInfo );
  }


  template< int codim, class GridImp, bool leafIterator >
  inline bool AlbertaGridTreeIterator< codim, GridImp, leafIterator >
  ::stopAtElement ( const ElementInfo &elementInfo ) const
  {
    if( !elementInfo )
      return true;
    return (leafIterator ? elementInfo.isLeaf() : (level_ == elementInfo.level()));
  }


  template< int codim, class GridImp, bool leafIterator >
  inline void AlbertaGridTreeIterator< codim, GridImp, leafIterator >
  ::goNext ( ElementInfo &elementInfo )
  {
    integral_constant< int, codim > codimVariable;
    goNext( codimVariable, elementInfo );
  }

  template< int codim, class GridImp, bool leafIterator >
  inline void AlbertaGridTreeIterator< codim, GridImp, leafIterator >
  ::goNext ( const integral_constant< int, 0 > cdVariable,
             ElementInfo &elementInfo )
  {
    assert( stopAtElement( elementInfo ) );

    nextElement( elementInfo );
    nextElementStop( elementInfo );
  }

  template< int codim, class GridImp, bool leafIterator >
  inline void AlbertaGridTreeIterator< codim, GridImp, leafIterator >
  ::goNext ( const integral_constant< int, 1 > cdVariable,
             ElementInfo &elementInfo )
  {
    assert( stopAtElement( elementInfo ) );

    ++subEntity_;
    if( subEntity_ >= numSubEntities )
    {
      subEntity_ = 0;
      nextElement( elementInfo );
      nextElementStop( elementInfo );
      if( !elementInfo )
        return;
    }

    if( leafIterator )
    {
      const int face = (dimension == 1 ? (numSubEntities-1)-subEntity_ : subEntity_);

      const ALBERTA EL *neighbor = elementInfo.elInfo().neigh[ face ];
      if( (neighbor != NULL) && !elementInfo.isBoundary( face ) )
      {
        // face is reached from element with largest number
        const int elIndex = grid().dofNumbering() ( elementInfo, 0, 0 );
        const int nbIndex = grid().dofNumbering() ( neighbor, 0, 0 );
        if( elIndex < nbIndex )
          goNext( cdVariable, elementInfo );
      }
      // uncomment this assertion only if codimension 1 entities are marked
      // assert( marker_->template subEntityOnElement< 1 >( elementInfo, subEntity_ ) );
    }
    else
    {
      assert( marker_ != 0 );
      if( !marker_->template subEntityOnElement< 1 >( elementInfo, subEntity_ ) )
        goNext( cdVariable, elementInfo );
    }
  }

  template< int codim, class GridImp, bool leafIterator >
  template< int cd >
  inline void AlbertaGridTreeIterator< codim, GridImp, leafIterator >
  ::goNext ( const integral_constant< int, cd > cdVariable,
             ElementInfo &elementInfo )
  {
    assert( stopAtElement( elementInfo ) );

    ++subEntity_;
    if( subEntity_ >= numSubEntities )
    {
      subEntity_ = 0;
      nextElement( elementInfo );
      nextElementStop( elementInfo );
      if( !elementInfo )
        return;
    }

    assert( marker_ != 0 );
    if( !marker_->template subEntityOnElement< cd >( elementInfo, subEntity_ ) )
      goNext( cdVariable, elementInfo );
  }

}

#endif // #if HAVE_ALBERTA

#endif // #ifndef DUNE_ALBERTA_TREEITERATOR_HH


==> anc/xt-super/dune-grid/dune/grid/albertagrid/undefAllMacros.pl <==
#!/usr/bin/perl -w

use strict;

# configuration
my $packagename = 'alberta';
my $outfilename = $packagename."_undefs.hh";
my $cppflagname = 'ALBERTA_CPPFLAGS';

# Detect location of Package
open MAKEFILE, "> Makefile.undef";
print MAKEFILE <<END_MAKE;
include Makefile
Y:
	@ for i in \$($cppflagname); do echo \$\$i; done | \\
	  grep '^-I' | sed -e 's/^-I/-Y/'
END_MAKE
close MAKEFILE;
my $Yinclude = `make -f Makefile.undef Y`;
# print $Yinclude;
unlink 'Makefile.undef';

# Counts the total number of #undefs emitted
my $counter = 0;

# open output file
unless (open OUTFILE, ">$outfilename") {
  die "Couldn't open $outfilename for writing!\n";
}

# Loop over all the files given in the command line and
# recursively parse them for macro definitions.
foreach my $file (@ARGV) {

  # Write header comment
  print OUTFILE "/** \\file\n";
  print OUTFILE "* \\brief Contains <tt>\#undef</tt>s for all preprocessor macros\n";
  print OUTFILE "* defined by $packagename.\n";
  print OUTFILE "*\n";
  print OUTFILE "* This file is created automatically by the perl script <tt>undefAllMacros.pl</tt>.\n";
  print OUTFILE "*/\n\n";

  # Parse the file itself
  emitUndefs($file);

  # Makedepend recursively searches for more included headers.
  # Warnings appear because the system headers will not be found.
  # Those warnings get piped to /dev/null.
  foreach $_ (`makedepend -f- -w 20 $Yinclude $file 2>/dev/null`) {
    
    # The output of makedepend has the form
    # file.o: header.h
    # We look for the ".o:" Everything that follows must be a header file  
    if (/\.o\:\s(\S+\.h)/) {
      
      emitUndefs($1);
      
    }
    
  }

}


print "Undef'ed $counter #defines!\n";

close(OUTFILE);


##############################################################
# This subroutine reads the file given as the first argument
# and issues an #undef for each macro found.
##############################################################
sub emitUndefs {

  print "Parsing $_[0]\n";

  unless (open INFILE, "$_[0]") {
	  die "Couldn't open $_[0] for reading!\n";
  }

  while(<INFILE>) {
    
	  # looks for lines that define a C macro
	  if (/\#define\s+(\w+)/) {
      
		  print OUTFILE "#ifdef $1\n";
		  print OUTFILE "  #undef $1\n";
		  print OUTFILE "#endif // $1\n\n";
		  $counter = $counter + 1;
      
	  }
    
  }

  close (INFILE);

}


==> anc/xt-super/dune-grid/dune/grid/albertagrid/undefine-2.0.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
/** \file
 * \brief Contains <tt>\#undef</tt>s for all preprocessor macros
 * defined by alberta.
 *
 * This file is created automatically by the perl script <tt>undefAllMacros.pl</tt>.
 */

#ifdef _ALBERTA_H_
  #undef _ALBERTA_H_
#endif // _ALBERTA_H_

#ifdef ALBERTA_VERSION
  #undef ALBERTA_VERSION
#endif // ALBERTA_VERSION

#ifdef ALBERTA_DEBUG
  #undef ALBERTA_DEBUG
#endif // ALBERTA_DEBUG

#ifdef DIM_MAX
  #undef DIM_MAX
#endif // DIM_MAX

#ifdef N_VERTICES
  #undef N_VERTICES
#endif // N_VERTICES

#ifdef N_EDGES
  #undef N_EDGES
#endif // N_EDGES

#ifdef N_WALLS
  #undef N_WALLS
#endif // N_WALLS

#ifdef N_FACES
  #undef N_FACES
#endif // N_FACES

#ifdef N_NEIGH
  #undef N_NEIGH
#endif // N_NEIGH

#ifdef DIM_FAC
  #undef DIM_FAC
#endif // DIM_FAC

#ifdef N_VERTICES_0D
  #undef N_VERTICES_0D
#endif // N_VERTICES_0D

#ifdef N_EDGES_0D
  #undef N_EDGES_0D
#endif // N_EDGES_0D

#ifdef N_FACES_0D
  #undef N_FACES_0D
#endif // N_FACES_0D

#ifdef N_NEIGH_0D
  #undef N_NEIGH_0D
#endif // N_NEIGH_0D

#ifdef N_WALLS_0D
  #undef N_WALLS_0D
#endif // N_WALLS_0D

#ifdef N_VERTICES_1D
  #undef N_VERTICES_1D
#endif // N_VERTICES_1D

#ifdef N_EDGES_1D
  #undef N_EDGES_1D
#endif // N_EDGES_1D

#ifdef N_FACES_1D
  #undef N_FACES_1D
#endif // N_FACES_1D

#ifdef N_NEIGH_1D
  #undef N_NEIGH_1D
#endif // N_NEIGH_1D

#ifdef N_WALLS_1D
  #undef N_WALLS_1D
#endif // N_WALLS_1D

#ifdef N_VERTICES_2D
  #undef N_VERTICES_2D
#endif // N_VERTICES_2D

#ifdef N_EDGES_2D
  #undef N_EDGES_2D
#endif // N_EDGES_2D

#ifdef N_FACES_2D
  #undef N_FACES_2D
#endif // N_FACES_2D

#ifdef N_NEIGH_2D
  #undef N_NEIGH_2D
#endif // N_NEIGH_2D

#ifdef N_WALLS_2D
  #undef N_WALLS_2D
#endif // N_WALLS_2D

#ifdef N_VERTICES_3D
  #undef N_VERTICES_3D
#endif // N_VERTICES_3D

#ifdef N_EDGES_3D
  #undef N_EDGES_3D
#endif // N_EDGES_3D

#ifdef N_FACES_3D
  #undef N_FACES_3D
#endif // N_FACES_3D

#ifdef N_NEIGH_3D
  #undef N_NEIGH_3D
#endif // N_NEIGH_3D

#ifdef N_WALLS_3D
  #undef N_WALLS_3D
#endif // N_WALLS_3D

#ifdef N_VERTICES_MAX
  #undef N_VERTICES_MAX
#endif // N_VERTICES_MAX

#ifdef N_EDGES_MAX
  #undef N_EDGES_MAX
#endif // N_EDGES_MAX

#ifdef N_FACES_MAX
  #undef N_FACES_MAX
#endif // N_FACES_MAX

#ifdef N_NEIGH_MAX
  #undef N_NEIGH_MAX
#endif // N_NEIGH_MAX

#ifdef N_WALLS_MAX
  #undef N_WALLS_MAX
#endif // N_WALLS_MAX

#ifdef N_LAMBDA
  #undef N_LAMBDA
#endif // N_LAMBDA

#ifdef LAMBDA_MAX
  #undef LAMBDA_MAX
#endif // LAMBDA_MAX

#ifdef INDEX
  #undef INDEX
#endif // INDEX

#ifdef INDEX
  #undef INDEX
#endif // INDEX

#ifdef IS_LEAF_EL
  #undef IS_LEAF_EL
#endif // IS_LEAF_EL

#ifdef LEAF_DATA
  #undef LEAF_DATA
#endif // LEAF_DATA

#ifdef INTERIOR
  #undef INTERIOR
#endif // INTERIOR

#ifdef DIRICHLET
  #undef DIRICHLET
#endif // DIRICHLET

#ifdef NEUMANN
  #undef NEUMANN
#endif // NEUMANN

#ifdef IS_NEUMANN
  #undef IS_NEUMANN
#endif // IS_NEUMANN

#ifdef IS_DIRICHLET
  #undef IS_DIRICHLET
#endif // IS_DIRICHLET

#ifdef IS_INTERIOR
  #undef IS_INTERIOR
#endif // IS_INTERIOR

#ifdef N_NODE_TYPES
  #undef N_NODE_TYPES
#endif // N_NODE_TYPES

#ifdef VERTEX
  #undef VERTEX
#endif // VERTEX

#ifdef CENTER
  #undef CENTER
#endif // CENTER

#ifdef EDGE
  #undef EDGE
#endif // EDGE

#ifdef FACE
  #undef FACE
#endif // FACE

#ifdef LIST_ENTRY
  #undef LIST_ENTRY
#endif // LIST_ENTRY

#ifdef WALL_BOUND
  #undef WALL_BOUND
#endif // WALL_BOUND

#ifdef FILL_NOTHING
  #undef FILL_NOTHING
#endif // FILL_NOTHING

#ifdef FILL_COORDS
  #undef FILL_COORDS
#endif // FILL_COORDS

#ifdef FILL_BOUND
  #undef FILL_BOUND
#endif // FILL_BOUND

#ifdef FILL_NEIGH
  #undef FILL_NEIGH
#endif // FILL_NEIGH

#ifdef FILL_OPP_COORDS
  #undef FILL_OPP_COORDS
#endif // FILL_OPP_COORDS

#ifdef FILL_ORIENTATION
  #undef FILL_ORIENTATION
#endif // FILL_ORIENTATION

#ifdef FILL_EL_TYPE
  #undef FILL_EL_TYPE
#endif // FILL_EL_TYPE

#ifdef FILL_PROJECTION
  #undef FILL_PROJECTION
#endif // FILL_PROJECTION

#ifdef FILL_ANY
  #undef FILL_ANY
#endif // FILL_ANY

#ifdef HOOK_QUEUE_OFFSET
  #undef HOOK_QUEUE_OFFSET
#endif // HOOK_QUEUE_OFFSET

#ifdef RUN_HOOKS_0
  #undef RUN_HOOKS_0
#endif // RUN_HOOKS_0

#ifdef RUN_BAS_FCTS_HOOKS
  #undef RUN_BAS_FCTS_HOOKS
#endif // RUN_BAS_FCTS_HOOKS

#ifdef RUN_HOOKS_1
  #undef RUN_HOOKS_1
#endif // RUN_HOOKS_1

#ifdef RUN_HOOKS_2
  #undef RUN_HOOKS_2
#endif // RUN_HOOKS_2

#ifdef RUN_HOOKS_3
  #undef RUN_HOOKS_3
#endif // RUN_HOOKS_3

#ifdef RUN_HOOKS_4
  #undef RUN_HOOKS_4
#endif // RUN_HOOKS_4

#ifdef RUN_HOOKS_5
  #undef RUN_HOOKS_5
#endif // RUN_HOOKS_5

#ifdef RUN_HOOKS_6
  #undef RUN_HOOKS_6
#endif // RUN_HOOKS_6

#ifdef RUN_HOOKS_7
  #undef RUN_HOOKS_7
#endif // RUN_HOOKS_7

#ifdef CALL_EVERY_EL_PREORDER
  #undef CALL_EVERY_EL_PREORDER
#endif // CALL_EVERY_EL_PREORDER

#ifdef CALL_EVERY_EL_INORDER
  #undef CALL_EVERY_EL_INORDER
#endif // CALL_EVERY_EL_INORDER

#ifdef CALL_EVERY_EL_POSTORDER
  #undef CALL_EVERY_EL_POSTORDER
#endif // CALL_EVERY_EL_POSTORDER

#ifdef CALL_LEAF_EL
  #undef CALL_LEAF_EL
#endif // CALL_LEAF_EL

#ifdef CALL_LEAF_EL_LEVEL
  #undef CALL_LEAF_EL_LEVEL
#endif // CALL_LEAF_EL_LEVEL

#ifdef CALL_EL_LEVEL
  #undef CALL_EL_LEVEL
#endif // CALL_EL_LEVEL

#ifdef CALL_MG_LEVEL
  #undef CALL_MG_LEVEL
#endif // CALL_MG_LEVEL

#ifdef TEST_FLAG
  #undef TEST_FLAG
#endif // TEST_FLAG

#ifdef DOF_ADMIN_DEF
  #undef DOF_ADMIN_DEF
#endif // DOF_ADMIN_DEF

#ifdef DOF_FREE_SIZE
  #undef DOF_FREE_SIZE
#endif // DOF_FREE_SIZE

#ifdef DOF_UNIT_ALL_FREE
  #undef DOF_UNIT_ALL_FREE
#endif // DOF_UNIT_ALL_FREE

#ifdef FOR_ALL_DOFS
  #undef FOR_ALL_DOFS
#endif // FOR_ALL_DOFS

#ifdef FOR_ALL_FREE_DOFS
  #undef FOR_ALL_FREE_DOFS
#endif // FOR_ALL_FREE_DOFS

#ifdef DOWBM_FULL
  #undef DOWBM_FULL
#endif // DOWBM_FULL

#ifdef DOWBM_SYMM
  #undef DOWBM_SYMM
#endif // DOWBM_SYMM

#ifdef DOWBM_DIAG
  #undef DOWBM_DIAG
#endif // DOWBM_DIAG

#ifdef ROW_LENGTH
  #undef ROW_LENGTH
#endif // ROW_LENGTH

#ifdef ENTRY_USED
  #undef ENTRY_USED
#endif // ENTRY_USED

#ifdef ENTRY_NOT_USED
  #undef ENTRY_NOT_USED
#endif // ENTRY_NOT_USED

#ifdef UNUSED_ENTRY
  #undef UNUSED_ENTRY
#endif // UNUSED_ENTRY

#ifdef NO_MORE_ENTRIES
  #undef NO_MORE_ENTRIES
#endif // NO_MORE_ENTRIES

#ifdef LAGRANGE_NODES
  #undef LAGRANGE_NODES
#endif // LAGRANGE_NODES

#ifdef MAX_N_QUAD_POINTS
  #undef MAX_N_QUAD_POINTS
#endif // MAX_N_QUAD_POINTS

#ifdef INIT_PHI
  #undef INIT_PHI
#endif // INIT_PHI

#ifdef INIT_GRD_PHI
  #undef INIT_GRD_PHI
#endif // INIT_GRD_PHI

#ifdef INIT_D2_PHI
  #undef INIT_D2_PHI
#endif // INIT_D2_PHI

#ifdef MESH_REFINED
  #undef MESH_REFINED
#endif // MESH_REFINED

#ifdef MESH_COARSENED
  #undef MESH_COARSENED
#endif // MESH_COARSENED

#ifdef H1_NORM
  #undef H1_NORM
#endif // H1_NORM

#ifdef L2_NORM
  #undef L2_NORM
#endif // L2_NORM

#ifdef GRAPH_MESH_BOUNDARY
  #undef GRAPH_MESH_BOUNDARY
#endif // GRAPH_MESH_BOUNDARY

#ifdef GRAPH_MESH_ELEMENT_MARK
  #undef GRAPH_MESH_ELEMENT_MARK
#endif // GRAPH_MESH_ELEMENT_MARK

#ifdef GRAPH_MESH_VERTEX_DOF
  #undef GRAPH_MESH_VERTEX_DOF
#endif // GRAPH_MESH_VERTEX_DOF

#ifdef GRAPH_MESH_ELEMENT_INDEX
  #undef GRAPH_MESH_ELEMENT_INDEX
#endif // GRAPH_MESH_ELEMENT_INDEX

#ifdef GET_MESH
  #undef GET_MESH
#endif // GET_MESH

#ifdef GET_DOF_VEC
  #undef GET_DOF_VEC
#endif // GET_DOF_VEC

#ifdef CARD_SN_MAX
  #undef CARD_SN_MAX
#endif // CARD_SN_MAX

#ifdef INIT_UH
  #undef INIT_UH
#endif // INIT_UH

#ifdef INIT_GRD_UH
  #undef INIT_GRD_UH
#endif // INIT_GRD_UH

#ifdef TRAVERSE_START
  #undef TRAVERSE_START
#endif // TRAVERSE_START

#ifdef TRAVERSE_STOP
  #undef TRAVERSE_STOP
#endif // TRAVERSE_STOP


==> anc/xt-super/dune-grid/dune/grid/albertagrid/undefine-3.0.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
/** \file
 * \brief Contains <tt>\#undef</tt>s for all preprocessor macros
 * defined by alberta.
 *
 * This file is created automatically by the perl script <tt>undefAllMacros.pl</tt>.
 */

#ifdef _ALBERTA_H_
  #undef _ALBERTA_H_
#endif // _ALBERTA_H_

#ifdef ALBERTA_MAGIC
  #undef ALBERTA_MAGIC
#endif // ALBERTA_MAGIC

#ifdef ALBERTA_VERSION
  #undef ALBERTA_VERSION
#endif // ALBERTA_VERSION

#ifdef DIM_LIMIT
  #undef DIM_LIMIT
#endif // DIM_LIMIT

#ifdef DIM_MAX
  #undef DIM_MAX
#endif // DIM_MAX

#ifdef N_VERTICES
  #undef N_VERTICES
#endif // N_VERTICES

#ifdef N_EDGES
  #undef N_EDGES
#endif // N_EDGES

#ifdef N_WALLS
  #undef N_WALLS
#endif // N_WALLS

#ifdef N_FACES
  #undef N_FACES
#endif // N_FACES

#ifdef N_NEIGH
  #undef N_NEIGH
#endif // N_NEIGH

#ifdef N_LAMBDA
  #undef N_LAMBDA
#endif // N_LAMBDA

#ifdef DIM_FAC
  #undef DIM_FAC
#endif // DIM_FAC

#ifdef VERTEX_OF_EDGE
  #undef VERTEX_OF_EDGE
#endif // VERTEX_OF_EDGE

#ifdef VERTEX_OF_WALL
  #undef VERTEX_OF_WALL
#endif // VERTEX_OF_WALL

#ifdef N_VERTICES_0D
  #undef N_VERTICES_0D
#endif // N_VERTICES_0D

#ifdef N_EDGES_0D
  #undef N_EDGES_0D
#endif // N_EDGES_0D

#ifdef N_FACES_0D
  #undef N_FACES_0D
#endif // N_FACES_0D

#ifdef N_NEIGH_0D
  #undef N_NEIGH_0D
#endif // N_NEIGH_0D

#ifdef N_WALLS_0D
  #undef N_WALLS_0D
#endif // N_WALLS_0D

#ifdef N_LAMBDA_0D
  #undef N_LAMBDA_0D
#endif // N_LAMBDA_0D

#ifdef DIM_FAC_0D
  #undef DIM_FAC_0D
#endif // DIM_FAC_0D

#ifdef VERTEX_OF_EDGE_0D
  #undef VERTEX_OF_EDGE_0D
#endif // VERTEX_OF_EDGE_0D

#ifdef VERTEX_OF_WALL_0D
  #undef VERTEX_OF_WALL_0D
#endif // VERTEX_OF_WALL_0D

#ifdef N_VERTICES_1D
  #undef N_VERTICES_1D
#endif // N_VERTICES_1D

#ifdef N_EDGES_1D
  #undef N_EDGES_1D
#endif // N_EDGES_1D

#ifdef N_FACES_1D
  #undef N_FACES_1D
#endif // N_FACES_1D

#ifdef N_NEIGH_1D
  #undef N_NEIGH_1D
#endif // N_NEIGH_1D

#ifdef N_WALLS_1D
  #undef N_WALLS_1D
#endif // N_WALLS_1D

#ifdef N_LAMBDA_1D
  #undef N_LAMBDA_1D
#endif // N_LAMBDA_1D

#ifdef DIM_FAC_1D
  #undef DIM_FAC_1D
#endif // DIM_FAC_1D

#ifdef VERTEX_OF_EDGE_1D
  #undef VERTEX_OF_EDGE_1D
#endif // VERTEX_OF_EDGE_1D

#ifdef VERTEX_OF_WALL_1D
  #undef VERTEX_OF_WALL_1D
#endif // VERTEX_OF_WALL_1D

#ifdef N_VERTICES_2D
  #undef N_VERTICES_2D
#endif // N_VERTICES_2D

#ifdef N_EDGES_2D
  #undef N_EDGES_2D
#endif // N_EDGES_2D

#ifdef N_FACES_2D
  #undef N_FACES_2D
#endif // N_FACES_2D

#ifdef N_NEIGH_2D
  #undef N_NEIGH_2D
#endif // N_NEIGH_2D

#ifdef N_WALLS_2D
  #undef N_WALLS_2D
#endif // N_WALLS_2D

#ifdef N_LAMBDA_2D
  #undef N_LAMBDA_2D
#endif // N_LAMBDA_2D

#ifdef DIM_FAC_2D
  #undef DIM_FAC_2D
#endif // DIM_FAC_2D

#ifdef VERTEX_OF_EDGE_2D
  #undef VERTEX_OF_EDGE_2D
#endif // VERTEX_OF_EDGE_2D

#ifdef VERTEX_OF_WALL_2D
  #undef VERTEX_OF_WALL_2D
#endif // VERTEX_OF_WALL_2D

#ifdef N_VERTICES_3D
  #undef N_VERTICES_3D
#endif // N_VERTICES_3D

#ifdef N_EDGES_3D
  #undef N_EDGES_3D
#endif // N_EDGES_3D

#ifdef N_FACES_3D
  #undef N_FACES_3D
#endif // N_FACES_3D

#ifdef N_NEIGH_3D
  #undef N_NEIGH_3D
#endif // N_NEIGH_3D

#ifdef N_WALLS_3D
  #undef N_WALLS_3D
#endif // N_WALLS_3D

#ifdef N_LAMBDA_3D
  #undef N_LAMBDA_3D
#endif // N_LAMBDA_3D

#ifdef DIM_FAC_3D
  #undef DIM_FAC_3D
#endif // DIM_FAC_3D

#ifdef VERTEX_OF_EDGE_3D
  #undef VERTEX_OF_EDGE_3D
#endif // VERTEX_OF_EDGE_3D

#ifdef VERTEX_OF_WALL_3D
  #undef VERTEX_OF_WALL_3D
#endif // VERTEX_OF_WALL_3D

#ifdef N_LAMBDA_MAX
  #undef N_LAMBDA_MAX
#endif // N_LAMBDA_MAX

#ifdef N_VERTICES_MAX
  #undef N_VERTICES_MAX
#endif // N_VERTICES_MAX

#ifdef N_EDGES_MAX
  #undef N_EDGES_MAX
#endif // N_EDGES_MAX

#ifdef N_FACES_MAX
  #undef N_FACES_MAX
#endif // N_FACES_MAX

#ifdef N_NEIGH_MAX
  #undef N_NEIGH_MAX
#endif // N_NEIGH_MAX

#ifdef N_WALLS_MAX
  #undef N_WALLS_MAX
#endif // N_WALLS_MAX

#ifdef DIM_FAC_MAX
  #undef DIM_FAC_MAX
#endif // DIM_FAC_MAX

#ifdef N_LAMBDA_LIMIT
  #undef N_LAMBDA_LIMIT
#endif // N_LAMBDA_LIMIT

#ifdef N_VERTICES_LIMIT
  #undef N_VERTICES_LIMIT
#endif // N_VERTICES_LIMIT

#ifdef N_EDGES_LIMIT
  #undef N_EDGES_LIMIT
#endif // N_EDGES_LIMIT

#ifdef N_FACES_LIMIT
  #undef N_FACES_LIMIT
#endif // N_FACES_LIMIT

#ifdef N_NEIGH_LIMIT
  #undef N_NEIGH_LIMIT
#endif // N_NEIGH_LIMIT

#ifdef N_WALLS_LIMIT
  #undef N_WALLS_LIMIT
#endif // N_WALLS_LIMIT

#ifdef DIM_FAC_LIMIT
  #undef DIM_FAC_LIMIT
#endif // DIM_FAC_LIMIT

#ifdef INDEX
  #undef INDEX
#endif // INDEX

#ifdef INDEX
  #undef INDEX
#endif // INDEX

#ifdef IS_LEAF_EL
  #undef IS_LEAF_EL
#endif // IS_LEAF_EL

#ifdef LEAF_DATA
  #undef LEAF_DATA
#endif // LEAF_DATA

#ifdef INTERIOR
  #undef INTERIOR
#endif // INTERIOR

#ifdef DIRICHLET
  #undef DIRICHLET
#endif // DIRICHLET

#ifdef NEUMANN
  #undef NEUMANN
#endif // NEUMANN

#ifdef IS_NEUMANN
  #undef IS_NEUMANN
#endif // IS_NEUMANN

#ifdef IS_DIRICHLET
  #undef IS_DIRICHLET
#endif // IS_DIRICHLET

#ifdef IS_INTERIOR
  #undef IS_INTERIOR
#endif // IS_INTERIOR

#ifdef N_BNDRY_TYPES
  #undef N_BNDRY_TYPES
#endif // N_BNDRY_TYPES

#ifdef LIST_ENTRY
  #undef LIST_ENTRY
#endif // LIST_ENTRY

#ifdef INIT_EL_TAG_CTX_INIT
  #undef INIT_EL_TAG_CTX_INIT
#endif // INIT_EL_TAG_CTX_INIT

#ifdef INIT_EL_TAG_CTX_UNIQ
  #undef INIT_EL_TAG_CTX_UNIQ
#endif // INIT_EL_TAG_CTX_UNIQ

#ifdef INIT_EL_TAG_CTX_NULL
  #undef INIT_EL_TAG_CTX_NULL
#endif // INIT_EL_TAG_CTX_NULL

#ifdef INIT_EL_TAG_CTX_DFLT
  #undef INIT_EL_TAG_CTX_DFLT
#endif // INIT_EL_TAG_CTX_DFLT

#ifdef INIT_EL_TAG_CTX_TAG
  #undef INIT_EL_TAG_CTX_TAG
#endif // INIT_EL_TAG_CTX_TAG

#ifdef INIT_ELEMENT_METHOD
  #undef INIT_ELEMENT_METHOD
#endif // INIT_ELEMENT_METHOD

#ifdef INIT_ELEMENT_FLAGS
  #undef INIT_ELEMENT_FLAGS
#endif // INIT_ELEMENT_FLAGS

#ifdef INIT_ELEMENT_DEFUN
  #undef INIT_ELEMENT_DEFUN
#endif // INIT_ELEMENT_DEFUN

#ifdef INIT_OBJECT
  #undef INIT_OBJECT
#endif // INIT_OBJECT

#ifdef INIT_ELEMENT_DECL
  #undef INIT_ELEMENT_DECL
#endif // INIT_ELEMENT_DECL

#ifdef INIT_ELEMENT_INITIALIZER
  #undef INIT_ELEMENT_INITIALIZER
#endif // INIT_ELEMENT_INITIALIZER

#ifdef INIT_ELEMENT
  #undef INIT_ELEMENT
#endif // INIT_ELEMENT

#ifdef INIT_ELEMENT_NEEDED
  #undef INIT_ELEMENT_NEEDED
#endif // INIT_ELEMENT_NEEDED

#ifdef INIT_ELEMENT_SETUP
  #undef INIT_ELEMENT_SETUP
#endif // INIT_ELEMENT_SETUP

#ifdef INIT_OBJECT_SINGLE
  #undef INIT_OBJECT_SINGLE
#endif // INIT_OBJECT_SINGLE

#ifdef INIT_ELEMENT_SINGLE
  #undef INIT_ELEMENT_SINGLE
#endif // INIT_ELEMENT_SINGLE

#ifdef vertex_of_wall_2d
  #undef vertex_of_wall_2d
#endif // vertex_of_wall_2d

#ifdef PARAM_STRATEGY_MASK
  #undef PARAM_STRATEGY_MASK
#endif // PARAM_STRATEGY_MASK

#ifdef PARAM_PERIODIC_COORDS
  #undef PARAM_PERIODIC_COORDS
#endif // PARAM_PERIODIC_COORDS

#ifdef FILL_EL_DET
  #undef FILL_EL_DET
#endif // FILL_EL_DET

#ifdef FILL_EL_LAMBDA
  #undef FILL_EL_LAMBDA
#endif // FILL_EL_LAMBDA

#ifdef FILL_EL_WALL_SHIFT
  #undef FILL_EL_WALL_SHIFT
#endif // FILL_EL_WALL_SHIFT

#ifdef FILL_EL_WALL_MASK
  #undef FILL_EL_WALL_MASK
#endif // FILL_EL_WALL_MASK

#ifdef FILL_EL_WALL_DET
  #undef FILL_EL_WALL_DET
#endif // FILL_EL_WALL_DET

#ifdef FILL_EL_WALL_NORMAL
  #undef FILL_EL_WALL_NORMAL
#endif // FILL_EL_WALL_NORMAL

#ifdef FILL_EL_WALL_ORIENTATION
  #undef FILL_EL_WALL_ORIENTATION
#endif // FILL_EL_WALL_ORIENTATION

#ifdef FILL_EL_WALL_REL_ORIENTATION
  #undef FILL_EL_WALL_REL_ORIENTATION
#endif // FILL_EL_WALL_REL_ORIENTATION

#ifdef FILL_EL_WALL_DETS
  #undef FILL_EL_WALL_DETS
#endif // FILL_EL_WALL_DETS

#ifdef FILL_EL_WALL_NORMALS
  #undef FILL_EL_WALL_NORMALS
#endif // FILL_EL_WALL_NORMALS

#ifdef FILL_EL_WALL_ORIENTATIONS
  #undef FILL_EL_WALL_ORIENTATIONS
#endif // FILL_EL_WALL_ORIENTATIONS

#ifdef FILL_EL_WALL_REL_ORIENTATIONS
  #undef FILL_EL_WALL_REL_ORIENTATIONS
#endif // FILL_EL_WALL_REL_ORIENTATIONS

#ifdef BNDRY_FLAGS_INIT
  #undef BNDRY_FLAGS_INIT
#endif // BNDRY_FLAGS_INIT

#ifdef BNDRY_FLAGS_ALL
  #undef BNDRY_FLAGS_ALL
#endif // BNDRY_FLAGS_ALL

#ifdef BNDRY_FLAGS_CPY
  #undef BNDRY_FLAGS_CPY
#endif // BNDRY_FLAGS_CPY

#ifdef BNDRY_FLAGS_AND
  #undef BNDRY_FLAGS_AND
#endif // BNDRY_FLAGS_AND

#ifdef BNDRY_FLAGS_OR
  #undef BNDRY_FLAGS_OR
#endif // BNDRY_FLAGS_OR

#ifdef BNDRY_FLAGS_XOR
  #undef BNDRY_FLAGS_XOR
#endif // BNDRY_FLAGS_XOR

#ifdef BNDRY_FLAGS_IS_INTERIOR
  #undef BNDRY_FLAGS_IS_INTERIOR
#endif // BNDRY_FLAGS_IS_INTERIOR

#ifdef BNDRY_FLAGS_IS_AT_BNDRY
  #undef BNDRY_FLAGS_IS_AT_BNDRY
#endif // BNDRY_FLAGS_IS_AT_BNDRY

#ifdef BNDRY_FLAGS_SET
  #undef BNDRY_FLAGS_SET
#endif // BNDRY_FLAGS_SET

#ifdef BNDRY_FLAGS_IS_PARTOF
  #undef BNDRY_FLAGS_IS_PARTOF
#endif // BNDRY_FLAGS_IS_PARTOF

#ifdef BNDRY_FLAGS_FFBB
  #undef BNDRY_FLAGS_FFBB
#endif // BNDRY_FLAGS_FFBB

#ifdef RCLE_NONE
  #undef RCLE_NONE
#endif // RCLE_NONE

#ifdef RCLE_COARSE_EDGE_COMPAT
  #undef RCLE_COARSE_EDGE_COMPAT
#endif // RCLE_COARSE_EDGE_COMPAT

#ifdef FILL_NOTHING
  #undef FILL_NOTHING
#endif // FILL_NOTHING

#ifdef FILL_COORDS
  #undef FILL_COORDS
#endif // FILL_COORDS

#ifdef FILL_BOUND
  #undef FILL_BOUND
#endif // FILL_BOUND

#ifdef FILL_NEIGH
  #undef FILL_NEIGH
#endif // FILL_NEIGH

#ifdef FILL_OPP_COORDS
  #undef FILL_OPP_COORDS
#endif // FILL_OPP_COORDS

#ifdef FILL_ORIENTATION
  #undef FILL_ORIENTATION
#endif // FILL_ORIENTATION

#ifdef FILL_PROJECTION
  #undef FILL_PROJECTION
#endif // FILL_PROJECTION

#ifdef FILL_MACRO_WALLS
  #undef FILL_MACRO_WALLS
#endif // FILL_MACRO_WALLS

#ifdef FILL_WALL_MAP
  #undef FILL_WALL_MAP
#endif // FILL_WALL_MAP

#ifdef FILL_NON_PERIODIC
  #undef FILL_NON_PERIODIC
#endif // FILL_NON_PERIODIC

#ifdef FILL_MASTER_INFO
  #undef FILL_MASTER_INFO
#endif // FILL_MASTER_INFO

#ifdef FILL_ANY
  #undef FILL_ANY
#endif // FILL_ANY

#ifdef CALL_EVERY_EL_PREORDER
  #undef CALL_EVERY_EL_PREORDER
#endif // CALL_EVERY_EL_PREORDER

#ifdef CALL_EVERY_EL_INORDER
  #undef CALL_EVERY_EL_INORDER
#endif // CALL_EVERY_EL_INORDER

#ifdef CALL_EVERY_EL_POSTORDER
  #undef CALL_EVERY_EL_POSTORDER
#endif // CALL_EVERY_EL_POSTORDER

#ifdef CALL_LEAF_EL
  #undef CALL_LEAF_EL
#endif // CALL_LEAF_EL

#ifdef CALL_LEAF_EL_LEVEL
  #undef CALL_LEAF_EL_LEVEL
#endif // CALL_LEAF_EL_LEVEL

#ifdef CALL_EL_LEVEL
  #undef CALL_EL_LEVEL
#endif // CALL_EL_LEVEL

#ifdef CALL_MG_LEVEL
  #undef CALL_MG_LEVEL
#endif // CALL_MG_LEVEL

#ifdef TEST_FLAG
  #undef TEST_FLAG
#endif // TEST_FLAG

#ifdef ADM_FLAGS_MASK
  #undef ADM_FLAGS_MASK
#endif // ADM_FLAGS_MASK

#ifdef UCHAR_name
  #undef UCHAR_name
#endif // UCHAR_name

#ifdef uchar_VECNAME
  #undef uchar_VECNAME
#endif // uchar_VECNAME

#ifdef SCHAR_name
  #undef SCHAR_name
#endif // SCHAR_name

#ifdef schar_VECNAME
  #undef schar_VECNAME
#endif // schar_VECNAME

#ifdef INT_name
  #undef INT_name
#endif // INT_name

#ifdef int_VECNAME
  #undef int_VECNAME
#endif // int_VECNAME

#ifdef DOF_name
  #undef DOF_name
#endif // DOF_name

#ifdef dof_VECNAME
  #undef dof_VECNAME
#endif // dof_VECNAME

#ifdef PTR_name
  #undef PTR_name
#endif // PTR_name

#ifdef ptr_VECNAME
  #undef ptr_VECNAME
#endif // ptr_VECNAME

#ifdef REAL_name
  #undef REAL_name
#endif // REAL_name

#ifdef real_VECNAME
  #undef real_VECNAME
#endif // real_VECNAME

#ifdef REAL_D_name
  #undef REAL_D_name
#endif // REAL_D_name

#ifdef real_d_VECNAME
  #undef real_d_VECNAME
#endif // real_d_VECNAME

#ifdef BNDRY_name
  #undef BNDRY_name
#endif // BNDRY_name

#ifdef bndry_VECNAME
  #undef bndry_VECNAME
#endif // bndry_VECNAME

#ifdef DECL_DOF_EL_VEC
  #undef DECL_DOF_EL_VEC
#endif // DECL_DOF_EL_VEC

#ifdef PHI
  #undef PHI
#endif // PHI

#ifdef GRD_PHI
  #undef GRD_PHI
#endif // GRD_PHI

#ifdef D2_PHI
  #undef D2_PHI
#endif // D2_PHI

#ifdef D3_PHI
  #undef D3_PHI
#endif // D3_PHI

#ifdef D4_PHI
  #undef D4_PHI
#endif // D4_PHI

#ifdef PHI_D
  #undef PHI_D
#endif // PHI_D

#ifdef GRD_PHI_D
  #undef GRD_PHI_D
#endif // GRD_PHI_D

#ifdef D2_PHI_D
  #undef D2_PHI_D
#endif // D2_PHI_D

#ifdef GET_DOF_INDICES
  #undef GET_DOF_INDICES
#endif // GET_DOF_INDICES

#ifdef INTERPOL
  #undef INTERPOL
#endif // INTERPOL

#ifdef INTERPOL_D
  #undef INTERPOL_D
#endif // INTERPOL_D

#ifdef INTERPOL_DOW
  #undef INTERPOL_DOW
#endif // INTERPOL_DOW

#ifdef GET_BOUND
  #undef GET_BOUND
#endif // GET_BOUND

#ifdef LAGRANGE_NODES
  #undef LAGRANGE_NODES
#endif // LAGRANGE_NODES

#ifdef FILL_EL_QUAD_WORLD
  #undef FILL_EL_QUAD_WORLD
#endif // FILL_EL_QUAD_WORLD

#ifdef FILL_EL_QUAD_DET
  #undef FILL_EL_QUAD_DET
#endif // FILL_EL_QUAD_DET

#ifdef FILL_EL_QUAD_LAMBDA
  #undef FILL_EL_QUAD_LAMBDA
#endif // FILL_EL_QUAD_LAMBDA

#ifdef FILL_EL_QUAD_DLAMBDA
  #undef FILL_EL_QUAD_DLAMBDA
#endif // FILL_EL_QUAD_DLAMBDA

#ifdef FILL_EL_QUAD_GRD_WORLD
  #undef FILL_EL_QUAD_GRD_WORLD
#endif // FILL_EL_QUAD_GRD_WORLD

#ifdef FILL_EL_QUAD_D2_WORLD
  #undef FILL_EL_QUAD_D2_WORLD
#endif // FILL_EL_QUAD_D2_WORLD

#ifdef FILL_EL_QUAD_D3_WORLD
  #undef FILL_EL_QUAD_D3_WORLD
#endif // FILL_EL_QUAD_D3_WORLD

#ifdef FILL_EL_QUAD_WALL_DET
  #undef FILL_EL_QUAD_WALL_DET
#endif // FILL_EL_QUAD_WALL_DET

#ifdef FILL_EL_QUAD_WALL_NORMAL
  #undef FILL_EL_QUAD_WALL_NORMAL
#endif // FILL_EL_QUAD_WALL_NORMAL

#ifdef FILL_EL_QUAD_GRD_NORMAL
  #undef FILL_EL_QUAD_GRD_NORMAL
#endif // FILL_EL_QUAD_GRD_NORMAL

#ifdef FILL_EL_QUAD_D2_NORMAL
  #undef FILL_EL_QUAD_D2_NORMAL
#endif // FILL_EL_QUAD_D2_NORMAL

#ifdef INIT_PHI
  #undef INIT_PHI
#endif // INIT_PHI

#ifdef INIT_GRD_PHI
  #undef INIT_GRD_PHI
#endif // INIT_GRD_PHI

#ifdef INIT_D2_PHI
  #undef INIT_D2_PHI
#endif // INIT_D2_PHI

#ifdef INIT_D3_PHI
  #undef INIT_D3_PHI
#endif // INIT_D3_PHI

#ifdef INIT_D4_PHI
  #undef INIT_D4_PHI
#endif // INIT_D4_PHI

#ifdef INIT_TANGENTIAL
  #undef INIT_TANGENTIAL
#endif // INIT_TANGENTIAL

#ifdef MESH_REFINED
  #undef MESH_REFINED
#endif // MESH_REFINED

#ifdef MESH_COARSENED
  #undef MESH_COARSENED
#endif // MESH_COARSENED

#ifdef GRAPH_MESH_BOUNDARY
  #undef GRAPH_MESH_BOUNDARY
#endif // GRAPH_MESH_BOUNDARY

#ifdef GRAPH_MESH_ELEMENT_MARK
  #undef GRAPH_MESH_ELEMENT_MARK
#endif // GRAPH_MESH_ELEMENT_MARK

#ifdef GRAPH_MESH_VERTEX_DOF
  #undef GRAPH_MESH_VERTEX_DOF
#endif // GRAPH_MESH_VERTEX_DOF

#ifdef GRAPH_MESH_ELEMENT_INDEX
  #undef GRAPH_MESH_ELEMENT_INDEX
#endif // GRAPH_MESH_ELEMENT_INDEX

#ifdef GET_MESH
  #undef GET_MESH
#endif // GET_MESH

#ifdef GET_DOF_VEC
  #undef GET_DOF_VEC
#endif // GET_DOF_VEC

#ifdef TRACE_DOF_VEC_PROTO
  #undef TRACE_DOF_VEC_PROTO
#endif // TRACE_DOF_VEC_PROTO

#ifdef INIT_UH
  #undef INIT_UH
#endif // INIT_UH

#ifdef INIT_GRD_UH
  #undef INIT_GRD_UH
#endif // INIT_GRD_UH

#ifdef ellipt_est_d_init
  #undef ellipt_est_d_init
#endif // ellipt_est_d_init

#ifdef head_est_d_init
  #undef head_est_d_init
#endif // head_est_d_init

#ifdef element_est_d
  #undef element_est_d
#endif // element_est_d

#ifdef element_est_d_finish
  #undef element_est_d_finish
#endif // element_est_d_finish

#ifdef element_est_uh_d
  #undef element_est_uh_d
#endif // element_est_uh_d

#ifdef element_est_grd_uh_d
  #undef element_est_grd_uh_d
#endif // element_est_grd_uh_d

#ifdef ellipt_est_d_finish
  #undef ellipt_est_d_finish
#endif // ellipt_est_d_finish

#ifdef heat_est_d_finish
  #undef heat_est_d_finish
#endif // heat_est_d_finish

#ifdef TRAVERSE_FIRST
  #undef TRAVERSE_FIRST
#endif // TRAVERSE_FIRST

#ifdef TRAVERSE_NEXT
  #undef TRAVERSE_NEXT
#endif // TRAVERSE_NEXT

#ifdef TRAVERSE_START
  #undef TRAVERSE_START
#endif // TRAVERSE_START

#ifdef TRAVERSE_STOP
  #undef TRAVERSE_STOP
#endif // TRAVERSE_STOP

#ifdef TRAVERSE_NEIGHBOUR
  #undef TRAVERSE_NEIGHBOUR
#endif // TRAVERSE_NEIGHBOUR

#ifdef IFF_TAG_ALBERTA
  #undef IFF_TAG_ALBERTA
#endif // IFF_TAG_ALBERTA

#ifdef IFF_TAG_MESH
  #undef IFF_TAG_MESH
#endif // IFF_TAG_MESH

#ifdef IFF_TAG_REAL_VEC
  #undef IFF_TAG_REAL_VEC
#endif // IFF_TAG_REAL_VEC

#ifdef IFF_TAG_REAL_D_VEC
  #undef IFF_TAG_REAL_D_VEC
#endif // IFF_TAG_REAL_D_VEC

#ifdef IFF_TAG_INT_VEC
  #undef IFF_TAG_INT_VEC
#endif // IFF_TAG_INT_VEC

#ifdef IFF_TAG_UCHAR_VEC
  #undef IFF_TAG_UCHAR_VEC
#endif // IFF_TAG_UCHAR_VEC

#ifdef IFF_TAG_SCHAR_VEC
  #undef IFF_TAG_SCHAR_VEC
#endif // IFF_TAG_SCHAR_VEC


==> anc/xt-super/dune-grid/dune/grid/alugrid.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALUGRID_HH
#define DUNE_ALUGRID_HH

// only include this code, if HAVE_ALUGRID is true
#if HAVE_ALUGRID || DOXYGEN

#include <dune/grid/alugrid/common/declaration.hh>

#include <dune/grid/alugrid/3d/alugrid.hh>
#include <dune/grid/alugrid/3d/alu3dgridfactory.hh>

// 2d version
#include <dune/grid/alugrid/2d/alugrid.hh>
#include <dune/grid/alugrid/2d/alu2dgridfactory.hh>

#include <dune/grid/alugrid/common/persistentcontainer.hh>

/** @file
    @author Robert Kloefkorn
    @brief Provides base classes for ALUGrid
 **/

namespace Dune
{

  /**
     \brief [<em> provides \ref Dune::Grid </em>]
     \brief 3D grid with support for hexahedrons.
     @ingroup GridImplementations
     @ingroup ALUCubeGrid
     The ALUCubeGrid implements the Dune GridInterface for 3d hexahedral meshes.
     This grid can be locally adapted (non-conforming) and used in parallel
     computations using dynamic load balancing.

     @note
     Adaptive parallel grid supporting dynamic load balancing. This grid supports hexahedrons - a 2d/3d simplex
     grid is also available via the grid implementation ALUSimplexGrid or ALUConformGrid.

     (see ALUGrid homepage: http://www.mathematik.uni-freiburg.de/IAM/Research/alugrid/)

     Two tools are available for partitioning :
     \li Metis ( version 4.0 and higher, see http://glaros.dtc.umn.edu/gkhome/views/metis/metis/ )
     \li ParMETIS ( http://glaros.dtc.umn.edu/gkhome/metis/parmetis/overview )

     \li Available Implementations
          - Dune::ALUCubeGrid<3,3>

     For installation instructions see http://www.dune-project.org/external_libraries/install_alugrid.html .
   */
  template< int dim, int dimworld >
  class ALUCubeGrid;



  /**
     \brief [<em> provides \ref Dune::Grid </em>]
     \brief grid with support for simplicial mesh in 2d and 3d.
     @ingroup GridImplementations
     @ingroup ALUSimplexGrid
     The ALUSimplexGrid implements the Dune GridInterface for 2d triangular and
     3d tetrahedral meshes.
     This grid can be locally adapted (non-conforming) and used in parallel
     computations using dynamic load balancing.

     @note
     Adaptive parallel grid supporting dynamic load balancing.
     This grid supports triangular/tetrahedral elements - a 3d cube
     grid is also available via the grid implementation ALUCubeGrid or ALUConformGrid.

     (see ALUGrid homepage: http://www.mathematik.uni-freiburg.de/IAM/Research/alugrid/)

     Two tools are available for partitioning :
     \li Metis ( version 4.0 and higher, see http://glaros.dtc.umn.edu/gkhome/views/metis/metis/ )
     \li ParMETIS ( http://glaros.dtc.umn.edu/gkhome/metis/parmetis/overview )

     \li Available Implementations
            - Dune::ALUSimplexGrid<3,3>
            - Dune::ALUSimplexGrid<2,2>

     For installation instructions see http://www.dune-project.org/external_libraries/install_alugrid.html .
   */
  template< int dim, int dimworld >
  class ALUSimplexGrid;

} //end  namespace Dune

//- include declaration of ALUGrid
#include <dune/grid/alugrid/common/declaration.hh>

#endif // #ifdef HAVE_ALUGRID || DOXYGEN

#endif


==> anc/xt-super/dune-grid/dune/grid/alugrid/2d/CMakeLists.txt <==
set(HEADERS
  alu2dinclude.hh
  entity_imp.cc
  geometry_imp.cc
  grid_imp.cc
  intersection.hh
  iterator.hh
  entity.hh
  geometry.hh
  grid.hh
  indexsets.hh
  intersection_imp.cc
  iterator_imp.cc
  datahandle.hh
  alu2dgridfactory.hh
  alugrid.hh
  bndprojection.hh
  intersection.cc
  alu2dgridfactory.cc
  entityseed.hh)

exclude_dir_from_headercheck()

install(FILES ${HEADERS}
DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/grid/alugrid/2d)

if(ALUGRID_FOUND)
  dune_add_library(alu2d OBJECT intersection.cc  alu2dgridfactory.cc)
else(ALUGRID_FOUND)
  dune_add_library(alu2d OBJECT "")
endif(ALUGRID_FOUND)


==> anc/xt-super/dune-grid/dune/grid/alugrid/2d/Makefile.am <==
alu2dgriddir = $(includedir)/dune/grid/alugrid/2d
alu2dgrid_HEADERS = alu2dinclude.hh  entity_imp.cc  geometry_imp.cc \
  grid_imp.cc  intersection.hh  iterator.hh  entity.hh  geometry.hh   grid.hh \
  indexsets.hh  intersection_imp.cc  iterator_imp.cc datahandle.hh \
  alu2dgridfactory.hh  alugrid.hh bndprojection.hh \
  intersection.cc  alu2dgridfactory.cc  entityseed.hh

headercheck_IGNORE = $(alu2dgrid_HEADERS)

if ALUGRID
  noinst_LTLIBRARIES = libalu2d.la
  libalu2d_la_SOURCES = intersection.cc  alu2dgridfactory.cc

  libalu2d_la_CPPFLAGS = $(AM_CPPFLAGS) $(ALUGRID_CPPFLAGS)
  libalu2d_la_LDFLAGS = $(AM_LDFLAGS) $(ALUGRID_LDFLAGS)
  libalu2d_la_LIBADD = $(ALUGRID_LIBS) $(DUNE_LIBS)
endif

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-grid/dune/grid/alugrid/2d/alu2dgridfactory.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <config.h>

#include <algorithm>
#include <cstdlib>
#include <cstdio>
#include <cstring>
#include <iostream>
#include <fstream>

#include <dune/grid/alugrid/2d/alu2dgridfactory.hh>
#include <dune/grid/alugrid/common/declaration.hh>
#include <dune/grid/alugrid/2d/alugrid.hh>

namespace Dune
{

  template< class GridImp >
  void ALU2dGridFactory< GridImp >::insertVertex ( const VertexType &pos )
  {
    vertices_.push_back( pos );
  }


  template< class GridImp >
  void ALU2dGridFactory< GridImp >
  ::insertElement ( const GeometryType &geometry,
                    const std::vector< unsigned int > &vertices )
  {
    switch( elementType )
    {
    case ALU2DSPACE triangle :
      if( !geometry.isTriangle() )
        DUNE_THROW( GridError, "Only triangles can be inserted into "
                    "ALUGrid< 2, " << dimensionworld << ", triangle >." );
      break;
    case ALU2DSPACE quadrilateral :
      if( !geometry.isCube() )
        DUNE_THROW( GridError, "Only cubes can be inserted into "
                    "ALUGrid< 2, " << dimensionworld << ", quadrilateral >." );
      break;
    default :
      assert( geometry.isSimplex() || geometry.isCube() );
    }
    if( (geometry.isSimplex() && (vertices.size() != 3))
        || (geometry.isCube() && (vertices.size() != 4)) )
      DUNE_THROW( GridError, "Wrong number of vertices." );

    elements_.push_back( vertices );
  }


  template< class GridImp >
  void ALU2dGridFactory< GridImp >
  ::insertBoundary ( const GeometryType &geometry,
                     const std::vector< unsigned int > &vertices,
                     const int id )
  {
    // lines can be either cube or simplex
    assert( geometry.isSimplex() || geometry.isCube() );
    if( geometry.dim() != dimension-1 )
    {
      DUNE_THROW( GridError, "Only 1-dimensional boundaries can be inserted "
                  "into a 2-dimensional ALUGrid." );
    }
    if( vertices.size() != numFaceCorners )
      DUNE_THROW( GridError, "Wrong number of vertices." );

    if( id <= 0 )
      DUNE_THROW( GridError, "Boundary ids must be positive." );

    std::pair< FaceType, int > boundaryId;
    for( unsigned int i = 0; i < numFaceCorners; ++i )
      boundaryId.first[ i ] = vertices[ i ];
    boundaryId.second = -id; // store negative id
    boundaryIds_.push_back( boundaryId );
  }


  template< class GridImp >
  void ALU2dGridFactory< GridImp >
  ::insertBoundary ( const int element, const int face, const int id )
  {
    if( (element < 0) || (element >= (int)elements_.size()) )
      DUNE_THROW( RangeError, "ALU2dGridFactory::insertBoundary: invalid element index given." );

    std::pair< FaceType, int > boundaryId;
    generateFace( elements_[ element ], face, boundaryId.first );
    boundaryId.second = -id; // store negative id
    boundaryIds_.push_back( boundaryId );
  }


  template< class GridImp >
  void ALU2dGridFactory< GridImp >
  ::insertBoundaryProjection ( const DuneBoundaryProjectionType &bndProjection )
  {
    if( globalProjection_ )
      DUNE_THROW(InvalidStateException,"You can only insert one globalProjection");

    globalProjection_ = &bndProjection;
  }


  template< class GridImp >
  void ALU2dGridFactory< GridImp >
  ::insertBoundaryProjection ( const GeometryType &type,
                               const std::vector< unsigned int > &vertices,
                               const DuneBoundaryProjectionType *projection )
  {
    assert( type.isSimplex() || type.isCube() );
    if( (int)type.dim() != dimension-1 )
      DUNE_THROW( GridError, "Inserting boundary face of wrong dimension: " << type.dim() );

    FaceType faceId;
    copyAndSort( vertices, faceId );

    if( vertices.size() != numFaceCorners )
      DUNE_THROW( GridError, "Wrong number of face vertices passed: " << vertices.size() << "." );

    if( boundaryProjections_.find( faceId ) != boundaryProjections_.end() )
      DUNE_THROW( GridError, "Only one boundary projection can be attached to a face." );
    boundaryProjections_[ faceId ] = projection;
  }


  template< class GridImp >
  void ALU2dGridFactory< GridImp >
  ::insertBoundarySegment ( const std::vector< unsigned int >& vertices )
  {
    FaceType faceId;
    copyAndSort( vertices, faceId );

    if( vertices.size() != numFaceCorners )
      DUNE_THROW( GridError, "Wrong number of face vertices passed: " << vertices.size() << "." );

    if( boundaryProjections_.find( faceId ) != boundaryProjections_.end() )
      DUNE_THROW( GridError, "Only one boundary projection can be attached to a face." );

    boundaryProjections_[ faceId ] = 0;

    std::pair< FaceType, int > boundaryId;
    for( unsigned int i = 0; i < numFaceCorners; ++i )
      boundaryId.first[ i ] = vertices[ i ];
    boundaryId.second = -1; // some default
    boundaryIds_.push_back( boundaryId );
  }


  template< class GridImp >
  void ALU2dGridFactory< GridImp >
  ::insertBoundarySegment ( const std::vector< unsigned int > &vertices,
                            const shared_ptr< BoundarySegment< 2, dimensionworld > > &boundarySegment )
  {
    FaceType faceId;
    copyAndSort( vertices, faceId );

    if( vertices.size() != numFaceCorners )
      DUNE_THROW( GridError, "Wrong number of face vertices passed: " << vertices.size() << "." );

    if( boundaryProjections_.find( faceId ) != boundaryProjections_.end() )
      DUNE_THROW( GridError, "Only one boundary projection can be attached to a face." );

    const size_t numVx = vertices.size();
    GeometryType type;
    if( numVx == 3 )
      type.makeSimplex( dimension-1 );
    else
      type.makeCube( dimension-1 );

    std::vector< VertexType > coords( numVx );
    for( size_t i = 0; i < numVx; ++i )
    {
      // if this assertions is thrown vertices were not inserted at first
      assert( vertices_.size() > vertices[ i ] );

      // get global coordinate and copy it
      const VertexType &x = vertices_[ vertices[ i ] ];
      for( int j = 0; j < dimensionworld; ++j )
        coords[ i ][ j ] = x[ j ];
    }

    BoundarySegmentWrapperType* prj
      = new BoundarySegmentWrapperType( type, coords, boundarySegment );
    boundaryProjections_[ faceId ] = prj;

#ifndef NDEBUG
    // consistency check
    for( size_t i = 0; i < numVx; ++i )
    {
      VertexType global = (*prj)( coords [ i ] );
      if( (global - coords[ i ]).two_norm() >= epsilon_ )
      {
        DUNE_THROW(GridError,"BoundarySegment does not map face vertices to face vertices.");
      }
    }
#endif

    std::pair< FaceType, int > boundaryId;
    for( unsigned int i = 0; i < numFaceCorners; ++i )
      boundaryId.first[ i ] = vertices[ i ];
    boundaryId.second = -1; // some default
    boundaryIds_.push_back( boundaryId );
  }


  template< class GridImp >
  void ALU2dGridFactory< GridImp >
  :: insertFaceTransformation ( const WorldMatrix &matrix, const WorldVector &shift )
  {
    faceTransformations_.push_back( Transformation( matrix, shift ) );
  }


  template< class GridImp >
  GridImp  *ALU2dGridFactory< GridImp >
  ::createGrid ( const bool addMissingBoundaries, bool temporary, const std::string filename )
  {
    numFacesInserted_ = boundaryIds_.size();
    if( addMissingBoundaries || !faceTransformations_.empty() )
      recreateBoundaryIds();

    std::ofstream outfile;
    std::stringstream temp;

    std::ostream* outptr = 0;
    if( temporary )
      outptr = & temp;
    else
    {
      outfile.open( filename.c_str() , std::ios::out );
      outptr = & outfile;
    }
    std::ostream& out = *outptr ;

    out.setf( std::ios_base::scientific, std::ios_base::floatfield );
    out.precision( 16 );
    out << "!Triangles" << std::endl;

    const unsigned int numVertices = vertices_.size();
    // now start writing grid
    out << numVertices << std :: endl;
    typedef typename std :: vector< VertexType > :: iterator VertexIteratorType;
    const VertexIteratorType endV = vertices_.end();
    for( VertexIteratorType it = vertices_.begin(); it != endV; ++it )
    {
      const VertexType &vertex = *it;
      out << vertex[ 0 ];
      for( int i = 1; i < dimensionworld; ++i )
        out << " " << vertex[ i ];
      out << std :: endl;
    }

    out << elements_.size() << std :: endl;
    typedef typename ElementVector::iterator ElementIteratorType;
    const ElementIteratorType endE = elements_.end();
    for( ElementIteratorType it = elements_.begin(); it != endE; ++it )
    {
      out << (*it)[ 0 ];
      out << "  " << (*it)[ 1 ];
      if ( it->size() == 4 )
        out << "  " << (*it)[ 3 ];
      out << "  " << (*it)[ 2 ];
      out << std :: endl;
    }

    const size_t boundarySegments = boundaryIds_.size();
    out << boundarySegments << std::endl;
    typedef typename std::vector< std::pair< FaceType, int > >::iterator BoundaryIdIterator;

    BoundaryProjectionVector* bndProjections = 0;
    const size_t bndProjectionSize = boundaryProjections_.size();
    if( bndProjectionSize > 0 )
    {
      // the memory is freed by the grid on destruction
      bndProjections = new BoundaryProjectionVector( boundarySegments,
                                                     (DuneBoundaryProjectionType*)0 );
    }

    const BoundaryIdIterator endB = boundaryIds_.end();
    int segmentIndex = 0;
    for( BoundaryIdIterator it = boundaryIds_.begin(); it != endB; ++it, ++segmentIndex )
    {
      const std::pair< FaceType, int > &boundaryId = *it;
      out << boundaryId.second;
      for( unsigned int i = 0; i < numFaceCorners; ++i )
        out << "  " << boundaryId.first[ i ];
      if( boundaryId.second == periodicBndId )
      {
        FaceType key = boundaryId.first;
        std::sort( key.begin(), key.end() );

        typename PeriodicNeighborMap::const_iterator pos = periodicNeighborMap_.find( key );
        if( pos != periodicNeighborMap_.end() )
          out << "  " << pos->second;
        else
          DUNE_THROW( InvalidStateException, "Periodic Neighbor not found." );
      }
      out << std::endl;

      if( bndProjectionSize > 0 )
      {
        // generate boundary segment pointer
        FaceType faceId (boundaryId.first);
        std::sort( faceId.begin(), faceId.end() );

        const DuneBoundaryProjectionType* projection = boundaryProjections_[ faceId ];

        // if no projection given we use global projection, otherwise identity
        if( ! projection && globalProjection_ )
        {
          typedef BoundaryProjectionWrapper< dimensionworld > ProjectionWrapperType;
          // we need to wrap the global projection because of
          // deleting in desctructor of ALUGrid
          projection = new ProjectionWrapperType( *globalProjection_ );
        }

        // copy pointer
        (*bndProjections)[ segmentIndex ] = projection;
      }
    }

    outfile.close();

    vertices_.clear();
    elements_.clear();
    boundaryIds_.clear();
    boundaryProjections_.clear();

    std::istream& inFile = temp;

    // if we have a vector reset global projection
    // because empty positions are filled with global projection anyway
    if( bndProjections ) globalProjection_ = 0;

    // ALUGrid is taking ownership of the bndProjections pointer
    Grid *grid = createGridObj( temporary, filename, inFile, bndProjections );

    // remove pointers
    globalProjection_ = 0;
    // is removed by the grid
    bndProjections    = 0;

    return grid;
  }

  template< class GridImp >
  inline void ALU2dGridFactory< GridImp >
  ::generateFace ( const ElementType &element, const int f, FaceType &face )
  {
    if (element.size() == 3)
      switch (f)
      {
      case 0 :
        face[0]=element[0]; face[1]=element[1];
        break;
      case 1 :
        face[0]=element[0]; face[1]=element[2];
        break;
      case 2 :
        face[0]=element[1]; face[1]=element[2];
        break;
      }
    else
      switch (f)
      {
      case 0 :
        face[0]=element[0]; face[1]=element[2];
        break;
      case 1 :
        face[0]=element[1]; face[1]=element[3];
        break;
      case 2 :
        face[0]=element[0]; face[1]=element[1];
        break;
      case 3 :
        face[0]=element[2]; face[1]=element[3];
        break;
      }
  }


  template< class GridImp >
  typename ALU2dGridFactory< GridImp >::FaceMap::const_iterator
  ALU2dGridFactory< GridImp >
  ::findPeriodicNeighbor ( const FaceMap &faceMap, const FaceType &key ) const
  {
    typedef typename FaceTransformationVector::const_iterator TrafoIterator;
    typedef typename FaceMap::const_iterator FaceMapIterator;

    const WorldVector v[ 2 ] = { vertices_[ key[ 0 ] ], vertices_[ key[ 1 ] ] };

    // Note This should be done using a kd-tree
    const TrafoIterator trend = faceTransformations_.end();
    for( TrafoIterator trit = faceTransformations_.begin(); trit != trend; ++trit )
    {
      WorldVector w[ 2 ];
      w[ 0 ] = trit->evaluate( v[ 0 ] );
      w[ 1 ] = trit->evaluate( v[ 1 ] );

      const FaceMapIterator fend = faceMap.end();
      for( FaceMapIterator fit = faceMap.begin(); fit != fend; ++fit )
      {
        const WorldVector vv[ 2 ] = { vertices_[ fit->first[ 0 ] ], vertices_[ fit->first[ 1 ] ] };

        if( ((vv[ 0 ] - w[ 0 ]).two_norm() < epsilon_) && ((vv[ 1 ] - w[ 1 ]).two_norm() < epsilon_) )
          return fit;
        if( ((vv[ 0 ] - w[ 1 ]).two_norm() < epsilon_) && ((vv[ 1 ] - w[ 0 ]).two_norm() < epsilon_) )
          return fit;

        WorldVector ww[ 2 ];
        ww[ 0 ] = trit->evaluate( vv[ 0 ] );
        ww[ 1 ] = trit->evaluate( vv[ 1 ] );

        if( ((v[ 0 ] - ww[ 0 ]).two_norm() < epsilon_) && ((v[ 1 ] - ww[ 1 ]).two_norm() < epsilon_) )
          return fit;
        if( ((v[ 0 ] - ww[ 1 ]).two_norm() < epsilon_) && ((v[ 1 ] - ww[ 0 ]).two_norm() < epsilon_) )
          return fit;
      }
    }
    return faceMap.end();
  }


  template< class GridImp >
  void ALU2dGridFactory< GridImp >
  ::reinsertBoundary ( const FaceMap &faceMap, const typename FaceMap::const_iterator &pos, const int id )
  {
    typedef typename PeriodicNeighborMap::const_iterator PeriodicNbIterator;
    typedef typename FaceMap::const_iterator FaceMapIterator;
    typedef std::pair< FaceType, int > BoundaryId;

    const size_t index = boundaryIds_.size();
    insertBoundary( pos->second.first, pos->second.second, -id );
    BoundaryId &boundaryId = boundaryIds_[ index ];

    const FaceType &key = pos->first;
    const PeriodicNbIterator nb = periodicNeighborMap_.find( key );
    if( nb != periodicNeighborMap_.end() )
    {
      boundaryId.second = periodicBndId;
      const BoundaryId &nbBoundaryId = boundaryIds_[ nb->second ];
      FaceType nbKey = nbBoundaryId.first;
      std::sort( nbKey.begin(), nbKey.end() );
      periodicNeighborMap_[ nbKey ] = index;
    }
    else
    {
      const FaceMapIterator nbPos = findPeriodicNeighbor( faceMap, key );
      if( nbPos != faceMap.end() )
      {
        boundaryId.second = periodicBndId;
        const FaceType &nbKey = nbPos->first;
        if( periodicNeighborMap_.find( nbKey ) != periodicNeighborMap_.end() )
          DUNE_THROW( GridError, "One boundary segment can only identified with one other." );
        periodicNeighborMap_[ nbKey ] = index;
      }
    }
  }


  template< class GridImp >
  void ALU2dGridFactory< GridImp >::recreateBoundaryIds ( const int defaultId )
  {
    typedef typename FaceMap::iterator FaceIterator;

    if( defaultId <= 0 )
      DUNE_THROW( GridError, "Boundary ids must be positive." );

    FaceMap faceMap;

    const unsigned int numElements = elements_.size();
    for( unsigned int n = 0; n < numElements; ++n )
    {
      for( unsigned int face = 0; face < elements_[ n ].size(); ++face )
      {
        FaceType key;
        generateFace( elements_[ n ], face, key );
        std::sort( key.begin(), key.end() );

        const FaceIterator pos = faceMap.find( key );
        if( pos != faceMap.end() )
          faceMap.erase( key );
        else
          faceMap.insert( std::make_pair( key, SubEntity( n, face ) ) );
      }
    }

    // swap current boundary ids with an empty vector
    BoundaryIdVector boundaryIds;
    boundaryIds_.swap( boundaryIds );
    assert( boundaryIds_.size() == 0 );

    // add all current boundary ids again (with their reordered keys)
    typedef typename BoundaryIdVector::iterator BoundaryIterator;
    const BoundaryIterator bndEnd = boundaryIds.end();
    for( BoundaryIterator bndIt = boundaryIds.begin(); bndIt != bndEnd; ++bndIt )
    {
      FaceType key = bndIt->first;
      std::sort( key.begin(), key.end() );

      const FaceIterator pos = faceMap.find( key );
      if( pos == faceMap.end() )
        DUNE_THROW( GridError, "Inserted boundary segment is not part of the boundary." );

      reinsertBoundary( faceMap, pos, bndIt->second );
      faceMap.erase( pos );
    }

    // add all new boundaries (with defaultId)
    const FaceIterator faceEnd = faceMap.end();
    for( FaceIterator faceIt = faceMap.begin(); faceIt != faceEnd; ++faceIt )
      reinsertBoundary( faceMap, faceIt, defaultId );
  }

}



// Template Instantiation
// ----------------------

template class Dune::ALU2dGridFactory< Dune::ALUGrid< 2, 2, Dune::simplex, Dune::conforming,    Dune::No_Comm > >;
template class Dune::ALU2dGridFactory< Dune::ALUGrid< 2, 2, Dune::simplex, Dune::nonconforming, Dune::No_Comm > >;
#if HAVE_MPI
template class Dune::ALU2dGridFactory< Dune::ALUGrid< 2, 2, Dune::simplex, Dune::conforming,    MPI_Comm > >;
template class Dune::ALU2dGridFactory< Dune::ALUGrid< 2, 2, Dune::simplex, Dune::nonconforming, MPI_Comm > >;
#endif // #if HAVE_MPI

template class Dune::ALU2dGridFactory< Dune::ALUGrid< 2, 2, Dune::cube, Dune::nonconforming, Dune::No_Comm > >;

template class Dune::ALU2dGridFactory< Dune::ALUGrid< 2, 3, Dune::simplex, Dune::conforming,    Dune::No_Comm > >;
template class Dune::ALU2dGridFactory< Dune::ALUGrid< 2, 3, Dune::simplex, Dune::nonconforming, Dune::No_Comm > >;
template class Dune::ALU2dGridFactory< Dune::ALUGrid< 2, 3, Dune::cube,    Dune::nonconforming, Dune::No_Comm > >;

#if HAVE_MPI
template class Dune::ALU2dGridFactory< Dune::ALUGrid< 2, 2, Dune::cube,    Dune::nonconforming, MPI_Comm > >;

template class Dune::ALU2dGridFactory< Dune::ALUGrid< 2, 3, Dune::simplex, Dune::conforming,    MPI_Comm > >;
template class Dune::ALU2dGridFactory< Dune::ALUGrid< 2, 3, Dune::simplex, Dune::nonconforming, MPI_Comm > >;
template class Dune::ALU2dGridFactory< Dune::ALUGrid< 2, 3, Dune::cube,    Dune::nonconforming, MPI_Comm > >;
#endif // #if HAVE_MPI


==> anc/xt-super/dune-grid/dune/grid/alugrid/2d/alu2dgridfactory.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_ALU2DGRID_FACTORY_HH
#define DUNE_ALU2DGRID_FACTORY_HH

#if HAVE_ALUGRID

#include <dune/common/array.hh>
#include <dune/common/parallel/mpihelper.hh>

#include <dune/geometry/referenceelements.hh>

#include <dune/grid/common/gridfactory.hh>

#include <dune/grid/alugrid/common/persistentcontainer.hh>
#include <dune/grid/alugrid/common/transformation.hh>
#include <dune/grid/alugrid/2d/grid.hh>

namespace Dune
{

  /** \brief Factory class for 2d ALUGrids */
  template< class GridImp >
  class ALU2dGridFactory
    : public GridFactoryInterface< GridImp >
  {
    typedef GridFactoryInterface< GridImp > Base ;
  public:
    using Base :: insertElement ;

    typedef GridImp Grid;

    static const int dimension = Grid::dimension;
    static const int dimensionworld = Grid::dimensionworld;

    //! \brief type of boundary projection class
    typedef DuneBoundaryProjection< dimensionworld >  DuneBoundaryProjectionType;

    template< int codim >
    struct Codim
    {
      typedef typename Grid::template Codim< codim >::Entity Entity;
    };

  private:
    typedef Dune::BoundarySegmentWrapper<2, dimensionworld> BoundarySegmentWrapperType;

    typedef ALU2dGridFactory< Grid > ThisType;
    typedef GridFactoryInterface< Grid > BaseType;

    typedef typename Grid::ctype ctype;

    static const ALU2DSPACE ElementType elementType = Grid::elementType;
    static const unsigned int numFaceCorners = 2;

    typedef FieldVector< ctype, dimensionworld > VertexType;
    typedef std::vector< unsigned int > ElementType;
    typedef array< unsigned int, numFaceCorners > FaceType;

    static const int periodicBndId = ALU2dImplTraits< dimensionworld, elementType >::HBndElType::general_periodic;

  public:
    typedef ALUGridTransformation< ctype, dimensionworld > Transformation;

    //! type of vector for world coordinates
    typedef typename Transformation::WorldVector WorldVector;
    //! type of matrix from world coordinates to world coordinates
    typedef typename Transformation::WorldMatrix WorldMatrix;

  private:
    struct FaceLess;

    typedef std::vector< VertexType > VertexVector;
    typedef std::vector< ElementType > ElementVector;
    typedef std::vector< std::pair< FaceType, int > > BoundaryIdVector;

    typedef std::map< FaceType, const DuneBoundaryProjectionType* > BoundaryProjectionMap;
    typedef std::vector< const DuneBoundaryProjectionType* > BoundaryProjectionVector;

    typedef std::pair< unsigned int, int > SubEntity;
    typedef std::map< FaceType, SubEntity, FaceLess > FaceMap;
    typedef std::vector< Transformation > FaceTransformationVector;
    typedef std::map< FaceType, unsigned int, FaceLess > PeriodicNeighborMap;

    // copy vertex numbers and store smalled #dimension ones
    void copyAndSort(const std::vector<unsigned int>& vertices, FaceType& faceId) const
    {
      std::vector<unsigned int> tmp( vertices );
      std::sort( tmp.begin(), tmp.end() );

      // copy only the first dimension vertices (enough for key)
      for( size_t i = 0; i < faceId.size(); ++i ) faceId[ i ] = tmp[ i ];
    }

  public:
    /** \brief default constructor */
    explicit ALU2dGridFactory ( bool removeGeneratedFile = true );

    /** \brief constructor taking filename for temporary outfile */
    explicit ALU2dGridFactory ( const std::string &filename );

    /** \brief Destructor */
    virtual ~ALU2dGridFactory ();

    /** \brief insert a vertex into the coarse grid
     *
     *  \param[in]  pos  position of the vertex
     */
    virtual void insertVertex ( const VertexType &pos );

    /** \brief insert an element into the coarse grid
     *
     *  \note The order of the vertices must coincide with the vertex order in
     *        the corresponding DUNE reference element.
     *
     *  \param[in]  geometry  GeometryType of the new element
     *  \param[in]  vertices  vertices of the new element
     */
    virtual void
    insertElement ( const GeometryType &geometry,
                    const std::vector< unsigned int > &vertices );

    /** \brief insert a boundary element into the coarse grid
     *
     *  \note The order of the vertices must coincide with the vertex order in
     *        the corresponding DUNE reference element.
     *
     *  \param[in]  geometry    GeometryType of the boundary element
     *  \param[in]  faceVertices vertices of the boundary element
     *  \param[in]  id          boundary identifier of the boundary element,
     *                          the default value is 0 (invalid boundary id)
     */
    virtual void
    insertBoundary ( const GeometryType &geometry,
                     const std::vector< unsigned int > &faceVertices,
                     const int id );

    /** \brief mark a face as boundary (and assign a boundary id)
     *
     *  \param[in]  element  index of the element, the face belongs to
     *  \param[in]  face     local number of the face within the element
     *  \param[in]  id       boundary id to assign to the face
     */
    virtual void insertBoundary ( const int element, const int face, const int id );

    /** \brief insert a boundary projection into the macro grid
     *
     *  \param[in]  type        geometry type of boundary face
     *  \param[in]  vertices    vertices of the boundary face
     *  \param[in]  projection  boundary projection
     *
     *  \note The grid takes control of the projection object.
     */
    virtual void
    insertBoundaryProjection ( const GeometryType &type,
                               const std::vector< unsigned int > &vertices,
                               const DuneBoundaryProjectionType *projection );

    /** \brief insert a boundary segment into the macro grid
     *
     *  \param[in]  vertices         vertex indices of boundary face
     */
    virtual void
    insertBoundarySegment ( const std::vector< unsigned int >& vertices ) ;

    /** \brief insert a shaped boundary segment into the macro grid
     *
     *  \param[in]  vertices         vertex indices of boundary face
     *  \param[in]  boundarySegment  geometric realization of shaped boundary
     */
    virtual void
    insertBoundarySegment ( const std::vector< unsigned int >& vertices,
                            const shared_ptr<BoundarySegment<2,dimensionworld> >& boundarySegment ) ;

    /** \brief insert a boundary projection object, (a copy is made)
     *
     *  \param[in]  bndProjection instance of an ALUGridBoundaryProjection projecting vertices to a
     */
    virtual void insertBoundaryProjection ( const DuneBoundaryProjectionType& bndProjection );

    /** \brief add a face transformation (for periodic identification)
     *
     *  A face transformation is an affine mapping T from world coordinates
     *  to world coordinates. The grid factory then glues two faces f and g
     *  if T( f ) = g or T( g ) = f.
     *
     *  \param[in]  matrix  matrix describing the linear part of T
     *  \param[in]  shift   vector describing T( 0 )
     */
    void insertFaceTransformation ( const WorldMatrix &matrix, const WorldVector &shift );

    virtual unsigned int
    insertionIndex ( const typename Codim< 0 >::Entity &entity ) const
    {
      return Grid::getRealImplementation( entity ).getIndex();
    }

    virtual unsigned int
    insertionIndex ( const typename Codim< dimension >::Entity &entity ) const
    {
      return Grid::getRealImplementation( entity ).getIndex();
    }

    virtual unsigned int
    insertionIndex ( const typename Grid::LeafIntersection &intersection ) const
    {
      return intersection.boundarySegmentIndex();
    }

    virtual bool
    wasInserted ( const typename Grid::LeafIntersection &intersection ) const
    {
      return intersection.boundary() &&
             ( insertionIndex(intersection) < numFacesInserted_ );
    }

    /** \brief finalize the grid creation and hand over the grid
     *
     *  The called takes responsibility for deleing the grid.
     */
    Grid *createGrid ();

    Grid *createGrid ( const bool addMissingBoundaries, const std::string dgfName = "" );

    Grid *createGrid ( const bool addMissingBoundaries, bool temporary, const std::string dgfName = "" );

    void setTolerance ( const ctype &epsilon ) { epsilon_ = epsilon; }

  protected:
    //! virtual method for creating grid object (virtual to avoid compiling method into library)
    virtual Grid* createGridObj( const bool temporary,
                                 const std::string& filename,
                                 std::istream& inFile,
                                 BoundaryProjectionVector* bndProjections )
    {
      return ( temporary ) ?
             new Grid( filename, inFile, globalProjection_, bndProjections, grdVerbose_ ) :
             new Grid( filename, globalProjection_ , bndProjections, grdVerbose_ );
    }

  public:
    /** \brief set factory's verbosity
     *
     *  \param[in]  verbose  verbosity (true/flase)
     */
    void setVerbosity( const bool verbose ) { grdVerbose_ = verbose; }

  private:
    static void generateFace ( const ElementType &element, const int f, FaceType &face );
    void correctElementOrientation ();
    typename FaceMap::const_iterator findPeriodicNeighbor( const FaceMap &faceMap, const FaceType &key ) const;
    void reinsertBoundary ( const FaceMap &faceMap, const typename FaceMap::const_iterator &pos, const int id );
    void recreateBoundaryIds ( const int defaultId = 1 );

    VertexVector vertices_;
    ElementVector elements_;
    BoundaryIdVector boundaryIds_;
    const DuneBoundaryProjectionType* globalProjection_ ;
    BoundaryProjectionMap boundaryProjections_;
    unsigned int numFacesInserted_;
    bool grdVerbose_;
    FaceTransformationVector faceTransformations_;
    PeriodicNeighborMap periodicNeighborMap_;
    ctype epsilon_;
  };


  template< class GridImp >
  struct ALU2dGridFactory< GridImp >::FaceLess
    : public std::binary_function< FaceType, FaceType, bool >
  {
    bool operator() ( const FaceType &a, const FaceType &b ) const
    {
      for( unsigned int i = 0; i < numFaceCorners; ++i )
      {
        if( a[ i ] != b[ i ] )
          return (a[ i ] < b[ i ]);
      }
      return false;
    }
  };


  /** \brief Specialization of the generic GridFactory for
   *        ALUGrid<2,dimw, eltype, refinementtype, Comm >
   *  \ingroup GridFactory
   */
  template<int dimw, ALUGridElementType eltype, ALUGridRefinementType refinementtype, class Comm>
  class GridFactory< ALUGrid<2, dimw, eltype, refinementtype, Comm > >
    : public ALU2dGridFactory< ALUGrid<2, dimw, eltype, refinementtype, Comm > >
  {
  public:
    typedef ALUGrid<2, dimw, eltype, refinementtype, Comm > Grid;

  protected:
    typedef GridFactory ThisType;
    typedef ALU2dGridFactory< Grid > BaseType;

  public:
    /** \brief Default constructor */
    explicit GridFactory ( )
      : BaseType( )
    {}

    /** \brief constructor taking filename */
    GridFactory ( const std::string &filename )
      : BaseType( filename )
    {}

    /** \brief constructor setting verbose flag
     *
     *  \param[in] verbose verbosity (true/false)
     */
    GridFactory ( const bool verbose )
      : BaseType( )
    {
      this->setVerbosity( verbose );
    }
  };



  // Inline Implementations
  // ----------------------

  template< class GridImp >
  inline ALU2dGridFactory< GridImp >::ALU2dGridFactory ( bool removeGeneratedFile )
    : globalProjection_ ( 0 ),
      numFacesInserted_ ( 0 ),
      grdVerbose_( true ),
      epsilon_( 1e-8 )
  {}


  template< class GridImp >
  inline ALU2dGridFactory< GridImp >::ALU2dGridFactory ( const std::string &filename )
    : globalProjection_ ( 0 ),
      numFacesInserted_ ( 0 ),
      grdVerbose_( true ),
      epsilon_( 1e-8 )
  {}


  template< class GridImp >
  inline ALU2dGridFactory< GridImp >::~ALU2dGridFactory ()
  {}


  template< class GridImp >
  inline GridImp *ALU2dGridFactory< GridImp >::createGrid ()
  {
    return createGrid( true, true, "" );
  }


  template< class GridImp >
  inline GridImp *ALU2dGridFactory< GridImp >
  ::createGrid ( const bool addMissingBoundaries, const std::string dgfName )
  {
    return createGrid( addMissingBoundaries, true, dgfName );
  }

}

#endif // #if HAVE_ALUGRID

#endif // #ifndef DUNE_ALU2DGRID_FACTORY_HH


==> anc/xt-super/dune-grid/dune/grid/alugrid/2d/alu2dinclude.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALU2DGRID_INCLUDE_HH
#define DUNE_ALU2DGRID_INCLUDE_HH

#define ALU2DGRID_COMPATIBILITY_LEVEL 2

#include <alugrid_2d.h>

//////////////////////////////////////////////////////////////////////
// compile imp.cc into lib (1 yes, 0 no)
// if you change this, you'll get what you deserve
//////////////////////////////////////////////////////////////////////
#define COMPILE_ALU2DGRID_LIB 0

#if COMPILE_ALU2DGRID_LIB
  #define COMPILE_ALU2DGRID_INLINE 0
#else
  #define COMPILE_ALU2DGRID_INLINE 1
#endif

#if COMPILE_ALU2DGRID_INLINE
#define alu2d_inline inline
#else
#define alu2d_inline
#endif
/////////////////////////////////////////////////////////////////////

// fix for ALUGrid 1.22, where ALUGRID_VERTEX_PROJECTION is defined only in alugrid_serial.h
#ifndef ALUGRID_VERTEX_PROJECTION
#include <alugrid_serial.h>
#endif

#define ALU2DSPACE ALU2DSPACENAME ::

#define ALU2DSPACENAME ALU2DGrid
#define ALU2DDIMWORLD(dimw,eltype) < dimw,(eltype == ALU2DSPACE triangle ? 3 : 4) >

// use the ALU3dGrid Parallel detection
#include <dune/grid/alugrid/common/checkparallel.hh>
//#define ALU2DGRID_PARALLEL ALU3DGRID_PARALLEL
#define ALU2DGRID_PARALLEL 0

#include <dune/common/parallel/collectivecommunication.hh>

#if ALU2DGRID_PARALLEL
//#include "communicator.hh"
#warning "Using ALU2dGrid in parallel"
#endif


namespace ALU2DSPACENAME
{

  enum ElementType { triangle, quadrilateral, mixed };

}


namespace Dune
{

  typedef double alu2d_ctype;


#ifndef DOXYGEN
  // ALU2dImplInterface
  // ------------------

  template< int dim, int dimw, ALU2DSPACE ElementType eltype >
  struct ALU2dImplInterface;

  template< int dimw, ALU2DSPACE ElementType eltype >
  struct ALU2dImplInterface< 0, dimw, eltype >
  {
    typedef typename ALU2DSPACE Hmesh_basic ALU2DDIMWORLD (dimw,eltype) ::vertex_t Type;
  };

  template< int dimw, ALU2DSPACE ElementType eltype >
  struct ALU2dImplInterface< 1, dimw, eltype >
  {
    typedef typename ALU2DSPACE Hmesh_basic ALU2DDIMWORLD (dimw,eltype) ::helement_t Type;
  };

  template< int dimw, ALU2DSPACE ElementType eltype >
  struct ALU2dImplInterface< 2, dimw, eltype >
  {
    typedef typename ALU2DSPACE Hmesh_basic ALU2DDIMWORLD (dimw,eltype) ::helement_t Type;
  };
#endif


  // ALU2dImplTraits
  // ---------------

  template< int dimw, ALU2DSPACE ElementType eltype >
  struct ALU2dImplTraits
  {
    template< int cdim >
    struct Codim
    {
      typedef typename ALU2dImplInterface< 2-cdim, dimw, eltype >::Type InterfaceType;
    };

    typedef ALU2DSPACE Hmesh ALU2DDIMWORLD (dimw,eltype) HmeshType;
    typedef ALU2DSPACE Thinelement ALU2DDIMWORLD (dimw,eltype) ThinelementType;
    typedef ALU2DSPACE Element ALU2DDIMWORLD (dimw,eltype) ElementType;
    typedef typename HmeshType::helement_t HElementType;
    typedef typename HmeshType::hbndel_t HBndElType;
    typedef ALU2DSPACE Bndel_periodic ALU2DDIMWORLD (dimw,eltype) PeriodicBndElType;
  };



  // ALU2dGridMarkerVector
  // ---------------------

  class ALU2dGridMarkerVector
  {
    typedef std::vector< int > VectorType;
  public:
    ALU2dGridMarkerVector() : valid_(false) {}

    bool valid() const { return valid_; }

    void invalidate() { valid_ = false; }

    bool isOnElement(int elementIndex, int idx, int codim) const
    {
      return marker_[codim-1][idx] == elementIndex;
    }

    template <class GridType>
    void update (const GridType & grid, int level )
    {
      enum { dim = GridType::dimension };
      static const int dimworld = GridType::dimensionworld;
      static const ALU2DSPACE ElementType eltype = GridType::elementType;

      typedef typename ALU2dImplTraits< dimworld, eltype >::template Codim<0>::InterfaceType ElementType;
      typedef ALU2DSPACE Listwalkptr< ElementType > IteratorType;

      // resize
      for(int i=0; i<2; ++i)
      {
        int s = grid.hierSetSize(i+1);
        if((int) marker_[i].size() < s ) marker_[i].resize(s);

        size_t markerSize = marker_[i].size();
        // reset marker vector to default value
        for(size_t k=0; k<markerSize; ++k) marker_[i][k] = -1;
      }

      IteratorType iter(grid.myGrid(), level);

      for(iter->first(); !iter->done(); iter->next())
      {
        ElementType & elem = iter->getitem();
        int elIdx = elem.getIndex();

        // if element is not valid, go to next
#if ALU2DGRID_PARALLEL
        if( ! grid.rankManager().isValid( elIdx , All_Partition ) ) continue;
#endif
        for(int i=0; i<elem.numvertices(); ++i)
        {
          enum { vxCodim = 1 };
          int vxIdx = elem.getVertex(i)->getIndex();
          if( marker_[vxCodim][vxIdx] < 0) marker_[vxCodim][vxIdx] = elIdx;

          enum { edgeCodim = 0 };
          int edgeIdx = elem.edge_idx(i);
          if( marker_[edgeCodim][edgeIdx] < 0) marker_[edgeCodim][edgeIdx] = elIdx;
        }
      }
      valid_ = true;
    }

  private:
    VectorType marker_[2];

    bool valid_;
  };

  class ALU2dGridLeafMarkerVector
  {
    typedef std::vector< int > VectorType;
  public:
    ALU2dGridLeafMarkerVector() : valid_(false) {}

    bool valid() const { return valid_; }

    void invalidate() { valid_ = false; }

    // return true, if edge is visited on given element
    bool isOnElement(int elementIndex, int idx, int codim) const
    {
      assert( valid_ );
      // this marker only works for codim 1, i.e. edges
      assert( codim == 1 );
      return marker_[idx] == elementIndex;
    }

    // this is for the LeafIterator
    template <class GridType>
    void update (const GridType & grid)
    {
      static const int dimworld = GridType::dimensionworld;
      static const ALU2DSPACE ElementType eltype = GridType::elementType;

      typedef typename ALU2dImplTraits< dimworld, eltype >::template Codim<0>::InterfaceType ElementType;
      typedef ALU2DSPACE Listwalkptr< ElementType > IteratorType;

      // resize edge marker
      {
        int s = grid.hierSetSize(1);
        if((int) marker_.size() < s ) marker_.resize(s);

        size_t markerSize = marker_.size();
        // reset marker vector to default value
        for(size_t k=0; k<markerSize; ++k) marker_[k] = -1;
      }

      // resize vertex levels
      {
        int s = grid.hierSetSize(2);
        if((int) vertexLevels_.size() < s ) vertexLevels_.resize(s);

        // initialize with -1
        size_t vxSize = vertexLevels_.size();
        for(size_t k=0; k<vxSize; ++k) vertexLevels_[k] = -1;
      }

      enum { dim = GridType::dimension };
      IteratorType iter(grid.myGrid());

      for(iter->first(); !iter->done(); iter->next())
      {
        ElementType & elem = iter->getitem();
        int elIdx = elem.getIndex();

#if ALU2DGRID_PARALLEL
        // is element is not valid, go to next
        if( ! grid.rankManager().isValid( elIdx , All_Partition ) ) continue;
#endif
        int level = elem.level();

        for(int i=0; i<elem.numvertices(); ++i)
        {
          int vxIdx = elem.getVertex(i)->getIndex();

          // set max level to vertices, see Grid docu paper
          if(level > vertexLevels_[vxIdx]) vertexLevels_[vxIdx] = level;

          int edgeIdx = elem.edge_idx(i);
          if( marker_[edgeIdx] < 0) marker_[edgeIdx] = elIdx;
        }
      }
      valid_ = true;
    }

    //! return level of vertex
    int levelOfVertex(const int vxIdx) const
    {
      assert( valid_ );
      assert( vxIdx >= 0 && vxIdx < (int) vertexLevels_.size());
      // if this assertion is thrown, the level has not been initialized
      assert( vertexLevels_[vxIdx] >= 0 );
      return vertexLevels_[vxIdx];
    }

    //! return level of vertex
    bool isValidVertex(const int vxIdx) const
    {
      assert( valid_ );
      assert( vxIdx >= 0 && vxIdx < (int) vertexLevels_.size());
      return (vertexLevels_[vxIdx] >= 0);
    }

  private:
    VectorType marker_;
    VectorType vertexLevels_;

    bool valid_;
  };

  // dummy object stream class
  class ALU2dGridObjectStream
  {
  public:
    class EOFException {} ;
    template <class T>
    void readObject (T &) {}
    void readObject (int) {}
    void readObject (double) {}
    template <class T>
    void writeObject (T &) {}
    void writeObject (int) {}
    void writeObject (double) {}

    template <class T>
    void read (T &) const {}
    template <class T>
    void write (const T &) {}
  };

} //end namespace Dune
#endif


==> anc/xt-super/dune-grid/dune/grid/alugrid/2d/alugrid.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALU2D_ALUGRID_HH
#define DUNE_ALU2D_ALUGRID_HH

// only include this code, if ENABLE_ALUGRID is defined
#if HAVE_ALUGRID || DOXYGEN

#include <dune/grid/alugrid/common/declaration.hh>
#include <dune/grid/alugrid/common/capabilities.hh>
#include <dune/grid/alugrid/2d/grid.hh>

namespace Dune
{

  /*-
     (see ALUGrid homepage: http://www.mathematik.uni-freiburg.de/IAM/Research/alugrid/)

     \li Available Implementations
          - quadrilateral and hexahedral elements only nonconforming refinement
            - Dune::ALUGrid< 2, 2, cube, nonconforming >
            - Dune::ALUGrid< 2, 3, cube, nonconforming >
            - Dune::ALUGrid< 3, 3, cube, nonconforming >
          - simplicial elements and nonconforming refinement
            - Dune::ALUGrid< 2, 2, simplex, nonconforming >
            - Dune::ALUGrid< 2, 3, simplex, nonconforming >
            - Dune::ALUGrid< 3, 3, simplex, nonconforming >
          - simplicial elements and bisection refinement
            - Dune::ALUGrid< 2, 2, simplex, conforming >
            - Dune::ALUGrid< 2, 3, simplex, conforming >
            - Dune::ALUGrid< 3, 3, simplex, conforming > (work in progress)

     \note template parameter Comm defaults to MPI_Comm, if MPI is available, No_Comm  otherwise.
   */
  template<int dimw, ALUGridElementType elType, ALUGridRefinementType refinementType, class Comm >
  class ALUGrid< 2, dimw, elType, refinementType, Comm >
    : public ALUGridBaseGrid < 2, dimw, elType, Comm > :: BaseGrid
  {
    typedef ALUGrid< 2, dimw, elType, refinementType, Comm > This;
    typedef typename ALUGridBaseGrid < 2, dimw, elType, Comm > :: BaseGrid BaseType;

    enum { dim      = 2 };
    enum { dimworld = dimw };

  public:
    //! type of boundary projection
    typedef typename BaseType :: DuneBoundaryProjectionType DuneBoundaryProjectionType;

    //! type of boundary projection
    typedef typename BaseType :: DuneBoundaryProjectionVector DuneBoundaryProjectionVector;

    //! \brief constructor for creating ALUGrid from given macro grid file
    //! \param macroName filename for macro grid in ALUGrid triangle / rectangle format
    //! \param bndProject global boundary projection pointer
    //! \param bndVector  pointer to vector holding boundary projection for
    //!                   each boundary segment.  ALUGrid takes ownership of
    //!                   this pointer and will delete it in the desctructor
    //! \param verbose    Whether to write a notice about grid creation to
    //!                   stdout.
    ALUGrid(const std::string macroName,
            const DuneBoundaryProjectionType* bndProject  = 0,
            const DuneBoundaryProjectionVector* bndVector = 0,
            const bool verbose = true )
      : BaseType(macroName, hangingNodes(), bndProject, bndVector)
    {
      if( verbose )
      {
        std::cout << "\nCreated serial " << name() << nameSuffix()
                  << " from macro grid file '" << macroName << "'." << std::endl << std::endl;
      }
    }

    //! \brief constructor for creating ALUGrid from given macro grid file
    //! \param macroName filename for macro grid in ALUGrid triangle / rectangle format
    //! \param macroFile  Stream to read macro grid file contents from.
    //! \param bndProject global boundary projection pointer
    //! \param bndVector  pointer to vector holding boundary projection for
    //!                   each boundary segment.  ALUGrid takes ownership of
    //!                   this pointer and will delete it in the desctructor
    //! \param verbose    Whether to write a notice about grid creation to
    //!                   stdout.
    ALUGrid(const std::string macroName,
            std::istream& macroFile,
            const DuneBoundaryProjectionType* bndProject  = 0,
            const DuneBoundaryProjectionVector* bndVector = 0,
            const bool verbose = true )
      : BaseType("", hangingNodes(), bndProject, bndVector, &macroFile)
    {
      if( verbose )
      {
        std::cout << "\nCreated serial " << name() << nameSuffix();
        if( macroName != "" )
          std::cout <<" from macro grid file '" << macroName;
        std::cout << "." << std::endl << std::endl;
      }
    }

    static std::string name () { return std::string("ALUGrid"); }

    //! constructor creating empty grid
    ALUGrid( ) : BaseType( hangingNodes() )
    {
      std::cout << "\nCreated serial " << name() << nameSuffix() << "." << std::endl << std::endl;
    }

    enum {dimension=BaseType::dimension,dimensionworld=BaseType::dimensionworld};
    enum { refineStepsForHalf = 1 };
    typedef typename BaseType::ctype ctype;
    typedef typename BaseType::GridFamily GridFamily;
    typedef typename GridFamily::Traits Traits;
    typedef typename BaseType::LocalIdSetImp LocalIdSetImp;
    typedef typename Traits :: GlobalIdSet GlobalIdSet;
    typedef typename Traits :: LocalIdSet LocalIdSet;
    typedef typename GridFamily :: LevelIndexSetImp LevelIndexSetImp;
    typedef typename GridFamily :: LeafIndexSetImp LeafIndexSetImp;
    typedef typename BaseType::LeafIteratorImp LeafIteratorImp;
    typedef typename Traits::template Codim<0>::LeafIterator LeafIteratorType;
    typedef typename Traits::template Codim<0>::LeafIterator LeafIterator;
    typedef typename BaseType::HierarchicIteratorImp HierarchicIteratorImp;

    template< PartitionIteratorType pitype >
    struct Partition
    {
      typedef typename Dune::GridView< DefaultLevelGridViewTraits< const This, pitype > >
      LevelGridView;
      typedef typename Dune::GridView< DefaultLeafGridViewTraits< const This, pitype > >
      LeafGridView;
    };

    typedef typename Partition< All_Partition > :: LevelGridView LevelGridView;
    typedef typename Partition< All_Partition > :: LeafGridView LeafGridView;

    template< PartitionIteratorType pitype >
    typename Partition< pitype >::LevelGridView levelView ( int level ) const
    {
      typedef typename Partition< pitype >::LevelGridView LevelGridView;
      typedef typename LevelGridView::GridViewImp LevelGridViewImp;
      return LevelGridView( LevelGridViewImp( *this, level ) );
    }

    template< PartitionIteratorType pitype >
    typename Partition< pitype >::LeafGridView leafView () const
    {
      typedef typename Partition< pitype >::LeafGridView LeafGridView;
      typedef typename LeafGridView::GridViewImp LeafGridViewImp;
      return LeafGridView( LeafGridViewImp( *this ) );
    }

    LevelGridView levelView ( int level ) const
    {
      typedef typename LevelGridView::GridViewImp LevelGridViewImp;
      return LevelGridView( LevelGridViewImp( *this, level ) );
    }

    LeafGridView leafView () const
    {
      typedef typename LeafGridView::GridViewImp LeafGridViewImp;
      return LeafGridView( LeafGridViewImp( *this ) );
    }

    template< PartitionIteratorType pitype >
    typename Partition< pitype >::LevelGridView levelGridView ( int level ) const
    {
      typedef typename Partition< pitype >::LevelGridView LevelGridView;
      typedef typename LevelGridView::GridViewImp LevelGridViewImp;
      return LevelGridView( LevelGridViewImp( *this, level ) );
    }

    template< PartitionIteratorType pitype >
    typename Partition< pitype >::LeafGridView leafGridView () const
    {
      typedef typename Partition< pitype >::LeafGridView LeafGridView;
      typedef typename LeafGridView::GridViewImp LeafGridViewImp;
      return LeafGridView( LeafGridViewImp( *this ) );
    }

    LevelGridView levelGridView ( int level ) const
    {
      typedef typename LevelGridView::GridViewImp LevelGridViewImp;
      return LevelGridView( LevelGridViewImp( *this, level ) );
    }

    LeafGridView leafGridView () const
    {
      typedef typename LeafGridView::GridViewImp LeafGridViewImp;
      return LeafGridView( LeafGridViewImp( *this ) );
    }

  private:
    static std::string nameSuffix()
    {
      std::string elt ( elType == cube ? "cube," : "simplex," );
      std::string ref ( refinementType == nonconforming ? "nonconforming>" : "conforming>" );
      std::stringstream suffix;
      suffix << "<"<<dim<<","<<dimworld<<"," << elt << ref;
      return suffix.str();
    }

    // returns number of hanging nodes allowed (0 or 1)
    int hangingNodes() const
    {
      return ((elType == simplex) && (refinementType == conforming)) ? 0 : 1;
    }

    friend class Conversion< This, HasObjectStream > ;
    friend class Conversion< const This, HasObjectStream > ;

    friend class Conversion< This, HasHierarchicIndexSet > ;
    friend class Conversion< const This, HasHierarchicIndexSet > ;

    template< class >
    friend class ALU2dGridFactory;

    //! Copy constructor should not be used
    ALUGrid( const ALUGrid & g ) ; // : BaseType(g) {}

    //! assignment operator should not be used
    This& operator = (const ALUGrid& g);
  };

} //end  namespace Dune

#else
#error "Trying to use <dune/grid/alugrid.hh> without ALUGRID_CPPFLAGS."
#endif // #if HAVE_ALUGRID || DOXYGEN

#endif


==> anc/xt-super/dune-grid/dune/grid/alugrid/2d/bndprojection.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALU2D_BNDPROJECTION_HH
#define DUNE_ALU2D_BNDPROJECTION_HH

#include <dune/grid/alugrid/common/bndprojection.hh>

#include <dune/grid/alugrid/2d/alu2dinclude.hh>

namespace Dune
{

  template< class Grid >
  class ALU2dGridBoundaryProjection
    : public ALU2DSPACE VtxProjection ALU2DDIMWORLD(Grid::dimensionworld,Grid::elementType)
  {
    typedef ALU2DSPACE VtxProjection ALU2DDIMWORLD (Grid::dimensionworld,Grid::elementType) Base;

  public:
    enum { ncoord = Base::ncoord };

    typedef typename Base::hbndel_t hbndel_t;
    typedef typename Base::helement_t helement_t;

    typedef typename Grid::DuneBoundaryProjectionType DuneBoundaryProjectionType;

    typedef typename DuneBoundaryProjectionType::CoordinateType CoordinateType;

    explicit ALU2dGridBoundaryProjection ( const Grid &grid )
      : grid_( grid )
    {}

    int operator() ( const hbndel_t *hbndel, const double local, double (&global)[ ncoord ] ) const
    {
      return callProjection( grid_.boundaryProjection( hbndel->segmentIndex() ), global );
    }

    int operator() ( const helement_t *helement, const double (&local)[ 2 ], double (&global)[ ncoord ] ) const
    {
      return callProjection( grid_.globalProjection(), global );
    }

  private:
    static int callProjection ( const DuneBoundaryProjectionType *prj, double (&global)[ ncoord ] )
    {
      if( prj )
      {
        CoordinateType x, y;
        for( int i = 0; i < ncoord; ++i )
          x[ i ] = global[ i ];
        y = (*prj)( x );
        for( int i = 0; i < ncoord; ++i )
          global[ i ] = y[ i ];
      }
      return 1;
    }

    const Grid &grid_;
  };

} // end namespace Dune

#endif // #ifndef DUNE_ALU2D_BNDPROJECTION_HH


==> anc/xt-super/dune-grid/dune/grid/alugrid/2d/datahandle.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALU2DGRIDDATAHANDLE_HH
#define DUNE_ALU2DGRIDDATAHANDLE_HH

//- system includes
#include <iostream>

#include <dune/grid/common/adaptcallback.hh>

//- local includes
#include "alu2dinclude.hh"

using std::endl;
using std::cout;
using std::flush;

namespace ALU2DSPACENAME
{

  /////////////////////////////////////////////////////////////////
  //
  //  --AdaptRestrictProlong
  //
  /////////////////////////////////////////////////////////////////
  template< class GridType, class AdaptDataHandle >
  class AdaptRestrictProlong2dImpl
    : public AdaptRestrictProlong2d ALU2DDIMWORLD( GridType::dimensionworld, GridType::elementType )
  {
    GridType & grid_;
    typedef Dune :: MakeableInterfaceObject<typename GridType::template Codim<0>::Entity> EntityType;
    typedef typename EntityType :: ImplementationType RealEntityType;
    typedef typename Dune::ALU2dImplTraits< GridType::dimensionworld, GridType::elementType >::HElementType HElementType ;

    EntityType & reFather_;
    EntityType & reSon_;
    RealEntityType & realFather_;
    RealEntityType & realSon_;

    AdaptDataHandle &rp_;

    int maxlevel_;


  public:
    //! Constructor
    AdaptRestrictProlong2dImpl ( GridType &grid,
                                 EntityType &f, RealEntityType &rf,
                                 EntityType &s, RealEntityType &rs,
                                 AdaptDataHandle &rp )
      : grid_(grid)
        , reFather_(f)
        , reSon_(s)
        , realFather_(rf)
        , realSon_(rs)
        , rp_(rp)
        , maxlevel_(-1)
    {}

    virtual ~AdaptRestrictProlong2dImpl ()
    {}

    //! restrict data , elem is always the father
    int preCoarsening ( HElementType &father )
    {
      maxlevel_ = std::max( maxlevel_, father.level() );
      //father.resetRefinedTag();
      realFather_.setElement( father );
      rp_.preCoarsening( reFather_ );

      return 0;
    }

    //! prolong data, elem is the father
    int postRefinement ( HElementType &father )
    {
      maxlevel_ = std::max( maxlevel_, father.level()+1 );
      //father.resetRefinedTag();
      realFather_.setElement( father );
      rp_.postRefinement( reFather_ );

      return 0;
    }

    int maxLevel () const { return maxlevel_; }
  };

} // namespace ALU2DSPACENAME

#endif // #ifndef DUNE_ALU2DGRIDDATAHANDLE_HH


==> anc/xt-super/dune-grid/dune/grid/alugrid/2d/entity.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALU2DGRIDENTITY_HH
#define DUNE_ALU2DGRIDENTITY_HH

// System includes

// Dune includes
#include <dune/grid/common/entity.hh>
//#include <dune/grid/common/intersectioniteratorwrapper.hh>

// Local includes
#include <dune/grid/alugrid/2d/intersection.hh>
#include <dune/grid/alugrid/2d/iterator.hh>
#include <dune/grid/alugrid/2d/entityseed.hh>

namespace Dune {
  // Forward declarations
  template<int cd, int dim, class GridImp>
  class ALU2dGridEntity;
  template<int cd, PartitionIteratorType pitype, class GridImp >
  class ALU2dGridLevelIterator;
  template< int codim, class GridImp >
  class ALU2dGridEntityPointer;
  template<int mydim, int coorddim, class GridImp>
  class ALU2dGridGeometry;
  template<class GridImp>
  class ALU2dGridHierarchicIterator;
  template<class GridImp>
  class ALU2dGridLevelIntersectionIterator;
  template<class GridImp>
  class ALU2dGridLeafIntersectionIterator;
  template<class GridImp>
  class ALU2dGridIntersectionIterator;
  template<int codim, PartitionIteratorType, class GridImp>
  class ALU2dGridLeafIterator;
  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  class ALU2dGrid;

  //**********************************************************************
  //
  // --ALU2dGridEntity
  // --Entity
  //
  //**********************************************************************
  /*!
     A Grid is a container of grid entities. An entity is parametrized by the codimension.
     An entity of codimension c in dimension d is a d-c dimensional object.

     Here: the general template
   */
  template<int cd, int dim, class GridImp>
  class ALU2dGridEntity :
    public EntityDefaultImplementation <cd,dim,GridImp,ALU2dGridEntity>
  {
    static const int dimworld = GridImp::dimensionworld;
    static const ALU2DSPACE ElementType eltype = GridImp::elementType;

    friend class ALU2dGrid< dim, dimworld, eltype >;
    friend class ALU2dGridIntersectionIterator < GridImp >;
    friend class ALU2dGridIntersectionIterator < const GridImp >;
    friend class ALU2dGridLevelIntersectionIterator < GridImp >;
    friend class ALU2dGridLevelIntersectionIterator < const GridImp >;
    friend class ALU2dGridLeafIntersectionIterator < GridImp >;
    friend class ALU2dGridLeafIntersectionIterator < const GridImp >;
    friend class ALU2dGridHierarchicIterator   < const GridImp >;
    friend class ALU2dGridHierarchicIterator   < GridImp >;
    friend class ALU2dGridLevelIterator <0,All_Partition,GridImp>;
    friend class ALU2dGridLevelIterator <1,All_Partition,GridImp>;
    friend class ALU2dGridLevelIterator <2,All_Partition,GridImp>;
    friend class ALU2dGridLeafIterator <0, All_Partition,GridImp>;
    friend class ALU2dGridLeafIterator <1, All_Partition,GridImp>;
    friend class ALU2dGridLeafIterator <2, All_Partition,GridImp>;
    friend class ALU2dGridMakeableEntity<0,dim,GridImp>;

    friend class ALU2dGridHierarchicIndexSet<dim,dimworld,eltype>;

    typedef typename ALU2dImplTraits< dimworld, eltype >::HElementType HElementType ;

    typedef typename GridImp::Traits::template Codim< cd >::GeometryImpl GeometryImpl;

  public:
    typedef typename GridImp :: GridObjectFactoryType FactoryType;

    typedef typename Dune::ALU2dImplTraits< dimworld, eltype >::template Codim<cd>::InterfaceType ElementType;
    typedef typename Dune::ALU2dImplTraits< dimworld, eltype >::template Codim<2>::InterfaceType VertexType;

    //! type of our interface entity
    typedef typename GridImp::template Codim<cd>::Entity Entity;
    //! type of corresponding interface geometry
    typedef typename GridImp::template Codim<cd>::Geometry Geometry;

    //! typedef of my type
    typedef typename GridImp::template Codim<cd>::EntitySeed EntitySeed;

    //! tpye of EntityPointer
    typedef typename GridImp::template Codim<0>::EntityPointer EntityPointer;

    //! level of this element
    int level () const;

    //! Constructor
    ALU2dGridEntity(const FactoryType& factory, int level);

    //! Copy Constructor
    ALU2dGridEntity(const ALU2dGridEntity & org);

    //! geometry of this entity
    Geometry geometry () const;

    //! return type of geometry
    GeometryType type() const ;

    //! set item pointer to NULL
    void removeElement();

    /*! private methods, but public because of datahandle and template
        arguments of these methods
     */
    //! set element as normal entity
    void setElement(const ElementType &element, int face=-1, int level = -1) const;
    void setElement(const EntitySeed& seed ) const;
    void setElement(const HElementType & el, const VertexType & vx);
    void setElement(const ALU2dGridEntity & org) const
    {
      setElement(*(org.item_), org.face_);
    }

    //! compare 2 elements
    bool equals ( const ALU2dGridEntity<cd,dim,GridImp> & org ) const;

    //! return partition type of this entity ( see grid.hh )
    //! dummy implementation return InteriorEntity
    PartitionType partitionType() const { return InteriorEntity; }

    /**
       \brief Id of the boundary which is associated with
       the entity, returns 0 for inner entities, arbitrary int otherwise
     */
    int boundaryId () const;

    /*! Location of this vertex within a mesh entity of codimension 0 on the coarse grid.
       This can speed up on-the-fly interpolation for linear conforming elements
       Possibly this is sufficient for all applications we want on-the-fly.
     */
    EntityPointer ownersFather () const;

    //! my position in local coordinates of the owners father
    FieldVector<alu2d_ctype, dim>& positionInOwnersFather () const;

    //! return reference to grid
    const GridImp& grid() const { return factory_.grid(); }

    //! return reference to factory
    const FactoryType& factory() const { return factory_; }

    //! return reference to current item
    ElementType& getItem() const
    {
      assert( item_ );
      return *item_;
    }

    //! return seed of entity
    EntitySeed seed() const
    {
      return EntitySeed( getItem(), level(), getFace() );
    }

    // return internal face
    int getFace() const { return face_; }

    //! index is unique within the grid hierachie and per codim
    int getIndex () const;

  private:
    //! the factory to create entities
    const FactoryType& factory_;

    //! corresponding ALU2dGridElement
    mutable ElementType * item_;
    //! the current geometry

    mutable GeometryImpl geoObj_;

    mutable int level_;
    mutable int face_;
  };

  /*!
     A Grid is a container of grid entities. An entity is parametrized by the codimension.
     An entity of codimension c in dimension d is a d-c dimensional object.

     Entities of codimension 0 ("elements") are defined through template specialization. Note
     that this specialization has an extended interface compared to the general case

     Entities of codimension 0  allow to visit all neighbors, where
     a neighbor is an entity of codimension 0 which has a common entity of codimension 1 with the
     These neighbors are accessed via an iterator. This allows the implementation of
     non-matching meshes. The number of neigbors may be different from the number of faces/edges
     of an element!
   */
  //***********************
  //
  //  --ALU2dGridEntity
  //  --0Entity
  //
  //***********************
  template<int dim, class GridImp>
  class ALU2dGridEntity<0,dim,GridImp>
    : public EntityDefaultImplementation<0,dim,GridImp,ALU2dGridEntity>
  {
    static const int dimworld = GridImp::dimensionworld;
    static const ALU2DSPACE ElementType eltype = GridImp::elementType;

    friend class ALU2dGrid< dim, dimworld, eltype >;
    friend class ALU2dGridIntersectionIterator < GridImp >;
    friend class ALU2dGridIntersectionIterator < const GridImp >;
    friend class ALU2dGridLevelIntersectionIterator < GridImp >;
    friend class ALU2dGridLevelIntersectionIterator < const GridImp >;
    friend class ALU2dGridLeafIntersectionIterator < GridImp >;
    friend class ALU2dGridLeafIntersectionIterator < const GridImp >;
    friend class ALU2dGridHierarchicIterator   < const GridImp >;
    friend class ALU2dGridHierarchicIterator   < GridImp >;
    friend class ALU2dGridLevelIterator <0,All_Partition,GridImp>;
    friend class ALU2dGridLevelIterator <1,All_Partition,GridImp>;
    friend class ALU2dGridLevelIterator <2,All_Partition,GridImp>;
    friend class ALU2dGridLeafIterator <0, All_Partition,GridImp>;
    friend class ALU2dGridLeafIterator <1, All_Partition,GridImp>;
    friend class ALU2dGridLeafIterator <2, All_Partition,GridImp>;
    friend class ALU2dGridMakeableEntity<0,dim,GridImp>;

    friend class ALU2dGridHierarchicIndexSet<dim,dimworld,eltype>;

    typedef typename ALU2dImplTraits< dimworld, eltype >::HElementType HElementType ;

    typedef typename GridImp::Traits::template Codim< 0 >::GeometryImpl GeometryImpl;
    typedef typename GridImp::Traits::template Codim< 0 >::LocalGeometryImpl LocalGeometryImpl;

  public:
    typedef typename GridImp :: GridObjectFactoryType FactoryType;

    //! type of our Geometry interface
    typedef typename GridImp::template Codim<0>::Geometry Geometry;
    //! type of corresponding interface local geometry
    typedef typename GridImp::template Codim<0>::LocalGeometry LocalGeometry;

    //! typedef of my type
    typedef typename GridImp::template Codim<0>::EntitySeed EntitySeed;

    //! tpye of intersection iterator
    typedef LeafIntersectionIteratorWrapper< GridImp > ALU2dGridLeafIntersectionIteratorType;
    typedef LevelIntersectionIteratorWrapper< GridImp > ALU2dGridLevelIntersectionIteratorType;
    typedef ALU2dGridLeafIntersectionIteratorType ALU2dGridIntersectionIteratorType;

    //! type of entity interface
    typedef typename GridImp::template Codim<0>::Entity Entity;
    //! tpye of entitypointer interface
    //typedef typename GridImp::template Codim<0>::EntityPointer EntityPointer;
    typedef ALU2dGridEntityPointer<0,GridImp> EntityPointer;

    template <int cd>
    struct Codim
    {
      typedef typename GridImp::template Codim<cd>::EntityPointer EntityPointer;
    };

    //! Constructor creating empty Entity
    ALU2dGridEntity(const FactoryType& factory, int level);

    //! Constructor creating empty Entity
    ALU2dGridEntity(const ALU2dGridEntity & org);

    //! level of this element
    int level () const ;

    //! geometry of this entity
    Geometry geometry () const;

    //! return type of geometry
    GeometryType type() const ;

    /*! Intra-element access to entities of codimension cc > codim. Return number of entities
        with codimension cc.
     */
    template<int cc>
    int count () const
    {
      assert( item_ );
      return (cc==0) ? 1 : item_->numvertices();
    }

    /*! Intra-element access to entities of codimension cc > codim. Return number of entities
        with codimension cc.
     */
    unsigned int subEntities (unsigned int codim) const
    {
      assert( item_ );
      return (codim==0) ? 1 : item_->numvertices();
    }

    /**
       \brief Id of the boundary which is associated with
       the entity, returns 0 for inner entities, arbitrary int otherwise
     */
    int boundaryId () const {
      // elements are always inside of our Domain
      return 0;
    }

    /*! Intra-level access to intersection with neighboring elements.
       A neighbor is an entity of codimension 0
       which has an entity of codimension 1 in commen with this entity. Access to neighbors
       is provided using iterators. This allows meshes to be nonmatching. Returns iterator
       referencing the first neighbor. */
    //! \deprecated Use ileafbegin() instead. This method will be removed after Dune 2.3
    // As ibegin() and iend() are deprecated these methods will deliver a LeafIntersectionIterator
    ALU2dGridIntersectionIteratorType ibegin () const
    DUNE_DEPRECATED_MSG("Use ileafbegin() instead.")
    {
      return ileafbegin();
    }
    //! Reference to one past the last intersection with neighbor
    //! \deprecated Use ileafend() instead. This method will be removed after Dune 2.3
    ALU2dGridIntersectionIteratorType iend () const
    DUNE_DEPRECATED_MSG("Use ileafend() instead.")
    {
      return ileafend();
    }

    ALU2dGridLevelIntersectionIteratorType ilevelbegin () const
    {
      return ALU2dGridLevelIntersectionIteratorType( *this, this->level(),false);
    }
    ALU2dGridLevelIntersectionIteratorType ilevelend () const
    {
      return ALU2dGridLevelIntersectionIteratorType( *this, this->level(),true);
    }
    ALU2dGridLeafIntersectionIteratorType ileafbegin () const
    {
      return ALU2dGridLeafIntersectionIteratorType( *this, this->level(), false);
    }
    ALU2dGridLeafIntersectionIteratorType ileafend () const
    {
      return ALU2dGridLeafIntersectionIteratorType( *this, this->level(),true);
    }

    //! returns true if Entity is leaf (i.e. has no children)
    bool isLeaf () const;

    //! Inter-level access to father element on coarser grid.
    //! Assumes that meshes are nested.
    EntityPointer father () const;

    //! returns true if father entity exists
    bool hasFather () const
    {
      return (this->level()>0);
    }

    /*! Inter-level access to son elements on higher levels<=maxlevel.
       This is provided for sparsely stored nested unstructured meshes.
       Returns iterator to first son.
     */
    ALU2dGridHierarchicIterator<GridImp> hbegin (int maxLevel) const
    {
      return ALU2dGridHierarchicIterator<GridImp> (factory(), *item_ , maxLevel,false);
    }

    //! Returns iterator to one past the last son
    ALU2dGridHierarchicIterator<GridImp> hend (int maxLevel) const
    {
      return ALU2dGridHierarchicIterator<GridImp> (factory(), *item_, maxLevel,true);
    }

    //! Provide access to mesh entity i of given codimension. Entities
    //!  are numbered 0 ... count<cc>()-1
    template <int cc>
    typename Codim<cc>::EntityPointer entity (int i) const;

    //! Provide access to mesh entity i of given codimension. Entities
    //!  are numbered 0 ... count<cc>()-1
    template< int codim >
    typename Codim< codim >::EntityPointer subEntity ( int i ) const
    {
      int j = i;
      // apply mapping for codim 1
      // dune to alu
      if( codim == 1 )
      {
        if( item_->numvertices() == 3 )
          j = 2 - i;
        else
          switch (i) { case 0 : j=2;break;
                     case 1 : j=0;break;
                     case 2 : j=3;break;
                     case 3 : j=1;break;}
      }
      else if ( codim == 2 )
      {
        if( item_->numvertices() == 4 )
        {
          switch (i) { case 0 : j=0;break;
                     case 1 : j=1;break;
                     case 2 : j=3;break;
                     case 3 : j=2;break;}
        }
      }
      return entity< codim >( j );
    }

    //! return partition type of this entity ( see grid.hh )
    PartitionType partitionType() const
    {
#if ALU2DGRID_PARALLEL
      return grid().rankManager().partitionType( item_->getIndex() );
#else
      return InteriorEntity;
#endif
    }

    /**
       \brief The boundaryId of the i-th subentity of codimension <tt>cc</tt>

       This does the same as <code>entity<cc>(i).boundaryId()</code>, but it is
       usually a lot faster.
     */
    template <int cc>
    int subBoundaryId  ( int i ) const;


    /*! Location of this element relative to the reference element
       of the father. This is sufficient to interpolate all
       dofs in conforming case. Nonconforming may require access to
       neighbors of father and computations with local coordinates.
       On the fly case is somewhat inefficient since dofs  are visited
       several times. If we store interpolation matrices, this is tolerable.
       We assume that on-the-fly implementation of numerical algorithms
       is only done for simple discretizations. Assumes that meshes are nested.
     */

    LocalGeometry geometryInFather () const;

    //! The former state() method has been replaced by:
    bool mightVanish () const
    {
      return ((item_->is(ALU2DSPACE Refco::crs))==1);
    }

    bool isNew () const
    {
      return ((item_->wasRefined())==1);
    }

    //***************************************************************
    //  Interface for Adaptation
    //***************************************************************

  public:
    //! marks an element for refCount refines. if refCount is negative the
    //! element is coarsend -refCount times
    //! mark returns true if element was marked, otherwise false
    bool mark(int refCount) const;

    //! return current adaptation mark of element
    int getMark() const;

    /*! private methods, but public because of datahandle and template
        arguments of these methods
     */
    void setElement(const HElementType &element, int face=-1, int level = -1) const;
    void setElement(const EntitySeed& seed ) const;

    void setElement(const ALU2dGridEntity & org) const {
      setElement(*(org.item_));
    }

    //! set actual walk level
    void reset ( int l );

    //! set item pointer to NULL
    void removeElement();

    //! compare 2 entities, which means compare the item pointers
    bool equals ( const ALU2dGridEntity<0,dim,GridImp> & org ) const;

    // return reference to HElement (needed by IntersectionIterator)
    HElementType & getItem() const
    {
      assert( item_ );
      return *item_;
    }

    //! return seed of entity
    EntitySeed seed() const
    {
      return EntitySeed( getItem() );
    }

    //! return reference to grid
    const GridImp& grid() const { return factory_.grid(); }

    //! return reference to factory
    const FactoryType& factory() const { return factory_; }

    // return internal face
    int getFace() const { return -1; }

    //! index is unique within the grid hierachie and per codim
    int getIndex () const;

  private:
    //! return which number of child we are, i.e. 0 or 1
    int nChild () const;

    //! return index of sub entity with codim = cc and local number i
    //! i.e. return global number of vertex i
    //! for use in hierarchical index set
    template<int cc> int getSubIndex (int i) const;

    int subIndex (int i, unsigned int codim) const;

    //! the factory to create entities
    const FactoryType& factory_;

    //! the current element of grid
    mutable HElementType *item_;

    //! the current geometry
    mutable GeometryImpl geoObj_;

    //! is true if entity is leaf entity
    mutable bool isLeaf_;

  }; // end of ALU2dGridEntity codim = 0


  //**********************************************************************
  //
  // --ALU2dGridEntityPointer
  // --EntityPointer
  // --EnPointer
  //**********************************************************************
  /*!
     Enables iteration over all entities of a given codimension and level of a grid.
   */
  template< int codim, class GridImp >
  class ALU2dGridEntityPointer
  {
    // type of this class
    typedef ALU2dGridEntityPointer< codim, GridImp > ThisType;

    static const int dim = GridImp::dimension;
    static const int dimworld = GridImp::dimensionworld;
    static const ALU2DSPACE ElementType eltype = GridImp::elementType;

    typedef typename Dune::ALU2dImplTraits< dimworld, eltype >::template Codim<codim>::InterfaceType ElementType;

  public:
    typedef typename GridImp :: GridObjectFactoryType FactoryType;

    enum { codimension = codim };

    //! type of stored entity (interface)
    typedef typename GridImp::template Codim<codimension>::Entity Entity;

    //! type of the seed
    typedef typename GridImp::template Codim<codimension>::EntitySeed EntitySeed;
    //! tpye of stored entity (implementation)
    typedef ALU2dGridEntity<codimension,dim,GridImp> EntityImp;
    typedef MakeableInterfaceObject<Entity> EntityObj;

    typedef ALU2dGridEntityPointer<codimension,GridImp> EntityPointerImp;

    //! Constructor for EntityPointer that points to an element
    ALU2dGridEntityPointer ( const FactoryType& factory,
                             const ElementType &item,
                             int face = -1,
                             int level = -1
                             );

    //! Constructor for EntityPointer init of Level- and LeafIterator
    ALU2dGridEntityPointer(const FactoryType& factory, const EntitySeed& seed) ;

    //! Constructor for EntityPointer init of Level- and LeafIterator
    ALU2dGridEntityPointer(const EntityImp& entity) ;

    //! Constructor for EntityPointer init of Level- and LeafIterator
    ALU2dGridEntityPointer(const FactoryType& factory) ;

    //! Copy Constructor
    ALU2dGridEntityPointer(const ThisType & org) ;

    //! Destructor
    ~ALU2dGridEntityPointer();

    //! equality
    // this may have to be changed!
    bool equals (const ThisType & i) const;

    //! dereferencing
    Entity & dereference() const ;

    //! ask for level of entities
    int level () const;

    //! assigment operator
    ThisType & operator = (const ThisType & org);

    //! return reference top grid
    const GridImp& grid() const { return factory_.grid(); }

  protected:
    EntityImp & entityImp();
    const EntityImp & entityImp() const;

    //! has to be called when iterator is finished
    void done ();

    //! update underlying item pointer and set entity
    void updateEntityPointer( ElementType * item, int face=-1, int level=-1 );

    //! reference to entity factory
    const FactoryType& factory_;

    //! the essential information
    EntitySeed seed_ ;

    //! entity that this EntityPointer points to
    mutable EntityObj * entity_;
  };

} // end namespace Dune

#include "entity_imp.cc"
#endif


==> anc/xt-super/dune-grid/dune/grid/alugrid/2d/entity_imp.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALU2DGRIDENTITYIMP_CC
#define DUNE_ALU2DGRIDENTITYIMP_CC

#include "geometry.hh"
#include "grid.hh"
#include <dune/common/exceptions.hh>

#include <dune/grid/alugrid/common/geostorage.hh>

namespace Dune {


  //**********************************************************************
  //
  // --ALU2dGridEntity
  // --Entity
  //
  //**********************************************************************


  //! level of this element
  template<int cd, int dim, class GridImp>
  inline int ALU2dGridEntity<cd, dim, GridImp> ::
  level () const {
    if (level_ == -1) {
      if (cd != 2)
        level_ = item_->level();
      else
        level_ = item_->level() + 1;
    }
    assert(level_ != -1);
    return level_;
  }

  // forward declararion of struct ElementWrapper
  template <int codim, int dim, class GridImp>
  struct ElementWrapper;


  template<int cd, int dim, class GridImp>
  inline bool ALU2dGridEntity<cd, dim, GridImp> :: equals(const ALU2dGridEntity<cd, dim, GridImp> &org) const {
    return ElementWrapper<cd,dim, GridImp>::isTheSame (*item_, face_, *org.item_, org.face_);
  }

  //! Constructor
  template<int cd, int dim, class GridImp>
  inline ALU2dGridEntity<cd, dim, GridImp> ::
  ALU2dGridEntity(const FactoryType& factory, int level)
    : factory_( factory ),
      item_(0),
      level_(level),
      face_(-1)
  {}


  template<int cd, int dim, class GridImp>
  inline void ALU2dGridEntity<cd,dim,GridImp>:: setElement(const ElementType &element, int face, int level) const {
    item_= const_cast<ElementType *> (&element);
    level_ = level;
    face_ = face;

    geoObj_.invalidate();
  }


  template<int cd, int dim, class GridImp>
  inline void ALU2dGridEntity<cd,dim,GridImp>:: setElement( const EntitySeed& seed ) const
  {
    setElement( *(seed.item()), seed.face(), seed.level() );
  }

  //! set item pointer to NULL
  template<int cd, int dim, class GridImp>
  inline void ALU2dGridEntity<cd,dim,GridImp> :: removeElement() {
    item_ = 0;
    geoObj_.invalidate();
  }

  //! Copy Constructor
  template<int cd, int dim, class GridImp>
  inline ALU2dGridEntity<cd, dim, GridImp> ::
  ALU2dGridEntity(const ALU2dGridEntity<cd,dim,GridImp> & org)
    : factory_( org.factory_ ),
      item_(org.item_),
      level_(org.level_),
      face_(org.face_)
  {}

  //! geometry of this entity
  template< int cd, int dim, class GridImp >
  inline typename ALU2dGridEntity< cd, dim, GridImp >::Geometry
  ALU2dGridEntity< cd, dim, GridImp >::geometry () const
  {
    if( !geoObj_.valid() )
      geoObj_.buildGeom( *item_,face_ );

    assert( geoObj_.valid() );
    return Geometry( geoObj_ );
  }

  //! geometry type of geometry of this entity
  template<int cd, int dim, class GridImp>
  inline GeometryType
  ALU2dGridEntity<cd, dim, GridImp> :: type () const
  {
    return geoObj_.type();
  }

  template<int cd, int dim, class GridImp>
  inline int ALU2dGridEntity<cd,dim,GridImp > :: getIndex() const
  {
    assert(item_ != 0);
    return ElementWrapper<cd, dim, GridImp>::getElemIndex (grid(), *item_, face_);
  }

  /**
     \brief Id of the boundary which is associated with
     the entity, returns 0 for inner entities, arbitrary int otherwise
   */

  template<int cd, int dim, class GridImp>
  inline int ALU2dGridEntity<cd,dim,GridImp> :: boundaryId() const {
    int isBoundary=0, i=0;
    while(!isBoundary && i<dim) {
      if (item_->nbbnd(i)!=0)
        isBoundary = item_->nbbnd(i)->type();
      ++i;
    }
    return isBoundary;
  }

  //**********************************************************************
  //
  //  --ALU2dGridEntity
  //  --0Entity
  //
  //**********************************************************************

  //! Constructor creating empty Entity
  template<int dim, class GridImp>
  inline ALU2dGridEntity<0,dim,GridImp> ::
  ALU2dGridEntity(const FactoryType& factory, int level)
    : factory_( factory )
      , item_(0)
      , isLeaf_ (false)
  {}

  //! Copy Constructor
  template<int dim, class GridImp>
  inline ALU2dGridEntity<0, dim, GridImp> ::
  ALU2dGridEntity(const ALU2dGridEntity<0,dim,GridImp> & org)
    : factory_( org.factory_ ),
      item_(org.item_),
      isLeaf_(org.isLeaf_)
  {}

  //! level of this element
  template<int dim, class GridImp>
  inline int ALU2dGridEntity<0,dim,GridImp> :: level () const {
    assert( item_ );
    return (*item_).level();
  }

  //! geometry of this entity
  template< int dim, class GridImp >
  inline typename ALU2dGridEntity< 0, dim, GridImp >::Geometry
  ALU2dGridEntity< 0, dim, GridImp >::geometry () const
  {
    assert( item_ != 0 );
    if( !geoObj_.valid() )
      geoObj_.buildGeom( *item_ );

    assert( geoObj_.valid() );
    return Geometry( geoObj_ );
  }

  //! geometry type of geometry of this entity
  template<int dim, class GridImp>
  inline GeometryType
  ALU2dGridEntity<0, dim, GridImp> :: type () const
  {
    return geoObj_.type();
  }

  //! returns true if Entity is leaf (i.e. has no children)
  template<int dim, class GridImp>
  inline bool ALU2dGridEntity<0,dim,GridImp> :: isLeaf () const {
    return isLeaf_;
  }

  //! Inter-level access to father element on coarser grid.
  //! Assumes that meshes are nested.
  template<int dim, class GridImp>
  inline typename ALU2dGridEntity<0, dim, GridImp> :: EntityPointer ALU2dGridEntity<0,dim,GridImp> :: father () const {
    // don't request for father on macro level
    assert(level()>0);
    return EntityPointer(factory_, *(item_->father()));
  }

  template<int dim, class GridImp>
  inline int ALU2dGridEntity<0, dim, GridImp> :: nChild() const
  {
    assert( item_ );
    return item_->childNr();
  }

  template< int dim, class GridImp >
  inline typename ALU2dGridEntity< 0, dim, GridImp >::LocalGeometry
  ALU2dGridEntity< 0, dim, GridImp >::geometryInFather () const
  {
    assert( level() > 0 );

    const GeometryType myType = type();
    // we need to storages in case of cube grid,
    // one for quadrilaterals and one for triangles
    if( (GridImp::elementType != ALU2DSPACE triangle) && myType.isCube() )
    {
      assert( grid().nonConform() );
      typedef ALULocalGeometryStorage< GridImp, LocalGeometryImpl, 4 >  GeometryStorage;
      return LocalGeometry( GeometryStorage::geom( myType, true, nChild() ) );
    }
    else
    {
      if( grid().nonConform() )
      {
        typedef ALULocalGeometryStorage< GridImp, LocalGeometryImpl, 4 >  GeometryStorage;
        return LocalGeometry( GeometryStorage::geom( myType, true, nChild() ) );
      }
      else
      {
        typedef ALULocalGeometryStorage< GridImp, LocalGeometryImpl, 2 >  GeometryStorage;
        return LocalGeometry( GeometryStorage::geom( myType, false, nChild() ) );
      }
    }
  }

  template<int dim, class GridImp>
  inline int ALU2dGridEntity<0,dim,GridImp> :: getIndex() const {
    assert( item_ );
    return (*item_).getIndex();
  }

  // forward declararion of struct ElementWrapper
  //template <int codim, int dim, class GridImp>
  //  struct ElementWrapper;

  template<int dim, class GridImp>
  template<int cc>
  inline int ALU2dGridEntity<0,dim,GridImp> :: getSubIndex(int i) const {
    assert(item_ != 0);
    return ElementWrapper<cc, dim, GridImp>::subIndex (grid(), *item_,i);
  }

  //! Provide access to mesh entity i of given codimension. Entities
  //!  are numbered 0 ... count<cc>()-1
  template<int dim, class GridImp>
  template <int cc>
  inline typename ALU2dGridEntity<0,dim,GridImp > ::template Codim<cc> :: EntityPointer
  ALU2dGridEntity<0,dim,GridImp> :: entity (int i) const {
    assert(item_ != 0);
    return ElementWrapper<cc,dim, GridImp>::subEntity (factory(), *item_, i);
  }

  template<int dim, class GridImp>
  template <int cc>
  inline int ALU2dGridEntity<0,dim,GridImp> :: subBoundaryId  ( int i ) const {
    assert(item_ != 0);
    return ElementWrapper<cc, dim, GridImp>::subBoundary (grid(), *item_,i);
  }

  template<int dim, class GridImp>
  inline int ALU2dGridEntity<0,dim,GridImp> :: subIndex(int i, unsigned int codim) const
  {
    assert( item_ != 0 );
    int j = i;
    switch( codim )
    {
    case 0 :
      return ElementWrapper<0, dim, GridImp>::subIndex (grid(), *item_, j);
    case 1 :
      // also apply mapping to generic ref elem by switching edges
      if( item_->numvertices() == 3 )
        j = 2 - i;
      else
        switch (i) { case 0 : j=2;break;
                   case 1 : j=0;break;
                   case 2 : j=3;break;
                   case 3 : j=1;break;}
      // j = ((i^2)>>1) | ((i&1)<<1);
      return ElementWrapper<1, dim, GridImp>::subIndex (grid(), *item_, j);
    case 2 :
      if( item_->numvertices() == 4 )
        switch (i) { case 0 : j=0;break;
                   case 1 : j=1;break;
                   case 2 : j=3;break;
                   case 3 : j=2;break;}
      return ElementWrapper<2, dim, GridImp>::subIndex (grid(), *item_, j);
    default :
      assert( false );
      abort();
    }
    return -1;
  }
  //***************************************************************
  //  Interface for Adaptation
  //***************************************************************
  //! marks an element for refCount refines. if refCount is negative the
  //! element is coarsend -refCount times
  //! mark returns true if element was marked, otherwise false
  template<int dim, class GridImp>
  inline bool ALU2dGridEntity<0,dim,GridImp> :: mark( int refCount ) const
  {
    if( !isLeaf() ) return false;

    // if this assertion is thrown then you try to mark a non leaf entity
    // which is leads to unpredictable results
    assert(item_ != 0);

    // mark for coarsening
    if(refCount < 0)
    {
      if(level() <= 0) return false;
      item_->ALU2DSPACE Refco_el::mark(ALU2DSPACE Refco::crs);
      return true;
    }

    // mark for refinement
    if(refCount > 0)
    {
      item_->ALU2DSPACE Refco_el::mark(ALU2DSPACE Refco::ref);
      return true;
    }

    // mark with none
    item_->ALU2DSPACE Refco_el::mark(ALU2DSPACE Refco::none);
    return true;
  }

  template<int dim, class GridImp>
  inline int ALU2dGridEntity<0,dim,GridImp> :: getMark() const
  {
    assert(item_ != 0);
    if(item_->ALU2DSPACE Refco_el::is(ALU2DSPACE Refco::ref)) return 1;
    if(item_->ALU2DSPACE Refco_el::is(ALU2DSPACE Refco::crs)) return -1;
    assert( item_->ALU2DSPACE Refco_el::is(ALU2DSPACE Refco::none) );
    return 0;
  }

  /*! private methods, but public because of datahandle and template
      arguments of these methods
   */
  template<int dim, class GridImp>
  inline void ALU2dGridEntity<0,dim,GridImp> ::
  setElement(const HElementType &element, int face, int level) const
  {
    item_= const_cast<HElementType *> (&element);
    isLeaf_  = ((*item_).down() == 0);

    geoObj_.invalidate();
  }

  template<int dim, class GridImp>
  inline void ALU2dGridEntity<0,dim,GridImp> ::
  setElement(const EntitySeed& seed ) const
  {
    setElement( *(seed.item()) ); //, seed.face(), seed.level() );
  }


  //! set actual walk level
  template<int dim, class GridImp>
  inline void ALU2dGridEntity<0,dim,GridImp> :: reset ( int l )
  {
    item_       = 0;
    isLeaf_     = false;

    geoObj_.invalidate();
  }

  //! set item pointer to NULL
  template<int dim, class GridImp>
  inline void ALU2dGridEntity<0,dim,GridImp> :: removeElement() {
    item_ = 0;
    geoObj_.invalidate();
  }

  //! compare 2 entities, which means compare the item pointers
  template<int dim, class GridImp>
  inline bool ALU2dGridEntity<0,dim,GridImp> :: equals ( const ALU2dGridEntity<0,dim,GridImp> & org ) const {
    return (item_ == org.item_);
  }


  //**********************************************************************
  //
  // --EntityPointer
  // --EnPointer
  //
  //**********************************************************************

  //! has to be called when iterator is finished
  template<int cd, class GridImp>
  inline void ALU2dGridEntityPointer<cd, GridImp> :: done()
  {
    // sets entity pointer in the status of an empty entity
    if(entity_)
    {
      entityImp().removeElement();
      factory_.template freeEntity< cd > ( entity_ );
      entity_ = 0;
    }
    seed_.clear();
  }

  template<int cd, class GridImp>
  inline bool ALU2dGridEntityPointer<cd, GridImp> :: equals(const ALU2dGridEntityPointer<cd, GridImp> & i) const
  {
    return seed_ == i.seed_;
  }

  //! update underlying item pointer and set entity
  template<int cd, class GridImp>
  inline void ALU2dGridEntityPointer<cd, GridImp> :: updateEntityPointer(ElementType * item, int face, int level)
  {
    assert(item != 0);
    seed_.set( *item, level, face );

    if( entity_ )
    {
      entityImp().setElement( seed_ );
    }
  }

  //! Constructor for EntityPointer that points to an element
  template<int cd, class GridImp>
  inline ALU2dGridEntityPointer<cd, GridImp>::
  ALU2dGridEntityPointer(const FactoryType& factory,
                         const ElementType& item, int face, int level)
    : factory_( factory )
      , seed_( item, level, face )
      , entity_(0)
  { }

  //! Constructor for EntityPointer that points to an element
  template<int cd, class GridImp>
  inline ALU2dGridEntityPointer<cd, GridImp>::
  ALU2dGridEntityPointer(const EntityImp& entity)
    : factory_( entity.factory() )
      , seed_( entity.getItem(), entity.level(), entity.getFace() )
      , entity_(0)
  { }

  //! Constructor for EntityPointer that points to an element
  template<int cd, class GridImp>
  inline ALU2dGridEntityPointer<cd, GridImp>::
  ALU2dGridEntityPointer(const FactoryType& factory, const EntitySeed& seed)
    : factory_( factory )
      , seed_( seed )
      , entity_(0)
  { }

  //! Constructor for EntityPointer init of Level- and LeafIterator
  template<int cd, class GridImp>
  inline ALU2dGridEntityPointer<cd, GridImp>:: ALU2dGridEntityPointer(const FactoryType& factory)
    : factory_( factory )
      , seed_()
      , entity_(0)
  { }

  //! Copy Constructor
  template<int cd, class GridImp>
  inline ALU2dGridEntityPointer<cd, GridImp>:: ALU2dGridEntityPointer(const ThisType & org)
    : factory_( org.factory_ )
      , seed_( org.seed_ )
      , entity_(0)
  {  }

  //! Destructor
  template<int cd, class GridImp>
  inline ALU2dGridEntityPointer<cd, GridImp>::~ALU2dGridEntityPointer()
  {
    this->done();
  }

  //! dereferencing
  template<int cd, class GridImp>
  inline typename ALU2dGridEntityPointer<cd, GridImp>::Entity &
  ALU2dGridEntityPointer<cd, GridImp>:: dereference() const
  {
    if( ! entity_ )
    {
      entity_ = factory_.template getNewEntity<cd> (level());
      entityImp().setElement( seed_ );
    }
    assert( entity_ );
    return *entity_;
  }

  //! ask for level of entities
  template<int cd, class GridImp>
  inline int ALU2dGridEntityPointer<cd, GridImp>:: level () const
  {
    assert( seed_.level() >= 0 );
    return seed_.level();
  }

  template<int cd, class GridImp>
  inline typename ALU2dGridEntityPointer<cd, GridImp>:: ThisType &
  ALU2dGridEntityPointer<cd, GridImp>:: operator = (const typename ALU2dGridEntityPointer<cd, GridImp>::ThisType & org)
  {
    this->done();
    assert(&factory_ == &org.factory_);
    seed_ = org.seed_; // copy seed
    entity_ = 0; // is set when dereference is called
    return *this;
  }

  template<int cd, class GridImp>
  inline typename ALU2dGridEntityPointer<cd, GridImp>::EntityImp & ALU2dGridEntityPointer<cd, GridImp>::entityImp()
  {
    assert( entity_ );
    return GridImp :: getRealImplementation(*entity_);
  }

  template<int cd, class GridImp>
  inline const typename ALU2dGridEntityPointer<cd, GridImp>:: EntityImp &
  ALU2dGridEntityPointer<cd, GridImp>::entityImp() const {
    assert( entity_ );
    return GridImp :: getRealImplementation(*entity_);
  }

  //********* begin struct ElementWrapper ********************
  //template <int codim, int dim, class GridImp>
  //struct ElementWrapper;
  // partial specialisation for codim
  //
  //--ElementWrapper
  //**********************************************************

  // specialisation for elements
  template<int dim, class GridImp>
  struct ElementWrapper<0,dim, GridImp>
  {
    typedef typename ALU2dImplTraits< GridImp::dimensionworld, GridImp::elementType >::HElementType HElementType ;
    typedef typename GridImp :: GridObjectFactoryType FactoryType;

    static inline int getElemIndex(GridImp & grid, const HElementType &elem, int i) {
      //assert(!i);
      return elem.getIndex();
    }
    static inline int subIndex(GridImp & grid, const HElementType &elem, int i) {
      //assert(!i);
      return elem.getIndex();
    }
    static inline typename ALU2dGridEntity<0,dim,GridImp > :: template Codim<0>:: EntityPointer
    subEntity(const FactoryType& factory, const HElementType &elem, int i) {
      //assert(!i);
      return ALU2dGridEntityPointer<0, GridImp > (factory, elem, -1, elem.level());
    }
    static inline int subBoundary(GridImp & grid, const HElementType &elem, int i) {
      //assert(!i);
      return elem.nbbnd(i)->type();

    }
    static inline bool isTheSame(const HElementType * elem, int face, const HElementType * org, int org_face) {
      return (elem == org);
    }
  };

  // specialisation for edges
  template<int dim, class GridImp>
  struct ElementWrapper<1, dim, GridImp>{

    typedef typename ALU2dImplTraits< GridImp::dimensionworld, GridImp::elementType >::HElementType HElementType ;
    typedef typename GridImp :: GridObjectFactoryType FactoryType;

    static inline int getElemIndex(GridImp & grid, const HElementType &elem, int i)
    {
      assert(i < elem.numvertices() && i >= 0);
      return elem.edge_idx(i);
    }
    static inline int subIndex(GridImp & grid, const HElementType &elem, int i)
    {
      assert(i < elem.numvertices() && i >= 0);
      return elem.edge_idx(i);
    }
    static inline typename ALU2dGridEntity<0,dim,GridImp > :: template Codim<1>:: EntityPointer
    subEntity(const FactoryType& factory, const HElementType &elem, int i)
    {
      assert(i < elem.numvertices() && i >= 0);
      return ALU2dGridEntityPointer<1, GridImp > (factory, elem, i, elem.level());
    }
    static inline int subBoundary(GridImp & grid, const HElementType &elem, int i) {
      DUNE_THROW(NotImplemented, "Not yet implemented for this codim!");
      return -1;
    }
    static inline bool isTheSame(const HElementType * elem, int face, const HElementType * org, int org_face)
    {
      if (elem == org)
      {
        if (face == org_face)
          return true;
        else
          return false;
      }
      else {
        if (elem != 0 && org != 0)
          return  (elem->edge_idx(face) == org->edge_idx(org_face));
      }
      return false;
    }
  };

  // specialisation for vertices
  template<int dim, class GridImp>
  struct ElementWrapper<2, dim, GridImp>{

    typedef typename ALU2dImplTraits< GridImp::dimensionworld, GridImp::elementType >::HElementType HElementType ;
    typedef typename ALU2dImplInterface< 0, GridImp::dimensionworld, GridImp::elementType >::Type VertexType;
    typedef typename GridImp :: GridObjectFactoryType FactoryType;

    static inline int getElemIndex(GridImp & grid, const VertexType &elem, int) {
      return elem.getIndex();
    }
    static inline int subIndex(GridImp & grid, const HElementType &elem, int i) {
      assert(i < elem.numvertices() && i >= 0);
      //return elem.vertex(i)->getIndex();
      return elem.getVertex(i)->getIndex();
    }
    static inline typename ALU2dGridEntity<0,dim,GridImp > :: template Codim<2>:: EntityPointer
    subEntity(const FactoryType& factory, const HElementType &elem, int i)
    {
      assert(i < elem.numvertices() && i >= 0);
      //return ALU2dGridEntityPointer<2, GridImp > (grid, *(elem.vertex(i)), -1, elem.level());
      return ALU2dGridEntityPointer<2, GridImp > (factory, *(elem.getVertex(i)), -1, elem.level());
    }
    static inline int subBoundary(GridImp & grid, const HElementType &elem, int i) {
      DUNE_THROW(NotImplemented, "Not yet implemented this codim!");
      return -1;
    }
    static inline bool isTheSame(const VertexType * elem, int face, const VertexType * org, int org_face) {
      return (elem == org);
    }
  };

  //********* end struct ElementWrapper ********************



} //end namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/alugrid/2d/entityseed.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef ALU2DGRID_ENTITYKEY_HH
#define ALU2DGRID_ENTITYKEY_HH

namespace Dune
{

  template<int cd, class GridImp>
  class ALU2dGridEntitySeed ;

  //**********************************************************************
  //
  // --ALU2dGridEntitySeed
  // --EntitySeed
  //**********************************************************************
  template< int codim, class GridImp >
  class ALU2dGridEntitySeedBase
  {
  protected:
    typedef ALU2dGridEntitySeedBase< codim, GridImp > ThisType;
    enum { dim       = GridImp::dimension };
    enum { dimworld  = GridImp::dimensionworld };


    friend class ALU2dGridEntity<codim,dim,GridImp>;
    friend class ALU2dGridEntity< 0,dim,GridImp>;
    friend class ALU2dGrid <GridImp :: dimension, GridImp::dimensionworld, GridImp::elementType >;

    typedef ALU2dImplTraits< GridImp::dimensionworld, GridImp::elementType > ImplTraits;
    typedef typename ImplTraits::template Codim<codim>::InterfaceType ImplementationType;
    typedef ImplementationType HElementType;
    typedef ImplementationType KeyType;

  public:
    static const int defaultValue = -1 ;

    enum { codimension = codim };

    //! type of Entity
    typedef typename GridImp::template Codim<codimension>::Entity Entity;
    //! underlying EntityImplementation
    typedef MakeableInterfaceObject<Entity> EntityObject;
    typedef typename EntityObject :: ImplementationType EntityImp;

    //! typedef of my type
    typedef ThisType ALU2dGridEntitySeedType;

    //! make type of entity pointer implementation available in derived classes
    typedef ALU2dGridEntitySeed<codimension,GridImp> EntitySeedImp;

    //! Destructor
    ~ALU2dGridEntitySeedBase()
    {
#ifndef NDEBUG
      // clear pointer
      clear();
#endif
    }

    //! Constructor for EntitySeed that points to an element
    ALU2dGridEntitySeedBase();

    //! Constructor for EntitySeed that points to an element
    ALU2dGridEntitySeedBase(const HElementType& item);

    /////////////////////////////////////////////////////////////
    //
    //  interface methods
    //
    /////////////////////////////////////////////////////////////
    //! copy constructor
    ALU2dGridEntitySeedBase(const ALU2dGridEntitySeedType & org);

    //! equality operator
    bool operator == (const ALU2dGridEntitySeedType& i) const
    {
      return equals( i );
    }

    //! inequality operator
    bool operator != (const ALU2dGridEntitySeedType& i) const
    {
      return ! equals( i );
    }

    //! assignment operator
    ThisType & operator = (const ThisType & org);

    //! check for valid seed
    bool isValid () const
    {
      return item_ != 0;
    }

    //////////////////////////////////////////////////////
    //
    //  non-interface methods
    //
    //////////////////////////////////////////////////////
    //! equality
    bool equals (const ALU2dGridEntitySeedType& i) const;

    //! invalidate seed
    void clear()
    {
      item_ = 0;
    }

    //! get item from key
    HElementType* item() const { return item_; }

    KeyType* toKey(const HElementType* item)
    {
      return static_cast< KeyType* > (const_cast< ImplementationType* > (static_cast<const ImplementationType* > (item)));
    }

    void set(const HElementType& item, const int level = -1 , const int face = -1 )
    {
      item_ = toKey( &item );
    }

    int level () const { return ( item_ ) ? item_->level() : defaultValue; }
    int face  () const { return defaultValue; }

  protected:
    // pointer to item
    mutable KeyType* item_;
  };

  template<int cd, class GridImp>
  class ALU2dGridEntitySeed :
    public ALU2dGridEntitySeedBase<cd,GridImp>
  {
    typedef ALU2dGridEntitySeedBase<cd,GridImp> BaseType;

    typedef ALU2dGridEntitySeed <cd,GridImp> ThisType;
    enum { dim       = GridImp::dimension };
    enum { dimworld  = GridImp::dimensionworld };

    friend class ALU2dGridEntity<cd,dim,GridImp>;
    friend class ALU2dGridEntity< 0,dim,GridImp>;
    friend class ALU2dGrid <GridImp :: dimension, GridImp::dimensionworld, GridImp::elementType >;

    typedef ALU2dImplTraits< GridImp::dimensionworld, GridImp::elementType > ImplTraits;
    typedef typename ImplTraits::template Codim<cd>::InterfaceType ImplementationType;
    typedef ImplementationType HElementType;

    typedef ALU2dGridEntity<cd,dim,GridImp> ALU2dGridEntityType;

  public:
    using BaseType :: defaultValue ;

    //! type of Entity
    typedef typename GridImp::template Codim<cd>::Entity Entity;

    //! typedef of my type
    typedef ALU2dGridEntitySeed<cd,GridImp> ALU2dGridEntitySeedType;

    //! Constructor for EntitySeed that points to an element
    ALU2dGridEntitySeed(const ImplementationType & item)
    {
      // this constructor should only be called by codim=0 entity keys
      assert( false );
      abort();
    }

    //! Constructor for EntitySeed that points to an element
    ALU2dGridEntitySeed(const HElementType & item,
                        const int level,
                        const int duneFace = defaultValue
                        );

    //! Constructor for EntitySeed that points to an element
    ALU2dGridEntitySeed()
      : BaseType(), level_(defaultValue), face_(defaultValue) {}

    //! Constructor for EntitySeed that points to given entity
    ALU2dGridEntitySeed(const ALU2dGridEntityType& entity)
      : ALU2dGridEntitySeedBase<cd,GridImp> (entity.getItem()),
        level_(entity.level()), face_(defaultValue)
    {}

    //! copy constructor
    ALU2dGridEntitySeed(const ALU2dGridEntitySeedType & org);

    //! assignment operator
    ThisType & operator = (const ThisType & org);

    //! clear the key data structure
    void clear();

    //! set element and level
    void set(const HElementType & item, const int level, const int duneFace )
    {
      BaseType :: set( item );
      level_ = level ;
      face_  = duneFace ;
    }

    //! return level
    int level () const { return level_ ; }
    //! return face
    int face  () const { return face_ ; }

    using BaseType :: set ;

    bool operator == (const ALU2dGridEntitySeedType& i) const
    {
      return equals( i );
    }

    bool operator != (const ALU2dGridEntitySeedType& i) const
    {
      return ! equals( i );
    }

    //! equality, calls BaseType equals
    bool equals (const ALU2dGridEntitySeedType& key) const
    {
      // only compare the item pointer, this is the real key
      return BaseType :: equals( key ) && (level() == key.level());
    }

  protected:
    // level of entity
    int level_;
    // face number, for codim 1 only
    int face_;
  };

  //! ALUGridEntitySeed points to an entity
  //! this class is the specialisation for codim 0,
  //! it has exactly the same functionality as the ALU2dGridEntitySeedBase
  template<class GridImp>
  class ALU2dGridEntitySeed<0,GridImp> :
    public ALU2dGridEntitySeedBase<0,GridImp>
  {
  protected:
    typedef ALU2dGridEntitySeedBase<0,GridImp> BaseType;

    enum { cd = 0 };
    typedef ALU2dGridEntitySeed <cd,GridImp> ThisType;
    enum { dim       = GridImp::dimension };
    enum { dimworld  = GridImp::dimensionworld };

    friend class ALU2dGridEntity<cd,dim,GridImp>;
    friend class ALU2dGridEntity< 0,dim,GridImp>;
    friend class ALU2dGrid <GridImp :: dimension, GridImp::dimensionworld, GridImp::elementType >;

    typedef ALU2dImplTraits< GridImp::dimensionworld, GridImp::elementType > ImplTraits;
    typedef typename ImplTraits::template Codim<cd>::InterfaceType ImplementationType;
    typedef ImplementationType HElementType;

    typedef ALU2dGridEntity< 0,dim,GridImp> ALU2dGridEntityType ;

  public:
    using BaseType :: defaultValue ;

    //! type of Entity
    typedef typename GridImp::template Codim<cd>::Entity Entity;

    //! typedef of my type
    typedef ThisType ALU2dGridEntitySeedType;

    //! Constructor for EntitySeed that points to an element
    ALU2dGridEntitySeed() : BaseType() {}

    //! Constructor for EntitySeed that points to an interior element
    ALU2dGridEntitySeed(const HElementType& item)
      : ALU2dGridEntitySeedBase<cd,GridImp> (item) {}

    //! Constructor for EntitySeed that points to an interior element
    ALU2dGridEntitySeed(const HElementType& item, int , int )
      : ALU2dGridEntitySeedBase<cd,GridImp> (item) {}

    //! copy constructor
    ALU2dGridEntitySeed(const ALU2dGridEntitySeedType & org)
      : ALU2dGridEntitySeedBase<cd,GridImp> (org)
    {}
  };


  //! print alugrid entity key to std::stream
  template <int cd, class GridImp>
  inline std :: ostream &operator<< ( std :: ostream &out,
                                      const ALU2dGridEntitySeed<cd,GridImp>& key)
  {
    out << key.item() << " " << key.level() << " " << key.face();
    return out;
  }


  //*******************************************************************
  //
  //  Implementation
  //
  //*******************************************************************
  template<int codim, class GridImp >
  inline ALU2dGridEntitySeedBase<codim,GridImp> ::
  ALU2dGridEntitySeedBase()
    : item_( 0 )
  {}

  template<int codim, class GridImp >
  inline ALU2dGridEntitySeedBase<codim,GridImp> ::
  ALU2dGridEntitySeedBase(const HElementType &item)
    : item_( toKey(&item) )
  {}

  template<int codim, class GridImp >
  inline ALU2dGridEntitySeedBase<codim,GridImp> ::
  ALU2dGridEntitySeedBase(const ALU2dGridEntitySeedType & org)
    : item_(org.item_)
  {}

  template<int codim, class GridImp >
  inline ALU2dGridEntitySeedBase<codim,GridImp> &
  ALU2dGridEntitySeedBase<codim,GridImp> ::
  operator = (const ALU2dGridEntitySeedType & org)
  {
    item_  = org.item_;
    return *this;
  }

  template<int codim, class GridImp >
  inline bool ALU2dGridEntitySeedBase<codim,GridImp>::
  equals (const ALU2dGridEntitySeedBase<codim,GridImp>& i) const
  {
    // check equality of underlying items
    return (item_ == i.item_);
  }

  ///////////////////////////////////////////////////////////////////
  //
  //  specialisation for higher codims
  //
  ///////////////////////////////////////////////////////////////////

  template<int codim, class GridImp >
  inline ALU2dGridEntitySeed<codim,GridImp> ::
  ALU2dGridEntitySeed(const HElementType &item,
                      const int level,
                      const int duneFace )
    : ALU2dGridEntitySeedBase<codim,GridImp> (item)
      , level_(level)
      , face_(duneFace)
  {
    assert( (codim == 1) ? (face_ >= 0) : 1 );
  }

  template<int codim, class GridImp >
  inline ALU2dGridEntitySeed<codim,GridImp> ::
  ALU2dGridEntitySeed(const ALU2dGridEntitySeedType & org)
    : ALU2dGridEntitySeedBase<codim,GridImp>(org)
      , level_(org.level_)
      , face_(org.face_)
  {}

  template<int codim, class GridImp >
  inline ALU2dGridEntitySeed<codim,GridImp> &
  ALU2dGridEntitySeed<codim,GridImp>::
  operator = (const ALU2dGridEntitySeedType & org)
  {
    // docu and cleanup
    BaseType :: operator = ( org );

    // clone other stuff
    level_ = org.level_;
    face_  = org.face_;
    return *this;
  }

  template<int codim, class GridImp >
  inline void
  ALU2dGridEntitySeed<codim,GridImp>::clear ()
  {
    BaseType :: clear();
    level_ = defaultValue ;
    face_  = defaultValue ;
  }

} // end namespace Dune
#endif


==> anc/xt-super/dune-grid/dune/grid/alugrid/2d/geometry.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALU2DGRIDGEOMETRY_HH
#define DUNE_ALU2DGRIDGEOMETRY_HH

// Dune includes
#include <dune/grid/common/grid.hh>
#include <dune/geometry/genericgeometry/topologytypes.hh>

#include <dune/grid/alugrid/2d/alu2dinclude.hh>
#include <dune/grid/alugrid/3d/mappings.hh>
#include <dune/grid/alugrid/common/memory.hh>

namespace Dune
{

  // Forward declarations
  template<int cd, int dim, class GridImp>
  class ALU2dGridEntity;
  template<int cd, class GridImp >
  class ALU2dGridEntityPointer;
  template<int mydim, int cdim, class GridImp>
  class ALU2dGridGeometry;
  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  class ALU2dGrid;


  template< int mydim, int cdim, ALU2DSPACE ElementType eltype >
  class MyALU2dGridGeometryImpl;

  template <int ncorners, class Mapping>
  class MyALU2dGridGeometryImplBase
  {
  private:
    // prohibited due to reference counting
    MyALU2dGridGeometryImplBase( const MyALU2dGridGeometryImplBase& );

  protected:
    //! number of corners
    static const int corners_ = ncorners ;

    //! the type of the mapping
    typedef Mapping MappingType;

    typedef typename MappingType::ctype ctype;

    typedef typename MappingType::map_t map_t;
    typedef typename MappingType::world_t world_t;

    typedef typename MappingType::matrix_t matrix_t;
    typedef typename MappingType::inv_t inv_t;

    // get my dimension
    enum { mydim = ncorners < 3 ? ncorners-1 : 2 };
    typedef ReferenceElement< ctype, mydim > ReferenceElementType ;

    //! the mapping
    MappingType mapping_;

    //! reference element
    const ReferenceElementType& referenceElement_ ;

    //! volume of element
    double volume_ ;

    //! the reference counter
    mutable unsigned int refCount_;

    //! valid flag, true if mapping was built
    bool valid_ ;

    const MappingType& mapping() const
    {
      assert( valid() );
      return mapping_;
    }

  public:
    //! default constructor
    MyALU2dGridGeometryImplBase( const GeometryType type )
      : mapping_(),
        referenceElement_( ReferenceElements< ctype, mydim >::general( type ) ),
        volume_( 1.0 )
    {
      reset();
    }

    //! reset status and reference count
    void reset()
    {
      // reset reference counter
      refCount_ = 1;
      // reset status
      valid_ = false ;
    }

    //! increase reference count
    void operator ++ () { ++ refCount_; }

    //! decrease reference count
    void operator -- () { assert( refCount_ > 0 ); --refCount_; }

    //! return true if object has no references anymore
    bool operator ! () const { return refCount_ == 0; }

    //! return true if there exists more then on reference
    bool stillUsed () const { return refCount_ > 1 ; }

    // set status to invalid
    void invalidate () { valid_ = false ; }

    // return true if geometry is valid
    bool valid () const { return valid_; }

    // return volume
    double volume() const { return volume_; }

    // return true if geometry is affine
    bool affine() const
    {
      assert( valid() );
      return mapping().affine();
    }

    // return number of corners
    int corners () const { return corners_ ; }

    // return coordinate of the i-th corner
    world_t corner( int i ) const
    {
      world_t coordinate;
      map2world( referenceElement_.position( i, mydim ), coordinate );
      return coordinate;
    }

    // map from reference to global coordinates
    void map2world ( const map_t &m, world_t &w ) const
    {
      return mapping().map2world( m, w );
    }

    // map from global to reference coordinates
    void world2map ( const world_t &w, map_t &m ) const
    {
      return mapping().world2map( w, m );
    }

    // return jacobian transposed
    const matrix_t &jacobianTransposed ( const map_t &m ) const
    {
      return mapping().jacobianTransposed( m );
    }

    // return jacobian inverse transposed
    const inv_t &jacobianInverseTransposed ( const map_t &m ) const
    {
      return mapping().jacobianInverseTransposed( m );
    }

    // return determinante of mapping
    ctype det ( const map_t &m ) const {  return mapping().det( m );  }
  };

  // geometry implementation for vertices
  template< int cdim, ALU2DSPACE ElementType eltype >
  class MyALU2dGridGeometryImpl< 0, cdim, eltype >
    : public MyALU2dGridGeometryImplBase< 1, LinearMapping< cdim, 0 > >
  {
    typedef MyALU2dGridGeometryImplBase< 1, LinearMapping< cdim, 0 > > BaseType;
  protected:
    using BaseType :: mapping_ ;
    using BaseType :: valid_ ;

  public:
    using BaseType :: valid ;
    using BaseType :: invalidate ;
    using BaseType :: corners ;

    typedef typename BaseType :: ctype ctype ;
    typedef typename BaseType :: map_t map_t ;

    // default constructor
    MyALU2dGridGeometryImpl () : BaseType( type() ) {}

    GeometryType type () const
    {
      return GeometryType(
               (eltype == ALU2DSPACE triangle ?
                GenericGeometry :: SimplexTopology< 0 > :: type :: id :
                GenericGeometry :: CubeTopology   < 0 > :: type :: id),
               0 );
    }

    // update geometry coordinates
    template< class Vector >
    void update ( const Vector &p0 )
    {
      mapping_.buildMapping( p0 );
      valid_ = true ;
    }

    // return determinante of mapping
    ctype det ( const map_t &m ) const {  return 1.0;  }
  };

  // geometry implementation for lines
  template< int cdim, ALU2DSPACE ElementType eltype >
  class MyALU2dGridGeometryImpl< 1, cdim, eltype >
    : public MyALU2dGridGeometryImplBase< 2, LinearMapping< cdim, 1 > >
  {
    typedef MyALU2dGridGeometryImplBase< 2, LinearMapping< cdim, 1 > > BaseType;
  protected:
    using BaseType :: mapping_ ;
    using BaseType :: valid_ ;
    using BaseType :: volume_ ;
    using BaseType :: corners_ ;

  public:
    using BaseType :: valid ;
    using BaseType :: invalidate ;
    using BaseType :: corners ;

    typedef typename BaseType :: ctype ctype ;
    typedef typename BaseType :: map_t map_t ;

    // default constructor
    MyALU2dGridGeometryImpl () : BaseType( type() ) {}

    GeometryType type () const
    {
      return GeometryType(
               (eltype == ALU2DSPACE triangle ?
                GenericGeometry :: SimplexTopology< 1 > :: type :: id :
                GenericGeometry :: CubeTopology   < 1 > :: type :: id),
               1 );
    }

    // update geometry in father coordinates
    template< class Geo, class LocalGeo >
    void updateLocal ( const Geo &geo, const LocalGeo &localGeo )
    {
      assert( localGeo.corners() == corners_ );
      // compute the local coordinates in father refelem
      FieldMatrix< alu2d_ctype, corners_, cdim > coord;
      for( int i = 0; i < corners_; ++i )
      {
        // calculate coordinate
        coord[ i ] = geo.local( localGeo.corner( i ) );
        // to avoid rounding errors
        for( int j = 0; j < cdim; ++j )
          coord[ i ][ j ] = (coord[ i ][ j ] < 1e-14 ? 0 : coord[ i ][ j ]);
      }
      mapping_.buildMapping( coord[ 0 ], coord[ 1 ] );
      volume_ = mapping_.det( map_t(0.25) );
      valid_ = true ;
    }

    // update geometry coordinates
    template< class Vector >
    void update ( const Vector &p0, const Vector &p1, const double volume )
    {
      mapping_.buildMapping( p0, p1 );
      volume_ = volume ;
      valid_ = true ;
    }

    // return determinante of mapping
    ctype det ( const map_t &m ) const { return volume_; }
  };

  // geometry implementation for triangles
  template< int cdim >
  class MyALU2dGridGeometryImpl< 2, cdim, ALU2DSPACE triangle >
    : public MyALU2dGridGeometryImplBase< 3, LinearMapping< cdim, 2 > >
  {
    typedef MyALU2dGridGeometryImplBase< 3, LinearMapping< cdim, 2 > > BaseType;
  protected:
    using BaseType :: mapping_ ;
    using BaseType :: valid_ ;
    using BaseType :: volume_ ;
    using BaseType :: corners_ ;
    using BaseType :: referenceElement_;

  public:
    using BaseType :: valid ;
    using BaseType :: invalidate ;
    using BaseType :: corners ;

    typedef typename BaseType :: ctype ctype ;
    typedef typename BaseType :: map_t map_t ;

    // default constructor
    MyALU2dGridGeometryImpl () : BaseType( type() )
    {
      // if this assertion fails change factor in method det below
      assert( std::abs( referenceElement_.volume() - 0.5 ) < 1e-10 );
    }

    GeometryType type () const
    {
      return GeometryType( GenericGeometry :: SimplexTopology< 2 > :: type :: id , 2 );
    }

    // update geometry in father coordinates
    template< class Geo, class LocalGeo >
    void updateLocal ( const Geo &geo, const LocalGeo &localGeo )
    {
      assert( localGeo.corners() == corners_ );
      // compute the local coordinates in father refelem
      FieldMatrix< alu2d_ctype, corners_, cdim > coord;
      for( int i = 0; i < corners_; ++i )
      {
        // calculate coordinate
        coord[ i ] = geo.local( localGeo.corner( i ) );
        // to avoid rounding errors
        for( int j = 0; j < cdim; ++j )
          coord[ i ][ j ] = (coord[ i ][ j ] < 1e-14 ? 0 : coord[ i ][ j ]);
      }
      mapping_.buildMapping( coord[ 0 ], coord[ 1 ], coord[ 2 ] );
      // set volume to a fraction of the reference volume which is 0.5
      volume_ = referenceElement_.volume() * ( localGeo.volume() / geo.volume() );
      assert( (volume_ > 0.0) && (volume_ < referenceElement_.volume() ) );
      valid_  = true ;
    }

    template< class HElement >
    void update ( const HElement &item )
    {
      mapping_.buildMapping( item.getVertex( 0 )->coord(), item.getVertex( 1 )->coord(),
                             item.getVertex( 2 )->coord() );
      volume_ = item.area();
      valid_ = true ;
    }

    // return determinante of mapping
    ctype det ( const map_t &m ) const
    {
      return 2.0 * volume_ ;
    }
  };

  // geometry implementation for quadrilaterals
  template< int cdim >
  class MyALU2dGridGeometryImpl< 2, cdim, ALU2DSPACE quadrilateral >
    : public MyALU2dGridGeometryImplBase< 4, BilinearMapping< cdim > >
  {
    typedef MyALU2dGridGeometryImplBase< 4, BilinearMapping< cdim > > BaseType;
  protected:
    using BaseType :: mapping_ ;
    using BaseType :: valid_ ;
    using BaseType :: volume_ ;
    using BaseType :: corners_ ;
    using BaseType :: referenceElement_;

  public:
    using BaseType :: valid ;
    using BaseType :: invalidate ;
    using BaseType :: corners ;

    // default constructor
    MyALU2dGridGeometryImpl () : BaseType( type() ) {}

    GeometryType type () const
    {
      return GeometryType( GenericGeometry :: CubeTopology< 2 > :: type :: id, 2 ) ;
    }

    // update geometry in father coordinates
    template< class Geo, class LocalGeo >
    void updateLocal ( const Geo &geo, const LocalGeo &localGeo )
    {
      assert( localGeo.corners() == corners_ );
      // compute the local coordinates in father refelem
      FieldMatrix< alu2d_ctype, corners_, cdim > coord;
      for( int i = 0; i < corners_; ++i )
      {
        // calculate coordinate
        coord[ i ] = geo.local( localGeo.corner( i ) );
        // to avoid rounding errors
        for( int j = 0; j < cdim; ++j )
          coord[ i ][ j ] = (coord[ i ][ j ] < 1e-14 ? 0 : coord[ i ][ j ]);
      }
      mapping_.buildMapping( coord[ 0 ], coord[ 1 ], coord[ 2 ], coord[ 3 ] );
      volume_ = referenceElement_.volume() * ( localGeo.volume() / geo.volume() );
      assert( (volume_ > 0.0) && (volume_ < referenceElement_.volume() ) );
      valid_ = true ;
    }

    template< class HElement >
    void update ( const HElement &item )
    {
      mapping_.buildMapping( item.getVertex( 0 )->coord(), item.getVertex( 1 )->coord(),
                             item.getVertex( 3 )->coord(), item.getVertex( 2 )->coord() );
      volume_ = item.area();
      valid_ = true ;
    }
  };

  // geometry implementation for triangles
  template< int cdim >
  class MyALU2dGridGeometryImpl< 2, cdim, ALU2DSPACE mixed >
    : public MyALU2dGridGeometryImplBase< 4, BilinearMapping< cdim > >
  {
    typedef MyALU2dGridGeometryImplBase< 4, BilinearMapping< cdim > > BaseType;
  protected:
    typedef typename BaseType :: MappingType BilinearMappingType;
    typedef Dune :: LinearMapping< cdim, 2 >  LinearMappingType;

    using BaseType :: mapping_ ;
    using BaseType :: volume_ ;
    using BaseType :: valid_ ;
    using BaseType :: referenceElement_ ;

    typedef typename LinearMappingType::ctype ctype;

    typedef typename LinearMappingType::map_t map_t;
    typedef typename LinearMappingType::world_t world_t;

    typedef typename LinearMappingType::matrix_t matrix_t;
    typedef typename LinearMappingType::inv_t inv_t;

    typedef typename BaseType :: ReferenceElementType ReferenceElementType;

    //! reference element
    const ReferenceElementType& simplexReferenceElement_ ;

    // for the mixed geometry the number of corners can vary
    int myCorners_;

  public:
    using BaseType :: valid ;
    using BaseType :: invalidate ;

    // default constructor
    MyALU2dGridGeometryImpl ()
      : BaseType( type( 4 ) ),
        simplexReferenceElement_( ReferenceElements< ctype, 2 >::general( type( 3 ) ) ),
        myCorners_( 0 )
    {
      // make sure that bilinear mapping reserves more memory, othersize change
      assert( sizeof( BilinearMappingType ) >= sizeof( LinearMappingType ) );
    }

  public:
    // return true if current mapping is affine
    bool affine () const
    {
      return (corners() == 3 ? linearMapping().affine() : bilinearMapping().affine());
    }

    // return current number of corners
    int corners () const { return myCorners_; }

    // return coordinate of the i-th corner
    world_t corner( int i ) const
    {
      world_t coordinate;
      if( corners() == 3 )
        linearMapping().map2world( simplexReferenceElement_.position( i, 2 ), coordinate );
      else
        bilinearMapping().map2world( referenceElement_.position( i, 2 ), coordinate );
      return coordinate;
    }

    // return current type of geometry
    GeometryType type () const { return type( corners() ); }

  protected:
    // return type of geometry depending on number of corners
    GeometryType type ( const int corners ) const
    {
      return GeometryType( (corners == 3 ?
                            GenericGeometry :: SimplexTopology< 2 > :: type :: id :
                            GenericGeometry :: CubeTopology   < 2 > :: type :: id), 2);
    }

  public:
    void map2world ( const map_t &m, world_t &w ) const
    {
      if( corners() == 3 )
        linearMapping().map2world( m, w );
      else
        bilinearMapping().map2world( m, w );
    }

    void world2map ( const world_t &w, map_t &m ) const
    {
      if( corners() == 3 )
        linearMapping().world2map( w, m );
      else
        bilinearMapping().world2map( w, m );
    }

    const matrix_t &jacobianTransposed ( const map_t &m ) const
    {
      return (corners() == 3 ? linearMapping().jacobianTransposed( m ) : bilinearMapping().jacobianTransposed( m ));
    }

    const inv_t &jacobianInverseTransposed ( const map_t &m ) const
    {
      return (corners() == 3 ? linearMapping().jacobianInverseTransposed( m ) : bilinearMapping().jacobianInverseTransposed( m ));
    }

    ctype det ( const map_t &m ) const
    {
      return (corners() == 3 ? linearMapping().det( m ) : bilinearMapping().det( m ));
    }

    // update geometry in father coordinates
    template< class Geo, class LocalGeo >
    void updateLocal ( const Geo &geo, const LocalGeo &localGeo )
    {
      const int corners = localGeo.corners();

      // compute the local coordinates in father refelem
      FieldMatrix< alu2d_ctype, 4, cdim > coord;
      for( int i = 0; i < corners; ++i )
      {
        // calculate coordinate
        coord[ i ] = geo.local( localGeo.corner( i ) );
        // to avoid rounding errors
        for( int j = 0; j < cdim; ++j )
          coord[ i ][ j ] = (coord[ i ][ j ] < 1e-14 ? 0 : coord[ i ][ j ]);
      }

      updateMapping( corners );
      if( corners == 3 )
      {
        linearMapping().buildMapping( coord[ 0 ], coord[ 1 ], coord[ 2 ] );
        volume_ = simplexReferenceElement_.volume() * ( localGeo.volume() / geo.volume() );
      }
      else
      {
        bilinearMapping().buildMapping( coord[ 0 ], coord[ 1 ], coord[ 2 ], coord[ 3 ] );
        volume_ = referenceElement_.volume() * ( localGeo.volume() / geo.volume() );
      }

      assert( (volume_ > 0.0) && (volume_ < 1.0) );
      valid_ = true ;
    }

    template< class HElement >
    void update ( const HElement &item )
    {
      const int corners = item.numvertices();
      updateMapping( corners );
      if( corners == 3 )
        linearMapping().buildMapping( item.getVertex( 0 )->coord(), item.getVertex( 1 )->coord(),
                                      item.getVertex( 2 )->coord() );
      else
        bilinearMapping().buildMapping( item.getVertex( 0 )->coord(), item.getVertex( 1 )->coord(),
                                        item.getVertex( 3 )->coord(), item.getVertex( 2 )->coord() );

      volume_ = item.area();
      valid_  = true ;
    }

  private:
    MyALU2dGridGeometryImpl &operator= ( const MyALU2dGridGeometryImpl &other );

    const LinearMappingType &linearMapping () const
    {
      assert( valid() );
      return static_cast< const LinearMappingType * >( &mapping_ );
    }

    LinearMappingType &linearMapping ()
    {
      assert( valid() );
      return static_cast< LinearMappingType * >( &mapping_ );
    }

    const BilinearMappingType &bilinearMapping () const
    {
      assert( valid() );
      return static_cast< const BilinearMappingType * >( &mapping_ );
    }

    BilinearMappingType &bilinearMapping ()
    {
      assert( valid() );
      return static_cast< BilinearMappingType * >( &mapping_ );
    }

    void updateMapping ( const int corners )
    {
      assert( (corners == 3) || (corners == 4) );
      if( corners != myCorners_ )
      {
        destroyMapping();
        corners = myCorners_;
        if( corners == 3 )
          new( &mapping_ )LinearMappingType;
        else
          new( &mapping_ )BilinearMappingType;
      }
    }

    void destroyMapping ()
    {
      if( corners() == 3 )
        linearMapping().~LinearMappingType();
      else if( corners() == 4 )
        bilinearMapping().~BilinearMappingType();
    }
  };


  //**********************************************************************
  //
  // --ALU2dGridGeometry
  // --Geometry
  //**********************************************************************
  /*!
     Defines the geometry part of a mesh entity. Works for all dimensions, element types and dimensions
     of world. Provides reference element and mapping between local and global coordinates.
     The element may have different implementations because the mapping can be
     done more efficient for structured meshes than for unstructured meshes.

     dim: An element is a polygonal in a hyperplane of dimension dim. 0 <= dim <= 2 is typically
     dim=0 is a point.

     dimworld: Each corner is a point with dimworld coordinates.
   */

  //! ALU2dGridGeometry
  //! Empty definition, needs to be specialized for element type
  template< int mydim, int cdim, class GridImp >
  class ALU2dGridGeometry
    : public GeometryDefaultImplementation< mydim, cdim, GridImp, ALU2dGridGeometry >
  {
    static const ALU2DSPACE ElementType eltype = GridImp::elementType;

    //! type of our Geometry interface
    typedef typename GridImp::template Codim<0>::Geometry Geometry;
    //! type of our Geometry implementation
    typedef ALU2dGridGeometry<mydim,cdim,GridImp> GeometryImp;
    //! know dimension of barycentric coordinates
    enum { dimbary=mydim+1};

    typedef typename ALU2dImplTraits< GridImp::dimensionworld, eltype >::HElementType HElementType ;
    typedef typename ALU2dImplInterface< 0, GridImp::dimensionworld, eltype >::Type VertexType;

    // type of specialized geometry implementation
    typedef MyALU2dGridGeometryImpl< mydim, cdim, eltype > GeometryImplType;

  public:
    typedef FieldVector< alu2d_ctype, cdim > GlobalCoordinate;
    typedef FieldVector< alu2d_ctype, mydim > LocalCoordinate;

  public:
    //! for makeRefGeometry == true a Geometry with the coordinates of the
    //! reference element is made
    ALU2dGridGeometry();

    //! copy constructor copying pointer and increasing reference counter
    ALU2dGridGeometry( const ALU2dGridGeometry& );

    //! destructor releasing object
    ~ALU2dGridGeometry() ;

    //! assigment operator
    ALU2dGridGeometry& operator =( const ALU2dGridGeometry& );

    //! return the element type identifier
    //! line , triangle or tetrahedron, depends on dim
    const GeometryType type () const { return geoImpl().type(); }

    //! return the number of corners of this element. Corners are numbered 0...n-1
    int corners () const { return geoImpl().corners(); }

    //! access to coordinates of corners. Index is the number of the corner
    GlobalCoordinate corner ( int i ) const;

    //! maps a local coordinate within reference element to
    //! global coordinate in element
    GlobalCoordinate global ( const LocalCoordinate& local ) const;

    //! maps a global coordinate within the element to a
    //! local coordinate in its reference element
    LocalCoordinate local (const GlobalCoordinate& global) const;

    //! A(l) , see grid.hh
    alu2d_ctype integrationElement (const LocalCoordinate& local) const;

    //! return volume of geometry
    alu2d_ctype volume () const;

    //! return true if geometry has affine mapping
    bool affine() const { return geoImpl().affine(); }

    //! jacobian inverse transposed
    const FieldMatrix<alu2d_ctype,cdim,mydim>& jacobianInverseTransposed (const LocalCoordinate& local) const;

    //! jacobian transposed
    const FieldMatrix<alu2d_ctype,mydim,cdim>& jacobianTransposed (const LocalCoordinate& local) const;

    //***********************************************************************
    //!  Methods that not belong to the Interface, but have to be public
    //***********************************************************************
    //! generate the geometry for out of given ALU2dGridElement
    // method for elements
    bool buildGeom(const HElementType & item);
    // method for edges
    bool buildGeom(const HElementType & item, const int aluFace);
    // method for vertices
    bool buildGeom(const VertexType & item, const int );

    //! build geometry for intersectionSelfLocal and
    //! intersectionNeighborLocal
    template <class GeometryType, class LocalGeomType >
    bool buildLocalGeom(const GeometryType & geo , const LocalGeomType & lg);

    //! build local geometry given local face number
    bool buildLocalGeometry(const int faceNumber, const int twist,const int coorns);

    //! return non-const reference to coord vecs
    GlobalCoordinate& getCoordVec (int i);

    //! print internal data
    void print (std::ostream& ss) const;

    //! build geometry with local coords of child in reference element
    inline bool buildGeomInFather(const Geometry &fatherGeom,
                                  const Geometry & myGeom );

    // returns true if geometry information is valid
    inline bool valid() const { return geoImpl().valid(); }

    // invalidate geometry implementation
    void invalidate () ;

  protected:
    // return reference coordinates of the alu triangle
    static std::pair< FieldMatrix< alu2d_ctype, 4, 2 >, FieldVector< alu2d_ctype, 4 > >
    calculateReferenceCoords ( const int corners );
  protected:
    //! assign pointer
    void assign( const ALU2dGridGeometry& other );
    //! remove pointer object
    void removeObj();
    //! get a new pointer object
    void getObject();

    // type of object provider
    typedef ALUMemoryProvider< GeometryImplType > GeometryProviderType ;

    //! return storage provider for geometry objects
    static GeometryProviderType& geoProvider()
    {
#ifdef USE_SMP_PARALLEL
      typedef ALUGridObjectFactory< GridImp >  GridObjectFactoryType;
      static std::vector< GeometryProviderType > storage( GridObjectFactoryType :: maxThreads() );
      return storage[ GridObjectFactoryType :: threadNumber () ];
#else
      static GeometryProviderType storage;
      return storage;
#endif
    }

    // return reference to geometry implementation
    GeometryImplType& geoImpl() const
    {
      assert( geoImpl_ );
      return *geoImpl_;
    }

    // implementation of the coordinates and mapping
    GeometryImplType* geoImpl_;
  };

} // end namespace Dune

#include "geometry_imp.cc"

#endif


==> anc/xt-super/dune-grid/dune/grid/alugrid/2d/geometry_imp.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALU2DGRID_GEOMETRYIMP_CC
#define DUNE_ALU2DGRID_GEOMETRYIMP_CC

#include <dune/geometry/referenceelements.hh>

namespace Dune
{

  // implementation of methods

  //**********************************************************************
  //
  // --ALU2dGridGeometry
  // --Geometry
  //**********************************************************************


  template< int mydim, int cdim, class GridImp >
  inline ALU2dGridGeometry< mydim, cdim, GridImp >::ALU2dGridGeometry ()
  {
    getObject();
  }

  template< int mydim, int cdim, class GridImp >
  inline ALU2dGridGeometry< mydim, cdim, GridImp >&
  ALU2dGridGeometry< mydim, cdim, GridImp >::operator = ( const ALU2dGridGeometry& other )
  {
    if( &other != this )
    {
      removeObj();
      assign( other );
    }
    return *this;
  }

  template< int mydim, int cdim, class GridImp >
  inline ALU2dGridGeometry< mydim, cdim, GridImp >::ALU2dGridGeometry ( const ALU2dGridGeometry& other )
  {
    assign( other );
  }

  template< int mydim, int cdim, class GridImp >
  inline ALU2dGridGeometry< mydim, cdim, GridImp >::~ALU2dGridGeometry ()
  {
    removeObj();
  }

  template< int mydim, int cdim, class GridImp >
  inline void ALU2dGridGeometry< mydim, cdim, GridImp >::getObject()
  {
    geoImpl_ = geoProvider().getEmptyObject();
    geoImpl().reset();
  }

  template< int mydim, int cdim, class GridImp >
  inline void ALU2dGridGeometry< mydim, cdim, GridImp >::assign( const ALU2dGridGeometry& other )
  {
    // copy pointer
    geoImpl_ = other.geoImpl_ ;

    // increase reference count
    ++ geoImpl();
  }

  template< int mydim, int cdim, class GridImp >
  inline void ALU2dGridGeometry< mydim, cdim, GridImp >::removeObj()
  {
    // decrease reference count
    -- geoImpl();

    // if reference count is zero free the object
    if( ! geoImpl() )
    {
      geoProvider().freeObject( geoImpl_ );
    }

    // reset pointer
    geoImpl_ = 0;
  }

  template< int mydim, int cdim, class GridImp >
  inline void ALU2dGridGeometry< mydim, cdim, GridImp >::invalidate()
  {
    // if geometry is used elsewhere remove the pointer
    // and get a new one
    if( geoImpl().stillUsed() )
    {
      // remove old object
      removeObj();

      // get new object
      getObject();
    }
    else
    {
      // otherwise invalidate object
      geoImpl().invalidate();
    }
  }

  //! print the GeometryInformation
  template< int mydim, int cdim, class GridImp >
  inline void ALU2dGridGeometry< mydim, cdim, GridImp >::print ( std::ostream &out ) const
  {
    out << "ALU2dGridGeometry< " << mydim << ", " << cdim << " > = ";
    char c = '{';
    for( int i = 0; i < corners(); ++i )
    {
      out << c << " (" << corner( i ) << ")";
      c = ',';
    }
    out << " }" << std::endl;
  }


  ///////////////////////////////////////////////////////////////////////


  //! access to coordinates of corners. Index is the number of the corner
  template< int mydim, int cdim, class GridImp >
  inline typename ALU2dGridGeometry< mydim, cdim, GridImp >::GlobalCoordinate
  ALU2dGridGeometry< mydim, cdim, GridImp >::corner ( int i ) const
  {
    return geoImpl().corner( i );
  }


  //! maps a local coordinate within reference element to
  //! global coordinate in element
  template< int mydim, int cdim, class GridImp >
  inline typename ALU2dGridGeometry< mydim, cdim, GridImp >::GlobalCoordinate
  ALU2dGridGeometry< mydim, cdim, GridImp >::global ( const LocalCoordinate &local ) const
  {
    GlobalCoordinate global;
    geoImpl().map2world( local, global );
    return global;
  }


  //! maps a global coordinate within the element to a
  //! local coordinate in its reference element
  template< int mydim, int cdim, class GridImp >
  inline typename ALU2dGridGeometry< mydim, cdim, GridImp >::LocalCoordinate
  ALU2dGridGeometry< mydim, cdim, GridImp >::local ( const GlobalCoordinate &global ) const
  {
    if( mydim == 0 )
      return LocalCoordinate( 1 );

    LocalCoordinate local;
    geoImpl().world2map( global, local );
    return local;
  }


  template< int mydim, int cdim, class GridImp >
  inline alu2d_ctype
  ALU2dGridGeometry< mydim, cdim, GridImp >::integrationElement ( const LocalCoordinate &local ) const
  {
    assert( geoImpl().valid() );
    if( mydim == cdim )
    {
      if( std::abs( geoImpl().det( local ) - jacobianTransposed( local
                                                                 ).determinant() ) > 1e-8 )
        std::cout << "det = " << geoImpl().det( local ) << "  inv.det " <<
        jacobianTransposed( local ).determinant() << std::endl;
      assert( std::abs( geoImpl().det( local ) - jacobianTransposed( local
                                                                     ).determinant() ) < 1e-8 );
    }
    return geoImpl().det( local );
  }


  template< int mydim, int cdim, class GridImp >
  inline alu2d_ctype ALU2dGridGeometry< mydim, cdim, GridImp >::volume () const
  {
    assert( geoImpl().valid() );
    return geoImpl().volume();
  }


  template< int mydim, int cdim, class GridImp >
  inline const FieldMatrix<alu2d_ctype,mydim,cdim>&
  ALU2dGridGeometry< mydim, cdim, GridImp>::jacobianTransposed ( const LocalCoordinate &local ) const
  {
    return geoImpl().jacobianTransposed( local );
  }


  template< int mydim, int cdim, class GridImp >
  inline const FieldMatrix<alu2d_ctype,cdim,mydim>&
  ALU2dGridGeometry< mydim, cdim, GridImp >::jacobianInverseTransposed ( const LocalCoordinate &local ) const
  {
    return geoImpl().jacobianInverseTransposed( local );
  }


  //! built Geometry for triangles
  template< int mydim, int cdim, class GridImp >
  inline bool
  ALU2dGridGeometry< mydim, cdim, GridImp >::buildGeom( const HElementType &item )
  {
    // check item
    assert( &item );
    assert( mydim == 2 );

    // update geometry impl
    geoImpl().update( item );

    // geometry built
    return true;
  }


  //! built Geometry for edges
  template <int mydim, int cdim, class GridImp>
  inline bool ALU2dGridGeometry<mydim,cdim,GridImp>::
  buildGeom(const HElementType & item, const int aluFace)
  {
    assert( mydim == 1 );
    // face 1 is twisted
    const int nf = item.numfaces();

    // for triangles face 1 is twisted and for quatrilaterals faces 1 and 2
    const int twist = (nf == 3) ? (aluFace % 2) : (aluFace>>1)^(aluFace&1);
    // std::cout << nf << " " << aluFace << " " << twist << std::endl;
    //           << " ( " item.getVertex( (aluFace + 1 + twist ) % nf )->coord() ,
    //           << " , " item.getVertex( (aluFace + 2 - twist ) % nf )->coord()
    //           << " ) " << std::endl;

    // check item
    assert( &item );


    // update geometry impl
    geoImpl().update( item.getVertex( (aluFace + 1 + twist ) % nf )->coord() ,
                      item.getVertex( (aluFace + 2 - twist ) % nf )->coord() ,
                      item.sidelength( aluFace )
                      );

    // geometry built
    return true;
  }

  //! built Geometry for vertices
  template <int mydim, int cdim, class GridImp>
  inline bool ALU2dGridGeometry<mydim,cdim,GridImp>::
  buildGeom(const VertexType & item , const int )
  {
    assert( mydim == 0 );

    assert( &item );
    // update geometry impl
    // volume is already 1.0
    geoImpl().update( item.coord() );

    // geometry built
    return true;
  }

  // built Geometry
  template <int mydim, int cdim, class GridImp>
  template <class GeometryType, class LocalGeometryType >
  inline bool ALU2dGridGeometry<mydim,cdim,GridImp>::
  buildLocalGeom(const GeometryType &geo, const LocalGeometryType & localGeom)
  {
    // update geometry
    geoImpl().updateLocal( geo, localGeom );
    // geometry built
    return true;
  }

  // built Geometry (faceNumber is in generic numbering)
  template< int mydim, int cdim, class GridImp >
  inline std::pair< FieldMatrix< alu2d_ctype, 4, 2 >, FieldVector< alu2d_ctype, 4 > >
  ALU2dGridGeometry< mydim, cdim, GridImp >::calculateReferenceCoords ( const int corners )
  {
    // calculate reference coordinates of aLUGrid reference triangle

    FieldMatrix< alu2d_ctype, 4, 2 > refCoord( 0. );
    FieldVector< alu2d_ctype, 4 > lengths( 1. );

    // point 1
    refCoord[1][0] = 1.0;
    // point (corners-1)
    refCoord[corners-1][1] = 1.0;
    if( corners == 3 )
    {
      lengths[0] = M_SQRT2;
    }
    else
    {
      // point 2
      refCoord[2][0] = 1.0;
      refCoord[2][1] = 1.0;
    }
    return std::make_pair( refCoord, lengths );
  }

  // built Geometry (faceNumber is in generic numbering)
  template <int mydim, int cdim, class GridImp>
  inline bool ALU2dGridGeometry<mydim,cdim,GridImp>::
  buildLocalGeometry(const int aluFace, const int twist, const int corners)
  {
    assert( twist == 0 || twist == 1 );
    assert( mydim == 1 );

    // get coordinates of reference element
    typedef std::pair< FieldMatrix< alu2d_ctype, 4, 2 >, FieldVector< alu2d_ctype, 4 > > RefCoord;
    RefCoord refCoord( calculateReferenceCoords( corners ) );

    geoImpl().update( refCoord.first[ ( aluFace + 1+twist ) % corners ],
                      refCoord.first[ ( aluFace + 2-twist ) % corners ],
                      refCoord.second[ aluFace ]
                      );

    // geometry built
    return true;
  }

  // built Geometry
  template <int mydim, int cdim, class GridImp >
  inline bool ALU2dGridGeometry<mydim, cdim,GridImp>::
  buildGeomInFather(const Geometry & fatherGeom ,
                    const Geometry & myGeom)
  {
    // update geometry
    geoImpl().updateLocal( fatherGeom, myGeom );
    // geometry built
    return true;
  }

} //end namespace Dune

#endif // #ifndef DUNE_ALU2DGRID_GEOMETRYIMP_CC


==> anc/xt-super/dune-grid/dune/grid/alugrid/2d/grid.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALU2DGRIDGRID_HH
#define DUNE_ALU2DGRIDGRID_HH

//- System includes
#include "alu2dinclude.hh"
#include <iostream>
#include <vector>

//- Dune includes
#include <dune/grid/utility/grapedataioformattypes.hh>
#include <dune/grid/common/capabilities.hh>
#include <dune/grid/alugrid/common/interfaces.hh>

#include <dune/grid/common/grid.hh>
#include <dune/grid/alugrid/common/declaration.hh>
#include <dune/grid/alugrid/common/defaultindexsets.hh>
#include <dune/grid/common/sizecache.hh>
#include <dune/grid/common/defaultgridview.hh>
#include <dune/common/parallel/mpihelper.hh>

#include <dune/grid/alugrid/common/intersectioniteratorwrapper.hh>

// bnd projection stuff
#include <dune/grid/common/boundaryprojection.hh>
#include <dune/grid/alugrid/2d/bndprojection.hh>

//- Local includes
#include "indexsets.hh"
#include <dune/grid/alugrid/common/objectfactory.hh>
#include "datahandle.hh"

namespace Dune {

  // Forward declarations
  template<int cd, int dim, class GridImp>
  class ALU2dGridEntity;
  template<int cd, PartitionIteratorType pitype, class GridImp >
  class ALU2dGridLevelIterator;
  template<int cd, class GridImp >
  class ALU2dGridEntityPointer;
  template<int cd, class GridImp >
  class ALU2dGridEntitySeed;
  template<int mydim, int coorddim, class GridImp>
  class ALU2dGridMakeableGeometry;
  template<int mydim, int cdim, class GridImp>
  class ALU2dGridGeometry;
  template<class GridImp>
  class ALU2dGridHierarchicIterator;
  template<class GridImp>
  class ALU2dGridIntersectionBase;
  template<class GridImp>
  class ALU2dGridLevelIntersectionIterator;
  template<class GridImp>
  class ALU2dGridLeafIntersectionIterator;
  template<int codim, PartitionIteratorType pitype, class GridImp>
  class ALU2dGridLeafIterator;
  template <int mydim, int coorddim, class GridImp>
  class ALU2dGridMakeableEntity;
  template <class GridImp>
  class ALU2dGridFaceGeometryInfo;
  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  class ALU2dGridLocalIdSet;
  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  class ALU2dGridHierarchicIndexSet;
  template <class EntityImp>
  class ALUMemoryProvider;
  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  class ALU2dGrid;
  template <class GridImp, class GeometryImp, int nChild>
  class ALULocalGeometryStorage;

  class ALU2dObjectStream;

  // Internal Forward Declarations
  // -----------------------------

  template < int dimw, class Comm >
  struct ALUGridBaseGrid< 2, dimw, cube, Comm >
  {
    typedef ALU2dGrid< 2, dimw, ALU2DSPACE quadrilateral >  BaseGrid ;
  };

  template < int dimw, class Comm >
  struct ALUGridBaseGrid< 2, dimw, simplex, Comm >
  {
    typedef ALU2dGrid< 2, dimw, ALU2DSPACE triangle >  BaseGrid ;
  };


  //
  // --ALU2dGrid
  // --Grid
  //
  //**********************************************************************
  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  struct ALU2dGridFamily
  {
    typedef ALU2dGrid< dim, dimworld, eltype > GridImp;

    //! Type of the global id set
    typedef ALU2dGridLocalIdSet<dim,dimworld,eltype> GlobalIdSetImp;

    //! Type of the local id set
    typedef ALU2dGridLocalIdSet<dim,dimworld,eltype> LocalIdSetImp;

    typedef int GlobalIdType;
    typedef int LocalIdType;

    struct Traits
    {
      typedef GridImp Grid;

      typedef Dune::Intersection< const GridImp, LeafIntersectionWrapper< const GridImp > > LeafIntersection;
      typedef Dune::Intersection< const GridImp, LevelIntersectionWrapper< const GridImp > > LevelIntersection;

      typedef Dune::IntersectionIterator<const GridImp, LeafIntersectionIteratorWrapper< const GridImp >, LeafIntersectionWrapper< const GridImp > > IntersectionIterator;
      typedef Dune::IntersectionIterator<const GridImp, LeafIntersectionIteratorWrapper< const GridImp >, LeafIntersectionWrapper< const GridImp > > LeafIntersectionIterator;
      typedef Dune::IntersectionIterator<const GridImp, LevelIntersectionIteratorWrapper< const GridImp >, LevelIntersectionWrapper< const GridImp > > LevelIntersectionIterator;

      typedef Dune::EntityIterator< 0, const GridImp, ALU2dGridHierarchicIterator< const GridImp > > HierarchicIterator;

      typedef DuneBoundaryProjection< dimworld > DuneBoundaryProjectionType;
      typedef std::vector< const DuneBoundaryProjectionType *> DuneBoundaryProjectionVector;

      template <int cd>
      struct Codim
      {
        // IMPORTANT: Codim<codim>::Geometry == Geometry<dim-codim,dimw>
        typedef ALU2dGridGeometry< dim-cd, dimworld, const GridImp > GeometryImpl;
        typedef ALU2dGridGeometry< dim-cd, dim, const GridImp > LocalGeometryImpl;
        typedef Dune::Geometry< dim-cd, dimworld, const GridImp, ALU2dGridGeometry > Geometry;
        typedef Dune::Geometry< dim-cd, dim, const GridImp, ALU2dGridGeometry > LocalGeometry;

        // we could - if needed - introduce an other struct for dimglobal of Geometry
        typedef Dune::Entity<cd, dim, const GridImp, ALU2dGridEntity> Entity;

        typedef ALU2dGridEntityPointer< cd, const GridImp > EntityPointerImpl;
        typedef Dune::EntityPointer< const GridImp, EntityPointerImpl > EntityPointer;

        // minimal information to generate entities
        typedef ALU2dGridEntitySeed< cd , const GridImp > EntitySeed ;

        template <PartitionIteratorType pitype>
        struct Partition
        {
          typedef Dune::EntityIterator< cd, const GridImp, ALU2dGridLevelIterator< cd, pitype, const GridImp > > LevelIterator;
          typedef Dune::EntityIterator< cd, const GridImp, ALU2dGridLeafIterator< cd, pitype, const GridImp > > LeafIterator;
        };

        typedef typename Partition< All_Partition >::LevelIterator LevelIterator;
        typedef typename Partition< All_Partition >::LeafIterator LeafIterator;

      };

      template <PartitionIteratorType pitype>
      struct Partition
      {
        typedef Dune::GridView<DefaultLevelGridViewTraits<const GridImp,pitype> >
        LevelGridView;
        typedef Dune::GridView<DefaultLeafGridViewTraits<const GridImp,pitype> >
        LeafGridView;
      };

      //! Type of the level index set
      typedef DefaultIndexSet< GridImp, typename Codim<0>::LevelIterator > LevelIndexSetImp;
      //! Type of the leaf index set
      typedef DefaultIndexSet< GridImp, typename Codim<0>::LeafIterator > LeafIndexSetImp;

      typedef IndexSet<GridImp,LevelIndexSetImp> LevelIndexSet;
      typedef LeafIndexSetImp LeafIndexSet;
      typedef IdSet<GridImp,GlobalIdSetImp,GlobalIdType> GlobalIdSet;
      typedef IdSet<GridImp,LocalIdSetImp,LocalIdType> LocalIdSet;

#if ALU2DGRID_PARALLEL
      typedef Dune :: CollectiveCommunication< MPI_Comm >
      CollectiveCommunication;
#else
      typedef Dune :: CollectiveCommunication< GridImp >
      CollectiveCommunication;
#endif
    };

    //! Type of the level index set implementation
    typedef typename Traits :: LevelIndexSetImp LevelIndexSetImp;

    //! Type of the leaf index set implementation
    typedef typename Traits :: LeafIndexSetImp LeafIndexSetImp;
  }; // end of ALU2dGridFamily


  /**
     \brief [<em> provides \ref Dune::Grid </em>]
     \brief 2D grid, will provide non conform grids
     The ALU2dGrid implements the Dune GridInterface for 2d meshes.
     This grid can be locally adapted and will provide non conform grids.

     @note
     Adaptive grid, written mainly by Bernard Schupp.
     This grid supports non conform grids.

     (see ALUGrid homepage: http://www.mathematik.uni-freiburg.de/IAM/Research/alugrid/)

   */

  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  class ALU2dGrid
    : public GridDefaultImplementation< dim, dimworld, alu2d_ctype, ALU2dGridFamily< dim, dimworld, eltype > >,
      public HasObjectStream,
      public HasHierarchicIndexSet
  {
    typedef ALU2dGrid< dim, dimworld, eltype > ThisType;
    typedef GridDefaultImplementation< dim, dimworld, alu2d_ctype, ALU2dGridFamily< dim, dimworld, eltype > > BaseType;

    static_assert( dim == 2, "ALU2dGrid only implemented for grid dim 2." );
    static_assert( dimworld == 2 || dimworld == 3, "ALU2dGrid only implemented for world dim 2 or 3." );

  public:
    static const ALU2DSPACE ElementType elementType = eltype;

    typedef typename ALU2dGridFamily< dim, dimworld, elementType >::Traits Traits;

    // new intersection iterator is a wrapper which get itersectioniteratoimp as pointers
    typedef ALU2dGridLeafIntersectionIterator <const ThisType>  LeafIntersectionIteratorImp;
    typedef ALU2dGridLevelIntersectionIterator<const ThisType>  LevelIntersectionIteratorImp;

    typedef ALUGridObjectFactory< ThisType >  GridObjectFactoryType;

  private:

    typedef typename ALU2dImplTraits<dimworld, elementType >::HmeshType HmeshType ;
    typedef typename ALU2dImplTraits<dimworld, elementType >::HElementType HElementType ;
    typedef typename ALU2dImplTraits<dimworld, elementType >::ElementType ElementType ;

    template< class > friend struct DGFBaseFactory;

    template< int, int, class > friend class ALU2dGridEntity;

    friend class ALU2dGridGeometry<0,dimworld,const ThisType>;
    friend class ALU2dGridGeometry<1,dimworld,const ThisType>;
    friend class ALU2dGridGeometry<dim,dimworld,const ThisType>;
    template< class, class, int > friend class ALULocalGeometryStorage;

    friend class ALU2dGridEntityPointer<0,const ThisType>;
    friend class ALU2dGridEntityPointer<1,const ThisType>;
    friend class ALU2dGridEntityPointer<dim,const ThisType>;

    friend class ALU2dGridHierarchicIndexSet<dim,dimworld,elementType>;

    friend class ALU2dGridIntersectionBase < const ThisType > ;
    friend class ALU2dGridLevelIntersectionIterator< const ThisType > ;
    friend class ALU2dGridLeafIntersectionIterator< const ThisType > ;

    //**********************************************************
    // The Interface Methods
    //**********************************************************
  protected:
    typedef MakeableInterfaceObject<typename Traits::template
        Codim<0>::Geometry> GeometryObject;
    friend class ALULocalGeometryStorage<const ThisType, GeometryObject, 4 >;
    friend class ALULocalGeometryStorage<const ThisType, GeometryObject, 2 >;

  public:

    //! dummy object stream
    typedef ALU2dGridObjectStream ObjectStreamType;
    typedef ObjectStreamType InStreamType ;
    typedef ObjectStreamType OutStreamType ;

    //! my Traits class
    typedef ALU2dGridFamily < dim, dimworld, eltype > GridFamily;

    //! Type of the hierarchic index set
    typedef ALU2dGridHierarchicIndexSet<dim,dimworld,elementType> HierarchicIndexSet;

    //! Type of the local id set
    typedef ALU2dGridLocalIdSet<dim,dimworld,elementType> LocalIdSetImp;
    typedef LocalIdSetImp GlobalIdSetImp;

    //! Type of the global id set
    typedef typename Traits :: GlobalIdSet GlobalIdSet;

    //! Type of the local id set
    typedef typename Traits :: LocalIdSet LocalIdSet;


    //! Type of the level index set
    typedef typename GridFamily :: LevelIndexSetImp LevelIndexSetImp;
    //! Type of the leaf index set
    typedef typename GridFamily :: LeafIndexSetImp LeafIndexSetImp;

    //! a standard leaf iterator
    typedef ALU2dGridLeafIterator<0, All_Partition, const ThisType> LeafIteratorImp;
    typedef typename Traits::template Codim<0>::LeafIterator LeafIteratorType;
    typedef typename Traits::template Codim<0>::LeafIterator LeafIterator;

    //! a standard leaf iterator
    typedef ALU2dGridLevelIterator<0, All_Partition, const ThisType> LevelIteratorImp;
    typedef typename Traits::template Codim<0>::LevelIterator LevelIteratorType;
    typedef typename Traits::template Codim<0>::LevelIterator LevelIterator;

    typedef ALU2dGridHierarchicIterator<ThisType> HierarchicIteratorImp;

    typedef typename Traits::CollectiveCommunication CollectiveCommunicationType;


    //! maximal number of levels
    enum {
      //! maximal number of levels is 64
      MAXL = 64
    };

    //! element chunk for refinement
    enum {
      //! \brief normal default number of new elements for new adapt method
      newElementsChunk_ = 100
    };

    //! upper estimate on number of elements that could be created when a new element is created
    enum {
      /** \brief if one element is refined then it
          causes apporximately not more than
          this number of new elements  */
      refineEstimate_ = 40
    };

    //! \brief boundary projection type
    typedef typename Traits :: DuneBoundaryProjectionType DuneBoundaryProjectionType;
    //! \brief boundary projection type
    typedef typename Traits :: DuneBoundaryProjectionVector DuneBoundaryProjectionVector;

#ifdef ALUGRID_VERTEX_PROJECTION
    //! type of ALUGrid Vertex Projection Interface
    typedef ALUGridSpace :: VertexProjection< dimworld > ALUGridVertexProjectionType;
#endif


  protected:

    friend class ALUGridBoundaryProjection< ThisType >;
    friend class ALU2dGridBoundaryProjection< ThisType >;
    // type of ALUGrid boundary projection wrapper
    typedef ALU2dGridBoundaryProjection< ThisType > ALUGridBoundaryProjectionType;

    //! Constructor which reads an ALU2dGrid Macro Triang file
    //! or given GridFile
    //- --constructor
    ALU2dGrid(const std::string macroTriangFilename,
              const int nrOfHangingNodes,
              const DuneBoundaryProjectionType*,
              const DuneBoundaryProjectionVector*,
              std::istream* macroFile = 0) DUNE_DEPRECATED_MSG("ALUGrid is deprecated, please use the new module DUNE-ALUGrid.");

    // method creating mesh object
    HmeshType* createGrid(const std::string&,
                          const int,
                          std::istream* );

    //! Constructor which constructs an empty ALU2dGrid
    explicit ALU2dGrid( int );

  public:
    //! Desctructor
    ~ALU2dGrid();

    //! Return maximum level defined in this grid. Levels are numbered
    //! 0 ... maxLevel with 0 the coarsest level.
    int maxLevel() const;

    //! --Leveliterator
    //! Iterator to first entity of given codim on level
    template<int cd, PartitionIteratorType pitype>
    typename Traits::template Codim<cd>::template Partition<pitype>::LevelIterator
    lbegin (int level) const;

    //! one past the end on this level
    template<int cd, PartitionIteratorType pitype>
    typename Traits::template Codim<cd>::template Partition<pitype>::LevelIterator
    lend (int level) const;

    //! Iterator to first entity of given codim on level
    template<int cd>
    typename Traits::template Codim<cd>::
    template Partition<All_Partition>::LevelIterator
    lbegin (int level) const;

    //! one past the end on this level
    template<int cd>
    typename Traits::template Codim<cd>::
    template Partition<All_Partition>::LevelIterator
    lend (int level) const;

    //! Iterator to first entity of codim 0 on level
    LevelIteratorType lbegin (int level) const;

    //! last entity of codim 0 on level
    LevelIteratorType lend (int level) const;

    //! General definiton for a leaf iterator
    template <int codim, PartitionIteratorType pitype>
    typename Traits::template Codim<codim>::template Partition<pitype>::LeafIterator
    leafbegin() const;

    //! General definition for an end iterator on leaf level
    template <int codim, PartitionIteratorType pitype>
    typename Traits::template Codim<codim>::template Partition<pitype>::LeafIterator
    leafend() const;

    //! General definiton for a leaf iterator
    template <int codim>
    typename Traits::template Codim<codim>::LeafIterator
    leafbegin() const;

    //! General definition for an end iterator on leaf level
    template <int codim>
    typename Traits::template Codim<codim>::LeafIterator
    leafend() const;

  private:
    //! Iterator to first entity of codim 0 on leaf level (All_Partition)
    LeafIteratorType leafbegin () const;

    //! one past the end on this leaf level (codim 0 and All_Partition)
    LeafIteratorType leafend () const;

  public:
    //! number of grid entities per level and codim
    int size (int level, int cd) const;

    //! number of leaf entities per codim in this process
    int size (int codim) const;

    //! number of entities per level, codim and geometry type in this process
    int size (int level, GeometryType type) const;

    //! number of leaf entities per codim and geometry type in this process
    int size (GeometryType type) const;

    //! deliver all geometry types used in this grid
    const std::vector<GeometryType>& geomTypes (int codim) const { return geomTypes_[codim]; }

    //****************************************************************
    // index and id sets
    //****************************************************************

    //! get global id set of grid
    const GlobalIdSet & globalIdSet () const;

    //! get global id set of grid
    const LocalIdSet & localIdSet () const;

    //! number of grid entities in the entire grid for given codim
    int hierSetSize (int cd) const;

    //! get hierarchic index set of the grid
    const HierarchicIndexSet & hierarchicIndexSet () const ;

    //! get leaf index set of the grid
    const typename Traits :: LeafIndexSet & leafIndexSet () const;

    //! get level index set of the grid
    const typename Traits :: LevelIndexSet & levelIndexSet (int level) const;


    //**********************************************************
    // End of Interface Methods
    //**********************************************************

    // return reference to org ALU2dGrid
    // private method, but otherwise we have to friend class all possible
    // types of LevelIterator ==> later
    HmeshType & myGrid();
    HmeshType & myGrid() const;

    //! refine grid refCount times
    void globalRefine ( int refCount );

    template< class GridImp, class DataHandle >
    void globalRefine ( int refCount, AdaptDataHandleInterface< GridImp, DataHandle > &hamdle );

    //! returns if a least one entity was marked for coarsening
    bool preAdapt ( );

    //! clear all entity new markers
    void postAdapt ( );

    /**! refine all positive marked leaf entities,
       return true if a least one entity was refined
     */
    bool adapt ();

    template< class GridImp, class DataHandle >
    bool adapt ( AdaptDataHandleInterface< GridImp, DataHandle > &handle );

    // refine grid
    bool refineGrid();

    //! @copydoc Dune::Grid::getMark
    int getMark(const typename Traits::template Codim<0>::Entity & e) const;

    //! @copydoc Dune::Grid::mark
    bool mark( int refCount , const typename Traits::template Codim<0>::Entity & e);

    //! return dummy communication
    const CollectiveCommunicationType & comm() const;
  private:
    CollectiveCommunicationType comm_;

    void updateStatus();

    void calcMaxlevel();

    void calcExtras();

    // clear refinement marker of element and all children
    void hierarchicClear( HElementType *el );
  public:
    typedef MakeableInterfaceObject<typename Traits::template Codim<0>::Entity> EntityObject;
    typedef MakeableInterfaceObject<typename Traits::template Codim<1>::Entity> FaceObject;
    typedef MakeableInterfaceObject<typename Traits::template Codim<2>::Entity> VertexObject;

  protected:
    // create GeomTypes
    void makeGeomTypes ();

    friend class Conversion<ALU2dGrid<dim, dimworld,eltype>, HasObjectStream>;
    friend class Conversion<const ALU2dGrid<dim, dimworld,eltype>, HasObjectStream>;

    friend class Conversion<ALU2dGrid<dim, dimworld,eltype>, HasHierarchicIndexSet>;
    friend class Conversion<const ALU2dGrid<dim, dimworld,eltype>, HasHierarchicIndexSet>;

  private:
    //! Copy constructor should not be used
    ALU2dGrid( const ThisType & g );

    //! assignment operator should not be used
    ThisType & operator = (const ThisType & g);

  protected:
    // check macro file and return const char * to filename
    const char * checkMacroGridFile(const std::string & filename);

    //! the real grid
    mutable HmeshType* mygrid_;

    // return reference to grid
    HmeshType& mesh() const {
      assert(mygrid_);
      return *mygrid_;
    }

#ifdef USE_SMP_PARALLEL
    std::vector< GridObjectFactoryType > factoryVec_;
#else
    GridObjectFactoryType factory_;
#endif

    //! the hierarchic index set
    HierarchicIndexSet hIndexSet_;

    //! out global id set
    LocalIdSetImp localIdSet_;

    //! the level index set ( default type )
    mutable std::vector < LevelIndexSetImp * > levelIndexVec_;

    // at the moment the number of different geom types is 1
    enum { numberOfGeomTypes = 1 };
    std::vector< std::vector<GeometryType> > geomTypes_;

    //! the leaf index set
    mutable LeafIndexSetImp * leafIndexSet_;

    int maxLevel_;
    int refineMarked_ , coarsenMarked_;
    const int nrOfHangingNodes_;

    //! the type of our size cache
    typedef SizeCache<ThisType> SizeCacheType;
    SizeCacheType * sizeCache_;

    // flag to make sure postAdapt is called after adapt
    bool lockPostAdapt_;

    // pointer to Dune boundary projection
    const DuneBoundaryProjectionType* bndPrj_;

    // pointer to Dune boundary projection
    const DuneBoundaryProjectionVector* bndVec_;

    // boundary projection for vertices
    ALUGridBoundaryProjectionType* vertexProjection_ ;

    const DuneBoundaryProjectionType *globalProjection () const
    {
      return bndPrj_;
    }

    //! return boudanry projection for given segment Id
    const DuneBoundaryProjectionType* boundaryProjection(const int segmentIndex) const
    {
      if( bndPrj_ )
      {
        return bndPrj_;
      }
      else
      {
        // note pointer can be zero (identity mapping)
        assert( bndVec_ );
        assert( segmentIndex < (int) bndVec_->size() );
        return (*bndVec_)[ segmentIndex ];
      }
    }

  public:
    //! return number of macro boundary segments
    size_t numBoundarySegments () const
    {
#ifdef ALUGRID_VERTEX_PROJECTION
      return myGrid().numMacroBndSegments();
#else
      derr << "Method available in any version of ALUGrid > 1.14 \n";
      return 0;
#endif
    }

    //! return true if boudanry projection is set
    bool hasBoundaryProjection() const
    {
      return (vertexProjection_ != 0);
    }

    using BaseType :: getRealImplementation ;

  public:
    template< class IntersectionType >
    const typename BaseType
    :: template ReturnImplementationType< IntersectionType>
    :: ImplementationType &
    getRealIntersection ( const IntersectionType &intersection ) const
    {
      return this->getRealImplementation( intersection );
    }

    const GridObjectFactoryType& factory() const {
#ifdef USE_SMP_PARALLEL
      assert( (int) factoryVec_.size() > GridObjectFactoryType :: threadNumber() );
      return factoryVec_[ GridObjectFactoryType :: threadNumber() ];
#else
      return factory_;
#endif
    }

  protected:
    // max level of grid
    int maxlevel_;
    friend class IntersectionIteratorWrapper < const ThisType, LeafIntersectionIteratorImp > ;
    friend class IntersectionIteratorWrapper < const ThisType, LevelIntersectionIteratorImp > ;
    friend class LeafIntersectionIteratorWrapper < const ThisType > ;
    friend class LevelIntersectionIteratorWrapper< const ThisType > ;

    mutable ALU2dGridMarkerVector marker_[MAXL];
  public:
    typedef ALU2dGridLeafMarkerVector ALU2dGridLeafMarkerVectorType;
  private:
    // always update this marker!!!
    mutable ALU2dGridLeafMarkerVectorType leafMarker_;

  public:
    template < class EntitySeed >
    typename Traits :: template Codim< EntitySeed :: codimension > :: EntityPointer
    entityPointer( const EntitySeed& seed ) const
    {
      enum { codim = EntitySeed :: codimension };
      typedef ALU2dGridEntityPointer < codim, const ThisType > ALUPointer ;
      return ALUPointer( factory(), seed ) ;
    }

    //! return reference to vector telling on which element a face is
    //! visted for this level
    ALU2dGridMarkerVector & getMarkerVector(int level) const
    {
      assert( level >= 0);
      assert( level <= MAXL);
      return marker_[level];
    }

    //! return reference to vector determing on which element a face is
    //! visited
    ALU2dGridLeafMarkerVectorType & getLeafMarker() const
    {
      return leafMarker_;
    }

    /** \brief write Grid to file in specified FileFormatType
     */
    template <GrapeIOFileFormatType ftype>
    bool writeGrid( const std::string filename, alu2d_ctype time ) const ;

    bool writeGrid_Xdr( const std::string filename, alu2d_ctype time ) const ;
    bool writeGrid_Ascii( const std::string filename, alu2d_ctype time ) const ;

    /** \brief read Grid from file filename and store time of mesh in time
     */
    template <GrapeIOFileFormatType ftype>
    bool readGrid( const std::string filename, alu2d_ctype & time );

    /** \brief backup to ostream */
    void backup( std::ostream& ) const ;

    /** \brief restore from istream */
    void restore( std::istream& ) ;

    //! return true if grid uses conforming refinement
    bool conformingRefinement () const
    {
      return ! nonConform ();
    }

  protected:
    //! return true if grid allows hanging nodes on leaf level
    //! i.e. returns true for ALUSimplexGrid and returns false for ALUConformGrid
    bool nonConform () const
    {
      return (nrOfHangingNodes_ > 0);
    }

#if ALU2DGRID_PARALLEL
    typedef RankManager<ThisType> RankManagerType;
    RankManagerType rankManager_;
  public:
    const RankManagerType& rankManager() const
    {
      return rankManager_;
    }
#endif

  public:
    /** \brief @copydoc Dune::Grid::communicate */
    template<class DataHandleImp,class DataTypeImp>
    void communicate (CommDataHandleIF<DataHandleImp,DataTypeImp> & data,
                      InterfaceType iftype, CommunicationDirection dir, int level) const;

    /** \brief Communicate information on distributed entities on the leaf grid.
       Template parameter is a model of Dune::CommDataHandleIF.
     */
    template<class DataHandleImp,class DataTypeImp>
    void communicate (CommDataHandleIF<DataHandleImp,DataTypeImp> & data,
                      InterfaceType iftype, CommunicationDirection dir) const;

    int ghostSize ( int level, int codim ) const
    {
      return ghostSize( codim );
    }

    int ghostSize ( int codim ) const
    {
#if ALU2DGRID_PARALLEL
      return 1;
#else
      return 0;
#endif
    }

    /** \brief @copydoc Dune::Grid::loadBalance */
    bool loadBalance() ;

    /** \brief @copydoc Dune::Grid::loadBalance */
    template<class DataHandle>
    bool loadBalance(DataHandle& data) ;

    void checkManager() {
#if ALU2DGRID_PARALLEL
      rankManager_.notifyMarking () ;
#endif
    }

  }; // end class ALU2dGrid

  namespace Capabilities
  {
    template<int dim, int dimw, ALU2DSPACE ElementType eltype, int cdim>
    struct hasEntity<ALU2dGrid<dim,dimw,eltype>, cdim >
    {
      static const bool v = true;
    };

    template<int dim, int dimw, ALU2DSPACE ElementType eltype>
    struct isLevelwiseConforming< ALU2dGrid<dim,dimw,eltype> >
    {
      static const bool v = false;
    };

  } // end namespace Capabilities

} // end namespace Dune

#include "entity.hh"
#include "geometry.hh"
#include <dune/grid/alugrid/2d/intersection.hh>
#include <dune/grid/alugrid/2d/iterator.hh>

#include "grid_imp.cc"

#endif


==> anc/xt-super/dune-grid/dune/grid/alugrid/2d/grid_imp.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALU2DGRID_IMP_CC
#define DUNE_ALU2DGRID_IMP_CC

namespace Dune
{

  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  inline typename ALU2dGrid< dim, dimworld, eltype >::HmeshType*
  ALU2dGrid< dim, dimworld, eltype >::
  createGrid(const std::string& macroTriangFilename,
             const int nrOfHangingNodes,
             std::istream* macroFile )
  {
    if( macroFile )
    {
      return new HmeshType(*macroFile,
                           nrOfHangingNodes, (nrOfHangingNodes == 0) ?
                           ALU2DSPACE Refco::ref_1 : ALU2DSPACE Refco::quart);
    }
    else
    {
      return new HmeshType(checkMacroGridFile(macroTriangFilename),
                           nrOfHangingNodes, (nrOfHangingNodes == 0) ?
                           ALU2DSPACE Refco::ref_1 : ALU2DSPACE Refco::quart);
    }
  }

  //--Grid
  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  inline ALU2dGrid< dim, dimworld, eltype >::
  ALU2dGrid(const std::string macroTriangFilename,
            const int nrOfHangingNodes,
            const DuneBoundaryProjectionType* bndPrj,
            const DuneBoundaryProjectionVector* bndVec,
            std::istream* macroFile )
    :
#if ALU2DGRID_PARALLEL
      comm_( MPIHelper::getCommunicator() ),
#endif
      mygrid_ ( createGrid(macroTriangFilename, nrOfHangingNodes, macroFile ) )
#ifdef USE_SMP_PARALLEL
      , factoryVec_( GridObjectFactoryType :: maxThreads(), GridObjectFactoryType( *this ) )
#else
      , factory_( *this )
#endif
      , hIndexSet_(*this)
      , localIdSet_(*this)
      , levelIndexVec_( MAXL, (LevelIndexSetImp *) 0 )
      , geomTypes_( dim+1 )
      , leafIndexSet_(0)
      , maxLevel_(0)
      , refineMarked_ (0)
      , coarsenMarked_ (0)
      , nrOfHangingNodes_( nrOfHangingNodes )
      , sizeCache_(0)
      , lockPostAdapt_(false)
      , bndPrj_ ( bndPrj )
      , bndVec_ ( bndVec )
      , vertexProjection_( (bndPrj || bndVec) ? new ALUGridBoundaryProjectionType( *this ) : 0 )
#if ALU2DGRID_PARALLEL
      , rankManager_( *this )
#endif
  {
#if ALU2DGRID_PARALLEL
    rankManager_.initialize();
    //rankManager_.loadBalance();
#endif

    assert(mygrid_);

#ifdef ALUGRID_VERTEX_PROJECTION
    // this feature is available in ALUGrid-1.15
    if( vertexProjection_ )
      myGrid().setVertexProjection( vertexProjection_ );
#endif

    makeGeomTypes();
    updateStatus();
  }

  //! Constructor which constructs an empty ALU2dGrid
  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  inline ALU2dGrid< dim, dimworld, eltype >::ALU2dGrid(int nrOfHangingNodes)
    :
#if ALU2DGRID_PARALLEL
      comm_( MPIHelper::getCommunicator() ),
#endif
      mygrid_ (0)
#ifdef USE_SMP_PARALLEL
      , factoryVec_( GridObjectFactoryType :: maxThreads(), GridObjectFactoryType( *this ) )
#else
      , factory_( *this )
#endif
      , hIndexSet_(*this)
      , localIdSet_(*this)
      , levelIndexVec_( MAXL, (LevelIndexSetImp *) 0 )
      , geomTypes_( dim+1 )
      , leafIndexSet_(0)
      , maxLevel_(0)
      , refineMarked_ (0)
      , coarsenMarked_ (0)
      , nrOfHangingNodes_(nrOfHangingNodes)
      , sizeCache_(0)
      , lockPostAdapt_(false)
      , bndPrj_ ( 0 )
      , bndVec_ ( 0 )
      , vertexProjection_( 0 )
#if ALU2DGRID_PARALLEL
      , rankManager_( *this )
#endif
  {
    makeGeomTypes();
  }

  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  inline ALU2dGrid< dim, dimworld, eltype >::ALU2dGrid( const ALU2dGrid< dim, dimworld, eltype > &g )
    : mygrid_ (0)
      , maxLevel_(0)
      , coarsenMarked_(0) , refineMarked_(0)
      , hIndexSet_(*this)
      , localIdSet_ (*this)
      , levelIndexVec_( MAXL, (LevelIndexSetImp *) 0 )
      , leafIndexSet_(0)
  {
    DUNE_THROW(GridError,"Do not use copy constructor of ALU2dGrid! \n");
  }

  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  inline ALU2dGrid< dim, dimworld, eltype >::~ALU2dGrid()
  {
    delete vertexProjection_ ;
    if( bndVec_ )
    {
      const size_t bndSize = bndVec_->size();
      for(size_t i=0; i<bndSize; ++i)
      {
        delete (*bndVec_)[i];
      }
      delete bndVec_; bndVec_ = 0;
    }

    for(size_t i=0; i<levelIndexVec_.size(); ++i)
    {
      delete levelIndexVec_[i]; levelIndexVec_[i] = 0;
    }
    delete leafIndexSet_; leafIndexSet_ = 0;
    delete sizeCache_; sizeCache_ = 0;
    delete mygrid_;
  }

  //! Iterator to first entity of given codim on level
  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  inline const char *
  ALU2dGrid< dim, dimworld, eltype >::checkMacroGridFile(const std::string & filename)
  {
    std::ifstream file(filename.c_str());
    if(!file)
    {
      std::cerr << "Couldn't open file '" << filename <<"' !" << std::endl;
      DUNE_THROW(IOError,"Couldn't open file '" << filename <<"' !");
    }

    const std::string aluid("!Triangles");
    std::string idline;
    std::getline(file,idline);
    std::stringstream idstream(idline);
    std::string id;
    idstream >> id;

    if(id != aluid )
    {
      derr << "\nNon or wrong keyword '" << id << "' found! Expected keyword to be '" << aluid << "'! \n";
      DUNE_THROW(IOError,"Wrong file format!");
      return 0;
    }
    return filename.c_str();
  }



  //! Iterator to first entity of given codim on level
  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  template<int cd, PartitionIteratorType pitype>
  inline typename ALU2dGrid< dim, dimworld, eltype >::Traits::template Codim<cd>::template Partition<pitype>::LevelIterator
  ALU2dGrid< dim, dimworld, eltype >::lbegin (int level) const {
    return ALU2dGridLevelIterator<cd, pitype, const ThisType>( factory(), level, ( comm().size() <= 1 && pitype == Ghost_Partition ) );
  }

  //! one past the end on this level
  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  template<int cd, PartitionIteratorType pitype>
  inline typename ALU2dGrid< dim, dimworld, eltype >::Traits::template Codim<cd>::template Partition<pitype>::LevelIterator
  ALU2dGrid< dim, dimworld, eltype >::lend (int level) const {
    return ALU2dGridLevelIterator<cd, pitype, const ThisType>( factory(), level, true);
  }

  //! Iterator to first entity of given codim on level
  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  template<int cd>
  inline typename ALU2dGrid< dim, dimworld, eltype >::Traits::template Codim<cd>::template Partition<All_Partition>::LevelIterator
  ALU2dGrid< dim, dimworld, eltype >::lbegin (int level) const {
    return ALU2dGridLevelIterator<cd, All_Partition, const ThisType>( factory(), level, false);
  }

  //! one past the end on this level
  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  template<int cd>
  inline typename ALU2dGrid< dim, dimworld, eltype >::Traits::template Codim<cd>::template Partition<All_Partition>::LevelIterator
  ALU2dGrid< dim, dimworld, eltype >::lend (int level) const {
    return ALU2dGridLevelIterator<cd, All_Partition, const ThisType>( factory(), level, true);
  }

  //! Iterator to first entity of codim 0 on level
  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  inline typename ALU2dGrid< dim, dimworld, eltype >::LevelIteratorType
  ALU2dGrid< dim, dimworld, eltype >::lbegin (int level) const {
    return LevelIteratorImp( factory(), level, false);
  }

  //! last entity of codim 0 on level
  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  inline typename ALU2dGrid< dim, dimworld, eltype >::LevelIteratorType
  ALU2dGrid< dim, dimworld, eltype >::lend (int level) const {
    return LevelIteratorImp( factory(), level, true);
  }

  //! General definiton for a leaf iterator
  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  template <int codim, PartitionIteratorType pitype>
  inline typename ALU2dGrid< dim, dimworld, eltype >::Traits::template Codim<codim>::template Partition<pitype>::LeafIterator
  ALU2dGrid< dim, dimworld, eltype >::leafbegin() const {
    return ALU2dGridLeafIterator<codim, pitype, const ThisType> ( factory(), ( comm().size() <= 1 && pitype == Ghost_Partition ) );
  }

  //! General definition for an end iterator on leaf level
  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  template <int codim, PartitionIteratorType pitype>
  inline typename ALU2dGrid< dim, dimworld, eltype >::Traits::template Codim<codim>::template Partition<pitype>::LeafIterator
  ALU2dGrid< dim, dimworld, eltype >::leafend() const {
    return ALU2dGridLeafIterator<codim, pitype, const ThisType> ( factory(), true);
  }

  //! General definiton for a leaf iterator
  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  template <int codim>
  inline typename ALU2dGrid< dim, dimworld, eltype >::Traits::template Codim<codim>::LeafIterator
  ALU2dGrid< dim, dimworld, eltype >::leafbegin() const {
    return ALU2dGridLeafIterator<codim, All_Partition, const ThisType> ( factory(), false);
  }

  //! General definition for an end iterator on leaf level
  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  template <int codim>
  inline typename ALU2dGrid< dim, dimworld, eltype >::Traits::template Codim<codim>::LeafIterator
  ALU2dGrid< dim, dimworld, eltype >::leafend() const {
    return ALU2dGridLeafIterator<codim, All_Partition, const ThisType> ( factory(), true);
  }

  //! Iterator to first entity of codim 0 on leaf level (All_Partition)
  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  inline typename ALU2dGrid< dim, dimworld, eltype >::LeafIteratorType
  ALU2dGrid< dim, dimworld, eltype >::leafbegin () const {
    return LeafIteratorImp( factory(), false);
  }

  //! one past the end on this leaf level (codim 0 and All_Partition)
  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  inline typename ALU2dGrid< dim, dimworld, eltype >::LeafIteratorType
  ALU2dGrid< dim, dimworld, eltype >::leafend () const {
    return LeafIteratorImp( factory(), true);
  }

  //! Return maximum level defined in this grid. Levels are numbered
  //! 0 ... maxLevel with 0 the coarsest level.
  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  inline int ALU2dGrid< dim, dimworld, eltype >::maxLevel() const {
    return maxLevel_;
  }

  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  inline void ALU2dGrid< dim, dimworld, eltype >::calcMaxlevel()
  {
    maxLevel_ = 0;
    // walk the leaf level and take maximum as maxLevel
    ALU2DSPACE Listwalkptr< HElementType > walk( mesh() );
    for( walk->first(); !walk->done(); walk->next() )
      maxLevel_ = std::max( maxLevel_, walk->getitem().level() );
#if ALU2DGRID_PARALLEL
    maxLevel_ = comm().max( maxLevel_ );
#endif
  }

  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  inline void ALU2dGrid< dim, dimworld, eltype >::calcExtras()
  {
    // only in truly parallel runs update this
    //if( comm_.size() > 1 ) rankManager_.update();
#if ALU2DGRID_PARALLEL
    rankManager_.update();
#endif

    ////////////////////////////////////
    // reset size cache
    ////////////////////////////////////
    if(sizeCache_) delete sizeCache_;
    if ( eltype == ALU2DSPACE mixed )
      DUNE_THROW( NotImplemented, "size for mixed grids" );

    sizeCache_ = new SizeCacheType (*this);
    /////////////////////////////////////

    // place this before update of level index, because
    // marker vector is used by level index set
    for(int i=0; i<MAXL; ++i) marker_[i].invalidate();
    leafMarker_.invalidate();

    ///////////////////////////////////////////////
    // update existing index sets
    ///////////////////////////////////////////////
    const int levelSize = levelIndexVec_.size();
    for(int i=0; i<levelSize; ++i)
    {
      if(levelIndexVec_[i])
        (*(levelIndexVec_[i])).calcNewIndex(
          this->template lbegin<0>( i ),
          this->template lend<0>( i ) );
    }

    if(leafIndexSet_)
      leafIndexSet_->calcNewIndex( this->template leafbegin<0>(),
                                   this->template leafend<0>() );
    ////////////////////////////////////////////////
  }

  //! Every time the grid is refined, data should be updated
  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  inline void ALU2dGrid< dim, dimworld, eltype >::updateStatus() {
    calcMaxlevel();
    calcExtras();
  }

  //! number of grid entities in the entire grid for given codim
  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  inline int ALU2dGrid< dim, dimworld, eltype >::hierSetSize (int cd) const {
    return mesh().indexManagerSize(cd);
  }

  //! number of grid entities per level and codim
  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  inline int ALU2dGrid< dim, dimworld, eltype >::size (int level, int cd) const
  {
    assert( sizeCache_ );
    return sizeCache_->size(level,cd);
  }

  //! number of entities per level, codim and geometry type in this process
  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  inline int ALU2dGrid< dim, dimworld, eltype >::size (int level, GeometryType type) const
  {
    switch (eltype)
    {
    case ALU2DSPACE triangle :
      return type.isSimplex() ? size(level, dim-type.dim()) : 0;
    case ALU2DSPACE quadrilateral :
      return type.isCube() ? size(level, dim-type.dim()) : 0;
    case ALU2DSPACE mixed :
      DUNE_THROW( NotImplemented, "size method for mixed grids" );
    }
  }

  //! number of leaf entities per codim and geometry type in this process
  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  inline int ALU2dGrid< dim, dimworld, eltype >::size (GeometryType type) const
  {
    switch (eltype)
    {
    case ALU2DSPACE triangle :
      return type.isSimplex() ? size(dim-type.dim()) : 0;
    case ALU2DSPACE quadrilateral :
      return type.isCube() ? size(dim-type.dim()) : 0;
    case ALU2DSPACE mixed :
      DUNE_THROW( NotImplemented, "size method for mixed grids" );
    }
  }

  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  inline int ALU2dGrid< dim, dimworld, eltype >::size (int codim) const
  {
    assert( sizeCache_ );
    return sizeCache_->size(codim);
  }

  //! refine grid refCount times
  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  inline void ALU2dGrid< dim, dimworld, eltype >::globalRefine(int refCount)
  {
    if( refCount <= 0 )
      return;

    for (int j = 0; j < refCount; ++j)
    {
      ALU2DSPACE Listwalkptr< HElementType > walk( mesh() );
      for( walk->first(); !walk->done(); walk->next() )
      {
        HElementType &item = walk->getitem();
#if ALU2DGRID_PARALLEL
        if( rankManager().isValid( item.getIndex(), Interior_Partition ) )
#endif // #if ALU2DGRID_PARALLEL
        item.ALU2DSPACE Refco_el::mark( ALU2DSPACE Refco::ref );
      }
#if ALU2DGRID_PARALLEL
      rankManager_.notifyMarking();
#endif // #if ALU2DGRID_PARALLEL

      mesh().refine();

      // in parallel update rank information
#if ALU2DGRID_PARALLEL
      rankManager_.update();
#endif
    }

    //update data
    updateStatus();

    // cleanup markers
    postAdapt();
  }


  // global refine
  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  template< class GridImp, class DataHandle >
  inline void ALU2dGrid< dim, dimworld, eltype >
  ::globalRefine ( int refCount, AdaptDataHandleInterface< GridImp, DataHandle > &handle )
  {
    assert( (refCount + maxLevel()) < MAXL );

    for( int count = refCount; count > 0; --count )
    {
      typedef typename Traits::template Codim< 0 >::template Partition< Interior_Partition >::LeafIterator LeafIterator;
      const LeafIterator end = leafend< 0, Interior_Partition >();
      for( LeafIterator it = leafbegin< 0, Interior_Partition >(); it != end; ++it )
        mark( 1 , *it );
      adapt( handle );
    }
  }


  //! returns true if a least one entity was marked for coarseing
  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  inline bool ALU2dGrid< dim, dimworld, eltype >::preAdapt () {
    return (coarsenMarked_ > 0);
  }


  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  inline void ALU2dGrid< dim, dimworld, eltype >::hierarchicClear ( HElementType *el )
  {
    // clear actual tag
    el->ALU2DSPACE Refco_el::clear();
    // clear refined tag
    el->ALU2DSPACE Refco_el::clearWas();
    // go to children
    for( HElementType *child = el->down(); child; child = child->next() )
    {
      // clear marker for child
      hierarchicClear(child);
    }
  }


  //! clear all entity new markers
  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  inline void ALU2dGrid< dim, dimworld, eltype >::postAdapt ()
  {
    // clear refinement markers throughout the grid
    typedef ALU2DSPACE Macro < ElementType > macro_t;

    // get macro element iterator
    ALU2DSPACE Listwalkptr <macro_t> walk(mesh());
    for( walk->first() ; ! walk->done() ; walk->next())
    {
      // get element pointer
      HElementType *el = walk->getitem().operator ->();
      // hierarchically clear all markers
      hierarchicClear( el );
    }

    // reset marked element counters
    coarsenMarked_ = 0;
    refineMarked_  = 0;

    // unmark postAdapt flag
    lockPostAdapt_ = false;
  }


  /**! refine all positive marked leaf entities,
     return true if a least one entity was refined
   */
  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  inline bool ALU2dGrid< dim, dimworld, eltype >::adapt ()
  {

#if ALU2DGRID_PARALLEL
    // make marking of ghost elements
    // needs one communication
    rankManager_.notifyMarking();
#else
    if( lockPostAdapt_ == true )
    {
      DUNE_THROW(InvalidStateException,"Make sure that postAdapt is called after adapt was called and returned true!");
    }

    if( (refineMarked_ > 0) || (coarsenMarked_ > 0) )
#endif
    {
      // refine only will be done if
      // at least one element was marked for refinement
      bool adapted = (refineMarked_) ? true : false;
      mesh().refine();
      mesh().coarse();

      updateStatus();

      // notify that postAdapt must be called
      lockPostAdapt_ = true;

      return adapted;
    }
#if ALU2DGRID_PARALLEL == 0
    else
    {
      return false;
    }
#endif
  }


  // --adapt
  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  template< class GridImp, class DataHandle >
  inline bool ALU2dGrid< dim, dimworld, eltype >
  ::adapt ( AdaptDataHandleInterface< GridImp, DataHandle > &handle )
  {
    typedef AdaptDataHandleInterface< GridImp, DataHandle > AdaptDataHandle;

    typedef typename EntityObject::ImplementationType EntityImp;
    EntityObject father( EntityImp( factory(), this->maxLevel()) );
    EntityObject son   ( EntityImp( factory(), this->maxLevel()) );

    int defaultChunk = newElementsChunk_;
    int actChunk     = refineEstimate_ * refineMarked_;

    // guess how many new elements we get
    int newElements = std::max( actChunk , defaultChunk );

    // reserve memory
    handle.preAdapt( newElements );

#if ALU2DGRID_PARALLEL
    // make marking of ghost elements
    // needs one communication
    rankManager_.notifyMarking();
#endif

    bool ref = false;
    {
      ALU2DSPACE AdaptRestrictProlong2dImpl< ThisType, AdaptDataHandle >
      rp(*this,
         father,this->getRealImplementation(father),
         son,   this->getRealImplementation(son),
         handle );

      ref = myGrid().duneAdapt(rp); // adapt grid
      //if(rp.maxLevel() >= 0) maxlevel_ = rp.maxLevel();
    }

    if(ref) {
      updateStatus();
    }

    // check whether we have balance
    handle.postAdapt();

    postAdapt();
    return ref;
  }

  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  inline bool ALU2dGrid< dim, dimworld, eltype >::
  mark( int refCount , const typename Traits::template Codim<0>::Entity & en )
  {
    bool marked = this->getRealImplementation(en).mark(refCount);
    if(marked)
    {
      if(refCount > 0) ++refineMarked_;
      if(refCount < 0) ++coarsenMarked_;
    }
    return marked;
  }

  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  inline int ALU2dGrid< dim, dimworld, eltype >::getMark(const typename Traits::template Codim<0>::Entity & e ) const
  {
    return this->getRealImplementation(e).getMark();
  }

  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  inline void ALU2dGrid< dim, dimworld, eltype >::makeGeomTypes()
  {
    assert( eltype != ALU2DSPACE mixed ); // ?????????
    const GeometryType :: BasicType basic = ( eltype == ALU2DSPACE triangle ) ?
                                            GeometryType :: simplex : GeometryType::cube;
    // stored is the dim, where is the codim
    for (int i=0; i<3; ++i)
      geomTypes_[i].clear();
    geomTypes_[ 2 ].push_back( GeometryType( basic, 0 ) );
    geomTypes_[ 1 ].push_back( GeometryType( basic, 1 ) );
    geomTypes_[ 0 ].push_back( GeometryType( basic, 2 ) );
  }

  //! get global id set of grid
  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  inline const typename ALU2dGrid< dim, dimworld, eltype >::GlobalIdSet &
  ALU2dGrid< dim, dimworld, eltype >::globalIdSet () const
  {
    return localIdSet();
  }

  //! get global id set of grid
  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  inline const typename ALU2dGrid< dim, dimworld, eltype >::LocalIdSet &
  ALU2dGrid< dim, dimworld, eltype >::localIdSet () const
  {
    return localIdSet_;
  }

  //! get hierarchic index set of the grid
  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  inline const typename ALU2dGrid< dim, dimworld, eltype >::HierarchicIndexSet &
  ALU2dGrid< dim, dimworld, eltype >::hierarchicIndexSet () const
  {
    return hIndexSet_;
  }

  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  inline const typename ALU2dGrid< dim, dimworld, eltype >::Traits::LeafIndexSet &
  ALU2dGrid< dim, dimworld, eltype >::leafIndexSet() const
  {
    if(!leafIndexSet_)
      leafIndexSet_ = new LeafIndexSetImp ( *this,
                                            this->template leafbegin<0>(),
                                            this->template leafend<0>() );
    return *leafIndexSet_;
  }

  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  inline const typename ALU2dGrid< dim, dimworld, eltype >::Traits::LevelIndexSet &
  ALU2dGrid< dim, dimworld, eltype >::levelIndexSet( int level ) const
  {
    // check if level fits in vector
    assert( level >= 0 );
    assert( levelIndexVec_.size() == MAXL );
    assert( level < (int) levelIndexVec_.size() );

    if( levelIndexVec_[level] == 0 )
      levelIndexVec_[level] =
        new LevelIndexSetImp ( *this,
                               this->template lbegin<0>(level),
                               this->template lend<0>(level),
                               level );
    return *(levelIndexVec_[level]);
  }


  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  inline ALU2dGrid< dim, dimworld, eltype > &
  ALU2dGrid< dim, dimworld, eltype >::operator= ( const ALU2dGrid< dim, dimworld, eltype > &g)
  {
    DUNE_THROW(GridError,"Do not use assignment operator of ALU2dGrid! \n");
    return (*this);
  }

  // private methods that return underlying ALU2D Grid
  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  inline typename ALU2dGrid< dim, dimworld, eltype >::HmeshType &
  ALU2dGrid< dim, dimworld, eltype >::myGrid()
  {
    return mesh();
  }

  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  inline typename ALU2dGrid< dim, dimworld, eltype >::HmeshType &
  ALU2dGrid< dim, dimworld, eltype >::myGrid() const
  {
    return mesh();
  }

  //! return dummy communication
  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  inline const typename ALU2dGrid< dim, dimworld, eltype >::CollectiveCommunicationType &
  ALU2dGrid< dim, dimworld, eltype >::comm() const
  {
    return comm_;
  }


  // **************************************************************
  // ***************************************************************
  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  template <GrapeIOFileFormatType ftype>
  inline bool
  ALU2dGrid< dim, dimworld, eltype >::writeGrid(const std::string filename, alu2d_ctype time ) const
  {
    switch(ftype)
    {
    case xdr  : return writeGrid_Xdr(filename,time);
    case ascii : return writeGrid_Ascii(filename,time);
    default : derr << "Wrong file type in writeGrid method~ \n";
    }
    return false;
  }

  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  inline bool
  ALU2dGrid< dim, dimworld, eltype >::writeGrid_Ascii(const std::string filename, alu2d_ctype time ) const
  {
    abort();
    return true;
  }

  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  inline bool
  ALU2dGrid< dim, dimworld, eltype >::writeGrid_Xdr(const std::string filename, alu2d_ctype time ) const
  {
    HmeshType & mygrd = myGrid();
    mygrd.storeGrid(filename.c_str(),time,0);

#if ALU2DGRID_PARALLEL
    rankManager_.backup( filename );
#endif

    // write time and maxlevel
    {
      std::string extraName(filename);
      extraName += ".extra";
      std::ofstream out (extraName.c_str());
      if(out)
      {
        out << std::scientific << time << " ";
        out << maxLevel_ << " ";
        out.close();
      }
      else
      {
        derr << "ALU2dGrid::writeGrid: couldn't open <" << extraName << ">! \n";
      }
    }
    return true;
  }

  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  template <GrapeIOFileFormatType ftype>
  inline bool
  ALU2dGrid< dim,dimworld, eltype >::readGrid( const std::string filename, alu2d_ctype & time )
  {
    // not needed anymore
    time = 0;
    {
      // if grid exists delete first
      if( mygrid_ ) delete mygrid_;
      mygrid_ = new HmeshType (filename.c_str());
      assert(mygrid_ != 0);
    }

#if ALU2DGRID_PARALLEL
    calcMaxlevel();
    rankManager_.restore( filename );
#endif

    // calculate new maxlevel
    // calculate indices
    updateStatus();

    // cleanup markers
    postAdapt();
    return true;
  }

  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  inline void ALU2dGrid< dim, dimworld, eltype >::
  backup( std::ostream& stream ) const
  {
#ifdef ALUGRID_CONSTRUCTION_WITH_STREAMS
    // write grid to stream
    myGrid().storeGrid( stream );
#else
    DUNE_THROW(NotImplemented,"ALUGrid::backup not implemented yet!");
#endif

#if ALU2DGRID_PARALLEL
    // rankManager_.backup( filename );
#endif
  }

  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  inline void ALU2dGrid< dim,dimworld, eltype >::
  restore( std::istream& stream )
  {
    // if grid exists delete first
    if( mygrid_ ) delete mygrid_;

    // create new grid with given istream
    mygrid_ = new HmeshType ( stream,
                              nrOfHangingNodes_,
                              ( nrOfHangingNodes_ == 0) ? ALU2DSPACE Refco::ref_1 : ALU2DSPACE Refco::quart );

    if( ! mygrid_ )
    {
      DUNE_THROW(InvalidStateException,"ALUGrid::restore failed");
    }

#if ALU2DGRID_PARALLEL
    calcMaxlevel();
    rankManager_.restore( filename );
#endif

    // calculate new maxlevel
    // calculate indices
    updateStatus();

    // cleanup markers
    postAdapt();
  }


  // communicate level data
  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  template <class DataHandleImp,class DataType>
  inline void ALU2dGrid< dim, dimworld, eltype >::
  communicate (CommDataHandleIF<DataHandleImp,DataType> & data,
               InterfaceType iftype, CommunicationDirection dir, int level ) const
  {
    // only communicate, if number of processes is larger than 1
#if ALU2DGRID_PARALLEL
    if( comm_.size() > 1 )
    {
      rankManager_.communicate(data,iftype,dir,level);
    }
#endif
  }

  // communicate level data
  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  template <class DataHandleImp,class DataType>
  inline void ALU2dGrid< dim, dimworld, eltype >::
  communicate (CommDataHandleIF<DataHandleImp,DataType> & data,
               InterfaceType iftype, CommunicationDirection dir) const
  {
#if ALU2DGRID_PARALLEL
    // only communicate, if number of processes is larger than 1
    if( comm_.size() > 1 )
    {
      rankManager_.communicate(data,iftype,dir);
    }
#endif
  }

  // re-balance load of grid
  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  inline bool ALU2dGrid< dim, dimworld, eltype >::loadBalance ()
  {
#if ALU2DGRID_PARALLEL
    if( comm_.size()  <= 1 ) return false;
    bool changed = rankManager_.loadBalance();
    if( changed ) updateStatus();
    return changed;
#else
    return false;
#endif
  }

  // re-balance load of grid
  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  template <class DataHandleImp>
  inline bool ALU2dGrid< dim, dimworld, eltype >::loadBalance (DataHandleImp& data)
  {
#if ALU2DGRID_PARALLEL
    if( comm_.size()  <= 1 ) return false;
    bool changed = rankManager_.loadBalance();
    if( changed ) updateStatus();
    return changed;
#else
    return false;
#endif
  }
}

#endif


==> anc/xt-super/dune-grid/dune/grid/alugrid/2d/indexsets.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALU2DGRIDINDEXSETS_HH
#define DUNE_ALU2DGRIDINDEXSETS_HH

//- System includes
#include <vector>

//- Dune includes
#include <dune/common/stdstreams.hh>
#include <dune/common/bigunsignedint.hh>

#include <dune/grid/common/grid.hh>
#include <dune/grid/common/indexidset.hh>


//- Local includes
#include "alu2dinclude.hh"

namespace Dune
{

  // External Forward Declarations
  // -----------------------------

  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  class ALU2dGrid;

  template<int cd, int dim, class GridImp>
  class ALU2dGridEntity;



  // ALU2dGridHierarchicIndexSet
  // ---------------------------

  //! hierarchic index set of ALU2dGrid
  template <int dim, int dimworld, ALU2DSPACE ElementType eltype>
  class ALU2dGridHierarchicIndexSet :
    public IndexSet< ALU2dGrid< dim, dimworld, eltype >,
        ALU2dGridHierarchicIndexSet< dim, dimworld, eltype >, int >
  {
    typedef ALU2dGridHierarchicIndexSet< dim, dimworld, eltype > This;

    typedef ALU2dGrid< dim, dimworld, eltype > GridType;
    enum { numCodim = dim+1 }; // i.e. 3

    friend class ALU2dGrid< dim, dimworld, eltype >;

    ALU2dGridHierarchicIndexSet( const GridType &grid )
      : grid_( grid )
    {}

  public:
    typedef typename GridType::Traits::template Codim<0>::Entity EntityCodim0Type;

    //! return hierarchic index of given entity
    template< int codim >
    int index ( const typename GridType::Traits::template Codim< codim >::Entity &entity ) const
    {
      return GridType::getRealImplementation( entity ).getIndex();
    }

    //! return hierarchic index of given entity
    template< class Entity >
    int index ( const Entity &entity ) const
    {
      return GridType::getRealImplementation( entity ).getIndex();
    }

    //! return subIndex of given entity for codim sub entity
    int subIndex ( const EntityCodim0Type &e, int i, unsigned int codim ) const
    {
      return grid_.getRealImplementation( e ).subIndex( i, codim);
    }

    //! return size of indexset, i.e. maxindex+1
    //! for given type, if type is not exisiting within grid 0 is returned
    int size ( GeometryType type ) const
    {
      const int codim = dim-type.dim();
      assert( grid_.geomTypes(codim).size() == 1 );
      if( type != grid_.geomTypes(codim)[0] ) return 0;
      // return size of hierarchic index set
      return grid_.hierSetSize(codim);
    }

    //! return size of indexset, i.e. maxindex+1
    int size ( int codim ) const
    {
      // return size of hierarchic index set
      return grid_.hierSetSize(codim);
    }

    //! deliver all geometry types used in this grid
    const std::vector<GeometryType>& geomTypes (int codim) const
    {
      return grid_.geomTypes(codim);
    }

    //! return true because all entities are contained in this set
    template <class EntityType>
    bool contains (const EntityType &) const { return true; }

  private:
    // our Grid
    const GridType & grid_;
  };

  //***********************************************************
  //
  //  --LocalIdSet
  //
  //***********************************************************

  //! hierarchic index set of ALU3dGrid
  template <int dim, int dimworld, ALU2DSPACE ElementType eltype>
  class ALU2dGridLocalIdSet :
    public IdSet < ALU2dGrid< dim, dimworld, eltype >,
        ALU2dGridLocalIdSet< dim, dimworld, eltype >, int >
  {
    typedef ALU2dGrid< dim, dimworld, eltype > GridType;
    typedef typename GridType :: HierarchicIndexSet HierarchicIndexSetType;

    friend class ALU2dGrid< dim, dimworld, eltype >;

    // this means that only up to 300000000 entities are allowed
    enum { codimMultiplier = 300000000 };
    typedef typename GridType::Traits::template Codim<0>::Entity EntityCodim0Type;

    // create local id set , only for the grid allowed
    ALU2dGridLocalIdSet(const GridType & grid) : hset_(grid.hierarchicIndexSet())
    {
      for(int i=0; i<dim+1; i++)
        codimStart_[i] = i*codimMultiplier;
    }

    // fake method to have the same method like GlobalIdSet
    void updateIdSet() {}

  public:
    //! export type of id
    typedef int IdType;

    //! import default implementation of subId<cc>
    //! \todo remove after next release
    using IdSet < GridType , ALU2dGridLocalIdSet, IdType > :: subId;

    //! return global id of given entity
    template <class EntityType>
    int id (const EntityType & ep) const
    {
      enum { cd = EntityType :: codimension };
      assert( hset_.size(cd) < codimMultiplier );
      return codimStart_[cd] + hset_.index(ep);
    }

    //! return global id of given entity
    template <int codim>
    int id (const typename GridType:: template Codim<codim> :: Entity & ep) const
    {
      //enum { cd = EntityType :: codimension };
      assert( hset_.size(codim) < codimMultiplier );
      return codimStart_[codim] + hset_.index(ep);
    }

    //! return subId of given entity
    int subId ( const EntityCodim0Type &e, int i, unsigned int codim ) const
    {
      assert( hset_.size( codim ) < codimMultiplier );
      return codimStart_[ codim ] + hset_.subIndex( e, i, codim );
    }

  private:
    // our HierarchicIndexSet
    const HierarchicIndexSetType & hset_;

    // store start of each codim numbers
    int codimStart_[dim+1];
  };

} // end namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/alugrid/2d/intersection.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALU2DGRID_INTERSECTION_CC
#define DUNE_ALU2DGRID_INTERSECTION_CC

#if ! COMPILE_ALU2DGRID_INLINE
#include <config.h>
#endif

#include <dune/grid/alugrid/2d/geometry.hh>
#include <dune/grid/alugrid/2d/intersection.hh>

namespace Dune
{

  // Implementation of ALU2DIntersectionGeometryStorage
  // --------------------------------------------------

  template< class GridImp, class LocalGeometryImpl >
  alu2d_inline
  ALU2DIntersectionGeometryStorage< GridImp, LocalGeometryImpl >
  ::ALU2DIntersectionGeometryStorage ()
  {
    for( int i = 0; i < 4; ++i )
    {
      for( int twist = 0; twist < 2; ++twist )
      {
        if ( i < 3 )
          geoms_[ 0 ][ i ][ twist ].buildLocalGeometry( i, twist, 3 );
        geoms_[ 1 ][ i ][ twist ].buildLocalGeometry( i, twist, 4 );
      }
    }
  }



  // Implementation of ALU2dGridLevelIntersectionIterator
  // ----------------------------------------------------

  template< class GridImp >
  alu2d_inline
  int ALU2dGridLevelIntersectionIterator< GridImp >
  ::getOppositeInFather ( const int nrInChild, const int nrOfChild )
  {
    int ret = (nrInChild==0) ? (2-nrOfChild)
              : ((nrInChild-nrOfChild==2 || nrInChild-nrOfChild==0) ? -1 : 0);
    assert(ret >= -1 && ret < 3);
    return ret;
  }


  template< class GridImp >
  alu2d_inline
  int ALU2dGridLevelIntersectionIterator< GridImp >
  ::getOppositeInChild ( const int nrInFather, const int nrOfChild )
  {
    int ret = (nrInFather==0) ? (nrOfChild+1) : ((nrInFather-nrOfChild==1) ? -1 : 0);
    assert( ret >= -1 && ret < 3 );
    return ret;
  }


  template< class GridImp >
  alu2d_inline
  void ALU2dGridLevelIntersectionIterator< GridImp >::addNeighboursToStack ()
  {
    assert( current.index_ < current.nFaces() );

    ThinelementType *neighbor = current.inside()->neighbour( current.index_ );
    assert( neighbor );

    IntersectionInfo info;
    if( neighbor->thinis( ThinelementType::bndel_like ) )
    {
      HBndElType *bndel = (HBndElType *)neighbor;
      if( bndel->type() != HBndElType::periodic )
        return;

      PeriodicBndElType *bndnb = ((PeriodicBndElType *)bndel)->periodic_nb;
      assert( bndnb && bndnb->neighbour( 0 ) && bndnb->neighbour( 0 )->thinis( ThinelementType::element_like ) );
      info.first = (HElementType *)bndnb->neighbour( 0 );
      info.second = bndnb->opposite( 0 );
    }
    else
    {
      assert( neighbor->thinis( ThinelementType::element_like ) );
      info.first = (HElementType *)neighbor;
      info.second = current.inside()->opposite( current.index_ );
    }
    assert( info.first );

    while( info.first->level() > walkLevel_ )
    {
      info.second = getOppositeInFather( info.second, info.first->childNr() );
      assert( (info.second >= 0) && (info.second < current.nFaces()) );
      info.first = info.first->father();
    }

    if( info.first->level() >= walkLevel_ )
    {
      nbStack_.push( info );
      return;
    }

    // why should we go up, here?
    while( info.first && (info.first->level() < walkLevel_ - 1) )
    {
      info.second = getOppositeInFather( info.second, info.first->childNr() );
      assert( (info.second >= 0) && (info.second < current.nFaces()) );
      info.first = info.first->father();
    }

    if( info.first )
    {
      assert( info.first->level() == walkLevel_ - 1 );

      const int opposite = info.second;
      for( info.first = info.first->down(); info.first; info.first = info.first->next() )
      {
        info.second = getOppositeInChild( opposite, info.first->childNr() );
        if( info.second != -1 )
          nbStack_.push( info );
      }
    }
  }


  template< class GridImp >
  alu2d_inline
  void ALU2dGridLevelIntersectionIterator< GridImp >::doIncrement ()
  {
    assert( current.index_ < current.nFaces() );

    this->unsetUp2Date();

    if( nbStack_.empty() )
    {
      ++current.index_;
      if( current.index_ >= current.nFaces() )
      {
        assert( current.index_ == current.nFaces() );
        return;
      }

      addNeighboursToStack();
      // if more then one element in stack we have non-conform intersection
      current.useOutside_ = (nbStack_.size() > 1);

      if( nbStack_.empty() )
        return current.setOutside( 0, -1 );
    }

    setupIntersection();

    assert( !current.outside() || (current.outside()->level() == walkLevel_) );
  }


  template< class GridImp >
  alu2d_inline
  void ALU2dGridLevelIntersectionIterator< GridImp >::setFirstItem ( const HElementType &elem, int wLevel )
  {
    // empty stack first
    while( !nbStack_.empty() )
      nbStack_.pop();

    current.setInside( const_cast< HElementType * >( &elem ) );
    current.index_ = -1;
    current.setOutside( 0, -1 );

    walkLevel_ = wLevel;

    assert( current.inside() );

    increment();
  }


  template< class GridImp >
  alu2d_inline
  void ALU2dGridLevelIntersectionIterator< GridImp >::setupIntersection ()
  {
    assert( !nbStack_.empty() );

    IntersectionInfo &info = nbStack_.top();
    current.setOutside( info.first, info.second );
    nbStack_.pop();
  }



  // Implementation of ALU2dGridLeafIntersectionIterator
  // ---------------------------------------------------

  //! increment iterator
  template< class GridImp >
  alu2d_inline
  void ALU2dGridLeafIntersectionIterator< GridImp >::doIncrement ()
  {
    assert( current.index_ < current.nFaces() );

    this->unsetUp2Date();

    // do we still have neighbours?
    if( !nbStack_.empty() )
      return setupIntersection();

    ++current.index_;
    if( current.index_ >= current.nFaces())
    {
      assert( current.index_ == current.nFaces() );
      return;
    }

    ThinelementType *neighbor = current.inside()->neighbour( current.index_ );
    assert( neighbor );

    if( neighbor->thinis( ThinelementType::bndel_like ) )
    {
      HBndElType *bndel = (HBndElType *)neighbor;
      if( bndel->type() != HBndElType::periodic )
      {
        current.useOutside_ = false;
        return current.setOutside( 0, -1 );
      }

      PeriodicBndElType *bndnb = ((PeriodicBndElType *)bndel)->periodic_nb;
      assert( bndnb && bndnb->neighbour( 0 ) && bndnb->neighbour( 0 )->thinis( ThinelementType::element_like ) );
      current.useOutside_ = !bndnb->leaf();
      if( current.useOutside_ )
      {
        IntersectionInfo info;

        // insert left intersection
        HBndElType *left = bndnb->down();
        assert( left && left->leaf() );
        assert( left->neighbour( 0 ) && left->neighbour( 0 )->thinis( ThinelementType::element_like ) );
        info.first = (HElementType *)left->neighbour( 0 );
        info.second = left->opposite( 0 );
        nbStack_.push( info );

        HBndElType *right = left->next();
        assert( right && right->leaf() );
        assert( right->neighbour( 0 ) && right->neighbour( 0 )->thinis( ThinelementType::element_like ) );
        info.first = (HElementType *)right->neighbour( 0 );
        info.second = right->opposite( 0 );
        nbStack_.push( info );

        setupIntersection();
      }
      else
        current.setOutside( (HElementType *)bndnb->neighbour( 0 ), bndnb->opposite( 0 ) );
    }
    else
    {
      current.useOutside_ = current.inside()->hasHangingNode( current.index_ );
      const int opposite = current.inside()->opposite( current.index_ );
      if( current.useOutside_ )
      {
        IntersectionInfo info;

        // insert left intersection
        ThinelementType *left = current.inside()->getLeftIntersection( current.index_ );
        assert( left && left->thinis( ThinelementType::element_like ) );
        info.first = (HElementType *)left;   // neighbor
        info.second = opposite;              // opposite vertex
        assert( info.first->leaf() );
        nbStack_.push( info );

        // insert right intersection
        ThinelementType *right = current.inside()->getRightIntersection( current.index_ );
        assert( right && right->thinis( ThinelementType::element_like ) );
        info.first = (HElementType *)right;  // neighbor
        info.second = opposite;              // opposite vertex
        assert( info.first->leaf() );
        nbStack_.push( info );

        setupIntersection();
      }
      else
        current.setOutside( (HElementType *)current.inside()->neighbour( current.index_ ), opposite );
    }
  }


  template< class GridImp >
  alu2d_inline
  void ALU2dGridLeafIntersectionIterator< GridImp >::setFirstItem ( const HElementType &elem, int wLevel )
  {
    while( !nbStack_.empty() )
      nbStack_.pop();

    current.setInside( const_cast< HElementType * >( &elem ) );
    current.index_ = -1;
    assert( current.inside() );
    walkLevel_ = wLevel;
    increment();
  }


  template< class GridImp >
  alu2d_inline
  void ALU2dGridLeafIntersectionIterator< GridImp >::setupIntersection ()
  {
    assert( !nbStack_.empty() );

    IntersectionInfo &info = nbStack_.top();
    current.setOutside( info.first, info.second );
    nbStack_.pop();
  }

}


#if COMPILE_ALU2DGRID_LIB
// Template Instantiation
// ----------------------

template class Dune::ALU2DIntersectionGeometryStorage
< Dune::ALU2dGridGeometry< 1, 2, const Dune::ALU2dGrid< 2, 2, ALU2DSPACE triangle > > >;
template class Dune::ALU2DIntersectionGeometryStorage
< Dune::ALU2dGridGeometry< 1, 2, const Dune::ALU2dGrid< 2, 2, ALU2DSPACE quadrilateral > > >;

template class Dune::ALU2DIntersectionGeometryStorage
< Dune::ALU2dGridGeometry< 1, 2, const Dune::ALU2dGrid< 2, 3, ALU2DSPACE triangle > > >;
template class Dune::ALU2DIntersectionGeometryStorage
< Dune::ALU2dGridGeometry< 1, 2, const Dune::ALU2dGrid< 2, 3, ALU2DSPACE quadrilateral > > >;


template class Dune::ALU2dGridLevelIntersectionIterator< const Dune::ALU2dGrid< 2, 2, ALU2DSPACE triangle > >;
template class Dune::ALU2dGridLevelIntersectionIterator< const Dune::ALU2dGrid< 2, 2, ALU2DSPACE quadrilateral > >;

template class Dune::ALU2dGridLevelIntersectionIterator< const Dune::ALU2dGrid< 2, 3, ALU2DSPACE triangle > >;
template class Dune::ALU2dGridLevelIntersectionIterator< const Dune::ALU2dGrid< 2, 3, ALU2DSPACE quadrilateral > >;


template class Dune::ALU2dGridLeafIntersectionIterator< const Dune::ALU2dGrid< 2, 2, ALU2DSPACE triangle > >;
template class Dune::ALU2dGridLeafIntersectionIterator< const Dune::ALU2dGrid< 2, 2, ALU2DSPACE quadrilateral > >;

template class Dune::ALU2dGridLeafIntersectionIterator< const Dune::ALU2dGrid< 2, 3, ALU2DSPACE triangle > >;
template class Dune::ALU2dGridLeafIntersectionIterator< const Dune::ALU2dGrid< 2, 3, ALU2DSPACE quadrilateral > >;

#endif
#endif


==> anc/xt-super/dune-grid/dune/grid/alugrid/2d/intersection.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALU2DGRID_INTERSECTION_HH
#define DUNE_ALU2DGRID_INTERSECTION_HH

// System includes
#include <stack>
#include <utility>

// Dune includes
#include <dune/grid/common/grid.hh>

#include <dune/grid/alugrid/common/intersectioniteratorwrapper.hh>
#include <dune/grid/alugrid/2d/alu2dinclude.hh>
#include <dune/grid/alugrid/2d/entity.hh>

namespace Dune
{

  // Forward declarations
  template<int cd, int dim, class GridImp>
  class ALU2dGridEntity;
  template<int cd, PartitionIteratorType pitype, class GridImp >
  class ALU2dGridLevelIterator;
  template<int cd, class GridImp >
  class ALU2dGridEntityPointer;
  template<int mydim, int coorddim, class GridImp>
  class ALU2dGridGeometry;
  template<class GridImp>
  class ALU2dGridHierarchicIterator;
  template<class GridImp>
  class ALU2dGridIntersectionBase;
  template<class GridImp>
  class ALU2dGridLeafIntersectionIterator;
  template<class GridImp>
  class ALU2dGridLevelIntersectionIterator;
  template<int codim, PartitionIteratorType pitype, class GridImp>
  class ALU2dGridLeafIterator;
  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  class ALU2dGrid;



  // ALU2DIntersectionGeometryStorage
  // --------------------------------

  template< class GridImp, class LocalGeometryImpl >
  class ALU2DIntersectionGeometryStorage
  {
    typedef ALU2DIntersectionGeometryStorage< GridImp, LocalGeometryImpl > ThisType;

    // one geometry for each face and twist 0 and 1
    LocalGeometryImpl geoms_[ 2 ][ 4 ][ 2 ];

#ifdef USE_SMP_PARALLEL
    // make public because of std::vector
  public:
#endif
    ALU2DIntersectionGeometryStorage ();

  public:
    // return reference to local geometry
    const LocalGeometryImpl &localGeom ( const int aluFace, const int twist, const int corners ) const
    {
      assert( corners == 3 || corners == 4 );
      assert( 0 <= aluFace && aluFace < corners );
      assert( twist == 0 || twist == 1 );
      return geoms_[ corners-3 ][ aluFace ][ twist ];
    }

    // return static instance
    static const ThisType &instance ()
    {
#ifdef USE_SMP_PARALLEL
      typedef ALUGridObjectFactory< GridImp >  GridObjectFactoryType;
      static std::vector< ThisType > storage( GridObjectFactoryType :: maxThreads() );
      return storage[ GridObjectFactoryType :: threadNumber () ];
#else
      static const ThisType geomStorage;
      return geomStorage;
#endif
    }
  };



  //**********************************************************************
  //
  // --ALU2dGridIntersectionBase
  // --IntersectionBase
  //**********************************************************************
  /*!
     Mesh entities of codimension 0 ("elements") allow to visit all neighbors, wh
     a neighbor is an entity of codimension 0 which has a common entity of codimens
     These neighbors are accessed via a IntersectionIterator. This allows the implement
     non-matching meshes. The number of neigbors may be different from the number o
     of an element!
   */

  template<class GridImp>
  class ALU2dGridIntersectionBase
  {
    static const int dim = GridImp::dimension;
    static const int dimworld  = GridImp::dimensionworld;
    static const ALU2DSPACE ElementType eltype = GridImp::elementType;

    typedef typename GridImp::Traits::template Codim< 1 >::GeometryImpl GeometryImpl;
    typedef typename GridImp::Traits::template Codim< 1 >::LocalGeometryImpl LocalGeometryImpl;

  public:
    typedef typename GridImp :: GridObjectFactoryType FactoryType;

    typedef ALU2dGridIntersectionBase< GridImp > ImplementationType;
    //! type of the intersection
    typedef Dune::Intersection< GridImp, Dune::ALU2dGridIntersectionBase< GridImp > > Intersection;

    enum { dimension       = GridImp::dimension };
    enum { dimensionworld  = GridImp::dimensionworld };

    typedef typename GridImp::template Codim<0>::Entity Entity;
    typedef typename GridImp::template Codim<0>::EntityPointer EntityPointer;

    typedef typename GridImp::template Codim<1>::Geometry Geometry;
    typedef typename GridImp::template Codim<1>::LocalGeometry LocalGeometry;
    typedef ALU2dGridEntity<0,dim,GridImp> EntityImp;
    typedef FieldVector< alu2d_ctype, dimworld > NormalType;
    typedef FieldVector< alu2d_ctype, dim-1 > LocalCoordinate;

    typedef ALU2dGridEntityPointer<0,GridImp> EntityPointerImp;

    typedef typename ALU2dImplTraits< dimworld, eltype >::ThinelementType ThinelementType;
    typedef typename ALU2dImplTraits< dimworld, eltype >::HElementType HElementType;
    typedef typename ALU2dImplTraits< dimworld, eltype >::HBndElType HBndElType;

    // type of local geometry storage
    typedef ALU2DIntersectionGeometryStorage< GridImp, LocalGeometryImpl > LocalGeometryStorageType;

    typedef ALU2dGridIntersectionBase<GridImp> ThisType;
    friend class LevelIntersectionIteratorWrapper<GridImp>;
    friend class LeafIntersectionIteratorWrapper<GridImp>;

    friend class IntersectionIteratorWrapper<GridImp,ThisType>;

  protected:
    struct impl
    {
      explicit impl( HElementType *inside = 0 )
        : index_(0), useOutside_(false)
      {
        setInside( inside );
        setOutside( 0, -1 );
      }

      HElementType *inside () const
      {
        return inside_;
      }

      int nFaces () const
      {
        return nFaces_;
      }

      bool isBoundary () const
      {
        assert( inside() && (index_ < nFaces()) && inside()->neighbour( index_ ) );
        return inside()->neighbour( index_ )->thinis( ThinelementType::bndel_like );
      }

      HBndElType *boundary () const
      {
        assert( isBoundary() );
        return (HBndElType *)inside()->neighbour( index_ );
      }

      HElementType *outside () const
      {
        return outside_;
      }

      int opposite () const
      {
        return opposite_;
      }

      void setInside ( HElementType *inside )
      {
        inside_ = inside;
        nFaces_ = (inside != 0 ? inside->numfaces() : 0);
      }

      void setOutside ( HElementType *outside, int opposite )
      {
        outside_ = outside;
        opposite_ = opposite;
      }

    private:
      // current element from which we started the intersection iterator
      HElementType *inside_;
      HElementType *outside_;
      int nFaces_;
      int opposite_;

    public:
      mutable int index_;
      mutable bool useOutside_;
    } current;

  public:
    //! The default Constructor , creating an empty ALU2dGridIntersectionIterator
    ALU2dGridIntersectionBase(const FactoryType& factory, int wLevel);

    //! The copy constructor
    ALU2dGridIntersectionBase(const ThisType & org);

    virtual ~ALU2dGridIntersectionBase() {}

    //! The copy constructor
    void assign (const ThisType & org);

    const Intersection &dereference () const
    {
      return reinterpret_cast< const Intersection & >( *this );
    }

    //! check whether entities are the same or whether iterator is done
    bool equals (const ThisType & i) const;

    //! return level of inside(entity)
    int level () const;

    //! return true if intersection is with boundary
    bool boundary() const;

    //! return boundary type
    int boundaryId () const;

    //! return the boundary segment index
    size_t boundarySegmentIndex() const;

    //! return true if intersection is with neighbor on this level
    bool neighbor () const;

    //! return EntityPointer to the Entity on the inside of this intersection.
    EntityPointer inside() const;

    //! return EntityPointer to the Entity on the outside of this intersection.
    EntityPointer outside() const;

    //! local index of codim 1 entity in self where intersection is contained in
    int indexInInside () const;

    //! local index of codim 1 entity in neighbor where intersection is contained in
    int indexInOutside () const;

    int twistInInside () const;
    int twistInOutside () const;

    NormalType outerNormal ( const LocalCoordinate &local ) const;
    NormalType integrationOuterNormal ( const LocalCoordinate &local ) const;
    NormalType unitOuterNormal ( const LocalCoordinate &local ) const;

    LocalGeometry geometryInInside () const;
    LocalGeometry geometryInOutside () const;
    Geometry geometry () const;

    /** \brief obtain the type of reference element for this intersection */
    GeometryType type () const;

  protected:
    const GridImp& grid() const { return factory_.grid(); }

    virtual bool conforming() const = 0;

    //! return true if intersection is with boundary
    void checkValid () ;

    // set interator to end iterator
    void done ( const HElementType *inside );
    void done ( const EntityImp &en ) { done( &en.getItem() ); }

    // invalidate status of internal objects
    void unsetUp2Date() ;

    // reset IntersectionIterator to first neighbour
    void first ( const EntityImp &en, int wLevel );

    // reset IntersectionIterator to first neighbour
    virtual void setFirstItem ( const HElementType &elem, int wLevel ) = 0;

    // the local geometries
    mutable GeometryImpl intersectionGlobal_;
    mutable LocalGeometryImpl intersectionSelfLocal_;
    mutable LocalGeometryImpl intersectionNeighborLocal_;

    // reference to factory
    const FactoryType& factory_;
    const LocalGeometryStorageType &localGeomStorage_;

    mutable int walkLevel_;
  }; // end ALU2dGridIntersectionBase




  //**********************************************************************
  //
  // --ALU2dGridLevelIntersectionIterator
  // --IntersectionLevelIterator
  //**********************************************************************

  template< class GridImp >
  class ALU2dGridLevelIntersectionIterator
    : public ALU2dGridIntersectionBase< GridImp >
  {
    typedef ALU2dGridLevelIntersectionIterator< GridImp > ThisType;
    typedef ALU2dGridIntersectionBase< GridImp > BaseType;

    static const int dim = GridImp::dimension;
    static const int dimworld  = GridImp::dimensionworld;
    static const ALU2DSPACE ElementType eltype = GridImp::elementType;

    typedef typename ALU2dImplTraits< dimworld, eltype >::ThinelementType ThinelementType;
    typedef typename BaseType::HElementType HElementType;
    typedef typename ALU2dImplTraits< dimworld, eltype >::HBndElType HBndElType;
    typedef typename ALU2dImplTraits< dimworld, eltype >::PeriodicBndElType PeriodicBndElType;

    friend class LevelIntersectionIteratorWrapper<GridImp>;

    friend class IntersectionIteratorWrapper<GridImp,ThisType>;

    typedef std::pair< HElementType *, int > IntersectionInfo;

  public:
    typedef typename GridImp :: GridObjectFactoryType FactoryType;
    typedef ALUMemoryProvider< ThisType > StorageType;

    enum { dimension       = GridImp::dimension };
    enum { dimensionworld  = GridImp::dimensionworld };

    typedef typename GridImp::template Codim<0>::Entity Entity;

    typedef typename GridImp::template Codim<1>::Geometry Geometry;
    typedef typename GridImp::template Codim<1>::LocalGeometry LocalGeometry;
    typedef ALU2dGridEntity<0,dim,GridImp> EntityImp;
    typedef ALU2dGridGeometry<dim-1,dimworld,GridImp> GeometryImp;
    typedef ALU2dGridGeometry<dim-1,dim,GridImp> LocalGeometryImp;
    typedef FieldVector<alu2d_ctype, dimworld> NormalType;
    typedef ALU2dGridEntityPointer<0,GridImp> EntityPointer;

    typedef MakeableInterfaceObject< Geometry > GeometryObject;

    //! The default Constructor , creating an empty ALU2dGridIntersectionIterator
    ALU2dGridLevelIntersectionIterator(const FactoryType& factory, int wLevel);

    //! The default Constructor , level tells on which level we want neighbours
    ALU2dGridLevelIntersectionIterator(const FactoryType& factory, const HElementType* el, int wLevel, bool end=true);

    //! The copy constructor
    ALU2dGridLevelIntersectionIterator(const ALU2dGridLevelIntersectionIterator<GridImp> & org);

    void assign (const ALU2dGridLevelIntersectionIterator<GridImp> & org);

    //! increment iterator
    void increment ();

  public:
    //! level is conforming when non-conform grid used
    //! otherwise might not be conform
    bool conforming () const
    {
      return (this->grid().nonConform() || isConform());
    }

  protected:
    bool isConform() const
    {
      return (!current.outside() || (current.outside() == current.inside()->neighbour( current.index_ )));
    }

  private:
    void doIncrement ();

    // reset IntersectionIterator to first neighbour
    void setFirstItem(const HElementType & elem, int wLevel);

    // reset IntersectionIterator to first neighbour
    template <class EntityType>
    void first(const EntityType & en, int wLevel);

    void addNeighboursToStack();

    static int getOppositeInFather ( int nrInChild, int nrOfChild );
    static int getOppositeInChild ( int nrInFather, int nrOfChild );

    void setupIntersection ();

  protected:
    using BaseType::done;

    using BaseType::current;
    using BaseType::walkLevel_;

  private:
    mutable std::stack<IntersectionInfo> nbStack_;
  }; // end ALU2dGridLevelIntersectionIterator



  //********************************************************************
  //
  //  --ALU2dGridLeafIntersectionIterator
  //
  //
  //********************************************************************

  template< class GridImp >
  class ALU2dGridLeafIntersectionIterator
    : public ALU2dGridIntersectionBase< GridImp >
  {
    typedef ALU2dGridLeafIntersectionIterator< GridImp > ThisType;
    typedef ALU2dGridIntersectionBase< GridImp > BaseType;

    friend class LeafIntersectionIteratorWrapper<GridImp>;
    friend class IntersectionIteratorWrapper<GridImp,ThisType>;

    static const int dim = GridImp::dimension;
    static const int dimworld  = GridImp::dimensionworld;
    static const ALU2DSPACE ElementType eltype = GridImp::elementType;

  public:
    typedef typename GridImp :: GridObjectFactoryType FactoryType;
    typedef ALUMemoryProvider< ThisType > StorageType;

    enum { dimension       = GridImp::dimension };
    enum { dimensionworld  = GridImp::dimensionworld };

  private:
    typedef typename ALU2dImplTraits< dimworld, eltype >::ThinelementType ThinelementType;
    typedef typename BaseType::HElementType HElementType;
    typedef typename ALU2dImplTraits< dimworld, eltype >::HBndElType HBndElType;
    typedef typename ALU2dImplTraits< dimworld, eltype >::PeriodicBndElType PeriodicBndElType;

    typedef std::pair< HElementType *, int > IntersectionInfo;

  public:
    typedef typename GridImp::template Codim<0>::Entity Entity;
    typedef typename GridImp::template Codim<1>::Geometry Geometry;
    typedef typename GridImp::template Codim<1>::LocalGeometry LocalGeometry;
    typedef ALU2dGridEntity<0,dim,GridImp> EntityImp;
    typedef ALU2dGridGeometry<dim-1,dimworld,GridImp> GeometryImp;
    typedef ALU2dGridGeometry<dim-1,dim,GridImp> LocalGeometryImp;
    typedef FieldVector<alu2d_ctype, dimworld> NormalType;
    typedef ALU2dGridEntityPointer<0,GridImp> EntityPointer;

    typedef MakeableInterfaceObject< Geometry > GeometryObject;

    //! The default Constructor , createing an empty ALU2dGridIntersectionIterator
    ALU2dGridLeafIntersectionIterator(const FactoryType& factory, int wLevel);

    //! The default Constructor , level tells on which level we want neighbours
    ALU2dGridLeafIntersectionIterator(const FactoryType& factory, const HElementType* el, int wLevel, bool end=true);

    //! The copy constructor
    ALU2dGridLeafIntersectionIterator(const ALU2dGridLeafIntersectionIterator<GridImp> & org);

    void assign (const ALU2dGridLeafIntersectionIterator<GridImp> & org);

    //! increment iterator
    void increment ();

  public:
    //! leaf is conforming, when conform grid version used
    bool conforming () const
    {
      return (!this->grid().nonConform() || isConform());
    }

  protected:
    bool isConform() const
    {
      return (!current.outside() || (current.outside()->level() == current.inside()->level()) );
    }

  private:
    void doIncrement ();
    // reset IntersectionIterator to first neighbour
    void setFirstItem(const HElementType & elem, int wLevel);

    // reset IntersectionIterator to first neighbour
    template <class EntityType>
    void first(const EntityType & en, int wLevel);

    void setupIntersection ();

  protected:
    using BaseType::done;

    using BaseType::current;
    using BaseType::walkLevel_;

  private:
    std::stack<IntersectionInfo> nbStack_;

  }; // end ALU2dGridLeafIntersectionIterator

} // end namespace Dune

#include "intersection_imp.cc"
#if COMPILE_ALU2DGRID_INLINE
  #include "intersection.cc"
#endif

#endif // #ifndef DUNE_ALU2DGRID_INTERSECTION_HH


==> anc/xt-super/dune-grid/dune/grid/alugrid/2d/intersection_imp.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALU2DGRID_INTERSECTION_IMP_CC
#define DUNE_ALU2DGRID_INTERSECTION_IMP_CC

#include <stack>
#include <utility>

#include <dune/geometry/referenceelements.hh>

#include <dune/grid/alugrid/2d/geometry.hh>
#include <dune/grid/alugrid/2d/entity.hh>
#include <dune/grid/alugrid/2d/grid.hh>

namespace Dune
{

  //********************************************************************
  //
  //  --ALU2dGridIntersectionBase
  //
  //
  //********************************************************************

  //constructor for end iterator
  template<class GridImp>
  inline ALU2dGridIntersectionBase<GridImp> ::
  ALU2dGridIntersectionBase(const FactoryType& factory, int wLevel)
    : factory_( factory ),
      localGeomStorage_( LocalGeometryStorageType::instance() ),
      walkLevel_( wLevel )
  {
    this->done( 0 );
  }


  //! The copy constructor
  template< class GridImp >
  inline ALU2dGridIntersectionBase< GridImp >
  ::ALU2dGridIntersectionBase ( const ThisType &other )
    : current( other.current ),
      factory_( other.factory_ ),
      localGeomStorage_( LocalGeometryStorageType::instance() ),
      walkLevel_( other.walkLevel_ )
  {}

  template<class GridImp>
  inline void
  ALU2dGridIntersectionBase<GridImp> ::
  assign(const ALU2dGridIntersectionBase<GridImp> & org)
  {
    assert( &factory_ == &org.factory_ );
    walkLevel_ = org.walkLevel_;
    current = org.current;

    // unset geometry information
    unsetUp2Date();
  }

  //! check whether entities are the same or whether iterator is done
  template<class GridImp>
  inline bool ALU2dGridIntersectionBase< GridImp >
  ::equals ( const ALU2dGridIntersectionBase< GridImp > &other ) const
  {
    return ((current.inside() == other.current.inside()) && (current.index_ == other.current.index_));
  }


  //! return level of inside() entitiy
  template<class GridImp>
  inline int ALU2dGridIntersectionBase<GridImp> :: level () const
  {
    assert( current.inside() );
    return current.inside()->level();
  }


  //! reset IntersectionIterator to first neighbour
  template<class GridImp>
  inline void ALU2dGridIntersectionBase<GridImp> ::
  first ( const EntityImp &en, int wLevel )
  {
    setFirstItem(en.getItem(),wLevel);
#if ALU2DGRID_PARALLEL
    checkValid();
#endif
  }


  //! return true if intersection is with boundary
  template<class GridImp>
  inline void ALU2dGridIntersectionBase<GridImp> :: checkValid ()
  {
    if( current.outside() )
    {
      const int index = current.outside()->getIndex();
      if( !this->grid().rankManager().isValid( index, All_Partition ) )
        current.setOutside( 0, -222 );
    }
  }

  //! return true if intersection is with boundary
  template<class GridImp>
  inline bool ALU2dGridIntersectionBase<GridImp> :: boundary() const
  {
    return current.isBoundary();
  }

  template<class GridImp>
  inline int ALU2dGridIntersectionBase<GridImp> :: boundaryId() const
  {
    assert( current.inside() );
    // ALUGrid stores negative values, so make 'em positive
    return (current.isBoundary() ? std::abs( current.boundary()->type() ) : 0);
  }

  template<class GridImp>
  inline size_t ALU2dGridIntersectionBase<GridImp> :: boundarySegmentIndex() const
  {
    // only call this method on boundary intersections
    assert( current.isBoundary() );
#ifdef ALUGRID_VERTEX_PROJECTION
    return current.boundary()->segmentIndex();
#else
    derr << "Method available in any version of ALUGrid > 1.14 \n";
    return 0;
#endif
  }

  //! return true if intersection is with neighbor on this level
  template<class GridImp>
  inline bool ALU2dGridIntersectionBase<GridImp> :: neighbor () const
  {
    return bool( current.outside() );
  }

  //! return EntityPointer to the Entity on the inside of this intersection.
  template< class GridImp >
  inline typename ALU2dGridIntersectionBase< GridImp >::EntityPointer
  ALU2dGridIntersectionBase< GridImp >::inside() const
  {
    assert( (current.inside() != 0) && (current.index_ < current.nFaces()) );
    return EntityPointerImp( factory_, *current.inside(), -1, walkLevel_ );
  }

  template< class GridImp >
  inline void ALU2dGridIntersectionBase<GridImp>::done ( const HElementType *inside )
  {
    current.setInside( const_cast< HElementType * >( inside ) );
    current.setOutside( 0, -1 );
    current.index_= current.nFaces();
  }

  //! return EntityPointer to the Entity on the outside of this intersection.
  template< class GridImp >
  inline typename ALU2dGridIntersectionBase< GridImp >::EntityPointer
  ALU2dGridIntersectionBase< GridImp >::outside() const
  {
    assert( current.inside() && current.outside() );
    return EntityPointerImp( factory_, *current.outside(), -1, walkLevel_ );
  }

  //! local number of codim 1 entity in self where intersection is contained in
  template<class GridImp>
  inline int ALU2dGridIntersectionBase<GridImp>::indexInInside () const
  {
    const int i = current.index_;
    if( (eltype == ALU2DSPACE triangle) || ((eltype == ALU2DSPACE mixed) && (current.nFaces() == 3)) )
      return 2 - i;
    else
      return ((i^2)>>1) | ((i&1)<<1);
  }

  //! local number of codim 1 entity in neighbor where intersection is contained in
  template<class GridImp>
  inline int ALU2dGridIntersectionBase<GridImp>::indexInOutside () const
  {
    const int i = current.opposite();
    if( (eltype == ALU2DSPACE triangle) || ((eltype == ALU2DSPACE mixed) && (current.nFaces() == 3)) )
      return 2 - i;
    else
      return ((i^2)>>1) | ((i&1)<<1);
  }

  template< class GridImp >
  inline int ALU2dGridIntersectionBase< GridImp >::twistInInside () const
  {
    return 0;
  }

  template< class GridImp >
  inline int ALU2dGridIntersectionBase< GridImp >::twistInOutside () const
  {
    // twist is either 0 or 1 depending on the edge numbers
    if( (eltype == ALU2DSPACE triangle) || ((eltype == ALU2DSPACE mixed) && (current.nFaces() == 3)) )
      return (1 + current.index_ + current.opposite()) % 2;
    else
      return (current.index_ + current.opposite()) % 2;
  }

  template< class GridImp >
  inline typename ALU2dGridIntersectionBase<GridImp>::NormalType
  ALU2dGridIntersectionBase< GridImp >::outerNormal ( const LocalCoordinate &local ) const
  {
    assert( (current.inside() != 0) && (current.index_ < current.nFaces()) );

    typedef double (&normal_t)[dimworld];

    NormalType outerNormal;
    if ( dimworld == 2 || current.inside()->numvertices() == 3 ) // current.inside()->affine()
      current.inside()->outernormal( current.index_, (normal_t)(&outerNormal)[0] );
    else
    {
      const ReferenceElement< alu2d_ctype, dim > &refElement =
        ReferenceElements< alu2d_ctype, dim >::cube();
      typename LocalGeometry::GlobalCoordinate xInside = geometryInInside().global( local );
      typename LocalGeometry::GlobalCoordinate refNormal = refElement.integrationOuterNormal( indexInInside() );
      inside()->geometry().jacobianInverseTransposed( xInside ).mv( refNormal, outerNormal );
      outerNormal *= inside()->geometry().integrationElement( xInside );
    }
    if( current.useOutside_ )
      outerNormal *= 0.5;
    return outerNormal;
  }

  template< class GridImp >
  inline typename ALU2dGridIntersectionBase<GridImp>::NormalType
  ALU2dGridIntersectionBase< GridImp >::integrationOuterNormal ( const LocalCoordinate &local ) const
  {
    return outerNormal( local );
  }

  template< class GridImp >
  inline typename ALU2dGridIntersectionBase<GridImp>::NormalType
  ALU2dGridIntersectionBase< GridImp >::unitOuterNormal ( const LocalCoordinate &local ) const
  {
    NormalType unitNormal( outerNormal( local ) );
    unitNormal *= (1.0 / unitNormal.two_norm());
    return unitNormal;
  }


  template< class GridImp >
  inline typename ALU2dGridIntersectionBase< GridImp >::LocalGeometry
  ALU2dGridIntersectionBase< GridImp >::geometryInInside () const
  {
    assert( (current.inside() != 0) && (current.index_ < current.nFaces()) );

    // only in non-conform situation we use default method
    if( current.useOutside_ )
    {
      if( !intersectionSelfLocal_.valid() )
        intersectionSelfLocal_.buildLocalGeom( inside()->geometry(), geometry() );
      assert( intersectionSelfLocal_.valid() );
      return LocalGeometry( intersectionSelfLocal_ );
    }
    else
    {
      // parameters are face and twist
      const int localTwist = (current.nFaces() == 3) ? (current.index_ % 2) : (current.index_>>1)^(current.index_&1);
      const int twist = (twistInInside() + localTwist) % 2;
      return LocalGeometry( localGeomStorage_.localGeom( current.index_, twist, current.nFaces() ) );
    }
  }

  template< class GridImp >
  inline typename ALU2dGridIntersectionBase< GridImp >::LocalGeometry
  ALU2dGridIntersectionBase< GridImp >::geometryInOutside () const
  {
    assert( current.inside() && current.outside() );

    // only in non-conform situation we use default method
    if( (current.nFaces() != 3) || !conforming() )
    {
      if( !intersectionNeighborLocal_.valid() )
        intersectionNeighborLocal_.buildLocalGeom( outside()->geometry(), geometry() );
      assert( intersectionNeighborLocal_.valid() );
      return LocalGeometry( intersectionNeighborLocal_ );
    }
    else
    {
      // parameters are face and twist
      const int localTwist = (current.nFaces() == 3) ? (current.opposite() % 2) : (current.opposite() >> 1)^(current.opposite() & 1);
      const int twist = (twistInOutside() + localTwist) % 2;
      return LocalGeometry( localGeomStorage_.localGeom( current.opposite(), twist, current.nFaces() ) );
    }
  }

  template< class GridImp >
  inline typename ALU2dGridIntersectionBase< GridImp >::Geometry
  ALU2dGridIntersectionBase< GridImp >::geometry () const
  {
    assert( current.inside() );

    if( !intersectionGlobal_.valid() )
    {
      if( current.useOutside_ )
        intersectionGlobal_.buildGeom( *current.outside(), current.opposite() );
      else
        intersectionGlobal_.buildGeom( *current.inside(), current.index_ );
    }

    assert( intersectionGlobal_.valid() );
    return Geometry( intersectionGlobal_ );
  }


  template< class GridImp >
  inline GeometryType ALU2dGridIntersectionBase< GridImp >::type () const
  {
    return GeometryType( (eltype == ALU2DSPACE triangle ?
                          GenericGeometry :: SimplexTopology< 1 > :: type :: id :
                          GenericGeometry :: CubeTopology   < 1 > :: type :: id), 1);
  }

  template< class GridImp >
  inline void ALU2dGridIntersectionBase< GridImp >:: unsetUp2Date ()
  {
    intersectionGlobal_.invalidate();
    intersectionSelfLocal_.invalidate();
    intersectionNeighborLocal_.invalidate();
  }


  //********************************************************************
  //
  //  --ALU2dGridLevelIntersectionIterator
  //  --LevelIntersectionIterator
  //
  //********************************************************************

  //! Constructor
  template<class GridImp>
  inline ALU2dGridLevelIntersectionIterator<GridImp> ::
  ALU2dGridLevelIntersectionIterator(const FactoryType& factory, const HElementType* el, int wLevel, bool end)
    : ALU2dGridIntersectionBase<GridImp>::ALU2dGridIntersectionBase( factory, wLevel )
  {
    if (!end)
    {
      assert(this->walkLevel_ >= 0);
      setFirstItem(*el,wLevel);
    }
    else
      this->done( el );
  }

  template<class GridImp>
  inline ALU2dGridLevelIntersectionIterator<GridImp> ::
  ALU2dGridLevelIntersectionIterator(const FactoryType& factory, int wLevel) :
    ALU2dGridIntersectionBase<GridImp>::ALU2dGridIntersectionBase(factory, wLevel)
  {}

  //! The copy constructor
  template<class GridImp>
  inline ALU2dGridLevelIntersectionIterator<GridImp> ::
  ALU2dGridLevelIntersectionIterator(const ALU2dGridLevelIntersectionIterator<GridImp> & org) :
    ALU2dGridIntersectionBase<GridImp>:: ALU2dGridIntersectionBase(org)
  {
    nbStack_ = org.nbStack_;
  }

  //! The copy constructor
  template<class GridImp>
  inline void
  ALU2dGridLevelIntersectionIterator<GridImp> ::
  assign(const ALU2dGridLevelIntersectionIterator<GridImp> & org) {
    ALU2dGridIntersectionBase<GridImp>:: ALU2dGridIntersectionBase::assign(org);
    nbStack_ = org.nbStack_;
  }


  //! increment iterator
  template<class GridImp>
  inline void ALU2dGridLevelIntersectionIterator<GridImp> :: increment ()
  {
    doIncrement();
  #if ALU2DGRID_PARALLEL
    this->checkValid();
  #endif
  }


  //! reset IntersectionIterator to first neighbour
  template<class GridImp>
  template<class EntityType>
  inline void ALU2dGridLevelIntersectionIterator<GridImp> ::
  first(const EntityType & en, int wLevel)
  {
    setFirstItem(en.getItem(),wLevel);
  #if ALU2DGRID_PARALLEL
    this->checkValid();
  #endif
  }

  //********************************************************************
  //
  //  --ALU2dGridLeafIntersectionIterator
  //  --LeafIntersectionIterator
  //
  //********************************************************************


  // Constructor
  template<class GridImp>
  inline ALU2dGridLeafIntersectionIterator<GridImp> ::
  ALU2dGridLeafIntersectionIterator(const FactoryType& factory, const HElementType* el, int wLevel, bool end)
    : ALU2dGridIntersectionBase<GridImp>::ALU2dGridIntersectionBase( factory, wLevel )
  {
    if (!end)
    {
      assert(this->walkLevel_ >= 0);
      setFirstItem(*el,wLevel);
    }
    else
      done( el );
  }

  template<class GridImp>
  inline ALU2dGridLeafIntersectionIterator<GridImp> ::
  ALU2dGridLeafIntersectionIterator(const FactoryType& factory, int wLevel) :
    ALU2dGridIntersectionBase<GridImp>::ALU2dGridIntersectionBase(factory, wLevel)
  {}


  //! The copy constructor
  template<class GridImp>
  inline ALU2dGridLeafIntersectionIterator<GridImp> ::
  ALU2dGridLeafIntersectionIterator(const ALU2dGridLeafIntersectionIterator<GridImp> & org)
    :  ALU2dGridIntersectionBase<GridImp>::ALU2dGridIntersectionBase(org)
      ,  nbStack_(org.nbStack_)
  {}

  //! The copy constructor
  template<class GridImp>
  inline void
  ALU2dGridLeafIntersectionIterator<GridImp> ::
  assign(const ALU2dGridLeafIntersectionIterator<GridImp> & org){
    ALU2dGridIntersectionBase<GridImp>::ALU2dGridIntersectionBase::assign(org);
    nbStack_ = org.nbStack_;
  }


  //! increment iterator
  template<class GridImp>
  inline void ALU2dGridLeafIntersectionIterator<GridImp> :: increment ()
  {
    doIncrement();
  #if ALU2DGRID_PARALLEL
    this->checkValid();
  #endif
  }

  //! reset IntersectionIterator to first neighbour
  template<class GridImp>
  template<class EntityType>
  inline void ALU2dGridLeafIntersectionIterator<GridImp> ::
  first(const EntityType & en, int wLevel)
  {
    // if called on non-leaf, just return end iterator
    if( en.isLeaf() )
      setFirstItem( en.getItem(), wLevel );
    else
      done( &en.getItem() );
  }

} //end namespace Dune

#endif // #ifndef DUNE_ALU2DGRID_INTERSECTION_IMP_CC


==> anc/xt-super/dune-grid/dune/grid/alugrid/2d/iterator.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALU2DGRID_ITERATOR_HH
#define DUNE_ALU2DGRID_ITERATOR_HH

// System includes
#include <stack>
#include <utility>

// Dune includes
#include <dune/grid/common/grid.hh>
#include <dune/grid/alugrid/common/intersectioniteratorwrapper.hh>

// Local includes
#include "entity.hh"

namespace Dune {
  // Forward declarations
  template<int cd, int dim, class GridImp>
  class ALU2dGridEntity;
  template<int cd, PartitionIteratorType pitype, class GridImp >
  class ALU2dGridLevelIterator;
  template<int cd, class GridImp >
  class ALU2dGridEntityPointer;
  template<int mydim, int coorddim, class GridImp>
  class ALU2dGridGeometry;
  template<class GridImp>
  class ALU2dGridHierarchicIterator;
  template<class GridImp>
  class ALU2dGridIntersectionBase;
  template<class GridImp>
  class ALU2dGridLeafIntersectionIterator;
  template<class GridImp>
  class ALU2dGridLevelIntersectionIterator;
  template<int codim, PartitionIteratorType pitype, class GridImp>
  class ALU2dGridLeafIterator;
  template< int dim, int dimworld, ALU2DSPACE ElementType eltype >
  class ALU2dGrid;


  //********************************************************************
  //  --ALU2dGridLeafIterator
  //  --LeafIterator
  //  --for codim = 0,2
  //
  //********************************************************************

  template<int cdim, PartitionIteratorType pitype, class GridImp>
  class ALU2dGridLeafIterator
    : public ALU2dGridEntityPointer<cdim,GridImp>
      // public LeafIteratorDefaultImplementation<cdim, pitype, GridImp, ALU2dGridLeafIterator>
  {
    static const int dim = GridImp::dimension;
    static const int dimworld  = GridImp::dimensionworld;
    static const ALU2DSPACE ElementType eltype = GridImp::elementType;
    static const int codim = cdim;

    friend class ALU2dGridEntity<0,dimworld,GridImp>;
    friend class ALU2dGridEntity<1,dimworld,GridImp>;
    friend class ALU2dGridEntity<dim,dimworld,GridImp>;
    friend class ALU2dGrid< dim, dimworld, eltype >;

    typedef ALU2dGridEntityPointer<cdim,GridImp> EntityPointerType;
    typedef ALU2dGridEntity<cdim,dim,GridImp> EntityImp;

    typedef ALU2dGridLeafIterator<cdim, pitype, GridImp> ThisType;

    typedef typename GridImp :: ALU2dGridLeafMarkerVectorType LeafMarkerVectorType;

    // default impl for elements
    template <class ElementImp, class MarkerVectorImp, int codim>
    struct GetLevel
    {
      // return level of element
      static int level(const ElementImp & elem, const MarkerVectorImp& marker)
      {
        return elem.level();
      }
    };

    // specialization for vertices
    template <class ElementImp, class MarkerVectorImp>
    struct GetLevel<ElementImp,MarkerVectorImp,2>
    {
      // return level of leaf vertex
      static int level(const ElementImp & elem, const MarkerVectorImp& marker)
      {
        return marker.levelOfVertex(elem.getIndex());
      }
    };

  public:
    typedef typename GridImp :: GridObjectFactoryType FactoryType;

    //! type of entity we iterate (interface)
    typedef typename GridImp::template Codim<cdim>::Entity Entity;
    typedef typename Dune::ALU2dImplTraits< dimworld, eltype >::template Codim<cdim>::InterfaceType ElementType;

    //! Constructor called by LeafIterator
    ALU2dGridLeafIterator(const FactoryType& factory, bool end);

    //! copy Constructor
    ALU2dGridLeafIterator(const ThisType & org);

    //! prefix increment
    void increment ();

    //! assigment of iterator
    ThisType & operator = (const ThisType & org);

  private:
    //! true if iterator is end iterator
    bool endIter_;
    //! actual level
    int level_;
    ElementType * elem_;
    typedef ALU2DSPACE Listwalkptr< ElementType > IteratorType;
    // Listwalkptr, behaves like a proxy for Leafwalk and Levelwalk Ptrs
    IteratorType iter_;

    // for the codim 2 case
    LeafMarkerVectorType & marker_;
  }; // end ALU2dGridLeafIterator


  //********************************************************************
  //  --ALU2dGridLeafIterator
  //  --LeafIterator
  //  --specialized for codim = 1
  //
  //********************************************************************

  template<PartitionIteratorType pitype, class GridImp>
  class ALU2dGridLeafIterator<1,pitype,GridImp>
    : public ALU2dGridEntityPointer<1,GridImp>
      // public LeafIteratorDefaultImplementation<1, pitype, GridImp, ALU2dGridLeafIterator>
  {
    static const int dim = GridImp::dimension;
    static const int dimworld  = GridImp::dimensionworld;
    static const ALU2DSPACE ElementType eltype = GridImp::elementType;
    static const int codim = 1;

    friend class ALU2dGridEntity<0,dimworld,GridImp>;
    friend class ALU2dGridEntity<1,dimworld,GridImp>;
    friend class ALU2dGridEntity<dim,dimworld,GridImp>;
    friend class ALU2dGrid< dim, dimworld, eltype >;

    typedef ALU2dGridEntityPointer<1,GridImp> EntityPointerType;
    typedef ALU2dGridEntity<1,dim,GridImp> EntityImp;

    typedef ALU2dGridLeafIterator<1, pitype, GridImp> ThisType;

    typedef typename GridImp :: ALU2dGridLeafMarkerVectorType LeafMarkerVectorType;

  public:
    typedef typename GridImp :: GridObjectFactoryType FactoryType;

    //! type of entity we iterate (interface)
    typedef typename GridImp::template Codim<1>::Entity Entity;
    typedef typename Dune::ALU2dImplTraits< dimworld, eltype >::template Codim<1>::InterfaceType ElementType;

    //! Constructor called by LeafIterator
    ALU2dGridLeafIterator(const FactoryType& factory, bool end);

    //! copy Constructor
    ALU2dGridLeafIterator(const ThisType & org);

    //! prefix increment
    void increment ();

    //! assigment of iterator
    ThisType & operator = (const ThisType & org);

  private:
    int goNextElement();

    //! true if iterator is end iterator
    bool endIter_;
    //! actual level
    int level_;
    //! information for edges
    int face_;

    //! pointer to element
    ElementType * elem_;

    typedef ALU2DSPACE Listwalkptr< ElementType > IteratorType;

    // Listwalkptr, behaves like a proxy for Leafwalk and Levelwalk Ptrs
    IteratorType iter_;

    // for the codim 1 case
    LeafMarkerVectorType & marker_;

  }; // end ALU2dGridLeafIterator

  //**********************************************************************
  //
  // --ALU2dGridLevelIterator
  // --LevelIterator, specialized for cd=0
  //**********************************************************************

  template<PartitionIteratorType pitype, class GridImp>
  class ALU2dGridLevelIterator<0, pitype, GridImp>
    : public ALU2dGridEntityPointer<0,GridImp>
      // public LevelIteratorDefaultImplementation <0, pitype, GridImp, ALU2dGridLevelIterator>
  {
    static const int dim = GridImp::dimension;
    static const int dimworld  = GridImp::dimensionworld;
    static const ALU2DSPACE ElementType eltype = GridImp::elementType;
    static const int codim = 0;

    friend class ALU2dGridEntity<dim,dimworld,GridImp>;
    friend class ALU2dGridEntity<1,dimworld,GridImp>;
    friend class ALU2dGridEntity<0,dimworld,GridImp>;
    friend class ALU2dGrid< dim, dimworld, eltype >;

    typedef ALU2dGridEntityPointer<codim,GridImp> EntityPointerType;
    typedef ALU2dGridEntity<codim,dim,GridImp> EntityImp;

    typedef typename ALU2dImplTraits< dimworld, eltype >::HElementType HElementType;
    typedef ALU2dGridLevelIterator<0,pitype,GridImp> ThisType;

  public:
    typedef typename GridImp :: GridObjectFactoryType FactoryType;

    typedef typename GridImp::template Codim<codim>::Entity Entity;

    //! Constructor
    ALU2dGridLevelIterator(const FactoryType& factory, int level, bool end);

    //! copy constructor
    ALU2dGridLevelIterator(const ThisType & org);

    //! prefix increment
    void increment ();

    //! do not allow assigment
    ThisType & operator = (const ThisType & org);

  private:
    //! true if iterator is end iterator
    bool endIter_;
    //! actual level
    int level_;

    //! pointer to element
    HElementType * item_;

    //! type of entity we iterate (interface)
    typedef typename Dune::ALU2dImplTraits< dimworld, eltype  >::template Codim<0>::InterfaceType ElementType;
    typedef ALU2DSPACE Listwalkptr< ElementType > IteratorType;
    IteratorType iter_;

  };

  //**********************************************************************
  //
  // --ALU2dGridLevelIterator
  // --LevelIterator, specialized for cd=1
  //**********************************************************************

  template<PartitionIteratorType pitype, class GridImp>
  class ALU2dGridLevelIterator<1, pitype, GridImp>
    : public ALU2dGridEntityPointer<1,GridImp>
      // public LevelIteratorDefaultImplementation <1, pitype, GridImp, ALU2dGridLevelIterator>
  {
    static const int dim = GridImp::dimension;
    static const int dimworld  = GridImp::dimensionworld;
    static const ALU2DSPACE ElementType eltype = GridImp::elementType;
    static const int codim = 1;

    friend class ALU2dGridEntity<dim,dimworld,GridImp>;
    friend class ALU2dGridEntity<1,dimworld,GridImp>;
    friend class ALU2dGridEntity<0,dimworld,GridImp>;
    friend class ALU2dGrid< dim, dimworld, eltype >;

    typedef ALU2dGridEntityPointer<codim,GridImp> EntityPointerType;
    typedef ALU2dGridEntity<codim,dim,GridImp> EntityImp;

    typedef typename ALU2dImplTraits< dimworld, eltype >::HElementType HElementType;

    typedef ALU2dGridLevelIterator<1,pitype,GridImp> ThisType;
  public:
    typedef typename GridImp :: GridObjectFactoryType FactoryType;

    typedef typename GridImp::template Codim<codim>::Entity Entity;

    //! Constructor
    ALU2dGridLevelIterator(const FactoryType& factroy, int level, bool end);

    //! copy constructor
    ALU2dGridLevelIterator(const ThisType & org);

    ~ALU2dGridLevelIterator();

    //! prefix increment
    void increment ();

    //! assigment of iterator
    ThisType & operator = (const ThisType & org);

  private:
    //! true if iterator is end iterator
    bool endIter_;
    //! actual level
    int level_;
    //! information for edges
    int myFace_;

    // current item
    HElementType * item_;
    //! type of entity we iterate (interface)
    typedef typename Dune::ALU2dImplTraits< dimworld, eltype >::template Codim<1>::InterfaceType ElementType;
    ElementType * elem_;
    // Listwalkptr is a proxy for iterator pointers
    typedef ALU2DSPACE Listwalkptr< ElementType > IteratorType;

    IteratorType iter_;

    ALU2dGridMarkerVector * marker_;

    ALU2dGridMarkerVector & marker()
    {
      assert( marker_ );
      return *marker_;
    }
  };

  //**********************************************************************
  //
  // --ALU2dGridLevelIterator
  // --LevelIterator, specialized for cd=2
  //**********************************************************************

  template<PartitionIteratorType pitype, class GridImp>
  class ALU2dGridLevelIterator<2, pitype, GridImp>
    : public ALU2dGridEntityPointer<2,GridImp>
      // public LevelIteratorDefaultImplementation <2, pitype, GridImp, ALU2dGridLevelIterator>
  {
    static const int dim = GridImp::dimension;
    static const int dimworld  = GridImp::dimensionworld;
    static const ALU2DSPACE ElementType eltype = GridImp::elementType;
    static const int codim = 2;

    friend class ALU2dGridEntity<dim,dimworld,GridImp>;
    friend class ALU2dGridEntity<1,dimworld,GridImp>;
    friend class ALU2dGridEntity<0,dimworld,GridImp>;
    friend class ALU2dGrid< dim, dimworld, eltype >;

    typedef ALU2dGridEntityPointer<codim,GridImp> EntityPointerType;
    typedef ALU2dGridEntity<codim,dim,GridImp> EntityImp;

    typedef typename ALU2dImplTraits< dimworld, eltype >::HElementType HElementType ;
    typedef ALU2dGridLevelIterator<2,pitype,GridImp> ThisType;

  public:
    typedef typename GridImp :: GridObjectFactoryType FactoryType;

    typedef typename GridImp::template Codim<codim>::Entity Entity;

    //! Constructor
    ALU2dGridLevelIterator(const FactoryType& factory, int level, bool end);

    //! copy constructor
    ALU2dGridLevelIterator(const ThisType & org);

    ~ALU2dGridLevelIterator();

    //! prefix increment
    void increment ();

    //! assigment of iterator
    ThisType & operator = (const ThisType & org);

  private:
    //! true if iterator is end iterator
    bool endIter_;
    //! actual level
    int level_;
    //! information for edges
    int myFace_;
    //! true if iterator is already a copy

    //! type of entity we iterate (interface)
    typedef typename Dune::ALU2dImplTraits< dimworld, eltype >::template Codim<0>::InterfaceType ElementType;
    typedef typename Dune::ALU2dImplTraits< dimworld, eltype >::template Codim<2>::InterfaceType VertexType;

    HElementType * item_;
    VertexType * vertex_;


    typedef ALU2DSPACE Listwalkptr< ElementType > IteratorType;
    IteratorType iter_;

    // marker vector to tell on which element vertex is visited
    ALU2dGridMarkerVector * marker_;
    ALU2dGridMarkerVector & marker()
    {
      assert( marker_ );
      return *marker_;
    }
  };

  //***************************************************************
  //
  // - HierarchicIteraror
  // --HierarchicIterator
  //***************************************************************

  //! Hierarchic Iterator of ALU2dGrid
  template<class GridImp>
  class ALU2dGridHierarchicIterator
    : public ALU2dGridEntityPointer<0,GridImp>
      // public HierarchicIteratorDefaultImplementation <GridImp,ALU2dGridHierarchicIterator>
  {
    typedef ALU2dGridHierarchicIterator<GridImp> ThisType;

    static const int dim = GridImp::dimension;
    static const int dimworld  = GridImp::dimensionworld;
    static const ALU2DSPACE ElementType eltype = GridImp::elementType;
    static const int codim = 2;

    typedef typename ALU2dImplTraits< dimworld, eltype >::HElementType HElementType ;

  public:
    typedef typename GridImp :: GridObjectFactoryType FactoryType;

    //! type of entities we iterate
    typedef typename GridImp::template Codim<0>::Entity Entity;
    //! type of coordinates, i.e. double
    typedef typename GridImp::ctype ctype;
    //! tpye of entity implementation
    typedef ALU2dGridEntity<0,dim,GridImp> EntityImp;

    //! the normal Constructor
    ALU2dGridHierarchicIterator(const FactoryType& factory,
                                const HElementType & elem, int maxlevel, bool end=false);

    //! the normal Constructor
    ALU2dGridHierarchicIterator(const ALU2dGridHierarchicIterator<GridImp> &org);

    //! increment, go to next entity
    void increment();

    //! the assignment operator
    ThisType & operator = (const ALU2dGridHierarchicIterator<GridImp> &org)
    {
      ALU2dGridEntityPointer<0,GridImp> :: operator = (org);
      elem_ = org.elem_;
      maxlevel_= org.maxlevel_;
      endIter_ = org.endIter_;
      return *this;
    }

  private:

    //! go to next valid element
    HElementType * goNextElement (HElementType * oldEl);

    //! element from where we started
    const HElementType * elem_;

    //! maximal level to go down
    int maxlevel_;
    //! true if iterator is end iterator
    bool endIter_;
  }; // end ALU2dHierarchicIterator

} // end namespace Dune

#include "iterator_imp.cc"

#endif // #ifndef DUNE_ALU2DGRID_ITERATOR_HH


==> anc/xt-super/dune-grid/dune/grid/alugrid/2d/iterator_imp.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include "geometry.hh"
#include "entity.hh"
#include "grid.hh"
//#include "faceutility.hh"
#include <stack>
#include <utility>

#ifndef DUNE_ALU2DGRID_ITERATOR_IMP_CC
#define DUNE_ALU2DGRID_ITERATOR_IMP_CC


namespace Dune
{

  //********************************************************************
  //
  //  --ALU2dGridLeafIterator
  //  --LeafIterator
  //
  //********************************************************************

  //! constructor
  template<int cdim, PartitionIteratorType pitype, class GridImp>
  inline ALU2dGridLeafIterator<cdim, pitype, GridImp> ::
  ALU2dGridLeafIterator(const FactoryType& factory, bool end) :
    EntityPointerType ( factory ),
    endIter_(end),
    level_(-1),
    elem_(0),
    iter_(),
    marker_( factory.grid().getLeafMarker())
  {
    if(!end)
    {
      const GridImp& grid = factory.grid() ;
      // update marker Vector
      if( (cdim == 2) && (! marker_.valid()) ) marker_.update(grid);

      iter_ = IteratorType(grid.myGrid());
      iter_->first();

      if((!iter_->done()))
      {
        elem_ = &(iter_->getitem());

#if ALU2DGRID_PARALLEL
        const bool valid = (cdim == 0) ?
                           (this->grid().rankManager().isValid( elem_->getIndex(), pitype )) :
                           marker_.isValidVertex( elem_->getIndex() );
#else
        const bool valid = true;
#endif

        // if we found valid item, call update
        if( valid )
        {
          this->updateEntityPointer(elem_, -1,
                                    GetLevel<ElementType,LeafMarkerVectorType,cdim>::level(*elem_,marker_));
        }
        else
        {
          increment();
        }
      }
    }
    else
    {
      endIter_ = true;
      this->done();
    }
  }

  //! copy constructor
  template<int cdim, PartitionIteratorType pitype, class GridImp>
  inline ALU2dGridLeafIterator<cdim, pitype, GridImp> ::
  ALU2dGridLeafIterator(const ALU2dGridLeafIterator<cdim,pitype,GridImp> & org)
    : EntityPointerType (org)
      , endIter_( org.endIter_ )
      , level_( org.level_ )
      , elem_(org.elem_)
      , iter_ ( org.iter_ )
      , marker_(org.marker_)
  {}

  //! assignment
  template<int cdim, PartitionIteratorType pitype, class GridImp>
  inline ALU2dGridLeafIterator<cdim, pitype, GridImp> &
  ALU2dGridLeafIterator<cdim, pitype, GridImp> ::
  operator = (const ThisType & org)
  {
    EntityPointerType :: operator = (org);
    endIter_ =  org.endIter_ ;
    level_   =  org.level_;
    elem_    =  org.elem_;
    iter_    =  org.iter_;

    // there is only one reference, so we don't copy
    assert(&marker_ == &org.marker_);
    return *this;
  }


  //! prefix increment
  template<int cdim, PartitionIteratorType pitype, class GridImp>
  inline void ALU2dGridLeafIterator<cdim, pitype, GridImp> :: increment ()
  {
    if(endIter_) return ;

    // go to next item
    iter_->next();

    if(iter_->done()) {
      endIter_ = true;
      this->done();
      return ;
    }

    // get element pointer
    elem_ = &(iter_->getitem());

#if ALU2DGRID_PARALLEL
    bool valid = (cdim == 0) ?
                 (this->grid().rankManager().isValid( elem_->getIndex(), pitype )) :
                 marker_.isValidVertex( elem_->getIndex() );

    while ( ! valid )
    {
      // go to next item
      iter_->next();

      if(iter_->done())
      {
        endIter_ = true;
        this->done();
        return ;
      }

      // get element pointer
      elem_ = &(iter_->getitem());
      valid = (cdim == 0) ?
              (this->grid().rankManager().isValid( elem_->getIndex(), pitype )) :
              marker_.isValidVertex( elem_->getIndex() );
    }
#endif

    this->updateEntityPointer(elem_, -1,
                              GetLevel<ElementType,LeafMarkerVectorType,cdim>::level(*elem_,marker_));
  }

  //********************************************************************
  //
  //  -- ALU2dGridLeafIterator
  //  -- LeafIterator
  //  -- specialized for codim=1
  //
  //********************************************************************

  //! constructor
  template<PartitionIteratorType pitype, class GridImp>
  inline ALU2dGridLeafIterator<1, pitype, GridImp> ::
  ALU2dGridLeafIterator(const FactoryType& factory, bool end) :
    EntityPointerType ( factory ),
    endIter_(end),
    level_(-1),
    face_(0),
    elem_(0),
    iter_(),
    marker_( factory.grid().getLeafMarker())
  {
    if(!end)
    {
      const GridImp& grid = factory.grid() ;
      // update marker Vector
      if( ! marker_.valid() ) marker_.update(grid);

      iter_ = IteratorType(grid.myGrid());
      iter_->first();
      if((!iter_->done()))
      {
        elem_ = &(iter_->getitem());
        this->updateEntityPointer(elem_, face_, elem_->level());
        increment();
      }
    }
    else
    {
      endIter_ = true;
      this->done();
    }
  }

  //! copy constructor
  template<PartitionIteratorType pitype, class GridImp>
  inline ALU2dGridLeafIterator<1, pitype, GridImp> ::
  ALU2dGridLeafIterator(const ALU2dGridLeafIterator<1,pitype,GridImp> & org)
    : EntityPointerType (org)
      , endIter_( org.endIter_ )
      , level_( org.level_ )
      , face_(org.face_)
      , elem_(org.elem_)
      , iter_ ( org.iter_ )
      , marker_ (org.marker_)
  {}

  //! assignment
  template<PartitionIteratorType pitype, class GridImp>
  inline ALU2dGridLeafIterator<1, pitype, GridImp> &
  ALU2dGridLeafIterator<1, pitype, GridImp> ::
  operator = (const ThisType & org)
  {
    EntityPointerType :: operator = (org);
    endIter_ =  org.endIter_ ;
    level_   =  org.level_;
    face_    =  org.face_;
    elem_    =  org.elem_;
    iter_    =  org.iter_;

    // there is only one reference, so we don't copy
    assert(&marker_ == &org.marker_);
    return *this;
  }


  //! prefix increment
  template<PartitionIteratorType pitype, class GridImp>
  inline void ALU2dGridLeafIterator<1, pitype, GridImp> :: increment() {

    IteratorType & iter = iter_;
    if(iter->done()) {
      face_= -1;
      return ;
    }

    int goNext = goNextElement();
    if (goNext) {
      assert( (eltype == ALU2DSPACE triangle && face_==3) ||
              (eltype == ALU2DSPACE quadrilateral && face_==4) );

      // go next element
      iter->next();
      if(iter->done())
      {
        endIter_=true;
        face_= -1;
        this->done();
        return ;
      }
      // get new element
      elem_ = &(iter->getitem());
#if ALU2DGRID_PARALLEL
      while ( ! this->grid().rankManager().isValid( elem_->getIndex(), pitype ) )
      {
        // go to next item
        iter->next();
        if(iter->done())
        {
          endIter_=true;
          face_= -1;
          this->done();
          return ;
        }
        elem_ = &(iter->getitem());
      }
#endif

      face_=0;
      // whatever this is good for
      this->updateEntityPointer(elem_, face_, elem_->level());
      increment();
    }
    else
    {
      if(iter->done())
      {
        endIter_=true;
        face_= -1;
        this->done();
        return ;
      }
      elem_ = &(iter->getitem());
      this->updateEntityPointer(elem_, face_, elem_->level());
      ++face_;
    }
    return;
  }

  template<PartitionIteratorType pitype, class GridImp>
  inline int ALU2dGridLeafIterator<1, pitype, GridImp> :: goNextElement()
  {
    assert(face_>=0);
    const ElementType* item = this->seed_.item();
    assert( item );
    int elIdx = item->getIndex();

    while (face_ < item->numfaces() ) {
      int idx = item->edge_idx(face_);
      // check if face is visited on this element
      if(marker_.isOnElement(elIdx,idx,1))
        return 0;
      else
        ++face_;
    }
    return 1;
  }


  //********************************************************************
  //
  //  --ALU2dLevelLeafIterator
  //  --LevelIterator, specialized for cd=0
  //
  //********************************************************************

  //! constructor for cd=0
  template<PartitionIteratorType pitype, class GridImp>
  inline ALU2dGridLevelIterator<0, pitype, GridImp> ::
  ALU2dGridLevelIterator(const FactoryType& factory, int level, bool end) :
    EntityPointerType ( factory ),
    endIter_(end),
    level_(level),
    iter_()
  {
    if(!end)
    {
      const GridImp& grid = factory.grid() ;

      iter_ = IteratorType(grid.myGrid(), level_);
      iter_->first();
      if((!iter_->done()))
      {
        item_ = &(iter_->getitem());
        this->updateEntityPointer(item_, -1 , level_);
#if ALU2DGRID_PARALLEL
        if ( ! this->grid().rankManager().isValid( item_->getIndex(), pitype ) )
        {
          increment();
        }
#endif
      }

    }
    else
    {
      endIter_ = true;
      this->done();
    }
  }

  //! copy constructor for cd=1
  template<PartitionIteratorType pitype, class GridImp>
  inline ALU2dGridLevelIterator<0, pitype, GridImp> ::
  ALU2dGridLevelIterator(const ALU2dGridLevelIterator<0,pitype,GridImp> & org)
    : EntityPointerType (org)
      , endIter_( org.endIter_ )
      , level_( org.level_ )
      , item_(org.item_)
      , iter_ (org.iter_)
  {}

  //! assignment
  template<PartitionIteratorType pitype, class GridImp>
  inline ALU2dGridLevelIterator<0, pitype, GridImp> &
  ALU2dGridLevelIterator<0, pitype, GridImp> ::
  operator = (const ThisType & org)
  {
    EntityPointerType :: operator = (org);
    endIter_ =  org.endIter_ ;
    level_   =  org.level_;
    item_    =  org.item_;
    iter_    =  org.iter_;
    return *this;
  }

  //! prefix increment
  template<PartitionIteratorType pitype, class GridImp>
  inline void ALU2dGridLevelIterator<0, pitype, GridImp> :: increment () {

    if(endIter_) return ;

    IteratorType & iter = iter_;

    iter->next();
    if(iter->done()) {
      endIter_ = true;
      this->done();
      return ;
    }
    item_ = &iter->getitem();

#if ALU2DGRID_PARALLEL
    while ( ! this->grid().rankManager().isValid( item_->getIndex(), pitype ) )
    {
      // go to next item
      iter_->next();

      if(iter_->done()) {
        endIter_ = true;
        this->done();
        return ;
      }

      // get element pointer
      item_ = &(iter_->getitem());
    }
#endif

    this->updateEntityPointer(item_, -1 , level_);
    return;
  }


  //********************************************************************
  //
  //  --ALU2dLevelLeafIterator
  //  --LevelIterator, specialized for cd=1
  //
  //********************************************************************

  //! constructor for cd=1
  template<PartitionIteratorType pitype, class GridImp>
  inline ALU2dGridLevelIterator<1, pitype, GridImp> ::
  ALU2dGridLevelIterator(const FactoryType& factory, int level, bool end) :
    EntityPointerType ( factory ),
    endIter_(end),
    level_(level),
    myFace_(0),
    iter_(),
    marker_(& factory.grid().getMarkerVector(level) )
  {
    if(!end)
    {
      const GridImp& grid = factory.grid() ;

      // update marker Vector if necessary
      if( ! marker().valid() ) marker().update( grid, level_);

      iter_ = IteratorType(grid.myGrid(), level_);
      iter_->first();

      if((!iter_->done()))
      {
        elem_ = &(iter_->getitem());
        this->updateEntityPointer(elem_, myFace_, level_);
        increment();
      }
    }
    else
    {
      endIter_ = true;
      this->done();
    }
  }

  //! copy constructor for cd=1
  template<PartitionIteratorType pitype, class GridImp>
  inline ALU2dGridLevelIterator<1, pitype, GridImp> ::
  ALU2dGridLevelIterator(const ALU2dGridLevelIterator<1,pitype,GridImp> & org)
    : EntityPointerType (org)
      , endIter_( org.endIter_ )
      , level_( org.level_ )
      , myFace_(org.myFace_)
      , item_(org.item_)
      , elem_(org.elem_)
      , iter_ ( org.iter_ )
      , marker_(org.marker_)
  {}

  //! assignment
  template<PartitionIteratorType pitype, class GridImp>
  inline ALU2dGridLevelIterator<1, pitype, GridImp> &
  ALU2dGridLevelIterator<1, pitype, GridImp> ::
  operator = (const ThisType & org)
  {
    EntityPointerType :: operator = (org);
    endIter_ = org.endIter_ ;
    level_   = org.level_;
    myFace_  = org.myFace_;
    item_    = org.item_;
    elem_    = org.elem_;
    iter_    = org.iter_;
    marker_  = org.marker_;

    assert(marker_ == org.marker_);
    return *this;
  }

  template<PartitionIteratorType pitype, class GridImp>
  inline ALU2dGridLevelIterator<1, pitype, GridImp> ::
  ~ALU2dGridLevelIterator()
  {}

  //! prefix increment
  template<PartitionIteratorType pitype, class GridImp>
  inline void ALU2dGridLevelIterator<1, pitype, GridImp> :: increment ()
  {
    // if already end iter, return
    if(endIter_) return ;

    IteratorType & iter = iter_;
    assert(myFace_>=0);

    int goNext = 1;
    item_ = &iter->getitem();
    int elIdx = item_->getIndex();

    while (myFace_ < item_->numfaces() ) {
      int idx = item_->edge_idx(myFace_);
      // check if face is visited on this element
      if( marker().isOnElement(elIdx,idx,1) )
      {
        goNext = 0;
        break;
      }
      ++myFace_;
    }

    if (goNext)
    {
      assert( (eltype == ALU2DSPACE triangle && myFace_==3) ||
              (eltype == ALU2DSPACE quadrilateral && myFace_==4) );

      iter->next();
      if(iter->done())
      {
        endIter_ = true;
        myFace_= 0;
        this->done();
        return ;
      }

      // get new element
      item_ = &iter->getitem();
#if ALU2DGRID_PARALLEL
      while ( ! this->grid().rankManager().isValid( item_->getIndex(), pitype ) )
      {
        iter->next();
        if(iter->done())
        {
          endIter_ = true;
          myFace_= 0;
          this->done();
          return ;
        }
        item_ = &iter->getitem();
      }
#endif

      myFace_= 0;
      // whatever this does
      this->updateEntityPointer(item_, myFace_, level_);
      increment();
      return;
    }

    if(iter->done())
    {
      endIter_ = true;
      myFace_= 0; // set face to non valid value
      this->done();
      return ;
    }
    item_ = &iter->getitem();
    this->updateEntityPointer(item_, myFace_, level_);
    ++myFace_;
  }


  //********************************************************************
  //
  //  --ALU2dLevelLeafIterator
  //  --LevelIterator, specialized for cd=2
  //
  //********************************************************************

  //! constructor for cd=2
  template<PartitionIteratorType pitype, class GridImp>
  inline ALU2dGridLevelIterator<2, pitype, GridImp> ::
  ALU2dGridLevelIterator(const FactoryType& factory, int level, bool end) :
    EntityPointerType ( factory ),
    endIter_(end),
    level_(level),
    myFace_(0),
    iter_(),
    marker_(& factory.grid().getMarkerVector(level))
  {
    if(!end)
    {
      const GridImp& grid = factory.grid() ;

      // update marker Vector if necessary
      if( ! marker().valid() ) marker().update(grid,level_);

      iter_ = IteratorType(grid.myGrid(), level_);
      iter_->first();

      if((!iter_->done()))
      {
        item_ = &iter_->getitem();
#if ALU2DGRID_PARALLEL
        while ( ! this->grid().rankManager().isValid( item_->getIndex(), pitype ) )
        {
          iter_->next();
          if(iter_->done())
          {
            endIter_ = true;
            myFace_= 0;
            this->done();
            return ;
          }
          item_ = &iter_->getitem();
        }
#endif
        vertex_ = item_->getVertex(myFace_);
        this->updateEntityPointer(vertex_, myFace_, level_);
        increment();
      }
    }
    else
    {
      endIter_ = true;
      this->done();
    }
  }

  //! copy constructor for cd=2
  template<PartitionIteratorType pitype, class GridImp>
  inline ALU2dGridLevelIterator<2, pitype, GridImp> ::
  ALU2dGridLevelIterator(const ALU2dGridLevelIterator<2,pitype,GridImp> & org)
    : EntityPointerType (org)
      , endIter_( org.endIter_ )
      , level_( org.level_ )
      , myFace_(org.myFace_)
      , item_(org.item_)
      , vertex_(org.vertex_)
      , iter_ ( org.iter_ )
      , marker_(org.marker_)
  {}

  //! assignment
  template<PartitionIteratorType pitype, class GridImp>
  inline ALU2dGridLevelIterator<2, pitype, GridImp> &
  ALU2dGridLevelIterator<2, pitype, GridImp> ::
  operator = (const ThisType & org)
  {
    EntityPointerType :: operator = (org);
    endIter_ = org.endIter_ ;
    level_   = org.level_;
    myFace_  = org.myFace_;
    item_    = org.item_;
    vertex_  = org.vertex_;
    iter_    = org.iter_;
    marker_  = org.marker_;

    assert(marker_ == org.marker_);
    return *this;
  }


  template<PartitionIteratorType pitype, class GridImp>
  inline ALU2dGridLevelIterator<2, pitype, GridImp> ::
  ~ALU2dGridLevelIterator()
  {}

  //! prefix increment
  template<PartitionIteratorType pitype, class GridImp>
  inline void ALU2dGridLevelIterator<2, pitype, GridImp> :: increment () {

    if(endIter_)
      return ;

    IteratorType & iter = iter_;
    assert(myFace_>=0);

    int goNext = 1;
    item_ = &iter->getitem();
    int elIdx = item_->getIndex();

    while (myFace_ < item_->numfaces() ) {
      vertex_ = item_->getVertex(myFace_);
      int idx = vertex_->getIndex();

      // check if face is visited on this element
      if( marker().isOnElement(elIdx,idx,2) )
      {
        goNext = 0;
        break;
      }
      ++myFace_;
    }

    if (goNext) {
      assert( (eltype == ALU2DSPACE triangle && myFace_==3) ||
              (eltype == ALU2DSPACE quadrilateral && myFace_==4) );

      iter->next();
      if(iter->done())
      {
        endIter_ = true;
        myFace_= 0;
        this->done();
        return ;
      }
      item_ = &iter->getitem();

#if ALU2DGRID_PARALLEL
      while ( ! this->grid().rankManager().isValid( item_->getIndex(), pitype ) )
      {
        iter->next();
        if(iter->done())
        {
          endIter_ = true;
          myFace_= 0;
          this->done();
          return ;
        }
        item_ = &iter->getitem();
      }
#endif

      myFace_ = 0;
      vertex_ = item_->getVertex(myFace_);
      this->updateEntityPointer(vertex_, myFace_, level_);
      increment();
      return;
    }

    if(iter->done()) {
      endIter_ = true;
      myFace_= 0;
      this->done();
      return ;
    }
    item_ = &iter->getitem();
    vertex_ = item_->getVertex(myFace_);
    this->updateEntityPointer(vertex_, myFace_, level_);
    ++myFace_;
  }


  //********************************************************************
  //
  //  --ALU2dGridHierarchicIterator
  //  --HierarchicIterator
  //
  //********************************************************************


  //! the normal Constructor
  template<class GridImp>
  inline ALU2dGridHierarchicIterator<GridImp> ::
  ALU2dGridHierarchicIterator(const FactoryType& factory, const HElementType & elem, int maxlevel, bool end)
    : ALU2dGridEntityPointer<0,GridImp>( factory )
      , elem_(&elem)
      , maxlevel_(maxlevel)
      , endIter_(end) {

    if (!end)
    {
      HElementType * item = const_cast<HElementType *> (elem_->down());
      if(item)
      {
        // we have children and they lie in the disired level range
        if(item->level() <= maxlevel_)
        {
          this->updateEntityPointer( item );
        }
        else
        { // otherwise do nothing
          this->done();
        }
      }
      else
      {
        this->done();
      }
    }
  }


  //! the normal Constructor
  template<class GridImp>
  inline ALU2dGridHierarchicIterator<GridImp> ::
  ALU2dGridHierarchicIterator(const ALU2dGridHierarchicIterator<GridImp> &org) :
    ALU2dGridEntityPointer<0,GridImp> (org)
    , elem_ (org.elem_)
    , maxlevel_(org.maxlevel_)
    , endIter_(org.endIter_)  {}


  template <class GridImp>
  inline typename ALU2dGridHierarchicIterator<GridImp>::HElementType * ALU2dGridHierarchicIterator<GridImp>::
  goNextElement(HElementType * oldelem )
  {
    // strategy is:
    // - go down as far as possible and then over all children
    // - then go to father and next and down again

    HElementType * nextelem = oldelem->down();
    if(nextelem)
    {
      if(nextelem->level() <= maxlevel_)
        return nextelem;
    }

    nextelem = oldelem->next();
    if(nextelem)
    {
      if(nextelem->level() <= maxlevel_)
        return nextelem;
    }

    nextelem = oldelem->father();
    if(nextelem == elem_) return 0;

    while( !nextelem->next() )
    {
      nextelem = nextelem->father();
      if(nextelem == elem_) return 0;
    }

    if(nextelem) nextelem = nextelem->next();

    return nextelem;
  }


  //! increment, go to next entity
  template<class GridImp>
  inline void ALU2dGridHierarchicIterator<GridImp> :: increment() {

    assert( this->seed_.item() != 0);

    HElementType * nextItem = goNextElement( this->seed_.item() );
    if(!nextItem)
    {
      this->done();
      return ;
    }

    this->updateEntityPointer(nextItem);
    return ;
  }

} //end namespace Dune
#endif


==> anc/xt-super/dune-grid/dune/grid/alugrid/3d/CMakeLists.txt <==
if(ALUGRID_FOUND)
  set(SOURCES mappings.cc topology.cc faceutility.cc)
else(ALUGRID_FOUND)
  set(SOURCES "")
endif(ALUGRID_FOUND)
add_dune_alugrid_flags(SOURCE_ONLY ${SOURCES})
dune_add_library(alu3d OBJECT ${SOURCES})

set(HEADERS
  alu3dinclude.hh
  alu3dgridfactory.hh
  alu3dgridfactory.cc
  datahandle.hh
  grid.hh
  grid_imp.cc
  grid_inline.hh
  mappings.hh
  mappings_imp.cc
  topology.hh
  entity.hh
  entity_imp.cc
  entity_inline.hh
  entityseed.hh
  faceutility.hh
  faceutility_imp.cc
  geometry.hh
  geometry_imp.cc
  indexsets.hh
  iterator.hh
  iterator.cc
  iterator_imp.cc
  alu3diterators.hh
  lbdatahandle.hh
  alugrid.hh)

exclude_dir_from_headercheck()

install(FILES ${HEADERS}
  DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/grid/alugrid/3d)


==> anc/xt-super/dune-grid/dune/grid/alugrid/3d/Makefile.am <==
alu3dgriddir = $(includedir)/dune/grid/alugrid/3d
alu3dgrid_HEADERS = alu3dinclude.hh alu3dgridfactory.hh alu3dgridfactory.cc \
  datahandle.hh grid.hh grid_imp.cc grid_inline.hh \
  mappings.hh mappings_imp.cc topology.hh \
  entity.hh entity_imp.cc entity_inline.hh entityseed.hh \
  faceutility.hh faceutility_imp.cc geometry.hh geometry_imp.cc \
  indexsets.hh iterator.hh iterator.cc iterator_imp.cc alu3diterators.hh \
  lbdatahandle.hh alugrid.hh

headercheck_IGNORE = $(alu3dgrid_HEADERS)

if ALUGRID
  noinst_LTLIBRARIES = libalu3d.la
  libalu3d_la_SOURCES = mappings.cc topology.cc faceutility.cc

  libalu3d_la_CPPFLAGS = $(AM_CPPFLAGS) $(ALUGRID_CPPFLAGS)
  libalu3d_la_LDFLAGS = $(AM_LDFLAGS) $(ALUGRID_LDFLAGS)
  libalu3d_la_LIBADD = $(ALUGRID_LIBS) $(DUNE_LIBS)
endif

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-grid/dune/grid/alugrid/3d/alu3dgridfactory.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALU3DGRID_FACTORY_CC
#define DUNE_ALU3DGRID_FACTORY_CC

#if COMPILE_ALUGRID_INLINE == 0
#include <config.h>
#endif

#include <algorithm>
#include <cstdlib>
#include <cstdio>
#include <cstring>
#include <iostream>
#include <fstream>

#include <dune/grid/alugrid/3d/alu3dgridfactory.hh>

#if HAVE_ALUGRID

#if COMPILE_ALUGRID_INLINE
#define alu_inline inline
#else
#define alu_inline
#endif

namespace Dune
{

  template< class ALUGrid >
  alu_inline
  ALU3dGridFactory< ALUGrid > :: ~ALU3dGridFactory ()
  {}


  template< class ALUGrid >
  alu_inline
  void ALU3dGridFactory< ALUGrid > :: insertVertex ( const VertexType &pos )
  {
    if( ! allowGridGeneration_ )
      DUNE_THROW( GridError, "ALU3dGridFactory allows insertion only for rank 0." );

    vertices_.push_back( std::make_pair( pos, vertices_.size() ) );
  }


  template< class ALUGrid >
  alu_inline
  typename ALU3dGridFactory< ALUGrid >::VertexId
  ALU3dGridFactory< ALUGrid >::insertVertex ( const VertexType &pos, const size_t globalId )
  {
    const VertexId vertexId = vertices_.size();
    vertices_.push_back( std::make_pair( pos, globalId ) );
    return vertexId;
  }


  template< class ALUGrid >
  alu_inline
  void ALU3dGridFactory< ALUGrid >
  :: insertElement ( const GeometryType &geometry,
                     const std::vector< VertexId > &vertices )
  {
    assertGeometryType( geometry );
    if( geometry.dim() != dimension )
      DUNE_THROW( GridError, "Only 3-dimensional elements can be inserted "
                  "into a 3-dimensional ALUGrid." );
    if( vertices.size() != numCorners )
      DUNE_THROW( GridError, "Wrong number of vertices." );

    elements_.push_back( vertices );
  }


  template< class ALUGrid >
  alu_inline
  void ALU3dGridFactory< ALUGrid >
  :: insertBoundary ( const GeometryType &geometry,
                      const std::vector< VertexId > &vertices,
                      const int id )
  {
    assertGeometryType( geometry );
    if( geometry.dim() != dimension-1 )
    {
      DUNE_THROW( GridError, "Only 2-dimensional boundaries can be inserted "
                  "into a 3-dimensional ALUGrid." );
    }
    if( vertices.size() != numFaceCorners )
      DUNE_THROW( GridError, "Wrong number of vertices." );

    BndPair boundaryId;
    for( unsigned int i = 0; i < numFaceCorners; ++i )
    {
      const unsigned int j = FaceTopologyMappingType::dune2aluVertex( i );
      boundaryId.first[ j ] = vertices[ i ];
    }

    boundaryId.second = id;
    boundaryIds_.insert( boundaryId );
  }


  template< class ALUGrid >
  alu_inline
  void ALU3dGridFactory< ALUGrid >
  ::insertBoundary ( const int element, const int face, const int id )
  {
    if( (element < 0) || (element >= (int)elements_.size()) )
      DUNE_THROW( RangeError, "ALU3dGridFactory::insertBoundary: invalid element index given." );

    BndPair boundaryId;
    generateFace( elements_[ element ], face, boundaryId.first );
    boundaryId.second = id;
    boundaryIds_.insert( boundaryId );
  }

  template< class ALUGrid >
  alu_inline
  void ALU3dGridFactory< ALUGrid > ::
  insertBoundaryProjection( const DuneBoundaryProjectionType& bndProjection )
  {
    if( globalProjection_ )
      DUNE_THROW(InvalidStateException,"You can only insert one globalProjection");

    globalProjection_ = &bndProjection;
  }


  template< class ALUGrid >
  alu_inline
  void ALU3dGridFactory< ALUGrid > ::
  insertBoundaryProjection ( const GeometryType &type,
                             const std::vector< VertexId > &vertices,
                             const DuneBoundaryProjectionType *projection )
  {
    if( (int)type.dim() != dimension-1 )
      DUNE_THROW( GridError, "Inserting boundary face of wrong dimension: " << type.dim() );
    assert( type.isCube() || type.isSimplex() );

    FaceType faceId;
    copyAndSort( vertices, faceId );

    if( vertices.size() != numFaceCorners )
      DUNE_THROW( GridError, "Wrong number of face vertices passed: " << vertices.size() << "." );

    if( boundaryProjections_.find( faceId ) != boundaryProjections_.end() )
      DUNE_THROW( GridError, "Only one boundary projection can be attached to a face." );
    boundaryProjections_[ faceId ] = projection;
  }


  template< class ALUGrid >
  alu_inline
  void ALU3dGridFactory< ALUGrid >
  ::insertFaceTransformation ( const WorldMatrix &matrix, const WorldVector &shift )
  {
    faceTransformations_.push_back( Transformation( matrix, shift ) );
  }


  template< class ALUGrid >
  alu_inline
  ALUGrid *ALU3dGridFactory< ALUGrid >::createGrid ()
  {
    return createGrid( true, true, "" );
  }

  template< class ALUGrid >
  alu_inline
  ALUGrid *ALU3dGridFactory< ALUGrid >
  ::createGrid ( const bool addMissingBoundaries, const std::string dgfName )
  {
    return createGrid( addMissingBoundaries, true, dgfName );
  }

  template< class ALUGrid >
  alu_inline
  ALUGrid *ALU3dGridFactory< ALUGrid >
  ::createGrid ( const bool addMissingBoundaries, bool temporary, const std::string name )
  {
    typedef typename BoundaryIdMap :: iterator BoundaryIdIteratorType;
    BoundaryProjectionVector* bndProjections = 0;

    correctElementOrientation();
    numFacesInserted_ = boundaryIds_.size();
    if( addMissingBoundaries || ! faceTransformations_.empty() )
      recreateBoundaryIds();

    // if dump file should be written
    if( allowGridGeneration_ && !temporary )
    {
      std::string filename ( name );

      std::ofstream out( filename.c_str() );
      out.setf( std::ios_base::scientific, std::ios_base::floatfield );
      out.precision( 16 );
      if( elementType == tetra )
        out << "!Tetrahedra";
      else
        out << "!Hexahedra";

      const unsigned int numVertices = vertices_.size();
      // print information about vertices and elements
      // to header to have an easy check
      out << "  ( noVertices = " << numVertices;
      out << " | noElements = " << elements_.size() << " )" << std :: endl;

      // now start writing grid
      out << numVertices << std :: endl;
      typedef typename VertexVector::iterator VertexIteratorType;
      const VertexIteratorType endV = vertices_.end();
      for( VertexIteratorType it = vertices_.begin(); it != endV; ++it )
      {
        const VertexType &vertex = it->first;
        out << vertex[ 0 ];
        for( unsigned int i = 1; i < dimensionworld; ++i )
          out << " " << vertex[ i ];
        out << std :: endl;
      }

      out << elements_.size() << std :: endl;
      typedef typename ElementVector::iterator ElementIteratorType;
      const ElementIteratorType endE = elements_.end();
      for( ElementIteratorType it = elements_.begin(); it != endE; ++it )
      {
        array< unsigned int, numCorners > element;
        for( unsigned int i = 0; i < numCorners; ++i )
        {
          const unsigned int j = ElementTopologyMappingType::dune2aluVertex( i );
          element[ j ] = (*it)[ i ];
        }

        out << element[ 0 ];
        for( unsigned int i = 1; i < numCorners; ++i )
          out << " " << element[ i ];
        out << std :: endl;
      }

      out << (boundaryIds_.size() + periodicBoundaries_.size()) << std :: endl;
      const BoundaryIdIteratorType endB = boundaryIds_.end();
      for( BoundaryIdIteratorType it = boundaryIds_.begin(); it != endB; ++it )
      {
        const std::pair< FaceType, int > &boundaryId = *it;
        out << (-boundaryId.second) << " " << numFaceCorners;

        for( unsigned int i = 0; i < numFaceCorners; ++i )
          out << " " << boundaryId.first[ i ];
        out << std::endl;
      }
      const typename PeriodicBoundaryVector::iterator endP = periodicBoundaries_.end();
      for( typename PeriodicBoundaryVector::iterator it = periodicBoundaries_.begin(); it != endP; ++it )
      {
        typedef typename ALU3dBasicImplTraits< MPICommunicatorType >::HBndSegType HBndSegType;
        const std::pair< BndPair, BndPair > &facePair = *it;
        out << (-HBndSegType::periodic) << " " << (2*numFaceCorners);
        for( unsigned int i = 0; i < numFaceCorners; ++i )
          out << " " << facePair.first.first[ numFaceCorners == 3 ? (3 - i) % 3 : i ];
        for( unsigned int i = 0; i < numFaceCorners; ++i )
          out << " " << facePair.second.first[ numFaceCorners == 3 ? (3 - i) % 3 : i ];
        out << std::endl;
      }

      // write global vertex ids
      for( unsigned int i = 0; i < numVertices; ++i )
        out << globalId( i ) << " -1" << std :: endl;
      out.close();
    }

    const size_t boundarySegments = boundaryIds_.size();

    const size_t bndProjectionSize = boundaryProjections_.size();
    if( bndProjectionSize > 0 )
    {
      // the memory is freed by the grid on destruction
      bndProjections = new BoundaryProjectionVector( boundarySegments,
                                                     (DuneBoundaryProjectionType*) 0 );
      const BoundaryIdIteratorType endB = boundaryIds_.end();
      int segmentIndex = 0;
      for( BoundaryIdIteratorType it = boundaryIds_.begin(); it != endB; ++it, ++segmentIndex )
      {
        // generate boundary segment pointer
        FaceType faceId ( (*it).first);
        std::sort( faceId.begin(), faceId.end() );

        const DuneBoundaryProjectionType* projection = boundaryProjections_[ faceId ];

        // if no projection given we use global projection, otherwise identity
        if( ! projection && globalProjection_ )
        {
          typedef BoundaryProjectionWrapper< dimensionworld > ProjectionWrapperType;
          // we need to wrap the global projection because of
          // delete in desctructor of ALUGrid
          projection = new ProjectionWrapperType( *globalProjection_ );
          assert( projection );
        }

        // copy pointer
        (*bndProjections)[ segmentIndex ] = projection;
      }
    } // if( allowGridGeneration_ && !temporary )

    // free memory
    boundaryProjections_.clear();

    // if we have a vector reset global projection
    // because empty positions are filled with global projection anyway
    if( bndProjections ) globalProjection_ = 0;

    // ALUGrid is taking ownership of bndProjections
    // and is going to delete this pointer
    Grid* grid = createGridObj( bndProjections , name );
    assert( grid );

    // remove pointers
    globalProjection_ = 0;
    // is removed by grid instance
    bndProjections    = 0;

    // insert grid using ALUGrid macro grid builder
    if( !vertices_.empty() )
    {
      ALU3DSPACE MacroGridBuilder mgb ( grid->getBuilder()
#ifdef ALUGRID_VERTEX_PROJECTION
                                        , grid->vertexProjection()
#endif
                                        );

      // now start inserting grid
      const int vxSize = vertices_.size();
      for( int vxIdx = 0; vxIdx < vxSize ; ++vxIdx )
      {
        // insert vertex
        const VertexType &vertex = position( vxIdx );
        mgb.InsertUniqueVertex( vertex[ 0 ], vertex[ 1 ], vertex[ 2 ], globalId( vxIdx ) );
      }

      typedef typename ElementVector::iterator ElementIteratorType;
      const ElementIteratorType endE = elements_.end();
      unsigned int elemIndex = 0;
      for( ElementIteratorType it = elements_.begin(); it != endE; ++it, ++elemIndex )
      {
        if( elementType == hexa )
        {
          int element[ 8 ];
          for( unsigned int i = 0; i < 8; ++i )
          {
            const unsigned int j = ElementTopologyMappingType::dune2aluVertex( i );
            element[ j ] = globalId( (*it)[ i ] );
          }
          mgb.InsertUniqueHexa( element );
        }
        else if( elementType == tetra )
        {
          int element[ 4 ];
          for( unsigned int i = 0; i < 4; ++i )
          {
            const unsigned int j = ElementTopologyMappingType::dune2aluVertex( i );
            element[ j ] = globalId( (*it)[ i ] );
          }
          mgb.InsertUniqueTetra( element
#ifdef ALUGRID_3D_CONFORMING_REFINEMENT
                                 , (elemIndex % 2)
#endif
                                 );
        }
        else
          DUNE_THROW( GridError, "Invalid element type");
      }

      const BoundaryIdIteratorType endB = boundaryIds_.end();
      for( BoundaryIdIteratorType it = boundaryIds_.begin(); it != endB; ++it )
      {
        const BndPair &boundaryId = *it;
        ALU3DSPACE Gitter::hbndseg::bnd_t bndType = (ALU3DSPACE Gitter::hbndseg::bnd_t ) boundaryId.second;

        if( elementType == hexa )
        {
          int bndface[ 4 ];
          for( unsigned int i = 0; i < numFaceCorners; ++i )
          {
            bndface[ i ] = globalId( boundaryId.first[ i ] );
          }
          mgb.InsertUniqueHbnd4( bndface, bndType );
        }
        else if( elementType == tetra )
        {
          int bndface[ 3 ];
          for( unsigned int i = 0; i < numFaceCorners; ++i )
          {
            bndface[ i ] = globalId( boundaryId.first[ i ] );
          }
          mgb.InsertUniqueHbnd3( bndface, bndType );
        }
        else
          DUNE_THROW( GridError, "Invalid element type");
      }
      const typename PeriodicBoundaryVector::iterator endP = periodicBoundaries_.end();
      for( typename PeriodicBoundaryVector::iterator it = periodicBoundaries_.begin(); it != endP; ++it )
      {
        const std::pair< BndPair, BndPair > &facePair = *it;
        if( elementType == hexa )
        {
          int perel[ 8 ];
          for( unsigned int i = 0; i < numFaceCorners; ++i )
          {
            perel[ i+0 ] = globalId( facePair.first.first[ i ] );
            perel[ i+4 ] = globalId( facePair.second.first[ i ] );
          }

#ifdef ALUGRID_PERIODIC_BOUNDARY_PARALLEL
          typedef typename ALU3DSPACE Gitter::hbndseg::bnd_t bnd_t ;
          bnd_t bndId[ 2 ] = { bnd_t( facePair.first.second ),
                               bnd_t( facePair.second.second ) };
          mgb.InsertUniquePeriodic4( perel, bndId );
#else
          mgb.InsertUniquePeriodic4( perel );
#endif

        }
        else if( elementType == tetra )
        {
          int perel[ 6 ];
          for( unsigned int i = 0; i < 3; ++i )
          {
            perel[ i+0 ] = globalId( facePair.first.first[ (3 - i) % 3 ] );
            perel[ i+3 ] = globalId( facePair.second.first[ (3 - i) % 3 ] );
          }
#ifdef ALUGRID_PERIODIC_BOUNDARY_PARALLEL
          typedef typename ALU3DSPACE Gitter::hbndseg::bnd_t bnd_t ;
          bnd_t bndId[ 2 ] = { bnd_t( facePair.first.second ),
                               bnd_t( facePair.second.second ) };
          mgb.InsertUniquePeriodic3( perel, bndId );
#else
          mgb.InsertUniquePeriodic3( perel );
#endif
        }
        else
          DUNE_THROW( GridError, "Invalid element type" );
      }
    }

    // clear vertices
    vertices_ = VertexVector();
    // clear elements
    elements_ = ElementVector();
    // free memory
    boundaryIds_.clear();

#ifdef ALUGRID_EXPORT_MACROGRID_CHANGES
    if( realGrid_ )
    {
      // make changes in macro grid known in every partition
      grid->duneNotifyMacroGridChanges();
    }
#else
    if( grid->comm().size() > 1 )
      DUNE_THROW(NotImplemented,"ALUGrid factory not working in parallel right now!");
#endif // #ifdef ALUGRID_EXPORT_MACROGRID_CHANGES

    // reset wasRefined flags
    grid->postAdapt();
    // update additional information on grid
    grid->calcExtras();

    return grid;
  }


  template< class ALUGrid >
  alu_inline
  void ALU3dGridFactory< ALUGrid >
  ::generateFace ( const ElementType &element, const int f, FaceType &face )
  {
    typedef ElementTopologyMapping< elementType > ElementTopologyMappingType;
    const int falu = ElementTopologyMappingType :: generic2aluFace( f );
    for( unsigned int i = 0; i < numFaceCorners; ++i )
    {
      const int j = ElementTopologyMappingType :: faceVertex( falu, i );
      const int k = ElementTopologyMappingType :: alu2genericVertex( j );
      face[ i ] = element[ k ];
    }
  }


  template< class ALUGrid >
  alu_inline
  void
  ALU3dGridFactory< ALUGrid >::correctElementOrientation ()
  {
    const typename ElementVector::iterator elementEnd = elements_.end();
    for( typename ElementVector::iterator elementIt = elements_.begin();
         elementIt != elementEnd; ++elementIt )
    {
      ElementType &element = *elementIt;

      const VertexType &p0 = position( element[ 0 ] );
      VertexType p1, p2, p3;

      if( elementType == tetra )
      {
        p1 = position( element[ 1 ] );
        p2 = position( element[ 2 ] );
        p3 = position( element[ 3 ] );
      }
      else
      {
        p1 = position( element[ 1 ] );
        p2 = position( element[ 2 ] );
        p3 = position( element[ 4 ] );
      }
      p1 -= p0; p2 -= p0; p3 -= p0;

      VertexType n;
      n[ 0 ] = p1[ 1 ] * p2[ 2 ] - p2[ 1 ] * p1[ 2 ];
      n[ 1 ] = p1[ 2 ] * p2[ 0 ] - p2[ 2 ] * p1[ 0 ];
      n[ 2 ] = p1[ 0 ] * p2[ 1 ] - p2[ 0 ] * p1[ 1 ];

      if( n * p3 > 0 )
        continue;

      if( elementType == hexa )
      {
        for( int i = 0; i < 4; ++i )
          std::swap( element[ i ], element[ i+4 ] );
      }
      else
        std::swap( element[ 2 ], element[ 3 ] );
    } // end of loop over all elements
  }


  template< class ALUGrid >
  alu_inline
  bool ALU3dGridFactory< ALUGrid >
  ::identifyFaces ( const Transformation &transformation,
                    const FaceType &key1, const FaceType &key2,
                    const int defaultId )
  {
    WorldVector w = transformation.evaluate( position( key1[ 0 ] ) );
    int org = -1;
    for( unsigned int i = 0; i < numFaceCorners; ++i )
    {
      if( (w - position( key2[ i ] )).two_norm() < 1e-6 )
        org = i;
    }
    if( org < 0 )
      return false;

    FaceType key0;
    key0[ 0 ] = key2[ org ];
    for( unsigned int i = 1; i < numFaceCorners; ++i )
    {
      w = transformation.evaluate( position( key1[ i ] ) );
      const int j = ((org+numFaceCorners)-i) % numFaceCorners;
      if( (w - position( key2[ j ] )).two_norm() >= 1e-6 )
        return false;
      key0[ i ] = key2[ j ];
    }

    int bndId[ 2 ] = { 20, 20 };
    FaceType keys[ 2 ] = { key1, key2 };

    for( int i=0; i<2; ++i )
    {
      typedef typename BoundaryIdMap :: iterator iterator ;
      iterator pos = boundaryIds_.find( keys[ i ] );

      if( pos != boundaryIds_.end() )
      {
        bndId[ i ] = (*pos).second ;
        boundaryIds_.erase( pos );
      }
    }

    BndPair bnd0 ( key0, bndId[ 0 ] );
    BndPair bnd1 ( key1, bndId[ 1 ] );

    periodicBoundaries_.push_back( std::make_pair( bnd0, bnd1 ) );

    return true;
  }


  template< class ALUGrid >
  alu_inline
  void ALU3dGridFactory< ALUGrid >
  ::searchPeriodicNeighbor ( FaceMap &faceMap, const typename FaceMap::iterator &pos,
                             const int defaultId )
  {
    typedef typename FaceTransformationVector::const_iterator TrafoIterator;
    typedef typename FaceMap::iterator FaceMapIterator;

    if( !faceTransformations_.empty() )
    {
      FaceType key1;
      generateFace( pos->second, key1 );

      const FaceMapIterator fend = faceMap.end();
      for( FaceMapIterator fit = faceMap.begin(); fit != fend; ++fit )
      {
        FaceType key2;
        generateFace( fit->second, key2 );

        const TrafoIterator trend = faceTransformations_.end();
        for( TrafoIterator trit = faceTransformations_.begin(); trit != trend; ++trit )
        {
          if( identifyFaces( *trit, key1, key2, defaultId) ||
              identifyFaces( *trit, key2, key1, defaultId) )
          {
            faceMap.erase( fit );
            faceMap.erase( pos );
            return;
          }
        }
      }
    }
  }


  template< class ALUGrid >
  alu_inline
  void ALU3dGridFactory< ALUGrid >
  ::reinsertBoundary ( const FaceMap &faceMap, const typename FaceMap::const_iterator &pos, const int id )
  {
    insertBoundary( pos->second.first, pos->second.second, id );
  }


  template< class ALUGrid >
  alu_inline
  void ALU3dGridFactory< ALUGrid >
  ::recreateBoundaryIds ( const int defaultId )
  {
    typedef typename FaceMap::iterator FaceIterator;
    FaceMap faceMap;

    const unsigned int numElements = elements_.size();
    for( unsigned int n = 0; n < numElements; ++n )
    {
      for( unsigned int face = 0; face < numFaces; ++face )
      {
        FaceType key;
        generateFace( elements_[ n ], face, key );
        std::sort( key.begin(), key.end() );

        const FaceIterator pos = faceMap.find( key );
        if( pos != faceMap.end() )
          faceMap.erase( key );
        else
        {
          faceMap.insert( std::make_pair( key, SubEntity( n, face ) ) );
          searchPeriodicNeighbor( faceMap, faceMap.find( key ), defaultId );
        }
      }
    }

    // swap current boundary ids with an empty vector
    BoundaryIdMap boundaryIds;
    boundaryIds_.swap( boundaryIds );
    assert( boundaryIds_.size() == 0 );

    // add all current boundary ids again (with their reordered keys)
    typedef typename BoundaryIdMap::iterator BoundaryIterator;
    const BoundaryIterator bndEnd = boundaryIds.end();
    for( BoundaryIterator bndIt = boundaryIds.begin(); bndIt != bndEnd; ++bndIt )
    {
      FaceType key = bndIt->first;
      std::sort( key.begin(), key.end() );
      const FaceIterator pos = faceMap.find( key );

      if( pos == faceMap.end() )
      {
        DUNE_THROW( GridError, "Inserted boundary segment is not part of the boundary." );
      }

      reinsertBoundary( faceMap, pos, bndIt->second );
      faceMap.erase( pos );
    }

    // add all new boundaries (with defaultId)
    const FaceIterator faceEnd = faceMap.end();
    for( FaceIterator faceIt = faceMap.begin(); faceIt != faceEnd; ++faceIt )
      reinsertBoundary( faceMap, faceIt, defaultId );
  }

#if COMPILE_ALUGRID_LIB
  template class ALU3dGridFactory< ALUGrid< 3, 3, cube, nonconforming > >;
  template class ALU3dGridFactory< ALUGrid< 3, 3, simplex, nonconforming > >;
  template class ALU3dGridFactory< ALUGrid< 3, 3, simplex, conforming > >;
#endif
}
#endif // end ENABLE_ALUGRID
#undef alu_inline

#endif // end DUNE_ALU3DGRID_FACTORY_CC


==> anc/xt-super/dune-grid/dune/grid/alugrid/3d/alu3dgridfactory.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_ALU3DGRID_FACTORY_HH
#define DUNE_ALU3DGRID_FACTORY_HH

#include <map>
#include <vector>

#if HAVE_ALUGRID

#include <dune/common/array.hh>
#include <dune/common/parallel/mpihelper.hh>

#include <dune/geometry/referenceelements.hh>

#include <dune/grid/common/gridfactory.hh>
#include <dune/grid/common/boundaryprojection.hh>

#include <dune/grid/alugrid/common/transformation.hh>
#include <dune/grid/alugrid/3d/alugrid.hh>

namespace Dune
{

  /** \brief Factory class for 3d ALUGrids */
  template< class ALUGrid >
  class ALU3dGridFactory
    : public GridFactoryInterface< ALUGrid >
  {
    typedef ALU3dGridFactory< ALUGrid > ThisType;
    typedef GridFactoryInterface< ALUGrid > BaseType;

  public:
    typedef ALUGrid Grid;

    typedef typename Grid::ctype ctype;

    static const ALU3dGridElementType elementType = Grid::elementType;

    static const unsigned int dimension = Grid::dimension;
    static const unsigned int dimensionworld = Grid::dimensionworld;

    typedef typename Grid::MPICommunicatorType MPICommunicatorType;

    //! \brief type of boundary projection class
    typedef DuneBoundaryProjection< 3 >  DuneBoundaryProjectionType;

    template< int codim >
    struct Codim
    {
      typedef typename Grid::template Codim< codim >::Entity Entity;
    };

    typedef unsigned int VertexId;

    typedef ALUGridTransformation< ctype, dimensionworld > Transformation;

    //! type of vector for world coordinates
    typedef typename Transformation::WorldVector WorldVector;
    //! type of matrix from world coordinates to world coordinates
    typedef typename Transformation::WorldMatrix WorldMatrix;

  private:
    static_assert((elementType == tetra || elementType == hexa),
                  "ALU3dGridFactory supports only grids containing "
                  "tetrahedrons or hexahedrons exclusively.");

    typedef Dune::BoundarySegmentWrapper< dimension, dimensionworld > BoundarySegmentWrapperType;

    static const unsigned int numCorners = EntityCount< elementType >::numVertices;
    static const unsigned int numFaces = EntityCount< elementType >::numFaces;
    static const unsigned int numFaceCorners = EntityCount< elementType >::numVerticesPerFace;

    typedef ElementTopologyMapping< elementType > ElementTopologyMappingType;
    typedef FaceTopologyMapping< elementType > FaceTopologyMappingType;

    typedef FieldVector< ctype, dimensionworld > VertexType;
    typedef std::vector< unsigned int > ElementType;
    typedef array< unsigned int, numFaceCorners > FaceType;

    struct FaceLess;

    typedef std::vector< std::pair< VertexType, size_t > > VertexVector;
    typedef std::vector< ElementType > ElementVector;
    typedef std::pair< FaceType, int > BndPair ;
    typedef std::map< FaceType,  int > BoundaryIdMap;
    typedef std::vector< std::pair< BndPair, BndPair > > PeriodicBoundaryVector;
    typedef std::pair< unsigned int, int > SubEntity;
    typedef std::map< FaceType, SubEntity, FaceLess > FaceMap;

    typedef std::map< FaceType, const DuneBoundaryProjectionType* > BoundaryProjectionMap;
    typedef std::vector< const DuneBoundaryProjectionType* > BoundaryProjectionVector;

    typedef std::vector< Transformation > FaceTransformationVector;

    // copy vertex numbers and store smalled #dimension ones
    void copyAndSort ( const std::vector< unsigned int > &vertices, FaceType &faceId ) const
    {
      std::vector<unsigned int> tmp( vertices );
      std::sort( tmp.begin(), tmp.end() );

      // copy only the first dimension vertices (enough for key)
      for( size_t i = 0; i < faceId.size(); ++i ) faceId[ i ] = tmp[ i ];
    }

  private:
    // return grid object
    virtual Grid* createGridObj( BoundaryProjectionVector* bndProjections, const std::string& name ) const
    {
      return ( allowGridGeneration_ ) ?
             new Grid( communicator_, globalProjection_, bndProjections , name, realGrid_ ) :
             new Grid( communicator_ );
    }

  public:
    /** \brief default constructor */
    explicit ALU3dGridFactory ( const MPICommunicatorType &communicator = Grid::defaultCommunicator(),
                                bool removeGeneratedFile = true );

    /** \brief constructor taking filename for temporary outfile */
    explicit ALU3dGridFactory ( const std::string &filename,
                                const MPICommunicatorType &communicator = Grid::defaultCommunicator() );

    /** \brief constructor taking verbose flag */
    explicit ALU3dGridFactory ( const bool verbose, const MPICommunicatorType &communicator );

    /** \brief Destructor */
    virtual ~ALU3dGridFactory ();

    /** \brief insert a vertex into the coarse grid
     *
     *  \param[in]  pos  position of the vertex
     */
    virtual void insertVertex ( const VertexType &pos );

    // for testing parallel GridFactory
    VertexId insertVertex ( const VertexType &pos, const size_t globalId );

    /** \brief insert an element into the coarse grid
     *
     *  \note The order of the vertices must coincide with the vertex order in
     *        the corresponding DUNE reference element.
     *
     *  \param[in]  geometry  GeometryType of the new element
     *  \param[in]  vertices  vertices of the new element
     */
    virtual void
    insertElement ( const GeometryType &geometry,
                    const std::vector< VertexId > &vertices );

    /** \brief insert a boundary element into the coarse grid
     *
     *  \note The order of the vertices must coincide with the vertex order in
     *        the corresponding DUNE reference element.
     *
     *  \param[in]  geometry    GeometryType of the boundary element
     *  \param[in]  faceVertices vertices of the boundary element
     *  \param[in]  id          boundary identifier of the boundary element,
     *                          the default value is 0 (invalid boundary id)
     */
    virtual void
    insertBoundary ( const GeometryType &geometry,
                     const std::vector< VertexId > &faceVertices,
                     const int id );

    /** \brief mark a face as boundary (and assign a boundary id)
     *
     *  \param[in]  element  index of the element, the face belongs to
     *  \param[in]  face     local number of the face within the element
     *  \param[in]  id       boundary id to assign to the face
     */
    virtual void insertBoundary ( const int element, const int face, const int id );

    // for testing parallel GridFactory
    void insertProcessBorder ( const int element, const int face )
    {
      insertBoundary( element, face, ALU3DSPACE ProcessorBoundary_t );
    }

    /** \brief insert a boundary projection into the macro grid
     *
     *  \param[in]  type        geometry type of boundary face
     *  \param[in]  vertices    vertices of the boundary face
     *  \param[in]  projection  boundary projection
     *
     *  \note The grid takes control of the projection object.
     */
    virtual void
    insertBoundaryProjection ( const GeometryType &type,
                               const std::vector< VertexId > &vertices,
                               const DuneBoundaryProjectionType *projection );

    /** \brief insert a boundary segment into the macro grid
     *
     *  \param[in]  vertices         vertex indices of boundary face
     */
    virtual void
    insertBoundarySegment ( const std::vector< VertexId >& vertices ) ;

    /** \brief insert a shaped boundary segment into the macro grid
     *
     *  \param[in]  vertices         vertex indices of boundary face
     *  \param[in]  boundarySegment  geometric realization of shaped boundary
     */
    virtual void
    insertBoundarySegment ( const std::vector< VertexId >& vertices,
                            const shared_ptr<BoundarySegment<3,3> >& boundarySegment ) ;

    /** \brief insert a boundary projection object, (a copy is made)
     *
     *  \param[in]  bndProjection instance of an ALUGridBoundaryProjection projecting vertices to a curved
     */
    virtual void insertBoundaryProjection ( const DuneBoundaryProjectionType& bndProjection );

    /** \brief add a face transformation (for periodic identification)
     *
     *  A face transformation is an affine mapping T from world coordinates
     *  to world coordinates. The grid factory then glues two faces f and g
     *  if T( f ) = g or T( g ) = f.
     *
     *  \param[in]  matrix  matrix describing the linear part of T
     *  \param[in]  shift   vector describing T( 0 )
     */
    void insertFaceTransformation ( const WorldMatrix &matrix, const WorldVector &shift );

    /** \brief finalize the grid creation and hand over the grid
     *
     *  The caller takes responsibility for deleing the grid.
     */
    Grid *createGrid ();

    Grid *createGrid ( const bool addMissingBoundaries, const std::string dgfName = "" );

    Grid *createGrid ( const bool addMissingBoundaries, bool temporary, const std::string dgfName = "" );

    virtual unsigned int
    insertionIndex ( const typename Codim< 0 >::Entity &entity ) const
    {
      return Grid::getRealImplementation( entity ).getIndex();
    }
    virtual unsigned int
    insertionIndex ( const typename Codim< dimension >::Entity &entity ) const
    {
      return Grid::getRealImplementation( entity ).getIndex();
    }
    virtual unsigned int
    insertionIndex ( const typename Grid::LeafIntersection &intersection ) const
    {
      return intersection.boundarySegmentIndex();
    }
    virtual bool
    wasInserted ( const typename Grid::LeafIntersection &intersection ) const
    {
      return intersection.boundary() &&
             ( insertionIndex(intersection) < numFacesInserted_ );
    }

  private:
    size_t globalId ( const VertexId &id ) const
    {
      assert( id < vertices_.size() );
      return vertices_[ id ].second;
    }

    const VertexType &position ( const VertexId &id ) const
    {
      assert( id < vertices_.size() );
      return vertices_[ id ].first;
    }

    void assertGeometryType( const GeometryType &geometry );
    static void generateFace ( const ElementType &element, const int f, FaceType &face );
    void generateFace ( const SubEntity &subEntity, FaceType &face ) const;
    void correctElementOrientation ();
    bool identifyFaces ( const Transformation &transformation, const FaceType &key1, const FaceType &key2, const int defaultId );
    void searchPeriodicNeighbor ( FaceMap &faceMap, const typename FaceMap::iterator &pos, const int defaultId  );
    void reinsertBoundary ( const FaceMap &faceMap, const typename FaceMap::const_iterator &pos, const int id );
    void recreateBoundaryIds ( const int defaultId = 1 );

    int rank_;

    VertexVector vertices_;
    ElementVector elements_;
    BoundaryIdMap boundaryIds_;
    PeriodicBoundaryVector periodicBoundaries_;
    const DuneBoundaryProjectionType* globalProjection_ ;
    BoundaryProjectionMap boundaryProjections_;
    FaceTransformationVector faceTransformations_;
    unsigned int numFacesInserted_;
    bool realGrid_;
    const bool allowGridGeneration_;

    MPICommunicatorType communicator_;
  };



  template< class ALUGrid >
  struct ALU3dGridFactory< ALUGrid >::FaceLess
    : public std::binary_function< FaceType, FaceType, bool >
  {
    bool operator() ( const FaceType &a, const FaceType &b ) const
    {
      for( unsigned int i = 0; i < numFaceCorners; ++i )
      {
        if( a[ i ] != b[ i ] )
          return (a[ i ] < b[ i ]);
      }
      return false;
    }
  };


  template< class ALUGrid >
  inline void ALU3dGridFactory< ALUGrid >
  ::assertGeometryType( const GeometryType &geometry )
  {
    if( elementType == tetra )
    {
      if( !geometry.isSimplex() )
        DUNE_THROW( GridError, "Only simplex geometries can be inserted into "
                    "ALUGrid< 3, 3 , simplex, (non)conforming>." );
    }
    else
    {
      if( !geometry.isCube() )
        DUNE_THROW( GridError, "Only cube geometries can be inserted into "
                    "ALUGrid< 3, 3, cube, nonconforming >." );
    }
  }


  /** \brief Specialization of the generic GridFactory for
   *        ALUGrid<3, 3, eltype, refinementtype, Comm >
   *  \ingroup GridFactory
   */
  template<ALUGridElementType eltype, ALUGridRefinementType refinementtype , class Comm >
  class GridFactory< ALUGrid< 3, 3, eltype, refinementtype, Comm > >
    : public ALU3dGridFactory< ALUGrid< 3, 3, eltype, refinementtype, Comm > >
  {
    typedef GridFactory< ALUGrid< 3, 3, eltype, refinementtype, Comm > > ThisType;
    typedef ALU3dGridFactory< ALUGrid< 3, 3, eltype, refinementtype, Comm > > BaseType;

  public:
    typedef typename BaseType::Grid Grid;

    typedef typename BaseType::MPICommunicatorType MPICommunicatorType;

    /** \brief Default constructor */
    explicit GridFactory ( const MPICommunicatorType &communicator = Grid::defaultCommunicator() )
      : BaseType( communicator )
    {}

    /** \brief constructor taking filename */
    GridFactory ( const std::string &filename,
                  const MPICommunicatorType &communicator = Grid::defaultCommunicator() )
      : BaseType( filename, communicator )
    {}

  protected:
    template< class, class, int > friend class ALULocalGeometryStorage;
    /** \brief constructor taking verbosity flag */
    GridFactory ( const bool realGrid,
                  const MPICommunicatorType &communicator = Grid::defaultCommunicator() )
      : BaseType( realGrid, communicator )
    {}
  };



  // Implementation of ALU3dGridFactory
  // ----------------------------------

  template< class ALUGrid >
  inline
  ALU3dGridFactory< ALUGrid >
  :: ALU3dGridFactory ( const MPICommunicatorType &communicator,
                        bool removeGeneratedFile )
    : rank_( ALU3dGridCommunications< elementType, MPICommunicatorType >::getRank( communicator ) ),
      globalProjection_ ( 0 ),
      numFacesInserted_ ( 0 ),
      realGrid_( true ),
      allowGridGeneration_( rank_ == 0 ),
      communicator_( communicator )
  {}

  template< class ALUGrid >
  inline
  ALU3dGridFactory< ALUGrid >
  :: ALU3dGridFactory ( const std::string &filename,
                        const MPICommunicatorType &communicator )
    : rank_( ALU3dGridCommunications< elementType, MPICommunicatorType >::getRank( communicator ) ),
      globalProjection_ ( 0 ),
      numFacesInserted_ ( 0 ),
      realGrid_( true ),
      allowGridGeneration_( rank_ == 0 ),
      communicator_( communicator )
  {}

  template< class ALUGrid >
  inline
  ALU3dGridFactory< ALUGrid >
  :: ALU3dGridFactory ( const bool realGrid,
                        const MPICommunicatorType &communicator )
    : rank_( ALU3dGridCommunications< elementType, MPICommunicatorType >::getRank( communicator ) ),
      globalProjection_ ( 0 ),
      numFacesInserted_ ( 0 ),
      realGrid_( realGrid ),
      allowGridGeneration_( true ),
      communicator_( communicator )
  {}

  template< class ALUGrid >
  inline void ALU3dGridFactory< ALUGrid > ::
  insertBoundarySegment ( const std::vector< unsigned int >& vertices )
  {
    FaceType faceId;
    copyAndSort( vertices, faceId );

    if( vertices.size() != numFaceCorners )
      DUNE_THROW( GridError, "Wrong number of face vertices passed: " << vertices.size() << "." );

    if( boundaryProjections_.find( faceId ) != boundaryProjections_.end() )
      DUNE_THROW( GridError, "Only one boundary projection can be attached to a face." );
    //  DUNE_THROW( NotImplemented, "insertBoundarySegment with a single argument" );

    boundaryProjections_[ faceId ] = 0;

    BndPair boundaryId;
    for( unsigned int i = 0; i < numFaceCorners; ++i )
    {
      const unsigned int j = FaceTopologyMappingType::dune2aluVertex( i );
      boundaryId.first[ j ] = vertices[ i ];
    }
    boundaryId.second = 1;
    boundaryIds_.insert( boundaryId );
  }

  template< class ALUGrid >
  inline void ALU3dGridFactory< ALUGrid > ::
  insertBoundarySegment ( const std::vector< unsigned int >& vertices,
                          const shared_ptr<BoundarySegment<3,3> >& boundarySegment )
  {
    FaceType faceId;
    copyAndSort( vertices, faceId );

    if( vertices.size() != numFaceCorners )
      DUNE_THROW( GridError, "Wrong number of face vertices passed: " << vertices.size() << "." );

    if( boundaryProjections_.find( faceId ) != boundaryProjections_.end() )
      DUNE_THROW( GridError, "Only one boundary projection can be attached to a face." );

    const size_t numVx = vertices.size();
    GeometryType type;
    if( numVx == 3 )
      type.makeSimplex( dimension-1 );
    else
      type.makeCube( dimension-1 );

    // we need double here because of the structure of BoundarySegment
    // and BoundarySegmentWrapper which have double as coordinate type
    typedef FieldVector< double, dimensionworld > CoordType;
    std::vector< CoordType > coords( numVx );
    for( size_t i = 0; i < numVx; ++i )
    {
      // if this assertions is thrown vertices were not inserted at first
      assert( vertices_.size() > vertices[ i ] );

      // get global coordinate and copy it
      const VertexType &x = position( vertices[ i ] );
      for( unsigned int j = 0; j < dimensionworld; ++j )
        coords[ i ][ j ] = x[ j ];
    }

    BoundarySegmentWrapperType* prj
      = new BoundarySegmentWrapperType( type, coords, boundarySegment );
    boundaryProjections_[ faceId ] = prj;
#ifndef NDEBUG
    // consistency check
    for( size_t i = 0; i < numVx; ++i )
    {
      CoordType global = (*prj)( coords [ i ] );
      if( (global - coords[ i ]).two_norm() > 1e-6 )
        DUNE_THROW(GridError,"BoundarySegment does not map face vertices to face vertices.");
    }
#endif

    BndPair boundaryId;
    for( unsigned int i = 0; i < numFaceCorners; ++i )
    {
      const unsigned int j = FaceTopologyMappingType::dune2aluVertex( i );
      boundaryId.first[ j ] = vertices[ i ];
    }
    boundaryId.second = 1;
    boundaryIds_.insert( boundaryId );
  }


  template< class ALUGrid >
  inline void ALU3dGridFactory< ALUGrid >
  ::generateFace ( const SubEntity &subEntity, FaceType &face ) const
  {
    generateFace( elements_[ subEntity.first ], subEntity.second, face );
  }

} // end namespace Dune

#endif // #if HAVE_ALUGRID

#if COMPILE_ALUGRID_INLINE
  #include "alu3dgridfactory.cc"
#endif
#endif


==> anc/xt-super/dune-grid/dune/grid/alugrid/3d/alu3dinclude.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALU3DINCLUDE_HH
#define DUNE_ALU3DINCLUDE_HH

//////////////////////////////////////////////////////////////////////
// compile imp.cc into lib (1 yes, 0 no)
// if you change this, you'll get what you deserve
//////////////////////////////////////////////////////////////////////
#define COMPILE_ALUGRID_LIB 0

#if COMPILE_ALUGRID_LIB
  #define COMPILE_ALUGRID_INLINE 0
#else
  #define COMPILE_ALUGRID_INLINE 1
#endif

#if COMPILE_ALUGRID_INLINE
#define alu_inline inline
#else
#define alu_inline
#endif
/////////////////////////////////////////////////////////////////////

// all methods and classes of the ALUGrid are defined in the namespace
#define ALU3DSPACE ALUGridSpace ::

#include <dune/common/parallel/mpicollectivecommunication.hh>

#include <dune/grid/alugrid/common/checkparallel.hh>

// if MPI was found include all headers
#if ALU3DGRID_PARALLEL
#include <alugrid_parallel.h>
#else
// if not, include only headers for serial version
#include <alugrid_serial.h>
#endif

//- local includes
#include <dune/grid/alugrid/3d/topology.hh>

namespace ALUGridSpace
{

  static const int ProcessorBoundary_t = Gitter::hbndseg_STI::closure;

  // general GatherScatter type
  typedef GatherScatter GatherScatterType;

}

namespace Dune
{

  // typedef of ALU3dGridElementType see topology.hh

  // i.e. double or float
  typedef double alu3d_ctype;



  // ALU3dBasicImplTraits
  // --------------------

  template< class Comm >
  struct ALU3dBasicImplTraits;

  template<>
  struct ALU3dBasicImplTraits< No_Comm >
  {
    typedef ALU3DSPACE Gitter GitterType;
    typedef ALU3DSPACE GitterDuneImpl GitterImplType;

    typedef GitterType::helement_STI HElementType;    // Interface Element
    typedef GitterType::hface_STI HFaceType;          // Interface Face
    typedef GitterType::hedge_STI HEdgeType;          // Interface Edge
    typedef GitterType::vertex_STI VertexType;        // Interface Vertex
    typedef GitterType::hbndseg_STI HBndSegType;
    typedef GitterType::ghostpair_STI GhostPairType;

    typedef HElementType PllElementType;

    typedef GitterType::Geometric::hedge1_GEO GEOEdgeType;

    //! method for ghost check
    template <class BndFaceType>
    static bool isGhost( const BndFaceType* ghost )
    {
      return false ;
    }
  };

#if ALU3DGRID_PARALLEL
  template<>
  struct ALU3dBasicImplTraits< MPI_Comm >
  {
    typedef ALU3DSPACE GitterDunePll GitterType;
    typedef ALU3DSPACE GitterDunePll GitterImplType;

    typedef GitterType::helement_STI HElementType;    // Interface Element
    typedef GitterType::hface_STI HFaceType;          // Interface Face
    typedef GitterType::hedge_STI HEdgeType;          // Interface Edge
    typedef GitterType::vertex_STI VertexType;        // Interface Vertex
    typedef GitterType::hbndseg_STI HBndSegType;
    typedef GitterType::ghostpair_STI GhostPairType;

    typedef ALU3DSPACE ElementPllXIF_t PllElementType;

    typedef GitterType::Geometric::hedge1_GEO GEOEdgeType;

    // method for ghost check
    template <class BndFaceType>
    static bool isGhost( const BndFaceType* ghost )
    {
      return ( ghost != 0 );
    }
  };
#endif // #if ALU3DGRID_PARALLEL



  // ALU3dCodimImplTraits
  // --------------------

  template< ALU3dGridElementType elType, class Comm, int codim >
  struct ALU3dCodimImplTraits;

  template< class Comm >
  struct ALU3dCodimImplTraits< tetra, Comm, 0 >
  {
    typedef typename ALU3dBasicImplTraits< Comm >::GitterType GitterType;
    typedef typename ALU3dBasicImplTraits< Comm >::GitterImplType GitterImplType;

    typedef typename GitterType::helement_STI InterfaceType;
    typedef typename GitterType::Geometric::hasFace3 EntitySeedType;
    typedef typename GitterImplType::Objects::tetra_IMPL ImplementationType;
    typedef typename GitterType::hbndseg_STI GhostInterfaceType;
    typedef typename GitterImplType::Objects::Hbnd3Default GhostImplementationType;
  };

  template< class Comm >
  struct ALU3dCodimImplTraits< hexa, Comm, 0 >
  {
    typedef typename ALU3dBasicImplTraits< Comm >::GitterType GitterType;
    typedef typename ALU3dBasicImplTraits< Comm >::GitterImplType GitterImplType;

    typedef typename GitterType::helement_STI InterfaceType;
    typedef typename GitterType::Geometric::hasFace4 EntitySeedType;
    typedef typename GitterImplType::Objects::hexa_IMPL ImplementationType;
    typedef typename GitterType::hbndseg_STI GhostInterfaceType;
    typedef typename GitterImplType::Objects::Hbnd4Default GhostImplementationType;
  };

  template< class Comm >
  struct ALU3dCodimImplTraits< tetra, Comm, 1 >
  {
    typedef typename ALU3dBasicImplTraits< Comm >::GitterType GitterType;

    typedef typename GitterType::hface_STI InterfaceType;
    typedef InterfaceType EntitySeedType;
    typedef typename GitterType::Geometric::hface3_GEO ImplementationType;
  };

  template< class Comm >
  struct ALU3dCodimImplTraits< hexa, Comm, 1 >
  {
    typedef typename ALU3dBasicImplTraits< Comm >::GitterType GitterType;

    typedef typename GitterType::hface_STI InterfaceType;
    typedef InterfaceType EntitySeedType;
    typedef typename GitterType::Geometric::hface4_GEO ImplementationType;
  };

  template< ALU3dGridElementType elType, class Comm >
  struct ALU3dCodimImplTraits< elType, Comm, 2 >
  {
    typedef typename ALU3dBasicImplTraits< Comm >::GitterType GitterType;

    typedef typename GitterType::hedge_STI InterfaceType;
    typedef InterfaceType EntitySeedType;
    typedef typename GitterType::Geometric::hedge1_GEO ImplementationType;
  };

  template< ALU3dGridElementType elType, class Comm >
  struct ALU3dCodimImplTraits< elType, Comm, 3 >
  {
    typedef typename ALU3dBasicImplTraits< Comm >::GitterType GitterType;

    typedef typename GitterType::vertex_STI InterfaceType;
    typedef InterfaceType EntitySeedType;
    typedef typename GitterType::Geometric::VertexGeo ImplementationType;
  };



  // ALU3dImplTraits
  // ---------------

  template< ALU3dGridElementType elType, class Comm >
  struct ALU3dImplTraits;

  template< class Comm >
  struct ALU3dImplTraits< tetra, Comm >
    : public ALU3dBasicImplTraits< Comm >
  {
    typedef typename ALU3dBasicImplTraits< Comm >::GitterType GitterType;
    typedef typename ALU3dBasicImplTraits< Comm >::GitterImplType GitterImplType;

    typedef typename GitterType::Geometric::hface3_GEO GEOFaceType;
    typedef typename GitterType::Geometric::VertexGeo GEOVertexType;
    typedef typename GitterImplType::Objects::tetra_IMPL IMPLElementType;
    typedef typename GitterType::Geometric::tetra_GEO GEOElementType;
    typedef typename GitterType::Geometric::periodic3_GEO GEOPeriodicType;
    typedef typename GitterType::Geometric::hasFace3 HasFaceType;
    typedef typename GitterType::Geometric::Hface3Rule HfaceRuleType;
    typedef typename GitterImplType::Objects::Hbnd3Default BNDFaceType;
    typedef typename GitterImplType::Objects::hbndseg3_IMPL ImplBndFaceType;

    typedef typename GitterType::Geometric::TetraRule MarkRuleType;

    // refinement and coarsening enum
    enum { bisect_element_t  =
#ifdef ALUGRID_PERIODIC_BOUNDARY_PARALLEL
             MarkRuleType::bisect
#else
             MarkRuleType::iso8
#endif
    };
    enum { refine_element_t  = MarkRuleType::iso8    };
    enum { coarse_element_t  = MarkRuleType::crs     };
    enum { nosplit_element_t = MarkRuleType::nosplit };

    typedef std::pair< GEOFaceType *, int > NeighbourFaceType;
    typedef std::pair< HasFaceType *, int > NeighbourPairType;

    template< int codim >
    struct Codim
      : public ALU3dCodimImplTraits< tetra, Comm, codim >
    {};

    // access of faces
    template <class Elem>
    static const GEOFaceType* getFace( const Elem& elem, const int aluFace )
    {
      return elem.myhface3( aluFace );
    }
  };

  template< class Comm >
  struct ALU3dImplTraits< hexa, Comm >
    : public ALU3dBasicImplTraits< Comm >
  {
    typedef typename ALU3dBasicImplTraits< Comm >::GitterType GitterType;
    typedef typename ALU3dBasicImplTraits< Comm >::GitterImplType GitterImplType;

    typedef typename GitterType::Geometric::hface4_GEO GEOFaceType;
    typedef typename GitterType::Geometric::VertexGeo GEOVertexType;
    typedef typename GitterImplType::Objects::hexa_IMPL IMPLElementType;
    typedef typename GitterType::Geometric::hexa_GEO GEOElementType;
    typedef typename GitterType::Geometric::periodic4_GEO GEOPeriodicType;
    typedef typename GitterType::Geometric::hasFace4 HasFaceType;
    typedef typename GitterType::Geometric::Hface4Rule HfaceRuleType;
    typedef typename GitterImplType::Objects::Hbnd4Default BNDFaceType;
    typedef typename GitterImplType::Objects::hbndseg4_IMPL ImplBndFaceType;

    typedef typename GitterType::Geometric::HexaRule MarkRuleType;

    // refinement and coarsening enum
    enum { refine_element_t  = MarkRuleType::iso8 };
    enum { bisect_element_t  = MarkRuleType::iso8 };
    enum { coarse_element_t  = MarkRuleType::crs };
    enum { nosplit_element_t = MarkRuleType::nosplit };

    typedef std::pair< GEOFaceType *, int > NeighbourFaceType;
    typedef std::pair< HasFaceType *, int > NeighbourPairType;

    template< int codim >
    struct Codim
      : public ALU3dCodimImplTraits< hexa, Comm, codim >
    {};

    // access of faces
    template <class Elem>
    static const GEOFaceType* getFace( const Elem& elem, const int aluFace )
    {
      return elem.myhface4( aluFace );
    }
  };



  //! contains list of vertices of one level
  //! needed for VertexLevelIterator
  template< class Comm >
  struct ALU3dGridVertexList
  {
    // level vertex iterator list
    typedef typename ALU3dBasicImplTraits< Comm >::VertexType VertexType;
    typedef std::vector< VertexType * > VertexListType;
    typedef typename VertexListType::iterator IteratorType;

    ALU3dGridVertexList ()
      : up2Date_( false )
    {}

    size_t size () const { return vertexList_.size(); }

    bool up2Date () const { return up2Date_;  }
    void unsetUp2Date ()  { up2Date_ = false; }

    // make grid walkthrough and calc global size
    template <class GridType>
    void setupVxList (const GridType & grid, int level);

    IteratorType begin () { return vertexList_.begin(); }
    IteratorType end   () { return vertexList_.end(); }

    VertexListType & getItemList() { return vertexList_; }
  private:
    bool up2Date_;
    VertexListType vertexList_;
  };


  //! contains list of vertices of one level
  //! needed for VertexLevelIterator
  template< class Comm >
  struct ALU3dGridLeafVertexList
  {
    // level vertex iterator list
    typedef typename ALU3dBasicImplTraits< Comm >::VertexType VertexType;
    typedef std::pair< VertexType *, int > ItemType;
    typedef std::vector< ItemType > VertexListType;
    typedef typename VertexListType::iterator IteratorType;

    ALU3dGridLeafVertexList ()
      : up2Date_( false )
    {}

    size_t size () const { return vertexList_.size(); }

    bool up2Date () const { return up2Date_;  }
    void unsetUp2Date ()  { up2Date_ = false; }

    // make grid walkthrough and calc global size
    template <class GridType>
    void setupVxList (const GridType & grid);

    IteratorType begin () { return vertexList_.begin(); }
    IteratorType end   () { return vertexList_.end(); }

    VertexListType & getItemList() { return vertexList_; }

    int getLevel ( const VertexType &vertex ) const
    {
      const int idx = vertex.getIndex();
      assert( idx >= 0 );
      assert( idx < (int)size());
      const ItemType & p = vertexList_[idx];
      if( p.first == 0 )
        return vertex.level();
      else
        return p.second;
    }
  private:
    bool up2Date_;
    VertexListType vertexList_;
  };



  class ALU3dGridItemList
  {
  public:
    // level vertex iterator list
    typedef std::vector < void * > ItemListType;
    typedef ItemListType :: iterator IteratorType;

    ALU3dGridItemList () : up2Date_(false) {}

    size_t size () const { return itemList_.size(); }

    bool up2Date () const { return up2Date_;  }
    void unsetUp2Date ()  { up2Date_ = false; }

    void markAsUp2Date() { up2Date_ = true; }

    IteratorType begin () { return itemList_.begin(); }
    IteratorType end   () { return itemList_.end(); }

    ItemListType & getItemList() { return itemList_; }

  private:
    bool up2Date_;
    ItemListType itemList_;
  };

  typedef ALU3dGridItemList ALU3dGridItemListType;

  /////////////////////////////////////////////////////////////////////////
  //  some helper functions
  /////////////////////////////////////////////////////////////////////////

  template< class Comm >
  struct ALU3dGridFaceGetter
  {
    static const typename ALU3dImplTraits< tetra, Comm >::GEOFaceType *
    getFace( const typename ALU3dImplTraits< tetra, Comm >::GEOElementType& elem, int index)
    {
      assert(index >= 0 && index < 4);
      return elem.myhface3( ElementTopologyMapping< tetra >::dune2aluFace(index) );
    }

    static const typename ALU3dImplTraits< hexa, Comm >::GEOFaceType*
    getFace( const typename ALU3dImplTraits< hexa, Comm >::GEOElementType &elem, int index )
    {
      assert(index >= 0 && index < 6);
      return elem.myhface4( ElementTopologyMapping< hexa >::dune2aluFace(index) );
    }
  };

} // end namespace Dune

#endif // #ifndef DUNE_ALU3DINCLUDE_HH


==> anc/xt-super/dune-grid/dune/grid/alugrid/3d/alu3diterators.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALU3DITERATORS_HH
#define DUNE_ALU3DITERATORS_HH

// System includes

// Dune includes
#include <dune/grid/common/grid.hh>

// Local includes
#include "alu3dinclude.hh"
#include "topology.hh"

namespace ALUGridSpace
{

  //*************************************************************
  //  definition of original LeafIterators of ALUGrid
  //
  // default is element (codim = 0)
  template< int codim, class Comm >
  struct BSMacroIterator
  {
    typedef typename Dune::ALU3dBasicImplTraits< Comm >::HElementType HElementType;
    typedef typename AccessIterator< HElementType >::Handle IteratorType;
  };

  //******************************************************************
  //  LevelIterators
  //******************************************************************
  template< int codim, class Comm >
  struct ALUHElementType;

  template< class Comm >
  struct ALUHElementType< 0, Comm >
  {
    typedef typename Dune::ALU3dBasicImplTraits< Comm >::HElementType ElementType;
  };

  template< class Comm >
  struct ALUHElementType< 1, Comm >
  {
    typedef typename Dune::ALU3dBasicImplTraits< Comm >::HFaceType ElementType;
  };

  template< class Comm >
  struct ALUHElementType< 2, Comm >
  {
    typedef typename Dune::ALU3dBasicImplTraits< Comm >::HEdgeType ElementType;
  };

  template< class Comm >
  struct ALUHElementType< 3, Comm >
  {
    typedef typename Dune::ALU3dBasicImplTraits< Comm >::VertexType ElementType;
  };


  //*********************************************************
  //  LevelIterator Wrapper
  //*********************************************************
  template< class val_t >
  class IteratorWrapperInterface
    : public IteratorSTI< val_t >
  {
  public:
    virtual ~IteratorWrapperInterface () {}

    virtual int size  () = 0;
    virtual void next () = 0;
    virtual void first() = 0;
    virtual int done  () const = 0;
    virtual val_t & item () const = 0;
    virtual IteratorSTI< val_t > * clone () const { assert(false); abort(); return 0; }
  };

  typedef Dune::PartitionIteratorType PartitionIteratorType;

  // defines the pair of element and boundary
  template< int codim, class Comm >
  struct IteratorElType
  {
    typedef typename ALUHElementType< codim, Comm >::ElementType ElType;
    typedef typename Dune::ALU3dBasicImplTraits< Comm >::HBndSegType HBndSegType;
    typedef pair< ElType *, HBndSegType * > val_t;
  };

  template< int codim, PartitionIteratorType pitype, class Comm >
  class ALU3dGridLevelIteratorWrapper;

  // the element level iterator
  template< PartitionIteratorType pitype, class Comm >
  class ALU3dGridLevelIteratorWrapper< 0, pitype, Comm >
    : public IteratorWrapperInterface< typename IteratorElType< 0, Comm >::val_t >
  {
    typedef typename IteratorElType< 0, Comm >::ElType ElType;
    typedef typename IteratorElType< 0, Comm >::HBndSegType HBndSegType;
    typedef ALU3DSPACE LevelIterator< ElType > IteratorType;

    // the iterator
    IteratorType it_;

  public:
    typedef typename IteratorElType< 0, Comm >::val_t val_t;
    mutable val_t elem_;

    // constructor creating iterator
    template< class GridImp >
    ALU3dGridLevelIteratorWrapper ( const GridImp &grid, int level, const int nlinks )
      : it_( grid.myGrid(), level ),
        elem_( (ElType *) 0, (HBndSegType *) 0 )
    {}

    // copy constructor
    ALU3dGridLevelIteratorWrapper (const ALU3dGridLevelIteratorWrapper & org )
      : it_( org.it_ ), elem_(org.elem_)
    {}

    int size  ()    { return it_->size(); }
    void next ()    { it_->next();  }
    void first()    { it_->first(); }
    int done () const { return it_->done(); }
    val_t & item () const
    {
      assert( ! done () );
      elem_.first  = & it_->item();
      return elem_;
    }
  };

  // the face level iterator
  template< PartitionIteratorType pitype, class Comm >
  class ALU3dGridLevelIteratorWrapper< 1, pitype, Comm >
    : public IteratorWrapperInterface< typename IteratorElType< 1, Comm >::val_t >
  {
    typedef typename IteratorElType< 1, Comm >::ElType ElType;
    typedef typename IteratorElType< 1, Comm >::HBndSegType HBndSegType;
#ifdef ALUGRID_PERIODIC_BOUNDARY
    typedef ALU3DSPACE any_has_level_periodic< ElType > StopRule_t;
    typedef GridIterator< ElType, StopRule_t > IteratorType;
#else
    typedef ALU3DSPACE LevelIterator< ElType > IteratorType;
#endif

    // the iterator
    IteratorType it_;

  public:
    typedef typename IteratorElType< 1, Comm >::val_t val_t;
    mutable val_t elem_;

    // constructor creating iterator
    template< class GridImp >
    ALU3dGridLevelIteratorWrapper ( const GridImp &grid, int level, const int nlinks )
#ifdef ALUGRID_PERIODIC_BOUNDARY
      : it_( grid.myGrid(), StopRule_t(level) ),
#else
      : it_( grid.myGrid(), level ),
#endif
        elem_( (ElType *) 0, (HBndSegType*) 0 )
    {}

    // copy constructor
    ALU3dGridLevelIteratorWrapper (const ALU3dGridLevelIteratorWrapper & org )
      : it_( org.it_ ), elem_(org.elem_)
    {}

    int size  ()    { return it_->size(); }
    void next ()    { it_->next();  }
    void first()    { it_->first(); }
    int done () const { return it_->done(); }
    val_t & item () const
    {
      assert( ! done () );
      elem_.first  = & it_->item();
      return elem_;
    }
  };

  // the vertex level iterator, little bit different to the others
  // this implementation uses the vertex leaf iterator and runs over all
  // vertices with level <= the given iteration level
  template< PartitionIteratorType pitype, class Comm >
  class ALU3dGridLevelIteratorWrapper< 3, pitype, Comm >
    : public IteratorWrapperInterface< typename IteratorElType< 3, Comm >::val_t >
  {
    typedef typename IteratorElType< 3, Comm >::ElType ElType;
    typedef typename IteratorElType< 3, Comm >::HBndSegType HBndSegType;
    typedef Dune::ALU3dGridVertexList< Comm > VertexListType;
    typedef typename VertexListType::IteratorType IteratorType;

    VertexListType & vxList_;

    mutable int count_;
    const int size_;

  public:
    typedef typename IteratorElType< 3, Comm >::val_t val_t;
    mutable val_t elem_;

    // constructor creating iterator
    template< class GridImp >
    ALU3dGridLevelIteratorWrapper ( const GridImp &grid, int level, const int nlinks )
      : vxList_ ( grid.getVertexList( level ) ),
        count_( 0 ),
        size_( vxList_.size() ),
        elem_( (ElType *) 0, (HBndSegType *) 0 )
    {
      assert( vxList_.up2Date() );
    }

    // copy constructor
    ALU3dGridLevelIteratorWrapper (const ALU3dGridLevelIteratorWrapper & org )
      : vxList_(org.vxList_) , count_(org.count_) , size_(org.size_)
        , elem_(org.elem_)
    {}

    // returns size of leaf iterator, wrong here, return leaf size
    int size  ()  { return size_; }

    //! if level of item is larger then walk level, go next
    void next ()
    {
      if( done () ) return ;
      ++count_;
      return ;
    }

    void first()  { count_ = 0; }
    int done () const { return (count_ >= size_) ? 1 : 0; }
    val_t & item () const
    {
      assert( ! done () );
      elem_.first = vxList_.getItemList()[count_];
      assert( elem_.first );
      return elem_;
    }
  };

  template< int codim, PartitionIteratorType pitype, class Comm >
  class ALU3dGridLeafIteratorWrapper;

  //typedef pair< ALUHElementType<0>::ElementType * , HBndSegType * > LeafValType;
  //typedef IteratorWrapperInterface<LeafValType> IteratorWrapperInterfaceType;

  //**********************************************************
  //  LeafIterator Wrapper
  //**********************************************************
  template< PartitionIteratorType pitype, class Comm >
  class ALU3dGridLeafIteratorWrapper< 0, pitype, Comm >
    : public IteratorWrapperInterface< typename IteratorElType< 0, Comm >::val_t >
  {
    typedef typename IteratorElType< 0, Comm >::ElType ElType;
    typedef typename IteratorElType< 0, Comm >::HBndSegType HBndSegType;
    typedef LeafIterator< ElType > IteratorType;

    // the ALU3dGrid Iterator
    IteratorType it_;

  public:
    typedef typename IteratorElType< 0, Comm >::val_t val_t;

  private:
    mutable val_t elem_;

  public:
    // constructor creating Iterator
    template< class GridImp >
    ALU3dGridLeafIteratorWrapper ( const GridImp &grid, int level, const int links )
      : it_( grid.myGrid() ),
        elem_( (ElType *) 0, (HBndSegType *) 0 )
    {}

    // constructor copying iterator
    ALU3dGridLeafIteratorWrapper (const ALU3dGridLeafIteratorWrapper  & org )
      : it_( org.it_ ), elem_(org.elem_)
    {}

    int size  ()    { return it_->size(); }
    void next ()    { it_->next(); }
    void first()    { it_->first(); }
    int done () const { return it_->done(); }
    val_t & item () const
    {
      assert( ! done () );
      elem_.first  = & it_->item();
      return elem_;
    }
  };

  template< class ElType, PartitionIteratorType pitype, class Comm >
  struct LeafStopRule
  {
    typedef is_leaf_entity< ElType > StopRule_t;
  };

  // only in parallel we need only the interior items, in serial all items
  // are interior, to make the check fasterm this is only in parallel
  // implemented
#if ALU3DGRID_PARALLEL
  template< class ElType >
  struct LeafStopRule< ElType, Dune::Interior_Partition, MPI_Comm >
  {
    typedef is_interior_leaf_entity< ElType > StopRule_t;
  };
#endif // #if ALU3DGRID_PARALLEL


  template< PartitionIteratorType pitype, class Comm >
  class ALU3dGridLeafIteratorWrapper< 1, pitype, Comm >
    : public IteratorWrapperInterface< typename IteratorElType< 1, Comm >::val_t >
  {
    typedef typename IteratorElType< 1, Comm >::ElType ElType;
    typedef typename IteratorElType< 1, Comm >::HBndSegType HBndSegType;
    typedef typename LeafStopRule< ElType, pitype, Comm >::StopRule_t StopRule_t;
    typedef GridIterator< ElType, StopRule_t > IteratorType;

    // the face iterator
    IteratorType it_;

  public:
    typedef typename IteratorElType< 1, Comm >::val_t val_t;
  private:
    mutable val_t elem_;
  public:
    // constructor creating Iterator
    template< class GridImp >
    ALU3dGridLeafIteratorWrapper ( const GridImp &grid, int level, const int links )
      : it_( grid.myGrid(), StopRule_t() ),
        elem_( (ElType *) 0, (HBndSegType *) 0 )
    {}

    // constructor copying iterator
    ALU3dGridLeafIteratorWrapper (const ALU3dGridLeafIteratorWrapper  & org )
      : it_( org.it_ ), elem_(org.elem_) {}

    ~ALU3dGridLeafIteratorWrapper ()
    {}

    int size  ()    { return it_->size(); }
    void next ()    { it_->next(); }
    void first()    { it_->first(); }
    int done () const { return it_->done(); }
    val_t & item () const
    {
      assert( ! done () );
      elem_.first  = & it_->item();
      return elem_;
    }
  };

  template< PartitionIteratorType pitype, class Comm >
  class ALU3dGridLeafIteratorWrapper< 2, pitype, Comm >
    : public IteratorWrapperInterface< typename IteratorElType< 2, Comm >::val_t >
  {
    typedef typename IteratorElType< 2, Comm >::ElType ElType;
    typedef typename IteratorElType< 2, Comm >::HBndSegType HBndSegType;
    typedef typename LeafStopRule< ElType, pitype, Comm >::StopRule_t StopRule_t;
    typedef GridIterator< ElType, StopRule_t > IteratorType;

  public:
    typedef typename IteratorElType< 2, Comm >::val_t val_t;

  private:
    // the edge iterator
    IteratorType it_;

    mutable val_t elem_;

  public:
    // constructor creating Iterator
    template< class GridImp >
    ALU3dGridLeafIteratorWrapper ( const GridImp &grid, int level, const int links )
      : it_( grid.myGrid(), StopRule_t() ),
        elem_( (ElType *) 0, (HBndSegType *) 0 )
    {}

    // constructor copying iterator
    ALU3dGridLeafIteratorWrapper (const ALU3dGridLeafIteratorWrapper  & org )
      : it_( org.it_ ), elem_(org.elem_) {}

    int size  ()      { return it_->size(); }
    void next ()      { it_->next(); }
    void first()      { it_->first(); }
    int done () const { return it_->done(); }
    val_t & item () const
    {
      assert( ! done () );
      elem_.first  = & it_->item();
      return elem_;
    }
  };


  // the vertex leaf iterator, little bit different to the others
  template< PartitionIteratorType pitype, class Comm >
  class ALU3dGridLeafIteratorWrapper< 3, pitype, Comm >
    : public IteratorWrapperInterface< typename IteratorElType< 3, Comm >::val_t >
  {
    typedef typename IteratorElType< 3, Comm >::ElType ElType;
    typedef typename IteratorElType< 3, Comm >::HBndSegType HBndSegType;
    typedef Dune::ALU3dGridLeafVertexList< Comm > LeafVertexListType;
    typedef typename LeafVertexListType::IteratorType IteratorType;
    typedef typename LeafVertexListType::ItemType VxItemType;
    typedef typename LeafStopRule< ElType, pitype, Comm >::StopRule_t StopRule_t;

    LeafVertexListType & vxList_;
    typedef typename LeafVertexListType :: IteratorType ListIteratorType;

    mutable int count_;
    const int size_;

  public:
    typedef typename IteratorElType< 3, Comm >::val_t val_t;
    mutable val_t elem_;
    const StopRule_t rule_;

    // constructor creating iterator
    template< class GridImp >
    ALU3dGridLeafIteratorWrapper ( const GridImp &grid, int level, const int nlinks )
      : vxList_( grid.getLeafVertexList() ),
        count_( 0 ),
        size_( vxList_.size() ),
        elem_( (ElType *) 0, (HBndSegType *) 0 ),
        rule_()
    {
      assert( vxList_.up2Date() );
    }

    // copy constructor
    ALU3dGridLeafIteratorWrapper (const ALU3dGridLeafIteratorWrapper & org )
      : vxList_(org.vxList_)
        , count_(org.count_) , size_(org.size_)
        , elem_(org.elem_)
        , rule_()
    {}

    // returns size of leaf iterator, wrong here, return leaf size
    int size  ()  { return size_; }

    //! if level of item is larger then walk level, go next
    void next ()
    {
      ++count_;
      goNextValid();
      return ;
    }

    void first()
    {
      count_ = 0;
      goNextValid();
    }
    int done () const { return (count_ >= size_) ? 1 : 0; }
    val_t & item () const
    {
      assert( ! done () );
      assert( elem_.first );
      return elem_;
    }
  private:
    val_t & getItem () const
    {
      //elem_.first = vxList_.getItemList()[count_].first;
      assert( ! done () );
      elem_.first = vxList_.getItemList()[count_].first;
      return elem_;
    }
    void goNextValid()
    {
      if( done() ) return ;
      if( getItem().first == 0)
      {
        ++count_;
        goNextValid();
      }
      else
      {
        assert( elem_.first );
        if(! rule_( elem_.first ) )
        {
          ++count_;
          goNextValid();
        }
      }
    }
  };

#if ALU3DGRID_PARALLEL
  template< int codim >
  class LeafLevelIteratorTTProxy
  {
    // type is hface_STI or hedge_STI
    typedef typename ALUHElementType< codim, MPI_Comm >::ElementType ElType;

    typedef typename Dune::ALU3dBasicImplTraits< MPI_Comm >::GitterImplType GitterImplType;

    typedef IteratorSTI< ElType > IteratorType;
    IteratorType * inner_;
    IteratorType * outer_;

  public:
    // constructor creating leafBorderIteratorTT
    LeafLevelIteratorTTProxy( GitterImplType & gitter , int link )
    {
      pair < IteratorSTI< ElType > * , IteratorSTI< ElType > * >
      p = gitter.leafBorderIteratorTT( (ElType *) 0 , link );

      inner_ = p.first;
      outer_ = p.second;
    }

    // constructor creating levelBorderIteratorTT
    LeafLevelIteratorTTProxy( GitterImplType & gitter , int link , int level )
    {
      pair < IteratorSTI< ElType > * , IteratorSTI< ElType > * >
      p = gitter.levelBorderIteratorTT( (ElType *) 0 , link , level );

      inner_ = p.first;
      outer_ = p.second;
    }

    LeafLevelIteratorTTProxy( const LeafLevelIteratorTTProxy & org )
      : inner_(org.inner_->clone())
        , outer_(org.outer_->clone())
    {}

    ~LeafLevelIteratorTTProxy()
    {
      delete inner_;
      delete outer_;
    }

    IteratorType & inner () { assert(inner_); return *inner_; }
    IteratorType & outer () { assert(outer_); return *outer_; }
  };


  typedef pair< ALUHElementType< 0, MPI_Comm >::ElementType *, Dune::ALU3dBasicImplTraits< MPI_Comm >::HBndSegType * > LeafValType;

  //****************************
  //
  //  --GhostIterator
  //
  //****************************
  class ALU3dGridGhostIterator
    : public IteratorWrapperInterface< LeafValType >
  {
  public:
    typedef Dune::ALU3dBasicImplTraits< MPI_Comm >::GitterImplType GitterImplType;

    typedef Dune::ALU3dBasicImplTraits< MPI_Comm >::HElementType HElementType;
    typedef Dune::ALU3dBasicImplTraits< MPI_Comm >::HBndSegType HBndSegType;

  protected:
    GitterImplType & gitter_;

    // this tpye is hface_STI
    typedef ALUHElementType< 1, MPI_Comm >::ElementType ElType;

    typedef LeafLevelIteratorTTProxy< 1 > IteratorType;

    IteratorType * iterTT_;

    typedef IteratorSTI < ElType > InnerIteratorType;
    InnerIteratorType * it_;

    // number of links
    const int nl_;

    // current link
    int link_;

    bool usingInner_;
  public:
    typedef LeafValType val_t;
  private:
    // the pair of elementand boundary face
    mutable val_t elem_;
    // true if ghost cells are enabled
    const bool ghostCellsEnabled_ ;
  public:
    typedef ElementPllXIF_t ItemType;

    template< class GridImp >
    ALU3dGridGhostIterator ( const GridImp &grid, int level, const int nlinks )
      : gitter_( grid.myGrid() ),
        iterTT_( 0 ),
        it_( 0 ),
        nl_( nlinks ),
        link_( nlinks ), // makes default status == done
        elem_( (HElementType *) 0, (HBndSegType *) 0 ),
        ghostCellsEnabled_( grid.ghostCellsEnabled() )
    {}

    ALU3dGridGhostIterator (const ALU3dGridGhostIterator & org)
      : gitter_(org.gitter_)
        , iterTT_(0) , it_(0)
        , nl_(org.nl_)
        , link_(org.link_)
        , usingInner_(false)
        , elem_(org.elem_)
        , ghostCellsEnabled_( org.ghostCellsEnabled_ )
    {
      if( org.iterTT_ )
      {
        iterTT_ = new IteratorType ( *org.iterTT_ );
        usingInner_ = org.usingInner_;
        if( org.it_ )
        {
          assert( ! org.it_->done() );
          it_ = (usingInner_) ? &( iterTT_->inner() ) : &( iterTT_->outer() );
        }
      }
    }

    ~ALU3dGridGhostIterator ()
    {
      removeIterators();
    }

  protected:
    virtual IteratorType * newIterator()
    {
      return new IteratorType ( gitter_, link_ );
    }

    void removeIterators()
    {
      if(iterTT_) delete iterTT_;
      iterTT_ = 0;
      it_ = 0;
      usingInner_ = false;
    }

    void createIterator()
    {
      if (usingInner_) checkInnerOuter();

      if (!usingInner_)
      {
        ++link_;

        removeIterators();
        if(link_ < nl_)
        {
          iterTT_ = newIterator();
          assert(iterTT_);
          checkInnerOuter();
          if (!it_) createIterator();
        }
      }
    }

    void checkInnerOuter()
    {
      it_ = 0;
      if (!usingInner_)
      {
        assert(iterTT_);
        it_ = &( iterTT_->inner() );
        InnerIteratorType & it = iterTT_->inner();
        it.first();
        if(!it.done())
        {
          usingInner_ = true;
          pair < ElementPllXIF_t *, int > p = it.item ().accessPllX ().accessOuterPllX () ;
          pair< HElementType *, HBndSegType * > elems( (HElementType *)0, (HBndSegType *)0 );
          p.first->getAttachedElement(elems);

          assert( elems.first || elems.second );

          if(elems.second)
          {
            return;
          }
        }
      }

      usingInner_ = false;
      InnerIteratorType & out = iterTT_->outer();
      out.first();
      if(!out.done())
      {
        pair < ElementPllXIF_t *, int > p = out.item ().accessPllX ().accessOuterPllX () ;
        pair< HElementType *, HBndSegType * > elems( (HElementType *)0, (HBndSegType *)0 );
        p.first->getAttachedElement(elems);

        assert( elems.second );
        it_ = &out;
        return ;
      }

      it_ = 0;
    }

    virtual void checkLeafEntity ()
    {
      if(it_)
      {
        if(!it_->done())
        {
          val_t & el = item();
          HBndSegType * pll = el.second;
          assert( pll );

          // this occurs if internal element is leaf but the corresponding
          // ghost is not leaf, we have to go next
          if ( ! pll->isLeafEntity() ) next();
        }
      }
    }

  public:
    int size  ()    // ???? gives size only of small part of ghost cells ????
    {
      // if no iterator then size is zero
      // which can happen in the case of parallel grid with 1 processor
      if(!it_)
      {
        return 0;
      }
      return it_->size();
    }

    // go next ghost
    void next ()
    {
      if(it_)
      {
        // if not done increment
        if( !it_->done() ) it_->next();

        // if now done, create new iterator
        if( it_->done() ) createIterator();

        checkLeafEntity();
      }
    }

    void first()
    {
      if( ghostCellsEnabled_ )
      {
        link_ = -1;
        usingInner_ = false;
        // create iterator calls also first of iterators
        createIterator();
        checkLeafEntity();
        if( it_ ) assert( !it_->done());
      }
    }

    int done () const
    {
      assert( (link_ >= nl_) ? (it_ == 0) : 1 );
      return ((link_ >= nl_ || !it_ ) ? 1 : 0);
    }

    val_t & item () const
    {
      assert(it_);
      pair < ElementPllXIF_t *, int > p = it_->item ().accessPllX ().accessOuterPllX () ;
      pair < HElementType  * , HBndSegType * > p2;
      p.first->getAttachedElement(p2);
      assert(p2.second);
      elem_.second = p2.second;
      return elem_;
    }

  }; // end ALU3dGridGhostIterator


  // the leaf ghost partition iterator
  template<>
  class ALU3dGridLeafIteratorWrapper< 0, Dune::Ghost_Partition, MPI_Comm >
    : public ALU3dGridGhostIterator
  {
  protected:
    typedef LeafLevelIteratorTTProxy<1> IteratorType;
    IteratorType * newIterator()
    {
      return new IteratorType ( this->gitter_, this->link_ );
    }

    void checkLeafEntity ()
    {
      if(this->it_)
      {
        if(! this->it_->done())
        {
          val_t & el = this->item();
          HBndSegType * pll = el.second;
          assert( pll );

          // this occurs if internal element is leaf but the corresponding
          // ghost is not leaf, we have to go next
          if ( ! pll->isLeafEntity() ) this->next();
        }
      }
    }

  public:
    template <class GridImp>
    ALU3dGridLeafIteratorWrapper(const GridImp & grid, int level , const int nlinks )
      : ALU3dGridGhostIterator(grid,level,nlinks) {}

    ALU3dGridLeafIteratorWrapper(const ALU3dGridLeafIteratorWrapper & org)
      : ALU3dGridGhostIterator(org) {}
  };

  // the level ghost partition iterator
  template<>
  class ALU3dGridLevelIteratorWrapper< 0, Dune::Ghost_Partition, MPI_Comm >
    : public ALU3dGridGhostIterator
  {
    const int level_;
    const int mxl_;
  protected:
    typedef LeafLevelIteratorTTProxy<1> IteratorType;
    IteratorType * newIterator()
    {
      // create new level Iterator Proxy
      return new IteratorType ( this->gitter_, this->link_ , level_ );
    }

    // for level iterators don't check leaf entity
    void checkLeafEntity ()
    {
      if(this->it_)
      {
        if(! this->it_->done())
        {
          val_t & el = this->item();

          assert( el.second );
          HBndSegType & pll = *(el.second);

          // this occurs if internal element is leaf but the corresponding
          // ghost is not leaf, we have to go next if level of ghost is not
          // our level
          if ( ! pll.down() )
          {
            if( pll.ghostLevel() != level_ ) this->next();
          }
        }
      }
    }

  public:
    template <class GridImp>
    ALU3dGridLevelIteratorWrapper(const GridImp & grid,int level , const int nlinks )
      : ALU3dGridGhostIterator(grid,level,nlinks)
        , level_(level) , mxl_(grid.maxLevel()){}

    ALU3dGridLevelIteratorWrapper(const ALU3dGridLevelIteratorWrapper & org)
      : ALU3dGridGhostIterator(org) , level_(org.level_) , mxl_(org.mxl_){}
  };

  ///////////////////////////////////////////
  //
  //  Helper class to get item from Helement
  //
  //////////////////////////////////////////
  template< class GridImp, int cd >
  struct GetItem;

  template< class GridImp >
  struct GetItem< GridImp, 1 >
  {
    enum { cd = 1 };
    enum { elType = GridImp::elementType };

    typedef typename GridImp::MPICommunicatorType Comm;

    typedef typename Dune::ALU3dBasicImplTraits< Comm >::HElementType HElementType;
    typedef typename Dune::ALU3dImplTraits< GridImp::elementType, Comm >::GEOElementType GEOElementType;
    typedef typename IteratorElType< 1, Comm >::ElType ItemType;

    static ItemType *getItemFromEl ( typename Dune::ALU3dImplTraits< Dune::tetra, Comm >::GEOElementType &el, int i )
    {
      return el.myhface3( i );
    }

    static ItemType *getItemFromEl ( typename Dune::ALU3dImplTraits< Dune::hexa, Comm >::GEOElementType &el, int i )
    {
      return el.myhface4( i );
    }

    static ItemType *getItem ( HElementType &el, int i )
    {
      return getItemFromEl( static_cast< GEOElementType & >( el ), i );
    }

    static int numItems ()
    {
      return Dune::EntityCount< elType >::numFaces;
    }
  };

  template< class GridImp >
  struct GetItem< GridImp, 2 >
  {
    enum { cd = 2 };
    enum { elType = GridImp::elementType };

    typedef typename GridImp::MPICommunicatorType Comm;

    typedef typename Dune::ALU3dBasicImplTraits< Comm >::HElementType HElementType;
    typedef typename Dune::ALU3dImplTraits< GridImp::elementType, Comm >::GEOElementType GEOElementType;
    typedef typename IteratorElType< 2, Comm >::ElType ItemType;

    static ItemType *getItem ( HElementType &el, int i )
    {
      return static_cast< GEOElementType & >( el ).myhedge1( i );
    }

    static int numItems ()
    {
      return Dune::EntityCount<elType>::numEdges;
    }
  };

  template< class GridImp >
  struct GetItem< GridImp, 3 >
  {
    enum { cd = 3 };
    enum { elType = GridImp::elementType };

    typedef typename GridImp::MPICommunicatorType Comm;

    typedef typename Dune::ALU3dBasicImplTraits< Comm >::HElementType HElementType;
    typedef typename Dune::ALU3dImplTraits< GridImp::elementType, Comm >::GEOElementType GEOElementType;
    typedef typename IteratorElType< 3, Comm >::ElType ItemType;

    static ItemType *getItem ( HElementType &el, int i )
    {
      return static_cast< GEOElementType & >( el ).myvertex( i );
    }

    static int numItems ()
    {
      return Dune::EntityCount< elType >::numVertices;
    }
  };


  //! Ghost Iterator
  template< int codim >
  class ALU3dGridGhostIteratorHigherCodim
    : public IteratorWrapperInterface< typename IteratorElType< codim, MPI_Comm >::val_t >
  {
  public:
    typedef typename Dune::ALU3dBasicImplTraits< MPI_Comm >::HElementType HElementType;
    typedef typename Dune::ALU3dBasicImplTraits< MPI_Comm >::HBndSegType HBndSegType;
    typedef typename Dune::ALU3dBasicImplTraits< MPI_Comm >::GhostPairType GhostPairType;
    typedef typename IteratorElType< codim, MPI_Comm >::ElType ElType;
    typedef typename IteratorElType< codim, MPI_Comm >::val_t val_t;

  private:
    template< Dune::ALU3dGridElementType elType, int cd >
    struct SelectVector;

    template< Dune::ALU3dGridElementType elType >
    struct SelectVector< elType, 1 >
    {
      typedef typename Dune::ALU3dImplTraits< elType, MPI_Comm >::GEOElementType GEOElementType;

      static const vector< int > &getNotOnItemVector ( int face )
      {
        return GEOElementType::facesNotOnFace( face );
      }
    };

    template< Dune::ALU3dGridElementType elType >
    struct SelectVector< elType, 2 >
    {
      typedef typename Dune::ALU3dImplTraits< elType, MPI_Comm >::GEOElementType GEOElementType;
      static const vector< int > &getNotOnItemVector( int face )
      {
        return GEOElementType::edgesNotOnFace( face );
      }
    };

    template< Dune::ALU3dGridElementType elType >
    struct SelectVector< elType, 3 >
    {
      typedef typename Dune::ALU3dImplTraits< elType, MPI_Comm >::GEOElementType GEOElementType;
      static const vector< int > &getNotOnItemVector ( int face )
      {
        return GEOElementType::verticesNotOnFace( face );
      }
    };

    typedef ElType *getItemFunc_t ( HElementType &el, int i );

  private:
    typedef Dune :: ALU3dGridItemListType GhostItemListType;
    GhostItemListType &ghList_;
    typedef typename GhostItemListType :: IteratorType IteratorType;
    IteratorType curr_;
    IteratorType end_;
    mutable val_t elem_;
    mutable size_t count_;
    const bool ghostCellsEnabled_ ;

  public:
    template< class GhostElementIteratorImp, class GridImp >
    ALU3dGridGhostIteratorHigherCodim ( GhostElementIteratorImp *, const GridImp &grid,
                                        int level, const int nlinks, GhostItemListType &ghList )
      : ghList_( ghList ),
        elem_( (ElType *) 0, (HBndSegType *) 0 ),
        count_( 0 ),
        ghostCellsEnabled_( grid.ghostCellsEnabled() )
    {
      if( ! ghostCellsEnabled_ )
      {
        count_ = ghList_.getItemList().size() ;
        return ;
      }

      if( ! ghList_.up2Date() )
      {
        GhostElementIteratorImp ghostIter(grid,level,nlinks);
        updateGhostList(grid,ghostIter,ghList_);
      }
    }

    ALU3dGridGhostIteratorHigherCodim(const ALU3dGridGhostIteratorHigherCodim & org)
      : ghList_( org.ghList_ )
        , elem_(org.elem_)
        , count_(org.count_)
        , ghostCellsEnabled_(org.ghostCellsEnabled_)
    {}

    int size  () { return ghList_.getItemList().size(); }
    void first() { if( ghostCellsEnabled_ ) count_ = 0;}
    void next () { ++count_; }
    int done () const { return (count_ >= ghList_.getItemList().size() ? 1 : 0); }
    val_t & item () const
    {
      assert( ! done() );
      void * item = ghList_.getItemList()[count_];
      elem_.first = ((ElType * ) item);
      assert( elem_.first );
      return elem_;
    }

  protected:
    template <class GridImp, class GhostElementIteratorImp>
    void updateGhostList(const GridImp & grid, GhostElementIteratorImp & ghostIter, GhostItemListType & ghList)
    {
      int count = 0;
      for( ghostIter.first(); !ghostIter.done(); ghostIter.next() )
      {
        ++count;
      }

      const int numItems = SelectVector<GridImp::elementType,codim>::getNotOnItemVector(0).size();
      const int maxSize = numItems * count;

      ghList.getItemList().reserve(maxSize);
      ghList.getItemList().resize(0);
      map< int , int > visited;

      const map<int,int>::iterator visitedEnd = visited.end();
      for( ghostIter.first(); !ghostIter.done(); ghostIter.next() )
      {
        GhostPairType ghPair = ghostIter.item().second->getGhost();
        const vector<int> & notOnFace = SelectVector<GridImp::elementType,codim>::
                                        getNotOnItemVector(ghPair.second);
        for(int i=0; i<numItems; ++i)
        {
          ElType * item = GetItem<GridImp,codim>::getItem( *(ghPair.first) , notOnFace[i] );
          int idx = item->getIndex();
          if( visited.find(idx) == visitedEnd )
          {
            ghList.getItemList().push_back( (void *) item );
            visited[idx] = 1;
          }
        }
      }
      ghList.markAsUp2Date();
    }
  };

  // the leaf ghost partition iterator
  template<>
  class ALU3dGridLeafIteratorWrapper< 1, Dune::Ghost_Partition, MPI_Comm >
    : public ALU3dGridGhostIteratorHigherCodim< 1 >
  {
    enum { codim = 1 };
    typedef ALU3dGridLeafIteratorWrapper< 0, Dune::Ghost_Partition, MPI_Comm > GhostElementIteratorType;

  public:
    template <class GridImp>
    ALU3dGridLeafIteratorWrapper (const GridImp & grid, int level , const int nlinks )
      : ALU3dGridGhostIteratorHigherCodim<codim>((GhostElementIteratorType *) 0,grid,level,nlinks,grid.getGhostLeafList(codim)) {}

    ALU3dGridLeafIteratorWrapper (const ALU3dGridLeafIteratorWrapper & org )
      : ALU3dGridGhostIteratorHigherCodim<codim>(org) {}
  };

  // the leaf ghost partition iterator
  template<>
  class ALU3dGridLeafIteratorWrapper< 2, Dune::Ghost_Partition, MPI_Comm >
    : public ALU3dGridGhostIteratorHigherCodim< 2 >
  {
    enum { codim = 2 };
    typedef ALU3dGridLeafIteratorWrapper< 0, Dune::Ghost_Partition, MPI_Comm > GhostElementIteratorType;

  public:
    template <class GridImp>
    ALU3dGridLeafIteratorWrapper (const GridImp & grid, int level , const int nlinks )
      : ALU3dGridGhostIteratorHigherCodim<codim>((GhostElementIteratorType *) 0,grid,level,nlinks,grid.getGhostLeafList(codim)) {}

    ALU3dGridLeafIteratorWrapper (const ALU3dGridLeafIteratorWrapper & org )
      : ALU3dGridGhostIteratorHigherCodim<codim>(org) {}
  };

  // the leaf ghost partition iterator
  template<>
  class ALU3dGridLeafIteratorWrapper< 3, Dune::Ghost_Partition, MPI_Comm >
    : public ALU3dGridGhostIteratorHigherCodim< 3 >
  {
    enum { codim = 3 };
    typedef ALU3dGridLeafIteratorWrapper< 0, Dune::Ghost_Partition, MPI_Comm > GhostElementIteratorType;

  public:
    template <class GridImp>
    ALU3dGridLeafIteratorWrapper (const GridImp & grid, int level , const int nlinks )
      : ALU3dGridGhostIteratorHigherCodim<codim>((GhostElementIteratorType *) 0,grid,level,nlinks,grid.getGhostLeafList(codim)) {}

    ALU3dGridLeafIteratorWrapper (const ALU3dGridLeafIteratorWrapper & org )
      : ALU3dGridGhostIteratorHigherCodim<codim>(org) {}
  };

  // the level ghost partition iterator
  template<>
  class ALU3dGridLevelIteratorWrapper< 1, Dune::Ghost_Partition, MPI_Comm >
    : public ALU3dGridGhostIteratorHigherCodim< 1 >
  {
    enum { codim = 1 };
    typedef ALU3dGridLevelIteratorWrapper< 0, Dune::Ghost_Partition, MPI_Comm > GhostElementIteratorType;

  public:
    template <class GridImp>
    ALU3dGridLevelIteratorWrapper (const GridImp & grid, int level , const int nlinks )
      : ALU3dGridGhostIteratorHigherCodim<codim>((GhostElementIteratorType *) 0,grid,level,nlinks,grid.getGhostLevelList(codim,level)) {}

    ALU3dGridLevelIteratorWrapper (const ALU3dGridLevelIteratorWrapper & org )
      : ALU3dGridGhostIteratorHigherCodim<codim>(org) {}
  };

  // the level ghost partition iterator
  template<>
  class ALU3dGridLevelIteratorWrapper< 2, Dune::Ghost_Partition, MPI_Comm >
    : public ALU3dGridGhostIteratorHigherCodim< 2 >
  {
    enum { codim = 2 };
    typedef ALU3dGridLevelIteratorWrapper< 0, Dune::Ghost_Partition, MPI_Comm > GhostElementIteratorType;

  public:
    template <class GridImp>
    ALU3dGridLevelIteratorWrapper (const GridImp & grid, int level , const int nlinks )
      : ALU3dGridGhostIteratorHigherCodim<codim>((GhostElementIteratorType *) 0,grid,level,nlinks,grid.getGhostLevelList(codim,level)) {}

    ALU3dGridLevelIteratorWrapper (const ALU3dGridLevelIteratorWrapper & org )
      : ALU3dGridGhostIteratorHigherCodim<codim>(org) {}
  };

  // the level ghost partition iterator
  template<>
  class ALU3dGridLevelIteratorWrapper< 3, Dune::Ghost_Partition, MPI_Comm >
    : public ALU3dGridGhostIteratorHigherCodim< 3 >
  {
    enum { codim = 3 };
    typedef ALU3dGridLevelIteratorWrapper< 0, Dune::Ghost_Partition, MPI_Comm > GhostElementIteratorType;

  public:
    template <class GridImp>
    ALU3dGridLevelIteratorWrapper (const GridImp & grid, int level , const int nlinks )
      : ALU3dGridGhostIteratorHigherCodim<codim>((GhostElementIteratorType *) 0,grid,level,nlinks,grid.getGhostLevelList(codim,level)) {}

    ALU3dGridLevelIteratorWrapper (const ALU3dGridLevelIteratorWrapper & org )
      : ALU3dGridGhostIteratorHigherCodim<codim>(org) {}
  };

  // the all partition iterator
  template<>
  class ALU3dGridLeafIteratorWrapper< 0, Dune::All_Partition, MPI_Comm >
    : public IteratorWrapperInterface< IteratorElType< 0, MPI_Comm >::val_t >
  {
    enum { codim = 0 };
    typedef ALU3dGridLeafIteratorWrapper< codim, Dune::InteriorBorder_Partition, MPI_Comm > InteriorIteratorType;
    typedef ALU3dGridLeafIteratorWrapper< codim, Dune::Ghost_Partition, MPI_Comm > GhostIteratorType;

  public:
    typedef IteratorElType< codim, MPI_Comm >::val_t val_t;
    // use ALUGrids AlignIterator to combine Interior and Ghost Iterator
    typedef AlignIterator< InteriorIteratorType, GhostIteratorType, val_t > IteratorType;
  private:
    IteratorType iter_;
  public:

    template <class GridImp>
    ALU3dGridLeafIteratorWrapper (const GridImp & grid, int level , const int nlinks )
      : iter_ ( InteriorIteratorType ( grid, level, nlinks ) ,
                GhostIteratorType    ( grid, level, nlinks ) )
    {}

    ALU3dGridLeafIteratorWrapper (const ALU3dGridLeafIteratorWrapper & org )
      : iter_ (org.iter_) {}

    int size  () { return iter_.size(); }
    void next () { iter_.next(); }
    void first() { iter_.first(); }
    int done () const {return iter_.done(); }
    val_t & item () const { assert( ! done() ); return iter_.item(); }
  };

  // the all partition iterator
  template<>
  class ALU3dGridLeafIteratorWrapper< 1, Dune::All_Partition, MPI_Comm >
    : public IteratorWrapperInterface< IteratorElType< 1, MPI_Comm >::val_t >
  {
    enum { codim = 1 };
    typedef ALU3dGridLeafIteratorWrapper< codim, Dune::InteriorBorder_Partition, MPI_Comm > InteriorIteratorType;
    typedef ALU3dGridLeafIteratorWrapper< codim, Dune::Ghost_Partition, MPI_Comm > GhostIteratorType;

  public:
    typedef IteratorElType< codim, MPI_Comm >::val_t val_t;
    // use ALUGrids AlignIterator to combine Interior and Ghost Iterator
    typedef AlignIterator< InteriorIteratorType, GhostIteratorType, val_t > IteratorType;
  private:
    IteratorType iter_;
  public:

    template <class GridImp>
    ALU3dGridLeafIteratorWrapper (const GridImp & grid, int level , const int nlinks )
      : iter_ ( InteriorIteratorType ( grid, level, nlinks ) ,
                GhostIteratorType    ( grid, level, nlinks ) )
    {}

    ALU3dGridLeafIteratorWrapper (const ALU3dGridLeafIteratorWrapper & org )
      : iter_ (org.iter_) {}

    int size  () { return iter_.size(); }
    void next () { iter_.next(); }
    void first() { iter_.first(); }
    int done () const {return iter_.done(); }
    val_t & item () const { assert( ! done() ); return iter_.item(); }
  };

  // the all partition iterator
  template<>
  class ALU3dGridLeafIteratorWrapper< 2, Dune::All_Partition, MPI_Comm >
    : public IteratorWrapperInterface< IteratorElType< 2, MPI_Comm >::val_t >
  {
    enum { codim = 2 };
    typedef ALU3dGridLeafIteratorWrapper< codim, Dune::InteriorBorder_Partition, MPI_Comm > InteriorIteratorType;
    typedef ALU3dGridLeafIteratorWrapper< codim, Dune::Ghost_Partition, MPI_Comm > GhostIteratorType;

  public:
    typedef IteratorElType< codim, MPI_Comm >::val_t val_t;
    // use ALUGrids AlignIterator to combine Interior and Ghost Iterator
    typedef AlignIterator< InteriorIteratorType, GhostIteratorType, val_t > IteratorType;
  private:
    IteratorType iter_;
  public:

    template <class GridImp>
    ALU3dGridLeafIteratorWrapper (const GridImp & grid, int level , const int nlinks )
      : iter_ ( InteriorIteratorType ( grid, level, nlinks ) ,
                GhostIteratorType    ( grid, level, nlinks ) )
    {}

    ALU3dGridLeafIteratorWrapper (const ALU3dGridLeafIteratorWrapper & org )
      : iter_ (org.iter_) {}

    int size  () { return iter_.size(); }
    void next () { iter_.next(); }
    void first() { iter_.first(); }
    int done () const {return iter_.done(); }
    val_t & item () const { assert( ! done() ); return iter_.item(); }
  };

  // the all partition iterator
  template<>
  class ALU3dGridLeafIteratorWrapper< 3, Dune::All_Partition, MPI_Comm >
    : public IteratorWrapperInterface< IteratorElType< 3, MPI_Comm >::val_t >
  {
    enum { codim = 3 };
    typedef ALU3dGridLeafIteratorWrapper< codim, Dune::InteriorBorder_Partition, MPI_Comm > InteriorIteratorType;
    typedef ALU3dGridLeafIteratorWrapper< codim, Dune::Ghost_Partition, MPI_Comm > GhostIteratorType;

  public:
    typedef IteratorElType< codim, MPI_Comm >::val_t val_t;
    // use ALUGrids AlignIterator to combine Interior and Ghost Iterator
    typedef AlignIterator< InteriorIteratorType, GhostIteratorType, val_t > IteratorType;
  private:
    IteratorType iter_;
  public:

    template <class GridImp>
    ALU3dGridLeafIteratorWrapper (const GridImp & grid, int level , const int nlinks )
      : iter_ ( InteriorIteratorType ( grid, level, nlinks ) ,
                GhostIteratorType    ( grid, level, nlinks ) )
    {}

    ALU3dGridLeafIteratorWrapper (const ALU3dGridLeafIteratorWrapper & org )
      : iter_ (org.iter_) {}

    int size  () { return iter_.size(); }
    void next () { iter_.next(); }
    void first() { iter_.first(); }
    int done () const {return iter_.done(); }
    val_t & item () const { assert( ! done() ); return iter_.item(); }
  };

  // the all partition iterator
  template<>
  class ALU3dGridLevelIteratorWrapper< 0, Dune::All_Partition, MPI_Comm >
    : public IteratorWrapperInterface< LeafValType >
  {
    typedef ALU3dGridLevelIteratorWrapper< 0, Dune::InteriorBorder_Partition, MPI_Comm > InteriorIteratorType;
    typedef ALU3dGridLevelIteratorWrapper< 0, Dune::Ghost_Partition, MPI_Comm > GhostIteratorType;

  public:
    typedef LeafValType val_t;
    // use ALUGrids AlignIterator to combine Interior and Ghost Iterator
    typedef AlignIterator< InteriorIteratorType, GhostIteratorType, val_t > IteratorType;
  private:
    IteratorType iter_;
  public:

    template <class GridImp>
    ALU3dGridLevelIteratorWrapper (const GridImp & grid, int level , const int nlinks )
      : iter_ ( InteriorIteratorType ( grid, level, nlinks ) ,
                GhostIteratorType    ( grid, level, nlinks ) )
    {}

    ALU3dGridLevelIteratorWrapper (const ALU3dGridLevelIteratorWrapper & org)
      : iter_(org.iter_) {}

    int size  () { return iter_.size(); }
    void next () { iter_.next(); }
    void first() { iter_.first(); }
    int done () const {return iter_.done(); }
    val_t & item () const { assert( ! done() ); return iter_.item(); }
  };
#endif // #if ALU3DGRID_PARALLEL

  // placed here because we need ALU3dGridLevelIteratorWrapper<0,Dune::All_Partition> here
  // the edge level iterator
  template< PartitionIteratorType pitype, class Comm >
  class ALU3dGridLevelIteratorWrapper< 2, pitype, Comm >
    : public IteratorWrapperInterface< typename IteratorElType< 2, Comm >::val_t >
  {
  public:
    typedef typename ALUHElementType< 2, Comm >::ElementType ElType;
    typedef typename Dune::ALU3dBasicImplTraits< Comm >::HBndSegType HBndSegType;
    typedef typename Dune::ALU3dBasicImplTraits< Comm >::GEOEdgeType GEOEdgeType;

    typedef typename IteratorElType< 2, Comm >::val_t val_t;

  private:
    mutable val_t elem_;
    const int level_;

    typedef Dune :: ALU3dGridItemListType ItemListType;
    ItemListType & edgeList_;

    size_t count_ ;
    bool maxLevel_;

  public:
    // constructor creating iterator
    template< class GridImp >
    ALU3dGridLevelIteratorWrapper ( const GridImp &grid, int level, const int nlinks )
      : elem_( (ElType *) 0, (HBndSegType *) 0 ),
        level_( level ),
        edgeList_( grid.getEdgeList( level ) ),
        count_( 0 )
    {
      if( ! edgeList_.up2Date() )
        updateEdgeList(grid,level,nlinks);
    }

    // copy constructor
    ALU3dGridLevelIteratorWrapper (const ALU3dGridLevelIteratorWrapper & org )
      : elem_(org.elem_)
        , level_(org.level_)
        , edgeList_( org.edgeList_ )
        , count_(org.count_)
    {}

    int size  () { return edgeList_.getItemList().size(); }
    void next ()
    {
      ++count_;
    }

    void first()
    {
      count_ = 0;
    }

    int done () const { return ((count_ >= edgeList_.size()) ? 1 : 0); }

    val_t & item () const
    {
      assert( ! done () );
      elem_.first = ( (ElType *) edgeList_.getItemList()[count_]);

      assert( elem_.first );
      return elem_;
    }

  private:
    template <class GridImp>
    void updateEdgeList(const GridImp & grid, int level, int nlinks)
    {
      typedef ALU3dGridLevelIteratorWrapper< 0, Dune::All_Partition, Comm > ElementLevelIterator;
      typedef typename ElementLevelIterator :: val_t el_val_t;
      ElementLevelIterator iter(grid,level,nlinks);

      edgeList_.getItemList().resize(0);
      map < int , int > visited;

      for( iter.first(); ! iter.done(); iter.next() )
      {
        typedef typename Dune::ALU3dImplTraits< GridImp::elementType, Comm >::GEOElementType GEOElementType;
        enum { numEdges = Dune::EntityCount< GridImp::elementType >::numEdges };

        GEOElementType *elem = 0;
        el_val_t & item = iter.item();

        if( item.first )
          elem = static_cast< GEOElementType * > (item.first);
        else if( item.second )
          elem = static_cast< GEOElementType * > (item.second->getGhost().first);

        assert( elem );
        for(int e=0; e<numEdges; ++e)
        {
          ElType * edge = elem->myhedge1(e);
          if( edge->isGhost() ) continue;

          int idx = edge->getIndex();
          if( visited.find(idx) == visited.end() )
          {
            edgeList_.getItemList().push_back( (void *) edge );
            visited[idx] = 1;
          }
        }
      }
      edgeList_.markAsUp2Date();
    }
  };

#if ALU3DGRID_PARALLEL
  // the all partition iterator
  template<>
  class ALU3dGridLevelIteratorWrapper< 1, Dune::All_Partition, MPI_Comm >
    : public IteratorWrapperInterface< IteratorElType< 1, MPI_Comm >::val_t >
  {
    enum { codim = 1 };
    typedef ALU3dGridLevelIteratorWrapper< codim, Dune::InteriorBorder_Partition, MPI_Comm > InteriorIteratorType;
    typedef ALU3dGridLevelIteratorWrapper< codim, Dune::Ghost_Partition, MPI_Comm > GhostIteratorType;

  public:
    typedef IteratorElType< codim, MPI_Comm >::val_t val_t;
    // use ALUGrids AlignIterator to combine Interior and Ghost Iterator
    typedef AlignIterator< InteriorIteratorType, GhostIteratorType, val_t > IteratorType;
  private:
    IteratorType iter_;
  public:

    template <class GridImp>
    ALU3dGridLevelIteratorWrapper (const GridImp & grid, int level , const int nlinks )
      : iter_ ( InteriorIteratorType ( grid, level, nlinks ) ,
                GhostIteratorType    ( grid, level, nlinks ) )
    {}

    ALU3dGridLevelIteratorWrapper (const ALU3dGridLevelIteratorWrapper & org )
      : iter_ (org.iter_) {}

    int size  () { return iter_.size(); }
    void next () { iter_.next(); }
    void first() { iter_.first(); }
    int done () const {return iter_.done(); }
    val_t & item () const { assert( ! done() ); return iter_.item(); }
  };

  // the all partition iterator
  template<>
  class ALU3dGridLevelIteratorWrapper< 2, Dune::All_Partition, MPI_Comm >
    : public IteratorWrapperInterface< IteratorElType< 2, MPI_Comm >::val_t >
  {
    enum { codim = 2 };
    typedef ALU3dGridLevelIteratorWrapper< codim, Dune::InteriorBorder_Partition, MPI_Comm > InteriorIteratorType;
    typedef ALU3dGridLevelIteratorWrapper< codim, Dune::Ghost_Partition, MPI_Comm > GhostIteratorType;

  public:
    typedef IteratorElType< codim, MPI_Comm >::val_t val_t;
    // use ALUGrids AlignIterator to combine Interior and Ghost Iterator
    typedef AlignIterator< InteriorIteratorType, GhostIteratorType, val_t > IteratorType;
  private:
    IteratorType iter_;
  public:

    template <class GridImp>
    ALU3dGridLevelIteratorWrapper (const GridImp & grid, int level , const int nlinks )
      : iter_ ( InteriorIteratorType ( grid, level, nlinks ) ,
                GhostIteratorType    ( grid, level, nlinks ) )
    {}

    ALU3dGridLevelIteratorWrapper (const ALU3dGridLevelIteratorWrapper & org )
      : iter_ (org.iter_) {}

    int size  () { return iter_.size(); }
    void next () { iter_.next(); }
    void first() { iter_.first(); }
    int done () const {return iter_.done(); }
    val_t & item () const { assert( ! done() ); return iter_.item(); }
  };

  // the all partition iterator
  template<>
  class ALU3dGridLevelIteratorWrapper< 3, Dune::All_Partition, MPI_Comm >
    : public IteratorWrapperInterface < IteratorElType< 3, MPI_Comm >::val_t >
  {
    enum { codim = 3 };
    typedef ALU3dGridLevelIteratorWrapper< codim, Dune::InteriorBorder_Partition, MPI_Comm > InteriorIteratorType;
    typedef ALU3dGridLevelIteratorWrapper< codim, Dune::Ghost_Partition, MPI_Comm > GhostIteratorType;

  public:
    typedef IteratorElType< codim, MPI_Comm >::val_t val_t;
    // use ALUGrids AlignIterator to combine Interior and Ghost Iterator
    typedef AlignIterator< InteriorIteratorType, GhostIteratorType, val_t > IteratorType;
  private:
    IteratorType iter_;
  public:

    template <class GridImp>
    ALU3dGridLevelIteratorWrapper (const GridImp & grid, int level , const int nlinks )
      : iter_ ( InteriorIteratorType ( grid, level, nlinks ) ,
                GhostIteratorType    ( grid, level, nlinks ) )
    {}

    ALU3dGridLevelIteratorWrapper (const ALU3dGridLevelIteratorWrapper & org )
      : iter_ (org.iter_) {}

    int size  () { return iter_.size(); }
    void next () { iter_.next(); }
    void first() { iter_.first(); }
    int done () const {return iter_.done(); }
    val_t & item () const { assert( ! done() ); return iter_.item(); }
  };
#endif // #if ALU3DGRID_PARALLEL

} // end namespace ALUGridSpace

#endif // #ifndef DUNE_ALU3DITERATORS_HH


==> anc/xt-super/dune-grid/dune/grid/alugrid/3d/alugrid.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALU3DGRID_ALUGRID_HH
#define DUNE_ALU3DGRID_ALUGRID_HH

// only include this code, if ENABLE_ALUGRID is defined
#if HAVE_ALUGRID || DOXYGEN

// 3d version
#include <dune/grid/alugrid/common/capabilities.hh>
#include <dune/grid/alugrid/3d/indexsets.hh>
#include <dune/grid/alugrid/3d/iterator.hh>
#include <dune/grid/alugrid/3d/entity.hh>
#include <dune/grid/alugrid/3d/geometry.hh>
#include <dune/grid/alugrid/3d/grid.hh>

/** @file
    @author Robert Kloefkorn
    @brief Provides base classes for ALUGrid
 **/

namespace Dune
{

  static inline const char* ALUGridParallelSerial()
  {
#if ALU3DGRID_PARALLEL
    return "parallel";
#else
    return "serial";
#endif
  }

  /*-
     (see ALUGrid homepage: http://www.mathematik.uni-freiburg.de/IAM/Research/alugrid/)

     \li Available Implementations
          - quadrilateral and hexahedral elements only nonconforming refinement
            - Dune::ALUGrid< 2, 2, cube, nonconforming >
            - Dune::ALUGrid< 2, 3, cube, nonconforming >
            - Dune::ALUGrid< 3, 3, cube, nonconforming >
          - simplicial elements and nonconforming refinement
            - Dune::ALUGrid< 2, 2, simplex, nonconforming >
            - Dune::ALUGrid< 2, 3, simplex, nonconforming >
            - Dune::ALUGrid< 3, 3, simplex, nonconforming >
          - simplicial elements and bisection refinement
            - Dune::ALUGrid< 2, 2, simplex, conforming >
            - Dune::ALUGrid< 2, 3, simplex, conforming >
            - Dune::ALUGrid< 3, 3, simplex, conforming > (work in progress)

     \note template parameter Comm defaults to MPI_Comm, if MPI is available, No_Comm  otherwise.
   */
  template< ALUGridElementType elType, ALUGridRefinementType refineType, class Comm >
  class ALUGrid< 3, 3, elType, refineType, Comm >
    : public ALUGridBaseGrid< 3, 3, elType, Comm > :: BaseGrid
  {
    typedef ALUGrid< 3, 3, elType, refineType, Comm > This;
    typedef typename ALUGridBaseGrid< 3, 3, elType, Comm > :: BaseGrid BaseType;

    enum { dim      = 3 };
    enum { dimworld = 3 };

    typedef typename BaseType::MPICommunicatorType MPICommunicatorType;

  public:
    //! type of boundary projection
    typedef typename BaseType :: DuneBoundaryProjectionType DuneBoundaryProjectionType;

    //! type of boundary projection
    typedef typename BaseType :: DuneBoundaryProjectionVector DuneBoundaryProjectionVector;

    //! \brief constructor for creating ALUGrid from given macro grid file
    //! \param macroName  filename for macro grid in ALUGrid tetra / cube format
    //! \param mpiComm    MPI Communicator (when HAVE_MPI == 1 then mpiComm is of
    //!                   type MPI_Comm and the default value is MPI_COMM_WORLD)
    //! \param bndProject global boundary projection pointer
    //! \param bndVector  pointer to vector holding boundary projection for
    //!                   each boundary segment.  ALUGrid takes ownership of
    //!                   this pointer and will delete it in the desctructor
    //! \param verb       Whether to write a notice about grid creation to
    //!                   stdout.
    ALUGrid(const std::string macroName,
            const MPICommunicatorType mpiComm = BaseType::defaultCommunicator(),
            const DuneBoundaryProjectionType* bndProject = 0,
            const DuneBoundaryProjectionVector* bndVector = 0,
            const bool verb = true ) :
      BaseType(macroName, mpiComm, bndProject, bndVector, refineType )
    {
      const bool verbose = verb && this->comm().rank() == 0;
      if( verbose )
      {
        std::cout << "\nCreated " << ALUGridParallelSerial() << " " << name() << nameSuffix()
                  << " from macro grid file '" << macroName << "'. \n\n";
      }
    }

    static std::string name () { return std::string("ALUGrid"); }

    static std::string nameSuffix()
    {
      std::string elt ( elType == cube ? "cube," : "simplex," );
      std::string ref ( refineType == nonconforming ? "nonconforming>" : "conforming>" );
      std::stringstream suffix;
      suffix << "<"<<dim<<","<<dimworld<<"," << elt << ref;
      return suffix.str();
    }


    //! \brief constructor called from ALUGridFactory
    //! for creating ALUGrid with conforming refinement from given macro grid file
    //! \param mpiComm MPI Communicator (when HAVE_MPI == 1 then mpiComm is of type MPI_Comm)
    //! \param bndProject global boundary projection pointer
    //! \param bndVector  pointer to vector holding boundary projection for each boundary segment
    //!  \note ALUGrid takes ownership of this pointer and will delete it in the desctructor
    //! \param macroName filename from which ALUGrid is being generated
    //! \param verb       Whether to write a notice about grid creation to
    //!                   stdout.
    ALUGrid(const MPICommunicatorType mpiComm,
            const DuneBoundaryProjectionType* bndProject ,
            const DuneBoundaryProjectionVector* bndVector,
            const std::string macroName,
            const bool verb = true ) :
      BaseType("", mpiComm, bndProject, bndVector, refineType )
    {
      const bool verbose = verb && this->comm().rank() == 0;
      if( verbose )
      {
        std::cout << "\nCreated " << ALUGridParallelSerial() << " " << name() << nameSuffix()
                  << " from macro grid file '" << macroName << "'. \n\n";
      }
    }

    //! constructor creating empty grid, empty string creates empty grid
    ALUGrid(const MPICommunicatorType mpiComm = BaseType::defaultCommunicator()) :
      BaseType("", mpiComm,
               (const DuneBoundaryProjectionType *) 0,
               (const DuneBoundaryProjectionVector* ) 0,
               refineType )
    {
      if(this->comm().rank() == 0)
      {
        std::cout << "\nCreated empty " << ALUGridParallelSerial() << " " << name() << nameSuffix() << "." << std::endl << std::endl;
      }
    }

    enum { dimension=BaseType::dimension,  dimensionworld=BaseType::dimensionworld};
    typedef typename BaseType::ctype ctype;
    typedef typename BaseType::GridFamily GridFamily;
    typedef typename GridFamily::Traits Traits;
    typedef typename BaseType::LocalIdSetImp LocalIdSetImp;
    typedef typename Traits :: GlobalIdSet GlobalIdSet;
    typedef typename Traits :: LocalIdSet LocalIdSet;
    typedef typename GridFamily :: LevelIndexSetImp LevelIndexSetImp;
    typedef typename GridFamily :: LeafIndexSetImp LeafIndexSetImp;
    typedef typename BaseType::LeafIteratorImp LeafIteratorImp;
    typedef typename Traits:: template Codim<0>::LeafIterator LeafIteratorType;
    typedef typename Traits:: template Codim<0>::LeafIterator LeafIterator;

    // ALUGrid only typedefs
    typedef typename BaseType::HierarchicIteratorImp HierarchicIteratorImp;
    typedef typename BaseType::ObjectStreamType ObjectStreamType;

    template< PartitionIteratorType pitype >
    struct Partition
    {
      typedef Dune::GridView< DefaultLevelGridViewTraits< const This, pitype > >
      LevelGridView;
      typedef Dune::GridView< DefaultLeafGridViewTraits< const This, pitype > >
      LeafGridView;
    };

    typedef typename Partition< All_Partition > :: LevelGridView LevelGridView;
    typedef typename Partition< All_Partition > :: LeafGridView LeafGridView;

    template< PartitionIteratorType pitype >
    typename Partition< pitype >::LevelGridView levelView ( int level ) const
    {
      typedef typename Partition< pitype >::LevelGridView LevelGridView;
      typedef typename LevelGridView::GridViewImp LevelGridViewImp;
      return LevelGridView( LevelGridViewImp( *this, level ) );
    }

    template< PartitionIteratorType pitype >
    typename Partition< pitype >::LeafGridView leafView () const
    {
      typedef typename Partition< pitype >::LeafGridView LeafGridView;
      typedef typename LeafGridView::GridViewImp LeafGridViewImp;
      return LeafGridView( LeafGridViewImp( *this ) );
    }

    LevelGridView levelView ( int level ) const
    {
      typedef typename LevelGridView::GridViewImp LevelGridViewImp;
      return LevelGridView( LevelGridViewImp( *this, level ) );
    }

    LeafGridView leafView () const
    {
      typedef typename LeafGridView::GridViewImp LeafGridViewImp;
      return LeafGridView( LeafGridViewImp( *this ) );
    }

    template< PartitionIteratorType pitype >
    typename Partition< pitype >::LevelGridView levelGridView ( int level ) const
    {
      typedef typename Partition< pitype >::LevelGridView LevelGridView;
      typedef typename LevelGridView::GridViewImp LevelGridViewImp;
      return LevelGridView( LevelGridViewImp( *this, level ) );
    }

    template< PartitionIteratorType pitype >
    typename Partition< pitype >::LeafGridView leafGridView () const
    {
      typedef typename Partition< pitype >::LeafGridView LeafGridView;
      typedef typename LeafGridView::GridViewImp LeafGridViewImp;
      return LeafGridView( LeafGridViewImp( *this ) );
    }

    LevelGridView levelGridView ( int level ) const
    {
      typedef typename LevelGridView::GridViewImp LevelGridViewImp;
      return LevelGridView( LevelGridViewImp( *this, level ) );
    }

    LeafGridView leafGridView () const
    {
      typedef typename LeafGridView::GridViewImp LeafGridViewImp;
      return LeafGridView( LeafGridViewImp( *this ) );
    }

  private:
    friend class Conversion< This , HasObjectStream > ;
    friend class Conversion< const This, HasObjectStream > ;

    friend class Conversion< This, HasHierarchicIndexSet > ;
    friend class Conversion< const This, HasHierarchicIndexSet > ;

    template< class > friend class ALU3dGridFactory;

    //! Copy constructor should not be used
    ALUGrid( const ALUGrid & g ); //  : BaseType(g) {}

    //! assignment operator should not be used
    This& operator = (const ALUGrid& g);
  };

} //end  namespace Dune

#endif // #if HAVE_ALUGRID || DOXYGEN

#undef alu_inline
#endif


==> anc/xt-super/dune-grid/dune/grid/alugrid/3d/datahandle.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALU3DGRIDDATAHANDLE_HH
#define DUNE_ALU3DGRIDDATAHANDLE_HH

//- system includes
#include <iostream>

#include <dune/grid/common/grid.hh>
#include <dune/grid/common/adaptcallback.hh>

//- local includes
#include "alu3dinclude.hh"

using std::endl;
using std::cout;
using std::flush;

namespace ALUGridSpace
{

  //! the corresponding interface class is defined in bsinclude.hh
  template <class GridType, class DataCollectorType, int codim >
  class GatherScatterBaseImpl
    : public GatherScatter
  {
  protected:
    const GridType & grid_;
    typedef typename GridType::template Codim<codim>::Entity EntityType;
    typedef Dune :: MakeableInterfaceObject<
        typename GridType::template Codim<codim>::Entity> MakeableEntityType;
    typedef typename MakeableEntityType :: ImplementationType RealEntityType;

    typedef typename GridType::MPICommunicatorType Comm;

    typedef Dune::ALU3dImplTraits< GridType::elementType, Comm > ImplTraits;
    typedef typename ImplTraits::template Codim< codim >::ImplementationType ImplElementType;
    typedef typename ImplTraits::template Codim< codim >::InterfaceType HElementType;

    EntityType  & entity_;
    RealEntityType & realEntity_;

    DataCollectorType & dc_;

    const bool variableSize_;

    typedef typename GatherScatter :: ObjectStreamType ObjectStreamType;

    typedef typename DataCollectorType:: DataType DataType;

    using GatherScatter :: setData ;
    using GatherScatter :: sendData ;
    using GatherScatter :: recvData ;
    using GatherScatter :: containsItem ;

  public:
    //! Constructor
    GatherScatterBaseImpl(const GridType & grid, MakeableEntityType & en,
                          RealEntityType & realEntity , DataCollectorType & dc)
      : grid_(grid), entity_(en), realEntity_(realEntity) , dc_(dc)
        , variableSize_( ! dc_.fixedsize(EntityType::dimension,codim) )
    {}

    //! returns contains of dc_
    bool contains(int dim, int cd) const { return dc_.contains(dim,cd); }

    // returns true, if element is contained in set of comm interface
    // this method must be overlaoded by the impl classes
    virtual bool containsItem (const HElementType & elem) const = 0;

    // set elem to realEntity
    virtual void setElement(const HElementType & elem) = 0;

    void setData ( ObjectStreamType & str , HElementType & elem )
    {
      // one of this should be either true
      assert( this->containsItem( elem ) || elem.isGhost() );

      // set element and then start
      setElement(elem);

      // make sure partition type is set correct
      assert( elem.isGhost() == (entity_.partitionType() == Dune :: GhostEntity) );

      size_t size = getSize(str, entity_);
      // use normal scatter method
      dc_.scatter(str,entity_, size );
    }

    //! write Data of one element to stream
    void sendData ( ObjectStreamType & str , HElementType & elem )
    {
      // make sure element is contained in communication interface
      //assert( this->containsItem( elem ) );
      setElement(elem);

      // if varaible size, also send size
      if( variableSize_ )
      {
        size_t size = dc_.size( entity_ );
        str.write( size );
      }

      dc_.gather(str, entity_ );
    }

    //! read Data of one element from stream
    void recvData ( ObjectStreamType & str , HElementType & elem )
    {
      assert( this->containsItem( elem ) );
      setElement( elem );

      size_t size = getSize(str, entity_);
      dc_.scatter(str,entity_, size );
    }

  protected:
    size_t getSize(ObjectStreamType & str, EntityType & en)
    {
      if(variableSize_)
      {
        size_t size;
        str.read(size);
        return size;
      }
      else
        return dc_.size(en);
    }
  };

  //***********************************************************
  //
  //  --specialisation for codim 0
  //
  //***********************************************************

  //! the corresponding interface class is defined in bsinclude.hh
  template <class GridType, class DataCollectorType >
  class GatherScatterBaseImpl<GridType,DataCollectorType,0> : public GatherScatter
  {
  protected:
    enum { codim = 0 };
    const GridType & grid_;
    typedef typename GridType::template Codim<0>::Entity EntityType;
    typedef Dune :: MakeableInterfaceObject<
        typename GridType::template Codim<0>::Entity> MakeableEntityType;
    typedef typename MakeableEntityType :: ImplementationType RealEntityType;

    typedef typename GridType::MPICommunicatorType Comm;

    typedef Dune::ALU3dImplTraits< GridType::elementType, Comm > ImplTraits;
    typedef typename ImplTraits::template Codim< codim >::ImplementationType ImplElementType;
    typedef typename ImplTraits::template Codim< codim >::InterfaceType HElementType;

    typedef typename ImplTraits::template Codim< 1 >::InterfaceType HFaceType;

    typedef typename ImplTraits::template Codim< codim >::GhostInterfaceType HGhostType;
    typedef typename ImplTraits::template Codim< codim >::GhostImplementationType ImplGhostType;

    typedef typename ImplTraits::PllElementType PllElementType;

    EntityType& entity_;
    RealEntityType & realEntity_;

    // data handle
    DataCollectorType & dc_;

    const bool variableSize_;

    // used MessageBuffer
    typedef typename GatherScatter :: ObjectStreamType ObjectStreamType;

    // use all other containsItem from the base class
    using GatherScatter :: setData ;
    using GatherScatter :: sendData ;
    using GatherScatter :: recvData ;

  public:
    // use all other containsItem from the base class
    using GatherScatter :: containsItem ;

    //! Constructor
    GatherScatterBaseImpl(const GridType & grid, MakeableEntityType & en,
                          RealEntityType & realEntity , DataCollectorType & dc)
      : grid_(grid), entity_(en), realEntity_(realEntity)
        , dc_(dc) , variableSize_ ( ! dc_.fixedsize( EntityType :: dimension, codim ))
    {}

    // return true if dim,codim combination is contained in data set
    bool contains(int dim, int codim) const
    {
      return dc_.contains(dim,codim);
    }

    // return true if item might from entity belonging to data set
    virtual bool containsItem (const HElementType & elem) const
    {
      return elem.isLeafEntity();
    }

    // return true if item might from entity belonging to data set
    virtual bool containsItem (const HGhostType & ghost) const = 0;

    //! write Data of one element to stream
    void sendData ( ObjectStreamType & str , const HElementType & elem )
    {
      assert( this->containsItem(elem) );
      realEntity_.setElement( const_cast<HElementType &> (elem) );

      // write size in case of variable size
      writeSize( str, entity_);
      // gather data
      dc_.gather(str, entity_);
    }

    //! write Data of one ghost element to stream
    void sendData ( ObjectStreamType & str , const HGhostType& ghost)
    {
      assert( this->containsItem( ghost ) );

      // set ghost as entity
      realEntity_.setGhost( const_cast <HGhostType &> (ghost) );

      // write size in case of variable size
      writeSize( str, entity_);
      // gather data
      dc_.gather(str, entity_);
    }

    //! read Data of one element from stream
    void recvData ( ObjectStreamType & str , HElementType & elem )
    {
      // assert( this->containsItem( elem ) );
      realEntity_.setElement( elem );

      size_t size = getSize(str, entity_);
      dc_.scatter(str, entity_, size);
    }

    //! read Data of one element from stream
    void recvData ( ObjectStreamType & str , HGhostType & ghost )
    {
      assert( this->containsItem( ghost ) );

      // set ghost as entity
      realEntity_.setGhost( ghost );

      size_t size = getSize(str , entity_ );
      dc_.scatter(str, entity_, size );
    }

  protected:
    size_t getSize(ObjectStreamType & str, EntityType & en)
    {
      if(variableSize_)
      {
        size_t size;
        str.read(size);
        return size;
      }
      else
        return dc_.size(en);
    }

    // write variable size to stream
    void writeSize(ObjectStreamType & str, EntityType & en)
    {
      if( variableSize_ )
      {
        size_t size = dc_.size( en );
        str.write( size );
      }
    }
  };

#if ALU3DGRID_PARALLEL
  //! the corresponding interface class is defined in bsinclude.hh
  template< class GridType, class DataCollectorType, int codim >
  class GatherScatterLeafData
    : public GatherScatterBaseImpl< GridType, DataCollectorType, codim >
  {
    enum { dim = GridType :: dimension };

    typedef GatherScatterBaseImpl<GridType,DataCollectorType,codim> BaseType;
    typedef typename GridType::template Codim<codim>::Entity EntityType;
    typedef Dune :: MakeableInterfaceObject<
        typename GridType::template Codim<codim>::Entity> MakeableEntityType;
    typedef typename MakeableEntityType :: ImplementationType RealEntityType;

    typedef typename GridType::MPICommunicatorType Comm;

    typedef Dune::ALU3dImplTraits< GridType::elementType, Comm > ImplTraits;
    typedef typename ImplTraits::template Codim< codim >::ImplementationType IMPLElementType;
    typedef typename ImplTraits::template Codim< codim >::InterfaceType HElementType;

    typedef typename ImplTraits::template Codim< 1 >::InterfaceType HFaceType;

    typedef typename ImplTraits::template Codim< 0 >::GhostInterfaceType HGhostType;
    typedef typename ImplTraits::template Codim< 0 >::GhostImplementationType ImplGhostType;

    typedef typename ImplTraits::PllElementType PllElementType;

  public:
    // use all other containsItem methods from the base class
    using BaseType :: containsItem ;

    //! Constructor
    GatherScatterLeafData(const GridType & grid, MakeableEntityType & en,
                          RealEntityType & realEntity , DataCollectorType & dc)
      : BaseType(grid,en,realEntity,dc)
    {
      // if leaf vertices are communicated,
      // make sure that vertex list is up2date
      // but only do this, if vertex data contained,
      // because the list update is expensive
      if( (codim == 3) && dc.contains(dim,codim) )
      {
        // call of this method forces update of list,
        // if list is not up to date
        grid.getLeafVertexList();
      }
    }

    // returns true, if element is contained in set of comm interface
    bool containsItem (const HElementType & elem) const
    {
      return elem.isLeafEntity();
    }

    // returns true, if element is contained in set of comm interface
    bool containsItem (const HGhostType & ghost) const
    {
      return ghost.isLeafEntity();
    }

    // returns true, if interior element is contained in set of comm interface
    bool containsInterior (const HFaceType & face, PllElementType & pll) const
    {
      return face.isInteriorLeaf();
    }

    // returns true, if ghost is contianed in set of comm interface
    bool containsGhost (const HFaceType & face , PllElementType & pll) const
    {
      return pll.ghostLeaf();
    }

    // set elem to realEntity
    void setElement(const HElementType & elem)
    {
      this->realEntity_.setElement(elem);
    }
  };

  //! the corresponding interface class is defined in bsinclude.hh
  template <class GridType, class DataCollectorType , int codim >
  class GatherScatterLevelData
    : public GatherScatterBaseImpl<GridType,DataCollectorType,codim>
  {
    typedef GatherScatterBaseImpl<GridType,DataCollectorType,codim> BaseType;
    typedef typename GridType::template Codim<codim>::Entity EntityType;
    typedef Dune :: MakeableInterfaceObject<
        typename GridType::template Codim<codim>::Entity> MakeableEntityType;
    typedef typename MakeableEntityType :: ImplementationType RealEntityType;

    typedef typename GridType::MPICommunicatorType Comm;

    typedef Dune::ALU3dImplTraits< GridType::elementType, Comm > ImplTraits;
    typedef typename ImplTraits::template Codim< codim >::ImplementationType IMPLElementType;
    typedef typename ImplTraits::template Codim< codim >::InterfaceType HElementType;

    typedef typename ImplTraits::template Codim< 1 >::InterfaceType HFaceType;

    typedef typename ImplTraits::template Codim< 0 >::GhostInterfaceType HGhostType;
    typedef typename ImplTraits::template Codim< 0 >::GhostImplementationType ImplGhostType;

    typedef typename ImplTraits::PllElementType PllElementType;

    typedef typename GridType::LevelIndexSetImp LevelIndexSetImp;

    const LevelIndexSetImp & levelSet_;
    const int level_;
  public:
    // use containsItem for ghost element from BaseType
    using BaseType :: containsItem ;

    //! Constructor
    GatherScatterLevelData(const GridType & grid, MakeableEntityType & en,
                           RealEntityType & realEntity , DataCollectorType & dc,
                           const LevelIndexSetImp & levelSet, const int level)
      : BaseType(grid,en,realEntity,dc) , levelSet_(levelSet) , level_(level)
    {}

    // returns true, if element is contained in set of comm interface
    bool containsItem (const HElementType & elem) const
    {
      return levelSet_.containsIndex(codim, elem.getIndex() );
    }

    // set elem to realEntity
    void setElement(const HElementType & elem)
    {
      this->realEntity_.setElement(elem,level_);
    }

  };


  //! the corresponding interface class is defined in bsinclude.hh
  template <class GridType, class DataCollectorType>
  class GatherScatterLevelData<GridType,DataCollectorType,0>
    : public GatherScatterBaseImpl<GridType,DataCollectorType,0>
  {
    enum { codim = 0 };
    typedef GatherScatterBaseImpl<GridType,DataCollectorType,codim> BaseType;
    typedef typename GridType::template Codim<codim>::Entity EntityType;
    typedef Dune :: MakeableInterfaceObject<
        typename GridType::template Codim<codim>::Entity> MakeableEntityType;
    typedef typename MakeableEntityType :: ImplementationType RealEntityType;

    typedef typename GridType::MPICommunicatorType Comm;

    typedef Dune::ALU3dImplTraits< GridType::elementType, Comm > ImplTraits;
    typedef typename ImplTraits::template Codim< codim >::ImplementationType IMPLElementType;
    typedef typename ImplTraits::template Codim< codim >::InterfaceType HElementType;

    typedef typename ImplTraits::template Codim< 1 >::InterfaceType HFaceType;

    typedef typename ImplTraits::template Codim< 0 >::GhostInterfaceType HGhostType;
    typedef typename ImplTraits::template Codim< 0 >::GhostImplementationType ImplGhostType;

    typedef typename ImplTraits::PllElementType PllElementType;

    typedef typename GridType::LevelIndexSetImp LevelIndexSetImp;

    const LevelIndexSetImp & levelSet_;
    const int level_;
  public:
    //! Constructor
    GatherScatterLevelData(const GridType & grid, MakeableEntityType & en,
                           RealEntityType & realEntity , DataCollectorType & dc,
                           const LevelIndexSetImp & levelSet, const int level)
      : BaseType(grid,en,realEntity,dc) , levelSet_(levelSet) , level_(level) {}

    // returns true, if element is contained in set of comm interface
    bool containsItem (const HElementType & elem) const
    {
      return levelSet_.containsIndex(codim, elem.getIndex() );
    }

    // returns true, if element is contained in set of comm interface
    bool containsItem (const HGhostType & ghost) const
    {
      assert( ghost.getGhost().first );
      return containsItem( * (ghost.getGhost().first) );
    }

    // returns true, if interior element is contained in set of comm interface
    bool containsInterior (const HFaceType & face, PllElementType & pll) const
    {
      // if face level is not level_ then interior cannot be contained
      if(face.level() != level_) return false;

      typedef Gitter::helement_STI HElementType;
      typedef Gitter::hbndseg_STI HBndSegType;

      // check interior element here, might have a coarser level
      pair< HElementType *, HBndSegType * > p( (HElementType *)0, (HBndSegType *)0 );
      pll.getAttachedElement( p );
      assert( p.first );
      // check inside level
      bool contained = (p.first->level() == level_);
      assert( contained == this->containsItem( *p.first ));
      return contained;
    }

    // returns true, if ghost is contianed in set of comm interface
    bool containsGhost (const HFaceType & face, PllElementType & pll) const
    {
      // if face level is not level_ then ghost cannot be contained
      if(face.level() != level_) return false;
      // otherwise check ghost level
      return (pll.ghostLevel() == level_);
    }
  };
#endif // #if ALU3DGRID_PARALLEL

  //! the corresponding interface class is defined in bsinclude.hh
  template <class GridType, class DataCollectorType, class IndexOperatorType>
  class GatherScatterLoadBalance : public GatherScatter
  {
  protected:
    enum { codim = 0 };
    typedef typename GridType::template Codim<0>::Entity EntityType;
    typedef Dune :: MakeableInterfaceObject<
        typename GridType::template Codim<0>::Entity> MakeableEntityType;
    typedef typename MakeableEntityType :: ImplementationType RealEntityType;

    typedef typename GridType::MPICommunicatorType Comm;

    typedef Dune::ALU3dImplTraits< GridType::elementType, Comm > ImplTraits;
    typedef typename ImplTraits::template Codim< codim >::ImplementationType IMPLElementType;
    typedef typename ImplTraits::template Codim< codim >::InterfaceType HElementType;

    typedef typename ImplTraits::template Codim< 1 >::InterfaceType HFaceType;

    typedef typename ImplTraits::template Codim< 0 >::GhostInterfaceType HGhostType;
    typedef typename ImplTraits::template Codim< 0 >::GhostImplementationType ImplGhostType;

    typedef typename ImplTraits::PllElementType PllElementType;

    GridType & grid_;

    EntityType     & entity_;
    RealEntityType & realEntity_;

    // data handle
    DataCollectorType & dc_;
    IndexOperatorType & idxOp_;

    // used MessageBuffer
    typedef typename GatherScatter :: ObjectStreamType ObjectStreamType;

    using GatherScatter :: inlineData ;
    using GatherScatter :: xtractData ;

  public:
    //! Constructor
    GatherScatterLoadBalance(GridType & grid, MakeableEntityType & en,
                             RealEntityType & realEntity , DataCollectorType & dc, IndexOperatorType & idxOp )
      : grid_(grid), entity_(en), realEntity_(realEntity)
        , dc_(dc) , idxOp_(idxOp)
    {}

    // return true if dim,codim combination is contained in data set
    bool contains(int dim, int codim) const
    {
      return true;
    }

    //! this method is called from the dunePackAll method of the corresponding
    //! Macro element class of the BSGrid, see gitter_dune_pll*.*
    //! here the data is written to the ObjectStream
    void inlineData ( ObjectStreamType & str , HElementType & elem )
    {
      str.write(grid_.maxLevel());
      // set element and then start
      assert( elem.level () == 0 );
      realEntity_.setElement(elem);
      dc_.inlineData(str,entity_);
    }

    //! this method is called from the duneUnpackSelf method of the corresponding
    //! Macro element class of the BSGrid, see gitter_dune_pll*.*
    //! here the data is read from the ObjectStream
    void xtractData ( ObjectStreamType & str , HElementType & elem )
    {
      assert( elem.level () == 0 );
      int mxl;
      str.read(mxl);
      // set element and then start
      grid_.setMaxLevel(mxl);

      // reserve memory for new elements
      size_t elChunk = idxOp_.newElements();
      assert( elChunk > 0 );

      realEntity_.setElement(elem);
      dc_.xtractData(str,entity_, elChunk);
    }

    //! call compress on data
    void compress ()
    {
      dc_.compress();
    }
  };

  /////////////////////////////////////////////////////////////////
  //
  //  --AdaptRestrictProlong
  //
  /////////////////////////////////////////////////////////////////
  template< class GridType, class AdaptDataHandle >
  class AdaptRestrictProlongImpl
    : public AdaptRestrictProlongType
  {
    GridType & grid_;
    typedef typename GridType::template Codim<0>::Entity EntityType;
    typedef Dune :: MakeableInterfaceObject<
        typename GridType::template Codim<0>::Entity> MakeableEntityType;
    typedef typename MakeableEntityType :: ImplementationType RealEntityType;

    EntityType & reFather_;
    EntityType & reSon_;
    RealEntityType & realFather_;
    RealEntityType & realSon_;

    AdaptDataHandle &rp_;

    typedef typename GridType::MPICommunicatorType Comm;

    typedef Dune::ALU3dImplTraits< GridType::elementType, Comm > ImplTraits;
    typedef typename ImplTraits::HElementType HElementType;
    typedef typename ImplTraits::HBndSegType HBndSegType;
    typedef typename ImplTraits::BNDFaceType BNDFaceType;

    //using AdaptRestrictProlongType :: postRefinement ;
    //using AdaptRestrictProlongType :: preCoarsening ;

  public:
    //! Constructor
    AdaptRestrictProlongImpl ( GridType &grid,
                               MakeableEntityType &f, RealEntityType &rf,
                               MakeableEntityType &s, RealEntityType &rs,
                               AdaptDataHandle &rp )
      : grid_(grid)
        , reFather_(f)
        , reSon_(s)
        , realFather_(rf)
        , realSon_(rs)
        , rp_(rp)
    {}

    virtual ~AdaptRestrictProlongImpl ()
    {}

    //! restrict data for elements
    int preCoarsening ( HElementType & father )
    {
      realFather_.setElement( father );
      rp_.preCoarsening( reFather_ );

      // reset refinement marker
      father.resetRefinedTag();
      return 0;
    }

    //! prolong data for elements
    int postRefinement ( HElementType & father )
    {
      realFather_.setElement( father );
      rp_.postRefinement( reFather_ );

      // resert refinement markers
      father.resetRefinedTag();
      for( HElementType *son = father.down(); son ; son = son->next() )
        son->resetRefinedTag();

      return 0;
    }

    //! restrict data for ghost elements
    int preCoarsening ( HBndSegType & ghost ) { return 0; }


    //! prolong data for ghost elements
    int postRefinement ( HBndSegType & ghost ) { return 0; }
  };



  template< class GridType, class AdaptDataHandle, class GlobalIdSetImp >
  class AdaptRestrictProlongGlSet
    : public AdaptRestrictProlongImpl< GridType, AdaptDataHandle >
  {
    typedef AdaptRestrictProlongImpl< GridType, AdaptDataHandle > BaseType;
    GlobalIdSetImp & set_;
    typedef typename GridType::template Codim<0>::Entity EntityType;
    typedef Dune :: MakeableInterfaceObject<
        typename GridType::template Codim<0>::Entity> MakeableEntityType;
    typedef typename MakeableEntityType :: ImplementationType RealEntityType;

    typedef typename GridType::MPICommunicatorType Comm;

    typedef Dune::ALU3dImplTraits< GridType::elementType, Comm > ImplTraits;
    typedef typename ImplTraits::HElementType HElementType;
    typedef typename ImplTraits::HBndSegType HBndSegType;

    using AdaptRestrictProlongType :: postRefinement ;
    using AdaptRestrictProlongType :: preCoarsening ;

  public:
    //! Constructor
    AdaptRestrictProlongGlSet ( GridType &grid,
                                MakeableEntityType &f, RealEntityType &rf,
                                MakeableEntityType &s, RealEntityType &rs,
                                AdaptDataHandle &rp,
                                GlobalIdSetImp & set )
      : BaseType( grid, f, rf, s, rs, rp ),
        set_( set )
    {}

    virtual ~AdaptRestrictProlongGlSet () {}

    //! prolong data, elem is the father
    int postRefinement ( HElementType & elem )
    {
      set_.postRefinement( elem );
      return BaseType :: postRefinement(elem );
    }
  };

  // this class is for counting the tree depth of the
  // element when unpacking data from load balance
  template <class GridType , class DataHandleType>
  class LoadBalanceElementCount : public AdaptRestrictProlongType
  {
    GridType & grid_;
    typedef typename GridType::template Codim<0>::Entity EntityType;
    typedef Dune :: MakeableInterfaceObject<
        typename GridType::template Codim<0>::Entity> MakeableEntityType;
    typedef typename MakeableEntityType :: ImplementationType RealEntityType;

    typedef typename GridType::Traits::LeafIndexSet LeafIndexSetType;

    EntityType & reFather_;
    EntityType & reSon_;
    RealEntityType & realFather_;
    RealEntityType & realSon_;

    DataHandleType & dh_;

    typedef typename GridType::MPICommunicatorType Comm;

    typedef Dune::ALU3dImplTraits< GridType::elementType, Comm > ImplTraits;
    typedef typename ImplTraits::HElementType HElementType;
    typedef typename ImplTraits::HBndSegType HBndSegType;

    int newMemSize_;

    using AdaptRestrictProlongType :: postRefinement ;
    using AdaptRestrictProlongType :: preCoarsening ;

  public:
    //! Constructor
    LoadBalanceElementCount (GridType & grid,
                             MakeableEntityType & f, RealEntityType & rf,
                             MakeableEntityType & s, RealEntityType & rs,
                             DataHandleType & dh)
      : grid_(grid)
        , reFather_(f)
        , reSon_(s)
        , realFather_(rf)
        , realSon_(rs)
        , dh_(dh)
        , newMemSize_ (1) // we have at least one element (the macro element)
    {}

    virtual ~LoadBalanceElementCount () {}

    //! restrict data , elem is always the father
    int postRefinement ( HElementType & elem )
    {
      // when called for a macro element, then a new tree is starting
      // set to 1 because for only macro elements this method is not called
      if( elem.level() == 0 ) newMemSize_ = 1;

      for( HElementType * son = elem.down() ; son ; son= son->next())
      {
        ++ newMemSize_;
      }
      return 0;
    }

    //! prolong data, elem is the father
    int preCoarsening ( HElementType & elem )
    {
      return 0;
    }

    //! restrict data , elem is always the father
    //! this method is for ghost elements
    int preCoarsening ( HBndSegType & el )
    {
      return 0;
    }

    //! restrict data , elem is always the father
    //! this method is for ghost elements
    //! we need the ghost method because data is only inlined for interior
    //! elements, but we have to arange the ghost indices
    int postRefinement ( HBndSegType & el )
    {
      return 0;
    }

    int newElements () const { return newMemSize_; }
  };

} // end namespace ALUGridSpace

#endif // #ifndef DUNE_ALU3DGRIDDATAHANDLE_HH


==> anc/xt-super/dune-grid/dune/grid/alugrid/3d/entity.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALU3DGRIDENTITY_HH
#define DUNE_ALU3DGRIDENTITY_HH

// System includes

// Dune includes
#include <dune/grid/common/entity.hh>
#include <dune/grid/alugrid/common/intersectioniteratorwrapper.hh>

// Local includes
#include "alu3dinclude.hh"
#include "iterator.hh"
#include "entityseed.hh"

namespace Dune
{

  // Forward declarations
  template<int cd, int dim, class GridImp>
  class ALU3dGridEntity;
  template<int cd, PartitionIteratorType pitype, class GridImp >
  class ALU3dGridLevelIterator;
  template<int cd, class GridImp >
  class ALU3dGridEntityPointer;
  template<int mydim, int coorddim, class GridImp>
  class ALU3dGridGeometry;
  template<class GridImp>
  class ALU3dGridHierarchicIterator;
  template<class GridImp>
  class ALU3dGridIntersectionIterator;
  template<int codim, PartitionIteratorType, class GridImp>
  class ALU3dGridLeafIterator;
  template< ALU3dGridElementType, class >
  class ALU3dGrid;

  /*!
     A Grid is a container of grid entities. An entity is parametrized by the codimension.
     An entity of codimension c in dimension d is a d-c dimensional object.

     Here: the general template
   */
  template<int cd, int dim, class GridImp>
  class ALU3dGridEntity :
    public EntityDefaultImplementation <cd,dim,GridImp,ALU3dGridEntity>
  {
    // default just returns level
    template <class GridType, int cdim>
    struct GetLevel
    {
      template <class ItemType>
      static int getLevel(const GridType & grid, const ItemType & item )
      {
        return item.level();
      }
    };

    // for leaf vertices the level is somewhat difficult to obtain, because
    // this the maximum of levels of elements that have this vertex as sub
    // entity
    template <class GridType>
    struct GetLevel<GridType,3>
    {
      template <class ItemType>
      static int getLevel(const GridType & grid, const ItemType & item)
      {
        return (item.isLeafEntity()) ? grid.getLevelOfLeafVertex(item) : item.level();
      }
    };

    enum { dimworld = GridImp::dimensionworld };

    typedef typename GridImp::MPICommunicatorType Comm;

    friend class ALU3dGrid< GridImp::elementType, Comm >;
    friend class ALU3dGridEntity < 0, dim, GridImp >;
    friend class ALU3dGridLevelIterator < cd, All_Partition, GridImp >;

    friend class ALU3dGridHierarchicIndexSet< GridImp::elementType, Comm >;

    template< class > friend class ALU3dGridFactory;

    typedef typename GridImp::Traits::template Codim< cd >::GeometryImpl GeometryImpl;

  public:
    typedef typename GridImp::GridObjectFactoryType FactoryType;

    typedef ALU3dImplTraits< GridImp::elementType, Comm > ImplTraits;
    typedef typename ImplTraits::template Codim<cd>::InterfaceType HItemType;
    typedef typename ImplTraits::template Codim<cd>::ImplementationType ItemType;
    typedef typename ImplTraits::VertexType VertexType;
    typedef typename ImplTraits::HBndSegType HBndSegType;

    typedef typename GridImp::template Codim<cd>::Entity Entity;
    typedef typename GridImp::template Codim<cd>::Geometry Geometry;

    typedef typename GridImp::template Codim<0>::EntityPointer EntityPointer;

    //! typedef of my type
    typedef typename GridImp::template Codim<cd>::EntitySeed EntitySeed;

    //! level of this element
    int level () const;

    //! return partition type of this entity ( see grid.hh )
    PartitionType partitionType() const;

    //! Constructor
    ALU3dGridEntity(const FactoryType &factory, int level);

    //! copy Constructor
    ALU3dGridEntity(const ALU3dGridEntity & org);

    //! geometry of this entity
    Geometry geometry () const;

    //! type of geometry of this entity
    GeometryType type () const;

    // set element as normal entity
    void setElement(const HItemType & item);
    void setElement(const HItemType & item, const int level, int twist=0, int face = -1);

    /* set entity from seed */
    void setElement(const EntitySeed& seed);

    //! setGhost is not valid for this codim
    void setGhost(const HBndSegType  &ghost);

    //! reset item pointer to NULL
    void removeElement ();

    //! reset item pointer to NULL
    void reset ( int l );

    //! compare 2 elements by comparing the item pointers
    bool equals ( const ALU3dGridEntity<cd,dim,GridImp> & org ) const;

    //! set item from other entity, mainly for copy constructor of entity pointer
    void setEntity ( const ALU3dGridEntity<cd,dim,GridImp> & org );

    // return reference to internal item
    const ItemType & getItem () const { return *item_; }

    //! return reference to grid
    const GridImp& grid() const { return factory_.grid(); }

    //! return reference to factory
    const FactoryType& factory() const { return factory_; }

    //! return seed of entity
    EntitySeed seed() const
    {
      return EntitySeed( getItem(), level(), twist_, face_ );
    }

  private:
    //! index is unique within the grid hierarchy and per codim
    int getIndex () const;

    //! convert ALUGrid partition type to dune partition type
    PartitionType convertBndId(const HItemType & item) const ;

    //! the cuurent geometry
    mutable GeometryImpl geo_;

    // the factory that created this entity
    const FactoryType& factory_;

    // corresponding ALU3dGrid item, here face, edge, or vertex
    const ItemType * item_;

    int level_; //! level of entity
    int gIndex_; //! hierarchic index
    int twist_; //! twist of the underlying ALU element (with regard to the element that asked for it)
    int face_; //! for face, know on which face we are

    mutable PartitionType partitionType_; //!< partition type of this entity
  };

  /*!
     A Grid is a container of grid entities. An entity is parametrized by the codimension.
     An entity of codimension c in dimension d is a d-c dimensional object.

     Entities of codimension 0 ("elements") are defined through template specialization. Note
     that this specialization has an extended interface compared to the general case

     Entities of codimension 0  allow to visit all neighbors, where
     a neighbor is an entity of codimension 0 which has a common entity of codimension 1 with the
     These neighbors are accessed via an iterator. This allows the implementation of
     non-matching meshes. The number of neigbors may be different from the number of faces/edges
     of an element!
   */
  //***********************
  //
  //  --ALU3dGridEntity
  //  --0Entity
  //
  //***********************
  template<int dim, class GridImp>
  class ALU3dGridEntity<0,dim,GridImp>
    : public EntityDefaultImplementation<0,dim,GridImp,ALU3dGridEntity>
  {
    static const int dimworld = remove_const< GridImp >::type::dimensionworld;
    static const ALU3dGridElementType elementType = remove_const< GridImp >::type::elementType;

    typedef typename GridImp::MPICommunicatorType Comm;

    typedef ALU3dImplTraits< elementType, Comm > ImplTraits;
    typedef typename ImplTraits::template Codim<0>::InterfaceType HElementType;

    typedef typename ImplTraits::GEOElementType GEOElementType;
    typedef typename ImplTraits::BNDFaceType BNDFaceType;
    typedef typename ImplTraits::IMPLElementType IMPLElementType;
    typedef typename ImplTraits::HBndSegType HBndSegType;

    enum { refine_element_t  = ImplTraits::refine_element_t  };
    enum { bisect_element_t  = ImplTraits::bisect_element_t  };
    enum { coarse_element_t  = ImplTraits::coarse_element_t  };
    enum { nosplit_element_t = ImplTraits::nosplit_element_t };

    typedef typename ImplTraits::MarkRuleType MarkRuleType;

    friend class ALU3dGrid< elementType, Comm >;
    friend class ALU3dGridIntersectionIterator < GridImp >;
    friend class ALU3dGridIntersectionIterator < const GridImp >;
    friend class ALU3dGridHierarchicIterator   < const GridImp >;
    friend class ALU3dGridHierarchicIterator   < GridImp >;
    friend class ALU3dGridLevelIterator <0,All_Partition,GridImp>;
    friend class ALU3dGridLevelIterator <1,All_Partition,GridImp>;
    friend class ALU3dGridLevelIterator <2,All_Partition,GridImp>;
    friend class ALU3dGridLevelIterator <3,All_Partition,GridImp>;
    friend class ALU3dGridLeafIterator <0, All_Partition,GridImp>;
    friend class ALU3dGridLeafIterator <1, All_Partition,GridImp>;
    friend class ALU3dGridLeafIterator <2, All_Partition,GridImp>;
    friend class ALU3dGridLeafIterator <3, All_Partition,GridImp>;

    friend class ALU3dGridHierarchicIndexSet< elementType, Comm >;

    template< class > friend class ALU3dGridFactory;

    // type of reference element
    typedef typename GridImp :: ReferenceElementType ReferenceElementType;

    typedef typename GridImp::Traits::template Codim< 0 >::GeometryImpl GeometryImpl;
    typedef typename GridImp::Traits::template Codim< 0 >::LocalGeometryImpl LocalGeometryImpl;

  public:
    typedef typename GridImp::GridObjectFactoryType FactoryType;

    typedef typename GridImp::template Codim< 0 >::Geometry Geometry;
    typedef typename GridImp::template Codim< 0 >::LocalGeometry LocalGeometry;
    typedef ALU3dGridIntersectionIterator<GridImp> IntersectionIteratorImp;

    typedef LeafIntersectionIteratorWrapper <GridImp>  ALU3dGridIntersectionIteratorType;
    typedef LeafIntersectionIteratorWrapper <GridImp>  ALU3dGridLeafIntersectionIteratorType;
    typedef LevelIntersectionIteratorWrapper<GridImp>  ALU3dGridLevelIntersectionIteratorType;

    typedef typename GridImp::template Codim<0>::Entity Entity;
    typedef typename GridImp::template Codim<0>::EntityPointer EntityPointer;

    template <int cd>
    struct Codim
    {
      typedef typename GridImp::template Codim<cd>::EntityPointer EntityPointer;
    };

    //! typedef of my type
    typedef typename GridImp::template Codim<0>::EntitySeed EntitySeed;

    //! Constructor creating empty Entity
    ALU3dGridEntity(const FactoryType& factory, int level);

    //! copy Constructor
    ALU3dGridEntity(const ALU3dGridEntity & org);

    //! level of this element
    int level () const ;

    //! geometry of this entity
    Geometry geometry () const;

    //! type of geometry of this entity
    GeometryType type () const;

    //! return partition type of this entity ( see grid.hh )
    PartitionType partitionType() const;

    /*! Intra-element access to entities of codimension cc > codim. Return number of entities
        with codimension cc.
     */
    template<int cc> int count () const ;

    /*! Intra-element access to entities of codimension cc > codim. Return number of entities
        with codimension cc.
     */
    unsigned int subEntities (unsigned int codim) const ;

    //! Provide access to mesh entity i of given codimension. Entities
    //!  are numbered 0 ... count<cc>()-1
    template< int codim >
    typename Codim< codim >::EntityPointer subEntity ( int i ) const;

    /*! Access to intersection with neighboring elements that are leaf
     * elements. A neighbor is an entity of codimension 0
       which has an entity of codimension 1 in commen with this entity. Access to neighbors
       is provided using iterators. This allows meshes to be nonmatching. Returns iterator
       referencing the first neighbor. */
    ALU3dGridLeafIntersectionIteratorType ileafbegin () const;

    //! Reference to one past the last intersection with neighbor
    ALU3dGridLeafIntersectionIteratorType ileafend () const;

    /*! Intra-level access to intersection with neighboring elements.
       A neighbor is an entity of codimension 0
       which has an entity of codimension 1 in commen with this entity. Access to neighbors
       is provided using iterators. This allows meshes to be nonmatching. Returns iterator
       referencing the first neighbor. */
    ALU3dGridLevelIntersectionIteratorType ilevelbegin () const;

    //! Reference to one past the last intersection with neighbor
    ALU3dGridLevelIntersectionIteratorType ilevelend () const;

    //! returns true if Entity is leaf (i.e. has no children)
    bool isLeaf () const;

    //! Inter-level access to father element on coarser grid.
    //! Assumes that meshes are nested.
    EntityPointer father () const;
    //! returns true if father entity exists
    bool hasFather () const
    {
      return (this->level()>0);
    }

    /*! Location of this element relative to the reference element
       of the father. This is sufficient to interpolate all
       dofs in conforming case. Nonconforming may require access to
       neighbors of father and computations with local coordinates.
       On the fly case is somewhat inefficient since dofs  are visited
       several times. If we store interpolation matrices, this is tolerable.
       We assume that on-the-fly implementation of numerical algorithms
       is only done for simple discretizations. Assumes that meshes are nested.
     */
    LocalGeometry geometryInFather () const;

    /*! Inter-level access to son elements on higher levels<=maxlevel.
       This is provided for sparsely stored nested unstructured meshes.
       Returns iterator to first son.
     */
    ALU3dGridHierarchicIterator<GridImp> hbegin (int maxlevel) const;

    //! Returns iterator to one past the last son
    ALU3dGridHierarchicIterator<GridImp> hend (int maxlevel) const;

    //***************************************************************
    //  Interface for Adaptation
    //***************************************************************

    //! returns true, if entity was created during last adaptation cycle
    bool isNew () const;

    //! returns true, if entity might be coarsened during next adaptation cycle
    bool mightVanish () const;

    //! returns true, if entity has intersections with boundary
    bool hasBoundaryIntersections () const;

    // private method
    //! marks an element for refCount refines. if refCount is negative the
    //! element is coarsend -refCount times
    //! mark returns true if element was marked, otherwise false
    bool mark( int refCount ) const;

    //! \brief return current adaptation mark for this entity
    int getMark() const;

    /*! private methods, but public because of datahandle and template
        arguments of these methods
     */
    void setElement(HElementType &element);

    /* set entity from seed */
    void setElement(const EntitySeed& seed);

    //! set original element pointer to fake entity
    void setGhost(HBndSegType & ghost);

    //! set actual walk level
    void reset ( int l );

    //! set item pointer to NULL
    void removeElement();

    //! compare 2 entities, which means compare the item pointers
    bool equals ( const ALU3dGridEntity<0,dim,GridImp> & org ) const;

    void setEntity ( const ALU3dGridEntity<0,dim,GridImp> & org );

    //! return index of sub entity with codim = cc and local number i
    //! i.e. return global number of vertex i
    //! for use in hierarchical index set
    template<int cc> int getSubIndex (int i) const;

    //! return index of sub entity with codim = cc and local number i
    //! i.e. return global number of vertex i
    //! for use in hierarchical index set
    int subIndex(int i, unsigned int codim) const;

    // return reference to internal item
    const IMPLElementType& getItem () const { return *item_; }

    // return reference to internal item
    const BNDFaceType& getGhost () const
    {
      assert( isGhost() );
      return *ghost_;
    }

    //! return reference to grid
    const GridImp& grid() const { return factory_.grid(); }

    //! return reference to factory
    const FactoryType& factory() const { return factory_; }

    //! returns true if entity is ghost
    bool isGhost () const { return ImplTraits::isGhost( ghost_ ); }

    //! return key for this entity
    EntitySeed seed() const
    {
      if( isGhost() )
        return EntitySeed( getGhost () );
      else
        return EntitySeed( getItem() );
    }

  private:
    //! index is unique within the grid hierachy and per codim
    int getIndex () const;

    //! the entity's geometry
    mutable GeometryImpl geo_;

    // corresponding factory
    const FactoryType& factory_;

    // the current element of grid
    mutable IMPLElementType* item_;

    //! not zero if entity is ghost entity
    mutable BNDFaceType*  ghost_;

    int level_;  //!< level of element
    bool isLeaf_; //!< is true if entity is leaf entity

  }; // end of ALU3dGridEntity codim = 0
     //**********************************************************************
     //
     // --ALU3dGridEntityPointer
     // --EntityPointer
     // --EnPointer
     /*!
        Enables iteration over all entities of a given codimension and level of a grid.
      */
  template< int codim, class GridImp >
  class ALU3dGridEntityPointerBase
  {
    typedef ALU3dGridEntityPointerBase< codim, GridImp > ThisType;
    enum { dim       = GridImp::dimension };
    enum { dimworld  = GridImp::dimensionworld };

    typedef typename GridImp::MPICommunicatorType Comm;

    friend class ALU3dGridEntity<codim,dim,GridImp>;
    friend class ALU3dGridEntity< 0,dim,GridImp>;
    friend class ALU3dGrid < GridImp::elementType, Comm >;

    typedef ALU3dImplTraits<GridImp::elementType, Comm > ImplTraits;
    typedef typename ImplTraits::template Codim<codim>::InterfaceType HElementType;

    typedef typename ImplTraits::HBndSegType HBndSegType;
    typedef typename ImplTraits::BNDFaceType BNDFaceType;
  public:
    typedef typename GridImp::GridObjectFactoryType FactoryType;

    enum { codimension = codim };

    //! type of Entity
    typedef typename GridImp::template Codim<codimension>::Entity Entity;
    //! underlying EntityImplementation
    typedef MakeableInterfaceObject<Entity> EntityObject;
    typedef typename EntityObject :: ImplementationType EntityImp;

    //! typedef of my type
    typedef ThisType ALU3dGridEntityPointerType;

    //! make type of entity pointer implementation available in derived classes
    typedef ALU3dGridEntityPointer<codimension,GridImp> EntityPointerImp;

    //! type of entity seed
    typedef ALU3dGridEntitySeed<codimension, GridImp> ALU3dGridEntitySeedType;

    //! Constructor for EntityPointer that points to an element
    ALU3dGridEntityPointerBase(const FactoryType& factory,
                               const HElementType & item);

    //! Constructor for EntityPointer that points to an element
    ALU3dGridEntityPointerBase(const FactoryType& factory,
                               const HElementType & item,
                               const int level,
                               const int twist,
                               const int duneFace
                               );

    //! Constructor for EntityPointer that points to an ghost
    ALU3dGridEntityPointerBase(const FactoryType& factory,
                               const HBndSegType & ghostFace );

    //! Constructor for EntityPointer that points to an ghost
    ALU3dGridEntityPointerBase(const FactoryType& factory,
                               const ALU3dGridEntitySeedType& seed );

    //! copy constructor
    ALU3dGridEntityPointerBase(const ALU3dGridEntityPointerType & org);

    //! Destructor
    ~ALU3dGridEntityPointerBase();

    //! equality
    bool equals (const ALU3dGridEntityPointerType& i) const;

    //! assignment operator
    ThisType & operator = (const ThisType & org);

    //! dereferencing
    Entity & dereference () const ;

    //! ask for level of entities
    int level () const ;

  protected:
    // clones object
    void clone (const ALU3dGridEntityPointerType & org);

    // get entity and assign from org.entity
    void getEntity (const ALU3dGridEntityPointerType & org);

    //! has to be called when iterator is finished
    void done ();

    //! put entity to entity stack
    void freeEntity ();

    //! return reference to grid
    const GridImp& grid () const { return factory_.grid(); }

    //! Constructor for EntityPointer init of Level-, and Leaf-, and
    //! HierarchicIterator
    ALU3dGridEntityPointerBase(const FactoryType& factory, int level );

    // update underlying item pointer and set ghost entity
    void updateGhostPointer( HBndSegType & ghostFace );
    // update underlying item pointer and set entity
    void updateEntityPointer( HElementType * item , int level = -1 );

    // reference to factory
    const FactoryType& factory_;

    // key to gererate entity
    ALU3dGridEntitySeedType seed_;

    // entity that this EntityPointer points to
    mutable EntityObject * entity_;

    // return reference to internal entity implementation
    EntityImp & entityImp () const {
      assert( entity_ );
      return GridImp :: getRealImplementation(*entity_);
    }
  };

  //! ALUGridEntityPointer points to an entity
  //! this class is the specialisation for codim 0,
  //! it has exactly the same functionality as the ALU3dGridEntityPointerBase
  template<class GridImp>
  class ALU3dGridEntityPointer<0,GridImp> :
    public ALU3dGridEntityPointerBase<0,GridImp>
  {
  protected:
    typedef ALU3dGridEntityPointerBase<0,GridImp> BaseType;

    enum { cd = 0 };
    typedef ALU3dGridEntityPointer <cd,GridImp> ThisType;
    enum { dim       = GridImp::dimension };
    enum { dimworld  = GridImp::dimensionworld };

    typedef typename GridImp::MPICommunicatorType Comm;

    friend class ALU3dGridEntity<cd,dim,GridImp>;
    friend class ALU3dGridEntity< 0,dim,GridImp>;
    friend class ALU3dGrid < GridImp::elementType, Comm >;

    typedef ALU3dImplTraits<GridImp::elementType, Comm > ImplTraits;
    typedef typename ImplTraits::template Codim<cd>::InterfaceType HElementType;

    typedef typename ImplTraits::HBndSegType HBndSegType;
    typedef typename ImplTraits::BNDFaceType BNDFaceType;

    typedef ALU3dGridEntity< 0,dim,GridImp> ALU3dGridEntityType ;

    using BaseType :: seed_;
    using BaseType :: entity_;
    using BaseType :: entityImp;
    using BaseType :: factory_;
  public:
    typedef typename GridImp::GridObjectFactoryType FactoryType;

    //! type of entity seed
    typedef ALU3dGridEntitySeed<cd, GridImp> ALU3dGridEntitySeedType;

    //! type of Entity
    typedef typename GridImp::template Codim<cd>::Entity Entity;

    //! typedef of my type
    typedef ThisType ALU3dGridEntityPointerType;

    //! Constructor for EntityPointer that points to an interior element
    ALU3dGridEntityPointer(const FactoryType& factory,
                           const HElementType & item)
      : ALU3dGridEntityPointerBase<cd,GridImp> (factory,item) {}

    //! Constructor for EntityPointer that points to an ghost
    ALU3dGridEntityPointer(const FactoryType& factory,
                           const HBndSegType & ghostFace )
      : ALU3dGridEntityPointerBase<cd,GridImp> (factory,ghostFace) {}

    //! Constructor for EntityPointer that points to given entity
    ALU3dGridEntityPointer(const FactoryType& factory, const ALU3dGridEntitySeedType& seed)
      : ALU3dGridEntityPointerBase<cd,GridImp> (factory, seed)
    {
      // for ghost entities we have to copy right away
      if( seed.isGhost() )
      {
        assert( entity_ == 0 );
        entity_ = factory_.template getNewEntity<0> ();
        assert( entity_ );
        entityImp().setGhost( *seed.ghost() );
      }
    }

    //! Constructor for EntityPointer that points to an entity (interior or ghost)
    ALU3dGridEntityPointer(const ALU3dGridEntityType& entity)
      : ALU3dGridEntityPointerBase<cd,GridImp> (entity.factory(),
                                                entity.seed() )
    {
      // for ghost entities we have to copy right away
      if( entity.isGhost() )
      {
        assert( entity_ == 0 );
        entity_ = factory_.template getNewEntity<0> ();
        assert( entity_ );
        entityImp().setEntity( entity );
      }
    }

    //! copy constructor
    ALU3dGridEntityPointer(const ALU3dGridEntityPointerType & org)
      : ALU3dGridEntityPointerBase<cd,GridImp> (org)
    {}

  protected:
    //! Constructor for EntityPointer init of Level-, and Leaf-, and
    //! HierarchicIterator
    ALU3dGridEntityPointer(const FactoryType& factory, int level )
      : ALU3dGridEntityPointerBase<cd,GridImp> (factory,level) {}
  };


  template<int cd, class GridImp>
  class ALU3dGridEntityPointer :
    public ALU3dGridEntityPointerBase<cd,GridImp>
  {
  protected:
    typedef ALU3dGridEntityPointerBase<cd,GridImp> BaseType ;
    typedef ALU3dGridEntityPointer <cd,GridImp> ThisType;
    enum { dim       = GridImp::dimension };
    enum { dimworld  = GridImp::dimensionworld };

    typedef typename GridImp::MPICommunicatorType Comm;

    friend class ALU3dGridEntity<cd,dim,GridImp>;
    friend class ALU3dGridEntity< 0,dim,GridImp>;
    friend class ALU3dGrid < GridImp::elementType, Comm >;

    typedef ALU3dImplTraits< GridImp::elementType, Comm > ImplTraits;
    typedef typename ImplTraits::template Codim<cd>::InterfaceType HElementType;

    typedef typename ImplTraits::HBndSegType HBndSegType;
    typedef typename ImplTraits::BNDFaceType BNDFaceType;
    typedef ALU3dGridEntity<cd,dim,GridImp> ALU3dGridEntityType;

    using BaseType :: seed_;
    using BaseType :: entity_;
    using BaseType :: entityImp;
    using BaseType :: factory_;
    using BaseType :: getEntity;

  public:
    typedef typename GridImp::GridObjectFactoryType FactoryType;

    //! type of entity seed
    typedef ALU3dGridEntitySeed<cd, GridImp> ALU3dGridEntitySeedType;

    //! type of Entity
    typedef typename GridImp::template Codim<cd>::Entity Entity;

    //! typedef of my type
    typedef ALU3dGridEntityPointer<cd,GridImp> ALU3dGridEntityPointerType;

  protected:
    static const int defaultValue = -665; //ALU3dGridEntityPointerType :: defaultValue;

  public:
    //! Constructor for EntityPointer that points to an element
    ALU3dGridEntityPointer(const FactoryType& factory,
                           const int level,
                           const HElementType & item,
                           const int twist = defaultValue,
                           const int duneFace = defaultValue
                           );

    //! Constructor for EntityPointer that points to given entity
    ALU3dGridEntityPointer(const ALU3dGridEntityType& entity)
      : ALU3dGridEntityPointerBase<cd,GridImp> (entity.factory(),
                                                entity.seed())
    {}

    //! Constructor for EntityPointer that points to given entity
    ALU3dGridEntityPointer(const FactoryType& factory, const ALU3dGridEntitySeedType& seed)
      : ALU3dGridEntityPointerBase<cd,GridImp> ( factory, seed )
    {}

    //! copy constructor
    ALU3dGridEntityPointer(const ALU3dGridEntityPointerType & org);

    //! dereferencing
    Entity & dereference () const ;

    //! assignment operator
    ThisType & operator = (const ThisType & org);

    //! ask for level of entities
    int level () const ;

  protected:
    // clones object
    void clone (const ALU3dGridEntityPointerType & org);

    void updateEntityPointer( HElementType * item , int level );

    //! Constructor for EntityPointer init of Level-, and Leaf-, and
    //! HierarchicIterator
    ALU3dGridEntityPointer(const FactoryType& factory, int level )
      : ALU3dGridEntityPointerBase<cd,GridImp> (factory,level)
    {}
  };

} // end namespace Dune

#include "entity_inline.hh"

#if COMPILE_ALUGRID_INLINE
  #include "entity_imp.cc"
#endif

#endif


==> anc/xt-super/dune-grid/dune/grid/alugrid/3d/entity_imp.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALUGRID_ENTITY_CC
#define DUNE_ALUGRID_ENTITY_CC

#if COMPILE_ALUGRID_INLINE == 0
#include <config.h>
#endif

#include "alu3dinclude.hh"
#include <dune/grid/alugrid/3d/alugrid.hh>
#include "entity.hh"

#if COMPILE_ALUGRID_INLINE == 0
#include <dune/grid/alugrid/3d/alu3dgridfactory.hh>
#endif
#include <dune/grid/alugrid/common/geostorage.hh>

#if COMPILE_ALUGRID_INLINE
#define alu_inline inline
#else
#define alu_inline
#endif

namespace Dune {

  // --Entity
  template <int cd, int dim, class GridImp>
  ALU3dGridEntity<cd,dim,GridImp> ::
  ALU3dGridEntity(const FactoryType& factory, int level) :
    factory_( factory ),
    item_(0),
    level_(0),
    gIndex_(-1),
    twist_(0),
    face_(-1),
    partitionType_(InteriorEntity)
  {}

  // --Entity
  template <int cd, int dim, class GridImp>
  alu_inline ALU3dGridEntity<cd,dim,GridImp> ::
  ALU3dGridEntity(const ALU3dGridEntity<cd,dim,GridImp> & org) :
    factory_(org.factory_),
    item_(org.item_),
    level_(org.level_),
    gIndex_(org.gIndex_),
    twist_(org.twist_),
    face_(org.face_),
    partitionType_(org.partitionType_)
  {}

  template<int cd, int dim, class GridImp>
  alu_inline void ALU3dGridEntity<cd,dim,GridImp> ::
  setEntity(const ALU3dGridEntity<cd,dim,GridImp> & org)
  {
    item_   = org.item_;
    gIndex_ = org.gIndex_;
    twist_  = org.twist_;
    level_  = org.level_;
    face_   = org.face_;
    partitionType_ = org.partitionType_;
  }

  template<int cd, int dim, class GridImp>
  alu_inline void ALU3dGridEntity<cd,dim,GridImp> ::
  setElement(const HItemType & item)
  {
    setElement(item,GetLevel<GridImp,cd>::getLevel(grid(),item));
  }

  template<int cd, int dim, class GridImp>
  alu_inline void ALU3dGridEntity<cd,dim,GridImp> ::
  setElement(const EntitySeed& seed )
  {
    setElement(*seed.item(), seed.level(), seed.twist(), seed.face());
  }

  template<int cd, int dim, class GridImp>
  alu_inline void ALU3dGridEntity<cd,dim,GridImp> ::
  setElement(const HItemType & item, const int level, int twist , int face )
  {
    // cast interface to implementation
    item_   = static_cast<const ItemType *> (&item);
    gIndex_ = (*item_).getIndex();
    twist_  = twist;
    level_  = level;
    face_   = face;
    partitionType_ = this->convertBndId( *item_ );

    // reset geometry information
    geo_.invalidate();
  }

  template<int cd, int dim, class GridImp>
  alu_inline void ALU3dGridEntity<cd,dim,GridImp> ::
  setGhost(const HBndSegType &ghost)
  {
    // this method only exists, that we don't have to specialize the
    // Iterators for each codim, this method should not be called otherwise
    // error
    DUNE_THROW(GridError,"This method should not be called!");
  }

  template<int cd, int dim, class GridImp>
  alu_inline PartitionType ALU3dGridEntity<cd,dim,GridImp> ::
  convertBndId(const HItemType & item) const
  {
    if(item.isGhost())
    {
      return GhostEntity;
    }
    else if(item.isBorder())
    {
      return BorderEntity;
    }
    else
    {
      assert( item.isInterior() );
      return InteriorEntity;
    }
  }

  template< int cd, int dim, class GridImp >
  alu_inline typename ALU3dGridEntity< cd, dim, GridImp >::Geometry
  ALU3dGridEntity< cd, dim, GridImp >::geometry () const
  {
    if( ! geo_.valid() )
      geo_.buildGeom( *item_, twist_, face_ );
    return Geometry( geo_ );
  }

  /////////////////////////////////////////////////
  //
  //  --Entity0
  //  --Codim0Entity
  //
  /////////////////////////////////////////////////

  template<int dim, class GridImp>
  alu_inline ALU3dGridEntity<0,dim,GridImp> ::
  ALU3dGridEntity(const FactoryType &factory, int wLevel)
    : factory_( factory )
      , item_( 0 )
      , ghost_( 0 )
      , level_(-1)
      , isLeaf_ (false)
  {  }

  template<int dim, class GridImp>
  alu_inline ALU3dGridEntity<0,dim,GridImp> ::
  ALU3dGridEntity(const ALU3dGridEntity<0,dim,GridImp> & org)
    : factory_(org.factory_)
      , item_(org.item_)
      , ghost_( org.ghost_ )
      , level_(org.level_)
      , isLeaf_ (org.isLeaf_)
  {  }

  template< int dim, class GridImp >
  alu_inline typename ALU3dGridEntity< 0, dim, GridImp >::Geometry
  ALU3dGridEntity< 0, dim, GridImp >::geometry () const
  {
    assert(item_ != 0);
    if( ! geo_.valid() )
      geo_.buildGeom( *item_ );
    return Geometry( geo_ );
  }

  template< int dim, class GridImp >
  alu_inline typename ALU3dGridEntity<0,dim,GridImp>::LocalGeometry
  ALU3dGridEntity< 0, dim, GridImp >::geometryInFather () const
  {
    assert( item_ );
    // this method should only be called if a father exists
    assert( item_->up() );

    // get child number
    const int child = item_->nChild();

    // if the rule of the farher is not refine_element, it has to be bisection
    // this can only be true for tetrahedral elements
    if( (GridImp::elementType == tetra) && (item_->up()->getrule() != ImplTraits::refine_element_t) )
    {
      static LocalGeometryImpl geom;
      geom.buildGeomInFather( father()->geometry(), geometry() );
      return LocalGeometry( geom );
    }
    else
    {
      // to be improved, when we using not the refine 8 rule
      // see dune/grid/alugrid/common/geostrage.hh for implementation
      typedef ALULocalGeometryStorage< GridImp, LocalGeometryImpl, 8 > GeometryStroage ;
      return LocalGeometry( GeometryStroage::geom( type(), true, child ) );
    }
  }

  //********* begin method subIndex ********************
  // partial specialisation of subIndex
  template <class IMPLElemType, ALU3dGridElementType type, int codim>
  struct IndexWrapper {};

  // specialisation for vertices
  template <class IMPLElemType, ALU3dGridElementType type>
  struct IndexWrapper<IMPLElemType, type, 3>
  {
    typedef ElementTopologyMapping<type> ElemTopo;

    static int subIndex(const IMPLElemType &elem, int i)
    {
      return elem.myvertex( ElemTopo::dune2aluVertex(i) )->getIndex(); // element topo
    }
  };

  // specialisation for faces
  template <class IMPLElemType, ALU3dGridElementType type>
  struct IndexWrapper<IMPLElemType, type , 1>
  {
    static int subIndex(const IMPLElemType &elem, int i)
    {
      // is specialised for each element type and uses
      // the dune2aluFace mapping
      return (getFace(elem,i))->getIndex();
    }
  };

  // specialisation for edges
  template <class IMPLElemType, ALU3dGridElementType type>
  struct IndexWrapper<IMPLElemType, type, 2>
  {
    typedef ElementTopologyMapping<type> ElemTopo;

    // return subIndex of given edge
    static int subIndex(const IMPLElemType &elem, int i)
    {
      // get hedge1 corresponding to dune reference element and return number
      return elem.myhedge1( ElemTopo::dune2aluEdge(i) )->getIndex();
    }
  };

  // specialisation for elements
  template <class IMPLElemType, ALU3dGridElementType type>
  struct IndexWrapper<IMPLElemType, type, 0>
  {
    static int subIndex(const IMPLElemType &elem, int i) {
      // just return the elements index
      return elem.getIndex();
    }
  };

  template<int dim, class GridImp>
  template<int cc>
  alu_inline int ALU3dGridEntity<0,dim,GridImp> :: getSubIndex (int i) const
  {
    assert(item_ != 0);
    typedef typename  ImplTraits::IMPLElementType IMPLElType;
    return IndexWrapper<IMPLElType,GridImp::elementType,cc>::subIndex ( *item_, i);
  }

  template<int dim, class GridImp>
  alu_inline int ALU3dGridEntity<0,dim,GridImp> :: subIndex (int i, unsigned int codim ) const
  {
    typedef ElementTopologyMapping<GridImp::elementType> ElemTopo;

    assert(item_ != 0);
    switch (codim)
    {
    case 0 :
      return this->getIndex();
    case 1 :
      return (ALU3dGridFaceGetter< Comm >::getFace( *item_, i ))->getIndex();
    case 2 :
      return item_->myhedge1( ElemTopo::dune2aluEdge( i ) )->getIndex();
    case 3 :
      return item_->myvertex( ElemTopo::dune2aluVertex( i ) )->getIndex();
    default :
      assert(false);
      abort();
    }
    return -1;
  }

  //******** begin method entity ******************
  template <class GridImp, int dim, int cd> struct SubEntities {};

  // specialisation for elements
  template <class GridImp, int dim>
  struct SubEntities<GridImp, dim, 0>
  {
    typedef typename GridImp::GridObjectFactoryType FactoryType;
    typedef ALU3dGridEntity<0,dim,GridImp> EntityType;

    static typename ALU3dGridEntity<0,dim,GridImp>::template Codim<0>::EntityPointer
    entity (const FactoryType& factory,
            const int level,
            const EntityType & entity,
            const typename ALU3dImplTraits<GridImp::elementType, typename GridImp::MPICommunicatorType>::IMPLElementType & item,
            int i)
    {
      return ALU3dGridEntityPointer<0, GridImp>( entity );
    }
  };

  // specialisation for faces
  template <class GridImp, int dim>
  struct SubEntities<GridImp,dim,1>
  {
    typedef typename GridImp::GridObjectFactoryType FactoryType;
    typedef ElementTopologyMapping<GridImp::elementType> Topo;
    typedef ALU3dGridEntity<0,dim,GridImp> EntityType;

    static typename ALU3dGridEntity<0,dim,GridImp> :: template Codim<1>:: EntityPointer
    entity (const FactoryType& factory,
            const int level,
            const EntityType & en,
            const typename ALU3dImplTraits<GridImp::elementType, typename GridImp::MPICommunicatorType>::IMPLElementType & item,
            int duneFace)
    {
      int aluFace = Topo::dune2aluFace(duneFace);
      return
        ALU3dGridEntityPointer<1,GridImp>
          (factory,
          level,
          *(ALU3dGridFaceGetter< typename GridImp::MPICommunicatorType >::getFace(item, duneFace)),    // getFace already constains dune2aluFace
          item.twist(aluFace),
          duneFace    // we need the duneFace number here for the buildGeom method
          );
    }
  };

  // specialisation for edges
  template <class GridImp, int dim>
  struct SubEntities<GridImp,dim,2>
  {
    typedef typename GridImp::GridObjectFactoryType FactoryType;
    typedef ElementTopologyMapping<GridImp::elementType> Topo;
    typedef ALU3dGridEntity<0,dim,GridImp> EntityType;
    typedef typename GridImp::ctype coordType;

    typedef typename GridImp :: ReferenceElementType ReferenceElementType;

    static typename ALU3dGridEntity<0,dim,GridImp> :: template Codim<2>:: EntityPointer
    entity (const FactoryType& factory,
            const int level,
            const EntityType & en,
            const typename ALU3dImplTraits<GridImp::elementType, typename GridImp::MPICommunicatorType>::IMPLElementType & item,
            int i)
    {
      // get reference element
      const ReferenceElementType & refElem = factory.grid().referenceElement();

      // get first local vertex number of edge i
      int localNum = refElem.subEntity(i,2,0,dim);

      // get number of first vertex on edge
      int v = en.template getSubIndex<dim> (localNum);

      // get the hedge object
      const typename ALU3dImplTraits<GridImp::elementType, typename GridImp::MPICommunicatorType>::GEOEdgeType &
      edge = *(item.myhedge1(Topo::dune2aluEdge(i)));

      int vx = edge.myvertex(0)->getIndex();

      // check whether vertex numbers are equal, otherwise twist is 1
      int twst = (v != vx) ? 1 : 0;
      return ALU3dGridEntityPointer<2,GridImp> (factory, level, edge, twst );
    }
  };

  // specialisation for vertices
  template <class GridImp, int dim>
  struct SubEntities<GridImp,dim,3>
  {
    typedef typename GridImp::GridObjectFactoryType FactoryType;
    typedef ElementTopologyMapping<GridImp::elementType> Topo;
    typedef ALU3dGridEntity<0,dim,GridImp> EntityType;

    static typename ALU3dGridEntity<0,dim,GridImp> :: template Codim<3>:: EntityPointer
    entity (const FactoryType& factory,
            const int level,
            const EntityType & en,
            const typename ALU3dImplTraits<GridImp::elementType, typename GridImp::MPICommunicatorType>::IMPLElementType & item,
            int i)
    {
      return ALU3dGridEntityPointer<3,GridImp>
               (factory, level, *item.myvertex(Topo::dune2aluVertex(i))); // element topo
    }
  };

  template<int dim, class GridImp>
  template<int cc>
  typename ALU3dGridEntity<0,dim,GridImp>::template Codim<cc>:: EntityPointer
  ALU3dGridEntity<0,dim,GridImp> :: subEntity (int i) const
  {
    return SubEntities<GridImp,dim,cc>::entity(factory_,level(),*this,*item_,i);
  }
  //**** end method entity *********

  template<int dim, class GridImp>
  typename ALU3dGridEntity<0,dim,GridImp> :: EntityPointer
  ALU3dGridEntity<0,dim,GridImp> :: father() const
  {
    HElementType* up = item_->up();
    if( ! up )
    {
      std::cerr << "ALU3dGridEntity<0," << dim << "," << dimworld << "> :: father() : no father of entity globalid = " << getIndex() << "\n";
      return ALU3dGridEntityPointer<0,GridImp> (factory_, static_cast<HElementType &> (*item_));
    }

    if( isGhost () )
    {
      return ALU3dGridEntityPointer<0,GridImp> (factory_, static_cast<const HBndSegType &> (*(getGhost().up())));
    }

    return ALU3dGridEntityPointer<0,GridImp> (factory_, static_cast<HElementType &> ( *up ));
  }

  // Adaptation methods
  template<int dim, class GridImp>
  bool ALU3dGridEntity<0,dim,GridImp> :: mark (int ref) const
  {
    assert(item_ != 0);

    // do not allow to mark ghost cells or non-leaf cells
    // this will lead to unpredictable results errors
    if( isGhost() || ! isLeaf() ) return false ;

    // mark for coarsening
    if(ref < 0)
    {
      // don't mark macro elements for coarsening ;)
      if(level() <= 0) return false;

      item_->request(coarse_element_t);
      return true;
    }

    // mark for refinement
    if(ref > 0)
    {
      // for tetrahedral elements check whether to use bisection
      if( GridImp :: elementType == tetra &&
          grid().conformingRefinement() )
      {
        item_->request( bisect_element_t );
      }
      else
      {
        item_->request( refine_element_t );
      }
      return true;
    }

    // mark for none
    item_->request( nosplit_element_t );
    return true;
  }

  // return mark of entity
  template<int dim, class GridImp>
  alu_inline int ALU3dGridEntity<0,dim,GridImp> :: getMark () const
  {
    assert(item_ != 0);

    const MarkRuleType rule = (*item_).requestrule();

    if(rule == coarse_element_t) return -1;
    else if(rule == nosplit_element_t ) return 0;
    else
    {
      // rule == refine_element_t is not true for bisection
      // since we have different refinement rules in this case
      return 1;
    }
  }


  template<int dim, class GridImp>
  bool ALU3dGridEntity<0,dim,GridImp> :: hasBoundaryIntersections () const
  {
    // on ghost elements return false
    if( isGhost() ) return false;

    enum { numFaces = EntityCount<GridImp::elementType>::numFaces };
    typedef typename ImplTraits::HasFaceType HasFaceType;
    typedef typename ImplTraits::GEOFaceType GEOFaceType;

    assert( item_ );
    for(int i=0; i<numFaces; ++i)
    {
      const GEOFaceType &face = *ALU3dGridFaceGetter< Comm >::getFace( *item_, i );

      // don't count internal boundaries as boundary
      if( face.isBorder() ) continue ;

      // check both
      const HasFaceType * outerElement = face.nb.front().first;
      // if we got our own element, get other side
      if( item_ == outerElement )
      {
        outerElement = face.nb.rear().first;
      }

      assert( outerElement );
      if( outerElement->isboundary() ) return true;
    }
    return false;
  }

#if COMPILE_ALUGRID_LIB
  // Instantiation
  template class ALU3dGrid< hexa, No_Comm >;
  template class ALU3dGrid< tetra, No_Comm >;

  // Instantiation
  template class ALU3dGridEntity<0, 3, const ALU3dGrid< tetra, No_Comm > >;
  template class ALU3dGridEntity<0, 3, const ALU3dGrid< hexa, No_Comm > >;

  template class ALU3dGridEntity<1, 3, const ALU3dGrid< tetra, No_Comm > >;
  template class ALU3dGridEntity<1, 3, const ALU3dGrid< hexa, No_Comm > >;

  template class ALU3dGridEntity<2, 3, const ALU3dGrid< tetra, No_Comm > >;
  template class ALU3dGridEntity<2, 3, const ALU3dGrid< hexa, No_Comm > >;

  template class ALU3dGridEntity<3, 3, const ALU3dGrid< tetra, No_Comm > >;
  template class ALU3dGridEntity<3, 3, const ALU3dGrid< hexa, No_Comm > >;

  template ALU3dGrid< tetra, No_Comm > :: Traits :: Codim< 0 > :: EntityPointer
  ALU3dGridEntity<0, 3, const ALU3dGrid< tetra, No_Comm > > :: subEntity< 0 >( int ) const;
  template ALU3dGrid< hexa, No_Comm > :: Traits :: Codim< 0 > :: EntityPointer
  ALU3dGridEntity<0, 3, const ALU3dGrid< hexa, No_Comm > > :: subEntity< 0 >( int ) const;

  template ALU3dGrid< tetra, No_Comm > :: Traits :: Codim< 1 > :: EntityPointer
  ALU3dGridEntity<0, 3, const ALU3dGrid< tetra, No_Comm > > :: subEntity< 1 >( int ) const;
  template ALU3dGrid< hexa, No_Comm > :: Traits :: Codim< 1 > :: EntityPointer
  ALU3dGridEntity<0, 3, const ALU3dGrid< hexa, No_Comm > > :: subEntity< 1 >( int ) const;

  template ALU3dGrid< tetra, No_Comm > :: Traits :: Codim< 2 > :: EntityPointer
  ALU3dGridEntity<0, 3, const ALU3dGrid< tetra, No_Comm > > :: subEntity< 2 >( int ) const;
  template ALU3dGrid< hexa, No_Comm > :: Traits :: Codim< 2 > :: EntityPointer
  ALU3dGridEntity<0, 3, const ALU3dGrid< hexa, No_Comm > > :: subEntity< 2 >( int ) const;

  template ALU3dGrid< tetra, No_Comm > :: Traits :: Codim< 3 > :: EntityPointer
  ALU3dGridEntity<0, 3, const ALU3dGrid< tetra, No_Comm > > :: subEntity< 3 >( int ) const;
  template ALU3dGrid< hexa, No_Comm > :: Traits :: Codim< 3 > :: EntityPointer
  ALU3dGridEntity<0, 3, const ALU3dGrid< hexa, No_Comm > > :: subEntity< 3 >( int ) const;

#if ALU3DGRID_PARALLEL
  // Instantiation
  template class ALU3dGrid< hexa, MPI_Comm >;
  template class ALU3dGrid< tetra, MPI_Comm >;

  // Instantiation with MPI
  template class ALU3dGridEntity<0, 3, const ALU3dGrid< tetra, MPI_Comm > >;
  template class ALU3dGridEntity<0, 3, const ALU3dGrid< hexa, MPI_Comm > >;

  template class ALU3dGridEntity<1, 3, const ALU3dGrid< tetra, MPI_Comm > >;
  template class ALU3dGridEntity<1, 3, const ALU3dGrid< hexa, MPI_Comm > >;

  template class ALU3dGridEntity<2, 3, const ALU3dGrid< tetra, MPI_Comm > >;
  template class ALU3dGridEntity<2, 3, const ALU3dGrid< hexa, MPI_Comm > >;

  template class ALU3dGridEntity<3, 3, const ALU3dGrid< tetra, MPI_Comm > >;
  template class ALU3dGridEntity<3, 3, const ALU3dGrid< hexa, MPI_Comm > >;

  template ALU3dGrid< tetra, MPI_Comm > :: Traits :: Codim< 0 > :: EntityPointer
  ALU3dGridEntity<0, 3, const ALU3dGrid< tetra, MPI_Comm > > :: subEntity< 0 >( int ) const;
  template ALU3dGrid< hexa, MPI_Comm > :: Traits :: Codim< 0 > :: EntityPointer
  ALU3dGridEntity<0, 3, const ALU3dGrid< hexa, MPI_Comm > > :: subEntity< 0 >( int ) const;

  template ALU3dGrid< tetra, MPI_Comm > :: Traits :: Codim< 1 > :: EntityPointer
  ALU3dGridEntity<0, 3, const ALU3dGrid< tetra, MPI_Comm > > :: subEntity< 1 >( int ) const;
  template ALU3dGrid< hexa, MPI_Comm > :: Traits :: Codim< 1 > :: EntityPointer
  ALU3dGridEntity<0, 3, const ALU3dGrid< hexa, MPI_Comm > > :: subEntity< 1 >( int ) const;

  template ALU3dGrid< tetra, MPI_Comm > :: Traits :: Codim< 2 > :: EntityPointer
  ALU3dGridEntity<0, 3, const ALU3dGrid< tetra, MPI_Comm > > :: subEntity< 2 >( int ) const;
  template ALU3dGrid< hexa, MPI_Comm > :: Traits :: Codim< 2 > :: EntityPointer
  ALU3dGridEntity<0, 3, const ALU3dGrid< hexa, MPI_Comm > > :: subEntity< 2 >( int ) const;

  template ALU3dGrid< tetra, MPI_Comm > :: Traits :: Codim< 3 > :: EntityPointer
  ALU3dGridEntity<0, 3, const ALU3dGrid< tetra, MPI_Comm > > :: subEntity< 3 >( int ) const;
  template ALU3dGrid< hexa, MPI_Comm > :: Traits :: Codim< 3 > :: EntityPointer
  ALU3dGridEntity<0, 3, const ALU3dGrid< hexa, MPI_Comm > > :: subEntity< 3 >( int ) const;
#endif // #if ALU3DGRID_PARALLEL

#endif // #if COMPILE_ALUGRID_LIB
}
#undef alu_inline
#endif


==> anc/xt-super/dune-grid/dune/grid/alugrid/3d/entity_inline.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <dune/common/exceptions.hh>

#include "geometry.hh"
#include "grid.hh"

namespace Dune {

  template<int cd, int dim, class GridImp>
  inline void ALU3dGridEntity<cd,dim,GridImp> ::
  reset( int l )
  {
    item_  = 0;
    level_ = l;
    twist_ = 0;
    face_  = -1;
  }

  template<int cd, int dim, class GridImp>
  inline void ALU3dGridEntity<cd,dim,GridImp> ::
  removeElement()
  {
    item_ = 0;
    geo_.invalidate();
  }

  template<int cd, int dim, class GridImp>
  inline bool ALU3dGridEntity<cd,dim,GridImp> ::
  equals(const ALU3dGridEntity<cd,dim,GridImp> & org) const
  {
    return (item_ == org.item_);
  }

  template<int cd, int dim, class GridImp>
  inline int ALU3dGridEntity<cd,dim,GridImp> :: getIndex () const
  {
    return gIndex_;
  }

  template<int cd, int dim, class GridImp>
  inline int ALU3dGridEntity<cd,dim,GridImp> :: level () const
  {
    return level_;
  }

  template<int cd, int dim, class GridImp>
  inline PartitionType ALU3dGridEntity<cd,dim,GridImp> ::
  partitionType () const
  {
    return partitionType_;
  }

  template<int cd, int dim, class GridImp>
  inline GeometryType
  ALU3dGridEntity<cd,dim,GridImp>:: type () const
  {
    return geo_.type();
  }

  /////////////////////////////////////////////////////////////////
  //
  //  --Entity0
  //  --Codim0Entity
  //
  ////////////////////////////////////////////////////////////////
  template<int dim, class GridImp>
  inline void ALU3dGridEntity<0,dim,GridImp> ::
  removeElement ()
  {
    item_  = 0;
    ghost_ = 0;
    geo_.invalidate();
  }

  template<int dim, class GridImp>
  inline void ALU3dGridEntity<0,dim,GridImp> ::
  reset (int walkLevel )
  {
    item_       = 0;
    ghost_      = 0;
    level_      = -1;
    isLeaf_     = false;

    // reset geometry information
    geo_.invalidate();
  }

  // works like assignment
  template<int dim, class GridImp>
  inline void
  ALU3dGridEntity<0,dim,GridImp> :: setEntity(const ALU3dGridEntity<0,dim,GridImp> & org)
  {
    item_          = org.item_;
    ghost_         = org.ghost_;
    level_         = org.level_;
    isLeaf_        = org.isLeaf_;

    // reset geometry information
    geo_.invalidate();
  }

  template<int dim, class GridImp>
  inline void
  ALU3dGridEntity<0,dim,GridImp>::
  setElement(const EntitySeed& key )
  {
    if( ! key.isGhost() )
      setElement( *key.interior() );
    else
      setGhost( *key.ghost() );
  }

  template<int dim, class GridImp>
  inline void
  ALU3dGridEntity<0,dim,GridImp>::
  setElement(HElementType & element)
  {
    item_ = static_cast<IMPLElementType *> (&element);
    assert( item_ );
    // make sure this method is not called for ghosts
    assert( ! item_->isGhost() );
    ghost_   = 0;
    level_   = (*item_).level();
    isLeaf_  = ((*item_).down() == 0);

    // reset geometry information
    geo_.invalidate();
  }

  template<int dim, class GridImp>
  inline void
  ALU3dGridEntity<0,dim,GridImp> :: setGhost(HBndSegType & ghost)
  {
    // use element as ghost
    item_  = static_cast<IMPLElementType *> ( ghost.getGhost().first );

    // method getGhost can return 0, but then is something wrong
    assert(item_);
    assert(item_->isGhost());

    level_   = item_->level();
    // remember pointer to ghost face
    ghost_ = static_cast<BNDFaceType *> (&ghost);
    assert( ghost_ );

    BNDFaceType * dwn = static_cast<BNDFaceType *> (ghost.down());
    if ( ! dwn ) isLeaf_ = true;
    else
    {
      assert( ghost.level() == level_ );
      if(dwn->ghostLevel() == level_)
        isLeaf_ = true;
      else
        isLeaf_ = false;
    }
    // check wether ghost is leaf or not, ghost leaf means
    // that this is the ghost that we want in the leaf iterator
    // not necessarily is real leaf element
    // see Intersection Iterator, same story

    // reset geometry information
    geo_.invalidate();
  }

  template<int dim, class GridImp>
  inline int
  ALU3dGridEntity<0,dim,GridImp> :: level() const
  {
    return level_;
  }

  template<int dim, class GridImp>
  inline bool ALU3dGridEntity<0,dim,GridImp> ::
  equals (const ALU3dGridEntity<0,dim,GridImp> &org ) const
  {
    return (item_ == org.item_);
  }

  template<int dim, class GridImp>
  inline GeometryType
  ALU3dGridEntity<0,dim,GridImp> :: type () const
  {
    return geo_.type();
  }

  template<int dim, class GridImp>
  inline int ALU3dGridEntity<0,dim,GridImp> :: getIndex() const
  {
    assert( item_ );
    return (*item_).getIndex();
  }

  template<int dim, class GridImp>
  template<int cc>
  inline int ALU3dGridEntity<0,dim,GridImp> :: count () const
  {
    return grid().referenceElement().size(cc);
  }

  template<int dim, class GridImp>
  inline unsigned int ALU3dGridEntity<0,dim,GridImp> :: subEntities (unsigned int codim) const
  {
    return grid().referenceElement().size(codim);
  }

  template<int dim, class GridImp>
  inline PartitionType ALU3dGridEntity<0,dim,GridImp> ::
  partitionType () const
  {
    assert( item_ );
    // make sure we really got a ghost
    assert( (isGhost()) ? item_->isGhost() : true );
    return (isGhost() ?  GhostEntity : InteriorEntity);
  }

  template<int dim, class GridImp>
  inline bool ALU3dGridEntity<0,dim,GridImp> :: isLeaf() const
  {
    return isLeaf_;
  }

  template<int dim, class GridImp>
  inline ALU3dGridHierarchicIterator<GridImp>
  ALU3dGridEntity<0,dim,GridImp> :: hbegin (int maxlevel) const
  {
    assert(item_ != 0);
    // if isGhost is true the end iterator will be returned
    if( isGhost() )
    {
      return ALU3dGridHierarchicIterator<GridImp>(factory_,*ghost_,maxlevel, isLeaf() );
    }
    return ALU3dGridHierarchicIterator<GridImp>(factory_,*item_,maxlevel, isLeaf() );
  }

  template<int dim, class GridImp>
  inline ALU3dGridHierarchicIterator<GridImp> ALU3dGridEntity<0,dim,GridImp> :: hend (int maxlevel) const
  {
    assert(item_ != 0);
    return ALU3dGridHierarchicIterator<GridImp> (factory_, *item_, maxlevel, true);
  }

  template<int dim, class GridImp>
  inline typename ALU3dGridEntity<0,dim,GridImp> :: ALU3dGridLeafIntersectionIteratorType
  ALU3dGridEntity<0,dim,GridImp> :: ileafbegin () const
  {
    assert(item_ != 0);
    return ALU3dGridIntersectionIteratorType (*this, this->level(), false);
  }

  template<int dim, class GridImp>
  inline typename ALU3dGridEntity<0,dim,GridImp> :: ALU3dGridLeafIntersectionIteratorType
  ALU3dGridEntity<0,dim,GridImp> :: ileafend () const
  {
    assert(item_ != 0);
    return ALU3dGridLeafIntersectionIteratorType (*this, this->level(), true);
  }

  template<int dim, class GridImp>
  inline typename ALU3dGridEntity<0,dim,GridImp> :: ALU3dGridLevelIntersectionIteratorType
  ALU3dGridEntity<0,dim,GridImp> :: ilevelbegin () const
  {
    assert(item_ != 0);
    // disable level intersection iterator for conforming refinement
    return ALU3dGridLevelIntersectionIteratorType (*this, this->level(), grid().conformingRefinement() );
  }

  template<int dim, class GridImp>
  inline typename ALU3dGridEntity<0,dim,GridImp> :: ALU3dGridLevelIntersectionIteratorType
  ALU3dGridEntity<0,dim,GridImp> :: ilevelend () const
  {
    assert(item_ != 0);
    return ALU3dGridLevelIntersectionIteratorType (*this, this->level(), true);
  }

  // Adaptation methods
  template<int dim, class GridImp>
  inline bool ALU3dGridEntity<0,dim,GridImp> :: isNew () const
  {
    assert( item_ );
    return item_->hasBeenRefined();
  }

  template<int dim, class GridImp>
  inline bool ALU3dGridEntity<0,dim,GridImp> :: mightVanish () const
  {
    assert( item_ );
    return ((*item_).requestrule() == coarse_element_t);
  }

  //*******************************************************************
  //
  //  --EntityPointer
  //  --EnPointer
  //
  //*******************************************************************
  template<int codim, class GridImp >
  inline ALU3dGridEntityPointerBase<codim,GridImp> ::
  ALU3dGridEntityPointerBase(const FactoryType& factory,
                             const HElementType &item)
    : factory_(factory)
      , seed_( item )
      , entity_( 0 )
  {}

  template<int codim, class GridImp >
  inline ALU3dGridEntityPointerBase<codim,GridImp> ::
  ALU3dGridEntityPointerBase(const FactoryType& factory,
                             const HBndSegType & ghostFace )
    : factory_(factory)
      , seed_( ghostFace )
      , entity_ ( factory_.template getNewEntity<codim> ( ghostFace.level() ))
  {
    // sets entity and item pointer
    updateGhostPointer( const_cast<HBndSegType &> (ghostFace) );
  }

  template<int codim, class GridImp >
  inline ALU3dGridEntityPointerBase<codim,GridImp> ::
  ALU3dGridEntityPointerBase(const FactoryType& factory,
                             const ALU3dGridEntitySeedType& key )
    : factory_(factory)
      , seed_( key )
      , entity_ ( 0 )
  {}

  // constructor Level,Leaf and HierarchicIterator
  template<int codim, class GridImp >
  inline ALU3dGridEntityPointerBase<codim,GridImp> ::
  ALU3dGridEntityPointerBase(const FactoryType& factory, int level )
    : factory_(factory)
      , seed_()
      , entity_ ( factory_.template getNewEntity<codim> ( level ) )
  {
    // this needs to be called
    // have to investigate why
    entityImp().reset(level);
  }


  template<int codim, class GridImp >
  inline ALU3dGridEntityPointerBase<codim,GridImp> ::
  ALU3dGridEntityPointerBase(const FactoryType& factory,
                             const HElementType &item,
                             const int level,
                             const int twist,
                             const int duneFace )
    : factory_(factory)
      , seed_( item, level, twist, duneFace )
      , entity_( 0 )
  {}

  template<int codim, class GridImp >
  inline ALU3dGridEntityPointerBase<codim,GridImp> ::
  ALU3dGridEntityPointerBase(const ALU3dGridEntityPointerType & org)
    : factory_(org.factory_)
      , seed_( org.seed_ )
      , entity_( 0 )
  {
    // if entity exists then copy entity
    getEntity( org );
  }

  template<int codim, class GridImp >
  inline void ALU3dGridEntityPointerBase<codim,GridImp> ::
  getEntity(const ALU3dGridEntityPointerType & org)
  {
    // if entity existed for original pointer then copy
    if( org.entity_ )
    {
      assert( entity_ == 0 );
      entity_ = factory_.template getNewEntity<codim> ();
      // set entity right away
      entityImp().setEntity( org.entityImp() );
    }
  }

  template<int codim, class GridImp >
  inline ALU3dGridEntityPointerBase<codim,GridImp> &
  ALU3dGridEntityPointerBase<codim,GridImp> ::
  operator = (const ALU3dGridEntityPointerType & org)
  {
    clone( org );
    return *this;
  }

  template<int codim, class GridImp >
  inline void
  ALU3dGridEntityPointerBase<codim,GridImp> ::
  clone (const ALU3dGridEntityPointerType & org)
  {
    assert( &factory_ == &org.factory_ );

    // set item
    seed_ = org.seed_;

    HElementType* item = seed_.item();

    if( item )
    {
      // if no entity check org entity
      // if no org entity then nothing is done
      if( !entity_ )
      {
        getEntity(org);
      }
      else
      {
        // in case of ghost element use different set method
        if( item->isGhost() )
        {
          // on ghosts entity pointers entity always exists
          assert( org.entity_ );
          entityImp().setEntity( org.entityImp() );
        }
        else
        {
          // otherwise item is set
          entityImp().setElement( seed_ );
        }
      }
    }
    else
    {
      this->done();
    }
    return ;
  }

  template<int codim, class GridImp >
  inline ALU3dGridEntityPointerBase<codim,GridImp> ::
  ~ALU3dGridEntityPointerBase()
  {
    this->done();
  }

  template<int codim, class GridImp >
  inline void ALU3dGridEntityPointerBase<codim,GridImp>::done ()
  {
    seed_.clear();
    // free entity
    freeEntity();
  }

  template<int codim, class GridImp >
  inline void ALU3dGridEntityPointerBase<codim,GridImp>::freeEntity ()
  {
    // sets entity pointer in the status of an empty entity
    if( entity_ )
    {
      entityImp().removeElement();
      factory_.template freeEntity<codim> ( (EntityObject *) entity_ );
      entity_ = 0;
    }
  }

  template<int codim, class GridImp >
  inline bool ALU3dGridEntityPointerBase<codim,GridImp>::
  equals (const ALU3dGridEntityPointerBase<codim,GridImp>& i) const
  {
    // check equality of underlying items
    return (seed_.equals( i.seed_ ));
  }

  template<int codim, class GridImp >
  inline typename ALU3dGridEntityPointerBase<codim,GridImp>::Entity &
  ALU3dGridEntityPointerBase<codim,GridImp>::dereference () const
  {
    // don't dereference empty entity pointer
    assert( seed_.item() );
    if( ! entity_ )
    {
      entity_ = factory_.template getNewEntity<codim> ();
      entityImp().setElement( seed_ );
    }
    assert( seed_.item() == & entityImp().getItem() );
    return (*entity_);
  }

  template<int codim, class GridImp >
  inline int ALU3dGridEntityPointerBase<codim,GridImp>::level () const
  {
    assert( seed_.item() );
    return seed_.item()->level();
  }

  template<int codim, class GridImp >
  inline void ALU3dGridEntityPointerBase<codim,GridImp>::
  updateGhostPointer( HBndSegType & ghostFace )
  {
    assert( entity_ );
    entityImp().setGhost( ghostFace );
    // inside the method setGhost the method getGhost of the ghostFace is
    // called and set as item
    seed_.set( ghostFace );
  }

  template<int codim, class GridImp >
  inline void ALU3dGridEntityPointerBase<codim,GridImp>::
  updateEntityPointer( HElementType * item , int )
  {
    seed_.set( *item );
    if( item && entity_ )
    {
      entityImp().setElement( seed_ );
    }
  }

  ///////////////////////////////////////////////////////////////////
  //
  //  specialisation for higher codims
  //
  ///////////////////////////////////////////////////////////////////

  template<int codim, class GridImp >
  inline ALU3dGridEntityPointer<codim,GridImp> ::
  ALU3dGridEntityPointer(const FactoryType& factory,
                         const int level,
                         const HElementType &item,
                         const int twist,
                         const int duneFace )
    : ALU3dGridEntityPointerBase<codim,GridImp> (factory,item,level,twist,duneFace)
  {}

  template<int codim, class GridImp >
  inline ALU3dGridEntityPointer<codim,GridImp> ::
  ALU3dGridEntityPointer(const ALU3dGridEntityPointerType & org)
    : ALU3dGridEntityPointerBase<codim,GridImp>(org)
  {}

  template<int codim, class GridImp >
  inline ALU3dGridEntityPointer<codim,GridImp> &
  ALU3dGridEntityPointer<codim,GridImp>::
  operator = (const ALU3dGridEntityPointerType & org)
  {
    // clone pointer
    clone(org);
    return *this;
  }

  template<int codim, class GridImp >
  inline void
  ALU3dGridEntityPointer<codim,GridImp> ::
  clone (const ALU3dGridEntityPointerType & org)
  {
    // copy key
    seed_ = org.seed_;

    assert( &factory_ == &org.factory_ );

    // if entity exists, just remove item pointer
    if( seed_.item() )
    {
      if( ! entity_ )
        getEntity(org);
      else
        entityImp().setElement( seed_ );
    }
    else
      this->done();
    return ;
  }

  template<int codim, class GridImp >
  inline typename ALU3dGridEntityPointer<codim,GridImp>::Entity &
  ALU3dGridEntityPointer<codim,GridImp>::dereference () const
  {
    // don't dereference empty entity pointer
    assert( seed_.item() );
    if( ! entity_ )
    {
      entity_ = factory_.template getNewEntity<codim> ();
      entityImp().setElement( seed_ );
    }
    assert( seed_.item() == & entityImp().getItem() );
    return (*entity_);
  }

  template<int codim, class GridImp >
  inline int ALU3dGridEntityPointer<codim,GridImp>::level () const
  {
    return seed_.level();
  }

  template<int codim, class GridImp >
  inline void ALU3dGridEntityPointer<codim,GridImp>::
  updateEntityPointer( HElementType * item, int level)
  {
    seed_.set( *item, level );
    if( item && entity_ )
    {
      entityImp().setElement( seed_ );
    }
  }


} // end namespace Dune


==> anc/xt-super/dune-grid/dune/grid/alugrid/3d/entityseed.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef ALU3DGRID_ENTITYKEY_HH
#define ALU3DGRID_ENTITYKEY_HH

namespace Dune
{

  template<int cd, class GridImp>
  class ALU3dGridEntitySeed ;

  //**********************************************************************
  //
  // --ALU3dGridEntitySeed
  // --EntitySeed
  //**********************************************************************
  template< int codim, class GridImp >
  class ALU3dGridEntitySeedBase
  {
  protected:
    typedef ALU3dGridEntitySeedBase< codim, GridImp > ThisType;
    enum { dim       = GridImp::dimension };
    enum { dimworld  = GridImp::dimensionworld };


    typedef typename GridImp::MPICommunicatorType Comm;

    friend class ALU3dGridEntity<codim,dim,GridImp>;
    friend class ALU3dGridEntity< 0,dim,GridImp>;
    friend class ALU3dGrid < GridImp::elementType, Comm >;

    typedef ALU3dImplTraits<GridImp::elementType, Comm > ImplTraits;
    typedef typename ImplTraits::template Codim<codim>::ImplementationType ImplementationType;
    typedef typename ImplTraits::template Codim<codim>::InterfaceType HElementType;
    typedef typename ImplTraits::template Codim<codim>::EntitySeedType KeyType ;

    typedef typename ImplTraits::BNDFaceType BNDFaceType;
    typedef typename ImplTraits::HBndSegType HBndSegType;

    template <int cd, class Key>
    struct Bnd
    {
      static Key* toKey(const HBndSegType*)
      {
        return (Key*) 0;
      }
      static HElementType* getItem(KeyType* key)
      {
        return static_cast< HElementType* > ( key );
      }
      static bool isGhost(KeyType*) { return false; }
      static BNDFaceType* ghost( KeyType*  ) { return ( BNDFaceType* ) 0; }
    };
    template <class Key>
    struct Bnd<0, Key>
    {
      static Key* toKey(const HBndSegType* ghostFace)
      {
        return static_cast< KeyType* > (const_cast< BNDFaceType* >( static_cast<const BNDFaceType*> (ghostFace)));
      }
      static HElementType* getItem(KeyType* key)
      {
        if( key )
        {
          if( key->isboundary() )
          {
            return ((static_cast< BNDFaceType* > ( key ))->getGhost().first);
          }
          else
          {
            // we cannot cast to HElement here, since only the implementation is derived
            // from hasFace
            return static_cast< HElementType * > (static_cast< ImplementationType* > (key));
          }
        }
        else
          return static_cast< HElementType * > (0) ;
      }
      static bool isGhost(KeyType* key) { assert( key ); return key->isboundary(); }
      static BNDFaceType* ghost( KeyType* key ) { assert( key ); return (static_cast< BNDFaceType* > ( key )); }
    };
  public:
    static const int defaultValue = -1 ;
    static const int defaultTwist = 0 ;

    enum { codimension = codim };

    //! type of Entity
    typedef typename GridImp::template Codim<codimension>::Entity Entity;
    //! underlying EntityImplementation
    typedef MakeableInterfaceObject<Entity> EntityObject;
    typedef typename EntityObject :: ImplementationType EntityImp;

    //! typedef of my type
    typedef ThisType ALU3dGridEntitySeedType;

    //! make type of entity pointer implementation available in derived classes
    typedef ALU3dGridEntitySeed<codimension,GridImp> EntitySeedImp;

    //! Destructor
    ~ALU3dGridEntitySeedBase()
    {
#ifndef NDEBUG
      // clear pointer
      clear();
#endif
    }

    //! Constructor for EntitySeed that points to an element
    ALU3dGridEntitySeedBase();

    //! Constructor for EntitySeed that points to an element
    ALU3dGridEntitySeedBase(const HElementType& item);

    //! Constructor for EntitySeed that points to an element
    ALU3dGridEntitySeedBase(const HElementType* item, const HBndSegType* ghostFace );

    //! Constructor for EntitySeed that points to an ghost
    ALU3dGridEntitySeedBase(const HBndSegType& ghostFace );

    /////////////////////////////////////////////////////////////
    //
    //  interface methods
    //
    /////////////////////////////////////////////////////////////
    //! copy constructor
    ALU3dGridEntitySeedBase(const ALU3dGridEntitySeedType & org);

    //! equality operator
    bool operator == (const ALU3dGridEntitySeedType& i) const
    {
      return equals( i );
    }

    //! inequality operator
    bool operator != (const ALU3dGridEntitySeedType& i) const
    {
      return ! equals( i );
    }

    //! assignment operator
    ThisType & operator = (const ThisType & org);

    //! check for valid seed
    bool isValid () const
    {
      return item_ != 0;
    }

    //////////////////////////////////////////////////////
    //
    //  non-interface methods
    //
    //////////////////////////////////////////////////////
    //! equality
    bool equals (const ALU3dGridEntitySeedType& i) const;

    //! invalidate seed
    void clear()
    {
      item_ = 0;
    }

    //! get item from key
    HElementType* item() const { return Bnd<codim,KeyType>::getItem( item_ ); }

    //! return iterior item
    HElementType* interior() const
    {
      assert( ! isGhost() );
      return static_cast< HElementType * > (static_cast< ImplementationType* > (item_));
    }

    //! methods for ghosts
    bool isGhost() const { return Bnd<codim,KeyType>::isGhost( item_ ); }
    BNDFaceType* ghost() const
    {
      assert( isGhost() );
      return Bnd<codim,KeyType>::ghost( item_ );
    }

    KeyType* toKey(const HElementType* item)
    {
      return static_cast< KeyType* > (const_cast< ImplementationType* > (static_cast<const ImplementationType* > (item)));
    }

    void set(const HElementType& item)
    {
      item_ = toKey( &item );
    }

    KeyType* toKey( const HBndSegType* ghostFace )
    {
      return Bnd<codim,KeyType>::toKey( ghostFace );
    }

    void set(const HBndSegType& ghostFace)
    {
      item_ = toKey( &ghostFace );
    }

    int level () const { return defaultValue; }
    int twist () const { return defaultTwist; }
    int face  () const { return defaultValue; }

  protected:
    // pointer to item
    mutable KeyType* item_;
  };

  template<int cd, class GridImp>
  class ALU3dGridEntitySeed :
    public ALU3dGridEntitySeedBase<cd,GridImp>
  {
    typedef ALU3dGridEntitySeedBase<cd,GridImp> BaseType;

    typedef ALU3dGridEntitySeed <cd,GridImp> ThisType;
    enum { dim       = GridImp::dimension };
    enum { dimworld  = GridImp::dimensionworld };

    typedef typename GridImp::MPICommunicatorType Comm;

    friend class ALU3dGridEntity<cd,dim,GridImp>;
    friend class ALU3dGridEntity< 0,dim,GridImp>;
    friend class ALU3dGrid < GridImp::elementType, Comm >;

    typedef ALU3dImplTraits< GridImp::elementType, Comm > ImplTraits;
    typedef typename ImplTraits::template Codim<cd>::ImplementationType ImplementationType;
    typedef typename ImplTraits::template Codim<cd>::InterfaceType HElementType;

    typedef typename ImplTraits::BNDFaceType BNDFaceType;
    typedef ALU3dGridEntity<cd,dim,GridImp> ALU3dGridEntityType;

  public:
    using BaseType :: defaultValue ;
    using BaseType :: defaultTwist ;

    //! type of Entity
    typedef typename GridImp::template Codim<cd>::Entity Entity;

    //! typedef of my type
    typedef ALU3dGridEntitySeed<cd,GridImp> ALU3dGridEntitySeedType;

    //! Constructor for EntitySeed that points to an element
    ALU3dGridEntitySeed(const ImplementationType & item)
    {
      // this constructor should only be called by codim=0 entity keys
      assert( false );
      abort();
    }

    //! Constructor for EntitySeed that points to an element
    ALU3dGridEntitySeed(const HElementType & item,
                        const int level,
                        const int twist = defaultTwist,
                        const int duneFace = defaultValue
                        );

    //! Constructor for EntitySeed that points to an element
    ALU3dGridEntitySeed()
      : BaseType(), level_(defaultValue), twist_(defaultTwist), face_(defaultValue) {}

    //! Constructor for EntitySeed that points to given entity
    ALU3dGridEntitySeed(const ALU3dGridEntityType& entity)
      : ALU3dGridEntitySeedBase<cd,GridImp> (entity.getItem()),
        level_(entity.level()), twist_(defaultTwist), face_(defaultValue)
    {}

    //! copy constructor
    ALU3dGridEntitySeed(const ALU3dGridEntitySeedType & org);

    //! assignment operator
    ThisType & operator = (const ThisType & org);

    //! clear the key data structure
    void clear();

    //! set element and level
    void set(const HElementType & item, const int level )
    {
      BaseType :: set( item );
      level_ = level ;
    }

    //! return level
    int level () const { return level_ ; }
    //! return twist
    int twist () const { return twist_ ; }
    //! return face
    int face  () const { return face_ ; }

    using BaseType :: set ;

    bool operator == (const ALU3dGridEntitySeedType& i) const
    {
      return equals( i );
    }

    bool operator != (const ALU3dGridEntitySeedType& i) const
    {
      return ! equals( i );
    }

    //! equality, calls BaseType equals
    bool equals (const ALU3dGridEntitySeedType& key) const
    {
      // only compare the item pointer, this is the real key
      return BaseType :: equals( key ) && (level() == key.level());
    }

  protected:
    // level of entity
    int level_;
    // twist of face, for codim 1 only
    int twist_;
    // face number, for codim 1 only
    int face_;
  };

  //! ALUGridEntitySeed points to an entity
  //! this class is the specialisation for codim 0,
  //! it has exactly the same functionality as the ALU3dGridEntitySeedBase
  template<class GridImp>
  class ALU3dGridEntitySeed<0,GridImp> :
    public ALU3dGridEntitySeedBase<0,GridImp>
  {
  protected:
    typedef ALU3dGridEntitySeedBase<0,GridImp> BaseType;

    enum { cd = 0 };
    typedef ALU3dGridEntitySeed <cd,GridImp> ThisType;
    enum { dim       = GridImp::dimension };
    enum { dimworld  = GridImp::dimensionworld };

    typedef typename GridImp::MPICommunicatorType Comm;

    friend class ALU3dGridEntity<cd,dim,GridImp>;
    friend class ALU3dGridEntity< 0,dim,GridImp>;
    friend class ALU3dGrid < GridImp::elementType, Comm >;

    typedef ALU3dImplTraits<GridImp::elementType, Comm > ImplTraits;
    typedef typename ImplTraits::template Codim<cd>::ImplementationType ImplementationType;
    typedef typename ImplTraits::template Codim<cd>::InterfaceType HElementType;

    typedef typename ImplTraits::BNDFaceType BNDFaceType;
    typedef typename ImplTraits::HBndSegType HBndSegType;

    typedef ALU3dGridEntity< 0,dim,GridImp> ALU3dGridEntityType ;

  public:
    using BaseType :: defaultValue ;
    using BaseType :: defaultTwist ;

    //! type of Entity
    typedef typename GridImp::template Codim<cd>::Entity Entity;

    //! typedef of my type
    typedef ThisType ALU3dGridEntitySeedType;

    //! Constructor for EntitySeed that points to an element
    ALU3dGridEntitySeed() : BaseType() {}

    //! Constructor for EntitySeed that points to an interior element
    ALU3dGridEntitySeed(const HElementType& item)
      : ALU3dGridEntitySeedBase<cd,GridImp> (item) {}

    //! Constructor for EntitySeed that points to an interior element
    ALU3dGridEntitySeed(const HElementType& item, int , int , int )
      : ALU3dGridEntitySeedBase<cd,GridImp> (item) {}

    //! Constructor for EntitySeed that points to an ghost
    ALU3dGridEntitySeed(const HBndSegType& ghostFace )
      : ALU3dGridEntitySeedBase<cd,GridImp> ( ghostFace ) {}

    //! copy constructor
    ALU3dGridEntitySeed(const ALU3dGridEntitySeedType & org)
      : ALU3dGridEntitySeedBase<cd,GridImp> (org)
    {}
  };


  //! print alugrid entity key to std::stream
  template <int cd, class GridImp>
  inline std :: ostream &operator<< ( std :: ostream &out,
                                      const ALU3dGridEntitySeed<cd,GridImp>& key)
  {
    out << key.item() << " " << key.level() << " " << key.twist() << " " << key.face();
    return out;
  }


  //*******************************************************************
  //
  //  Implementation
  //
  //*******************************************************************
  template<int codim, class GridImp >
  inline ALU3dGridEntitySeedBase<codim,GridImp> ::
  ALU3dGridEntitySeedBase()
    : item_( 0 )
  {}

  template<int codim, class GridImp >
  inline ALU3dGridEntitySeedBase<codim,GridImp> ::
  ALU3dGridEntitySeedBase(const HElementType &item)
    : item_( toKey(&item) )
  {}

  template<int codim, class GridImp >
  inline ALU3dGridEntitySeedBase<codim,GridImp> ::
  ALU3dGridEntitySeedBase(const HBndSegType& ghostFace )
    : item_( toKey(&ghostFace) )
  {}

  template<int codim, class GridImp >
  inline ALU3dGridEntitySeedBase<codim,GridImp> ::
  ALU3dGridEntitySeedBase(const ALU3dGridEntitySeedType & org)
    : item_(org.item_)
  {}

  template<int codim, class GridImp >
  inline ALU3dGridEntitySeedBase<codim,GridImp> &
  ALU3dGridEntitySeedBase<codim,GridImp> ::
  operator = (const ALU3dGridEntitySeedType & org)
  {
    item_  = org.item_;
    return *this;
  }

  template<int codim, class GridImp >
  inline bool ALU3dGridEntitySeedBase<codim,GridImp>::
  equals (const ALU3dGridEntitySeedBase<codim,GridImp>& i) const
  {
    // check equality of underlying items
    return (item_ == i.item_);
  }

  ///////////////////////////////////////////////////////////////////
  //
  //  specialisation for higher codims
  //
  ///////////////////////////////////////////////////////////////////

  template<int codim, class GridImp >
  inline ALU3dGridEntitySeed<codim,GridImp> ::
  ALU3dGridEntitySeed(const HElementType &item,
                      const int level,
                      const int twist,
                      const int duneFace )
    : ALU3dGridEntitySeedBase<codim,GridImp> (item)
      , level_(level)
      , twist_ (twist)
      , face_(duneFace) // duneFace can be -1 when face was created by Face Iterator
  {}

  template<int codim, class GridImp >
  inline ALU3dGridEntitySeed<codim,GridImp> ::
  ALU3dGridEntitySeed(const ALU3dGridEntitySeedType & org)
    : ALU3dGridEntitySeedBase<codim,GridImp>(org)
      , level_(org.level_)
      , twist_(org.twist_)
      , face_(org.face_)
  {}

  template<int codim, class GridImp >
  inline ALU3dGridEntitySeed<codim,GridImp> &
  ALU3dGridEntitySeed<codim,GridImp>::
  operator = (const ALU3dGridEntitySeedType & org)
  {
    // docu and cleanup
    BaseType :: operator = ( org );

    // clone other stuff
    level_ = org.level_;
    twist_ = org.twist_;
    face_  = org.face_;
    return *this;
  }

  template<int codim, class GridImp >
  inline void
  ALU3dGridEntitySeed<codim,GridImp>::clear ()
  {
    BaseType :: clear();
    level_ = defaultValue ;
    twist_ = defaultTwist ;
    face_  = defaultValue ;
  }

} // end namespace Dune
#endif


==> anc/xt-super/dune-grid/dune/grid/alugrid/3d/faceutility.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <config.h>
#include "faceutility.hh"

namespace Dune
{

  // Implementation of ALU3dGridSurfaceMappingFactory
  // ------------------------------------------------

  template< class Comm >
  typename ALU3dGridSurfaceMappingFactory< tetra, Comm >::SurfaceMappingType *
  ALU3dGridSurfaceMappingFactory< tetra, Comm >::buildSurfaceMapping ( const CoordinateType &coords ) const
  {
    return new SurfaceMappingType( fieldVector2alu3d_ctype(coords[0]) ,
                                   fieldVector2alu3d_ctype(coords[1]) ,
                                   fieldVector2alu3d_ctype(coords[2]) );
  }


  template< class Comm >
  typename ALU3dGridSurfaceMappingFactory< hexa, Comm >::SurfaceMappingType *
  ALU3dGridSurfaceMappingFactory< hexa, Comm >::buildSurfaceMapping ( const CoordinateType &coords ) const
  {
    return new SurfaceMappingType( coords[0], coords[1], coords[2], coords[3] );
  }


  template< class Comm >
  typename ALU3dGridSurfaceMappingFactory< tetra, Comm >::SurfaceMappingType *
  ALU3dGridSurfaceMappingFactory< tetra, Comm >::buildSurfaceMapping ( const GEOFaceType &face ) const
  {
    return new SurfaceMappingType( face.myvertex(0)->Point(), face.myvertex(1)->Point(), face.myvertex(2)->Point() );
  }


  template< class Comm >
  typename ALU3dGridSurfaceMappingFactory< hexa, Comm >::SurfaceMappingType *
  ALU3dGridSurfaceMappingFactory< hexa, Comm >::buildSurfaceMapping ( const GEOFaceType &face ) const
  {
    typedef FaceTopologyMapping< hexa > FaceTopo;
    // this is the new implementation using FieldVector
    // see mappings.hh
    // we have to swap the vertices, because
    // local face numbering in Dune is different to ALUGrid (see topology.cc)
    return new SurfaceMappingType(
             face.myvertex( FaceTopo::dune2aluVertex(0) )->Point(),
             face.myvertex( FaceTopo::dune2aluVertex(1) )->Point(),
             face.myvertex( FaceTopo::dune2aluVertex(2) )->Point(),
             face.myvertex( FaceTopo::dune2aluVertex(3) )->Point() );
  }



  // Helper Functions
  // ----------------

  template< int m, int n >
  inline void
  alu3dMap2World ( const ALU3DSPACE LinearSurfaceMapping &mapping,
                   const FieldVector< alu3d_ctype, m > &x,
                   FieldVector< alu3d_ctype, n > &y )
  {
    mapping.map2world( fieldVector2alu3d_ctype( x ), fieldVector2alu3d_ctype( y ) );
  }

  template< int m, int n >
  inline void
  alu3dMap2World ( const BilinearSurfaceMapping &mapping,
                   const FieldVector< alu3d_ctype, m > &x,
                   FieldVector< alu3d_ctype, n > &y )
  {
    mapping.map2world( x, y );
  }



  //- class ALU3dGridGeometricFaceInfoBase
  template< ALU3dGridElementType type, class Comm >
  void ALU3dGridGeometricFaceInfoBase< type, Comm >
  ::referenceElementCoordinatesUnrefined ( SideIdentifier side, CoordinateType &result ) const
  {
    // get the parent's face coordinates on the reference element (Dune reference element)
    CoordinateType cornerCoords;
    referenceElementCoordinatesRefined ( side, cornerCoords );

    typename Base::SurfaceMappingType *referenceElementMapping = Base::buildSurfaceMapping( cornerCoords );

    NonConformingMappingType faceMapper( connector_.face().parentRule(), connector_.face().nChild() );

    const ReferenceFaceType& refFace = getReferenceFace();
    // do the mappings
    const int numCorners = refFace.size( 2 );
    for( int i = 0; i < numCorners; ++i )
    {
      const FieldVector< alu3d_ctype, 2 > &childLocal = refFace.position( i, 2 );
      alu3dMap2World( *referenceElementMapping, faceMapper.child2parent( childLocal ), result[ i ] );
    }

    delete referenceElementMapping;
  }



  // Explicit Template Instatiation
  // ------------------------------

  template struct ALU3dGridSurfaceMappingFactory< tetra, No_Comm >;
  template struct ALU3dGridSurfaceMappingFactory< hexa, No_Comm >;

  template class ALU3dGridGeometricFaceInfoBase< tetra, No_Comm >;
  template class ALU3dGridGeometricFaceInfoBase< hexa, No_Comm >;

#if ALU3DGRID_PARALLEL
  template struct ALU3dGridSurfaceMappingFactory< tetra, MPI_Comm >;
  template struct ALU3dGridSurfaceMappingFactory< hexa, MPI_Comm >;

  template class ALU3dGridGeometricFaceInfoBase< tetra, MPI_Comm >;
  template class ALU3dGridGeometricFaceInfoBase< hexa, MPI_Comm >;
#endif // #if ALU3DGRID_PARALLEL

} // end namespace Dune


==> anc/xt-super/dune-grid/dune/grid/alugrid/3d/faceutility.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALU3DGRIDFACEUTILITY_HH
#define DUNE_ALU3DGRIDFACEUTILITY_HH

#include <dune/geometry/referenceelements.hh>

#include "mappings.hh"
#include "alu3dinclude.hh"
#include "topology.hh"

namespace Dune
{

  // convert FieldVectors to alu3dtypes
  // only used for calculating the normals because the method of the
  // mapping classes want double (&)[3] and we have FieldVectors which store an
  // double [3] this is why we can cast here
  // plz say notin' Adrian
  template< int dim >
  inline alu3d_ctype (&fieldVector2alu3d_ctype ( FieldVector< alu3d_ctype, dim > &val ))[ dim ]
  {
    return ((alu3d_ctype (&)[dim])(*( &(val[0])) ));
  }

  // convert const FieldVectors to const alu3dtypes
  template< int dim >
  inline const alu3d_ctype (&fieldVector2alu3d_ctype ( const FieldVector< alu3d_ctype, dim > &val ))[ dim ]
  {
    return ((const alu3d_ctype (&)[dim])(*( &(val[0])) ) );
  }


  // * Note: reconsider lazy evaluation of coordinates

  //- class ALU3dGridFaceInfo
  /* \brief Stores face and adjoining elements of the underlying ALU3dGrid
     The class has the same notion of inner and outer element as the
     intersection iterator.
   */
  template< ALU3dGridElementType type, class Comm >
  class ALU3dGridFaceInfo
  {
    typedef ALU3dImplTraits< type, Comm >  ImplTraits;
    //- private typedefs
    typedef typename ImplTraits::HasFaceType HasFaceType;
  public:
    enum ConformanceState {CONFORMING, REFINED_INNER, REFINED_OUTER, UNDEFINED };
    //- typedefs
    typedef typename ImplTraits::GEOFaceType GEOFaceType;
    typedef typename ImplTraits::GEOElementType GEOElementType;
    typedef typename ImplTraits::GEOPeriodicType GEOPeriodicType;
    typedef typename ImplTraits::IMPLElementType IMPLElementType;
    typedef typename ImplTraits::GhostPairType GhostPairType;
    typedef typename ImplTraits::BNDFaceType BNDFaceType;

  public:
    //! constructor creating empty face info
    ALU3dGridFaceInfo( const bool conformingRefinement, const bool ghostCellsEnabled );
    void updateFaceInfo(const GEOFaceType& face, int innerLevel, int innerTwist);

    //- constructors and destructors
    //! Construct a connector from a face and the twist seen from the inner
    //! element
    //! \note: The user is responsible for the consistency of the input data
    //! as well as for choosing the appropriate (i.e. most refined) face
    //! Copy constructor
    ALU3dGridFaceInfo(const GEOFaceType& face, int innerTwist);
    ALU3dGridFaceInfo(const ALU3dGridFaceInfo &orig);
    //! Destructor
    ~ALU3dGridFaceInfo();

  protected:
    //! returns true if outerEntity casts into a helement
    bool isElementLike() const;

    //! returns true if inside is a ghost entity
    bool innerBoundary() const;

  public:
    //- queries
    //! returns true if the face lies on the domain boundary
    //! and is not a periodic boundary
    bool outerBoundary() const;

    //! returns true if the face lies on the domain boundary
    bool boundary() const;

    //! returns true if outside is something meaningfull
    bool neighbor() const ;

    //! is the neighbour element a ghost element or a ghost face
    //! in case of face true is returned
    bool ghostBoundary () const;

    //! Returns the ALU3dGrid face
    const GEOFaceType& face() const;
    //! Returns the inner element at that face
    const GEOElementType& innerEntity() const;
    //! Returns the outer element at that face
    //! \note This function is only meaningful in the interior
    const GEOElementType& outerEntity() const;
    //! Returns the inner element at that face
    //! \note This function is only meaningful at a boundary
    const BNDFaceType& innerFace() const;
    //! Returns the boundary (outer) element at that face
    //! \note This function is only meaningful at a boundary
    const BNDFaceType& boundaryFace() const;

    //! Twist of the face seen from the inner element
    int innerTwist() const;
    //! Twist of the face seen from the outer element
    int outerTwist() const;

    //! Twist of the face seen from the inner element
    int duneTwist(const int faceIdx, const int aluTwist) const;

    //! Local number of the face in inner element (ALU3dGrid reference element)
    int innerALUFaceIndex() const;
    //! Local number of the face in outer element (ALU3dGrid reference element)
    int outerALUFaceIndex() const;

    int outsideLevel() const;

    //! return boundary segment index if intersection is with domain boundary
    int segmentIndex() const;

    //! return boundary id if intersection is with domain boundary
    int boundaryId() const;

    //! Description of conformance on the face
    ConformanceState conformanceState() const;

    //! return whether we are in a parallel environment or not
    bool parallel() const {
      return ! Conversion< Comm, No_Comm > :: sameType ;
    }

    //! return true if conforming refinement is enabled
    bool conformingRefinement () const { return conformingRefinement_; }

  private:
    //! Description of conformance on the face
    ConformanceState getConformanceState(const int innerLevel) const;

    //- forbidden methods
    const ALU3dGridFaceInfo &
    operator=(const ALU3dGridFaceInfo &orig);

  private:

    //- member data
    const GEOFaceType* face_;
    const HasFaceType* innerElement_;
    const HasFaceType* outerElement_;

    int innerFaceNumber_;
    int outerFaceNumber_;

    int innerTwist_;
    int outerTwist_;

    int segmentIndex_;
    int bndId_;

    enum boundary_t { noBoundary          = 0, // no boundary, outside is normal element
                      periodicBoundary    = 1, // periodic boundary
                      innerGhostBoundary  = 2, // process boundary, inside is ghost, outside is normal element
                      domainBoundary      = 3, // boundary with domain, no outside
                      outerGhostBoundary  = 4}; // process boundary, outside might be ghost

    boundary_t bndType_;

    ConformanceState conformanceState_;
    const bool conformingRefinement_ ; // true if conforming refinement is enabled
    const bool ghostCellsEnabled_ ;    // true if ghost cells are present
  };


  // ALU3dGridSurfaceMappingFactory
  // ------------------------------

  template< ALU3dGridElementType type, class Comm >
  struct ALU3dGridSurfaceMappingFactory;

  template< class Comm >
  struct ALU3dGridSurfaceMappingFactory< tetra, Comm >
  {
    // this is the original ALUGrid LinearSurfaceMapping,
    // see mapp_tetra_3d.* in ALUGrid code
    typedef ALU3DSPACE LinearSurfaceMapping SurfaceMappingType;
    typedef typename ALU3dGridFaceInfo< tetra, Comm >::GEOFaceType GEOFaceType;

    static const int numVerticesPerFace = EntityCount< tetra >::numVerticesPerFace;

    typedef FieldMatrix< alu3d_ctype, numVerticesPerFace, 3 > CoordinateType;

    // old method, copies values for tetra twice
    SurfaceMappingType *buildSurfaceMapping ( const CoordinateType &coords ) const;
    // get face but doesn't copy values twice
    SurfaceMappingType *buildSurfaceMapping ( const GEOFaceType &face ) const;
  };

  template< class Comm >
  struct ALU3dGridSurfaceMappingFactory< hexa, Comm >
  {
    typedef BilinearSurfaceMapping SurfaceMappingType;
    typedef typename ALU3dGridFaceInfo< hexa, Comm >::GEOFaceType GEOFaceType;

    static const int numVerticesPerFace = EntityCount< hexa >::numVerticesPerFace;

    typedef FieldMatrix< alu3d_ctype, numVerticesPerFace, 3 > CoordinateType;

    // old method, copies values for tetra twice
    SurfaceMappingType *buildSurfaceMapping ( const CoordinateType &coords ) const;
    // get face but doesn't copy values twice
    SurfaceMappingType *buildSurfaceMapping ( const GEOFaceType &face ) const;
  };



  // ALU3dGridGeometricFaceInfoBase
  // ------------------------------

  //! Helper class which provides geometric face information for the
  //! ALU3dGridIntersectionIterator
  template< ALU3dGridElementType type, class Comm >
  class ALU3dGridGeometricFaceInfoBase
    : public ALU3dGridSurfaceMappingFactory< type, Comm >
  {
    typedef ALU3dGridSurfaceMappingFactory< type, Comm > Base;

  public:
    typedef ElementTopologyMapping<type> ElementTopo;
    typedef FaceTopologyMapping<type> FaceTopo;
    typedef NonConformingFaceMapping< type, Comm > NonConformingMappingType;

    // type of container for reference elements
    typedef ReferenceElements< alu3d_ctype, 3 > ReferenceElementContainerType;
    // type of container for reference faces
    typedef ReferenceElements< alu3d_ctype, 2 > ReferenceFaceContainerType;

    // type of reference element
    typedef ReferenceElement<alu3d_ctype, 3> ReferenceElementType;
    // type of reference face
    typedef ReferenceElement<alu3d_ctype, 2> ReferenceFaceType;

    enum SideIdentifier { INNER, OUTER };
    enum { dimworld = 3 }; // ALU is a pure 3d grid
    enum { numVerticesPerFace =
             EntityCount<type>::numVerticesPerFace };

    //- public typedefs
    typedef FieldVector<alu3d_ctype, 3> NormalType;
    typedef FieldMatrix<alu3d_ctype,
        numVerticesPerFace,
        dimworld> CoordinateType;

    typedef typename ALU3dGridFaceInfo< type, Comm >::GEOFaceType GEOFaceType;

  public:
    typedef ALU3dGridFaceInfo< type, Comm > ConnectorType;

    //- constructors and destructors
    ALU3dGridGeometricFaceInfoBase(const ConnectorType &);
    ALU3dGridGeometricFaceInfoBase(const ALU3dGridGeometricFaceInfoBase &);

    //! reset status of faceGeomInfo
    void resetFaceGeom();

    //- functions
    const CoordinateType& intersectionSelfLocal() const;
    const CoordinateType& intersectionNeighborLocal() const;

  private:
    //- forbidden methods
    const ALU3dGridGeometricFaceInfoBase &operator=(const ALU3dGridGeometricFaceInfoBase &);

  private:
    //- private methods
    void generateLocalGeometries() const;

    int globalVertexIndex(const int duneFaceIndex,
                          const int faceTwist,
                          const int duneFaceVertexIndex) const;

    void referenceElementCoordinatesRefined(SideIdentifier side,
                                            CoordinateType& result) const;
    void referenceElementCoordinatesUnrefined(SideIdentifier side,
                                              CoordinateType& result) const;

  protected:
    //- private data
    const ConnectorType& connector_;

    mutable CoordinateType coordsSelfLocal_;
    mutable CoordinateType coordsNeighborLocal_;

    mutable bool generatedGlobal_;
    mutable bool generatedLocal_;

    inline static const ReferenceElementType& getReferenceElement()
    {
      return (type == tetra) ?
             ReferenceElementContainerType :: simplex() :
             ReferenceElementContainerType :: cube();
    }

    inline static const ReferenceFaceType& getReferenceFace()
    {
      return (type == tetra) ?
             ReferenceFaceContainerType :: simplex() :
             ReferenceFaceContainerType :: cube();
    }
  };

  //! Helper class which provides geometric face information for the
  //! ALU3dGridIntersectionIterator
  template< class Comm >
  class ALU3dGridGeometricFaceInfoTetra
    : public ALU3dGridGeometricFaceInfoBase< tetra, Comm >
  {
    typedef ALU3dGridGeometricFaceInfoBase< tetra, Comm > Base;

  public:
    //- public typedefs
    typedef FieldVector<alu3d_ctype, 3> NormalType;
    typedef typename Base::FaceTopo FaceTopo;
    typedef typename ALU3dGridFaceInfo< tetra, Comm >::GEOFaceType GEOFaceType;

    typedef ALU3dGridFaceInfo< tetra, Comm > ConnectorType;

    //- constructors and destructors
    ALU3dGridGeometricFaceInfoTetra(const ConnectorType& ctor);
    ALU3dGridGeometricFaceInfoTetra(const ALU3dGridGeometricFaceInfoTetra & orig);

    NormalType & outerNormal(const FieldVector<alu3d_ctype, 2>& local) const;

    //! reset status of faceGeomInfo
    void resetFaceGeom();

    //! update global geometry
    template <class GeometryImp>
    void buildGlobalGeom(GeometryImp& geo) const;

  private:
    //- forbidden methods
    const ALU3dGridGeometricFaceInfoTetra & operator=(const ALU3dGridGeometricFaceInfoTetra &);

  protected:
    using Base::connector_;

  private:
    //- private data
    mutable NormalType outerNormal_;

    // false if surface mapping needs a update
    mutable bool normalUp2Date_;
  };

  //! Helper class which provides geometric face information for the
  //! ALU3dGridIntersectionIterator
  template< class Comm >
  class ALU3dGridGeometricFaceInfoHexa
    : public ALU3dGridGeometricFaceInfoBase< hexa, Comm >
  {
    typedef ALU3dGridGeometricFaceInfoBase< hexa, Comm > Base;

  public:
    //- public typedefs
    typedef FieldVector<alu3d_ctype, 3> NormalType;
    typedef typename Base::FaceTopo FaceTopo;
    typedef typename ALU3dGridFaceInfo< hexa, Comm >::GEOFaceType GEOFaceType;
    typedef SurfaceNormalCalculator SurfaceMappingType;

    typedef ALU3dGridFaceInfo< hexa, Comm > ConnectorType;

    //- constructors and destructors
    ALU3dGridGeometricFaceInfoHexa(const ConnectorType &);
    ALU3dGridGeometricFaceInfoHexa(const ALU3dGridGeometricFaceInfoHexa &);

    NormalType & outerNormal(const FieldVector<alu3d_ctype, 2>& local) const;

    //! reset status of faceGeomInfo
    void resetFaceGeom();

    //! update global geometry
    template <class GeometryImp>
    void buildGlobalGeom(GeometryImp& geo) const;

  private:
    //- forbidden methods
    const ALU3dGridGeometricFaceInfoHexa & operator=(const ALU3dGridGeometricFaceInfoHexa &);

  protected:
    using Base::connector_;

  private:
    //- private data
    mutable NormalType outerNormal_;

    // surface mapping for calculating the outer normal
    mutable SurfaceMappingType mappingGlobal_;

    // false if surface mapping needs a update
    mutable bool mappingGlobalUp2Date_;
  };

} // end namespace Dune

#include "faceutility_imp.cc"

#endif


==> anc/xt-super/dune-grid/dune/grid/alugrid/3d/faceutility_imp.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_FACEUTILITY_IMP_HH
#define DUNE_FACEUTILITY_IMP_HH

namespace Dune
{


  template< ALU3dGridElementType type, class Comm >
  inline ALU3dGridFaceInfo< type, Comm >::
  ALU3dGridFaceInfo( const bool conformingRefinement, const bool ghostCellsEnabled ) :
    face_(0),
    innerElement_(0),
    outerElement_(0),
    innerFaceNumber_(-1),
    outerFaceNumber_(-1),
    innerTwist_(-665),
    outerTwist_(-665),
    segmentIndex_( -1 ),
    bndId_( -1 ),
    bndType_( noBoundary ),
    conformanceState_(UNDEFINED),
    conformingRefinement_( conformingRefinement ),
    ghostCellsEnabled_( ghostCellsEnabled )
  {}

  // points face from inner element away?
  template< ALU3dGridElementType type, class Comm >
  inline void
  ALU3dGridFaceInfo< type, Comm >::
  updateFaceInfo(const GEOFaceType& face,
                 int innerLevel,
                 int innerTwist)
  {
    face_ = &face;

    innerElement_ = 0;
    outerElement_ = 0;
    innerFaceNumber_ = -1;
    outerFaceNumber_ = -1;
    bndType_ = noBoundary;
    segmentIndex_ = -1;
    bndId_ = 0; // inner face

    // points face from inner element away?
    if (innerTwist < 0)
    {
      innerElement_    = face.nb.rear().first;
      innerFaceNumber_ = face.nb.rear().second;
      outerElement_    = face.nb.front().first;
      outerFaceNumber_ = face.nb.front().second;
    }
    else
    {
      innerElement_    = face.nb.front().first;
      innerFaceNumber_ = face.nb.front().second;
      outerElement_    = face.nb.rear().first;
      outerFaceNumber_ = face.nb.rear().second;
    } // end if

    // if not true we are accessing a fake bnd
    assert( innerElement_->isRealObject() );
    // if not true we are accessing a fake bnd
    assert( outerElement_->isRealObject() );

    // we only have to do this in parallel runs
    if( parallel() && innerElement_->isboundary() )
    {
      bndType_ = innerGhostBoundary;
      assert( ! dynamic_cast< const GEOPeriodicType* > ( innerElement_ ) );
    }

    if( parallel() && innerBoundary() )
    {
      // check for ghosts
      // this check is only need in the parallel case
      const BNDFaceType * bnd = static_cast<const BNDFaceType *> (innerElement_);

      if(bnd->bndtype() == ALU3DSPACE ProcessorBoundary_t)
      {
        // if nonconformity occurs then go up one level
        if( bnd->level () != bnd->ghostLevel() )
        {
          bnd = static_cast<const BNDFaceType *>(bnd->up());
          assert( bnd );
          innerElement_ = static_cast<const HasFaceType*> (bnd);
        }

        // get ghost and internal number
        GhostPairType p  = bnd->getGhost();

        // get face number
        innerFaceNumber_ = p.second;

        // this doesn't count as outer boundary
        const GEOElementType* ghost = static_cast<const GEOElementType*> (p.first);
        assert(ghost);

        innerTwist_ = ghost->twist(innerFaceNumber_);
      }
      else
      {
        innerTwist_ = innerFace().twist(innerALUFaceIndex());
      }
    }
    else
    {
      // set inner twist
      assert(innerTwist == innerEntity().twist(innerFaceNumber_));
      innerTwist_ = innerTwist;
    }

    if( outerElement_->isboundary() )
    {
      assert( ! innerBoundary() );
      // set to default boundary (with domain boundary)
      bndType_ = domainBoundary ;

      // check for ghosts
      // this check is only need in the parallel case
      // if this cast fails we have a periodic element
      //#ifdef ALUGRID_PERIODIC_BOUNDARY_PARALLEL
      ///      const bool periodicBnd = outerElement_->isperiodic();
      //      const BNDFaceType * bnd = 0;
      //      const BNDFaceType * bnd = static_cast<const BNDFaceType *> (outerElement_);
      //#else
      const BNDFaceType * bnd = dynamic_cast<const BNDFaceType *> (outerElement_);
      const bool periodicBnd = ( bnd == 0 ) ;
      //#endif
      if( periodicBnd ) // the periodic case
      {
        bndType_ = periodicBoundary ;
        assert( dynamic_cast< const GEOPeriodicType* > ( outerElement_ ) );
        const GEOPeriodicType* periodicClosure = static_cast< const GEOPeriodicType* > ( outerElement_ ) ;

#ifdef ALUGRID_PERIODIC_BOUNDARY
        // previously, the segmentIndex( 1 - outerFaceNumber_ ) was used, why?
        segmentIndex_ = periodicClosure->segmentIndex( outerFaceNumber_ );
#else
        // set to zero (grid test will fail)
        segmentIndex_ = 0 ;
#endif
#ifdef ALUGRID_PERIODIC_BOUNDARY_PARALLEL
        bndId_  = periodicClosure->bndtype( outerFaceNumber_ );
#endif

        const GEOFaceType* face = ImplTraits::getFace( *periodicClosure, 1 - outerFaceNumber_ );
        assert( (face->nb.front().first == periodicClosure) || (face->nb.rear().first == periodicClosure) );
        if( face->nb.rear().first == periodicClosure )
        {
          assert( dynamic_cast< const GEOPeriodicType * >( face->nb.rear().first ) );
          outerElement_    = face->nb.front().first ;
          outerFaceNumber_ = face->nb.front().second ;
        }
        else
        {
          assert( dynamic_cast< const GEOPeriodicType * >( face->nb.front().first ) );
          outerElement_    = face->nb.rear().first ;
          outerFaceNumber_ = face->nb.rear().second ;
        }

        assert( outerElement_->isRealObject() );
        if( outerElement_->isboundary() )
        {
          assert( dynamic_cast< const BNDFaceType * >( outerElement_ ) );
          bnd = static_cast< const BNDFaceType * >( outerElement_ );
        }
        else
          outerTwist_ = outerEntity().twist( outerFaceNumber_ );
      }

      if ( bnd ) // the boundary case
      {
        assert( bnd );

        // if this cast is valid we have either
        // a boundary or a ghost element
        // the ghost element case
        if( parallel() && bnd->bndtype() == ALU3DSPACE ProcessorBoundary_t)
        {
          // if nonconformity occurs then go up one level
          if( bnd->level () != bnd->ghostLevel() )
          {
            bnd = static_cast<const BNDFaceType *>(bnd->up());
            assert( bnd );
            outerElement_ = static_cast<const HasFaceType*> (bnd);
          }

          // set boundary type to ghost boundary
          bndType_ = outerGhostBoundary ;

          // access ghost only when ghost cells are enabled
          if( ghostCellsEnabled_ )
          {
            // get ghost and internal number
            GhostPairType p  = bnd->getGhost();
            outerFaceNumber_ = p.second;

            const GEOElementType* ghost = static_cast<const GEOElementType*> (p.first);
            assert( ghost );
            outerTwist_ = ghost->twist(outerFaceNumber_);
          }
        }
        else // the normal boundary case
        {
          // get outer twist
          outerTwist_ = boundaryFace().twist(outerALUFaceIndex());
          // store segment index
          segmentIndex_ = boundaryFace().segmentIndex();
          bndId_ = boundaryFace().bndtype();
        }
      }
    }
    else
    {
      // get outer twist
      outerTwist_ = outerEntity().twist(outerALUFaceIndex());
    }

    // make sure we got boundary id correctly
    assert( bndType_ == periodicBoundary || bndType_ == domainBoundary ? bndId_ > 0 : bndId_ == 0 );

    // set conformance information
    conformanceState_ = getConformanceState(innerLevel);
  }

  // points face from inner element away?
  template< ALU3dGridElementType type, class Comm >
  inline ALU3dGridFaceInfo< type, Comm >::
  ALU3dGridFaceInfo(const GEOFaceType& face,
                    int innerTwist)
  {
    updateFaceInfo(face,innerTwist);
  }

  template< ALU3dGridElementType type, class Comm >
  inline ALU3dGridFaceInfo< type, Comm >::~ALU3dGridFaceInfo() {}

  template< ALU3dGridElementType type, class Comm >
  ALU3dGridFaceInfo< type, Comm >::
  ALU3dGridFaceInfo ( const ALU3dGridFaceInfo &orig )
    : face_(orig.face_),
      innerElement_(orig.innerElement_),
      outerElement_(orig.outerElement_),
      innerFaceNumber_(orig.innerFaceNumber_),
      outerFaceNumber_(orig.outerFaceNumber_),
      innerTwist_(orig.innerTwist_),
      outerTwist_(orig.outerTwist_),
      segmentIndex_( orig.segmentIndex_ ),
      bndId_( orig.bndId_ ),
      bndType_( orig.bndType_ ),
      conformanceState_(orig.conformanceState_),
      conformingRefinement_( orig.conformingRefinement_ ),
      ghostCellsEnabled_( orig.ghostCellsEnabled_ )
  {}

  template< ALU3dGridElementType type, class Comm >
  inline bool ALU3dGridFaceInfo< type, Comm >::isElementLike() const {
    return bndType_ < domainBoundary;
  }

  template< ALU3dGridElementType type, class Comm >
  inline bool ALU3dGridFaceInfo< type, Comm >::innerBoundary() const {
    return bndType_ == innerGhostBoundary;
  }

  template< ALU3dGridElementType type, class Comm >
  inline bool ALU3dGridFaceInfo< type, Comm >::outerBoundary() const {
    return bndType_ == domainBoundary;
  }

  template< ALU3dGridElementType type, class Comm >
  inline bool ALU3dGridFaceInfo< type, Comm >::boundary() const {
    return outerBoundary() || (bndType_ == periodicBoundary);
  }

  template< ALU3dGridElementType type, class Comm >
  inline bool ALU3dGridFaceInfo< type, Comm >::neighbor() const
  {
    return isElementLike() || ( ghostBoundary() && ghostCellsEnabled_ );
  }

  template< ALU3dGridElementType type, class Comm >
  inline bool ALU3dGridFaceInfo< type, Comm >::ghostBoundary () const
  {
    // when communicator is No_Comm there is no ghost boundary
    return parallel() ? ( bndType_ == outerGhostBoundary ) : false ;
  }

  template< ALU3dGridElementType type, class Comm >
  inline const typename ALU3dGridFaceInfo< type, Comm >::GEOFaceType&
  ALU3dGridFaceInfo< type, Comm >::face() const
  {
    return *face_;
  }

  template< ALU3dGridElementType type, class Comm >
  inline const typename ALU3dGridFaceInfo< type, Comm >::GEOElementType&
  ALU3dGridFaceInfo< type, Comm >::innerEntity() const
  {
    assert( ! innerElement_->isboundary() );
    return static_cast<const GEOElementType&>(*innerElement_);
  }

  template< ALU3dGridElementType type, class Comm >
  inline const typename ALU3dGridFaceInfo< type, Comm >::GEOElementType&
  ALU3dGridFaceInfo< type, Comm >::outerEntity() const
  {
    assert( isElementLike() );
    return static_cast<const GEOElementType&>(*outerElement_);
  }

  template< ALU3dGridElementType type, class Comm >
  inline const typename ALU3dGridFaceInfo< type, Comm >::BNDFaceType&
  ALU3dGridFaceInfo< type, Comm >::innerFace() const
  {
    assert( innerElement_->isboundary() );
    return static_cast<const BNDFaceType&>(*innerElement_);
  }

  template< ALU3dGridElementType type, class Comm >
  inline const typename ALU3dGridFaceInfo< type, Comm >::BNDFaceType&
  ALU3dGridFaceInfo< type, Comm >::boundaryFace() const {
    assert( ! isElementLike() );
    return static_cast<const BNDFaceType&>(*outerElement_);
  }

  template< ALU3dGridElementType type, class Comm >
  inline int ALU3dGridFaceInfo< type, Comm >::outsideLevel() const
  {
    assert( outerElement_ );
    assert( !isElementLike() || outerEntity().level() == outerElement_->nbLevel() );
    assert( isElementLike() || boundaryFace().level() == outerElement_->nbLevel() );
    return outerElement_->nbLevel();
  }

  template< ALU3dGridElementType type, class Comm >
  inline int ALU3dGridFaceInfo< type, Comm >::segmentIndex() const
  {
    assert( segmentIndex_ >= 0 );
    return segmentIndex_;
  }

  template< ALU3dGridElementType type, class Comm >
  inline int ALU3dGridFaceInfo< type, Comm >::boundaryId() const
  {
    return bndId_;
  }

  template< ALU3dGridElementType type, class Comm >
  inline int ALU3dGridFaceInfo< type, Comm >::innerTwist() const
  {
    // don't check ghost boundaries here
    assert( ( ! innerBoundary() ) ?
            innerEntity().twist(innerALUFaceIndex()) == innerTwist_ : true );
    return innerTwist_;
  }

  template< ALU3dGridElementType type, class Comm >
  inline int ALU3dGridFaceInfo< type, Comm >::duneTwist(const int faceIdx, const int aluTwist) const
  {
    typedef ElementTopologyMapping<type> ElementTopo;
    typedef FaceTopologyMapping<type> FaceTopo;

    const int mappedZero =
      FaceTopo::twist(ElementTopo::dune2aluFaceVertex( faceIdx, 0), aluTwist);

    const int twist =
      (ElementTopo::faceOrientation( faceIdx ) * sign(aluTwist) < 0 ?
       mappedZero : -mappedZero-1);

    // see topology.* files
    return FaceTopo :: aluTwistMap( twist );
  }

  template< ALU3dGridElementType type, class Comm >
  inline int ALU3dGridFaceInfo< type, Comm >::outerTwist() const
  {
    // don't check ghost boundaries here
    //assert( (outerBoundary_) ?
    //          (outerTwist_ == boundaryFace().twist(0)) :
    //          (! ghostBoundary_) ?
    //          (outerTwist_ == outerEntity().twist(outerALUFaceIndex())) : true
    //      );
    return outerTwist_;
  }

  template< ALU3dGridElementType type, class Comm >
  inline int ALU3dGridFaceInfo< type, Comm >::innerALUFaceIndex() const {
    return innerFaceNumber_;
  }

  template< ALU3dGridElementType type, class Comm >
  inline int ALU3dGridFaceInfo< type, Comm >::outerALUFaceIndex() const {
    return outerFaceNumber_;
  }

  template< ALU3dGridElementType type, class Comm >
  typename ALU3dGridFaceInfo< type, Comm >::ConformanceState
  inline ALU3dGridFaceInfo< type, Comm >::conformanceState() const
  {
    assert( conformanceState_ != UNDEFINED );
    return conformanceState_;
  }

  // calculate conformance state
  template< ALU3dGridElementType type, class Comm >
  typename ALU3dGridFaceInfo< type, Comm >::ConformanceState
  inline ALU3dGridFaceInfo< type, Comm >::getConformanceState(const int innerLevel) const
  {
    ConformanceState result = CONFORMING;

    // in case of non-conforming refinement check level difference
    if( ! conformingRefinement_ )
    {
      // A boundary is always unrefined
      int levelDifference = 0 ;
      if ( isElementLike() )
        levelDifference = innerLevel - outerEntity().level();
      else
        levelDifference = innerLevel - boundaryFace().level();

      if (levelDifference < 0) {
        result = REFINED_OUTER;
      }
      else if (levelDifference > 0) {
        result = REFINED_INNER;
      }
    }

    return result;
  }

  template< ALU3dGridElementType type, class Comm >
  inline ALU3dGridGeometricFaceInfoBase< type, Comm >::
  ALU3dGridGeometricFaceInfoBase(const ConnectorType& connector) :
    connector_(connector),
    coordsSelfLocal_(-1.0),
    coordsNeighborLocal_(-1.0),
    generatedGlobal_(false),
    generatedLocal_(false)
  {}

  template< ALU3dGridElementType type, class Comm >
  inline void
  ALU3dGridGeometricFaceInfoBase< type, Comm >::
  resetFaceGeom()
  {
    generatedGlobal_ = false;
    generatedLocal_  = false;
  }

  template< ALU3dGridElementType type, class Comm >
  inline ALU3dGridGeometricFaceInfoBase< type, Comm >::
  ALU3dGridGeometricFaceInfoBase ( const ALU3dGridGeometricFaceInfoBase &orig )
    : connector_(orig.connector_),
      coordsSelfLocal_(orig.coordsSelfLocal_),
      coordsNeighborLocal_(orig.coordsNeighborLocal_),
      generatedGlobal_(orig.generatedGlobal_),
      generatedLocal_(orig.generatedLocal_)
  {}

  template< ALU3dGridElementType type, class Comm >
  inline const typename ALU3dGridGeometricFaceInfoBase< type, Comm >::CoordinateType&
  ALU3dGridGeometricFaceInfoBase< type, Comm >::intersectionSelfLocal() const {
    generateLocalGeometries();
    assert(generatedLocal_);
    return coordsSelfLocal_;
  }

  template< ALU3dGridElementType type, class Comm >
  inline const typename ALU3dGridGeometricFaceInfoBase< type, Comm >::CoordinateType&
  ALU3dGridGeometricFaceInfoBase< type, Comm >::intersectionNeighborLocal() const {
    assert(!connector_.outerBoundary());
    generateLocalGeometries();
    assert(generatedLocal_);
    return coordsNeighborLocal_;
  }


  //sepcialisation for tetra and hexa
  template< class Comm >
  inline ALU3dGridGeometricFaceInfoTetra< Comm >::
  ALU3dGridGeometricFaceInfoTetra(const ConnectorType& connector)
    : Base( connector ), normalUp2Date_( false )
  {}

  template< class Comm >
  inline void ALU3dGridGeometricFaceInfoTetra< Comm >::
  resetFaceGeom()
  {
    Base::resetFaceGeom();
    normalUp2Date_ = false;
  }

  template< class Comm >
  inline ALU3dGridGeometricFaceInfoTetra< Comm >::
  ALU3dGridGeometricFaceInfoTetra(const ALU3dGridGeometricFaceInfoTetra& orig)
    : Base( orig ), normalUp2Date_( orig.normalUp2Date_ )
  {}

  template< class Comm >
  template <class GeometryImp>
  inline void
  ALU3dGridGeometricFaceInfoTetra< Comm >::
  buildGlobalGeom(GeometryImp& geo) const
  {
    if (! this->generatedGlobal_)
    {
      // calculate the normal
      const GEOFaceType & face = this->connector_.face();

      geo.buildGeom( face.myvertex(FaceTopo::dune2aluVertex(0))->Point() ,
                     face.myvertex(FaceTopo::dune2aluVertex(1))->Point() ,
                     face.myvertex(FaceTopo::dune2aluVertex(2))->Point() );

      this->generatedGlobal_ = true ;
    }
  }

  template< class Comm >
  inline FieldVector<alu3d_ctype, 3> &
  ALU3dGridGeometricFaceInfoTetra< Comm >::
  outerNormal(const FieldVector<alu3d_ctype, 2>& local) const
  {
    // if geomInfo was not reseted then normal is still correct
    if(!normalUp2Date_)
    {
      // calculate the normal
      const GEOFaceType & face = this->connector_.face();
      const alu3d_ctype (&_p0)[3] = face.myvertex(0)->Point();
      const alu3d_ctype (&_p1)[3] = face.myvertex(1)->Point();
      const alu3d_ctype (&_p2)[3] = face.myvertex(2)->Point();

      // change sign if face normal points into inner element
      // factor is 1.0 to get integration outer normal and not volume outer normal
      const double factor = (this->connector_.innerTwist() < 0) ? 1.0 : -1.0;

      // see mapp_tetra_3d.h for this piece of code
      outerNormal_[0] = factor * ((_p1[1]-_p0[1]) *(_p2[2]-_p1[2]) - (_p2[1]-_p1[1]) *(_p1[2]-_p0[2]));
      outerNormal_[1] = factor * ((_p1[2]-_p0[2]) *(_p2[0]-_p1[0]) - (_p2[2]-_p1[2]) *(_p1[0]-_p0[0]));
      outerNormal_[2] = factor * ((_p1[0]-_p0[0]) *(_p2[1]-_p1[1]) - (_p2[0]-_p1[0]) *(_p1[1]-_p0[1]));

      normalUp2Date_ = true;
    } // end if mapp ...

    return outerNormal_;
  }

  //-sepcialisation for and hexa
  template< class Comm >
  inline ALU3dGridGeometricFaceInfoHexa< Comm >::
  ALU3dGridGeometricFaceInfoHexa(const ConnectorType& connector)
    : Base( connector )
      , mappingGlobal_()
      , mappingGlobalUp2Date_(false)
  {}

  template< class Comm >
  inline void ALU3dGridGeometricFaceInfoHexa< Comm >::
  resetFaceGeom()
  {
    Base::resetFaceGeom();
    mappingGlobalUp2Date_ = false;
  }

  template< class Comm >
  inline ALU3dGridGeometricFaceInfoHexa< Comm >::
  ALU3dGridGeometricFaceInfoHexa(const ALU3dGridGeometricFaceInfoHexa& orig)
    : Base( orig )
      , mappingGlobal_(orig.mappingGlobal_)
      , mappingGlobalUp2Date_(orig.mappingGlobalUp2Date_)
  {}

  template< class Comm >
  template <class GeometryImp>
  inline void
  ALU3dGridGeometricFaceInfoHexa< Comm >::
  buildGlobalGeom(GeometryImp& geo) const
  {
    if (! this->generatedGlobal_)
    {
      // calculate the normal
      const GEOFaceType & face = this->connector_.face();

      geo.buildGeom( face.myvertex(FaceTopo::dune2aluVertex(0))->Point() ,
                     face.myvertex(FaceTopo::dune2aluVertex(1))->Point() ,
                     face.myvertex(FaceTopo::dune2aluVertex(2))->Point() ,
                     face.myvertex(FaceTopo::dune2aluVertex(3))->Point() );
      this->generatedGlobal_ = true ;
    }
  }

  template< class Comm >
  inline FieldVector<alu3d_ctype, 3> &
  ALU3dGridGeometricFaceInfoHexa< Comm >::
  outerNormal(const FieldVector<alu3d_ctype, 2>& local) const
  {
    // if mapping calculated and affine, nothing more to do
    if ( mappingGlobal_.affine () && mappingGlobalUp2Date_ )
      return outerNormal_ ;

    // update surface mapping
    if(! mappingGlobalUp2Date_ )
    {
      const GEOFaceType & face = connector_.face();
      // update mapping to actual face
      mappingGlobal_.buildMapping(
        face.myvertex( FaceTopo::dune2aluVertex(0) )->Point(),
        face.myvertex( FaceTopo::dune2aluVertex(1) )->Point(),
        face.myvertex( FaceTopo::dune2aluVertex(2) )->Point(),
        face.myvertex( FaceTopo::dune2aluVertex(3) )->Point()
        );
      mappingGlobalUp2Date_ = true;
    }

    // calculate the normal
    // has to be calculated every time normal called, because
    // depends on local
    if (connector_.innerTwist() < 0)
      mappingGlobal_.negativeNormal(local,outerNormal_);
    else
      mappingGlobal_.normal(local,outerNormal_);

    // end if
    return outerNormal_;
  }

  template< ALU3dGridElementType type, class Comm >
  inline void ALU3dGridGeometricFaceInfoBase< type, Comm >::
  generateLocalGeometries() const
  {
    if (!generatedLocal_) {
      // Get the coordinates of the face in the reference element of the
      // adjoining inner and outer elements and initialise the respective
      // geometries
      switch (connector_.conformanceState())
      {
      case (ConnectorType::CONFORMING) :
        referenceElementCoordinatesRefined(INNER, coordsSelfLocal_);
        // generate outer local geometry only when not at boundary
        // * in the parallel case, this needs to be altered for the ghost cells
        if (!connector_.outerBoundary()) {
          referenceElementCoordinatesRefined(OUTER, coordsNeighborLocal_);
        } // end if
        break;
      case (ConnectorType::REFINED_INNER) :
        referenceElementCoordinatesRefined(INNER, coordsSelfLocal_);
        referenceElementCoordinatesUnrefined(OUTER, coordsNeighborLocal_);
        break;
      case (ConnectorType::REFINED_OUTER) :
        referenceElementCoordinatesUnrefined(INNER, coordsSelfLocal_);
        referenceElementCoordinatesRefined(OUTER, coordsNeighborLocal_);
        break;
      default :
        std::cerr << "ERROR: Wrong conformanceState in generateLocalGeometries! in: " << __FILE__ << " line: " << __LINE__<< std::endl;
        assert(false);
        exit(1);
      } // end switch

      generatedLocal_ = true;
    } // end if
  }

  template< ALU3dGridElementType type, class Comm >
  inline int ALU3dGridGeometricFaceInfoBase< type, Comm >::
  globalVertexIndex(const int duneFaceIndex,
                    const int aluFaceTwist,
                    const int duneFaceVertexIndex) const
  {
    const int localALUIndex =
      FaceTopo::dune2aluVertex(duneFaceVertexIndex,
                               aluFaceTwist);

    // get local ALU vertex number on the element's face
    const int localDuneIndex = ElementTopo::
                               alu2duneFaceVertex(ElementTopo::dune2aluFace(duneFaceIndex),
                                                  localALUIndex);

    return getReferenceElement().subEntity(duneFaceIndex, 1, localDuneIndex, 3);
  }


  template< ALU3dGridElementType type, class Comm >
  inline void ALU3dGridGeometricFaceInfoBase< type, Comm >::
  referenceElementCoordinatesRefined(SideIdentifier side,
                                     CoordinateType& result) const
  {
    // this is a dune face index
    const int faceIndex =
      (side == INNER ?
       ElementTopo::alu2duneFace(connector_.innerALUFaceIndex()) :
       ElementTopo::alu2duneFace(connector_.outerALUFaceIndex()));
    const int faceTwist =
      (side == INNER ?
       connector_.innerTwist() :
       connector_.outerTwist());

    const ReferenceElementType& refElem = getReferenceElement();

    for (int i = 0; i < numVerticesPerFace; ++i)
    {
      int duneVertexIndex = globalVertexIndex(faceIndex, faceTwist, i);
      result[i] = refElem.position(duneVertexIndex, 3);
    }
  }
} //end namespace Dune
#endif


==> anc/xt-super/dune-grid/dune/grid/alugrid/3d/geometry.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALU3DGRIDGEOMETRY_HH
#define DUNE_ALU3DGRIDGEOMETRY_HH

// System includes

// Dune includes
#include <dune/common/power.hh>
#include <dune/grid/common/grid.hh>

// Local includes
#include "alu3dinclude.hh"
#include "topology.hh"
#include "mappings.hh"
#include <dune/grid/alugrid/common/objectfactory.hh>

namespace Dune
{

  // Forward declarations
  template<int cd, int dim, class GridImp>
  class ALU3dGridEntity;
  template<int cd, class GridImp >
  class ALU3dGridEntityPointer;
  template<int mydim, int coorddim, class GridImp>
  class ALU3dGridGeometry;
  template< ALU3dGridElementType, class >
  class ALU3dGrid;
  class BilinearSurfaceMapping;
  class TrilinearMapping;

  template< class GridImp >
  class ALU3dGridIntersectionIterator;

  template <int cdim>
  class MyALUGridGeometryImplementation
  {
  public:
    typedef FieldVector<alu3d_ctype, cdim> CoordinateVectorType;

    static const signed char invalid      = -1; // means geometry is not meaningful
    static const signed char updated      =  0; // means the point values have been set
    static const signed char buildmapping =  1; // means updated and mapping was build

    template <int dim, int corners, class Mapping>
    class GeometryImplBase
    {
    private:
      // prohibited due to reference counting
      GeometryImplBase( const GeometryImplBase& );

    protected:
      //! number of corners
      static const int corners_ = corners ;

      //! the vertex coordinates
      typedef FieldMatrix<alu3d_ctype, corners , cdim>  CoordinateMatrixType;

      template <int dummy, int dimused>
      struct CoordTypeExtractorType
      {
        typedef CoordinateMatrixType Type;
      };

      template <int dummy>
      struct CoordTypeExtractorType< dummy, 3 >
      {
        typedef CoordinateMatrixType* Type;
      };

      typedef typename CoordTypeExtractorType< 0, dim > :: Type CoordinateStorageType ;

      //! the type of the mapping
      typedef Mapping MappingType;

      //! to coordinates
      CoordinateStorageType coord_ ;

      //! the mapping
      MappingType map_;

      //! volume of element
      double volume_ ;

      //! the reference counter
      mutable unsigned int refCount_;

      //! the status (see different status above)
      signed char status_ ;
    public:
      //! default constructor
      GeometryImplBase()
        : coord_( 0 ),
          map_(),
          volume_( 1.0 )
      {
        reset();
      }

      //! reset status and reference count
      void reset()
      {
        // reset reference counter
        refCount_ = 1;
        // reset status
        status_   = invalid ;
      }

      //! increase reference count
      void operator ++ () { ++ refCount_; }

      //! decrease reference count
      void operator -- () { assert( refCount_ > 0 ); --refCount_; }

      //! return true if object has no references anymore
      bool operator ! () const { return refCount_ == 0; }

      //! return true if there exists more then on reference
      bool stillUsed () const { return refCount_ > 1 ; }

      // copy coordinate vector from field vector or alu3d_ctype[cdim]
      template <class CoordPtrType>
      static inline void copy(const CoordPtrType& p,
                              CoordinateVectorType& c)
      {
        assert( cdim == 3 );
        c[0] = p[0];
        c[1] = p[1];
        c[2] = p[2];
      }

      template <class CoordPtrType>
      void update(const CoordPtrType&,
                  const CoordPtrType&,
                  const CoordPtrType&,
                  const CoordPtrType&,
                  const CoordPtrType&,
                  const CoordPtrType&,
                  const CoordPtrType&,
                  const CoordPtrType& ) const
      {
        DUNE_THROW(InvalidStateException,"This method should not be called!");
      }

      template <class CoordPtrType>
      void update(const CoordPtrType&,
                  const CoordPtrType&,
                  const CoordPtrType&,
                  const CoordPtrType& ) const
      {
        DUNE_THROW(InvalidStateException,"This method should not be called!");
      }

      template <class CoordPtrType>
      void update(const CoordPtrType&,
                  const CoordPtrType&,
                  const CoordPtrType& ) const
      {
        DUNE_THROW(InvalidStateException,"This method should not be called!");
      }

      // set status to invalid
      void invalidate () { status_ = invalid ; }

      // return true if geometry is valid
      bool valid () const { return status_ != invalid ; }

      // set volume
      void setVolume( const double volume ) { volume_ = volume ; }

      // return volume
      double volume() const { return volume_; }
    };

    //! general type of geometry implementation
    template <int dummy, int dim,
        ALU3dGridElementType eltype> class GeometryImpl;
  public:
    // geometry implementation for edges and vertices
    template <int dummy, int dim, ALU3dGridElementType eltype>
    class GeometryImpl : public GeometryImplBase< dim, dim+1, LinearMapping<cdim, dim> >
    {
      typedef GeometryImplBase< dim, dim+1, LinearMapping<cdim, dim> > BaseType;

      using BaseType :: corners_ ;
      using BaseType :: copy ;
      using BaseType :: coord_ ;
      using BaseType :: map_ ;
      using BaseType :: status_ ;

      typedef typename BaseType :: MappingType MappingType ;
    public:
      using BaseType :: update ;
      using BaseType :: valid ;

      // return coordinate vector
      inline const CoordinateVectorType& operator [] (const int i) const
      {
        assert( valid() );
        assert( i>=0 && i<corners_ );
        return coord_[i];
      }

      inline MappingType& mapping()
      {
        assert( valid() );
        if( status_ == buildmapping ) return map_;

        map_.buildMapping( coord_[0] );
        status_ = buildmapping ;
        return map_;
      }

      // update vertex
      template <class CoordPtrType>
      inline void update(const CoordPtrType& p0)
      {
        assert( corners_ == 1 );
        copy( p0, coord_[0] );
        // we need to update the mapping
        status_ = updated ;
      }
    };

    // geometry implementation for edges and vertices
    template <int dummy, ALU3dGridElementType eltype>
    class GeometryImpl<dummy,1,eltype>
      : public GeometryImplBase< 1, 2, LinearMapping<cdim, 1> >
    {
      enum { dim = 1 };
      typedef GeometryImplBase< dim, dim+1, LinearMapping<cdim, dim> > BaseType;

      using BaseType :: corners_ ;
      using BaseType :: copy ;
      using BaseType :: coord_ ;
      using BaseType :: map_ ;
      using BaseType :: status_ ;

      typedef typename BaseType :: MappingType MappingType;
    public:
      using BaseType :: update ;
      using BaseType :: valid ;

      // return coordinate vector
      inline const CoordinateVectorType& operator [] (const int i) const
      {
        assert( valid() );
        assert( i>=0 && i<corners_ );
        return coord_[i];
      }

      inline MappingType& mapping()
      {
        assert( valid() );
        if( status_ == buildmapping ) return map_;

        map_.buildMapping( coord_[0], coord_[1] );
        status_ = buildmapping ;
        return map_;
      }

      // update edge
      template <class CoordPtrType>
      inline void update(const CoordPtrType& p0,
                         const CoordPtrType& p1)
      {
        assert( corners_ == 2 );
        copy( p0, coord_[0] );
        copy( p1, coord_[1] );
        status_ = updated;
      }
    };

    // geom impl for simplex faces (triangles)
    template <int dummy>
    class GeometryImpl<dummy, 2, tetra>
      : public GeometryImplBase< 2, 3, LinearMapping<cdim, 2> >
    {
      // dim = 2, corners = 3
      typedef GeometryImplBase< 2, 3, LinearMapping<cdim, 2> > BaseType;

      using BaseType :: corners_ ;
      using BaseType :: copy ;
      using BaseType :: coord_ ;
      using BaseType :: map_ ;
      using BaseType :: status_ ;

      typedef typename BaseType :: MappingType MappingType ;
    public:
      using BaseType :: update ;
      using BaseType :: valid ;

      // return coordinate vector
      inline const CoordinateVectorType& operator [] (const int i) const
      {
        assert( valid() );
        assert( i>=0 && i<corners_ );
        return coord_[i];
      }

      // update geometry coordinates
      template <class CoordPtrType>
      inline void update(const CoordPtrType& p0,
                         const CoordPtrType& p1,
                         const CoordPtrType& p2)
      {
        copy(p0, coord_[0] );
        copy(p1, coord_[1] );
        copy(p2, coord_[2] );
        status_ = updated;
      }

      // return mapping (always up2date)
      inline MappingType& mapping()
      {
        assert( valid() );
        if( status_ == buildmapping ) return map_;

        map_.buildMapping( coord_[0], coord_[1], coord_[2] );
        status_ = buildmapping ;
        return map_;
      }
    };

    ///////////////////////////////////////////////////////////////
    //
    //  hexa specializations
    //
    ///////////////////////////////////////////////////////////////

    // geom impl for cube faces (quadrilaterals)
    template <int dummy>
    class GeometryImpl<dummy, 2, hexa>
      : public GeometryImplBase< 2, 4, BilinearSurfaceMapping >
    {
      // dim = 2, corners = 4
      typedef GeometryImplBase< 2, 4, BilinearSurfaceMapping > BaseType;

      using BaseType :: corners_ ;
      using BaseType :: copy ;
      using BaseType :: coord_ ;
      using BaseType :: map_ ;
      using BaseType :: status_ ;

      typedef typename BaseType :: MappingType MappingType ;
    public:
      using BaseType :: update ;
      using BaseType :: valid ;

      // return coordinate vector
      inline const CoordinateVectorType& operator [] (const int i) const
      {
        assert( valid() );
        assert( i>=0 && i<corners_ );
        return coord_[i];
      }

      // update geometry coordinates
      template <class CoordPtrType>
      inline void update(const CoordPtrType& p0,
                         const CoordPtrType& p1,
                         const CoordPtrType& p2,
                         const CoordPtrType& p3)
      {
        copy(p0, coord_[0] );
        copy(p1, coord_[1] );
        copy(p2, coord_[2] );
        copy(p3, coord_[3] );
        status_ = updated;
      }

      // return mapping (always up2date)
      inline MappingType& mapping()
      {
        assert( valid() );
        if( status_ == buildmapping ) return map_;

        map_.buildMapping( coord_[0], coord_[1], coord_[2], coord_[3] );
        status_ = buildmapping ;
        return map_;
      }
    };

    // geometry impl for hexahedrons
    template <int dummy>
    class GeometryImpl<dummy,3, hexa>
      : public GeometryImplBase< 3, 8, TrilinearMapping >
    {
      // dim = 3, corners = 8
      typedef GeometryImplBase< 3, 8, TrilinearMapping > BaseType;

      using BaseType :: corners_ ;
      using BaseType :: copy ;
      using BaseType :: coord_ ;
      using BaseType :: map_ ;
      using BaseType :: status_ ;

      typedef typename BaseType :: MappingType MappingType ;
      typedef typename BaseType :: CoordinateMatrixType CoordinateMatrixType;

      typedef alu3d_ctype CoordPtrType[cdim];

      // coordinate pointer vector
      const alu3d_ctype* coordPtr_[ corners_ ];
    public:
      using BaseType :: update ;
      using BaseType :: valid ;

      //! constructor creating geo impl
      GeometryImpl() : BaseType()
      {
        // set initialize coord pointers
        for( int i=0; i<corners_; ++i )
          coordPtr_[ i ] = 0;
      }

      // desctructor
      ~GeometryImpl()
      {
        if( coord_ ) delete coord_;
      }

      const alu3d_ctype* point( const int i ) const
      {
        assert( valid() );
        assert( i>=0 && i<corners_ );
        assert( coordPtr_[i] );
        return coordPtr_[ i ];
      }

      // return coordinates
      inline CoordinateVectorType operator [] (const int i) const
      {
        CoordinateVectorType coord ;
        copy( point( i ), coord );
        return coord ;
      }

      // update geometry coordinates
      inline void update(const CoordPtrType& p0,
                         const CoordPtrType& p1,
                         const CoordPtrType& p2,
                         const CoordPtrType& p3,
                         const CoordPtrType& p4,
                         const CoordPtrType& p5,
                         const CoordPtrType& p6,
                         const CoordPtrType& p7)
      {
        coordPtr_[0] = &p0[ 0 ];
        coordPtr_[1] = &p1[ 0 ];
        coordPtr_[2] = &p2[ 0 ];
        coordPtr_[3] = &p3[ 0 ];
        coordPtr_[4] = &p4[ 0 ];
        coordPtr_[5] = &p5[ 0 ];
        coordPtr_[6] = &p6[ 0 ];
        coordPtr_[7] = &p7[ 0 ];
        status_ = updated;
      }

      // update geometry in father coordinates
      template <class GeometryImp>
      inline void updateInFather(const GeometryImp &fatherGeom ,
                                 const GeometryImp &myGeom)
      {
        if( coord_ == 0 )
        {
          coord_ = new CoordinateMatrixType();
        }

        CoordinateMatrixType& coord = *coord_;
        // compute the local coordinates in father refelem
        for(int i=0; i < myGeom.corners() ; ++i)
        {
          // calculate coordinate
          coord[i] = fatherGeom.local( myGeom.corner( i ) );

          // set pointer
          coordPtr_[i] = (&(coord[i][0]));

          // to avoid rounding errors
          for(int j=0; j<cdim; ++j)
          {
            if ( coord[i][j] < 1e-16) coord[i][j] = 0.0;
          }
        }

        status_ = updated ;
      }

      // return mapping (always up2date)
      inline MappingType& mapping()
      {
        assert( valid() );
        if( status_ == buildmapping ) return map_;

        map_.buildMapping( point( 0 ), point( 1 ), point( 2 ), point( 3 ),
                           point( 4 ), point( 5 ), point( 6 ), point( 7 ) );

        status_ = buildmapping;
        return map_;
      }

      // set status to invalid
      void invalidate () { status_ = invalid ; }

      // return true if geometry is valid
      bool valid () const { return status_ != invalid ; }
    };


    // geometry impl for hexahedrons
    template <int dummy>
    class GeometryImpl<dummy,3, tetra>
      : public GeometryImplBase< 3, 4, LinearMapping<cdim, cdim> >
    {
      // dim = 3, corners = 8
      typedef GeometryImplBase< 3, 4, LinearMapping<cdim, cdim> > BaseType;

      using BaseType :: corners_ ;
      using BaseType :: copy ;
      using BaseType :: coord_ ;
      using BaseType :: map_ ;
      using BaseType :: status_ ;

      typedef typename BaseType :: MappingType MappingType ;
      typedef typename BaseType :: CoordinateMatrixType CoordinateMatrixType;

      typedef alu3d_ctype CoordPtrType[cdim];

      // coordinate pointer vector
      const alu3d_ctype* coordPtr_[ corners_ ];
    public:
      using BaseType :: update ;
      using BaseType :: valid ;

      // default constructor
      GeometryImpl() : BaseType()
      {
        // set initialize coord pointers
        for( int i=0; i<corners_; ++i )
          coordPtr_[ i ] = 0;
      }

      // destructor
      ~GeometryImpl()
      {
        if( coord_ ) delete coord_;
      }

      const alu3d_ctype* point( const int i ) const
      {
        assert( valid() );
        assert( i>=0 && i<corners_ );
        assert( coordPtr_[ i ] );
        return coordPtr_[ i ];
      }

      // return coordinate vector
      inline CoordinateVectorType operator [] (const int i) const
      {
        CoordinateVectorType coord ;
        copy( point( i ), coord );
        return coord ;
      }

      // update geometry coordinates
      inline void update(const CoordPtrType& p0,
                         const CoordPtrType& p1,
                         const CoordPtrType& p2,
                         const CoordPtrType& p3)
      {
        coordPtr_[0] = &p0[ 0 ];
        coordPtr_[1] = &p1[ 0 ];
        coordPtr_[2] = &p2[ 0 ];
        coordPtr_[3] = &p3[ 0 ];
        status_ = updated;
      }

      // update geometry in father coordinates
      template <class GeometryImp>
      inline void updateInFather(const GeometryImp &fatherGeom ,
                                 const GeometryImp & myGeom)
      {
        if( coord_ == 0 )
        {
          coord_ = new CoordinateMatrixType();
        }

        CoordinateMatrixType& coord = *coord_;
        // compute the local coordinates in father refelem
        for(int i=0; i < myGeom.corners() ; ++i)
        {
          // calculate coordinate
          coord[i] = fatherGeom.local( myGeom.corner( i ) );

          // set pointer
          coordPtr_[i] = (&(coord[i][0]));

          // to avoid rounding errors
          for(int j=0; j<cdim; ++j)
          {
            if ( coord[i][j] < 1e-16) coord[i][j] = 0.0;
          }
        }

        status_ = updated;
      }

      // return mapping (always up2date)
      inline MappingType& mapping()
      {
        assert( valid() );
        if( status_ == buildmapping ) return map_;

        map_.buildMapping( point( 0 ), point( 1 ), point( 2 ), point( 3 ) );

        status_ = buildmapping;
        return map_;
      }
    };
  }; // end of class ALUGridGeometryImplementation

  template <int mydim, int cdim, class GridImp>
  class ALU3dGridGeometry :
    public GeometryDefaultImplementation<mydim, cdim, GridImp, ALU3dGridGeometry>
  {
    static const ALU3dGridElementType elementType = GridImp::elementType;

    typedef typename GridImp::MPICommunicatorType Comm;

    friend class ALU3dGridIntersectionIterator<GridImp>;

    typedef typename ALU3dImplTraits< elementType, Comm >::IMPLElementType IMPLElementType;
    typedef typename ALU3dImplTraits< elementType, Comm >::GEOFaceType GEOFaceType;
    typedef typename ALU3dImplTraits< elementType, Comm >::GEOEdgeType GEOEdgeType;
    typedef typename ALU3dImplTraits< elementType, Comm >::GEOVertexType GEOVertexType;

    // interface types
    typedef typename ALU3dImplTraits< elementType, Comm >::HFaceType HFaceType;
    typedef typename ALU3dImplTraits< elementType, Comm >::HEdgeType HEdgeType;
    typedef typename ALU3dImplTraits< elementType, Comm >::VertexType VertexType;

    typedef ElementTopologyMapping<elementType> ElementTopo;
    typedef FaceTopologyMapping<elementType> FaceTopo;

    enum { corners_      = (elementType == hexa) ? StaticPower<2,mydim>::power : mydim+1 };

    // type of specialized geometry implementation
    typedef typename MyALUGridGeometryImplementation<cdim> ::
    template GeometryImpl<0, mydim, elementType > GeometryImplType;

  public:
    typedef typename GridImp :: ctype ctype;

    //! type of local coordinates
    typedef FieldVector<ctype, mydim> LocalCoordinate;

    //! type of the global coordinates
    typedef FieldVector<ctype, cdim > GlobalCoordinate;

    //! type of jacobian inverse transposed
    typedef FieldMatrix<ctype,cdim,mydim> JacobianInverseTransposed;

    //! type of jacobian transposed
    typedef FieldMatrix< ctype, mydim, cdim > JacobianTransposed;

    // type of coordinate matrix for faces
    typedef FieldMatrix<ctype,
        EntityCount< elementType > :: numVerticesPerFace , 3> FaceCoordinatesType;

    //! for makeRefGeometry == true a Geometry with the coordinates of the
    //! reference element is made
    ALU3dGridGeometry();

    //! copy constructor copying pointer and increasing reference count
    ALU3dGridGeometry( const ALU3dGridGeometry& );

    //! copy constructor copying pointer and increasing reference count
    ALU3dGridGeometry& operator = ( const ALU3dGridGeometry& );

    //! destructor decreasing reference count and freeing object
    ~ALU3dGridGeometry( );

    //! return the element type identifier
    //! line , triangle or tetrahedron, depends on dim
    GeometryType type () const;

    //! return the number of corners of this element. Corners are numbered 0..n-1
    int corners () const;

    //! access to coordinates of corners. Index is the number of the corner
    GlobalCoordinate corner (int i) const;

    //! maps a local coordinate within reference element to
    //! global coordinate in element
    GlobalCoordinate global (const LocalCoordinate& local) const;

    //! maps a global coordinate within the element to a
    //! local coordinate in its reference element
    LocalCoordinate local (const GlobalCoordinate& global) const;

    //! A(l) , see grid.hh
    ctype integrationElement (const LocalCoordinate& local) const;

    //! can only be called for dim=dimworld! (Trivially true, since there is no
    //! other specialization...)
    const JacobianInverseTransposed &jacobianInverseTransposed (const LocalCoordinate& local) const;

    //! jacobian transposed
    const JacobianTransposed& jacobianTransposed (const LocalCoordinate& local) const;

    //! returns true if mapping is affine
    inline bool affine () const;

    //! returns volume of geometry
    ctype volume () const;

    //***********************************************************************
    //!  Methods that not belong to the Interface, but have to be public
    //***********************************************************************
    //! generate the geometry out of a given ALU3dGridElement
    bool buildGeom(const IMPLElementType & item);
    bool buildGeom(const HFaceType & item, int twist, int faceNum);
    bool buildGeom(const HEdgeType & item, int twist, int);
    bool buildGeom(const VertexType & item, int twist, int);

    // this method is used by the intersection iterator
    bool buildGeom(const FaceCoordinatesType& coords);

    // this method is used by the intersection iterator
    template <class coord_t>
    bool buildGeom(const coord_t& p0,
                   const coord_t& p1,
                   const coord_t& p2,
                   const coord_t& p3);

    // this method is used by the intersection iterator
    template <class coord_t>
    bool buildGeom(const coord_t& p0,
                   const coord_t& p1,
                   const coord_t& p2);

    //! build geometry of local coordinates relative to father
    template <class GeometryType>
    bool buildGeomInFather(const GeometryType &fatherGeom , const GeometryType & myGeom);

    //! print internal data
    //! no interface method
    void print (std::ostream& ss) const;

    //! invalidate geometry implementation to avoid errors
    void invalidate () ;

    //! invalidate geometry implementation to avoid errors
    bool valid () const ;

  protected:
    //! assign pointer
    void assign( const ALU3dGridGeometry& other );
    //! remove pointer object
    void removeObj();
    //! get a new pointer object
    void getObject();

    // type of object provider
    typedef ALUMemoryProvider< GeometryImplType > GeometryProviderType ;

    //! return storage provider for geometry objects
    static GeometryProviderType& geoProvider()
    {
#ifdef USE_SMP_PARALLEL
      typedef ALUGridObjectFactory< GridImp >  GridObjectFactoryType;
      static std::vector< GeometryProviderType > storage( GridObjectFactoryType :: maxThreads() );
      return storage[ GridObjectFactoryType :: threadNumber () ];
#else
      static GeometryProviderType storage;
      return storage;
#endif
    }

    // return reference to geometry implementation
    GeometryImplType& geoImpl() const
    {
      assert( geoImpl_ );
      return *geoImpl_;
    }

    // implementation of the coordinates and mapping
    GeometryImplType* geoImpl_;
  };

} // end namespace Dune

#include "geometry_imp.cc"

#endif


==> anc/xt-super/dune-grid/dune/grid/alugrid/3d/geometry_imp.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALUGRID_GEOMETRY_IMP_CC
#define DUNE_ALUGRID_GEOMETRY_IMP_CC

#include <dune/common/math.hh>
#include <dune/geometry/genericgeometry/topologytypes.hh>

#include "grid.hh"
#include "mappings.hh"
#include "geometry.hh"

namespace Dune {
  // --Geometry

  template <int mydim, int cdim, class GridImp>
  inline ALU3dGridGeometry<mydim, cdim, GridImp> ::
  ALU3dGridGeometry()
  {
    getObject();
  }

  template <int mydim, int cdim, class GridImp>
  inline ALU3dGridGeometry<mydim, cdim, GridImp> ::
  ALU3dGridGeometry( const ALU3dGridGeometry& other )
  {
    assign( other );
  }

  template <int mydim, int cdim, class GridImp>
  inline void ALU3dGridGeometry<mydim, cdim, GridImp> ::
  getObject ( )
  {
    geoImpl_ = geoProvider().getEmptyObject();
    geoImpl().reset();
  }

  template <int mydim, int cdim, class GridImp>
  inline void ALU3dGridGeometry<mydim, cdim, GridImp> ::
  assign ( const ALU3dGridGeometry& other )
  {
    // copy pointer
    geoImpl_ = other.geoImpl_ ;

    // increase reference count
    ++ geoImpl();
  }

  template <int mydim, int cdim, class GridImp>
  inline void ALU3dGridGeometry<mydim, cdim, GridImp> ::
  removeObj ()
  {
    // decrease reference count
    -- geoImpl();

    // if reference count is zero free the object
    if( ! geoImpl() )
    {
      geoProvider().freeObject( geoImpl_ );
    }

    // reset pointer
    geoImpl_ = 0;
  }

  template <int mydim, int cdim, class GridImp>
  inline ALU3dGridGeometry<mydim, cdim, GridImp>&
  ALU3dGridGeometry<mydim, cdim, GridImp> :: operator = (const ALU3dGridGeometry& other )
  {
    if( &other != this )
    {
      removeObj();
      assign( other );
    }
    return *this;
  }

  template <int mydim, int cdim, class GridImp>
  inline ALU3dGridGeometry<mydim, cdim, GridImp> ::
  ~ALU3dGridGeometry()
  {
    removeObj();
  }

  template< int mydim, int cdim, class GridImp>
  inline void
  ALU3dGridGeometry< mydim, cdim, GridImp > :: invalidate ()
  {
    // if geometry is used elsewhere remove the pointer
    // and get a new one
    if( geoImpl().stillUsed() )
    {
      // remove old object
      removeObj();
      // get new object
      getObject();
    }
    else
    {
      // otherwise invalidate object
      geoImpl().invalidate();
    }
  }

  template< int mydim, int cdim, class GridImp>
  inline bool
  ALU3dGridGeometry< mydim, cdim, GridImp > :: valid () const
  {
    return geoImpl().valid();
  }

  template< int mydim, int cdim, class GridImp>
  inline GeometryType
  ALU3dGridGeometry< mydim, cdim, GridImp > :: type () const
  {
    return GeometryType( (elementType == tetra) ?
                         GenericGeometry :: SimplexTopology< mydim > :: type :: id :
                         GenericGeometry :: CubeTopology   < mydim > :: type :: id,
                         mydim );
  }

  template< int mydim, int cdim, class GridImp>
  inline int
  ALU3dGridGeometry<mydim, cdim, GridImp >::corners() const
  {
    return corners_;
  }

  template< int mydim, int cdim, class GridImp>
  inline typename ALU3dGridGeometry<mydim, cdim, GridImp >::GlobalCoordinate
  ALU3dGridGeometry<mydim, cdim, GridImp >::
  corner (int i) const
  {
    return geoImpl()[ i ];
  }


  template< int mydim, int cdim, class GridImp>
  inline typename ALU3dGridGeometry<mydim, cdim, GridImp >::GlobalCoordinate
  ALU3dGridGeometry<mydim, cdim, GridImp >::
  global (const LocalCoordinate& local) const
  {
    GlobalCoordinate global;
    geoImpl().mapping().map2world(local, global);
    return global;
  }

  template< int mydim, int cdim, class GridImp >
  inline typename ALU3dGridGeometry<mydim, cdim, GridImp >::LocalCoordinate
  ALU3dGridGeometry<mydim, cdim, GridImp >::
  local (const GlobalCoordinate& global) const
  {
    LocalCoordinate local;
    geoImpl().mapping().world2map(global, local);
    return local;
  }

  template< int mydim, int cdim, class GridImp>
  inline typename ALU3dGridGeometry<mydim, cdim, GridImp >::ctype
  ALU3dGridGeometry<mydim, cdim, GridImp >::
  integrationElement (const LocalCoordinate& local) const
  {
    // this is the only case we need to specialize
    if( mydim == cdim && elementType == tetra )
    {
      assert( geoImpl().valid() );
      return 6.0 * geoImpl().volume();
    }
    else
      return geoImpl().mapping().det( local );
  }

  template<int mydim, int cdim, class GridImp>
  inline typename ALU3dGridGeometry<mydim, cdim, GridImp >::ctype
  ALU3dGridGeometry<mydim, cdim, GridImp >::
  volume () const
  {
    if( mydim == cdim )
    {
      assert( geoImpl().valid() );
      return geoImpl().volume() ;
    }
    else if ( mydim == cdim - 1 && elementType == tetra )
    {
      enum { factor = Factorial<mydim>::factorial };
      // local vector does not affect the result
      const LocalCoordinate dummy(0);
      return integrationElement( dummy ) / ((ctype) factor);
    }
    else
    {
      return integrationElement(LocalCoordinate(0.5));
    }
  }

  template< int mydim, int cdim, class GridImp>
  inline bool
  ALU3dGridGeometry<mydim, cdim, GridImp >::
  affine() const
  {
    return geoImpl().mapping().affine();
  }

  template< int mydim, int cdim, class GridImp>
  inline const typename ALU3dGridGeometry<mydim, cdim, GridImp >::JacobianInverseTransposed&
  ALU3dGridGeometry<mydim, cdim, GridImp >::
  jacobianInverseTransposed (const LocalCoordinate & local) const
  {
    return geoImpl().mapping().jacobianInverseTransposed( local );
  }

  template< int mydim, int cdim, class GridImp>
  inline const typename ALU3dGridGeometry<mydim, cdim, GridImp >::JacobianTransposed&
  ALU3dGridGeometry<mydim, cdim, GridImp >::
  jacobianTransposed (const LocalCoordinate & local) const
  {
    return geoImpl().mapping().jacobianTransposed( local );
  }

  template <int mydim, int cdim, class GridImp>
  inline void
  ALU3dGridGeometry<mydim, cdim, GridImp >::
  print (std::ostream& ss) const
  {
    const char* charElType = (elementType == tetra) ? "tetra" : "hexa";
    ss << "ALU3dGridGeometry<" << mydim << "," << cdim << ", " << charElType << "> = {\n";
    for(int i=0; i<corners(); i++)
    {
      ss << " corner " << i << " ";
      ss << "{" << ((*this)[i]) << "}"; ss << std::endl;
    }
    ss << "} \n";
  }

  // built Geometry
  template <int mydim, int cdim, class GridImp>
  template <class GeometryType>
  inline bool
  ALU3dGridGeometry<mydim, cdim, GridImp >::
  buildGeomInFather(const GeometryType &fatherGeom , const GeometryType & myGeom)
  {
    // update geo impl
    geoImpl().updateInFather( fatherGeom, myGeom );

    // my volume is a part of 1 for hexas, for tetra adjust with factor
    double volume = myGeom.volume() / fatherGeom.volume() ;
    if( elementType == tetra )
    {
      volume /= 6.0;
      geoImpl().setVolume( volume );
#ifndef NDEBUG
      LocalCoordinate local( 0.0 );
      assert( std::abs( 6.0 * geoImpl().volume() - integrationElement( local ) ) < 1e-12 );
#endif
    }
    else
      geoImpl().setVolume( volume );

    return true;
  }

  //--hexaBuildGeom
  template <int mydim, int cdim, class GridImp>
  inline bool
  ALU3dGridGeometry<mydim, cdim, GridImp >::
  buildGeom(const IMPLElementType& item)
  {
    if ( elementType == hexa )
    {
      // if this assertion is thrown, use ElementTopo::dune2aluVertex instead
      // of number when calling myvertex
      assert( ElementTopo::dune2aluVertex(0) == 0 );
      assert( ElementTopo::dune2aluVertex(1) == 1 );
      assert( ElementTopo::dune2aluVertex(2) == 3 );
      assert( ElementTopo::dune2aluVertex(3) == 2 );
      assert( ElementTopo::dune2aluVertex(4) == 4 );
      assert( ElementTopo::dune2aluVertex(5) == 5 );
      assert( ElementTopo::dune2aluVertex(6) == 7 );
      assert( ElementTopo::dune2aluVertex(7) == 6 );

      // update geo impl
      geoImpl().update( item.myvertex(0)->Point(),
                        item.myvertex(1)->Point(),
                        item.myvertex(3)->Point(),
                        item.myvertex(2)->Point(),
                        item.myvertex(4)->Point(),
                        item.myvertex(5)->Point(),
                        item.myvertex(7)->Point(),
                        item.myvertex(6)->Point() );
    }
    else if( elementType == tetra )
    {
      // if this assertion is thrown, use ElementTopo::dune2aluVertex instead
      // of number when calling myvertex
      assert( ElementTopo::dune2aluVertex(0) == 0 );
      assert( ElementTopo::dune2aluVertex(1) == 1 );
      assert( ElementTopo::dune2aluVertex(2) == 2 );
      assert( ElementTopo::dune2aluVertex(3) == 3 );

      // update geo impl
      geoImpl().update( item.myvertex(0)->Point(),
                        item.myvertex(1)->Point(),
                        item.myvertex(2)->Point(),
                        item.myvertex(3)->Point() );
    }

    // get volume of element
    geoImpl().setVolume( item.volume() );

    return true;
  }

  // buildFaceGeom
  template <int mydim, int cdim, class GridImp>
  inline bool
  ALU3dGridGeometry<mydim, cdim, GridImp >::
  buildGeom(const HFaceType & item, int twist, int duneFace )
  {
    // get geo face
    const GEOFaceType& face = static_cast<const GEOFaceType&> (item);

    // if face was not set (when face comes from face iteration),
    // then set it to zero
    if( duneFace < 0 ) duneFace = 0;

    enum { numVertices = ElementTopo::numVerticesPerFace };
    // for all vertices of this face get rotatedIndex
    int rotatedALUIndex[ numVertices ];
    for (int i = 0; i < numVertices; ++i)
    {
      // Transform Dune index to ALU index and apply twist
      const int localALUIndex = ElementTopo::dune2aluFaceVertex(duneFace,i);
      rotatedALUIndex[ i ] = FaceTopo::twist(localALUIndex, twist);
    }

    if( elementType == hexa )
    {
      // update geometry implementation
      geoImpl().update( face.myvertex(rotatedALUIndex[0])->Point(),
                        face.myvertex(rotatedALUIndex[1])->Point(),
                        face.myvertex(rotatedALUIndex[2])->Point(),
                        face.myvertex(rotatedALUIndex[3])->Point() );
    }
    else if ( elementType == tetra )
    {
      // update geometry implementation
      geoImpl().update( face.myvertex(rotatedALUIndex[0])->Point(),
                        face.myvertex(rotatedALUIndex[1])->Point(),
                        face.myvertex(rotatedALUIndex[2])->Point());
    }

    return true;
  }

  // --buildFaceGeom
  template <int mydim, int cdim, class GridImp>
  template <class coord_t>
  inline bool
  ALU3dGridGeometry<mydim, cdim, GridImp >::
  buildGeom(const coord_t& p0,
            const coord_t& p1,
            const coord_t& p2,
            const coord_t& p3)
  {
    // update geometry implementation
    geoImpl().update( p0, p1, p2, p3 );
    return true;
  }

  // --buildFaceGeom
  template <int mydim, int cdim, class GridImp>
  template <class coord_t>
  inline bool
  ALU3dGridGeometry<mydim, cdim, GridImp >::
  buildGeom(const coord_t& p0,
            const coord_t& p1,
            const coord_t& p2)
  {
    // update geometry implementation
    geoImpl().update( p0, p1, p2 );
    return true;
  }

  template <int mydim, int cdim, class GridImp> // for faces
  inline bool
  ALU3dGridGeometry<mydim, cdim, GridImp >::
  buildGeom(const FaceCoordinatesType& coords)
  {
    if ( elementType == hexa )
      return buildGeom( coords[0], coords[1], coords[2], coords[3] );
    else
    {
      assert( elementType == tetra );
      return buildGeom( coords[0], coords[1], coords[2] );
    }
  }

  template <int mydim, int cdim, class GridImp> // for edges
  inline bool
  ALU3dGridGeometry<mydim, cdim, GridImp >::
  buildGeom(const HEdgeType & item, int twist, int)
  {
    const GEOEdgeType & edge = static_cast<const GEOEdgeType &> (item);
    // update geometry implementation
    geoImpl().update( edge.myvertex((twist)  %2)->Point(),
                      edge.myvertex((1+twist)%2)->Point() );
    return true;
  }

  template <int mydim, int cdim, class GridImp> // for Vertices ,i.e. Points
  inline bool
  ALU3dGridGeometry<mydim, cdim, GridImp >::
  buildGeom(const VertexType & item, int twist, int)
  {
    // update geometry implementation
    geoImpl().update( static_cast<const GEOVertexType &> (item).Point() );
    return true;
  }

} // end namespace Dune
#endif // end DUNE_ALUGRID_GEOMETRY_IMP_CC


==> anc/xt-super/dune-grid/dune/grid/alugrid/3d/grid.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALU3DGRIDGRID_HH
#define DUNE_ALU3DGRIDGRID_HH

//- System includes
#include <vector>

//- Dune includes
#include <dune/grid/utility/grapedataioformattypes.hh>
#include <dune/grid/common/capabilities.hh>
#include <dune/grid/alugrid/common/interfaces.hh>
#include <dune/common/bigunsignedint.hh>
#include <dune/common/deprecated.hh>

#include <dune/geometry/referenceelements.hh>

#include <dune/grid/common/grid.hh>
#include <dune/grid/alugrid/common/defaultindexsets.hh>
#include <dune/grid/common/sizecache.hh>
#include <dune/grid/alugrid/common/intersectioniteratorwrapper.hh>
#include <dune/grid/common/datahandleif.hh>
#include <dune/grid/common/defaultgridview.hh>

// bnd projection stuff
#include <dune/grid/common/boundaryprojection.hh>
#include <dune/grid/alugrid/common/bndprojection.hh>
#include <dune/grid/alugrid/common/objectfactory.hh>
#include <dune/grid/alugrid/common/backuprestore.hh>

//- Local includes
#include "alu3dinclude.hh"
#include "topology.hh"
#include "indexsets.hh"
#include "datahandle.hh"

#include <dune/grid/alugrid/3d/lbdatahandle.hh>

#include <dune/common/parallel/mpihelper.hh>

#if ALU3DGRID_PARALLEL
#include <dune/common/parallel/mpicollectivecommunication.hh>
#else
#include <dune/common/parallel/collectivecommunication.hh>
#endif

namespace Dune
{

  // Forward declarations
  template<int cd, int dim, class GridImp>
  class ALU3dGridEntity;
  template<int cd, PartitionIteratorType pitype, class GridImp >
  class ALU3dGridLevelIterator;
  template<int cd, class GridImp >
  class ALU3dGridEntityPointerBase;
  template<int cd, class GridImp >
  class ALU3dGridEntitySeed;
  template<int cd, class GridImp >
  class ALU3dGridEntityPointer;
  template<int mydim, int coorddim, class GridImp>
  class ALU3dGridGeometry;
  template<class GridImp>
  class ALU3dGridHierarchicIterator;
  template<class GridImp>
  class ALU3dGridIntersectionIterator;
  template<class GridImp>
  class ALU3dGridLevelIntersectionIterator;
  template<int codim, PartitionIteratorType pitype, class GridImp>
  class ALU3dGridLeafIterator;
  template <int mydim, int coorddim, class GridImp>
  class ALU3dGridMakeableEntity;
  template <class GridImp>
  class ALU3dGridFaceGeometryInfo;
  template< ALU3dGridElementType, class >
  class ALU3dGridGlobalIdSet;
  template< ALU3dGridElementType, class >
  class ALU3dGridLocalIdSet;
  template< ALU3dGridElementType, class >
  class ALU3dGridHierarchicIndexSet;
  template <class EntityImp>
  class ALUMemoryProvider;
  template< class >
  class ALU3dGridFactory;
  template <class GridImp, class GeometryImp, int nChild>
  class ALULocalGeometryStorage;
  template< ALU3dGridElementType elType, class Comm >
  struct ALU3dGridCommHelper;



  // Internal Forward Declarations
  // -----------------------------

#if ALU3DGRID_PARALLEL
  template< ALU3dGridElementType elType, class Comm = MPI_Comm >
  class ALU3dGrid;
#else // #if ALU3DGRID_PARALLEL
  template< ALU3dGridElementType elType, class Comm = No_Comm >
  class ALU3dGrid;
#endif // #else // #if ALU3DGRID_PARALLEL

  template < class Comm >
  struct ALUGridBaseGrid< 3, 3, cube, Comm >
  {
    typedef ALU3dGrid< hexa, Comm >  BaseGrid ;
  };

  template < class Comm>
  struct ALUGridBaseGrid< 3, 3, simplex, Comm >
  {
    typedef ALU3dGrid< tetra, Comm >  BaseGrid ;
  };



  // ALU3dGridCommunications
  // -----------------------
  struct ALU3dGridCommunicationsBase
  {
    template < class GitterImpl >
    void checkForConformingRefinement( GitterImpl* grid,
                                       const bool conformingRefinement )
    {
#ifdef ALUGRID_3D_CONFORMING_REFINEMENT
      if( grid && conformingRefinement )
      {
        grid->enableConformingClosure();
        grid->disableGhostCells();
      }
#endif
    }
  };


  template< ALU3dGridElementType elType, class Comm >
  struct ALU3dGridCommunications;

  template< ALU3dGridElementType elType >
  struct ALU3dGridCommunications< elType, No_Comm > : public ALU3dGridCommunicationsBase
  {
    using ALU3dGridCommunicationsBase :: checkForConformingRefinement ;

    typedef ALU3dGridLocalIdSet< elType, No_Comm > GlobalIdSet;
    typedef int GlobalId;

    typedef ALU3DSPACE GitterDuneImpl GitterImplType;

    typedef Dune::CollectiveCommunication< No_Comm > CollectiveCommunication;

    explicit ALU3dGridCommunications ( No_Comm comm ) {}

    int nlinks () const { return 0; }

    GitterImplType *createALUGrid ( const std::string &macroName, ALU3DSPACE ProjectVertex *projection,
                                    const bool conformingRefinement )
    {
      GitterImplType* grid = ( macroName.empty() ) ?
                             new GitterImplType() : new GitterImplType ( macroName.c_str(), projection );
      // check whether conforming refinement should be enabled
      checkForConformingRefinement( grid, conformingRefinement );
      return grid ;
    }

    GitterImplType *createALUGrid ( std::istream& stream, ALU3DSPACE ProjectVertex *projection,
                                    const bool conformingRefinement )
    {
#ifdef ALUGRID_CONSTRUCTION_WITH_STREAMS
      GitterImplType* grid = new GitterImplType ( stream, projection );
      // check whether conforming refinement should be enabled
      checkForConformingRefinement( grid, conformingRefinement );
      return grid ;
#else
      return 0;
#endif
    }

    static No_Comm defaultComm () { return No_Comm(); }

    static int getRank ( No_Comm comm ) { return 0; }

    static typename ALU3DSPACE Gitter::Geometric::BuilderIF &getBuilder ( GitterImplType &grid )
    {
      ALU3DSPACE Gitter::Geometric::BuilderIF* builder =
        dynamic_cast< ALU3DSPACE Gitter::Geometric::BuilderIF* >( &grid.container() );
      if( ! builder )
        DUNE_THROW(InvalidStateException,"dynamic_cast of ALUGrid builder failed");
      return *builder;
    }

    static void duneNotifyMacroGridChanges ( GitterImplType &grid ) {}

    CollectiveCommunication ccobj_;
  };

#if ALU3DGRID_PARALLEL
  template< ALU3dGridElementType elType >
  struct ALU3dGridCommunications< elType, MPI_Comm > : public ALU3dGridCommunicationsBase
  {
    using ALU3dGridCommunicationsBase :: checkForConformingRefinement ;

    typedef ALU3dGridGlobalIdSet< elType, MPI_Comm > GlobalIdSet;
    typedef ALUGridId< ALUMacroKey > GlobalId;

    typedef ALU3DSPACE GitterDunePll GitterImplType;

    typedef Dune::CollectiveCommunication< MPI_Comm > CollectiveCommunication;

    explicit ALU3dGridCommunications ( MPI_Comm comm )
      : ccobj_( comm ), mpAccess_( comm )
    {}

    int nlinks () const { return mpAccess_.nlinks(); }

    GitterImplType *createALUGrid ( const std::string &macroName, ALU3DSPACE ProjectVertex *projection,
                                    const bool conformingRefinement )
    {
      GitterImplType* grid = new GitterImplType( macroName.c_str(), mpAccess_, projection );
      // check whether conforming refinement should be enabled
      checkForConformingRefinement( grid, conformingRefinement );
      return grid;
    }

    GitterImplType *createALUGrid ( std::istream& stream, ALU3DSPACE ProjectVertex *projection,
                                    const bool conformingRefinement )
    {
#ifdef ALUGRID_CONSTRUCTION_WITH_STREAMS
      GitterImplType* grid = new GitterImplType ( stream, mpAccess_, projection );
      // check whether conforming refinement should be enabled
      checkForConformingRefinement( grid, conformingRefinement );
      return grid ;
#else
      return 0;
#endif
    }

    static MPI_Comm defaultComm () { return MPI_COMM_WORLD; }

    static int getRank ( MPI_Comm comm )
    {
      int rank = 0;
      MPI_Comm_rank( comm, &rank );
      return rank;
    }

    static typename ALU3DSPACE Gitter::Geometric::BuilderIF &getBuilder ( GitterImplType &grid )
    {
      ALU3DSPACE Gitter::Geometric::BuilderIF* builder =
        dynamic_cast< ALU3DSPACE Gitter::Geometric::BuilderIF* >( &grid.containerPll() );
      if( ! builder )
        DUNE_THROW(InvalidStateException,"dynamic_cast of ALUGrid builder failed");
      return *builder;
    }

    static void duneNotifyMacroGridChanges ( GitterImplType &grid )
    {
      grid.duneNotifyMacroGridChanges();
    }

    CollectiveCommunication ccobj_;
    ALU3DSPACE MpAccessMPI mpAccess_;
  };
#endif // #if ALU3DGRID_PARALLEL



  // ALU3dGridFamily
  // ---------------

  template< ALU3dGridElementType elType, class Comm >
  struct ALU3dGridFamily
  {
    typedef ALU3dGrid< elType, Comm > GridImp;
    typedef ALU3dGridFamily< elType, Comm > GridFamily;

    static const int dim = 3;
    static const int dimworld = 3;

    //! Type of the local id set
    typedef ALU3dGridLocalIdSet< elType, Comm > LocalIdSetImp;

    //! Type of the global id set
    typedef typename ALU3dGridCommunications< elType, Comm >::GlobalIdSet GlobalIdSetImp;

    //! type of ALU3dGrids global id
    typedef typename ALU3dGridCommunications< elType, Comm >::GlobalId GlobalIdType;

    //! type of ALU3dGrids local id
    typedef int LocalIdType;

    struct Traits
    {
      //! type of ALU3dGrids local id
      typedef typename GridFamily::LocalIdType LocalIdType;

      //! type of ALU3dGrids global id
      typedef typename GridFamily::GlobalIdType GlobalIdType;

      typedef typename GridFamily::GridImp Grid;

      typedef Dune::Intersection< const Grid, LeafIntersectionWrapper< const Grid > > LeafIntersection;
      typedef Dune::Intersection< const Grid, LevelIntersectionWrapper< const Grid > > LevelIntersection;

      typedef Dune::IntersectionIterator< const Grid, LeafIntersectionIteratorWrapper< const Grid >, LeafIntersectionWrapper< const Grid > > IntersectionIterator;

      typedef Dune::IntersectionIterator< const Grid, LeafIntersectionIteratorWrapper< const Grid >, LeafIntersectionWrapper< const Grid > > LeafIntersectionIterator;
      typedef Dune::IntersectionIterator< const Grid, LevelIntersectionIteratorWrapper< const Grid >, LevelIntersectionWrapper< const Grid > > LevelIntersectionIterator;

      typedef Dune::EntityIterator< 0, const Grid, ALU3dGridHierarchicIterator< const Grid > > HierarchicIterator;

      typedef DuneBoundaryProjection< dimworld > DuneBoundaryProjectionType;
      typedef std::vector< const DuneBoundaryProjectionType * > DuneBoundaryProjectionVector;

      template< int cd >
      struct Codim
      {
        // IMPORTANT: Codim<codim>::Geometry == Geometry<dim-codim,dimw>
        typedef ALU3dGridGeometry< dim-cd, dimworld, const Grid > GeometryImpl;
        typedef ALU3dGridGeometry< dim-cd, dim, const Grid > LocalGeometryImpl;
        typedef Dune::Geometry< dim-cd, dimworld, const Grid, ALU3dGridGeometry > Geometry;
        typedef Dune::Geometry< dim-cd, dim, const Grid, ALU3dGridGeometry > LocalGeometry;

        typedef Dune::Entity< cd, dim, const Grid, ALU3dGridEntity > Entity;

        // minimal information to generate entities
        typedef ALU3dGridEntitySeed< cd , const Grid> EntitySeed ;

        typedef ALU3dGridEntityPointer< cd, const Grid > EntityPointerImpl;
        typedef Dune::EntityPointer< const Grid, EntityPointerImpl > EntityPointer;

        template< PartitionIteratorType pitype >
        struct Partition
        {
          typedef Dune::EntityIterator< cd, const Grid, ALU3dGridLevelIterator< cd, pitype, const Grid > > LevelIterator;
          typedef Dune::EntityIterator< cd, const Grid, ALU3dGridLeafIterator< cd, pitype, const Grid > > LeafIterator;
        }; // struct Partition

        typedef typename Partition< All_Partition >::LevelIterator LevelIterator;
        typedef typename Partition< All_Partition >::LeafIterator LeafIterator;
      }; // struct Codim

      template< PartitionIteratorType pitype >
      struct Partition
      {
        typedef Dune::GridView<DefaultLevelGridViewTraits< const Grid, pitype > > LevelGridView;
        typedef Dune::GridView<DefaultLeafGridViewTraits< const Grid, pitype > > LeafGridView;
      }; // struct Partition

      //! Type of the level index set
      typedef DefaultIndexSet< GridImp, typename Codim< 0 > :: LevelIterator > LevelIndexSetImp;

      //! Type of the leaf index set
      typedef DefaultIndexSet< GridImp, typename Codim< 0 > :: LeafIterator > LeafIndexSetImp;

      typedef IndexSet< Grid, LevelIndexSetImp > LevelIndexSet;
      typedef IndexSet< Grid, LeafIndexSetImp > LeafIndexSet;
      typedef IdSet< Grid, LocalIdSetImp, LocalIdType > LocalIdSet;
      typedef IdSet< Grid, GlobalIdSetImp, GlobalIdType > GlobalIdSet;

      typedef Dune::CollectiveCommunication< Comm > CollectiveCommunication;
    }; // struct Traits

    //! Type of the level index set implementation
    typedef typename Traits :: LevelIndexSetImp LevelIndexSetImp;

    //! Type of the leaf index set implementation
    typedef typename Traits :: LeafIndexSetImp LeafIndexSetImp;

  }; // struct ALU3dGridFamily



  //**********************************************************************
  //
  // --ALU3dGrid
  // --Grid
  //
  //**********************************************************************

  /**
     \brief [<em> provides \ref Dune::Grid </em>]
     \brief 3D grid with support for hexahedrons and tetrahedrons.
     The ALU3dGrid implements the Dune GridInterface for 3d tetrahedral and
     hexahedral meshes. This grid can be locally adapted and used in parallel
     computations using dynamic load balancing.

     @note
     Adaptive parallel grid supporting dynamic load balancing, written
     mainly by Bernard Schupp. This grid supports hexahedrons and tetrahedrons.

     (see ALUGrid homepage: http://www.mathematik.uni-freiburg.de/IAM/Research/alugrid/)

     Two tools are available for partitioning :
     \li Metis ( version 4.0 and higher, see http://glaros.dtc.umn.edu/gkhome/views/metis/metis/ )
     \li ParMETIS ( http://glaros.dtc.umn.edu/gkhome/metis/parmetis/overview )

     For installation instructions see http://www.dune-project.org/external_libraries/install_alugrid.html .
     @author Robert Kloefkorn
   */
  template< ALU3dGridElementType elType, class Comm >
  class ALU3dGrid
    : public GridDefaultImplementation< 3, 3, alu3d_ctype,
          ALU3dGridFamily< elType, Comm > >,
      public HasObjectStream,
      public HasHierarchicIndexSet
  {
    typedef ALU3dGrid< elType, Comm > ThisType;
    typedef GridDefaultImplementation< 3, 3, alu3d_ctype, ALU3dGridFamily< elType, Comm > > BaseType;

    // for compatibility: MyType := ThisType
    typedef ThisType MyType;

    // friend declarations
    friend class ALU3dGridEntity< 0, 3, const ThisType>;
    friend class ALU3dGridEntity< 1, 3, const ThisType>;
    friend class ALU3dGridEntity< 2, 3, const ThisType>;
    friend class ALU3dGridEntity< 3, 3, const ThisType>;

    friend class ALU3dGridIntersectionIterator< ThisType >;

    friend class ALU3dGridEntityPointerBase< 0, const ThisType >;
    friend class ALU3dGridEntityPointerBase< 1, const ThisType >;
    friend class ALU3dGridEntityPointerBase< 2, const ThisType >;
    friend class ALU3dGridEntityPointerBase< 3, const ThisType >;

    friend class ALU3dGridEntityPointer< 0, const ThisType >;
    friend class ALU3dGridEntityPointer< 1, const ThisType >;
    friend class ALU3dGridEntityPointer< 2, const ThisType >;
    friend class ALU3dGridEntityPointer< 3, const ThisType >;

    friend class ALU3dGridIntersectionIterator< const ThisType >;
    friend class ALU3dGridHierarchicIterator< const ThisType >;

    friend class ALU3dGridHierarchicIndexSet< elType, Comm >;
    friend class ALU3dGridGlobalIdSet< elType, Comm >;
    friend class ALU3dGridLocalIdSet< elType, Comm >;

    friend class Conversion< ThisType, HasObjectStream >;
    friend class Conversion< const ThisType, HasObjectStream >;

    friend class Conversion< ThisType, HasHierarchicIndexSet >;
    friend class Conversion< const ThisType, HasHierarchicIndexSet >;

    friend struct ALU3dGridCommHelper< elType, Comm >;

    // new intersection iterator is a wrapper which get itersectioniteratoimp as pointers
  public:
    typedef ALU3dGridIntersectionIterator<const ThisType>
    IntersectionIteratorImp;
    typedef ALU3dGridIntersectionIterator<const ThisType>
    LeafIntersectionIteratorImp;
    typedef ALU3dGridLevelIntersectionIterator<const ThisType>
    LevelIntersectionIteratorImp;

    friend class IntersectionIteratorWrapper < const ThisType, LeafIntersectionIteratorImp > ;
    friend class IntersectionIteratorWrapper < const ThisType, LevelIntersectionIteratorImp > ;
    friend class LeafIntersectionIteratorWrapper < const ThisType > ;
    friend class LevelIntersectionIteratorWrapper< const ThisType > ;

    //**********************************************************
    // The Interface Methods
    //**********************************************************
  public:
    enum { refineStepsForHalf = 1 };

    static const ALU3dGridElementType elementType = elType;
    typedef typename ALU3DSPACE GatherScatterType::ObjectStreamType ObjectStreamType;
    typedef ObjectStreamType InStreamType ;
    typedef ObjectStreamType OutStreamType ;

    typedef ALU3dGridFamily< elType, Comm > GridFamily;
    typedef typename GridFamily::Traits Traits;

    static const int dimension = BaseType::dimension;
    static const int dimensionworld = BaseType::dimensionworld;

  protected:
    typedef MakeableInterfaceObject< typename Traits::template Codim< 0 >::Geometry > GeometryObject;
    friend class ALULocalGeometryStorage< const ThisType, GeometryObject, 8 >;

  public:
    //! Type of the hierarchic index set
    typedef ALU3dGridHierarchicIndexSet< elType, Comm > HierarchicIndexSet;

    //! Type of the level index set, needed by data handle
    typedef typename GridFamily::LevelIndexSetImp LevelIndexSetImp;
    //! Type of the leaf index set, needed by data handle
    typedef typename GridFamily::LeafIndexSetImp LeafIndexSetImp;

    //! reference element type
    typedef ReferenceElement< alu3d_ctype, dimension > ReferenceElementType;

    //! \brief boundary projection type
    typedef typename Traits::DuneBoundaryProjectionType DuneBoundaryProjectionType;
    //! \brief boundary projection type
    typedef typename Traits::DuneBoundaryProjectionVector DuneBoundaryProjectionVector;

    //! type of ALUGrid Vertex Projection Interface
    typedef ALU3DSPACE ProjectVertex ALUGridVertexProjectionType;

    //! type of collective communication object
    typedef typename Traits::CollectiveCommunication CollectiveCommunication;

  public:
    typedef MakeableInterfaceObject<typename Traits::template Codim<0>::Entity> EntityObject;
    typedef MakeableInterfaceObject<typename Traits::template Codim<1>::Entity> FaceObject;
    typedef MakeableInterfaceObject<typename Traits::template Codim<2>::Entity> EdgeObject;
    typedef MakeableInterfaceObject<typename Traits::template Codim<3>::Entity> VertexObject;

    typedef ALUGridObjectFactory< ThisType >  GridObjectFactoryType;

  protected:
    friend class ALUGridBoundaryProjection< ThisType, alu3d_ctype >;
    // type of ALUGrid boundary projection wrapper
    typedef ALUGridBoundaryProjection< ThisType, alu3d_ctype > ALUGridBoundaryProjectionType;

    //! Type of the local id set
    typedef typename GridFamily::LocalIdSetImp LocalIdSetImp;

    typedef typename GridFamily::GlobalIdSetImp GlobalIdSetImp;

  public:
    //! Type of the global id set
    typedef typename Traits::GlobalIdSet GlobalIdSet;

    //! Type of the local id set
    typedef typename Traits::LocalIdSet LocalIdSet;

  protected:
    typedef ALU3dGridLeafIterator< 0, All_Partition, const ThisType > LeafIteratorImp;
    typedef typename Traits::template Codim< 0 >::LeafIterator LeafIteratorType;
    typedef typename Traits::template Codim< 0 >::LeafIterator LeafIterator;

    typedef ALU3dGridHierarchicIterator< const ThisType > HierarchicIteratorImp;

    typedef typename ALU3dImplTraits< elType, Comm >::GitterImplType GitterImplType;

    //! max number of levels
    enum {
      //! \brief maximal number of levels is 32
      MAXL = 32
    };

    //! element chunk for refinement
    enum {
      //! \brief normal default number of new elements for new adapt method
      newElementsChunk_ = 128
    };

    //! upper estimate on number of elements that could be created when a new element is created
    enum {
      /** \brief if one element is refined then it
          causes apporximately not more than
          this number of new elements  */
      refineEstimate_ = 8
    };

  public:
    typedef Comm MPICommunicatorType;

    typedef ALU3dGridCommunications< elType, Comm > Communications;

  protected:
    typedef ALU3dGridVertexList< Comm > VertexListType;
    typedef ALU3dGridLeafVertexList< Comm > LeafVertexListType;

    //! Constructor which reads an ALU3dGrid Macro Triang file
    //! or given GridFile
    ALU3dGrid ( const std::string &macroTriangFilename,
                const MPICommunicatorType mpiComm,
                const DuneBoundaryProjectionType *bndPrj,
                const DuneBoundaryProjectionVector *bndVec,
                const ALUGridRefinementType refinementType ) DUNE_DEPRECATED_MSG("ALUGrid is deprecated, please use the new module DUNE-ALUGrid.");

  public:
    //! \brief Desctructor
    virtual ~ALU3dGrid();

    //! \brief for grid identification
    static inline std::string name ();

    /** \brief  Return maximum level defined in this grid. Levels are numbered
        maxLevel with 0 the coarsest level.
     */
    int maxLevel() const;

    //! Iterator to first entity of given codim on level
    template<int cd, PartitionIteratorType pitype>
    typename Traits::template Codim<cd>::template Partition<pitype>::LevelIterator
    lbegin (int level) const;

    //! one past the end on this level
    template<int cd, PartitionIteratorType pitype>
    typename Traits::template Codim<cd>::template Partition<pitype>::LevelIterator
    lend (int level) const;

    //! Iterator to first entity of given codim on level
    template<int cd>
    typename Traits::template Codim<cd>::
    template Partition<All_Partition>::LevelIterator
    lbegin (int level) const;

    //! one past the end on this level
    template<int cd>
    typename Traits::template Codim<cd>::
    template Partition<All_Partition>::LevelIterator
    lend (int level) const;

  private:
    //! General definiton for a leaf iterator
    template <int codim, PartitionIteratorType pitype>
    typename Traits::template Codim<codim>::template Partition<pitype>::LeafIterator
    leafbegin(int level) const;

    //! General definition for an end iterator on leaf level
    template <int codim, PartitionIteratorType pitype>
    typename Traits::template Codim<codim>::template Partition<pitype>::LeafIterator
    leafend(int level) const;

    //! General definiton for a leaf iterator
    template <int codim>
    typename Traits::template Codim<codim>::LeafIterator
    leafbegin(int level) const;

    //! General definition for an end iterator on leaf level
    template <int codim>
    typename Traits::template Codim<codim>::LeafIterator
    leafend(int level) const;

    //! Iterator to first entity of codim 0 on leaf level (All_Partition)
    LeafIteratorType leafbegin (int level) const;

    //! one past the end on this leaf level (codim 0 and All_Partition)
    LeafIteratorType leafend (int level) const;

    //! Iterator to first entity of codim 0 on leaf level (All_Partition)
    LeafIteratorType leafbegin () const;

    //! one past the end on this leaf level (codim 0 and All_Partition)
    LeafIteratorType leafend () const;

  public:
    //! General definiton for a leaf iterator
    template <int codim, PartitionIteratorType pitype>
    typename Traits::template Codim<codim>::template Partition<pitype>::LeafIterator
    leafbegin() const;

    //! General definition for an end iterator on leaf level
    template <int codim, PartitionIteratorType pitype>
    typename Traits::template Codim<codim>::template Partition<pitype>::LeafIterator
    leafend() const;

    //! General definiton for a leaf iterator
    template <int codim>
    typename Traits::template Codim<codim>::LeafIterator
    leafbegin() const;

    //! General definition for an end iterator on leaf level
    template <int codim>
    typename Traits::template Codim<codim>::LeafIterator
    leafend() const;

  private:
    //! General definiton for a leaf iterator
    template <int codim, PartitionIteratorType pitype>
    typename Traits::template Codim<codim>::template Partition<pitype>::LeafIterator
    createLeafIteratorBegin (int level) const;

    //! General definition for an end iterator on leaf level
    template <int codim, PartitionIteratorType pitype>
    typename Traits::template Codim<codim>::template Partition<pitype>::LeafIterator
    createLeafIteratorEnd(int level) const;

  public:
    //! number of grid entities per level and codim
    int size (int level, int cd) const;

    //! number of leaf entities per codim in this process
    int size (int codim) const;

    //! number of entities per level and geometry type in this process
    int size (int level, GeometryType type) const;

    //! number of boundary segments
    size_t numBoundarySegments() const;

    //! number of leaf entities per geometry type in this process
    int size (GeometryType type) const;

    //! number of grid entities on all levels for given codim
    int global_size (int cd) const ;

    // (no interface method) number of grid entities in the entire grid for given codim
    int hierSetSize (int cd) const;

    //! get global id set of grid
    const GlobalIdSet &globalIdSet () const
    {
      if( !globalIdSet_ )
        globalIdSet_ = new GlobalIdSetImp( *this );
      return *globalIdSet_;
    }

    //! get global id set of grid
    const LocalIdSet & localIdSet () const { return localIdSet_; }

    //! get leaf index set of the grid
    const typename Traits :: LeafIndexSet & leafIndexSet () const;

    //! get level index set of the grid
    const typename Traits :: LevelIndexSet & levelIndexSet (int level) const;

    /** \brief Calculates load of each process and repartition the grid if neccessary.
        For parameters of the load balancing process see the README file
        of the ALUGrid package.
     */
    bool loadBalance ();

    /** \brief Calculates load of each process and repartition the grid if neccessary.
        For parameters of the load balancing process see the README file
        of the ALUGrid package.
       \param data the data handler class that must implement three methods:
          \code
          // calls data inline on macro element. From there the data of
          // all children can be written to the message buffer.
          // MessageBufferImp implements the MessageBufferIF interface.
          template<class MessageBufferImp>
          void inlineData ( MessageBufferImp& buff, Dune::Entity<0> & e);

          // calls data xtract on macro element. From there the data of
          // all children can be restored from the message buffer.
          // numChildren is the number of all children underneath the
          // macro element e.
          // MessageBufferImp implements the MessageBufferIF interface.
          template<class MessageBufferImp>
          void xtractData ( MessageBufferImp& buff, Dune::Entity<0> & e, size_t numChildren );

          // This method is called at the end of the load balancing process
          // before adaptation markers are removed. Here the user can apply
          // a data compression or other features. This method can be
          // empty if nothing should be done.
          void compress ();
          \endcode
     */
    template <class DataHandle>
    bool loadBalance (DataHandle & data);

    template< class DataHandleImpl, class Data >
    bool loadBalance ( CommDataHandleIF< DataHandleImpl, Data > &dataHandle )
    {
      typedef ALUGridLoadBalanceDataHandle< ThisType, DataHandleImpl, Data > LBHandle;
      LBHandle lbHandle( *this, dataHandle );
      return loadBalance( lbHandle );
    }

    /** \brief ghostSize is one for codim 0 and zero otherwise for this grid  */
    int ghostSize (int level, int codim) const;

    /** \brief overlapSize is zero for this grid  */
    int overlapSize (int level, int codim) const { return 0; }

    /** \brief ghostSize is one for codim 0 and zero otherwise for this grid  */
    int ghostSize (int codim) const;

    /** \brief overlapSize is zero for this grid  */
    int overlapSize (int codim) const { return 0; }

    /** \brief @copydoc Dune::Grid::communicate */
    template<class DataHandleImp,class DataTypeImp>
    void communicate (CommDataHandleIF<DataHandleImp,DataTypeImp> & data,
                      InterfaceType iftype, CommunicationDirection dir, int level) const;

    /** \brief Communicate information on distributed entities on the leaf grid.
       Template parameter is a model of Dune::CommDataHandleIF.
     */
    template<class DataHandleImp,class DataTypeImp>
    void communicate (CommDataHandleIF<DataHandleImp,DataTypeImp> & data,
                      InterfaceType iftype, CommunicationDirection dir) const;

  private:
    typedef ALU3DSPACE GatherScatter GatherScatterType;

  public:
    /** \brief @copydoc Dune::Grid::comm() */
    const CollectiveCommunication &comm () const { return communications().ccobj_; }

    //! returns if a least one entity was marked for coarsening
    bool preAdapt ( );

    //! clear all entity new markers
    void postAdapt ( );

    /** \brief  @copydoc Dune::Grid::adapt() */
    bool adapt ();

    /** \brief  @copydoc Dune::Grid::adapt()
        \param handle handler for restriction and prolongation operations
        which is a Model of the AdaptDataHandleInterface class.
     */
    template< class GridImp, class DataHandle >
    bool adapt ( AdaptDataHandleInterface< GridImp, DataHandle > &handle );

    //! uses the interface, mark on entity and refineLocal
    void globalRefine ( int refCount );

    template< class GridImp, class DataHandle >
    void globalRefine ( int refCount, AdaptDataHandleInterface< GridImp, DataHandle > &handle );

    //**********************************************************
    // End of Interface Methods
    //**********************************************************
    /** \brief write Grid to file in specified FileFormatType
     */
    template <GrapeIOFileFormatType ftype>
    bool writeGrid( const std::string filename, alu3d_ctype time ) const ;

    bool writeGrid_Xdr( const std::string filename, alu3d_ctype time ) const ;
    //! write leaf grid in macro grid format to ascii file
    bool writeGrid_Ascii( const std::string filename, alu3d_ctype time, bool scientific = false ) const ;

    /** \brief write macro grid in ALUGrid macro format to path/filename.rank
     */
    bool writeMacroGrid( const std::string path, const std::string filename ) const ;

    /** \brief read Grid from file filename and store time of mesh in time
     */
    template <GrapeIOFileFormatType ftype>
    bool readGrid( const std::string filename, alu3d_ctype & time );

    /** \brief backup to ostream */
    void backup( std::ostream& ) const ;

    /** \brief restore from istream */
    void restore( std::istream& ) ;

    // (no interface method) get hierarchic index set of the grid
    const HierarchicIndexSet & hierarchicIndexSet () const { return hIndexSet_; }

    // set max of given mxl and actual maxLevel
    // for loadBalance
    void setMaxLevel (int mxl);

    // no interface method, but has to be public
    void updateStatus ();

    //! @copydoc Dune::Grid::mark
    bool mark( int refCount , const typename Traits::template Codim<0>::Entity & e);

    //! @copydoc Dune::Grid::getMark
    int getMark( const typename Traits::template Codim<0>::Entity & e) const;

  public:
    static MPICommunicatorType defaultCommunicator ()
    {
      return Communications::defaultComm();
    }

    using BaseType :: getRealImplementation ;

    template< class IntersectionType >
    static const typename BaseType
    :: template ReturnImplementationType< IntersectionType >
    :: ImplementationType &
    getRealIntersection ( const IntersectionType &intersection )
    {
      return getRealImplementation( intersection );
    }

    //! deliver all geometry types used in this grid
    const std::vector<GeometryType>& geomTypes (int codim) const { return geomTypes_[codim]; }

    // return reference to org ALU3dGrid
    // private method, but otherwise we have to friend class all possible
    // types of LevelIterator ==> later
    GitterImplType &myGrid () const;

    virtual GitterImplType *createALUGrid ( const std::string &macroName )
    {
      assert( communications_ );
      return communications_->createALUGrid( macroName, vertexProjection(), conformingRefinement() );
    }

    virtual GitterImplType *createALUGrid ( std::istream& stream )
    {
      assert( communications_ );
      return communications_->createALUGrid( stream, vertexProjection(), conformingRefinement() );
    }

    ALUGridVertexProjectionType* vertexProjection() { return (ALUGridVertexProjectionType *) vertexProjection_; }

    // return appropriate ALUGrid builder
    virtual typename ALU3DSPACE Gitter::Geometric::BuilderIF &getBuilder () const
    {
      return Communications::getBuilder( myGrid() );
    }

    // helper function for factory
    virtual void duneNotifyMacroGridChanges ()
    {
      Communications::duneNotifyMacroGridChanges( myGrid() );
    }

    //! return reference to Dune reference element according to elType
    const ReferenceElementType & referenceElement() const { return referenceElement_; }

    template < class EntitySeed >
    typename Traits :: template Codim< EntitySeed :: codimension > :: EntityPointer
    entityPointer( const EntitySeed& seed ) const
    {
      enum { codim = EntitySeed :: codimension };
      typedef ALU3dGridEntityPointer < codim, const ThisType > ALUPointer ;
      return ALUPointer( factory(), seed ) ;
    }

    // number of links to other processors, for internal use only
    int nlinks () const { return communications().nlinks(); }

    LeafVertexListType & getLeafVertexList() const
    {
      if( !leafVertexList_.up2Date() ) leafVertexList_.setupVxList(*this);
      return leafVertexList_;
    }

    int getLevelOfLeafVertex ( const typename ALU3dImplTraits< elType, Comm >::VertexType &vertex ) const
    {
      assert( leafVertexList_.up2Date() );
      return leafVertexList_.getLevel(vertex);
    }

    VertexListType & getVertexList(int level) const
    {
      assert( level >= 0 );
      assert( level <= maxLevel() );
      VertexListType & vxList = vertexList_[level];
      if(!vxList.up2Date()) vxList.setupVxList(*this,level);
      return vxList;
    }

    ALU3dGridItemListType & getGhostLeafList(int codim) const
    {
      assert( codim >= 1 );
      assert( codim <= 3 );
      return ghostLeafList_[codim-1];
    }

    ALU3dGridItemListType & getGhostLevelList(int codim, int level) const
    {
      assert( codim >= 1 );
      assert( codim <= 3 );

      assert( level >= 0 );
      assert( level <= maxLevel() );
      return ghostLevelList_[codim-1][level];
    }

    ALU3dGridItemListType & getEdgeList(int level) const
    {
      assert( level >= 0 );
      assert( level <= maxLevel() );
      return levelEdgeList_[level];
    }

  protected:
    //! Copy constructor should not be used
    ALU3dGrid( const ThisType & );

    //! assignment operator should not be used
    const ThisType &operator= ( const ThisType & );

    //! reset size and global size, update Level- and LeafIndexSet, if they exist
    void calcExtras();

    //! calculate maxlevel
    void calcMaxLevel();

    //! make grid walkthrough and calc global size
    void recalcGlobalSize();

    //! check whether macro grid format is of our type
    void checkMacroGridFile (const std::string filename);

    //! check whether macro grid has the right element type
    void checkMacroGrid ();

    //! return boudanry projection for given segment Id
    const DuneBoundaryProjectionType* boundaryProjection(const int segmentIndex) const
    {
      if( bndPrj_ )
      {
        return bndPrj_;
      }
      else
      {
        // pointer can be zero (which is emulates the identity mapping then)
        assert( bndVec_ );
        assert( segmentIndex < (int) bndVec_->size() );
        return (*bndVec_)[ segmentIndex ];
      }
    }

    const Communications &communications () const
    {
      assert( communications_ );
      return *communications_;
    }

    const GridObjectFactoryType& factory() const {
#ifdef USE_SMP_PARALLEL
      assert( (int) factoryVec_.size() > GridObjectFactoryType :: threadNumber() );
      return factoryVec_[ GridObjectFactoryType :: threadNumber() ];
#else
      return factory_;
#endif
    }

  public:
    // return true if conforming refinement is enabled
    bool conformingRefinement() const
    {
      return (refinementType_ == conforming) ;
    }

    // return true if ghost cells are available
    bool ghostCellsEnabled () const
    {
#ifdef ALUGRID_3D_CONFORMING_REFINEMENT
      return myGrid().ghostCellsEnabled();
#else
      return true ;
#endif
    }
  protected:
    /////////////////////////////////////////////////////////////////
    //
    // Internal variables
    //
    /////////////////////////////////////////////////////////////////

    // the real ALU grid
    mutable GitterImplType *mygrid_;

    // max level of grid
    int maxlevel_;

    // count how much elements where marked
    mutable int coarsenMarked_;
    mutable int refineMarked_;

    // at the moment the number of different geom types is 1
    enum { numberOfGeomTypes = 1 };
    std::vector< std::vector<GeometryType> > geomTypes_;

    // our hierarchic index set
    HierarchicIndexSet hIndexSet_;

    // out global id set
    mutable GlobalIdSetImp *globalIdSet_;

    // out global id set
    LocalIdSetImp localIdSet_;

    // the level index set ( default type )
    mutable std::vector < LevelIndexSetImp * > levelIndexVec_;

    // the leaf index set
    mutable LeafIndexSetImp * leafIndexSet_;

    // the reference element
    const ReferenceElementType& referenceElement_;

    mutable VertexListType vertexList_[MAXL];

    mutable ALU3dGridItemListType ghostLeafList_[ dimension ];
    mutable ALU3dGridItemListType ghostLevelList_[ dimension ][MAXL];

    mutable ALU3dGridItemListType levelEdgeList_[MAXL];

    mutable LeafVertexListType leafVertexList_;

    // the type of our size cache
    typedef SizeCache<MyType> SizeCacheType;
    SizeCacheType * sizeCache_;

#ifdef USE_SMP_PARALLEL
    std::vector< GridObjectFactoryType > factoryVec_;
#else
    GridObjectFactoryType factory_;
#endif

    // variable to ensure that postAdapt ist called after adapt
    bool lockPostAdapt_;

    // pointer to Dune boundary projection
    const DuneBoundaryProjectionType* bndPrj_;

    // pointer to Dune boundary projection
    const DuneBoundaryProjectionVector* bndVec_;

    // boundary projection for vertices
    ALUGridBoundaryProjectionType* vertexProjection_ ;

    // pointer to communications object
    Communications *communications_;

    // refinement type (nonconforming or conforming)
    const ALUGridRefinementType refinementType_ ;
  }; // end class ALU3dGrid


  bool checkMacroGrid ( ALU3dGridElementType elType ,
                        const std::string filename );
  const char* elType2Name( ALU3dGridElementType elType );

  namespace Capabilities
  {

    template< ALU3dGridElementType elType, class Comm, int cdim >
    struct hasEntity< Dune::ALU3dGrid< elType, Comm >, cdim >
    {
      static const bool v = true;
    };

    template< ALU3dGridElementType elType, class Comm >
    struct DUNE_DEPRECATED_MSG("Capabilities::isParallel will be removed after dune-grid-2.4.") isParallel< ALU3dGrid< elType, Comm > >
    {
      static const bool DUNE_DEPRECATED_MSG("Capabilities::isParallel will be removed after dune-grid-2.4.") v = true;
    };

    template< ALU3dGridElementType elType, class Comm >
    struct isLevelwiseConforming< ALU3dGrid< elType, Comm > >
    {
      static const bool v = true;
    };

    template< ALU3dGridElementType elType, class Comm >
    struct hasBackupRestoreFacilities< ALU3dGrid< elType, Comm > >
    {
      static const bool v = true;
    };

  } // end namespace Capabilities

} // end namespace Dune

#include "grid_inline.hh"
#if COMPILE_ALUGRID_INLINE
  #include "grid_imp.cc"
#endif
#endif


==> anc/xt-super/dune-grid/dune/grid/alugrid/3d/grid_imp.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALUGRID_GRID_IMP_CC
#define DUNE_ALUGRID_GRID_IMP_CC

#if COMPILE_ALUGRID_INLINE == 0
#include <config.h>
#endif

// Dune includes
#include <dune/common/stdstreams.hh>

// Local includes
#include "entity.hh"
#include "iterator.hh"
#include "datahandle.hh"

#include "grid.hh"

#if COMPILE_ALUGRID_INLINE
#define alu_inline inline
#else
#define alu_inline
#endif

namespace Dune
{

  template< class Comm >
  template< class GridType >
  alu_inline
  void ALU3dGridVertexList< Comm >::
  setupVxList(const GridType & grid, int level)
  {
    // iterates over grid elements of given level and adds all vertices to
    // given list
    enum { codim = 3 };

    VertexListType & vxList = vertexList_;

    unsigned int vxsize = grid.hierarchicIndexSet().size(codim);
    if( vxList.size() < vxsize ) vxList.reserve(vxsize);
    std::vector<int> visited_(vxsize);

    for(unsigned int i=0; i<vxsize; i++)
    {
      visited_[i] = 0;
    }

    vxList.resize(0);

    const ALU3dGridElementType elType = GridType:: elementType;

    typedef ALU3DSPACE ALU3dGridLevelIteratorWrapper< 0, Dune::All_Partition, Comm > ElementLevelIteratorType;
    typedef typename ElementLevelIteratorType :: val_t val_t;

    typedef ALU3dImplTraits< elType, Comm > ImplTraits;
    typedef typename ImplTraits::IMPLElementType IMPLElementType;
    typedef typename ImplTraits::VertexType VertexType;

    enum { nVx = ElementTopologyMapping < elType > :: numVertices };

    ElementLevelIteratorType it ( grid, level, grid.nlinks() );

    int count = 0;
    for( it.first(); !it.done() ; it.next())
    {
      val_t & item = it.item();

      IMPLElementType * elem = 0;
      if( item.first )
        elem = static_cast<IMPLElementType *> (item.first);
      else if( item.second )
        elem = static_cast<IMPLElementType *> (item.second->getGhost().first);

      assert( elem );

      for(int i=0; i<nVx; ++i)
      {
        VertexType * vx = elem->myvertex(i);
        assert( vx );

        // insert only interior and border vertices
        if( vx->isGhost() ) continue;

        const int idx = vx->getIndex();
        if(visited_[idx] == 0)
        {
          vxList.push_back(vx);
          ++count;
        }
        visited_[idx] = 1;
      }
    }
    assert( count == (int) vxList.size());;
    up2Date_ = true;
  }


  template< class Comm >
  template< class GridType >
  alu_inline
  void ALU3dGridLeafVertexList< Comm >::
  setupVxList(const GridType & grid)
  {
    // iterates over grid elements of given level and adds all vertices to
    // given list
    enum { codim = 3 };

    VertexListType & vxList = vertexList_;
    size_t vxsize = grid.hierarchicIndexSet().size(codim);
    if( vxList.capacity() < vxsize) vxList.reserve(vxsize);
    vxList.resize(vxsize);

    for(size_t i=0; i<vxsize; ++i)
    {
      ItemType & vx = vxList[i];
      vx.first  = 0;
      vx.second = -1;
    }

    const ALU3dGridElementType elType = GridType:: elementType;

    typedef ALU3DSPACE ALU3dGridLeafIteratorWrapper< 0, Dune::All_Partition, Comm > ElementIteratorType;
    typedef typename ElementIteratorType :: val_t val_t;

    typedef ALU3dImplTraits< elType, Comm > ImplTraits;
    typedef typename ImplTraits::IMPLElementType IMPLElementType;
    typedef typename ImplTraits::VertexType VertexType;

    enum { nVx = ElementTopologyMapping < elType > :: numVertices };

    ElementIteratorType it ( grid, grid.maxLevel() , grid.nlinks() );

#ifndef NDEBUG
    int count = 0;
#endif
    for( it.first(); !it.done() ; it.next())
    {
      val_t & item = it.item();

      IMPLElementType * elem = 0;
      if( item.first )
        elem = static_cast<IMPLElementType *> (item.first);
      else if( item.second )
        elem = static_cast<IMPLElementType *> (item.second->getGhost().first);

      assert( elem );
      int level = elem->level();

      for(int i=0; i<nVx; ++i)
      {
        VertexType * vx = elem->myvertex(i);
        assert( vx );

        // insert only interior and border vertices
        if( vx->isGhost() ) continue;

        const int idx = vx->getIndex();
        ItemType & vxpair = vxList[idx];
        if( vxpair.first == 0 )
        {
          vxpair.first  = vx;
          vxpair.second = level;
#ifndef NDEBUG
          ++ count;
#endif
        }
        // always store max level of vertex as grdi definition says
        else
        {
          // set the max level for each vertex, see Grid definition
          if (vxpair.second < level) vxpair.second = level;
        }
      }
    }

    //std::cout << count << "c | s " << vxList.size() << "\n";
    // make sure that the found number of vertices equals to stored ones
    //assert( count == (int)vxList.size() );
    up2Date_ = true;
  }



  // ALU3dGrid
  // ---------

  template< ALU3dGridElementType elType, class Comm >
  alu_inline
  const ALU3dGrid< elType, Comm > &
  ALU3dGrid< elType, Comm >::operator= ( const ALU3dGrid< elType, Comm > &other )
  {
    DUNE_THROW(GridError,"Do not use assignment operator of ALU3dGrid! \n");
    return (*this);
  }


  template< ALU3dGridElementType elType, class Comm >
  alu_inline
  ALU3dGrid< elType, Comm >::~ALU3dGrid ()
  {
    delete communications_;
    delete vertexProjection_;
    //delete bndPrj_;
    if( bndVec_ )
    {
      const size_t bndSize = bndVec_->size();
      for(size_t i=0; i<bndSize; ++i)
      {
        delete (*bndVec_)[i];
      }
      delete bndVec_; bndVec_ = 0;
    }

    for(unsigned int i=0; i<levelIndexVec_.size(); i++) delete levelIndexVec_[i];
    delete globalIdSet_; globalIdSet_ = 0;
    delete leafIndexSet_; leafIndexSet_ = 0;
    delete sizeCache_; sizeCache_ = 0;

    /*
       if(myGrid().container().iterators_attached())
       {
       dwarn << "WRANING: There still exists instances of iterators giving access to this grid which is about to be removed! in: " << __FILE__ << " line: " << __LINE__ << std::endl;
       }
     */
    delete mygrid_; mygrid_ = 0;
  }


  template< ALU3dGridElementType elType, class Comm >
  alu_inline
  int ALU3dGrid< elType, Comm >::size ( int level, int codim ) const
  {
    // if we dont have this level return 0
    if( (level > maxlevel_) || (level < 0) ) return 0;

    assert( codim >= 0);
    assert( codim < dimension+1 );

    assert( sizeCache_ );
    return sizeCache_->size(level,codim);
  }


  template< ALU3dGridElementType elType, class Comm >
  size_t ALU3dGrid< elType, Comm >::numBoundarySegments () const
  {
#ifdef ALUGRID_VERTEX_PROJECTION
    return myGrid().numMacroBndSegments();
#else
    derr << "Method available in any version of ALUGrid > 1.14" << std::endl;
    return 0;
#endif
  }


  // --size
  template< ALU3dGridElementType elType, class Comm >
  alu_inline
  int ALU3dGrid< elType, Comm >::size ( int level, GeometryType type ) const
  {
    if(elType == tetra && !type.isSimplex()) return 0;
    if(elType == hexa  && !type.isCube   ()) return 0;
    return size( level, dimension - type.dim() );
  }


  template< ALU3dGridElementType elType, class Comm >
  alu_inline
  int ALU3dGrid< elType, Comm >::size ( int codim ) const
  {
    assert( codim >= 0 );
    assert( codim <= dimension );

    assert( sizeCache_ );
    return sizeCache_->size(codim);
  }


  template< ALU3dGridElementType elType, class Comm >
  alu_inline
  int ALU3dGrid< elType, Comm >::size ( GeometryType type ) const
  {
    if(elType == tetra && !type.isSimplex()) return 0;
    if(elType == hexa  && !type.isCube   ()) return 0;
    return size( dimension - type.dim() );
  }


  template< ALU3dGridElementType elType, class Comm >
  alu_inline
  int ALU3dGrid< elType, Comm >::ghostSize ( int codim ) const
  {
    return ( ghostCellsEnabled() && codim == 0 ) ? 1 : 0 ;
  }


  template< ALU3dGridElementType elType, class Comm >
  alu_inline
  int ALU3dGrid< elType, Comm >::ghostSize ( int level, int codim ) const
  {
    return ghostSize( codim );
  }

  // calc all necessary things that might have changed
  template< ALU3dGridElementType elType, class Comm >
  alu_inline
  void ALU3dGrid< elType, Comm >::setMaxLevel ( int mxl )
  {
    maxlevel_ = std::max(maxlevel_,mxl);
  }


  // calc all necessary things that might have changed
  template< ALU3dGridElementType elType, class Comm >
  alu_inline
  void ALU3dGrid< elType, Comm >::updateStatus()
  {
    calcMaxLevel();
    calcExtras();
  }


  template< ALU3dGridElementType elType, class Comm >
  alu_inline
  void ALU3dGrid< elType, Comm >::calcMaxLevel ()
  {
    // old fashioned way
    int testMaxLevel = 0;
    typedef ALU3DSPACE ALU3dGridLeafIteratorWrapper< 0, All_Partition, Comm > IteratorType;
    IteratorType w (*this, maxLevel(), nlinks() );

    typedef typename IteratorType :: val_t val_t ;
    typedef typename ALU3dImplTraits< elType, Comm >::IMPLElementType IMPLElementType;

    for (w.first () ; ! w.done () ; w.next ())
    {
      val_t & item = w.item();

      IMPLElementType * elem = 0;
      if( item.first )
        elem = static_cast<IMPLElementType *> (item.first);
      else if( item.second )
        elem = static_cast<IMPLElementType *> (item.second->getGhost().first);

      assert( elem );

      int level = elem->level();
      if(level > testMaxLevel) testMaxLevel = level;
    }
    maxlevel_ = testMaxLevel;

    //assert( maxlevel_ == comm().max( maxlevel_ ));
  }


  // --calcExtras
  template< ALU3dGridElementType elType, class Comm >
  alu_inline
  void ALU3dGrid< elType, Comm >::calcExtras ()
  {
    // make sure maxLevel is the same on all processes ????
    //assert( maxlevel_ == comm().max( maxlevel_ ));

    if(sizeCache_) delete sizeCache_;
    sizeCache_ = new SizeCacheType (*this);

    // unset up2date before recalculating the index sets,
    // becasue they will use this feature
    leafVertexList_.unsetUp2Date();
    for(size_t i=0; i<MAXL; ++i)
    {
      vertexList_[i].unsetUp2Date();
      levelEdgeList_[i].unsetUp2Date();
    }

    if( comm().size() > 1 )
    {
      for( int i = 0; i < dimension; ++i )
      {
        ghostLeafList_[i].unsetUp2Date();
        for(size_t l=0; l<MAXL; ++l) ghostLevelList_[i][l].unsetUp2Date();
      }
    }

    // update all index set that are already in use
    for(size_t i=0; i<levelIndexVec_.size(); ++i)
    {
      if(levelIndexVec_[i])
        (*(levelIndexVec_[i])).calcNewIndex( this->template lbegin<0>( i ),
                                             this->template lend<0>( i ) );
    }

    if(leafIndexSet_)
      leafIndexSet_->calcNewIndex( this->template leafbegin<0>(), this->template leafend<0>() );

    // build global ID set new (to be revised)
    if( globalIdSet_ ) globalIdSet_->updateIdSet();

    coarsenMarked_ = 0;
    refineMarked_  = 0;
  }


  template< ALU3dGridElementType elType, class Comm >
  alu_inline
  const typename ALU3dGrid< elType, Comm >::Traits::LeafIndexSet &
  ALU3dGrid< elType, Comm >::leafIndexSet () const
  {
    if(!leafIndexSet_) leafIndexSet_ = new LeafIndexSetImp ( *this,
                                                             this->template leafbegin<0>(),
                                                             this->template leafend<0>() );
    return *leafIndexSet_;
  }


  template< ALU3dGridElementType elType, class Comm >
  alu_inline
  const typename ALU3dGrid< elType, Comm >::Traits::LevelIndexSet &
  ALU3dGrid< elType, Comm >::levelIndexSet ( int level ) const
  {
    // check if level fits in vector
    assert( level >= 0 );
    assert( level < (int) levelIndexVec_.size() );

    if( levelIndexVec_[level] == 0 )
      levelIndexVec_[level] =
        new LevelIndexSetImp ( *this,
                               this->template lbegin<0> (level),
                               this->template lend<0> (level),
                               level );
    return *(levelIndexVec_[level]);
  }


  // global refine
  template< ALU3dGridElementType elType, class Comm >
  alu_inline
  void ALU3dGrid< elType, Comm >::globalRefine ( int refCount )
  {
    assert( (refCount + maxLevel()) < MAXL );

    for( int count = refCount; count > 0; --count )
    {
      const LeafIteratorType end = leafend();
      for( LeafIteratorType it = leafbegin(); it != end; ++it )
        mark( 1, *it );
      const bool refined = adapt();
      if( refined )
        postAdapt();
    }
  }

  // preprocess grid
  template< ALU3dGridElementType elType, class Comm >
  alu_inline
  bool ALU3dGrid< elType, Comm >::preAdapt()
  {
    return (coarsenMarked_ > 0);
  }


  // adapt grid
  template< ALU3dGridElementType elType, class Comm >
  alu_inline
  bool ALU3dGrid< elType, Comm >::adapt ()
  {
    bool ref = false;

    if( lockPostAdapt_ == true )
    {
      DUNE_THROW(InvalidStateException,"Make sure that postAdapt is called after adapt was called and returned true!");
    }

    bool mightCoarse = preAdapt();
    // if prallel run, then adapt also global id set
    if(globalIdSet_)
    {
      //std::cout << "Start adapt with globalIdSet prolong \n";
      int defaultChunk = newElementsChunk_;
      int actChunk     = refineEstimate_ * refineMarked_;

      // guess how many new elements we get
      int newElements = std::max( actChunk , defaultChunk );

      globalIdSet_->setChunkSize( newElements );
      ref = myGrid().duneAdapt(*globalIdSet_); // adapt grid
    }
    else
    {
      ref = myGrid().adaptWithoutLoadBalancing();
    }

    // in parallel this is different
    if( this->comm().size() == 1 )
    {
      ref = ref && refineMarked_ > 0;
    }

    if(ref || mightCoarse)
    {
      // calcs maxlevel and other extras
      updateStatus();

      // notify that postAdapt must be called
      lockPostAdapt_ = true;
    }
    return ref;
  }

  // post process grid
  template< ALU3dGridElementType elType, class Comm >
  alu_inline
  void ALU3dGrid< elType, Comm >::postAdapt ()
  {
    {
      // old fashioned way
      typedef ALU3DSPACE ALU3dGridLeafIteratorWrapper< 0, All_Partition, Comm > IteratorType;
      IteratorType w (*this, maxLevel(), nlinks() );

      typedef typename IteratorType::val_t val_t;
      typedef typename ALU3dImplTraits< elType, Comm >::IMPLElementType IMPLElementType;

      for (w.first () ; ! w.done () ; w.next ())
      {
        val_t & item = w.item();

        assert( item.first || item.second );
        IMPLElementType * elem = 0;
        if( item.first )
          elem = static_cast<IMPLElementType *> (item.first);
        else if( item.second )
        {
          elem = static_cast<IMPLElementType *>( item.second->getGhost().first );
          assert( elem );
        }
        elem->resetRefinedTag();
      }
    }

    // make that postAdapt has been called
    lockPostAdapt_ = false;
  }


  template< ALU3dGridElementType elType, class Comm >
  alu_inline
  bool ALU3dGrid< elType, Comm >
  ::writeGrid_Ascii( const std::string filename, alu3d_ctype time , bool scientific ) const
  {
    // write ascii only works for serial grids at the moment
    if ( this->comm().size() > 1 )
    {
      DUNE_THROW(GridError,"ALU3dGrid::writeGrid_Ascii not implemented for parallel grids!");
    }

    std::ofstream file ( filename.c_str() );
    if(file)
    {
      typedef typename ALU3dImplTraits< elType, Comm >::HElementType HElementType;
      typedef typename ALU3dImplTraits< elType, Comm >::VertexType VertexType;
      typedef typename ALU3dImplTraits< elType, Comm >::BNDFaceType BNDFaceType;
      typedef typename ALU3dImplTraits< elType, Comm >::IMPLElementType IMPLElementType;
      typedef typename ALU3dImplTraits< elType, Comm >::HasFaceType HasFaceType;
      typedef typename ALU3dImplTraits< elType, Comm >::GEOVertexType GEOVertexType;

      ALU3DSPACE LeafIterator < HElementType > leafElements( myGrid() );
      file << "!" << elType2Name( elType ) << " Elements = " << leafElements->size() << std::endl;

      ALU3DSPACE LeafIterator < VertexType > leafVertices( myGrid() );
      {
        file << std::endl;

        if( scientific )
        {
          // use scientific mode
          file << std::scientific;
        }

        // write coordinates of the vertices
        int vxsize = leafVertices->size();
        file << vxsize << std::endl;

        typedef double ShortVecType[3];
        ShortVecType * vxvec = new ShortVecType [vxsize];
        assert( vxvec );

        for( leafVertices->first(); !leafVertices->done() ; leafVertices->next() )
        {
          const GEOVertexType & vertex =
            static_cast<GEOVertexType &> (leafVertices->item());
          const double (&p)[3] = vertex.Point();
          int vxidx = vertex.getIndex();
          double (&v)[3] = vxvec[vxidx];
          for(int i=0; i<3; ++i) v[i] = p[i];
        }

        for(int i=0; i<vxsize; ++i)
        {
          file << vxvec[i][0] << " " << vxvec[i][1] << " " << vxvec[i][2] << std::endl;
        }

        delete [] vxvec;
      }

      file << std::endl;
      // write element vertices
      {
        const int novx = (elType == tetra) ? 4 : 8;
        file << leafElements->size() << std::endl;
        for( leafElements->first(); !leafElements->done() ; leafElements->next() )
        {
          IMPLElementType & item = static_cast<IMPLElementType &> (leafElements->item());
          for(int i=0; i<novx; ++i)
          {
            const int vxnum = item.myvertex(i)->getIndex();
            file << vxnum << " ";
          }
          file << std::endl;
        }
      }

      // write boundary faces
      {
        file << std::endl;
        const int nofaces  = (elType == tetra) ? 4 : 6;
        int bndfaces = 0;
        for( leafElements->first(); !leafElements->done() ; leafElements->next() )
        {
          IMPLElementType & item = static_cast<IMPLElementType &> (leafElements->item());
          for(int i=0; i<nofaces; ++i)
          {
            std::pair < HasFaceType * , int > nbpair = item.myneighbour(i);
            if(nbpair.first->isboundary())
            {
              ++bndfaces;
            }
          }
        }
        file << bndfaces << std::endl;
      }
      // write boundary faces
      {
        const int bndvxnum = (elType == tetra) ? 3 : 4;
        const int nofaces  = (elType == tetra) ? 4 : 6;
        for( leafElements->first(); !leafElements->done() ; leafElements->next() )
        {
          IMPLElementType & item = static_cast<IMPLElementType &> (leafElements->item());
          for(int i=0; i<nofaces; ++i)
          {
            std::pair < HasFaceType * , int > nbpair = item.myneighbour(i);
            if(nbpair.first->isboundary())
            {
              BNDFaceType * face = static_cast<BNDFaceType *> (nbpair.first);
              file << -(face->bndtype()) << " " << bndvxnum << " ";
              for(int j=0; j<bndvxnum; j++)
              {
                int vxnum = face->myvertex(0,j)->getIndex();
                file << vxnum << " ";
              }
              file << std::endl;
            }
          }
        }
      }

      {
        file << std::endl;

        // write coordinates of the vertices
        int vxnum = 0;
        for( leafVertices->first(); !leafVertices->done() ; leafVertices->next() )
        {
          file << vxnum << " -1" << std::endl;
          ++vxnum;
        }
      }
    }
    return true;
  }


  template< ALU3dGridElementType elType, class Comm >
  template <GrapeIOFileFormatType ftype>
  alu_inline
  bool ALU3dGrid< elType, Comm >
  ::writeGrid ( const std::string filename, alu3d_ctype time ) const
  {
    switch(ftype)
    {
    case xdr  : return writeGrid_Xdr(filename,time);
    case ascii : return writeGrid_Ascii(filename,time);
    default : derr << "Wrong file type in writeGrid method~ \n";
    }
    return false;
  }


  template< ALU3dGridElementType elType, class Comm >
  alu_inline
  bool ALU3dGrid< elType, Comm >
  ::writeGrid_Xdr ( const std::string filename, alu3d_ctype time ) const
  {
    myGrid().duneBackup( filename.c_str() );
    return true;
  }


  template< ALU3dGridElementType elType, class Comm >
  inline bool ALU3dGrid< elType, Comm >
  ::writeMacroGrid ( const std::string path, const std::string name ) const
  {
    std::stringstream filename;
    filename << path << "/" << name << "." << comm().rank();

    std::ofstream macro( filename.str().c_str() );

    if( macro )
    {
      // dump distributed macro grid as ascii files
      myGrid().container().backupCMode( macro );
    }
    else
      std::cerr << "WARNING: couldn't open file `" <<  filename.str() << "' for writing!" << std::endl;

    return true;
  }


  template< ALU3dGridElementType elType, class Comm >
  template <GrapeIOFileFormatType ftype>
  alu_inline
  bool ALU3dGrid< elType, Comm >
  ::readGrid ( const std::string filename, alu3d_ctype & time )
  {
    {
      std::string mName(filename);
      mName += ".macro";
      const char * macroName = mName.c_str();

      { //check if file exists
        std::ifstream check ( macroName );
        if( !check
            // only abort on rank 0
            // on all other ranks this can be empty
            && comm().rank() == 0
            )
          DUNE_THROW(GridError,"cannot read file " << macroName << "\n");
        check.close();
      }

      // if grid exists delete first
      if( mygrid_ ) delete mygrid_;
      mygrid_ = createALUGrid( macroName );
    }


    assert(mygrid_ != 0);

    // check for element type
    this->checkMacroGrid ();

    myGrid().duneRestore(filename.c_str());

    // don't restore time
    time = 0;

    // calculate new maxlevel
    // calculate indices
    updateStatus();

    // reset refinement markers
    postAdapt();

    return true;
  }

  template< ALU3dGridElementType elType, class Comm >
  alu_inline
  void ALU3dGrid< elType, Comm >::backup( std::ostream& stream ) const
  {
#ifdef ALUGRID_CONSTRUCTION_WITH_STREAMS
    // backup grid to given stream
    myGrid().duneBackup( stream );
#else
    DUNE_THROW(NotImplemented,"ALUGrid::backup not implemented yet!");
#endif
  }

  template< ALU3dGridElementType elType, class Comm >
  alu_inline
  void ALU3dGrid< elType, Comm >::restore( std::istream& stream )
  {
    // if grid exists delete first
    if( mygrid_ ) delete mygrid_;
    // create new grid from stream
    mygrid_ = createALUGrid( stream );

    // check for grid
    if( ! mygrid_ )
    {
      DUNE_THROW(InvalidStateException,"ALUGrid::restore failed");
    }

    // check for element type
    this->checkMacroGrid ();

#ifdef ALUGRID_CONSTRUCTION_WITH_STREAMS
    // restore hierarchy from given stream
    myGrid().duneRestore( stream );
#endif

    // calculate new maxlevel
    // calculate indices
    updateStatus();

    // reset refinement markers
    postAdapt();
  }


  template< ALU3dGridElementType elType, class Comm >
  alu_inline
  void ALU3dGrid< elType, Comm >::checkMacroGridFile ( const std::string filename )
  {
    if(filename == "") return;

    std::ifstream file(filename.c_str());
    if(!file)
    {
      std::cerr << "Couldn't open file '" << filename <<"' !" << std::endl;
      DUNE_THROW(IOError,"Couldn't open file '" << filename <<"' !");
    }

    const std::string aluid((elType == tetra) ? "!Tetrahedra" : "!Hexahedra");
    std::string idline;
    std::getline(file,idline);
    std::stringstream idstream(idline);
    std::string id;
    idstream >> id;

    if(id != aluid )
    {
      std::cerr << "Delivered file '"<<filename<<"' does not contain keyword '"
                << aluid << "'. Found id '" <<id<< "'. Check the macro grid file! Bye." << std::endl;
      DUNE_THROW(IOError,"Wrong file format! ");
    }
  }


  template< ALU3dGridElementType elType, class Comm >
  alu_inline
  void ALU3dGrid< elType, Comm >::checkMacroGrid ()
  {
    typedef typename ALU3dImplTraits< elType, Comm >::HElementType HElementType;
    typedef ALU3DSPACE PureElementLeafIterator< HElementType > IteratorType;
    IteratorType w( this->myGrid()  );
    for (w->first () ; ! w->done () ; w->next ())
    {
      ALU3dGridElementType type = (ALU3dGridElementType) w->item().type();
      if( type != elType )
      {
        derr << "\nERROR: " << elType2Name(elType) << " Grid tries to read a ";
        derr << elType2Name(type) << " macro grid file! \n\n";
        assert(type == elType);
        DUNE_THROW(GridError,"\nERROR: " << elType2Name(elType) << " Grid tries to read a " << elType2Name(type) << " macro grid file! ");
      }
    }
  }


  alu_inline
  const char * elType2Name( ALU3dGridElementType elType )
  {
    switch( elType )
    {
    case tetra  : return "Tetrahedra";
    case hexa   : return "Hexahedra";
    case mixed  : return "Mixed";
    default     : return "Error";
    }
  }


#if COMPILE_ALUGRID_LIB
  // Instantiation
  template class ALU3dGrid< hexa, No_Comm >;
  template class ALU3dGrid< tetra, No_Comm >;

  template bool ALU3dGrid< tetra, No_Comm >::readGrid< xdr > (const std::string, alu3d_ctype & );
  template bool ALU3dGrid< tetra, No_Comm >::readGrid< ascii > (const std::string, alu3d_ctype & );
  template bool ALU3dGrid< tetra, No_Comm >::writeGrid< xdr > (const std::string, alu3d_ctype ) const ;
  template bool ALU3dGrid< tetra, No_Comm >::writeGrid< ascii > (const std::string, alu3d_ctype ) const ;

  template bool ALU3dGrid< hexa, No_Comm >::readGrid< xdr > (const std::string, alu3d_ctype & );
  template bool ALU3dGrid< hexa, No_Comm >::readGrid< ascii > (const std::string, alu3d_ctype & );
  template bool ALU3dGrid< hexa, No_Comm >::writeGrid< xdr > (const std::string, alu3d_ctype ) const ;
  template bool ALU3dGrid< hexa, No_Comm >::writeGrid< ascii > (const std::string, alu3d_ctype ) const ;

#if ALU3DGRID_PARALLEL
  template class ALU3dGrid< hexa, MPI_Comm >;
  template class ALU3dGrid< tetra, MPI_Comm >;

  template bool ALU3dGrid< tetra, MPI_Comm >::readGrid< xdr > (const std::string, alu3d_ctype & );
  template bool ALU3dGrid< tetra, MPI_Comm >::readGrid< ascii > (const std::string, alu3d_ctype & );
  template bool ALU3dGrid< tetra, MPI_Comm >::writeGrid< xdr > (const std::string, alu3d_ctype ) const ;
  template bool ALU3dGrid< tetra, MPI_Comm >::writeGrid< ascii > (const std::string, alu3d_ctype ) const ;

  template bool ALU3dGrid< hexa, MPI_Comm >::readGrid< xdr > (const std::string, alu3d_ctype & );
  template bool ALU3dGrid< hexa, MPI_Comm >::readGrid< ascii > (const std::string, alu3d_ctype & );
  template bool ALU3dGrid< hexa, MPI_Comm >::writeGrid< xdr > (const std::string, alu3d_ctype ) const ;
  template bool ALU3dGrid< hexa, MPI_Comm >::writeGrid< ascii > (const std::string, alu3d_ctype ) const ;
#endif // #if ALU3DGRID_PARALLEL
#endif // #if COMPILE_ALUGRID_LIB

} // end namespace Dune

#endif // end DUNE_ALUGRID_GRID_IMP_CC


==> anc/xt-super/dune-grid/dune/grid/alugrid/3d/grid_inline.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
// Dune includes
#include <dune/common/stdstreams.hh>

// Local includes
#include "alu3dinclude.hh"
#include "entity.hh"
#include "iterator.hh"
#include "datahandle.hh"
#include "grid.hh"

namespace Dune
{

  // Implementation of ALU3dGrid
  // ---------------------------

  template< ALU3dGridElementType elType, class Comm >
  inline ALU3dGrid< elType, Comm >
  ::ALU3dGrid ( const std::string &macroTriangFilename,
                const MPICommunicatorType mpiComm,
                const DuneBoundaryProjectionType *bndPrj,
                const DuneBoundaryProjectionVector *bndVec,
                const ALUGridRefinementType refinementType )
    : mygrid_( 0 )
      , maxlevel_( 0 )
      , coarsenMarked_( 0 )
      , refineMarked_( 0 )
      , geomTypes_() //dim+1, std::vector<GeometryType>(1) )
      , hIndexSet_ (*this)
      , globalIdSet_( 0 )
      , localIdSet_( *this )
      , levelIndexVec_(MAXL,0) , leafIndexSet_(0)
      , referenceElement_( elType == tetra
                           ? ReferenceElements< alu3d_ctype, dimension > :: simplex()
                           : ReferenceElements< alu3d_ctype, dimension > :: cube() )
      , sizeCache_ ( 0 )
#ifdef USE_SMP_PARALLEL
      , factoryVec_( GridObjectFactoryType :: maxThreads(), GridObjectFactoryType( *this ) )
#else
      , factory_( *this )
#endif
      , lockPostAdapt_( false )
      , bndPrj_ ( bndPrj )
      , bndVec_ ( (bndVec) ? (new DuneBoundaryProjectionVector( *bndVec )) : 0 )
      , vertexProjection_( (bndPrj || bndVec) ? new ALUGridBoundaryProjectionType( *this ) : 0 )
      , communications_( new Communications( mpiComm ) )
      , refinementType_( refinementType )
  {
    assert( elType == tetra || elType == hexa );

    geomTypes_.resize( dimension+1 );
    GeometryType tmpType;
    for( int codim = 0; codim <= dimension; ++codim )
    {
      if (elType == tetra)
        tmpType.makeSimplex( dimension - codim );
      else
        tmpType.makeCube( dimension - codim );

      geomTypes_[ codim ].push_back( tmpType );
    }

    // check macro grid file for keyword
    checkMacroGridFile( macroTriangFilename );

    mygrid_ = createALUGrid( macroTriangFilename );
    assert( mygrid_ );

    dverb << "************************************************" << std::endl;
    dverb << "Created grid on p=" << comm().rank() << std::endl;
    dverb << "************************************************" << std::endl;
    checkMacroGrid ();

    postAdapt();
    calcExtras();
  } // end constructor


  template< ALU3dGridElementType elType, class Comm >
  inline int ALU3dGrid< elType, Comm >::global_size ( int codim ) const
  {
    // return actual size of hierarchical index set
    // this is always up to date
    // maxIndex is the largest index used + 1
    return myGrid().indexManager(codim).getMaxIndex();
  }


  template< ALU3dGridElementType elType, class Comm >
  inline int ALU3dGrid< elType, Comm >::hierSetSize ( int codim ) const
  {
    // return actual size of hierarchical index set
    return myGrid().indexManager(codim).getMaxIndex();
  }


  template< ALU3dGridElementType elType, class Comm >
  inline int ALU3dGrid< elType, Comm >::maxLevel () const
  {
    return maxlevel_;
  }


  template< ALU3dGridElementType elType, class Comm >
  inline typename ALU3dGrid< elType, Comm >::GitterImplType &
  ALU3dGrid< elType, Comm >::myGrid () const
  {
    assert( mygrid_ );
    return *mygrid_;
  }


  // lbegin methods
  template< ALU3dGridElementType elType, class Comm >
  template< int cd, PartitionIteratorType pitype >
  inline typename ALU3dGrid< elType, Comm >::Traits::template Codim< cd >::template Partition< pitype >::LevelIterator
  ALU3dGrid< elType, Comm >::lbegin ( int level ) const
  {
    assert( level >= 0 );
    // if we dont have this level return empty iterator
    if( level > maxlevel_ )
      return this->template lend<cd,pitype> (level);

    return ALU3dGridLevelIterator< cd, pitype, const ThisType >( factory(), level, true );
  }


  template< ALU3dGridElementType elType, class Comm >
  template< int cd, PartitionIteratorType pitype >
  inline typename ALU3dGrid< elType, Comm >::Traits::template Codim< cd >::template Partition< pitype >::LevelIterator
  ALU3dGrid< elType, Comm >::lend ( int level ) const
  {
    assert( level >= 0 );
    return ALU3dGridLevelIterator< cd, pitype, const ThisType >( factory(), level );
  }


  // lbegin methods
  template< ALU3dGridElementType elType, class Comm >
  template< int cd >
  inline typename ALU3dGrid< elType, Comm >::Traits::template Codim< cd >::template Partition< All_Partition >::LevelIterator
  ALU3dGrid< elType, Comm >::lbegin ( int level ) const
  {
    return this->template lbegin<cd,All_Partition>( level );
  }


  template< ALU3dGridElementType elType, class Comm >
  template< int cd >
  inline typename ALU3dGrid< elType, Comm >::Traits::template Codim< cd >::template Partition< All_Partition >::LevelIterator
  ALU3dGrid< elType, Comm >::lend ( int level ) const
  {
    assert( level >= 0 );
    return this->template lend<cd,All_Partition>( level );
  }


  //***********************************************************
  //
  // leaf methods , first all begin methods
  //
  //***********************************************************
  template< ALU3dGridElementType elType, class Comm >
  template< int cd, PartitionIteratorType pitype >
  inline typename ALU3dGrid< elType, Comm >::Traits::template Codim< cd >::template Partition< pitype >::LeafIterator
  ALU3dGrid< elType, Comm >::createLeafIteratorBegin ( int level ) const
  {
    assert( level >= 0 );
    return ALU3dGridLeafIterator< cd, pitype, const ThisType >( factory(), level, true );
  }


  template< ALU3dGridElementType elType, class Comm >
  template< int cd, PartitionIteratorType pitype >
  inline typename ALU3dGrid< elType, Comm >::Traits::template Codim< cd >::template Partition< pitype >::LeafIterator
  ALU3dGrid< elType, Comm >::leafbegin ( int level ) const
  {
    return createLeafIteratorBegin<cd, pitype> (level) ;
  }


  template< ALU3dGridElementType elType, class Comm >
  template< int cd >
  inline typename ALU3dGrid< elType, Comm >::Traits::template Codim< cd >::LeafIterator
  ALU3dGrid< elType, Comm >::leafbegin ( int level ) const
  {
    return createLeafIteratorBegin<cd, All_Partition> (level) ;
  }


  template< ALU3dGridElementType elType, class Comm >
  template< int cd, PartitionIteratorType pitype >
  inline typename ALU3dGrid< elType, Comm >::Traits::template Codim< cd >::template Partition< pitype >::LeafIterator
  ALU3dGrid< elType, Comm >::leafbegin () const
  {
    return createLeafIteratorBegin< cd, pitype > (maxlevel_) ;
  }


  template< ALU3dGridElementType elType, class Comm >
  template< int cd >
  inline typename ALU3dGrid< elType, Comm >::Traits::template Codim< cd >::LeafIterator
  ALU3dGrid< elType, Comm >::leafbegin () const
  {
    return createLeafIteratorBegin< cd, All_Partition> (maxlevel_) ;
  }


  template< ALU3dGridElementType elType, class Comm >
  inline typename ALU3dGrid< elType, Comm >::LeafIteratorType
  ALU3dGrid< elType, Comm >::leafbegin ( int level ) const
  {
    return createLeafIteratorBegin<0, All_Partition> (level) ;
  }


  template< ALU3dGridElementType elType, class Comm >
  inline typename ALU3dGrid< elType, Comm >::LeafIteratorType
  ALU3dGrid< elType, Comm >::leafbegin () const
  {
    return createLeafIteratorBegin<0, All_Partition> (maxlevel_) ;
  }


  //****************************************************************
  //
  // all leaf end methods
  //
  //****************************************************************
  template< ALU3dGridElementType elType, class Comm >
  template< int cd, PartitionIteratorType pitype >
  inline typename ALU3dGrid< elType, Comm >::Traits::template Codim< cd >::template Partition< pitype >::LeafIterator
  ALU3dGrid< elType, Comm >::createLeafIteratorEnd ( int level ) const
  {
    assert( level >= 0 );
    return ALU3dGridLeafIterator<cd, pitype, const MyType> ( factory() , level);
  }


  template< ALU3dGridElementType elType, class Comm >
  template< int cd, PartitionIteratorType pitype >
  inline typename ALU3dGrid< elType, Comm >::Traits::template Codim< cd >::template Partition< pitype >::LeafIterator
  ALU3dGrid< elType, Comm >::leafend ( int level ) const
  {
    return createLeafIteratorEnd < cd, pitype> (level);
  }


  template< ALU3dGridElementType elType, class Comm >
  template< int cd >
  inline typename ALU3dGrid< elType, Comm >::Traits::template Codim< cd >::LeafIterator
  ALU3dGrid< elType, Comm >::leafend ( int level ) const
  {
    return createLeafIteratorEnd < cd, All_Partition> (level);
  }


  template< ALU3dGridElementType elType, class Comm >
  template< int cd, PartitionIteratorType pitype >
  inline typename ALU3dGrid< elType, Comm >::Traits::template Codim< cd >::template Partition< pitype >::LeafIterator
  ALU3dGrid< elType, Comm >::leafend () const
  {
    return createLeafIteratorEnd < cd, pitype> (maxlevel_);
  }


  template< ALU3dGridElementType elType, class Comm >
  template< int cd >
  inline typename ALU3dGrid< elType, Comm >::Traits::template Codim< cd >::LeafIterator
  ALU3dGrid< elType, Comm >::leafend () const
  {
    return createLeafIteratorEnd < cd, All_Partition> (maxlevel_);
  }


  template< ALU3dGridElementType elType, class Comm >
  inline typename ALU3dGrid< elType, Comm >::LeafIteratorType
  ALU3dGrid< elType, Comm >::leafend ( int level ) const
  {
    return createLeafIteratorEnd <0, All_Partition> (level);
  }


  template< ALU3dGridElementType elType, class Comm >
  inline typename ALU3dGrid< elType, Comm >::LeafIteratorType
  ALU3dGrid< elType, Comm >::leafend () const
  {
    return createLeafIteratorEnd <0,All_Partition> (maxlevel_);
  }


  //*****************************************************************

  // mark given entity
  template< ALU3dGridElementType elType, class Comm >
  inline bool ALU3dGrid< elType, Comm >
  ::mark ( int ref, const typename Traits::template Codim< 0 >::Entity &entity )
  {
    bool marked = (this->getRealImplementation( entity )).mark(ref);
    if(marked)
    {
      if(ref > 0) ++refineMarked_;
      if(ref < 0) ++coarsenMarked_;
    }
    return marked;
  }


  // get Mark of given entity
  template< ALU3dGridElementType elType, class Comm >
  inline int ALU3dGrid< elType, Comm >
  ::getMark ( const typename Traits::template Codim< 0 >::Entity &entity ) const
  {
    return this->getRealImplementation( entity ).getMark();
  }


  // global refine
  template< ALU3dGridElementType elType, class Comm >
  template< class GridImp, class DataHandle >
  inline
  void ALU3dGrid< elType, Comm >
  ::globalRefine ( int refCount, AdaptDataHandleInterface< GridImp, DataHandle > &handle )
  {
    assert( (refCount + maxLevel()) < MAXL );

    for( int count = refCount; count > 0; --count )
    {
      const LeafIteratorType end = leafend();
      for( LeafIteratorType it = leafbegin(); it != end; ++it )
        mark( 1 , *it );
      adapt( handle );
    }
  }


  // adapt grid
  // --adapt
  template< ALU3dGridElementType elType, class Comm >
  template< class GridImp, class DataHandle >
  inline
  bool ALU3dGrid< elType, Comm >
  ::adapt ( AdaptDataHandleInterface< GridImp, DataHandle > &handle )
  {
    typedef AdaptDataHandleInterface< GridImp, DataHandle > AdaptDataHandle;

    typedef typename EntityObject::ImplementationType EntityImp;
    EntityObject father( EntityImp( factory(), this->maxLevel() ) );
    EntityObject son   ( EntityImp( factory(), this->maxLevel() ) );

    // true if at least one element was marked for coarsening
    bool mightCoarse = preAdapt();

    bool refined = false ;
    if(globalIdSet_)
    {
      // if global id set exists then include into
      // prolongation process
      ALU3DSPACE AdaptRestrictProlongGlSet< MyType, AdaptDataHandle, GlobalIdSetImp >
      rp(*this,
         father,this->getRealImplementation(father),
         son,   this->getRealImplementation(son),
         handle,
         *globalIdSet_);

      refined = myGrid().duneAdapt(rp); // adapt grid
    }
    else
    {
      ALU3DSPACE AdaptRestrictProlongImpl< MyType, AdaptDataHandle >
      rp(*this,
         father,this->getRealImplementation(father),
         son,   this->getRealImplementation(son),
         handle);

      refined = myGrid().duneAdapt(rp); // adapt grid
    }

    if(refined || mightCoarse)
    {
      // only calc extras and skip maxLevel calculation, because of
      // refinement maxLevel was calculated already
      updateStatus();

      // no need to call postAdapt here, because markers
      // are cleand during refinement callback
    }

    return refined;
  }



  //*****************************************************************

  template< ALU3dGridElementType elType, class Comm >
  struct ALU3dGridCommHelper;

  template< ALU3dGridElementType elType >
  struct ALU3dGridCommHelper< elType, No_Comm >
  {
    typedef ALU3dGrid< elType, No_Comm > Grid;

    static bool loadBalance ( Grid &grid ) { return false; }

    template< class DataHandle >
    static bool loadBalance ( Grid &grid, DataHandle &data ) { return false; }

    template< class DataHandle, class DataType >
    static void communicate ( const Grid &grid,
                              const CommDataHandleIF< DataHandle, DataType > &data,
                              const InterfaceType iftype,
                              const CommunicationDirection dir,
                              const int level )
    {}

    template< class DataHandle, class DataType >
    static void communicate ( const Grid &grid,
                              const CommDataHandleIF< DataHandle, DataType > &data,
                              const InterfaceType iftype,
                              const CommunicationDirection dir )
    {}
  }; // ALU3dGridCommHelper

#if ALU3DGRID_PARALLEL
  template< ALU3dGridElementType elType >
  struct ALU3dGridCommHelper< elType, MPI_Comm >
  {
    typedef ALU3dGrid< elType, MPI_Comm > Grid;
    typedef ALU3DSPACE GatherScatter GatherScatterType;

    static bool loadBalance ( Grid &grid )
    {
      if( grid.comm().size() <= 1 )
        return false;

      const bool changed = grid.myGrid().duneLoadBalance();
      if( changed )
      {
        // some exchanges on ALUGrid side
        grid.myGrid().duneExchangeDynamicState();

        // calculate new maxlevel
        // reset size and things
        grid.updateStatus();

        // build new Id Set. Only do that after updateStatus, because here
        // the item lists are needed
        if( grid.globalIdSet_ )
          grid.globalIdSet_->updateIdSet();

        // unset all leaf markers
        grid.postAdapt();
      }

      return changed;
    }


    template< class DataHandle >
    static bool loadBalance ( Grid &grid, DataHandle &data )
    {
      if( grid.comm().size() <= 1 )
        return false;

      typedef typename Grid :: EntityObject EntityObject;
      typedef typename EntityObject::ImplementationType EntityImp;
      EntityObject en     ( EntityImp( grid.factory(), grid.maxLevel()) );
      EntityObject father ( EntityImp( grid.factory(), grid.maxLevel()) );
      EntityObject son    ( EntityImp( grid.factory(), grid.maxLevel()) );

      typedef ALU3DSPACE LoadBalanceElementCount< Grid, DataHandle > LDBElCountType;

      // elCount is the adaption restPro operator used during the refinement
      // cause be creating new elements on processors
      LDBElCountType elCount( grid,
                              father, Grid::getRealImplementation( father ),
                              son, Grid::getRealImplementation( son ),
                              data );

      ALU3DSPACE GatherScatterLoadBalance< Grid, DataHandle, LDBElCountType >
      gs( grid, en, Grid::getRealImplementation( en ), data, elCount );

      // call load Balance
      const bool changed = grid.myGrid().duneLoadBalance( gs, elCount );

      if( changed )
      {
        // exchange some data for internal useage
        grid.myGrid().duneExchangeDynamicState();

        // calculate new maxlevel
        // reset size and things
        grid.updateStatus();

        // build new Id Set. Only do that after updateStatus, because here
        // the item lists are needed
        if( grid.globalIdSet_ )
          grid.globalIdSet_->updateIdSet();

        // compress data, wrapper for dof manager
        gs.compress();

        grid.postAdapt();
      }
      return changed;
    }


    template< class DataHandle, class DataType >
    static void communicate ( const Grid &grid,
                              CommDataHandleIF< DataHandle, DataType > &data,
                              const InterfaceType iftype,
                              const CommunicationDirection dir,
                              const int level )
    {
      typedef CommDataHandleIF< DataHandle, DataType > DataHandleType;
      typedef MakeableInterfaceObject< typename Grid::Traits::template Codim< 3 >::Entity > VertexObject;
      typedef typename VertexObject::ImplementationType VertexImp;
      typedef MakeableInterfaceObject< typename Grid::Traits::template Codim< 2 >::Entity > EdgeObject;
      typedef typename EdgeObject::ImplementationType EdgeImp;
      typedef MakeableInterfaceObject< typename Grid::Traits::template Codim< 1 >::Entity > FaceObject;
      typedef typename FaceObject::ImplementationType FaceImp;
      typedef MakeableInterfaceObject< typename Grid::Traits::template Codim< 0 >::Entity> ElementObject;
      typedef typename ElementObject::ImplementationType ElementImp;

      if( grid.comm().size() > 1 )
      {
        // for level communication the level index set is needed.
        // if non-existent, then create for communicaton
        const typename Grid::LevelIndexSetImp *levelISet;
        if( !grid.levelIndexVec_[ level ] )
          levelISet = new typename Grid::LevelIndexSetImp(
            grid,
            grid.template lbegin<0>( level ),
            grid.template lend<0>( level ), level );
        else
          levelISet = grid.levelIndexVec_[ level ];

        VertexObject vx( VertexImp( grid.factory(), level ) );
        ALU3DSPACE GatherScatterLevelData< Grid, DataHandleType, 3 >
        vertexData( grid, vx, Grid::getRealImplementation( vx ), data, *levelISet, level );

        EdgeObject edge( EdgeImp( grid.factory(), level ) );
        ALU3DSPACE GatherScatterLevelData< Grid, DataHandleType, 2 >
        edgeData( grid, edge, Grid::getRealImplementation( edge ), data, *levelISet, level );

        FaceObject face( FaceImp( grid.factory(), level ) );
        ALU3DSPACE GatherScatterLevelData< Grid, DataHandleType, 1 >
        faceData( grid, face, Grid::getRealImplementation( face ), data, *levelISet, level );

        ElementObject element( ElementImp( grid.factory(), level ) );
        ALU3DSPACE GatherScatterLevelData< Grid, DataHandleType, 0 >
        elementData( grid, element, Grid::getRealImplementation( element ), data, *levelISet, level );

        doCommunication( grid, vertexData, edgeData, faceData, elementData, iftype, dir );

        if( !grid.levelIndexVec_[ level ] )
          delete levelISet;
      }
    }

    template< class DataHandle, class DataType >
    static void communicate ( const Grid &grid,
                              CommDataHandleIF< DataHandle, DataType > &data,
                              const InterfaceType iftype,
                              const CommunicationDirection dir )
    {
      typedef CommDataHandleIF< DataHandle, DataType > DataHandleType;
      typedef MakeableInterfaceObject< typename Grid::Traits::template Codim< 3 >::Entity > VertexObject;
      typedef typename VertexObject::ImplementationType VertexImp;
      typedef MakeableInterfaceObject< typename Grid::Traits::template Codim< 2 >::Entity > EdgeObject;
      typedef typename EdgeObject::ImplementationType EdgeImp;
      typedef MakeableInterfaceObject< typename Grid::Traits::template Codim< 1 >::Entity > FaceObject;
      typedef typename FaceObject::ImplementationType FaceImp;
      typedef MakeableInterfaceObject< typename Grid::Traits::template Codim< 0 >::Entity> ElementObject;
      typedef typename ElementObject::ImplementationType ElementImp;

      if( grid.comm().size() > 1 )
      {
        VertexObject vx( VertexImp( grid.factory(), grid.maxLevel() ) );
        ALU3DSPACE GatherScatterLeafData< Grid, DataHandleType, 3 >
        vertexData( grid, vx, Grid::getRealImplementation( vx ), data );

        EdgeObject edge( EdgeImp( grid.factory(), grid.maxLevel() ) );
        ALU3DSPACE GatherScatterLeafData< Grid, DataHandleType, 2 >
        edgeData( grid, edge, Grid::getRealImplementation( edge ), data );

        FaceObject face( FaceImp( grid.factory(), grid.maxLevel()) );
        ALU3DSPACE GatherScatterLeafData< Grid, DataHandleType, 1 >
        faceData( grid, face, Grid::getRealImplementation( face ), data );

        ElementObject element( ElementImp( grid.factory(), grid.maxLevel() ) );
        ALU3DSPACE GatherScatterLeafData< Grid, DataHandleType, 0 >
        elementData( grid, element, Grid::getRealImplementation( element ), data );

        doCommunication( grid, vertexData, edgeData, faceData, elementData, iftype, dir );
      }
    }

    static void
    doCommunication ( const Grid &grid,
                      GatherScatterType &vertexData, GatherScatterType &edgeData,
                      GatherScatterType &faceData, GatherScatterType &elementData,
                      InterfaceType iftype, CommunicationDirection dir )
    {
      // check interface types
      if( (iftype == Overlap_OverlapFront_Interface) || (iftype == Overlap_All_Interface) )
      {
        dverb << "ALUGrid contains no overlap, therefore no communication for" << std::endl;
        dverb << "Overlap_OverlapFront_Interface or Overlap_All_Interface interfaces!" << std::endl;
      }
      // communication from border to border
      else if( iftype == InteriorBorder_InteriorBorder_Interface )
        grid.myGrid().borderBorderCommunication(vertexData,edgeData,faceData,elementData);
      // communication from interior to ghost including border
      else if( iftype == InteriorBorder_All_Interface )
      {
        if( dir == ForwardCommunication )
          grid.myGrid().interiorGhostCommunication(vertexData,edgeData,faceData,elementData);
        // reverse communiction interface (here All_InteriorBorder)
        else if( dir == BackwardCommunication )
          grid.myGrid().ghostInteriorCommunication(vertexData,edgeData,faceData,elementData);
      }
      // communication from interior to ghost including border
      else if( iftype == All_All_Interface )
        grid.myGrid().allAllCommunication(vertexData,edgeData,faceData,elementData);
      else
        DUNE_THROW( GridError, "Wrong set of parameters in ALUGridCommHelper::doCommunication" );
    }
  }; // ALU3dGridCommHelper
#endif // #if ALU3DGRID_PARALLEL



  template< ALU3dGridElementType elType, class Comm >
  inline bool ALU3dGrid< elType, Comm >::loadBalance ()
  {
    return ALU3dGridCommHelper< elType, Comm >::loadBalance( *this );
  }


  // load balance grid
  template< ALU3dGridElementType elType, class Comm >
  template< class DataHandle >
  inline bool ALU3dGrid< elType, Comm >::loadBalance ( DataHandle &data )
  {
    return ALU3dGridCommHelper< elType, Comm >::loadBalance( *this, data );
  }


  // communicate level data
  template< ALU3dGridElementType elType, class Comm >
  template <class DataHandleImp,class DataType>
  inline void ALU3dGrid< elType, Comm >::
  communicate (CommDataHandleIF<DataHandleImp,DataType> &data,
               InterfaceType iftype, CommunicationDirection dir, int level ) const
  {
    ALU3dGridCommHelper< elType, Comm >::communicate( *this, data, iftype, dir, level );
  }


  // communicate data
  template< ALU3dGridElementType elType, class Comm >
  template <class DataHandleImp, class DataType>
  inline void ALU3dGrid< elType, Comm >::
  communicate (CommDataHandleIF<DataHandleImp,DataType> & data,
               InterfaceType iftype, CommunicationDirection dir) const
  {
    ALU3dGridCommHelper< elType, Comm >::communicate( *this, data, iftype, dir );
  }


  // return Grid name
  template< ALU3dGridElementType elType, class Comm >
  inline std::string ALU3dGrid< elType, Comm >::name ()
  {
    if( elType == hexa )
      return "ALUCubeGrid";
    else
      return "ALUSimplexGrid";
  }

} // end namespace Dune


==> anc/xt-super/dune-grid/dune/grid/alugrid/3d/indexsets.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALU3DGRIDINDEXSETS_HH
#define DUNE_ALU3DGRIDINDEXSETS_HH

//- System includes
#include <vector>

//- Dune includes
#include <dune/common/stdstreams.hh>
#include <dune/common/bigunsignedint.hh>
#include <dune/common/hash.hh>

#include <dune/grid/common/grid.hh>
#include <dune/grid/common/indexidset.hh>


//- Local includes
#include "alu3dinclude.hh"
#include "topology.hh"
#include "alu3diterators.hh"

namespace Dune
{

  // External Forward Declarations
  // -----------------------------

  template< ALU3dGridElementType, class >
  class ALU3dGrid;

  template<int cd, int dim, class GridImp>
  class ALU3dGridEntity;



  // ALU3dGridHierarchicIndexSet
  // ---------------------------

  //! hierarchic index set of ALU3dGrid
  template< ALU3dGridElementType elType, class Comm >
  class ALU3dGridHierarchicIndexSet
    : public IndexSet< ALU3dGrid< elType, Comm >, ALU3dGridHierarchicIndexSet< elType, Comm > >
  {
    typedef ALU3dGridHierarchicIndexSet< elType, Comm > This;

    typedef ALU3dGrid< elType, Comm > GridType;
    enum { numCodim = GridType::dimension + 1 };

    friend class ALU3dGrid< elType, Comm >;

    // constructor
    ALU3dGridHierarchicIndexSet( const GridType &grid )
      : grid_( grid )
    {}

  public:
    typedef typename GridType::Traits::template Codim<0>::Entity EntityCodim0Type;

    //! return hierarchic index of given entity
    template <class EntityType>
    int index (const EntityType & ep) const
    {
      enum { cd = EntityType :: codimension };
      return index<cd>(ep);
    }

    //! return hierarchic index of given entity
    template< int codim >
    int index ( const typename GridType::Traits::template Codim< codim >::Entity &entity ) const
    {
      return GridType::getRealImplementation( entity ).getIndex();
    }

    //! return subIndex i of given entity for subEntity with codim
    int subIndex ( const EntityCodim0Type &e, int i, unsigned int codim ) const
    {
      // call method subIndex on real implementation
      return GridType::getRealImplementation( e ).subIndex( i, codim );
    }

    //! return size of indexset, i.e. maxindex+1
    //! for given type, if type is not exisiting within grid 0 is returned
    int size ( GeometryType type ) const
    {
      if( elType == tetra && !type.isSimplex() ) return 0;
      if( elType == hexa  && !type.isCube() ) return 0;
      // return size of hierarchic index set
      return this->size(GridType::dimension-type.dim());
    }

    //! return size of indexset, i.e. maxindex+1
    int size ( int codim ) const
    {
      // return size of hierarchic index set
      return grid_.hierSetSize(codim);
    }

    //! deliver all geometry types used in this grid
    const std::vector<GeometryType>& geomTypes (int codim) const
    {
      return grid_.geomTypes(codim);
    }

    //! return true because all entities are contained in this set
    template <class EntityType>
    bool contains (const EntityType &) const { return true; }

  private:
    // our Grid
    const GridType & grid_;
  };

  //////////////////////////////////////////////////////////////////////
  //////////////////////////////////////////////////////////////////////
  //////////////////////////////////////////////////////////////////////
  //////////////////////////////////////////////////////////////////////

  class ALUMacroKey : public ALU3DSPACE Key4<int>
  {
    typedef int A;
    typedef ALUMacroKey ThisType;
    typedef ALU3DSPACE Key4<A> BaseType;

  public:
    ALUMacroKey() : BaseType(-1,-1,-1,-1) {}
    ALUMacroKey(const A&a,const A&b,const A&c,const A&d) : BaseType(a,b,c,d) {}
    ALUMacroKey(const ALUMacroKey & org ) : BaseType(org) {}
    ALUMacroKey & operator = (const ALUMacroKey & org )
    {
      BaseType::operator = (org);
      return *this;
    }

    bool operator == (const ALUMacroKey & org) const
    {
      return ( (this->_a == org._a) &&
               (this->_b == org._b) &&
               (this->_c == org._c) &&
               (this->_d == org._d) );
    }

    // operator < is already implemented in BaseType
    bool operator > (const ALUMacroKey & org) const
    {
      return ( (!this->operator == (org)) && (!this->operator <(org)) );
    }

    void print(std::ostream & out) const
    {
      out << "[" << this->_a << "," << this->_b << "," << this->_c << "," << this->_d << "]";
    }

#ifdef HAVE_DUNE_HASH

    inline friend std::size_t hash_value(const ALUMacroKey& arg)
    {
      std::size_t seed = 0;
      hash_combine(seed,arg._a);
      hash_combine(seed,arg._b);
      hash_combine(seed,arg._c);
      hash_combine(seed,arg._d);
      return seed;
    }

#endif // HAVE_DUNE_HASH

  };

  template <class MacroKeyImp>
  class ALUGridId
  {
    MacroKeyImp key_;
    int nChild_;
    int codim_;

  public:
    ALUGridId() : key_()
                  , nChild_(-1)
                  , codim_(-1)
    {}

    ALUGridId(const MacroKeyImp & key, int nChild , int cd)
      : key_(key) , nChild_(nChild)
        , codim_(cd)
    {}

    ALUGridId(const ALUGridId & org )
      : key_(org.key_)
        , nChild_(org.nChild_)
        , codim_(org.codim_)
    {}

    ALUGridId & operator = (const ALUGridId & org )
    {
      key_    = org.key_;
      nChild_ = org.nChild_;
      codim_  = org.codim_;
      return *this;
    }

    bool operator == (const ALUGridId & org) const
    {
      return equals(org);
    }

    bool operator != (const ALUGridId & org) const
    {
      return ! equals(org);
    }

    bool operator <= (const ALUGridId & org) const
    {
      if(equals(org)) return true;
      else return lesser(org);
    }

    bool operator >= (const ALUGridId & org) const
    {
      if(equals(org)) return true;
      else return ! lesser(org);
    }

    bool operator < (const ALUGridId & org) const
    {
      return lesser(org);
    }

    bool operator > (const ALUGridId & org) const
    {
      return (!equals(org) && ! lesser(org));
    }

    const MacroKeyImp & getKey() const { return key_; }
    int nChild() const { return nChild_; }
    int codim() const { return codim_; }

    bool isValid () const
    {
      return ( (nChild_ >= 0) && (codim_  >= 0) );
    }

    void reset()
    {
      nChild_ = -1;
      codim_  = -1;
    }

    void print(std::ostream & out) const
    {
      out << "(" << getKey() << "," << nChild_ << "," << codim_ << ")";
    }

#ifdef HAVE_DUNE_HASH

    inline friend std::size_t hash_value(const ALUGridId& arg)
    {
      std::size_t seed = hash<MacroKeyImp>() (arg.getKey());
      hash_combine(seed,arg.nChild());
      hash_combine(seed,arg.codim());
      return seed;
    }

#endif // HAVE_DUNE_HASH

  protected:
    // returns true is the id is lesser then org
    bool lesser(const ALUGridId & org) const
    {
      if(getKey() < org.getKey() ) return true;
      if(getKey() > org.getKey() ) return false;
      if(getKey() == org.getKey() )
      {
        if(nChild_ == org.nChild_)
        {
          return codim_ < org.codim_;
        }
        else
          return nChild_ < org.nChild_;
      }
      assert( equals(org) );
      return false;
    }

    // returns true if this id equals org
    bool equals(const ALUGridId & org) const
    {
      return ( (getKey() == org.getKey() ) && (nChild_ == org.nChild_)
               && (codim_ == org.codim_) );
    }
  };

} // drop out of namespace Dune, as hash definitions have to be done in global namespace

DUNE_DEFINE_HASH(DUNE_HASH_TEMPLATE_ARGS(),DUNE_HASH_TYPE(Dune::ALUMacroKey))
DUNE_DEFINE_HASH(DUNE_HASH_TEMPLATE_ARGS(typename MacroKeyImp),DUNE_HASH_TYPE(Dune::ALUGridId<MacroKeyImp>))

namespace Dune {

  inline std::ostream& operator<< (std::ostream& s, const ALUMacroKey & key)
  {
    key.print(s);
    return s;
  }

  template <class KeyImp>
  inline std::ostream& operator<< (std::ostream& s, const ALUGridId<KeyImp> & id)
  {
    id.print(s);
    return s;
  }

  //*****************************************************************
  //
  //  --GlobalIdSet
  //
  //*****************************************************************
  //! global id set for ALU3dGrid
  template< ALU3dGridElementType elType, class Comm >
  class ALU3dGridGlobalIdSet
    : public IdSet< ALU3dGrid< elType, Comm >, ALU3dGridGlobalIdSet< elType, Comm > ,
          typename ALU3dGrid< elType, Comm >::Traits::GlobalIdType >,
      public ALU3DSPACE AdaptRestrictProlongType
  {
    typedef ALU3dGrid< elType, Comm > GridType;
    typedef typename GridType::HierarchicIndexSet HierarchicIndexSetType;

    typedef ALU3dImplTraits< elType, Comm > ImplTraitsType;
    typedef typename ImplTraitsType::IMPLElementType IMPLElementType;
    typedef typename ImplTraitsType::GEOElementType GEOElementType;
    typedef typename ImplTraitsType::GEOFaceType GEOFaceType;
    typedef typename ImplTraitsType::GEOEdgeType GEOEdgeType;

    typedef typename ImplTraitsType::GitterImplType GitterImplType;

    typedef typename ImplTraitsType::HElementType HElementType;
    typedef typename ImplTraitsType::HFaceType HFaceType;
    typedef typename ImplTraitsType::HEdgeType HEdgeType;
    typedef typename ImplTraitsType::VertexType VertexType;
    typedef typename ImplTraitsType::HBndSegType HBndSegType;

    typedef EntityCount< elType > EntityCountType;

    using ALU3DSPACE AdaptRestrictProlongType :: postRefinement ;
    using ALU3DSPACE AdaptRestrictProlongType :: preCoarsening ;

  public:
    //! export type of id
    typedef typename GridType::Traits::GlobalIdType IdType;

  private:
    typedef ALUMacroKey MacroKeyType;

    typedef ALUGridId <  MacroKeyType > MacroIdType; // same as IdType
    enum { numCodim = GridType::dimension+1 };

    // this means that only up to 300000000 entities are allowed
    typedef typename GridType::Traits::template Codim<0>::Entity EntityCodim0Type;
  private:
    mutable std::map< int , IdType > ids_[numCodim];
    //mutable std::map< int , MacroKeyType > macroKeys_[numCodim];

    // our Grid
    const GridType & grid_;

    // the hierarchicIndexSet
    const HierarchicIndexSetType & hset_;

    int vertexKey_[4];

    int chunkSize_ ;

    enum { startOffSet_ = 0 };

  public:

    //! import default implementation of subId<cc>
    //! \todo remove after next release
    using IdSet < GridType , ALU3dGridGlobalIdSet, IdType > :: subId;

    //! create id set, only allowed for ALU3dGrid
    ALU3dGridGlobalIdSet(const GridType & grid)
      : grid_(grid), hset_(grid.hierarchicIndexSet())
        , chunkSize_(100)
    {
      if(elType == hexa)
      {
        // see ALUGrid/src/serial/gitter_mgb.cc
        // InsertUniqueHexa
        const int vxKey[4] = {0,1,3,4};
        for(int i=0; i<4; i++) vertexKey_[i] = vxKey[i];
      }
      else
      {
        assert( elType == tetra );
        // see ALUGrid/src/serial/gitter_mgb.cc
        // InsertUniqueTetra
        const int vxKey[4] = {0,1,2,3};
        for(int i=0; i<4; i++) vertexKey_[i] = vxKey[i];
      }

      // setup the id set
      buildIdSet();
    }

    virtual ~ALU3dGridGlobalIdSet() {}

    // update id set after adaptation
    void updateIdSet()
    {
      // to be revised
      buildIdSet();
    }

    // print all ids
    void print () const
    {
      for(int i=0 ; i<numCodim; ++i)
      {
        std::cout << "*****************************************************\n";
        std::cout << "Ids for codim " << i << "\n";
        std::cout << "*****************************************************\n";
        for(unsigned int k=0; k<ids_[i].size(); ++k)
        {
          std::cout << "Item[" << i << "," << k <<"] has id " << ids_[i][k] << "\n";
        }
        std::cout << "\n\n\n";
      }
    }

    template <class IterType>
    void checkId(const IdType & macroId, const IterType & idIter) const //int codim , unsigned int num ) const
    {

      IdType id = getId(macroId);
      for(int i=0 ; i<numCodim; ++i)
      {
        typedef typename std::map<int,IdType>::iterator IteratorType;
        IteratorType end = ids_[i].end();
        for(IteratorType it = ids_[i].begin(); it != end; ++it)
        //for(unsigned int k=0; k<ids_[i].size(); ++k)
        {
          if(idIter == it) continue;
          //if((i == codim) && (k == num)) continue;
          const IdType & checkMId = (*it).second; //ids_[i][k];
          IdType checkId = getId(checkMId);
          if( id == checkId )
          {
            //std::cout << "Check(codim,num = " << codim<< "," << num <<") failed for k="<<k << " codim = " << i << "\n";
            std::cout << id << " equals " << checkId << "\n";
            assert( id != checkId );
            DUNE_THROW(GridError," " << id << " equals " << checkId << "\n");
          }
          else
          {
            bool lesser  = (id < checkId);
            bool greater = (id > checkId);
            assert( lesser != greater );
            if( lesser == greater )
            {
              assert( lesser != greater );
              DUNE_THROW(GridError," lesser equals greater of one id ");
            }
          }
        }
      }
    }

    // check id set for uniqueness
    void uniquenessCheck() const
    {
      for(int i=0 ; i<numCodim; i++)
      {
        typedef typename std::map<int,IdType>::iterator IteratorType;
        IteratorType end = ids_[i].end();
        for(IteratorType it = ids_[i].begin(); it != end; ++it)
        //unsigned int k=0; k<ids_[i].size(); ++k)
        {
          const IdType & id = (*it).second; //ids_[i][k];
          if( id.isValid() )
            checkId(id,it); //i,k);
        }
      }
    }

    void setChunkSize( int chunkSize )
    {
      chunkSize_ = chunkSize;
    }

    // creates the id set
    void buildIdSet ()
    {
      for(int i=0; i<numCodim; ++i)
      {
        ids_[i].clear();
      }

      GitterImplType &gitter = grid_.myGrid();

      // all interior and border vertices
      {
        typename ALU3DSPACE AccessIterator< VertexType >::Handle fw( gitter.container() );
        for( fw.first (); !fw.done(); fw.next() )
        {
          int idx = fw.item().getIndex();
          ids_[3][idx] = buildMacroVertexId( fw.item() );
        }
      }

      // all ghost vertices
      {
        typedef typename ALU3DSPACE ALU3dGridLevelIteratorWrapper< 3, Ghost_Partition, Comm > IteratorType;
        IteratorType fw (grid_ , 0 , grid_.nlinks() );
        typedef typename IteratorType :: val_t val_t;
        for (fw.first () ; ! fw.done () ; fw.next ())
        {
          val_t & item = fw.item();
          assert( item.first );
          VertexType & vx = * (item.first);
          int idx = vx.getIndex();
          ids_[3][idx] = buildMacroVertexId( vx );
        }
      }

      // create ids for all macro edges
      {
        typename ALU3DSPACE AccessIterator< HEdgeType >::Handle w( gitter.container() );
        for (w.first(); !w.done(); w.next())
        {
          int idx = w.item().getIndex();
          ids_[2][idx] = buildMacroEdgeId( w.item() );
          buildEdgeIds( w.item() , ids_[2][idx] , startOffSet_ );
        }
      }

      // all ghost edges
      {
        typedef typename ALU3DSPACE ALU3dGridLevelIteratorWrapper< 2, Ghost_Partition, Comm > IteratorType;
        IteratorType fw( grid_, 0, grid_.nlinks() );
        typedef typename IteratorType :: val_t val_t;
        for (fw.first () ; ! fw.done () ; fw.next ())
        {
          val_t & item = fw.item();
          assert( item.first );
          HEdgeType & edge = * (item.first);
          int idx = edge.getIndex();

          ids_[2][idx] = buildMacroEdgeId( edge );
          buildEdgeIds( edge , ids_[2][idx] , startOffSet_ );
        }
      }


      // for all macro faces and all children
      {
        typename ALU3DSPACE AccessIterator< HFaceType >::Handle w( gitter.container() );
        for (w.first () ; ! w.done () ; w.next ())
        {
          int idx = w.item().getIndex();
          ids_[1][idx] = buildMacroFaceId( w.item() );
          buildFaceIds( w.item() , ids_[1][idx] , startOffSet_ );
        }
      }

      // all ghost faces
      {
        typedef typename ALU3DSPACE ALU3dGridLevelIteratorWrapper< 1, Ghost_Partition, Comm > IteratorType;
        IteratorType fw (grid_ , 0 , grid_.nlinks() );
        typedef typename IteratorType :: val_t val_t;
        for (fw.first () ; ! fw.done () ; fw.next ())
        {
          val_t & item = fw.item();
          assert( item.first );
          HFaceType & face = * (item.first);
          int idx = face.getIndex();
          ids_[1][idx] = buildMacroFaceId( face );
          buildFaceIds( face , ids_[1][idx] , startOffSet_ );
        }
      }

      // for all macro elements and all internal entities
      {
        typename ALU3DSPACE AccessIterator< HElementType >::Handle w( gitter.container() );
        for (w.first () ; ! w.done () ; w.next ())
        {
          int idx = w.item().getIndex();
          ids_[0][idx] = buildMacroElementId( w.item() );
          buildElementIds( w.item() , ids_[0][idx] , startOffSet_ );
        }
      }

      // all ghost elements
      {
        typedef typename ALU3DSPACE ALU3dGridLevelIteratorWrapper< 0, Ghost_Partition, Comm > IteratorType;
        IteratorType fw (grid_ , 0 , grid_.nlinks() );
        typedef typename IteratorType :: val_t val_t;
        for (fw.first () ; ! fw.done () ; fw.next ())
        {
          val_t & item = fw.item();
          assert( item.second );
          HElementType & elem = * ( item.second->getGhost().first );
          int idx = elem.getIndex();
          ids_[0][idx] = buildMacroElementId( elem );
          buildElementIds( elem , ids_[0][idx] , startOffSet_ );
        }
      }

      // check uniqueness of id only in serial, because
      // in parallel some faces and edges of ghost exists more than once
      // but have the same id, but not the same index, there for the check
      // will fail for ghost elements
#if ! ALU3DGRID_PARALLEL
      // be carefull with this check, it's complexity is O(N^2)
      //uniquenessCheck();
#endif
    }

    IdType buildMacroVertexId(const VertexType & item )
    {
      int vx[4] = { item.ident(), -1, -1, -1};
      enum {codim = 3 };
      MacroKeyType key(vx[0],vx[1],vx[2],vx[3]);
      MacroIdType id(key,1, codim + startOffSet_ );
      return id;
    }

    IdType buildMacroEdgeId(const HEdgeType & item )
    {
      const GEOEdgeType & edge = static_cast<const GEOEdgeType &> (item);
      int vx[4] = {-1,-1,-1,-1};
      for(int i=0; i<2; ++i)
      {
        vx[i] = edge.myvertex(i)->ident();
      }

      enum { codim = 2 };
      MacroKeyType key(vx[0],vx[1],vx[2],vx[3]);
      MacroIdType id( key,1,  codim + startOffSet_ );
      return id;
    }

    IdType buildMacroFaceId(const HFaceType & item )
    {
      const GEOFaceType & face = static_cast<const GEOFaceType &> (item);
      int vx[4] = {-1,-1,-1,-1};
      for(int i=0; i<3; ++i)
      {
        vx[i] = face.myvertex(i)->ident();
      }

      enum { codim = 1 };
      MacroKeyType key(vx[0],vx[1],vx[2],vx[3]);
      MacroIdType id(key,1,  codim + startOffSet_ );
      return id;
    }

    IdType buildMacroElementId(const HElementType & item )
    {
      const GEOElementType & elem = static_cast<const GEOElementType &> (item);
      int vx[4] = {-1,-1,-1,-1};
      for(int i=0; i<4; ++i)
      {
        vx[i] = elem.myvertex(vertexKey_[i])->ident();
      }
      enum { codim = 0 };
      MacroKeyType key(vx[0],vx[1],vx[2],vx[3]);
      return MacroIdType(key,1,  codim + startOffSet_ );
    }

    template <int cd>
    IdType createId(const typename ImplTraitsType::
                    template Codim<cd>::InterfaceType & item , const IdType & creatorId , int nChild )
    {
      assert( creatorId.isValid() );

      // we have up to 12 internal hexa faces, therefore need 100 offset
      enum { childOffSet = ((cd == 1) && (elType == hexa)) ? 16 : 8 };
      enum { codimOffSet = 4 };

      assert( nChild < childOffSet );

      int newChild = (creatorId.nChild() * childOffSet ) + nChild;
      int newCodim = (creatorId.codim()  * codimOffSet ) + ( cd + startOffSet_ );

      IdType newId( creatorId.getKey() , newChild , newCodim );
      assert( newId != creatorId );
      return newId;
    }

    // build ids for all children of this element
    void buildElementIds(const HElementType & item , const IdType & macroId , int nChild)
    {
      enum { codim = 0 };
      ids_[codim][item.getIndex()] = createId<codim>(item,macroId,nChild);

      const IdType & itemId = ids_[codim][item.getIndex()];

      buildInteriorElementIds(item,itemId);
    }

    // build ids for all children of this element
    void buildInteriorElementIds(const HElementType & item , const IdType & fatherId)
    {
      assert( fatherId.isValid() );

      // build id for inner vertex
      {
        const VertexType * v = item.innerVertex() ;
        // for tetras there is no inner vertex, therefore check
        if(v) buildVertexIds(*v,fatherId );
      }

      // build edge ids for all inner edges
      {
        int inneredge = startOffSet_;
        for(const HEdgeType * e = item.innerHedge () ; e ; e = e->next ())
        {
          buildEdgeIds(*e,fatherId,inneredge);
          ++inneredge;
        }
      }

      // build face ids for all inner faces
      {
        int innerface = startOffSet_;
        for(const HFaceType * f = item.innerHface () ; f ; f = f->next ())
        {
          buildFaceIds(*f,fatherId,innerface);
          ++innerface;
        }
      }

      // build ids of all children
      {
        int numChild = startOffSet_;
        for(const HElementType * child = item.down(); child; child =child->next() )
        {
          //assert( numChild == child->nChild() );
          buildElementIds(*child, fatherId, numChild);
          ++numChild;
        }
      }
    }

    // build ids for all children of this face
    void buildFaceIds(const HFaceType & face, const IdType & fatherId , int innerFace )
    {
      enum { codim = 1 };
      ids_[codim][face.getIndex()] = createId<codim>(face,fatherId,innerFace);
      const IdType & faceId = ids_[codim][face.getIndex()];

      buildInteriorFaceIds(face,faceId);
    }

    // build ids for all children of this face
    void buildInteriorFaceIds(const HFaceType & face, const IdType & faceId)
    {
      assert( faceId.isValid () );

      // build id for inner vertex
      {
        const VertexType * v = face.innerVertex() ;
        //std::cout << "create inner vertex of face " << face.getIndex() << "\n";
        if(v) buildVertexIds(*v,faceId );
      }

      // build ids for all inner edges
      {
        int inneredge = startOffSet_;
        for (const HEdgeType * e = face.innerHedge () ; e ; e = e->next ())
        {
          buildEdgeIds(*e,faceId ,inneredge );
          ++inneredge;
        }
      }

      // build ids for all child faces
      {
        int child = startOffSet_;
        for(const HFaceType * f = face.down () ; f ; f = f->next ())
        {
          assert( child == f->nChild()+startOffSet_);
          buildFaceIds(*f,faceId,child);
          ++child;
        }
      }
    }

    // build ids for all children of this edge
    void buildEdgeIds(const HEdgeType & edge, const IdType & fatherId , int inneredge)
    {
      enum { codim = 2 };
      ids_[codim][edge.getIndex()] = createId<codim>(edge,fatherId,inneredge);
      const IdType & edgeId = ids_[codim][edge.getIndex()];
      buildInteriorEdgeIds(edge,edgeId);
    }

    void buildInteriorEdgeIds(const HEdgeType & edge, const IdType & edgeId)
    {
      assert( edgeId.isValid() );

      // build id for inner vertex
      {
        const VertexType * v = edge.innerVertex() ;
        if(v) buildVertexIds(*v,edgeId );
      }

      // build ids for all inner edges
      {
        int child = startOffSet_;
        for (const HEdgeType * e = edge.down () ; e ; e = e->next ())
        {
          assert( child == e->nChild()+ startOffSet_ );
          buildEdgeIds(*e,edgeId , child );
          ++child;
        }
      }
    }

    // build id for this vertex
    void buildVertexIds(const VertexType & vertex, const IdType & fatherId )
    {
      enum { codim = 3 };
      // inner vertex number is 1
      ids_[codim][vertex.getIndex()] = createId<codim>(vertex,fatherId,1);
      assert( ids_[codim][vertex.getIndex()].isValid() );
    }

    friend class ALU3dGrid< elType, Comm >;

    const IdType & getId(const IdType & macroId) const
    {
      return macroId;
    }

  public:
    //! return global id of given entity
    template <class EntityType>
    IdType id (const EntityType & ep) const
    {
      enum { cd = EntityType :: codimension };
      assert( ids_[cd].find( hset_.index(ep) ) != ids_[cd].end() );
      const IdType & macroId = ids_[cd][hset_.index(ep)];
      assert( macroId.isValid() );
      return getId(macroId);
    }

    //! return global id of given entity
    template <int codim>
    IdType id (const typename GridType:: template Codim<codim> :: Entity & ep) const
    {
      assert( ids_[codim].find( hset_.index(ep) ) != ids_[codim].end() );
      const IdType & macroId = ids_[codim][hset_.index(ep)];
      assert( macroId.isValid() );
      return getId(macroId);
    }

    //! return subId of given entity
    IdType subId ( const EntityCodim0Type &e, int i, unsigned int codim ) const
    {
      const int hIndex = hset_.subIndex( e, i, codim );
      assert( ids_[ codim ].find( hIndex ) != ids_[ codim ].end() );
      const IdType &macroId = ids_[ codim ][ hIndex ];
      assert( macroId.isValid() );
      return getId( macroId );
    }

    template <int d, ALU3dGridElementType element_t >
    struct BuildIds;

    template <int d>
    struct BuildIds<d,tetra>
    {
      //static const IdType zero;
      template <class MyIdSet, class IdStorageType>
      static void buildFace(MyIdSet & set, const HElementType & item, int faceNum,
                            IdStorageType & ids )
      {
        const IMPLElementType & elem = static_cast<const IMPLElementType &> (item);
        const HFaceType & face  = *(elem.myhface3(faceNum));
        const IdType & id = ids[face.getIndex()];
        assert( id.isValid() );
        set.buildInteriorFaceIds(face,id);
      }
    };

    template <int d>
    struct BuildIds<d,hexa>
    {
      //static const IdType zero;
      template <class MyIdSet, class IdStorageType>
      static void buildFace(MyIdSet & set, const HElementType & item, int faceNum,
                            IdStorageType & ids )
      {
        const IMPLElementType & elem = static_cast<const IMPLElementType &> (item);
        const HFaceType & face  = *(elem.myhface4(faceNum));
        const IdType & id = ids[face.getIndex()];
        assert( id.isValid() );
        set.buildInteriorFaceIds(face,id);
      }
    };

    // create ids for refined elements
    int postRefinement( HElementType & item )
    {
      {
        enum { elCodim = 0 };
        const IdType & fatherId = ids_[elCodim][item.getIndex()];
        assert( fatherId.isValid() );
        buildInteriorElementIds(item, fatherId );
      }

      for(int i=0; i<EntityCountType::numFaces; ++i)
      {
        enum { faceCodim = 1 };
        BuildIds< GridType::dimension, elType >::buildFace(*this,item,i,ids_[faceCodim]);
      }

      for(int i=0; i<EntityCountType::numEdges; ++i)
      {
        enum { edgeCodim = 2 };
        const IMPLElementType & elem = static_cast<const IMPLElementType &> (item);
        const HEdgeType & edge  = *( elem.myhedge1(i));
        const IdType & id = ids_[edgeCodim][edge.getIndex()];
        assert( id.isValid() );
        buildInteriorEdgeIds(edge,id);
      }
      return 0;
    }

    // dummy functions
    int preCoarsening( HElementType & elem )
    {
      /*
         const IdType & fatherId = ids_[0][item.getIndex()];

         removeElementIds(item,fatherId,item.nChild());

         for(int i=0; i<EntityCountType::numFaces; ++i)
         BuildIds<dim,elType>::buildFace(*this,item,i,ids_[1]);

         for(int i=0; i<EntityCountType::numEdges; ++i)
         {
         const IMPLElementType & elem = static_cast<const IMPLElementType &> (item);
         const HEdgeType & edge  = *( elem.myhedge1(i));
         const HEdgeType * child = edge.down();
         assert( child );
         if( ids_[2][child->getIndex() ] > zero_ ) continue;
         buildEdgeIds(edge,ids_[2][edge.getIndex()],0);
         }
         #ifndef NDEBUG
         //uniquenessCheck();
         #endif
       */
      return 0;
    }

    // dummy functions
    int preCoarsening ( HBndSegType & el ) { return 0; }

    //! prolong data, elem is the father
    int postRefinement ( HBndSegType & el ) { return 0; }

  };

  //***********************************************************
  //
  //  --LocalIdSet
  //
  //***********************************************************

  //! hierarchic index set of ALU3dGrid
  template< ALU3dGridElementType elType, class Comm >
  class ALU3dGridLocalIdSet
    : public IdSet< ALU3dGrid< elType, Comm >, ALU3dGridLocalIdSet< elType, Comm >, int >,
      public ALU3DSPACE AdaptRestrictProlongType
  {
    typedef ALU3dGridLocalIdSet< elType, Comm > This;

    typedef ALU3dImplTraits< elType, Comm > ImplTraitsType;
    typedef typename ImplTraitsType::HElementType HElementType;
    typedef typename ImplTraitsType::HBndSegType HBndSegType;

    typedef ALU3dGrid< elType, Comm > GridType;
    typedef typename GridType::HierarchicIndexSet HierarchicIndexSetType;

    // this means that only up to 300000000 entities are allowed
    enum { codimMultiplier = 300000000 };
    typedef typename GridType::Traits::template Codim<0>::Entity EntityCodim0Type;

    // create local id set , only for the grid allowed
    ALU3dGridLocalIdSet(const GridType & grid) : hset_(grid.hierarchicIndexSet())
    {
      for( int codim = 0; codim <= GridType::dimension; ++codim )
        codimStart_[ codim ] = codim * codimMultiplier;
    }

    friend class ALU3dGrid< elType, Comm >;

    // fake method to have the same method like GlobalIdSet
    void updateIdSet() {}

    using ALU3DSPACE AdaptRestrictProlongType :: postRefinement ;
    using ALU3DSPACE AdaptRestrictProlongType :: preCoarsening ;

  public:
    //! export type of id
    typedef int IdType;

    //! import default implementation of subId<cc>
    //! \todo remove after next release
    using IdSet < GridType , ALU3dGridLocalIdSet, IdType > :: subId;

    //! return global id of given entity
    template <class EntityType>
    int id (const EntityType & ep) const
    {
      enum { cd = EntityType :: codimension };
      assert( hset_.size(cd) < codimMultiplier );
      return codimStart_[cd] + hset_.index(ep);
    }

    //! return global id of given entity
    template <int codim>
    int id (const typename GridType:: template Codim<codim> :: Entity & ep) const
    {
      //enum { cd = EntityType :: codimension };
      assert( hset_.size(codim) < codimMultiplier );
      return codimStart_[codim] + hset_.index(ep);
    }

    //! return subId of given entity
    IdType subId ( const EntityCodim0Type &e, int i, unsigned int codim ) const
    {
      assert( hset_.size( codim ) < codimMultiplier );
      return codimStart_[ codim ] + hset_.subIndex( e, i, codim );
    }

    // dummy functions
    int preCoarsening( HElementType & elem )  { return 0; }
    // create ids for refined elements
    int postRefinement( HElementType & item )  { return 0; }

    // dummy functions
    int preCoarsening ( HBndSegType & el ) { return 0; }

    //! prolong data, elem is the father
    int postRefinement ( HBndSegType & el ) { return 0; }

    void setChunkSize( int chunkSize ) {}

  private:
    // our HierarchicIndexSet
    const HierarchicIndexSetType & hset_;

    // store start of each codim numbers
    int codimStart_[ GridType::dimension+1 ];
  };

} // end namespace Dune

#endif // #ifndef DUNE_ALU3DGRIDINDEXSETS_HH


==> anc/xt-super/dune-grid/dune/grid/alugrid/3d/iterator.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALUGRID_ITERATOR_CC
#define DUNE_ALUGRID_ITERATOR_CC

#if COMPILE_ALUGRID_INLINE == 0
#include <config.h>
#endif

#include "alu3dinclude.hh"
#include "iterator.hh"

namespace Dune {

  /*************************************************************************
  #       ######  #    #  ######  #          #     #####  ######  #####
  #       #       #    #  #       #          #       #    #       #    #
  #       #####   #    #  #####   #          #       #    #####   #    #
  #       #       #    #  #       #          #       #    #       #####
  #       #        #  #   #       #          #       #    #       #   #
  ######  ######    ##    ######  ######     #       #    ######  #    #
  *************************************************************************/
  //--LevelIterator
  // Constructor for begin iterator
  template<int codim, PartitionIteratorType pitype, class GridImp >
  alu_inline ALU3dGridLevelIterator<codim,pitype,GridImp> ::
  ALU3dGridLevelIterator(const FactoryType& factory, int level, bool )
    : ALU3dGridEntityPointer<codim,GridImp> (factory,level)
      , level_(level)
      , iter_ (0)
  {
    const GridImp& grid = factory.grid();
    iter_  = new IteratorType ( grid, level_, grid.nlinks() );
    assert( iter_ );
    this->firstItem( grid, *this, level_);
  }

  // Constructor for end iterator
  template<int codim, PartitionIteratorType pitype, class GridImp >
  alu_inline ALU3dGridLevelIterator<codim,pitype,GridImp> ::
  ALU3dGridLevelIterator(const FactoryType& factory, int level)
    : ALU3dGridEntityPointer<codim,GridImp> (factory ,level)
      , level_(level)
      , iter_ (0)
  {
    this->done();
  }

  template<int codim, PartitionIteratorType pitype, class GridImp >
  alu_inline ALU3dGridLevelIterator<codim,pitype,GridImp> ::
  ALU3dGridLevelIterator(const ThisType & org )
    : ALU3dGridEntityPointer<codim,GridImp> ( org.factory_ , org.level_ )
      , level_( org.level_ )
      , iter_(0)
  {
    assign(org);
  }

  template<int codim, PartitionIteratorType pitype, class GridImp>
  alu_inline ALU3dGridLevelIterator<codim, pitype, GridImp> ::
  ~ALU3dGridLevelIterator ()
  {
    removeIter();
  }

  template<int codim, PartitionIteratorType pitype, class GridImp>
  alu_inline void ALU3dGridLevelIterator<codim, pitype, GridImp> ::
  removeIter ()
  {
    this->done();
    if(iter_)
    {
      delete iter_;
      iter_ = 0;
    }
  }

  template<int codim, PartitionIteratorType pitype, class GridImp>
  alu_inline void ALU3dGridLevelIterator<codim, pitype, GridImp> ::
  assign(const ThisType & org)
  {
    assert( iter_ == 0 );
    ALU3dGridEntityPointer <codim,GridImp> :: clone (org);
    level_ = org.level_;
    if( org.iter_ )
    {
      iter_ = new IteratorType ( *(org.iter_) );
      assert( iter_ );
      if(!(iter_->done()))
      {
        this->setItem( this->grid(), *this, *iter_, level_ );
        assert( this->equals(org) );
      }
    }
    else
    {
      this->done();
    }
  }
  template<int codim, PartitionIteratorType pitype, class GridImp>
  alu_inline ALU3dGridLevelIterator<codim, pitype, GridImp> &
  ALU3dGridLevelIterator<codim, pitype, GridImp> ::
  operator = (const ThisType & org)
  {
    removeIter();
    assign(org);
    return *this;
  }

  template<int codim, PartitionIteratorType pitype, class GridImp >
  alu_inline void ALU3dGridLevelIterator<codim,pitype,GridImp> :: increment ()
  {
    this->incrementIterator(this->grid(),*this,level_);
    return ;
  }

  template<int cdim, PartitionIteratorType pitype, class GridImp>
  alu_inline typename ALU3dGridLevelIterator<cdim, pitype, GridImp> :: Entity &
  ALU3dGridLevelIterator<cdim, pitype, GridImp> :: dereference () const
  {
#ifndef NDEBUG
    const ALU3dGridLevelIterator<cdim, pitype, GridImp> endIterator ( this->factory_,level_);
    // assert that iterator not equals end iterator
    assert( ! this->equals(endIterator) );
#endif

    // don't dereference empty entity pointer
    assert( this->seed_.item() );
    assert( this->entity_ );
    assert( this->seed_.item() == & this->entityImp().getItem() );
    return (*this->entity_);
  }

  //*******************************************************************
  //
  //  LEAFITERATOR
  //
  //--LeafIterator
  //*******************************************************************
  // constructor for end iterators
  template<int cdim, PartitionIteratorType pitype, class GridImp>
  alu_inline ALU3dGridLeafIterator<cdim, pitype, GridImp> ::
  ALU3dGridLeafIterator( const FactoryType& factory, int level )
    : ALU3dGridEntityPointer <cdim,GridImp> ( factory, level )
      , iter_ (0)
      , walkLevel_(level)
  {
    this->done();
  }

  template<int cdim, PartitionIteratorType pitype, class GridImp>
  alu_inline ALU3dGridLeafIterator<cdim, pitype, GridImp> ::
  ALU3dGridLeafIterator(const FactoryType& factory, int level ,
                        bool isBegin)
    : ALU3dGridEntityPointer <cdim,GridImp> ( factory, level )
      , iter_ (0)
      , walkLevel_(level)
  {
    const GridImp& grid = factory.grid();
    // create interior iterator
    iter_ = new IteratorType ( grid , level , grid.nlinks() );
    assert( iter_ );
    // -1 to identify as leaf iterator
    this->firstItem(grid,*this,-1);
  }

  template<int cdim, PartitionIteratorType pitype, class GridImp>
  alu_inline ALU3dGridLeafIterator<cdim, pitype, GridImp> ::
  ALU3dGridLeafIterator(const ThisType & org)
    : ALU3dGridEntityPointer <cdim,GridImp> ( org.factory_, org.walkLevel_ )
      , iter_(0)
      , walkLevel_(org.walkLevel_)
  {
    // assign iterator without cloning entity pointer again
    assign(org);
  }

  template<int cdim, PartitionIteratorType pitype, class GridImp>
  alu_inline ALU3dGridLeafIterator<cdim, pitype, GridImp> ::
  ~ALU3dGridLeafIterator()
  {
    removeIter();
  }

  template<int cdim, PartitionIteratorType pitype, class GridImp>
  alu_inline void ALU3dGridLeafIterator<cdim, pitype, GridImp> ::
  removeIter ()
  {
    this->done();
    if(iter_)
    {
      delete iter_;
      iter_ = 0;
    }
  }

  template<int cdim, PartitionIteratorType pitype, class GridImp>
  alu_inline ALU3dGridLeafIterator<cdim, pitype, GridImp> &
  ALU3dGridLeafIterator<cdim, pitype, GridImp> ::
  operator = (const ThisType & org)
  {
    removeIter();
    assign(org);
    return *this;
  }

  template<int cdim, PartitionIteratorType pitype, class GridImp>
  alu_inline void ALU3dGridLeafIterator<cdim, pitype, GridImp> ::
  assign (const ThisType & org)
  {
    assert( iter_ == 0 );
    ALU3dGridEntityPointer <cdim,GridImp> :: clone (org);

    if( org.iter_ )
    {
      assert( !org.iter_->done() );
      iter_ = new IteratorType ( *(org.iter_) );
      assert( iter_ );

      if( !(iter_->done() ))
      {
        assert( !iter_->done());
        assert( !org.iter_->done() );
        // -1 to identify leaf iterator
        this->setItem( this->grid(),*this, *iter_,-1);
        assert( this->equals(org) );
      }
    }
    else
    {
      this->done();
    }

    walkLevel_ = org.walkLevel_;
  }

  template<int cdim, PartitionIteratorType pitype, class GridImp>
  alu_inline void ALU3dGridLeafIterator<cdim, pitype, GridImp> :: increment ()
  {
    // -1 to identify leaf iterator
    this->incrementIterator(this->grid(), *this,-1);
    return ;
  }

  template<int cdim, PartitionIteratorType pitype, class GridImp>
  alu_inline typename ALU3dGridLeafIterator<cdim, pitype, GridImp> :: Entity &
  ALU3dGridLeafIterator<cdim, pitype, GridImp> :: dereference () const
  {
#ifndef NDEBUG
    const ALU3dGridLeafIterator<cdim, pitype, GridImp> endIterator (this->factory_, this->grid().maxLevel());
    // assert that iterator not equals end iterator
    assert( ! this->equals(endIterator) );
#endif

    // don't dereference empty entity pointer
    assert( this->seed_.item() );
    assert( this->entity_ );
    assert( this->seed_.item() == & this->entityImp().getItem() );
    return (*this->entity_);
  }


  /************************************************************************************
  #     #
  #     #     #    ######  #####      #     #####  ######  #####
  #     #     #    #       #    #     #       #    #       #    #
  #######     #    #####   #    #     #       #    #####   #    #
  #     #     #    #       #####      #       #    #       #####
  #     #     #    #       #   #      #       #    #       #   #
  #     #     #    ######  #    #     #       #    ######  #    #
  ************************************************************************************/
  // --HierarchicIterator
  template <class GridImp>
  alu_inline ALU3dGridHierarchicIterator<GridImp> ::
  ALU3dGridHierarchicIterator(const FactoryType& factory,
                              const HElementType & elem, int maxlevel ,bool end)
    : ALU3dGridEntityPointer<0,GridImp> ( factory, maxlevel )
      , elem_(&elem)
      , ghostElem_( )
      , maxlevel_(maxlevel)
  {
    if (!end)
    {
      HElementType * item =
        const_cast<HElementType *> (elem.down());
      if(item)
      {
        // we have children and they lie in the disired level range
        if(item->level() <= maxlevel_)
        {
          this->updateEntityPointer( item );
        }
        else
        { // otherwise do nothing
          this->done();
        }
      }
      else
      {
        this->done();
      }
    }
  }

  template <class GridImp>
  alu_inline ALU3dGridHierarchicIterator<GridImp> ::
  ALU3dGridHierarchicIterator(const FactoryType& factory,
                              const HBndSegType& ghost,
                              int maxlevel,
                              bool end)
    : ALU3dGridEntityPointer<0,GridImp> ( factory, maxlevel )
      , elem_( 0 )
      , ghostElem_( ghost )
      , maxlevel_(maxlevel)
  {
    if( ! end )
    {
      ghostElem_ = const_cast<HBndSegType *> (ghost.down());

      // we have children and they lie in the disired level range
      if( ghostElem_ != 0 && ghostElem_->ghostLevel() <= maxlevel_)
      {
        this->updateGhostPointer( *ghostElem_ );
      }
      else
      { // otherwise do nothing
        this->done();
      }
    }
    else
    {
      this->done();
    }
  }

  template <class GridImp>
  alu_inline ALU3dGridHierarchicIterator<GridImp> ::
  ALU3dGridHierarchicIterator(const ThisType& org)
    : ALU3dGridEntityPointer<0,GridImp> ( org.factory_, org.maxlevel_ )
  {
    assign( org );
  }

  template <class GridImp>
  alu_inline ALU3dGridHierarchicIterator<GridImp> &
  ALU3dGridHierarchicIterator<GridImp> ::
  operator = (const ThisType& org)
  {
    assign( org );
    return *this;
  }

  template <class GridImp>
  alu_inline void
  ALU3dGridHierarchicIterator<GridImp> ::
  assign(const ThisType& org)
  {
    // copy my data
    elem_      = org.elem_;
    ghostElem_ = org.ghostElem_;
    maxlevel_  = org.maxlevel_;

    // copy entity pointer
    // this method will probably free entity
    ALU3dGridEntityPointer<0,GridImp> :: clone(org);
  }

  template <class GridImp>
  alu_inline int
  ALU3dGridHierarchicIterator<GridImp>::
  getLevel(const HBndSegType* face) const
  {
    // return ghost level
    assert( face );
    return face->ghostLevel();
  }

  template <class GridImp>
  alu_inline int
  ALU3dGridHierarchicIterator<GridImp>::
  getLevel(const HElementType * item) const
  {
    // return normal level
    assert( item );
    return item->level();
  }
  template <class GridImp>
  template <class HItemType>
  alu_inline HItemType*
  ALU3dGridHierarchicIterator<GridImp>::
  goNextElement(const HItemType* startElem, HItemType * oldelem )
  {
    // strategy is:
    // - go down as far as possible and then over all children
    // - then go to father and next and down again

    HItemType * nextelem = oldelem->down();
    if(nextelem)
    {
      // use getLevel method
      if( getLevel(nextelem) <= maxlevel_)
        return nextelem;
    }

    nextelem = oldelem->next();
    if(nextelem)
    {
      // use getLevel method
      if( getLevel(nextelem) <= maxlevel_)
        return nextelem;
    }

    nextelem = oldelem->up();
    if(nextelem == startElem) return 0;

    while( !nextelem->next() )
    {
      nextelem = nextelem->up();
      if(nextelem == startElem) return 0;
    }

    if(nextelem) nextelem = nextelem->next();

    return nextelem;
  }

  template <class GridImp>
  alu_inline void ALU3dGridHierarchicIterator<GridImp> :: increment ()
  {
    assert(this->seed_.item() != 0);

    if( ghostElem_.valid() )
    {
      ghostElem_ = goNextElement( ghostElem_.ghost(), ghostElem_.nextGhost() );
      if( ! ghostElem_ )
      {
        this->done();
        return ;
      }

      this->updateGhostPointer( *ghostElem_ );
    }
    else
    {
      HElementType * nextItem = goNextElement( elem_, this->seed_.item() );
      if( ! nextItem)
      {
        this->done();
        return ;
      }

      this->updateEntityPointer(nextItem);
    }
    return ;
  }

  template <class GridImp>
  alu_inline typename ALU3dGridHierarchicIterator<GridImp> :: Entity &
  ALU3dGridHierarchicIterator<GridImp> :: dereference () const
  {
    // don't dereference empty entity pointer
    assert( this->seed_.item() );
    assert( this->entity_ );
    assert( this->seed_.item() == & this->entityImp().getItem() );
    return (*this->entity_);
  }

#if COMPILE_ALUGRID_LIB
  // Instantiation
  template class ALU3dGrid< hexa, No_Comm >;
  template class ALU3dGrid< tetra, No_Comm >;

  // Instantiation without MPI
  template class ALU3dGridLeafIterator< 0, All_Partition, const ALU3dGrid< hexa, No_Comm > >;
  template class ALU3dGridLeafIterator< 0, All_Partition, const ALU3dGrid< tetra, No_Comm > >;
  template class ALU3dGridLeafIterator< 0, Interior_Partition, const ALU3dGrid< hexa, No_Comm > >;
  template class ALU3dGridLeafIterator< 0, Interior_Partition, const ALU3dGrid< tetra, No_Comm > >;
  template class ALU3dGridLeafIterator< 0, InteriorBorder_Partition, const ALU3dGrid< hexa, No_Comm > >;
  template class ALU3dGridLeafIterator< 0, InteriorBorder_Partition, const ALU3dGrid< tetra, No_Comm > >;
  template class ALU3dGridLeafIterator< 0, Overlap_Partition, const ALU3dGrid< hexa, No_Comm > >;
  template class ALU3dGridLeafIterator< 0, Overlap_Partition, const ALU3dGrid< tetra, No_Comm > >;
  template class ALU3dGridLeafIterator< 0, OverlapFront_Partition, const ALU3dGrid< hexa, No_Comm > >;
  template class ALU3dGridLeafIterator< 0, OverlapFront_Partition, const ALU3dGrid< tetra, No_Comm > >;
  template class ALU3dGridLeafIterator< 0, Ghost_Partition, const ALU3dGrid< hexa, No_Comm > >;
  template class ALU3dGridLeafIterator< 0, Ghost_Partition, const ALU3dGrid< tetra, No_Comm > >;

  template class ALU3dGridLeafIterator< 1, All_Partition, const ALU3dGrid< hexa, No_Comm > >;
  template class ALU3dGridLeafIterator< 1, All_Partition, const ALU3dGrid< tetra, No_Comm > >;
  template class ALU3dGridLeafIterator< 1, Interior_Partition, const ALU3dGrid< hexa, No_Comm > >;
  template class ALU3dGridLeafIterator< 1, Interior_Partition, const ALU3dGrid< tetra, No_Comm > >;
  template class ALU3dGridLeafIterator< 1, InteriorBorder_Partition, const ALU3dGrid< hexa, No_Comm > >;
  template class ALU3dGridLeafIterator< 1, InteriorBorder_Partition, const ALU3dGrid< tetra, No_Comm > >;
  template class ALU3dGridLeafIterator< 1, Overlap_Partition, const ALU3dGrid< hexa, No_Comm > >;
  template class ALU3dGridLeafIterator< 1, Overlap_Partition, const ALU3dGrid< tetra, No_Comm > >;
  template class ALU3dGridLeafIterator< 1, OverlapFront_Partition, const ALU3dGrid< hexa, No_Comm > >;
  template class ALU3dGridLeafIterator< 1, OverlapFront_Partition, const ALU3dGrid< tetra, No_Comm > >;
  template class ALU3dGridLeafIterator< 1, Ghost_Partition, const ALU3dGrid< hexa, No_Comm > >;
  template class ALU3dGridLeafIterator< 1, Ghost_Partition, const ALU3dGrid< tetra, No_Comm > >;

  template class ALU3dGridLeafIterator< 2, All_Partition, const ALU3dGrid< hexa, No_Comm > >;
  template class ALU3dGridLeafIterator< 2, All_Partition, const ALU3dGrid< tetra, No_Comm > >;
  template class ALU3dGridLeafIterator< 2, Interior_Partition, const ALU3dGrid< hexa, No_Comm > >;
  template class ALU3dGridLeafIterator< 2, Interior_Partition, const ALU3dGrid< tetra, No_Comm > >;
  template class ALU3dGridLeafIterator< 2, InteriorBorder_Partition, const ALU3dGrid< hexa, No_Comm > >;
  template class ALU3dGridLeafIterator< 2, InteriorBorder_Partition, const ALU3dGrid< tetra, No_Comm > >;
  template class ALU3dGridLeafIterator< 2, Overlap_Partition, const ALU3dGrid< hexa, No_Comm > >;
  template class ALU3dGridLeafIterator< 2, Overlap_Partition, const ALU3dGrid< tetra, No_Comm > >;
  template class ALU3dGridLeafIterator< 2, OverlapFront_Partition, const ALU3dGrid< hexa, No_Comm > >;
  template class ALU3dGridLeafIterator< 2, OverlapFront_Partition, const ALU3dGrid< tetra, No_Comm > >;
  template class ALU3dGridLeafIterator< 2, Ghost_Partition, const ALU3dGrid< hexa, No_Comm > >;
  template class ALU3dGridLeafIterator< 2, Ghost_Partition, const ALU3dGrid< tetra, No_Comm > >;

  template class ALU3dGridLeafIterator< 3, All_Partition, const ALU3dGrid< hexa, No_Comm > >;
  template class ALU3dGridLeafIterator< 3, All_Partition, const ALU3dGrid< tetra, No_Comm > >;
  template class ALU3dGridLeafIterator< 3, Interior_Partition, const ALU3dGrid< hexa, No_Comm > >;
  template class ALU3dGridLeafIterator< 3, Interior_Partition, const ALU3dGrid< tetra, No_Comm > >;
  template class ALU3dGridLeafIterator< 3, InteriorBorder_Partition, const ALU3dGrid< hexa, No_Comm > >;
  template class ALU3dGridLeafIterator< 3, InteriorBorder_Partition, const ALU3dGrid< tetra, No_Comm > >;
  template class ALU3dGridLeafIterator< 3, Overlap_Partition, const ALU3dGrid< hexa, No_Comm > >;
  template class ALU3dGridLeafIterator< 3, Overlap_Partition, const ALU3dGrid< tetra, No_Comm > >;
  template class ALU3dGridLeafIterator< 3, OverlapFront_Partition, const ALU3dGrid< hexa, No_Comm > >;
  template class ALU3dGridLeafIterator< 3, OverlapFront_Partition, const ALU3dGrid< tetra, No_Comm > >;
  template class ALU3dGridLeafIterator< 3, Ghost_Partition, const ALU3dGrid< hexa, No_Comm > >;
  template class ALU3dGridLeafIterator< 3, Ghost_Partition, const ALU3dGrid< tetra, No_Comm > >;

  template class ALU3dGridLevelIterator< 0, All_Partition, const ALU3dGrid< hexa, No_Comm > >;
  template class ALU3dGridLevelIterator< 0, All_Partition, const ALU3dGrid< tetra, No_Comm > >;
  template class ALU3dGridLevelIterator< 0, Interior_Partition, const ALU3dGrid< hexa, No_Comm > >;
  template class ALU3dGridLevelIterator< 0, Interior_Partition, const ALU3dGrid< tetra, No_Comm > >;
  template class ALU3dGridLevelIterator< 0, InteriorBorder_Partition, const ALU3dGrid< hexa, No_Comm > >;
  template class ALU3dGridLevelIterator< 0, InteriorBorder_Partition, const ALU3dGrid< tetra, No_Comm > >;
  template class ALU3dGridLevelIterator< 0, Overlap_Partition, const ALU3dGrid< hexa, No_Comm > >;
  template class ALU3dGridLevelIterator< 0, Overlap_Partition, const ALU3dGrid< tetra, No_Comm > >;
  template class ALU3dGridLevelIterator< 0, OverlapFront_Partition, const ALU3dGrid< hexa, No_Comm > >;
  template class ALU3dGridLevelIterator< 0, OverlapFront_Partition, const ALU3dGrid< tetra, No_Comm > >;
  template class ALU3dGridLevelIterator< 0, Ghost_Partition, const ALU3dGrid< hexa, No_Comm > >;
  template class ALU3dGridLevelIterator< 0, Ghost_Partition, const ALU3dGrid< tetra, No_Comm > >;

  template class ALU3dGridLevelIterator< 1, All_Partition, const ALU3dGrid< hexa, No_Comm > >;
  template class ALU3dGridLevelIterator< 1, All_Partition, const ALU3dGrid< tetra, No_Comm > >;
  template class ALU3dGridLevelIterator< 1, Interior_Partition, const ALU3dGrid< hexa, No_Comm > >;
  template class ALU3dGridLevelIterator< 1, Interior_Partition, const ALU3dGrid< tetra, No_Comm > >;
  template class ALU3dGridLevelIterator< 1, InteriorBorder_Partition, const ALU3dGrid< hexa, No_Comm > >;
  template class ALU3dGridLevelIterator< 1, InteriorBorder_Partition, const ALU3dGrid< tetra, No_Comm > >;
  template class ALU3dGridLevelIterator< 1, Overlap_Partition, const ALU3dGrid< hexa, No_Comm > >;
  template class ALU3dGridLevelIterator< 1, Overlap_Partition, const ALU3dGrid< tetra, No_Comm > >;
  template class ALU3dGridLevelIterator< 1, OverlapFront_Partition, const ALU3dGrid< hexa, No_Comm > >;
  template class ALU3dGridLevelIterator< 1, OverlapFront_Partition, const ALU3dGrid< tetra, No_Comm > >;
  template class ALU3dGridLevelIterator< 1, Ghost_Partition, const ALU3dGrid< hexa, No_Comm > >;
  template class ALU3dGridLevelIterator< 1, Ghost_Partition, const ALU3dGrid< tetra, No_Comm > >;

  template class ALU3dGridLevelIterator< 2, All_Partition, const ALU3dGrid< hexa, No_Comm > >;
  template class ALU3dGridLevelIterator< 2, All_Partition, const ALU3dGrid< tetra, No_Comm > >;
  template class ALU3dGridLevelIterator< 2, Interior_Partition, const ALU3dGrid< hexa, No_Comm > >;
  template class ALU3dGridLevelIterator< 2, Interior_Partition, const ALU3dGrid< tetra, No_Comm > >;
  template class ALU3dGridLevelIterator< 2, InteriorBorder_Partition, const ALU3dGrid< hexa, No_Comm > >;
  template class ALU3dGridLevelIterator< 2, InteriorBorder_Partition, const ALU3dGrid< tetra, No_Comm > >;
  template class ALU3dGridLevelIterator< 2, Overlap_Partition, const ALU3dGrid< hexa, No_Comm > >;
  template class ALU3dGridLevelIterator< 2, Overlap_Partition, const ALU3dGrid< tetra, No_Comm > >;
  template class ALU3dGridLevelIterator< 2, OverlapFront_Partition, const ALU3dGrid< hexa, No_Comm > >;
  template class ALU3dGridLevelIterator< 2, OverlapFront_Partition, const ALU3dGrid< tetra, No_Comm > >;
  template class ALU3dGridLevelIterator< 2, Ghost_Partition, const ALU3dGrid< hexa, No_Comm > >;
  template class ALU3dGridLevelIterator< 2, Ghost_Partition, const ALU3dGrid< tetra, No_Comm > >;

  template class ALU3dGridLevelIterator< 3, All_Partition, const ALU3dGrid< hexa, No_Comm > >;
  template class ALU3dGridLevelIterator< 3, All_Partition, const ALU3dGrid< tetra, No_Comm > >;
  template class ALU3dGridLevelIterator< 3, Interior_Partition, const ALU3dGrid< hexa, No_Comm > >;
  template class ALU3dGridLevelIterator< 3, Interior_Partition, const ALU3dGrid< tetra, No_Comm > >;
  template class ALU3dGridLevelIterator< 3, InteriorBorder_Partition, const ALU3dGrid< hexa, No_Comm > >;
  template class ALU3dGridLevelIterator< 3, InteriorBorder_Partition, const ALU3dGrid< tetra, No_Comm > >;
  template class ALU3dGridLevelIterator< 3, Overlap_Partition, const ALU3dGrid< hexa, No_Comm > >;
  template class ALU3dGridLevelIterator< 3, Overlap_Partition, const ALU3dGrid< tetra, No_Comm > >;
  template class ALU3dGridLevelIterator< 3, OverlapFront_Partition, const ALU3dGrid< hexa, No_Comm > >;
  template class ALU3dGridLevelIterator< 3, OverlapFront_Partition, const ALU3dGrid< tetra, No_Comm > >;
  template class ALU3dGridLevelIterator< 3, Ghost_Partition, const ALU3dGrid< hexa, No_Comm > >;
  template class ALU3dGridLevelIterator< 3, Ghost_Partition, const ALU3dGrid< tetra, No_Comm > >;

  template class ALU3dGridHierarchicIterator< const ALU3dGrid< hexa, No_Comm > >;
  template class ALU3dGridHierarchicIterator< const ALU3dGrid< tetra, No_Comm > >;

#if ALU3DGRID_PARALLEL
  // Instantiation
  template class ALU3dGrid< hexa, MPI_Comm >;
  template class ALU3dGrid< tetra, MPI_Comm >;

  // Instantiation with MPI
  template class ALU3dGridLeafIterator< 0, All_Partition, const ALU3dGrid< hexa, MPI_Comm > >;
  template class ALU3dGridLeafIterator< 0, All_Partition, const ALU3dGrid< tetra, MPI_Comm > >;
  template class ALU3dGridLeafIterator< 0, Interior_Partition, const ALU3dGrid< hexa, MPI_Comm > >;
  template class ALU3dGridLeafIterator< 0, Interior_Partition, const ALU3dGrid< tetra, MPI_Comm > >;
  template class ALU3dGridLeafIterator< 0, InteriorBorder_Partition, const ALU3dGrid< hexa, MPI_Comm > >;
  template class ALU3dGridLeafIterator< 0, InteriorBorder_Partition, const ALU3dGrid< tetra, MPI_Comm > >;
  template class ALU3dGridLeafIterator< 0, Overlap_Partition, const ALU3dGrid< hexa, MPI_Comm > >;
  template class ALU3dGridLeafIterator< 0, Overlap_Partition, const ALU3dGrid< tetra, MPI_Comm > >;
  template class ALU3dGridLeafIterator< 0, OverlapFront_Partition, const ALU3dGrid< hexa, MPI_Comm > >;
  template class ALU3dGridLeafIterator< 0, OverlapFront_Partition, const ALU3dGrid< tetra, MPI_Comm > >;
  template class ALU3dGridLeafIterator< 0, Ghost_Partition, const ALU3dGrid< hexa, MPI_Comm > >;
  template class ALU3dGridLeafIterator< 0, Ghost_Partition, const ALU3dGrid< tetra, MPI_Comm > >;

  template class ALU3dGridLeafIterator< 1, All_Partition, const ALU3dGrid< hexa, MPI_Comm > >;
  template class ALU3dGridLeafIterator< 1, All_Partition, const ALU3dGrid< tetra, MPI_Comm > >;
  template class ALU3dGridLeafIterator< 1, Interior_Partition, const ALU3dGrid< hexa, MPI_Comm > >;
  template class ALU3dGridLeafIterator< 1, Interior_Partition, const ALU3dGrid< tetra, MPI_Comm > >;
  template class ALU3dGridLeafIterator< 1, InteriorBorder_Partition, const ALU3dGrid< hexa, MPI_Comm > >;
  template class ALU3dGridLeafIterator< 1, InteriorBorder_Partition, const ALU3dGrid< tetra, MPI_Comm > >;
  template class ALU3dGridLeafIterator< 1, Overlap_Partition, const ALU3dGrid< hexa, MPI_Comm > >;
  template class ALU3dGridLeafIterator< 1, Overlap_Partition, const ALU3dGrid< tetra, MPI_Comm > >;
  template class ALU3dGridLeafIterator< 1, OverlapFront_Partition, const ALU3dGrid< hexa, MPI_Comm > >;
  template class ALU3dGridLeafIterator< 1, OverlapFront_Partition, const ALU3dGrid< tetra, MPI_Comm > >;
  template class ALU3dGridLeafIterator< 1, Ghost_Partition, const ALU3dGrid< hexa, MPI_Comm > >;
  template class ALU3dGridLeafIterator< 1, Ghost_Partition, const ALU3dGrid< tetra, MPI_Comm > >;

  template class ALU3dGridLeafIterator< 2, All_Partition, const ALU3dGrid< hexa, MPI_Comm > >;
  template class ALU3dGridLeafIterator< 2, All_Partition, const ALU3dGrid< tetra, MPI_Comm > >;
  template class ALU3dGridLeafIterator< 2, Interior_Partition, const ALU3dGrid< hexa, MPI_Comm > >;
  template class ALU3dGridLeafIterator< 2, Interior_Partition, const ALU3dGrid< tetra, MPI_Comm > >;
  template class ALU3dGridLeafIterator< 2, InteriorBorder_Partition, const ALU3dGrid< hexa, MPI_Comm > >;
  template class ALU3dGridLeafIterator< 2, InteriorBorder_Partition, const ALU3dGrid< tetra, MPI_Comm > >;
  template class ALU3dGridLeafIterator< 2, Overlap_Partition, const ALU3dGrid< hexa, MPI_Comm > >;
  template class ALU3dGridLeafIterator< 2, Overlap_Partition, const ALU3dGrid< tetra, MPI_Comm > >;
  template class ALU3dGridLeafIterator< 2, OverlapFront_Partition, const ALU3dGrid< hexa, MPI_Comm > >;
  template class ALU3dGridLeafIterator< 2, OverlapFront_Partition, const ALU3dGrid< tetra, MPI_Comm > >;
  template class ALU3dGridLeafIterator< 2, Ghost_Partition, const ALU3dGrid< hexa, MPI_Comm > >;
  template class ALU3dGridLeafIterator< 2, Ghost_Partition, const ALU3dGrid< tetra, MPI_Comm > >;

  template class ALU3dGridLeafIterator< 3, All_Partition, const ALU3dGrid< hexa, MPI_Comm > >;
  template class ALU3dGridLeafIterator< 3, All_Partition, const ALU3dGrid< tetra, MPI_Comm > >;
  template class ALU3dGridLeafIterator< 3, Interior_Partition, const ALU3dGrid< hexa, MPI_Comm > >;
  template class ALU3dGridLeafIterator< 3, Interior_Partition, const ALU3dGrid< tetra, MPI_Comm > >;
  template class ALU3dGridLeafIterator< 3, InteriorBorder_Partition, const ALU3dGrid< hexa, MPI_Comm > >;
  template class ALU3dGridLeafIterator< 3, InteriorBorder_Partition, const ALU3dGrid< tetra, MPI_Comm > >;
  template class ALU3dGridLeafIterator< 3, Overlap_Partition, const ALU3dGrid< hexa, MPI_Comm > >;
  template class ALU3dGridLeafIterator< 3, Overlap_Partition, const ALU3dGrid< tetra, MPI_Comm > >;
  template class ALU3dGridLeafIterator< 3, OverlapFront_Partition, const ALU3dGrid< hexa, MPI_Comm > >;
  template class ALU3dGridLeafIterator< 3, OverlapFront_Partition, const ALU3dGrid< tetra, MPI_Comm > >;
  template class ALU3dGridLeafIterator< 3, Ghost_Partition, const ALU3dGrid< hexa, MPI_Comm > >;
  template class ALU3dGridLeafIterator< 3, Ghost_Partition, const ALU3dGrid< tetra, MPI_Comm > >;

  template class ALU3dGridLevelIterator< 0, All_Partition, const ALU3dGrid< hexa, MPI_Comm > >;
  template class ALU3dGridLevelIterator< 0, All_Partition, const ALU3dGrid< tetra, MPI_Comm > >;
  template class ALU3dGridLevelIterator< 0, Interior_Partition, const ALU3dGrid< hexa, MPI_Comm > >;
  template class ALU3dGridLevelIterator< 0, Interior_Partition, const ALU3dGrid< tetra, MPI_Comm > >;
  template class ALU3dGridLevelIterator< 0, InteriorBorder_Partition, const ALU3dGrid< hexa, MPI_Comm > >;
  template class ALU3dGridLevelIterator< 0, InteriorBorder_Partition, const ALU3dGrid< tetra, MPI_Comm > >;
  template class ALU3dGridLevelIterator< 0, Overlap_Partition, const ALU3dGrid< hexa, MPI_Comm > >;
  template class ALU3dGridLevelIterator< 0, Overlap_Partition, const ALU3dGrid< tetra, MPI_Comm > >;
  template class ALU3dGridLevelIterator< 0, OverlapFront_Partition, const ALU3dGrid< hexa, MPI_Comm > >;
  template class ALU3dGridLevelIterator< 0, OverlapFront_Partition, const ALU3dGrid< tetra, MPI_Comm > >;
  template class ALU3dGridLevelIterator< 0, Ghost_Partition, const ALU3dGrid< hexa, MPI_Comm > >;
  template class ALU3dGridLevelIterator< 0, Ghost_Partition, const ALU3dGrid< tetra, MPI_Comm > >;

  template class ALU3dGridLevelIterator< 1, All_Partition, const ALU3dGrid< hexa, MPI_Comm > >;
  template class ALU3dGridLevelIterator< 1, All_Partition, const ALU3dGrid< tetra, MPI_Comm > >;
  template class ALU3dGridLevelIterator< 1, Interior_Partition, const ALU3dGrid< hexa, MPI_Comm > >;
  template class ALU3dGridLevelIterator< 1, Interior_Partition, const ALU3dGrid< tetra, MPI_Comm > >;
  template class ALU3dGridLevelIterator< 1, InteriorBorder_Partition, const ALU3dGrid< hexa, MPI_Comm > >;
  template class ALU3dGridLevelIterator< 1, InteriorBorder_Partition, const ALU3dGrid< tetra, MPI_Comm > >;
  template class ALU3dGridLevelIterator< 1, Overlap_Partition, const ALU3dGrid< hexa, MPI_Comm > >;
  template class ALU3dGridLevelIterator< 1, Overlap_Partition, const ALU3dGrid< tetra, MPI_Comm > >;
  template class ALU3dGridLevelIterator< 1, OverlapFront_Partition, const ALU3dGrid< hexa, MPI_Comm > >;
  template class ALU3dGridLevelIterator< 1, OverlapFront_Partition, const ALU3dGrid< tetra, MPI_Comm > >;
  template class ALU3dGridLevelIterator< 1, Ghost_Partition, const ALU3dGrid< hexa, MPI_Comm > >;
  template class ALU3dGridLevelIterator< 1, Ghost_Partition, const ALU3dGrid< tetra, MPI_Comm > >;

  template class ALU3dGridLevelIterator< 2, All_Partition, const ALU3dGrid< hexa, MPI_Comm > >;
  template class ALU3dGridLevelIterator< 2, All_Partition, const ALU3dGrid< tetra, MPI_Comm > >;
  template class ALU3dGridLevelIterator< 2, Interior_Partition, const ALU3dGrid< hexa, MPI_Comm > >;
  template class ALU3dGridLevelIterator< 2, Interior_Partition, const ALU3dGrid< tetra, MPI_Comm > >;
  template class ALU3dGridLevelIterator< 2, InteriorBorder_Partition, const ALU3dGrid< hexa, MPI_Comm > >;
  template class ALU3dGridLevelIterator< 2, InteriorBorder_Partition, const ALU3dGrid< tetra, MPI_Comm > >;
  template class ALU3dGridLevelIterator< 2, Overlap_Partition, const ALU3dGrid< hexa, MPI_Comm > >;
  template class ALU3dGridLevelIterator< 2, Overlap_Partition, const ALU3dGrid< tetra, MPI_Comm > >;
  template class ALU3dGridLevelIterator< 2, OverlapFront_Partition, const ALU3dGrid< hexa, MPI_Comm > >;
  template class ALU3dGridLevelIterator< 2, OverlapFront_Partition, const ALU3dGrid< tetra, MPI_Comm > >;
  template class ALU3dGridLevelIterator< 2, Ghost_Partition, const ALU3dGrid< hexa, MPI_Comm > >;
  template class ALU3dGridLevelIterator< 2, Ghost_Partition, const ALU3dGrid< tetra, MPI_Comm > >;

  template class ALU3dGridLevelIterator< 3, All_Partition, const ALU3dGrid< hexa, MPI_Comm > >;
  template class ALU3dGridLevelIterator< 3, All_Partition, const ALU3dGrid< tetra, MPI_Comm > >;
  template class ALU3dGridLevelIterator< 3, Interior_Partition, const ALU3dGrid< hexa, MPI_Comm > >;
  template class ALU3dGridLevelIterator< 3, Interior_Partition, const ALU3dGrid< tetra, MPI_Comm > >;
  template class ALU3dGridLevelIterator< 3, InteriorBorder_Partition, const ALU3dGrid< hexa, MPI_Comm > >;
  template class ALU3dGridLevelIterator< 3, InteriorBorder_Partition, const ALU3dGrid< tetra, MPI_Comm > >;
  template class ALU3dGridLevelIterator< 3, Overlap_Partition, const ALU3dGrid< hexa, MPI_Comm > >;
  template class ALU3dGridLevelIterator< 3, Overlap_Partition, const ALU3dGrid< tetra, MPI_Comm > >;
  template class ALU3dGridLevelIterator< 3, OverlapFront_Partition, const ALU3dGrid< hexa, MPI_Comm > >;
  template class ALU3dGridLevelIterator< 3, OverlapFront_Partition, const ALU3dGrid< tetra, MPI_Comm > >;
  template class ALU3dGridLevelIterator< 3, Ghost_Partition, const ALU3dGrid< hexa, MPI_Comm > >;
  template class ALU3dGridLevelIterator< 3, Ghost_Partition, const ALU3dGrid< tetra, MPI_Comm > >;

  template class ALU3dGridHierarchicIterator< const ALU3dGrid< hexa, MPI_Comm > >;
  template class ALU3dGridHierarchicIterator< const ALU3dGrid< tetra, MPI_Comm > >;
#endif // end ALU3DGRID_PARALLEL

#endif // end COMPILE_ALUGRID_LIB

} // end namespace Dune
#endif // DUNE_ALUGRID_ITERATOR_IMP_CC


==> anc/xt-super/dune-grid/dune/grid/alugrid/3d/iterator.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_ALU3DGRIDITERATOR_HH
#define DUNE_ALU3DGRIDITERATOR_HH

// System includes

// Dune includes
#include <dune/grid/common/grid.hh>
#include <dune/grid/alugrid/common/intersectioniteratorwrapper.hh>
#include <dune/grid/alugrid/common/memory.hh>

// Local includes
#include "alu3dinclude.hh"
#include "topology.hh"
#include "faceutility.hh"
#include "alu3diterators.hh"

namespace Dune {
  // Forward declarations
  template<int cd, int dim, class GridImp>
  class ALU3dGridEntity;
  template<int cd, PartitionIteratorType pitype, class GridImp >
  class ALU3dGridLevelIterator;
  template<int cd, class GridImp >
  class ALU3dGridEntityPointer;
  template<int mydim, int coorddim, class GridImp>
  class ALU3dGridGeometry;
  template<class GridImp>
  class ALU3dGridHierarchicIterator;
  template<class GridImp>
  class ALU3dGridIntersectionIterator;
  template<int codim, PartitionIteratorType pitype, class GridImp>
  class ALU3dGridLeafIterator;
  template< ALU3dGridElementType, class >
  class ALU3dGrid;
  template< ALU3dGridElementType, class >
  class ALU3dGridFaceInfo;
  template< ALU3dGridElementType, class >
  class ALU3dGridGeometricFaceInfo;

  //**********************************************************************
  //
  // --ALU3dGridIntersectionIterator
  // --IntersectionIterator
  /*!
     Mesh entities of codimension 0 ("elements") allow to visit all neighbors, wh
     a neighbor is an entity of codimension 0 which has a common entity of codimens
     These neighbors are accessed via a IntersectionIterator. This allows the implement
     non-matching meshes. The number of neigbors may be different from the number o
     of an element!
   */
  template<class GridImp>
  class ALU3dGridIntersectionIterator
  //: public IntersectionIteratorDefaultImplementation <GridImp,ALU3dGridIntersectionIterator>
  {
    enum { dim       = GridImp::dimension };
    enum { dimworld  = GridImp::dimensionworld };

    typedef typename GridImp::MPICommunicatorType Comm;

    typedef ALU3dImplTraits< GridImp::elementType, Comm > ImplTraits;

    typedef typename ImplTraits::HElementType HElementType ;
    typedef typename ImplTraits::HBndSegType HBndSegType;
    typedef typename ImplTraits::GEOElementType GEOElementType;
    typedef typename ImplTraits::IMPLElementType IMPLElementType;
    typedef typename ImplTraits::GEOFaceType GEOFaceType;
    typedef typename ImplTraits::NeighbourPairType NeighbourPairType;
    typedef typename ImplTraits::BNDFaceType BNDFaceType;

    typedef typename ALU3dImplTraits< tetra, Comm >::GEOElementType GEOTetraElementType;
    typedef typename ALU3dImplTraits< hexa, Comm >::GEOElementType GEOHexaElementType;
    typedef typename ALU3dImplTraits< tetra, Comm >::BNDFaceType GEOTriangleBndType;
    typedef typename ALU3dImplTraits< hexa, Comm >::BNDFaceType GEOQuadBndType;

    typedef ALU3dGridFaceInfo< GridImp::elementType, Comm > FaceInfoType;
    typedef typename std::unique_ptr< FaceInfoType > FaceInfoPointer;

    typedef typename conditional<
        tetra == GridImp::elementType,
        ALU3dGridGeometricFaceInfoTetra< Comm >,
        ALU3dGridGeometricFaceInfoHexa< Comm > >::type GeometryInfoType;

    typedef ElementTopologyMapping<GridImp::elementType> ElementTopo;
    typedef FaceTopologyMapping<GridImp::elementType> FaceTopo;

    enum { numFaces = EntityCount<GridImp::elementType>::numFaces };
    enum { numVerticesPerFace =
             EntityCount<GridImp::elementType>::numVerticesPerFace };
    enum { numVertices = EntityCount<GridImp::elementType>::numVertices };

    typedef ALU3dGridIntersectionIterator<GridImp> ThisType;

    friend class ALU3dGridEntity<0,dim,GridImp>;
    friend class IntersectionIteratorWrapper<GridImp,ThisType>;

  protected:
    enum IntersectionIteratorType { IntersectionLeaf , IntersectionLevel, IntersectionBoth };

    typedef typename GridImp::Traits::template Codim< 1 >::GeometryImpl GeometryImpl;
    typedef typename GridImp::Traits::template Codim< 1 >::LocalGeometryImpl LocalGeometryImpl;

  public:
    typedef typename GridImp::GridObjectFactoryType FactoryType;

    typedef typename GridImp::template Codim<0>::Entity Entity;
    typedef typename GridImp::template Codim<1>::Geometry Geometry;
    typedef typename GridImp::template Codim<1>::LocalGeometry LocalGeometry;

    typedef ALU3dGridIntersectionIterator< GridImp > ImplementationType;
    //! type of the intersection
    typedef Dune::Intersection< GridImp, Dune::ALU3dGridIntersectionIterator< GridImp > > Intersection;

    typedef FieldVector<alu3d_ctype, dimworld> NormalType;
    typedef ALU3dGridEntityPointer<0,GridImp> EntityPointer;

    typedef ALUMemoryProvider< ThisType > StorageType;

    //! The default Constructor , level tells on which level we want
    //! neighbours
    ALU3dGridIntersectionIterator(const FactoryType& factory,
                                  HElementType *el,
                                  int wLevel,bool end=false);

    ALU3dGridIntersectionIterator(const FactoryType& factory, int wLevel);

    //! The copy constructor
    ALU3dGridIntersectionIterator(const ALU3dGridIntersectionIterator<GridImp> & org);

    //! assignment of iterators
    void assign(const ALU3dGridIntersectionIterator<GridImp> & org);

    //! The copy constructor
    bool equals (const ALU3dGridIntersectionIterator<GridImp> & i) const;

    //! increment iterator
    void increment ();

    //! access neighbor
    EntityPointer outside() const;

    //! access entity where iteration started
    EntityPointer inside() const;

    //! return true if intersection is with boundary.
    bool boundary () const;

    //! return true if across the face an neighbor on leaf exists
    bool neighbor () const;

    //! return information about the Boundary
    int boundaryId () const;

    //! return the boundary segment index
    size_t boundarySegmentIndex() const;

    //! intersection of codimension 1 of this neighbor with element where
    //! iteration started.
    //! Here returned element is in LOCAL coordinates of the element
    //! where iteration started.
    LocalGeometry geometryInInside () const;

    //! intersection of codimension 1 of this neighbor with element where
    //!  iteration started.
    //! Here returned element is in GLOBAL coordinates of the element where
    //! iteration started.
    Geometry geometry () const;

    /** \brief obtain the type of reference element for this intersection */
    GeometryType type () const;

    //! local index of codim 1 entity in self where intersection is contained
    //!  in
    int indexInInside () const;

    //! intersection of codimension 1 of this neighbor with element where
    //! iteration started.
    //! Here returned element is in LOCAL coordinates of neighbor
    LocalGeometry geometryInOutside () const;

    //! local index of codim 1 entity in neighbor where intersection is
    //! contained
    int indexInOutside () const;

    //! returns twist of face compared to inner element
    int twistInInside() const;

    //! returns twist of face compared to outer element
    int twistInOutside() const;

    //! return unit outer normal, this should be dependent on local
    //! coordinates for higher order boundary
    NormalType & unitOuterNormal (const FieldVector<alu3d_ctype, dim-1>& local) const ;

    //! return outer normal, this should be dependent on local
    //! coordinates for higher order boundary
    NormalType & outerNormal (const FieldVector<alu3d_ctype, dim-1>& local) const;

    //! return outer normal, this should be dependent on local
    //! coordinates for higher order boundary
    NormalType & integrationOuterNormal (const FieldVector<alu3d_ctype, dim-1>& local) const;

    //! return level of iterator (level of item)
    int level () const;

    int outsideLevel () const { return connector_.outsideLevel(); }

    //! return true if intersection is conforming
    bool conforming () const
    {
      return (connector_.conformanceState() == FaceInfoType::CONFORMING);
    }

    //! return current face
    const GEOFaceType& getItem() const { return connector_.face(); }

  protected:
    // set interator to end iterator
    void done () ;
    template< class EntityType > void done ( const EntityType &en ) { done(); }

    // reset IntersectionIterator to first neighbour
    void setFirstItem(const HElementType & elem, int wLevel);

    // reset IntersectionIterator to first neighbour
    void setInteriorItem(const HElementType  & elem,
                         const BNDFaceType& bnd, int wLevel);

    // reset IntersectionIterator to first neighbour
    template <class EntityType>
    void first(const EntityType & en, int wLevel);

    // set new face
    void setNewFace(const GEOFaceType& newFace);

  private:
    // set new face (only LeafIntersectionIterator)
    void setGhostFace(const GEOFaceType& newFace);

  protected:
    // generate local geometries
    void buildLocalGeometries() const;

    // get the face corresponding to the index
    const typename ALU3dImplTraits< tetra, Comm >::GEOFaceType *
    getFace ( const GEOTriangleBndType &bnd, int index ) const;

    // get the face corresponding to the index
    const typename ALU3dImplTraits< hexa, Comm >::GEOFaceType *
    getFace ( const GEOQuadBndType &bnd, int index ) const;

    // get the face corresponding to the index
    const typename ALU3dImplTraits< tetra, Comm >::GEOFaceType *
    getFace ( const GEOTetraElementType &elem, int index ) const;

    const typename ALU3dImplTraits< hexa, Comm >::GEOFaceType *
    getFace ( const GEOHexaElementType &elem, int index ) const;

    //! structure containing the topological and geometrical information about
    //! the face which the iterator points to
    mutable FaceInfoType connector_;
    mutable GeometryInfoType geoProvider_; // need to initialise

    // reference to factory
    const FactoryType& factory_;

    //! current element from which we started the intersection iterator
    const IMPLElementType* item_;

    //! current pointer to ghost face if iterator was started from ghost element
    const BNDFaceType* ghost_;

    mutable int innerLevel_;
    mutable int index_;

    mutable GeometryImpl intersectionGlobal_;
    mutable GeometryImpl intersectionSelfLocal_;
    mutable GeometryImpl intersectionNeighborLocal_;

    // unit outer normal
    mutable NormalType unitOuterNormal_;
  };

  template<class GridImp>
  class ALU3dGridLevelIntersectionIterator :
    public ALU3dGridIntersectionIterator<GridImp>
  {
    enum { dim       = GridImp::dimension };
    enum { dimworld  = GridImp::dimensionworld };

    typedef typename GridImp::MPICommunicatorType Comm;

    typedef ALU3dImplTraits< GridImp::elementType, Comm > ImplTraits;

    typedef typename ImplTraits::HElementType HElementType ;
    typedef typename ImplTraits::GEOElementType GEOElementType;
    typedef typename ImplTraits::IMPLElementType IMPLElementType;
    typedef typename ImplTraits::GEOFaceType GEOFaceType;
    typedef typename ImplTraits::NeighbourPairType NeighbourPairType;
    typedef typename ImplTraits::BNDFaceType BNDFaceType;

    typedef ALU3dGridFaceInfo< GridImp::elementType, Comm > FaceInfoType;
    typedef typename std::unique_ptr< FaceInfoType > FaceInfoPointer;

    typedef typename conditional<
        tetra == GridImp::elementType,
        ALU3dGridGeometricFaceInfoTetra< Comm >,
        ALU3dGridGeometricFaceInfoHexa< Comm > >::type GeometryInfoType;

    typedef ElementTopologyMapping<GridImp::elementType> ElementTopo;
    typedef FaceTopologyMapping<GridImp::elementType> FaceTopo;

    enum { numFaces = EntityCount<GridImp::elementType>::numFaces };
    enum { numVerticesPerFace =
             EntityCount<GridImp::elementType>::numVerticesPerFace };
    enum { numVertices = EntityCount<GridImp::elementType>::numVertices };

    typedef ALU3dGridIntersectionIterator<GridImp>      BaseType;
    typedef ALU3dGridLevelIntersectionIterator<GridImp> ThisType;

    friend class ALU3dGridEntity<0,dim,GridImp>;
    friend class IntersectionIteratorWrapper<GridImp,ThisType>;
  protected:
    using BaseType :: item_;
    using BaseType :: ghost_;
    using BaseType :: innerLevel_;
    using BaseType :: index_;
    using BaseType :: connector_;
    using BaseType :: geoProvider_;
    using BaseType :: factory_;
    using BaseType :: boundary;
    using BaseType :: done ;
    using BaseType :: getFace;
    using BaseType :: neighbor ;

  public:
    typedef typename GridImp::GridObjectFactoryType FactoryType;

    typedef ALUMemoryProvider< ThisType > StorageType;

    //! The default Constructor , level tells on which level we want
    //! neighbours
    ALU3dGridLevelIntersectionIterator(const FactoryType& factory,
                                       HElementType *el,
                                       int wLevel,bool end=false);

    ALU3dGridLevelIntersectionIterator(const FactoryType& factory, int wLevel);

    //! The copy constructor
    ALU3dGridLevelIntersectionIterator(const ThisType & org);

    //! assignment of iterators
    void assign(const ThisType & org);

    //! increment iterator
    void increment ();

    // reset IntersectionIterator to first neighbour
    template <class EntityType>
    void first(const EntityType & en, int wLevel);

    //! return true if across the edge an neighbor on this level exists
    bool neighbor () const;

    //! return true if intersection is conforming
    bool conforming () const
    {
      assert( ( ! connector_.conformingRefinement() ) ?
              ( !neighbor() || this->connector_.conformanceState() == FaceInfoType::CONFORMING ) : true );
      // for conforming refinement use base implementation
      // otherwise its true
      return connector_.conformingRefinement() ?
             BaseType :: conforming() : true ;
    }
  private:
    // set new face
    void setNewFace(const GEOFaceType& newFace);

    // reset IntersectionIterator to first neighbour
    void setFirstItem(const HElementType & elem, int wLevel);

    // reset IntersectionIterator to first neighbour
    void setInteriorItem(const HElementType  & elem,
                         const BNDFaceType& bnd, int wLevel);

    bool levelNeighbor_;
    bool isLeafItem_;
  };

  //////////////////////////////////////////////////////////////////////////////
  //
  //  --IterationImpl
  //
  //////////////////////////////////////////////////////////////////////////////
  template <class InternalIteratorType >
  class ALU3dGridTreeIterator
  {
  public:
    typedef typename InternalIteratorType :: val_t val_t;

    // here the items level will do
    template <class GridImp, int codim>
    class GetLevel
    {
    public:
      template <class ItemType>
      static int getLevel(const GridImp & grid, const ItemType & item, int level )
      {
        assert( & item );
        return (level < 0) ? item.level() : level;
      }
    };

    // level is not needed for codim = 0
    template <class GridImp>
    class GetLevel<GridImp,0>
    {
    public:
      template <class ItemType>
      static int getLevel(const GridImp & grid, const ItemType & item, int level )
      {
        return level;
      }
    };

    template <class GridImp>
    class GetLevel<GridImp,3>
    {
    public:
      template <class ItemType>
      static int getLevel(const GridImp & grid, const ItemType & item, int level)
      {
        return (level < 0) ? grid.getLevelOfLeafVertex(item) : level;
      }
    };

  protected:
    // set iterator to first item
    template <class GridImp, class IteratorImp>
    void firstItem(const GridImp & grid, IteratorImp & it, int level )
    {
      InternalIteratorType & iter = it.internalIterator();
      iter.first();
      if( ! iter.done() )
      {
        assert( iter.size() > 0 );
        setItem(grid,it,iter,level);
      }
      else
      {
        it.removeIter();
      }
    }

    // set the iterators entity to actual item
    template <class GridImp, class IteratorImp>
    void setItem (const GridImp & grid, IteratorImp & it, InternalIteratorType & iter, int level)
    {
      enum { codim = IteratorImp :: codimension };
      val_t & item = iter.item();
      assert( item.first || item.second );
      if( item.first )
      {
        it.updateEntityPointer( item.first ,
                                GetLevel<GridImp,codim>::getLevel(grid, *(item.first) , level) );
      }
      else
        it.updateGhostPointer( *item.second );
    }

    // increment iterator
    template <class GridImp, class IteratorImp>
    void incrementIterator(const GridImp & grid, IteratorImp & it, int level)
    {
      // if iter_ is zero, then end iterator
      InternalIteratorType & iter = it.internalIterator();

      iter.next();

      if(iter.done())
      {
        it.removeIter();
        return ;
      }

      setItem(grid,it,iter,level);
      return ;
    }
  };

  //**********************************************************************
  //
  // --ALU3dGridLevelIterator
  // --LevelIterator
  /*!
     Enables iteration over all entities of a given codimension and level of a grid.
   */
  template<int cd, PartitionIteratorType pitype, class GridImp>
  class ALU3dGridLevelIterator
    : public ALU3dGridEntityPointer< cd, GridImp >,
      public ALU3dGridTreeIterator< ALU3DSPACE ALU3dGridLevelIteratorWrapper< cd, pitype, typename GridImp::MPICommunicatorType > >
  {
    enum { dim       = GridImp::dimension };
    enum { dimworld  = GridImp::dimensionworld };

    typedef typename GridImp::MPICommunicatorType Comm;

    friend class ALU3dGridEntity<3,dim,GridImp>;
    friend class ALU3dGridEntity<2,dim,GridImp>;
    friend class ALU3dGridEntity<1,dim,GridImp>;
    friend class ALU3dGridEntity<0,dim,GridImp>;
    friend class ALU3dGrid< GridImp::elementType, Comm >;

    friend class ALU3dGridTreeIterator< ALU3DSPACE ALU3dGridLevelIteratorWrapper< cd, pitype, Comm > >;

  public:
    typedef typename GridImp::GridObjectFactoryType FactoryType;

    typedef typename GridImp::template Codim<cd>::Entity Entity;
    typedef ALU3dGridVertexList< Comm > VertexListType;

    //! typedef of my type
    typedef ALU3dGridLevelIterator<cd,pitype,GridImp> ThisType;
    // the wrapper for the original iterator of the ALU3dGrid
    typedef typename ALU3DSPACE ALU3dGridLevelIteratorWrapper< cd, pitype, Comm > IteratorType;
    typedef IteratorType InternalIteratorType;
    typedef typename ALU3DSPACE IteratorElType< cd, Comm >::val_t val_t;

    //! Constructor for begin iterator
    ALU3dGridLevelIterator(const FactoryType& factory, int level, bool);

    //! Constructor for end iterator
    ALU3dGridLevelIterator(const FactoryType& factory, int level);

    //! Constructor
    ALU3dGridLevelIterator(const ThisType & org);

    // destructor
    ~ALU3dGridLevelIterator();

    //! prefix increment
    void increment ();

    //! dereference Entity, faster then the entity pointersmethod
    Entity & dereference () const;

    //! release entity
    void releaseEntity () {}

    //! assignment of iterators
    ThisType & operator = (const ThisType & org);
  private:
    //! do assignment
    void assign (const ThisType & org);

    // actual level
    int level_;

    // the internal iterator
    IteratorType * iter_ ;

    // deletes iter_
    void removeIter ();

    IteratorType & internalIterator ()
    {
      assert( iter_ );
      return *iter_;
    }
  };

  //********************************************************************
  //
  //  --ALU3dGridLeafIterator
  //  --LeafIterator
  //
  //********************************************************************
  //! Leaf iterator
  template<int cdim, PartitionIteratorType pitype, class GridImp>
  class ALU3dGridLeafIterator
    : public ALU3dGridEntityPointer< cdim, GridImp >,
      public ALU3dGridTreeIterator< ALU3DSPACE ALU3dGridLeafIteratorWrapper< cdim, pitype, typename GridImp::MPICommunicatorType > >
  {
    enum { dim = GridImp :: dimension };

    friend class ALU3dGridEntity<cdim,dim,GridImp>;
    enum { codim = cdim };

    typedef typename GridImp::MPICommunicatorType Comm;

  public:
    typedef typename GridImp::GridObjectFactoryType FactoryType;

    typedef typename GridImp::template Codim<cdim>::Entity Entity;

    typedef typename ALU3DSPACE ALU3dGridLeafIteratorWrapper< cdim, pitype, Comm > IteratorType ;
    friend class ALU3dGridTreeIterator< IteratorType > ;

    typedef IteratorType InternalIteratorType;
    typedef typename ALU3DSPACE IteratorElType< cdim, Comm >::val_t val_t;

    typedef ALU3dGridLeafIterator<cdim, pitype, GridImp> ThisType;

    //! Constructor for end iterators
    ALU3dGridLeafIterator(const FactoryType& factory, int level);

    //! Constructor for begin Iterators
    ALU3dGridLeafIterator(const FactoryType& factory, int level , bool isBegin);

    //! copy Constructor
    ALU3dGridLeafIterator(const ThisType & org);

    //! destructor deleting real iterator
    ~ALU3dGridLeafIterator();

    //! prefix increment
    void increment ();

    //! dereference Entity, faster then the entity pointersmethod
    Entity & dereference () const;

    //! release entity
    void releaseEntity () {}

    //! assignment of iterators
    ThisType & operator = (const ThisType & org);

  private:
    // the internal iterator
    IteratorType * iter_;

    // max level for iteration
    int walkLevel_ ;

    //! do assignment
    void assign (const ThisType & org);

    // deletes iter_
    void removeIter () ;

    // return reference to iter_
    InternalIteratorType & internalIterator ()
    {
      assert( iter_ );
      return *iter_;
    }
  };

  // - HierarchicIteraor
  // --HierarchicIterator
  template<class GridImp>
  class ALU3dGridHierarchicIterator
    : public ALU3dGridEntityPointer<0,GridImp>
      // public HierarchicIteratorDefaultImplementation <GridImp,ALU3dGridHierarchicIterator>
  {
    typedef ALU3dGridHierarchicIterator<GridImp> ThisType;
    enum { dim = GridImp::dimension };

    typedef typename GridImp::MPICommunicatorType Comm;

    typedef ALU3dImplTraits< GridImp::elementType, Comm > ImplTraits;
    typedef typename ImplTraits::HElementType HElementType;
    typedef typename ImplTraits::HBndSegType HBndSegType;

    template < class PointerType, class CommT >
    class GhostElementStorage;

    //! empty implementation for
    template < class PointerType >
    class GhostElementStorage< PointerType, No_Comm >
    {
    public:
      GhostElementStorage() {}
      explicit GhostElementStorage( const PointerType& ) {}
      PointerType& operator * () {  PointerType* p = 0; assert( false ); abort(); return *p; }
      const PointerType* ghost () const { return 0; }
      PointerType* nextGhost () const { return 0; }
      PointerType* operator -> () const { return 0; }
      bool operator != (const PointerType* ) const { return false; }
      bool operator ! () const { return true ; }
      GhostElementStorage& operator= (const GhostElementStorage& ) { return *this; }
      GhostElementStorage& operator= (const PointerType* )  { return *this;  }
      bool valid () const { return false; }
    };

#if ALU3DGRID_PARALLEL
    //! implementation holding two ghost pointer
    template < class PointerType >
    class GhostElementStorage< PointerType, MPI_Comm >
    {
    private:
      // pointers to ghost and current ghost
      const HBndSegType * ghost_;
      HBndSegType * nextGhost_;
    public:
      GhostElementStorage() : ghost_( 0 ), nextGhost_( 0 ) {}
      explicit GhostElementStorage( const PointerType& gh ) : ghost_( &gh ), nextGhost_( 0 ) {}
      GhostElementStorage( const GhostElementStorage& org )
        : ghost_( org.ghost_ ), nextGhost_( org.nextGhost_ ) {}

      PointerType& operator * () { assert( nextGhost_ ); return *nextGhost_; }
      const PointerType* ghost () const { return ghost_; }
      PointerType* nextGhost () const { return nextGhost_; }
      PointerType* operator -> () { return nextGhost_; }
      bool operator != (const PointerType* p ) const { return (nextGhost_ != p); }
      bool operator ! () const { return nextGhost_ == 0; }
      GhostElementStorage& operator= (const GhostElementStorage& org)
      {
        ghost_ = org.ghost_;
        nextGhost_ = org.nextGhost_;
        return *this;
      }
      GhostElementStorage& operator= (PointerType* p)
      {
        nextGhost_ = p;
        return *this;
      }
      bool valid () const { return (ghost_ != 0); }
    };
#endif

  public:
    typedef typename GridImp::GridObjectFactoryType FactoryType;

    typedef typename GridImp::template Codim<0>::Entity Entity;
    typedef typename GridImp::ctype ctype;

    //! the normal Constructor
    ALU3dGridHierarchicIterator(const FactoryType& factory,
                                const HElementType & elem,
                                int maxlevel, bool end );

    //! start constructor for ghosts
    ALU3dGridHierarchicIterator(const FactoryType& factory,
                                const HBndSegType& ghost,
                                int maxlevel,
                                bool end);

    //! the normal Constructor
    ALU3dGridHierarchicIterator(const ThisType &org);

    //! increment
    void increment();

    //! dereference Entity, faster then the entity pointersmethod
    Entity & dereference () const;

    //! release entity
    void releaseEntity () {}

    //! the assignment operator
    ThisType & operator = (const ThisType & org);

  private:
    // assign iterator
    void assign(const ThisType & org);

    //! return level of item
    int getLevel(const HElementType* item) const;

    //! return correct level for ghosts
    int getLevel(const HBndSegType* face) const;

    // go to next valid element
    template <class HItemType>
    HItemType* goNextElement (const HItemType* startElem, HItemType * oldEl);

    //! element from where we started
    const HElementType * elem_;

    // pointers to ghost and current ghost
    GhostElementStorage< HBndSegType, Comm > ghostElem_;

    //! maximal level to go down
    int maxlevel_;
  };


} // end namespace Dune

#include "iterator_imp.cc"

#endif


==> anc/xt-super/dune-grid/dune/grid/alugrid/3d/iterator_imp.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALUGRID_ITERATOR_IMP_CC
#define DUNE_ALUGRID_ITERATOR_IMP_CC

#include <dune/geometry/genericgeometry/topologytypes.hh>

#include "alu3dinclude.hh"

#include "geometry.hh"
#include "entity.hh"
#include "grid.hh"
#include "faceutility.hh"

namespace Dune {

  /************************************************************************************
  ###
  #     #    #   #####  ######  #####    ####   ######   ####      #     #####
  #     ##   #     #    #       #    #  #       #       #    #     #       #
  #     # #  #     #    #####   #    #   ####   #####   #          #       #
  #     #  # #     #    #       #####        #  #       #          #       #
  #     #   ##     #    #       #   #   #    #  #       #    #     #       #
  ###    #    #     #    ######  #    #   ####   ######   ####      #       #
  ************************************************************************************/

  // --IntersectionIterator
  template<class GridImp>
  inline ALU3dGridIntersectionIterator<GridImp> ::
  ALU3dGridIntersectionIterator(const FactoryType& factory,
                                int wLevel) :
    connector_( factory.grid().conformingRefinement(), factory.grid().ghostCellsEnabled() ),
    geoProvider_(connector_),
    factory_( factory ),
    item_(0),
    ghost_(0),
    index_(-1)
  {}

  // --IntersectionIterator
  template<class GridImp>
  inline ALU3dGridIntersectionIterator<GridImp> ::
  ALU3dGridIntersectionIterator(const FactoryType& factory,
                                HElementType *el,
                                int wLevel,bool end) :
    connector_( factory.grid().conformingRefinement(), factory.grid().ghostCellsEnabled() ),
    geoProvider_(connector_),
    factory_( factory ),
    item_(0),
    ghost_(0),
    index_(-1)
  {
    if( ! end )
    {
      setFirstItem(*el,wLevel);
    }
    else
    {
      done();
    }
  }

  template<class GridImp>
  inline void
  ALU3dGridIntersectionIterator<GridImp> :: done ()
  {
    item_  = 0;
    ghost_ = 0;
    // index < 0 indicates end iterator
    index_ = -1;
  }

  template<class GridImp>
  inline void ALU3dGridIntersectionIterator<GridImp> ::
  setFirstItem (const HElementType & elem, int wLevel)
  {
    ghost_      = 0;
    item_       = static_cast<const IMPLElementType *> (&elem);

    // Get first face
    const GEOFaceType* firstFace = getFace(*item_, index_);

    const GEOFaceType* childFace = firstFace->down();
    if( childFace ) firstFace = childFace;

    // Store the face in the connector
    setNewFace(*firstFace);
  }

  template<class GridImp>
  inline void ALU3dGridIntersectionIterator<GridImp> ::
  setInteriorItem (const HElementType & elem, const BNDFaceType& ghost, int wLevel)
  {
    // get correct face number
    index_ = ElementTopo::alu2duneFace( ghost.getGhost().second );

    // store ghost for method inside
    ghost_   = &ghost;

    // Get first face
    const GEOFaceType* firstFace = getFace( ghost, index_ );
    item_   = static_cast<const IMPLElementType *> (&elem);

    const GEOFaceType* childFace = firstFace->down();
    if( childFace ) firstFace = childFace;

    // Store the face in the connector
    setGhostFace(*firstFace);
  }

  template<class GridImp>
  template <class EntityType>
  inline void ALU3dGridIntersectionIterator<GridImp> ::
  first (const EntityType & en, int wLevel)
  {
    if( ! en.isLeaf() )
    {
      done();
      return ;
    }

    innerLevel_ = en.level();
    index_  = 0;

    if( en.isGhost() )
    {
      setInteriorItem(en.getItem(), en.getGhost(), wLevel);
    }
    else
    {
      assert( numFaces == en.getItem().nFaces() );
      setFirstItem(en.getItem(), wLevel);
    }
  }

  // copy constructor
  template<class GridImp>
  inline ALU3dGridIntersectionIterator<GridImp> ::
  ALU3dGridIntersectionIterator(const ALU3dGridIntersectionIterator<GridImp> & org) :
    connector_(org.connector_),
    geoProvider_(connector_),
    factory_( org.factory_ ),
    item_(org.item_),
    ghost_(org.ghost_)
  {
    if(org.item_)
    { // else it's a end iterator
      item_        = org.item_;
      innerLevel_  = org.innerLevel_;
      index_       = org.index_;
    }
    else
    {
      done();
    }
  }

  // copy constructor
  template<class GridImp>
  inline void
  ALU3dGridIntersectionIterator<GridImp> ::
  assign(const ALU3dGridIntersectionIterator<GridImp> & org)
  {
    if(org.item_)
    {
      // else it's a end iterator
      item_       = org.item_;
      ghost_      = org.ghost_;
      innerLevel_ = org.innerLevel_;
      index_      = org.index_;
      connector_.updateFaceInfo(org.connector_.face(),innerLevel_,
                                item_->twist(ElementTopo::dune2aluFace(index_)));
      geoProvider_.resetFaceGeom();
    }
    else {
      done();
    }
    assert( equals(org) );
  }

  // check whether entities are the same or whether iterator is done
  template<class GridImp>
  inline bool ALU3dGridIntersectionIterator<GridImp> ::
  equals (const ALU3dGridIntersectionIterator<GridImp> & i ) const
  {
    // this method is only to check equality of real iterators and end
    // iterators
    return ((item_  == i.item_) &&
            (index_ == i.index_ )
            );
  }

  template<class GridImp>
  inline void ALU3dGridIntersectionIterator<GridImp> :: increment ()
  {
    // leaf increment
    assert(item_);

    const GEOFaceType * nextFace = 0;

    // When neighbour element is refined, try to get the next child on the face
    if (connector_.conformanceState() == FaceInfoType::REFINED_OUTER)
    {
      nextFace = connector_.face().next();

      // There was a next child face...
      if (nextFace)
      {
        if( ImplTraits :: isGhost( ghost_ ) )
        {
          setGhostFace( *nextFace );
        }
        else
        {
          setNewFace(*nextFace);
        }
        return; // we found what we were looking for...
      }
    } // end if

    // Next face number of starting element
    ++index_;

    // When the face number is larger than the number of faces an element
    // can have, we've reached the end...
    // for ghost elements here is finito
    if (index_ >= numFaces || ghost_ )
    {
      done();
      return;
    }

    // ... else we can take the next face
    nextFace = getFace(connector_.innerEntity(), index_);
    assert(nextFace);

    // Check whether we need to go down first
    //if (nextFace has children which need to be visited)
    const GEOFaceType * childFace = nextFace->down();
    if( childFace ) nextFace = childFace;

    assert(nextFace);
    setNewFace(*nextFace);
    return;
  }


  template<class GridImp>
  inline typename ALU3dGridIntersectionIterator<GridImp>::EntityPointer
  ALU3dGridIntersectionIterator<GridImp>::outside () const
  {
    assert( neighbor() );
    // make sure that outside is not called for an end iterator

    if( connector_.ghostBoundary() )
    {
      // create entity pointer with ghost boundary face
      return EntityPointer(factory_, connector_.boundaryFace() );
    }

    assert( &connector_.outerEntity() );
    return EntityPointer(factory_, connector_.outerEntity() );
  }

  template<class GridImp>
  inline typename ALU3dGridIntersectionIterator<GridImp>::EntityPointer
  ALU3dGridIntersectionIterator<GridImp>::inside () const
  {
    if( ImplTraits :: isGhost( ghost_ ) )
    {
      return EntityPointer(factory_, *ghost_ );
    }
    else
    {
      // make sure that inside is not called for an end iterator
      return EntityPointer(factory_, connector_.innerEntity() );
    }
  }

  template<class GridImp>
  inline bool ALU3dGridIntersectionIterator<GridImp> :: boundary () const
  {
    return connector_.boundary();
  }

  template<class GridImp>
  inline bool ALU3dGridIntersectionIterator<GridImp> :: neighbor () const
  {
    return connector_.neighbor();
  }

  template<class GridImp>
  inline int
  ALU3dGridIntersectionIterator< GridImp >::indexInInside () const
  {
    assert(ElementTopo::dune2aluFace(index_) == connector_.innerALUFaceIndex());
    return index_;
  }

  template< class GridImp >
  inline typename ALU3dGridIntersectionIterator< GridImp >::LocalGeometry
  ALU3dGridIntersectionIterator< GridImp >::geometryInInside () const
  {
    buildLocalGeometries();
    return LocalGeometry( intersectionSelfLocal_ );
  }


  template< class GridImp >
  inline int
  ALU3dGridIntersectionIterator< GridImp >::indexInOutside () const
  {
    return ElementTopo::alu2duneFace( connector_.outerALUFaceIndex() );
  }

  template< class GridImp >
  inline int
  ALU3dGridIntersectionIterator< GridImp >::
  twistInInside () const
  {
    return connector_.duneTwist( indexInInside(), connector_.innerTwist() );
  }

  template< class GridImp >
  inline int
  ALU3dGridIntersectionIterator< GridImp >::
  twistInOutside () const
  {
    return connector_.duneTwist( indexInOutside(), connector_.outerTwist() );
  }

  template< class GridImp >
  inline typename ALU3dGridIntersectionIterator< GridImp >::LocalGeometry
  ALU3dGridIntersectionIterator< GridImp >::geometryInOutside () const
  {
    assert(neighbor());
    buildLocalGeometries();
    return LocalGeometry( intersectionNeighborLocal_ );
  }

  template<class GridImp>
  inline typename ALU3dGridIntersectionIterator<GridImp>::NormalType &
  ALU3dGridIntersectionIterator<GridImp>::
  integrationOuterNormal(const FieldVector<alu3d_ctype, dim-1>& local) const
  {
    return this->outerNormal(local);
  }

  template<class GridImp>
  inline typename ALU3dGridIntersectionIterator<GridImp>::NormalType &
  ALU3dGridIntersectionIterator<GridImp>::
  outerNormal(const FieldVector<alu3d_ctype, dim-1>& local) const
  {
    assert(item_ != 0);
    return geoProvider_.outerNormal(local);
  }

  template<class GridImp>
  inline typename ALU3dGridIntersectionIterator<GridImp>::NormalType &
  ALU3dGridIntersectionIterator<GridImp>::
  unitOuterNormal(const FieldVector<alu3d_ctype, dim-1>& local) const
  {
    unitOuterNormal_ = this->outerNormal(local);
    unitOuterNormal_ *= (1.0/unitOuterNormal_.two_norm());
    return unitOuterNormal_;
  }

  template< class GridImp >
  inline typename ALU3dGridIntersectionIterator< GridImp >::Geometry
  ALU3dGridIntersectionIterator< GridImp >::geometry () const
  {
    geoProvider_.buildGlobalGeom( intersectionGlobal_ );
    return Geometry( intersectionGlobal_ );
  }

  template<class GridImp>
  inline GeometryType
  ALU3dGridIntersectionIterator<GridImp>::
  type () const
  {
    return GeometryType(
             GridImp::elementType == tetra ?
             GenericGeometry :: SimplexTopology< dim-1 > :: type :: id :
             GenericGeometry :: CubeTopology   < dim-1 > :: type :: id,
             dim-1 );
  }

  template<class GridImp>
  inline int
  ALU3dGridIntersectionIterator<GridImp>::boundaryId () const
  {
    assert( item_ );
    return ( boundary() ) ? connector_.boundaryId() : 0;
  }

  template<class GridImp>
  inline size_t
  ALU3dGridIntersectionIterator<GridImp>::boundarySegmentIndex() const
  {
    assert( item_ );
    assert( boundary() );
    return connector_.segmentIndex();
  }

  template< class GridImp >
  inline void ALU3dGridIntersectionIterator< GridImp >::buildLocalGeometries() const
  {
    intersectionSelfLocal_.buildGeom( geoProvider_.intersectionSelfLocal() );
    if ( !connector_.outerBoundary() )
      intersectionNeighborLocal_.buildGeom( geoProvider_.intersectionNeighborLocal() );
  }

  template <class GridImp>
  inline const typename ALU3dImplTraits< tetra, typename GridImp::MPICommunicatorType >::GEOFaceType *
  ALU3dGridIntersectionIterator<GridImp>::
  getFace(const GEOTriangleBndType & bnd, int index) const
  {
    return bnd.myhface3(0);
  }

  template <class GridImp>
  inline const typename ALU3dImplTraits< hexa, typename GridImp::MPICommunicatorType >::GEOFaceType *
  ALU3dGridIntersectionIterator<GridImp>::
  getFace(const GEOQuadBndType & bnd, int index) const
  {
    return bnd.myhface4(0);
  }

  template <class GridImp>
  inline const typename ALU3dImplTraits< tetra, typename GridImp::MPICommunicatorType >::GEOFaceType *
  ALU3dGridIntersectionIterator<GridImp>::
  getFace(const GEOTetraElementType & elem, int index) const {
    assert(index >= 0 && index < numFaces);
    return elem.myhface3(ElementTopo::dune2aluFace(index));
  }

  template <class GridImp>
  inline const typename ALU3dImplTraits< hexa, typename GridImp::MPICommunicatorType >::GEOFaceType *
  ALU3dGridIntersectionIterator<GridImp>::
  getFace(const GEOHexaElementType & elem, int index) const {
    assert(index >= 0 && index < numFaces);
    return elem.myhface4(ElementTopo::dune2aluFace(index));
  }

  template <class GridImp>
  inline void ALU3dGridIntersectionIterator<GridImp>::
  setNewFace(const GEOFaceType& newFace)
  {
    assert( ! ghost_ );
    assert( innerLevel_ == item_->level() );
    connector_.updateFaceInfo(newFace,innerLevel_,
                              item_->twist(ElementTopo::dune2aluFace(index_)) );
    geoProvider_.resetFaceGeom();
  }

  template <class GridImp>
  inline void ALU3dGridIntersectionIterator<GridImp>::
  setGhostFace(const GEOFaceType& newFace)
  {
    assert( ghost_ );
    assert( innerLevel_ == ghost_->level() );
    connector_.updateFaceInfo(newFace,innerLevel_, ghost_->twist(0) );
    geoProvider_.resetFaceGeom();
  }

  template <class GridImp>
  inline int
  ALU3dGridIntersectionIterator<GridImp>::
  level() const {
    assert( item_ && (innerLevel_ == item_->level()) );
    return innerLevel_;
  }

  /************************************************************************************
  ###
  #     #    #   #####  ######  #####    ####   ######   ####      #     #####
  #     ##   #     #    #       #    #  #       #       #    #     #       #
  #     # #  #     #    #####   #    #   ####   #####   #          #       #
  #     #  # #     #    #       #####        #  #       #          #       #
  #     #   ##     #    #       #   #   #    #  #       #    #     #       #
  ###    #    #     #    ######  #    #   ####   ######   ####      #       #
  ************************************************************************************/

  // --IntersectionIterator
  template<class GridImp>
  inline ALU3dGridLevelIntersectionIterator<GridImp> ::
  ALU3dGridLevelIntersectionIterator(const FactoryType& factory,
                                     int wLevel)
    : ALU3dGridIntersectionIterator<GridImp>(factory,wLevel)
      , levelNeighbor_(false)
      , isLeafItem_(false)
  {}

  // --IntersectionIterator
  template<class GridImp>
  inline ALU3dGridLevelIntersectionIterator<GridImp> ::
  ALU3dGridLevelIntersectionIterator(const FactoryType& factory,
                                     HElementType *el,
                                     int wLevel,bool end)
    : ALU3dGridIntersectionIterator<GridImp>(factory,el,wLevel,end)
      , levelNeighbor_(false)
      , isLeafItem_(false)
  {}

  template<class GridImp>
  template <class EntityType>
  inline void ALU3dGridLevelIntersectionIterator<GridImp> ::
  first (const EntityType & en, int wLevel)
  {
    // if given Entity is not leaf, we create an end iterator
    index_  = 0;
    isLeafItem_   = en.isLeaf();

    if( en.isGhost() )
    {
      setInteriorItem(en.getItem(), en.getGhost(), wLevel);
    }
    else
    {
      assert( numFaces == en.getItem().nFaces() );
      setFirstItem(en.getItem(), wLevel);
    }
  }

  template<class GridImp>
  inline void ALU3dGridLevelIntersectionIterator<GridImp> ::
  setFirstItem (const HElementType & elem, int wLevel)
  {
    ghost_       = 0;
    item_        = static_cast<const IMPLElementType *> (&elem);
    this->innerLevel_  = wLevel;
    // Get first face
    const GEOFaceType* firstFace = getFace(*item_, index_);
    // Store the face in the connector
    setNewFace(*firstFace);
  }

  template<class GridImp>
  inline void ALU3dGridLevelIntersectionIterator<GridImp> ::
  setInteriorItem (const HElementType & elem, const BNDFaceType& ghost, int wLevel)
  {
    // store ghost for method inside
    ghost_   = &ghost;
    item_   = static_cast<const IMPLElementType *> (&elem);
    // get correct face number
    index_ = ElementTopo::alu2duneFace( ghost.getGhost().second );

    innerLevel_  = wLevel;

    // Get first face
    const GEOFaceType* firstFace = getFace( ghost, index_ );

    // Store the face in the connector
    setNewFace(*firstFace);
  }

  // copy constructor
  template<class GridImp>
  inline ALU3dGridLevelIntersectionIterator<GridImp> ::
  ALU3dGridLevelIntersectionIterator(const ThisType & org)
    : ALU3dGridIntersectionIterator<GridImp>(org)
      , levelNeighbor_(org.levelNeighbor_)
      , isLeafItem_(org.isLeafItem_)
  {}

  // copy constructor
  template<class GridImp>
  inline void
  ALU3dGridLevelIntersectionIterator<GridImp> ::
  assign(const ALU3dGridLevelIntersectionIterator<GridImp> & org)
  {
    ALU3dGridIntersectionIterator<GridImp>::assign(org);
    levelNeighbor_ = org.levelNeighbor_;
    isLeafItem_    = org.isLeafItem_;
  }

  template<class GridImp>
  inline void ALU3dGridLevelIntersectionIterator<GridImp> :: increment ()
  {
    // level increment
    assert( item_ );

    // Next face number of starting element
    ++index_;

    // When the face number is larger than the number of faces an element
    // can have, we've reached the end...
    if ( index_ >= numFaces || ImplTraits::isGhost( ghost_ ) )
    {
      done();
      return;
    }

    // ... else we can take the next face
    const GEOFaceType * nextFace = getFace(connector_.innerEntity(), index_);
    assert(nextFace);

    setNewFace(*nextFace);
    return;
  }

  template<class GridImp>
  inline bool ALU3dGridLevelIntersectionIterator<GridImp>::neighbor () const
  {
    return levelNeighbor_ && (BaseType :: neighbor());
  }

  template <class GridImp>
  inline void ALU3dGridLevelIntersectionIterator<GridImp>::
  setNewFace(const GEOFaceType& newFace)
  {
    assert( item_->level() == innerLevel_ );
    levelNeighbor_ = (newFace.level() == innerLevel_);
    connector_.updateFaceInfo(newFace, innerLevel_,
                              ( ImplTraits::isGhost( ghost_ ) ) ?
                              ghost_->twist(0) :
                              item_->twist(ElementTopo::dune2aluFace( index_ )));
    geoProvider_.resetFaceGeom();

    // check again level neighbor because outer element might be coarser then
    // this element
    if( isLeafItem_ )
    {
      if( connector_.ghostBoundary() )
      {
        const BNDFaceType & ghost = connector_.boundaryFace();
        // if nonconformity occurs then no level neighbor
        levelNeighbor_ = (innerLevel_ == ghost.ghostLevel() );
      }
      else if ( ! connector_.outerBoundary() )
      {
        levelNeighbor_ = (connector_.outerEntity().level() == innerLevel_);
      }
    }
  }

} // end namespace Dune

#if COMPILE_ALUGRID_INLINE
  #include "iterator.cc"
#endif

#endif // DUNE_ALUGRID_ITERATOR_IMP_CC


==> anc/xt-super/dune-grid/dune/grid/alugrid/3d/lbdatahandle.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALUGRID_LBDATAHANDLE_HH
#define DUNE_ALUGRID_LBDATAHANDLE_HH

#include <dune/grid/alugrid/3d/datahandle.hh>

#include <dune/grid/common/datahandleif.hh>

namespace Dune
{

  template< class Grid, class DataHandleImpl, class Data >
  class ALUGridLoadBalanceDataHandle
  {
    typedef typename Grid :: Traits :: HierarchicIterator HierarchicIterator;

  public:
    typedef typename Grid :: ObjectStreamType ObjectStream;

    typedef CommDataHandleIF< DataHandleImpl, Data > DataHandle;

    static const int dimension = Grid :: dimension;

    template< int codim >
    struct Codim
    {
      typedef typename Grid :: Traits :: template Codim< codim > :: Entity Entity;
      typedef typename Grid :: Traits :: template Codim< codim > :: EntityPointer
      EntityPointer;
    };

    typedef typename Codim< 0 > :: Entity Element;

  private:
    const Grid &grid_;
    DataHandle &dataHandle_;

  public:
    ALUGridLoadBalanceDataHandle ( const Grid &grid, DataHandle &dataHandle )
      : grid_( grid ),
        dataHandle_( dataHandle )
    {}

    void inlineData ( ObjectStream &stream, const Element &element ) const
    {
      inlineElementData( stream, element );

      const int maxLevel = grid_.maxLevel();
      const HierarchicIterator end = element.hend( maxLevel );
      for( HierarchicIterator it = element.hbegin( maxLevel ); it != end; ++it )
        inlineElementData( stream, *it );
    }

    void xtractData ( ObjectStream &stream, const Element &element, size_t newElements )
    {
      xtractElementData( stream, element );

      const int maxLevel = grid_.maxLevel();
      const HierarchicIterator end = element.hend( maxLevel );
      for( HierarchicIterator it = element.hbegin( maxLevel ); it != end; ++it )
        xtractElementData( stream, *it );
    }

    void compress ()
    {}

  private:
    void inlineElementData ( ObjectStream &stream, const Element &element ) const
    {
      // call element data direct without creating entity pointer
      if( dataHandle_.contains( dimension, 0 ) )
      {
        inlineEntityData<0>( stream, element );
      }

      // now call all higher codims
      inlineCodimData< 1 >( stream, element );
      inlineCodimData< 2 >( stream, element );
      inlineCodimData< 3 >( stream, element );
    }

    void xtractElementData ( ObjectStream &stream, const Element &element )
    {
      // call element data direct without creating entity pointer
      if( dataHandle_.contains( dimension, 0 ) )
      {
        xtractEntityData<0>( stream, element );
      }

      // now call all higher codims
      xtractCodimData< 1 >( stream, element );
      xtractCodimData< 2 >( stream, element );
      xtractCodimData< 3 >( stream, element );
    }

    template< int codim >
    void inlineCodimData ( ObjectStream &stream, const Element &element ) const
    {
      typedef typename Codim< codim > :: EntityPointer EntityPointer;

      if( dataHandle_.contains( dimension, codim ) )
      {
        const int numSubEntities = element.template count< codim >();
        for( int i = 0; i < numSubEntities; ++i )
        {
          const EntityPointer pEntity = element.template subEntity< codim >( i );
          inlineEntityData< codim >( stream, *pEntity );
        }
      }
    }

    template< int codim >
    void xtractCodimData ( ObjectStream &stream, const Element &element )
    {
      typedef typename Codim< codim > :: EntityPointer EntityPointer;

      if( dataHandle_.contains( dimension, codim ) )
      {
        const int numSubEntities = element.template count< codim >();
        for( int i = 0; i < numSubEntities; ++i )
        {
          const EntityPointer pEntity = element.template subEntity< codim >( i );
          xtractEntityData< codim >( stream, *pEntity );
        }
      }
    }

    template< int codim >
    void inlineEntityData ( ObjectStream &stream,
                            const typename Codim< codim > :: Entity &entity ) const
    {
      const size_t size = dataHandle_.size( entity );
      stream.write( size );
      dataHandle_.gather( stream, entity );
    }

    template< int codim >
    void xtractEntityData ( ObjectStream &stream,
                            const typename Codim< codim > :: Entity &entity )
    {
      size_t size = 0;
      stream.read( size );
      dataHandle_.scatter( stream, entity, size );
    }
  };

}

#endif


==> anc/xt-super/dune-grid/dune/grid/alugrid/3d/mappings.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include "config.h"
#include "mappings.hh"

namespace Dune
{

  const double TrilinearMapping :: _epsilon = 1.0e-8 ;
  const double BilinearSurfaceMapping :: _epsilon = 1.0e-8 ;
  const double SurfaceNormalCalculator :: _epsilon = 1.0e-8 ;



  // Implementation of NonConformingFaceMapping
  // ------------------------------------------

  template< class Comm >
  void NonConformingFaceMapping< tetra, Comm >
  ::child2parent ( const CoordinateType &childCoordinates,
                   CoordinateType& parentCoordinates ) const
  {
    if (rule_ == RefinementRuleType::nosplit) {
      child2parentNosplit(childCoordinates, parentCoordinates);
    }
    else if (rule_ == RefinementRuleType::e01) {
      child2parentE01(childCoordinates, parentCoordinates);
    }
    else if (rule_ == RefinementRuleType::e12) {
      child2parentE12(childCoordinates, parentCoordinates);
    }
    else if (rule_ == RefinementRuleType::e20) {
      child2parentE20(childCoordinates, parentCoordinates);
    }
    else if (rule_ == RefinementRuleType::iso4) {
      child2parentIso4(childCoordinates, parentCoordinates);
    }
    else {
      // check with cases in Hface3Rule (gitter_sti.h)
      assert(false);
      DUNE_THROW(InvalidStateException,"Invalid refinement rule");
    } // end if
  }


  template< class Comm >
  typename NonConformingFaceMapping< tetra, Comm >::CoordinateType
  NonConformingFaceMapping< tetra, Comm >
  ::child2parent ( const FieldVector< alu3d_ctype, 2 > &childCoordinates ) const
  {
    CoordinateType childBary, parentBary;
    childBary[ 0 ] = 1.0 - childCoordinates[ 0 ] - childCoordinates[ 1 ];
    childBary[ 1 ] = childCoordinates[ 0 ];
    childBary[ 2 ] = childCoordinates[ 1 ];
    child2parent( childBary, parentBary );
    return parentBary;
  }


  template< class Comm >
  void NonConformingFaceMapping< tetra, Comm >
  ::child2parentNosplit ( const CoordinateType& childCoordinates,
                          CoordinateType& parentCoordinates ) const
  {
    parentCoordinates = childCoordinates;
  }


  template< class Comm >
  void NonConformingFaceMapping< tetra, Comm >
  ::child2parentE01 ( const CoordinateType &childCoordinates,
                      CoordinateType &parentCoordinates ) const
  {
    DUNE_THROW(NotImplemented,
               "This refinement rule is currently not supported");
  }


  template< class Comm >
  void NonConformingFaceMapping< tetra, Comm >
  ::child2parentE12 ( const CoordinateType &childCoordinates,
                      CoordinateType &parentCoordinates ) const
  {
    DUNE_THROW(NotImplemented,
               "This refinement rule is currently not supported");
  }


  template< class Comm >
  void NonConformingFaceMapping< tetra, Comm >
  ::child2parentE20 ( const CoordinateType &childCoordinates,
                      CoordinateType &parentCoordinates ) const
  {
    DUNE_THROW(NotImplemented,
               "This refinement rule is currently not supported");
  }


  template< class Comm >
  void NonConformingFaceMapping< tetra, Comm >
  ::child2parentIso4 ( const CoordinateType &childCoordinates,
                       CoordinateType &parentCoordinates ) const
  {
    /*
       // The ordering of the coordinates are according to a Dune reference triangle
       //
       //  NOTE: all coordinates are barycentric (with respect to (P_0, P_1, P_2)
       //
       //                  P_2 = (0,0,1)
       //                   |\
       //                   | \
       //                   |  \      each sub triangle is numbered as used below
       //                   |   \     local numbering is count clockwise
       //                   |    \    starting with the lower left vertex
       //                   |     \   (i.e. child 0 consits of  { P_0, (P_0+P_1)/2 , (P_0+P_2)/2 }  )
       //                   |      \
       //                   |   1   \
       //                   |        \
       //                   |         \
       //      (0.5,0,0.5)  |----------\  (0,0.5,0.5) = (P_1 + P_2)/2
       //   = (P_0 + P_2)/2 |\         |\
       //                   | \        | \
       //                   |  \   3   |  \
       //                   |   \      |   \
       //                   |    \     |    \
       //                   |     \    |     \
       //                   |      \   |      \
       //                   |  0    \  |   2   \
       //                   |        \ |        \
       //                   |         \|         \
       //                   -----------------------
       //         (1,0,0) = P_0   (0.5,0.5,0)    P_1 = (0,1,0)
       //                         = (P_0 + P_1)/
       //
       //  NOTE: the strange numbering of the childs is due to the swap
       //  of the vertex number form ALUGrid to Dune reference triangles faces
       //  This means that in ALUGrid child 1 and 2 are swaped compared to
       //  this example here.
     */

    // this mapping map from the points (P_0,P_1,P_2) to the
    // 4 sub triangles from the picture above
    //
    // TODO: this mapping is static, so store it in an map
    switch(nChild_) {
    case 0 :
      // (1,0,0) --> (1,0,0)
      // (0,1,0) --> (0.5,0,5,0)
      // (0,0,1) --> (0.5,0,0.5)
      parentCoordinates[0] =
        1.0 - 0.5*childCoordinates[1] - 0.5*childCoordinates[2];

      // this rocks , best bug ever
      //parentCoordinates[1] = 0,5*childCoordinates[1];

      parentCoordinates[1] = 0.5*childCoordinates[1];
      parentCoordinates[2] = 0.5*childCoordinates[2];
      break;
    case 1 : // swaped case 1 and case 2
      // (1,0,0) --> (0.5,0,0.5)
      // (0,1,0) --> (0,0,5,0)
      // (0,0,1) --> (0,0,1)
      parentCoordinates[0] = 0.5*childCoordinates[0];
      parentCoordinates[1] = 0.5*childCoordinates[1];
      parentCoordinates[2] =
        1.0 - 0.5*childCoordinates[0] - 0.5*childCoordinates[1];
      break;
    case 2 :
      // (1,0,0) --> (0.5,0,5,0)
      // (0,1,0) --> (0,1,0)
      // (0,0,1) --> (0.5,0.5,0)
      parentCoordinates[0] = 0.5*childCoordinates[0];
      parentCoordinates[1] =
        1.0 - 0.5*childCoordinates[0] - 0.5*childCoordinates[2];
      parentCoordinates[2] = 0.5*childCoordinates[2];
      break;
    case 3 :
      // (1,0,0) --> (0.5,0,0.5)
      // (0,1,0) --> (0.5,0.5,0)
      // (0,0,1) --> (0,0.5,0.5)
      // here swaped all to the next position
      parentCoordinates[1] = 0.5 - 0.5*childCoordinates[0];
      parentCoordinates[2] = 0.5 - 0.5*childCoordinates[1];
      parentCoordinates[0] = 0.5 - 0.5*childCoordinates[2];
      break;
    default :
      DUNE_THROW(RangeError, "Only 4 children on a tetrahedron face (val = "
                 << nChild_ << ")");

    } // end switch
  }


  template< class Comm >
  void NonConformingFaceMapping< hexa, Comm >
  ::child2parent ( const CoordinateType &childCoordinates,
                   CoordinateType& parentCoordinates ) const
  {
    if (rule_ == RefinementRuleType::nosplit) {
      child2parentNosplit(childCoordinates, parentCoordinates);
    }
    else if (rule_ == RefinementRuleType::iso4) {
      child2parentIso4(childCoordinates, parentCoordinates);
    }
    else {
      // check with cases in Hface3Rule (gitter_sti.h)
      assert(false);
      DUNE_THROW(InvalidStateException,"Invalid refinement rule");
    }
  }


  template< class Comm >
  typename NonConformingFaceMapping< hexa, Comm >::CoordinateType
  NonConformingFaceMapping< hexa, Comm >
  ::child2parent ( const FieldVector< alu3d_ctype, 2 > &childCoordinates ) const
  {
    CoordinateType parentCoordinates;
    child2parent( childCoordinates, parentCoordinates );
    return parentCoordinates;
  }




  template< class Comm >
  void NonConformingFaceMapping< hexa, Comm >
  ::child2parentNosplit ( const CoordinateType& childCoordinates,
                          CoordinateType& parentCoordinates ) const
  {
    parentCoordinates = childCoordinates;
  }


  template< class Comm >
  void NonConformingFaceMapping< hexa, Comm >
  ::child2parentIso4 ( const CoordinateType &childCoordinates,
                       CoordinateType &parentCoordinates ) const
  {
    // The ordering of the coordinates are according to a Dune reference elemen
    //
    //
    //   (0,1)                   (1,1)
    //    -------------------------
    //    |           |           |     childs within the reference
    //    |           |           |     quadrilateral of Dune
    //    |    1      |     2     |
    //    |           |           |
    //    |           |           |
    //    |-----------|-----------|
    //    |           |           |
    //    |           |           |
    //    |    0      |     3     |
    //    |           |           |
    //    |           |           |
    //    -------------------------
    //  (0,0)                    (1,0)
    //
    //
    switch(nChild_) {
    case 0 :
      parentCoordinates[0] = 0.5*childCoordinates[0];
      parentCoordinates[1] = 0.5*childCoordinates[1];
      break;
    case 1 :
      parentCoordinates[0] = 0.5*childCoordinates[0];
      parentCoordinates[1] = 0.5*childCoordinates[1] + 0.5;
      break;
    case 2 :
      parentCoordinates[0] = 0.5*childCoordinates[0] + 0.5;
      parentCoordinates[1] = 0.5*childCoordinates[1] + 0.5;
      break;
    case 3 :
      parentCoordinates[0] = 0.5*childCoordinates[0] + 0.5;
      parentCoordinates[1] = 0.5*childCoordinates[1];
      break;
    default :
      DUNE_THROW(RangeError, "Only 4 children on a hexahedron face (val = "
                 << nChild_ << ")");
    } // end switch
  }



  // Explicit Template Instatiation
  // ------------------------------

  template class NonConformingFaceMapping< tetra, No_Comm >;
  template class NonConformingFaceMapping< hexa, No_Comm >;

#if ALU3DGRID_PARALLEL
  template class NonConformingFaceMapping< tetra, MPI_Comm >;
  template class NonConformingFaceMapping< hexa, MPI_Comm >;
#endif // #if ALU3DGRID_PARALLEL

} // end namespace Dune


==> anc/xt-super/dune-grid/dune/grid/alugrid/3d/mappings.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALU3DGRIDMAPPINGS_HH
#define DUNE_ALU3DGRIDMAPPINGS_HH

// System includes
#include <limits>
#include <cmath>

// Dune includes
#include <dune/common/fvector.hh>
#include <dune/common/fmatrix.hh>
#include <dune/common/exceptions.hh>

// Local includes
#include "alu3dinclude.hh"

namespace Dune {

  static const alu3d_ctype ALUnumericEpsilon = 10.0 * std::numeric_limits< alu3d_ctype >::epsilon();

  template<int mydim, int coorddim, class GridImp>
  class ALU3dGridGeometry;

  template< ALU3dGridElementType, class >
  class ALU3dGrid;

  //! A trilinear mapping from the Dune reference hexahedron into the physical
  //! space (same as in mapp_cube_3d.h, but for a different reference hexahedron)
  class TrilinearMapping
  {
  public:
    typedef alu3d_ctype double_t[3];
    typedef FieldVector<alu3d_ctype, 3> coord_t;
    typedef FieldMatrix<alu3d_ctype, 3, 3> mat_t;
  private:
    static const double _epsilon ;

    // the internal mapping
    alu3d_ctype a [8][3] ;
    mat_t Df;
    mat_t Dfi;
    mat_t invTransposed_;
    alu3d_ctype DetDf ;

    bool calcedDet_;
    bool calcedLinear_;
    bool calcedInv_;
    bool affine_;

    void linear (const alu3d_ctype, const alu3d_ctype, const alu3d_ctype) ;
    void linear (const coord_t&) ;
    void inverse (const coord_t&) ;
  public:
    TrilinearMapping (const coord_t&, const coord_t&,
                      const coord_t&, const coord_t&,
                      const coord_t&, const coord_t&,
                      const coord_t&, const coord_t&);

    // only to call from geometry class
    TrilinearMapping () {}

    TrilinearMapping (const TrilinearMapping &) ;

    ~TrilinearMapping () {}
    alu3d_ctype det (const coord_t&) ;
    const mat_t& jacobianInverseTransposed(const coord_t&);
    const mat_t& jacobianTransposed(const coord_t&);
    void map2world (const coord_t&, coord_t&) const ;
    void map2world (const alu3d_ctype , const alu3d_ctype , const alu3d_ctype ,
                    coord_t&) const ;
    void world2map (const coord_t&, coord_t&) ;

    template <class vector_t>
    void buildMapping(const vector_t&, const vector_t&,
                      const vector_t&, const vector_t&,
                      const vector_t&, const vector_t&,
                      const vector_t&, const vector_t&);

    // returns true if mapping is affine
    inline bool affine () const { return affine_; }
  };

  //! A bilinear surface mapping
  // NOTE: this class is different to the BilinearSurfaceMapping in
  // ALUGrid, for example the reference elements differ
  // here we have [0,1]^2 and in ALUGrid its [-1,1]^2
  // also the point numbering is different
  class SurfaceNormalCalculator
  {
  public:
    // our coordinate types
    typedef FieldVector<alu3d_ctype, 3> coord3_t;
    typedef FieldVector<alu3d_ctype, 2> coord2_t;

    // type of coordinate vectors from elements
    typedef alu3d_ctype double3_t[3];
  protected:

    alu3d_ctype _n [3][3] ;

    static const double _epsilon ;

    bool _affine;

  public:
    //! Constructor creating empty mapping with double , i.e. zero
    SurfaceNormalCalculator();

    SurfaceNormalCalculator (const SurfaceNormalCalculator &) ;
    ~SurfaceNormalCalculator () {}

    // returns true if mapping is affine
    inline bool affine () const { return _affine ; }

    // calcuates normal
    void normal(const coord2_t&, coord3_t&) const ;
    void normal(const alu3d_ctype, const alu3d_ctype, coord3_t&) const;

    void negativeNormal(const coord2_t&, coord3_t&) const ;
    void negativeNormal(const alu3d_ctype, const alu3d_ctype, coord3_t&) const;

  public:
    // builds _b and _n, called from the constructors
    // public because also used in faceutility
    template <class vector_t>
    void buildMapping (const vector_t & , const vector_t & ,
                       const vector_t & , const vector_t & );
  protected:
    // builds _b and _n, called from the constructors
    // public because also used in faceutility
    template <class vector_t>
    void buildMapping (const vector_t & , const vector_t & ,
                       const vector_t & , const vector_t & ,
                       alu3d_ctype (&_b)[4][3] );
  } ;


  //! A bilinear surface mapping
  // NOTE: this class is different to the BilinearSurfaceMapping in
  // ALUGrid, for example the reference elements differ
  // here we have [0,1]^2 and in ALUGrid its [-1,1]^2
  // also the point numbering is different
  class BilinearSurfaceMapping : public SurfaceNormalCalculator
  {
  protected:
    typedef SurfaceNormalCalculator BaseType;

    using BaseType :: _n;
    static const double _epsilon;

    // our coordinate types
    typedef FieldVector<alu3d_ctype, 3> coord3_t;
    typedef FieldVector<alu3d_ctype, 2> coord2_t;

    // type of coordinate vectors from elements
    typedef alu3d_ctype double3_t[3];

    // type for helper matrices
    typedef FieldMatrix<alu3d_ctype,3,3> mat3_t;

    // type for inverse matrices
    typedef FieldMatrix<alu3d_ctype,2,3> matrix_t;

    // type for inverse matrices
    typedef FieldMatrix<alu3d_ctype,3,2> inv_t;

    alu3d_ctype _b [4][3] ;

    mutable mat3_t Df,Dfi;
    mutable inv_t invTransposed_;
    mutable matrix_t matrix_;
    mutable alu3d_ctype DetDf;

    mutable coord3_t normal_;
    mutable coord3_t tmp_;

    mutable bool _calcedInv;
    mutable bool _calcedTransposed;
    mutable bool _calcedMatrix;

  public:
    //! Constructor creating empty mapping with double , i.e. zero
    BilinearSurfaceMapping ();

    //! Constructor getting FieldVectors
    BilinearSurfaceMapping (const coord3_t&, const coord3_t&,
                            const coord3_t&, const coord3_t&) ;
    //! Constructor for double[3]
    BilinearSurfaceMapping (const double3_t &, const double3_t &,
                            const double3_t &, const double3_t &) ;
    BilinearSurfaceMapping (const BilinearSurfaceMapping &) ;
    ~BilinearSurfaceMapping () {}

    void inverse (const coord3_t&) const;
    const inv_t& jacobianInverseTransposed(const coord2_t&) const ;

    const matrix_t& jacobianTransposed(const coord2_t&) const ;

    // calculates determinant of face mapping using the normal
    alu3d_ctype det(const coord2_t&) const;

    // maps from local coordinates to global coordinates
    void world2map(const coord3_t &, coord2_t & ) const;

    // maps form global coordinates to local (within reference element)
    // coordinates
    void map2world(const coord2_t&, coord3_t&) const ;
    void map2world(const alu3d_ctype ,const alu3d_ctype , coord3_t&) const ;

  private:
    void map2worldnormal(const alu3d_ctype, const alu3d_ctype, const alu3d_ctype , coord3_t&) const;
    void map2worldlinear(const alu3d_ctype, const alu3d_ctype, const alu3d_ctype ) const;

  public:
    // builds _b and _n, called from the constructors
    // public because also used in faceutility
    template <class vector_t>
    void buildMapping (const vector_t & , const vector_t & ,
                       const vector_t & , const vector_t & );
  } ;



  //! A bilinear mapping
  template< int cdim >
  class BilinearMapping
  {
  public:
    typedef alu3d_ctype ctype;

    typedef FieldVector< ctype, cdim > world_t;
    typedef FieldVector< ctype, 2 > map_t;

    typedef FieldMatrix< ctype, 2, cdim > matrix_t;
    typedef FieldMatrix< ctype, cdim, 2 > inv_t;

  protected:
    ctype _b [4][cdim];

    mutable ctype det_;
    mutable matrix_t matrix_;
    mutable inv_t invTransposed_;

    mutable bool affine_;
    mutable bool calcedMatrix_;
    mutable bool calcedDet_;
    mutable bool calcedInv_;

  public:
    BilinearMapping ();
    BilinearMapping ( const world_t &p0, const world_t &p1,
                      const world_t &p2, const world_t &p3 );
    BilinearMapping ( const ctype (&p0)[ cdim ], const ctype (&p1)[ cdim ],
                      const ctype (&p2)[ cdim ], const ctype (&p3)[ cdim ] );

    bool affine () const;

    void world2map ( const world_t &, map_t & ) const;
    void map2world ( const ctype x, const ctype y, world_t &w ) const;
    void map2world ( const map_t &, world_t & ) const;

    ctype det ( const map_t & ) const;

    const matrix_t &jacobianTransposed ( const map_t & ) const;
    const inv_t &jacobianInverseTransposed ( const map_t & ) const;

    template< class vector_t >
    void buildMapping ( const vector_t &, const vector_t &,
                        const vector_t &, const vector_t & );

  protected:
    static void multTransposedMatrix ( const matrix_t &, FieldMatrix< ctype, 2, 2 > & );
    static void multMatrix ( const matrix_t &, const FieldMatrix< ctype, 2, 2 > &, inv_t & );

    void map2worldlinear ( const ctype, const ctype ) const;
    void inverse ( const map_t & ) const;
  };



  //! A linear mapping
  template< int cdim, int mydim >
  class LinearMapping
  {
  public:
    typedef alu3d_ctype ctype;

    typedef ctype double_t[ cdim ];

    typedef FieldVector< ctype, cdim > world_t;
    typedef FieldVector< ctype, mydim > map_t;

    typedef FieldMatrix< ctype, mydim, cdim > matrix_t;
    typedef FieldMatrix< ctype, cdim, mydim > inv_t;

  protected:
    matrix_t _matrix;             //!< transformation matrix (transposed)
    mutable inv_t _invTransposed; //!< storage for inverse of jacobian (transposed)
    world_t _p0;                  //! P[0]

    //! stores the determinant of the inverse
    mutable ctype _det;

    //! true if inverse has been calculated
    mutable bool _calcedInv;

    //! true if determinant has been calculated
    mutable bool _calcedDet;

  public:
    //! Constructor creating empty mapping with double , i.e. zero
    LinearMapping ();

    //! copy constructor
    LinearMapping (const LinearMapping &) ;

    // returns true if mapping is affine (which is always true)
    inline bool affine () const { return true ; }

    // return reference to transposed jacobian
    const matrix_t& jacobianTransposed(const map_t &) const ;

    // return reference to transposed jacobian inverse
    const inv_t& jacobianInverseTransposed(const map_t &) const ;

    // calculates determinant of mapping
    ctype det(const map_t&) const;

    // maps from local coordinates to global coordinates
    void world2map(const world_t &, map_t &) const;

    // maps form global coordinates to local (within reference element)
    // coordinates
    void map2world(const map_t &, world_t &) const ;

  protected:
    // calculate inverse
    void inverse (const map_t&) const;

    // calculate inverse one codim one entity
    void inverseCodimOne (const map_t&) const;

    // calculate determinant
    void calculateDeterminant (const map_t&) const;

    void multTransposedMatrix(const matrix_t& matrix,
                              FieldMatrix<ctype, mydim, mydim>& result) const;

    void multMatrix ( const matrix_t& A,
                      const FieldMatrix< ctype, mydim, mydim> &B,
                      inv_t& ret ) const ;

  public:
    // builds _b and _n, called from the constructors
    // public because also used in faceutility
    template <class vector_t>
    void buildMapping (const vector_t & , const vector_t & ,
                       const vector_t & , const vector_t & );

    // builds _b and _n, called from the constructors
    // public because also used in faceutility
    template <class vector_t>
    void buildMapping (const vector_t & , const vector_t & ,
                       const vector_t & );

    // builds _b and _n, called from the constructors
    // public because also used in faceutility
    template <class vector_t>
    void buildMapping (const vector_t & , const vector_t & );

    template <class vector_t>
    void buildMapping (const vector_t & );
  } ;


  ///////////////////////////////////////////////////////////////////
  //
  // NonConforming Mappings
  //
  ///////////////////////////////////////////////////////////////////


  //! General form of non-conforming face mapping
  //! This class is empty and needs to be specialised
  template< ALU3dGridElementType type, class Comm >
  class NonConformingFaceMapping;

  //! Non-conforming face mappings for tetrahedra
  template< class Comm >
  class NonConformingFaceMapping< tetra, Comm >
  {
  public:
    typedef FieldVector< alu3d_ctype, 3 > CoordinateType;
    typedef typename ALU3dImplTraits< tetra, Comm >::HfaceRuleType RefinementRuleType;

    NonConformingFaceMapping ( RefinementRuleType rule, int nChild )
      : rule_( rule ), nChild_( nChild )
    {}

    void child2parent ( const CoordinateType &childCoordinates,
                        CoordinateType &parentCoordinates) const;

    CoordinateType child2parent ( const FieldVector< alu3d_ctype, 2 > &childCoordinates ) const;

  private:
    void child2parentNosplit(const CoordinateType& childCoordinates,
                             CoordinateType& parentCoordinates) const;
    void child2parentE01(const CoordinateType& childCoordinates,
                         CoordinateType& parentCoordinates) const;
    void child2parentE12(const CoordinateType& childCoordinates,
                         CoordinateType& parentCoordinates) const;
    void child2parentE20(const CoordinateType& childCoordinates,
                         CoordinateType& parentCoordinates) const;
    void child2parentIso4(const CoordinateType& childCoordinates,
                          CoordinateType& parentCoordinates) const;

    RefinementRuleType rule_;
    int nChild_;
  };

  //! Non-conforming face mappings for hexahedra
  template< class Comm >
  class NonConformingFaceMapping< hexa, Comm >
  {
  public:
    typedef FieldVector< alu3d_ctype, 2 > CoordinateType;
    typedef typename ALU3dImplTraits< hexa, Comm >::HfaceRuleType RefinementRuleType;

    NonConformingFaceMapping ( RefinementRuleType rule, int nChild )
      : rule_( rule ), nChild_( nChild )
    {}

    void child2parent ( const CoordinateType &childCoordinates,
                        CoordinateType &parentCoordinates) const;

    CoordinateType child2parent ( const FieldVector< alu3d_ctype, 2 > &childCoordinates ) const;

  private:
    void child2parentNosplit(const CoordinateType& childCoordinates,
                             CoordinateType& parentCoordinates) const;
    void child2parentIso4(const CoordinateType& childCoordinates,
                          CoordinateType& parentCoordinates) const;

    RefinementRuleType rule_;
    int nChild_;
  };

} // end namespace Dune

#if COMPILE_ALUGRID_INLINE
  #include "mappings_imp.cc"
#endif
#endif


==> anc/xt-super/dune-grid/dune/grid/alugrid/3d/mappings_imp.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALUGRID_MAPPINGS_IMP_CC
#define DUNE_ALUGRID_MAPPINGS_IMP_CC

#include "mappings.hh"

namespace Dune {

  //- Trilinear mapping (from alu3dmappings.hh)
  alu_inline TrilinearMapping ::
  TrilinearMapping (const coord_t& p0, const coord_t& p1,
                    const coord_t& p2, const coord_t& p3,
                    const coord_t& p4, const coord_t& p5,
                    const coord_t& p6, const coord_t& p7)
  {
    buildMapping(p0,p1,p2,p3,p4,p5,p6,p7);
    return ;
  }

  template <class vector_t>
  alu_inline void TrilinearMapping ::
  buildMapping(const vector_t& p0, const vector_t& p1,
               const vector_t& p2, const vector_t& p3,
               const vector_t& p4, const vector_t& p5,
               const vector_t& p6, const vector_t& p7)
  {
    // build mapping
    a [0][0] = p0 [0] ;
    a [0][1] = p0 [1] ;
    a [0][2] = p0 [2] ;
    a [1][0] = p1 [0] - p0 [0] ;
    a [1][1] = p1 [1] - p0 [1] ;
    a [1][2] = p1 [2] - p0 [2] ;
    a [2][0] = p2 [0] - p0 [0] ;
    a [2][1] = p2 [1] - p0 [1] ;
    a [2][2] = p2 [2] - p0 [2] ;
    a [3][0] = p4 [0] - p0 [0] ;
    a [3][1] = p4 [1] - p0 [1] ;
    a [3][2] = p4 [2] - p0 [2] ;
    a [4][0] = p3 [0] - p2 [0] - a [1][0] ;
    a [4][1] = p3 [1] - p2 [1] - a [1][1] ;
    a [4][2] = p3 [2] - p2 [2] - a [1][2] ;
    a [5][0] = p6 [0] - p4 [0] - a [2][0] ;
    a [5][1] = p6 [1] - p4 [1] - a [2][1] ;
    a [5][2] = p6 [2] - p4 [2] - a [2][2] ;
    a [6][0] = p5 [0] - p1 [0] - a [3][0] ;
    a [6][1] = p5 [1] - p1 [1] - a [3][1] ;
    a [6][2] = p5 [2] - p1 [2] - a [3][2] ;
    a [7][0] = p7 [0] - p5 [0] + p4 [0] - p6 [0] - p3 [0] + p1 [0] + a [2][0] ;
    a [7][1] = p7 [1] - p5 [1] + p4 [1] - p6 [1] - p3 [1] + p1 [1] + a [2][1] ;
    a [7][2] = p7 [2] - p5 [2] + p4 [2] - p6 [2] - p3 [2] + p1 [2] + a [2][2] ;

    {
      alu3d_ctype sum = 0.0;
      // sum all factor from non-linear terms
      for(int i=4; i<8; ++i)
      {
        for(int j=0; j<3; ++j)
        {
          sum += std::abs(a[i][j]);
        }
      }

      // mapping is affine when all higher terms are zero
      affine_ = (sum < _epsilon);
    }

    // initialize flags
    calcedDet_ = calcedLinear_ = calcedInv_ = false;

    return ;
  }

  alu_inline TrilinearMapping :: TrilinearMapping (const TrilinearMapping & map)
  {
    // copy mapping
    for (int i = 0 ; i < 8 ; ++i)
      for (int j = 0 ; j < 3 ; ++j)
        a [i][j] = map.a [i][j] ;
    // copy flags
    affine_ = map.affine_;
    calcedDet_ = calcedLinear_ = calcedInv_ = false;
    return ;
  }

  alu_inline const FieldMatrix<alu3d_ctype, 3, 3>&
  TrilinearMapping::jacobianTransposed(const coord_t& p)
  {
    linear( p );
    return Df;
  }

  alu_inline const FieldMatrix<alu3d_ctype, 3, 3>&
  TrilinearMapping::jacobianInverseTransposed(const coord_t& p)
  {
    // calculate inverse if not calculated or not affine
    inverse (p);

    // return reference when already calculated
    if( calcedInv_ )
    {
      return Dfi;
    }
    else
    {
      // make a copy since Dfi could change during world2map
      invTransposed_ = Dfi;
      return invTransposed_;
    }
  }

  alu_inline void TrilinearMapping ::
  map2world(const coord_t& p, coord_t& world) const
  {
    map2world(p[0], p[1], p[2], world);
    return ;
  }

  alu_inline void TrilinearMapping ::
  map2world(const alu3d_ctype x, const alu3d_ctype y,
            const alu3d_ctype z, coord_t& world ) const
  {
    const alu3d_ctype yz  = y * z ;
    const alu3d_ctype xz  = x * z ;
    const alu3d_ctype xy  = x * y ;
    const alu3d_ctype xyz = x * yz ;
    world [0] = a [0][0] + a [1][0] * x + a [2][0] * y + a [3][0] * z + a [4][0] * xy + a [5][0] * yz + a [6][0] * xz + a [7][0] * xyz ;
    world [1] = a [0][1] + a [1][1] * x + a [2][1] * y + a [3][1] * z + a [4][1] * xy + a [5][1] * yz + a [6][1] * xz + a [7][1] * xyz ;
    world [2] = a [0][2] + a [1][2] * x + a [2][2] * y + a [3][2] * z + a [4][2] * xy + a [5][2] * yz + a [6][2] * xz + a [7][2] * xyz ;
    return ;
  }

  alu_inline void TrilinearMapping :: linear(const coord_t& p )
  {
    linear(p[0], p[1], p[2]);
  }

  alu_inline void TrilinearMapping :: linear(const alu3d_ctype x,
                                             const alu3d_ctype y,
                                             const alu3d_ctype z)
  {
    if( ! calcedLinear_ )
    {
      const alu3d_ctype yz = y * z ;
      const alu3d_ctype xz = x * z ;
      const alu3d_ctype xy = x * y ;

      // derivatives with respect to x
      Df[0][0] = a[1][0] + y * a[4][0] + z * a[6][0] + yz * a[7][0] ;
      Df[0][1] = a[1][1] + y * a[4][1] + z * a[6][1] + yz * a[7][1] ;
      Df[0][2] = a[1][2] + y * a[4][2] + z * a[6][2] + yz * a[7][2] ;

      // derivatives with respect to y
      Df[1][0] = a[2][0] + x * a[4][0] + z * a[5][0] + xz * a[7][0] ;
      Df[1][1] = a[2][1] + x * a[4][1] + z * a[5][1] + xz * a[7][1] ;
      Df[1][2] = a[2][2] + x * a[4][2] + z * a[5][2] + xz * a[7][2] ;

      // derivatives with respect to z
      Df[2][0] = a[3][0] + y * a[5][0] + x * a[6][0] + xy * a[7][0] ;
      Df[2][1] = a[3][1] + y * a[5][1] + x * a[6][1] + xy * a[7][1] ;
      Df[2][2] = a[3][2] + y * a[5][2] + x * a[6][2] + xy * a[7][2] ;

      // set calced det to affine (true if affine false otherwise)
      calcedLinear_ = affine_ ;
    }
  }

  alu_inline alu3d_ctype TrilinearMapping :: det(const coord_t& point)
  {
    // use cached value of determinant
    if( calcedDet_ ) return DetDf;

    //  Determinante der Abbildung f:[-1,1]^3 -> Hexaeder im Punkt point.
    linear (point) ;

    // code generated by maple
    const alu3d_ctype t4  = Df[0][0] * Df[1][1];
    const alu3d_ctype t6  = Df[0][0] * Df[1][2];
    const alu3d_ctype t8  = Df[0][1] * Df[1][0];
    const alu3d_ctype t10 = Df[0][2] * Df[1][0];
    const alu3d_ctype t12 = Df[0][1] * Df[2][0];
    const alu3d_ctype t14 = Df[0][2] * Df[2][0];

    // determinant
    DetDf = (t4*Df[2][2]-t6*Df[2][1]-t8*Df[2][2]+
             t10*Df[2][1]+t12*Df[1][2]-t14*Df[1][1]);

    assert( DetDf > 0 );
    //: ( std::cout << "DetDf wrong: " << DetDf << std::endl,false ) );

    // set calced det to affine (true if affine false otherwise)
    calcedDet_ = affine_ ;
    return DetDf;
  }

  alu_inline void TrilinearMapping :: inverse(const coord_t& point)
  {
    // return when inverse already calculated
    if( calcedInv_ ) return ;

    //  Kramer - Regel, det() rechnet Df und DetDf neu aus.
    const alu3d_ctype val = 1.0 / det(point) ;

    // calculate inverse^T
    Dfi[0][0] = ( Df[1][1] * Df[2][2] - Df[2][1] * Df[1][2] ) * val ;
    Dfi[1][0] = ( Df[2][0] * Df[1][2] - Df[1][0] * Df[2][2] ) * val ;
    Dfi[2][0] = ( Df[1][0] * Df[2][1] - Df[2][0] * Df[1][1] ) * val ;
    Dfi[0][1] = ( Df[2][1] * Df[0][2] - Df[0][1] * Df[2][2] ) * val ;
    Dfi[1][1] = ( Df[0][0] * Df[2][2] - Df[2][0] * Df[0][2] ) * val ;
    Dfi[2][1] = ( Df[2][0] * Df[0][1] - Df[0][0] * Df[2][1] ) * val ;
    Dfi[0][2] = ( Df[0][1] * Df[1][2] - Df[1][1] * Df[0][2] ) * val ;
    Dfi[1][2] = ( Df[1][0] * Df[0][2] - Df[0][0] * Df[1][2] ) * val ;
    Dfi[2][2] = ( Df[0][0] * Df[1][1] - Df[1][0] * Df[0][1] ) * val ;

    // set calcedInv_ to affine (true if affine false otherwise)
    calcedInv_ = affine_;
    return ;
  }

  alu_inline void TrilinearMapping::world2map (const coord_t& wld , coord_t& map )
  {
    //  Newton - Iteration zum Invertieren der Abbildung f.
    double err = 10.0 * _epsilon ;
#ifndef NDEBUG
    int count = 0 ;
#endif
    // start with barycenter
    map [0] = map [1] = map [2] = 0.5 ;
    coord_t upd ;
    do {
      // do mapping
      map2world (map, upd) ;
      // get inverse
      inverse ( map ) ;
      const alu3d_ctype u0 = upd [0] - wld [0] ;
      const alu3d_ctype u1 = upd [1] - wld [1] ;
      const alu3d_ctype u2 = upd [2] - wld [2] ;

      // jacobian is stored as transposed
      const alu3d_ctype c0 = Dfi [0][0] * u0 + Dfi [1][0] * u1 + Dfi [2][0] * u2 ;
      const alu3d_ctype c1 = Dfi [0][1] * u0 + Dfi [1][1] * u1 + Dfi [2][1] * u2 ;
      const alu3d_ctype c2 = Dfi [0][2] * u0 + Dfi [1][2] * u1 + Dfi [2][2] * u2 ;
      map [0] -= c0 ;
      map [1] -= c1 ;
      map [2] -= c2 ;
      err = std::abs (c0) + std::abs (c1) + std::abs (c2) ;
      assert (count ++ < 1000) ;
    } while (err > _epsilon) ;
    return ;
  }

  //- Bilinear surface mapping
  // Constructor for FieldVectors
  alu_inline SurfaceNormalCalculator :: SurfaceNormalCalculator()
  {
    alu3d_ctype p[3] = {0.0,0.0,0.0};
    //initialize with zero
    buildMapping(p,p,p,p);
  }

  // the real constructor, this can be called for FieldVectors
  // and double[3], we dont have to convert one type
  template <class vector_t>
  alu_inline void SurfaceNormalCalculator ::
  buildMapping  (const vector_t & _p0, const vector_t & _p1,
                 const vector_t & _p2, const vector_t & _p3)
  {
    alu3d_ctype b[4][3];
    buildMapping( _p0, _p1, _p2, _p3, b );
  }

  // the real constructor, this can be called for FieldVectors
  // and double[3], we dont have to convert one type
  template <class vector_t>
  alu_inline void SurfaceNormalCalculator ::
  buildMapping  (const vector_t & _p0, const vector_t & _p1,
                 const vector_t & _p2, const vector_t & _p3,
                 alu3d_ctype (&_b)[4][3])
  {

    _b [0][0] = _p0 [0] ;
    _b [0][1] = _p0 [1] ;
    _b [0][2] = _p0 [2] ;
    _b [1][0] = _p1 [0] - _p0 [0] ;
    _b [1][1] = _p1 [1] - _p0 [1] ;
    _b [1][2] = _p1 [2] - _p0 [2] ;
    _b [2][0] = _p2 [0] - _p0 [0] ;
    _b [2][1] = _p2 [1] - _p0 [1] ;
    _b [2][2] = _p2 [2] - _p0 [2] ;
    _b [3][0] = _p3 [0] - _p2 [0] - _b [1][0] ;
    _b [3][1] = _p3 [1] - _p2 [1] - _b [1][1] ;
    _b [3][2] = _p3 [2] - _p2 [2] - _b [1][2] ;

    _n [0][0] = _b [1][1] * _b [2][2] - _b [1][2] * _b [2][1] ;
    _n [0][1] = _b [1][2] * _b [2][0] - _b [1][0] * _b [2][2] ;
    _n [0][2] = _b [1][0] * _b [2][1] - _b [1][1] * _b [2][0] ;
    _n [1][0] = _b [1][1] * _b [3][2] - _b [1][2] * _b [3][1] ;
    _n [1][1] = _b [1][2] * _b [3][0] - _b [1][0] * _b [3][2] ;
    _n [1][2] = _b [1][0] * _b [3][1] - _b [1][1] * _b [3][0] ;
    _n [2][0] = _b [3][1] * _b [2][2] - _b [3][2] * _b [2][1] ;
    _n [2][1] = _b [3][2] * _b [2][0] - _b [3][0] * _b [2][2] ;
    _n [2][2] = _b [3][0] * _b [2][1] - _b [3][1] * _b [2][0] ;


    {
      alu3d_ctype sum = 0.0;
      // sum all factor from non-linear terms
      for(int j=0; j<3; ++j)
      {
        sum += std::abs(_b[3][j]);
      }

      // mapping is affine when all higher terms are zero
      _affine = (sum < _epsilon);
    }

    return ;
  }

  alu_inline SurfaceNormalCalculator ::
  SurfaceNormalCalculator(const SurfaceNormalCalculator & m)
  {
    // copy n
    {
      for (int i = 0 ; i < 3 ; ++i)
        for (int j = 0 ; j < 3 ; ++j)
          _n [i][j] = m._n [i][j] ;
    }
    _affine = m._affine;
    return ;
  }

  alu_inline void SurfaceNormalCalculator::
  normal (const coord2_t& map, coord3_t& norm) const
  {
    normal(map[0],map[1],norm);
    return ;
  }

  alu_inline void SurfaceNormalCalculator ::
  normal (const alu3d_ctype x, const alu3d_ctype y, coord3_t& norm) const {
    norm [0] = -(_n [0][0] + _n [1][0] * x + _n [2][0] * y);
    norm [1] = -(_n [0][1] + _n [1][1] * x + _n [2][1] * y);
    norm [2] = -(_n [0][2] + _n [1][2] * x + _n [2][2] * y);
    return ;
  }

  alu_inline void SurfaceNormalCalculator ::
  negativeNormal (const coord2_t& map, coord3_t& norm) const
  {
    negativeNormal(map[0],map[1],norm);
    return ;
  }

  alu_inline void SurfaceNormalCalculator ::
  negativeNormal(const alu3d_ctype x, const alu3d_ctype y, coord3_t& norm) const {
    norm [0] = (_n [0][0] + _n [1][0] * x + _n [2][0] * y);
    norm [1] = (_n [0][1] + _n [1][1] * x + _n [2][1] * y);
    norm [2] = (_n [0][2] + _n [1][2] * x + _n [2][2] * y);
    return ;
  }



  // BilinearSurfaceMapping
  // ----------------------

  // Constructor for FieldVectors
  alu_inline BilinearSurfaceMapping ::
  BilinearSurfaceMapping ()
  {
    alu3d_ctype p[3] = {0.0,0.0,0.0};
    //initialize with zero
    buildMapping(p,p,p,p);
  }

  //- Bilinear surface mapping
  // Constructor for FieldVectors
  alu_inline BilinearSurfaceMapping ::
  BilinearSurfaceMapping (const coord3_t& x0, const coord3_t& x1,
                          const coord3_t& x2, const coord3_t& x3)
  {
    buildMapping(x0,x1,x2,x3);
  }

  // Constructor for double[3]
  alu_inline BilinearSurfaceMapping ::
  BilinearSurfaceMapping (const double3_t & x0, const double3_t & x1,
                          const double3_t & x2, const double3_t & x3)
  {
    buildMapping(x0,x1,x2,x3);
  }

  // the real constructor, this can be called for FieldVectors
  // and double[3], we dont have to convert one type
  template <class vector_t>
  alu_inline void BilinearSurfaceMapping ::
  buildMapping  (const vector_t & _p0, const vector_t & _p1,
                 const vector_t & _p2, const vector_t & _p3)
  {
    BaseType :: buildMapping( _p0, _p1, _p2, _p3, _b );
    // initialize flags
    _calcedInv = _calcedTransposed = _calcedMatrix = false ;
    return ;
  }

  alu_inline BilinearSurfaceMapping ::
  BilinearSurfaceMapping (const BilinearSurfaceMapping & m)
    : BaseType(m)
  {
    // copy _b
    {
      for (int i = 0 ; i < 4 ; ++i)
        for (int j = 0 ; j < 3 ; ++j)
          _b [i][j] = m._b [i][j] ;
    }

    // initialize flags
    _calcedInv = _calcedTransposed = _calcedMatrix = false ;
    return ;
  }

  alu_inline void BilinearSurfaceMapping ::
  map2world (const coord2_t& map, coord3_t& wld) const
  {
    map2world(map[0],map[1],wld);
  }

  alu_inline void BilinearSurfaceMapping ::
  map2world (const alu3d_ctype x, const alu3d_ctype y, coord3_t& w) const
  {
    const alu3d_ctype xy = x * y ;
    w[0] = _b [0][0] + x * _b [1][0] + y * _b [2][0] + xy * _b [3][0] ;
    w[1] = _b [0][1] + x * _b [1][1] + y * _b [2][1] + xy * _b [3][1] ;
    w[2] = _b [0][2] + x * _b [1][2] + y * _b [2][2] + xy * _b [3][2] ;
    return ;
  }


  alu_inline void BilinearSurfaceMapping ::
  map2worldnormal (const alu3d_ctype x,
                   const alu3d_ctype y,
                   const alu3d_ctype z,
                   coord3_t& w) const
  {
    normal(x,y,normal_);

    const alu3d_ctype xy = x * y ;
    w[0] = _b [0][0] + x * _b [1][0] + y * _b [2][0] + xy * _b [3][0] + z*normal_[0];
    w[1] = _b [0][1] + x * _b [1][1] + y * _b [2][1] + xy * _b [3][1] + z*normal_[1];
    w[2] = _b [0][2] + x * _b [1][2] + y * _b [2][2] + xy * _b [3][2] + z*normal_[2];
    return ;
  }

  alu_inline void BilinearSurfaceMapping ::
  map2worldlinear(const alu3d_ctype x, const alu3d_ctype y, const alu3d_ctype z) const
  {
    normal(x,y,normal_);

    Df[0][0] = _b [1][0] + y * _b [3][0] + z * _n[1][0] ;
    Df[1][0] = _b [1][1] + y * _b [3][1] + z * _n[1][1] ;
    Df[2][0] = _b [1][2] + y * _b [3][2] + z * _n[1][2] ;

    Df[0][1] = _b [2][0] + x * _b [3][0] + z * _n[2][0] ;
    Df[1][1] = _b [2][1] + x * _b [3][1] + z * _n[2][1] ;
    Df[2][1] = _b [2][2] + x * _b [3][2] + z * _n[2][2] ;

    Df[0][2] = normal_[0];
    Df[1][2] = normal_[1];
    Df[2][2] = normal_[2];

    return ;
  }

  alu_inline const BilinearSurfaceMapping:: matrix_t&
  BilinearSurfaceMapping::jacobianTransposed(const coord2_t & local) const
  {
    if( ! _calcedMatrix )
    {
      const alu3d_ctype x = local[0];
      const alu3d_ctype y = local[1];

      matrix_[0][0] = _b [1][0] + y * _b [3][0] ;
      matrix_[0][1] = _b [1][1] + y * _b [3][1] ;
      matrix_[0][2] = _b [1][2] + y * _b [3][2] ;

      matrix_[1][0] = _b [2][0] + x * _b [3][0] ;
      matrix_[1][1] = _b [2][1] + x * _b [3][1] ;
      matrix_[1][2] = _b [2][2] + x * _b [3][2] ;

      // only true for affine mappings
      _calcedMatrix = _affine ;
    }

    return matrix_;
  }

  // calculates determinant of face mapping
  alu_inline alu3d_ctype BilinearSurfaceMapping :: det(const coord2_t& point ) const
  {
    // calculate normal
    normal(point[0], point[1], normal_);

    // return length
    return normal_.two_norm();
  }

  alu_inline void BilinearSurfaceMapping :: inverse(const coord3_t& point ) const
  {
    if( _calcedInv ) return ;

    //  Determinante der Abbildung f:[-1,1]^3 -> Hexaeder im Punkt point.
    map2worldlinear (point[0],point[1],point[2]) ;

    //  Kramer - Regel, det() rechnet Df und DetDf neu aus.
    const alu3d_ctype val = 1.0 / Df.determinant();

    Dfi[0][0] = ( Df[1][1] * Df[2][2] - Df[1][2] * Df[2][1] ) * val ;
    Dfi[0][1] = ( Df[0][2] * Df[2][1] - Df[0][1] * Df[2][2] ) * val ;
    Dfi[0][2] = ( Df[0][1] * Df[1][2] - Df[0][2] * Df[1][1] ) * val ;
    Dfi[1][0] = ( Df[1][2] * Df[2][0] - Df[1][0] * Df[2][2] ) * val ;
    Dfi[1][1] = ( Df[0][0] * Df[2][2] - Df[0][2] * Df[2][0] ) * val ;
    Dfi[1][2] = ( Df[0][2] * Df[1][0] - Df[0][0] * Df[1][2] ) * val ;
    Dfi[2][0] = ( Df[1][0] * Df[2][1] - Df[1][1] * Df[2][0] ) * val ;
    Dfi[2][1] = ( Df[0][1] * Df[2][0] - Df[0][0] * Df[2][1] ) * val ;
    Dfi[2][2] = ( Df[0][0] * Df[1][1] - Df[0][1] * Df[1][0] ) * val ;

    // only true for affine mappings
    _calcedInv = _affine ;
    return ;
  }

  alu_inline const BilinearSurfaceMapping:: inv_t&
  BilinearSurfaceMapping::jacobianInverseTransposed(const coord2_t & local) const
  {
    // if calculated return
    if( _calcedTransposed) return invTransposed_;

    tmp_[0] = local[0];
    tmp_[1] = local[1];
    tmp_[2] = 0.0;

    inverse (tmp_) ;

    // calculate transposed inverse
    invTransposed_[0][0] = Dfi[0][0];
    invTransposed_[0][1] = Dfi[1][0];

    invTransposed_[1][0] = Dfi[0][1];
    invTransposed_[1][1] = Dfi[1][1];

    invTransposed_[2][0] = Dfi[0][2];
    invTransposed_[2][1] = Dfi[1][2];

    // only true for affine mappings
    _calcedTransposed = _affine ;

    return invTransposed_;
  }

  alu_inline void BilinearSurfaceMapping::world2map (const coord3_t& wld , coord2_t& map ) const
  {
    //  Newton - Iteration zum Invertieren der Abbildung f.
    double err = 10.0 * _epsilon ;
    coord3_t map_ (0.5);
#ifndef NDEBUG
    int count = 0 ;
#endif
    coord3_t upd ;
    do {
      // apply mapping
      map2worldnormal (map_[0],map_[1],map_[2], upd) ;
      // calculate inverse
      inverse (map_) ;
      const alu3d_ctype u0 = upd [0] - wld [0] ;
      const alu3d_ctype u1 = upd [1] - wld [1] ;
      const alu3d_ctype u2 = upd [2] - wld [2] ;
      const alu3d_ctype c0 = Dfi [0][0] * u0 + Dfi [0][1] * u1 + Dfi [0][2] * u2 ;
      const alu3d_ctype c1 = Dfi [1][0] * u0 + Dfi [1][1] * u1 + Dfi [1][2] * u2 ;
      const alu3d_ctype c2 = Dfi [2][0] * u0 + Dfi [2][1] * u1 + Dfi [2][2] * u2 ;
      map_ [0] -= c0 ;
      map_ [1] -= c1 ;
      map_ [2] -= c2 ;
      err = std::abs (c0) + std::abs (c1) + std::abs (c2) ;
      assert (count ++ < 3000);
    }
    while (err > _epsilon) ;

    // get local coordinates
    map[0] = map_[0];
    map[1] = map_[1];
    return ;
  }



  // BilinearMapping
  // ---------------

  template< int cdim >
  alu_inline BilinearMapping< cdim >::BilinearMapping ()
    : calcedMatrix_( false ),
      calcedDet_( false ),
      calcedInv_( false )
  {
    for( int i = 0; i < 4; ++i )
      for( int j = 0; j < cdim; ++j )
        _b[ i ][ j ] = ctype( 0 );
    affine_ = true;
  }


  template< int cdim >
  alu_inline BilinearMapping< cdim >
  ::BilinearMapping ( const world_t &p0, const world_t &p1,
                      const world_t &p2, const world_t &p3 )
  {
    buildMapping( p0, p1, p2, p3 );
  }


  template< int cdim >
  alu_inline BilinearMapping< cdim >
  ::BilinearMapping ( const ctype (&p0)[ cdim ], const ctype (&p1)[ cdim ],
                      const ctype (&p2)[ cdim ], const ctype (&p3)[ cdim ] )
  {
    buildMapping( p0, p1, p2, p3 );
  }


  template< int cdim >
  alu_inline bool BilinearMapping< cdim >::affine () const
  {
    return affine_;
  }


  template< int cdim >
  alu_inline void BilinearMapping< cdim >::map2world ( const map_t &m, world_t &w ) const
  {
    map2world( m[0], m[1], w );
  }


  template< int cdim >
  alu_inline void BilinearMapping< cdim >::map2world ( const ctype x, const ctype y, world_t &w ) const
  {
    const alu3d_ctype xy = x * y;
    for( int i = 0; i < cdim; ++i )
      w[i] = _b [0][i] + x * _b [1][i] + y * _b [2][i] + xy * _b [3][i];
  }


  template< int cdim >
  alu_inline void BilinearMapping< cdim >::world2map ( const world_t &w, map_t &m ) const
  {
    world_t dw;
    m[0] = m[1] = 0.5;
    map2world( m, dw );
    dw -= w;

    alu3d_ctype step;
    do {
      step = 0;
      for( int j = 0; j < 2; ++j )
      {
        world_t d;
        for( int i = 0; i < cdim; ++i )
          d[i] = _b [j+1][i] + m[1-j] * _b [3][i];
        const ctype dd = d*d;
        if( dd < ALUnumericEpsilon*ALUnumericEpsilon )
          continue;

        const ctype alpha = -(dw*d) / dd;
        dw.axpy( alpha, d );
        m[j] += alpha;
        step += std::abs( alpha );
      }
    }
    while( step > ALUnumericEpsilon );
    //while( dw.two_norm2() > ALUnumericEpsilon*ALUnumericEpsilon );
  }


  template< int cdim >
  alu_inline typename BilinearMapping< cdim >::ctype
  BilinearMapping< cdim >::det ( const map_t &m ) const
  {
    inverse( m );
    return det_;
  }

  template<>
  alu_inline BilinearMapping< 2 >::ctype
  BilinearMapping< 2 >::det ( const map_t &m ) const
  {
    if( !calcedDet_ )
    {
      map2worldlinear( m[0], m[1] );

      const world_t &u = matrix_[0];
      const world_t &v = matrix_[1];

      det_ = std::abs( u[0] * v[1] - u[1] * v[0] );
      calcedDet_ = affine();
    }
    return det_;
  }

  template<>
  alu_inline BilinearMapping< 3 >::ctype
  BilinearMapping< 3 >::det ( const map_t &m ) const
  {
    if( !calcedDet_ )
    {
      map2worldlinear( m[0], m[1] );

      const world_t &u = matrix_[0];
      const world_t &v = matrix_[1];

      world_t n;
      for ( int i = 0; i < 3; ++i )
        n[i] = v[(i+1)%3] * u[(i+2)%3] - v[(i+2)%3] * u[(i+1)%3];

      det_ = n.two_norm();
      calcedDet_ = affine();
    }
    return det_;
  }


  template< int cdim >
  alu_inline const typename BilinearMapping< cdim >::matrix_t &
  BilinearMapping< cdim >::jacobianTransposed ( const map_t &m ) const
  {
    map2worldlinear( m[0], m[1] );
    return matrix_;
  }


  template< int cdim >
  alu_inline const typename BilinearMapping< cdim >::inv_t &
  BilinearMapping< cdim >::jacobianInverseTransposed ( const map_t &m ) const
  {
    inverse( m );
    return invTransposed_;
  }


  template< int cdim >
  template< class vector_t >
  alu_inline void BilinearMapping< cdim >
  ::buildMapping ( const vector_t &p0, const vector_t &p1,
                   const vector_t &p2, const vector_t &p3 )
  {
    for( int i = 0; i < cdim; ++i )
    {
      _b [0][i] = p0 [i];
      _b [1][i] = p1 [i] - p0 [i];
      _b [2][i] = p2 [i] - p0 [i];
      _b [3][i] = p3 [i] - p2 [i] - _b [1][i];
    }

    ctype sum = std::abs( _b [3][0] );
    for( int i = 1; i < cdim; ++i )
      sum += std::abs( _b [3][i] );
    affine_ = (sum < ALUnumericEpsilon );

    calcedMatrix_ = calcedDet_ = calcedInv_ = false;
  }


  template< int cdim >
  alu_inline void BilinearMapping< cdim >
  ::multTransposedMatrix ( const matrix_t &A, FieldMatrix< ctype, 2, 2 > &C )
  {
    for( int i = 0; i < 2; ++i )
    {
      for( int j = 0; j < 2; ++j )
      {
        C[i][j] = A[i][0] * A[j][0];
        for( int k=1; k < cdim; ++k )
          C[i][j] += A[i][k] * A[j][k];
      }
    }
  }


  template< int cdim >
  alu_inline void BilinearMapping< cdim >
  ::multMatrix ( const matrix_t &A, const FieldMatrix< ctype, 2, 2 > &B, inv_t &C )
  {
    for( int i = 0; i < cdim; ++i )
      for( int j = 0; j < 2; ++j )
        C[i][j] = A[0][i] * B[0][j] + A[1][i] * B[1][j];
  }


  template< int cdim >
  alu_inline void BilinearMapping< cdim >
  ::map2worldlinear ( const alu3d_ctype x, const alu3d_ctype y ) const
  {
    if( !calcedMatrix_ )
    {
      for( int i = 0; i < cdim; ++i )
      {
        matrix_[0][i] = _b [1][i] + y * _b [3][i];
        matrix_[1][i] = _b [2][i] + x * _b [3][i];
      }
      calcedMatrix_ = affine();
    }
  }


  template<>
  alu_inline void BilinearMapping< 2 >::inverse ( const map_t &m ) const
  {
    if( !calcedInv_ )
    {
      map2worldlinear ( m[0], m[1] );
      det_ = std::abs( FMatrixHelp::invertMatrix( matrix_, invTransposed_ ) );
      calcedDet_ = calcedInv_ = affine();
    }
  }

  template< int cdim >
  alu_inline void BilinearMapping< cdim >::inverse ( const map_t &m ) const
  {
    // use least squares approach
    if( !calcedInv_ )
    {
      FieldMatrix< ctype, 2, 2 > AT_A, inv_AT_A;
      map2worldlinear ( m[0], m[1] );
      multTransposedMatrix( matrix_, AT_A );
      FMatrixHelp::invertMatrix( AT_A, inv_AT_A );
      multMatrix( matrix_, inv_AT_A, invTransposed_ );
      calcedInv_ = affine();
    }
  }



  ////////////////////////////////////////////////////////////////////////
  //
  //  Tetra specializations
  //  -- tetra spec
  //
  ////////////////////////////////////////////////////////////////////////

  //- Bilinear surface mapping
  // Constructor for FieldVectors
  template <int cdim, int mydim>
  alu_inline LinearMapping<cdim, mydim> ::
  LinearMapping ()
    : _matrix ( 0.0 )
      , _invTransposed( 0.0 )
      , _p0( 0.0 )
      , _calcedInv( false )
      , _calcedDet( false )
  {}

  // copy constructor
  template <int cdim, int mydim>
  alu_inline LinearMapping<cdim, mydim> ::
  LinearMapping (const LinearMapping & m)
    : _matrix ( m._matrix )
      , _invTransposed( m._invTransposed )
      , _p0( m._p0 )
      , _calcedInv( m._calcedInv )
      , _calcedDet( m._calcedDet )
  {}

  // the real constructor, this can be called for FieldVectors
  // and double[3], we dont have to convert one type
  template <>
  template <class vector_t>
  alu_inline void LinearMapping<3, 3> ::
  buildMapping  (const vector_t & p0, const vector_t & p1,
                 const vector_t & p2, const vector_t & p3 )
  {
    _matrix [0][0] = p1[0] - p0 [0] ;
    _matrix [0][1] = p1[1] - p0 [1] ;
    _matrix [0][2] = p1[2] - p0 [2] ;

    _matrix [1][0] = p2[0] - p0 [0] ;
    _matrix [1][1] = p2[1] - p0 [1] ;
    _matrix [1][2] = p2[2] - p0 [2] ;

    _matrix [2][0] = p3[0] - p0 [0] ;
    _matrix [2][1] = p3[1] - p0 [1] ;
    _matrix [2][2] = p3[2] - p0 [2] ;

    _p0[0] = p0[0];
    _p0[1] = p0[1];
    _p0[2] = p0[2];

    // initialize flags
    _calcedDet = _calcedInv = false ;
    return ;
  }

  // the real constructor, this can be called for FieldVectors
  // and double[3], we dont have to convert one type
  template <>
  template <class vector_t>
  alu_inline void LinearMapping<3, 2> ::
  buildMapping  (const vector_t & p0, const vector_t & p1,
                 const vector_t & p2)
  {
    _matrix [0][0] = p1[0] - p0 [0] ;
    _matrix [0][1] = p1[1] - p0 [1] ;
    _matrix [0][2] = p1[2] - p0 [2] ;

    _matrix [1][0] = p2[0] - p0 [0] ;
    _matrix [1][1] = p2[1] - p0 [1] ;
    _matrix [1][2] = p2[2] - p0 [2] ;

    _p0[0] = p0[0];
    _p0[1] = p0[1];
    _p0[2] = p0[2];

    // initialize flags
    _calcedDet = _calcedInv = false ;
    return ;
  }

  // the real constructor,
  // this can be called for FieldVectors
  // and double[3], we dont have to convert one type
  template <int cdim, int mydim>
  template <class vector_t>
  alu_inline void LinearMapping<cdim, mydim> ::
  buildMapping  (const vector_t & p0, const vector_t & p1)
  {
    assert( mydim == 1 );

    _matrix [0][0] = p1[0] - p0 [0] ;
    _matrix [0][1] = p1[1] - p0 [1] ;
    _matrix [0][2] = p1[2] - p0 [2] ;

    _p0[0] = p0[0];
    _p0[1] = p0[1];
    _p0[2] = p0[2];

    // initialize flags
    _calcedDet = _calcedInv = false ;
    return ;
  }


  // the real constructor, this can be called for FieldVectors
  // and double[3], we dont have to convert one type
  template <>
  template <class vector_t>
  alu_inline void LinearMapping<2, 2> ::
  buildMapping  (const vector_t & p0,
                 const vector_t & p1,
                 const vector_t & p2)
  {
    _matrix [0][0] = p1[0] - p0 [0] ;
    _matrix [0][1] = p1[1] - p0 [1] ;

    _matrix [1][0] = p2[0] - p0 [0] ;
    _matrix [1][1] = p2[1] - p0 [1] ;

    _p0[0] = p0[0];
    _p0[1] = p0[1];

    // initialize flags
    _calcedDet = _calcedInv = false ;
    return ;
  }

  // the real constructor, this can be called for FieldVectors
  // and double[3], we dont have to convert one type
  template <>
  template <class vector_t>
  alu_inline void LinearMapping<2, 1> ::
  buildMapping  (const vector_t & p0, const vector_t & p1)
  {
    _matrix [0][0] = p1[0] - p0 [0] ;
    _matrix [0][1] = p1[1] - p0 [1] ;

    _p0[0] = p0[0];
    _p0[1] = p0[1];

    _det = std::sqrt( (_matrix [0][0] * _matrix [0][0]) +
                      (_matrix [0][1] * _matrix [0][1]) );

    // initialize flags
    _calcedDet = true;
    _calcedInv = false ;
    return ;
  }

  template<>
  template< class vector_t >
  alu_inline void LinearMapping< 2, 0 >::buildMapping ( const vector_t &p0 )
  {
    _p0[0] = p0[0];
    _p0[1] = p0[1];

    _det = 1.0;

    // initialize flags
    _calcedDet = _calcedInv = true;
  }

  template<>
  template< class vector_t >
  alu_inline void LinearMapping< 3, 0 >::buildMapping ( const vector_t &p0 )
  {
    _p0[0] = p0[0];
    _p0[1] = p0[1];
    _p0[2] = p0[2];

    _det = 1.0;

    // initialize flags
    _calcedDet = _calcedInv = true;
  }

  // local --> global
  template <int cdim, int mydim>
  alu_inline void LinearMapping<cdim, mydim> ::
  map2world (const map_t& local, world_t& global) const
  {
    // initialize
    global = _p0;

    // multiply with (transposed)
    _matrix.umtv(local, global);
  }

  // global --> local
  template <int cdim, int mydim>
  alu_inline void LinearMapping<cdim, mydim> ::
  world2map (const world_t& global, map_t& local) const
  {
    // initialize
    world_t globalCoord( global );
    // substract p0
    globalCoord -= _p0;

    // multiply with jacobian inverse transposed
    jacobianInverseTransposed( local ).mtv(globalCoord, local);
  }


  // tetra mapping
  template <int cdim, int mydim>
  alu_inline void LinearMapping<cdim, mydim> ::
  inverse(const map_t& local) const
  {
    // invert transposed matrix and return determinant
    _det = std::abs( FMatrixHelp::invertMatrix(_matrix , _invTransposed ) );
    // set flag
    _calcedDet = _calcedInv = true ;
  }

  template <>
  alu_inline void LinearMapping<3, 0> ::
  inverse(const map_t& local) const
  {
    // invert transposed matrix and return determinant
    _det = 1.;
    // set flag
    _calcedDet = _calcedInv = true ;
  }
  template <>
  alu_inline void LinearMapping<2, 0> ::
  inverse(const map_t& local) const
  {
    // invert transposed matrix and return determinant
    _det = 1.;
    // set flag
    _calcedDet = _calcedInv = true ;
  }

  // tetra mapping
  template <int cdim, int mydim>
  alu_inline void LinearMapping<cdim, mydim> ::
  calculateDeterminant(const map_t& local) const
  {
    inverse( local );
  }

  // triangle mapping
  template <>
  alu_inline void LinearMapping<3, 2> ::
  inverse(const map_t& local) const
  {
    inverseCodimOne( local );
  }

  // edge mapping
  template <>
  alu_inline void LinearMapping<2, 1> ::
  inverse(const map_t& local) const
  {
    inverseCodimOne( local );
  }

  template <>
  alu_inline void LinearMapping<3, 0> ::
  inverseCodimOne(const map_t& local) const
  {}

  template <>
  alu_inline void LinearMapping<2, 0> ::
  inverseCodimOne(const map_t& local) const
  {}

  template <int cdim, int mydim>
  alu_inline void LinearMapping<cdim, mydim> ::
  inverseCodimOne(const map_t& local) const
  {
    // use least squares approach
    FieldMatrix<ctype, mydim, mydim> AT_A;

    /*
       inv_t matrix;
       for( int i=0; i<cdim; ++i)
       for( int j=0; j<mydim; ++j)
       {
        matrix[i][j] = _matrix[j][i];
       }
     */

    // calc ret = A^T*A
    //FMatrixHelp::multTransposedMatrix( matrix, AT_A);
    multTransposedMatrix(_matrix, AT_A );

    // calc Jinv_ = A (A^T*A)^-1
    FieldMatrix< ctype, mydim, mydim> inv_AT_A;

    FMatrixHelp :: invertMatrix( AT_A, inv_AT_A );
    //FMatrixHelp :: multMatrix( matrix, inv_AT_A, _invTransposed );
    multMatrix( _matrix, inv_AT_A, _invTransposed );

    // set flag
    _calcedInv = true ;
  }

  // triangle mapping
  template <>
  alu_inline void LinearMapping<3, 2> ::
  calculateDeterminant(const map_t& local) const
  {
    enum { cdim  = 3 };
    world_t tmpV; //! temporary memory
    world_t tmpU; //! temporary memory

    for(int i=0; i<cdim; ++i)
    {
      // p1 - p0 (see buildMapping method)
      tmpV[i] = _matrix[0][i];

      // p2 - p1 = (p2 - p0) - (p1 - p0)
      tmpU[i] = _matrix[1][i] - _matrix[0][i];
    }

    world_t globalCoord;

    // calculate scaled outer normal
    for(int i=0; i<cdim; ++i)
    {
      globalCoord[i] = (  tmpV[(i+1)%cdim] * tmpU[(i+2)%cdim]
                          - tmpV[(i+2)%cdim] * tmpU[(i+1)%cdim] );
    }

    // calculate determinant
    _det = globalCoord.two_norm();

    // set flag
    _calcedDet = true ;
  }

  template <int cdim, int mydim>
  alu_inline void LinearMapping<cdim, mydim> ::
  multTransposedMatrix(const matrix_t& matrix,
                       FieldMatrix<ctype, mydim, mydim>& result) const
  {
    typedef typename matrix_t::size_type size_type;
    for(size_type i=0; i<mydim; ++i)
    {
      for(size_type j=0; j<mydim; ++j)
      {
        result[i][j] = 0.0;
        for(size_type k=0; k<cdim; ++k)
        {
          result[i][j] += matrix[i][k] * matrix[j][k];
        }
      }
    }
  }

  template <int cdim, int mydim>
  alu_inline void LinearMapping<cdim, mydim> ::
  multMatrix ( const matrix_t &A,
               const FieldMatrix< ctype, mydim, mydim > &B,
               inv_t& ret ) const
  {
    //! calculates ret = A * B
    typedef typename matrix_t :: size_type size_type;

    for( size_type i = 0; i < cdim; ++i )
    {
      for( size_type j = 0; j < mydim; ++j )
      {
        ret[ i ][ j ] = 0 ;
        for( size_type k = 0; k < mydim; ++k )
          ret[ i ][ j ] += A[ k ][ i ] * B[ k ][ j ];
      }
    }
  }

  // edge mapping
  template <>
  alu_inline void LinearMapping<3, 1> ::
  inverse(const map_t& local) const
  {
    FieldMatrix<ctype, 1, 1> AT_A_;

    // calc ret = A^T*A
    multTransposedMatrix(_matrix, AT_A_ );

    // calc Jinv_ = A (A^T*A)^-1
    FieldMatrix< ctype, 1, 1 > inv_AT_A;
    FMatrixHelp :: invertMatrix( AT_A_, inv_AT_A );
    multMatrix( _matrix, inv_AT_A, _invTransposed );

    // set flag
    _calcedInv = true ;
  }

  // triangle mapping
  template <>
  alu_inline void LinearMapping<3, 1> ::
  calculateDeterminant(const map_t& local) const
  {
    // calculate length
    _det = std::sqrt( (_matrix[0][0] * _matrix[0][0]) +
                      (_matrix[0][1] * _matrix[0][1]) +
                      (_matrix[0][2] * _matrix[0][2]) );

    // set flag
    _calcedDet = true ;
  }
  // triangle mapping
  template <>
  alu_inline void LinearMapping<2, 1> ::
  calculateDeterminant(const map_t& local) const
  {
    // calculate length
    _det = std::sqrt( (_matrix[0][0] * _matrix[0][0]) +
                      (_matrix[0][1] * _matrix[0][1]) );

    // set flag
    _calcedDet = true ;
  }

  template <int cdim, int mydim>
  alu_inline typename LinearMapping< cdim, mydim >::ctype
  LinearMapping<cdim, mydim >::det( const map_t& local ) const
  {
    // return det if already calculated
    if( _calcedDet ) return _det;

    // calculate inverse
    calculateDeterminant( local );

    return _det;
  }

  template <int cdim, int mydim>
  alu_inline const typename LinearMapping<cdim, mydim> :: matrix_t&
  LinearMapping<cdim, mydim> ::
  jacobianTransposed(const map_t & local) const
  {
    return _matrix;
  }

  template <int cdim, int mydim>
  alu_inline const typename LinearMapping<cdim, mydim> :: inv_t&
  LinearMapping<cdim, mydim> ::
  jacobianInverseTransposed(const map_t & local) const
  {
    // if calculated return
    if( _calcedInv ) return _invTransposed;

    // calculate
    inverse ( local ) ;

    return _invTransposed;
  }

  template <>
  alu_inline const LinearMapping<3, 0> :: inv_t&
  LinearMapping<3, 0> ::
  jacobianInverseTransposed(const map_t & local) const
  {
    return _invTransposed;
  }

  template <>
  alu_inline const LinearMapping<2, 0> :: inv_t&
  LinearMapping<2, 0> ::
  jacobianInverseTransposed(const map_t & local) const
  {
    return _invTransposed;
  }

#if COMPILE_ALUGRID_LIB
  // Instantiation
  class TrilinearMapping ;
  template void TrilinearMapping::buildMapping< TrilinearMapping::coord_t >
    (const TrilinearMapping::coord_t& ,
    const TrilinearMapping::coord_t& ,
    const TrilinearMapping::coord_t& ,
    const TrilinearMapping::coord_t& ,
    const TrilinearMapping::coord_t& ,
    const TrilinearMapping::coord_t& ,
    const TrilinearMapping::coord_t& ,
    const TrilinearMapping::coord_t& );
  template void TrilinearMapping::buildMapping< TrilinearMapping::double_t >
    (const TrilinearMapping::double_t& ,
    const TrilinearMapping::double_t& ,
    const TrilinearMapping::double_t& ,
    const TrilinearMapping::double_t& ,
    const TrilinearMapping::double_t& ,
    const TrilinearMapping::double_t& ,
    const TrilinearMapping::double_t& ,
    const TrilinearMapping::double_t& );

  class SurfaceNormalCalculator ;

  template void SurfaceNormalCalculator::buildMapping< SurfaceNormalCalculator::coord3_t >
    (const SurfaceNormalCalculator::coord3_t & ,
    const SurfaceNormalCalculator::coord3_t & ,
    const SurfaceNormalCalculator::coord3_t & ,
    const SurfaceNormalCalculator::coord3_t & );

  template void SurfaceNormalCalculator::buildMapping< SurfaceNormalCalculator::double3_t >
    (const SurfaceNormalCalculator::double3_t & ,
    const SurfaceNormalCalculator::double3_t & ,
    const SurfaceNormalCalculator::double3_t & ,
    const SurfaceNormalCalculator::double3_t & );

  class BilinearSurfaceMapping ;

  template void BilinearSurfaceMapping::buildMapping< BilinearSurfaceMapping::coord3_t >
    (const BilinearSurfaceMapping::coord3_t & ,
    const BilinearSurfaceMapping::coord3_t & ,
    const BilinearSurfaceMapping::coord3_t & ,
    const BilinearSurfaceMapping::coord3_t & );

  template void BilinearSurfaceMapping::buildMapping< BilinearSurfaceMapping::double3_t >
    (const BilinearSurfaceMapping::double3_t & ,
    const BilinearSurfaceMapping::double3_t & ,
    const BilinearSurfaceMapping::double3_t & ,
    const BilinearSurfaceMapping::double3_t & );

  template class LinearMapping<3, 3> ;
  template void LinearMapping<3, 3>::buildMapping< LinearMapping<3, 3>::world_t >
    ( const LinearMapping<3, 3>::world_t&,
    const LinearMapping<3, 3>::world_t&,
    const LinearMapping<3, 3>::world_t&,
    const LinearMapping<3, 3>::world_t& );
  template void LinearMapping<3, 3>::buildMapping< LinearMapping<3, 3>::double_t >
    ( const LinearMapping<3, 3>::double_t&,
    const LinearMapping<3, 3>::double_t&,
    const LinearMapping<3, 3>::double_t&,
    const LinearMapping<3, 3>::double_t& );

  template class LinearMapping<3, 2> ;
  template void LinearMapping<3, 2>::buildMapping< LinearMapping<3, 2>::world_t >
    ( const LinearMapping<3, 2>::world_t&,
    const LinearMapping<3, 2>::world_t&,
    const LinearMapping<3, 2>::world_t&);
  template void LinearMapping<3, 2>::buildMapping< LinearMapping<3, 2>::double_t >
    ( const LinearMapping<3, 2>::double_t&,
    const LinearMapping<3, 2>::double_t&,
    const LinearMapping<3, 2>::double_t&);

  template class LinearMapping<2, 2> ;
  template void LinearMapping<2, 2>::buildMapping< LinearMapping<2, 2>::world_t >
    ( const LinearMapping<2, 2>::world_t&,
    const LinearMapping<2, 2>::world_t&,
    const LinearMapping<2, 2>::world_t&);
  template void LinearMapping<2, 2>::buildMapping< LinearMapping<2, 2>::double_t >
    ( const LinearMapping<2, 2>::double_t&,
    const LinearMapping<2, 2>::double_t&,
    const LinearMapping<2, 2>::double_t&);

  template class LinearMapping<3, 1> ;
  template void LinearMapping<3, 1>::buildMapping< LinearMapping<3, 1>::world_t >
    ( const LinearMapping<3, 1>::world_t&,
    const LinearMapping<3, 1>::world_t& );
  template void LinearMapping<3, 1>::buildMapping< LinearMapping<3, 1>::double_t >
    ( const LinearMapping<3, 1>::double_t&,
    const LinearMapping<3, 1>::double_t& );

  template class LinearMapping<2, 1> ;
  template void LinearMapping<2, 1>::buildMapping< LinearMapping<2, 1>::world_t >
    ( const LinearMapping<2, 1>::world_t&,
    const LinearMapping<2, 1>::world_t& );
  template void LinearMapping<2, 1>::buildMapping< LinearMapping<2, 1>::double_t >
    ( const LinearMapping<2, 1>::double_t&,
    const LinearMapping<2, 1>::double_t& );
  /// wtf?
  template void LinearMapping<2, 1>::buildMapping< LinearMapping<3, 1>::world_t >
    ( const LinearMapping<3, 1>::world_t&,
    const LinearMapping<3, 1>::world_t& );

  template class LinearMapping<3, 0> ;
  template void LinearMapping<3, 0>::buildMapping< LinearMapping<3, 0>::double_t >
    ( const LinearMapping<3, 0>::double_t& );
  template void LinearMapping<3, 0>::buildMapping< LinearMapping<3, 0>::world_t >
    ( const LinearMapping<3, 0>::world_t& );

  template class LinearMapping<2, 0> ;
  template void LinearMapping<2, 0>::buildMapping< LinearMapping<2, 0>::world_t >
    ( const LinearMapping<2, 0>::world_t& );
  template void LinearMapping<2, 0>::buildMapping< LinearMapping<2, 0>::double_t >
    ( const LinearMapping<2, 0>::double_t& );

  template class BilinearMapping< 2 > ;
  template void BilinearMapping< 2 >::buildMapping< BilinearMapping< 2 >::world_t >
    ( const BilinearMapping< 2 >::world_t&,
    const BilinearMapping< 2 >::world_t&,
    const BilinearMapping< 2 >::world_t&,
    const BilinearMapping< 2 >::world_t& );

  template class BilinearMapping< 3 > ;
  template void BilinearMapping< 3 >::buildMapping< BilinearMapping< 3 >::world_t >
    ( const BilinearMapping< 3 >::world_t&,
    const BilinearMapping< 3 >::world_t&,
    const BilinearMapping< 3 >::world_t&,
    const BilinearMapping< 3 >::world_t& );
#endif

} // end namespace Dune
#endif // end DUNE_ALUGRID_MAPPINGS_IMP_CC


==> anc/xt-super/dune-grid/dune/grid/alugrid/3d/topology.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include "topology.hh"

namespace Dune
{

  //- class ElementTopologyMapping
  template <>
  const int ElementTopologyMapping<tetra>::
  dune2aluFace_[EntityCount<tetra>::numFaces] = {3, 2, 1, 0};

  // which face in the ALUGrid hexa is the face in the dune reference hexa
  template <>
  const int ElementTopologyMapping<hexa>::
  dune2aluFace_[EntityCount<hexa>::numFaces] = {5, 3, 2, 4, 0, 1};

  // see gitter_geo.cc in the ALUGrid code for this mapping
  template <>
  const int ElementTopologyMapping<tetra>::
  dune2aluEdge_[EntityCount<tetra>::numEdges] = {0, 1, 3, 2, 4, 5};

  // and inverse mapping
  template <>
  const int ElementTopologyMapping<tetra>::
  alu2duneEdge_[EntityCount<tetra>::numEdges] = {0, 1, 3, 2, 4, 5} ;

  //////////////////////////////////////////////////////////////////////
  //
  //              alu hexa                                   dune hexa
  //
  //                       y                                          y
  //   faces              /                                          /
  //                     /                                          /
  //              7---------6                                 6---------7
  //          z  /.        /|                             z  /.        /|
  //          | / .  1    / |                             | / .  5    / |
  //          |/  .      /  |                             |/  .      /  |
  //          4---------5   | <-- 4 (rear)                4---------5   | <-- 3 (rear)
  //    5 --> |   .     | 3 |                       0 --> |   .     | 1 |
  //  (left)  |   3.....|...2                     (left)  |   2.....|...3
  //          |  .      |  /                              |  .      |  /
  //          | .   2   | / <-- 0 (below)                 | .   2   | / <-- 4 (below)
  //          |.        |/                                |.        |/
  //          0---------1 ---x                            0---------1 ---x
  //
  //                       y                                       y
  //             alu      /                           dune        /
  //  edges              /                                       /
  //              7---11----6                             6---11----7
  //          z  /.        /|                         z  /.        /|
  //          | 9 .      10 |                         | 8 .       9 |
  //          |/  7      /  6                         |/  2      /  3
  //          4-----8---5   |                         4----10---5   |
  //          |   .     |   |                         |   .     |   |
  //          |   3...5.|...2                         |   2...7.|...3
  //          2  .      4  /                          0  .      1  /
  //          | 1       | 3                           | 4       | 5
  //          |.        |/                            |.        |/
  //          0-----0---1 ---x                        0-----6---1 ---x
  //
  //
  ////////////////////////////////////////////////////////////////////
  // maps edges in the ALUGrid reference hexa to edges in the Dune Hexa
  template <>
  const int ElementTopologyMapping<hexa>::
  dune2aluEdge_[EntityCount<hexa>::numEdges] = {2, 4, 7, 6, 1, 3,
                                                0, 5, 9, 10, 8, 11};
  // inverse mapping of the above dune2aluEdge for hexas
  template <>
  const int ElementTopologyMapping<hexa>::
  alu2duneEdge_[EntityCount<hexa>::numEdges] = {6, 4, 0, 5, 1, 7,
                                                3, 2, 10, 8, 9, 11};

  //////////////////////////////////////////////////////////////////////

  template <>
  const int ElementTopologyMapping<tetra>::
  alu2duneFace_[EntityCount<tetra>::numFaces] = {3, 2, 1, 0};

  // inverse mapping  of the dune2aluFace mapping
  template <>
  const int ElementTopologyMapping<hexa>::
  alu2duneFace_[EntityCount<hexa>::numFaces] = {4, 5, 2, 1, 3, 0};

  template <>
  const int ElementTopologyMapping<tetra>::
  dune2aluVertex_[EntityCount<tetra>::numVertices] = {0, 1, 2, 3};

  // map the hexa vertices to the dune hexahedron vertices
  template <>
  const int ElementTopologyMapping<hexa>::
  dune2aluVertex_[EntityCount<hexa>::numVertices] = {0, 1, 3, 2, 4, 5, 7, 6};

  template <>
  const int ElementTopologyMapping<tetra>::
  alu2duneVertex_[EntityCount<tetra>::numVertices] = {0, 1, 2, 3};

  // the same as dune2aluVertex for hexas
  template <>
  const int ElementTopologyMapping<hexa>::
  alu2duneVertex_[EntityCount<hexa>::numVertices] = {0, 1, 3, 2, 4, 5, 7, 6};

  template<>
  const int ElementTopologyMapping< tetra >::generic2aluFace_[ numFaces ]
    = {3, 2, 1, 0};
  template<>
  const int ElementTopologyMapping< tetra >::alu2genericFace_[ numFaces ]
    = {3, 2, 1, 0};

  template<>
  const int ElementTopologyMapping< hexa >::generic2aluFace_[ numFaces ]
    = {5, 3, 2, 4, 0, 1};
  template<>
  const int ElementTopologyMapping< hexa >::alu2genericFace_[ numFaces ]
    = {4, 5, 2, 1, 3, 0};

  template<>
  const int ElementTopologyMapping< tetra >::generic2aluVertex_[ numVertices ]
    = {0, 1, 2, 3};
  template<>
  const int ElementTopologyMapping< tetra >::alu2genericVertex_[ numVertices ]
    = {0, 1, 2, 3};

  template<>
  const int ElementTopologyMapping< hexa >::generic2aluVertex_[ numVertices ]
    = {0, 1, 3, 2, 4, 5, 7, 6};
  template<>
  const int ElementTopologyMapping< hexa >::alu2genericVertex_[ numVertices ]
    = {0, 1, 3, 2, 4, 5, 7, 6};

  // actually, the orientation changes on each face, but this is compensated
  // by the change in orientation of the reference face
  template <>
  const int ElementTopologyMapping<tetra>::
  faceOrientation_[EntityCount<tetra>::numFaces] = {-1, 1, -1, 1};

  template <>
  const int ElementTopologyMapping<hexa>::
  faceOrientation_[EntityCount<hexa>::numFaces] = {-1, 1, 1, -1, -1, 1};

  template <>
  const int ElementTopologyMapping<tetra>::
  dune2aluFaceVertex_[numFaces][numVerticesPerFace] = {{0, 1, 2},
                                                       {0, 2, 1},
                                                       {0, 1, 2},
                                                       {0, 2, 1}};

  template <>
  const int ElementTopologyMapping<tetra>::
  alu2duneFaceVertex_[numFaces][numVerticesPerFace] = {{0, 2, 1},
                                                       {0, 1, 2},
                                                       {0, 2, 1},
                                                       {0, 1, 2}};

  //********************************************************************
  //
  //  local(inside) and global(outside) numbering of the face of a hexa
  //
  //           aluFace 0       ==         duneFace 4
  //
  //    z   3           2                2         3
  //    |    ----------                  ----------
  //    |   /1       2/ alu --> dune    /2       3/  dune --> alu
  //    |  /         / {0,2,3,1}       /         /   {0,3,1,2}
  //    | /         /                 /         /
  //    |/0       3/                 /0       1/
  //     ----------                  ----------
  //    0         1                 0         1
  //
  ////////////////////////////////////////////////////////////////////
  //
  //           aluFace 1       ==         duneFace 5
  //
  //        7           6                6         7
  //         ----------                  ----------
  //        /3       2/ alu --> dune    /2       3/  dune --> alu
  //       /         / {0,1,3,2}       /         /   {0,1,3,2}
  //      /         /                 /         /
  //     /0       1/                 /0       1/
  //   4 ---------- 5              4 ---------- 5
  //    |
  //    |
  //    |
  //    |z
  //
  ////////////////////////////////////////////////////////////////////
  //
  //           aluFace 2       ==         duneFace 2
  //
  //     4          5                    4          5
  //      ----------                      ----------
  //      |3      2|  alu --> dune        |2      3|  dune --> alu
  //      |        |  {0,1,3,2}           |        |  {0,1,3,2}
  //      |        |                      |        |
  //      |0      1|                      |0      1|
  //      ----------                      ----------
  //     0          1                    0          1
  //
  ////////////////////////////////////////////////////////////////////
  //
  //           aluFace 4       ==         duneFace 3
  //
  //     7          6                    4          5
  //      ----------                      ----------
  //      |2      3|  alu --> dune        |2      3|  dune --> alu
  //      |        |  {1,0,2,3}           |        |  {1,0,2,3}
  //      |        |                      |        |
  //      |1      0|                      |0      1|
  //      ----------                      ----------
  //     3          2                    0          1
  //
  ///////////////////////////////////////////////////////////////////
  //
  //           aluFace 3       ==         duneFace 1
  //
  //           6                                 7
  //          /|                                /|
  //         /2|   alu --> dune                /3|    dune --> alu
  //        /  |   {0,1,3,2}                  /  |    {0,1,3,2}
  //       /   |                             /   |
  //     5/3  1|2                          5/2  1|3
  //      |   /                             |   /
  //      |  /                              |  /
  //      |0/                               |0/
  //      |/                                |/
  //      /--------x                        /
  //     1                                 1
  //
  ///////////////////////////////////////////////////////////////////
  //
  //           aluFace 5       ==         duneFace 0
  //
  //           7                                 6
  //          /|                                /|
  //         /2|   alu --> dune                /3|    dune --> alu
  //        /  |   {0,2,3,1}                  /  |    {0,3,1,2}
  //       /   |                             /   |
  //     4/1  3|3                          4/2  1|2
  //      |   /                             |   /
  //      |  /                              |  /
  //      |0/                               |0/
  //      |/                                |/
  // x----/                                 /
  //     0                                 0
  //
  // maps for each face the local number so that the right dune face is
  // coming up
  // parameter is local dune face number and vertex number
  template <>
  const int ElementTopologyMapping<hexa>::
  dune2aluFaceVertex_[numFaces][numVerticesPerFace] = {{0, 3, 1, 2}, // ok
                                                       {0, 1, 3, 2}, // ok
                                                       {0, 1, 3, 2}, // ok
                                                       {1, 0, 2, 3}, // ok
                                                       {0, 3, 1, 2}, // ok
                                                       {0, 1, 3, 2}}; // ok

  // the inverse mapping to the above dune2aluFaceVertex
  // for hexa (see docu above)
  template <>
  const int ElementTopologyMapping<hexa>::
  alu2duneFaceVertex_[numFaces][numVerticesPerFace] = {{0, 2, 3, 1},  // ok
                                                       {0, 1, 3, 2},  // ok
                                                       {0, 1, 3, 2},  // ok
                                                       {0, 1, 3, 2},  // ok
                                                       {1, 0, 2, 3},  // ok
                                                       {0, 2, 3, 1}}; // ok

  template<>
  const int ElementTopologyMapping< tetra >::faceVertex_[ numFaces ][ numVerticesPerFace ]
    = { {1, 2, 3}, {0, 3, 2}, {0, 1, 3}, {0, 2, 1} };
  template<>
  const int ElementTopologyMapping< hexa >::faceVertex_[ numFaces ][ numVerticesPerFace ]
    = { {0, 1, 2, 3}, {5, 4, 7, 6}, {0, 4, 5, 1}, {1, 5, 6, 2}, {3, 2, 6, 7}, {0, 3, 7, 4} };

  //- class FaceTopologyMapping
  template <>
  int FaceTopologyMapping<tetra>::
  twist(int index, int faceTwist) {
    return (faceTwist < 0) ?
           (7 - index + faceTwist)%3 : (faceTwist + index)%3 ;
  }

  template <>
  int FaceTopologyMapping<hexa>::
  twist(int index, int faceTwist) {
    return (faceTwist < 0) ?
           (9 - index + faceTwist)%4 : (faceTwist + index)%4 ;
  }

  template <>
  int FaceTopologyMapping<tetra>::
  invTwist(int index, int faceTwist)
  {
    return (faceTwist < 0) ?
           (7 - index + faceTwist)%3 : (3 + index - faceTwist)%3;
  }

  template <>
  int FaceTopologyMapping<hexa>::
  invTwist(int index, int faceTwist) {
    return (faceTwist < 0) ?
           (9 - index + faceTwist)%4 : (4 + index - faceTwist)%4;
  }

  // alu triangle face are oriented just the other way then dune faces
  // therefore vertex 1 and 2 are swapped because
  // ALUGrid tetra face are oriented just the other way compared to Dune
  // tetra faces, see also gitter_geo.cc of the ALUGrid code
  template <>
  const int FaceTopologyMapping<tetra>::
  dune2aluVertex_[EntityCount<tetra>::numVerticesPerFace] = {0, 2, 1};

  // mapping of twists from alu 2 dune
  template <>
  const int FaceTopologyMapping<tetra>::
  alu2duneTwist_[ 2 * EntityCount<tetra>::numVerticesPerFace] = { -2, -3, -1, 0, 2, 1 };

  // mapping of twists from alu 2 dune
  template <>
  const int FaceTopologyMapping<tetra>::
  aluTwistMap_[ 2 * EntityCount<tetra>::numVerticesPerFace] = { 1, 2, 0, -1, -2, -3 };

  // mapping of twists from alu 2 dune
  template <>
  const int FaceTopologyMapping<hexa>::
  aluTwistMap_[ 2 * EntityCount<hexa>::numVerticesPerFace] = { -2, -3, -4, -1, 0, 1, 2, 3 } ;

  // the mapping of vertices in the reference quad
  // this is used for hexa face during intersection iterator build
  // and to calculate the intersectionSelfLocal and
  // intersectionSelfNeighbor geometries.
  template <>
  const int FaceTopologyMapping<hexa>::
  dune2aluVertex_[EntityCount<hexa>::numVerticesPerFace] = {0, 3, 1, 2};

  // alu triangle face are oriented just the other way then dune faces
  // therefore vertex 1 and 2 are swaped
  template <>
  const int FaceTopologyMapping<tetra>::
  alu2duneVertex_[EntityCount<tetra>::numVerticesPerFace] = {0, 2, 1};

  template <>
  const int FaceTopologyMapping<hexa>::
  alu2duneVertex_[EntityCount<hexa>::numVerticesPerFace] = {0, 2, 3, 1};

  template <>
  const int FaceTopologyMapping<tetra>::
  dune2aluEdge_[EntityCount<tetra>::numEdgesPerFace] = {1, 2, 0};

  template <>
  const int FaceTopologyMapping<hexa>::
  dune2aluEdge_[EntityCount<hexa>::numEdgesPerFace] = {0, 2, 3, 1};

  template <>
  const int FaceTopologyMapping<tetra>::
  alu2duneEdge_[EntityCount<tetra>::numEdgesPerFace] = {2, 0, 1};

  template <>
  const int FaceTopologyMapping<hexa>::
  alu2duneEdge_[EntityCount<hexa>::numEdgesPerFace] = {0, 3, 1, 2};

} // end namespace Dune


==> anc/xt-super/dune-grid/dune/grid/alugrid/3d/topology.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALU3DGRIDTOPOLOGY_HH
#define DUNE_ALU3DGRIDTOPOLOGY_HH

//- system includes
#include <cassert>

namespace Dune {

  // types of the elementes,
  // i.e . tetra or hexa, mixed is not implemeneted
  enum ALU3dGridElementType { tetra = 4, hexa = 7, mixed, error };

  template <ALU3dGridElementType type>
  struct EntityCount {};

  template <>
  struct EntityCount<tetra> {
    enum {numFaces = 4};
    enum {numVertices = 4};
    enum {numEdges = 6};
    enum {numVerticesPerFace = 3};
    enum {numEdgesPerFace = 3};
  };

  template <>
  struct EntityCount<hexa> {
    enum {numFaces = 6};
    enum {numVertices = 8};
    enum {numEdges = 12};
    enum {numVerticesPerFace = 4};
    enum {numEdgesPerFace = 4};
  };


  //! Maps indices of the Dune reference element onto the indices of the
  //! ALU3dGrid reference element and vice-versa.
  template <ALU3dGridElementType type>
  class ElementTopologyMapping
  {
  public:
    enum { numFaces = EntityCount<type>::numFaces };
    enum { numVertices = EntityCount<type>::numVertices };
    enum { numEdges = EntityCount<type>::numEdges };
    enum { numVerticesPerFace = EntityCount<type>::numVerticesPerFace };

    //! Maps face index from Dune onto ALU3dGrid reference element
    static int dune2aluFace(int index);
    //! Maps face index from ALU3dGrid onto Dune reference element
    static int alu2duneFace(int index);

    //! Maps edge index from Dune onto ALU3dGrid reference element
    static int dune2aluEdge(int index);
    //! Maps edge index from ALU3dGrid onto Dune reference element
    static int alu2duneEdge(int index);

    //! Maps vertex index from Dune onto ALU3dGrid reference element
    static int dune2aluVertex(int index);
    //! Maps vertex index from ALU3dGrid onto Dune reference element
    static int alu2duneVertex(int index);

    static int generic2aluFace ( const int index );
    static int alu2genericFace ( const int index );

    static int generic2aluVertex ( const int index );
    static int alu2genericVertex ( const int index );

    //! Return 1 if faces in ALU3dGrid and Dune reference element
    //! have the same orientation (edge 0->1 is taken as reference as
    //! they are the same in both reference elements), -1 otherwise.
    //! The index is a Dune face index
    static int faceOrientation(int index);

    //! Maps local vertex index of a face onto a global vertex index
    //! (Dune->ALU3dGrid)
    //! \param face Face index (Dune reference element)
    //! \param localVertex Local vertex index on face <i>face</i> (Dune reference
    //! element)
    //! \return global vertex index in ALU3dGrid reference element
    static int dune2aluFaceVertex(int face, int localVertex);
    //! Maps local vertex index of a face onto a global vertex index
    //! (ALU3dGrid->Dune)
    //! \param face Face index (ALU3dGrid reference element)
    //! \param localVertex Local vertex index on face <i>face</i>
    //! (ALU3dGrid reference element)
    //! \return global vertex index in Dune reference element
    static int alu2duneFaceVertex(int face, int localVertex);

    /** \brief Maps a local vertex on a face onto a global vertex
     *
     *  \param[in]  face   index of the face (with respect to ALU reference
     *                     element)
     *  \param[in]  local  local index of vertex on the face
     *  \returns global index of vertex in ALU reference element
     */
    static int faceVertex ( int face, int local );

  private:
    const static int dune2aluFace_[numFaces];
    const static int alu2duneFace_[numFaces];

    const static int dune2aluEdge_[numEdges];
    const static int alu2duneEdge_[numEdges];

    const static int dune2aluVertex_[numVertices];
    const static int alu2duneVertex_[numVertices];

    static const int generic2aluFace_[ numFaces ];
    static const int alu2genericFace_[ numFaces ];

    static const int generic2aluVertex_[ numVertices ];
    static const int alu2genericVertex_[ numVertices ];

    const static int faceOrientation_[numFaces];

    const static int dune2aluFaceVertex_[numFaces][numVerticesPerFace];
    const static int alu2duneFaceVertex_[numFaces][numVerticesPerFace];

    static const int faceVertex_[ numFaces ][ numVerticesPerFace ];
  };

  //! Maps indices of the Dune reference face onto the indices of the
  //! ALU3dGrid reference face and vice-versa.
  template <ALU3dGridElementType type>
  class FaceTopologyMapping {
  public:
    //! Maps vertex index from Dune onto ALU3dGrid reference face
    static int dune2aluVertex(int index);
    //! Maps vertex index from Dune onto ALU3dGrid reference face, where the
    //! face in the ALU3dGrid has the twist <i>twist</i> compared to the orientation
    //! of the respective face in the reference element
    //! \param index local Dune vertex index on the particular face (i.e. the
    //! face which has a twist <i>twist</i> compared to the reference element's face
    //! \param twist twist of the face in consideration
    //! \return local ALU3dGrid vertex index on reference element face
    static int dune2aluVertex(int index, int twist);
    //! Maps vertex index from ALU3dGrid onto Dune reference face
    static int alu2duneVertex(int index);
    //! Maps vertex index from ALU3dGrid onto Dune reference face, where the
    //! face in the ALU3dGrid has the twist <i>twist</i> compared to the orientation
    //! of the respective face in the reference element
    //! \param index local ALU3dGrid vertex index on the particular face (i.e.
    //! the face which has a twist <i>twist</i> compared to the reference element's
    //! face
    //! \param twist twist of the face in consideration
    //! \return local Dune vertex index on reference element face
    static int alu2duneVertex(int index, int twist);
    //! Maps edge index from Dune onto ALU3dGrid reference face
    static int dune2aluEdge(int index);
    //! Maps edge index from ALU3dGrid onto Dune reference face
    static int alu2duneEdge(int index);
    //  private:
    static int twist(int index, int faceTwist);
    static int invTwist(int index, int faceTwist);

    static int twistedDuneIndex( const int idx, const int twist );

    // for each aluTwist apply additional mapping
    static int aluTwistMap(const int aluTwist);
  private:
    const static int dune2aluVertex_[EntityCount<type>::numVerticesPerFace];
    const static int alu2duneVertex_[EntityCount<type>::numVerticesPerFace];

    const static int dune2aluEdge_[EntityCount<type>::numEdgesPerFace];
    const static int alu2duneEdge_[EntityCount<type>::numEdgesPerFace];

    const static int alu2duneTwist_[ 2 * EntityCount<type>::numVerticesPerFace ];
    const static int aluTwistMap_[ 2 * EntityCount<type>::numVerticesPerFace ];
  };

  //- IMPLEMENTATION
  //- class ElementTopologyMapping
  template <ALU3dGridElementType type>
  inline int ElementTopologyMapping<type>::dune2aluFace(int index) {
    assert(index >= 0 && index < numFaces);
    return dune2aluFace_[index];
  }

  template <ALU3dGridElementType type>
  inline int ElementTopologyMapping<type>::alu2duneFace(int index) {
    assert(index >= 0 && index < numFaces);
    return alu2duneFace_[index];
  }

  template <ALU3dGridElementType type>
  inline int ElementTopologyMapping<type>::dune2aluEdge(int index) {
    assert(index >= 0 && index < numEdges);
    return dune2aluEdge_[index];
  }

  template <ALU3dGridElementType type>
  inline int ElementTopologyMapping<type>::alu2duneEdge(int index) {
    assert(index >= 0 && index < numEdges);
    return alu2duneEdge_[index];
  }

  template <ALU3dGridElementType type>
  inline int ElementTopologyMapping<type>::dune2aluVertex(int index)
  {
    assert(index >= 0 && index < numVertices);
    return dune2aluVertex_[index];
  }

  template <ALU3dGridElementType type>
  inline int ElementTopologyMapping<type>::alu2duneVertex(int index) {
    assert(index >= 0 && index < numVertices);
    return alu2duneVertex_[index];
  }

  template< ALU3dGridElementType type >
  inline int ElementTopologyMapping< type >::generic2aluFace ( const int index )
  {
    assert( (index >= 0) && (index < numFaces) );
    return generic2aluFace_[ index ];
  }

  template< ALU3dGridElementType type >
  inline int ElementTopologyMapping< type >::alu2genericFace ( const int index )
  {
    assert( (index >= 0) && (index < numFaces) );
    return alu2genericFace_[ index ];
  }

  template< ALU3dGridElementType type >
  inline int ElementTopologyMapping< type >::generic2aluVertex ( const int index )
  {
    assert( (index >= 0) && (index < numVertices) );
    return generic2aluVertex_[ index ];
  }

  template< ALU3dGridElementType type >
  inline int ElementTopologyMapping< type >::alu2genericVertex ( const int index )
  {
    assert( (index >= 0) && (index < numVertices) );
    return alu2genericVertex_[ index ];
  }

  template <ALU3dGridElementType type>
  inline int ElementTopologyMapping<type>::faceOrientation(int index) {
    assert(index >= 0 && index < numVertices);
    return faceOrientation_[index];
  }

  template <ALU3dGridElementType type>
  inline int ElementTopologyMapping<type>::
  dune2aluFaceVertex(int face, int localVertex) {
    assert(face >= 0 && face < numFaces);
    assert(localVertex >= 0 && localVertex < numVerticesPerFace);
    return dune2aluFaceVertex_[face][localVertex];
  }

  template <ALU3dGridElementType type>
  inline int ElementTopologyMapping<type>::
  alu2duneFaceVertex(int face, int localVertex) {
    assert(face >= 0 && face < numFaces);
    assert(localVertex >= 0 && localVertex < numVerticesPerFace);
    return alu2duneFaceVertex_[face][localVertex];
  }

  template< ALU3dGridElementType type >
  inline int ElementTopologyMapping< type >::faceVertex ( int face, int local )
  {
    assert( (face >= 0) && (face < numFaces) );
    assert( (local >= 0) && (local < numVerticesPerFace) );
    return faceVertex_[ face ][ local ];
  }

  //- class FaceTopologyMapping
  template <ALU3dGridElementType type>
  inline int FaceTopologyMapping<type>::dune2aluVertex(int index) {
    assert(index >= 0 && index < EntityCount<type>::numVerticesPerFace);
    return dune2aluVertex_[index];
  }

  template <ALU3dGridElementType type>
  inline int FaceTopologyMapping<type>::dune2aluVertex(int index, int twist) {
    assert(index >= 0 && index < EntityCount<type>::numVerticesPerFace);
    return invTwist(dune2aluVertex_[index], twist);
  }

  template <ALU3dGridElementType type>
  inline int FaceTopologyMapping<type>::alu2duneVertex(int index) {
    assert(index >= 0 && index < EntityCount<type>::numVerticesPerFace);
    return alu2duneVertex_[index];
  }

  template <ALU3dGridElementType type>
  inline int FaceTopologyMapping<type>::alu2duneVertex(int index, int twist)
  {
    assert(index >= 0 && index < EntityCount<type>::numVerticesPerFace);
    return alu2duneVertex_[invTwist(index, twist)];
  }

  template <ALU3dGridElementType type>
  inline int FaceTopologyMapping<type>::alu2duneEdge(int index) {
    assert(index >= 0 && index < EntityCount<type>::numEdgesPerFace);
    return alu2duneEdge_[index];
  }

  template <ALU3dGridElementType type>
  inline int FaceTopologyMapping<type>::
  aluTwistMap(const int aluTwist)
  {
    // this map has been calculated by grid/test/checktwists.cc
    // and the dune-fem twist calculator
    // this should be revised after the release 2.1
    return aluTwistMap_[ aluTwist + ((type == tetra) ? 3 : 4) ];
  }

  template <ALU3dGridElementType type>
  inline int FaceTopologyMapping<type>::
  twistedDuneIndex(const int duneIdx, const int aluTwist)
  {
    if( type == tetra )
    {
      // apply alu2dune twist mapping (only for tetra)
      const int twist = alu2duneTwist_[ aluTwist + 3 ];
      return alu2duneVertex( dune2aluVertex(duneIdx) , twist );
    }
    else
      return alu2duneVertex( dune2aluVertex(duneIdx) , aluTwist );
  }

  template <ALU3dGridElementType type>
  inline int FaceTopologyMapping<type>::dune2aluEdge(int index) {
    assert(index >= 0 && index < EntityCount<type>::numEdgesPerFace);
    return dune2aluEdge_[index];
  }

} // end namespace Dune
#endif


==> anc/xt-super/dune-grid/dune/grid/alugrid/CMakeLists.txt <==
add_subdirectory(common)
add_subdirectory(2d)
add_subdirectory(3d)


==> anc/xt-super/dune-grid/dune/grid/alugrid/Makefile.am <==

if ALUGRID
  alugriddir = $(includedir)/dune/grid/alugrid/

  noinst_LTLIBRARIES = libalu.la

  ALULIB = 2d/libalu2d.la 3d/libalu3d.la

  # construct only from sub-libraries
  libalu_la_SOURCES =
  # This forces automake to use the C++ linker
  # (see the automake manual, section "Libtool Convenience Libraries")
  nodist_EXTRA_libalu_la_SOURCES = dummy.cc
  sourcescheck_DUMMY = dummy.cc
  libalu_la_LIBADD = $(ALULIB) $(DUNE_LIBS)
endif

SUBDIRS = common 2d 3d

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-grid/dune/grid/alugrid/common/CMakeLists.txt <==
set(HEADERS
  backuprestore.hh
  bndprojection.hh
  checkparallel.hh
  capabilities.hh
  declaration.hh
  defaultindexsets.hh
  geostorage.hh
  intersectioniteratorwrapper.hh
  interfaces.hh
  memory.hh
  objectfactory.hh
  persistentcontainer.hh
  transformation.hh)

install(FILES ${HEADERS}
  DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/grid/alugrid/common)



==> anc/xt-super/dune-grid/dune/grid/alugrid/common/Makefile.am <==
alucommondir = $(includedir)/dune/grid/alugrid/common
alucommon_HEADERS = backuprestore.hh \
                    bndprojection.hh  \
                    checkparallel.hh \
                    capabilities.hh \
                    declaration.hh \
                    defaultindexsets.hh \
                    geostorage.hh \
                    intersectioniteratorwrapper.hh \
                    interfaces.hh \
                    memory.hh \
                    objectfactory.hh \
                    persistentcontainer.hh \
                    transformation.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-grid/dune/grid/alugrid/common/backuprestore.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_ALUGRID_BACKUPRESTORE_HH
#define DUNE_GRID_ALUGRID_BACKUPRESTORE_HH

//- system headers
#include <fstream>

//- Dune headers
#include <dune/common/exceptions.hh>
#include <dune/grid/common/backuprestore.hh>
#include <dune/grid/alugrid/common/declaration.hh>

namespace Dune
{

  /** \copydoc Dune::BackupRestoreFacility */
  template< int dim, int dimworld, ALUGridElementType elType, ALUGridRefinementType refineType, class Comm >
  struct BackupRestoreFacility< ALUGrid< dim, dimworld, elType, refineType, Comm > >
  {
    // type of grid
    typedef ALUGrid< dim, dimworld, elType, refineType, Comm > Grid;

    static std::string createFilename( const std::string &path, const std::string &fileprefix )
    {
      std::string filename( path );
      if( fileprefix.size() > 0 )
      {
        filename += "/" + fileprefix ;
      }
      else if( filename[ filename.size() - 1 ] == char('/') )
      {
        filename += "/alugrid";
      }
      return filename;
    }

    /** \copydoc Dune::BackupRestoreFacility::backup(grid,filename)  */
    static void backup ( const Grid &grid, const std::string &filename )
    {
      std::ofstream file( filename.c_str() );
      if( file )
      {
        // call backup on grid
        backup( grid, file );
      }
      else
      {
        std::cerr << "ERROR: BackupRestoreFacility::backup: couldn't open file `" << filename << "'" << std::endl;
      }
    }

    /** \copydoc Dune::BackupRestoreFacility::backup(grid,stream)  */
    static void backup ( const Grid &grid, std::ostream &stream )
    {
      // call backup on grid
      grid.backup( stream );
    }

    /** \copydoc Dune::BackupRestoreFacility::restore(filename) */
    static Grid *restore ( const std::string &filename )
    {
      // Problem here: how to pass boundary projections
      std::ifstream file( filename.c_str() );
      if( file )
      {
        return restore( file );
      }
      else
      {
        std::cerr << "ERROR: BackupRestoreFacility::restore: couldn't open file `" << filename << "'" << std::endl;
        return 0;
      }
    }

    /** \copydoc Dune::BackupRestoreFacility::restore(stream) */
    static Grid *restore ( std::istream &stream )
    {
      // Problem here: how to pass boundary projections
      Grid* grid = new Grid();
      grid->restore( stream );
      return grid;
    }
  };

} // namespace Dune

#endif // #ifndef DUNE_GRID_ALUGRID_BACKUPRESTORE_HH


==> anc/xt-super/dune-grid/dune/grid/alugrid/common/bndprojection.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALU_BNDPROJECTION_HH
#define DUNE_ALU_BNDPROJECTION_HH

namespace Dune {

  //! \brief ALUGrid boundary projection implementation
  //!  DuneBndProjection has to fulfil the DuneBoundaryProjection interface
  template <class GridImp, class ctype = double >
  class ALUGridBoundaryProjection
#ifdef ALUGRID_VERTEX_PROJECTION
    : public GridImp :: ALUGridVertexProjectionType
#endif
  {
    typedef GridImp GridType;
    // type of double coordinate vector
    typedef ctype coord_t[ GridType :: dimensionworld ];
  protected:

    //! reference to boundary projection implementation
    const GridType& grid_;
  public:
    //! type of boundary projection
    typedef typename GridType :: DuneBoundaryProjectionType DuneBoundaryProjectionType;

    //! type of coordinate vector
    typedef typename DuneBoundaryProjectionType :: CoordinateType CoordinateType;

    //! constructor storing reference to boundary projection implementation
    ALUGridBoundaryProjection(const GridType& grid)
      : grid_( grid )
    {}

    //! (old) method projection vertices defaults to segment 0
    int operator () (const coord_t &orig,
                     coord_t &prj) const
    {
      return this->operator()( orig, 0, prj);
    }

    //! projection operator
    int operator () (const coord_t &orig,
                     const int segmentIndex,
                     coord_t &prj) const
    {
#ifdef ALUGRID_VERTEX_PROJECTION
      // get boundary projection
      const DuneBoundaryProjectionType* bndPrj =
        grid_.boundaryProjection( segmentIndex );

      // if pointer is zero we do nothing, i.e. identity mapping
      if( bndPrj )
      {
        // call projection operator
        reinterpret_cast<CoordinateType &> (* (&prj[0])) =
          (*bndPrj)( reinterpret_cast<const CoordinateType &> (* (&orig[0])) );
      }
#endif

      // return 1 for success
      return 1;
    }
  };

} // end namespace Dune
#endif


==> anc/xt-super/dune-grid/dune/grid/alugrid/common/capabilities.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALUGRID_CAPABILITIES_HH
#define DUNE_ALUGRID_CAPABILITIES_HH

// only include this code, if ENABLE_ALUGRID is defined
#if HAVE_ALUGRID

#include <dune/common/deprecated.hh>

#include <dune/grid/common/capabilities.hh>
#include <dune/grid/alugrid/common/declaration.hh>
#include <dune/grid/alugrid/common/checkparallel.hh>
#include <dune/geometry/genericgeometry/topologytypes.hh>

/** @file
 *  @author Robert Kloefkorn
 *  @brief Capabilities for ALUGrid
 */

namespace Dune
{

  namespace Capabilities
  {

    // Capabilities for ALUGrid
    // -------------------------------

    /** \brief ALUGrid has only one geometry type for codim 0 entities
       \ingroup ALUGrid
     */
    template< int dim, int dimworld, ALUGridElementType eltype, ALUGridRefinementType refinementtype, class Comm >
    struct hasSingleGeometryType< ALUGrid< dim, dimworld, eltype, refinementtype, Comm > >
    {
      static const bool v = true;
      static const unsigned int topologyId = (eltype == cube) ?
                                             GenericGeometry :: CubeTopology< dim > :: type :: id :
                                             GenericGeometry :: SimplexTopology< dim > :: type :: id ;
    };

    /** \brief ALUGrid has entities for all codimension
       \ingroup ALUGrid
     */
    template< int dim, int dimworld, ALUGridElementType eltype, ALUGridRefinementType refinementtype, class Comm, int cdim >
    struct hasEntity< ALUGrid< dim, dimworld, eltype, refinementtype, Comm >, cdim >
    {
      static const bool v = true;
    };

    /** \brief ALUGrid is parallel when Comm == MPI_Comm
       \ingroup ALUGrid
     */
    template< int dim, int dimworld, ALUGridElementType eltype, ALUGridRefinementType refinementtype >
    struct DUNE_DEPRECATED_MSG("Capabilities::isParallel will be removed after dune-grid-2.4.") isParallel< ALUGrid< dim, dimworld, eltype, refinementtype, No_Comm > >
    {
      static const bool DUNE_DEPRECATED_MSG("Capabilities::isParallel will be removed after dune-grid-2.4.") v = false;
    };

    /** \brief ALUGrid is parallel when Comm == MPI_Comm
       \ingroup ALUGrid
     */
#if ALU3DGRID_PARALLEL
    template< ALUGridElementType eltype, ALUGridRefinementType refinementtype >
    struct DUNE_DEPRECATED_MSG("Capabilities::isParallel will be removed after dune-grid-2.4.") isParallel< ALUGrid< 3, 3, eltype, refinementtype,  MPI_Comm > >
    {
      static const bool DUNE_DEPRECATED_MSG("Capabilities::isParallel will be removed after dune-grid-2.4.") v = true;
    };
#endif

    /** \brief ALUGrid can communicate when Comm == MPI_Comm
       \ingroup ALUGrid
     */
    template< int dim, int dimworld, ALUGridElementType eltype, ALUGridRefinementType refinementtype, int codim >
    struct canCommunicate< ALUGrid< dim, dimworld, eltype, refinementtype, No_Comm >, codim >
    {
      static const bool v = false;
    };

    /** \brief ALUGrid can communicate
       \ingroup ALUGrid
     */
#if ALU3DGRID_PARALLEL
    template< ALUGridElementType eltype, ALUGridRefinementType refinementtype, int codim >
    struct canCommunicate< ALUGrid< 3, 3, eltype, refinementtype, MPI_Comm >, codim >
    {
      static const bool v = true;
    };
#endif

    /** \brief ALUGrid has conforming level grids
       \ingroup ALUGrid
     */
    template< int dim, int dimworld, ALUGridElementType eltype, ALUGridRefinementType refinementtype, class Comm >
    struct isLevelwiseConforming< ALUGrid< dim, dimworld, eltype, refinementtype, Comm > >
    {
      static const bool v = refinementtype == nonconforming;
    };

    /** \brief ALUGrid has conforming level grids
       \ingroup ALUGrid
     */
    template< int dim, int dimworld, ALUGridElementType eltype, ALUGridRefinementType refinementtype, class Comm >
    struct isLeafwiseConforming< ALUGrid< dim, dimworld, eltype, refinementtype, Comm > >
    {
      static const bool v = refinementtype == conforming ;
    };

    /** \brief ALUGrid has backup and restore facilities
       \ingroup ALUGrid
     */
    template< int dim, int dimworld, ALUGridElementType eltype, ALUGridRefinementType refinementtype, class Comm >
    struct hasBackupRestoreFacilities< ALUGrid< dim, dimworld, eltype, refinementtype, Comm > >
    {
      static const bool v = true;
    };

  } // end namespace Capabilities

} //end  namespace Dune

#endif // #if HAVE_ALUGRID

#endif // #ifdef DUNE_ALUGRID_CAPABILITIES_HH


==> anc/xt-super/dune-grid/dune/grid/alugrid/common/checkparallel.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALUGRID_CHECKPARALLEL_HH
#define DUNE_ALUGRID_CHECKPARALLEL_HH

#if HAVE_ALUGRID
#include <alugrid_defineparallel.h>

#if HAVE_MPI
// if this variable is defined,
// // then parallel version of ALUGrid is compiled
  #if ALU3DGRID_BUILD_FOR_PARALLEL == 0
    #warning "The ALUGrid-library wasn't compiled for parallel usage. Reconfigure\
  using the MPI compiler script or compile Dune without the MPI support!\
  Defaulting to serial ALUGrid!"
    #define ALU3DGRID_PARALLEL 0
  #else
    #define ALU3DGRID_PARALLEL 1
  #endif
#else  // #if HAVE_MPI
  #define ALU3DGRID_PARALLEL 0
#endif // #else  // #if HAVE_MPI

#else // #if HAVE_ALUGRID
  #define ALU3DGRID_PARALLEL 0
#endif // #else // #if HAVE_ALUGRID

#endif // #ifndef DUNE_ALUGRID_CHECKPARALLEL_HH


==> anc/xt-super/dune-grid/dune/grid/alugrid/common/declaration.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALUGRID_FORWARDDECLARATION
#define DUNE_ALUGRID_FORWARDDECLARATION

//- common includes
#include <dune/common/parallel/collectivecommunication.hh>
#if HAVE_MPI
#include <dune/common/parallel/mpicollectivecommunication.hh>
#endif

//- ALUGrid includes
#include <dune/grid/alugrid/common/checkparallel.hh>

namespace Dune {

  //! \brief basic element types for ALUGrid
  enum ALUGridElementType { simplex, cube };
  //! \brief available refinement types for ALUGrid
  enum ALUGridRefinementType { conforming, nonconforming };

  /**
     \brief [<em> provides \ref Dune::Grid </em>]
     \brief grid with support for quadrilateral and hexahedral grid (template parameter cube)
     and simplicial meshes (template parameter simplex) in 2d and 3d.
     @ingroup GridImplementations
     @ingroup ALUGrid

     The ALUGrid implements the Dune GridInterface for 2d quadrilateral and 3d hexahedral
     as well as 2d triangular and  3d tetrahedral meshes.
     This grid can be locally adapted (non-conforming and conforming bisection)
     and used in parallel computations using dynamic load balancing.

     @note
     (see ALUGrid homepage: http://www.mathematik.uni-freiburg.de/IAM/Research/alugrid/)

     \li Available Implementations
          - quadrilateral and hexahedral elements only nonconforming refinement
            - Dune::ALUGrid< 2, 2, cube, nonconforming >
            - Dune::ALUGrid< 2, 3, cube, nonconforming >
            - Dune::ALUGrid< 3, 3, cube, nonconforming >
          - simplicial elements and nonconforming refinement
            - Dune::ALUGrid< 2, 2, simplex, nonconforming >
            - Dune::ALUGrid< 2, 3, simplex, nonconforming >
            - Dune::ALUGrid< 3, 3, simplex, nonconforming >
          - simplicial elements and bisection refinement
            - Dune::ALUGrid< 2, 2, simplex, conforming >
            - Dune::ALUGrid< 2, 3, simplex, conforming >
            - Dune::ALUGrid< 3, 3, simplex, conforming > (work in progress)

     \note template parameter Comm defaults to MPI_Comm, if MPI is available, No_Comm  otherwise.

     For installation instructions see http://www.dune-project.org/external_libraries/install_alugrid.html .
   */
  template <int dim, int dimworld, ALUGridElementType elType, ALUGridRefinementType refineType,
      class Comm =
#if ALU3DGRID_PARALLEL
        MPI_Comm
#else
        No_Comm
#endif
      >
  class ALUGrid;

  //- traits class for declaring base class for ALUGrid
  template <int dim, int dimw, ALUGridElementType elType, class Comm >
  struct ALUGridBaseGrid ;
}
#endif


==> anc/xt-super/dune-grid/dune/grid/alugrid/common/defaultindexsets.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_DEFAULTINDEXSETS_HH
#define DUNE_DEFAULTINDEXSETS_HH

//- system includes
#include <vector>
#include <rpc/rpc.h>

//- Dune includes
#include <dune/common/forloop.hh>

#include <dune/grid/common/grid.hh>
#include <dune/grid/common/adaptcallback.hh> // for compatibility only
#include <dune/grid/utility/persistentcontainer.hh>

/** @file
   @author Robert Kloefkorn
   @brief Provides default index set implementations for Level- and
   LeafIndexsets used by ALUGrid.
 */

namespace Dune
{

  //! LevelIterator tpyes for all codims and partition types
  template <class GridImp>
  struct DefaultLevelIteratorTypes
  {
    //! The types
    template<int cd>
    struct Codim
    {
      template<PartitionIteratorType pitype>
      struct Partition
      {
        typedef typename GridImp::Traits::template Codim<cd>::template Partition<pitype>::LevelIterator Iterator;
      };
    };
  };

  //! LeafIterator tpyes for all codims and partition types
  template <class GridImp>
  struct DefaultLeafIteratorTypes
  {
    //! The types of the iterator
    template<int cd>
    struct Codim
    {
      template<PartitionIteratorType pitype>
      struct Partition
      {
        typedef typename GridImp::Traits::template Codim<cd>::
        template Partition<pitype>::LeafIterator Iterator;
      };
    };
  };



  /*! \brief
     DefaultIndexSet creates an index set by using the grids persistent container
     an a given pair of iterators
   */
  template < class GridImp, class IteratorImp >
  class DefaultIndexSet :
    public IndexSet< GridImp, DefaultIndexSet <GridImp, IteratorImp>, unsigned int >
  {
    typedef GridImp GridType;
    enum { dim = GridType :: dimension };

  public:
    enum { ncodim = GridType::dimension + 1 };

    //! type of index
    typedef unsigned int IndexType;

  private:
    //! type of iterator to generate index set
    typedef IteratorImp IteratorType ;

  public:
    struct Index
    {
      int index_;
      Index() : index_( -1 ) {}
      int index() const { return index_; }
      void set( const int index ) { index_ = index; }
    };

    typedef PersistentContainer< GridType, Index > PersistentContainerType ;
    typedef std::vector< PersistentContainerType* > PersistentContainerVectorType;

  private:
    typedef DefaultIndexSet<GridType, IteratorType > ThisType;

    template< int codim >
    struct InsertEntity
    {
      static void apply ( const typename GridImp::template Codim< 0 >::Entity &entity,
                          PersistentContainerVectorType &indexContainer,
                          std::vector< int > &sizes )
      {
        PersistentContainerType &codimContainer = *(indexContainer[ codim ]);
        if( codim == 0 )
        {
          Index &idx = codimContainer[ entity ];
          if( idx.index() < 0 )
            idx.set( sizes[ codim ]++ );
        }
        else
        {
          for( int i = 0; i < entity.subEntities(codim); ++i )
          {
            Index &idx = codimContainer( entity, i );
            if( idx.index() < 0 )
              idx.set( sizes[ codim ]++ );
          }
        }
      }
    };

    template <class EntityType, int codim>
    struct EntitySpec
    {
      static IndexType subIndex( const PersistentContainerType& indexContainer,
                                 const EntityType & e,
                                 int i )
      {
        // if the codimension equals that of the entity simply return the index
        if( codim == EntityType :: codimension )
          return indexContainer[ e ].index();

        DUNE_THROW(NotImplemented,"subIndex for entities with codimension > 0 is not implemented");
        return IndexType(-1);
      }
    };

    template <class EntityType>
    struct EntitySpec<EntityType,0>
    {
      static IndexType subIndex( const PersistentContainerType& indexContainer,
                                 const EntityType & e,
                                 int i )
      {
        assert( indexContainer( e, i ).index() >= 0 );
        return indexContainer( e, i ).index();
      }
    };

  public:
    //! import default implementation of subIndex<cc>
    //! \todo remove after next release
    using IndexSet<GridType, DefaultIndexSet>::subIndex;

    //! create index set by using the given begin and end iterator
    //! for the given level (level == -1 means leaf level)
    DefaultIndexSet( const GridType & grid ,
                     const IteratorType& begin,
                     const IteratorType& end,
                     const int level = -1 )
      : grid_(grid),
        indexContainers_( ncodim, (PersistentContainerType *) 0),
        size_( ncodim, -1 ),
        level_(level)
    {
      for( int codim=0; codim < ncodim; ++codim )
        indexContainers_[ codim ] = new PersistentContainerType( grid, codim );

      calcNewIndex (begin, end);
    }

    //! desctructor deleting persistent containers
    ~DefaultIndexSet ()
    {
      for( int codim=0; codim < ncodim; ++codim )
        delete indexContainers_[ codim ];
    }

    const PersistentContainerType& indexContainer( const size_t codim ) const
    {
      assert( codim < indexContainers_.size() );
      assert( indexContainers_[ codim ] );
      return *( indexContainers_[ codim ] );
    }

    PersistentContainerType& indexContainer( const size_t codim )
    {
      assert( codim < indexContainers_.size() );
      assert( indexContainers_[ codim ] );
      return *( indexContainers_[ codim ] );
    }

    //! return LevelIndex of given entity
    template<class EntityType>
    IndexType index (const EntityType & en) const
    {
      enum { cd = EntityType :: codimension };
      // this must not be true for vertices
      // therefore only check other codims
#ifndef NDEBUG
      const int codim = cd;
      assert( (codim == dim) ? (1) : ( level_ < 0 ) || (level_ == en.level() ));
      assert( indexContainer( codim )[ en ].index() >= 0 );
#endif
      return indexContainer( cd )[ en ].index();
    }

    //! return LevelIndex of given entity
    template<int cd>
    IndexType index (const typename GridImp::template Codim<cd>::Entity& en) const
    {
      // this must not be true for vertices
      // therefore only check other codims
#ifndef NDEBUG
      const int codim = cd;
      //const bool isLeaf = (codim == 0) ? en.isLeaf() : true ;
      assert( (codim == dim) ? (1) : ( level_ < 0 ) || (level_ == en.level() ));
      assert( indexContainer( cd )[ en ].index() >= 0 );
#endif
      return indexContainer( cd )[ en ].index();
    }

    //! return subIndex (LevelIndex) for a given Entity of codim = 0 and a
    //! given SubEntity codim and number of SubEntity
    template< int cc >
    IndexType subIndex ( const typename remove_const< GridImp >::type::Traits::template Codim< cc >::Entity &e,
                         int i, unsigned int codim ) const
    {
      assert( (codim != 0) || (level_ < 0) || ( level_ == e.level() ) );
      typedef typename remove_const< GridImp >::type::Traits::template Codim< cc >::Entity Entity;
      return EntitySpec< Entity, cc > :: subIndex( indexContainer( codim ), e, i );
    }

    //! returns true if this set provides an index for given entity
    template<class EntityType>
    bool contains (const EntityType& en) const
    {
      enum { cd = EntityType :: codimension };
      return (indexContainer( cd )[ en ].index() >= 0 );
    }

    //! return size of IndexSet for a given level and codim
    IndexType size ( int codim ) const
    {
      assert( codim >= 0 && codim <= GridType::dimension );
      return size_[ codim ];
    }

    //! return size of IndexSet for a given level and codim
    //! this method is to be revised
    IndexType size ( GeometryType type ) const
    {
      if( typeNotValid(type) ) return 0;
      return size_[GridType::dimension-type.dim()];
    }

    //! do calculation of the index set, has to be called when grid was
    //! changed or if index set is created
    void calcNewIndex ( const IteratorType &begin, const IteratorType &end )
    {
      // resize arrays to new size
      // and set size to zero
      for( int cd = 0; cd < ncodim; ++cd )
      {
        indexContainer( cd ).resize( Index() );
        indexContainer( cd ).shrinkToFit();
        indexContainer( cd ).fill( Index() );
        size_[ cd ] = 0;
      }

      // grid walk to setup index set
      for( IteratorType it = begin; it != end; ++it )
      {
        assert( ( level_ < 0 ) ? it->isLeaf() : (it->level() == level_) );
        ForLoop< InsertEntity, 0, dim >::apply( *it, indexContainers_, size_ );
      }

      // remember the number of entity on level and cd = 0
      for(int cd=0; cd<ncodim; ++cd)
      {
#ifndef NDEBUG
        const int gridSize = ( level_ < 0 ) ? grid_.size( cd ) : grid_.size( level_, cd);
        const int mySize = size_[cd];
        if( mySize > gridSize )
        {
          std::cout << "DefaultIndexSet[ " << level_ << " ]: " << mySize << " s | g " << gridSize << std::endl;
        }
        // this assertion currently fails for 3d conforming
        // assert( ( grid_.conformingRefinement() && dim == 3 && level_ >= 0 ) ? true : (mySize <= gridSize) );
#endif
      }
    }

    std::vector< GeometryType > types ( int codim ) const { return grid_.geomTypes( codim ); }

    //! deliver all geometry types used in this grid
    const std::vector<GeometryType>& geomTypes (int codim) const
    {
      return grid_.geomTypes( codim );
    }

    //! returns true if this set provides an index for given entity
    bool containsIndex ( const int cd, const int idx ) const
    {
      assert( (typename PersistentContainerType::Size)idx < indexContainer( cd ).size() );
      return ((indexContainer( cd ).begin() + idx)->index() >= 0);
    }

  private:
    // return whether set has this type stored or not
    bool typeNotValid (const GeometryType & type) const
    {
      int codim = GridType :: dimension - type.dim();
      const std::vector<GeometryType> & geomT = geomTypes(codim);
      for(size_t i=0; i<geomT.size(); ++i) if(geomT[i] == type) return false;
      return true;
    }

    // grid this index set belongs to
    const GridType& grid_;

    //! vector with PersistentContainer for each codim
    PersistentContainerVectorType indexContainers_;

    // number of entitys of each level an codim
    std::vector< int > size_;

    // the level for which this index set is created
    const int level_;

  };


} // end namespace Dune
#endif // #ifndef DUNE_DEFAULTINDEXSETS_HH


==> anc/xt-super/dune-grid/dune/grid/alugrid/common/geostorage.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALUGRIDGEOMETRYSTORAGE_HH
#define DUNE_ALUGRIDGEOMETRYSTORAGE_HH

// Dune includes
#include <dune/grid/common/grid.hh>
#include <dune/grid/common/gridfactory.hh>

#if HAVE_ALUGRID

#include <dune/grid/alugrid/common/declaration.hh>
#include <dune/grid/alugrid/3d/alu3dinclude.hh>
#include <dune/grid/alugrid/2d/alu2dinclude.hh>

namespace Dune
{
  template< class GridImp, class GeometryImpl, int nChild >
  class ALULocalGeometryStorage
  {
    typedef ALULocalGeometryStorage< GridImp, GeometryImpl, nChild > ThisType;

    // array with pointers to the geometries
    Dune::array< GeometryImpl *, nChild > geoms_;

    // count local geometry creation
    int count_;

    // type of grid impl
    typedef typename GridImp :: ctype ctype;
    enum { dimension       = GridImp :: dimension };
    enum { dimensionworld  = GridImp :: dimensionworld };

    template <int dummy, int dim, int dimworld, int >
    struct CreateGeometries;

    template <int dummy, int dimworld>
    struct CreateGeometries<dummy, 2, dimworld, ALU2DSPACE triangle >
    {
      template <class Storage>
      static void createGeometries(Storage& storage,
                                   const GeometryType& type,
                                   const bool nonConform )
      {
        if( nonConform )
        {
          typedef ALUGrid< 2, dimworld, simplex, nonconforming, No_Comm > Grid;
          storage.template createGeometries< Grid > (type);
        }
        else
        {
          typedef ALUGrid< 2, dimworld, simplex, conforming, No_Comm > Grid;
          storage.template createGeometries< Grid > (type);
        }
      }
    };

    template <int dummy>
    struct CreateGeometries<dummy, 3, 3, ALU3DSPACE tetra >
    {
      template <class Storage>
      static void createGeometries(Storage& storage,
                                   const GeometryType& type,
                                   const bool nonConform )
      {
        assert ( nonConform ) ;
        {
          typedef ALUGrid< 3, 3, simplex, nonconforming, No_Comm > Grid;
          storage.template createGeometries< Grid > (type);
        }
        /*
           // TODO, implement this for refinement of all edges (conforming)
           else
           {
           typedef ALUGrid< 3, 3, simplex, conforming, No_Comm > Grid;
           storage.template createGeometries< Grid > (type);
           }
         */
      }
    };

    template <int dummy, int dimworld>
    struct CreateGeometries<dummy, 2, dimworld, ALU2DSPACE quadrilateral >
    {
      template <class Storage>
      static void createGeometries(Storage& storage,
                                   const GeometryType& type,
                                   const bool nonConform )
      {
        assert ( nonConform ) ;
        {
          typedef ALUGrid< 2, dimworld, cube, nonconforming, No_Comm > Grid;
          storage.template createGeometries< Grid > (type);
        }
      }
    };

    template <int dummy>
    struct CreateGeometries<dummy, 3, 3, ALU3DSPACE hexa >
    {
      template <class Storage>
      static void createGeometries(Storage& storage,
                                   const GeometryType& type,
                                   const bool nonConform )
      {
        assert( nonConform );
        {
          typedef ALUGrid< 3, 3, cube, nonconforming, No_Comm > Grid;
          storage.template createGeometries< Grid > (type);
        }
      }
    };

  public:
    // create empty storage
    ALULocalGeometryStorage ( const GeometryType type, const bool nonConform )
      : count_( 0 )
    {
      geoms_.fill( (GeometryImpl *) 0 );
      // the idea is to create a grid containing the reference element,
      // refine once and the store the father - child relations
      CreateGeometries<0, dimension, dimensionworld, GridImp :: elementType >
      ::createGeometries(*this, type, nonConform);
    }

    // check if geometry has been created
    bool geomCreated(int child) const { return geoms_[child] != 0; }

    // return reference to local geometry
    const GeometryImpl & operator [] (int child) const
    {
      assert( geomCreated(child) );
      return *(geoms_[child]);
    }

    template < class Grid >
    void createGeometries(const GeometryType& type)
    {
      // create factory without verbosity
      GridFactory< Grid > factory( false );

      const Dune::ReferenceElement< ctype, dimension > &refElem
        = Dune::ReferenceElements< ctype, dimension >::general( type );

      // insert vertices
      FieldVector<ctype, dimensionworld> pos( 0 );
      const int vxSize = refElem.size(dimension);
      for(int i=0; i<vxSize; ++i)
      {
        FieldVector<ctype, dimension> position = refElem.position(i, dimension );
        // copy position
        for(int d = 0; d<dimension; ++d )
          pos[ d ] = position[ d ];

        factory.insertVertex( pos );
      }

      std::vector< unsigned int > vertices( vxSize );
      // create grid with reference element
      for(size_t i=0; i<vertices.size(); ++i) vertices[ i ] = i;
      factory.insertElement(type, vertices);

      // save original sbuf
      std::streambuf* cerr_sbuf = std::cerr.rdbuf();
      std::stringstream tempout;
      // redirect 'cerr' to a 'fout' to avoid unnecessary output in constructors
      std::cerr.rdbuf(tempout.rdbuf());

      Grid* gridPtr = factory.createGrid();
      Grid& grid    = *gridPtr;

      // restore the original stream buffer
      std::cerr.rdbuf(cerr_sbuf);

      //std::cerr = savecerr;

      // refine once to get children
      const int level = 1;
      grid.globalRefine( level );

      {
        typedef typename Grid :: template Partition< All_Partition >:: LevelGridView MacroGridView;
        MacroGridView macroView = grid.template levelView< All_Partition > ( 0 );
        typedef typename MacroGridView :: template Codim< 0 > :: Iterator Iterator;

        Iterator it = macroView.template begin<0> ();

        if( it == macroView.template end<0>() )
          DUNE_THROW(InvalidStateException,"Empty Grid, should contain at least 1 element");

        typedef typename Iterator :: Entity EntityType;

        const EntityType& entity = *it;
        const typename EntityType :: Geometry& geo = entity.geometry();
        typedef typename EntityType :: HierarchicIterator HierarchicIteratorType;
        const HierarchicIteratorType end = entity.hend( level );

        int childNum = 0;
        for( HierarchicIteratorType child = entity.hbegin( level );
             child != end; ++child, ++childNum )
        {
          create( geo, child->geometry(), childNum );
        }
      }

      // delete grid
      delete gridPtr;
    }

    // create local geometry
    template< class Geometry >
    void create ( const Geometry &father,
                  const Geometry &son,
                  const int child )
    {
      assert( !geomCreated( child ) );
      assert( (child >= 0) && (child < nChild) );

      assert( (count_ < nChild) );
      ++count_;

      geoms_[ child ] = new GeometryImpl();
      geoms_[ child ]->buildGeomInFather( father, son );
    }

  public:
    // desctructor deleteing geometries
    ~ALULocalGeometryStorage ()
    {
      for(size_t i=0; i<geoms_.size(); ++i)
        if(geoms_[i]) delete geoms_[i];
    }

    //! access local geometries
    static const GeometryImpl& geom( const GeometryType type, const bool nonConforming, const int child )
    {
      // create static variable on heap
      static ThisType instance( type, nonConforming );
      // make sure the geometry type is the same
      assert( type == instance[ child ].type() );
      return instance[ child ];
    }
  };

} // namespace Dune

#endif // end HAVE_ALUGRID

#endif // #ifndef DUNE_ALUGRIDGEOMETRYSTORAGE_HH


==> anc/xt-super/dune-grid/dune/grid/alugrid/common/interfaces.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALUGRID_INTERFACES_HH
#define DUNE_ALUGRID_INTERFACES_HH

#include <dune/common/typetraits.hh>

/** @file
   @author Robert Kloefkorn
   @brief Provides a Interfaces for detection of specific behavior
 */

namespace Dune {

  //! Tagging interface to indicate that Grid provides typedef ObjectStreamType
  struct HasObjectStream {};

  //! Helper template (implicit specialisation if GridImp exports an object
  //! stream
  template <bool hasStream, class GridImp, class DefaultImp>
  struct GridObjectStreamOrDefaultHelper {
    typedef typename GridImp::InStreamType InStreamType;
    typedef typename GridImp::OutStreamType OutStreamType;
  };

  //! Helper template (explicit specialisation if GridImp doesn't export an
  //! object stream -> DefaultImplementation is exported)
  template <class GridImp, class DefaultImp>
  struct GridObjectStreamOrDefaultHelper<false, GridImp, DefaultImp> {
    typedef DefaultImp InStreamType;
    typedef DefaultImp OutStreamType;
  };

  //! Template to choose right Object stream type for a given class
  template <class GridImp, class DefaultImp>
  struct GridObjectStreamOrDefault
  {
    typedef GridObjectStreamOrDefaultHelper<
        Conversion<GridImp, HasObjectStream>::exists,
        GridImp,
        DefaultImp> GridObjectStreamTraits;

    typedef typename GridObjectStreamTraits :: InStreamType InStreamType;    //  read  stream
    typedef typename GridObjectStreamTraits :: OutStreamType OutStreamType;  //  write stream
  };

  //! Tagging interface to indicate that class is of Type DofManager
  struct IsDofManager {};

  //! Tagging interface to indicate that Grid has HierarchicIndexSet
  struct HasHierarchicIndexSet {};

} // end namespace Dune
#endif


==> anc/xt-super/dune-grid/dune/grid/alugrid/common/intersectioniteratorwrapper.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_INTERSECTIONITERATORWRAPPER_HH
#define DUNE_INTERSECTIONITERATORWRAPPER_HH

#include <dune/grid/common/intersectioniterator.hh>

/** @file
   @author Robert Kloefkorn
   @brief Provides proxy classes for IntersectionsIterators
 */

namespace Dune {

  //! \brief Class that wraps IntersectionIteratorImp of a grid and gets it's
  //! internal object from a object stack hold by the grid
  template <class GridImp, class IntersectionIteratorImpl>
  class IntersectionIteratorWrapper
  {
    enum { dim = GridImp :: dimension };
    enum { dimworld = GridImp :: dimensionworld };

    typedef IntersectionIteratorWrapper<GridImp,IntersectionIteratorImpl> ThisType;

    typedef IntersectionIteratorImpl IntersectionIteratorImp;

    typedef typename IntersectionIteratorImp :: StorageType IntersectionIteratorProviderType;

  public:
    typedef typename GridImp :: GridObjectFactoryType FactoryType;

    //! dimension
    enum { dimension      = dim };
    //! dimensionworld
    enum { dimensionworld = dimworld };

    //! define type used for coordinates in grid module
    typedef typename GridImp :: ctype ctype;

    //! Entity type
    typedef typename GridImp::template Codim<0>::Entity Entity;
    //! type of EntityPointer
    typedef typename GridImp::template Codim<0>::EntityPointer EntityPointer;

    //! type of intersectionGlobal
    typedef typename GridImp::template Codim<1>::Geometry Geometry;
    //! type of intersection*Local
    typedef typename GridImp::template Codim<1>::LocalGeometry LocalGeometry;

    //! type of normal vector
    typedef FieldVector<ctype , dimworld> NormalType;

    //! constructor called from the ibegin and iend method
    template <class EntityImp>
    IntersectionIteratorWrapper(const EntityImp & en, int wLevel , bool end)
      : factory_( en.factory() )
        , it_( factory_.getIntersection(wLevel, (IntersectionIteratorImpl *) 0) )
    {
      if(end)
        it().done( en );
      else
        it().first(en,wLevel);
    }

    //! The copy constructor
    IntersectionIteratorWrapper(const ThisType & org)
      : factory_( org.factory_ )
        , it_( factory_.getIntersection(-1, (IntersectionIteratorImpl *) 0) )
    {
      it().assign( org.it() );
    }

    //! the f*cking assignment operator
    ThisType & operator = (const ThisType & org)
    {
      it().assign( org.it() );
      return *this;
    }

    //! The Destructor puts internal object back to stack
    ~IntersectionIteratorWrapper()
    {
      factory_.freeIntersection( it() );
    }

    //! the equality method
    bool equals (const ThisType & i) const { return it().equals(i.it()); }

    //! increment iterator
    void increment () { it().increment(); }

    //! access neighbor
    EntityPointer outside() const { return it().outside(); }

    //! access entity where iteration started
    EntityPointer inside() const { return it().inside(); }

    //! return true if intersection is with boundary. \todo connection with
    //! boundary information, processor/outer boundary
    bool boundary () const { return it().boundary(); }

    //! return true if across the intersection a neighbor on this level exists
    bool neighbor () const { return it().neighbor(); }

    //! return information about the Boundary
    int boundaryId () const { return it().boundaryId(); }

    //! return the boundary segment index
    size_t boundarySegmentIndex() const { return it().boundarySegmentIndex(); }

    //! intersection of codimension 1 of this neighbor with element where
    //! iteration started.
    //! Here returned element is in LOCAL coordinates of the element
    //! where iteration started.
    LocalGeometry geometryInInside () const
    {
      return it().geometryInInside();
    }

    //! intersection of codimension 1 of this neighbor with element where
    //!  iteration started.
    //! Here returned element is in GLOBAL coordinates of the element where
    //! iteration started.
    Geometry geometry () const
    {
      return it().geometry();
    }

    /** \brief obtain the type of reference element for this intersection */
    GeometryType type () const
    {
      return it().type();
    }

    //! local index of codim 1 entity in self where intersection is contained
    //!  in
    int indexInInside () const
    {
      return it().indexInInside();
    }

    //! intersection of codimension 1 of this neighbor with element where
    //! iteration started.
    //! Here returned element is in LOCAL coordinates of neighbor
    LocalGeometry geometryInOutside () const
    {
      return it().geometryInOutside();
    }

    //! local index of codim 1 entity in neighbor where intersection is
    //! contained
    int indexInOutside () const
    {
      return it().indexInOutside();
    }

    //! twist of the face seen from the inner element
    int twistInInside() const { return it().twistInInside(); }

    //! twist of the face seen from the outer element
    int twistInOutside() const { return it().twistInOutside(); }

    //! return unit outer normal, this should be dependent on local
    //! coordinates for higher order boundary
    const NormalType unitOuterNormal ( const FieldVector< ctype, dim-1 > &local ) const
    {
      return it().unitOuterNormal( local );
    }

    //! return unit outer normal, this should be dependent on local
    //! coordinates for higher order boundary
    const NormalType centerUnitOuterNormal ( ) const
    {
      GeometryType type = geometry().type();
      const ReferenceElement<ctype, dim-1> & refElement =
        ReferenceElements<ctype, dim-1>::general(type);
      return unitOuterNormal(refElement.position(0,0));
    }

    //! return outer normal, this should be dependent on local
    //! coordinates for higher order boundary
    const NormalType outerNormal ( const FieldVector< ctype, dim-1 > &local ) const
    {
      return it().outerNormal( local );
    }

    //! return outer normal, this should be dependent on local
    //! coordinates for higher order boundary
    const NormalType integrationOuterNormal ( const FieldVector< ctype, dim-1 > &local ) const
    {
      return it().integrationOuterNormal( local );
    }

    //! return level of iterator
    int level () const { return it().level(); }

    //! return true if intersection is conform (i.e. only one neighbor)
    bool conforming () const { return it().conforming(); }

    //! returns reference to underlying intersection iterator implementation
    IntersectionIteratorImp & it() { return it_; }
    const IntersectionIteratorImp & it() const { return it_; }

  private:
    const FactoryType& factory_ ;
    IntersectionIteratorImp & it_;
  }; // end class IntersectionIteratorWrapper

  template <class GridImp>
  class LeafIntersectionWrapper
    : public IntersectionIteratorWrapper<GridImp,typename GridImp::LeafIntersectionIteratorImp>
  {
    typedef LeafIntersectionWrapper<GridImp> ThisType;
    typedef IntersectionIteratorWrapper<GridImp,typename GridImp::LeafIntersectionIteratorImp> BaseType;
  public:
    //! constructor called from the ibegin and iend method
    template <class EntityImp>
    LeafIntersectionWrapper(const EntityImp & en, int wLevel , bool end )
      : BaseType(en,wLevel,end)
    {}

    //! The copy constructor
    LeafIntersectionWrapper(const ThisType & org)
      : BaseType(org)
    {}

  };

  //! \brief Class that wraps IntersectionIteratorImp of a grid and gets it's
  //! internal object from a object stack hold by the grid
  template <class GridImp>
  class LeafIntersectionIteratorWrapper
  {
    typedef LeafIntersectionIteratorWrapper<GridImp> ThisType;
    typedef LeafIntersectionWrapper<GridImp> IntersectionImp;

  public:
    typedef Dune::Intersection< GridImp, IntersectionImp > Intersection;

    //! dimension
    enum { dimension      = GridImp :: dimension  };
    //! dimensionworld
    enum { dimensionworld = GridImp :: dimensionworld };

    //! define type used for coordinates in grid module
    typedef typename GridImp :: ctype ctype;

    //! Entity type
    typedef typename GridImp::template Codim<0>::Entity Entity;
    //! type of EntityPointer
    typedef typename GridImp::template Codim<0>::EntityPointer EntityPointer;

    //! type of intersectionGlobal
    typedef typename GridImp::template Codim<1>::Geometry Geometry;
    //! type of intersection*Local
    typedef typename GridImp::template Codim<1>::LocalGeometry LocalGeometry;

    //! type of normal vector
    typedef FieldVector<ctype , dimensionworld> NormalType;

    //! constructor called from the ibegin and iend method
    template <class EntityImp>
    LeafIntersectionIteratorWrapper(const EntityImp & en, int wLevel , bool end )
      : intersection_( IntersectionImp(en,wLevel,end) )
    {}

    //! The copy constructor
    LeafIntersectionIteratorWrapper(const ThisType & org)
      : intersection_( IntersectionImp( org.impl() ) )
    {}

    //! the f*cking assignment operator
    ThisType & operator = (const ThisType & org)
    {
      impl() = org.impl();
      return *this;
    }

    //! return reference to intersection
    const Intersection &dereference () const
    {
      return intersection_;
    }

    //! the equality method
    bool equals (const ThisType & i) const { return impl().equals( i.impl() ); }

    //! increment iterator
    void increment()
    {
      impl().increment();
    }
  protected:
    // intersection object
    Intersection intersection_;

    // return reference to real implementation
    IntersectionImp& impl() { return GridImp :: getRealImplementation( intersection_ ); }
    // return reference to real implementation
    const IntersectionImp& impl() const { return GridImp :: getRealImplementation( intersection_ ); }
  }; // end class IntersectionIteratorWrapper

  //! \brief Class that wraps IntersectionIteratorImp of a grid and gets it's
  //! internal object from a object stack hold by the grid
  template <class GridImp>
  class LevelIntersectionWrapper
    : public IntersectionIteratorWrapper<GridImp,typename GridImp::LevelIntersectionIteratorImp>
  {
    typedef LevelIntersectionWrapper<GridImp> ThisType;
    typedef IntersectionIteratorWrapper<GridImp,typename GridImp::LevelIntersectionIteratorImp> BaseType;
  public:
    //! constructor called from the ibegin and iend method
    template <class EntityImp>
    LevelIntersectionWrapper(const EntityImp & en, int wLevel , bool end )
      : BaseType(en,wLevel,end)
    {}

    //! The copy constructor
    LevelIntersectionWrapper(const ThisType & org)
      : BaseType(org)
    {}
  };

  //! \brief Class that wraps IntersectionIteratorImp of a grid and gets it's
  //! internal object from a object stack hold by the grid
  template <class GridImp>
  class LevelIntersectionIteratorWrapper
  {
    typedef LevelIntersectionIteratorWrapper<GridImp> ThisType;
    typedef LevelIntersectionWrapper<GridImp> IntersectionImp;
  public:
    typedef Dune::Intersection< GridImp, IntersectionImp > Intersection;

    //! dimension
    enum { dimension      = GridImp :: dimension  };
    //! dimensionworld
    enum { dimensionworld = GridImp :: dimensionworld };

    //! define type used for coordinates in grid module
    typedef typename GridImp :: ctype ctype;

    //! Entity type
    typedef typename GridImp::template Codim<0>::Entity Entity;
    //! type of EntityPointer
    typedef typename GridImp::template Codim<0>::EntityPointer EntityPointer;

    //! type of intersectionGlobal
    typedef typename GridImp::template Codim<1>::Geometry Geometry;
    //! type of intersection*Local
    typedef typename GridImp::template Codim<1>::LocalGeometry LocalGeometry;

    //! type of normal vector
    typedef FieldVector<ctype , dimensionworld> NormalType;

    //! constructor called from the ibegin and iend method
    template <class EntityImp>
    LevelIntersectionIteratorWrapper(const EntityImp & en, int wLevel , bool end )
      : intersection_( IntersectionImp(en,wLevel,end) )
    {}

    //! The copy constructor
    LevelIntersectionIteratorWrapper(const ThisType & org)
      : intersection_( IntersectionImp( org.impl() ) )
    {}

    //! the f*cking assignment operator
    ThisType & operator = (const ThisType & org)
    {
      impl() = org.impl();
      return *this;
    }

    //! return reference to intersection
    const Intersection &dereference () const
    {
      return intersection_;
    }

    //! the equality method
    bool equals (const ThisType & i) const { return impl().equals( i.impl() ); }

    //! increment iterator
    void increment()
    {
      impl().increment();
    }
  protected:
    // intersection object
    Intersection intersection_;

    // return reference to real implementation
    IntersectionImp& impl() { return GridImp :: getRealImplementation( intersection_ ); }
    // return reference to real implementation
    const IntersectionImp& impl() const { return GridImp :: getRealImplementation( intersection_ ); }
  }; // end class IntersectionIteratorWrapper

} // end namespace Dune
#endif


==> anc/xt-super/dune-grid/dune/grid/alugrid/common/memory.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALU3DGRIDMEMORY_HH
#define DUNE_ALU3DGRIDMEMORY_HH

#include <cassert>
#include <cstdlib>
#include <vector>

namespace ALUGridSpace
{
  template<class T, int length>
  class ALUGridFiniteStack ;
}

namespace Dune {

  //! organize the memory management for entitys used by the NeighborIterator
  template <class Object>
  class ALUMemoryProvider
  {
    enum { maxStackObjects = 256 };
    typedef ALUGridSpace :: ALUGridFiniteStack< Object* , maxStackObjects > StackType ;
    StackType objStack_ ;

    typedef ALUMemoryProvider < Object > MyType;

    StackType& objStack() { return objStack_ ; }

  public:
    typedef Object ObjectType;

    //!default constructor
    ALUMemoryProvider() {}

    //! do not copy pointers
    ALUMemoryProvider(const ALUMemoryProvider<Object> & org)
      : objStack_( org.objStack_ )
    {}

    //! call deleteEntity
    ~ALUMemoryProvider ();

    //! i.e. return pointer to Entity
    template <class FactoryType>
    ObjectType * getObject(const FactoryType &factory, int level);

    //! i.e. return pointer to Entity
    template <class FactoryType, class EntityImp>
    inline ObjectType * getEntityObject(const FactoryType& factory, int level , EntityImp * fakePtr )
    {
      if( objStack().empty() )
      {
        return ( new ObjectType(EntityImp(factory,level) ));
      }
      else
      {
        return stackObject();
      }
    }

    //! return object, if created default constructor is used
    ObjectType * getEmptyObject ();

    //! i.e. return pointer to Entity
    ObjectType * getObjectCopy(const ObjectType & org);

    //! free, move element to stack, returns NULL
    void freeObject (ObjectType * obj);

  protected:
    inline ObjectType * stackObject()
    {
      assert( ! objStack().empty() );
      // finite stack does also return object on pop
      return objStack().pop();
    }

  };


  //************************************************************************
  //
  //  ALUMemoryProvider implementation
  //
  //************************************************************************
  template <class Object> template <class FactoryType>
  inline typename ALUMemoryProvider<Object>::ObjectType *
  ALUMemoryProvider<Object>::getObject
    (const FactoryType &factory, int level )
  {
    if( objStack().empty() )
    {
      return ( new Object (factory, level) );
    }
    else
    {
      return stackObject();
    }
  }

  template <class Object>
  inline typename ALUMemoryProvider<Object>::ObjectType *
  ALUMemoryProvider<Object>::getObjectCopy
    (const ObjectType & org )
  {
    if( objStack().empty() )
    {
      return ( new Object (org) );
    }
    else
    {
      return stackObject();
    }
  }

  template <class Object>
  inline typename ALUMemoryProvider<Object>::ObjectType *
  ALUMemoryProvider<Object>::getEmptyObject ()
  {
    if( objStack().empty() )
    {
      return new Object () ;
    }
    else
    {
      return stackObject();
    }
  }

  template <class Object>
  inline ALUMemoryProvider<Object>::~ALUMemoryProvider()
  {
    StackType& objStk = objStack_;
    while ( ! objStk.empty() )
    {
      ObjectType * obj = objStk.pop();
      delete obj;
    }
  }

  template <class Object>
  inline void ALUMemoryProvider<Object>::freeObject(Object * obj)
  {
    StackType& stk = objStack();
    if( stk.full() )
      delete obj;
    else
      stk.push( obj );
  }

#undef USE_FINITE_STACK

} // end namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/alugrid/common/objectfactory.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALUGRIDOBJECTFACTORY_HH
#define DUNE_ALUGRIDOBJECTFACTORY_HH

#include <dune/grid/alugrid/common/memory.hh>

#if defined USE_PTHREADS || defined _OPENMP
#define USE_SMP_PARALLEL
#endif

#ifdef _OPENMP
#include <omp.h>
#endif

#if HAVE_DUNE_FEM
#include <dune/fem/misc/threads/threadmanager.hh>
#endif

namespace Dune
{
  template <class InterfaceType>
  struct MakeableInterfaceObject ;

  template <class GridImp>
  class ALUGridObjectFactory
  {
    template <class OF, int codim>
    class ALUGridEntityFactory;

    /////////////////////////////////////////////////////
    //
    //  partial specialization of method getNewEntity
    //
    /////////////////////////////////////////////////////
    template <class GridObjectFactory>
    class ALUGridEntityFactory<GridObjectFactory,0>
    {
    public:
      enum { codim = 0 };
      typedef typename GridImp :: template Codim<codim> :: Entity Entity;
      typedef MakeableInterfaceObject<Entity> EntityObject;
      typedef typename EntityObject :: ImplementationType EntityImp;

      inline static EntityObject *
      getNewEntity (const GridObjectFactory& factory, int level)
      {
        return factory.entityProvider_.getEntityObject( factory, level, (EntityImp *) 0);
      }

      inline static void freeEntity(const GridObjectFactory& factory, EntityObject * e )
      {
        factory.entityProvider_.freeObject( e );
      }
    };

    template <class GridObjectFactory>
    class ALUGridEntityFactory<GridObjectFactory,1>
    {
    public:
      enum { codim = 1 };
      typedef typename GridImp :: template Codim<codim> :: Entity Entity;
      typedef MakeableInterfaceObject<Entity> EntityObject;
      typedef typename EntityObject :: ImplementationType EntityImp;

      inline static EntityObject *
      getNewEntity (const GridObjectFactory& factory, int level)
      {
        return factory.faceProvider_.getEntityObject( factory, level, (EntityImp *) 0);
      }

      inline static void freeEntity(const GridObjectFactory& factory, EntityObject * e )
      {
        factory.faceProvider_.freeObject( e );
      }
    };

    template <class GridObjectFactory>
    class ALUGridEntityFactory<GridObjectFactory,2>
    {
    public:
      enum { codim = 2 };
      typedef typename GridImp :: template Codim<codim> :: Entity Entity;
      typedef MakeableInterfaceObject<Entity> EntityObject;
      typedef typename EntityObject :: ImplementationType EntityImp;

      inline static EntityObject *
      getNewEntity (const GridObjectFactory& factory, int level)
      {
        return factory.edgeProvider_.getEntityObject( factory, level, (EntityImp *) 0);
      }

      inline static void freeEntity(const GridObjectFactory& factory, EntityObject * e )
      {
        factory.edgeProvider_.freeObject( e );
      }
    };

    template <class GridObjectFactory>
    class ALUGridEntityFactory<GridObjectFactory,3>
    {
    public:
      enum { codim = 3 };
      typedef typename GridImp :: template Codim<codim> :: Entity Entity;
      typedef MakeableInterfaceObject<Entity> EntityObject;
      typedef typename EntityObject :: ImplementationType EntityImp;

      inline static EntityObject *
      getNewEntity (const GridObjectFactory& factory, int level)
      {
        return factory.vertexProvider_.getEntityObject( factory, level, (EntityImp *) 0);
      }

      inline static void freeEntity(const GridObjectFactory& factory, EntityObject * e )
      {
        factory.vertexProvider_.freeObject( e );
      }
    }; // end of ALUGridEntityFactory

    enum { vxCodim = GridImp :: dimension };
  public:
    typedef GridImp GridType;
    typedef ALUGridObjectFactory FactoryType;

    typedef MakeableInterfaceObject<typename GridType :: Traits::template Codim<0>::Entity> EntityObject;
    typedef MakeableInterfaceObject<typename GridType :: Traits::template Codim<1>::Entity> FaceObject;
    typedef MakeableInterfaceObject<typename GridType :: Traits::template Codim<2>::Entity> EdgeObject;
    typedef MakeableInterfaceObject<typename GridType :: Traits::template Codim< vxCodim >::Entity> VertexObject;

    typedef typename GridType :: LeafIntersectionIteratorImp LeafIntersectionIteratorImp ;
    typedef typename GridType :: LevelIntersectionIteratorImp LevelIntersectionIteratorImp ;

    // declare friendship
    friend class ALUGridEntityFactory<FactoryType,0>;
    friend class ALUGridEntityFactory<FactoryType,1>;
    friend class ALUGridEntityFactory<FactoryType,2>;
    friend class ALUGridEntityFactory<FactoryType,3>;

  protected:
    typedef ALUMemoryProvider< EntityObject > EntityProvider;
    typedef ALUMemoryProvider< FaceObject >   FaceProvider;
    typedef ALUMemoryProvider< EdgeObject >   EdgeProvider;
    typedef ALUMemoryProvider< VertexObject > VertexProvider;

    mutable EntityProvider entityProvider_;
    mutable FaceProvider faceProvider_;
    mutable EdgeProvider edgeProvider_;
    mutable VertexProvider vertexProvider_;

    typedef ALUMemoryProvider< LeafIntersectionIteratorImp > LeafIntersectionIteratorProviderType;
    typedef ALUMemoryProvider< LevelIntersectionIteratorImp >   LevelIntersectionIteratorProviderType;

    mutable LeafIntersectionIteratorProviderType leafInterItProvider_;
    mutable LevelIntersectionIteratorProviderType levelInterItProvider_;

    const GridType& grid_ ;

#ifdef USE_SMP_PARALLEL
  public:
#endif
    ALUGridObjectFactory( const ALUGridObjectFactory& other ) : grid_( other.grid_ ) {}

  public:
    const GridType& grid() const { return grid_; }

    ALUGridObjectFactory( const GridType& grid ) : grid_( grid ) {}

    template <int codim>
    inline MakeableInterfaceObject<typename GridType :: Traits::template Codim<codim>::Entity> *
    getNewEntity ( int level = -1 ) const
    {
      return ALUGridEntityFactory<FactoryType,codim>::getNewEntity( *this, level);
    }

    template <int codim>
    inline void freeEntity (MakeableInterfaceObject<typename GridType :: Traits::template Codim<codim>::Entity> * en) const
    {
      ALUGridEntityFactory<FactoryType,codim>::freeEntity(*this, en);
    }

    LeafIntersectionIteratorImp& getIntersection( const int wLevel, const LeafIntersectionIteratorImp* ) const
    {
      return * (leafInterItProvider_.getObject( *this, wLevel ));
    }

    LevelIntersectionIteratorImp& getIntersection(const int wLevel, const LevelIntersectionIteratorImp* ) const
    {
      return * (levelInterItProvider_.getObject( *this, wLevel ));
    }

    //! free intersection
    void freeIntersection(LeafIntersectionIteratorImp  & it) const { leafInterItProvider_.freeObject( &it ); }
    void freeIntersection(LevelIntersectionIteratorImp & it) const { levelInterItProvider_.freeObject( &it ); }

    // return thread number
    static inline int threadNumber()
    {
#ifdef _OPENMP
      return omp_get_thread_num();
#elif HAVE_DUNE_FEM
      return Fem :: ThreadManager :: thread() ;
#else
      return 0;
#endif
    }

    // return maximal possible number of threads
    static inline int maxThreads() {
#ifdef _OPENMP
      return omp_get_max_threads();
#elif HAVE_DUNE_FEM
      return Fem :: ThreadManager :: maxThreads() ;
#else
      return 1;
#endif
    }
  }; /// end class ALUGridObjectFactory

}  // end namespace Dune
#endif


==> anc/xt-super/dune-grid/dune/grid/alugrid/common/persistentcontainer.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALU_PERSISTENTCONTAINER_HH
#define DUNE_ALU_PERSISTENTCONTAINER_HH

#include <dune/grid/utility/persistentcontainer.hh>

#if HAVE_ALUGRID
#include <dune/grid/alugrid.hh>
#include <dune/grid/utility/persistentcontainervector.hh>

namespace Dune
{

  // ALUGridPersistentContainer
  // --------------------------

  template< class G, class T >
  class ALUGridPersistentContainer
    : public PersistentContainerVector< G, typename G::HierarchicIndexSet, std::vector< T > >
  {
    typedef PersistentContainerVector< G, typename G::HierarchicIndexSet, std::vector< T > > Base;

  public:
    typedef typename Base::Grid Grid;
    typedef typename Base::Value Value;

    ALUGridPersistentContainer ( const Grid &grid, int codim, const Value &value = Value() )
      : Base( grid.hierarchicIndexSet(), codim, value )
    {}
  };


  // PersistentContainer for ALUGrid
  // -------------------------------

  template< int dim, int dimworld, ALUGridElementType eltype, ALUGridRefinementType refinementtype, class Comm, class T >
  class PersistentContainer< ALUGrid< dim, dimworld, eltype, refinementtype, Comm >, T >
    : public ALUGridPersistentContainer< ALUGrid< dim, dimworld, eltype, refinementtype, Comm >, T >
  {
    typedef ALUGridPersistentContainer< ALUGrid< dim, dimworld, eltype, refinementtype, Comm >, T > Base;

  public:
    typedef typename Base::Grid Grid;
    typedef typename Base::Value Value;

    PersistentContainer ( const Grid &grid, int codim, const Value &value = Value() )
      : Base( grid, codim, value )
    {}
  };

  template< int dim, int dimworld, ALU2DSPACE ElementType elType, class T >
  class PersistentContainer< ALU2dGrid< dim, dimworld, elType >, T >
    : public ALUGridPersistentContainer< ALU2dGrid< dim, dimworld, elType >, T >
  {
    typedef ALUGridPersistentContainer< ALU2dGrid< dim, dimworld, elType >, T > Base;

  public:
    typedef typename Base::Grid Grid;
    typedef typename Base::Value Value;

    PersistentContainer ( const Grid &grid, int codim, const Value &value = Value() )
      : Base( grid, codim, value )
    {}
  };

  template< ALU3dGridElementType elType, class Comm, class T >
  class PersistentContainer< ALU3dGrid< elType, Comm >, T >
    : public ALUGridPersistentContainer< ALU3dGrid< elType, Comm >, T >
  {
    typedef ALUGridPersistentContainer< ALU3dGrid< elType, Comm >, T > Base;

  public:
    typedef typename Base::Grid Grid;
    typedef typename Base::Value Value;

    PersistentContainer ( const Grid &grid, int codim, const Value &value = Value() )
      : Base( grid, codim, value )
    {}
  };

} // namespace Dune

#endif // #if HAVE_ALUGRID

#endif // #ifndef DUNE_ALU_PERSISTENTCONTAINER_HH


==> anc/xt-super/dune-grid/dune/grid/alugrid/common/transformation.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ALUGRID_TRANSFORMATION_HH
#define DUNE_ALUGRID_TRANSFORMATION_HH

#include <dune/common/fvector.hh>
#include <dune/common/fmatrix.hh>

#if HAVE_ALUGRID

namespace Dune
{

  template< class ctype, int dimw >
  struct ALUGridTransformation
  {
    static const int dimension = dimw;

    typedef FieldVector< ctype, dimension > WorldVector;
    typedef FieldMatrix< ctype, dimension, dimension > WorldMatrix;

    ALUGridTransformation ( const WorldMatrix &matrix, const WorldVector &shift )
      : matrix_( matrix ),
        shift_( shift )
    {}

    WorldVector evaluate ( const WorldVector &x ) const
    {
      WorldVector y = shift_;
      matrix_.umv( x, y );
      return y;
    }

    WorldVector evaluateInverse ( const WorldVector &y ) const
    {
      // Note: We assume the matrix to be orthogonal, here
      WorldVector ys = y - shift_;
      WorldVector x;
      matrix_.mtv( ys, x );
      return x;
    }

  private:
    WorldMatrix matrix_;
    WorldVector shift_;
  };

}

#endif // #if HAVE_ALUGRID

#endif // #ifndef DUNE_ALUGRID_TRANSFORMATION_HH


==> anc/xt-super/dune-grid/dune/grid/common/CMakeLists.txt <==
set(HEADERS
  adaptcallback.hh
  backuprestore.hh
  boundaryprojection.hh
  boundarysegment.hh
  capabilities.hh
  datahandleif.hh
  defaultgridview.hh
  entity.hh
  entityiterator.hh
  entitypointer.hh
  entityseed.hh
  exceptions.hh
  geometry.hh
  grid.hh
  gridenums.hh
  gridfactory.hh
  gridinfo.hh
  gridview.hh
  indexidset.hh
  intersection.hh
  intersectioniterator.hh
  mcmgmapper.hh
  mapper.hh
  partitionset.hh
  rangegenerators.hh
  sizecache.hh
  scsgmapper.hh
  universalmapper.hh)

add_subdirectory(test EXCLUDE_FROM_ALL)

install(FILES ${HEADERS} DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/grid/common)


==> anc/xt-super/dune-grid/dune/grid/common/Makefile.am <==
commondir = $(includedir)/dune/grid/common
common_HEADERS = \
	adaptcallback.hh \
	backuprestore.hh \
	boundaryprojection.hh \
	boundarysegment.hh \
	capabilities.hh \
	datahandleif.hh \
	defaultgridview.hh \
	entity.hh \
	entityiterator.hh \
	entitypointer.hh \
	entityseed.hh \
	exceptions.hh \
	geometry.hh \
	grid.hh \
	gridenums.hh \
	gridfactory.hh \
	gridinfo.hh \
	gridview.hh \
	indexidset.hh \
	intersection.hh \
	intersectioniterator.hh \
	mcmgmapper.hh \
	mapper.hh \
	partitionset.hh \
	rangegenerators.hh \
	sizecache.hh \
	scsgmapper.hh \
	universalmapper.hh

SUBDIRS = test

if BUILD_DOCS
dist_noinst_DATA = cube-to-tet-6.png
endif

include $(top_srcdir)/am/global-rules
include $(top_srcdir)/am/inkscape.am

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-grid/dune/grid/common/adaptcallback.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ADAPTCALLBACK_HH
#define DUNE_ADAPTCALLBACK_HH

/** \file
 *  \author Martin Nolte
 *  \brief  interfaces and wrappers needed for the callback adaptation provided
 *          by AlbertaGrid and ALUGrid
 */

namespace Dune
{

  // Internal Forward Declarations
  // -----------------------------

  template< class Grid, class Impl >
  class AdaptDataHandle;



  // AdaptDataHandleInterface
  // ------------------------

  /** \brief Interface class for the Grid's adapt method where the
            parameter is a AdaptDataHandleInterface.
  */
  template< class Grid, class Impl >
  class AdaptDataHandleInterface
  {
    typedef AdaptDataHandleInterface< Grid, Impl > This;

    friend class AdaptDataHandle< Grid, Impl >;

  public:
    typedef typename Grid::template Codim< 0 >::Entity Entity;

  private:
    AdaptDataHandleInterface ()
    {}

    AdaptDataHandleInterface ( const This & );
    This &operator= ( const This & );

  public:
    /** \brief call back for activity to take place on father
              and all decendants before the decendants are removed

       \param father  entity where all decendants are going to be removed
    */
    void preCoarsening ( const Entity &father )
    {
      asImp().preCoarsening( father );
    }

    /** \brief call back for activity to take place on newly created
              elements below the father element.

       \param father  entity where all decendants were newly created
    */
    void postRefinement ( const Entity &father )
    {
      asImp().postRefinement( father );
    }

    void restrictLocal( const Entity &father, const Entity& son, bool initialize )
    {
      asImp().restrictLocal( father, son, initialize );
    }

    void prolongLocal( const Entity &father, const Entity& son, bool initialize )
    {
      asImp().prolongLocal( father, son, initialize );
    }

  protected:
    const Impl &asImp () const { return static_cast< const Impl & >( *this ); }
    Impl &asImp () { return static_cast< Impl & >( *this ); }
  };



  // AdaptDataHandle
  // ---------------

  template< class Grid, class Impl >
  class AdaptDataHandle
    : public AdaptDataHandleInterface< Grid, Impl >
  {
    typedef AdaptDataHandle< Grid, Impl > This;
    typedef AdaptDataHandleInterface< Grid, Impl > Base;

  public:
    typedef typename Base::Entity Entity;

  protected:
    AdaptDataHandle ()
    {}

  private:
    AdaptDataHandle ( const This & );
    This &operator= ( const This & );

    void preCoarsening ( const Entity &father );
    void postRefinement ( const Entity &father );
  };


  // CombinedAdaptProlongRestrict
  // ----------------------------

  //! class for combining 2 index sets together for adaptation process
  template <class A, class B >
  class CombinedAdaptProlongRestrict
  {
    //! space A and B
    A& _a;
    B& _b;
  public:
    //! constructor storing the two references
    CombinedAdaptProlongRestrict ( A& a, B& b ) : _a ( a ) , _b ( b )
    {}

    //! restrict data to father
    template <class Entity>
    void restrictLocal ( const Entity &father, const Entity &son, bool initialize )
    {
      _a.restrictLocal(father,son,initialize);
      _b.restrictLocal(father,son,initialize);
    }

    //! prolong data to children
    template <class Entity>
    void prolongLocal ( const Entity &father, const Entity &son, bool initialize )
    {
      _a.prolongLocal(father,son,initialize);
      _b.prolongLocal(father,son,initialize);
    }
  };

} // end namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/common/backuprestore.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_COMMON_BACKUPRESTORE_HH
#define DUNE_GRID_COMMON_BACKUPRESTORE_HH

#include <dune/common/exceptions.hh>

namespace Dune
{

  /** \class BackupRestoreFacility
   *  \brief facility for writing and reading grids
   *
   *  The BackupRestoreFacility allows writing hierarchic grids to disk and
   *  reading them back into another program.
   *
   *  It is guaranteed that all index sets and id sets are preserved by the
   *  backup / restore process.
   *  The result of restore is undefined, if the number of processes in a
   *  parallel program differs from the number of processes used on backup.
   *
   *  There are two pairs of backup / restore methods:
   *  - methods writing into one or more dedicated files,
   *  - methods operating on a std::stream.
   *  .
   *
   *  These techniques may not be mixed, i.e., you cannot write the grid into
   *  files and read it back from a stream or vice versa.
   *  While operating on a std::stream might be convenient, a grid written in
   *  another language than C++ might need to emulate this method by writing
   *  through a temporary file.
   *
   *  \note The backup and restore methods might not be implemented for each grid.
   *        In this case one can catch the Dune::NotImplemented exception and do
   *        something else.
   *
   *  \tparam  Grid  type of grid
   */
  template< class Grid >
  struct BackupRestoreFacility
  {
    /** \brief write a hierarchic grid to disk
     *
     *  \param[in]  grid        grid to write
     *  \param[in]  filename    filename of the file to create
     *
     *  \note This method might create multiple files based on the filename plus internal extension.
     */
    static void backup ( const Grid &grid, const std::string &filename )
    {
      DUNE_THROW( NotImplemented, "backup / restore not implemented." );
    }

    /** \brief write a hierarchic grid into a stream
     *
     *  \param[in]  grid        grid to write
     *  \param[in]  stream      std::stream to write the grid to
     *
     *  \note While operating on a std::ostream might be convenient, a grid
     *        written in another language than C++ might need to emulate this
     *        method by writing through a temporary file.
     */
    static void backup ( const Grid &grid, std::ostream &stream )
    {
      DUNE_THROW( NotImplemented, "backup / restore not implemented." );
    }

    /** \brief read a hierarchic grid from disk
     *
     *  \param[in]  filename    filename of the file to read
     *
     *  \returns a pointer to the grid (allocated by new)
     *
     *  \note This method might require multiple files based on the filename plus some extension.
     */
    static Grid *restore ( const std::string &filename )
    {
      DUNE_THROW( NotImplemented, "backup / restore not implemented." );
    }

    /** \brief read a hierarchic grid from a stream
     *
     *  \param[in]  stream      std::stream to read the grid from
     *
     *  \note While operating on a std::istream might be convenient, a grid
     *        written in another language than C++ might need to emulate this
     *        method by writing through a temporary file.
     */
    static Grid *restore ( std::istream &stream )
    {
      DUNE_THROW( NotImplemented, "backup / restore not implemented." );
    }
  };

  /** \brief BackupRestoreFacility taking const Grid as type and deriving from the
             version with the const.
   */
  template< class Grid >
  struct BackupRestoreFacility< const Grid >
    : public BackupRestoreFacility< Grid >
  {};

} // namespace Dune

#endif // #ifndef DUNE_GRID_COMMON_BACKUPRESTORE_HH


==> anc/xt-super/dune-grid/dune/grid/common/boundaryprojection.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_BOUNDARYPROJECTION_HH
#define DUNE_BOUNDARYPROJECTION_HH

//- system includes
#include <cmath>

//- Dune includes
#include <dune/common/fvector.hh>
#include <dune/common/shared_ptr.hh>

#include <dune/geometry/multilineargeometry.hh>

#include <dune/grid/common/boundarysegment.hh>

namespace Dune
{

  /** \brief Interface class for vertex projection at the boundary.
   */
  template <int dimworld>
  struct DuneBoundaryProjection
  {
    //! \brief type of coordinate vector
    typedef FieldVector< double, dimworld> CoordinateType;
    //! \brief destructor
    virtual ~DuneBoundaryProjection() {}

    //! \brief projection operator projection a global coordinate
    virtual CoordinateType operator() (const CoordinateType& global) const = 0;
  };

  template < int dimworld >
  class BoundaryProjectionWrapper
    : public DuneBoundaryProjection< dimworld >
  {
  protected:
    typedef DuneBoundaryProjection< dimworld > BaseType;
    const BaseType& proj_;
  public:
    //! \brief type of coordinate vector
    typedef typename BaseType :: CoordinateType CoordinateType;

    // constructor taking other projection
    BoundaryProjectionWrapper( const BaseType& proje )
      : proj_( proje )
    {}

    //! destructor
    ~BoundaryProjectionWrapper () {}

    //! \brief projection operator projection a global coordinate
    CoordinateType operator() (const CoordinateType& global) const
    {
      return proj_( global );
    }
  };

  // BoundarySegmentWrapper
  // ----------------------

  /** \tparam dim Dimension of the grid */
  template< int dim, int dimworld >
  class BoundarySegmentWrapper
    : public DuneBoundaryProjection< dimworld >
  {
    typedef DuneBoundaryProjection< dimworld > Base;

    typedef MultiLinearGeometry<typename Base::CoordinateType::value_type,dim-1,dimworld> FaceMapping;

  public:
    typedef typename Base::CoordinateType CoordinateType;
    typedef Dune::BoundarySegment< dim, dimworld > BoundarySegment;

    /** constructor
     *
     *  \param[in]  type             geometry type of the boundary face
     *  \param[in]  vertices         vertices of the boundary face
     *  \param[in]  boundarySegment  geometric realization of the shaped boundary
     *
     *  \note The BoundarySegmentWrapper takes control of the boundary segment.
     */
    BoundarySegmentWrapper ( const GeometryType &type,
                             const std::vector< CoordinateType > &vertices,
                             const shared_ptr< BoundarySegment > &boundarySegment )
      : faceMapping_( FaceMapping( type, vertices ) ),
        boundarySegment_( boundarySegment )
    {}

    CoordinateType operator() ( const CoordinateType &global ) const
    {
      return boundarySegment() ( faceMapping_.local( global ) );
    }

    const BoundarySegment &boundarySegment () const
    {
      return *boundarySegment_;
    }

  private:
    FaceMapping faceMapping_;
    const shared_ptr< BoundarySegment > boundarySegment_;
  };



  //////////////////////////////////////////////////////////////////////
  //
  // Example of boundary projection projection to a circle
  //
  //////////////////////////////////////////////////////////////////////
  template <int dimworld>
  struct CircleBoundaryProjection : public DuneBoundaryProjection< dimworld >
  {
    //! \brief type of coordinate vector
    typedef FieldVector< double, dimworld> CoordinateType;

    //! constructor taking radius of circle (default = sqrt( dimworld ) )
    CircleBoundaryProjection(const double radius = std::sqrt( (double)dimworld ))
      : radius_( radius ) {}

    //! \brief destructor
    virtual ~CircleBoundaryProjection() {}

    //! \brief projection operator projection a global coordinate
    virtual CoordinateType operator() (const CoordinateType& global) const
    {
      CoordinateType prj( global );
      // get adjustment factor
      const double factor = radius_  / global.two_norm();
      // adjust
      prj *= factor;
      return prj;
    }

  protected:
    //! radius of circ
    const double radius_;
  };

} // end namespace

#endif // #ifndef DUNE_BOUNDARYPROJECTION_HH


==> anc/xt-super/dune-grid/dune/grid/common/boundarysegment.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_BOUNDARY_SEGMENT_HH
#define DUNE_BOUNDARY_SEGMENT_HH

#include <dune/common/fvector.hh>

/** \file
    \brief Base class for grid boundary segments of arbitrary geometry
 */

namespace Dune {

  /** \brief Base class for classes implementing geometries of boundary segments

     Some grid implementations, as for example UGGrid, allow to use boundary segments of
     arbitrary geometry.  That means that you can have grid boundaries approach smooth
     shapes when refining the grid.

     Such curved boundary segments are specified by giving classes that implement them.
     Each boundary segment is implemented by an object of a class derived from
     BoundarySegment.  The set of these objects is handed over to the grid upon grid
     construction.

     \tparam dim Dimension of the grid
     \tparam dimworld Dimension of the Euclidean space the grid is embedded in
   */
  template< int dim, int dimworld = dim >
  struct BoundarySegment
  {
    /** \brief Dummy virtual destructor */
    virtual ~BoundarySegment() {}

    /** \brief A function mapping local coordinates on a boundary segment to world coordinates
     */
    virtual FieldVector< double, dimworld >
    operator() ( const FieldVector< double, dim-1> &local ) const = 0;
  };

}  // end namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/common/capabilities.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_CAPABILITIES_HH
#define DUNE_CAPABILITIES_HH

#include <dune/common/deprecated.hh>

/** \file
    \brief A set of traits classes to store static information about grid implementation
 */

namespace Dune
{

  /** \brief Contains all capabilities classes */
  namespace Capabilities
  {

    /** \brief Specialize with 'true' for if the codimension 0 entity
        of the grid has only one possible geometry type. In this case the
        topologyId of this geometry type has also to be specified.
        (default=false, topologyId=undefined)
        \ingroup GICapabilities
     */
    template<class Grid>
    struct hasSingleGeometryType
    {
      static const bool v = false;
      // this value will be initialized with something big
      // since it is invalid
      static const unsigned int topologyId = ~0u;
    };

    /** \brief Specialize with 'true' if the grid is a Cartesian grid.
        Cartesian grids satisfy the following properties:
          - all geometries are axis-aligned hypercubes
          - The unit outer normal for the i-th intersection
            can be computed by the following code:
          \code
             FieldVector< ctype, dim > n( 0 );
             n[ i / 2 ] = ctype( 2*(i % 2) - 1 );
          \endcode
        (default=false).
        \ingroup GICapabilities
     */
    template<class Grid>
    struct isCartesian
    {
      // default value is false
      static const bool v = false;
    };

    /** \brief Specialize with 'true' for all codims that a grid implements entities for. (default=false)
        \ingroup GICapabilities
     */
    template<class Grid, int codim>
    struct hasEntity
    {
      static const bool v = false;
    };

    /** \brief Specialize with 'true' if implementation supports parallelism. (default=false)
     *
     * \deprecated This capability will be removed after dune-grid 2.4.
     * \ingroup GICapabilities
     */
    template<class Grid>
    struct
#ifndef DUNE_AVOID_CAPABILITIES_IS_PARALLEL_DEPRECATION_WARNING
    DUNE_DEPRECATED_MSG("Capabilities::isParallel will be removed after dune-grid-2.4.")
#endif
    isParallel
    {
      static const bool
#ifndef DUNE_AVOID_CAPABILITIES_IS_PARALLEL_DEPRECATION_WARNING
      DUNE_DEPRECATED_MSG("Capabilities::isParallel will be removed after dune-grid-2.4.")
#endif
      v = false;
    };

    /** \brief specialize with 'true' for all codims that a grid can communicate data on (default=false)
     *
     *  \note Being able to communicate data on a codimension implies that the
     *        grid provides entities for that codimension.
     *
     *  \ingroup GICapabilities
     */
    template< class Grid, int codim >
    struct canCommunicate
    {
      static const bool v = false;
    };

    /** \brief Specialize with 'true' if implementation guarantees conforming level grids. (default=false)
        \ingroup GICapabilities
     */
    template<class Grid>
    struct isLevelwiseConforming
    {
      static const bool v = false;
    };

    /** \brief Specialize with 'true' if implementation guarantees a conforming leaf grid. (default=false)
        \ingroup GICapabilities
     */
    template<class Grid>
    struct isLeafwiseConforming
    {
      static const bool v = false;
    };

    /** \brief Specialize with 'true' if implementation provides backup and restore facilities. (default=false)
        \ingroup GICapabilities
     */
    template<class Grid>
    struct hasBackupRestoreFacilities
    {
      static const bool v = false;
    };

    /** \brief Specialize with 'true' if the grid implementation is thread safe. (default=false)

        This capability is 'true' if the grid is <b>always</b> thread safe.
        This means especially that all grid modification, like load balancing and
        grid adaption are also thread safe.

        \sa viewThreadSafe

        \note that the communicate method can only be called by one individual thread,
        as the whole Dune parallel components are not (i.e. cannot be) thread safe.

        \ingroup GICapabilities
     */
    template <class Grid>
    struct threadSafe {
      static const bool v = false;
    };

    /** \brief Specialize with 'true' if the grid implementation is thread safe, while it is not modified. (default=false)

        This capability is 'true' if the grid is thread safe, <b>at least</b> while working on a GridView.
        This means especially that all grid modification, like load balancing and
        grid adaption are not necessarily thread safe.

        \sa threadSafe

        \note that the communicate method can only be called by one individual thread,
        as the whole Dune parallel components are (i.e. cannot be) not thread safe.

        \note the methods leafGridView(), levelGridView(level) on the Grid can only be called single-threaded

        \note calling the methods indexSet(), idSet(), globalIdSet() on the Grid or the GridView is only allowed,
        if they were called once before starting the threads.

        \code

        \endcode

        \ingroup GICapabilities
     */
    template <class Grid>
    struct viewThreadSafe {
      static const bool v = false;
    };

    /*
       forward
       Capabilities::Something<const Grid>
       to
       Capabilities::Something<Grid>
     */

    template<class Grid>
    struct hasSingleGeometryType< const Grid >
    {
      static const bool v = Dune::Capabilities::hasSingleGeometryType<Grid>::v;
      static const unsigned int topologyId =
        Dune::Capabilities::hasSingleGeometryType<Grid>::topologyId;
    };

    template<class Grid>
    struct isCartesian< const Grid >
    {
      static const bool v = Dune::Capabilities::isCartesian<Grid>::v;
    };

    template<class Grid, int codim>
    struct hasEntity<const Grid, codim>
    {
      static const bool v = Dune::Capabilities::hasEntity<Grid,codim>::v;
    };

    template<class Grid>
    struct
#ifndef DUNE_AVOID_CAPABILITIES_IS_PARALLEL_DEPRECATION_WARNING
    DUNE_DEPRECATED_MSG("Will be removed after dune-grid-2.4.")
#endif
    isParallel<const Grid>
    {
      static const bool v = Dune::Capabilities::isParallel<Grid>::v;
    };

    template< class Grid, int codim >
    struct canCommunicate< const Grid, codim >
    {
      static const bool v = Dune::Capabilities::canCommunicate< Grid, codim >::v;
    };

    template<class Grid>
    struct isLevelwiseConforming<const Grid>
    {
      static const bool v = Dune::Capabilities::isLevelwiseConforming<Grid>::v;
    };

    template<class Grid>
    struct isLeafwiseConforming<const Grid>
    {
      static const bool v = Dune::Capabilities::isLeafwiseConforming<Grid>::v;
    };

    template<class Grid>
    struct hasBackupRestoreFacilities<const Grid>
    {
      static const bool v = Dune::Capabilities::hasBackupRestoreFacilities<Grid>::v;
    };

    template <class Grid>
    struct threadSafe<const Grid> {
      static const bool v = Dune::Capabilities::threadSafe<Grid>::v;
    };

    template <class Grid>
    struct viewThreadSafe<const Grid> {
      static const bool v = Dune::Capabilities::viewThreadSafe<Grid>::v;
    };

  }

}

#endif // DUNE_CAPABILITIES_HH


==> anc/xt-super/dune-grid/dune/grid/common/datahandleif.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_DATAHANDLEIF_HH
#define DUNE_DATAHANDLEIF_HH

/** @file
   @author Robert Kloefkorn
   @brief Describes the parallel communication interface class for
   MessageBuffers and DataHandles
 */

#include <dune/common/bartonnackmanifcheck.hh>

namespace Dune
{

  /** @brief
     Communication message buffer interface. This class describes the
     interface for reading and writing data to the communication message
     buffer. As message buffers might be deeply implemented in various
     packages the message buffers implementations cannot be derived from
     this interface class. Therefore we just apply the engine concept to
     wrap the message buffer call and make sure that the interface is
     fulfilled.

     \tparam MessageBufferImp Implementation of message buffer used by the grids' communication method
     \ingroup GICollectiveCommunication
   */
  template <class MessageBufferImp>
  class MessageBufferIF
  {
    MessageBufferImp & buff_;
  public:
    //! stores reference to original buffer \c buff
    MessageBufferIF(MessageBufferImp & buff) : buff_(buff) {}

    /** @brief just wraps the call of the internal buffer method write
       which writes the data of type T from the buffer by using the
       assigment operator of T
       @param val reference to object that is written
     */
    template <class T>
    void write(const T & val)
    {
      buff_.write(val);
    }

    /** @brief just wraps the call of the internal buffer method read
       which reads the data of type T from the buffer by using the
       assigment operator of T
       @param val reference to object that is read
     */
    template <class T>
    void read(T & val) const
    {
      buff_.read(val);
    }
  }; // end class MessageBufferIF


  /** @brief CommDataHandleIF describes the features of a data handle for
     communication in parallel runs using the Grid::communicate methods.
     Here the Barton-Nackman trick is used to interprete data handle objects
     as its interface. Therefore usable data handle classes need to be
     derived from this class.

     \tparam DataHandleImp implementation of the users data handle
     \tparam DataTypeImp type of data that are going to be communicated which is exported as \c DataType (for example double)
     \ingroup GICollectiveCommunication
   */
  template <class DataHandleImp, class DataTypeImp>
  class CommDataHandleIF
  {
  public:
    //! data type of data to communicate
    typedef DataTypeImp DataType;

  protected:
    // one should not create an explicit instance of this interface object
    CommDataHandleIF() {}

  public:
    /** @brief
       returns true if data for given valid codim should be communicated
       @param dim valid dimension (i.e. the grids dimension)
       @param codim valid codimension of the entity set for which data should be communicated
     */
    bool contains (int dim, int codim) const
    {
      CHECK_INTERFACE_IMPLEMENTATION((asImp().contains(dim,codim)));
      return asImp().contains(dim,codim);
    }

    /** @brief
       returns true if size of data per entity of given dim and codim is a constant
       @param dim valid dimension (i.e. the grids dimension)
       @param codim valid codimension of the entity set for which data should be communicated
     */
    bool fixedsize (int dim, int codim) const
    {
      CHECK_INTERFACE_IMPLEMENTATION((asImp().fixedsize(dim,codim)));
      return asImp().fixedsize(dim,codim);
    }

    /** @brief how many objects of type DataType have to be sent for a given entity
        @note Only the sender side needs to know this size.
        @param e entity for which the size should be determined
     */
    template<class EntityType>
    size_t size (const EntityType& e) const
    {
      CHECK_INTERFACE_IMPLEMENTATION((asImp().size(e)));
      return asImp().size(e);
    }

    /** @brief pack data from user to message buffer
        @param buff message buffer provided by the grid
        @param e entity for which date should be packed to buffer
     */
    template<class MessageBufferImp, class EntityType>
    void gather (MessageBufferImp& buff, const EntityType& e) const
    {
      MessageBufferIF<MessageBufferImp> buffIF(buff);
      CHECK_AND_CALL_INTERFACE_IMPLEMENTATION((asImp().gather(buffIF,e)));
    }

    /*! \brief unpack data from message buffer to user.
        @param buff message buffer provided by the grid
        @param e entity for which date should be unpacked from buffer
        @param n number of data written to buffer for this entity before
     */
    template<class MessageBufferImp, class EntityType>
    void scatter (MessageBufferImp& buff, const EntityType& e, size_t n)
    {
      MessageBufferIF<MessageBufferImp> buffIF(buff);
      CHECK_AND_CALL_INTERFACE_IMPLEMENTATION((asImp().scatter(buffIF,e,n)));
    }

  private:
    //!  Barton-Nackman trick
    DataHandleImp& asImp () {return static_cast<DataHandleImp &> (*this);}
    //!  Barton-Nackman trick
    const DataHandleImp& asImp () const
    {
      return static_cast<const DataHandleImp &>(*this);
    }
  }; // end class CommDataHandleIF

#undef CHECK_INTERFACE_IMPLEMENTATION
#undef CHECK_AND_CALL_INTERFACE_IMPLEMENTATION

} // end namespace Dune
#endif


==> anc/xt-super/dune-grid/dune/grid/common/defaultgridview.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_DEFAULTGRIDVIEW_HH
#define DUNE_DEFAULTGRIDVIEW_HH

#include <dune/common/typetraits.hh>
#include <dune/common/exceptions.hh>

#include <dune/grid/common/capabilities.hh>
#include <dune/grid/common/gridview.hh>

namespace Dune
{

  template< class GridImp, PartitionIteratorType pitype >
  class DefaultLevelGridView;

  template< class GridImp, PartitionIteratorType pitype >
  class DefaultLeafGridView;


  template< class GridImp, PartitionIteratorType pitype >
  struct DefaultLevelGridViewTraits
  {
    typedef DefaultLevelGridView< GridImp, pitype > GridViewImp;

    /** \brief type of the grid */
    typedef typename remove_const<GridImp>::type Grid;

    /** \brief type of the index set */
    typedef typename Grid :: Traits :: LevelIndexSet IndexSet;

    /** \brief type of the intersection */
    typedef typename Grid :: Traits :: LevelIntersection Intersection;

    /** \brief type of the intersection iterator */
    typedef typename Grid :: Traits :: LevelIntersectionIterator
    IntersectionIterator;

    /** \brief type of the collective communication */
    typedef typename Grid :: Traits :: CollectiveCommunication CollectiveCommunication;

    template< int cd >
    struct Codim
    {
      typedef typename Grid :: Traits
      :: template Codim< cd > :: template Partition< pitype > :: LevelIterator
      Iterator;

      typedef typename Grid :: Traits :: template Codim< cd > :: Entity Entity;
      typedef typename Grid :: Traits :: template Codim< cd > :: EntityPointer
      EntityPointer;

      typedef typename Grid :: template Codim< cd > :: Geometry Geometry;
      typedef typename Grid :: template Codim< cd > :: LocalGeometry
      LocalGeometry;

      /** \brief Define types needed to iterate over entities of a given partition type */
      template< PartitionIteratorType pit >
      struct Partition
      {
        /** \brief iterator over a given codim and partition type */
        typedef typename Grid :: template Codim< cd >
        :: template Partition< pit > :: LevelIterator
        Iterator;
      };
    };

    enum { conforming = Capabilities :: isLevelwiseConforming< Grid > :: v };
  };


  template< class GridImp, PartitionIteratorType pitype >
  class DefaultLevelGridView
  {
    typedef DefaultLevelGridView< GridImp, pitype > ThisType;

  public:
    typedef DefaultLevelGridViewTraits<GridImp,pitype> Traits;

    /** \brief type of the grid */
    typedef typename Traits::Grid Grid;

    /** \brief type of the index set */
    typedef typename Traits :: IndexSet IndexSet;

    /** \brief type of the intersection */
    typedef typename Traits :: Intersection Intersection;

    /** \brief type of the intersection iterator */
    typedef typename Traits :: IntersectionIterator IntersectionIterator;

    /** \brief type of the collective communication */
    typedef typename Traits :: CollectiveCommunication CollectiveCommunication;

    /** \brief Codim Structure */
    template< int cd >
    struct Codim : public Traits :: template Codim<cd> {};

    enum { conforming = Traits :: conforming };

    DefaultLevelGridView ( const Grid &grid, int level )
      : grid_( &grid ),
        level_( level )
    {}

    // use default implementation of copy constructor and assignment operator
#if 0
    DefaultLevelGridView ( const ThisType &other )
      : grid_( other.grid_ ),
        level_( other.level_ )
    {}

    /** \brief assignment from other GridView on the same grid */
    ThisType &operator= ( const ThisType & other)
    {
      grid_ = other.grid_;
      level_ = other.level_;
    }
#endif

    /** \brief obtain a const reference to the underlying hierarchic grid */
    const Grid &grid () const
    {
      assert( grid_ );
      return *grid_;
    }

    /** \brief obtain the index set */
    const IndexSet &indexSet () const
    {
      return grid().levelIndexSet( level_ );
    }

    /** \brief obtain number of entities in a given codimension */
    int size ( int codim ) const
    {
      return grid().size( level_, codim );
    }

    /** \brief obtain number of entities with a given geometry type */
    int size ( const GeometryType &type ) const
    {
      return grid().size( level_, type );
    }

    /** \brief obtain begin iterator for this view */
    template< int cd >
    typename Codim< cd > :: Iterator begin () const
    {
      return grid().template lbegin< cd, pitype >( level_ );
    }

    /** \brief obtain begin iterator for this view */
    template< int cd, PartitionIteratorType pit >
    typename Codim< cd > :: template Partition< pit > :: Iterator begin () const
    {
      return grid().template lbegin< cd, pit >( level_ );
    }

    /** \brief obtain end iterator for this view */
    template< int cd >
    typename Codim< cd > :: Iterator end () const
    {
      return grid().template lend< cd, pitype >( level_ );
    }

    /** \brief obtain end iterator for this view */
    template< int cd, PartitionIteratorType pit >
    typename Codim< cd > :: template Partition< pit > :: Iterator end () const
    {
      return grid().template lend< cd, pit >( level_ );
    }

    /** \brief obtain begin intersection iterator with respect to this view */
    IntersectionIterator
    ibegin ( const typename Codim< 0 > :: Entity &entity ) const
    {
      return entity.impl().ilevelbegin();
    }

    /** \brief obtain end intersection iterator with respect to this view */
    IntersectionIterator
    iend ( const typename Codim< 0 > :: Entity &entity ) const
    {
      return entity.impl().ilevelend();
    }

    /** \brief obtain collective communication object */
    const CollectiveCommunication &comm () const
    {
      return grid().comm();
    }

    /** \brief Return size of the overlap region for a given codim on the grid view.  */
    int overlapSize(int codim) const
    {
      return grid().overlapSize(level_, codim);
    }

    /** \brief Return size of the ghost region for a given codim on the grid view.  */
    int ghostSize(int codim) const
    {
      return grid().ghostSize(level_, codim);
    }

    /** communicate data on this view */
    template< class DataHandleImp, class DataType >
    void communicate ( CommDataHandleIF< DataHandleImp, DataType > &data,
                       InterfaceType iftype,
                       CommunicationDirection dir ) const
    {
      return grid().communicate( data, iftype, dir, level_ );
    }

  private:
    const Grid *grid_;
    int level_;
  };


  template< class GridImp, PartitionIteratorType pitype >
  struct DefaultLeafGridViewTraits {
    typedef DefaultLeafGridView< GridImp, pitype > GridViewImp;

    /** \brief type of the grid */
    typedef typename remove_const<GridImp>::type Grid;

    /** \brief type of the index set */
    typedef typename Grid :: Traits :: LeafIndexSet IndexSet;

    /** \brief type of the intersection */
    typedef typename Grid :: Traits :: LeafIntersection Intersection;

    /** \brief type of the intersection iterator */
    typedef typename Grid :: Traits :: LeafIntersectionIterator
    IntersectionIterator;

    /** \brief type of the collective communication */
    typedef typename Grid :: Traits :: CollectiveCommunication CollectiveCommunication;

    template< int cd >
    struct Codim
    {
      typedef typename Grid :: Traits
      :: template Codim< cd > :: template Partition< pitype > :: LeafIterator
      Iterator;

      typedef typename Grid :: Traits :: template Codim< cd > :: Entity Entity;
      typedef typename Grid :: Traits :: template Codim< cd > :: EntityPointer
      EntityPointer;

      typedef typename Grid :: template Codim< cd > :: Geometry Geometry;
      typedef typename Grid :: template Codim< cd > :: LocalGeometry
      LocalGeometry;

      /** \brief Define types needed to iterate over entities of a given partition type */
      template <PartitionIteratorType pit >
      struct Partition
      {
        /** \brief iterator over a given codim and partition type */
        typedef typename Grid :: template Codim< cd >
        :: template Partition< pit > :: LeafIterator
        Iterator;
      };
    };

    enum { conforming = Capabilities :: isLeafwiseConforming< Grid > :: v };
  };


  template< class GridImp, PartitionIteratorType pitype >
  class DefaultLeafGridView
  {
    typedef DefaultLeafGridView< GridImp, pitype > ThisType;

  public:
    typedef DefaultLeafGridViewTraits<GridImp,pitype> Traits;

    /** \brief type of the grid */
    typedef typename Traits::Grid Grid;

    /** \brief type of the index set */
    typedef typename Traits :: IndexSet IndexSet;

    /** \brief type of the intersection */
    typedef typename Traits :: Intersection Intersection;

    /** \brief type of the intersection iterator */
    typedef typename Traits :: IntersectionIterator IntersectionIterator;

    /** \brief type of the collective communication */
    typedef typename Traits :: CollectiveCommunication CollectiveCommunication;

    /** \brief Codim Structure */
    template< int cd >
    struct Codim : public Traits :: template Codim<cd> {};

    enum { conforming = Traits :: conforming };

  public:
    DefaultLeafGridView ( const Grid &grid )
      : grid_( &grid )
    {}

    /** \brief obtain a const reference to the underlying hierarchic grid */
    const Grid &grid () const
    {
      assert( grid_ );
      return *grid_;
    }

    /** \brief obtain the index set */
    const IndexSet &indexSet () const
    {
      return grid().leafIndexSet();
    }

    /** \brief obtain number of entities in a given codimension */
    int size ( int codim ) const
    {
      return grid().size( codim );
    }

    /** \brief obtain number of entities with a given geometry type */
    int size ( const GeometryType &type ) const
    {
      return grid().size( type );
    }

    /** \brief obtain begin iterator for this view */
    template< int cd >
    typename Codim< cd > :: Iterator begin () const
    {
      return grid().template leafbegin< cd, pitype >();
    }

    /** \brief obtain begin iterator for this view */
    template< int cd, PartitionIteratorType pit >
    typename Codim< cd > :: template Partition< pit > :: Iterator begin () const
    {
      return grid().template leafbegin< cd, pit >();
    }

    /** \brief obtain end iterator for this view */
    template< int cd >
    typename Codim< cd > :: Iterator end () const
    {
      return grid().template leafend< cd, pitype >();
    }

    /** \brief obtain end iterator for this view */
    template< int cd, PartitionIteratorType pit >
    typename Codim< cd > :: template Partition< pit > :: Iterator end () const
    {
      return grid().template leafend< cd, pit >();
    }

    /** \brief obtain begin intersection iterator with respect to this view */
    IntersectionIterator
    ibegin ( const typename Codim< 0 > :: Entity &entity ) const
    {
      return entity.impl().ileafbegin();
    }

    /** \brief obtain end intersection iterator with respect to this view */
    IntersectionIterator
    iend ( const typename Codim< 0 > :: Entity &entity ) const
    {
      return entity.impl().ileafend();
    }

    /** \brief obtain collective communication object */
    const CollectiveCommunication &comm () const
    {
      return grid().comm();
    }

    /** \brief Return size of the overlap region for a given codim on the grid view.  */
    int overlapSize(int codim) const
    {
      return grid().overlapSize(codim);
    }

    /** \brief Return size of the ghost region for a given codim on the grid view.  */
    int ghostSize(int codim) const
    {
      return grid().ghostSize(codim);
    }

    /** communicate data on this view */
    template< class DataHandleImp, class DataType >
    void communicate ( CommDataHandleIF< DataHandleImp, DataType > &data,
                       InterfaceType iftype,
                       CommunicationDirection dir ) const
    {
      return grid().communicate( data, iftype, dir );
    }

  private:
    const Grid *grid_;
  };

}

#endif


==> anc/xt-super/dune-grid/dune/grid/common/entity.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_ENTITY_HH
#define DUNE_GRID_ENTITY_HH

#include <dune/common/iteratorrange.hh>
#include <dune/common/typetraits.hh>

#include <dune/geometry/dimension.hh>

#include "grid.hh"
#include "entitypointer.hh"
#include "rangegenerators.hh"

namespace Dune
{

  /**
     @brief Wrapper class for entities

     \tparam cd Codimension of the entity
     \tparam dim Dimension of the grid
     \tparam GridImp Type that is a model of Dune::Grid
     \tparam EntityImp Class template that is a model of Dune::Entity


     <H3>Engine Concept</H3>

     This class wraps a object of type EntityImp and forwards all member
     function calls to corresponding members of this class. In that sense Entity
     defines the interface and EntityImp supplies the implementation.
     For various reasons we do not use an inheritance hierarchy and the
     Barton-Nackman trick here.


     <H3>Specialization</H3>

     The Entity class template is specialized for <tt>cd=0</tt> (elements,
     Dune::Entity<0,dim,GridImp,EntityImp>).
     This case has an extended interface.
     The methods defined in the general template
     are provided by the specialization as well. We did not use inheritance
     because different implementations for different codimensions may be required
     and virtual functions had to be avoided.

     <H3>View concept</H3>

     Entities can not be created, assigned or otherwise modified outside
     the interface in the user code. They are only accessible by immutable
     iterators provided on the corresponding grid class.

     The only way to modify the entities of a grid is through grid adaptation which
     consists of tagging entities (of codimension 0) for refinement and then
     calling the adapt() method on the grid.


     \ingroup GIEntity
     \nosubgrouping
   */
  template<int cd, int dim, class GridImp, template<int,int,class> class EntityImp>
  class Entity
  {
#if DUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS
  public:
#else
  protected:
    // give the GridDefaultImplementation class access to the realImp
    friend class GridDefaultImplementation<
        GridImp::dimension, GridImp::dimensionworld,
        typename GridImp::ctype,
        typename GridImp::GridFamily> ;

    // Default*GridView classes need access to intersection iterators
    template< class, PartitionIteratorType > friend class DefaultLevelGridView;
    template< class, PartitionIteratorType > friend class DefaultLeafGridView;
#endif
    // type of underlying implementation, for internal use only
    typedef EntityImp< cd, dim, GridImp > Implementation;

    //! Return reference to the real implementation
    Implementation &impl () { return realEntity; }
    //! Return const reference to the real implementation
    const Implementation &impl () const { return realEntity; }

  protected:
    Implementation realEntity;

  public:

    //===========================================================
    /** @name Exported types and constants
     */
    //@{
    //===========================================================

    //! \brief The corresponding geometry type
    typedef typename GridImp::template Codim<cd>::Geometry Geometry;

    //! \brief The corresponding entity seed (for storage of entities)
    typedef typename GridImp::template Codim<cd>::EntitySeed EntitySeed;

    enum {
      //! \brief Know your own codimension.
      codimension=cd
    };
    enum {
      //! \brief Know the grid dimension.
      dimension=dim
    };
    enum {
      //! \brief Dimensionality of the reference element of the entity.
      mydimension=dim-cd
    };
    //@}



    //===========================================================
    /** @name Methods shared by entities of all codimensions
     */
    //@{
    //===========================================================

    //! The level of this entity
    int level () const { return realEntity.level(); }

    //! Partition type of this entity
    PartitionType partitionType () const { return realEntity.partitionType(); }

    /** \brief obtain geometric realization of the entity
     *
     *  Each entity provides an object of type
     *  Dune::Geometry< dimension-codimension, dimensionworld, ... > that
     *  represents the map from a reference element to world coordinates.
     *
     *  \note Previously, the geometry was encapsulated in the entity object and
     *        a const reference was returned.
     *
     *  \note The returned geometry object is guaranteed to remain valid until the
     *        grid is modified (or deleted).
     */
    Geometry geometry () const { return realEntity.geometry(); }

    /** \brief Return the name of the reference element. The type can
       be used to access the Dune::ReferenceElement.
     */
    GeometryType type () const { return realEntity.type(); }

    /** \brief Return the entity seed which contains sufficient information
     *  to generate the entity again and uses as little memory as possible
     */
    EntitySeed seed () const { return realEntity.seed(); }

    //! Compares two entities for equality.
    bool operator==(const Entity& other) const
    {
      return realEntity.equals(other.realEntity);
    }

    //! Compares two entities for inequality.
    bool operator!=(const Entity& other) const
    {
      return !realEntity.equals(other.realEntity);
    }

    /** \brief Compares an Entity with an EntityPointer for equality.
     *
     * \deprecated This method only exists for backwards compatibility during the 2.4
     *             release cycle and will be removed after dune-grid-2.4 is released.
     */
    template<typename ItImp>
    DUNE_DEPRECATED_MSG("EntityPointer is deprecated and will be removed after the release of dune-grid-2.4. Instead, you can copy and store entities directly now.")
    bool operator==(const Dune::EntityPointer<GridImp,ItImp>& other) const
    {
      return (*this) == (*other);
    }

    /** \brief Compares an Entity with an EntityPointer for inequality.
     *
     * \deprecated This method only exists for backwards compatibility during the 2.4
     *             release cycle and will be removed after dune-grid-2.4 is released.
     */
    template<typename ItImp>
    DUNE_DEPRECATED_MSG("EntityPointer is deprecated and will be removed after the release of dune-grid-2.4. Instead, you can copy and store entities directly now.")
    bool operator!=(const Dune::EntityPointer<GridImp,ItImp>& other) const
    {
      return (*this) != (*other);
    }

    Entity()
    {}

    //! Copy constructor from an existing entity.
    Entity(const Entity& other)
      : realEntity(other.realEntity)
    {}

    //! Move constructor from an existing entity.
    Entity(Entity&& other)
      : realEntity(std::move(other.realEntity))
    {}

    //! Copy assignment operator from an existing entity.
    Entity& operator=(const Entity& other)
    {
      realEntity = other.realEntity;
      return *this;
    }

    //! Move assignment operator from an existing entity.
    Entity& operator=(Entity&& other)
    {
      realEntity = std::move(other.realEntity);
      return *this;
    }

    /** \brief Dereference Entity to itself for backwards compatibility with EntityPointer.
     *
     * \deprecated This method only exists to provide backwards compatibility for dune-grid-2.4.
     *             It will be removed after the release of dune-grid-2.4.
     */
    const Entity& operator*() const
    DUNE_DEPRECATED_MSG("This is now an Entity instead of an EntityPointer. You do not have to dereference it anymore!")
    {
      return *this;
    }

    /** \brief Dereference Entity to itself for backwards compatibility with EntityPointer.
     *
     * \deprecated This method only exists to provide backwards compatibility for dune-grid-2.4.
     *             It will be removed after the release of dune-grid-2.4.
     */
    const Entity* operator->() const
    DUNE_DEPRECATED_MSG("This is now an Entity instead of an EntityPointer. You do not have to dereference it anymore!")
    {
      return this;
    }

    //@}

    //===========================================================
    /** @name Interface for the implementor
     */
    //@{
    //===========================================================

    //! Copy constructor from EntityImp
    Entity(const EntityImp<cd,dim,GridImp> & e) : realEntity(e) {}

    //! Move constructor from EntityImp
    Entity(EntityImp<cd,dim,GridImp> && e) : realEntity(std::move(e)) {}

    //@}

  protected:

    // need to make copy constructor of EntityPointer work for any iterator
    template< class, class > friend class Dune::EntityPointer;

  };

  /**
     @brief Template specialization of Dune::Entity for Elements (codim==0)

     \tparam dim Dimension of the grid
     \tparam GridImp Type that is a model of Dune::Grid
     \tparam EntityImp Class template that is a model of Dune::Entity

     @see Dune::Entity (general version) for the full documentation

     \extends Entity<int cd, int dim, class GridImp, template<int,int,class> class EntityImp>

     \ingroup GIEntity
     \nosubgrouping
   */
  template<int dim, class GridImp, template<int,int,class> class EntityImp>
  class Entity <0,dim,GridImp,EntityImp>
  {
#if DUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS
  public:
#else
  protected:
    // give the GridDefaultImplementation class access to the realImp
    friend class GridDefaultImplementation<
        GridImp::dimension, GridImp::dimensionworld,
        typename GridImp::ctype,
        typename GridImp::GridFamily> ;

    // Default*GridView classes need access to intersection iterators
    template< class, PartitionIteratorType > friend class DefaultLevelGridView;
    template< class, PartitionIteratorType > friend class DefaultLeafGridView;
#endif
    // type of underlying implementation, for internal use only
    typedef EntityImp< 0, dim, GridImp > Implementation;

    //! Return reference to the real implementation
    Implementation &impl () { return realEntity; }
    //! Return const reference to the real implementation
    const Implementation &impl () const { return realEntity; }

  protected:
    Implementation realEntity;

  public:

    //===========================================================
    /** @name Exported types and constants
     */
    //@{
    //===========================================================

    /** \brief The geometry type of this entity */
    typedef typename GridImp::template Codim<0>::Geometry Geometry;

    //! \brief The corresponding entity seed (for storage of entities)
    typedef typename GridImp::template Codim<0>::EntitySeed EntitySeed;

    /** \brief The geometry type of this entity when the geometry is expressed
       embedded in the father element.

       This differs from Geometry in particular when dim != dimworld,
       but even when dim == dimworld the implementation may choose to use
       a different type here.
     */
    typedef typename GridImp::template Codim<0>::LocalGeometry LocalGeometry;

    /** \brief EntityPointer types of the different codimensions */
    template <int cd>
    struct Codim
    {
      typedef typename GridImp::template Codim<cd>::EntityPointer EntityPointer;
      typedef typename GridImp::template Codim<cd>::Entity Entity;
    };

    /** \brief The codim==0 EntityPointer type */
    typedef typename GridImp::template Codim<0>::EntityPointer EntityPointer;

    /** \brief The HierarchicIterator type*/
    typedef typename GridImp::HierarchicIterator HierarchicIterator;

    enum {
      //! Know your own codimension
      codimension=0
    };
    enum {
      //! Know the grid's dimension
      dimension=dim
    };
    enum {
      /** \brief Know dimension of the entity */
      mydimension=dim
    };
    //@}


    //===========================================================
    /** @name Methods shared by entities of all codimensions
     */
    //@{
    //===========================================================

    //! @copydoc Dune::Entity::level()
    int level () const { return realEntity.level(); }

    //! @copydoc Dune::Entity::partitionType()
    PartitionType partitionType () const { return realEntity.partitionType(); }

    //! @copydoc Dune::Entity::geometry()
    Geometry geometry () const { return realEntity.geometry(); }

    /** \brief Return the name of the reference element. The type can
        be used to access the Dune::ReferenceElement.
     */
    GeometryType type () const { return realEntity.type(); }

    /** \brief Return the entity seed which contains sufficient information
     *  to generate the entity again and uses as little memory as possible
     */
    EntitySeed seed () const { return realEntity.seed(); }

    //! Compares two entities for equality.
    bool operator==(const Entity& other) const
    {
      return realEntity.equals(other.realEntity);
    }

    //! Compares two entities for inequality.
    bool operator!=(const Entity& other) const
    {
      return !realEntity.equals(other.realEntity);
    }

    /** \brief Compares an Entity with an EntityPointer for equality.
     *
     * \deprecated This method only exists for backwards compatibility during the 2.4
     *             release cycle and will be removed after dune-grid-2.4 is released.
     */
    template<typename ItImp>
    DUNE_DEPRECATED_MSG("EntityPointer is deprecated and will be removed after the release of dune-grid-2.4. Instead, you can copy and store entities directly now.")
    bool operator==(const Dune::EntityPointer<GridImp,ItImp>& other) const
    {
      return (*this) == (*other);
    }

    /** \brief Compares an Entity with an EntityPointer for equality.
     *
     * \deprecated This method only exists for backwards compatibility during the 2.4
     *             release cycle and will be removed after dune-grid-2.4 is released.
     */
    template<typename ItImp>
    DUNE_DEPRECATED_MSG("EntityPointer is deprecated and will be removed after the release of dune-grid-2.4. Instead, you can copy and store entities directly now.")
    bool operator!=(const Dune::EntityPointer<GridImp,ItImp>& other) const
    {
      return (*this) != (*other);
    }

    Entity()
    {}

    //! Copy constructor from an existing entity.
    Entity(const Entity& other)
      : realEntity(other.realEntity)
    {}

    //! Move constructor from an existing entity.
    Entity(Entity&& other)
      : realEntity(std::move(other.realEntity))
    {}

    //! Copy assignment operator from an existing entity.
    Entity& operator=(const Entity& other)
    {
      realEntity = other.realEntity;
      return *this;
    }

    //! Move assignment operator from an existing entity.
    Entity& operator=(Entity&& other)
    {
      realEntity = std::move(other.realEntity);
      return *this;
    }

    /** \brief Dereference Entity to itself for backwards compatibility with EntityPointer.
     *
     * \deprecated This method only exists to provide backwards compatibility for dune-grid-2.4.
     *             It will be removed after the release of dune-grid-2.4.
     */
    const Entity& operator*() const
    DUNE_DEPRECATED_MSG("This is now an Entity instead of an EntityPointer. You do not have to dereference it anymore!")
    {
      return *this;
    }

    /** \brief Dereference Entity to itself for backwards compatibility with EntityPointer.
     *
     * \deprecated This method only exists to provide backwards compatibility for dune-grid-2.4.
     *             It will be removed after the release of dune-grid-2.4.
     */
    const Entity* operator->() const
    DUNE_DEPRECATED_MSG("This is now an Entity instead of an EntityPointer. You do not have to dereference it anymore!")
    {
      return this;
    }

    //@}

    //===========================================================
    /** @name Extended interface of entities of codimension 0
     */
    //@{
    //===========================================================

    /**\brief Number of subentities with codimension <tt>cc</tt>.
     *
     * Strictly speaking this method is redundant, because the same information can be obtained
     * from the corresponding reference element. It is here for efficiency reasons only.
     *
     * \deprecated This method will be removed after the release of dune-grid-2.4.
     *   Please use the method subEntities instead.
     */
    template<int codim> int DUNE_DEPRECATED_MSG("Use subEntities(unsigned int) instead!") count () const { return realEntity.template count<codim>(); }

    /**\brief Number of subentities with codimension <tt>codim</tt>.
     *
     * Strictly speaking this method is redundant, because the same information can be obtained
     * from the corresponding reference element. It is here for efficiency reasons only.
     */
    unsigned int subEntities(unsigned int codim) const
    {
      return realEntity.subEntities(codim);
    }

#ifndef DOXYGEN

    // The following ugly helper struct is here to work around deficiencies in the decltype() implementation
    // of GCC 4.4.
    // If we try to merge the two typedefs in the struct and put them directly into the return value of
    // subEntity(), GCC 4.4 dies with an internal compiler error complaining that mangling of template_id_name
    // is not supported.
    // So we put everything into this separate struct and just instantiate it in the signature of subEntity()
    // which makes GCC 4.4 happy.
    template <int codim_>
    struct subentity_return_info
    {

      // Step 1: Obtain return value of subentity from implementation class
      //
      // it would be more readable to use std::declval() here, but that's another thing that's missing
      // GCC 4.4, so we do it the manual way with a static cast
      typedef decltype(
        static_cast<Implementation*>(nullptr)->template subEntity<codim_>(0)
        ) implementation_return_type;

      // Step 2: Check whether the implementation returned a facade entity or not
      // If yes -> declare Entity return type
      // If no  -> declare EntityPointer return type
      typedef typename std::conditional<
        std::is_same<
          implementation_return_type,
          typename Entity::template Codim<codim_>::Entity
        >::value,
        typename Entity::template Codim<codim_>::Entity,
       typename Entity::template Codim<codim_>::EntityPointer
        >::type type;
    };

#endif // DOXYGEN

    /** \brief Obtain a pointer to a subentity
     *
     *  \tparam  codim  codimension of the desired subentity
     *
     *  \param[in]  i  number of the subentity (in generic numbering)
     *
     *  \returns an EntityPointer to the specified subentity
     *
     *  \note The subentities are numbered 0, ..., subEntities( codim )-1
     */
    template< int codim >
#ifdef DOXYGEN
    typename Codim< codim >::Entity
#else
    typename subentity_return_info<codim>::type
#endif
    subEntity ( int i ) const
    {
      warnOnDeprecatedEntityPointer<typename subentity_return_info<codim>::type>();
      return realEntity.template subEntity< codim >( i );
    }

    /**\brief Inter-level access to father entity on the next-coarser grid.
       The given entity resulted directly from a subdivision of its father
       entity. For the macro elements dereferencing the EntityPointer is undefined.

       \note If the partitionType of the Entity is GhostEntity,
             it is not guaranteed that this method is working
             or implemented in general.
             For some grids it might be available, though.
     */
#ifdef DOXYGEN
    Entity
    father () const
#else
    template<typename Foo = void>
    typename std::conditional<
      std::is_same<
        decltype(realEntity.father()),
        Entity
        >::value,
      Entity,
      EntityPointer
      >::type
    father (typename std::enable_if<std::is_same<Foo,void>::value,void*>::type = nullptr) const
#endif
    {
      warnOnDeprecatedEntityPointer<decltype(realEntity.father())>();
      return realEntity.father();
    }

    /**\brief Return true if entity has a father entity which can be accessed
       using the father() method.
     */
    bool hasFather () const
    {
      return realEntity.hasFather();
    }

    //! Returns true if the entity is contained in the leaf grid
    bool isLeaf () const
    {
      return realEntity.isLeaf();
    }

    /** @brief Returns true if element is of regular type in red/green type refinement.
       In bisection or hanging node refinement this is always true.
     */
    bool isRegular() const { return realEntity.isRegular(); }

    /** \brief Provides information how this element has been subdivided from its
     *         father element.
     *
     *  The returned LocalGeometry is a model of
     *  Dune::Geometry<dimension,dimension,...>, mapping the reference element of
     *  the given entity to the reference element of its father.
     *
     *  This information is sufficient to interpolate all degrees of freedom in
     *  the conforming case.
     *  Nonconforming may require access to neighbors of the father and
     *  calculations with local coordinates.
     *  The on-the-fly case is somewhat inefficient since degrees of freedom may be
     *  visited several times.
     *  If we store interpolation matrices, this is tolerable.
     *  We assume that on-the-fly implementation of interpolation is only done for
     *  simple discretizations.
     *
     *  \note For ghost entities, this method is not guaranteed to be implemented.
     *
     *  \note Previously, the geometry was encapsulated in the entity object and
     *        a const reference was returned.
     *
     *  \note The returned geometry object is guaranteed to remain valid until the
     *        grid is modified (or deleted).
     */
    LocalGeometry geometryInFather () const { return realEntity.geometryInFather(); }

    /**\brief Inter-level access to elements that resulted from (recursive)
       subdivision of this element.

       \param[in] maxLevel Iterator does not stop at elements with level greater than maxlevel.
       \return Iterator to the first son (level is not greater than maxlevel)

       \note If the partitionType of the Entity is GhostEntity,
           it is not guaranteed that this method is working
           or implemented in general.
           For some grids it might be available, though.
     */
    HierarchicIterator hbegin (int maxLevel) const
    {
      return realEntity.hbegin(maxLevel);
    }

    /** \brief Returns iterator to one past the last son element

       \note If the partitionType of the Entity is GhostEntity,
             it is not guaranteed that this method is working
             or implemented in general.
             For some grids it might be available, though.
     */
    HierarchicIterator hend (int maxLevel) const
    {
      return realEntity.hend(maxLevel);
    }

    /**\brief Returns true, if the entity has been created during the last call to adapt()
     */
    bool isNew () const { return realEntity.isNew(); }

    /**\brief Returns true, if entity might disappear during the next call to adapt().
     * If the method returns false, the entity is guaranteed to still be present after
     * adaptation.
     */
    bool mightVanish () const { return realEntity.mightVanish(); }

    /**\brief Returns true, if entity has intersections with boundary
     */
    bool hasBoundaryIntersections () const { return realEntity.hasBoundaryIntersections(); }


    //===========================================================
    /** @name Interface for the implementor
     */
    //@{
    //===========================================================

    //! Copy constructor from EntityImp
    Entity(const EntityImp<0,dim,GridImp> & e) : realEntity(e) {}

    //! Move constructor from EntityImp
    Entity(EntityImp<0,dim,GridImp> && e) : realEntity(std::move(e)) {}

    //@}

#ifndef DOXYGEN

    // these two methods are just here for the 2.4 transition from EntityPointer to Entity
    // they will generate a compile time warning if the grid implementation still returns
    // an EntityPointer from certain interface methods.
    // These methods are also required by the intersection facade, so I just made them public
    // and hid them from Doxygen. As they don't do anything remotely useful, I don't think any
    // user will try to call them manually... :-P

    // this non-warning version only matches if E is an entity that has been correctly wrapped
    // in a facade class
    template<typename E>
    static typename std::enable_if<
      std::is_same<
        E,
        typename Codim<E::codimension>::Entity
        >::value
      >::type
    warnOnDeprecatedEntityPointer()
    {}

    template<typename E>
    DUNE_DEPRECATED_MSG("This grid still returns EntityPointers instead of Entities")
    static typename std::enable_if<
      not std::is_same<
        E,
        typename Codim<E::codimension>::Entity
        >::value
      >::type
    warnOnDeprecatedEntityPointer()
    {}

#endif // DOXYGEN

  protected:
    // needed to make copy constructor from EntityPointer work for any iterator
    template< class, class > friend class Dune::EntityPointer;

  };



  //********************************************************************
  /**
     @brief Default Implementations for EntityImp

     EntityDefaultImplementation provides default implementations for Entity which uses
     the implemented interface which has to be done by the user.

     @note this is the general version, but there is a specialization for cd=0

     @ingroup GridDevel
   */
  template<int cd, int dim, class GridImp, template<int,int,class> class EntityImp>
  class EntityDefaultImplementation
  {
  public:
    //! know your own codimension
    enum { codimension=cd };

    //! Dimension of the grid
    enum { dimension=dim };

    /** \brief Know dimension of the entity */
    enum { mydimension=dim-cd };

    //! \brief The corresponding entity seed (for storage of entities)
    typedef typename GridImp::template Codim<cd>::EntitySeed EntitySeed;

    //! \brief The corresponding entity seed (for storage of entities)
    typedef typename GridImp::template Codim<cd>::EntityPointer EntityPointer;

    /** \brief Return the name of the reference element. The type can
        be used to access the Dune::ReferenceElement.
     */
    GeometryType type () const { return asImp().geometry().type(); }

  private:
    //!  Barton-Nackman trick
    EntityImp<cd,dim,GridImp>& asImp ()
    {
      return static_cast<EntityImp<cd,dim,GridImp>&>(*this);
    }
    const EntityImp<cd,dim,GridImp>& asImp () const
    {
      return static_cast<const EntityImp<cd,dim,GridImp>&>(*this);
    }
  }; // end EntityDefaultImplementation

  //********************************************************************
  /**
     @brief Default Implementations for EntityImp (Elements [cd=0])

     EntityDefaultImplementation provides default implementations for Entity which uses
     the implemented interface which has to be done by the user.

     \extends EntityDefaultImplementation<int cd, int dim, class GridImp, template<int,int,class> class EntityImp>

     @ingroup GridDevel
   */
  template<int dim, class GridImp, template<int,int,class> class EntityImp>
  class EntityDefaultImplementation <0,dim,GridImp,EntityImp>
  {
  public:
    //! know your own codimension
    enum { codimension=0 };

    //! Dimension of the grid
    enum { dimension=dim };

    /** \brief Know dimension of the entity */
    enum { mydimension=dim };

    //! \brief The corresponding entity seed (for storage of entities)
    typedef typename GridImp::template Codim<0>::EntitySeed EntitySeed;

    //! \brief The corresponding entity seed (for storage of entities)
    typedef typename GridImp::template Codim<0>::EntityPointer EntityPointer;

    /** @brief Returns true if element is of regular type in red/green type refinement.
       In bisection or hanging node refinement this is always true.
     */
    bool isRegular() const { return true; }

    /** \brief Return the name of the reference element. The type can
        be used to access the Dune::ReferenceElement.
     */
    GeometryType type () const { return asImp().geometry().type(); }

    /**\brief Returns true, if the entity has been created during the last call to adapt()
     */
    bool isNew () const { return false; }

    /**\brief Returns true, if entity might disappear during the next call to adapt()
     */
    bool mightVanish () const { return false; }

    /**\brief Returns true, if entity has intersections with boundary,
       this implementation uses the Level- and LeafIntersectionIterator to
       check for boundary intersections
     */
    bool hasBoundaryIntersections () const
    {
      {
        typedef typename GridImp::LevelIntersectionIterator IntersectionIterator;
        IntersectionIterator end = asImp().ilevelend();
        for(IntersectionIterator it = asImp().ilevelbegin(); it != end; ++it)
        {
          if( it->boundary() ) return true;
        }
      }

      {
        typedef typename GridImp::LeafIntersectionIterator IntersectionIterator;
        IntersectionIterator end = asImp().ileafend();
        for(IntersectionIterator it = asImp().ileafbegin(); it != end; ++it)
        {
          if( it->boundary() ) return true;
        }
      }

      return false;
    }

  private:
    //  Barton-Nackman trick
    EntityImp<0,dim,GridImp>& asImp () { return static_cast<EntityImp<0,dim,GridImp>&>(*this); }
    const EntityImp<0,dim,GridImp>& asImp () const { return static_cast<const EntityImp<0,dim,GridImp>&>(*this); }
  };

}

#endif // DUNE_GRID_ENTITY_HH


==> anc/xt-super/dune-grid/dune/grid/common/entityiterator.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_ENTITYITERATOR_HH
#define DUNE_GRID_ENTITYITERATOR_HH

#include <cstddef>
#include <iterator>

#include <dune/grid/common/entitypointer.hh>

namespace Dune
{

  /** \class EntityIterator
   *  \brief interface class for an iterator over grid entities
   *  \ingroup GIEntityPointer
   *
   *  An entity iterator is an iterator over a subset of entities within a
   *  hierarchical grid. It is an extension of the Dune::EntityPointer
   *  interface.
   *
   *  Examples of entity iterators are:
   *  - iterators over the leaf level (LeafGridView::Iterator)
   *  - iterators over a grid level (LevelGridView::Iterator)
   *  - iterators over the children of an entity (Grid::HierarchicIterator)
   *  .
   *
   *  See also the documentation of Dune::EntityPointer.
   *
   *  \tparam  codim        codimension of entities this iterator walks over
   *  \tparam  Grid         type of the grid implementation
   *  \tparam  IteratorImp  type of the iterator implementation
   */
  template< int codim, class Grid, class IteratorImp >
  class EntityIterator
    : public EntityPointer< Grid, IteratorImp >
  {
    typedef EntityPointer< Grid, IteratorImp > Base;

  protected:
    using Base::realIterator;

  public:
    typedef typename Grid::template Codim< codim >::Entity Entity;

    /** \brief prefix increment operator */
    EntityIterator &operator++ ()
    {
      realIterator.increment();
      return *this;
    }

    /** \brief postfix increment operator */
    EntityIterator operator++ (int)
    {
      EntityIterator tmp(*this);
      realIterator.increment();
      return tmp;
    }

    // The dereferencing operators are overridden here to avoid calling
    // the deprecated versions int the EntityPointer facade.

    // The behavior when dereferencing the EntityIterator facade depends on
    // the way the grid implementation handles returning entities. The implementation
    // may either return a reference to an entity stored inside the EntityIterator
    // implementation or a temporary Entity object. This object has to be forwarded through
    // the facade to the user, which requires a little trickery, especially for operator->().
    //
    // In order to avoid confusing users reading the Doxygen documentation, we provide "clean"
    // function signatures to Doxygen and hide the actual implementations.


#ifdef DOXYGEN

    /** \brief Dereferencing operator. */
    const Entity& operator*() const;

    /** \brief Pointer operator. */
    const Entity* operator->() const;

#else // DOXYGEN

    /** \brief Dereferencing operator. */
    typename std::conditional<
      std::is_lvalue_reference<
        decltype(realIterator.dereference())
        >::value,
      const Entity&,
      Entity
      >::type
    operator*() const
    {
      return realIterator.dereference();
    }

    /** \brief Pointer operator. */
    decltype(handle_proxy_member_access(realIterator.dereference()))
    operator->() const
    {
      return handle_proxy_member_access(realIterator.dereference());
    }

#endif // DOXYGEN


    /** \brief Checks for equality. */
    bool operator==(const EntityIterator& rhs) const
    {
      return this->realIterator.equals(rhs.realIterator);
    }

    /** \brief Checks for inequality. */
    bool operator!=(const EntityIterator& rhs) const
    {
      return !this->realIterator.equals(rhs.realIterator);
    }

    /** \brief Checks for equality.
            Only works for EntityPointers and iterators on the same grid.
            Due to the conversion operators one can compare
            all kinds of iterators and EntityPointer.

        \deprecated Comparing different types of iterators is deprecated and will be removed after the
                    release of dune-grid 2.4. If you want to compare the entities pointed at by the
                    iterators, dereference the iterators before comparing them.
     */
    template< class ItImp >
    DUNE_DEPRECATED_MSG("Comparing different types of iterators is deprecated and will be removed after the \
release of dune-grid 2.4. If you want to compare the entities pointed at by the iterators, dereference the \
iterators before comparing them.")
    bool operator== ( const EntityIterator< codim, Grid, ItImp > &rhs ) const
    {
      return this->equals( rhs );
    }

    /** \brief Checks for inequality.
            Only works for EntityPointers and iterators on the same grid.
            Due to the conversion operators one can compare
            all kinds of iterators and EntityPointer.

        \deprecated Comparing different types of iterators is deprecated and will be removed after the
                    release of dune-grid 2.4. If you want to compare the entities pointed at by the
                    iterators, dereference the iterators before comparing them.
     */
    template< class ItImp >
    DUNE_DEPRECATED_MSG("Comparing different types of iterators is deprecated and will be removed after the \
release of dune-grid 2.4. If you want to compare the entities pointed at by the iterators, dereference the \
iterators before comparing them.")
    bool operator!= ( const EntityIterator< codim, Grid, ItImp > &rhs ) const
    {
      return !this->equals( rhs );
    }

    /** \brief Checks for equality.
            Only works for EntityPointers and iterators on the same grid.
            Due to the conversion operators one can compare
            all kinds of iterators and EntityPointer.

        \deprecated Comparing different types of iterators is deprecated and will be removed after the
                    release of dune-grid 2.4. If you want to compare the entities pointed at by the
                    iterators, dereference the iterators before comparing them.
     */
    template< class ItImp >
    DUNE_DEPRECATED_MSG("EntityPointer is deprecated will be removed after the release of dune-grid 2.4. \
Moreover, comparing different types of iterators is deprecated as well and will also be removed after the \
release of dune-grid 2.4. If you want to compare the entities pointed at by the iterators, dereference the \
iterators before comparing them.")
    bool operator== ( const EntityPointer< Grid, ItImp > &rhs ) const
    {
      return this->equals( rhs );
    }

    /** \brief Checks for inequality.
            Only works for EntityPointers and iterators on the same grid.
            Due to the conversion operators one can compare
            all kinds of iterators and EntityPointer.

        \deprecated Comparing different types of iterators is deprecated and will be removed after the
                    release of dune-grid 2.4. If you want to compare the entities pointed at by the
                    iterators, dereference the iterators before comparing them.
     */
    template< class ItImp >
    DUNE_DEPRECATED_MSG("EntityPointer is deprecated will be removed after the release of dune-grid 2.4. \
Moreover, comparing different types of iterators is deprecated as well and will also be removed after the \
release of dune-grid 2.4. If you want to compare the entities pointed at by the iterators, dereference the \
iterators before comparing them.")
    bool operator!= ( const EntityPointer< Grid, ItImp > &rhs ) const
    {
      return !this->equals( rhs );
    }


    /** \brief Compares an EntityIterator with an Entity for equality.
     *
     * \deprecated This method only exists for backwards compatibility during the 2.4
     *             release cycle and will be removed after dune-grid-2.4 is released.
     */
    DUNE_DEPRECATED_MSG("EntityPointer is deprecated and will be removed after the release of dune-grid-2.4. \
Instead, you can copy and store entities directly now. You probably stumbled across this warning because you \
compared the return value of Entity::father(), Entity::subEntity(), Intersection::inside() or \
Intersection::outside() with an iterator. To fix the problem, derefence the iterator before comparing.")
    bool operator==(const Entity& rhs) const
    {
      return (**this) == rhs;
    }

    /** \brief Compares an EntityIterator with an Entity for inequality.
     *
     * \deprecated This method only exists for backwards compatibility during the 2.4
     *             release cycle and will be removed after dune-grid-2.4 is released.
     */
    DUNE_DEPRECATED_MSG("EntityPointer is deprecated and will be removed after the release of dune-grid-2.4. \
Instead, you can copy and store entities directly now. You probably stumbled across this warning because you \
compared the return value of Entity::father(), Entity::subEntity(), Intersection::inside() or \
Intersection::outside() with an iterator. To fix the problem, derefence the iterator before comparing.")
    bool operator!=(const Entity& rhs) const
    {
      return (**this) != rhs;
    }


    /** \name Implementor's interface
     *  \{
     */

    /** \brief default construct (undefined) iterator */
    EntityIterator ( )
    {}

    /** \brief copy constructor from implementaton */
    EntityIterator ( const IteratorImp &imp )
      : Base( imp )
    {}

    /** \} */
  };

} // namespace Dune

namespace std
{

  template< int codim, class Grid, class IteratorImp >
  struct iterator_traits< Dune::EntityIterator< codim, Grid, IteratorImp > >
  {
    typedef ptrdiff_t difference_type;
    typedef const typename IteratorImp::Entity value_type;
    typedef value_type *pointer;
    typedef value_type &reference;
    typedef forward_iterator_tag iterator_category;
  };

} // namespace std

#endif // #ifndef DUNE_GRID_ENTITYITERATOR_HH


==> anc/xt-super/dune-grid/dune/grid/common/entitypointer.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_ENTITYPOINTER_HH
#define DUNE_GRID_ENTITYPOINTER_HH

#include <utility>

#include <dune/common/proxymemberaccess.hh>
#include <dune/common/iteratorfacades.hh>
#include <dune/common/deprecated.hh>
#include <dune/grid/common/grid.hh>

/** \file
    \brief Wrapper and interface class for a static iterator (EntityPointer)
 */

#define DUNE_ENTITYPOINTER_DEPRECATED_MSG  DUNE_DEPRECATED_MSG("EntityPointer is deprecated and will be removed after the release of dune-grid-2.4. Instead, you can copy and store entities directly now. Note, this might lead to a decreased performance until all grid implementations properly addressed this interface change.")
namespace Dune
{

  // External forward declaration
  // ----------------------------

  template< int, int, class, template< int, int, class > class >
  class Entity;



  /**
     @brief Wrapper class for pointers to entities

     Template parameters are:

     - <tt>GridImp</tt> Type that is a model of Dune::Grid
     - <tt>IteratorImp</tt> Class template that is a model of Dune::EntityPointer

     <H3>Engine Concept</H3>

     The EntityPointer class template wraps an object of type IteratorImp and forwards all member
     function calls to corresponding members of this class. In that sense EntityPointer
     defines the interface and IteratorImp supplies the implementation.

     <H3>Relation of EntityPointer and Iterators</H3>

      The EntityPointer can be used like a static iterator. It points to a
      Dune::Entity and can be dereferenced, compared and it knows the
      Entity's level.

      You should be able to initialize and interpret every Dune::EntityIterator
      as a Dune::EntityPointer. Therefore we need an inheritance hierarchy of
      the Iterator wrappers:
      \code
      class Dune::EntityPointer< Grid, IteratorImp >;

      class Dune::EntityIterator< codim, Grid, IteratorImp >
      : public Dune::EntityPointer< Grid, IteratorImp >;
      \endcode

      This hierarchy must be mimicked in the implementation (e.g. SGrid):
      \code
      class SEntityPointer<...>;

      class SLevelIterator<...> :
         public SEntityPointer <...>;

      class SHierarchicIterator<...> :
         public SEntityPointer <...>;

      ...
      \endcode
      Please note that dereference(...), equals(...) and level() are only
      implemented in SEntityPointer -- SLevelIterator inherits these methods.
      And it is not possible to specialize these, because EntityPointer always
      uses the base class.

      This leads to a hierarchy where
      Dune::LevelIterator<..., SLevelIterator> inherits
      Dune::EntityPointer<..., SLevelIterator> and
      Dune::HierarchicIterator<..., SHierarchicIterator> inherits
      Dune::EntityPointer<..., SHierarchicIterator>.
      And virtualy all Dune::EntityPointer<..., SXxxIterator> are descendents
      of Dune::EntityPointer<..., SEntityPointer>.

      Now you can compare Dune::LevelIterator with Dune::EntityPointer and
      Dune::LeafIterator with Dune::HierarchicIterator. And you can assign
      Dune::EntityPointer from any Dune::XxxIterator class.

      The compiler takes care that you only assign/compare Iterators from the same
      Grid.

      The downside (or advantage) of this inheritance is that you cannot
      use different comparison operators and different dereference
      operators for the different Iterators in one Grid. On the first
      sight it is a downside because one might consider it a good idea
      to have special treatment for different iterators. On the other
      hand it's very confusing for the user if different Iterators show
      different behavior in the same situation. So now they are forced to
      show the same behavior.

      \deprecated The EntityPointer is deprecated and will be removed after the release
                  of dune-grid-2.4. It is not needed anymore because starting with
                  dune-grid-2.4, you can now simply copy and store entities directly.
                  If you need to store many entities for an extended time, use EntitySeed
                  instead. Please note that due to the effort required by this change,
                  those grids that are deprecated in dune-grid-2.4 will not have copyable
                  entities, so if you are forced to use one of those grids, you will have
                  to continue using EntityPointer as well.

      \ingroup GIEntityPointer
   */
  template<class GridImp, class IteratorImp>
  class EntityPointer
  {
    // need to make copy constructor of EntityPointer work for any iterator
    //friend class EntityPointer<GridImp,typename IteratorImp::EntityPointerImp>;
    template< class, class > friend class EntityPointer;

#if DUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS
  public:
#else
  protected:
    // give the GridDefaultImplementation class access to the realImp
    friend class GridDefaultImplementation<
        GridImp::dimension, GridImp::dimensionworld,
        typename GridImp::ctype,
        typename GridImp::GridFamily> ;
#endif
    // type of underlying implementation, for internal use only
    typedef IteratorImp Implementation;

    //! return reference to the real implementation
    Implementation &impl () { return realIterator; }
    //! return reference to the real implementation
    const Implementation &impl () const { return realIterator; }

  protected:
    Implementation realIterator;

  public:
    //! codimension of entity pointer
    enum { codimension = IteratorImp::codimension };

    /** \brief The Entity that this EntityPointer can point to */
    typedef typename IteratorImp::Entity Entity;

    /** \brief Tpy of the reference used when derefencing the Ptr */
    typedef typename std::conditional<
      std::is_lvalue_reference<
        decltype(realIterator.dereference())
        >::value,
      const Entity&,
      Entity
      >::type Reference;

    //===========================================================
    /** @name Constructor & conversion
     */
    //@{
    //===========================================================

    /** \brief Templatized copy constructor from arbitrary IteratorImp.
            This enables that an EntityPointer can be copy-constructed from
            LevelIterator, LeafIterator and HierarchicIterator (because
            these are derived from EntityPointer<...> with their
            corresponding implementation.
     */
    template< class ItImp >
    explicit EntityPointer ( const EntityPointer< GridImp, ItImp > &ep )
      : realIterator( ep.realIterator )
    {}

    /** \brief Default constructor of an empty (undefined) EntityPointer */
    EntityPointer()
    {}

    /** \brief Templatized constructor from type of entity that
        this entity pointer points to. This constructor can be used to
        create an entity pointer from an entity in order to store an
        entity. The implementation of EntityPointer has to have a
        constructor taking a Dune::Entity.
     */
    DUNE_ENTITYPOINTER_DEPRECATED_MSG
    EntityPointer(const Entity& entity)
      : realIterator( entity.impl() )
    {}

    /** \brief Constructor from type of entity implementation that
        this entity pointer points to. This constructor is only
        used in the EntityDefaultImplementation to implement the method
        seed() by default when the type of EntitySeed and EntityPointer coniside.
     */
    EntityPointer ( const typename Entity::Implementation &entityImp )
      : realIterator( entityImp )
    {}

    template< class ItImp >
    DUNE_ENTITYPOINTER_DEPRECATED_MSG
    inline EntityPointer & operator= ( const EntityPointer< GridImp, ItImp > &ep )
    {
      realIterator = ep.realIterator;
      return *this;
    }

    //@}

    //===========================================================
    /** @name Dereferencing
     */
    //@{
    //===========================================================

    // The behavior when dereferencing the EntityPointer facade depends on
    // the way the grid implementation handles returning entities. The implementation
    // may either return a reference to an entity stored inside the EntityPointer
    // implementation or a temporary Entity object. This object has to be forwarded through
    // the facade to the user, which requires a little trickery, especially for operator->().
    //
    // In order to avoid confusing users reading the Doxygen documentation, we provide "clean"
    // function signatures to Doxygen and hide the actual implementations.

#ifdef DOXYGEN

    /** \brief Dereferencing operator. */
    Entity operator*() const
    DUNE_ENTITYPOINTER_DEPRECATED_MSG;


    /** \brief Pointer operator. */
    const Entity* operator->() const
    DUNE_ENTITYPOINTER_DEPRECATED_MSG;

#else // DOXYGEN

    /** \brief Dereferencing operator. */
    Reference
    operator*() const
    DUNE_ENTITYPOINTER_DEPRECATED_MSG
    {
      return realIterator.dereference();
    }

    /** \brief Pointer operator. */
    decltype(handle_proxy_member_access(realIterator.dereference()))
    operator->() const
    DUNE_ENTITYPOINTER_DEPRECATED_MSG
    {
      return handle_proxy_member_access(realIterator.dereference());
    }

    template<typename T>
    // this construction, where the deprecation warning is triggered by a separate function,
    // is slightly convoluted, but I could not get the warning to trigger reliably when attached
    // directly to the cast operator.
    DUNE_DEPRECATED_MSG("The implicit cast from EntityPointer to an Entity reference is DANGEROUS. It's mainly there for writing backwards compatible code that doesn't trigger a deprecation warning for ported grids and must ONLY be used if the returned reference is used in an rvalue-like setting!")
    void trigger_entity_cast_warning() const
    {}

    template<typename T, typename std::enable_if<std::is_same<T,Entity>::value,int>::type = 0>
    operator const T&() const
    {
      static_assert(std::is_same<T,Entity>::value,"invalid cast");
      trigger_entity_cast_warning<T>();
      return realIterator.dereference();
    }

#endif // DOXYGEN

    //@}

    //===========================================================
    /** @name Compare methods
     */
    //@{
    //===========================================================

    /** \brief Checks for equality.
            Only works for EntityPointers and iterators on the same grid.
            Due to the conversion operators one can compare
            all kinds of iterators and EntityPointer.
     */
    template< class ItImp >
    bool operator== ( const EntityPointer< GridImp, ItImp > &rhs ) const
    {
      return equals( rhs );
    }

    /** \brief Checks for inequality.
            Only works for EntityPointers and iterators on the same grid.
            Due to the conversion operators one can compare
            all kinds of iterators and EntityPointer.
     */
    template< class ItImp >
    bool operator!= ( const EntityPointer< GridImp, ItImp > &rhs ) const
    {
      return !equals( rhs );
    }
    //@}

    /** \brief Compares an EntityPointer with an Entity for equality.
     *
     * \deprecated This method only exists for backwards compatibility during the 2.4
     *             release cycle and will be removed after dune-grid-2.4 is released.
     */
    DUNE_ENTITYPOINTER_DEPRECATED_MSG
    bool operator==(const Entity& rhs) const
    {
      return (**this) == rhs;
    }

    /** \brief Compares an EntityPointer with an Entity for inequality.
     *
     * \deprecated This method only exists for backwards compatibility during the 2.4
     *             release cycle and will be removed after dune-grid-2.4 is released.
     */
    DUNE_ENTITYPOINTER_DEPRECATED_MSG
    bool operator!=(const Entity& rhs) const
    {
      return (**this) != rhs;
    }


    //===========================================================
    /** @name Query methods
     */
    //@{
    //===========================================================

    /** \brief Ask for level of entity.
     *
            This method is redundant and is only there for efficiency reasons.
            It allows an implementation to return the level without actually
            constructing the entity.

       \deprecated Will be removed after the release of dune-grid-2.4. Use the
                   method level() from the dereferenced Entity instead.
     */
    int level () const
    DUNE_ENTITYPOINTER_DEPRECATED_MSG
    {
      return realIterator.level();
    }

    //@}


    //===========================================================
    /** @name Implementor interface
     */
    //@{
    //===========================================================

    /** \brief Copy Constructor from an Iterator implementation.

       You can supply LeafIterator, LevelIterator, HierarchicIterator
       or EntityPointer.
     */
    EntityPointer(const IteratorImp & i) :
      realIterator(i) {}

    /** @brief Forward equality check to realIterator */
    template< class ItImp >
    bool equals ( const EntityPointer< GridImp, ItImp > &rhs ) const
    {
      return realIterator.equals( rhs.realIterator );
    }
    //@}

    //===========================================================
    /** @name Methods and Types of the Entity interface. These are here just for transition purpose
     */
    //@{
    //===========================================================

    /** \brief The geometry type of this entity */
    typedef typename GridImp::template Codim<codimension>::Geometry Geometry;

    //! \brief The corresponding entity seed (for storage of entities)
    typedef typename GridImp::template Codim<codimension>::EntitySeed EntitySeed;

    /** \brief The geometry type of this entity when the geometry is expressed
       embedded in the father element.

       This differs from Geometry in particular when dim != dimworld,
       but even when dim == dimworld the implementation may choose to use
       a different type here.
     */
    typedef typename GridImp::template Codim<codimension>::LocalGeometry LocalGeometry;

    /** \brief EntityPointer types of the different codimensions */
    template <int cd>
    struct Codim
    {
      typedef typename GridImp::template Codim<cd>::EntityPointer EntityPointer;
      typedef typename GridImp::template Codim<cd>::Entity Entity;
    };

    /** \brief The codim==0 EntityPointer type */
    // typedef typename Entity::EntityPointer EntityPointer;

    /** \brief The HierarchicIterator type*/
    typedef typename GridImp::HierarchicIterator HierarchicIterator;

    enum {
      //! Know the grid's dimension
      dimension=Entity::dimension
    };
    enum {
      /** \brief Know dimension of the entity */
      mydimension=Entity::dimension
    };

    //! Partition type of this entity
    PartitionType partitionType () const { return realIterator.dereference().partitionType(); }

    /** \brief obtain geometric realization of the entity
     *
     *  Each entity provides an object of type
     *  Dune::Geometry< dimension-codimension, dimensionworld, ... > that
     *  represents the map from a reference element to world coordinates.
     *
     *  \note Previously, the geometry was encapsulated in the entity object and
     *        a const reference was returned.
     *
     *  \note The returned geometry object is guaranteed to remain valid until the
     *        grid is modified (or deleted).
     */
    Geometry geometry () const { return realIterator.dereference().geometry(); }

    /** \brief Return the name of the reference element. The type can
       be used to access the Dune::ReferenceElement.
     */
    GeometryType type () const { return realIterator.dereference().type(); }

    /** \brief Return the entity seed which contains sufficient information
     *  to generate the entity again and uses as little memory as possible
     */
    EntitySeed seed () const { return realIterator.dereference().seed(); }

#define CHECK_CODIM0 int ecodim = codimension, typename std::enable_if<ecodim == 0,int>::type = 0
#define ONLY_CODIM0 template<int ecodim = codimension, typename std::enable_if<ecodim == 0,int>::type = 0>

    template< int codim, CHECK_CODIM0 >
    typename Codim<codim>::Entity
    subEntity ( int i ) const
    {
      return realIterator.dereference().template subEntity< codim >(i);
    }

    /**\brief Return true if entity has a father entity which can be accessed
       using the father() method.
     */
    ONLY_CODIM0
    bool hasFather () const
    {
      return realIterator.dereference().hasFather();
    }

    //! Returns true if the entity is contained in the leaf grid
    ONLY_CODIM0
    bool isLeaf () const
    {
      return realIterator.dereference().isLeaf();
    }

    /** @brief Returns true if element is of regular type in red/green type refinement.
       In bisection or hanging node refinement this is always true.
     */
    ONLY_CODIM0
    bool isRegular() const { return realIterator.dereference().isRegular(); }

    /** \brief Provides information how this element has been subdivided from its
     *         father element.
     *
     *  The returned LocalGeometry is a model of
     *  Dune::Geometry<dimension,dimension,...>, mapping the reference element of
     *  the given entity to the reference element of its father.
     *
     *  This information is sufficient to interpolate all degrees of freedom in
     *  the conforming case.
     *  Nonconforming may require access to neighbors of the father and
     *  calculations with local coordinates.
     *  The on-the-fly case is somewhat inefficient since degrees of freedom may be
     *  visited several times.
     *  If we store interpolation matrices, this is tolerable.
     *  We assume that on-the-fly implementation of interpolation is only done for
     *  simple discretizations.
     *
     *  \note For ghost entities, this method is not guaranteed to be implemented.
     *
     *  \note Previously, the geometry was encapsulated in the entity object and
     *        a const reference was returned.
     *
     *  \note The returned geometry object is guaranteed to remain valid until the
     *        grid is modified (or deleted).
     */
    ONLY_CODIM0
    LocalGeometry geometryInFather () const { return realIterator.dereference().geometryInFather(); }

    /**\brief Inter-level access to elements that resulted from (recursive)
       subdivision of this element.

       \param[in] maxlevel Iterator does not stop at elements with level greater than maxlevel.
       \return Iterator to the first son (level is not greater than maxlevel)

       \note If the partitionType of the Entity is GhostEntity,
           it is not guaranteed that this method is working
           or implemented in general.
           For some grids it might be available, though.
     */
    ONLY_CODIM0
    HierarchicIterator hbegin (int maxLevel) const
    {
      return realIterator.dereference().hbegin(maxLevel);
    }

    /** \brief Returns iterator to one past the last son element

       \note If the partitionType of the Entity is GhostEntity,
             it is not guaranteed that this method is working
             or implemented in general.
             For some grids it might be available, though.
     */
    ONLY_CODIM0
    HierarchicIterator hend (int maxLevel) const
    {
      return realIterator.dereference().hend(maxLevel);
    }

    /**\brief Returns true, if the entity has been created during the last call to adapt()
     */
    ONLY_CODIM0
    bool isNew () const { return realIterator.dereference().isNew(); }

    /**\brief Returns true, if entity might disappear during the next call to adapt().
     * If the method returns false, the entity is guaranteed to still be present after
     * adaptation.
     */
    ONLY_CODIM0
    bool mightVanish () const { return realIterator.dereference().mightVanish(); }

    /**\brief Returns true, if entity has intersections with boundary
     */
    ONLY_CODIM0
    bool hasBoundaryIntersections () const { return realIterator.dereference().hasBoundaryIntersections(); }
    //@}

  };



#ifndef DOXYEN

  // DefaultEntityPointer
  // --------------------

  /* The EntityPointer class defined above has been deprecated. Unitil its
     final removal valid Dune grids still have to provide at least a suitable
     EntityPointer typedef. This class provides a default implementation of an
     entity pointer from a given Dune::Entity type:
     \code
     struct GridFamily
     {
       ...
       typedef ImplementationDefined Entity;
       typedef DefaultEntityPointer<Entity> EntityPointer;
       ...
     };
     \endcode

     This class will retain a possible compatibility support with the
     deprecated interface behavior if the iterator classes in the grid
     implementation provide the following two additional methods:
     \code
     class Iterator
     {
       // dereference() method required by Dune::EntityIterator
       typedef ImplemenatationDefined Entity;
       Entity dereference () const;

       // allow for (deprecated) construction/assignment of EntityPointer from a given iterator
       operator Dune::DefaultEntityPointer<Entity>() const
       {
         return Dune::DefaultEntityPointer<Entity>(dereference());
       }

       // allow for (deprecated) comparison of an iterator with an entity pointer
       bool equals(const Dune::DefaultEntityPointer<Entity> &rhs) const
       {
         return dereference() == rhs.dereference();
       }
     };
     \endcode
  */
  template< class E >
  class DefaultEntityPointer;

  template< int codim, int dim, class Grid, template< int, int, class > class EntityImp >
  class DefaultEntityPointer< Dune::Entity< codim, dim, Grid, EntityImp > >
  {
  public:
    static const int codimension = codim;

    typedef Dune::Entity< codim, dim, Grid, EntityImp > Entity;

    DefaultEntityPointer () {}

    explicit DefaultEntityPointer ( Entity entity )
      : entity_( std::move( entity ) )
    {}

    explicit DefaultEntityPointer ( EntityImp< codim, dim, Grid > entity )
      : entity_( std::move( entity ) )
    {}

    const Entity &dereference () const { return entity_; }

    bool equals ( const DefaultEntityPointer &rhs ) const
    {
      return entity_ == rhs.entity_;
    }

    int level () const { return entity_.level(); }

  private:
    Entity entity_;
  };

#endif // #ifndef DOXYEN

}
#undef DUNE_ENTITYPOINTER_DEPRECATED_MSG

#endif // DUNE_GRID_ENTITYPOINTER_HH


==> anc/xt-super/dune-grid/dune/grid/common/entityseed.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_ENTITY_SEED_HH
#define DUNE_GRID_ENTITY_SEED_HH

#include <dune/grid/common/grid.hh>

/** \file
 *  \brief Interface class EntitySeed
 */

namespace Dune {

  /** \brief Store a reference to an entity with a minimal memory footprint
   *
   * The EntitySeed provides a light-weight way to store an entity.  It is supposed
   * to be implemented as memory-efficiently as possible.  To get back the actual
   * entity (or, rather, EntityPointer), you need the corresponding grid.
   * On the grid, there is the method entityPointer(const EntitySeed&), which
   * gives you an EntityPointer in exchange for an EntitySeed.
   */
  template<class GridImp, class EntitySeedImp>
  class EntitySeed
  {
  public:

    //! codimension of underlying entity
    enum { codimension = EntitySeedImp::codimension };

    //! Export the implementation type
    typedef EntitySeedImp Implementation;

    /** \brief Construct an empty (i.e. isValid() == false) seed */
    EntitySeed()
    {}

    /** \brief Construct from implementation class */
    EntitySeed(const EntitySeedImp& implementation)
      : implementation_(implementation)
    {}

    /** \brief check whether it is safe to create an Entity from this Seed */
    bool isValid() const
    {
      return implementation_.isValid();
    }

#if DUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS
  public:
#else
  protected:
    // give the GridDefaultImplementation class access to the impl
    friend class GridDefaultImplementation<
        GridImp::dimension, GridImp::dimensionworld,
        typename GridImp::ctype,
        typename GridImp::GridFamily> ;
#endif

    /** \brief Access to the actual implementation */
    Implementation& impl()
    {
      return implementation_;
    }
    /** \brief const Access to the actual implementation */
    const Implementation& impl() const
    {
      return implementation_;
    }

  private:
    /** \brief The actual implementation class */
    EntitySeedImp implementation_;
  };

} // end namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/common/exceptions.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_EXCEPTIONS_HH
#define DUNE_GRID_EXCEPTIONS_HH

#include <dune/common/exceptions.hh>

namespace Dune
{

  // GridError
  // ---------

  /** \brief Base class for exceptions in Dune grid modules
   */
  class GridError
    : public Exception
  {};

}

#endif // #ifndef DUNE_GRID_EXCEPTIONS_HH


==> anc/xt-super/dune-grid/dune/grid/common/geometry.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_GEOMETRY_HH
#define DUNE_GRID_GEOMETRY_HH

/** \file
    \brief Wrapper and interface classes for element geometries
 */

#include <cassert>

#include <dune/common/fmatrix.hh>
#include <dune/common/typetraits.hh>

#include <dune/geometry/referenceelements.hh>

namespace Dune
{

  // External Forward Declarations
  // -----------------------------

  template< int dim, int dimworld, class ct, class GridFamily >
  class GridDefaultImplementation;


  //*****************************************************************************
  //
  // Geometry
  // forwards the interface to the implementation
  //
  //*****************************************************************************

  /**
     @brief Wrapper class for geometries


     \tparam mydim Dimension of the domain
     \tparam cdim Dimension of the range
     \tparam GridImp Type that is a model of Dune::Grid
     \tparam GeometryImp Class template that is a model of Dune::Geometry

     <H3>Maps</H3>

     A Geometry defines a map \f[ g : D \to W\f] where
     \f$D\subseteq\mathbf{R}^\textrm{mydim}\f$ and
     \f$W\subseteq\mathbf{R}^\textrm{cdim}\f$.
     The domain \f$D\f$ is one of a set of predefined convex polytopes, the
     so-called reference elements (\see Dune::ReferenceElement). The dimensionality
     of \f$D\f$ is <tt>mydim</tt>.
     In general \f$\textrm{mydim}\leq\textrm{cdim}\f$, i.e.
     the convex polytope may be mapped to a manifold. Moreover, we require that
     \f$ g\in \left( C^1(D) \right)^\textrm{cdim}\f$ and one-to-one.


     <H3>Engine Concept</H3>

     The Geometry class template wraps an object of type GeometryImp and forwards all member
     function calls to corresponding members of this class. In that sense Geometry
     defines the interface and GeometryImp supplies the implementation.

     \ingroup GIGeometry
   */
  template< int mydim, int cdim, class GridImp, template< int, int, class > class GeometryImp >
  class Geometry
  {
  #if DUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS
  public:
  #else
  protected:
    // give the GridDefaultImplementation class access to the realImp
    friend class GridDefaultImplementation<
        GridImp::dimension, GridImp::dimensionworld,
        typename GridImp::ctype,
        typename GridImp::GridFamily> ;
  #endif
    // type of underlying implementation, for internal use only
    typedef GeometryImp< mydim, cdim, GridImp > Implementation;

    //! return reference to the implementation
    const Implementation &impl () const { return realGeometry; }

  public:
    /** @brief export grid dimension
     * \deprecated This value will not be exported by versions after dune-grid-2.4
     */
    enum { dimension=GridImp::dimension /*!< grid dimension */ };
    //! @brief export geometry dimension
    enum { mydimension=mydim /*!< geometry dimension */ };
    //! @brief export coordinate dimension
    enum { coorddimension=cdim /*!< dimension of embedding coordinate system */ };

    /** @brief export dimension of world
     * \deprecated This value will not be exported by versions after dune-grid-2.4
     */
    enum { dimensionworld=GridImp::dimensionworld /*!< dimension of world */ };
    //! define type used for coordinates in grid module
    typedef typename GridImp::ctype ctype;

    //! type of local coordinates
    typedef FieldVector<ctype, mydim> LocalCoordinate;

    //! type of the global coordinates
    typedef FieldVector< ctype, cdim > GlobalCoordinate;

    /**
     * \brief type of jacobian inverse transposed
     *
     * The exact type is implementation-dependent.
     * However, it is guaranteed to have the following properties:
     * - It satisfies the ConstMatrix interface.
     * - It is copy constructible and copy assignable.
     * .
     */
    typedef typename Implementation::JacobianInverseTransposed JacobianInverseTransposed;

    /**
     * \brief type of jacobian transposed
     *
     * The exact type is implementation-dependent.
     * However, it is guaranteed to have the following properties:
     * - It satisfies the ConstMatrix interface.
     * - It is copy constructible and copy assignable.
     * .
     */
    typedef typename Implementation::JacobianTransposed JacobianTransposed;

    /** \brief Return the name of the reference element. The type can
       be used to access the Dune::ReferenceElement.
     */
    GeometryType type () const { return impl().type(); }

    /** \brief Return true if the geometry mapping is affine and false otherwise */
    bool affine() const { return impl().affine(); }

    /** \brief Return the number of corners of the reference element.
     *
       Since a geometry is a convex polytope the number of corners is a well-defined concept.
       The method is redundant because this information is also available
       via the reference element. It is here for efficiency and ease of use.
     */
    int corners () const { return impl().corners(); }

    /** \brief Obtain a corner of the geometry
     *
     *  This method is for convenient access to the corners of the geometry. The
     *  same result could be achieved by calling
     *  \code
     *  global( referenceElement.position( i, mydimension ) )
     *  \endcode
     *
     *  \param[in]  i  number of the corner (with respect to the reference element)
     *
     *  \returns position of the i-th corner
     */
    GlobalCoordinate corner ( int i ) const
    {
      return impl().corner( i );
    }

    /** \brief Evaluate the map \f$ g\f$.
       \param[in] local Position in the reference element \f$D\f$
       \return Position in \f$W\f$
     */
    GlobalCoordinate global (const LocalCoordinate& local) const
    {
      return impl().global( local );
    }

    /** \brief Evaluate the inverse map \f$ g^{-1}\f$
       \param[in] global Position in \f$W\f$
       \return Position in \f$D\f$ that maps to global
     */
    LocalCoordinate local (const GlobalCoordinate& global) const
    {
      return impl().local( global );
    }

    /** \brief Return the factor appearing in the integral transformation formula

       Let \f$ g : D \to W\f$ denote the transformation described by the Geometry.
       Then the jacobian of the transformation is defined as the
       \f$\textrm{cdim}\times\textrm{mydim}\f$ matrix
       \f[ J_g(x) = \left( \begin{array}{ccc} \frac{\partial g_0}{\partial x_0} &
       \cdots & \frac{\partial g_0}{\partial x_{n-1}} \\
       \vdots & \ddots & \vdots \\ \frac{\partial g_{m-1}}{\partial x_0} &
       \cdots & \frac{\partial g_{m-1}}{\partial x_{n-1}}
       \end{array} \right).\f]
       Here we abbreviated \f$m=\textrm{cdim}\f$ and \f$n=\textrm{mydim}\f$ for ease of
       readability.

       The integration element \f$\mu(x)\f$ for any \f$x\in D\f$ is then defined as
       \f[ \mu(x) = \sqrt{|\det J_g^T(x)J_g(x)|}.\f]

       \param[in] local Position \f$x\in D\f$
       \return    integration element \f$\mu(x)\f$

       \note Each implementation computes the integration element with optimal
       efficiency. For example in an equidistant structured mesh it may be as
       simple as \f$h^\textrm{mydim}\f$.
     */
    ctype integrationElement (const LocalCoordinate& local) const
    {
      return impl().integrationElement( local );
    }

    /** \brief return volume of geometry */
    ctype volume () const
    {
      return impl().volume();
    }

    /** \brief return center of geometry
     *
     *  Note that this method is still subject to a change of name and semantics.
     *  At the moment, the center is not required to be the centroid of the
     *  geometry, or even the centroid of its corners. This makes the current
     *  default implementation acceptable, which maps the centroid of the
     *  reference element to the geometry.
     *  We may change the name (and semantic) of the method to centroid() if we
     *  find reasonably efficient ways to implement it properly.
     */
    GlobalCoordinate center () const
    {
      return impl().center();
    }

    /** \brief Return the transposed of the Jacobian
     *
     *  The Jacobian is defined in the documentation of
     *  \ref Dune::Geometry::integrationElement "integrationElement".
     *
     *  \param[in]  local  position \f$x\in D\f$
     *
     *  \return \f$J_g^T(x)\f$
     *
     *  \note The exact return type is implementation defined.
     */
    JacobianTransposed jacobianTransposed ( const LocalCoordinate& local ) const
    {
      return impl().jacobianTransposed( local );
    }

    /** \brief Return inverse of transposed of Jacobian
     *
     *  The Jacobian is defined in the documentation of
     *  \ref Dune::Geometry::integrationElement "integrationElement".
     *
     *  \param[in]  local  position \f$x\in D\f$
     *  \return \f$J_g^{-T}(x)\f$
     *
     *  The use of this function is to compute the gradient of some function
     *  \f$f : W \to \textbf{R}\f$ at some position \f$y=g(x)\f$, where
     *  \f$x\in D\f$ and \f$g\f$ the transformation of the Geometry.
     *  When we set \f$\hat{f}(x) = f(g(x))\f$ and apply the chain rule we obtain
     *  \f[\nabla f(g(x)) = J_g^{-T}(x) \nabla \hat{f}(x).\f]
     *
     *  \note In the non-quadratic case \f$\textrm{cdim} \neq \textrm{mydim}\f$, the
     *        pseudoinverse of \f$J_g^T(x)\f$ is returned.
     *        This means that it is inverse for all tangential vectors in
     *        \f$g(x)\f$ while mapping all normal vectors to zero.
     *
     *  \note The exact return type is implementation defined.
     */
    JacobianInverseTransposed jacobianInverseTransposed ( const LocalCoordinate &local ) const
    {
      return impl().jacobianInverseTransposed(local);
    }
    //===========================================================
    /** @name Interface for grid implementers
     */
    //@{
    //===========================================================

    //! copy constructor from implementation
    explicit Geometry ( const Implementation &impl )
      : realGeometry( impl )
    {}

    //@}

  private:
    /** hide assignment operator */
    const Geometry &operator= ( const Geometry &rhs );

  protected:

    Implementation realGeometry;
  };



  //************************************************************************
  // GEOMETRY Default Implementations
  //*************************************************************************
  //
  // --GeometryDefault
  //
  //! Default implementation for class Geometry
  template<int mydim, int cdim, class GridImp, template<int,int,class> class GeometryImp>
  class GeometryDefaultImplementation
  {
  public:
    static const int mydimension = mydim;
    static const int coorddimension = cdim;

    // save typing
    typedef typename GridImp::ctype ctype;

    typedef FieldVector< ctype, mydim > LocalCoordinate;
    typedef FieldVector< ctype, cdim > GlobalCoordinate;

    //! type of jacobian inverse transposed
    typedef FieldMatrix< ctype, cdim, mydim > JacobianInverseTransposed;

    //! type of jacobian transposed
    typedef FieldMatrix< ctype, mydim, cdim > JacobianTransposed;

    //! return volume of the geometry
    ctype volume () const
    {
      GeometryType type = asImp().type();

      // get corresponding reference element
      const ReferenceElement< ctype , mydim > & refElement =
        ReferenceElements< ctype, mydim >::general(type);

      LocalCoordinate localBaryCenter ( 0 );
      // calculate local bary center
      const int corners = refElement.size(0,0,mydim);
      for(int i=0; i<corners; ++i) localBaryCenter += refElement.position(i,mydim);
      localBaryCenter *= (ctype) (1.0/corners);

      // volume is volume of reference element times integrationElement
      return refElement.volume() * asImp().integrationElement(localBaryCenter);
    }

    //! return center of the geometry
    GlobalCoordinate center () const
    {
      GeometryType type = asImp().type();

      // get corresponding reference element
      const ReferenceElement< ctype , mydim > & refElement =
        ReferenceElements< ctype, mydim >::general(type);

      // center is (for now) the centroid of the reference element mapped to
      // this geometry.
      return asImp().global(refElement.position(0,0));
    }

  private:
    //!  Barton-Nackman trick
    GeometryImp<mydim,cdim,GridImp>& asImp () {return static_cast<GeometryImp<mydim,cdim,GridImp>&>(*this);}
    const GeometryImp<mydim,cdim,GridImp>& asImp () const {return static_cast<const GeometryImp<mydim,cdim,GridImp>&>(*this);}
  }; // end GeometryDefault

  template<int cdim, class GridImp, template<int,int,class> class GeometryImp>
  class GeometryDefaultImplementation<0,cdim,GridImp,GeometryImp>
  {
    // my dimension
    enum { mydim = 0 };

  public:
    static const int mydimension = mydim;
    static const int coorddimension = cdim;

    // save typing
    typedef typename GridImp::ctype ctype;

    typedef FieldVector< ctype, mydim > LocalCoordinate;
    typedef FieldVector< ctype, cdim > GlobalCoordinate;

    //! type of jacobian inverse transposed
    typedef FieldMatrix< ctype, cdim, mydim > JacobianInverseTransposed;

    //! type of jacobian transposed
    typedef FieldMatrix< ctype, mydim, cdim > JacobianTransposed;

    //! return the only coordinate
    FieldVector<ctype, cdim> global (const FieldVector<ctype, mydim>& local) const
    {
      return asImp().corner(0);
    }

    //! return empty vector
    FieldVector<ctype, mydim> local (const FieldVector<ctype, cdim>& ) const
    {
      return FieldVector<ctype, mydim>();
    }

    //! return volume of the geometry
    ctype volume () const
    {
      return 1.0;
    }

    //! return center of the geometry
    FieldVector<ctype, cdim> center () const
    {
      return asImp().corner(0);
    }

  private:
    // Barton-Nackman trick
    GeometryImp<mydim,cdim,GridImp>& asImp () {return static_cast<GeometryImp<mydim,cdim,GridImp>&>(*this);}
    const GeometryImp<mydim,cdim,GridImp>& asImp () const {return static_cast<const GeometryImp<mydim,cdim,GridImp>&>(*this);}
  }; // end GeometryDefault

} // namespace Dune

#endif // DUNE_GRID_GEOMETRY_HH


==> anc/xt-super/dune-grid/dune/grid/common/grid.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_HH
#define DUNE_GRID_HH

/** \file
    \brief Different resources needed by all grid implementations
 */
// system includes
#include <iostream>
#include <string>
#include <vector>

// dune-common includes
#include <dune/common/fvector.hh>
#include <dune/common/typetraits.hh>
#include <dune/common/deprecated.hh>

// dune-geometry includes
#include <dune/geometry/type.hh>

// local includes
#include <dune/grid/common/gridenums.hh>
#include <dune/grid/common/exceptions.hh>
#include <dune/grid/common/capabilities.hh>
#include <dune/grid/common/datahandleif.hh>
#include <dune/grid/common/gridview.hh>
#include <dune/grid/common/defaultgridview.hh>
#include <dune/grid/common/entityseed.hh>

// include this file after all other, because other files might undef the
// macros that are defined in that file
#include <dune/common/bartonnackmanifcheck.hh>

namespace Dune {

  /**
         @addtogroup Grid Grid

         The Dune Grid module defines a general interface to a parallel, in general
     nonconforming, locally refined and hierarchical
         finite element mesh.  The interface is independent of dimension and
         element type.

         @section Grid1 Terminology


         @subsection subs1 Entity

         An entity is a geometric object that is part of a grid. It is
     generalized polytope that has the same dimensionality as the grid
     or a lower dimension.


         @subsection subs20 Dimension

         A grid has a fixed dimension \f$d\f$ which is the number of coordinates
     required to specify any point in the grid. The dimension is a template parameter
     of a grid.


         @subsection subs21 Codimension of an entity

         Each entity has a codimension \f$c\f$ where \f$0 \leq c \leq d\f$ (the dimension of the grid).
         An entity with codimension \f$ c\f$ in a grid of dimension \f$ d\f$ is a \f$d-c\f$-dimensional
         object.


         @subsection subs5 Subentity

         Entities are hierarchically constructed in the sense that entities of
         codimension 0 are made up of entities of codimension 1 which are themselves
         made up of entities of codimension 2 etc. until entities of codimension \f$d-1\f$
         which consist of entities of codimension \f$ d\f$.


         @subsection subs3 Element

         An element is an entity of codimension 0.


         @subsection subs4 Vertex

         A vertex is an entity of codimension \f$ d\f$ (the same as the grid's dimension).


         @subsection subs22 World dimension

         Each grid has a world dimension \f$ w\f$ with \f$ w\geq d\f$. This is the number
     of coordinates of the positions of the grid's vertices.


         @subsection subs33 Hierarchical grid

         The %Dune grid interface describes not only a single grid but a sequence of
         grids with different resolution. This is achieved by beginning with an
         intentionally coarse grid, the so-called macro grid. Then each
     element may be individually subdivided to yield new (smaller) elements.
         This construction is recursive such that each macro element and
         all the elements that resulted from subdividing it form a tree structure.

         @subsection subs33333 Grid refinement

         The grid can only be modified in special phases, the so-called refinement phase.
         In between refinement phases the entities of the grid can not be modified in any way.
         During refinement currently only the hierachic subdivision can be modified.


         @subsection subs3333 Grid level

         All elements of the macro grid form level 0 of the grid structure. All
         elements that are obtained from an \f$ l\f$-fold subdivision of a macro
         element form level \f$ l\f$ of the grid structure.

         @subsection subs333 Leaf grid

         All elements of a grid that are not subdivided any further make up
         the leaf grid. The leaf grid is the mesh with the finest resolution.

         @subsection subs6 Assignable

         A type is said to be assignable if it has a (public) copy constructor and
         assignment operator. Note that this definition requires always both methods.


         @subsection subs7 Default-constructible

         A type is said to be default-constructible if it has a constructor without arguments.


         @subsection subs8 Copy-constructible from type X

         A type is said to be copy constructible from some other type X if it has
         a copy constructor that takes a reference to an object of type X.


         @subsection subs9 Equality-comparable

         A type is said to be equality-comparable if it has an operator==.


         @subsection subs10 LessThan-comparable

         A type is lessthan-comparable if it has an operator<.


         @subsection subs11 Dereferenceable

         A type is dereferenceable if it has an operator* that delivers
         a reference to a value type.

         @subsection subs11 Iterator

         An iterator is a type that can be dereferenced to yield an object of
         its value type, i.e. it behaves like a pointer, and that can be incremented to
         point to the next element in a linear sequence. In that respect it is comparable to
         ForwardIterator in the Standard Template Library.


         @subsection subs12 Mutable iterator

         An iterator is called mutable if the value it refers to can be changed, i.e. it is
         assignable.


         @subsection subs13 Immutable iterator

         An iterator is called immutable if the value referenced by the iterator can not
         be changed, i. e. the value is not assignable and only methods marked const on the value
         can be called.


         @subsection subs14 Model

         A type M is called a model of another type X if it implements all the methods
         of X with the intended semantics. Typically X is a type that describes an interface.


         @section Grid3 Types common to all grid implementations

         - Dune::ReferenceElement describes the topology and geometry of standard entities.
         Any given entity of the grid can be completely specified by a reference element
         and a map from this reference element to world coordinate space.

         - Dune::GeometryType defines names for the reference elements.

         - Dune::CollectiveCommunication defines an interface to global communication
         operations in a portable and transparent way. In particular also for sequential grids.



         @section Grid2 Types making up a grid implementation

     Each implementation of the Dune grid interface consist of a number of related types which
         together form a model of the grid interface. These types are the following:

         - %Grid which is a model of Dune::Grid where the template parameters are at least the
         dimension and the world dimension. It is a container of entities that allows to access
         these entities and that knows the number of entities.

         - %Entity which is a model of Dune::Entity. This class is parametrized by dimension and
         codimension. The entity encapsulates the topological part of an entity, i.e. its hierarchical
         construction from subentities and the relation to other entities. Entities cannot
         be created, copied or modified by the user. They can only be read-accessed through
         immutable iterators.

         - %Geometry which is a model of Dune::Geometry. This class encapsulates the geometric part
         of an entity by mapping local coordinates in a reference element to world coordinates.

         - %EntityPointer which is a model of Dune::EntityPointer. This is a dereferenceable
         type that delivers a reference to an entity. Moreover it is immutable, i.e. the
         referenced entity can not be modified.

         - %LevelIterator which is a model of Dune::LevelIterator is an immutable iterator
     that provides access to all entities of a given codimension and level of the
         grid. %EntityPointer is copy-constructible from a %LevelIterator.

         - %LeafIterator which is a model of Dune::LeafIterator is an immutable iterator
         that provides access to all entities of a given codimension of the leaf grid.
         %EntityPointer is copy-constructible from a %LeafIterator.

         - %HierarchicIterator which is a model of Dune::HierarchicIterator is an immutable
         iterator that provides access to all entities of codimension 0 that resulted from subdivision
         of a given entity of codimension 0. %EntityPointer is copy-constructible from a
         %HierarchicIterator.

         - %Intersection which is a model of Dune::Intersection
         provides access an intersection of codimension 1 of two entity of codimension 0
     or one entity and the boundary. In a conforming mesh this
         is a face of an element. For two entities with a common intersection
         the %Intersection also provides information about the geometric location
         of the intersection. Furthermore it also provides information about intersections
         of an entity with the internal or external boundaries.

         - %IntersectionIterator which is a model of Dune::IntersectionIterator
         provides access to all intersections of a given entity of codimension 0.

         - %LevelIndexSet and %LeafIndexSet which are both models of Dune::IndexSet are
         used to attach any kind of user-defined data to (subsets of) entities of the grid.
         This data is supposed to be stored in one-dimensional arrays for reasons
         of efficiency.

         - %LocalIdSet and %GlobalIdSet which are both models of Dune::IdSet are used to
         save user data during a grid refinement phase and during dynamic load balancing
         in the parallel case.


         @section Grid22 Overview of basic capabilities of the types

         <TABLE>
         <TR>
         <TD>Class</TD>
         <TD>Assignable</TD>
         <TD>DefaultConstructible</TD>
         <TD>EqualityComparable</TD>
         <TD>LessThanComparable</TD>
         </TR>
         <TR>
         <TD>Grid</TD>
         <TD>no</TD>
         <TD>no</TD>
         <TD>no</TD>
         <TD>no</TD>
         </TR>
         <TR>
         <TD>Entity</TD>
         <TD>no</TD>
         <TD>no</TD>
         <TD>no</TD>
         <TD>no</TD>
         </TR>
         <TR>
         <TD>GeometryType</TD>
         <TD>yes</TD>
         <TD>yes</TD>
         <TD>yes</TD>
         <TD>yes</TD>
         </TR>
         <TR>
         <TD>Geometry</TD>
         <TD>no</TD>
         <TD>no</TD>
         <TD>no</TD>
         <TD>no</TD>
         </TR>
         <TR>
         <TD>EntityPointer</TD>
         <TD>yes</TD>
         <TD>no</TD>
         <TD>yes</TD>
         <TD>no</TD>
         </TR>
         <TR>
         <TD>LevelIterator</TD>
         <TD>yes</TD>
         <TD>no</TD>
         <TD>yes</TD>
         <TD>no</TD>
         </TR>
         <TR>
         <TD>LeafIterator</TD>
         <TD>yes</TD>
         <TD>no</TD>
         <TD>yes</TD>
         <TD>no</TD>
         </TR>
         <TR>
         <TD>HierarchicIterator</TD>
         <TD>yes</TD>
         <TD>no</TD>
         <TD>yes</TD>
         <TD>no</TD>
         </TR>
         <TR>
         <TD>Intersection</TD>
         <TD>yes</TD>
         <TD>no</TD>
         <TD>yes</TD>
         <TD>no</TD>
         </TR>
         <TR>
         <TD>IntersectionIterator</TD>
         <TD>yes</TD>
         <TD>no</TD>
         <TD>yes</TD>
         <TD>no</TD>
         </TR>
         <TR>
         <TD>IndexSet</TD>
         <TD>no</TD>
         <TD>no</TD>
         <TD>no</TD>
         <TD>no</TD>
         </TR>
         <TR>
         <TD>IdSet</TD>
         <TD>no</TD>
         <TD>no</TD>
         <TD>no</TD>
         <TD>no</TD>
         </TR>
         </TABLE>
   */



  // Forward Declarations
  // --------------------

  template<int mydim, int cdim, class GridImp,template<int,int,class> class GeometryImp> class Geometry;
  template< int mydim, int cdim, class GridImp > class GlobalGeometryReference;
  template< int mydim, int cdim, class GridImp > class LocalGeometryReference;
  // dim is necessary because Entity will be specialized for codim==0 _and_ codim==dim
  // EntityImp gets GridImp as 3rd template parameter to distinguish between const and mutable grid
  template<int codim, int dim, class GridImp,template<int,int,class> class EntityImp> class Entity;
  template<class GridImp, class EntityPointerImp> class EntityPointer;
  template< int codim, class Grid, class IteratorImp > class EntityIterator;
  template<class GridImp, class EntitySeedImp> class EntitySeed;
  template< class GridImp, class IntersectionImp > class Intersection;
  template< class GridImp, class IntersectionIteratorImp, class IntersectionImp > class IntersectionIterator;
  template< class GridImp, class IndexSetImp, class IndexTypeImp = unsigned int, class TypesImp = std::vector< GeometryType > > class IndexSet;
  template<class GridImp, class IdSetImp, class IdTypeImp> class IdSet;


  //************************************************************************
  // G R I D
  //************************************************************************

  /**
     \brief Grid abstract base class
     @ingroup GIGrid

     This class is the base class for all grid implementations. Although
     no virtual functions are used we call it abstract since its
     methods do not contain an implementation but forward to the methods of
     the derived class via the Barton-Nackman trick.

     \tparam dim specifies the dimension of the grid.
     \tparam dimworld specifies the dimension of the surrounding space, this can be
       different from dim, if the grid is defined on a manifold .
     \tparam ct field type of the world vector space.
     \tparam GridFamily traits class providing all types
       associated with the grid implementation.

     \nosubgrouping
   */
  template< int dim, int dimworld, class ct, class GridFamily>
  class Grid {
    typedef typename GridFamily::Traits::Grid GridImp;
    typedef Grid<dim,dimworld,ct,GridFamily> ThisType;
  public:

    //===========================================================
    /** @name Exported constants
     */
    //@{
    //===========================================================

    //! A constant that exports the template parameter dim
    enum {
      //! \brief The dimension of the grid
      dimension=dim
    };

    //! A constant that exports the template parameter dimworld
    enum {
      //! \brief The dimension of the world the grid lives in.
      dimensionworld=dimworld
    };
    //@}

    //===========================================================
    /** @name Exported types
     */
    //@{
    //===========================================================

    /** \brief Types for GridView */
    template <PartitionIteratorType pitype>
    struct Partition
    {
      typedef typename GridFamily::Traits::template Partition<pitype>::LevelGridView
      LevelGridView;
      typedef typename GridFamily::Traits::template Partition<pitype>::LeafGridView
      LeafGridView;
    };
    /** \brief View types for All_Partition */
    typedef typename Partition< All_Partition > :: LevelGridView LevelGridView;
    typedef typename Partition< All_Partition > :: LeafGridView LeafGridView;


    /** \brief A Traits struct that collects all associated types of one implementation

       \tparam cd codimension. Note that not all types in this struct depend on this template parameter.
     */
    template <int cd>
    struct Codim
    {
      //! A type that is a model of Dune::Geometry<dim-cd,dimworld>.
      typedef typename GridFamily::Traits::template Codim<cd>::Geometry Geometry;

      //! A type that is a model of Dune::Geometry<dim-cd,dim>.
      typedef typename GridFamily::Traits::template Codim<cd>::LocalGeometry LocalGeometry;

      //! A type that is a model of a Dune::Entity<cd,dim,...>.
      typedef typename GridFamily::Traits::template Codim<cd>::Entity Entity;

      //! A type that is a model of Dune::EntityPointer<cd,dim,...>.
      typedef typename GridFamily::Traits::template Codim<cd>::EntityPointer EntityPointer;

      //! A type that is a model (not yet) of Dune::EntitySeed<cd,dim,...>.
      typedef typename GridFamily::Traits::template Codim<cd>::EntitySeed EntitySeed;

      //! A struct collecting all types depending on the partition iterator type.
      template <PartitionIteratorType pitype>
      struct Partition
      {
        /*! \brief A type that is a model of Dune::LevelIterator<cd,pitype,...>
              which is s type of iterator that may be used to examine, but not to modify, the
              entities of codimension cd with partition type
              pitype  on a certain level of the grid, i. e. the increment of
              the iterator adjusts it to the next entity on that level.
         */
        typedef typename GridFamily::Traits::template Codim<cd>::template Partition<pitype>::LevelIterator LevelIterator;
        /*! \brief A type that is a model of Dune::LeafIterator<cd,pitype,...>
              which is a type of iterator that may be used to examine, but not to modify, the
              entities of codimension cd with partition type
              pitype in the leaf grid, i. e. the increment of
              the iterator adjusts it to the next entity in the leaf grid.
         */
        typedef typename GridFamily::Traits::template Codim<cd>::template Partition<pitype>::LeafIterator LeafIterator;
      };

      /*! \brief A type that is a model of Dune::LevelIterator with partition type All_Partition
       */
      typedef typename GridFamily::Traits::template Codim<cd>::LevelIterator LevelIterator;

      /*! \brief A type that is a model of Dune::LeafIterator with partition type All_Partition
       */
      typedef typename GridFamily::Traits::template Codim<cd>::LeafIterator LeafIterator;
    };

    /*! \brief A type that is a model of Dune::Intersection, an
       intersections of two codimension 1 of two codimension 0 entities in the leaf view.
     */
    typedef typename GridFamily::Traits::LeafIntersection LeafIntersection;

    /*! \brief A type that is a model of Dune::Intersection, an
       intersections of two codimension 1 of two codimension 0 entities in a level view.
     */
    typedef typename GridFamily::Traits::LevelIntersection LevelIntersection;

    /*! \brief A type that is a model of Dune::IntersectionIterator
       which is an iterator that allows to examine, but not to modify, the
       intersections of codimension 1 of an leaf element (entity of codimension 0)
       with other leaf elements.
     */
    typedef typename GridFamily::Traits::LeafIntersectionIterator LeafIntersectionIterator;

    /*! \brief A type that is a model of Dune::IntersectionIterator
       which is an iterator that allows to examine, but not to modify, the
       intersections of codimension 1 of an element (entity of codimension 0)
       with other elements on the same level.
     */
    typedef typename GridFamily::Traits::LevelIntersectionIterator LevelIntersectionIterator;

    /*! \brief A type that is a model of Dune::HierarchicIterator
       A type of iterator that allows to examine, but not to modify, entities
       of codimension 0 that result from refinement of an entity of
       codimension 0.
     */
    typedef typename GridFamily::Traits::HierarchicIterator HierarchicIterator;

    /*!  \brief A type that is a model of Dune::IndexSet
       which provides a consecutive, but non persistent, numbering for
       entities on a grid level.
     */
    typedef typename GridFamily::Traits::LevelIndexSet LevelIndexSet;

    /*! \brief A type that is a model of Dune::IndexSet
       which provides a consecutive, but non persistent, numbering for
       entities in the leaf grid.
     */
    typedef typename GridFamily::Traits::LeafIndexSet LeafIndexSet;

    /*!  \brief A type that is a model of Dune::IdSet
       which provides a unique and persistent numbering for
       all entities in the grid. The numbering is unique over all processes
       over which the grid is partitioned. The numbering is not necessarily
       consecutive.
     */
    typedef typename GridFamily::Traits::GlobalIdSet GlobalIdSet;

    /*! \brief A type that is a model of Dune::IdSet
       which provides a unique and persistent numbering for
       all entities in the grid. The numbering is only unique in a single process
       and it is not necessarily consecutive.
     */
    typedef typename GridFamily::Traits::LocalIdSet LocalIdSet;

    /*! \brief A type that is a model of Dune::CollectiveCommunication.
       It provides a portable way for collective communication on the set
       of processes used by the grid.
     */
    typedef typename GridFamily::Traits::CollectiveCommunication CollectiveCommunication;

    //! Define type used for coordinates in grid module
    typedef ct ctype;
    //@}


    //===========================================================
    /** @name Size methods
     */
    //@{
    //===========================================================

    /*! \brief Return maximum level defined in this grid. Levels are numbered
       0 ... maxLevel with 0 the coarsest level.
     */
    int maxLevel() const
    {
      CHECK_INTERFACE_IMPLEMENTATION(asImp().maxLevel());
      return asImp().maxLevel();
    }

    //! Return number of grid entities of a given codim on a given level in this process
    int size (int level, int codim) const
    {
      CHECK_INTERFACE_IMPLEMENTATION(asImp().size(level,codim));
      return asImp().size(level,codim);
    }

    //! Return number of leaf entities of a given codim in this process
    int size (int codim) const
    {
      CHECK_INTERFACE_IMPLEMENTATION(asImp().size(codim));
      return asImp().size(codim);
    }

    //! Return number of entities per level and geometry type in this process
    int size (int level, GeometryType type) const
    {
      CHECK_INTERFACE_IMPLEMENTATION(asImp().size(level,type));
      return asImp().size(level,type);
    }

    //! Return number of leaf entities per geometry type in this process
    int size (GeometryType type) const
    {
      CHECK_INTERFACE_IMPLEMENTATION(asImp().size(type));
      return asImp().size(type);
    }
    //@}


    /** \brief returns the number of boundary segments within the macro grid
     *
     *  \returns number of boundary segments within the macro grid
     */
    size_t numBoundarySegments () const
    {
      CHECK_INTERFACE_IMPLEMENTATION( asImp().numBoundarySegments());
      return asImp().numBoundarySegments();
    }

    //===========================================================
    /** @name Views
     */
    //@{
    //===========================================================

    //! View for a grid level
    template<PartitionIteratorType pitype>
    typename Partition<pitype>::LevelGridView
    DUNE_DEPRECATED_MSG( "After DUNE 2.4, grid views will always model the All_Partition. The template method levelGridView< pitype > will be removed without replacement. Use levelGridView() instead." )
    levelGridView(int level) const {
      CHECK_INTERFACE_IMPLEMENTATION((asImp().template levelGridView<pitype>(level)));
      return asImp().template levelGridView<pitype>(level);
    }

    //! View for the leaf grid
    template<PartitionIteratorType pitype>
    typename Partition<pitype>::LeafGridView
    DUNE_DEPRECATED_MSG( "After DUNE 2.4, grid views will always model the All_Partition. The template method leafGridView< pitype > will be removed without replacement. Use leafGridView() instead." )
    leafGridView() const {
      CHECK_INTERFACE_IMPLEMENTATION((asImp().template leafGridView<pitype>()));
      return asImp().template leafGridView<pitype>();
    }

    //! View for a grid level for All_Partition
    LevelGridView levelGridView(int level) const {
      CHECK_INTERFACE_IMPLEMENTATION((asImp().levelGridView(level)));
      return asImp().levelGridView(level);
    }

    //! View for the leaf grid for All_Partition
    LeafGridView leafGridView() const {
      CHECK_INTERFACE_IMPLEMENTATION((asImp().leafGridView()));
      return asImp().leafGridView();
    }

    //@}


    //===========================================================
    /** @name Iterators
     */
    //@{
    //===========================================================

    //! Iterator to first entity of given codim on level
    template<int cd, PartitionIteratorType pitype>
    typename Codim<cd>::template Partition<pitype>::LevelIterator
    DUNE_DEPRECATED_MSG("The method lbegin( level ) is superseded by levelGridView( level ).begin and will be removed after Dune 2.4.")
    lbegin (int level) const
    {
      CHECK_INTERFACE_IMPLEMENTATION((asImp().template lbegin<cd,pitype>(level)));
      return asImp().template lbegin<cd,pitype>(level);
    }

    //! one past the end on this level
    template<int cd, PartitionIteratorType pitype>
    typename Codim<cd>::template Partition<pitype>::LevelIterator
    DUNE_DEPRECATED_MSG("The method lend( level ) is superseded by levelGridView( level ).end and will be removed after Dune 2.4.")
    lend (int level) const
    {
      CHECK_INTERFACE_IMPLEMENTATION((asImp().template lend<cd,pitype>(level)));
      return asImp().template lend<cd,pitype>(level);
    }

    //! Iterator to first entity of given codim on level for PartitionType All_Partition
    template<int cd>
    typename Codim<cd>::template Partition<All_Partition>::LevelIterator
    DUNE_DEPRECATED_MSG("The method lbegin( level ) is superseded by levelGridView( level ).begin and will be removed after Dune 2.4.")
    lbegin (int level) const
    {
      CHECK_INTERFACE_IMPLEMENTATION((asImp().template lbegin<cd>(level)));
      return asImp().template lbegin<cd>(level);
    }

    //! one past the end on this level for PartitionType All_Partition
    template<int cd>
    typename Codim<cd>::template Partition<All_Partition>::LevelIterator
    DUNE_DEPRECATED_MSG("The method lend( level ) is superseded by levelGridView( level ).end and will be removed after Dune 2.4.")
    lend (int level) const
    {
      CHECK_INTERFACE_IMPLEMENTATION((asImp().template lend<cd>(level)));
      return asImp().template lend<cd>(level);
    }

    //! Iterator to first entity of given codim on leaf grid
    template<int cd, PartitionIteratorType pitype>
    typename Codim<cd>::template Partition<pitype>::LeafIterator
    DUNE_DEPRECATED_MSG("The method leafbegin() is superseded by leafGridView().begin and will be removed after Dune 2.4.")
    leafbegin () const
    {
      CHECK_INTERFACE_IMPLEMENTATION((asImp().template leafbegin<cd,pitype>()));
      return asImp().template leafbegin<cd,pitype>();
    }

    //! one past the end on the leaf level grid
    template<int cd, PartitionIteratorType pitype>
    typename Codim<cd>::template Partition<pitype>::LeafIterator
    DUNE_DEPRECATED_MSG("The method leafend() is superseded by leafGridView().end and will be removed after Dune 2.4.")
    leafend () const
    {
      CHECK_INTERFACE_IMPLEMENTATION((asImp().template leafend<cd,pitype>()));
      return asImp().template leafend<cd,pitype>();
    }

    //! Iterator to first entity of given codim on leaf grid for PartitionType All_Partition
    template<int cd>
    typename Codim<cd>::template Partition<All_Partition>::LeafIterator
    DUNE_DEPRECATED_MSG("The method leafbegin() is superseded by leafGridView().begin and will be removed after Dune 2.4.")
    leafbegin () const
    {
      CHECK_INTERFACE_IMPLEMENTATION((asImp().template leafbegin<cd,All_Partition>()));
      return asImp().template leafbegin<cd,All_Partition>();
    }

    //! one past the end on the leaf grid for PartitionType All_Partition
    template<int cd>
    typename Codim<cd>::template Partition<All_Partition>::LeafIterator
    DUNE_DEPRECATED_MSG("The method leafend() is superseded by leafGridView().end and will be removed after Dune 2.4.")
    leafend () const
    {
      CHECK_INTERFACE_IMPLEMENTATION((asImp().template leafend<cd,All_Partition>()));
      return asImp().template leafend<cd,All_Partition>();
    }
    //@}


    //===========================================================
    /** @name Access to index and id sets
     */
    //@{
    //===========================================================

    //! return const reference to the grids global id set
    const GlobalIdSet &globalIdSet () const
    {
      CHECK_INTERFACE_IMPLEMENTATION(asImp().globalIdSet());
      return asImp().globalIdSet();
    }

    //! return const reference to the grids local id set
    const LocalIdSet &localIdSet () const
    {
      CHECK_INTERFACE_IMPLEMENTATION(asImp().localIdSet());
      return asImp().localIdSet();
    }

    //! return const reference to the grids level index set for level level
    const LevelIndexSet &levelIndexSet ( int level ) const
    {
      CHECK_INTERFACE_IMPLEMENTATION(asImp().levelIndexSet(level));
      return asImp().levelIndexSet(level);
    }

    //! return const reference to the grids leaf index set
    const LeafIndexSet &leafIndexSet () const
    {
      CHECK_INTERFACE_IMPLEMENTATION(asImp().leafIndexSet());
      return asImp().leafIndexSet();
    }
    //@}


    //===========================================================
    /** @name Adaptivity and grid refinement
     */
    //@{
    //===========================================================

    /** \brief Refine the grid refCount times using the default refinement rule.
     *
     * This behaves like marking all elements for refinement and then calling preAdapt, adapt and postAdapt.
     * The state after globalRefine is comparable to the state after postAdapt.
     */
    void globalRefine (int refCount)
    {
      CHECK_AND_CALL_INTERFACE_IMPLEMENTATION(asImp().globalRefine(refCount));
      return;
    }

    /** \brief Marks an entity to be refined/coarsened in a subsequent adapt.

       \param[in] refCount Number of subdivisions that should be applied. Negative value means coarsening.
       \param[in] e        Entity that should be marked

       \return true if Entity was marked, false otherwise.
     */
    bool mark( int refCount, const typename Codim<0>::Entity & e )
    {
      return asImp().mark(refCount,e);
    }

    /** \brief returns adaptation mark for given entity

       \param[in] e   Entity for which adaptation mark should be determined

       \return int adaptation mark currently set for given Entity e
     */
    int getMark(const typename Codim<0>::Entity & e) const
    {
      return asImp().getMark(e);
    }

    /** \brief To be called after entities have been marked and before adapt() is called.
     *
     * This sets the mightVanish flags of the elements for the next adapt call.
     *
     * \return true if an entity may be coarsened during a subsequent adapt(), false otherwise.
     */
    bool preAdapt ()
    {
      return asImp().preAdapt();
    }

    /** \brief Refine all positive marked leaf entities,
        coarsen all negative marked entities if possible

            \return true if a least one entity was refined

            The complete adaptation process works as follows:

            - mark entities with the mark() method
            - call preAdapt()
            - if preAdapt() returned true: possibly save current solution
            - call adapt()
            - if adapt() returned true: possibly interpolate the (saved) solution
            - call postAdapt()
     */
    bool adapt ()
    {
      return asImp().adapt();
    }

    /** \brief To be called after grid has been adapted and information left over by the adaptation has been processed.
     *
     * This removes the isNew flags of the elements from the last adapt call.
     */
    void postAdapt()
    {
      return asImp().postAdapt();
    }
    //@}


    //===========================================================
    /** @name Parallel data distribution and communication
     */
    //@{
    //===========================================================

    //! Return size of overlap for a given codim on a given level
    int overlapSize (int level, int codim) const
    {
      CHECK_INTERFACE_IMPLEMENTATION(asImp().overlapSize(level,codim));
      return asImp().overlapSize(level,codim);
    }

    //! Return size of overlap region for a given codim on the leaf grid
    int overlapSize (int codim) const
    {
      CHECK_INTERFACE_IMPLEMENTATION(asImp().overlapSize(codim));
      return asImp().overlapSize(codim);
    }

    //! Return size of ghost region for a given codim on a given level
    int ghostSize (int level, int codim) const
    {
      CHECK_INTERFACE_IMPLEMENTATION(asImp().ghostSize(level,codim));
      return asImp().ghostSize(level,codim);
    }

    //! Return size of ghost region for a given codim on the leaf grid
    int ghostSize (int codim) const
    {
      CHECK_INTERFACE_IMPLEMENTATION(asImp().ghostSize(codim));
      return asImp().ghostSize(codim);
    }

    /**
     * \brief Communicate information on distributed entities on a given level
     * Template parameter is a model of Dune::CommDataHandleIF
     * \param data A data handle telling the method what data is communicated
     * and how this should be done.
     * \param interface The communication interface to use.
     * \param dir The direction of the communication along the interface (forward
     * or backward.
     * \param level The index of the grid level where the communication should
     * happen.
     */
    template<class DataHandleImp, class DataTypeImp>
    void communicate (CommDataHandleIF<DataHandleImp,DataTypeImp> & data, InterfaceType iftype, CommunicationDirection dir, int level) const
    {
      CHECK_AND_CALL_INTERFACE_IMPLEMENTATION((asImp().template communicate<DataHandleImp,DataTypeImp>(data,iftype,dir,level)));
      return;
    }

    /**
     * \brief Communicate information on distributed entities on the leaf grid
     * Template parameter is a model of Dune::CommDataHandleIF
     *
     * \param data A data handle telling the method what data is communicated
     * and how this should be done.
     * \param interface The communication interface to use.
     * \param dir The direction of the communication along the interface
     * (forward or backward).
     */
    template<class DataHandleImp, class DataTypeImp>
    void communicate (CommDataHandleIF<DataHandleImp,DataTypeImp> & data, InterfaceType iftype, CommunicationDirection dir) const
    {
      CHECK_AND_CALL_INTERFACE_IMPLEMENTATION((asImp().template communicate<DataHandleImp,DataTypeImp>(data,iftype,dir)));
      return;
    }

    //! return const reference to a collective communication object. The return type is a model of Dune::CollectiveCommunication.
    const CollectiveCommunication &comm () const
    {
      CHECK_INTERFACE_IMPLEMENTATION(asImp().comm());
      return asImp().comm();
    }
    //@}

    /*! \brief Re-balances the load each process has to handle for a parallel grid,
     *  \return True if the grid has changed.
     */
    bool loadBalance()
    {
      CHECK_INTERFACE_IMPLEMENTATION(asImp().loadBalance());
      return asImp().loadBalance();
    }

    /*! \brief Re-balances the load each process has to handle for a parallel grid and moves the data.
     * \param data A data handle telling the method which data should be communicated
     * and how. Has to adhere to the interface describe by CommDataHandleIf
     * just like the data handle for the communicate
     * methods.
     * \return True if the grid has changed.
     */
    template<class DataHandle>
    bool loadBalance (DataHandle& data)
    {
      CHECK_INTERFACE_IMPLEMENTATION(asImp().loadBalance(data));
      return asImp().loadBalance(data);
    }

    /** \brief obtain EntityPointer from EntitySeed.
     *
     * \deprecated This method is deprecated and will be removed after the release of
     *             dune-grid 2.4. Please use entity() instead, which will directly return
     *             an Entity object that you can then store for later use. The EntityPointer
     *             concept in general is deprecated and will not be available after
     *             dune-grid 2.4 has been released.
     */
    template < class EntitySeed >
    DUNE_DEPRECATED_MSG("entityPointer() is deprecated and will be removed after the release of dune-grid 2.4. Use entity() instead to directly obtain an Entity object.")
    typename Codim< EntitySeed :: codimension > :: EntityPointer
    entityPointer( const EntitySeed& seed ) const
    {
      CHECK_INTERFACE_IMPLEMENTATION( asImp().entityPointer( seed ) );
      return asImp().entityPointer( seed );
    }

    /** \brief obtain Entity from EntitySeed. */
    template < class EntitySeed >
    typename Codim< EntitySeed :: codimension > :: Entity
    entity( const EntitySeed& seed ) const
    {
      //CHECK_INTERFACE_IMPLEMENTATION( asImp().entity( seed ) );
      return asImp().entity( seed );
    }
  protected:
    //!  Barton-Nackman trick
    GridImp& asImp () {return static_cast<GridImp &> (*this);}
    //!  Barton-Nackman trick
    const GridImp& asImp () const {return static_cast<const GridImp &>(*this);}
  };

#undef CHECK_INTERFACE_IMPLEMENTATION
#undef CHECK_AND_CALL_INTERFACE_IMPLEMENTATION


  /**
     \ingroup GridDevel
     @{

     A Grid is a container of grid entities. Given a dimension dim
     these entities have a codimension codim with 0 <= codim <= dim.

     The Grid is assumed to be hierachically refined and nested. It
     enables iteration over entities of a given level and codimension.

     The grid can be non-matching.

     All information is provided to allocate degrees of freedom in
     appropriate vector data structures (which are not part of this
     module).

     Template class Grid defines a "base class" for all grids.

     \par Classes implementing the Grid Interface
     \li Dune::AlbertaGrid <br>
         <i> Provides the simplicial meshes of the finite element tool box
             ALBERTA (http://www.alberta-fem.de/)
             written by Kunibert Siebert and Alfred Schmidt.</i>
     \li Dune::ALUGrid <br>
         <i> 2d/3d grid with support for non-conform adaptation and dynamic load balancing </i>
     \li Dune::OneDGrid <br>
         <i> Onedimensional adaptive grid</i>
     \li Dune::SGrid <br>
         <i> A structured mesh in d dimensions consisting of "cubes".</i>
     \li Dune::UGGrid <br>
         <i> Provides the meshes of the finite element toolbox UG.
             (http://www.iwr.uni-heidelberg.de/frame/iwrwikiequipment/software/ug).</i>
     \li Dune::YaspGrid (Yet Another Structured Parallel Grid) <br>
         <i> Provides a distributed structured cube mesh.</i>

     For installation instructions for external grid managers see http://www.dune-project.org/external_libraries/index.html .

   */
  template<int dim,
      int dimworld,
      class ct,
      class GridFamily>
  class GridDefaultImplementation : public Grid <dim,dimworld,ct,GridFamily>
  {
    typedef typename GridFamily::Traits::Grid GridImp;

  public:
    /**
     * \brief The traits of this class.
     *
     * Presents the typedefs as described in GridTraits.
     */
    typedef typename GridFamily::Traits Traits;

    //! Iterator to first entity of given codim on level for PartitionType All_Partition
    template< int codim >
    typename Traits::template Codim< codim >::LevelIterator DUNE_DEPRECATED_MSG("The method lbegin( level ) is superseded by levelGridView( level ).begin.") lbegin ( int level ) const
    {
      return asImp().levelGridView( level ).template begin< codim >();
    }

    //! one past the end on this level for PartitionType All_Partition
    template< int codim >
    typename Traits::template Codim< codim >::LevelIterator DUNE_DEPRECATED_MSG("The method lend( level ) is superseded by levelGridView( level ).end.") lend ( int level ) const
    {
      return asImp().levelGridView( level ).template end< codim >();
    }

    //! Iterator to first entity of given codim on level
    template< int codim, PartitionIteratorType pitype >
    typename Traits::template Codim< codim >::template Partition< pitype >::LevelIterator DUNE_DEPRECATED_MSG("The method lbegin( level ) is superseded by levelGridView( level ).begin.")
    lbegin ( int level ) const
    {
      return asImp().levelGridView( level ).template begin< codim, pitype >();
    }

    //! one past the end on this level
    template< int codim, PartitionIteratorType pitype >
    typename Traits::template Codim< codim >::template Partition< pitype >::LevelIterator DUNE_DEPRECATED_MSG("The method lend( level ) is superseded by levelGridView( level ).end.")
    lend ( int level ) const
    {
      return asImp().levelGridView( level ).template end< codim, pitype >();
    }

    //! Iterator to first entity of given codim on leaf grid for PartitionType All_Partition
    template< int codim >
    typename Traits::template Codim< codim >::LeafIterator DUNE_DEPRECATED_MSG("The method leafbegin() is superseded by leafGridView().begin.") leafbegin () const
    {
      return asImp().leafGridView().template begin< codim >();
    }

    //! one past the end on the leaf grid for PartitionType All_Partition
    template< int codim >
    typename Traits::template Codim< codim >::LeafIterator DUNE_DEPRECATED_MSG("The method leafend() is superseded by leafGridView().end.") leafend () const
    {
      return asImp().leafGridView().template end< codim >();
    }

    //! Iterator to first entity of given codim on leaf grid
    template< int codim, PartitionIteratorType pitype >
    typename Traits::template Codim< codim >::template Partition< pitype >::LeafIterator DUNE_DEPRECATED_MSG("The method leafbegin() is superseded by leafGridView().begin.")
    leafbegin () const
    {
      return asImp().leafGridView().template begin< codim, pitype >();
    }

    //! one past the end on the leaf level grid
    template< int codim, PartitionIteratorType pitype >
    typename Traits::template Codim< codim >::template Partition< pitype >::LeafIterator DUNE_DEPRECATED_MSG("The method leafend() is superseded by leafGridView().end.")
    leafend () const
    {
      return asImp().leafGridView().template end< codim, pitype >();
    }

    //! View for a grid level
    template<PartitionIteratorType pitype>
    typename Traits::template Partition<pitype>::LevelGridView
    DUNE_DEPRECATED_MSG( "After DUNE 2.4, grid views will always model the All_Partition. The template method levelGridView< pitype > will be removed without replacement. Use levelGridView() instead." )
    levelGridView(int level) const {
      typedef typename Traits::template Partition<pitype>::LevelGridView View;
      typedef typename View::GridViewImp ViewImp;
      return View(ViewImp(asImp(),level));
    }

    //! View for the leaf grid
    template<PartitionIteratorType pitype>
    typename Traits::template Partition<pitype>::LeafGridView
    DUNE_DEPRECATED_MSG( "After DUNE 2.4, grid views will always model the All_Partition. The template method leafGridView< pitype > will be removed without replacement. Use leafGridView() instead." )
    leafGridView() const {
      typedef typename Traits::template Partition<pitype>::LeafGridView View;
      typedef typename View::GridViewImp ViewImp;
      return View(ViewImp(asImp()));
    }

    //! View for a grid level for All_Partition
    typename Traits::template Partition<All_Partition>::LevelGridView
    levelGridView(int level) const {
      typedef typename Traits::template Partition<All_Partition>::LevelGridView View;
      typedef typename View::GridViewImp ViewImp;
      return View(ViewImp(asImp(),level));
    }

    //! View for the leaf grid for All_Partition
    typename Traits::template Partition<All_Partition>::LeafGridView
    leafGridView() const {
      typedef typename Traits::template Partition<All_Partition>::LeafGridView View;
      typedef typename View::GridViewImp ViewImp;
      return View(ViewImp(asImp()));
    }

    //***************************************************************
    //  Interface for Adaptation
    //***************************************************************

    /** \brief Marks an entity to be refined/coarsened in a subsequent adapt.

       \param[in] refCount Number of subdivisions that should be applied. Negative value means coarsening.
       \param[in] e        Entity to Entity that should be refined

       \return true if Entity was marked, false otherwise.

       \note
          -  \b default \b implementation is: return false; for grids with no
             adaptation.
          -  for the grid programmer:
             this method is implemented as a template method, because the
             Entity type is not defined when the class is instantiated
             You won't need this trick in the implementation.
             In your implementation you should use it as
             \code
             bool mark( int refCount,
                        typename Traits::template Codim<0>::Entity & e ).
             \endcode
             This template method will vanish due to the inheritance
             rules.
     */
    bool mark( int refCount, const typename Traits :: template Codim<0>::Entity & e )
    {
      return false;
    }

    /** \brief returns adaptation mark for given entity, i.e. here the
     * default implementation returns 0.

       \param[in] e   Entity for which adaptation mark should be determined

       \return int adaptation mark, here the default value 0 is returned
     */
    int getMark ( const typename Traits::template Codim< 0 >::Entity &e ) const
    {
      return 0;
    }

    /** \brief Refine all positive marked leaf entities
        coarsen all negative marked entities if possible
        \return true if a least one entity was refined

        \note this default implementation always returns false
          so grid with no adaptation doesn't need to implement these methods
     */
    bool adapt ()    { return false; }

    //! returns true, if at least one entity is marked for adaption
    bool preAdapt () { return false; }

    //! clean up some markers
    void postAdapt() {}

    /** \brief ghostSize is zero by default */
    int ghostSize (int level, int codim) const { return 0; }

    /** \brief overlapSize is zero by default */
    int overlapSize (int level, int codim) const { return 0; }

    /** \brief ghostSize is zero by default */
    int ghostSize (int codim) const { return 0; }

    /** \brief overlapSize is zero by default */
    int overlapSize (int codim) const { return 0; }

    /** dummy communicate, doing nothing  */
    template<class DataHandleImp, class DataTypeImp>
    void communicate (CommDataHandleIF<DataHandleImp,DataTypeImp> & data,
                      InterfaceType iftype, CommunicationDirection dir, int level) const
    {}

    /** dummy communicate, doing nothing  */
    template<class DataHandleImp, class DataTypeImp>
    void communicate (CommDataHandleIF<DataHandleImp,DataTypeImp> & data,
                      InterfaceType iftype, CommunicationDirection dir) const
    {}

    /*! \brief default implementation of load balance does nothing and returns false */
    bool loadBalance()
    {
      return false;
    }

    /*! \brief default implementation of load balance does nothing and returns false */
    template<class DataHandle>
    bool loadBalance (DataHandle& data)
    {
      return false;
    }

  protected:
    /**
     * @brief Helper class to choose correct implementation return type for getRealImplementation
     *
     * If the template parameter is const, const typename T::ImplementationType is returned otherwise
     * just typename ::%ImplementationType.
     */
    template<class T>
    class ReturnImplementationType
      : public T // implement friendship via subclassing
    {
    public:
      /** @brief The correct type of the implementation to return. */
      typedef typename T::Implementation ImplementationType;
    private:
      // constructor in only need to compile
      ReturnImplementationType(const T& t) : T(t) {}
    };

    template<class T>
    class ReturnImplementationType<const T>
      : public T // implement friendship via subclassing
    {
    public:
      typedef const typename T::Implementation ImplementationType;
    private:
      // constructor in only need to compile
      ReturnImplementationType(const T& t) : T(t) {}
    };

    //! return real implementation of interface class
    // This rather involved return type computation does the following:
    //
    // 1) It detects whether the function was passed an lvalue or an
    //    rvalue by checking whether InterfaceType is a reference (in which
    //    case the argument is an lvalue). This relies on the special template
    //    matching rules for unqualified rvalue references.
    // 2) If it is an lvalue, it
    //    - strips the reference from InterfaceType
    //    - uses the resulting type to extract the implementation type
    //    - re-adds an lvalue reference
    //    This procedure transfers a possible cv-qualification from the
    //    interface type to the implementation type
    // 3) If it is an lvalue, it
    //    - strips the reference anyway. This is required to make this TMP
    //      compile if the other branch (lvalue) is taken because in that
    //      case, the compiler still evaluates the rvalue result and without
    //      the reference stripping step, it would pass a reference into
    //      ReturnImplementationType, which would in turn cause a compiler
    //      error.
    //    - looks up the implementation type with the stripped interface type
    //    - removes a possible const from the result; the type is a temporary
    //      anyway, so there is no reason to keep the const qualifier around.
    template <class InterfaceType>
    static typename std::conditional<
      std::is_reference<
        InterfaceType
        >::value,
      typename std::add_lvalue_reference<
        typename ReturnImplementationType<
          typename std::remove_reference<
            InterfaceType
            >::type
          >::ImplementationType
        >::type,
      typename std::remove_const<
        typename ReturnImplementationType<
          typename std::remove_reference<
            InterfaceType
            >::type
          >::ImplementationType
        >::type
      >::type
    getRealImplementation (InterfaceType &&i) { return i.impl(); }


  protected:
    using Grid< dim, dimworld, ct, GridFamily >::asImp;
  };

  /** @} */


  /**
     \brief A traits struct that collects all associated types of one grid model
     @ingroup GIMiscellaneous

     \tparam dim Grid dimension
     \tparam dimw Dimension of the world that the grid is embedded in
     \tparam GIDType Type used for global ids
     \tparam LIDType Type used for local ids
     \tparam CCType CollectiveCommunication implementation class
   */
  template <int dim, int dimw, class GridImp,
      template<int,int,class> class GeometryImp,
      template<int,int,class> class EntityImp,
      template<int,class> class EntityPointerImp,
      template<int,PartitionIteratorType,class> class LevelIteratorImp,
      template<class> class LeafIntersectionImp,
      template<class> class LevelIntersectionImp,
      template<class> class LeafIntersectionIteratorImp,
      template<class> class LevelIntersectionIteratorImp,
      template<class> class HierarchicIteratorImp,
      template<int,PartitionIteratorType,class> class LeafIteratorImp,
      class LevelIndexSetImp, class LeafIndexSetImp,
      class GlobalIdSetImp, class GIDType, class LocalIdSetImp, class LIDType, class CCType,
      template<class,PartitionIteratorType> class LevelGridViewTraits,
      template<class,PartitionIteratorType> class LeafGridViewTraits,
      template<int,class> class EntitySeedImp,
      template<int,int,class> class LocalGeometryImp = GeometryImp
      >
  struct GridTraits
  {
    /** \brief The type that implements the grid. */
    typedef GridImp Grid;

    /** \brief The type of the intersection at the leafs of the grid. */
    typedef Dune::Intersection< const GridImp, LeafIntersectionImp< const GridImp > >  LeafIntersection;
    /** \brief The type of the intersection at the levels of the grid. */
    typedef Dune::Intersection< const GridImp, LevelIntersectionImp< const GridImp > > LevelIntersection;
    /** \brief The type of the intersection iterator at the leafs of the grid. */
    typedef Dune::IntersectionIterator< const GridImp, LeafIntersectionIteratorImp< const GridImp >, LeafIntersectionImp< const GridImp > > LeafIntersectionIterator;
    /** \brief The type of the intersection iterator at the levels of the grid. */
    typedef Dune::IntersectionIterator< const GridImp, LevelIntersectionIteratorImp< const GridImp >, LevelIntersectionImp< const GridImp > > LevelIntersectionIterator;

    /** \brief The type of the  hierarchic iterator. */
    typedef Dune::EntityIterator< 0, const GridImp, HierarchicIteratorImp< const GridImp > > HierarchicIterator;

    /**
     * \brief Traits associated with a specific codim.
     * \tparam cd The codimension.
     */
    template <int cd>
    struct Codim
    {
    public:
      typedef GeometryImp<dim-cd, dimw, const GridImp> GeometryImpl;
      typedef LocalGeometryImp<dim-cd, dim, const GridImp> LocalGeometryImpl;
      //! IMPORTANT: Codim<codim>::Geometry == Geometry<dim-codim,dimw>
      /** \brief The type of the geometry associated with the entity.*/
      typedef Dune::Geometry<dim-cd, dimw, const GridImp, GeometryImp> Geometry;
      /** \brief The type of the local geometry associated with the entity.*/
      typedef Dune::Geometry<dim-cd, dim, const GridImp, LocalGeometryImp> LocalGeometry;
      /** \brief The type of the entity. */
      // we could - if needed - introduce another struct for dimglobal of Geometry
      typedef Dune::Entity<cd, dim, const GridImp, EntityImp> Entity;

      /** \brief The type of the entity pointer for entities of this codim.*/
      typedef Dune::EntityPointer<const GridImp,EntityPointerImp<cd,const GridImp> > EntityPointer;

      /** \brief The type of the entity seed of this codim.*/
      typedef Dune::EntitySeed<const GridImp, EntitySeedImp<cd, const GridImp> > EntitySeed;

      /**
       * \brief Traits associated with a specific grid partition type.
       * \tparam pitype The type of the grid partition.
       */
      template <PartitionIteratorType pitype>
      struct Partition
      {
        /** \brief The type of the iterator over the level entities of this codim on this partition. */
        typedef Dune::EntityIterator< cd, const GridImp, LevelIteratorImp< cd, pitype, const GridImp > > LevelIterator;
        /** \brief The type of the iterator over the leaf entities of this codim on this partition. */
        typedef Dune::EntityIterator< cd, const GridImp, LeafIteratorImp< cd, pitype, const GridImp > > LeafIterator;
      };

      /** \brief The type of the iterator over all leaf entities of this codim. */
      typedef typename Partition< All_Partition >::LeafIterator LeafIterator;

      /** \brief The type of the entity pointer for entities of this codim.*/
      typedef typename Partition< All_Partition >::LevelIterator LevelIterator;

    private:
      friend class Dune::Entity<cd, dim, const GridImp, EntityImp>;
      typedef EntityPointerImp<cd,const GridImp> EntityPointerImpl;
    };

    /**
     * \brief Traits associated with a specific grid partition type.
     * \tparam pitype The type of the grid partition.
     */
    template <PartitionIteratorType pitype>
    struct Partition
    {
      /** \brief The type of the level grid view associated with this partition type. */
      typedef Dune::GridView<LevelGridViewTraits<const GridImp,pitype> >
      LevelGridView;

      /** \brief The type of the leaf grid view associated with this partition type. */
      typedef Dune::GridView<LeafGridViewTraits<const GridImp,pitype> >
      LeafGridView;
    };

    /** \brief The type of the level index set. */
    typedef IndexSet<const GridImp,LevelIndexSetImp> LevelIndexSet;
    /** \brief The type of the leaf index set. */
    typedef IndexSet<const GridImp,LeafIndexSetImp> LeafIndexSet;
    /** \brief The type of the global id set. */
    typedef IdSet<const GridImp,GlobalIdSetImp,GIDType> GlobalIdSet;
    /** \brief The type of the local id set. */
    typedef IdSet<const GridImp,LocalIdSetImp,LIDType> LocalIdSet;

    /** \brief The type of the collective communication. */
    typedef CCType CollectiveCommunication;
  };

  // Definition of capabilities for the interface class
  namespace Capabilities
  {

    // capabilities for the interface class depend on the implementation
    template< int dim, int dimworld, typename ct, class GridFamily , int codim >
    struct hasEntity< Grid< dim, dimworld, ct, GridFamily >, codim >
    {
      static const bool v = hasEntity< typename GridFamily::Traits::Grid, codim >::v;
    };

    // capabilities for the interface class depend on the implementation
    template< int dim, int dimworld, typename ct, class GridFamily , int cdim >
    struct hasEntity< GridDefaultImplementation<dim,dimworld,ct,GridFamily>, cdim >
    {
      typedef GridDefaultImplementation<dim,dimworld,ct,GridFamily> GridType;
      typedef typename GridType::Traits::Grid GridImp;
      static const bool v = hasEntity<GridImp,cdim>::v;
    };

  } // end namespace Capabilities

  //! for creation of an engine interface object like Entity or Geometry
  //! one has to derive a class to create the object because the
  //! contructors of the interface object classes are protected
  //! therefore here a generic implementation for this object creation is
  //! provided
  template <class InterfaceType>
  struct MakeableInterfaceObject : public InterfaceType
  {
    typedef typename InterfaceType::Implementation ImplementationType;
    //! create interface object by calling the contructor of the base class
    explicit MakeableInterfaceObject ( const ImplementationType &realImp )
      : InterfaceType( realImp )
    {}
  };
}

#include "geometry.hh"
#include "entity.hh"
#include "entitypointer.hh"
#include "intersection.hh"
#include "intersectioniterator.hh"
#include "entityiterator.hh"
#include "indexidset.hh"

#endif // #ifndef DUNE_GRID_HH


==> anc/xt-super/dune-grid/dune/grid/common/gridenums.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRIDENUMS_HH
#define DUNE_GRIDENUMS_HH

#include <iostream>

#include <dune/common/exceptions.hh>

namespace Dune {

  /**
   * \addtogroup gridpartitions Parallel Grid Partitions
   * \{
   */

  /** \brief Attributes used in the generic overlap model
   *
   * \code
   * #include <dune/grid/common/gridenums.hh>
   * \endcode
   *
   * The values are ordered intentionally in order to be able to
   * define ranges of partition types.
   *
   * @ingroup GIRelatedTypes
   */
  enum PartitionType {
    InteriorEntity=0,     //!< all interior entities
    BorderEntity=1  ,     //!< on boundary between interior and overlap
    OverlapEntity=2 ,     //!< all entities lying in the overlap zone
    FrontEntity=3  ,      //!< on boundary between overlap and ghost
    GhostEntity=4         //!< ghost entities
  };

  /** \brief Provide names for the partition types
   *
   * \code
   * #include <dune/grid/common/gridenums.hh>
   * \endcode
   *
   * @ingroup GIRelatedTypes
   */
  inline std::string PartitionName(PartitionType type)
  {
    switch(type) {
    case InteriorEntity :
      return "interior";
    case BorderEntity :
      return "border";
    case OverlapEntity :
      return "overlap";
    case FrontEntity :
      return "front";
    case GhostEntity :
      return "ghost";
    default :
      DUNE_THROW(NotImplemented, "name of unknown partition type requested");
    }
  }

  //! write a PartitionType to a stream
  /**
   * \code
   * #include <dune/grid/common/gridenums.hh>
   * \endcode
   *
   * @ingroup GIRelatedTypes
   */
  inline std::ostream &operator<< ( std::ostream &out, const PartitionType &type )
  {
    return out << PartitionName( type );
  }


  /** \brief Parameter to be used for the communication functions
   *
   * \code
   * #include <dune/grid/common/gridenums.hh>
   * \endcode
   *
   * @ingroup GIRelatedTypes
   */
  enum InterfaceType {
    InteriorBorder_InteriorBorder_Interface=0,     //!< send/receive interior and border entities
    InteriorBorder_All_Interface=1,                //!< send interior and border, receive all entities
    Overlap_OverlapFront_Interface=2,              //!< send overlap, receive overlap and front entities
    Overlap_All_Interface=3,                       //!< send overlap, receive all entities
    All_All_Interface=4                            //!< send all and receive all entities
  };


  //! write an InterfaceType to a stream
  /**
   * \code
   * #include <dune/grid/common/gridenums.hh>
   * \endcode
   *
   * @ingroup GIRelatedTypes
   */
  inline std::ostream &operator<< ( std::ostream &out, const InterfaceType &type )
  {
    switch( type )
    {
    case InteriorBorder_InteriorBorder_Interface :
      return out << "interior-border / interior-border interface";

    case InteriorBorder_All_Interface :
      return out << "interior-border / all interface";

    case Overlap_OverlapFront_Interface :
      return out << "overlap / overlap-front interface";

    case Overlap_All_Interface :
      return out << "overlap / all interface";

    case All_All_Interface :
      return out << "all / all interface";

    default :
      return out << "unknown interface";
    }
  }


  /** \brief Parameter to be used for the parallel level- and leaf iterators
   *
   * \code
   * #include <dune/grid/common/gridenums.hh>
   * \endcode
   *
   * @ingroup GIRelatedTypes
   */
  enum PartitionIteratorType {
    Interior_Partition=0,           //!< only interior entities
    InteriorBorder_Partition=1,     //!< interior and border entities
    Overlap_Partition=2,            //!< interior, border, and overlap entities
    OverlapFront_Partition=3,       //!< interior, border, overlap and front entities
    All_Partition=4,                //!< all entities
    Ghost_Partition=5               //!< only ghost entities
  };


  //! write a PartitionIteratorType to a stream
  /**
   * \code
   * #include <dune/grid/common/gridenums.hh>
   * \endcode
   *
   * @ingroup GIRelatedTypes
   */
  inline std::ostream &operator<< ( std::ostream &out, const PartitionIteratorType &type )
  {
    static std::string name[ 6 ] = { "interior partition", "interior-border partition", "overlap partition",
                                     "overlap-front partition", "all partition", "ghost partition" };
    return out << name[ type ];
  }


  /** \brief Define a type for communication direction parameter
   *
   * \code
   * #include <dune/grid/common/gridenums.hh>
   * \endcode
   *
   * @ingroup GIRelatedTypes
   */
  enum CommunicationDirection {
    ForwardCommunication,     //!< communicate as given in InterfaceType
    BackwardCommunication     //!< reverse communication direction
  };

  /**
   * \}
   */


}
#endif


==> anc/xt-super/dune-grid/dune/grid/common/gridfactory.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_FACTORY_HH
#define DUNE_GRID_FACTORY_HH

/** \file
    \brief Provide a generic factory class for unstructured grids.
 */

#include <vector>

#include <dune/common/function.hh>
#include <dune/common/fvector.hh>
#include <dune/common/shared_ptr.hh>

#include <dune/geometry/type.hh>

#include <dune/grid/common/boundarysegment.hh>
#include <dune/grid/common/grid.hh>

namespace Dune
{

  /** \brief Provide a generic factory class for unstructured grids.
   *
   * \ingroup GridFactory
   *
   * This base class declares the interface.
   *
   * Example use: create a grid consisting of a cube triangulated into 6
   * tetrahedra:
   * \image html cube-to-tet-6.png "Left: cube with vertex numbers.  Middle: cube triangulated into six tetrahedra.  Right: exploded version of the middle figure, with number for the tetrahedra."
   * \code
   * Dune::GridFactory<Grid> gf;
   *
   * Dune::FieldVector<typename Grid::ctype, 3> pos;
   *
   * pos[0] = 0; pos[1] = 0; pos[2] = 0; gf.insertVertex(pos);
   * pos[0] = 1; pos[1] = 0; pos[2] = 0; gf.insertVertex(pos);
   * pos[0] = 0; pos[1] = 1; pos[2] = 0; gf.insertVertex(pos);
   * pos[0] = 1; pos[1] = 1; pos[2] = 0; gf.insertVertex(pos);
   * pos[0] = 0; pos[1] = 0; pos[2] = 1; gf.insertVertex(pos);
   * pos[0] = 1; pos[1] = 0; pos[2] = 1; gf.insertVertex(pos);
   * pos[0] = 0; pos[1] = 1; pos[2] = 1; gf.insertVertex(pos);
   * pos[0] = 1; pos[1] = 1; pos[2] = 1; gf.insertVertex(pos);
   *
   * Dune::GeometryType type;
   * type.makeTetrahedron();
   * std::vector<unsigned int> vid(4);
   *
   * vid[0] = 0; vid[1] = 1; vid[2] = 3; vid[3] = 7; gf.insertElement(type, vid);
   * vid[0] = 0; vid[1] = 5; vid[2] = 1; vid[3] = 7; gf.insertElement(type, vid);
   * vid[0] = 0; vid[1] = 4; vid[2] = 5; vid[3] = 7; gf.insertElement(type, vid);
   * vid[0] = 0; vid[1] = 6; vid[2] = 4; vid[3] = 7; gf.insertElement(type, vid);
   * vid[0] = 0; vid[1] = 2; vid[2] = 6; vid[3] = 7; gf.insertElement(type, vid);
   * vid[0] = 0; vid[1] = 3; vid[2] = 2; vid[3] = 7; gf.insertElement(type, vid);
   *
   * Dune::shared_ptr<Grid> gridp(gf.createGrid());
   * \endcode
   * Make sure that the inserted elements are not inverted, since not all
   * grids support that.  For instance, in the following code snippet the
   * elements 1, 3 and 5 are inverted while elements 0, 2 and 4 are not.
   * \code
   * vid[0] = 0; vid[1] = 1; vid[2] = 3; vid[3] = 7; gf.insertElement(type, vid);
   * vid[0] = 0; vid[1] = 1; vid[2] = 5; vid[3] = 7; gf.insertElement(type, vid);
   * vid[0] = 0; vid[1] = 4; vid[2] = 5; vid[3] = 7; gf.insertElement(type, vid);
   * vid[0] = 0; vid[1] = 4; vid[2] = 6; vid[3] = 7; gf.insertElement(type, vid);
   * vid[0] = 0; vid[1] = 2; vid[2] = 6; vid[3] = 7; gf.insertElement(type, vid);
   * vid[0] = 0; vid[1] = 2; vid[2] = 3; vid[3] = 7; gf.insertElement(type, vid);
   * \endcode
   */
  template <class GridType>
  class GridFactoryInterface
  {

  protected:
    /** \brief dimension of the grid */
    static const int dimension = GridType::dimension;

    /** \brief The grid world dimension */
    enum {dimworld = GridType::dimensionworld};

    /** \brief Type used by the grid for coordinates */
    typedef typename GridType::ctype ctype;

  public:
    template< int codim >
    struct Codim
    {
      typedef typename GridType::template Codim< codim >::Entity Entity;
    };

    /** \brief Default constructor */
    GridFactoryInterface()
    {}

    /** \brief virtual destructor */
    virtual ~GridFactoryInterface ()
    {}

    /** \brief Insert a vertex into the coarse grid */
    virtual void insertVertex(const FieldVector<ctype,dimworld>& pos) = 0;

    /** \brief Insert an element into the coarse grid
        \param type The GeometryType of the new element
        \param vertices The vertices of the new element, using the DUNE numbering

        Make sure the inserted element is not inverted (this holds even
        for simplices).  There are grids that can't handle inverted elements.
     */
    virtual void insertElement(const GeometryType& type,
                               const std::vector<unsigned int>& vertices) = 0;

    /** \brief Insert a parametrized element into the coarse grid
        \param type The GeometryType of the new element
        \param vertices The vertices of the new element, using the DUNE numbering
        \param elementParametrization A function prescribing the shape of this element

        Make sure the inserted element is not inverted (this holds even
        for simplices).  There are grids that can't handle inverted elements.
     */
    virtual void insertElement(const GeometryType& type,
                               const std::vector<unsigned int>& vertices,
                               const shared_ptr<VirtualFunction<FieldVector<ctype,dimension>,FieldVector<ctype,dimworld> > >& elementParametrization)
    {
      DUNE_THROW(GridError, "This grid does not support parametrized elements!");
    }

    /** \brief insert a boundary segment
     *
     *  This method inserts a boundary segment into the coarse grid. Using
     *  this method has two advantages over not using it:
     *  - The boundary segment gets an insertion index.
     *  - The grid factory can verify that this is actually a boundary segment
     *  .
     *
     *  \note You are not forced to insert all boundary segments. The grid
     *        factory will find the remaining boundary segments itself.
     *
     *  \param[in]  vertices  the indices of the vertices of the segment
     */
    virtual void insertBoundarySegment(const std::vector<unsigned int>& vertices) = 0;

    /** \brief insert an arbitrarily shaped boundary segment
     *
     *  This method inserts a boundary segment into the coarse grid.
     *
     *  \param[in]  vertices         the indices of the vertices of the segment
     *  \param[in]  boundarySegment  user defined implementation of the boundary segment's geometry
     */
    virtual void insertBoundarySegment(const std::vector<unsigned int>& vertices,
                                       const shared_ptr<BoundarySegment<dimension,dimworld> >& boundarySegment)
    {
      DUNE_THROW(GridError, "This grid does not support parametrized boundary segments!");
    }

    /** \brief Finalize grid creation and hand over the grid

       The receiver takes responsibility of the memory allocated for the grid
     */
    virtual GridType* createGrid() = 0;

    /** \brief obtain an element's insertion index
     *
     *  Data can be associated to the created macro grid using the insertion
     *  index of each entity that has been inserted during the grid creation
     *  process.
     *
     *  Between grid construction (createGrid) and the first grid
     *  modification, this method allows to obtain this insertion index from
     *  the grid factory. This way, data can be stored using the index maps
     *  provided by the grid.
     *
     *  \param[in]  entity  entity whose insertion index is requested
     *
     *  \returns insertion index of the entity
     */
    virtual unsigned int
    insertionIndex ( const typename Codim< 0 >::Entity &entity ) const
    {
      DUNE_THROW( NotImplemented, "insertion indices have not yet been implemented." );
    }

    /** \brief obtain a vertex' insertion index
     *
     *  Data can be associated to the created macro grid using the insertion
     *  index of each entity that has been inserted during the grid creation
     *  process.
     *
     *  Between grid construction (createGrid) and the first grid
     *  modification, this method allows to obtain this insertion index from
     *  the grid factory. This way, data can be stored using the index maps
     *  provided by the grid.
     *
     *  \param[in]  entity  entity whose insertion index is requested
     *
     *  \returns insertion index of the entity
     */
    virtual unsigned int
    insertionIndex ( const typename Codim< dimension >::Entity &entity ) const
    {
      DUNE_THROW( NotImplemented, "insertion indices have not yet been implemented." );
    }

    /** \brief obtain a boundary's insertion index
     *
     *  Data can be associated to the created macro grid using the insertion
     *  index of each entity that has been inserted during the grid creation
     *  process.
     *
     *  Between grid construction (createGrid) and the first grid
     *  modification, this method allows to obtain this insertion index from
     *  the grid factory. This way, data can be stored using the index maps
     *  provided by the grid.
     *
     *  \param[in]  intersection  intersection whose insertion index is requested
     *
     *  \returns insertion index of the intersection
     *
     *  \note The insertion index can only be obtained for boundary
     *        intersections that were actually inserted
     *        (see also wasInserted).
     */
    virtual unsigned int
    insertionIndex ( const typename GridType::LeafIntersection &intersection ) const
    {
      DUNE_THROW( NotImplemented, "insertion indices have not yet been implemented." );
    }


    /** \brief determine whether an intersection was inserted
     *
     *  This method allows checking wheter an intersection was actually
     *  inserted into the grid factory.
     *
     *  \note Not all boundary segments need to be inserted into the grid
     *        factory.
     *  \note This method returns \b false for all interior intersections
     *
     *  \param[in]  intersection  intersection in question
     *
     *  \returns \b true, if the intersection was inserted
     */
    virtual bool
    wasInserted ( const typename GridType::LeafIntersection &intersection ) const
    {
      DUNE_THROW( NotImplemented, "insertion indices have not yet been implemented." );
    }

  };


  /** \brief Provide a generic factory class for unstructured grids.

      \ingroup GridFactory

      This is the unspecialized class, which does nothing.  All work is
      done in the specializations for the different grid types.

      See GridFactoryInterface for an example how to use this class.
   */
  template <class GridType>
  class GridFactory : public GridFactoryInterface<GridType> {

    /** \brief The grid world dimension */
    enum {dimworld = GridType::dimensionworld};

    /** \brief Type used by the grid for coordinates */
    typedef typename GridType::ctype ctype;

  public:

    /** \brief Default constructor */
    GridFactory() {
      DUNE_THROW(GridError, "There is no grid factory for this grid type!");
    }

    /** \brief Insert a vertex into the coarse grid */
    virtual void insertVertex(const FieldVector<ctype,dimworld>& pos) {
      DUNE_THROW(GridError, "There is no grid factory for this grid type!");
    }

    /** \brief Insert an element into the coarse grid
        \param type The GeometryType of the new element
        \param vertices The vertices of the new element, using the DUNE numbering

        Make sure the inserted element is not inverted (this holds even
        for simplices).  There are grids that can't handle inverted tets.
     */
    virtual void insertElement(const GeometryType& type,
                               const std::vector<unsigned int>& vertices) {
      DUNE_THROW(GridError, "There is no grid factory for this grid type!");
    }

    /** \brief insert a boundary segment
     *
     *  This method inserts a boundary segment into the coarse grid. Using
     *  this method has two advantages over not using it:
     *  - The boundary segment gets an insertion index.
     *  - The grid factory can verify that this is actually a boundary segment
     *  .
     *
     *  \note You are not forced to insert all boundary segments. The grid
     *        factory will find the remaining boundary segments itself.
     *
     *  \param[in]  vertices  the indices of the vertices of the segment
     */
    virtual void insertBoundarySegment(const std::vector<unsigned int>& vertices) {
      DUNE_THROW(GridError, "There is no grid factory for this grid type!");
    }

    /** \brief Finalize grid creation and hand over the grid

       The receiver takes responsibility of the memory allocated for the grid
     */
    virtual GridType* createGrid() {
      DUNE_THROW(GridError, "There is no grid factory for this grid type!");
    }

  };

}

#endif


==> anc/xt-super/dune-grid/dune/grid/common/gridinfo.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_GRIDINFO_HH
#define DUNE_GRIDINFO_HH

#include <iostream>
#include <typeinfo>
#include <dune/common/exceptions.hh>
#include <dune/common/classname.hh>
#include <dune/geometry/referenceelements.hh>
#include "grid.hh"

/** @file
 * @author Peter Bastian
 * @brief Some functions to list information about a grid
 *
 */

namespace Dune
{
  /**
   * @addtogroup Grid
   *
   * @{
   */

  /** @brief A function to print some information about the grid as a whole.
   */
  template<class G>
  void gridinfo (const G& grid, std::string prefix="")
  {
    // first we extract the dimensions of the grid
    const int dim = G::dimension;
    const int dimworld = G::dimensionworld;

    // grid type and dimension
    std::cout << prefix << "=> " << className(grid)
              << " (dim=" << dim
              << ", dimworld=" << dimworld
              << ")" << std::endl;

    // level information
    for (int level=0; level<=grid.maxLevel(); level++)
    {
      std::cout << prefix << "level " << level;
      for (int cd=0; cd<=dim; cd++)
      {
        std::cout << " codim[" << cd << "]=" << grid.size(level,cd);
      }
      std::cout << std::endl;
    }

    // leaf information
    std::cout << prefix << "leaf   ";
    for (int cd=0; cd<=dim; cd++)
    {
      std::cout << " codim[" << cd << "]=" << grid.size(cd);
    }
    std::cout << std::endl;

    std::cout << prefix << "leaf"
              << " dim=" << dim
              << " types=(";
    bool first=true;
    for (int c=0; c<=dim; c++)
    {
      for (std::size_t i=0; i<grid.leafIndexSet().types(c).size(); i++)
      {
        if (!first) std::cout << ",";
        std::cout << grid.leafIndexSet().types(c)[i]
                  << "[" << c << "]"
                  << "=" << grid.leafIndexSet().size(grid.leafIndexSet().types(c)[i]);
        first=false;
      }
    }
    std::cout << ")" << std::endl;


    return;
  }


  /** @brief A function to print info about a grid level and its entities
   */
  template<class G>
  void gridlevellist (const G& grid, int level, std::string prefix)
  {
    // first we extract the dimensions of the grid
    const int dim = G::dimension;

    // type used for coordinates in the grid
    typedef typename G::ctype ct;

    // the grid has an iterator providing the access to
    // all elements (better codim 0 entities) on a grid level
    // Note the use of the typename and template keywords.
    typedef typename G::Traits::template Codim<0>::LevelIterator LevelIterator;

    // print info about this level
    std::cout << prefix << "level=" << level
              << " dim=" << dim
              << " types=(";
    bool first=true;
    for (unsigned i=0; i<grid.levelIndexSet(level).types(0).size(); i++)
    {
      if (!first) std::cout << ",";
      std::cout << grid.levelIndexSet(level).types(0)[i]
                << "=" << grid.levelIndexSet(level).size(grid.levelIndexSet(level).types(0)[i]);
      first=false;
    }
    std::cout << ")" << std::endl;

    // print info about each element on given level
    LevelIterator eendit = grid.levelGridView(level).template end<0>();
    for (LevelIterator it = grid.levelGridView(level).template begin<0>();
         it != eendit; ++it)
    {
      std::cout << prefix << "level=" << it->level()
                << " " << it->type() << "[" << dim << "]"
                << " index=" << grid.levelIndexSet(level).index(*it)
                << " gid=" << grid.globalIdSet().template id<0>(*it)
                << " leaf=" << it->isLeaf()
                << " partition=" << PartitionName(it->partitionType())
                << " center=("
                << it->geometry().global(Dune::ReferenceElements<ct,dim>::general(it->type()).position(0,0))
                << ")"
                << " first=(" << it->geometry().corner(0) << ")"
                << std::endl;

      std::cout << prefix << "codim " << dim << " subindex";
      for (int i=0; i<it->template count<dim>(); i++)
      {
        std::cout << " " << i << ":" << grid.levelIndexSet(level).subIndex(*it,i,dim);
      }
      std::cout << std::endl;

      std::cout << prefix << "codim " << dim-1 << " subindex";
      for (int i=0; i<it->template count<dim-1>(); i++)
      {
        std::cout << " " << i << ":" << grid.levelIndexSet(level).subIndex(*it,i,dim-1);
      }
      std::cout << std::endl;

    }

    return;
  }


  /** @brief A function to print info about a leaf grid and its entities
   */
  template<class G>
  void gridleaflist (const G& grid, std::string prefix)
  {
    // first we extract the dimensions of the grid
    const int dim = G::dimension;

    // type used for coordinates in the grid
    typedef typename G::ctype ct;

    // the grid has an iterator providing the access to
    // all elements (better codim 0 entities) on a grid level
    // Note the use of the typename and template keywords.
    typedef typename G::Traits::template Codim<0>::LeafIterator LeafIterator;
    typedef typename G::Traits::template Codim<dim>::LeafIterator VLeafIterator;

    // print info about the leaf grid
    std::cout << prefix << "leaf"
              << " dim=" << dim
              << " types=(";
    bool first=true;
    for (int c=0; c<=dim; c++)
    {
      for (unsigned i=0; i<grid.leafIndexSet().types(c).size(); i++)
      {
        if (!first) std::cout << ",";
        std::cout << grid.leafIndexSet().types(c)[i]
                  << "[" << c << "]"
                  << "=" << grid.leafIndexSet().size(grid.leafIndexSet().types(c)[i]);
        first=false;
      }
    }
    std::cout << ")" << std::endl;

    // print info about nodes in leaf grid
    VLeafIterator veendit = grid.template leafend<dim>();
    for (VLeafIterator it = grid.template leafbegin<dim>(); it!=veendit; ++it)
    {
      std::cout << prefix << "level=" << it->level()
                << " " << it->type() << "[" << dim << "]"
                << " index=" << grid.leafIndexSet().index(*it)
                << " gid=" << grid.globalIdSet().template id<dim>(*it)
                << " partition=" << PartitionName(it->partitionType())
                << " pos=(" << it->geometry().corner(0) << ")"
                << std::endl;
    }

    // print info about each element in leaf grid
    LeafIterator eendit = grid.template leafend<0>();
    for (LeafIterator it = grid.template leafbegin<0>(); it!=eendit; ++it)
    {
      std::cout << prefix << "level=" << it->level()
                << " " << it->type() << "[" << dim << "]"
                << " index=" << grid.leafIndexSet().index(*it)
                << " gid=" << grid.globalIdSet().template id<0>(*it)
                << " leaf=" << it->isLeaf()
                << " partition=" << PartitionName(it->partitionType())
                << " center=("
                << it->geometry().global(Dune::ReferenceElements<ct,dim>::general(it->type()).position(0,0))
                << ")"
                << " first=(" << it->geometry().corner(0) << ")"
                << std::endl;

      std::cout << prefix << "codim " << dim << " subindex";
      for (int i=0; i<it->template count<dim>(); i++)
      {
        std::cout << " " << i << ":" << grid.leafIndexSet().subIndex(*it,i,dim);
      }
      std::cout << std::endl;

      std::cout << prefix << "codim " << dim-1 << " subindex";
      for (int i=0; i<it->template count<dim-1>(); i++)
      {
        std::cout << " " << i << ":" << grid.leafIndexSet().subIndex(*it,i,dim-1);
      }
      std::cout << std::endl;

    }

    return;
  }


  /** @} */

}
#endif


==> anc/xt-super/dune-grid/dune/grid/common/gridview.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRIDVIEW_HH
#define DUNE_GRIDVIEW_HH

#include <dune/common/iteratorrange.hh>

#include <dune/geometry/type.hh>

#include <dune/grid/common/datahandleif.hh>
#include <dune/grid/common/rangegenerators.hh>

namespace Dune
{

  template< int, int, class, class >
  class GridDefaultImplementation;



  /** \addtogroup GIGridView
   *  @{
   *  Though a DUNE grid is hierarchic, one often only needs access to
   *  a certain subset of the entities in the grid, e.g., the all entities
   *  on a given level or the leaf entities in the hierarchy.
   *  These views are provided by an
   *  implementation of GridView. Each grid exports a LevelGridView and
   *  a LeafGridView, corresponding to the two different subsets (views)
   *  described above.
   *
   *  A grid view provides the following functionality:
   *  - The index set for the required subset can be accessed by the indexSet()
   *    method.
   *  - A pair of begin() / end() methods provide iterators for each
   *    codimension.
   *  - A pair of ibegin() / iend() methods return suitable intersection
   *    iterators for a given entity of codimension 0 in the subset.
   *  - For parallel computations, a suitable communicate() method is provided.
   *  - The underlying grid can be accessed through the grid() method.
   *  .
   *
   *  The default GridViews can be obtained from the grid by calling one of the
   *  levelGridView() or leafGridView() methods.
   */


  /** \brief Grid view abstract base class
   *
   *  Interface class for a view on grids. Grids return two types of view,
   *  a view of the leaf grid and of a level grid, which both satisfy
   *  the same interface. Through the view the user has access to the
   *  iterators, the intersections and the index set.
   *
   *  The interface is implemented using the engine concept.
   *
   */
  template< class ViewTraits >
  class GridView
  {
    typedef GridView< ViewTraits > ThisType;

#if DUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS
  public:
#else
  protected:
#endif
    // type of underlying implementation, for internal use only
    typedef typename ViewTraits :: GridViewImp Implementation;

  public:
    typedef typename ViewTraits :: GridViewImp GridViewImp;

    /** \brief Traits class */
    typedef ViewTraits Traits;

    /** \brief type of the grid */
    typedef typename Traits :: Grid Grid;

    /** \brief type of the index set */
    typedef typename Traits :: IndexSet IndexSet;

    /** \brief type of the intersection */
    typedef typename Traits :: Intersection Intersection;

    /** \brief type of the intersection iterator */
    typedef typename Traits :: IntersectionIterator IntersectionIterator;

    /** \brief type of the collective communication */
    typedef typename Traits :: CollectiveCommunication CollectiveCommunication;

    /** \brief A struct that collects all associated types of one implementation
               from the Traits class.
     */
    template< int cd >
    struct Codim {
      /** \brief type of iterator returned by the grid view */
      typedef typename Traits :: template Codim<cd> :: Iterator Iterator;

      /** \brief type of corresponding entity pointer */
      typedef typename Traits :: template Codim<cd> :: EntityPointer EntityPointer;

      /** \brief type of corresponding entity */
      typedef typename Traits :: template Codim<cd> :: Entity Entity;

      /** \brief type of the geometry implementation */
      typedef typename Traits :: template Codim<cd> :: Geometry Geometry;

      /** \brief type of the implementation for local geometries */
      typedef typename Traits :: template Codim<cd> :: LocalGeometry LocalGeometry;

      /** \brief Define types needed to iterate over entities of a given partition type */
      template< PartitionIteratorType pit >
      struct Partition
      {
        /** \brief iterator over a given codim and partition type */
        typedef typename Traits :: template Codim< cd >
        :: template Partition< pit > :: Iterator Iterator;
      };
    }; //: public Traits :: template Codim<cd> {};

    enum {
      /** \brief Export if this grid view is conforming */
      conforming = Traits :: conforming
    };

    /** \brief type used for coordinates in grid */
    typedef typename Grid::ctype ctype;

    enum { //! \brief The dimension of the grid
      dimension = Grid :: dimension
    };

    enum { //! \brief The dimension of the world the grid lives in
      dimensionworld = Grid :: dimensionworld
    };

  public:

    //===========================================================
    /** @name Interface for the implementor
     */
    //@{
    //===========================================================
    /** \brief constructor (engine concept) */
    GridView ( const Implementation &imp )
      : impl_( imp )
    {}
    //@}

    /** \brief Copy constructor */
    GridView ( const ThisType &other )
      : impl_( other.impl_ )
    {}

    /** \brief assignment operator */
    ThisType &operator= ( const ThisType &other )
    {
      impl_ = other.impl_;
      return *this;
    }

  public:
    /** \brief obtain a const reference to the underlying hierarchic grid */
    const Grid &grid () const
    {
      return impl().grid();
    }

    /** \brief obtain the index set
     *
     * The lifetime of the returned index set is bound to the lifetime of the
     * grid view. Keep a copy of the grid view to prevent the index set from
     * becoming a dangling reference.
     */
    const IndexSet &indexSet () const
    {
      return impl().indexSet();
    }

    /** \brief obtain number of entities in a given codimension */
    int size ( int codim ) const
    {
      return impl().size( codim );
    }

    /** \brief obtain number of entities with a given geometry type */
    int size ( const GeometryType &type ) const
    {
      return impl().size( type );
    }

    /** @brief Return true if the given entity is contained in this grid view
     * @todo Currently we call the implementation on the IndexSet.  This may lead to suboptimal efficiency.
     *
     * \note If the input element e is not an element of the grid, then
     *       the result of contains() is undefined.
     */
    template<class EntityType>
    bool contains (const EntityType& e) const
    {
      return impl().indexSet().contains(e);
    }

    /** \brief obtain begin iterator for this view */
    template< int cd >
    typename Codim< cd > :: Iterator begin () const
    {
      return impl().template begin<cd>();
    }

    /** \brief obtain end iterator for this view */
    template< int cd >
    typename Codim< cd > :: Iterator end () const
    {
      return impl().template end<cd>();
    }

    /** \brief obtain begin iterator for this view */
    template< int cd , PartitionIteratorType pitype >
    typename Codim< cd > :: template Partition< pitype > :: Iterator
    begin () const
    {
      return impl().template begin<cd,pitype>();
    }

    /** \brief obtain end iterator for this view */
    template< int cd, PartitionIteratorType pitype >
    typename Codim< cd > :: template Partition< pitype > :: Iterator
    end () const
    {
      return impl().template end<cd,pitype>();
    }

    /** \brief obtain begin intersection iterator with respect to this view */
    IntersectionIterator
    ibegin ( const typename Codim< 0 > :: Entity &entity ) const
    {
      return impl().ibegin(entity);
    }

    /** \brief obtain end intersection iterator with respect to this view */
    IntersectionIterator
    iend ( const typename Codim< 0 > :: Entity &entity ) const
    {
      return impl().iend(entity);
    }

    /** \brief obtain collective communication object */
    const CollectiveCommunication &comm () const
    {
      return impl().comm();
    }

    /** \brief Return size of the overlap region for a given codim on the grid view.  */
    int overlapSize(int codim) const
    {
      return impl().overlapSize(codim);
    }

    /** \brief Return size of the ghost region for a given codim on the grid view.  */
    int ghostSize(int codim) const
    {
      return impl().ghostSize(codim);
    }

    /** \brief Communicate data on this view */
    template< class DataHandleImp, class DataType >
    void communicate ( CommDataHandleIF< DataHandleImp, DataType > &data,
                       InterfaceType iftype,
                       CommunicationDirection dir ) const
    {
      impl().communicate(data,iftype,dir);
    }

#if DUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS
  public:
#else
  protected:
    // give the GridDefaultImplementation class access to the realImp
    friend class GridDefaultImplementation< Grid::dimension, Grid::dimensionworld, typename Grid::ctype, typename Grid::GridFamily >;
#endif
    //! return reference to the real implementation
    Implementation &impl () { return impl_; }
    //! return reference to the real implementation
    const Implementation &impl () const { return impl_; }

  protected:
    Implementation impl_;
  };

} // namespace Dune

#endif // #ifndef DUNE_GRIDVIEW_HH


==> anc/xt-super/dune-grid/dune/grid/common/idlocalref.fig <==
#FIG 3.2  Produced by xfig version 3.2.5-alpha5
Landscape
Center
Metric
A4      
100.00
Single
-2
1200 2
1 3 0 1 0 0 50 -1 20 0.000 1 0.0000 4770 4455 90 90 4770 4455 4860 4455
1 3 0 1 0 0 50 -1 20 0.000 1 0.0000 7830 4455 90 90 7830 4455 7920 4455
1 3 0 1 0 0 50 -1 20 0.000 1 0.0000 1665 4455 90 90 1665 4455 1755 4455
1 3 0 1 0 0 50 -1 20 0.000 1 0.0000 4770 3870 90 90 4770 3870 4860 3870
1 3 0 1 0 0 50 -1 20 0.000 1 0.0000 6345 3870 90 90 6345 3870 6435 3870
1 3 0 1 0 0 50 -1 20 0.000 1 0.0000 7830 3870 90 90 7830 3870 7920 3870
1 4 0 2 4 7 50 -1 -1 0.000 1 0.0000 4747 4162 608 608 4139 4162 5355 4162
1 4 0 2 4 7 50 -1 -1 0.000 1 0.0000 7847 4215 608 608 7239 4215 8455 4215
2 2 0 1 0 0 50 -1 20 0.000 0 0 -1 0 0 5
	 1845 4410 4545 4410 4545 4455 1845 4455 1845 4410
2 2 0 1 0 0 50 -1 20 0.000 0 0 -1 0 0 5
	 4950 4410 7650 4410 7650 4455 4950 4455 4950 4410
2 2 0 1 0 0 50 -1 20 0.000 0 0 -1 0 0 5
	 4995 3870 6075 3870 6075 3915 4995 3915 4995 3870
2 2 0 1 0 0 50 -1 20 0.000 0 0 -1 0 0 5
	 6570 3870 7650 3870 7650 3915 6570 3915 6570 3870
2 1 0 1 0 7 50 -1 -1 0.000 0 0 -1 1 0 2
	0 0 1.00 60.00 120.00
	 4770 4320 4770 4050
2 1 0 1 0 7 50 -1 -1 0.000 0 0 -1 1 0 2
	0 0 1.00 60.00 120.00
	 7830 4320 7830 4005
2 1 0 1 0 7 50 -1 -1 0.000 0 0 -1 1 0 2
	0 0 1.00 60.00 120.00
	 6345 4365 5625 3960
2 1 0 1 0 7 50 -1 -1 0.000 0 0 -1 1 0 2
	0 0 1.00 60.00 120.00
	 6390 4365 7020 3960
4 0 0 50 -1 0 18 0.0000 2 195 135 6255 4680 b\001
4 0 0 50 -1 0 18 0.0000 2 135 135 3060 4680 a\001
4 0 0 50 -1 0 18 0.0000 2 135 120 5445 3690 c\001
4 0 0 50 -1 0 18 0.0000 2 195 960 8685 3960 level i+1\001
4 0 0 50 -1 0 18 0.0000 2 195 675 8685 4545 level i\001
4 0 0 50 -1 0 12 0.0000 2 90 105 4545 4635 v\001
4 0 0 50 -1 0 12 0.0000 2 90 135 4500 4005 w\001


==> anc/xt-super/dune-grid/dune/grid/common/indexidset.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_GRID_COMMON_INDEXIDSET_HH
#define DUNE_GRID_COMMON_INDEXIDSET_HH

#include <vector>
#include <dune/common/exceptions.hh>
#include <dune/grid/common/grid.hh>


/** @file
        @author Peter Bastian
        @brief Provides base classes for index and id sets
 */

namespace Dune
{

#include <dune/common/bartonnackmanifcheck.hh>

  /** @brief Index Set %Interface base class.

     This class template is used as a base class for all index set implementations.
     It uses the Barton-Nackman trick to ensure conformity to the interface.

     \tparam GridImp Type that is a model of Dune::Grid.
     \tparam IndexSetImp Type that is a model of Dune::IndexSet.
     \tparam IndexTypeImp The type used by IndexSetImp to store the indices
     \tparam TypesImp     iterator range for all geometry types in domain

     <H3>Overview</H3>

     An index set provides a map \f[ m : E \to \mathbf{N}\f] where
     \f$E\f$ is a subset of the entities of a grid and \f$\mathbf{N}\f$ is the set of
     natural numbers (including 0).

     We define the subsets
     \f[ E_g^c = \{e\in E \ | \ \textrm{$e$ has codimension $c$ and geometry type $g$} \}.\f]

     The index map \f$m\f$ has the following properties:

     - It is unique within the subsets \f$E_g^c\f$, i.e. for any \f$e,e^\prime\in E_g^c\f$
     we have \f$e\neq e^\prime \rightarrow m(e)\neq m(e^\prime)\f$.
     - It is consecutive and zero-starting within the subsets \f$E_g^c\f$, i.e. we have
     \f$0\leq m(e) < |E_g^c|\f$ for any \f$e\in E_g^c\f$.

     Index sets are used to assign user defined data (e.g. degrees of freedom
     of a discretization) to entities of the grid. For efficiency reasons the preferred
     data structure for user data is the array. In order to access the data from the
     entity, its index (with respect to an index set - there may be several) is evaluated
     and used as an index to an array (or some other container providing random access).

     Usually an index set is not used directly but a Mapper is used to
     compute the array index from the information supplied by an index set.

     It is important to note that the index assigned to an entity may change during
     grid modification (i.e. refinement or dynamic load balancing). The user is responsible
     for reorganizing the information stored in the external arrays appropriately. In
     order to do this the IdSet concept is supplied.

     <H3>Level index</H3>

     Index set where \f$E\f$ corresponds to all entities of a given grid level.
     All grid implementations provide level indices.

     <H3>Leaf Index</H3>

     Index set where \f$E\f$ corresponds to all entities of the leaf grid.
     All grid implementations provide a leaf index.

     @ingroup IndexIdSets
   */
  template< class GridImp, class IndexSetImp, class IndexTypeImp, class TypesImp >
  class IndexSet
  {
    /* We use the remove_const to extract the Type from the mutable class,
       because the const class is not instantiated yet. */
    typedef typename remove_const< GridImp >::type::Traits Traits;

  public:
    /** \brief Export the type of the entity used as parameter in the index(...) method */
    template <int cc>
    struct Codim
    {
      typedef typename Traits :: template Codim<cc> :: Entity Entity;
    };

    /** \brief The type used for the indices */
    typedef IndexTypeImp IndexType;

    /** \brief iterator range for geometry types in domain */
    typedef TypesImp Types;

    /** \brief dimension of the grid (maximum allowed codimension) */
    static const int dimension = remove_const< GridImp >::type::dimension;

    //===========================================================
    /** @name Index access from entity
     */
    //@{
    //===========================================================

    /** @brief Map entity to index. The result of calling this method with an entity that is not
            in the index set is undefined.

            \param e Reference to codim cc entity, where cc is the template parameter of the function.
            \return An index in the range 0 ... Max number of entities in set - 1.
     */
    /*
       We use the remove_const to extract the Type from the mutable class,
       because the const class is not instantiated yet.
     */
    template<int cc>
    IndexType index (const typename Traits::template Codim<cc>::Entity& e) const
    {
      CHECK_INTERFACE_IMPLEMENTATION((asImp().template index<cc>(e)));
      return asImp().template index<cc>(e);
    }

    /** @brief Map entity to index. Easier to use than the above because codimension template
            parameter need not be supplied explicitly.
            The result of calling this method with an entity that is not
            in the index set is undefined.

            \param e Reference to codim cc entity. Since
           entity knows its codimension, automatic extraction is possible.
            \return An index in the range 0 ... Max number of entities in set - 1.
     */
    template<class Entity>
    IndexType index (const Entity& e) const
    {
      enum { cc = Entity::codimension };
      CHECK_INTERFACE_IMPLEMENTATION((asImp().template index<cc>(e)));
      return asImp().template index<cc>(e);
    }

    /** \brief Map a subentity to an index.
     *
     *  The result of calling this method with an entity that is not in the
     *  index set is undefined.
     *
     *  \tparam  cc  codimension of the entity
     *
     *  \param[in]  e      reference to codimension cc entity
     *  \param[in]  i      number subentity of e within the codimension
     *  \param[in]  codim  codimension of the subentity we're interested in
     *                     (must satisfy cc <= codim <= dimension)
     *
     *  \return An index in the range 0 ... Max number of entities in set - 1.
     */
    template< int cc >
    IndexType subIndex ( const typename Traits::template Codim< cc >::Entity &e,
                         int i, unsigned int codim ) const
    {
      CHECK_INTERFACE_IMPLEMENTATION((asImp().template subIndex< cc >(e,i,codim)));
      return asImp().template subIndex< cc >(e,i,codim);
    }

    /** \brief Map a subentity to an index.
     *
     *  The result of calling this method with an entity that is not in the
     *  index set is undefined.
     *
     *  \note This method exists for convenience only.
     *        It extracts the codimension from the type of the entity, which can
     *        be guessed by the compiler.
     *
     *  \tparam  Entity  type of entity (must be GridImp::Codim< cc >::Entity
     *                   for some cc)
     *
     *  \param[in]  e      reference to entity
     *  \param[in]  i      number subentity of e within the codimension
     *  \param[in]  codim  codimension of the subentity we're interested in
     *
     *  \return An index in the range 0 ... Max number of entities in set - 1.
     */
    template< class Entity >
    IndexType subIndex ( const Entity &e, int i, unsigned int codim ) const
    {
      static const int cc = Entity::codimension;
      return asImp().template subIndex< cc >( e, i, codim );
    }
    //@}


    //===========================================================
    /** @name Access to entity set
     */
    //@{
    //===========================================================

    /**
     * \brief obtain all geometry types of entities in domain
     *
     * This method returns an iterator range (something that behaves like
     * Dune::IteratorRange) visiting all geometry types of codimension codim
     * in the domain of the index map exactly once.
     * The iterator must implement the concept of a forward iterator (in the
     * sense of the STL).
     * The elements in the iterator range are required to be of type
     * Dune::GeometryType.
     *
     * \param[in]  codim  a valid codimension
     *
     * \return iterator range over Const reference to a vector of geometry types.
     */
    Types types ( int codim ) const
    {
      CHECK_INTERFACE_IMPLEMENTATION( (asImp().types( codim )) );
      return asImp().types( codim );
    }

    /** @brief Return vector with all geometry types of entities in domain of index map.
            Return a vector with all geometry types of a given codimension
            contained in the Entity set \f$E\f$.

       \param[in] codim A valid codimension.
       \return Const reference to a vector of geometry types.
     */
    const std::vector<GeometryType>& geomTypes (int codim) const DUNE_DEPRECATED_MSG( "Use IndexSet::types instead." )
    {
      CHECK_INTERFACE_IMPLEMENTATION((asImp().geomTypes(codim)));
      return asImp().geomTypes(codim);
    }

    /** @brief Return total number of entities of given geometry type in entity set \f$E\f$.

       \param[in] type A valid geometry type.
       \return         number of entities.
     */
    IndexType size (GeometryType type) const
    {
      CHECK_INTERFACE_IMPLEMENTATION((asImp().size(type)));
      return asImp().size(type);
    }

    /** @brief Return total number of entities of given codim in the entity set \f$E\f$. This
            is simply a sum over all geometry types.

       \param[in] codim A valid codimension
            \return    number of entities.
     */
    IndexType size (int codim) const
    {
      CHECK_INTERFACE_IMPLEMENTATION((asImp().size(codim)));
      return asImp().size(codim);
    }

    /** @brief Return true if the given entity is contained in \f$E\f$.
     *
     * \note If the input element e is not an element of the grid, then
     *       the result of contains() is undefined.
     */
    template<class Entity>
    bool contains (const Entity& e) const
    {
      CHECK_INTERFACE_IMPLEMENTATION((asImp().contains(e)));
      return asImp().contains(e);
    }

    // Must be explicitly defined although this class should get a default constructor.
    IndexSet() {}

  private:
    //! Forbid the copy constructor
    IndexSet(const IndexSet&);
    //! Forbid the assignment operator
    IndexSet& operator=(const IndexSet&);

    //!  Barton-Nackman trick
    IndexSetImp& asImp () {return static_cast<IndexSetImp &> (*this);}
    //!  Barton-Nackman trick
    const IndexSetImp& asImp () const {return static_cast<const IndexSetImp &>(*this);}
  };

#undef CHECK_INTERFACE_IMPLEMENTATION
#undef CHECK_AND_CALL_INTERFACE_IMPLEMENTATION



  /**\brief Provide default implementation of method if IndexSet
         @ingroup GridDevel
   */
  template<class GridImp, class IndexSetImp>
  class IndexSetDefaultImplementation
    : public IndexSet< GridImp, IndexSetImp >
  {
    typedef IndexSet< GridImp, IndexSetImp > Base;
    typedef typename remove_const< GridImp >::type::Traits Traits;

  public:
    /** \brief The type used for the indices */
    typedef typename Base::IndexType IndexType;

    typedef typename Base::Types Types;

    /** \brief dimension of the grid (maximum allowed codimension) */
    static const int dimension = Base::dimension;

    using Base::index;
    using Base::subIndex;

    //===========================================================
    /** @name Access to entity set
     */
    //@{
    //===========================================================

    Types types ( int codim ) const { return asImp().geomTypes( codim ); }

    /** @brief Return total number of entities of given codim in the entity set \f$E\f$. This
            is simply a sum over all geometry types.

       \param[in] codim A valid codimension
                \return    number of entities.
     */
    IndexType size ( const int codim ) const
    {
      IndexType s( 0 );
      const std::vector< GeometryType > &geomTs = asImp().geomTypes( codim );
      typedef typename std::vector< GeometryType >::const_iterator Iterator;
      const Iterator end = geomTs.end();
      for( Iterator it = geomTs.begin(); it != end; ++it )
        s += Base::size( *it );
      return s;
    }
    //@{

  private:
    IndexSetImp &asImp () { return static_cast< IndexSetImp & >( *this );}
    const IndexSetImp &asImp () const { return static_cast< const IndexSetImp & >( *this ); }
  };


  /** @brief Id Set %Interface.

     This class template is used as a base class for all id set implementations.
     It uses the Barton-Nackman trick to ensure conformity to the interface.

     \tparam GridImp Type that is a model of Dune::Grid.
     \tparam IdSetImp Type that is a model of Dune::IdSet.
     \tparam IdTypeImp Type used for ids

     <H3>Overview</H3>

     An id set provides a map \f[ m : E \to \mathbf{I}\f] where
     \f$E\f$ is a subset of the entities of a grid and \f$\mathbf{I}\f$ is a discrete
     set of ids. These ids need not be consecutive nor positive.
     However, the ids must be usable as keys for STL associative containers
     (e.g., <tt>std::map</tt>). For debugging purposes, it must also be possible
     to write them into standard C++ streams.
     More precisely, for such a type <tt>Id</tt>, at least the following operators
     have to be provided:
     \code
     bool operator== ( const Id &, const Id & );
     bool operator!= ( const Id &, const Id & );
     bool operator<  ( const Id &, const Id & );

     template< class C, class T >
     std::basic_ostream< C, T > &operator<< ( std::basic_ostream< C, T > &, const Id & );
     \endcode

     The index map \f$m\f$ has the following properties:

     - It is injective, i.e. for any \f$e,e^\prime\in E\f$
     we have \f$e\neq e^\prime \Rightarrow m(e)\neq m(e^\prime)\f$.
     - It is persistent with respect to grid modification, i.e. if there exists an entity \f$e\f$ with
     id \f$i\f$ before grid modification and an entity \f$e^\prime\f$ with id \f$i\f$ after mesh
     modification it is guaranteed that \f$e=e^\prime\f$.

     The set of ids \f$ \mathbf{I} = \{i\ |\ \exists e\in E : m(e)=i\}\f$ used by the
     id set is not necessarily consecutive. In practice the numbers can be quite large, especially
     in a parallel implementation. Therefore the type used to represent the id can be chosen
     by the application.

     <H3>Ids and leaf entities</H3>

     An element is a copy of its father element if it is the only son. This
     concept can be transferred to all higher codimensions because in a nested grid
     structure the entities of any codimension form a set of trees. However, the roots
     of these trees are not necessarily on level 0.
     Thus, we define that an entity is a copy of another entity if it is the only descendant
     of this entity in the refinement tree. This is illustrated in the following figure where,
     for example, vertex w is a copy of vertex v.

     \image html  idlocalref.png "Sharing of ids."
     \image latex idlocalref.eps "Sharing of ids." width=\textwidth

     The copy relation can be trivially extended to be an equivalence relation.
     With respect to ids we define that <EM> all copies of an entity share the same id.</EM>
     In the example of the figure the vertices v and w would have the same id.

     This definition is useful to transfer data related to the leaf grid during grid modification.

     <H3>Global id set</H3>

     A global id set provides ids that are unique over all processes over which the
     grid is distributed.
     All grid implementations provide a global id set.

     <H3>Local id set</H3>

     A local id set provides ids that are unique within one process but two entities
     in different processes may have the same id. Obviously, a global id set is also
     a local id set. A grid implementation may provide an extra local id set for efficiency reasons.
     In sequential grids local and global id set are identical.
     All grid implementations provide a local id set.

     @ingroup IndexIdSets
   */
  template<class GridImp, class IdSetImp, class IdTypeImp>
  class IdSet
  {
  public:
    //! Type used to represent an id.
    typedef IdTypeImp IdType;

    //! Get id of an entity. This method is simpler to use than the one below.
    template<class Entity>
    IdType id (const Entity& e) const
    {
      enum { cc = Entity::codimension };
      return asImp().template id<cc>(e);
    }

    //! Get id of an entity of codim cc. Unhandy because template parameter must be supplied explicitely.
    /*
       We use the remove_const to extract the Type from the mutable class,
       because the const class is not instantiated yet.
     */
    template<int cc>
    IdType id (const typename remove_const<GridImp>::type::
               Traits::template Codim<cc>::Entity& e) const
    {
      return asImp().template id<cc>(e);
    }

    /** \brief Get id of subentity i of co-dimension codim of a co-dimension 0 entity.
     */
    IdType subId (const typename remove_const<GridImp>::type::
                  Traits::template Codim<0>::Entity& e, int i, unsigned int codim) const
    {
      return asImp().subId(e,i,codim);
    }

    // Default constructor (is not provided automatically because copy constructor is private)
    IdSet() {}

  private:
    //! Forbid the copy constructor
    IdSet(const IdSet&);
    //! Forbid the assignment operator
    IdSet& operator=(const IdSet&);

    //!  Barton-Nackman trick
    IdSetImp& asImp () {return static_cast<IdSetImp &> (*this);}
    //!  Barton-Nackman trick
    const IdSetImp& asImp () const {return static_cast<const IdSetImp &>(*this);}
  };

}

#endif   // DUNE_GRID_COMMON_INDEXIDSET_HH


==> anc/xt-super/dune-grid/dune/grid/common/intersection.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_GRID_INTERSECTION_HH
#define DUNE_GRID_INTERSECTION_HH

#include <dune/grid/common/grid.hh>

namespace Dune
{

  /** \brief %Intersection of a mesh entities of codimension 0 ("elements")
      with a "neighboring" element or with the domain
      boundary.

     \tparam GridImp Type that is a model of Dune::Grid
     \tparam IntersectionImp Class template that is a model of Dune::Intersection

     <h2>Overview</h2>

     Intersections are codimension 1 objects. These
     intersections are accessed via an Intersection. This allows
     the implementation of non-matching grids, as one face can now
     consist of several intersections.
     In a conforming mesh such an intersection corresponds to an entity of
     codimension 1 but in the general non-conforming case there will be no entity
     in the mesh that directly corresponds to the intersection. Thus, the
     Intersection describes these intersections implicitly.

     <H2>Engine Concept</H2>

     The Intersection class template wraps an object of type IntersectionImp
     and forwards all member
     function calls to corresponding members of this class. In that sense Intersection
     defines the interface and IntersectionImp supplies the implementation.

     <h2>Methods neighbor and boundary </h2>

     The following holds for both the level and the leaf intersection
     :
     The %intersection  is started on a codimension 0 entity of the grid.
     If this entity belongs to the interior or the overlap region
     (see. ???) then the union of all intersections is identical to the
     boundary of the entity. On ghost elements the  only stops
     on the border of the domain, i.e., only on the intersections with
     entities in the interior region. Depending on the boolean values returned by
     the methods %boundary() and %neighbor()
     one can detect the position of an intersection
     relative to the boundary. In general
     the method boundary() returns true if and only if the intersection is
     part of the physical boundary of the domain. The method neighbor() returns
     true only if the method outside() has a well defined return value.

     The following cases are possible if the intersection  is
     started on an entity in the interior or overlap region. More
     details are given below:

     <table>
     <tr>
     <td></td><td>intersection</td><td>neighbor()</td><td>boundary()</td><td>outside()</td></tr>
     <tr>
     <td>1</td><td>with inner, overlap <br>
                  or ghost entity</td>
     <td>true</td><td>false</td>
     <td>the neighbor entity</td></tr>
     <tr>
     <td>2</td><td>on domain boundary</td>
     <td>false</td><td>true</td><td><em>undefined</em></td></tr>
     <tr>
     <td>3</td><td>on periodic boundary</td>
     <td>true</td><td>true</td><td>Ghost-/Overlap cell<br>(with transformed geometry)</td></tr>
     <tr>
     <td>4</td><td>on processor boundary</td>
     <td>false <em>if grid has no ghosts</em><br>true <em>otherwise</em></td><td>false </td>
     <td>ghost entity <em>(if it exists)</em></td></tr>
     </table>

     <dl>
     <dt>Inner Intersections: </dt>
     <dd>
       The type of the neighboring entity can be determined through
       methods defined on the outside entity.
     </dd>
     <dt>Handling physical boundaries: </dt>
     <dd>
       Data (like the type of boundary) can be attached to physical boundaries
       either using global coordinates or the intersection's boundary segment
       index.<br>
       The boundary segment indices form a local, zero-based, contiguous set of
       integer values.
       Each boundary segment on the macro level is assigned a unique index from
       this set, which is inherited by child boundary segments.
       The size of the boundary segment index set (i.e., the number of boundary
       indices on the macro level) can be determined through the method
       Grid::numBoundarySegments.<br>
       Note that the boundary segment index is not persistent over dynamic load
       balancing.
     \if old_documentation
       Different types of physical boundaries can be modeled using either
       the global coordinates of the intersection or by using the
       boundaryID method. On some grids (AluGrid, AlbertaGrid) this
       method returns an integer value which can be individually assigned
       to each boundary intersection of the macro grid and which is
       prolonged to higher levels during grid refinement.<br>
       A more general concept will be included in latter releases along the
       following guidelines:
       - We require differently constructed geometries outside the domain
       - The kind of construction depends on the discrete problem
       - Therefor these constructions can't be part of the Grid interface
       - Utility classes are required to do this construction
       - The utility classes must be parameterized with the intersection (in our
         case the Intersection)
       - The utility classes return a suitable transformation of the inner()
         entitys geometry (with respect to the intersection), e.g.,
         reflection at the intersection
         point reflection
         reflection combined with translation...
       .
     \endif
     </dd>
     <dt>Handling periodic boundaries: </dt>
     <dd>
       - The Intersection stops at periodic boundaries
       - periodic grids are handled in correspondence to parallel grids
       - %At the periodic boundary one can adjust an overlap- or ghost-layer.
       - outer() returns a ghost or overlap cell (for ghost and overlap look into
         the documentation of the parallel grid interface)
       - outer() cell has a periodically transformed geometry (so that one does
         not see a jump or something like that)
       - outer() cell has its own index
       - outer() cell has the same id as the corresponding "original" cell
       .
     </dd>
     <dt>Processor boundaries: </dt>
     <dd>
       At processor boundaries, i.e. when an element has an intersection with
       another element
       in the sequential grid but this element is only stored in other processors
       the intersection  stops but neither
       neighbor() nor boundary()
       are true.
     </dd>
     </dl>


     <h2>Geometry of an intersection</h2>

     The method geometry returns a geometry mapping the intersection
     as a codim one structure to global coordinates. The methods
     geometryInInside and geometryInOutside return geometries
     mapping the intersection into the reference elements of the
     originating entity and the neighboring entity, respectively.
     The indexInInside and indexInOutside methods return the codim one
     subentities which contain the intersection.


     @ingroup GIIntersectionIterator
   */
  template< class GridImp, class IntersectionImp >
  class Intersection
  {
#if DUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS
  public:
#else
  protected:
    // give the GridDefaultImplementation class access to the realImp
    friend class GridDefaultImplementation<
        GridImp::dimension, GridImp::dimensionworld,
        typename GridImp::ctype,
        typename GridImp::GridFamily> ;
#endif
    // type of underlying implementation, for internal use only
    typedef IntersectionImp Implementation;

    //! return reference to the real implementation
    Implementation &impl () { return real; }
    //! return reference to the real implementation
    const Implementation &impl () const { return real; }

  protected:
    Implementation real;

  public:
    /** \brief Type of entity that this Intersection belongs to */
    typedef typename GridImp::template Codim<0>::Entity Entity;

    /** \brief Pointer to the type of entities that this Intersection belongs to */
    typedef typename GridImp::template Codim<0>::EntityPointer EntityPointer;

    /** \brief Codim 1 geometry returned by geometry() */
    typedef typename GridImp::template Codim<1>::Geometry Geometry;

    /** \brief Type for vectors of coordinates on the intersection */
    typedef typename Geometry::LocalCoordinate LocalCoordinate;

    /** \brief Type for normal vectors */
    typedef typename Geometry::GlobalCoordinate GlobalCoordinate;

    /** \brief Codim 1 geometry returned by geometryInInside() and geometryInOutside() */
    typedef typename GridImp::template Codim<1>::LocalGeometry LocalGeometry;

    //! @brief Export codim of intersection (always 1)
    enum { codimension=1 /*!< codim of intersection in grid */ };

    //! @brief Export grid dimension
    enum { dimension=GridImp::dimension /*!< grid dimension */ };

    //! @brief Export dimension of the intersection
    enum { mydimension=GridImp::dimension-1 /*!< intersection's dimension */ };

    //! @brief Export dimension of world
    enum { dimensionworld=GridImp::dimensionworld /*!< dimension of world */ };

    //! Type of individual coefficients of coordinate vectors
    typedef typename GridImp::ctype ctype;

    //! Return true if intersection is with interior or exterior boundary (see the cases above)
    bool boundary () const
    {
      return this->real.boundary();
    }

#if DUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS
    /**
       \brief Identifier for boundary segment from macro grid.

       One can attach a boundary Id to a boundary segment on the macro
       grid. This Id will also be used for all fragments of these
       boundary segments.

       The numbering is defined as:
       - Id==0 for all intersections without boundary()==false
       - Id>=0 for all intersections without boundary()==true

       The way the Identifiers are attached to the grid may differ
       between the different grid implementations.

     */
    int boundaryId () const
    {
      return this->real.boundaryId();
    }
#endif

    /** \brief index of the boundary segment within the macro grid
     *
     *  In many applications, special data needs to be attached to the boundary
     *  segments of the macro grid (e.g., a function selecting the boundary
     *  condition).
     *  Usually, this data is inherited by the children of the boundary segment.
     *
     *  In the DUNE framework, data is stored in arrays, addressed by an index,
     *  in this case the boundarySegmentIndex. The size of these arrays can be
     *  obtained by the Grid::numBoundarySegments.
     *
     *  The indices returned by this method are consecutive, zero based, and local to the
     *  processor. Notice that these indices do not necessarily coincide with the insertion
     *  indices of the corresponding boundary segments as provided by the GridFactory.
     */
    size_t boundarySegmentIndex () const
    {
      return this->real.boundarySegmentIndex();
    }

    //! @brief return true if intersection is shared with another element.
    bool neighbor () const
    {
      return this->real.neighbor();
    }

    /*! @brief return EntityPointer to the Entity on the inside of this
       intersection. That is the Entity where we started this .
     */
#ifdef DOXYGEN
    Entity
#else
    typename std::conditional<
      std::is_same<
        decltype(real.inside()),
        Entity
        >::value,
      Entity,
      EntityPointer
      >::type
#endif
    inside() const
    {
      Entity::template warnOnDeprecatedEntityPointer<decltype(real.inside())>();
      return this->real.inside();
    }

    /*! @brief return EntityPointer to the Entity on the outside of this
       intersection. That is the neighboring Entity.

       @warning Don't call this method if there is no neighboring Entity
       (neighbor() returns false). In this case the result is undefined.
     */
#ifdef DOXYGEN
    Entity
#else
    typename std::conditional<
      std::is_same<
        decltype(real.outside()),
        Entity
        >::value,
      Entity,
      EntityPointer
      >::type
#endif
    outside() const
    {
      Entity::template warnOnDeprecatedEntityPointer<decltype(real.outside())>();
      return this->real.outside();
    }

    /*! @brief Return true if intersection is conforming.
     */
    bool conforming () const
    {
      return this->real.conforming();
    }

    /** \brief geometrical information about this intersection in local
     *         coordinates of the inside() entity.
     *
     *  This method returns a Geometry object that provides a mapping from
     *  local coordinates of the intersection to local coordinates of the
     *  inside() entity.
     *
     *  \note Previously, the geometry was encapsulated in the intersection object
     *        and a const reference was returned.
     *
     *  \note The returned geometry object is guaranteed to remain valid until the
     *        grid is modified (or deleted).
     */
    LocalGeometry geometryInInside () const
    {
      return this->real.geometryInInside();
    }

    /** \brief geometrical information about this intersection in local
     *         coordinates of the outside() entity.
     *
     *  This method returns a Geometry object that provides a mapping from
     *  local coordinates of the intersection to local coordinates of the
     *  outside() entity.
     *
     *  \note Previously, the geometry was encapsulated in the intersection object
     *        and a const reference was returned.
     *
     *  \note The returned geometry object is guaranteed to remain valid until the
     *        grid is modified (or deleted).
     */
    LocalGeometry geometryInOutside () const
    {
      return this->real.geometryInOutside();
    }

    /** \brief geometrical information about the intersection in global coordinates.
     *
     *  This method returns a Geometry object that provides a mapping from
     *  local coordinates of the intersection to global (world) coordinates.
     *
     *  \note If the returned geometry has type <b>none</b> then only a limited set of features
     *        is availalbe for the geometry, i.e. center and volume.
     *
     *  \note Previously, the geometry was encapsulated in the intersection object
     *        and a const reference was returned.
     *
     *  \note The returned geometry object is guaranteed to remain valid until the
     *        grid is modified (or deleted).
     */
    Geometry geometry () const
    {
      return this->real.geometry();
    }

    /** \brief obtain the type of reference element for this intersection */
    GeometryType type () const
    {
      return this->real.type();
    }

    /** \brief Local index of codim 1 entity in the inside() entity where
     *         intersection is contained in
     *
     *  \note This method returns the face number with respect to the generic
     *        reference element.
     *
     *  \returns the index of the inside entity's face containing this
     *           intersection (with respect to the generic reference element)
     */
    int indexInInside () const
    {
      return this->real.indexInInside();
    }

    /** \brief Local index of codim 1 entity in outside() entity where
     *         intersection is contained in
     *
     *  \note This method returns the face number with respect to the generic
     *        reference element.
     *
     *  \returns the index of the outside entity's face containing this
     *           intersection (with respect to the generic reference element)
     */
    int indexInOutside () const
    {
      return this->real.indexInOutside();
    }

    /*! @brief Return an outer normal (length not necessarily 1)

       The returned vector may depend on local position within the intersection.
     */
    GlobalCoordinate outerNormal (const LocalCoordinate& local) const
    {
      return this->real.outerNormal(local);
    }

    /*! @brief return unit outer normal scaled with the integration element

       The normal is scaled with the integration element of the intersection. This
          method is redundant but it may be more efficent to use this function
          rather than computing the integration element via geometry().

       The returned vector may depend on local position within the intersection.
     */
    GlobalCoordinate integrationOuterNormal (const LocalCoordinate& local) const
    {
      return this->real.integrationOuterNormal(local);
    }

    /*! @brief Return unit outer normal (length == 1)

       The returned vector may depend on the local position within the intersection.
       It is scaled to have unit length.
     */
    GlobalCoordinate unitOuterNormal (const LocalCoordinate& local) const
    {
      return this->real.unitOuterNormal(local);
    }

    /*! @brief Return unit outer normal (length == 1)

       The returned vector is the normal at the center() of the
       intersection's geometry.
       It is scaled to have unit length.
     */
    GlobalCoordinate centerUnitOuterNormal () const
    {
      return this->real.centerUnitOuterNormal();
    }

    //! Compares two intersections for equality.
    bool operator==(const Intersection& other) const
    {
      return real.equals(other.real);
    }

    //! Compares two intersections for inequality.
    bool operator!=(const Intersection& other) const
    {
      return !real.equals(other.real);
    }

    //! Default constructor.
    Intersection()
    {}

    //! Copy constructor from an existing intersection.
    Intersection(const Intersection& other)
      : real(other.real)
    {}

    //! Move constructor from an existing intersection.
    Intersection(Intersection&& other)
      : real(std::move(other.real))
    {}

    //! Copy assignment operator from an existing intersection.
    Intersection& operator=(const Intersection& other)
    {
      real = other.real;
      return *this;
    }

    //! Move assignment operator from an existing intersection.
    Intersection& operator=(Intersection&& other)
    {
      real = std::move(other.real);
      return *this;
    }

    //===========================================================
    /** @name Implementor interface
     */
    //@{
    //===========================================================

    /** Copy Constructor from IntersectionImp */
    Intersection ( const Implementation &impl )
      : real( impl )
    {}

    /** Move Constructor from IntersectionImp */
    Intersection ( Implementation&& impl )
      : real( std::move(impl) )
    {}

    //@}

  protected:
    //! give the pseudo IntersectionIterator class access to the realImp
    //! \todo cleanup this hack
    friend class IntersectionIterator<GridImp, IntersectionImp, IntersectionImp>;

  };

  //**********************************************************************
  /**
     @brief Default Implementations of integrationOuterNormal and unitOuterNormal for IntersectionImp

     @ingroup GridDevel
   */
  template< class GridImp, class IntersectionImp >
  class IntersectionDefaultNormalVectors
  {
    enum { dim=GridImp::dimension };
    enum { dimworld=GridImp::dimensionworld };
    typedef typename GridImp::ctype ct;
  public:

    //! return unit outer normal, this should be dependent on
    //! local coordinates for higher order boundary
    //! the normal is scaled with the integration element of the intersection.
    FieldVector<ct, dimworld> integrationOuterNormal (const FieldVector<ct, dim-1>& local) const
    {
      FieldVector<ct, dimworld> n = asImp().unitOuterNormal(local);
      n *= asImp().geometry().integrationElement(local);
      return n;
    }

    //! return unit outer normal
    FieldVector<ct, dimworld> unitOuterNormal (const FieldVector<ct, dim-1>& local) const
    {
      FieldVector<ct, dimworld> n = asImp().outerNormal(local);
      n /= n.two_norm();
      return n;
    }

    //! return unit outer normal at center of intersection geometry
    FieldVector<ct, dimworld> centerUnitOuterNormal () const
    {
      // For now, we do this...
      GeometryType type = asImp().geometry().type();
      const ReferenceElement<ct, dim-1> & refElement =
        ReferenceElements<ct, dim-1>::general(type);
      return asImp().unitOuterNormal(refElement.position(0,0));
      // But later, if we change the meaning of center(),
      // we may have to change to this...
      // return asImp().unitOuterNormal(asImp().local(asImp().center()));
    }

  private:
    // CRTP (curiously recurring template pattern)
    IntersectionImp &asImp () { return static_cast< IntersectionImp & >( *this ); }
    const IntersectionImp &asImp () const { return static_cast< const IntersectionImp & >( *this ); }
  };

} // namespace Dune

#endif // DUNE_GRID_INTERSECTION_HH


==> anc/xt-super/dune-grid/dune/grid/common/intersectioniterator.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_INTERSECTIONITERATOR_HH
#define DUNE_GRID_INTERSECTIONITERATOR_HH

#include <dune/common/iteratorfacades.hh>
#include <dune/common/proxymemberaccess.hh>

#include <dune/grid/common/intersection.hh>

namespace Dune
{

  /** \brief Mesh entities of codimension 0 ("elements") allow to visit all
     intersections with "neighboring" elements and with the domain
     boundary.

     Template parameters are:

     - <tt>GridImp</tt> Type that is a model of Dune::Grid
     - <tt>IntersectionIteratorImp</tt> Class template that is a model of
     Dune::IntersectionIterator

     @warning The number of neigbors may be different from the number of
     faces/edges of an element!

     <h2>Overview</h2>

     Intersections are codimension 1 objects. These
     intersections are accessed via an IntersectionIterator. This allows
     the implementation of non-matching grids, as one face can now
     consist of several intersections.
     In a conforming mesh such an intersection corresponds to an entity of
     codimension 1 but in the general non-conforming case there will be no entity
     in the mesh that directly corresponds to the intersection. Thus, the
     IntersectionIterator describes these intersections implicitly.

     <H2>Engine Concept</H2>

     The IntersectionIterator class template wraps an object of type IntersectionIteratorImp
     and forwards all member
     function calls to corresponding members of this class. In that sense IntersectionIterator
     defines the interface and IntersectionIteratorImp supplies the implementation.

     <h2>Intersections, leaf grid and level grid</h2>

     On an entity \b e of codimension zero there are two ways to create
     IntersectionIterators by either using ilevelbegin() / ilevelend() or
     ileafbegin()/ileafend(). In the first case intersections with
     neighboring entities having the same level as \b e are traversed; in
     the second case  ileafbegin()==ileafend() if \b e is not a leaf otherwise
     all intersections with neighboring leaf entities are traversed.

     Consider a situation where two elements \b a and \b b have a common intersection.
     %Element \b b has been refined into an element \b c and \b d, while \b a has not
     been refined.
     In one space dimension this situation is depicted in the figure below.

     \image html  islocalref.png "IntersectionIterator in a locally refined mesh."
     \image latex islocalref.eps "IntersectionIterator in a locally refined mesh." width=\textwidth

     Here the rule is the following: The %LevelIntersectionIterator
     delivers all intersections
     with elements on the same level, the %LeafIntersectionIterator delivers
     the intersections with all leaf elements
     if it has been started on a leaf element.  Both iterators also stop at intersections
     with the grid boundary.
     According to this rule the level intersection iterator started at element \b a
     in the example above delivers an intersection with \b b and the left grid boundary,
     whereas the leaf intersection iterator returns \b c instead of \b b.
     Starting on entity \b c the level intersection iterator returns \b d and the
     intersection with the left boundary of the level 1 grid,
     but the leaf intersection iterator returns both \b d and \b a.
     Finally, starting on \b b the level intersection
     iterator returns \b a and the right boundary, but the leaf intersection iterator is empty since
     \b b is not a leaf entity of the grid. Starting on \b d both the
     level and the leaf intersection iterators will return the element \b c
     together with the right grid boundary.

     @ingroup GIIntersectionIterator
   */
  template< class GridImp, class IntersectionIteratorImp, class IntersectionImp >
  class IntersectionIterator
  {
#if DUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS
  public:
#else
  protected:
    // give the GridDefaultImplementation class access to the realImp
    friend class GridDefaultImplementation<
        GridImp::dimension, GridImp::dimensionworld,
        typename GridImp::ctype,
        typename GridImp::GridFamily> ;
#endif
    // type of underlying implementation, for internal use only
    typedef IntersectionIteratorImp Implementation;

    //! return reference to the real implementation
    Implementation &impl () { return realIterator; }
    //! return reference to the real implementation
    const Implementation &impl () const { return realIterator; }

  protected:
    Implementation realIterator;

  public:
    /** \brief Type of Intersection this IntersectionIterator points to */
    typedef Dune::Intersection< GridImp, IntersectionImp > Intersection;

    //===========================================================
    /** @name Dereferencing
     */
    //@{
    //===========================================================

    // The behavior when dereferencing the IntersectionIterator facade depends on
    // the way the grid implementation handles returning intersections. The implementation
    // may either return a reference to an intersection stored inside the IntersectionIterator
    // implementation or a temporary Intersection object. This object has to be forwarded through
    // the facade to the user, which requires a little trickery, especially for operator->().
    //
    // In order to avoid confusing users reading the Doxygen documentation, we provide "clean"
    // function signatures to Doxygen and hide the actual implementations.

#ifdef DOXYGEN

    /** \brief Dereferencing operator. */
    Intersection operator*() const;

    /** \brief Pointer operator. */
    const Intersection* operator->() const;

#else // DOXYGEN

    /** \brief Dereferencing operator. */
    typename std::conditional<
      std::is_lvalue_reference<
        decltype(realIterator.dereference())
        >::value,
      const Intersection&,
      Intersection
      >::type
    operator*() const
    {
      return this->realIterator.dereference();
    }

    /** \brief Pointer operator. */
    decltype(handle_proxy_member_access(realIterator.dereference()))
    operator->() const
    {
      return handle_proxy_member_access(realIterator.dereference());
    }

#endif // DOXYGEN

    //@}


    //===========================================================
    /** @name Compare methods
     */
    //@{
    //===========================================================

    /** @brief Checks for equality.
        Only Iterators pointing to the same intersection from the same Entity
        are equal. Pointing to the same intersection from neighbor is
        unequal as inside and outside are permuted.
     */
    bool operator==(const IntersectionIterator& rhs) const
    {
      return rhs.equals(*this);
    }

    /** @brief Checks for inequality.
        Only Iterators pointing to the same intersection from the same Entity
        are equal. Pointing to the same intersection from neighbor is
        unequal as inside and outside are permuted.
     */
    bool operator!=(const IntersectionIterator& rhs) const
    {
      return ! rhs.equals(*this);
    }
    //@}

    /** @brief Preincrement operator. Proceed to next intersection.*/
    IntersectionIterator& operator++()
    {
      this->realIterator.increment();
      return *this;
    }

    /** @brief Default constructor. */
    IntersectionIterator()
    {}

    //===========================================================
    /** @name Implementor interface
     */
    //@{
    //===========================================================

    /** @brief forward equality check to realIterator */
    bool equals(const IntersectionIterator& rhs) const
    {
      return this->realIterator.equals(rhs.realIterator);
    }

    /** Copy Constructor from IntersectionIteratorImp */
    IntersectionIterator ( const Implementation &impl )
      : realIterator( impl )
    {}

    /** Copy constructor */
    IntersectionIterator(const IntersectionIterator& i) :
      realIterator(i.realIterator) {}
    //@}
  };

} // namespace Dune

#include "intersection.hh"

#endif // DUNE_GRID_INTERSECTIONITERATOR_HH


==> anc/xt-super/dune-grid/dune/grid/common/islocalref.fig <==
#FIG 3.2
Landscape
Center
Metric
A4      
100.00
Single
-2
1200 2
1 3 0 1 0 0 50 -1 20 0.000 1 0.0000 4770 4455 90 90 4770 4455 4860 4455
1 3 0 1 0 0 50 -1 20 0.000 1 0.0000 7830 4455 90 90 7830 4455 7920 4455
1 3 0 1 0 0 50 -1 20 0.000 1 0.0000 1665 4455 90 90 1665 4455 1755 4455
1 3 0 1 0 0 50 -1 20 0.000 1 0.0000 4770 3870 90 90 4770 3870 4860 3870
1 3 0 1 0 0 50 -1 20 0.000 1 0.0000 6345 3870 90 90 6345 3870 6435 3870
1 3 0 1 0 0 50 -1 20 0.000 1 0.0000 7830 3870 90 90 7830 3870 7920 3870
2 2 0 1 0 0 50 -1 20 0.000 0 0 -1 0 0 5
	 1845 4410 4545 4410 4545 4455 1845 4455 1845 4410
2 2 0 1 0 0 50 -1 20 0.000 0 0 -1 0 0 5
	 4950 4410 7650 4410 7650 4455 4950 4455 4950 4410
2 2 0 1 0 0 50 -1 20 0.000 0 0 -1 0 0 5
	 4995 3870 6075 3870 6075 3915 4995 3915 4995 3870
2 2 0 1 0 0 50 -1 20 0.000 0 0 -1 0 0 5
	 6570 3870 7650 3870 7650 3915 6570 3915 6570 3870
3 2 0 2 1 7 50 -1 -1 0.000 0 1 1 7
	1 1 2.00 120.00 240.00
	1 1 2.00 120.00 240.00
	 5040 3735 4680 3330 4365 3330 4140 3465 3915 3735 3825 4050
	 3825 4320
	 0.000 -1.000 -1.000 -1.000 -1.000 -1.000 0.000
3 2 0 2 4 7 50 -1 -1 0.000 0 1 1 6
	1 1 2.00 120.00 240.00
	1 1 2.00 120.00 240.00
	 5040 4590 4995 4815 4815 4995 4500 4995 4275 4815 4140 4635
	 0.000 -1.000 -1.000 -1.000 -1.000 0.000
3 2 0 2 1 7 50 -1 -1 0.000 0 1 1 8
	1 1 2.00 120.00 240.00
	1 1 2.00 120.00 240.00
	 5940 3735 5985 3600 6030 3465 6210 3375 6345 3375 6570 3465
	 6705 3645 6795 3780
	 0.000 -1.000 -1.000 -1.000 -1.000 -1.000 -1.000 0.000
3 2 0 2 4 7 50 -1 -1 0.000 0 1 1 6
	1 1 2.00 120.00 240.00
	1 1 2.00 120.00 240.00
	 5490 3825 5762 3660 5987 3615 6257 3570 6482 3615 6797 3750
	 0.000 -1.000 -1.000 -1.000 -1.000 0.000
4 0 0 50 -1 0 18 0.0000 2 195 135 6255 4680 b\001
4 0 0 50 -1 0 18 0.0000 2 135 120 3060 4680 a\001
4 0 0 50 -1 0 18 0.0000 2 195 660 8145 4545 level i\001
4 0 0 50 -1 0 18 0.0000 2 195 945 8145 3960 level i+1\001
4 0 0 50 -1 0 18 0.0000 2 135 120 5445 3690 c\001
4 0 0 50 -1 0 18 0.0000 2 195 135 7155 3690 d\001
4 0 4 50 -1 0 18 0.0000 2 195 1920 4635 5310 level intersection\001
4 0 1 50 -1 0 18 0.0000 2 195 1800 3510 3015 leaf intersection\001


==> anc/xt-super/dune-grid/dune/grid/common/mapper.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_COMMON_MAPPER_HH
#define DUNE_GRID_COMMON_MAPPER_HH

#include <iostream>

#include <dune/common/deprecated.hh>
#include <dune/common/bartonnackmanifcheck.hh>

/** @file
 * @author Peter Bastian
 * @brief Provides classes with basic mappers which are used to attach data to a grid
 *
 */

/*! @addtogroup Mapper Mapper
   \ingroup Grid


   @section Mapper1 What is a Mapper ?
   <!--============================-->

   A mapper class is used to attach user-defined data to a subset of the grid entities
   \f$E^\prime\subseteq E\f$.

   It is assumed that the data \f$D(E^\prime)\f$ associated with
   \f$E^\prime\f$ is stored in an array. The array can be viewed as a map
   \f[ a : I_{E^\prime} \to D(E^\prime) \f] from the consecutive, zero-starting index set
   \f$ I_{E^\prime} = \{0, \ldots, |E^\prime|-1\}\f$ of \f$E^\prime\f$ to the data set.

   The mapper class provides a mapping \f[ m : E^\prime \to I_{E^\prime} \f] from the entity
   set to the index set.

   Access from a grid entity \f$e\in E^\prime\f$ to its associated data element \f$d_e\f$ then is
   a two step process: \f[ a(m(e)) = d_e. \f]

   @section Mapper2 Different Kinds of Mappers
   <!--====================================-->

   There are different kinds of mappers depending on functionality and efficiency of
   their implementation. The user selects an appropriate mapper depending on her/his needs.
   All mappers conform to the same interface.

   @subsection para1 Index based Mappers

   An index-based mapper is allocated for a grid and can be used as long as the grid is not changed
   (i.e. refined, coarsened or load balanced). The implementation of static mappers
   is based on a Dune::IndexSet and is typically of \f$O(1)\f$ complexity with a very
   small constant. Index-based mappers are only available for restricted (but usually sufficient)
   entity sets.

   @subsection para2 Id based Mappers

   An id-based mapper can also be used while a grid changes. For that it
   has to be implemented on the basis of a Dune::IdSet. This may be relatively slow
   because the data type used for ids is usually not an int and the non-consecutive
   ids require more complicated search data structures (typically a map). Access is therefore
   at least \f$O(\log |E^\prime|)\f$. On the other hand, id-based mappers can treat arbitrary
   entity sets \f$E^\prime\f$.

   @section Mapper3 Mapper Interface
   <!--==========================-->

   This interface is implemented by the class template Dune::Mapper. For a full documentation see the
   description of this class.

   The function Dune::Mapper::index delivers the index for an entity. Note that that for
   performance reasons it is usually not checked whether the entity is really in the
   entity set.

   The functions Dune::Mapper::index delivers the index for a (sub-)entity

   The function Dune::Mapper::size returns the size of the entity set, i.e. \f$|E^\prime|\f$

   The different implementations of the mapper interface are listed below.

   @section Mapper4 Overview of Different Mapper Implementations
   <!--======================================================-->

   @section Mapper5 Mappers and Mesh Changes
   <!--==================================-->


 */


namespace Dune
{
  /**
   * @addtogroup Mapper
   *
   * @{
   */


  /** @brief Mapper interface.

     This class template is used as a base class for all mapper implementations.
     It uses the Barton-Nackman trick to ensure conformity to the interface.

     \tparam G Type that is a model of Dune::Grid
     \tparam MapperImp Type that is a model of Dune::Mapper
     \tparam IndexType Integer type used for indices.  Default type is for backward-compatibility
     \todo IndexType should be extracted from MapperImp, but gcc doesn't let me
   */
  template <typename G, typename MapperImp, typename IndexType=int>
  class Mapper {
  public:

    /** \brief Number type used for indices */
    typedef IndexType Index;

    /** @brief Map entity to array index.

            \param e Reference to codim cc entity. The codim is extracted from the entity.
            \return An index in the range 0 ... Max number of entities in set - 1.
     */
    template<class EntityType>
    Index DUNE_DEPRECATED_MSG("Will be removed after dune-grid-2.4.  Use method 'index' instead!") map (const EntityType& e) const
    {
      CHECK_INTERFACE_IMPLEMENTATION((asImp().map(e)));
      return asImp().map(e);
    }


    /** @brief Map entity to array index.

            \param e Reference to codim cc entity. The codim is extracted from the entity.
            \return An index in the range 0 ... Max number of entities in set - 1.
     */
    template<class EntityType>
    Index index (const EntityType& e) const
    {
      CHECK_INTERFACE_IMPLEMENTATION((asImp().map(e)));
      return asImp().index(e);
    }


    /** @brief Map subentity i of codim cc of a codim 0 entity to array index.
     *
     * \param e Reference to codim 0 entity.
     * \param i Number of codim cc subentity of e, where cc is the template parameter of the function.
     * \param codim codimension of subentity of e
     * \return An index in the range 0 ... Max number of entities in set - 1.
     */
    Index DUNE_DEPRECATED_MSG("Will be removed after dune-grid-2.4.  Use method 'index' instead!") map (const typename G::Traits::template Codim<0>::Entity& e,
             int i,
             unsigned int codim) const
    {
      CHECK_INTERFACE_IMPLEMENTATION((asImp().map(e,i,codim)));
      return asImp().map(e,i,codim);
    }

    /** @brief Map subentity i of codim cc of a codim 0 entity to array index.
     *
     * \param e Reference to codim 0 entity.
     * \param i Number of codim cc subentity of e, where cc is the template parameter of the function.
     * \param codim codimension of subentity of e
     * \return An index in the range 0 ... Max number of entities in set - 1.
     */
    Index subIndex (const typename G::Traits::template Codim<0>::Entity& e,
                    int i,
                    unsigned int codim) const
    {
      CHECK_INTERFACE_IMPLEMENTATION((asImp().map(e,i,codim)));
      return asImp().subIndex(e,i,codim);
    }

    /** @brief Return total number of entities in the entity set managed by the mapper.

       This number can be used to allocate a vector of data elements associated with the
       entities of the set. In the parallel case this number is per process (i.e. it
       may be different in different processes).

       \return Size of the entity set.
     */
    int size () const
    {
      CHECK_INTERFACE_IMPLEMENTATION((asImp().size()));
      return asImp().size();
    }


    /** @brief Returns true if the entity is contained in the index set and at the same
            time the array index is returned.

       \param[in] e Reference to entity
       \param[out] result Filled with array index if entity is contained
       \return true if entity is in entity set of the mapper
     */
    template<class EntityType>
    bool contains (const EntityType& e, int& result) const
    {
      CHECK_INTERFACE_IMPLEMENTATION((asImp().contains(e,result )));
      return asImp().contains(e,result );
    }


    /** @brief Returns true if the subentity is contained in the index set and at the same time
            the array index is returned.

       \param[in] e Reference to codim 0 entity
       \param[in] i subentity number
       \param[in] cc subentity codim
       \param[out] result Filled with array index if entity is contained
       \return true if entity is in entity set of the mapper
     */
    bool contains (const typename G::Traits::template Codim<0>::Entity& e, int i, int cc, int& result) const
    {
      CHECK_INTERFACE_IMPLEMENTATION((asImp().contains(e,i,cc,result)))
      return asImp().contains(e,i,cc,result);
    }

    /** @brief Reinitialize mapper after grid has been modified.
     */
    void update ()
    {
      CHECK_AND_CALL_INTERFACE_IMPLEMENTATION((asImp().update()));
    }

  private:
    //!  Barton-Nackman trick
    MapperImp& asImp () {return static_cast<MapperImp &> (*this);}
    //!  Barton-Nackman trick
    const MapperImp& asImp () const {return static_cast<const MapperImp &>(*this);}
  };

  /** @} */

#undef CHECK_INTERFACE_IMPLEMENTATION
#undef CHECK_AND_CALL_INTERFACE_IMPLEMENTATION

}
#endif


==> anc/xt-super/dune-grid/dune/grid/common/mcmgmapper.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_GRID_COMMON_MCMGMAPPER_HH
#define DUNE_GRID_COMMON_MCMGMAPPER_HH

#include <iostream>
#include <map>

#include <dune/geometry/referenceelements.hh>
#include <dune/geometry/type.hh>
#include <dune/geometry/typeindex.hh>

#include "mapper.hh"

/**
 * @file
 * @brief  Mapper for multiple codim and multiple geometry types
 * @author Peter Bastian
 */

namespace Dune
{
  /**
   * @addtogroup Mapper
   *
   * @{
   */

  //////////////////////////////////////////////////////////////////////
  //
  //  Common Layout templates
  //

  //! Layout template for elements
  /**
   * This layout template is for use in the
   * MultipleCodimMultipleGeomTypeMapper.  It selects only elements (entities
   * with dim=dimgrid).
   *
   * \tparam dimgrid The dimension of the grid.
   */
  template<int dimgrid> struct MCMGElementLayout {
    //! test whether entities of the given geometry type should be included in
    //! the map
    bool contains (Dune::GeometryType gt) { return gt.dim()==dimgrid; }
  };

  //! Layout template for vertices
  /**
   * This layout template is for use in the
   * MultipleCodimMultipleGeomTypeMapper.  It selects only vertices (entities
   * with dim=0).
   *
   * \tparam dimgrid The dimension of the grid.
   */
  template<int dim> struct MCMGVertexLayout {
    //! test whether entities of the given geometry type should be included in
    //! the map
    bool contains (Dune::GeometryType gt) { return gt.dim()==0; }
  };

  //////////////////////////////////////////////////////////////////////
  //
  //  MultipleCodimMultipleGeomTypeMapper
  //

  /** @brief Implementation class for a multiple codim and multiple geometry type mapper.
   *
   * In this implementation of a mapper the entity set used as domain for the map consists
   * of the entities of a subset of codimensions in the given index set. The index
   * set may contain entities of several geometry types. This
   * version is usually not used directly but is used to implement versions for leafwise and levelwise
   * entity sets.
   *
   * \tparam GV     A Dune GridView type.
   * \tparam Layout A helper class template with a method contains(), that
   *                returns true for all geometry types that are in the domain
   *                of the map.  The class should be of the following shape
     \code
     template<int dimgrid>
     struct LayoutClass {
     bool contains (Dune::GeometryType gt) const {
        // Return true if gt is in the domain of the map
     }
     };
     \endcode
   *                The MultipleCodimMultipleGeomTypeMapper will always
   *                substitute the dimension of the grid for the template
   *                parameter dimgrid.
   *
   * If you don't want to use the default constructor of the LayoutClass you
   * can construct it yourself and hand it to the respective constructor (with
   * dimgrid=GV::%dimension).  In this case the layout class should be copy
   * constructible.
   *
   * There are two predefined Layout class templates for the common cases that
   * only elements or only vertices should be mapped: MCMGElementLayout and
   * MCMGVertexLayout.
   */
  template <typename GV, template<int> class Layout>
  class MultipleCodimMultipleGeomTypeMapper :
    public Mapper<typename GV::Grid,MultipleCodimMultipleGeomTypeMapper<GV,Layout>, typename GV::IndexSet::IndexType >
  {
  public:

    /** \brief Number type used for indices */
    typedef typename GV::IndexSet::IndexType Index;

    /** @brief Construct mapper from grid and one of its index sets.
     *
     * Use this constructor to provide a custom layout object e.g. not
     * using the default constructor.
     *
     * \param gridView_ A Dune GridView object.
     * \param layout A layout object.
     */
    MultipleCodimMultipleGeomTypeMapper (const GV& gridView_, const Layout<GV::dimension> layout)
      : gridView(gridView_),
        is(gridView.indexSet()),
        offset(GlobalGeometryTypeIndex::size(GV::dimension)),
        layout(layout)
    {
      update();
    }

    /** @brief Construct mapper from grid and one of its index sets.
     *
     * \param gridView_ A Dune GridView object.
     */
    MultipleCodimMultipleGeomTypeMapper (const GV& gridView_)
      : gridView(gridView_),
        is(gridView.indexSet()),
        offset(GlobalGeometryTypeIndex::size(GV::dimension))
    {
      update();
    }

    /*!
     * \brief Map entity to array index.
     *
     * \tparam EntityType
     * \param e Reference to codim \a EntityType entity.
     * \return An index in the range 0 ... Max number of entities in set - 1.
     */
    template<class EntityType>
    Index DUNE_DEPRECATED_MSG("Will be removed after dune-grid-2.4.  Use method 'index' instead!") map (const EntityType& e) const
    {
      const GeometryType gt = e.type();
      assert(layout.contains(gt));
      return is.index(e) + offset[GlobalGeometryTypeIndex::index(gt)];
    }

    /*!
     * \brief Map entity to array index.
     *
     * \tparam EntityType
     * \param e Reference to codim \a EntityType entity.
     * \return An index in the range 0 ... Max number of entities in set - 1.
     */
    template<class EntityType>
    Index index (const EntityType& e) const
    {
      const GeometryType gt = e.type();
      assert(layout.contains(gt));
      return is.index(e) + offset[GlobalGeometryTypeIndex::index(gt)];
    }

    /** @brief Map subentity of codim 0 entity to array index.

       \param e Reference to codim 0 entity.
       \param i Number of subentity of e
       \param codim Codimension of the subentity
       \return An index in the range 0 ... Max number of entities in set - 1.
     */
    Index DUNE_DEPRECATED_MSG("Will be removed after dune-grid-2.4.  Use method 'subIndex' instead!") map (const typename GV::template Codim<0>::Entity& e, int i, unsigned int codim) const
    {
      GeometryType gt=ReferenceElements<double,GV::dimension>::general(e.type()).type(i,codim);
      assert(layout.contains(gt));
      return is.subIndex(e, i, codim) + offset[GlobalGeometryTypeIndex::index(gt)];
    }

    /** @brief Map subentity of codim 0 entity to array index.

       \param e Reference to codim 0 entity.
       \param i Number of subentity of e
       \param codim Codimension of the subentity
       \return An index in the range 0 ... Max number of entities in set - 1.
     */
    Index subIndex (const typename GV::template Codim<0>::Entity& e, int i, unsigned int codim) const
    {
      GeometryType gt=ReferenceElements<double,GV::dimension>::general(e.type()).type(i,codim);
      assert(layout.contains(gt));
      return is.subIndex(e, i, codim) + offset[GlobalGeometryTypeIndex::index(gt)];
    }

    /** @brief Return total number of entities in the entity set managed by the mapper.

       This number can be used to allocate a vector of data elements associated with the
       entities of the set. In the parallel case this number is per process (i.e. it
       may be different in different processes).

       \return Size of the entity set.
     */
    int size () const
    {
      return n;
    }

    /** @brief Returns true if the entity is contained in the index set

       \param e Reference to entity
       \param result integer reference where corresponding index is  stored if true
       \return true if entity is in entity set of the mapper
     */
    template<class EntityType>
    bool contains (const EntityType& e, Index& result) const
    {
      if(!is.contains(e) || !layout.contains(e.type()))
      {
        result = 0;
        return false;
      }
      result = map(e);
      return true;
    }

    /** @brief Returns true if the entity is contained in the index set

       \param e Reference to codim 0 entity
       \param i subentity number
       \param cc subentity codim
       \param result integer reference where corresponding index is  stored if true
       \return true if entity is in entity set of the mapper
     */
    bool contains (const typename GV::template Codim<0>::Entity& e, int i, int cc, Index& result) const
    {
      GeometryType gt=ReferenceElements<double,GV::dimension>::general(e.type()).type(i,cc);
      if (not layout.contains(gt))
        return false;
      result = is.subIndex(e, i, cc) + offset[GlobalGeometryTypeIndex::index(gt)];
      return true;
    }

    /** @brief Recalculates map after mesh adaptation
     */
    void update ()
    {
      n = 0;

      for (unsigned int codim = 0; codim <= GV::dimension; ++codim)
      {
        // walk over all geometry types in the codimension
        typedef typename GV::IndexSet::Types GTV;
        GTV gtv = is.types(codim);
        for (typename GTV::const_iterator it = gtv.begin(); it != gtv.end(); ++it)
        {
          // if the geometry type is contained in the layout, increment offset
          if (layout.contains(*it))
          {
            offset[GlobalGeometryTypeIndex::index(*it)] = n;
            n += is.size(*it);
          }
        }
      }
    }

  private:
    // number of data elements required
    unsigned int n;
    // GridView is needed to keep the IndexSet valid
    const GV gridView;
    const typename GV::IndexSet& is;
    // provide an array for the offsets
    std::vector<int> offset;
    mutable Layout<GV::dimension> layout;     // get layout object
  };

  //////////////////////////////////////////////////////////////////////
  //
  //  Leaf and level mapper
  //

  /** @brief Multiple codim and multiple geometry type mapper for leaf entities.

     This mapper uses all leaf entities of a certain codimension as its entity set.

     \tparam G      A %Dune grid type.
     \tparam Layout A helper class template which determines which types of
                 entities are mapped by this mapper.  See
                 MultipleCodimMultipleGeomTypeMapper for how exactly this
                 template should look.
   */
  template <typename G, template<int> class Layout>
  class LeafMultipleCodimMultipleGeomTypeMapper
    : public MultipleCodimMultipleGeomTypeMapper<typename G::LeafGridView,Layout>
  {
    typedef MultipleCodimMultipleGeomTypeMapper<typename G::LeafGridView,
        Layout> Base;
  public:
    /** @brief The constructor
         @param grid A reference to a grid.
     */
    LeafMultipleCodimMultipleGeomTypeMapper (const G& grid)
      : Base(grid.leafGridView())
    {}

    /** @brief The constructor
     *
     * Use this constructor to provide a custom layout object e.g. not
     * using the default constructor.
     *
     * @param grid A reference to a grid.
     * @param layout A layout object
     */
    LeafMultipleCodimMultipleGeomTypeMapper (const G& grid, const Layout<G::dimension> layout)
      : Base(grid.leafGridView(),layout)
    {}

  };

  /** @brief Multiple codim and multiple geometry type mapper for entities of one level.


     This mapper uses all entities of a certain codimension on a given level as its entity set.

     \tparam G      A %Dune grid type.
     \tparam Layout A helper class template which determines which types of
                 entities are mapped by this mapper.  See
                 MultipleCodimMultipleGeomTypeMapper for how exactly this
                 template should look.
   */
  template <typename G, template<int> class Layout>
  class LevelMultipleCodimMultipleGeomTypeMapper
    : public MultipleCodimMultipleGeomTypeMapper<typename G::LevelGridView,Layout> {
    typedef MultipleCodimMultipleGeomTypeMapper<typename G::LevelGridView,
        Layout> Base;
  public:
    /** @brief The constructor
         @param grid A reference to a grid.
         @param level A valid level of the grid.
     */
    LevelMultipleCodimMultipleGeomTypeMapper (const G& grid, int level)
      : Base(grid.levelGridView(level))
    {}

    /** @brief The constructor
     *
     * Use this constructor to provide a custom layout object e.g. not
     * using the default constructor.
     *
     * @param grid A reference to a grid.
     * @param level A valid level of the grid.
     * @param layout A layout object
     */
    LevelMultipleCodimMultipleGeomTypeMapper (const G& grid, int level, const Layout<G::dimension> layout)
      : Base(grid.levelGridView(level),layout)
    {}

  };

  /** @} */
}
#endif


==> anc/xt-super/dune-grid/dune/grid/common/partitionset.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_COMMON_PARTITIONSET_HH
#define DUNE_GRID_COMMON_PARTITIONSET_HH

#include <dune/common/typetraits.hh>
#include <dune/common/std/constexpr.hh>
#include <dune/grid/common/gridenums.hh>

namespace Dune {

  /**
   * \addtogroup GIRelatedTypes
   * \{
   */

  namespace {

    // Simple TMP to deduce partition iterator type from set of partitions.
    template<unsigned int partitions>
    struct derive_partition_iterator_type
    {
      // We did not match any specialization, bail out...
      static_assert(AlwaysFalse<std::integral_constant<unsigned int,partitions> >::value,
                    "There is no partition iterator for this combination of entity partitions");
    };


    // specializations of derive_partition_iterator_type for existing PartitionIteratorTypes

    template<>
    struct derive_partition_iterator_type<
      (1 << InteriorEntity)
        >
        : public std::integral_constant<PartitionIteratorType,Interior_Partition>
    {};

    template<>
    struct derive_partition_iterator_type<
      (1 << InteriorEntity) |
      (1 << BorderEntity)
      >
      : public std::integral_constant<PartitionIteratorType,InteriorBorder_Partition>
    {};

    template<>
    struct derive_partition_iterator_type<
      (1 << InteriorEntity) |
      (1 << BorderEntity) |
      (1 << OverlapEntity)
      >
      : public std::integral_constant<PartitionIteratorType,Overlap_Partition>
    {};

    template<>
    struct derive_partition_iterator_type<
      (1 << InteriorEntity) |
      (1 << BorderEntity) |
      (1 << OverlapEntity) |
      (1 << FrontEntity)
      >
      : public std::integral_constant<PartitionIteratorType,OverlapFront_Partition>
    {};

    template<>
    struct derive_partition_iterator_type<
      (1 << InteriorEntity) |
      (1 << BorderEntity) |
      (1 << OverlapEntity) |
      (1 << FrontEntity) |
      (1 << GhostEntity)
      >
      : public std::integral_constant<PartitionIteratorType,All_Partition>
    {};

    template<>
    struct derive_partition_iterator_type<
      (1 << GhostEntity)
        >
        : public std::integral_constant<PartitionIteratorType,Ghost_Partition>
    {};

  } // anonymous namespace


  //! A set of PartitionType values.
  /**
   * PartitionSet cotains a set of PartitionType values fixed at compile time. The contents
   * of the set is encoded in the template parameter partitions, but the exact semantics are
   * an implementation detail. PartitionSets can be combined by adding them up. They also support
   * removing partitions by subtracting them.
   *
   * \tparam partitions  Implementation-defined representation of the partition set.
   */
  template<unsigned int partitions>
  struct PartitionSet
  {
    //! \private The actual representation should not be used outside of the implementation.
    static const unsigned int value = partitions;


    //! Returns a new PartitionSet that also contains the partitions in set.
    template<unsigned int p>
    struct PartitionSet<partitions | p>
    operator+(const PartitionSet<p>& set) const
    {
      return PartitionSet<partitions | p>();
    }

    //! Returns a new PartitionSet that does not contain the partitions in set.
    template<unsigned int p>
    struct PartitionSet<partitions & ~p>
    operator-(const PartitionSet<p>& set) const
    {
      return PartitionSet<partitions & ~p>();
    }

    //! Writes the PartitionSet to an output stream.
    friend std::ostream& operator<<(std::ostream& os, const PartitionSet&)
    {
      unsigned int set = partitions;
      os << "partition set {";
      bool first = true;
      for (unsigned int p = 0; set; set &= ~(1 << p++))
        {
          if (!(set & (1 << p)))
            continue;
          if (!first)
            os << ",";
          first = false;
          os << static_cast<PartitionType>(p);
        }
      os << "}";
      return os;
    }

#if HAVE_CONSTEXPR || DOXYGEN

    //! Returns the PartitionIteratorType that can be used to iterate over the partitions in the set.
    /**
     *
     * \throws  raises a static assertion if the partitions do not correspond to a valid PartitionIteratorType.
     * \since   GCC 4.6 (constexpr)
     */
    static constexpr PartitionIteratorType partitionIterator()
    {
      return derive_partition_iterator_type<partitions>::value;
    }

#endif // HAVE_CONSTEXPR

    //! Tests whether the given PartitionType is contained in this set.
    static DUNE_CONSTEXPR bool contains(PartitionType pt)
    {
      return partitions & (1 << pt);
    }

    //! Tests whether the given PartitionSet is contained in this set.
    template<unsigned int contained_partitions>
    static DUNE_CONSTEXPR bool contains(PartitionSet<contained_partitions>)
    {
      return (partitions & contained_partitions) == contained_partitions;
    }

    //! Tests whether two PartitionsSet are equal.
    template<unsigned int p2>
    DUNE_CONSTEXPR bool operator==(PartitionSet<p2>) const
    {
      return partitions == p2;
    }

    //! Tests whether two PartitionsSet are not equal.
    template<unsigned int p2>
    DUNE_CONSTEXPR bool operator!=(PartitionSet<p2>) const
    {
      return partitions != p2;
    }

  };

  //! Creates a PartitionSet for the given PartitionType.
  /**
   * \related PartitionSet
   */
  template<PartitionType p>
  PartitionSet<(1 << p)> partitionSet()
  {
    return PartitionSet<(1 << p)>();
  }

  //! Predefined PartitionSets for commonly used combinations of parallel grid PartitionTypes.
  namespace Partitions {


#ifdef DOXYGEN

    //! Type of PartitionSet for the interior partition.
    typedef PartitionSet<...> Interior;

    //! Type of PartitionSet for the border partition.
    typedef PartitionSet<...> Border;

    //! Type of PartitionSet for the overlap partition.
    typedef PartitionSet<...> Overlap;

    //! Type of PartitionSet for the front partition.
    typedef PartitionSet<...> Front;

    //! Type of PartitionSet for the ghost partition.
    typedef PartitionSet<...> Ghost;

    //! Type of PartitionSet for the interior and border partitions.
    typedef PartitionSet<...> InteriorBorder;

    //! Type of PartitionSet for the interior, border and overlap partitions.
    typedef PartitionSet<...> InteriorBorderOverlap;

    //! Type of PartitionSet for the interior, border, overlap and front partitions.
    typedef PartitionSet<...> InteriorBorderOverlapFront;

    //! Type of PartitionSet for all partitions.
    typedef PartitionSet<...> All;


    //! PartitionSet for the interior partition.
    Interior interior;

    //! PartitionSet for the border partition.
    Border border;

    //! PartitionSet for the overlap partition.
    Overlap overlap;

    //! PartitionSet for the front partition.
    Front front;

    //! PartitionSet for the ghost partition.
    Ghost ghost;

    //! PartitionSet for the interior and border partitions.
    InteriorBorder interiorBorder;

    //! PartitionSet for the interior, border and overlap partitions.
    InteriorBorderOverlap interiorBorderOverlap;

    //! PartitionSet for the interior, border, overlap and front partitions.
    InteriorBorderOverlapFront interiorBorderOverlapFront;

    //! PartitionSet for all partitions.
     All all;

#else // DOXYGEN

    // First declare the types and objects for individual partitions

    typedef decltype(partitionSet<InteriorEntity>()) Interior;
    typedef decltype(partitionSet<BorderEntity>()) Border;
    typedef decltype(partitionSet<OverlapEntity>()) Overlap;
    typedef decltype(partitionSet<FrontEntity>()) Front;
    typedef decltype(partitionSet<GhostEntity>()) Ghost;

    namespace {

      // place global objects in anonymous namespace to ensure that visibility is
      // restricted to the current translation unit, making it easier for the compiler
      // to eliminate the actual objects and to avoid linking problems

      const Interior interior = {};
      const Border border = {};
      const Overlap overlap = {};
      const Front front = {};
      const Ghost ghost = {};

    }

    // Now we can declare the partition sets that are a result of combining partitions

    typedef decltype(interior + border) InteriorBorder;
    typedef decltype(interior + border + overlap) InteriorBorderOverlap;
    typedef decltype(interior + border + overlap + front) InteriorBorderOverlapFront;
    typedef decltype(interior + border + overlap + front + ghost) All;

    namespace {

      // again, place the global objects in an anonymous namespace

      const InteriorBorder interiorBorder = {};
      const InteriorBorderOverlap interiorBorderOverlap = {};
      const InteriorBorderOverlapFront interiorBorderOverlapFront = {};
      const All all = {};

    }

#endif // DOXYGEN

  } // namespace Partitions

  /**
   * \} group Parallel Grid Partitions
   */

} // namespace Dune

#endif // DUNE_GRID_COMMON_PARTITIONSET_HH


==> anc/xt-super/dune-grid/dune/grid/common/rangegenerators.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_COMMON_RANGEGENERATORS_HH
#define DUNE_GRID_COMMON_RANGEGENERATORS_HH

#include <dune/common/iteratorrange.hh>
#include <dune/geometry/dimension.hh>
#include <dune/grid/common/gridenums.hh>
#include <dune/grid/common/partitionset.hh>

namespace Dune
{

#ifdef DOXYGEN

  /**
   * \addtogroup GIIteration
   * \brief Iterator ranges for entities and intersections to support iteration with range-based for loops.
   *
   * Iterating over sets of entities or intersections is one of the most common operations when
   * writing DUNE code. The grid interface implements this in the standard C++ ways by providing
   * iterators and matching begin() and end() methods, but their usage can be rather unwieldy.
   *
   * This page describes a much simpler alternative based on a C++11 feature called range-based for loop.
   *
   * <h2>Range-based for loop</h2>
   *
   * \note Range-based for loops are availabe in GCC 4.6+, Clang 3.2+ and Intel ICC 13+.
   *
   * A range-based for loop is a short-hand way of iterating over any object that provides the standard
   * begin() and end() methods. It looks like this:
   *
   * \code
   * for (auto&& i : vec)
   *   i *= 2;
   * \endcode
   *
   * This code will multiply all entries of `vec` by 2. The loop head always looks like `for (<type> <variable-name> : <container>)`.
   * You can also specify the exact type of the variable, but it is normally much easier to let the compiler
   * do that for you using `auto`.
   *
   * \note Due to a number of upcoming changes to our grid interface, you should **always**
   *       use `auto&&` to capture the Entity / Intersection type. Otherwise, your code will
   *       break after the release of DUNE 2.4!
   *
   * For those interested in the technical details, the compiler has translated the loop into
   * something resembling this (not quite, but we'll forget about the minor details here):
   *
   * \code
   * for (auto it = vec.begin(),
   *        end = vec.end();
   *      it != end;
   *      ++it)
   * {
   *   auto&& i = *it;
   *   i *= 2;
   * }
   * \endcode
   *
   * For further details, see e.g. http://en.cppreference.com/w/cpp/language/range-for.
   *
   * <h2>Entities</h2>
   *
   * You cannot simply iterate over all entities of a GridView by passing it to a range-based for loop,
   * simply because you cannot (and probably do not want to) iterator over *all* of its entities. Instead,
   * algorithms typically have to iterate over all entities with a particular codimension, e.g. over all
   * grid cells. The functions listed at the top of this page allow you to do just this. Assuming you have
   * a GridView `gv`, you can iterate over its cells and vertices like this:
   *
   * \code
   * // iterate over cells
   * for (auto&& cell : elements(gv))
   * {
   *   std::cout << "Cell " << gv.indexSet().index(cell) << " is centered at "
   *             << cell.geometry().center() << std::endl;
   * }
   * // iterate over vertices
   * for (auto&& vertex : vertices(gv))
   * {
   *   std::cout << "Vertex " << gv.indexSet().index(vertex) << " at "
   *             << vertex.geometry().center() << std::endl;
   * }
   * \endcode
   *
   * \note As explained above, **always** use `auto&&` for the type of the Entity!
   *
   * There are also functions for iterating over facets() and edges() as well as generic entities() functions,
   * which allow you to specify a numeric codimension or dimension.
   *
   * If you are using Dune for parallel computations, you probably know that the GridView offers iterators with
   * different \link PartitionIteratorType PartitionIteratorTypes\endlink. Those are also supported with range-based
   * for loops: By default, the functions above will iterate over all entities (Dune::All_Partition), but they
   * accept an additional parameter for selecting a different set of partitions. This parameter is of type
   * Dune::PartitionSet. You can find pre-instantiated objects for all partitions and allowed combinations in the
   * namespace Dune::Partitions. Using those objects, you can iterate over all interior and border vertices like
   * this:
   *
   * \code
   * // use prebuild PartitionSet
   * for (auto&& vertex : vertices(gv,Dune::Partitions::interiorBorder))
   * {
   *    ...
   * }
   * // construct PartitionSet by combining partitions
   * for (auto&& vertex : vertices(gv,Dune::Partitions::interior + Dune::Partitions::border))
   * {
   *    ...
   * }
   * \endcode
   *
   * <h2>Intersections</h2>
   *
   * If you want to iterate over the \link Intersection intersections \endlink of an Entity, you can
   * use the function intersections() to obtain a range that is suitable for a range-based for loop.
   * Intersections are always defined with respect to a GridView; for further information, see the discussion
   * on locally refined grids.
   *
   * As an example, the following code counts the number of boundary intersections for a given GridView `gv`:
   *
   * \code
   * std::size_t count = 0;
   * for (auto&& e : elements(gv))
   * {
   *   do_stuff();
   *   for (auto&& i : intersections(gv,e))
   *   {
   *     if (e.boundary())
   *       ++count;
   *   }
   * }
   * \endcode
   *
   * <h1>Information for grid implementors</h1>
   *
   * <h2>Custom range implementations</h2>
   *
   * The default implementation of the range generator functions calls the correct begin() and end()
   * methods on the GridView / the Entity and stores the iterators returned by these methods in an
   * IteratorRange object which is then returned by value (as a temporary object). While any overhead
   * associated with this process will normally be negligible compared with the ensuing grid traversal,
   * you can guarantee optimal performance by making sure that your iterators are move-constructible and
   * move-assignable.
   * If, for some reason, you don't want to rely on this default implementation, you only have to provide
   * an overload for the function `entities(const GV&, Dune::Codim<cd>, Dune::PartitionSet<ps>)`. All
   * other functions simply forward to this single function. Apart from that, you will of course have
   * to overload `intersections()` and `descendantElements()` as well - those are entirely separate.
   *
   * <h2>ADL lookup for grids in non-standard namespaces</h2>
   *
   * The range generator functions described on this page are found by means of argument-dependent
   * lookup (ADL). That way, users don't have to explicitly specify the namespace when using those
   * functions.
   *
   * Making ADL work does however require some care from grid implementors who are developing grids
   * which are not placed in the namespace `Dune`. More precisely, the GridView and the Entity classes
   * have to be in that namespace. If you are using the default facade classes, you don't have to worry
   * about this fact (the facade classes are in the correct namespace), but if your implementation
   * does not use those facades, you will have to import the functions on this page into the namespace
   * of your GridView and / or Entity classes to make ADL work:
   *
   * \code
   * namespace MyAweSomeGrid {
   *
   *   using Dune::entities;
   *   using Dune::elements;
   *   using Dune::facets;
   *   using Dune::edges;
   *   using Dune::vertices;
   *   using Dune::descendantElements;
   *   using Dune::intersections;
   *
   *   ...
   *
   * }
   * \endcode
   *
   * Of course, you can also reimplement all functions in your own namespace, but that's probably
   * a bad idea...
   *
   * \{
   */


  // *****************************************************************************************
  // Doxygen documentation
  // *****************************************************************************************
  //
  // In the following, the range generating functions are documented for Doxygen; the actual
  // implementations are further down in this file and hidden from Doxygen.
  // The main reason for this split are the return types of those functions, which either contain
  // long type listings to obtain the iterator type or (in the case of the forwarded functions
  // use the new-style function syntax and calculate the return type using decltype. In both cases,
  // Doxygen generates function signatures that are very confusing to the average user.
  //
  // *****************************************************************************************



  //! \name Common entity ranges
  //! \brief Entity ranges for common entity types. If in doubt, use one of these.
  //! \{


  //! Iterates over all elements / cells (entities with codimension 0) of a GridView.
  /**
   * This functions returns an object representing the range of *elements* or *cells*
   * contained in the GridView gv. The main purpose of this function is to enable iteration
   * over those entities by means of a range-based for loop.
   *
   * Example:
   *
   * \code
   * // iterate over all cells in the LeafGridView
   * auto gv = grid.leafGridView();
   * for (auto&& e : elements(gv))
   * {
   *   std::cout << e.geometry().center() << std::endl;
   * }
   * \endcode
   *
   * \remark This is the default version of the elements() function. It will always iterate over all
   *         elements in the GridView, regardless of their Dune::PartitionType. If you are interested
   *         in cells with specific PartitionType(s), use elements(const GV&,PartitionSet<partitions>)
   *         instead.
   *
   * \sa elements(const GV&,PartitionSet<partitions>)
   *
   * \since      GCC 4.6
   * \relates    GridView
   * \param gv   a GridView object that contains the elements.
   * \returns    an unspecified object that is guaranteed to fulfil the interface
   *             of IteratorRange and that can be iterated over using a range-based
   *             for loop.
   */
  template<typename GV>
  inline IteratorRange<...> elements(const GV& gv);


  //! Iterates over all facets (entities with codimension 1) of a GridView.
  /**
   * This functions returns an object representing the range of *facets*
   * contained in the GridView gv. The main purpose of this function is to enable iteration
   * over those entities by means of a range-based for loop.
   *
   * Example:
   *
   * \code
   * // iterate over all facets in the LeafGridView
   * auto gv = grid.leafGridView();
   * for (auto&& e : facets(gv))
   * {
   *   std::cout << e.geometry().center() << std::endl;
   * }
   * \endcode
   *
   * \remark This is the default version of the facets() function. It will always iterate over all
   *         elements in the GridView, regardless of their Dune::PartitionType. If you are interested
   *         in cells with specific PartitionType(s), use facets(const GV&,PartitionSet<partitions>)
   *         instead.
   *
   * \sa facets(const GV&,PartitionSet<partitions>)
   *
   * \since      GCC 4.6
   * \relates    GridView
   * \param gv   a GridView object that contains the facets.
   * \returns    an unspecified object that is guaranteed to fulfil the interface
   *             of IteratorRange and that can be iterated over using a range-based
   *             for loop.
   */
  template<typename GV>
  inline IteratorRange<...> facets(const GV& gv);


  //! Iterates over all edges (entities with dimension 1) of a GridView.
  /**
   * This functions returns an object representing the range of *edges*
   * contained in the GridView gv. The main purpose of this function is to enable iteration
   * over those entities by means of a range-based for loop.
   *
   * Example:
   *
   * \code
   * // iterate over all edges in the LeafGridView
   * auto gv = grid.leafGridView();
   * for (auto&& e : edges(gv))
   * {
   *   std::cout << e.geometry().center() << std::endl;
   * }
   * \endcode
   *
   * \remark This is the default version of the edges() function. It will always iterate over all
   *         elements in the GridView, regardless of their Dune::PartitionType. If you are interested
   *         in cells with specific PartitionType(s), use edges(const GV&,PartitionSet<partitions>)
   *         instead.
   *
   * \sa edges(const GV&,PartitionSet<partitions>)
   *
   * \since      GCC 4.6
   * \relates    GridView
   * \param gv   a GridView object that contains the edges.
   * \returns    an unspecified object that is guaranteed to fulfil the interface
   *             of IteratorRange and that can be iterated over using a range-based
   *             for loop.
   */
  template<typename GV>
  inline IteratorRange<...> edges(const GV& gv);


  //! Iterates over all vertices (entities with dimension 0) of a GridView.
  /**
   * This functions returns an object representing the range of *vertices*
   * contained in the GridView gv. The main purpose of this function is to enable iteration
   * over those entities by means of a range-based for loop.
   *
   * Example:
   *
   * \code
   * // iterate over all vertices in the LeafGridView
   * auto gv = grid.leafGridView();
   * for (auto&& e : vertices(gv))
   * {
   *   std::cout << e.geometry().center() << std::endl;
   * }
   * \endcode
   *
   * \remark This is the default version of the vertices() function. It will always iterate over all
   *         elements in the GridView, regardless of their Dune::PartitionType. If you are interested
   *         in cells with specific PartitionType(s), use vertices(const GV&,PartitionSet<partitions>)
   *         instead.
   *
   * \sa vertices(const GV&,PartitionSet<partitions>)
   *
   * \since      GCC 4.6
   * \relates    GridView
   * \param gv   a GridView object that contains the vertices.
   * \returns    an unspecified object that is guaranteed to fulfil the interface
   *             of IteratorRange and that can be iterated over using a range-based
   *             for loop.
   */
  template<typename GV>
  inline IteratorRange<...> vertices(const GV& gv);


  //! \}



  //! \name Intersection Range
  //! \brief Iterator range for \link Intersection intersections \endlink.
  //! \{

  //! Iterates over all \link Intersection Intersections \endlink of an Entity with respect to the given GridView.
  /**
   * This functions returns an object representing the range of `Intersection`s of the Entity
   * e with respect to the GridView gv. The main purpose of this function is to enable
   * iteration over those intersections by means of a range-based for loop:
   *
   * \code
   * // iterate over all intersections of an entity with respect to the LeafGridView
   * auto gv = grid.leafGridView();
   * auto&& entity = ...; // get an entity from somewhere
   * for (auto&& i : intersections(gv,entity))
   * {
   *   std::cout << i.geometry().center() << std::endl;
   * }
   * \endcode
   *
   * \since      GCC 4.6
   * \relates    GridView
   * \relates    Entity
   * \param gv   the GridView to use for determining interior intesections.
   * \param e    the Entity whose intersections should be iterated over.
   * \returns    an unspecified object that is guaranteed to fulfil the interface
   *             of IteratorRange and that can be iterated over using a range-based
   *             for loop.
   */
  template<typename GV, typename Entity>
  inline IteratorRange<...> intersections(const GV& gv, const Entity& e);


  //! \}



  //! \name Hierarchic Entity range
  //! \brief Iterator range for hierarchic access to the more-refined entities that result from the subdivision of a given element.
  //! \{


  //! Iterates over all descendant elements of the given element up to a maximum level.
  /**
   * This functions returns an object representing the range of descendat elements of the
   * element (Entity with codimension 0) e. The main purpose of this function is to enable
   * iteration over those descendants by means of a range-based for loop:
   *
   * \code
   * // iterate over all descendants of an entity
   * auto&& entity = ...; // get an entity from somewhere
   * for (auto&& e : descendantElements(entity,grid.maxLevel()))
   * {
   *   std::cout << e.geometry().center() << std::endl;
   * }
   * \endcode
   *
   * \note This function only works for elements (entities with codimension 0). Attempting to
   *       call this function with an entity of higher codimension will result in a compile
   *       time error.
   *
   * \since      GCC 4.6
   * \relates         Entity
   * \param e         the Entity whose descendants should be iterated over.
   * \param maxLevel  the maximum grid level for which to return descendants. Elements with
   *                  `level > maxLevel` will be omitted from the range.
   * \returns         an unspecified object that is guaranteed to fulfil the interface
   *                  of IteratorRange and that can be iterated over using a range-based
   *                  for loop.
   */
  template<typename Entity>
  inline IteratorRange<...> descendantElements(const Entity& e, int maxLevel);
  // Entity<int dim, class GridImp, template<int,int,class> class EntityImp>

  //! \}



  //! \name Entity ranges with (co)dimension template argument
  //! \brief Entity ranges which allow specifying the codimension / dimension as a numeric template parameter.
  //! \{


  //! Iterates over all entities of a GridView with the given codimension.
  /**
   * This functions returns an object representing the range of entities of codimension
   * cd contained in the GridView gv. The main purpose of this function is to enable iteration
   * over those entities by means of a range-based for loop:
   *
   * \code
   * // iterate over all cells in the LeafGridView
   * auto gv = grid.leafGridView();
   * for (auto&& e : entities(gv,Dune::Codim<0>()))
   * {
   *   std::cout << e.geometry().center() << std::endl;
   * }
   * \endcode
   *
   * \remark This function allows you to write loops that are parameterized on the codimension of
   *         the entities. While this allows for extra flexibility (for e.g. some codimension-agnostic
   *         algorithms), it reduces the code readibility. If you don't need this flexibility, consider
   *         using elements(), facets(), edges() or vertices() instead.
   *
   * \remark This is the default version of the entities() function. It will always iterate over all
   *         entities in the GridView, regardless of their Dune::PartitionType. If you are interested
   *         in entities with specific PartitionType(s), use
   *         entities(const GV&,Codim<codim>,PartitionSet<partitions>) instead.
   *
   * \remark If you have to iterate over entities with a specific *dimension*, consider using
   *         entities(const GV&,Dim<dim>) instead to improve the readability of your code.
   *
   * \sa entities(const GV&,Codim<codim>,PartitionSet<partitions>)
   * \sa entities(const GV&,Dim<dim>)
   *
   * \since      GCC 4.6
   * \relates    GridView
   * \param gv   a GridView object that contains the entities.
   * \param cd   a Codim object that is used to specify the codimension of the entities by means
   *             of its template parameter.
   * \returns    an unspecified object that is guaranteed to fulfil the interface
   *             of IteratorRange and that can be iterated over using a range-based
   *             for loop.
   */
  template<typename GV, int codim>
  inline IteratorRange<...> entities(const GV& gv, Codim<codim> cd);


  //! Iterates over all entities of a GridView with the given dimension.
  /**
   * This functions returns an object representing the range of entities of dimension
   * d contained in the GridView gv. The main purpose of this function is to enable iteration
   * over those entities by means of a range-based for loop.
   *
   * Example:
   *
   * \code
   * // iterate over all edges in the LeafGridView
   * auto gv = grid.leafGridView();
   * for (auto&& e : entities(gv,Dune::Dim<1>()))
   * {
   *   std::cout << e.geometry().center() << std::endl;
   * }
   * \endcode

   * \remark This function allows you to write loops that are parameterized on the codimension of
   *         the entities. While this allows for extra flexibility (for e.g. some codimension-agnostic
   *         algorithms), it reduces the code readibility. If you don't need this flexibility, consider
   *         using elements(), facets(), edges() or vertices() instead.
   *
   * \remark This is the default version of the entities() function. It will always iterate over all
   *         entities in the GridView, regardless of their Dune::PartitionType. If you are interested
   *         in entities with specific PartitionType(s), use
   *         entities(const GV&,Dim<dim>,PartitionSet<partitions>) instead.
   *
   * \remark If you have to iterate over entities with a specific *codimension*, consider using
   *         entities(const GV&,Codim<codim>) instead to improve the readability of your code.
   *
   * \sa entities(const GV&,Dim<dim>,PartitionSet<partitions>)
   * \sa entities(const GV&,Codim<codim>)
   *
   * \since      GCC 4.6
   * \relates    GridView
   * \param gv   a GridView object that contains the entities.
   * \param d    a Dim object that is used to specify the dimension of the entities by means
   *             of its template parameter.
   * \returns    an unspecified object that is guaranteed to fulfil the interface
   *             of IteratorRange and that can be iterated over using a range-based
   *             for loop.
   */
  template<typename GV, int dim>
  inline IteratorRange<...> entities(const GV& gv, Dim<dim> d);

  //! \}



  //! \name Common entity ranges for non-standard parallel partitions
  //! \brief The following Entity ranges make it possible to specify a PartitionSet which is sometimes needed in parallel code.
  //! \{


  //! Iterates over all elements / cells (entities with codimension 0) of a GridView that belong to the given PartitionSet.
  /**
   * This functions returns an object representing the range of *elements* or *cells* contained
   * in the GridView gv which belong to the PartitionSet ps. The main purpose of this function
   * is to enable iteration over those entities by means of a range-based for loop.
   *
   * Example:
   *
   * \code
   * // iterate over all ghost cells in the LeafGridView
   * auto gv = grid.leafGridView();
   * for (auto&& e : elements(gv,Dune::Partitions::ghost))
   * {
   *   std::cout << e.geometry().center() << std::endl;
   * }
   * \endcode
   *
   * \sa elements(const GV&)
   *
   * \since      GCC 4.6
   * \relates    GridView
   * \param gv   a GridView object that contains the elements.
   * \param ps   a PartitionSet object that is used to specify the set of Dune::PartitionType to which
   *             the elements must belong.
   * \returns    an unspecified object that is guaranteed to fulfil the interface
   *             of IteratorRange and that can be iterated over using a range-based
   *             for loop.
   */
  template<typename GV, unsigned int partitions>
  inline IteratorRange<...> elements(const GV& gv, PartitionSet<partitions> ps);


  //! Iterates over all facets (entities with codimension 1) of a GridView that belong to the given PartitionSet.
  /**
   * This functions returns an object representing the range of *facets* contained
   * in the GridView gv which belong to the PartitionSet ps. The main purpose of this function
   * is to enable iteration over those entities by means of a range-based for loop.
   *
   * Example:
   *
   * \code
   * // iterate over all interior and border facets in the LeafGridView
   * auto gv = grid.leafGridView();
   * for (auto&& e : facets(gv,Dune::Partitions::interiorBorder))
   * {
   *   std::cout << e.geometry().center() << std::endl;
   * }
   * \endcode
   *
   * \sa facets(const GV&)
   *
   * \since      GCC 4.6
   * \relates    GridView
   * \param gv   a GridView object that contains the facets.
   * \param ps   a PartitionSet object that is used to specify the set of Dune::PartitionType to which
   *             the facets must belong.
   * \returns    an unspecified object that is guaranteed to fulfil the interface
   *             of IteratorRange and that can be iterated over using a range-based
   *             for loop.
   */
  /**
   * \relates GridView
   */
  template<typename GV, unsigned int partitions>
  inline IteratorRange<...> facets(const GV& gv, PartitionSet<partitions> ps);


  //! Iterates over all edges (entities with dimension 1) of a GridView that belong to the given PartitionSet.
  /**
   * This functions returns an object representing the range of *edges* contained
   * in the GridView gv which belong to the PartitionSet ps. The main purpose of this function
   * is to enable iteration over those entities by means of a range-based for loop.
   *
   * Example:
   *
   * \code
   * // iterate over all interior edges in the LeafGridView
   * auto gv = grid.leafGridView();
   * for (auto&& e : edges(gv,Dune::Partitions::interior))
   * {
   *   std::cout << e.geometry().center() << std::endl;
   * }
   * \endcode
   *
   * \sa edges(const GV&)
   *
   * \since      GCC 4.6
   * \relates    GridView
   * \param gv   a GridView object that contains the edges.
   * \param ps   a PartitionSet object that is used to specify the set of Dune::PartitionType to which
   *             the edges must belong.
   * \returns    an unspecified object that is guaranteed to fulfil the interface
   *             of IteratorRange and that can be iterated over using a range-based
   *             for loop.
   */
  template<typename GV, unsigned int partitions>
  inline IteratorRange<...> edges(const GV& gv, PartitionSet<partitions> ps);


  //! Iterates over all vertices (entities with dimension 0) of a GridView that belong to the given PartitionSet.
  /**
   * This functions returns an object representing the range of *vertices* contained
   * in the GridView gv which belong to the PartitionSet ps. The main purpose of this function
   * is to enable iteration over those entities by means of a range-based for loop.
   *
   * Example:
   *
   * \code
   * // iterate over all interior vertices in the LeafGridView
   * auto gv = grid.leafGridView();
   * for (auto&& e : vertices(gv,Dune::Partitions::interior))
   * {
   *   std::cout << e.geometry().center() << std::endl;
   * }
   * \endcode
   *
   * \sa vertices(const GV&)
   *
   * \since      GCC 4.6
   * \relates    GridView
   * \param gv   a GridView object that contains the vertices.
   * \param ps   a PartitionSet object that is used to specify the set of Dune::PartitionType to which
   *             the vertices must belong.
   * \returns    an unspecified object that is guaranteed to fulfil the interface
   *             of IteratorRange and that can be iterated over using a range-based
   *             for loop.
   */
  template<typename GV, unsigned int partitions>
  inline IteratorRange<...> vertices(const GV& gv, PartitionSet<partitions> ps);

  //! \}



  //! \name Generic entity ranges for non-standard parallel partitions
  //! \brief These Entity ranges allow for the maximum flexibility; they are parameterized on both the co(cimension) and the parallel PartitionSet.
  //! \{


  //! Iterates over all entities of a GridView with the given codimension that belong to the given PartitionSet.
  /**
   * This functions returns an object representing the range of entities of codimension cd contained
   * in the GridView gv which belong to the PartitionSet ps. The main purpose of this function is to
   * enable iteration over those entities by means of a range-based for loop:
   *
   * \code
   * // iterate over all interior and border cells in the LeafGridView
   * auto gv = grid.leafGridView();
   * for (auto&& e : entities(gv,Dune::Codim<0>(),Dune::Partitions::interiorBorder))
   * {
   *   std::cout << e.geometry().center() << std::endl;
   * }
   * \endcode
   *
   * \remark This function allows you to write loops that are parameterized on the codimension of
   *         the entities. While this allows for extra flexibility (for e.g. some codimension-agnostic
   *         algorithms), it reduces the code readibility. If you don't need this flexibility, consider
   *         using elements(), facets(), edges() or vertices() instead.
   *
   * \remark If you have to iterate over entities with a specific *dimension*, consider using
   *         entities(const GV&,Dim<dim>,PartitionSet<partitions>) instead to improve the readability
   *         of your code.
   *
   * \sa entities(const GV&,Codim<codim>)
   * \sa entities(const GV&,Dim<dim>,PartitionSet<partitions>)
   *
   * \since      GCC 4.6
   * \relates    GridView
   * \param gv   a GridView object that contains the entities.
   * \param cd   a Codim object that is used to specify the codimension of the entities by means
   *             of its template parameter.
   * \param ps   a PartitionSet object that is used to specify the set of Dune::PartitionType to which
   *             the entities must belong.
   * \returns    an unspecified object that is guaranteed to fulfil the interface
   *             of IteratorRange and that can be iterated over using a range-based
   *             for loop.
   */
  template<typename GV, int codim, unsigned int partitions>
  inline IteratorRange<...> entities(const GV& gv gv, Codim<codim> cd, PartitionSet<partitions> ps);


  //! Iterates over all entities of a GridView with the given dimension that belong to the given PartitionSet.
  /**
   * This functions returns an object representing the range of entities of dimension d contained
   * in the GridView gv which belong to the PartitionSet ps. The main purpose of this function is to
   * enable iteration over those entities by means of a range-based for loop:
   *
   * \code
   * // iterate over all interior and border edges in the LeafGridView
   * auto gv = grid.leafGridView();
   * for (auto&& e : entities(gv,Dune::Dim<1>(),Dune::Partitions::interiorBorder))
   * {
   *   std::cout << e.geometry().center() << std::endl;
   * }
   * \endcode
   *
   * \remark This function allows you to write loops that are parameterized on the dimension of
   *         the entities. While this allows for extra flexibility (for e.g. some codimension-agnostic
   *         algorithms), it reduces the code readibility. If you don't need this flexibility, consider
   *         using elements(), facets(), edges() or vertices() instead.
   *
   * \remark If you have to iterate over entities with a specific *codimension*, consider using
   *         entities(const GV&,Codim<codim>,PartitionSet<partitions>) instead to improve the readability
   *         of your code.
   *
   * \sa entities(const GV&,Dim<dim>)
   * \sa entities(const GV&,Codim<codim>,PartitionSet<partitions>)
   *
   * \since      GCC 4.6
   * \relates    GridView
   * \param gv   a GridView object that contains the entities.
   * \param d    a Dim object that is used to specify the dimension of the entities by means
   *             of its template parameter.
   * \param ps   a PartitionSet object that is used to specify the set of Dune::PartitionType to which
   *             the entities must belong.
   * \returns    an unspecified object that is guaranteed to fulfil the interface
   *             of IteratorRange and that can be iterated over using a range-based
   *             for loop.
   */
  template<typename GV, int dim, unsigned int partitions>
  inline IteratorRange<...> entities(const GV& gv, Dim<dim> d, PartitionSet<partitions> ps);


  //! \}


#else // DOXYGEN

// only make the implementations available on new compilers - there is a really nasty bug in GCC 4.4...
#if HAVE_RANGE_BASED_FOR

  // ******************************************************************************************
  // Implementations
  // ******************************************************************************************


  /**
   * Master entity range implementation - all other functions that return an entity range eventually
   * end up calling this function. The return type of this function is forwarded by those other functions
   * with the help of decltype.
   *
   * It is thus possible for a grid to use a different type of iterator range object by overloading
   * or partially specializing this single function. The specialization has to be placed either in the
   * Dune namespace or in the namespace of the GridView object.
   */
  template<typename GV, int codim, unsigned int partitions>
  inline IteratorRange<
    typename GV::template Codim<codim>::template Partition<
      derive_partition_iterator_type<partitions>::value
      >::Iterator
    >
  entities(const GV& gv, Codim<codim>, PartitionSet<partitions>)
  {
    static_assert(0 <= codim && codim <= GV::dimension, "invalid codimension for given GridView");
    const PartitionIteratorType pit = derive_partition_iterator_type<partitions>::value;
    typedef IteratorRange<
      typename GV::template Codim<codim>::template Partition<pit>::Iterator
      > return_type;
    return return_type(gv.template begin<codim,pit>(),gv.template end<codim,pit>());
  }

  /**
   * Entity range implementation without PartitionSet parameter. The default implementation obtains the
   * standard iterators by calling begin() and end() without specifying a partition type. This makes it
   * possible to have user-defined GridView-like objects with a different default partition.
   *
   * All other functions without PartitionSet parameter forward to this function.
   */
  template<typename GV, int codim>
  inline IteratorRange<
    typename GV::template Codim<codim>::Iterator
    >
  entities(const GV& gv, Codim<codim>)
  {
    static_assert(0 <= codim && codim <= GV::dimension, "invalid codimension for given GridView");
    typedef IteratorRange<
      typename GV::template Codim<codim>::Iterator
      > return_type;
    return return_type(gv.template begin<codim>(),gv.template end<codim>());
  }

  /**
   * Hierarchic entity range implementation.
   */
  template<typename Entity>
  inline IteratorRange<typename Entity::HierarchicIterator> descendantElements(const Entity& e, int maxLevel)
  {
    typedef IteratorRange<typename Entity::HierarchicIterator> return_type;
    return return_type(e.hbegin(maxLevel),e.hend(maxLevel));
  }

  /**
   * Intersection range implementation.
   */
  template<typename GV, typename Entity>
  inline IteratorRange<typename GV::IntersectionIterator> intersections(const GV& gv, const Entity& e)
  {
    return IteratorRange<typename GV::IntersectionIterator>(gv.ibegin(e),gv.iend(e));
  }


  /**
   * Remaining implementations - these are mostly copy and paste and making sure to forward to the
   * correct function.
   */

  template<typename GV, int dim, unsigned int partitions>
  inline auto entities(const GV& gv, Dim<dim>, PartitionSet<partitions>)
    -> decltype(entities(gv,Codim<GV::dimension - dim>(),PartitionSet<partitions>()))
  {
    static_assert(0 <= dim && dim <= GV::dimension, "invalid dimension for given GridView");
    return entities(gv,Codim<GV::dimension - dim>(),PartitionSet<partitions>());
  }

  template<typename GV, int dim>
  inline auto entities(const GV& gv, Dim<dim>)
    -> decltype(entities(gv,Codim<GV::dimension - dim>()))
  {
    static_assert(0 <= dim && dim <= GV::dimension, "invalid dimension for given GridView");
    return entities(gv,Codim<GV::dimension - dim>());
  }

  template<typename GV, unsigned int partitions>
  inline auto elements(const GV& gv, PartitionSet<partitions>)
    -> decltype(entities(gv,Codim<0>(),PartitionSet<partitions>()))
  {
    return entities(gv,Codim<0>(),PartitionSet<partitions>());
  }

  template<typename GV>
  inline auto elements(const GV& gv)
    -> decltype(entities(gv,Codim<0>()))
  {
    return entities(gv,Codim<0>());
  }

  template<typename GV, unsigned int partitions>
  inline auto facets(const GV& gv, PartitionSet<partitions>)
    -> decltype(entities(gv,Codim<1>(),PartitionSet<partitions>()))
  {
    return entities(gv,Codim<1>(),PartitionSet<partitions>());
  }

  template<typename GV>
  inline auto facets(const GV& gv)
    -> decltype(entities(gv,Codim<1>()))
  {
    return entities(gv,Codim<1>());
  }

  template<typename GV, unsigned int partitions>
  inline auto edges(const GV& gv, PartitionSet<partitions>)
    -> decltype(entities(gv,Dim<1>(),PartitionSet<partitions>()))
  {
    return entities(gv,Dim<1>(),PartitionSet<partitions>());
  }

  template<typename GV>
  inline auto edges(const GV& gv)
    -> decltype(entities(gv,Dim<1>()))
  {
    return entities(gv,Dim<1>());
  }

  template<typename GV, unsigned int partitions>
  inline auto vertices(const GV& gv, PartitionSet<partitions>)
    -> decltype(entities(gv,Dim<0>(),PartitionSet<partitions>()))
  {
    return entities(gv,Dim<0>(),PartitionSet<partitions>());
  }

  template<typename GV>
  inline auto vertices(const GV& gv)
    -> decltype(entities(gv,Dim<0>()))
  {
    return entities(gv,Dim<0>());
  }

#endif // HAVE_RANGE_BASED_FOR

#endif // DOXYGEN

  /**
   * \} // GIIteration
   */

} // namespace Dune

#endif // DUNE_GRID_COMMON_RANGEGENERATORS_HH


==> anc/xt-super/dune-grid/dune/grid/common/scsgmapper.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_COMMON_SCSGMAPPER_HH
#define DUNE_GRID_COMMON_SCSGMAPPER_HH

#include <iostream>
#include "mapper.hh"

#include <dune/grid/common/grid.hh>

/**
 * @file
 * @brief  Mapper classes are used to attach data to a grid
 * @author Peter Bastian
 */

namespace Dune
{
  /**
   * @addtogroup Mapper
   *
   * @{
   */

  /** @brief Implementation class for a single codim and single geometry type mapper.
   *
   * In this implementation of a mapper the entity set used as domain for the map consists
   * of the entities of a given codimension c for all entities in the given index set. The index
   * set may only contain entities of a single geometry type, otherwise an exception is thrown. This
   * version is usually not used directly but is used to implement versions for leafwise and levelwise
   * entity sets.
   *
   * \tparam GV A Dune grid view type
   *
   * \tparam c A valid codimension
   */
  template <typename GV, int c>
  class SingleCodimSingleGeomTypeMapper :
    public Mapper<typename GV::Grid,SingleCodimSingleGeomTypeMapper<GV,c>, typename GV::IndexSet::IndexType >
  {
  public:

    /** \brief Number type used for indices */
    typedef typename GV::IndexSet::IndexType Index;

    /** @brief Construct mapper from grid and one of its index sets.

       \param gridView A Dune GridView object.
     */
    SingleCodimSingleGeomTypeMapper (const GV& gridView)
     : is(gridView.indexSet())
    {
      // check that grid has only a single geometry type
      if (is.types(c).size() != 1)
        DUNE_THROW(GridError, "mapper treats only a single codim and a single geometry type");
    }

    /** @brief Map entity to array index.

            \param e Reference to codim cc entity, where cc is the template parameter of the function.
            \return An index in the range 0 ... Max number of entities in set - 1.
     */
    template<class EntityType>
    Index DUNE_DEPRECATED_MSG("Will be removed after dune-grid-2.4.  Use method 'index' instead!") map (const EntityType& e) const
    {
      static_assert(EntityType::codimension == c, "Entity of wrong codim passed to SingleCodimSingleGeomTypeMapper");
      return is.index(e);
    }

    /** @brief Map entity to array index.

            \param e Reference to codim cc entity, where cc is the template parameter of the function.
            \return An index in the range 0 ... Max number of entities in set - 1.
     */
    template<class EntityType>
    Index index (const EntityType& e) const
    {
      static_assert(EntityType::codimension == c, "Entity of wrong codim passed to SingleCodimSingleGeomTypeMapper");
      return is.index(e);
    }

    /** @brief Map subentity of codim 0 entity to array index.

       \param e Reference to codim 0 entity.
       \param i Number of the subentity of e, where cc is the template parameter of the function.
       \param codim Codimension of the subentity of e
       \return An index in the range 0 ... Max number of entities in set - 1.
     */
    Index DUNE_DEPRECATED_MSG("Will be removed after dune-grid-2.4.  Use method 'subIndex' instead!") map (const typename GV::template Codim<0>::Entity& e,
               int i, unsigned int codim) const
    {
      if (codim != c)
        DUNE_THROW(GridError, "Id of wrong codim requested from SingleCodimSingleGeomTypeMapper");
      return is.subIndex(e,i,codim);
    }

    /** @brief Map subentity of codim 0 entity to array index.

       \param e Reference to codim 0 entity.
       \param i Number of the subentity of e, where cc is the template parameter of the function.
       \param codim Codimension of the subentity of e
       \return An index in the range 0 ... Max number of entities in set - 1.
     */
    Index subIndex (const typename GV::template Codim<0>::Entity& e,
               int i, unsigned int codim) const
    {
      if (codim != c)
        DUNE_THROW(GridError, "Id of wrong codim requested from SingleCodimSingleGeomTypeMapper");
      return is.subIndex(e,i,codim);
    }

    /** @brief Return total number of entities in the entity set managed by the mapper.

       This number can be used to allocate a vector of data elements associated with the
       entities of the set. In the parallel case this number is per process (i.e. it
       may be different in different processes).

       \return Size of the entity set.
     */
    int size () const
    {
      return is.size(c);
    }

    /** @brief Returns true if the entity is contained in the index set

       \param e Reference to entity
       \param result integer reference where corresponding index is  stored if true
       \return true if entity is in entity set of the mapper
     */
    template<class EntityType>
    bool contains (const EntityType& e, Index& result) const
    {
      result = index(e);
      return true;
    }

    /** @brief Returns true if the entity is contained in the index set

       \param e Reference to codim 0 entity
       \param i subentity number
       \param cc subentity codim
       \param result integer reference where corresponding index is  stored if true
       \return true if entity is in entity set of the mapper
     */
    bool contains (const typename GV::template Codim<0>::Entity& e, int i, int cc, Index& result) const
    {
      result = subIndex(e,i,cc);
      return true;
    }

    /** @brief Recalculates map after mesh adaptation
     */
    void update ()
    {     // nothing to do here
    }

  private:
    const typename GV::IndexSet& is;
  };

  /** @} */

  /**
   * @addtogroup Mapper
   *
   * @{
   */
  /** @brief Single codim and single geometry type mapper for leaf entities.


     This mapper uses all leaf entities of a certain codimension as its entity set. It is
     assumed (and checked) that the given grid contains only entities of a single geometry type.

     Template parameters are:

   * \tparam G A Dune grid type.
   * \tparam c A valid codimension.
   */
  template <typename G, int c>
  class LeafSingleCodimSingleGeomTypeMapper : public SingleCodimSingleGeomTypeMapper<typename G::LeafGridView,c> {
  public:
    /** \brief The constructor
     * \param grid A reference to a grid.
     */
    LeafSingleCodimSingleGeomTypeMapper (const G& grid)
      : SingleCodimSingleGeomTypeMapper<typename G::LeafGridView,c>(grid.leafGridView())
    {}
  };

  /** @brief Single codim and single geometry type mapper for entities of one level.


     This mapper uses all entities of a certain codimension on a given level as its entity set. It is
     assumed (and checked) that the given grid contains only entities of a single geometry type.

     Template parameters are:

   * \tparam G A Dune grid type.
   * \tparam c A valid codimension.
   */
  template <typename G, int c>
  class LevelSingleCodimSingleGeomTypeMapper : public SingleCodimSingleGeomTypeMapper<typename G::LevelGridView,c> {
  public:
    /* @brief The constructor
       @param grid A reference to a grid.
       @param level A valid level of the grid.
     */
    LevelSingleCodimSingleGeomTypeMapper (const G& grid, int level)
      : SingleCodimSingleGeomTypeMapper<typename G::LevelGridView,c>(grid.levelGridView(level))
    {}
  };

  /** @} */
}
#endif


==> anc/xt-super/dune-grid/dune/grid/common/sizecache.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_SIZECACHE_HH
#define DUNE_SIZECACHE_HH

#include <cassert>
#include <vector>
#include <set>

#include <dune/common/forloop.hh>
#include <dune/common/exceptions.hh>

#include <dune/geometry/type.hh>
#include <dune/geometry/referenceelements.hh>

#include <dune/grid/common/gridenums.hh>
#include <dune/grid/common/capabilities.hh>

/** @file
   @author Robert Kloefkorn
   @brief Provides size cache classes to
   implement the grids size method efficiently.
 */

namespace Dune {

  //! organizes the caching of sizes for one grid and one GeometryType
  template <class GridImp>
  class SizeCache
  {
    typedef SizeCache<GridImp> ThisType;
    //! our dimension
    enum { dim    = GridImp::dimension   };

    //! number of codims
    enum { nCodim = GridImp::dimension+1 };

    // type of grid
    typedef GridImp GridType;

    // coordinate type
    typedef typename GridType :: ctype ctype ;

    // stores all sizes of the levels
    mutable std::vector< int > levelSizes_[nCodim];

    // stores all sizes of the levels
    mutable std::vector< std::vector< int > > levelTypeSizes_[nCodim];

    // stores all sizes of leafs
    mutable int leafSizes_[nCodim];

    // stores all sizes of leafs
    mutable std::vector< int > leafTypeSizes_[nCodim];

    // the grid
    const GridType & grid_;

    // count elements of set by iterating the grid
    template < int codim, bool gridHasCodim >
    struct CountLevelEntitiesBase
    {
      template < class SzCacheType >
      static void apply(const SzCacheType & sc, int level, int cd)
      {
        if( cd == codim )
        {
          sc.template countLevelEntities<All_Partition,codim> (level);
        }
      }
    };

    template < int codim >
    struct CountLevelEntitiesBase< codim, false >
    {
      template < class SzCacheType >
      static void apply(const SzCacheType & sc, int level, int cd)
      {
        if( cd == codim )
        {
          sc.template countLevelEntitiesNoCodim<All_Partition,codim> (level);
        }
      }
    };

    template < int codim >
    struct CountLevelEntities
      : public CountLevelEntitiesBase< codim, Capabilities :: hasEntity< GridType, codim > :: v >
    {};

    // count elements of set by iterating the grid
    template < int codim, bool gridHasCodim >
    struct CountLeafEntitiesBase
    {
      template <class SzCacheType>
      static void apply(const SzCacheType & sc, int cd)
      {
        if( cd == codim )
        {
          sc.template countLeafEntities<All_Partition,codim> ();
        }
      }
    };

    // count elements of set by iterating the grid
    template < int codim >
    struct CountLeafEntitiesBase< codim, false >
    {
      template <class SzCacheType>
      static void apply(const SzCacheType & sc, int cd)
      {
        if( cd == codim )
        {
          sc.template countLeafEntitiesNoCodim<All_Partition,codim> ();
        }
      }
    };

    template < int codim >
    struct CountLeafEntities
      : public CountLeafEntitiesBase< codim, Capabilities :: hasEntity< GridType, codim > :: v >
    {};

    int gtIndex( const GeometryType& type ) const
    {
      return type.id() >> 1 ;
    }

    int sizeCodim( const int codim ) const
    {
      const int mydim = GridType :: dimension - codim;
      return ((1 << mydim) + 1) / 2;
    }

    // private copy constructor
    SizeCache (const SizeCache & );
  public:
    /** \brief constructor taking grid reference */
    SizeCache (const GridType & grid) : grid_( grid )
    {
      reset();
    }

    /** \brief reset all cached sizes */
    void reset()
    {
      for(int codim=0; codim<nCodim; ++codim)
      {
        leafSizes_[ codim ] = -1;
        leafTypeSizes_[ codim ].resize( sizeCodim( codim ), -1 );
      }

      const int numMxl = grid_.maxLevel()+1;
      for(int codim=0; codim<nCodim; ++codim)
      {
        std::vector<int> & vec = levelSizes_[codim];
        vec.resize(numMxl);
        levelTypeSizes_[codim].resize( numMxl );
        for(int level = 0; level<numMxl; ++level)
        {
          vec[level] = -1;
          levelTypeSizes_[codim][level].resize( sizeCodim( codim ), -1 );
        }
      }
    }

    //********************************************************************
    // level sizes
    //********************************************************************
    /** \copydoc Dune::Grid::size(int level,int codim) const */
    int size (int level, int codim) const
    {
      assert( codim >= 0 );
      assert( codim < nCodim );
      assert( level >= 0 );
      if( level >= (int) levelSizes_[codim].size() ) return 0;

      if( levelSizes_[codim][level] < 0)
        ForLoop< CountLevelEntities, 0, dim > :: apply( *this, level, codim );

      //  CountLevelEntities<ThisType,All_Partition,dim>::count(*this,level,codim);

      assert( levelSizes_[codim][level] >= 0 );
      return levelSizes_[codim][level];
    }

    /** \copydoc Dune::Grid::size(int level,GeometryType type) const */
    int size (int level, GeometryType type) const
    {
      const int codim = GridType ::dimension - type.dim();
      if( levelSizes_[codim][level] < 0)
        ForLoop< CountLevelEntities, 0, dim > :: apply( *this, level, codim );

      assert( levelTypeSizes_[codim][level][gtIndex( type )] >= 0 );
      return levelTypeSizes_[codim][level][gtIndex( type )];
    }

    //********************************************************************
    // leaf sizes
    //********************************************************************
    /** \copydoc Dune::Grid::size(int codim) const */
    int size (int codim) const
    {
      assert( codim >= 0 );
      assert( codim < nCodim );
      if( leafSizes_[codim] < 0 )
        ForLoop< CountLeafEntities, 0, dim > :: apply( *this, codim );

      assert( leafSizes_[codim] >= 0 );
      return leafSizes_[codim];
    };

    /** \copydoc Dune::Grid::size(GeometryType type) const */
    int size ( const GeometryType type ) const
    {
      const int codim = GridType :: dimension - type.dim();
      if( leafSizes_[codim] < 0 )
        ForLoop< CountLeafEntities, 0, dim > :: apply( *this, codim );

      assert( leafTypeSizes_[codim][ gtIndex( type )] >= 0 );
      return leafTypeSizes_[codim][ gtIndex( type )];
    }

  private:
    template <PartitionIteratorType pitype, int codim>
    void countLevelEntities(int level) const
    {
      typedef typename GridType :: LevelGridView GridView ;
      typedef typename GridView :: template Codim< codim > :: template Partition<pitype>  :: Iterator Iterator ;
      GridView gridView = grid_.levelGridView( level );
      Iterator it  = gridView.template begin<codim,pitype> ();
      Iterator end = gridView.template end<codim,pitype>   ();
      levelSizes_[codim][level] = countElements(it,end, levelTypeSizes_[codim][level]);
    }

    template <PartitionIteratorType pitype, int codim>
    void countLeafEntities() const
    {
      // count All_Partition entities
      typedef typename GridType :: LeafGridView GridView ;
      typedef typename GridView :: template Codim< codim > :: template Partition<pitype>  :: Iterator Iterator ;
      GridView gridView = grid_.leafGridView();
      Iterator it  = gridView.template begin<codim,pitype> ();
      Iterator end = gridView.template end<codim,pitype>   ();
      leafSizes_[codim] = countElements(it,end, leafTypeSizes_[codim] );
    }

    // counts entities with given type for given iterator
    template <class IteratorType>
    int countElements(IteratorType & it, const IteratorType & end, std::vector<int>& typeSizes) const
    {
      int overall = 0;
      const size_t types = typeSizes.size();
      for(size_t i=0; i<types; ++i) typeSizes[i] = 0;
      for( ; it != end; ++it )
      {
        const GeometryType type = it->type();
        ++typeSizes[ gtIndex( type ) ];
        ++overall;
      }

      int sumtypes = 0;
      for(size_t i=0; i<types; ++i) sumtypes += typeSizes[i];

      assert( overall == sumtypes );
      return overall;
    }

    template <PartitionIteratorType pitype, int codim>
    void countLevelEntitiesNoCodim(int level) const
    {
      typedef typename GridType :: LevelGridView GridView ;
      typedef typename GridView :: template Codim< 0 > :: template Partition<pitype>  :: Iterator Iterator ;
      GridView gridView = grid_.levelGridView( level );
      Iterator it  = gridView.template begin< 0, pitype> ();
      Iterator end = gridView.template end< 0, pitype>   ();
      levelSizes_[codim][level] = countElementsNoCodim< codim >(it,end, levelTypeSizes_[codim][level]);
    }

    template <PartitionIteratorType pitype, int codim>
    void countLeafEntitiesNoCodim() const
    {
      // count All_Partition entities
      typedef typename GridType :: LeafGridView GridView ;
      typedef typename GridView :: template Codim< 0 > :: template Partition<pitype>  :: Iterator Iterator ;
      GridView gridView = grid_.leafGridView();
      Iterator it  = gridView.template begin< 0, pitype > ();
      Iterator end = gridView.template end< 0, pitype >   ();
      leafSizes_[codim] = countElementsNoCodim< codim >(it,end, leafTypeSizes_[codim] );
    }

    // counts entities with given type for given iterator
    template < int codim, class IteratorType >
    int countElementsNoCodim(IteratorType & it, const IteratorType & end, std::vector<int>& typeSizes) const
    {
      typedef typename GridType :: LocalIdSet LocalIdSet ;
      typedef typename LocalIdSet :: IdType IdType ;

      typedef ReferenceElement< ctype, dim > ReferenceElementType;
      typedef ReferenceElements< ctype, dim > ReferenceElementContainerType;

      typedef std::set< IdType > CodimIdSetType ;

      typedef typename IteratorType :: Entity ElementType ;

      // get id set
      const LocalIdSet& idSet = grid_.localIdSet();

      const size_t types = typeSizes.size();
      for(size_t i=0; i<types; ++i) typeSizes[ i ] = 0;

      std::vector< CodimIdSetType > typeCount( types );

      // count all elements of codimension codim
      for( ; it != end; ++it )
      {
        // get entity
        const ElementType& element = *it ;
        // get reference element
        const ReferenceElementType& refElem =
          ReferenceElementContainerType :: general( element.type() );

        // count all sub entities of codimension codim
        const int count = element.subEntities( codim );
        for( int i=0; i< count; ++ i )
        {
          // get geometry type
          const GeometryType geomType = refElem.type( i, codim );
          // get id of sub entity
          const IdType id = idSet.subId( element, i, codim );
          // insert id into set
          typeCount[ gtIndex( geomType ) ].insert( id );
        }
      }

      // accumulate numbers
      int overall = 0;
      for(size_t i=0; i<types; ++i)
      {
        typeSizes[ i ] = typeCount[ i ].size();
        overall += typeSizes[ i ];
      }

      return overall;
    }
  };

  //! organizes the caching of sizes for one grid and one GeometryType
  template <class GridImp>
  struct SingleTypeSizeCache : public SizeCache< GridImp >
  {
    DUNE_DEPRECATED SingleTypeSizeCache( const GridImp& grid, bool isSimplex , bool isCube, bool notWorry = false ) : SizeCache< GridImp >( grid ) {}
  };

} // end namespace Dune
#endif


==> anc/xt-super/dune-grid/dune/grid/common/test/CMakeLists.txt <==
set(TESTS scsgmappertest)

if(UG_FOUND)
  set(TESTS
     ${TESTS} mcmgmappertest)
endif(UG_FOUND)


# We do not want want to build the tests during make all,
# but just build them on demand
add_directory_test_target(_test_target)

add_dependencies(${_test_target} ${TESTS})

foreach(_t ${TESTS})
  add_executable(${_t} ${_t}.cc)
  target_link_libraries(${_t} dunegrid ${DUNE_LIBS})
  add_test(${_t} ${_t})
endforeach(_t ${TESTS})

if(UG_FOUND)
    add_dune_ug_flags(mcmgmappertest)
endif(UG_FOUND)


==> anc/xt-super/dune-grid/dune/grid/common/test/Makefile.am <==
if UG
TESTPROGS = mcmgmappertest
endif

# which tests to run
TESTS = scsgmappertest $(TESTPROGS)

# programs just to build when "make check" is used
check_PROGRAMS = $(TESTS)

# output code coverage
#AM_CXXFLAGS = @AM_CXXFLAGS@ -fprofile-arcs -ftest-coverage

# define the programs

mcmgmappertest_SOURCES = mcmgmappertest.cc
mcmgmappertest_CPPFLAGS = $(AM_CPPFLAGS)	\
	$(UG_CPPFLAGS)				\
	$(DUNEMPICPPFLAGS)
mcmgmappertest_LDFLAGS = $(AM_LDFLAGS)		\
	$(UG_LDFLAGS)
mcmgmappertest_LDADD =				\
	$(UG_LIBS)				\
	$(LDADD)

scsgmappertest_SOURCES = scsgmappertest.cc

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-grid/dune/grid/common/test/mcmgmappertest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

/** \file
    \brief A unit test for the MultipleCodimMultipleGeometryMapper
 */

#include <config.h>

#include <iostream>
#include <set>

#include <dune/common/parallel/mpihelper.hh>
#include <dune/grid/common/mcmgmapper.hh>
#include <dune/grid/uggrid.hh>
#include "../../../../doc/grids/gridfactory/hybridtestgrids.hh"

using namespace Dune;

/*!
 * \brief Layout template for edges and elements
 * This layout template is for use in the MultipleCodimMultipleGeomTypeMapper.
 * It selects edges and elements (entities with dim=1 or dim=dimgrid).
 *
 * \tparam dimgrid The dimension of the grid.
 */
template<int dimgrid>
struct MCMGElementEdgeLayout
{
  /*!
   * \brief: test whether entities of the given geometry type should be included in
   * the map
   */
  bool contains(GeometryType gt)
  {
    return (gt.dim() == dimgrid || gt.dim() == 1);
  }
};

/*!
 * \brief Check whether the index created for element data is unique,
 * consecutive and starting from zero.
 */
template <class Mapper, class GridView>
void checkElementDataMapper(const Mapper& mapper, const GridView& gridView)
{
  typedef typename GridView::template Codim<0>::Iterator Iterator;

  Iterator eIt    = gridView.template begin<0>();
  Iterator eEndIt = gridView.template end<0>();

  size_t min = 1;
  size_t max = 0;
  std::set<int> indices;

  for (; eIt!=eEndIt; ++eIt)
  {
    size_t index = mapper.index(*eIt);
    min = std::min(min, index);
    max = std::max(max, index);
    std::pair<std::set<int>::iterator, bool> status = indices.insert(index);

    if (!status.second)       // not inserted because already existing
      DUNE_THROW(GridError, "Mapper element index is not unique!");
  }

  if (min != 0)
    DUNE_THROW(GridError, "Mapper element index is not starting from zero!");

  if (max != gridView.indexSet().size(0) - 1)
    DUNE_THROW(GridError, "Mapper element index is not consecutive!");
}

/*!
 * \brief Check whether the index created for vertex data is consecutive
 * and starting from zero.
 */
template <class Mapper, class GridView>
void checkVertexDataMapper(const Mapper& mapper, const GridView& gridView)
{
  const size_t dim = GridView::dimension;
  typedef typename GridView::template Codim<0>::Iterator Iterator;

  Iterator eIt    = gridView.template begin<0>();
  Iterator eEndIt = gridView.template end<0>();

  size_t min = 1;
  size_t max = 0;
  std::set<int> indices;

  for (; eIt!=eEndIt; ++eIt)
  {
    size_t numVertices = eIt->subEntities(dim);
    for (size_t curVertex = 0; curVertex < numVertices; ++curVertex)
    {
      size_t index = mapper.subIndex(*eIt, curVertex, dim);
      min = std::min(min, index);
      max = std::max(max, index);
      indices.insert(index);
    }
  }

  if (min != 0)
    DUNE_THROW(GridError, "Mapper vertex index is not starting from zero!");

  if (max != gridView.indexSet().size(dim) - 1)
    DUNE_THROW(GridError, "Mapper vertex index is not consecutive!");

  for (size_t i = 0; i < max; ++i)
  {
    if (indices.find(i) == indices.end())
      DUNE_THROW(GridError, "Mapper vertex index is not consecutive!");
  }
}

/*!
 * \brief Check whether the index created for element and edge data is
 * unique, consecutive and starting from zero.
 */
template <class Mapper, class GridView>
void checkMixedDataMapper(const Mapper& mapper, const GridView& gridView)
{
  const size_t dim = GridView::dimension;
  typedef typename GridView::template Codim<0>::Iterator Iterator;

  Iterator eIt    = gridView.template begin<0>();
  Iterator eEndIt = gridView.template end<0>();

  size_t min = 1;
  size_t max = 0;
  std::set<int> indices;

  for (; eIt!=eEndIt; ++eIt)
  {
    // handle elements
    size_t index = mapper.index(*eIt);
    min = std::min(min, index);
    max = std::max(max, index);
    std::pair<std::set<int>::iterator, bool> status = indices.insert(index);

    if (!status.second)       // not inserted because already existing
      DUNE_THROW(GridError, "Mapper mixed index is not unique for elements!");

    // handle edges
    size_t numEdges = eIt->subEntities(dim-1);
    for (size_t curEdge = 0; curEdge < numEdges; ++curEdge)
    {
      index = mapper.subIndex(*eIt, curEdge, dim - 1);
      min = std::min(min, index);
      max = std::max(max, index);
      indices.insert(index);
    }
  }

  if (min != 0)
    DUNE_THROW(GridError, "Mapper mixed index is not starting from zero!");

  if (max != gridView.indexSet().size(0) + gridView.indexSet().size(dim - 1) - 1)
    DUNE_THROW(GridError, "Mapper mixed index is not consecutive!");

  for (size_t i = 0; i < max; ++i)
  {
    if (indices.find(i) == indices.end())
      DUNE_THROW(GridError, "Mapper mixed index is not consecutive!");
  }
}

/*!
 * \brief Run checks for a given grid.
 *
 * \param grid Grid to perform the checks.
 */
template<typename Grid>
void checkGrid(const Grid& grid)
{
  static const unsigned dim = Grid::dimension;
  // check element mapper
  // check leafMCMGMapper
  {   // check constructor without layout class
    LeafMultipleCodimMultipleGeomTypeMapper<Grid, MCMGElementLayout>
    leafMCMGMapper(grid);
    checkElementDataMapper(leafMCMGMapper, grid.leafGridView());
  }
  {   // check constructor with layout class
    LeafMultipleCodimMultipleGeomTypeMapper<Grid, MCMGElementLayout>
    leafMCMGMapper(grid, MCMGElementLayout<dim>());
    checkElementDataMapper(leafMCMGMapper, grid.leafGridView());
  }

  // check levelMCMGMapper
  for (int i = 2; i <= grid.maxLevel(); i++)
  {
    {     // check constructor without layout class
      LevelMultipleCodimMultipleGeomTypeMapper<Grid, MCMGElementLayout>
      levelMCMGMapper(grid, i);
      checkElementDataMapper(levelMCMGMapper, grid.levelGridView(i));
    }
    {     // check constructor with layout class
      LevelMultipleCodimMultipleGeomTypeMapper<Grid, MCMGElementLayout>
      levelMCMGMapper(grid, i, MCMGElementLayout<dim>());
      checkElementDataMapper(levelMCMGMapper, grid.levelGridView(i));
    }
  }

  // check vertex mapper
  // check leafMCMGMapper
  {   // check constructor without layout class
    LeafMultipleCodimMultipleGeomTypeMapper<Grid, MCMGVertexLayout>
    leafMCMGMapper(grid);
    checkVertexDataMapper(leafMCMGMapper, grid.leafGridView());
  }
  {   // check constructor with layout class
    LeafMultipleCodimMultipleGeomTypeMapper<Grid, MCMGVertexLayout>
    leafMCMGMapper(grid, MCMGVertexLayout<dim>());
    checkVertexDataMapper(leafMCMGMapper, grid.leafGridView());
  }

  // check levelMCMGMapper
  for (int i = 2; i <= grid.maxLevel(); i++)
  {
    {     // check constructor without layout class
      LevelMultipleCodimMultipleGeomTypeMapper<Grid, MCMGVertexLayout>
      levelMCMGMapper(grid, i);
      checkVertexDataMapper(levelMCMGMapper, grid.levelGridView(i));
    }
    {     // check constructor with layout class
      LevelMultipleCodimMultipleGeomTypeMapper<Grid, MCMGVertexLayout>
      levelMCMGMapper(grid, i, MCMGVertexLayout<dim>());
      checkVertexDataMapper(levelMCMGMapper, grid.levelGridView(i));
    }
  }

  // check mixed element and vertex mapper
  // check leafMCMGMapper
  {   // check constructor without layout class
    LeafMultipleCodimMultipleGeomTypeMapper<Grid, MCMGElementEdgeLayout>
    leafMCMGMapper(grid);
    checkMixedDataMapper(leafMCMGMapper, grid.leafGridView());
  }
  {   // check constructor with layout class
    LeafMultipleCodimMultipleGeomTypeMapper<Grid, MCMGElementEdgeLayout>
    leafMCMGMapper(grid, MCMGElementEdgeLayout<dim>());
    checkMixedDataMapper(leafMCMGMapper, grid.leafGridView());
  }

  // check levelMCMGMapper
  for (int i = 2; i <= grid.maxLevel(); i++)
  {
    {     // check constructor without layout class
      LevelMultipleCodimMultipleGeomTypeMapper<Grid, MCMGElementEdgeLayout>
      levelMCMGMapper(grid, i);
      checkMixedDataMapper(levelMCMGMapper, grid.levelGridView(i));
    }
    {     // check constructor with layout class
      LevelMultipleCodimMultipleGeomTypeMapper<Grid, MCMGElementEdgeLayout>
      levelMCMGMapper(grid, i, MCMGElementEdgeLayout<dim>());
      checkMixedDataMapper(levelMCMGMapper, grid.levelGridView(i));
    }
  }
}

int main(int argc, char** argv)
try
{
  // initialize MPI if neccessary
  Dune::MPIHelper::instance(argc, argv);

  // Check grids with more than one element type.
  // So far only UGGrid does this, so we use it to test the mappers.

  //  Do the test for a 2d UGGrid
  {
    typedef UGGrid<2> Grid;
    std::unique_ptr<Grid> grid(make2DHybridTestGrid<Grid>());

    // create hybrid grid
    grid->mark(1, * grid->leafbegin<0>());
    grid->adapt();
    grid->globalRefine(1);

    checkGrid(*grid);
  }

  //  Do the  test for a 3d UGGrid
  {
    typedef UGGrid<3> Grid;
    std::unique_ptr<Grid> grid(make3DHybridTestGrid<Grid>());

    // create hybrid grid
    grid->mark(1, * grid->leafbegin<0>());
    grid->adapt();
    grid->globalRefine(1);

    checkGrid(*grid);
  }

  return EXIT_SUCCESS;

}
catch (Exception &e) {
  std::cerr << e << std::endl;
  return 1;
} catch (...) {
  std::cerr << "Generic exception!" << std::endl;
  return 2;
}


==> anc/xt-super/dune-grid/dune/grid/common/test/scsgmappertest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

/** \file
    \brief A unit test for the SingleCodimSingleGeomTypeMapper
 */

#include <config.h>

#include <iostream>
#include <set>

#include <dune/grid/yaspgrid.hh>
#include <dune/grid/common/scsgmapper.hh>

#include <dune/common/exceptions.hh>
#include <dune/common/parallel/mpihelper.hh>

using namespace Dune;

// /////////////////////////////////////////////////////////////////////////////////
//   Check whether the index created for element data is unique, consecutive
//   and starting from zero.
// /////////////////////////////////////////////////////////////////////////////////
template <class Mapper, class GridView>
void checkElementDataMapper(const Mapper& mapper, const GridView& gridView)
{
  typedef typename GridView::IndexSet IndexSet;
  const IndexSet &is = gridView.indexSet();

  typedef typename Mapper::Index Index;

  typedef typename GridView::template Codim<0>::Iterator Iterator;

  Iterator eIt    = gridView.template begin<0>();
  Iterator eEndIt = gridView.template end<0>();

  Index min = 1;
  Index max = 0;
  std::set<Index> indices;
  int size = mapper.size();

  if (size != int(is.size(0)))
    DUNE_THROW(GridError, "Mapper size does not agree with index set "
               "size!");

  for (; eIt!=eEndIt; ++eIt) {

    Index index;
    bool contained = mapper.contains(*eIt, index);

    if ((is.types(0)[0] == eIt->type()) != contained)
      DUNE_THROW(GridError, "Mapper::contains() does not agree with the "
                 "element's geometry type!");
    if (!contained)
      continue;

#if !DISABLE_DEPRECATED_METHOD_CHECK
    if (index != mapper.map(*eIt))
      DUNE_THROW(GridError, "Mapper::contains() and mapper.map() "
                 "compute different indices!");
#endif

    if (index != mapper.index(*eIt))
      DUNE_THROW(GridError, "Mapper::contains() and mapper.index() "
                 "compute different indices!");

    min = std::min(min, index);
    max = std::max(max, index);

    // typedef typename GridView::IntersectionIterator IntersectionIterator;

    // IntersectionIterator iIt    = gridView.ibegin(*eIt);
    // IntersectionIterator iEndIt = gridView.iend(*eIt);

    // for (; iIt!=iEndIt; ++iIt) {

    //     int oldindex = mapper.template map<1>(*eIt, iIt->numberInSelf());
    //     int index = mapper.map(*eIt, iIt->indexInInside(), 1);
    //     assert(oldindex == index);
    // }

    std::pair<typename std::set<Index>::iterator, bool> status = indices.insert(index);

    if (!status.second)       // not inserted because already existing
      DUNE_THROW(GridError, "Mapper element index is not unique!");
  }

  if (size!=int(indices.size()))
    DUNE_THROW(GridError, "Mapper size does not agree with the number of "
               "elements counted by iteration.");

  if (min!=0)
    DUNE_THROW(GridError, "Mapper element index is not starting from zero!");

  if (max+1!=size)
    DUNE_THROW(GridError, "Mapper element index is not consecutive!");

}

/*
   The MultipleGeometryMultipleCodimMapper only does something helpful on grids with more
   than one element type.  So far only UGGrids do this, so we use them to test the mapper.
 */

int main (int argc, char** argv) try
{
  // initialize MPI if necessary
  Dune :: MPIHelper::instance( argc, argv );

  // ////////////////////////////////////////////////////////////////////////
  //  Do the test for a 2d YaspGrid
  // ////////////////////////////////////////////////////////////////////////
  {
    static const int dim = 2;
    typedef YaspGrid<dim> GridType;
    typedef GridType::ctype ctype;

    Dune::FieldVector<ctype, dim> L(1.0);
    Dune::array<int, dim> s;
    std::fill(s.begin(), s.end(), 1);
    GridType grid(L,s);

    // create hybrid grid
    grid.mark(1, * grid.leafbegin<0>());
    grid.adapt();
    grid.globalRefine(1);

    LeafSingleCodimSingleGeomTypeMapper<GridType, 0> leafMapper(grid);
    checkElementDataMapper(leafMapper, grid.leafGridView());

    for (int i=2; i<=grid.maxLevel(); i++) {
      LevelSingleCodimSingleGeomTypeMapper<GridType, 0> levelMapper(grid, i);
      checkElementDataMapper(levelMapper, grid.levelGridView(i));
    }
  }

  return 0;

}
catch (Exception &e) {
  std::cerr << e << std::endl;
  return 1;
} catch (...) {
  std::cerr << "Generic exception!" << std::endl;
  return 2;
}


==> anc/xt-super/dune-grid/dune/grid/common/universalmapper.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_COMMON_UNIVERSALMAPPER_HH
#define DUNE_GRID_COMMON_UNIVERSALMAPPER_HH

#include <iostream>
#include <map>
#include "mapper.hh"

/**
 * @file
 * @brief  Mapper for any set of entities
 * @author Peter Bastian
 */

namespace Dune
{
  /**
   * @addtogroup Mapper
   *
   * @{
   */

  /** @brief Implements a mapper for an arbitrary subset of entities

      This implementation uses an ID set and a map, thus it has log complexity for each access.
          Template parameters are:

      Entities need to be registered in order to use them. If an entity is queried with map, the known index is returned or a new index is created. The method contains only return true, if the entites was queried via map already.

   * \tparam G   A Dune grid type.
   * \tparam IDS An Id set type for the given grid.
   * \tparam IndexType Number type used for the indices
   */
  template <typename G, typename IDS, typename IndexType=int>
  class UniversalMapper :
    public Mapper<G,UniversalMapper<G,IDS> >
  {
    typedef typename IDS::IdType IdType;
  public:

    /** \brief Number type used for indices */
    typedef IndexType Index;

    /** @brief Construct mapper from grid and one of its id sets

       \param grid A Dune grid object.
       \param idset An IndexSet object of the grid.

     */
    UniversalMapper (const G& grid, const IDS& idset)
      : g(grid), ids(idset), index_()
    {
      n=0;     // zero data elements
    }

    /** @brief Map entity to array index.

       If an entity is queried with map, the known index is returned or a new index is created. A call to map can never fail.

            \param e Reference to codim cc entity, where cc is the template parameter of the function.
            \return An index in the range 0 ... Max number of entities in set - 1.
     */
    template<class EntityType>
    Index DUNE_DEPRECATED_MSG("Will be removed after dune-grid-2.4.  Use method 'index' instead!") map (const EntityType& e) const
    {
      IdType id = ids.id(e);                                 // get id
      typename std::map<IdType,Index>::iterator it = index_.find(id);    // look up in map
      if (it!=index_.end()) return it->second;               // return index if found
      index_[id] = n++;                                      // put next index in map
      return n-1;                                            // and return it
    }

    /** @brief Map entity to array index.

       If an entity is queried with map, the known index is returned or a new index is created. A call to map can never fail.

            \param e Reference to codim cc entity, where cc is the template parameter of the function.
            \return An index in the range 0 ... Max number of entities in set - 1.
     */
    template<class EntityType>
    Index index (const EntityType& e) const
    {
      IdType id = ids.id(e);                                 // get id
      typename std::map<IdType,Index>::iterator it = index_.find(id);    // look up in map
      if (it!=index_.end()) return it->second;               // return index if found
      index_[id] = n++;                                      // put next index in map
      return n-1;                                            // and return it
    }


    /** @brief Map subentity of codim 0 entity to array index.

       If an entity is queried with map, the known index is returned or a new index is created. A call to map can never fail.

       \param e Reference to codim 0 entity.
       \param i Number of codim cc subentity of e, where cc is the template parameter of the function.
       \param cc codim of the subentity
       \return An index in the range 0 ... Max number of entities in set - 1.
     */
    Index DUNE_DEPRECATED_MSG("Will be removed after dune-grid-2.4.  Use method 'subIndex' instead!") map (const typename G::Traits::template Codim<0>::Entity& e, int i, int cc) const
    {
      IdType id = ids.subId(e,i,cc);           // get id
      typename std::map<IdType,Index>::iterator it = index_.find(id);    // look up in map
      if (it!=index_.end()) return it->second;               // return index if found
      index_[id] = n++;                                      // put next index in map
      return n-1;                                            // and return it
    }

    /** @brief Map subentity of codim 0 entity to array index.

       If an entity is queried with map, the known index is returned or a new index is created. A call to map can never fail.

       \param e Reference to codim 0 entity.
       \param i Number of codim cc subentity of e, where cc is the template parameter of the function.
       \param cc codim of the subentity
       \return An index in the range 0 ... Max number of entities in set - 1.
     */
    Index subIndex (const typename G::Traits::template Codim<0>::Entity& e, int i, int cc) const
    {
      IdType id = ids.subId(e,i,cc);           // get id
      typename std::map<IdType,Index>::iterator it = index_.find(id);    // look up in map
      if (it!=index_.end()) return it->second;               // return index if found
      index_[id] = n++;                                      // put next index in map
      return n-1;                                            // and return it
    }

    /** @brief Return total number of entities in the entity set managed by the mapper.

       This number can be used to allocate a vector of data elements associated with the
       entities of the set. In the parallel case this number is per process (i.e. it
       may be different in different processes).

       \return Size of the entity set.
     */
    int size () const
    {
      return n;
    }

    /** @brief Returns true if the entity is contained in the index set

       The method contains only return true, if the entites was queried via map already.

       \param e Reference to entity
       \param result integer reference where corresponding index is  stored if true
       \return true if entity is in entity set of the mapper
     */
    template<class EntityType>
    bool contains (const EntityType& e, Index& result) const
    {
      IdType id = ids.id(e);                                 // get id
      typename std::map<IdType,Index>::iterator it = index_.find(id);    // look up in map
      if (it!=index_.end())
      {
        result = it->second;
        return true;
      }
      else
        return false;
    }

    /** @brief Returns true if the entity is contained in the index set

       \param[in] e Reference to codim 0 entity
       \param[in] i subentity number
       \param[in] cc subentity codim
       \param[out] result integer reference where corresponding index is stored if true
       \return true if entity is in entity set of the mapper
     */
    bool contains (const typename G::Traits::template Codim<0>::Entity& e, int i, int cc, Index& result) const
    {
      IdType id = ids.subId(e,i,cc);           // get id
      typename std::map<IdType,Index>::iterator it = index_.find(id);    // look up in map
      if (it!=index_.end())
      {
        result = it->second;
        return true;
      }
      else
        return false;
    }

    /** @brief Recalculates map after mesh adaptation
     */
    void update ()
    {     // nothing to do here
    }

    // clear the mapper
    void clear ()
    {
      index_.clear();
      n = 0;
    }

  private:
    mutable int n;     // number of data elements required
    const G& g;
    const IDS& ids;
    mutable std::map<IdType,Index> index_;
  };




  /** @brief Universal mapper based on global ids

     Template parameters are:

   * \tparam G A Dune grid type.
   */
  template <typename G>
  class GlobalUniversalMapper : public UniversalMapper<G,typename G::Traits::GlobalIdSet>
  {
  public:
    /* @brief The constructor
       @param grid A reference to a grid.
     */
    GlobalUniversalMapper (const G& grid)
      : UniversalMapper<G,typename G::Traits::GlobalIdSet>(grid,grid.globalIdSet())
    {}
  };

  /** @brief Universal mapper based on local ids

     Template parameters are:

     \tparam G A Dune grid type.
   */
  template <typename G>
  class LocalUniversalMapper : public UniversalMapper<G,typename G::Traits::LocalIdSet>
  {
  public:
    /**
     * \brief The constructor
     * \param grid A reference to a grid.
     */
    LocalUniversalMapper (const G& grid)
      : UniversalMapper<G,typename G::Traits::LocalIdSet>(grid,grid.localIdSet())
    {}
  };


  /** @} */
}
#endif


==> anc/xt-super/dune-grid/dune/grid/geometrygrid.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <dune/grid/geometrygrid/grid.hh>
#include <dune/grid/geometrygrid/persistentcontainer.hh>

/** \addtogroup GeoGrid
 *
 *  The GeometryGrid is an implementation of the DUNE grid interface that can
 *  wrap any other DUNE grid (called host grid) and replace its geometry.
 *  To this end, the grid also gets a coordinate function that maps the corners
 *  of the host grid into any larger Euklidian space.
 *  The generic geometries are then used to provide a geometry implementation
 *  for the grid, interpolating the corners in a linear (respectively n-linear)
 *  manner.
 *
 *  \image html helix.png
 *  The figure above displays a <tt>GeometryGrid< YaspGrid< 2 >, Helix ></tt>,
 *  where Helix models the following coordinate function:
 *  \f[
 *    \left(\begin{array}{c}r\\\varphi\end{array}\right)
 *    \mapsto
 *    \left(\begin{array}{c}
 *      (r + \frac{1}{5}) \cos( 2 \pi \varphi )\\
 *      (r + \frac{1}{5}) \sin( 2 \pi \varphi )\\
 *      \varphi
 *    \end{array}\right).
 *  \f]
 *  Though YaspGrid can only model plane, Carthesian grids, using GeometryGrid
 *  we have obtained a nonplanar surface grid with quadrilateral elements.
 *
 *  \section features Features
 *
 *  Features of the GeometryGrid include:
 *  - Complete wrapper of the host grid
 *    (i.e., no non-geometric feature of the host grid is lost)
 *  - Only uses the coordinate of the corners of each entity -
 *    no other geometric information needs to be provided.
 *  - Provides entities for all codimensions, even if the host grid does not
 *    (though communication is not extended to these codimensions)
 *  .
 *
 *  \section usage Usage
 *
 *  There are two different construction mechanisms for a geometry grid.
 *  They differ in how the new geometry is provided.
 *  - The geometry can be specified by giving a global functions that maps the
 *    world space of the host grid to another Euclidean space.  In principle
 *    this target space can have any dimension, but in practice its dimension will
 *    be larger than or equal to the dimension of the host grid world.
 *    The function will be evaluated at the vertex positions of the host grid.
 *    It may be given analytically or defined on some grid.  In the latter
 *    case note, however, that the function arguments are global coordinates
 *    and you may have efficiency problems.
 *  - The geometry can also be specified by giving a vector containing new positions
 *    for each vertex of the host grid.
 *  .
 *  Remark: for the second case no geometry class has to be implemented by the
 *          host grid.
 *          In the first case the host grid must provide an implementation of
 *          the method <tt>corner</tt> on the geometry class for codimension
 *          zero entity.
 *
 *  The approach taken is determined by the second template argument:
 *  \code
 *    GeometryGrid<HostGridType,CoordFunction> grid(hostGrid,coordFunction);
 *  \endcode
 *  The class \c CoordFunction must either be derived from
 *  Dune::AnalyticalCoordFunction or from Dune::DiscreteCoordFunction.
 *  If you want to use the first approach derive from Dune::AnalyticalCoordFunction.
 *  An example of a analytical coordinate function is given by the following code:
 *  \code
 *  class ExampleFunction
 *  : public Dune :: AnalyticalCoordFunction< double, 2, 3, ExampleFunction >
 *  {
 *    typedef ExampleFunction This;
 *    typedef Dune :: AnalyticalCoordFunction< double, 2, 3, This > Base;
 *
 *  public:
 *    typedef Base :: DomainVector DomainVector;
 *    typedef Base :: RangeVector RangeVector;
 *
 *    void evaluate ( const DomainVector &x, RangeVector &y ) const
 *    {
 *      y[ 0 ] = x[ 0 ];
 *      y[ 1 ] = x[ 1 ];
 *      y[ 2 ] = x[ 0 ] + x[ 1 ];
 *    }
 *  };
 *  \endcode
 *
 *  If you want to prescribe your geometry by a set of coordinates you have to write
 *  a deformation class and have it derive from Dune::DiscreteCoordFunction.
 *  An example is given by the following code snippet.  Central to the class are the
 *  two evaluate methods.  The first one accepts a host grid vertex and computes its new
 *  position.  The second one accepts an element and a local corner number and
 *  computes the position of this corner.  It is trivial to implement this using the
 *  first evaluate method, and I don't know why it isn't done by default.
 *  \code
   template <class GridView>
   class DeformationFunction
    : public Dune :: DiscreteCoordFunction< double, dim, DeformationFunction<GridView> >
   {
    typedef DeformationFunction<GridView> This;
    typedef Dune :: DiscreteCoordFunction< double, dim, This > Base;

   public:

    DeformationFunction(const GridView& gridView,
                        const double* deformedPosition)
        : gridView_(gridView),
          deformedPosition_(deformedPosition)
    {}

    void evaluate ( const typename GridView::template Codim<dim>::Entity& hostEntity, unsigned int corner,
                    FieldVector<double,dim> &y ) const
    {

        const typename GridView::IndexSet& indexSet = gridView_.indexSet();

        int idx = indexSet.index(hostEntity);

        for (int i=0; i<dim; i++)
            y[i] = deformedPosition_[idx*dim + i];
    }

    void evaluate ( const typename GridView::template Codim<0>::Entity& hostEntity, unsigned int corner,
                    FieldVector<double,dim> &y ) const
    {

        const typename GridView::IndexSet& indexSet = gridView_.indexSet();

        int idx = indexSet.subIndex(hostEntity, corner,dim);

        for (int i=0; i<dim; i++)
            y[i] = deformedPosition_[idx*dim + i];
    }

   private:

    GridView gridView_;

    const double* deformedPosition_;

   };
 *  \endcode
 *
 *
 */


==> anc/xt-super/dune-grid/dune/grid/geometrygrid/CMakeLists.txt <==
set(HEADERS
  backuprestore.hh
  cachedcoordfunction.hh
  capabilities.hh
  cornerstorage.hh
  coordfunction.hh
  coordfunctioncaller.hh
  datahandle.hh
  declaration.hh
  entity.hh
  entityseed.hh
  geometry.hh
  grid.hh
  gridfamily.hh
  gridview.hh
  hostcorners.hh
  identity.hh
  idset.hh
  indexsets.hh
  intersection.hh
  intersectioniterator.hh
  iterator.hh
  persistentcontainer.hh)

install(FILES ${HEADERS}
  DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/grid/geometrygrid)


==> anc/xt-super/dune-grid/dune/grid/geometrygrid/Makefile.am <==
geometrygriddir = $(includedir)/dune/grid/geometrygrid
geometrygrid_HEADERS = backuprestore.hh  cachedcoordfunction.hh  capabilities.hh \
                       cornerstorage.hh  coordfunction.hh  coordfunctioncaller.hh \
                       datahandle.hh  declaration.hh  entity.hh \
                       entityseed.hh  geometry.hh  grid.hh  gridfamily.hh \
                       gridview.hh  hostcorners.hh  identity.hh  idset.hh \
                       indexsets.hh  intersection.hh  intersectioniterator.hh \
                       iterator.hh  persistentcontainer.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-grid/dune/grid/geometrygrid/backuprestore.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GEOGRID_BACKUPRESTORE_HH
#define DUNE_GEOGRID_BACKUPRESTORE_HH

#include <dune/grid/common/backuprestore.hh>
#include <dune/grid/utility/grapedataioformattypes.hh>

#include <dune/grid/geometrygrid/declaration.hh>
#include <dune/grid/geometrygrid/capabilities.hh>

namespace Dune
{

  namespace GeoGrid
  {

    // BackupRestoreFacilities
    // -----------------------

    template< class Grid, bool hasBackupRestoreFacilities = Capabilities::hasBackupRestoreFacilities< Grid > ::v >
    class BackupRestoreFacilities
    {};

    template< class Grid >
    class BackupRestoreFacilities< Grid, true >
    {
      typedef BackupRestoreFacilities< Grid, true > This;

    protected:
      BackupRestoreFacilities ()
      {}

    private:
      BackupRestoreFacilities ( const This & );
      This &operator= ( const This & );

    public:
      template< GrapeIOFileFormatType type >
      bool writeGrid ( const std::string &filename, double time ) const
      {
        return asImp().hostGrid().template writeGrid< type >( filename, time );
      }

      template< GrapeIOFileFormatType type >
      bool readGrid ( const std::string &filename, double &time )
      {
        const bool success
          = asImp().hostGrid().template readGrid< type >( filename, time );
        asImp().update();
        return success;
      }

    protected:
      const Grid &asImp () const
      {
        return static_cast< const Grid & >( *this );
      }

      Grid &asImp ()
      {
        return static_cast< Grid & >( *this );
      }
    };

  } // namespace GeoGrid



  // BackupRestoreFacility for GeometryGrid
  // --------------------------------------

  template< class HostGrid, class CoordFunction, class Allocator >
  struct BackupRestoreFacility< GeometryGrid< HostGrid, CoordFunction, Allocator > >
  {
    typedef GeometryGrid< HostGrid, CoordFunction, Allocator > Grid;
    typedef BackupRestoreFacility< HostGrid > HostBackupRestoreFacility;

    static void backup ( const Grid &grid, const std::string &path, const std::string &fileprefix )
    {
      // notice: We should also backup the coordinate function
      HostBackupRestoreFacility::backup( grid.hostGrid(), path, fileprefix );
    }

    static void backup ( const Grid &grid, const std::ostream &stream )
    {
      // notice: We should also backup the coordinate function
      HostBackupRestoreFacility::backup( grid.hostGrid(), stream );
    }

    static Grid *restore ( const std::string &path, const std::string &fileprefix )
    {
      // notice: We should also restore the coordinate function
      HostGrid *hostGrid = HostBackupRestoreFacility::restore( path, fileprefix );
      CoordFunction *coordFunction = new CoordFunction();
      return new Grid( hostGrid, coordFunction );
    }

    static Grid *restore ( const std::istream &stream )
    {
      // notice: We should also restore the coordinate function
      HostGrid *hostGrid = HostBackupRestoreFacility::restore( stream );
      CoordFunction *coordFunction = new CoordFunction();
      return new Grid( hostGrid, coordFunction );
    }
  };

} // namespace Dune

#endif // #ifndef DUNE_GEOGRID_BACKUPRESTORE_HH


==> anc/xt-super/dune-grid/dune/grid/geometrygrid/cachedcoordfunction.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GEOGRID_CACHEDCOORDFUNCTION_HH
#define DUNE_GEOGRID_CACHEDCOORDFUNCTION_HH

#include <cassert>
#include <memory>

#include <dune/common/typetraits.hh>

#include <dune/grid/common/gridenums.hh>

#include <dune/grid/geometrygrid/capabilities.hh>
#include <dune/grid/geometrygrid/coordfunctioncaller.hh>
#include <dune/grid/utility/persistentcontainer.hh>

namespace Dune
{

  // Internal Forward Declarations
  // -----------------------------

  template< class HostGrid, class CoordFunction >
  class CachedCoordFunction;



  // GeoGrid::CoordCache
  // -------------------

  namespace GeoGrid
  {

    template< class HostGrid, class Coordinate >
    class CoordCache
    {
      typedef CoordCache< HostGrid, Coordinate > This;

      static const unsigned int dimension = HostGrid::dimension;

      typedef typename HostGrid::template Codim< dimension >::Entity Vertex;

      typedef PersistentContainer< HostGrid, Coordinate > DataCache;

    public:
      explicit CoordCache ( const HostGrid &hostGrid )
        : data_( hostGrid, dimension )
      {}

      template< class Entity >
      const Coordinate &operator() ( const Entity &entity, unsigned int corner ) const
      {
        return data_( entity, corner );
      }

      const Coordinate &operator() ( const Vertex &vertex, unsigned int corner ) const
      {
        assert( corner == 0 );
        return data_[ vertex ];
      }

      template< class Entity >
      Coordinate &operator() ( const Entity &entity, unsigned int corner )
      {
        return data_( entity,corner) ;
      }

      Coordinate &operator() ( const Vertex &vertex, unsigned int corner )
      {
        assert( corner == 0 );
        return data_[ vertex ];
      }

      void adapt ()
      {
        data_.resize();
        data_.shrinkToFit();
      }

    private:
      CoordCache ( const This & );
      This &operator= ( const This & );

      DataCache data_;
    };

  } // namespace GeoGrid



  // CachedCoordFunction
  // -------------------

  template< class HostGrid, class CoordFunction >
  class CachedCoordFunction
    : public DiscreteCoordFunction< typename CoordFunction::ctype, CoordFunction::dimRange, CachedCoordFunction< HostGrid, CoordFunction > >
  {
    typedef CachedCoordFunction< HostGrid, CoordFunction > This;
    typedef DiscreteCoordFunction< typename CoordFunction::ctype, CoordFunction::dimRange, This > Base;

  public:
    typedef typename Base::ctype ctype;

    typedef typename Base::RangeVector RangeVector;

  private:
    typedef GeoGrid::CoordCache< HostGrid, RangeVector > Cache;

  public:
    explicit
    CachedCoordFunction ( const HostGrid &hostGrid,
                          const CoordFunction &coordFunction = CoordFunction() )
      : hostGrid_( hostGrid ),
        coordFunction_( coordFunction ),
        cache_( hostGrid )
    {
      buildCache();
    }

    void adapt ()
    {
      cache_.adapt();
      buildCache();
    }

    void buildCache ();

    template< class HostEntity >
    void insertEntity ( const HostEntity &hostEntity );

    template< class HostEntity >
    void evaluate ( const HostEntity &hostEntity, unsigned int corner, RangeVector &y ) const
    {
      y = cache_( hostEntity, corner );
#ifndef NDEBUG
      typedef GeoGrid::CoordFunctionCaller< HostEntity, typename CoordFunction::Interface >
      CoordFunctionCaller;

      RangeVector z;
      CoordFunctionCaller coordFunctionCaller( hostEntity, coordFunction_ );
      coordFunctionCaller.evaluate( corner, z );
      assert( ((y - z).two_norm() < 1e-6) );
#endif
    }

  private:
    const HostGrid &hostGrid_;
    const CoordFunction &coordFunction_;
    Cache cache_;
  };



  // Implementation of CachedCoordFunction
  // -------------------------------------

  template< class HostGrid, class CoordFunction >
  inline void CachedCoordFunction< HostGrid, CoordFunction >::buildCache ()
  {
    typedef typename HostGrid::template Codim< 0 >::Entity Element;
    typedef typename HostGrid::LevelGridView MacroView;
    typedef typename HostGrid::HierarchicIterator HierarchicIterator;

    typedef typename MacroView::template Codim< 0 >::template Partition< All_Partition >::Iterator MacroIterator;

    const MacroView macroView = hostGrid_.levelGridView( 0 );
    const int maxLevel = hostGrid_.maxLevel();

    const MacroIterator mend = macroView.template end< 0, All_Partition >();
    for( MacroIterator mit = macroView.template begin< 0, All_Partition >(); mit != mend; ++mit )
    {
      const Element &macroElement = *mit;
      insertEntity( macroElement );

      const HierarchicIterator hend = macroElement.hend( maxLevel );
      for( HierarchicIterator hit = macroElement.hbegin( maxLevel ); hit != hend; ++hit )
        insertEntity( *hit );
    }
  }


  template< class HostGrid, class CoordFunction >
  template< class HostEntity >
  inline void CachedCoordFunction< HostGrid, CoordFunction >
    ::insertEntity ( const HostEntity &hostEntity )
  {
    typedef GeoGrid::CoordFunctionCaller< HostEntity, typename CoordFunction::Interface >
    CoordFunctionCaller;

    CoordFunctionCaller coordFunctionCaller( hostEntity, coordFunction_ );
    const ReferenceElement< ctype, HostEntity::dimension > &refElement
      = ReferenceElements< ctype, HostEntity::dimension >::general( hostEntity.type() );

    const unsigned int numCorners = refElement.size( HostEntity::dimension );
    for( unsigned int i = 0; i < numCorners; ++i )
      coordFunctionCaller.evaluate( i, cache_( hostEntity, i ) );
  }

} // namespace Dune

#endif // #ifndef DUNE_GEOGRID_CACHEDCOORDFUNCTION_HH


==> anc/xt-super/dune-grid/dune/grid/geometrygrid/capabilities.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GEOGRID_CAPABILITIES_HH
#define DUNE_GEOGRID_CAPABILITIES_HH

#include <cassert>

#include <dune/common/forloop.hh>
#include <dune/common/deprecated.hh>

#include <dune/grid/common/capabilities.hh>
#include <dune/grid/geometrygrid/declaration.hh>

namespace Dune
{

  // Capabilities
  // ------------

  namespace Capabilities
  {

    // Capabilities from dune-grid
    // ---------------------------

    template< class HostGrid, class CoordFunction, class Allocator >
    struct hasSingleGeometryType< GeometryGrid< HostGrid, CoordFunction, Allocator > >
    {
      static const bool v = hasSingleGeometryType< HostGrid > :: v;
      static const unsigned int topologyId = hasSingleGeometryType< HostGrid > :: topologyId;
    };


    template< class HostGrid, class CoordFunction, class Allocator, int codim >
    struct hasEntity< GeometryGrid< HostGrid, CoordFunction, Allocator >, codim >
    {
      static const bool v = true;
    };


    template< class HostGrid, class CoordFunction, class Allocator >
    struct DUNE_DEPRECATED_MSG("Capabilities::isParallel will be removed after dune-grid-2.4.") isParallel< GeometryGrid< HostGrid, CoordFunction, Allocator > >
    {
      static const bool DUNE_DEPRECATED_MSG("Capabilities::isParallel will be removed after dune-grid-2.4.") v = isParallel< HostGrid >::v;
    };


    template< class HostGrid, class CoordFunction, class Allocator, int codim >
    struct canCommunicate< GeometryGrid< HostGrid, CoordFunction, Allocator >, codim >
    {
      static const bool v = canCommunicate< HostGrid, codim >::v;
    };


    template< class HostGrid, class CoordFunction, class Allocator >
    struct hasBackupRestoreFacilities< GeometryGrid< HostGrid, CoordFunction, Allocator > >
    {
      static const bool v = hasBackupRestoreFacilities< HostGrid >::v;
    };

    template< class HostGrid, class CoordFunction, class Allocator >
    struct isLevelwiseConforming< GeometryGrid< HostGrid, CoordFunction, Allocator > >
    {
      static const bool v = isLevelwiseConforming< HostGrid >::v;
    };

    template< class HostGrid, class CoordFunction, class Allocator >
    struct isLeafwiseConforming< GeometryGrid< HostGrid, CoordFunction, Allocator > >
    {
      static const bool v = isLeafwiseConforming< HostGrid >::v;
    };

    template< class HostGrid, class CoordFunction, class Allocator >
    struct threadSafe< GeometryGrid< HostGrid, CoordFunction, Allocator > >
    {
      static const bool v = false;
    };

    template< class HostGrid, class CoordFunction, class Allocator >
    struct viewThreadSafe< GeometryGrid< HostGrid, CoordFunction, Allocator > >
    {
      static const bool v = false;
    };




    // hasHostEntity
    // -------------

    template< class Grid, int codim >
    struct hasHostEntity;

    template< class Grid, int codim >
    struct hasHostEntity< const Grid, codim >
    {
      static const bool v = hasHostEntity< Grid, codim >::v;
    };

    template< class HostGrid, class CoordFunction, class Allocator, int codim >
    struct hasHostEntity< GeometryGrid< HostGrid, CoordFunction, Allocator >, codim >
    {
      static const bool v = hasEntity< HostGrid, codim >::v;
    };



    // CodimCache
    // ----------

    template< class Grid >
    class CodimCache
    {
      static const int dimension = Grid::dimension;

      template< int codim >
      struct BuildCache;

      bool hasHostEntity_[ Grid::dimension + 1 ];

      CodimCache ()
      {
        Dune::ForLoop< BuildCache, 0, dimension >::apply( hasHostEntity_ );
      }

      static CodimCache &instance ()
      {
        static CodimCache singleton;
        return singleton;
      }

    public:
      static bool hasHostEntity ( int codim )
      {
        assert( (codim >= 0) && (codim <= dimension) );
        return instance().hasHostEntity_[ codim ];
      }
    };

    template< class Grid >
    template< int codim >
    struct CodimCache< Grid >::BuildCache
    {
      static void apply ( bool (&hasHostEntity)[ dimension + 1 ] )
      {
        hasHostEntity[ codim ] = Capabilities::hasHostEntity< Grid, codim >::v;
      }
    };

  } // namespace Capabilities

} // namespace Dune

#endif // #ifndef DUNE_GEOGRID_CAPABILITIES_HH


==> anc/xt-super/dune-grid/dune/grid/geometrygrid/coordfunction.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GEOGRID_COORDFUNCTION_HH
#define DUNE_GEOGRID_COORDFUNCTION_HH

#include <dune/common/fvector.hh>

namespace Dune
{

  // Internal Forward Declarations
  // -----------------------------

  template< class ct, unsigned int dimD, unsigned int dimR, class Impl >
  class AnalyticalCoordFunction;

  template< class ct, unsigned int dimR, class Impl >
  class DiscreteCoordFunction;



  // AnalyticalCoordFunctionInterface
  // --------------------------------

  /** \brief Interface class for using an analytical function to define the
   *  geometry of a Dune::GeometryGrid. An implementation should be derived
   *  from Dune::AnalyticalCoordFunction and the evaluate
   *  method mapping \f$ R^d\to R^r \f$ has to be supplied.
   *
   *  \tparam ct coordinate field type (\c ct in Dune::GeometryGrid)
   *  \tparam dimD dimension of the domain of the mapping (\c dimension
   *               in the host grid).
   *  \tparam dimR dimension of the range of the mapping (\c dimensionworld
   *               in Dune::GeometryGrid)
   *  \tparam Impl implementation class (BN trick)
   **/
  template< class ct, unsigned int dimD, unsigned int dimR, class Impl >
  class AnalyticalCoordFunctionInterface
  {
    typedef AnalyticalCoordFunctionInterface< ct, dimD, dimR, Impl > This;

    friend class AnalyticalCoordFunction< ct, dimD, dimR, Impl >;

  public:
    typedef This Interface;
    typedef Impl Implementation;

    //! field type of the coordinate vector
    typedef ct ctype;

    //! dimension of the range vector (dimensionworld of host grid)
    static const unsigned int dimDomain = dimD;
    //! dimension of the range vector
    static const unsigned int dimRange = dimR;

    //! domain vector for the evaluate method
    typedef FieldVector< ctype, dimDomain > DomainVector;
    //! range vector for the evaluate method
    typedef FieldVector< ctype, dimRange > RangeVector;

  private:
    AnalyticalCoordFunctionInterface ()
    {}

    AnalyticalCoordFunctionInterface ( const This & );
    This &operator= ( const This & );

  public:
    //! evaluate method for global mapping
    void evaluate ( const DomainVector &x, RangeVector &y ) const
    {
      return asImp().evaluate( x, y );
    }

  protected:
    const Implementation &asImp () const
    {
      return static_cast< const Implementation & >( *this );
    }

    Implementation &asImp ()
    {
      return static_cast< Implementation & >( *this );
    }
  };



  // AnalyticalCoordFunction
  // -----------------------
  /** @brief Derive an implementation of an analytical coordinate function
   * from this class.
   **/
  template< class ct, unsigned int dimD, unsigned int dimR, class Impl >
  class AnalyticalCoordFunction
    : public AnalyticalCoordFunctionInterface< ct, dimD, dimR, Impl >
  {
    typedef AnalyticalCoordFunction< ct, dimD, dimR, Impl > This;
    typedef AnalyticalCoordFunctionInterface< ct, dimD, dimR, Impl > Base;

  public:
    typedef typename Base :: DomainVector DomainVector;
    typedef typename Base :: RangeVector RangeVector;

  protected:
    AnalyticalCoordFunction ()
    {}

  private:
    AnalyticalCoordFunction ( const This & );
    This &operator= ( const This & );

    void evaluate ( const DomainVector &x, RangeVector &y ) const;
  };



  // DiscreteCoordFunctionInterface
  // ------------------------------

  /** \brief Interface class for using a discrete function to define the
   *  geometry of a Dune::GeometryGrid. An implementation should be derived
   *  from Dune::DiscreteCoordinateFunction and the evaluate method taking an entity
   *  of the host grid together with the number of a vertex returns the coordinate in
   *  \f$ R^r \f$
   *  of that corner. The user must ensure continuity of this mapping.
   *  In addition an adapt method is provided which is called whenever
   *  \c adapt() is called on the Dune::GeometryGrid.
   *
   *  \tparam ct coordinate field type (\c ct in Dune::GeometryGrid)
   *  \tparam dimR dimension of the range of the mapping (\c dimensionworld
   *               in Dune::GeometryGrid)
   *  \tparam Impl implementation class (BN trick)
   **/
  template< class ct, unsigned int dimR, class Impl >
  class DiscreteCoordFunctionInterface
  {
    typedef DiscreteCoordFunctionInterface< ct, dimR, Impl > This;

    friend class DiscreteCoordFunction< ct, dimR, Impl >;

  public:
    typedef This Interface;
    typedef Impl Implementation;

    //! field type of the coordinate vector
    typedef ct ctype;

    //! dimension of the range vector
    static const unsigned int dimRange = dimR;

    //! range vector for the evaluate method
    typedef FieldVector< ctype, dimRange > RangeVector;

  private:
    DiscreteCoordFunctionInterface ()
    {}

    DiscreteCoordFunctionInterface ( const This & );

    This &operator= ( const This & );

  public:
    /** \brief evaluate method
     *  \param hostEntity an entity of the host grid
     *  \param corner the local number of the corner in the host entity
     *  \param y return value for the coordinate of this corner
     **/
    template< class HostEntity >
    void evaluate ( const HostEntity &hostEntity, unsigned int corner,
                    RangeVector &y ) const
    {
      asImp().evaluate( hostEntity, corner, y );
    }

    /** \brief method called from grid.adapt() method to allow adaptation
     *  of the discrete coordinate function
     **/
    void adapt ()
    {
      asImp().adapt();
    }

  protected:
    const Implementation &asImp () const
    {
      return static_cast< const Implementation & >( *this );
    }

    Implementation &asImp ()
    {
      return static_cast< Implementation & >( *this );
    }
  };



  // DiscreteCoordFunction
  // ---------------------
  //
  /** @brief Derive an implementation of a discrete coordinate function
   * from this class.
   **/
  template< class ct, unsigned int dimR, class Impl >
  class DiscreteCoordFunction
    : public DiscreteCoordFunctionInterface< ct, dimR, Impl >
  {
    typedef DiscreteCoordFunction< ct, dimR, Impl > This;
    typedef DiscreteCoordFunctionInterface< ct, dimR, Impl > Base;

  public:
    typedef typename Base :: RangeVector RangeVector;

  protected:
    DiscreteCoordFunction ()
    {}

    void adapt ()
    {}

  private:
    DiscreteCoordFunction ( const This & );
    This &operator= ( const This & );

    template< class HostEntity >
    void evaluate ( const HostEntity &hostEntity, unsigned int corner,
                    RangeVector &y ) const;
  };



  namespace GeoGrid
  {

    // isCoordFunctionInterface
    // ------------------------

    template< class CoordFunctionInterface >
    struct isCoordFunctionInterface
    {
      static const bool value = false;
    };

    template< class ct, unsigned int dimD, unsigned int dimR, class Impl >
    struct isCoordFunctionInterface
    < AnalyticalCoordFunctionInterface< ct, dimD, dimR, Impl > >
    {
      static const bool value = true;
    };

    template< class ct, unsigned int dimR, class Impl >
    struct isCoordFunctionInterface
    < DiscreteCoordFunctionInterface< ct, dimR, Impl > >
    {
      static const bool value = true;
    };



    // isDiscreteCoordFunctionInterface
    // --------------------------------

    template< class CoordFunctionInterface >
    struct isDiscreteCoordFunctionInterface
    {
      static const bool value = false;
    };

    template< class ct, unsigned int dimR, class Impl >
    struct isDiscreteCoordFunctionInterface
    < DiscreteCoordFunctionInterface< ct, dimR, Impl > >
    {
      static const bool value = true;
    };



    // AdaptCoordFunction
    // ------------------

    template< class CoordFunctionInterface >
    struct AdaptCoordFunction
    {
      static void adapt ( CoordFunctionInterface &coordFunction )
      {}
    };

    template< class ct, unsigned int dimR, class Impl >
    struct AdaptCoordFunction< DiscreteCoordFunctionInterface< ct, dimR, Impl > >
    {
      typedef DiscreteCoordFunctionInterface< ct, dimR, Impl > CoordFunctionInterface;

      static void adapt ( CoordFunctionInterface &coordFunction )
      {
        coordFunction.adapt();
      }
    };

  } // namespace GeoGrid

} // namespace Dune

#endif // #ifndef DUNE_GEOGRID_COORDFUNCTION_HH


==> anc/xt-super/dune-grid/dune/grid/geometrygrid/coordfunctioncaller.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GEOGRID_COORDFUNCTIONCALLER_HH
#define DUNE_GEOGRID_COORDFUNCTIONCALLER_HH

#include <dune/grid/geometrygrid/hostcorners.hh>
#include <dune/grid/geometrygrid/coordfunction.hh>

namespace Dune
{

  namespace GeoGrid
  {

    // CoordFunctionCaller
    // -------------------

    template< class HostEntity, class CoordFunctionInterface >
    class CoordFunctionCaller;

    template< class HostEntity, class ct, unsigned int dimD, unsigned int dimR, class Impl >
    class CoordFunctionCaller< HostEntity, AnalyticalCoordFunctionInterface< ct, dimD, dimR, Impl > >
    {
      typedef AnalyticalCoordFunctionInterface< ct, dimD, dimR, Impl > CoordFunctionInterface;
      typedef CoordFunctionCaller< HostEntity, CoordFunctionInterface > This;

      static const int codimension = HostEntity::codimension;

    public:
      typedef typename CoordFunctionInterface::RangeVector RangeVector;

      CoordFunctionCaller ( const HostEntity &hostEntity,
                            const CoordFunctionInterface &coordFunction )
      : hostCorners_( hostEntity ),
        coordFunction_( coordFunction )
      {}

      void evaluate ( unsigned int i, RangeVector &y ) const
      {
        coordFunction_.evaluate( hostCorners_[ i ], y );
      }

      GeometryType type () const
      {
        return hostCorners_.type();
      }

      std::size_t size () const
      {
        return hostCorners_.size();
      }

    private:
      const HostCorners< HostEntity > hostCorners_;
      const CoordFunctionInterface &coordFunction_;
    };

    template< class HostEntity, class ct, unsigned int dimR, class Impl >
    class CoordFunctionCaller< HostEntity, DiscreteCoordFunctionInterface< ct, dimR, Impl > >
    {
      typedef DiscreteCoordFunctionInterface< ct, dimR, Impl > CoordFunctionInterface;
      typedef CoordFunctionCaller< HostEntity, CoordFunctionInterface > This;

      typedef typename CoordFunctionInterface::RangeVector RangeVector;

    public:
      CoordFunctionCaller ( const HostEntity &hostEntity,
                            const CoordFunctionInterface &coordFunction )
      : hostEntity_( hostEntity ),
        coordFunction_( coordFunction )
      {}

      void evaluate ( unsigned int i, RangeVector &y ) const
      {
        coordFunction_.evaluate( hostEntity_, i, y );
      }

      GeometryType type () const
      {
        return hostEntity_.type();
      }

      std::size_t size () const
      {
        const Dune::ReferenceElement< ct, HostEntity::mydimension > &refElement
          = Dune::ReferenceElements< ct, HostEntity::mydimension >::general( type() );
        return refElement.size( HostEntity::mydimension );
      }

    private:
      const HostEntity &hostEntity_;
      const CoordFunctionInterface &coordFunction_;
    };

  } // namespace GeoGrid

} // namespace Dune

#endif // #ifndef DUNE_GEOGRID_COORDFUNCTIONCALLER_HH


==> anc/xt-super/dune-grid/dune/grid/geometrygrid/cornerstorage.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GEOGRID_CORNERSTORAGE_HH
#define DUNE_GEOGRID_CORNERSTORAGE_HH

#include <dune/common/array.hh>

#include <dune/grid/geometrygrid/coordfunctioncaller.hh>

namespace Dune
{

  namespace GeoGrid
  {

    // CoordVector
    // -----------

    template< int mydim, class Grid, bool fake >
    class CoordVector;


    template< int mydim, class Grid >
    class CoordVector< mydim, Grid, false >
    {
      typedef typename remove_const< Grid >::type::Traits Traits;

      typedef typename Traits::ctype ctype;

      static const int dimension = Traits::dimension;
      static const int mydimension = mydim;
      static const int codimension = dimension - mydimension;
      static const int dimensionworld = Traits::dimensionworld;

      typedef FieldVector< ctype, dimensionworld > Coordinate;

      typedef typename Traits::HostGrid HostGrid;
      typedef typename Traits::CoordFunction CoordFunction;

      typedef typename HostGrid::template Codim< codimension >::Entity HostEntity;

      typedef GeoGrid :: CoordFunctionCaller< HostEntity, typename CoordFunction::Interface >
      CoordFunctionCaller;

    public:
      CoordVector ( const HostEntity &hostEntity,
                    const CoordFunction &coordFunction )
        : coordFunctionCaller_( hostEntity, coordFunction )
      {}

      template< std::size_t size >
      void calculate ( array< Coordinate, size > (&corners) ) const
      {
        const std::size_t numCorners = coordFunctionCaller_.size();
        assert( size >= numCorners );
        for( std::size_t i = 0; i < numCorners; ++i )
          coordFunctionCaller_.evaluate( i, corners[ i ] );
      }

    private:
      const CoordFunctionCaller coordFunctionCaller_;
    };


    template< int mydim, class Grid >
    class CoordVector< mydim, Grid, true >
    {
      typedef typename remove_const< Grid > :: type :: Traits Traits;

      typedef typename Traits::ctype ctype;

      static const int dimension = Traits::dimension;
      static const int mydimension = mydim;
      static const int codimension = dimension - mydimension;
      static const int dimensionworld = Traits::dimensionworld;

      typedef FieldVector< ctype, dimensionworld > Coordinate;

      typedef typename Traits::HostGrid HostGrid;
      typedef typename Traits::CoordFunction CoordFunction;

      typedef typename HostGrid::template Codim< 0 >::Entity HostElement;

      typedef GeoGrid::CoordFunctionCaller< HostElement, typename CoordFunction::Interface >
      CoordFunctionCaller;

    public:
      CoordVector ( const HostElement &hostElement,
                    const unsigned int subEntity,
                    const CoordFunction &coordFunction )
        : coordFunctionCaller_( hostElement, coordFunction ),
          subEntity_( subEntity )
      {}

      template< std::size_t size >
      void calculate ( array< Coordinate, size > (&corners) ) const
      {
        const GeometryType type = coordFunctionCaller_.type();
        const ReferenceElement< ctype, dimension > &refElement
          = ReferenceElements< ctype, dimension >::general( type );
        const std::size_t numCorners = refElement.size( subEntity_, codimension, dimension );
        assert( size >= numCorners );
        for( std::size_t i = 0; i < numCorners; ++i )
        {
          const std::size_t j = refElement.subEntity( subEntity_, codimension, i, dimension );
          coordFunctionCaller_.evaluate( j, corners[ i ] );
        }
      }

    private:
      const CoordFunctionCaller coordFunctionCaller_;
      const unsigned int subEntity_;
    };



    // IntersectionCoordVector
    // -----------------------

    template< class Grid >
    class IntersectionCoordVector
    {
      typedef typename remove_const< Grid >::type::Traits Traits;

      typedef typename Traits::ctype ctype;

      static const int dimension = Traits::dimension;
      static const int codimension = 1;
      static const int mydimension = dimension-codimension;
      static const int dimensionworld = Traits::dimensionworld;

      typedef FieldVector< ctype, dimensionworld > Coordinate;

      typedef typename Traits::HostGrid HostGrid;

      typedef typename Traits::template Codim< 0 >::GeometryImpl ElementGeometryImpl;
      typedef typename Traits::template Codim< codimension >::LocalGeometry HostLocalGeometry;

    public:
      IntersectionCoordVector ( const ElementGeometryImpl &elementGeometry,
                                const HostLocalGeometry &hostLocalGeometry )
        : elementGeometry_( elementGeometry ),
          hostLocalGeometry_( hostLocalGeometry )
      {}

      template< std::size_t size >
      void calculate ( array< Coordinate, size > (&corners) ) const
      {
        const std::size_t numCorners = hostLocalGeometry_.corners();
        assert( size >= numCorners );
        for( std::size_t i = 0; i < numCorners; ++i )
          corners[ i ] = elementGeometry_.global( hostLocalGeometry_.corner( i ) );
      }

      template< unsigned int numCorners >
      void calculate ( Coordinate (&corners)[ numCorners ] ) const
      {
        assert( numCorners == hostLocalGeometry_.corners() );
      }

    private:
      const ElementGeometryImpl &elementGeometry_;
      HostLocalGeometry hostLocalGeometry_;
    };



    // CornerStorage
    // -------------

    template< int mydim, int cdim, class Grid >
    class CornerStorage
    {
      typedef typename remove_const< Grid >::type::Traits Traits;

      typedef typename Traits::ctype ctype;
      typedef FieldVector< ctype, cdim > Coordinate;

      typedef array< Coordinate, (1 << mydim) > Coords;

    public:
      typedef typename Coords::const_iterator const_iterator;

      template< bool fake >
      explicit CornerStorage ( const CoordVector< mydim, Grid, fake > &coords )
      {
        coords.calculate( coords_ );
      }

      explicit CornerStorage ( const IntersectionCoordVector< Grid > &coords )
      {
        coords.calculate( coords_ );
      }

      const Coordinate &operator[] ( unsigned int i ) const
      {
        return coords_[ i ];
      }

      const_iterator begin () const { return coords_.begin(); }
      const_iterator end () const { return coords_.end(); }

    private:
      Coords coords_;
    };

  } // namespace GeoGrid

} // namespace Dune

#endif // #ifndef DUNE_GEOGRID_CORNERSTORAGE_HH


==> anc/xt-super/dune-grid/dune/grid/geometrygrid/datahandle.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GEOGRID_DATAHANDLE_HH
#define DUNE_GEOGRID_DATAHANDLE_HH

#include <dune/common/typetraits.hh>

#include <dune/grid/common/datahandleif.hh>
#include <dune/grid/common/grid.hh>
#include <dune/grid/geometrygrid/capabilities.hh>
#include <dune/grid/geometrygrid/entity.hh>

namespace Dune
{

  namespace GeoGrid
  {

    // GeometryGridDataHandle
    // ----------------------

    template< class Grid, class WrappedHandle >
    class CommDataHandle
      : public CommDataHandleIF< CommDataHandle< Grid, WrappedHandle >, typename WrappedHandle::DataType >
    {
      typedef typename remove_const< Grid >::type::Traits Traits;

    public:
      CommDataHandle ( const Grid &grid, WrappedHandle &handle )
        : grid_( grid ),
          wrappedHandle_( handle )
      {}

      bool contains ( int dim, int codim ) const
      {
        const bool contains = wrappedHandle_.contains( dim, codim );
        if( contains )
          assertHostEntity( dim, codim );
        return contains;
      }

      bool fixedsize ( int dim, int codim ) const
      {
        return wrappedHandle_.fixedsize( dim, codim );
      }

      template< class HostEntity >
      size_t size ( const HostEntity &hostEntity ) const
      {
        typedef typename Grid::Traits::template Codim< HostEntity::codimension >::Entity Entity;
        typedef typename Grid::Traits::template Codim< HostEntity::codimension >::EntityImpl EntityImpl;
        Entity entity( EntityImpl( grid_, hostEntity ) );
        return wrappedHandle_.size( entity );
      }

      template< class MessageBuffer, class HostEntity >
      void gather ( MessageBuffer &buffer, const HostEntity &hostEntity ) const
      {
        typedef typename Grid::Traits::template Codim< HostEntity::codimension >::Entity Entity;
        typedef typename Grid::Traits::template Codim< HostEntity::codimension >::EntityImpl EntityImpl;
        Entity entity( EntityImpl( grid_, hostEntity ) );
        wrappedHandle_.gather( buffer, entity );
      }

      template< class MessageBuffer, class HostEntity >
      void scatter ( MessageBuffer &buffer, const HostEntity &hostEntity, size_t size )
      {
        typedef typename Grid::Traits::template Codim< HostEntity::codimension >::Entity Entity;
        typedef typename Grid::Traits::template Codim< HostEntity::codimension >::EntityImpl EntityImpl;
        Entity entity( EntityImpl( grid_, hostEntity ) );
        wrappedHandle_.scatter( buffer, entity, size );
      }

    private:
      static void assertHostEntity ( int dim, int codim )
      {
        if( !Capabilities::CodimCache< Grid >::hasHostEntity( codim ) )
          noEntity( codim );
      }

      static void noEntity ( int codim )
      {
        DUNE_THROW( NotImplemented, "Host grid has no entities for codimension " << codim << "." );
      }

      const Grid &grid_;
      WrappedHandle &wrappedHandle_;
    };

  } // namespace GeoGrid

} // namespace Dune

#endif // #ifndef DUNE_GEOGRID_DATAHANDLE_HH


==> anc/xt-super/dune-grid/dune/grid/geometrygrid/declaration.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GEOGRID_DECLARATION_HH
#define DUNE_GEOGRID_DECLARATION_HH

namespace Dune
{

  template< class HostGrid, class CoordFunction, class Allocator >
  class GeometryGrid;

} // namespace Dune

#endif // #ifndef DUNE_GEOGRID_DECLARATION_HH


==> anc/xt-super/dune-grid/dune/grid/geometrygrid/entity.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GEOGRID_ENTITY_HH
#define DUNE_GEOGRID_ENTITY_HH

#include <dune/common/nullptr.hh>

#include <dune/geometry/referenceelements.hh>

#include <dune/grid/common/grid.hh>
#include <dune/grid/geometrygrid/capabilities.hh>
#include <dune/grid/geometrygrid/cornerstorage.hh>

namespace Dune
{

  namespace GeoGrid
  {

    // Internal Forward Declarations
    // -----------------------------

    /** \class EntityBase
     *  \brief actual implementation of the entity
     *  \ingroup GeoGrid
     *
     *  \tparam  codim  codimension of the entity
     *  \tparam  Grid   GeometryGrid, this entity belongs to
     *  \tparam  fake   \b true, if the host grid does not provide this entity
     *                  (do not specify, the defualt value is already the
     *                  intended use)
     */
    template< int codim, class Grid, bool fake = !(Capabilities::hasHostEntity< Grid, codim >::v) >
    class EntityBase;

    /** \class Entity
     *  \brief DUNE-conform implementation of the entity
     *  \ingroup GeoGrid
     *
     *  This class merely changes the template parameters of the entity to make
     *  DUNE happy. The actual implementation of the entity can be found in
     *  EntityBase.
     *
     *  \tparam  codim  codimension of the entity
     *  \tparam  dim    dimension of the Grid (redundant information)
     *  \tparam  Grid   GeometryGrid, this entity belongs to
     */
    template< int codim, int dim, class Grid >
    class Entity;



    // External Forward Declarations
    // -----------------------------

    template< class Grid >
    class HierarchicIterator;

    template< class Grid, class HostIntersectionIterator >
    class IntersectionIterator;



    // EntityBase (real)
    // -----------------

    /** \copydoc EntityBase
     *
     *  This specialization implements the case, where the host grid provides
     *  the entity for this codimension, i.e., \em fake = \b false.
     *
     *  \nosubgrouping
     */
    template< int codim, class Grid >
    class EntityBase< codim, Grid, false >
    {
      typedef typename remove_const< Grid >::type::Traits Traits;

    public:
      /** \name Attributes
       *  \{ */

      //! codimensioon of the entity
      static const int codimension = codim;
      //! dimension of the grid
      static const int dimension = Traits::dimension;
      //! dimension of the entity
      static const int mydimension = dimension - codimension;
      //! dimension of the world
      static const int dimensionworld = Traits::dimensionworld;

      //! \b true, if the entity is faked, i.e., if there is no corresponding host entity
      static const bool fake = false;

      /** \} */

      /** \name Types Required by DUNE
       *  \{ */

      //! coordinate type of the grid
      typedef typename Traits::ctype ctype;

      //! type of corresponding geometry
      typedef typename Traits::template Codim< codimension >::Geometry Geometry;
      /** \} */

    private:
      typedef typename Traits::HostGrid HostGrid;
      typedef typename Traits::CoordFunction CoordFunction;

    public:
      /** \name Host Types
       *  \{ */

      //! type of corresponding host entity
      typedef typename HostGrid::template Codim< codimension >::Entity HostEntity;
      //! type of corresponding host entity pointer
      typedef typename HostGrid::template Codim< codimension >::EntityPointer HostEntityPointer;

      //! type of corresponding entity seed
      typedef typename Traits::template Codim< codimension >::EntitySeed EntitySeed;

      //! type of host elements, i.e., of host entities of codimension 0
      typedef typename HostGrid::template Codim< 0 >::Entity HostElement;
      /** \} */

      typedef typename Traits::template Codim< codim >::GeometryImpl GeometryImpl;

    private:
      typedef typename HostGrid::template Codim< codimension >::Geometry HostGeometry;

      typedef GeoGrid::CoordVector< mydimension, Grid, fake > CoordVector;

    public:
      /** \name Construction, Initialization and Destruction
       *  \{ */

      EntityBase ()
        : hostEntity_()
        , grid_( nullptr )
        , geo_()
      {}

      EntityBase ( const Grid &grid, const EntitySeed &seed )
        : hostEntity_( grid.hostGrid().entity( grid.getRealImplementation(seed).hostEntitySeed() ) )
        , grid_( &grid )
      {}

      EntityBase ( const Grid &grid, const HostElement &hostElement, int i )
        : hostEntity_( hostElement.template subEntity<codim>(i) )
        , grid_( &grid )
      {}


      EntityBase ( const GeometryImpl &geo, const HostEntity &hostEntity )
        : hostEntity_( hostEntity )
        , grid_( &geo.grid() )
        , geo_( geo )
      {}

      EntityBase ( const GeometryImpl &geo, HostEntity&& hostEntity )
        : hostEntity_( std::move( hostEntity ) )
        , grid_( &geo.grid() )
        , geo_( geo )
      {}

      EntityBase ( const Grid &grid, const HostEntity& hostEntity )
        : hostEntity_( hostEntity )
        , grid_( &grid )
      {}

      EntityBase ( const Grid &grid, HostEntity&& hostEntity )
        : hostEntity_( std::move( hostEntity ) )
        , grid_( &grid )
      {}


      EntityBase ( const EntityBase &other )
        : hostEntity_( other.hostEntity_ )
        , grid_( other.grid_ )
        , geo_( other.geo_ )
      {}

      EntityBase ( EntityBase&& other )
        : hostEntity_( std::move( other.hostEntity_ ) )
        , grid_( other.grid_ )
        , geo_( std::move( other.geo_ ) )
      {}

      /** \} */

      const EntityBase &operator= ( const EntityBase &other )
      {
        hostEntity_ = other.hostEntity_;
        grid_ = other.grid_;
        geo_ = other.geo_;
        return *this;
      }

      const EntityBase &operator= ( EntityBase&& other )
      {
        hostEntity_ = std::move( other.hostEntity_ );
        grid_ = std::move( other.grid_ );
        geo_ = std::move( other.geo_ );
        return *this;
      }

      /** \brief compare two entities */
      bool equals ( const EntityBase &other) const
      {
        return hostEntity_ == other.hostEntity_;
      }

    public:
      /** \name Methods Shared by Entities of All Codimensions
       *  \{ */

      /** \brief obtain the name of the corresponding reference element
       *
       *  This type can be used to access the DUNE reference element.
       */
      GeometryType type () const
      {
        return hostEntity().type();
      }

      /** \brief obtain the level of this entity */
      int level () const
      {
        return hostEntity().level();
      }

      /** \brief obtain the partition type of this entity */
      PartitionType partitionType () const
      {
        return hostEntity().partitionType();
      }

      /** obtain the geometry of this entity
       *
       *  Each DUNE entity encapsulates a geometry object, representing the map
       *  from the reference element to world coordinates. Wrapping the geometry
       *  is the main objective of the GeometryGrid.
       *
       *  The GeometryGrid provides geometries of order 1, obtained by
       *  interpolation of its corners \f$y_i\f$. There corners are calculated
       *  from the corners \f$x_i\f$ of the host geometry through the
       *  GeometryGrid's coordinate function \f$c\f$, i.e.,
       *  \f$y_i = c( x_i )\f$.
       *
       *  \returns a const reference to the geometry
       */
      Geometry geometry () const
      {
        if( !geo_ )
        {
          CoordVector coords( hostEntity(), grid().coordFunction() );
          geo_ = GeometryImpl( grid(), type(), coords );
        }
        return Geometry( geo_ );
      }

      /** \brief return EntitySeed of host grid entity */
      EntitySeed seed () const { return typename EntitySeed::Implementation( hostEntity().seed() ); }
      /** \} */


      /** \name Methods Supporting the Grid Implementation
       *  \{ */

      const Grid &grid () const { assert( grid_ ); return *grid_; }

      const HostEntity &hostEntity () const
      {
        return hostEntity_;
      }

      /** \brief initiliaze an entity
       *
       *  \param[in]  hostEntity  reference to the host entity
       *
       */
      void initialize ( const HostEntity &hostEntity ) { hostEntity_ = hostEntity; }

      /** \brief obtain the entity's index from a host IndexSet
       *
       *  \internal This method is provided by the entity, because its
       *  implementation is different for fake and non-fake entities.
       *
       *  \param[in]  indexSet  host IndexSet to use
       */
      template< class HostIndexSet >
      typename HostIndexSet::IndexType
      index ( const HostIndexSet &indexSet ) const
      {
        return indexSet.template index< codimension >( hostEntity() );
      }

      /** \brief obtain the index of a subentity from a host IndexSet
       *
       *  \internal This method is provided by the entity, because its
       *  implementation is different for fake and non-fake entities.
       *
       *  \param[in]  indexSet  host IndexSet to use
       *  \param[in]  i         number of the subentity
       *  \param[in]  cd        codimension of the subentity
       */
      template< class HostIndexSet >
      typename HostIndexSet::IndexType
      subIndex ( const HostIndexSet &indexSet, int i, unsigned int cd ) const
      {
        return indexSet.subIndex( hostEntity(), i, cd );
      }

      /** \brief check whether the entity is contained in a host index set
       *
       *  \internal This method is provided by the entity, because its
       *  implementation is different for fake and non-fake entities.
       *
       *  \param  indexSet  host IndexSet to use
       */
      template< class HostIndexSet >
      bool isContained ( const HostIndexSet &indexSet ) const
      {
        return indexSet.contains( hostEntity() );
      }

      /** \brief obtain the entity's id from a host IdSet
       *
       *  \internal This method is provided by the entity, because its
       *  implementation is different for fake and non-fake entities.
       *
       *  \param  idSet  host IdSet to use
       */
      template< class HostIdSet >
      typename HostIdSet::IdType id ( const HostIdSet &idSet ) const
      {
        return idSet.template id< codimension >( hostEntity() );
      }
      /** \} */

    private:
      HostEntity hostEntity_;
      const Grid *grid_;
      mutable GeometryImpl geo_;
    };



    // EntityBase (fake)
    // -----------------

    /** \copydoc EntityBase
     *
     *  This specialization implements the case, where the host grid does not
     *  provide the entity for this codimension, i.e., \em fake = \b true.
     *
     *  \nosubgrouping
     */
    template< int codim, class Grid >
    class EntityBase< codim, Grid, true >
    {
      typedef typename remove_const< Grid >::type::Traits Traits;

    public:
      /** \name Attributes
       *  \{ */

      //! codimensioon of the entity
      static const int codimension = codim;
      //! dimension of the grid
      static const int dimension = Traits::dimension;
      //! dimension of the entity
      static const int mydimension = dimension - codimension;
      //! dimension of the world
      static const int dimensionworld = Traits::dimensionworld;

      //! \b true, if the entity is faked, i.e., if there is no corresponding host entity
      static const bool fake = true;
      /** \} */

      /** \name Types Required by DUNE
       *  \{ */

      //! coordinate type of the grid
      typedef typename Traits::ctype ctype;

      //! type of corresponding geometry
      typedef typename Traits::template Codim< codimension >::Geometry Geometry;
      /** \} */

    private:
      typedef typename Traits::HostGrid HostGrid;
      typedef typename Traits::CoordFunction CoordFunction;

    public:
      /** \name Host Types
       *  \{ */

      //! type of corresponding host entity
      typedef typename HostGrid::template Codim< codimension >::Entity HostEntity;
      //! type of corresponding host entity pointer
      typedef typename HostGrid::template Codim< codimension >::EntityPointer HostEntityPointer;

      //! type of corresponding entity seed
      typedef typename Traits::template Codim< codimension >::EntitySeed EntitySeed;

      //! type of host elements, i.e., of host entities of codimension 0
      typedef typename HostGrid::template Codim< 0 >::Entity HostElement;
      /** \} */

      typedef typename Traits::template Codim< codimension >::GeometryImpl GeometryImpl;

    private:
      typedef typename HostGrid::template Codim< 0 >::Geometry HostGeometry;
      typedef typename HostGrid::template Codim< dimension >::EntityPointer HostVertexPointer;

      typedef GeoGrid::CoordVector< mydimension, Grid, fake > CoordVector;

    public:
      /** \name Construction, Initialization and Destruction
       *  \{ */

      EntityBase () : geo_(), hostElement_(), subEntity_( -1 ) {}


      EntityBase ( const Grid &grid, const EntitySeed &seed )
        : hostElement_( grid.hostGrid().entity( grid.getRealImplementation(seed).hostElementSeed() ) )
        , grid_( &grid )
        , subEntity_( grid.getRealImplementation(seed).subEntity() )
      {}

      EntityBase ( const EntityBase &other )
        : geo_( other.geo_ ),
          hostElement_( other.hostElement_ ),
          subEntity_( other.subEntity_ )
      {}

      EntityBase ( EntityBase &&other )
        : geo_( std::move( other.geo_ ) ),
          hostElement_( std::move( other.hostElement_ ) ),
          subEntity_( std::move( other.subEntity_ ) )
      {}

      /** \} */

      const EntityBase &operator= ( const EntityBase &other )
      {
        geo_ = other.geo_;
        hostElement_ = other.hostElement_;
        subEntity_ = other.subEntity_;
        return *this;
      }

      const EntityBase &operator= ( EntityBase&& other )
      {
        geo_ = std::move( other.geo_ );
        hostElement_ = std::move( other.hostElement_ );
        subEntity_ = std::move( other.subEntity_ );
        return *this;
      }

      /** \brief compare two entities */
      bool equals ( const EntityBase &other) const
      {
        const bool thisEnd = (subEntity() < 0);
        const bool otherEnd = (other.subEntity() < 0);
        if( thisEnd || otherEnd )
          return thisEnd && otherEnd;

        const int lvl = level();
        if( lvl != other.level() )
          return false;

        const typename Traits::HostGrid::Traits::LevelIndexSet &indexSet
          = grid().hostGrid().levelIndexSet( lvl );

        const HostElement &thisElement = hostElement();
        assert( indexSet.contains( thisElement ) );
        const HostElement &otherElement = other.hostElement();
        assert( indexSet.contains( otherElement ) );

        const int thisIndex = indexSet.subIndex( thisElement, subEntity(), codimension );
        const int otherIndex = indexSet.subIndex( otherElement, other.subEntity(), codimension );
        return (thisIndex == otherIndex);
      }

      /** \name Methods Shared by Entities of All Codimensions
       *  \{ */

      /** \brief obtain the name of the corresponding reference element
       *
       *  This type can be used to access the DUNE reference element.
       */
      GeometryType type () const
      {
        const ReferenceElement< ctype, dimension > &refElement
          = ReferenceElements< ctype, dimension >::general( hostElement().type() );
        return refElement.type( subEntity_, codimension );
      }

      /** \brief obtain the level of this entity */
      int level () const
      {
        return hostElement().level();
      }

      /** \brief obtain the partition type of this entity */
      PartitionType partitionType () const
      {
        if( !(Capabilities::isParallel< HostGrid >::v) )
          return InteriorEntity;

        const ReferenceElement< ctype, dimension > &refElement
          = ReferenceElements< ctype, dimension >::general( hostElement().type() );

        PartitionType type = vertexPartitionType( refElement, 0 );
        if( (type != BorderEntity) && (type != FrontEntity) )
          return type;

        const int numVertices = refElement.size( subEntity_, codimension, dimension );
        for( int i = 1; i < numVertices; ++i )
        {
          PartitionType vtxType = vertexPartitionType( refElement, i );
          if( (vtxType != BorderEntity) && (vtxType != FrontEntity) )
            return vtxType;
          if( type != vtxType )
            return OverlapEntity;
        }
        assert( (type == BorderEntity) || (type == FrontEntity) );
        return type;
      }

      /** obtain the geometry of this entity
       *
       *  Each DUNE entity encapsulates a geometry object, representing the map
       *  from the reference element to world coordinates. Wrapping the geometry
       *  is the main objective of the GeometryGrid.
       *
       *  The GeometryGrid provides geometries of order 1, obtained by
       *  interpolation of its corners \f$y_i\f$. There corners are calculated
       *  from the corners \f$x_i\f$ of the host geometry through the
       *  GeometryGrid's coordinate function \f$c\f$, i.e.,
       *  \f$y_i = c( x_i )\f$.
       *
       *  \returns a geometry object
       */
      Geometry geometry () const
      {
        if( !geo_ )
        {
          CoordVector coords( hostElement(), subEntity_, grid().coordFunction() );
          geo_ = GeometryImpl( grid(), type(), coords );
        }
        return Geometry( geo_ );
      }

      /** \brief return EntitySeed of host grid entity */
      EntitySeed seed () const { return typename EntitySeed::Implementation( hostElement().seed(), subEntity_ ); }
      /** \} */

      /** \name Methods Supporting the Grid Implementation
       *  \{ */

      const Grid &grid () const { assert( grid_ ); return *grid_; }

      const HostEntity &hostEntity () const
      {
        DUNE_THROW( NotImplemented, "HostGrid has no entities of codimension " << codimension << "." );
      }

      const HostElement &hostElement () const
      {
        assert( *this );
        return hostElement_;
      }

      int subEntity () const { return subEntity_; }

      /** \brief initiliaze an entity
       *
       *  \param[in]  hostElement  reference to the host element
       *
       *  \note The reference must remain valid as long as this entity is in
       *        use.
       */
      void initialize ( const HostElement &hostElement ) { hostElement_ = hostElement; }

      /** \brief obtain the entity's index from a host IndexSet
       *
       *  \internal This method is provided by the entity, because its
       *  implementation is different for fake and non-fake entities.
       *
       *  \param[in]  indexSet  host IndexSet to use
       */
      template< class HostIndexSet >
      typename HostIndexSet::IndexType index ( const HostIndexSet &indexSet ) const
      {
        return indexSet.subIndex( hostElement(), subEntity_, codimension );
      }

      /** \brief obtain the index of a subentity from a host IndexSet
       *
       *  \internal This method is provided by the entity, because its
       *  implementation is different for fake and non-fake entities.
       *
       *  \param[in]  indexSet  host IndexSet to use
       *  \param[in]  i         number of the subentity
       *  \param[in]  cd        codimension of the subentity
       */
      template< class HostIndexSet >
      typename HostIndexSet::IndexType
      subIndex ( const HostIndexSet &indexSet, int i, unsigned int cd ) const
      {
        const ReferenceElement< ctype, dimension > &refElement
          = ReferenceElements< ctype, dimension >::general( hostElement().type() );
        const int j = refElement.subEntity( subEntity_, codimension, i, codimension+cd );
        return indexSet.subIndex( hostElement(), j, codimension+cd );
      }

      /** \brief check whether the entity is contained in a host index set
       *
       *  \internal This method is provided by the entity, because its
       *  implementation is different for fake and non-fake entities.
       *
       *  \param  indexSet  host IndexSet to use
       */
      template< class HostIndexSet >
      bool isContained ( const HostIndexSet &indexSet ) const
      {
        return indexSet.contains( hostElement() );
      }

      /** \brief obtain the entity's id from a host IdSet
       *
       *  \internal This method is provided by the entity, because its
       *  implementation is different for fake and non-fake entities.
       *
       *  \param  idSet  host IdSet to use
       */
      template< class HostIdSet >
      typename HostIdSet::IdType id ( const HostIdSet &idSet ) const
      {
        return idSet.subId( hostElement(), subEntity_, codimension );
      }
      /** \} */

    private:
      PartitionType
      vertexPartitionType ( const ReferenceElement< ctype, dimension > &refElement, int i ) const
      {
        const int j = refElement.subEntity( subEntity_, codimension, 0, dimension );
        return hostElement().template subEntity< dimension >( j )->partitionType();
      }

    private:
      HostElement hostElement_;
      unsigned int subEntity_;
      const Grid *grid_;
      mutable GeometryImpl geo_;
    };



    // Entity
    // ------

    template< int codim, int dim, class Grid >
    class Entity
      : public EntityBase< codim, Grid >
    {
      typedef EntityBase< codim, Grid > Base;

    public:
      typedef typename Base::HostEntity HostEntity;
      typedef typename Base::HostElement HostElement;
      typedef typename Base::GeometryImpl GeometryImpl;
      typedef typename Base::EntitySeed EntitySeed;

      Entity () : Base() {}

      Entity ( const Grid &grid, const EntitySeed &seed ) : Base( grid, seed ) {}

      Entity ( const Grid &grid, const HostEntity &hostEntity ) : Base( grid, hostEntity ) {}
      Entity ( const Grid &grid, HostEntity&& hostEntity ) : Base( grid, std::move( hostEntity ) ) {}

      Entity ( const Grid &grid, const HostElement &hostEntity, int i ) : Base( grid, hostEntity, i ) {}

    };



    // Entity for codimension 0
    // ------------------------

    template< int dim, class Grid >
    class Entity< 0, dim, Grid >
      : public EntityBase< 0, Grid >
    {
      typedef EntityBase< 0, Grid > Base;

      typedef typename remove_const< Grid >::type::Traits Traits;

      typedef typename Traits::HostGrid HostGrid;

    public:
      /** \name Attributes
       *  \{ */

      //! codimensioon of the entity
      static const int codimension = Base::codimension;
      //! dimension of the grid
      static const int dimension = Base::dimension;
      //! dimension of the entity
      static const int mydimension = Base::mydimension;
      //! dimension of the world
      static const int dimensionworld = Base::dimensionworld;

      //! \b true, if the entity is faked, i.e., if there is no corresponding host entity
      static const bool fake = Base::fake;
      /** \} */

      /** \name Types Required by DUNE
       *  \{ */

      //! type of corresponding local geometry
      typedef typename Traits::template Codim< codimension >::LocalGeometry LocalGeometry;
      //! type of corresponding entity pointer
      typedef typename Traits::template Codim< codimension >::EntityPointer EntityPointer;

      typedef Dune::Entity< 0, dim, Grid, Dune::GeoGrid::Entity > EntityFacade;

      //! type of hierarchic iterator
      typedef typename Traits::HierarchicIterator HierarchicIterator;
      //! type of leaf intersection iterator
      typedef typename Traits::LeafIntersectionIterator LeafIntersectionIterator;
      //! type of level intersection iterator
      typedef typename Traits::LevelIntersectionIterator LevelIntersectionIterator;

      /** \} */

      typedef typename Base::HostEntity HostEntity;
      typedef typename Base::HostElement HostElement;
      typedef typename Base::GeometryImpl GeometryImpl;
      typedef typename Base::EntitySeed EntitySeed;

      using Base::grid;
      using Base::hostEntity;

      Entity () : Base() {}

      Entity ( const Grid &grid, const HostEntity &hostEntity ) : Base( grid, hostEntity ) {}
      Entity ( const Grid &grid, HostEntity&& hostEntity ) : Base( grid, std::move( hostEntity ) ) {}
      Entity ( const GeometryImpl &geo, const HostEntity& hostEntity ) : Base( geo, hostEntity ) {}
      Entity ( const GeometryImpl &geo, HostEntity &&hostEntity ) : Base( geo, std::move( hostEntity ) ) {}

      Entity ( const Grid &grid, const EntitySeed &seed ) : Base( grid, seed ) {}

      Entity ( const Grid &grid, const HostEntity &hostEntity, int i ) : Base( grid, hostEntity )
      {
        assert( i == 0 );
      }

      template< int codim >
      int count () const
      {
        return hostEntity().template count< codim >();
      }

      unsigned int subEntities (unsigned int codim) const
      {
        return hostEntity().subEntities(codim);
      }

      template< int codim >
      typename Grid::template Codim< codim >::Entity
      subEntity ( int i ) const
      {
        typedef typename Traits::template Codim< codim >::EntityImpl EntityImpl;
        return EntityImpl( grid(), hostEntity(), i );
      }

      LevelIntersectionIterator ilevelbegin () const
      {
        typedef GeoGrid::IntersectionIterator< Grid, typename HostGrid::LevelIntersectionIterator > LevelIntersectionIteratorImpl;
        return LevelIntersectionIteratorImpl( *this, hostEntity().ilevelbegin() );
      }

      LevelIntersectionIterator ilevelend () const
      {
        typedef GeoGrid::IntersectionIterator< Grid, typename HostGrid::LevelIntersectionIterator > LevelIntersectionIteratorImpl;
        return LevelIntersectionIteratorImpl( *this, hostEntity().ilevelend() );
      }

      LeafIntersectionIterator ileafbegin () const
      {
        typedef GeoGrid::IntersectionIterator< Grid, typename HostGrid::LeafIntersectionIterator > LeafIntersectionIteratorImpl;
        return LeafIntersectionIteratorImpl( *this, hostEntity().ileafbegin() );
      }

      LeafIntersectionIterator ileafend () const
      {
        typedef GeoGrid::IntersectionIterator< Grid, typename HostGrid::LeafIntersectionIterator > LeafIntersectionIteratorImpl;
        return LeafIntersectionIteratorImpl( *this, hostEntity().ileafend() );
      }

      bool hasBoundaryIntersections () const
      {
        return hostEntity().hasBoundaryIntersections();
      }

      bool isLeaf () const
      {
        return hostEntity().isLeaf();
      }

      EntityFacade father () const
      {
        return Entity( grid(), hostEntity().father() );
      }

      bool hasFather () const
      {
        return hostEntity().hasFather();
      }

      LocalGeometry geometryInFather () const
      {
        return hostEntity().geometryInFather();
      }

      HierarchicIterator hbegin ( int maxLevel ) const
      {
        typedef GeoGrid::HierarchicIterator< Grid > HierarchicIteratorImpl;
        return HierarchicIteratorImpl( grid(), hostEntity().hbegin( maxLevel ) );
      }

      HierarchicIterator hend ( int maxLevel ) const
      {
        typedef GeoGrid::HierarchicIterator< Grid > HierarchicIteratorImpl;
        return HierarchicIteratorImpl( grid(), hostEntity().hend( maxLevel ) );
      }

      bool isRegular () const
      {
        return hostEntity().isRegular();
      }

      bool isNew () const
      {
        return hostEntity().isNew();
      }

      bool mightVanish () const
      {
        return hostEntity().mightVanish();
      }
    };

  } // namespace GeoGrid

} // namespace Dune

#endif // #ifndef DUNE_GEOGRID_ENTITY_HH


==> anc/xt-super/dune-grid/dune/grid/geometrygrid/entityseed.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GEOGRID_ENTITYSEED_HH
#define DUNE_GEOGRID_ENTITYSEED_HH

#include <dune/common/typetraits.hh>

#include <dune/grid/common/entityseed.hh>
#include <dune/grid/geometrygrid/capabilities.hh>

namespace Dune
{

  namespace GeoGrid
  {

    // Internal Forward Declarations
    // -----------------------------

    template< int codim, class Grid, bool fake = !(Capabilities::hasHostEntity< Grid, codim >::v) >
    class EntitySeed;



    // EntitySeed (real)
    // -----------------

    template< int codim, class Grd >
    class EntitySeed< codim, Grd, false >
    {
      typedef typename remove_const< Grd >::type::Traits Traits;

    public:
      static const int codimension = codim;
      static const int dimension = Traits::dimension;
      static const int mydimension = dimension - codimension;
      static const int dimensionworld = Traits::dimensionworld;

      static const bool fake = false;

      typedef typename Traits::Grid Grid;
      typedef typename Traits::template Codim< codim >::Entity Entity;

      typedef typename Traits::HostGrid HostGrid;
      typedef typename HostGrid::template Codim< codim >::EntitySeed HostEntitySeed;

      //! default construct an invalid entity seed
      EntitySeed ( )
      {}

      explicit EntitySeed ( const HostEntitySeed &hostEntitySeed )
        : hostEntitySeed_( hostEntitySeed )
      {}

      //! check whether the EntitySeed refers to a valid Entity
      bool isValid() const
      {
        return hostEntitySeed_.isValid();
      }

      const HostEntitySeed &hostEntitySeed () const { return hostEntitySeed_; }

    private:
      HostEntitySeed hostEntitySeed_;
    };



    // EntitySeed (fake)
    // -----------------

    template< int codim, class Grd >
    class EntitySeed< codim, Grd, true >
    {
      typedef typename remove_const< Grd >::type::Traits Traits;

    public:
      static const int codimension = codim;
      static const int dimension = Traits::dimension;
      static const int mydimension = dimension - codimension;
      static const int dimensionworld = Traits::dimensionworld;

      static const bool fake = true;

      typedef typename Traits::Grid Grid;
      typedef typename Traits::template Codim< codim >::Entity Entity;

      typedef typename Traits::HostGrid HostGrid;
      typedef typename HostGrid::template Codim< 0 >::EntitySeed HostElementSeed;

      //! default construct an invalid entity seed
      EntitySeed ( )
      {}

      explicit EntitySeed ( const HostElementSeed &hostElementSeed, unsigned int subEntity )
        : hostElementSeed_( hostElementSeed ),
          subEntity_( subEntity )
      {}

      //! check whether the EntitySeed refers to a valid Entity
      bool isValid() const
      {
        return hostElementSeed_.isValid();
      }

      const HostElementSeed &hostElementSeed () const { return hostElementSeed_; }
      unsigned int subEntity () const { return subEntity_; }

    private:
      HostElementSeed hostElementSeed_;
      unsigned int subEntity_;
    };

  } // namespace GeoGrid

} // namespace Dune

#endif // #ifndef DUNE_GEOGRID_ENTITYSEED_HH


==> anc/xt-super/dune-grid/dune/grid/geometrygrid/geometry.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GEOGRID_GEOMETRY_HH
#define DUNE_GEOGRID_GEOMETRY_HH

#include <utility>

#include <dune/common/nullptr.hh>
#include <dune/common/typetraits.hh>

#include <dune/geometry/referenceelements.hh>
#include <dune/geometry/multilineargeometry.hh>

#include <dune/grid/common/capabilities.hh>
#include <dune/grid/geometrygrid/cornerstorage.hh>

namespace Dune
{

  namespace GeoGrid
  {

    // InferHasSingleGeometryType
    // --------------------------

    template< class hasSingleGeometryType, int dim, int mydim >
    struct InferHasSingleGeometryType
    {
    private:
      static const unsigned int id = hasSingleGeometryType::topologyId;
      static const unsigned int idMask = (1u << mydim) - 1u;

    public:
      static const bool v = hasSingleGeometryType::v && ((mydim == dim) || ((id | 1u) == 1u) || ((id | 1u) == idMask));
      static const unsigned int topologyId = (v ? id & idMask : ~0u);
    };

    template< class hasSingleGeometryType, int dim >
    struct InferHasSingleGeometryType< hasSingleGeometryType, dim, 1 >
    {
      static const bool v = true;
      static const unsigned int topologyId = GenericGeometry::CubeTopology< 1 >::type::id;
    };

    template< class hasSingleGeometryType, int dim >
    struct InferHasSingleGeometryType< hasSingleGeometryType, dim, 0 >
    {
      static const bool v = true;
      static const unsigned int topologyId = GenericGeometry::CubeTopology< 0 >::type::id;
    };



    // GeometryTraits
    // --------------

    template< class Grid >
    struct GeometryTraits
    {
      typedef typename remove_const< Grid >::type::Traits Traits;

      typedef typename Traits::ctype ctype;

      typedef GenericGeometry::MatrixHelper< GenericGeometry::DuneCoordTraits< ctype > > MatrixHelper;

      static ctype tolerance () { return 16 * std::numeric_limits< ctype >::epsilon(); }

      template< int mydim, int cdim >
      struct CornerStorage
      {
        typedef GeoGrid::CornerStorage< mydim, cdim, Grid > Type;
      };

      template< int mydim >
      struct hasSingleGeometryType
        : public InferHasSingleGeometryType< Capabilities::hasSingleGeometryType< Grid >, Traits::dimension, mydim >
      {};
    };



    // Geometry
    // --------

    template< int mydim, int cdim, class Grid >
    class Geometry
    {
      typedef Geometry< mydim, cdim, Grid > This;

      typedef typename remove_const< Grid >::type::Traits Traits;

      template< int, int, class > friend class Geometry;

    public:
      typedef typename Traits::ctype ctype;

      static const int mydimension = mydim;
      static const int coorddimension = cdim;
      static const int dimension = Traits::dimension;
      static const int codimension = dimension - mydimension;

    protected:
      typedef CachedMultiLinearGeometry< ctype, mydimension, coorddimension, GeometryTraits< Grid > > BasicMapping;

      struct Mapping
        : public BasicMapping
      {
        template< class CoordVector >
        Mapping ( const GeometryType &type, const CoordVector &coords )
          : BasicMapping( type, coords ),
            refCount_( 0 )
        {}

        void addReference () { ++refCount_; }
        bool removeReference () { return (--refCount_ == 0); }

      private:
        unsigned int refCount_;
      };

    public:
      typedef typename Mapping::LocalCoordinate LocalCoordinate;
      typedef typename Mapping::GlobalCoordinate GlobalCoordinate;

      typedef typename Mapping::JacobianTransposed JacobianTransposed;
      typedef typename Mapping::JacobianInverseTransposed JacobianInverseTransposed;

      Geometry () : grid_( nullptr ), mapping_( nullptr ) {}

      explicit Geometry ( const Grid &grid ) : grid_( &grid ), mapping_( nullptr ) {}

      template< class CoordVector >
      Geometry ( const Grid &grid, const GeometryType &type, const CoordVector &coords )
        : grid_( &grid )
      {
        assert( int( type.dim() ) == mydimension );
        void *mappingStorage = grid.allocateStorage( sizeof( Mapping ) );
        mapping_ = new( mappingStorage ) Mapping( type, coords );
        mapping_->addReference();
      }

      Geometry ( const This &other )
        : grid_( other.grid_ ),
          mapping_( other.mapping_ )
      {
        if( mapping_ )
          mapping_->addReference();
      }

      Geometry ( This&& other )
        : grid_( other.grid_ ),
          mapping_( other.mapping_ )
      {
        other.grid_ = nullptr;
        other.mapping_ = nullptr;
      }

      ~Geometry ()
      {
        if( mapping_ && mapping_->removeReference() )
          destroyMapping();
      }

      const This &operator= ( const This &other )
      {
        if( other.mapping_ )
          other.mapping_->addReference();
        if( mapping_ && mapping_->removeReference() )
          destroyMapping();
        grid_ = other.grid_;
        mapping_ = other.mapping_;
        return *this;
      }

      const This &operator= ( This&& other )
      {
        using std::swap;
        swap( grid_, other.grid_ );
        swap( mapping_, other.mapping_ );
        return *this;
      }

      operator bool () const { return bool( mapping_ ); }

      bool affine () const { return mapping_->affine(); }
      GeometryType type () const { return mapping_->type(); }

      int corners () const { return mapping_->corners(); }
      GlobalCoordinate corner ( const int i ) const { return mapping_->corner( i ); }
      GlobalCoordinate center () const { return mapping_->center(); }

      GlobalCoordinate global ( const LocalCoordinate &local ) const { return mapping_->global( local ); }
      LocalCoordinate local ( const GlobalCoordinate &global ) const { return mapping_->local( global ); }

      ctype integrationElement ( const LocalCoordinate &local ) const { return mapping_->integrationElement( local ); }
      ctype volume () const { return mapping_->volume(); }

      JacobianTransposed jacobianTransposed ( const LocalCoordinate &local ) const { return mapping_->jacobianTransposed( local ); }
      JacobianInverseTransposed jacobianInverseTransposed ( const LocalCoordinate &local ) const { return mapping_->jacobianInverseTransposed( local ); }

      const Grid &grid () const { assert( grid_ ); return *grid_; }

    private:
      void destroyMapping ()
      {
        mapping_->~Mapping();
        grid().deallocateStorage( mapping_, sizeof( Mapping ) );
      }

      const Grid *grid_;
      Mapping* mapping_;
    };

  } // namespace GeoGrid

} // namespace Dune

#endif // #ifndef DUNE_GEOGRID_GEOMETRY_HH


==> anc/xt-super/dune-grid/dune/grid/geometrygrid/grid.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GEOGRID_GRID_HH
#define DUNE_GEOGRID_GRID_HH

#include <dune/common/nullptr.hh>
#include <dune/common/deprecated.hh>

#include <dune/grid/common/grid.hh>

#include <dune/grid/geometrygrid/backuprestore.hh>
#include <dune/grid/geometrygrid/capabilities.hh>
#include <dune/grid/geometrygrid/datahandle.hh>
#include <dune/grid/geometrygrid/gridfamily.hh>
#include <dune/grid/geometrygrid/identity.hh>
#include <dune/grid/geometrygrid/persistentcontainer.hh>

namespace Dune
{

  // DefaultCoordFunction
  // --------------------

  template< class HostGrid >
  class DefaultCoordFunction
    : public IdenticalCoordFunction< typename HostGrid::ctype, HostGrid::dimensionworld >
  {};



  // GeometryGrid
  // ------------

  /** \class GeometryGrid
   *  \brief grid wrapper replacing the geometries
   *  \ingroup GeoGrid
   *
   *  GeometryGrid wraps another DUNE grid and replaces its geometry by the
   *  generic geometries from dune-grid. These are linear (respectively
   *  n-linear) DUNE geometries interpolating some given corners. These corners
   *  are obtained by mapping the corners of the host grid's geometry (also
   *  called host geometry) by a coordinate function.
   *
   *  An example of a coordinate function is given by the following code:
   *  \code
   *  class ExampleFunction
   *  : public Dune :: AnalyticalCoordFunction< double, 2, 3, ExampleFunction >
   *  {
   *    typedef ExampleFunction This;
   *    typedef Dune :: AnalyticalCoordFunction< double, 2, 3, This > Base;
   *
   *  public:
   *    typedef Base :: DomainVector DomainVector;
   *    typedef Base :: RangeVector RangeVector;
   *
   *    void evaluate ( const DomainVector &x, RangeVector &y ) const
   *    {
   *      y[ 0 ] = x[ 0 ];
   *      y[ 1 ] = x[ 1 ];
   *      y[ 2 ] = x[ 0 ] + x[ 1 ];
   *    }
   *  };
   *  \endcode
   *
   *  \note A dune-fem Function can be used as a coordinate function.
   *        The evaluation of discrete functions would be very expensive,
   *        though.
   *
   *  \tparam HostGrid       DUNE grid to be wrapped (called host grid)
   *  \tparam CoordFunction  coordinate function
   *
   *  \nosubgrouping
   */
  template< class HostGrid, class CoordFunction = DefaultCoordFunction< HostGrid >, class Allocator = std::allocator< void > >
  class GeometryGrid
  /** \cond */
    : public GridDefaultImplementation
      < HostGrid::dimension, CoordFunction::dimRange, typename HostGrid::ctype,
          GeoGrid::GridFamily< HostGrid, CoordFunction, Allocator > >,
      public GeoGrid::ExportParams< HostGrid, CoordFunction >,
      public GeoGrid::BackupRestoreFacilities< GeometryGrid< HostGrid, CoordFunction, Allocator > >
      /** \endcond */
  {
    typedef GeometryGrid< HostGrid, CoordFunction, Allocator > Grid;

    typedef GridDefaultImplementation
    < HostGrid::dimension, CoordFunction::dimRange, typename HostGrid::ctype,
        GeoGrid::GridFamily< HostGrid, CoordFunction, Allocator > >
    Base;

    friend class GeoGrid::HierarchicIterator< const Grid >;

    template< int, class, bool > friend class GeoGrid::EntityBase;
    template< int, int, class > friend class GeoGrid::Geometry;
    template< class, class, class, PartitionIteratorType > friend class GeoGrid::GridView;
    template< class, class > friend class GeoGrid::Intersection;
    template< class, class > friend class GeoGrid::IntersectionIterator;
    template< class, class > friend class GeoGrid::IdSet;
    template< class, class > friend class GeoGrid::IndexSet;
    template< class > friend struct HostGridAccess;

    template< class, class > friend class GeoGrid::CommDataHandle;

  public:
    /** \cond */
    typedef GeoGrid::GridFamily< HostGrid, CoordFunction, Allocator > GridFamily;
    /** \endcond */

    /** \name Traits
     *  \{ */

    //! type of the grid traits
    typedef typename GridFamily::Traits Traits;

    /** \brief traits structure containing types for a codimension
     *
     *  \tparam codim  codimension
     *
     *  \nosubgrouping
     */
    template< int codim >
    struct Codim;

    /** \} */

    /** \name Iterator Types
     *  \{ */

    //! iterator over the grid hierarchy
    typedef typename Traits::HierarchicIterator HierarchicIterator;
    //! iterator over intersections with other entities on the leaf level
    typedef typename Traits::LeafIntersectionIterator LeafIntersectionIterator;
    //! iterator over intersections with other entities on the same level
    typedef typename Traits::LevelIntersectionIterator LevelIntersectionIterator;

    /** \} */

    /** \name Grid View Types
     *  \{ */

    /** \brief Types for GridView */
    template< PartitionIteratorType pitype >
    struct Partition
    {
      typedef typename GridFamily::Traits::template Partition< pitype >::LevelGridView
      LevelGridView;
      typedef typename GridFamily::Traits::template Partition< pitype >::LeafGridView
      LeafGridView;
    };

    /** \brief View types for All_Partition */
    typedef typename Partition< All_Partition >::LevelGridView LevelGridView;
    typedef typename Partition< All_Partition >::LeafGridView LeafGridView;

    /** \} */


    /** \name Index and Id Set Types
     *  \{ */

    /** \brief type of leaf index set
     *
     *  The index set assigns consecutive indices to the entities of the
     *  leaf grid. The indices are of integral type and can be used to access
     *  arrays.
     *
     *  The leaf index set is a model of Dune::IndexSet.
     */
    typedef typename Traits::LeafIndexSet LeafIndexSet;

    /** \brief type of level index set
     *
     *  The index set assigns consecutive indices to the entities of a grid
     *  level. The indices are of integral type and can be used to access
     *  arrays.
     *
     *  The level index set is a model of Dune::IndexSet.
     */
    typedef typename Traits::LevelIndexSet LevelIndexSet;

    /** \brief type of global id set
     *
     *  The id set assigns a unique identifier to each entity within the
     *  grid. This identifier is unique over all processes sharing this grid.
     *
     *  \note Id's are neither consecutive nor necessarily of an integral
     *        type.
     *
     *  The global id set is a model of Dune::IdSet.
     */
    typedef typename Traits::GlobalIdSet GlobalIdSet;

    /** \brief type of local id set
     *
     *  The id set assigns a unique identifier to each entity within the
     *  grid. This identifier needs only to be unique over this process.
     *
     *  Though the local id set may be identical to the global id set, it is
     *  often implemented more efficiently.
     *
     *  \note Ids are neither consecutive nor necessarily of an integral
     *        type.
     *  \note Local ids need not be compatible with global ids. Also, no
     *        mapping from local ids to global ones needs to exist.
     *
     *  The global id set is a model of Dune::IdSet.
     */
    typedef typename Traits::LocalIdSet LocalIdSet;

    /** \} */

    /** \name Miscellaneous Types
     * \{ */

    //! type of vector coordinates (e.g., double)
    typedef typename Traits::ctype ctype;

    //! communicator with all other processes having some part of the grid
    typedef typename Traits::CollectiveCommunication CollectiveCommunication;

    /** \} */

    /** \name Construction and Destruction
     *  \{ */

    /** \brief constructor
     *
     *  The references to host grid and coordinate function are stored in the
     *  grid. Therefore, they must remain valid until the grid is destroyed.
     *
     *  \param[in]  hostGrid       reference to the grid to wrap
     *  \param[in]  coordFunction  reference to the coordinate function
     *  \param[in]  allocator      storage allocator
     */
    GeometryGrid ( HostGrid &hostGrid, CoordFunction &coordFunction, const Allocator &allocator = Allocator() )
      : hostGrid_( &hostGrid ),
        coordFunction_( coordFunction ),
        removeHostGrid_( false ),
        levelIndexSets_( hostGrid_->maxLevel()+1, nullptr, allocator ),
        storageAllocator_( allocator )
    {}

    /** \brief constructor
     *
     *  The grid takes ownership of the pointers to host grid and coordinate
     *  function. They will be deleted when the grid is destroyed.
     *
     *  \param[in]  hostGrid       pointer to the grid to wrap
     *  \param[in]  coordFunction  pointer to the coordinate function
     *  \param[in]  allocator      storage allocator
     */
    GeometryGrid ( HostGrid *hostGrid, CoordFunction *coordFunction, const Allocator &allocator = Allocator() )
      : hostGrid_( hostGrid ),
        coordFunction_( *coordFunction ),
        removeHostGrid_( true ),
        levelIndexSets_( hostGrid_->maxLevel()+1, nullptr, allocator ),
        storageAllocator_( allocator )
    {}

    /** \brief destructor
     */
    ~GeometryGrid ()
    {
      for( unsigned int i = 0; i < levelIndexSets_.size(); ++i )
      {
        if( levelIndexSets_[ i ] )
          delete( levelIndexSets_[ i ] );
      }

      if( removeHostGrid_ )
      {
        delete &coordFunction_;
        delete hostGrid_;
      }
    }

    /** \} */

    /** \name Size Methods
     *  \{ */

    /** \brief obtain maximal grid level
     *
     *  Grid levels are numbered 0, ..., L, where L is the value returned by
     *  this method.
     *
     *  \returns maximal grid level
     */
    int maxLevel () const
    {
      return hostGrid().maxLevel();
    }

    /** \brief obtain number of entites on a level
     *
     *  \param[in]  level  level to consider
     *  \param[in]  codim  codimension to consider
     *
     *  \returns number of entities of codimension \em codim on grid level
     *           \em level.
     */
    int size ( int level, int codim ) const
    {
      return levelGridView( level ).size( codim );
    }

    /** \brief obtain number of leaf entities
     *
     *  \param[in]  codim  codimension to consider
     *
     *  \returns number of leaf entities of codimension \em codim
     */
    int size ( int codim ) const
    {
      return leafGridView().size( codim );
    }

    /** \brief obtain number of entites on a level
     *
     *  \param[in]  level  level to consider
     *  \param[in]  type   geometry type to consider
     *
     *  \returns number of entities with a geometry of type \em type on grid
     *           level \em level.
     */
    int size ( int level, GeometryType type ) const
    {
      return levelGridView( level ).size( type );
    }

    /** \brief obtain number of leaf entities
     *
     *  \returns number of leaf entities with a geometry of type \em type
     */
    int size ( GeometryType type ) const
    {
      return leafGridView().size( type );
    }

    /** \brief returns the number of boundary segments within the macro grid
     *
     *  \returns number of boundary segments within the macro grid
     */
    size_t numBoundarySegments () const
    {
      return hostGrid().numBoundarySegments( );
    }
    /** \} */

    const GlobalIdSet &globalIdSet () const
    {
      if( !globalIdSet_ )
        globalIdSet_ = GlobalIdSet( hostGrid().globalIdSet() );
      assert( globalIdSet_ );
      return globalIdSet_;
    }

    const LocalIdSet &localIdSet () const
    {
      if( !localIdSet_ )
        localIdSet_ = LocalIdSet( hostGrid().localIdSet() );
      assert( localIdSet_ );
      return localIdSet_;
    }

    const LevelIndexSet &levelIndexSet ( int level ) const
    {
      assert( levelIndexSets_.size() == (size_t)(maxLevel()+1) );
      if( (level < 0) || (level > maxLevel()) )
      {
        DUNE_THROW( GridError, "LevelIndexSet for nonexisting level " << level
                                                                      << " requested." );
      }

      LevelIndexSet *&levelIndexSet = levelIndexSets_[ level ];
      if( !levelIndexSet )
        levelIndexSet = new LevelIndexSet( hostGrid().levelIndexSet( level ) );
      assert( levelIndexSet );
      return *levelIndexSet;
    }

    const LeafIndexSet &leafIndexSet () const
    {
      if( !leafIndexSet_ )
        leafIndexSet_ = LeafIndexSet( hostGrid().leafIndexSet() );
      assert( leafIndexSet_ );
      return leafIndexSet_;
    }

    void globalRefine ( int refCount )
    {
      hostGrid().globalRefine( refCount );
      update();
    }

    bool mark ( int refCount, const typename Codim< 0 >::Entity &entity )
    {
      return hostGrid().mark( refCount, getHostEntity< 0 >( entity ) );
    }

    int getMark ( const typename Codim< 0 >::Entity &entity ) const
    {
      return hostGrid().getMark( getHostEntity< 0 >( entity ) );
    }

    bool preAdapt ()
    {
      return hostGrid().preAdapt();
    }

    bool adapt ()
    {
      bool ret = hostGrid().adapt();
      update();
      return ret;
    }

    void postAdapt ()
    {
      hostGrid().postAdapt();
    }

    /** \name Parallel Data Distribution and Communication Methods
     *  \{ */

    /** \brief obtain size of overlap region for the leaf grid
     *
     *  \param[in]  codim  codimension for with the information is desired
     */
    int overlapSize ( int codim ) const
    {
      return leafGridView().overlapSize( codim );
    }

    /** \brief obtain size of ghost region for the leaf grid
     *
     *  \param[in]  codim  codimension for with the information is desired
     */
    int ghostSize( int codim ) const
    {
      return leafGridView().ghostSize( codim );
    }

    /** \brief obtain size of overlap region for a grid level
     *
     *  \param[in]  level  grid level (0, ..., maxLevel())
     *  \param[in]  codim  codimension (0, ..., dimension)
     */
    int overlapSize ( int level, int codim ) const
    {
      return levelGridView( level ).overlapSize( codim );
    }

    /** \brief obtain size of ghost region for a grid level
     *
     *  \param[in]  level  grid level (0, ..., maxLevel())
     *  \param[in]  codim  codimension (0, ..., dimension)
     */
    int ghostSize ( int level, int codim ) const
    {
      return levelGridView( level ).ghostSize( codim );
    }

    /** \brief communicate information on a grid level
     *
     *  \param      dataHandle  communication data handle (user defined)
     *  \param[in]  interface   communication interface (one of
     *                          InteriorBorder_InteriorBorder_Interface,
     *                          InteriorBorder_All_Interface,
     *                          Overlap_OverlapFront_Interface,
     *                          Overlap_All_Interface,
     *                          All_All_Interface)
     *  \param[in]  direction   communication direction (one of
     *                          ForwardCommunication or BackwardCommunication)
     *  \param[in]  level       grid level to communicate
     */
    template< class DataHandle, class Data >
    void communicate ( CommDataHandleIF< DataHandle, Data > &dataHandle,
                       InterfaceType interface,
                       CommunicationDirection direction,
                       int level ) const
    {
      levelGridView( level ).communicate( dataHandle, interface, direction );
    }

    /** \brief communicate information on leaf entities
     *
     *  \param      dataHandle  communication data handle (user defined)
     *  \param[in]  interface   communication interface (one of
     *                          InteriorBorder_InteriorBorder_Interface,
     *                          InteriorBorder_All_Interface,
     *                          Overlap_OverlapFront_Interface,
     *                          Overlap_All_Interface,
     *                          All_All_Interface)
     *  \param[in]  direction   communication direction (one of
     *                          ForwardCommunication, BackwardCommunication)
     */
    template< class DataHandle, class Data >
    void communicate ( CommDataHandleIF< DataHandle, Data > &dataHandle,
                       InterfaceType interface,
                       CommunicationDirection direction ) const
    {
      leafGridView().communicate( dataHandle, interface, direction );
    }

    /** \brief obtain CollectiveCommunication object
     *
     *  The CollectiveCommunication object should be used to globally
     *  communicate information between all processes sharing this grid.
     *
     *  \note The CollectiveCommunication object returned is identical to the
     *        one returned by the host grid.
     */
    const CollectiveCommunication &comm () const
    {
      return hostGrid().comm();
    }

#if 0
    // data handle interface different between geo and interface

    /** \brief rebalance the load each process has to handle
     *
     *  A parallel grid is redistributed such that each process has about
     *  the same load (e.g., the same number of leaf entites).
     *
     *  \note DUNE does not specify, how the load is measured.
     *
     *  \returns \b true, if the grid has changed.
     */
    bool loadBalance ()
    {
      const bool gridChanged= hostGrid().loadBalance();
      if( gridChanged )
        update();
      return gridChanged;
    }

    /** \brief rebalance the load each process has to handle
     *
     *  A parallel grid is redistributed such that each process has about
     *  the same load (e.g., the same number of leaf entites).
     *
     *  The data handle is used to communicate the data associated with
     *  entities that move from one process to another.
     *
     *  \note DUNE does not specify, how the load is measured.
     *
     *  \param  datahandle  communication data handle (user defined)
     *
     *  \returns \b true, if the grid has changed.
     */

    template< class DataHandle, class Data >
    bool loadBalance ( CommDataHandleIF< DataHandle, Data > &datahandle )
    {
      typedef CommDataHandleIF< DataHandle, Data > DataHandleIF;
      typedef GeoGrid :: CommDataHandle< Grid, DataHandleIF > WrappedDataHandle;

      WrappedDataHandle wrappedDataHandle( *this, datahandle );
      const bool gridChanged = hostGrid().loadBalance( wrappedDataHandle );
      if( gridChanged )
        update();
      return gridChanged;
    }
#endif

    /** \brief obtain EntityPointer from EntitySeed. */
    template< class EntitySeed >
    typename Traits::template Codim< EntitySeed::codimension >::EntityPointer
    DUNE_DEPRECATED_MSG("entityPointer() is deprecated and will be removed after the release of dune-grid 2.4. Use entity() instead to directly obtain an Entity object.")
    entityPointer ( const EntitySeed &seed ) const
    {
      typedef typename Traits::template Codim< EntitySeed::codimension >::Entity Entity;
      return DefaultEntityPointer< Entity >( entity( seed ) );
    }

    /** \brief obtain Entity from EntitySeed. */
    template< class EntitySeed >
    typename Traits::template Codim< EntitySeed::codimension >::Entity
    entity ( const EntitySeed &seed ) const
    {
      typedef typename Traits::template Codim< EntitySeed::codimension >::EntityImpl EntityImpl;
      return EntityImpl( *this, seed );
    }

    /** \} */

    /** \name Grid Views
     *  \{ */

    /** \brief View for a grid level */
    template< PartitionIteratorType pitype >
    typename Partition< pitype >::LevelGridView levelGridView ( int level ) const
    {
      typedef typename Partition< pitype >::LevelGridView View;
      typedef typename View::GridViewImp ViewImp;
      return View( ViewImp( *this, hostGrid().levelGridView( level ) ) );
    }

    /** \brief View for the leaf grid */
    template< PartitionIteratorType pitype >
    typename Partition< pitype >::LeafGridView leafGridView () const
    {
      typedef typename Traits::template Partition< pitype >::LeafGridView View;
      typedef typename View::GridViewImp ViewImp;
      return View( ViewImp( *this, hostGrid().leafGridView() ) );
    }

    /** \brief View for a grid level for All_Partition */
    LevelGridView levelGridView ( int level ) const
    {
      typedef typename LevelGridView::GridViewImp ViewImp;
      return LevelGridView( ViewImp( *this, hostGrid().levelGridView( level ) ) );
    }

    /** \brief View for the leaf grid for All_Partition*/
    LeafGridView leafGridView () const
    {
      typedef typename LeafGridView::GridViewImp ViewImp;
      return LeafGridView( ViewImp( *this, hostGrid().leafGridView() ) );
    }

    /** \} */

    /** \name Miscellaneous Methods
     *  \{ */

    const HostGrid &hostGrid () const
    {
      return *hostGrid_;
    }

    HostGrid &hostGrid ()
    {
      return *hostGrid_;
    }

    /** \brief update grid caches
     *
     *  This method has to be called whenever the underlying host grid changes.
     *
     *  \note If you adapt the host grid through this geometry grid's
     *        adaptation or load balancing methods, update is automatically
     *        called.
     */
    void update ()
    {
      // adapt the coordinate function
      GeoGrid::AdaptCoordFunction< typename CoordFunction::Interface >::adapt( coordFunction_ );

      const int newNumLevels = maxLevel()+1;
      const int oldNumLevels = levelIndexSets_.size();

      for( int i = newNumLevels; i < oldNumLevels; ++i )
      {
        if( levelIndexSets_[ i ] )
          delete levelIndexSets_[ i ];
      }
      levelIndexSets_.resize( newNumLevels, nullptr );
    }

    /** \} */

    using Base::getRealImplementation;

    const CoordFunction &coordFunction () const { return coordFunction_; }
    CoordFunction &coordFunction () { return coordFunction_; }

  protected:
    template< int codim >
    static const typename HostGrid::template Codim< codim >::Entity &
    getHostEntity( const typename Codim< codim >::Entity &entity )
    {
      return getRealImplementation( entity ).hostEntity();
    }

    void *allocateStorage ( std::size_t size ) const
    {
      return storageAllocator_.allocate( size );
    }

    void deallocateStorage ( void *p, std::size_t size ) const
    {
      storageAllocator_.deallocate( (char *)p, size );
    }

  private:
    HostGrid *const hostGrid_;
    CoordFunction &coordFunction_;
    bool removeHostGrid_;
    mutable std::vector< LevelIndexSet *, typename Allocator::template rebind< LevelIndexSet * >::other > levelIndexSets_;
    mutable LeafIndexSet leafIndexSet_;
    mutable GlobalIdSet globalIdSet_;
    mutable LocalIdSet localIdSet_;
    mutable typename Allocator::template rebind< char >::other storageAllocator_;
  };



  // GeometryGrid::Codim
  // -------------------

  template< class HostGrid, class CoordFunction, class Allocator >
  template< int codim >
  struct GeometryGrid< HostGrid, CoordFunction, Allocator >::Codim
    : public Base::template Codim< codim >
  {
    /** \name Entity and Entity Pointer Types
     *  \{ */

    /** \brief type of entity
     *
     *  The entity is a model of Dune::Entity.
     */
    typedef typename Traits::template Codim< codim >::Entity Entity;

    /** \brief type of entity pointer
     *
     *  The entity pointer is a model of Dune::EntityPointer.
     */
    typedef typename Traits::template Codim< codim >::EntityPointer EntityPointer;

    /** \} */

    /** \name Geometry Types
     *  \{ */

    /** \brief type of world geometry
     *
     *  Models the geomtry mapping of the entity, i.e., the mapping from the
     *  reference element into world coordinates.
     *
     *  The geometry is a model of Dune::Geometry, implemented through the
     *  generic geometries provided by dune-grid.
     */
    typedef typename Traits::template Codim< codim >::Geometry Geometry;

    /** \brief type of local geometry
     *
     *  Models the geomtry mapping into the reference element of dimension
     *  \em dimension.
     *
     *  The local geometry is a model of Dune::Geometry, implemented through
     *  the generic geometries provided by dune-grid.
     */
    typedef typename Traits::template Codim< codim >::LocalGeometry LocalGeometry;

    /** \} */

    /** \name Iterator Types
     *  \{ */

    template< PartitionIteratorType pitype >
    struct Partition
    {
      typedef typename Traits::template Codim< codim >
      ::template Partition< pitype >::LeafIterator
      LeafIterator;
      typedef typename Traits::template Codim< codim >
      ::template Partition< pitype >::LevelIterator
      LevelIterator;
    };

    /** \brief type of level iterator
     *
     *  This iterator enumerates the entites of codimension \em codim of a
     *  grid level.
     *
     *  The level iterator is a model of Dune::LevelIterator.
     */
    typedef typename Partition< All_Partition >::LeafIterator LeafIterator;

    /** \brief type of leaf iterator
     *
     *  This iterator enumerates the entites of codimension \em codim of the
     *  leaf grid.
     *
     *  The leaf iterator is a model of Dune::LeafIterator.
     */
    typedef typename Partition< All_Partition >::LevelIterator LevelIterator;

    /** \} */
  };

} // namespace Dune

#endif // #ifndef DUNE_GEOGRID_GRID_HH


==> anc/xt-super/dune-grid/dune/grid/geometrygrid/gridfamily.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GEOGRID_GRIDFAMILY_HH
#define DUNE_GEOGRID_GRIDFAMILY_HH

#include <dune/grid/common/entitypointer.hh>
#include <dune/grid/common/grid.hh>
#include <dune/grid/geometrygrid/capabilities.hh>
#include <dune/grid/geometrygrid/declaration.hh>
#include <dune/grid/geometrygrid/entity.hh>
#include <dune/grid/geometrygrid/entityseed.hh>
#include <dune/grid/geometrygrid/geometry.hh>
#include <dune/grid/geometrygrid/gridview.hh>
#include <dune/grid/geometrygrid/intersection.hh>
#include <dune/grid/geometrygrid/intersectioniterator.hh>
#include <dune/grid/geometrygrid/iterator.hh>
#include <dune/grid/geometrygrid/idset.hh>
#include <dune/grid/geometrygrid/indexsets.hh>

namespace Dune
{

  /** \brief namespace containing the implementations of GeometryGrid
   *  \ingroup GeoGrid
   */
  namespace GeoGrid
  {

    // ExportParams
    // ------------

    template< class HG, class CF >
    class ExportParams
    {
      static const bool isCoordFunction = isCoordFunctionInterface< typename CF::Interface >::value;
      static_assert(isCoordFunction, "Invalid CoordFunction.");

    public:
      typedef HG HostGrid;
      typedef CF CoordFunction;
    };



    // GridFamily
    // ----------

    template< class HG, class CF, class Allocator >
    struct GridFamily
    {
      struct Traits
      {
        typedef GeometryGrid< HG, CF, Allocator > Grid;

        typedef HG HostGrid;
        typedef CF CoordFunction;

        typedef typename HostGrid::ctype ctype;

        static const int dimension = HostGrid::dimension;
        static const int dimensionworld = CoordFunction::dimRange;

        typedef Dune::Intersection< const Grid, GeoGrid::Intersection< const Grid, typename HostGrid::LeafIntersection > > LeafIntersection;
        typedef Dune::Intersection< const Grid, GeoGrid::Intersection< const Grid, typename HostGrid::LevelIntersection > > LevelIntersection;

        typedef Dune::IntersectionIterator
        < const Grid, GeoGrid::IntersectionIterator< const Grid, typename HostGrid::LeafIntersectionIterator >, GeoGrid::Intersection< const Grid, typename HostGrid::LeafIntersection > >
        LeafIntersectionIterator;
        typedef Dune::IntersectionIterator
        < const Grid, GeoGrid::IntersectionIterator< const Grid, typename HostGrid::LevelIntersectionIterator >, GeoGrid::Intersection< const Grid, typename HostGrid::LevelIntersection > >
        LevelIntersectionIterator;

        typedef Dune::EntityIterator< 0, const Grid, GeoGrid::HierarchicIterator< const Grid > >
        HierarchicIterator;

        template< int codim >
        struct Codim
        {
          typedef Dune::GeoGrid::Geometry< dimension-codim, dimensionworld, const Grid > GeometryImpl;
          typedef Dune::Geometry< dimension-codim, dimensionworld, const Grid, Dune::GeoGrid::Geometry > Geometry;
          typedef typename HostGrid::template Codim< codim >::LocalGeometry LocalGeometry;

          typedef GeoGrid::Entity< codim, dimension, const Grid > EntityImpl;
          typedef Dune::Entity< codim, dimension, const Grid, GeoGrid::Entity > Entity;

          typedef Dune::EntityPointer< const Grid, Dune::DefaultEntityPointer< Entity > > EntityPointer;

          typedef Dune::EntitySeed< const Grid, GeoGrid::EntitySeed< codim, const Grid > > EntitySeed;

          template< PartitionIteratorType pitype >
          struct Partition
          {
            typedef GeoGrid::Iterator< typename HostGrid::LeafGridView, codim, pitype, const Grid > LeafIteratorImp;
            typedef Dune::EntityIterator< codim, const Grid, LeafIteratorImp > LeafIterator;

            typedef GeoGrid::Iterator< typename HostGrid::LevelGridView, codim, pitype, const Grid > LevelIteratorImp;
            typedef Dune::EntityIterator< codim, const Grid, LevelIteratorImp > LevelIterator;
          };

          typedef typename Partition< All_Partition >::LeafIterator LeafIterator;
          typedef typename Partition< All_Partition >::LevelIterator LevelIterator;
        };

        typedef GeoGrid::IndexSet< const Grid, typename HostGrid::Traits::LeafIndexSet > LeafIndexSet;
        typedef GeoGrid::IndexSet< const Grid, typename HostGrid::Traits::LevelIndexSet > LevelIndexSet;

        typedef GeoGrid::IdSet< const Grid, typename HostGrid::Traits::GlobalIdSet >
        GlobalIdSet;
        typedef GeoGrid::IdSet< const Grid, typename HostGrid::Traits::LocalIdSet >
        LocalIdSet;

        typedef typename HostGrid::Traits::CollectiveCommunication CollectiveCommunication;

        template< PartitionIteratorType pitype >
        struct Partition
        {
          typedef Dune::GridView< GeoGrid::GridViewTraits< typename HostGrid::LeafGridView, CoordFunction, Allocator, pitype > >
          LeafGridView;
          typedef Dune::GridView< GeoGrid::GridViewTraits< typename HostGrid::LevelGridView, CoordFunction, Allocator, pitype > >
          LevelGridView;
        };
      };
    };

  } // namespace GeoGrid

} // namespace Dune

#endif // #ifndef DUNE_GEOGRID_GRIDFAMILY_HH


==> anc/xt-super/dune-grid/dune/grid/geometrygrid/gridview.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GEOGRID_GRIDVIEW_HH
#define DUNE_GEOGRID_GRIDVIEW_HH

#include <dune/common/typetraits.hh>
#include <dune/common/exceptions.hh>

#include <dune/grid/common/capabilities.hh>
#include <dune/grid/common/gridview.hh>
#include <dune/grid/geometrygrid/datahandle.hh>
#include <dune/grid/geometrygrid/indexsets.hh>
#include <dune/grid/geometrygrid/intersection.hh>
#include <dune/grid/geometrygrid/intersectioniterator.hh>
#include <dune/grid/geometrygrid/iterator.hh>

namespace Dune
{

  namespace GeoGrid
  {

    // Internal Forward Declarations
    // -----------------------------

    template< class HGV, class CoordFunction, class Allocator, PartitionIteratorType pitype >
    class GridView;



    // GridViewTraits
    // --------------

    template< class HGV, class CoordFunction, class Allocator, PartitionIteratorType pitype >
    class GridViewTraits
    {
      friend class GridView< HGV, CoordFunction, Allocator, pitype >;

      typedef HGV HostGridView;

      typedef typename HostGridView::Grid HostGrid;
      typedef typename HostGridView::Intersection HostIntersection;
      typedef typename HostGridView::IntersectionIterator HostIntersectionIterator;

    public:
      typedef GridView< HostGridView, CoordFunction, Allocator, pitype > GridViewImp;

      typedef Dune::GeometryGrid< HostGrid, CoordFunction, Allocator > Grid;

      typedef GeoGrid::IndexSet< const Grid, typename HostGridView::IndexSet > IndexSet;

      typedef Dune::Intersection< const Grid, GeoGrid::Intersection< const Grid, HostIntersection > > Intersection;

      typedef Dune::IntersectionIterator
      < const Grid, GeoGrid::IntersectionIterator< const Grid, HostIntersectionIterator >, GeoGrid::Intersection< const Grid, HostIntersection > >
      IntersectionIterator;

      typedef typename HostGridView::CollectiveCommunication CollectiveCommunication;

      template< int codim >
      struct Codim
      {
        typedef GeoGrid::Iterator< HostGridView, codim, pitype, const Grid > IteratorImp;
        typedef Dune::EntityIterator< codim, const Grid, IteratorImp > Iterator;

        typedef typename Grid::Traits::template Codim< codim >::Entity Entity;
        typedef typename Grid::Traits::template Codim< codim >::EntityPointer EntityPointer;

        typedef typename Grid::template Codim< codim >::Geometry Geometry;
        typedef typename Grid::template Codim< codim >::LocalGeometry LocalGeometry;

        template< PartitionIteratorType pit >
        struct Partition
        {
          typedef GeoGrid::Iterator< HostGridView, codim, pit, const Grid > IteratorImp;
          typedef Dune::EntityIterator< codim, const Grid, IteratorImp > Iterator;
        };
      };

      static const bool conforming = HostGridView::conforming;
    };



    // GridView
    // --------

    template< class HGV, class CoordFunction, class Allocator, PartitionIteratorType pitype >
    class GridView
    {
      typedef GridView< HGV, CoordFunction, Allocator, pitype > This;

    public:
      typedef GridViewTraits< HGV, CoordFunction, Allocator, pitype > Traits;

      typedef typename Traits::HostGridView HostGridView;

      typedef typename Traits::Grid Grid;

      typedef typename Traits::IndexSet IndexSet;

      typedef typename Traits::Intersection Intersection;

      typedef typename Traits::IntersectionIterator IntersectionIterator;

      typedef typename Traits::CollectiveCommunication CollectiveCommunication;

      template< int codim >
      struct Codim
        : public Traits::template Codim< codim >
      {};

      static const bool conforming = Traits::conforming;

      GridView ( const Grid &grid, const HostGridView &hostGridView )
        : grid_( &grid ),
          hostGridView_( hostGridView )
      {}

      const Grid &grid () const
      {
        assert( grid_ );
        return *grid_;
      }

      const IndexSet &indexSet () const
      {
        if( !indexSet_ )
          indexSet_ = IndexSet( hostGridView().indexSet() );
        return indexSet_;
      }

      int size ( int codim ) const
      {
        return hostGridView().size( codim );
      }

      int size ( const GeometryType &type ) const
      {
        return hostGridView().size( type );
      }

      template< int codim >
      typename Codim< codim >::Iterator begin () const
      {
        return begin< codim, pitype >();
      }

      template< int codim, PartitionIteratorType pit >
      typename Codim< codim >::template Partition< pit >::Iterator begin () const
      {
        return Traits::template Codim< codim >::template Partition< pit >::IteratorImp::begin( grid(), hostGridView() );
      }

      template< int codim >
      typename Codim< codim >::Iterator end () const
      {
        return end< codim, pitype >();
      }

      template< int codim, PartitionIteratorType pit >
      typename Codim< codim >::template Partition< pit >::Iterator end () const
      {
        return Traits::template Codim< codim >::template Partition< pit >::IteratorImp::end( grid(), hostGridView() );
      }

      IntersectionIterator ibegin ( const typename Codim< 0 >::Entity &entity ) const
      {
        typedef GeoGrid::IntersectionIterator< const Grid, typename HostGridView::IntersectionIterator > IntersectionIteratorImpl;
        return IntersectionIteratorImpl( entity, hostGridView().ibegin( Grid::getRealImplementation( entity ).hostEntity() ) );
      }

      IntersectionIterator iend ( const typename Codim< 0 >::Entity &entity ) const
      {
        typedef GeoGrid::IntersectionIterator< const Grid, typename HostGridView::IntersectionIterator > IntersectionIteratorImpl;
        return IntersectionIteratorImpl( entity, hostGridView().iend( Grid::getRealImplementation( entity ).hostEntity() ) );
      }

      const CollectiveCommunication &comm () const
      {
        return hostGridView().comm();
      }

      int overlapSize ( int codim ) const
      {
        return hostGridView().overlapSize( codim );
      }

      int ghostSize ( int codim ) const
      {
        return hostGridView().ghostSize( codim );
      }

      template< class DataHandle, class Data >
      void communicate ( CommDataHandleIF< DataHandle, Data > &dataHandle,
                         InterfaceType interface,
                         CommunicationDirection direction ) const
      {
        typedef CommDataHandleIF< DataHandle, Data > DataHandleIF;
        typedef GeoGrid::CommDataHandle< Grid, DataHandleIF > WrappedDataHandle;

        WrappedDataHandle wrappedDataHandle( grid(), dataHandle );
        hostGridView().communicate( wrappedDataHandle, interface, direction );
      }

      const HostGridView &hostGridView () const { return hostGridView_; }

    private:
      const Grid *grid_;
      HostGridView hostGridView_;
      mutable IndexSet indexSet_;
    };

  } // namespace GeoGrid

} // namespace Dune

#endif // #ifndef DUNE_GEOGRID_GRIDVIEW_HH


==> anc/xt-super/dune-grid/dune/grid/geometrygrid/hostcorners.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GEOGRID_HOSTCORNERS_HH
#define DUNE_GEOGRID_HOSTCORNERS_HH

#include <dune/geometry/type.hh>

#if HAVE_ALUGRID && DUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS
#include <dune/grid/alugrid/3d/topology.hh>
#endif
#include <dune/grid/common/entity.hh>

namespace Dune
{

  // External Forward Declarations
  // -----------------------------

#if HAVE_ALUGRID && DUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS
  template< int, int, class >
  class ALU3dGridEntity;

  template< ALU3dGridElementType, class >
  struct ALU3dImplTraits;
#endif

  namespace GeoGrid
  {

    // HostCorners
    // -----------

    template< class HostEntity >
    class HostCorners
    {
      typedef typename HostEntity::Geometry HostGeometry;

    public:
      typedef typename HostGeometry::GlobalCoordinate Coordinate;

      explicit HostCorners ( const HostEntity &hostEntity )
      : hostGeometry_( hostEntity.geometry() )
      {}

      GeometryType type () const
      {
        return hostGeometry_.type();
      }

      Coordinate operator[] ( int i ) const
      {
        return hostGeometry_.corner( i );
      }

      std::size_t size () const
      {
        return hostGeometry_.corners();
      }

    private:
      HostGeometry hostGeometry_;
    };



    // HostCorners for ALU3dGrid
    // -------------------------

#if HAVE_ALUGRID && DUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS
    template< int dim, class Grid >
    class HostCorners< Dune::Entity< 0, dim, Grid, ALU3dGridEntity > >
    {
      typedef Dune::Entity< 0, dim, Grid, ALU3dGridEntity > HostEntity;

      typedef double ALUCoordinate[ 3 ];

      static const ALU3dGridElementType elementType = remove_const< Grid >::type::elementType;
      typedef Dune::ElementTopologyMapping< elementType > ElementTopologyMapping;

      typedef typename remove_const< Grid >::type::MPICommunicatorType Comm;
      typedef ALU3dImplTraits< elementType, Comm > ImplTraits;

    public:
      typedef FieldVector< double, 3 > Coordinate;

      explicit HostCorners ( const HostEntity &hostEntity )
      : item_( hostEntity.impl().getItem() )
      {}

      GeometryType type () const
      {
        if( elementType == tetra )
          return GeometryType( GenericGeometry::SimplexTopology< dim >::type::id, dim );
        else
          return GeometryType( GenericGeometry::CubeTopology< dim >::type::id, dim );
      }

      Coordinate operator[] ( int i ) const
      {
        const int j = ElementTopologyMapping::dune2aluVertex( i );
        const ALUCoordinate &point = item_.myvertex( j )->Point();

        Coordinate corner;
        for( int k = 0; k < 3; ++k )
          corner[ k ] = point[ k ];
        return corner;
      }

      std::size_t size () const
      {
        return (elementType == tetra ? dim+1 : (1 << dim));
      }

    private:
      const typename ImplTraits::IMPLElementType &item_;
    };
#endif // #if DUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS

  } // namespace GeoGrid

} // namespace Dune

#endif // #ifndef DUNE_GEOGRID_HOSTCORNERS_HH


==> anc/xt-super/dune-grid/dune/grid/geometrygrid/identity.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GEOGRID_IDENTITY_HH
#define DUNE_GEOGRID_IDENTITY_HH

#include <dune/grid/geometrygrid/coordfunction.hh>

namespace Dune
{

  template< class ctype, unsigned int dim >
  class IdenticalCoordFunction
    : public AnalyticalCoordFunction
      < ctype, dim, dim, IdenticalCoordFunction< ctype, dim > >
  {
    typedef IdenticalCoordFunction< ctype, dim > This;
    typedef AnalyticalCoordFunction< ctype, dim, dim, This > Base;

  public:
    typedef typename Base :: DomainVector DomainVector;
    typedef typename Base :: RangeVector RangeVector;

    void evaluate ( const DomainVector &x, RangeVector &y ) const
    {
      y = x;
    }
  };

}

#endif


==> anc/xt-super/dune-grid/dune/grid/geometrygrid/idset.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GEOGRID_IDSET_HH
#define DUNE_GEOGRID_IDSET_HH

#include <dune/grid/common/indexidset.hh>

namespace Dune
{

  namespace GeoGrid
  {

    // IdSet
    // -----

    template< class Grid, class HostIdSet >
    class IdSet
      : public Dune::IdSet< Grid, IdSet< Grid, HostIdSet >, typename HostIdSet::IdType >
    {
      typedef IdSet< Grid, HostIdSet > This;
      typedef Dune::IdSet< Grid, This, typename HostIdSet::IdType > Base;

      typedef typename remove_const< Grid >::type::Traits Traits;

    public:
      typedef typename HostIdSet::IdType IdType;

      using Base::subId;

      IdSet ()
        : hostIdSet_( 0 )
      {}

      explicit IdSet ( const HostIdSet &hostIdSet )
        : hostIdSet_( &hostIdSet )
      {}

      IdSet ( const This &other )
        : hostIdSet_( other.hostIdSet_ )
      {}

      const This &operator= ( const This &other )
      {
        hostIdSet_ = other.hostIdSet_;
        return *this;
      }

      template< int codim >
      IdType id ( const typename Traits::template Codim< codim >::Entity &entity ) const
      {
        return Grid::getRealImplementation( entity ).id( hostIdSet() );
      }

      template< class Entity >
      IdType id ( const Entity &entity ) const
      {
        return id< Entity::codimension >( entity );
      }

      IdType subId ( const typename Traits::template Codim< 0 >::Entity &entity, int i, unsigned int codim ) const
      {
        return hostIdSet().subId( Grid::template getHostEntity< 0 >( entity ), i, codim );
      }

      operator bool () const { return bool( hostIdSet_ ); }

    private:
      const HostIdSet &hostIdSet () const
      {
        assert( *this );
        return *hostIdSet_;
      }

      const HostIdSet *hostIdSet_;
    };

  } // namespace GeoGrid

} // namespace Dune

#endif // #ifndef DUNE_GEOGRID_IDSET_HH


==> anc/xt-super/dune-grid/dune/grid/geometrygrid/indexsets.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GEOGRID_INDEXSETS_HH
#define DUNE_GEOGRID_INDEXSETS_HH

#include <vector>

#include <dune/common/typetraits.hh>

#include <dune/grid/common/gridenums.hh>
#include <dune/grid/common/indexidset.hh>

#include <dune/grid/geometrygrid/declaration.hh>

namespace Dune
{

  namespace GeoGrid
  {

    // IndexSet
    // --------

    template< class Grid, class HostIndexSet >
    class IndexSet
      : public Dune::IndexSet< Grid, IndexSet< Grid, HostIndexSet >, typename HostIndexSet::IndexType, typename HostIndexSet::Types >
    {
      typedef IndexSet< Grid, HostIndexSet > This;
      typedef Dune::IndexSet< Grid, This, typename HostIndexSet::IndexType, typename HostIndexSet::Types > Base;

      typedef typename remove_const< Grid >::type::Traits Traits;

      typedef typename Traits::HostGrid HostGrid;

    public:
      static const int dimension = Traits::dimension;

      typedef typename Base::IndexType IndexType;

      typedef typename Base::Types Types;

      IndexSet ()
        : hostIndexSet_( 0 )
      {}

      explicit IndexSet ( const HostIndexSet &hostIndexSet )
        : hostIndexSet_( &hostIndexSet )
      {}

      IndexSet ( const This &other )
        : hostIndexSet_( other.hostIndexSet_ )
      {}

      const This &operator= ( const This &other )
      {
        hostIndexSet_ = other.hostIndexSet_;
        return *this;
      }

      using Base::index;
      using Base::subIndex;

      template< int cc >
      IndexType index ( const typename Traits::template Codim< cc >::Entity &entity ) const
      {
        return Grid::getRealImplementation( entity ).index( hostIndexSet() );
      }

      template< int cc >
      IndexType subIndex ( const typename Traits::template Codim< cc >::Entity &entity, int i, unsigned int codim ) const
      {
        return Grid::getRealImplementation( entity ).subIndex( hostIndexSet(), i, codim );
      }

      IndexType size ( GeometryType type ) const
      {
        return hostIndexSet().size( type );
      }

      int size ( int codim ) const
      {
        return hostIndexSet().size( codim );
      }

      template< class Entity >
      bool contains ( const Entity &entity ) const
      {
        return Grid::getRealImplementation( entity ).isContained( hostIndexSet() );
      }

      Types types ( int codim ) const { return hostIndexSet().types( codim ); }

      const std::vector< GeometryType > &geomTypes ( int codim ) const
      {
        return hostIndexSet().geomTypes( codim );
      }

      operator bool () const { return bool( hostIndexSet_ ); }

    private:
      const HostIndexSet &hostIndexSet () const
      {
        assert( *this );
        return *hostIndexSet_;
      }

      const HostIndexSet *hostIndexSet_;
    };

  } // namespace GeoGrid

} // namespace Dune

#endif // #ifndef DUNE_GEOGRID_INDEXSETS_HH


==> anc/xt-super/dune-grid/dune/grid/geometrygrid/intersection.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GEOGRID_INTERSECTION_HH
#define DUNE_GEOGRID_INTERSECTION_HH

#include <dune/grid/geometrygrid/declaration.hh>
#include <dune/grid/geometrygrid/cornerstorage.hh>

namespace Dune
{

  namespace GeoGrid
  {

    // Intersection
    // ------------

    template< class Grid, class HostIntersection >
    class Intersection
    {
      typedef typename HostIntersection::Geometry HostGeometry;
      typedef typename HostIntersection::LocalGeometry HostLocalGeometry;

      typedef typename remove_const< Grid >::type::Traits Traits;

    public:
      typedef typename Traits::ctype ctype;

      static const int dimension = Traits::dimension;
      static const int dimensionworld = Traits::dimensionworld;

      typedef typename Traits::template Codim< 0 >::Entity Entity;
      typedef typename Traits::template Codim< 1 >::Geometry Geometry;
      typedef typename Traits::template Codim< 1 >::LocalGeometry LocalGeometry;

      typedef typename Traits::template Codim< 0 >::Geometry ElementGeometry;

    private:
      typedef GeoGrid::IntersectionCoordVector< Grid > CoordVector;

      typedef typename Traits::template Codim< 0 >::EntityImpl EntityImpl;

      typedef typename Traits::template Codim< 1 >::GeometryImpl GeometryImpl;
      typedef typename Traits::template Codim< 0 >::GeometryImpl ElementGeometryImpl;

    public:

      Intersection()
      {}

      explicit Intersection ( const HostIntersection &hostIntersection, const ElementGeometryImpl &insideGeo )
        : hostIntersection_( hostIntersection )
        , insideGeo_ ( insideGeo )
        , geo_( grid() )
      {}

      explicit Intersection ( HostIntersection&& hostIntersection, const ElementGeometryImpl &insideGeo )
        : hostIntersection_( std::move( hostIntersection ) )
        , insideGeo_ ( insideGeo )
        , geo_( grid() )
      {}

      bool equals ( const Intersection &other) const
      {
        return hostIntersection_ == other.hostIntersection_;
      }

      operator bool () const { return bool( hostIntersection_ ); }

      Entity inside () const
      {
        return EntityImpl( insideGeo_, hostIntersection().inside() );
      }

      Entity outside () const
      {
        return EntityImpl( grid(), hostIntersection().outside() );
      }

      bool boundary () const { return hostIntersection().boundary(); }

      bool conforming () const { return hostIntersection().conforming(); }

      bool neighbor () const { return hostIntersection().neighbor(); }

      int boundaryId () const { return hostIntersection().boundaryId(); }

      size_t boundarySegmentIndex () const
      {
        return hostIntersection().boundarySegmentIndex();
      }

      LocalGeometry geometryInInside () const
      {
        return hostIntersection().geometryInInside();
      }

      LocalGeometry geometryInOutside () const
      {
        return hostIntersection().geometryInOutside();
      }

      Geometry geometry () const
      {
        if( !geo_ )
        {
          CoordVector coords( insideGeo_, geometryInInside() );
          geo_ = GeometryImpl( grid(), type(), coords );
        }
        return Geometry( geo_ );
      }

      GeometryType type () const { return hostIntersection().type(); }

      int indexInInside () const
      {
        return hostIntersection().indexInInside();
      }

      int indexInOutside () const
      {
        return hostIntersection().indexInOutside();
      }

      FieldVector< ctype, dimensionworld >
      integrationOuterNormal ( const FieldVector< ctype, dimension-1 > &local ) const
      {
        const ReferenceElement< ctype, dimension > &refElement
          = ReferenceElements< ctype, dimension>::general( insideGeo_.type() );

        FieldVector< ctype, dimension > x( geometryInInside().global( local ) );
        const typename ElementGeometryImpl::JacobianInverseTransposed &jit = insideGeo_.jacobianInverseTransposed( x );
        const FieldVector< ctype, dimension > &refNormal = refElement.integrationOuterNormal( indexInInside() );

        FieldVector< ctype, dimensionworld > normal;
        jit.mv( refNormal, normal );
        normal *= jit.detInv();
        //normal *= insideGeo_.integrationElement( x );
        return normal;
      }

      FieldVector< ctype, dimensionworld >
      outerNormal ( const FieldVector< ctype, dimension-1 > &local ) const
      {
        const ReferenceElement< ctype, dimension > &refElement
          = ReferenceElements< ctype, dimension>::general( insideGeo_.type() );

        FieldVector< ctype, dimension > x( geometryInInside().global( local ) );
        const typename ElementGeometryImpl::JacobianInverseTransposed &jit = insideGeo_.jacobianInverseTransposed( x );
        const FieldVector< ctype, dimension > &refNormal = refElement.integrationOuterNormal( indexInInside() );

        FieldVector< ctype, dimensionworld > normal;
        jit.mv( refNormal, normal );
        return normal;
      }

      FieldVector< ctype, dimensionworld >
      unitOuterNormal ( const FieldVector< ctype, dimension-1 > &local ) const
      {
        FieldVector< ctype, dimensionworld > normal = outerNormal( local );
        normal *= (ctype( 1 ) / normal.two_norm());
        return normal;
      }

      FieldVector< ctype, dimensionworld > centerUnitOuterNormal () const
      {
        const ReferenceElement< ctype, dimension-1 > &refFace
          = ReferenceElements< ctype, dimension-1 >::general( type() );
        return unitOuterNormal( refFace.position( 0, 0 ) );
      }

      const HostIntersection &hostIntersection () const
      {
        return hostIntersection_;
      }

      const Grid &grid () const { return insideGeo_.grid(); }

    private:
      HostIntersection hostIntersection_;
      ElementGeometryImpl insideGeo_;
      mutable GeometryImpl geo_;
    };

  } // namespace GeoGrid

} // namespace Dune

#endif // #ifndef DUNE_GEOGRID_INTERSECTION_HH


==> anc/xt-super/dune-grid/dune/grid/geometrygrid/intersectioniterator.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GEOGRID_INTERSECTIONITERATOR_HH
#define DUNE_GEOGRID_INTERSECTIONITERATOR_HH

#include <dune/grid/geometrygrid/intersection.hh>

namespace Dune
{

  namespace GeoGrid
  {

    // IntersectionIterator
    // --------------------

    template< class Grid, class HostIntersectionIterator >
    class IntersectionIterator
    {
      typedef typename remove_const< Grid >::type::Traits Traits;

      typedef GeoGrid::Intersection< Grid, typename HostIntersectionIterator::Intersection > IntersectionImpl;

      typedef typename Traits::template Codim< 0 >::Geometry ElementGeometry;
      typedef typename Traits::template Codim< 0 >::GeometryImpl ElementGeometryImpl;

    public:
      typedef Dune::Intersection< Grid, IntersectionImpl > Intersection;

      IntersectionIterator()
      {}

      template< class Entity >
      IntersectionIterator ( const Entity &inside,
                             const HostIntersectionIterator &hostIterator )
        : hostIterator_( hostIterator )
        , insideGeo_( Grid::getRealImplementation( inside.geometry() ) )
      {}

      IntersectionIterator ( const IntersectionIterator &other )
        : hostIterator_( other.hostIterator_ )
        , insideGeo_( other.insideGeo_ )
      {}

      IntersectionIterator ( IntersectionIterator&& other )
        : hostIterator_( std::move( other.hostIterator_ ) )
        , insideGeo_( std::move( other.insideGeo_ ) )
      {}

      IntersectionIterator &operator= ( const IntersectionIterator &other )
      {
        hostIterator_ = other.hostIterator_;
        insideGeo_ = other.insideGeo_;
        return *this;
      }

      IntersectionIterator &operator= ( IntersectionIterator&& other )
      {
        hostIterator_ = std::move( other.hostIterator_ );
        insideGeo_ = std::move( other.insideGeo_ );
        return *this;
      }

      bool equals ( const IntersectionIterator &other ) const
      {
        return (hostIterator_ == other.hostIterator_);
      }

      void increment ()
      {
        ++hostIterator_;
      }

      Intersection dereference () const
      {
        return IntersectionImpl( *hostIterator_, insideGeo_ );
      }

    private:

      HostIntersectionIterator hostIterator_;
      ElementGeometryImpl insideGeo_;

    };

  } // namespace GeoGrid

} // namespace Dune

#endif // #ifndef DUNE_GEOGRID_INTERSECTIONITERATOR_HH


==> anc/xt-super/dune-grid/dune/grid/geometrygrid/iterator.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GEOGRID_ITERATOR_HH
#define DUNE_GEOGRID_ITERATOR_HH

#include <cassert>

#include <type_traits>
#include <utility>

#include <dune/geometry/referenceelements.hh>

#include <dune/grid/common/entitypointer.hh>
#include <dune/grid/geometrygrid/capabilities.hh>
#include <dune/grid/geometrygrid/declaration.hh>
#include <dune/grid/geometrygrid/entity.hh>

namespace Dune
{

  namespace GeoGrid
  {

    // Internal Forward Declarations
    // -----------------------------

    template< class HostGridView, int codim, PartitionIteratorType pitype, class Grid,
              bool fake = !Capabilities::hasHostEntity< Grid, codim >::v >
    class Iterator;

    template< class Grid >
    class HierarchicIterator;



    // PartitionIteratorFilter
    // -----------------------

    template< int codim, PartitionIteratorType pitype, class Grid >
    struct PartitionIteratorFilter;

    template< int codim, class Grid >
    struct PartitionIteratorFilter< codim, Interior_Partition, Grid >
    {
      static const int dimension = std::remove_const< Grid >::type::dimension;
      static const int codimension = codim;

      static const PartitionIteratorType Element_Partition = Interior_Partition;

      typedef typename std::remove_const< Grid >::type::ctype ctype;
      typedef typename std::remove_const< Grid >::type::Traits::template Codim< 0 >::Entity Element;
      typedef ReferenceElement< ctype, dimension > RefElement;

      static bool apply ( const RefElement &refElement,
                          const Element &element, int subEntity )
      {
        const int size = refElement.size( subEntity, codim, dimension );
        for( int i = 0; i < size; ++i )
        {
          const int j = refElement.subEntity( subEntity, codim, i, dimension );
          PartitionType type = element.template subEntity< dimension >( j )->partitionType();
          if( type == InteriorEntity )
            return true;
        }
        return false;
      }
    };

    template< int codim, class Grid >
    struct PartitionIteratorFilter< codim, InteriorBorder_Partition, Grid >
    {
      static const int dimension = std::remove_const< Grid >::type::dimension;
      static const int codimension = codim;

      static const PartitionIteratorType Element_Partition = Interior_Partition;

      typedef typename std::remove_const< Grid >::type::ctype ctype;
      typedef typename std::remove_const< Grid >::type::Traits::template Codim< 0 >::Entity Element;
      typedef ReferenceElement< ctype, dimension > RefElement;

      static bool apply ( const RefElement &refElement,
                          const Element &element, int subEntity )
      {
        return true;
      }
    };

    template< int codim, class Grid >
    struct PartitionIteratorFilter< codim, Overlap_Partition, Grid >
    {
      static const int dimension = std::remove_const< Grid >::type::dimension;
      static const int codimension = codim;

      static const PartitionIteratorType Element_Partition = Overlap_Partition;

      typedef typename std::remove_const< Grid >::type::ctype ctype;
      typedef typename std::remove_const< Grid >::type::Traits::template Codim< 0 >::Entity Element;
      typedef ReferenceElement< ctype, dimension > RefElement;

      static bool apply ( const RefElement &refElement,
                          const Element &element, int subEntity )
      {
        if( element.partitionType() == InteriorEntity )
          return true;

        const int size = refElement.size( subEntity, codim, dimension );
        for( int i = 0; i < size; ++i )
        {
          const int j = refElement.subEntity( subEntity, codim, i, dimension );
          PartitionType type = element.template subEntity< dimension >( j )->partitionType();
          if( (type == OverlapEntity) || (type == BorderEntity) )
            return true;
        }
        return false;
      }
    };

    template< int codim, class Grid >
    struct PartitionIteratorFilter< codim, OverlapFront_Partition, Grid >
    {
      static const int dimension = std::remove_const< Grid >::type::dimension;
      static const int codimension = codim;

      static const PartitionIteratorType Element_Partition = Overlap_Partition;

      typedef typename std::remove_const< Grid >::type::ctype ctype;
      typedef typename std::remove_const< Grid >::type::Traits::template Codim< 0 >::Entity Element;
      typedef ReferenceElement< ctype, dimension > RefElement;

      static bool apply ( const RefElement &refElement,
                          const Element &element, int subEntity )
      {
        return true;
      }
    };

    template< int codim, class Grid >
    struct PartitionIteratorFilter< codim, All_Partition, Grid >
    {
      static const int dimension = std::remove_const< Grid >::type::dimension;
      static const int codimension = codim;

      static const PartitionIteratorType Element_Partition = All_Partition;

      typedef typename std::remove_const< Grid >::type::ctype ctype;
      typedef typename std::remove_const< Grid >::type::Traits::template Codim< 0 >::Entity Element;
      typedef ReferenceElement< ctype, dimension > RefElement;

      static bool apply ( const RefElement &refElement,
                          const Element &element, int subEntity )
      {
        return true;
      }
    };

    template< int codim, class Grid >
    struct PartitionIteratorFilter< codim, Ghost_Partition, Grid >
    {
      static const int dimension = std::remove_const< Grid >::type::dimension;
      static const int codimension = codim;

      static const PartitionIteratorType Element_Partition = Ghost_Partition;

      typedef typename std::remove_const< Grid >::type::ctype ctype;
      typedef typename std::remove_const< Grid >::type::Traits::template Codim< 0 >::Entity Element;
      typedef ReferenceElement< ctype, dimension > RefElement;

      static bool apply ( const RefElement &refElement,
                          const Element &element, int subEntity )
      {
        const int size = refElement.size( subEntity, codim, dimension );
        for( int i = 0; i < size; ++i )
        {
          const int j = refElement.subEntity( subEntity, codim, i, dimension );
          PartitionType type = element.template subEntity< dimension >( j )->partitionType();
          if( type == GhostEntity )
            return true;
        }
        return false;
      }
    };



    // Iterator (real)
    // ---------------

    template< class HostGridView, int codim, PartitionIteratorType pitype, class G >
    class Iterator< HostGridView, codim, pitype, G, false >
    {
      typedef typename std::remove_const< G >::type::Traits Traits;

    public:
      typedef typename Traits::Grid Grid;

      static const int codimension = codim;

      typedef typename Traits::template Codim< codimension >::Entity Entity;

      static const bool fake = false;

    private:
      typedef GeoGrid::Entity< codimension, Traits::dimension, G > EntityImpl;

      typedef typename HostGridView::template Codim< codim >::template Partition< pitype >::Iterator HostEntityIterator;

    public:
      Iterator () : grid_( nullptr ) {}

      Iterator ( const Grid &grid, HostEntityIterator hostEntityIterator )
        : grid_( &grid ),
          hostEntityIterator_( std::move( hostEntityIterator ) )
      {}

      void increment ()
      {
        ++hostEntityIterator_;
      }

      bool equals ( const Iterator &rhs ) const
      {
        return hostEntityIterator_ == rhs.hostEntityIterator_;
      }

      Entity dereference () const
      {
        return EntityImpl( grid(), *hostEntityIterator_ );
      }

      int level () const { return hostEntityIterator_.level(); }

      const Grid &grid () const
      {
        assert( grid_ );
        return *grid_;
      }

      static Iterator begin ( const Grid &grid, const HostGridView &hostGridView )
      {
        HostEntityIterator hostEntityIterator = hostGridView.template begin< codimension, pitype >();
        return Iterator( grid, std::move( hostEntityIterator ) );
      }

      static Iterator end ( const Grid &grid, const HostGridView &hostGridView )
      {
        HostEntityIterator hostEntityIterator = hostGridView.template end< codimension, pitype >();
        return Iterator( grid, std::move( hostEntityIterator ) );
      }

      operator Dune::DefaultEntityPointer< Entity > () const
      {
        return Dune::DefaultEntityPointer< Entity >( dereference() );
      }

      bool equals ( const Dune::DefaultEntityPointer< Entity > &rhs ) const
      {
        return dereference() == rhs.dereference();
      }

    private:
      const Grid *grid_;
      HostEntityIterator hostEntityIterator_;
    };



    // Iterator (fake)
    // ---------------

    template< class HostGridView, int codim, PartitionIteratorType pitype, class G >
    class Iterator< HostGridView, codim, pitype, G, true >
    {
      typedef typename std::remove_const< G >::type::Traits Traits;

    public:
      typedef typename Traits::Grid Grid;

      static const int codimension = codim;

      typedef typename Traits::template Codim< codimension >::Entity Entity;

    private:
      typedef GeoGrid::Entity< codimension, Traits::dimension, G > EntityImpl;

      typedef PartitionIteratorFilter< codim, pitype, typename HostGridView::Grid > Filter;

      typedef typename HostGridView::template Codim< codim >::template Partition< typename Filter::ElementPartition >::Iterator HostElementIterator;
      typedef typename HostElementIterator::Entity HostElement;
      typedef typename HostGridView::IndexSet HostIndexSet;

    public:
      Iterator () : grid_( nullptr ), hostIndexSet_( nullptr ), subEntity_( -1 ) {}

      Iterator ( const Grid &grid, HostElementIterator hostElementIterator, HostElementIterator hostEnd, const HostIndexSet &hostIndexSet )
        : grid_( &grid ),
          hostElementIterator_( hostElementIterator ),
          hostEnd_( hostEnd ),
          subEntity_( -1 ),
          hostIndexSet_( &hostIndexSet )
      {
        if( hostElementIterator_ != hostEnd_ )
        {
          visited_.resize( hostIndexSet_->size( codimension ), false );
          increment();
        }
      }

      void increment ()
      {
        typedef typename Traits::ctype ctype;

        while( hostElementIterator_ != hostEnd_ )
        {
          const HostElement &hostElement = *hostElementIterator_;

          const ReferenceElement< ctype, Traits::dimension > &refElement
            = ReferenceElements< ctype, Traits::dimension >::general( hostElement.type() );

          ++subEntity_;
          const int count = refElement.size( codimension );
          for( ; subEntity_ < count; ++subEntity_ )
          {
            if( !Filter::apply( refElement, hostElement, subEntity_ ) )
              continue;

            const size_t index = hostIndexSet_->subIndex( hostElement, subEntity_, codimension );
            if( !visited_[ index ] )
            {
              visited_[ index ] = true;
              return;
            }
          }
          ++hostElementIterator_;
          subEntity_ = -1;
        }
      }

      bool equals ( const Iterator &rhs ) const
      {
        return hostElementIterator_ == rhs.hostElementIterator_ && ( hostElementIterator_ == hostEnd_ || subEntity_ == rhs.subEntity_ );
      }

      Entity dereference () const
      {
        return EntityImpl( grid(), *hostElementIterator_, subEntity_ );
      }

      int level () const { return hostElementIterator_.level(); }

      const Grid &grid () const
      {
        assert( grid_ );
        return *grid_;
      }

      static Iterator begin ( const Grid &grid, const HostGridView &hostGridView )
      {
        HostElementIterator first = hostGridView.template begin< codim, Filter::Element_Partition >();
        HostElementIterator last = hostGridView.template begin< codim, Filter::Element_Partition >();
        return Iterator( grid, std::move( first ), std::move( last ), hostGridView.indexSet() );
      }

      static Iterator end ( const Grid &grid, const HostGridView &hostGridView )
      {
        HostElementIterator last = hostGridView.template begin< codim, Filter::Element_Partition >();
        return Iterator( grid, last, last, hostGridView.indexSet() );
      }

      operator Dune::DefaultEntityPointer< Entity > () const
      {
        return Dune::DefaultEntityPointer< Entity >( dereference() );
      }

      bool equals ( const Dune::DefaultEntityPointer< Entity > &rhs ) const
      {
        return dereference() == rhs.dereference();
      }

    private:
      const Grid *grid_;
      HostElementIterator hostElementIterator_, hostEnd_;
      int subEntity_;
      const HostIndexSet *hostIndexSet_;
      std::vector< bool > visited_;
    };



    // HierarchicIterator
    // ------------------

    template< class G >
    class HierarchicIterator
    {
      typedef typename std::remove_const< G >::type::Traits Traits;

    public:
      typedef typename Traits::Grid Grid;

      static const int codimension = 0;

      typedef typename Traits::template Codim< codimension >::Entity Entity;

    private:
      typedef GeoGrid::Entity< codimension, Traits::dimension, G > EntityImpl;

      typedef typename Grid::HostGrid::HierarchicIterator HostEntityIterator;

    public:
      HierarchicIterator () : grid_( nullptr ) {}

      HierarchicIterator ( const Grid &grid, HostEntityIterator hostEntityIterator )
        : grid_( &grid ),
          hostEntityIterator_( std::move( hostEntityIterator ) )
      {}

      void increment ()
      {
        ++hostEntityIterator_;
      }

      bool equals ( const HierarchicIterator &rhs ) const
      {
        return hostEntityIterator_ == rhs.hostEntityIterator_;
      }

      Entity dereference () const
      {
        return EntityImpl( grid(), *hostEntityIterator_ );
      }

      int level () const { return hostEntityIterator_.level(); }

      const Grid &grid () const
      {
        assert( grid_ );
        return *grid_;
      }

      operator Dune::DefaultEntityPointer< Entity > () const
      {
        return Dune::DefaultEntityPointer< Entity >( dereference() );
      }

      bool equals ( const Dune::DefaultEntityPointer< Entity > &rhs ) const
      {
        return dereference() == rhs.dereference();
      }

    private:
      const Grid *grid_;
      HostEntityIterator hostEntityIterator_;
    };

  } // namespace GeoGrid

} // namespace Dune

#endif // #ifndef DUNE_GEOGRID_ITERATOR_HH


==> anc/xt-super/dune-grid/dune/grid/geometrygrid/persistentcontainer.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GEOGRID_PERSISTENTCONTAINER_HH
#define DUNE_GEOGRID_PERSISTENTCONTAINER_HH

#include <dune/grid/geometrygrid/declaration.hh>
#include <dune/grid/utility/persistentcontainer.hh>
#include <dune/grid/utility/persistentcontainerwrapper.hh>

namespace Dune
{

  // PersistentContainer for GeometryGrid
  // ------------------------------------

  template< class HostGrid, class CoordFunction, class Allocator, class T >
  class PersistentContainer< GeometryGrid< HostGrid, CoordFunction, Allocator >, T >
    : public PersistentContainerWrapper< GeometryGrid< HostGrid, CoordFunction, Allocator >, T >
  {
    typedef PersistentContainerWrapper< GeometryGrid< HostGrid, CoordFunction, Allocator >, T > Base;

  public:
    typedef typename Base::Grid Grid;
    typedef typename Base::Value Value;

    PersistentContainer ( const Grid &grid, int codim, const Value &value = Value() )
      : Base( grid, codim, value )
    {}
  };

} // namespace Dune

#endif // #ifndef DUNE_GEOGRID_PERSISTENTCONTAINER_HH


==> anc/xt-super/dune-grid/dune/grid/identitygrid.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_IDENTITYGRID_HH
#define DUNE_GRID_IDENTITYGRID_HH

/** \file
 * \brief The IdentityGrid class
 */

#include <string>
#include <map>

#include <dune/common/deprecated.hh>
#include <dune/common/parallel/collectivecommunication.hh>
#include <dune/grid/common/capabilities.hh>
#include <dune/grid/common/grid.hh>

// The components of the IdentityGrid interface
#include "identitygrid/identitygridgeometry.hh"
#include "identitygrid/identitygridentity.hh"
#include "identitygrid/identitygridentitypointer.hh"
#include "identitygrid/identitygridentityseed.hh"
#include "identitygrid/identitygridintersectioniterator.hh"
#include "identitygrid/identitygridleveliterator.hh"
#include "identitygrid/identitygridleafiterator.hh"
#include "identitygrid/identitygridhierarchiciterator.hh"
#include "identitygrid/identitygridindexsets.hh"

namespace Dune
{
  // Forward declaration
  template <class HostGrid>
  class IdentityGrid;

  // External forward declarations
  template< class Grid >
  struct HostGridAccess;

  namespace {

    // This is just a placeholder to stuff into the standard
    // GridTraits, as those expect an EntityPointer implementation
    // with two template parameters, but our EntityPointer uses three.
    template<int,typename>
    struct DummyIdentityGridEntityPointer
    {};

  }


  template<int dim, class HostGrid>
  struct IdentityGridFamily
  {

  private:

    // The type signature of our EntityPointer implementation does not fit into
    // the scheme expected by GridTraits, so we have to provide our own Traits
    // On the other hand, we don't want to retype everything, so we just inherit
    // from the default Traits and just tweak the EntityPointer type in the derived
    // Traits class

    typedef GridTraits<
        dim,
        HostGrid::dimensionworld,
        Dune::IdentityGrid<HostGrid>,
        IdentityGridGeometry,
        IdentityGridEntity,
        DummyIdentityGridEntityPointer, // placeholder
        IdentityGridLevelIterator,
        IdentityGridLeafIntersection,
        IdentityGridLevelIntersection,
        IdentityGridLeafIntersectionIterator,
        IdentityGridLevelIntersectionIterator,
        IdentityGridHierarchicIterator,
        IdentityGridLeafIterator,
        IdentityGridLevelIndexSet< const IdentityGrid<HostGrid> >,
        IdentityGridLeafIndexSet< const IdentityGrid<HostGrid> >,
        IdentityGridGlobalIdSet< const IdentityGrid<HostGrid> >,
        typename HostGrid::Traits::GlobalIdSet::IdType,
        IdentityGridLocalIdSet< const IdentityGrid<HostGrid> >,
        typename HostGrid::Traits::LocalIdSet::IdType,
        CollectiveCommunication<IdentityGrid<HostGrid> >,
        DefaultLevelGridViewTraits,
        DefaultLeafGridViewTraits,
        IdentityGridEntitySeed
        > BaseTraits;

  public:

    // inherit everyting from the default Traits...
    struct Traits
      : public BaseTraits
    {

      // Except for the Codim struct, which we reimplement, but which
      // again inherits everything from the base class...
      template<int codim>
      struct Codim
        : public BaseTraits::template Codim<codim>
      {

        // ... except for the EntityPointer, which we override with our
        // actual implementation
        typedef Dune::EntityPointer<
          const typename BaseTraits::Grid,
          IdentityGridEntityPointer<
            codim,
            const typename BaseTraits::Grid,
            typename HostGrid::template Codim<codim>::EntityPointer
            >
          > EntityPointer;

      };

    };

  };

  //**********************************************************************
  //
  // --IdentityGrid
  //
  //************************************************************************
  /*!
   * \brief Provides a meta grid that is identical to its host
   * \ingroup GridImplementations
   * \ingroup IdentityGrid
   *
   * \tparam HostGrid The host grid type wrapped by the IdentityGrid
   */
  template <class HostGrid>
  class IdentityGrid
  : public GridDefaultImplementation<HostGrid::dimension, HostGrid::dimensionworld,
                                     typename HostGrid::ctype, IdentityGridFamily<HostGrid::dimension, HostGrid> >
  {
    friend class IdentityGridLevelIndexSet<const IdentityGrid<HostGrid> >;
    friend class IdentityGridLeafIndexSet<const IdentityGrid<HostGrid> >;
    friend class IdentityGridGlobalIdSet<const IdentityGrid<HostGrid> >;
    friend class IdentityGridLocalIdSet<const IdentityGrid<HostGrid> >;
    friend class IdentityGridHierarchicIterator<const IdentityGrid<HostGrid> >;
    friend class IdentityGridLevelIntersectionIterator<const IdentityGrid<HostGrid> >;
    friend class IdentityGridLeafIntersectionIterator<const IdentityGrid<HostGrid> >;

    template<int codim, PartitionIteratorType pitype, class GridImp_>
    friend class IdentityGridLevelIterator;

    template<int codim, PartitionIteratorType pitype, class GridImp_>
    friend class IdentityGridLeafIterator;


    template<int codim_, int dim_, class GridImp_>
    friend class IdentityGridEntity;

    friend struct HostGridAccess< IdentityGrid< HostGrid > >;

  public:

    /** \todo Should not be public */
    typedef HostGrid HostGridType;

    //**********************************************************
    // The Interface Methods
    //**********************************************************

    //! type of the used GridFamily for this grid
    typedef IdentityGridFamily<HostGrid::dimension,HostGrid>  GridFamily;

    //! the Traits
    typedef typename IdentityGridFamily<HostGrid::dimension,HostGrid>::Traits Traits;

    //! The type used to store coordinates, inherited from the HostGrid
    typedef typename HostGrid::ctype ctype;


    /** \brief Constructor
     *
     * \param hostgrid The host grid wrapped by the IdentityGrid
     */
    explicit IdentityGrid(HostGrid& hostgrid) :
      hostgrid_(&hostgrid),
      leafIndexSet_(*this),
      globalIdSet_(*this),
      localIdSet_(*this)
    {
      setIndices();
    }

    //! Desctructor
    ~IdentityGrid()
    {
      // Delete level index sets
      for (size_t i=0; i<levelIndexSets_.size(); i++)
        if (levelIndexSets_[i])
          delete (levelIndexSets_[i]);
    }


    /** \brief Return maximum level defined in this grid.
     *
     * Levels are numbered 0 ... maxlevel with 0 the coarsest level.
     */
    int maxLevel() const {
      return hostgrid_->maxLevel();
    }

    //! Iterator to first entity of given codim on level
    template<int codim>
    typename Traits::template Codim<codim>::LevelIterator lbegin (int level) const {
      return IdentityGridLevelIterator<codim,All_Partition, const IdentityGrid<HostGrid> >(this, level);
    }


    //! one past the end on this level
    template<int codim>
    typename Traits::template Codim<codim>::LevelIterator lend (int level) const {
      return IdentityGridLevelIterator<codim,All_Partition, const IdentityGrid<HostGrid> >(this, level, true);
    }


    //! Iterator to first entity of given codim on level
    template<int codim, PartitionIteratorType PiType>
    typename Traits::template Codim<codim>::template Partition<PiType>::LevelIterator lbegin (int level) const {
      return IdentityGridLevelIterator<codim,PiType, const IdentityGrid<HostGrid> >(this, level);
    }


    //! one past the end on this level
    template<int codim, PartitionIteratorType PiType>
    typename Traits::template Codim<codim>::template Partition<PiType>::LevelIterator lend (int level) const {
      return IdentityGridLevelIterator<codim,PiType, const IdentityGrid<HostGrid> >(this, level, true);
    }


    //! Iterator to first leaf entity of given codim
    template<int codim>
    typename Traits::template Codim<codim>::LeafIterator leafbegin() const {
      return IdentityGridLeafIterator<codim,All_Partition, const IdentityGrid<HostGrid> >(this);
    }


    //! one past the end of the sequence of leaf entities
    template<int codim>
    typename Traits::template Codim<codim>::LeafIterator leafend() const {
      return IdentityGridLeafIterator<codim,All_Partition, const IdentityGrid<HostGrid> >(this, true);
    }


    //! Iterator to first leaf entity of given codim
    template<int codim, PartitionIteratorType PiType>
    typename Traits::template Codim<codim>::template Partition<PiType>::LeafIterator leafbegin() const {
      return IdentityGridLeafIterator<codim,PiType, const IdentityGrid<HostGrid> >(this);
    }


    //! one past the end of the sequence of leaf entities
    template<int codim, PartitionIteratorType PiType>
    typename Traits::template Codim<codim>::template Partition<PiType>::LeafIterator leafend() const {
      return IdentityGridLeafIterator<codim,PiType, const IdentityGrid<HostGrid> >(this, true);
    }


    /** \brief Number of grid entities per level and codim
     */
    int size (int level, int codim) const {
      return hostgrid_->size(level,codim);
    }

    /** \brief returns the number of boundary segments within the macro grid
     */
    size_t numBoundarySegments () const {
      return hostgrid_->numBoundarySegments();
    }

    //! number of leaf entities per codim in this process
    int size (int codim) const {
      return leafIndexSet().size(codim);
    }


    //! number of entities per level, codim and geometry type in this process
    int size (int level, GeometryType type) const {
      return levelIndexSets_[level]->size(type);
    }


    //! number of leaf entities per codim and geometry type in this process
    int size (GeometryType type) const
    {
      return leafIndexSet().size(type);
    }


    /** \brief Access to the GlobalIdSet */
    const typename Traits::GlobalIdSet& globalIdSet() const {
      return globalIdSet_;
    }


    /** \brief Access to the LocalIdSet */
    const typename Traits::LocalIdSet& localIdSet() const {
      return localIdSet_;
    }


    /** \brief Access to the LevelIndexSets */
    const typename Traits::LevelIndexSet& levelIndexSet(int level) const
    {
      if (level < 0 || level > maxLevel())
      {
        DUNE_THROW(GridError, "levelIndexSet of nonexisting level " << level << " requested!");
      }
      return *levelIndexSets_[level];
    }


    /** \brief Access to the LeafIndexSet */
    const typename Traits::LeafIndexSet& leafIndexSet() const
    {
      return leafIndexSet_;
    }


    /** \brief Create EntityPointer from EntitySeed
     *
     * \deprecated This method is deprecated and will be removed after the release of
     *             dune-grid 2.4. Please use entity() instead, which will directly return
     *             an Entity object that you can then store for later use. The EntityPointer
     *             concept in general is deprecated and will not be available after
     *             dune-grid 2.4 has been released.
     */
    template < class EntitySeed >
    DUNE_DEPRECATED_MSG("entityPointer() is deprecated and will be removed after the release of dune-grid 2.4. Use entity() instead to directly obtain an Entity object.")
    typename Traits::template Codim<EntitySeed::codimension>::EntityPointer
    entityPointer(const EntitySeed& seed) const
    {
      typedef typename Traits::template Codim<EntitySeed::codimension>::EntityPointer EntityPointer;
      typedef IdentityGridEntityPointer<
        EntitySeed::codimension,
        const typename Traits::Grid,
        typename HostGrid::template Codim<EntitySeed::codimension>::EntityPointer
        > EntityPointerImp;

      return EntityPointer(EntityPointerImp(this, hostgrid_->entity(this->getRealImplementation(seed).hostEntitySeed())));
    }

    /** \brief Create Entity from EntitySeed */
    template < class EntitySeed >
    typename Traits::template Codim<EntitySeed::codimension>::Entity
    entity(const EntitySeed& seed) const
    {
      typedef IdentityGridEntity<
        EntitySeed::codimension,
        HostGrid::dimension,
        const typename Traits::Grid
        > EntityImp;

      return EntityImp(this, hostgrid_->entity(this->getRealImplementation(seed).hostEntitySeed()));
    }


    /** @name Grid Refinement Methods */
    /*@{*/


    /** global refinement
     * \todo optimize implementation
     */
    void globalRefine (int refCount)
    {
      hostgrid_->globalRefine(refCount);
    }

    /** \brief Mark entity for refinement
     *
     * This only works for entities of codim 0.
     * The parameter is currently ignored
     *
     * \return <ul>
     * <li> true, if marking was succesfull </li>
     * <li> false, if marking was not possible </li>
     * </ul>
     */
    bool mark(int refCount, const typename Traits::template Codim<0>::Entity & e)
    {
      return hostgrid_->mark(refCount, getHostEntity<0>(e));
    }

    /** \brief Return refinement mark for entity
     *
     * \return refinement mark (1,0,-1)
     */
    int getMark(const typename Traits::template Codim<0>::Entity & e) const
    {
      return hostgrid_->getMark(getHostEntity<0>(e));
    }

    /** \brief returns true, if at least one entity is marked for adaption */
    bool preAdapt() {
      return hostgrid_->preAdapt();
    }


    //! Triggers the grid refinement process
    bool adapt()
    {
      return hostgrid_->adapt();
    }

    /** \brief Clean up refinement markers */
    void postAdapt() {
      return hostgrid_->postAdapt();
    }

    /*@}*/

    /** \brief Size of the overlap on the leaf level */
    unsigned int overlapSize(int codim) const {
      return hostgrid_->overlapSize(codim);
    }


    /** \brief Size of the ghost cell layer on the leaf level */
    unsigned int ghostSize(int codim) const {
      return hostgrid_->ghostSize(codim);
    }


    /** \brief Size of the overlap on a given level */
    unsigned int overlapSize(int level, int codim) const {
      return hostgrid_->overlapSize(level,codim);
    }


    /** \brief Size of the ghost cell layer on a given level */
    unsigned int ghostSize(int level, int codim) const {
      return hostgrid_->ghostSize(level,codim);
    }


#if 0
    /** \brief Distributes this grid over the available nodes in a distributed machine
     *
     * \param minlevel The coarsest grid level that gets distributed
     * \param maxlevel does currently get ignored
     */
    void loadBalance(int strategy, int minlevel, int depth, int maxlevel, int minelement){
      DUNE_THROW(NotImplemented, "IdentityGrid::loadBalance()");
    }

    /** \brief The communication interface
     *  @param T: array class holding data associated with the entities
     *  @param P: type used to gather/scatter data in and out of the message buffer
     *  @param codim: communicate entites of given codim
     *  @param if: one of the predifined interface types, throws error if it is not implemented
     *  @param level: communicate for entities on the given level
     *
     *  Implements a generic communication function sending an object of type P for each entity
     *  in the intersection of two processors. P has two methods gather and scatter that implement
     *  the protocol. Therefore P is called the "protocol class".
     */
    template<class T, template<class> class P, int codim>
    void communicate (T& t, InterfaceType iftype, CommunicationDirection dir, int level);

    /*! The new communication interface

       communicate objects for all codims on a given level
     */
    template<class DataHandle>
    void communicate (DataHandle& data, InterfaceType iftype, CommunicationDirection dir, int level) const
    {}

    template<class DataHandle>
    void communicate (DataHandle& data, InterfaceType iftype, CommunicationDirection dir) const
    {}
#endif


    /** \brief dummy collective communication */
    const CollectiveCommunication<IdentityGrid>& comm () const
    {
      return ccobj;
    }


    // **********************************************************
    // End of Interface Methods
    // **********************************************************

    //! Returns the hostgrid this IdentityGrid lives in
    HostGridType& getHostGrid() const
    {
      return *hostgrid_;
    }


    //! Returns the hostgrid entity encapsulated in given IdentityGrid entity
    template <int codim>
    DUNE_DEPRECATED_MSG("getHostEntityPointer() is deprecated and will be removed after the release of dune-grid 2.4. Use getHostEntity() instead to obtain a reference to the host entity object.")
    typename HostGrid::Traits::template Codim<codim>::EntityPointer getHostEntityPointer(const typename Traits::template Codim<codim>::Entity& e) const
    {
      return this->getRealImplementation(e).hostEntity_;
    }

    template <int codim>
    const typename HostGrid::Traits::template Codim<codim>::Entity& getHostEntity(const typename Traits::template Codim<codim>::Entity& e) const
    {
      return this->getRealImplementation(e).hostEntity_;
    }

  protected:

    //! The host grid which contains the actual grid hierarchy structure
    HostGrid* hostgrid_;

  private:

    //! compute the grid indices and ids
    void setIndices()
    {
      localIdSet_.update();

      globalIdSet_.update();

      // //////////////////////////////////////////
      //   Create the index sets
      // //////////////////////////////////////////
      for (int i=levelIndexSets_.size(); i<=maxLevel(); i++) {
        IdentityGridLevelIndexSet<const IdentityGrid<HostGrid> >* p
          = new IdentityGridLevelIndexSet<const IdentityGrid<HostGrid> >();
        levelIndexSets_.push_back(p);
      }

      for (int i=0; i<=maxLevel(); i++)
        if (levelIndexSets_[i])
          levelIndexSets_[i]->update(*this, i);

      leafIndexSet_.update(*this);

    }

    //! \todo Please doc me !
    CollectiveCommunication<IdentityGrid> ccobj;

    //! Our set of level indices
    std::vector<IdentityGridLevelIndexSet<const IdentityGrid<HostGrid> >*> levelIndexSets_;

    //! \todo Please doc me !
    IdentityGridLeafIndexSet<const IdentityGrid<HostGrid> > leafIndexSet_;

    //! \todo Please doc me !
    IdentityGridGlobalIdSet<const IdentityGrid<HostGrid> > globalIdSet_;

    //! \todo Please doc me !
    IdentityGridLocalIdSet<const IdentityGrid<HostGrid> > localIdSet_;

  }; // end Class IdentityGrid




  namespace Capabilities
  {
    /** \brief has entities for some codimensions as host grid
     * \ingroup IdentityGrid
     */
    template<class HostGrid, int codim>
    struct hasEntity<IdentityGrid<HostGrid>, codim>
    {
      static const bool v = hasEntity<HostGrid,codim>::v;
    };

    /** \brief is parallel when host grid is
     * \ingroup IdentityGrid
     */
    template<class HostGrid>
    struct DUNE_DEPRECATED_MSG("Capabilities::isParallel will be removed after dune-grid-2.4.") isParallel<IdentityGrid<HostGrid> >
    {
      static const bool DUNE_DEPRECATED_MSG("Capabilities::isParallel will be removed after dune-grid-2.4.") v = isParallel<HostGrid>::v;
    };

    /** \brief has conforming level grids when host grid has
     * \ingroup IdentityGrid
     */
    template<class HostGrid>
    struct isLevelwiseConforming<IdentityGrid<HostGrid> >
    {
      static const bool v = isLevelwiseConforming<HostGrid>::v;
    };

    /** \brief has conforming leaf grids when host grid has
     * \ingroup IdentityGrid
     */
    template<class HostGrid>
    struct isLeafwiseConforming<IdentityGrid<HostGrid> >
    {
      static const bool v = isLeafwiseConforming<HostGrid>::v;
    };
  } // end namespace Capabilities

} // namespace Dune

#endif // DUNE_GRID_IDENTITYGRID_HH


==> anc/xt-super/dune-grid/dune/grid/identitygrid/CMakeLists.txt <==
set(HEADERS
  identitygridentity.hh
  identitygridentitypointer.hh
  identitygridentityseed.hh
  identitygridhierarchiciterator.hh
  identitygridgeometry.hh
  identitygridintersectioniterator.hh
  identitygridintersections.hh
  identitygridindexsets.hh
  identitygridleafiterator.hh
  identitygridleveliterator.hh)

install(FILES ${HEADERS}
  DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/grid/identitygrid)


==> anc/xt-super/dune-grid/dune/grid/identitygrid/Makefile.am <==
identitygriddir = $(includedir)/dune/grid/identitygrid

identitygrid_HEADERS = \
  identitygridentity.hh \
  identitygridentitypointer.hh \
  identitygridentityseed.hh \
  identitygridhierarchiciterator.hh \
  identitygridgeometry.hh \
  identitygridintersectioniterator.hh \
  identitygridintersections.hh \
  identitygridindexsets.hh \
  identitygridleafiterator.hh \
  identitygridleveliterator.hh

EXTRA_DIST = CMakeLists.txt

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-grid/dune/grid/identitygrid/identitygridentity.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_IDENTITYGRIDENTITY_HH
#define DUNE_IDENTITYGRIDENTITY_HH

/** \file
 * \brief The IdentityGridEntity class
 */

#include <dune/grid/common/grid.hh>

namespace Dune {


  // Forward declarations

  template<int codim, int dim, class GridImp>
  class IdentityGridEntity;

  template<int codim, class GridImp, typename HostEntityPointer>
  class IdentityGridEntityPointer;

  template<int codim, PartitionIteratorType pitype, class GridImp>
  class IdentityGridLevelIterator;

  template<class GridImp>
  class IdentityGridLevelIntersectionIterator;

  template<class GridImp>
  class IdentityGridLeafIntersectionIterator;

  template<class GridImp>
  class IdentityGridHierarchicIterator;


  // External forward declarations
  template< class Grid >
  struct HostGridAccess;


  //**********************************************************************
  //
  // --IdentityGridEntity
  // --Entity
  //
  /** \brief The implementation of entities in a IdentityGrid
   *   \ingroup IdentityGrid
   *
   *  A Grid is a container of grid entities. An entity is parametrized by the codimension.
   *  An entity of codimension c in dimension d is a d-c dimensional object.
   *
   */
  template<int codim, int dim, class GridImp>
  class IdentityGridEntity :
    public EntityDefaultImplementation <codim,dim,GridImp,IdentityGridEntity>
  {

    template <class GridImp_>
    friend class IdentityGridLevelIndexSet;

    template <class GridImp_>
    friend class IdentityGridLeafIndexSet;

    template <class GridImp_>
    friend class IdentityGridLocalIdSet;

    template <class GridImp_>
    friend class IdentityGridGlobalIdSet;

    template<int,typename, typename>
    friend class IdentityGridEntityPointer;

    friend struct HostGridAccess< typename remove_const< GridImp >::type >;


  private:

    typedef typename GridImp::ctype ctype;

    // The codimension of this entitypointer wrt the host grid
    enum {CodimInHostGrid = GridImp::HostGridType::dimension - GridImp::dimension + codim};

    // EntityPointer to the equivalent entity in the host grid
    typedef typename GridImp::HostGridType::Traits::template Codim<CodimInHostGrid>::Entity HostGridEntity;


  public:

    typedef typename GridImp::template Codim<codim>::Geometry Geometry;

    //! The type of the EntitySeed interface class
    typedef typename GridImp::template Codim<codim>::EntitySeed EntitySeed;

    IdentityGridEntity()
      : identityGrid_(nullptr)
    {}

    IdentityGridEntity(const GridImp* identityGrid, const HostGridEntity& hostEntity)
      : hostEntity_(hostEntity)
      , identityGrid_(identityGrid)
    {}

    IdentityGridEntity(const GridImp* identityGrid, HostGridEntity&& hostEntity)
      : hostEntity_(std::move(hostEntity))
      , identityGrid_(identityGrid)
    {}

    //! \todo Please doc me !
    IdentityGridEntity(const IdentityGridEntity& original)
      : hostEntity_(original.hostEntity_)
      , identityGrid_(original.identityGrid_)
    {}

    IdentityGridEntity(IdentityGridEntity&& original)
      : hostEntity_(std::move(original.hostEntity_))
      , identityGrid_(original.identityGrid_)
    {}

    //! \todo Please doc me !
    IdentityGridEntity& operator=(const IdentityGridEntity& original)
    {
      if (this != &original)
      {
        identityGrid_ = original.identityGrid_;
        hostEntity_ = original.hostEntity_;
      }
      return *this;
    }

    //! \todo Please doc me !
    IdentityGridEntity& operator=(IdentityGridEntity&& original)
    {
      if (this != &original)
      {
        identityGrid_ = original.identityGrid_;
        hostEntity_ = std::move(original.hostEntity_);
      }
      return *this;
    }

    bool equals(const IdentityGridEntity& other) const
    {
      return hostEntity_ == other.hostEntity_;
    }

    //! returns true if father entity exists
    bool hasFather () const {
      return hostEntity_.hasFather();
    }

    //! Create EntitySeed
    EntitySeed seed () const
    {
      return EntitySeed(hostEntity_);
    }

    //! level of this element
    int level () const {
      return hostEntity_.level();
    }


    /** \brief The partition type for parallel computing
     */
    PartitionType partitionType () const {
      return hostEntity_.partitionType();
    }


    /** Intra-element access to entities of codimension cc > codim. Return number of entities
     * with codimension cc.
     */
    template<int cc> int count () const {
      return hostEntity_.template count<cc>();
    }


    //! geometry of this entity
    Geometry geometry () const
    {
      return Geometry( hostEntity_.geometry() );
    }


    HostGridEntity hostEntity_;

  private:

    const GridImp* identityGrid_;

  };




  //***********************
  //
  //  --IdentityGridEntity
  //
  //***********************
  /** \brief Specialization for codim-0-entities.
   * \ingroup IdentityGrid
   *
   * This class embodies the topological parts of elements of the grid.
   * It has an extended interface compared to the general entity class.
   * For example, Entities of codimension 0  allow to visit all neighbors.
   */
  template<int dim, class GridImp>
  class IdentityGridEntity<0,dim,GridImp> :
    public EntityDefaultImplementation<0,dim,GridImp, IdentityGridEntity>
  {
    friend struct HostGridAccess< typename remove_const< GridImp >::type >;

    template<int,typename, typename>
    friend class IdentityGridEntityPointer;

  public:

    // The codimension of this entitypointer wrt the host grid
    enum {CodimInHostGrid = GridImp::HostGridType::dimension - GridImp::dimension};

    // EntityPointer to the equivalent entity in the host grid
    typedef typename GridImp::HostGridType::Traits::template Codim<CodimInHostGrid>::Entity HostGridEntity;

    typedef typename GridImp::template Codim<0>::Geometry Geometry;

    typedef typename GridImp::template Codim<0>::LocalGeometry LocalGeometry;

    //! The Iterator over intersections on this level
    typedef IdentityGridLevelIntersectionIterator<GridImp> LevelIntersectionIterator;

    //! The Iterator over intersections on the leaf level
    typedef IdentityGridLeafIntersectionIterator<GridImp> LeafIntersectionIterator;

    //! Iterator over descendants of the entity
    typedef IdentityGridHierarchicIterator<GridImp> HierarchicIterator;

    //! The type of the EntitySeed interface class
    typedef typename GridImp::template Codim<0>::EntitySeed EntitySeed;



    IdentityGridEntity()
      : identityGrid_(nullptr)
    {}

    IdentityGridEntity(const GridImp* identityGrid, const HostGridEntity& hostEntity)
      : hostEntity_(hostEntity)
      , identityGrid_(identityGrid)
    {}

    IdentityGridEntity(const GridImp* identityGrid, HostGridEntity&& hostEntity)
      : hostEntity_(std::move(hostEntity))
      , identityGrid_(identityGrid)
    {}

    //! \todo Please doc me !
    IdentityGridEntity(const IdentityGridEntity& original)
      : hostEntity_(original.hostEntity_)
      , identityGrid_(original.identityGrid_)
    {}

    IdentityGridEntity(IdentityGridEntity&& original)
      : hostEntity_(std::move(original.hostEntity_))
      , identityGrid_(original.identityGrid_)
    {}

    //! \todo Please doc me !
    IdentityGridEntity& operator=(const IdentityGridEntity& original)
    {
      if (this != &original)
      {
        identityGrid_ = original.identityGrid_;
        hostEntity_ = original.hostEntity_;
      }
      return *this;
    }

    //! \todo Please doc me !
    IdentityGridEntity& operator=(IdentityGridEntity&& original)
    {
      if (this != &original)
      {
        identityGrid_ = original.identityGrid_;
        hostEntity_ = std::move(original.hostEntity_);
      }
      return *this;
    }

    bool equals(const IdentityGridEntity& other) const
    {
      return hostEntity_ == other.hostEntity_;
    }

    //! returns true if father entity exists
    bool hasFather () const {
      return hostEntity_.hasFather();
    }

    //! Create EntitySeed
    EntitySeed seed () const
    {
      return EntitySeed(hostEntity_);
    }

    //! Level of this element
    int level () const
    {
      return hostEntity_.level();
    }


    /** \brief The partition type for parallel computing */
    PartitionType partitionType () const {
      return hostEntity_.partitionType();
    }


    //! Geometry of this entity
    Geometry geometry () const
    {
      return Geometry( hostEntity_.geometry() );
    }


    /** \brief Return the number of subEntities of codimension cc.
     */
    template<int cc>
    int count () const
    {
      return hostEntity_.template count<cc>();
    }


    /** \brief Return the number of subEntities of codimension codim.
     */
    unsigned int subEntities (unsigned int codim) const
    {
      return hostEntity_.subEntities(codim);
    }


    /** \brief Provide access to sub entity i of given codimension. Entities
     *  are numbered 0 ... count<cc>()-1
     */
    template<int cc>
    typename GridImp::template Codim<cc>::Entity subEntity (int i) const {
      return IdentityGridEntity<cc,dim,GridImp>(identityGrid_, hostEntity_.template subEntity<cc>(i));
    }


    //! First level intersection
    IdentityGridLevelIntersectionIterator<GridImp> ilevelbegin () const {
      return IdentityGridLevelIntersectionIterator<GridImp>(
        identityGrid_,
        identityGrid_->getHostGrid().levelGridView(level()).ibegin(hostEntity_));
    }


    //! Reference to one past the last neighbor
    IdentityGridLevelIntersectionIterator<GridImp> ilevelend () const {
      return IdentityGridLevelIntersectionIterator<GridImp>(
        identityGrid_,
        identityGrid_->getHostGrid().levelGridView(level()).iend(hostEntity_));
    }


    //! First leaf intersection
    IdentityGridLeafIntersectionIterator<GridImp> ileafbegin () const {
      return IdentityGridLeafIntersectionIterator<GridImp>(
        identityGrid_,
        identityGrid_->getHostGrid().leafGridView().ibegin(hostEntity_));
    }


    //! Reference to one past the last leaf intersection
    IdentityGridLeafIntersectionIterator<GridImp> ileafend () const {
      return IdentityGridLeafIntersectionIterator<GridImp>(
        identityGrid_,
        identityGrid_->getHostGrid().leafGridView().iend(hostEntity_));
    }


    //! returns true if Entity has NO children
    bool isLeaf() const {
      return hostEntity_.isLeaf();
    }


    //! Inter-level access to father element on coarser grid.
    //! Assumes that meshes are nested.
    typename GridImp::template Codim<0>::Entity father () const {
      return IdentityGridEntity(identityGrid_, hostEntity_.father());
    }


    /** \brief Location of this element relative to the reference element element of the father.
     * This is sufficient to interpolate all dofs in conforming case.
     * Nonconforming may require access to neighbors of father and
     * computations with local coordinates.
     * On the fly case is somewhat inefficient since dofs  are visited several times.
     * If we store interpolation matrices, this is tolerable. We assume that on-the-fly
     * implementation of numerical algorithms is only done for simple discretizations.
     * Assumes that meshes are nested.
     */
    LocalGeometry geometryInFather () const
    {
      return LocalGeometry( hostEntity_.geometryInFather() );
    }


    /** \brief Inter-level access to son elements on higher levels<=maxlevel.
     * This is provided for sparsely stored nested unstructured meshes.
     * Returns iterator to first son.
     */
    IdentityGridHierarchicIterator<GridImp> hbegin (int maxLevel) const
    {
      return IdentityGridHierarchicIterator<const GridImp>(identityGrid_, *this, maxLevel);
    }


    //! Returns iterator to one past the last son
    IdentityGridHierarchicIterator<GridImp> hend (int maxLevel) const
    {
      return IdentityGridHierarchicIterator<const GridImp>(identityGrid_, *this, maxLevel, true);
    }


    //! \todo Please doc me !
    bool wasRefined () const
    {
      if (identityGrid_->adaptationStep!=GridImp::adaptDone)
        return false;

      int level = this->level();
      int index = identityGrid_->levelIndexSet(level).index(*this);
      return identityGrid_->refinementMark_[level][index];
    }


    //! \todo Please doc me !
    bool mightBeCoarsened () const
    {
      return true;
    }


    // /////////////////////////////////////////
    //   Internal stuff
    // /////////////////////////////////////////


    HostGridEntity hostEntity_;
    const GridImp* identityGrid_;

  private:

    typedef typename GridImp::ctype ctype;

  }; // end of IdentityGridEntity codim = 0


} // namespace Dune


#endif


==> anc/xt-super/dune-grid/dune/grid/identitygrid/identitygridentitypointer.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_IDENTITYGRID_ENTITY_POINTER_HH
#define DUNE_IDENTITYGRID_ENTITY_POINTER_HH

#include "identitygridentity.hh"

/** \file
 * \brief The IdentityGridEntityPointer class
 */

namespace Dune {


  /** Acts as a pointer to an  entities of a given codimension.
   */
  template<int codim, class GridImp, class HostGridEntityPointer_>
  class IdentityGridEntityPointer
  {
  private:

    enum { dim = GridImp::dimension };

    template<int, typename, typename>
    friend class IdentityGridEntityPointer;


  public:

    //! export the type of the EntityPointer Implementation.
    //! Necessary for the typeconversion between Iterators and EntityPointer
    typedef IdentityGridEntityPointer EntityPointerImp;

    /** \brief Codimension of entity pointed to */
    enum { codimension = codim };

    typedef typename GridImp::template Codim<codim>::Entity Entity;

    // The codimension of this entitypointer wrt the host grid
    enum {CodimInHostGrid = GridImp::HostGridType::dimension - GridImp::dimension + codim};

    // EntityPointer to the equivalent entity in the host grid
    typedef HostGridEntityPointer_ HostGridEntityPointer;


    //! constructor
    IdentityGridEntityPointer (const GridImp* identityGrid, const HostGridEntityPointer& hostEntityPointer)
      : identityGrid_(identityGrid)
      , hostEntityPointer_(hostEntityPointer)
    {}

    ///! copy constructor from EntityPointer storing different host EntityPointer
    template<typename ForeignHostGridEntityPointer>
    explicit IdentityGridEntityPointer (const IdentityGridEntityPointer<codim,GridImp,ForeignHostGridEntityPointer>& entityPointer)
      : identityGrid_(entityPointer.identityGrid_)
      , hostEntityPointer_(entityPointer.hostEntityPointer_)
    {}

    ///! assignment operator from EntityPointer storing different host EntityPointer
    template<typename ForeignHostGridEntityPointer>
    IdentityGridEntityPointer& operator=(const IdentityGridEntityPointer<codim,GridImp,ForeignHostGridEntityPointer>& entityPointer)
    {
      hostEntityPointer_ = entityPointer.hostEntityPointer_;
      return *this;
    }

    //! Move constructor to avoid copying the host EntityPointer
    IdentityGridEntityPointer (const GridImp* identityGrid, HostGridEntityPointer&& hostEntityPointer)
      : identityGrid_(identityGrid)
      , hostEntityPointer_(std::move(hostEntityPointer))
    {}

    //! Constructor from an IdentityGrid entity
    IdentityGridEntityPointer (const IdentityGridEntity<codim,dim,GridImp>& entity)
      : identityGrid_(entity.identityGrid_)
      , hostEntityPointer_(entity.hostEntity_)
    {}

    //! equality
    bool equals(const IdentityGridEntityPointer& i) const {
      return hostEntityPointer_ == i.hostEntityPointer_;
    }

    //! equality with EntityPointer based on different host EntityPointer
    template<typename ForeignHostGridEntityPointer>
    bool equals(const IdentityGridEntityPointer<codim,GridImp,ForeignHostGridEntityPointer>& entityPointer) const
    {
      return  hostEntityPointer_ == entityPointer.hostEntityPointer_;
    }

    //! dereferencing
    Entity dereference() const {
      return Entity{{identityGrid_,*hostEntityPointer_}};
    }

    //! Make this pointer as small as possible
    void compactify () {
      //virtualEntity_.getTarget().compactify();
    }

    //! ask for level of entity
    int level () const {
      return hostEntityPointer_->level();
    }


  protected:

    const GridImp* identityGrid_;

    //! host EntityPointer
    HostGridEntityPointer hostEntityPointer_;


  };


} // end namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/identitygrid/identitygridentityseed.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_IDENTITY_GRID_ENTITY_SEED_HH
#define DUNE_IDENTITY_GRID_ENTITY_SEED_HH

/**
 * \file
 * \brief The IdentityGridEntitySeed class
 */


namespace Dune {


  /**
   * \brief The EntitySeed class provides the minimal information needed to restore an Entity using the grid.
   * \ingroup IdentityGrid
   *
   */
  template<int codim, class GridImp>
  class IdentityGridEntitySeed
  {
  protected:

    // Entity type of the hostgrid
    typedef typename GridImp::HostGridType::Traits::template Codim<codim>::Entity HostEntity;

    // EntitySeed type of the hostgrid
    typedef typename GridImp::HostGridType::Traits::template Codim<codim>::EntitySeed HostEntitySeed;

  public:

    enum {codimension = codim};

    /**
     * \brief Construct an empty (i.e. isValid() == false) seed.
     */
    IdentityGridEntitySeed()
    {}

    /**
     * \brief Create EntitySeed from hostgrid Entity
     *
     * We call hostEntity.seed() directly in the constructor
     * of IdentityGridEntitySeed to allow for return value optimization.
     */
    IdentityGridEntitySeed(const HostEntity& hostEntity) :
      hostEntitySeed_(hostEntity.seed())
    {}

    /**
     * \brief Get stored HostEntitySeed
     */
    const HostEntitySeed& hostEntitySeed() const
    {
      return hostEntitySeed_;
    }

    /**
     * \brief Check whether it is safe to create an Entity from this Seed
     */
    bool isValid() const
    {
      return hostEntitySeed_.isValid();
    }
  private:

    HostEntitySeed hostEntitySeed_;
  };

} // namespace Dune

#endif  // #define DUNE_IDENTITY_GRID_ENTITY_SEED_HH


==> anc/xt-super/dune-grid/dune/grid/identitygrid/identitygridgeometry.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_IDENTITYGRIDGEOMETRY_HH
#define DUNE_IDENTITYGRIDGEOMETRY_HH

/** \file
 * \brief The IdentityGridGeometry class and its specializations
 */

#include <dune/common/fmatrix.hh>
#include <dune/common/typetraits.hh>
#include <dune/grid/common/geometry.hh>

namespace Dune {

  template<int mydim, int coorddim, class GridImp>
  class IdentityGridGeometry :
    public GeometryDefaultImplementation <mydim, coorddim, GridImp, IdentityGridGeometry>
  {
  private:

    typedef typename GridImp::ctype ctype;


  public:

    // The codimension of this entitypointer wrt the host grid
    enum {CodimInHostGrid = GridImp::HostGridType::dimension - mydim};
    enum {DimensionWorld = GridImp::HostGridType::dimensionworld};

    // select appropiate hostgrid geometry via typeswitch
    typedef typename GridImp::HostGridType::Traits::template Codim<CodimInHostGrid>::Geometry HostGridGeometryType;
    typedef typename GridImp::HostGridType::Traits::template Codim<CodimInHostGrid>::Geometry HostGridLocalGeometryType;

    typedef typename conditional<coorddim==DimensionWorld, HostGridGeometryType, HostGridLocalGeometryType>::type HostGridGeometry;

    //! type of jacobian transposed
    typedef typename HostGridGeometryType::JacobianInverseTransposed JacobianInverseTransposed;
    typedef typename HostGridGeometryType::JacobianTransposed JacobianTransposed;


    /** constructor from host geometry
     */
    IdentityGridGeometry(const HostGridGeometry& hostGeometry)
      : hostGeometry_(hostGeometry)
    {}


    /** \brief Return the element type identifier
     */
    GeometryType type () const {
      return hostGeometry_.type();
    }

    // return wether we have an affine mapping
    bool affine() const {
      return hostGeometry_.affine();
    }

    //! return the number of corners of this element. Corners are numbered 0...n-1
    int corners () const {
      return hostGeometry_.corners();
    }


    //! access to coordinates of corners. Index is the number of the corner
    const FieldVector<ctype, coorddim> corner (int i) const {
      return hostGeometry_.corner(i);
    }


    /** \brief Maps a local coordinate within reference element to
     * global coordinate in element  */
    FieldVector<ctype, coorddim> global (const FieldVector<ctype, mydim>& local) const {
      return hostGeometry_.global(local);
    }

    /** \brief Return the transposed of the Jacobian
     */
    JacobianTransposed
    jacobianTransposed ( const FieldVector<ctype, mydim>& local ) const {
      return hostGeometry_.jacobianTransposed(local);
    }

    /** \brief Maps a global coordinate within the element to a
     * local coordinate in its reference element */
    FieldVector<ctype, mydim> local (const FieldVector<ctype, coorddim>& global) const {
      return hostGeometry_.local(global);
    }


    //! Returns true if the point is in the current element
    bool checkInside(const FieldVector<ctype, mydim> &local) const {
      return hostGeometry_.checkInside(local);
    }


    /**
     */
    ctype integrationElement (const FieldVector<ctype, mydim>& local) const {
      return hostGeometry_.integrationElement(local);
    }


    //! The Jacobian matrix of the mapping from the reference element to this element
    JacobianInverseTransposed jacobianInverseTransposed (const FieldVector<ctype, mydim>& local) const {
      return hostGeometry_.jacobianInverseTransposed(local);
    }


    HostGridGeometry hostGeometry_;

  };

}  // namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/identitygrid/identitygridhierarchiciterator.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_IDENTITYGRIDHIERITERATOR_HH
#define DUNE_IDENTITYGRIDHIERITERATOR_HH

#include "identitygridentitypointer.hh"
/** \file
 * \brief The IdentityGridHierarchicIterator class
 */

namespace Dune {


  //**********************************************************************
  //
  /** \brief Iterator over the descendants of an entity.
   * \ingroup IdentityGrid
     Mesh entities of codimension 0 ("elements") allow to visit all entities of
     codimension 0 obtained through nested, hierarchic refinement of the entity.
     Iteration over this set of entities is provided by the HierarchicIterator,
     starting from a given entity.
   */
  template<class GridImp>
  class IdentityGridHierarchicIterator :
    public Dune::IdentityGridEntityPointer<0,GridImp,typename GridImp::HostGridType::template Codim<0>::Entity::HierarchicIterator>
  {

    // Type of the corresponding HierarchicIterator in the host grid
    typedef typename GridImp::HostGridType::template Codim<0>::Entity::HierarchicIterator HostGridHierarchicIterator;

    typedef Dune::IdentityGridEntityPointer<0,GridImp,typename GridImp::HostGridType::template Codim<0>::Entity::HierarchicIterator> Base;

  public:

    typedef typename Base::Entity Entity;

    //! the default Constructor
    explicit IdentityGridHierarchicIterator(const GridImp* identityGrid, const Entity& startEntity, int maxLevel) :
      Base(identityGrid, GridImp::getRealImplementation(startEntity).hostEntity_.hbegin(maxLevel))
    {}


    //! \todo Please doc me !
    explicit IdentityGridHierarchicIterator(const GridImp* identityGrid, const Entity& startEntity, int maxLevel, bool endDummy) :
      Base(identityGrid, GridImp::getRealImplementation(startEntity).hostEntity_.hend(maxLevel))
    {}


    //! \todo Please doc me !
    void increment()
    {
      ++this->hostEntityPointer_;
    }

  };


}  // end namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/identitygrid/identitygridindexsets.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_IDENTITYGRID_INDEXSETS_HH
#define DUNE_IDENTITYGRID_INDEXSETS_HH

/** \file
 * \brief The index and id sets for the IdentityGrid class
 */

#include <dune/grid/common/indexidset.hh>

#include <vector>

namespace Dune {

  /** \todo Take the index types from the host grid */
  template<class GridImp>
  class IdentityGridLevelIndexSet :
    public IndexSet<GridImp,
                    IdentityGridLevelIndexSet<GridImp>,
                    typename remove_const<GridImp>::type::HostGridType::LevelGridView::IndexSet::IndexType,
                    typename remove_const<GridImp>::type::HostGridType::LevelGridView::IndexSet::Types
                    >
  {
  public:

    typedef typename remove_const<GridImp>::type::HostGridType HostGrid;
    typedef typename HostGrid::LevelGridView::IndexSet::Types Types;

    enum {dim = GridImp::dimension};

    //! get index of an entity
    template<int codim>
    int index (const typename GridImp::Traits::template Codim<codim>::Entity& e) const
    {
      return grid_->hostgrid_->levelIndexSet(level_).template index<codim>(grid_->template getHostEntity<codim>(e));
    }


    //! get index of subEntity of a codim 0 entity
    template<int cc>
    int subIndex (const typename GridImp::Traits::template Codim<cc>::Entity& e, int i, int codim) const
    {
      return grid_->hostgrid_->levelIndexSet(level_).subIndex(grid_->template getHostEntity<cc>(e), i, codim);
    }


    //! get number of entities of given codim, type and on this level
    int size (int codim) const {
      return grid_->hostgrid_->levelIndexSet(level_).size(codim);
    }


    //! get number of entities of given codim, type and on this level
    int size (GeometryType type) const
    {
      return grid_->hostgrid_->levelIndexSet(level_).size(type);
    }


    /** \brief Deliver all geometry types used in this grid */
    const std::vector<GeometryType>& geomTypes (int codim) const
    {
      return grid_->hostgrid_->levelIndexSet(level_).geomTypes(codim);
    }

    /** \brief Deliver all geometry types used in this grid */
    Types types (int codim) const
    {
      return grid_->hostgrid_->levelIndexSet(level_).types(codim);
    }

    /** \brief Return true if the given entity is contained in the index set */
    template<class EntityType>
    bool contains (const EntityType& e) const
    {
      return grid_->hostgrid_->levelIndexSet(level_).contains(grid_->template getHostEntity<EntityType::codimension>(e));
    }

    /** \brief Set up the index set */
    void update(const GridImp& grid, int level)
    {
      grid_ = &grid;
      level_ = level;
    }


    GridImp* grid_;

    int level_;
  };


  template<class GridImp>
  class IdentityGridLeafIndexSet :
    public IndexSet<GridImp,
                    IdentityGridLeafIndexSet<GridImp>,
                    typename remove_const<GridImp>::type::HostGridType::LeafGridView::IndexSet::IndexType,
                    typename remove_const<GridImp>::type::HostGridType::LeafGridView::IndexSet::Types
                    >
  {
    typedef typename remove_const<GridImp>::type::HostGridType HostGrid;

  public:

    typedef typename HostGrid::LevelGridView::IndexSet::Types Types;

    /*
     * We use the remove_const to extract the Type from the mutable class,
     * because the const class is not instantiated yet.
     */
    enum {dim = remove_const<GridImp>::type::dimension};


    //! constructor stores reference to a grid and level
    IdentityGridLeafIndexSet (const GridImp& grid)
      : grid_(&grid)
    {}


    //! get index of an entity
    /*
        We use the RemoveConst to extract the Type from the mutable class,
        because the const class is not instantiated yet.
     */
    template<int codim>
    int index (const typename remove_const<GridImp>::type::template Codim<codim>::Entity& e) const
    {
      return grid_->hostgrid_->leafIndexSet().template index<codim>(grid_->template getHostEntity<codim>(e));
    }


    //! get index of subEntity of a codim 0 entity
    /*
        We use the RemoveConst to extract the Type from the mutable class,
        because the const class is not instantiated yet.
     */
    template<int cc>
    int subIndex (const typename remove_const<GridImp>::type::Traits::template Codim<cc>::Entity& e, int i, int codim) const
    {
      return grid_->hostgrid_->leafIndexSet().subIndex(grid_->template getHostEntity<cc>(e),i, codim);
    }


    //! get number of entities of given type
    int size (GeometryType type) const
    {
      return grid_->hostgrid_->leafIndexSet().size(type);
    }


    //! get number of entities of given codim
    int size (int codim) const
    {
      return grid_->hostgrid_->leafIndexSet().size(codim);
    }


    /** \brief Deliver all geometry types used in this grid */
    const std::vector<GeometryType>& geomTypes (int codim) const
    {
      return grid_->hostgrid_->leafIndexSet().geomTypes(codim);
    }

    /** \brief Deliver all geometry types used in this grid */
    Types types (int codim) const
    {
      return grid_->hostgrid_->leafIndexSet().types(codim);
    }

    /** \brief Return true if the given entity is contained in the index set */
    template<class EntityType>
    bool contains (const EntityType& e) const
    {
      return grid_->hostgrid_->leafIndexSet().contains(grid_->template getHostEntity<EntityType::codimension>(e));
    }



    /** \todo Currently we support only vertex and element indices */
    void update(const GridImp& grid)
    {
      grid_ = &grid;
    }


    GridImp* grid_;
  };




  template <class GridImp>
  class IdentityGridGlobalIdSet :
    public IdSet<GridImp,IdentityGridGlobalIdSet<GridImp>,
        typename remove_const<GridImp>::type::HostGridType::Traits::GlobalIdSet::IdType>
  {

    typedef typename remove_const<GridImp>::type::HostGridType HostGrid;


  public:
    //! constructor stores reference to a grid
    IdentityGridGlobalIdSet (const GridImp& g) : grid_(&g) {}

    //! define the type used for persistent indices
    typedef typename HostGrid::Traits::GlobalIdSet::IdType IdType;


    //! get id of an entity
    /*
       We use the remove_const to extract the Type from the mutable class,
       because the const class is not instantiated yet.
     */
    template<int cd>
    IdType id (const typename remove_const<GridImp>::type::Traits::template Codim<cd>::Entity& e) const
    {
      // Return id of the host entity
      return grid_->hostgrid_->globalIdSet().id(grid_->getRealImplementation(e).hostEntity_);
    }


    //! get id of subEntity
    /*
        We use the remove_const to extract the Type from the mutable class,
        because the const class is not instantiated yet.
     */
    IdType subId (const typename remove_const<GridImp>::type::Traits::template Codim<0>::Entity& e, int i, int codim) const
    {
      // Return sub id of the host entity
      return grid_->hostgrid_->globalIdSet().subId(grid_->getRealImplementation(e).hostEntity_,i, codim);
    }


    /** \todo Should be private */
    void update() {}


    const GridImp* grid_;
  };




  template<class GridImp>
  class IdentityGridLocalIdSet :
    public IdSet<GridImp,IdentityGridLocalIdSet<GridImp>,
        typename remove_const<GridImp>::type::HostGridType::Traits::LocalIdSet::IdType>
  {
  private:

    typedef typename remove_const<GridImp>::type::HostGridType HostGrid;


  public:
    //! define the type used for persistent local ids
    typedef typename HostGrid::Traits::LocalIdSet::IdType IdType;


    //! constructor stores reference to a grid
    IdentityGridLocalIdSet (const GridImp& g) : grid_(&g) {}


    //! get id of an entity
    /*
        We use the remove_const to extract the Type from the mutable class,
        because the const class is not instantiated yet.
     */
    template<int cd>
    IdType id (const typename remove_const<GridImp>::type::Traits::template Codim<cd>::Entity& e) const
    {
      // Return id of the host entity
      return grid_->hostgrid_->localIdSet().id(grid_->getRealImplementation(e).hostEntity_);
    }


    //! get id of subEntity
    /*
     * We use the remove_const to extract the Type from the mutable class,
     * because the const class is not instantiated yet.
     */
    IdType subId (const typename remove_const<GridImp>::type::template Codim<0>::Entity& e, int i, int codim) const
    {
      // Return sub id of the host entity
      return grid_->hostgrid_->localIdSet().subId(grid_->getRealImplementation(e).hostEntity_,i,codim);
    }


    /** \todo Should be private */
    void update() {}


    const GridImp* grid_;
  };


}  // namespace Dune


#endif


==> anc/xt-super/dune-grid/dune/grid/identitygrid/identitygridintersectioniterator.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_IDENTITYGRID_INTERSECTIONITERATOR_HH
#define DUNE_IDENTITYGRID_INTERSECTIONITERATOR_HH

#include "identitygridintersections.hh"
#include "identitygridentity.hh"

#include <dune/grid/common/intersection.hh>

/** \file
 * \brief The IdentityGridLeafIntersectionIterator and IdentityGridLevelIntersectionIterator classes
 */

namespace Dune {

  /** \brief Iterator over all element neighbors
   * \ingroup IdentityGrid
   * Mesh entities of codimension 0 ("elements") allow to visit all neighbors, where
   * a neighbor is an entity of codimension 0 which has a common entity of codimension 1
   * These neighbors are accessed via a IntersectionIterator. This allows the implement
   * non-matching meshes. The number of neighbors may be different from the number
   * of an element!
   */
  template<class GridImp>
  class IdentityGridLeafIntersectionIterator
  {

    enum {dim=GridImp::dimension};

    enum {dimworld=GridImp::dimensionworld};

    // The type used to store coordinates
    typedef typename GridImp::ctype ctype;

    typedef typename GridImp::HostGridType::LeafGridView::IntersectionIterator HostLeafIntersectionIterator;

  public:

    typedef Dune::Intersection<const GridImp, Dune::IdentityGridLeafIntersection<GridImp> > Intersection;

    IdentityGridLeafIntersectionIterator()
    {}

    IdentityGridLeafIntersectionIterator(const GridImp* identityGrid,
                                         const HostLeafIntersectionIterator& hostIterator)
      : identityGrid_(identityGrid)
      , hostIterator_(hostIterator)
    {}

    //! equality
    bool equals(const IdentityGridLeafIntersectionIterator& other) const {
      return hostIterator_ == other.hostIterator_;
    }


    //! prefix increment
    void increment() {
      ++hostIterator_;
    }

    //! \brief dereferencing
    Intersection dereference() const {
      return IdentityGridLeafIntersection<GridImp>(identityGrid_,*hostIterator_);
    }

  private:
    //**********************************************************
    //  private data
    //**********************************************************

    const GridImp* identityGrid_;
    HostLeafIntersectionIterator hostIterator_;
  };




  //! \todo Please doc me !
  template<class GridImp>
  class IdentityGridLevelIntersectionIterator
  {
    enum {dim=GridImp::dimension};

    enum {dimworld=GridImp::dimensionworld};

    // The type used to store coordinates
    typedef typename GridImp::ctype ctype;

    typedef typename GridImp::HostGridType::LevelGridView::IntersectionIterator HostLevelIntersectionIterator;

  public:

    typedef Dune::Intersection<const GridImp, Dune::IdentityGridLevelIntersection<GridImp> > Intersection;

    IdentityGridLevelIntersectionIterator()
    {}

    IdentityGridLevelIntersectionIterator(const GridImp* identityGrid,
                                          const HostLevelIntersectionIterator& hostIterator)
      : identityGrid_(identityGrid)
      , hostIterator_(hostIterator)
    {}

    //! equality
    bool equals(const IdentityGridLevelIntersectionIterator<GridImp>& other) const {
      return hostIterator_ == other.hostIterator_;
    }


    //! prefix increment
    void increment() {
      ++hostIterator_;
    }

    //! \brief dereferencing
    Intersection dereference() const {
      return IdentityGridLevelIntersection<GridImp>(identityGrid_,*hostIterator_);
    }

  private:


    const GridImp* identityGrid_;
    HostLevelIntersectionIterator hostIterator_;

  };


}  // namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/identitygrid/identitygridintersections.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_IDENTITYGRID_INTERSECTIONS_HH
#define DUNE_IDENTITYGRID_INTERSECTIONS_HH

#include "identitygridleafiterator.hh"

/** \file
 * \brief The IdentityGridLeafIntersection and IdentityGridLevelIntersection classes
 */

namespace Dune {


  // External forward declarations
  template< class Grid >
  struct HostGridAccess;


  /** \brief An intersection with a leaf neighbor element
   * \ingroup IdentityGrid
   * Mesh entities of codimension 0 ("elements") allow to visit all neighbors, where
   * a neighbor is an entity of codimension 0 which has a common entity of codimension 1
   * These neighbors are accessed via a IntersectionIterator. This allows the implement
   * non-matching meshes. The number of neighbors may be different from the number
   * of an element!
   */
  template<class GridImp>
  class IdentityGridLeafIntersection
  {

    friend class IdentityGridLeafIntersectionIterator<GridImp>;

    friend struct HostGridAccess< typename remove_const< GridImp >::type >;

    enum {dim=GridImp::dimension};

    enum {dimworld=GridImp::dimensionworld};

    // The type used to store coordinates
    typedef typename GridImp::ctype ctype;

    typedef typename GridImp::HostGridType::LeafGridView::Intersection HostLeafIntersection;

  public:

    typedef typename GridImp::template Codim<0>::EntityPointer EntityPointer;
    typedef typename GridImp::template Codim<1>::Geometry Geometry;
    typedef typename GridImp::template Codim<1>::LocalGeometry LocalGeometry;
    typedef typename GridImp::template Codim<0>::Entity Entity;
    typedef FieldVector<ctype, dimworld> NormalVector;

    IdentityGridLeafIntersection()
    {}

    IdentityGridLeafIntersection(const GridImp* identityGrid,
                                 const HostLeafIntersection& hostIntersection)
      : identityGrid_(identityGrid)
      , hostIntersection_(hostIntersection)
    {}

    IdentityGridLeafIntersection(const GridImp* identityGrid,
                                 HostLeafIntersection&& hostIntersection)
      : identityGrid_(identityGrid)
      , hostIntersection_(std::move(hostIntersection))
    {}

    bool equals(const IdentityGridLeafIntersection& other) const
    {
      return hostIntersection_ == other.hostIntersection_;
    }

    //! return EntityPointer to the Entity on the inside of this intersection
    //! (that is the Entity where we started this Iterator)
    Entity inside() const {
      return IdentityGridEntity<0,dim,GridImp>(identityGrid_,hostIntersection_.inside());
    }


    //! return EntityPointer to the Entity on the outside of this intersection
    //! (that is the neighboring Entity)
    Entity outside() const {
      return IdentityGridEntity<0,dim,GridImp>(identityGrid_,hostIntersection_.outside());
    }


    //! return true if intersection is with boundary.
    bool boundary () const {
      return hostIntersection_.boundary();
    }

    /** \brief Return unit outer normal (length == 1)
     *
     *   The returned vector is the normal at the center() of the
     *     intersection's geometry.
     *       It is scaled to have unit length. */
    NormalVector centerUnitOuterNormal () const {
      return hostIntersection_.centerUnitOuterNormal();
    }

    //! return true if across the edge an neighbor on this level exists
    bool neighbor () const {
      return hostIntersection_.neighbor();
    }


    //! return information about the Boundary
    int boundaryId () const {
      return hostIntersection_.boundaryId();
    }

    //! return the boundary segment index
    size_t boundarySegmentIndex() const {
      return hostIntersection_.boundarySegmentIndex();
    }

    //! Return true if this is a conforming intersection
    bool conforming () const {
      return hostIntersection_.conforming();
    }

    //! Geometry type of an intersection
    GeometryType type () const {
      return hostIntersection_.type();
    }


    //! intersection of codimension 1 of this neighbor with element where
    //! iteration started.
    //! Here returned element is in LOCAL coordinates of the element
    //! where iteration started.
    LocalGeometry geometryInInside () const
    {
      return LocalGeometry( hostIntersection_.geometryInInside() );
    }

    //! intersection of codimension 1 of this neighbor with element where iteration started.
    //! Here returned element is in LOCAL coordinates of neighbor
    LocalGeometry geometryInOutside () const
    {
      return LocalGeometry( hostIntersection_.geometryInOutside() );
    }

    //! intersection of codimension 1 of this neighbor with element where iteration started.
    //! Here returned element is in GLOBAL coordinates of the element where iteration started.
    Geometry geometry () const
    {
      return Geometry( hostIntersection_.geometry() );
    }


    //! local number of codim 1 entity in self where intersection is contained in
    int indexInInside () const {
      return hostIntersection_.indexInInside();
    }


    //! local number of codim 1 entity in neighbor where intersection is contained
    int indexInOutside () const {
      return hostIntersection_.indexInOutside();
    }


    //! return outer normal
    FieldVector<ctype, GridImp::dimensionworld> outerNormal (const FieldVector<ctype, GridImp::dimension-1>& local) const {
      return hostIntersection_.outerNormal(local);
    }

    //! return outer normal multiplied by the integration element
    FieldVector<ctype, GridImp::dimensionworld> integrationOuterNormal (const FieldVector<ctype, GridImp::dimension-1>& local) const {
      return hostIntersection_.integrationOuterNormal(local);
    }

    //! return unit outer normal
    FieldVector<ctype, GridImp::dimensionworld> unitOuterNormal (const FieldVector<ctype, GridImp::dimension-1>& local) const {
      return hostIntersection_.unitOuterNormal(local);
    }


  private:
    //**********************************************************
    //  private methods
    //**********************************************************

    const GridImp* identityGrid_;

    HostLeafIntersection hostIntersection_;
  };




  //! \todo Please doc me !
  template<class GridImp>
  class IdentityGridLevelIntersection
  {

    friend class IdentityGridLevelIntersectionIterator<GridImp>;

    friend struct HostGridAccess< typename remove_const< GridImp >::type >;

    enum {dim=GridImp::dimension};

    enum {dimworld=GridImp::dimensionworld};

    // The type used to store coordinates
    typedef typename GridImp::ctype ctype;

    typedef typename GridImp::HostGridType::LevelGridView::Intersection HostLevelIntersection;

  public:

    typedef typename GridImp::template Codim<0>::EntityPointer EntityPointer;
    typedef typename GridImp::template Codim<1>::Geometry Geometry;
    typedef typename GridImp::template Codim<1>::LocalGeometry LocalGeometry;
    typedef typename GridImp::template Codim<0>::Entity Entity;
    typedef FieldVector<ctype, dimworld> NormalVector;

    IdentityGridLevelIntersection()
    {}

    IdentityGridLevelIntersection(const GridImp* identityGrid,
                                  const HostLevelIntersection& hostIntersection)
      : identityGrid_(identityGrid)
      , hostIntersection_(hostIntersection)
    {}

    IdentityGridLevelIntersection(const GridImp* identityGrid,
                                  HostLevelIntersection&& hostIntersection)
      : identityGrid_(identityGrid)
      , hostIntersection_(std::move(hostIntersection))
    {}

    bool equals(const IdentityGridLevelIntersection& other) const
    {
      return hostIntersection_ == other.hostIntersection_;
    }

    //! return EntityPointer to the Entity on the inside of this intersection
    //! (that is the Entity where we started this Iterator)
    Entity inside() const {
      return IdentityGridEntity<0,dim,GridImp>(identityGrid_,hostIntersection_.inside());
    }


    //! return EntityPointer to the Entity on the outside of this intersection
    //! (that is the neighboring Entity)
    Entity outside() const {
      return IdentityGridEntity<0,dim,GridImp>(identityGrid_,hostIntersection_.outside());
    }


    /** \brief return true if intersection is with boundary.
     */
    bool boundary () const {
      return hostIntersection_.boundary();
    }

    /** \brief Return unit outer normal (length == 1)
     *
     *   The returned vector is the normal at the center() of the
     *     intersection's geometry.
     *       It is scaled to have unit length. */
    NormalVector centerUnitOuterNormal () const {
      return hostIntersection_.centerUnitOuterNormal();
    }

    //! return true if across the edge an neighbor on this level exists
    bool neighbor () const {
      return hostIntersection_.neighbor();
    }


    //! return information about the Boundary
    int boundaryId () const {
      return hostIntersection_.boundaryId();
    }

    //! return the boundary segment index
    size_t boundarySegmentIndex() const {
      return hostIntersection_.boundarySegmentIndex();
    }

    //! Return true if this is a conforming intersection
    bool conforming () const {
      return hostIntersection_.conforming();
    }

    //! Geometry type of an intersection
    GeometryType type () const {
      return hostIntersection_.type();
    }


    //! intersection of codimension 1 of this neighbor with element where
    //! iteration started.
    //! Here returned element is in LOCAL coordinates of the element
    //! where iteration started.
    LocalGeometry geometryInInside () const
    {
      return LocalGeometry( hostIntersection_.geometryInInside() );
    }

    //! intersection of codimension 1 of this neighbor with element where iteration started.
    //! Here returned element is in LOCAL coordinates of neighbor
    LocalGeometry geometryInOutside () const
    {
      return LocalGeometry( hostIntersection_.geometryInOutside() );
    }

    //! intersection of codimension 1 of this neighbor with element where iteration started.
    //! Here returned element is in GLOBAL coordinates of the element where iteration started.
    Geometry geometry () const
    {
      return Geometry( hostIntersection_.geometry() );
    }


    //! local number of codim 1 entity in self where intersection is contained in
    int indexInInside () const {
      return hostIntersection_.indexInInside();
    }


    //! local number of codim 1 entity in neighbor where intersection is contained
    int indexInOutside () const {
      return hostIntersection_.indexInOutside();
    }


    //! return outer normal
    FieldVector<ctype, dimworld> outerNormal (const FieldVector<ctype, dim-1>& local) const {
      return hostIntersection_.outerNormal(local);
    }

    //! return outer normal multiplied by the integration element
    FieldVector<ctype, dimworld> integrationOuterNormal (const FieldVector<ctype, dim-1>& local) const {
      return hostIntersection_.integrationOuterNormal(local);
    }

    //! return unit outer normal
    FieldVector<ctype, dimworld> unitOuterNormal (const FieldVector<ctype, dim-1>& local) const {
      return hostIntersection_.unitOuterNormal(local);
    }

  private:

    const GridImp* identityGrid_;

    HostLevelIntersection hostIntersection_;

  };


}  // namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/identitygrid/identitygridleafiterator.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_IDENTITYGRIDLEAFITERATOR_HH
#define DUNE_IDENTITYGRIDLEAFITERATOR_HH

#include "identitygridentitypointer.hh"

/** \file
 * \brief The IdentityGridLeafIterator class
 */

namespace Dune {


  /** \brief Iterator over all entities of a given codimension and level of a grid.
   *  \ingroup IdentityGrid
   */
  template<int codim, PartitionIteratorType pitype, class GridImp>
  class IdentityGridLeafIterator :
    public Dune::IdentityGridEntityPointer<codim,GridImp,typename GridImp::HostGridType::template Codim<codim>::template Partition<pitype>::LeafIterator>
  {
  private:

    // LevelIterator to the equivalent entity in the host grid
    typedef typename GridImp::HostGridType::template Codim<codim>::template Partition<pitype>::LeafIterator HostGridLeafIterator;

    typedef Dune::IdentityGridEntityPointer<codim,GridImp,HostGridLeafIterator> Base;

  public:

    //! \todo Please doc me !
    explicit IdentityGridLeafIterator(const GridImp* identityGrid) :
      Base(identityGrid, identityGrid->hostgrid_->leafGridView().template begin<codim,pitype>())
    {}

    /** \brief Constructor which create the end iterator
     *  \param endDummy      Here only to distinguish it from the other constructor
     *  \param identityGrid  pointer to grid instance
     */
    explicit IdentityGridLeafIterator(const GridImp* identityGrid, bool endDummy) :
      Base(identityGrid, identityGrid->hostgrid_->leafGridView().template end<codim,pitype>())
    {}


    //! prefix increment
    void increment() {
      ++this->hostEntityPointer_;
    }

  };


}  // namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/identitygrid/identitygridleveliterator.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_IDENTITYGRIDLEVELITERATOR_HH
#define DUNE_IDENTITYGRIDLEVELITERATOR_HH

#include "identitygridentitypointer.hh"

/** \file
 * \brief The IdentityGridLevelIterator class and its specializations
 */

namespace Dune {




  //**********************************************************************
  //
  // --IdentityGridLevelIterator
  /** \brief Iterator over all entities of a given codimension and level of a grid.
   * \ingroup IdentityGrid
   */
  template<int codim, PartitionIteratorType pitype, class GridImp>
  class IdentityGridLevelIterator :
    public Dune::IdentityGridEntityPointer<codim,GridImp,typename GridImp::HostGridType::Traits::template Codim<codim>::template Partition<pitype>::LevelIterator>
  {

    typedef typename GridImp::HostGridType::Traits::template Codim<codim>::template Partition<pitype>::LevelIterator HostGridLevelIterator;
    typedef Dune::IdentityGridEntityPointer<codim,GridImp,HostGridLevelIterator> Base;

  public:

    //! Constructor
    explicit IdentityGridLevelIterator(const GridImp* identityGrid, int level)
      : Base(identityGrid, identityGrid->hostgrid_->levelGridView(level).template begin<codim,pitype>())
    {}


    /** \brief Constructor which create the end iterator
        \param endDummy      Here only to distinguish it from the other constructor
        \param identityGrid  pointer to IdentityGrid instance
        \param level         grid level on which the iterator shall be created
     */
    explicit IdentityGridLevelIterator(const GridImp* identityGrid, int level, bool endDummy)
      : Base(identityGrid, identityGrid->hostgrid_->levelGridView(level).template end<codim,pitype>())
    {}


    //! prefix increment
    void increment() {
      ++this->hostEntityPointer_;
    }

  };


}  // namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/io/CMakeLists.txt <==
add_subdirectory(file)
add_subdirectory(visual)


==> anc/xt-super/dune-grid/dune/grid/io/Makefile.am <==
SUBDIRS = file visual

iodir = $(includedir)/dune/grid/io
io_HEADERS =

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-grid/dune/grid/io/file/CMakeLists.txt <==
add_subdirectory(amiramesh)
add_subdirectory(test EXCLUDE_FROM_ALL)
add_subdirectory(dgfparser)
add_subdirectory(vtk)
add_subdirectory(gnuplot)

set(HEADERS
  amirameshreader.hh
  amirameshwriter.hh
  dgfparser.hh
  gmshreader.hh
  gmshwriter.hh
  gnuplot.hh
  starcdreader.hh
  vtk.hh)

install(FILES ${HEADERS}
  DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/grid/io/file)


==> anc/xt-super/dune-grid/dune/grid/io/file/Makefile.am <==
SUBDIRS = amiramesh test dgfparser vtk gnuplot

iofiledir = $(includedir)/dune/grid/io/file
iofile_HEADERS =				\
	amirameshreader.hh			\
	amirameshwriter.hh			\
	dgfparser.hh				\
	gmshreader.hh				\
	gmshwriter.hh				\
	gnuplot.hh				\
	starcdreader.hh				\
	vtk.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-grid/dune/grid/io/file/amiramesh/CMakeLists.txt <==
set(HEADERS
  amirameshreader.cc
  amirameshwriter.cc
  psurfaceboundary.hh)

install(FILES ${HEADERS}
  DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/grid/io/file/amiramesh)


==> anc/xt-super/dune-grid/dune/grid/io/file/amiramesh/Makefile.am <==
amirameshdir = $(includedir)/dune/grid/io/file/amiramesh
amiramesh_HEADERS = amirameshreader.cc amirameshwriter.cc \
                    psurfaceboundary.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-grid/dune/grid/io/file/amiramesh/amirameshreader.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <vector>
#include <algorithm>

#include <dune/grid/common/boundarysegment.hh>
#include <dune/common/stdstreams.hh>

#include <amiramesh/AmiraMesh.h>

#if HAVE_PSURFACE
#include "psurface/AmiraMeshIO.h"
#endif



template <class GridType>
template <class DiscFuncType>
void Dune::AmiraMeshReader<GridType>::readFunction(DiscFuncType& f, const std::string& filename)
{
  // f may be a block vector
  const int blocksize = DiscFuncType::block_type::dimension;

  // /////////////////////////////////////////////////////
  // Load the AmiraMesh file
  AmiraMesh* am = AmiraMesh::read(filename.c_str());

  if(!am)
    DUNE_THROW(IOError, "Could not open AmiraMesh file: " << filename);

  int i, j;

  f = 0;

  bool datafound=false;

  // We allow P1 fields defined on the whole grid and fields defined
  // only on the boundary.  We now check the file and proceed accordingly
  if (!am->findData("Nodes", HxFLOAT, blocksize, "Data") &&
      !am->findData("Nodes", HxDOUBLE, blocksize, "Data")) {

    // get the data field
    AmiraMesh::Data* am_ValueData =  am->findData("Nodes", HxFLOAT, blocksize, "values");
    if (am_ValueData) {
      datafound = true;

      if (f.size()<am->nElements("Nodes"))
        DUNE_THROW(IOError, "When reading data from a surface field the "
                   << "array you provide has to have at least the size of the surface!");

      float* am_values_float = (float*) am_ValueData->dataPtr();

      for (i=0; i<am->nElements("Nodes"); i++) {
        for (j=0; j<blocksize; j++)
          f[i][j] = am_values_float[i*blocksize+j];

      }

    } else {
      am_ValueData =  am->findData("Nodes", HxDOUBLE, blocksize, "values");
      if (am_ValueData) {
        datafound = true;

        if (f.size()<am->nElements("Nodes"))
          DUNE_THROW(IOError, "When reading data from a surface field your the "
                     << "array you provide has to have at least the size of the surface!");

        for (i=0; i<blocksize*am->nElements("Nodes"); i++) {
          for (j=0; j<blocksize; j++)
            f[i][j] = ((double*)am_ValueData->dataPtr())[i*blocksize+j];
        }

      }
    }

  } else {

    // get the data field
    AmiraMesh::Data* am_ValueData =  am->findData("Nodes", HxFLOAT, blocksize, "Data");
    if (am_ValueData) {
      datafound = true;

      float* am_values_float = (float*) am_ValueData->dataPtr();
      f.resize(am->nElements("Nodes"));

      for (i=0; i<am->nElements("Nodes"); i++)
        for (j=0; j<blocksize; j++)
          f[i][j] = am_values_float[i*blocksize+j];

    } else {
      am_ValueData =  am->findData("Nodes", HxDOUBLE, blocksize, "Data");
      if (am_ValueData) {
        datafound = true;
        f.resize(am->nElements("Nodes"));

        for (i=0; i<am->nElements("Nodes"); i++)
          for (j=0; j<blocksize; j++)
            f[i][j] = ((double*)am_ValueData->dataPtr())[i*blocksize+j];
      } else
        DUNE_THROW(IOError, "No data found in the file!");
    }
  }
  // No proper P1 function has been found for the grid maybe it's P0 ?
  if (!datafound and (am->findData("Triangles", HxFLOAT, blocksize, "Data") or am->findData("Triangles", HxDOUBLE, blocksize, "Data")))
  {
    // get the data field
    AmiraMesh::Data* am_ValueData =  am->findData("Triangles", HxFLOAT, blocksize, "Data");
    if (am_ValueData)
    {
      datafound = true;

      float* am_values_float = (float*) am_ValueData->dataPtr();
      f.resize(am->nElements("Triangles"));

      for (i=0; i<am->nElements("Triangles"); i++)
        for (j=0; j<blocksize; j++)
          f[i][j] = am_values_float[i*blocksize+j];

    }
    else
    {
      am_ValueData =  am->findData("Triangles", HxDOUBLE, blocksize, "Data");
      if (am_ValueData)
      {
        datafound = true;
        f.resize(am->nElements("Triangles"));

        for (i=0; i<am->nElements("Triangles"); i++)
          for (j=0; j<blocksize; j++)
            f[i][j] = ((double*)am_ValueData->dataPtr())[i*blocksize+j];
      }
      else
        DUNE_THROW(IOError, "No data found in the file!");
    }
  }
  if (!datafound)
    DUNE_THROW(IOError, "No data found in the file!");

  dverb << "Data field " << filename << " loaded successfully!" << std::endl;

}


// Create the domain from an explicitly given boundary description
template <class GridType>
void Dune::AmiraMeshReader<GridType>::createDomain(GridFactory<GridType>& factory,
                                                   const shared_ptr<PSurfaceBoundary<dim-1> >& boundary)
{
#if HAVE_PSURFACE
  if (dim!=3)
    DUNE_THROW(NotImplemented, "AmiraMeshReader with PSurface support only for 3d grids");

  psurface::PSurface<2,float>* psurface = reinterpret_cast<psurface::PSurface<2,float>* >(boundary->getPSurfaceObject());

  if (!psurface->hasUpToDatePointLocationStructure)
    psurface->createPointLocationStructure();

  int noOfSegments = psurface->getNumTriangles();
  if(noOfSegments <= 0)
    DUNE_THROW(IOError, "no segments found");

  int noOfNodes = psurface->getNumVertices();
  if(noOfNodes <= 0)
    DUNE_THROW(IOError, "No nodes found");

  const int dim = GridType::dimension;

  for(int i = 0; i < noOfSegments; i++) {

    // Gets the vertices of a boundary segment
    std::vector<unsigned int> vertices(3);
    vertices[0] = psurface->triangles(i).vertices[0];
    vertices[1] = psurface->triangles(i).vertices[1];
    vertices[2] = psurface->triangles(i).vertices[2];

    factory.insertBoundarySegment(vertices,
                                  shared_ptr<BoundarySegment<dim,dim> >(new typename PSurfaceBoundary<dim-1>::PSurfaceBoundarySegment(boundary,i)));

  }

  Dune::dinfo << noOfSegments << " segments from PSurfaceBoundary object created!" << std::endl;

#endif // #define HAVE_PSURFACE
}


template <class GridType>
GridType* Dune::AmiraMeshReader<GridType>::read(const std::string& filename,
                                                const shared_ptr<PSurfaceBoundary<dim-1> >& boundary)
{
#if ! HAVE_PSURFACE
  DUNE_THROW(IOError, "Dune has not been built with support for the "
             << " psurface library!");
#else
  dverb << "This is the AmiraMesh reader for " << className<GridType>() << std::endl;

  // Create a grid factory
  GridFactory<GridType> factory;

  // /////////////////////////////////////////////////////
  // Load the AmiraMesh file
  // /////////////////////////////////////////////////////
  AmiraMesh* am = AmiraMesh::read(filename.c_str());

  if(!am)
    DUNE_THROW(IOError, "Could not open AmiraMesh file " << filename);

  if (am->findData("Hexahedra", HxINT32, 8, "Nodes")) {

    // Load a domain from an AmiraMesh hexagrid file
    Dune::dwarn << "Hexahedral grids with a parametrized boundary are not supported!" << std::endl;
    Dune::dwarn << "I will therefore ignore the boundary parametrization." << std::endl;

  } else {

    // Load domain from an AmiraMesh tetragrid file
    createDomain(factory, boundary);

  }

  // read and build the grid
  buildGrid(factory, am);
  delete(am);

  return factory.createGrid();
#endif // #define HAVE_PSURFACE
}


template <class GridType>
void Dune::AmiraMeshReader<GridType>::read(GridType& grid,
                                           const std::string& filename,
                                           const shared_ptr<PSurfaceBoundary<dim-1> >& boundary)
{
#if ! HAVE_PSURFACE
  DUNE_THROW(IOError, "Dune has not been built with support for the "
             << " psurface library!");
#else
  dverb << "This is the AmiraMesh reader for" << className<GridType>() << "!" << std::endl;

  // Create a grid factory
  GridFactory<GridType> factory(&grid);

  // /////////////////////////////////////////////////////
  // Load the AmiraMesh file
  // /////////////////////////////////////////////////////
  AmiraMesh* am = AmiraMesh::read(filename.c_str());

  if(!am)
    DUNE_THROW(IOError, "Could not open AmiraMesh file " << filename);

  if (am->findData("Hexahedra", HxINT32, 8, "Nodes")) {

    // Load a domain from an AmiraMesh hexagrid file
    Dune::dwarn << "Hexahedral grids with a parametrized boundary are not supported!" << std::endl;
    Dune::dwarn << "I will therefore ignore the boundary parametrization." << std::endl;

  } else {

    // Load domain from an AmiraMesh tetragrid file
    createDomain(factory, boundary);

  }

  // read and build the grid
  buildGrid(factory, am);
  delete am;

  factory.createGrid();
#endif // #define HAVE_PSURFACE
}


template <class GridType>
GridType* Dune::AmiraMeshReader<GridType>::read(const std::string& filename)
{
  static const int dim      = GridType::dimension;
  static const int dimworld = GridType::dimensionworld;

  static_assert(dim==dimworld, "AmiraMesh can only be read for grids with dim==dimworld!");

  // Create a grid factory
  GridFactory<GridType> factory;

  // Load the AmiraMesh file
  AmiraMesh* am = AmiraMesh::read(filename.c_str());
  if(!am)
    DUNE_THROW(IOError, "read: Could not open AmiraMesh file " << filename);

  // ////////////////////////////////////////////////////
  //   Build the grids
  // ////////////////////////////////////////////////////
  if (dim==3) {

    buildGrid(factory, am);

  } else {

    build2dGrid(factory, am);

  }

  delete(am);
  return factory.createGrid();
}

template <class GridType>
void Dune::AmiraMeshReader<GridType>::read(GridType& grid,
                                           const std::string& filename)
{
  static const int dim      = GridType::dimension;
  static const int dimworld = GridType::dimensionworld;

  static_assert(dim==dimworld, "AmiraMesh can only be read for grids with dim==dimworld!");

  dverb << "This is the AmiraMesh reader for file '" << filename << "'!" << std::endl;

  // Create a grid factory
  GridFactory<GridType> factory(&grid);

  // Load the AmiraMesh file
  AmiraMesh* am = AmiraMesh::read(filename.c_str());
  if(!am)
    DUNE_THROW(IOError, "read: Could not open AmiraMesh file " << filename);

  // ////////////////////////////////////////////////////
  //   Build the grids
  // ////////////////////////////////////////////////////
  if (dim==3) {

    buildGrid(factory, am);

  } else {

    build2dGrid(factory, am);

  }

  delete(am);
  factory.createGrid();
}

template <class GridType>
void Dune::AmiraMeshReader<GridType>::build2dGrid(GridFactory<GridType>& factory, AmiraMesh* am)
{
  static const int dimworld = GridType::dimensionworld;

  // ////////////////////////////////////////////////////
  //   Here we now the grid must be 2d
  // ////////////////////////////////////////////////////

  // Determine whether grid contains only triangles
  bool containsOnlyTriangles = am->findData("Triangles", HxINT32, 3, "Nodes");

  // get the different data fields
  AmiraMesh::Data* am_coordinateData =  am->findData("Nodes", HxFLOAT, 2, "Coordinates");
  if (!am_coordinateData)
    DUNE_THROW(IOError, "2D AmiraMesh loader: field 'Nodes' not found!");

  float* am_node_coordinates = (float*) am_coordinateData->dataPtr();

  // Get the element list
  int*  elemData = 0;

  if (containsOnlyTriangles) {
    AmiraMesh::Data* triangleData = am->findData("Triangles", HxINT32, 3, "Nodes");
    if (triangleData)
      elemData = (int*)triangleData->dataPtr();
    else
      DUNE_THROW(IOError, "2D AmiraMesh loader: field 'Triangles' not found!");

  } else {
    AmiraMesh::Data* elementData = am->findData("Quadrilaterals", HxINT32, 4, "Nodes");
    if (elementData) {
      elemData = (int*)elementData->dataPtr();
    } else
      DUNE_THROW(IOError, "2D AmiraMesh loader: field 'Quadrilaterals' not found!");
  }


  int noOfNodes = am->nElements("Nodes");
  int noOfElem  = (containsOnlyTriangles) ? am->nElements("Triangles") : am->nElements("Quadrilaterals");

  Dune::dinfo << "AmiraMesh contains " << noOfNodes << " nodes and "
              << noOfElem << " elements\n";

  // Insert interior nodes
  for(int i=0; i < noOfNodes; i++) {

    FieldVector<double,dimworld> nodePos;
    nodePos[0] = am_node_coordinates[2*i];
    nodePos[1] = am_node_coordinates[2*i+1];

    factory.insertVertex(nodePos);

  }

  int noOfCreatedElem = 0;
  for (int i=0; i < noOfElem; i++) {

    if (containsOnlyTriangles) {

      std::vector<unsigned int> cornerIDs(3);

      /* only triangles */
      cornerIDs[0] = elemData[3*i]-1;
      cornerIDs[1] = elemData[3*i+1]-1;
      cornerIDs[2] = elemData[3*i+2]-1;

      factory.insertElement(GeometryType(GeometryType::simplex,2), cornerIDs);

    } else {

      if (elemData[4*i+2]==elemData[4*i+3]) {
        // Triangle within a quadrilateral grid file
        std::vector<unsigned int> cornerIDs(3);

        /* a triangle in a quadrilateral file */
        cornerIDs[0] = elemData[4*i]-1;
        cornerIDs[1] = elemData[4*i+1]-1;
        cornerIDs[2] = elemData[4*i+2]-1;

        factory.insertElement(GeometryType(GeometryType::simplex,2), cornerIDs);

      } else {

        std::vector<unsigned int> cornerIDs(4);

        /* a true quadrilateral */
        cornerIDs[0] = elemData[4*i]-1;
        cornerIDs[1] = elemData[4*i+1]-1;
        cornerIDs[2] = elemData[4*i+3]-1;
        cornerIDs[3] = elemData[4*i+2]-1;

        factory.insertElement(GeometryType(GeometryType::cube,2), cornerIDs);

      }

    }

    noOfCreatedElem++;

  }

  Dune::dinfo << "amiraloadmesh: " << noOfCreatedElem << " elements created" << std::endl;

}

template <class GridType>
void Dune::AmiraMeshReader<GridType>::buildGrid(Dune::GridFactory<GridType>& factory,
                                                AmiraMesh* am)
{
  static const int dimworld = GridType::dimensionworld;

  bool isTetraGrid = am->findData("Tetrahedra", HxINT32, 4, "Nodes");

  float* am_node_coordinates_float = NULL;
  double* am_node_coordinates_double = NULL;

  // get the different data fields
  AmiraMesh::Data* am_coordinateData =  am->findData("Nodes", HxFLOAT, 3, "Coordinates");
  if (am_coordinateData)
    am_node_coordinates_float = (float*) am_coordinateData->dataPtr();
  else {
    am_coordinateData =  am->findData("Nodes", HxDOUBLE, 3, "Coordinates");
    if (am_coordinateData)
      am_node_coordinates_double = (double*) am_coordinateData->dataPtr();
    else
      DUNE_THROW(IOError, "No vertex coordinates found in the file!");

  }


  AmiraMesh::Data* elementData = (isTetraGrid)
                                 ? am->findData("Tetrahedra", HxINT32, 4, "Nodes")
                                 : am->findData("Hexahedra", HxINT32, 8, "Nodes");

  int*  elemData = (int*)elementData->dataPtr();

  int noOfNodes = am->nElements("Nodes");

  Dune::dinfo << "AmiraMesh has " << noOfNodes << " total nodes." << std::endl;

  int noOfElem = (isTetraGrid)
                 ? am->nElements("Tetrahedra")
                 : am->nElements("Hexahedra");

  // //////////////////////////////////////
  //   Insert interior nodes
  // //////////////////////////////////////
  assert(am_node_coordinates_float || am_node_coordinates_double);
  for(int i=0; i < noOfNodes; i++) {

    FieldVector<double,dimworld> nodePos;

    if (am_node_coordinates_float) {
      nodePos[0] = am_node_coordinates_float[3*i];
      nodePos[1] = am_node_coordinates_float[3*i+1];
      nodePos[2] = am_node_coordinates_float[3*i+2];
    } else {
      nodePos[0] = am_node_coordinates_double[3*i];
      nodePos[1] = am_node_coordinates_double[3*i+1];
      nodePos[2] = am_node_coordinates_double[3*i+2];
    }

    factory.insertVertex(nodePos);

  }

  /* all inner nodes are inserted , now we insert the elements */
  for(int i=0; i < noOfElem; i++) {

    const int* thisElem = elemData + (i* ((isTetraGrid) ? 4 : 8));

    if (isTetraGrid) {

      int numberOfCorners = 4;
      std::vector<unsigned int> cornerIDs(numberOfCorners);

      for (int j=0; j<numberOfCorners; j++)
        cornerIDs[j] = elemData[numberOfCorners*i+j]-1;

      factory.insertElement(GeometryType(GeometryType::simplex,3), cornerIDs);

    } else {

      if (thisElem[2]==thisElem[3]
          && thisElem[4]==thisElem[5]
          && thisElem[5]==thisElem[6]
          && thisElem[6]==thisElem[7]) {

        // Tetrahedron
        std::vector<unsigned int> cornerIDs(4);

        cornerIDs[0] = thisElem[0]-1;
        cornerIDs[1] = thisElem[1]-1;
        cornerIDs[2] = thisElem[2]-1;
        cornerIDs[3] = thisElem[4]-1;

        factory.insertElement(GeometryType(GeometryType::simplex,3), cornerIDs);

      }else if (thisElem[4]==thisElem[5] && thisElem[5]==thisElem[6]
                && thisElem[6]==thisElem[7]) {

        // Pyramid
        std::vector<unsigned int> cornerIDs(5);

        cornerIDs[0] = thisElem[0]-1;
        cornerIDs[1] = thisElem[1]-1;
        cornerIDs[2] = thisElem[2]-1;
        cornerIDs[3] = thisElem[3]-1;
        cornerIDs[4] = thisElem[4]-1;

        factory.insertElement(GeometryType(GeometryType::pyramid,3), cornerIDs);

      } else if (thisElem[1]==thisElem[2] && thisElem[5]==thisElem[6]) {

        // Prism
        std::vector<unsigned int> cornerIDs(6);

        cornerIDs[0] = thisElem[0]-1;
        cornerIDs[1] = thisElem[1]-1;
        cornerIDs[2] = thisElem[3]-1;
        cornerIDs[3] = thisElem[4]-1;
        cornerIDs[4] = thisElem[5]-1;
        cornerIDs[5] = thisElem[7]-1;

        factory.insertElement(GeometryType(GeometryType::prism,3), cornerIDs);

      } else if (thisElem[2]==thisElem[3] && thisElem[6]==thisElem[7]) {

        std::vector<unsigned int> cornerIDs(6);

        cornerIDs[0] = thisElem[0]-1;
        cornerIDs[1] = thisElem[1]-1;
        cornerIDs[2] = thisElem[2]-1;
        cornerIDs[3] = thisElem[4]-1;
        cornerIDs[4] = thisElem[5]-1;
        cornerIDs[5] = thisElem[6]-1;

        factory.insertElement(GeometryType(GeometryType::prism,3), cornerIDs);

      } else {

        int numberOfCorners = 8;
        std::vector<unsigned int> cornerIDs(numberOfCorners);

        cornerIDs[0] = elemData[numberOfCorners*i+0]-1;
        cornerIDs[1] = elemData[numberOfCorners*i+1]-1;
        cornerIDs[2] = elemData[numberOfCorners*i+3]-1;
        cornerIDs[3] = elemData[numberOfCorners*i+2]-1;
        cornerIDs[4] = elemData[numberOfCorners*i+4]-1;
        cornerIDs[5] = elemData[numberOfCorners*i+5]-1;
        cornerIDs[6] = elemData[numberOfCorners*i+7]-1;
        cornerIDs[7] = elemData[numberOfCorners*i+6]-1;

        factory.insertElement(GeometryType(GeometryType::cube,3), cornerIDs);

      }

    }

  }

  Dune::dinfo << "AmiraMesh reader: " << noOfElem << " elements created.\n";

}


==> anc/xt-super/dune-grid/dune/grid/io/file/amiramesh/amirameshwriter.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <amiramesh/AmiraMesh.h>

#include <algorithm>
#include <fstream>
#include <limits>
#include <dune/common/stdstreams.hh>
#include <dune/geometry/virtualrefinement.hh>

template<class GridView>
void Dune::AmiraMeshWriter<GridView>::addGrid(const GridView& gridView,
                                              bool splitAll)
{

  typedef typename GridView::Grid::ctype ct;
  typedef typename GridView::template Codim<dim>::Iterator VertexIterator;
  typedef typename GridView::template Codim<0>::Iterator ElementIterator;
  typedef Dune::VirtualRefinement<dim, ct> Refinement;
  typedef typename Refinement::VertexIterator vIterator;
  typedef typename Refinement::ElementIterator eIterator;
  typedef typename Refinement::VertexIterator::CoordVector Coordinate;
  typedef typename Refinement::ElementIterator::IndexVector IndexVector;

  const typename GridView::IndexSet& indexSet = gridView.indexSet();

  if ((dim!=2 && dim!=3) || int(dim) != int(GridView::dimensionworld))
    DUNE_THROW(IOError, "You can only write grids as AmiraMesh if dim==dimworld==2"
               << " or dim==dimworld==3.");

  // Set the appropriate content type
  if (dim==2)
    amiramesh_.parameters.set("ContentType", "HxTriangularGrid");

  // ///////////////////////////////////////////
  //   Write grid vertices
  // ///////////////////////////////////////////
  int noOfNodes = indexSet.size(dim);
  int noOfElements;

  AmiraMesh::Location* geo_nodes = new AmiraMesh::Location("Nodes", noOfNodes);
  amiramesh_.insert(geo_nodes);

  AmiraMesh::Data* geo_node_data = new AmiraMesh::Data("Coordinates", geo_nodes,
                                                       McPrimType::mc_float, dim);
  amiramesh_.insert(geo_node_data);

  VertexIterator vertex    = gridView.template begin<dim>();
  VertexIterator endvertex = gridView.template end<dim>();

  //needed later to compare indices of refinement and indexset
  std::vector<Coordinate> vertices_coords(noOfNodes);


  for (; vertex!=endvertex; ++vertex) {

    int index = indexSet.template index<dim>(*vertex);

    vertices_coords[index]=vertex->geometry().corner(0);

    // Copy coordinates
    for (int i=0; i<dim; i++)
      ((float*)geo_node_data->dataPtr())[dim*index+i] = vertex->geometry().corner(0)[i];

  }


  /* write element section to file */
  AmiraMesh::Location* elementLocation = NULL;

  // ////////////////////////////////////////////////////////////////////
  //   Split up all elements into simplices, if requested, because
  //   Amira doesn't support all kind of grids.
  // ////////////////////////////////////////////////////////////////////


  typedef typename GridView::IndexSet::Types GeomTypes;
  const GeomTypes& geomTypes = indexSet.types(0);

  if (splitAll) {
    Dune::GeometryType coerceTo(Dune::GeometryType::simplex,dim);
    noOfElements = 0;
    int count=0;

    typename GeomTypes::const_iterator gt = geomTypes.begin();
    typename GeomTypes::const_iterator gtEnd = geomTypes.end();

    for (; gt != gtEnd; ++gt) {

      if (gt->isSimplex())
        count=1;
      else {
        Refinement & refinement = Dune::buildRefinement<dim,ct>(*gt,coerceTo);
        count = refinement.nElements(0);
      }

      noOfElements += count * indexSet.size(*gt);

    }

    // write element section to file

    int VerticesPerElement = dim + 1;

    if (dim==2)
      elementLocation = new AmiraMesh::Location("Triangles", noOfElements);
    else
      elementLocation = new AmiraMesh::Location("Tetrahedra", noOfElements);

    amiramesh_.insert(elementLocation);

    AmiraMesh::Data* element_data = new AmiraMesh::Data("Nodes", elementLocation, McPrimType::mc_int32, VerticesPerElement);
    amiramesh_.insert(element_data);

    int *dPtr = (int*)element_data->dataPtr();

    ElementIterator eIt    = gridView.template begin<0>();
    ElementIterator eEndIt = gridView.template end<0>();

    for (int i=0; eIt!=eEndIt; ++eIt) {
      if (eIt->type().isSimplex()) {
        for (int j=0; j<VerticesPerElement; j++)
          // The +1 is added because AmiraMesh numbers vertices starting from 1
          dPtr[i*VerticesPerElement+j] = indexSet.subIndex(*eIt,j,dim)+1;
        i++;
      }
      else {

        Refinement & refinement = Dune::buildRefinement<dim, ct>(eIt->type(),coerceTo);

        eIterator eSubEnd = refinement.eEnd(0);
        eIterator eSubIt = refinement.eBegin(0);
        IndexVector vertexIds;

        //Have to do this, because Refinement indices of corners don't match indexSet indices of the corners of that entity
        //So we have to check equality of two indices by checking equality of the coordinates of the corners

        //coordinates of nodes using refinement indices
        std::vector<Coordinate> vertices(refinement.nVertices(0));

        vIterator vEnd = refinement.vEnd(0);
        for(vIterator vIt = refinement.vBegin(0); vIt != vEnd; ++vIt)
          vertices[vIt.index()]=(eIt->geometry().global(vIt.coords()));

        for( ; eSubIt != eSubEnd; ++eSubIt) {

          vertexIds = eSubIt.vertexIndices();

          for (int j=0; j<VerticesPerElement; j++) {

            //better way to do the comparison ?
            for (int m=0; m<noOfNodes; m++) {
              if (vertices[vertexIds[j]]==vertices_coords[m]) {
                dPtr[i*VerticesPerElement+j]=m+1;
                break;
              }
            }

          }
          i++;

        }

      }

    }

  } else {
    // Find out whether the grid contains only tetrahedra.  If yes, then
    // it is written in TetraGrid format.  If not, it is written in
    // hexagrid format.
    bool containsOnlySimplices =
      (geomTypes.size()==1) && (geomTypes.begin()->isSimplex());

    int maxVerticesPerElement = (dim==3)
                                ? ((containsOnlySimplices) ? 4 : 8)
                                : ((containsOnlySimplices) ? 3 : 4);

    noOfElements  = indexSet.size(0);

    // write element section to file
    if (dim==3) {

      if (containsOnlySimplices)
        elementLocation = new AmiraMesh::Location("Tetrahedra", noOfElements);
      else
        elementLocation = new AmiraMesh::Location("Hexahedra", noOfElements);

    } else {

      if (containsOnlySimplices)
        elementLocation = new AmiraMesh::Location("Triangles", noOfElements);
      else
        elementLocation = new AmiraMesh::Location("Quadrilaterals", noOfElements);

    }

    amiramesh_.insert(elementLocation);

    AmiraMesh::Data* element_data = new AmiraMesh::Data("Nodes", elementLocation,
                                                        McPrimType::mc_int32, maxVerticesPerElement);
    amiramesh_.insert(element_data);

    int *dPtr = (int*)element_data->dataPtr();

    ElementIterator eIt    = gridView.template begin<0>();
    ElementIterator eEndIt = gridView.template end<0>();

    if (dim==3) {

      // //////////////////////////////////////////////////
      //   Write elements of a 3D-grid
      // //////////////////////////////////////////////////

      if (containsOnlySimplices) {

        for (int i=0; eIt!=eEndIt; ++eIt, i++) {

          for (int j=0; j<4; j++)
            dPtr[i*4+j] = indexSet.subIndex(*eIt,j,dim)+1;

        }

      } else {

        for (int i=0; eIt!=eEndIt; ++eIt, i++) {

          GeometryType type = eIt->type();

          if (type.isHexahedron()) {

            const int hexaReordering[8] = {0, 1, 3, 2, 4, 5, 7, 6};
            for (int j=0; j<8; j++)
              dPtr[8*i + j] = indexSet.subIndex(*eIt, hexaReordering[j],dim)+1;

          } else if (type.isPrism()) {

            const int prismReordering[8] = {0, 1, 1, 2, 3, 4, 4, 5};
            for (int j=0; j<8; j++)
              dPtr[8*i + j] = indexSet.subIndex(*eIt, prismReordering[j],dim)+1;

          } else if (type.isPyramid()) {

            const int pyramidReordering[8] = {0, 1, 3, 2, 4, 4, 4, 4};
            for (int j=0; j<8; j++)
              dPtr[8*i + j] = indexSet.subIndex(*eIt, pyramidReordering[j], dim)+1;

          } else if (type.isTetrahedron()) {

            const int tetraReordering[8] = {0, 1, 2, 2, 3, 3, 3, 3};
            for (int j=0; j<8; j++)
              dPtr[8*i + j] = indexSet.subIndex(*eIt, tetraReordering[j],dim)+1;

          } else
            DUNE_THROW(NotImplemented, "Unknown element type encountered");

        }

      }

    } else {

      for (int i=0; eIt!=eEndIt; ++eIt, i++) {

        GeometryType type = eIt->type();

        if (type.isQuadrilateral()) {

          dPtr[i*4+0] = indexSet.subIndex(*eIt, 0, dim)+1;
          dPtr[i*4+1] = indexSet.subIndex(*eIt, 1, dim)+1;
          dPtr[i*4+2] = indexSet.subIndex(*eIt, 3, dim)+1;
          dPtr[i*4+3] = indexSet.subIndex(*eIt, 2, dim)+1;

        } else if (type.isTriangle()) {

          for (int j=0; j<3; j++)
            dPtr[i*maxVerticesPerElement+j] = indexSet.subIndex(*eIt, j, dim)+1;

          // If 4 vertices are expected per element use the last value
          // to fill up the remaining slots
          if (maxVerticesPerElement==4)
            dPtr[i*4+3] = dPtr[i*4+2];

        } else {

          DUNE_THROW(IOError, "Elements of type " << type
                                                  << " cannot be written to 2d AmiraMesh files!");
        }

      }

    }

  }

  // write material section to grid file

  AmiraMesh::Data* element_materials = new AmiraMesh::Data("Materials", elementLocation, McPrimType::mc_uint8, 1);
  amiramesh_.insert(element_materials);

  for(int i=0; i<noOfElements; i++)
    ((unsigned char*)element_materials->dataPtr())[i] = 0;

}

template<class GridView>
template<class GridType2>
void Dune::AmiraMeshWriter<GridView>::addLevelGrid(const GridType2& grid,
                                                   int level,
                                                   bool splitAll)
{
  addGrid(grid.levelGridView(level), splitAll);
}


template<class GridView>
template<class GridType2>
void Dune::AmiraMeshWriter<GridView>::addLeafGrid(const GridType2& grid, bool splitAll)
{
  addGrid(grid.leafGridView(), splitAll);
}


template<class GridView>
template<class DataContainer>
void Dune::AmiraMeshWriter<GridView>::addCellData(const DataContainer& data,
                                                  const GridView& gridView,
                                                  bool gridSplitUp)
{
  typedef typename GridView::template Codim<0>::Iterator ElementIterator;
  typedef typename GridView::Grid::ctype ct;
  typedef Dune::VirtualRefinement<dim, ct> Refinement;


  const typename GridView::IndexSet& indexSet = gridView.indexSet();

  //gridSplitUp tells programm that Amira "thinks" that all elements are tethraheda


  // Find out whether the grid contains only tetrahedra.  If yes, then
  // it is written in TetraGrid format.  If not, it is written in
  // hexagrid format (if gridSplitUp=false).
  const typename GridView::IndexSet::Types& geomTypes = indexSet.types(0);
  bool containsOnlyTetrahedra =
      (geomTypes.size()==1) && (geomTypes.begin()->isSimplex());

  // Get number of components
  const int ncomp = DataContainer::block_type::dimension;

  // Set the appropriate content type for 2D grid data, if no other
  // content type hasn't been set already
  if (dim==2 and amiramesh_.parameters.findBase("ContentType")==NULL)
    amiramesh_.parameters.set("ContentType", "HxTriangularData");

  if (!containsOnlyTetrahedra and dim==3 and !gridSplitUp)
  {
    AmiraMesh::Location* hexa_loc = new AmiraMesh::Location("Hexahedra", indexSet.size(0));
    amiramesh_.insert(hexa_loc);
  }

  AmiraMesh::Location* amLocation;

  if (data.size()==indexSet.size(0))
  {
    if (gridSplitUp || containsOnlyTetrahedra)
    {
      Dune::GeometryType coerceTo(Dune::GeometryType::simplex,dim);
      int noOfElements = 0;
      int count;

      typedef typename GridView::IndexSet::Types::const_iterator GeomTypeIterator;
      GeomTypeIterator gt = geomTypes.begin();
      GeomTypeIterator gtEnd = geomTypes.end();

      for (; gt != gtEnd; ++gt)
      {
        if (gt->isSimplex())
          count=1;
        else
        {
          Refinement & refinement = Dune::buildRefinement<dim, ct>(*gt,coerceTo);
          count = refinement.nElements(0);
        }

        noOfElements += count * indexSet.size(*gt);
      }

      amLocation = new AmiraMesh::Location((dim==2) ? "Triangles" : "Tetrahedra", noOfElements);
    }
    else
      amLocation = new AmiraMesh::Location("Hexahedra", data.size());

  }
  else
    DUNE_THROW(IOError, "AmiraMeshWriter::addCellData: BlockVector doesn't match the grid! For vertex based data use addVertexData");

  amiramesh_.insert(amLocation);

  // \todo Auto-detect data type
  AmiraMesh::Data* nodeData = new AmiraMesh::Data("Data", amLocation, McPrimType::mc_double, ncomp);
  amiramesh_.insert(nodeData);


  AmiraMesh::Field* nodeField;

  nodeField = new AmiraMesh::Field("sol", ncomp, McPrimType::mc_double, AmiraMesh::t_constant, nodeData);

  amiramesh_.insert(nodeField);

  // write the data into the AmiraMesh object
  typedef typename DataContainer::ConstIterator Iterator;

  Iterator dit    = data.begin();
  Iterator ditend = data.end();

  int i=0;
  if (gridSplitUp)
  {
    ElementIterator eIt    = gridView.template begin<0>();
    Dune::GeometryType coerceTo(Dune::GeometryType::simplex,dim);

    for (; dit!=ditend; ++dit)
    {
      Refinement & refinement = Dune::buildRefinement<dim, ct>(eIt->type(),coerceTo);
      int num_subsimplices=refinement.nElements(0);

      //Have to copy data if gridSplitUp because number_elements != number_data;
      for(int k=0; k<num_subsimplices; k++)
      {
        for (int j=0; j<ncomp; j++)
          ((double*)nodeData->dataPtr())[i++] = (*dit)[j];
      }
      ++eIt;
    }
  } else {

    // Write data directly
    for (; dit!=ditend; ++dit)
      for (int j=0; j<ncomp; j++)
        ((double*)nodeData->dataPtr())[i++] = (*dit)[j];

  }
}



template<class GridView>
template<class DataContainer>
void Dune::AmiraMeshWriter<GridView>::addVertexData(const DataContainer& data,
                                                    const GridView& gridView,
                                                    bool gridSplitUp)
{
  typedef typename GridView::Grid::ctype ct;
  static const int dimworld = GridView::dimensionworld;


  const typename GridView::IndexSet& indexSet = gridView.indexSet();

  //gridSplitUp tells programm that Amira "thinks" that all elements are tethraheda


  // Find out whether the grid contains only tetrahedra.  If yes, then
  // it is written in TetraGrid format.  If not, it is written in
  // hexagrid format (if gridSplitUp=false).
  const typename GridView::IndexSet::Types& geomTypes = indexSet.types(0);
  bool containsOnlyTetrahedra =
      (geomTypes.size()==1) && (geomTypes.begin()->isSimplex());

  // Get number of components
  const int ncomp = DataContainer::value_type::dimension;

  // Set the appropriate content type for 2D grid data, if no other
  // content type hasn't been set already
  if (dim==2 and amiramesh_.parameters.findBase("ContentType")==NULL) {

    if (dimworld==3)
      amiramesh_.parameters.set("ContentType", "SurfaceField");
    else
      amiramesh_.parameters.set("ContentType", "HxTriangularData");

  }

  if (!containsOnlyTetrahedra and dim==3 and !gridSplitUp)
  {
    AmiraMesh::Location* hexa_loc = new AmiraMesh::Location("Hexahedra", indexSet.size(0));
    amiramesh_.insert(hexa_loc);
  }

  AmiraMesh::Location* amLocation;

  if (data.size()==indexSet.size(dim))
  {
    // P1 data
    amLocation = new AmiraMesh::Location("Nodes", data.size());
  }
  else
    DUNE_THROW(IOError, "AmiraMeshWriter::addVertexData: BlockVector doesn't match the grid! For element based data use addCellData");

  amiramesh_.insert(amLocation);

  // The primitive data type used to store the data in the file
  // We are forced to use float for surface (i.e. 2d-in-3d) fields, because Amira
  // can only read those in float precision
  McPrimType primType = McPrimType::mc_double;
  if (Dune::is_same<ct,float>::value or (dim==2 and dimworld==3))
    primType = McPrimType::mc_float;

  AmiraMesh::Data* nodeData = new AmiraMesh::Data("Data", amLocation, primType, ncomp);
  amiramesh_.insert(nodeData);


  AmiraMesh::Field* nodeField;

  if (containsOnlyTetrahedra || dim==2 || gridSplitUp)
  {
    nodeField = new AmiraMesh::Field("sol", ncomp, primType, AmiraMesh::t_linear, nodeData);
  }
  else
  {
    nodeField = new AmiraMesh::Field("sol", ncomp, primType, AmiraMesh::t_trilinear, nodeData);
  }

  amiramesh_.insert(nodeField);

  // write the data into the AmiraMesh object
  typedef typename DataContainer::const_iterator Iterator;

  Iterator dit    = data.begin();
  Iterator ditend = data.end();

  int i=0;

  if (Dune::is_same<ct,float>::value or (dim==2 and dimworld==3)) {
    // Write double data
    for (; dit!=ditend; ++dit)
      for (int j=0; j<ncomp; j++)
        ((float*)nodeData->dataPtr())[i++] = (*dit)[j];

  } else {
    // Write float data
    for (; dit!=ditend; ++dit)
      for (int j=0; j<ncomp; j++)
        ((double*)nodeData->dataPtr())[i++] = (*dit)[j];

  }

}


template<class GridView>
void Dune::AmiraMeshWriter<GridView>::write(const std::string& filename,
                                            bool ascii) const
{
  // Actually write the file
  if(!amiramesh_.write(filename.c_str(), ascii))
    DUNE_THROW(IOError, "Writing geometry file '" << filename << "' failed!");

  Dune::dinfo << "Grid written successfully to: " << filename << std::endl;
}


template<class GridView>
template<class DataContainer>
void Dune::AmiraMeshWriter<GridView>::addUniformData(const GridView& gridView,
                                                     const array<unsigned int, dim>& n,
                                                     const DataContainer& data)
{
  static_assert(dim==2 || dim==3, "You can only write 2d and 3d uniform data to AmiraMesh");

  // ///////////////////////////////////////////
  //   Detect grid bounding box
  // ///////////////////////////////////////////
  float bbox[2*dim];
  for (int i=0; i<dim; i++) {
    bbox[2*i  ] =  std::numeric_limits<double>::max();
    bbox[2*i+1] = -std::numeric_limits<double>::max();
  }

  typename GridView::template Codim<dim>::Iterator vIt    = gridView.template begin<dim>();
  typename GridView::template Codim<dim>::Iterator vEndIt = gridView.template end<dim>();

  for (; vIt!=vEndIt; ++vIt)
    for (int i=0; i<dim; i++) {
      bbox[2*i]   = std::min((double)bbox[2*i],   vIt->geometry().corner(0)[i]);
      bbox[2*i+1] = std::max((double)bbox[2*i+1], vIt->geometry().corner(0)[i]);
    }

  // Set the appropriate content type
  if (dim==2)
    amiramesh_.parameters.set("ContentType", "HxField2d");

  amiramesh_.parameters.set("BoundingBox", 2*dim, bbox);
  amiramesh_.parameters.set("CoordType", "uniform");

  AmiraMesh::Location* loc = amiramesh_.findLocation("Lattice");
  int dims[dim];
  for (int i=0; i<dim; i++)
    dims[i] = n[i];

  if (!loc) {
    loc = new AmiraMesh::Location("Lattice", dim, dims);
    amiramesh_.insert(loc);
  }

  // set up data
  // we assume that at least the inner vector follows ISTL conventions
  // unfortunately istl and std containers are not compatible
  // in that it is not possible to extract the size
  // of array and FieldVector by the same method
  int numComponents = DataContainer::value_type::dimension;

  AmiraMesh::Data* amData =
    new AmiraMesh::Data("Data", loc, McPrimType::mc_double, numComponents);
  amiramesh_.insert(amData);

  // ////////////////////////////////////////////////////////
  //   Write the data
  // ////////////////////////////////////////////////////////
  typedef typename DataContainer::const_iterator iterator;
  iterator it    = data.begin();
  iterator endIt = data.end();

  int i=0;
  for (; it!=endIt; ++it)
    for (int j=0; j<numComponents; j++, i++)
      ((double*)amData->dataPtr())[i] = (*it)[j];

}


template <class GridView>
void Dune::AmiraMeshWriter<GridView>::writeSurfaceGrid(const GridView& gridView, const std::string& filename)
{
  enum {dimworld = GridView::dimensionworld};

  if (dim!=2 or dimworld!=3)
    DUNE_THROW(Dune::NotImplemented, "writeSurfaceGrid is only implemented for 2D-grids in a 3D world!");

  const typename GridView::IndexSet& indexSet = gridView.indexSet();

  // ////////////////////////////////////////////
  //   Write header
  // ////////////////////////////////////////////

  std::ofstream outfile(filename.c_str());

  if (!outfile)
    DUNE_THROW(Dune::IOError, "Couldn't open '" << filename << "' for writing!");

  outfile << "# HyperSurface 0.1 ASCII" << std::endl;
  outfile << "" << std::endl;
  outfile << "Parameters {" << std::endl;
  outfile << "    Materials {" << std::endl;
  outfile << "        outside {" << std::endl;
  outfile << "            Id 0" << std::endl;
  outfile << "        }" << std::endl;
  outfile << "        inside {" << std::endl;
  outfile << "            Id 1" << std::endl;
  outfile << "        }" << std::endl;
  outfile << "    }" << std::endl;
  outfile << "" << std::endl;
  outfile << "}" << std::endl;
  outfile << std::endl;

  // ////////////////////////////////////////////
  //   Write vertices
  // ////////////////////////////////////////////

  outfile << "Vertices " << indexSet.size(dim) << std::endl;

  typedef typename GridView::template Codim<dim>::Iterator VertexIterator;

  // write coordinates
  // First we need to sort them to make sure they appear in the file in the proper order
  VertexIterator vIt    = gridView.template begin<dim>();
  VertexIterator vEndIt = gridView.template end<dim>();

  std::vector<Dune::FieldVector<double,dimworld> > coords(indexSet.size(dim));

  for (; vIt!=vEndIt; ++vIt) {
    typename GridView::IndexSet::IndexType idx = indexSet.index(*vIt);
    coords[idx] = vIt->geometry().corner(0);
  }

  for (size_t i=0; i<coords.size(); i++)
    outfile << coords[i] << std::endl;

  // ////////////////////////////////////////////
  //   Write triangles
  // ////////////////////////////////////////////

  outfile << "NBranchingPoints 0" << std::endl;
  outfile << "NVerticesOnCurves 0" << std::endl;
  outfile << "BoundaryCurves 0" << std::endl;
  outfile << "Patches 1" << std::endl;
  outfile << "{" << std::endl;
  outfile << "InnerRegion inside" << std::endl;
  outfile << "OuterRegion outside" << std::endl;
  outfile << "BoundaryID 0" << std::endl;
  outfile << "BranchingPoints 0" << std::endl;
  outfile << "" << std::endl;

  // Count all boundary segments.  We have to do this manually because
  // quadrilaterals need to be transformed to two triangles because
  // Amira doesn't know quadrilateral surfaces :-(((
  int numFaces = 0;
  // loop over all elements
  typedef typename GridView::template Codim<0>::Iterator ElementIterator;
  ElementIterator it    = gridView.template begin<0>();
  ElementIterator endIt = gridView.template end<0>();

  for (; it!=endIt; ++it) {

    switch (it->geometry().corners()) {
    case 3 :
      numFaces++;
      break;
    case 4 :
      numFaces += 2;
      break;
    default :
      DUNE_THROW(Dune::NotImplemented, "Unknown boundary segment type encountered!");
    }

  }

  outfile << "Triangles " << numFaces << std::endl;

  // loop over all elements again
  it = gridView.template begin<0>();

  for (; it!=endIt; ++it) {

    const Dune::ReferenceElement<double,dim>& refElement =
      Dune::ReferenceElements<double, dim>::general(it->type());

    int n = refElement.size(dim);

    outfile << indexSet.subIndex(*it, 0, dim) + 1
            << " " << indexSet.subIndex(*it, 1, dim) + 1
            << " " << indexSet.subIndex(*it, 2, dim) + 1
            << std::endl;

    if (n==4)
      outfile << indexSet.subIndex(*it, 2, dim) + 1
              << " " << indexSet.subIndex(*it, 1, dim) + 1
              << " " << indexSet.subIndex(*it, 3, dim) + 1
              << std::endl;

  }

  outfile << "}" << std::endl;

  Dune::dinfo << "Surface successfully written to: " << filename << std::endl;

}


==> anc/xt-super/dune-grid/dune/grid/io/file/amiramesh/psurfaceboundary.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_IO_FILE_AMIRAMESH_PSURFACE_BOUNDARY_HH
#define DUNE_GRID_IO_FILE_AMIRAMESH_PSURFACE_BOUNDARY_HH

/** \file
 *  \brief A domain boundary implemented by the psurface library
 */
#include <dune/grid/common/gridfactory.hh>

#if HAVE_PSURFACE
#include <psurface/PSurface.h>
#include "psurface/AmiraMeshIO.h"
#if HAVE_PSURFACE_2_0
#include <psurface/Hdf5IO.h>
#endif

#if HAVE_AMIRAMESH
#include <amiramesh/AmiraMesh.h>
#endif


namespace Dune {

  /** \brief A domain boundary implemented by the psurface library
   *
   * \warning This code is experimental.  It may change in all kinds of unexpected ways
   * without prior notice.  Use it only if you know what you are doing.
   *
   * \tparam dim The dimension of the <b>boundary</b>, not the dimension of the grid.
   *
   * \note The dimension 'dim' must be 1 or 2, the psurface library doesn't implement
   *    anything else.
   */
  template <int dim>
  class PSurfaceBoundary
  {
    static_assert((dim==1 or dim==2), "PSurfaceBoundaries can only have dimensions 1 or 2!");

  public:

    /** \brief Implementation of a single BoundarySegment using a psurface object */
    class PSurfaceBoundarySegment : public Dune::BoundarySegment<dim+1>
    {
    public:

      /** \brief Construct from a given psurface and triangle number
       *
       * \param psurfaceBoundary The psurface object that implements the segment
       * \param segment The number of the boundary segment in the psurface object
       */
      PSurfaceBoundarySegment(const shared_ptr<PSurfaceBoundary<dim> >& psurfaceBoundary, int segment)
        : psurfaceBoundary_(psurfaceBoundary),
          segment_(segment)
      {}

      /** \brief Evaluate the parametrization function */
      virtual Dune::FieldVector<double, dim+1> operator()(const Dune::FieldVector<double,dim>& local) const {

        Dune::FieldVector<double, dim+1> result;

        // Transform local to barycentric coordinates
        psurface::StaticVector<float,dim> barCoords;

        if (dim==2) {
          barCoords[0] = 1 - local[0] - local[1];
          barCoords[1] = local[0];
        } else {          // dim==1
          barCoords[0] = 1 - local[0];
        }

        psurface::StaticVector<float,dim+1> r;

        if (!psurfaceBoundary_->getPSurfaceObject()->positionMap(segment_, barCoords, r))
          DUNE_THROW(Dune::GridError, "psurface::positionMap returned error code");

        for (int i=0; i<dim+1; i++)
          result[i] = r[i];

        return result;
      }

      shared_ptr<PSurfaceBoundary<dim> > psurfaceBoundary_;
      int segment_;
    };



    /** \brief Constructor from a given PSurface object */
    PSurfaceBoundary(psurface::PSurface<dim,float>* psurface)
      : psurface_(psurface)
    {}

    /** \brief Obtain a pointer to the underlying PSurface object
     *
     * Use this only if you know what you are doing.
     *
     * This class retains control over the memory management.  Do not
     * delete the object you receive.
     */
    psurface::PSurface<dim,float>* getPSurfaceObject()
    {
      return psurface_.get();
    }

    /** \brief Read a PSurface boundary description from a file
     *
     * Supported file formats are AmiraMesh, and hdf5 if you have psurface-2.0 or newer.
     * Your psurface library needs to be specially configured to support those file formats.
     * The format is determined by the filename suffix.  If it is .h5, then the file
     * is assumed to be hdf5.  Otherwise it is assumed to be AmiraMesh.
     */
    static shared_ptr<PSurfaceBoundary<dim> > read(const std::string& filename)
    {
      psurface::PSurface<dim,float>* newDomain;

#if HAVE_PSURFACE_2_0
      // Try to read the file as an hdf5 file
      if (filename.find(".h5")==filename.length()-3) {
        newDomain = psurface::Hdf5IO<float,dim>::read(filename);
        if (newDomain)
          return make_shared<PSurfaceBoundary<dim> >(newDomain);
      }
#endif

#if HAVE_AMIRAMESH
      std::unique_ptr<AmiraMesh> am(AmiraMesh::read(filename.c_str()));

      if (!am.get())
        DUNE_THROW(IOError, "An error has occured while reading " << filename);

      newDomain
        = (psurface::PSurface<dim,float>*) psurface::AmiraMeshIO<float>::readAmiraMesh(am.get(), filename.c_str());

      if (!newDomain)
        DUNE_THROW(IOError, "An error has occured while reading " << filename);

      return make_shared<PSurfaceBoundary<dim> >(newDomain);
#else
      DUNE_THROW(IOError, "The given file is not in a supported format!");
#endif
    }

  private:

    std::unique_ptr<psurface::PSurface<dim,float> > psurface_;

  };

}

#endif // #if HAVE_PSURFACE
#endif // #ifndef DUNE_GRID_IO_FILE_AMIRAMESH_PSURFACE_BOUNDARY_HH


==> anc/xt-super/dune-grid/dune/grid/io/file/amirameshreader.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_AMIRAMESH_READER_HH
#define DUNE_AMIRAMESH_READER_HH

#include <string>

#include <dune/grid/common/gridfactory.hh>

#if HAVE_PSURFACE
#include <dune/grid/io/file/amiramesh/psurfaceboundary.hh>

#if HAVE_AMIRAMESH
#include <amiramesh/AmiraMesh.h>
#else
// forward declaration so we can at least compile the header without libamiramesh
class AmiraMesh;
#endif

namespace Dune {

  /** @ingroup AmiraMesh
   * \brief Provides file reading facilities in the AmiraMesh format.
   *
   */
  template<class GridType>
  class AmiraMeshReader {

    /** \brief Dimension of the grid */
    enum {dim = GridType::dimension};

    /** \brief Create the boundary description from an explicitly given psurface object */
    static void createDomain(GridFactory<GridType>& factory, const shared_ptr<PSurfaceBoundary<dim-1> >& boundary);

    /** \brief Create the actual grid */
    static void buildGrid(GridFactory<GridType>& factory, AmiraMesh* am);

    /** \brief Create the actual grid */
    static void build2dGrid(GridFactory<GridType>& factory, AmiraMesh* am);

  public:

    /** \brief The method that does the reading.
     *
     * @param filename The filename
     */
    static GridType* read(const std::string& filename);

    /** \brief Read a grid from file into a given grid object
     *
     * @param grid The grid objects that is to be read
     * @param filename The filename
     */
    static void read(GridType& grid,
                     const std::string& filename);

    /** \brief Read a grid with a parametrized boundary

       Several grid managers support parametrized boundary segments, which carry
       functions describing the true shape of the boundary segment.
       This information will the be considered when refining the grid.

       @param filename The name of the grid file
       @param boundary Pointer to an object holding the description of the grid domain boundary
     */
    static GridType* read(const std::string& filename,
                          const shared_ptr<PSurfaceBoundary<dim-1> >& boundary);

  private:
    /** \brief Read a grid with a parametrized boundary into a given grid object

       \note Reading files into existing grid objects is not officially supported,
       and this method is here only for a transition period.

       @param grid The grid objects that is to be read
       @param filename The name of the grid file
       @param boundary The PSurface boundary object
     */
    static void read(GridType& grid,
                     const std::string& filename,
                     const shared_ptr<PSurfaceBoundary<dim-1> >& boundary);

  public:
    /** \brief Read a block vector from an AmiraMesh file
     *
     * The data may either be given on the nodes (P1-Functions) or the elements (P0-Functions).
     *
     * \param f The vector to read into.  Implicitly assumed to be an ISTL vector
     * \param filename Name of the AmiraMesh file
     */
    template<class DiscFuncType>
    static void readFunction(DiscFuncType& f, const std::string& filename);

  };

}

#if HAVE_AMIRAMESH
#include "amiramesh/amirameshreader.cc"
#endif

#endif // #if HAVE_PSURFACE
#endif


==> anc/xt-super/dune-grid/dune/grid/io/file/amirameshwriter.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_AMIRAMESH_WRITER_HH
#define DUNE_AMIRAMESH_WRITER_HH

#include <string>

#include <dune/common/array.hh>

#if HAVE_AMIRAMESH
#include <amiramesh/AmiraMesh.h>
#endif

namespace Dune {

  /** @ingroup AmiraMesh
   * \brief Provides file writing facilities in the AmiraMesh format.
   *
   */
  template<class GridView>
  class AmiraMeshWriter {

    enum {dim = GridView::dimension};

  public:

    /** \brief Add a grid view to the file
        \param gridView GridView to be written
        \param splitAll If this is set every element of the grid will be split into triangles/tetrahedra.
        Amira doesn't support 2d quad grids so if this is not set for a quadrilateral grid in 2d the file
        won't be readable by standard Amira. See the refinement documentation to see which types can be split up yet.
        If the grid has been split up and contains other types than triangles/tetrahedra you also have to set
        GridSplitUp when calling the functions "addVertexData" and "writeBlockVector" to make the data consistent with the grid!
     */
    void addGrid(const GridView& gridView, bool splitAll=false);

    /** \brief Add level grid
        \param grid Grid to be written
        \param level Level of the level grid that is to be written
        \param splitAll If this is set every element of the grid will be split into triangles/tetrahedra.
        Amira doesn't support 2d quad grids so if this is not set for a quadrilateral grid in 2d the file
        won't be readable by standard Amira. See the refinement documentation to see which types can be split up yet.
        If the grid has been split up and contains other types than triangles/tetrahedra you also have to set
        GridSplitUp when calling the functions "addVertexData" and "writeBlockVector" to make the data consistent with the grid!
     */
    template <class GridType2>
    void addLevelGrid(const GridType2& grid, int level, bool splitAll=false);

    /** \brief Add leaf grid
        \param grid Grid to be written
        \param splitAll If this is set every element of the grid will be split into triangles/tetrahedra.
        Amira doesn't support 2d quad grids so if this is not set for a quadrilateral grid in 2d the file
        won't be readable by standard Amira. See the refinement documentation to see which types can be split up yet.
        If the grid has been split up and contains other types than triangles/tetrahedra you also have to set
        GridSplitUp when calling the functions "addVertexData" and "writeBlockVector" to make the data consistent with the grid!
     */
    template <class GridType2>
    void addLeafGrid(const GridType2& grid, bool splitAll=false);

    /** \brief Add cell data
        \param data An ISTL compliant vector type
        \param gridView Grid view that the data belongs to
        \param GridSplitUp If the grid has been split up into triangles/tetrahedra you have to set GridSplitUp to make the data
        consistent with the grid
     */
    template <class DataContainer>
    void addCellData(const DataContainer& data, const GridView& gridView, bool GridSplitUp=false);

    /** \brief Add vertex data
        \param data An ISTL compliant vector type
        \param gridView Grid view that the data belongs to
        \param GridSplitUp If the grid has been split up into triangles/tetrahedra you have to set GridSplitUp to make the data
        consistent with the grid
     */
    template <class DataContainer>
    void addVertexData(const DataContainer& data, const GridView& gridView, bool GridSplitUp=false);

    /** \brief Write AmiraMesh object to disk
        \param filename Name of the file to write to
        \param ascii Set this if you want an ascii AmiraMesh file
     */
    void write(const std::string& filename, bool ascii=false) const;

    /** \brief Write data on a uniform grid into an AmiraMesh file
     */
    template <class DataContainer>
    void addUniformData(const GridView& gridView,
                        const array<unsigned int, dim>& n,
                        const DataContainer& data);

    /** \brief Write a 2d grid in a 3d world
     *
     * Technically, the format written is 'HyperSurface', not 'AmiraMesh'.
     * AmiraMesh doesn't support 2d grids in a 3d world.  Hypersurface is the
     * native Amira format for such grids.  Historically, it is the ancestor of
     * the AmiraMesh format, and syntactically it is fairly similar.
     *
     * Currently, quadrilaterals will get split into triangles.
     *
     * \note This code is experimental and may change withour prior warning
     */
    static void writeSurfaceGrid(const GridView& gridView,
                                 const std::string& filename);

  protected:

#if HAVE_AMIRAMESH  // better: use a pointer here and forward-declare AmiraMesh
    AmiraMesh amiramesh_;
#endif
  };

  /** @ingroup AmiraMesh
   * \brief Provides file writing facilities in the AmiraMesh format for level grids.
   *
   */
  template<class GridType>
  class LevelAmiraMeshWriter
    : public AmiraMeshWriter<typename GridType::LevelGridView>
  {

  public:

    /** \brief Default constructor */
    LevelAmiraMeshWriter() {}

    /** \brief Constructor which initializes the AmiraMesh object with a given level grid */
    LevelAmiraMeshWriter(const GridType& grid, int level) {
      this->addGrid(grid.levelGridView(level));
    }

    /** \brief Write a grid in AmiraMesh format
     *
     * @param grid The grid objects that is to be written
     * @param filename The filename
     * @param level The level to be written
     */
    static void writeGrid(const GridType& grid,
                          const std::string& filename,
                          int level) {
      LevelAmiraMeshWriter amiramesh(grid, level);
      amiramesh.write(filename);
    }

    /** \brief Writes an ISTL block vector in AmiraMesh format
        @param grid The grid objects that the vector lives on
        @param f The vector to be written.  Has to comply with the ISTL conventions
        @param filename The filename
        @param level The level of the grid that the vector lives on
        @param GridSplitUp If the grid has been split up into triangles/tetrahedra you have to set this parameter to
        make the data consistent with the grid
     */
    template <class VectorType>
    static void writeBlockVector(const GridType& grid,
                                 const VectorType& f,
                                 const std::string& filename,
                                 int level,
                                 bool GridSplitUp=false) {
      LevelAmiraMeshWriter amiramesh;
      if (f.size()==grid.size(level,GridType::dimension))
        amiramesh.addVertexData(f, grid.levelGridView(level),GridSplitUp);
      else
        amiramesh.addCellData(f, grid.levelGridView(level),GridSplitUp);
      amiramesh.write(filename);
    }

  };

  /** @ingroup AmiraMesh
   * \brief Provides file writing facilities in the AmiraMesh format for leaf grids.
   *
   */
  template<class GridType>
  class LeafAmiraMeshWriter
    : public AmiraMeshWriter<typename GridType::LeafGridView>
  {

  public:

    /** \brief Default constructor */
    LeafAmiraMeshWriter() {}

    /** \brief Constructor which initializes the AmiraMesh object with a given leaf grid */
    LeafAmiraMeshWriter(const GridType& grid) {
      this->addLeafGrid(grid);
    }

    /** \brief Write a grid in AmiraMesh format
     *
     * @param grid The grid objects that is to be written
     * @param filename The filename
     */
    static void writeGrid(const GridType& grid,
                          const std::string& filename) {
      LeafAmiraMeshWriter amiramesh(grid);
      amiramesh.write(filename);
    }

    /** \brief Writes an ISTL block vector in AmiraMesh format
        @param grid The grid objects that the vector lives on
        @param f The vector to be written.  Has to comply with the ISTL conventions
        @param filename The filename
        @param GridSplitUp set true to split up the grid into triangles/tetrahedra
     */
    template <class VectorType>
    static void writeBlockVector(const GridType& grid,
                                 const VectorType& f,
                                 const std::string& filename,
                                 bool GridSplitUp = false) {
      LeafAmiraMeshWriter amiramesh;
      if (f.size()==grid.size(GridType::dimension))
        amiramesh.addVertexData(f, grid.leafGridView(),GridSplitUp);
      else
        amiramesh.addCellData(f, grid.leafGridView(),GridSplitUp);

      amiramesh.write(filename);
    }

  };

}

// implementation
#if HAVE_AMIRAMESH
#include "amiramesh/amirameshwriter.cc"
#endif

#endif


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_DGFPARSER_HH
#define DUNE_DGFPARSER_HH
// include dgf parser
#include "dgfparser/dgfparser.hh"
/* include the implementations */
#include <dune/grid/albertagrid/dgfparser.hh>
#include "dgfparser/dgfalu.hh"
#include "dgfparser/dgfug.hh"
#include "dgfparser/dgfoned.hh"
#include "dgfparser/dgfyasp.hh"

#if DUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS
// this include is to be removed when SGrid is removed
#define DUNE_AVOID_SGRID_DEPRE_WARNING_BECAUSE_I_KNOW_WHAT_IM_DOING
#endif

#include "dgfparser/dgfs.hh"

#if DUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS
#undef DUNE_AVOID_SGRID_DEPRE_WARNING_BECAUSE_I_KNOW_WHAT_IM_DOING
#endif

#include "dgfparser/dgfgeogrid.hh"
#include "dgfparser/dgfidentitygrid.hh"
#endif


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/CMakeLists.txt <==
add_subdirectory(blocks)
add_subdirectory(test EXCLUDE_FROM_ALL)
add_subdirectory(utils)

dune_add_library(dgfparser OBJECT dgfparser.cc dgfug.cc)

set(HEADERS
  dgfalu.cc
  dgfexception.hh
  dgfalu.hh
  dgfidentitygrid.hh
  dgfug.hh
  dgfparser.hh
  dgfgeogrid.hh
  dgfwriter.hh
  dgfyasp.hh
  entitykey.hh
  dgfs.hh
  entitykey_inline.hh
  dgfoned.hh
  dgfgridfactory.hh
  macrogrid.hh
  gridptr.hh
  parser.hh)

install(FILES ${HEADERS}
  DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/grid/io/file/dgfparser)


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/Makefile.am <==
SUBDIRS = blocks test utils

noinst_LTLIBRARIES = libdgfparser.la

libdgfparser_la_SOURCES = dgfparser.cc dgfug.cc

libdgfparser_la_CPPFLAGS = $(AM_CPPFLAGS)	\
	$(DUNEMPICPPFLAGS)			\
	$(DUNE_CPPFLAGS)			\
	$(UG_CPPFLAGS)
libdgfparser_la_LDFLAGS = $(AM_LDFLAGS)		\
	$(DUNEMPILDFLAGS)			\
	$(DUNE_LDFLAGS)				\
	$(UG_LDFLAGS)
libdgfparser_la_LIBADD = blocks/libdgfparserblocks.la \
	$(DUNE_LIBS)				\
	$(DUNEMPILIBS)				\
	$(UG_LIBS)

dgfparserdir = $(includedir)/dune/grid/io/file/dgfparser
dgfparser_HEADERS = dgfalu.cc  dgfexception.hh  \
		    dgfidentitygrid.hh \
		    dgfalu.hh  dgfug.hh \
		    dgfparser.hh  dgfgeogrid.hh \
		    dgfwriter.hh  dgfyasp.hh \
		    entitykey.hh  dgfs.hh  entitykey_inline.hh  \
		    dgfoned.hh dgfgridfactory.hh \
		    macrogrid.hh  gridptr.hh  parser.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/blocks/CMakeLists.txt <==
dune_add_library(dgfparserblocks
  OBJECT basic.cc  boundarydom.cc  boundaryseg.cc
    cube.cc  dim.cc  general.cc  gridparameter.cc
    interval.cc  periodicfacetrans.cc  projection.cc
    simplex.cc  simplexgeneration.cc  vertex.cc)
#add_dune_mpi_flags(dgfparserblocks)

set(HEADERS
  basic.hh
  boundarydom.hh
  boundaryseg.hh
  cube.hh
  dim.hh
  general.hh
  gridparameter.hh
  interval.hh
  periodicfacetrans.hh
  projection.hh
  simplex.hh
  simplexgeneration.hh
  vertex.hh)

install(FILES ${HEADERS}
  DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/grid/io/file/dgfparser/blocks)


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/blocks/Makefile.am <==
noinst_LTLIBRARIES = libdgfparserblocks.la

libdgfparserblocks_la_SOURCES = basic.cc  boundarydom.cc  boundaryseg.cc \
				cube.cc  dim.cc  general.cc  gridparameter.cc \
				interval.cc  periodicfacetrans.cc  projection.cc \
				simplex.cc  simplexgeneration.cc  vertex.cc

libdgfparserblocks_la_CPPFLAGS = $(AM_CPPFLAGS)	\
	$(DUNEMPICPPFLAGS)			\
	$(DUNE_CPPFLAGS)
libdgfparserblocks_la_LDFLAGS = $(AM_LDFLAGS)		\
	$(DUNEMPILDFLAGS)			\
	$(DUNE_LDFLAGS)
libdgfparserblocks_la_LIBADD =			\
	$(DUNE_LIBS)				\
	$(DUNEMPILIBS)

blocksdir = $(includedir)/dune/grid/io/file/dgfparser/blocks
blocks_HEADERS = basic.hh  boundarydom.hh  boundaryseg.hh \
		 cube.hh  dim.hh  general.hh  gridparameter.hh \
		 interval.hh  periodicfacetrans.hh  projection.hh \
		 simplex.hh  simplexgeneration.hh  vertex.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/blocks/basic.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <config.h>

#include <dune/grid/io/file/dgfparser/blocks/basic.hh>

namespace Dune
{

  namespace dgf
  {

    // BasicBlock
    // ----------

    BasicBlock :: BasicBlock ( std :: istream &in, const char *id )
      : pos(-1),
        active(false),
        empty(true),
        identifier(id),
        linecount(0)
    {
      makeupcase( identifier );
      in.clear();
      in.seekg(0);
      if (!in) {
        DUNE_THROW(DGFException,
                   "file not found in BasicBlock::BasicBlock");
      }
      getblock( in );
      empty = (linecount == 0);
      if (active && !empty) {
        //linecount=countlines();
        reset();
      }
      in.clear();
      in.seekg(0);
    }

    // read the current block which is ended by a line starting
    // with a # symbol.
    void BasicBlock :: getblock ( std :: istream &in )
    {
      linecount = 0;
      while( in.good() )
      {
        std :: string line;
        getline( in, line );

        std :: istringstream linestream( line );
        std :: string id;
        linestream >> id;

        makeupcase( id );
        if( id == identifier )
          break;
      }
      if( in.eof() )
        return;

      active = true;
      while( in.good() )
      {
        std :: string line;
        getline( in, line );

        // strip comments
        if( !line.empty() )
        {
          std::size_t comment = line.find( '%' );
          if( comment != std::string::npos )
            line.erase( comment );
        }
        if( line.empty() )
          continue;

        std :: istringstream linestream( line );
        char test = 0;
        linestream >> test;
        if( test == '#' )
          return;

        ++linecount;
        block << line << std :: endl;
      }
      DUNE_THROW( DGFException,
                  "Error reading from stream, expected \"#\" to end the block." );
    }


    // get next line and store in string stream
    bool BasicBlock :: getnextline ()
    {
      getline( block, oneline );
      line.clear();
      line.str( oneline );
      ++pos;
      return !oneline.empty();
    }


    bool BasicBlock :: gettokenparam ( std :: string token, std :: string &entry )
    {
      reset();
      makeupcase( token );
      while( getnextline() )
      {
        std :: string ltoken;
        line >> ltoken;
        makeupcase( ltoken );
        if( ltoken == token )
        {
          getline( line, entry );
          return true;
        }
      }
      return false;
    }


    bool BasicBlock :: findtoken ( std :: string token )
    {
      reset();
      makeupcase( token );
      while( getnextline() )
      {
        std :: string ltoken;
        line >> ltoken;
        makeupcase( ltoken );
        if( ltoken == token )
          return true;
      }
      return false;
    }

  } // end namespace dgf

} // end namespace Dune


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/blocks/basic.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_DGF_BASICBLOCK_HH
#define DUNE_DGF_BASICBLOCK_HH

#include <cassert>
#include <cctype>
#include <iostream>
#include <string>
#include <sstream>

#include <dune/common/stdstreams.hh>
#include <dune/grid/io/file/dgfparser/entitykey.hh>
#include <dune/grid/io/file/dgfparser/dgfexception.hh>

namespace Dune
{

  namespace dgf
  {

    inline void makeupcase( std :: string &s )
    {
      for (size_t i=0; i<s.size(); i++)
        s[i]=std::toupper(s[i]);
    }

    class BasicBlock
    {
      int pos;                   // line number
      bool active;               // block was found
      bool empty;                // block was found but was empty
      std::string identifier;    // identifier of this block
      int linecount;             // total number of lines in the block
      std::stringstream block;   // the block itself
      std::string oneline;       // the active line in the block

      // get the block (if it exists)
      void getblock ( std::istream &in );

      // count the number of lines in the block
      // int countlines ();

    protected:
      std::stringstream line; // the active line as string buffer
                              // for use in the derived classes

      // go back to beginning of block
      void reset ()
      {
        pos = -1;
        block.clear();
        block.seekg( 0 );
      }

      // get next line and store in string stream
      bool getnextline ();

      // get next entry in line
      template< class ENTRY >
      bool getnextentry( ENTRY &entry )
      {
        line >> entry;
        return static_cast< bool >( line );
      }

      bool gettokenparam ( std :: string token, std :: string &entry );
      bool findtoken( std :: string token );

    public:
      // search for block in file and store in buffer
      BasicBlock ( std::istream &in, const char* id );

      // some information on this block
      bool isactive ()
      {
        return active;
      }

      bool isempty ()
      {
        return empty;
      }

      int &noflines ()
      {
        return linecount;
      }

      int linenumber ()
      {
        return pos;
      }

      const std::string & id () const
      {
        return identifier;
      }

      // for error messages
      friend std :: ostream &operator<< ( std :: ostream &os, const BasicBlock &b )
      {
        return os << "block " << b.identifier << " (line " << b.pos << ")";
      }

    };

  } // end namespace dgf

} // end namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/blocks/boundarydom.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <config.h>

#include <dune/grid/io/file/dgfparser/blocks/boundarydom.hh>

namespace Dune
{

  namespace dgf
  {

    // BoundaryDomBlock
    // ----------------

    BoundaryDomBlock :: BoundaryDomBlock(std::istream& in,int cdimworld )
      : BasicBlock( in, "boundarydomain" ),
        dimworld_( cdimworld ),
        counter_( -1 ),
        default_( 0 ),
        ndomains_( 0 )
    {
      if ( !isactive() )
        return;

      assert( cdimworld > 0 );

      if (findtoken("default"))
      {
        int id;
        BoundaryParameter parameter = DGFBoundaryParameter::defaultValue();

        // try to read boundary id
        if ( getnextentry( id ) )
        {
          if( id <= 0 )
          {
            DUNE_THROW(DGFException,
                       "ERROR in " << *this
                                   << "      non-positive boundary id (" << id << ") read!");
          }

          // check for parameter
          std::string currentline = line.str();
          std::size_t delimiter = currentline.find( DGFBoundaryParameter::delimiter );
          if( delimiter != std::string::npos )
          {
            parameter =
              DGFBoundaryParameter::convert( currentline.substr( delimiter+1, std::string::npos ) );
          }

          // create default domain data
          default_ = new DomainData( id, parameter, true );

        }
      }

      readBlock();
      reset();
    }

    void BoundaryDomBlock :: readBlock ()
    {
      reset();
      assert( ok() );

      while( getnextline() )
      {
        int id;
        BoundaryParameter parameter = DGFBoundaryParameter::defaultValue();

        if( getnextentry( id ) )
        {
          if( id <= 0 )
          {
            DUNE_THROW(DGFException,
                       "ERROR in " << *this
                                   << "      non-positive boundary id (" << id << ") read!");
          }

          // check for parameter
          std::string currentline = line.str();
          std::size_t delimiter = currentline.find( DGFBoundaryParameter::delimiter );
          if( delimiter != std::string::npos )
          {
            parameter =
              DGFBoundaryParameter::convert( currentline.substr( delimiter+1, std::string::npos ) );
          }

          DomainData data( id, parameter );

          // read vertices
          std::vector< double > left( dimworld_ ), right( dimworld_ );
          double x;
          int n = 0;

          while ( getnextentry( x ) )
          {
            if ( 0 <= n && n < dimworld_ )
              left.at( n ) = x;
            else if ( dimworld_ <= n && n < 2*dimworld_ )
            {
              right.at( n-dimworld_ ) = x;
              if ( right.at( n-dimworld_ )< left.at( n-dimworld_ ) )
              {
                DUNE_THROW(DGFException,
                           "ERROR in " << *this
                                       << "      second coordinate smaller than first coordinate: "
                                       << right.at(n-dimworld_)
                                       << " read but expected value larger or equal to "
                                       << left.at(n-dimworld_)
                                       << std::endl << "Line was: '" << line.str() << "'");
              }
            }
            n++;
          }
          bool goodline = ( n == dimworld_*2 );
          if ( !goodline )
          {
            DUNE_THROW(DGFException,
                       "ERROR in " << *this
                                   << "      wrong number of coordinates: "
                                   << n << " read but expected 2*" << dimworld_
                                   << std::endl << "Line was: '" << line.str() << "'");
          }

          Domain domain( left, right, data );
          domains_.push_back( domain );

        }
      }

      ndomains_ = domains_.size();
    }

    bool BoundaryDomBlock :: hasParameter () const
    {
      for( int i = 0; i < ndomains_; ++i )
      {
        if( domains_[ i ].data().hasParameter() )
          return true;
      }

      if( hasDefaultData() )
        return defaultData()->hasParameter();

      return false;
    }

  } // end namespace dgf

} // end namespace Dune


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/blocks/boundarydom.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_DGF_BOUNDARYDOMBLOCK_HH
#define DUNE_DGF_BOUNDARYDOMBLOCK_HH

#include <iostream>
#include <string>
#include <vector>

#include <dune/grid/io/file/dgfparser/blocks/basic.hh>
#include <dune/grid/io/file/dgfparser/parser.hh>


namespace Dune
{

  namespace dgf
  {

    struct DomainData
    {
      typedef DGFBoundaryParameter::type BoundaryParameter;

      DomainData ()
        : id_( 0 ),
          parameter_( DGFBoundaryParameter::defaultValue() ),
          defaultData_( false )
      { }

      ~DomainData ()  { }

      // constructor
      DomainData ( int id, BoundaryParameter parameter, bool defaultData = false )
        : id_( id ),
          parameter_( parameter ),
          defaultData_( defaultData )
      { }

      // return id
      int id () const
      {
        return id_;
      }

      // return true, if additional parameters given
      bool hasParameter () const
      {
        return (!parameter_.empty());
      }

      // return additional parameters
      const BoundaryParameter & parameter () const
      {
        return parameter_;
      }

      // reset data
      void reset ( int id, BoundaryParameter parameter, bool defaultData = false )
      {
        id_ = id;
        parameter_ = parameter;
        defaultData_ = defaultData;
      }

      // returns true if data origins from default boundary domain
      bool isDefault () const
      {
        return defaultData_;
      }

      friend std::ostream & operator<< ( std :: ostream & os, const DomainData & ddata )
      {
        os << "domain data: id = " << ddata.id();
        if( ddata.hasParameter() )
          os << ", parameter = " << ddata.parameter();
        return os;
      }

    private:
      int id_;
      BoundaryParameter parameter_;
      bool defaultData_;

    }; // end struct DomainData


    struct Domain
    {
      // dimension of world coordinates
      const int dimensionworld;

      typedef DGFBoundaryParameter::type BoundaryParameter;

      // constructor
      Domain( std::vector< double > p1, std::vector< double > p2, int id, BoundaryParameter & parameter )
        : dimensionworld( p1.size() ),
          left_( p1 ),
          right_( p2 ),
          data_( id, parameter )
      {
        if( int( p2.size() ) != dimensionworld )
        {
          DUNE_THROW(DGFException,
                     "ERROR in " << *this << "!");
        }
      }

      // constructor
      Domain( std::vector< double > p1, std::vector< double > p2, DomainData & data )
        : dimensionworld( p1.size() ),
          left_( p1 ),
          right_( p2 ),
          data_( data )
      {
        if( int( p2.size() ) != dimensionworld )
        {
          DUNE_THROW(DGFException,
                     "ERROR in " << *this << "!");
        }
      }

      // copy constructor
      Domain ( const Domain & other )
        : dimensionworld( other.dimensionworld ),
          left_( other.left_ ),
          right_( other.right_ ),
          data_( other.data_ )
      {
        if( dimensionworld != other.dimensionworld )
        {
          DUNE_THROW(DGFException,
                     "ERROR in " << *this << "!");
        }
      }

      // assignment
      Domain & operator = ( const Domain & other )
      {
        if( dimensionworld != other.dimensionworld )
        {
          DUNE_THROW(DGFException,
                     "ERROR in " << *this << "!");
        }

        left_ = other.left_;
        right_= other.right_;
        data_= other.data_;
        return *this;
      }

      // return true if point is contained in boundary domain
      template< class Vector >
      bool contains ( const Vector & x ) const
      {
        bool ret = true;
        for( int i = 0; i < dimensionworld; ++i )
        {
          if( x[ i ] < left_[ i ] || x[ i ] > right_[ i ] )
            ret = false;
        }
        return ret;
      }

      const DomainData & data () const
      {
        return data_;
      }

      // for error messages
      friend std::ostream & operator<< ( std :: ostream &os, const Domain & domain )
      {
        os << "domain: " << std::endl;
        os << "left = ";
        for( int i = 0; i < domain.dimensionworld; ++i )
          os << domain.left_[ i ] << "  ";
        os << std::endl;
        os << "right = ";
        for( int i = 0; i < domain.dimensionworld; ++i )
          os << domain.right_[ i ] << "  ";
        os << std::endl;
        os << domain.data();
        return os;
      }

    private:
      std::vector< double > left_, right_;
      DomainData data_;

    };

    class BoundaryDomBlock
      : public BasicBlock
    {
      typedef DGFBoundaryParameter::type BoundaryParameter;

      // the dimension of the vertices (is given  from user)
      int dimworld_;

      // internal counter
      int counter_;

      // default values if given
      DomainData * default_;

      // storage for all domains;
      int ndomains_;
      std::vector< Domain > domains_;

    public:
      // initialize vertex block and get first vertex
      BoundaryDomBlock ( std::istream & in, int cdimworld );

      // destructor
      ~BoundaryDomBlock ()
      {
        if( default_ )
          delete default_;
      }

      // go to next domain in block
      bool next ()
      {
        counter_++;
        return ( counter_ < ndomains_ );
      }

      // return domain
      const Domain & domain () const
      {
        return domains_.at( counter_ );
      }

      // return true if default is given
      bool hasDefaultData () const
      {
        return bool( default_ );
      }

      // return default data
      const DomainData * defaultData () const
      {
        return default_;
      }

      // return true if any boundary domain block has
      // additional paramters
      bool hasParameter () const;

      void reset ()
      {
        BasicBlock::reset();
        counter_ = -1;
      }

      // return true while block is active
      bool ok ()
      {
        return ( counter_ <= ndomains_ );
      }

      // return data if all vectors in array are contained within
      // a single domain
      template< class Vector >
      const DomainData * contains ( const std::vector< Vector > & v ) const
      {
        std::vector< int > index( ndomains_ );
        for( int i = 0; i <  ndomains_; ++i)
          index[ i ] = i;

        size_t N = v.size();
        for( size_t i = 0; i <  N; ++i )
        {
          if( index.empty() )
            break;

          const int n = index.size();
          assert( n > 0 );
          for( int j = n-1; j >= 0; --j )
          {
            bool inside = domains_[ index[ j ] ].contains( v[ i ] );
            if( !inside )
              index.erase( index.begin() + j );
          }
        }

        // check wheter no boundary domain found
        if( index.empty() )
          return default_;

        // check for ambiguity
        if( index.size() > 1 )
          dwarn << "WARNING: ambiguous boundary domain assignment, use first boundary domain in list" << std::endl;

        return &domains_[ index[ 0 ] ].data();
      }

    private:
      void readBlock ();
    };

  } // end namespace dgf

} // end namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/blocks/boundaryseg.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <config.h>

#include <dune/grid/io/file/dgfparser/blocks/boundaryseg.hh>

namespace Dune
{

  namespace dgf
  {

    // BoundarySegBlock
    // ----------------

    BoundarySegBlock :: BoundarySegBlock ( std :: istream &in, int pnofvtx,
                                           int pdimworld,bool psimplexgrid )
      : BasicBlock(in,"boundarysegments"),
        dimworld(pdimworld),
        goodline(true),
        p(),
        bndid(-1),
        simplexgrid(psimplexgrid)
    {
      if (!isactive())
        return;
      assert(dimworld>0);
      next();
    }


    int BoundarySegBlock
    :: get( std :: map< EntityKey, BndParam > &facemap,
            bool fixedsize,
            int vtxoffset )
    {
      static int cube2simplex[3][3] = {
        {0,1,3},
        {0,2,3},
        {1,2,3}
      };

      int lnofbound;
      int face = ElementFaceUtil::faceSize(dimworld,simplexgrid);
      for (lnofbound=0; ok(); next())
      {
        for (size_t i=0; i<p.size(); i++)
        {
          p[i] -= vtxoffset;
        }
        if (fixedsize)
        {
          if ((dimworld==2 && size()< 2) ||
              (dimworld==3 && simplexgrid && size()!=3 && size()!=4) ||
              (dimworld==3 && !simplexgrid && size()!=4))
            continue;
          std :: vector< unsigned int > bound( face );
          for (int j=0; j<face; j++) {
            bound[j] = p[j];
          }

          EntityKey key( bound, false );

          facemap[key] = BndParam( bndid, parameter );
          ++lnofbound;

          if (size()>face)
          {
            assert(dimworld==2 || face==3);
            if (dimworld==3) {
              for (int i=0; i<3; i++)
              {
                for (int j=0; j<face; j++)
                {
                  bound[j] = p[cube2simplex[i][j]];
                }

                EntityKey key( bound, false );
                facemap[key] = BndParam( bndid, parameter );
                ++lnofbound;
              }
            }
            else
            {
              for (int i=2; i<=size(); i++)
              {
                bound[0] = p[i-1];
                bound[1] = p[i%size()];
                EntityKey key( bound, false );
                facemap[key] = BndParam( bndid, parameter );
                ++lnofbound;
              }
            }
          }
        }
        else {
          if (dimworld==3) {
            EntityKey key( p, false );
            facemap[key] = BndParam( bndid, parameter );
            ++lnofbound;
          } else {
            std :: vector< unsigned int > k( 2 );
            for (size_t i=0; i<p.size()-1; i++) {
              k[0]=p[i];
              k[1]=p[(i+1)%p.size()];
              EntityKey key( k, false );
              facemap[key] = BndParam( bndid, parameter );
              ++lnofbound;
            }
          }
        }
      }
      return lnofbound;
    }


    bool BoundarySegBlock :: next ()
    {
      assert( ok() );
      getnextline();

      if (linenumber()==noflines())
      {
        goodline=false;
        return goodline;
      }

      // clear data
      p.clear();
      parameter = DGFBoundaryParameter::defaultValue();

      // get active line
      std::string currentline = line.str();
      if( !currentline.empty() )
      {
        // find delimiter and split line
        std::size_t delimiter = currentline.find( DGFBoundaryParameter::delimiter );
        std::string left = currentline.substr( 0, delimiter );

        // read boundary id and boundary vertices from left hand side
        {
          std::istringstream lstream( left );
          assert( !left.empty() );

          int x;
          lstream >> x;
          bndid = x;
          if ( bndid <= 0 )
          {
            DUNE_THROW( DGFException,
                        "ERROR in " << *this
                                    << "      non-positive boundary id (" << bndid << ") read!" );
          }

          while( lstream >> x )
            p.push_back( x );
        }

        // read parameter from right hand side
        if( delimiter != std::string::npos )
        {
          std::string strParam = currentline.substr( delimiter+1, std::string::npos );
          parameter = DGFBoundaryParameter::convert( strParam );
        }

        goodline=true;
        return goodline;
      }
      else
        return next();
    }

  } // end namespace dgf

} // end namespace Dune


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/blocks/boundaryseg.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_DGF_BOUNDARYSEGBLOCK_HH
#define DUNE_DGF_BOUNDARYSEGBLOCK_HH

#include <cassert>
#include <iostream>
#include <string>
#include <vector>
#include <map>

#include <dune/grid/io/file/dgfparser/parser.hh>
#include <dune/grid/io/file/dgfparser/blocks/basic.hh>


namespace Dune
{

  namespace dgf
  {
    class BoundarySegBlock
      : public BasicBlock
    {
      int dimworld;                    // the dimension of the vertices (is given  from user)
      bool goodline;                   // active line describes a vertex
      std :: vector< unsigned int > p; // active vertex
      int bndid;
      typedef DGFBoundaryParameter::type BoundaryParameter;
      BoundaryParameter parameter;
      bool simplexgrid;

    public:
      typedef DGFEntityKey< unsigned int> EntityKey;
      typedef std::pair < int, BoundaryParameter > BndParam;

      // initialize vertex block and get first vertex
      BoundarySegBlock ( std :: istream &in, int pnofvtx,
                         int pdimworld, bool psimplexgrid );

      // some information
      int get( std :: map< EntityKey, BndParam > & facemap,
               bool fixedsize,
               int vtxoffset
               );

      bool ok()
      {
        return goodline;
      }

      int nofbound()
      {
        return noflines();
      }

    private:
      bool next();

      // get coordinates of active vertex
      int operator[] (int i)
      {
        assert(ok());
        assert(linenumber()>=0);
        assert(0<=i && i<dimworld+1);
        return p[i];
      }

      int size()
      {
        return p.size();
      }

    };

  } // end namespace dgf

} // end namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/blocks/cube.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <config.h>

#include <dune/grid/io/file/dgfparser/blocks/cube.hh>

namespace Dune
{

  namespace dgf
  {

    // CubeBlock
    // ---------

    CubeBlock :: CubeBlock
      ( std::istream &in, int pnofvtx, int pvtxoffset, int &pdimgrid )
      : BasicBlock( in, "Cube" ),
        nofvtx(pnofvtx),
        dimgrid( pdimgrid ),
        goodline(true),
        map(0),
        nofparams(0),
        vtxoffset(pvtxoffset)
    {
      if( !isactive() )
        return;

      if( findtoken( "parameters" ) )
      {
        int x = 0;
        if( getnextentry( x ) )
        {
          if( x > 0 )
            nofparams = x;
        }
        if( x <= 0 )
        {
          DUNE_THROW( DGFException,
                      "Error in " << *this << ": "
                                  << "Key 'parameters' found with no or non-positive value." );
        }
      }

      if( dimgrid < 0 )
        dimgrid = getDimGrid();
      pdimgrid = dimgrid;

      map.resize( 1 << dimgrid );
      for( size_t i = 0; i < map.size(); ++i )
        map[ i ] = i;

      if( findtoken( "map" ) )
      {
        for( size_t i = 0; i < map.size(); ++i )
        {
          int x;
          if( !getnextentry( x ) )
          {
            DUNE_THROW( DGFException,
                        "Error in " << *this << ": "
                                    << "Incomplete reference mapping "
                                    << "(got " << i << " entries, "
                                    << "expected " << map.size() << " entries." );
          }
          map[ i ] = x;
        }
      }
    }


    int CubeBlock :: getDimGrid ()
    {
      reset();
      while( getnextline() )
      {
        int count = 0;
        double x;
        while( getnextentry( x ) )
          ++count;
        if( count > nofparams )
        {
          count -= nofparams;
          // int dim = (int)(log( count ) / M_LN2);
          int dim = 1;
          while (1<<dim < count)
            dim++;
          if( (dim < 0) || ((1 << dim) != count) )
          {
            DUNE_THROW( DGFException,
                        "Error in " << *this << ": Number of vertex indices ("
                                    << count << ") is not a power of 2." );
          }
          return dim;
        }
      }
      return 0;
    }


    int CubeBlock :: get ( std :: vector< std :: vector< unsigned int> > &cubes,
                           std :: vector< std :: vector< double > > &params,
                           int &nofp )
    {
      nofp = nofparams;
      reset();

      std :: vector< unsigned int > cube( 1 << dimgrid );
      std :: vector< double > param( nofparams );
      int nofcubes = 0;
      for( ; next( cube, param ); ++nofcubes )
      {
        cubes.push_back( cube );
        /*
           for( size_t j = 0; j < cube.size(); ++j )
           cubes[ nofcubes ][ j ] = cubes[ j ];
         */
        if( nofparams > 0 )
          params.push_back( param );
      }
      return nofcubes;
    }


    bool CubeBlock :: next ( std :: vector< unsigned int > &cube,
                             std :: vector< double > &param )
    {
      assert( ok() );
      if( !getnextline() )
        return (goodline = false);

      for( std :: size_t n = 0; n < cube.size(); ++n )
      {
        int idx;
        if( !getnextentry( idx ) )
        {
          if( n > 0 )
          {
            DUNE_THROW ( DGFException, "Error in " << *this << ": "
                                                   << "Wrong number of vertex indices "
                                                   << "(got " << idx
                                                   << ", expected " << cube.size() << ")" );
          }
          else
            return next( cube, param );
        }
        if( (vtxoffset > idx) || (idx >= int(nofvtx + vtxoffset)) )
        {
          DUNE_THROW( DGFException,
                      "Error in " << *this << ": "
                                  << "Invalid vertex index "
                                  << "(" << idx << " not in ["
                                  << vtxoffset << ", " << (nofvtx + vtxoffset) << "[)" );
        }
        cube[ map[ n ] ] = idx - vtxoffset;
      }

      std :: size_t np = 0;
      double x;
      for( ; getnextentry( x ); ++np )
      {
        if( np < param.size() )
          param[ np ] = x;
      }

      if( np != param.size() )
      {
        DUNE_THROW ( DGFException, "Error in " << *this << ": "
                                               << "Wrong number of simplex parameters "
                                               << "(got " << np
                                               << ", expected " << param.size() << ")" );
      }
      return (goodline = true);
    }

  } // end namespace dgf

} // end namespace Dune


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/blocks/cube.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_DGF_CUBEBLOCK_HH
#define DUNE_DGF_CUBEBLOCK_HH

#include <cassert>
#include <iostream>
#include <vector>

#include <dune/grid/io/file/dgfparser/blocks/basic.hh>


namespace Dune
{

  namespace dgf
  {

    class CubeBlock
      : public BasicBlock
    {
      unsigned int nofvtx;
      int dimgrid;
      bool goodline;        // active line describes a vertex
      std :: vector< unsigned int > map; // active vertex
      int nofparams;
      int vtxoffset;

    public:
      CubeBlock ( std :: istream &in, int pnofvtx, int pvtxoffset, int &pdimgrid );

      int get ( std :: vector< std :: vector< unsigned int> > &simplex,
                std :: vector< std :: vector< double > > &params,
                int &nofp );

      // some information
      bool ok ()
      {
        return goodline;
      }

      int nofsimplex ()
      {
        return noflines();
      }

    private:
      // get the dimension of the grid
      int getDimGrid ();
      // get next simplex
      bool next ( std :: vector< unsigned int > &simplex,
                  std :: vector< double > &param );
    };

  } // end namespace dgf

} // end namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/blocks/dim.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <config.h>

#include <dune/grid/io/file/dgfparser/blocks/dim.hh>

namespace Dune
{

  namespace dgf
  {
    // DimBlock
    // --------

    DimBlock :: DimBlock ( std :: istream &in )
      : BasicBlock ( in, "Dimensions" )
    {
      if (isempty()) {
        DUNE_THROW(DGFException,
                   "no dimension of world specified!");
      } else {
        getnextline();
        line >> _dim;
        if (_dim<1) {
          DUNE_THROW(DGFException,
                     "negative dimension of world specified!");
        }
        else {
          if (noflines()==1)
            _dimworld=_dim;
          else {
            getnextline();
            line >> _dimworld;
            if (_dimworld < _dim) {
              DUNE_THROW(DGFException,
                         "negative dimension of world smaller than dim!");
            }
          }
        }
      }
    }

  } // end namespace dgf

} // end namespace Dune


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/blocks/dim.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_DGF_DIMBLOCK_HH
#define DUNE_DGF_DIMBLOCK_HH

#include <iostream>

#include <dune/grid/io/file/dgfparser/blocks/basic.hh>


namespace Dune
{

  namespace dgf
  {
    class DimBlock : public BasicBlock {
      int _dimworld;     // dimension of world
      int _dim;          // dimension of grid
    public:
      const static char* ID;
      // initialize block and get dimension of world
      DimBlock ( std :: istream &in );
      // get dimension of world found in block
      int dim() {
        return _dim;
      }
      int dimworld() {
        return _dimworld;
      }
      // some information
      bool ok() {
        return true;
      }
    };

  } // end namespace dgf

} // end namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/blocks/general.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <config.h>

#include <dune/grid/io/file/dgfparser/blocks/general.hh>

namespace Dune
{

  namespace dgf
  {

#ifdef EXPERIMENTAL_GRID_EXTENSIONS
    // GeneralBlock
    // ---------

    GeneralBlock :: GeneralBlock
      ( std::istream &in, int pnofvtx, int pvtxoffset, int &pdimgrid )
      : BasicBlock( in, "General" ),
        nofvtx(pnofvtx),
        dimgrid( pdimgrid ),
        goodline(true),
        map(0),
        nofparams(0),
        vtxoffset(pvtxoffset)
    {
      if( !isactive() )
        return;

      if( findtoken( "parameters" ) )
      {
        int x = 0;
        if( getnextentry( x ) )
        {
          if( x > 0 )
            nofparams = x;
        }
        if( x <= 0 )
        {
          DUNE_THROW( DGFException,
                      "Error in " << *this << ": "
                                  << "Key 'parameters' found with no or non-positive value." );
        }
      }

      if( dimgrid < 0 )
        dimgrid = getDimGrid();
      pdimgrid = dimgrid;

      map.resize( 1 << dimgrid );
      for( size_t i = 0; i < map.size(); ++i )
        map[ i ] = i;

      if( findtoken( "map" ) )
      {
        for( size_t i = 0, count = 0; i < map.size(); ++i , ++count )
        {
          int x;
          if( !getnextentry( x ) )
          {
            // if we don't find another entry thats it
            map.resize( count );
            break ;
          }
          map[ i ] = x;
        }
      }
    }


    int GeneralBlock :: getDimGrid ()
    {
      reset();
      while( getnextline() )
      {
        int count = 0;
        double x;
        while( getnextentry( x ) )
          ++count;
        if( count > nofparams )
        {
          count -= nofparams;
          // int dim = (int)(log( count ) / M_LN2);
          int dim = 1;
          while (1<<dim < count)
            dim++;
          if( (dim < 0) || ((1 << dim) != count) )
          {
            DUNE_THROW( DGFException,
                        "Error in " << *this << ": Number of vertex indices ("
                                    << count << ") is not a power of 2." );
          }
          return dim;
        }
      }
      return 0;
    }


    int GeneralBlock :: get ( std :: vector< std :: vector< unsigned int> > &elements,
                              std :: vector< std :: vector< double > > &params,
                              int &nofp )
    {
      nofp = nofparams;
      reset();

      std :: vector< unsigned int > element( 1 << dimgrid );
      std :: vector< double > param( nofparams );
      int nofcubes = 0;
      for( ; next( element, param ); ++nofcubes )
      {
        elements.push_back( element );
        if( nofparams > 0 )
          params.push_back( param );
      }
      return nofcubes;
    }


    bool GeneralBlock :: next ( std :: vector< unsigned int > &element,
                                std :: vector< double > &param )
    {
      assert( ok() );
      if( !getnextline() )
        return (goodline = false);

      for( std :: size_t n = 0; n <element.size(); ++n )
      {
        int idx;
        if( !getnextentry( idx ) )
        {
          // if no entry is avialable and n > 0
          // just resize the element vector
          if( n > 0 )
          {
            element.resize( n ) ;
          }
        }
        if( (vtxoffset > idx) || (idx >= int(nofvtx + vtxoffset)) )
        {
          DUNE_THROW( DGFException,
                      "Error in " << *this << ": "
                                  << "Invalid vertex index "
                                  << "(" << idx << " not in ["
                                  << vtxoffset << ", " << (nofvtx + vtxoffset) << "[)" );
        }
        element[ map[ n ] ] = idx - vtxoffset;
      }

      std :: size_t np = 0;
      double x;
      for( ; getnextentry( x ); ++np )
      {
        if( np < param.size() )
          param[ np ] = x;
      }

      if( np != param.size() )
      {
        DUNE_THROW ( DGFException, "Error in " << *this << ": "
                                               << "Wrong number of simplex parameters "
                                               << "(got " << np
                                               << ", expected " << param.size() << ")" );
      }
      return (goodline = true);
    }
#endif

  } // end namespace dgf

} // end namespace Dune


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/blocks/general.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_DGF_GENERALBLOCK_HH
#define DUNE_DGF_GENERALBLOCK_HH

#include <iostream>
#include <vector>

#include <dune/grid/io/file/dgfparser/blocks/basic.hh>


namespace Dune
{

  namespace dgf
  {
#ifdef EXPERIMENTAL_GRID_EXTENSIONS
    // GeneralBlock
    // ---------

    class GeneralBlock
      : public BasicBlock
    {
      unsigned int nofvtx;
      int dimgrid;
      bool goodline;        // active line describes a vertex
      std :: vector< unsigned int > map; // active vertex
      int nofparams;
      int vtxoffset;

    public:
      GeneralBlock ( std :: istream &in, int pnofvtx, int pvtxoffset, int &pdimgrid );

      int get ( std :: vector< std :: vector< unsigned int> > &simplex,
                std :: vector< std :: vector< double > > &params,
                int &nofp );

      // some information
      bool ok ()
      {
        return goodline;
      }

      int nofsimplex ()
      {
        return noflines();
      }

    private:
      // get the dimension of the grid
      int getDimGrid ();
      // get next simplex
      bool next ( std :: vector< unsigned int > &simplex,
                  std :: vector< double > &param );
    };
#endif

  } // end namespace dgf

} // end namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/blocks/gridparameter.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <config.h>

#include <dune/grid/io/file/dgfparser/blocks/gridparameter.hh>

namespace Dune
{

  namespace dgf
  {

    // GridParameterBlock
    // ------------------

    GridParameterBlock::GridParameterBlock ( std :: istream &in )
      : BasicBlock( in, "GridParameter" ),
        foundFlags_( 0 ),
        name_( "Unnamed Grid" ), // default value (used if name is empty)
        dumpFileName_( "" ),
        markLongestEdge_( false ) // default value
    {
      if( isempty() )
        return;

      // check name
      if( findtoken( "name" ) )
      {
        std::string entry;
        if( getnextentry( entry ) )
          name_ = entry;
        else
          dwarn << "GridParameterBlock: Found keyword 'name' without value." << std::endl;
        foundFlags_ |= foundName;
      }

      // get file name
      if ( findtoken( "dumpfilename" ) )
      {
        std::string entry;
        if( getnextentry( entry ) )
          dumpFileName_ = entry;
        else
          dwarn << "GridParameterBlock: Found keyword 'dumpFileName' without value." << std::endl;
        foundFlags_ |= foundDumpFileName;
      }

      // check for markLongestEdge
      if( findtoken( "refinementedge" ) )
      {
        std::string entry;
        if( getnextentry( entry ) )
        {
          makeupcase( entry );
          if( entry == "LONGEST" )
            markLongestEdge_ = true;
          else if( entry != "ARBITRARY" )
            dwarn << "GridParameterBlock: Invalid value for keyword 'refinementedge': " << entry << std::endl;
        }
        else
          dwarn << "GridParameterBlock: Found keyword 'refinementedge' without value." << std::endl;
        foundFlags_ |= foundLongestEdge;
      }

    }

  } // end namespace dgf

} // end namespace Dune


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/blocks/gridparameter.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_DGF_GRIDPARAMETERBLOCK_HH
#define DUNE_DGF_GRIDPARAMETERBLOCK_HH

#include <iostream>
#include <string>

#include <dune/grid/io/file/dgfparser/blocks/basic.hh>


namespace Dune
{

  namespace dgf
  {
    /** \brief Common Grid parameters
        \ingroup DGFGridParameter

         For each grid implementation there is a set of parameters
         that can be passed via the GridParameter block to the momment of
         grid construction.
         Currently implemented common parameters are: \n\n
         1. \b name: The name of the grid ( later returned by the method grid.name() ). \n
         2. \b refinementedge: parameter to specify the refinement edge in simplices.
            Valid values are \b arbitrary (which is the default value) and \b longest
            which marks the longest edge/face of each simplex to be the refinement edge. \n
        See also the \b examplegrid5.dgf file for examples.
     */

    class GridParameterBlock
      : public BasicBlock
    {
    public:
      typedef unsigned int Flags;

      static const Flags foundName = 1 << 0;
      static const Flags foundDumpFileName = 1 << 1;
      static const Flags foundLongestEdge = 1 << 5;

    protected:
      Flags foundFlags_; // supportFlags, this block was created with
      std::string name_; // name of the grid
      std::string dumpFileName_; // name of the grid
      bool markLongestEdge_; // Mark longest edge for AlbertaGrid

    private:
      // copy not implemented
      GridParameterBlock(const GridParameterBlock&);

    public:
      //! constructor: read commmon parameters
      GridParameterBlock ( std::istream &in );

      //! return the name of the grid
      const std::string &name ( const std::string &defaultValue ) const
      {
        if( (foundFlags_ & foundName) == 0 )
        {
          dwarn << "GridParameterBlock: Parameter 'name' not specified, "
                << "defaulting to '" << defaultValue << "'." << std::endl;
          return defaultValue;
        }
        else
          return name_;
      }

      const std::string &dumpFileName ( ) const
      {
        if( (foundFlags_ & foundDumpFileName) != 0 )
        {
          dwarn << "GridParameterBlock: found Parameter 'dumpfilename', "
                << "dumping file to `" << dumpFileName_ << "'" << std::endl;
        }
        return dumpFileName_;
      }

      //! returns true if longest edge should be marked for AlbertaGrid
      bool markLongestEdge () const
      {
        if( (foundFlags_ & foundLongestEdge) == 0 )
        {
          dwarn << "GridParameterBlock: Parameter 'refinementedge' not specified, "
                << "defaulting to 'ARBITRARY'." << std::endl;
        }
        return markLongestEdge_;
      }

      // some information
      bool ok()
      {
        return true;
      }
    };


  } // end namespace dgf

} // end namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/blocks/interval.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <config.h>

#include <dune/grid/io/file/dgfparser/blocks/interval.hh>

namespace Dune
{

  namespace dgf
  {

    // IntervalBlock
    // -------------

    IntervalBlock::IntervalBlock ( std::istream &in )
      : BasicBlock( in, "Interval" ),
        intervals_( 0 ),
        good_( false ),
        dimw_( 0 )
    {
      if( !isactive() )
        return;

      getnextline();
      for( double x; getnextentry( x ); ++dimw_ ) ;
      if( dimw_ == 0 )
      {
        DUNE_THROW( DGFException,
                    "Too few coordinates for point p0 in IntervalBlock" );
      }

      reset();
      while( next() ) ;
    }


    int IntervalBlock::getVtx ( int block, std::vector< std::vector< double > > &vtx ) const
    {
      dverb << "reading vertices for interval " << block << "... ";

      const Interval &interval = get( block );

      size_t old_size = vtx.size();
      vtx.resize( old_size + nofvtx( block ) );
      for( size_t i = old_size; i < vtx.size(); ++i )
        vtx[ i ].resize( dimw() );

      size_t m = old_size;
      std::vector< int > i( dimw() );
      const int end = dimw()-1;
      int k = end;
      for( i[ end ] = 0; i[ end ] <= interval.n[ end ]; )
      {
        // go all the way down
        for( ; k > 0; --k )
          i[ k-1 ] = 0;

        assert( m < vtx.size() );
        for( int j = 0; j < dimw(); ++j ) {
          vtx[ m ][ j ] = interval.p[ 0 ][ j ] + double(i[ j ])*interval.h[ j ];
        }
        ++m;

        // increase i[ k ] and go up for all finished loops
        for( ; (++i[ k ] > interval.n[ k ]) && (k < end); ++k ) ;
      }
      assert( m == vtx.size() );

      dverb << "[done]" << std::endl;
      return m - old_size;;
    }


    int IntervalBlock::getHexa ( int block, std::vector< std::vector< unsigned int > > &cubes, int offset ) const
    {
      dverb << "generating cubes for interval " << block << "... ";

      const Interval &interval = get( block );

      const int verticesPerCube = 1 << dimw();

      size_t old_size = cubes.size();
      cubes.resize( old_size + nofhexa( block ) );
      for( size_t i = old_size; i < cubes.size(); ++i )
        cubes[ i ].resize( verticesPerCube );

      size_t m = old_size;
      std::vector< int > i( dimw() );
      const int end = dimw()-1;
      int k = end;
      for( i[ end ] = 0; i[ end ] < interval.n[ end ]; )
      {
        // go all the way down
        for( ; k > 0; --k )
          i[ k-1 ] = 0;

        assert( m < cubes.size() );
        for( int j = 0; j < verticesPerCube; ++j )
        {
          cubes[ m ][ j ] = offset;
          int factor = 1;
          for( int d = 0; d < dimw(); ++d )
          {
            cubes[ m ][ j ] += factor*(i[ d ] + ((j >> d) & 1));
            factor *= interval.n[ d ]+1;
          }
        }
        ++m;

        // increase i[ k ] and go up for all finished loops
        for( ; (++i[ k ] >= interval.n[ k ]) && (k < end); ++k ) ;
      }
      assert( m == cubes.size() );

      dverb << "[done]" << std::endl;
      return m - old_size;
    }


    template< class T >
    void IntervalBlock::parseLine ( std::vector< T > &v )
    {
      getnextline();
      v.resize( dimw_ );
      for( int i = 0; i < dimw_; ++i )
      {
        if( !getnextentry( v[ i ] ) )
          DUNE_THROW( DGFException, "ERROR in " << *this << ": Not enough values." );
      }
    }


    bool IntervalBlock::next ()
    {
      if (linenumber()==noflines()-1)
      {
        good_=false;
        return good_;
      }

      Interval interval;
      parseLine( interval.p[ 0 ] );
      parseLine( interval.p[ 1 ] );
      parseLine( interval.n );

      //find real upper and lower edge and calculate cell width
      interval.h.resize( dimw_ );
      for( int i = 0; i < dimw_; ++i )
      {
        double &left = interval.p[ 0 ][ i ];
        double &right = interval.p[ 1 ][ i ];
        const int &n = interval.n[ i ];

        if( left > right )
        {
          double dummy = left;
          left = right;
          right = dummy;
        }

        interval.h[ i ] = (right - left) / double( n );
        assert( interval.h[ i ] > 0);
      }
      intervals_.push_back( interval );

      dverb << interval << std::endl;

      good_ = true;
      return good_;
    }

  } // end namespace dgf

} // end namespace Dune


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/blocks/interval.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_DGF_INTERVALBLOCK_HH
#define DUNE_DGF_INTERVALBLOCK_HH

#include <iostream>
#include <vector>

#include <dune/common/array.hh>

#include <dune/grid/io/file/dgfparser/blocks/basic.hh>


namespace Dune
{

  namespace dgf
  {

    struct IntervalBlock
      : public BasicBlock
    {
      struct Interval
      {
        array< std::vector< double >, 2 > p; // lower and upper boundary points
        std::vector< double > h;             // width of the cells in each direction
        std::vector< int > n;                // number of cells in each direction
      };

    private:
      std::vector< Interval > intervals_;
      bool good_;                      //data read correctly
      int dimw_;                       //dimension of world

    public:
      explicit IntervalBlock ( std::istream &in );

      void get ( std::vector< std::vector< double > > &vtx, int &nofvtx,
                 std::vector< std::vector< unsigned int > > &simplex, int &nofsimpl )
      {
        for( size_t i = 0; i < intervals_.size(); ++i )
        {
          int oldvtx = nofvtx;
          nofvtx += getVtx( i, vtx );
          nofsimpl += getHexa( i, simplex, oldvtx );
        }
      }

      void get ( std::vector< std::vector< double > > &vtx, int &nofvtx )
      {
        for( size_t i = 0; i < intervals_.size(); ++i )
          nofvtx += getVtx( i, vtx );
      }

      const Interval &get ( int block ) const
      {
        return intervals_[ block ];
      }

      int numIntervals () const
      {
        return intervals_.size();
      }

      int dimw () const
      {
        return dimw_;
      }

      int getVtx ( int block, std::vector< std::vector< double > > &vtx ) const;
      int getHexa ( int block, std::vector< std::vector< unsigned int > > &cubes,
                    int offset = 0 ) const;

      int nofvtx ( int block ) const
      {
        const Interval &interval = get( block );
        int n = 1;
        for( int i = 0; i < dimw_; ++i )
          n *= (interval.n[ i ] + 1);
        return n;
      }

      int nofhexa ( int block ) const
      {
        const Interval &interval = get( block );
        int n = 1;
        for( int i = 0; i < dimw_; ++i )
          n *= interval.n[ i ];
        return n;
      }

    private:
      template< class T >
      void parseLine ( std::vector< T > &v );

      bool next ();
    };

    inline std::ostream &
    operator<< ( std::ostream &out, const IntervalBlock::Interval &interval )
    {
      if( interval.p[ 0 ].empty() || interval.p[ 1 ].empty() || interval.n.empty() )
        return out << "Interval {}";

      out << "Interval { p0 = (" << interval.p[ 0 ][ 0 ];
      for( size_t i = 1; i < interval.p[ 0 ].size(); ++i )
        out << ", " << interval.p[ 0 ][ i ];
      out << "), p1 = (" << interval.p[ 1 ][ 0 ];
      for( size_t i = 1; i < interval.p[ 1 ].size(); ++i )
        out << ", " << interval.p[ 1 ][ i ];
      out << "), n = (" << interval.n[ 0 ];
      for( size_t i = 1; i < interval.n.size(); ++i )
        out << ", " << interval.n[ i ];
      return out << ") }";
    }

  } // end namespace dgf

} // end namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/blocks/periodicfacetrans.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <config.h>

#include <dune/grid/io/file/dgfparser/blocks/periodicfacetrans.hh>

namespace Dune
{

  namespace dgf
  {

    // PeriodicFaceTransformationBlock
    // -------------------------------

    PeriodicFaceTransformationBlock
    ::PeriodicFaceTransformationBlock ( std::istream &in, int dimworld )
      : BasicBlock( in, "PeriodicFaceTransformation" )
    {
      while( getnextline() )
      {
        AffineTransformation trafo( dimworld );
        for( int i = 0; i < dimworld; ++i )
        {
          if( i > 0 )
            match( ',' );

          for( int j = 0; j < dimworld; ++j )
          {
            if( !getnextentry( trafo.matrix( i, j ) ) )
            {
              DUNE_THROW( DGFException,
                          "Error in " << *this << ": "
                                      << "Not enough entries in matrix row " << i << "." );
            }
          }
        }

        match( '+' );
        for( int i = 0; i < dimworld; ++i )
        {
          if( !getnextentry( trafo.shift[ i ] ) )
          {
            DUNE_THROW( DGFException,
                        "Error in " << *this << ": "
                                    << "Not enough entries in shift." );
          }
        }

        transformations_.push_back( trafo );
      }
    }


    void PeriodicFaceTransformationBlock::match ( char what )
    {
      char c;
      if( !getnextentry( c ) || (c != what) )
      {
        DUNE_THROW( DGFException,
                    "Error in " << *this << ": " << what << "expected." );
      }
    }

  } // end namespace dgf

} // end namespace Dune


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/blocks/periodicfacetrans.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_DGF_PERIODICFACETRANSBLOCK_HH
#define DUNE_DGF_PERIODICFACETRANSBLOCK_HH

#include <iostream>
#include <vector>

#include <dune/grid/io/file/dgfparser/blocks/basic.hh>


namespace Dune
{

  namespace dgf
  {

    // PeriodicFaceTransformationBlock
    // -------------------------------

    struct PeriodicFaceTransformationBlock
      : public BasicBlock
    {
      template< class T >
      class Matrix;

      struct AffineTransformation;

    private:
      std::vector< AffineTransformation > transformations_;

      // copy not implemented
      PeriodicFaceTransformationBlock ( const PeriodicFaceTransformationBlock & );

    public:
      // initialize block and get dimension of world
      PeriodicFaceTransformationBlock ( std::istream &in, int dimworld );

      const AffineTransformation &transformation ( int i ) const
      {
        assert( i < numTransformations() );
        return transformations_[ i ];
      }

      int numTransformations () const
      {
        return transformations_.size();
      }

    private:
      void match ( char what );
    };


    // PeriodicFaceTransformationBlock::Matrix
    // ---------------------------------------

    template< class T >
    class PeriodicFaceTransformationBlock::Matrix
    {
      int rows_;
      int cols_;
      std::vector< T > fields_;

    public:
      Matrix ( int rows, int cols )
        : rows_( rows ),
          cols_( cols ),
          fields_( rows * cols )
      {}

      const T &operator() ( int i, int j ) const
      {
        return fields_[ i * cols_ + j ];
      }

      T &operator() ( int i, int j )
      {
        return fields_[ i * cols_ + j ];
      }

      int rows () const
      {
        return rows_;
      }

      int cols () const
      {
        return cols_;
      }
    };


    // PeriodicFaceTransformationBlock::AffineTransformation
    // -----------------------------------------------------

    struct PeriodicFaceTransformationBlock::AffineTransformation
    {
      Matrix< double > matrix;
      std::vector< double > shift;

      explicit AffineTransformation ( int dimworld )
        : matrix( dimworld, dimworld ),
          shift( dimworld )
      {}
    };


    inline std::ostream &
    operator<< ( std::ostream &out, const PeriodicFaceTransformationBlock::AffineTransformation &trafo )
    {
      for( int i = 0; i < trafo.matrix.rows(); ++i )
      {
        out << (i > 0 ? ", " : "");
        for( int j = 0; j < trafo.matrix.cols(); ++j )
          out << (j > 0 ? " " : "") << trafo.matrix( i, j );
      }
      out << " +";
      for( unsigned int i = 0; i < trafo.shift.size(); ++i )
        out << " " << trafo.shift[ i ];
      return out;
    }

  } // end namespace dgf

} // end namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/blocks/projection.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <config.h>

#include <dune/common/math.hh>

#include <dune/grid/io/file/dgfparser/blocks/projection.hh>

namespace Dune
{

  namespace dgf
  {

    namespace Expr
    {

      struct ConstantExpression
        : public ProjectionBlock::Expression
      {
        explicit ConstantExpression ( const Vector &value )
          : value_( value )
        {}

        explicit ConstantExpression ( const double &value )
          : value_( 1, value )
        {}

        virtual void evaluate ( const Vector &argument, Vector &result ) const;

      private:
        Vector value_;
      };


      struct VariableExpression
        : public ProjectionBlock::Expression
      {
        virtual void evaluate ( const Vector &argument, Vector &result ) const;
      };


      struct FunctionCallExpression
        : public ProjectionBlock::Expression
      {
        FunctionCallExpression ( const ProjectionBlock::Expression *function,
                                 const ProjectionBlock::Expression *expression )
          : function_( function ),
            expression_( expression )
        {}

        virtual void evaluate ( const Vector &argument, Vector &result ) const;

      private:
        const ProjectionBlock::Expression *function_;
        const ProjectionBlock::Expression *expression_;

        mutable Vector tmp_;
      };


      struct VectorExpression
        : public ProjectionBlock::Expression
      {
        explicit VectorExpression ( std::vector< const ProjectionBlock::Expression * > expressions )
          : expressions_( expressions )
        {}

        virtual void evaluate ( const Vector &argument, Vector &result ) const;

      private:
        std::vector< const ProjectionBlock::Expression * > expressions_;
      };


      struct BracketExpression
        : public ProjectionBlock::Expression
      {
        BracketExpression ( const ProjectionBlock::Expression *expression, size_t field )
          : expression_( expression ),
            field_( field )
        {}

        virtual void evaluate ( const Vector &argument, Vector &result ) const;

      private:
        const ProjectionBlock::Expression *expression_;
        size_t field_;
      };


      struct MinusExpression
        : public ProjectionBlock::Expression
      {
        explicit MinusExpression ( const ProjectionBlock::Expression *expression )
          : expression_( expression )
        {}

        virtual void evaluate ( const Vector &argument, Vector &result ) const;

      private:
        const ProjectionBlock::Expression *expression_;
      };


      struct NormExpression
        : public ProjectionBlock::Expression
      {
        explicit NormExpression ( const ProjectionBlock::Expression *expression )
          : expression_( expression )
        {}

        virtual void evaluate ( const Vector &argument, Vector &result ) const;

      private:
        const ProjectionBlock::Expression *expression_;
      };


      struct SqrtExpression
        : public ProjectionBlock::Expression
      {
        explicit SqrtExpression ( const ProjectionBlock::Expression *expression )
          : expression_( expression )
        {}

        virtual void evaluate ( const Vector &argument, Vector &result ) const;

      private:
        const ProjectionBlock::Expression *expression_;
      };


      struct SinExpression
        : public ProjectionBlock::Expression
      {
        explicit SinExpression ( const ProjectionBlock::Expression *expression )
          : expression_( expression )
        {}

        virtual void evaluate ( const Vector &argument, Vector &result ) const;

      private:
        const ProjectionBlock::Expression *expression_;
      };


      struct CosExpression
        : public ProjectionBlock::Expression
      {
        explicit CosExpression ( const ProjectionBlock::Expression *expression )
          : expression_( expression )
        {}

        virtual void evaluate ( const Vector &argument, Vector &result ) const;

      private:
        const ProjectionBlock::Expression *expression_;
      };


      struct PowerExpression
        : public ProjectionBlock::Expression
      {
        PowerExpression ( const ProjectionBlock::Expression *exprA,
                          const ProjectionBlock::Expression *exprB )
          : exprA_( exprA ),
            exprB_( exprB )
        {}

        virtual void evaluate ( const Vector &argument, Vector &result ) const;

      private:
        const ProjectionBlock::Expression *exprA_;
        const ProjectionBlock::Expression *exprB_;

        mutable Vector tmp_;
      };


      struct SumExpression
        : public ProjectionBlock::Expression
      {
        SumExpression ( const ProjectionBlock::Expression *exprA,
                        const ProjectionBlock::Expression *exprB )
          : exprA_( exprA ),
            exprB_( exprB )
        {}

        virtual void evaluate ( const Vector &argument, Vector &result ) const;

      private:
        const ProjectionBlock::Expression *exprA_;
        const ProjectionBlock::Expression *exprB_;

        mutable Vector tmp_;
      };


      struct DifferenceExpression
        : public ProjectionBlock::Expression
      {
        DifferenceExpression ( const ProjectionBlock::Expression *exprA,
                               const ProjectionBlock::Expression *exprB )
          : exprA_( exprA ),
            exprB_( exprB )
        {}

        virtual void evaluate ( const Vector &argument, Vector &result ) const;

      private:
        const ProjectionBlock::Expression *exprA_;
        const ProjectionBlock::Expression *exprB_;

        mutable Vector tmp_;
      };


      struct ProductExpression
        : public ProjectionBlock::Expression
      {
        ProductExpression ( const ProjectionBlock::Expression *exprA,
                            const ProjectionBlock::Expression *exprB )
          : exprA_( exprA ),
            exprB_( exprB )
        {}

        virtual void evaluate ( const Vector &argument, Vector &result ) const;

      private:
        const ProjectionBlock::Expression *exprA_;
        const ProjectionBlock::Expression *exprB_;

        mutable Vector tmp_;
      };


      struct QuotientExpression
        : public ProjectionBlock::Expression
      {
        QuotientExpression ( const ProjectionBlock::Expression *exprA,
                             const ProjectionBlock::Expression *exprB )
          : exprA_( exprA ),
            exprB_( exprB )
        {}

        virtual void evaluate ( const Vector &argument, Vector &result ) const;

      private:
        const ProjectionBlock::Expression *exprA_;
        const ProjectionBlock::Expression *exprB_;
      };



      void ConstantExpression::evaluate ( const Vector &argument, Vector &result ) const
      {
        result = value_;
      }


      void VariableExpression::evaluate ( const Vector &argument, Vector &result ) const
      {
        result = argument;
      }


      void FunctionCallExpression::evaluate ( const Vector &argument, Vector &result ) const
      {
        expression_->evaluate( argument, tmp_ );
        return function_->evaluate( tmp_, result );
      }


      void VectorExpression::evaluate ( const Vector &argument, Vector &result ) const
      {
        result.resize( 0 );
        Vector r;
        typedef std::vector< const Expression * >::const_iterator Iterator;
        const Iterator end = expressions_.end();
        for( Iterator it = expressions_.begin(); it != end; ++it )
        {
          (*it)->evaluate( argument, r );
          for( size_t i = 0; i < r.size(); ++i )
            result.push_back( r[ i ] );
        }
      }


      void BracketExpression::evaluate ( const Vector &argument, Vector &result ) const
      {
        expression_->evaluate( argument, result );
        if( field_ >= result.size() )
          DUNE_THROW( MathError, "Index out of bounds (" <<  field_ << " not in [ 0, " << result.size() << " [)." );
        result[ 0 ] = result[ field_ ];
        result.resize( 1 );
      }


      void MinusExpression::evaluate ( const Vector &argument, Vector &result ) const
      {
        expression_->evaluate( argument, result );
        const size_t size = result.size();
        for( size_t i = 0; i < size; ++i )
          result[ i ] *= -1.0;
      }


      void NormExpression::evaluate ( const Vector &argument, Vector &result ) const
      {
        expression_->evaluate( argument, result );
        double normsqr = 0.0;
        const size_t size = result.size();
        for( size_t i = 0; i < size; ++i )
          normsqr += result[ i ] * result[ i ];
        result.resize( 1 );
        result[ 0 ] = sqrt( normsqr );
      }


      void SqrtExpression::evaluate ( const Vector &argument, Vector &result ) const
      {
        expression_->evaluate( argument, result );
        if( result.size() != 1 )
          DUNE_THROW( MathError, "Cannot calculate square root of a vector." );
        result[ 0 ] = sqrt( result[ 0 ] );
      }


      void SinExpression::evaluate ( const Vector &argument, Vector &result ) const
      {
        expression_->evaluate( argument, result );
        if( result.size() != 1 )
          DUNE_THROW( MathError, "Cannot calculate the sine of a vector." );
        result[ 0 ] = sin( result[ 0 ] );
      }


      void CosExpression::evaluate ( const Vector &argument, Vector &result ) const
      {
        expression_->evaluate( argument, result );
        if( result.size() != 1 )
          DUNE_THROW( MathError, "Cannot calculate the cosine of a vector." );
        result[ 0 ] = cos( result[ 0 ] );
      }


      void PowerExpression::evaluate ( const Vector &argument, Vector &result ) const
      {
        exprA_->evaluate( argument, result );
        exprB_->evaluate( argument, tmp_ );

        if( (result.size() == 1) && (tmp_.size() == 1) )
          result[ 0 ] = std::pow( result[ 0 ], tmp_[ 0 ] );
        else
          DUNE_THROW( MathError, "Cannot calculate powers of vectors." );
      }


      void SumExpression::evaluate ( const Vector &argument, Vector &result ) const
      {
        exprA_->evaluate( argument, result );
        exprB_->evaluate( argument, tmp_ );

        if( result.size() == tmp_.size() )
        {
          const size_t size = result.size();
          for( size_t i = 0; i < size; ++i )
            result[ i ] += tmp_[ i ];
        }
        else
          DUNE_THROW( MathError, "Cannot sum vectors of different size." );
      }


      void DifferenceExpression::evaluate ( const Vector &argument, Vector &result ) const
      {
        exprA_->evaluate( argument, result );
        exprB_->evaluate( argument, tmp_ );

        if( result.size() == tmp_.size() )
        {
          const size_t size = result.size();
          for( size_t i = 0; i < size; ++i )
            result[ i ] -= tmp_[ i ];
        }
        else
          DUNE_THROW( MathError, "Cannot sum vectors of different size." );
      }


      void ProductExpression::evaluate ( const Vector &argument, Vector &result ) const
      {
        exprA_->evaluate( argument, result );
        exprB_->evaluate( argument, tmp_ );

        if( result.size() == tmp_.size() )
        {
          double product = 0.0;
          const size_t size = result.size();
          for( size_t i = 0; i < size; ++i )
            product += result[ i ] * tmp_[ i ];
          result.resize( 1 );
          result[ 0 ] = product;
        }
        else if( tmp_.size() == 1 )
        {
          const size_t size = result.size();
          for( size_t i = 0; i < size; ++i )
            result[ i ] *= tmp_[ 0 ];
        }
        else if( result.size() == 1 )
        {
          std::swap( result, tmp_ );
          const size_t size = result.size();
          for( size_t i = 0; i < size; ++i )
            result[ i ] *= tmp_[ 0 ];
        }
        else
          DUNE_THROW( MathError, "Cannot multiply non-scalar vectors of different size." );
      }


      void QuotientExpression::evaluate ( const Vector &argument, Vector &result ) const
      {
        exprB_->evaluate( argument, result );
        if( result.size() != 1 )
          DUNE_THROW( MathError, "Cannot divide by a vector." );
        double factor = 1.0 / result[ 0 ];

        exprA_->evaluate( argument, result );
        const size_t size = result.size();
        for( size_t i = 0; i < size; ++i )
          result[ i ] *= factor;
      }

    } // namespace Expr



    // ProjectionBlock
    // ---------------

    ProjectionBlock::ProjectionBlock ( std::istream &in, int dimworld )
      : BasicBlock( in, "Projection" ),
        defaultFunction_( 0 )
    {
      while( getnextline() )
      {
        //std::cout << "Projection line:" << line.str() << std::endl;
        nextToken();

        if( token.type == Token::functionKeyword )
        {
          nextToken();
          parseFunction();
        }
        else if( token.type == Token::defaultKeyword )
        {
          nextToken();
          parseDefault();
        }
        else if( token.type == Token::segmentKeyword )
        {
          nextToken();
          parseSegment();
        }
        else if( token.type != Token::endOfLine )
          DUNE_THROW( DGFException, "Error in " << *this << ": Invalid token (" << token << ")." );
        matchToken( Token::endOfLine, "trailing tokens on line." );
      }
    }


    void ProjectionBlock::parseFunction ()
    {
      if( token.type != Token::string )
        DUNE_THROW( DGFException, "Error in " << *this << ": function name expected." );
      const std::string functionName = token.literal;
      if( functions_.find( functionName ) != functions_.end() )
        DUNE_THROW( DGFException, "Error in " << *this << ": redeclaration of function " << functionName << "." );
      nextToken();

      matchToken( Token::openingParen, "'(' expected." );
      if( token.type != Token::string )
        DUNE_THROW( DGFException, "Error in " << *this << ": variable name expected." );
      const std::string variableName = token.literal;
      nextToken();
      matchToken( Token::closingParen, "')' expected." );

      matchToken( Token::equals, "'=' expected." );
      const Expression *expression = parseExpression( variableName );

      //std::cout << std::endl << "Declaring function: " << functionName << "( " << variableName << " )" << std::endl;
      functions_[ functionName ] = expression;
    }


    const ProjectionBlock::Expression *
    ProjectionBlock::parseBasicExpression ( const std::string &variableName )
    {
      const Expression *expression;

      // parenthesized expression
      if( token.type == Token::openingParen )
      {
        nextToken();
        expression = parseExpression( variableName );
        matchToken( Token::closingParen, "')' expected." );
      }
      // vector constant
      else if( token.type == Token::openingBracket )
      {
        std::vector< const Expression * > expressions;
        nextToken();
        while( token.type != Token::closingBracket )
        {
          expressions.push_back( parseExpression( variableName ) );
          if( (token.type != Token::comma) && (token.type != Token::closingBracket) )
          {
            std::cerr << "Warning: Components of vector expressions should be "
                      << "separated by ','." << std::endl;
            std::cerr << "         This separation will be mandatory in future "
                      << "versions." << std::endl;
          }
          if( token.type == Token::comma )
            nextToken();
        }
        nextToken();
        expression = new Expr::VectorExpression( expressions );
      }
      // norm expression
      else if( token.type == Token::normDelim )
      {
        nextToken();
        expression = new Expr::NormExpression( parseExpression( variableName ) );
        matchToken( Token::normDelim, "'|' expected." );
      }
      // number
      else if( token.type == Token::number )
      {
        expression = new Expr::ConstantExpression( token.value );
        nextToken();
      }
      // pi
      else if( token.type == Token::piKeyword )
      {
        expression = new Expr::ConstantExpression( MathematicalConstants< double >::pi() );
        nextToken();
      }
      else if( token.type == Token::string )
      {
        if( token.literal != variableName )
        {
          FunctionMap::iterator it = functions_.find( token.literal );
          if( it == functions_.end() )
            DUNE_THROW( DGFException, "Error in " << *this << ": function " << token.literal << " not declared." );
          nextToken();
          matchToken( Token::openingParen, "'(' expected." );
          expression = new Expr::FunctionCallExpression( it->second, parseExpression( variableName ) );
          matchToken( Token::closingParen, "')' expected." );
        }
        else
        {
          expression = new Expr::VariableExpression;
          nextToken();
        }
      }
      else
        DUNE_THROW( DGFException, "Error in " << *this << ": " << "basic expression expected." );

      return expression;
    }


    const ProjectionBlock::Expression *
    ProjectionBlock::parsePostfixExpression ( const std::string &variableName )
    {
      const Expression *expression = parseBasicExpression( variableName );
      if( token.type == Token::openingBracket )
      {
        nextToken();
        if( (token.type != Token::number) || (double( int( token.value ) ) != token.value) )
          DUNE_THROW( DGFException, "Error in " << *this << ": integral number expected." );
        expression = new Expr::BracketExpression( expression, int( token.value ) );
        nextToken();
        matchToken( Token::closingBracket, "']' expected." );
      }
      return expression;
    }


    const ProjectionBlock::Expression *
    ProjectionBlock::parseUnaryExpression ( const std::string &variableName )
    {
      const Expression *expression;

      // unary minus
      if( (token.type == Token::additiveOperator) && (token.symbol == '-') )
      {
        nextToken();
        expression = new Expr::MinusExpression( parsePostfixExpression( variableName ) );
      }
      // sqrt
      else if( token.type == Token::sqrtKeyword )
      {
        nextToken();
        expression = new Expr::SqrtExpression( parseUnaryExpression( variableName ) );
      }
      // sin
      else if( token.type == Token::sinKeyword )
      {
        nextToken();
        expression = new Expr::SinExpression( parseUnaryExpression( variableName ) );
      }
      // cos
      else if( token.type == Token::cosKeyword )
      {
        nextToken();
        expression = new Expr::CosExpression( parseUnaryExpression( variableName ) );
      }
      else
        expression = parsePostfixExpression( variableName );

      return expression;
    }


    const ProjectionBlock::Expression *
    ProjectionBlock::parsePowerExpression ( const std::string &variableName )
    {
      const Expression *expression = parseUnaryExpression( variableName );
      while( token.type == Token::powerOperator )
      {
        nextToken();
        expression = new Expr::PowerExpression( expression, parseUnaryExpression( variableName ) );
      }
      return expression;
    }


    const ProjectionBlock::Expression *
    ProjectionBlock::parseMultiplicativeExpression ( const std::string &variableName )
    {
      const Expression *expression = parsePowerExpression( variableName );
      while( token.type == Token::multiplicativeOperator )
      {
        const char symbol = token.symbol;
        nextToken();
        if( symbol == '*' )
          expression = new Expr::ProductExpression( expression, parsePowerExpression( variableName ) );
        else if( symbol == '/' )
          expression = new Expr::QuotientExpression( expression, parsePowerExpression( variableName ) );
        else
          DUNE_THROW( DGFException, "Error in " << *this << ": Internal tokenizer error." );
      }
      return expression;
    }


    const ProjectionBlock::Expression *
    ProjectionBlock::parseExpression ( const std::string &variableName )
    {
      const Expression *expression = parseMultiplicativeExpression( variableName );
      while( token.type == Token::additiveOperator )
      {
        const char symbol = token.symbol;
        nextToken();
        if( symbol == '+' )
          expression = new Expr::SumExpression( expression, parseMultiplicativeExpression( variableName ) );
        else if( symbol == '-' )
          expression = new Expr::DifferenceExpression( expression, parseMultiplicativeExpression( variableName ) );
        else
          DUNE_THROW( DGFException, "Error in " << *this << ": Internal tokenizer error." );
      }
      return expression;
    }


    void ProjectionBlock::parseDefault ()
    {
      if( token.type != Token::string )
        DUNE_THROW( DGFException, "Error in " << *this << ": function name expected." );
      const std::string functionName = token.literal;
      nextToken();

      //std::cout << std::endl << "Default function: " << functionName << std::endl;
      FunctionMap::iterator it = functions_.find( functionName );
      if( it == functions_.end() )
        DUNE_THROW( DGFException, "Error in " << *this << ": function " << functionName << " not declared." );
      defaultFunction_ = it->second;
    }


    void ProjectionBlock::parseSegment ()
    {
      std::vector< unsigned int > faceId;
      while( token.type == Token::number )
      {
        if( double( (unsigned int)token.value ) != token.value )
          DUNE_THROW( DGFException, "Error in " << *this << ": integral number expected." );
        faceId.push_back( (unsigned int)token.value );
        nextToken();
      }

      if( token.type != Token::string )
        DUNE_THROW( DGFException, "Error in " << *this << ": function name expected." );
      const std::string functionName = token.literal;
      nextToken();

      //std::cout << std::endl << "Boundary projection for face";
      //for( size_t int i = 0; i < faceId.size(); ++i )
      //  std::cout << " " << faceId[ i ];
      //std::cout << ": " << functionName << std::endl;
      FunctionMap::iterator it = functions_.find( functionName );
      if( it == functions_.end() )
        DUNE_THROW( DGFException, "Error in " << *this << ": function " << functionName << " not declared." );
      boundaryFunctions_.push_back( std::make_pair( faceId, it->second ) );
    }


    void ProjectionBlock::matchToken ( const Token::Type &type, const std::string &message )
    {
      if( token.type != type )
        DUNE_THROW( DGFException, "Error in " << *this << ": " << message );
      if( type != Token::endOfLine )
        nextToken();
    }


    void ProjectionBlock::nextToken ()
    {
      int c;

      // eat white space
      while( ((c = line.peek()) == ' ') || (c == '\t') || (c == '\r') )
        line.get();

      // parse string literals
      if( ((c >= 'a') && (c <= 'z')) || ((c >= 'A') && (c <= 'Z')) )
      {
        token.type = Token::string;
        token.literal = "";
        while( ((c >= 'a') && (c <= 'z')) || ((c >= 'A') && (c <= 'Z')) )
        {
          token.literal += lowerCase( line.get() );
          c = line.peek();
        }

        if( token.literal == "default" )
          token.type = Token::defaultKeyword;
        else if( token.literal == "function" )
          token.type = Token::functionKeyword;
        else if( token.literal == "segment" )
          token.type = Token::segmentKeyword;
        else if( token.literal == "sqrt" )
          token.type = Token::sqrtKeyword;
        else if( token.literal == "sin" )
          token.type = Token::sinKeyword;
        else if( token.literal == "cos" )
          token.type = Token::cosKeyword;
        else if( token.literal == "pi" )
          token.type = Token::piKeyword;
      }
      // parse numeric constant
      else if( (c >= '0') && (c <= '9') )
      {
        token.type = Token::number;
        token.value = 0;
        while( (c >= '0') && (c <= '9') )
        {
          token.value = 10*token.value + double( c - '0' );
          token.literal += char( line.get() );
          c = line.peek();
        }
        if( c == '.' )
        {
          token.literal += line.get();
          c = line.peek();
          double factor = 0.1;
          while( (c >= '0') && (c <= '9') )
          {
            token.value += factor * double( c - '0' );
            token.literal += line.get();
            factor *= 0.1;
            c = line.peek();
          }
        }
      }
      // parse single character tokens
      else if( c == ',' )
        token.setSymbol( Token::comma, line.get() );
      else if( c == '=' )
        token.setSymbol( Token::equals, line.get() );
      else if( c == '(' )
        token.setSymbol( Token::openingParen, line.get() );
      else if( c == ')' )
        token.setSymbol( Token::closingParen, line.get() );
      else if( c == '[' )
        token.setSymbol( Token::openingBracket, line.get() );
      else if( c == ']' )
        token.setSymbol( Token::closingBracket, line.get() );
      else if( c == '|' )
        token.setSymbol( Token::normDelim, line.get() );
      else if( (c == '+') || (c == '-') )
        token.setSymbol( Token::additiveOperator, line.get() );
      else if( c == '*' )
      {
        c = line.get();
        if( (line.peek() == '*') )
        {
          token.type = Token::powerOperator;
          line.get();
        }
        else
          token.setSymbol( Token::multiplicativeOperator, c );
      }
      else if( c == '/' )
        token.setSymbol( Token::multiplicativeOperator, line.get() );
      // parse end of line
      else if( c == std::stringstream::traits_type::eof() )
        token.type = Token::endOfLine;
      else
        DUNE_THROW( DGFException, "Invalid character parsed: code=0x" << std::hex << c << "." );

      //std::cout << " " << token << std::flush;
    }



    std::ostream &operator<< ( std::ostream &out, const ProjectionBlock::Token &token )
    {
      typedef ProjectionBlock::Token Token;
      switch( token.type )
      {
      case Token::string :
        return out << "string [" << token.literal << "]";
      case Token::number :
        return out << "number [" << token.value << "]";
      case Token::defaultKeyword :
        return out << "default";
      case Token::functionKeyword :
        return out << "function";
      case Token::segmentKeyword :
        return out << "segment";
      case Token::sqrtKeyword :
        return out << "sqrt";
      case Token::sinKeyword :
        return out << "sin";
      case Token::cosKeyword :
        return out << "cos";
      case Token::piKeyword :
        return out << "pi";
      case Token::equals :
        return out << "'='";
      case Token::openingParen :
        return out << "'('";
      case Token::closingParen :
        return out << "')'";
      case Token::openingBracket :
        return out << "'['";
      case Token::closingBracket :
        return out << "']'";
      case Token::normDelim :
        return out << "'|'";
      case Token::additiveOperator :
        return out << "addop [" << token.symbol << "]";
      case Token::multiplicativeOperator :
        return out << "mulop [" << token.symbol << "]";
      case Token::powerOperator :
        return out << "powerop" << std::endl;
      case Token::endOfLine :
        return out << "eol";
      default :
        return out << "invalid [" << token.type << "]";
      }
    }

  } // namespace dgf

} // namespace Dune


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/blocks/projection.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_DGF_PROJECTIONBLOCK_HH
#define DUNE_DGF_PROJECTIONBLOCK_HH

#include <map>

#include <dune/grid/common/boundaryprojection.hh>
#include <dune/grid/io/file/dgfparser/blocks/basic.hh>

namespace Dune
{

  namespace dgf
  {

    // ProjectionBlock
    // ---------------

    class ProjectionBlock
      : public BasicBlock
    {
      struct Token
      {
        friend std::ostream &operator<< ( std::ostream &, const Token & );

        enum Type
        {
          string, number,
          defaultKeyword, functionKeyword, segmentKeyword,
          sqrtKeyword, sinKeyword, cosKeyword, piKeyword,
          comma,
          equals,
          openingParen, closingParen, openingBracket, closingBracket, normDelim,
          additiveOperator, multiplicativeOperator, powerOperator,
          endOfLine
        };

        Type type;
        char symbol;
        std::string literal;
        double value;

        void setSymbol ( const Type &t, char c )
        {
          type = t;
          symbol = c;
        }
      };

      friend std::ostream &operator<< ( std::ostream &, const Token & );

    public:
      struct Expression;

    private:
      template< int dimworld >
      class BoundaryProjection;

    public:
      ProjectionBlock ( std::istream &in, int dimworld );

      template< int dimworld >
      const DuneBoundaryProjection< dimworld > *defaultProjection () const
      {
        if( defaultFunction_ != 0 )
          return new BoundaryProjection< dimworld >( defaultFunction_ );
        else
          return 0;
      }

      size_t numBoundaryProjections () const
      {
        return boundaryFunctions_.size();
      }

      const std::vector< unsigned int > &boundaryFace ( const size_t i ) const
      {
        assert( i < numBoundaryProjections() );
        return boundaryFunctions_[ i ].first;
      }

      template< int dimworld >
      const DuneBoundaryProjection< dimworld > *boundaryProjection ( const size_t i ) const
      {
        assert( i < numBoundaryProjections() );
        return new BoundaryProjection< dimworld >( boundaryFunctions_[ i ].second );
      }

      const Expression *function ( const std::string &name ) const
      {
        const FunctionMap::const_iterator it = functions_.find( name );
        return (it != functions_.end() ? it->second : 0);
      }

    private:
      void parseFunction ();
      const Expression *parseBasicExpression ( const std::string &variableName );
      const Expression *parsePostfixExpression ( const std::string &variableName );
      const Expression *parseUnaryExpression ( const std::string &variableName );
      const Expression *parsePowerExpression ( const std::string &variableName );
      const Expression *parseMultiplicativeExpression ( const std::string &variableName );
      const Expression *parseExpression ( const std::string &variableName );
      void parseDefault ();
      void parseSegment ();

      void matchToken ( const Token::Type &type, const std::string &message );
      void nextToken ();

      static char lowerCase ( char c )
      {
        return ((c >= 'A') && (c <= 'Z') ? c + ('a' - 'A') : c);
      }

    protected:
      typedef std::map< std::string, const Expression * > FunctionMap;
      typedef std::pair< std::vector< unsigned int >, const Expression * > BoundaryFunction;

      using BasicBlock::line;

      Token token;
      FunctionMap functions_;
      const Expression *defaultFunction_;
      std::vector< BoundaryFunction > boundaryFunctions_;
    };


    std::ostream &operator<< ( std::ostream &out, const ProjectionBlock::Token &token );


    struct ProjectionBlock::Expression
    {
      typedef std::vector< double > Vector;

      virtual ~Expression ()
      {}

      virtual void evaluate ( const Vector &argument, Vector &result ) const = 0;
    };


    template< int dimworld >
    class ProjectionBlock::BoundaryProjection
      : public DuneBoundaryProjection< dimworld >
    {
      typedef DuneBoundaryProjection< dimworld > Base;

    public:
      typedef typename Base::CoordinateType CoordinateType;

      BoundaryProjection ( const Expression *expression )
        : expression_( expression )
      {}

      virtual CoordinateType operator() ( const CoordinateType &global ) const
      {
        std::vector< double > x( dimworld );
        for( int i = 0; i < dimworld; ++i )
          x[ i ] = global[ i ];
        std::vector< double > y;
        expression_->evaluate( x, y );
        CoordinateType result;
        for( int i = 0; i < dimworld; ++i )
          result[ i ] = y[ i ];
        return result;
      }

    private:
      const Expression *expression_;
    };

  }

}

#endif // #ifndef DUNE_DGF_PROJECTIONBLOCK_HH


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/blocks/simplex.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <config.h>

#include <dune/grid/io/file/dgfparser/blocks/simplex.hh>

namespace Dune
{

  namespace dgf
  {

    // SimplexBlock
    // ------------

    SimplexBlock :: SimplexBlock
      ( std :: istream &in, int pnofvtx, int pvtxoffset, int &pdimgrid )
      : BasicBlock( in, "Simplex" ),
        nofvtx( pnofvtx ),
        vtxoffset( pvtxoffset ),
        dimgrid( pdimgrid ),
        goodline( true ),
        nofparams( 0 )
    {
      if( !isactive() )
        return;

      if( findtoken( "parameters" ) )
      {
        int x = 0;
        if( getnextentry( x ) )
        {
          if( x > 0 )
            nofparams = x;
        }
        if( x <= 0 )
        {
          DUNE_THROW( DGFException,
                      "Error in " << *this << ": "
                                  << "Key 'parameters' found with no or non-positive value." );
        }
      }

      if( dimgrid < 0 )
        dimgrid = getDimGrid();
      pdimgrid = dimgrid;
    }


    int SimplexBlock :: getDimGrid ()
    {
      reset();
      while( getnextline() )
      {
        int count = 0;
        double x;
        while( getnextentry( x ) )
          ++count;
        if( count > nofparams )
          return (count - nofparams) - 1;
      }
      return 0;
    }


    int SimplexBlock
    :: get ( std :: vector< std :: vector< unsigned int > > &simplices,
             std :: vector< std :: vector< double > > &params,
             int &nofp)
    {
      nofp = nofparams;
      reset();

      std :: vector< unsigned int > simplex( dimgrid+1 );
      std :: vector< double > param( nofparams );
      int nofsimpl = 0;
      for( ; next( simplex, param ); ++nofsimpl )
      {
        simplices.push_back( simplex );
        /*
           for( size_t j = 0; j < simplex.size(); ++j )
           simplices[ nofsimpl ][ j ] = simplex[ j ];
         */
        if( nofparams > 0 )
          params.push_back( param );
      }
      return nofsimpl;
    }


    bool SimplexBlock :: next ( std :: vector< unsigned int > &simplex,
                                std :: vector< double > &param )
    {
      assert( ok() );
      if( !getnextline() )
        return (goodline = false);

      for( std :: size_t n = 0; n < simplex.size(); ++n )
      {
        int idx;
        if( !getnextentry( idx ) )
        {
          if( n > 0 )
          {
            DUNE_THROW ( DGFException, "Error in " << *this << ": "
                                                   << "Wrong number of vertex indices "
                                                   << "(got " << idx
                                                   << ", expected " << simplex.size() << ")" );
          }
          else
            return next( simplex, param );
        }
        if( (vtxoffset > idx) || (idx >= int(nofvtx + vtxoffset)) )
        {
          DUNE_THROW( DGFException,
                      "Error in " << *this << ": "
                                  << "Invalid vertex index "
                                  << "(" << idx << " not in ["
                                  << vtxoffset << ", " << (nofvtx + vtxoffset) << "[)" );
        }
        simplex[ n ] = idx - vtxoffset;
      }

      std :: size_t np = 0;
      double x;
      for( ; getnextentry( x ); ++np )
      {
        if( np < param.size() )
          param[ np ] = x;
      }

      if( np != param.size() )
      {
        DUNE_THROW ( DGFException, "Error in " << *this << ": "
                                               << "Wrong number of simplex parameters "
                                               << "(got " << np
                                               << ", expected " << param.size() << ")" );
      }
      return (goodline = true);
    }


    int SimplexBlock
    :: cube2simplex ( std :: vector< std :: vector< double > > &vtx,
                      std :: vector< std :: vector< unsigned int > > &elements,
                      std :: vector< std :: vector< double > > &params )
    {
      static int offset3[6][4][3] = {{{0,0,0},{1,1,1},{1,0,0},{1,1,0}},
                                     {{0,0,0},{1,1,1},{1,0,1},{1,0,0}},
                                     {{0,0,0},{1,1,1},{0,0,1},{1,0,1}},
                                     {{0,0,0},{1,1,1},{1,1,0},{0,1,0}},
                                     {{0,0,0},{1,1,1},{0,1,0},{0,1,1}},
                                     {{0,0,0},{1,1,1},{0,1,1},{0,0,1}} };
      static int offset2[2][3][2] = {{{0,0},{1,0},{0,1}},
                                     {{1,1},{0,1},{1,0}}};
      if (elements.empty())
        return 0;

      const int dimworld = vtx[ 0 ].size();

      int dimgrid = 0;
      for( size_t n = elements[ 0 ].size(); n > 1; ++dimgrid, n /= 2 ) ;
      if( size_t( 1 << dimgrid ) != elements[ 0 ].size() )
        DUNE_THROW( DGFException, "cube2simplex: all elements must be cubes." );

      dverb << "generating simplices...";
      dverb.flush();

      if( dimgrid == 1 )
        return elements.size();

      std::vector< std::vector< unsigned int > > cubes;
      std::vector< std::vector< double > > cubeparams;
      elements.swap( cubes );
      params.swap( cubeparams );

      if( dimgrid == 3 )
      {
        elements.resize( 6*cubes.size() );
        if( cubeparams.size() > 0 )
          params.resize( 6*cubes.size() );
        for( size_t countsimpl = 0; countsimpl < elements.size(); ++countsimpl )
          elements[ countsimpl ].resize( 4 );
        for( size_t c = 0; c < cubes.size(); ++c )
        {
          for( int tetra = 0; tetra < 6; ++tetra )
          {
            for( int v = 0; v < 4; ++v )
            {
              elements[ c*6+tetra ][ v ]
                = cubes[ c ][ offset3[ tetra ][ v ][ 0 ] +2*offset3[ tetra ][ v ][ 1 ] +4*offset3[ tetra ][ v ][ 2 ] ];
            }
            if( cubeparams.size() > 0 )
              params[ c*6+tetra ] = cubeparams[ c ];
          }
        }
      }
      else if( dimgrid == 2 )
      {
        elements.resize( 2*cubes.size() );
        if( cubeparams.size() > 0 )
          params.resize( 2*cubes.size() );
        for( size_t countsimpl = 0; countsimpl < elements.size(); ++countsimpl )
          elements[ countsimpl ].resize( 3 );
        for( size_t c = 0; c < cubes.size(); ++c )
        {
          int diag = 0;
          double mind = 0;
          for( int d = 0; d < 2; ++d )
          {
            // let's cut the longer diagonal
            double diaglen = 0;
            for( int i = 0; i < dimworld; ++i )
            {
              const double dist = vtx[ cubes[ c ][ d ] ][ i ] - vtx[ cubes[ c ][ 3-d ] ][ i ];
              diaglen += dist*dist;
            }
            if( diaglen < mind )
            {
              mind = diaglen;
              diag = d;
            }
          }
          if( diag == 0 )
          {
            int tmp0 = cubes[ c ][ 0 ];
            cubes[ c ][ 0 ] = cubes[ c ][ 1 ];
            cubes[ c ][ 1 ] = cubes[ c ][ 3 ];
            cubes[ c ][ 3 ] = cubes[ c ][ 2 ];
            cubes[ c ][ 2 ] = tmp0;
          }

          for( int triangle = 0; triangle < 2; ++triangle )
          {
            for( int v = 0; v < 3; ++v )
            {
              elements[ c*2+triangle ][ v ]
                = cubes[ c ][ offset2[ triangle ][ v ][ 0 ] + 2*offset2[ triangle ][ v ][ 1 ] ];
            }
            if( cubeparams.size() > 0 )
              params[ c*2+triangle ] = cubeparams[ c ];
          }
        }
      }
      return elements.size();
    }

  } // end namespace dgf

} // end namespace Dune


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/blocks/simplex.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_DGF_SIMPLEXBLOCK_HH
#define DUNE_DGF_SIMPLEXBLOCK_HH

#include <iostream>
#include <vector>

#include <dune/grid/io/file/dgfparser/blocks/basic.hh>

namespace Dune
{

  namespace dgf
  {
    // SimplexBlock
    // ------------

    class SimplexBlock
      : public BasicBlock
    {
      unsigned int nofvtx;
      int vtxoffset;
      int dimgrid;
      bool goodline;                 // active line describes a vertex
      int nofparams;                 // nof parameters

    public:
      SimplexBlock ( std :: istream &in, int pnofvtx, int pvtxoffset, int &pdimgrid );

      int get ( std :: vector< std :: vector< unsigned int > > &simplex,
                std :: vector< std :: vector< double > > &params,
                int &nofp );

      // cubes -> simplex
      static int
      cube2simplex ( std :: vector< std :: vector< double > > &vtx,
                     std :: vector< std :: vector< unsigned int > > &elements,
                     std :: vector< std :: vector< double > > &params );

      // some information
      bool ok ()
      {
        return goodline;
      }

      int nofsimplex ()
      {
        return noflines();
      }

    private:
      // get the dimension of the grid
      int getDimGrid ();
      // get next simplex
      bool next ( std :: vector< unsigned int > &simplex,
                  std :: vector< double > &param );
    };

  } // end namespace dgf

} // end namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/blocks/simplexgeneration.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <config.h>

#include <dune/grid/io/file/dgfparser/blocks/simplexgeneration.hh>

namespace Dune
{

  namespace dgf
  {

    // SimplexGenerationBlock
    // ----------------------

    SimplexGenerationBlock :: SimplexGenerationBlock ( std :: istream &in )
      : BasicBlock(in,"Simplexgenerator"),
        area_(-1),
        angle_(-1),
        display_(false),
        haspath_(false),
        filetype_(),
        parameter_(),
        dumpfilename_(),
        hasfile_(false),
        dimension_(-1)
    {
      double x;
      bool b;
      int i;
      std::string p;
      if (findtoken("max-area"))
        if (getnextentry(x))
          area_=x;
      if (findtoken("min-angle"))
        if (getnextentry(x))
          angle_=x;
      if (findtoken("display"))
        if (getnextentry(b))
          display_=b;
      if (findtoken("path"))
        if (getnextentry(p)) {
          path_=p;
          haspath_=true;
        }
      if (findtoken("file")) {
        if (getnextentry(p)) {
          filename_=p;
          hasfile_=true;
        }
        if (getnextentry(p)) {
          filetype_=p;
        }
        if (findtoken("dimension"))
          if (getnextentry(i)) {
            dimension_=i;
          }
        gettokenparam("parameter",parameter_);
      }
      if (findtoken("dumpfilename"))
        if (getnextentry(p)) {
          dumpfilename_=p;
        }
    }

  } // end namespace dgf

} // end namespace Dune


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/blocks/simplexgeneration.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_DGF_SIMPLEXGENERATIONBLOCK_HH
#define DUNE_DGF_SIMPLEXGENERATIONBLOCK_HH

#include <iostream>

#include <dune/grid/io/file/dgfparser/blocks/basic.hh>

namespace Dune
{

  namespace dgf
  {

    class SimplexGenerationBlock
      : public BasicBlock
    {
      double area_;
      double angle_;
      bool display_;
      std::string path_;
      bool haspath_;
      std::string filename_;
      std::string filetype_;
      std::string parameter_;
      std::string dumpfilename_;
      bool hasfile_;
      int dimension_;

    public:
      SimplexGenerationBlock ( std :: istream &in );

      double maxArea ()
      {
        return area_;
      }

      double minAngle ()
      {
        return angle_;
      }

      bool display ()
      {
        return display_;
      }

      bool haspath ()
      {
        return haspath_;
      }

      std :: string path ()
      {
        return path_;
      }

      bool hasfile ()
      {
        return hasfile_;
      }

      std :: string filename ()
      {
        return filename_;
      }

      std :: string filetype ()
      {
        return filetype_;
      }

      int dimension ()
      {
        return dimension_;
      }

      std :: string parameter ()
      {
        return parameter_;
      }

      const std::string dumpFileName ( ) const
      {
        return dumpfilename_;
      }
    };

  } // end namespace dgf

} // end namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/blocks/vertex.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <config.h>

#include <dune/grid/io/file/dgfparser/blocks/vertex.hh>

namespace Dune
{

  namespace dgf
  {

    // VertexBlock
    // -----------

    VertexBlock :: VertexBlock ( std :: istream &in, int &pdimworld )
      : BasicBlock( in, "Vertex" ),
        dimvertex( -1 ),
        dimworld( pdimworld ),
        goodline( true ),
        vtxoffset( 0 ),
        nofParam( 0 )
    {
      if (!isactive())
        return;

      if( findtoken( "firstindex" ) )
      {
        int x;
        if( getnextentry( x ) )
          vtxoffset=x;
      }

      if( findtoken( "parameters" ) )
      {
        int x;
        if( getnextentry( x ) )
          nofParam=x;
      }

      dimvertex = getDimWorld();
      if( pdimworld < 0 )
        pdimworld = dimvertex;
      dimworld = pdimworld;

      if( dimworld < dimvertex )
      {
        DUNE_THROW( DGFException,
                    "Error in " << *this << ": "
                                << "Vertex dimension greater than world dimension." );
      }
      if( dimworld > dimvertex )
      {
        dwarn << id() << " block: Embedding "
              << dimvertex << "-dimensional vertices into "
              << dimworld << "-dimensional space." << std::endl;
      }
    }


    int VertexBlock :: get ( std :: vector< std :: vector< double > > &points,
                             std :: vector< std :: vector< double > > &params,
                             int &nofp )
    {
      nofp = nofParam;
      reset();

      std::vector< double > point( dimworld );
      std::vector< double > param( nofParam );
      while( next( point, param ) )
      {
        points.push_back( point );
        if( nofParam > 0 )
          params.push_back( param );
      }
      return points.size();
    }


    int VertexBlock :: getDimWorld ()
    {
      if( findtoken( "dimension" ) )
      {
        int dimworld;
        if( !getnextentry( dimworld ) || (dimworld <= 0) )
        {
          DUNE_THROW( DGFException,
                      "Error in " << *this << ": "
                                  << "Invalid value given for 'dimension'." );
        }
        return dimworld;
      }

      reset();
      while( getnextline() )
      {
        int dimworld = -nofParam;
        double x;
        while( getnextentry( x ) )
          ++dimworld;
        if( dimworld > 0 )
          return dimworld;
      }

      DUNE_THROW( DGFException,
                  "Error in " << *this << ": "
                              << "Unable to determine dimension of vertices." );
    }


    bool VertexBlock :: next ( std :: vector< double > &point,
                               std :: vector< double > &param )
    {
      assert( ok() );
      if( !getnextline() )
        return (goodline = false);

      int n = 0;
      double x;
      for( ; getnextentry( x ); ++n )
      {
        if( n < dimvertex )
          point[ n ] = x;
        else if( n-dimvertex < nofParam )
          param[ n-dimvertex ] = x;
      }

      if( n == 0 )
        return next( point, param );
      else if( n != dimvertex + nofParam )
      {
        DUNE_THROW ( DGFException, "Error in " << *this << ": "
                                               << "Wrong number of coordinates and parameters "
                                               << "(got " << n
                                               << ", expected " << (dimvertex + nofParam) << ")" );
      }

      for( int i = dimvertex; i < dimworld; ++i )
        point[ i ] = double( 0 );
      return (goodline = true);
    }

  } // end namespace dgf

} // end namespace Dune


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/blocks/vertex.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_DGF_VERTEXBLOCK_HH
#define DUNE_DGF_VERTEXBLOCK_HH

#include <iostream>
#include <vector>

#include <dune/grid/io/file/dgfparser/blocks/basic.hh>

namespace Dune
{

  namespace dgf
  {

    class VertexBlock
      : public BasicBlock
    {
      int dimvertex;         // the dimension of the vertices (determined from DGF file)
      int dimworld;          // the dimension of the world (either dimvertex or given by user)
      bool goodline;         // active line describes a vertex
      int vtxoffset;
      int nofParam;

    public:
      // initialize vertex block
      VertexBlock ( std :: istream &in, int &pdimworld );

      int get ( std :: vector< std :: vector< double > > &vtx,
                std :: vector< std :: vector< double > > &param,
                int &nofp );

      // some information
      bool ok () const
      {
        return goodline;
      }

      int offset () const
      {
        return vtxoffset;
      }

    private:
      // get dimworld
      int getDimWorld ();

      // get next vertex
      bool next ( std :: vector< double > &point, std :: vector< double > &param );
    };

  } // end namespace dgf

} // end namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/dgfalu.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
/**\cond */
namespace Dune
{

  namespace dgf
  {

    struct ALU2dGridParameterBlock
      : public GridParameterBlock
    {
      ALU2dGridParameterBlock( std::istream &in, const bool verbose )
        : GridParameterBlock( in ),
          tolerance_( 1e-8 )
      {
        if( findtoken( "tolerance" ) )
        {
          double x;
          if( getnextentry(x) )
            tolerance_ = x;
          else
          {
            if( verbose )
            {
              dwarn << "GridParameterBlock: found keyword `tolerance' but no value, "
                    << "defaulting to `" <<  tolerance_ <<"'!" << std::endl;
            }
          }
          if( tolerance_ <= 0 )
            DUNE_THROW( DGFException, "Nonpositive tolerance specified!" );
        }
        else
        {
          if( verbose )
          {
            dwarn << "GridParameterBlock: Parameter 'tolerance' not specified, "
                  << "defaulting to `" <<  tolerance_ <<"'!" << std::endl;
          }
        }
      }

      double tolerance () const { return tolerance_; }

    protected:
      double tolerance_;
    };

  }

  template < class G >
  inline bool DGFBaseFactory< G > ::
  generateALUGrid( const ALUGridElementType eltype,
                   std::istream &file, MPICommunicatorType communicator,
                   const std::string &filename )
  {
    typedef G DGFGridType ;

    const int dimworld = DGFGridType :: dimensionworld ;
    dgf_.element = ( eltype == simplex) ?
                   DuneGridFormatParser::Simplex :
                   DuneGridFormatParser::Cube ;
    dgf_.dimgrid = dimworld;
    dgf_.dimw = dimworld;

    const bool isDGF = dgf_.isDuneGridFormat( file );
    file.seekg( 0 );
    if( !isDGF )
      return false;

    int rank = 0;
#if ALU3DGRID_PARALLEL
    MPI_Comm_rank( communicator, &rank );
#endif

    dgf::GridParameterBlock parameter( file );

    typedef FieldVector< typename DGFGridType :: ctype, dimworld > CoordinateType ;

    if( rank == 0 )
    {
      if( !dgf_.readDuneGrid( file, dimworld, dimworld ) )
        DUNE_THROW( InvalidStateException, "DGF file not recognized on second call." );

      if( eltype == simplex )
      {
        dgf_.setOrientation( 2, 3 );
      }

      for( int n = 0; n < dgf_.nofvtx; ++n )
      {
        CoordinateType pos;
        for( int i = 0; i < dimworld; ++i )
          pos[ i ] = dgf_.vtx[ n ][ i ];
        factory_.insertVertex( pos );
      }

      GeometryType elementType( (eltype == simplex) ?
                                GeometryType::simplex :
                                GeometryType::cube, dimworld );

      const int nFaces = (eltype == simplex) ? dimworld+1 : 2*dimworld;
      for( int n = 0; n < dgf_.nofelements; ++n )
      {
        factory_.insertElement( elementType, dgf_.elements[ n ] );
        for( int face = 0; face <nFaces; ++face )
        {
          typedef DuneGridFormatParser::facemap_t::key_type Key;
          typedef DuneGridFormatParser::facemap_t::iterator Iterator;

          const Key key = ElementFaceUtil::generateFace( dimworld, dgf_.elements[ n ], face );
          const Iterator it = dgf_.facemap.find( key );
          if( it != dgf_.facemap.end() )
            factory_.insertBoundary( n, face, it->second.first );
        }
      }

      dgf::ProjectionBlock projectionBlock( file, dimworld );
      const DuneBoundaryProjection< dimworld > *projection
        = projectionBlock.defaultProjection< dimworld >();

      if( projection != 0 )
        factory_.insertBoundaryProjection( *projection );

      const size_t numBoundaryProjections = projectionBlock.numBoundaryProjections();
      for( size_t i = 0; i < numBoundaryProjections; ++i )
      {
        GeometryType type( (eltype == simplex) ?
                           GeometryType::simplex :
                           GeometryType::cube,
                           dimworld-1);

        const std::vector< unsigned int > &vertices = projectionBlock.boundaryFace( i );
        const DuneBoundaryProjection< dimworld > *projection
          = projectionBlock.boundaryProjection< dimworld >( i );
        factory_.insertBoundaryProjection( type, vertices, projection );
      }
    }

    typedef dgf::PeriodicFaceTransformationBlock::AffineTransformation Transformation;
    dgf::PeriodicFaceTransformationBlock trafoBlock( file, dimworld );
    const int size = trafoBlock.numTransformations();
    for( int k = 0; k < size; ++k )
    {
      const Transformation &trafo = trafoBlock.transformation( k );

      typename GridFactory::WorldMatrix matrix;
      for( int i = 0; i < dimworld; ++i )
        for( int j = 0; j < dimworld; ++j )
          matrix[ i ][ j ] = trafo.matrix( i, j );

      typename GridFactory::WorldVector shift;
      for( int i = 0; i < dimworld; ++i )
        shift[ i ] = trafo.shift[ i ];

      factory_.insertFaceTransformation( matrix, shift );
    }

    if ( ! parameter.dumpFileName().empty() )
      grid_ = factory_.createGrid( dgf_.facemap.empty(), false, parameter.dumpFileName() );
    else
      grid_ = factory_.createGrid( dgf_.facemap.empty(), true, filename );
    return true;
  }

  template <ALUGridElementType eltype, ALUGridRefinementType refinementtype, class Comm>
  inline bool DGFGridFactory< ALUGrid< 3, 3, eltype, refinementtype, Comm > >
  ::generate( std::istream &file, MPICommunicatorType communicator, const std::string &filename )
  {
    return BaseType :: generateALUGrid( eltype, file, communicator, filename );
  }


  // ALUGrid 2d version
  //-------------------

  template < class G >
  inline bool DGFBaseFactory< G > ::
  generateALU2dGrid( const ALUGridElementType eltype,
                     std::istream &file,
                     MPICommunicatorType communicator,
                     const std::string &filename )
  {
    const int dimgrid = 2;
    const int dimworld = G :: dimensionworld ;
    dgf_.element = (eltype == simplex) ?
                   DuneGridFormatParser::Simplex : DuneGridFormatParser::Cube ;
    dgf_.dimgrid = dimgrid;
    dgf_.dimw = dimworld;

    const bool isDGF = dgf_.isDuneGridFormat( file );
    file.seekg( 0 );
    if( !isDGF )
      return false;

    int rank = 0;
#if HAVE_MPI
    MPI_Comm_rank( communicator, &rank );
#endif

    // set verbosity of factory only for rank = 0
    factory_.setVerbosity( (rank == 0) );

    // only print warnings of ALU2dGridParameterBlock on rank = 0
    dgf::ALU2dGridParameterBlock parameter( file, (rank == 0) );

#if ALU2DGRID_PARALLEL
    // for a parallel ALUGrid implementation do the following only on rank 0
    if( rank == 0 )
#endif
    {
      factory_.setTolerance( parameter.tolerance() );

      if( !dgf_.readDuneGrid( file, dimgrid, dimworld ) )
        DUNE_THROW( InvalidStateException, "DGF file not recognized on second call." );

      for( int n = 0; n < dgf_.nofvtx; ++n )
      {
        FieldVector< double, dimworld > pos;
        for( int i = 0; i < dimworld; ++i )
          pos[ i ] = dgf_.vtx[ n ][ i ];
        factory_.insertVertex( pos );
      }

      GeometryType elementType( (eltype == simplex) ?
                                GeometryType::simplex :
                                GeometryType::cube, dimgrid );

      const int nFaces = (eltype == simplex) ? dimgrid+1 : 2*dimgrid;
      for( int n = 0; n < dgf_.nofelements; ++n )
      {
        factory_.insertElement( elementType, dgf_.elements[ n ] );
        for( int face = 0; face <nFaces; ++face )
        {
          typedef typename DuneGridFormatParser::facemap_t::key_type Key;
          typedef typename DuneGridFormatParser::facemap_t::iterator Iterator;

          const Key key = ElementFaceUtil::generateFace( dimgrid, dgf_.elements[ n ], face );
          const Iterator it = dgf_.facemap.find( key );
          if( it != dgf_.facemap.end() )
            factory_.insertBoundary( n, face, it->second.first );
        }
      }

      dgf::ProjectionBlock projectionBlock( file, dimworld );
      const DuneBoundaryProjection< dimworld > *projection
        = projectionBlock.defaultProjection< dimworld >();
      if( projection != 0 )
        factory_.insertBoundaryProjection( *projection );
      const size_t numBoundaryProjections = projectionBlock.numBoundaryProjections();
      for( size_t i = 0; i < numBoundaryProjections; ++i )
      {
        GeometryType type( (eltype == simplex) ?
                           GeometryType::simplex :
                           GeometryType::cube, dimgrid-1 );
        const std::vector< unsigned int > &vertices = projectionBlock.boundaryFace( i );
        const DuneBoundaryProjection< dimworld > *projection
          = projectionBlock.boundaryProjection< dimworld >( i );
        factory_.insertBoundaryProjection( type, vertices, projection );
      }
    }

    typedef dgf::PeriodicFaceTransformationBlock::AffineTransformation Transformation;
    dgf::PeriodicFaceTransformationBlock trafoBlock( file, dimworld );
    const int size = trafoBlock.numTransformations();
    for( int k = 0; k < size; ++k )
    {
      const Transformation &trafo = trafoBlock.transformation( k );

      typename GridFactory::WorldMatrix matrix;
      for( int i = 0; i < dimworld; ++i )
        for( int j = 0; j < dimworld; ++j )
          matrix[ i ][ j ] = trafo.matrix( i, j );

      typename GridFactory::WorldVector shift;
      for( int i = 0; i < dimworld; ++i )
        shift[ i ] = trafo.shift[ i ];

      factory_.insertFaceTransformation( matrix, shift );
    }

    if ( ! parameter.dumpFileName().empty() && (rank == 0) )
      grid_ = factory_.createGrid( dgf_.facemap.empty(), false, parameter.dumpFileName() );
    else
      grid_ = factory_.createGrid( dgf_.facemap.empty(), true, filename );
    return true;
  }

  template <int dimw, ALUGridElementType eltype,
      ALUGridRefinementType refinementtype, class Comm >
  inline bool DGFGridFactory< ALUGrid< 2, dimw, eltype, refinementtype, Comm > >
  ::generate( std::istream &file, MPICommunicatorType communicator, const std::string &filename )
  {
    return BaseType :: generateALU2dGrid( eltype, file, communicator, filename );
  }

} // end namespace Dune
  /** \endcond */


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/dgfalu.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_DGFPARSERALU_HH
#define DUNE_DGFPARSERALU_HH

// only include if ALUGrid is used
#if HAVE_ALUGRID

#include <dune/grid/alugrid.hh>
#include <dune/grid/io/file/dgfparser/dgfparser.hh>
#include <dune/grid/io/file/dgfparser/parser.hh>
#include <dune/grid/io/file/dgfparser/blocks/projection.hh>

#include <dune/grid/common/intersection.hh>

namespace Dune
{

  // External Forward Declarations
  // -----------------------------

  template< class GridImp, class IntersectionImp >
  class Intersection;



  // DGFGridInfo (specialization for ALUGrid)
  // ----------------------------------------

  /** \cond */
  template<int dimg, int dimw, ALUGridElementType eltype, ALUGridRefinementType refinementtype, class Comm >
  struct DGFGridInfo< Dune::ALUGrid< dimg, dimw, eltype, refinementtype, Comm > >
  {
    static int refineStepsForHalf () { return ( refinementtype == conforming ) ? dimg : 1; }
    static double refineWeight () { return ( refinementtype == conforming ) ? 0.5 : 1.0/(std::pow( 2.0, double(dimg))); }
  };
  /** \endcond */

  // DGFGridFactory for AluGrid
  // --------------------------

  // template< int dim, int dimworld > // for a first version
  template < class G >
  struct DGFBaseFactory
  {
    typedef G Grid;
    const static int dimension = Grid::dimension;
    typedef MPIHelper::MPICommunicator MPICommunicatorType;
    typedef typename Grid::template Codim<0>::Entity Element;
    typedef typename Grid::template Codim<dimension>::Entity Vertex;
    typedef Dune::GridFactory<Grid> GridFactory;

    DGFBaseFactory ()
      : factory_( ),
        dgf_( 0, 1 )
    {}

    explicit DGFBaseFactory ( MPICommunicatorType comm )
      : factory_(),
        dgf_( rank(comm), size(comm) )
    {}

    Grid *grid () const
    {
      return grid_;
    }

    template< class Intersection >
    bool wasInserted ( const Intersection &intersection ) const
    {
      return factory_.wasInserted( intersection );
    }

    template< class GG, class II >
    int boundaryId ( const Intersection< GG, II > & intersection ) const
    {
      typedef Dune::Intersection< GG, II > Intersection;
      typename Intersection::EntityPointer inside = intersection.inside();
      const typename Intersection::Entity & entity = *inside;
      const int face = intersection.indexInInside();

      const ReferenceElement< double, dimension > & refElem =
        ReferenceElements< double, dimension >::general( entity.type() );
      int corners = refElem.size( face, 1, dimension );
      std :: vector< unsigned int > bound( corners );
      for( int i=0; i < corners; ++i )
      {
        const int k =  refElem.subEntity( face, 1, i, dimension );
        bound[ i ] = factory_.insertionIndex( *entity.template subEntity< dimension >( k ) );
      }

      DuneGridFormatParser::facemap_t::key_type key( bound, false );
      const DuneGridFormatParser::facemap_t::const_iterator pos = dgf_.facemap.find( key );
      if( pos != dgf_.facemap.end() )
        return dgf_.facemap.find( key )->second.first;
      else
        return (intersection.boundary() ? 1 : 0);
    }

    template< class GG, class II >
    const typename DGFBoundaryParameter::type &
    boundaryParameter ( const Intersection< GG, II > & intersection ) const
    {
      typedef Dune::Intersection< GG, II > Intersection;
      typename Intersection::EntityPointer inside = intersection.inside();
      const typename Intersection::Entity & entity = *inside;
      const int face = intersection.indexInInside();

      const ReferenceElement< double, dimension > & refElem =
        ReferenceElements< double, dimension >::general( entity.type() );
      int corners = refElem.size( face, 1, dimension );
      std :: vector< unsigned int > bound( corners );
      for( int i=0; i < corners; ++i )
      {
        const int k =  refElem.subEntity( face, 1, i, dimension );
        bound[ i ] = factory_.insertionIndex( *entity.template subEntity< dimension >( k ) );
      }

      DuneGridFormatParser::facemap_t::key_type key( bound, false );
      const DuneGridFormatParser::facemap_t::const_iterator pos = dgf_.facemap.find( key );
      if( pos != dgf_.facemap.end() )
        return dgf_.facemap.find( key )->second.second;
      else
        return DGFBoundaryParameter::defaultValue();
    }

    template< int codim >
    int numParameters () const
    {
      if( codim == 0 )
        return dgf_.nofelparams;
      else if( codim == dimension )
        return dgf_.nofvtxparams;
      else
        return 0;
    }

    // return true if boundary parameters found
    bool haveBoundaryParameters () const
    {
      return dgf_.haveBndParameters;
    }

    std::vector< double > &parameter ( const Element &element )
    {
      if( numParameters< 0 >() <= 0 )
      {
        DUNE_THROW( InvalidStateException,
                    "Calling DGFGridFactory::parameter is only allowed if there are parameters." );
      }
      return dgf_.elParams[ factory_.insertionIndex( element ) ];
    }

    std::vector< double > &parameter ( const Vertex &vertex )
    {
      if( numParameters< dimension >() <= 0 )
      {
        DUNE_THROW( InvalidStateException,
                    "Calling DGFGridFactory::parameter is only allowed if there are parameters." );
      }
      return dgf_.vtxParams[ factory_.insertionIndex( vertex ) ];
    }

  protected:
    bool generateALUGrid( const ALUGridElementType eltype,
                          std::istream &file,
                          MPICommunicatorType communicator,
                          const std::string &filename );

    bool generateALU2dGrid( const ALUGridElementType eltype,
                            std::istream &file,
                            MPICommunicatorType communicator,
                            const std::string &filename );

    static Grid* callDirectly( const char* gridname,
                               const int rank,
                               const char *filename,
                               MPICommunicatorType communicator )
    {
  #if ALU3DGRID_PARALLEL
      // in parallel runs add rank to filename
      std :: stringstream tmps;
      tmps << filename << "." << rank;
      const std :: string &tmp = tmps.str();

      // if file exits then use it
      if( fileExists( tmp.c_str() ) )
        return new Grid( tmp.c_str(), communicator );
  #endif
      // for rank 0 we also check the normal file name
      if( rank == 0 )
      {
        if( fileExists( filename ) )
          return new Grid( filename , communicator );

        // only throw this exception on rank 0 because
        // for the other ranks we can still create empty grids
        DUNE_THROW( GridError, "Unable to create " << gridname << " from '"
                                                   << filename << "'." );
      }
      else
        dwarn << "WARNING:  P[" << rank << "]: Creating empty grid!" << std::endl;

      // return empty grid on all other processes
      return new Grid( communicator );
    }
    static bool fileExists ( const char *fileName )
    {
      std :: ifstream testfile( fileName );
      if( !testfile )
        return false;
      testfile.close();
      return true;
    }
    static int rank( MPICommunicatorType MPICOMM )
    {
      int rank = 0;
#if HAVE_MPI
      MPI_Comm_rank( MPICOMM, &rank );
#endif
      return rank;
    }
    static int size( MPICommunicatorType MPICOMM )
    {
      int size = 1;
#if HAVE_MPI
      MPI_Comm_size( MPICOMM, &size );
#endif
      return size;
    }
    Grid *grid_;
    GridFactory factory_;
    DuneGridFormatParser dgf_;
  };

  template < ALUGridElementType eltype, ALUGridRefinementType refinementtype, class Comm >
  struct DGFGridFactory< ALUGrid<3,3, eltype, refinementtype, Comm > > :
    public DGFBaseFactory< ALUGrid<3,3, eltype, refinementtype, Comm > >
  {
    typedef ALUGrid<3,3, eltype, refinementtype, Comm > DGFGridType;
    typedef DGFBaseFactory< DGFGridType > BaseType;
    typedef typename BaseType :: MPICommunicatorType MPICommunicatorType;
  protected:
    using BaseType :: grid_;
    using BaseType :: callDirectly;
  public:
    explicit DGFGridFactory ( std::istream &input,
                              MPICommunicatorType comm = MPIHelper::getCommunicator() )
      : BaseType( comm )
    {
      input.clear();
      input.seekg( 0 );
      if( !input )
        DUNE_THROW( DGFException, "Error resetting input stream." );
      generate( input, comm );
    }

    explicit DGFGridFactory ( const std::string &filename,
                              MPICommunicatorType comm = MPIHelper::getCommunicator())
      : BaseType( comm )
    {
      std::ifstream input( filename.c_str() );
      bool fileFound = input.is_open() ;
      if( fileFound )
        fileFound = generate( input, comm, filename );

      if( ! fileFound )
        grid_ = callDirectly( "ALUGrid< 3, 3, eltype, ref, comm >", this->rank( comm ), filename.c_str(), comm );
    }

  protected:
    bool generate( std::istream &file, MPICommunicatorType comm, const std::string &filename = "" );
  };

  template < int dimw, ALUGridElementType eltype, ALUGridRefinementType refinementtype, class Comm >
  struct DGFGridFactory< ALUGrid<2, dimw, eltype, refinementtype, Comm > > :
    public DGFBaseFactory< ALUGrid< 2, dimw, eltype, refinementtype, Comm > >
  {
    typedef ALUGrid< 2, dimw, eltype, refinementtype, Comm > DGFGridType;
    typedef DGFBaseFactory< DGFGridType > BaseType;
    typedef typename BaseType :: MPICommunicatorType MPICommunicatorType;
    typedef typename BaseType::Grid Grid;
    const static int dimension = Grid::dimension;
    typedef typename BaseType::GridFactory GridFactory;

    explicit DGFGridFactory ( std::istream &input,
                              MPICommunicatorType comm = MPIHelper::getCommunicator() )
      : BaseType( comm )
    {
      input.clear();
      input.seekg( 0 );
      if( !input )
        DUNE_THROW(DGFException, "Error resetting input stream." );
      generate( input, comm );
    }

    explicit DGFGridFactory ( const std::string &filename,
                              MPICommunicatorType comm = MPIHelper::getCommunicator())
      : BaseType( comm )
    {
      std::ifstream input( filename.c_str() );
      if( !input )
        DUNE_THROW( DGFException, "Macrofile '" << filename << "' not found." );
      if( !generate( input, comm, filename ) )
      {
        if( BaseType::fileExists( filename.c_str() ) )
          grid_ = new Grid( filename );
        else
          DUNE_THROW( GridError, "Unable to create a 2d ALUGrid from '" << filename << "'." );
      }
    }

  protected:
    bool generate( std::istream &file, MPICommunicatorType comm, const std::string &filename = "" );
    using BaseType::grid_;
    using BaseType::factory_;
    using BaseType::dgf_;
  };

}

#include "dgfalu.cc"

#endif // #if HAVE_ALUGRID

#endif // #ifndef DUNE_DGFPARSERALU_HH


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/dgfexception.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_DGFEXCEPTION_HH
#define DUNE_GRID_DGFEXCEPTION_HH

#include <dune/common/exceptions.hh>

namespace Dune
{

  //! \brief exception class for IO errors in the DGF parser
  class DGFException
    : public IOError
  {};

}

#endif


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/dgfgeogrid.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_DGFGEOGRID_HH
#define DUNE_DGFGEOGRID_HH

#include <dune/common/typetraits.hh>

#include <dune/grid/geometrygrid.hh>
#include <dune/grid/io/file/dgfparser/dgfparser.hh>
#include <dune/grid/io/file/dgfparser/blocks/projection.hh>
#include <dune/grid/utility/hostgridaccess.hh>
#include <dune/grid/common/intersection.hh>

#include <dune/grid/io/file/dgfparser/parser.hh>


namespace Dune
{

  /************************************************************************
  * Warning:
  * Reading DGF files directly into a GeometryGrid is a dirty hack for
  * two reasons:
  *   1) The host grid and coordinate function are never deleted (dangling
  *      pointers).
  *   2) The coordinate function has to provide a default constructor
  ************************************************************************/

  // External Forward Declarations
  // -----------------------------

  template< class GridImp, class IntersectionImp >
  class Intersection;



  // DGFCoordFunction
  // ----------------

  template< int dimD, int dimR >
  class DGFCoordFunction
    : public AnalyticalCoordFunction< double, dimD, dimR, DGFCoordFunction< dimD, dimR > >
  {
    typedef DGFCoordFunction< dimD, dimR > This;
    typedef AnalyticalCoordFunction< double, dimD, dimR, This > Base;

  public:
    typedef typename Base::DomainVector DomainVector;
    typedef typename Base::RangeVector RangeVector;

    typedef dgf::ProjectionBlock::Expression Expression;

    DGFCoordFunction ( const Expression *expression )
      : expression_( expression )
    {}

    void evaluate ( const DomainVector &x, RangeVector &y ) const
    {
      std::vector< double > vx( dimD );
      std::vector< double > vy;
      for( int i = 0; i < dimD; ++i )
        vx[ i ] = x[ i ];
      expression_->evaluate( vx, vy );
      assert( vy.size() == size_t( dimR ) );
      for( int i = 0; i < dimR; ++i )
        y[ i ] = vy[ i ];
    }

  private:
    const Expression *expression_;
  };



  // DGFCoordFunctionFactory
  // -----------------------

  template< class HostGrid, class CoordFunction,
      bool discrete = GeoGrid::isDiscreteCoordFunctionInterface< typename CoordFunction::Interface >::value >
  struct DGFCoordFunctionFactory;


  template< class HostGrid, class CoordFunction >
  struct DGFCoordFunctionFactory< HostGrid, CoordFunction, false >
  {
    static CoordFunction *create ( std::istream &input, const HostGrid &hostGrid )
    {
      return new CoordFunction;
    }
  };


  template< class HostGrid, class CoordFunction >
  struct DGFCoordFunctionFactory< HostGrid, CoordFunction, true >
  {
    static CoordFunction *create ( std::istream &input, const HostGrid &hostGrid )
    {
      return new CoordFunction( hostGrid );
    }
  };


  template< class HostGrid, int dimD, int dimR >
  struct DGFCoordFunctionFactory< HostGrid, DGFCoordFunction< dimD, dimR >, false >
  {
    typedef DGFCoordFunction< dimD, dimR > CoordFunction;

    static CoordFunction *create ( std::istream &input, const HostGrid &hostGrid )
    {
      dgf::ProjectionBlock projectionBlock( input, dimR );
      const typename CoordFunction::Expression *expression = projectionBlock.function( "coordfunction" );
      if( expression == 0 )
        DUNE_THROW( DGFException, "no coordfunction specified in DGF file." );
      return new CoordFunction( expression );
    }
  };



  // DGFGridFactory for GeometryGrid
  // -------------------------------

  template< class HostGrid, class CoordFunction, class Allocator >
  struct DGFGridFactory< GeometryGrid< HostGrid, CoordFunction, Allocator > >
  {
    typedef GeometryGrid< HostGrid, CoordFunction, Allocator > Grid;

    const static int dimension = Grid::dimension;
    typedef MPIHelper::MPICommunicator MPICommunicator;
    typedef typename Grid::template Codim<0>::Entity Element;
    typedef typename Grid::template Codim<dimension>::Entity Vertex;

    typedef DGFCoordFunctionFactory< HostGrid, CoordFunction > CoordFunctionFactory;

    explicit DGFGridFactory ( std::istream &input,
                              MPICommunicator comm = MPIHelper::getCommunicator() )
      : dgfHostFactory_( input, comm ),
        grid_( 0 )
    {
      HostGrid *hostGrid = dgfHostFactory_.grid();
      assert( hostGrid != 0 );
      CoordFunction *coordFunction = CoordFunctionFactory::create( input, *hostGrid );
      grid_ = new Grid( hostGrid, coordFunction );
    }

    explicit DGFGridFactory ( const std::string &filename,
                              MPICommunicator comm = MPIHelper::getCommunicator() )
      : dgfHostFactory_( filename, comm ),
        grid_( 0 )
    {
      HostGrid *hostGrid = dgfHostFactory_.grid();
      assert( hostGrid != 0 );
      std::ifstream input( filename.c_str() );
      CoordFunction *coordFunction = CoordFunctionFactory::create( input, *hostGrid );
      grid_ = new Grid( hostGrid, coordFunction );
    }

    Grid *grid () const
    {
      return grid_;
    }

    template< class Intersection >
    bool wasInserted ( const Intersection &intersection ) const
    {
      return dgfHostFactory_.wasInserted( HostGridAccess< Grid >::hostIntersection( intersection ) );
    }

    template< class Intersection >
    int boundaryId ( const Intersection &intersection ) const
    {
      return dgfHostFactory_.boundaryId( HostGridAccess< Grid >::hostIntersection( intersection ) );
    }

    template< int codim >
    int numParameters () const
    {
      return dgfHostFactory_.template numParameters< codim >();
    }

    // return true if boundary parameters found
    bool haveBoundaryParameters () const
    {
      return dgfHostFactory_.haveBoundaryParameters();
    }

    template< class GG, class II >
    const typename DGFBoundaryParameter::type &
    boundaryParameter ( const Dune::Intersection< GG, II > & intersection ) const
    {
      return dgfHostFactory_.boundaryParameter( HostGridAccess< Grid >::hostIntersection( intersection ) );
    }

    template< class Entity >
    std::vector< double > &parameter ( const Entity &entity )
    {
      return dgfHostFactory_.parameter( HostGridAccess< Grid >::hostEntity( entity ) );
    }

  private:
    DGFGridFactory< HostGrid > dgfHostFactory_;
    Grid *grid_;
  };



  // DGFGridInfo for GeometryGrid
  // ----------------------------

  template< class HostGrid, class CoordFunction, class Allocator >
  struct DGFGridInfo< GeometryGrid< HostGrid, CoordFunction, Allocator > >
  {
    static int refineStepsForHalf ()
    {
      return DGFGridInfo< HostGrid >::refineStepsForHalf();
    }

    static double refineWeight ()
    {
      return -1.0;
    }
  };

}

#endif // #ifndef DUNE_DGFGEOGRID_HH


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/dgfgridfactory.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_DGF_GRIDFACTORY_HH
#define DUNE_DGF_GRIDFACTORY_HH

#include <iostream>
#include <string>
#include <vector>
#include <map>
#include <assert.h>

#include <dune/common/parallel/mpihelper.hh>
#include <dune/grid/io/file/dgfparser/dgfexception.hh>
#include <dune/grid/io/file/dgfparser/macrogrid.hh>

#include <dune/grid/io/file/dgfparser/parser.hh>
#include <dune/grid/common/intersection.hh>


namespace Dune
{

  // External Forward Declarations
  // -----------------------------

  template < class GridImp, class IntersectionImp >
  class Intersection;



  // DGFGridFactory
  // --------------

  template < class G >
  struct DGFGridFactory
  {
    typedef G Grid;
    const static int dimension = Grid::dimension;
    typedef MPIHelper::MPICommunicator MPICommunicatorType;

  private:
    typedef typename Grid::template Codim< 0 >::Entity Element;

    typedef typename Grid::template Codim< dimension >::Entity Vertex;

  public:
    explicit DGFGridFactory ( std::istream &input,
                              MPICommunicatorType comm = MPIHelper::getCommunicator() ) DUNE_DEPRECATED
      : macroGrid_( comm )
    {
      DUNE_THROW( DGFException, "DGF factories using old MacroGrid implementation"
                  "don't support creation from std::istream." );
    }

    explicit DGFGridFactory ( const std::string &filename,
                              MPICommunicatorType comm = MPIHelper::getCommunicator() ) DUNE_DEPRECATED
      : macroGrid_( filename.c_str(), comm )
    {
      grid_ = macroGrid_.template createGrid< Grid >();

      if( macroGrid_.nofelparams > 0 )
      {
        const size_t nofElements = macroGrid_.elements.size();
        for( size_t i = 0; i < nofElements; ++i )
        {
          std::vector< double > coord;

          DomainType p(0);
          const size_t nofCorners = macroGrid_.elements[i].size();
          for (size_t k=0; k<nofCorners; ++k)
            for (int j=0; j<DomainType::dimension; ++j)
              p[j]+=macroGrid_.vtx[macroGrid_.elements[i][k]][j];
          p/=double(nofCorners);

          elInsertOrder_.insert( std::make_pair( p, i ) );
        }
      }

      if( macroGrid_.nofvtxparams > 0 )
      {
        const size_t nofVertices = macroGrid_.vtx.size();
        for( size_t i = 0; i < nofVertices; ++i )
        {
          std::vector< double > coord;

          DomainType p;
          for( int k = 0; k < DomainType::dimension; ++k )
            p[ k ] = macroGrid_.vtx[i][k];

          vtxInsertOrder_.insert( std::make_pair( p, i ) );
        }
      }
    }

    Grid *grid()
    {
      return grid_;
    }

    template <class Intersection>
    bool wasInserted(const Intersection &intersection) const
    {
      return intersection.boundary();
    }

    template <class Intersection>
    int boundaryId(const Intersection &intersection) const
    {
      return intersection.boundaryId();
    }

    template< int codim >
    int numParameters () const
    {
      if( codim == 0 )
        return macroGrid_.nofelparams;
      else if( codim == dimension )
        return macroGrid_.nofvtxparams;
      else
        return 0;
    }

    template < class Entity >
    int numParameters ( const Entity & ) const
    {
      return numParameters< Entity::codimension >();
    }

    std::vector<double>& parameter(const Element &element)
    {
      const typename Element::Geometry &geo = element.geometry();
      DomainType coord( geo.corner( 0 ) );
      for( int i = 1; i < geo.corners(); ++i )
        coord += geo.corner( i );
      coord /= double( geo.corners() );

      InsertOrderIterator it = elInsertOrder_.find( coord );
      if( it != elInsertOrder_.end() )
        return macroGrid_.elParams[ it->second ];
      assert(0);
      return emptyParam;
    }

    std::vector<double>& parameter(const Vertex &vertex)
    {
      const typename Vertex::Geometry &geo = vertex.geometry();
      DomainType coord( geo.corner( 0 ) );

      InsertOrderIterator it = vtxInsertOrder_.find( coord );
      if( it != vtxInsertOrder_.end() )
        return macroGrid_.vtxParams[ it->second ];
      return emptyParam;
    }

    // return true if boundary parameters found
    bool haveBoundaryParameters () const
    {
      return false;
    }

    template< class GG, class II >
    const typename DGFBoundaryParameter::type &
    boundaryParameter ( const Intersection< GG, II > & intersection ) const
    {
      return DGFBoundaryParameter::defaultValue();
    }

  private:
    typedef FieldVector<typename Grid::ctype,Grid::dimensionworld> DomainType;
    struct Compare
    {
      bool operator() ( const DomainType &a, const DomainType &b ) const
      {
        // returns true, if a < b; c[i] < -eps;
        const DomainType c = a - b;
        const double eps = 1e-8;

        for( int i = 0; i < DomainType::dimension; ++i )
        {
          if( c[ i ] <= -eps )
            return true;
          if( c[ i ] >= eps )
            return false;
        }
        return false;
      }
    };
    typedef std::map< DomainType, size_t, Compare > InsertOrderMap;
    typedef typename InsertOrderMap::const_iterator InsertOrderIterator;

    MacroGrid macroGrid_;
    Grid *grid_;
    InsertOrderMap elInsertOrder_;
    InsertOrderMap vtxInsertOrder_;
    std::vector<double> emptyParam;
  };

} // end namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/dgfidentitygrid.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_DGFPARSER_DGFIDENTITYGRID_HH
#define DUNE_DGFPARSER_DGFIDENTITYGRID_HH

#include <dune/common/typetraits.hh>

#include <dune/grid/identitygrid.hh>
#include <dune/grid/io/file/dgfparser/dgfparser.hh>
#include <dune/grid/utility/hostgridaccess.hh>

namespace Dune
{

  // DGFGridFactory for IdentityGrid
  // -------------------------------

  template< class HostGrid >
  struct DGFGridFactory< IdentityGrid< HostGrid > >
  {
    typedef IdentityGrid< HostGrid > Grid;

    const static int dimension = Grid::dimension;
    typedef MPIHelper::MPICommunicator MPICommunicator;
    typedef typename Grid::template Codim<0>::Entity Element;
    typedef typename Grid::template Codim<dimension>::Entity Vertex;

    explicit DGFGridFactory ( std::istream &input,
                              MPICommunicator comm = MPIHelper::getCommunicator() )
      : dgfHostFactory_( input, comm ),
        grid_( 0 )
    {
      HostGrid *hostGrid = dgfHostFactory_.grid();
      assert( hostGrid != 0 );
      grid_ = new Grid( *hostGrid );
    }

    explicit DGFGridFactory ( const std::string &filename,
                              MPICommunicator comm = MPIHelper::getCommunicator() )
      : dgfHostFactory_( filename, comm ),
        grid_( 0 )
    {
      HostGrid *hostGrid = dgfHostFactory_.grid();
      assert( hostGrid != 0 );
      std::ifstream input( filename.c_str() );
      grid_ = new Grid( *hostGrid );
    }

    Grid *grid () const
    {
      return grid_;
    }

    template< class Intersection >
    bool wasInserted ( const Intersection &intersection ) const
    {
      return dgfHostFactory_.wasInserted( HostGridAccess< Grid >::hostIntersection( intersection ) );
    }

    template< class Intersection >
    int boundaryId ( const Intersection &intersection ) const
    {
      return dgfHostFactory_.boundaryId( HostGridAccess< Grid >::hostIntersection( intersection ) );
    }

    template< int codim >
    int numParameters () const
    {
      return dgfHostFactory_.template numParameters< codim >();
    }

    template< class Entity >
    std::vector< double > &parameter ( const Entity &entity )
    {
      return dgfHostFactory_.parameter( HostGridAccess< Grid >::hostEntity( entity ) );
    }

  private:
    DGFGridFactory< HostGrid > dgfHostFactory_;
    Grid *grid_;
  };



  // DGFGridInfo for IdGrid
  // ----------------------

  template< class HostGrid >
  struct DGFGridInfo< IdentityGrid< HostGrid > >
  {
    static int refineStepsForHalf ()
    {
      return DGFGridInfo< HostGrid >::refineStepsForHalf();
    }

    static double refineWeight ()
    {
      return DGFGridInfo< HostGrid >::refineWeight();
    }
  };

}

#endif // #ifndef DUNE_DGFPARSER_DGFIDENTITYGRID_HH


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/dgfoned.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_FILE_IO_DGFPARSER_DGFONED_HH
#define DUNE_GRID_FILE_IO_DGFPARSER_DGFONED_HH

//- C++ includes
#include <algorithm>
#include <fstream>
#include <iostream>
#include <istream>
#include <vector>

//- dune-common includes
#include <dune/common/exceptions.hh>

//- dune-grid includes
#include <dune/grid/common/intersection.hh>
#include <dune/grid/onedgrid.hh>

//- local includes
#include "dgfparser.hh"


namespace
{
  // helper method used below
  double getfirst ( std::vector< double > v )
  {
    return v[ 0 ];
  }
}  // end anonymous namespace



namespace Dune
{

  // DGFGridInfo
  // -----------

  template< >
  struct DGFGridInfo< OneDGrid >
  {
    static int refineStepsForHalf ()
    {
      return 1;
    }

    static double refineWeight ()
    {
      return 0.5;
    }
  };



  // DGFGridFactory< OneDGrid >
  // --------------------------

  template< >
  struct DGFGridFactory< OneDGrid >
  {
    /** \brief grid type */
    typedef OneDGrid Grid;
    /** \brief grid dimension */
    const static int dimension = Grid::dimension;
    /** \brief MPI communicator type */
    typedef MPIHelper::MPICommunicator MPICommunicatorType;

    /** \brief constructor taking istream */
    explicit DGFGridFactory ( std::istream &input,
                              MPICommunicatorType comm = MPIHelper::getCommunicator() )
      : grid_( 0 ),
        emptyParameters_( 0 )
    {
      generate( input, comm );
    }

    /** \brief constructor taking filename */
    explicit DGFGridFactory ( const std::string &filename,
                              MPICommunicatorType comm = MPIHelper::getCommunicator() )
      : grid_( 0 ),
        emptyParameters_( 0 )
    {
      std::ifstream input( filename.c_str() );
      generate( input, comm );
    }

    /** \brief get grid */
    Grid *grid () const
    {
      return grid_;
    }

    /** \brief always returns false */
    template< class GG, class II >
    bool wasInserted ( const Dune::Intersection< GG, II > &intersection ) const
    {
      return false;
    }

    template< class GG, class II >
    int boundaryId ( const Dune::Intersection< GG, II > &intersection ) const
    {
      // OneDGrid returns boundary segment index;
      // we return the index as the method boundaryId is deprecated
      return intersection.boundarySegmentIndex();
    }

    /** \brief OneDGrid does not support parameters, returns 0 */
    template< class Entity >
    int numParameters ( const Entity & ) const
    {
      return 0;
    }

    /** \brief OneDGrid does not support parameters, returns 0 */
    template< int codim >
    int numParameters () const
    {
      return 0;
    }

    template< class Entity >
    std::vector< double >& parameter ( const Entity &entity )
    {
      return parameter< Entity::codimension >( entity );
    }

    /** \brief return empty vector */
    template< int codim >
    std::vector< double > &parameter ( const typename Grid::Codim< codim >::Entity &element )
    {
      return emptyParameters_;
    }

    /** \brief OneDGrid does not support boundary parameters */
    bool haveBoundaryParameters () const
    {
      return false;
    }

    /** \brief return invalid default value */
    template< class GG, class II >
    const DGFBoundaryParameter::type &boundaryParameter ( const Dune::Intersection< GG, II > &intersection ) const
    {
      return DGFBoundaryParameter::defaultValue();
    }

  private:
    // generate grid
    void generate ( std::istream &input, MPICommunicatorType comm );

    Grid *grid_;
    std::vector< double > emptyParameters_;
  };



  // Implementation of DGFGridFactory< OneDGrid >
  // --------------------------------------------

  inline void DGFGridFactory< OneDGrid >::generate ( std::istream &input, MPICommunicatorType comm )
  {
    // try to open interval block
    dgf::IntervalBlock intervalBlock( input );

    // try to open vertex block
    int dimensionworld = Grid::dimensionworld;
    dgf::VertexBlock vertexBlock( input, dimensionworld );

    // check at least one block is active
    if( !( vertexBlock.isactive() || intervalBlock.isactive() ))
      DUNE_THROW( DGFException, "No readable block found" );

    std::vector< std::vector< double > > vertices;

    // read vertices first
    if( vertexBlock.isactive() )
    {
      int nparameter = 0;
      std::vector< std::vector< double > > parameter;
      vertexBlock.get( vertices, parameter, nparameter );

      if( nparameter > 0 )
        std::cerr << "Warning: vertex parameters will be ignored" << std::endl;
    }

    // get vertices from interval block
    if ( intervalBlock.isactive() )
    {
      if( intervalBlock.dimw() != dimensionworld )
      {
        DUNE_THROW( DGFException, "Error: wrong coordinate dimension in interval block \
                                   (got "                                                                                         << intervalBlock.dimw() << ", expected " << dimensionworld << ")" );
      }

      int nintervals = intervalBlock.numIntervals();
      for( int i = 0; i < nintervals; ++i )
        intervalBlock.getVtx( i, vertices );
    }

    // copy to vector of doubles
    std::vector< double > vtx( vertices.size() );
    transform( vertices.begin(), vertices.end(), vtx.begin(), getfirst );

    // remove duplicates
    std::sort( vtx.begin(), vtx.end() );
    std::vector< double >::iterator it = std::unique( vtx.begin(), vtx.end() );
    vtx.erase( it, vtx.end() );
    if( vertices.size() != vtx.size() )
      std::cerr << "Warning: removed duplicate vertices" << std::endl;

    // create grid
    grid_ = new OneDGrid( vtx );
  }

} // end namespace Dune

#endif // #ifndef DUNE_GRID_FILE_IO_DGFPARSER_DGFONED_HH


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/dgfparser.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <config.h>

#include <cstdio>
#if HAVE_MKSTEMP
#include <unistd.h>
#endif

#include <dune/common/exceptions.hh>

#include <dune/geometry/referenceelements.hh>

#include <dune/grid/io/file/dgfparser/dgfparser.hh>
#include <dune/grid/io/file/dgfparser/blocks/boundarydom.hh>

namespace Dune
{

  static const std::string dgfid( "DGF" );


  class DGFPrintInfo
  {
    std::ofstream out;

  public:
    DGFPrintInfo( const std :: string &name )
      : out( (name+".log").c_str() )
    {
      // out << "Grid generated from file " << name << std::endl;
      out << "DGF parser started" << std::endl;
    }

    void finish ()
    {
      out << "Successful" << std::endl;
    }

    template< class Block >
    void block( const Block &block )
    {
      out << "Using " << block.id() << " block" << std::endl;
    }

    void print( const std :: string &message )
    {
      out << message << std::endl;
    }

    void step1(int dimw,int nofvtx,int nofel)
    {
      out << "Step 1 finished: " << std::endl;
      out << "                 " << dimw << "d" << std::endl;
      out << "                 " << nofvtx << " verticies" << std::endl;
      out << "                 " << nofel << " elements" << std::endl;
    }

    void step2(int bndseg,int totalbndseg,
               int bnddomain,int defsegs,int remaining)
    {
      out << "Step 2 finished: " << std::endl;
      out << "                 " << bndseg
          << " bnd-segs read in BoundarySegment block" << std::endl;
      out << "                 " << totalbndseg
          << " bnd-segs in grid" << std::endl;
      out << "                 " << bnddomain
          << " bnd-segs in a boundary domain" << std::endl;
      out << "                 " << defsegs
          << " bnd-seg assigned default value" << std::endl;
      out << "                 " << remaining
          << " bnd-segs have not been assigned an id!" << std::endl;
    }

    void cube2simplex(DuneGridFormatParser::element_t el)
    {
      if (el == DuneGridFormatParser::General)
        out << "Simplex block found, thus converting "
            << "cube grid to simplex grid" << std::endl;
      else
        out << "Element type should be simplex, thus converting "
            << "cube grid to simplex grid" << std::endl;
    }

    void automatic() {
      out << "Automatic grid generation" << std::endl;
    }
  };



  // DuneGridFormatParser
  // --------------------

  DuneGridFormatParser :: DuneGridFormatParser ( int rank, int size )
    : dimw( -1 ),
      dimgrid( -1 ),
      vtx(0), nofvtx(0), vtxoffset(0), minVertexDistance(1e-12),
      elements(0) , nofelements(0),
      bound(0) , nofbound(0),
      facemap(),
      haveBndParameters( false ),
      element(General),
      simplexgrid(false),
      cube2simplex(false),
      nofvtxparams(0),
      nofelparams(0),
      vtxParams(),
      elParams(),
      info(0),
      rank_(rank),
      size_(size)
  {
    if( (rank_ < 0) || (rank_ >= size_) )
      DUNE_THROW( DGFException, "Invalid rank: " << rank << " (not in [ 0, " << size_ << " [)." );
  }


  // Output to Tetgen/Triangle poly-file
  void DuneGridFormatParser
  ::writeTetgenPoly ( const std::string &prefixname, std::string &extension, std::string &params )
  {
    std::string name = prefixname;
    params = "";
    if( dimw == 2 )
    {
      if (facemap.size()+elements.size()>0)
      {
        extension = ".poly";
        params += " -Ap ";
      }
      else
        extension = ".node";
      name += extension;
      info->print("writing poly file "+name);
      std::ofstream polys(name.c_str());
      writeTetgenPoly(polys);
    }
    else
    {
      if( facemap.size() > 0 && elements.size() == 0 )
      {
        extension = ".poly";
        name += extension;
        info->print("writing poly file "+name);
        std::ofstream polys(name.c_str());
        writeTetgenPoly(polys);
        params += " -p ";
      }
      else
      {
        extension = ".node";
        std::ofstream nodes( (name + extension).c_str() );
        writeTetgenPoly( nodes, false );

        {
          std::ofstream out( (name + ".ele").c_str() );
          int nr = 0;
          dverb << "Writing elements...";
          out << elements.size() << " 4 " << nofelparams << std::endl;
          for (size_t n=0; n<elements.size(); n++) {
            out << nr++ << "   ";
            for (int j=0; j<4; j++) {
              out << elements[n][j] << " ";
            }
            for (int j=0; j<nofelparams; ++j) {
              out << elParams[n][j] << " ";
            }
            out << std::endl;
          }
        }
        {
          std::ofstream out( (name + ".face").c_str() );
          facemap_t :: iterator pos;
          int nr = 0;
          dverb << "Writing boundary faces...";
          out << facemap.size() << " 1 " << std::endl;
          for(pos= facemap.begin(); pos!=facemap.end(); ++pos) {
            out << nr++ << " ";
            for (int i=0; i<pos->first.size(); i++)
              out << pos->first.origKey(i) << " ";
            out << pos->second.first;
            out << std::endl;
          }
        }

        if( elements.size() > 0 )
          params += " -r ";
      }
    }
  }


  // Output to Tetgen/Triangle poly-file
  void DuneGridFormatParser::writeTetgenPoly ( std::ostream &out, bool writeSegments )
  {
    dverb << "Writing vertices...";
    out << nofvtx << " " << dimw << " " << nofvtxparams << " 0" << std::endl;
    for( int n = 0, nr = 0; n < nofvtx; ++n )
    {
      out << nr++ << " ";
      for( int j = 0; j < dimw; ++j )
        out << " " << vtx[ n ][ j ];
      for( int j = 0; j < nofvtxparams; ++j )
        out << " " << vtxParams[ n ][ j ];
      out << std::endl;
    }
    dverb << "done" << std::endl;

    if( writeSegments )
    {
      dverb << "Writing Segments...";
      out << facemap.size() + elements.size()*3 << " 1 " << std::endl;
      int nr = 0;

      // write out triangle faces (this code is purely 2d, but also used for tetgen)
      for( size_t i = 0; i < elements.size(); ++i )
      {
        for( int k = 0; k < 3; ++k )
          out << nr++ << " " << elements[ i ][ (k+1)%3 ] << " " << elements[ i ][ (k+2)%3 ] << " 0" << std::endl;
      }

      // write out boundary segments
      for( facemap_t::iterator pos = facemap.begin(); pos != facemap.end(); ++pos, ++nr )
      {
        if( dimw == 3 )
        {
          out << "1 0 " << pos->second.first << std::endl;
          out << pos->first.size();
        }
        else
          out << nr;
        for( int i = 0; i < pos->first.size(); ++i )
          out << " " << pos->first.origKey( i );
        if( dimw == 2 )
          out << " " << pos->second.first;
        out << std::endl;
      }
      out << "0" << std::endl;

      // write out element parameters (2d only)
      if( nofelparams > 0 )
      {
        if( dimw != 2 )
          DUNE_THROW( InvalidStateException, "Element parameters are not supported by tetgen." );
        out << elements.size() * nofelparams << std::endl;
        int nr = 0;
        for( size_t i = 0; i < elements.size(); ++i )
        {
          double coord[ 2 ] = { 0, 0 };
          for( int j = 0; j < 3; ++j )
          {
            coord[0] += vtx[ elements[ i ][ j ] ][ 0 ];
            coord[1] += vtx[ elements[ i ][ j ] ][ 1 ];
          }
          coord[0] /= 3.;
          coord[1] /= 3.;
          for( int j = 0; j < nofelparams; ++j )
            out << nr++ << " " << coord[ 0 ] << " " << coord[ 1 ] << " " << elParams[ i ][ j ] << std::endl;
        }
      }
      else
        out << 0 << std::endl;

      dverb << "done" << std::endl;
    }
  }


  bool DuneGridFormatParser::isDuneGridFormat ( std::istream &input )
  {
    input.clear();
    input.seekg( 0 );
    if( !input )
      return false;

    std::string idline;
    std::getline( input, idline );
    dgf::makeupcase( idline );

    std::string id;
    std::istringstream idstream( idline );
    idstream >> id;

    // compare id to DGF keyword
    return (id == dgfid);
  }


  bool DuneGridFormatParser::isDuneGridFormat ( const std::string &filename )
  {
    std::ifstream input( filename.c_str() );
    return isDuneGridFormat( input );
  }


  bool DuneGridFormatParser::readDuneGrid ( std::istream &gridin, int dimG, int dimW )
  {
    if( !isDuneGridFormat( gridin ) )
    {
      std::cerr << "Couldn't find '" << dgfid << "' keyword."
                << "File is not in DuneGridFormat. Exiting parser..."
                << std::endl;
      return false;
    } // not a DGF file, prehaps native file format

    // initialize variables
    cube2simplex = false;
    simplexgrid = false;
    dimgrid = dimG;
    dimw = dimW;
    vtxoffset = 0;
    nofvtx=0;
    nofelements=0;

    info = new DGFPrintInfo( "dgfparser" );

    dgf :: IntervalBlock interval( gridin );
    dgf :: VertexBlock bvtx( gridin, dimw );

    // generate cartesian grid?
    if ( interval.isactive() )
    {
      info->automatic();
      if( bvtx.isactive() )
      {
        nofvtx = bvtx.get( vtx, vtxParams, nofvtxparams );
        info->block( bvtx );
      }

      info->block( interval );
      if( dimw >= 0 )
      {
        if( dimw != interval.dimw() )
        {
          DUNE_THROW( DGFException,
                      "Error in " << interval << ": Wrong coordinate dimension "
                                  << "(got " << interval.dimw() << ", expected " << dimw << ")" );
        }
      }
      else
        dimw = interval.dimw();
      if( (dimgrid >= 0) && (dimgrid != dimw) )
      {
        DUNE_THROW( DGFException,
                    "Error in " << interval << ": Coordinate dimension differs "
                                << "from grid dimension." );
      }
      else
        dimgrid = dimw;
      cube2simplex = true;

      simplexgrid = (element == Simplex);
      if( element == General )
      {
        dgf :: SimplexBlock bsimplex( gridin, -1, -1, dimgrid );
        simplexgrid = bsimplex.isactive();
        if (simplexgrid)
          info->cube2simplex( element );
      }

      interval.get( vtx, nofvtx, elements, nofelements );
      // nofelements=interval.getHexa(elements);
      if( simplexgrid )
        nofelements = dgf :: SimplexBlock :: cube2simplex( vtx, elements, elParams );

      // remove copies of vertices
      if ( bvtx.isactive() || interval.numIntervals()>1)
        removeCopies();
    }
    else
    {
      if( bvtx.isactive() )
      {
        nofvtx = bvtx.get( vtx, vtxParams, nofvtxparams );
        info->block( bvtx );
        vtxoffset = bvtx.offset();
      }

      dgf :: SimplexBlock bsimplex( gridin, nofvtx, vtxoffset, dimgrid );
      dgf :: CubeBlock bcube( gridin, nofvtx, vtxoffset, dimgrid );
#ifdef EXPERIMENTAL_GRID_EXTENSIONS
      dgf :: GeneralBlock bgeneral( gridin, nofvtx, vtxoffset, dimgrid );
#endif

      if( bcube.isactive() && (element != Simplex) )
      {
        info->block( bcube );
        nofelements = bcube.get( elements, elParams, nofelparams );
        if( bsimplex.isactive() && (element == General) )
        {
          size_t nofsimplex = bsimplex.get( elements, elParams, nofelparams );

          // if no simplices found but simplex block active, convert cubes to simplices
          if( nofsimplex == 0 )
          {
            // make simplex grid
            info->cube2simplex( element );
            nofelements = dgf :: SimplexBlock :: cube2simplex( vtx, elements, elParams );
            simplexgrid = true;
            nofelements += bsimplex.get( elements, elParams, nofelparams );
          }
        }
      }
#ifdef EXPERIMENTAL_GRID_EXTENSIONS
      else if( bgeneral.isactive() )
      {
        info->block(bgeneral);
        nofelements += bgeneral.get( elements, elParams, nofelparams );
      }
#endif
      else
      {
        simplexgrid = true;
        if( bcube.isactive() )
        {
          info->block( bcube );
          info->cube2simplex( element );
          nofelements = bcube.get( elements, elParams, nofelparams );
          // make simplex grid
          nofelements = dgf :: SimplexBlock :: cube2simplex( vtx, elements, elParams );
        }
        if( bsimplex.isactive() )
        {
          info->block(bsimplex);
          nofelements += bsimplex.get( elements, elParams, nofelparams );
          if( dimgrid == 2 && dimw == 2)
          {
            for( size_t i = 0; i < elements.size(); ++i )
              testTriang( i );
          }
        }
      }
    }

    info->step1( dimw, vtx.size(), elements.size() );
    // test for tetgen/triangle block (only if simplex-grid allowed)
    if( (element != Cube) && dgf :: SimplexGenerationBlock( gridin ).isactive() )
    {
      if( !interval.isactive() )
        generateBoundaries( gridin, true );
      info->automatic();
      simplexgrid = true;
      nofelements = 0;
      generateSimplexGrid( gridin );
    }
    generateBoundaries( gridin, !interval.isactive() );
    if( nofelements<=0 )
      DUNE_THROW( DGFException, "Error: No elements found." );

    info->finish();
    delete info;
    info = 0;
    // we made it -
    // although prehaps a few boundary segments are still without id :-<
    return true;
  }


  void DuneGridFormatParser :: removeCopies ()
  {
    std::vector<int> map(vtx.size());
    std::vector<int> shift(vtx.size());
    for (size_t i=0; i<vtx.size(); i++) {
      map[i]=i;
      shift[i]=0;
    }
    nofvtx = vtx.size();
    for (size_t i=0; i<vtx.size(); i++) {
      if ((size_t)map[i]!=i) continue;
      for (size_t j=i+1; j<vtx.size(); j++) {
        double len=std::abs(vtx[i][0]-vtx[j][0]);
        for (int p=1; p<dimw; p++)
          len+=std::abs(vtx[i][p]-vtx[j][p]);
        if (len<minVertexDistance) {
          map[j]=i;
          for (size_t k=j+1; k<vtx.size(); k++)
            shift[k]++;
          nofvtx--;
        }
      }
    }
    for (size_t i=0; i<elements.size(); i++) {
      for (size_t j=0; j<elements[i].size(); j++) {
        elements[i][j]=map[elements[i][j]];
        elements[i][j]-=shift[elements[i][j]];
      }
    }
    for (size_t j=0; j<vtx.size(); j++) {
      vtx[j-shift[j]]=vtx[j];
    }
    vtx.resize(nofvtx);
    assert(vtx.size()==size_t(nofvtx));
  }


  void DuneGridFormatParser
  :: generateBoundaries ( std :: istream &gridin, bool bndseg )
  {
    // **************************************************
    // up to here:
    // filled vertex and element block, now look at boundaries...
    // **************************************************
    // first read macrogrid segments...
    if (bndseg)
    {
      dgf :: BoundarySegBlock segbound(gridin, nofvtx,dimw,simplexgrid);
      if (segbound.isactive())
      {
        info->block(segbound);
        nofbound=segbound.get(facemap,(nofelements>0),vtxoffset);

        // check whether we have boundary parameters
        facemap_t :: iterator pos = facemap.begin();
        for( ; pos != facemap.end(); ++pos )
        {
          if( !pos->second.second.empty() )
            break;
        }
        haveBndParameters = ( pos != facemap.end() );
      }
    }

    // if no boundary elements, return
    if (nofelements==0) return;

    dgf :: BoundaryDomBlock dombound(gridin, dimw);

    if ( !dombound.isactive() && facemap.empty() ) return;

    facemap_t :: iterator pos;
    // now add all boundary faces
    {
      for(int simpl=0; simpl < nofelements ; simpl++)
      {
        const int nFaces = ElementFaceUtil :: nofFaces( dimw, elements[ simpl ]);
        for( int i =0 ; i < nFaces; ++i )
        {
          //DGFEntityKey< unsigned int > key2
          facemap_t :: key_type key2
            = ElementFaceUtil :: generateFace( dimw, elements[ simpl ], i );

          pos=facemap.find(key2);
          if(pos == facemap.end())
          {
            facemap[key2].first=0;
            facemap[key2].second = DGFBoundaryParameter::defaultValue();
          }
          else if (pos->second.first==0 ||
                   pos->first.origKeySet())
          { // face found twice
            facemap.erase(pos);
          }
          else { // use original key as given in key2
            BndParam value = pos->second;
            facemap.erase(pos);
            facemap[key2] = value;
          }
        }
      }
    }
    // remove unused boundary faces added through boundaryseg block or cube2simplex conversion
    {
      facemap_t :: iterator pos = facemap.begin();
      while( pos != facemap.end() )
      {
        if( !pos->first.origKeySet() )
        {
          facemap_t :: iterator pos1 = pos;
          ++pos;
          facemap.erase( pos1 );
        }
        else
          ++pos;
      }
    }

    // now try to assign boundary ids...
    int remainingBndSegs = 0;
    int defaultBndSegs = 0;
    int inbnddomain = 0;
    if ( dombound.isactive() )
    {
      info->block( dombound );
      std::vector < std::vector < double > > v;
      for( pos=facemap.begin(); pos != facemap.end(); ++pos )
      {
        if( pos->second.first != 0 )
          continue;

        v.resize( pos->first.size() );
        for( int i = 0; i < pos->first.size(); i++ )
          v[ i ] = vtx[ pos->first[ i ] ];
        const dgf::DomainData * data = dombound.contains( v );
        if ( data )
        {
          pos->second.first = data->id();
          pos->second.second = data->parameter();
          data->isDefault() ? defaultBndSegs ++ : inbnddomain++;
        }
      }
    }

    for( pos = facemap.begin(); pos != facemap.end(); ++pos )
    {
      if( pos->second.first == 0 )
        remainingBndSegs++;
    }

    haveBndParameters = ( haveBndParameters || dombound.hasParameter() );

    info->step2(nofbound,facemap.size(),inbnddomain,defaultBndSegs,remainingBndSegs);
  }


  /*************************************************************
     caller to tetgen/triangle
   ****************************************************/
  void DuneGridFormatParser :: generateSimplexGrid ( std :: istream &gridin )
  {
    dgf :: SimplexGenerationBlock para(gridin);
    info->block(para);

    // check whether a dump file name was provided
    std::string name = para.dumpFileName();
    const bool tempFile = name.empty();

    if( para.hasfile() ) // a triangle/tetgen file is provided
      name = para.filename();
    else if( tempFile ) // we have no dump file name and no triangle/tetgen file -> use temporary file
      name = temporaryFileName();

    std::string suffix;
    std::string params;

    if( para.hasfile() )
    {
      if (para.filetype().size()==0) {
        readTetgenTriangle(name);
        return;
      }
      dimw = para.dimension();
      if (dimw!=2 && dimw!=3 && dimw!=-1) {
        DUNE_THROW(DGFException,
                   "SimplexGen can only generate 2d or 3d meshes but not in "
                   << dimw << " dimensions!");
      } else if (dimw==-1) {
        DUNE_THROW(DGFException,
                   "SimplexGen: connot determine dimension of grid," <<
                   " include parameter DIMENSION in the "
                                                                     << "Simplexgeneration-Block");
      }
    }
    else
      writeTetgenPoly( name, suffix, params );

    int call_nr = 1;
    if( dimw == 2 )
    {
      std::stringstream command;
      command << std::fixed;

      if (para.haspath())
        command << para.path() << "/";
      command << "triangle -ej " << params;
      if(para.hasfile())
      {
        // name = para.filename();
        suffix = "."+para.filetype();
        command << " " << para.parameter() << " ";
      }
      else
      {
        suffix = "";
      }

      if (para.minAngle()>0)
        command << "-q" << para.minAngle() << " ";
      if (para.maxArea()>0)
        command << "-a" << para.maxArea() << " ";
      command << name << suffix;
      dverb << "Calling : " << command.str() << std::endl;
      info->print("Calling : "+command.str());
      const int status = system( command.str().c_str() );
      if( status != 0 )
      {
        if( status < 0 )
          DUNE_THROW( SystemError, "Unable to call '" << command.str() << "'." );
        else
          DUNE_THROW( DGFException, "Triangle finished unsuccessfully (Command: '" << command.str() << "')." );
      }
      if (para.display())
      {
        std::stringstream command;
        if (para.haspath())
          command << para.path() << "/";
        command << "showme " << name; // << ".1.ele";
        dverb << "Calling : " << command.str() << std::endl;
        if( system( command.str().c_str() ) < 0 )
          DUNE_THROW( SystemError, "Unable to call " << command.str() << "." );
      }
    }
    else if( dimw == 3 )
    {
      { // first call
        std::stringstream command;
        command << std::fixed;
        // std::string suffix;

        if (para.haspath())
          command << para.path() << "/";
        command << "tetgen " << params;

        if( para.hasfile() )
        {
          suffix = "." + para.filetype();
          command << " " << para.parameter() << " ";
        }

        command << name << suffix;
        dverb << "Calling : " << command.str() << std::endl;
        info->print("Calling : "+command.str());

        const int status = system( command.str().c_str() );
        if( status != 0 )
        {
          if( status < 0 )
            DUNE_THROW( SystemError, "Unable to call '" << command.str() << "'." );
          else
            DUNE_THROW( DGFException, "TetGen finished unsuccessfully (Command: '" << command.str() << "')." );
        }
      }
      if (para.minAngle()>0 || para.maxArea()>0)
      { // second call
        info->print("Quality enhancement:");
        call_nr = 2;
        std::stringstream command;
        command << std::fixed;
        if (para.haspath())
          command << para.path() << "/";

        command << "tetgen -r";
        if (para.minAngle()>0)
          command << "q" << para.minAngle();

        if (para.maxArea()>0)
          command << "a" << para.maxArea();

        command << " " << name << ".1";
        dverb << "Calling : " << command.str() << std::endl;
        info->print("Calling : "+command.str());
        if( system(command.str().c_str()) < 0 )
          DUNE_THROW( SystemError, "Unable to call " << command.str() << "." );
      }
      if (para.display())
      {
        std::stringstream command;
        if (para.haspath())
          command << para.path() << "/";

        command << "tetview-linux " << name << "." << call_nr << ".ele";
        dverb << "Calling : " << command.str() << std::endl;
        if( system(command.str().c_str()) < 0 )
          DUNE_THROW( SystemError, "Unable to call " << command.str() << "." );
      }
    }
    std::stringstream polyname;
    polyname << name << "." << call_nr;
    readTetgenTriangle(polyname.str());

    if ( tempFile &&
         name.compare(0,12,"TMPDGFParser")==0 )
    {
      /*
         std::stringstream command;
         command << "rm -f "
              << prefixname << "*.ele "
              << prefixname << "*.edge "
              << prefixname << "*.node "
              << prefixname << "*.poly ";
         if( system(command.str().c_str()) < 0 )
         DUNE_THROW( SystemError, "Unable to call " << command.str() << "." );
       */
    }

    info->print("Automatic grid generation finished");
  }


  void DuneGridFormatParser :: readTetgenTriangle ( const std :: string &name )
  {
    int offset,bnd;
    std::string nodename = name + ".node";
    std::string elename = name + ".ele";
    std::string polyname = name + ((dimw==2) ? ".edge" : ".face");
    dverb << "opening " << nodename << "\n";
    std::ifstream node(nodename.c_str());
    if (!node) {
      DUNE_THROW(DGFException,
                 "could not find file " << nodename
                                        << " prehaps something went wrong with Tetgen/Triangle?");
    }
    dverb << "opening " << elename << "\n";
    std::ifstream ele(elename.c_str());
    if (!ele) {
      DUNE_THROW(DGFException,
                 "could not find file " << elename
                                        << " prehaps something went wrong with Tetgen/Triangle?");
    }
    {
      dverb << "calculating offset from " << name << " .... offset = ";
      node >> nofvtx >> dimw >> nofvtxparams >> bnd;
      // offset is 0 by default
      // the offset it the difference of the first vertex number to zero
      node >> offset;
      dverb << offset << " \n";
      node.seekg(0);
    }
    {
      int tmp;
      // first token is number of vertex which should equal i
      node >> nofvtx >> dimw >> nofvtxparams >> bnd;
      vtx.resize(nofvtx);
      if (nofvtxparams>0)
        vtxParams.resize(nofvtx);
      for (int i=0; i<nofvtx; i++) {
        vtx[i].resize(dimw);
        int nr;
        node >> nr;
        // first token is number of vertex which should equal i
        assert(nr-offset==i);
        for (int v=0; v<dimw; v++)
          node >> vtx[i][v];
        if (nofvtxparams>0) {
          vtxParams[i].resize(nofvtxparams);
          for (int p=0; p<nofvtxparams; p++)
            node >> vtxParams[i][p];
        }
        for (int p=0; p<bnd; p++)
          node >> tmp;
      }
    }
    {
      int tmp;
      ele >> nofelements >> tmp >> nofelparams;
      elements.resize(nofelements);
      if (nofelparams>0)
        elParams.resize(nofelements);
      for (int i=0; i<nofelements; i++) {
        elements[i].resize(dimw+1);
        int nr;
        ele >> nr;
        assert(nr-offset==i);
        for (int v=0; v<dimw+1; v++) {
          int elno;
          ele >> elno;
          elements[i][v] = elno - offset;
        }
        if (nofelparams>0) {
          elParams[i].resize(nofelparams);
          for (int p=0; p<nofelparams; p++)
            ele >> elParams[i][p];
        }
      }
    }
    dverb << "opening " << polyname << "\n";
    std::ifstream poly(polyname.c_str());
    if (poly) {
      /*
         if (dimw==2) {
         poly >> tmp >> tmp >> tmp >> tmp;
         }
       */
      {
        int noffaces,params;
        poly >> noffaces >> params;
        if (params>0) {
          assert(params==1);
          facemap.clear();
          for (int i=0; i<noffaces; i++) {
            std :: vector< unsigned int > p( dimw );
            int nr;
            poly >> nr;
            for (size_t k=0; k<p.size(); k++)
              poly >> p[k];
            poly >> params;
            if (params!=0)
            {
              facemap_t :: key_type key( p, false );
              //DGFEntityKey< unsigned int > key( p, false );
              facemap[key].first = params;
              facemap[key].second.clear();
            }
          }
        }
      }
    }
  }


  /***************************
     Helper methods mostly only for simplex grids
  ***************************/
  void DuneGridFormatParser
  :: setOrientation ( int use1, int use2, orientation_t orientation )
  {
    if (element == Cube) {
      std::cerr << "Reorientation is only implemented for simplex grid!"
                << std::endl;
      return;
    }
    if( dimgrid == 2 )
    {
      for (int i=0; i<nofelements; i++) {
        if (elements[i].size()!=size_t(dimw+1))
          continue;
        double o=testTriang(i);
        if (o*orientation<0) { // wrong orientation
          // dverb << "Reorientation of simplex " << i << std::endl;
          int tmp=elements[i][use1];
          elements[i][use1] = elements[i][use2];
          elements[i][use2] = tmp;
        }
      }
    }
    else if (dimw==3)
    {
      const ReferenceElement< double, 3 > &refElem
        = ReferenceElements< double, 3 >::simplex();
      for (int i=0; i<nofelements; i++)
      {
        if (elements[i].size()!=size_t(dimw+1))
          continue;

        std::vector<double>& p0 = vtx[elements[i][1]];
        std::vector<double>& p1 = vtx[elements[i][2]];
        std::vector<double>& p2 = vtx[elements[i][3]];
        std::vector<double>& q  = vtx[elements[i][0]];

        double n[3];
        n[0] = -((p1[1]-p0[1]) *(p2[2]-p0[2]) - (p2[1]-p0[1]) *(p1[2]-p0[2])) ;
        n[1] = -((p1[2]-p0[2]) *(p2[0]-p0[0]) - (p2[2]-p0[2]) *(p1[0]-p0[0])) ;
        n[2] = -((p1[0]-p0[0]) *(p2[1]-p0[1]) - (p2[0]-p0[0]) *(p1[1]-p0[1])) ;
        double test = n[0]*(q[0]-p0[0])+n[1]*(q[1]-p0[1])+n[2]*(q[2]-p0[2]);
        bool reorient = (test*orientation<0);
        if (reorient)
        {
          // reorient element first
          int tmp=elements[i][use1];
          elements[i][use1] = elements[i][use2];
          elements[i][use2] = tmp;

          // for all faces, check reorient
          for(int k=0; k<refElem.size(1); ++k)
          {
            int numVerts = refElem.size(k,1,dimw);
            std :: vector< unsigned int > face( numVerts );
            // get face vertices
            for(int j=0; j<numVerts; ++j)
            {
              int vx = refElem.subEntity(k,1,j,dimw);
              face[j] = elements[i][vx];
            }

            {
              // key is now right oriented
              facemap_t :: key_type key( face );
              facemap_t :: iterator bndFace = facemap.find( key );
              if( bndFace != facemap.end() )
              {
                // delete old key, and store new key
                BndParam bndId = bndFace->second;
                facemap.erase(bndFace);
                facemap[key] = bndId;
              }
            }
          }

        }
      }
    }
  }


  void DuneGridFormatParser::setRefinement ( int use1, int use2, int is1, int is2 )
  {
    if( use1 > use2 )
      std::swap( use1, use2 );
    if( is1 > is2 )
      std::swap( is1, is2 );

    if( element != Cube )
    {
      for( int i = 0; i < nofelements; ++i )
      {
        if( elements[ i ].size() != size_t( dimgrid + 1 ) )
          continue;

        double maxlen = 0.0;
        int vtx1 = is1;
        int vtx2 = is2;
        if( (vtx1 == -1) || (vtx2 == -1) )
        {
          for( int l = 0; l <= dimgrid; ++l )
          {
            const int idxl = elements[ i ][ l ];
            for( int k = l+1; k <= dimgrid; ++k )
            {
              const int idxk = elements[ i ][ k ];
              double len = 0.0;
              for( int p = 0; p < dimw; ++p )
              {
                const double dist = vtx[ idxk ][ p ] - vtx[ idxl ][ p ];
                len += dist * dist;
              }
              if( len > maxlen )
              {
                vtx1 = l;
                vtx2 = k;
                maxlen = len;
              }
            }
          }
        }

        int swapped = 0;
        if( vtx1 != use1 )
        {
          std::swap( elements[ i ][ vtx1 ], elements[ i ][ use1 ] );
          ++swapped;
        }
        if( vtx2 != use2 )
        {
          std::swap( elements[ i ][ vtx2 ], elements[ i ][ use2 ] );
          ++swapped;
        }
        if( swapped == 1 )
          std::swap( elements[ i ][ use1 ], elements[ i ][ use2 ] );
      }
    }
    else
      std::cerr << "Computing refinement edge is only implemented for 2d simplex grids." << std::endl;
  }


  double DuneGridFormatParser :: testTriang ( int snr )
  {
    double o =
      (vtx[elements[snr][1]][0]-vtx[elements[snr][0]][0])*
      (vtx[elements[snr][2]][1]-vtx[elements[snr][1]][1])-
      (vtx[elements[snr][1]][1]-vtx[elements[snr][0]][1])*
      (vtx[elements[snr][2]][0]-vtx[elements[snr][1]][0]);
    if (fabs(o)<1e-10) {
      DUNE_THROW(DGFException,
                 "Simplex number " << snr << " with vertex numbers "
                                   << "(" << elements[snr][0]
                                   << "," << elements[snr][1]
                                   << "," << elements[snr][2] << ")"
                                   << " has zero volume!");
    }
    return o;
  }


  std :: vector< double > &
  DuneGridFormatParser :: getElParam ( int i, std::vector< double > &coord )
  {
    coord.resize(dimw);
    for (int j=0; j<dimw; j++)
      coord[j]=0.;
    for (int j=0; j<dimw; j++) {
      for (size_t k=0; k<elements[i].size(); ++k) {
        coord[j]+=vtx[elements[i][k]][j];
      }
      coord[j]/=double(elements[i].size());
    }
    return elParams[i];
  }


  std :: vector< double > &
  DuneGridFormatParser :: getVtxParam ( int i, std :: vector< double > &coord )
  {
    coord.resize(dimw);
    for (int j=0; j<dimw; j++)
      coord[j]=0.;
    coord = vtx[i];
    return vtxParams[i];
  }

  inline std::string
  DuneGridFormatParser::temporaryFileName ()
  {
#if HAVE_MKSTEMP
    char filetemp[ FILENAME_MAX ];
    std :: strcpy( filetemp, "dgfparser.XXXXXX" );
    const int fd = mkstemp( filetemp );
    if( fd < 0 )
      DUNE_THROW( IOError, "Unable to create temporary file." );
    close( fd );
    return std :: string( filetemp );
#else
    char buffer[ L_tmpnam ]; // supply buffer to make it thread safe
    return std::string( std::tmpnam( buffer ) );
#endif
  }

} // end namespace Dune


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/dgfparser.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_MACROGRIDPARSER_HH
#define DUNE_MACROGRIDPARSER_HH

#include <iostream>
#include <fstream>

#include <sstream>
#include <string>
#include <cstring>
#include <vector>
#include <memory>
#include <map>
#include <assert.h>
#include <cmath>

//- Dune includes
#include <dune/common/parallel/mpihelper.hh>
#include <dune/common/stdstreams.hh>
#include <dune/grid/common/gridenums.hh>
#include <dune/grid/common/datahandleif.hh>

#include <dune/grid/io/file/dgfparser/dgfexception.hh>
#include <dune/grid/io/file/dgfparser/entitykey.hh>

#include <dune/grid/io/file/dgfparser/parser.hh>
#include <dune/grid/io/file/dgfparser/gridptr.hh>
#include <dune/grid/io/file/dgfparser/macrogrid.hh>
#include <dune/grid/io/file/dgfparser/dgfgridfactory.hh>


#include <dune/grid/io/file/dgfparser/blocks/basic.hh>
#include <dune/grid/io/file/dgfparser/blocks/cube.hh>
#include <dune/grid/io/file/dgfparser/blocks/gridparameter.hh>
#include <dune/grid/io/file/dgfparser/blocks/vertex.hh>
#include <dune/grid/io/file/dgfparser/blocks/boundarydom.hh>
#include <dune/grid/io/file/dgfparser/blocks/dim.hh>
#include <dune/grid/io/file/dgfparser/blocks/interval.hh>
#include <dune/grid/io/file/dgfparser/blocks/simplex.hh>
#include <dune/grid/io/file/dgfparser/blocks/boundaryseg.hh>
#include <dune/grid/io/file/dgfparser/blocks/periodicfacetrans.hh>
#include <dune/grid/io/file/dgfparser/blocks/simplexgeneration.hh>

#ifdef EXPERIMENTAL_GRID_EXTENSIONS
#include <dune/grid/io/file/dgfparser/blocks/general.hh>
#endif

namespace Dune {

  /*! @brief Some simple static information for a given GridType
   */
  template <class GridType>
  struct DGFGridInfo
  {
    //! number of globalRefine steps needed to refuce h by 0.5
    static int refineStepsForHalf();
    //! relation between volume of children to volume of father.
    //! If this is not a constant the return value is -1
    static double refineWeight();
  };

  /**  @addtogroup DuneGridFormatParser

       @brief Classes for reading a macrogrid file in the dune
       macrogrid format (dgf)

       @section General
       <!--=========-->
       The DGF format allows the simple description of macrogrids, which
       can be used to construct Dune grids independent of the underlying
       implementation. Due to the generality of the approach only a subset of
       the description language for each grid implementation is available through
       this interface.

       @section Usage
       <!---------------------------------------------->
       There are two ways of constructing Dune grids using DGF files:

       -# By defining one of the symbols
          \c ALBERTAGRID ,
          \c ALUGRID_CUBE ,
          \c ALUGRID_SIMPLEX ,
          \c ALUGRID_CONFORM ,
          \c SGRID ,
          \c UGGRID , or
          \c YASPGRID
          and the integer
          \c GRIDDIM
          one obtains a definition of the type \c GridType and
          the required header files for the desired grid and the macrogrid parser
          are included.
       -# By directly including one of the files dgf*.hh
          from the dune/grid/io/file/dgfparser directory: \n
          in this case only the required header files for the
          desired grid and the macrogrid parser are included but no typedef is made.

       After a grid type (denoted with \c GridType in the following)
       is selected in some way, the grid can be constructed either by calling

       @code
         Dune::GridPtr<GridType> gridptr(filename, mpiHelper.getCommunicator() );
       @endcode
        or
       @code
         Dune::GridPtr<GridType> gridptr(filename);
       @endcode
       or
       @code
         Dune::GridPtr<GridType> gridptr;
         ...
         gridptr=Dune::GridPtr<GridType>(filename);
       @endcode

       where in the second and third example \c MPIHelper::getCommunicator()
       is selected as default
       value; \c filename is the name of the dgf file. This creates an
       auto pointer like object \c Dune::GridPtr<GridType> holding a pointer to a
       the grid instance described through the dgf file.
       Access to the grid is gained by calling the operator * of \c GridPtr.
       @code
         GridType & grid = *gridptr;
       @endcode
       Like in all unique_ptr like objects the grid instance is destroyed
       if the GridPtr goes out of scope. To be able to destruct the GridPtr
       object without losing the grid call the release method:
       @code
         GridType *grid;
         {
           GridPtr< GridType > gridPtr( filename.c_str(), mpiHelper.getCommunicator() );
           grid = gridPtr.release();
         }
       @endcode

       Remarks:
       -# The last argument in the constructor of the GridPtr should be of the type \c Dune::MPIHelper::MPICommunicator
          which defaults to \c MPI_COMM_WORLD for parallel runs or some default value for serial runs.
       -# If the file given through the first argument is not a dgf file
          a suitable constructor on the \c GridType class is called - if
          one is available.

       @section FORMAT Format Description
       <!--=========-->
       We assume in the following that the type
       \c GridType  is suitably defined, denoting a dune grid type
       in \c dimworld  space dimension.
       A point in dimworld space is called a vector.

       In general dgf files consists of one or more blocks, each starting with a
       keyword and ending with a line starting with a # symbol.
       In a block each full line is parsed from the beginning up to the
       first occupance of a \% symbol, which can be used to include comments.
       Trailing whitespaces are ignored
       during line parsing. Also the parsing is not case sensitive.

       Some example files are given below (\ref EXAMPLES).

       @subsection START First line
       <!---------------------------------------------->
       DGF files must start with the keyword \b DGF. Files passed to the
       grid parser not starting with this keyword are directly passed to a
       suitable constructor in the GridType class.

       @subsection BLOCKS Blocks
       <!---------------------------------------------->
       In the following all blocks are briefly described in alphabetical order.
       The construction of the grid is detailed below. In general lines
       are parse sequentially, with the exception of lines starting
       with a special keyword which are treated separately.

       - \b Boundarydomain  \n
         Each line consists of an integer greater than zero and two
         vectors describing an interval in \c dimworld space. The first entry of
         the line is a boundary identifier.
         - A special keyword is
           \b default
           followed by a positive integer which is to be used
           as a default boundary identifier.
       - \b Boundarysegments \n
         Each line consists of a positive integer denoting a boundary
         id and a set of vertex indices (see \b Vertex block)
         describing one boundary patch of the macrogrid.
         Note that a special ordering of the vertex numbers is not required.
       - \b Cube  \n
         Each line consists of \c dimworld<SUP>2</SUP> vertex indices
         (see \b Vertex block) describing one cube
         of the macrogrid.
         - If the ordering of the local vertices of the cube elements
           does not follow the %Dune
           @link GeometryReferenceElements reference element@endlink then
           the mapping between the local numbering used and the dune reference
           cube has to be prescribed by a line starting with the keyword \b map
           followed by the permutation of the numbers
           \c 0...2<SUP>dimworld</SUP> describing the mapping from the
           local vertex numbers in the reference elements used in the dgf file
           to the local vertex numbers in dune reference element.
         - By means of the special keyword \b parameters followed by a positive
           integer \c n it is possible to add \c n parameters to each element of the
           grid. These double valued parameters then have to be added to the definition
           lines for the elements behind the vertex numbers.
       - \b Interval \n
         Each interval is described by three lines in this block:
         the first two lines give the lower and upper vector of an interval,
         the third line consists of \c dimworld integers. used to determine the
         initial partition of the interval into equal sized cubes.
         More than one interval can be described in this fashion.
       - \b Simplex \n
         Each line consists of \c dimworld+1 vertex indices (see \b Vertex block)
         describing one simplex
         of the macrogrid.
         - Note that no ordering of local vertices is required.
         - Parameters can be added to each element using the \b parameters keyword
           as described for cube elements.
       - \b Simplexgenerator \n
         Using this block a simplex grid can be automatically generated using
         one of the freely available grid generation tools
         Tetgen (http://tetgen.berlios.de) for \c dimworld=3 or
         Triangle (http://www.cs.cmu.edu/~quake/triangle.html) for \c dimworld=2.
         For more detail see \ref Simplexgeneration.
       - \b Vertex \n
         Each line consists of a vector representing a vertex of the
         macrogrid. The vertices are consecutively numbered.
         leading to vertex indices which can be referenced in the
         \b Simplex, \b Cube, and \b Boundarysegment blocks.
         - By default the numbering starts from zero; to change this behaviour
           the keyword
           \b firstindex followed by a positive integer denoting the number
           of the first vertex can be used.
         - Using the \b parameters keyword it is possible to add a set of parameters
           to each vertex of the grid.
       - \b GridParameter \n
         For each grid implementation there is a set of parameters
         that can be passed via the GridParameter block to the momment of
         grid construction. For the specific parameters see the \ref
         DGFGridParameter section. See also the \b examplegrid5.dgf file
         for examples.
       - \b PeriodicFaceTransformation \n
         Each line describes an affine transformation that shall be used to
         glue grid boundaries together. The transformation is denoted as
         \em matrix + \em shift. The following 2d example describes a shift by
         the first unit vector:
         \code
     1 0, 0 1 + 1 0
         \endcode
       - \b Projection \n
         Each line either declares a function or it assigns one a boundary segment.
         Functions are declared as follows:\n
         <b>function</b> <em>function</em> <b>(</b> <em>variable</em> <b>)</b> <b>=</b> <em>expression</em>\n
         The following expressions are currently implemented:
         - <em>constant</em>
         - <em>variable</em>
         - <b>(</b> <em>expression</em> <b>)</b>
         - <em>function</em> <b>(</b> <em>expression</em> <b>)</b>
         - <em>expression</em> <b>[</b> <em>constant</em> <b>]</b>
         - <b>-</b> <em>expression</em>
         - <b>|</b> <em>expression</em> <b>|</b>
         - <em>expression</em> <b>+</b> <em>expression</em>
         - <em>expression</em> <b>-</b> <em>expression</em>
         - <em>expression</em> <b>*</b> <em>expression</em>
         - <em>expression</em> <b>/</b> <em>expression</em>
         - <em>expression</em> <b>**</b> <em>expression</em>
         - <b>sqrt</b> <em>expression</em>
         - <b>sin</b> <em>expression</em>
         - <b>cos</b> <em>expression</em>
         .
         Functions are assigned to boundary segments as follows:\n
         <b>segment</b> <em>vertex</em> ... <em>vertex</em> <em>function</em>\n
         Here, the given vertices identify the boundary segment.\n
         Another possibility is to set a default, assigned to all non-listed
         boundary segments:\n
         <b>default</b> <em>function</em>\n
         Note: Currently, the attached functions map global coordinates to global
               coordinates. This feature is only available with AlbertaGrid (Version 3.0
                   or above) or with ALUGrid.
       .

       @section CONSTR The Grid Construction Process
       <!---------------------------------------------->
       For simplicity we first describe how the grid is manually constructed,
       i.e., if no \b Simplexgenerator  block is found. Details on how
       Tetgen/Triangle can be used is detailed below (see \ref Simplexgeneration).
       How to access the element and vertex parameter is detailed in
       Section \ref PARAMETERS.
       The details of the construction are logged in the file
       \b dgfparser.log.

       The construction of the grid depends on the type of elements the
       given by \c GridType can handle.

       @subsection CONSTRCART Cartesian grids
       (Dune::SGrid , or
        Dune::YaspGrid )

       The grid is constructed using only the information from the
       first three lines of the \b Interval  block.

       @subsection CONSTRSIMPL Simplex grids
       (Dune::AlbertaGrid, or
        Dune::ALUGrid<3,3,simplex,nonconforming>, and
        Dune::ALUGrid<2,2,simplex,nonconforming>)

       The vertices and elements of the grid are constructed in the
       following three steps:
       -# The file is parsed for
          an \b Interval  block; if present a Cartesian grid is build for each
          interval defined in this block and
          each element is partitioned either into two triangles or into six
          tetrahedron. The user has to make sure that this process leads to
          a conforming grid.
       -# If no \b Interval
          block is found, the grid is generated using the information
          from the \b Vertex and the \b Simplex or \b Cube  blocks.
          If a non-empty \b Simplex block is found the element information is
          only taken from there; in the case where no \b Simplex block is found
          or in the case where it is empty, the \b Cube block is read and each
          cube is partitioned into simplex elements - in 3d this process will
          not always lead to a correct macro triangulation!
          Note that no specific ordering of the local numbering of each simplex
          is required but the cubes must either conform with the Dune reference
          element or the mapping must be prescribed using the map keyword.
       .
       If the simplex generation process was successful, boundary ids are
       assigned to all boundary faces of the macrogrid.
       -# If the macrogrid was constructed in the third step of the generation
          process detailed above (i.e. using the vertex block),
          then the file is first parsed for
          \b Boundarysegment  block. Here boundary ids can be
          individually assigned to each boundary segment of the macrogrid
          by specifying the vertex ids. Boundary segments can either be described
          as simplex elements or as cube elements.
       -# All Boundary segments which have not
          yet been assigned an identifier and lie inside the
          interval defined by the first line of the \b Boundarydomain
          block are assigned the corresponding id. This process is then
          repeated with the remaining boundary segments using the following
          intervals defined in the \b Boundarydomain  block.
          If after this process boundary segments without id remain,
          then the default id is used if one was specified in the
          \b Boundarydomain  block - if no default was given, the
          behavior of the parser is not well defined.
       .
       \b Remark:
       -# \c Bisection: \n
          the refinement edge is always chosen to be the longest edge.

       @subsection CONSTRCUBE Cube grids
       (Dune::ALUGrid<3,3,cube,nonconforming>)

       The grid is constructed using the information from the
       \b Interval  block, if present; otherwise the \b Vertex and \b Cube
       blocks are used.

       The boundary ids are assigned in the same manner as for simplex grids
       described above.

       @subsection CONSTRMIXED Mixed grids
       (\c Dune::UGGrid )

       Note that in this version only grids consisting of one element type are
       constructed even if the implemented grid allows for mixed elements.

       The vertices and elements of the grid are constructed in one of the
       following stages:
       -# The file is first parsed for
          an \b Interval  block; if present a Cartesian grid is build;
          a simplex grid is generated if a \c Simplex block is present
          otherwise a cube grid is constructed.
       -# If no \b Interval
          block is found, the grid is generated using the information
          from the \b Vertex block; cube elements are constructed if the
          \b Cube block is present otherwise the \b Simplex blocks is read.
          If both a \b Cube and a \b Simplex block is found, then only
          the element information from the \b Cube block is used and each
          cube is split into simplex elements so that
          a simplex grid is constructed.
       .
       Boundary ids are assigned in the same manner as described for
       simplex grids.

       @section PARAMETERS Accessing parameters
       In addition to the element and vertex information it is possible to add
       a set of parameters through the DGF file. Using the construction
       mechanism via the Dune::GridPtr<GridType> class these parameters can be
       accessed using the
       Dune::GridPtr<GridType>::parameters(const Entity& en)
       method. Depending on the codimentsion of \c en the method returns either
       the element or vertex parameters of that entity in the DGF file.
       The number of parameters for a given
       codimension can be retrived using the method
       Dune::GridPtr<GridType>::nofParameters.
       In the case of parallel runs only the process with rank zero reads the
       dgf file and thus the parameters are only available on that processor.
       Do not call loadBalance (or for that matter globalRefine, adapt) on the
       grid instance before retrieving the parameters. To simplify the handling
       of parameters in a parallel run the Dune::GridPtr<GridType>::loadBalance
       method can be used to distribute the macro grid and the parameters.
       Afterwards the parameters can be extracted on each processor using the
       method GridPtr<GridType>::parameters.

      <!---------------------------------------------->
     \section Simplexgeneration Using Tetgen/Triangle
         The freely available simplex grid generators are direcltly
         called via system
         call through the dgfparser.
         Therefore one should either add the path containing the executables of
         Triangle and/or Tetgen to the environment variable PATH or use the path
         option described below.
         One can either use a file in Tetgen/Triangle format to directly generate
         a macro grid or one can prescribe vertices and boundary faces
         which will be used to generate the grid directly in the DGF file:
         -# For the first approach use the token \b file to give a filename
            and the type of the file (e.g. node, mesh, ply...). Example:
            \code
              file name mesh
            \endcode
            If the filetype is given, it will be appended to \b name and this will be
            passed to Tetgen/Triangle. Additional parameters for the grid generators
            can be given by the the \b parameter token.
            If no file type is given it is assumed that in a previous run of
            Tetgen/Triangle
            files name.node and name.ele were generated and these will be used
            to described the vertices and elements of the Dune grid.
         -# In the second approach the \b vertex and the \b interval blocks
            (if present)
            are used to generate the vertices of the grid; the \b Cube and \b
            Simplex blocks are used for element information in the interior and
            the \b boundarysegment block is used for boundary information:
            - If only a \b vertex and/or \b interval block is found
              the resulting .node file is passed directly to Tetgen/Triangle and a
              tessellation of
              the convex hull of the points is generated.
            - A more detailed
              description of the domain is possible by using the \b
              Boundarysegment block together with the \b vertex block.
              Planar polyhedral boundary faces of the domain can be
              prescribed in this way.
              Note that in this case the whole
              domain boundary has to be defined (see the description of
              the .poly files in the Tetgen documentation).
              In 3d each polyhedral face (p0,..,pn) is automatically closed by adding
              the segment between p0 and pn. To define the whole boundary
              of a 2d domain using only one polyhedron the closing
              segment has to be added, i.e., (p0,..,pn,p0).
            - If a \b cube or \b simplex block is found the element information
              is also passed to tetgen/triangle together with the parameters - if
              given. Note that triangle can only handle one region atribute in
              its .poly files so that only the first parameter is the \b simplex
              or \b cube block can be retrived.
         .

         Some identifiers can be
         used to influence the quality of the generated mesh:
         -  \b max-area
            followed by a positive real number used as an upper bound for the
            area of all simplicies of the mesh.
         -  \b min-angle
            followed by a positive number. In 2d this limits the angles in
            resulting mesh from below; in 3d this bounds the radius-edge ratio
            from above.
         .
         In this case the grid is constructed using two calls to Tetgen/Triangle.           The details of the call are logged in the \b dgfparser.log file.

        \e Note: vertex parameters are interpolated in triangle but tetgen
                  assigns a zero to all newly inserted vertices; therfore quality
                  enhancement and vertex parameters should not be combined in 3d.
                  On the other hand element parameters and boundary ids can be
                  used together with quality enhancement.


         The remaining identifiers are
         -  The identifier \b path
            (followed by a path name) can be used
            to give search path for Triangle/Tetgen.
         -  The identifier \b display
            followed by 1 can be used to get a first impression
            of the resulting mesh using the visualization tools distributed with
            Triangle/Tetgen.
         .
         \e Note that parameters can be attached to the vertices and elements of
         the grid as described in the Triangle/Tetgen manual. Then can be
         retrieved as described in Section \ref PARAMETERS.

         Download
         - Tetgen http://tetgen.berlios.de
         - Triangle http://www.cs.cmu.edu/~quake/triangle.html



       <!---------------------------------------------->

     @section OPEN Work in progress
     -# There should be a mechanism to fix the desired refinement edge
        for simplex grids. An automatic selection is performed using the
        longest edge, but
        it should be possible to turn off this automatic selection.
     -# A callback to the user
        between parsing the DGF file and the construction of the dune grid;
        here e.g. a post-processing of the vertex coordinates could be included.

     @section EXAMPLES Examples
     <!--=========-->
     In two space dimensions:
     - \ref dgfexample1
     - \ref dgfexample2
     - \ref dgfexampleParam
     - \ref dgfexample3
     - \ref dgfexample6

     In three space dimensions:
     - \ref dgfexample4
     - \ref dgfexample5

     \section dgfexample1 Manual Grid Construction
     A tessellation of the unit square into six simplex entities.
     Some boundary segments on the lower and right
     boundary are given their own id the remaining are
     given a default id.

     @include examplegrid1s.dgf

     \image html  examplegrid1s.png "The resulting grid"

     A tessellation into cubes using the same vertices as before,

     @include examplegrid1c.dgf

     \image html  examplegrid1c.png "The resulting grid"

     Using the last input file with a simplex grid or by adding an empty
     \c Simplex block
     @code
     Simplex
   #
     @endcode
     leads to the following macro triangulation

     \image html  examplegrid1cs.png "The resulting grid"

     \section dgfexample2 Automated Grid Construction
     Automatic tessellation using Triangle,
     with vertices defined as in the example \ref dgfexample1 :

     @include examplegrid1gen.dgf

     \image html  examplegrid1gen.png "The resulting grid"

     The quality of the grid can be enhanced by adding the line
     @code
     min-angle 30
     @endcode
     in the \c Simplexgenerator block

     \image html  examplegrid1genangle.png "The resulting grid"

     Automatic tessellation using Triangle,
     with vertices are defined on a Cartesian grid with two additional
     vertices in the top right corner and one vertex outside the unit square.

     All boundary are given a default id.

     @include examplegrid2a.dgf

     \image html  examplegrid2a.png "The resulting grid"

     Adding some quality enhancement.
     The boundaries are numbered counterclockwise starting at the left
     boundary from one to four.

     @include examplegrid2b.dgf

     \image html  examplegrid2b.png "The resulting grid"

     Using both quality enhancement and a maximum area restriction.
     The bottom boundary is given the id 1 all other boundaries have
     id 2; here we do not use a default value.

     @include examplegrid2c.dgf

     \image html  examplegrid2c.png "The resulting grid"

     A similar grid is generated by prescribing the boundary of the domain:

     @include examplegrid2d.dgf

     \image html  examplegrid2d.png "The resulting grid"

     \section dgfexampleParam Using Parameters

     We use the same domain as in the previous example but include vertex and
     element parameters:

     @include examplegrid2e.dgf

     The results in piecewise constant data on the elements and piecewise linear
     date using the vertex parameters:

     \image html  examplegrid2e.png "The resulting grid with element and vertex parameters"

     \section dgfexample3 Interval Domain
     A automatic tessellation of the unit square using
     a Cartesian Grid.
     All boundaries have id 1.

     @include examplegrid5.dgf

     \image html  examplegrid5c.png "The resulting grid using SGrid<2,2>"
     \image html  examplegrid5s.png "The resulting grid using AlbertaGrid<2,2>"

     If UGGrid<2,2> is used the result would be the same as for SGrid<2,2>.
     If an empty \c Simplex Block
     @code
     Simplex
   #
     @endcode
     is added than the same simplex grid as for AlbertaGrid<2,2> would be
     constructed.

       <!---------------------------------------------->
     \section dgfexample6 Boundary Projections
     The following example shows a DGF file that projects 3 sides of a
     quadrilateral onto the surrounding circle:
     @include example-projection.dgf

     \image html  example-projection.png "The resulting grid using AlbertaGrid<2>"

       <!---------------------------------------------->
     \section dgfexample4 Grid Generation in 3d
     An automatic tessellation of the unit square using
     a Cartesian Grid is shown.
     All boundaries have id 1 except boundary segment on the lower boundary
     which have value 2.

     First we use only the interval block:

     @include examplegrid6.dgf

     \image html  examplegrid6c.png "The resulting grid using ALUGrid<3,3,cube,nonconforming>"
     \image html  examplegrid6s.png "The resulting grid using ALUGrid<3,3,simplex,nonconforming>"

     Now the vertices are still defined through the interval block; the simplicies
     are constructed using Tetgen (note the comment symbol \% in the
     \b Simplexgenerator block):

     @include examplegrid7.dgf

     \image html  examplegrid7.png "The resulting grid using ALUGrid<3,3,simplex,nonconforming>"

     Note that in the grid would be the same as in the above example if
     ALUGrid<3,3,cube,nonconforming> where used.

     Now we can also include some quality enhancement:

     First: \b min-angle = 1.2
            (remove the first \% in the \b Simplexgenerator block)
     \image html  examplegrid7angle.png "The resulting grid using ALUGrid<3,3,simplex,nonconforming>"

     Second: \b min-angle = 1.2 and \b max-area = 0.1
             (remove both \% in the \b Simplexgenerator block)
     \image html  examplegrid7area.png "The resulting grid using ALUGrid<3,3,simplex,nonconforming>"
       <!---------------------------------------------->

     This examples show different ways to define a grid for the following
     domain and boundary ids:
     \image html  examplegrid10.png "An example domain"

     \e Manual grid construction: Note that the reference element used
     to define the cube is not the one used in dune so that the
     mapping has to be given; furthermore the vertex index are numbered
     starting with 1.
     If a simplex grid is to be constructed
     some care must be taken in the numbering of the nodes so that a
     conforming grid is constructed.

     @include examplegrid10.dgf

     \image html  examplegrid10c.png "The resulting cube grid"
     \image html  examplegrid10s.png "The resulting simplex grid"

     \e Using multiple intervals: Here the boundary ids are not set
     correctly; this could be done using different boundarydomains.

     @include examplegrid11.dgf

     \image html  examplegrid11a.png "The resulting cube grid"
     \image html  examplegrid11b.png "The resulting simplex grid"

     \e By only defining the boundary faces and using Tetgen:

     @include examplegrid12.dgf

     Without the \b max-area and \b min-angle keywords the following
     grid is constructed:

     \image html  examplegrid12_1.png "The resulting grid"

     With the quality enhancement active:

     \image html  examplegrid12_2.png "The resulting grid"

     Finally we demonstrate the use of parameters. With a simple modification
     of the above example

     @include examplegrid10a.dgf

     we can define parameters on each element:

     \image html  examplegrid10a.png "The resulting grid with element parameters"

     The following example

     @include examplegrid10b.dgf

     defines parameters for each vertex of the grid, leading to a piecewise linear
     function

     \image html  examplegrid10b.png "The resulting grid with vertex parameters"

     <!---------------------------------------------->
     \section dgfexample5 Importing Grids written in a Tetgen/Triangle format

     Here a .mesh file used to generate a 3d simplex grid through Tetgen. The
     mesh file is taken from
     http://www-c.inria.fr/Eric.Saltel/download/download.php

     @include examplegrid9.dgf

     \image html  BBEETH1M.d_cut.png "The resulting grid using ALUGrid<3,3,simplex,nonconforming>"

     \image html  Orb_cut.png "The resulting grid using ALUGrid<3,3,simplex,nonconforming>"

     \image html  bunny.p65.param_skin.png "The resulting grid using ALUGrid<3,3,simplex,nonconforming>"

     \image html  pmdc.png "The resulting grid using ALUGrid<3,3,simplex,nonconforming>"

   **/
  /*
        Dune::Alberta with \c dimworld=3: \n
          if Tetgen is used to construct a
          tetrahedral grid for Dune::Alberta then the bisection routine does
          not necessarily terminate. This problem does not occur
          if the grid is constructed using the \b Interval block.
   */

} // end namespace Dune
#endif


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/dgfs.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_DGFS_HH
#define DUNE_DGFS_HH

#include <dune/grid/common/intersection.hh>
#include <dune/grid/sgrid.hh>
#include "dgfparser.hh"

namespace Dune
{

  // External Forward Declarations
  // -----------------------------

  template< class GridImp, class IntersectionImp >
  class Intersection;



  // DGFGridFactory for SGrid
  // ------------------------

  template< int dim, int dimworld, class ctype >
  struct DGFGridFactory< SGrid< dim, dimworld, ctype > >
  {
    typedef SGrid< dim, dimworld, ctype > Grid;

    const static int dimension = Grid::dimension;

    typedef MPIHelper::MPICommunicator MPICommunicatorType;

  private:
    typedef FieldVector< double, dimension > Point;

    typedef dgf::BoundaryDomBlock BoundaryDomainBlock;

  public:
    explicit DGFGridFactory ( std::istream &input,
                              MPICommunicatorType comm = MPIHelper::getCommunicator() )
    {
      generate( input, comm );
    }

    explicit DGFGridFactory ( const std::string &filename,
                              MPICommunicatorType comm = MPIHelper::getCommunicator() )
    {
      std::ifstream input( filename.c_str() );
      generate( input, comm );
    }

    Grid *grid() const
    {
      return grid_;
    }

    template< class Intersection >
    bool wasInserted ( const Intersection &intersection ) const
    {
      return false;
    }

    template< class Intersection >
    int boundaryId ( const Intersection &intersection ) const
    {
      if( boundaryDomainBlock_->isactive() )
      {
        std::vector< Point > corners;
        getCorners( intersection.geometry(), corners );
        const dgf::DomainData *data = boundaryDomainBlock_->contains( corners );
        if( data )
          return data->id();
        else
          return intersection.indexInInside();
      }
      else
        return intersection.indexInInside();
    }

    template< int codim >
    int numParameters () const
    {
      return 0;
    }

    // return true if boundary parameters found
    bool haveBoundaryParameters () const
    {
      return boundaryDomainBlock_->isactive();
    }

    template< class GG, class II >
    const typename DGFBoundaryParameter::type &
    boundaryParameter ( const Intersection< GG, II > & intersection ) const
    {
      if( haveBoundaryParameters() )
      {
        std::vector< Point > corners;
        getCorners( intersection.geometry(), corners );
        const dgf::DomainData *data = boundaryDomainBlock_->contains( corners );
        if( data )
          return data->parameter();
        else
          return DGFBoundaryParameter::defaultValue();
      }
      else
        return DGFBoundaryParameter::defaultValue();
    }


    template< class Entity >
    std::vector< double > &parameter ( const Entity &entity )
    {
      return emptyParam;
    }

  private:
    void generate( std::istream &gridin, MPICommunicatorType comm );

    template< class Geometry >
    static void getCorners ( const Geometry &geometry, std::vector< Point > &corners )
    {
      corners.resize( geometry.corners() );
      for( int i = 0; i < geometry.corners(); ++i )
      {
        const typename Geometry::GlobalCoordinate corner = geometry.corner( i );
        for( int j = 0; j < dimension; ++j )
          corners[ i ][ j ] = corner[ j ];
      }
    }

    Grid *grid_;
    dgf::BoundaryDomBlock *boundaryDomainBlock_;
    std::vector< double > emptyParam;
  };



  template< int dim, int dimworld, class ctype >
  inline void DGFGridFactory< SGrid< dim, dimworld, ctype > >
  ::generate ( std::istream &gridin, MPICommunicatorType comm )
  {
    dgf::IntervalBlock intervalBlock( gridin );

    if( !intervalBlock.isactive() )
      DUNE_THROW( DGFException, "SGrid can only be created from an interval block." );

    if( intervalBlock.numIntervals() != 1 )
      DUNE_THROW( DGFException, "SGrid can only handle 1 interval block." );

    if( intervalBlock.dimw() != dim )
    {
      DUNE_THROW( DGFException,
                  "Cannot read an interval of dimension " << intervalBlock.dimw()
                                                          << "into a SGrid< " << dim << ", " << dimworld << " >." );
    }

    const dgf::IntervalBlock::Interval &interval = intervalBlock.get( 0 );

    FieldVector< double, dimension > lower, upper;
    FieldVector< int, dimension > anz;
    for( int i = 0; i < dimension; ++i )
    {
      lower[ i ] = interval.p[ 0 ][ i ];
      upper[ i ] = interval.p[ 1 ][ i ];
      anz[ i ] = interval.n[ i ];
    }

    grid_ = new Grid( anz, lower, upper );

    boundaryDomainBlock_ = new dgf::BoundaryDomBlock( gridin, dimension );
  }



  template< int dim, int dimworld, class ctype >
  struct DGFGridInfo< SGrid< dim, dimworld, ctype > >
  {
    static int refineStepsForHalf ()
    {
      return 1;
    }

    static double refineWeight ()
    {
      return 1.0 / double( 1 << dim );
    }
  };

}
#endif // #ifndef DUNE_DGFS_HH


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/dgfug.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <config.h>

#include <dune/grid/io/file/dgfparser/dgfug.hh>

namespace Dune
{

  namespace dgf
  {

    // Implementation of UGGridParameterBlock
    // --------------------------------------

    UGGridParameterBlock::UGGridParameterBlock ( std::istream &input )
      : GridParameterBlock( input ),
        noClosure_( false ), // default value
        noCopy_( true ),   // default value
        heapSize_( 0 )     // default value (see UGGrid constructor)
    {
      // check closure
      if( findtoken( "closure" ) )
      {
        std::string closure;
        if( getnextentry( closure ) )
        {
          makeupcase( closure );
          if( closure == "NONE" )
            noClosure_ = true ;
          else if( closure != "GREEN" )
          {
            dwarn << "UGGridParameterBlock: Parameter 'closure' has invalid value: " << closure
                  << ", using default: 'GREEN'." << std::endl;
          }
        }
      }
      else
      {
        dwarn << "UGGridParameterBlock: Parameter 'closure' not specified"
              << ", using default: 'GREEN'." << std::endl;
      }

      if( findtoken( "copies" ) )
      {
        std::string copies;
        if( getnextentry( copies ) )
        {
          makeupcase( copies );
          if( copies == "YES" )
            noCopy_ = false;
          else if( copies != "NO" )
          {
            dwarn << "UGGridParameterBlock: Parameter 'copies' has invalid value: " << copies
                  << ", using default: 'NO'." << std::endl;
          }
        }
      }
      else
      {
        dwarn << "UGGridParameterBlock: Parameter 'copies' not specified"
              << ", using default: 'NO'." << std::endl;
      }

      if( findtoken( "heapsize" ) )
      {
        int heapSize;
        if( getnextentry( heapSize ) )
        {
          if( heapSize > 0 )
            heapSize_ = heapSize;
          else
          {
            dwarn << "UGGridParameterBlock: Parameter 'heapsize' is non-positive"
                  << ", using default: '500' MB." << std::endl;
          }
        }
      }
      else
      {
        dwarn << "UGGridParameterBlock: Parameter 'heapsize' not specified"
              << ", using default: '500' MB." << std::endl;
      }
    }

  } // namespace dgf



  // Implementation of DGFGridFactory< UGGrid >
  // -------------------------------------------

#if ENABLE_UG
  template< int dim >
  void DGFGridFactory< UGGrid< dim > >::generate ( std::istream &input )
  {
    dgf_.element = DuneGridFormatParser::General;

    if( !dgf_.readDuneGrid( input, dim, dim ) )
      DUNE_THROW( DGFException, "Error: Failed to build grid");

    dgf_.setOrientation( 0, 1 );

    // get grid parameter block
    dgf::UGGridParameterBlock gridParam( input );

    // create grid here to set heap size
    // create grid factory (passed grid is returned by createGrid method)
    if( gridParam.heapSize() > 0 )
      UGGrid< dim >::setDefaultHeapSize( gridParam.heapSize() );

    for( int n = 0; n < dgf_.nofvtx; n++ )
    {
      FieldVector< double, dim > v;
      for( int j = 0; j < dim; j++ )
        v[ j ] = dgf_.vtx[ n ][ j ];
      factory_.insertVertex( v );
    }

    std::vector< unsigned int > el;
    for( int n = 0; n < dgf_.nofelements; n++ )
    {
      el.clear();
      for( size_t j = 0; j < dgf_.elements[ n ].size(); ++j )
        el.push_back( ( dgf_.elements[ n ][ j ] ) );

      // simplices
      if( el.size() == std::size_t( dim+1 ) )
        factory_.insertElement( GeometryType( GeometryType::simplex, dim ), el );
      // cubes
      else if( el.size() == 1u << dim )
        factory_.insertElement( GeometryType( GeometryType::cube, dim ), el );
#ifdef EXPERIMENTAL_GRID_EXTENSIONS
      // pyramid
      else if( (dim == 3) && (el.size() == 5u) )
        factory_.insertElement( GeometryType( GeometryType::pyramid, dim ), el );
      // prisms
      else if( (dim == 3) && (el.size() == 6u) )
        factory_.insertElement( GeometryType( GeometryType::prism, dim ), el );
#endif
      else
        DUNE_THROW( DGFException, "Invalid number of element vertices: " << el.size() );
    }

    // create grid
    grid_ = factory_.createGrid();

    // set closure type to none if parameter say so
    if( gridParam.noClosure() )
      grid_->setClosureType( UGGrid< dim >::NONE );

    if ( !gridParam.noCopy() )
      grid_->setRefinementType( UGGrid< dim >::COPY );
  }


  template void DGFGridFactory< UGGrid< 2 > >::generate ( std::istream &input );
  template void DGFGridFactory< UGGrid< 3 > >::generate ( std::istream &input );
#endif // #if ENABLE_UG

} // namespace Dune


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/dgfug.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_IO_FILE_DGFPARSER_DGFUG_HH
#define DUNE_GRID_IO_FILE_DGFPARSER_DGFUG_HH

//- C++ includes
#include <fstream>
#include <istream>
#include <string>
#include <vector>

//- dune-common includes
#include <dune/common/exceptions.hh>
#include <dune/common/fvector.hh>
#include <dune/common/parallel/mpihelper.hh>

//- dune-grid includes
#include <dune/grid/common/intersection.hh>
#include <dune/grid/uggrid.hh>

//- local includes
#include "dgfparser.hh"
#include "blocks/gridparameter.hh"


namespace Dune
{

  namespace dgf
  {

    // UGGridParameterBlock
    // --------------------

    struct UGGridParameterBlock
      : public GridParameterBlock
    {
      /** \brief constructor taking istream */
      explicit UGGridParameterBlock ( std::istream &input );

      /** \brief returns true if no closure should be used for UGGrid */
      bool noClosure () const { return noClosure_; }
      /** \brief returns true if no copies are made for UGGrid elements */
      bool noCopy () const { return noCopy_; }
      /** \brief returns heap size used on construction of the grid */
      size_t heapSize () const { return heapSize_; }

    protected:
      bool noClosure_;  // no closure for UGGrid
      bool noCopy_;     // no copies  for UGGrid
      size_t heapSize_; // heap size  for UGGrid
    };

  } // namespace dgf



#if ENABLE_UG
  template< int dim >
  struct DGFGridInfo< UGGrid< dim > >
  {
    static int refineStepsForHalf ()
    {
      return 1;
    }

    static double refineWeight ()
    {
      return -1.;
    }
  };



  // DGFGridFactory< UGGrid< dim > >
  // -------------------------------

  template< int dim >
  struct DGFGridFactory< UGGrid< dim > >
  {
    /** \brief grid type */
    typedef UGGrid< dim > Grid;
    /** \brief grid dimension */
    static const int dimension = dim;
    /** \brief MPI communicator type */
    typedef MPIHelper::MPICommunicator MPICommunicatorType;

    /** \brief constructor taking istream */
    explicit DGFGridFactory ( std::istream &input,
                              MPICommunicatorType comm = MPIHelper::getCommunicator() )
      : grid_( 0 ),
        factory_(),
        dgf_( rank( comm ), size( comm ) )
    {
      generate( input );
    }

    /** \brief constructor taking filename */
    explicit DGFGridFactory ( const std::string &filename,
                              MPICommunicatorType comm = MPIHelper::getCommunicator() )
      : grid_( 0 ),
        factory_(),
        dgf_( rank( comm ), size( comm ) )
    {
      std::ifstream input( filename.c_str() );
      if ( !input )
        DUNE_THROW( DGFException, "Error: Macrofile " << filename << " not found" );
      generate( input );
    }

    /** \brief return grid */
    Grid *grid ()
    {
      return grid_;
    }

    /** \brief please doc me */
    template< class GG, class II >
    bool wasInserted ( const Dune::Intersection< GG, II > &intersection ) const
    {
      return factory_.wasInserted( intersection );
    }

    /** \brief will return boundary segment index */
    template< class GG, class II >
    int boundaryId ( const Dune::Intersection< GG, II > &intersection ) const
    {
      return intersection.boundarySegmentIndex();
    }

    /** \brief return number of parameters */
    template< int codim >
    int numParameters () const
    {
      if( codim == 0 )
        return dgf_.nofelparams;
      else if( codim == dimension )
        return dgf_.nofvtxparams;
      else
        return 0;
    }

    /** \brief return number of parameters */
    template< class Entity >
    int numParameters ( const Entity & ) const
    {
      return numParameters< Entity::codimension >();
    }

    /** \brief return parameter for codim 0 entity */
    std::vector< double > &parameter ( const typename Grid::template Codim< 0 >::Entity &element )
    {
      if( numParameters< 0 >() <= 0 )
      {
        DUNE_THROW( InvalidStateException,
                    "Calling DGFGridFactory::parameter is only allowed if there are parameters." );
      }
      return dgf_.elParams[ factory_.insertionIndex( element ) ];
    }

    /** \brief return parameter for vertex */
    std::vector< double > &parameter ( const typename Grid::template Codim< dimension >::Entity &vertex )
    {
      if( numParameters< dimension >() <= 0 )
      {
        DUNE_THROW( InvalidStateException,
                    "Calling DGFGridFactory::parameter is only allowed if there are parameters." );
      }
      return dgf_.vtxParams[ factory_.insertionIndex( vertex ) ];
    }

    /** \brief UGGrid does not support boundary parameters */
    bool haveBoundaryParameters () const
    {
      return dgf_.haveBndParameters;
    }

    /** \brief return invalid value */
    template< class GG, class II >
    const DGFBoundaryParameter::type &boundaryParameter ( const Dune::Intersection< GG, II > &intersection ) const
    {
      typedef Dune::Intersection< GG, II > Intersection;
      typename Intersection::EntityPointer inside = intersection.inside();
      const typename Intersection::Entity &entity = *inside;
      const int face = intersection.indexInInside();

      const ReferenceElement< double, dimension > &refElem
        = ReferenceElements< double, dimension >::general( entity.type() );
      int corners = refElem.size( face, 1, dimension );
      std::vector< unsigned int > bound( corners );
      for( int i = 0; i < corners; ++i )
      {
        const int k = refElem.subEntity( face, 1, i, dimension );
        bound[ i ] = factory_.insertionIndex( *entity.template subEntity< dimension >( k ) );
      }

      DuneGridFormatParser::facemap_t::key_type key( bound, false );
      const DuneGridFormatParser::facemap_t::const_iterator pos = dgf_.facemap.find( key );
      if( pos != dgf_.facemap.end() )
        return dgf_.facemap.find( key )->second.second;
      else
        return DGFBoundaryParameter::defaultValue();
    }

  private:
    // create grid
    void generate ( std::istream &input );

    // return rank
    static int rank( MPICommunicatorType MPICOMM )
    {
      int rank = 0;
#if HAVE_MPI
      MPI_Comm_rank( MPICOMM, &rank );
#endif
      return rank;
    }

    // return size
    static int size( MPICommunicatorType MPICOMM )
    {
      int size = 1;
#if HAVE_MPI
      MPI_Comm_size( MPICOMM, &size );
#endif
      return size;
    }

    Grid *grid_;
    GridFactory< UGGrid< dim > > factory_;
    DuneGridFormatParser dgf_;
  };
#endif // #if ENABLE_UG

} // namespace Dune

#endif // #ifndef DUNE_GRID_IO_FILE_DGFPARSER_DGFUG_HH


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/dgfwriter.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_DGFWRITER_HH
#define DUNE_DGFWRITER_HH

/** \file
 *  \brief write a GridView to a DGF file
 *  \author Martin Nolte
 */

#include <fstream>
#include <vector>

#include <dune/grid/common/grid.hh>
#include <dune/geometry/referenceelements.hh>

namespace Dune
{

  /** \class DGFWriter
   *  \ingroup DuneGridFormatParser
   *  \brief write a GridView to a DGF file
   *
   *  The DGFWriter allows create a DGF file from a given GridView. It allows
   *  for the easy creation of file format converters.
   *
   *  \tparam  GV  GridView to write in DGF format
   */
  template< class GV >
  class DGFWriter
  {
    typedef DGFWriter< GV > This;

  public:
    /** \brief type of grid view */
    typedef GV GridView;
    /** \brief type of underlying hierarchical grid */
    typedef typename GridView::Grid Grid;

    /** \brief dimension of the grid */
    static const int dimGrid = GridView::dimension;

  private:
    typedef typename GridView::IndexSet IndexSet;
    typedef typename GridView::template Codim< 0 >::Iterator ElementIterator;
    typedef typename GridView::IntersectionIterator IntersectionIterator;
    typedef typename GridView::template Codim< dimGrid >::EntityPointer VertexPointer;

    typedef typename ElementIterator :: Entity Element ;
    typedef typename Element :: EntityPointer ElementPointer;
    typedef typename Element :: EntitySeed ElementSeed ;

    typedef typename IndexSet::IndexType Index;

    typedef ReferenceElement< typename Grid::ctype, dimGrid > RefElement;
    typedef ReferenceElements< typename Grid::ctype, dimGrid > RefElements;

  public:
    /** \brief constructor
     *
     *  \param[in]  gridView  grid view to operate on
     */
    DGFWriter ( const GridView &gridView )
      : gridView_( gridView )
    {}

    /** \brief write the GridView into a std::ostream
     *
     *  \param  gridout       std::ostream to write the grid to
     *  \param  newElemOrder  vector providing a new ordering for the elements in the given GridView
     *  \param  addParams     additional data to write to dgf file, such as projections
     *                        etc. (defaults to an emoty data stream)
     */
    void write ( std::ostream &gridout,
                 const std::vector< Index >& newElemOrder,
                 const std::stringstream& addParams = std::stringstream() ) const;

    /** \brief write the GridView into a std::ostream
     *
     *  \param  gridout    std::ostream to write the grid to
     */
    void write ( std::ostream &gridout ) const;

    /** \brief write the GridView into a std::ostream
     *
     *  \param  gridout    std::ostream to write the grid to
     *  \param  addParams  additional data to write to dgf file, such as projections
     *                     etc. (defaults to an emoty data stream)
     */
    void write ( std::ostream &gridout,
                 const std::stringstream& addParams ) const;

    /** \brief write the GridView to a file
     *
     *  \param[in] fileName  name of the write to write the grid to
     */
    void write ( const std::string &fileName ) const;

  protected:
    GridView gridView_;

  protected:
    /////////////////////////////////////////////
    //  helper methods
    /////////////////////////////////////////////

    // write all elements of type elementType
    void writeAllElements( const std::vector<ElementSeed>& elementSeeds,
                           const IndexSet& indexSet,
                           const GeometryType& elementType,
                           const std::vector< Index >& vertexIndex,
                           std::ostream &gridout ) const
    {
      if( elementSeeds.size() > 0 )
      {
        // perform grid traversal based on new element ordering
        typedef typename std::vector<ElementSeed> :: const_iterator iterator ;
        const iterator end = elementSeeds.end();
        for( iterator it = elementSeeds.begin(); it != end ; ++ it )
        {
          // convert entity seed into entity pointer
          const ElementPointer ep = gridView_.grid().entityPointer( *it );
          // write element
          writeElement( *ep, indexSet, elementType, vertexIndex, gridout );
        }
      }
      else
      {
        // perform default grid traversal
        const ElementIterator end = gridView_.template end< 0 >();
        for( ElementIterator it = gridView_.template begin< 0 >(); it != end; ++it )
        {
          // write element
          writeElement( *it, indexSet, elementType, vertexIndex, gridout );
        }
      }
    }

    // write one element
    void writeElement( const Element& element,
                       const IndexSet& indexSet,
                       const GeometryType& elementType,
                       const std::vector< Index >& vertexIndex,
                       std::ostream &gridout ) const
    {
      // if element's type is not the same as the type to write the return
      if( element.type() != elementType )
        return ;

      // get vertex numbers of the element
      const size_t vxSize = element.subEntities( Element::dimension );
      std::vector<Index> vertices(vxSize);
      for( size_t i = 0; i < vxSize; ++i )
        vertices[ i ] = vertexIndex[ indexSet.subIndex( element, i, dimGrid ) ];

      gridout << vertices[ 0 ];
      for( size_t i = 1; i < vxSize; ++i )
        gridout << " " << vertices[ i ];
      gridout << std::endl;
    }
  };


  template< class GV >
  inline void DGFWriter< GV >::
  write ( std::ostream &gridout,
          const std::vector< Index >& newElemOrder,
          const std::stringstream& addParams ) const
  {
    // set the stream to full double precision
    gridout.setf( std::ios_base::scientific, std::ios_base::floatfield );
    gridout.precision( 16 );

    const IndexSet &indexSet = gridView_.indexSet();

    // vector containing entity seed (only needed if new ordering is given)
    std::vector< ElementSeed > elementSeeds;

    // if ordering was provided
    const size_t orderSize = newElemOrder.size() ;
    if( orderSize == indexSet.size( 0 ) )
    {
      const ElementIterator end = gridView_.template end< 0 >();
      ElementIterator it = gridView_.template begin< 0 >();

      if( it != end )
      {
        elementSeeds.resize( orderSize, (*it).seed() ) ;
        size_t countElements = 0 ;
        for( ; it != end; ++it, ++countElements )
        {
          const Element& element = *it ;
          assert( newElemOrder[ indexSet.index( element ) ] < orderSize );
          elementSeeds[ newElemOrder[ indexSet.index( element ) ] ] = element.seed();
        }

        // make sure that the size of the index set is equal
        // to the number of counted elements
        if( countElements != orderSize )
          DUNE_THROW(InvalidStateException,"DGFWriter::write: IndexSet not consecutive");
      }
    }

    // write DGF header
    gridout << "DGF" << std::endl;

    const Index vxSize = indexSet.size( dimGrid );
    std::vector< Index > vertexIndex( vxSize, vxSize );

    gridout << "%" << " Elements = " << indexSet.size( 0 ) << "  |  Vertices = " << vxSize << std::endl;

    // write all vertices into the "vertex" block
    gridout << std::endl << "VERTEX" << std::endl;
    Index vertexCount = 0;
    const ElementIterator end = gridView_.template end< 0 >();
    for( ElementIterator it = gridView_.template begin< 0 >(); it != end; ++it )
    {
      const Element& element = *it ;
      const int numCorners = element.subEntities( dimGrid );
      for( int i=0; i<numCorners; ++i )
      {
        const Index vxIndex = indexSet.subIndex( element, i, dimGrid );
        assert( vxIndex < vxSize );
        if( vertexIndex[ vxIndex ] == vxSize )
        {
          vertexIndex[ vxIndex ] = vertexCount++;
          gridout << element.geometry().corner( i ) << std::endl;
        }
      }
    }
    gridout << "#" << std::endl;
    if( vertexCount != vxSize )
      DUNE_THROW( GridError, "Index set reports wrong number of vertices." );

    if( dimGrid > 1 )
    {
      // type of element to write
      GeometryType simplex( GeometryType::simplex, dimGrid );

      // only write simplex block if grid view contains simplices
      if( indexSet.size( simplex ) > 0 )
      {
        // write all simplices to the "simplex" block
        gridout << std::endl << "SIMPLEX" << std::endl;

        // write all simplex elements
        writeAllElements( elementSeeds, indexSet, simplex, vertexIndex, gridout );

        // write end marker for block
        gridout << "#" << std::endl;
      }
    }

    {
      // cube geometry type
      GeometryType cube( GeometryType::cube, dimGrid );

      // only write cube block if grid view contains cubes
      if( indexSet.size( cube ) > 0 )
      {
        // write all cubes to the "cube" block
        gridout << std::endl << "CUBE" << std::endl;

        // write all simplex elements
        writeAllElements( elementSeeds, indexSet, cube, vertexIndex, gridout );

        // write end marker for block
        gridout << "#" << std::endl;
      }
    }

    // write all boundaries to the "boundarysegments" block
#if DUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS
    gridout << std::endl << "BOUNDARYSEGMENTS" << std::endl;
    for( ElementIterator it = gridView_.template begin< 0 >(); it != end; ++it )
    {
      const Element& element = *it ;
      if( !it->hasBoundaryIntersections() )
        continue;

      const RefElement &refElement = RefElements::general( element.type() );

      const IntersectionIterator iend = gridView_.iend( element ) ;
      for( IntersectionIterator iit = gridView_.ibegin( element ); iit != iend; ++iit )
      {
        if( !iit->boundary() )
          continue;

        const int boundaryId = iit->boundaryId();
        if( boundaryId <= 0 )
        {
          std::cerr << "Warning: Ignoring nonpositive boundary id: "
                    << boundaryId << "." << std::endl;
          continue;
        }

        const int faceNumber = iit->indexInInside();
        const unsigned int faceSize = refElement.size( faceNumber, 1, dimGrid );
        std::vector< Index > vertices( faceSize );
        for( unsigned int i = 0; i < faceSize; ++i )
        {
          const int j = refElement.subEntity( faceNumber, 1, i, dimGrid );
          vertices[ i ] = vertexIndex[ indexSet.subIndex( element, j, dimGrid ) ];
        }
        gridout << boundaryId << "   " << vertices[ 0 ];
        for( unsigned int i = 1; i < faceSize; ++i )
          gridout << " " << vertices[ i ];
        gridout << std::endl;
      }
    }
    gridout << "#" << std::endl << std::endl;
#endif // #if DUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS

    // add additional parameters given by the user
    gridout << addParams.str() << std::endl;

    gridout << std::endl << "#" << std::endl;
  }

  template< class GV >
  inline void DGFWriter< GV >::
  write ( std::ostream &gridout) const
  {
    // empty vector means no new ordering
    std::vector< Index > noNewOrdering ;
    std::stringstream addParams;
    write( gridout, noNewOrdering, addParams );
  }

  template< class GV >
  inline void DGFWriter< GV >::
  write ( std::ostream &gridout, const std::stringstream& addParams ) const
  {
    // empty vector means no new ordering
    std::vector< Index > noNewOrdering ;
    write( gridout, noNewOrdering, addParams );
  }

  template< class GV >
  inline void DGFWriter< GV >::write ( const std::string &fileName ) const
  {
    std::ofstream gridout( fileName.c_str() );
    if( gridout )
      write( gridout );
    else
      std::cerr << "Couldn't open file `"<< fileName << "'!"<< std::endl;
  }

}

#endif // #ifndef DUNE_DGFWRITER_HH


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/dgfyasp.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_DGFPARSERYASP_HH
#define DUNE_DGFPARSERYASP_HH

#include <dune/grid/common/intersection.hh>
#include <dune/grid/yaspgrid.hh>
#include "dgfparser.hh"

namespace Dune
{

  // External Forward Declarations
  // -----------------------------

  template< class GridImp, class IntersectionImp >
  class Intersection;


  namespace dgf
  {

    /** \brief Grid parameters for YaspGrid
     *  \ingroup DGFGridParameter
     *
     *  The YaspGridParameter class is in charge of passing parameters specific
     *  to YaspGrid to the grid construction.
     *  Current parameters are:
     *    -# \b overlap defining the overlap of the grid (default value is zero)
     *    .
     *  See the \b examplegrid5.dgf file for an example.
     *
     *  \note The \b periodic parameter has been replaced by the
     *        \b PeriodicFaceTransformation block.
     */
    class YaspGridParameterBlock
      : public GridParameterBlock
    {
    protected:
      int _overlap;     // overlap for YaspGrid

    public:
      //! constructor taking istream
      YaspGridParameterBlock( std::istream &in )
        : GridParameterBlock( in ),
          _overlap( 0 )  // default value
      {
        // check overlap
        if( findtoken( "overlap" ) )
        {
          int x;
          if( getnextentry(x) ) _overlap = x;
          else
          {
            dwarn << "GridParameterBlock: found keyword `overlap' but no value, defaulting to `" <<  _overlap  <<"' !\n";
          }

          if (_overlap < 0)
          {
            DUNE_THROW(DGFException,"Negative overlap specified!");
          }
        }
        else
        {
          dwarn << "YaspGridParameterBlock: Parameter 'overlap' not specified, "
                << "defaulting to '" << _overlap << "'." << std::endl;
        }

      }

      //! get dimension of world found in block
      int overlap () const
      {
        return _overlap;
      }

    };

  }

  /*!
   * \brief Grid factory for YaspGrid with equidistant coordinates.
   */
  template <int dim>
  struct DGFGridFactory< YaspGrid<dim /*, EquidistantCoordinates<double, dim> */> >
  {
    typedef YaspGrid<dim> Grid;
    const static int dimension = Grid::dimension;
    typedef MPIHelper::MPICommunicator MPICommunicatorType;

  private:
    typedef FieldVector< double, dimension > Point;
    typedef dgf::BoundaryDomBlock BoundaryDomainBlock;

  public:
    explicit DGFGridFactory ( std::istream &input,
                              MPICommunicatorType comm = MPIHelper::getCommunicator() )
    {
      generate( input, comm );
    }

    explicit DGFGridFactory ( const std::string &filename,
                              MPICommunicatorType comm = MPIHelper::getCommunicator() )
    {
      std::ifstream input( filename.c_str() );
      generate( input, comm );
    }

    ~DGFGridFactory ()
    {
      delete boundaryDomainBlock_;
    }

    Grid *grid() const
    {
      return grid_;
    }

    template <class Intersection>
    bool wasInserted(const Intersection &intersection) const
    {
      return false;
    }

    template <class Intersection>
    int boundaryId(const Intersection &intersection) const
    {
      if( boundaryDomainBlock_->isactive() )
      {
        std::vector< Point > corners;
        getCorners( intersection.geometry(), corners );
        const dgf::DomainData *data = boundaryDomainBlock_->contains( corners );
        if( data )
          return data->id();
        else
          return intersection.indexInInside();
      }
      else
        return intersection.indexInInside();
    }

    template< int codim >
    int numParameters () const
    {
      return 0;
    }

    // return true if boundary parameters found
    bool haveBoundaryParameters () const
    {
      return boundaryDomainBlock_->hasParameter();
    }

    template< class GG, class II >
    const typename DGFBoundaryParameter::type &
    boundaryParameter ( const Intersection< GG, II > & intersection ) const
    {
      if( haveBoundaryParameters() )
      {
        std::vector< Point > corners;
        getCorners( intersection.geometry(), corners );
        const dgf::DomainData *data = boundaryDomainBlock_->contains( corners );
        if( data )
          return data->parameter();
        else
          return DGFBoundaryParameter::defaultValue();
      }
      else
        return DGFBoundaryParameter::defaultValue();
    }

    template< class Entity >
    std::vector<double> &parameter ( const Entity &entity )
    {
      return emptyParam;
    }

  private:
    void generate( std::istream &gridin, MPICommunicatorType comm );

    template< class Geometry >
    static void getCorners ( const Geometry &geometry, std::vector< Point > &corners )
    {
      corners.resize( geometry.corners() );
      for( int i = 0; i < geometry.corners(); ++i )
      {
        const typename Geometry::GlobalCoordinate corner = geometry.corner( i );
        for( int j = 0; j < dimension; ++j )
          corners[ i ][ j ] = corner[ j ];
      }
    }

    Grid *grid_;
    dgf::BoundaryDomBlock *boundaryDomainBlock_;
    std::vector<double> emptyParam;
  };

  // generate YaspGrid from the provided DGF
  template< int dim >
  inline void DGFGridFactory< YaspGrid< dim /*, EquidistantCoordinates<double, dim> */> >
  ::generate ( std::istream &gridin, MPICommunicatorType comm )
  {
    dgf::IntervalBlock intervalBlock( gridin );

    if( !intervalBlock.isactive() )
      DUNE_THROW( DGFException, "YaspGrid can only be created from an interval block." );

    if( intervalBlock.numIntervals() != 1 )
      DUNE_THROW( DGFException, "YaspGrid can only handle 1 interval block." );

    if( intervalBlock.dimw() != dim )
    {
      DUNE_THROW( DGFException,
                  "Cannot read an interval of dimension " << intervalBlock.dimw()
                                                          << " into a YaspGrid< " << dim << " >." );
    }

    const dgf::IntervalBlock::Interval &interval = intervalBlock.get( 0 );

    FieldVector<double,dim> lang;
    std::array<int,dim> anz;
    for( int i = 0; i < dim; ++i )
    {
      // check that start point is 0.0
      if( std::abs( interval.p[ 0 ][ i ] ) > 1e-10 )
      {
        DUNE_THROW( DGFException,
                    "YaspGrid cannot handle grids with non-zero left lower corner." );
      }

      lang[ i ] = interval.p[ 1 ][ i ] - interval.p[ 0 ][ i ];
      anz[ i ]  = interval.n[ i ];
    }

    typedef dgf::PeriodicFaceTransformationBlock::AffineTransformation Transformation;
    dgf::PeriodicFaceTransformationBlock trafoBlock( gridin, dim );
    std::bitset< dim > per;
    const int numTrafos = trafoBlock.numTransformations();
    for( int k = 0; k < numTrafos; ++k )
    {
      const Transformation &trafo = trafoBlock.transformation( k );

      bool identity = true;
      for( int i = 0; i < dim; ++i )
        for( int j = 0; j < dim; ++j )
          identity &= (std::abs( (i == j ? 1.0 : 0.0) - trafo.matrix( i, j ) ) < 1e-10);
      if( !identity )
        DUNE_THROW( DGFException, "YaspGrid can only handle shifts as periodic face transformations." );

      int numDirs = 0;
      int dir = -1;
      for( int i = 0; i < dim; ++i )
      {
        if( std::abs( trafo.shift[ i ] ) < 1e-10 )
          continue;
        dir = i;
        ++numDirs;
      }
      if( (numDirs != 1) || (std::abs( std::abs( trafo.shift[ dir ] ) - lang[ dir ] ) >= 1e-10) )
      {
        std::cerr << "Tranformation '" << trafo
                  << "' does not map boundaries on boundaries." << std::endl;
      }
      else
        per[ dir ] = true;
    }

    // get grid parameters
    dgf::YaspGridParameterBlock grdParam( gridin );

    grid_ = new YaspGrid< dim >( lang, anz, per, grdParam.overlap(), comm );

    boundaryDomainBlock_ = new dgf::BoundaryDomBlock( gridin, dimension );
  }

  template <int dim>
  struct DGFGridInfo< YaspGrid<dim /*, EquidistantCoordinates<double, dim> */> > {
    static int refineStepsForHalf() {return 1;}
    static double refineWeight() {return std::pow(0.5,dim);}
  };

  /*!
   * \brief Grid factory for YaspGrid with equidistant coordinates.
   */
  template <int dim>
  struct DGFGridFactory< YaspGrid<dim, EquidistantOffsetCoordinates<double, dim> > >
  {
    typedef YaspGrid<dim, EquidistantOffsetCoordinates<double, dim> > Grid;
    const static int dimension = Grid::dimension;
    typedef MPIHelper::MPICommunicator MPICommunicatorType;

  private:
    typedef FieldVector< double, dimension > Point;
    typedef dgf::BoundaryDomBlock BoundaryDomainBlock;

  public:
    explicit DGFGridFactory ( std::istream &input,
                              MPICommunicatorType comm = MPIHelper::getCommunicator() )
    {
      generate( input, comm );
    }

    explicit DGFGridFactory ( const std::string &filename,
                              MPICommunicatorType comm = MPIHelper::getCommunicator() )
    {
      std::ifstream input( filename.c_str() );
      generate( input, comm );
    }

    ~DGFGridFactory ()
    {
      delete boundaryDomainBlock_;
    }

    Grid *grid() const
    {
      return grid_;
    }

    template <class Intersection>
    bool wasInserted(const Intersection &intersection) const
    {
      return false;
    }

    template <class Intersection>
    int boundaryId(const Intersection &intersection) const
    {
      if( boundaryDomainBlock_->isactive() )
      {
        std::vector< Point > corners;
        getCorners( intersection.geometry(), corners );
        const dgf::DomainData *data = boundaryDomainBlock_->contains( corners );
        if( data )
          return data->id();
        else
          return intersection.indexInInside();
      }
      else
        return intersection.indexInInside();
    }

    template< int codim >
    int numParameters () const
    {
      return 0;
    }

    // return true if boundary parameters found
    bool haveBoundaryParameters () const
    {
      return boundaryDomainBlock_->hasParameter();
    }

    template< class GG, class II >
    const typename DGFBoundaryParameter::type &
    boundaryParameter ( const Intersection< GG, II > & intersection ) const
    {
      if( haveBoundaryParameters() )
      {
        std::vector< Point > corners;
        getCorners( intersection.geometry(), corners );
        const dgf::DomainData *data = boundaryDomainBlock_->contains( corners );
        if( data )
          return data->parameter();
        else
          return DGFBoundaryParameter::defaultValue();
      }
      else
        return DGFBoundaryParameter::defaultValue();
    }

    template< class Entity >
    std::vector<double> &parameter ( const Entity &entity )
    {
      return emptyParam;
    }

  private:
    void generate( std::istream &gridin, MPICommunicatorType comm );

    template< class Geometry >
    static void getCorners ( const Geometry &geometry, std::vector< Point > &corners )
    {
      corners.resize( geometry.corners() );
      for( int i = 0; i < geometry.corners(); ++i )
      {
        const typename Geometry::GlobalCoordinate corner = geometry.corner( i );
        for( int j = 0; j < dimension; ++j )
          corners[ i ][ j ] = corner[ j ];
      }
    }

    Grid *grid_;
    dgf::BoundaryDomBlock *boundaryDomainBlock_;
    std::vector<double> emptyParam;
  };

  // generate YaspGrid from the provided DGF
  template< int dim >
  inline void DGFGridFactory< YaspGrid<dim, EquidistantOffsetCoordinates<double, dim> > >
  ::generate ( std::istream &gridin, MPICommunicatorType comm )
  {
    dgf::IntervalBlock intervalBlock( gridin );

    if( !intervalBlock.isactive() )
      DUNE_THROW( DGFException, "YaspGrid can only be created from an interval block." );

    if( intervalBlock.numIntervals() != 1 )
      DUNE_THROW( DGFException, "YaspGrid can only handle 1 interval block." );

    if( intervalBlock.dimw() != dim )
    {
      DUNE_THROW( DGFException,
                  "Cannot read an interval of dimension "
                  << intervalBlock.dimw()
                  << " into a YaspGrid< " << dim << " >." );
    }

    const dgf::IntervalBlock::Interval &interval = intervalBlock.get( 0 );

    FieldVector<double,dim> lower;
    FieldVector<double,dim> upper;
    std::array<int,dim> anz;
    for( int i = 0; i < dim; ++i )
    {
      lower[ i ] = interval.p[ 0 ][ i ];
      upper[ i ] = interval.p[ 1 ][ i ];
      anz[ i ] = interval.n[ i ];
    }

    typedef dgf::PeriodicFaceTransformationBlock::AffineTransformation Transformation;
    dgf::PeriodicFaceTransformationBlock trafoBlock( gridin, dim );
    std::bitset< dim > periodic;
    const int numTrafos = trafoBlock.numTransformations();
    for( int k = 0; k < numTrafos; ++k )
    {
      const Transformation &trafo = trafoBlock.transformation( k );

      bool identity = true;
      for( int i = 0; i < dim; ++i )
        for( int j = 0; j < dim; ++j )
          identity &= (std::abs( (i == j ? 1.0 : 0.0) - trafo.matrix( i, j ) ) < 1e-10);
      if( !identity )
        DUNE_THROW( DGFException, "YaspGrid can only handle shifts as periodic face transformations." );

      int numDirs = 0;
      int dir = -1;
      for( int currentDir = 0; currentDir < dim; ++currentDir )
      {
        if( std::abs( trafo.shift[ currentDir ] ) > 1e-10 )
        {
          dir = currentDir;
          ++numDirs;
        }
      }
      if ( (numDirs != 1)
          || (std::abs( std::abs( trafo.shift[ dir ] ) - std::abs( upper[ dir ] - lower[ dir ] ) ) >= 1e-10) )
      {
        std::cerr << "Tranformation '" << trafo
                  << "' does not map boundaries on boundaries." << std::endl;
      }
      else
      {
        periodic[ dir ] = true;
      }
    }

    // get grid parameters
    dgf::YaspGridParameterBlock grdParam( gridin );

    grid_ = new YaspGrid< dim, EquidistantOffsetCoordinates<double, dim> >
                        ( lower, upper, anz, periodic, grdParam.overlap(), comm );

    boundaryDomainBlock_ = new dgf::BoundaryDomBlock( gridin, dimension );
  }

  template <int dim>
  struct DGFGridInfo< YaspGrid<dim, EquidistantOffsetCoordinates<double, dim> > > {
    static int refineStepsForHalf() {return 1;}
    static double refineWeight() {return std::pow(0.5,dim);}
  };

}
#endif // #ifndef DUNE_DGFPARSERYASP_HH


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/entitykey.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_DGFEnTITYKEY_HH
#define DUNE_DGFEnTITYKEY_HH

#include <iostream>
#include <vector>

#include <dune/grid/io/file/dgfparser/dgfexception.hh>

namespace Dune
{

  // DGFEntityKey
  // ------------

  template< class A >
  struct DGFEntityKey
  {
    DGFEntityKey ( const std :: vector< A > &key, bool setOrigKey = true );
    DGFEntityKey ( const std::vector< A > &key,
                   int N, int offset, bool setOrigKey = true );
    DGFEntityKey ( const DGFEntityKey< A > &k );

    DGFEntityKey< A > &operator= ( const DGFEntityKey< A > &k );

    inline const A &operator[] ( int i ) const;
    inline bool operator < ( const DGFEntityKey< A > &k ) const;

    void orientation ( int base, std :: vector< std :: vector< double > > &vtx );
    void print( std :: ostream &out = std :: cerr ) const;

    inline bool origKeySet () const;
    inline const A &origKey ( int i ) const;
    inline int size () const;

  private:
    std :: vector< A > key_, origKey_;
    bool origKeySet_;
  };


  template< class A >
  inline const A &DGFEntityKey< A > :: operator[] ( int i ) const
  {
    return key_[ i ];
  }


  template< class A >
  inline bool DGFEntityKey< A > :: operator< ( const DGFEntityKey< A > &k ) const
  {
    // assert(k.key_.size()==key_.size());
    return key_ < k.key_;
  }


  template< class A >
  inline bool DGFEntityKey< A > :: origKeySet () const
  {
    return origKeySet_;
  }


  template< class A >
  inline const A &DGFEntityKey< A > :: origKey ( int i ) const
  {
    return origKey_[ i ];
  }


  template< class A >
  inline int DGFEntityKey< A > :: size () const
  {
    return key_.size();
  }



  // ElementFaceUtil
  // ---------------

  struct ElementFaceUtil
  {
    inline static int nofFaces ( int dim, const std::vector< unsigned int > &element );
    inline static int faceSize ( int dim, bool simpl );

    static DGFEntityKey< unsigned int >
    generateFace ( int dim, const std::vector< unsigned int > &element, int f );

  private:
    template< int dim >
    static DGFEntityKey< unsigned int >
    generateCubeFace( const std::vector< unsigned int > &element, int f );

    template< int dim >
    static DGFEntityKey< unsigned int >
    generateSimplexFace ( const std::vector< unsigned int > &element, int f );
  };


  inline int ElementFaceUtil::nofFaces ( int dim, const std::vector< unsigned int > &element )
  {
    switch( dim )
    {
    case 1 :
      return 2;
    case 2 :
      switch( element.size() )
      {
      case 3 :
        return 3;
      case 4 :
        return 4;
      default :
        return -1;
      }
    case 3 :
      switch( element.size() )
      {
      case 4 :
        return 4;
      case 8 :
        return 6;
      default :
        return -1;
      }
    default :
      return -1;
    }
  }


  inline int ElementFaceUtil::faceSize( int dim, bool simpl )
  {
    switch( dim )
    {
    case 1 :
      return 1;
    case 2 :
      return 2;
    case 3 :
      return (simpl ? 3 : 4);
    default :
      return -1;
    }
  }

} //end namespace Dune

// inlcude inline implementation
#include "entitykey_inline.hh"
#endif


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/entitykey_inline.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ENTITYKEY_INLINE_HH
#define DUNE_ENTITYKEY_INLINE_HH

#include <algorithm>
#include <dune/geometry/referenceelements.hh>
#include <dune/grid/io/file/dgfparser/entitykey.hh>

namespace Dune
{

  // DGFEntityKey
  // ------------

  template< class A >
  inline DGFEntityKey< A > :: DGFEntityKey ( const std :: vector< A > &key, bool setOrigKey )
    : key_( key.size() ),
      origKey_( key.size() ),
      origKeySet_( setOrigKey )
  {
    for (size_t i=0; i<key_.size(); i++)
    {
      key_[i]=key[i];
      origKey_[i]=key_[i];
    }
    std :: sort( key_.begin(), key_.end() );
  }


  template< class A >
  inline DGFEntityKey< A > :: DGFEntityKey ( const std :: vector< A > &key,
                                             int N, int offset, bool setOrigKey )
    : key_( N ),
      origKey_( N ),
      origKeySet_( setOrigKey )
  {
    for (size_t i=0; i<key_.size(); i++)
    {
      key_[i]=key[(i+offset)%key.size()];
      origKey_[i]=key[(i+offset)%key.size()];
    }
    std :: sort( key_.begin(), key_.end() );
  }


  template< class A >
  inline DGFEntityKey< A > :: DGFEntityKey ( const DGFEntityKey< A > &k )
    : key_( k.key_.size() ),
      origKey_( k.key_.size() ),
      origKeySet_( k. origKeySet_ )
  {
    for (size_t i=0; i<key_.size(); i++)
    {
      key_[i]=k.key_[i];
      origKey_[i]=k.origKey_[i];
    }
  }


  template< class A >
  inline DGFEntityKey< A > &DGFEntityKey< A > :: operator= ( const DGFEntityKey< A > &k )
  {
    assert(key_.size()==k.key_.size());
    for (size_t i=0; i<key_.size(); i++) {
      key_[i]=k.key_[i];
      origKey_[i]=k.origKey_[i];
    }
    origKeySet_ = k.origKeySet_;
    return *this;
  }


  template< class A >
  inline void DGFEntityKey< A >
  :: orientation ( int base, std::vector< std :: vector< double > > &vtx )
  {
    if (key_.size()==3)  {
      assert( (size_t) origKey_[0] < vtx.size() );
      std::vector<double>& p0 = vtx[origKey_[0]];
      assert( (size_t) origKey_[1] < vtx.size() );
      std::vector<double>& p1 = vtx[origKey_[1]];
      assert( (size_t) origKey_[2] < vtx.size() );
      std::vector<double>& p2 = vtx[origKey_[2]];
      assert( (size_t) base < vtx.size() );
      std::vector<double>& q  = vtx[base];
      double n[3];
      n[0] = (p1[1]-p0[1])*(p2[2]-p0[2])-(p2[1]-p0[1])*(p1[2]-p0[2]);
      n[1] = (p1[2]-p0[2])*(p2[0]-p0[0])-(p2[2]-p0[2])*(p1[0]-p0[0]);
      n[2] = (p1[0]-p0[0])*(p2[1]-p0[1])-(p2[0]-p0[0])*(p1[1]-p0[1]);
      double test = n[0]*(q[0]-p0[0])+n[1]*(q[1]-p0[1])+n[2]*(q[2]-p0[2]);
      bool reorient = (test>0);
      if (reorient) {
        A key1=origKey_[1];
        origKey_[1]=origKey_[2];
        origKey_[2]=key1;
      }
    }
  }


  template< class A >
  inline void DGFEntityKey< A > :: print ( std :: ostream &out ) const
  {
    for( size_t i = 0; i < key_.size(); ++i )
      out << key_[ i ] << " ";
    out << std :: endl;
  }


  // ElementFaceUtil
  // ---------------

  template< int dim >
  inline DGFEntityKey< unsigned int >
  ElementFaceUtil::generateCubeFace
    ( const std::vector< unsigned int > &element, int f )
  {
    const ReferenceElement< double, dim > &refCube
      = ReferenceElements< double, dim >::cube();
    const unsigned int size = refCube.size( f, 1, dim );
    std::vector< unsigned int > k( size );
    for( unsigned int i = 0; i < size; ++ i )
      k[ i ] = element[ refCube.subEntity( f, 1, i, dim ) ];
    return DGFEntityKey< unsigned int >( k );
  }


  template< int dim >
  inline DGFEntityKey< unsigned int >
  ElementFaceUtil :: generateSimplexFace
    ( const std :: vector< unsigned int > &element, int f )
  {
    const ReferenceElement< double, dim > &refSimplex
      = ReferenceElements< double, dim >::simplex();
    const unsigned int size = refSimplex.size( f, 1, dim );
    std :: vector< unsigned int > k( size );
    for( unsigned int i = 0; i < size; ++i )
      k[ i ] = element[ refSimplex.subEntity( f, 1, i, dim ) ];
    return DGFEntityKey< unsigned int >( k );
  }


  inline DGFEntityKey< unsigned int >
  ElementFaceUtil::generateFace ( int dim, const std::vector< unsigned int > &element, int f )
  {
    if( element.size() == size_t(dim+1) )
    {
      // Simplex element
      switch( dim )
      {
      case 3 :
        return generateSimplexFace< 3 >( element, f );
      case 2 :
        return generateSimplexFace< 2 >( element, f );
      case 1 :
        return generateSimplexFace< 1 >( element, f );
      default :
        DUNE_THROW( NotImplemented, "ElementUtil::generateFace not implemented for dim = " << dim << "." );
      }
    }
    else
    {
      // Cube element
      switch( dim )
      {
      case 3 :
        return generateCubeFace< 3 >( element, f );
      case 2 :
        return generateCubeFace< 2 >( element, f );
      case 1 :
        return generateCubeFace< 1 >( element, f );
      default :
        DUNE_THROW( NotImplemented, "ElementUtil::generateFace not implemented for dim = " << dim << "." );
      }
    }
  }

} // end namespace Dune

#endif // DUNE_ENTITYKEY_INLINE_HH


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/gridptr.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_DGF_GRIDPTR_HH
#define DUNE_DGF_GRIDPTR_HH

#include <iostream>
#include <string>
#include <vector>
//#include <memory>
#include <map>
#include <assert.h>

//- Dune includes
#include <dune/common/shared_ptr.hh>
#include <dune/common/parallel/mpihelper.hh>
#include <dune/grid/common/gridenums.hh>
#include <dune/grid/common/datahandleif.hh>

#include <dune/grid/io/file/dgfparser/dgfexception.hh>
#include <dune/grid/io/file/dgfparser/entitykey.hh>
#include <dune/grid/io/file/dgfparser/parser.hh>

#include <dune/grid/common/intersection.hh>

namespace Dune
{

  // External Forward Declarations
  // -----------------------------

  template < class G >
  struct DGFGridFactory;

  template< class GridImp, class IntersectionImp >
  class Intersection;



  // GridPtr
  // -------

  //! \brief Class for constructing grids from DGF files.
  //!
  //! The constructor of the class is given the filename of the DGF file.
  //! From that file a pointer to an instance of type GridType is created by reading
  //! the given file which is translated to the specific format of the given
  //! GridType. The GridPtr class behaves like an auto pointer of GridType.
  //! An auto pointer to a grid of type GridType is constructed
  //! as follows:
  //! @code
  //! GridPtr<GridType> gridptr(filename, MPI_COMM_WORLD );
  //! GridType & grid = *gridptr;
  //! @endcode
  template< class GridType >
  struct GridPtr
  {
    class mygrid_ptr : public shared_ptr< GridType >
    {
      typedef shared_ptr< GridType > base_t ;
      // empty deleter to avoid deletion on release
      typedef null_deleter< GridType > emptydeleter_t ;

      void removeObj()
      {
        // if use count is only 1 delete object
        if( use_count() == 1 )
        {
          // delete point here, since we use the empty deleter
          GridType* grd = release();
          if( grd ) delete grd ;
        }
      }

      void assignObj( const mygrid_ptr& other )
      {
        removeObj();
        base_t :: operator = ( other );
      }
    public:
      using base_t :: get ;
      using base_t :: swap ;
      using base_t :: use_count  ;

      // default constructor
      mygrid_ptr() : base_t( ( GridType * ) 0, emptydeleter_t() ) {}
      // copy constructor
      mygrid_ptr( const mygrid_ptr& other ) { assignObj( other ); }
      // constructor taking pointer
      explicit mygrid_ptr( GridType* grd ) : base_t( grd, emptydeleter_t() ) {}

      // destructor
      ~mygrid_ptr() { removeObj(); }

      // assigment operator
      mygrid_ptr& operator = ( const mygrid_ptr& other )
      {
        assignObj( other );
        return *this;
      }

      // release pointer
      GridType* release()
      {
        GridType* grd = this->get();
        base_t ptr(( GridType * ) 0, emptydeleter_t() );
        this->swap( ptr );
        return grd ;
      }
    };

    typedef MPIHelper::MPICommunicator MPICommunicatorType;
    static const int dimension = GridType::dimension;

    //! constructor given the name of a DGF file
    explicit GridPtr ( const std::string &filename,
                       MPICommunicatorType comm = MPIHelper::getCommunicator() )
      : gridPtr_(),
        elParam_(),
        vtxParam_(),
        bndParam_(),
        bndId_(),
        emptyParam_(),
        nofElParam_( 0 ),
        nofVtxParam_( 0 ),
        haveBndParam_( false )
    {
      DGFGridFactory< GridType > dgfFactory( filename, comm );
      initialize( dgfFactory );
    }

    //! constructor given a std::istream
    explicit GridPtr ( std::istream &input,
                       MPICommunicatorType comm = MPIHelper::getCommunicator() )
      : gridPtr_(),
        elParam_(),
        vtxParam_(),
        bndParam_(),
        bndId_(),
        emptyParam_(),
        nofElParam_( 0 ),
        nofVtxParam_( 0 ),
        haveBndParam_( false )
    {
      DGFGridFactory< GridType > dgfFactory( input, comm );
      initialize( dgfFactory );
    }

    //! Default constructor, creating empty GridPtr
    GridPtr()
      : gridPtr_(),
        elParam_(),
        vtxParam_(),
        bndParam_(),
        bndId_(),
        emptyParam_(),
        nofElParam_(0),
        nofVtxParam_(0),
        haveBndParam_( false )
    {}

    //! Constructor storing given pointer to internal auto pointer
    explicit GridPtr( GridType *grd )
      : gridPtr_(grd),
        elParam_(),
        vtxParam_(),
        bndParam_(),
        bndId_(),
        emptyParam_(),
        nofElParam_(0),
        nofVtxParam_(0),
        haveBndParam_( false )
    {}

    //! Copy constructor, copies internal auto pointer
    GridPtr( const GridPtr &org )
      : gridPtr_(org.gridPtr_),
        elParam_(org.elParam_),
        vtxParam_(org.vtxParam_),
        bndParam_(org.bndParam_),
        bndId_(org.bndId_),
        emptyParam_( org.emptyParam_ ),
        nofElParam_(org.nofElParam_),
        nofVtxParam_(org.nofVtxParam_),
        haveBndParam_(org.haveBndParam_)
    {}

    //! assignment of grid pointer
    GridPtr& operator= ( const GridPtr &org )
    {
      gridPtr_    = org.gridPtr_;
      elParam_    = org.elParam_;
      vtxParam_   = org.vtxParam_;
      bndParam_   = org.bndParam_;
      bndId_      = org.bndId_;
      emptyParam_ = org.emptyParam_;

      nofElParam_ = org.nofElParam_;
      nofVtxParam_ = org.nofVtxParam_;
      haveBndParam_ = org.haveBndParam_;
      return *this;
    }

    //! assignment of pointer to internal auto pointer
    GridPtr& operator = (GridType * grd)
    {
      gridPtr_ = mygrid_ptr( grd );
      elParam_.resize(0);
      vtxParam_.resize(0);
      bndParam_.resize(0);
      bndId_.resize(0);
      emptyParam_.resize(0);

      nofVtxParam_ = 0;
      nofElParam_ = 0;
      haveBndParam_ = false;
      return *this;
    }

    //! return reference to GridType instance
    GridType& operator*() {
      return *gridPtr_;
    }

    //! return pointer to GridType instance
    GridType* operator->() {
      return gridPtr_.operator -> ();
    }

    //! return const reference to GridType instance
    const GridType& operator*() const {
      return *gridPtr_;
    }

    //! return const pointer to GridType instance
    const GridType* operator->() const {
      return gridPtr_.operator -> ();
    }

    //! release pointer from internal ownership
    GridType* release () { return gridPtr_.release();  }

    //! get number of parameters defined for a given codimension
    int nofParameters(int cdim) const {
      switch (cdim) {
      case 0 : return nofElParam_; break;
      case GridType::dimension : return nofVtxParam_; break;
      }
      return 0;
    }

    //! get parameters defined for given entity
    template <class Entity>
    int nofParameters ( const Entity & ) const
    {
      return nofParameters( (int) Entity::codimension );
    }

    //! get number of parameters defined for a given intersection
    template< class GridImp, class IntersectionImp >
    int nofParameters ( const Intersection< GridImp, IntersectionImp > & intersection ) const
    {
      return parameters( intersection ).size();
    }

    //! get parameters defined for each codim 0 und dim entity on the grid through the grid file
    template <class Entity>
    const std::vector< double > &parameters ( const Entity &entity ) const
    {
      typedef typename GridType::LevelGridView GridView;
      GridView gridView = gridPtr_->levelGridView( 0 );
      switch( (int)Entity::codimension )
      {
      case 0 :
        if( nofElParam_ > 0 )
        {
          assert( (unsigned int)gridView.indexSet().index( entity ) < elParam_.size() );
          return elParam_[ gridView.indexSet().index( entity ) ];
        }
        break;
      case GridType::dimension :
        if( nofVtxParam_ > 0 )
        {
          assert( (unsigned int)gridView.indexSet().index( entity ) < vtxParam_.size() );
          return vtxParam_[ gridView.indexSet().index( entity ) ];
        }
        break;
      }
      return emptyParam_;
    }

    //! get parameters for intersection
    template< class GridImp, class IntersectionImp >
    const DGFBoundaryParameter::type & parameters ( const Intersection< GridImp, IntersectionImp > & intersection ) const
    {
      // if no parameters given return empty vector
      if ( !haveBndParam_ )
        return DGFBoundaryParameter::defaultValue();

      return bndParam_[ intersection.boundarySegmentIndex() ];
    }

    void loadBalance()
    {
      if ( gridPtr_->comm().size() == 1 )
        return;
      int params = nofElParam_ + nofVtxParam_;
      if ( haveBndParam_ )
        params += 1;
      if ( gridPtr_->comm().max( params ) > 0 )
      {
        DataHandle dh(*this);
        gridPtr_->loadBalance( dh.interface() );
        gridPtr_->communicate( dh.interface(), InteriorBorder_All_Interface,ForwardCommunication);
      } else
      {
        gridPtr_->loadBalance();
      }
    }

  protected:
    void initialize ( DGFGridFactory< GridType > &dgfFactory )
    {
      gridPtr_ = mygrid_ptr( dgfFactory.grid() );

      typedef typename GridType::LevelGridView GridView;
      GridView gridView = gridPtr_->levelGridView( 0 );
      const typename GridView::IndexSet &indexSet = gridView.indexSet();

      nofElParam_ = dgfFactory.template numParameters< 0 >();
      nofVtxParam_ = dgfFactory.template numParameters< dimension >();
      haveBndParam_ = dgfFactory.haveBoundaryParameters();

      if ( nofElParam_ > 0 )
        elParam_.resize( indexSet.size(0) );
      if ( nofVtxParam_ > 0 )
        vtxParam_.resize( indexSet.size(dimension) );
      bndId_.resize( indexSet.size(1) );
      if ( haveBndParam_ )
        bndParam_.resize( gridPtr_->numBoundarySegments() );

      const PartitionIteratorType partType = Interior_Partition;
      typedef typename GridView::template Codim< 0 >::template Partition< partType >::Iterator Iterator;
      const Iterator enditer = gridView.template end< 0, partType >();
      for( Iterator iter = gridView.template begin< 0, partType >(); iter != enditer; ++iter )
      {
        const typename Iterator::Entity &el = *iter;
        if ( nofElParam_ > 0 ) {
          std::swap( elParam_[ indexSet.index(el) ], dgfFactory.parameter(el) );
          assert( elParam_[ indexSet.index(el) ].size()  == (size_t)nofElParam_ );
        }
        if ( nofVtxParam_ > 0 )
        {
          const int subEntities = el.subEntities(dimension);
          for ( int v = 0; v < subEntities; ++v)
          {
            typename GridView::IndexSet::IndexType index = indexSet.subIndex(el,v,dimension);
            if ( vtxParam_[ index ].empty() )
              std::swap( vtxParam_[ index ], dgfFactory.parameter(el.template subEntity<dimension>(v) ) );
            assert( vtxParam_[ index ].size()  == (size_t)nofVtxParam_ );
          }
        }
        if ( el.hasBoundaryIntersections() )
        {
          typedef typename GridView::IntersectionIterator IntersectionIterator;
          const IntersectionIterator iend = gridView.iend(el);
          for( IntersectionIterator iiter = gridView.ibegin(el); iiter != iend; ++iiter )
          {
            const typename IntersectionIterator::Intersection &inter = *iiter;
            // dirty hack: check for "none" to make corner point grid work
            if ( inter.boundary() && !inter.type().isNone() )
            {
              const int k = indexSet.subIndex(el,inter.indexInInside(),1);
              bndId_[ k ] = dgfFactory.boundaryId( inter );
              if ( haveBndParam_ )
                bndParam_[ inter.boundarySegmentIndex() ] = dgfFactory.boundaryParameter( inter );
            }
          }
        }
      }
    }

    template <class Entity>
    std::vector< double > &params ( const Entity &entity )
    {
      typedef typename GridType::LevelGridView GridView;
      GridView gridView = gridPtr_->levelGridView( 0 );
      switch( (int)Entity::codimension )
      {
      case 0 :
        if( nofElParam_ > 0 ) {
          if ( gridView.indexSet().index( entity ) >= elParam_.size() )
            elParam_.resize( gridView.indexSet().index( entity ) );
          return elParam_[ gridView.indexSet().index( entity ) ];
        }
        break;
      case GridType::dimension :
        if( nofVtxParam_ > 0 ) {
          if ( gridView.indexSet().index( entity ) >= vtxParam_.size() )
            vtxParam_.resize( gridView.indexSet().index( entity ) );
          return vtxParam_[ gridView.indexSet().index( entity ) ];
        }
        break;
      }
      return emptyParam_;
    }

    void setNofParams( int cdim, int nofP )
    {
      switch (cdim) {
      case 0 : nofElParam_ = nofP; break;
      case GridType::dimension : nofVtxParam_ = nofP; break;
      }
    }

    struct DataHandle : public CommDataHandleIF<DataHandle,double>
    {
      DataHandle( GridPtr& gridPtr) :
        gridPtr_(gridPtr),
        idSet_(gridPtr->localIdSet())
      {
        typedef typename GridType::LevelGridView GridView;
        GridView gridView = gridPtr_->levelGridView( 0 );
        const typename GridView::IndexSet &indexSet = gridView.indexSet();

        const PartitionIteratorType partType = Interior_Partition;
        typedef typename GridView::template Codim< 0 >::template Partition< partType >::Iterator Iterator;
        const Iterator enditer = gridView.template end< 0, partType >();
        for( Iterator iter = gridView.template begin< 0, partType >(); iter != enditer; ++iter )
        {
          const typename Iterator::Entity &el = *iter;
          if ( gridPtr_.nofElParam_ > 0 )
            std::swap( gridPtr_.elParam_[ indexSet.index(el) ], elData_[ idSet_.id(el) ] );
          if ( gridPtr_.nofVtxParam_ > 0 )
          {
            for ( int v = 0; v < el.subEntities(dimension); ++v)
            {
              typename GridView::IndexSet::IndexType index = indexSet.subIndex(el,v,dimension);
              if ( ! gridPtr_.vtxParam_[ index ].empty() )
                std::swap( gridPtr_.vtxParam_[ index ], vtxData_[ idSet_.subId(el,v,dimension) ] );
            }
          }
        }
      }

      ~DataHandle()
      {
        typedef typename GridType::LevelGridView GridView;
        GridView gridView = gridPtr_->levelGridView( 0 );
        const typename GridView::IndexSet &indexSet = gridView.indexSet();

        if ( gridPtr_.nofElParam_ > 0 )
          gridPtr_.elParam_.resize( indexSet.size(0) );
        if ( gridPtr_.nofVtxParam_ > 0 )
          gridPtr_.vtxParam_.resize( indexSet.size(dimension) );

        const PartitionIteratorType partType = All_Partition;
        typedef typename GridView::template Codim< 0 >::template Partition< partType >::Iterator Iterator;
        const Iterator enditer = gridView.template end< 0, partType >();
        for( Iterator iter = gridView.template begin< 0, partType >(); iter != enditer; ++iter )
        {
          const typename Iterator::Entity &el = *iter;
          if ( gridPtr_.nofElParam_ > 0 )
          {
            std::swap( gridPtr_.elParam_[ indexSet.index(el) ], elData_[ idSet_.id(el) ] );
            assert( gridPtr_.elParam_[ indexSet.index(el) ].size() == (unsigned int)gridPtr_.nofElParam_ );
          }
          if ( gridPtr_.nofVtxParam_ > 0 )
          {
            for ( int v = 0; v < el.subEntities(dimension); ++v)
            {
              typename GridView::IndexSet::IndexType index = indexSet.subIndex(el,v,dimension);
              if ( gridPtr_.vtxParam_[ index ].empty() )
                std::swap( gridPtr_.vtxParam_[ index ], vtxData_[ idSet_.subId(el,v,dimension) ] );
              assert( gridPtr_.vtxParam_[ index ].size() == (unsigned int)gridPtr_.nofVtxParam_ );
            }
          }
        }
      }

      CommDataHandleIF<DataHandle,double> &interface()
      {
        return *this;
      }

      bool contains (int dim, int codim) const
      {
        return (codim==dim || codim==0);
      }

      bool fixedsize (int dim, int codim) const
      {
        return false;
      }

      template<class EntityType>
      size_t size (const EntityType& e) const
      {
        return gridPtr_.nofParameters( (int) e.codimension);
      }

      template<class MessageBufferImp, class EntityType>
      void gather (MessageBufferImp& buff, const EntityType& e) const
      {
        const std::vector<double> &v = (e.codimension==0) ? elData_[idSet_.id(e)] : vtxData_[idSet_.id(e)];
        const size_t s = v.size();
        for (size_t i=0; i<s; ++i)
          buff.write( v[i] );
        assert( s == (size_t)gridPtr_.nofParameters(e.codimension) );
      }

      template<class MessageBufferImp, class EntityType>
      void scatter (MessageBufferImp& buff, const EntityType& e, size_t n)
      {
        std::vector<double> &v = (e.codimension==0) ? elData_[idSet_.id(e)] : vtxData_[idSet_.id(e)];
        v.resize( n );
        gridPtr_.setNofParams( e.codimension, n );
        for (size_t i=0; i<n; ++i)
          buff.read( v[i] );
      }

    private:
      typedef typename GridType::LocalIdSet IdSet;
      GridPtr &gridPtr_;
      const IdSet &idSet_;
      mutable std::map< typename IdSet::IdType, std::vector<double> > elData_, vtxData_;
    };

    // grid auto pointer
    mutable mygrid_ptr gridPtr_;
    // element and vertex parameters
    std::vector< std::vector< double > > elParam_;
    std::vector< std::vector< double > > vtxParam_;
    std::vector< DGFBoundaryParameter::type > bndParam_;
    std::vector< int > bndId_;
    std::vector < double > emptyParam_;

    int nofElParam_;
    int nofVtxParam_;
    bool haveBndParam_;
  }; // end of class GridPtr

} // end namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/macrogrid.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_DGF_MACROGRID_HH
#define DUNE_DGF_MACROGRID_HH


#include <iostream>

#include <dune/common/parallel/mpihelper.hh>
#include <dune/grid/io/file/dgfparser/parser.hh>


namespace Dune
{
  // forward declarations
  // --------------------
  class DuneGridFormatParser;

  class MacroGrid
    : protected DuneGridFormatParser
  {
    template< class GridType >
    friend struct DGFGridFactory;

  public:
    typedef MPIHelper::MPICommunicator MPICommunicatorType;

  protected:
    //! constructor given the name of a DGF file
    MacroGrid(const char* filename, MPICommunicatorType MPICOMM = MPIHelper::getCommunicator())
      : DuneGridFormatParser( rank(MPICOMM), size(MPICOMM) )
        , filename_(filename)
        , MPICOMM_(MPICOMM) {}

    //! constructor given the name of a DGF file
    MacroGrid(MPICommunicatorType MPICOMM = MPIHelper::getCommunicator())
      : DuneGridFormatParser( rank(MPICOMM), size(MPICOMM) )
        , filename_(0)
        , MPICOMM_(MPICOMM) {}

    //! returns pointer to a new instance of type GridType created from a DGF file
    template <class GridType>
    inline GridType * createGrid ()
    {
      return Impl<GridType>::generate(*this,filename_,MPICOMM_);
    }
  private:
    static int rank( MPICommunicatorType MPICOMM )
    {
      int rank = 0;
#if HAVE_MPI
      MPI_Comm_rank( MPICOMM, &rank );
#endif
      return rank;
    }
    static int size( MPICommunicatorType MPICOMM )
    {
      int size = 1;
#if HAVE_MPI
      MPI_Comm_size( MPICOMM, &size );
#endif
      return size;
    }
    /** \brief container for the actual grid generation method
     *
     *  For each grid implementation to be used with the DGF parser, this class
     *  has to be specialized. It has to contain one static method of the
     *  following prototype:
     *  \code
     *  static GridType *
     *  generate ( MacroGrid &macroGrid, const char *filename,
     *             MPIHelper :: MPICommunicator comm = MPIHelper :: getCommunicator() );
     *  \endcode
     */
    template< class GridType >
    struct Impl
    {
      static GridType* generate(MacroGrid& mg,
                                const char* filename, MPICommunicatorType MPICOMM = MPIHelper::getCommunicator() )
      {
        // make assertion depend on the template argument but always evaluate to false
        static_assert( GridType::dimension<0,"DGF grid factory missing. Did you forget to add the corresponding dgf header or config.h?");
      }
    };

    const char* filename_;
    MPICommunicatorType MPICOMM_;
  };

} // end namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/parser.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_DGF_DUNEGRIDFORMATPARSER_HH
#define DUNE_DGF_DUNEGRIDFORMATPARSER_HH

#include <iostream>
#include <string>
#include <vector>
#include <map>

#include <dune/grid/io/file/dgfparser/entitykey.hh>

namespace Dune
{

  class DGFPrintInfo;

  /*! @brief Contains types for additional features
   */
  struct DGFBoundaryParameter
  {
    //! type of additional boundary parameters
    typedef std::string type;

    //! default constructor
    static const type &defaultValue ()
    {
      static type value;
      return value;
    }

    //! copy from string
    static type convert ( const std::string & parameter )
    {
      return parameter;
    }

    //! delimiter
    static const char delimiter = ':';
  };

  //! \brief The %DuneGridFormatParser class: reads a DGF file and stores
  //! build information in vector structures used by the MacroGrid class.
  class DuneGridFormatParser
  {
  public:
    typedef enum {Simplex,Cube,General} element_t;

    typedef enum {counterclockwise=1,clockwise=-1} orientation_t;

    //! constructor
    DuneGridFormatParser ( int rank, int size );

    /** \brief check whether a stream is in DUNE grid format
     *
     *  Actually checks whether the stream starts with the keyword 'DGF'.
     *
     *  \param  input  std::istream to check
     *
     *  \note The stream must support seeking.
     *
     *  \return whether the keyword 'DGF' was found
     */
    static bool isDuneGridFormat ( std::istream &input );

    /** \brief check whether a file is in dune grid format
     *
     *  This is just a convenience method. It calls isDuneGridFormat
     *  with a std::ifstream.
     *
     *  \param  filename  file to check
     *
     *  \return whether the keyword 'DGF' was found
     */
    static bool isDuneGridFormat ( const std::string &filename );

    /** \brief parse dune grid format from stream
     *
     *  This method actually fills the vtx, element, and bound vectors.
     *
     *  \param      input  std::istream to read the grid from
     *  \param[in]  dimG   dimension of the grid (i.e., Grid::dimension)
     *  \param[in]  dimW   dimension of the world (i.e., Grid::dimensionworld)
     *
     *  \note The stream must support seeking.
     *
     *  \returns whether reading succeeded
     */
    bool readDuneGrid( std::istream &input, int dimG, int dimW );

    //! method to write in Tetgen/Triangle Poly Format
    void writeTetgenPoly ( const std::string &, std::string &, std::string & );

    void writeTetgenPoly ( std::ostream & out, const bool writeSegments = true );

  protected:
    void generateBoundaries ( std::istream &, bool );

    // call to tetgen/triangle
    void generateSimplexGrid ( std::istream & );
    void readTetgenTriangle ( const std::string & );

    // helper methods
    void removeCopies ();

    void setOrientation ( int use1, int use2,
                          orientation_t orientation=counterclockwise );

    void setRefinement ( int use1, int use2, int is1=-1, int is2=-1 );

    double testTriang ( int snr );

    std::vector< double > & getElParam ( int i, std::vector< double > & coord );

    std::vector< double > & getVtxParam ( int i, std::vector< double > & coord );

    static std::string temporaryFileName ();

    // dimension of world and problem: set through the readDuneGrid() method
    int dimw, dimgrid;

    // vector of vertex coordinates
    std::vector < std::vector < double > > vtx;

    int nofvtx;

    int vtxoffset;

    double minVertexDistance; // min. L^1 distance of distinct points

    // vector of elements
    std :: vector< std :: vector< unsigned int > > elements;

    int nofelements;

    // vector of boundary segments + identifier
    std::vector < std::vector < int > > bound;

    int nofbound;

    // map to generate and find boundary segments
    typedef DGFBoundaryParameter::type BoundaryParameter;
    typedef std::pair < int, BoundaryParameter > BndParam;
    typedef std::map< DGFEntityKey< unsigned int >, BndParam > facemap_t;
    facemap_t facemap;

    // true if parameters on a boundary found
    bool haveBndParameters;

    // set by generator depending on element type wanted
    element_t element;

    // set by the readDuneGrid method depending
    // on what type the elements were generated
    bool simplexgrid;

    // true if grid is generated using the intervall Block
    bool cube2simplex;

    // parameters on elements
    int nofvtxparams,nofelparams;

    std::vector< std::vector< double > > vtxParams,elParams;

    // write information about generation process
    DGFPrintInfo * info;

    std::vector < double > emptyParam_;


  private:
    int rank_;
    int size_;

    template< class GridType >
    friend struct DGFGridFactory;

    template< class GridType >
    friend struct DGFBaseFactory;

  };

} // end namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/test/CMakeLists.txt <==
add_definitions(-DDUNE_GRID_EXAMPLE_GRIDS_PATH=\"${PROJECT_SOURCE_DIR}/doc/grids/\")

set(TESTS test-dgf-sgrid test-dgf-yasp test-dgf-oned)

if(ALUGRID_FOUND)
  list(APPEND TESTS test-dgf-alu)
endif(ALUGRID_FOUND)

if(ALBERTA_FOUND)
  list(APPEND TESTS test-dgf-alberta)
endif(ALBERTA_FOUND)

if(UG_FOUND)
  list(APPEND TESTS test-dgf-ug)
endif(UG_FOUND)

foreach(_test ${TESTS})
  add_executable(${_test} test-dgf.cc)
  target_link_libraries(${_test} dunegrid ${DUNE_LIBS})
  add_test(${_test} ${_test})
endforeach(_test ${TESTS})

# test-dgf-sgrid
set_property(TARGET test-dgf-sgrid APPEND PROPERTY
    COMPILE_DEFINITIONS GRIDDIM=3 SGRID HAVE_DUNE_GRID=1)
# test-dgf-yasp
set_property(TARGET test-dgf-yasp APPEND PROPERTY
    COMPILE_DEFINITIONS GRIDDIM=3 YASPGRID HAVE_DUNE_GRID=1)
# test-dgf-yasp-offset
add_executable(test-dgf-yasp-offset test-dgf.cc)
target_link_libraries(test-dgf-yasp-offset dunegrid ${DUNE_LIBS})
add_test(NAME test-dgf-yasp-offset
  COMMAND test-dgf-yasp-offset "${PROJECT_SOURCE_DIR}/doc/grids/dgf/test2d_offset.dgf")
set(gridtypeOffset "YaspGrid<2,EquidistantOffsetCoordinates<double,2>>")
set_property(TARGET test-dgf-yasp-offset
  APPEND PROPERTY
  COMPILE_DEFINITIONS GRIDDIM=3 YASPGRID HAVE_DUNE_GRID=1
    COMPLETE_GRID_TYPE=${gridtypeOffset})
# test-dgf-oned
set_property(TARGET test-dgf-oned APPEND PROPERTY
    COMPILE_DEFINITIONS GRIDDIM=1 ONEDGRID HAVE_DUNE_GRID=1)

if(ALUGRID_FOUND)
  add_dune_alugrid_flags(test-dgf-alu)
  set_property(TARGET test-dgf-alu APPEND PROPERTY
    COMPILE_DEFINITIONS ALUGRID_CUBE GRIDDIM=3 HAVE_DUNE_GRID=1)
endif(ALUGRID_FOUND)

if(ALBERTA_FOUND)
  add_dune_alberta_flags(test-dgf-alberta GRIDDIM 2 WORLDDIM 2)
  set_property(TARGET test-dgf-alberta APPEND PROPERTY
    COMPILE_DEFINITIONS ALBERTAGRID GRIDDIM=2  HAVE_DUNE_GRID=1)
endif(ALBERTA_FOUND)

if(UG_FOUND)
  add_dune_ug_flags(test-dgf-ug)
  set_property(TARGET test-dgf-ug APPEND PROPERTY
    COMPILE_DEFINITIONS UGGRID GRIDDIM=3  HAVE_DUNE_GRID=1)
endif(UG_FOUND)

foreach(_test ${TESTS})
  add_dune_mpi_flags(${_test})
endforeach(_test ${TESTS})

# We do not want want to build the tests during make all,
# but just build them on demand
add_directory_test_target(_test_target)
add_dependencies(${_test_target} ${TESTS} test-dgf-yasp-offset)


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/test/Makefile.am <==
AM_CPPFLAGS = @AM_CPPFLAGS@			\
	$(DUNEMPICPPFLAGS) -DHAVE_DUNE_GRID=1
AM_LDFLAGS = @AM_LDFLAGS@			\
	$(DUNEMPILDFLAGS)
LDADD = 					\
	$(DUNEMPILIBS)				\
	@LDADD@

# The directory where the example grid files used for testing are located
AM_CPPFLAGS+=-DDUNE_GRID_EXAMPLE_GRIDS_PATH=\"$(top_srcdir)/doc/grids/\"

if ALUGRID
  TESTALU = testalu
endif

if ALBERTA
  TESTALBERTA = testalberta
endif

if UG
  TESTUG = testug
endif

if GRAPE
  VIEWPROGS = viewdgf
endif

ALLTESTS = $(TESTALU) $(TESTALBERTA) testsgrid testyasp testdgfyaspoffset testoned $(TESTUG)

# programs just to build when "make check" is used
check_PROGRAMS = $(ALLTESTS)
EXTRA_PROGRAMS = tester viewdgf

# list of tests to run
TESTS = $(ALLTESTS)

tester_SOURCES = test-dgf.cc
tester_CPPFLAGS = $(AM_CPPFLAGS)		\
	$(ALL_PKG_CPPFLAGS) $(DUNEMPICPPFLAGS)
tester_LDFLAGS = $(AM_LDFLAGS)			\
	$(ALL_PKG_LDFLAGS)
tester_LDADD =					\
	$(ALL_PKG_LIBS)				\
	$(LDADD)

viewdgf_SOURCES = viewdgf.cc
viewdgf_CPPFLAGS = $(AM_CPPFLAGS) $(ALL_PKG_CPPFLAGS)
viewdgf_LDFLAGS = $(AM_LDFLAGS)			\
	$(ALL_PKG_LDFLAGS)
viewdgf_LDADD =					\
	$(ALL_PKG_LIBS)				\
	$(LDADD)

if ALUGRID
testalu_SOURCES = test-dgf.cc
testalu_CPPFLAGS = $(AM_CPPFLAGS)		\
	$(ALUGRID_CPPFLAGS)			\
	-DALUGRID_CUBE -DGRIDDIM=3
testalu_LDFLAGS = $(AM_LDFLAGS)			\
	$(ALUGRID_LDFLAGS)
testalu_LDADD =					\
	$(ALUGRID_LIBS)				\
	$(LDADD)
endif

if ALBERTA
testalberta_SOURCES = test-dgf.cc
testalberta_CPPFLAGS = $(AM_CPPFLAGS)		\
	$(ALBERTA2D_CPPFLAGS)			\
	-DALBERTAGRID -DGRIDDIM=2 -DWORLDDIM=2
testalberta_LDFLAGS = $(AM_LDFLAGS)		\
	$(ALBERTA2D_LDFLAGS)
testalberta_LDADD =				\
	$(ALBERTA2D_LIBS)	\
	$(LDADD)
endif

testsgrid_SOURCES = test-dgf.cc
testsgrid_CPPFLAGS = $(AM_CPPFLAGS)		\
	-DSGRID -DGRIDDIM=3

testyasp_SOURCES = test-dgf.cc
testyasp_CPPFLAGS = $(AM_CPPFLAGS)		\
	-DYASPGRID -DGRIDDIM=3

testdgfyaspoffset_SOURCES = test-dgf.cc
testdgfyaspoffset_CPPFLAGS = $(AM_CPPFLAGS)	\
	-DYASPGRID -DGRIDDIM=3			\
	-DCOMPLETE_GRID_TYPE="YaspGrid<2, EquidistantOffsetCoordinates<double, 2> >"

testoned_SOURCES = test-dgf.cc
testoned_CPPFLAGS = $(AM_CPPFLAGS)		\
	-DONEDGRID -DGRIDDIM=1

if UG
testug_SOURCES = test-dgf.cc
testug_CPPFLAGS = $(AM_CPPFLAGS)		\
	$(UG_CPPFLAGS)				\
	-DUGGRID -DGRIDDIM=3
testug_LDFLAGS = $(AM_LDFLAGS)			\
	$(UG_LDFLAGS)
testug_LDADD =					\
	$(UG_LIBS)				\
	$(LDADD)
endif

CLEANFILES = dgfparser.log

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/test/test-dgf.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <config.h>

#define DISABLE_DEPRECATED_METHOD_CHECK 1
#define CHECK 1

#include <dune/grid/test/gridcheck.hh>
#include <dune/grid/test/checkgeometryinfather.hh>
#include <dune/grid/test/checkintersectionit.hh>

#if HAVE_GRAPE
#include <dune/grid/io/visual/grapegriddisplay.hh>
#include <dune/grid/io/visual/grapedatadisplay.hh>
#endif
#include <dune/grid/io/file/vtk/vtkwriter.hh>
#include <dune/grid/io/file/vtk/subsamplingvtkwriter.hh>

namespace Dune
{

  template< int dim, int dimworld >
  class AlbertaGrid;

}

template< int dim, int dimworld >
struct EnableLevelIntersectionIteratorCheck< Dune::AlbertaGrid< dim, dimworld > >
{
  static const bool v = false;
};

using namespace Dune;
template< class GridView >
void display ( const std::string &name,
               const GridView &view,
               std::vector< double > &elDat, int nofElParams,
               std::vector< double > &vtxDat, int nofVtxParams )
{
#if HAVE_GRAPE
  if( nofElParams + nofVtxParams > 0 )
  {
    GrapeDataDisplay< typename GridView::Grid > disp( view );
    disp.addVector( "el. Paramters", elDat, view.indexSet(), 0.0, 0, nofElParams, false );
    disp.addVector( "vtx. Paramters", vtxDat, view.indexSet(), 0.0, 1, nofVtxParams, true );
    disp.display();
  }
  else
  {
    GrapeGridDisplay< typename GridView::Grid > disp( view.grid() );
    disp.display();
  }
#endif // #if HAVE_GRAPE
  VTKWriter<GridView> vtkWriter(view);
  // SubsamplingVTKWriter<GridView> vtkWriter(view,6);
  if( nofElParams + nofVtxParams > 0 )
  {
    vtkWriter.addCellData( elDat, "el. Parameters", nofElParams );
    vtkWriter.addVertexData( vtxDat, "vtx. Parameters", nofVtxParams );
  }
  vtkWriter.write( name );
}

template< class Grid >
void test ( Grid &grid )
{
  gridcheck( grid );

  // check the method geometryInFather()
  std::cout << "  CHECKING: geometry in father" << std::endl;
  checkGeometryInFather( grid );
  // check the intersection iterator and the geometries it returns
  std::cout << "  CHECKING: intersections" << std::endl;
  bool skip = ! EnableLevelIntersectionIteratorCheck< Grid >::v;
  checkIntersectionIterator( grid, skip );
}

int main(int argc, char ** argv, char ** envp)
try {
#ifndef COMPLETE_GRID_TYPE
  typedef GridSelector::GridType GridType;
#else
  typedef COMPLETE_GRID_TYPE GridType;
#endif // COMPLETE_GRID_TYPE
  // this method calls MPI_Init, if MPI is enabled
  MPIHelper & mpiHelper = MPIHelper::instance(argc,argv);

  std::string filename;

  if (argc>=2)
  {
    filename = argv[1];
  }
  else
  {
    std::stringstream namestr;
    namestr << "test" << GridType::dimension << "d.dgf";
    filename = std::string( DUNE_GRID_EXAMPLE_GRIDS_PATH ) + "dgf/" + namestr.str();
  }

  std::cout << "tester: start grid reading; file " << filename << std::endl;

  typedef GridType::LeafGridView GridView;
  typedef GridView::IndexSet IndexSetType;

  // create Grid from DGF parser
  GridType *grid;
  size_t nofElParams( 0 ), nofVtxParams( 0 );
  std::vector< double > eldat( 0 ), vtxdat( 0 );
  {
    GridPtr< GridType > gridPtr( filename.c_str(), mpiHelper.getCommunicator() );

    gridPtr.loadBalance();

    GridView gridView = gridPtr->leafGridView();
    const IndexSetType &indexSet = gridView.indexSet();
    nofElParams = gridPtr.nofParameters( 0 );
    if( nofElParams > 0 )
    {
      std::cout << "Reading Element Parameters:" << std::endl;
      eldat.resize( indexSet.size(0) * nofElParams );
      const PartitionIteratorType partType = All_Partition;
      typedef GridView::Codim< 0 >::Partition< partType >::Iterator Iterator;
      const Iterator enditer = gridView.end< 0, partType >();
      for( Iterator iter = gridView.begin< 0, partType >(); iter != enditer; ++iter )
      {
        const std::vector< double > &param = gridPtr.parameters( *iter );
        assert( param.size() == nofElParams );
        for( size_t i = 0; i < nofElParams; ++i )
        {
          //std::cout << param[i] << " ";
          eldat[ indexSet.index(*iter) * nofElParams + i ] = param[ i ];
        }
        //std::cout << std::endl;
      }
    }

    nofVtxParams = gridPtr.nofParameters( (int) GridType::dimension );
    if( nofVtxParams > 0 )
    {
      std::cout << "Reading Vertex Parameters:" << std::endl;
      vtxdat.resize( indexSet.size( GridType::dimension ) * nofVtxParams );
      const PartitionIteratorType partType = All_Partition;
      typedef GridView::Codim< GridType::dimension >::Partition< partType >::Iterator Iterator;
      const Iterator enditer = gridView.end< GridType::dimension, partType >();
      for( Iterator iter = gridView.begin< GridType::dimension, partType >(); iter != enditer; ++iter )
      {
        const std::vector< double > &param = gridPtr.parameters( *iter );
        assert( param.size() == nofVtxParams );
        // std::cout << (*iter).geometry()[0] << " -\t ";
        for( size_t i = 0; i < nofVtxParams; ++i )
        {
          // std::cout << param[i] << " ";
          vtxdat[ indexSet.index(*iter) * nofVtxParams + i ] = param[ i ];
        }
        // std::cout << std::endl;
      }
    }


#ifndef ModelP  // parallel UGGrid can only have one grid at a time. defined ModelP => parallel UG
    // does a second construction of the grid work?
    GridPtr< GridType > gridPtr1( filename.c_str(), mpiHelper.getCommunicator() );
#endif

    grid = gridPtr.release();
  }

  GridView gridView = grid->leafGridView();
  std::cout << "Grid size: " << grid->size(0) << std::endl;
  // display
  display( filename , gridView, eldat, nofElParams, vtxdat, nofVtxParams );
  // refine
#if CHECK
  std::cout << "tester: refine grid" << std::endl;
  grid->globalRefine(Dune::DGFGridInfo<GridType>::refineStepsForHalf());
  std::cout << "Grid size: " << grid->size(0) << std::endl;
  test(*grid);
#endif
  delete grid;
  return 0;
}
catch( const Dune::Exception &e )
{
  std::cerr << e << std::endl;
  return 1;
}
catch (...)
{
  std::cerr << "Generic exception!" << std::endl;
  return 1;
}


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/test/viewdgf.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <config.h>

#include <iostream>
#include <string>

#include <dune/grid/io/visual/grapegriddisplay.hh>

template< class Grid >
void display ( const Grid &grid )
{
  Dune::GrapeGridDisplay< Grid > grape( grid, grid.comm().rank() );
  grape.display();
}

int main ( int argc, char **argv )
try
{
  Dune::MPIHelper::instance( argc, argv );

  if( argc < 2 )
  {
    std::cerr << "Usage: " << argv[ 0 ] << " <dgffile>" << std::endl;
    return 1;
  }

  typedef Dune::GridSelector::GridType GridType;
  Dune::GridPtr< GridType > gridptr( argv[ 1 ] );
  display( *gridptr );
  return 0;
}
catch( const Dune::Exception &exception )
{
  std::cerr << exception << std::endl;
  return 1;
}
catch( ... )
{
  std :: cerr << "Generic exception!" << std::endl;
  return 1;
}


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/utils/CMakeLists.txt <==
set(GRIDTYPE ONEDGRID)
set(GRIDDIM 1)

set(EXTRA_PROGRAMS dgf2dgf gmsh2dgf)

foreach(exe ${EXTRA_PROGRAMS})
  add_dgf_executable(${exe}  EXCLUDE_FROM_ALL ${exe}.cc)
  target_link_libraries(${exe} dunegrid ${DUNE_LIBS})
endforeach(exe ${EXTRA_PROGRAMS})

if(ALUGRID_FOUND)
  add_dgf_executable(gmsh2dgfalusimplex EXCLUDE_FROM_ALL gmsh2dgf.cc GRIDDIM 2 WORLDDIM 2
    GRIDTYPE ALUGRID_SIMPLEX)
  add_dune_alugrid_flags(gmsh2dgfalusimplex)
  set(EXTRA_PROGRAMS ${EXTRA_PROGRAMS} gmsh2dgfalusimplex)
endif(ALUGRID_FOUND)


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/utils/Makefile.am <==
GRIDTYPE = ONEDGRID
GRIDDIM = 1

AM_CPPFLAGS = @AM_CPPFLAGS@
AM_LDFLAGS = @AM_LDFLAGS@
LDADD = @LDADD@

EXTRA_PROGRAMS = dgf2dgf gmsh2dgf

dgf2dgf_SOURCES = dgf2dgf.cc
dgf2dgf_CPPFLAGS = $(AM_CPPFLAGS) $(ALL_PKG_CPPFLAGS) -DHAVE_DUNE_GRID=1
dgf2dgf_LDFLAGS = $(AM_LDFLAGS) $(ALL_PKG_LDFLAGS)
dgf2dgf_LDADD = $(ALL_PKG_LIBS) $(LDADD)

gmsh2dgf_SOURCES = gmsh2dgf.cc
gmsh2dgf_CPPFLAGS = $(AM_CPPFLAGS) $(ALL_PKG_CPPFLAGS) -DHAVE_DUNE_GRID=1

if ALUGRID
EXTRA_PROGRAMS += gmsh2dgfalusimplex
gmsh2dgfalusimplex_SOURCES = gmsh2dgf.cc
gmsh2dgfalusimplex_CPPFLAGS = $(AM_CPPFLAGS)		\
	$(ALUGRID_CPPFLAGS)			\
	-DALUGRID_SIMPLEX -DGRIDDIM=2  -DHAVE_DUNE_GRID=1
gmsh2dgfalusimplex_LDFLAGS = $(AM_LDFLAGS)		\
	$(ALUGRID_LDFLAGS)
gmsh2dgfalusimplex_LDADD =				\
	$(ALUGRID_LIBS)				\
	$(LDADD)
endif

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/utils/dgf2dgf.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
/** \file
 *  \author Matrin Nolte
 *  \brief a small program converting a DGF file into a DGF file
 *
 *  dgf2dgf is a small example program for the DGFWriter. It reads a DGF file
 *  into any grid, optionally refining the grid
 *  globally. The leaf grid is then written back as a DGF file.
 *
 *  The program's usage is as follows:
 *  \code
 *  ./dgf2dgf <dgffile> [refinement level]
 *  \endcode
 *
 *  While the program may seem completely useless, it has the following usages:
 *  - Convert an interval block into a simplex or cube grid (depending on the
 *    grid implementation used).
 *  - Resolve the simplex generator block into a vertex and a simplex block, so
 *    that it can be used without triangle or tetgen.
 *  - Construct a refined macro grid, which is very useful when setting up
 *    parallel computations with ALUGrid.
 *  .
 *
 *  The source code of this program also demonstrates the easy use of the DGF
 *  parser and the DGFWriter.
 */

#include <config.h>

#include <iostream>

#include <dune/grid/io/file/dgfparser/dgfwriter.hh>

using namespace Dune;

int main ( int argc, char *argv[] )
try
{
  typedef GridSelector::GridType Grid;

  Dune::MPIHelper::instance( argc, argv );

  if( argc < 2 )
  {
    std::cerr << "Usage: " << argv[ 0 ]
              << " <dgffile> [refinement level]" << std::endl;
    return 1;
  }

  const std::string dgfFileName( argv[ 1 ] );
  const int level = (argc < 3 ? 0 : atoi( argv[ 2 ] ));

  GridPtr< Grid > gridptr( dgfFileName );
  if( level > 0 )
    gridptr->globalRefine( level );

  typedef Grid::LeafGridView GridView;
  GridView gridView = gridptr->leafGridView();

  DGFWriter< GridView > dgfWriter( gridView );
  dgfWriter.write( std::cout );

  const GridView::IndexSet &indexSet = gridView.indexSet();
  std::cerr << "Grid successfully written: "
            << indexSet.size( Grid::dimension ) << " vertices, "
            << indexSet.size( 0 ) << " elements."
            << std::endl;

  return 0;
}
catch( const Exception &exception )
{
  std::cerr << exception << std::endl;
  return 1;
}


==> anc/xt-super/dune-grid/dune/grid/io/file/dgfparser/utils/gmsh2dgf.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
/** \file
 *  \author Matrin Nolte
 *  \brief a small program converting a gmsh file into a DGF file
 *
 *  gmsh2dgf is a small example program for the DGFWriter. It reads a gmsh file
 *  into any grid (selected by gridtype.hh) and writes it back as a DGF file.
 *
 *  The program's usage is as follows:
 *  \code
 *  ./gmsh2dgf <gmshfile>
 *  \endcode
 */

#include <config.h>

#include <iostream>

#include <dune/common/parallel/mpihelper.hh>

#include <dune/grid/io/file/gmshreader.hh>
#include <dune/grid/io/file/dgfparser/dgfwriter.hh>

using namespace Dune;

int main ( int argc, char *argv[] )
try
{
  Dune::MPIHelper::instance( argc, argv );
  typedef Dune::GridSelector::GridType Grid;

  if( argc < 2 )
  {
    std::cerr << "Usage: " << argv[ 0 ] << " <gmshfile>" << std::endl;
    return 1;
  }

  const std::string gmshFileName( argv[ 1 ] );
  std::string dgfFileName( gmshFileName );
  dgfFileName.resize( dgfFileName.find_last_of( "." ) );
  dgfFileName += ".dgf";

  Grid *grid = GmshReader< Grid  >::read( gmshFileName );

  typedef Grid::LeafGridView GridView;
  GridView gridView = grid->leafGridView();

  DGFWriter< GridView > dgfWriter( gridView );
  dgfWriter.write( dgfFileName );

  const GridView::IndexSet &indexSet = gridView.indexSet();
  std::cerr << "Grid successfully written: "
            << indexSet.size( Grid::dimension ) << " vertices, "
            << indexSet.size( 0 ) << " elements."
            << std::endl;

  return 0;
}
catch( const Exception &exception )
{
  std::cerr << exception << std::endl;
  return 1;
}


==> anc/xt-super/dune-grid/dune/grid/io/file/gmshreader.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_GMSHREADER_HH
#define DUNE_GMSHREADER_HH

#include <cstdarg>
#include <cstdio>
#include <cstring>
#include <fstream>
#include <iostream>
#include <map>
#include <string>
#include <vector>

#include <stdio.h>

#include <dune/common/exceptions.hh>
#include <dune/common/fvector.hh>

#include <dune/geometry/type.hh>

#include <dune/grid/common/boundarysegment.hh>
#include <dune/grid/common/gridfactory.hh>

namespace Dune
{

  /**
     \ingroup Gmsh
     \{
   */

  //! Options for read operation
  struct GmshReaderOptions
  {
    enum GeometryOrder {
      /** @brief edges are straight lines. */
      firstOrder,
      /** @brief quadratic boundary approximation. */
      secondOrder
    };
  };

  namespace {

    // arbitrary dimension, implementation is in specialization
    template< int dimension, int dimWorld = dimension >
    class GmshReaderQuadraticBoundarySegment
    {};

    // quadratic boundary segments in 1d
    /*
       Note the points

       (0)   (alpha)   (1)

       are mapped to the points in global coordinates

       p0 p2 p1

       alpha is determined automatically from the given points.
     */
    template< int dimWorld >
    struct GmshReaderQuadraticBoundarySegment< 2, dimWorld >
      : public Dune::BoundarySegment< 2, dimWorld >
    {
      typedef Dune::FieldVector< double, dimWorld > GlobalVector;

      GmshReaderQuadraticBoundarySegment ( const GlobalVector &p0_, const GlobalVector &p1_, const GlobalVector &p2_)
        : p0(p0_), p1(p1_), p2(p2_)
      {
        GlobalVector d1 = p1;
        d1 -= p0;
        GlobalVector d2 = p2;
        d2 -= p1;

        alpha=d1.two_norm()/(d1.two_norm()+d2.two_norm());
        if (alpha<1E-6 || alpha>1-1E-6)
          DUNE_THROW(Dune::IOError, "ration in quadratic boundary segment bad");
      }

      virtual GlobalVector operator() ( const Dune::FieldVector<double,1> &local ) const
      {
        GlobalVector y;
        y = 0.0;
        y.axpy((local[0]-alpha)*(local[0]-1.0)/alpha,p0);
        y.axpy(local[0]*(local[0]-1.0)/(alpha*(alpha-1.0)),p1);
        y.axpy(local[0]*(local[0]-alpha)/(1.0-alpha),p2);
        return y;
      }

    private:
      GlobalVector p0,p1,p2;
      double alpha;
    };


    // quadratic boundary segments in 2d
    /* numbering of points corresponding to gmsh:

       2

       5  4

       0  3  1

       Note: The vertices 3, 4, 5 are not necessarily at the edge midpoints but can
       be placed with parameters alpha, beta , gamma at the following positions
       in local coordinates:


       2 = (0,1)

       5 = (0,beta)   4 = (1-gamma/sqrt(2),gamma/sqrt(2))

       0 = (0,0)      3 = (alpha,0)                        1 = (1,0)

       The parameters alpha, beta, gamma are determined from the given vertices in
       global coordinates.
     */
    template<>
    class GmshReaderQuadraticBoundarySegment< 3, 3 >
      : public Dune::BoundarySegment< 3 >
    {
    public:
      GmshReaderQuadraticBoundarySegment (Dune::FieldVector<double,3> p0_, Dune::FieldVector<double,3> p1_,
                                          Dune::FieldVector<double,3> p2_, Dune::FieldVector<double,3> p3_,
                                          Dune::FieldVector<double,3> p4_, Dune::FieldVector<double,3> p5_)
        : p0(p0_), p1(p1_), p2(p2_), p3(p3_), p4(p4_), p5(p5_)
      {
        sqrt2 = sqrt(2.0);
        Dune::FieldVector<double,3> d1,d2;

        d1 = p3; d1 -= p0;
        d2 = p1; d2 -= p3;
        alpha=d1.two_norm()/(d1.two_norm()+d2.two_norm());
        if (alpha<1E-6 || alpha>1-1E-6)
          DUNE_THROW(Dune::IOError, "alpha in quadratic boundary segment bad");

        d1 = p5; d1 -= p0;
        d2 = p2; d2 -= p5;
        beta=d1.two_norm()/(d1.two_norm()+d2.two_norm());
        if (beta<1E-6 || beta>1-1E-6)
          DUNE_THROW(Dune::IOError, "beta in quadratic boundary segment bad");

        d1 = p4; d1 -= p1;
        d2 = p2; d2 -= p4;
        gamma=sqrt2*(d1.two_norm()/(d1.two_norm()+d2.two_norm()));
        if (gamma<1E-6 || gamma>1-1E-6)
          DUNE_THROW(Dune::IOError, "gamma in quadratic boundary segment bad");
      }

      virtual Dune::FieldVector<double,3> operator() (const Dune::FieldVector<double,2>& local) const
      {
        Dune::FieldVector<double,3> y;
        y = 0.0;
        y.axpy(phi0(local),p0);
        y.axpy(phi1(local),p1);
        y.axpy(phi2(local),p2);
        y.axpy(phi3(local),p3);
        y.axpy(phi4(local),p4);
        y.axpy(phi5(local),p5);
        return y;
      }

    private:
      // The six Lagrange basis function on the reference element
      // for the points given above

      double phi0 (const Dune::FieldVector<double,2>& local) const
      {
        return (alpha*beta-beta*local[0]-alpha*local[1])*(1-local[0]-local[1])/(alpha*beta);
      }
      double phi3 (const Dune::FieldVector<double,2>& local) const
      {
        return local[0]*(1-local[0]-local[1])/(alpha*(1-alpha));
      }
      double phi1 (const Dune::FieldVector<double,2>& local) const
      {
        return local[0]*(gamma*local[0]-(sqrt2-gamma-sqrt2*alpha)*local[1]-alpha*gamma)/(gamma*(1-alpha));
      }
      double phi5 (const Dune::FieldVector<double,2>& local) const
      {
        return local[1]*(1-local[0]-local[1])/(beta*(1-beta));
      }
      double phi4 (const Dune::FieldVector<double,2>& local) const
      {
        return local[0]*local[1]/((1-gamma/sqrt2)*gamma/sqrt2);
      }
      double phi2 (const Dune::FieldVector<double,2>& local) const
      {
        return local[1]*(beta*(1-gamma/sqrt2)-local[0]*(beta-gamma/sqrt2)-local[1]*(1-gamma/sqrt2))/((1-gamma/sqrt2)*(beta-1));
      }

      Dune::FieldVector<double,3> p0,p1,p2,p3,p4,p5;
      double alpha,beta,gamma,sqrt2;
    };

  }   // end empty namespace

  //! dimension independent parts for GmshReaderParser
  template<typename GridType>
  class GmshReaderParser
  {
  protected:
    // private data
    Dune::GridFactory<GridType>& factory;
    bool verbose;
    bool insert_boundary_segments;
    unsigned int number_of_real_vertices;
    int boundary_element_count;
    int element_count;
    // read buffer
    char buf[512];
    std::string fileName;
    // exported data
    std::vector<int> boundary_id_to_physical_entity;
    std::vector<int> element_index_to_physical_entity;

    // static data
    static const int dim = GridType::dimension;
    static const int dimWorld = GridType::dimensionworld;
    static_assert( (dimWorld <= 3), "GmshReader requires dimWorld <= 3." );

    // typedefs
    typedef FieldVector< double, dimWorld > GlobalVector;

    // don't use something like
    //   readfile(file, 1, "%s\n", buf);
    // to skip the rest of of the line -- that will only skip the next
    // whitespace-separated word!  Use skipline() instead.
    void readfile(FILE * file, int cnt, const char * format,
                  void* t1, void* t2 = 0, void* t3 = 0, void* t4 = 0,
                  void* t5 = 0, void* t6 = 0, void* t7 = 0, void* t8 = 0,
                  void* t9 = 0, void* t10 = 0)
    {
      off_t pos = ftello(file);
      int c = fscanf(file, format, t1, t2, t3, t4, t5, t6, t7, t8, t9, t10);
      if (c != cnt)
        DUNE_THROW(Dune::IOError, "Error parsing " << fileName << " "
                   "file pos " << pos
                                                   << ": Expected '" << format << "', only read " << c << " entries instead of " << cnt << ".");
    }

    // skip over the rest of the line, including the terminating newline
    void skipline(FILE * file)
    {
      int c;
      do {
        c = std::fgetc(file);
      } while(c != '\n' && c != EOF);
    }

  public:

    GmshReaderParser(Dune::GridFactory<GridType>& _factory, bool v, bool i) :
      factory(_factory), verbose(v), insert_boundary_segments(i) {}

    std::vector<int> & boundaryIdMap()
    {
      return boundary_id_to_physical_entity;
    }

    std::vector<int> & elementIndexMap()
    {
      return element_index_to_physical_entity;
    }

    void read (const std::string& f)
    {
      if (verbose) std::cout << "Reading " << dim << "d Gmsh grid..." << std::endl;

      // open file name, we use C I/O
      fileName = f;
      FILE* file = fopen(fileName.c_str(),"r");
      if (file==0)
        DUNE_THROW(Dune::IOError, "Could not open " << fileName);

      //=========================================
      // Header: Read vertices into vector
      //         Check vertices that are needed
      //=========================================

      number_of_real_vertices = 0;
      boundary_element_count = 0;
      element_count = 0;

      // process header
      double version_number;
      int file_type, data_size;

      readfile(file,1,"%s\n",buf);
      if (strcmp(buf,"$MeshFormat")!=0)
        DUNE_THROW(Dune::IOError, "expected $MeshFormat in first line");
      readfile(file,3,"%lg %d %d\n",&version_number,&file_type,&data_size);
      if( (version_number < 2.0) || (version_number > 2.2) )
        DUNE_THROW(Dune::IOError, "can only read Gmsh version 2 files");
      if (verbose) std::cout << "version " << version_number << " Gmsh file detected" << std::endl;
      readfile(file,1,"%s\n",buf);
      if (strcmp(buf,"$EndMeshFormat")!=0)
        DUNE_THROW(Dune::IOError, "expected $EndMeshFormat");

      // node section
      int number_of_nodes;

      readfile(file,1,"%s\n",buf);
      if (strcmp(buf,"$Nodes")!=0)
        DUNE_THROW(Dune::IOError, "expected $Nodes");
      readfile(file,1,"%d\n",&number_of_nodes);
      if (verbose) std::cout << "file contains " << number_of_nodes << " nodes" << std::endl;

      // read nodes
      std::vector< GlobalVector > nodes( number_of_nodes+1 );       // store positions
      {
        int id;
        double x[ 3 ];
        for( int i = 1; i <= number_of_nodes; ++i )
        {
          readfile(file,4, "%d %lg %lg %lg\n", &id, &x[ 0 ], &x[ 1 ], &x[ 2 ] );
          if( id != i )
            DUNE_THROW( Dune::IOError, "Expected id " << i << "(got id " << id << "." );

          // just store node position
          for( int j = 0; j < dimWorld; ++j )
            nodes[ i ][ j ] = x[ j ];
        }
        readfile(file,1,"%s\n",buf);
        if (strcmp(buf,"$EndNodes")!=0)
          DUNE_THROW(Dune::IOError, "expected $EndNodes");
      }

      // element section
      readfile(file,1,"%s\n",buf);
      if (strcmp(buf,"$Elements")!=0)
        DUNE_THROW(Dune::IOError, "expected $Elements");
      int number_of_elements;
      readfile(file,1,"%d\n",&number_of_elements);
      if (verbose) std::cout << "file contains " << number_of_elements << " elements" << std::endl;

      //=========================================
      // Pass 1: Renumber needed vertices
      //=========================================

      long section_element_offset = ftell(file);
      std::map<int,unsigned int> renumber;
      for (int i=1; i<=number_of_elements; i++)
      {
        int id, elm_type, number_of_tags;
        readfile(file,3,"%d %d %d ",&id,&elm_type,&number_of_tags);
        for (int k=1; k<=number_of_tags; k++)
        {
          int blub;
          readfile(file,1,"%d ",&blub);
          // k == 1: physical entity (not used here)
          // k == 2: elementary entity (not used here either)
          // if version_number < 2.2:
          //   k == 3: mesh partition 0
          // else
          //   k == 3: number of mesh partitions
          //   k => 4: mesh partition k-4
        }
        pass1HandleElement(file, elm_type, renumber, nodes);
      }
      if (verbose) std::cout << "number of real vertices = " << number_of_real_vertices << std::endl;
      if (verbose) std::cout << "number of boundary elements = " << boundary_element_count << std::endl;
      if (verbose) std::cout << "number of elements = " << element_count << std::endl;
      readfile(file,1,"%s\n",buf);
      if (strcmp(buf,"$EndElements")!=0)
        DUNE_THROW(Dune::IOError, "expected $EndElements");
      boundary_id_to_physical_entity.resize(boundary_element_count);
      element_index_to_physical_entity.resize(element_count);

      //==============================================
      // Pass 2: Insert boundary segments and elements
      //==============================================

      fseek(file, section_element_offset, SEEK_SET);
      boundary_element_count = 0;
      element_count = 0;
      for (int i=1; i<=number_of_elements; i++)
      {
        int id, elm_type, number_of_tags;
        readfile(file,3,"%d %d %d ",&id,&elm_type,&number_of_tags);
        int physical_entity = -1;
        std::vector<int> mesh_partitions;
        if ( version_number < 2.2 )
        {
          mesh_partitions.resize(1);
        }
        for (int k=1; k<=number_of_tags; k++)
        {
          int blub;
          readfile(file,1,"%d ",&blub);
          if (k==1) physical_entity = blub;
          // k == 2: elementary entity (not used here)
          if ( version_number < 2.2 )
          {
            if (k==3) mesh_partitions[0] = blub;
          }
          else
          {
            if (k > 3)
              mesh_partitions[k-4] = blub;
            else
              mesh_partitions.resize(blub);
          }
        }
        pass2HandleElement(file, elm_type, renumber, nodes, physical_entity);
      }
      readfile(file,1,"%s\n",buf);
      if (strcmp(buf,"$EndElements")!=0)
        DUNE_THROW(Dune::IOError, "expected $EndElements");

      fclose(file);
    }

    // dimension dependent routines
    void pass1HandleElement(FILE* file, const int elm_type,
                            std::map<int,unsigned int> & renumber,
                            const std::vector< GlobalVector > & nodes)
    {
      // some data about gmsh elements
      const int nDofs[12]      = {-1, 2, 3, 4, 4, 8, 6, 5, 3, 6, -1, 10};
      const int nVertices[12]  = {-1, 2, 3, 4, 4, 8, 6, 5, 2, 3, -1, 4};
      const int elementDim[12] = {-1, 1, 2, 2, 3, 3, 3, 3, 1, 2, -1, 3};

      // test whether we support the element type
      if ( not (elm_type >= 0 && elm_type < 12         // index in suitable range?
                && (elementDim[elm_type] == dim || elementDim[elm_type] == (dim-1) ) ) )         // real element or boundary element?
      {
        skipline(file);         // skip rest of line if element is unknown
        return;
      }

      // The format string for parsing is n times '%d' in a row
      std::string formatString = "%d";
      for (int i=1; i<nDofs[elm_type]; i++)
        formatString += " %d";
      formatString += "\n";

      // '10' is the largest number of dofs we may encounter in a .msh file
      std::vector<int> elementDofs(10);

      readfile(file,nDofs[elm_type], formatString.c_str(),
               &(elementDofs[0]),&(elementDofs[1]),&(elementDofs[2]),
               &(elementDofs[3]),&(elementDofs[4]),&(elementDofs[5]),
               &(elementDofs[6]),&(elementDofs[7]),&(elementDofs[8]),
               &(elementDofs[9]));

      // insert each vertex if it hasn't been inserted already
      for (int i=0; i<nVertices[elm_type]; i++)
        if (renumber.find(elementDofs[i])==renumber.end())
        {
          renumber[elementDofs[i]] = number_of_real_vertices++;
          factory.insertVertex(nodes[elementDofs[i]]);
        }

      // count elements and boundary elements
      if (elementDim[elm_type] == dim)
        element_count++;
      else
        boundary_element_count++;

    }



    // generic-case: This is not supposed to be used at runtime.
    template <class E, class V, class V2>
    void boundarysegment_insert(
      const V& nodes,
      const E& elementDofs,
      const V2& vertices
      )
    {
      DUNE_THROW(Dune::IOError, "tried to create a 3D boundary segment in a non-3D Grid");
    }

    // 3d-case:
    template <class E, class V>
    void boundarysegment_insert(
      const std::vector<FieldVector<double, 3> >& nodes,
      const E& elementDofs,
      const V& vertices
      )
    {
      array<FieldVector<double,dimWorld>, 6> v;
      for (int i=0; i<6; i++)
        for (int j=0; j<dimWorld; j++)
          v[i][j] = nodes[elementDofs[i]][j];

      BoundarySegment<dim,dimWorld>* newBoundarySegment
        = (BoundarySegment<dim,dimWorld>*) new GmshReaderQuadraticBoundarySegment< 3, 3 >( v[0], v[1], v[2],
                                                                                           v[3], v[4], v[5] );

      factory.insertBoundarySegment( vertices,
                                     shared_ptr<BoundarySegment<dim,dimWorld> >(newBoundarySegment) );
    }





    virtual void pass2HandleElement(FILE* file, const int elm_type,
                                    std::map<int,unsigned int> & renumber,
                                    const std::vector< GlobalVector > & nodes,
                                    const int physical_entity)
    {
      // some data about gmsh elements
      const int nDofs[12]      = {-1, 2, 3, 4, 4, 8, 6, 5, 3, 6, -1, 10};
      const int nVertices[12]  = {-1, 2, 3, 4, 4, 8, 6, 5, 2, 3, -1, 4};
      const int elementDim[12] = {-1, 1, 2, 2, 3, 3, 3, 3, 1, 2, -1, 3};

      // test whether we support the element type
      if ( not (elm_type >= 0 && elm_type < 12         // index in suitable range?
                && (elementDim[elm_type] == dim || elementDim[elm_type] == (dim-1) ) ) )         // real element or boundary element?
      {
        skipline(file);         // skip rest of line if element is unknown
        return;
      }

      // The format string for parsing is n times '%d' in a row
      std::string formatString = "%d";
      for (int i=1; i<nDofs[elm_type]; i++)
        formatString += " %d";
      formatString += "\n";

      // '10' is the largest number of dofs we may encounter in a .msh file
      std::vector<int> elementDofs(10);

      readfile(file,nDofs[elm_type], formatString.c_str(),
               &(elementDofs[0]),&(elementDofs[1]),&(elementDofs[2]),
               &(elementDofs[3]),&(elementDofs[4]),&(elementDofs[5]),
               &(elementDofs[6]),&(elementDofs[7]),&(elementDofs[8]),
               &(elementDofs[9]));

      // correct differences between gmsh and Dune in the local vertex numbering
      switch (elm_type)
      {
      case 3 :          // 4-node quadrilateral
        std::swap(elementDofs[2],elementDofs[3]);
        break;
      case 5 :          // 8-node hexahedron
        std::swap(elementDofs[2],elementDofs[3]);
        std::swap(elementDofs[6],elementDofs[7]);
        break;
      case 7 :          // 5-node pyramid
        std::swap(elementDofs[2],elementDofs[3]);
        break;
      }

      // renumber corners to account for the explicitly given vertex
      // numbering in the file
      std::vector<unsigned int> vertices(nVertices[elm_type]);

      for (int i=0; i<nVertices[elm_type]; i++)
        vertices[i] = renumber[elementDofs[i]];

      // If it is an element, insert it as such
      if (elementDim[elm_type] == dim) {

        switch (elm_type)
        {
        case 1 :            // 2-node line
          factory.insertElement(Dune::GeometryType(Dune::GeometryType::simplex,dim),vertices);
          break;
        case 2 :            // 3-node triangle
          factory.insertElement(Dune::GeometryType(Dune::GeometryType::simplex,dim),vertices);
          break;
        case 3 :            // 4-node quadrilateral
          factory.insertElement(Dune::GeometryType(Dune::GeometryType::cube,dim),vertices);
          break;
        case 4 :            // 4-node tetrahedron
          factory.insertElement(Dune::GeometryType(Dune::GeometryType::simplex,dim),vertices);
          break;
        case 5 :            // 8-node hexahedron
          factory.insertElement(Dune::GeometryType(Dune::GeometryType::cube,dim),vertices);
          break;
        case 6 :            // 6-node prism
          factory.insertElement(Dune::GeometryType(Dune::GeometryType::prism,dim),vertices);
          break;
        case 7 :            // 5-node pyramid
          factory.insertElement(Dune::GeometryType(Dune::GeometryType::pyramid,dim),vertices);
          break;
        case 9 :            // 6-node triangle
          factory.insertElement(Dune::GeometryType(Dune::GeometryType::simplex,dim),vertices);
          break;
        case 11 :            // 10-node tetrahedron
          factory.insertElement(Dune::GeometryType(Dune::GeometryType::simplex,dim),vertices);
          break;
        }

      } else {
        // it must be a boundary segment then
        if (insert_boundary_segments) {

          switch (elm_type)
          {
          case 1 :              // 2-node line
            factory.insertBoundarySegment(vertices);
            break;

          case 2 :              // 3-node triangle
            factory.insertBoundarySegment(vertices);
            break;

          case 8 : {              // 3-node line
            array<FieldVector<double,dimWorld>, 3> v;
            for (int i=0; i<dimWorld; i++) {
              v[0][i] = nodes[elementDofs[0]][i];
              v[1][i] = nodes[elementDofs[2]][i];                    // yes, the renumbering is intended!
              v[2][i] = nodes[elementDofs[1]][i];
            }
            BoundarySegment<dim,dimWorld>* newBoundarySegment
              = (BoundarySegment<dim,dimWorld>*) new GmshReaderQuadraticBoundarySegment< 2, dimWorld >(v[0], v[1], v[2]);
            factory.insertBoundarySegment(vertices,
                                          shared_ptr<BoundarySegment<dim,dimWorld> >(newBoundarySegment));
            break;
          }
          case 9 : {              // 6-node triangle
            boundarysegment_insert(nodes, elementDofs, vertices);
            break;
          }

          }

        }
      }

      // count elements and boundary elements
      if (elementDim[elm_type] == dim) {
        element_index_to_physical_entity[element_count] = physical_entity;
        element_count++;
      } else {
        boundary_id_to_physical_entity[boundary_element_count] = physical_entity;
        boundary_element_count++;
      }

    }

  };

  /**
     \ingroup Gmsh

     \brief Read Gmsh mesh file

     Read a .msh file generated using Gmsh and construct a grid using the grid factory interface.

     The file format used by gmsh can hold grids that are more general than the simplex grids that
     the gmsh grid generator is able to construct.  We try to read as many grids as possible, as
     long as they are valid files.  You can test this by checking whether gmsh will load the file
     and display its content.

     All grids in a gmsh file live in three-dimensional Euclidean space.  If the world dimension
     of the grid type that you are reading the file into is less than three, the remaining coordinates
     are simply ignored.
   */
  template<typename GridType>
  class GmshReader
  {
  public:
    typedef GridType Grid;

    /** \todo doc me */
    static Grid* read (const std::string& fileName, bool verbose = true, bool insert_boundary_segments=true)
    {
      // make a grid factory
      Dune::GridFactory<Grid> factory;

      // create parse object
      GmshReaderParser<Grid> parser(factory,verbose,insert_boundary_segments);
      parser.read(fileName);

      return factory.createGrid();
    }

    /** \todo doc me */
    static Grid* read (const std::string& fileName,
                       std::vector<int>& boundary_id_to_physical_entity,
                       std::vector<int>& element_index_to_physical_entity,
                       bool verbose = true, bool insert_boundary_segments=true)
    {
      // make a grid factory
      Dune::GridFactory<Grid> factory;

      // create parse object
      GmshReaderParser<Grid> parser(factory,verbose,insert_boundary_segments);
      parser.read(fileName);

      boundary_id_to_physical_entity.swap(parser.boundaryIdMap());
      element_index_to_physical_entity.swap(parser.elementIndexMap());

      return factory.createGrid();
    }

    /** \todo doc me */
    static void read (Dune::GridFactory<Grid>& factory, const std::string& fileName,
                      bool verbose = true, bool insert_boundary_segments=true)
    {
      // create parse object
      GmshReaderParser<Grid> parser(factory,verbose,insert_boundary_segments);
      parser.read(fileName);
    }

    /** \todo doc me */
    static void read (Dune::GridFactory<Grid>& factory,
                      const std::string& fileName,
                      std::vector<int>& boundary_id_to_physical_entity,
                      std::vector<int>& element_index_to_physical_entity,
                      bool verbose = true, bool insert_boundary_segments=true)
    {
      // create parse object
      GmshReaderParser<Grid> parser(factory,verbose,insert_boundary_segments);
      parser.read(fileName);

      boundary_id_to_physical_entity.swap(parser.boundaryIdMap());
      element_index_to_physical_entity.swap(parser.elementIndexMap());
    }
  };

  /** \} */

} // namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/io/file/gmshwriter.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_IO_FILE_GMSHWRITER_HH
#define DUNE_GRID_IO_FILE_GMSHWRITER_HH


#include <fstream>
#include <iostream>

#include <string>

#include <dune/common/exceptions.hh>

#include <dune/geometry/type.hh>

#include <dune/grid/common/grid.hh>


namespace Dune {

  /**
     \ingroup Gmsh

     \brief Write Gmsh mesh file

     Write a grid using the given GridView as an ASCII Gmsh file of version 2.0.

     If the grid contains an element type not supported by gmsh an IOError exception is thrown.

     Boundary segments are ignored.

     All grids in a gmsh file live in three-dimensional Euclidean space. If the world dimension
     of the grid type that you are writing is less than three, the remaining coordinates are
     set to zero.
   */
  template <class GridView>
  class GmshWriter
  {
  private:
    const GridView gv;

    static const int dim = GridView::dimension;
    static const int dimWorld = GridView::dimensionworld;
    static_assert( (dimWorld <= 3), "GmshWriter requires dimWorld <= 3." );

    typedef typename GridView::template Codim<dim>::Iterator VertexIterator;
    typedef typename GridView::template Codim<0>::Iterator ElementIterator;


    /** \brief Returns index of i-th vertex of an element, plus 1 (for gmsh numbering) */
    size_t nodeIndexFromIterator(const ElementIterator& eIt, int i) const {
      return gv.indexSet().subIndex(*eIt, i, dim)+1;
    }

    /** \brief Translate GeometryType to corresponding Gmsh element type number
      * \throws IOError if there is no equivalent type in Gmsh
      */
    static size_t translateDuneToGmshType(const GeometryType& type) {
      // Probably the non-clever, but hopefully readable way of translating the GeometryTypes to the gmsh types
      size_t element_type;

      if (type.isLine())
        element_type = 1;
      else if (type.isTriangle())
        element_type = 2;
      else if (type.isQuadrilateral())
        element_type = 3;
      else if (type.isTetrahedron())
        element_type = 4;
      else if (type.isHexahedron())
        element_type = 5;
      else if (type.isPrism())
        element_type = 6;
      else if (type.isPyramid())
        element_type = 7;
      else if (type.isVertex())
        element_type = 15;
      else
        DUNE_THROW(Dune::IOError, "GeometryType " << type << " is not supported by gmsh.");

      return element_type;
    }

    /** \brief Writes all the elements of a grid line by line
     *
     * Each line has the format
     *    element-number element-type number-of-tags <tags> node-number-list
     * Counting of the element numbers starts by "1".
     * Tags are ignored, i.e. number-of-tags is always zero and no tags are printed.
     * node-number-list depends on the type of the given element.
     */
    void outputElements(std::ofstream& file) const {
      ElementIterator eIt    = gv.template begin<0>();
      ElementIterator eEndIt = gv.template end<0>();

      for (size_t i = 1; eIt != eEndIt; ++eIt, ++i) {
        // Check whether the type is compatible. If not, close file and rethrow exception.
        try {
          size_t element_type = translateDuneToGmshType(eIt->type());

          file << i << " " << element_type << " " << 0; // "0" for "I do not use any tags."

          // Output list of nodes.
          // 3, 5 and 7 got different vertex numbering compared to Dune
          if (3 == element_type)
            file << " "
                 << nodeIndexFromIterator(eIt, 0) << " " << nodeIndexFromIterator(eIt, 1) << " "
                 << nodeIndexFromIterator(eIt, 3) << " " << nodeIndexFromIterator(eIt, 2);
          else if (5 == element_type)
            file << " "
                 << nodeIndexFromIterator(eIt, 0) << " " << nodeIndexFromIterator(eIt, 1) << " "
                 << nodeIndexFromIterator(eIt, 3) << " " << nodeIndexFromIterator(eIt, 2) << " "
                 << nodeIndexFromIterator(eIt, 4) << " " << nodeIndexFromIterator(eIt, 5) << " "
                 << nodeIndexFromIterator(eIt, 7) << " " << nodeIndexFromIterator(eIt, 6);
          else if (7 == element_type)
            file << " "
                 << nodeIndexFromIterator(eIt, 0) << " " << nodeIndexFromIterator(eIt, 1) << " "
                 << nodeIndexFromIterator(eIt, 3) << " " << nodeIndexFromIterator(eIt, 2) << " "
                 << nodeIndexFromIterator(eIt, 4);
          else {
            for (int k = 0; k < eIt->geometry().corners(); ++k)
              file << " " << nodeIndexFromIterator(eIt, k);
          }

          file << std::endl;

        } catch(Exception& e) {
          file.close();
          throw;
        }
      }
    }


    /** \brief Writes all the vertices of a grid line by line
     *
     * Each line has the format
     *  node-number x-coord y-coord z-coord
     * The node-numbers will most certainly not have the arrangement "1, 2, 3, ...".
     */
    void outputNodes(std::ofstream& file) const {
      VertexIterator vIt    = gv.template begin<dim>();
      VertexIterator vEndIt = gv.template end<dim>();

      for (; vIt != vEndIt; ++vIt) {
        typename VertexIterator::Entity::Geometry::GlobalCoordinate globalCoord = vIt->geometry().center();
        int nodeIndex = gv.indexSet().index(*vIt)+1; // Start counting indices by "1".

        if (1 == dimWorld)
          file << nodeIndex << " " << globalCoord[0] << " " << 0 << " " << 0 << std::endl;
        else if (2 == dimWorld)
          file << nodeIndex << " " << globalCoord[0] << " " << globalCoord[1] << " " << 0 << std::endl;
        else // (3 == dimWorld)
          file << nodeIndex << " " << globalCoord[0] << " " << globalCoord[1] << " " << globalCoord[2] << std::endl;
      }
    }


  public:
    /** \brief Constructor expecting GridView of Grid to be written.
        \param gridView GridView that will be used in write(const std::string&).
    */
    GmshWriter(const GridView& gridView) : gv(gridView) {}

    /** \brief Write given grid in Gmsh 2.0 compatible ASCII file.
        \param fileName Path of file. write(const std::string&) does not attach a ".msh"-extension by itself.

        Opens the file with given name and path, stores the element data of the grid
        and closes the file when done.

        Boundary-Segments of the grid are ignored.

        Throws an IOError if file could not be opened or an unsupported element type is
        encountered.
    */
    void write(const std::string& fileName) const {
      std::ofstream file(fileName.c_str());

      if (!file.is_open())
        DUNE_THROW(Dune::IOError, "Could not open " << fileName << " with write access.");

      // Output Header
      file << "$MeshFormat" << std::endl
           << "2.0 0 " << sizeof(double) << std::endl // "2.0" for "version 2.0", "0" for ASCII
           << "$EndMeshFormat" << std::endl;


      // Output Nodes
      const size_t number_of_nodes = gv.size(dim);
      file << "$Nodes" << std::endl
           << number_of_nodes << std::endl;

      outputNodes(file);

      file << "$EndNodes" << std::endl;


      // Output Elements
      const size_t number_of_elements = gv.size(0);
      file << "$Elements" << std::endl
           << number_of_elements << std::endl;

      outputElements(file);

      file << "$EndElements" << std::endl; // Add an additional new line for good measure.


      file.close();
    }
  };

} // namespace Dune

#endif // DUNE_GRID_IO_FILE_GMSHWRITER_HH


==> anc/xt-super/dune-grid/dune/grid/io/file/gnuplot.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_IO_GNUPLOT_HH
#define DUNE_IO_GNUPLOT_HH

/** @file
    @author Christian Engwer
    @brief Provides gnuplot output for 1D Grids
 */

#include <vector>
#include <string>
#include <iostream>
#include <fstream>

#include <dune/common/fvector.hh>

#include <dune/grid/common/grid.hh>

namespace Dune {

  /** \brief Writer for 1D grids in gnuplot format
      \ingroup Gnuplot
      \tparam GridType the grid
      \tparam GridView Level- or LeafGridView
   */
  template<class GridView>
  class GnuplotWriter {

    typedef typename GridView::Grid::ctype ctype;

    enum {dimworld = GridView::dimensionworld};

  public:
    GnuplotWriter (const GridView & gv) : _is(gv.indexSet()), _gv(gv)
    {
      static_assert(dimworld==1 || dimworld==2, "GnuPlot export only works for worlddim==1 and worlddim==2");
      // allocate _data buffer
      _data.resize(_is.size(0)*2);
    }

    /** \brief Add cell data
        \param data An ISTL compliant vector type
        \param name associated with the data
     */
    template <class DataContainer>
    void addCellData(const DataContainer& data, const std::string & name)
    {
      if (dimworld!=1)
        DUNE_THROW(IOError, "Gnuplot cell data writing is only supported for grids in a 1d world!");
      addData(cellData, data, name);
    }

    /** \brief Add vertex data
        \param data An ISTL compliant vector type
        \param name associated with the data
     */
    template <class DataContainer>
    void addVertexData(const DataContainer& data, const std::string & name)
    {
      addData(vertexData, data, name);
    }

    /** \brief Write Gnuplot file to disk
        \param filename Name of the file to write to
     */
    void write(const std::string& filename) const;

  private:
    enum DataType { vertexData, cellData };
    const typename GridView::IndexSet & _is;
    const GridView _gv;
    std::vector< std::vector< float > > _data;
    std::vector< std::string > _names;

    template <class DataContainer>
    void addData(DataType t, const DataContainer& data, const std::string & name);

    void writeRow(std::ostream & file,
                  const FieldVector<ctype, dimworld>& position,
                  const std::vector<float> & data) const;
  };

  /** \brief GnuplotWriter on the leaf grid
      \ingroup Gnuplot
   */
  template<class G>
  class LeafGnuplotWriter : public GnuplotWriter<typename G::LeafGridView>
  {
  public:
    /** \brief Construct a Gnuplot writer for the leaf level of a given grid */
    LeafGnuplotWriter (const G& grid)
      : GnuplotWriter<typename G::LeafGridView>(grid.leafGridView())
    {}
  };

  /** \brief GnuplotWriter on a given level grid
      \ingroup Gnuplot
   */
  template<class G>
  class LevelGnuplotWriter : public GnuplotWriter<typename G::LevelGridView>
  {
  public:
    /** \brief Construct a Gnuplot writer for a certain level of a given grid */
    LevelGnuplotWriter (const G& grid, int level)
      : GnuplotWriter<typename G::LevelGridView>(grid.levelGridView(level))
    {}
  };

}

#include "gnuplot/gnuplot.cc"

#endif // DUNE_IO_GNUPLOT_HH


==> anc/xt-super/dune-grid/dune/grid/io/file/gnuplot/CMakeLists.txt <==
install(FILES gnuplot.cc
  DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/grid/io/file/gnuplot)


==> anc/xt-super/dune-grid/dune/grid/io/file/gnuplot/Makefile.am <==
vtkiodir = $(includedir)/dune/grid/io/file/gnuplot
vtkio_HEADERS = gnuplot.cc

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-grid/dune/grid/io/file/gnuplot/gnuplot.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
/** @file
    @author Christian Engwer
    @brief Implementation of gnuplot output for 1D and 2D grids
 */

#include "../gnuplot.hh"

namespace Dune {

  /** \brief Write Gnuplot file to disk
      \param filename Name of the file to write to
   */
  template<class GridView>
  void
  GnuplotWriter<GridView>::write(const std::string& filename) const
  {
    // open file
    std::ofstream file(filename.c_str());
    // write all column names
    file << "# coord\t";
    for (size_t i=0; i<_names.size(); i++)
      file << _names[i] << "\t";
    file << "\n";

    if (dimworld==1) {
#if !NDEBUG
      int counter = 0;
#endif
      typedef typename GridView::template Codim<0>::Iterator CellIterator;
      CellIterator it = _gv.template begin<0>();
      CellIterator end = _gv.template end<0>();
      for (; it != end; ++it)
      {
        int i = _is.index(*it);
        // check that the elements are numbered consecutively
        assert (i == counter++);
        // calc positions
        assert(it->geometry().corners() == 2);
        const FieldVector<ctype,dimworld>& left = it->geometry().corner(0);
        const FieldVector<ctype,dimworld>& right = it->geometry().corner(1);
        assert(left[0] < right[0]);
        // write gnuplot rows for left & right vertex
        writeRow(file, left, _data[2*i]);
        writeRow(file, right, _data[2*i+1]);
      }

    } else {

      typedef typename GridView::template Codim<dimworld>::Iterator VertexIterator;
      VertexIterator it  = _gv.template begin<dimworld>();
      VertexIterator end = _gv.template end<dimworld>();
      for (; it != end; ++it) {

        // write gnuplot rows for vertex
        writeRow(file, it->geometry().corner(0), _data[_is.index(*it)]);

      }

    }

  }

  template<class GridView>
  void
  GnuplotWriter<GridView>::writeRow(std::ostream & file,
                                    const FieldVector<ctype,dimworld>& position,
                                    const std::vector<float> & data) const
  {
    assert (data.size() == _names.size());
    // write position
    file << position << "\t";
    // write all data columns
    for (size_t j=0; j<data.size(); j++)
      file << data[j] << "\t";
    file << "\n";
  }

  /** \brief Add data (internal)
      \param t type of data (cellData/vertexData)
      \param data An ISTL compliant vector type
      \param name associated with the data
   */
  template<class GridView>
  template<class DataContainer>
  void
  GnuplotWriter<GridView>::addData(DataType t, const DataContainer& data, const std::string & name)
  {
    assert((t == cellData && _is.size(0) == data.size())
           || (t == vertexData && _is.size(GridView::dimension) == data.size()) );
    _names.push_back(name);

    // copy data to new container

    if (dimworld==1) {

      // data is transformed to nonconforming vertex data
      int c = 0;
      int shift = (t==vertexData ? 1 : 0);
      for (size_t i=0; i<_is.size(0); i++)
      {
        _data[c++].push_back(data[i]);
        _data[c++].push_back(data[i+shift]);
      };

    } else {

      // 2d: only vertex data is allowed
      for (size_t i=0; i<_is.size(dimworld); i++)
        _data[i].push_back(data[i]);

    }

  }

}


==> anc/xt-super/dune-grid/dune/grid/io/file/starcdreader.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_STARCD_READER_HH
#define DUNE_STARCD_READER_HH

#include <dune/common/exceptions.hh>
#include <dune/geometry/type.hh>
#include <dune/grid/common/gridfactory.hh>
#include <iostream>
#include <fstream>

namespace Dune {

  /** @ingroup StarCD
   *    \brief File reader for the Star-CD format.
   *
   *    Reads grid data described by the Star-CD format and fills
   *    an empty grid with the data. Uses the grid creation methods
   *    described in
   *    <a href="http://www.dune-project.org/doc/devel/ugreader.html">
   *    "How to Write a File Reader for UGGrid Objects"</a>.
   *
   *    Two files \a fileName.vrt and \a fileName.cel have to be present. The file fileName.vrt contains the
   *    coordinates of the nodes, each row having the format
   *    \code
   *    idx  x-coordinate  y-coordinate  z-coordinate
   *    \endcode
   *
   *    The file fileName.cel contains the data of the volume and possibly the boundary elements, each
   *    row having the format
   *    \code
   *    idx  node1  node2  ...  node8  material/boundaryId  flag1 flag2
   *    \endcode
   *    The flags flag1 and flag2 appear to be always identical to 1 in case of a volume element
   *    and to 4 in case of a boundary element. The element types simplex, pyramid, prism, and
   *    cube are supported:
   *
   *    - For cubes, the indices node1 ... node8 are what you expect them to be.
   *    - For simplices, node3 and node4 are identical, as well as node5 ... node8.
   *    - For pyramids, node5 ... node8 are identical.
   *    - For prisms, node3 and node4 are identical, as well as node7 and node8.
   *
   *    This reader only supports three-dimensional grids.
   *
   *    Currently no boundary element data is passed to \a grid.
   */
  template <class GridType>
  class StarCDReader {

  public:

    /** \brief Read grid from a Star-CD file
     *    \return Pointer to the grid
     *    \param fileName The base file name of the Star-CD files
     *    \param verbose Tlag to set whether information should be printed
     */
    static GridType* read(const std::string& fileName, bool verbose = true)
    {
      // extract the grid dimension
      const int dim = GridType::dimension;

      // currently only dim = 3 is implemented
      if (dim != 3)
        DUNE_THROW(Dune::NotImplemented,
                   "Reading Star-CD format is not implemented for dimension " << dim);

      // set up the grid factory
      GridFactory<GridType> factory;

      // set the name of the vertex file
      std::string vertexFileName = fileName + ".vrt";

      // set the vertex input stream
      std::ifstream vertexFile(vertexFileName.c_str());
      if (!vertexFile)
        DUNE_THROW(Dune::IOError, "Could not open " << vertexFileName);

      // read the vertices
      int dummyIdx;
      int numberOfVertices = 0;
      while (vertexFile >> dummyIdx) {
        numberOfVertices++;

        Dune::FieldVector<double,dim> position;

        for (int k = 0; k < dim; k++)
          vertexFile >> position[k];

        factory.insertVertex(position);
      }
      if (verbose)
        std::cout << numberOfVertices << " vertices read." << std::endl;

      // set the name of the element file
      std::string elementFileName = fileName + ".cel";

      // set the element input stream
      std::ifstream elementFile(elementFileName.c_str());
      if (!elementFile)
        DUNE_THROW(Dune::IOError, "Could not open " << elementFileName);

      // read the elements
      int numberOfElements = 0;
      int numberOfSimplices = 0;
      int numberOfPyramids = 0;
      int numberOfPrisms = 0;
      int numberOfCubes = 0;;
      int maxNumberOfVertices = (int)pow(2, dim);
      int isVolume = 1;
      while (elementFile >> dummyIdx) {
        std::vector<unsigned int> vertices(maxNumberOfVertices);
        for (int k = 0; k < maxNumberOfVertices; k++)
          elementFile >> vertices[k];

        int boundaryId;
        elementFile >> boundaryId;

        int volumeOrSurface[2];
        elementFile >> volumeOrSurface[0] >> volumeOrSurface[1];

        if (volumeOrSurface[0] == isVolume) {
          numberOfElements++;

          if (vertices[2] == vertices[3]) {           // simplex or prism
            if (vertices[4] == vertices[5]) {             // simplex
              numberOfSimplices++;
              std::vector<unsigned int> simplexVertices(4);
              for (int k = 0; k < 3; k++)
                simplexVertices[k] = vertices[k] - 1;
              simplexVertices[3] = vertices[4] - 1;
              factory.insertElement(Dune::GeometryType(Dune::GeometryType::simplex,dim), simplexVertices);
            }
            else {             // prism
              numberOfPrisms++;
              std::vector<unsigned int> prismVertices(6);
              for (int k = 0; k < 3; k++)
                prismVertices[k] = vertices[k] - 1;
              for (int k = 3; k < 6; k++)
                prismVertices[k] = vertices[k+1] - 1;
              factory.insertElement(Dune::GeometryType(Dune::GeometryType::prism,dim), prismVertices);
            }
          }
          else {           // cube or pyramid
            if (vertices[4] == vertices[5]) {             // pyramid
              numberOfPyramids++;
              std::vector<unsigned int> pyramidVertices(5);
              for (int k = 0; k < 5; k++)
                pyramidVertices[k] = vertices[k] - 1;
              factory.insertElement(Dune::GeometryType(Dune::GeometryType::pyramid,dim), pyramidVertices);
            }
            else {             // cube
              numberOfCubes++;
              std::vector<unsigned int> cubeVertices(8);
              for (int k = 0; k < 8; k++)
                cubeVertices[k] = vertices[k] - 1;
              std::swap(cubeVertices[2], cubeVertices[3]);
              std::swap(cubeVertices[6], cubeVertices[7]);
              factory.insertElement(Dune::GeometryType(Dune::GeometryType::cube,dim), cubeVertices);
            }
          }
        }
      }
      if (verbose)
        std::cout << numberOfElements << " elements read: "
                  << numberOfSimplices << " simplices, " << numberOfPyramids << " pyramids, "
                  << numberOfPrisms << " prisms, " << numberOfCubes << " cubes." << std::endl;

      // finish off the construction of the grid object
      if (verbose)
        std::cout << "Starting createGrid() ... " << std::flush;

      return factory.createGrid();

    }

  };

}

#endif


==> anc/xt-super/dune-grid/dune/grid/io/file/test/CMakeLists.txt <==
set(GRIDDIM 2)
set(GRIDTYPE YASPGRID)
add_definitions("-DDUNE_GRID_EXAMPLE_GRIDS_PATH=\"${PROJECT_SOURCE_DIR}/doc/grids/\"")

set(TESTS
  gmshtest
  gnuplottest)

set(CONSISTENT_VTK_TESTS
  conformvolumevtktest
  nonconformboundaryvtktest
  vtktest
  vtksequencetest)

set(VTK_TESTS ${CONSISTENT_VTK_TESTS} subsamplingvtktest)

if(AMIRAMESH_FOUND AND PSURFACE_FOUND)
  set(AMIRAMESH_TESTS amirameshtest)
endif(AMIRAMESH_FOUND AND PSURFACE_FOUND)

if(ALBERTA_FOUND)
  set(ALBERTA_TESTS gmshtest-alberta2d gmshtest-alberta3d)
endif(ALBERTA_FOUND)

if(ALUGRID_FOUND)
  set(ALUGRID_TESTS gmshtest-alugrid)
endif(ALUGRID_FOUND)

if(UG_FOUND)
  set(UG_TESTS starcdreadertest)
endif(UG_FOUND)

set(BUILD_TESTS ${TESTS} ${UG_TESTS} ${CONSISTENT_VTK_TESTS} ${AMIRAMESH_TESTS})
set(ALLTESTS ${BUILD_TESTS}  ${ALUGRID_TESTS} ${ALBERTA_TESTS})

foreach(_test ${BUILD_TESTS})
  add_executable(${_test} ${_test}.cc)
  target_link_libraries(${_test} dunegrid ${DUNE_LIBS})
endforeach(_test ${BUILD_TESTS})

add_executable(subsamplingvtktest subsamplingvtktest.cc test-linking.cc)
target_link_libraries(subsamplingvtktest dunegrid ${DUNE_LIBS})

foreach(_test ${ALLTESTS})
  add_test(${_test} ${_test})
endforeach(_test ${ALLTESTS})

if(MPI_FOUND)
  add_test(NAME mpivtktest WORKING_DIRECTORY ${CMAKE_CURRENT_BINARY_DIR}
    COMMAND mpirun -np 2 ./vtktest)
  set_tests_properties(mpivtktest PROPERTIES SKIP_RETURN_CODE 77)
endif(MPI_FOUND)

foreach(_test ${AMIRAMESH_TESTS})
  add_dune_amiramesh_flags(${_test})
  add_dune_ug_flags(${_test})
  add_dune_alugrid_flags(${_test})
  add_dune_alberta_flags(${_test} GRIDDIM 2)
  add_dune_psurface_flags(${_test})
endforeach(_test ${AMIRAMESH_TESTS})

add_dune_mpi_flags(${VTK_TESTS})

add_executable(gmshtest-alugrid gmshtest.cc)
set_property(
  TARGET gmshtest-alugrid
  APPEND PROPERTY COMPILE_DEFINITIONS "DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE"
  )
add_dune_alugrid_flags(gmshtest-alugrid)

add_executable(gmshtest-alberta2d gmshtest.cc)
add_dune_alberta_flags(gmshtest-alberta2d WORLDDIM 2)
add_dune_grape_flags(gmshtest-alberta2d)

add_executable(gmshtest-alberta3d gmshtest.cc)
add_dune_alberta_flags(gmshtest-alberta3d WORLDDIM 3)
add_dune_grape_flags(gmshtest-alberta3d)

set_tests_properties(vtktest PROPERTIES SKIP_RETURN_CODE 77)

foreach(_test ${UG_TESTS})
  add_dune_ug_flags(${_test})
endforeach(_test ${UG_TESTS})

# We do not want want to build the tests during make all,
# but just build them on demand
add_directory_test_target(_test_target)
add_dependencies(${_test_target} ${ALLTESTS})


==> anc/xt-super/dune-grid/dune/grid/io/file/test/Makefile.am <==
ALLTESTS = vtktest gnuplottest vtksequencetest subsamplingvtktest gmshtest

GRIDDIM=2
GRIDTYPE=YASPGRID

# The directory where the example grid files used for testing are located
AM_CPPFLAGS+=-DDUNE_GRID_EXAMPLE_GRIDS_PATH=\"$(top_srcdir)/doc/grids/\"

noinst_HEADERS =				\
	checkvtkfile.hh

# run amiramesh test only if amiramesh was found
if AMIRAMESH
if PSURFACE
ALLTESTS += amirameshtest
endif
endif

if ALBERTA
ALLTESTS += gmshtest-alberta2d
ALLTESTS += gmshtest-alberta3d
endif

if ALUGRID
ALLTESTS += gmshtest-alugrid
endif

# Currently, Star-CD files can only be read into UGGrid objects
if UG
ALLTESTS += starcdreadertest
endif

# programs just to build when "make check" is used
check_PROGRAMS = $(ALLTESTS)

# list of tests to run
TESTS = $(ALLTESTS) mpivtktest

ALLTESTS += conformvolumevtktest
conformvolumevtktest_SOURCES = conformvolumevtktest.cc

ALLTESTS += nonconformboundaryvtktest
nonconformboundaryvtktest_SOURCES = nonconformboundaryvtktest.cc

vtktest_SOURCES = vtktest.cc
vtktest_CPPFLAGS = $(AM_CPPFLAGS)		\
	$(DUNEMPICPPFLAGS)
vtktest_LDFLAGS = $(AM_LDFLAGS)			\
	$(DUNEMPILDFLAGS)
vtktest_LDADD =					\
	$(DUNEMPILIBS)				\
	$(LDADD)

vtksequencetest_SOURCES = vtksequencetest.cc

gnuplottest_SOURCES = gnuplottest.cc

subsamplingvtktest_SOURCES = subsamplingvtktest.cc test-linking.cc
subsamplingvtktest_CPPFLAGS = $(AM_CPPFLAGS)	\
	$(DUNEMPICPPFLAGS)
subsamplingvtktest_LDFLAGS = $(AM_LDFLAGS)	\
	$(DUNEMPILDFLAGS)
subsamplingvtktest_LDADD =			\
	$(DUNEMPILIBS)				\
	$(LDADD)

amirameshtest_SOURCES = amirameshtest.cc
amirameshtest_CPPFLAGS = $(AM_CPPFLAGS)		\
	$(AMIRAMESH_CPPFLAGS)			\
	$(UG_CPPFLAGS)				\
	$(ALBERTA_CPPFLAGS)			\
	$(ALUGRID_CPPFLAGS)			\
	$(PSURFACE_CPPFLAGS)
amirameshtest_LDFLAGS = $(AM_LDFLAGS)		\
	$(AMIRAMESH_LDFLAGS)			\
	$(UG_LDFLAGS)				\
	$(ALBERTA_LDFLAGS)			\
	$(ALUGRID_LDFLAGS)			\
	$(PSURFACE_LDFLAGS)
amirameshtest_LDADD =				\
	$(PSURFACE_LIBS)			\
	$(ALUGRID_LIBS)				\
	$(ALBERTA_LIBS)				\
	$(UG_LIBS)				\
	$(AMIRAMESH_LIBS)			\
	$(LDADD)

gmshtest_SOURCES  = gmshtest.cc
gmshtest_CPPFLAGS = $(AM_CPPFLAGS)  $(ALL_PKG_CPPFLAGS)
gmshtest_LDFLAGS  = $(AM_LDFLAGS)   $(ALL_PKG_LDFLAGS)
gmshtest_LDADD    = $(ALL_PKG_LIBS) $(LDADD)

gmshtest_alberta2d_SOURCES  = gmshtest.cc
gmshtest_alberta2d_CPPFLAGS = $(AM_CPPFLAGS) $(ALBERTA_CPPFLAGS) $(GRAPE_CPPFLAGS) -DGRIDDIM=$(ALBERTA_DIM)
gmshtest_alberta2d_LDFLAGS  = $(AM_LDFLAGS)  $(ALBERTA_LDFLAGS)  $(GRAPE_LDFLAGS)
gmshtest_alberta2d_LDADD    =	$(GRAPE_LIBS)	 $(ALBERTA_LIBS)		 $(LDADD)

gmshtest_alberta3d_SOURCES  = gmshtest.cc
gmshtest_alberta3d_CPPFLAGS = $(AM_CPPFLAGS) $(ALBERTA3D_CPPFLAGS) $(GRAPE_CPPFLAGS)
gmshtest_alberta3d_LDFLAGS  = $(AM_LDFLAGS)  $(ALBERTA3D_LDFLAGS)  $(GRAPE_LDFLAGS)
gmshtest_alberta3d_LDADD    =	$(GRAPE_LIBS)	 $(ALBERTA3D_LIBS)		 $(LDADD)

gmshtest_alugrid_SOURCES  = gmshtest.cc
gmshtest_alugrid_CPPFLAGS = $(AM_CPPFLAGS) $(ALUGRID_CPPFLAGS) $(GRAPE_CPPFLAGS) $(GRIDDIM_CPPFLAGS) \
	-DDUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE
gmshtest_alugrid_LDFLAGS  = $(AM_LDFLAGS)	 $(ALUGRID_LDFLAGS)	 $(GRAPE_LDFLAGS)
gmshtest_alugrid_LDADD    =	$(GRAPE_LIBS)	 $(ALUGRID_LIBS)		 $(LDADD)

starcdreadertest_SOURCES = starcdreadertest.cc
starcdreadertest_CPPFLAGS = $(AM_CPPFLAGS)	\
	$(DUNEMPICPPFLAGS)			\
	$(UG_CPPFLAGS)
starcdreadertest_LDFLAGS = $(AM_LDFLAGS)	\
	$(DUNEMPILDFLAGS)			\
	$(UG_LDFLAGS)
starcdreadertest_LDADD =			\
	$(DUNEMPILIBS)				\
	$(UG_LIBS)				\
	$(LDADD)

include $(top_srcdir)/am/global-rules

CLEANFILES = *.vtu *.vtp *.data sgrid*.am *.pvtu *.pvtp *.pvd

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-grid/dune/grid/io/file/test/amirameshtest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include "config.h"

#include <dune/grid/yaspgrid.hh>
#if HAVE_UG
#include <dune/grid/uggrid.hh>
#endif
#if HAVE_ALBERTA
#include <dune/grid/albertagrid.hh>
#endif
#if HAVE_ALUGRID
#include <dune/grid/alugrid.hh>
#endif

#include <dune/grid/io/file/amirameshreader.hh>
#include <dune/grid/io/file/amirameshwriter.hh>

using namespace Dune;

template <class GridType>
void testReadingUnstructuredGrid(const std::string& filename) {

  // Read the grid
  std::unique_ptr<GridType> grid(AmiraMeshReader<GridType>::read(filename));

  // Write the grid into a tmp file
  LeafAmiraMeshWriter<GridType> amiramesh(*grid);
  amiramesh.write("tmp.grid", true);

  /** \todo Ideally we should check here whether the two files differ.
      However this is not easy as DUNE may permute the vertices of each element */

}

void testWritingUniformData() {

  std::array<int,2>     n = { {10, 10} };
  FieldVector<double,2> h = {3.0, 2.0};

  // /////////////////////////////////////
  //   Test writing of 2d uniform grid
  // /////////////////////////////////////
  YaspGrid<2> grid2d(h,n);

  // create data buffer
  std::vector<FieldVector<double,1> > vertexdata2d(grid2d.size(2));

  YaspGrid<2>::Codim<2>::LeafIterator vIt2d    = grid2d.leafbegin<2>();
  YaspGrid<2>::Codim<2>::LeafIterator vEndIt2d = grid2d.leafend<2>();

  for (; vIt2d!=vEndIt2d; ++vIt2d)
    vertexdata2d[grid2d.leafIndexSet().index(*vIt2d)] = vIt2d->geometry().corner(0).two_norm();

  array<unsigned int, 2> n2;
  n2[0] = n[0]+1;
  n2[1] = n[1]+1;

  // write data
  AmiraMeshWriter<YaspGrid<2>::LeafGridView> amiramesh2d;
  amiramesh2d.addUniformData(grid2d.leafGridView(), n2, vertexdata2d);
  amiramesh2d.write("structuredgrid2d.am");

  // /////////////////////////////////////
  //   Test writing of 3d uniform grid
  // /////////////////////////////////////

  YaspGrid<3> grid3d({3.0, 2.0, 1.0}, { {10, 10, 10} });

  // create data buffer
  std::vector<FieldVector<double,1> > vertexdata3d(grid3d.size(3));

  YaspGrid<3>::Codim<3>::LeafIterator vIt    = grid3d.leafbegin<3>();
  YaspGrid<3>::Codim<3>::LeafIterator vEndIt = grid3d.leafend<3>();

  for (; vIt!=vEndIt; ++vIt)
    vertexdata3d[grid3d.leafIndexSet().index(*vIt)] = vIt->geometry().corner(0).two_norm();

  array<unsigned int, 3> n3;
  n3[0] = n[0]+1;
  n3[1] = n[1]+1;
  n3[2] = n[2]+1;

  // write data
  AmiraMeshWriter<YaspGrid<3>::LeafGridView> amiramesh3d;
  amiramesh3d.addUniformData(grid3d.leafGridView(), n3, vertexdata3d);
  amiramesh3d.write("sgrid3d.am");

}

int main() try {

  // Test whether unstructured grids can be read and written
#if HAVE_UG
  std::cout << "reading UGGrid<2>" << std::endl;
  testReadingUnstructuredGrid<UGGrid<2> >(std::string(DUNE_GRID_EXAMPLE_GRIDS_PATH) + "amiramesh/hybrid-testgrid-2d.am");

  std::cout << "reading UGGrid<3>" << std::endl;
  testReadingUnstructuredGrid<UGGrid<3> >(std::string(DUNE_GRID_EXAMPLE_GRIDS_PATH) + "amiramesh/hybrid-testgrid-3d.am");
#endif

#if HAVE_ALBERTA
  std::cout << "reading AlbertaGrid<2>" << std::endl;
  testReadingUnstructuredGrid<AlbertaGrid<2> >(std::string(DUNE_GRID_EXAMPLE_GRIDS_PATH) + "amiramesh/simplex-testgrid-2d.am");
#endif

#if HAVE_ALUGRID
  std::cout << "reading ALUGrid<2,2,simplex,nonconforming>" << std::endl;
  testReadingUnstructuredGrid<ALUGrid<2,2,simplex,nonconforming> >(std::string(DUNE_GRID_EXAMPLE_GRIDS_PATH) + "amiramesh/simplex-testgrid-2d.am");

  std::cout << "reading ALUGrid<3,3,simplex,nonconforming>" << std::endl;
  testReadingUnstructuredGrid<ALUGrid<3,3,simplex,nonconforming> >(std::string(DUNE_GRID_EXAMPLE_GRIDS_PATH) + "amiramesh/simplex-testgrid-3d.am");

  std::cout << "reading ALUGrid<3,3,cube,nonconforming>" << std::endl;
  testReadingUnstructuredGrid<ALUGrid<3,3,cube,nonconforming> >(std::string(DUNE_GRID_EXAMPLE_GRIDS_PATH) + "amiramesh/cube-testgrid-3d.am");
#endif

  // Test whether writing uniform data works
  testWritingUniformData();

  return 0;

}
catch (Dune::Exception &e) {
  std::cerr << e << std::endl;
  return 1;
} catch (std::exception &e) {
  std::cerr << e.what() << std::endl;
  return 1;
} catch (...) {
  std::cerr << "Generic exception!" << std::endl;
  return 2;
}


==> anc/xt-super/dune-grid/dune/grid/io/file/test/checkvtkfile.hh <==
#ifndef DUNE_GRID_IO_FILE_TEST_CHECKVTKFILE_HH
#define DUNE_GRID_IO_FILE_TEST_CHECKVTKFILE_HH

#include <cstddef>
#include <cstdlib>
#include <iostream>
#include <iomanip>
#include <ios>
#include <iostream>
#include <ostream>
#include <sstream>
#include <string>

#include <sys/wait.h>

#include <dune/common/exceptions.hh>

// quote so the result can be used inside '...' in python
// quotes not included in the result
inline std::string pyq(const std::string &s)
{
  std::ostringstream result;
  for(std::size_t i = 0; i < s.size(); ++i)
  {
    char c = s[i];
    switch(c) {
    case '\'': result << "\\'";  break;
    case '\\': result << "\\\\"; break;
    case '\n': result << "\\n";  break;
    default:
      if(c < 32 || c >= 127)
        result << "\\x" << std::hex << std::setfill('0') << std::setw(2)
               << static_cast<int>(c);
      else
        result << c;
    }
  }
  return result.str();
}

// quote so the result can be used inside '...' in the bourne shell
// quotes not included in the result
inline std::string shq(const std::string &s)
{
  std::ostringstream result;
  bool pend = false;
  for(std::size_t i = 0; i < s.size(); ++i)
  {
    char c = s[i];
    switch(c) {
    case '\0': DUNE_THROW(Dune::NotImplemented,
                          "Can't pass \\0 through the shell");
    case '\'': result << (pend ? "" : "'") << "\\'"; pend = true;  break;
    default:   result << (pend ? "'" : "") << c;     pend = false; break;
    }
  }
  if(pend) result << "'";
  return result.str();
}

inline int runShell(const std::string &code)
{
  int result = std::system(code.c_str());
  // Avoid returning anything that is a multiple of 256, unless the return
  // value was 0.  This way the return value can be directly used as an
  // argument to exit(), which usually interprets its argument modulo 256.
  if(WIFEXITED(result))
    return WEXITSTATUS(result);
  if(WIFSIGNALED(result))
    return WTERMSIG(result) + 256;
  else
    return 513;
}

inline int runPython(const std::string &code)
{
  return runShell("python -c '"+shq(code)+"'");
}

inline bool is_suffix(const std::string &s, const std::string &suffix)
{
  return s.size() >= suffix.size() &&
    s.compare(s.size() - suffix.size(), suffix.size(), suffix) == 0;
}

inline int checkVTKFile(const std::string &name)
{
  static const bool havePythonVTK = (runPython("from vtk import *") == 0);
  if(!havePythonVTK)
  {
    std::cerr << "warning: python or python vtk module not available"
              << std::endl;
    std::cerr << "skip: " << name << std::endl;
    return 77;
  }

  std::string reader;
  if     (is_suffix(name, ".vtu"))  reader = "vtkXMLUnstructuredGridReader";
  else if(is_suffix(name, ".pvtu")) reader = "vtkXMLPUnstructuredGridReader";
  else if(is_suffix(name, ".vtp"))  reader = "vtkXMLPolyDataReader";
  else if(is_suffix(name, ".pvtp")) reader = "vtkXMLPPolyDataReader";
  else DUNE_THROW(Dune::NotImplemented,
                  "Unknown vtk file extension: " << name);

  std::cout << "Loading " << name << " using python vtk" << std::endl;
  std::string pycode =
    "from vtk import *;"
    "import sys;"
    "reader = "+reader+"();"
    "reader.SetFileName('"+pyq(name)+"');"
    "reader.Update();"
    // check that the number of of cells is > 0
    "sys.exit(not (reader.GetOutput().GetNumberOfCells() > 0));";
  int result = runPython(pycode);
  std::cout << (result == 0 ? "pass: " : "fail: ") << name << std::endl;
  return result;
}

#endif // DUNE_GRID_IO_FILE_TEST_CHECKVTKFILE_HH


==> anc/xt-super/dune-grid/dune/grid/io/file/test/conformvolumevtktest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#if HAVE_CONFIG_H
#include <config.h>
#endif

#include <algorithm>
#include <array>
#include <iostream>
#include <string>
#include <vector>

#include <stdio.h>

#include <dune/common/exceptions.hh>
#include <dune/common/fvector.hh>

#include <dune/grid/common/gridenums.hh>
#include <dune/grid/io/file/vtk/common.hh>
#include <dune/grid/io/file/vtk/volumewriter.hh>
#include <dune/grid/yaspgrid.hh>

template< class GridView >
class VTKVectorFunction
  : public Dune::VTK::ConformingVolumeWriter<GridView>::VTKFunction
{
  // extract types
  enum { n = GridView :: dimension };
  enum { w = GridView :: dimensionworld };
  typedef typename GridView :: Grid :: ctype DT;
  typedef typename GridView :: template Codim< 0 > :: Entity Entity;
  const char *type;
public:
  /** @brief Make a new VTKVectorFunction
   *
   * @param type_ Type of the function for use in its name (hint: "cell" or
   *              "vertex")
   */
  VTKVectorFunction(const char *type_)
    : type(type_)
  { }

  //! return number of components
  virtual int ncomps () const { return n; }

  //! evaluate single component comp in the entity e at local coordinates xi
  /*! Evaluate the function in an entity at local coordinates.
     @param[in]  comp   number of component to be evaluated
     @param[in]  e      reference to grid entity of codimension 0
     @param[in]  xi     point in local coordinates of the reference element of e
     \return            value of the component
   */
  virtual double evaluate (int comp, const Entity& e, const Dune::FieldVector<DT,n>& xi) const
  {
    return comp*0.1;
  }

  // get name
  virtual std::string name () const
  {
    char _name[256];
    snprintf(_name, 256, "%s-vector-%iD", type, ncomps());
    return std::string(_name);
  }


};

template< class GridView >
void doWrite( const GridView &gridView )
{
  enum { dim = GridView :: dimension };

  const typename GridView :: IndexSet &is = gridView.indexSet();
  std::vector<int> vertexdata(is.size(dim),dim);
  std::vector<int> celldata(is.size(0),0);

  Dune::VTK::ConformingVolumeWriter< GridView > vtk( gridView );
  vtk.addVertexData(vertexdata,"vertexData");
  vtk.addCellData(celldata,"cellData");

  vtk.addVertexData(std::make_shared< VTKVectorFunction<GridView> >("vertex"));
  vtk.addCellData(std::make_shared< VTKVectorFunction<GridView> >("cell"));

  char name[256];
  snprintf(name,256,"conformvolumevtktest-%iD-ascii", dim);
  vtk.write(name, Dune::VTK::ascii);

  snprintf(name,256,"conformvolumevtktest-%iD-base64", dim);
  vtk.write(name, Dune::VTK::base64);

  snprintf(name,256,"conformvolumevtktest-%iD-appendedraw", dim);
  vtk.write(name, Dune::VTK::appendedraw);

  snprintf(name,256,"conformvolumevtktest-%iD-appendedbase64", dim);
  vtk.write(name, Dune::VTK::appendedbase64);
}

template<unsigned int dim>
void vtkCheck(Dune::FieldVector<double,dim>& length, std::array<int,dim> elements)
{
  std::cout << "vtkCheck dim=" << dim << std::endl;
  Dune::YaspGrid<dim> grid(length, elements);
  grid.globalRefine(1);

  doWrite( grid.leafGridView() );
  doWrite( grid.levelGridView( 0 ) );
  doWrite( grid.levelGridView( grid.maxLevel() ) );
}

int main(int argc, char **argv)
{
  try
  {

    const Dune::MPIHelper &mpiHelper = Dune::MPIHelper::instance(argc, argv);

    if(mpiHelper.rank() == 0)
      std::cout << "subsamplingvtktest: MPI_Comm_size == " << mpiHelper.size()
                << std::endl;

    {
      const unsigned int dim = 1;
      Dune::FieldVector<double,dim> length(1.0);
      std::array<int,dim> elements;
      std::fill(elements.begin(), elements.end(), 5);
      vtkCheck<dim>(length, elements);
    }

    {
      const unsigned int dim = 2;
      Dune::FieldVector<double,dim> length(1.0);
      length[1] = 2.0;
      std::array<int,dim> elements;
      std::fill(elements.begin(), elements.end(), 5);
      vtkCheck<dim>(length, elements);
    }

    {
      const unsigned int dim = 3;
      Dune::FieldVector<double,dim> length(1.0);
      length[1] = 2.0;
      length[2] = 3.0;
      std::array<int,dim> elements;
      std::fill(elements.begin(), elements.end(), 5);
      vtkCheck<dim>(length, elements);
    }

  } catch (Dune::Exception &e) {
    std::cerr << e << std::endl;
    return 1;
  } catch (std::exception &e) {
    std::cerr << e.what() << std::endl;
    return 1;
  } catch (...) {
    std::cerr << "Generic exception!" << std::endl;
    return 2;
  }

  return 0;
}


==> anc/xt-super/dune-grid/dune/grid/io/file/test/gmshtest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#include "config.h"
#define DISABLE_DEPRECATED_METHOD_CHECK 1

#include <dune/common/parallel/mpihelper.hh>

// dune grid includes
#if HAVE_UG
#include <dune/grid/uggrid.hh>
#endif
#if HAVE_ALBERTA
#include <dune/grid/albertagrid.hh>
#endif
#if HAVE_ALUGRID
#include <dune/grid/alugrid.hh>
#endif
#include <dune/grid/onedgrid.hh>

// alberta related stuff
#ifndef ALBERTA_DIM
#define ALBERTA_DIM 2
#endif

#ifndef GRIDDIM
#define GRIDDIM ALBERTA_DIM
#endif

// grape include
#if HAVE_GRAPE
#include <dune/grid/io/visual/grapegriddisplay.hh>
#endif

#include <dune/grid/test/gridcheck.hh>
#include <dune/grid/io/file/vtk/vtkwriter.hh>
#include <dune/grid/io/file/gmshreader.hh>
#include <dune/grid/io/file/gmshwriter.hh>

using namespace Dune;

#if HAVE_ALBERTA
template< int dim, int dimworld >
struct EnableLevelIntersectionIteratorCheck< Dune::AlbertaGrid< dim, dimworld > >
{
  static const bool v = false;
};
#endif

template <typename GridType>
void testReadingAndWritingGrid( const std::string& filename, const std::string& outFilename, int refinements )
{
  // Read the grid with insertion of boundary segments (they may be the default ones)
  std::unique_ptr<GridType> grid( GmshReader<GridType>::read( filename, true, true ) );

  // load balancing and refinement
  grid->loadBalance();
  if ( refinements > 0 )
    grid->globalRefine( refinements );

  // Do some tests to make sure the grid has been properly read
  gridcheck(*grid);

  // grape output
#if HAVE_GRAPE && USEGRAPE
  Dune::GrapeGridDisplay<GridType> grape( *grid );
  grape.display();
#endif // #if HAVE_GRAPE

  // Test writing
  Dune::GmshWriter<typename GridType::LeafGridView> writer( grid->leafGridView() );
  writer.write( outFilename );

  // vtk output
  std::ostringstream vtkName;
  vtkName << filename << "-" << refinements;
  Dune::VTKWriter<typename GridType::LeafGridView> vtkWriter( grid->leafGridView() );
  vtkWriter.write( vtkName.str() );
}


int main( int argc, char** argv )
try
{
  Dune::MPIHelper::instance( argc, argv );
  int refinements = 0;

  if ( argc > 1 )
    refinements = atoi( argv[1] );

  const std::string path = std::string(DUNE_GRID_EXAMPLE_GRIDS_PATH) + "gmsh/";
  std::string curved2d( path ); curved2d += "curved2d.msh";
  std::string circ2nd(  path ); circ2nd  += "circle2ndorder.msh";
  std::string unitsquare_quads_2x2(path);  unitsquare_quads_2x2 += "unitsquare_quads_2x2.msh";
  std::string sphere(   path ); sphere    += "sphere.msh";
  std::string pyramid(  path ); pyramid   += "pyramid.msh";
  std::string pyr2nd(   path ); pyr2nd    += "pyramid2ndorder.msh";
  std::string hybrid_2d( path); hybrid_2d += "hybrid-testgrid-2d.msh";
  std::string hybrid_3d( path); hybrid_3d += "hybrid-testgrid-3d.msh";
  std::string oned(      path); oned += "oned-testgrid.msh";

  // test reading and writing of unstructured grids
#if HAVE_UG
  std::cout << "reading and writing UGGrid<2>" << std::endl;
  testReadingAndWritingGrid<UGGrid<2> >( curved2d, curved2d+".UGGrid_2_-gmshtest-write.msh", refinements );

  std::cout << "reading and writing UGGrid<2> with second order boundary approximation" << std::endl;
  testReadingAndWritingGrid<UGGrid<2> >( circ2nd, circ2nd+".UGGrid_2_-gmshtest-write.msh", refinements );

  std::cout << "reading and writing UGGrid<2>" << std::endl;
  testReadingAndWritingGrid<UGGrid<2> >( unitsquare_quads_2x2, unitsquare_quads_2x2+".UGGrid_2_-gmshtest-write.msh", refinements );

  std::cout << "reading and writing hybrid UGGrid<2>" << std::endl;
  testReadingAndWritingGrid<UGGrid<2> >( hybrid_2d, hybrid_2d+".UGGrid_2_-gmshtest-write.msh", refinements );

  std::cout << "reading and writing UGGrid<3>" << std::endl;
  testReadingAndWritingGrid<UGGrid<3> >( pyramid, pyramid+".UGGrid_3_-gmshtest-write.msh", refinements );

  std::cout << "reading and writing UGGrid<3> with second order boundary approximation" << std::endl;
  testReadingAndWritingGrid<UGGrid<3> >( pyr2nd,  pyr2nd+".UGGrid_3_-gmshtest-write.msh", refinements );

  std::cout << "reading and writing hybrid UGGrid<3>" << std::endl;
  testReadingAndWritingGrid<UGGrid<3> >( hybrid_3d, hybrid_3d+".UGGrid_3_-gmshtest-write.msh", refinements );
#endif

#if HAVE_ALBERTA
#if ALBERTA_DIM==2
  std::cout << "reading and writing AlbertaGrid<2>" << std::endl;
  testReadingAndWritingGrid<AlbertaGrid<2> >( curved2d, curved2d+".AlbertaGrid_2_-gmshtest-write.msh", refinements );
#endif
#if ALBERTA_DIM==3
  std::cout << "reading and writing AlbertaGrid<2>" << std::endl;
  testReadingAndWritingGrid<AlbertaGrid<2> >( sphere, sphere+".AlbertaGrid_2_-gmshtest-write.msh", refinements );
  std::cout << "reading and writing AlbertaGrid<3>" << std::endl;
  testReadingAndWritingGrid<AlbertaGrid<3> >( pyramid, pyramid+".AlbertaGrid_3_-gmshtest-write.msh", refinements );
#endif
#endif

#if HAVE_ALUGRID
  std::cout << "reading and writing ALUGrid<2,2,simplex,nonconforming>" << std::endl;
  testReadingAndWritingGrid<ALUGrid<2,2,simplex,nonconforming> >( curved2d, curved2d+".ALUGrid_2_2_simplex-gmshtest-write.msh", refinements );

  std::cout << "reading and writing ALUGrid<3,3,simplex,nonconforming>" << std::endl;
  testReadingAndWritingGrid<ALUGrid<3,3,simplex,nonconforming> >( pyramid, pyramid+".ALUGrid_3_3_simplex-gmshtest-write.msh", refinements );
#endif

  std::cout << "reading and writing OneDGrid" << std::endl;
  testReadingAndWritingGrid<OneDGrid>( oned, oned+".OneDGrid-gmshtest-write.msh", refinements );


  return 0;

}
catch ( Dune::Exception &e )
{
  std::cerr << e << std::endl;
  return 1;
}
catch (std::exception &e) {
  std::cerr << e.what() << std::endl;
  return 1;
}
catch ( ... )
{
  std::cerr << "Generic exception!" << std::endl;
  return 2;
}


==> anc/xt-super/dune-grid/dune/grid/io/file/test/gnuplottest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include "config.h"
#include <iostream>
#include <ostream>
#include <dune/grid/yaspgrid.hh>
#include <dune/grid/io/file/gnuplot.hh>

template <class GV>
void testIO(const GV & gridView, std::string fname)
{
  // create data buffer
  std::vector<double> celldata;
  std::vector<float> vertexdata;

  for (size_t i=0; i<gridView.indexSet().size(0); i++)
  {
    celldata.push_back(1+ 0.22*i);
    vertexdata.push_back(0.22*i);
  }
  vertexdata.push_back(0.22*gridView.indexSet().size(0));

  // create writer
  Dune::GnuplotWriter<GV> gnuplot(gridView);

  // register data
  gnuplot.template addVertexData< std::vector<float> >(vertexdata, std::string("vertexdata"));
  gnuplot.template addCellData(celldata, std::string("celldata"));

  // write data
  gnuplot.write(fname);
}

int main()
{
  try
  {
    const unsigned int dim = 1;
    Dune::FieldVector<double,dim> length(1.0);
    std::array<int,dim> elements;
    elements[0] = 10;
    Dune::YaspGrid<1> grid(length, elements);

    testIO(grid.leafGridView(), "grid-leaf.data");
    testIO(grid.levelGridView(0), "grid-level.data");
  } catch (std::exception &e) {
    std::cerr << e.what() << std::endl;
    return 1;
  } catch (...) {
    std::cerr << "Generic exception!" << std::endl;
    return 2;
  }
  return 0;
}


==> anc/xt-super/dune-grid/dune/grid/io/file/test/mpivtktest.in <==
#!/bin/sh
# @configure_input@
@MPI_TRUE@exec mpirun -np 2 ./vtktest
@MPI_FALSE@exit 77


==> anc/xt-super/dune-grid/dune/grid/io/file/test/nonconformboundaryvtktest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#if HAVE_CONFIG_H
#include "config.h"
#endif

#include <iostream>

#include <stdio.h>

#include <dune/common/exceptions.hh>
#include <dune/common/fvector.hh>
#include <dune/common/shared_ptr.hh>

#include <dune/grid/common/gridenums.hh>
#include <dune/grid/io/file/vtk/boundarywriter.hh>
#include <dune/grid/io/file/vtk/common.hh>
#include <dune/grid/io/file/vtk/skeletonfunction.hh>
#include <dune/grid/yaspgrid.hh>

template< class GridView >
class ScalarFunction
{
public:
  typedef Dune::VTK::SkeletonFunctionTraits<GridView, typename GridView::ctype>
  Traits;

  //! return number of components
  unsigned dimRange() const { return 1; }

  void evaluate(const typename Traits::Cell& c,
                const typename Traits::Domain& xl,
                typename Traits::Range& result) const
  {
    result.resize(1, c.geometry().global(xl).two_norm());
  }
};

template< class GridView >
class VectorFunction
{
public:
  typedef Dune::VTK::SkeletonFunctionTraits<GridView, typename GridView::ctype>
  Traits;

  //! return number of components
  unsigned dimRange() const { return GridView::dimensionworld; }

  void evaluate(const typename Traits::Cell& c,
                const typename Traits::Domain& xl,
                typename Traits::Range& result) const
  {
    const Dune::FieldVector<typename Traits::DomainField,
        GridView::dimensionworld>& normal = c.unitOuterNormal(xl);
    result.assign(normal.begin(), normal.end());
  }

};

template< class GridView >
void doWrite( const GridView &gridView )
{
  enum { dim = GridView :: dimension };

  Dune::VTK::NonConformingBoundaryWriter< GridView > vtk( gridView );

  Dune::shared_ptr<ScalarFunction<GridView> > scalarFunc
    (new ScalarFunction<GridView>);
  vtk.addCellData(scalarFunc, "cellScalar");
  vtk.addPointData(scalarFunc, "pointScalar");

  Dune::shared_ptr<VectorFunction<GridView> > vectorFunc
    (new VectorFunction<GridView>);
  vtk.addCellData(vectorFunc, "cellVector");
  vtk.addPointData(vectorFunc, "pointVector");

  char name[256];
  snprintf(name,256,"nonconformboundaryvtktest-%iD-ascii", dim);
  vtk.write(name, Dune::VTK::ascii);

  snprintf(name,256,"nonconformboundaryvtktest-%iD-base64", dim);
  vtk.write(name, Dune::VTK::base64);

  snprintf(name,256,"nonconformboundaryvtktest-%iD-appendedraw", dim);
  vtk.write(name, Dune::VTK::appendedraw);

  snprintf(name,256,"nonconformboundaryvtktest-%iD-appendedbase64", dim);
  vtk.write(name, Dune::VTK::appendedbase64);
}

template<int dim>
void vtkCheck(const Dune::array<int,dim>& n,
              const Dune::FieldVector<double,dim>& h)
{
  std::cout << std::endl << "vtkCheck dim=" << dim << std::endl << std::endl;
  Dune::YaspGrid<dim> grid(h, n);
  grid.globalRefine(1);

  doWrite( grid.template leafGridView() );
  doWrite( grid.template levelGridView( 0 ) );
  doWrite( grid.template levelGridView( grid.maxLevel() ) );
}

int main(int argc, char **argv)
{
  try
  {
    const Dune::MPIHelper &mpiHelper = Dune::MPIHelper::instance(argc, argv);

    if(mpiHelper.rank() == 0)
      std::cout << "subsamplingvtktest: MPI_Comm_size == " << mpiHelper.size()
                << std::endl;

    {
      Dune::array<int,2> n = { { 5, 5 } };
      Dune::FieldVector<double,2> h = { 1.0, 2.0 };
      vtkCheck<2>(n,h);
    }
    {
      Dune::array<int,3> n = { { 5, 5, 5 } };
      Dune::FieldVector<double,3> h = { 1.0, 2.0, 3.0 };
      vtkCheck<3>(n,h);
    }

  } catch (Dune::Exception &e) {
    std::cerr << e << std::endl;
    return 1;
  } catch (std::exception &e) {
    std::cerr << e.what() << std::endl;
    return 1;
  } catch (...) {
    std::cerr << "Generic exception!" << std::endl;
    return 2;
  }

  return 0;
}


==> anc/xt-super/dune-grid/dune/grid/io/file/test/starcdreadertest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#define DISABLE_DEPRECATED_METHOD_CHECK 1

#include <config.h>

#include <string>

#include <dune/common/parallel/mpihelper.hh>

#include <dune/grid/uggrid.hh>
#include <dune/grid/io/file/starcdreader.hh>
#include <dune/grid/test/gridcheck.hh>

template <class GridType>
void readGrid (const std::string& baseName)
{
  // read the grid
  std::unique_ptr<GridType> grid(Dune::StarCDReader<GridType>::read(baseName));

  std::cout << "Starting grid tests ." << std::flush;

  // check macro grid
  gridcheck(*grid);

  std::cout << " passed." << std::endl;
}


int main (int argc , char **argv) try
{
  // initialize MPI if neccessary
  Dune::MPIHelper::instance(argc, argv);

  std::string gridDirectory = std::string(DUNE_GRID_EXAMPLE_GRIDS_PATH) + "starcd/";

  // Currently, Star-CD only works for UGGrid
  readGrid<Dune::UGGrid<3> >(gridDirectory + "star");
  readGrid<Dune::UGGrid<3> >(gridDirectory + "tets");
  readGrid<Dune::UGGrid<3> >(gridDirectory + "withprism");
  readGrid<Dune::UGGrid<3> >(gridDirectory + "withpyramid");

  return 0;
}
catch (Dune::Exception& e)
{
  std::cerr << e << std::endl;
  return 1;
}
catch (std::exception &e)
{
  std::cerr << e.what() << std::endl;
  return 1;
}
catch (...)
{
  std::cerr << "Generic exception!" << std::endl;
  return 2;
}


==> anc/xt-super/dune-grid/dune/grid/io/file/test/subsamplingvtktest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#if HAVE_CONFIG_H
#include "config.h" // autoconf defines, needed by the dune headers
#endif

#include <algorithm>
#include <iostream>
#include <ostream>
#include <sstream>
#include <string>
#include <vector>

#include <dune/common/array.hh>
#include <dune/common/fvector.hh>
#include <dune/common/parallel/mpihelper.hh>

#include <dune/grid/io/file/test/checkvtkfile.hh>
#include <dune/grid/io/file/vtk/subsamplingvtkwriter.hh>
#include <dune/grid/yaspgrid.hh>

template< class GridView >
class VTKVectorFunction
  : public Dune :: VTKWriter< GridView > :: VTKFunction
{
  // extract types
  enum { n = GridView :: dimension };
  typedef typename GridView :: Grid :: ctype DT;
  typedef typename GridView :: template Codim< 0 > :: Entity Entity;
  const std::string type_;
public:
  /** @brief Make a new VTKVectorFunction
   *
   * @param type_ Type of the function for use in its name (hint: "cell" or
   *              "vertex")
   */
  VTKVectorFunction(std::string type)
    : type_(type)
  { }

  //! return number of components
  virtual int ncomps () const { return n; }

  //! evaluate single component comp in the entity e at local coordinates xi
  /*! Evaluate the function in an entity at local coordinates.
     @param[in]  comp   number of component to be evaluated
     @param[in]  e      reference to grid entity of codimension 0
     @param[in]  xi     point in local coordinates of the reference element of e
     \return            value of the component
   */
  virtual double evaluate (int comp, const Entity& e,
                           const Dune::FieldVector<DT,n>& xi) const
  {
    Dune::FieldVector<DT,n> global = e.geometry().global( xi );
    return global.two_norm2();
  }

  // get name
  virtual std::string name () const
  {
    std::ostringstream os;
    os << type_ << "-vector-" << ncomps() << "D";
    return os.str();
  }

};

// accumulate exit status
void acc(int &accresult, int result)
{
  if(accresult == 0 || (accresult == 77 && result != 0))
    accresult = result;
}

struct Acc
{
  int operator()(int v1, int v2) const
  {
    acc(v1, v2);
    return v1;
  }
};

template< class GridView >
int doWrite( const GridView &gridView, bool coerceToSimplex)
{
  enum { dim = GridView :: dimension };

  Dune :: SubsamplingVTKWriter< GridView > vtk( gridView, 1, coerceToSimplex);

  // disabled due to FS#676:
  // const typename GridView :: IndexSet &is = gridView.indexSet();
  // std::vector<int> vertexdata(is.size(dim),dim);
  // std::vector<int> celldata(is.size(0),0);

  // vtk.addVertexData(vertexdata,"vertexData");
  // vtk.addCellData(celldata,"cellData");

  vtk.addVertexData(std::make_shared< VTKVectorFunction<GridView> >("vertex"));
  vtk.addCellData(std::make_shared< VTKVectorFunction<GridView> >("cell"));

  int result = 0;
  std::string name;
  std::ostringstream prefix;
  prefix << "subsamplingvtktest-" << dim << "D-"
         << (coerceToSimplex ? "simplex" : "natural");
  int rank = gridView.comm().rank();

  name = vtk.write(prefix.str() + "-ascii");
  if(rank == 0) acc(result, checkVTKFile(name));

  name = vtk.write(prefix.str() + "-appendedraw", Dune::VTK::appendedraw);
  if(rank == 0) acc(result, checkVTKFile(name));

  return result;
}

template<int dim>
int vtkCheck(const Dune::array<int, dim>& elements,
              const Dune::FieldVector<double, dim>& upperRight)
{
  Dune::YaspGrid<dim> g(upperRight, elements);

  if(g.comm().rank() == 0)
    std::cout << std::endl
              << "subsamplingVTKCheck dim=" << dim << std::endl
              << std::endl;

  g.globalRefine(1);

  int result = 0;

  acc(result, doWrite( g.leafGridView(), false));
  acc(result, doWrite( g.levelGridView( 0 ), false));
  acc(result, doWrite( g.levelGridView( g.maxLevel() ), false));

  acc(result, doWrite( g.leafGridView(), true));
  acc(result, doWrite( g.levelGridView( 0 ), true));
  acc(result, doWrite( g.levelGridView( g.maxLevel() ), true));

  return result;
}

int main(int argc, char **argv)
{
  try {

    const Dune::MPIHelper &mpiHelper = Dune::MPIHelper::instance(argc, argv);

    if(mpiHelper.rank() == 0)
      std::cout << "subsamplingvtktest: MPI_Comm_size == " << mpiHelper.size()
                << std::endl;

    int result = 0; // pass by default
    using Dune::make_array;

    acc(result, vtkCheck<1>(make_array(5), {1.0}));
    acc(result, vtkCheck<2>(make_array(5,5), {1.0, 2.0}));
    acc(result, vtkCheck<3>(make_array(5,5,5), {1.0, 2.0, 3.0}));

    mpiHelper.getCollectiveCommunication().allreduce<Acc>(&result, 1);

    return result;

  } catch (Dune::Exception &e) {
    std::cerr << e << std::endl;
    return 1;
  } catch (std::exception &e) {
    std::cerr << e.what() << std::endl;
    return 1;
  } catch (...) {
    std::cerr << "Generic exception!" << std::endl;
    return 2;
  }

}


==> anc/xt-super/dune-grid/dune/grid/io/file/test/test-linking.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#include <config.h>

#include <iostream>

#include <dune/geometry/virtualrefinement.hh>

#include <dune/grid/io/file/vtk/vtkwriter.hh>

/*
   #include "gridcheck.cc"
   #include "checkgeometryinfather.cc"
   #include "checkintersectionit.cc"
   #include "checkpartition.cc"
 */

template <class Grid>
void test(Grid& grid)
{}


==> anc/xt-super/dune-grid/dune/grid/io/file/test/vtksequencetest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#include "config.h" // autoconf defines, needed by the dune headers

// dune headers
#include <dune/grid/yaspgrid.hh>
#include <dune/grid/io/file/vtk/vtksequencewriter.hh>

#include <vector>
#include <unistd.h>

const char* VTKDataMode(Dune::VTK::DataMode dm)
{
  switch(dm)
  {
  case Dune::VTK::conforming :
    return "conforming";
  case Dune::VTK::nonconforming :
    return "nonconforming";
  }
  return "";
}

template< class GridView >
class VTKVectorFunction
  : public Dune :: VTKWriter< GridView > :: VTKFunction
{
  // extract types
  enum { n = GridView :: dimension };
  enum { w = GridView :: dimensionworld };
  typedef typename GridView :: Grid :: ctype DT;
  typedef typename GridView :: template Codim< 0 > :: Entity Entity;
  double time_;
public:
  VTKVectorFunction() : time_(0) {}
  void setTime(double time) {
    time_ = time;
  }
  //! return number of components
  virtual int ncomps () const { return n; }

  //! evaluate single component comp in the entity e at local coordinates xi
  /*! Evaluate the function in an entity at local coordinates.
     @param[in]  comp   number of component to be evaluated
     @param[in]  e      reference to grid entity of codimension 0
     @param[in]  xi     point in local coordinates of the reference element of e
     \return            value of the component
   */
  virtual double evaluate (int comp, const Entity& e, const Dune::FieldVector<DT,n>& xi) const
  {
    return comp*0.1*sin(time_*2.*M_PI);
  }

  // get name
  virtual std::string name () const
  {
    char _name[256];
    snprintf(_name, 256, "vector-%iD", ncomps());
    return std::string(_name);
  }
};

template< class GridView >
void doWrite( const GridView &gridView, Dune::VTK::DataMode dm )
{
  enum { dim = GridView :: dimension };

  const typename GridView :: IndexSet &is = gridView.indexSet();
  std::vector<int> vertexdata(is.size(dim),dim);
  std::vector<int> celldata(is.size(0),0);

  std::stringstream name;
  name << "vtktest-" << dim << "D-" << VTKDataMode(dm);
  Dune :: VTKSequenceWriter< GridView >
  vtk( gridView, name.str(), ".", "", dm );


  vtk.addVertexData(vertexdata,"vertexData");
  vtk.addCellData(celldata,"cellData");
  Dune::shared_ptr<VTKVectorFunction<GridView> > vectordata
    (new VTKVectorFunction< GridView >);
  vtk.addVertexData(vectordata);
  double time = 0;
  while (time<1) {
    vectordata->setTime(time);
    vtk.write(time);
    time += 0.1;
  }
}

template<int dim>
void vtkCheck(const Dune::array<int,dim>& n,
              const Dune::FieldVector<double,dim>& h)
{
  std::cout << std::endl << "vtkSequenceCheck dim=" << dim << std::endl << std::endl;
  Dune::YaspGrid<dim> g(h, n);
  g.globalRefine(1);

  doWrite( g.template leafGridView(), Dune::VTK::conforming );
  doWrite( g.template leafGridView(), Dune::VTK::nonconforming );
  doWrite( g.template levelGridView( 0 ), Dune::VTK::conforming );
  doWrite( g.template levelGridView( 0 ), Dune::VTK::nonconforming );
  doWrite( g.template levelGridView( g.maxLevel() ), Dune::VTK::conforming );
  doWrite( g.template levelGridView( g.maxLevel() ), Dune::VTK::nonconforming );
}

int main(int argc, char **argv)
{
  try {

    const Dune::MPIHelper &mpiHelper = Dune::MPIHelper::instance(argc, argv);

    if(mpiHelper.rank() == 0)
      std::cout << "subsamplingvtktest: MPI_Comm_size == " << mpiHelper.size()
                << std::endl;

    {
      Dune::array<int,1> n = { { 5 } };
      Dune::FieldVector<double,1> h = { 1.0 };
      vtkCheck<1>(n,h);
    }
    {
      Dune::array<int,2> n = { { 5, 5 } };
      Dune::FieldVector<double,2> h = { 1.0, 2.0 };
      vtkCheck<2>(n,h);
    }
    {
      Dune::array<int,3> n = { { 5, 5, 5 } };
      Dune::FieldVector<double,3> h = { 1.0, 2.0, 3.0 };
      vtkCheck<3>(n,h);
    }

  } catch (Dune::Exception &e) {
    std::cerr << e << std::endl;
    return 1;
  } catch (std::exception &e) {
    std::cerr << e.what() << std::endl;
    return 1;
  } catch (...) {
    std::cerr << "Generic exception!" << std::endl;
    return 2;
  }

  return 0;
}


==> anc/xt-super/dune-grid/dune/grid/io/file/test/vtktest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#if HAVE_CONFIG_H
#include "config.h" // autoconf defines, needed by the dune headers
#endif

#include <algorithm>
#include <iostream>
#include <ostream>
#include <sstream>
#include <string>
#include <vector>

#include <dune/common/array.hh>
#include <dune/common/fvector.hh>
#include <dune/common/parallel/mpihelper.hh>

#include <dune/grid/io/file/test/checkvtkfile.hh>
#include <dune/grid/io/file/vtk/vtkwriter.hh>
#include <dune/grid/yaspgrid.hh>

const char* VTKDataMode(Dune::VTK::DataMode dm)
{
  switch(dm)
  {
  case Dune::VTK::conforming :
    return "conforming";
  case Dune::VTK::nonconforming :
    return "nonconforming";
  }
  return "";
}

template< class GridView >
class VTKVectorFunction
  : public Dune :: VTKWriter< GridView > :: VTKFunction
{
  // extract types
  enum { n = GridView :: dimension };
  typedef typename GridView :: Grid :: ctype DT;
  typedef typename GridView :: template Codim< 0 > :: Entity Entity;
  const std::string type_;
public:
  /** @brief Make a new VTKVectorFunction
   *
   * @param type_ Type of the function for use in its name (hint: "cell" or
   *              "vertex")
   */
  VTKVectorFunction(std::string type)
    : type_(type)
  { }

  //! return number of components
  virtual int ncomps () const { return n; }

  //! evaluate single component comp in the entity e at local coordinates xi
  /*! Evaluate the function in an entity at local coordinates.
     @param[in]  comp   number of component to be evaluated
     @param[in]  e      reference to grid entity of codimension 0
     @param[in]  xi     point in local coordinates of the reference element of e
     \return            value of the component
   */
  virtual double evaluate (int comp, const Entity& e,
                           const Dune::FieldVector<DT,n>& xi) const
  {
    return comp*0.1;
  }

  // get name
  virtual std::string name () const
  {
    std::ostringstream os;
    os << type_ << "-vector-" << ncomps() << "D";
    return os.str();
  }

};

// accumulate exit status
void acc(int &accresult, int result)
{
  if(accresult == 0 || (accresult == 77 && result != 0))
    accresult = result;
}

struct Acc
{
  int operator()(int v1, int v2) const
  {
    acc(v1, v2);
    return v1;
  }
};

template< class GridView >
int doWrite( const GridView &gridView, Dune :: VTK :: DataMode dm )
{
  enum { dim = GridView :: dimension };

  Dune :: VTKWriter< GridView > vtk( gridView, dm );

  const typename GridView :: IndexSet &is = gridView.indexSet();
  std::vector<int> vertexdata(is.size(dim),dim);
  std::vector<int> celldata(is.size(0),0);

  vtk.addVertexData(vertexdata,"vertexData");
  vtk.addCellData(celldata,"cellData");

  vtk.addVertexData(std::make_shared< VTKVectorFunction<GridView> >("vertex"));
  vtk.addCellData(std::make_shared< VTKVectorFunction<GridView> >("cell"));

  int result = 0;
  std::string name;
  std::ostringstream prefix;
  prefix << "vtktest-" << dim << "D-" << VTKDataMode(dm);
  int rank = gridView.comm().rank();

  name = vtk.write(prefix.str() + "-ascii");
  if(rank == 0) acc(result, checkVTKFile(name));

  name = vtk.write(prefix.str() + "-base64", Dune::VTK::base64);
  if(rank == 0) acc(result, checkVTKFile(name));

  name = vtk.write(prefix.str() + "-appendedraw", Dune::VTK::appendedraw);
  if(rank == 0) acc(result, checkVTKFile(name));

  name = vtk.write(prefix.str() + "-appendedbase64",
                   Dune::VTK::appendedbase64);
  if(rank == 0) acc(result, checkVTKFile(name));

  return result;
}

template<int dim>
int vtkCheck(const Dune::array<int, dim>& elements,
              const Dune::FieldVector<double, dim>& upperRight)
{
  Dune::YaspGrid<dim> g(upperRight, elements);

  if(g.comm().rank() == 0)
    std::cout << std::endl
              << "vtkCheck dim=" << dim << std::endl
              << std::endl;

  g.globalRefine(1);

  int result = 0;

  acc(result, doWrite( g.template leafGridView(), Dune::VTK::conforming ));
  acc(result, doWrite( g.template leafGridView(), Dune::VTK::nonconforming ));
  acc(result, doWrite( g.template levelGridView( 0 ),
                       Dune::VTK::conforming ));
  acc(result, doWrite( g.template levelGridView( 0 ),
                       Dune::VTK::nonconforming ));
  acc(result, doWrite( g.template levelGridView( g.maxLevel() ),
                       Dune::VTK::conforming ));
  acc(result, doWrite( g.template levelGridView( g.maxLevel() ),
                       Dune::VTK::nonconforming ));

  return result;
}

int main(int argc, char **argv)
{
  try {

    const Dune::MPIHelper &mpiHelper = Dune::MPIHelper::instance(argc, argv);

    if(mpiHelper.rank() == 0)
      std::cout << "vtktest: MPI_Comm_size == " << mpiHelper.size()
                << std::endl;

    int result = 0; // pass by default
    using Dune::make_array;

    acc(result, vtkCheck<1>(make_array(5), {1.0}));
    acc(result, vtkCheck<2>(make_array(5,5), {1.0, 2.0}));
    acc(result, vtkCheck<3>(make_array(5,5,5), {1.0, 2.0, 3.0}));

    mpiHelper.getCollectiveCommunication().allreduce<Acc>(&result, 1);

    return result;

  } catch (Dune::Exception &e) {
    std::cerr << e << std::endl;
    return 1;
  } catch (std::exception &e) {
    std::cerr << e.what() << std::endl;
    return 1;
  } catch (...) {
    std::cerr << "Generic exception!" << std::endl;
    return 2;
  }

}


==> anc/xt-super/dune-grid/dune/grid/io/file/vtk.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_GRID_IO_FILE_VTK_HH
#define DUNE_GRID_IO_FILE_VTK_HH

/** \file
    \brief Convenience header which includes all available VTK writers
 */

#include "vtk/boundarywriter.hh"
#include "vtk/subsamplingvtkwriter.hh"
#include "vtk/vtksequencewriter.hh"
#include "vtk/vtkwriter.hh"
#include "vtk/volumewriter.hh"

#endif // DUNE_GRID_IO_FILE_VTK_HH


==> anc/xt-super/dune-grid/dune/grid/io/file/vtk/CMakeLists.txt <==
set(HEADERS
  b64enc.hh
  basicwriter.hh
  boundaryiterators.hh
  boundarywriter.hh
  common.hh
  corner.hh
  corneriterator.hh
  dataarraywriter.hh
  function.hh
  functionwriter.hh
  pointiterator.hh
  pvtuwriter.hh
  skeletonfunction.hh
  subsamplingvtkwriter.hh
  streams.hh
  volumeiterators.hh
  volumewriter.hh
  vtksequencewriter.hh
  vtksequencewriterbase.hh
  vtkwriter.hh
  vtuwriter.hh)

install(FILES ${HEADERS}
  DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/grid/io/file/vtk)


==> anc/xt-super/dune-grid/dune/grid/io/file/vtk/Makefile.am <==
vtkiodir = $(includedir)/dune/grid/io/file/vtk
vtkio_HEADERS =					\
	b64enc.hh				\
	basicwriter.hh				\
	boundaryiterators.hh			\
	boundarywriter.hh			\
	common.hh				\
	corner.hh				\
	corneriterator.hh			\
	dataarraywriter.hh			\
	function.hh				\
	functionwriter.hh			\
	pointiterator.hh			\
	pvtuwriter.hh				\
	skeletonfunction.hh			\
	subsamplingvtkwriter.hh			\
	streams.hh				\
	volumeiterators.hh			\
	volumewriter.hh				\
	vtksequencewriter.hh			\
	vtksequencewriterbase.hh		\
	vtkwriter.hh				\
	vtuwriter.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-grid/dune/grid/io/file/vtk/b64enc.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_GRID_IO_FILE_VTK_B64ENC_HH
#define DUNE_GRID_IO_FILE_VTK_B64ENC_HH

#include <assert.h>

namespace Dune {

  /** @file
      @author Christian Engwer
      @brief Simple base64 encode

      @{
   */

  /** @brief endoing table */
  const char base64table[] =
  {
    'A', 'B', 'C', 'D', 'E', 'F', 'G', 'H', 'I', 'J', 'K', 'L', 'M',
    'N', 'O', 'P', 'Q', 'R', 'S', 'T', 'U', 'V', 'W', 'X', 'Y', 'Z',
    'a', 'b', 'c', 'd', 'e', 'f', 'g', 'h', 'i', 'j', 'k', 'l', 'm',
    'n', 'o', 'p', 'q', 'r', 's', 't', 'u', 'v', 'w', 'x', 'y', 'z',
    '0', '1', '2', '3', '4', '5', '6', '7', '8', '9', '+', '/'
  };

  /** @brief struct with three bytes of text */
  struct b64txt
  {
    typedef unsigned char size_type;
    size_type size;
    char txt[3];
    int read(const char* t, size_type s)
    {
      size = s>=3 ? 3 : s;
      txt[2] = s>0 ? t[0] : 0;
      txt[1] = s>1 ? t[1] : 0;
      txt[0] = s>2 ? t[2] : 0;
      return size;
    }
    void put(const char c)
    {
      assert (size < 3);
      txt[2-size++] = c;
    }
  };

  /** struct with four six bit chunks */
  struct b64data
  {
    typedef unsigned char size_type;
    size_type size;
    unsigned A : 6;
    unsigned B : 6;
    unsigned C : 6;
    unsigned D : 6;
    void write(char* t)
    {
      t[3] = size>2 ? base64table[A] : '=';
      t[2] = size>1 ? base64table[B] : '=';
      t[1] = size>0 ? base64table[C] : '=';
      t[0] = size>0 ? base64table[D] : '=';
      size = 0;
    }
  };

  /** @brief union representing the three byte text aswell as the four 6 bit chunks */
  union b64chunk
  {
    b64txt txt;
    b64data data;
  };

  /** @} */

} // namespace Dune

#endif // DUNE_GRID_IO_FILE_VTK_B64ENC_HH


==> anc/xt-super/dune-grid/dune/grid/io/file/vtk/basicwriter.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_GRID_IO_FILE_VTK_BASICWRITER_HH
#define DUNE_GRID_IO_FILE_VTK_BASICWRITER_HH

#include <fstream>
#include <iomanip>
#include <iterator>
#include <list>
#include <sstream>
#include <string>

#include <dune/common/parallel/mpiguard.hh>
#include <dune/common/path.hh>
#include <dune/common/shared_ptr.hh>

#include <dune/geometry/referenceelements.hh>

#include <dune/grid/io/file/vtk/common.hh>
#include <dune/grid/io/file/vtk/functionwriter.hh>
#include <dune/grid/io/file/vtk/pvtuwriter.hh>
#include <dune/grid/io/file/vtk/vtuwriter.hh>

namespace Dune
{
  //! \addtogroup VTK
  //! \{

  namespace VTK {

    template<typename IteratorFactory>
    class BasicWriter {
      typedef typename IteratorFactory::CellIterator CellIterator;
      typedef typename IteratorFactory::CornerIterator CornerIterator;
      typedef typename IteratorFactory::PointIterator PointIterator;

      typedef typename IteratorFactory::Cell Cell;

    public:
      typedef FunctionWriterBase<Cell> FunctionWriter;

    private:
      typedef std::list<shared_ptr<FunctionWriter> > WriterList;
      typedef typename WriterList::const_iterator WIterator;

      typedef typename Cell::Geometry::ctype ctype;
      static const unsigned celldim = Cell::mydimension;
      typedef ReferenceElements<ctype, celldim> Refelems;

      static const FileType fileType = celldim == 1
                                       ? polyData : unstructuredGrid;

      const IteratorFactory& factory;

      WriterList cellData;
      WriterList pointData;

      CoordinatesWriter<Cell> coords;
      typename IteratorFactory::ConnectivityWriter connectivity;
      OffsetsWriter<Cell> offsets;
      TypesWriter<Cell> types;

    public:
      BasicWriter(const IteratorFactory& factory_)
        : factory(factory_), connectivity(factory.makeConnectivity())
      { }

      //////////////////////////////////////////////////////////////////////
      //
      //  Methods for adding data
      //

      void addCellData(const shared_ptr<FunctionWriter>& writer) {
        cellData.push_back(writer);
      }

      void addPointData(const shared_ptr<FunctionWriter>& writer) {
        pointData.push_back(writer);
      }

      void clear() {
        cellData.clear();
        pointData.clear();
      }

    protected:
      //////////////////////////////////////////////////////////////////////
      //
      //  Methods for writing single functions
      //

      void writeCellFunction(VTUWriter& vtuWriter,
                             FunctionWriter& functionWriter,
                             unsigned ncells) const
      {
        if(functionWriter.beginWrite(vtuWriter, ncells)) {
          const CellIterator& cellend = factory.endCells();
          for(CellIterator cellit = factory.beginCells(); cellit != cellend;
              ++cellit)
            functionWriter.write(*cellit, Refelems::general(cellit->type()).
                                 position(0,0));
        }
        functionWriter.endWrite();
      }

      void writePointFunction(VTUWriter& vtuWriter,
                              FunctionWriter& functionWriter,
                              unsigned npoints) const
      {
        if(functionWriter.beginWrite(vtuWriter, npoints)) {
          const PointIterator& pend = factory.endPoints();
          for(PointIterator pit = factory.beginPoints(); pit != pend; ++pit)
            functionWriter.write(pit->cell(), pit->duneIndex());
        }
        functionWriter.endWrite();
      }

      void writeCornerFunction(VTUWriter& vtuWriter,
                               FunctionWriter& functionWriter,
                               unsigned ncorners) const
      {
        if(functionWriter.beginWrite(vtuWriter, ncorners)) {
          const CornerIterator& cend = factory.endCorners();
          for(CornerIterator cit = factory.beginCorners(); cit != cend; ++cit)
            functionWriter.write(cit->cell(), cit->duneIndex());
        }
        functionWriter.endWrite();
      }

      //////////////////////////////////////////////////////////////////////
      //
      //  Methods for writing whole sections
      //

      static std::string getFirstScalar(const WriterList& data) {
        const WIterator& wend = data.end();
        for(WIterator wit = data.begin(); wit != wend; ++wit)
          if((*wit)->ncomps() == 1)
            return (*wit)->name();
        return "";
      }

      static std::string getFirstVector(const WriterList& data) {
        const WIterator& wend = data.end();
        for(WIterator wit = data.begin(); wit != wend; ++wit)
          if((*wit)->ncomps() == 3)
            return (*wit)->name();
        return "";
      }

      void writeCellData(VTUWriter& vtuWriter, unsigned ncells) const {
        if(cellData.empty()) return;

        vtuWriter.beginCellData(getFirstScalar(cellData),
                                getFirstVector(cellData));
        const WIterator& wend = cellData.end();
        for(WIterator wit = cellData.begin(); wit != wend; ++wit)
          writeCellFunction(vtuWriter, **wit, ncells);
        vtuWriter.endCellData();
      }

      void writePointData(VTUWriter& vtuWriter, unsigned npoints) const {
        if(pointData.empty()) return;

        vtuWriter.beginPointData(getFirstScalar(pointData),
                                 getFirstVector(pointData));
        const WIterator& wend = pointData.end();
        for(WIterator wit = pointData.begin(); wit != wend; ++wit)
          writePointFunction(vtuWriter, **wit, npoints);
        vtuWriter.endPointData();
      }

      void writeGrid(VTUWriter& vtuWriter, unsigned ncells, unsigned npoints,
                     unsigned ncorners) {
        vtuWriter.beginPoints();
        writePointFunction(vtuWriter, coords, npoints);
        vtuWriter.endPoints();

        vtuWriter.beginCells();
        writeCornerFunction(vtuWriter, connectivity, ncorners);
        writeCellFunction(vtuWriter, offsets, ncells);
        if(fileType != polyData)
          writeCellFunction(vtuWriter, types, ncells);
        vtuWriter.endCells();
      }

      void writeAll(VTUWriter& vtuWriter, unsigned ncells, unsigned npoints,
                    unsigned ncorners) {
        writeCellData(vtuWriter, ncells);
        writePointData(vtuWriter, npoints);
        writeGrid(vtuWriter, ncells, npoints, ncorners);
      }

    public:
      void writePiece(const std::string& filename, OutputType outputType) {
        std::ofstream stream;
        stream.exceptions(std::ios_base::badbit | std::ios_base::failbit |
                          std::ios_base::eofbit);
        stream.open(filename.c_str(), std::ios::binary);

        VTUWriter vtuWriter(stream, outputType, fileType);

        unsigned ncells = std::distance(factory.beginCells(),
                                        factory.endCells());
        unsigned npoints = std::distance(factory.beginPoints(),
                                         factory.endPoints());
        unsigned ncorners = std::distance(factory.beginCorners(),
                                          factory.endCorners());

        vtuWriter.beginMain(ncells, npoints);
        writeAll(vtuWriter, ncells, npoints, ncorners);
        vtuWriter.endMain();

        if(vtuWriter.beginAppended())
          writeAll(vtuWriter, ncells, npoints, ncorners);
        vtuWriter.endAppended();

      }

      //! write header file in parallel case to stream
      /**
       * Writes a .pvtu/.pvtp file for a collection of concurrently written
       * .vtu/.vtp files.
       *
       * \param name      Name of file to write contents to,

       * \param piecename Base name of the pieces.  Should not contain a
       *                  directory part or filename extension.
       * \param piecepath Directory part of the pieces.  Since paraview does
       *                  not support absolute paths in parallel collection
       *                  files, this should be a path relative to the
       *                  directory the collection file resides in.  A
       *                  trailing '/' is optional, and an empty value "" is
       *                  equivalent to the value "." except it will look
       *                  nicer in the collection file.
       */
      void writeCollection(const std::string name,
                           const std::string& piecename,
                           const std::string& piecepath)
      {
        std::ofstream stream;
        stream.exceptions(std::ios_base::badbit | std::ios_base::failbit |
                          std::ios_base::eofbit);
        stream.open(name.c_str(), std::ios::binary);

        PVTUWriter writer(stream, fileType);

        writer.beginMain();

        // PPointData
        writer.beginPointData(getFirstScalar(pointData),
                              getFirstVector(pointData));
        for(WIterator it=pointData.begin(); it!=pointData.end(); ++it)
          (*it)->addArray(writer);
        writer.endPointData();

        // PCellData
        writer.beginCellData(getFirstScalar(cellData),
                             getFirstVector(cellData));
        for(WIterator it=cellData.begin(); it!=cellData.end(); ++it)
          (*it)->addArray(writer);
        writer.endCellData();

        // PPoints
        writer.beginPoints();
        coords.addArray(writer);
        writer.endPoints();

        // Pieces
        for( int i = 0; i < factory.comm().size(); ++i )
          writer.addPiece(getParallelPieceName(piecename, piecepath, i));

        writer.endMain();
      }

      //////////////////////////////////////////////////////////////////////
      //
      //  Filename generators
      //

      //! return name of a parallel piece file
      /**
       * \param name Base name of the VTK output.  This should be without any
       *             directory parts and without a filename extension.
       * \param path Directory part of the resulting piece name.  May be
       *             empty, in which case the resulting name will not have a
       *             directory part.  If non-empty, may or may not have a
       *             trailing '/'.  If a trailing slash is missing, one is
       *             appended implicitly.
       * \param rank Rank of the process to generate a piece name for.
       */
      std::string getParallelPieceName(const std::string& name,
                                       const std::string& path, int rank) const
      {
        std::ostringstream s;
        if(path.size() > 0) {
          s << path;
          if(path[path.size()-1] != '/')
            s << '/';
        }
        s << 's' << std::setw(4) << std::setfill('0') << factory.comm().size()
          << ':';
        s << 'p' << std::setw(4) << std::setfill('0') << rank << ':';
        s << name;
        switch(fileType) {
        case polyData :         s << ".vtp"; break;
        case unstructuredGrid : s << ".vtu"; break;
        }
        return s.str();
      }

      //! return name of a parallel header file
      /**
       * \param name Base name of the VTK output.  This should be without any
       *             directory parts and without a filename extension.
       * \param path Directory part of the resulting header name.  May be
       *             empty, in which case the resulting name will not have a
       *             directory part.  If non-empty, may or may not have a
       *             trailing '/'.  If a trailing slash is missing, one is
       *             appended implicitly.
       */
      std::string getParallelHeaderName(const std::string& name,
                                        const std::string& path) const
      {
        std::ostringstream s;
        if(path.size() > 0) {
          s << path;
          if(path[path.size()-1] != '/')
            s << '/';
        }
        s << 's' << std::setw(4) << std::setfill('0') << factory.comm().size()
          << ':';
        s << name;
        switch(fileType) {
        case polyData :         s << ".pvtp"; break;
        case unstructuredGrid : s << ".pvtu"; break;
        }
        return s.str();
      }

      //! return name of a serial piece file
      /**
       * This is similar to getParallelPieceName, but skips the prefixes for
       * commSize ("s####:") and commRank ("p####:").
       *
       * \param name Base name of the VTK output.  This should be without any
       *             directory parts and without a filename extension.
       * \param path Directory part of the resulting piece name.  May be
       *             empty, in which case the resulting name will not have a
       *             directory part.  If non-empty, may or may not have a
       *             trailing '/'.  If a trailing slash is missing, one is
       *             appended implicitly.
       */
      std::string getSerialPieceName(const std::string& name,
                                     const std::string& path) const
      {
        switch(fileType) {
        case polyData :         return concatPaths(path, name+".vtp");
        case unstructuredGrid : return concatPaths(path, name+".vtu");
        }
      }

      //////////////////////////////////////////////////////////////////////
      //
      //  User interface functions for writing
      //

      //! write output; interface might change later
      /**
       * \param name       Base name of the output files.  This should not
       *                   contain any directory part and not filename
       *                   extensions.  It will be used both for each processes
       *                   piece as well as the parallel collection file.
       * \param path       Directory where to put the parallel collection
       *                   (.pvtu/.pvtp) file.  If it is relative, it is taken
       *                   realtive to the current directory.
       * \param extendpath Directory where to put the piece file (.vtu/.vtp) of
       *                   this process.  If it is relative, it is taken
       *                   relative to the directory denoted by path.
       * \param outputType How to encode the data in the file.
       *
       * \note Currently, extendpath may not be absolute unless path is
       *       absolute, because that would require the value of the current
       *       directory.
       *
       * \throw NotImplemented Extendpath is absolute but path is relative.
       * \throw IOError        Failed to open a file.
       * \throw MPIGuardError  An exception was thrown during this method in
       *                       one of the other processes.
       */
      std::string pwrite(const std::string& name, const std::string& path,
                         const std::string& extendpath, OutputType outputType)
      {
        MPIGuard guard(factory.comm());

        // do some magic because paraview can only cope with relative pathes to
        // piece files
        std::ofstream file;
        file.exceptions(std::ios_base::badbit | std::ios_base::failbit |
                        std::ios_base::eofbit);
        std::string piecepath = concatPaths(path, extendpath);
        std::string relpiecepath = relativePath(path, piecepath);

        // write this processes .vtu/.vtp piece file
        std::string fullname = getParallelPieceName(name, piecepath,
                                                    factory.comm().rank());
        writePiece(fullname, outputType);

        // if we are rank 0, write .pvtu/.pvtp parallel header
        fullname = getParallelHeaderName(name, path);
        if(factory.comm().rank() == 0)
          writeCollection(fullname, name, relpiecepath);

        guard.finalize();

        return fullname;
      }

      /** \brief write output (interface might change later)
       *
       *  This method can  be used in parallel as well  as in serial programs.
       *  For  serial runs  (commSize=1) it  chooses other  names  without the
       *  "s####:p####:" prefix  for the .vtu/.vtp files and  omits writing of
       *  the .pvtu/pvtp file however.  For parallel runs (commSize > 1) it is
       *  the same as a call to pwrite() with path="" and extendpath="".
       *
       *  \param name     Base name of the output files.  This should not
       *                  contain any directory part and no filename
       *                  extensions.
       *  \param outputType How to encode the data in the file.
       */
      std::string write(const std::string &name, OutputType outputType)
      {
        // in the parallel case, just use pwrite, it has all the necessary
        // stuff, so we don't need to reimplement it here.
        if(factory.comm().size() > 1)
          return pwrite(name, "", "", outputType);

        // generate filename for process data
        std::string pieceName = getSerialPieceName(name, "");

        writePiece(pieceName, outputType);

        return pieceName;
      }

    };

  } // namespace VTK

  //! \} group VTK

} // namespace Dune

#endif // DUNE_GRID_IO_FILE_VTK_BASICWRITER_HH


==> anc/xt-super/dune-grid/dune/grid/io/file/vtk/boundaryiterators.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_GRID_IO_FILE_VTK_BOUNDARYITERATORS_HH
#define DUNE_GRID_IO_FILE_VTK_BOUNDARYITERATORS_HH

#include <iterator>

#include <dune/common/iteratorfacades.hh>
#include <dune/common/shared_ptr.hh>

#include <dune/grid/io/file/vtk/corner.hh>
#include <dune/grid/io/file/vtk/corneriterator.hh>
#include <dune/grid/io/file/vtk/functionwriter.hh>

namespace Dune {

  //! \addtogroup VTK
  //! \{

  /** @file
      @author Jö Fahlke
      @brief Functions for VTK output on the skeleton
   */

  namespace VTK {

    //! iterate over the GridViews boundary intersections
    /**
     * This will visit all intersections for which boundary() is true and
     * neighbor() is false.
     */
    template<typename GV>
    class BoundaryIterator
      : public ForwardIteratorFacade
        < BoundaryIterator<GV>,
            const typename GV::Intersection,
            const typename GV::Intersection&,
            typename std::iterator_traits<typename GV::template Codim<0>::
                Iterator>::difference_type>
    {
    public:
      // reiterator the facades typedefs here
      typedef BoundaryIterator<GV> DerivedType;
      typedef const typename GV::Intersection Value;
      typedef Value& Reference;
      typedef typename GV::template Codim<0>::Iterator ElementIterator;
      typedef typename GV::IntersectionIterator IntersectionIterator;
      typedef typename std::iterator_traits<ElementIterator>::difference_type
      DifferenceType;

    private:
      typedef ForwardIteratorFacade<DerivedType, Value, Reference,
          DifferenceType> Facade;

      const GV* gv;
      ElementIterator eit;
      shared_ptr<IntersectionIterator> iit;

      bool valid() const {
        // we're valid if we're passed-the-end
        if(eit == gv->template end<0>()) return true;
        // or if we're on a boundary
        if((*iit)->boundary() && !(*iit)->neighbor()) return true;
        // otherwise we're invalid
        return false;
      }

      void basic_increment() {
        ++*iit;
        if(*iit == gv->iend(*eit)) {
          iit.reset();
          ++eit;
          if(eit != gv->template end<0>())
            iit.reset(new IntersectionIterator(gv->ibegin(*eit)));
        }
      }

    public:
      Reference dereference() const {
        return **iit;
      }
      bool equals(const DerivedType& other) const {
        if(eit != other.eit) return false;

        // this is a bit tricky, since we may not compare iit if we are
        // passed-the-end
        bool mePassedTheEnd = eit == gv->template end<0>();
        bool otherPassedTheEnd = other.eit == other.gv->template end<0>();

        // both passed-the-end => consider them equal
        if(mePassedTheEnd && otherPassedTheEnd) return true;

        // one passed the end => not equal
        if(mePassedTheEnd || otherPassedTheEnd) return false;

        // none passed-the-end => do their iit iterators match?
        return *iit == *other.iit;
      }

      void increment() {
        basic_increment();
        while(!valid()) basic_increment();
      }

      //! construct a BoundaryIterator
      /**
       * The iterator will initially point to the intersection iit_.  If that
       * intersection is not valid, it will advance to the first valid one.
       */
      BoundaryIterator(const GV& gv_, const ElementIterator& eit_,
                       const IntersectionIterator& iit_)
        : gv(&gv_), eit(eit_), iit(new IntersectionIterator(iit_))
      {
        while(!valid()) basic_increment();
      }
      //! construct a BoundaryIterator
      /**
       * The iterator will initially point to eit_'s first intersection.  If
       * that intersection is not valid, it will advance to the first valid
       * one.
       */
      BoundaryIterator(const GV& gv_, const ElementIterator& eit_)
        : gv(&gv_), eit(eit_)
      {
        if(eit != gv->template end<0>())
          iit.reset(new IntersectionIterator(gv->ibegin(*eit)));

        while(!valid()) basic_increment();
      }
      //! construct a BoundaryIterator
      /**
       * If end == true, construct an end iterator for the given gridview.
       * Otherwise, construct a begin iterator.
       */
      BoundaryIterator(const GV& gv_, bool end = false)
        : gv(&gv_), eit(end ? gv->template end<0>() : gv->template begin<0>())
      {
        if(eit != gv->template end<0>())
          iit.reset(new IntersectionIterator(gv->ibegin(*eit)));

        while(!valid()) basic_increment();
      }
    };

    template<typename ElementIndexSet>
    class IntersectionIndexSet {
      const ElementIndexSet& eis;

    public:
      IntersectionIndexSet(const ElementIndexSet& eis_)
        : eis(eis_)
      { }
    };

    template<typename GV>
    class NonConformingBoundaryIteratorFactory {
      const GV& gv;

    public:
      static const unsigned dimCell = GV::dimension-1;

      typedef typename GV::Intersection Cell;
      typedef BoundaryIterator<GV> CellIterator;

      typedef VTK::Corner<Cell> Corner;
      typedef VTK::CornerIterator<CellIterator> CornerIterator;

      typedef Corner Point;
      typedef CornerIterator PointIterator;

      typedef NonConformingConnectivityWriter<Cell> ConnectivityWriter;
      typedef typename GV::CollectiveCommunication CollectiveCommunication;

      explicit NonConformingBoundaryIteratorFactory(const GV& gv_)
        : gv(gv_)
      { }

      CellIterator beginCells() const {
        return CellIterator(gv);
      }
      CellIterator endCells() const {
        return CellIterator(gv, true);
      }

      CornerIterator beginCorners() const {
        return CornerIterator(beginCells(), endCells());
      }
      CornerIterator endCorners() const {
        return CornerIterator(endCells());
      }

      PointIterator beginPoints() const { return beginCorners(); }
      PointIterator endPoints() const { return endCorners(); }

      ConnectivityWriter makeConnectivity() const {
        return ConnectivityWriter();
      }
      const CollectiveCommunication& comm() const {
        return gv.comm();
      }
    };

  } // namespace VTK

  //! \} group VTK

} // namespace Dune

#endif // DUNE_GRID_IO_FILE_VTK_BOUNDARYITERATORS_HH


==> anc/xt-super/dune-grid/dune/grid/io/file/vtk/boundarywriter.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_GRID_IO_FILE_VTK_BOUNDARYWRITER_HH
#define DUNE_GRID_IO_FILE_VTK_BOUNDARYWRITER_HH

#include <string>

#include <dune/common/shared_ptr.hh>

#include <dune/grid/io/file/vtk/basicwriter.hh>
#include <dune/grid/io/file/vtk/boundaryiterators.hh>
#include <dune/grid/io/file/vtk/skeletonfunction.hh>

namespace Dune {
  //! \addtogroup VTK
  //! \{

  namespace VTK {

    template<typename GV>
    class NonConformingBoundaryWriter
      : public NonConformingBoundaryIteratorFactory<GV>,
        public BasicWriter<NonConformingBoundaryIteratorFactory<GV> >
    {
      typedef NonConformingBoundaryIteratorFactory<GV> Factory;
      typedef BasicWriter<Factory> Base;

      const GV& gv;

    public:
      NonConformingBoundaryWriter(const GV& gv_)
        : Factory(gv_), Base(static_cast<const Factory&>(*this)), gv(gv_)
      { }

      using Base::addCellData;

      template<typename Func>
      void addCellData(const shared_ptr<Func>& p, const std::string& name) {
        addCellData(shared_ptr<typename Base::FunctionWriter>
                      (new SkeletonFunctionWriter<Func>(p, name)));
      }

      template<typename Func>
      void addCellData(Func* p, const std::string& name) {
        addCellData(shared_ptr<Func>(p), name);
      }

      using Base::addPointData;

      template<typename Func>
      void addPointData(const shared_ptr<Func>& p, const std::string& name) {
        addPointData(shared_ptr<typename Base::FunctionWriter>
                       (new SkeletonFunctionWriter<Func>(p, name)));
      }

      template<typename Func>
      void addPointData(Func* p, const std::string& name) {
        addPointData(shared_ptr<Func>(p), name);
      }

    };

  } // namespace VTK

  //! \} group VTK

} // namespace Dune

#endif // DUNE_GRID_IO_FILE_VTK_BOUNDARYWRITER_HH


==> anc/xt-super/dune-grid/dune/grid/io/file/vtk/common.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_GRID_IO_FILE_VTK_COMMON_HH
#define DUNE_GRID_IO_FILE_VTK_COMMON_HH

#include <limits>
#include <sstream>
#include <string>

#include <dune/common/exceptions.hh>
#include <dune/geometry/type.hh>
#include <dune/common/typetraits.hh>

/** @file
    @author Peter Bastian, Christian Engwer
    @brief Common stuff for the VTKWriter

    This file contains common stuff for all instances of VTKWriter.
 */

namespace Dune
{
  //! \addtogroup VTK
  //! \{

  namespace VTK {

    //////////////////////////////////////////////////////////////////////
    //
    //  VTKOptions
    //

    //! How the bulk data should be stored in the file
    /**
     * \code
     * #include <dune/grid/io/file/vtk/common.hh>
     * \endcode
     */
    enum OutputType {
      //! Output to the file is in ascii.
      ascii,
      //! Output to the file is inline base64 binary.
      base64,
      //! Ouput is to the file is appended raw binary
      appendedraw,
      //! Ouput is to the file is appended base64 binary
      appendedbase64
      // //! Output to the file is compressed inline binary.
      // binarycompressed,
      // //! Ouput is compressed and appended to the file.
      // compressedappended
    };
    //! Whether to produce conforming or non-conforming output.
    /**
     * \code
     * #include <dune/grid/io/file/vtk/common.hh>
     * \endcode
     *
     * This applies to the conformity of the data; a non-conforming grid can
     * still be written in conforming data mode, and it is quite possible for
     * data to be non-conforming on a conforming grid.
     */
    enum DataMode {
      //! Output conforming data.
      /**
       * Neighboring elements share common vertices and thus have a common DoF
       * on that vertex.
       */
      conforming,
      //! Output non-conforming data.
      /**
       * Each element has it's own set of vertices.  The position of a vertex
       * of one element will concide with the position of the corresponding
       * vertex on another element.  This allows for multiple DoFs (one per
       * element) on the "same" vertex.
       */
      nonconforming
    };

    //////////////////////////////////////////////////////////////////////
    //
    //  PrintType
    //

    //! determine a type to safely put another type into a stream
    /**
     * This is mainly interating for character types which should print as
     * their integral value, not as a character.
     */
    template<typename T>
    struct PrintType {
      //! type to convert T to before putting it into a stream with <<
      typedef T Type;
    };

    template<>
    struct PrintType<unsigned char> {
      typedef unsigned Type;
    };

    template<>
    struct PrintType<signed char> {
      typedef int Type;
    };

    template<>
    struct PrintType<char> {
      typedef conditional<std::numeric_limits<char>::is_signed,
          int, unsigned>::type
      Type;
    };

    //////////////////////////////////////////////////////////////////////
    //
    //  TypeName
    //

    //! map type to its VTK name in data array
    /**
     * \tparam T The type whose VTK name is requested
     */
    template<typename T>
    class TypeName {
      static std::string getString() {
        static const unsigned int_sizes[] = { 8, 16, 32, 64, 0 };
        static const unsigned float_sizes[] = { 32, 64, 0 };
        const unsigned* sizes;

        std::ostringstream s;
        if(std::numeric_limits<T>::is_integer) {
          if(std::numeric_limits<T>::is_signed)
            s << "Int";
          else
            s << "UInt";
          sizes = int_sizes;
        }
        else {
          // assume float
          s << "Float";
          sizes = float_sizes;
        }

        static const unsigned size = 8*sizeof(T);
        while(*sizes != 0 && *sizes <= size) ++sizes;
        --sizes;
        s << *sizes;

        return s.str();
      }

    public:
      //! return VTK name of the type
      /**
       * If the type is not known to VTK, return empty string.
       */
      const std::string& operator()() const {
        static const std::string s = getString();
        return s;
      }
    };

    //////////////////////////////////////////////////////////////////////
    //
    //  VTK::GeometryType related stuff
    //

    //! Type representing VTK's entity geometry types
    /**
     * \code
     * #include <dune/grid/io/file/vtk/common.hh>
     * \endcode
     *
     * Only the types which have a corresponding Dune::GeometryType have been
     * included here.  Dune-type names have been used, this mainly makes a
     * difference for vtkPrism, which is known by VTK as VTK_WEDGE.
     */
    enum GeometryType {
      vertex = 1,
      line = 3,
      triangle = 5,
      quadrilateral = 9,
      tetrahedron = 10,
      hexahedron = 12,
      prism = 13,
      pyramid = 14
    };

    //! mapping from GeometryType to VTKGeometryType
    /**
     * \code
     * #include <dune/grid/io/file/vtk/common.hh>
     * \endcode
     */
    inline GeometryType geometryType(const Dune::GeometryType& t)
    {
      if (t.isVertex()) return vertex;
      if (t.isLine()) return line;
      if (t.isTriangle()) return triangle;
      if (t.isQuadrilateral()) return quadrilateral;
      if (t.isTetrahedron()) return tetrahedron;
      if (t.isPyramid()) return pyramid;
      if (t.isPrism()) return prism;
      if (t.isHexahedron()) return hexahedron;

      DUNE_THROW(IOError,"VTKWriter: unsupported GeometryType " << t);
    }

    ////////////////////////////////////////////////////////////////////////
    //
    //  Functions for transforming the index of a corner inside an entity
    //  between Dune and VTK
    //

    //! renumber VTK <-> Dune
    /**
     * \code
     * #include <dune/grid/io/file/vtk/common.hh>
     * \endcode
     *
     * Since the renumbering never does anything more complex than exchanging
     * two indices, this method works both ways.
     */
    inline int renumber(const Dune::GeometryType &t, int i)
    {
      static const int quadRenumbering[4] = {0,1,3,2};
      static const int cubeRenumbering[8] = {0,1,3,2,4,5,7,6};
      static const int prismRenumbering[6] = {0,2,1,3,5,4};
      static const int pyramidRenumbering[5] = {0,1,3,2,4};

      if (t.isQuadrilateral()) return quadRenumbering[i];
      if (t.isPyramid()) return pyramidRenumbering[i];
      if (t.isPrism()) return prismRenumbering[i];
      if (t.isHexahedron()) return cubeRenumbering[i];

      return i;
    }

    //! renumber VTK <-> Dune
    /**
     * \code
     * #include <dune/grid/io/file/vtk/common.hh>
     * \endcode
     *
     * This function is just a convenience shortcut function wrapping
     * renumber(const GeometryType&, int).
     *
     * \param t Entity, Intersection or Geometry to do the renumbering in.
     *          Basically, anything with a method type() returning a
     *          GeometryType should work here.
     * \param i Index to of corner in either Dune or VTK numbering (the result
     *          will be in the other numbering)
     */
    template<typename T>
    int renumber(const T& t, int i)
    {
      return renumber(t.type(), i);
    }

    //////////////////////////////////////////////////////////////////////
    //
    //  Determine Endianness
    //

    //! determine endianness of this C++ implementation
    /**
     * \returns A string suitable for the byte_order property in VTK files;
     *          either "BigEndian" or "LittleEndian".
     */
    inline std::string getEndiannessString()
    {
      short i = 1;
      if (reinterpret_cast<char*>(&i)[1] == 1)
        return "BigEndian";
      else
        return "LittleEndian";
    }

    //////////////////////////////////////////////////////////////////////
    //
    //  which type of vtkfile to write
    //

    //! which type of VTK file to write
    /**
     * \code
     * #include <dune/grid/io/file/vtk/common.hh>
     * \endcode
     */
    enum FileType {
      //! for .vtp files (PolyData)
      polyData,
      //! for .vtu files (UnstructuredGrid)
      unstructuredGrid
    };


    //! Descriptor struct for VTK fields
    /**
     * This struct provides general information about a data field to be
     * written to a VTK file.
     *
     * It currently stores the data type and the number of components as well as
     * the name of the field.
     */
    class FieldInfo
    {

    public:

      //! VTK data type
      enum class Type {
        //! scalar field (may also be multi-component, but is treated as a simply
        //! array by ParaView
        scalar,
        //! vector-valued field (always 3D, will be padded if necessary)
        vector,
        //! tensor field (always 3x3)
        tensor
      };

      //! Create a FieldInfo instance with the given name, type and size.
      FieldInfo(std::string name, Type type, std::size_t size)
        : _name(name)
        , _type(type)
        , _size(size)
      {}

      //! The name of the data field
      std::string name() const
      {
        return _name;
      }

      //! The type of the data field
      Type type() const
      {
        return _type;
      }

      //! The number of components in the data field.
      std::size_t size() const
      {
        return _size;
      }

    private:

      std::string _name;
      Type _type;
      std::size_t _size;

    };


  } // namespace VTK

  //! \} group VTK

} // namespace Dune

#endif // DUNE_GRID_IO_FILE_VTK_COMMON_HH


==> anc/xt-super/dune-grid/dune/grid/io/file/vtk/corner.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_GRID_IO_FILE_VTK_CORNER_HH
#define DUNE_GRID_IO_FILE_VTK_CORNER_HH

#include <dune/grid/io/file/vtk/common.hh>

namespace Dune
{
  //! \addtogroup VTK
  //! \{

  namespace VTK {

    //! simple class representing a corner of a cell
    /**
     * \tparam Cell Type of element this is a corner for.  This can
     *              essentially be anything with a type() method, in
     *              particular an Entity or an Intersection.
     */
    template<typename Cell>
    class Corner {
      // store a pointer to the element
      const Cell* cell_;
      // store index of the corner within element (Dune numbering)
      unsigned index;

    public:
      //! construct a Corner
      /**
       * \param cell      Reference to the cell
       * \param duneIndex Index of the corner within the element in
       *                  Dune-numbering
       */
      Corner(const Cell& cell, unsigned duneIndex)
        : cell_(&cell), index(duneIndex)
      { }

      //! construct an invalid Corner
      Corner() { }

      //! get reference to the cell
      const Cell& cell() const { return *cell_; }
      //! set a new cell
      /**
       * This also resets the index of the element to 0 (Dune-numbering), so
       * if you want to set both element and index, set the cell first.
       */
      void cell(const Cell& cell__) { cell_ = &cell__; index = 0; }

      //! get the index of the corner within the cell in Dune-numbering
      unsigned duneIndex() const { return index; }
      //! set the index of the corner within the cell in Dune-numbering
      void duneIndex(unsigned i) { index = i; }

      //! get the index of the corner within the cell in VTK-numbering
      /**
       * This requires that the cell is valid
       */
      unsigned vtkIndex() const { return renumber(cell_->type(), index); }
      //! set the index of the corner within the cell in VTK-numbering
      /**
       * This requires that the cell is valid
       */
      void vtkIndex(unsigned i) { index = renumber(cell_->type(), i); }
    };

  } // namespace VTK

  //! \} group VTK

} // namespace Dune

#endif // DUNE_GRID_IO_FILE_VTK_CORNER_HH


==> anc/xt-super/dune-grid/dune/grid/io/file/vtk/corneriterator.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_GRID_IO_FILE_VTK_CORNERITERATOR_HH
#define DUNE_GRID_IO_FILE_VTK_CORNERITERATOR_HH

#include <iterator>

#include <dune/common/iteratorfacades.hh>
#include <dune/common/typetraits.hh>

#include <dune/geometry/referenceelements.hh>

#include <dune/grid/io/file/vtk/corner.hh>

namespace Dune
{
  //! \addtogroup VTK
  //! \{

  namespace VTK {

    //! iterate over the corners of some cell range
    /**
     * This will visit all the corners of all elements visited by
     * CellIterator.
     */
    template<typename CellIterator>
    class CornerIterator
      : public ForwardIteratorFacade
        < CornerIterator<CellIterator>,
            const Corner<typename remove_const<typename std::iterator_traits<
                        CellIterator>::value_type>::type>,
            const Corner<typename remove_const<typename std::iterator_traits<
                        CellIterator>::value_type>::type>&,
            typename std::iterator_traits<CellIterator>::difference_type>
    {
    public:
      // reiterate the facades typedefs here
      typedef CornerIterator<CellIterator> DerivedType;
      typedef VTK::Corner<typename remove_const<typename std::iterator_traits<
                  CellIterator>::value_type>::type> Corner;
      typedef const Corner Value;
      typedef Value& Reference;
      typedef typename std::iterator_traits<CellIterator>::difference_type
      DifferenceType;

      typedef typename std::iterator_traits<CellIterator>::value_type::Geometry::ctype
      ctype;
      static const unsigned dim = std::iterator_traits<CellIterator>::
                                  value_type::mydimension;
      typedef ReferenceElements<ctype, dim> Refelems;

    private:
      typedef ForwardIteratorFacade<DerivedType, Value, Reference,
          DifferenceType> Facade;

      CellIterator cellit;
      CellIterator cellend;
      Corner corner;

    public:
      Reference dereference() const {
        return corner;
      }

      bool isDereferencable() const {
        return cellit != cellend;
      }

      bool equals(const DerivedType& other) const {
        bool mePassedTheEnd = !isDereferencable();
        bool otherPassedTheEnd = !other.isDereferencable();
        // both are passed the end => return true
        if(mePassedTheEnd && otherPassedTheEnd) return true;
        // one is passed the end => return false
        if(mePassedTheEnd || otherPassedTheEnd) return false;
        // none is passed the end, do their iterators and indices match?
        return cellit == other.cellit &&
               corner.duneIndex() == other.corner.duneIndex();
      }

      void increment() {
        int index = corner.vtkIndex();
        ++index;
        if(index == Refelems::general(cellit->type()).size(dim)) {
          ++cellit;
          if(cellit != cellend) {
            corner.cell(*cellit);
            corner.vtkIndex(0);
          }
        }
        else
          corner.vtkIndex(index);
      }

      //! construct a CornerIterator
      /**
       * \param cellit_  The begin iterator of the undelying range.
       * \param cellend_ The end iterator of the underlying range.
       * \param vtkIndex VTKIndex of the currently pointed to corner.
       */
      CornerIterator(const CellIterator& cellit_, const CellIterator& cellend_,
                     unsigned vtkIndex = 0)
        : cellit(cellit_), cellend(cellend_)
      {
        if(cellit != cellend) {
          corner.cell(*cellit);
          corner.vtkIndex(vtkIndex);
        }
      }
      //! construct a CornerIterator
      /**
       * This constructs a passed-the-end iterator value.
       */
      CornerIterator(const CellIterator& cellend_)
        : cellit(cellend_), cellend(cellend_)
      { }
    };

  } // namespace VTK

  //! \} group VTK

} // namespace Dune

#endif // DUNE_GRID_IO_FILE_VTK_CORNERITERATOR_HH


==> anc/xt-super/dune-grid/dune/grid/io/file/vtk/dataarraywriter.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_GRID_IO_FILE_VTK_DATAARRAYWRITER_HH
#define DUNE_GRID_IO_FILE_VTK_DATAARRAYWRITER_HH

#include <cstdint>
#include <ostream>
#include <string>

#include <dune/common/exceptions.hh>
#include <dune/common/indent.hh>

#include <dune/grid/io/file/vtk/streams.hh>
#include <dune/grid/io/file/vtk/common.hh>

/** @file
    @author Peter Bastian, Christian Engwer
    @brief Data array writers for the VTKWriter

    This file contains classes to help writing data in the difeerent VTK
    output modes
 */

namespace Dune
{
  //! \addtogroup VTK
  //! \{

  namespace VTK {

    //! base class for data array writers
    /**
     * \tparam T Type of the data elements to write
     *
     * This is an abstract base class; for an actual implementation look at
     * VTKAsciiDataArrayWriter, VTKBinaryDataArrayWriter, or
     * VTKBinaryAppendedDataArrayWriter.
     *
     * To create an actual DataArrayWriter, one would usually use an object of
     * class DataArrayWriterFactory.
     *
     * In the constructor, the actual writer implementation will prepare the
     * stream for writing the data.  This usually means writing a
     * "<DataArray>" header to the stream.  In the write() method it will
     * write a data element to the stream (this is not true for binaryappended
     * mode however: in this mode write just counts the number of bytes that
     * would be written, the actual writing has to happen later independent of
     * the writer).  Finally, in the destructor, the stream is put back in a
     * sane state.  That usually means writing something line "</DataArray>".
     */
    template<class T>
    class DataArrayWriter
    {
    public:
      //! write one data element
      virtual void write (T data) = 0;
      //! whether calls to write may be skipped
      virtual bool writeIsNoop() const { return false; }
      //! virtual destructor
      virtual ~DataArrayWriter () {}
    };

    //! a streaming writer for data array tags, uses ASCII inline format
    template<class T>
    class AsciiDataArrayWriter : public DataArrayWriter<T>
    {
    public:
      //! make a new data array writer
      /**
       * \param theStream Stream to write to.
       * \param name      Name of array to write.
       * \param ncomps    Number of components of the array.
       * \param indent_   Indentation to use.  This is use as-is for the
       *                  header and trailer lines, but increase by one level
       *                  for the actual data.
       */
      AsciiDataArrayWriter(std::ostream& theStream, std::string name,
                           int ncomps, const Indent& indent_)
        : s(theStream), counter(0), numPerLine(12), indent(indent_)
      {
        TypeName<T> tn;
        s << indent << "<DataArray type=\"" << tn() << "\" "
          << "Name=\"" << name << "\" ";
        s << "NumberOfComponents=\"" << ncomps << "\" ";
        s << "format=\"ascii\">\n";
        ++indent;
      }

      //! write one data element to output stream
      void write (T data)
      {
        typedef typename PrintType<T>::Type PT;
        if(counter%numPerLine==0) s << indent;
        else s << " ";
        s << (PT) data;
        counter++;
        if (counter%numPerLine==0) s << "\n";
      }

      //! finish output; writes end tag
      ~AsciiDataArrayWriter ()
      {
        if (counter%numPerLine!=0) s << "\n";
        --indent;
        s << indent << "</DataArray>\n";
      }

    private:
      std::ostream& s;
      int counter;
      int numPerLine;
      Indent indent;
    };

    //! a streaming writer for data array tags, uses binary inline format
    template<class T>
    class BinaryDataArrayWriter : public DataArrayWriter<T>
    {
    public:
      //! make a new data array writer
      /**
       * \param theStream Stream to write to.
       * \param name      Name of array to write.
       * \param ncomps    Number of components of the array.
       * \param nitems    Number of cells for cell data/Number of vertices for
       *                  point data.
       * \param indent_   Indentation to use.  This is use as-is for the
       *                  header and trailer lines, but increase by one level
       *                  for the actual data.
       */
      BinaryDataArrayWriter(std::ostream& theStream, std::string name,
                            int ncomps, int nitems, const Indent& indent_)
        : s(theStream), b64(theStream), indent(indent_)
      {
        TypeName<T> tn;
        s << indent << "<DataArray type=\"" << tn() << "\" "
          << "Name=\"" << name << "\" ";
        s << "NumberOfComponents=\"" << ncomps << "\" ";
        s << "format=\"binary\">\n";

        // write indentation for the data chunk
        s << indent+1;
        // store size, needs to be exactly 32 bit
        std::uint32_t size = ncomps*nitems*sizeof(T);
        b64.write(size);
        b64.flush();
      }

      //! write one data element to output stream
      void write (T data)
      {
        b64.write(data);
      }

      //! finish output; writes end tag
      ~BinaryDataArrayWriter ()
      {
        b64.flush();
        // append newline to written data
        s << "\n";
        s << indent << "</DataArray>\n";
        s.flush();
      }

    private:
      std::ostream& s;
      Base64Stream b64;
      const Indent& indent;
    };

    //! a streaming writer for data array tags, uses appended raw format
    template<class T>
    class AppendedRawDataArrayWriter : public DataArrayWriter<T>
    {
    public:
      //! make a new data array writer
      /**
       * \param s         Stream to write to.
       * \param name      Name of array to write.
       * \param ncomps    Number of components of the array.
       * \param nitems    Number of cells for cell data/Number of vertices for
       *                  point data.
       * \param offset    Byte count variable: this is incremented by one for
       *                  each byte which has to written to the appended data
       *                  section later.
       * \param indent    Indentation to use.  This is uses as-is for the
       *                  header line.
       */
      AppendedRawDataArrayWriter(std::ostream& s, std::string name,
                                 int ncomps, unsigned nitems, unsigned& offset,
                                 const Indent& indent)
      {
        TypeName<T> tn;
        s << indent << "<DataArray type=\"" << tn() << "\" "
          << "Name=\"" << name << "\" ";
        s << "NumberOfComponents=\"" << ncomps << "\" ";
        s << "format=\"appended\" offset=\""<< offset << "\" />\n";
        offset += 4; // header
        offset += ncomps*nitems*sizeof(T);
      }

      //! write one data element to output stream (noop)
      void write (T) { }

      //! whether calls to write may be skipped
      bool writeIsNoop() const { return true; }
    };

    //! a streaming writer for data array tags, uses appended base64 format
    template<class T>
    class AppendedBase64DataArrayWriter : public DataArrayWriter<T>
    {
    public:
      //! make a new data array writer
      /**
       * \param s         Stream to write to.
       * \param name      Name of array to write.
       * \param ncomps    Number of components of the array.
       * \param nitems    Number of cells for cell data/Number of vertices for
       *                  point data.
       * \param offset    Byte count variable: this is incremented by one for
       *                  each base64 char which has to written to the
       *                  appended data section later.
       * \param indent    Indentation to use.  This is uses as-is for the
       *                  header line.
       */
      AppendedBase64DataArrayWriter(std::ostream& s, std::string name,
                                    int ncomps, unsigned nitems,
                                    unsigned& offset, const Indent& indent)
      {
        TypeName<T> tn;
        s << indent << "<DataArray type=\"" << tn() << "\" "
          << "Name=\"" << name << "\" ";
        s << "NumberOfComponents=\"" << ncomps << "\" ";
        s << "format=\"appended\" offset=\""<< offset << "\" />\n";
        offset += 8; // header
        unsigned bytes = ncomps*nitems*sizeof(T);
        offset += bytes/3*4;
        if(bytes%3 != 0)
          offset += 4;
      }

      //! write one data element to output stream (noop)
      void write (T) { }

      //! whether calls to write may be skipped
      bool writeIsNoop() const { return true; }
    };

    //////////////////////////////////////////////////////////////////////
    //
    //  Naked ArrayWriters for the appended section
    //

    //! a streaming writer for appended data array tags, uses base64 format
    template<class T>
    class NakedBase64DataArrayWriter : public DataArrayWriter<T>
    {
    public:
      //! make a new data array writer
      /**
       * \param theStream Stream to write to.
       * \param ncomps    Number of components of the array.
       * \param nitems    Number of cells for cell data/Number of vertices for
       *                  point data.
       */
      NakedBase64DataArrayWriter(std::ostream& theStream, int ncomps,
                                 int nitems)
        : b64(theStream)
      {
        // store size
        std::uint32_t size = ncomps*nitems*sizeof(T);
        b64.write(size);
        b64.flush();
      }

      //! write one data element to output stream
      void write (T data)
      {
        b64.write(data);
      }

    private:
      Base64Stream b64;
    };

    //! a streaming writer for appended data arrays, uses raw format
    template<class T>
    class NakedRawDataArrayWriter : public DataArrayWriter<T>
    {
      RawStream s;

    public:
      //! make a new data array writer
      /**
       * \param theStream Stream to write to.
       * \param ncomps    Number of components of the array.
       * \param nitems    Number of cells for cell data/Number of vertices for
       *                  point data.
       */
      NakedRawDataArrayWriter(std::ostream& theStream, int ncomps,
                              int nitems)
        : s(theStream)
      {
        s.write((unsigned int)(ncomps*nitems*sizeof(T)));
      }

      //! write one data element to output stream
      void write (T data)
      {
        s.write(data);
      }
    };

    //////////////////////////////////////////////////////////////////////
    //
    //  Factory
    //

    //! a factory for DataArrayWriters
    /**
     * Some types of DataArrayWriters need to communicate data sauch as byte
     * counts between different instances which write to the same stream.
     * This factory will manage that data.
     */
    class DataArrayWriterFactory {
      enum Phase { main, appended };

      OutputType type;
      std::ostream& stream;
      unsigned offset;
      //! whether we are in the main or in the appended section writing phase
      Phase phase;

    public:
      //! create a DataArrayWriterFactory
      /**
       * \param type_   Type of DataArrayWriters to create
       * \param stream_ The stream that the DataArrayWriters will write to.
       *
       * Better avoid having multiple active factories on the same stream at
       * the same time.  Having an inactive factory (one whose make() method
       * is not called anymore before destruction) around at the same time as
       * an active one should be OK however.
       */
      inline DataArrayWriterFactory(OutputType type_, std::ostream& stream_)
        : type(type_), stream(stream_), offset(0), phase(main)
      { }

      //! signal start of the appended section
      /**
       * This method should be called after the main section has been written,
       * but before the appended section has been started.  After this method
       * has been called, a call to make will produce DataArrayWriters
       * suitable for the appended section.  The return value of this method
       * signals whether a appended section should be written at all: true
       * means write an appended section, false means don't write an appended
       * section.  If an appended section is not needed, the method make() may
       * not be called after a call to this method.
       */
      inline bool beginAppended() {
        phase = appended;
        switch(type) {
        case ascii :          return false;
        case base64 :         return false;
        case appendedraw :    return true;
        case appendedbase64 : return true;
        }
        DUNE_THROW(IOError, "Dune::VTK::DataArrayWriter: unsupported "
                   "OutputType " << type);
      }

      //! query encoding string for appended data
      const std::string& appendedEncoding() const {
        static const std::string rawString = "raw";
        static const std::string base64String = "base64";

        switch(type) {
        case ascii :
        case base64 :
          DUNE_THROW(IOError, "DataArrayWriterFactory::appendedEncoding(): No "
                     "appended encoding for OutputType " << type);
        case appendedraw :    return rawString;
        case appendedbase64 : return base64String;
        }
        DUNE_THROW(IOError, "DataArrayWriterFactory::appendedEncoding(): "
                   "unsupported OutputType " << type);
      }

      //! create a DataArrayWriter
      /**
       * \tparam T Type of the data to write.
       *
       * \param name   Name of the array to write.
       * \param ncomps Number of components of the vectors in to array.
       * \param nitems Number of vectors in the array.
       * \param indent Indentation to use.  This is use as-is for the header
       *               and trailer lines, but increase by one level for the
       *               actual data.
       *
       * The should never be more than one DataArrayWriter on the same stream
       * around.  The returned object should be freed with delete.
       */
      template<typename T>
      DataArrayWriter<T>* make(const std::string& name, unsigned ncomps,
                               unsigned nitems, const Indent& indent) {
        switch(phase) {
        case main :
          switch(type) {
          case ascii :
            return new AsciiDataArrayWriter<T>(stream, name, ncomps, indent);
          case base64 :
            return new BinaryDataArrayWriter<T>(stream, name, ncomps, nitems,
                                                indent);
          case appendedraw :
            return new AppendedRawDataArrayWriter<T>(stream, name, ncomps,
                                                     nitems, offset, indent);
          case appendedbase64 :
            return new AppendedBase64DataArrayWriter<T>(stream, name, ncomps,
                                                        nitems, offset,
                                                        indent);
          }
          break;
        case appended :
          switch(type) {
          case ascii :
          case base64 :
            break; // invlid in appended mode
          case appendedraw :
            return new NakedRawDataArrayWriter<T>(stream, ncomps, nitems);
          case appendedbase64 :
            return new NakedBase64DataArrayWriter<T>(stream, ncomps, nitems);
          }
          break;
        }
        DUNE_THROW(IOError, "Dune::VTK::DataArrayWriter: unsupported "
                   "OutputType " << type << " in phase " << phase);
      }
    };

  } // namespace VTK

  //! \} group VTK

} // namespace Dune

#endif // DUNE_GRID_IO_FILE_VTK_DATAARRAYWRITER_HH


==> anc/xt-super/dune-grid/dune/grid/io/file/vtk/function.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_GRID_IO_FILE_VTK_FUNCTION_HH
#define DUNE_GRID_IO_FILE_VTK_FUNCTION_HH

#include <string>

#include <dune/common/exceptions.hh>
#include <dune/common/fvector.hh>

#include <dune/geometry/type.hh>
#include <dune/geometry/referenceelements.hh>
#include <dune/geometry/multilineargeometry.hh>

#include <dune/grid/common/mcmgmapper.hh>

/** @file
    @author Peter Bastian, Christian Engwer
    @brief Functions for VTK output
 */

namespace Dune
{
  //! \addtogroup VTK
  //! \{

  //////////////////////////////////////////////////////////////////////
  //
  //  Base VTKFunction
  //

  /** \brief A base class for grid functions with any return type and dimension

      Trick : use double as return type
   */
  template< class GridView >
  class VTKFunction
  {
  public:
    typedef typename GridView::ctype ctype;
    enum { dim = GridView::dimension };
    typedef typename GridView::template Codim< 0 >::Entity Entity;

    //! return number of components (1 for scalar valued functions, 3 for
    //! vector valued function in 3D etc.)
    virtual int ncomps () const = 0;

    //! evaluate single component comp in the entity e at local coordinates xi
    /*! Evaluate the function in an entity at local coordinates.
       @param[in]  comp   number of component to be evaluated
       @param[in]  e      reference to grid entity of codimension 0
       @param[in]  xi     point in local coordinates of the reference element
                         of e
       \return            value of the component
     */
    virtual double evaluate (int comp, const Entity& e,
                             const Dune::FieldVector<ctype,dim>& xi) const = 0;

    //! get name
    virtual std::string name () const = 0;

    //! virtual destructor
    virtual ~VTKFunction () {}
  };

  //////////////////////////////////////////////////////////////////////
  //
  //  P0VTKFunction
  //

  //! Take a vector and interpret it as cell data for the VTKWriter
  /**
   * This class turns a generic vector containing cell data into a
   * VTKFunction.  The vector must allow read access to the data via
   * operator[]() and store the data in the order given by
   * MultipleCodimMultipleGeomTypeMapper with a layout class that allows only
   * elements.  Also, it must support the method size().
   *
   * While the number of components of the function is always 1, the vector
   * may represent a field with multiple components of which one may be
   * selected.
   *
   * \tparam GV Type of GridView the vector applies to.
   * \tparam V  Type of vector.
   */
  template<typename GV, typename V>
  class P0VTKFunction
    : public VTKFunction< GV >
  {
    //! Base class
    typedef VTKFunction< GV > Base;
    //! Mapper for elements
    typedef MultipleCodimMultipleGeomTypeMapper<GV, MCMGElementLayout> Mapper;

    //! store a reference to the vector
    const V& v;
    //! name of this function
    std::string s;
    //! number of components of the field stored in the vector
    int ncomps_;
    //! index of the component of the field in the vector this function is
    //! responsible for
    int mycomp_;
    //! mapper used to map elements to indices
    Mapper mapper;

  public:
    typedef typename Base::Entity Entity;
    typedef typename Base::ctype ctype;
    using Base::dim;

    //! return number of components
    virtual int ncomps () const
    {
      return 1;
    }

    //! evaluate
    virtual double evaluate (int, const Entity& e,
                             const Dune::FieldVector<ctype,dim>&) const
    {
      return v[mapper.index(e)*ncomps_+mycomp_];
    }

    //! get name
    virtual std::string name () const
    {
      return s;
    }

    //! construct from a vector and a name
    /**
     * \param gv     GridView to operate on (used to instantiate a
     *               MultipleCodimMultipleGeomeTypeMapper, otherwise no
     *               reference or copy is stored).  Note that this must be the
     *               GridView the vector applies to as well as the GridView
     *               later used by the VTKWriter -- i.e. we do not implicitly
     *               restrict or prolongate the data.
     * \param v_     Reference to the vector holding the data.  The reference
     *               is stored internally and must be valid for as long as
     *               this functions evaluate method is used.
     * \param s_     Name of this function in the VTK file.
     * \param ncomps Number of components of the field represented by the
     *               vector.
     * \param mycomp Number of the field component this function is
     *               responsible for.
     */
    P0VTKFunction(const GV &gv, const V &v_, const std::string &s_,
                  int ncomps=1, int mycomp=0 )
      : v( v_ ),
        s( s_ ),
        ncomps_(ncomps),
        mycomp_(mycomp),
        mapper( gv )
    {
      if (v.size()!=(unsigned int)(mapper.size()*ncomps_))
        DUNE_THROW(IOError, "P0VTKFunction: size mismatch");
    }

    //! destructor
    virtual ~P0VTKFunction() {}
  };

  //////////////////////////////////////////////////////////////////////
  //
  //  P1VTKFunction
  //

  //! Take a vector and interpret it as point data for the VTKWriter
  /**
   * This class turns a generic vector containing point data into a
   * VTKFunction.  The vector must allow read access to the data via
   * operator[]() and store the data in the order given by
   * MultipleCodimMultipleGeomTypeMapper with a layout class that allows only
   * vertices.  Also, it must support the method size().
   *
   * While the number of components of the function is always 1, the vector
   * may represent a field with multiple components of which one may be
   * selected.
   *
   * \tparam GV Type of GridView the vector applies to.
   * \tparam V  Type of vector.
   */
  template<typename GV, typename V>
  class P1VTKFunction
    : public VTKFunction< GV >
  {
    //! Base class
    typedef VTKFunction< GV > Base;
    //! Mapper for vertices
    typedef MultipleCodimMultipleGeomTypeMapper<GV, MCMGVertexLayout> Mapper;

    //! store a reference to the vector
    const V& v;
    //! name of this function
    std::string s;
    //! number of components of the field stored in the vector
    int ncomps_;
    //! index of the component of the field in the vector this function is
    //! responsible for
    int mycomp_;
    //! mapper used to map elements to indices
    Mapper mapper;

  public:
    typedef typename Base::Entity Entity;
    typedef typename Base::ctype ctype;
    using Base::dim;

    //! return number of components
    virtual int ncomps () const
    {
      return 1;
    }

    //! evaluate
    virtual double evaluate (int comp, const Entity& e,
                             const Dune::FieldVector<ctype,dim>& xi) const
    {
      const unsigned int dim = Entity::mydimension;
      const unsigned int nVertices = e.subEntities(dim);

      std::vector<FieldVector<ctype,1> > cornerValues(nVertices);
      for (unsigned i=0; i<nVertices; ++i)
        cornerValues[i] = v[mapper.subIndex(e,i,dim)*ncomps_+mycomp_];

      // (Ab)use the MultiLinearGeometry class to do multi-linear interpolation between scalars
      const MultiLinearGeometry<ctype,dim,1> interpolation(e.type(), cornerValues);
      return interpolation.global(xi);
    }

    //! get name
    virtual std::string name () const
    {
      return s;
    }

    //! construct from a vector and a name
    /**
     * \param gv     GridView to operate on (used to instantiate a
     *               MultipleCodimMultipleGeomTypeMapper, otherwise no
     *               reference or copy is stored).  Note that this must be the
     *               GridView the vector applies to as well as the GridView
     *               later used by the VTKWriter -- i.e. we do not implicitly
     *               restrict or prolongate the data.
     * \param v_     Reference to the vector holding the data.  The reference
     *               is stored internally and must be valid for as long as
     *               this functions evaluate method is used.
     * \param s_     Name of this function in the VTK file.
     * \param ncomps Number of components of the field represented by the
     *               vector.
     * \param mycomp Number of the field component this function is
     *               responsible for.
     */
    P1VTKFunction(const GV& gv, const V &v_, const std::string &s_,
                  int ncomps=1, int mycomp=0 )
      : v( v_ ),
        s( s_ ),
        ncomps_(ncomps),
        mycomp_(mycomp),
        mapper( gv )
    {
      if (v.size()!=(unsigned int)(mapper.size()*ncomps_))
        DUNE_THROW(IOError,"P1VTKFunction: size mismatch");
    }

    //! destructor
    virtual ~P1VTKFunction() {}
  };

  //! \} group VTK

} // namespace Dune

#endif // DUNE_GRID_IO_FILE_VTK_FUNCTION_HH


==> anc/xt-super/dune-grid/dune/grid/io/file/vtk/functionwriter.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_GRID_IO_FILE_VTK_FUNCTIONWRITER_HH
#define DUNE_GRID_IO_FILE_VTK_FUNCTIONWRITER_HH

#include <cstddef>
#include <string>
#include <typeinfo>
#include <vector>

#include <dune/common/exceptions.hh>
#include <dune/common/fvector.hh>
#include <dune/common/shared_ptr.hh>

#include <dune/geometry/referenceelements.hh>

#include <dune/grid/io/file/vtk/common.hh>
#include <dune/grid/io/file/vtk/dataarraywriter.hh>
#include <dune/grid/io/file/vtk/pvtuwriter.hh>
#include <dune/grid/io/file/vtk/vtuwriter.hh>

namespace Dune
{
  //! \addtogroup VTK
  //! \{

  namespace VTK {

    //! Base class for function writers
    template<typename Cell_>
    class FunctionWriterBase {
      typedef typename Cell_::Geometry::ctype DF;
      static const unsigned mydim = Cell_::mydimension;
      typedef ReferenceElements<DF, mydim> Refelems;

    public:
      typedef FieldVector<DF, mydim> Domain;
      typedef Cell_ Cell;

      //! return name
      virtual std::string name() const = 0;

      //! return number of components of the vector
      virtual unsigned ncomps() const = 0;

      //! add this field to the given parallel writer
      virtual void addArray(PVTUWriter& writer) = 0;
      //! start writing with the given writer
      virtual bool beginWrite(VTUWriter& writer, std::size_t nitems) = 0;
      //! write at the given position
      /**
       * This is the default dummy implementation.  This method is not
       * abstract so derived classes don't have to override it if they don't
       * need it.
       */
      virtual void write(const Cell& cell, const Domain& xl) {
        DUNE_THROW(NotImplemented, "FunctionWriterBase::write(const Cell&, "
                   "const Domain&): Either the derived class " <<
                   typeid(*this).name() << " failed to implement this method "
                   "or this method is not meant to be called on the derived "
                   "class and was called in error.");
      }
      //! write at the given corner
      /**
       * This default method forwards the writing to write(const Cell&, const
       * Domain&).
       */
      virtual void write(const Cell& cell, unsigned cornerIndex) {
        write(cell,
              Refelems::general(cell.type()).position(cornerIndex, mydim));
      }
      //! signal end of writing
      virtual void endWrite() = 0;
      //! destructor
      virtual ~FunctionWriterBase() {}
    };

    //////////////////////////////////////////////////////////////////////
    //
    //  A Generic Function writer for VTKFunctions
    //

    //! Base class for function writers
    template<typename Func>
    class VTKFunctionWriter
      : public FunctionWriterBase<typename Func::Entity>
    {
      typedef FunctionWriterBase<typename Func::Entity> Base;
      shared_ptr<const Func> func;
      shared_ptr<DataArrayWriter<float> > arraywriter;

    public:
      VTKFunctionWriter(const shared_ptr<const Func>& func_)
        : func(func_)
      { }

      //! return name
      virtual std::string name() const { return func->name(); }

      //! return number of components of the vector
      virtual unsigned ncomps() const {
        if(func->ncomps() == 2) return 3;
        else return func->ncomps();
      }

      //! add this field to the given parallel writer
      virtual void addArray(PVTUWriter& writer) {
        writer.addArray<float>(name(), ncomps());
      }

      //! start writing with the given writer
      virtual bool beginWrite(VTUWriter& writer, std::size_t nitems) {
        arraywriter.reset(writer.makeArrayWriter<float>(name(), ncomps(),
                                                        nitems));
        return !arraywriter->writeIsNoop();
      }

      //! write at the given position
      virtual void write(const typename Base::Cell& cell,
                         const typename Base::Domain& xl) {
        for(int d = 0; d < func->ncomps(); ++d)
          arraywriter->write(func->evaluate(d, cell, xl));
        for(unsigned d = func->ncomps(); d < ncomps(); ++d)
          arraywriter->write(0);
      }

      //! signal end of writing
      virtual void endWrite() {
        arraywriter.reset();
      }
    };

    //////////////////////////////////////////////////////////////////////
    //
    //  Writers for the grid information
    //

    //! writer for the Coordinates array
    template<typename Cell>
    class CoordinatesWriter
      : public FunctionWriterBase<Cell>
    {
      typedef FunctionWriterBase<Cell> Base;

      shared_ptr<DataArrayWriter<float> > arraywriter;

    public:

      //! return name
      virtual std::string name() const { return "Coordinates"; }

      //! return number of components of the vector
      virtual unsigned ncomps() const { return 3; }

      //! add this field to the given parallel writer
      virtual void addArray(PVTUWriter& writer) {
        writer.addArray<float>(name(), ncomps());
      }

      //! start writing with the given writer
      virtual bool beginWrite(VTUWriter& writer, std::size_t nitems) {
        arraywriter.reset(writer.makeArrayWriter<float>(name(), ncomps(),
                                                        nitems));
        return !arraywriter->writeIsNoop();
      }
      //! write at the given position
      virtual void write(const typename Base::Cell& cell,
                         const typename Base::Domain& xl) {
        FieldVector<typename Base::Cell::Geometry::ctype, Base::Cell::Geometry::coorddimension> xg
          = cell.geometry().global(xl);
        for(unsigned d = 0; d < 3 && d < Base::Cell::Geometry::coorddimension; ++d)
          arraywriter->write(xg[d]);
        for(unsigned d = Base::Cell::Geometry::coorddimension; d < 3; ++d)
          arraywriter->write(0);
      }
      //! signal end of writing
      virtual void endWrite() {
        arraywriter.reset();
      }
    };

    //! writer for the connectivity array in conforming mode
    template<typename IteratorFactory>
    class ConformingConnectivityWriter
      : public FunctionWriterBase<typename IteratorFactory::Cell>
    {
      typedef FunctionWriterBase<typename IteratorFactory::Cell> Base;
      static const unsigned mydim = Base::Cell::mydimension;

      const IteratorFactory& factory;
      shared_ptr<DataArrayWriter<unsigned> > arraywriter;
      std::vector<unsigned> pointIndices;

    public:
      //! create a writer with the given iteratorfactory
      ConformingConnectivityWriter(const IteratorFactory& factory_)
        : factory(factory_)
      { }

      //! return name
      virtual std::string name() const { return "connectivity"; }

      //! return number of components of the vector
      virtual unsigned ncomps() const { return 1; }

      //! add this field to the given parallel writer
      virtual void addArray(PVTUWriter& writer) {
        writer.addArray<unsigned>(name(), ncomps());
      }

      //! start writing with the given writer
      virtual bool beginWrite(VTUWriter& writer, std::size_t nitems) {
        arraywriter.reset(writer.makeArrayWriter<unsigned>(name(), ncomps(),
                                                           nitems));
        if(arraywriter->writeIsNoop())
          return false;

        //! write is meaningful, we need to build the data
        pointIndices.resize(factory.indexSet().size(mydim));
        const typename IteratorFactory::PointIterator& pend =
          factory.endPoints();
        typename IteratorFactory::PointIterator pit = factory.beginPoints();
        unsigned counter = 0;
        while(pit != pend) {
          pointIndices[factory.indexSet().subIndex
                         (pit->cell(), pit->duneIndex(), mydim)] = counter;
          ++counter;
          ++pit;
        }
        return true;
      }
      //! write at the given corner
      virtual void write(const typename Base::Cell& cell, unsigned cornerIndex)
      {
        // if pointIndices is empty, we're in writeIsNoop mode
        if(pointIndices.size() == 0)
          return;
        arraywriter->write(pointIndices[factory.indexSet().subIndex
                                          (cell, cornerIndex, mydim)]);
      }
      //! signal end of writing
      virtual void endWrite() {
        arraywriter.reset();
        pointIndices.clear();
      }
    };

    //! writer for the connectivity array in nonconforming mode
    template<typename Cell>
    class NonConformingConnectivityWriter
      : public FunctionWriterBase<Cell>
    {
      shared_ptr<DataArrayWriter<unsigned> > arraywriter;
      unsigned counter;

    public:
      //! return name
      virtual std::string name() const { return "connectivity"; }

      //! return number of components of the vector
      virtual unsigned ncomps() const { return 1; }

      //! add this field to the given parallel writer
      virtual void addArray(PVTUWriter& writer) {
        writer.addArray<unsigned>(name(), ncomps());
      }

      //! start writing with the given writer
      virtual bool beginWrite(VTUWriter& writer, std::size_t nitems) {
        arraywriter.reset(writer.makeArrayWriter<unsigned>(name(), ncomps(),
                                                           nitems));
        counter = 0;
        return !arraywriter->writeIsNoop();
      }
      //! write at the given corner
      virtual void write(const Cell& cell, unsigned cornerIndex)
      {
        arraywriter->write(counter);
        ++counter;
      }
      //! signal end of writing
      virtual void endWrite() {
        arraywriter.reset();
      }
    };

    //! writer for the offsets array
    template<typename Cell>
    class OffsetsWriter
      : public FunctionWriterBase<Cell>
    {
      typedef FunctionWriterBase<Cell> Base;

      shared_ptr<DataArrayWriter<unsigned> > arraywriter;
      unsigned offset;

    public:
      //! return name
      virtual std::string name() const { return "offsets"; }

      //! return number of components of the vector
      virtual unsigned ncomps() const { return 1; }

      //! add this field to the given parallel writer
      virtual void addArray(PVTUWriter& writer) {
        writer.addArray<unsigned>(name(), ncomps());
      }

      //! start writing with the given writer
      virtual bool beginWrite(VTUWriter& writer, std::size_t nitems) {
        arraywriter.reset(writer.makeArrayWriter<unsigned>(name(), ncomps(),
                                                           nitems));
        offset = 0;
        return !arraywriter->writeIsNoop();
      }
      //! write at the given position
      virtual void write(const Cell& cell, const typename Base::Domain&) {
        offset += cell.geometry().corners();
        arraywriter->write(offset);
      }
      //! signal end of writing
      virtual void endWrite() {
        arraywriter.reset();
      }
    };

    //! writer for the types array
    template<typename Cell>
    class TypesWriter
      : public FunctionWriterBase<Cell>
    {
      typedef FunctionWriterBase<Cell> Base;

      shared_ptr<DataArrayWriter<unsigned char> > arraywriter;

    public:
      //! return name
      virtual std::string name() const { return "types"; }

      //! return number of components of the vector
      virtual unsigned ncomps() const { return 1; }

      //! add this field to the given parallel writer
      virtual void addArray(PVTUWriter& writer) {
        writer.addArray<unsigned char>(name(), ncomps());
      }

      //! start writing with the given writer
      virtual bool beginWrite(VTUWriter& writer, std::size_t nitems) {
        arraywriter.reset(writer.makeArrayWriter<unsigned char>
                            ( name(), ncomps(), nitems));
        return !arraywriter->writeIsNoop();
      }
      //! write at the given position
      virtual void write(const Cell& cell, const typename Base::Domain&) {
        arraywriter->write(geometryType(cell.type()));
      }
      //! signal end of writing
      virtual void endWrite() {
        arraywriter.reset();
      }
    };

  } // namespace VTK

  //! \} group VTK

} // namespace Dune

#endif // DUNE_GRID_IO_FILE_VTK_FUNCTIONWRITER_HH


==> anc/xt-super/dune-grid/dune/grid/io/file/vtk/pointiterator.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_GRID_IO_FILE_VTK_POINTITERATOR_HH
#define DUNE_GRID_IO_FILE_VTK_POINTITERATOR_HH

#include <iterator>
#include <vector>

#include <dune/common/iteratorfacades.hh>
#include <dune/common/typetraits.hh>

#include <dune/grid/io/file/vtk/corner.hh>
#include <dune/grid/io/file/vtk/corneriterator.hh>

namespace Dune
{
  //! \addtogroup VTK
  //! \{

  namespace VTK {

    //! iterate over the points of some corner range
    /**
     * This iterator essentially filters the output from CornerIterator to
     * visit each point only once.
     *
     * \tparam CellIterator Type of the iterators over cells.  The usual
     *                      codim0 EntityIterators should work here.
     * \tparam IS           Type of the indexset.
     *
     * The IndexSet must provide methods and member types:
     * <ul>
     * <li>size(unsigned codimension) should return the number of vertices in
     *     the indexset.  The dimension of the cells will be passed as the
     *     codimension parameter value.
     * <li>subIndex(const Cell& cell, unsigned subIndex, unsigned codimension)
     *     should return the index of the point with local Dune index subIndex
     *     in cell cell.  The codimension parameter will again be the
     *     dimension of the cell.
     * <li>IndexType should be the type of the indices returned by subIndex().
     * </ul>
     * The requirements are crafted in such a way the the indexsets provided
     * by the grid should fullfill them as long as the cells are codim=0
     * Entities.
     */
    template<typename CellIterator, typename IS>
    class PointIterator
      : public ForwardIteratorFacade
        < PointIterator<CellIterator, IS>,
            const Corner<typename remove_const<typename std::iterator_traits<
                        CellIterator>::value_type>::type>,
            const Corner<typename remove_const<typename std::iterator_traits<
                        CellIterator>::value_type>::type>&,
            typename std::iterator_traits<CellIterator>::difference_type>
    {
    public:
      typedef VTK::Corner<typename remove_const<typename std::iterator_traits<
                  CellIterator>::value_type>::type> Corner;

      // reiterate the facades typedefs here
      typedef PointIterator<CellIterator, IS> DerivedType;
      typedef const Corner Value;
      typedef Value& Reference;
      typedef typename std::iterator_traits<CellIterator>::difference_type
      DifferenceType;

      static const unsigned mydim = std::iterator_traits<CellIterator>::
                                    value_type::mydimension;

    private:
      typedef ForwardIteratorFacade<DerivedType, Value, Reference,
          DifferenceType> Facade;

      CornerIterator<CellIterator> cornerit;
      const IS* is;
      std::vector<bool> seen;

    public:
      Reference dereference() const {
        return *cornerit;
      }

      bool isDereferencable() const {
        return cornerit.isDereferencable();
      }

      bool equals(const DerivedType& other) const {
        return cornerit == other.cornerit;
      }

      void increment() {
        for(++cornerit; isDereferencable(); ++cornerit) {
          typename IS::IndexType index =
            is->subIndex(cornerit->cell(), cornerit->duneIndex(), mydim);

          if(!seen[index]) {
            seen[index] = true;
            break;
          }
        }
      }

      //! construct a CornerIterator
      /**
       * \param cellit   The begin iterator of the undelying range.
       * \param cellend  The end iterator of the underlying range.
       * \param is_      A reference to the indexset to use.
       */
      PointIterator(const CellIterator& cellit, const CellIterator& cellend,
                    const IS& is_)
        : cornerit(cellit, cellend), is(&is_), seen(is->size(mydim), false)
      { }
      //! construct a CornerIterator
      /**
       * This constructs a passed-the-end iterator value.
       */
      PointIterator(const CellIterator& cellend_)
        : cornerit(cellend_), is(0)
      { }
    };

  } // namespace VTK

  //! \} group VTK

} // namespace Dune

#endif // DUNE_GRID_IO_FILE_VTK_POINTITERATOR_HH


==> anc/xt-super/dune-grid/dune/grid/io/file/vtk/pvtuwriter.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_GRID_IO_FILE_VTK_PVTUWRITER_HH
#define DUNE_GRID_IO_FILE_VTK_PVTUWRITER_HH

#include <ostream>
#include <string>

#include <dune/common/exceptions.hh>
#include <dune/common/indent.hh>

#include <dune/grid/io/file/vtk/common.hh>

namespace Dune {

  //! \addtogroup VTK
  //! \{

  namespace VTK {

    //! Dump a .vtu/.vtp files contents to a stream
    /**
     * This will help generating a .vtu/.vtp file.  Typical use is like this:
     * \code
     * {
     *   // create writer, writes begin tag
     *   PVTUWriter writer(std::cout, polyData);
     *
     *   // start the main section
     *   writer.beginMain();
     *
     *   // dump cell data (optional)
     *   writer.beginCellData();
     *   for(each cell data field)
     *     writer.addArray<T>(field.name, field.ncomps);
     *   writer.endCellData();
     *
     *   // dump point data (optional)
     *   writer.beginPointData();
     *   for(each point data field)
     *     writer.addArray<T>(field.name, field.ncomps);
     *   writer.endPointData();
     *
     *   // dump point coordinates
     *   writer.beginPoints();
     *   writer.addArray("Coordinates", 3);
     *   writer.endPoints();
     *
     *   for(each serial piece)
     *     writer.addPiece(piece.filename);
     *
     *   // finish main section
     *   writer.endMain();
     *
     *   // end scope so the destructor gets called and the closing tag is written
     * }
     * \endcode
     */
    class PVTUWriter {
      std::ostream& stream;

      std::string fileType;

      Indent indent;

    public:
      //! create a PVTUWriter object
      /**
       * \param stream_    Stream to write to.
       * \param fileType_  Whether to write PolyData (1D) or UnstructuredGrid
       *                   (nD) format.
       *
       * Create object and write header.
       */
      inline PVTUWriter(std::ostream& stream_, FileType fileType_)
        : stream(stream_)
      {
        switch(fileType_) {
        case polyData :
          fileType = "PPolyData";
          break;
        case unstructuredGrid :
          fileType = "PUnstructuredGrid";
          break;
        default :
          DUNE_THROW(IOError, "PVTUWriter: Unknown fileType: " << fileType_);
        }
        const std::string& byteOrder = getEndiannessString();

        stream << indent << "<?xml version=\"1.0\"?>\n";
        stream << indent << "<VTKFile"
               << " type=\"" << fileType << "\""
               << " version=\"0.1\""
               << " byte_order=\"" << byteOrder << "\">\n";
        ++indent;
      }

      //! write footer
      inline ~PVTUWriter() {
        --indent;
        stream << indent << "</VTKFile>\n"
               << std::flush;
      }

      //! start PointData section
      /**
       * \param scalars Name of field to which should be marked as default
       *                scalars field.  If this is the empty string, don't set
       *                any default.
       * \param vectors Name of field to which should be marked as default
       *                vectors field.  If this is the empty string, don't set
       *                any default.
       *
       * If there are no PointData fields, the call to this function may be
       * skipped, together with the corresponding call to endPointData().
       */
      inline void beginPointData(const std::string& scalars = "",
                                 const std::string& vectors = "") {
        stream << indent << "<PPointData";
        if(scalars != "") stream << " Scalars=\"" << scalars << "\"";
        if(vectors != "") stream << " Vectors=\"" << vectors << "\"";
        stream << ">\n";
        ++indent;
      }
      //! finish PointData section
      inline void endPointData() {
        --indent;
        stream << indent << "</PPointData>\n";
      }

      //! start CellData section
      /**
       * \param scalars Name of field to which should be marked as default
       *                scalars field.  If this is the empty string, don't set
       *                any default.
       * \param vectors Name of field to which should be marked as default
       *                vectors field.  If this is the empty string, don't set
       *                any default.
       *
       * If there are no CellData fields, the call to this function may be
       * skipped, together with the corresponding call to endCellData().
       */
      inline void beginCellData(const std::string& scalars = "",
                                const std::string& vectors = "") {
        stream << indent << "<PCellData";
        if(scalars != "") stream << " Scalars=\"" << scalars << "\"";
        if(vectors != "") stream << " Vectors=\"" << vectors << "\"";
        stream << ">\n";
        ++indent;
      }
      //! finish CellData section
      inline void endCellData() {
        --indent;
        stream << indent << "</PCellData>\n";
      }

      //! start section for the point coordinates
      /**
       * Between the call to this method an the following call to the
       * endPoints(), there must be a single field written.  The name must be
       * "Coordinates" and it must have 3 components.
       */
      inline void beginPoints() {
        stream << indent << "<PPoints>\n";
        ++indent;
      }
      //! finish section for the point coordinates
      inline void endPoints() {
        --indent;
        stream << indent << "</PPoints>\n";
      }

      //! start the main PPolyData/PUnstructuredGrid section
      /**
       * \param ghostLevel Set the GhostLevel attribute
       *
       * Inbetween the call to this method and to endMain(), there should be
       * calls to add the actual data:
       * <ul>
       * <li> (optional) beginCellData()/endCellData(),
       * <li> (optional) beginPointData()/endPointData(),
       * <li> beginPoints()/endPoints(),
       * <li> one or more calls to addPiece()
       * </ul>
       */
      inline void beginMain(unsigned ghostLevel = 0) {
        stream << indent << "<" << fileType
               << " GhostLevel=\"" << ghostLevel << "\">\n";
        ++indent;
      }
      //! finish the main PolyData/UnstructuredGrid section
      inline void endMain() {
        --indent;
        stream << indent << "</" << fileType << ">\n";
      }

      //! Add an array to the output file
      /**
       * \tparam T The datatype of the array.
       * \param name   Name of the array.
       * \param ncomps Number of components in each vector of the array.
       */
      template<typename T>
      void addArray(const std::string& name, unsigned ncomps) {
        TypeName<T> tn;
        stream << indent << "<PDataArray"
               << " type=\"" << tn() << "\""
               << " Name=\"" << name << "\""
               << " NumberOfComponents=\"" << ncomps << "\"/>\n";
      }

      //! Add a serial piece to the output file
      inline void addPiece(const std::string& filename) {
        stream << indent << "<Piece "
               << " Source=\"" << filename << "\"/>\n";
      }
    };

  } // namespace VTK

  //! \} group VTK

} // namespace Dune

#endif // DUNE_GRID_IO_FILE_VTK_PVTUWRITER_HH


==> anc/xt-super/dune-grid/dune/grid/io/file/vtk/skeletonfunction.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_GRID_IO_FILE_VTK_SKELETONFUNCTION_HH
#define DUNE_GRID_IO_FILE_VTK_SKELETONFUNCTION_HH

#include <string>
#include <vector>

#include <dune/common/fvector.hh>
#include <dune/common/shared_ptr.hh>

#include <dune/grid/io/file/vtk/functionwriter.hh>
#include <dune/grid/io/file/vtk/pvtuwriter.hh>
#include <dune/grid/io/file/vtk/vtuwriter.hh>

namespace Dune {

  //! \addtogroup VTK
  //! \{

  /** @file
      @author Jö Fahlke
      @brief Functions for VTK output on the skeleton
   */

  namespace VTK {

    //////////////////////////////////////////////////////////////////////
    //
    //  Prototype for VTKFunktions on the skeleton
    //

    template<typename GV, typename RF>
    struct SkeletonFunctionTraits {
      typedef GV GridView;
      typedef typename GV::Intersection Cell;

      typedef typename GV::ctype DomainField;
      static const unsigned dimDomain = GV::dimension-1;
      typedef FieldVector<DomainField, dimDomain> Domain;

      typedef RF RangeField;
      typedef std::vector<RangeField> Range;
    };

    //! A prototype for VTKFunctions on the skeleton
    template <typename GV, typename RF>
    class SkeletonFunctionInterface {
    public:
      typedef SkeletonFunctionTraits<GV, RF> Traits;

      //! get dimension of the Range
      unsigned dimRange() const;

      //! evaluate at local point xl in Cell c, store in result
      /**
       * \param c      The cell (intersection) to evaluate in.
       * \param xl     The local coordinate within the cell.
       * \param result Where to store the result.  The vector is resized as
       *               nessecary, and is overwritten.
       */
      void evaluate(const typename Traits::Cell& c,
                    const typename Traits::Domain& xl,
                    typename Traits::Range& result) const;
    };

    ////////////////////////////////////////////////////////////////////////
    //
    //  Class for writing SkeletonFunctions
    //

    //! function writer for skeleton functions
    /**
     * \tparam Func Function to write.  Must be a model of
     *              SkeletonFunctionInterface.
     */
    template<typename Func>
    class SkeletonFunctionWriter
      : public FunctionWriterBase<typename Func::Traits::Cell>
    {
      typedef typename Func::Traits::RangeField RF;

      shared_ptr<const Func> func;
      std::string name_;
      unsigned dimR;
      shared_ptr<DataArrayWriter<RF> > arraywriter;

    public:
      SkeletonFunctionWriter(const shared_ptr<const Func>& func_,
                             const std::string& name, unsigned dimR_)
        : func(func_), name_(name), dimR(dimR_)
      { }

      SkeletonFunctionWriter(const shared_ptr<const Func>& func_,
                             const std::string& name)
        : func(func_), name_(name), dimR(func->dimRange())
      { }

      //! return name
      virtual std::string name() const { return name_; }

      //! return number of components of the vector
      virtual unsigned ncomps() const { return dimR; }

      //! add this field to the given parallel writer
      virtual void addArray(PVTUWriter& writer) {
        writer.addArray<RF>(name(), ncomps());
      }

      //! start writing with the given writer
      virtual bool beginWrite(VTUWriter& writer, std::size_t nitems) {
        arraywriter.reset(writer.makeArrayWriter<RF>(name(), ncomps(),
                                                     nitems));
        return !arraywriter->writeIsNoop();
      }

      //! write at the given position
      virtual void write(const typename Func::Traits::Cell& cell,
                         const typename Func::Traits::Domain& xl) {
        typename Func::Traits::Range result;
        func->evaluate(cell, xl, result);
        for(unsigned d = 0; d < result.size() && d < dimR; ++d)
          arraywriter->write(result[d]);
        for(unsigned d = result.size(); d < dimR; ++d)
          arraywriter->write(0);
      }

      //! signal end of writing
      virtual void endWrite() {
        arraywriter.reset();
      }
    };

  } // namespace VTK

  //! \} group VTK

} // namespace Dune

#endif // DUNE_GRID_IO_FILE_VTK_SKELETONFUNCTION_HH


==> anc/xt-super/dune-grid/dune/grid/io/file/vtk/streams.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_GRID_IO_FILE_VTK_STREAMS_HH
#define DUNE_GRID_IO_FILE_VTK_STREAMS_HH

#include <ostream>

#include <dune/grid/io/file/vtk/b64enc.hh>

namespace Dune {

  //! class to base64 encode a stream of data
  class Base64Stream {
    std::ostream& s;
    b64chunk chunk;
    char obuf[4];

  public:
    //! Construct a Base64Stream
    /**
     * \param s_ The stream the resulting base64-encoded text will be written
     *           to.
     */
    Base64Stream(std::ostream& s_)
      : s(s_)
    {
      // reset chunk
      chunk.txt.read(0,0);
    }

    //! encode a data item
    /**
     * The result will be written to the stream, eventually.  This method may
     * be called multiple times in a row.  After this method has been called,
     * noone else may write to the underlying stream until flush() has been
     * called or this writer object has been destroyed.
     */
    template <class X>
    void write(X & data)
    {
      char* p = reinterpret_cast<char*>(&data);
      for (size_t len = sizeof(X); len > 0; len--,p++)
      {
        chunk.txt.put(*p);
        if (chunk.txt.size == 3)
        {
          chunk.data.write(obuf);
          s.write(obuf,4);
        }
      }
    }

    //! flush the current unwritten data to the stream.
    /**
     * If the size of the received input is not a multiple of three bytes, an
     * end-marker will be written.
     *
     * Calling this function a second time without calling b64enc() or calling
     * it right after construction has no effect.
     */
    void flush()
    {
      if (chunk.txt.size > 0)
      {
        chunk.data.write(obuf);
        s.write(obuf,4);
      }
    }

    //! destroy the object
    /**
     * Calls flush()
     */
    ~Base64Stream() {
      flush();
    }
  };

  //! write out data in binary
  class RawStream
  {
  public:
    //! make a new stream
    inline RawStream (std::ostream& theStream)
      : s(theStream)
    {}

    //! write data to stream
    template<class T>
    void write (T data)
    {
      char* p = reinterpret_cast<char*>(&data);
      s.write(p,sizeof(T));
    }
  private:
    std::ostream& s;
  };

} // namespace Dune

#endif // DUNE_GRID_IO_FILE_VTK_STREAMS_HH


==> anc/xt-super/dune-grid/dune/grid/io/file/vtk/subsamplingvtkwriter.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_SUBSAMPLINGVTKWRITER_HH
#define DUNE_SUBSAMPLINGVTKWRITER_HH

#include <ostream>

#include <dune/common/indent.hh>
#include <dune/geometry/type.hh>
#include <dune/geometry/virtualrefinement.hh>
#include <dune/grid/io/file/vtk/vtkwriter.hh>
#include <dune/grid/io/file/vtk/vtuwriter.hh>

/** @file
    @author Jö Fahlke
    @brief Provides subsampled file i/o for the visualization toolkit
 */


namespace Dune
{
  /**
   * @brief Writer for the output of subsampled grid functions in the vtk format.
   * @ingroup VTK
   *
   * Writes arbitrary grid functions (living on cells or vertices of a grid)
   * to a file suitable for easy visualization with
   * <a href="http://public.kitware.com/VTK/">The Visualization Toolkit
   * (VTK)</a>.  In contrast to the regular VTKWriter, this Writer allows
   * subsampling of the elements via VirtualRefinement.  The
   * SubSamplingVTKWriter always writes nonconforming data.
   */
  template< class GridView >
  class SubsamplingVTKWriter
    : public VTKWriter<GridView>
  {
    typedef VTKWriter<GridView> Base;
    enum { dim = GridView::dimension };
    enum { dimw = GridView::dimensionworld };
    typedef typename GridView::Grid::ctype ctype;
    typedef typename GridView::template Codim< 0 >::Entity Entity;
    typedef VirtualRefinement<dim, ctype> Refinement;
    typedef typename Refinement::IndexVector IndexVector;
    typedef typename Refinement::ElementIterator SubElementIterator;
    typedef typename Refinement::VertexIterator SubVertexIterator;

    typedef typename Base::CellIterator CellIterator;
    typedef typename Base::FunctionIterator FunctionIterator;
    using Base::cellBegin;
    using Base::cellEnd;
    using Base::celldata;
    using Base::ncells;
    using Base::ncorners;
    using Base::nvertices;
    using Base::outputtype;
    using Base::vertexBegin;
    using Base::vertexEnd;
    using Base::vertexdata;

  public:
    /**
     * @brief Construct a SubsamplingVTKWriter working on a specific GridView.
     *
     * @param gridView         The gridView the grid functions live
     *                         on. (E. g. a LevelGridView.)
     * @param level_           The level for the subrefinement.
     * @param coerceToSimplex_ Set this to true to always triangulate elements
     *                         into simplices, even where it's not necessary
     *                         (i.e. for hypercubes).
     *
     * The datamode is always nonconforming.
     */
    explicit SubsamplingVTKWriter (const GridView &gridView,
                                   int level_, bool coerceToSimplex_ = false)
      : Base(gridView, VTK::nonconforming)
        , level(level_), coerceToSimplex(coerceToSimplex_)
    {
      if(level_ < 0) {
        DUNE_THROW(Dune::IOError,"SubsamplingVTKWriter: Negative Subsampling " << level_ << " must not be used!");
      }
    }

  private:
    GeometryType subsampledGeometryType(GeometryType geometryType) {
      if(geometryType.isCube() && !coerceToSimplex) { /* nothing */ }
      else geometryType.makeSimplex(dim);
      return geometryType;
    }


    template<typename SubIterator>
    struct IteratorSelector
    {};

    SubElementIterator refinementBegin(const Refinement& refinement, int level, IteratorSelector<SubElementIterator>)
    {
      return refinement.eBegin(level);
    }

    SubVertexIterator refinementBegin(const Refinement& refinement, int level, IteratorSelector<SubVertexIterator>)
    {
      return refinement.vBegin(level);
    }

    SubElementIterator refinementEnd(const Refinement& refinement, int level, IteratorSelector<SubElementIterator>)
    {
      return refinement.eEnd(level);
    }

    SubVertexIterator refinementEnd(const Refinement& refinement, int level, IteratorSelector<SubVertexIterator>)
    {
      return refinement.vEnd(level);
    }

    template<typename Data, typename Iterator, typename SubIterator>
    void writeData(VTK::VTUWriter& writer, const Data& data, const Iterator begin, const Iterator end, int nentries, IteratorSelector<SubIterator> sis)
    {
      for (auto it = data.begin(),
             iend = data.end();
           it != iend;
           ++it)
      {
        const auto& f = *it;
        VTK::FieldInfo fieldInfo = f.fieldInfo();
        std::size_t writecomps = fieldInfo.size();
        switch (fieldInfo.type())
          {
          case VTK::FieldInfo::Type::scalar:
            break;
          case VTK::FieldInfo::Type::vector:
            // vtk file format: a vector data always should have 3 comps (with
            // 3rd comp = 0 in 2D case)
            if (writecomps > 3)
              DUNE_THROW(IOError,"Cannot write VTK vectors with more than 3 components (components was " << writecomps << ")");
            writecomps = 3;
            break;
          case VTK::FieldInfo::Type::tensor:
            DUNE_THROW(NotImplemented,"VTK output for tensors not implemented yet");
          }
        shared_ptr<VTK::DataArrayWriter<float> > p
          (writer.makeArrayWriter<float>(f.name(), writecomps, nentries));
        if(!p->writeIsNoop())
          for (Iterator eit = begin; eit!=end; ++eit)
          {
            const Entity & e = *eit;
            f.bind(e);
            Refinement &refinement =
              buildRefinement<dim, ctype>(eit->type(),
                                          subsampledGeometryType(eit->type()));
            for(SubIterator sit = refinementBegin(refinement,level,sis),
                  send = refinementEnd(refinement,level,sis);
                sit != send;
                ++sit)
              {
                f.write(sit.coords(),*p);
                // expand 2D-Vectors to 3D for VTK format
                for(unsigned j = f.fieldInfo().size(); j < writecomps; j++)
                  p->write(0.0);
              }
            f.unbind();
          }
      }
    }


  protected:
    //! count the vertices, cells and corners
    virtual void countEntities(int &nvertices, int &ncells, int &ncorners);

    //! write cell data
    virtual void writeCellData(VTK::VTUWriter& writer);

    //! write vertex data
    virtual void writeVertexData(VTK::VTUWriter& writer);

    //! write the positions of vertices
    virtual void writeGridPoints(VTK::VTUWriter& writer);

    //! write the connectivity array
    virtual void writeGridCells(VTK::VTUWriter& writer);

  public:
    using Base::addVertexData;
    using Base::addCellData;

  private:
    // hide addVertexData -- adding raw data directly without a VTKFunction
    // currently does not make sense for subsampled meshes, as the higher order
    // information is missing. See FS#676.
    template<class V>
    void addVertexData (const V& v, const std::string &name, int ncomps=1);
    template<class V>
    void addCellData (const V& v, const std::string &name, int ncomps=1);

    int level;
    bool coerceToSimplex;
  };

  //! count the vertices, cells and corners
  template <class GridView>
  void SubsamplingVTKWriter<GridView>::countEntities(int &nvertices, int &ncells, int &ncorners)
  {
    nvertices = 0;
    ncells = 0;
    ncorners = 0;
    for (CellIterator it=this->cellBegin(); it!=cellEnd(); ++it)
    {
      Refinement &refinement = buildRefinement<dim, ctype>(it->type(), subsampledGeometryType(it->type()));

      ncells += refinement.nElements(level);
      nvertices += refinement.nVertices(level);
      ncorners += refinement.nElements(level) * refinement.eBegin(level).vertexIndices().size();
    }
  }


  //! write cell data
  template <class GridView>
  void SubsamplingVTKWriter<GridView>::writeCellData(VTK::VTUWriter& writer)
  {
    if(celldata.size() == 0)
      return;

    // Find the names of the first scalar and vector data fields.
    // These will be marked as the default fields (the ones that ParaView shows
    // when the file has just been opened).
    std::string defaultScalarField, defaultVectorField;
    std::tie(defaultScalarField, defaultVectorField) = this->getDataNames(celldata);

    writer.beginCellData(defaultScalarField, defaultVectorField);
    writeData(writer,celldata,cellBegin(),cellEnd(),ncells,IteratorSelector<SubElementIterator>());
    writer.endCellData();
  }

  //! write vertex data
  template <class GridView>
  void SubsamplingVTKWriter<GridView>::writeVertexData(VTK::VTUWriter& writer)
  {
    if(vertexdata.size() == 0)
      return;

    // Find the names of the first scalar and vector data fields.
    // These will be marked as the default fields (the ones that ParaView shows
    // when the file has just been opened).
    std::string defaultScalarField, defaultVectorField;
    std::tie(defaultScalarField, defaultVectorField) = this->getDataNames(vertexdata);

    writer.beginPointData(defaultScalarField, defaultVectorField);
    writeData(writer,vertexdata,cellBegin(),cellEnd(),nvertices,IteratorSelector<SubVertexIterator>());
    writer.endPointData();
  }

  //! write the positions of vertices
  template <class GridView>
  void SubsamplingVTKWriter<GridView>::writeGridPoints(VTK::VTUWriter& writer)
  {
    writer.beginPoints();

    shared_ptr<VTK::DataArrayWriter<float> > p
      (writer.makeArrayWriter<float>("Coordinates", 3, nvertices));
    if(!p->writeIsNoop())
      for (CellIterator i=cellBegin(); i!=cellEnd(); ++i)
      {
        Refinement &refinement =
          buildRefinement<dim, ctype>(i->type(),
                                      subsampledGeometryType(i->type()));
        for(SubVertexIterator sit = refinement.vBegin(level),
            send = refinement.vEnd(level);
            sit != send; ++sit)
        {
          FieldVector<ctype, dimw> coords = i->geometry().global(sit.coords());
          for (int j=0; j<std::min(int(dimw),3); j++)
            p->write(coords[j]);
          for (int j=std::min(int(dimw),3); j<3; j++)
            p->write(0.0);
        }
      }
    // free the VTK::DataArrayWriter before touching the stream
    p.reset();

    writer.endPoints();
  }

  //! write the connectivity array
  template <class GridView>
  void SubsamplingVTKWriter<GridView>::writeGridCells(VTK::VTUWriter& writer)
  {
    writer.beginCells();

    // connectivity
    {
      shared_ptr<VTK::DataArrayWriter<int> > p1
        (writer.makeArrayWriter<int>("connectivity", 1, ncorners));
      // The offset within the index numbering
      if(!p1->writeIsNoop()) {
        int offset = 0;
        for (CellIterator i=cellBegin(); i!=cellEnd(); ++i)
        {
          GeometryType coercedToType = subsampledGeometryType(i->type());
          Refinement &refinement =
            buildRefinement<dim, ctype>(i->type(), coercedToType);
          for(SubElementIterator sit = refinement.eBegin(level),
              send = refinement.eEnd(level);
              sit != send; ++sit)
          {
            IndexVector indices = sit.vertexIndices();
            for(unsigned int ii = 0; ii < indices.size(); ++ii)
              p1->write(offset+indices[VTK::renumber(coercedToType, ii)]);
          }
          offset += refinement.nVertices(level);
        }
      }
    }

    // offsets
    {
      shared_ptr<VTK::DataArrayWriter<int> > p2
        (writer.makeArrayWriter<int>("offsets", 1, ncells));
      if(!p2->writeIsNoop()) {
        // The offset into the connectivity array
        int offset = 0;
        for (CellIterator i=cellBegin(); i!=cellEnd(); ++i)
        {
          Refinement &refinement =
            buildRefinement<dim, ctype>(i->type(),
                                        subsampledGeometryType(i->type()));
          unsigned int verticesPerCell =
            refinement.eBegin(level).vertexIndices().size();
          for(int element = 0; element < refinement.nElements(level);
              ++element)
          {
            offset += verticesPerCell;
            p2->write(offset);
          }
        }
      }
    }

    // types
    if (dim>1)
    {
      shared_ptr<VTK::DataArrayWriter<unsigned char> > p3
        (writer.makeArrayWriter<unsigned char>("types", 1, ncells));
      if(!p3->writeIsNoop())
        for (CellIterator it=cellBegin(); it!=cellEnd(); ++it)
        {
          GeometryType coerceTo = subsampledGeometryType(it->type());
          Refinement &refinement =
            buildRefinement<dim, ctype>(it->type(), coerceTo);
          int vtktype = VTK::geometryType(coerceTo);
          for(int i = 0; i < refinement.nElements(level); ++i)
            p3->write(vtktype);
        }
    }

    writer.endCells();
  }
}

#endif // DUNE_SUBSAMPLINGVTKWRITER_HH


==> anc/xt-super/dune-grid/dune/grid/io/file/vtk/volumeiterators.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_GRID_IO_FILE_VTK_VOLUMEITERATORS_HH
#define DUNE_GRID_IO_FILE_VTK_VOLUMEITERATORS_HH

#include <dune/grid/common/gridenums.hh>

#include <dune/grid/io/file/vtk/corner.hh>
#include <dune/grid/io/file/vtk/corneriterator.hh>
#include <dune/grid/io/file/vtk/functionwriter.hh>
#include <dune/grid/io/file/vtk/pointiterator.hh>

namespace Dune {
  //! \addtogroup VTK
  //! \{

  namespace VTK {

    template<typename GV>
    class ConformingVolumeIteratorFactory {
      const GV& gv;

      typedef typename GV::IndexSet IndexSet;
      const IndexSet& indexSet() const { return gv.indexSet(); }
      friend class ConformingConnectivityWriter<
          ConformingVolumeIteratorFactory<GV> >;

    public:
      static const unsigned dimCell = GV::dimension;

      typedef typename GV::template Codim<0>::Entity Cell;
      typedef typename GV::template Codim<0>::
      template Partition<InteriorBorder_Partition>::Iterator CellIterator;

      typedef VTK::Corner<Cell> Corner;
      typedef VTK::CornerIterator<CellIterator> CornerIterator;

      typedef VTK::Corner<Cell> Point;
      typedef VTK::PointIterator<CellIterator,
          typename GV::IndexSet> PointIterator;

      typedef ConformingConnectivityWriter<ConformingVolumeIteratorFactory<GV>
          > ConnectivityWriter;
      typedef typename GV::CollectiveCommunication CollectiveCommunication;

      explicit ConformingVolumeIteratorFactory(const GV& gv_)
        : gv(gv_)
      { }

      CellIterator beginCells() const {
        return gv.template begin<0, InteriorBorder_Partition>();
      }
      CellIterator endCells() const {
        return gv.template end<0, InteriorBorder_Partition>();
      }

      CornerIterator beginCorners() const {
        return CornerIterator(beginCells(), endCells());
      }
      CornerIterator endCorners() const {
        return CornerIterator(endCells());
      }

      PointIterator beginPoints() const {
        return PointIterator(beginCells(), endCells(), gv.indexSet());
      }
      PointIterator endPoints() const {
        return PointIterator(endCells());
      }

      ConnectivityWriter makeConnectivity() const {
        return ConnectivityWriter(*this);
      }
      const CollectiveCommunication& comm() const {
        return gv.comm();
      }
    };

    template<typename GV>
    class NonConformingVolumeIteratorFactory {
      const GV& gv;

    public:
      static const unsigned dimCell = GV::dimension;

      typedef typename GV::template Codim<0>::Entity Cell;
      typedef typename GV::template Codim<0>::
      template Partition<InteriorBorder_Partition>::Iterator CellIterator;

      typedef VTK::Corner<Cell> Corner;
      typedef VTK::CornerIterator<CellIterator> CornerIterator;

      typedef Corner Point;
      typedef CornerIterator PointIterator;

      typedef NonConformingConnectivityWriter<Cell> ConnectivityWriter;
      typedef typename GV::CollectiveCommunication CollectiveCommunication;

      explicit NonConformingVolumeIteratorFactory(const GV& gv_)
        : gv(gv_)
      { }

      CellIterator beginCells() const {
        return gv.template begin<0, InteriorBorder_Partition>();
      }
      CellIterator endCells() const {
        return gv.template end<0, InteriorBorder_Partition>();
      }

      CornerIterator beginCorners() const {
        return CornerIterator(beginCells(), endCells());
      }
      CornerIterator endCorners() const {
        return CornerIterator(endCells());
      }

      PointIterator beginPoints() const { return beginCorners(); }
      PointIterator endPoints() const { return endCorners(); }

      ConnectivityWriter makeConnectivity() const {
        return ConnectivityWriter();
      }
      const CollectiveCommunication& comm() const {
        return gv.comm();
      }
    };

  } // namespace VTK

  //! \} group VTK

} // namespace Dune

#endif // DUNE_GRID_IO_FILE_VTK_VOLUMEITERATORS_HH


==> anc/xt-super/dune-grid/dune/grid/io/file/vtk/volumewriter.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_GRID_IO_FILE_VTK_VOLUMEWRITER_HH
#define DUNE_GRID_IO_FILE_VTK_VOLUMEWRITER_HH

#include <dune/common/shared_ptr.hh>

#include <dune/grid/io/file/vtk/basicwriter.hh>
#include <dune/grid/io/file/vtk/function.hh>
#include <dune/grid/io/file/vtk/functionwriter.hh>
#include <dune/grid/io/file/vtk/volumeiterators.hh>

namespace Dune {
  //! \addtogroup VTK
  //! \{

  namespace VTK {

    template<typename GV>
    class ConformingVolumeWriter
      : public ConformingVolumeIteratorFactory<GV>,
        public BasicWriter<ConformingVolumeIteratorFactory<GV> >
    {
      typedef ConformingVolumeIteratorFactory<GV> Factory;
      typedef BasicWriter<Factory> Base;

      const GV& gv;

    public:
      typedef Dune::VTKFunction< GV > VTKFunction;
      typedef shared_ptr<VTKFunction> VTKFunctionPtr;

      ConformingVolumeWriter(const GV& gv_)
        : Factory(gv_), Base(static_cast<const Factory&>(*this)), gv(gv_)
      { }

      using Base::addPointData;

      void addCellData(const VTKFunctionPtr& p) {
        Base::addCellData(shared_ptr<typename Base::FunctionWriter>
                      (new VTKFunctionWriter<VTKFunction>(p)));
      }

      void addCellData(VTKFunction* p) {
        addCellData(VTKFunctionPtr(p));
      }

      template<typename V>
      void addCellData(const V &v, const std::string &name, int ncomps=1) {
        addCellData(new P0VTKFunction<GV, V>(gv, v, name, ncomps));
      }

      void addVertexData(const VTKFunctionPtr& p) {
        addPointData(shared_ptr<typename Base::FunctionWriter>
                       (new VTKFunctionWriter<VTKFunction>(p)));
      }

      void addVertexData(VTKFunction* p) {
        addVertexData(VTKFunctionPtr(p));
      }

      template<typename V>
      void addVertexData(const V &v, const std::string &name, int ncomps=1) {
        addVertexData(new P1VTKFunction<GV, V>(gv, v, name, ncomps));
      }

    };

  } // namespace VTK

  //! \} group VTK

} // namespace Dune

#endif // DUNE_GRID_IO_FILE_VTK_VOLUMEWRITER_HH


==> anc/xt-super/dune-grid/dune/grid/io/file/vtk/vtksequencewriter.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_VTKSEQUENCE_HH
#define DUNE_VTKSEQUENCE_HH

#include <dune/grid/io/file/vtk/vtksequencewriterbase.hh>

#include <dune/grid/io/file/vtk/vtkwriter.hh>
#include <dune/grid/io/file/vtk/subsamplingvtkwriter.hh>

namespace Dune {

  /**
   * @brief Writer for the ouput of grid functions in the vtk format.
   * @ingroup VTK
   *
   * Writes arbitrary grid functions (living on cells or vertices of a grid)
   * to a file suitable for easy visualization with
   * <a href="http://www.vtk.org/">The Visualization Toolkit (VTK)</a>.
   */
  template< class GridView >
  class VTKSequenceWriter :
    public VTKSequenceWriterBase<GridView>
  {
  public:
    explicit VTKSequenceWriter ( const GridView &gridView,
                                 const std::string& name,
                                 const std::string& path,
                                 const std::string& extendpath,
                                 VTK::DataMode dm = VTK::conforming )
      : VTKSequenceWriterBase<GridView>(std::make_shared<VTKWriter<GridView> >(gridView,dm),
                                        name,path,extendpath,
                                        gridView.comm().rank(), gridView.comm().size())
    {}

    ~VTKSequenceWriter() {}
  };

  /**
   * @brief Writer for the ouput of grid functions in the vtk format.
   * @ingroup VTK
   *
   * Writes arbitrary grid functions (living on cells or vertices of a grid)
   * to a file suitable for easy visualization with
   * <a href="http://www.vtk.org/">The Visualization Toolkit (VTK)</a>.
   */
  template< class GridView >
  class SubsamplingVTKSequenceWriter :
    public VTKSequenceWriterBase<GridView>
  {
  public:
    explicit SubsamplingVTKSequenceWriter ( const GridView &gridView,
                                            unsigned int level_,
                                            const std::string& name,
                                            const std::string& path,
                                            const std::string& extendpath)
      : VTKSequenceWriterBase<GridView>(std::make_shared<SubsamplingVTKWriter<GridView> >(gridView,level_),
                                        name,path,extendpath,
                                        gridView.comm().rank(), gridView.comm().size())
    {}
    ~SubsamplingVTKSequenceWriter() {}

  };

} // end namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/io/file/vtk/vtksequencewriterbase.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_VTKSEQUENCEBASE_HH
#define DUNE_VTKSEQUENCEBASE_HH

#include <vector>
#include <iostream>
#include <sstream>
#include <fstream>
#include <iomanip>

#include <dune/grid/io/file/vtk/common.hh>
#include <dune/common/path.hh>
#include <dune/common/shared_ptr.hh>

#include <dune/grid/io/file/vtk/vtkwriter.hh>

namespace Dune {

  /** \brief Base class to write pvd-files which contains a list of all collected vtk-files
   *
   * Derive from this class to write pvd-file suitable for easy visualization with
   * <a href="http://www.vtk.org/">The Visualization Toolkit (VTK)</a>.
   * The derived class needs to inherit from the VTKWriter or the SubsamplingVTKWriter
   *
   * \tparam GridView Grid view of the grid we are writing
   *
   */

  template<class GridView>
  class VTKSequenceWriterBase
  {
    shared_ptr<VTKWriter<GridView> > vtkWriter_;
    std::vector<double> timesteps_;
    std::string name_,path_,extendpath_;
    int rank_;
    int size_;
  public:
    /** \brief Set up the VTKSequenceWriterBase class
     *
     * \param vtkWriter Writer object used to write the individual time step data files
     * \param rank Process number in a multi-process setting
     * \param size Total number of processes
     */
    explicit VTKSequenceWriterBase( shared_ptr<VTKWriter<GridView> > vtkWriter,
                                    const std::string& name,
                                    const std::string& path,
                                    const std::string& extendpath,
                                    int rank,
                                    int size)
      : vtkWriter_(vtkWriter),
        name_(name), path_(path),
        extendpath_(extendpath),
        rank_(rank),
        size_(size)
    {}

    ~VTKSequenceWriterBase() {}

    /** \brief Adds a field of cell data to the VTK file */
    void addCellData (const shared_ptr<const typename VTKWriter<GridView>::VTKFunction> &p)
    {
      vtkWriter_->addCellData(p);
    }

    /** \brief Adds a field of cell data to the VTK file */
    void addCellData (typename VTKWriter<GridView>::VTKFunction *p)
    {
      vtkWriter_->addCellData(p);
    }

    /** \brief Adds a field of cell data to the VTK file
     * \param v The container with the values of the grid function for each cell
     * \param name A name to identify the grid function
     * \param ncomps Number of components (default is 1)
     */
    template<class V >
    void addCellData (const V &v, const std::string &name, int ncomps=1)
    {
      vtkWriter_->addCellData(v, name, ncomps);
    }

    /** \brief Adds a field of vertex data to the VTK file */
    void addVertexData (typename VTKWriter<GridView>::VTKFunction *p)
    {
      vtkWriter_->addVertexData(p);
    }

    /** \brief Adds a field of vertex data to the VTK file */
    void addVertexData (const typename VTKWriter<GridView>::VTKFunctionPtr &p)
    {
      vtkWriter_->addVertexData(p);
    }

    /** \brief Adds a field of vertex data to the VTK file
     * \param v The container with the values of the grid function for each vertex
     * \param name A name to identify the grid function
     * \param ncomps Number of components (default is 1)
     */
    template<class V >
    void addVertexData (const V &v, const std::string &name, int ncomps=1)
    {
      vtkWriter_->addVertexData(v, name, ncomps);
    }


    /**
     * \brief Writes VTK data for the given time,
     * \param time The time(step) for the data to be written.
     * \param ot VTK output type.
     */
    void write (double time, VTK::OutputType ot = VTK::ascii)
    {
      /* remember current time step */
      unsigned int count = timesteps_.size();
      timesteps_.push_back(time);

      /* write VTK file */
      if(size_==1)
        vtkWriter_->write(concatPaths(path_,seqName(count)),ot);
      else
        vtkWriter_->pwrite(seqName(count), path_,extendpath_,ot);

      /* write pvd file ... only on rank 0 */
      if (rank_==0) {
        std::ofstream pvdFile;
        pvdFile.exceptions(std::ios_base::badbit | std::ios_base::failbit |
                           std::ios_base::eofbit);
        std::string pvdname = name_ + ".pvd";
        pvdFile.open(pvdname.c_str());
        pvdFile << "<?xml version=\"1.0\"?> \n"
                << "<VTKFile type=\"Collection\" version=\"0.1\" byte_order=\"LittleEndian\"> \n"
                << "<Collection> \n";
        for (unsigned int i=0; i<=count; i++)
        {
          // filename
          std::string piecepath;
          std::string fullname;
          if(size_==1) {
            piecepath = path_;
            fullname = vtkWriter_->getSerialPieceName(seqName(i), piecepath);
          }
          else {
            piecepath = concatPaths(path_, extendpath_);
            fullname = vtkWriter_->getParallelHeaderName(seqName(i), piecepath, size_);
          }
          pvdFile << "<DataSet timestep=\"" << timesteps_[i]
                  << "\" group=\"\" part=\"0\" name=\"\" file=\""
                  << fullname << "\"/> \n";
        }
        pvdFile << "</Collection> \n"
                << "</VTKFile> \n" << std::flush;
        pvdFile.close();
      }
    }
  private:

    // create sequence name
    std::string seqName(unsigned int count) const
    {
      std::stringstream n;
      n.fill('0');
      n << name_ << "-" << std::setw(5) << count;
      return n.str();
    }
  };

} // end namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/io/file/vtk/vtkwriter.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_VTKWRITER_HH
#define DUNE_VTKWRITER_HH

#include <cstring>
#include <iostream>
#include <string>
#include <fstream>
#include <sstream>
#include <iomanip>

#include <vector>
#include <list>

#include <dune/common/deprecated.hh>
#include <dune/common/typetraits.hh>
#include <dune/common/exceptions.hh>
#include <dune/common/std/memory.hh>
#include <dune/common/indent.hh>
#include <dune/common/iteratorfacades.hh>
#include <dune/common/path.hh>
#include <dune/common/shared_ptr.hh>
#include <dune/geometry/referenceelements.hh>
#include <dune/grid/common/mcmgmapper.hh>
#include <dune/grid/common/gridenums.hh>
#include <dune/grid/io/file/vtk/common.hh>
#include <dune/grid/io/file/vtk/dataarraywriter.hh>
#include <dune/grid/io/file/vtk/function.hh>
#include <dune/grid/io/file/vtk/pvtuwriter.hh>
#include <dune/grid/io/file/vtk/streams.hh>
#include <dune/grid/io/file/vtk/vtuwriter.hh>

/** @file
    @author Peter Bastian, Christian Engwer
    @brief Provides file i/o for the visualization toolkit
 */

/**
   @todo put vtk io intro here ...

   details and examples regarding the VTK file format can be found here:

   http://www.earthmodels.org/software/vtk-and-paraview/vtk-file-formats
*/

namespace Dune
{
  // Forward-declaration here, so the class can be friend of VTKWriter
  template <class GridView>
  class VTKSequenceWriterBase;

  /**
   * @brief Writer for the ouput of grid functions in the vtk format.
   * @ingroup VTK
   *
   * Writes arbitrary grid functions (living on cells or vertices of a grid)
   * to a file suitable for easy visualization with
   * <a href="http://public.kitware.com/VTK/">The Visualization Toolkit (VTK)</a>.
   */
  template< class GridView >
  class VTKWriter {

    // VTKSequenceWriterBase needs getSerialPieceName
    // and getParallelHeaderName
    friend class VTKSequenceWriterBase<GridView>;

    // extract types
    typedef typename GridView::Grid Grid;
    typedef typename GridView::ctype DT;
    enum { n = GridView::dimension };
    enum { w = GridView::dimensionworld };

    typedef typename GridView::template Codim< 0 >::Entity Cell;
    typedef typename GridView::template Codim< n >::Entity Vertex;
    typedef Cell Entity;

    typedef typename GridView::IndexSet IndexSet;

    static const PartitionIteratorType VTK_Partition = InteriorBorder_Partition;
    //static const PartitionIteratorType VTK_Partition = All_Partition;

    typedef typename GridView::template Codim< 0 >
    ::template Partition< VTK_Partition >::Iterator
    GridCellIterator;
    typedef typename GridView::template Codim< n >
    ::template Partition< VTK_Partition >::Iterator
    GridVertexIterator;

    typedef typename GridCellIterator::Reference EntityReference;

    typedef typename GridView::template Codim< 0 >
    ::Entity::Geometry::LocalCoordinate Coordinate;

    typedef MultipleCodimMultipleGeomTypeMapper< GridView, MCMGVertexLayout > VertexMapper;

    // return true if entity should be skipped in Vertex and Corner iterator
    static bool skipEntity( const PartitionType entityType )
    {
      switch( VTK_Partition )
      {
        // for All_Partition no entity has to be skipped
        case All_Partition:             return false;
        case InteriorBorder_Partition:  return ( entityType != InteriorEntity );
        default: DUNE_THROW(NotImplemented,"Add check for this partition type");
      }
      return false ;
    }

  public:

    typedef Dune::VTKFunction< GridView > VTKFunction;
    typedef shared_ptr< const VTKFunction > VTKFunctionPtr;

  protected:

    //! Type erasure wrapper for VTK data sets
    /**
     * This wrapper has value semantics
     */
    class VTKLocalFunction
    {

    public:

      typedef VTK::DataArrayWriter<float> Writer;

      //! Base class for polymorphic container of underlying data set
      struct FunctionWrapperBase
      {

        //! Bind data set to grid entity - must be called before evaluating (i.e. calling write())
        virtual void bind(const Entity& e) const = 0;

        //! Unbind data set from current grid entity - mostly here for performance and symmetry reasons
        virtual void unbind() const = 0;

        //! Evaluate data set at local position pos inside the current entity and write result to w.
        /**
         * The function must write count scalar values as determined by the VTK::FieldInfo.
         */
        virtual void write(const Coordinate& pos, Writer& w, std::size_t count) const = 0;

        virtual ~FunctionWrapperBase()
        {}

      };

      //! Type erasure implementation for functions conforming to the dune-functions LocalFunction interface
      template<typename F>
      struct FunctionWrapper
        : public FunctionWrapperBase
      {

        template<typename F_>
        FunctionWrapper(F_&& f)
          : _f(std::forward<F_>(f))
        {}

        virtual void bind(const Entity& e) const
        {
          _f.bind(e);
        }

        virtual void unbind() const
        {
          _f.unbind();
        }

        virtual void write(const Coordinate& pos, Writer& w, std::size_t count) const
        {
          auto r = _f(pos);
          // we need to do different things here depending on whether r supports indexing into it or not.
          do_write(w,r,count,is_indexable<decltype(r)>());
        }

      private:

        template<typename R>
        void do_write(Writer& w, const R& r, std::size_t count, std::true_type) const
        {
          for (std::size_t i = 0; i < count; ++i)
            w.write(r[i]);
        }

        template<typename R>
        void do_write(Writer& w, const R& r, std::size_t count, std::false_type) const
        {
          assert(count == 1);
          w.write(r);
        }

        F _f;
      };

      //! Type erasure implementation for legacy VTKFunctions.
      struct VTKFunctionWrapper
        : public FunctionWrapperBase
      {
        VTKFunctionWrapper(const VTKFunctionPtr& f)
          : _f(f)
          , _entity(nullptr)
        {}

        virtual void bind(const Entity& e) const
        {
          _entity = &e;
        }

        virtual void unbind() const
        {
          _entity = nullptr;
        }

        virtual void write(const Coordinate& pos, Writer& w, std::size_t count) const
        {
          for (std::size_t i = 0; i < count; ++i)
            w.write(_f->evaluate(i,*_entity,pos));
        }

      private:

        VTKFunctionPtr _f;
        mutable const Entity* _entity;

      };

      //! Construct a VTKLocalFunction for a dune-functions style LocalFunction
      template<typename F>
      VTKLocalFunction(F&& f, VTK::FieldInfo fieldInfo)
        : _f(Dune::Std::make_unique<FunctionWrapper<F> >(std::forward<F>(f)))
        , _fieldInfo(fieldInfo)
      {}

      //! Construct a VTKLocalFunction for a legacy VTKFunction
      explicit VTKLocalFunction (const VTKFunctionPtr& vtkFunctionPtr)
        : _f(Dune::Std::make_unique<VTKFunctionWrapper>(vtkFunctionPtr))
        , _fieldInfo(
          vtkFunctionPtr->name(),
          vtkFunctionPtr->ncomps() > 1 ? VTK::FieldInfo::Type::vector : VTK::FieldInfo::Type::scalar,
          vtkFunctionPtr->ncomps()
          )
      {}

      //! Returns the name of the data set
      std::string name() const
      {
        return fieldInfo().name();
      }

      //! Returns the VTK::FieldInfo for the data set
      const VTK::FieldInfo& fieldInfo() const
      {
        return _fieldInfo;
      }

      //! Bind the data set to grid entity e.
      void bind(const Entity& e) const
      {
        _f->bind(e);
      }

      //! Unbind the data set from the currently bound entity.
      void unbind() const
      {
        _f->unbind();
      }

      //! Write the value of the data set at local coordinate pos to the writer w.
      void write(const Coordinate& pos, Writer& w) const
      {
        _f->write(pos,w,fieldInfo().size());
      }

      std::shared_ptr<FunctionWrapperBase> _f;
      VTK::FieldInfo _fieldInfo;

    };

    typedef typename std::list<VTKLocalFunction>::const_iterator FunctionIterator;

    //! Iterator over the grids elements
    /**
     * This class iterates over the gridview's elements.  It is the same as
     * the gridview's Codim<0>::Iterator for the InteriorBorder_Partition,
     * except that it add a position() method.
     */
    class CellIterator : public GridCellIterator
    {
    public:
      //! construct a CellIterator from the gridview's Iterator.
      CellIterator(const GridCellIterator & x) : GridCellIterator(x) {}
      //! get the position of the center of the element, in element-local
      //! coordinates
      const FieldVector<DT,n> position() const
      {
        return ReferenceElements<DT,n>::general((*this)->type()).position(0,0);
      }
    };

    CellIterator cellBegin() const
    {
      return gridView_.template begin< 0, VTK_Partition >();
    }

    CellIterator cellEnd() const
    {
      return gridView_.template end< 0, VTK_Partition >();
    }

    //! Iterate over the grid's vertices
    /**
     * This class iterates over the elements, and within the elements over the
     * corners.  If the data mode dm is nonconforming, each vertex is visited
     * once for each element where it is a corner (similar to CornerIterator).
     * If dm is conforming each vertex is visited only once globally, for the
     * first element where it is a corner.  Contrary to CornerIterator, visit
     * the corners of a given element in Dune-ordering.
     *
     * Dereferencing the iterator yields the current entity, and the index of
     * the current corner within that entity is returned by the iterators
     * localindex() method.  Another useful method on the iterator itself is
     * position() which returns the element-local position of the current
     * corner.
     */
    class VertexIterator :
      public ForwardIteratorFacade<VertexIterator, const Entity, EntityReference, int>
    {
      GridCellIterator git;
      GridCellIterator gend;
      VTK::DataMode datamode;
      // Index of the currently visited corner within the current element.
      // NOTE: this is in Dune-numbering, in contrast to CornerIterator.
      int cornerIndexDune;
      const VertexMapper & vertexmapper;
      std::vector<bool> visited;
      // in conforming mode, for each vertex id (as obtained by vertexmapper)
      // hold its number in the iteration order (VertexIterator)
      int offset;

      // hide operator ->
      void operator->();
    protected:
      void basicIncrement ()
      {
        if( git == gend )
          return;
        ++cornerIndexDune;
        const int numCorners = git->subEntities(n);
        if( cornerIndexDune == numCorners )
        {
          offset += numCorners;
          cornerIndexDune = 0;

          ++git;
          while( (git != gend) && skipEntity( git->partitionType() ) )
            ++git;
        }
      }
    public:
      VertexIterator(const GridCellIterator & x,
                     const GridCellIterator & end,
                     const VTK::DataMode & dm,
                     const VertexMapper & vm) :
        git(x), gend(end), datamode(dm), cornerIndexDune(0),
        vertexmapper(vm), visited(vm.size(), false),
        offset(0)
      {
        if (datamode == VTK::conforming && git != gend)
          visited[vertexmapper.subIndex(*git,cornerIndexDune,n)] = true;
      }
      void increment ()
      {
        switch (datamode)
        {
        case VTK::conforming :
          while(visited[vertexmapper.subIndex(*git,cornerIndexDune,n)])
          {
            basicIncrement();
            if (git == gend) return;
          }
          visited[vertexmapper.subIndex(*git,cornerIndexDune,n)] = true;
          break;
        case VTK::nonconforming :
          basicIncrement();
          break;
        }
      }
      bool equals (const VertexIterator & cit) const
      {
        return git == cit.git
               && cornerIndexDune == cit.cornerIndexDune
               && datamode == cit.datamode;
      }
      EntityReference dereference() const
      {
        return *git;
      }
      //! index of vertex within the entity, in Dune-numbering
      int localindex () const
      {
        return cornerIndexDune;
      }
      //! position of vertex inside the entity
      const FieldVector<DT,n> & position () const
      {
        return ReferenceElements<DT,n>::general(git->type())
               .position(cornerIndexDune,n);
      }
    };

    VertexIterator vertexBegin () const
    {
      return VertexIterator( gridView_.template begin< 0, VTK_Partition >(),
                             gridView_.template end< 0, VTK_Partition >(),
                             datamode, *vertexmapper );
    }

    VertexIterator vertexEnd () const
    {
      return VertexIterator( gridView_.template end< 0, VTK_Partition >(),
                             gridView_.template end< 0, VTK_Partition >(),
                             datamode, *vertexmapper );
    }

    //! Iterate over the elements' corners
    /**
     * This class iterates over the elements, and within the elements over the
     * corners.  Each vertex in the grid can be a corner in multiple elements,
     * and is visited once for each element it is associated with.  This class
     * differs from VertexIterator in that it visits the corners of a given
     * element in VTK-ordering, and that it always visits a given vertex once
     * for each element where that vertex is a corner in, independent of the
     * data mode dm.
     *
     * Dereferencing the iterator yields the current entity.  Another useful
     * method on the iterator itself is id(), which returns the number of the
     * current corners associated vertex, in the numbering given by the
     * iteration order of VertexIterator.
     */
    class CornerIterator :
      public ForwardIteratorFacade<CornerIterator, const Entity, EntityReference, int>
    {
      GridCellIterator git;
      GridCellIterator gend;
      VTK::DataMode datamode;
      // Index of the currently visited corner within the current element.
      // NOTE: this is in VTK-numbering, in contrast to VertexIterator.
      int cornerIndexVTK;
      const VertexMapper & vertexmapper;
      // in conforming mode, for each vertex id (as obtained by vertexmapper)
      // hold its number in the iteration order of VertexIterator (*not*
      // CornerIterator)
      const std::vector<int> & number;
      // holds the number of corners of all the elements we have seen so far,
      // excluding the current element
      int offset;

      // hide operator ->
      void operator->();
    public:
      CornerIterator(const GridCellIterator & x,
                     const GridCellIterator & end,
                     const VTK::DataMode & dm,
                     const VertexMapper & vm,
                     const std::vector<int> & num) :
        git(x), gend(end), datamode(dm), cornerIndexVTK(0),
        vertexmapper(vm),
        number(num), offset(0) {}
      void increment ()
      {
        if( git == gend )
          return;
        ++cornerIndexVTK;
        const int numCorners = git->subEntities(n);
        if( cornerIndexVTK == numCorners )
        {
          offset += numCorners;
          cornerIndexVTK = 0;

          ++git;
          while( (git != gend) && skipEntity( git->partitionType() ) )
            ++git;
        }
      }
      bool equals (const CornerIterator & cit) const
      {
        return git == cit.git
               && cornerIndexVTK == cit.cornerIndexVTK
               && datamode == cit.datamode;
      }
      EntityReference dereference() const
      {
        return *git;
      }
      //! Process-local consecutive zero-starting vertex id
      /**
       * This method returns the number of this corners associated vertex, in
       * the numbering given by the iteration order of VertexIterator.
       */
      int id () const
      {
        switch (datamode)
        {
        case VTK::conforming :
          return
            number[vertexmapper.subIndex(*git,VTK::renumber(*git,cornerIndexVTK),
                                    n)];
        case VTK::nonconforming :
          return offset + VTK::renumber(*git,cornerIndexVTK);
        default :
          DUNE_THROW(IOError,"VTKWriter: unsupported DataMode" << datamode);
        }
      }
    };

    CornerIterator cornerBegin () const
    {
      return CornerIterator( gridView_.template begin< 0, VTK_Partition >(),
                             gridView_.template end< 0, VTK_Partition >(),
                             datamode, *vertexmapper, number );
    }

    CornerIterator cornerEnd () const
    {
      return CornerIterator( gridView_.template end< 0, VTK_Partition >(),
                             gridView_.template end< 0, VTK_Partition >(),
                             datamode, *vertexmapper, number );
    }

  public:
    /**
     * @brief Construct a VTKWriter working on a specific GridView.
     *
     *
     * @param gridView The gridView the grid functions live on. (E. g. a LevelGridView.)
     * @param dm The data mode.
     */
    explicit VTKWriter ( const GridView &gridView,
                         VTK::DataMode dm = VTK::conforming )
      : gridView_( gridView ),
        datamode( dm )
    { }

    /**
     * @brief Add a grid function that lives on the cells of the grid to the visualization.
     * @param p Dune::shared_ptr to the function to visualize
     */
    void addCellData (const VTKFunctionPtr & p)
    {
      celldata.push_back(VTKLocalFunction(p));
    }

    template<typename F>
    void addCellData(F&& f, VTK::FieldInfo vtkFieldInfo)
    {
      celldata.push_back(VTKLocalFunction(std::forward<F>(f),vtkFieldInfo));
    }

    /**
     * @brief Add a grid function that lives on the cells of the grid to the visualization.
     * @param p The function to visualize.  The VTKWriter object will take
     *          ownership of the VTKFunction *p and delete it when it's done.
     */
    void addCellData (VTKFunction* p) DUNE_DEPRECATED_MSG("Don't pass raw pointers, use the version with shared_ptr")
    {
      celldata.push_back(VTKLocalFunction(VTKFunctionPtr(p)));
    }

    /**
     * @brief Add a grid function (represented by container) that lives on the cells of
     * the grid to the visualization.
     *
     * The container has to have random access via operator[] (e. g. std::vector). The
     * value of the grid function for an arbitrary element
     * will be accessed by calling operator[] with the index (corresponding
     * to the index from the MGMC mapper on the grid view) of the element.
     * For vector valued data all components for an element are assumed to
     * be consecutive.
     *
     * @param v The container with the values of the grid function for each cell.
     * @param name A name to identify the grid function.
     * @param ncomps Number of components (default is 1).
     */
    template<class V>
    void addCellData (const V& v, const std::string &name, int ncomps = 1)
    {
      typedef P0VTKFunction<GridView, V> Function;
      for (int c=0; c<ncomps; ++c) {
        std::stringstream compName;
        compName << name;
        if (ncomps>1)
          compName << "[" << c << "]";
        VTKFunction* p = new Function(gridView_, v, compName.str(), ncomps, c);
        addCellData(VTKFunctionPtr(p));
      }
    }

    /**
     * @brief Add a grid function that lives on the vertices of the grid to the visualization.
     * @param p The function to visualize.  The VTKWriter object will take
     *          ownership of the VTKFunction *p and delete it when it's done.
     */
    void addVertexData (VTKFunction* p) DUNE_DEPRECATED_MSG("Don't pass raw pointers, use the version with shared_ptr")
    {
      vertexdata.push_back(VTKLocalFunction(VTKFunctionPtr(p)));
    }

    /**
     * @brief Add a grid function that lives on the vertices of the grid to the visualization.
     * @param p Dune::shared_ptr to the function to visualize
     */
    void addVertexData (const VTKFunctionPtr & p)
    {
      vertexdata.push_back(VTKLocalFunction(p));
    }

    template<typename F>
    void addVertexData(F&& f, VTK::FieldInfo vtkFieldInfo)
    {
      vertexdata.push_back(VTKLocalFunction(std::forward<F>(f),vtkFieldInfo));
    }


    /**
     * @brief Add a grid function (represented by container) that lives on the vertices of the
     * grid to the visualization output.
     *
     * The container has to have random access via operator[] (e. g. std::vector). The value
     * of the grid function for an arbitrary element
     * will be accessed by calling operator[] with the index (corresponding
     * to the index from the MGMC mapper on the grid view) of the vertex.
     * For vector valued data all components for a vertex are assumed to
     * be consecutive.
     *
     * @param v The container with the values of the grid function for each vertex.
     * @param name A name to identify the grid function.
     * @param ncomps Number of components (default is 1).
     */
    template<class V>
    void addVertexData (const V& v, const std::string &name, int ncomps=1)
    {
      typedef P1VTKFunction<GridView, V> Function;
      for (int c=0; c<ncomps; ++c) {
        std::stringstream compName;
        compName << name;
        if (ncomps>1)
          compName << "[" << c << "]";
        VTKFunction* p = new Function(gridView_, v, compName.str(), ncomps, c);
        addVertexData(VTKFunctionPtr(p));
      }
    }

    //! clear list of registered functions
    void clear ()
    {
      celldata.clear();
      vertexdata.clear();
    }

    //! destructor
    virtual ~VTKWriter ()
    {
      this->clear();
    }

    /** \brief write output (interface might change later)
     *
     *  This method can be used in parallel as well as in serial programs.
     *  For serial runs (commSize=1) it chooses other names without the
     *  "s####-p####-" prefix for the .vtu/.vtp files and omits writing of the
     *  .pvtu/pvtp file however.  For parallel runs (commSize > 1) it is the
     *  same as a call to pwrite() with path="" and extendpath="".
     *
     *  \param[in]  name  basic name to write (may not contain a path)
     *  \param[in]  type  type of output (e.g,, ASCII) (optional)
     */
    std::string write ( const std::string &name,
                        VTK::OutputType type = VTK::ascii )
    {
      return write( name, type, gridView_.comm().rank(), gridView_.comm().size() );
    }

    /** \brief write output (interface might change later)
     *
     * "pwrite" means "path write" (i.e. write somewhere else than the current
     * directory).  The "p" does not mean this method has a monopoly on
     * parallel writing, the regular write(const std::string &,
     * VTK::OutputType) method can do that just fine.
     *
     * \param name       Base name of the output files.  This should not
     *                   contain any directory part and not filename
     *                   extensions.  It will be used both for each processes
     *                   piece as well as the parallel collection file.
     * \param path       Directory where to put the parallel collection
     *                   (.pvtu/.pvtp) file.  If it is relative, it is taken
     *                   realtive to the current directory.
     * \param extendpath Directory where to put the piece file (.vtu/.vtp) of
     *                   this process.  If it is relative, it is taken
     *                   relative to the directory denoted by path.
     * \param type       How to encode the data in the file.
     *
     * \note Currently, extendpath may not be absolute unless path is
     *       absolute, because that would require the value of the current
     *       directory.
     *
     * \throw NotImplemented Extendpath is absolute but path is relative.
     * \throw IOError        Failed to open a file.
     */
    std::string pwrite ( const std::string & name,  const std::string & path, const std::string & extendpath,
                         VTK::OutputType type = VTK::ascii )
    {
      return pwrite( name, path, extendpath, type, gridView_.comm().rank(), gridView_.comm().size() );
    }

  protected:
    //! return name of a parallel piece file
    /**
     * \param name     Base name of the VTK output.  This should be without
     *                 any directory parts and without a filename extension.
     * \param path     Directory part of the resulting piece name.  May be
     *                 empty, in which case the resulting name will not have a
     *                 directory part.  If non-empty, may or may not have a
     *                 trailing '/'.  If a trailing slash is missing, one is
     *                 appended implicitly.
     * \param commRank Rank of the process to generate a piece name for.
     * \param commSize Number of processes writing a parallel vtk output.
     */
    std::string getParallelPieceName(const std::string& name,
                                     const std::string& path,
                                     int commRank, int commSize) const
    {
      std::ostringstream s;
      if(path.size() > 0) {
        s << path;
        if(path[path.size()-1] != '/')
          s << '/';
      }
      s << 's' << std::setw(4) << std::setfill('0') << commSize << '-';
      s << 'p' << std::setw(4) << std::setfill('0') << commRank << '-';
      s << name;
      if(GridView::dimension > 1)
        s << ".vtu";
      else
        s << ".vtp";
      return s.str();
    }

    //! return name of a parallel header file
    /**
     * \param name     Base name of the VTK output.  This should be without
     *                 any directory parts and without a filename extension.
     * \param path     Directory part of the resulting header name.  May be
     *                 empty, in which case the resulting name will not have a
     *                 directory part.  If non-empty, may or may not have a
     *                 trailing '/'.  If a trailing slash is missing, one is
     *                 appended implicitly.
     * \param commSize Number of processes writing a parallel vtk output.
     */
    std::string getParallelHeaderName(const std::string& name,
                                      const std::string& path,
                                      int commSize) const
    {
      std::ostringstream s;
      if(path.size() > 0) {
        s << path;
        if(path[path.size()-1] != '/')
          s << '/';
      }
      s << 's' << std::setw(4) << std::setfill('0') << commSize << '-';
      s << name;
      if(GridView::dimension > 1)
        s << ".pvtu";
      else
        s << ".pvtp";
      return s.str();
    }

    //! return name of a serial piece file
    /**
     * This is similar to getParallelPieceName, but skips the prefixes for
     * commSize ("s####-") and commRank ("p####-").
     *
     * \param name     Base name of the VTK output.  This should be without
     *                 any directory parts and without a filename extension.
     * \param path     Directory part of the resulting piece name.  May be
     *                 empty, in which case the resulting name will not have a
     *                 directory part.  If non-empty, may or may not have a
     *                 trailing '/'.  If a trailing slash is missing, one is
     *                 appended implicitly.
     */
    std::string getSerialPieceName(const std::string& name,
                                   const std::string& path) const
    {
      static const std::string extension =
        GridView::dimension == 1 ? ".vtp" : ".vtu";

      return concatPaths(path, name+extension);
    }

    /** \brief write output (interface might change later)
     *
     *  This method can be used in parallel as well as in serial programs.
     *  For serial runs (commSize=1) it chooses other names without the
     *  "s####-p####-" prefix for the .vtu/.vtp files and omits writing of the
     *  .pvtu/pvtp file however.  For parallel runs (commSize > 1) it is the
     *  same as a call to pwrite() with path="" and extendpath="".
     *
     *  \param name     Base name of the output files.  This should not
     *                  contain any directory part and no filename extensions.
     *  \param type     How to encode the data in the file.
     *  \param commRank Rank of the current process.
     *  \param commSize Number of processes taking part in this write
     *                  operation.
     */
    std::string write ( const std::string &name,
                        VTK::OutputType type,
                        const int commRank,
                        const int commSize )
    {
      // in the parallel case, just use pwrite, it has all the necessary
      // stuff, so we don't need to reimplement it here.
      if(commSize > 1)
        return pwrite(name, "", "", type, commRank, commSize);

      // make data mode visible to private functions
      outputtype = type;

      // generate filename for process data
      std::string pieceName = getSerialPieceName(name, "");

      // write process data
      std::ofstream file;
      file.exceptions(std::ios_base::badbit | std::ios_base::failbit |
                      std::ios_base::eofbit);
      // check if file can be opened
      try {
        file.open( pieceName.c_str(), std::ios::binary );
      }
      catch(...) {
        std::cerr << "Filename: " << pieceName << " could not be opened" << std::endl;
        throw;
      }
      if (! file.is_open())
        DUNE_THROW(IOError, "Could not write to piece file " << pieceName);
      writeDataFile( file );
      file.close();

      return pieceName;
    }

    //! write output; interface might change later
    /**
     * \param name       Base name of the output files.  This should not
     *                   contain any directory part and not filename
     *                   extensions.  It will be used both for each processes
     *                   piece as well as the parallel collection file.
     * \param path       Directory where to put the parallel collection
     *                   (.pvtu/.pvtp) file.  If it is relative, it is taken
     *                   realtive to the current directory.
     * \param extendpath Directory where to put the piece file (.vtu/.vtp) of
     *                   this process.  If it is relative, it is taken
     *                   relative to the directory denoted by path.
     * \param ot         How to encode the data in the file.
     * \param commRank   Rank of the current process.
     * \param commSize   Number of processes taking part in this write
     *                   operation.
     *
     * \note Currently, extendpath may not be absolute unless path is
     *       absolute, because that would require the value of the current
     *       directory.
     *
     * \throw NotImplemented Extendpath is absolute but path is relative.
     * \throw IOError        Failed to open a file.
     */
    std::string pwrite(const std::string& name, const std::string& path,
                       const std::string& extendpath,
                       VTK::OutputType ot, const int commRank,
                       const int commSize )
    {
      // make data mode visible to private functions
      outputtype=ot;

      // do some magic because paraview can only cope with relative pathes to piece files
      std::ofstream file;
      file.exceptions(std::ios_base::badbit | std::ios_base::failbit |
                      std::ios_base::eofbit);
      std::string piecepath = concatPaths(path, extendpath);
      std::string relpiecepath = relativePath(path, piecepath);

      // write this processes .vtu/.vtp piece file
      std::string fullname = getParallelPieceName(name, piecepath, commRank,
                                                  commSize);
      // check if file can be opened
      try {
        file.open(fullname.c_str(),std::ios::binary);
      }
      catch(...) {
        std::cerr << "Filename: " << fullname << " could not be opened" << std::endl;
        throw;
      }
      if (! file.is_open())
        DUNE_THROW(IOError, "Could not write to piecefile file " << fullname);
      writeDataFile(file);
      file.close();
      gridView_.comm().barrier();

      // if we are rank 0, write .pvtu/.pvtp parallel header
      fullname = getParallelHeaderName(name, path, commSize);
      if( commRank  ==0 )
      {
        file.open(fullname.c_str());
        if (! file.is_open())
          DUNE_THROW(IOError, "Could not write to parallel file " << fullname);
        writeParallelHeader(file,name,relpiecepath, commSize );
        file.close();
      }
      gridView_.comm().barrier();
      return fullname;
    }

  private:
    //! write header file in parallel case to stream
    /**
     * Writes a .pvtu/.pvtp file for a collection of concurrently written
     * .vtu/.vtp files.
     *
     * \param s         Stream to write the file contents to.
     * \param piecename Base name of the pieces.  Should not contain a
     *                  directory part or filename extension.
     * \param piecepath Directory part of the pieces.  Since paraview does not
     *                  support absolute paths in parallel collection files,
     *                  this should be a path relative to the directory the
     *                  collection file resides in.  A trailing '/' is
     *                  optional, and an empty value "" is equivalent to the
     *                  value "." except it will look nicer in the collection
     *                  file.
     * \param commSize  Number of processes which are producing the VTK
     *                  output.
     */
    void writeParallelHeader(std::ostream& s, const std::string& piecename,
                             const std::string& piecepath, const int commSize)
    {
      VTK::FileType fileType =
        (n == 1) ? VTK::polyData : VTK::unstructuredGrid;

      VTK::PVTUWriter writer(s, fileType);

      writer.beginMain();

      // PPointData
      {
        std::string scalars, vectors;
        std::tie(scalars,vectors) = getDataNames(vertexdata);
        writer.beginPointData(scalars, vectors);
      }
      for (auto it = vertexdata.begin(),
             end = vertexdata.end();
           it != end;
           ++it)
      {
        unsigned writecomps = it->fieldInfo().size();
        if(writecomps == 2) writecomps = 3;
        writer.addArray<float>(it->name(), writecomps);
      }
      writer.endPointData();

      // PCellData
      {
        std::string scalars, vectors;
        std::tie(scalars,vectors) = getDataNames(celldata);
        writer.beginCellData(scalars, vectors);
      }
      for (auto it = celldata.begin(),
             end = celldata.end();
           it != end;
           ++it)
      {
        unsigned writecomps = it->fieldInfo().size();
        if(writecomps == 2) writecomps = 3;
        writer.addArray<float>(it->name(), writecomps);
      }
      writer.endCellData();

      // PPoints
      writer.beginPoints();
      writer.addArray<float>("Coordinates", 3);
      writer.endPoints();

      // Pieces
      for( int i = 0; i < commSize; ++i )
      {
        const std::string& fullname = getParallelPieceName(piecename,
                                                           piecepath, i,
                                                           commSize);
        writer.addPiece(fullname);
      }

      writer.endMain();
    }

    //! write data file to stream
    void writeDataFile (std::ostream& s)
    {
      VTK::FileType fileType =
        (n == 1) ? VTK::polyData : VTK::unstructuredGrid;

      VTK::VTUWriter writer(s, outputtype, fileType);

      // Grid characteristics
      vertexmapper = new VertexMapper( gridView_ );
      if (datamode == VTK::conforming)
      {
        number.resize(vertexmapper->size());
        for (std::vector<int>::size_type i=0; i<number.size(); i++) number[i] = -1;
      }
      countEntities(nvertices, ncells, ncorners);

      writer.beginMain(ncells, nvertices);
      writeAllData(writer);
      writer.endMain();

      // write appended binary data section
      if(writer.beginAppended())
        writeAllData(writer);
      writer.endAppended();

      delete vertexmapper; number.clear();
    }

    void writeAllData(VTK::VTUWriter& writer) {
      // PointData
      writeVertexData(writer);

      // CellData
      writeCellData(writer);

      // Points
      writeGridPoints(writer);

      // Cells
      writeGridCells(writer);
    }

  protected:
    std::string getFormatString() const
    {
      if (outputtype==VTK::ascii)
        return "ascii";
      if (outputtype==VTK::base64)
        return "binary";
      if (outputtype==VTK::appendedraw)
        return "appended";
      if (outputtype==VTK::appendedbase64)
        return "appended";
      DUNE_THROW(IOError, "VTKWriter: unsupported OutputType" << outputtype);
    }

    std::string getTypeString() const
    {
      if (n==1)
        return "PolyData";
      else
        return "UnstructuredGrid";
    }

    //! count the vertices, cells and corners
    virtual void countEntities(int &nvertices, int &ncells, int &ncorners)
    {
      nvertices = 0;
      ncells = 0;
      ncorners = 0;
      for (CellIterator it=cellBegin(); it!=cellEnd(); ++it)
      {
        ncells++;
        // because of the use of vertexmapper->map(), this iteration must be
        // in the order of Dune's numbering.
        const int subEntities = it->subEntities(n);
        for (int i=0; i<subEntities; ++i)
        {
          ncorners++;
          if (datamode == VTK::conforming)
          {
            int alpha = vertexmapper->subIndex(*it,i,n);
            if (number[alpha]<0)
              number[alpha] = nvertices++;
          }
          else
          {
            nvertices++;
          }
        }
      }
    }

    template<typename T>
    std::tuple<std::string,std::string> getDataNames(const T& data) const
    {
      std::string scalars = "";
      for (auto it = data.begin(),
             end = data.end();
           it != end;
           ++it)
        if (it->fieldInfo().type() == VTK::FieldInfo::Type::scalar)
          {
            scalars = it->name();
            break;
          }

      std::string vectors = "";
      for (auto it = data.begin(),
             end = data.end();
           it != end;
           ++it)
        if (it->fieldInfo().type() == VTK::FieldInfo::Type::vector)
          {
            vectors = it->name();
            break;
          }
      return std::make_tuple(scalars,vectors);
    }

    template<typename Data, typename Iterator>
    void writeData(VTK::VTUWriter& writer, const Data& data, const Iterator begin, const Iterator end, int nentries)
    {
      for (auto it = data.begin(),
             iend = data.end();
           it != iend;
           ++it)
      {
        const auto& f = *it;
        VTK::FieldInfo fieldInfo = f.fieldInfo();
        std::size_t writecomps = fieldInfo.size();
        switch (fieldInfo.type())
          {
          case VTK::FieldInfo::Type::scalar:
            break;
          case VTK::FieldInfo::Type::vector:
            // vtk file format: a vector data always should have 3 comps (with
            // 3rd comp = 0 in 2D case)
            if (writecomps > 3)
              DUNE_THROW(IOError,"Cannot write VTK vectors with more than 3 components (components was " << writecomps << ")");
            writecomps = 3;
            break;
          case VTK::FieldInfo::Type::tensor:
            DUNE_THROW(NotImplemented,"VTK output for tensors not implemented yet");
          }
        shared_ptr<VTK::DataArrayWriter<float> > p
          (writer.makeArrayWriter<float>(f.name(), writecomps, nentries));
        if(!p->writeIsNoop())
          for (Iterator eit = begin; eit!=end; ++eit)
          {
            const Entity & e = *eit;
            f.bind(e);
            f.write(eit.position(),*p);
            f.unbind();
            // vtk file format: a vector data always should have 3 comps
            // (with 3rd comp = 0 in 2D case)
            for (std::size_t j=fieldInfo.size(); j < writecomps; ++j)
              p->write(0.0);
          }
      }
    }

    //! write cell data
    virtual void writeCellData(VTK::VTUWriter& writer)
    {
      if(celldata.size() == 0)
        return;

      std::string scalars, vectors;
      std::tie(scalars,vectors) = getDataNames(celldata);

      writer.beginCellData(scalars, vectors);
      writeData(writer,celldata,cellBegin(),cellEnd(),ncells);
      writer.endCellData();
    }

    //! write vertex data
    virtual void writeVertexData(VTK::VTUWriter& writer)
    {
      if(vertexdata.size() == 0)
        return;

      std::string scalars, vectors;
      std::tie(scalars,vectors) = getDataNames(vertexdata);

      writer.beginPointData(scalars, vectors);
      writeData(writer,vertexdata,vertexBegin(),vertexEnd(),nvertices);
      writer.endPointData();
    }

    //! write the positions of vertices
    virtual void writeGridPoints(VTK::VTUWriter& writer)
    {
      writer.beginPoints();

      shared_ptr<VTK::DataArrayWriter<float> > p
        (writer.makeArrayWriter<float>("Coordinates", 3, nvertices));
      if(!p->writeIsNoop()) {
        VertexIterator vEnd = vertexEnd();
        for (VertexIterator vit=vertexBegin(); vit!=vEnd; ++vit)
        {
          int dimw=w;
          for (int j=0; j<std::min(dimw,3); j++)
            p->write((*vit).geometry().corner(vit.localindex())[j]);
          for (int j=std::min(dimw,3); j<3; j++)
            p->write(0.0);
        }
      }
      // free the VTK::DataArrayWriter before touching the stream
      p.reset();

      writer.endPoints();
    }

    //! write the connectivity array
    virtual void writeGridCells(VTK::VTUWriter& writer)
    {
      writer.beginCells();

      // connectivity
      {
        shared_ptr<VTK::DataArrayWriter<int> > p1
          (writer.makeArrayWriter<int>("connectivity", 1, ncorners));
        if(!p1->writeIsNoop())
          for (CornerIterator it=cornerBegin(); it!=cornerEnd(); ++it)
            p1->write(it.id());
      }

      // offsets
      {
        shared_ptr<VTK::DataArrayWriter<int> > p2
          (writer.makeArrayWriter<int>("offsets", 1, ncells));
        if(!p2->writeIsNoop()) {
          int offset = 0;
          for (CellIterator it=cellBegin(); it!=cellEnd(); ++it)
          {
            offset += it->subEntities(n);
            p2->write(offset);
          }
        }
      }

      // types
      if (n>1)
      {
        shared_ptr<VTK::DataArrayWriter<unsigned char> > p3
          (writer.makeArrayWriter<unsigned char>("types", 1, ncells));
        if(!p3->writeIsNoop())
          for (CellIterator it=cellBegin(); it!=cellEnd(); ++it)
          {
            int vtktype = VTK::geometryType(it->type());
            p3->write(vtktype);
          }
      }

      writer.endCells();
    }

  protected:
    // the list of registered functions
    std::list<VTKLocalFunction> celldata;
    std::list<VTKLocalFunction> vertexdata;

    // the grid
    GridView gridView_;

    // temporary grid information
    int ncells;
    int nvertices;
    int ncorners;
  private:
    VertexMapper* vertexmapper;
    // in conforming mode, for each vertex id (as obtained by vertexmapper)
    // hold its number in the iteration order (VertexIterator)
    std::vector<int> number;
    VTK::DataMode datamode;
  protected:
    VTK::OutputType outputtype;
  };

}

#endif


==> anc/xt-super/dune-grid/dune/grid/io/file/vtk/vtuwriter.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_GRID_IO_FILE_VTK_VTUWRITER_HH
#define DUNE_GRID_IO_FILE_VTK_VTUWRITER_HH

#include <ostream>
#include <string>

#include <dune/common/exceptions.hh>
#include <dune/common/indent.hh>

#include <dune/grid/io/file/vtk/common.hh>
#include <dune/grid/io/file/vtk/dataarraywriter.hh>

namespace Dune {

  //! \addtogroup VTK
  //! \{

  namespace VTK {

    //! Dump a .vtu/.vtp files contents to a stream
    /**
     * This will help generating a .vtu/.vtp file.  Typical use is like this:
     * \code
     * {
     *   // create writer, writes begin tag
     *   VTUWriter writer(std::cout, appendedraw, VTUWriter::polyData);
     *
     *   // write the main header
     *   writer.beginMain(ncells, nvertices);
     *   dumpEverything(writer);
     *   writer.endMain();
     *
     *   // write the appended section, if required by the outputtype
     *   if(writer.beginAppended())
     *     dumpEverything(writer);
     *   writer.endAppended();
     *
     *   // end scope so the destructor gets called and the closing tag is written
     * }
     * \endcode
     * The method dumpEverything() then looks something like this:
     * \code
     * void dumpEverything(VTUWriter& writer)
     * {
     *   // dump cell data (optional)
     *   writer.beginCellData();
     *   for(each cell data field) {
     *     shared_ptr<DataArrayWriter<T> > arraywriter
     *       (writer.makeArrayWriter(field.name, field.ncomps, ncells));
     *     // iterate over the points and write data for each
     *   }
     *   writer.endCellData();
     *
     *   // dump point data (optional)
     *   writer.beginPointData();
     *   for(each point data field) {
     *     shared_ptr<DataArrayWriter<T> > arraywriter
     *       (writer.makeArrayWriter(field.name, field.ncomps, npoints));
     *     // iterate over the points and write data for each
     *   }
     *   writer.endPointData();
     *
     *   // dump point coordinates
     *   writer.beginPoints();
     *   {
     *     shared_ptr<DataArrayWriter<float> > arraywriter
     *       (writer.makeArrayWriter("Coordinates", 3, npoints));
     *     // iterate over the points and write data for each
     *   }
     *   writer.endPoints();
     *
     *   // dump cells
     *   writer.beginCells();
     *   { // connectivity
     *     shared_ptr<DataArrayWriter<int> > arraywriter
     *       (writer.makeArrayWriter("connectivity", 1, ncorners));
     *     // iterate over the cells and write data for each
     *   }
     *   { // connectivity
     *     shared_ptr<DataArrayWriter<int> > arraywriter
     *       (writer.makeArrayWriter("offsets", 1, ncells));
     *     // iterate over the cells and write data for each
     *   }
     *   if(fileType == unstructuredGrid) { // types
     *     shared_ptr<DataArrayWriter<unsigned char> > arraywriter
     *       (writer.makeArrayWriter("types", 1, ncells));
     *     // iterate over the cells and write data for each
     *   }
     *   writer.endCells();
     * }
     * \endcode
     */
    class VTUWriter {
    public:
      std::ostream& stream;
      enum Phase { main, appended } phase;

    private:
      DataArrayWriterFactory factory;
      Indent indent;

      std::string fileType;
      std::string cellName;

      bool doAppended;

    public:
      //! create a VTUWriter object
      /**
       * \param stream_    Stream to write to.
       * \param outputType How to encode data.
       * \param fileType_  Whether to write PolyData (1D) or UnstructuredGrid
       *                   (nD) format.
       *
       * Create object and write header.
       */
      inline VTUWriter(std::ostream& stream_, OutputType outputType,
                       FileType fileType_)
        : stream(stream_), factory(outputType, stream)
      {
        switch(fileType_) {
        case polyData :
          fileType = "PolyData";
          cellName = "Lines";
          break;
        case unstructuredGrid :
          fileType = "UnstructuredGrid";
          cellName = "Cells";
          break;
        default :
          DUNE_THROW(IOError, "VTUWriter: Unknown fileType: " << fileType_);
        }
        const std::string& byteOrder = getEndiannessString();

        stream << indent << "<?xml version=\"1.0\"?>\n";
        stream << indent << "<VTKFile"
               << " type=\"" << fileType << "\""
               << " version=\"0.1\""
               << " byte_order=\"" << byteOrder << "\">\n";
        ++indent;
      }

      //! write footer
      inline ~VTUWriter() {
        --indent;
        stream << indent << "</VTKFile>\n"
               << std::flush;
      }

      //! start PointData section
      /**
       * \param scalars Name of field to which should be marked as default
       *                scalars field.  If this is the empty string, don't set
       *                any default.
       * \param vectors Name of field to which should be marked as default
       *                vectors field.  If this is the empty string, don't set
       *                any default.
       *
       * If there are no PointData fields, the call to this function may be
       * skipped, together with the corresponding call to endPointData().
       */
      inline void beginPointData(const std::string& scalars = "",
                                 const std::string& vectors = "") {
        switch(phase) {
        case main :
          stream << indent << "<PointData";
          if(scalars != "") stream << " Scalars=\"" << scalars << "\"";
          if(vectors != "") stream << " Vectors=\"" << vectors << "\"";
          stream << ">\n";
          ++indent;
          break;
        case appended :
          break;
        }
      }
      //! finish PointData section
      inline void endPointData() {
        switch(phase) {
        case main :
          --indent;
          stream << indent << "</PointData>\n";
          break;
        case appended :
          break;
        }
      }

      //! start CellData section
      /**
       * \param scalars Name of field to which should be marked as default
       *                scalars field.  If this is the empty string, don't set
       *                any default.
       * \param vectors Name of field to which should be marked as default
       *                vectors field.  If this is the empty string, don't set
       *                any default.
       *
       * If there are no CellData fields, the call to this function may be
       * skipped, together with the corresponding call to endCellData().
       */
      inline void beginCellData(const std::string& scalars = "",
                                const std::string& vectors = "") {
        switch(phase) {
        case main :
          stream << indent << "<CellData";
          if(scalars != "") stream << " Scalars=\"" << scalars << "\"";
          if(vectors != "") stream << " Vectors=\"" << vectors << "\"";
          stream << ">\n";
          ++indent;
          break;
        case appended :
          break;
        }
      }
      //! finish CellData section
      inline void endCellData() {
        switch(phase) {
        case main :
          --indent;
          stream << indent << "</CellData>\n";
          break;
        case appended :
          break;
        }
      }

      //! start section for the point coordinates
      /**
       * Between the call to this method an the following call to the
       * endPoints(), there must be a single field written.  The name must be
       * "Coordinates", it must have 3 components, and the number of items
       * must be the number of points.
       */
      inline void beginPoints() {
        switch(phase) {
        case main :
          stream << indent << "<Points>\n";
          ++indent;
          break;
        case appended :
          break;
        }
      }
      //! finish section for the point coordinates
      inline void endPoints() {
        switch(phase) {
        case main :
          --indent;
          stream << indent << "</Points>\n";
          break;
        case appended :
          break;
        }
      }

      //! start section for the grid cells/PolyData lines
      /**
       * Between the call to this method an the following call to the
       * endCells(), there must be two or three fields written:
       * <ul>
       * <li>"connectivity" of type Int32 with 3 components, number of items
       *     is the number of corners (that may be different from number of
       *     vertices!)
       * <li>"offsets" of type Int32 with one component, number of items is
       *     number of cells.
       * <li>for UnstructuredGrid, "types" of type UInt8 with one component,
       *     number of items is number of cells.
       * </ul>
       */
      inline void beginCells() {
        switch(phase) {
        case main :
          stream << indent << "<" << cellName << ">\n";
          ++indent;
          break;
        case appended :
          break;
        }
      }
      //! start section for the grid cells/PolyData lines
      inline void endCells() {
        switch(phase) {
        case main :
          --indent;
          stream << indent << "</" << cellName << ">\n";
          break;
        case appended :
          break;
        }
      }

      //! start the main PolyData/UnstructuredGrid section
      /**
       * \param ncells  Number of cells/lines.
       * \param npoints Number of points.
       *
       * Inbetween the call to this method and to endMain(), there should be
       * calls to dump the actual data:
       * <ul>
       * <li> (optional) beginCellData()/endCellData(),
       * <li> (optional) beginPointData()/endPointData(),
       * <li> beginPoints()/endPoints(),
       * <li> beginCells()/endCells(),
       * </ul>
       */
      inline void beginMain(unsigned ncells, unsigned npoints) {
        stream << indent << "<" << fileType << ">\n";
        ++indent;
        stream << indent << "<Piece"
               << " NumberOf" << cellName << "=\"" << ncells << "\""
               << " NumberOfPoints=\"" << npoints << "\">\n";
        ++indent;
        phase = main;
      }
      //! finish the main PolyData/UnstructuredGrid section
      inline void endMain() {
        --indent;
        stream << indent << "</Piece>\n";
        --indent;
        stream << indent << "</" << fileType << ">\n";
      }

      //! start the appended data section
      /**
       * \returns A value indicating whether the is an actual appended section
       *          required.
       *
       * If this function returns true, an appended section is actually
       * required.  In this case, inbetween the call to this method and to
       * endAppended(), there should be literally the same calls (including
       * the same arguments) as between the calls to beginMain() and
       * endMain().  The only exception is, that if a DataArrayWriter in the
       * main section indicated that the calls to write could be skipped, this
       * is not neccessarily true in the appended section also (you will have
       * to ask the DataArrayWriter again).
       *
       * If this function returns false, no appended section is required and a
       * call to endAppeded() should immediately follow the call to this
       * function.
       */
      inline bool beginAppended() {
        doAppended = factory.beginAppended();
        if(doAppended) {
          const std::string& encoding = factory.appendedEncoding();
          stream << indent << "<AppendedData"
                 << " encoding=\"" << encoding << "\">\n";
          ++indent;
          // mark begin of data
          stream << indent << "_";
        }
        phase = appended;
        return doAppended;
      }
      //! finish the appended data section
      inline void endAppended() {
        if(doAppended) {
          stream << "\n";
          --indent;
          stream << indent << "</AppendedData>\n";
        }
      }

      //! aquire a DataArrayWriter
      /**
       * \tparam T Type of the data to write.
       *
       * \param name   Name of the array to write.
       * \param ncomps Number of components of the vectors in the array.
       * \param nitems Number of vectors in the array (number of cells/number
       *               of points/number of corners).
       *
       * There should never be more than one DataArrayWriter created by the
       * same VTUWriter around.  The returned object should be freed with
       * delete.
       */
      template<typename T>
      DataArrayWriter<T>* makeArrayWriter(const std::string& name,
                                          unsigned ncomps, unsigned nitems) {
        return factory.make<T>(name, ncomps, nitems, indent);
      }
    };

  } // namespace VTK

  //! \} group VTK

} // namespace Dune

#endif // DUNE_GRID_IO_FILE_VTK_VTUWRITER_HH


==> anc/xt-super/dune-grid/dune/grid/io/visual/CMakeLists.txt <==
add_subdirectory(grape)

set(HEADERS
  grapedatadisplay.hh
  grapegriddisplay.hh
  combinedgrapedisplay.hh)
install(FILES ${HEADERS}
  DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/grid/io/visual)


==> anc/xt-super/dune-grid/dune/grid/io/visual/Makefile.am <==
SUBDIRS = grape

iovisualdir = $(includedir)/dune/grid/io/visual
iovisual_HEADERS = grapedatadisplay.hh  grapegriddisplay.hh combinedgrapedisplay.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-grid/dune/grid/io/visual/combinedgrapedisplay.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_COMBINEDGRAPEDISPLAY_HH
#define DUNE_COMBINEDGRAPEDISPLAY_HH

//- System includes
#include <list>
#include <vector>

//- Dune includes

#if HAVE_GRAPE
//- Local includes
#include "grapedatadisplay.hh"
#endif

/** @file
   @author Robert Kloefkorn
   @brief Combines several mesh scenes for visualisation of parallel data
 */

namespace Dune
{

  /*! \brief
   * Combines GrapeDataDisplays to one so that visualisation for parallel
   * grid is more easy to handle.
   */
  template<class DisplayType>
  class CombinedGrapeDisplay
  {

#if HAVE_GRAPE
    typedef CombinedGrapeDisplay < DisplayType > MyDisplayType;

    typedef typename DisplayType :: MyGridType GridType;
    enum { dim      = GridType :: dimension };
    enum { dimworld = GridType :: dimensionworld };

    // defined in griddisplay.hh
    typedef typename GrapeInterface<dim,dimworld>::DUNE_ELEM DUNE_ELEM;
    typedef typename GrapeInterface<dim,dimworld>::DUNE_FDATA DUNE_FDATA;
    typedef typename GrapeInterface<dim,dimworld>::DUNE_DAT DUNE_DAT;
    typedef typename GrapeInterface<dim,dimworld>::F_DATA F_DATA;
    typedef typename GrapeInterface<dim,dimworld>::STACKENTRY STACKENTRY;

  protected:
    typedef typename std::list< DisplayType * > DisplayListType;
    DisplayListType dispList_;

    typedef typename DisplayListType :: iterator DisplayListIteratorType;
    DisplayListIteratorType grditer_;
    DisplayListIteratorType enditer_;

    typedef typename std::list< void * > GridPartListType;
    GridPartListType gridPartList_;
    typedef typename GridPartListType :: iterator GridPartListIteratorType;
    GridPartListIteratorType partEnd_;
    GridPartListIteratorType partIter_;


    DUNE_ELEM * dhel_;

    // actual element data
    DUNE_ELEM hel_;

    // actual dat struct
    DUNE_DAT dune_;
#endif

    // pointer to actual display
    DisplayType * disp_;

  public:
    // no better way than this canot export HMESH structure to here
    //! pointer to hmesh
    void *hmesh_;

  public:
    //! Constructor, make a GrapeGridDisplay for given grid
    inline CombinedGrapeDisplay();

    //! Destructor for GrapeGridDisplay
    inline ~CombinedGrapeDisplay();

    //! add display to list of displays
    void addDisplay ( DisplayType & disp );

    //! Calls the display of the grid and draws the discrete function
    //! if discretefunction is NULL, then only the grid is displayed
    inline void display();

#if HAVE_GRAPE
    //! return pointer to Grape Hmesh
    inline void * getHmesh();

    inline void addMyMeshToGlobalTimeScene(double time, int proc);

  private:
    // generate hmesh
    inline void * setupHmesh();

    typedef typename DisplayType :: StackEntryType StackEntryType;
    StackEntryType stackEntry_;

  protected:
    std::vector < DUNE_FDATA * > vecFdata_;
    //****************************************************************
    //
    // --GrapeGridDisplay, Some Subroutines needed for display with GRAPE
    //
    //****************************************************************
    inline int callFirstMacro(DUNE_ELEM * he) ;
    // first and next macro element via LevelIterator level 0
    inline int first_leaf (DUNE_ELEM * he) ;
    inline int next_leaf (DUNE_ELEM * he) ;

    // first and next macro element via LevelIterator level 0
    inline int first_macro (DUNE_ELEM * he) ;
    inline int next_macro (DUNE_ELEM * he) ;

    // first and next child via HierarchicIterator with given maxlevel in Grape
    inline int first_child (DUNE_ELEM * he) ;
    inline int next_child (DUNE_ELEM * he) ;

    inline static void * copy_iterator (const void * i) ;

    // local to world
    inline void local_to_world (DUNE_ELEM * he, const double * c, double * w);

    // world to local
    inline int world_to_local (DUNE_ELEM * he, const double * w, double * c);

    // check inside reference element
    inline int checkInside (DUNE_ELEM * he, const double * w);

    // local to world
    inline static void ctow (DUNE_ELEM * he, const double * c, double * w);

    // world to local
    inline static int wtoc (DUNE_ELEM * he, const double * w, double * c);

    // check inside reference element
    inline static int check_inside (DUNE_ELEM * he, const double * w);

    // wrapper methods for first_child and next_child
    inline static int first_mac (DUNE_ELEM * he);
    inline static int next_mac (DUNE_ELEM * he);

    // wrapper methods for first_child and next_child
    inline static int fst_leaf (DUNE_ELEM * he);
    inline static int nxt_leaf (DUNE_ELEM * he);

    // wrapper methods for first_child and next_child
    inline static int fst_child (DUNE_ELEM * he);
    inline static int nxt_child (DUNE_ELEM * he);

    //! calles evalCoord for data of actual display
    inline void evalCoord (DUNE_ELEM *he, DUNE_FDATA *df,
                           const double *coord, double * val);
    //! calles evalDof for data of actual display
    inline void evalDof (DUNE_ELEM *he, DUNE_FDATA *df, int localNum, double * val);

    //! functions pointer for calling evaluate in ghmesh
    //! just calles evalCoord for actual display
    inline static void evalCoordWrap (DUNE_ELEM *he, DUNE_FDATA *df,
                                      const double *coord, double * val);
    //! functions pointer for calling evaluate in ghmesh
    //! just calles evalDof for actual display
    inline static void evalDofWrap (DUNE_ELEM *he, DUNE_FDATA *df, int localNum, double * val);

    // function to evaluate data
    inline static void func_real (DUNE_ELEM *he , DUNE_FDATA * fe,int ind,
                                  const double *coord, double *val);

    inline void setIterationMethods(DUNE_DAT *, DUNE_FDATA *);
    static inline void setIterationModus(DUNE_DAT *, DUNE_FDATA *);

    static void * getStackEn(DUNE_DAT *);
    static void freeStackEn(DUNE_DAT *, void *);
#endif

  }; // end class GrapeGridDisplay

} // end namespace Dune

#include "grape/combinedgrapedisplay.cc"
#endif


==> anc/xt-super/dune-grid/dune/grid/io/visual/grape/CMakeLists.txt <==
set(HEADERS
  geldesc.hh
  ghmesh.cc
  ghmesh.hh
  grapecommon.cc
  grapecommon.hh
  grapedatadisplay.cc
  grapegriddisplay.cc
  grapehmesh.hh
  grapeinclude.hh
  grapewrapper.hh
  partitiondisplay.cc
  combinedgrapedisplay.cc
  grape_undefs.hh)

install(FILES ${HEADERS}
  DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/grid/io/visual/grape)


==> anc/xt-super/dune-grid/dune/grid/io/visual/grape/Makefile.am <==
SUBDIRS =

grapedir = $(includedir)/dune/grid/io/visual/grape
grape_HEADERS = geldesc.hh ghmesh.cc ghmesh.hh grapecommon.cc \
  grapecommon.hh grapedatadisplay.cc grapegriddisplay.cc grapehmesh.hh \
  grapeinclude.hh grapewrapper.hh partitiondisplay.cc combinedgrapedisplay.cc \
  grape_undefs.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-grid/dune/grid/io/visual/grape/combinedgrapedisplay.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
namespace Dune
{

  //****************************************************************
  //
  // --CombinedGrapeDisplay, CombinedGrapeDisplay for given grid
  //
  //****************************************************************

  template<class DisplayType>
  inline CombinedGrapeDisplay<DisplayType>::
  CombinedGrapeDisplay() : disp_(0) , hmesh_ (0)
  {
#if HAVE_GRAPE
    GrapeInterface<dim,dimworld>::init();
#endif
  }

  template<class DisplayType>
  inline CombinedGrapeDisplay<DisplayType>::
  ~CombinedGrapeDisplay()
  {
#if HAVE_GRAPE
    if( hmesh_ )
    {
      GrapeInterface<dim,dimworld>::deleteHmesh(hmesh_);
    }

    // still work to do
    /*
       for(size_t i=0 ;i<vecFdata_.size(); i++)
       {
       if( vecFdata_[i] ) DisplayType::deleteDuneFunc(vecFdata_[i]);
       vecFdata_[i] = 0;
       }
     */
    DisplayType::deleteStackEntry(stackEntry_);
#endif
  }

#if HAVE_GRAPE
  //****************************************************************
  //
  // --GridDisplay, Some Subroutines needed in display
  //
  //****************************************************************
  template<class DisplayType>
  inline int CombinedGrapeDisplay<DisplayType>::
  first_macro (DUNE_ELEM * he)
  {
    grditer_ = dispList_.begin();
    enditer_ = dispList_.end();

    partEnd_  = gridPartList_.end();
    partIter_ = gridPartList_.begin();

    disp_ = 0;

    return callFirstMacro(he);
  }

  template<class DisplayType>
  inline int CombinedGrapeDisplay<DisplayType>::
  callFirstMacro(DUNE_ELEM * he)
  {
    if(grditer_ != enditer_)
    {
      disp_ = *grditer_;
      GrapeInterface<dim,dimworld>::setThread( disp_->myRank() );
      he->display = (void *) disp_;
      void * gridPart = he->gridPart;

      // set appropriate grid part
      if( partIter_ != partEnd_) he->gridPart = *partIter_;

      // call first macro of current display
      int ret = disp_->firstMacro(he);

      // set value from before
      he->gridPart = gridPart;
      he->display = (void *) this;
      return ret;
    }
    return 0;
  }

  template<class DisplayType>
  inline int CombinedGrapeDisplay<DisplayType>::
  next_macro (DUNE_ELEM * he)
  {
    if( disp_ )
    {
      void * gridPart = he->gridPart;
      he->display = (void *) disp_;

      // set appropriate grid part
      if( partIter_ != partEnd_) he->gridPart = *partIter_;

      int ret = disp_->nextMacro(he);

      if(!ret)
      {
        ++grditer_;
        if( partIter_ != partEnd_) ++partIter_;
        disp_ = 0;

        return callFirstMacro(he);
      }
      else
      {
        he->display  = (void *)this;
        he->gridPart = gridPart;
        return ret;
      }
    }
    else
    {
      return 0;
    }
  }

  template<class DisplayType>
  inline int CombinedGrapeDisplay<DisplayType>::
  first_child(DUNE_ELEM * he)
  {
    if(disp_)
    {
      he->display = (void *) disp_;
      int ret = disp_->firstChild(he);
      he->display = (void *)this;
      return ret;
    }
    else
      return 0;
  }


  template<class DisplayType>
  inline int CombinedGrapeDisplay<DisplayType>::
  next_child(DUNE_ELEM * he)
  {
    if( disp_ )
    {
      he->display = (void *) disp_;
      int ret = disp_->nextChild(he);
      he->display = (void *)this;
      return ret;
    }
    else
      return 0;
  }


  template<class DisplayType>
  inline void * CombinedGrapeDisplay<DisplayType>::
  copy_iterator (const void * i)
  {
    std::cerr << "ERROR: copt_iterator not implemented! file = " << __FILE__ << ", line = " << __LINE__ << "\n";
    abort () ;
    return 0 ;
  }

  // check inside
  template<class DisplayType>
  inline int CombinedGrapeDisplay<DisplayType>::
  checkInside(DUNE_ELEM * he, const double * w)
  {
    assert( disp_ );
    return disp_->checkWhetherInside(he,w);
  }
  // check inside
  template<class DisplayType>
  inline int CombinedGrapeDisplay<DisplayType>::
  check_inside(DUNE_ELEM * he, const double * w)
  {
    MyDisplayType * disp = (MyDisplayType *) he->display;
    return disp[0].checkInside(he,w);
  }

  template<class DisplayType>
  inline void CombinedGrapeDisplay<DisplayType>::
  local_to_world (DUNE_ELEM * he, const double * c, double * w)
  {
    assert( disp_ );
    disp_->local2world(he,c,w);
    return ;
  }

  template<class DisplayType>
  inline void CombinedGrapeDisplay<DisplayType>::
  ctow (DUNE_ELEM * he, const double * c, double * w)
  {
    MyDisplayType * disp = (MyDisplayType *) he->display;
    disp[0].local_to_world(he,c,w);
    return;
  }

  // world to local
  template<class DisplayType>
  inline int CombinedGrapeDisplay<DisplayType>::
  world_to_local(DUNE_ELEM * he, const double * w, double * c)
  {
    assert(disp_);
    return disp_->world2local(he,w,c);
  }

  // world to local
  template<class DisplayType>
  inline int CombinedGrapeDisplay<DisplayType>::
  wtoc(DUNE_ELEM * he, const double * w, double * c)
  {
    MyDisplayType * disp = (MyDisplayType *) he->display;
    return disp[0].world_to_local(he,w,c);
  }

  template<class DisplayType>
  inline int CombinedGrapeDisplay<DisplayType>::
  first_mac (DUNE_ELEM * he)
  {
    MyDisplayType & disp = *((MyDisplayType *) he->display);
    return disp.first_macro(he);
  }


  template<class DisplayType>
  inline int CombinedGrapeDisplay<DisplayType>::
  next_mac (DUNE_ELEM * he)
  {
    MyDisplayType & disp = *((MyDisplayType *) he->display);
    return disp.next_macro(he);
  }

  template<class DisplayType>
  inline int CombinedGrapeDisplay<DisplayType>::
  fst_child (DUNE_ELEM * he)
  {
    MyDisplayType * disp = (MyDisplayType *) he->display;
    return disp->first_child(he);
  }


  template<class DisplayType>
  inline int CombinedGrapeDisplay<DisplayType>::
  nxt_child (DUNE_ELEM * he)
  {
    MyDisplayType * disp = (MyDisplayType *) he->display;
    return disp->next_child(he);
  }

  template<class DisplayType>
  inline void CombinedGrapeDisplay<DisplayType>::
  setIterationModus(DUNE_DAT * dat, DUNE_FDATA * func)
  {
    MyDisplayType * disp = (MyDisplayType *) dat->all->display;
    disp->setIterationMethods(dat,func);
  }

  template<class DisplayType>
  inline void CombinedGrapeDisplay<DisplayType>::
  setIterationMethods(DUNE_DAT * dat, DUNE_FDATA * func)
  {
    enditer_ = dispList_.end();
    const int iteratorType = dat->iteratorType;
    const int partitionIteratorType = dat->partitionIteratorType;

    gridPartList_.clear();

    for(grditer_ = dispList_.begin(); grditer_ != enditer_; ++grditer_)
    {
      DisplayType & disp = * (*grditer_);

      DUNE_FDATA * data = 0;
      if(func)
      {
        std::vector < DUNE_FDATA * > & vec = disp.getFdataVec();
        data = vec[func->mynum];
        assert( data->gridPart );
        gridPartList_.push_back( data->gridPart );
      }

      disp.changeIterationMethods(iteratorType,partitionIteratorType,data);
    }

    assert( (func) ? (gridPartList_.size() == dispList_.size()) : true );
  }

  template<class DisplayType>
  inline void * CombinedGrapeDisplay<DisplayType>::
  getStackEn(DUNE_DAT * dat)
  {
    MyDisplayType * disp = (MyDisplayType *) dat->all->display;
    assert( disp );
    return DisplayType::getStackEntry(disp->stackEntry_);
  }

  template<class DisplayType>
  inline void CombinedGrapeDisplay<DisplayType>::
  freeStackEn(DUNE_DAT * dat, void * entry)
  {
    MyDisplayType * disp = (MyDisplayType *) dat->all->display;
    assert( disp );
    DisplayType::freeStackEntry(disp->stackEntry_,entry);
  }

  template<class DisplayType>
  inline void * CombinedGrapeDisplay<DisplayType>::getHmesh()
  {
    if(!hmesh_) hmesh_ = setupHmesh();
    return (void *) hmesh_;
  }

  template<class DisplayType>
  inline void CombinedGrapeDisplay<DisplayType>::
  evalCoord (DUNE_ELEM *he, DUNE_FDATA *df, const double *coord, double * val)
  {
    assert( disp_ );
    std::vector < DUNE_FDATA * > & vec = disp_->getFdataVec();
    DUNE_FDATA * data = vec[df->mynum];
    data->evalCoord(he,data,coord,val);
    return ;
  }

  template<class DisplayType>
  inline void CombinedGrapeDisplay<DisplayType>::
  evalDof (DUNE_ELEM *he, DUNE_FDATA *df,int localNum, double * val)
  {
    assert( disp_ );
    std::vector < DUNE_FDATA * > & vec = disp_->getFdataVec();
    DUNE_FDATA * data = vec[df->mynum];
    data->evalDof(he,data,localNum,val);
    return ;
  }

  template<class DisplayType>
  inline void CombinedGrapeDisplay<DisplayType>::
  evalCoordWrap (DUNE_ELEM *he, DUNE_FDATA *df, const double *coord, double * val)
  {
    MyDisplayType * disp = (MyDisplayType *) he->display;
    assert( disp );
    disp->evalCoord(he,df,coord,val);
    return ;
  }

  template<class DisplayType>
  inline void CombinedGrapeDisplay<DisplayType>::
  evalDofWrap (DUNE_ELEM *he, DUNE_FDATA *df,int localNum, double * val)
  {
    MyDisplayType * disp = (MyDisplayType *) he->display;
    assert( disp );
    disp->evalDof(he,df,localNum,val);
    return ;
  }
#endif

  template<class DisplayType>
  inline void CombinedGrapeDisplay<DisplayType>::display()
  {
#if HAVE_GRAPE
    /* call handle mesh in g_hmesh.c */
    GrapeInterface<dim,dimworld>::handleMesh ( hmesh_ );
#endif
    return ;
  }


  template<class DisplayType>
  inline void CombinedGrapeDisplay<DisplayType>::addDisplay(DisplayType & disp)
  {
#if HAVE_GRAPE
    dispList_.push_back( &disp );
    if(!hmesh_) hmesh_ = setupHmesh();

    if(disp.hasData())
    {
      // get functions data vector of given display
      std::vector < DUNE_FDATA * > & vec = disp.getFdataVec();

      // only copy functions for the first partition, because
      // all functions should be the same on every partition
      if(vec.size() > vecFdata_.size())
      {
        assert( vecFdata_.size() == 0 );
        // mem leak
        vecFdata_.clear();
        vecFdata_.resize( vec.size() );

        for(size_t n = 0; n < vecFdata_.size(); n++)
        {
          assert( n < vec.size());

          vecFdata_[n] = DisplayType::createDuneFunc();
          assert( vecFdata_[n] );

          // save pointer
          void * f_data = vecFdata_[n]->f_data;

          // copy, note that comp and f_data pointer are overwritten
          // we have to reset them
          std::memcpy(vecFdata_[n],vec[n],sizeof(DUNE_FDATA));

          DUNE_FDATA * data = vecFdata_[n];
          // set f_data pointer to our allocated value
          data->f_data = f_data;

          // we only need the two new functions for evaluation
          data->evalCoord = this->evalCoordWrap;
          data->evalDof = this->evalDofWrap;

          // not needed here
          data->comp = 0;

          // add function data to hmesh
          GrapeInterface<dim,dimworld>::addDataToHmesh(hmesh_,vecFdata_[n]);
        }
      }
    }
#endif
  }

#if HAVE_GRAPE
  template<class DisplayType>
  inline void CombinedGrapeDisplay<DisplayType>::
  addMyMeshToGlobalTimeScene(double time, int proc)
  {
    if(!hmesh_) hmesh_ = setupHmesh();
    GrapeInterface<dim,dimworld>::addHmeshToGlobalTimeScene(time,this->getHmesh(),proc);
  }

  template<class DisplayType>
  inline void * CombinedGrapeDisplay<DisplayType>::setupHmesh()
  {
    int noe = 0, nov = 0;
    int maxlevel = 0;

    enditer_ = dispList_.end();
    for(grditer_ = dispList_.begin(); grditer_ != enditer_; ++grditer_)
    {
      const GridType & grid = (*grditer_)->getGrid();
      maxlevel = std::max( maxlevel, grid.maxLevel());
      noe += grid.size(0);
      nov += grid.size(dim);
    }

    // set display pointer
    hel_.display = (void *) this;

    // set dune data
    DUNE_DAT * dune = &dune_;

    dune->first_macro = &first_mac;
    dune->next_macro  = &next_mac;

    dune->first_child = &fst_child;
    dune->next_child  = &nxt_child;

    dune->wtoc         = wtoc;
    dune->ctow         = ctow;
    dune->check_inside = check_inside;

    // set method to select iterators
    dune->setIterationModus = &setIterationModus;

    dune->get_stackentry  = &getStackEn;
    dune->free_stackentry = &freeStackEn;

    dune->all          = &hel_;
    dune->partition    = __MaxPartition-1;

    dune->iteratorType          = g_LeafIterator;
    dune->partitionIteratorType = g_All_Partition;

    this->setIterationMethods(dune,0);

    /* return hmesh with no data */
    return GrapeInterface<dim,dimworld>::setupHmesh(noe,nov,maxlevel,dune);
  }
#endif

} // end namespace Dune


==> anc/xt-super/dune-grid/dune/grid/io/visual/grape/geldesc.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef __GRAPE_ELDESC_H__
#define __GRAPE_ELDESC_H__

#if HAVE_GRAPE

#include "ghmesh.hh"

#ifndef GRAPE_DIM
#define GRAPE_DIM 3
#endif

#if GRAPE_DIM==3
typedef HELEMENT3D HELEMENT;
typedef ELEMENT3D ELEMENT;
typedef HMESH3D HMESH;
typedef HMESH GRAPEMESH;
typedef GENMESH3D GENMESHnD;
typedef HELEMENT3D_DESCRIPTION H_ELEMENT_DESCRIPTION;
typedef ELEMENT3D_DESCRIPTION ELEMENT_DESCRIPTION;
typedef F_HDATA3D F_DATA;
typedef F_HEL_INFO3D F_EL_INFO;
#define HMesh       HMesh3d
#define GenMesh     GenMesh3d
#define GrapeMesh   HMesh
#else
typedef HELEMENT2D HELEMENT;
typedef ELEMENT2D ELEMENT;
typedef GENMESH2D GENMESHnD;
typedef HELEMENT2D_DESCRIPTION H_ELEMENT_DESCRIPTION;
typedef ELEMENT2D_DESCRIPTION ELEMENT_DESCRIPTION;
typedef F_HEL_INFO2D F_EL_INFO;

// definitions for using HPMesh2d
typedef HPMESH2D HMESH;
typedef F_HPDATA2D F_DATA;
#define HMesh       HPMesh2d

// definitions for using Mesh2d
//typedef HMESH2D    HMESH;
//typedef F_HDATA2D   F_DATA;
//#define HMesh       HMesh2d

typedef HMESH GRAPEMESH;
#define GenMesh     GenMesh2d
#define GrapeMesh   HMesh
#endif

/**************************************************************************/
/*  element types, see dune/grid/common/grid.hh and grapegriddisplay.hh */
enum GR_ElementType
{gr_vertex=6,gr_line=7,
 // here consecutive numbering from zero that this numbers can be used
 // in an array starting from 0
 gr_triangle=0, gr_quadrilateral=1,gr_tetrahedron=2,
 gr_pyramid=3, gr_prism=4, gr_hexahedron=5,
 gr_iso_triangle=8, gr_iso_quadrilateral=9,
 gr_unknown=127};
enum { numberOfUsedGrapeElementTypes = 6 };

/*****************************************************************************
* HELEMENT2D_DESCRIPTION for Triangles               *
*****************************************************************************/


static HELEMENT2D_DESCRIPTION triangle_description;

static double triangle_local_coordinate_vector_0[3] = {0.,0.,0.};
static double triangle_local_coordinate_vector_1[3] = {1.,0.,0.};
static double triangle_local_coordinate_vector_2[3] = {0.,1.,0.};

static G_CONST double *triangle_local_coordinate_system[3] = {triangle_local_coordinate_vector_0,
                                                              triangle_local_coordinate_vector_1,
                                                              triangle_local_coordinate_vector_2};

/*  inheritance-rules:
     2                           0 1
    /\                          /| |\
   /  \                     C0 / | | \  C1
   /    \           =>         /  | |  \
   /      \                    /   | |   \
   0--------1                  1----2 2----0
 */

// NOTE: To be revised
static VINHERIT inheritance_rule_in_child_0[3];
static VINHERIT inheritance_rule_in_child_1[3];

static double pweight_point_0_or_1[1] = {1.0};

static int pindex_point_0_in_child_0[1] = {2};
static VINHERIT vinherit_point_0_in_child_0    = {1,
                                                  pindex_point_0_in_child_0,
                                                  pweight_point_0_or_1};


static int pindex_point_1_in_child_0[1] = {0};
static VINHERIT vinherit_point_1_in_child_0    = {1,
                                                  pindex_point_1_in_child_0,
                                                  pweight_point_0_or_1};

static int pindex_point_0_in_child_1[1] = {1};
static VINHERIT vinherit_point_0_in_child_1    = {1,
                                                  pindex_point_0_in_child_1,
                                                  pweight_point_0_or_1};

static int pindex_point_1_in_child_1[1] = {2};
static VINHERIT vinherit_point_1_in_child_1    = {1,
                                                  pindex_point_1_in_child_1,
                                                  pweight_point_0_or_1};

static int pindex_point_2[2] = {0  ,1  };
static double pweight_point_2[2] = {0.5,0.5};
static VINHERIT vinherit_point_2    = {2,pindex_point_2,pweight_point_2};


/*****************************************************************************
******************************************************************************
**                      **
**  Die HEL_DESCR Routinen "neighbour, boundary, check_inside,        **
**              world2coord, coord2world"       **
**                      **
******************************************************************************
*****************************************************************************/

inline static HELEMENT2D * triangle_neighbour(HELEMENT2D *el, int np, int flag,

                                              double * coord, double * xyz, MESH_ELEMENT_FLAGS p) {
  printf(" neighbour nicht implementiert \n");
  return el ;
}

inline int triangle_boundary(HELEMENT2D * el, int np) {
  return ((DUNE_ELEM *)el->user_data)->bnd[np] ;
}

/***********************************************************************
*
* the functions check_inside, world2coord and coord2world
* work for all types of elements
*
***********************************************************************/

/* the 2d versions */
inline int el_check_inside(HELEMENT2D * e, const double * coord)
{
  DUNE_DAT * dat = (DUNE_DAT *) ((HMESH2D *) e->mesh)->user_data;
  return dat->check_inside((DUNE_ELEM *) e->user_data, coord);
}

inline int world2coord(HELEMENT2D * e, const double * xyz,double * coord)
{
  DUNE_DAT * dat = (DUNE_DAT *) ((HMESH2D *) e->mesh)->user_data;
  return dat->wtoc((DUNE_ELEM *) e->user_data, xyz, coord);
}

inline void coord2world(HELEMENT2D * e, const double * coord,double * xyz)
{
  DUNE_DAT * dat = (DUNE_DAT *) ((HMESH2D *) e->mesh)->user_data;
  dat->ctow((DUNE_ELEM *) e->user_data, coord, xyz);
}

/* the 3d versions */
inline int el_check_inside_3d(HELEMENT3D * e, double * coord)
{
  DUNE_DAT * dat = (DUNE_DAT *) ((HMESH3D *) e->mesh)->user_data;
  return dat->check_inside((DUNE_ELEM *) e->user_data, coord);
}

inline static int world2coord_3d(HELEMENT3D * e, const double * xyz,
                                 double * coord)
{
  DUNE_DAT * dat = (DUNE_DAT *) ((HMESH3D *) e->mesh)->user_data;
  return dat->wtoc((DUNE_ELEM *) e->user_data, xyz, coord);
}

inline static void coord2world_3d(HELEMENT3D * e, const double * coord,
                                  double * xyz)
{
  DUNE_DAT * dat = (DUNE_DAT *) ((HMESH3D *) e->mesh)->user_data;
  dat->ctow((DUNE_ELEM *) e->user_data, coord, xyz);
}

/*****************************************************************************
* HELEMENT2D_DESCRIPTION for Quadrilaterals            *
*****************************************************************************/

/****************************************************************************/
/*  Eckpunkte :
 *
 *
 *   (0,1)  3---------2  (1,1)
 *          |         |
 *          |         |
 *          |         |
 *          |         |
 *          |         |
 *   (0,0)  0---------1  (1,0)
 *
 *  this is the dune local coordinate system
 ***************************************************************************/

static bool Grape_ReferenceElementsInitialized = false ;

static HELEMENT2D_DESCRIPTION quadrilateral_description;

static double quadrilateral_local_coordinate_vector_0[3] = {0.,0.,0.};
static double quadrilateral_local_coordinate_vector_1[3] = {1.,0.,0.};
static double quadrilateral_local_coordinate_vector_2[3] = {1.,1.,0.};
static double quadrilateral_local_coordinate_vector_3[3] = {0.,1.,0.};

static G_CONST double *quadrilateral_local_coordinate_system[4] = {quadrilateral_local_coordinate_vector_0,
                                                                   quadrilateral_local_coordinate_vector_1,quadrilateral_local_coordinate_vector_2,
                                                                   quadrilateral_local_coordinate_vector_3};



/*****************************************************************************
*  HELEMENT3D_DESCRIPTION for Tetrahedra              *
*****************************************************************************/

static HELEMENT3D_DESCRIPTION tetra_description;

/* vertex indices of the polygons (faces) for a tetrahedron           */
static int t_v0_e[3] = {1,3,2},   t_v1_e[3] = {0,2,3};
static int t_v2_e[3] = {0,3,1},   t_v3_e[3] = {0,1,2};

/* polygon adjacencies  for a tetrahedron                     */
static int t_p0_e[3] = {2,1,3},   t_p1_e[3] = {3,0,2};
static int t_p2_e[3] = {1,0,3},   t_p3_e[3] = {2,0,1};

/* local coordinates of the vertices for a tetrahedron  in barycentric
 * coords */
//static double t_c0[4] = {1.,0.,0.,0.}, t_c1[4] = {0.,1.,0.,0.};
//static double t_c2[4] = {0.,0.,1.,0.}, t_c3[4] = {0.,0.,0.,1.};
/* local coordinates of the vertices for a tetrahedron        */
static double t_c0[3] = {0.,0.,0.}, t_c1[3] = {1.,0.,0.};
static double t_c2[3] = {0.,1.,0.}, t_c3[3] = {0.,0.,1.};

static int tetra_polygon_length[4]          = {3, 3, 3, 3};
static G_CONST int    *tetra_vertex_e[4]       = {t_v0_e,t_v1_e,t_v2_e,t_v3_e};
static G_CONST int    *tetra_next_polygon_e[4] = {t_p0_e,t_p1_e,t_p2_e,t_p3_e};
static G_CONST double *tetra_local_coordinate_system[4] =  {t_c0,t_c1,t_c2,t_c3};

/*****************************************************************************
******************************************************************************
**                      **
**  Die HEL_DESCR Routinen "neighbour, boundary, check_inside,        **
**              world2coord, coord2world"       **
**                      **
******************************************************************************
*****************************************************************************/

inline static HELEMENT3D * dummy_neighbour(HELEMENT3D *el, int np, int flag,

                                           double * coord, double * xyz, MESH_ELEMENT_FLAGS p) {

  printf(" neighbour nicht implementiert \n");
  return el ;

}

inline static int wrap_boundary(HELEMENT3D * el, int np)
{
  return ((DUNE_ELEM *)el->user_data)->bnd[np] ;
}

/*****************************************************************************
*  HELEMENT3D_DESCRIPTION for Hexahedra               *
*****************************************************************************/
/****************************************************************************/
/*  Eckpunkte und Seitenflaechen in GRAPE:
 *              7---------6
 *             /.        /|
 *            / .  1    / |
 *           /  .      /  |
 *          4---------5   | <-- 4 (hinten)
 *    5 --> |   .     | 3 |
 *          |   3.....|...2
 *          |  .      |  /
 *          | .   2   | / <-- 0 (unten)
 *          |.        |/
 *          0---------1
 *
 *  this is the GRAPE local coordinate system
 *
 ***************************************************************************
 *
 *  Eckpunkte und Seitenflaechen in DUNE:
 *
 *              6---------7
 *             /.        /|
 *            / .  5    / |
 *           /  .      /  |
 *          4---------5   | <-- 3 (hinten)
 *    0 --> |   .     | 1 |
 *          |   2.....|...3
 *          |  .      |  /
 *          | .   2   | / <-- 4 (unten)
 *          |.        |/
 *          0---------1
 *
 *  this is the DUNE local coordinate system
 ***************************************************************************/
static HELEMENT3D_DESCRIPTION cube_description;


static VEC3 cc1={0.,0.,0.},cc2={1.,0.,0.},cc3={1.,1.,0.},cc4={0.,1.,0.},
            cc5={0.,0.,1.},cc6={1.,0.,1.},cc7={1.,1.,1.},cc8={0.,1.,1.};
static G_CONST double *cube_local_coordinate_system[8] = {cc1,cc2,cc3,cc4,cc5,cc6,cc7,cc8};
// how many polygons on which face
static int cube_polygon_length[6] = {4,4,4,4,4,4};
// vertices of the faces
static int cv1[4]={0,3,2,1},cv2[4]={4,5,6,7},cv3[4]={0,1,5,4},
           cv4[4]={1,2,6,5},cv5[4]={2,3,7,6},cv6[4]={0,4,7,3};
static G_CONST int *cube_polygon_vertex[6] = {cv1,cv2,cv3,cv4,cv5,cv6};
static int cn1[4]={5,4,3,2},cn2[4]={2,3,4,5},cn3[4]={0,3,1,5},
           cn4[4]={0,4,1,2},cn5[4]={0,5,1,3},cn6[4]={2,1,4,0};
static G_CONST int *cube_polygon_neighbour[6] = {cn1,cn2,cn3,cn4,cn5,cn6};


/*****************************************************************************/
/*****************************************************************************/
/*****************************************************************************/
/*****************************************************************************/
/*****************************************************************************/
/*****************************************************************************
*  HELEMENT3D_DESCRIPTION for Pyramids             *
*****************************************************************************/
static HELEMENT3D_DESCRIPTION pyra_description;

static VEC3 pyc1={0.,0.,0.},pyc2={1.,0.,0.},pyc3={1.,1.,0.},
            pyc4={0.,1.,0.},pyc5={0.,0.,1.};
static G_CONST double *pyra_local_coordinate_system[5] = {pyc1,pyc2,pyc3,pyc4,pyc5};

static int pyra_polygon_length[5] = {4,3,3,3,3};
static int pyv1[4]={0,1,2,3},pyv2[3]={0,4,1},pyv3[3]={1,4,2},
           pyv4[3]={2,4,3}  ,pyv5[3]={0,3,4};
static G_CONST int *pyra_polygon_vertex[5] = {pyv1,pyv2,pyv3,pyv4,pyv5};

static int pyn1[4]={5,4,3,2},pyn2[3]={0,2,4},pyn3[3]={0,3,1},
           pyn4[3]={0,4,2}  ,pyn5[3]={0,1,3};
static G_CONST int *pyra_polygon_neighbour[5] = {pyn1,pyn2,pyn3,pyn4,pyn5};

/*****************************************************************************/
/*****************************************************************************/
/*****************************************************************************/
/*****************************************************************************/
/*****************************************************************************/
/*****************************************************************************/
/*****************************************************************************
*  HELEMENT3D_DESCRIPTION for Prism             *
*****************************************************************************/
static HELEMENT3D_DESCRIPTION prism_description;

static VEC3 prc1={0.,0.,0.},prc2={1.,0.,0.},prc3={0.,1.,0.},
            prc4={0.,0.,1.},prc5={1.,0.,1.},prc6={0.,1.,1.};
static G_CONST double *prism_local_coordinate_system[6] = {prc1,prc2,prc3,prc4,prc5,prc6};

// how many polygons on which face
static int prism_polygon_length[5] = {3,4,4,4,3};

// vertices of the faces
static int prv1[3]={0,1,2},  prv2[4]={0,1,4,3},prv3[4]={1,2,5,4},
           prv4[4]={2,0,3,5},prv5[3]={3,4,5};

static G_CONST int *prism_polygon_vertex[5] = {prv1,prv2,prv3,prv4,prv5};

static int prn1[4]={5,4,3,2},prn2[4]={2,3,4,5},prn3[4]={0,3,1,5},
           prn4[4]={0,4,1,2},prn5[4]={0,5,1,3},prn6[4]={2,1,4,0};
static G_CONST int *prism_polygon_neighbour[6] = {prn1,prn2,prn3,prn4,prn5,prn6};

/*  Standard description                */
/****************************************************************************/
/* fill the upper reference elements */
inline void setupReferenceElements()
{
  if( ! Grape_ReferenceElementsInitialized )
  {
    /* fill the helement description in 2D*/

    triangle_description.dindex             = gr_triangle; // index of description
    triangle_description.number_of_vertices = 3;
    /* dimension of local coords */
    triangle_description.dimension_of_coord = GRAPE_DIM;
    triangle_description.coord              = triangle_local_coordinate_system;
    triangle_description.parametric_degree  = 1;
    triangle_description.world_to_coord     = world2coord;
    triangle_description.coord_to_world     = coord2world;
    triangle_description.check_inside       = el_check_inside;
    triangle_description.neighbour          = triangle_neighbour;
    triangle_description.boundary           = triangle_boundary;


    quadrilateral_description.dindex             = gr_quadrilateral; // index of description
    quadrilateral_description.number_of_vertices = 4;
    quadrilateral_description.dimension_of_coord = GRAPE_DIM;
    quadrilateral_description.coord              = quadrilateral_local_coordinate_system;
    quadrilateral_description.parametric_degree  = 1;
    quadrilateral_description.world_to_coord     = world2coord;
    quadrilateral_description.coord_to_world     = coord2world;
    quadrilateral_description.check_inside       = el_check_inside;
    quadrilateral_description.neighbour          = triangle_neighbour;
    quadrilateral_description.boundary           = triangle_boundary;

    /* fill the helement description in 3D*/

    tetra_description.dindex             = gr_tetrahedron; // index of description
    tetra_description.number_of_vertices = 4;
    tetra_description.number_of_polygons = 4; // i.e. number of faces
    tetra_description.polygon_length = tetra_polygon_length;
    tetra_description.polygon_vertex  = tetra_vertex_e;
    tetra_description.polygon_neighbour  = tetra_next_polygon_e;
    tetra_description.dimension_of_coord = 3; // GRAPE_DIM
    tetra_description.coord              = tetra_local_coordinate_system;
    tetra_description.parametric_degree  = 1;
    tetra_description.world_to_coord     = world2coord_3d;
    tetra_description.coord_to_world     = coord2world_3d;
    tetra_description.check_inside       = el_check_inside_3d;
    tetra_description.neighbour          = dummy_neighbour;
    tetra_description.boundary           = wrap_boundary;
    tetra_description.get_boundary_vertex_estimate = NULL;
    tetra_description.get_boundary_face_estimate   = NULL;
    tetra_description.coord_of_parent              = NULL;

    /* pyramid */
    pyra_description.dindex             = gr_pyramid; // index of description , see element type
    pyra_description.number_of_vertices = 5;
    pyra_description.number_of_polygons = 5; // i.e. number of faces
    pyra_description.polygon_length     = pyra_polygon_length;
    pyra_description.polygon_vertex     = pyra_polygon_vertex;
    pyra_description.polygon_neighbour  = pyra_polygon_neighbour;
    pyra_description.dimension_of_coord = 3; // GRAPE_DIM
    pyra_description.coord              = pyra_local_coordinate_system;
    pyra_description.parametric_degree  = 1;
    pyra_description.world_to_coord     = world2coord_3d;
    pyra_description.coord_to_world     = coord2world_3d;
    pyra_description.check_inside       = el_check_inside_3d;
    pyra_description.neighbour          = dummy_neighbour;
    pyra_description.boundary           = wrap_boundary;
    pyra_description.get_boundary_vertex_estimate = NULL;
    pyra_description.get_boundary_face_estimate   = NULL;
    pyra_description.coord_of_parent              = NULL;

    /* prism */
    prism_description.dindex             = gr_prism; // index of description
    prism_description.number_of_vertices = 6;
    prism_description.number_of_polygons = 5; // i.e. number of faces
    prism_description.polygon_length     = prism_polygon_length;
    prism_description.polygon_vertex     = prism_polygon_vertex;
    prism_description.polygon_neighbour  = prism_polygon_neighbour;
    prism_description.dimension_of_coord = 3; // GRAPE_DIM
    prism_description.coord              = prism_local_coordinate_system;
    prism_description.parametric_degree  = 1;
    prism_description.world_to_coord     = world2coord_3d;
    prism_description.coord_to_world     = coord2world_3d;
    prism_description.check_inside       = el_check_inside_3d;
    prism_description.neighbour          = dummy_neighbour;
    prism_description.boundary           = wrap_boundary;
    prism_description.get_boundary_vertex_estimate = NULL;
    prism_description.get_boundary_face_estimate   = NULL;
    prism_description.coord_of_parent              = NULL;

    /* Hexahedrons */
    cube_description.dindex             = gr_hexahedron; // index of description
    cube_description.number_of_vertices = 8;
    cube_description.number_of_polygons = 6; // i.e. number of faces
    cube_description.polygon_length     = cube_polygon_length;
    cube_description.polygon_vertex     = cube_polygon_vertex;
    cube_description.polygon_neighbour  = cube_polygon_neighbour;
    cube_description.dimension_of_coord = 3; // GRAPE_DIM
    cube_description.coord              = cube_local_coordinate_system;
    cube_description.parametric_degree  = 1;
    cube_description.world_to_coord     = world2coord_3d;
    cube_description.coord_to_world     = coord2world_3d;
    cube_description.check_inside       = el_check_inside_3d;
    cube_description.neighbour          = dummy_neighbour;
    cube_description.boundary           = wrap_boundary;
    cube_description.get_boundary_vertex_estimate = NULL;
    cube_description.get_boundary_face_estimate = NULL;
    cube_description.coord_of_parent = NULL;


    /* inheritance rules */
    inheritance_rule_in_child_0[0] = vinherit_point_0_in_child_0;
    inheritance_rule_in_child_0[1] = vinherit_point_1_in_child_0;
    inheritance_rule_in_child_0[2] = vinherit_point_2;

    inheritance_rule_in_child_1[0] = vinherit_point_0_in_child_1;
    inheritance_rule_in_child_1[1] = vinherit_point_1_in_child_1;
    inheritance_rule_in_child_1[2] = vinherit_point_2;

    Grape_ReferenceElementsInitialized = true ;
  }
}

//vector holding the descriptions enumerated after it's index
static void *
elementDescriptions[numberOfUsedGrapeElementTypes] = {
  (void *) &triangle_description,
  (void *) &quadrilateral_description,
  (void *) &tetra_description,
  (void *) &pyra_description,
  (void *) &prism_description,
  (void *) &cube_description
};

// the mapping of the reference elements
static const int dune2GrapeDefaultMap[MAX_EL_DOF] = {0,1,2,3,4,5,6,7};
static const int * dune2GrapeTriangle      = dune2GrapeDefaultMap;
static const int * dune2GrapeTetrahedron   = dune2GrapeDefaultMap;
static const int * dune2GrapePrism         = dune2GrapeDefaultMap;

// for quads the vertices 2,3 are swaped
static const int dune2GrapeQuadrilateral[MAX_EL_DOF] = {0,1,3,2,4,5,6,7};
// for hexas the vertices 2,3 and 6,7 are swaped
static const int dune2GrapeHexahedron[MAX_EL_DOF] = {0,1,3,2,4,5,7,6};

// For pyramids the vertices 2,3 are swapped (in the generic geometries)
static const int dune2GrapePyramid[ MAX_EL_DOF ] = {0,1,3,2,4,5,6,7};

// mapping from dune to grape
static const int *
dune2GrapeVertex[numberOfUsedGrapeElementTypes] = {
  dune2GrapeTriangle ,
  dune2GrapeQuadrilateral ,
  dune2GrapeTetrahedron,
  dune2GrapePyramid ,
  dune2GrapePrism ,
  dune2GrapeHexahedron
};
////////////////////////////////////////////////////////////////////////
// face mappings
////////////////////////////////////////////////////////////////////////

// the mapping of the reference faces
static const int dune2GrapeDefaultFace[MAX_EL_FACE] = {0,1,2,3,4,5};

// triangle face mapping
static const int dune2GrapeTriangleFace[MAX_EL_FACE] = {2,1,0,3,4,5};

// tetrahedron face mapping
static const int dune2GrapeTetrahedronFace[MAX_EL_FACE] = {3,2,1,0,4,5};

// hexahedron face mapping
static const int dune2GrapeHexahedronFace[MAX_EL_FACE] = {5,3,2,4,0,1};

// using default mapping here
static const int * dune2GrapeQuadrilateralFace = dune2GrapeDefaultFace;
static const int * dune2GrapePrismFace         = dune2GrapeDefaultFace;
static const int * dune2GrapePyramidFace       = dune2GrapeDefaultFace;

// mapping from dune to grape
static const int *
dune2GrapeFace[numberOfUsedGrapeElementTypes] = {
  dune2GrapeTriangleFace ,
  dune2GrapeQuadrilateralFace ,
  dune2GrapeTetrahedronFace,
  dune2GrapePyramidFace ,
  dune2GrapePrismFace ,
  dune2GrapeHexahedronFace
};

static H_ELEMENT_DESCRIPTION * getElementDescription( int type )
{
  assert( type >= 0 );
  assert( type <  numberOfUsedGrapeElementTypes );
  return (H_ELEMENT_DESCRIPTION * )elementDescriptions[type];
}
#endif

#endif


==> anc/xt-super/dune-grid/dune/grid/io/visual/grape/ghmesh.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef __GRAPE_HMESH_C__
#define __GRAPE_HMESH_C__

#include "geldesc.hh"

/*****************************************************************************
* Globale defines                  *                     **
*****************************************************************************/

static const double EPSILON  = 1.0e-2;
#define STA(el) ((STACKENTRY *) (el))
static const double INFTY = 999999.;
#define FVAL_ON_NODE(b) (jump_data[b])

#define MINIMUM(a,b) (((a) > (b)) ? (b) : (a))
#define MAXIMUM(a,b) (((a) < (b)) ? (b) : (a))

GENMESHnD *genmesh3d_switch_part_light_model_on_off();
GENMESHnD *genmesh3d_switch_part_displaybar_on_off();
GENMESHnD *genmesh3d_partition_disp();

/*****************************************************************************
* Verwendete Strukturen                *                     **
*****************************************************************************/
typedef struct stackentry
{
  HELEMENT hel;

  int ref_flag ;

  double hmax;

  // default constructor
  stackentry () : hel()
                  , ref_flag(0), hmax(-1.0) {}
} STACKENTRY;

/* definition of dune_dat in g_eldesc.h */
/* stored as user_data in the mesh pointer */

namespace FctSelector {

  /* function list management */
#define FCT_NONE "none"
#define FCT_ZERO "zero"
#define SLT_DEFAULT "default"

#define SYMBOL_LENGTH 8

  typedef enum {
    fmtNone,
    fmtLog,
    fmtT_Fun
  } function_modifier_index;

  typedef struct function_modifier {
    function_modifier_index type;
    char name[MAX_STRLEN];
    GENMESH_FDATA *orig_f_data, *new_f_data;
    int new_f_size;
    void (*origfun)(void *, int, double *, double *, void *);
    void (*origbounds)(void *, double *, double *, void *);
    int number_of_functions;
    struct {
      GENMESH_FDATA *fdata;
      char name[MAX_STRLEN], symbol[SYMBOL_LENGTH];
      void (*fun)(void *, int, double *, double *, void *);
      int active;
    } *functions;
    ITEM *item;
    void *data;
    void (*modfun)(void *, int, double *, double *, void *);
    void (*modbounds)(void *, double *, double *, void *);
    GENMESH_FDATA *(*init)(struct function_modifier*);
    char *(*info)(struct function_modifier*);
    bool_t (*xdr)(XDR *, struct function_modifier*);
    void (*deleteFct)(struct function_modifier*);
  } function_modifier;

  /* function list management */
  typedef struct {
    char *slot, *name;
    function_modifier modifier;
  } chosen_function;

  typedef ::std::pair< const char * , const char * > DataFunctionName_t;

  // returns slot and name of selected function
  inline DataFunctionName_t getCurrentFunctionName(GRAPEMESH * mesh)
  {
    DataFunctionName_t fctName( (const char *)0, (const char *)0 );

    chosen_function * current = (chosen_function *)
                                g_list_current (mesh->current_function);
    if (current)
    {
      GENMESH_FDATA* fun = (GENMESH_FDATA *)
                           GRAPE_CALL(mesh, "get-function") (NULL, current->slot,NULL);
      fctName.first  = current->slot;
      fctName.second = fun->name;
    }
    return fctName;
  }

#undef FCT_NONE
#undef FCT_ZERO
#undef SLT_DEFAULT
#undef SYMBOL_LENGTH

} // end namespace fct selector

/**************************************************************************
*
* froward declarations
*
* ************************************************************************/

/* switch from leaf to level iteration for mesh */
int switchMethods( GENMESHnD *actHmesh);

/*****************************************************************************
******************************************************************************
**                      **
**  Memory Management Routinen              **
**                      **
******************************************************************************
*****************************************************************************/
inline static void gFreeElement(ELEMENT *el)
{
  assert( el );
  assert( el->mesh );
  DUNE_DAT * dat = (DUNE_DAT *) el->mesh->user_data;
  assert(dat);
  dat->free_stackentry(dat,(void *)el);
  return ;
}

/* complete element does nothing at the moment */
inline static ELEMENT * complete_element(ELEMENT *el, MESH_ELEMENT_FLAGS flags)
{
  return el;
}

/*****************************************************************************
* little help routines
*****************************************************************************/
inline static double dist(const double *x,  const double *y)
{
  double dist=0.0;
  int i;

  for(i=0; i<GRAPE_DIMWORLD; i++)
  {
    dist += (x[i]-y[i])*(x[i]-y[i]);
  }
  return (sqrt(dist));
}

inline static double calc_hmax(HELEMENT *el)
{
  return ( dist(el->vertex[0], el->vertex[1]) );
}

/*****************************************************************************
******************************************************************************
**
**  The functions to which each HMesh has a pointer, i.e. first_macro
**  here first_macro, next_macro, first_child, next_child
**
******************************************************************************
*****************************************************************************/
// update helement pointers
inline static void helementUpdate( DUNE_ELEM *elem, HELEMENT *grapeEl )
{
  // set pointers
  grapeEl->vertex       = elem->vpointer;
  grapeEl->vindex       = elem->vindex ;
  grapeEl->eindex       = elem->eindex ;
  grapeEl->level        = elem->level;
  grapeEl->has_children = elem->has_children;
  grapeEl->user_data    = (void *)elem ;

  // select appropriate element description
  grapeEl->descr = (ELEMENT_DESCRIPTION *) getElementDescription(elem->type);
  return ;
}

inline static HELEMENT * first_macro (GENMESHnD *mesh, MESH_ELEMENT_FLAGS flag)
{
  assert(mesh);
  DUNE_DAT * dat = (DUNE_DAT *) mesh->user_data;
  assert( dat );

  HELEMENT * el = (HELEMENT *) dat->get_stackentry(dat);
  DUNE_ELEM * elem = (DUNE_ELEM *) el->user_data;

  assert(el);
  assert(elem);

  // set iterator type depending on value of button
  GRAPE_CALL(iteratorButton,      "get-value") (&(dat->iteratorType));
  GRAPE_CALL(partitionTypeButton, "get-value") (&(dat->partitionIteratorType));

  F_DATA * f_data = (F_DATA*)GRAPE_CALL(mesh,"get-function")
                      ("scalar","scalar","vector","default", NULL);

  assert( dat->setIterationModus );
  DUNE_FDATA * func = 0;
  if(f_data)
  {
    DUNE_FDATA * data = (DUNE_FDATA *) f_data->function_data;
    if( DUNE_FDATA::dataList().find(data) !=
        DUNE_FDATA::dataList().end() )
    {
      func = data;
    }
  }
  dat->setIterationModus(dat,func);

  // note this pointer can be NULL
  elem->gridPart = dat->gridPart;

  /* store level of interest for LeafIterator */
  if(maxlevelButton->on_off == OFF) /* dont know why wrong, but it works */
    elem->level_of_interest = -1;
  else
    elem->level_of_interest = mesh->level_of_interest;

  el->present = hefAll;
  el->parent = NULL;

  elem->display = dat->all->display;
  elem->hiter = NULL;

  {
    /* call first macro and check for first element */
    int test = dat->first_macro(elem) ;
    // means no element exits at all
    if(!test) return NULL;
  }

  el->level = 0;
  el->mesh  = (GENMESHnD *)mesh ;

  helementUpdate(elem,el);
  ((STACKENTRY *)el)->hmax = calc_hmax(el);

  el->vinh    = NULL ;
  ((STACKENTRY *)el)->ref_flag   = -1;

  /***************************************************************/
  // is this assertion is thrown then something with the geometry types is
  // wrong
  assert( el->descr != 0 );

  return(el);
}

/* go next macro element */
inline static HELEMENT * next_macro(HELEMENT * el, MESH_ELEMENT_FLAGS flag)
{
  int mflag=0;
  assert(el) ;

  el->present = (MESH_ELEMENT_FLAGS) (hefAll & ! hefVinh);
  mflag = (*(((struct dune_dat *)(el->mesh->user_data))->next_macro))((DUNE_ELEM *)el->user_data);
  if(mflag)
  {
    helementUpdate( ((DUNE_ELEM *)el->user_data) , el);
    ((STACKENTRY *)el)->hmax = calc_hmax(el);
    return(el) ;
  }
  else
  {
    /*printf("next macro: bin draussen flag = %i \n",mflag);*/
    gFreeElement((ELEMENT *)el) ;
    return NULL ;
  }
}

/***********************************************************/
/* first_child, go to first child of current element */
/************************************************************/
inline static HELEMENT * first_child (HELEMENT * ael, MESH_ELEMENT_FLAGS flag)
{
  int actlevel = ael->level;

  DUNE_DAT * dat = (DUNE_DAT *) ael->mesh->user_data;
  assert( dat );

  // if pointer is zero then no child iteration
  if(dat->first_child)
  {
    if ( actlevel < ((HMESH *)ael->mesh)->level_of_interest )
    {
      HELEMENT * el = (HELEMENT *) dat->get_stackentry(dat);
      assert(el);
      // set mesh, needed for removal
      el->mesh = ael->mesh;

      DUNE_ELEM * elem = (DUNE_ELEM *)el->user_data;
      assert(elem);

      el->present = (MESH_ELEMENT_FLAGS) (hefAll & !hefVinh);

      DUNE_ELEM * aelem = (DUNE_ELEM *)ael->user_data;

      elem->display = aelem->display;
      elem->liter   = aelem->liter;
      elem->hiter   = aelem->hiter;

      /* call the dune method */
      if(dat->first_child(elem))
      {
        el->level = actlevel+1;
        el->mesh  = ael->mesh ;

        helementUpdate(elem,el);

        el->parent    = ael;
        ((STACKENTRY *)el)->hmax = ((STACKENTRY *)ael)->hmax * 0.5;

        el->vinh  = NULL ;
        ((STACKENTRY *)el)->ref_flag   = -1;
        /****************************************************/
        // is this assertion is thrown then something with the geometry types is
        // wrong
        assert( el->descr != 0 );
        return(el);
      }
      else
      {
        gFreeElement((ELEMENT *)el) ;
        return NULL ;
      }
    }
  }
  return NULL ;
}

/* go to next child of the current element */
inline static HELEMENT * next_child(HELEMENT * el, MESH_ELEMENT_FLAGS flag)
{
  assert(el) ;
  el->present = (MESH_ELEMENT_FLAGS) (hefAll & !hefVinh);
  DUNE_ELEM * elem = ((DUNE_ELEM *)el->user_data);
  assert( elem );

  DUNE_DAT * dat = (DUNE_DAT *) el->mesh->user_data;
  assert( dat );

  if(dat->next_child)
  {
    if(dat->next_child(elem))
    {
      DUNE_ELEM * elem = ((DUNE_ELEM *)el->user_data);
      ((STACKENTRY *)el)->ref_flag++;
      helementUpdate(elem,el);

      // only implemented on triangles
      if(elem->type != gr_triangle)
      {
        el->vinh = NULL;
      }

      return(el) ;
    }
    else
    {
      gFreeElement((ELEMENT *)el) ;
      return NULL ;
    }
  }

  return NULL;
}

/* first_child, go to first child of current element */
inline static HELEMENT * select_child (HELEMENT * ael, double *parent_coord,
                                       double *child_coord, MESH_ELEMENT_FLAGS flag)
{
  HELEMENT *child = NULL;
  HMESH *mesh = (HMESH *) ael->mesh;
  const ELEMENT_DESCRIPTION *descr = ael->descr;
  double coord [GRAPE_DIMWORLD];
  int inside = 0;

  /* in child_ccord the local coordinates of the point in child can be
   * stored */
  descr->coord_to_world(ael,parent_coord,(double *) &coord);

  if( mesh->first_child )
    child = mesh->first_child(ael, flag);
  if( !child ) return NULL;

  /* tranform to local coords of child */
  descr->world_to_coord(child, (double *) &coord, child_coord);

  while ( inside != -1 )
  {
    inside = descr->check_inside( child , child_coord );
    if( inside == -1)
    {
      return child;
    }

    child = mesh->next_child( child , flag);
    if ( ! child ) return NULL;
    descr->world_to_coord(child, (double *) &coord, child_coord);
  }
  return NULL;
}

inline static ELEMENT * first_element (GRAPEMESH *mesh, MESH_ELEMENT_FLAGS flag)
{
  return first_macro((GENMESHnD * )mesh,flag);
}

/* go next macro element */
inline static ELEMENT * next_element(ELEMENT * el, MESH_ELEMENT_FLAGS flag)
{
  return next_macro(el,flag);
}
/***************************************************************************
*
*  f_data function
*
***************************************************************************/
inline void f_bounds(HELEMENT *el, double* min, double* max,
                     void *function_data)
{
  (*min) =  1.0E+308;
  (*max) = -1.0E+308;
  return;
}
/****************************************************************************/
inline void grape_get_vertex_estimate(HELEMENT *el, double *value,
                                      void *function_data)
{
  *value = 1.0E+308;
  return;
}

/****************************************************************************/

inline double grape_get_element_estimate(HELEMENT *el, void *function_data)
{
  return 1.0E+308;
}

/***************************************************************************/
inline static void dune_function_info(HELEMENT *el, F_EL_INFO *f_el_info,
                                      void *function_data)
{
  assert( function_data );

  DUNE_FDATA * df = (DUNE_FDATA *) function_data;
  assert( df );

  // at the moment f_el_info only contains polynomial_degree
  f_el_info->polynomial_degree = df->polyOrd;
  return;
}

inline static void level_function_info(HELEMENT *el, F_EL_INFO *f_el_info,
                                       void *function_data)
{
  // the level function has polynomial order 0
  f_el_info->polynomial_degree = 0;
  return;
}

/***************************************************************************/

/* print DUNE_FDATA STRUCT */
inline void printfFdata(DUNE_FDATA *fem)
{
  printf("Dune Fdata %p \n",fem);
  printf("comp %d      | DiscFunc   %p \n",fem->comp[0],fem->discFunc);
  printf("-------------------------------------------\n");
}
inline void printDuneFunc(DUNE_FDATA *df)
{
  printf("DUNE_FDATA %p \n",df);
  printf("discFunc %p \n",df->discFunc);
  //printf("lf       %p \n",df->lf);
  printf("comp     %d \n",df->comp[0]);
}

/* call the function to evaluate, depending on index of local vertex or
 * local coordinate */
static inline void evaluateFunction(DUNE_ELEM * elem, DUNE_FDATA * fem, int ind,
                                    double G_CONST *coord, double * val)
{
  assert(elem);
  assert(fem);

  if(coord)
  {
    fem->evalCoord(elem,fem,coord,val);
  }
  else
  {
    fem->evalDof(elem,fem,ind,val);
  }
}

/* default function calling function to evaluate */
static inline void f_real(HELEMENT *el, int ind, double G_CONST *coord,
                          double *val, void *function_data)
{
  assert(el);
  DUNE_ELEM * elem = (DUNE_ELEM *)el->user_data;
  assert(elem != NULL);
  DUNE_FDATA *fem = (DUNE_FDATA *) function_data;

  assert(fem != NULL);
  assert(fem->discFunc != NULL);

  evaluateFunction(elem,fem,ind,coord,val);
  return;
}

/* function calling data to evaluate for picewise constant data */
static inline void f_real_polOrd_zero(HELEMENT *el, int ind, double G_CONST *coord,
                                      double *val, void *function_data)
{
  assert(el);
  DUNE_ELEM * elem = (DUNE_ELEM *)el->user_data;
  assert(elem != NULL);
  DUNE_FDATA *fem = (DUNE_FDATA *) function_data;

  assert(fem != NULL);
  assert(fem->discFunc != NULL);

  // if polynomial order zero
  // then only evaluate for ind = 0
  if(ind == 0)
  {
    evaluateFunction(elem,fem,ind,coord,val);
    // cache function value
    fem->valCache = val[0];
  }
  else
  {
    // use cached value
    val[0] = fem->valCache;
  }
  return;
}

/* function displaying the level of the element */
inline void f_level(HELEMENT *el, int ind, double G_CONST *coord,
                    double *val, void *function_data)
{
  assert(el);
  val[0] = (double) el->level;
  return;
}

/***************************************************************************/
inline void grapeInitScalarData(GRAPEMESH *grape_mesh, DUNE_FDATA * dfunc)
{
  assert( grape_mesh );

  if(dfunc)
  {
    F_DATA * f_data = (F_DATA *) dfunc->f_data;
    if (f_data)
    {
      f_data->next = 0;
      f_data->last = 0;

      int length = 2*strlen(dfunc->name.c_str());
      f_data->name = (char *) malloc(length*sizeof(char));
      sprintf(f_data->name,"%s",dfunc->name.c_str());
      printf("generate data for discrete function '%s'!\n",f_data->name);

      f_data->dimension_of_value = dfunc->dimVal;

      f_data->continuous_data = dfunc->continuous;

      f_data->f                   = (dfunc->polyOrd == 0) ? f_real_polOrd_zero : f_real;
      f_data->f_el_info           = dune_function_info;

      f_data->function_data = (void *) dfunc;

      f_data->get_bounds      = f_bounds;
      f_data->get_vertex_estimate   = grape_get_vertex_estimate;
      f_data->get_element_estimate  = grape_get_element_estimate;
      f_data->threshold     = 0.0;
#if GRAPE_DIM == 3
      f_data->geometry_threshold     = 0.0;
#else
      // if pointer 0, nothing done with this functions
      f_data->get_element_p_estimates = 0;
      f_data->get_edge_p_estimates    = 0;
#endif
      f_data->hp_threshold    = 0.0;
      f_data->hp_maxlevel     = grape_mesh->max_level;

      grape_mesh = (GRAPEMESH *) GRAPE_CALL(grape_mesh,"add-function") (f_data);
    }
    else if (grape_mesh->f_data != (GENMESH_FDATA *)f_data)
    {
      printf("select f_data for \n");
      grape_mesh->f_data = (GENMESH_FDATA *)f_data;
    }
  }
  else
  {
    printf("no dfunc, or no vec\n");
  }

  return;
}

/* generates the function to display the level of an element */
inline void grapeAddLevelFunction(GRAPEMESH *grape_mesh)
{
  assert( grape_mesh );

  /* function info for level display */
  /* the variables are only needed once, therefore static */

  static std::string level_name("level");
  static F_DATA levelData;

  static F_DATA * f_data = 0;

  if (!f_data)
  {
    f_data = &levelData;
    assert( f_data );

    f_data->name = (char *) level_name.c_str();
    f_data->dimension_of_value = 1;
    f_data->continuous_data    = 0;

    f_data->f                   = f_level;
    f_data->f_el_info           = &level_function_info;

    // no function data here
    f_data->function_data = 0;

    f_data->get_bounds      = f_bounds;
    f_data->get_vertex_estimate   = grape_get_vertex_estimate;
    f_data->get_element_estimate  = grape_get_element_estimate;
    f_data->threshold     = 0.0;
#if GRAPE_DIM == 3
    f_data->geometry_threshold     = 0.0;
#else
    f_data->get_element_p_estimates = 0;
    f_data->get_edge_p_estimates    = 0;
#endif
    f_data->hp_threshold    = 0.0;
    f_data->hp_maxlevel     = grape_mesh->max_level;
  }

  assert( f_data );
  grape_mesh = (GRAPEMESH *) GRAPE_CALL(grape_mesh,"add-function") (f_data);
  return;
}

/* add data to Hmesh  */
inline void addDataToHmesh(void  *hmesh, DUNE_FDATA * data)
{
  GRAPEMESH *mesh = (GRAPEMESH *) hmesh;
  assert(mesh);

  if(data)
  {
    assert( data->f_data );
    assert( data->discFunc );

    /* setup dune data */
    grapeInitScalarData (mesh, data );
  }
  else
  {
    fprintf(stderr,"ERROR: no function data for setup in addDataToHmesh! \n");
  }
}

/*****************************************************************************
******************************************************************************
**                      **
**  Die MESH Routinen "copy_element"                              **
**                      **
******************************************************************************
*****************************************************************************/

inline static ELEMENT * copy_element(ELEMENT *el, MESH_ELEMENT_FLAGS flag)
{
  DUNE_DAT * dat = (DUNE_DAT *) el->mesh->user_data;
  HELEMENT * cel = (HELEMENT *) dat->get_stackentry(dat);

  assert(el) ;
  assert(cel) ;

  DUNE_ELEM * hexa_elem = 0, * chexa_elem = 0;

  hexa_elem  = (DUNE_ELEM *) el->user_data;
  chexa_elem = (DUNE_ELEM *) dat->copy(hexa_elem) ;

  assert(chexa_elem) ;
  cel->mesh              = el->mesh ;
  cel->vertex            = chexa_elem->vpointer;
  cel->vindex            = el->vindex ;
  cel->eindex            = el->eindex ;
  cel->descr             = el->descr ;
  cel->parent             = ((HELEMENT *)el)->parent ;
  cel->user_data         = (void *)chexa_elem ;
  cel->level = el->level;

  return ( (ELEMENT *)cel );
}

inline static void get_geometry_vertex_estimate(HELEMENT* helement, double* results)
{
  /* planar mesh -> all geometry-estimates 0*/
  int i;
  for(i=0; i<3; i++)
    results[i] = 1e5;
  return;
}


inline static double get_geometry_element_estimate(HELEMENT* helement)
{
  /*planar mesh -> estimators 0*/
  return(1e5);
}

/* method to get partition number from mesh */
inline HMESH * get_partition_number (int * partition)
{
  HMESH * hmesh = (HMESH *) START_METHOD (G_INSTANCE);
  assert(hmesh != 0);
  DUNE_DAT * dunedata = (DUNE_DAT *) hmesh->user_data;
  assert(dunedata != 0);
  *partition = dunedata->partition;

  END_METHOD(hmesh);
}

inline GRAPEMESH *getMesh ( const char *meshName = "Dune Mesh" )
{
  return (GRAPEMESH *)GRAPE_CALL( GrapeMesh, "new-instance" ) ( meshName );
}

// if parameter is not 0 ,then mesh is freed (i.e. pushed to stack)
inline GRAPEMESH * getAndFreeMesh( GRAPEMESH * mesh = 0 )
{
  static std::stack< GRAPEMESH * > meshStack;

  if(mesh)
  {
    // free mesh
    meshStack.push(mesh);
    return 0;
  }
  else
  {
    // get mesh
    //if(meshStack.empty())
    {
      return getMesh();
    }
    /*
       // not working yet
       else
       {
       GRAPEMESH * m = meshStack.top();
       meshStack.pop();
       return m;
       }
     */
  }
}

/*****************************************************************************
******************************************************************************
**                      **
**  Die Hautroutine zum Initialisieren und Aufrufen eines HMESH"      **
**                      **
**  --setupHmesh
**  --hmesh
**
******************************************************************************
*****************************************************************************/
inline void * setupHmesh(const int noe, const int nov,
                         const int maxlev, DUNE_DAT * dune,
                         const char *meshName )
{
  GRAPEMESH *mesh = getMesh( meshName );

  assert(mesh != NULL);

  mesh->first_macro = first_macro ;
  mesh->next_macro  = next_macro ;

  mesh->first_child = first_child ;
  mesh->next_child  = next_child ;

  mesh->select_child  = select_child;

  mesh->copy_element  = copy_element ;
  mesh->free_element  = gFreeElement ;
  mesh->complete_element = complete_element;

  mesh->max_number_of_vertices = MAX_EL_DOF ;
  mesh->max_eindex = noe ;
  mesh->max_vindex = nov ;

#if GRAPE_DIM==2
  mesh->dimension_of_world = GRAPE_DIMWORLD;
#endif
  mesh->max_dimension_of_coord = GRAPE_DIMWORLD;
  mesh->max_dindex = 20;

  mesh->max_level = maxlev;
  mesh->level_of_interest = maxlev;

  mesh->get_geometry_vertex_estimate  = get_geometry_vertex_estimate;
  mesh->get_geometry_element_estimate = get_geometry_element_estimate;
  mesh->get_lens_element_estimate = 0;

  mesh->threshold              = 1.0;

  mesh->user_data = (void *) dune;

  mesh->set_time = 0;
  mesh->get_time = 0;
  mesh->f_data   = 0;

  grapeAddLevelFunction(mesh);

  return ((void *) mesh);
}

// delete Hmesh , not really working yet
inline void deleteHmesh( void * hmesh )
{
  getAndFreeMesh( (GRAPEMESH *) hmesh);
}

// delete Hmesh , not really working yet
inline void deleteFunctions( void * hmesh )
{
  //assert( hmesh );
  //GRAPEMESH * mesh = (GRAPEMESH *) hmesh;

  /*
     GENMESH_FDATA * f_data = mesh->f_data;
     while( f_data )
     {
     char * name = f_data->name;
     if(name)
     {
      std::cout << "Got " << name << " func \n";
      mesh = (GRAPEMESH *) GRAPE_CALL(mesh,"remove-function")(name);
     }
     f_data = mesh->f_data;
     }
   */

  //mesh->f_data = 0;
  //mesh->user_data = 0;
}

static inline void addProjectUIF ()
{
#if 0
  // only call this once because GraPE cannot be run twice within the same program
  static bool firstCall = true;
  if( firstCall )
  {
    char p_name[ 32 ];
    sprintf( p_name, "uif-m%d", GRAPE_DIM );
    g_project_add( p_name );
    firstCall = false;
  }
#endif
}

extern "C" {
  extern MESH2D   * mesh2d_isoline_disp();
  extern MESH2D   * mesh2d_isoline_select_disp();
  extern HPMESH2D * hpmesh2d_isoline_disp();
  extern GENMESH2D* genmesh2d_isoline_disp();
  extern GENMESH2D* genmesh2d_isoline_select_disp();
  extern GENMESH2D* genmesh2d_geometry_graph_disp();
  extern MESH2D *mesh2d_isoline_disp();
  extern MESH2D *mesh2d_isoline_select_disp();
  extern MESH2D *mesh2d_vect_disp();
  extern HPMESH2D* hpmesh2d_pdegfine_disp();
  extern GENMESH2D* genmesh2d_chess_disp();
  extern MESH2D *mesh2d_flic_disp();

  extern GENMESH3D* genmesh3d_bnd_isoline_disp();
  extern GENMESH3D* genmesh3d_bnd_isoline_select_disp();
  extern GENMESH3D* genmesh3d_clip_isoline_multi_disp ();
  extern GENMESH3D* genmesh3d_volume_disp ();
  extern MESH3D* mesh3d_bnd_isoline_select_disp();
  extern MESH3D* mesh3d_bnd_isoline_disp();
}

// methodName is set by scene set_min_max_value
static std::string grapeMethodName;

static inline void setMinMaxValuesToColorbars(const char* meshName,
                                              const double min,
                                              const double max)
{
  typedef std::list< COLORBAR * > ColorBarListType;
  static bool firstCall = true;
  static ColorBarListType colorBarList;

  if( firstCall )
  {
    ///////////////////////////////
    // all functions from mesh2d
    ///////////////////////////////
    {
      COLORBAR * colorBar = (COLORBAR *) GRAPE_CALL(Colorbar,"get-stdcolorbar") (genmesh2d_isoline_disp,"isoline-disp");
      if ( colorBar ) colorBarList.push_back( colorBar );
    }
    {
      COLORBAR * colorBar = (COLORBAR *) GRAPE_CALL(Colorbar,"get-stdcolorbar") (genmesh2d_isoline_select_disp,"isoline-select-disp");
      if ( colorBar ) colorBarList.push_back( colorBar );
    }
    {
      COLORBAR * colorBar = (COLORBAR *) GRAPE_CALL(Colorbar,"get-stdcolorbar") (hpmesh2d_isoline_disp,"isoline-disp");
      if ( colorBar ) colorBarList.push_back( colorBar );
    }
    {
      COLORBAR * colorBar = (COLORBAR *) GRAPE_CALL(Colorbar,"get-stdcolorbar") (genmesh2d_geometry_graph_disp,"geometry-graph-disp");
      if ( colorBar ) colorBarList.push_back( colorBar );
    }
    {
      COLORBAR * colorBar = (COLORBAR *) GRAPE_CALL(Colorbar,"get-stdcolorbar") (mesh2d_isoline_select_disp,"mesh2d-isoline-select");
      if ( colorBar ) colorBarList.push_back( colorBar );
    }
    {
      COLORBAR * colorBar = (COLORBAR *) GRAPE_CALL(Colorbar,"get-stdcolorbar") (mesh2d_isoline_disp,"mesh2d-isoline");
      if ( colorBar ) colorBarList.push_back( colorBar );
    }
    {
      COLORBAR * colorBar = (COLORBAR *) GRAPE_CALL(Colorbar,"get-stdcolorbar") (mesh2d_vect_disp,"mesh2d-vect");
      if ( colorBar ) colorBarList.push_back( colorBar );
    }
    {
      COLORBAR * colorBar = (COLORBAR *) GRAPE_CALL(Colorbar,"get-stdcolorbar") (hpmesh2d_pdegfine_disp,"pdegfine-disp");
      if ( colorBar ) colorBarList.push_back( colorBar );
    }
    {
      COLORBAR * colorBar = (COLORBAR *) GRAPE_CALL(Colorbar,"get-stdcolorbar") (genmesh2d_chess_disp, "GenMesh2d::chess-disp");
      if ( colorBar ) colorBarList.push_back( colorBar );
    }
    //{
    //  COLORBAR * colorBar = (COLORBAR *) GRAPE_CALL(Colorbar,"get-stdcolorbar")(mesh2d_flic_disp,"flic");
    //  if ( colorBar ) colorBarList.push_back( colorBar );
    //}
    ///////////////////////////////
    // all functions from mesh3d
    ///////////////////////////////
    {
      COLORBAR * colorBar = (COLORBAR *) GRAPE_CALL(Colorbar,"get-stdcolorbar") (genmesh3d_bnd_isoline_disp,"bnd-isoline-disp");
      if ( colorBar ) colorBarList.push_back( colorBar );
    }
    {
      COLORBAR * colorBar = (COLORBAR *) GRAPE_CALL(Colorbar,"get-stdcolorbar") (genmesh3d_bnd_isoline_select_disp,"bnd-isoline-select-disp");
      if ( colorBar ) colorBarList.push_back( colorBar );
    }
    {
      COLORBAR * colorBar = (COLORBAR *) GRAPE_CALL(Colorbar,"get-stdcolorbar") (genmesh3d_clip_isoline_multi_disp,"genmesh3d-clip-isoline-multi-disp");
      if ( colorBar ) colorBarList.push_back( colorBar );
    }
    {
      COLORBAR * colorBar = (COLORBAR *) GRAPE_CALL(Colorbar,"get-stdcolorbar") (genmesh3d_volume_disp, "GenMesh3d-volume");
      if ( colorBar ) colorBarList.push_back( colorBar );
    }
    {
      COLORBAR * colorBar = (COLORBAR *) GRAPE_CALL(Colorbar,"get-stdcolorbar") (mesh3d_bnd_isoline_select_disp,"bnd-isoline-select-disp");
      if ( colorBar ) colorBarList.push_back( colorBar );
    }
    {
      COLORBAR * colorBar = (COLORBAR *) GRAPE_CALL(Colorbar,"get-stdcolorbar") (mesh3d_bnd_isoline_disp,"bnd-isoline-disp");
      if ( colorBar ) colorBarList.push_back( colorBar );
    }
    {
      COLORBAR * colorBar = (COLORBAR *) GRAPE_CALL(Colorbar,"get-stdcolorbar") (genmesh3d_bnd_isoline_disp,"bnd-isoline-disp");
      if ( colorBar ) colorBarList.push_back( colorBar );
    }
    //////////////////////////////
    //////////////////////////////
    firstCall = false;
  }

#ifdef GRAPE_GENMESH_WITH_DIFFERENT_COLORBARS
  if ( meshName )
  {
    COLORBAR * cb = get_colorbar_from_handle( meshName );
    if( cb )
    {
      cb->min = min;
      cb->max = max;
    }
  }
#endif

  typedef ColorBarListType :: iterator iterator;

  const iterator end = colorBarList.end();
  for(iterator it = colorBarList.begin(); it != end; ++it)
  {
    COLORBAR * cb = (*it);
    cb->min = min;
    cb->max = max;
  }
}

inline GRAPEMESH * setMinMaxValue()
{
  GRAPEMESH * mesh = 0;
  mesh = (GRAPEMESH *) START_METHOD(G_INSTANCE);
  ASSURE (mesh, "No HMESH in setMinMaxValue! \n", END_METHOD (0));

  F_DATA * f_data = (F_DATA*)GRAPE_CALL(mesh,"get-function")
                      ("scalar","scalar","vector","default", 0);
  DUNE_FDATA * func = 0;
  if(f_data)
  {
    DUNE_FDATA * data = (DUNE_FDATA *) f_data->function_data;
    if( DUNE_FDATA::dataList().find(data) !=
        DUNE_FDATA::dataList().end() )
    {
      func = data;
    }
  }

  double min=0.0, max=1.0;
  if(func)
  {
    assert(func->getMinMaxValues);
    func->getMinMaxValues(func,&min,&max);
  }

  setMinMaxValuesToColorbars(mesh->name,min,max);

  END_METHOD(mesh);
}

inline void colorBarMinMax(const double min, const double max)
{
  GRAPE_CALL(Colorbar,"set-default-min-max") (min,max);
}

/* forward declaration */
static void grape_add_remove_methods(void);

inline void handleMesh( void *hmesh, bool gridMode )
{
  GRAPEMESH *mesh = (GRAPEMESH *)hmesh;
  assert( mesh );

  // remember last selected function
  static std::string lastFunctionName("zero");
  static std::string lastSlotName("default");

  MANAGER * mgr = (MANAGER *)GRAPE_CALL( Manager, "get-stdmgr" ) ();
  SCENE *scene = (SCENE *)GRAPE_CALL( Scene, "new-instance" ) ( "DUNE Grid" );
  assert( scene );

  addProjectUIF();

#ifdef GRID_MODE
  if(gridMode)
  {
    /* if no data then switch to grid mode */
    GRAPHICDEVICE *grdev;

    grdev = (GRAPHICDEVICE *)GRAPE_CALL(GraphicDevice,"get-stddev") ();
    grdev->clear();
    if (grdev && (grdev->grid_patch != G_GRID)) {
      GRAPE_CALL(grdev,"grid-patch") (G_GRID);
    }
  }
#endif

  scene->object = (TREEOBJECT *)mesh;

  if( !maxlevelButton)
    setupLeafButton( mgr, scene, 0 );

  grape_add_remove_methods();

  // if function name exists, this function is selected again
  if( (lastFunctionName != "") && (lastSlotName != "") )
  {
    GRAPE_CALL(mesh,"select-function") (lastSlotName.c_str(),lastFunctionName.c_str());
  }

  GRAPE_CALL( mgr, "handle" ) (scene);  // grape display call

  removeLeafButton(mgr,scene);

  FctSelector::DataFunctionName_t fctName = FctSelector::getCurrentFunctionName( mesh );

  // remember last selected function
  lastSlotName     = fctName.first;
  lastFunctionName = fctName.second;

  // remove obj
  scene->object = 0;
  GRAPE_CALL( scene, "delete" ) ();
}

/*
 * setup TimeScene Tree  */
inline void addHmeshToTimeScene(void * timescene, double time, void  *hmesh, int proc)
{
  TIMESCENE *tsc = (TIMESCENE *) timescene;
  GRAPEMESH *mesh = (GRAPEMESH *) hmesh;
  int i=0;
  assert(tsc != NULL); assert ( mesh != NULL);

  for(i=0; i<proc; i++)
  {
    tsc = (TIMESCENE *) tsc->next_scene;
  }
  assert(tsc);

  if(tsc->dynamic)
  {
    tsc->dynamic = (G_SCENE_OBJECT *)GRAPE_CALL(tsc->dynamic,"put") (mesh, mesh, time);
  }
  else
    tsc->dynamic = (G_SCENE_OBJECT *)GRAPE_CALL(TimeStep,"put") (mesh, mesh, time);

  return;
}

/*
 * setup TimeScene Tree  */
inline void addHmeshToGlobalTimeScene(double time, void  *hmesh, int proc)
{
  TIMESCENE *tsc = globalTsc;
  GRAPEMESH *mesh = (GRAPEMESH *) hmesh;
  assert(tsc  != NULL);
  assert(mesh != NULL);

  if(tsc->dynamic)
  {
    tsc->dynamic = (G_SCENE_OBJECT *)GRAPE_CALL(tsc->dynamic,"put") (mesh, mesh, time);
  }
  else
    tsc->dynamic = (G_SCENE_OBJECT *)GRAPE_CALL(TimeStep,"put") (mesh, mesh, time);

  return;
}

inline DUNE_FDATA * extractData ( void * hmesh , int num )
{
  HMESH *mesh = (HMESH *) hmesh;
  int count = 0;
  assert ( mesh != NULL );

  printf("actual mesh %p \n",mesh);

  GENMESH_FDATA *next_data = mesh->f_data;
  while ( (count < num) && (next_data != NULL) )
  {
    next_data = next_data->next;
    count++;
  }

  if( next_data )
  {
    DUNE_FDATA * df = (DUNE_FDATA *) next_data->function_data;
    std::cout << "df->name = " << df->name << std::endl;
    return df;
  }

  return NULL;
}


/* copy function data */
inline void copyFdata(F_DATA *copy, F_DATA *org)
{
  copy->name = org->name;
  copy->last = org->last;
  copy->next = org->next;

  copy->dimension_of_value  = org->dimension_of_value;
  copy->continuous_data = org->continuous_data;
  copy->function_data  = org->function_data;

  copy->f = org->f;
  copy->f_el_info = org->f_el_info;

  copy->get_bounds  = org->get_bounds;
  copy->get_vertex_estimate = org->get_vertex_estimate;
  copy->get_element_estimate  = org->get_element_estimate;

  copy->threshold = org->threshold;
#if GRAPE_DIM == 3
  copy->geometry_threshold = org->geometry_threshold;
#else
  copy->get_element_p_estimates = org->get_element_p_estimates;
  copy->get_edge_p_estimates    = org->get_edge_p_estimates;
#endif
  copy->hp_threshold = org->hp_threshold;
  copy->hp_maxlevel = org->hp_maxlevel;
}

inline static void copyHmeshes(GRAPEMESH *orgMesh, GRAPEMESH * self)
{
  assert( self );
  assert( orgMesh );

  if( (!self->f_data) && (orgMesh->f_data) )
  {
    self->level_of_interest = orgMesh->level_of_interest;
    F_DATA *next_data = (F_DATA *) orgMesh->f_data;
    /* to keep the same order we have to go backward */
    while (next_data)
    {
      if(next_data->next) next_data = (F_DATA *) next_data->next;
      else break;
    }
    while (next_data)
    {
      F_DATA * f_data = (F_DATA *) malloc(sizeof(F_DATA));
      assert(f_data != NULL);
      copyFdata(f_data,next_data);

      self = (GRAPEMESH *) GRAPE_CALL(self,"add-function") (f_data);
      next_data = (F_DATA *) next_data->last;
    }
  }

  self->max_dimension_of_coord = orgMesh->max_dimension_of_coord;
  self->max_eindex = orgMesh->max_eindex;
  self->max_vindex = orgMesh->max_vindex;
  self->max_dindex = orgMesh->max_dindex;
  self->max_number_of_vertices = orgMesh->max_number_of_vertices;

  self->access_mode = orgMesh->access_mode;
  self->access_capability = orgMesh->access_capability;

  /* we have to do that, GRAPE sucks  */
  /* set other function_data pointers */
  if(orgMesh->f_data)
  {
    GENMESH_FDATA * sf = self->f_data;
    while(sf != NULL)
    {
      const char * sfname = sf->name;
      GENMESH_FDATA * nf = orgMesh->f_data;
      int length = strlen(sfname);
      while( (nf != NULL) )
      {
        /* compare the real function name, ha, not with me */
        const char * nfname = nf->name;
        if( strncmp(sfname,nfname,length) == 0 )
        {
          sf->function_data = nf->function_data;
          break;
        }

        /* GRAPE sucks, sucks, sucks
         * Robert after debugin' for this shit more than one day */
        if( nf != nf->last )
          nf = nf->next;
        else
          break;
      }

      /* go next f_data */
      if( sf != sf->last )
        sf = sf->next;
    }
  }

  /* copy current function selections to orgMesh */
  self = (GRAPEMESH *) GRAPE_CALL(self, "copy-function-selector") (orgMesh);

  self->user_data = orgMesh->user_data;

  self->copy_element = orgMesh->copy_element;
  self->free_element = orgMesh->free_element;

  self->complete_element = orgMesh->complete_element;
  self->set_time = orgMesh->set_time;
  self->get_time = orgMesh->get_time;

  self->first_macro = orgMesh->first_macro;
  self->next_macro = orgMesh->next_macro;
  self->first_child = orgMesh->first_child;
  self->next_child = orgMesh->next_child;
  self->select_child = orgMesh->select_child;

  self->max_level = orgMesh->max_level;
  self->level_of_interest = orgMesh->level_of_interest;
  /* do not set level_of_interest, because is set by user during run time */

  self->get_geometry_vertex_estimate  = orgMesh->get_geometry_vertex_estimate;
  self->get_geometry_element_estimate = orgMesh->get_geometry_element_estimate;
  self->get_lens_element_estimate     = orgMesh->get_lens_element_estimate;
  self->threshold                     = orgMesh->threshold;

#if GRAPE_DIM==2
  self->dimension_of_world = orgMesh->dimension_of_world;
#endif
}

/* interpol method for timescence, just constant interpolation */
inline static GRAPEMESH *grape_mesh_interpol(GRAPEMESH *mesh1, GRAPEMESH *mesh2,
                                             double factor)
{
  GRAPEMESH *self=NULL;
  GRAPEMESH *org =NULL;

  self = (GRAPEMESH *)START_METHOD(G_INSTANCE);
  ASSURE (self, "No HMESH in method interpol! \n", END_METHOD (NULL));

  if (factor < 0.5)
    org = mesh1;
  else
    org = mesh2;

  // copy meshes
  copyHmeshes(org,self);

  END_METHOD(self);
}

/****************************************************************************/
/* handling of multiple functions (selection by next/last)                  */
/****************************************************************************/

inline static HMESH *next_f_data_send(void)
{
  HMESH *self;
  printf("next_f_data_send called! \n");

  self = (HMESH *)START_METHOD(G_INSTANCE);
  ASSURE(self, "", END_METHOD(NULL));

  if (self->f_data && self->f_data->next)
  {
    self->f_data->next->last = self->f_data;  /*only to be sure...*/
    self->f_data = self->f_data->next;
  }
  if (self->f_data)
    printf("new f_data is: %s\n", self->f_data->name);

  END_METHOD(self);
}

inline static HMESH *prev_f_data_send(void)
{
  HMESH *self;
  printf("prev_f_data_send called! \n");

  self = (HMESH *)START_METHOD(G_INSTANCE);
  ASSURE(self, "", END_METHOD(NULL));

  if (self->f_data && self->f_data->last)
  {
    self->f_data->last->next = self->f_data;  /*only to be sure...*/
    self->f_data = self->f_data->last;
  }
  if (self->f_data)
    printf("new f_data is: %s\n", self->f_data->name);

  END_METHOD(self);
}

inline SCENE* scene_maxlevel_on_off ()
{
  SCENE* sc = (SCENE*) START_METHOD (G_INSTANCE);
  GRAPE_ALERT(sc,"maxlevel-on-off: No hmesh!",END_METHOD(NULL));

  if( maxlevelButton->on_off == ON )
  {
    GRAPE_CALL(maxlevelButton,"set-state") (UNPRESSED);
    maxlevelButton->on_off = OFF;
  }
  else
  {
    GRAPE_CALL(maxlevelButton,"set-state") (PRESSED);
    maxlevelButton->on_off = ON;
  }
  END_METHOD (sc);
}

inline SCENE* scene_set_min_max_values ()
{
  SCENE* sc = (SCENE*) START_METHOD (G_INSTANCE);
  GRAPE_ALERT( sc, "set-min-max-values: No hmesh!", END_METHOD(NULL));

  // only if method different from display
  if(sc->method_name)
  {
    // remember method name
    grapeMethodName = sc->method_name;
    GRAPE_CALL(sc, "universal") ("value-min-max");
  }
  END_METHOD (sc);
}

GENMESH3D * genmesh3d_switch_iterateLeafs_on_off();

static int ruler_bnd_id = 0;
inline static HELEMENT * bnd_next_macro (HELEMENT * prevEl, MESH_ELEMENT_FLAGS flag)
{
  HELEMENT * el = next_macro(prevEl,flag);
  if(el)
  {
    DUNE_ELEM* elem = (DUNE_ELEM*) el->user_data;
    assert( elem );
    for(int i=0; i<MAX_EL_FACE; ++i)
      if(ruler_bnd_id == elem->bnd[i]) return el;
  }
  else
  {
    return 0;
  }
  return bnd_next_macro(el,flag);
}

inline static HELEMENT * bnd_first_macro (GENMESHnD *mesh, MESH_ELEMENT_FLAGS flag)
{
  HELEMENT * el = first_macro(mesh,flag);

  if(el)
  {
    DUNE_ELEM* elem = (DUNE_ELEM*) el->user_data;
    assert( elem );
    for(int i=0; i<MAX_EL_FACE; ++i)
      if(ruler_bnd_id == elem->bnd[i]) return el;
  }
  else
  {
    return 0;
  }
  return bnd_next_macro(el,flag);
}

inline HMESH* genmesh_boundary_disp ()
{
  HMESH * hmesh = (HMESH*) START_METHOD (G_INSTANCE);
  GRAPE_ALERT(hmesh, "genmesh-boundary-id: No hmesh!", END_METHOD(NULL));

  MANAGER* mgr = (MANAGER *) GRAPE_CALL(Manager,"get-stdmgr") ();
  assert( mgr );

  hmesh->first_macro = bnd_first_macro ;
  hmesh->next_macro  = bnd_next_macro ;

  static RULER * bndIdRuler = 0;

  if(!bndIdRuler)
  {
    bndIdRuler = (RULER *)
                 new_item(Ruler, I_Name, "boundary id",
                          I_Instance, hmesh,
                          I_Var, &ruler_bnd_id, dfINT,
                          I_ColorRGB,0.42,0.42,0.0,
                          I_End);
  }

  // if called first time, add ruler
  if(GRAPE_CALL(mgr,"new-handle") (genmesh_boundary_disp,1))
  {
    GRAPE_CALL(mgr,"add-inter") (bndIdRuler);
  }

  GRAPE_CALL(hmesh,"display") ();

  hmesh->first_macro = first_macro ;
  hmesh->next_macro  = next_macro ;

  END_METHOD (hmesh);
}

// make hard copy of hmesh, i.e. create new object and copy data
inline HMESH* newHmeshHardCopy()
{
  HMESH * hmesh = (HMESH*) START_METHOD (G_INSTANCE);
  GRAPE_ALERT(hmesh, "hmesh-hardcopy: No hmesh!", END_METHOD(NULL));

  std::string newName("H: ");
  newName += hmesh->name;

  // get new hmesh
  HMESH* copy = (HMESH *) GRAPE_CALL(HMesh,"new-instance") (newName.c_str());
  GRAPE_ALERT(copy, "hmesh_hardcopy: No new instance!", END_METHOD(NULL));

  // copy mesh
  copyHmeshes(hmesh,copy);

  END_METHOD (copy);
}

/* add some usefull methods */
inline static void grape_add_remove_methods(void)
{
  // if true returned, then grape was already initialized
  if( GRAPE_CALL(HMesh,"find-method") ("next-f-data-send") ) return ;

  if( (GRAPE_CALL(Scene,"find-method") ("set-min-max-values")) )
  {
    GRAPE_CALL(Scene,"delete-method") ("set-min-max-values");
  }
  GRAPE_CALL(Scene,"add-method") ("set-min-max-values",scene_set_min_max_values);

  printf("add-method 'next-f-data-send' on HMesh%dd!\n",GRAPE_DIM);
  GRAPE_CALL(HMesh,"add-method") ("next-f-data-send",&next_f_data_send);
  printf("add-method 'prev-f-data-send' on HMesh%dd!\n",GRAPE_DIM);
  GRAPE_CALL(HMesh,"add-method") ("prev-f-data-send",&prev_f_data_send);
  GRAPE_CALL(GrapeMesh,"add-method") ("interpol", &grape_mesh_interpol);

  printf("add-method 'value-min-max' on HMesh%dd!\n",GRAPE_DIM);

  GRAPE_CALL(HMesh,"add-method") ("value-min-max", &setMinMaxValue);

  // overload hardcopy
  printf("add-method 'hardcopy' on HMesh%dd!\n",GRAPE_DIM);
  GRAPE_CALL(HMesh,"add-method") ("hardcopy",&newHmeshHardCopy);

#if GRAPE_DIM == 3
  GRAPE_CALL(GenMesh3d,"add-method") ("get-partition-number",get_partition_number);
  GRAPE_CALL(HMesh,"add-method") ("boundary-id-disp",genmesh_boundary_disp);
#endif

  if( ! (GRAPE_CALL(Scene,"find-method") ("maxlevel-on-off")) )
    GRAPE_CALL(Scene,"add-method") ("maxlevel-on-off",scene_maxlevel_on_off);

  {
    char p_name[32];
    sprintf(p_name,"uif-m%d",GRAPE_DIM);
    g_project_add(p_name);
  }
}

#endif // #ifndef __GRAPE_HMESH_C__


==> anc/xt-super/dune-grid/dune/grid/io/visual/grape/ghmesh.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef __GRAPE_HMESH_H__
#define __GRAPE_HMESH_H__

//- system includes
#include <cstdlib>
#include <cassert>
#include <cstring>
#include <iostream>
#include <stack>
#include <set>
#include <list>

//- Grape includes
#include "grapecommon.hh"

#if HAVE_GRAPE

enum { MAX_NAME_LENGTH = 32 };

typedef struct dune_elem DUNE_ELEM;
typedef struct dune_fdata DUNE_FDATA;
typedef struct dune_dat DUNE_DAT;

typedef void evalDof_t (DUNE_ELEM *, DUNE_FDATA *, int , double *);
typedef void evalCoord_t (DUNE_ELEM *, DUNE_FDATA *, const double *, double * );

/* interface element */
struct dune_elem
{

  // default constructor
  dune_elem()
    : type(127)
      , eindex(-1)
      , level(-1)
      , level_of_interest(-1)
      , has_children(0)
      , liter(0)
      , enditer(0)
      , hiter(0)
      , actElement(0)
      , gridPart(0)
      , display(0)
      , mesh(0)
  {
    // default set all coordinates to zero
    for(int i=0; i<MAX_EL_DOF; ++i)
    {
      vindex [i] = -1;
      vpointer[i] = (double *) coordinates[i];
      for(int j=0; j<3; ++j)
      {
        vpointer[i][j] = 0.0;
      }
    }
    for(int i=0; i<MAX_EL_FACE; ++i)
    {
      bnd [i] = -1;
    }
  }

  /*
   *  see g_eldesc.h for ElementType
   */
  int type;

  double *        vpointer [MAX_EL_DOF];
  double coordinates [MAX_EL_DOF][3];
  int vindex [MAX_EL_DOF] ;
  int bnd [MAX_EL_FACE] ;
  int eindex;
  int level;
  int level_of_interest;
  int has_children;

  /* is the pointer to LevelIterator or to LeafIterator */
  void          * liter;
  void          * enditer;

  // pointer fo hierarchic iterator */
  void          * hiter;

  /* points to actual iterator to compare an get type */
  /* down cast to EntityPointer */
  void          * actElement;

  /* actual choosen gridPart */
  void          * gridPart;

  // pointer to my display class
  void          * display;

  // pointer to mesh
  void          * mesh;
};

struct dune_fdata
{
  static std::set<DUNE_FDATA*>& dataList ()
  {
    static std::set<DUNE_FDATA*> dList;
    return dList;
  }

  // default constructor
  dune_fdata()
    : mynum (-1)
      , name()
      , evalCoord(0)
      , evalDof(0)
      , discFunc(0)
      , indexSet(0)
      , allLevels(0)
      , dimVal(0)
      , dimRange(0)
      , comp(0)
      , polyOrd(0)
      , continuous(0)
      , compName(0)
      , gridPart(0)
      , setGridPartIterators(0)
      , f_data (0)
      , minValue(0.0)
      , maxValue(1.0)
      , valuesSet(false)
      , valCache(0.0)
      , getMinMaxValues(0)
  {
    // add this data to list of dune data funcs
    dataList().insert(this);
  }

  // default destructor
  ~dune_fdata()
  {
    dataList().erase(this);
  }

  /* my number in the data vector */
  int mynum;

  /* name of data */
  std::string name;

  // functions to evaluate
  evalCoord_t * evalCoord;
  evalDof_t   * evalDof;

  /* pointer to object of discrete function or vector */
  const void *discFunc;

  /* pointer to index set of underlying datas */
  const void *indexSet;

  /* are all Levels occupied? */
  int allLevels;

  /* dimension of value, i.e. the length of the vector  */
  int dimVal;

  /* dimension of data, when vectorial data is interpreted as scalar data */
  int dimRange;

  /* index of current component */
  /* for scalar this vec has length 1 and contains the component number */
  /* for vector this contains the number of each component */
  int * comp;

  /* polynonial order of basis functions */
  int polyOrd;

  /* continuous or not */
  int continuous;

  /* max number of components */
  int compName;

  /* the corresponding gridPart */
  void * gridPart;

  /* function pointer to choose grid part iterators */
  void (*setGridPartIterators)(DUNE_DAT * , void * gridPart);

  /* pointer to f_data */
  void * f_data;

  /* minValue of function, for colorbar */
  double minValue;
  /* maxValue of function, for colorbar */
  double maxValue;

  /* true if min and max values have been calculated */
  bool valuesSet;

  /* cache for polOrd zero functions */
  double valCache;

  /* returns min and max values of function */
  void (*getMinMaxValues)(DUNE_FDATA *, double * min, double * max );
};

/* dune_dat */
struct dune_dat
{
  // default constructor
  dune_dat()
    : first_macro(0)
      , next_macro(0)
      , delete_iter(0)
      , first_child(0)
      , next_child(0)
      , copy(0)
      , check_inside(0)
      , wtoc(0)
      , ctow(0)
      , setIterationModus(0)
      , partition(-1)
      , iteratorType(-1) // g_LeafIterator
      , partitionIteratorType(-1)
      , gridPart(0)
      , all (0)
      , get_stackentry(0)
      , free_stackentry(0) {}

  /* the actual first and next macro for Iteration  */
  int (* first_macro)(DUNE_ELEM *) ;
  int (* next_macro)(DUNE_ELEM *) ;

  /* method to delete iterators */
  void (* delete_iter)(DUNE_ELEM *) ;

  /* first and next child , if 0, then no child iteration */
  int (* first_child)(DUNE_ELEM *) ;
  int (* next_child)(DUNE_ELEM *) ;

  void * (* copy)(const void *) ;

  int (* check_inside)(DUNE_ELEM *, const double * ) ;
  int (* wtoc)(DUNE_ELEM *, const double *, double * ) ;
  void (* ctow)(DUNE_ELEM *, const double *, double * ) ;


  /* selects the iterators, like leaf iterator .. */
  void (* setIterationModus)(DUNE_DAT *, DUNE_FDATA *);

  /* to which processor partition the element belongs */
  int partition;

  /* type of choosen iterator */
  int iteratorType;

  /* type of partition to iterate */
  int partitionIteratorType;

  /* actual gridPart */
  void * gridPart;

  DUNE_ELEM * all;

  /* get HELEMENT */
  void * (*get_stackentry)(DUNE_DAT * );
  /* free HELEMENT */
  void (*free_stackentry)(DUNE_DAT * , void *);
};

/* setup hmesh with given data */
extern void *setupHmesh(const int noe, const int nov,
                        const int maxlev, DUNE_DAT * dune);

/* delete given hmesh pointer */
extern void deleteHmesh( void * hmesh );
extern void deleteFunctions( void * hmesh );

//extern void displayTimeScene(INFO * info, int procs);
extern void handleMesh (void *hmesh, bool gridMode );

extern DUNE_FDATA * extractData (void *hmesh , int num );

/* setup TimeScene Tree  */
extern void timeSceneInit(INFO *info, const int n_info, const int procs);
extern void addDataToHmesh(void  *hmesh, DUNE_FDATA * data);

extern void addHmeshToTimeScene(void * timescene, double time, void  *hmesh , int proc);

extern void addHmeshToGlobalTimeScene(double time, void  *hmesh , int proc);
extern void tsc_timebar(void *timescene, double t_start, double t_end);
extern void colorBarMinMax(const double min, const double max);

#endif // #if HAVE_GRAPE

#endif // #ifndef __GRAPE_HMESH_H__


==> anc/xt-super/dune-grid/dune/grid/io/visual/grape/grape_undefs.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
/** \file
 * \brief Contains <tt>\#undef</tt>s for all preprocessor macros
 * defined by grape.
 *
 * This file is created automatically by the perl script <tt>undefAllMacros.pl</tt>.
 */
#ifndef GRAPE_UNDEFS_HH
#define GRAPE_UNDEFS_HH


#ifdef G_VERSION_ID
  #undef G_VERSION_ID
#endif // G_VERSION_ID

#ifdef G_DEFNTN_HOSTTYPE
  #undef G_DEFNTN_HOSTTYPE
#endif // G_DEFNTN_HOSTTYPE

#ifdef G_HEADER_TIMESTAMP
  #undef G_HEADER_TIMESTAMP
#endif // G_HEADER_TIMESTAMP

#ifdef G_HEADER_CODE
  #undef G_HEADER_CODE
#endif // G_HEADER_CODE

#ifdef G_BUILD_ID
  #undef G_BUILD_ID
#endif // G_BUILD_ID

#ifdef G_DOTDOTDOT
  #undef G_DOTDOTDOT
#endif // G_DOTDOTDOT

#ifdef G_DOTDOTDOT
  #undef G_DOTDOTDOT
#endif // G_DOTDOTDOT

#ifdef NIL
  #undef NIL
#endif // NIL

#ifdef ERR
  #undef ERR
#endif // ERR

#ifdef INSTANCE_STRUCT
  #undef INSTANCE_STRUCT
#endif // INSTANCE_STRUCT

#ifdef G_SORT_METHODS_BY_LEN
  #undef G_SORT_METHODS_BY_LEN
#endif // G_SORT_METHODS_BY_LEN

#ifdef G_METHCMP
  #undef G_METHCMP
#endif // G_METHCMP

#ifdef G_METHCMPTMP
  #undef G_METHCMPTMP
#endif // G_METHCMPTMP

#ifdef G_METHCMP
  #undef G_METHCMP
#endif // G_METHCMP

#ifdef G_METHCMPTMP
  #undef G_METHCMPTMP
#endif // G_METHCMPTMP

#ifdef G_METHCMP
  #undef G_METHCMP
#endif // G_METHCMP

#ifdef G_METHCMPTMP
  #undef G_METHCMPTMP
#endif // G_METHCMPTMP

#ifdef G_METHSTRCMP
  #undef G_METHSTRCMP
#endif // G_METHSTRCMP

#ifdef ASSIGN
  #undef ASSIGN
#endif // ASSIGN

#ifdef DEASSIGN
  #undef DEASSIGN
#endif // DEASSIGN

#ifdef G_EMPTY_ARG
  #undef G_EMPTY_ARG
#endif // G_EMPTY_ARG

#ifdef ASSURE
  #undef ASSURE
#endif // ASSURE

#ifdef MESSAGE
  #undef MESSAGE
#endif // MESSAGE

#ifdef MESSAGE
  #undef MESSAGE
#endif // MESSAGE

#ifdef G_BLOCKSIZE
  #undef G_BLOCKSIZE
#endif // G_BLOCKSIZE

#ifdef mem_alloc
  #undef mem_alloc
#endif // mem_alloc

#ifdef mem_free
  #undef mem_free
#endif // mem_free

#ifdef mem_realloc
  #undef mem_realloc
#endif // mem_realloc

#ifdef _trace
  #undef _trace
#endif // _trace

#ifdef G_CLASS
  #undef G_CLASS
#endif // G_CLASS

#ifdef G_INSTANCE
  #undef G_INSTANCE
#endif // G_INSTANCE

#ifdef ZEROSTR
  #undef ZEROSTR
#endif // ZEROSTR

#ifdef ZEROSTR2
  #undef ZEROSTR2
#endif // ZEROSTR2

#ifdef ZEROSTR
  #undef ZEROSTR
#endif // ZEROSTR

#ifdef ZEROSTR2
  #undef ZEROSTR2
#endif // ZEROSTR2

#ifdef START_METHOD
  #undef START_METHOD
#endif // START_METHOD

#ifdef END_METHOD
  #undef END_METHOD
#endif // END_METHOD

#ifdef END_METHOD
  #undef END_METHOD
#endif // END_METHOD

#ifdef GRAPE
  #undef GRAPE
#endif // GRAPE

#ifdef GRAPE_CALL
  #undef GRAPE_CALL
#endif // GRAPE_CALL

#ifdef GRAPE_ALERT
  #undef GRAPE_ALERT
#endif // GRAPE_ALERT

#ifdef GRAPE
  #undef GRAPE
#endif // GRAPE

#ifdef G_CAST_CLASS
  #undef G_CAST_CLASS
#endif // G_CAST_CLASS

#ifdef G_LIST_STRUCT
  #undef G_LIST_STRUCT
#endif // G_LIST_STRUCT

#ifdef G_IS_A_CLASS
  #undef G_IS_A_CLASS
#endif // G_IS_A_CLASS

#ifdef G_IS_AN_INSTANCE
  #undef G_IS_AN_INSTANCE
#endif // G_IS_AN_INSTANCE

#ifdef G_CLASSIFY
  #undef G_CLASSIFY
#endif // G_CLASSIFY

#ifdef ADDON_STRUCT
  #undef ADDON_STRUCT
#endif // ADDON_STRUCT

#ifdef g_outdate_instance
  #undef g_outdate_instance
#endif // g_outdate_instance

#ifdef g_update_instance
  #undef g_update_instance
#endif // g_update_instance

#ifdef ANSI_PARM
  #undef ANSI_PARM
#endif // ANSI_PARM

#ifdef G_CONST
  #undef G_CONST
#endif // G_CONST

#ifdef G_CONST
  #undef G_CONST
#endif // G_CONST

#ifdef CONST_ARG_VEC2
  #undef CONST_ARG_VEC2
#endif // CONST_ARG_VEC2

#ifdef CONST_ARG_VEC3
  #undef CONST_ARG_VEC3
#endif // CONST_ARG_VEC3

#ifdef CONST_ARG_VEC4
  #undef CONST_ARG_VEC4
#endif // CONST_ARG_VEC4

#ifdef G_CONST_ARG_VEC2
  #undef G_CONST_ARG_VEC2
#endif // G_CONST_ARG_VEC2

#ifdef G_CONST_ARG_VEC3
  #undef G_CONST_ARG_VEC3
#endif // G_CONST_ARG_VEC3

#ifdef G_CONST_ARG_VEC4
  #undef G_CONST_ARG_VEC4
#endif // G_CONST_ARG_VEC4

#ifdef CONST_ARG_FVEC2
  #undef CONST_ARG_FVEC2
#endif // CONST_ARG_FVEC2

#ifdef CONST_ARG_FVEC3
  #undef CONST_ARG_FVEC3
#endif // CONST_ARG_FVEC3

#ifdef CONST_ARG_FVEC4
  #undef CONST_ARG_FVEC4
#endif // CONST_ARG_FVEC4

#ifdef G_CONST_ARG_FVEC2
  #undef G_CONST_ARG_FVEC2
#endif // G_CONST_ARG_FVEC2

#ifdef G_CONST_ARG_FVEC3
  #undef G_CONST_ARG_FVEC3
#endif // G_CONST_ARG_FVEC3

#ifdef G_CONST_ARG_FVEC4
  #undef G_CONST_ARG_FVEC4
#endif // G_CONST_ARG_FVEC4

#ifdef CONST_ARG_INT2
  #undef CONST_ARG_INT2
#endif // CONST_ARG_INT2

#ifdef CONST_ARG_INT3
  #undef CONST_ARG_INT3
#endif // CONST_ARG_INT3

#ifdef CONST_ARG_INT4
  #undef CONST_ARG_INT4
#endif // CONST_ARG_INT4

#ifdef G_CONST_ARG_INT2
  #undef G_CONST_ARG_INT2
#endif // G_CONST_ARG_INT2

#ifdef G_CONST_ARG_INT3
  #undef G_CONST_ARG_INT3
#endif // G_CONST_ARG_INT3

#ifdef G_CONST_ARG_INT4
  #undef G_CONST_ARG_INT4
#endif // G_CONST_ARG_INT4

#ifdef CONST_ARG_MATRIX22
  #undef CONST_ARG_MATRIX22
#endif // CONST_ARG_MATRIX22

#ifdef CONST_ARG_MATRIX33
  #undef CONST_ARG_MATRIX33
#endif // CONST_ARG_MATRIX33

#ifdef CONST_ARG_MATRIX44
  #undef CONST_ARG_MATRIX44
#endif // CONST_ARG_MATRIX44

#ifdef G_CONST_ARG_MATRIX22
  #undef G_CONST_ARG_MATRIX22
#endif // G_CONST_ARG_MATRIX22

#ifdef G_CONST_ARG_MATRIX33
  #undef G_CONST_ARG_MATRIX33
#endif // G_CONST_ARG_MATRIX33

#ifdef G_CONST_ARG_MATRIX44
  #undef G_CONST_ARG_MATRIX44
#endif // G_CONST_ARG_MATRIX44

#ifdef CONST_ARG_MATRIXNN
  #undef CONST_ARG_MATRIXNN
#endif // CONST_ARG_MATRIXNN

#ifdef G_CONST_ARG_MATRIXNN
  #undef G_CONST_ARG_MATRIXNN
#endif // G_CONST_ARG_MATRIXNN

#ifdef MAX_CLIPPLANE
  #undef MAX_CLIPPLANE
#endif // MAX_CLIPPLANE

#ifdef MAX_LIGHT
  #undef MAX_LIGHT
#endif // MAX_LIGHT

#ifdef G_STEREO_LEFT
  #undef G_STEREO_LEFT
#endif // G_STEREO_LEFT

#ifdef G_STEREO_NONE
  #undef G_STEREO_NONE
#endif // G_STEREO_NONE

#ifdef G_STEREO_RIGHT
  #undef G_STEREO_RIGHT
#endif // G_STEREO_RIGHT

#ifdef DEVICE_STRUCT
  #undef DEVICE_STRUCT
#endif // DEVICE_STRUCT

#ifdef GRAPHICDEVICE_STRUCT
  #undef GRAPHICDEVICE_STRUCT
#endif // GRAPHICDEVICE_STRUCT

#ifdef G_GRID
  #undef G_GRID
#endif // G_GRID

#ifdef G_PATCH
  #undef G_PATCH
#endif // G_PATCH

#ifdef G_TEXTURE
  #undef G_TEXTURE
#endif // G_TEXTURE

#ifdef G_READONLY
  #undef G_READONLY
#endif // G_READONLY

#ifdef G_WRITEONLY
  #undef G_WRITEONLY
#endif // G_WRITEONLY

#ifdef G_READWRITE
  #undef G_READWRITE
#endif // G_READWRITE

#ifdef G_MODE_QUERY
  #undef G_MODE_QUERY
#endif // G_MODE_QUERY

#ifdef G_MODE_GET
  #undef G_MODE_GET
#endif // G_MODE_GET

#ifdef G_MODE_SET
  #undef G_MODE_SET
#endif // G_MODE_SET

#ifdef G_MODE_PRE
  #undef G_MODE_PRE
#endif // G_MODE_PRE

#ifdef G_MODE_POST
  #undef G_MODE_POST
#endif // G_MODE_POST

#ifdef G_MODE_SWAP
  #undef G_MODE_SWAP
#endif // G_MODE_SWAP

#ifdef G_MODE_ROTATE
  #undef G_MODE_ROTATE
#endif // G_MODE_ROTATE

#ifdef G_MODE_INV_ROT
  #undef G_MODE_INV_ROT
#endif // G_MODE_INV_ROT

#ifdef G_MODE_TRANSLATE
  #undef G_MODE_TRANSLATE
#endif // G_MODE_TRANSLATE

#ifdef G_MODE_INV_TRANS
  #undef G_MODE_INV_TRANS
#endif // G_MODE_INV_TRANS

#ifdef G_MODE_SCALE
  #undef G_MODE_SCALE
#endif // G_MODE_SCALE

#ifdef G_MODE_INV_SCALE
  #undef G_MODE_INV_SCALE
#endif // G_MODE_INV_SCALE

#ifdef G_MODE_CLIPPLANE_ENABLE
  #undef G_MODE_CLIPPLANE_ENABLE
#endif // G_MODE_CLIPPLANE_ENABLE

#ifdef G_MODE_CLIPPLANE_FIX
  #undef G_MODE_CLIPPLANE_FIX
#endif // G_MODE_CLIPPLANE_FIX

#ifdef G_MATRIX_NONE
  #undef G_MATRIX_NONE
#endif // G_MATRIX_NONE

#ifdef G_MATRIX_PROJECT
  #undef G_MATRIX_PROJECT
#endif // G_MATRIX_PROJECT

#ifdef G_MATRIX_VIEW
  #undef G_MATRIX_VIEW
#endif // G_MATRIX_VIEW

#ifdef G_MATRIX_MODEL
  #undef G_MATRIX_MODEL
#endif // G_MATRIX_MODEL

#ifdef G_MATRIX_PVM
  #undef G_MATRIX_PVM
#endif // G_MATRIX_PVM

#ifdef G_MATRIX_IVM
  #undef G_MATRIX_IVM
#endif // G_MATRIX_IVM

#ifdef G_MATRIX_TEXTURE
  #undef G_MATRIX_TEXTURE
#endif // G_MATRIX_TEXTURE

#ifdef G_LIGHT_FREE
  #undef G_LIGHT_FREE
#endif // G_LIGHT_FREE

#ifdef G_LIGHT_AMBIENT
  #undef G_LIGHT_AMBIENT
#endif // G_LIGHT_AMBIENT

#ifdef G_LIGHT_DIRECT
  #undef G_LIGHT_DIRECT
#endif // G_LIGHT_DIRECT

#ifdef G_LIGHT_POINT
  #undef G_LIGHT_POINT
#endif // G_LIGHT_POINT

#ifdef G_LIGHT_SPOT
  #undef G_LIGHT_SPOT
#endif // G_LIGHT_SPOT

#ifdef G_RASTER_ABILITY
  #undef G_RASTER_ABILITY
#endif // G_RASTER_ABILITY

#ifdef G_COLOR_ABILITY
  #undef G_COLOR_ABILITY
#endif // G_COLOR_ABILITY

#ifdef G_ZBUFF_ABILITY
  #undef G_ZBUFF_ABILITY
#endif // G_ZBUFF_ABILITY

#ifdef G_RESOLUTION
  #undef G_RESOLUTION
#endif // G_RESOLUTION

#ifdef G_ASPECTRATIO
  #undef G_ASPECTRATIO
#endif // G_ASPECTRATIO

#ifdef G_BACKGROUND_COLOR
  #undef G_BACKGROUND_COLOR
#endif // G_BACKGROUND_COLOR

#ifdef G_LINE_COLOR
  #undef G_LINE_COLOR
#endif // G_LINE_COLOR

#ifdef G_LINE_WIDTH
  #undef G_LINE_WIDTH
#endif // G_LINE_WIDTH

#ifdef G_LINE_TYPE
  #undef G_LINE_TYPE
#endif // G_LINE_TYPE

#ifdef G_ANTIALIAS
  #undef G_ANTIALIAS
#endif // G_ANTIALIAS

#ifdef G_DEPTHCUE
  #undef G_DEPTHCUE
#endif // G_DEPTHCUE

#ifdef G_PATCH_SUPROP
  #undef G_PATCH_SUPROP
#endif // G_PATCH_SUPROP

#ifdef G_TEXT_COLOR
  #undef G_TEXT_COLOR
#endif // G_TEXT_COLOR

#ifdef G_TEXT_TYPE
  #undef G_TEXT_TYPE
#endif // G_TEXT_TYPE

#ifdef G_DOUBLEBUFFER
  #undef G_DOUBLEBUFFER
#endif // G_DOUBLEBUFFER

#ifdef G_LIGHT_MODEL
  #undef G_LIGHT_MODEL
#endif // G_LIGHT_MODEL

#ifdef G_LIGHT_NUMBER
  #undef G_LIGHT_NUMBER
#endif // G_LIGHT_NUMBER

#ifdef G_HAS_DOUBLEBUFFER
  #undef G_HAS_DOUBLEBUFFER
#endif // G_HAS_DOUBLEBUFFER

#ifdef G_PATCH_DRAW_EDGE
  #undef G_PATCH_DRAW_EDGE
#endif // G_PATCH_DRAW_EDGE

#ifdef G_ORIGIN
  #undef G_ORIGIN
#endif // G_ORIGIN

#ifdef G_TEXTURE_ABILITY
  #undef G_TEXTURE_ABILITY
#endif // G_TEXTURE_ABILITY

#ifdef G_STEREO_ABILITY
  #undef G_STEREO_ABILITY
#endif // G_STEREO_ABILITY

#ifdef G_STEREO
  #undef G_STEREO
#endif // G_STEREO

#ifdef G_STEREO_BUFFER
  #undef G_STEREO_BUFFER
#endif // G_STEREO_BUFFER

#ifdef G_CLIPPLANE_ABILITY
  #undef G_CLIPPLANE_ABILITY
#endif // G_CLIPPLANE_ABILITY

#ifdef G_CLIPPLANE
  #undef G_CLIPPLANE
#endif // G_CLIPPLANE

#ifdef G_ZBUFFER
  #undef G_ZBUFFER
#endif // G_ZBUFFER

#ifdef G_MAX_TEXTURE_SIZE
  #undef G_MAX_TEXTURE_SIZE
#endif // G_MAX_TEXTURE_SIZE

#ifdef G_AUTO_STEREO
  #undef G_AUTO_STEREO
#endif // G_AUTO_STEREO

#ifdef G_FONT
  #undef G_FONT
#endif // G_FONT

#ifdef G_POINT_SIZE
  #undef G_POINT_SIZE
#endif // G_POINT_SIZE

#ifdef G_POINT_COLOR
  #undef G_POINT_COLOR
#endif // G_POINT_COLOR

#ifdef G_BLENDING
  #undef G_BLENDING
#endif // G_BLENDING

#ifdef G_LOGIC_OP
  #undef G_LOGIC_OP
#endif // G_LOGIC_OP

#ifdef G_LINE_STIPPLE
  #undef G_LINE_STIPPLE
#endif // G_LINE_STIPPLE

#ifdef G_READDISPLAY
  #undef G_READDISPLAY
#endif // G_READDISPLAY

#ifdef G_COLOR_MATERIAL
  #undef G_COLOR_MATERIAL
#endif // G_COLOR_MATERIAL

#ifdef G_POINTS
  #undef G_POINTS
#endif // G_POINTS

#ifdef G_LINES
  #undef G_LINES
#endif // G_LINES

#ifdef G_LINE_LOOP
  #undef G_LINE_LOOP
#endif // G_LINE_LOOP

#ifdef G_LINE_STRIP
  #undef G_LINE_STRIP
#endif // G_LINE_STRIP

#ifdef G_TRIANGLES
  #undef G_TRIANGLES
#endif // G_TRIANGLES

#ifdef G_TRIANGLE_STRIP
  #undef G_TRIANGLE_STRIP
#endif // G_TRIANGLE_STRIP

#ifdef G_TRIANGLE_FAN
  #undef G_TRIANGLE_FAN
#endif // G_TRIANGLE_FAN

#ifdef G_QUADS
  #undef G_QUADS
#endif // G_QUADS

#ifdef G_QUAD_STRIP
  #undef G_QUAD_STRIP
#endif // G_QUAD_STRIP

#ifdef G_POLYGON
  #undef G_POLYGON
#endif // G_POLYGON

#ifdef G_DEPTHSORT_DRAW_CUTTING_LINES
  #undef G_DEPTHSORT_DRAW_CUTTING_LINES
#endif // G_DEPTHSORT_DRAW_CUTTING_LINES

#ifdef G_DEPTHSORT_CHECK_CUT
  #undef G_DEPTHSORT_CHECK_CUT
#endif // G_DEPTHSORT_CHECK_CUT

#ifdef G_DEPTHSORT_RGB_PER_VERTEX
  #undef G_DEPTHSORT_RGB_PER_VERTEX
#endif // G_DEPTHSORT_RGB_PER_VERTEX

#ifdef G_DEPTHSORT_OMIT_OBSCURED
  #undef G_DEPTHSORT_OMIT_OBSCURED
#endif // G_DEPTHSORT_OMIT_OBSCURED

#ifdef G_DEPTHSORT_RAW_CLIPPING
  #undef G_DEPTHSORT_RAW_CLIPPING
#endif // G_DEPTHSORT_RAW_CLIPPING

#ifdef G_DEPTHSORT_NORMAL_ACTION
  #undef G_DEPTHSORT_NORMAL_ACTION
#endif // G_DEPTHSORT_NORMAL_ACTION

#ifdef G_DEPTHSORT_SHADED_ZSORT
  #undef G_DEPTHSORT_SHADED_ZSORT
#endif // G_DEPTHSORT_SHADED_ZSORT

#ifdef G_DEPTHSORT_ZSORT
  #undef G_DEPTHSORT_ZSORT
#endif // G_DEPTHSORT_ZSORT

#ifdef G_TEXTURE_MIN_FILTER
  #undef G_TEXTURE_MIN_FILTER
#endif // G_TEXTURE_MIN_FILTER

#ifdef G_TEXTURE_MAG_FILTER
  #undef G_TEXTURE_MAG_FILTER
#endif // G_TEXTURE_MAG_FILTER

#ifdef G_TEXTURE_WRAP_X
  #undef G_TEXTURE_WRAP_X
#endif // G_TEXTURE_WRAP_X

#ifdef G_TEXTURE_WRAP_Y
  #undef G_TEXTURE_WRAP_Y
#endif // G_TEXTURE_WRAP_Y

#ifdef G_TEXTURE_WRAP_Z
  #undef G_TEXTURE_WRAP_Z
#endif // G_TEXTURE_WRAP_Z

#ifdef G_TEXTURE_BORDER_COLOR
  #undef G_TEXTURE_BORDER_COLOR
#endif // G_TEXTURE_BORDER_COLOR

#ifdef G_TEXTURE_MODE
  #undef G_TEXTURE_MODE
#endif // G_TEXTURE_MODE

#ifdef G_TEXTURE_ENV_COLOR
  #undef G_TEXTURE_ENV_COLOR
#endif // G_TEXTURE_ENV_COLOR

#ifdef G_TEXTURE_MATRIX
  #undef G_TEXTURE_MATRIX
#endif // G_TEXTURE_MATRIX

#ifdef G_TEXTURE_PARENT
  #undef G_TEXTURE_PARENT
#endif // G_TEXTURE_PARENT

#ifdef G_TEXTURE_BIT_DEPTH
  #undef G_TEXTURE_BIT_DEPTH
#endif // G_TEXTURE_BIT_DEPTH

#ifdef G_TEXTURE_DATA
  #undef G_TEXTURE_DATA
#endif // G_TEXTURE_DATA

#ifdef G_TEXTURE_CLAMP_MODE
  #undef G_TEXTURE_CLAMP_MODE
#endif // G_TEXTURE_CLAMP_MODE

#ifdef G_TEXTURE_REPEAT_MODE
  #undef G_TEXTURE_REPEAT_MODE
#endif // G_TEXTURE_REPEAT_MODE

#ifdef G_TEXTURE_EDGE_CLAMP_MODE
  #undef G_TEXTURE_EDGE_CLAMP_MODE
#endif // G_TEXTURE_EDGE_CLAMP_MODE

#ifdef G_TEXTURE_BORDER_CLAMP_MODE
  #undef G_TEXTURE_BORDER_CLAMP_MODE
#endif // G_TEXTURE_BORDER_CLAMP_MODE

#ifdef G_TEXTURE_BEST_CLAMP_MODE
  #undef G_TEXTURE_BEST_CLAMP_MODE
#endif // G_TEXTURE_BEST_CLAMP_MODE

#ifdef G_TEXTURE_NEAREST_MODE
  #undef G_TEXTURE_NEAREST_MODE
#endif // G_TEXTURE_NEAREST_MODE

#ifdef G_TEXTURE_LINEAR_MODE
  #undef G_TEXTURE_LINEAR_MODE
#endif // G_TEXTURE_LINEAR_MODE

#ifdef G_TEXTURE_NEAREST_MIPMAP_NEAREST_MODE
  #undef G_TEXTURE_NEAREST_MIPMAP_NEAREST_MODE
#endif // G_TEXTURE_NEAREST_MIPMAP_NEAREST_MODE

#ifdef G_TEXTURE_LINEAR_MIPMAP_NEAREST_MODE
  #undef G_TEXTURE_LINEAR_MIPMAP_NEAREST_MODE
#endif // G_TEXTURE_LINEAR_MIPMAP_NEAREST_MODE

#ifdef G_TEXTURE_NEAREST_MIPMAP_LINEAR_MODE
  #undef G_TEXTURE_NEAREST_MIPMAP_LINEAR_MODE
#endif // G_TEXTURE_NEAREST_MIPMAP_LINEAR_MODE

#ifdef G_TEXTURE_LINEAR_MIPMAP_LINEAR_MODE
  #undef G_TEXTURE_LINEAR_MIPMAP_LINEAR_MODE
#endif // G_TEXTURE_LINEAR_MIPMAP_LINEAR_MODE

#ifdef G_TEXTURE_DECAL_MODE
  #undef G_TEXTURE_DECAL_MODE
#endif // G_TEXTURE_DECAL_MODE

#ifdef G_TEXTURE_BLEND_MODE
  #undef G_TEXTURE_BLEND_MODE
#endif // G_TEXTURE_BLEND_MODE

#ifdef G_TEXTURE_MODULATE_MODE
  #undef G_TEXTURE_MODULATE_MODE
#endif // G_TEXTURE_MODULATE_MODE

#ifdef G_TEXTURE_REPLACE_MODE
  #undef G_TEXTURE_REPLACE_MODE
#endif // G_TEXTURE_REPLACE_MODE

#ifdef G_TEXTURE_ADD_MODE
  #undef G_TEXTURE_ADD_MODE
#endif // G_TEXTURE_ADD_MODE

#ifdef G_NO_TEXTURE
  #undef G_NO_TEXTURE
#endif // G_NO_TEXTURE

#ifdef G_COLOR_INDEX
  #undef G_COLOR_INDEX
#endif // G_COLOR_INDEX

#ifdef G_RED
  #undef G_RED
#endif // G_RED

#ifdef G_GREEN
  #undef G_GREEN
#endif // G_GREEN

#ifdef G_BLUE
  #undef G_BLUE
#endif // G_BLUE

#ifdef G_ALPHA
  #undef G_ALPHA
#endif // G_ALPHA

#ifdef G_RGB
  #undef G_RGB
#endif // G_RGB

#ifdef G_RGBA
  #undef G_RGBA
#endif // G_RGBA

#ifdef G_LUMINANCE
  #undef G_LUMINANCE
#endif // G_LUMINANCE

#ifdef G_LUMINANCE_ALPHA
  #undef G_LUMINANCE_ALPHA
#endif // G_LUMINANCE_ALPHA

#ifdef G_INTENSITY
  #undef G_INTENSITY
#endif // G_INTENSITY

#ifdef G_TEXTURE_NONE
  #undef G_TEXTURE_NONE
#endif // G_TEXTURE_NONE

#ifdef G_TEXTURE_UNSIGNED_CHAR
  #undef G_TEXTURE_UNSIGNED_CHAR
#endif // G_TEXTURE_UNSIGNED_CHAR

#ifdef G_TEXTURE_SIGNED_CHAR
  #undef G_TEXTURE_SIGNED_CHAR
#endif // G_TEXTURE_SIGNED_CHAR

#ifdef G_TEXTURE_UNSIGNED_SHORT
  #undef G_TEXTURE_UNSIGNED_SHORT
#endif // G_TEXTURE_UNSIGNED_SHORT

#ifdef G_TEXTURE_SIGNED_SHORT
  #undef G_TEXTURE_SIGNED_SHORT
#endif // G_TEXTURE_SIGNED_SHORT

#ifdef G_TEXTURE_UNSIGNED_INT
  #undef G_TEXTURE_UNSIGNED_INT
#endif // G_TEXTURE_UNSIGNED_INT

#ifdef G_TEXTURE_SIGNED_INT
  #undef G_TEXTURE_SIGNED_INT
#endif // G_TEXTURE_SIGNED_INT

#ifdef G_TEXTURE_INT
  #undef G_TEXTURE_INT
#endif // G_TEXTURE_INT

#ifdef G_TEXTURE_FLOAT
  #undef G_TEXTURE_FLOAT
#endif // G_TEXTURE_FLOAT

#ifdef G_TEXTURE_DOUBLE
  #undef G_TEXTURE_DOUBLE
#endif // G_TEXTURE_DOUBLE

#ifdef G_TEXTURE_BUFFER_TEXTURE
  #undef G_TEXTURE_BUFFER_TEXTURE
#endif // G_TEXTURE_BUFFER_TEXTURE

#ifdef G_TEXTURE_USE_DISPLAY_LIST
  #undef G_TEXTURE_USE_DISPLAY_LIST
#endif // G_TEXTURE_USE_DISPLAY_LIST

#ifdef G_TEXTURE_UNBUFFERED_TEXTURE
  #undef G_TEXTURE_UNBUFFERED_TEXTURE
#endif // G_TEXTURE_UNBUFFERED_TEXTURE

#ifdef G_TEXTURE_TEST_TEXTURE
  #undef G_TEXTURE_TEST_TEXTURE
#endif // G_TEXTURE_TEST_TEXTURE

#ifdef G_TEXTURE_USE_TEXTURE_OBJECT
  #undef G_TEXTURE_USE_TEXTURE_OBJECT
#endif // G_TEXTURE_USE_TEXTURE_OBJECT

#ifdef G_TEXTURE_FORCE_TEXTURE
  #undef G_TEXTURE_FORCE_TEXTURE
#endif // G_TEXTURE_FORCE_TEXTURE

#ifdef G_TEXTURE_OPTIMIZE
  #undef G_TEXTURE_OPTIMIZE
#endif // G_TEXTURE_OPTIMIZE

#ifdef G_TEXTURE_FIX_MASK
  #undef G_TEXTURE_FIX_MASK
#endif // G_TEXTURE_FIX_MASK

#ifdef G_TEXTURE_NO_FIX
  #undef G_TEXTURE_NO_FIX
#endif // G_TEXTURE_NO_FIX

#ifdef G_TEXTURE_O2_FIX
  #undef G_TEXTURE_O2_FIX
#endif // G_TEXTURE_O2_FIX

#ifdef G_TEXTURE_BEGIN_TEXTURE_PENDING
  #undef G_TEXTURE_BEGIN_TEXTURE_PENDING
#endif // G_TEXTURE_BEGIN_TEXTURE_PENDING

#ifdef G_TEXTURE_HAS_PARENT
  #undef G_TEXTURE_HAS_PARENT
#endif // G_TEXTURE_HAS_PARENT

#ifdef G_TEXTURE_INDEXED
  #undef G_TEXTURE_INDEXED
#endif // G_TEXTURE_INDEXED

#ifdef G_TEXTURE_DEFAULT_COLORMAP
  #undef G_TEXTURE_DEFAULT_COLORMAP
#endif // G_TEXTURE_DEFAULT_COLORMAP

#ifdef G_TEXTURE_SYSTEM_MATRIX_IDENTITY
  #undef G_TEXTURE_SYSTEM_MATRIX_IDENTITY
#endif // G_TEXTURE_SYSTEM_MATRIX_IDENTITY

#ifdef G_TEXTURE_USER_MATRIX_IDENTITY
  #undef G_TEXTURE_USER_MATRIX_IDENTITY
#endif // G_TEXTURE_USER_MATRIX_IDENTITY

#ifdef G_TEXTURE_MATRIX_IDENTITY
  #undef G_TEXTURE_MATRIX_IDENTITY
#endif // G_TEXTURE_MATRIX_IDENTITY

#ifdef G_TEXTURE_FIRST_INIT
  #undef G_TEXTURE_FIRST_INIT
#endif // G_TEXTURE_FIRST_INIT

#ifdef G_TEXS_CLEAN
  #undef G_TEXS_CLEAN
#endif // G_TEXS_CLEAN

#ifdef G_TEXS_UPDATE
  #undef G_TEXS_UPDATE
#endif // G_TEXS_UPDATE

#ifdef G_TEXS_RECALL
  #undef G_TEXS_RECALL
#endif // G_TEXS_RECALL

#ifdef G_TEXS_RECORD
  #undef G_TEXS_RECORD
#endif // G_TEXS_RECORD

#ifdef G_TEXS_DIRTY
  #undef G_TEXS_DIRTY
#endif // G_TEXS_DIRTY

#ifdef FORCE_TEXTURE
  #undef FORCE_TEXTURE
#endif // FORCE_TEXTURE

#ifdef GQ_NORMAL
  #undef GQ_NORMAL
#endif // GQ_NORMAL

#ifdef GQ_BEST
  #undef GQ_BEST
#endif // GQ_BEST

#ifdef GQ_FASTEST
  #undef GQ_FASTEST
#endif // GQ_FASTEST

#ifdef G_USER_BREAK
  #undef G_USER_BREAK
#endif // G_USER_BREAK

#ifdef OS_SAVE
  #undef OS_SAVE
#endif // OS_SAVE

#ifdef OS_RESTORE
  #undef OS_RESTORE
#endif // OS_RESTORE

#ifdef OS_FREE
  #undef OS_FREE
#endif // OS_FREE

#ifdef G_LO_CLEAR
  #undef G_LO_CLEAR
#endif // G_LO_CLEAR

#ifdef G_LO_SET
  #undef G_LO_SET
#endif // G_LO_SET

#ifdef G_LO_COPY
  #undef G_LO_COPY
#endif // G_LO_COPY

#ifdef G_LO_COPY_INVERTED
  #undef G_LO_COPY_INVERTED
#endif // G_LO_COPY_INVERTED

#ifdef G_LO_NOOP
  #undef G_LO_NOOP
#endif // G_LO_NOOP

#ifdef G_LO_INVERT
  #undef G_LO_INVERT
#endif // G_LO_INVERT

#ifdef G_LO_AND
  #undef G_LO_AND
#endif // G_LO_AND

#ifdef G_LO_NAND
  #undef G_LO_NAND
#endif // G_LO_NAND

#ifdef G_LO_OR
  #undef G_LO_OR
#endif // G_LO_OR

#ifdef G_LO_NOR
  #undef G_LO_NOR
#endif // G_LO_NOR

#ifdef G_LO_XOR
  #undef G_LO_XOR
#endif // G_LO_XOR

#ifdef G_LO_EQUIV
  #undef G_LO_EQUIV
#endif // G_LO_EQUIV

#ifdef G_LO_AND_REVERSE
  #undef G_LO_AND_REVERSE
#endif // G_LO_AND_REVERSE

#ifdef G_LO_AND_INVERTED
  #undef G_LO_AND_INVERTED
#endif // G_LO_AND_INVERTED

#ifdef G_LO_OR_REVERSE
  #undef G_LO_OR_REVERSE
#endif // G_LO_OR_REVERSE

#ifdef G_LO_OR_INVERTED
  #undef G_LO_OR_INVERTED
#endif // G_LO_OR_INVERTED

#ifdef G_LO_DEFAULT
  #undef G_LO_DEFAULT
#endif // G_LO_DEFAULT

#ifdef G_SR_KEEP_ASPECT
  #undef G_SR_KEEP_ASPECT
#endif // G_SR_KEEP_ASPECT

#ifdef GRAPHICPS_STRUCT
  #undef GRAPHICPS_STRUCT
#endif // GRAPHICPS_STRUCT

#ifdef GRAPHICRAY_STRUCT
  #undef GRAPHICRAY_STRUCT
#endif // GRAPHICRAY_STRUCT

#ifdef TREEOBJECT_STRUCT
  #undef TREEOBJECT_STRUCT
#endif // TREEOBJECT_STRUCT

#ifdef SUPROP_STRUCT
  #undef SUPROP_STRUCT
#endif // SUPROP_STRUCT

#ifdef G_SCENE_OBJECT
  #undef G_SCENE_OBJECT
#endif // G_SCENE_OBJECT

#ifdef G_SCENE_OBJECT
  #undef G_SCENE_OBJECT
#endif // G_SCENE_OBJECT

#ifdef SCENE_STRUCT
  #undef SCENE_STRUCT
#endif // SCENE_STRUCT

#ifdef CHAIN_STRUCT
  #undef CHAIN_STRUCT
#endif // CHAIN_STRUCT

#ifdef CONTROLDEVICE_STRUCT
  #undef CONTROLDEVICE_STRUCT
#endif // CONTROLDEVICE_STRUCT

#ifdef CTL_PATCH_X_MIN_SIZE
  #undef CTL_PATCH_X_MIN_SIZE
#endif // CTL_PATCH_X_MIN_SIZE

#ifdef CTL_PATCH_Y_MIN_SIZE
  #undef CTL_PATCH_Y_MIN_SIZE
#endif // CTL_PATCH_Y_MIN_SIZE

#ifdef CTL_PATCH_Y_STD_SIZE
  #undef CTL_PATCH_Y_STD_SIZE
#endif // CTL_PATCH_Y_STD_SIZE

#ifdef MANAGER_REDRAW
  #undef MANAGER_REDRAW
#endif // MANAGER_REDRAW

#ifdef MANAGER_DONT_REDRAW
  #undef MANAGER_DONT_REDRAW
#endif // MANAGER_DONT_REDRAW

#ifdef MANAGER_DISPLIST_REDRAW
  #undef MANAGER_DISPLIST_REDRAW
#endif // MANAGER_DISPLIST_REDRAW

#ifdef MENU_FILL_TOP
  #undef MENU_FILL_TOP
#endif // MENU_FILL_TOP

#ifdef MENU_FILL_BOTTOM
  #undef MENU_FILL_BOTTOM
#endif // MENU_FILL_BOTTOM

#ifdef MENU_MOUSE_RELATIVE
  #undef MENU_MOUSE_RELATIVE
#endif // MENU_MOUSE_RELATIVE

#ifdef MENU_FILL_LEFT
  #undef MENU_FILL_LEFT
#endif // MENU_FILL_LEFT

#ifdef MENU_FILL_RIGHT
  #undef MENU_FILL_RIGHT
#endif // MENU_FILL_RIGHT

#ifdef MENU_AUTO_POSITION
  #undef MENU_AUTO_POSITION
#endif // MENU_AUTO_POSITION

#ifdef MENU_MAX_SIZE
  #undef MENU_MAX_SIZE
#endif // MENU_MAX_SIZE

#ifdef LINE_FLAT
  #undef LINE_FLAT
#endif // LINE_FLAT

#ifdef LINE_ELEVATED
  #undef LINE_ELEVATED
#endif // LINE_ELEVATED

#ifdef NO_COLOR
  #undef NO_COLOR
#endif // NO_COLOR

#ifdef BLACK_COLOR
  #undef BLACK_COLOR
#endif // BLACK_COLOR

#ifdef RED_COLOR
  #undef RED_COLOR
#endif // RED_COLOR

#ifdef GREEN_COLOR
  #undef GREEN_COLOR
#endif // GREEN_COLOR

#ifdef YELLOW_COLOR
  #undef YELLOW_COLOR
#endif // YELLOW_COLOR

#ifdef BLUE_COLOR
  #undef BLUE_COLOR
#endif // BLUE_COLOR

#ifdef MAGENTA_COLOR
  #undef MAGENTA_COLOR
#endif // MAGENTA_COLOR

#ifdef CYAN_COLOR
  #undef CYAN_COLOR
#endif // CYAN_COLOR

#ifdef WHITE_COLOR
  #undef WHITE_COLOR
#endif // WHITE_COLOR

#ifdef FOREGROUND_COLOR
  #undef FOREGROUND_COLOR
#endif // FOREGROUND_COLOR

#ifdef BACKGROUND_COLOR
  #undef BACKGROUND_COLOR
#endif // BACKGROUND_COLOR

#ifdef PRESSED_UPPER_COLOR
  #undef PRESSED_UPPER_COLOR
#endif // PRESSED_UPPER_COLOR

#ifdef PRESSED_LOWER_COLOR
  #undef PRESSED_LOWER_COLOR
#endif // PRESSED_LOWER_COLOR

#ifdef TEXT_COLOR
  #undef TEXT_COLOR
#endif // TEXT_COLOR

#ifdef LINE_COLOR
  #undef LINE_COLOR
#endif // LINE_COLOR

#ifdef LIGHT_ON_COLOR
  #undef LIGHT_ON_COLOR
#endif // LIGHT_ON_COLOR

#ifdef NUMBER_OF_USED_COLORS
  #undef NUMBER_OF_USED_COLORS
#endif // NUMBER_OF_USED_COLORS

#ifdef NUMBER_OF_COLORS
  #undef NUMBER_OF_COLORS
#endif // NUMBER_OF_COLORS

#ifdef RULER_FLOAT
  #undef RULER_FLOAT
#endif // RULER_FLOAT

#ifdef RULER_INTEGER
  #undef RULER_INTEGER
#endif // RULER_INTEGER

#ifdef RULER_DOUBLE
  #undef RULER_DOUBLE
#endif // RULER_DOUBLE

#ifdef PLANE_DOUBLE
  #undef PLANE_DOUBLE
#endif // PLANE_DOUBLE

#ifdef PLANE_INTEGER
  #undef PLANE_INTEGER
#endif // PLANE_INTEGER

#ifdef SLIDER_DOUBLE
  #undef SLIDER_DOUBLE
#endif // SLIDER_DOUBLE

#ifdef SLIDER_INTEGER
  #undef SLIDER_INTEGER
#endif // SLIDER_INTEGER

#ifdef PRESSED
  #undef PRESSED
#endif // PRESSED

#ifdef UNPRESSED
  #undef UNPRESSED
#endif // UNPRESSED

#ifdef G_USER_SUPPLIED
  #undef G_USER_SUPPLIED
#endif // G_USER_SUPPLIED

#ifdef G_SYSTEM_SUPPLIED
  #undef G_SYSTEM_SUPPLIED
#endif // G_SYSTEM_SUPPLIED

#ifdef MARKED
  #undef MARKED
#endif // MARKED

#ifdef NOT_MARKED
  #undef NOT_MARKED
#endif // NOT_MARKED

#ifdef MXBUF
  #undef MXBUF
#endif // MXBUF

#ifdef MAX_STRLEN
  #undef MAX_STRLEN
#endif // MAX_STRLEN

#ifdef MAX_STRING_LENGTH
  #undef MAX_STRING_LENGTH
#endif // MAX_STRING_LENGTH

#ifdef ACTIVE
  #undef ACTIVE
#endif // ACTIVE

#ifdef INACTIVE
  #undef INACTIVE
#endif // INACTIVE

#ifdef INTERNAL_INACTIVE
  #undef INTERNAL_INACTIVE
#endif // INTERNAL_INACTIVE

#ifdef INACTIVE_MASK
  #undef INACTIVE_MASK
#endif // INACTIVE_MASK

#ifdef ON
  #undef ON
#endif // ON

#ifdef OFF
  #undef OFF
#endif // OFF

#ifdef NO
  #undef NO
#endif // NO

#ifdef YES
  #undef YES
#endif // YES

#ifdef FALSE
  #undef FALSE
#endif // FALSE

#ifdef TRUE
  #undef TRUE
#endif // TRUE

#ifdef G_CROSS_EMPTY
  #undef G_CROSS_EMPTY
#endif // G_CROSS_EMPTY

#ifdef G_CROSS_PUSHED
  #undef G_CROSS_PUSHED
#endif // G_CROSS_PUSHED

#ifdef G_CROSS_DOWN
  #undef G_CROSS_DOWN
#endif // G_CROSS_DOWN

#ifdef G_CROSS_NEXT
  #undef G_CROSS_NEXT
#endif // G_CROSS_NEXT

#ifdef G_CROSS_CHAINED
  #undef G_CROSS_CHAINED
#endif // G_CROSS_CHAINED

#ifdef G_CHECKFIELD_CUSTOM
  #undef G_CHECKFIELD_CUSTOM
#endif // G_CHECKFIELD_CUSTOM

#ifdef G_CHECKFIELD_RADIO
  #undef G_CHECKFIELD_RADIO
#endif // G_CHECKFIELD_RADIO

#ifdef G_CHECKFIELD_CBOXES
  #undef G_CHECKFIELD_CBOXES
#endif // G_CHECKFIELD_CBOXES

#ifdef G_CHECKFIELD_CHECK_AND
  #undef G_CHECKFIELD_CHECK_AND
#endif // G_CHECKFIELD_CHECK_AND

#ifdef G_CHECKFIELD_CHECK_XOR
  #undef G_CHECKFIELD_CHECK_XOR
#endif // G_CHECKFIELD_CHECK_XOR

#ifdef G_CHECKFIELD_UNCHECK_AND
  #undef G_CHECKFIELD_UNCHECK_AND
#endif // G_CHECKFIELD_UNCHECK_AND

#ifdef G_CHECKFIELD_UNCHECK_XOR
  #undef G_CHECKFIELD_UNCHECK_XOR
#endif // G_CHECKFIELD_UNCHECK_XOR

#ifdef G_MSGBOX_BUTTON_YES
  #undef G_MSGBOX_BUTTON_YES
#endif // G_MSGBOX_BUTTON_YES

#ifdef G_MSGBOX_BUTTON_NO
  #undef G_MSGBOX_BUTTON_NO
#endif // G_MSGBOX_BUTTON_NO

#ifdef G_MSGBOX_BUTTON_CANCEL
  #undef G_MSGBOX_BUTTON_CANCEL
#endif // G_MSGBOX_BUTTON_CANCEL

#ifdef G_MSGBOX_BUTTON_OK
  #undef G_MSGBOX_BUTTON_OK
#endif // G_MSGBOX_BUTTON_OK

#ifdef G_MSGBOX_BUTTON_ABORT
  #undef G_MSGBOX_BUTTON_ABORT
#endif // G_MSGBOX_BUTTON_ABORT

#ifdef G_MSGBOX_RECURSIVE
  #undef G_MSGBOX_RECURSIVE
#endif // G_MSGBOX_RECURSIVE

#ifdef ALERT
  #undef ALERT
#endif // ALERT

#ifdef G_NOVICE_USER
  #undef G_NOVICE_USER
#endif // G_NOVICE_USER

#ifdef G_EXPERT_USER
  #undef G_EXPERT_USER
#endif // G_EXPERT_USER

#ifdef dfINT
  #undef dfINT
#endif // dfINT

#ifdef dfFLOAT
  #undef dfFLOAT
#endif // dfFLOAT

#ifdef dfDOUBLE
  #undef dfDOUBLE
#endif // dfDOUBLE

#ifdef dfSTRING
  #undef dfSTRING
#endif // dfSTRING

#ifdef dfREGULAR_EXPRESSION
  #undef dfREGULAR_EXPRESSION
#endif // dfREGULAR_EXPRESSION

#ifdef ITEM_STRUCT
  #undef ITEM_STRUCT
#endif // ITEM_STRUCT

#ifdef RECTANGLE_STRUCT
  #undef RECTANGLE_STRUCT
#endif // RECTANGLE_STRUCT

#ifdef TEXTMESSAGE_STRUCT
  #undef TEXTMESSAGE_STRUCT
#endif // TEXTMESSAGE_STRUCT

#ifdef STATICTEXT_STRUCT
  #undef STATICTEXT_STRUCT
#endif // STATICTEXT_STRUCT

#ifdef LINE_STRUCT
  #undef LINE_STRUCT
#endif // LINE_STRUCT

#ifdef INTERACTIVE_STRUCT
  #undef INTERACTIVE_STRUCT
#endif // INTERACTIVE_STRUCT

#ifdef BUTTON_STRUCT
  #undef BUTTON_STRUCT
#endif // BUTTON_STRUCT

#ifdef INPUT_STRUCT
  #undef INPUT_STRUCT
#endif // INPUT_STRUCT

#ifdef PROMPT_STRUCT
  #undef PROMPT_STRUCT
#endif // PROMPT_STRUCT

#ifdef XLIST_BUTTON_STRUCT
  #undef XLIST_BUTTON_STRUCT
#endif // XLIST_BUTTON_STRUCT

#ifdef PURELIST_STRUCT
  #undef PURELIST_STRUCT
#endif // PURELIST_STRUCT

#ifdef BIGBUTTON_STRUCT
  #undef BIGBUTTON_STRUCT
#endif // BIGBUTTON_STRUCT

#ifdef STEP_BUTTON_STRUCT
  #undef STEP_BUTTON_STRUCT
#endif // STEP_BUTTON_STRUCT

#ifdef G_NEXT_LABEL
  #undef G_NEXT_LABEL
#endif // G_NEXT_LABEL

#ifdef CYCLE_BUTTON_STRUCT
  #undef CYCLE_BUTTON_STRUCT
#endif // CYCLE_BUTTON_STRUCT

#ifdef COMBOBUTTON_STRUCT
  #undef COMBOBUTTON_STRUCT
#endif // COMBOBUTTON_STRUCT

#ifdef COMBOLIST_STRUCT
  #undef COMBOLIST_STRUCT
#endif // COMBOLIST_STRUCT

#ifdef G_MANAGER_CURRENT_OBJECT
  #undef G_MANAGER_CURRENT_OBJECT
#endif // G_MANAGER_CURRENT_OBJECT

#ifdef G_MANAGER_CURRENT_OBJECT
  #undef G_MANAGER_CURRENT_OBJECT
#endif // G_MANAGER_CURRENT_OBJECT

#ifdef MANAGER_STRUCT
  #undef MANAGER_STRUCT
#endif // MANAGER_STRUCT

#ifdef GROUP_STRUCT
  #undef GROUP_STRUCT
#endif // GROUP_STRUCT

#ifdef LAYER_HEAD_STRUCT
  #undef LAYER_HEAD_STRUCT
#endif // LAYER_HEAD_STRUCT

#ifdef LAYER_STRUCT
  #undef LAYER_STRUCT
#endif // LAYER_STRUCT

#ifdef RADIO_STRUCT
  #undef RADIO_STRUCT
#endif // RADIO_STRUCT

#ifdef SELECTOR_STRUCT
  #undef SELECTOR_STRUCT
#endif // SELECTOR_STRUCT

#ifdef SPLINE1D_STRUCT
  #undef SPLINE1D_STRUCT
#endif // SPLINE1D_STRUCT

#ifdef SPLINE_EDITOR_STRUCT
  #undef SPLINE_EDITOR_STRUCT
#endif // SPLINE_EDITOR_STRUCT

#ifdef pseXCoordFixed
  #undef pseXCoordFixed
#endif // pseXCoordFixed

#ifdef pseYCoordFixed
  #undef pseYCoordFixed
#endif // pseYCoordFixed

#ifdef pseLinearMode
  #undef pseLinearMode
#endif // pseLinearMode

#ifdef pseDrawNodes
  #undef pseDrawNodes
#endif // pseDrawNodes

#ifdef PURESPLINEEDITOR_STRUCT
  #undef PURESPLINEEDITOR_STRUCT
#endif // PURESPLINEEDITOR_STRUCT

#ifdef CHECKBOX_STRUCT
  #undef CHECKBOX_STRUCT
#endif // CHECKBOX_STRUCT

#ifdef CHECKFIELD_STRUCT
  #undef CHECKFIELD_STRUCT
#endif // CHECKFIELD_STRUCT

#ifdef PURERULER_STRUCT
  #undef PURERULER_STRUCT
#endif // PURERULER_STRUCT

#ifdef PURESLIDER_STRUCT
  #undef PURESLIDER_STRUCT
#endif // PURESLIDER_STRUCT

#ifdef PURESCROLLBAR_STRUCT
  #undef PURESCROLLBAR_STRUCT
#endif // PURESCROLLBAR_STRUCT

#ifdef BAR1D_STRUCT
  #undef BAR1D_STRUCT
#endif // BAR1D_STRUCT

#ifdef RULER_STRUCT
  #undef RULER_STRUCT
#endif // RULER_STRUCT

#ifdef SLIDER_STRUCT
  #undef SLIDER_STRUCT
#endif // SLIDER_STRUCT

#ifdef SCROLLBAR_STRUCT
  #undef SCROLLBAR_STRUCT
#endif // SCROLLBAR_STRUCT

#ifdef FUNCTION_BAR1D_STRUCT
  #undef FUNCTION_BAR1D_STRUCT
#endif // FUNCTION_BAR1D_STRUCT

#ifdef FUNCTION_RULER_STRUCT
  #undef FUNCTION_RULER_STRUCT
#endif // FUNCTION_RULER_STRUCT

#ifdef FUNCTION_SLIDER_STRUCT
  #undef FUNCTION_SLIDER_STRUCT
#endif // FUNCTION_SLIDER_STRUCT

#ifdef BOUNDED_RULER_STRUCT
  #undef BOUNDED_RULER_STRUCT
#endif // BOUNDED_RULER_STRUCT

#ifdef XLIST_STRUCT
  #undef XLIST_STRUCT
#endif // XLIST_STRUCT

#ifdef FILELIST_STRUCT
  #undef FILELIST_STRUCT
#endif // FILELIST_STRUCT

#ifdef METHLIST_STRUCT
  #undef METHLIST_STRUCT
#endif // METHLIST_STRUCT

#ifdef METHLAYER_STRUCT
  #undef METHLAYER_STRUCT
#endif // METHLAYER_STRUCT

#ifdef PLANE_STRUCT
  #undef PLANE_STRUCT
#endif // PLANE_STRUCT

#ifdef COLOR_SEL_STRUCT
  #undef COLOR_SEL_STRUCT
#endif // COLOR_SEL_STRUCT

#ifdef COLORALPHA_SEL_STRUCT
  #undef COLORALPHA_SEL_STRUCT
#endif // COLORALPHA_SEL_STRUCT

#ifdef SPHERE_STRUCT
  #undef SPHERE_STRUCT
#endif // SPHERE_STRUCT

#ifdef GD_SPHERE_STRUCT
  #undef GD_SPHERE_STRUCT
#endif // GD_SPHERE_STRUCT

#ifdef MATRIX_EDIT_STRUCT
  #undef MATRIX_EDIT_STRUCT
#endif // MATRIX_EDIT_STRUCT

#ifdef CAMERA_STRUCT
  #undef CAMERA_STRUCT
#endif // CAMERA_STRUCT

#ifdef ICONDESCR_STRUCT
  #undef ICONDESCR_STRUCT
#endif // ICONDESCR_STRUCT

#ifdef ICONBUTTON_STRUCT
  #undef ICONBUTTON_STRUCT
#endif // ICONBUTTON_STRUCT

#ifdef ICONIZE_BUTTON_STRUCT
  #undef ICONIZE_BUTTON_STRUCT
#endif // ICONIZE_BUTTON_STRUCT

#ifdef LAYER_FINDER_STRUCT
  #undef LAYER_FINDER_STRUCT
#endif // LAYER_FINDER_STRUCT

#ifdef FOREGROUND_LAYER_STRUCT
  #undef FOREGROUND_LAYER_STRUCT
#endif // FOREGROUND_LAYER_STRUCT

#ifdef msgbox
  #undef msgbox
#endif // msgbox

#ifdef infobox
  #undef infobox
#endif // infobox

#ifdef PUREMULTIRULER_STRUCT
  #undef PUREMULTIRULER_STRUCT
#endif // PUREMULTIRULER_STRUCT

#ifdef MRVINTERFACE_STRUCT
  #undef MRVINTERFACE_STRUCT
#endif // MRVINTERFACE_STRUCT

#ifdef MRVINTERFACE_TERMINATOR
  #undef MRVINTERFACE_TERMINATOR
#endif // MRVINTERFACE_TERMINATOR

#ifdef MRMSGINTERFACE_STRUCT
  #undef MRMSGINTERFACE_STRUCT
#endif // MRMSGINTERFACE_STRUCT

#ifdef MULTIRULER_STRUCT
  #undef MULTIRULER_STRUCT
#endif // MULTIRULER_STRUCT

#ifdef MECONSTRDESCR_STRUCT
  #undef MECONSTRDESCR_STRUCT
#endif // MECONSTRDESCR_STRUCT

#ifdef MULTIEDITOR_STRUCT
  #undef MULTIEDITOR_STRUCT
#endif // MULTIEDITOR_STRUCT

#ifdef PLANE_EDITOR_STRUCT
  #undef PLANE_EDITOR_STRUCT
#endif // PLANE_EDITOR_STRUCT

#ifdef PLANE_OBJECT_STRUCT
  #undef PLANE_OBJECT_STRUCT
#endif // PLANE_OBJECT_STRUCT

#ifdef CLIPOGL_STRUCT
  #undef CLIPOGL_STRUCT
#endif // CLIPOGL_STRUCT

#ifdef COORDSYS_STRUCT
  #undef COORDSYS_STRUCT
#endif // COORDSYS_STRUCT

#ifdef INSTANCEFINDER_STRUCT
  #undef INSTANCEFINDER_STRUCT
#endif // INSTANCEFINDER_STRUCT

#ifdef INODEEDITOR_STRUCT
  #undef INODEEDITOR_STRUCT
#endif // INODEEDITOR_STRUCT

#ifdef TEXTURE_EDITOR_STRUCT
  #undef TEXTURE_EDITOR_STRUCT
#endif // TEXTURE_EDITOR_STRUCT

#ifdef TUNEOGL_STRUCT
  #undef TUNEOGL_STRUCT
#endif // TUNEOGL_STRUCT

#ifdef RESOURCEDEV_STRUCT
  #undef RESOURCEDEV_STRUCT
#endif // RESOURCEDEV_STRUCT

#ifdef TEXTDEVICE_STRUCT
  #undef TEXTDEVICE_STRUCT
#endif // TEXTDEVICE_STRUCT

#ifdef INPUTFILE_STRUCT
  #undef INPUTFILE_STRUCT
#endif // INPUTFILE_STRUCT

#ifdef OUTPUTFILE_STRUCT
  #undef OUTPUTFILE_STRUCT
#endif // OUTPUTFILE_STRUCT

#ifdef INOUTFILE_STRUCT
  #undef INOUTFILE_STRUCT
#endif // INOUTFILE_STRUCT

#ifdef SIMPLEXGRID_STRUCT
  #undef SIMPLEXGRID_STRUCT
#endif // SIMPLEXGRID_STRUCT

#ifdef TRIANG1D_STRUCT
  #undef TRIANG1D_STRUCT
#endif // TRIANG1D_STRUCT

#ifdef TRIANG2D_STRUCT
  #undef TRIANG2D_STRUCT
#endif // TRIANG2D_STRUCT

#ifdef FE2D_STRUCT
  #undef FE2D_STRUCT
#endif // FE2D_STRUCT

#ifdef TRIANG3D_STRUCT
  #undef TRIANG3D_STRUCT
#endif // TRIANG3D_STRUCT

#ifdef FE3D_STRUCT
  #undef FE3D_STRUCT
#endif // FE3D_STRUCT

#ifdef G_BF_SOME_BITS
  #undef G_BF_SOME_BITS
#endif // G_BF_SOME_BITS

#ifdef G_BF_LENGTH
  #undef G_BF_LENGTH
#endif // G_BF_LENGTH

#ifdef G_BF_INDEX
  #undef G_BF_INDEX
#endif // G_BF_INDEX

#ifdef G_BF_BITMASK
  #undef G_BF_BITMASK
#endif // G_BF_BITMASK

#ifdef G_BITFIELD
  #undef G_BITFIELD
#endif // G_BITFIELD

#ifdef G_BF_SET
  #undef G_BF_SET
#endif // G_BF_SET

#ifdef G_BF_UNSET
  #undef G_BF_UNSET
#endif // G_BF_UNSET

#ifdef G_BF_TEST
  #undef G_BF_TEST
#endif // G_BF_TEST

#ifdef G_BF_OP1
  #undef G_BF_OP1
#endif // G_BF_OP1

#ifdef G_BF_OP2
  #undef G_BF_OP2
#endif // G_BF_OP2

#ifdef G_BF_UNSETALL
  #undef G_BF_UNSETALL
#endif // G_BF_UNSETALL

#ifdef G_BF_SETALL
  #undef G_BF_SETALL
#endif // G_BF_SETALL

#ifdef G_BF_INVERT
  #undef G_BF_INVERT
#endif // G_BF_INVERT

#ifdef G_BF_COPY
  #undef G_BF_COPY
#endif // G_BF_COPY

#ifdef G_BF_AND
  #undef G_BF_AND
#endif // G_BF_AND

#ifdef G_BF_OR
  #undef G_BF_OR
#endif // G_BF_OR

#ifdef G_BF_XOR
  #undef G_BF_XOR
#endif // G_BF_XOR

#ifdef g__vec3_set
  #undef g__vec3_set
#endif // g__vec3_set

#ifdef g__fvec3_set
  #undef g__fvec3_set
#endif // g__fvec3_set

#ifdef g_vec3_set
  #undef g_vec3_set
#endif // g_vec3_set

#ifdef g_vec3_set_zero
  #undef g_vec3_set_zero
#endif // g_vec3_set_zero

#ifdef g_vec3_assign
  #undef g_vec3_assign
#endif // g_vec3_assign

#ifdef g_vec3_cv_fvec3
  #undef g_vec3_cv_fvec3
#endif // g_vec3_cv_fvec3

#ifdef g_fvec3_cv_vec3
  #undef g_fvec3_cv_vec3
#endif // g_fvec3_cv_vec3

#ifdef g_vec3_sub
  #undef g_vec3_sub
#endif // g_vec3_sub

#ifdef g_vec3_add
  #undef g_vec3_add
#endif // g_vec3_add

#ifdef g_vec3_dec
  #undef g_vec3_dec
#endif // g_vec3_dec

#ifdef g_vec3_inc
  #undef g_vec3_inc
#endif // g_vec3_inc

#ifdef g_vec3_crossprod
  #undef g_vec3_crossprod
#endif // g_vec3_crossprod

#ifdef g_vec3_mult
  #undef g_vec3_mult
#endif // g_vec3_mult

#ifdef g_vec3_interpol
  #undef g_vec3_interpol
#endif // g_vec3_interpol

#ifdef g_vec3_interpol_fac
  #undef g_vec3_interpol_fac
#endif // g_vec3_interpol_fac

#ifdef g_vec3_avg
  #undef g_vec3_avg
#endif // g_vec3_avg

#ifdef g_vec3_mid
  #undef g_vec3_mid
#endif // g_vec3_mid

#ifdef g_vec3_add_scaled
  #undef g_vec3_add_scaled
#endif // g_vec3_add_scaled

#ifdef g_vec3_sqrabs_set
  #undef g_vec3_sqrabs_set
#endif // g_vec3_sqrabs_set

#ifdef g_vec3_sqrdist_set
  #undef g_vec3_sqrdist_set
#endif // g_vec3_sqrdist_set

#ifdef g_vec3_abs_set
  #undef g_vec3_abs_set
#endif // g_vec3_abs_set

#ifdef g_vec3_skp_set
  #undef g_vec3_skp_set
#endif // g_vec3_skp_set

#ifdef g_vec3_dist_set
  #undef g_vec3_dist_set
#endif // g_vec3_dist_set

#ifdef g__vec4_set
  #undef g__vec4_set
#endif // g__vec4_set

#ifdef g__fvec4_set
  #undef g__fvec4_set
#endif // g__fvec4_set

#ifdef g_vec4_set
  #undef g_vec4_set
#endif // g_vec4_set

#ifdef g_vec4_set_zero
  #undef g_vec4_set_zero
#endif // g_vec4_set_zero

#ifdef g_vec4_assign
  #undef g_vec4_assign
#endif // g_vec4_assign

#ifdef g_vec4_cv_fvec4
  #undef g_vec4_cv_fvec4
#endif // g_vec4_cv_fvec4

#ifdef g_fvec4_cv_vec4
  #undef g_fvec4_cv_vec4
#endif // g_fvec4_cv_vec4

#ifdef g_vec4_sub
  #undef g_vec4_sub
#endif // g_vec4_sub

#ifdef g_vec4_add
  #undef g_vec4_add
#endif // g_vec4_add

#ifdef g_vec4_dec
  #undef g_vec4_dec
#endif // g_vec4_dec

#ifdef g_vec4_inc
  #undef g_vec4_inc
#endif // g_vec4_inc

#ifdef g_vec4_mult
  #undef g_vec4_mult
#endif // g_vec4_mult

#ifdef g_vec4_interpol
  #undef g_vec4_interpol
#endif // g_vec4_interpol

#ifdef g_vec4_interpol_fac
  #undef g_vec4_interpol_fac
#endif // g_vec4_interpol_fac

#ifdef g_vec4_avg
  #undef g_vec4_avg
#endif // g_vec4_avg

#ifdef g_vec4_mid
  #undef g_vec4_mid
#endif // g_vec4_mid

#ifdef g_vec4_add_scaled
  #undef g_vec4_add_scaled
#endif // g_vec4_add_scaled

#ifdef g_vec4_sqrabs_set
  #undef g_vec4_sqrabs_set
#endif // g_vec4_sqrabs_set

#ifdef g_vec4_sqrdist_set
  #undef g_vec4_sqrdist_set
#endif // g_vec4_sqrdist_set

#ifdef g_vec4_abs_set
  #undef g_vec4_abs_set
#endif // g_vec4_abs_set

#ifdef g_vec4_skp_set
  #undef g_vec4_skp_set
#endif // g_vec4_skp_set

#ifdef g_vec4_dist_set
  #undef g_vec4_dist_set
#endif // g_vec4_dist_set

#ifdef g_vec4_hm_interpol
  #undef g_vec4_hm_interpol
#endif // g_vec4_hm_interpol

#ifdef g_vec3_hm_interpol
  #undef g_vec3_hm_interpol
#endif // g_vec3_hm_interpol

#ifdef g_double_hm_interpol
  #undef g_double_hm_interpol
#endif // g_double_hm_interpol

#ifdef g_euklid_norm
  #undef g_euklid_norm
#endif // g_euklid_norm

#ifdef g_vecn_to_scalar
  #undef g_vecn_to_scalar
#endif // g_vecn_to_scalar

#ifdef g_vec3_convex
  #undef g_vec3_convex
#endif // g_vec3_convex

#ifdef g_fvec3_set
  #undef g_fvec3_set
#endif // g_fvec3_set

#ifdef g_fvec3_set_zero
  #undef g_fvec3_set_zero
#endif // g_fvec3_set_zero

#ifdef g_fvec3_assign
  #undef g_fvec3_assign
#endif // g_fvec3_assign

#ifdef g_fvec3_sub
  #undef g_fvec3_sub
#endif // g_fvec3_sub

#ifdef g_fvec3_add
  #undef g_fvec3_add
#endif // g_fvec3_add

#ifdef g_fvec3_dec
  #undef g_fvec3_dec
#endif // g_fvec3_dec

#ifdef g_fvec3_inc
  #undef g_fvec3_inc
#endif // g_fvec3_inc

#ifdef g_fvec3_crossprod
  #undef g_fvec3_crossprod
#endif // g_fvec3_crossprod

#ifdef g_fvec3_mult
  #undef g_fvec3_mult
#endif // g_fvec3_mult

#ifdef g_fvec3_interpol_fac
  #undef g_fvec3_interpol_fac
#endif // g_fvec3_interpol_fac

#ifdef g_fvec3_mid
  #undef g_fvec3_mid
#endif // g_fvec3_mid

#ifdef g_fvec3_abs_set
  #undef g_fvec3_abs_set
#endif // g_fvec3_abs_set

#ifdef g_fvec3_sqrabs_set
  #undef g_fvec3_sqrabs_set
#endif // g_fvec3_sqrabs_set

#ifdef g_fvec3_skp_set
  #undef g_fvec3_skp_set
#endif // g_fvec3_skp_set

#ifdef g_fvec3_dist_set
  #undef g_fvec3_dist_set
#endif // g_fvec3_dist_set

#ifdef g_fvec3_sqrdist_set
  #undef g_fvec3_sqrdist_set
#endif // g_fvec3_sqrdist_set

#ifdef g_fvec4_set
  #undef g_fvec4_set
#endif // g_fvec4_set

#ifdef g_fvec4_set_zero
  #undef g_fvec4_set_zero
#endif // g_fvec4_set_zero

#ifdef g_fvec4_assign
  #undef g_fvec4_assign
#endif // g_fvec4_assign

#ifdef g_fvec4_sub
  #undef g_fvec4_sub
#endif // g_fvec4_sub

#ifdef g_fvec4_add
  #undef g_fvec4_add
#endif // g_fvec4_add

#ifdef g_fvec4_dec
  #undef g_fvec4_dec
#endif // g_fvec4_dec

#ifdef g_fvec4_inc
  #undef g_fvec4_inc
#endif // g_fvec4_inc

#ifdef g_fvec4_mult
  #undef g_fvec4_mult
#endif // g_fvec4_mult

#ifdef g_fvec4_interpol
  #undef g_fvec4_interpol
#endif // g_fvec4_interpol

#ifdef g_fvec4_interpol_fac
  #undef g_fvec4_interpol_fac
#endif // g_fvec4_interpol_fac

#ifdef g_fvec4_avg
  #undef g_fvec4_avg
#endif // g_fvec4_avg

#ifdef g_fvec4_mid
  #undef g_fvec4_mid
#endif // g_fvec4_mid

#ifdef g_fvec4_add_scaled
  #undef g_fvec4_add_scaled
#endif // g_fvec4_add_scaled

#ifdef T_FUN_STRUCT
  #undef T_FUN_STRUCT
#endif // T_FUN_STRUCT

#ifdef g_vec2_dist_set
  #undef g_vec2_dist_set
#endif // g_vec2_dist_set

#ifdef g_vec2_sqrdist_set
  #undef g_vec2_sqrdist_set
#endif // g_vec2_sqrdist_set

#ifdef g_vec2_sqrabs_set
  #undef g_vec2_sqrabs_set
#endif // g_vec2_sqrabs_set

#ifdef g__vec2_set
  #undef g__vec2_set
#endif // g__vec2_set

#ifdef g__fvec2_set
  #undef g__fvec2_set
#endif // g__fvec2_set

#ifdef g_vec2_set
  #undef g_vec2_set
#endif // g_vec2_set

#ifdef g_vec2_set_zero
  #undef g_vec2_set_zero
#endif // g_vec2_set_zero

#ifdef g_vec2_assign
  #undef g_vec2_assign
#endif // g_vec2_assign

#ifdef g_vec2_cv_fvec2
  #undef g_vec2_cv_fvec2
#endif // g_vec2_cv_fvec2

#ifdef g_fvec2_cv_vec2
  #undef g_fvec2_cv_vec2
#endif // g_fvec2_cv_vec2

#ifdef g_vec2_sub
  #undef g_vec2_sub
#endif // g_vec2_sub

#ifdef g_vec2_add
  #undef g_vec2_add
#endif // g_vec2_add

#ifdef g_vec2_dec
  #undef g_vec2_dec
#endif // g_vec2_dec

#ifdef g_vec2_inc
  #undef g_vec2_inc
#endif // g_vec2_inc

#ifdef g_vec2_mult
  #undef g_vec2_mult
#endif // g_vec2_mult

#ifdef g_vec2_interpol
  #undef g_vec2_interpol
#endif // g_vec2_interpol

#ifdef g_vec2_interpol_fac
  #undef g_vec2_interpol_fac
#endif // g_vec2_interpol_fac

#ifdef g_vec2_avg
  #undef g_vec2_avg
#endif // g_vec2_avg

#ifdef g_vec2_mid
  #undef g_vec2_mid
#endif // g_vec2_mid

#ifdef g_vec2_add_scaled
  #undef g_vec2_add_scaled
#endif // g_vec2_add_scaled

#ifdef g_fvec2_assign
  #undef g_fvec2_assign
#endif // g_fvec2_assign

#ifdef g_fvec2_sub
  #undef g_fvec2_sub
#endif // g_fvec2_sub

#ifdef g_fvec2_mid
  #undef g_fvec2_mid
#endif // g_fvec2_mid

#ifdef g_vec2_rot90
  #undef g_vec2_rot90
#endif // g_vec2_rot90

#ifdef g_vec2_skp_set
  #undef g_vec2_skp_set
#endif // g_vec2_skp_set

#ifdef g_vec2_abs_set
  #undef g_vec2_abs_set
#endif // g_vec2_abs_set

#ifdef g_vec2_sub_skp_set
  #undef g_vec2_sub_skp_set
#endif // g_vec2_sub_skp_set

#ifdef g_vec2_hm_interpol
  #undef g_vec2_hm_interpol
#endif // g_vec2_hm_interpol

#ifdef g_vec2_convex
  #undef g_vec2_convex
#endif // g_vec2_convex

#ifdef G_MAX
  #undef G_MAX
#endif // G_MAX

#ifdef G_MIN
  #undef G_MIN
#endif // G_MIN

#ifdef G_ABS
  #undef G_ABS
#endif // G_ABS

#ifdef G_SGN
  #undef G_SGN
#endif // G_SGN

#ifdef G_INTERPOL
  #undef G_INTERPOL
#endif // G_INTERPOL

#ifdef G_CHECK_BOUNDS
  #undef G_CHECK_BOUNDS
#endif // G_CHECK_BOUNDS

#ifdef G_LOWER_BOUND
  #undef G_LOWER_BOUND
#endif // G_LOWER_BOUND

#ifdef G_UPPER_BOUND
  #undef G_UPPER_BOUND
#endif // G_UPPER_BOUND

#ifdef G_VOID_P_TO_ANY_P
  #undef G_VOID_P_TO_ANY_P
#endif // G_VOID_P_TO_ANY_P

#ifdef G_ANY_P_TO_VOID_P
  #undef G_ANY_P_TO_VOID_P
#endif // G_ANY_P_TO_VOID_P

#ifdef G_VOID_P_TO_ANY_P
  #undef G_VOID_P_TO_ANY_P
#endif // G_VOID_P_TO_ANY_P

#ifdef G_ANY_P_TO_VOID_P
  #undef G_ANY_P_TO_VOID_P
#endif // G_ANY_P_TO_VOID_P

#ifdef G_ALIGN_SIZE
  #undef G_ALIGN_SIZE
#endif // G_ALIGN_SIZE

#ifdef G_CEIL_SIZE
  #undef G_CEIL_SIZE
#endif // G_CEIL_SIZE

#ifdef G_ALIGN_TO
  #undef G_ALIGN_TO
#endif // G_ALIGN_TO

#ifdef G_REP_SIZE
  #undef G_REP_SIZE
#endif // G_REP_SIZE

#ifdef G__ARRAYCOPY_A
  #undef G__ARRAYCOPY_A
#endif // G__ARRAYCOPY_A

#ifdef G_ARRAYCOPY
  #undef G_ARRAYCOPY
#endif // G_ARRAYCOPY

#ifdef G_MEM_REALLOC
  #undef G_MEM_REALLOC
#endif // G_MEM_REALLOC

#ifdef G_MEM_REALLOC_SET
  #undef G_MEM_REALLOC_SET
#endif // G_MEM_REALLOC_SET

#ifdef G_MEM_ALLOC
  #undef G_MEM_ALLOC
#endif // G_MEM_ALLOC

#ifdef G_MEM_FREE
  #undef G_MEM_FREE
#endif // G_MEM_FREE

#ifdef g_vmm_alloc
  #undef g_vmm_alloc
#endif // g_vmm_alloc

#ifdef g_vmm_free
  #undef g_vmm_free
#endif // g_vmm_free

#ifdef G_VMM_ALLOC
  #undef G_VMM_ALLOC
#endif // G_VMM_ALLOC

#ifdef G_VMM_FREE
  #undef G_VMM_FREE
#endif // G_VMM_FREE

#ifdef G_VMM_ALLOC_MIXED
  #undef G_VMM_ALLOC_MIXED
#endif // G_VMM_ALLOC_MIXED

#ifdef G_VMM_FREE_MIXED
  #undef G_VMM_FREE_MIXED
#endif // G_VMM_FREE_MIXED

#ifdef NONE
  #undef NONE
#endif // NONE

#ifdef LENS_STRUCT
  #undef LENS_STRUCT
#endif // LENS_STRUCT

#ifdef LIST_OF_INT_STRUCT
  #undef LIST_OF_INT_STRUCT
#endif // LIST_OF_INT_STRUCT

#ifdef LIST_OF_VEC3_STRUCT
  #undef LIST_OF_VEC3_STRUCT
#endif // LIST_OF_VEC3_STRUCT

#ifdef LIST_OF_INST_STRUCT
  #undef LIST_OF_INST_STRUCT
#endif // LIST_OF_INST_STRUCT

#ifdef GENDATA_STRUCT
  #undef GENDATA_STRUCT
#endif // GENDATA_STRUCT

#ifdef FLOATDATA_STRUCT
  #undef FLOATDATA_STRUCT
#endif // FLOATDATA_STRUCT

#ifdef CHARDATA_STRUCT
  #undef CHARDATA_STRUCT
#endif // CHARDATA_STRUCT

#ifdef LIST_OF_VEC4_STRUCT
  #undef LIST_OF_VEC4_STRUCT
#endif // LIST_OF_VEC4_STRUCT

#ifdef G_PE_MAX_FACTOR
  #undef G_PE_MAX_FACTOR
#endif // G_PE_MAX_FACTOR

#ifdef G_PE_MAX_SPLAT_ELEMENT_VERTEX
  #undef G_PE_MAX_SPLAT_ELEMENT_VERTEX
#endif // G_PE_MAX_SPLAT_ELEMENT_VERTEX

#ifdef G_PE_MAX_SPLAT_FACE
  #undef G_PE_MAX_SPLAT_FACE
#endif // G_PE_MAX_SPLAT_FACE

#ifdef G_PE_MAX_SPLAT_VERTEX
  #undef G_PE_MAX_SPLAT_VERTEX
#endif // G_PE_MAX_SPLAT_VERTEX

#ifdef G_PE_MAX_SPLAT_EDGE
  #undef G_PE_MAX_SPLAT_EDGE
#endif // G_PE_MAX_SPLAT_EDGE

#ifdef G_PE_MAX_SPLAT_TMP_FACE
  #undef G_PE_MAX_SPLAT_TMP_FACE
#endif // G_PE_MAX_SPLAT_TMP_FACE

#ifdef G_PE_MAX_SPLAT_FACE_VERTEX
  #undef G_PE_MAX_SPLAT_FACE_VERTEX
#endif // G_PE_MAX_SPLAT_FACE_VERTEX

#ifdef G_PE_MAX_SPLAT_TMP_VERTEX
  #undef G_PE_MAX_SPLAT_TMP_VERTEX
#endif // G_PE_MAX_SPLAT_TMP_VERTEX

#ifdef G_PE_MAX_SPLAT_TMP_EDGE
  #undef G_PE_MAX_SPLAT_TMP_EDGE
#endif // G_PE_MAX_SPLAT_TMP_EDGE

#ifdef G_PROJECT_ELEMENT_AS_VOXEL
  #undef G_PROJECT_ELEMENT_AS_VOXEL
#endif // G_PROJECT_ELEMENT_AS_VOXEL

#ifdef G_PROJECT_ELEMENT_MERGE_POLYGONS
  #undef G_PROJECT_ELEMENT_MERGE_POLYGONS
#endif // G_PROJECT_ELEMENT_MERGE_POLYGONS

#ifdef G_PROJECT_ELEMENT_COMPATIBLE_FACES
  #undef G_PROJECT_ELEMENT_COMPATIBLE_FACES
#endif // G_PROJECT_ELEMENT_COMPATIBLE_FACES

#ifdef G_SCALAR_STRUCT
  #undef G_SCALAR_STRUCT
#endif // G_SCALAR_STRUCT

#ifdef G_NUMBER_STRUCT
  #undef G_NUMBER_STRUCT
#endif // G_NUMBER_STRUCT

#ifdef G_FLOAT_STRUCT
  #undef G_FLOAT_STRUCT
#endif // G_FLOAT_STRUCT

#ifdef G_DOUBLE_STRUCT
  #undef G_DOUBLE_STRUCT
#endif // G_DOUBLE_STRUCT

#ifdef G_INT_STRUCT
  #undef G_INT_STRUCT
#endif // G_INT_STRUCT

#ifdef G_UINT_STRUCT
  #undef G_UINT_STRUCT
#endif // G_UINT_STRUCT

#ifdef G_LONG_STRUCT
  #undef G_LONG_STRUCT
#endif // G_LONG_STRUCT

#ifdef G_ULONG_STRUCT
  #undef G_ULONG_STRUCT
#endif // G_ULONG_STRUCT

#ifdef G_STRING_STRUCT
  #undef G_STRING_STRUCT
#endif // G_STRING_STRUCT

#ifdef G_METHODSTRING_STRUCT
  #undef G_METHODSTRING_STRUCT
#endif // G_METHODSTRING_STRUCT

#ifdef G_VEC3_STRUCT
  #undef G_VEC3_STRUCT
#endif // G_VEC3_STRUCT

#ifdef ARRAY_STRUCT
  #undef ARRAY_STRUCT
#endif // ARRAY_STRUCT

#ifdef g_add_array_type
  #undef g_add_array_type
#endif // g_add_array_type

#ifdef COLORBARMODULE_GUI_WIDTH
  #undef COLORBARMODULE_GUI_WIDTH
#endif // COLORBARMODULE_GUI_WIDTH

#ifdef COLORBARMODULE_GUI_HEIGHT
  #undef COLORBARMODULE_GUI_HEIGHT
#endif // COLORBARMODULE_GUI_HEIGHT

#ifdef COLORBAR_STRUCT
  #undef COLORBAR_STRUCT
#endif // COLORBAR_STRUCT

#ifdef g_colorbar_get_display
  #undef g_colorbar_get_display
#endif // g_colorbar_get_display

#ifdef g_colorbar_get_flags
  #undef g_colorbar_get_flags
#endif // g_colorbar_get_flags

#ifdef g_colorbar_get_resolution
  #undef g_colorbar_get_resolution
#endif // g_colorbar_get_resolution

#ifdef g_colorbar_get_orientation
  #undef g_colorbar_get_orientation
#endif // g_colorbar_get_orientation

#ifdef g_colorbar_get_position
  #undef g_colorbar_get_position
#endif // g_colorbar_get_position

#ifdef g_colorbar_get_width
  #undef g_colorbar_get_width
#endif // g_colorbar_get_width

#ifdef g_colorbar_get_height
  #undef g_colorbar_get_height
#endif // g_colorbar_get_height

#ifdef g_colorbar_get_displayopacity
  #undef g_colorbar_get_displayopacity
#endif // g_colorbar_get_displayopacity

#ifdef g_colorbar_get_line_start
  #undef g_colorbar_get_line_start
#endif // g_colorbar_get_line_start

#ifdef g_colorbar_get_line_distance
  #undef g_colorbar_get_line_distance
#endif // g_colorbar_get_line_distance

#ifdef g_colorbar_get_min
  #undef g_colorbar_get_min
#endif // g_colorbar_get_min

#ifdef g_colorbar_get_max
  #undef g_colorbar_get_max
#endif // g_colorbar_get_max

#ifdef g_colorbar_get_boxmode
  #undef g_colorbar_get_boxmode
#endif // g_colorbar_get_boxmode

#ifdef g_colorbar_get_oormode
  #undef g_colorbar_get_oormode
#endif // g_colorbar_get_oormode

#ifdef g_colorbar_get_mincolor
  #undef g_colorbar_get_mincolor
#endif // g_colorbar_get_mincolor

#ifdef g_colorbar_get_minopacity
  #undef g_colorbar_get_minopacity
#endif // g_colorbar_get_minopacity

#ifdef g_colorbar_get_maxcolor
  #undef g_colorbar_get_maxcolor
#endif // g_colorbar_get_maxcolor

#ifdef g_colorbar_get_maxopacity
  #undef g_colorbar_get_maxopacity
#endif // g_colorbar_get_maxopacity

#ifdef g_colorbar_get_arrowcolor
  #undef g_colorbar_get_arrowcolor
#endif // g_colorbar_get_arrowcolor

#ifdef g_colorbar_get_textcolor
  #undef g_colorbar_get_textcolor
#endif // g_colorbar_get_textcolor

#ifdef g_colorbar_get_boxcolor
  #undef g_colorbar_get_boxcolor
#endif // g_colorbar_get_boxcolor

#ifdef g_colorbar_get_linecolor
  #undef g_colorbar_get_linecolor
#endif // g_colorbar_get_linecolor

#ifdef g_colorbar_get_lineopacity
  #undef g_colorbar_get_lineopacity
#endif // g_colorbar_get_lineopacity

#ifdef g_colorbar_get_superarea
  #undef g_colorbar_get_superarea
#endif // g_colorbar_get_superarea

#ifdef g_colorbar_get_subarea
  #undef g_colorbar_get_subarea
#endif // g_colorbar_get_subarea

#ifdef g_colorbar_get_texture_resolution
  #undef g_colorbar_get_texture_resolution
#endif // g_colorbar_get_texture_resolution

#ifdef g_colorbar_get_module
  #undef g_colorbar_get_module
#endif // g_colorbar_get_module

#ifdef g_colorbar_get_module_descr
  #undef g_colorbar_get_module_descr
#endif // g_colorbar_get_module_descr

#ifdef g_colorbar_has_isoline_support
  #undef g_colorbar_has_isoline_support
#endif // g_colorbar_has_isoline_support

#ifdef g_colorbar_has_opacity_support
  #undef g_colorbar_has_opacity_support
#endif // g_colorbar_has_opacity_support

#ifdef g_colorbar_outdate
  #undef g_colorbar_outdate
#endif // g_colorbar_outdate

#ifdef g_colorbar_outdate_texture
  #undef g_colorbar_outdate_texture
#endif // g_colorbar_outdate_texture

#ifdef g_colorbar_outdate_tmatrix
  #undef g_colorbar_outdate_tmatrix
#endif // g_colorbar_outdate_tmatrix

#ifdef g_colorbar_refresh
  #undef g_colorbar_refresh
#endif // g_colorbar_refresh

#ifdef COLORBARMODULE_STRUCT
  #undef COLORBARMODULE_STRUCT
#endif // COLORBARMODULE_STRUCT

#ifdef g_colorbarmodule_colorbar
  #undef g_colorbarmodule_colorbar
#endif // g_colorbarmodule_colorbar

#ifdef g_colorbarmodule_get_colorbar
  #undef g_colorbarmodule_get_colorbar
#endif // g_colorbarmodule_get_colorbar

#ifdef g_colorbarmodule_set_colorbar
  #undef g_colorbarmodule_set_colorbar
#endif // g_colorbarmodule_set_colorbar

#ifdef g_colorbarmodule_set_descr
  #undef g_colorbarmodule_set_descr
#endif // g_colorbarmodule_set_descr

#ifdef CBM1C_STRUCT
  #undef CBM1C_STRUCT
#endif // CBM1C_STRUCT

#ifdef CBMUNI_STRUCT
  #undef CBMUNI_STRUCT
#endif // CBMUNI_STRUCT

#ifdef CBM2CI_STRUCT
  #undef CBM2CI_STRUCT
#endif // CBM2CI_STRUCT

#ifdef CBMIBI_STRUCT
  #undef CBMIBI_STRUCT
#endif // CBMIBI_STRUCT

#ifdef CBMHSV_STRUCT
  #undef CBMHSV_STRUCT
#endif // CBMHSV_STRUCT

#ifdef CBMXCI_STRUCT
  #undef CBMXCI_STRUCT
#endif // CBMXCI_STRUCT

#ifdef CBMXCIN_STRUCT
  #undef CBMXCIN_STRUCT
#endif // CBMXCIN_STRUCT

#ifdef CBMMIPOL_STRUCT
  #undef CBMMIPOL_STRUCT
#endif // CBMMIPOL_STRUCT

#ifdef CBMMIPOLN_STRUCT
  #undef CBMMIPOLN_STRUCT
#endif // CBMMIPOLN_STRUCT

#ifdef CBMPART_STRUCT
  #undef CBMPART_STRUCT
#endif // CBMPART_STRUCT

#ifdef CBMPARTN_STRUCT
  #undef CBMPARTN_STRUCT
#endif // CBMPARTN_STRUCT

#ifdef CBMSI_STRUCT
  #undef CBMSI_STRUCT
#endif // CBMSI_STRUCT

#ifdef CBMSINO_STRUCT
  #undef CBMSINO_STRUCT
#endif // CBMSINO_STRUCT

#ifdef CBMHSVOLD_STRUCT
  #undef CBMHSVOLD_STRUCT
#endif // CBMHSVOLD_STRUCT

#ifdef CLOCK_STRUCT
  #undef CLOCK_STRUCT
#endif // CLOCK_STRUCT

#ifdef TIMESCENE_STRUCT
  #undef TIMESCENE_STRUCT
#endif // TIMESCENE_STRUCT

#ifdef TIMESTEP_STRUCT
  #undef TIMESTEP_STRUCT
#endif // TIMESTEP_STRUCT

#ifdef IMPORT_EXPORT_STRUCT
  #undef IMPORT_EXPORT_STRUCT
#endif // IMPORT_EXPORT_STRUCT

#ifdef PROJECT_STRUCT
  #undef PROJECT_STRUCT
#endif // PROJECT_STRUCT

#ifdef REFINE
  #undef REFINE
#endif // REFINE

#ifdef COARSE
  #undef COARSE
#endif // COARSE

#ifdef G_REFINE
  #undef G_REFINE
#endif // G_REFINE

#ifdef G_COARSE
  #undef G_COARSE
#endif // G_COARSE

#ifdef G_MOVE
  #undef G_MOVE
#endif // G_MOVE

#ifdef G_DELETE
  #undef G_DELETE
#endif // G_DELETE

#ifdef G_NOT_REFINE
  #undef G_NOT_REFINE
#endif // G_NOT_REFINE

#ifdef G_NOT_COARSE
  #undef G_NOT_COARSE
#endif // G_NOT_COARSE

#ifdef G_MOVED
  #undef G_MOVED
#endif // G_MOVED

#ifdef G_DELETED
  #undef G_DELETED
#endif // G_DELETED

#ifdef G_NOEDGE
  #undef G_NOEDGE
#endif // G_NOEDGE

#ifdef G_MAX_BND_FUNCTIONS
  #undef G_MAX_BND_FUNCTIONS
#endif // G_MAX_BND_FUNCTIONS

#ifdef ADAPT2D_STRUCT
  #undef ADAPT2D_STRUCT
#endif // ADAPT2D_STRUCT

#ifdef ADAPT3D_STRUCT
  #undef ADAPT3D_STRUCT
#endif // ADAPT3D_STRUCT

#ifdef FL_NOT_CLOSED
  #undef FL_NOT_CLOSED
#endif // FL_NOT_CLOSED

#ifdef FL_CLOSED
  #undef FL_CLOSED
#endif // FL_CLOSED

#ifdef FL_BOUNDARY
  #undef FL_BOUNDARY
#endif // FL_BOUNDARY

#ifdef FL_ZEROFIELD
  #undef FL_ZEROFIELD
#endif // FL_ZEROFIELD

#ifdef FIELDLINE_STRUCT
  #undef FIELDLINE_STRUCT
#endif // FIELDLINE_STRUCT

#ifdef GENMESH_FDATA_STRUCT
  #undef GENMESH_FDATA_STRUCT
#endif // GENMESH_FDATA_STRUCT

#ifdef GENMESH_STRUCT
  #undef GENMESH_STRUCT
#endif // GENMESH_STRUCT

#ifdef GENMESH_SYNTHETIC_FUNCTION_STRUCT
  #undef GENMESH_SYNTHETIC_FUNCTION_STRUCT
#endif // GENMESH_SYNTHETIC_FUNCTION_STRUCT

#ifdef USERMESH_STRUCT
  #undef USERMESH_STRUCT
#endif // USERMESH_STRUCT

#ifdef MESH2D_MAX_VERTEX
  #undef MESH2D_MAX_VERTEX
#endif // MESH2D_MAX_VERTEX

#ifdef MESH2D_MAX_EDGE
  #undef MESH2D_MAX_EDGE
#endif // MESH2D_MAX_EDGE

#ifdef MESH2D_ELEMENT2D_STRUCT
  #undef MESH2D_ELEMENT2D_STRUCT
#endif // MESH2D_ELEMENT2D_STRUCT

#ifdef HMESH2D_HELEMENT2D_STRUCT
  #undef HMESH2D_HELEMENT2D_STRUCT
#endif // HMESH2D_HELEMENT2D_STRUCT

#ifdef HELEMENT2D
  #undef HELEMENT2D
#endif // HELEMENT2D

#ifdef HELEMENT2D_DESCRIPTION
  #undef HELEMENT2D_DESCRIPTION
#endif // HELEMENT2D_DESCRIPTION

#ifdef F_HEL_INFO2D
  #undef F_HEL_INFO2D
#endif // F_HEL_INFO2D

#ifdef MESH2D_FDATA_STRUCT
  #undef MESH2D_FDATA_STRUCT
#endif // MESH2D_FDATA_STRUCT

#ifdef F_HDATA2D
  #undef F_HDATA2D
#endif // F_HDATA2D

#ifdef HMESH2D_FDATA_STRUCT
  #undef HMESH2D_FDATA_STRUCT
#endif // HMESH2D_FDATA_STRUCT

#ifdef GENMESH2D_STRUCT
  #undef GENMESH2D_STRUCT
#endif // GENMESH2D_STRUCT

#ifdef MESH2D_STRUCT
  #undef MESH2D_STRUCT
#endif // MESH2D_STRUCT

#ifdef HMESH2D_STRUCT
  #undef HMESH2D_STRUCT
#endif // HMESH2D_STRUCT

#ifdef G_HM_SEARCH_MAX_CHILDREN
  #undef G_HM_SEARCH_MAX_CHILDREN
#endif // G_HM_SEARCH_MAX_CHILDREN

#ifdef G_HM_SEARCH_TOTAL_CHILD_COORD
  #undef G_HM_SEARCH_TOTAL_CHILD_COORD
#endif // G_HM_SEARCH_TOTAL_CHILD_COORD

#ifdef G_HM_SEARCH_CHILD_AND_PARENT_COORD
  #undef G_HM_SEARCH_CHILD_AND_PARENT_COORD
#endif // G_HM_SEARCH_CHILD_AND_PARENT_COORD

#ifdef INSIDE
  #undef INSIDE
#endif // INSIDE

#ifdef EXACT_NEIGHBOUR
  #undef EXACT_NEIGHBOUR
#endif // EXACT_NEIGHBOUR

#ifdef FIRST_NEIGHBOUR
  #undef FIRST_NEIGHBOUR
#endif // FIRST_NEIGHBOUR

#ifdef NEXT_NEIGHBOUR
  #undef NEXT_NEIGHBOUR
#endif // NEXT_NEIGHBOUR

#ifdef G_LEAVES
  #undef G_LEAVES
#endif // G_LEAVES

#ifdef G_PREFIX
  #undef G_PREFIX
#endif // G_PREFIX

#ifdef G_POSTFIX
  #undef G_POSTFIX
#endif // G_POSTFIX

#ifdef G_INFIX
  #undef G_INFIX
#endif // G_INFIX

#ifdef G_HM_ABORT
  #undef G_HM_ABORT
#endif // G_HM_ABORT

#ifdef G_HM_NOACTION
  #undef G_HM_NOACTION
#endif // G_HM_NOACTION

#ifdef G_HM_ACTION
  #undef G_HM_ACTION
#endif // G_HM_ACTION

#ifdef G_HM_PROCEED
  #undef G_HM_PROCEED
#endif // G_HM_PROCEED

#ifdef HM2_GENERAL
  #undef HM2_GENERAL
#endif // HM2_GENERAL

#ifdef g_traverse_hmesh2d
  #undef g_traverse_hmesh2d
#endif // g_traverse_hmesh2d

#ifdef HT_GENERAL
  #undef HT_GENERAL
#endif // HT_GENERAL

#ifdef HT_ELEMENT
  #undef HT_ELEMENT
#endif // HT_ELEMENT

#ifdef CHMESH_TRAV_CALL
  #undef CHMESH_TRAV_CALL
#endif // CHMESH_TRAV_CALL

#ifdef HMESH_TRAV_NEW_ELEMENT
  #undef HMESH_TRAV_NEW_ELEMENT
#endif // HMESH_TRAV_NEW_ELEMENT

#ifdef HMESH_TRAV_END_ELEMENT
  #undef HMESH_TRAV_END_ELEMENT
#endif // HMESH_TRAV_END_ELEMENT

#ifdef HMESH_RECURSIVE_TRAVERSE
  #undef HMESH_RECURSIVE_TRAVERSE
#endif // HMESH_RECURSIVE_TRAVERSE

#ifdef G_TRAVERSE_MESH
  #undef G_TRAVERSE_MESH
#endif // G_TRAVERSE_MESH

#ifdef G_TRAVERSE_HMESH
  #undef G_TRAVERSE_HMESH
#endif // G_TRAVERSE_HMESH

#ifdef HMESH_TRAV_DEF_TIP
  #undef HMESH_TRAV_DEF_TIP
#endif // HMESH_TRAV_DEF_TIP

#ifdef g_traverse_mesh
  #undef g_traverse_mesh
#endif // g_traverse_mesh

#ifdef g_traverse_mesh
  #undef g_traverse_mesh
#endif // g_traverse_mesh

#ifdef HTP_HMESH
  #undef HTP_HMESH
#endif // HTP_HMESH

#ifdef HTP_ELEMENT
  #undef HTP_ELEMENT
#endif // HTP_ELEMENT

#ifdef HTP_ELEMENT_DESCRIPTION
  #undef HTP_ELEMENT_DESCRIPTION
#endif // HTP_ELEMENT_DESCRIPTION

#ifdef HTP_MESH_MAX_VERTEX
  #undef HTP_MESH_MAX_VERTEX
#endif // HTP_MESH_MAX_VERTEX

#ifdef HTP_LOCAL_NODE_LOOP
  #undef HTP_LOCAL_NODE_LOOP
#endif // HTP_LOCAL_NODE_LOOP

#ifdef HTP_LENS_TYPE
  #undef HTP_LENS_TYPE
#endif // HTP_LENS_TYPE

#ifdef HTP_FHDATA_TYPE
  #undef HTP_FHDATA_TYPE
#endif // HTP_FHDATA_TYPE

#ifdef HTP_FHDATA_VAR
  #undef HTP_FHDATA_VAR
#endif // HTP_FHDATA_VAR

#ifdef HTP_F_EL_INFO
  #undef HTP_F_EL_INFO
#endif // HTP_F_EL_INFO

#ifdef HTP_MAKE_ALL_PROJECT
  #undef HTP_MAKE_ALL_PROJECT
#endif // HTP_MAKE_ALL_PROJECT

#ifdef MAKE_PROJECT
  #undef MAKE_PROJECT
#endif // MAKE_PROJECT

#ifdef MAKE_SIMPL_PROJECT
  #undef MAKE_SIMPL_PROJECT
#endif // MAKE_SIMPL_PROJECT

#ifdef MAKE_FCT_PROJECT
  #undef MAKE_FCT_PROJECT
#endif // MAKE_FCT_PROJECT

#ifdef MAKE_SIMPL_FCT_PROJECT
  #undef MAKE_SIMPL_FCT_PROJECT
#endif // MAKE_SIMPL_FCT_PROJECT

#ifdef HM_ALL_TEST_IF_PROCEED
  #undef HM_ALL_TEST_IF_PROCEED
#endif // HM_ALL_TEST_IF_PROCEED

#ifdef M_TEST_IF_PROCEED_DAT
  #undef M_TEST_IF_PROCEED_DAT
#endif // M_TEST_IF_PROCEED_DAT

#ifdef M_TEST_IF_PROCEED
  #undef M_TEST_IF_PROCEED
#endif // M_TEST_IF_PROCEED

#ifdef HM_TEST_IF_PROCEED
  #undef HM_TEST_IF_PROCEED
#endif // HM_TEST_IF_PROCEED

#ifdef HM_TEST_IF_PROCEED_DAT
  #undef HM_TEST_IF_PROCEED_DAT
#endif // HM_TEST_IF_PROCEED_DAT

#ifdef HPMESH2D_FDATA_STRUCT
  #undef HPMESH2D_FDATA_STRUCT
#endif // HPMESH2D_FDATA_STRUCT

#ifdef HPMESH2D_STRUCT
  #undef HPMESH2D_STRUCT
#endif // HPMESH2D_STRUCT

#ifdef MESH2D_LENS_STRUCT
  #undef MESH2D_LENS_STRUCT
#endif // MESH2D_LENS_STRUCT

#ifdef HMESH2D_LENS
  #undef HMESH2D_LENS
#endif // HMESH2D_LENS

#ifdef HMesh2d_Lens
  #undef HMesh2d_Lens
#endif // HMesh2d_Lens

#ifdef g_fvec3_to_vec3
  #undef g_fvec3_to_vec3
#endif // g_fvec3_to_vec3

#ifdef MESH3D_MAX_VERTEX
  #undef MESH3D_MAX_VERTEX
#endif // MESH3D_MAX_VERTEX

#ifdef MESH3D_MAX_EDGE
  #undef MESH3D_MAX_EDGE
#endif // MESH3D_MAX_EDGE

#ifdef MESH3D_MAX_EDGE_PER_VERTEX
  #undef MESH3D_MAX_EDGE_PER_VERTEX
#endif // MESH3D_MAX_EDGE_PER_VERTEX

#ifdef MESH3D_MAX_FACE
  #undef MESH3D_MAX_FACE
#endif // MESH3D_MAX_FACE

#ifdef MESH3D_MAX_DIMENSION_OF_VALUE
  #undef MESH3D_MAX_DIMENSION_OF_VALUE
#endif // MESH3D_MAX_DIMENSION_OF_VALUE

#ifdef MESH3D_MAX_LEVEL
  #undef MESH3D_MAX_LEVEL
#endif // MESH3D_MAX_LEVEL

#ifdef HMESH3D_MAX_LEVEL
  #undef HMESH3D_MAX_LEVEL
#endif // HMESH3D_MAX_LEVEL

#ifdef MESH3D_MAX_LOCAL_COORD
  #undef MESH3D_MAX_LOCAL_COORD
#endif // MESH3D_MAX_LOCAL_COORD

#ifdef MESH3D_ELEMENT3D_STRUCT
  #undef MESH3D_ELEMENT3D_STRUCT
#endif // MESH3D_ELEMENT3D_STRUCT

#ifdef HELEMENT3D
  #undef HELEMENT3D
#endif // HELEMENT3D

#ifdef HMESH3D_HELEMENT3D_STRUCT
  #undef HMESH3D_HELEMENT3D_STRUCT
#endif // HMESH3D_HELEMENT3D_STRUCT

#ifdef HELEMENT3D_DESCRIPTION
  #undef HELEMENT3D_DESCRIPTION
#endif // HELEMENT3D_DESCRIPTION

#ifdef F_HEL_INFO3D
  #undef F_HEL_INFO3D
#endif // F_HEL_INFO3D

#ifdef MESH3D_FDATA_STRUCT
  #undef MESH3D_FDATA_STRUCT
#endif // MESH3D_FDATA_STRUCT

#ifdef F_HDATA3D
  #undef F_HDATA3D
#endif // F_HDATA3D

#ifdef HMESH3D_FDATA_STRUCT
  #undef HMESH3D_FDATA_STRUCT
#endif // HMESH3D_FDATA_STRUCT

#ifdef GENMESH3D_STRUCT
  #undef GENMESH3D_STRUCT
#endif // GENMESH3D_STRUCT

#ifdef MESH3D_STRUCT
  #undef MESH3D_STRUCT
#endif // MESH3D_STRUCT

#ifdef HMESH3D_STRUCT
  #undef HMESH3D_STRUCT
#endif // HMESH3D_STRUCT

#ifdef HM3_GENERAL
  #undef HM3_GENERAL
#endif // HM3_GENERAL

#ifdef MESH3D_LENS_STRUCT
  #undef MESH3D_LENS_STRUCT
#endif // MESH3D_LENS_STRUCT

#ifdef HMesh3d_Lens
  #undef HMesh3d_Lens
#endif // HMesh3d_Lens

#ifdef HMESH3D_LENS
  #undef HMESH3D_LENS
#endif // HMESH3D_LENS

#ifdef BNDMESH2D_STRUCT
  #undef BNDMESH2D_STRUCT
#endif // BNDMESH2D_STRUCT

#ifdef CLIPM3D_PAR_STRUCT
  #undef CLIPM3D_PAR_STRUCT
#endif // CLIPM3D_PAR_STRUCT

#ifdef HM3_CLIP_PAR_STRUCT
  #undef HM3_CLIP_PAR_STRUCT
#endif // HM3_CLIP_PAR_STRUCT

#ifdef CLIPMESH2D_STRUCT
  #undef CLIPMESH2D_STRUCT
#endif // CLIPMESH2D_STRUCT

#ifdef SURFMESH_STRUCT
  #undef SURFMESH_STRUCT
#endif // SURFMESH_STRUCT

#ifdef DAT_COMM_MAX_ARGS
  #undef DAT_COMM_MAX_ARGS
#endif // DAT_COMM_MAX_ARGS

#ifdef DAT_COMM_ARB_ARGS
  #undef DAT_COMM_ARB_ARGS
#endif // DAT_COMM_ARB_ARGS

#ifdef DAT_EL_COMM_MAX_STRLEN
  #undef DAT_EL_COMM_MAX_STRLEN
#endif // DAT_EL_COMM_MAX_STRLEN

#ifdef DAT_ARB_DIM
  #undef DAT_ARB_DIM
#endif // DAT_ARB_DIM

#ifdef DAT_ARB_EQ_DIM
  #undef DAT_ARB_EQ_DIM
#endif // DAT_ARB_EQ_DIM

#ifdef DAT_SUM_DIM
  #undef DAT_SUM_DIM
#endif // DAT_SUM_DIM

#ifdef DAT_COMP_EQ_DIM
  #undef DAT_COMP_EQ_DIM
#endif // DAT_COMP_EQ_DIM

#ifdef DAT_BOUNDS_MIN
  #undef DAT_BOUNDS_MIN
#endif // DAT_BOUNDS_MIN

#ifdef DAT_BOUNDS_MAX
  #undef DAT_BOUNDS_MAX
#endif // DAT_BOUNDS_MAX

#ifdef DAT_STRUCT
  #undef DAT_STRUCT
#endif // DAT_STRUCT

#ifdef G_TIME_ADAPTIVE
  #undef G_TIME_ADAPTIVE
#endif // G_TIME_ADAPTIVE

#ifdef G_FIRST_ORDER
  #undef G_FIRST_ORDER
#endif // G_FIRST_ORDER

#ifdef G_SECOND_ORDER
  #undef G_SECOND_ORDER
#endif // G_SECOND_ORDER

#ifdef TRIANG0D_STRUCT
  #undef TRIANG0D_STRUCT
#endif // TRIANG0D_STRUCT

#ifdef TRACE_STRUCT
  #undef TRACE_STRUCT
#endif // TRACE_STRUCT

#ifdef STREAKLINE_STRUCT
  #undef STREAKLINE_STRUCT
#endif // STREAKLINE_STRUCT

#ifdef CLOUD_STRUCT
  #undef CLOUD_STRUCT
#endif // CLOUD_STRUCT

#ifdef PARCLOUD_STRUCT
  #undef PARCLOUD_STRUCT
#endif // PARCLOUD_STRUCT

#ifdef PTS_STRUCT
  #undef PTS_STRUCT
#endif // PTS_STRUCT

#ifdef PTSC_STRUCT
  #undef PTSC_STRUCT
#endif // PTSC_STRUCT

#ifdef GEOM2D_STRUCT
  #undef GEOM2D_STRUCT
#endif // GEOM2D_STRUCT

#ifdef G2PERIODS_STRUCT
  #undef G2PERIODS_STRUCT
#endif // G2PERIODS_STRUCT

#ifdef CONS_STRUCT
  #undef CONS_STRUCT
#endif // CONS_STRUCT

#ifdef BND_CURVE_STRUCT
  #undef BND_CURVE_STRUCT
#endif // BND_CURVE_STRUCT

#ifdef TIME_PARM_STRUCT
  #undef TIME_PARM_STRUCT
#endif // TIME_PARM_STRUCT

#ifdef TIME_OBJECT_STRUCT
  #undef TIME_OBJECT_STRUCT
#endif // TIME_OBJECT_STRUCT

#ifdef REFLECTION_CONTROL_STRUCT
  #undef REFLECTION_CONTROL_STRUCT
#endif // REFLECTION_CONTROL_STRUCT

#ifdef SURFACE_STRUCT
  #undef SURFACE_STRUCT
#endif // SURFACE_STRUCT

#ifdef DOMAIN_PARM_STRUCT
  #undef DOMAIN_PARM_STRUCT
#endif // DOMAIN_PARM_STRUCT

#ifdef EXPLICIT_STRUCT
  #undef EXPLICIT_STRUCT
#endif // EXPLICIT_STRUCT

#ifdef AMANDUS_STRUCT
  #undef AMANDUS_STRUCT
#endif // AMANDUS_STRUCT

#ifdef KARL
  #undef KARL
#endif // KARL

#ifdef HERMANN
  #undef HERMANN
#endif // HERMANN

#ifdef ORBIT_STRUCT
  #undef ORBIT_STRUCT
#endif // ORBIT_STRUCT

#ifdef UFO_STRUCT
  #undef UFO_STRUCT
#endif // UFO_STRUCT

#ifdef DUAL_DEF
  #undef DUAL_DEF
#endif // DUAL_DEF

#ifdef CONTROLPS_STRUCT
  #undef CONTROLPS_STRUCT
#endif // CONTROLPS_STRUCT

#ifdef G_DSO_HANDLER_INIT
  #undef G_DSO_HANDLER_INIT
#endif // G_DSO_HANDLER_INIT

#ifdef G_ASSURE_CLASS
  #undef G_ASSURE_CLASS
#endif // G_ASSURE_CLASS

#ifdef G_GET_VALUE
  #undef G_GET_VALUE
#endif // G_GET_VALUE

#ifdef G_GET_SYM
  #undef G_GET_SYM
#endif // G_GET_SYM

#ifdef G_GET_FP
  #undef G_GET_FP
#endif // G_GET_FP

#ifdef G_GET_FP_SAFE
  #undef G_GET_FP_SAFE
#endif // G_GET_FP_SAFE

#ifdef G_LIB_IS_VALID
  #undef G_LIB_IS_VALID
#endif // G_LIB_IS_VALID

#ifdef G_LIB_PROJECT
  #undef G_LIB_PROJECT
#endif // G_LIB_PROJECT

#ifdef G_LIB_PROJECT_HIDDEN
  #undef G_LIB_PROJECT_HIDDEN
#endif // G_LIB_PROJECT_HIDDEN

#ifdef G_LIB_PROJECT_NAME
  #undef G_LIB_PROJECT_NAME
#endif // G_LIB_PROJECT_NAME

#ifdef G_LIB_PROJECT_DECL
  #undef G_LIB_PROJECT_DECL
#endif // G_LIB_PROJECT_DECL

#ifdef G_LIB_AUTOLOAD
  #undef G_LIB_AUTOLOAD
#endif // G_LIB_AUTOLOAD

#ifdef G_LIB_AUTOINCLUDE
  #undef G_LIB_AUTOINCLUDE
#endif // G_LIB_AUTOINCLUDE

#ifdef G_LIB_AUTOADD
  #undef G_LIB_AUTOADD
#endif // G_LIB_AUTOADD

#ifdef G_LIB_AUTOUSE
  #undef G_LIB_AUTOUSE
#endif // G_LIB_AUTOUSE

#ifdef G_LIB_CAN_EXIT
  #undef G_LIB_CAN_EXIT
#endif // G_LIB_CAN_EXIT

#ifdef G_LIB_ACTION
  #undef G_LIB_ACTION
#endif // G_LIB_ACTION

#ifdef G_LIB_CAN_REPLACE
  #undef G_LIB_CAN_REPLACE
#endif // G_LIB_CAN_REPLACE

#ifdef G_LIB_REPLACABLE
  #undef G_LIB_REPLACABLE
#endif // G_LIB_REPLACABLE

#ifdef G_LIB_REPLACE
  #undef G_LIB_REPLACE
#endif // G_LIB_REPLACE

#ifdef G_LIB_AUTO_REPLACE_PROJECT
  #undef G_LIB_AUTO_REPLACE_PROJECT
#endif // G_LIB_AUTO_REPLACE_PROJECT

#ifdef G_LIB_SETUP_REPLACE_PROJECT
  #undef G_LIB_SETUP_REPLACE_PROJECT
#endif // G_LIB_SETUP_REPLACE_PROJECT

#ifdef G_LIB_RESETUP_PRESERVES_ITEMS
  #undef G_LIB_RESETUP_PRESERVES_ITEMS
#endif // G_LIB_RESETUP_PRESERVES_ITEMS

#ifdef G_LIB_STATIC
  #undef G_LIB_STATIC
#endif // G_LIB_STATIC

#ifdef G_LIB_ZSTATIC
  #undef G_LIB_ZSTATIC
#endif // G_LIB_ZSTATIC

#ifdef G_LIB_IDENT
  #undef G_LIB_IDENT
#endif // G_LIB_IDENT

#ifdef G_LIB_DESCRIPTION
  #undef G_LIB_DESCRIPTION
#endif // G_LIB_DESCRIPTION

#ifdef G_LIB_VERSION
  #undef G_LIB_VERSION
#endif // G_LIB_VERSION

#ifdef G_LIB_DEPENDS_ON
  #undef G_LIB_DEPENDS_ON
#endif // G_LIB_DEPENDS_ON

#ifdef G_LIB_NEXTDEP
  #undef G_LIB_NEXTDEP
#endif // G_LIB_NEXTDEP

#ifdef G_MY
  #undef G_MY
#endif // G_MY

#ifdef G_GZIP
  #undef G_GZIP
#endif // G_GZIP

#ifdef G_GZIP_HANDLER_INIT
  #undef G_GZIP_HANDLER_INIT
#endif // G_GZIP_HANDLER_INIT

#ifdef GRAPHICX11_STRUCT
  #undef GRAPHICX11_STRUCT
#endif // GRAPHICX11_STRUCT

#ifdef CONTROLX11_STRUCT
  #undef CONTROLX11_STRUCT
#endif // CONTROLX11_STRUCT

#ifdef GRAPHICOGL_STRUCT
  #undef GRAPHICOGL_STRUCT
#endif // GRAPHICOGL_STRUCT

#ifdef G_IMAGES_TYPE_RGBA8
  #undef G_IMAGES_TYPE_RGBA8
#endif // G_IMAGES_TYPE_RGBA8

#ifdef G_IMAGES_TYPE_RGBA16
  #undef G_IMAGES_TYPE_RGBA16
#endif // G_IMAGES_TYPE_RGBA16

#ifdef G_IMAGES_PIXELS_TYPE
  #undef G_IMAGES_PIXELS_TYPE
#endif // G_IMAGES_PIXELS_TYPE

#ifdef IMGFILE_STRUCT
  #undef IMGFILE_STRUCT
#endif // IMGFILE_STRUCT

#ifdef G_READDISPLAY_MAGIC
  #undef G_READDISPLAY_MAGIC
#endif // G_READDISPLAY_MAGIC

#ifdef G_READDISPLAY_CMD_INIT
  #undef G_READDISPLAY_CMD_INIT
#endif // G_READDISPLAY_CMD_INIT

#ifdef G_READDISPLAY_CMD_DONE
  #undef G_READDISPLAY_CMD_DONE
#endif // G_READDISPLAY_CMD_DONE

#ifdef G_READDISPLAY_CMD_QUERY
  #undef G_READDISPLAY_CMD_QUERY
#endif // G_READDISPLAY_CMD_QUERY

#ifdef G_READDISPLAY_CMD_QUERY_FOR_PREVIEW
  #undef G_READDISPLAY_CMD_QUERY_FOR_PREVIEW
#endif // G_READDISPLAY_CMD_QUERY_FOR_PREVIEW

#ifdef G_IMAGES_PIXELS_TYPE
  #undef G_IMAGES_PIXELS_TYPE
#endif // G_IMAGES_PIXELS_TYPE

#ifdef ZERO_MACHINE
  #undef ZERO_MACHINE
#endif // ZERO_MACHINE

#ifdef g_sqrt
  #undef g_sqrt
#endif // g_sqrt

#ifdef g_fabs
  #undef g_fabs
#endif // g_fabs

#ifdef g_pow
  #undef g_pow
#endif // g_pow

#ifdef g_cos
  #undef g_cos
#endif // g_cos

#ifdef g_sin
  #undef g_sin
#endif // g_sin

#ifdef g_tan
  #undef g_tan
#endif // g_tan

#ifdef g_acos
  #undef g_acos
#endif // g_acos

#ifdef g_asin
  #undef g_asin
#endif // g_asin

#ifdef g_atan
  #undef g_atan
#endif // g_atan

#ifdef g_atan2
  #undef g_atan2
#endif // g_atan2

#ifdef g_floor
  #undef g_floor
#endif // g_floor

#ifdef g_fmod
  #undef g_fmod
#endif // g_fmod

#ifdef g_ceil
  #undef g_ceil
#endif // g_ceil

#ifdef g_exp
  #undef g_exp
#endif // g_exp

#ifdef g_log
  #undef g_log
#endif // g_log

#ifdef g_log10
  #undef g_log10
#endif // g_log10

#ifdef g_sqrtf
  #undef g_sqrtf
#endif // g_sqrtf

#ifdef g_fabsf
  #undef g_fabsf
#endif // g_fabsf

#ifdef g_powf
  #undef g_powf
#endif // g_powf

#ifdef g_cosf
  #undef g_cosf
#endif // g_cosf

#ifdef g_sinf
  #undef g_sinf
#endif // g_sinf

#ifdef g_tanf
  #undef g_tanf
#endif // g_tanf

#ifdef g_acosf
  #undef g_acosf
#endif // g_acosf

#ifdef g_asinf
  #undef g_asinf
#endif // g_asinf

#ifdef g_atanf
  #undef g_atanf
#endif // g_atanf

#ifdef g_atan2f
  #undef g_atan2f
#endif // g_atan2f

#ifdef g_floorf
  #undef g_floorf
#endif // g_floorf

#ifdef g_fmodf
  #undef g_fmodf
#endif // g_fmodf

#ifdef g_ceilf
  #undef g_ceilf
#endif // g_ceilf

#ifdef g_expf
  #undef g_expf
#endif // g_expf

#ifdef g_logf
  #undef g_logf
#endif // g_logf

#ifdef g_log10f
  #undef g_log10f
#endif // g_log10f

#ifdef g_sleep_usec
  #undef g_sleep_usec
#endif // g_sleep_usec

#ifdef G_INIT_MACHINE
  #undef G_INIT_MACHINE
#endif // G_INIT_MACHINE

#ifdef G_TIME
  #undef G_TIME
#endif // G_TIME

#ifdef G_SIGALRM
  #undef G_SIGALRM
#endif // G_SIGALRM

#ifdef G_SIGINT
  #undef G_SIGINT
#endif // G_SIGINT

#ifdef G_SIGHUP
  #undef G_SIGHUP
#endif // G_SIGHUP

#ifdef G_SIGPIPE
  #undef G_SIGPIPE
#endif // G_SIGPIPE

#ifdef G_SIGQUIT
  #undef G_SIGQUIT
#endif // G_SIGQUIT

#ifdef G_SIGFLAG_NONE
  #undef G_SIGFLAG_NONE
#endif // G_SIGFLAG_NONE

#ifdef G_SIGFLAG_RESTART
  #undef G_SIGFLAG_RESTART
#endif // G_SIGFLAG_RESTART

#endif


==> anc/xt-super/dune-grid/dune/grid/io/visual/grape/grapecommon.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef __GRAPE_COMMON_CC__
#define __GRAPE_COMMON_CC__

#define MINIMUM(a,b) (((a) > (b)) ? (b) : (a))
#define MAXIMUM(a,b) (((a) < (b)) ? (b) : (a))

#include "grapecommon.hh"

enum { numberOfPartitionTypes = 6 };
static const char *partitionNames[numberOfPartitionTypes] = {
  "Interior_Partition",
  "InteriorBorder_Partition",
  "Overlap_Partition",
  "OverlapFront_Partition",
  "All_Partition",
  "Ghost_Partition"
};

enum { numberOfIterators = 4 };
static const char *iteratorNames[numberOfIterators] = {
  "LeafIterator",
  "LevelIterator",
  "Macro + HierarchicIterator",
  "GridPart Iterator",
};

static int actualPartitionType = 0;

static BUTTON *button_set_current_data_item(int pnr)
{
  BUTTON *lbutton = 0;

  lbutton = (BUTTON *)START_METHOD(G_INSTANCE);
  assert( lbutton );
  actualPartitionType = pnr;

  END_METHOD(lbutton);
}

/* set default iterator value */
inline void setDefaultIteratorValue(int val)
{
  assert( val >= 0 );
  assert( val < 4 );
  defaultIteratorValue = val;
}

/* add Button which can switch between LevelIteration and LeafIteration */
inline void setupLeafButton(MANAGER *mgr, void *sc, int yesTimeScene)
{
  assert(!iteratorButton);
  assert(!maxlevelButton);


  // partition types
  {
    int num = numberOfPartitionTypes;
    CYCLE_LABEL *clabel;

    clabel = (CYCLE_LABEL *) malloc(sizeof(CYCLE_LABEL) * (num + 1));

    for (int i=0; i<num; i++)
    {
      clabel[i].value = i;
      clabel[i].label = (char *) partitionNames[i];
    }
    // last of list is 0,and NULL
    clabel[num].value = 0;
    clabel[num].label = NULL;

    if(! (GRAPE_CALL(Button,"find-method") ("set-current-data-item")) )
    {
      GRAPE_CALL(Button,"add-method") ("set-current-data-item",
                                       button_set_current_data_item);
    }

    partitionTypeButton = (COMBOBUTTON *)GRAPE_CALL(ComboButton,"new-instance")
                            ("set-current-data-item",NULL,"",clabel);
    GRAPE_CALL(partitionTypeButton, "set-fill-mode") (MENU_FILL_BOTTOM);

    GRAPE_CALL(partitionTypeButton,"set-instance") (partitionTypeButton);
    GRAPE_CALL(partitionTypeButton,"set-label") (clabel[0].label);
    GRAPE_CALL(partitionTypeButton,"set-pref-size") (12.0,1.0);

    GRAPE_CALL(mgr,"add-inter") (partitionTypeButton);
  }

  // iterator types
  {
    int num = numberOfIterators;
    CYCLE_LABEL *clabel;

    clabel = (CYCLE_LABEL *) malloc(sizeof(CYCLE_LABEL) * (num + 1));

    for (int i=0; i<num; ++i)
    {
      clabel[i].value = i;
      clabel[i].label = (char *) iteratorNames[i];
    }
    // last of list is 0,and NULL
    clabel[num].value = 0;
    clabel[num].label = NULL;

    //GRAPE_CALL(Button,"add-method")("set-current-data-item",
    //                           button_set_current_data_item);

    iteratorButton = (COMBOBUTTON *)GRAPE_CALL(ComboButton,"new-instance")
                       ("set-current-data-item",NULL,"",clabel);
    GRAPE_CALL(iteratorButton, "set-fill-mode") (MENU_FILL_BOTTOM);

    GRAPE_CALL(iteratorButton,"set-instance") (iteratorButton);
    GRAPE_CALL(iteratorButton,"set-label") (clabel[0].label);
    GRAPE_CALL(iteratorButton,"set-pref-size") (12.0,1.0);

    GRAPE_CALL(iteratorButton,"set-value") (defaultIteratorValue);

    GRAPE_CALL(mgr,"add-inter") (iteratorButton);
  }

  maxlevelButton = (BUTTON *)
                   new_item (Button,
                             I_Label, "use only maxlevel",
                             I_Instance, sc,
                             I_Method, "maxlevel-on-off",
                             I_Size, 12., 1.,
                             I_FillMode, MENU_FILL_BOTTOM,
                             I_End);

  minMaxColorbar = (BUTTON *)
                   new_item (Button,
                             I_Label, "set min/max to Colorbar",
                             I_Instance, sc,
                             I_Method, "set-min-max-values",
                             I_Size, 12., 1.,
                             I_FillMode, MENU_FILL_BOTTOM,
                             I_End);

  minMaxColorbar = (BUTTON *)
                   new_item (Button,
                             I_Label, "set min/max to Colorbar",
                             I_Instance, sc,
                             I_Method, "set-min-max-values",
                             I_Size, 12., 1.,
                             I_FillMode, MENU_FILL_BOTTOM,
                             I_End);

  GRAPE_CALL(mgr,"add-inter") (maxlevelButton);
  GRAPE_CALL(mgr,"add-inter") (minMaxColorbar);

  GRAPE_CALL(maxlevelButton,"set-state") (PRESSED);
  GRAPE_CALL(minMaxColorbar,"set-state") (UNPRESSED);
  maxlevelButton->on_off = OFF;
}

/* add Button which can switch between LevelIteration and LeafIteration */
inline void removeLeafButton(MANAGER *mgr, void *sc)
{
  GRAPE_CALL(mgr,"remove-inter") (partitionTypeButton);
  GRAPE_CALL(partitionTypeButton,"delete") ();
  partitionTypeButton = 0;
  GRAPE_CALL(mgr,"remove-inter") (iteratorButton);
  GRAPE_CALL(iteratorButton,"delete") ();
  iteratorButton = 0;
  GRAPE_CALL(mgr,"remove-inter") (maxlevelButton);
  GRAPE_CALL(maxlevelButton,"delete") ();
  maxlevelButton = 0;
  GRAPE_CALL(mgr,"remove-inter") (minMaxColorbar);
  GRAPE_CALL(minMaxColorbar,"delete") ();
  minMaxColorbar = 0;
}

inline void timeSceneInit(INFO *info, const int n_info,
                          const int procs)
{
  // set global max partition number for partition display
  Dune :: __MaxPartition = procs;

  printf("Warning: set proc to 1\n");

  for (int n = 0; n < MAXIMUM(1, n_info); n++)
  {
    printf("n = %d, make TimeScene \n",n);
    info[n].tsc = (TIMESCENE *)GRAPE_CALL(TimeScene,"new-instance") (info[n].name);
    ((TIMESCENE *)info[n].tsc)->sync = 1;
    if (n > 0)
      ((TIMESCENE *) info[n-1].tsc)->next_scene = (SCENE *) info[n].tsc;
  }

  for (int n = 0; n < MAXIMUM(1, n_info); n++)
  {
    {
      TIMESCENE * tsc = (TIMESCENE *) info[n].tsc;
      // > 0 because tsc for proc 0 already exists
      for (int p = procs-1; p > 0; p--)
      {
        TIMESCENE * newSc = NULL;
        printf("add timescene for proc %d \n",p);
        assert(tsc);
        char * newName = (char *) malloc(strlen(info[n].name) + 5 * sizeof(char));
        assert(newName);
        sprintf(newName,"%s_%d",info[n].name,p);
        newSc = (TIMESCENE *)GRAPE_CALL(TimeScene,"new-instance") (newName);
        assert(newSc);

        newSc->sync = 1;
        newSc->next_scene = tsc->next_scene;
        tsc->next_scene = (SCENE *) newSc;
      }
    }

  }

  {
    TIMESCENE * newSc = NULL;
    printf("add timescene for proc combined object\n");
    char * newName = (char *) malloc(12 * sizeof(char));
    assert(newName);
    sprintf(newName,"combo obj");
    newSc = (TIMESCENE *)GRAPE_CALL(TimeScene,"new-instance") (newName);
    assert(newSc);

    newSc->sync = 1;
    newSc->next_scene = NULL;
    globalTsc = newSc;
  }
  return;
}

/* add scene with combined object at the end of scene tree */
inline SCENE * combine_scenes_send ()
{
  SCENE* sc = (SCENE*) START_METHOD (G_INSTANCE);
  //TIMESCENE * newSc = NULL;
  MANAGER * mgr = NULL;
  GRAPE_ALERT( sc, (char *) "combine-scenes: No hmesh!", END_METHOD(NULL));

  //newSc = (TIMESCENE *) GRAPE_CALL(TimeScene,"new-instance") ("combined Scene");
  //assert(newSc);

  while(sc)
  {
    if(sc->next_scene)
      sc = sc->next_scene;
    else
      break;
  }

  mgr = (MANAGER *)GRAPE_CALL(Manager,"get-stdmgr") ();
  assert(mgr);
  assert(globalTsc);

  sc->next_scene = (SCENE *) globalTsc;
  GRAPE_CALL(mgr, "goto-instance") (globalTsc);

  END_METHOD(sc);
}

/* call handle for a bunch of timescenes */
inline void displayTimeScene ( INFO *info, int procs )
{
  TIMESCENE *tsc = (TIMESCENE *) info[0].tsc;
  if(tsc)
  {
    MANAGER       *mgr;
#ifdef GRID_MODE
    GRAPHICDEVICE *grdev;

    grdev = (GRAPHICDEVICE *)GRAPE_CALL(GraphicDevice,"get-stddev") ();
    grdev->clear();
    if (grdev && (grdev->grid_patch != G_GRID))
    {
      GRAPE_CALL(grdev,"grid-patch") (G_GRID);
    }
#endif
    GrapeInterface_two_two::grape_add_remove_methods();
    GrapeInterface_two_three::grape_add_remove_methods();
    GrapeInterface_three_three::grape_add_remove_methods();
    GrapeInterface_three_three::initPartitionDisp( procs-1 );

    {
      /* add combine methods to send method of Scene and TimeScene */
      GRAPE_CALL(Scene,"add-method") ("combine-scenes-send",combine_scenes_send);
      GRAPE_CALL(TimeScene,"add-method") ("combine-scenes-send",combine_scenes_send);
    }

    mgr = (MANAGER *)GRAPE_CALL(Manager,"get-stdmgr") ();

    if(!maxlevelButton && !iteratorButton) setupLeafButton(mgr,tsc,1);

    GRAPE_CALL(mgr,"handle") (tsc);
  }
}


#undef MINIMUM
#undef MAXIMUM

#endif // #ifndef __GRAPE_COMMON_CC__


==> anc/xt-super/dune-grid/dune/grid/io/visual/grape/grapecommon.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRAPECOMMON_HH
#define DUNE_GRAPECOMMON_HH

#include "grapewrapper.hh"

#if HAVE_GRAPE

/* max number for vertices and faces in Grape */
enum { MAX_EL_DOF  = 8 };
enum { MAX_EL_FACE = 6 };

/* global variables for maxlevel use */
static BUTTON * maxlevelButton=0;

/* on click set min and max value of function to colorbar */
static BUTTON * minMaxColorbar=0;

/* global variables for iterator choice */
static COMBOBUTTON  * iteratorButton = 0;
static int defaultIteratorValue = 0 ;

/* global variables for partition type choice */
static COMBOBUTTON * partitionTypeButton = 0;

static TIMESCENE * globalTsc = 0;

void setupLeafButton(MANAGER *mgr, void *sc, int yesTimeScene);
void removeLeafButton(MANAGER *mgr, void *sc);
void setDefaultIteratorValue(int val);

#endif // end HAVE_GRAPE

/* info about data on one mesh */
typedef struct datainfo DATAINFO;
struct datainfo
{
  const char * name;
  const char * base_name;
  DATAINFO *next;

  int dimVal; /* length of vector (dimVal = 1 --> scalar, otherwise vector  */
  int * comp; /* number of each component */
};

/* info about one mesh */
typedef struct info INFO;
struct info
{
  int fix_mesh; /* if no dynamic grid 1 : else 0 */
  const char  *name;
  DATAINFO * datinf;
  void  *tsc;
};
#endif // end DUNE_GRAPECOMMON_HH


==> anc/xt-super/dune-grid/dune/grid/io/visual/grape/grapedatadisplay.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#if HAVE_GRAPE
#include "geldesc.hh"
#endif
#include <dune/geometry/referenceelements.hh>

namespace Dune
{

#if HAVE_GRAPE
  //*******************************************************************
  //
  //  Routines for evaluation of the data
  //
  //*******************************************************************
  template<class EvalImp>
  inline void EvalFunctionData<EvalImp>::
  evalCoord (DUNE_ELEM *he, DUNE_FDATA *df, const double *coord, double * val)
  {
    typedef typename GridType::template Codim<0>::EntityPointer EntityPointerType;
    EntityPointerType * ep = (EntityPointerType *) he->actElement;
    assert( ep );
    evalCoordNow(*ep[0],df,coord,val);
  }

  template<class EvalImp>
  inline void EvalFunctionData<EvalImp>::
  evalDof (DUNE_ELEM *he, DUNE_FDATA *df,int localNum, double * val)
  {
    typedef typename GridType::template Codim<0>::EntityPointer EntityPointerType;
    EntityPointerType * ep = (EntityPointerType *) he->actElement;
    assert( ep );
    int geomType = he->type;
    evalDofNow( *ep[0] ,geomType,df,localNum,val);
    return ;
  }

  template<class EvalImp>
  inline void EvalFunctionData<EvalImp>::
  getMinMaxValues(DUNE_FDATA *df, double* min, double *max)
  {
    if(!df->valuesSet)
    {
      EvalImp::calcMinMax(df);
    }
    *min = df->minValue;
    *max = df->maxValue;
    return ;
  }

  //*******************************************************************
  //  --EvalDiscreteFunctions
  //*******************************************************************
  // evaluate scalar functions, means val has length 1
  template <class GridType, class DiscreteFunctionType>
  inline void EvalDiscreteFunctions<GridType,DiscreteFunctionType>::
  evalScalar (const EntityType &en, int geomType,
              DiscreteFunctionType & func, LocalFunctionType &lf,
              const int * comp, int localNum, double * val)
  {
    enum { polynomialOrder = DiscreteFunctionSpaceType :: polynomialOrder };
    static const GrapeLagrangePoints<ctype,dim,dimworld,polynomialOrder> lagrangePoints;
    const FieldVector<ctype,dim> & localPoint =
      lagrangePoints.getPoint(geomType,polynomialOrder,localNum);

    RangeType tmp_;
    // evaluate local function on local lagrange point
    lf.evaluate(localPoint,tmp_);

    // dimval == 1 here
    // 0 because we only have one value (dimVal == 1)
    val[0] = tmp_[comp[0]];
    return;
  }

  template <class GridType, class DiscreteFunctionType>
  inline void EvalDiscreteFunctions<GridType,DiscreteFunctionType>::
  evalVector (const EntityType &en, int geomType,
              DiscreteFunctionType & func, LocalFunctionType &lf,
              const int * comp, int vlength , int localNum, double * val)
  {
    enum { dim = EntityType::dimension };
    typedef typename DiscreteFunctionType :: DiscreteFunctionSpaceType SpaceType;
    enum { polOrd = SpaceType :: polynomialOrder };
    assert( comp );
    // dimval == dimension here
    // in that case we have only one dof that has to be returned for all
    // corners , kind of hack, but works for the moment
    if(polOrd == 0)
    {
      enum { polynomialOrder = SpaceType :: polynomialOrder };
      static const GrapeLagrangePoints<ctype,dim,dimworld,polynomialOrder> lagrangePoints;
      const FieldVector<ctype,dim> & localPoint =
        lagrangePoints.getPoint(geomType,polynomialOrder,localNum);

      RangeType tmp_;
      // evaluate local function on local lagrange point
      lf.evaluate(localPoint,tmp_);

      for(int i=0; i<vlength; ++i)
      {
        val[i] = tmp_[comp[i]];
      }
      return;
    }
    else
    {
      std::cerr << "ERROR: evalVector for polOrd > 0 not implemented! file = " << __FILE__ << ", line = " << __LINE__ << "\n";
      abort();
    }
    return;
  }

  template <class GridType, class DiscreteFunctionType>
  inline void EvalDiscreteFunctions<GridType,DiscreteFunctionType>::
  evalDofNow (const EntityType &en, int geomType, DUNE_FDATA *df , int localNum, double * val)
  {
    assert( df );
    assert( df->discFunc );

    DiscreteFunctionType & func = *((DiscreteFunctionType *)  ( df->discFunc));

    typedef typename DiscreteFunctionType::LocalFunctionType LocalFuncType;

    enum { dim = EntityType::dimension };
    {
      const int * comp = df->comp;
      assert( comp );

      LocalFuncType lf = func.localFunction( en );

      int dimVal = df->dimVal;
      if (dim==1 || dimVal==1)
      {
        evalScalar(en,geomType, func,lf,comp,localNum,val);
      }
      else if (dim!=1 && dimVal==dim)
      {
        evalVector(en,geomType,func,lf,df->comp,dimVal,localNum,val);
      }
      else
      {
        assert(false);
        evalVector(en,geomType,func,lf,df->comp,dimVal,localNum,val);
      }
      return;
    }
  }

  template<class GridType, class DiscreteFunctionType>
  inline void EvalDiscreteFunctions<GridType,DiscreteFunctionType>::
  evalCoordNow ( const EntityType &entity, DUNE_FDATA *df, const double *coord, double * val )
  {
    const int dim = GridType::dimension;

    assert( df );
    assert( coord );

    const DiscreteFunctionType *function = static_cast< const DiscreteFunctionType * >( df->discFunc );
    assert( function );

    const int *comp = df->comp;
    assert( comp );

    // get local function
    typedef typename DiscreteFunctionType::LocalFunctionType LocalFunction;
    const LocalFunction localFunction = function->localFunction( entity );

    // convert double to FieldVector
    typename EntityType::Geometry::LocalCoordinate x;
    for( int i = 0; i < dim; ++i )
      x[ i ] = coord[ i ];

    // evaluate local function in local (on reference element) point x
    RangeType tmp;
    localFunction.evaluate( x, tmp );

    const int dimVal = df->dimVal;
    for( int i = 0; i < dimVal; ++i )
      val[ i ] = tmp[ comp[ i ] ];
  }


  template<class GridType, class DiscreteFunctionType>
  inline void EvalDiscreteFunctions<GridType,DiscreteFunctionType>::
  calcMinMax(DUNE_FDATA * df)
  {
    double minValue = 0.0;
    double maxValue = 1.0;

    assert( df->discFunc );
    const DiscreteFunctionType & func = *((const DiscreteFunctionType *) (df->discFunc));

    typedef typename DiscreteFunctionType :: DiscreteFunctionSpaceType DiscreteFunctionSpaceType ;
    typedef typename DiscreteFunctionSpaceType :: IteratorType IteratorType;
    typedef typename GridType :: template Codim<0> :: Entity EntityType;
    enum { dimension = GridType :: dimension };

    if(df->dimVal == 1)
    {
      const DiscreteFunctionSpaceType & space = func.space();
      bool initialized = false;
      const IteratorType end = space.end();
      for(IteratorType it = space.begin(); it != end; ++it)
      {
        const EntityType & en = *it;
        int geomType = convertToGrapeType ( en.type() , dimension );
        double val = 0.0;
        const int vertices = en.subEntities( dimension );
        for(int i=0; i<vertices; ++i)
        {
          evalDofNow ( en , geomType, df , i , &val );
          if(!initialized)
          {
            minValue = maxValue = val;
            initialized = true;
          }
          minValue = std::min(minValue,val);
          maxValue = std::max(maxValue,val);
        }
      }
    }
    else
    {
      derr << "EvalDiscreteFunctions::calcMinMax: method not implemented for vectorial data! \n";
    }

    if((maxValue-minValue) < 1e-10)
    {
      std::cout << "WARNING: min="<<minValue << " and max="<<maxValue<<" values of function almost identical! \n";
      maxValue += 0.01*maxValue;
      minValue -= 0.01*minValue;
    }

    df->minValue = minValue;
    df->maxValue = maxValue;
    df->valuesSet= true;
  }



  // EvalGrapeFunction
  // -----------------

  template< class GV, int dimR, int polOrd >
  inline void EvalGrapeFunction< GV, dimR, polOrd >
  ::evalCoordNow ( const Entity &entity, DUNE_FDATA *fdata, const double *coord, double *val )
  {
    assert( (fdata != 0) && (coord != 0) && (val != 0) );

    const GrapeFunction *function = (const GrapeFunction *)(fdata->discFunc);
    assert( function != 0 );

    const DomainVector &x = reinterpret_cast< const DomainVector & >( *coord );
    RangeVector &y = reinterpret_cast< RangeVector & >( *val );

    function->evaluate( entity, x, y );
  }


  template< class GV, int dimR, int polOrd >
  inline void EvalGrapeFunction< GV, dimR, polOrd >
  ::evalDofNow ( const Entity &entity, int geomType, DUNE_FDATA *fdata, int localNum, double *val )
  {
    assert( (fdata != 0) && (val != 0) );

    const GrapeFunction *function = (const GrapeFunction *)(fdata->discFunc);
    assert( function != 0 );

    static const GrapeLagrangePoints< typename GridView::Grid::ctype, dimDomain, dimWorld, polOrd > lagrangePoints;
    const DomainVector &x = lagrangePoints.getPoint( geomType, polOrd, localNum );

    RangeVector &y = reinterpret_cast< RangeVector & >( *val );
    function->evaluate( entity, x, y );
  }


  template< class GV, int dimR, int polOrd >
  inline void EvalGrapeFunction< GV, dimR, polOrd >
  ::calcMinMax ( DUNE_FDATA *fdata )
  {
    assert( (fdata != NULL) && (fdata->discFunc != NULL) );

    double minValue = std::numeric_limits< double >::infinity();
    double maxValue = -std::numeric_limits< double >::infinity();

    const GrapeFunction *function = (const GrapeFunction *)(fdata->discFunc);
    const GridView &gridView = function->gridView();

    if( dimR == 1 )
    {
      typedef typename GridView::template Codim< 0 >::Iterator Iterator;
      typedef ReferenceElement< typename GridView::Grid::ctype, dimDomain > ReferenceElement;
      typedef ReferenceElements< typename GridView::Grid::ctype, dimDomain > ReferenceElements;

      const Iterator end = gridView.template end< 0 >();
      for( Iterator it = gridView.template begin< 0 >(); it != end; ++it )
      {
        const Entity &entity = *it;
        const ReferenceElement &refElement = ReferenceElements::general( entity.type() );

        const int numCorners = refElement.size( dimDomain );
        for( int i = 0; i < numCorners; ++i )
        {
          RangeVector y;
          function->evaluate( entity, refElement.position( i, dimDomain ), y );

          minValue = std::min( minValue, y[ 0 ] );
          maxValue = std::max( maxValue, y[ 0 ] );
        }
      }
    }
    else
    {
      std::cerr << "EvalGrapeFunction::calcMinMax not implemented for dimR > 1." << std::endl;
      minValue = 0.0;
      maxValue = 1.0;
    }

    if( (maxValue - minValue) < 1e-10 )
    {
      std::cout << "Warning: min ("<< minValue << ") and max (" << maxValue << ") values are almost identical." << std::endl;
      maxValue += 0.01 * maxValue;
      minValue -= 0.01 * minValue;
    }

    fdata->minValue = minValue;
    fdata->maxValue = maxValue;
    fdata->valuesSet= true;
  }



  //*******************************************************************
  //  --EvalVectorData
  //*******************************************************************
  template <class GridType, class VectorType, class IndexSetImp >
  inline void EvalVectorData<GridType,VectorType,IndexSetImp>
  ::evalVectorLinear ( const EntityType &entity, int geomType,
                       VectorType &func, const IndexSetImp &indexSet,
                       const int *comp, int vlength, int localNum, double *val )
  {
    if( indexSet.contains( entity ) )
    {
      //int idx = vlength * indexSet.template subIndex<dim> (entity,localNum);
      int idx = vlength * indexSet.subIndex( entity, localNum, dim );
      val[ 0 ] = func[ idx + comp[ 0 ] ];
    }
  }

  template <class GridType, class VectorType, class IndexSetImp >
  inline void EvalVectorData<GridType,VectorType,IndexSetImp>
  ::evalVectorConst ( const EntityType &entity, int geomType,
                      VectorType &func, const IndexSetImp &indexSet,
                      const int *comp, int vlength, int localNum, double *val )
  {
    if( indexSet.contains( entity ) )
    {
      int idx = vlength * indexSet.index( entity );
      val[ 0 ] = func[ idx + comp[ 0 ] ];
    }
  }

  template <class GridType, class VectorType, class IndexSetImp >
  inline void EvalVectorData<GridType,VectorType,IndexSetImp>::
  evalDofNow (const EntityType &en, int geomType, DUNE_FDATA *df, int localNum, double * val)
  {
    assert( df );
    assert( df->discFunc );

    VectorType & func = *((VectorType *)  (df->discFunc));

    assert( df->indexSet );
    const IndexSetImp * set = (const IndexSetImp *) df->indexSet;

    const int * comp = df->comp;
    assert( comp );
    int dimRange = df->dimRange;

    int polOrd = df->polyOrd;

    if( polOrd > 0 )
      evalVectorLinear(en,geomType,func,*set,comp,dimRange,localNum,val);
    else
      evalVectorConst(en,geomType,func,*set,comp,dimRange,localNum,val);
    return ;
  }

  template <class GridType, class VectorType,class IndexSetImp>
  inline void EvalVectorData<GridType,VectorType,IndexSetImp>::
  evalCoordNow(const EntityType &en, DUNE_FDATA *df , const double *coord, double * val)
  {
    assert( false );
    abort();
  }

  template <class GridType, class VectorType,class IndexSetImp>
  inline void EvalVectorData<GridType,VectorType,IndexSetImp>::
  calcMinMax(DUNE_FDATA * df)
  {
    double minValue,maxValue;
    assert( df->discFunc );
    VectorType & vector = *((VectorType *) (df->discFunc));

    IndexSetImp * set = ((IndexSetImp *) df->indexSet);
    assert( set );

    int size = (df->polyOrd > 0) ? set->size(dim) : set->size(0);

    int comp = df->comp[0];
    int dimVal = df->dimVal;

    // get first value of vector to set min and max
    if(size < comp) return;
    minValue = vector[comp];
    maxValue = vector[comp];

    for(int i=0; i<size; ++i)
    {
      if((i%dimVal) != comp) continue;
      if( vector[i] < minValue) minValue = vector[i];
      if( vector[i] > maxValue) maxValue = vector[i];
    }

    if((maxValue-minValue) < 1e-10)
    {
      std::cout << "WARNING: min="<<minValue << " and max="<<maxValue<<" values of function almost identical! \n";
      maxValue += 0.01*maxValue;
      minValue -= 0.01*minValue;
    }

    df->minValue = minValue;
    df->maxValue = maxValue;
    df->valuesSet= true;
  }
#endif

  //****************************************************************
  //
  // --GrapeDataDisplay, GrapeDataDisplay for given grid
  //
  //****************************************************************
  template <class GridType>
  inline GrapeDataDisplay<GridType>::
  GrapeDataDisplay (const GridType &grid, const int myrank ) :
    GrapeGridDisplay < GridType > (grid,myrank)
#if HAVE_GRAPE
    , vecFdata_ (0)
#endif
  {}

  template <class GridType>
  template <class GridPartType>
  inline GrapeDataDisplay<GridType>::
  GrapeDataDisplay (const GridPartType &gridPart, const int myrank ) :
    GrapeGridDisplay < GridType > (gridPart,myrank)
#if HAVE_GRAPE
    , vecFdata_ (0)
#endif
  {}

  template <class GridType>
  inline GrapeDataDisplay<GridType>::~GrapeDataDisplay()
  {
#if HAVE_GRAPE
    GrapeInterface<dim,dimworld>::deleteFunctions(this->hmesh_);

    for(size_t i=0 ; i<vecFdata_.size(); i++)
    {
      if( vecFdata_[i] ) deleteDuneFunc(vecFdata_[i]);
      vecFdata_[i] = 0;
    }
#endif
  }

#if HAVE_GRAPE
  template<class GridType>
  inline void GrapeDataDisplay<GridType>::
  deleteDuneFunc(DUNE_FDATA * fd)
  {
    if( fd )
    {
      int * comps = fd->comp;
      if( comps ) delete [] comps;

      F_DATA * f_data = (F_DATA *) fd->f_data;
      if( f_data )
      {
        char * name = f_data->name;
        if(name)
        {
          std::string tmp(name);
          // use free here, because mem has be allocated with malloc
          // when name has been overwritten, dont free memory
          if(tmp == fd->name)
          {
            std::free(name);
            f_data->name = 0;
          }
        }

        delete f_data;
        fd->f_data = 0;
      }
      delete fd;
    }
  }

  template<class GridType>
  inline typename GrapeDataDisplay<GridType>::DUNE_FDATA * GrapeDataDisplay<GridType>::
  createDuneFunc()
  {
    DUNE_FDATA * func = new DUNE_FDATA();
    assert (func );
    F_DATA * f_data = new F_DATA ();
    f_data->name = 0;

    func->f_data = (void *) f_data;
    return func;
  }
#endif


  //****************************************************************
  //
  // --GrapeDataDisplay, Some Subroutines needed in display
  //
  //****************************************************************
  template<class GridType>
  template<class DiscFuncType>
  inline void GrapeDataDisplay<GridType>::
  dataDisplay(const DiscFuncType &func, bool vector)
  {
#if HAVE_GRAPE
    /* add function data */
    this->addData(func,func.name(),0.0,vector);

    /* display mesh */
    GrapeInterface<dim,dimworld>::handleMesh ( this->hmesh_ );
#endif
    return ;
  }

  template<class GridType>
  inline void GrapeDataDisplay<GridType>::
  display()
  {
#if HAVE_GRAPE
    /* display mesh without grid mode */
    GrapeInterface<dim,dimworld>::handleMesh ( this->hmesh_ );
#endif
    return ;
  }

  template<class GridType>
  template<class DiscFuncType>
  inline void GrapeDataDisplay<GridType>::
  addData(const DiscFuncType &func, double time, bool vector )
  {
    this->addData(func,func.name(),time,vector);
  }

  template<class GridType>
  template<class DiscFuncType>
  inline void GrapeDataDisplay<GridType>::
  addData(const DiscFuncType &func , std::string name , double time , bool vector)
  {
#if HAVE_GRAPE
    int comp[dim];
    for(int i=0; i<dim; i++) comp[i] = i;
    DATAINFO dinf = { name.c_str() , name.c_str() , 0 , (vector) ? dim : 1 , (int *) &comp };
    addData(func,&dinf,time);
#endif
  }

#if HAVE_GRAPE
  template<class GridType>
  template<class DiscFuncType>
  inline void GrapeDataDisplay<GridType>::
  addData(const DiscFuncType &func , const DATAINFO * dinf, double time )
  {
    typedef typename DiscFuncType::DiscreteFunctionSpaceType DiscreteFunctionSpaceType;
    enum { polynomialOrder = DiscreteFunctionSpaceType :: polynomialOrder };

    assert(dinf);
    std::string name(dinf->name);
    assert( dinf->dimVal > 0);
    bool vector = (dinf->dimVal > 1) ? true : false;

    bool already=false;
    int size = vecFdata_.size();

    // add function wether is exists or not
    if(!already)
    {
      int num = (int) DiscreteFunctionSpaceType::dimRange;
      if(vector) num = 1;

      vecFdata_.resize(size+num);
      for(int n=size; n < size+num; n++)
      {
        vecFdata_[n] = createDuneFunc();
        // set data components
        {
          DUNE_FDATA * data = vecFdata_[n];
          assert( data );

          // set the rigth evaluation functions
          data->evalDof =
            EvalDiscreteFunctions<GridType,DiscFuncType>::evalDof;

          data->evalCoord =
            EvalDiscreteFunctions<GridType,DiscFuncType>::evalCoord;

          data->getMinMaxValues =
            EvalDiscreteFunctions<GridType,DiscFuncType>::getMinMaxValues;

          data->mynum = n;

          data->allLevels = 0;

          data->discFunc = (void *) &func;
          data->indexSet = 0;
          data->polyOrd = (int) polynomialOrder;
          data->continuous = (func.space().continuous() == true ) ? 1 : 0;
          if(data->polyOrd == 0) data->continuous = 0;

          int dimVal = dinf->dimVal;
          int * comp = new int [dimVal];
          data->comp = comp;
          if(vector)
          {
            for(int j=0; j<dimVal; j++) comp[j] = dinf->comp[j];
            data->compName = -1;
          }
          else
          {
            comp[0] = n-size;
            data->compName = n-size;
          }

          if(data->compName >= 0)
          {
            std::stringstream str;
            str << name << "[" << data->compName << "]";
            data->name = str.str();
          }
          else
            data->name = name;

          data->dimVal   = dimVal;
          data->dimRange = DiscreteFunctionSpaceType::dimRange;

          // set grid part selection methods
          typedef typename DiscreteFunctionSpaceType :: GridPartType GridPartType;
          data->gridPart = ((void *) &func.space().gridPart());
          data->setGridPartIterators =
            &BaseType::template SetIter<GridPartType>::setGPIterator;
        }

        GrapeInterface<dim,dimworld>::addDataToHmesh(this->hmesh_,vecFdata_[n]);
      }

      // make grid part iterator default
      GrapeInterface<dim,dimworld>::setDefaultIterator(g_GridPart);
    }
  }
#endif

  template< class GridType >
  template< class GV, int dimR, int polOrd >
  inline void GrapeDataDisplay< GridType >
  ::addData ( const GrapeFunction< GV, dimR, polOrd > &function )
  {
#if HAVE_GRAPE
    DUNE_FDATA *fdata = createDuneFunc();
    assert( fdata != 0 );

    const unsigned int n = vecFdata_.size();
    vecFdata_.push_back( fdata );

    fdata->evalDof = EvalGrapeFunction< GV, dimR, polOrd >::evalDof;
    fdata->evalCoord = EvalGrapeFunction< GV, dimR, polOrd >::evalCoord;
    fdata->getMinMaxValues = EvalGrapeFunction< GV, dimR, polOrd >::getMinMaxValues;

    fdata->mynum = n;
    fdata->allLevels = 0;

    fdata->discFunc = (void *)&function;
    fdata->indexSet = 0;
    fdata->polyOrd = polOrd;
    fdata->continuous = false;

    const int dimRange = GrapeFunction< GV, dimR, polOrd >::dimRange;
    fdata->dimVal = dimRange;
    fdata->dimRange = dimRange;
    fdata->comp = new int[ dimRange ];
    for( int j = 0; j < dimRange; ++j )
      fdata->comp[ j ] = j;
    fdata->compName = -1;
    fdata->name = function.name();

    fdata->gridPart = (void*)&(function.gridView());
    fdata->setGridPartIterators
      = &BaseType::template GridViewIterators< typename GV::Traits >::set;

    GrapeInterface< dim, dimworld >::addDataToHmesh( this->hmesh_, vecFdata_[ n ] );

    // make grid view iterator default
    GrapeInterface< dim, dimworld >::setDefaultIterator( g_GridPart );
#endif
  }



  template<class GridType>
  template<class VectorType,class IndexSetType>
  inline void GrapeDataDisplay<GridType>::
  displayVector(const std::string name,
                const VectorType & data,
                const IndexSetType & indexSet,
                const int polOrd,
                const unsigned int dimRange,
                bool continuous )
  {
#if HAVE_GRAPE
    typedef typename IndexSetType::IndexType IndexType;

    // polOrd < 0 makes no sense
    assert( polOrd >= 0 );

    // only polord 0 or 1 supported
    assert( polOrd < 2 );

    // add to display
    this->addVector(name,data,indexSet,0.0,polOrd,dimRange,continuous);

    double min = data[0];
    double max = data[0];

    const int codim = (polOrd == 0) ? 0 : dim;
    const IndexType dataSize = indexSet.size( codim ) * dimRange;
    for( IndexType i = 0; i < dataSize; ++i )
    {
      min = std::min(data[i],min);
      max = std::max(data[i],max);
    }
    if(std::abs(max-min) < 1e-10)
    {
      max += 0.01*max;
      min -= 0.01*min;
    }
    // GrapeInterface<dim,dim>::colorBarMinMax(min,max);

    // display
    GrapeInterface<dim,dimworld>::handleMesh ( this->hmesh_ );
#endif
    return;
  }

#if HAVE_GRAPE
  template<class GridType>
  template<class VectorType,class IndexSetType>
  inline void GrapeDataDisplay<GridType>::
  addVector(const std::string name,
            const VectorType & data,
            const IndexSetType & indexSet,
            const double time,
            const int polOrd,
            const int dimRange,
            bool continuous )
  {
    DATAINFO dinf = { name.c_str() , name.c_str() , 0 , 1 , 0 };
    /* add function data */
    this->addVector(data,indexSet,&dinf,time,polOrd,dimRange,continuous);
    return;
  }
#endif

#if HAVE_GRAPE
  template<class GridType>
  template<class VectorType, class IndexSetType >
  inline void GrapeDataDisplay<GridType>::
  addVector(const VectorType & func , const IndexSetType & indexSet,
            const DATAINFO * dinf, const double time ,
            const int polOrd , const int dimRange, bool continuous )
  {
    assert(dinf);
    const char * name = dinf->name;

    // only add data as scalar data
    assert( dinf->dimVal == 1);

    bool already=false;
    int size = vecFdata_.size();

    // add function wether is exists or not
    if(!already)
    {
      int num = dimRange;

      vecFdata_.resize(size+num);
      for(int n=size; n < size+num; n++)
      {
        vecFdata_[n] = createDuneFunc();
        {
          DUNE_FDATA * data = vecFdata_[n];
          assert(data);

          // set the rigth evaluation functions
          data->evalDof =
            EvalVectorData<GridType,VectorType,IndexSetType>::evalDof;

          data->evalCoord =
            EvalVectorData<GridType,VectorType,IndexSetType>::evalCoord;

          data->getMinMaxValues =
            EvalVectorData<GridType,VectorType,IndexSetType>::getMinMaxValues;

          data->mynum = n;

          data->allLevels = 0;

          data->discFunc = (void *) &func;
          data->indexSet = (void *) &indexSet;
          data->polyOrd  = polOrd;
          data->continuous = (continuous == true ) ? 1 : 0;
          if(data->polyOrd == 0) data->continuous = 0;

          int dimVal = dinf->dimVal;
          assert( dimVal == 1 );
          int * comp = new int [dimVal];
          data->comp = comp;
          comp[0] = n-size;
          data->compName = n-size;

          if(data->compName >= 0)
          {
            std::stringstream str;
            str << name << "[" << data->compName << "]";
            data->name = str.str();
          }
          else
            data->name = name;

          data->dimVal   = dimVal;
          data->dimRange = dimRange;

          data->gridPart = 0;
          data->setGridPartIterators = 0;
        }

        GrapeInterface<dim,dimworld>::addDataToHmesh(this->hmesh_,vecFdata_[n]);
      }
    }
  }
#endif

} // end namespace Dune


==> anc/xt-super/dune-grid/dune/grid/io/visual/grape/grapegriddisplay.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <dune/geometry/referenceelements.hh>

namespace Dune
{
  template <int d, int w>
  class AlbertaGrid;
  template <class G>
  struct HasLevelIntersections
  {
    static const bool value = true;
  };
  template <int d, int w>
  struct HasLevelIntersections<AlbertaGrid<d,w> >
  {
    static const bool value = false;
  };
  //****************************************************************
  //
  // --GrapeGridDisplay, GrapeGridDisplay for given grid
  //
  //****************************************************************

  template<class GridType>
  inline GrapeGridDisplay<GridType>::
  GrapeGridDisplay(const GridType &grid, const int myrank )
    :
#if HAVE_GRAPE
      setGridPartIter_(0)
      , entityIndex(GrapeGridDisplay<GridType>::template getEntityIndex<LeafIndexSetType>)
      , vertexIndex(GrapeGridDisplay<GridType>::template getVertexIndex<LeafIndexSetType>),
#endif
      grid_(grid)
      , hasLevelIntersections_(HasLevelIntersections<GridType>::value)
      , gridPart_(0)
      , indexSet_( (void *)(&grid.leafIndexSet()) )
      , lid_(grid.localIdSet())
      , myRank_(myrank)
      , hmesh_ (0)
  {
#if HAVE_GRAPE
    GrapeInterface<dim,dimworld>::init();
    if(!hmesh_) hmesh_ = setupHmesh();
#endif
  }

  template<class GridType>
  template<class GridPartType>
  inline GrapeGridDisplay<GridType>::
  GrapeGridDisplay(const GridPartType &gridPart, const int myrank )
    :
#if HAVE_GRAPE
      setGridPartIter_(&SetIter<GridPartType>::setGPIterator)
      , entityIndex(GrapeGridDisplay<GridType>::
                    template getEntityIndex<typename GridPartType::IndexSetType>)
      , vertexIndex(GrapeGridDisplay<GridType>::
                    template getVertexIndex<typename GridPartType::IndexSetType>),
#endif
      grid_(gridPart.grid())
      , hasLevelIntersections_(HasLevelIntersections<GridType>::value)
      , gridPart_((void *) &gridPart)
      , indexSet_( (void *)(&gridPart.indexSet()) )
      , lid_(grid_.localIdSet())
      , myRank_(myrank)
      , hmesh_ (0)
  {
#if HAVE_GRAPE
    GrapeInterface<dim,dimworld>::init();
    if(!hmesh_) hmesh_ = setupHmesh();
#endif
  }

  template< class GridType >
  template< class VT >
  inline GrapeGridDisplay< GridType >
  ::GrapeGridDisplay ( const GridView< VT > &gridView, const int myrank )
    :
#if HAVE_GRAPE
      setGridPartIter_( &GridViewIterators< VT >::set ),
      entityIndex( getEntityIndex< typename GridView< VT >::IndexSet > ),
      vertexIndex( getVertexIndex< typename GridView< VT >::IndexSet > ),
#endif
      grid_( gridView.grid() ),
      hasLevelIntersections_(HasLevelIntersections<GridType>::value),
      gridPart_( (void *)&gridView ),
      indexSet_( (void *)&gridView.indexSet() ),
      lid_( grid_.localIdSet() ),
      myRank_( myrank ),
      hmesh_( 0 )
  {
#if HAVE_GRAPE
    GrapeInterface< dim, dimworld >::init();
    if( !hmesh_ )
      hmesh_ = setupHmesh();
#endif
  }

  template<class GridType>
  inline GrapeGridDisplay<GridType>::
  ~GrapeGridDisplay()
  {
#if HAVE_GRAPE
    dune_.delete_iter(&hel_);
    ThisType::deleteStackEntry(stackEntry_);
    deleteHmesh();
#endif
  }

#if HAVE_GRAPE
  template<class GridType>
  inline void GrapeGridDisplay<GridType>::
  deleteStackEntry(StackEntryType & stackEntry)
  {
    while( !stackEntry.empty() )
    {
      STACKENTRY * entry = stackEntry.top();
      stackEntry.pop();

      DUNE_ELEM * elem = (DUNE_ELEM *) entry->hel.user_data;
      delete elem;
      delete entry;
    }
  }


  //****************************************************************
  //
  // --GridDisplay, Some Subroutines needed in display
  //
  //****************************************************************
  /** hmesh functionen **/

  template<class GridType>
  template <class IntersectionIteratorType>
  inline void GrapeGridDisplay<GridType>::
  checkNeighbors(IntersectionIteratorType & nit,
                 const IntersectionIteratorType & endnit,
                 DUNE_ELEM * he)
  {
    typedef typename GridType::Traits::template Codim<0>::Entity Entity;
    typedef typename IntersectionIteratorType :: Intersection IntersectionType;
    int lastElNum = -1;

    // check all faces for boundary or not
    for( ; nit != endnit; ++nit )
    {
      const IntersectionType &intersection = *nit;
      const int number = mapDune2GrapeFace(he->type, intersection.indexInInside());
      assert( (number >= 0) && (number < MAX_EL_FACE) );

      if( number != lastElNum )
      {
        he->bnd[ number ]
          = (intersection.boundary() ? intersection.boundaryId() : 0);
        if( intersection.neighbor() )
        {
          if( intersection.outside()->partitionType() != InteriorEntity )
            he->bnd[ number ] = 2*(Entity :: Geometry :: dimensionworld) + (number+1);
        }
        lastElNum = number;
      }
    }
  }

  template<class GridType>
  template <class Entity>
  inline void GrapeGridDisplay<GridType>::
  el_update_base (Entity& en, DUNE_ELEM * he)
  {
    typedef typename Entity::Geometry DuneGeometryType;
    enum { dim      = Entity::dimension };

    typedef typename DuneGeometryType :: GlobalCoordinate CoordinateType;

    const DuneGeometryType &geometry = en.geometry();

    he->eindex = this->entityIndex(indexSet_,en);
    he->level  = en.level();

    // if not true, only the macro level is drawn
    he->has_children = 1;

    // know the type
    int geomType = convertToGrapeType( geometry.type(), dim );
    he->type = geomType;

    // get pointer to coordinates and copy from geometry
    double ** vpointer = he->vpointer;

    // number of corners and number of vertices schould be the same
    // grape visual does not work for other situations
    assert( int(en.subEntities( dim )) == int(geometry.corners()) );
    assert( geometry.corners() <= MAX_EL_DOF );

    for( int i = 0; i < geometry.corners(); ++i )
    {
      const int grapeVx = mapDune2GrapeVertex( geomType, i );
      he->vindex[ i ] = this->vertexIndex( indexSet_, en, grapeVx );

      assert( DuneGeometryType::dimensionworld <= 3 );
      const CoordinateType coord = geometry.corner( grapeVx );
      for( int j = 0; j < DuneGeometryType::dimensionworld ; ++j )
      {
        // here the mapping from dune to grape elements is done
        // it's only different for quads and hexas
        vpointer[ i ][ j ] = coord[ j ];
      }
    }
  }

  template<class GridType>
  template <class EntityPointerType, class GridView>
  inline int GrapeGridDisplay<GridType>::
  el_update (EntityPointerType * it, DUNE_ELEM * he, const GridView& gridView )
  {
    typedef typename GridType::Traits::template Codim<0>::Entity Entity;
    typedef typename Entity::Geometry DuneGeometryType;

    enum { dim      = Entity::dimension };
    enum { dimworld = DuneGeometryType::dimensionworld };

    const Entity &en = (*it[0]);

    // only for debuging, becsaue normaly references are != NULL
    if(&en)
    {
      el_update_base ( en , he );

      {
        typedef typename GridView :: IntersectionIterator IntersectionIterator;
        // reset the boundary information
        for(int i=0; i < MAX_EL_FACE; ++i) he->bnd[i] = -1;

        IntersectionIterator endnit = gridView.iend(en);
        IntersectionIterator nit = gridView.ibegin(en);

        checkNeighbors(nit,endnit,he);
      }

      // for data displaying
      he->actElement = it;
      return 1;

    } // end if(&en)
    else
    {
      he->actElement = 0;
      return 0;
    }
  }


  template<class GridType>
  template<PartitionIteratorType pitype>
  inline int GrapeGridDisplay<GridType>::
  first_leaf (DUNE_ELEM * he)
  {
    typedef typename GridType :: template Codim<0> ::
    template Partition<pitype> :: LeafIterator LeafIteratorType;

    if(he->liter) dune_.delete_iter(he);

    he->liter   = 0;
    he->enditer = 0;

    typedef typename GridType :: LeafGridView LeafGridView ;
    LeafGridView leafView = grid_.leafGridView() ;

    LeafIteratorType * it    = new LeafIteratorType ( leafView.template begin<0, pitype> () );
    LeafIteratorType * endit = new LeafIteratorType ( leafView.template end  <0, pitype> () );

    he->liter   = (void *) it;
    he->enditer = (void *) endit;

    if(it[0] == endit[0])
    {
      this->template delete_leaf<pitype>(he);
      return 0;
    }

    return el_update(it, he, leafView);
  }

  template<class GridType>
  template<PartitionIteratorType pitype>
  inline int GrapeGridDisplay<GridType>::
  next_leaf (DUNE_ELEM * he)
  {
    typedef typename GridType :: template Codim<0> ::
    template Partition<pitype> :: LeafIterator LeafIteratorType;

    typedef typename GridType :: LeafGridView LeafGridView ;
    LeafGridView leafView = grid_.leafGridView() ;

    LeafIteratorType * it    = (LeafIteratorType *) he->liter;
    LeafIteratorType * endit = (LeafIteratorType *) he->enditer;
    assert( it );
    assert( endit );

    if( ++it[0] != endit[0] )
    {
      return el_update(it, he, leafView);
    }
    else
    {
      this->template delete_leaf<pitype> (he);
    }
    return 0;
  }

  template<class GridType>
  template<class GridPartType>
  inline int GrapeGridDisplay<GridType>::
  first_item (DUNE_ELEM * he)
  {
    typedef typename GridPartType :: template Codim<0> :: IteratorType IteratorType;

    if(he->liter) dune_.delete_iter(he);

    assert( he->gridPart );
    GridPartType & gridPart = *((GridPartType *) he->gridPart);

    assert( he->liter   == 0 );
    assert( he->enditer == 0 );

    IteratorType * it    = new IteratorType ( gridPart.template begin<0> () );
    IteratorType * endit = new IteratorType ( gridPart.template end  <0> () );

    he->liter   = (void *) it;
    he->enditer = (void *) endit;

    if(it[0] == endit[0])
    {
      this->template delete_iterators<IteratorType> (he);
      return 0;
    }

    return el_update(it, he, gridPart.gridView());
  }

  template<class GridType>
  template<class GridPartType>
  inline int GrapeGridDisplay<GridType>::
  next_item (DUNE_ELEM * he)
  {
    typedef typename GridPartType :: template Codim<0> :: IteratorType IteratorType;

    assert( he->gridPart );
    GridPartType & gridPart = *((GridPartType *) he->gridPart);

    IteratorType * it    = (IteratorType *) he->liter;
    IteratorType * endit = (IteratorType *) he->enditer;
    assert( it );
    assert( endit );

    if( ++it[0] != endit[0] )
    {
      return el_update(it, he, gridPart.gridView());
    }
    else
    {
      this->template delete_iterators<IteratorType> (he);
    }
    return 0;
  }

  template<class GridType>
  template<PartitionIteratorType pitype>
  inline int GrapeGridDisplay<GridType>::
  first_level (DUNE_ELEM * he, int lvl)
  {
    if(he->liter) dune_.delete_iter(he);

    assert( he->liter   == 0 );
    assert( he->enditer == 0 );

    // for leaf level, lvl has the value -1
    int level = (lvl < 0) ? grid_.maxLevel() : lvl;

    typedef typename GridType :: template Codim<0> ::
    template Partition<pitype> :: LevelIterator LevelIteratorType;

    typedef typename GridType :: LevelGridView LevelGridView ;
    LevelGridView levelView = grid_.levelGridView( level ) ;

    // class copy constructor
    LevelIteratorType * it    = new LevelIteratorType( levelView.template begin<0,pitype> () );
    LevelIteratorType * endit = new LevelIteratorType( levelView.template end<0,pitype>   () );

    he->liter   = (void *) it;
    he->enditer = (void *) endit;

    if(it[0] == endit[0])
    {
      this->template delete_level<pitype>(he);
      return 0;
    }

    return el_update(it, he, levelView);
  }


  template<class GridType>
  template<PartitionIteratorType pitype>
  inline int GrapeGridDisplay<GridType>::
  next_level (DUNE_ELEM * he)
  {
    typedef typename GridType :: template Codim<0> ::
    template Partition<pitype> :: LevelIterator LevelIteratorType;

    typedef typename GridType :: LevelGridView LevelGridView ;
    LevelGridView levelView = grid_.levelGridView( he->level ) ;

    LevelIteratorType * it    = ((LevelIteratorType *) he->liter);
    LevelIteratorType * endit = ((LevelIteratorType *) he->enditer);

    assert( it );
    assert( endit );
    if( ++it[0] != endit[0] )
    {
      return el_update(it, he, levelView);
    }
    else
    {
      this->template delete_level<pitype>(he);

      // clear all hierachic iterators
      while(!hierList_.empty())
      {
        HierarchicIteratorType * hit = hierList_.back();
        hierList_.pop_back();
        delete hit;
      }
      assert( hierList_.size () == 0 );
    }
    return 0;
  }


  template<class GridType>
  template<class EntityPointerType>
  inline int GrapeGridDisplay<GridType>::
  child_update(EntityPointerType * it, DUNE_ELEM * he)
  {
    typedef typename  GridType :: template Codim<0> :: Entity EntityType;

    const EntityType & en = (*it[0]);

    HierarchicIteratorType * hit = (HierarchicIteratorType *) he->hiter;

    const EntityType *newEn = (!hit) ? (&en) : (hit[0].operator -> ()) ;

    assert( newEn );

    // if entity is leaf, then no first child
    if( newEn->isLeaf() ) return 0;

    int childLevel = newEn->level() + 1;

    // store former pointer for removal later
    if(hit) hierList_.push_back( hit );

    // create HierarchicIterator with default constructor
    hit = new HierarchicIteratorType ( newEn->hbegin ( childLevel ) );

    assert( hit != 0 );
    if( hit[0] != newEn->hend( childLevel ) )
    {
      he->hiter = (void *) hit;
      return el_update( hit, he, grid_.leafGridView() );
    }
    else
    {
      hierList_.pop_back();
      delete hit;
      return 0;
    }
  }

  template<class GridType>
  template<class EntityPointerType>
  inline int GrapeGridDisplay<GridType>::
  child_n_update(EntityPointerType *it, DUNE_ELEM * he)
  {
    typedef typename  GridType::Traits::template Codim<0>::Entity EntityType;

    const EntityType &en = (*it[0]);

    int childLevel = en.level();
    HierarchicIteratorType * hit = (HierarchicIteratorType *) he->hiter;
    assert( hit );

    //HierarchicIteratorType ehit = hit[0]->hend(childLevel);
    HierarchicIteratorType ehit = en.hend(childLevel);
    if( ++hit[0] != ehit )
    {
      return el_update(hit, he, grid_.leafGridView());
    }

    hierList_.remove( hit );
    delete hit;
    he->hiter = 0;

    return 0;
  }



  template<class GridType>
  template<class IteratorType>
  inline void GrapeGridDisplay<GridType>::
  delete_iterators(DUNE_ELEM * he)
  {
    IteratorType * it  = ((IteratorType *) he->liter);
    if(it)
    {
      IteratorType * endit = ((IteratorType *) he->enditer);
      assert( endit );

      delete it;
      delete endit;

      he->actElement = 0;
      he->liter      = 0;
      he->enditer    = 0;
    }
  }

  template<class GridType>
  template<PartitionIteratorType pitype>
  inline void GrapeGridDisplay<GridType>::
  delete_leaf (DUNE_ELEM * he)
  {
    assert( he );
    typedef typename GridType :: template Codim<0> ::
    template Partition<pitype> :: LeafIterator IteratorType;

    this->template delete_iterators<IteratorType> (he);
  }

  template<class GridType>
  template<PartitionIteratorType pitype>
  inline void GrapeGridDisplay<GridType>::
  delete_level (DUNE_ELEM * he)
  {
    assert( he );
    typedef typename GridType :: template Codim<0> ::
    template Partition<pitype> :: LevelIterator IteratorType;

    this->template delete_iterators<IteratorType> (he);
  }

  template<class GridType>
  template<PartitionIteratorType pitype>
  inline void GrapeGridDisplay<GridType>::
  delete_hier (DUNE_ELEM * he)
  {
    assert( he );
    typedef typename GridType :: template Codim<0> ::
    template Partition<pitype> :: LevelIterator IteratorType;

    this->template delete_iterators<IteratorType> (he);

    // clear all hierachic iterators
    while(!hierList_.empty())
    {
      HierarchicIteratorType * hit = hierList_.back();
      hierList_.pop_back();
      delete hit;
    }
    assert( hierList_.size () == 0 );
  }


  template<class GridType>
  inline int GrapeGridDisplay<GridType>::
  first_child(DUNE_ELEM * he)
  {
    typedef typename GridType :: template Codim<0> ::
    EntityPointer EntityPointerType;
    return child_update( ((EntityPointerType *) he->liter) , he);
  }


  template<class GridType>
  inline int GrapeGridDisplay<GridType>::
  next_child(DUNE_ELEM * he)
  {
    typedef typename GridType :: template Codim<0> ::
    EntityPointer EntityPointerType;
    return child_n_update( ((EntityPointerType *) he->liter), he);
  }


  template<class GridType>
  inline void * GrapeGridDisplay<GridType>::
  copy_iterator (const void * i)
  {
    std::cerr << "ERROR: copt_iterator not implemented! file = " << __FILE__ << ", line = " << __LINE__ << "\n";
    DUNE_THROW(NotImplemented,"method copy_iterator not implemented!");
    return 0 ;
  }

  // checkInside
  template< class GridType >
  template< class Entity >
  inline int GrapeGridDisplay< GridType >
  ::checkInside( const Entity &entity, const double *c )
  {
    const int dim = Entity::dimension;

    FieldVector< double, dim > local;
    for( int i = 0; i < dim; ++i )
      local[ i ] = c[ i ];

    // see hmesh doc page 32, if point is inside, -1 has to be returned
    // otherwise local face , grrrr
    const ReferenceElement< double, dim > &refElement
      = ReferenceElements< double, dim >::general( entity.type() );
    return (refElement.checkInside( local ) ? -1 : 0);
  }

  // check inside
  template<class GridType>
  inline int GrapeGridDisplay<GridType>::
  checkWhetherInside(DUNE_ELEM * he, const double * w)
  {
    typedef typename GridType::template Codim<0>::EntityPointer EntityPointerType;
    EntityPointerType * ep = (EntityPointerType *) he->actElement;
    assert( ep );
    return checkInside(*(ep[0]),w);
  }

  // world to local
  template<class GridType> template <class EntityType>
  inline void GrapeGridDisplay<GridType>::
  local_to_world(const EntityType &en, const double * c, double * w)
  {
    typedef typename EntityType::Geometry DuneGeometryType;
    const int dim = EntityType::dimension;
    const int dimworld = DuneGeometryType::dimensionworld;

    FieldVector< double, dim > local;
    for( int i = 0; i < dim; ++i )
      local[ i ] = c[ i ];

    DuneGeometryType geometry = en.geometry();

    FieldVector< double, dimworld > global = geometry.global( local );
    for( int i = 0; i < dimworld; ++i )
      w[ i ] = global[ i ];
  }


  template<class GridType>
  inline void GrapeGridDisplay<GridType>::
  local2world (DUNE_ELEM * he, const double * c, double * w)
  {
    typedef typename GridType::template Codim<0>::EntityPointer EntityPointerType;
    EntityPointerType * ep = (EntityPointerType *) he->actElement;
    assert( ep );
    local_to_world(*(ep[0]),c,w);
    return;
  }

  // world to local
  template< class GridType >
  template< class Entity >
  inline int GrapeGridDisplay< GridType >
  ::world_to_local( const Entity &entity, const double *w, double *c )
  {
    typedef typename Entity::Geometry DuneGeometryType;

    const int dim = Entity::dimension;
    const int dimworld = DuneGeometryType::dimensionworld;

    DuneGeometryType geometry = entity.geometry();

    FieldVector< double, dimworld > global;
    for( int i = 0; i < dimworld; ++i )
      global[ i ] = w[ i ];
    FieldVector< double, dim > local = geometry.local( global );
    for( int i = 0; i < dim; ++i )
      c[ i ] = local[ i ];

    const ReferenceElement< double, dim > &refElement
      = ReferenceElements< double, dim >::general( geometry.type() );
    return (refElement.checkInside( local ) ? -1 : 0);
  }

  // world to local
  template<class GridType>
  inline int GrapeGridDisplay<GridType>::
  world2local(DUNE_ELEM * he, const double * w, double * c)
  {
    typedef typename GridType::template Codim<0>::EntityPointer EntityPointerType;
    EntityPointerType * ep = (EntityPointerType *) he->actElement;
    assert( ep );
    return world_to_local(*(ep[0]),w,c);
  }


  // world to local
  template<class GridType>
  template<PartitionIteratorType pitype>
  inline void GrapeGridDisplay<GridType>::
  selectIterators(DUNE_DAT * dune, void * gridPart, setGridPartIterators_t * func) const
  {
    // if pointer are 0, then no evaluation is done
    dune->first_child = 0;
    dune->next_child  = 0;

    if(dune->iteratorType == g_LeafIterator)
    {
      dune->first_macro = &IterationMethods<pitype>::fst_leaf;
      dune->next_macro  = &IterationMethods<pitype>::nxt_leaf;
      dune->delete_iter = &IterationMethods<pitype>::del_leaf;

      return ;
    }

    if(dune->iteratorType == g_LevelIterator)
    {
      dune->first_macro = &IterationMethods<pitype>::first_lev;
      dune->next_macro  = &IterationMethods<pitype>::next_lev;
      dune->delete_iter = &IterationMethods<pitype>::del_level;

      return ;
    }

    if(dune->iteratorType == g_HierarchicIterator)
    {
      dune->first_macro = &IterationMethods<pitype>::first_mac;
      dune->next_macro  = &IterationMethods<pitype>::next_lev;
      dune->delete_iter = &IterationMethods<pitype>::del_hier;

      dune->first_child = &IterationMethods<pitype>::fst_child;
      dune->next_child  = &IterationMethods<pitype>::nxt_child;

      return ;
    }

    if(dune->iteratorType == g_GridPart)
    {
      static bool called = false;
      if(!func)
      {
        std::string name("Null");
        if(!called)
          std::cerr << "No function for data '" <<name<<"' and therefore no GridPart! Defaulting Iterator to LeafIterator! \n";

        dune->first_macro = &IterationMethods<pitype>::fst_leaf;
        dune->next_macro  = &IterationMethods<pitype>::nxt_leaf;

        dune->gridPart = 0;
        called = true;
        return ;
      }

      assert( func );
      assert( gridPart );
      // set first and next methods due to grid part
      func(dune,gridPart);
      called = false;

      return ;
    }

    // wrong iteratorType here
    assert(false);
    abort();
  }


  // setIterationsMethods
  template<class GridType>
  inline void GrapeGridDisplay<GridType>::
  setIterationMethods(DUNE_DAT * dune, DUNE_FDATA * data) const
  {
    if(dune->delete_iter) dune->delete_iter(dune->all);

    void * gridPart = 0;
    setGridPartIterators_t * func = 0;

    if(data)
    {
      gridPart = data->gridPart;
      func = data->setGridPartIterators;
    }
    else if(gridPart_ && setGridPartIter_)
    {
      gridPart = gridPart_;
      func = setGridPartIter_;
    }

    switch(dune->partitionIteratorType)
    {
    case g_All_Partition :            selectIterators<All_Partition> (dune,gridPart,func) ;
      return;
    case g_Interior_Partition :       selectIterators<Interior_Partition> (dune,gridPart,func) ;
      return;
    case g_InteriorBorder_Partition : selectIterators<InteriorBorder_Partition> (dune,gridPart,func) ;
      return;
    case g_Overlap_Partition :        selectIterators<Overlap_Partition> (dune,gridPart,func) ;
      return;
    case g_OverlapFront_Partition :   selectIterators<OverlapFront_Partition> (dune,gridPart,func) ;
      return;
    case g_Ghost_Partition :          selectIterators<Ghost_Partition> (dune,gridPart,func) ;
      return;
    default : assert(false);
      abort();
      return ;
    }
  }

  // setIterationsMethods
  template<class GridType>
  inline void GrapeGridDisplay<GridType>::
  changeIterationMethods(int iterType, int partType, DUNE_FDATA * data )
  {
    dune_.iteratorType = iterType;
    dune_.partitionIteratorType = partType;
    setIterationMethods(&dune_,data);
  }


  // check inside
  template<class GridType>
  inline int GrapeGridDisplay<GridType>::
  check_inside(DUNE_ELEM * he, const double * w)
  {
    MyDisplayType * disp = (MyDisplayType *) he->display;
    return disp[0].checkWhetherInside(he,w);
  }
  // local to world
  template<class GridType>
  inline void GrapeGridDisplay<GridType>::
  ctow (DUNE_ELEM * he, const double * c, double * w)
  {
    MyDisplayType * disp = (MyDisplayType *) he->display;
    disp[0].local2world(he,c,w);
    return ;
  }

  // world to local
  template<class GridType>
  inline int GrapeGridDisplay<GridType>::
  wtoc(DUNE_ELEM * he, const double * w, double * c)
  {
    MyDisplayType * disp = (MyDisplayType *) he->display;
    return disp[0].world2local(he,w,c);
  }

  template<class GridType>
  inline void GrapeGridDisplay<GridType>::
  setIterationModus(DUNE_DAT * dat, DUNE_FDATA * func)
  {
    MyDisplayType * disp = (MyDisplayType *) dat->all->display;
    disp[0].setIterationMethods(dat,func);
  }

  template<class GridType>
  inline void * GrapeGridDisplay<GridType>::getHmesh()
  {
    if(!hmesh_) hmesh_ = setupHmesh();
    return (void *) hmesh_;
  }

  template<class GridType>
  inline void GrapeGridDisplay<GridType>::
  addMyMeshToTimeScene(void * timescene, double time, int proc)
  {
    GrapeInterface<dim,dimworld>::addHmeshToTimeScene(timescene,time,this->getHmesh(),proc);
  }

  template<class GridType>
  inline void * GrapeGridDisplay<GridType>::setupHmesh()
  {
    int maxlevel = grid_.maxLevel();

    int noe = grid_.size(0);
    int nov = grid_.size(dim);

    // set pointer to me
    hel_.display = (void *) this;

    // set dune pointers
    DUNE_DAT * dune = &dune_;

    dune->wtoc         = wtoc;
    dune->ctow         = ctow;
    dune->check_inside = check_inside;

    // set method to select iterators
    dune->setIterationModus = &setIterationModus;

    dune->get_stackentry = &getStackEn;
    dune->free_stackentry = &freeStackEn;

    dune->all          = &hel_;
    dune->partition    = myRank_;

    dune->iteratorType          = g_LeafIterator;
    dune->partitionIteratorType = g_All_Partition;

    setIterationMethods(dune,0);

    std::string gridName( "Grid" );
    /* return hmesh with no data */
    return GrapeInterface<dim,dimworld>::
           setupHmesh(noe,nov,maxlevel,dune, gridName.c_str());
  }

  template<class GridType>
  inline void GrapeGridDisplay<GridType>::deleteHmesh()
  {
    if( hmesh_ )
    {
      GrapeInterface<dim,dimworld>::deleteHmesh(hmesh_);
    }
  }


  template<class GridType>
  inline void * GrapeGridDisplay<GridType>::
  getStackEntry(StackEntryType & stackEntry)
  {
    STACKENTRY * entry = 0;

    if( stackEntry.empty() )
    {
      entry = new STACKENTRY ();
      DUNE_ELEM * elem = new DUNE_ELEM ();
      assert( elem );
      entry->hel.user_data = (void *)elem;
    }
    else
    {
      entry = stackEntry.top();
      stackEntry.pop();
    }
    assert( entry );
    return( (void *) entry);
  }

  template<class GridType>
  inline void GrapeGridDisplay<GridType>::
  freeStackEntry(StackEntryType & stackEntry, void * entry)
  {
    assert( entry );
    stackEntry.push( ((STACKENTRY *) entry) );
  }

  template<class GridType>
  inline void * GrapeGridDisplay<GridType>::
  getStackEn(DUNE_DAT * dune)
  {
    MyDisplayType * disp = (MyDisplayType *) dune->all->display;
    return MyDisplayType::getStackEntry(disp->stackEntry_);
  }

  template<class GridType>
  inline void GrapeGridDisplay<GridType>::
  freeStackEn(DUNE_DAT * dune, void * entry)
  {
    MyDisplayType * disp = (MyDisplayType *) dune->all->display;
    MyDisplayType::freeStackEntry(disp->stackEntry_,entry);
  }

#endif

  template<class GridType>
  inline void GrapeGridDisplay<GridType>::display()
  {
#if HAVE_GRAPE
    /* call handle mesh in g_hmesh.c */
    GrapeInterface<dim,dimworld>::handleMesh ( hmesh_ , true );
#endif
    return ;
  }

  template<class GridType>
  inline const GridType & GrapeGridDisplay<GridType>::getGrid() const
  {
    return grid_;
  }

} // end namespace Dune


==> anc/xt-super/dune-grid/dune/grid/io/visual/grape/grapehmesh.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef GRAPE_GRAPEHMESH_HH_INCLUDED
#define GRAPE_GRAPEHMESH_HH_INCLUDED

#if HAVE_GRAPE

#ifndef GRAPE_DIM
#define GRAPE_DIM 2
#endif

#ifndef GRAPE_DIMWORLD
#define GRAPE_DIMWORLD 2
#endif

#undef __GRAPE_HMESH_H__
#undef __GRAPE_ELDESC_H__
#undef __GRAPE_HMESH_C__

#include "ghmesh.cc"

#if GRAPE_DIM == 3
#define G_CPP
#undef __GRAPE_PARTITIONDISPLAY_HH_
#include "partitiondisplay.cc"
#undef G_CPP
#endif

#undef GRAPE_DIM
#undef GRAPE_DIMWORLD

#undef HMesh
#undef GenMesh
#undef GrapeMesh
#endif

#endif


==> anc/xt-super/dune-grid/dune/grid/io/visual/grape/grapeinclude.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRIDDISPLAY_HH
#define DUNE_GRIDDISPLAY_HH

#include <cstdlib>
#include <iostream>
#include <cassert>
#include <cstdarg>
#include <cstring>
#include <iostream>
#include <stack>
#include <map>
#include <set>
#include <list>

#if HAVE_GRAPE
#include "grapecommon.hh"

namespace GrapeInterface_two_two
{
#define GRAPE_DIM 2
#define GRAPE_DIMWORLD 2
#undef GRAPE_GRAPEHMESH_HH_INCLUDED
#include "grapehmesh.hh"
}

namespace GrapeInterface_two_three
{
#define GRAPE_DIM 2
#define GRAPE_DIMWORLD 3
#undef GRAPE_GRAPEHMESH_HH_INCLUDED
#include "grapehmesh.hh"
}

namespace GrapeInterface_three_three
{
#define GRAPE_DIM 3
#define GRAPE_DIMWORLD 3
#undef GRAPE_GRAPEHMESH_HH_INCLUDED
#include "grapehmesh.hh"
}

namespace Dune
{

  static int __MaxPartition = 1;

  // the interface to dune
  template <int dim, int dimworld>
  struct GrapeInterface;

  template<>
  struct GrapeInterface<2,2>
  {
    static int called;
    typedef GrapeInterface_two_two::DUNE_ELEM DUNE_ELEM;
    typedef GrapeInterface_two_two::DUNE_FDATA DUNE_FDATA;
    typedef GrapeInterface_two_two::DUNE_DAT DUNE_DAT;
    typedef GrapeInterface_two_two::F_DATA F_DATA;
    typedef GrapeInterface_three_three::HELEMENT HELEMENT;
    typedef GrapeInterface_three_three::STACKENTRY STACKENTRY;

    inline static void init()
    {
      GrapeInterface_two_two::grape_add_remove_methods();
      GrapeInterface_two_two::setupReferenceElements();
    }

    inline static void setThread(int t)
    {}

    inline static void setDefaultIterator(int val)
    {
      setDefaultIteratorValue(val);
    }

    inline static void handleMesh (void *hmesh, bool grdMode = false )
    {
      GrapeInterface_two_two::handleMesh(hmesh,grdMode);
    }

    inline static void addDataToHmesh(void  *hmesh, DUNE_FDATA * data)
    {
      GrapeInterface_two_two::addDataToHmesh(hmesh,data);
    }

    inline static void *setupHmesh(const int noe,
                                   const int nov, const int maxlev,DUNE_DAT * dune,
                                   const char *meshName = "Dune Mesh" )
    {
      return GrapeInterface_two_two::setupHmesh(
               noe,nov,maxlev,dune,meshName);
    }

    inline static void deleteHmesh( void * hmesh )
    {
      GrapeInterface_two_two::deleteHmesh( hmesh );
    }

    inline static void deleteFunctions( void * hmesh )
    {
      GrapeInterface_two_two::deleteFunctions( hmesh );
    }

    inline static void addHmeshToTimeScene(void * timescene, double time, void  *hmesh , int proc)
    {
      GrapeInterface_two_two::addHmeshToTimeScene(timescene,time,hmesh,proc);
    }

    inline static void addHmeshToGlobalTimeScene(double time, void  *hmesh , int proc)
    {
      GrapeInterface_two_two::addHmeshToGlobalTimeScene(time,hmesh,proc);
    }

    inline static void colorBarMinMax(const double min, const double max)
    {
      GrapeInterface_two_two::colorBarMinMax(min,max);
    }
  };

  template <>
  struct GrapeInterface<2,3>
  {
    static int called;
    typedef GrapeInterface_two_three::DUNE_ELEM DUNE_ELEM;
    typedef GrapeInterface_two_three::DUNE_FDATA DUNE_FDATA;
    typedef GrapeInterface_two_three::DUNE_DAT DUNE_DAT;
    typedef GrapeInterface_two_three::F_DATA F_DATA;
    typedef GrapeInterface_two_three::HELEMENT HELEMENT;
    typedef GrapeInterface_two_three::STACKENTRY STACKENTRY;

    inline static void init()
    {
      GrapeInterface_two_three::grape_add_remove_methods();
      GrapeInterface_two_three::setupReferenceElements();
    }

    inline static void setThread(int t)
    {}

    inline static void setDefaultIterator(int val)
    {
      setDefaultIteratorValue(val);
    }

    inline static void handleMesh (void *hmesh, bool grdMode = false )
    {
      GrapeInterface_two_three::handleMesh(hmesh,grdMode);
    }

    inline static void addDataToHmesh(void  *hmesh, DUNE_FDATA * data)
    {
      GrapeInterface_two_three::addDataToHmesh(hmesh,data);
    }

    inline static void *setupHmesh(const int noe,
                                   const int nov, const int maxlev,DUNE_DAT * dune,
                                   const char *meshName = "Dune Mesh" )
    {
      return GrapeInterface_two_three::setupHmesh(
               noe,nov,maxlev,dune, meshName);
    }

    inline static void deleteHmesh( void * hmesh )
    {
      GrapeInterface_two_three::deleteHmesh( hmesh );
    }

    inline static void deleteFunctions( void * hmesh )
    {
      GrapeInterface_two_three::deleteFunctions( hmesh );
    }

    inline static void addHmeshToTimeScene(void * timescene, double time, void  *hmesh , int proc)
    {
      GrapeInterface_two_three::addHmeshToTimeScene(timescene,time,hmesh,proc);
    }

    inline static void addHmeshToGlobalTimeScene(double time, void  *hmesh , int proc)
    {
      GrapeInterface_two_three::addHmeshToGlobalTimeScene(time,hmesh,proc);
    }

    inline static void colorBarMinMax(const double min, const double max)
    {
      GrapeInterface_two_three::colorBarMinMax(min,max);
    }
  };

  // the interface to dune for dim = dimworld = 3
  template <>
  struct GrapeInterface<3,3>
  {
    typedef GrapeInterface_three_three::DUNE_ELEM DUNE_ELEM;
    typedef GrapeInterface_three_three::DUNE_FDATA DUNE_FDATA;
    typedef GrapeInterface_three_three::DUNE_DAT DUNE_DAT;
    typedef GrapeInterface_three_three::F_DATA F_DATA;
    typedef GrapeInterface_three_three::HELEMENT HELEMENT;
    typedef GrapeInterface_three_three::STACKENTRY STACKENTRY;

    inline static void init()
    {
      GrapeInterface_three_three::initPartitionDisp(__MaxPartition);
      GrapeInterface_three_three::grape_add_remove_methods();
      GrapeInterface_three_three::setupReferenceElements();
    }

    inline static void setThread(int t)
    {
      GrapeInterface_three_three::setThread(t);
    }

    inline static void setDefaultIterator(int val)
    {
      setDefaultIteratorValue(val);
    }

    inline static void handleMesh (void *hmesh, bool grdMode = false )
    {
      GrapeInterface_three_three::handleMesh(hmesh,grdMode);
    }

    inline static void addDataToHmesh(void  *hmesh, DUNE_FDATA * data)
    {
      GrapeInterface_three_three::addDataToHmesh(hmesh,data);
    }

    inline static void *setupHmesh(const int noe,
                                   const int nov, const int maxlev, DUNE_DAT * dune,
                                   const char *meshName = "Dune Mesh" )
    {
      return GrapeInterface_three_three::
             setupHmesh(noe,nov,maxlev,dune, meshName);
    }

    inline static void deleteFunctions( void * hmesh )
    {
      GrapeInterface_three_three::deleteFunctions( hmesh );
    }

    inline static void deleteHmesh( void * hmesh )
    {
      GrapeInterface_three_three::deleteHmesh( hmesh );
    }

    inline static void addHmeshToTimeScene(void * timescene, double time, void  *hmesh , int proc)
    {
      GrapeInterface_three_three::addHmeshToTimeScene(timescene,time,hmesh,proc);
    }
    inline static void addHmeshToGlobalTimeScene(double time, void  *hmesh , int proc)
    {
      GrapeInterface_three_three::addHmeshToGlobalTimeScene(time,hmesh,proc);
    }

    inline static void colorBarMinMax(const double min, const double max)
    {
      GrapeInterface_three_three::colorBarMinMax(min,max);
    }
  };

} // end namespace Dune

#include "grapecommon.cc"

#endif // #if HAVE_GRAPE

#endif // #ifndef DUNE_GRIDDISPLAY_HH


==> anc/xt-super/dune-grid/dune/grid/io/visual/grape/grapewrapper.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef __GRAPEWRAPPER__
#define __GRAPEWRAPPER__

#if HAVE_GRAPE

#include <string>

#ifdef __cplusplus
extern "C" {
#endif // #ifdef __cplusplus

#define class GrapeClass
#define private GrapePrivate
#define friend GrapeFriend
#define explicit GrapeExplicit

#define G_CPP
#include <grape.h>
#undef G_CPP

#undef class
#undef private
#undef friend
#undef explicit

// make cast from const char * to char *
// otherwise wont work with gcc 4.2.x
#define GRAPE_CALL(obj,meth) GRAPE(obj,((char *)meth))

// make cast from const char * to char *
// otherwise wont work with gcc 4.2.x
inline void g_newerrorbox (const char * a, const char * b, int c, const char * d)
{
  g_errorbox(((char *)a),((char *)b),c,((char *)d));
}

// define new alert macro that uses g_newerrorbox
#define GRAPE_ALERT(condition,message,error_exit) \
  do {if(!(condition)) { \
        g_newerrorbox(message,__FILE__,__LINE__,# condition); \
        error_exit; \
      }} while(0)

#ifdef __cplusplus
} // extern "C"
#endif // #ifdef __cplusplus

#endif // #if HAVE_GRAPE

#endif // #ifndef __GRAPEWRAPPER__


==> anc/xt-super/dune-grid/dune/grid/io/visual/grape/partitiondisplay.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
/*
 * grape-module "level_disp.c"
 *
 * Description       : shrink-display-method on hmesh3d,
 *                     uses displays every partition in different color
 *
 * Author            : Dirk Trescher, Robert K.
 *
 */
#ifndef __GRAPE_PARTITIONDISPLAY_HH_
#define __GRAPE_PARTITIONDISPLAY_HH_

#include <cassert>

#include "grapewrapper.hh"

/*  ------------------------------------------------------------------  */

static inline int hm3_partition_draw_element   (HELEMENT3D*, HM3_GENERAL*, void*, void*);
static inline int hm3_simpl_projection      (HELEMENT3D*, HM3_GENERAL*, void*, void*);
static inline int hm3_simpl_test_if_proceed (HELEMENT3D*, HM3_GENERAL*, void*);

/*  ------------------------------------------------------------------  */

static double shrink_size = 0.8;
static double color_intensity = .6;
static int light_on = TRUE;
static int bar_on = TRUE;
static int diag_on = FALSE;

#define NUM_OF_COLORS 32

static VEC3 color[NUM_OF_COLORS];

static BUTTON*  light_ctl = NULL;
static BUTTON*  bar_ctl = NULL;
static BUTTON*  diagnostic_ctl = NULL;

static int last_element;  /*  merkt sich das letzte El in der display-Routine  */
static int last_partition;  /*  true wenn wir auf der letzten partition arbeiten */
static int max_partition = 1;  /* max number of partitions */
static int thread = 0;  /* actual partition number */

static SUPROP_DEV suprop;

/*  ------------------------------------------------------------------  */

inline GENMESHnD* genmesh3d_switch_part_light_model_on_off ()
{
  GENMESHnD*          hmesh = (GENMESHnD*) START_METHOD (G_INSTANCE);
  GRAPE_ALERT (hmesh, "genmesh3d-switch-part-light-model-on-off: No hmesh!", END_METHOD(NULL));

  if( light_on ) {
    light_on = FALSE;
    GRAPE_CALL(light_ctl,"set-state") (PRESSED);
  } else {
    light_on = TRUE;
    GRAPE_CALL(light_ctl,"set-state") (UNPRESSED);
  }
  END_METHOD (hmesh);
}

inline GENMESHnD* genmesh3d_switch_part_diagnostic_on_off ()
{
  GENMESHnD*   hmesh = (GENMESHnD*) START_METHOD (G_INSTANCE);
  GRAPE_ALERT (hmesh, "genmesh3d-switch-part-diagnostic-on-off: No hmesh!", END_METHOD(NULL));

  if( diag_on ) {
    diag_on = FALSE;
    GRAPE_CALL(diagnostic_ctl,"set-state") (PRESSED);
  } else {
    diag_on = TRUE;
    GRAPE_CALL(diagnostic_ctl,"set-state") (UNPRESSED);
  }
  END_METHOD (hmesh);
}

inline GENMESHnD* genmesh3d_switch_part_displaybar_on_off ()
{
  GENMESHnD*   hmesh = (GENMESHnD*) START_METHOD (G_INSTANCE);
  GRAPE_ALERT (hmesh, "genmesh3d-switch-part-displaybar-on-off: No hmesh!", END_METHOD(NULL));

  if( bar_on ) {
    bar_on = FALSE;
    GRAPE_CALL(bar_ctl,"set-state") (PRESSED);
  } else {
    bar_on = TRUE;
    GRAPE_CALL(bar_ctl,"set-state") (UNPRESSED);
  }
  END_METHOD (hmesh);
}

static int * globalNumberOfElements = 0 ;
static double globalTime = 0.0;

//static double minmax[15][2] = {{0,1},{0,1},{0,1},{0,1},{0,1},{0,1},{0,1},{0,1},
//                        {0,1},{0,1},{0,1},{0,1},{0,1},{0,1},{0,1}};
//static double ymin=-1.0;
//static double ymax=1.0;
//static int norm_data = 1;
//static int show_sc1_item = 0;
//static int show_sc2_item = 0;
//static int linear_item = 0;
//static int which_part_sc1_trans = -1;
//static int which_part_sc2_trans = -1;

static double maxnoElements = 8000000;
static double maxTime = 200;

static int * globalLastStep = 0 ;

static GRAPHICDEVICE * dev = 0 ;
static double colorbarHeight = 1.8, colorbarWidth = 0.07,
              colorbarBoundingScale = 0.1 ;
static double colorbarX = -0.75, colorbarY = -0.9 , colorbarZ = 0.9 ;
static void (*patch_normal)(const double *),
(*patch_color)(const double *),
(*patch_vertex)(const double *),
(*begin_patch)(), (*end_patch)(),
(*move)(const double *),
(*draw)(const double *),
(*text)(const double*, const char*);

static int initColorBarDone = 0;

static inline void set_colors (int currProcs);

inline static void get_graphicdevice()
{
  dev = (GRAPHICDEVICE *)GRAPE_CALL(GraphicDevice,"get-stddev") ();

  patch_normal = dev->patch_normal;
  patch_color  = dev->patch_color;
  patch_vertex = dev->patch_vertex;
  begin_patch  = dev->begin_patch;
  end_patch    = dev->end_patch;
  move         = dev->move;
  draw         = dev->draw;
  text         = dev->text;
}

static void setThread( int t )
{
  thread = t;
}

inline void initColorBarDisp()
{
  int i ;
  assert (max_partition >= 0) ;
  printf("Init ColorBar for %d partitions!\n", max_partition );
  if(!globalNumberOfElements) globalNumberOfElements = (int *) malloc (sizeof(int) * max_partition) ;
  if(!globalLastStep) globalLastStep = (int *) malloc (sizeof(int) * max_partition) ;
  for (i = 0 ; i < max_partition ; i ++) globalLastStep [i] = -1 ;
  for (i = 0 ; i < max_partition ; i ++) globalNumberOfElements [i] = 0 ;
  set_colors (max_partition) ;
  get_graphicdevice() ;
  initColorBarDone = 1;
}


inline static void colorbar_display(int nProcs)
{
  int i, light_model, off = OFF,totalnoElements;
  VEC3 xyz, xyz_g, back_color = { 0.3, 0.3, 0.3 };
  MATRIX44 matp, matv, matm, mat;

  dev->attribute(G_MODE_GET,G_LIGHT_MODEL,&light_model);
  dev->attribute(G_MODE_SET,G_LIGHT_MODEL,&off);

  /* Ausschalten der Model- und Viewing Matrix */
  dev->transform(G_MODE_GET,G_MATRIX_MODEL,matm);
  dev->transform(G_MODE_GET,G_MATRIX_VIEW,matv);
  dev->transform(G_MODE_GET,G_MATRIX_PROJECT,matp);
  /*dev->attribute(G_MODE_GET, G_FONT, oldfont);
     printf("%s\n",oldfont);*/

  g_matrix44_set_identity (mat);
  dev->transform(G_MODE_SET,G_MATRIX_PROJECT,mat);
  dev->transform(G_MODE_SET,G_MATRIX_VIEW,mat);
  dev->transform(G_MODE_SET,G_MATRIX_MODEL,mat);

  xyz[1] = colorbarX - colorbarWidth * 1.75
           - colorbarBoundingScale * colorbarWidth - 0.000001 ;
  xyz[0] = colorbarY
           - colorbarBoundingScale * colorbarWidth - 0.000001;
  xyz[2] = colorbarZ - 0.00001;
  begin_patch();
  patch_color(back_color);
  patch_vertex(xyz);
  xyz[0] = colorbarY
           + colorbarHeight + colorbarBoundingScale * colorbarWidth + 0.000001;
  patch_vertex(xyz);
  xyz[1] = colorbarX
           + colorbarWidth + colorbarBoundingScale * colorbarWidth + 0.000001;
  patch_vertex(xyz);
  xyz[0] = colorbarY - colorbarBoundingScale * colorbarWidth - 0.000001;
  patch_vertex(xyz);
  end_patch();

  xyz[1] = colorbarX;
  xyz[0] = colorbarY + colorbarHeight + colorbarBoundingScale * colorbarWidth + 0.000001 ;
  xyz[2] = colorbarZ;
  xyz_g[2] = colorbarZ;

  totalnoElements = 0;

  for (i=0; i<nProcs; i++)
  {
    totalnoElements += globalNumberOfElements [i] ;
    if(diag_on)
      printf("On partition %d : no. elements = %d \n",i,globalNumberOfElements [i]);
  }
  if(diag_on)
    printf("Total number of elements = %d \n\n",totalnoElements);

  xyz[0] = colorbarY;
  xyz_g[0] = colorbarY;
  for (i=0; i<nProcs; i++) {
    xyz[1] = colorbarX;
    begin_patch();
    patch_color(color[i%NUM_OF_COLORS]);
    patch_vertex(xyz);
    xyz[1] += colorbarWidth;
    patch_vertex(xyz);
    xyz[0] += colorbarHeight * globalNumberOfElements[i] / totalnoElements;
    patch_vertex(xyz);
    xyz[1] = colorbarX;
    patch_vertex(xyz);
    end_patch();
    /* Gittergr"osse */
    begin_patch();
    patch_color(color[0]);
    xyz_g[1] = colorbarX-colorbarWidth*0.5;
    patch_vertex(xyz_g);
    xyz_g[1] -= colorbarWidth*0.5;
    patch_vertex(xyz_g);
    xyz_g[0] += colorbarHeight*globalNumberOfElements[i] / maxnoElements;
    patch_vertex(xyz_g);
    xyz_g[1] = colorbarX-colorbarWidth*0.5;
    patch_vertex(xyz_g);
    end_patch();
  }

  /**/
  /* Zeit */
  begin_patch();
  patch_color(color[3]);
  xyz[0] = colorbarY;
  xyz[1] = colorbarX-colorbarWidth*1.25;
  patch_vertex(xyz);
  xyz[0] += colorbarHeight*globalTime / maxTime;
  patch_vertex(xyz);
  xyz[1] -= colorbarWidth*0.5;
  patch_vertex(xyz);
  xyz[0] = colorbarY;
  patch_vertex(xyz);
  end_patch();
  /**/

  dev->attribute(G_MODE_SET,G_LIGHT_MODEL,&light_model);
  /* zuruecksetzen der Matrizen */
  dev->transform(G_MODE_SET,G_MATRIX_PROJECT,matp);
  dev->transform(G_MODE_SET,G_MATRIX_VIEW,matv);
  dev->transform(G_MODE_SET,G_MATRIX_MODEL,matm);

  /* set globalNumbers to zero for new display */
  for (i = 0 ; i < max_partition ; i ++) globalNumberOfElements [i] = 0 ;

  return;
}

inline static void hsv_to_rgb (VEC3 rgb, VEC3 hsv)
{
  double h, s, v, f, p, q, t;
  int i;

  h = hsv[0];
  s = hsv[1];
  v = hsv[2];

  if (s == 0.0) {
    rgb[0] = rgb[1] = rgb[2] = v;
  }
  else {
    if (h < 0.)
      h += 360.;
    if (h >= 360.)
      h -= 360.;
    h /= 60.;
    i = (int) (g_floor(h) + 0.1);
    f = h-i;
    p = v*(1.-s);
    q = v*(1.-(s*f));
    t = v*(1.-(s*(1.-f)));
    switch (i) {
    case 0 :
      g_vec3_set (rgb, v,t,p);
      break;
    case 1 :
      g_vec3_set (rgb, q,v,p);
      break;
    case 2 :
      g_vec3_set (rgb, p,v,t);
      break;
    case 3 :
      g_vec3_set (rgb, p,q,v);
      break;
    case 4 :
      g_vec3_set (rgb, t,p,v);
      break;
    case 5 :
      g_vec3_set (rgb, v,p,q);
      break;
    default :
      g_vec3_set (rgb, 1.0, 1.0, 1.0);
      break;
    }
  }
}

/* set partition colors */
inline static void set_colors (int currProcs)
{
  /*
     for( i=0; i<max_partition+1; ++i )
     {
     color[i][0] = color_intensity * G_MAX( G_MIN((-3.*i)/max_partition + 2., 1.), 0. );
     color[i][1] = color_intensity * G_MIN( G_MIN(( 3.*i)/max_partition, 1.), (-6.*i)/max_partition + 6. );
     color[i][2] = color_intensity * G_MIN( G_MAX(( 6.*i)/max_partition - 4., 0.), 1. );
     }
   */

  if (currProcs == 1) {
    color [0][0] = color [0][1] = color [0][2] = 1.;
  } else {
    int i, size = G_MIN(NUM_OF_COLORS,currProcs), mod = 1;
    double frac = 1.;
    VEC3 hsv, diff = {0., .3, .5};

    if (size >= 16)
      mod = 3;
    else if (size > 12) {
      mod = 2;
      diff[1] = 0.4;
    }
    if (size > 0)
      frac = 300./(double)(size - 1 - (size-1)%mod);
    hsv[1] = hsv[2] = 1.;
    for (i=0; i<size; i++) {
      hsv[0] = (i - i%mod)*frac;
      if (size >= 16)
        hsv[2] = 1.-diff[i%3];
      else if (size > 7)
        hsv[2] = 1.-diff[i%2];

      hsv_to_rgb (color[i], hsv) ;
    }
  }
  return ;
}

/* forward declaration */
inline GENMESHnD* genmesh3d_partition_disp ();

static int initialized = 0;
/* init max_partition and declare partition methods */
inline void initPartitionDisp (int mp)
{
  if(!initialized)
  {
    max_partition = mp;

    printf("Add Method 'switch-part-light-model-on-off' on GenMesh3d!\n");
    GRAPE_CALL(GenMesh3d,"add-method") ("switch-part-light-model-on-off",genmesh3d_switch_part_light_model_on_off);

    printf("Add Method 'switch-part-displaybar-on-off' on GenMesh3d!\n");
    GRAPE_CALL(GenMesh3d,"add-method") ("switch-part-displaybar-on-off",genmesh3d_switch_part_displaybar_on_off);
    GRAPE_CALL(GenMesh3d,"add-method") ("switch-part-diagnostic-on-off",genmesh3d_switch_part_diagnostic_on_off);
    printf("Add Method 'partition-disp' on GenMesh3d!\n");
    GRAPE_CALL(GenMesh3d,"add-method") ("partition-disp",genmesh3d_partition_disp);
    printf("\n");
    initialized = 1;
  }
}

inline GENMESHnD* genmesh3d_partition_disp ()
{
  MANAGER*             mgr;
  GRAPHICDEVICE*       dev;
  GENMESHnD*           hmesh;
  F_HDATA3D*           fhdata;

  HM3_GENERAL*         general;

  int i, max;

  VEC3 save_color;
  double transparency;

  if(!initColorBarDone) initColorBarDisp();

  static GROUP*     group                     = NULL;
  static FUNCTION_SLIDER* shrink_size_ctl     = NULL;
  static FUNCTION_SLIDER* color_intensity_ctl = NULL;
  /* get hmesh */

  hmesh = (GENMESHnD*) START_METHOD (G_INSTANCE);
  GRAPE_ALERT (hmesh, "genmesh3d-partition: No hmesh!", END_METHOD(NULL));

  fhdata = (F_HDATA3D*)GRAPE_CALL(hmesh,"get-function")
             ("scalar","scalar","vector","default", NULL);

  set_colors( max_partition );

  /* GRAPE preliminaries */
  mgr = (MANAGER *)      GRAPE_CALL(Manager,       "get-stdmgr") ();
  dev = (GRAPHICDEVICE*) GRAPE_CALL(GraphicDevice, "get-stddev") ();


  /* get interactives */
  if (!shrink_size_ctl) {
    shrink_size_ctl = (FUNCTION_SLIDER*) new_item (Function_Slider,
                                                   I_Label,   "shrink-factor",
                                                   I_Var,     &shrink_size, dfDouble,
                                                   I_MinMax,  0.01, 1.0,
                                                   I_Scale,   1.0,
                                                   I_Offset,  0.0,
                                                   I_RSizeX,  1.0, I_SizeY, 1.0,
                                                   I_End);
  }
  if (!color_intensity_ctl) {
    color_intensity_ctl = (FUNCTION_SLIDER*) new_item (Function_Slider,
                                                       I_Label,   "color intensity",
                                                       I_Var,     &color_intensity, dfDouble,
                                                       I_MinMax,  0.0, 1.0,
                                                       I_Scale,   1.0,
                                                       I_Offset,  0.0,
                                                       I_RSizeX,  1.0, I_SizeY, 1.0,
                                                       I_End);
  }
  if (!light_ctl) {
    light_ctl = (BUTTON*) new_item (Button,
                                    I_Label,   "light model",
                                    I_State,   PRESSED,
                                    I_Instance, hmesh,
                                    I_Method,  "switch-part-light-model-on-off",
                                    I_RSizeX,  1.0, I_SizeY, 1.0,
                                    I_End);
  }

  if (!bar_ctl) {
    bar_ctl = (BUTTON*) new_item (Button,
                                  I_Label,   "display partition bar",
                                  I_State,   PRESSED,
                                  I_Instance, hmesh,
                                  I_Method,  "switch-part-displaybar-on-off",
                                  I_RSizeX,  1.0, I_SizeY, 1.0,
                                  I_End);
  }

  if (!diagnostic_ctl) {
    diagnostic_ctl = (BUTTON*) new_item (Button,
                                         I_Label,   "diagnostics ",
                                         I_State,   UNPRESSED,
                                         I_Instance, hmesh,
                                         I_Method,  "switch-part-diagnostic-on-off",
                                         I_RSizeX,  1.0, I_SizeY, 1.0,
                                         I_End);
  }

  if (!group) {
    group = (GROUP*) new_item (Group,
                               I_Border,  bfBorder|bfTitle,
                               I_Name,    "genmesh3d-partition",
                               I_Size,    12.0, 1.1+5.*1.07,
                               I_Item,    light_ctl,
                               I_Item,    bar_ctl,
                               I_Item,    diagnostic_ctl,
                               I_Item,    color_intensity_ctl,
                               I_Item,    shrink_size_ctl,
                               I_End);
  }

  if (GRAPE_CALL(mgr,"new-handle") (genmesh3d_partition_disp,1)) {
    GRAPE_CALL(mgr,"add-inter") (group);
  }

  last_element = -1;
  last_partition = 0;

  GRAPE_CALL(hmesh,"get-partition-number") (&thread);
  if(thread == max_partition-1) last_partition = 1;

  /*  Surface-Properties holen  */
  dev->attribute (G_MODE_GET, G_PATCH_SUPROP, &suprop);

  /* prepare mesh-traverse */
  max = hmesh->level_of_interest + 1;

  general = (HM3_GENERAL*) GRAPE_CALL(hmesh, "general-alloc") (TRUE);
  general->f_data3d = fhdata;

  //G_MEM_ALLOC(hm3_partition_data,max);
  HM3_COORD_DATA** hm3_partition_data = (HM3_COORD_DATA**) std::malloc((max)*sizeof(*(hm3_partition_data)));

  for (i=0; i<max; i++) { G_MEM_ALLOC(hm3_partition_data[i],1); }

  save_color[0] = suprop.emission[0];
  save_color[1] = suprop.emission[1];
  save_color[2] = suprop.emission[2];
  transparency = suprop.transparency;

  /* traverse the mesh */
#if GRAPE_DIM == 3
  g_traverse_mesh3d (hmesh,
                     general,
                     G_LEAVES,
                     hmesh->level_of_interest,
                     hm3_simpl_projection,
                     hm3_simpl_test_if_proceed,
                     hm3_partition_draw_element,
                     (void**) hm3_partition_data,
                     NULL,
                     hefAll);
#endif

  for(i=0; i<max; i++) { G_MEM_FREE(hm3_partition_data[i],1); }

  suprop.emission[0] = save_color[0];
  suprop.emission[1] = save_color[1];
  suprop.emission[2] = save_color[2];
  suprop.transparency = transparency;
  dev->attribute (G_MODE_SET, G_PATCH_SUPROP, &suprop);

  if(last_partition && bar_on )
    colorbar_display(max_partition);
  else if (last_partition)
    for(i=0; i<max_partition; i++) globalNumberOfElements [i] = 0;

  std::free(hm3_partition_data);
  //G_MEM_FREE (hm3_partition_data,max);
  END_METHOD (hmesh);
}

inline static int hm3_partition_draw_element (HELEMENT3D* helement,
                                              HM3_GENERAL* general, void* el_data, void* action_arg)
{
  GRAPHICDEVICE*          dev   = general->dev;
  HELEMENT3D_DESCRIPTION* descr = (HELEMENT3D_DESCRIPTION*) helement->descr;
  HM3_COORD_DATA*  element_data = (HM3_COORD_DATA*)         el_data;

  VEC3* vertex_coord = element_data->vertex_coord;
  VEC3 shrinked_coord [MESH3D_MAX_VERTEX];
  VEC3 normal;
  VEC3 center;

  int h, i;

  /* count elements of partition */
  globalNumberOfElements [thread]++;

  g_vec3_set_zero (center);

  for (i=0; i<descr->number_of_vertices; i++ ) {
    center[0] += vertex_coord[i][0];
    center[1] += vertex_coord[i][1];
    center[2] += vertex_coord[i][2];
  }

  center[0] /= descr->number_of_vertices;
  center[1] /= descr->number_of_vertices;
  center[2] /= descr->number_of_vertices;

  /* draw each face of the element separately */
  for (h=0; h<descr->number_of_polygons; h++) {

    /* calculate shrinked coordinates */
    for (i=0; i<descr->polygon_length[h]; i++) {
      shrinked_coord[i][0] = (1.0 - shrink_size) * center[0]
                             + shrink_size * vertex_coord [descr->polygon_vertex[h][i]] [0];
      shrinked_coord[i][1] = (1.0 - shrink_size) * center[1]
                             + shrink_size * vertex_coord [descr->polygon_vertex[h][i]] [1];
      shrinked_coord[i][2] = (1.0 - shrink_size) * center[2]
                             + shrink_size * vertex_coord [descr->polygon_vertex[h][i]] [2];
    }

    /* draw one face as grip or patch */
    if (dev->grid_patch == G_GRID) {
      VEC3 linecolor;

      dev->attribute (G_MODE_GET, G_LINE_COLOR, linecolor);
      dev->attribute (G_MODE_SET, G_LINE_COLOR, color[thread]);

      dev->move (shrinked_coord[descr->polygon_length[h]-1]);

      for (i=0; i<descr->polygon_length[h]; i++) {
        dev->draw (shrinked_coord[i]);
      }
      dev->attribute (G_MODE_SET, G_LINE_COLOR, linecolor);
    }
    else {
      int light_model, off = 0;

      g_vec3_get_normal_to_plane (normal,
                                  shrinked_coord[0], shrinked_coord[1], shrinked_coord[2]);

      if( light_on ) {
        if( thread != last_element ) {
          suprop.emission[0] = color[thread][0];
          suprop.emission[1] = color[thread][1];
          suprop.emission[2] = color[thread][2];
          suprop.transparency = 1.;
          dev->attribute (G_MODE_SET, G_PATCH_SUPROP, &suprop);

          last_element = thread;
        }
      } else {
        dev->attribute (G_MODE_GET, G_LIGHT_MODEL, &light_model);
        dev->attribute (G_MODE_SET, G_LIGHT_MODEL, &off);
      }

      dev->begin_patch  ();
      if( !light_on )
        dev->patch_color (color[thread]);
      dev->patch_normal (normal);

      for (i=0; i<descr->polygon_length[h]; i++) {
        dev->patch_vertex (shrinked_coord[i]);
      }

      dev->end_patch ();

      if( !light_on )
        dev->attribute (G_MODE_SET, G_LIGHT_MODEL, &light_model);
    }
  }
  return TRUE;
}


inline int hm3_simpl_projection (HELEMENT3D*  helement,
                                 HM3_GENERAL* general,
                                 void*        el_data,
                                 void*        pa_data)
{
  HM3_COORD_DATA* element_data = (HM3_COORD_DATA*)el_data;
  HM3_COORD_DATA* parent_data  = (HM3_COORD_DATA*)pa_data;

  VEC3* vertex_coord = element_data->vertex_coord;

  MAKE_SIMPL_PROJECT (3, helement,
                      parent_data,
                      {
                        g_vec3_assign (vertex_coord[local_node_number],
                                       helement->vertex[local_node_number]);
                      },
                      {
                        g_vec3_hm_interpol (helement,
                                            vertex_coord[local_node_number],
                                            parent_data->vertex_coord,
                                            local_node_number);
                      },
                      {
                        g_vec3_assign (vertex_coord[local_node_number],
                                       parent_data->vertex_coord[helement->
                                                                 vinh[local_node_number].pindex[0]]);
                      },
                      TRUE, return FALSE);
  return TRUE;
}

inline int hm3_simpl_test_if_proceed  (HELEMENT3D*  helement,
                                       HM3_GENERAL* general,
                                       void*        el_data)
{
  int result;

  HM_TEST_IF_PROCEED(3,result, helement, general);

  return result;
}
#endif


==> anc/xt-super/dune-grid/dune/grid/io/visual/grapedatadisplay.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRAPE_DATA_DISPLAY_HH
#define DUNE_GRAPE_DATA_DISPLAY_HH

//- system includes
#include <vector>
#include <limits>

//- local includes
#include "grapegriddisplay.hh"

/** @file
   @author Robert Kloefkorn
   @brief Provides a DataDisplay class using the GridDisplay and
   dune-fem module for class DiscreteFubctions support.
 */

namespace Dune
{

  // Forward Declarations
  // --------------------

  template< class ctype, int dim, int dimworld, int polOrd >
  class GrapeLagrangePoints;



  // GrapeFunction
  // -------------

  template< class GV, int dimR, int polOrd >
  struct GrapeFunction
  {
    typedef GV GridView;

    static const int dimDomain = GridView::Grid::dimension;
    static const int dimRange = dimR;

    typedef FieldVector< typename GridView::Grid::ctype, dimDomain > DomainVector;
    typedef FieldVector< typename GridView::Grid::ctype, dimRange > RangeVector;

    typedef typename GridView::template Codim< 0 >::Entity Entity;

    virtual ~GrapeFunction ()
    {}

    virtual void evaluate ( const Entity &entity, const DomainVector &x, RangeVector &y ) const = 0;

    virtual const GridView &gridView () const = 0;

    virtual std::string name () const = 0;
  };


#if HAVE_GRAPE

  // EvalFunctionData
  // ----------------

  template <class EvalImpTraits>
  struct EvalFunctionData
  {
    typedef typename EvalImpTraits :: GridType GridType;
    typedef typename EvalImpTraits :: EvalImp EvalImp;

    typedef typename GridType :: template Codim<0> :: Entity EntityType;
    enum { dim = GridType::dimension };
    enum { dimworld = GridType::dimensionworld };

    typedef typename GridType :: ctype ctype;

    typedef typename GrapeInterface<dim,dimworld>::DUNE_ELEM DUNE_ELEM;
    typedef typename GrapeInterface<dim,dimworld>::DUNE_FDATA DUNE_FDATA;

    // for the data visualization, call implementations evalCoordNow
    inline static void evalCoordNow (const EntityType &en, DUNE_FDATA *fdata, const double *coord, double * val)
    {
      EvalImp::evalCoordNow(en,fdata,coord,val);
    }

    // for the data visualization, call implementations evalDofNow
    inline static void evalDofNow (const EntityType &en, int geomType, DUNE_FDATA *fdata , int localNum, double * val)
    {
      EvalImp::evalDofNow(en,geomType,fdata,localNum,val);
    }

    // evaluate at given local coord
    inline static void evalCoord (DUNE_ELEM *he, DUNE_FDATA *df,
                                  const double *coord, double * val);

    // evaluate at dof
    inline static void evalDof (DUNE_ELEM *he, DUNE_FDATA *df, int localNum, double * val);

    // get min and max value for colorbar
    inline static void getMinMaxValues(DUNE_FDATA *df, double* min, double* max );
  };

  template <class GridImp, class DiscreteFunctionType>
  struct EvalDiscreteFunctions;

  template <class GridImp, class DiscreteFunctionType>
  struct EvalDiscreteFunctionsTraits
  {
    typedef GridImp GridType;
    typedef EvalDiscreteFunctions <GridImp, DiscreteFunctionType > EvalImp;
  };

  template <class GridImp, class DiscreteFunctionType>
  struct EvalDiscreteFunctions
    : public EvalFunctionData< EvalDiscreteFunctionsTraits <GridImp, DiscreteFunctionType > >
  {
    typedef GridImp GridType;
    typedef typename GridType :: template Codim<0> :: Entity EntityType;
    enum { dim = GridType::dimension };
    enum { dimworld = GridType::dimensionworld };

    typedef typename GridType :: ctype ctype;

    typedef typename DiscreteFunctionType :: LocalFunctionType LocalFunctionType;
    typedef typename DiscreteFunctionType :: DiscreteFunctionSpaceType DiscreteFunctionSpaceType;

    typedef typename DiscreteFunctionSpaceType :: RangeType RangeType;
    typedef typename DiscreteFunctionSpaceType :: DomainType DomainType;

    typedef typename GrapeInterface<dim,dimworld>::DUNE_ELEM DUNE_ELEM;
    typedef typename GrapeInterface<dim,dimworld>::DUNE_FDATA DUNE_FDATA;

    // for the data visualization
    inline static void evalCoordNow (const EntityType &en, DUNE_FDATA *fdata, const double *coord, double * val);

    // for the data visualization
    inline static void evalDofNow (const EntityType &en, int geomType, DUNE_FDATA *fdata , int localNum, double * val);

    // for the data visualization
    inline static void evalScalar (const EntityType &en, int geomType,
                                   DiscreteFunctionType & func, LocalFunctionType &lf,
                                   const int * comp , int localNum, double * val);

    // for the data visualization
    inline static void evalVector (const EntityType &en, int geomType,
                                   DiscreteFunctionType & func, LocalFunctionType &lf,
                                   const int * comp, int vend, int localNum, double * val);

    // calculate min and max value of function
    inline static void calcMinMax(DUNE_FDATA * df);
  };



  // EvalGrapeFunction
  // -----------------

  template< class GV, int dimR, int polOrd >
  struct EvalGrapeFunction;

  template< class GV, int dimR, int polOrd >
  struct EvalGrapeFunctionTraits
  {
    typedef typename GV::Grid GridType;
    typedef EvalGrapeFunction< GV, dimR, polOrd > EvalImp;
  };

  template< class GV, int dimR, int polOrd >
  struct EvalGrapeFunction
    : public EvalFunctionData< EvalGrapeFunctionTraits< GV, dimR, polOrd > >
  {
    typedef GV GridView;

    typedef Dune::GrapeFunction< GV, dimR, polOrd > GrapeFunction;

    static const int dimDomain = GrapeFunction::dimDomain;
    static const int dimRange = GrapeFunction::dimRange;
    static const int dimWorld = GridView::Grid::dimensionworld;

    typedef typename GrapeFunction::DomainVector DomainVector;
    typedef typename GrapeFunction::RangeVector RangeVector;

    typedef typename GridView::template Codim< 0 >::Entity Entity;

    typedef typename GrapeInterface< dimDomain, dimWorld >::DUNE_ELEM DUNE_ELEM;
    typedef typename GrapeInterface< dimDomain, dimWorld >::DUNE_FDATA DUNE_FDATA;

    // for the data visualization
    static void evalCoordNow ( const Entity &entity, DUNE_FDATA *fdata, const double *coord, double *val );

    // for the data visualization
    static void evalDofNow ( const Entity &entity, int geomType, DUNE_FDATA *fdata, int localNum, double *val );

    // calculate min and max value of function
    static void calcMinMax ( DUNE_FDATA *fdata );
  };



  // EvalVectorData
  // --------------

  template <class GridImp, class VectorType, class IndexSetImp >
  struct EvalVectorData;

  template <class GridImp, class VectorType , class IndexSetImp >
  struct EvalVectorDataTraits
  {
    typedef GridImp GridType;
    typedef EvalVectorData <GridImp, VectorType, IndexSetImp > EvalImp;
  };

  template <class GridImp, class VectorType, class IndexSetImp >
  struct EvalVectorData
    : public EvalFunctionData< EvalVectorDataTraits <GridImp, VectorType, IndexSetImp > >
  {
    typedef GridImp GridType;
    typedef typename GridType :: template Codim<0> :: Entity EntityType;
    enum { dim = GridType::dimension };
    enum { dimworld = GridType::dimensionworld };

    typedef typename GridType :: ctype ctype;

    typedef typename GrapeInterface<dim,dimworld>::DUNE_ELEM DUNE_ELEM;
    typedef typename GrapeInterface<dim,dimworld>::DUNE_FDATA DUNE_FDATA;

    // for the data visualization
    inline static void evalCoordNow (const EntityType &en, DUNE_FDATA *fdata, const double *coord, double * val);

    // for the data visualization
    inline static void evalDofNow (const EntityType &en, int geomType, DUNE_FDATA *fdata , int localNum, double * val);

    // for the data visualization, evaluate linear funcs
    static void evalVectorLinear ( const EntityType &entity, int geomType,
                                   VectorType & func, const IndexSetImp &indexSet,
                                   const int *comp, int vend, int localNum, double *val );

    // for the data visualization, evaluate const funcs
    static void evalVectorConst ( const EntityType &entity, int geomType,
                                  VectorType & func, const IndexSetImp &indexSet,
                                  const int * comp, int vend, int localNum, double * val);

    // calculate min and max value of function
    inline static void calcMinMax(DUNE_FDATA * df);
  };
#endif

  /** \todo Please doc me!
      \ingroup Grape
   */
  template<class GridType>
  class GrapeDataDisplay : public GrapeGridDisplay < GridType >
  {
    typedef GrapeDataDisplay < GridType > MyDisplayType;

    typedef GrapeGridDisplay < GridType > BaseType;

    enum { dim = GridType::dimension };
    enum { dimworld = GridType::dimensionworld };

    typedef typename GridType :: ctype ctype;

#if HAVE_GRAPE
    typedef typename GrapeInterface<dim,dimworld>::DUNE_ELEM DUNE_ELEM;
    typedef typename GrapeInterface<dim,dimworld>::DUNE_FDATA DUNE_FDATA;
    typedef typename GrapeInterface<dim,dimworld>::DUNE_DAT DUNE_DAT;
    typedef typename GrapeInterface<dim,dimworld>::F_DATA F_DATA;
#endif

  public:
    typedef GridType MyGridType;

    //! Constructor, make a GrapeDataDisplay for given grid
    inline GrapeDataDisplay(const GridType &grid, const int myrank = -1);

    //! Constructor, make a GrapeDataDisplay for given grid
    template <class GridPartType>
    inline GrapeDataDisplay(const GridPartType & gridPart, const int myrank = -1);

    //! Desctructor
    inline ~GrapeDataDisplay();

    /*! display data stored in vector
       @param name Name of data (i.e. solution)
       @param data Data vector storing data to display
       @param indexSet The corresponding index set related to the data
       @param polOrd polynominal order of Lagrangespace, only 0 and 1 allowed
       at the momnent
       @param dimRange dimension of the result data (scalar: 1)
       @param continuous continuous or not (i.e polOrd = 0 ==> discontinuous) default is discontinuous
     */
    template< class VectorType, class IndexSetType >
    inline void displayVector ( const std::string name,
                                const VectorType &data,
                                const IndexSetType &indexSet,
                                const int polOrd,
                                const unsigned int dimRange,
                                bool continuous = false );

    //! Calls the display of the grid and draws the discrete function
    //! if discretefunction is NULL, then only the grid is displayed
    template <class DiscFuncType>
    inline void dataDisplay(const DiscFuncType &func, bool vector = false);

    //! display grid and data without grid mode
    inline void display();

    //! add discrete function to display
    template <class DiscFuncType>
    inline void addData(const DiscFuncType &func, double time = 0.0, bool vector = false );

    //! add discrete function to display
    template <class DiscFuncType>
    inline void addData(const DiscFuncType &func, std::string name , double time , bool vector = false );

    template< class GV, int dimR, int polOrd >
    void addData ( const GrapeFunction< GV, dimR, polOrd > &function );

#if HAVE_GRAPE
    //! add discrete function to display
    template <class DiscFuncType>
    inline void addData(const DiscFuncType &func, const DATAINFO * , double time );

    // retrun whether we have data or not
    bool hasData () { return (vecFdata_.size() > 0); }

    // return vector for copying in combined display
    std::vector < DUNE_FDATA * > & getFdataVec () { return vecFdata_; }

    /*! add vector to display
       @param data Data vector storing data to display
       @param indexSet The corresponding index set related to the data
       @param dinf GrapeDataDisplay internal data
       @param time simulation time of data
       @param polOrd polynominal order of Lagrangespace, only 0 and 1 allowed
       at the momnent
       @ param continuous continuous or not (i.e polOrd = 0 ==> discontinuous)
     */
    template<class VectorType, class IndexSetType >
    inline void addVector(const std::string name,
                          const VectorType & data, const IndexSetType & indexSet,
                          const double time , const int polOrd ,
                          const int dimRange, bool continuous );

    /*! add vector to display
       @param data Data vector storing data to display
       @param indexSet The corresponding index set related to the data
       @param dinf GrapeDataDisplay internal data
       @param time simulation time of data
       @param polOrd polynominal order of Lagrangespace, only 0 and 1 allowed
       at the momnent
       @ param continuous continuous or not (i.e polOrd = 0 ==> discontinuous)
     */

    template<class VectorType, class IndexSetType >
    inline void addVector(const VectorType & data, const IndexSetType & indexSet,
                          const DATAINFO * dinf, double time ,
                          const int polOrd , const int dimRange, bool continuous );

  private:
    //! hold the diffrent datas on this mesh
    std::vector < DUNE_FDATA * > vecFdata_;

    enum { polynomialOrder = 1 };
    // store lagrange points for evaluation
    GrapeLagrangePoints<ctype,dim,dimworld,polynomialOrder> lagrangePoints_;

    typedef typename GridType :: template Codim<0> :: Entity EntityCodim0Type;
    typedef void evalCoord_t (EntityCodim0Type &, DUNE_FDATA *, const double *, double * );
    typedef void evalDof_t (EntityCodim0Type &,int , DUNE_FDATA * , int , double * );

  public:
    // create object DUNE_FDATA
    static DUNE_FDATA * createDuneFunc ();
    // delete object DUNE_FDATA
    static void deleteDuneFunc (DUNE_FDATA *);
#endif
  };

  template <typename ctype, int dim, int dimworld, int polOrd>
  class GrapeLagrangePoints
  {
#if HAVE_GRAPE
    enum { maxPoints = 20 };
    enum { numberOfTypes = (dim == 2) ? 2 : 6 };

    std::vector < FieldMatrix<ctype,maxPoints,dim> > points_;
    GrapeLagrangePoints ( const GrapeLagrangePoints& );
  public:
    //! create lagrange points for given polyOrder and dim,dimworld
    GrapeLagrangePoints () : points_()
    {
      GrapeInterface_two_two::setupReferenceElements();
      GrapeInterface_two_three::setupReferenceElements();
      GrapeInterface_three_three::setupReferenceElements();

      for(int type=0; type<numberOfTypes; ++type)
      {
        FieldMatrix<ctype,maxPoints,dim> coords( ctype(0) );
        const int nvx = numberOfVertices(type);

        for(int i=0; i<nvx; ++i)
        {
          const double * p = getCoordinate(type,i);
          for(int j=0; j<dimworld; ++j)
          {
            assert( p );
            coords[i][j] = p[j];
          }
        }
        points_.push_back( coords );
      }
    }

    //! return lagrange point with localNum
    //! for given element type and polyOrder
    const FieldVector<ctype,dim> &
    getPoint (const int geomType, const int polyOrder , const int localNum ) const
    {
      assert( polOrd == polyOrder );
      assert( geomType >= 0 );
      assert( geomType < numberOfTypes );
      return points_[geomType][localNum];
    }

  private:
    static int numberOfVertices( const int type )
    {
      if(type < GrapeInterface_three_three::gr_tetrahedron)
        return GrapeInterface_two_two::getElementDescription(type)->number_of_vertices;
      else
        return GrapeInterface_three_three::getElementDescription(type)->number_of_vertices;
    }

    static const double * getCoordinate( const int type, const int i )
    {
      if(type < GrapeInterface_three_three::gr_tetrahedron)
      {
        return GrapeInterface_two_two::getElementDescription(type)->coord[i];
      }
      else
        return GrapeInterface_three_three::getElementDescription(type)->coord[i];
    }
#endif
  };

} // end namespace Dune

#include "grape/grapedatadisplay.cc"
#endif


==> anc/xt-super/dune-grid/dune/grid/io/visual/grapegriddisplay.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRAPEGRIDDISPLAY_HH
#define DUNE_GRAPEGRIDDISPLAY_HH

//- system includes
#include <list>
#include <set>
#include <stack>

//- Dune includes
#include <dune/common/stdstreams.hh>
#include <dune/geometry/typeindex.hh>
#include <dune/grid/common/grid.hh>

#if HAVE_GRAPE
//-local includes
#include "grape/grapeinclude.hh"
#endif

/** @file
   @author Robert Kloefkorn
   @brief Provides a GridDisplay class using the GRAPE-HMesh Interface.
 */

namespace Dune
{

  //! the internal grape partition iterator types
  enum GrapePartitionIteratorType
  {
    g_Interior_Partition       = Interior_Partition,
    g_InteriorBorder_Partition = InteriorBorder_Partition,
    g_Overlap_Partition        = Overlap_Partition,
    g_OverlapFront_Partition   = OverlapFront_Partition,
    g_All_Partition            = All_Partition,
    g_Ghost_Partition          = Ghost_Partition
  };

  /** \brief the internal grape partition iterator types
      need to be these exact values to associate with combo button value. */
  enum GrapeIteratorType
  {
    g_LeafIterator       = 0,
    g_LevelIterator      = 1,
    g_HierarchicIterator = 2,
    g_GridPart           = 3
  };

  /** \todo Please doc me!
      \ingroup Grape
   */
  template<class GridType>
  class GrapeGridDisplay
  {
    typedef GrapeGridDisplay < GridType > MyDisplayType;
    typedef  MyDisplayType ThisType;
    enum { dim = GridType::dimension };
    enum { dimworld = GridType::dimensionworld };

  public:
#if HAVE_GRAPE
    // defined in griddisplay.hh
    typedef typename GrapeInterface<dim,dimworld>::DUNE_ELEM DUNE_ELEM;
    typedef typename GrapeInterface<dim,dimworld>::DUNE_DAT DUNE_DAT;
    typedef typename GrapeInterface<dim,dimworld>::DUNE_FDATA DUNE_FDATA;
    typedef typename GrapeInterface<dim,dimworld>::F_DATA F_DATA;
    typedef typename GrapeInterface<dim,dimworld>::STACKENTRY STACKENTRY;

    typedef typename std::stack < STACKENTRY * > StackEntryType;
    typedef void setGridPartIterators_t (DUNE_DAT * , void * gridPart);
#endif // #if HAVE_GRAPE

    typedef typename GridType::HierarchicIterator HierarchicIteratorType;

    typedef typename GridType::Traits::LocalIdSet LocalIdSetType;
    typedef typename GridType::Traits::LeafIndexSet LeafIndexSetType;

  protected:
    typedef std::list<HierarchicIteratorType *> HierarchicIteratorList;
    typedef typename HierarchicIteratorList::iterator ListIteratorType;

  private:
    //! copy Constructor
    GrapeGridDisplay(const GrapeGridDisplay &);
  public:
    //! Constructor, make a GrapeGridDisplay for given grid
    inline GrapeGridDisplay(const GridType &grid, const int myrank = -1);

    //! Constructor, make a GrapeGridDisplay for given grid
    template <class GridPartType>
    inline GrapeGridDisplay(const GridPartType &gridPart, const int myrank = -1);

    template< class VT >
    inline GrapeGridDisplay ( const GridView< VT > &gridView, const int myrank = -1 );

    //! Destructor for GrapeGridDisplay
    inline ~GrapeGridDisplay();

    //! Calls the display of the grid and draws the discrete function
    //! if discretefunction is NULL, then only the grid is displayed
    inline void display();

    //! return rank of this display, for visualisation of parallel grid
    int myRank () const { return myRank_; }

    //! return reference to Dune Grid
    inline const GridType& getGrid() const ;

#if HAVE_GRAPE
    //! return pointer to Grape Hmesh
    inline void * getHmesh();

    /** \todo Please doc me! */
    DUNE_DAT & getDuneDat () { return dune_; }

    /** \todo Please doc me! */
    inline void addMyMeshToTimeScene(void * timescene, double time, int proc);

    bool hasData () { return false; }

  protected:
    // generate hmesh
    inline void * setupHmesh();

    inline void deleteHmesh();

    typedef typename GridType::template Codim<0>::Entity EntityCodim0Type;

    // type of index method
    typedef int EntityIndexFuncType (void * iset, const EntityCodim0Type & en);
    // type of vertex method
    typedef int VertexIndexFuncType (void * iset, const EntityCodim0Type & en, int vx);

    // return element index from given index set
    template <class IndexSetType>
    static int getEntityIndex(void * iset, const EntityCodim0Type & en)
    {
      assert( iset );
      const IndexSetType * set = ((const IndexSetType *) iset);
      return (en.isLeaf()) ? set->index(en) : -1;
    }

    // return vertex index from given index set
    template< class IndexSet >
    static int getVertexIndex ( void *iset, const EntityCodim0Type &entity, int vx )
    {
      assert( iset != 0 );
      const IndexSet *indexSet = (const IndexSet *)iset;
      //return set->template subIndex< dim >( entity, vx );
      return indexSet->subIndex( entity, vx, dim );
    }

  public:
    //****************************************************************
    //
    // --GrapeGridDisplay, Some Subroutines needed for display with GRAPE
    //
    //****************************************************************
    // update element from entity
    template <class IntersectionIteratorType>
    inline void checkNeighbors(IntersectionIteratorType&,
                               const IntersectionIteratorType&, DUNE_ELEM *) ;

    // update element from entity
    template <class Entity>
    inline void el_update_base (Entity& en , DUNE_ELEM *) ;

    // update element from entity
    template <class EntityPointerType, class GridView>
    inline int el_update (EntityPointerType *, DUNE_ELEM *, const GridView& );

    // update child element
    template <class EntityPointerType>
    inline int child_update (EntityPointerType * , DUNE_ELEM *) ;

    template <class EntityPointerType>
    inline int child_n_update (EntityPointerType *, DUNE_ELEM *) ;

    // first and next macro element via LevelIterator level 0
    template <PartitionIteratorType pitype>
    inline int first_leaf (DUNE_ELEM * he) ;
    template <PartitionIteratorType pitype>
    inline int next_leaf (DUNE_ELEM * he) ;

    // first and next macro element via LevelIterator level 0
    template <class GridPartImp>
    inline int first_item (DUNE_ELEM * he) ;
    template <class GridPartImp>
    inline int next_item (DUNE_ELEM * he) ;

    // first and next macro element via LevelIterator level
    template <PartitionIteratorType pitype>
    inline int first_level (DUNE_ELEM * he, int level) ;

    template <PartitionIteratorType pitype>
    inline int next_level (DUNE_ELEM * he) ;

    // methods to call for combined display
    inline int firstMacro (DUNE_ELEM * elem) { return dune_.first_macro(elem); }
    inline int nextMacro  (DUNE_ELEM * elem) { return dune_.next_macro(elem);  }
    inline int firstChild (DUNE_ELEM * elem) { return (dune_.first_child) ? dune_.first_child(elem) : 0; }
    inline int nextChild  (DUNE_ELEM * elem) { return (dune_.next_child) ? dune_.next_child(elem) : 0; }

    // first and next child via HierarchicIterator with given maxlevel in Grape
    inline int first_child (DUNE_ELEM * he) ;
    inline int next_child (DUNE_ELEM * he) ;

  public:
    // delete leaf iterators
    template <PartitionIteratorType pitype>
    inline void delete_leaf (DUNE_ELEM * he) ;
    // delete level iterators
    template <PartitionIteratorType pitype>
    inline void delete_level (DUNE_ELEM * he) ;
    // delete level and hierarchical iterators
    template <PartitionIteratorType pitype>
    inline void delete_hier (DUNE_ELEM * he) ;

    // delete iterators
    template <class IteratorType>
    inline void delete_iterators(DUNE_ELEM * he) ;
  public:

    // fake function for copy iterator
    inline static void * copy_iterator (const void * i) ;

    // local to world
    inline void local2world (DUNE_ELEM * he, const double * c, double * w);

    // world to local
    inline int world2local (DUNE_ELEM * he, const double * w, double * c);

    // check inside reference element
    inline int checkWhetherInside (DUNE_ELEM * he, const double * w);

    //*********************************
    //  wrapper functions
    //*********************************
    // local to world
    inline static void ctow (DUNE_ELEM * he, const double * c, double * w);

    // world to local
    inline static int wtoc (DUNE_ELEM * he, const double * w, double * c);

    // check inside reference element
    inline static int check_inside (DUNE_ELEM * he, const double * w);

    // dito
    template< class Entity >
    int checkInside ( const Entity &entity, const double *w );

    // dito
    template< class Entity >
    int world_to_local ( const Entity &entity, const double *w, double *c );

    // dito
    template <class EntityType>
    inline void local_to_world(const EntityType &en, const double * c, double * w);

    template <PartitionIteratorType pitype>
    inline void selectIterators(DUNE_DAT *, void *, setGridPartIterators_t *) const;

    inline void setIterationMethods(DUNE_DAT *, DUNE_FDATA * ) const;

    inline void changeIterationMethods(int iterType, int partType, DUNE_FDATA *);

    template <PartitionIteratorType pitype>
    struct IterationMethods
    {
      // wrapper methods for first_child and next_child
      inline static int first_mac (DUNE_ELEM * he)
      {
        MyDisplayType & disp = *((MyDisplayType *) he->display);
        return disp.template first_level<pitype>(he,0);
      }

      // wrapper methods for first_child and next_child
      inline static int first_lev (DUNE_ELEM * he)
      {
        MyDisplayType & disp = *((MyDisplayType *) he->display);
        return disp.template first_level<pitype>(he,he->level_of_interest);
      }

      inline static int next_lev  (DUNE_ELEM * he)
      {
        MyDisplayType & disp = *((MyDisplayType *) he->display);
        return disp.template next_level<pitype>(he);
      }

      // wrapper methods for first_child and next_child
      inline static int fst_leaf (DUNE_ELEM * he)
      {
        MyDisplayType & disp = *((MyDisplayType *) he->display);
        return disp.template first_leaf<pitype>(he);
      }
      inline static int nxt_leaf (DUNE_ELEM * he)
      {
        MyDisplayType & disp = *((MyDisplayType *) he->display);
        return disp.template next_leaf<pitype>(he);
      }

      // wrapper methods for first_child and next_child
      inline static int fst_child (DUNE_ELEM * he)
      {
        MyDisplayType & disp = *((MyDisplayType *) he->display);
        return disp.first_child(he);
      }
      inline static int nxt_child (DUNE_ELEM * he)
      {
        MyDisplayType & disp = *((MyDisplayType *) he->display);
        return disp.next_child(he);
      }

      // wrapper methods for deleting iterators
      inline static void del_leaf (DUNE_ELEM * he)
      {
        MyDisplayType & disp = *((MyDisplayType *) he->display);
        disp.template delete_leaf<pitype>(he);
      }

      // wrapper methods for deleting iterators
      inline static void del_level (DUNE_ELEM * he)
      {
        MyDisplayType & disp = *((MyDisplayType *) he->display);
        disp.template delete_level<pitype>(he);
      }

      // wrapper methods for deleting iterators
      inline static void del_hier (DUNE_ELEM * he)
      {
        MyDisplayType & disp = *((MyDisplayType *) he->display);
        disp.template delete_hier<pitype>(he);
      }

    };

  protected:
    template <class GridPartType>
    struct IterationMethodsGP
    {
      // wrapper methods for first_item and next_item
      inline static int fst_item (DUNE_ELEM * he)
      {
        assert( he->display );
        MyDisplayType & disp = *((MyDisplayType *) he->display);
        return disp.template first_item<GridPartType>(he);
      }
      inline static int nxt_item (DUNE_ELEM * he)
      {
        assert( he->display );
        MyDisplayType & disp = *((MyDisplayType *) he->display);
        return disp.template next_item<GridPartType>(he);
      }

      // delete iterators
      inline static void del_iter (DUNE_ELEM * he)
      {
        assert( he->display );
        MyDisplayType & disp = *((MyDisplayType *) he->display);
        typedef typename GridPartType :: template Codim<0> :: IteratorType IteratorType;
        disp.template delete_iterators<IteratorType> (he);
      }
    };

    template <class GridPartImp>
    struct SetIter
    {
      static void setGPIterator (DUNE_DAT * dune ,void * gridPart)
      {
        assert( gridPart );
        dune->gridPart = gridPart;
        dune->first_macro = &IterationMethodsGP<GridPartImp>::fst_item;
        dune->next_macro  = &IterationMethodsGP<GridPartImp>::nxt_item;
        dune->delete_iter = &IterationMethodsGP<GridPartImp>::del_iter;

        dune->first_child = 0;
        dune->next_child = 0;
      }
    };

    template< class ViewTraits >
    struct GridViewIterators
    {
      typedef Dune::GridView< ViewTraits > GridView;
      typedef typename GridView::template Codim< 0 >::Iterator Iterator;

      static int first_macro ( DUNE_ELEM *he )
      {
        assert( he->display != 0 );
        MyDisplayType &display = *static_cast< MyDisplayType * >( he->display );

        if( he->liter != 0 )
          display.template delete_iterators< Iterator >( he );

        assert( he->gridPart != 0 );
        const GridView &gridView = *static_cast< const GridView * >( he->gridPart );

        assert( he->liter   == 0 );
        assert( he->enditer == 0 );

        Iterator *it  = new Iterator( gridView.template begin< 0 >() );
        Iterator *end = new Iterator( gridView.template end  < 0 >() );

        he->liter   = it;
        he->enditer = end;

        if( *it == *end )
        {
          display.template delete_iterators< Iterator >( he );
          return 0;
        }

        return display.el_update( it, he, gridView );
      }

      static int next_macro ( DUNE_ELEM *he )
      {
        assert( he->display != 0 );
        MyDisplayType &display = *static_cast< MyDisplayType * >( he->display );

        assert( he->gridPart != 0 );
        const GridView &gridView = *static_cast< const GridView * >( he->gridPart );

        Iterator *it  = static_cast< Iterator * >( he->liter );
        Iterator *end = static_cast< Iterator * >( he->enditer );
        assert( (it != 0) && (end != 0) );

        ++(*it);
        if( *it == *end )
        {
          display.template delete_iterators< Iterator >( he );
          return 0;
        }

        return display.el_update( it, he, gridView );
      }

      static void delete_iter ( DUNE_ELEM *he )
      {
        assert( he->display );
        MyDisplayType &display = *static_cast< MyDisplayType * >( he->display );
        display.template delete_iterators< Iterator >( he );
      }

      static void set ( DUNE_DAT *dune, void *gridView )
      {
        assert( gridView );
        dune->gridPart = gridView;
        dune->first_macro = &first_macro;
        dune->next_macro = &next_macro;
        dune->delete_iter = &delete_iter;

        dune->first_child = 0;
        dune->next_child = 0;
      }
    };

    inline static void setIterationModus(DUNE_DAT * , DUNE_FDATA *);

  public:
    // create STACKENTRY or get from stack
    inline static void * getStackEntry(StackEntryType & stackEntry);

    // get StackEntry Wrapper
    inline static void * getStackEn(DUNE_DAT * dune);

    // free StackEntry Wrapper
    inline static void freeStackEn(DUNE_DAT * dune, void * entry);

    inline static void deleteStackEntry(StackEntryType &);

    // push STACKENTRY to stack
    inline static void freeStackEntry(StackEntryType & stackEntry, void * entry);

  protected:
    //! store the actual element pointer
    DUNE_ELEM hel_;
    DUNE_DAT dune_;
    setGridPartIterators_t * setGridPartIter_;

    // pointer to index method
    EntityIndexFuncType * const entityIndex;
    // pointer to vertex method
    VertexIndexFuncType * const vertexIndex;

    StackEntryType stackEntry_;
#endif // #if HAVE_GRAPE

    // the grid we want to display
    const GridType &grid_;

    // true if we can use LevelIntersectionIterator
    const bool hasLevelIntersections_;

    void * gridPart_;

    // leaf index set of the grid
    void * indexSet_;

    // leaf index set of the grid
    const LocalIdSetType & lid_;

    // my process number
    const int myRank_;

    // no better way than this canot export HMESH structure to here
    // pointer to hmesh
    void * hmesh_;

    HierarchicIteratorList hierList_;
  }; // end class GrapeGridDisplay

#if HAVE_GRAPE
  /**************************************************************************/
  //  element types, see dune/grid/common/grid.hh
  // and also geldesc.hh for GR_ElementTypes
  enum GRAPE_ElementType
  {
    g_vertex              = GrapeInterface_three_three::gr_vertex
    , g_line              = GrapeInterface_three_three::gr_line
    , g_triangle          = GrapeInterface_three_three::gr_triangle
    , g_quadrilateral     = GrapeInterface_three_three::gr_quadrilateral
    , g_tetrahedron       = GrapeInterface_three_three::gr_tetrahedron
    , g_pyramid           = GrapeInterface_three_three::gr_pyramid
    , g_prism             = GrapeInterface_three_three::gr_prism
    , g_hexahedron        = GrapeInterface_three_three::gr_hexahedron
    , g_iso_triangle      = GrapeInterface_three_three::gr_iso_triangle
    , g_iso_quadrilateral = GrapeInterface_three_three::gr_iso_quadrilateral
    , g_unknown           = GrapeInterface_three_three::gr_unknown
  };

  //! convert dune geometry types to grape geometry types with numbers
  static inline GRAPE_ElementType convertToGrapeType ( GeometryType duneType , int dim )
  {
    static std::vector< GRAPE_ElementType > convertedType;
    if( convertedType.size() == 0 )
    {
      const size_t geomSize = GlobalGeometryTypeIndex :: size( 3 ) ;
      convertedType.resize( geomSize, g_unknown );

      GeometryType type ;
      ////////////////////////
      //  2D
      ////////////////////////
      type.makeVertex();
      convertedType[ GlobalGeometryTypeIndex :: index( type ) ] = g_vertex;
      type.makeLine();
      convertedType[ GlobalGeometryTypeIndex :: index( type ) ] = g_line;
      type.makeTriangle();
      convertedType[ GlobalGeometryTypeIndex :: index( type ) ] = g_triangle;
      type.makeQuadrilateral();
      convertedType[ GlobalGeometryTypeIndex :: index( type ) ] = g_quadrilateral;

      ////////////////////////
      //  3D
      ////////////////////////
      type.makeTetrahedron();
      convertedType[ GlobalGeometryTypeIndex :: index( type ) ] = g_tetrahedron;
      type.makeHexahedron();
      convertedType[ GlobalGeometryTypeIndex :: index( type ) ] = g_hexahedron;
      type.makePyramid();
      convertedType[ GlobalGeometryTypeIndex :: index( type ) ] = g_pyramid;
      type.makePrism();
      convertedType[ GlobalGeometryTypeIndex :: index( type ) ] = g_prism;
    }

    assert( GlobalGeometryTypeIndex :: index( duneType ) < convertedType.size() );
    assert( convertedType[ GlobalGeometryTypeIndex :: index( duneType ) ] != g_unknown );
    return convertedType[ GlobalGeometryTypeIndex :: index( duneType ) ];
  }

  // see geldesc.hh for definition of this mapping
  // this is the same for all namespaces (two_two , and two_three, ...)
  static const int * const * vxMap = GrapeInterface_three_three::dune2GrapeVertex;
  static inline int mapDune2GrapeVertex( int geomType , int vx )
  {
    enum { usedTypes = GrapeInterface_three_three::numberOfUsedGrapeElementTypes };
    assert( geomType >= 0 );
    assert( geomType <  usedTypes ); // at the moment only defined from 2 to 7
    return vxMap[geomType][vx];
  }

  // see geldesc.hh for definition of this mapping
  // this is the same for all namespaces (two_two , and two_three, ...)
  static const int * const * faceMap = GrapeInterface_three_three::dune2GrapeFace;
  static inline int mapDune2GrapeFace( int geomType , int duneFace )
  {
    enum { usedTypes = GrapeInterface_three_three::numberOfUsedGrapeElementTypes };
    assert( geomType >= 0 );
    assert( geomType <  usedTypes ); // at the moment only defined from 2 to 7
    return faceMap[geomType][ duneFace ];
  }
#endif

} // end namespace Dune

#include "grape/grapegriddisplay.cc"

// undefs all defines
#include "grape/grape_undefs.hh"
#endif


==> anc/xt-super/dune-grid/dune/grid/modules.txt <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
/* This file determines the order how things appear in the doxygen
   documentation within the Grid group. It works like this:

   @defgroup commands appear only in this file here which is
   parsed before the other files (because it is mentioned first 
   in the Doxyfile).

   Only @addtogroup is used in the code documentation.
*/

  /**
	 @defgroup GridInterface The Grid Interface
	 @ingroup Grid
        @brief Interfaces needed when working with a \ref Grid "Dune::Grid"
  */
  /** @defgroup GIRelatedTypes Related types and enumerations
      @ingroup GridInterface */
  /** @defgroup GIGrid Grid Abstract Base Class
      @ingroup GridInterface */
  /** @defgroup GIGridView GridView
      @ingroup GridInterface */
  /** @defgroup GIEntity Entity 
      @ingroup GridInterface */
  /** @defgroup GIGeometry Geometry
      @ingroup GridInterface */
  /** @defgroup GIEntityPointer EntityPointer and Iterators
      @ingroup GridInterface */
  /** @defgroup GIIntersectionIterator Intersection and IntersectionIterator
      @ingroup GridInterface */
  /** @defgroup GIIteration Iterating over grid entities and intersections
      @ingroup GridInterface */
  /** @defgroup IndexIdSets IndexSet and IdSet
	  @ingroup GridInterface */
  /** @defgroup GICollectiveCommunication CollectiveCommunication
      @ingroup GridInterface */
  /** @defgroup GIMiscellaneous Miscellaneous
	  @ingroup GridInterface */
  /** @defgroup GICapabilities Capabilities
	  @ingroup GridInterface */

  /**
     @defgroup Mapper Mappers
     @ingroup Grid
   */

  /**
	 @defgroup GridImplementations Grid Implementations
	 @ingroup Grid
        @brief A list of the different Implementations of the Dune Grid Interface
  */

	/** @defgroup ALUGrid ALUGrid 
		@ingroup GridImplementations */

  /** \defgroup GeoGrid GeometryGrid
    \ingroup GridImplementations */

  /** \defgroup IdentityGrid IdentityGrid
    \ingroup GridImplementations */

	/** @defgroup OneDGrid OneDGrid 
		@ingroup GridImplementations */

	/** @defgroup SGrid SGrid 
		@ingroup GridImplementations */

	/** @defgroup UGGrid UGGrid 
		@ingroup GridImplementations */

	/** @defgroup YaspGrid YaspGrid
		@ingroup GridImplementations */

	/** @defgroup AlbertaGrid AlbertaGrid
		@ingroup GridImplementations */

  /** @defgroup IO I/O
      @ingroup Grid
  */

        /** @defgroup GridFactory GridFactory
	        @ingroup IO
                @brief An interface for the creation of macro grids, for use by grid file readers etc.
          */

        /** @defgroup DuneGridFormatParser The Dune Grid Format (DGF)
            @ingroup IO */

        /** @defgroup DGFGridParameter DGF grid parameter for different grids 
            @ingroup DuneGridFormatParser */

        /** @defgroup AmiraMesh AmiraMesh
            @ingroup IO */

        /** @defgroup VTK Visualization ToolKit (VTK)
            @ingroup IO */
        
        /** @defgroup Gnuplot Gnuplot
            @ingroup IO */

        /** @defgroup Gmsh Gmsh grid format
            @ingroup IO */

        /** @defgroup Grape Grape
            @ingroup IO */

        /** @defgroup StarCD StarCD
            @ingroup IO */

  /*
     @defgroup GridPart Grid Parts
     @ingroup Grid
  */
  
  /**
	 @defgroup GridDevel Grid Developer API
	 @ingroup Grid
        @brief Interfaces needed to implement a new \ref Grid "Dune::Grid"

        For help implementing the geometries of your grid, have a look at \ref
        GenericGeometry from \ref dune-geometry.
  */



==> anc/xt-super/dune-grid/dune/grid/onedgrid.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ONE_D_GRID_HH
#define DUNE_ONE_D_GRID_HH

#include <vector>
#include <list>

#include <dune/common/deprecated.hh>
#include <dune/common/parallel/collectivecommunication.hh>
#include <dune/common/tuples.hh>

#include <dune/grid/common/capabilities.hh>
#include <dune/grid/common/grid.hh>
#include <dune/grid/common/gridfactory.hh>

#include <dune/geometry/genericgeometry/topologytypes.hh>

/** \file
 * \brief The OneDGrid class
 */

#include "onedgrid/onedgridlist.hh"
#include "onedgrid/nulliteratorfactory.hh"
#include "onedgrid/onedgridentity.hh"
#include "onedgrid/onedgridentitypointer.hh"
#include "onedgrid/onedgridentityseed.hh"
#include "onedgrid/onedgridgeometry.hh"
#include "onedgrid/onedgridintersections.hh"
#include "onedgrid/onedgridintersectioniterators.hh"
#include "onedgrid/onedgridleveliterator.hh"
#include "onedgrid/onedgridleafiterator.hh"
#include "onedgrid/onedgridhieriterator.hh"
#include "onedgrid/onedgridindexsets.hh"

namespace Dune {

  class OneDGrid;

  template<int dim, int dimw>
  struct OneDGridFamily
  {
    typedef GridTraits<dim,dimw,Dune::OneDGrid,
        OneDGridGeometry,
        OneDGridEntity,
        OneDGridEntityPointer,
        OneDGridLevelIterator,
        OneDGridLeafIntersection,
        OneDGridLevelIntersection,
        OneDGridLeafIntersectionIterator,
        OneDGridLevelIntersectionIterator,
        OneDGridHierarchicIterator,
        OneDGridLeafIterator,
        OneDGridLevelIndexSet<const OneDGrid>,
        OneDGridLeafIndexSet<const OneDGrid>,
        OneDGridIdSet<const OneDGrid>,
        unsigned int,
        OneDGridIdSet<const OneDGrid>,
        unsigned int,
        CollectiveCommunication<Dune::OneDGrid>,
        DefaultLevelGridViewTraits,
        DefaultLeafGridViewTraits,
        OneDGridEntitySeed>
    Traits;
  };

  //**********************************************************************
  //
  // --OneDGrid
  //
  //**********************************************************************

  /**
     \brief One-dimensional adaptive grid

     [<em> provides \ref Dune::Grid </em>]
     \ingroup GridImplementations
     \ingroup OneDGrid

     This implementation of the grid interface provides one-dimensional
     grids only. The OneDGrid can be nonuniform
     and provides local mesh refinement and coarsening.
   */
  class OneDGrid : public GridDefaultImplementation <1, 1,double,OneDGridFamily<1,1> >
  {
    // Grid and world dimension are hardwired in this grid
    enum {dim = 1};
    enum {dimworld = 1};

    template <int, class >
    friend class OneDGridEntityPointer;

    template <int , PartitionIteratorType, class >
    friend class OneDGridLevelIterator;

    friend class OneDGridHierarchicIterator<const OneDGrid>;

    template <int codim_, int dim_, class GridImp_>
    friend class OneDGridEntity;
    friend class OneDGridHierarchicIterator<OneDGrid>;
    friend class OneDGridLeafIntersection<const OneDGrid>;
    friend class OneDGridLevelIntersection<const OneDGrid>;
    friend class OneDGridLeafIntersectionIterator<const OneDGrid>;
    friend class OneDGridLevelIntersectionIterator<const OneDGrid>;

    friend class OneDGridLevelIndexSet<const OneDGrid>;
    friend class OneDGridLeafIndexSet<const OneDGrid>;
    friend class OneDGridIdSet<const OneDGrid>;

    template <int codim_, PartitionIteratorType PiType_, class GridImp_>
    friend class OneDGridLeafIterator;

    template <class GridType_>
    friend class GridFactory;

    template<int codim_, int dim_, class GridImp_, template<int,int,class> class EntityImp_>
    friend class Entity;

    /** \brief Default constructor for the GridFactory */
    OneDGrid();

    // **********************************************************
    // The Interface Methods
    // **********************************************************

  public:

    /** \brief The type used to store coordinates

       If you ever want OneDGrid to use a different type for coordinates,
       you need to change this type and the third template argument of
       the base class.
     */
    typedef double ctype;

    /** \brief GridFamily of OneDGrid */
    typedef OneDGridFamily<dim,dimworld> GridFamily;

    //Provides the standard grid types
    typedef OneDGridFamily<dim,dimworld>::Traits Traits;

    /** \brief Constructor with an explicit set of coordinates */
    OneDGrid(const std::vector<ctype>& coords);

    /** \brief Constructor for a uniform grid */
    OneDGrid(int numElements, const ctype& leftBoundary, const ctype& rightBoundary);

    //! Destructor
    ~OneDGrid();

    /** \brief Return maximum level defined in this grid.

       Levels are numbered 0 ... maxlevel with 0 the coarsest level.
     */
    int maxLevel() const {return entityImps_.size()-1;}

    //! Iterator to first entity of given codim on level
    template<int codim>
    typename Traits::template Codim<codim>::LevelIterator lbegin (int level) const;

    //! one past the end on this level
    template<int codim>
    typename Traits::template Codim<codim>::LevelIterator lend (int level) const;

    //! Iterator to first entity of given codim on level
    template<int codim, PartitionIteratorType PiType>
    typename Traits::template Codim<codim>::template Partition<PiType>::LevelIterator lbegin (int level) const;

    //! one past the end on this level
    template<int codim, PartitionIteratorType PiType>
    typename Traits::template Codim<codim>::template Partition<PiType>::LevelIterator lend (int level) const;

    //! Iterator to first entity of given codim on leaf level
    template<int codim>
    typename Traits::template Codim<codim>::LeafIterator leafbegin () const;

    //! one past the end on leaf level
    template<int codim>
    typename Traits::template Codim<codim>::LeafIterator leafend () const;

    //! Iterator to first entity of given codim on level
    template<int codim, PartitionIteratorType PiType>
    typename Traits::template Codim<codim>::template Partition<PiType>::LeafIterator leafbegin() const;

    //! one past the end on this level
    template<int codim, PartitionIteratorType PiType>
    typename Traits::template Codim<codim>::template Partition<PiType>::LeafIterator leafend() const;

    /** \brief Create an EntityPointer from an EntitySeed */
    template <typename Seed>
    static typename Traits::template Codim<Seed::codimension>::EntityPointer
    entityPointer(const Seed& seed)
    {
      enum {codim = Seed::codimension};
      return typename Traits::template Codim<codim>::EntityPointer(OneDGridEntityPointer<codim,const OneDGrid>(OneDGrid::getRealImplementation(seed).target()));
    }

    /** \brief Create an Entity from an EntitySeed */
    template <typename Seed>
    static typename Traits::template Codim<Seed::codimension>::Entity
    entity(const Seed& seed)
    {
      const int codim = Seed::codimension;
      return typename Traits::template Codim<codim>::Entity(OneDGridEntity<codim,dim,const OneDGrid>(OneDGrid::getRealImplementation(seed).target()));
    }


    /** \brief Number of grid entities per level and codim
     */
    int size (int level, int codim) const {
      if (codim<0 || codim>1)
        DUNE_THROW(GridError, "There are no codim " << codim << " entities in a OneDGrid!");

      if (codim==0)
        return elements(level).size();

      return vertices(level).size();
    }



    //! number of leaf entities per codim in this process
    int size (int codim) const
    {
      return leafIndexSet().size(codim);
    }

    //! number of entities per level and geometry type in this process
    int size (int level, GeometryType type) const
    {
      // There is only one type for each codim
      return size(level,1-type.dim());
    }

    //! number of leaf entities per geometry type in this process
    int size (GeometryType type) const
    {
      return leafIndexSet().size(type);
    }

    /** \brief Return the number of coarse grid boundary segments.

       For this grid implementation, the return value is always 2, because only connected domains
       are supported, and then the coarse grid boundary consists of two points.
     */
    size_t numBoundarySegments() const
    {
      return 2;
    }

    /** \brief The processor overlap for parallel computing.  Always zero because
        this is a strictly sequential grid */
    int overlapSize(int codim) const {
      return 0;
    }

    /** \brief The processor ghost overlap for parallel computing.  Always zero because
        this is a strictly sequential grid */
    int ghostSize(int codim) const {
      return 0;
    }

    /** \brief The processor overlap for parallel computing.  Always zero because
        this is a strictly sequential grid */
    int overlapSize(int level, int codim) const {
      return 0;
    }

    /** \brief The processor ghost overlap for parallel computing.  Always zero because
        this is a strictly sequential grid */
    int ghostSize(int level, int codim) const {
      return 0;
    }

    /** \brief Get the set of global ids */
    const Traits::GlobalIdSet& globalIdSet() const
    {
      return idSet_;
    }

    /** \brief Get the set of local ids */
    const Traits::LocalIdSet& localIdSet() const
    {
      return idSet_;
    }

    /** \brief Get an index set for the given level */
    const Traits::LevelIndexSet& levelIndexSet(int level) const
    {
      if (! levelIndexSets_[level]) {
        levelIndexSets_[level] =
          new OneDGridLevelIndexSet<const OneDGrid>(*this, level);
        levelIndexSets_[level]->update();
      }

      return * levelIndexSets_[level];
    }

    /** \brief Get an index set for the leaf level */
    const Traits::LeafIndexSet& leafIndexSet() const
    {
      return leafIndexSet_;
    }


    /** \brief Mark entity for refinement
     *
     * \param refCount if >0 mark for refinement, if <0 mark for coarsening
     * \param e Entity to the entity you want to mark
     *
     * \return True, if marking was successfull
     */
    bool mark(int refCount, const Traits::Codim<0>::Entity& e );

    /** \brief return current adaptation marker of given entity

        \param e Entity to the entity you want to mark

        \return int current adaptation marker of entity pointer e
     */
    int getMark(const Traits::Codim<0>::Entity& e ) const;

    //! Does nothing except return true if some element has been marked for refinement
    bool preAdapt();

    //! Triggers the grid refinement process
    bool adapt();

    /** \brief Adaptation post-processing: Reset all adaptation state flags */
    void postAdapt();

    // **********************************************************
    // End of Interface Methods
    // **********************************************************

    /** \brief The different forms of grid refinement supported by OneDGrid */
    enum RefinementType {
      /** \brief New level consists only of the refined elements */
      LOCAL,
      /** \brief New level consists of the refined elements and the unrefined ones, too */
      COPY
    };

    /** \brief Sets the type of grid refinement */
    void setRefinementType(RefinementType type) {
      refinementType_ = type;
    }

    /** \brief Does one uniform refinement step
     *
     * \param refCount I don't know what this is good for.  It doesn't
     *        actually do anything.
     */
    void globalRefine(int refCount);

    // dummy parallel functions

    template<class DataHandle>
    void communicate (DataHandle& data, InterfaceType iftype, CommunicationDirection dir, int level) const
    {}

    template<class DataHandle>
    void communicate (DataHandle& data, InterfaceType iftype, CommunicationDirection dir) const
    {}

    const CollectiveCommunication &comm () const
    {
      return ccobj;
    }


  private:

    /** \brief Get vertex lists directly -- makes the code more readable */
    OneDGridList<OneDEntityImp<0> >& vertices(int level) {
      return Dune::get<0>(entityImps_[level]);
    }

    /** \brief Get vertex lists directly -- makes the code more readable */
    const OneDGridList<OneDEntityImp<0> >& vertices(int level) const {
      return Dune::get<0>(entityImps_[level]);
    }

    /** \brief Get element lists directly -- makes the code more readable */
    OneDGridList<OneDEntityImp<1> >& elements(int level) {
      return Dune::get<1>(entityImps_[level]);
    }

    /** \brief Get element lists directly -- makes the code more readable */
    const OneDGridList<OneDEntityImp<1> >& elements(int level) const {
      return Dune::get<1>(entityImps_[level]);
    }

    CollectiveCommunication ccobj;

    /** \brief Update all indices and ids */
    void setIndices();

    unsigned int getNextFreeId(int codim) {
      return (codim==0) ? freeElementIdCounter_++ : freeVertexIdCounter_++;
    }

    //! The type of grid refinement currently in use
    RefinementType refinementType_;

    OneDGridList<OneDEntityImp<0> >::iterator getLeftUpperVertex(const OneDEntityImp<1>* eIt);

    OneDGridList<OneDEntityImp<0> >::iterator getRightUpperVertex(const OneDEntityImp<1>* eIt);

    /** \brief Returns an iterator to the first element on the left of
        the input element which has sons.
     */
    OneDGridList<OneDEntityImp<1> >::iterator getLeftNeighborWithSon(OneDGridList<OneDEntityImp<1> >::iterator eIt);

    // The vertices and elements of the grid hierarchy
    std::vector<tuple<OneDGridList<OneDEntityImp<0> >,
            OneDGridList<OneDEntityImp<1> > > > entityImps_;

    // Our set of level indices
    mutable std::vector<OneDGridLevelIndexSet<const OneDGrid>* > levelIndexSets_;

    OneDGridLeafIndexSet<const OneDGrid> leafIndexSet_;

    OneDGridIdSet<const OneDGrid> idSet_;

    unsigned int freeVertexIdCounter_;

    unsigned int freeElementIdCounter_;

    /** Since a OneDGrid is one-dimensional and connected, there can only be two possible numberings
        of the boundary segments.  Either the left one is '0' and the right one is '1' or the reverse.
        This flag stores which is the case. */
    bool reversedBoundarySegmentNumbering_;

  }; // end Class OneDGrid

  namespace Capabilities
  {
    /** \struct hasBackupRestoreFacilities
       \ingroup OneDGrid
     */

    /** \struct IsUnstructured
       \ingroup OneDGrid
     */

    /** \brief OneDGrid has only one geometry type for codim 0 entities
       \ingroup OneDGrid
     */
    template< >
    struct hasSingleGeometryType< OneDGrid >
    {
      static const bool v = true;
      static const unsigned int topologyId = GenericGeometry :: CubeTopology< 1 > :: type :: id ;
    };


    /** \brief OneDGrid has entities for all codimension
       \ingroup OneDGrid
     */
    template<int cdim>
    struct hasEntity< OneDGrid, cdim >
    {
      static const bool v = true;
    };

    /** \brief OneDGrid is not parallel
       \ingroup OneDGrid
     */
    template<>
    struct
#ifndef DUNE_AVOID_CAPABILITIES_IS_PARALLEL_DEPRECATION_WARNING
    DUNE_DEPRECATED_MSG("Capabilities::isParallel will be removed after dune-grid-2.4.")
#endif
    isParallel< OneDGrid >
    {
      static const bool
#ifndef DUNE_AVOID_CAPABILITIES_IS_PARALLEL_DEPRECATION_WARNING
      DUNE_DEPRECATED_MSG("Capabilities::isParallel will be removed after dune-grid-2.4.")
#endif
      v = false;
    };

    /** \brief OneDGrid is levelwise conforming
       \ingroup OneDGrid
     */
    template<>
    struct isLevelwiseConforming< OneDGrid >
    {
      static const bool v = true;
    };

    /** \brief OneDGrid is leafwise conforming
       \ingroup OneDGrid
     */
    template<>
    struct isLeafwiseConforming< OneDGrid >
    {
      static const bool v = true;
    };

  }

} // namespace Dune

// Include the GridFactory specialization for OneDGrid, so everybody
// who includes the grid also gets the factory.  Since OneDGrid is
// not a template class, it needs to be a complete type before
// GridFactory<OneDGrid> can be defined.  This is why the #include-
// directive is at _the end_ of this file.
#include <dune/grid/onedgrid/onedgridfactory.hh>


#endif


==> anc/xt-super/dune-grid/dune/grid/onedgrid/CMakeLists.txt <==
set(HEADERS nulliteratorfactory.hh
  onedgridentity.hh
  onedgridentitypointer.hh
  onedgridentityseed.hh
  onedgridfactory.hh
  onedgridgeometry.hh
  onedgridhieriterator.hh
  onedgridindexsets.hh
  onedgridleafiterator.hh
  onedgridleveliterator.hh
  onedgridlist.hh
  onedgridintersections.hh
  onedgridintersectioniterators.hh)

install(FILES ${HEADERS} DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/grid/onedgrid/)

dune_add_library(onedgrid OBJECT
  onedgrid.cc
  onedgridfactory.cc
  nulliteratorfactory.cc)


==> anc/xt-super/dune-grid/dune/grid/onedgrid/Makefile.am <==
noinst_LTLIBRARIES = libonedgrid.la

libonedgrid_la_SOURCES = onedgrid.cc onedgridfactory.cc nulliteratorfactory.cc
libonedgrid_la_LIBADD = $(DUNE_LIBS)

onedgriddir = $(includedir)/dune/grid/onedgrid/
onedgrid_HEADERS = nulliteratorfactory.hh  onedgridentity.hh \
   onedgridentitypointer.hh onedgridentityseed.hh onedgridfactory.hh onedgridgeometry.hh  onedgridhieriterator.hh \
   onedgridindexsets.hh  onedgridleafiterator.hh  onedgridleveliterator.hh \
   onedgridlist.hh  onedgridintersections.hh onedgridintersectioniterators.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-grid/dune/grid/onedgrid/nulliteratorfactory.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include "nulliteratorfactory.hh"

Dune::OneDGridList<Dune::OneDEntityImp<0> > Dune::OneDGridNullIteratorFactory<0>::emptyList_;
Dune::OneDGridList<Dune::OneDEntityImp<1> > Dune::OneDGridNullIteratorFactory<1>::emptyList_;


==> anc/xt-super/dune-grid/dune/grid/onedgrid/nulliteratorfactory.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ONEDGRID_NULL_ITERATORS_HH
#define DUNE_ONEDGRID_NULL_ITERATORS_HH

#include "onedgridlist.hh"

namespace Dune {

  template <int mydim> class OneDEntityImp;

  template <int dim>
  class OneDGridNullIteratorFactory {};

  template <>
  class OneDGridNullIteratorFactory<0> {

  public:

    static OneDGridList<OneDEntityImp<0> >::iterator null() {
      return emptyList_.end();
    }

  private:
    static OneDGridList<OneDEntityImp<0> > emptyList_;
  };

  template <>
  class OneDGridNullIteratorFactory<1> {

  public:

    static OneDGridList<OneDEntityImp<1> >::iterator null() {
      return emptyList_.end();
    }

  private:
    static OneDGridList<OneDEntityImp<1> > emptyList_;
  };

}

#endif


==> anc/xt-super/dune-grid/dune/grid/onedgrid/onedgrid.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include "config.h"

#include "../onedgrid.hh"


Dune::OneDGrid::OneDGrid()
  : refinementType_(LOCAL),
    leafIndexSet_(*this),
    idSet_(*this),
    freeVertexIdCounter_(0),
    freeElementIdCounter_(0),
    reversedBoundarySegmentNumbering_(false)
{}

Dune::OneDGrid::OneDGrid(int numElements, const ctype& leftBoundary, const ctype& rightBoundary)
  : refinementType_(LOCAL),
    leafIndexSet_(*this),
    idSet_(*this),
    freeVertexIdCounter_(0),
    freeElementIdCounter_(0),
    reversedBoundarySegmentNumbering_(false)
{
  if (numElements<1)
    DUNE_THROW(GridError, "Nonpositive number of elements requested!");

  if (leftBoundary >= rightBoundary)
    DUNE_THROW(GridError, "The left boundary coordinate has to be strictly less than the right boundary one!");

  // Init grid hierarchy
  entityImps_.resize(1);

  // Init vertex set
  for (int i=0; i<numElements+1; i++) {
    ctype newCoord = leftBoundary + i*(rightBoundary-leftBoundary) / numElements;

    OneDEntityImp<0> newVertex(0, newCoord);
    newVertex.id_ = getNextFreeId(1);
    vertices(0).push_back(newVertex);

  }

  // Init element set
  OneDGridList<OneDEntityImp<0> >::iterator it = vertices(0).begin();
  for (int i=0; i<numElements; i++) {

    OneDEntityImp<1> newElement(0, getNextFreeId(0), false);
    newElement.vertex_[0] = it;
    it = it->succ_;
    newElement.vertex_[1] = it;

    elements(0).push_back(newElement);

  }

  setIndices();
}

Dune::OneDGrid::OneDGrid(const std::vector<ctype>& coords)
  : refinementType_(LOCAL),
    leafIndexSet_(*this),
    idSet_(*this),
    freeVertexIdCounter_(0),
    freeElementIdCounter_(0),
    reversedBoundarySegmentNumbering_(false)
{
  if (coords.size()<2)
    DUNE_THROW(GridError, "You have to provide at least two coordinates!");

  // Init grid hierarchy
  entityImps_.resize(1);

  // Init vertex set
  for (size_t i=0; i<coords.size(); i++) {
    OneDEntityImp<0> newVertex(0, coords[i], getNextFreeId(1));
    vertices(0).push_back(newVertex);
  }

  // Init element set
  OneDGridList<OneDEntityImp<0> >::iterator it = vertices(0).begin();
  for (size_t i=0; i<coords.size()-1; i++) {

    OneDEntityImp<1> newElement(0, getNextFreeId(0), false);
    newElement.vertex_[0] = it;
    it = it->succ_;
    newElement.vertex_[1] = it;

    if (newElement.vertex_[0]->pos_ >= newElement.vertex_[1]->pos_)
      DUNE_THROW(GridError, "The coordinates have to be in ascending order!");

    elements(0).push_back(newElement);

  }

  setIndices();
}


Dune::OneDGrid::~OneDGrid()
{
  // Delete all vertices
  for (unsigned int i=0; i<entityImps_.size(); i++) {

    OneDGridList<OneDEntityImp<0> >::iterator v = vertices(i).begin();

    while (v) {

      OneDGridList<OneDEntityImp<0> >::iterator vSucc = v->succ_;
      vertices(i).erase(v);
      v = vSucc;

    }

  }

  // Delete all elements
  for (unsigned int i=0; i<entityImps_.size(); i++) {

    OneDGridList<OneDEntityImp<1> >::iterator e = elements(i).begin();

    while (e) {

      OneDGridList<OneDEntityImp<1> >::iterator eSucc = e->succ_;
      elements(i).erase(e);
      e = eSucc;

    }

  }

  // Delete levelIndexSets
  for (unsigned int i=0; i<levelIndexSets_.size(); i++)
    if (levelIndexSets_[i])
      delete levelIndexSets_[i];
}

template <int codim>
typename Dune::OneDGrid::Traits::template Codim<codim>::LevelIterator
Dune::OneDGrid::lbegin(int level) const
{
  if (level<0 || level>maxLevel())
    DUNE_THROW(Dune::GridError, "LevelIterator in nonexisting level " << level << " requested!");

  return Dune::OneDGridLevelIterator<codim,All_Partition, const Dune::OneDGrid>(const_cast<Dune::OneDEntityImp<1-codim>*>(Dune::get<1-codim>(entityImps_[level]).begin()));
}

template <int codim>
typename Dune::OneDGrid::Traits::template Codim<codim>::LevelIterator
Dune::OneDGrid::lend(int level) const
{
  if (level<0 || level>maxLevel())
    DUNE_THROW(GridError, "LevelIterator in nonexisting level " << level << " requested!");

  return OneDGridLevelIterator<codim,All_Partition, const Dune::OneDGrid>(0);
}

template <int codim, Dune::PartitionIteratorType PiType>
typename Dune::OneDGrid::Traits::template Codim<codim>::template Partition<PiType>::LevelIterator
Dune::OneDGrid::lbegin(int level) const
{
  if (level<0 || level>maxLevel())
    DUNE_THROW(Dune::GridError, "LevelIterator in nonexisting level " << level << " requested!");

  return Dune::OneDGridLevelIterator<codim,PiType, const Dune::OneDGrid>(const_cast<Dune::OneDEntityImp<1-codim>*>(Dune::get<1-codim>(entityImps_[level]).begin()));
}

template <int codim, Dune::PartitionIteratorType PiType>
typename Dune::OneDGrid::Traits::template Codim<codim>::template Partition<PiType>::LevelIterator
Dune::OneDGrid::lend(int level) const
{
  if (level<0 || level>maxLevel())
    DUNE_THROW(GridError, "LevelIterator in nonexisting level " << level << " requested!");

  return OneDGridLevelIterator<codim,PiType, const Dune::OneDGrid>(static_cast<Dune::OneDEntityImp<dim-codim>*>(0));
}


template <int codim>
typename Dune::OneDGrid::Traits::template Codim<codim>::LeafIterator
Dune::OneDGrid::leafbegin() const
{
  return OneDGridLeafIterator<codim,All_Partition,const OneDGrid>(*this);
}

template <int codim>
typename Dune::OneDGrid::Traits::template Codim<codim>::LeafIterator
Dune::OneDGrid::leafend() const
{
  return OneDGridLeafIterator<codim,All_Partition, const Dune::OneDGrid>();
}

template <int codim, Dune::PartitionIteratorType PiType>
typename Dune::OneDGrid::Traits::template Codim<codim>::template Partition<PiType>::LeafIterator
Dune::OneDGrid::leafbegin() const
{
  return OneDGridLeafIterator<codim,PiType, const Dune::OneDGrid>(*this);
}

template <int codim, Dune::PartitionIteratorType PiType>
typename Dune::OneDGrid::Traits::template Codim<codim>::template Partition<PiType>::LeafIterator
Dune::OneDGrid::leafend() const
{
  return OneDGridLeafIterator<codim,PiType, const Dune::OneDGrid>();
}

Dune::OneDGridList<Dune::OneDEntityImp<0> >::iterator
Dune::OneDGrid::getLeftUpperVertex(const OneDEntityImp<1>* eIt)
{
  OneDGridList<OneDEntityImp<1> >::iterator l = eIt->pred_;

  if (!l)
    return 0;

  // return NULL if there is no geometrical left neighbor
  if (l->vertex_[1] != eIt->vertex_[0])
    return 0;

  // return NULL if that neighbor doesn't have sons
  if (l->isLeaf())
    return 0;

  // return the right vertex of the right son
  return l->sons_[1]->vertex_[1];

}

Dune::OneDGridList<Dune::OneDEntityImp<0> >::iterator
Dune::OneDGrid::getRightUpperVertex(const OneDEntityImp<1>* eIt)
{
  OneDGridList<OneDEntityImp<1> >::iterator r = eIt->succ_;

  if (!r)
    return 0;

  // return NULL if there is no geometrical right neighbor
  if (r->vertex_[0]!=eIt->vertex_[1])
    return 0;

  // return NULL if that neighbor doesn't have sons
  if (r->isLeaf())
    return 0;

  // return the left vertex of the left son
  return r->sons_[0]->vertex_[0];

}

Dune::OneDGridList<Dune::OneDEntityImp<1> >::iterator
Dune::OneDGrid::getLeftNeighborWithSon(OneDGridList<OneDEntityImp<1> >::iterator eIt)
{
  OneDGridList<OneDEntityImp<1> >::iterator l = eIt;

  do {
    l = l->pred_;
  } while (l && l->isLeaf());

  return l;
}


bool Dune::OneDGrid::adapt()
{
  OneDGridList<OneDEntityImp<1> >::iterator eIt;

  // for the return value:  true if the grid was changed
  bool refinedGrid = false;

  // remove elements that have been marked for coarsening.
  // If one son of an element is marked for coarsening, and the other one is not,
  // then the element is not removed.
  for (int i=1; i<=maxLevel(); i++) {

    for (eIt = elements(i).begin(); eIt!=elements(i).end(); ) {

      OneDGridList<OneDEntityImp<1> >::iterator leftElementToBeDeleted  = eIt;
      OneDGridList<OneDEntityImp<1> >::iterator rightElementToBeDeleted = eIt->succ_;

      assert(eIt->succ_);
      OneDGridList<OneDEntityImp<1> >::iterator nextElement = eIt->succ_->succ_;

      if (leftElementToBeDeleted->markState_ ==
          OneDEntityImp<1>::COARSEN && leftElementToBeDeleted->isLeaf()
          && rightElementToBeDeleted->markState_ ==
          OneDEntityImp<1>::COARSEN && rightElementToBeDeleted->isLeaf()) {

        assert(rightElementToBeDeleted->isLeaf());

        // Is the left vertex obsolete?
        if (leftElementToBeDeleted->pred_==NULL
            || leftElementToBeDeleted->pred_->vertex_[1] != leftElementToBeDeleted->vertex_[0]) {

          // If the left vertex has a father remove the reference to this vertex at this father
          assert(leftElementToBeDeleted->father_->vertex_[0]->son_ == leftElementToBeDeleted->vertex_[0]);
          leftElementToBeDeleted->father_->vertex_[0]->son_ = NULL;

          vertices(i).erase(leftElementToBeDeleted->vertex_[0]);
        }

        // Is the right vertex obsolete?
        if (rightElementToBeDeleted->succ_==NULL
            || rightElementToBeDeleted->succ_->vertex_[0] != rightElementToBeDeleted->vertex_[1]) {

          // If the left vertex has a father remove the reference to this vertex at this father
          assert(rightElementToBeDeleted->father_->vertex_[1]->son_ == rightElementToBeDeleted->vertex_[1]);
          rightElementToBeDeleted->father_->vertex_[1]->son_ = NULL;

          vertices(i).erase(rightElementToBeDeleted->vertex_[1]);
        }

        // Delete vertex between left and right element to be deleted
        assert(leftElementToBeDeleted->vertex_[1] == rightElementToBeDeleted->vertex_[0]);
        vertices(i).erase(leftElementToBeDeleted->vertex_[1]);

        // Remove references from the father element
        assert(rightElementToBeDeleted->father_->sons_[1] == rightElementToBeDeleted);
        leftElementToBeDeleted->father_->sons_[0]  = NULL;
        rightElementToBeDeleted->father_->sons_[1] = NULL;

        // Paranoia: make sure the father is not marked for refinement
        rightElementToBeDeleted->father_->markState_ = OneDEntityImp<1>::DO_NOTHING;

        // Actually delete elements
        elements(i).erase(leftElementToBeDeleted);
        elements(i).erase(rightElementToBeDeleted);
      }

      // increment pointer
      eIt = nextElement;

    }

  }

  // /////////////////////////////////////////////////////////////////////////
  //  Check if one of the elements on the toplevel is marked for refinement
  //  In that case add another level
  // /////////////////////////////////////////////////////////////////////////
  bool toplevelRefinement = false;
  for (eIt =  elements(maxLevel()).begin();
       eIt != elements(maxLevel()).end();
       eIt=eIt->succ_)
    if (eIt->markState_ == OneDEntityImp<1>::REFINE) {
      toplevelRefinement = true;
      break;
    }

  if (toplevelRefinement) {
    OneDGridList<OneDEntityImp<0> > newVertices;
    OneDGridList<OneDEntityImp<1> > newElements;
    entityImps_.push_back(tuple<OneDGridList<OneDEntityImp<0> >, OneDGridList<OneDEntityImp<1> > >(newVertices, newElements));
  }

  // //////////////////////////////
  // refine all marked elements
  // //////////////////////////////
  int oldMaxlevel = (toplevelRefinement) ? maxLevel()-1 : maxLevel();
  for (int i=0; i<=oldMaxlevel; i++) {

    for (eIt = elements(i).begin(); eIt!=elements(i).end(); eIt = eIt->succ_) {

      if (eIt->markState_ == OneDEntityImp<1>::REFINE
          && eIt->isLeaf()) {

        OneDGridList<OneDEntityImp<1> >::iterator leftNeighbor = getLeftNeighborWithSon(eIt);

        // ////////////////////////////////////////////////////////////
        // Does the left vertex exist on the next-higher level?
        // ////////////////////////////////////////////////////////////

        OneDGridList<OneDEntityImp<0> >::iterator leftUpperVertex = getLeftUpperVertex(eIt);

        // If no create it
        if (leftUpperVertex==NULL) {

          OneDEntityImp<0> newLeftUpperVertex(i+1,
                                              eIt->vertex_[0]->pos_,
                                              eIt->vertex_[0]->id_);

          // Insert new vertex into vertex list
          leftUpperVertex = vertices(i+1).insert((leftNeighbor)
                                                 ? leftNeighbor->sons_[1]->vertex_[1]->succ_
                                                 : vertices(i+1).begin(),
                                                 newLeftUpperVertex);

        }

        eIt->vertex_[0]->son_ = leftUpperVertex;

        // //////////////////////////////////
        // Create new center vertex
        // //////////////////////////////////

        ctype p = 0.5*(eIt->vertex_[0]->pos_[0] + eIt->vertex_[1]->pos_[0]);

        OneDEntityImp<0> centerVertex(i+1, p, getNextFreeId(1));

        OneDGridList<OneDEntityImp<0> >::iterator centerVertexIterator = vertices(i+1).insert(leftUpperVertex->succ_, centerVertex);

        // ////////////////////////////////////////////////////////////
        // Does the right vertex exist on the next-higher level?
        // If no create it
        // ////////////////////////////////////////////////////////////
        OneDGridList<OneDEntityImp<0> >::iterator rightUpperVertex = getRightUpperVertex(eIt);

        if (rightUpperVertex==NULL) {
          OneDEntityImp<0> newRightUpperVertex(i+1,
                                               eIt->vertex_[1]->pos_,
                                               eIt->vertex_[1]->id_);

          rightUpperVertex = vertices(i+1).insert(centerVertexIterator->succ_, newRightUpperVertex);

        }

        eIt->vertex_[1]->son_ = rightUpperVertex;

        // ///////////////////////
        // Create new elements
        // ///////////////////////
        OneDEntityImp<1> newElement0(i+1, getNextFreeId(0), reversedBoundarySegmentNumbering_);
        newElement0.vertex_[0] = leftUpperVertex;
        newElement0.vertex_[1] = centerVertexIterator;
        newElement0.father_ = eIt;
        newElement0.isNew_ = true;

        OneDEntityImp<1> newElement1(i+1, getNextFreeId(0), reversedBoundarySegmentNumbering_);
        newElement1.vertex_[0] = centerVertexIterator;
        newElement1.vertex_[1] = rightUpperVertex;
        newElement1.father_ = eIt;
        newElement1.isNew_ = true;

        // Insert new elements into element list
        if (leftNeighbor!=NULL)
          // leftNeighbor exists
          eIt->sons_[0] = elements(i+1).insert(leftNeighbor->sons_[1]->succ_, newElement0);
        else
          // leftNeighbor does not exist
          eIt->sons_[0] = elements(i+1).insert(elements(i+1).begin(), newElement0);

        eIt->sons_[1] = elements(i+1).insert(eIt->sons_[0]->succ_, newElement1);

        // The grid has been modified
        refinedGrid = true;

      }

    }

  }

  // delete uppermost level if it doesn't contain elements anymore
  if (Dune::get<1>(entityImps_.back()).size()==0) {
    assert(Dune::get<0>(entityImps_.back()).size()==0);
    entityImps_.pop_back();
  }


  // If the refinement mode is 'COPY', fill the empty slots in the grid
  // by copying elements
  if (refinementType_ == COPY) {

    for (int i=0; i<maxLevel(); i++) {

      OneDGridList<OneDEntityImp<1> >::iterator eIt;
      for (eIt = elements(i).begin(); eIt!=elements(i).end(); eIt = eIt->succ_) {

        if (eIt->isLeaf()) {

          OneDGridList<OneDEntityImp<1> >::iterator leftNeighbor = getLeftNeighborWithSon(eIt);

          // Does the left vertex exist on the next-higher level?
          // If no create it
          OneDGridList<OneDEntityImp<0> >::iterator leftUpperVertex = getLeftUpperVertex(eIt);

          if (leftUpperVertex==NULL) {

            OneDEntityImp<0> newLeftUpperVertex(i+1, eIt->vertex_[0]->pos_, eIt->vertex_[0]->id_);

            // Insert new vertex into vertex list
            leftUpperVertex = vertices(i+1).insert((leftNeighbor)
                                                   ? leftNeighbor->sons_[1]->vertex_[1]->succ_
                                                   : vertices(i+1).begin(),
                                                   newLeftUpperVertex);

          }

          eIt->vertex_[0]->son_ = leftUpperVertex;

          // Does the right vertex exist on the next-higher level?
          // If no create it
          OneDGridList<OneDEntityImp<0> >::iterator rightUpperVertex = getRightUpperVertex(eIt);

          if (rightUpperVertex==NULL) {

            OneDEntityImp<0> newRightUpperVertex(i+1, eIt->vertex_[1]->pos_, eIt->vertex_[1]->id_);

            // Insert new vertex into list
            rightUpperVertex = vertices(i+1).insert(leftUpperVertex->succ_, newRightUpperVertex);
          }

          eIt->vertex_[1]->son_ = rightUpperVertex;

          // /////////////////////////
          //   Create new element
          // /////////////////////////
          OneDEntityImp<1> newElement(i+1, eIt->id_, reversedBoundarySegmentNumbering_);
          newElement.vertex_[0] = leftUpperVertex;
          newElement.vertex_[1] = rightUpperVertex;
          newElement.father_ = eIt;
          newElement.isNew_ = true;

          // Insert new elements into element list
          OneDGridList<OneDEntityImp<1> >::iterator newElementIterator;
          if (leftNeighbor!=NULL)
            // leftNeighbor exists
            newElementIterator = elements(i+1).insert(leftNeighbor->sons_[1]->succ_, newElement);
          else
            // leftNeighbor does not exist
            newElementIterator = elements(i+1).insert(elements(i+1).begin(), newElement);

          // Mark the new element as the sons of the refined element
          eIt->sons_[0] = eIt->sons_[1] = newElementIterator;

        }

      }

    }

  }

  // ////////////////////////////////////
  //   renumber vertices and elements
  // ////////////////////////////////////
  setIndices();

  return refinedGrid;
}

bool Dune::OneDGrid::preAdapt()
{
  Codim<0>::LeafIterator eIt    = leafbegin<0>();
  Codim<0>::LeafIterator eEndIt = leafend<0>();

  for (; eIt!=eEndIt; ++eIt)
    if (getRealImplementation(*eIt).target_->markState_ == OneDEntityImp<1>::COARSEN)
      return true;

  return false;
}

void Dune::OneDGrid::postAdapt()
{
  for (int i=0; i<=maxLevel(); i++) {
    OneDGridList<OneDEntityImp<1> >::iterator eIt;
    for (eIt = elements(i).begin(); eIt!=elements(i).end(); eIt = eIt->succ_)
    {
      eIt->isNew_ = false ;
      eIt->markState_ = OneDEntityImp<1>::DO_NOTHING;
    }

  }

}

void Dune::OneDGrid::setIndices()
{
  // Add space for new LevelIndexSets if the grid hierarchy got higher
  // They are not created until they are actually requested
  for (int i=levelIndexSets_.size(); i<maxLevel()+1; i++)
    levelIndexSets_.push_back( (OneDGridLevelIndexSet< const OneDGrid > *) 0 );

  // Delete old LevelIndexSets if the grid hierarchy got lower
  int excess = levelIndexSets_.size() - (maxLevel() + 1);
  for (int i=0; i<excess; i++) {
    if (levelIndexSets_.back())
      delete(levelIndexSets_.back());
    levelIndexSets_.pop_back();
  }

  for (int i=0; i<=maxLevel(); i++)
    if (levelIndexSets_[i])
      levelIndexSets_[i]->update();

  leafIndexSet_.update();

  // IdSets don't need updating
}

void Dune::OneDGrid::globalRefine(int refCount)
{
  for (int i=0; i<refCount; i++) {

    // mark all entities for grid refinement
    Codim<0>::LeafIterator iIt    = leafbegin<0>();
    Codim<0>::LeafIterator iEndIt = leafend<0>();

    for (; iIt!=iEndIt; ++iIt)
      mark(1, *iIt);

    this->preAdapt();
    adapt();
    this->postAdapt();
  }
}

bool Dune::OneDGrid::mark(int refCount,
                          const Codim<0>::Entity & e )
{
  // don't mark non-leaf entities
  if( ! e.isLeaf() ) return false ;

  if (refCount < 0) {

    if (getRealImplementation(e).target_->level_ == 0)
      return false;
    else {
      getRealImplementation(e).target_->markState_ = OneDEntityImp<1>::COARSEN;
      return true;
    }

  } else if (refCount > 0)
    getRealImplementation(e).target_->markState_ = OneDEntityImp<1>::REFINE;
  else
    getRealImplementation(e).target_->markState_ = OneDEntityImp<1>::DO_NOTHING;

  return true;
}

int Dune::OneDGrid::getMark(const Codim<0>::Entity & e ) const
{
  if(getRealImplementation(e).target_->markState_ == OneDEntityImp<1>::COARSEN)
    return -1;
  else if(getRealImplementation(e).target_->markState_ == OneDEntityImp<1>::REFINE)
    return 1;
  return 0;
}



// /////////////////////////////////////////////////////////////////////////
//   Explicitly instantiate the OnedGrid member templates.
//   gcc-4.0 wants these instantiations after the method implementations
// /////////////////////////////////////////////////////////////////////////

template Dune::OneDGrid::Codim<0>::LevelIterator Dune::OneDGrid::lbegin<0>(int level) const;
template Dune::OneDGrid::Codim<1>::LevelIterator Dune::OneDGrid::lbegin<1>(int level) const;

template Dune::OneDGrid::Codim<0>::LevelIterator Dune::OneDGrid::lend<0>(int level) const;
template Dune::OneDGrid::Codim<1>::LevelIterator Dune::OneDGrid::lend<1>(int level) const;

template Dune::OneDGrid::Codim<0>::Partition<Dune::Interior_Partition>::LevelIterator
Dune::OneDGrid::lbegin<0,Dune::Interior_Partition>(int level) const;
template Dune::OneDGrid::Codim<0>::Partition<Dune::InteriorBorder_Partition>::LevelIterator
Dune::OneDGrid::lbegin<0,Dune::InteriorBorder_Partition>(int level) const;
template Dune::OneDGrid::Codim<0>::Partition<Dune::Overlap_Partition>::LevelIterator
Dune::OneDGrid::lbegin<0,Dune::Overlap_Partition>(int level) const;
template Dune::OneDGrid::Codim<0>::Partition<Dune::OverlapFront_Partition>::LevelIterator
Dune::OneDGrid::lbegin<0,Dune::OverlapFront_Partition>(int level) const;
template Dune::OneDGrid::Codim<0>::Partition<Dune::All_Partition>::LevelIterator
Dune::OneDGrid::lbegin<0,Dune::All_Partition>(int level) const;
template Dune::OneDGrid::Codim<0>::Partition<Dune::Ghost_Partition>::LevelIterator
Dune::OneDGrid::lbegin<0,Dune::Ghost_Partition>(int level) const;

template Dune::OneDGrid::Codim<0>::Partition<Dune::Interior_Partition>::LevelIterator
Dune::OneDGrid::lend<0,Dune::Interior_Partition>(int level) const;
template Dune::OneDGrid::Codim<0>::Partition<Dune::InteriorBorder_Partition>::LevelIterator
Dune::OneDGrid::lend<0,Dune::InteriorBorder_Partition>(int level) const;
template Dune::OneDGrid::Codim<0>::Partition<Dune::Overlap_Partition>::LevelIterator
Dune::OneDGrid::lend<0,Dune::Overlap_Partition>(int level) const;
template Dune::OneDGrid::Codim<0>::Partition<Dune::OverlapFront_Partition>::LevelIterator
Dune::OneDGrid::lend<0,Dune::OverlapFront_Partition>(int level) const;
template Dune::OneDGrid::Codim<0>::Partition<Dune::All_Partition>::LevelIterator
Dune::OneDGrid::lend<0,Dune::All_Partition>(int level) const;
template Dune::OneDGrid::Codim<0>::Partition<Dune::Ghost_Partition>::LevelIterator
Dune::OneDGrid::lend<0,Dune::Ghost_Partition>(int level) const;

template Dune::OneDGrid::Codim<1>::Partition<Dune::Interior_Partition>::LevelIterator
Dune::OneDGrid::lbegin<1,Dune::Interior_Partition>(int level) const;
template Dune::OneDGrid::Codim<1>::Partition<Dune::InteriorBorder_Partition>::LevelIterator
Dune::OneDGrid::lbegin<1,Dune::InteriorBorder_Partition>(int level) const;
template Dune::OneDGrid::Codim<1>::Partition<Dune::Overlap_Partition>::LevelIterator
Dune::OneDGrid::lbegin<1,Dune::Overlap_Partition>(int level) const;
template Dune::OneDGrid::Codim<1>::Partition<Dune::OverlapFront_Partition>::LevelIterator
Dune::OneDGrid::lbegin<1,Dune::OverlapFront_Partition>(int level) const;
template Dune::OneDGrid::Codim<1>::Partition<Dune::All_Partition>::LevelIterator
Dune::OneDGrid::lbegin<1,Dune::All_Partition>(int level) const;
template Dune::OneDGrid::Codim<1>::Partition<Dune::Ghost_Partition>::LevelIterator
Dune::OneDGrid::lbegin<1,Dune::Ghost_Partition>(int level) const;

template Dune::OneDGrid::Codim<1>::Partition<Dune::Interior_Partition>::LevelIterator
Dune::OneDGrid::lend<1,Dune::Interior_Partition>(int level) const;
template Dune::OneDGrid::Codim<1>::Partition<Dune::InteriorBorder_Partition>::LevelIterator
Dune::OneDGrid::lend<1,Dune::InteriorBorder_Partition>(int level) const;
template Dune::OneDGrid::Codim<1>::Partition<Dune::Overlap_Partition>::LevelIterator
Dune::OneDGrid::lend<1,Dune::Overlap_Partition>(int level) const;
template Dune::OneDGrid::Codim<1>::Partition<Dune::OverlapFront_Partition>::LevelIterator
Dune::OneDGrid::lend<1,Dune::OverlapFront_Partition>(int level) const;
template Dune::OneDGrid::Codim<1>::Partition<Dune::All_Partition>::LevelIterator
Dune::OneDGrid::lend<1,Dune::All_Partition>(int level) const;
template Dune::OneDGrid::Codim<1>::Partition<Dune::Ghost_Partition>::LevelIterator
Dune::OneDGrid::lend<1,Dune::Ghost_Partition>(int level) const;

template Dune::OneDGrid::Codim<0>::LeafIterator Dune::OneDGrid::leafbegin<0>() const;
template Dune::OneDGrid::Codim<1>::LeafIterator Dune::OneDGrid::leafbegin<1>() const;

template Dune::OneDGrid::Codim<0>::LeafIterator Dune::OneDGrid::leafend<0>() const;
template Dune::OneDGrid::Codim<1>::LeafIterator Dune::OneDGrid::leafend<1>() const;

template Dune::OneDGrid::Codim<0>::Partition<Dune::Interior_Partition>::LeafIterator
Dune::OneDGrid::leafbegin<0,Dune::Interior_Partition>() const;
template Dune::OneDGrid::Codim<0>::Partition<Dune::InteriorBorder_Partition>::LeafIterator
Dune::OneDGrid::leafbegin<0,Dune::InteriorBorder_Partition>() const;
template Dune::OneDGrid::Codim<0>::Partition<Dune::Overlap_Partition>::LeafIterator
Dune::OneDGrid::leafbegin<0,Dune::Overlap_Partition>() const;
template Dune::OneDGrid::Codim<0>::Partition<Dune::OverlapFront_Partition>::LeafIterator
Dune::OneDGrid::leafbegin<0,Dune::OverlapFront_Partition>() const;
template Dune::OneDGrid::Codim<0>::Partition<Dune::All_Partition>::LeafIterator
Dune::OneDGrid::leafbegin<0,Dune::All_Partition>() const;
template Dune::OneDGrid::Codim<0>::Partition<Dune::Ghost_Partition>::LeafIterator
Dune::OneDGrid::leafbegin<0,Dune::Ghost_Partition>() const;

template Dune::OneDGrid::Codim<0>::Partition<Dune::Interior_Partition>::LeafIterator
Dune::OneDGrid::leafend<0,Dune::Interior_Partition>() const;
template Dune::OneDGrid::Codim<0>::Partition<Dune::InteriorBorder_Partition>::LeafIterator
Dune::OneDGrid::leafend<0,Dune::InteriorBorder_Partition>() const;
template Dune::OneDGrid::Codim<0>::Partition<Dune::Overlap_Partition>::LeafIterator
Dune::OneDGrid::leafend<0,Dune::Overlap_Partition>() const;
template Dune::OneDGrid::Codim<0>::Partition<Dune::OverlapFront_Partition>::LeafIterator
Dune::OneDGrid::leafend<0,Dune::OverlapFront_Partition>() const;
template Dune::OneDGrid::Codim<0>::Partition<Dune::All_Partition>::LeafIterator
Dune::OneDGrid::leafend<0,Dune::All_Partition>() const;
template Dune::OneDGrid::Codim<0>::Partition<Dune::Ghost_Partition>::LeafIterator
Dune::OneDGrid::leafend<0,Dune::Ghost_Partition>() const;

template Dune::OneDGrid::Codim<1>::Partition<Dune::Interior_Partition>::LeafIterator
Dune::OneDGrid::leafbegin<1,Dune::Interior_Partition>() const;
template Dune::OneDGrid::Codim<1>::Partition<Dune::InteriorBorder_Partition>::LeafIterator
Dune::OneDGrid::leafbegin<1,Dune::InteriorBorder_Partition>() const;
template Dune::OneDGrid::Codim<1>::Partition<Dune::Overlap_Partition>::LeafIterator
Dune::OneDGrid::leafbegin<1,Dune::Overlap_Partition>() const;
template Dune::OneDGrid::Codim<1>::Partition<Dune::OverlapFront_Partition>::LeafIterator
Dune::OneDGrid::leafbegin<1,Dune::OverlapFront_Partition>() const;
template Dune::OneDGrid::Codim<1>::Partition<Dune::All_Partition>::LeafIterator
Dune::OneDGrid::leafbegin<1,Dune::All_Partition>() const;
template Dune::OneDGrid::Codim<1>::Partition<Dune::Ghost_Partition>::LeafIterator
Dune::OneDGrid::leafbegin<1,Dune::Ghost_Partition>() const;

template Dune::OneDGrid::Codim<1>::Partition<Dune::Interior_Partition>::LeafIterator
Dune::OneDGrid::leafend<1,Dune::Interior_Partition>() const;
template Dune::OneDGrid::Codim<1>::Partition<Dune::InteriorBorder_Partition>::LeafIterator
Dune::OneDGrid::leafend<1,Dune::InteriorBorder_Partition>() const;
template Dune::OneDGrid::Codim<1>::Partition<Dune::Overlap_Partition>::LeafIterator
Dune::OneDGrid::leafend<1,Dune::Overlap_Partition>() const;
template Dune::OneDGrid::Codim<1>::Partition<Dune::OverlapFront_Partition>::LeafIterator
Dune::OneDGrid::leafend<1,Dune::OverlapFront_Partition>() const;
template Dune::OneDGrid::Codim<1>::Partition<Dune::All_Partition>::LeafIterator
Dune::OneDGrid::leafend<1,Dune::All_Partition>() const;
template Dune::OneDGrid::Codim<1>::Partition<Dune::Ghost_Partition>::LeafIterator
Dune::OneDGrid::leafend<1,Dune::Ghost_Partition>() const;


==> anc/xt-super/dune-grid/dune/grid/onedgrid/onedgridentity.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ONE_D_GRID_ENTITY_HH
#define DUNE_ONE_D_GRID_ENTITY_HH

#include <dune/common/array.hh>
#include <dune/common/fvector.hh>

#include <dune/grid/common/gridenums.hh>
#include <dune/grid/common/entity.hh>

#include "nulliteratorfactory.hh"

/** \file
 * \brief The OneDGridEntity class and its specializations
 */

namespace Dune {

  // forward declarations
  template <class GridImp>
  class OneDGridLeafIntersectionIterator;
  template <class GridImp>
  class OneDGridLevelIntersectionIterator;
  template<int codim, class GridImp>
  class OneDGridEntityPointer;
  template<int codim, PartitionIteratorType pitype, class GridImp>
  class OneDGridLevelIterator;
  template<class GridImp>
  class OneDGridHierarchicIterator;
  template<int mydim, int coorddim, class GridImp>
  class OneDGridGeometry;

  template <int mydim>
  class OneDEntityImp {};

  /** \brief Specialization for vertices */
  template <>
  class OneDEntityImp<0>
  {
  public:

    OneDEntityImp(int level, double pos)
      : pos_(pos), levelIndex_(0), leafIndex_(0), level_(level),
        son_(OneDGridNullIteratorFactory<0>::null()),
        pred_(OneDGridNullIteratorFactory<0>::null()),
        succ_(OneDGridNullIteratorFactory<0>::null())
    {}

    OneDEntityImp(int level, const FieldVector<double, 1>& pos, unsigned int id)
      : pos_(pos), levelIndex_(0), leafIndex_(0), id_(id), level_(level),
        son_(OneDGridNullIteratorFactory<0>::null()),
        pred_(OneDGridNullIteratorFactory<0>::null()),
        succ_(OneDGridNullIteratorFactory<0>::null())
    {}

    //private:
    bool isLeaf() const {
      return son_==OneDGridNullIteratorFactory<0>::null();
    }

    FieldVector<double, 1> pos_;

    //! entity number
    unsigned int levelIndex_;

    unsigned int leafIndex_;

    unsigned int id_;

    //! level
    int level_;

    //! Son vertex on the next finer grid
    OneDEntityImp<0>* son_;

    //!
    OneDEntityImp<0>* pred_;

    OneDEntityImp<0>* succ_;


  };


  /** \brief Specialization for elements */
  template <>
  class OneDEntityImp<1>
  {
  public:

    /** \brief The different ways to mark an element for grid changes */
    enum MarkState { DO_NOTHING , COARSEN , REFINE };

    OneDEntityImp(int level, unsigned int id, bool reversedBoundarySegmentNumbering)
      : levelIndex_(0), leafIndex_(0), id_(id), level_(level),
        markState_(DO_NOTHING), isNew_(false),
        reversedBoundarySegmentNumbering_(reversedBoundarySegmentNumbering),
        pred_(OneDGridNullIteratorFactory<1>::null()),
        succ_(OneDGridNullIteratorFactory<1>::null())
    {
      father_ = OneDGridNullIteratorFactory<1>::null();
      sons_[0] = sons_[1] = OneDGridNullIteratorFactory<1>::null();
    }

    bool isLeaf() const {
      assert( (sons_[0]==OneDGridNullIteratorFactory<1>::null() && sons_[1]==OneDGridNullIteratorFactory<1>::null())
              || (sons_[0]!=OneDGridNullIteratorFactory<1>::null() && sons_[1]!=OneDGridNullIteratorFactory<1>::null()) );
      return sons_[0]==OneDGridNullIteratorFactory<1>::null() && sons_[1]==OneDGridNullIteratorFactory<1>::null();
    }

    array<OneDEntityImp<1>*, 2> sons_;

    OneDEntityImp<1>* father_;

    OneDEntityImp<0>* vertex_[2];

    //! element number
    unsigned int levelIndex_;

    unsigned int leafIndex_;

    /** \brief Unique and persistent id for elements */
    unsigned int id_;

    //! the level of the entity
    int level_;

    /** \brief Stores requests for refinement and coarsening */
    MarkState markState_;

    /** \brief This flag is set by adapt() if this element has been newly created. */
    bool isNew_;

    /** Since a OneDGrid is one-dimensional and connected, there can only be two possible numberings
        of the boundary segments.  Either the left one is '0' and the right one is '1' or the reverse.
        This flag stores which is the case. It has the same value throughout the entire grid.
        This is a waste, because the Intersections class (which hands out the information), can
        access data here much easier than data in the central grid class.
     */
    bool reversedBoundarySegmentNumbering_;

    /** \brief Predecessor in the doubly linked list of elements */
    OneDEntityImp<1>* pred_;

    /** \brief Successor in the doubly linked list of elements */
    OneDEntityImp<1>* succ_;

  };



  //**********************************************************************
  //
  // --OneDGridEntity
  // --Entity
  //
  /** \brief The implementation of entities in a OneDGrid
     \ingroup OneDGrid

     A Grid is a container of grid entities. An entity is parametrized by the codimension.
     An entity of codimension c in dimension d is a d-c dimensional object.

   */
  template<int cd, int dim, class GridImp>
  class OneDGridEntity :
    public EntityDefaultImplementation <cd,dim,GridImp,OneDGridEntity>
  {

    template <int codim_, PartitionIteratorType PiType_, class GridImp_>
    friend class OneDGridLevelIterator;

    friend class OneDGrid;

    typedef typename GridImp::Traits::template Codim< cd >::GeometryImpl GeometryImpl;

  public:
    /** \brief The type of OneDGrid Entity seeds */
    typedef typename GridImp::Traits::template Codim<cd>::EntitySeed EntitySeed;

    //! Default constructor
    OneDGridEntity()
      : target_(OneDGridNullIteratorFactory<0>::null())
    {}

    explicit OneDGridEntity(OneDEntityImp<0>* target)
      : target_(target)
    {}

    typedef typename GridImp::template Codim<cd>::Geometry Geometry;
    typedef typename GridImp::template Codim<cd>::EntityPointer EntityPointer;

    bool equals(const OneDGridEntity& other) const
    {
      return target_ == other.target_;
    }

    //! level of this element
    int level () const {return target_->level_;}

    //! only interior entities
    PartitionType partitionType () const { return InteriorEntity; }

    unsigned int levelIndex() const {return target_->levelIndex_;}

    unsigned int leafIndex() const {return target_->leafIndex_;}

    unsigned int globalId() const {return target_->id_;}

    //! return the element type identifier (segment)
    GeometryType type () const {return GeometryType(0);}

    //! geometry of this entity
    Geometry geometry () const { return Geometry(GeometryImpl(target_->pos_)); }

    /** \brief Get the seed corresponding to this entity */
    EntitySeed seed () const { return EntitySeed( *this ); }

    void setToTarget(OneDEntityImp<0>* target) {
      target_ = target;
    }

    OneDEntityImp<0>* target_;

  };

  //***********************
  //
  //  --OneDGridEntity
  //  --0Entity
  //
  //***********************



  /** \brief Specialization for codim-0-entities.
   * \ingroup OneDGrid
   *
   * This class embodies the topological parts of elements of the grid.
   * It has an extended interface compared to the general entity class.
   * For example, Entities of codimension 0  allow to visit all neighbors.
   *
   * OneDGrid only implements the case dim==dimworld==1
   */
  template<int dim, class GridImp>
  class OneDGridEntity<0,dim, GridImp> :
    public EntityDefaultImplementation<0,dim,GridImp, OneDGridEntity>
  {
    friend class OneDGrid;
    template <class GridImp_>
    friend class OneDGridLevelIntersectionIterator;
    template <class GridImp_>
    friend class OneDGridLeafIntersectionIterator;
    friend class OneDGridHierarchicIterator <GridImp>;
    friend class OneDGridLevelIterator <0,All_Partition,GridImp>;

    typedef typename GridImp::Traits::template Codim< 0 >::GeometryImpl GeometryImpl;
    typedef typename GridImp::Traits::template Codim< 0 >::GeometryImpl LocalGeometryImpl;

  public:
    typedef typename GridImp::template Codim<0>::Geometry Geometry;
    typedef typename GridImp::template Codim<0>::LocalGeometry LocalGeometry;
    typedef typename GridImp::template Codim<0>::LevelIterator LevelIterator;
    typedef typename GridImp::LeafIntersectionIterator LeafIntersectionIterator;
    typedef typename GridImp::LevelIntersectionIterator LevelIntersectionIterator;
    typedef typename GridImp::HierarchicIterator HierarchicIterator;

    /** \brief The type of OneDGrid Entity seeds */
    typedef typename GridImp::Traits::template Codim<0>::EntitySeed EntitySeed;

    template<int codim>
    struct Codim
    {
      typedef typename GridImp::Traits::template Codim<codim>::Entity Entity;
    };

    typedef typename GridImp::Traits::template Codim<0>::Entity Entity;

    //! Default Constructor
    OneDGridEntity ()
      : target_( OneDGridNullIteratorFactory<1>::null() )
    {}

    explicit OneDGridEntity (OneDEntityImp<1>* target)
      : target_( target )
    {}

    bool equals(const OneDGridEntity& other) const
    {
      return target_ == other.target_;
    }

    //! Level of this element
    int level () const {return target_->level_;}

    //! only interior entities
    PartitionType partitionType () const { return InteriorEntity; }

    //! Level index is unique and consecutive per level and codim
    unsigned int levelIndex() const {return target_->levelIndex_;}

    unsigned int leafIndex() const {return target_->leafIndex_;}

    unsigned int globalId() const {return target_->id_;}

    //! Geometry of this entity
    Geometry geometry () const { return Geometry( GeometryImpl(target_->vertex_[0]->pos_, target_->vertex_[1]->pos_) ); }

    /** \brief Get the seed corresponding to this entity */
    EntitySeed seed () const { return EntitySeed( *this ); }

    //! return the element type identifier (segment)
    GeometryType type () const {return GeometryType(1);}

    /** \brief Return the number of subentities of codimension cc.
     */
    template<int cc>
    int count () const {
      assert(cc==0 || cc==1);
      return (cc==0) ? 1 : 2;
    }

    /** \brief Return the number of subentities of codimension codim.
     */
    unsigned int subEntities (unsigned int codim) const
    {
      assert(codim==0 || codim==1);
      return (codim==0) ? 1 : 2;
    }

    /** \brief Return index of sub entity with codim = cc and local number i
     */
    int subLevelIndex (int i,unsigned int codim) const {
      assert(i==0 || i==1);
      return (codim==0)
             ? target_->levelIndex_
             : target_->vertex_[i]->levelIndex_;
    }

    /** \brief Return leaf index of sub entity with codim = cc and local number i
     */
    int subLeafIndex (int i, unsigned int codim) const {
      assert(i==0 || i==1);
      return (codim==0)
             ? target_->leafIndex_
             : target_->vertex_[i]->leafIndex_;
    }

    /** \brief Return leaf index of sub entity with codim = cc and local number i
     */
    int subId (int i, unsigned int codim) const {
      assert(i==0 || i==1);
      return (codim==0)
             ? target_->id_
             : target_->vertex_[i]->id_;
    }

    /** \brief Access to codim 0 subentities */
    template<int cc>
    typename std::enable_if<
      cc == 0,
      typename Codim<0>::Entity
      >::type
    subEntity (int i) const
    {
      assert(i==0);
      return typename Codim<0>::Entity(OneDGridEntity<0,dim,GridImp>(this->target_));
    }

    /** \brief Access to codim 1 subentities */
    template<int cc>
    typename std::enable_if<
      cc == 1,
      typename Codim<1>::Entity
      >::type
    subEntity (int i) const
    {
      assert(i==0 || i==1);
      return typename Codim<1>::Entity(OneDGridEntity<1,dim,GridImp>(this->target_->vertex_[i]));
    }

    LeafIntersectionIterator ileafbegin () const {
      return OneDGridLeafIntersectionIterator<GridImp>(target_, (isLeaf()) ? 0 : 2);
    }

    LevelIntersectionIterator ilevelbegin () const {
      return OneDGridLevelIntersectionIterator<GridImp>(target_, 0);
    }

    LeafIntersectionIterator ileafend () const {
      return OneDGridLeafIntersectionIterator<GridImp>(target_);
    }

    LevelIntersectionIterator ilevelend () const {
      return OneDGridLevelIntersectionIterator<GridImp>(target_);
    }

    //! returns true if Entity has no children
    bool isLeaf () const {
      return (target_->sons_[0]==OneDGridNullIteratorFactory<1>::null())
             && (target_->sons_[1]==OneDGridNullIteratorFactory<1>::null());
    }

    //! Inter-level access to father element on coarser grid.
    //! Assumes that meshes are nested.
    Entity father () const {
      return Entity(OneDGridEntity(target_->father_));
    }
    //! returns true if father entity exists
    bool hasFather () const
    {
      return (this->level()>0);
    }

    /*! Location of this element relative to the reference element
       of the father. This is sufficient to interpolate all
       dofs in conforming case. Nonconforming may require access to
       neighbors of father and computations with local coordinates.
       On the fly case is somewhat inefficient since dofs  are visited
       several times. If we store interpolation matrices, this is tolerable.
       We assume that on-the-fly implementation of numerical algorithms
       is only done for simple discretizations. Assumes that meshes are nested.
     */
    LocalGeometry geometryInFather () const {
      assert(target_->father_);
      assert(target_->father_->sons_[0] == target_ || target_->father_->sons_[1] == target_);

      if (target_->father_->sons_[0] == target_ && target_->father_->sons_[1] == target_) {
        // Copied element?
        return LocalGeometry(LocalGeometryImpl(FieldVector<double,1>(0), FieldVector<double,1>(1)));
      } else if (target_->father_->sons_[0] == target_) {
        // Left son?
        return LocalGeometry(LocalGeometryImpl(FieldVector<double,1>(0), FieldVector<double,1>(0.5)));
      }

      // Right son!
      return LocalGeometry(LocalGeometryImpl(FieldVector<double,1>(0.5), FieldVector<double,1>(1)));
    }

    /*! Inter-level access to son elements on higher levels<=maxlevel.
       This is provided for sparsely stored nested unstructured meshes.
       Returns iterator to first son.
     */
    OneDGridHierarchicIterator<GridImp> hbegin (int maxlevel) const {

      OneDGridHierarchicIterator<GridImp> it(maxlevel);

      if (level()<=maxlevel) {

        // Load sons of old target onto the iterator stack
        if (!isLeaf()) {

          it.elemStack.push(target_->sons_[0]);
          it.elemStack.push(target_->sons_[1]);

        }

      }

      GridImp::getRealImplementation(it.virtualEntity_).setToTarget((it.elemStack.empty())
                                                                    ? OneDGridNullIteratorFactory<1>::null() : it.elemStack.top());

      return it;
    }

    //! Returns iterator to one past the last son
    HierarchicIterator hend (int maxlevel) const {
      return HierarchicIterator(maxlevel);
    }

    // ***************************************************************
    //  Interface for Adaptation
    // ***************************************************************

    /** returns true, if entity might be coarsened during next adaptation cycle */
    bool mightVanish () const { return target_->markState_ == OneDEntityImp<1> :: COARSEN; }

    /** returns true, if entity was refined during last adaptation cycle */
    bool isNew () const { return target_->isNew_; }

    void setToTarget(OneDEntityImp<1>* target) {
      target_ = target;
    }

    OneDEntityImp<1>* target_;

  }; // end of OneDGridEntity codim = 0

} // namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/onedgrid/onedgridentitypointer.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ONEDGRID_ENTITY_POINTER_HH
#define DUNE_ONEDGRID_ENTITY_POINTER_HH

#include "onedgridentity.hh"

namespace Dune {

  /*! Acts as a pointer to an  entities of a given codimension.
   */
  template<int codim, class GridImp>
  class OneDGridEntityPointer
  {
    enum { dim = GridImp::dimension };
    template <class GridImp_>
    friend class OneDGridLevelIntersection;
    template <class GridImp_>
    friend class OneDGridLeafIntersection;
    friend class OneDGridEntity<0,dim,GridImp>;

  public:
    typedef typename GridImp::template Codim<codim>::Entity Entity;
    typedef OneDGridEntityPointer<codim,GridImp> Base;

    /** \brief The type of the class itself
        Do we really need this?
     */
    typedef OneDGridEntityPointer<codim,GridImp> EntityPointerImp;

    //! codimension of entity pointer
    enum { codimension = codim };

    //! equality
    bool equals(const OneDGridEntityPointer<codim,GridImp>& other) const {
      return virtualEntity_ == other.virtualEntity_;
    }

    //! dereferencing
    const Entity& dereference() const {return virtualEntity_;}

    //! ask for level of entity
    int level () const {return virtualEntity_.level();}

    OneDGridEntityPointer()
      : virtualEntity_(OneDGridEntity<codim, dim, GridImp>())
    {}

    /** \brief Constructor from a given entity  */
    OneDGridEntityPointer(const OneDGridEntity<codim, dim, GridImp> & entity)
      : virtualEntity_(entity)
    {}

    /** \brief Constructor from a given iterator */
    OneDGridEntityPointer(OneDEntityImp<dim-codim>* it)
      : virtualEntity_(OneDGridEntity<codim, dim, GridImp>())
    {
      GridImp::getRealImplementation(virtualEntity_).setToTarget(it);
    }

  protected:

    Entity virtualEntity_;

  };


} // end namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/onedgrid/onedgridentityseed.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ONE_D_GRID_ENTITY_SEED_HH
#define DUNE_ONE_D_GRID_ENTITY_SEED_HH

#include "onedgridentity.hh"
#include <dune/common/nullptr.hh>

/** \file
 *  \brief Implementation of EntitySeed for the OneDGrid grid manager
 */

namespace Dune {

  /** \brief Store a reference to an entity with a minimal memory footprint
   */
  template<int codim, class GridImp>
  class OneDGridEntitySeed
  {
    // grid dimension
    enum { dim = GridImp::dimension };
  public:

    enum { codimension = codim };

    //! default construct an invalid entity seed
    OneDGridEntitySeed ()
      : target_(nullptr)
    {}

    //! construct entity seed from entity
    OneDGridEntitySeed (const OneDGridEntity<codim,dim,GridImp>& entity)
      : target_(entity.target_)
    {}

    //! check whether the EntitySeed refers to a valid Entity
    bool isValid() const
    {
      return target_ != nullptr;
    }

    /** \brief Access to the underlying OneDGrid data structure */
    OneDEntityImp<dim-codim>* target() const
    {
      return target_;
    }

  private:
    /** \brief Plain old pointer to the corresponding OneDGrid data structure */
    OneDEntityImp<dim-codim>* target_;
  };

} // end namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/onedgrid/onedgridfactory.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#include <config.h>

#include <dune/grid/onedgrid/onedgridfactory.hh>
#include <dune/grid/onedgrid/onedgridindexsets.hh>

using namespace Dune;


Dune::GridFactory<Dune::OneDGrid >::
GridFactory() :
  factoryOwnsGrid_(true),
  vertexIndex_(0)
{
  grid_ = new OneDGrid;

  createBegin();
}

Dune::GridFactory<Dune::OneDGrid >::
GridFactory(OneDGrid* grid) :
  factoryOwnsGrid_(false),
  vertexIndex_(0)
{
  grid_ = grid;

  createBegin();
}

Dune::GridFactory<Dune::OneDGrid>::
~GridFactory()
{
  if (grid_ && factoryOwnsGrid_)
    delete grid_;
}

void Dune::GridFactory<Dune::OneDGrid>::
insertVertex(const Dune::FieldVector<GridFactory<OneDGrid >::ctype,1>& pos)
{
  vertexPositions_.insert(std::make_pair(pos, vertexIndex_++));
}

void Dune::GridFactory<Dune::OneDGrid>::
insertElement(const GeometryType& type,
              const std::vector<unsigned int>& vertices)
{
  if (type.dim() != 1)
    DUNE_THROW(GridError, "You cannot insert a " << type << " into a OneDGrid!");

  if (vertices.size() != 2)
    DUNE_THROW(GridError, "You cannot insert an element with " << vertices.size() << " vertices into a OneDGrid!");

  elements_.push_back(Dune::array<unsigned int,2>());
  elements_.back()[0] = vertices[0];
  elements_.back()[1] = vertices[1];

}

void Dune::GridFactory<Dune::OneDGrid>::
insertBoundarySegment(const std::vector<unsigned int>& vertices)
{
  if (vertices.size() != 1)
    DUNE_THROW(GridError, "OneDGrid BoundarySegments must have exactly one vertex.");

  boundarySegments_.push_back(vertices[0]);
}

void Dune::GridFactory<Dune::OneDGrid>::
insertBoundarySegment(const std::vector<unsigned int>& vertices,
                      const shared_ptr<BoundarySegment<1> > &boundarySegment)
{
  insertBoundarySegment(vertices);
}

Dune::OneDGrid* Dune::GridFactory<Dune::OneDGrid>::
createGrid()
{
  // Prevent a crash when this method is called twice in a row
  // You never know who may do this...
  if (grid_==NULL)
    return NULL;

  // ////////////////////////////////////////////////////////
  //   Insert the vertices into the grid
  // ////////////////////////////////////////////////////////

  grid_->entityImps_.resize(1);


  VertexIterator vIt    = vertexPositions_.begin();
  VertexIterator vEndIt = vertexPositions_.end();

  for (; vIt!=vEndIt; ++vIt) {

    OneDEntityImp<0> newVertex(0,
                               vIt->first,
                               grid_->getNextFreeId(1));

    newVertex.leafIndex_ = vIt->second;
    newVertex.levelIndex_ = vIt->second;

    grid_->vertices(0).push_back(newVertex);

  }

  // //////////////////////////////////////////////////////////////////
  //   Make an array with the vertex positions accessible by index
  //   We'll need that several times.
  // //////////////////////////////////////////////////////////////////
  std::vector<double> vertexPositionsByIndex(vertexPositions_.size());
  for (std::map<FieldVector<ctype,1>, unsigned int >::iterator it = vertexPositions_.begin();
       it != vertexPositions_.end();
       ++it)
    vertexPositionsByIndex[it->second] = it->first;

  // ///////////////////////////////////////////////////
  //   Set the numbering of the boundary segments
  // ///////////////////////////////////////////////////

  if (boundarySegments_.size() > 2)
    DUNE_THROW(GridError, "You cannot provide more than two boundary segments to a OneDGrid (it must be connected).");

  if (boundarySegments_.size() > 1
      && vertexPositionsByIndex[boundarySegments_[0]] > vertexPositions_.begin()->first[0])
    grid_->reversedBoundarySegmentNumbering_ = true;

  // ///////////////////////////////////////////////////////////////////
  //   Insert the elements into the grid
  //
  // This is a 1d grid and it has to be connected. Hence we actually
  // know where the elements are, even without being told explicitly.
  // The only thing of interest are the indices.
  // ///////////////////////////////////////////////////////////////////

  // first sort elements by increasing position.  That is how they are expected in the grid data structure
  std::map<double, std::pair<Dune::array<unsigned int, 2>, unsigned int> > elementsByPosition;

  for (size_t i=0; i<elements_.size(); i++)
    elementsByPosition.insert(std::make_pair(vertexPositionsByIndex[elements_[i][0]],     // order by position of left vertex
                                             std::make_pair(elements_[i], i)      // the element and its position in the insertion sequence
                                             ));


  OneDGridList<OneDEntityImp<0> >::iterator it = Dune::get<0>(grid_->entityImps_[0]).begin();
  std::map<double, std::pair<Dune::array<unsigned int, 2>, unsigned int> >::iterator eIt = elementsByPosition.begin();

  /** \todo Looping over the vertices to get all elements assumes that
      the grid is connected.
   */
  for (size_t i=0; i<vertexPositions_.size()-1; i++, ++eIt) {

    OneDEntityImp<1> newElement(0, grid_->getNextFreeId(0), grid_->reversedBoundarySegmentNumbering_);
    newElement.vertex_[0] = it;
    it = it->succ_;
    newElement.vertex_[1] = it;

    newElement.levelIndex_ = eIt->second.second;
    newElement.leafIndex_  = eIt->second.second;

    grid_->elements(0).push_back(newElement);

  }

  // ///////////////////////////////////////////////////
  //   Create the index sets
  // ///////////////////////////////////////////////////

  grid_->levelIndexSets_.resize(1);
  grid_->levelIndexSets_[0] = new OneDGridLevelIndexSet<const OneDGrid>(*grid_, 0);
  grid_->levelIndexSets_[0]->setSizesAndTypes(vertexPositions_.size(), elements_.size());

  grid_->leafIndexSet_.setSizesAndTypes(vertexPositions_.size(), elements_.size());

  // ///////////////////////////////////////////////////
  // hand over the grid and delete the member pointer
  // ///////////////////////////////////////////////////

  Dune::OneDGrid* tmp = grid_;
  grid_ = NULL;
  return tmp;
}

void Dune::GridFactory<Dune::OneDGrid >::
createBegin()
{
  vertexPositions_.clear();

}


==> anc/xt-super/dune-grid/dune/grid/onedgrid/onedgridfactory.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_ONEDGRID_FACTORY_HH
#define DUNE_ONEDGRID_FACTORY_HH

/** \file
    \brief The specialization of the generic GridFactory for OneDGrid
    \author Oliver Sander
 */

#include <vector>
#include <map>

#include <dune/common/fvector.hh>

#include <dune/grid/common/gridfactory.hh>
#include <dune/grid/onedgrid.hh>

namespace Dune {

  /** \brief Specialization of the generic GridFactory for OneDGrid

   */
  template <>
  class GridFactory<OneDGrid> : public GridFactoryInterface<OneDGrid> {

    /** \brief Type used by the grid for coordinates */
    typedef OneDGrid::ctype ctype;

    typedef std::map<FieldVector<ctype,1>, unsigned int >::iterator VertexIterator;


  public:

    /** \brief Default constructor */
    GridFactory();

    /** \brief Constructor for a given grid object

       If you already have your grid object constructed you can
       hand it over using this constructor.

       If you construct your factory class using this constructor
       the pointer handed over to you by the method createGrid() is
       the one you supplied here.
     */
    GridFactory(OneDGrid* grid);

    /** \brief Destructor */
    ~GridFactory();

    /** \brief Insert a vertex into the coarse grid */
    virtual void insertVertex(const FieldVector<ctype,1>& pos);

    /** \brief Insert an element into the coarse grid
        \param type The GeometryType of the new element
        \param vertices The vertices of the new element, using the DUNE numbering
     */
    virtual void insertElement(const GeometryType& type,
                               const std::vector<unsigned int>& vertices);


    /** \brief Insert a boundary segment (== a point).
        This influences the ordering of the boundary segments
     */
    virtual void insertBoundarySegment(const std::vector<unsigned int>& vertices);


    /** \brief Insert a boundary segment (== a point) and the boundary segment geometry
     *
        This influences the ordering of the boundary segments.
        The BoundarySegment object does not actually have any effect.
     */
    virtual void insertBoundarySegment(const std::vector<unsigned int>& vertices,
                                       const shared_ptr<BoundarySegment<1> >& boundarySegment);


    /** \brief Finalize grid creation and hand over the grid

       The receiver takes responsibility of the memory allocated for the grid
     */
    virtual OneDGrid* createGrid();

  private:

    // Initialize the grid structure in UG
    void createBegin();

    // Pointer to the grid being built
    OneDGrid* grid_;

    // True if the factory allocated the grid itself, false if the
    // grid was handed over from the outside
    bool factoryOwnsGrid_;

    /** \brief While inserting the elements this array records the vertices
        of the elements. */
    std::vector<Dune::array<unsigned int, 2> > elements_;

    /** \brief Buffer the vertices until createGrid() is called */
    std::map<FieldVector<ctype,1>, unsigned int > vertexPositions_;

    /** \brief Counter that creates the vertex indices */
    unsigned int vertexIndex_;

    /** \brief Store the explicitly given boundary segments until createGrid() is called */
    std::vector<unsigned int> boundarySegments_;

  };

}

#endif


==> anc/xt-super/dune-grid/dune/grid/onedgrid/onedgridgeometry.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ONE_D_GEOMETRY_HH
#define DUNE_ONE_D_GEOMETRY_HH

#include <dune/geometry/axisalignedcubegeometry.hh>

#include <dune/grid/common/geometry.hh>

#include <dune/grid/onedgrid/onedgridentity.hh>

/** \file
 * \brief The OneDGridElement class and its specializations
 */

namespace Dune {

  // forward declaration
  template <int codim, int dim, class GridImp>
  class OneDGridEntity;

  /** \brief Unspecialized class.  Not used for anything */
  template<int mydim, int coorddim, class GridImp>
  class OneDGridGeometry;

  //**********************************************************************
  //
  // --OneDGridGeometry
  /** \brief Defines the geometry part of a vertex.
   * \ingroup OneDGrid
   */
  template<class GridImp>
  class OneDGridGeometry <0, 1, GridImp> :
    public AxisAlignedCubeGeometry<typename GridImp::ctype,0,1>
  {
  public:
    explicit OneDGridGeometry(const FieldVector<typename GridImp::ctype,1>& p)
      : AxisAlignedCubeGeometry<typename GridImp::ctype,0,1>(p)
    {}
  };

  //**********************************************************************
  //
  // --OneDGridGeometry
  /** \brief Defines the geometry part of a mesh entity.
   * \ingroup OneDGrid
   */
  template<int mydim, int coorddim, class GridImp>
  class OneDGridGeometry :
    public AxisAlignedCubeGeometry<typename GridImp::ctype, mydim, coorddim>
  {
  public:
    OneDGridGeometry(const FieldVector<double,1>& left, const FieldVector<double,1>& right)
      : AxisAlignedCubeGeometry<typename GridImp::ctype, mydim, coorddim>(left,right)
    {}
  };

}  // namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/onedgrid/onedgridhieriterator.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ONE_D_GRID_HIERITERATOR_HH
#define DUNE_ONE_D_GRID_HIERITERATOR_HH

/** \file
 * \brief The OneDGridHierarchicIterator class
 */

#include <stack>

#include <dune/grid/onedgrid/onedgridentitypointer.hh>

namespace Dune {

  //**********************************************************************
  //
  // --OneDGridHierarchicIterator
  // --HierarchicIterator
  /** \brief Iterator over the descendants of an entity.
   * \ingroup OneDGrid
     Mesh entities of codimension 0 ("elements") allow to visit all entities of
     codimension 0 obtained through nested, hierarchic refinement of the entity.
     Iteration over this set of entities is provided by the HierarchicIterator,
     starting from a given entity.
   */
  template<class GridImp>
  class OneDGridHierarchicIterator :
    public Dune::OneDGridEntityPointer <0,GridImp>
  {
    enum { dim = GridImp::dimension };
    friend class OneDGridEntity<0,dim,GridImp>;

    // Stack entry
    typedef OneDGridList<OneDEntityImp<1> >::iterator StackEntry;

  public:

    typedef typename GridImp::template Codim<0>::Entity Entity;

    //! Constructor
    OneDGridHierarchicIterator(int maxlevel) : OneDGridEntityPointer<0,GridImp>(OneDGridNullIteratorFactory<1>::null()),
                                               maxlevel_(maxlevel), elemStack()
    {}

    //! prefix increment
    void increment() {

      if (elemStack.empty())
        return;

      StackEntry old_target = elemStack.top();
      elemStack.pop();

      // Traverse the tree no deeper than maxlevel
      if (old_target->level_ < maxlevel_) {

        // Load sons of old target onto the iterator stack
        if (!old_target->isLeaf()) {

          elemStack.push(old_target->sons_[0]);

          // Add the second son only if it is different from the first one
          // i.e. the son is not just a copy of the father
          if (old_target->sons_[0] != old_target->sons_[1])
            elemStack.push(old_target->sons_[1]);

        }

      }

      GridImp::getRealImplementation(this->virtualEntity_).setToTarget((elemStack.empty())
                                                                       ? OneDGridNullIteratorFactory<1>::null() : elemStack.top());
    }

  private:

    //! max level to go down
    int maxlevel_;

    std::stack<StackEntry> elemStack;

  };

}  // end namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/onedgrid/onedgridindexsets.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ONEDGRID_INDEXSETS_HH
#define DUNE_ONEDGRID_INDEXSETS_HH

/** \file
    \brief The index and id sets for the OneDGrid class
 */

#include <vector>

#include <dune/grid/common/indexidset.hh>

#include <dune/grid/onedgrid/onedgridlist.hh>
#include <dune/grid/onedgrid/onedgridentity.hh>

namespace Dune {

  template<class GridImp>
  class OneDGridLevelIndexSet : public IndexSet<GridImp,OneDGridLevelIndexSet<GridImp> >
  {
  public:

    /** \brief Constructor for a given level of a given grid
     */
    OneDGridLevelIndexSet (const GridImp& grid, int level)
      : grid_(&grid), level_(level)
    {}

    //! get index of an entity
    template<int cd>
    int index (const typename GridImp::Traits::template Codim<cd>::Entity& e) const
    {
      return grid_->getRealImplementation(e).levelIndex();
    }

    //! get index of subentity of an entity
    template<int cc>
    unsigned int subIndex (const typename GridImp::Traits::template Codim<cc>::Entity& e,
                           int i,
                           unsigned int codim) const
    {
      if( cc == 0 )
        return grid_->getRealImplementation(e).subLevelIndex(i,codim);
      else
        return grid_->getRealImplementation(e).levelIndex();
    }

    //! get number of entities of given type and on this level
    int size (GeometryType type) const
    {
      return grid_->size(level_,type);
    }

    //! get number of entities of given codim, type and on this level
    int size (int codim) const
    {
      return grid_->size(level_,codim);
    }

    std::vector< GeometryType > types ( int codim ) const { return myTypes_[ codim ]; }

    /** \brief Deliver all geometry types used in this grid */
    const std::vector<GeometryType>& geomTypes (int codim) const
    {
      return myTypes_[codim];
    }

    /** \brief Return true if e is contained in the index set.

       \warning This implementation takes O(n) time!  It also assumes that e belongs
       to the correct grid.
     */
    template <class EntityType>
    bool contains (const EntityType& e) const
    {
      // If the entity isn't on the same level as this index set it cannot be contained in the index set
      if (e.level() != level_)
        return false;

      enum { cd = EntityType::codimension };
      typedef typename GridImp::template Codim<cd>::template Partition<All_Partition>::LevelIterator IteratorType;
      IteratorType iend = grid_->levelGridView(level_).template end<cd,All_Partition>();
      for (IteratorType it = grid_->levelGridView(level_).template begin<cd,All_Partition>();
           it != iend; ++it)
      {
        if (this->template index<cd>(*it) == this->template index<cd>(e))
          return true;
      }
      return false;
    }

    /** \brief Sets the corresponding internal fields.  Used by the GridFactory */
    void setSizesAndTypes(unsigned int numVertices, unsigned int numElements) {

      numVertices_ = numVertices;
      numElements_ = numElements;

      // ///////////////////////////////////////////////
      //   Update the list of geometry types present
      // ///////////////////////////////////////////////
      if (numElements_>0) {
        myTypes_[0].resize(1);
        myTypes_[0][0] = GeometryType(1);
      } else
        myTypes_[0].resize(0);

      if (numVertices_>0) {
        myTypes_[1].resize(1);
        myTypes_[1][0] = GeometryType(0);
      } else
        myTypes_[1].resize(0);

    }

    /** \todo Should be private */
    void update() {

      // ///////////////////////////////
      //   Init the element indices
      // ///////////////////////////////
      numElements_ = 0;
      OneDGridList<OneDEntityImp<1> >::const_iterator eIt;
      for (eIt = grid_->elements(level_).begin(); eIt != grid_->elements(level_).end(); eIt = eIt->succ_)
        /** \todo Remove this const cast */
        const_cast<OneDEntityImp<1>*>(eIt)->levelIndex_ = numElements_++;

      // //////////////////////////////
      //   Init the vertex indices
      // //////////////////////////////

      numVertices_ = 0;
      OneDGridList<OneDEntityImp<0> >::const_iterator vIt;
      for (vIt = grid_->vertices(level_).begin(); vIt != grid_->vertices(level_).end(); vIt = vIt->succ_)
        /** \todo Remove this const cast */
        const_cast<OneDEntityImp<0>*>(vIt)->levelIndex_ = numVertices_++;

      // set the list of geometry types
      setSizesAndTypes(numVertices_, numElements_);
    }

  private:
    const GridImp* grid_;
    int level_;

    int numElements_;
    int numVertices_;

    /** \brief The GeometryTypes present for each codim */
    std::vector<GeometryType> myTypes_[2];
  };

  template<class GridImp>
  class OneDGridLeafIndexSet :
    public IndexSet<GridImp,OneDGridLeafIndexSet<GridImp> >
  {
  public:
    //! constructor stores reference to a grid and level
    OneDGridLeafIndexSet (const GridImp& g) : grid_(g)
    {}

    //! get index of an entity
    /*
       We use the remove_const to extract the Type from the mutable class,
       because the const class is not instantiated yet.
     */
    template<int cd>
    int index (const typename remove_const<GridImp>::type::Traits::template Codim<cd>::Entity& e) const
    {
      return grid_.getRealImplementation(e).leafIndex();
    }

    //! get index of subentity of an entity
    template<int cc>
    int subIndex (const typename remove_const<GridImp>::type::Traits::template Codim<cc>::Entity& e,
                  int i,
                  unsigned int codim) const
    {
      if( cc == 0 )
        return grid_.getRealImplementation(e).subLeafIndex(i,codim);
      else
        return grid_.getRealImplementation(e).leafIndex();
    }

    //! get number of entities of given codim, type on the leaf level
    int size (GeometryType type) const
    {
      if (type.isVertex()) {

        return numVertices_;

      } else if (type.isLine()) {

        return numElements_;

      }

      return 0;
    }

    //! get number of entities of given codim, type on the leaf level
    int size(int codim) const
    {
      if (codim==1) {

        return numVertices_;

      } else if (codim==0) {

        return numElements_;

      }

      return 0;
    }

    std::vector< GeometryType > types ( int codim ) const { return myTypes_[ codim ]; }

    /** deliver all geometry types used in this grid */
    const std::vector<GeometryType>& geomTypes (int codim) const
    {
      return myTypes_[codim];
    }

    /** \brief Return true if e is contained in the index set.

       Warning: this implementation takes O(n) time!  It also assumes that e belongs
       to the correct grid.
     */
    template <class EntityType>
    bool contains (const EntityType& e) const
    {
      enum { cd = EntityType::codimension };
      typedef typename GridImp::template Codim<cd>::template Partition<All_Partition>::LeafIterator IteratorType;
      IteratorType iend = grid_.template leafend<cd,All_Partition>();
      for (IteratorType it = grid_.template leafbegin<cd,All_Partition>();
           it != iend; ++it)
      {
        if (it->level() == e.level() && this->template index<cd>(*it) == this->template index<cd>(e))
          return true;
      }
      return false;
    }

    /** \brief Sets the corresponding internal fields.  Used by the GridFactory */
    void setSizesAndTypes(unsigned int numVertices, unsigned int numElements) {

      numVertices_ = numVertices;
      numElements_ = numElements;

      // ///////////////////////////////////////////////
      //   Update the list of geometry types present
      // ///////////////////////////////////////////////
      if (numElements_>0) {
        myTypes_[0].resize(1);
        myTypes_[0][0] = GeometryType(1);
      } else
        myTypes_[0].resize(0);

      if (numVertices_>0) {
        myTypes_[1].resize(1);
        myTypes_[1][0] = GeometryType(0);
      } else
        myTypes_[1].resize(0);

    }

    /** \todo Should be private */
    void update() {

      // ///////////////////////////////
      //   Init the element indices
      // ///////////////////////////////
      numElements_ = 0;
      typename GridImp::Traits::template Codim<0>::LeafIterator eIt    = grid_.template leafbegin<0>();
      typename GridImp::Traits::template Codim<0>::LeafIterator eEndIt = grid_.template leafend<0>();

      for (; eIt!=eEndIt; ++eIt) {

        grid_.getRealImplementation(*eIt).target_->leafIndex_ = numElements_++;

      }

      // //////////////////////////////
      //   Init the vertex indices
      // //////////////////////////////

      numVertices_ = 0;

      for (int i=grid_.maxLevel(); i>=0; i--) {

        const OneDEntityImp<0>* vIt;
        for (vIt = grid_.vertices(i).begin(); vIt != grid_.vertices(i).end(); vIt = vIt->succ_) {

          /** \todo Remove the const casts */
          if (vIt->isLeaf())
            const_cast<OneDEntityImp<0>*>(vIt)->leafIndex_ = numVertices_++;
          else
            const_cast<OneDEntityImp<0>*>(vIt)->leafIndex_ = vIt->son_->leafIndex_;

        }

      }

      // set the list of geometry types
      setSizesAndTypes(numVertices_, numElements_);

    }

  private:

    const GridImp& grid_;

    int numElements_;
    int numVertices_;

    /** \brief The GeometryTypes present for each codim */
    std::vector<GeometryType> myTypes_[2];
  };


  template<class GridImp>
  class OneDGridIdSet : public IdSet<GridImp,OneDGridIdSet<GridImp>,unsigned int>
  {
  public:
    //! define the type used for persistent indices
    typedef unsigned int IdType;

    //! constructor stores reference to a grid
    OneDGridIdSet (const GridImp& g) : grid_(g) {}

    //! get id of an entity
    /*
       We use the remove_const to extract the Type from the mutable class,
       because the const class is not instantiated yet.
     */
    template<int cd>
    IdType id (const typename remove_const<GridImp>::type::Traits::template Codim<cd>::Entity& e) const
    {
      return grid_.getRealImplementation(e).globalId();
    }

    //! get id of subentity
    IdType subId (const typename remove_const<GridImp>::type::Traits::template Codim<0>::Entity& e,
                  int i,
                  unsigned int codim) const
    {
      return grid_.getRealImplementation(e).subId(i,codim);
    }

  private:

    const GridImp& grid_;
  };

}  // namespace Dune


#endif


==> anc/xt-super/dune-grid/dune/grid/onedgrid/onedgridintersectioniterators.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ONE_D_GRID_INTERSECTION_ITERATORS_HH
#define DUNE_ONE_D_GRID_INTERSECTION_ITERATORS_HH

/** \file
 * \brief The OneDGridLevelIntersectionIterator and OneDGridLeafIntersectionIterator classes
 */

#include <dune/grid/onedgrid/onedgridintersections.hh>

namespace Dune {

  /** \brief The iterator over level intersections */
  template<class GridImp>
  class OneDGridLevelIntersectionIterator
  {
    enum { dim=GridImp::dimension };
    enum { dimworld=GridImp::dimensionworld };

    friend class OneDGridEntity<0,dim,GridImp>;

    template<typename, typename, typename>
    friend class Dune::IntersectionIterator;

    OneDGridLevelIntersectionIterator()
    {}

    //! Constructor for a given grid entity and a given neighbor
    OneDGridLevelIntersectionIterator(OneDEntityImp<1>* center, int nb)
      : intersection_(OneDGridLevelIntersection<GridImp>(center,nb))
    {}

    /** \brief Constructor creating the 'one-after-last'-iterator */
    OneDGridLevelIntersectionIterator(OneDEntityImp<1>* center)
      : intersection_(OneDGridLevelIntersection<GridImp>(center))
    {}

  public:

    typedef Dune::Intersection< GridImp, Dune::OneDGridLevelIntersection< GridImp > > Intersection;

    //! equality
    bool equals(const OneDGridLevelIntersectionIterator<GridImp>& other) const {
      return GridImp::getRealImplementation(intersection_).equals(GridImp::getRealImplementation(other.intersection_));
    }

    //! prefix increment
    void increment() {
      GridImp::getRealImplementation(intersection_).neighbor_++;
    }

    //! \brief dereferencing
    const Intersection & dereference() const
    {
      return intersection_;
    }

  private:

    Intersection intersection_;
  };


  /** \brief Iterator over OneDGrid leaf intersections */
  template<class GridImp>
  class OneDGridLeafIntersectionIterator
  {
    enum { dim=GridImp::dimension };
    enum { dimworld=GridImp::dimensionworld };

    friend class OneDGridEntity<0,dim,GridImp>;

    template<typename, typename, typename>
    friend class Dune::IntersectionIterator;

    OneDGridLeafIntersectionIterator()
    {}

    //! Constructor for a given grid entity and a given neighbor
    OneDGridLeafIntersectionIterator(OneDEntityImp<1>* center, int nb)
      : intersection_(OneDGridLeafIntersection<GridImp>(center,nb))
    {}

    /** \brief Constructor creating the 'one-after-last'-iterator */
    OneDGridLeafIntersectionIterator(OneDEntityImp<1>* center)
      : intersection_(OneDGridLeafIntersection<GridImp>(center))
    {}

  public:

    typedef Dune::Intersection< GridImp, Dune::OneDGridLeafIntersection< GridImp > > Intersection;

    //! equality
    bool equals(const OneDGridLeafIntersectionIterator<GridImp>& other) const {
      return GridImp::getRealImplementation(intersection_).equals(GridImp::getRealImplementation(other.intersection_));
    }

    //! prefix increment
    void increment() {
      GridImp::getRealImplementation(intersection_).neighbor_++;
    }

    //! \brief dereferencing
    const Intersection & dereference() const
    {
      return intersection_;
    }

  private:

    Intersection intersection_;

  };

}  // namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/onedgrid/onedgridintersections.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ONE_D_GRID_INTERSECTIONS_HH
#define DUNE_ONE_D_GRID_INTERSECTIONS_HH

/** \file
 * \brief The OneDGridLevelIntersection and OneDGridLeafIntersection classes
 */

#include <dune/common/nullptr.hh>
#include <dune/grid/onedgrid/onedgridentity.hh>

namespace Dune {

  /** \brief Intersection between two neighboring elements on a level grid */
  template<class GridImp>
  class OneDGridLevelIntersection
  {
    enum { dim=GridImp::dimension };
    enum { dimworld=GridImp::dimensionworld };

    // The corresponding iterator needs to access all members
    friend class OneDGridLevelIntersectionIterator<GridImp>;

    template<typename,typename>
    friend class Intersection;

    OneDGridLevelIntersection()
      : center_(nullptr)
      , neighbor_(-1) // marker for invalid intersection
    {}

    //! Constructor for a given grid entity and a given neighbor
    OneDGridLevelIntersection(OneDEntityImp<1>* center, int nb)
      : center_(center), neighbor_(nb)
    {}

    /** \brief Constructor creating the 'one-after-last'-iterator */
    OneDGridLevelIntersection(OneDEntityImp<1>* center)
      : center_(center), neighbor_(2)
    {}

    typedef typename GridImp::Traits::template Codim< 1 >::GeometryImpl GeometryImpl;
    typedef typename GridImp::Traits::template Codim< 1 >::LocalGeometryImpl LocalGeometryImpl;

  public:

    typedef typename GridImp::template Codim<1>::Geometry Geometry;
    typedef typename GridImp::template Codim<1>::LocalGeometry LocalGeometry;
    typedef typename GridImp::template Codim<0>::EntityPointer EntityPointer;
    typedef typename GridImp::template Codim<0>::Entity Entity;

    //! equality
    bool equals(const OneDGridLevelIntersection<GridImp>& other) const {
      return (center_ == other.center_) && (neighbor_ == other.neighbor_);
    }

    OneDEntityImp<1>* target() const {
      const bool isValid = center_ && neighbor_>=0 && neighbor_<2;

      if (!isValid)
        return center_;
      else if (neighbor_==0)
        return center_->pred_;
      else
        return center_->succ_;

    }

    //! return true if intersection is with boundary.
    bool boundary () const {

      // Check whether we're on the left boundary
      if (neighbor_==0) {

        // If there's an element to the left we can't be on the boundary
        if (center_->pred_)
          return false;

        const OneDEntityImp<1>* ancestor = center_;

        while (ancestor->level_!=0) {

          // Check if we're the left son of our father
          if (ancestor != ancestor->father_->sons_[0])
            return false;

          ancestor = ancestor->father_;
        }

        // We have reached level 0.  If there is no element of the left
        // we're truly on the boundary
        return !ancestor->pred_;
      }

      // ////////////////////////////////
      //   Same for the right boundary
      // ////////////////////////////////
      // If there's an element to the right we can't be on the boundary
      if (center_->succ_)
        return false;

      const OneDEntityImp<1>* ancestor = center_;

      while (ancestor->level_!=0) {

        // Check if we're the left son of our father
        if (ancestor != ancestor->father_->sons_[1])
          return false;

        ancestor = ancestor->father_;
      }

      // We have reached level 0.  If there is no element of the left
      // we're truly on the boundary
      return !ancestor->succ_;

    }

    //! return true if across the edge a neighbor on this level exists
    bool neighbor () const {
      assert(neighbor_ >= 0 && neighbor_ < 2);

      return (neighbor_==0)
             ? center_->pred_ && center_->pred_->vertex_[1] == center_->vertex_[0]
             : center_->succ_ && center_->succ_->vertex_[0] == center_->vertex_[1];

    }

    //! return true if intersection is conform.
    bool conforming () const {
      return true;
    }

    //! return the Entity on the inside of this intersection
    //! (that is the Entity where we started this Iterator)
    Entity inside() const
    {
      return Entity(OneDGridEntity<0,dim,GridImp>(center_));
    }

    //! return the Entity on the outside of this intersection
    //! (that is the neighboring Entity)
    Entity outside() const
    {
      assert(neighbor());
      return Entity(OneDGridEntity<0,dim,GridImp>(target()));
    }

    //! return information about the Boundary
    int boundaryId () const {
      return boundarySegmentIndex();
    }

    //! return index of the boundary segment
    int boundarySegmentIndex () const {
      // It is hardwired here that the domain is connected, i.e., the boundary consists of two points
      return ((neighbor_==0 && center_->reversedBoundarySegmentNumbering_==false)
              || (neighbor_==1 && center_->reversedBoundarySegmentNumbering_==true)) ? 0 : 1;
    }

    //! Here returned element is in LOCAL coordinates of the element
    //! where iteration started.
    LocalGeometry geometryInInside () const
    {
      return LocalGeometry( LocalGeometryImpl( (indexInInside() == 0) ? 0 : 1 ) );
    }

    //! intersection of codimension 1 of this neighbor with element where iteration started.
    //! Here returned element is in LOCAL coordinates of neighbor
    LocalGeometry geometryInOutside () const
    {
      return LocalGeometry( LocalGeometryImpl( (indexInInside() == 0) ? 1 : 0 ) );
    }

    //! intersection of codimension 1 of this neighbor with element where iteration started.
    //! Here returned element is in GLOBAL coordinates of the element where iteration started.
    Geometry geometry () const
    {
      return Geometry( GeometryImpl( center_->vertex_[neighbor_]->pos_ ) );
    }

    /** \brief obtain the type of reference element for this intersection */
    GeometryType type () const
    {
      return GeometryType( 0 );
    }

    //! local index of codim 1 entity in self where intersection is contained in
    int indexInInside () const
    {
      return neighbor_;
    }

    //! local index of codim 1 entity in neighbor where intersection is contained
    int indexInOutside () const
    {
      // If numberInSelf is 0 then numberInNeighbor is 1 and vice versa
      return 1-neighbor_;
    }

    //! return outer normal
    FieldVector<typename GridImp::ctype, dimworld> outerNormal (const FieldVector<typename GridImp::ctype, dim-1>& local) const {
      return centerUnitOuterNormal();
    }

    //! Return outer normal scaled with the integration element
    FieldVector<typename GridImp::ctype, dimworld> integrationOuterNormal (const FieldVector<typename GridImp::ctype, dim-1>& local) const {
      return centerUnitOuterNormal();
    }

    //! return unit outer normal
    FieldVector<typename GridImp::ctype, dimworld> unitOuterNormal (const FieldVector<typename GridImp::ctype, dim-1>& local) const {
      return centerUnitOuterNormal();
    }

    //! return unit outer normal at center of intersection
    FieldVector<typename GridImp::ctype, dimworld> centerUnitOuterNormal () const {
      return FieldVector<typename GridImp::ctype, dimworld>(2 * neighbor_ - 1);
    }

  private:
    //**********************************************************
    //  private methods
    //**********************************************************

    OneDEntityImp<1>* center_;

    /** \brief Count on which neighbor we are lookin' at.  Can be only 0 or 1. */
    int neighbor_;

  };


  /** \brief Intersection between two neighboring elements on a leaf grid */
  template<class GridImp>
  class OneDGridLeafIntersection
  {
    enum { dim=GridImp::dimension };
    enum { dimworld=GridImp::dimensionworld };

    // The corresponding iterator needs to access all members
    friend class OneDGridLeafIntersectionIterator<GridImp>;

    template<typename,typename>
    friend class Intersection;

    OneDGridLeafIntersection()
      : center_(nullptr)
      , neighbor_(-1) // marker for invalid intersection
    {}

    //! Constructor for a given grid entity and a given neighbor
    OneDGridLeafIntersection(OneDEntityImp<1>* center, int nb)
      : center_(center), neighbor_(nb)
    {}

    /** \brief Constructor creating the 'one-after-last'-iterator */
    OneDGridLeafIntersection(OneDEntityImp<1>* center)
      : center_(center), neighbor_(2)
    {}

    typedef typename GridImp::Traits::template Codim< 1 >::GeometryImpl GeometryImpl;
    typedef typename GridImp::Traits::template Codim< 1 >::LocalGeometryImpl LocalGeometryImpl;

  public:

    typedef typename GridImp::template Codim<1>::Geometry Geometry;
    typedef typename GridImp::template Codim<1>::LocalGeometry LocalGeometry;
    typedef typename GridImp::template Codim<0>::EntityPointer EntityPointer;
    typedef typename GridImp::template Codim<0>::Entity Entity;

    //! equality
    bool equals(const OneDGridLeafIntersection<GridImp>& other) const {
      return (center_ == other.center_) && (neighbor_ == other.neighbor_);
    }

    OneDEntityImp<1>* target() const {
      const bool isValid = center_ && neighbor_>=0 && neighbor_<2;

      if (!isValid)
        return center_;

      if (neighbor_==0) {

        // Get left leaf neighbor
        if (center_->pred_ && center_->pred_->vertex_[1] == center_->vertex_[0]) {

          OneDEntityImp<1>* leftLeafNeighbor = center_->pred_;
          while (!leftLeafNeighbor->isLeaf()) {
            assert (leftLeafNeighbor->sons_[1] != NULL);
            leftLeafNeighbor = leftLeafNeighbor->sons_[1];
          }
          return leftLeafNeighbor;

        } else {

          OneDEntityImp<1>* ancestor = center_;
          while (ancestor->father_) {
            ancestor = ancestor->father_;
            if (ancestor->pred_ && ancestor->pred_->vertex_[1] == ancestor->vertex_[0]) {
              assert(ancestor->pred_->isLeaf());
              return ancestor->pred_;
            }
          }

          DUNE_THROW(GridError, "Programming error, apparently we're on the left boundary, neighbor_==2 should not occur!");
        }

      } else {

        // Get right leaf neighbor
        if (center_->succ_ && center_->succ_->vertex_[0] == center_->vertex_[1]) {

          OneDEntityImp<1>* rightLeafNeighbor = center_->succ_;
          while (!rightLeafNeighbor->isLeaf()) {
            assert (rightLeafNeighbor->sons_[0] != NULL);
            rightLeafNeighbor = rightLeafNeighbor->sons_[0];
          }
          return rightLeafNeighbor;

        } else {

          OneDEntityImp<1>* ancestor = center_;
          while (ancestor->father_) {
            ancestor = ancestor->father_;
            if (ancestor->succ_ && ancestor->succ_->vertex_[0] == ancestor->vertex_[1]) {
              assert(ancestor->succ_->isLeaf());
              return ancestor->succ_;
            }
          }

          DUNE_THROW(GridError, "Programming error, apparently we're on the right boundary, neighbor_==3 should not occur!");
        }

      }

    }

    //! return true if intersection is with boundary.
    bool boundary () const {

      // Check whether we're on the left boundary
      if (neighbor_==0) {

        // If there's an element to the left we can't be on the boundary
        if (center_->pred_)
          return false;

        const OneDEntityImp<1>* ancestor = center_;

        while (ancestor->level_!=0) {

          // Check if we're the left son of our father
          if (ancestor != ancestor->father_->sons_[0])
            return false;

          ancestor = ancestor->father_;
        }

        // We have reached level 0.  If there is no element of the left
        // we're truly on the boundary
        return !ancestor->pred_;
      }

      // ////////////////////////////////
      //   Same for the right boundary
      // ////////////////////////////////
      // If there's an element to the right we can't be on the boundary
      if (center_->succ_)
        return false;

      const OneDEntityImp<1>* ancestor = center_;

      while (ancestor->level_!=0) {

        // Check if we're the left son of our father
        if (ancestor != ancestor->father_->sons_[1])
          return false;

        ancestor = ancestor->father_;
      }

      // We have reached level 0.  If there is no element of the left
      // we're truly on the boundary
      return !ancestor->succ_;

    }

    //! return true if across the edge an neighbor on this level exists
    bool neighbor () const {
      return !boundary();
    }

    //! return true if intersection is conform.
    bool conforming () const {
      return true;
    }

    //! return Entity on the inside of this intersection
    //! (that is the Entity where we started this Iterator)
    Entity inside() const
    {
      return Entity(OneDGridEntity<0,dim,GridImp>(center_));
    }

    //! return the Entity on the outside of this intersection
    //! (that is the neighboring Entity)
    Entity outside() const
    {
      return Entity(OneDGridEntity<0,dim,GridImp>(target()));
    }

    //! return information about the Boundary
    int boundaryId () const {
      return boundarySegmentIndex();
    }

    //! return index of the boundary segment
    int boundarySegmentIndex () const {
      // It is hardwired here that the domain is connected, i.e., the boundary consists of two points
      return ((neighbor_==0 && center_->reversedBoundarySegmentNumbering_==false)
              || (neighbor_==1 && center_->reversedBoundarySegmentNumbering_==true)) ? 0 : 1;
    }

    //! Here returned element is in LOCAL coordinates of the element
    //! where iteration started.
    LocalGeometry geometryInInside () const
    {
      return LocalGeometry( LocalGeometryImpl( (indexInInside() == 0) ? 0 : 1 ) );
    }

    //! intersection of codimension 1 of this neighbor with element where iteration started.
    //! Here returned element is in LOCAL coordinates of neighbor
    LocalGeometry geometryInOutside () const
    {
      return LocalGeometry( LocalGeometryImpl( (indexInInside() == 0) ? 1 : 0 ) );
    }

    //! intersection of codimension 1 of this neighbor with element where iteration started.
    //! Here returned element is in GLOBAL coordinates of the element where iteration started.
    Geometry geometry () const
    {
      return Geometry( GeometryImpl( center_->vertex_[neighbor_%2]->pos_ ) );
    }

    /** \brief obtain the type of reference element for this intersection */
    GeometryType type () const
    {
      return GeometryType( 0 );
    }

    //! local index of codim 1 entity in self where intersection is contained in
    int indexInInside () const
    {
      return neighbor_ % 2;
    }

    //! local index of codim 1 entity in neighbor where intersection is contained
    int indexInOutside () const
    {
      // If numberInSelf is 0 then numberInNeighbor is 1 and vice versa
      return 1-(neighbor_ % 2);
    }

    //! return outer normal
    FieldVector<typename GridImp::ctype, dimworld> outerNormal (const FieldVector<typename GridImp::ctype, dim-1>& local) const {
      return centerUnitOuterNormal();
    }

    //! Return outer normal scaled with the integration element
    FieldVector<typename GridImp::ctype, dimworld> integrationOuterNormal (const FieldVector<typename GridImp::ctype, dim-1>& local) const
    {
      return centerUnitOuterNormal();
    }

    //! return unit outer normal
    FieldVector<typename GridImp::ctype, dimworld> unitOuterNormal (const FieldVector<typename GridImp::ctype, dim-1>& local) const {
      return centerUnitOuterNormal();
    }

    //! return unit outer normal at center of intersection
    FieldVector<typename GridImp::ctype, dimworld> centerUnitOuterNormal () const {
      return FieldVector<typename GridImp::ctype, dimworld>(2 * neighbor_ - 1);
    }

  private:
    //**********************************************************
    //  private methods
    //**********************************************************

    OneDEntityImp<1>* center_;

    /** \brief Count on which neighbor we are lookin' at

       0,1 are the level neighbors, 2 and 3 are the leaf neighbors,
       if they differ from the level neighbors. */
    int neighbor_;

  };

}  // namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/onedgrid/onedgridleafiterator.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ONE_D_GRID_LEAFITERATOR_HH
#define DUNE_ONE_D_GRID_LEAFITERATOR_HH

#include <dune/common/tuples.hh>

#include <dune/grid/onedgrid/onedgridentitypointer.hh>

/** \file
 * \brief The OneDGridLeafIterator class
 */

namespace Dune {

  /** \brief Iterator over all entities of a given codimension and level of a grid.
   * \ingroup OneDGrid
   */
  template<int codim, PartitionIteratorType pitype, class GridImp>
  class OneDGridLeafIterator :
    public Dune::OneDGridEntityPointer <codim,GridImp>
  {
    enum {dim = GridImp::dimension};

    friend class OneDGridEntity<codim,dim,GridImp>;

  public:

    OneDGridLeafIterator(const GridImp& grid) : grid_(&grid) {

      /** \todo Can a make the fullRefineLevel work somehow? */
      const int fullRefineLevel = 0;

      GridImp::getRealImplementation(this->virtualEntity_).setToTarget((OneDEntityImp<1-codim>*) Dune::get<1-codim>(grid_->entityImps_[fullRefineLevel]).begin());

      if (!GridImp::getRealImplementation(this->virtualEntity_).target_->isLeaf())
        increment();
    }

    //! Constructor
    OneDGridLeafIterator()
    {
      GridImp::getRealImplementation(this->virtualEntity_).setToTarget(OneDGridNullIteratorFactory<1-codim>::null());
    }

    //! prefix increment
    void increment() {
      // Increment until you find a leaf entity
      do {
        globalIncrement();
      } while (GridImp::getRealImplementation(this->virtualEntity_).target_
               && !GridImp::getRealImplementation(this->virtualEntity_).target_->isLeaf());
    }

  private:

    /** \brief This increment makes the iterator wander over all entities on all levels */
    void globalIncrement() {

      // Backup current level because it may not be accessible anymore after
      // setting the pointer to the next entity.
      const int oldLevel = this->virtualEntity_.level();

      // Increment on this level
      GridImp::getRealImplementation(this->virtualEntity_).setToTarget(GridImp::getRealImplementation(this->virtualEntity_).target_->succ_);

      // If beyond the end of this level set to first of next level
      if (!GridImp::getRealImplementation(this->virtualEntity_).target_ && oldLevel < grid_->maxLevel()) {

        GridImp::getRealImplementation(this->virtualEntity_).setToTarget(const_cast<OneDEntityImp<dim-codim>*>(Dune::get<1-codim>(grid_->entityImps_[oldLevel+1]).begin()));

      }

    }

    // /////////////////////////////////////
    //   Data members
    // /////////////////////////////////////
    const GridImp* grid_;

  };

}  // namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/onedgrid/onedgridleveliterator.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ONE_D_GRID_LEVELITERATOR_HH
#define DUNE_ONE_D_GRID_LEVELITERATOR_HH

/** \file
 * \brief The OneDGridLevelIterator class
 */

#include <dune/grid/common/gridenums.hh>

#include <dune/grid/onedgrid/onedgridentitypointer.hh>

namespace Dune {



  //**********************************************************************
  //
  // --OneDGridLevelIterator
  // --LevelIterator
  /** \brief Iterator over all entities of a given codimension and level of a grid.
   * \ingroup OneDGrid
   */
  template<int codim, PartitionIteratorType pitype, class GridImp>
  class OneDGridLevelIterator :
    public OneDGridEntityPointer <codim, GridImp>
  {
  public:
    enum {dim=GridImp::dimension};
    friend class OneDGrid;
    friend class OneDGridEntity<codim,dim,GridImp>;
    friend class OneDGridEntity<0,dim,GridImp>;

    typedef typename GridImp::template Codim<codim>::Entity Entity;

  protected:

    /** \brief Constructor from a given iterator */
    OneDGridLevelIterator<codim,pitype, GridImp>(OneDEntityImp<dim-codim>* it)
      : OneDGridEntityPointer<codim, GridImp>(it)
    {}

  public:

    //! prefix increment
    void increment() {
      GridImp::getRealImplementation(this->virtualEntity_).setToTarget(GridImp::getRealImplementation(this->virtualEntity_).target_->succ_);
    }
  };

}  // namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/onedgrid/onedgridlist.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ONEDGRID_LIST_HH
#define DUNE_ONEDGRID_LIST_HH

#include <dune/common/iteratorfacades.hh>

namespace Dune {
  /** \file
      \brief A simple doubly-linked list needed in OneDGrid
      \todo I'd love to get rid of this and use std::list instead.
      Unfortunately, there are problems.  I need to store pointers/iterators
      within one element which point to another element (e.g. the element father).
   */
  template<class T>
  class OneDGridListIterator
    : public BidirectionalIteratorFacade<OneDGridListIterator<T>,T>
  {
  public:
    bool equals(const OneDGridListIterator& other) const {
      return pointer_ == other.pointer_;
    }

    T& dereference() {
      return *pointer_;
    }

    void increment() {
      pointer_ = pointer_->succ_;
    }

    void decrement() {
      pointer_ = pointer_->pred_;
    }

    OneDGridListIterator() {}

    OneDGridListIterator(T* pointer) {
      pointer_ = pointer;
    }

    OneDGridListIterator operator=(T* pointer) {
      pointer_ = pointer;
    }

    operator T*() {return pointer_;}

  private:
    T* pointer_;
  };

  template<class T>
  class OneDGridList
  {

  public:
    typedef T* iterator;
    typedef const T* const_iterator;

    OneDGridList() : numelements(0), begin_(0), rbegin_(0) {}

    int size() const {return numelements;}

    iterator push_back (const T& value) {

      T* i = rbegin();

      // New list element by copy construction
      T* t = new T(value);

      // einfuegen
      if (begin_==0) {
        // insert in empty list
        begin_ = t;
        rbegin_ = t;
      }
      else
      {
        // insert after element i
        t->pred_ = i;
        t->succ_ = i->succ_;
        i->succ_ = t;

        if (t->succ_!=0)
          t->succ_->pred_ = t;

        // new tail?
        if (rbegin_==i)
          rbegin_ = t;
      }

      // adjust size, return iterator
      numelements = numelements+1;
      return t;
    }

    iterator insert (iterator i, const T& value) {

      // Insert before 'one-after-the-end' --> append to the list
      if (i==end())
        return push_back(value);

      // New list element by copy construction
      T* t = new T(value);

      // insert
      if (begin_==0)
      {
        // insert in empty list
        begin_=t;
        rbegin_=t;
      }
      else
      {
        // insert before element i
        t->succ_ = i;
        t->pred_ = i->pred_;
        i->pred_ = t;

        if (t->pred_!=0)
          t->pred_->succ_ = t;
        // new head?
        if (begin_==i)
          begin_ = t;
      }

      // adjust size, return iterator
      numelements = numelements+1;
      return t;
    }

    void erase (iterator& i)
    {
      // test argument
      if (i==0)
        return;

      // handle pointers to predecessor and succesor
      if (i->succ_!=0)
        i->succ_->pred_ = i->pred_;
      if (i->pred_!=0)
        i->pred_->succ_ = i->succ_;

      // head & tail
      if (begin_==i)
        begin_=i->succ_;
      if (rbegin_==i)
        rbegin_ = i->pred_;

      // adjust size
      numelements = numelements-1;

      // Actually delete the object
      delete(i);
    }

    iterator begin() {
      return begin_;
    }

    const_iterator begin() const {
      return begin_;
    }

    iterator end() {
      return NULL;
    }

    const_iterator end() const {
      return NULL;
    }

    iterator rbegin() {
      return rbegin_;
    }

    const_iterator rbegin() const {
      return rbegin_;
    }

  private:

    int numelements;

    T* begin_;
    T* rbegin_;

  };   // end class OneDGridList

} // namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/sgrid.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_SGRID_HH
#define DUNE_SGRID_HH

#ifndef DUNE_AVOID_SGRID_DEPRE_WARNING_BECAUSE_I_KNOW_WHAT_IM_DOING
#warning The SGrid grid manager has been deprecated, and will be removed after the dune-grid-2.4 release. \
         Please use YaspGrid instead.
#endif

#include <limits>
#include <vector>
#include <stack>

#include <dune/common/fvector.hh>
#include <dune/common/fmatrix.hh>
#include <dune/common/bigunsignedint.hh>
#include <dune/common/parallel/collectivecommunication.hh>
#include <dune/common/reservedvector.hh>
#include <dune/geometry/genericgeometry/topologytypes.hh>
#include <dune/geometry/axisalignedcubegeometry.hh>
#include <dune/grid/common/capabilities.hh>
#include <dune/grid/common/grid.hh>
#include <dune/grid/sgrid/numbering.hh>
#include <dune/grid/common/indexidset.hh>
#include <dune/grid/utility/structuredgridfactory.hh>

/*! \file sgrid.hh
   This file documents the DUNE grid interface. We use the special implementation for
   simple structured grid to illustrate the different classes and their members.
 */

namespace Dune {

  //************************************************************************
  /*! define name for floating point type used for coordinates in sgrid.
     You can change the type for coordinates by changing this single typedef.
   */
  typedef double sgrid_ctype;

  // globally define the persistent index type
  const int sgrid_dim_bits = 24;   // bits for encoding each dimension
  const int sgrid_level_bits = 6;  // bits for encoding level number
  const int sgrid_codim_bits = 4;  // bits for encoding codimension

  //************************************************************************
  // forward declaration of templates

  template<int dim, int dimworld, class GridImp> class SGeometry;
  template<int codim, int dim, class GridImp> class SEntity;
  template<int codim, class GridImp> class SEntityPointer;
  template<int codim, class GridImp> class SEntitySeed;
  template<int codim, PartitionIteratorType, class GridImp> class SLevelIterator;
  template<int dim, int dimworld, class ctype> class SGrid;
  template<class GridImp> class SIntersection;
  template<class GridImp> class SIntersectionIterator;
  template<class GridImp> class SHierarchicIterator;

  //************************************************************************
  /*!
     SGeometry realizes the concept of the geometric part of a mesh entity.

     The geometric part of a mesh entity is a \f$d\f$-dimensional object in \f$\mathbf{R}^w\f$
     where \f$d\f$ corresponds the template parameter dim and \f$w\f$ corresponds to the
     template parameter dimworld.

     The \f$d\f$-dimensional object is a polyhedron given by a certain number of corners, which
     are vectors in \f$\mathbf{R}^w\f$.

     The member function global provides a map from a topologically equivalent polyhedron ("reference element")
     in \f$\mathbf{R}^d\f$ to the given polyhedron. This map can be inverted by the member function local, where
     an appropriate projection is applied first, when \f$d\neq w\f$.

     In the case of a structured mesh discretizing a generalized cube this map is linear
     and can be described as \f[ g(l) = s + \sum\limits_{i=0}^{d-1} l_ir^i\f] where \f$s\in\mathbf{R}^w\f$
     is a given position vector, the \f$r^i\in\mathbf{R}^w\f$ are given direction vectors and \f$l\in\mathbf{R}^d\f$
     is a local coordinate within the reference polyhedron. The direction vectors are assumed to be orthogonal
     with respect to the standard Eucliden inner product.

     The \f$d\f$-dimensional reference polyhedron is given
     by the points \f$\{ (x_0,\ldots,x_{d-1}) \ | \ x_i\in\{0,1\}\ \}\f$.

     In order to invert the map for a point \f$p\f$, we have to find a local coordinate \f$l\f$ such
     that \f$g(l)=p\f$. Of course this is only possible if \f$d=w\f$. In the general case \f$d\leq w\f$
     we determine \f$l\f$ such that
     \f[(s,r^k) + \sum\limits_{i=0}^{d-1} l_i (r^i,r^k) = (p,r^k) \ \ \ \forall k=0,\ldots,d-1. \f]

     The resulting system is diagonal since the direction vectors are required to be orthogonal.
   */
  template<int mydim, int cdim, class GridImp>
  class SGeometry
    : public AxisAlignedCubeGeometry<typename GridImp::ctype,mydim,cdim>
  {
  public:
    //! define type used for coordinates in grid module
    typedef typename GridImp::ctype ctype;

    /** \brief Set up the geometry
     *
     * \param lower The lower left corner
     * \param A The direction vectors
     *
     * Allows a consistent treatment of all dimensions, including 0 (the vertex).
     */
    void make (const FieldVector<ctype,cdim>& lower,
               const FieldMatrix<ctype,mydim,cdim>& A)
    {
      if (mydim==0) {
        // set up base class
        static_cast< AxisAlignedCubeGeometry<ctype,mydim,cdim> & >( *this ) = AxisAlignedCubeGeometry<ctype,mydim,cdim>(lower);
        return;
      }

      // construct the upper right corner of the cube geometry
      FieldVector<ctype, cdim> upper = lower;
      for (int i=0; i<mydim; i++)
        upper += A[i];

      // look for the directions where the cube is actually extended
      std::bitset<cdim> axes;

      for (size_t i=0; i<cdim; i++)
        if ((upper[i] - lower[i]) > 1e-10)
          axes[i] = true;

      // set up base class
      static_cast< AxisAlignedCubeGeometry<ctype,mydim,cdim> & >( *this ) = AxisAlignedCubeGeometry<ctype,mydim,cdim>(lower, upper, axes);
    }

    //! constructor
    SGeometry ()
      : AxisAlignedCubeGeometry<ctype,mydim,cdim>(FieldVector<ctype,cdim>(0),FieldVector<ctype,cdim>(0))    // anything
    {}
  };


  //************************************************************************
  /*! SEntityBase contains the part of SEntity that can be defined
     without specialization. This is the base for all SEntity classes with dim>0.
   */

  template<int codim, int dim, class GridImp, template<int,int,class> class EntityImp>
  class SEntityBase :
    public EntityDefaultImplementation<codim,dim,GridImp,EntityImp>
  {
    friend class SEntityPointer<codim,GridImp>;
    friend class SIntersection<GridImp>;
    enum { dimworld = GridImp::dimensionworld };

    typedef typename GridImp::Traits::template Codim< codim >::GeometryImpl GeometryImpl;

  public:
    typedef typename GridImp::ctype ctype;
    typedef typename GridImp::template Codim<codim>::Geometry Geometry;
    typedef typename GridImp::PersistentIndexType PersistentIndexType;

    //! level of this element
    int level () const
    {
      return l;
    }

    bool equals(const SEntityBase& other) const
    {
      return (index==other.index)&&(l==other.l)&&(grid==other.grid);
    }

    //! global index is calculated from the index and grid size
    int globalIndex() const;

    /** \brief Return the entity seed which contains sufficient information
     *  to generate the entity again and uses as little memory as possible
     */
    SEntitySeed<codim, GridImp> seed () const {
      return SEntitySeed<codim, GridImp>(l, index);
    }

    //! return the element type identifier
    GeometryType type () const
    {
      static const GeometryType cubeType(GeometryType::cube,dim-codim);
      return cubeType;
    }

    //! geometry of this entity
    Geometry geometry () const
    {
      if (!builtgeometry) makegeometry();

      // return result
      return Geometry( geo );
    }

    PartitionType partitionType () const { return InteriorEntity; }

    //! constructor
    SEntityBase (GridImp* _grid, int _l, int _index) :
      grid(_grid),
      l(_l),
      index(_index),
      z(grid->z(l,index,codim)),
      builtgeometry(false) {}

    //! empty constructor
    SEntityBase () :
      grid(nullptr),
      l(-1),               // marker for invalid entity
      index(-1),           // marker for invalid entity
      builtgeometry(false) // mark geometry as not built
    {}

    //! copy constructor
    SEntityBase ( const SEntityBase& other ) :
      grid(other.grid),
      l(other.l),
      index(other.index),
      z(other.z),
      geo(), // do not copy geometry
      builtgeometry(false) // mark geometry as not built
    {}

    //! Reinitialization
    void make (GridImp* _grid, int _l, int _id);

    //! Reinitialization
    void make (int _l, int _id);

    //! geometry of this entity
    void makegeometry () const;

    //! globally unique, persistent index
    PersistentIndexType persistentIndex () const
    {
      return grid->persistentIndex(l, codim, z);
    }

    //! consecutive, codim-wise, level-wise index
    int compressedIndex () const
    {
      return index;
    }

    //! consecutive, codim-wise, level-wise index
    int compressedLeafIndex () const
    {
      // codim != dim -> there are no copies of entities
      // maxlevel -> ids are fine
      if (codim<dim || l==grid->maxLevel())
        return compressedIndex();

      // this is a vertex which is not on the finest level
      // move coordinates up to maxlevel (multiply by 2 for each level
      array<int,dim> coord;
      for (int k=0; k<dim; k++)
        coord[k] = z[k]*(1<<(grid->maxLevel()-l));

      // compute number with respect to maxLevel
      return grid->n(grid->maxLevel(),coord);
    }

    //! subentity compressed index (not available here)
    int subCompressedIndex (int cd, int i) const
    {
      DUNE_THROW(NotImplemented,"subIndex for entities with codimension > 0 is not implemented");
      return -1;
    }

    //! subentity compressed leaf index (not available here)
    int subCompressedLeafIndex (int cd, int i) const
    {
      DUNE_THROW(NotImplemented,"subIndex for entities with codimension > 0 is not implemented");
      return -1;
    }

  protected:
    // this is how we implement our elements
    GridImp* grid;       //!< grid containes mapper, geometry, etc.
    int l;               //!< level where element is on
    int index;           //!< my consecutive index
    array<int,dim> z;    //!< my coordinate, number of even components = codim
    mutable GeometryImpl geo; //!< geometry, is only built on demand
    mutable bool builtgeometry; //!< true if geometry has been constructed
  };


  /**
     A Grid is a container of grid entities. An entity is parametrized by
     the codimension.  An entity of codimension c in dimension d is a d-c
     dimensional object.
   */
  template<int codim, int dim, class GridImp>
  class SEntity : public SEntityBase<codim,dim,GridImp,SEntity>
  {
    typedef Dune::SEntityBase<codim,dim,GridImp,Dune::SEntity> SEntityBase;
    friend class SEntityPointer<codim,GridImp>;
    friend class SIntersectionIterator<GridImp>;
  public:
    //! constructor
    SEntity (GridImp* _grid, int _l, int _id) :
      SEntityBase(_grid,_l,_id) {}

    SEntity()
    {}
  };

  /**
     A Grid is a container of grid entities. An entity is parametrized
     by the codimension.  An entity of codimension c in dimension d is a
     d-c dimensional object.

     Entities of codimension 0 ("elements") are defined through template
     specialization. Note that this specialization has an extended
     interface compared to the general case

     Entities of codimension 0 allow to visit all neighbors, where a
     neighbor is an entity of codimension 0 which has a common entity of
     codimension 1 with the entity.  These neighbors are accessed via an
     iterator. This allows the implementation of non-matching meshes. The
     number of neigbors may be different from the number of faces/edges
     of an element!
   */

  /**
     A Grid is a container of grid entities. An entity is parametrized by
     the codimension.  An entity of codimension c in dimension d is a d-c
     dimensional object.

     Entities of codimension=0 ("Cells") are defined through template
     specialization. Note that this specialization has an extended
     interface compared to the general case
   */
  template<int dim, class GridImp>
  class SEntity<0,dim,GridImp> : public SEntityBase<0,dim,GridImp,SEntity>
  {
    enum { dimworld = GridImp::dimensionworld };
    typedef Dune::SEntityBase<0,dim,GridImp,Dune::SEntity> SEntityBase;
    using SEntityBase::grid;
    using SEntityBase::l;
    using SEntityBase::index;
    using SEntityBase::z;

    typedef typename GridImp::Traits::template Codim< 0 >::GeometryImpl GeometryImpl;
    typedef typename GridImp::Traits::template Codim< 0 >::LocalGeometryImpl LocalGeometryImpl;

    friend class SEntityPointer<0,GridImp>;
    friend class SIntersectionIterator<GridImp>;
    friend class SIntersection<GridImp>;

  public:
    typedef typename GridImp::ctype ctype;
    typedef typename GridImp::template Codim<0>::Geometry Geometry;
    typedef typename GridImp::template Codim<0>::LocalGeometry LocalGeometry;
    template <int cd>
    struct Codim
    {
      typedef typename GridImp::template Codim<cd>::EntityPointer EntityPointer;
      typedef typename GridImp::template Codim<cd>::Entity Entity;
    };
    typedef typename GridImp::template Codim<0>::EntityPointer EntityPointer;
    typedef typename GridImp::template Codim<0>::Entity Entity;
    typedef typename GridImp::LeafIntersectionIterator IntersectionIterator;
    typedef typename GridImp::HierarchicIterator HierarchicIterator;
    typedef typename GridImp::PersistentIndexType PersistentIndexType;

    //! make HierarchicIterator a friend
    friend class SHierarchicIterator<GridImp>;

    /**
       Intra-element access to entities of codimension cc > codim.
       Return number of entities with codimension cc.
     */
    template<int cc> int count () const;

    /** \brief Return number of subentities with codimension codim.
     */
    unsigned int subEntities (unsigned int codim) const;

    /**
       Provide access to mesh entity i of given codimension. Entities
       are numbered 0 ... count<cc>()-1
     */
    template<int cc> typename Codim<cc>::Entity subEntity (int i) const;

    //! subentity compressed index
    int subCompressedIndex (int codim, int i) const
    {
      if (codim==0) return this->compressedIndex();
      // compute subIndex
      return (this->grid)->n(this->l, this->grid->subz(this->z,i,codim));
    }

    /*! subentity leaf index
       \todo add handling of not-leaf vertices
     */
    int subCompressedLeafIndex (int codim, int i) const
    {
      if (codim==0) return this->compressedLeafIndex();

      assert(this->l == this->grid->maxLevel());
      // compute subIndex
      return (this->grid)->n(this->l, this->grid->subz(this->z,i,codim));
    }

    //! subentity persistent index
    PersistentIndexType subPersistentIndex (int codim, int i) const
    {
      if (codim==0) return this->persistentIndex();
      // compute subId
      return this->grid->persistentIndex(this->l, codim, this->grid->subz(this->z,i,codim));
    }

    /**
       Intra-level access to intersections with neighboring elements.  A
       neighbor is an entity of codimension 0 which has an entity of
       codimension 1 in commen with this entity. Access to neighbors is
       provided using iterators. This allows meshes to be
       nonmatching. Returns iterator referencing the first neighbor.
     */
    IntersectionIterator ibegin () const;
    IntersectionIterator ileafbegin () const;
    IntersectionIterator ilevelbegin () const;
    //! Reference to one past the last intersection
    IntersectionIterator iend () const;
    IntersectionIterator ileafend () const;
    IntersectionIterator ilevelend () const;

    /**
       @brief Inter-level access to father element on coarser grid.

       Assumes that meshes are nested.
     */
    Entity father () const;

    //! returns true if father entity exists
    bool hasFather () const
    {
      return (this->level()>0);
    }

    //! return true if the entity is leaf
    bool isLeaf () const
    {
      return ( this->grid->maxLevel() == this->level() );
    }

    /**
       @brief Location of this element relative to the reference element element of the father.

       This is sufficient to interpolate all dofs in conforming case.
       Nonconforming may require access to neighbors of father and
       computations with local coordinates.  On the fly case is somewhat
       inefficient since dofs are visited several times.  If we store
       interpolation matrices, this is tolerable. We assume that
       on-the-fly implementation of numerical algorithms is only done for
       simple discretizations.  Assumes that meshes are nested.
     */
    LocalGeometry geometryInFather () const;

    /**
       @brief Inter-level access to son elements on higher levels<=maxLevel.

       This is provided for sparsely stored nested unstructured meshes.
       Returns iterator to first son.
     */
    HierarchicIterator hbegin (int maxLevel) const;

    //! Returns iterator to one past the last son
    HierarchicIterator hend (int maxLevel) const;

    SEntity()
    {}

    // members specific to SEntity
    //! constructor
    SEntity (GridImp* _grid, int _l, int _index) :
      SEntityBase(_grid,_l,_index),
      built_father(false)
    {}

    SEntity (const SEntity& other ) :
      SEntityBase(other.grid, other.l, other.index ),
      built_father(false)
    {}

    //! Reinitialization
    void make (GridImp* _grid, int _l, int _id)
    {
      SEntityBase::make(_grid,_l,_id);
      built_father = false;
    }

    //! Reinitialization
    void make (int _l, int _id)
    {
      SEntityBase::make(_l,_id);
      built_father = false;
    }


  private:

    mutable bool built_father;
    mutable int father_index;
    mutable LocalGeometryImpl in_father_local;
    void make_father() const;
  };


  //************************************************************************
  /*! Mesh entities of codimension 0 ("elements") allow to visit all entities of
     codimension 0 obtained through nested, hierarchic refinement of the entity.
     Iteration over this set of entities is provided by the HIerarchicIterator,
     starting from a given entity.
     This is redundant but important for memory efficient implementations of unstructured
     hierarchically refined meshes.
   */
  struct SHierarchicStackElem {
    int l;
    int index;
    SHierarchicStackElem () : l(-1), index(-1) {}
    SHierarchicStackElem (int _l, int _index) {l=_l; index=_index;}
    bool operator== (const SHierarchicStackElem& s) const {return !operator!=(s);}
    bool operator!= (const SHierarchicStackElem& s) const {return l!=s.l || index!=s.index;}
  };

  template<class GridImp>
  class SHierarchicIterator :
    public Dune::SEntityPointer <0,GridImp>
  {
    friend class SHierarchicIterator<const GridImp>;
    enum { dim = GridImp::dimension };
    enum { dimworld = GridImp::dimensionworld };
    typedef Dune::SEntityPointer<0,GridImp> SEntityPointer;
    using SEntityPointer::realEntity;
    using SEntityPointer::grid;
    using SEntityPointer::l;
    using SEntityPointer::index;
  public:
    typedef typename GridImp::template Codim<0>::Entity Entity;
    typedef typename GridImp::ctype ctype;

    //! increment
    void increment();

    /*! constructor. Here is how it works: If with_sons is true, push start
       element and all its sons on the stack, so the initial element is popped
       last. For an end iterator, push the starting element and no sons. Then
       the iteration will stop when both iterators have the same id AND the
       stack is empty
     */
    SHierarchicIterator (GridImp* _grid,
                         const Dune::SEntity<0,GridImp::dimension,GridImp>& _e,
                         int _maxLevel, bool makeend) :
      SEntityPointer(_grid,_e.level(),_e.compressedIndex())
    {
      // without sons, we are done
      // (the end iterator is equal to the calling iterator)
      if (makeend) return;

      // remember element where begin has been called
      orig_l = this->entity().level();
      orig_index = _grid->getRealImplementation(this->entity()).compressedIndex();

      // push original element on stack
      SHierarchicStackElem originalElement(orig_l, orig_index);
      stack.push(originalElement);

      // compute maxLevel
      maxLevel = std::min(_maxLevel,this->grid->maxLevel());

      // ok, push all the sons as well
      push_sons(orig_l,orig_index);

      // and pop the first son
      increment();
    }

  private:
    int maxLevel;              //!< maximum level of elements to be processed
    int orig_l, orig_index;       //!< element where begin was called (the root of the tree to be processed)

    //!< stack holding elements to be processed
    std::stack<SHierarchicStackElem, Dune::ReservedVector<SHierarchicStackElem,GridImp::MAXL> > stack;

    void push_sons (int level, int fatherid); //!< push all sons of this element on the stack
  };

  //************************************************************************
  /*! Mesh entities of codimension 0 ("elements") allow to visit all neighbors, where
     a neighbor is an entity of codimension 0 which has a common entity of codimension 1 with the entity.
     These neighbors are accessed via a IntersectionIterator. This allows the implementation of
     non-matching meshes. The number of neigbors may be different from the number of faces/edges
     of an element!
   */
  template<class GridImp>
  class SIntersectionIterator
  {
    enum { dim=GridImp::dimension };
    enum { dimworld=GridImp::dimensionworld };


    friend class SIntersection<GridImp>;

  public:
    typedef typename GridImp::template Codim<0>::Entity Entity;
    typedef typename GridImp::template Codim<0>::EntityPointer EntityPointer;
    typedef typename GridImp::template Codim<1>::Geometry Geometry;
    typedef typename GridImp::template Codim<1>::LocalGeometry LocalGeometry;
    typedef Dune::SIntersection<GridImp> IntersectionImp;
    typedef Dune::Intersection< const GridImp, Dune::SIntersection< const GridImp > > Intersection;
    //! know your own dimension
    enum { dimension=dim };
    //! know your own dimension of world
    enum { dimensionworld=dimworld };
    //! define type used for coordinates in grid module
    typedef typename GridImp::ctype ctype;

    //! equality
    bool equals(const SIntersectionIterator<GridImp>& i) const
    {
      return intersection == i.intersection;
    }

    //! increment
    void increment();

    //! \brief dereferencing
    const Intersection & dereference() const
    {
      return intersection;
    }

    SIntersectionIterator()
    {}

    SIntersectionIterator (GridImp* _grid, const SEntity<0,dim,GridImp >* _self, int _count) :
      intersection(IntersectionImp(_grid,_self,_count))
    {}

  private:
    Intersection intersection;
  };

  template<class GridImp>
  class SIntersection
  {
    enum { dim=GridImp::dimension };
    enum { dimworld=GridImp::dimensionworld };

    friend class SIntersectionIterator<GridImp>;

    typedef typename GridImp::Traits::template Codim< 1 >::GeometryImpl GeometryImpl;
    typedef typename GridImp::Traits::template Codim< 1 >::LocalGeometryImpl LocalGeometryImpl;

  public:
    typedef typename GridImp::template Codim<0>::Entity Entity;
    typedef typename GridImp::template Codim<0>::EntityPointer EntityPointer;
    typedef typename GridImp::template Codim<1>::Geometry Geometry;
    typedef typename Geometry::LocalCoordinate LocalCoordinate;
    typedef typename Geometry::GlobalCoordinate GlobalCoordinate;
    typedef typename GridImp::template Codim<1>::LocalGeometry LocalGeometry;
    typedef Dune::Intersection< const GridImp, Dune::SIntersectionIterator< const GridImp > > Intersection;
    //! know your own dimension
    enum { dimension=dim };
    //! know your own dimension of world
    enum { dimensionworld=dimworld };
    //! define type used for coordinates in grid module
    typedef typename GridImp::ctype ctype;

    bool equals(const SIntersection& other) const;

    //! return EntityPointer to the Entity on the inside of this intersection
    //! (that is the Entity where we started this Iterator)
    Entity inside() const;

    //! return EntityPointer to the Entity on the outside of this intersection
    //! (that is the neighboring Entity)
    Entity outside() const;

    //! return true if intersection is with boundary.
    bool boundary () const;

    int boundaryId () const {
      if (boundary()) return count + 1;
      return 0;
    }

    int boundarySegmentIndex () const {
      if (boundary())
        return grid->boundarySegmentIndex(self.level(), count, zred);
      return -1;
    }

    //! return true if neighbor on this level exists
    bool neighbor () const;

    /*! intersection of codimension 1 of this neighbor with element where iteration started.
       Here returned element is in LOCAL coordinates of the element where iteration started.
     */
    LocalGeometry geometryInInside () const;
    /*! intersection of codimension 1 of this neighbor with element where iteration started.
       Here returned element is in LOCAL coordinates of neighbor
     */
    LocalGeometry geometryInOutside () const;
    /*! intersection of codimension 1 of this neighbor with element where iteration started.
       Here returned element is in GLOBAL coordinates of the element where iteration started.
     */
    Geometry geometry () const;

    /** \brief obtain the type of reference element for this intersection */
    GeometryType type () const
    {
      return GeometryType(GeometryType::cube,dim-1);
    }

    //! local index of codim 1 entity in self where intersection is contained in
    int indexInInside () const;
    //! local index of codim 1 entity in neighbor where intersection is contained in
    int indexInOutside () const;

    SIntersection()
      : grid(nullptr)
      , partition(-1) // marker for invalid intersection
      , count(-1)     // marker for invalid intersection
      , valid_count(false)
      , valid_nb(false)
      , is_on_boundary(false)
      , built_intersections(false)
    {}

    //! constructor
    SIntersection (GridImp* _grid, const SEntity<0,dim,GridImp >* _self, int _count) :
      self(*_self), ne(self), grid(_grid),
      partition(_grid->partition(grid->getRealImplementation(ne).level(),_self->z)),
      zred(_grid->compress(grid->getRealImplementation(ne).level(),_self->z))
    {
      // make neighbor
      make(_count);
    }

    SIntersection (const SIntersection & other) :
      self(other.self), ne(other.ne), grid(other.grid),
      partition(other.partition), zred(other.zred),
      count(other.count), valid_count(other.valid_count),
      valid_nb(other.valid_nb), is_on_boundary(other.is_on_boundary),
      built_intersections(false)
    {}

    //! assignment operator
    SIntersection& operator = (const SIntersection& other)
    {
      /* Assign data from other */
      self = other.self;
      ne = other.ne;
      grid = other.grid;
      partition = other.partition;
      zred = other.zred;
      count = other.count;
      valid_count = other.valid_count;
      valid_nb = other.valid_nb;
      is_on_boundary = other.is_on_boundary;

      /* mark cached data as invalid */
      built_intersections = false;

      return *this;
    }

    /*! @brief return true if intersection is conform. */
    bool conforming () const
    {
      return true;
    }

    /*! @brief Return an outer normal (length not necessarily 1) */
    GlobalCoordinate outerNormal (const LocalCoordinate& local) const
    {
      return centerUnitOuterNormal();
    }

    /*! @brief return outer normal scaled with the integration element */
    GlobalCoordinate integrationOuterNormal (const LocalCoordinate& local) const
    {
      FieldVector<ctype, dimworld> n = centerUnitOuterNormal();
      n *= geometry().integrationElement(local);
      return n;
    }

    /*! @brief Return unit outer normal (length == 1)  */
    GlobalCoordinate unitOuterNormal (const LocalCoordinate& local) const
    {
      return centerUnitOuterNormal();
    }

    /*! @brief Return unit outer normal (length == 1) */
    GlobalCoordinate centerUnitOuterNormal () const
    {
      FieldVector<ctype, dimworld> normal(0.0);
      normal[count/2] =  (count%2) ? 1.0 : -1.0;
      return normal;
    }

  private:

    void make (int _count) const;         //!< reinitialze iterator with given neighbor
    void makeintersections () const;      //!< compute intersections
    Entity self;                   //!< EntityPointer for myself
    mutable Entity ne;             //!< EntityPointer for neighbor
    const GridImp * grid;                 //!< Pointer to the grid
    int partition;                        //!< partition number of self, needed for coordinate expansion
    array<int,dim> zred;                  //!< reduced coordinates of myself, allows easy computation of neighbors
    mutable int count;                    //!< number of neighbor
    mutable bool valid_count;             //!< true if count is in range
    mutable bool valid_nb;                //!< true if nb is initialized
    mutable bool is_on_boundary;          //!< true if neighbor is otside the domain
    mutable bool built_intersections;     //!< true if all intersections have been built
    mutable LocalGeometryImpl is_self_local;  //!< intersection in own local coordinates
    mutable GeometryImpl is_global;           //!< intersection in global coordinates, map consistent with is_self_local
    mutable LocalGeometryImpl is_nb_local;    //!< intersection in neighbors local coordinates

  };

  //************************************************************************

  /** \brief a stack of pointers with auto destruction if the stack is
      destructed
   */
  template <class T>
  class AutoPtrStack : public std::stack<T*>
  {
  public:
    ~AutoPtrStack()
    {
      while(! this->empty())
      {
        T* e = this->top();
        delete e;
        this->pop();
      }
    }
  };

  /*! Acts as a pointer to an  entities of a given codimension.
   */
  template<int codim, class GridImp>
  class SEntityPointer
  {
    enum { dim = GridImp::dimension };
    friend class SIntersectionIterator<GridImp>;
  public:
    typedef SEntityPointer<codim,GridImp> EntityPointerImp;
    typedef typename GridImp::template Codim<codim>::Entity Entity;
    //! codimension of entity pointer
    enum { codimension = codim };

    //! equality
    bool equals(const SEntityPointer<codim,GridImp>& i) const;
    //! dereferencing
    Entity& dereference() const;
    //! ask for level of entity
    int level () const;

    //! constructor
    SEntityPointer (GridImp * _grid, int _l, int _index) :
      grid(_grid), l(_l), index(_index),
      e(0)
    {}

    //! constructor
    SEntityPointer (const SEntity<codim,dim,GridImp> & _e) :
      grid(_e.grid), l(_e.l), index(_e.index),
      e(0)
    {}

    //! constructor
    SEntityPointer (const SEntityPointer<codim,GridImp>& other) :
      grid(other.grid), l(other.l), index(other.index),
      e( 0 )
    {}

    //! destructor pointer
    ~SEntityPointer()
    {
      if( e )
        enStack().push( e );
#ifndef NDEBUG
      index = -1;
#endif
    }

    //! assignment operator
    SEntityPointer& operator = (const SEntityPointer& other)
    {
      grid = other.grid;
      l = other.l;
      index = other.index;

      // free current entity
      if( e )
        enStack().push( e );
      e = 0;

      return *this;
    }

  protected:
    inline SEntity<codim,dim,GridImp>& realEntity() const
    {
      return grid->getRealImplementation(entity());
    }

    inline Entity& entity() const
    {
      if( ! e )
      {
        e = getEntity( grid, l, index );
      }
      return *e;
    }

    typedef AutoPtrStack< Entity > EntityStackType;
    static inline EntityStackType& enStack()
    {
      static EntityStackType eStack;
      return eStack;
    }

    inline Entity* getEntity(GridImp* _grid, int _l, int _id ) const
    {
      // get stack reference
      EntityStackType& enSt = enStack();

      if( enSt.empty() )
      {
        return (new Entity(SEntity<codim,dim,GridImp>(_grid, _l, _id)));
      }
      else
      {
        Entity* e = enSt.top();
        enSt.pop();
        grid->getRealImplementation(*e).make(_grid, _l,_id);
        return e;
      }
    }

    GridImp* grid;               //!< my grid
    int l;                       //!< level where element is on
    mutable int index;           //!< my consecutive index
    mutable Entity* e;           //!< virtual entity
  };

  /*! describes the minimal information necessary to create a fully functional SEntity
   */
  template<int codim, class GridImp>
  class SEntitySeed
  {
    enum { dim = GridImp::dimension };
  public:
    enum { codimension = codim };

    //! default constructor (invalid)
    SEntitySeed () :
      _l(-1), _index(0)
    {}

    //! constructor
    SEntitySeed (int l, int index) :
      _l(l), _index(index)
    {}

    //! check whether the EntitySeed refers to a valid Entity
    bool isValid() const
    {
      return _l != -1;
    }

    int level () const { return this->_l; }
    int index () const { return this->_index; }

  private:
    int _l;                       //!< level where element is on
    int _index;                   //!< my consecutive index
  };

  //************************************************************************


  /*! Enables iteration over all entities of a given codimension and level of a grid.
   */
  template<int codim, PartitionIteratorType pitype, class GridImp>
  class SLevelIterator :
    public Dune::SEntityPointer <codim,GridImp>
  {
    friend class SLevelIterator<codim, pitype,const GridImp>;
    enum { dim = GridImp::dimension };
    typedef Dune::SEntityPointer<codim,GridImp> SEntityPointer;
    using SEntityPointer::realEntity;
    using SEntityPointer::l;
    using SEntityPointer::index;
  public:
    typedef typename GridImp::template Codim<codim>::Entity Entity;

    //! increment
    void increment();

    //! constructor
    SLevelIterator (GridImp * _grid, int _l, int _id) :
      SEntityPointer(_grid,_l,_id) {}
  };


  //========================================================================
  /*!
     \brief implementation of index set

   */
  //========================================================================

  template<class GridImp>
  class SGridLevelIndexSet : public IndexSet<GridImp,SGridLevelIndexSet<GridImp> >
  {
    typedef SGridLevelIndexSet< GridImp > This;
    typedef IndexSet< GridImp, This > Base;

    enum { dim = GridImp::dimension };

  public:

    //! constructor stores reference to a grid and level
    SGridLevelIndexSet ( const GridImp &g, int l )
      : grid( g ),
        level( l )
    {
      // TODO move list of geometrytypes to grid, can be computed static (singleton)
      // contains a single element type;
      for (int codim=0; codim<=GridImp::dimension; codim++)
        mytypes[codim].push_back(GeometryType(GeometryType::cube,GridImp::dimension-codim));
    }

    //! get index of an entity
    template<int cd>
    int index (const typename GridImp::Traits::template Codim<cd>::Entity& e) const
    {
      return grid.getRealImplementation(e).compressedIndex();
    }

    template< int cc >
    int subIndex ( const typename GridImp::Traits::template Codim< cc >::Entity &e,
                   int i, unsigned int codim ) const
    {
      if( cc == 0 )
        return grid.getRealImplementation(e).subCompressedIndex(codim, i);
      else
        DUNE_THROW( NotImplemented, "subIndex for higher codimension entity not implemented for SGrid." );
    }

    // return true if the given entity is contained in \f$E\f$.
    template< class EntityType >
    bool contains ( const EntityType &e ) const
    {
      return (e.level() == level);
    }

    //! get number of entities of given type and level (the level is known to the object)
    int size (GeometryType type) const
    {
      return grid.size( level, type );
    }

    //! return size of set for a given codim
    int size (int codim) const
    {
      return grid.size( level, codim );
    }

    //! deliver all geometry types used in this grid
    const std::vector<GeometryType>& geomTypes (int codim) const
    {
      return mytypes[codim];
    }

    //! deliver all geometry types used in this grid
    const std::vector<GeometryType>& types (int codim) const
    {
      return geomTypes(codim);
    }

  private:
    const GridImp& grid;
    int level;
    std::vector<GeometryType> mytypes[GridImp::dimension+1];
  };



  //========================================================================
  /*!
     \brief persistent, globally unique Ids

   */
  //========================================================================

  template<class GridImp>
  class SGridGlobalIdSet :
    public IdSet<GridImp,SGridGlobalIdSet<GridImp>, typename remove_const<GridImp>::type::PersistentIndexType>
    /*
       We used the remove_const to extract the Type from the mutable class,
       because the const class is not instantiated yet.
     */
  {
    typedef SGridGlobalIdSet< GridImp > This;

  public:

    //! define the type used for persistent indices
    /*
       We use the remove_const to extract the Type from the mutable class,
       because the const class is not instantiated yet.
     */
    typedef typename remove_const<GridImp>::type::PersistentIndexType IdType;

    //! get id of an entity
    /*
       We use the remove_const to extract the Type from the mutable class,
       because the const class is not instantiated yet.
     */
    template<int cd>
    IdType id (const typename remove_const<GridImp>::type::Traits::template Codim<cd>::Entity& e) const
    {
      return GridImp::getRealImplementation(e).persistentIndex();
    }

    //! get id of subentity
    /*
       We use the remove_const to extract the Type from the mutable class,
       because the const class is not instantiated yet.
     */
    IdType subId ( const typename remove_const< GridImp >::type::Traits::template Codim< 0 >::Entity &e,
                   int i, unsigned int codim ) const
    {
      return GridImp::getRealImplementation(e).subPersistentIndex(codim, i);
    }
  };


  template<int dim, int dimworld, class ctype>
  struct SGridFamily
  {
    typedef GridTraits<dim,dimworld,Dune::SGrid<dim,dimworld,ctype>,
        SGeometry,SEntity,
        SEntityPointer,SLevelIterator,
        SIntersection,              // leaf intersection
        SIntersection,              // level intersection
        SIntersectionIterator,              // leaf  intersection iter
        SIntersectionIterator,              // level intersection iter
        SHierarchicIterator,
        SLevelIterator,
        SGridLevelIndexSet<const SGrid<dim,dimworld,ctype> >,
        SGridLevelIndexSet<const SGrid<dim,dimworld,ctype> >,
        SGridGlobalIdSet<const SGrid<dim,dimworld,ctype> >,
        bigunsignedint<dim*sgrid_dim_bits+sgrid_level_bits+sgrid_codim_bits>,
        SGridGlobalIdSet<const SGrid<dim,dimworld,ctype> >,
        bigunsignedint<dim*sgrid_dim_bits+sgrid_level_bits+sgrid_codim_bits>,
        CollectiveCommunication<Dune::SGrid<dim,dimworld,ctype> >,
        DefaultLevelGridViewTraits, DefaultLeafGridViewTraits,
        SEntitySeed>
    Traits;
  };


  //************************************************************************
  /**
     \brief [<em> provides \ref Dune::Grid </em>]
     \brief A structured mesh in d dimensions consisting of "cubes" (pilot implementation of the %Dune grid interface, for debugging only).
     \ingroup GridImplementations
     \ingroup SGrid

          This module describes the pilot implementation of the %Dune grid interface.
          It implements the grid interface for simple structured meshes.

          \warning SGrid is slow. It is intended for debugging only.

          The following class diagram shows how the classes are related with
          each other:

          \image html sgridclasses.png "Class diagram for classes in the grid interface"
          \image latex sgridclasses.eps "Class diagram for classes in the grid interface" width=\textwidth

          Short description of the classes:

          - SGeometry is a class template providing the geometric part of a grid entity, i.e. a general polyhedron
          with a mapping from a reference polyhedron to the actual polyhedron.

          - SLevelIterator is a class template which allows to iterate over all grid entities of a given
          codimension and level.

          - SEntity is a class template realizing the grid entities. Grid entities are the constituents
          of a grid. Grid entities of codimension 0 and codimension dim are defines through specialization.
          Entities can be used as template parameters to generic algorithms. Each entity must therefore
          provide the nested classes Geometry, LevelIterator, HierarchicIterator and IntersectionIterator.
          Geometry and LevelIterator are derived from the classes SELement and SLevelIterator.
          Note that entities of codimension 0 and dim have an extended interface.

          - SEntity::IntersectionIterator provides access to all entities of codimension 0 sharing an object of codimension 1
          with the given entity of codimension 0. This interface covers nonmatching grids.

          - SEntity::HierarchicIterator provides access to the sons of an entity of codimension 0.

          - SGrid is conceptualized as a container of grid entities of various codimensions. Since grids
          are used as template parameters to generic algorithms they must include the nested classes
          LevelIterator and Entity which are derived from SLevelIterator and SEntity.

     A Grid is a container of grid entities. Given a dimension dim these entities have a
     codimension codim with 0 <= codim <= dim.

     The Grid is assumed to be hierachically refined and nested. It enables iteration over
     entities of a given level and codimension.

     All information is provided to allocate degrees of freedom in appropriate vector
     data structures.

     \note When SGrid is instantiated with dimworld strictly greater than dim, the result is a
     dim-dimensional structured grid which is embedded in the first dim components of
     dimworld-dimensional Euclidean space.
   */
  template<int dim, int dimworld, typename _ctype = sgrid_ctype>
  class SGrid : public GridDefaultImplementation <dim,dimworld,_ctype,SGridFamily<dim,dimworld,_ctype> >
  {
  public:
    typedef SGridFamily<dim,dimworld,_ctype> GridFamily;
    typedef bigunsignedint<dim*sgrid_dim_bits+sgrid_level_bits+sgrid_codim_bits> PersistentIndexType;

    // need for friend declarations in entity
    typedef SGridLevelIndexSet<SGrid<dim,dimworld> > LevelIndexSetType;
    typedef SGridLevelIndexSet<SGrid<dim,dimworld> > LeafIndexSetType;
    typedef SGridGlobalIdSet<SGrid<dim,dimworld> > GlobalIdSetType;

    typedef typename SGridFamily<dim,dimworld,_ctype>::Traits Traits;

    //! maximum number of levels allowed
    enum { MAXL=32 };

    //! define type used for coordinates in grid module
    typedef _ctype ctype;

    // constructors

    /*! @brief Make an SGrid from extend and number of cells per direction

       \param[in] N_ number of cells in each direction on coarsest level
       \param[in] H_ extend of the unit cube in each dimension

       Note: The origin of the cube is always at (0,0,...,0), only the extend is given.
     */
    SGrid (const int * const N_, const ctype * const H_);

    /*! @brief Make an SGrid from position, extend and number of cells per direction

       \param[in] N_ number of cells in each direction on coarsest level
       \param[in] L_ position of origin of the cube
       \param[in] H_ position of the upper right corner of the cube

     */
    SGrid (const int * const N_, const ctype * const L_, const ctype * const H_);

    /*! @brief Make an SGrid from position, extend and number of cells per direction

       \param[in] N_ number of cells in each direction on coarsest level
       \param[in] L_ position of origin of the cube
       \param[in] H_ position of the upper right corner of the cube

       Note: This constructor uses FieldVectors instead of built-in arrays. This is compatible
          with the YaspGrid class.
     */
    SGrid (FieldVector<int,dim> N_, FieldVector<ctype,dim> L_, FieldVector<ctype,dim> H_);

    //! @brief empty constructor making grid of unit square discretized with one cell
    SGrid ();

    //! @brief SGrid destructor
    ~SGrid ();

    /*! Return maximum level defined in this grid. Levels are numbered
          0 ... maxLevel with 0 the coarsest level.   */
    int maxLevel() const;

    //! Iterator to first entity of given codim on level
    template<int cd, PartitionIteratorType pitype>
    typename Traits::template Codim<cd>::template Partition<pitype>::LevelIterator lbegin (int level) const;

    //! one past the end on this level
    template<int cd, PartitionIteratorType pitype>
    typename Traits::template Codim<cd>::template Partition<pitype>::LevelIterator lend (int level) const;

    //! Iterator to first entity of given codim on level
    template<int cd>
    typename Traits::template Codim<cd>::template Partition<All_Partition>::LevelIterator lbegin (int level) const
    {
      return lbegin<cd,All_Partition>(level);
    }

    //! one past the end on this level
    template<int cd>
    typename Traits::template Codim<cd>::template Partition<All_Partition>::LevelIterator lend (int level) const
    {
      return lend<cd,All_Partition>(level);
    }

    //! return LeafIterator which points to the first entity
    template<int cd, PartitionIteratorType pitype>
    typename Traits::template Codim<cd>::template Partition<pitype>::LeafIterator leafbegin () const;

    //! one past the end on the leaf level
    template<int cd, PartitionIteratorType pitype>
    typename Traits::template Codim<cd>::template Partition<pitype>::LeafIterator leafend () const;

    //! return LeafIterator which points to the first entity
    template<int cd>
    typename Traits::template Codim<cd>::template Partition<All_Partition>::LeafIterator leafbegin () const
    {
      return leafbegin<cd,All_Partition>();
    }

    //! return LeafIterator which points behind the last entity
    template<int cd>
    typename Traits::template Codim<cd>::template Partition<All_Partition>::LeafIterator leafend () const
    {
      return leafend<cd,All_Partition>();
    }

    // \brief obtain EntityPointer from EntitySeed. */
    template <typename Seed>
    typename Traits::template Codim<Seed::codimension>::EntityPointer
    entityPointer(const Seed& seed) const
    {
      enum { codim = Seed::codimension };
      return SEntityPointer<codim,const SGrid<dim,dimworld> >(this,
                                                              this->getRealImplementation(seed).level(),
                                                              this->getRealImplementation(seed).index());
    }

    // \brief obtain Entity from EntitySeed. */
    template <typename Seed>
    typename Traits::template Codim<Seed::codimension>::Entity
    entity(const Seed& seed) const
    {
      enum { codim = Seed::codimension };
      return typename Traits::template Codim<Seed::codimension>::Entity(
        SEntity<codim,dim,const SGrid<dim,dimworld> >(this,
                                                      this->getRealImplementation(seed).level(),
                                                      this->getRealImplementation(seed).index())
        );
    }

    /*! The communication interface
          @tparam T array class holding data associated with the entities
          @tparam P type used to gather/scatter data in and out of the message buffer
          @tparam codim communicate entites of given codim
          @param t array holding data associated with the entities
          @param iftype one of the predefined interface types, throws error if it is not implemented
          @param dir choose beetween forward and backward communication
          @param level communicate for entities on the given level

          Implements a generic communication function sending an object of type P for each entity
       in the intersection of two processors. P has two methods gather and scatter that implement
       the protocol. Therefore P is called the "protocol class".
     */
    template<class T, template<class> class P, int codim>
    void communicate (T& t, InterfaceType iftype, CommunicationDirection dir, int level)
    {
      // SGrid is sequential and has no periodic boundaries, so do nothing ...
      return;
    }

    //! number of grid entities per level and codim
    int size (int level, int codim) const;

    //! number of leaf entities per codim in this process
    int size (int codim) const
    {
      return size(maxLevel(),codim);
    }

    //! number of entities per level and geometry type in this process
    int size (int level, GeometryType type) const
    {
      return (type.isCube()) ? size(level,dim-type.dim()) : 0;
    }

    //! number of leaf entities per codim and geometry type in this process
    int size (GeometryType type) const
    {
      return size(maxLevel(),type);
    }

    //! \brief returns the number of boundary segments within the macro grid
    size_t numBoundarySegments () const
    {
      return boundarysize;
    }

    //! number of grid entities of all level for given codim
    int global_size (int codim) const;

    //! return size (= distance in graph) of overlap region
    int overlapSize (int level, int codim)
    {
      return 0;
    }

    //! return size (= distance in graph) of ghost region
    int ghostSize (int level, int codim)
    {
      return 0;
    }

    // these are all members specific to sgrid

    /** \brief Refine mesh globally by one refCount levels */
    void globalRefine (int refCount);

    /** \brief Get number of elements in each coordinate direction */
    const array<int, dim>& dims(int level) const {
      return N[level];
    }

    /** \brief Get lower left corner */
    const FieldVector<ctype, dimworld>& lowerLeft() const {
      return low;
    }

    /** \brief Get upper right corner */
    FieldVector<ctype, dimworld> upperRight() const {
      return H;
    }

    //! map adapt to global refine
    bool adapt ()
    {
      globalRefine(1);
      return true;
    }

    // The new index sets from DDM 11.07.2005
    const typename Traits::GlobalIdSet& globalIdSet() const
    {
      return theglobalidset;
    }

    const typename Traits::LocalIdSet& localIdSet() const
    {
      return theglobalidset;
    }

    const typename Traits::LevelIndexSet& levelIndexSet(int level) const
    {
      assert(level>=0 && level<=maxLevel());
      return *(indexsets[level]);
    }

    const typename Traits::LeafIndexSet& leafIndexSet() const
    {
      return *indexsets.back();
    }

    /*!
       @name dummy parallel functions
       @{
     */
    template<class DataHandle>
    void communicate (DataHandle& data, InterfaceType iftype, CommunicationDirection dir, int level) const
    {}

    template<class DataHandle>
    void communicate (DataHandle& data, InterfaceType iftype, CommunicationDirection dir) const
    {}

    const CollectiveCommunication<SGrid>& comm () const
    {
      return ccobj;
    }

    //! return size (= distance in graph) of overlap region
    int overlapSize (int level, int codim) const
    {
      return 0;
    }

    //! return size (= distance in graph) of overlap region
    int overlapSize (int codim) const
    {
      return 0;
    }

    //! return size (= distance in graph) of ghost region
    int ghostSize (int level, int codim) const
    {
      return 0;
    }

    //! return size (= distance in graph) of ghost region
    int ghostSize (int codim) const
    {
      return 0;
    }

    /*
       @}
     */

  private:
    /*
       Make associated classes friends to grant access to the real entity
     */
    friend class Dune::SGridLevelIndexSet<Dune::SGrid<dim,dimworld> >;
    friend class Dune::SGridGlobalIdSet<Dune::SGrid<dim,dimworld> >;
    friend class Dune::SIntersection<const Dune::SGrid<dim,dimworld> >;
    friend class Dune::SHierarchicIterator<Dune::SGrid<dim,dimworld> >;
    friend class Dune::SEntity<0,dim,Dune::SGrid<dim,dimworld> >;

    friend class Dune::SGridLevelIndexSet<const Dune::SGrid<dim,dimworld> >;
    friend class Dune::SGridGlobalIdSet<const Dune::SGrid<dim,dimworld> >;
    friend class Dune::SIntersectionIterator<const Dune::SGrid<dim,dimworld> >;
    friend class Dune::SHierarchicIterator<const Dune::SGrid<dim,dimworld> >;
    friend class Dune::SEntity<0,dim,const Dune::SGrid<dim,dimworld> >;

    template<int codim_, int dim_, class GridImp_, template<int,int,class> class EntityImp_>
    friend class Dune::SEntityBase;

    template<int codim_, class GridImp_>
    friend class Dune::SEntityPointer;

    template<int codim_, int dim_, class GridImp_, template<int,int,class> class EntityImp_>
    friend class Entity;

    //! map expanded coordinates to position
    FieldVector<ctype, dimworld> pos (int level, array<int,dim>& z) const;

    //! compute codim from coordinate
    int calc_codim (int level, const array<int,dim>& z) const;

    //! compute number from expanded coordinate
    int n (int level, const array<int,dim>& z) const;

    //! compute coordinates from number and codimension
    array<int,dim> z (int level, int i, int codim) const;

    //! compute zentity of subentity of given codim
    array<int,dim> subz (const array<int,dim> & z, int i, int codim) const;

    //! compress from expanded coordinates to grid for a single partition number
    array<int,dim> compress (int level, const array<int,dim>& z) const;

    //! expand with respect to partition number
    array<int,dim> expand (int level, const array<int,dim>& r, int b) const;

    /*! There are \f$2^d\f$ possibilities of having even/odd coordinates.
          The binary representation is called partition number.
     */
    int partition (int level, const array<int,dim>& z) const;

    //! given reduced coordinates of an element, determine if element is in the grid
    bool exists (int level, const array<int,dim>& zred) const;

    // compute boundary segment index for a given zentity and a face
    int boundarySegmentIndex (int l, int face, const array<int,dim> & zentity) const
    {
      array<int,dim-1> zface;
      int dir = face/2;
      int side = face%2;
      // compute z inside the global face
      for (int i=0; i<dir; i++) zface[i] = zentity[i]/(1<<l);
      for (int i=dir+1; i<dim; i++) zface[i-1] = zentity[i]/(1<<l);
      zface = boundarymapper[dir].expand(zface, 0);
      // compute index in the face
      int index = boundarymapper[dir].n(zface);
      // compute offset
      for (int i=0; i<dir; i++)
        index += 2*boundarymapper[i].elements(0);
      index += side*boundarymapper[dir].elements(0);
      return index;
    }

    // compute persistent index for a given zentity
    PersistentIndexType persistentIndex (int l, int codim, const array<int,dim> & zentity) const
    {
      if (codim!=dim)
      {
        // encode codim, this would actually not be necessary
        // because z is unique in codim
        PersistentIndexType id(codim);

        // encode level
        id = id << sgrid_level_bits;
        id = id+PersistentIndexType(l);

        // encode coordinates
        for (int i=dim-1; i>=0; i--)
        {
          id = id << sgrid_dim_bits;
          id = id+PersistentIndexType(zentity[i]);
        }

        return id;
      }
      else
      {
        // determine min number of trailing zeroes
        // consider that z is on the doubled grid !
        int trailing = 1000;
        for (int i=0; i<dim; i++)
        {
          // count trailing zeros
          int zeros = 0;
          for (int j=0; j<l; j++)
            if (zentity[i]&(1<<(j+1)))
              break;
            else
              zeros++;
          trailing = std::min(trailing,zeros);
        }

        // determine the level of this vertex
        int level = l-trailing;

        // encode codim
        PersistentIndexType id(dim);

        // encode level
        id = id << sgrid_level_bits;
        id = id+PersistentIndexType(level);

        // encode coordinates
        for (int i=dim-1; i>=0; i--)
        {
          id = id << sgrid_dim_bits;
          id = id+PersistentIndexType(zentity[i]>>trailing);
        }

        return id;
      }
    }

    // disable copy and assign
    SGrid(const SGrid &) {}
    SGrid & operator = (const SGrid &) { return *this; }
    // generate SGrid
    void makeSGrid (const array<int,dim>& N_, const FieldVector<ctype, dim>& L_, const FieldVector<ctype, dim>& H_);

    /*
       internal data
     */
    CollectiveCommunication<SGrid> ccobj;

    ReservedVector<SGridLevelIndexSet<const SGrid<dim,dimworld> >*, MAXL> indexsets;
    SGridGlobalIdSet<const SGrid<dim,dimworld> > theglobalidset;

    int L;                        // number of levels in hierarchic mesh 0<=level<L
    FieldVector<ctype, dim> low;  // lower left corner of the grid
    FieldVector<ctype, dim> H;    // length of cube per direction
    std::vector<array<int,dim> > N;            // number of elements per direction for each level
    std::vector<FieldVector<ctype, dim> > h;   // mesh size per direction for each level
    mutable CubeMapper<dim> *mapper; // a mapper for each level

    // boundary segement index set
    array<CubeMapper<dim-1>, dim> boundarymapper; // a mapper for each coarse grid face
    int boundarysize;
  };

  namespace Capabilities
  {

    /** \struct isParallel
       \ingroup SGrid
     */

    /** \struct hasBackupRestoreFacilities
       \ingroup SGrid
     */

    /** \brief SGrid has only one geometry type for codim 0 entities
       \ingroup SGrid
     */
    template<int dim, int dimw>
    struct hasSingleGeometryType< SGrid<dim,dimw> >
    {
      static const bool v = true;
      static const unsigned int topologyId = GenericGeometry :: CubeTopology< dim > :: type :: id ;
    };

    /** \brief SGrid is a Cartesian grid
        \ingroup SGrid
     */
    template<int dim, int dimw>
    struct isCartesian< SGrid<dim,dimw> >
    {
      static const bool v = true;
    };

    /** \brief SGrid has entities for all codimension
       \ingroup SGrid
     */
    template<int dim, int dimw, int cdim>
    struct hasEntity< SGrid<dim,dimw>, cdim>
    {
      static const bool v = true;
    };

    /** \brief SGrid is levelwise conforming
       \ingroup SGrid
     */
    template<int dim, int dimw>
    struct isLevelwiseConforming< SGrid<dim,dimw> >
    {
      static const bool v = true;
    };

    /** \brief SGrid is leafwise conforming
       \ingroup SGrid
     */
    template<int dim, int dimw>
    struct isLeafwiseConforming< SGrid<dim,dimw> >
    {
      static const bool v = true;
    };

  } // end namespace Capabilities

  /** \brief Specialization of the StructuredGridFactory for SGrid
   *
   *  This allows a SGrid to be constructed using the
   *  StructuredGridFactory just like the unstructured Grids. Limitations:
   *  \li SGrid does not support simplices
   */
  template<int dim>
  class StructuredGridFactory<SGrid<dim, dim> > {
    typedef SGrid<dim, dim> GridType;
    typedef typename GridType::ctype ctype;
    static const int dimworld = GridType::dimensionworld;

  public:
    /** \brief Create a structured cube grid
     *
     *  \param lowerLeft  Lower left corner of the grid
     *  \param upperRight Upper right corner of the grid
     *  \param elements   Number of elements in each coordinate direction
     */
    static shared_ptr<GridType>
    createCubeGrid(const FieldVector<ctype,dimworld>& lowerLeft,
                   const FieldVector<ctype,dimworld>& upperRight,
                   const array<unsigned int,dim>& elements)
    {
      FieldVector<int, dim> elements_;
      std::copy(elements.begin(), elements.end(), elements_.begin());

      return shared_ptr<GridType>
               (new GridType(elements_, lowerLeft, upperRight));
    }

    /** \brief Create a structured simplex grid
     *
     *  \param lowerLeft  Lower left corner of the grid
     *  \param upperRight Upper right corner of the grid
     *  \param elements   Number of elements in each coordinate direction
     *
     *  \note Simplices are not supported in SGrid, so this functions
     *        unconditionally throws a GridError.
     */
    static shared_ptr<GridType>
    createSimplexGrid(const FieldVector<ctype,dimworld>& lowerLeft,
                      const FieldVector<ctype,dimworld>& upperRight,
                      const array<unsigned int,dim>& elements)
    {
      DUNE_THROW(GridError, className<StructuredGridFactory>()
                 << "::createSimplexGrid(): Simplices are not supported "
                 "by SGrid.");
    }
  };

} // end namespace Dune

#include "sgrid/sgrid.cc"

#endif


==> anc/xt-super/dune-grid/dune/grid/sgrid/CMakeLists.txt <==
set(HEADERS
  generic2dune.hh
  numbering.cc
  numbering.hh
  sgrid.cc)

install(FILES ${HEADERS}
  DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/grid/sgrid/)

==> anc/xt-super/dune-grid/dune/grid/sgrid/Makefile.am <==
sgriddir = $(includedir)/dune/grid/sgrid/
sgrid_HEADERS = generic2dune.hh numbering.cc numbering.hh sgrid.cc

EXTRA_DIST = CMakeLists.txt sgridclasses.fig sgridclasses.eps sgridclasses.png

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-grid/dune/grid/sgrid/generic2dune.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_SGRIDINTERNAL_GENERIC2DUNE_HH
#define DUNE_GRID_SGRIDINTERNAL_GENERIC2DUNE_HH

/** \file
 *  \brief Renumber from the Dune subentity numbering to the SGrid-internal one
 *
 * Once upon a time SGrid used a certain system to number its element subentities.
 * That system worked, but the code that implemented it wasn't documented.
 * So in order to understand that hidden numbering system, a second system was
 * implemented additionally, and it was voted that the new system should be the
 * official Dune numbering system.  For a transitional period code was implemented
 * that computed from one system to the other.  All code was eventually updated
 * to use the new system, except for SGrid.  And that is why the transformation
 * code from Dune numbering to SGrid numbering is still here.
 */

#include <dune/common/singleton.hh>

#include <dune/geometry/type.hh>
#include <dune/geometry/referenceelements.hh>

namespace Dune
{

  namespace SGridInternal
  {

    template< unsigned int dim >
    class CubeNumberingTable : public Singleton<CubeNumberingTable<dim> >
    {
    protected:
      using Singleton<CubeNumberingTable<dim> >::instance;

      std::vector<unsigned int> generic2dune_[dim+1];

      static unsigned int dynamicGeneric2dune(unsigned int i, unsigned int codim)
      {
        switch(dim)
        {
        case 3 :
          static unsigned int edge[ 12 ] = { 0, 1, 2, 3, 4, 5, 8, 9, 6, 7, 10, 11 };
          return (codim == 2 ? edge[ i ] : i);
        case 4 :
          static unsigned int codim2[ 24 ] =
          { 0, 1, 2, 3, 4, 5, 12, 13, 6, 7, 14, 15,
            8, 9, 16, 17, 20, 21, 10, 11, 18, 19, 22, 23 };
          static unsigned int codim3[ 32 ] =
          { 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 16, 17, 24, 25,
            18, 19, 26, 27, 12, 13, 14, 15, 20, 21, 28, 29, 22, 23, 30, 31 };
          if (codim == 2)
            return codim2[i];
          else if (codim == 3)
            return codim3[i];
          else
            return i;
        default :
          return i;
        }
      }

    public:
      CubeNumberingTable ()
      {
        for(unsigned int codim=0; codim<=dim; ++codim)
        {
          generic2dune_[codim].resize(ReferenceElements<double, dim>::cube().size(codim));
          for(unsigned int i=0; i<generic2dune_[codim].size(); ++i)
            generic2dune_[codim][i] = dynamicGeneric2dune(i, codim);
        }
      }

      static unsigned int generic2dune (unsigned int i, unsigned int codim )
      {
        assert(codim <= dim);
        return instance().generic2dune_[codim][i];
      }
    };

  }

}

#endif // #ifndef DUNE_GRID_SGRIDINTERNAL_GENERIC2DUNE_HH


==> anc/xt-super/dune-grid/dune/grid/sgrid/numbering.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_NUMBERING_CC
#define DUNE_NUMBERING_CC

#include <iostream>

namespace Dune {

  template<int dim>
  inline void LexOrder<dim>::init (const array<int,dim>& _NN)
  {
    // store argument
    N=_NN;

    // build P array
    P[0] = 1;
    for (int i=1; i<=dim; i++) P[i] = P[i-1]*N[i-1];
  }

  template<int dim>
  inline int LexOrder<dim>::tupels () const
  {
    return P[dim];
  }

  template<int dim>
  inline int LexOrder<dim>::n (const array<int,dim>& z) const
  {
    int r=0;
    for (int i=0; i<dim; i++) r += z[i]*P[i];
    return r;
  }

  template<int dim>
  inline array<int,dim> LexOrder<dim>::z (int n) const
  {
    array<int,dim> z = {};
    for (int i=0; i<dim; i++)
    {
      z[i] = n%N[i];
      n = n/N[i];
    }
    return z;
  }

  //************************************************************************

  template<int dim>
  inline void JoinOrder<dim>::init (const array<int,dim>& _NN)
  {
    // store argument
    N=_NN;

    // build P array
    offset[0] = 0;
    for (int i=1; i<=dim; i++) offset[i] = offset[i-1]+N[i-1];
  }

  template<int dim>
  inline int JoinOrder<dim>::size () const
  {
    return offset[dim];
  }

  template<int dim>
  inline int JoinOrder<dim>::n (int subset, int index) const
  {
    return index+offset[subset];
  }

  template<int dim>
  inline int JoinOrder<dim>::index (int n) const
  {
    for (int i=0; i<dim; i++)
      if (N[i]!=0)
      {
        if (n<N[i]) return n;
        n -= N[i];
      }
    return n;     // oops, error !
  }

  template<int dim>
  inline int JoinOrder<dim>::subset (int n) const
  {
    for (int i=0; i<dim; i++)
      if (N[i]!=0)
      {
        if (n<N[i]) return i;
        n -= N[i];
      }
    return 0;     // oops, error !
  }

  //************************************************************************

  template<int dim>
  CubeMapper<dim>::CubeMapper ()
  {
    array<int,dim> M;
    M.fill(1);
    make(M);
  }

  template<int dim>
  void CubeMapper<dim>::make (const array<int,dim>& _NN)
  {
    // store argument
    N=_NN;

    array<int,dim> t;
    t.fill(1);

    // preprocess binary partitions
    for (int i=0; i<=dim; i++) ne[i] = 0;
    for (int b=0; b<power2(dim); b++)     // loop over all binary partitions
    {
      int mask=1;
      for (int i=0; i<dim; i++)
      {
        // bit i is odd
        t[i] = N[i];
        if (b&mask)
        {
          // bit i is even
          t[i]++;
        }
        mask *= 2;
      }
      lex[b].init(t);           // set up lex ordering of tupels
      nb[b] = lex[b].tupels();
      cb[b] = ones(b);
      ne[cb[b]] += nb[b];
    }

    // preprocess lex ordering for each codimension
    for (int c=0; c<=dim; c++)
    {
      array<int,1<<dim> t;
      for (int b=0; b<power2(dim); b++)           // loop over all binary partitions
        if (ones(b)==c)
        {
          // partition b is part of codim c
          t[b] = nb[b];
        }
        else
        {
          // partition does not contribute to codim c
          t[b] = 0;
        }
      join[c].init(t);           // set join mapper
    }
  }

  template<int dim>
  inline void CubeMapper<dim>::print (std::ostream& ss, int indent) const
  {
    for (int k=0; k<indent; k++) ss << " ";
    ss << "CubeMapper [" ;
    for (int i=0; i<dim; i++)
      std::cout << N[i] << " ";
    ss << "]" << std::endl;
    for (int i=0; i<=dim; i++)
    {
      for (int k=0; k<indent; k++) ss << " ";
      ss << "  " << ne[i] << " elements of codim " << i
         << " in dimension " << dim << std::endl;
    }
  }

  template<int dim>
  inline int CubeMapper<dim>::elements (int codim) const
  {
    return ne[codim];
  }

  template<int dim>
  inline int CubeMapper<dim>::codim (const array<int,dim>& z) const
  {
    int r=0;
    for (int i=0; i<dim; i++)
      if (z[i]%2==0) r++;           // count even components
    return r;
  }

  template<int dim>
  inline int CubeMapper<dim>::n (const array<int,dim>& z) const
  {
    int p = partition(z);            // get partition
    array<int,dim> r=compress(z);     // get compressd coordinate

    // treat easy cases first
    if (p==0 || p==power2(dim)-1)
    {
      // all components are either odd or even
      return lex[p].n(r);
    }

    // general case
    return join[ones(p)].n(p,lex[p].n(r));
  }

  template<int dim>
  inline array<int,dim> CubeMapper<dim>::z (int i, int codim) const
  {
    array<int,dim> r;

    // easy cases first
    if (codim==0)
    {
      r = lex[0].z(i);
      return expand(r,0);
    }
    if (codim==dim)
    {
      r = lex[power2(dim)-1].z(i);
      return expand(r,power2(dim)-1);
    }

    // general case
    int p = join[codim].subset(i);
    int n = join[codim].index(i);
    r = lex[p].z(n);
    return expand(r,p);
  }

  template<int dim>
  inline int CubeMapper<dim>::ones (int b) const
  {
    int r = 0;
    int mask = 1;
    for (int i=0; i<dim; i++)
    {
      if (b&mask) r++;
      mask *=2 ;
    }
    return r;
  }

  template<int dim>
  inline int CubeMapper<dim>::partition (const array<int,dim>& z) const
  {
    int r = 0;
    int mask = 1;
    for (int i=0; i<dim; i++)
    {
      if (z[i]%2==0) r += mask;
      mask *=2 ;
    }
    return r;
  }

  template<int dim>
  inline array<int,dim> CubeMapper<dim>::compress (const array<int,dim>& z) const
  {
    array<int,dim> r;
    for (int i=0; i<dim; i++)
      if (z[i]%2==0)
        r[i] = z[i]/2;                     // even component
      else
        r[i] = (z[i]-1)/2;                 // odd component
    return r;
  }

  template<int dim>
  inline array<int,dim> CubeMapper<dim>::expand (const array<int,dim>& r, int b) const
  {
    array<int,dim> z;
    for (int i=0; i<dim; i++)
      if (b&(1<<i))
        z[i] = r[i]*2;                     // even component
      else
        z[i] = 2*r[i]+1;                   // odd component
    return z;
  }

}

#endif


==> anc/xt-super/dune-grid/dune/grid/sgrid/numbering.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_NUMBERING_HH
#define DUNE_NUMBERING_HH

#include <dune/common/array.hh>

namespace Dune {

  //! generate lexicographic ordering in a cube of dimension dim with arbitry size per direction
  template<int dim>
  class LexOrder {
  public:
    //! preprocess ordering
    void init (const array<int, dim>& _NN);

    //! get total number of tupels
    int tupels () const;

    //! compute number from a given tupel
    int n (const array<int,dim>& z) const;

    //! compute tupel from number 0 <= n < tupels()
    array<int,dim> z (int n) const;

  private:
    array<int,dim> N; // number of elements per direction
    int P[dim+1];     // P[i] = Prod_{i=0}^{i} N[i];
  };

  //! generate consecutive numbering of dim sets of size N_i
  template<int dim>
  class JoinOrder {
  public:
    //! preprocess ordering
    void init (const array<int,dim>& _NN);

    //! get total number of elements in all sets
    int size () const;

    //! compute number from subset and index
    int n (int subset, int index) const;

    //! compute subset from number
    int subset (int n) const;

    //! compute index in subset from number
    int index (int n) const;

  private:
    array<int,dim> N;       // number of elements per direction
    int offset[dim+1];      // P[i] = Sum_{i=0}^{i} N[i];
  };


  /*! The CubeMapper assigns an id to all entities of all codimensions of a structured mesh
     with arbitrary number of elements (codim 0 entities) in each direction. The ids
     are unique and consecutive within each codimension.

     The idea is as follows: Consider a structured mesh in \f$d\f$ dimensions with \f$N\f$ elements per
     direction. This mesh has \f$N^d\f$ elements in total. Now imagine refined mesh where each element
     is halfened in every coordinate direction. This refined mesh has \f$(2N+1)^d\f$ vertices (entities
     of codimension \f$d\f$). Each vertex of the refined mesh now corresponds to a grid entity of the
     original mesh. Moreover, a vertex in the refined mesh can be identified by integer coordintes \f$z\f$
     where \f$z_i\in\{0,\ldots,2N\}, 0\leq i < d\f$. Let \f$c(z)\f$ be the number of even components in \f$z\f$.
     Then, \f$c(z)\f$ is the codimension of the mesh entity with coordinate \f$z\f$. E.~g.~
     entities of codimension 0 have odd coordinates, all entities of codim \f$d\f$ have \f$d\f$
     even coordinates.

     In order to number all entities of one codimension consecutively we observe that the
     refined mesh can be subdivided into \f$2^d\f$subsets. Subset number \f$b\f$ with
     binary representation \f$(b_{d-1},\ldots,b_0)\f$ corresponds to all \f$z\in [0,2N]^d\f$ where
     \f$z_i\f$ is even if \f$b_i\f$ is 1 and \f$z_i\f$ is odd if \f$b_i\f$ is 0. The entities of codimension
     \f$c\f$ now consist of \f$\left ( \begin{array}{cc}d\\c\end{array} \right)\f$ of those
     subsets. Within the subsets the numbering is lexicographic and then the corrsponding
     subsets are numbered consecutively.
   */
  template<int dim>
  class CubeMapper {
    //! construct with number of elements (of codim 0) in each direction
    CubeMapper (const array<int,dim>& _NN);

    //! make cube of single element
    CubeMapper (const CubeMapper&);
  public:
    //! make cube of single element
    CubeMapper ();

    //! (re)initialize with number of elements (of codim 0) in each direction
    void make (const array<int,dim>& _NN);

    //! get number of elements in each codimension
    int elements (int codim) const;

    //! compute codim from coordinate
    int codim (const array<int,dim>& z) const;

    /*! compute number from coordinate 0 <= n < elements(codim(z))
         general implementation is O(2^dim)
     */
    int n (const array<int,dim>& z) const;

    //! compute coordinates from number and codimension
    array<int,dim> z (int i, int codim) const;

    //! compress from expanded coordinates to grid for a single partition number
    array<int,dim> compress (const array<int,dim>& z) const;

    //! expand with respect to partition number
    array<int,dim> expand (const array<int,dim>& r, int b) const;

    //! There are \f$2^d\f$ possibilities of having even/odd coordinates. The binary representation is called partition number
    int partition (const array<int,dim>& z) const;

    //! print internal data
    void print (std::ostream& ss, int indent) const;

  private:
    array<int,dim> N;     // number of elements per direction
    int ne[dim+1];        // number of elements per codimension
    int nb[1<<dim];       // number of elements per binary partition
    int cb[1<<dim];       // codimension of binary partition
    LexOrder<dim> lex[1<<dim];         // lex ordering within binary partition
    JoinOrder<1<<dim> join[dim+1];     // join subsets of codimension

    inline int power2 (int i) const {return 1<<i;}
    inline int ones (int b) const;     // count number of bits set in binary rep of b
  };

} // end namespace

#include "numbering.cc"

#endif


==> anc/xt-super/dune-grid/dune/grid/sgrid/sgrid.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_SGRID_CC
#define DUNE_SGRID_CC

#include <algorithm>
#include <iostream>
#include <assert.h>

#include <dune/common/stdstreams.hh>
#include <dune/common/typetraits.hh>

#include <dune/grid/sgrid/generic2dune.hh>

namespace Dune {


  //************************************************************************
  // inline methods for SEntityBase

  template<int codim, int dim, class GridImp, template<int,int,class> class EntityImp>
  void SEntityBase<codim,dim,GridImp,EntityImp>::make (GridImp* _grid, int _l, int _id)
  {
    grid = _grid;
    l = _l;
    index = _id;
    z = grid->z(_l,_id,codim);
    builtgeometry = false;
  }

  template<int codim, int dim, class GridImp, template<int,int,class> class EntityImp>
  void SEntityBase<codim,dim,GridImp,EntityImp>::make (int _l, int _id)
  {
    l = _l;
    index = _id;
    z = grid->z(_l,_id,codim);
    builtgeometry = false;
  }

  template<int codim, int dim, class GridImp, template<int,int,class> class EntityImp>
  inline int SEntityBase<codim,dim,GridImp,EntityImp>::globalIndex () const
  {
    int ind = 0;
    for(int i=0; i<l; i++)
      ind += grid->size(i,codim);
    return ind+compressedIndex();
  }

  template<int codim, int dim, class GridImp, template<int,int,class> class EntityImp>
  void SEntityBase<codim,dim,GridImp,EntityImp>::makegeometry () const
  {
    // find dim-codim direction vectors and reference point
    FieldMatrix<ctype,dim-codim,dimworld> A(0);

    // count number of direction vectors found
    int dir=0;
    FieldVector<ctype, dimworld> p1,p2;
    array<int,dim> t=z;

    // check all directions
    for (int i=0; i<dim; i++)
      if (t[i]%2==1)
      {
        // coordinate i is odd => gives one direction vector
        t[i] += 1;                 // direction i => even
        p2 = grid->pos(l,t);
        t[i] -= 2;                 // direction i => even
        p1 = grid->pos(l,t);
        t[i] += 1;                 // revert t to original state
        A[dir] = p2-p1;
        dir++;
      }

    // find reference point, subtract 1 from all odd directions
    for (int i=0; i<dim; i++)
      t[i] -= t[i]%2;

    // make element
    geo.make(grid->pos(l,t),A);
    builtgeometry = true;
  }

  //************************************************************************
  // inline methods for SEntity

  // singleton holding mapper of unit cube
  template<int dim>
  struct SUnitCubeMapper {
    static CubeMapper<dim> mapper;      // one cube per direction
  };

  // initialize static variable with default constructor (which makes reference elements)
  template<int dim>
  CubeMapper<dim> SUnitCubeMapper<dim>::mapper;


  // codim 0
  template<int dim, class GridImp> template<int cc>
  inline int SEntity<0,dim,GridImp>::count () const
  {
    return SUnitCubeMapper<dim>::mapper.elements(cc);
  }

  template<int dim, class GridImp>
  inline unsigned int SEntity<0,dim,GridImp>::subEntities (unsigned int codim) const
  {
    return SUnitCubeMapper<dim>::mapper.elements(codim);
  }

  // subentity construction
  template<int dim, class GridImp> template<int cc>
  inline typename SEntity<0,dim,GridImp>::template Codim<cc>::Entity SEntity<0,dim,GridImp>::subEntity (int i) const
  {
    // make Iterator
    return SLevelIterator<cc,All_Partition,const GridImp>(this->grid,this->l,this->subCompressedIndex(cc,i)).dereference();
  }

  template<int dim, class GridImp>
  inline typename SEntity<0,dim,GridImp>::IntersectionIterator SEntity<0,dim,GridImp>::ibegin () const
  {
    return IntersectionIterator(SIntersectionIterator<GridImp>(this->grid,this,0));
  }
  template<int dim, class GridImp>
  inline typename SEntity<0,dim,GridImp>::IntersectionIterator SEntity<0,dim,GridImp>::ileafbegin () const
  {
    // only obtain leaf intersections on maxLevel
    if (isLeaf())
      return ibegin();
    else
      return iend();
  }

  template<int dim, class GridImp>
  inline typename SEntity<0,dim,GridImp>::IntersectionIterator SEntity<0,dim,GridImp>::ilevelbegin () const
  {
    return ibegin();
  }

  template<int dim, class GridImp>
  inline typename SEntity<0,dim,GridImp>::IntersectionIterator SEntity<0,dim,GridImp>::iend () const
  {
    return IntersectionIterator(SIntersectionIterator<GridImp>(this->grid,this,count<1>()));
  }
  template<int dim, class GridImp>
  inline typename SEntity<0,dim,GridImp>::IntersectionIterator SEntity<0,dim,GridImp>::ileafend () const
  {
    return iend();
  }

  template<int dim, class GridImp>
  inline typename SEntity<0,dim,GridImp>::IntersectionIterator SEntity<0,dim,GridImp>::ilevelend () const
  {
    return iend();
  }

  template<int dim, class GridImp>
  void SEntity<0,dim,GridImp>::make_father () const
  {
    // check level
    if (this->l<=0)
    {
      father_index = 0;
      built_father = true;
      return;
    }

    // reduced coordinates from expanded coordinates
    array<int,dim> zz = this->grid->compress(this->l,this->z);

    // look for odd coordinates
    FieldVector<ctype, dim> delta;
    for (int i=0; i<dim; i++)
    {
      delta[i] = zz[i] % 2;
      zz[i] = zz[i] / 2;
    }

    // zz is now the reduced coordinate of the father, compute index
    int partition = this->grid->partition(this->l,this->z);
    father_index = this->grid->n((this->l)-1,this->grid->expand((this->l)-1,zz,partition));

    // now make a subcube of size 1/2 in each direction
    FieldMatrix<ctype,dim,dim> A;
    FieldVector<ctype, dim> v;
    for (int i=0; i<dim; i++)
    {
      v = 0.0; v[i] = 0.5;
      A[i] = v;
    }
    for (int i=0; i<dim; i++) v[i] = 0.5*delta[i];

    in_father_local.make(v,A);     // build geometry

    built_father = true;
  }

  template<int dim, class GridImp>
  inline typename SEntity<0,dim,GridImp>::Entity SEntity<0,dim,GridImp>::father () const
  {
    if (!built_father) make_father();
    if (this->l>0)
      return SLevelIterator<0,All_Partition,const GridImp>((this->grid),(this->l)-1,father_index).dereference();
    else
      return SLevelIterator<0,All_Partition,const GridImp>((this->grid),this->l,index).dereference();
  }

  template<int dim, class GridImp>
  inline typename GridImp::template Codim<0>::LocalGeometry
  SEntity<0,dim,GridImp>::geometryInFather () const
  {
    if (!built_father) make_father();
    return LocalGeometry( in_father_local );
  }

  template<int dim, class GridImp>
  inline typename SEntity<0,dim,GridImp>::HierarchicIterator SEntity<0,dim,GridImp>::hbegin (int maxLevel) const
  {
    return HierarchicIterator(SHierarchicIterator<GridImp>(this->grid,*this,maxLevel,false));
  }

  template<int dim, class GridImp>
  inline typename SEntity<0,dim,GridImp>::HierarchicIterator SEntity<0,dim,GridImp>::hend (int maxLevel) const
  {
    return HierarchicIterator(SHierarchicIterator<GridImp>(this->grid,*this,maxLevel,true));
  }

  //************************************************************************
  // inline methods for HierarchicIterator

  template<class GridImp>
  inline void SHierarchicIterator<GridImp>::push_sons (int level, int fatherid)
  {
    // check level
    if (level+1>maxLevel) return;     // nothing to do

    // compute reduced coordinates of element
    array<int,dim> z =
      grid->z(level,fatherid,0);      // expanded coordinates from index
    array<int,dim> zred =
      grid->compress(level,z);     // reduced coordinates from expaned coordinates

    // refine to first son
    for (int i=0; i<dim; i++) zred[i] = 2*zred[i];

    // generate all \f$2^{dim}\f$ sons
    int partition = grid->partition(level,z);
    for (int b=0; b<(1<<dim); b++)
    {
      array<int,dim> zz = zred;
      for (int i=0; i<dim; i++)
        if (b&(1<<i)) zz[i] += 1;
      // zz is reduced coordinate of a son on level level+1
      int sonid = grid->n(level+1,grid->expand(level+1,zz,partition));

      // push son on stack
      SHierarchicStackElem son(level+1,sonid);
      //stack.push(StackElem(level+1,sonid));
      stack.push(son);
    }
  }

  template<class GridImp>
  inline void SHierarchicIterator<GridImp>::increment ()
  {
    // check empty stack
    if (stack.empty()) return;

    // OK, lets pop
    SHierarchicStackElem newe = stack.top();
    stack.pop();
    l = newe.l;
    index = newe.index;
    realEntity().make(l,index);     // here is our new element

    // push all sons of this element if it is not the original element
    if (newe.l!=orig_l || newe.index!=orig_index)
      push_sons(newe.l,newe.index);
  }

  //************************************************************************
  // inline methods for IntersectionIterator

  template<class GridImp>
  inline void SIntersectionIterator<GridImp>::increment ()
  {
    GridImp::getRealImplementation(intersection).count++;
    GridImp::getRealImplementation(intersection).make(GridImp::getRealImplementation(intersection).count);
  }

  //************************************************************************
  // inline methods for Intersection

  template<class GridImp>
  void SIntersection<GridImp>::make (int _count) const
  {
    // reset cache flags
    built_intersections = false;
    valid_nb = false;
    valid_count = false;

    // start with given neighbor
    count = _count;

    // check if count is valid
    if (count<0 || count>=int(grid->getRealImplementation(self).subEntities(1)))
    {
      // grid->getRealImplementation(ne).index = -1; // yes, this kills debugging code, but SGrid is dying anyway...
      return;   // done, this is end iterator
    }
    valid_count = true;

    // and compute compressed coordinates of neighbor
    array<int,dim> zrednb = zred;
    zrednb[count/2] += -1+2*(count%2); // (count%2) ? +1 : -1

    // now check if neighbor exists
    is_on_boundary = !grid->exists(grid->getRealImplementation(self).level(),zrednb);
    if (is_on_boundary)
    {
      // grid->getRealImplementation(ne).index = -1; // again, kill debugging code...
      return;   // ok, done it
    }

    // now neighbor is in the grid and must be initialized.
    // First compute its index
    auto index =
      grid->n(grid->getRealImplementation(self).level(),
              grid->expand(grid->getRealImplementation(self).level(),zrednb,partition));
    grid->getRealImplementation(ne).make(
      grid->getRealImplementation(ne).level(),
      index);
  }

  template<class GridImp>
  inline bool SIntersection<GridImp>::equals (const SIntersection<GridImp>& i) const
  {
    return (self == i.self) && (count==i.count);
  }

  template<class GridImp>
  inline typename SIntersection<GridImp>::Entity SIntersection<GridImp>::inside () const
  {
    return self;
  }

  template<class GridImp>
  inline typename SIntersection<GridImp>::Entity SIntersection<GridImp>::outside () const
  {
    return ne;
  }

  template<class GridImp>
  inline bool SIntersection<GridImp>::boundary () const
  {
    return is_on_boundary;
  }

  template<class GridImp>
  inline bool SIntersection<GridImp>::neighbor () const
  {
    return (!is_on_boundary);
  }

  template<class GridImp>
  void SIntersection<GridImp>::makeintersections () const
  {
    // compute direction and value in direction
    int dir = count/2;
    int c = count%2;

    // compute expanded coordinates of entity
    array<int,dim> z1 =
      grid->getRealImplementation(self).z;
    if (c==1)
      z1[dir] += 1;   // odd
    else
      z1[dir] -= 1;   // even

    // z1 is even in direction dir, all others must be odd because it is codim 1
    FieldMatrix<ctype,dim-1,dim> __AsLocal;
    FieldVector<ctype, dim> p1Local,p2Local;

    int t;

    // local coordinates in self
    p1Local = 0.0;
    p1Local[dir] = c;    // all points have p[dir]=c in entity
    t = 0;
    for (int i=0; i<dim; ++i) // this loop makes dim-1 direction vectors
      if (i!=dir)
      {
        // each i!=dir gives one direction vector
        p2Local = p1Local;
        p2Local[i] = 1.0;
        __AsLocal[t] = p2Local-p1Local;     // a direction vector
        ++t;
      }
    // update geometry
    is_self_local.make(p1Local,__AsLocal);

    // local coordinates in neighbor
    p1Local = 0.0;
    p1Local[dir] = 1-c;    // all points have p[dir]=1-c in entity
    t = 0;
    for (int i=0; i<dim; ++i) // this loop makes dim-1 direction vectors
      if (i!=dir)
      {
        // each i!=dir gives one direction vector
        p2Local = p1Local;
        p2Local[i] = 1.0;
        __AsLocal[t] = p2Local-p1Local;     // a direction vector
        ++t;
      }
    // update geometry
    is_nb_local.make(p1Local,__AsLocal);

    // global coordinates
    FieldMatrix<ctype,dim-1,dimworld> A;
    FieldVector<ctype, dimworld> p1,p2;
    t = 0;
    for (int i=0; i<dim; i++)
      if (i!=dir)
      {
        // each i!=dir gives one direction vector
        z1[i] += 1;     // direction i => even
        p2 = grid->pos(self.level(),z1);
        z1[i] -= 2;     // direction i => even
        p1 = grid->pos(self.level(),z1);
        z1[i] += 1;     // revert t to original state
        A[t] = p2-p1;
        ++t;
      }
    for (int i=0; i<dim; i++)
      if (i!=dir)
        z1[i] -= 1;

    // update geometry
    is_global.make(grid->pos(self.level(),z1), A);

    built_intersections = true;
  }

  template<class GridImp>
  inline typename SIntersection< GridImp >::LocalGeometry
  SIntersection< GridImp >::geometryInInside () const
  {
    assert (valid_count);
    if (!built_intersections) makeintersections();
    return LocalGeometry( is_self_local );
  }

  template<class GridImp>
  inline typename SIntersection< GridImp >::LocalGeometry
  SIntersection< GridImp >::geometryInOutside () const
  {
    assert (valid_count);
    if (!built_intersections) makeintersections();
    return LocalGeometry( is_nb_local );
  }

  template<class GridImp>
  inline typename SIntersection< GridImp >::Geometry
  SIntersection< GridImp >::geometry () const
  {
    assert (valid_count);
    if (!built_intersections) makeintersections();
    return Geometry( is_global );
  }

  template<class GridImp>
  inline int SIntersection<GridImp>::indexInInside () const
  {
    return count;
  }

  template<class GridImp>
  inline int SIntersection<GridImp>::indexInOutside () const
  {
    return (count/2)*2 + (1-count%2);
  }

  //************************************************************************
  // inline methods for SLevelIterator

  template<int codim, PartitionIteratorType pitype, class GridImp>
  inline void SLevelIterator<codim,pitype,GridImp>::increment ()
  {
    ++index;
    realEntity().make(l,index);
  }

  //************************************************************************
  // inline methods for SEntityPointer

  template<int codim, class GridImp>
  inline bool SEntityPointer<codim,GridImp>::equals (const SEntityPointer<codim,GridImp>& i) const
  {
    return (index==i.index)&&(l==i.l)&&(grid==i.grid);
  }

  template<int codim, class GridImp>
  inline typename SEntityPointer<codim,GridImp>::Entity& SEntityPointer<codim,GridImp>::dereference () const
  {
    return entity();
  }

  template<int codim, class GridImp>
  inline int SEntityPointer<codim,GridImp>::level () const
  {
    return l;
  }


  //************************************************************************
  // inline methods for SGrid
  template<int dim, int dimworld, typename ctype>
  inline void SGrid<dim,dimworld,ctype>::makeSGrid (const array<int,dim>& N_,
                                                    const FieldVector<ctype,dim>& L_, const FieldVector<ctype,dim>& H_)
  {
    static_assert(dimworld <= std::numeric_limits<int>::digits,"world dimension too high, must be <= # of bits of int");

#ifndef NDEBUG
    bool correct = true;
    for (int i=0; i<dim; i++)
      if (H_[i] < L_[i])
        correct = false;
    if (!correct)
    {
      DUNE_THROW(GridError, "Orientation of lower left and upper right corner is wrong: lower = "
                 << L_ << " upper = " << H_);
    }
#endif

    N.resize(MAXL);
    h.resize(MAXL);
    mapper = new CubeMapper<dim>[MAXL];

    indexsets.push_back( new SGridLevelIndexSet<const SGrid<dim,dimworld> >(*this,0) );

    L = 1;
    low = L_;
    H = H_;
    N[0] = N_;

    // define coarse mesh
    for (int i=0; i<MAXL; i++)
    {
      for (int d=0; d<dim; d++)
      {
        N[i][d] = N_[d] * (1<<i);
        h[i][d] = (H[d]-low[d])/((ctype)N[i][d]);
      }
      mapper[i].make(N[i]);
    }

    dinfo << "level=" << L-1 << " size=(" << N[L-1][0];
    for (int i=1; i<dim; i++) dinfo << "," <<  N[L-1][i];
    dinfo << ")" << std::endl;

    // initialize boundary segment mappers
    boundarysize = 0;
    for (int d=0; d<dim; d++)
    {
      array<int,dim-1> fsize;
      for (int i=0; i<d; i++)
        fsize[i] = N_[i];
      for (int i=d+1; i<dim; i++)
        fsize[i-1] = N_[i];
      boundarymapper[d].make(fsize);
      boundarysize += 2 * boundarymapper[d].elements(0);
    }
  }

  template<int dim, int dimworld, typename ctype>
  inline SGrid<dim,dimworld,ctype>::SGrid (const int * const N_, const ctype * const H_)
  {
    static_assert(dimworld <= std::numeric_limits<int>::digits,"world dimension too high, must be <= # of bits of int");

    array<int,dim> N;
    FieldVector<ctype,dim> L(0.0);
    FieldVector<ctype,dim> H(0.0);
    for (int i=0; i<dim; i++ ) N[i] = N_[i];
    for (int i=0; i<dim; i++ ) H[i] = H_[i];

    makeSGrid(N, L, H);
  }

  template<int dim, int dimworld, typename ctype>
  inline SGrid<dim,dimworld,ctype>::SGrid (const int * const N_, const ctype * const L_, const ctype * const H_)
  {
    static_assert(dimworld <= std::numeric_limits<int>::digits, "dimworld is too large!");

    array<int,dim> N;
    FieldVector<ctype,dim> L(0.0);
    FieldVector<ctype,dim> H(0.0);
    for (int i=0; i<dim; i++ ) N[i] = N_[i];
    for (int i=0; i<dim; i++ ) L[i] = L_[i];
    for (int i=0; i<dim; i++ ) H[i] = H_[i];

    makeSGrid(N, L, H);
  }

  template<int dim, int dimworld, typename ctype>
  inline SGrid<dim,dimworld,ctype>::SGrid (FieldVector<int,dim> N_, FieldVector<ctype,dim> L_,
                                           FieldVector<ctype,dim> H_)
  {
    static_assert(dimworld <= std::numeric_limits<int>::digits, "dimworld is too large!");

    array<int,dim> N;
    for (int i=0; i<dim; i++ ) N[i] = N_[i];
    makeSGrid(N, L_, H_);
  }


  template<int dim, int dimworld, typename ctype>
  inline SGrid<dim,dimworld,ctype>::SGrid ()
  {
    static_assert(dimworld <= std::numeric_limits<int>::digits, "dimworld is too large!");

    array<int,dim> N_;
    FieldVector<ctype,dim> L_(0.0);
    FieldVector<ctype,dim> H_(1.0);

    for(int i = 0; i < dim; ++i)
      N_[i] = 1;

    makeSGrid(N_, L_, H_);
  }

  template<int dim, int dimworld, typename ctype>
  inline SGrid<dim,dimworld,ctype>::~SGrid ()
  {
    for (size_t i=0; i<indexsets.size(); i++)
      delete indexsets[i];

    delete[] mapper;
  }

  template<int dim, int dimworld, typename ctype>
  inline void SGrid<dim,dimworld,ctype>::globalRefine (int refCount)
  {
    for(int ref=0; ref<refCount; ref++)
    {
      L++;
      indexsets.push_back( new SGridLevelIndexSet<const SGrid<dim,dimworld> >(*this,maxLevel()) );
    }
  }

  template<int dim, int dimworld, typename ctype>
  inline int SGrid<dim,dimworld,ctype>::maxLevel () const
  {
    return L-1;
  }

  template <int dim, int dimworld,class ctype> template <int cd, PartitionIteratorType pitype>
  inline typename SGrid<dim,dimworld,ctype>::Traits::template Codim<cd>::template Partition<pitype>::LevelIterator
  SGrid<dim,dimworld,ctype>::lbegin (int level) const
  {
    if (pitype == Ghost_Partition)
      return lend<cd, pitype> (level);
    return SLevelIterator<cd,pitype,const SGrid<dim,dimworld> > (this,level,0);
  }

  template <int dim, int dimworld,class ctype> template <int cd, PartitionIteratorType pitype>
  inline typename SGrid<dim,dimworld,ctype>::Traits::template Codim<cd>::template Partition<pitype>::LevelIterator
  SGrid<dim,dimworld,ctype>::lend (int level) const
  {
    return SLevelIterator<cd,pitype,const SGrid<dim,dimworld> > (this,level,size(level,cd));
  }

  template <int dim, int dimworld,class ctype> template <int cd, PartitionIteratorType pitype>
  inline typename SGrid<dim,dimworld,ctype>::Traits::template Codim<cd>::template Partition<pitype>::LeafIterator
  SGrid<dim,dimworld,ctype>::leafbegin () const
  {
    if (pitype == Ghost_Partition)
      return leafend<cd, pitype> ();
    return SLevelIterator<cd,pitype,const SGrid<dim,dimworld> > (this,maxLevel(),0);
  }

  template <int dim, int dimworld,class ctype> template <int cd, PartitionIteratorType pitype>
  inline typename SGrid<dim,dimworld,ctype>::Traits::template Codim<cd>::template Partition<pitype>::LeafIterator
  SGrid<dim,dimworld,ctype>::leafend () const
  {
    return SLevelIterator<cd,pitype,const SGrid<dim,dimworld> > (this,maxLevel(),size(maxLevel(),cd));
  }

  template<int dim, int dimworld, typename ctype>
  inline int SGrid<dim,dimworld,ctype>::size (int level, int codim) const
  {
    return mapper[level].elements(codim);
  }

  template<int dim, int dimworld, typename ctype>
  inline int SGrid<dim,dimworld,ctype>::global_size (int codim) const
  {
    int gSize = 0;
    for(int i=0; i <= maxLevel(); i++)
      gSize += size(i,codim);
    return gSize;
  }

  template<int dim, int dimworld, typename ctype>
  inline FieldVector<ctype, dimworld> SGrid<dim,dimworld,ctype>::pos (int level, array<int,dim>& z) const
  {
    FieldVector<ctype, dimworld> x;
    for (int k=0; k<dim; k++)
      x[k] = (z[k]*h[level][k])*0.5 + low[k];

    // Fill up additional coordinates with zero
    for (int k=dim; k<dimworld; k++)
      x[k] = 0;

    return x;
  }

  template<int dim, int dimworld, typename ctype>
  inline int SGrid<dim,dimworld,ctype>::calc_codim (int level, const array<int,dim>& z) const
  {
    return mapper[level].codim(z);
  }

  template<int dim, int dimworld, typename ctype>
  inline int SGrid<dim,dimworld,ctype>::n (int level, const array<int,dim>& z) const
  {
    return mapper[level].n(z);
  }

  template<int dim, int dimworld, typename ctype>
  inline array<int,dim> SGrid<dim,dimworld,ctype>::z (int level, int i, int codim) const
  {
    return mapper[level].z(i,codim);
  }

  template<int dim, int dimworld, typename ctype>
  inline array<int,dim> SGrid<dim,dimworld,ctype>::subz (const array<int,dim> & z, int i, int codim) const
  {
    // map to old numbering
    const int j = SGridInternal::CubeNumberingTable<dim>::generic2dune( i, codim );

    // find expanded coordinates of entity in reference cube
    // has components in {0,1,2}
    array<int,dim> zref = SUnitCubeMapper<dim>::mapper.z(j,codim);

    // compute expanded coordinates of entity in global coordinates
    array<int,dim> zentity;
    for (int k=0; k<dim; k++) zentity[k] = z[k] + zref[k] - 1;

    return zentity;
  }



  template<int dim, int dimworld, typename ctype>
  inline array<int,dim> SGrid<dim,dimworld,ctype>::compress (int level, const array<int,dim>& z) const
  {
    return mapper[level].compress(z);
  }

  template<int dim, int dimworld, typename ctype>
  inline array<int,dim> SGrid<dim,dimworld,ctype>::expand (int level, const array<int,dim>& r, int b) const
  {
    return mapper[level].expand(r,b);
  }

  template<int dim, int dimworld, typename ctype>
  inline int SGrid<dim,dimworld,ctype>::partition (int level, const array<int,dim>& z) const
  {
    return mapper[level].partition(z);
  }

  template<int dim, int dimworld, typename ctype>
  inline bool SGrid<dim,dimworld,ctype>::exists (int level, const array<int,dim>& zred) const
  {
    for (int i=0; i<dim; i++)
    {
      if (zred[i]<0) return false;
      if (zred[i]>=N[level][i]) return false;
    }
    return true;
  }


} // end namespace

#endif


==> anc/xt-super/dune-grid/dune/grid/sgrid/sgridclasses.fig <==
#FIG 3.2
Landscape
Center
Metric
A4      
100.00
Single
-2
1200 2
6 4455 4410 5895 4995
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 4500 4815 5850 4815
2 2 0 2 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 4500 4455 5850 4455 5850 4950 4500 4950 4500 4455
4 0 0 50 0 0 12 0.0000 2 165 1155 4590 4725 Element<d,dd>\001
-6
6 4455 5220 6075 5805
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 4500 5625 6030 5625
2 2 0 2 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 4500 5265 6030 5265 6030 5760 4500 5760 4500 5265
4 0 0 50 0 0 12 0.0000 2 135 1365 4590 5535 HierarchicIterator\001
-6
6 6165 5220 7695 5805
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 6210 5625 7650 5625
2 2 0 2 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 6210 5265 7650 5265 7650 5760 6210 5760 6210 5265
4 0 0 50 0 0 12 0.0000 2 180 1260 6300 5535 NeighborIterator\001
-6
6 8055 1305 11430 2925
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 8100 1800 11385 1800
2 2 0 2 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 8100 1350 11385 1350 11385 2880 8100 2880 8100 1350
4 0 0 50 0 0 12 0.0000 2 135 2415 8280 2295 - allows iteration of entities of a\001
4 0 0 50 0 0 12 0.0000 2 180 2205 8280 2520   given codimension and level\001
4 0 0 50 0 0 12 0.0000 2 180 2235 8280 2745 - provides access to en entity\001
4 0 0 50 0 0 12 0.0000 2 165 2805 8280 1665 SLevelIterator<codim,dim,dimworld>\001
-6
6 1845 4410 3420 4995
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 1890 4815 3375 4815
2 2 0 2 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 1890 4455 3375 4455 3375 4950 1890 4950 1890 4455
4 0 0 50 0 0 12 0.0000 2 165 1155 1980 4725 Element<d,dd>\001
-6
6 8235 4455 9630 5040
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 8280 4860 9585 4860
2 2 0 2 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 8280 4500 9585 4500 9585 4995 8280 4995 8280 4500
4 0 0 50 0 0 12 0.0000 2 165 1155 8370 4770 Element<d,dd>\001
-6
6 3240 7065 10170 9180
6 7695 7785 9630 8370
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 7740 8145 9585 8145
2 2 0 2 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 7740 7830 9585 7830 9585 8325 7740 8325 7740 7830
4 0 0 50 0 0 12 0.0000 2 135 1650 7785 8055 LevelIterator<codim>\001
-6
6 3915 7785 5850 8370
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 3960 8145 5805 8145
2 2 0 2 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 3960 7830 5805 7830 5805 8325 3960 8325 3960 7830
4 0 0 50 0 0 12 0.0000 2 180 1125 4005 8055 Entity<codim>\001
-6
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 3285 7515 10125 7515
2 2 0 2 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 3285 7110 10125 7110 10125 9135 3285 9135 3285 7110
4 0 0 50 0 0 12 0.0000 2 165 1650 5760 7380 SGrid<dim,dimworld>\001
4 0 0 50 0 0 12 0.0000 2 180 2145 3510 8910 - a container for grid entities\001
-6
6 6075 4410 7740 4950
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 6120 4770 7695 4770
2 2 0 2 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 6120 4455 7695 4455 7695 4905 6120 4905 6120 4455
4 0 0 50 0 0 12 0.0000 2 180 1395 6210 4680 EntityPointer<cc>\001
-6
6 9765 4455 11385 5040
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 9810 4860 11340 4860
2 2 0 2 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 9810 4500 11340 4500 11340 4995 9810 4995 9810 4500
4 0 0 50 0 0 12 0.0000 2 180 1395 9900 4770 EntityPointer<cc>\001
-6
6 3780 450 7155 2925
2 2 0 2 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 3825 495 7110 495 7110 2880 3825 2880 3825 495
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 3825 945 7110 945
4 0 0 50 0 0 12 0.0000 2 180 2100 4005 1350 - geometric part of an entity\001
4 0 0 50 0 0 12 0.0000 2 180 1245 4005 1575 - is a polyhedron\001
4 0 0 50 0 0 12 0.0000 2 135 2910 4005 1800 - knows transformation from reference\001
4 0 0 50 0 0 12 0.0000 2 180 915 4005 2025   polyhedron\001
4 0 0 50 0 0 12 0.0000 2 180 2520 4005 2250 - provides local to global mapping\001
4 0 0 50 0 0 12 0.0000 2 180 2520 4005 2475 - provides global to local mapping\001
4 0 0 50 0 0 12 0.0000 2 180 3030 4005 2700 - provides Jacobian, inverse and determ.\001
4 0 0 50 0 0 12 0.0000 2 180 2070 4095 810 SGeometry<dim,dimworld>\001
-6
2 2 0 2 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 585 3825 4050 3825 4050 5490 585 5490 585 3825
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 585 4185 4050 4185
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 4365 4185 7830 4185
2 2 0 2 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 4365 3825 7830 3825 7830 5985 4365 5985 4365 3825
2 3 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 4
	 4635 2880 4365 3150 4905 3150 4635 2880
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 4
	 3195 4455 3195 3510 8865 3510 8865 4500
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 5490 3510 5490 4455
2 3 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 4
	 9900 2880 9630 3150 10170 3150 9900 2880
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 8145 4230 11610 4230
2 2 0 2 0 7 50 0 -1 0.000 0 0 -1 0 0 5
	 8145 3870 11610 3870 11610 5805 8145 5805 8145 3870
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 4
	 6885 4455 6885 3375 10530 3375 10530 4500
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 9900 3150 9900 3375
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 6
	 9405 7830 9405 6795 11925 6795 11925 3375 10440 3375 10350 3375
2 3 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 4
	 1620 5490 1350 5760 1890 5760 1620 5490
2 3 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 4
	 5265 5985 4995 6255 5535 6255 5265 5985
2 3 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 4
	 9000 5805 8730 6075 9270 6075 9000 5805
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 4
	 1620 5760 1620 6615 9000 6615 9000 6075
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 5265 6255 5265 6615
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 4680 6615 4680 7830
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 4635 3150 4635 3510
4 0 0 50 0 0 12 0.0000 2 180 2280 765 4050 SEntity<codim,dim,dimworld>\001
4 0 0 50 0 0 12 0.0000 2 180 1920 4545 4050 SEntity<0,dim,dimworld>\001
4 0 0 50 0 0 12 0.0000 2 180 2100 8280 4095 SEntity<dim,dim,dimworld>\001


==> anc/xt-super/dune-grid/dune/grid/test/CMakeLists.txt <==
if(ALBERTA_FOUND)
  set(ALBERTA_PROGRAMS
    test-alberta
    test-alberta-1-1
    test-alberta-1-2
    test-alberta-2-2
    test-alberta-1-3
    test-alberta-2-3
    test-alberta-3-3
    test-alberta-generic)
endif(ALBERTA_FOUND)

if(ALUGRID_FOUND)
  set(ALUGRID_PROGRAMS test-alugrid)
endif(ALUGRID_FOUND)

if(UG_FOUND)
  set(UG_PROGRAMS
    test-ug
    test-parallel-ug)
endif(UG_FOUND)

if(UG_FOUND AND ALUGRID_FOUND)
  set(DGFALUGRID_UG_PROGRAMS test-dgfalu-uggrid-combination)
endif(UG_FOUND AND ALUGRID_FOUND)
set(GRIDDIM 2)
set(WORLDDIM 2)

#
## Some parameters for the geogrid test
#
set(COORDFUNCTION "IdenticalCoordFunction<double,${GRIDDIM}>")
# set(COORDFUNCTION "Helix")
# set(COORDFUNCTION  "ThickHelix")
# set(COORDFUNCTION "DGFCoordFunction\\<${GRIDDIM},${GRIDDIM}\\>")
# set(COORDFUNCTION "DGFCoordFunction\\<2,3\\>")
set(CACHECOORDFUNCTION 0)

#
## define the lists of tests to build and run
#

# tests where program to build and program to run are equal
set(TESTS
  test-geogrid test-identitygrid test-oned test-sgrid test-yaspgrid
  ${ALBERTA_PROGRAMS} ${ALUGRID_PROGRAMS} ${UG_PROGRAMS}
  ${DGFALUGRID_UG_PROGRAMS} test-mcmg-geogrid
  testiteratorranges test-hierarchicsearch)

set_property(DIRECTORY APPEND PROPERTY
  COMPILE_DEFINITIONS "DUNE_GRID_EXAMPLE_GRIDS_PATH=\"${PROJECT_SOURCE_DIR}/doc/grids/\"")

add_executable(test-geogrid EXCLUDE_FROM_ALL test-geogrid.cc)
add_executable(test-identitygrid EXCLUDE_FROM_ALL test-identitygrid.cc)
add_executable(test-oned EXCLUDE_FROM_ALL test-oned.cc)
add_executable(test-mcmg-geogrid EXCLUDE_FROM_ALL test-mcmg-geogrid.cc)
add_executable(test-sgrid EXCLUDE_FROM_ALL test-sgrid.cc)
add_executable(test-yaspgrid EXCLUDE_FROM_ALL test-yaspgrid.cc)
add_dune_mpi_flags(test-yaspgrid)

set_property(TARGET test-sgrid test-oned test-yaspgrid test-geogrid APPEND
  PROPERTY COMPILE_DEFINITIONS "GRIDDIM=${GRIDDIM}" "WORLDDIM=${GRIDDIM}" "YASPGRID")

set_property(TARGET test-geogrid APPEND PROPERTY COMPILE_DEFINITIONS
  COORDFUNCTION=${COORDFUNCTION} CACHECOORDFUNCTION=${CACHECOORDFUNCTION})

if(ALBERTA_FOUND)
  add_executable(test-alberta EXCLUDE_FROM_ALL test-alberta.cc)
  add_dune_alberta_flags(test-alberta WORLDDIM ${GRIDDIM})
  add_executable(test-alberta-1-1 EXCLUDE_FROM_ALL test-alberta.cc)
  add_dune_alberta_flags(test-alberta-1-1 GRIDDIM 1 WORLDDIM 1)
  add_executable(test-alberta-1-1-no-deprecated EXCLUDE_FROM_ALL test-alberta.cc)
  add_dune_alberta_flags(test-alberta-1-1-no-deprecated GRIDDIM 1 WORLDDIM 1)
  set_property(TARGET test-alberta-1-1-no-deprecated APPEND PROPERTY COMPILE_DEFINITIONS
    DISABLE_DEPRECATED_METHOD_CHECK=1)
  add_executable(test-alberta-1-2 EXCLUDE_FROM_ALL test-alberta.cc)
  add_dune_alberta_flags(test-alberta-1-2 WORLDDIM 2)
  add_executable(test-alberta-2-2 EXCLUDE_FROM_ALL test-alberta.cc)
  add_dune_alberta_flags(test-alberta-2-2 WORLDDIM 2)
  add_executable(test-alberta-1-3 EXCLUDE_FROM_ALL test-alberta.cc)
  add_dune_alberta_flags(test-alberta-1-3 WORLDDIM 3)
  add_executable(test-alberta-2-3 EXCLUDE_FROM_ALL test-alberta.cc)
  add_dune_alberta_flags(test-alberta-2-3 WORLDDIM 3)
  add_executable(test-alberta-3-3 EXCLUDE_FROM_ALL test-alberta.cc)
  add_dune_alberta_flags(test-alberta-3-3 WORLDDIM 3)
  add_executable(test-alberta-generic EXCLUDE_FROM_ALL test-alberta.cc)
  add_dune_alberta_flags(test-alberta-generic USE_GENERIC WORLDDIM 2)
endif(ALBERTA_FOUND)

if(ALUGRID_FOUND)
  add_executable(test-alugrid EXCLUDE_FROM_ALL test-alugrid.cc)
  add_dune_alugrid_flags(test-alugrid)
endif(ALUGRID_FOUND)

if(UG_FOUND)
  add_executable(test-ug EXCLUDE_FROM_ALL test-ug.cc)
  add_dune_ug_flags(test-ug)
  add_executable(test-parallel-ug EXCLUDE_FROM_ALL test-parallel-ug.cc)
  add_dune_ug_flags(test-parallel-ug)
  # test-loadbalancing
  add_executable(test-loadbalancing EXCLUDE_FROM_ALL test-loadbalancing.cc)
  add_dune_ug_flags(test-loadbalancing)
  add_dune_parmetis_flags(test-loadbalancing)
endif(UG_FOUND)

if(ALUGRID_FOUND AND UG_FOUND)
  add_executable(test-dgfalu-uggrid-combination EXCLUDE_FROM_ALL test-dgfalu-uggrid-combination.cc)
  add_dune_ug_flags(test-dgfalu-uggrid-combination)
  add_dune_alugrid_flags(test-dgfalu-uggrid-combination)
endif(ALUGRID_FOUND AND UG_FOUND)

add_executable(testiteratorranges EXCLUDE_FROM_ALL testiteratorranges.cc)
add_dune_mpi_flags(testiteratorranges)

add_executable(test-hierarchicsearch EXCLUDE_FROM_ALL test-hierarchicsearch.cc)
add_dune_mpi_flags(test-hierarchicsearch)


# tell gridcheck to use old entity and intersections interface for unported grids
set_property(TARGET
  ${ALUGRID_PROGRAMS}
  APPEND PROPERTY COMPILE_DEFINITIONS "DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE"
  )


foreach(_exe ${TESTS})
  target_link_libraries(${_exe} "dunegrid" ${DUNE_LIBS})
  add_test(${_exe} ${_exe})
endforeach(_exe ${TESTS})

# We do not want want to build the tests during make all,
# but just build them on demand
add_directory_test_target(_test_target)
add_dependencies(${_test_target} ${TESTS})

# define HAVE_DUNE_GRID for the dgfparser
set_property(TARGET ${TESTS} APPEND PROPERTY
  COMPILE_DEFINITIONS HAVE_DUNE_GRID=1)

set(SOURCES
  basicunitcube.hh
  check-albertareader.cc
  check-albertareader.hh
  checkadaptation.cc
  checkadaptation.hh
  checkcommunicate.cc
  checkcommunicate.hh
  checkentitylifetime.hh
  checkentityseed.cc
  checkentityseed.hh
  checkgeometry.cc
  checkgeometry.hh
  checkgeometryinfather.cc
  checkgeometryinfather.hh
  checkindexset.cc
  checkindexset.hh
  checkintersectionit.cc
  checkintersectionit.hh
  checkintersectionlifetime.hh
  checkiterators.cc
  checkiterators.hh
  checkjacobians.cc
  checkjacobians.hh
  checkpartition.cc
  checkpartition.hh
  checktwists.cc
  checktwists.hh
  functions.hh
  gridcheck.cc
  gridcheck.hh
  staticcheck.hh)

# install the tests as we want to support testing 3rdparty grids with installed dune-grid
install(FILES ${SOURCES} DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/grid/test)

# clean up additional files during make clean. Unfortunately it is not possible with
# cmake to use search patterns here. Automake wanted to clean the following files:
# *.gcda *.gcno semantic.cache simplex-testgrid*.dgf.* cube-testgrid*.dgf.* dgfparser.log
# add files to the list as they appear.
set_directory_properties(PROPERTIES ADDITIONAL_MAKE_CLEAN_FILES "semantic.cache;dgfparser.log")


==> anc/xt-super/dune-grid/dune/grid/test/Makefile.am <==
#
## Find out which tests can be built
#

if ALBERTA
  APROG = test-alberta-1-1 test-alberta-1-2 test-alberta-2-2 \
          test-alberta-1-3 test-alberta-2-3 test-alberta-3-3 \
          test-alberta-generic
  ALBERTA_EXTRA_PROGS = test-alberta
endif

if ALUGRID
  ALUPROG = test-alugrid
endif

if UG
  UPROG = test-ug test-parallel-ug test-loadbalancing
if ALUGRID
  DGFALU_UGGRID = test-dgfalu-uggrid-combination
else
  DGFALU_UGGRID =
endif
endif

#
## Defines for gridtype.hh
#
GRIDTYPE=YASPGRID
GRIDDIM=2

ALBERTA_DIM = $(WORLDDIM)

#
## Some parameters for the geogrid test
#
COORDFUNCTION = IdenticalCoordFunction\<double,$(GRIDDIM)\>
# COORDFUNCTION = Helix
# COORDFUNCTION = ThickHelix
# COORDFUNCTION = DGFCoordFunction\<$(GRIDDIM),$(GRIDDIM)\>
# COORDFUNCTION = DGFCoordFunction\<2,3\>
CACHECOORDFUNCTION = 0

#
## define the lists of tests to build and run
#

# tests where program to build and program to run are equal
NORMALTESTS = test-sgrid test-oned test-yaspgrid test-geogrid \
              test-identitygrid test-mcmg-geogrid \
              $(APROG) $(UPROG) $(ALUPROG) $(DGFALU_UGGRID)

# list of tests to run
TESTS = $(NORMALTESTS)

# programs just to build when "make check" is used
check_PROGRAMS = $(NORMALTESTS)

EXTRA_PROGRAMS = $(ALBERTA_EXTRA_PROGS)

#
## common flags
#

# output coverage
#COVERAGE = -fprofile-arcs -ftest-coverage
AM_CXXFLAGS = $(COVERAGE)
AM_CPPFLAGS = @AM_CPPFLAGS@ -DHAVE_DUNE_GRID=1

# The directory where the example grid files used for testing are located
AM_CPPFLAGS+=-DDUNE_GRID_EXAMPLE_GRIDS_PATH=\"$(top_srcdir)/doc/grids/\"

#
## define the programs
#

test_sgrid_SOURCES = test-sgrid.cc

test_oned_SOURCES = test-oned.cc

test_identitygrid_SOURCES = test-identitygrid.cc
test_identitygrid_CPPFLAGS = $(AM_CPPFLAGS)     \
	-DDUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE

test_yaspgrid_SOURCES = test-yaspgrid.cc
test_yaspgrid_CPPFLAGS = $(AM_CPPFLAGS)		\
	$(DUNEMPICPPFLAGS)
test_yaspgrid_LDFLAGS = $(AM_LDFLAGS)		\
	$(DUNEMPILDFLAGS)
test_yaspgrid_LDADD =				\
	$(DUNEMPILIBS)				\
	$(LDADD)

# this implicitly checks the autoconf-test as well...
test_alberta_SOURCES = test-alberta.cc
test_alberta_CPPFLAGS = $(AM_CPPFLAGS) $(ALBERTA_CPPFLAGS) -DGRIDDIM=$(GRIDDIM) $(GRAPE_CPPFLAGS)
test_alberta_LDFLAGS = $(AM_LDFLAGS) $(ALBERTA_LDFLAGS) $(GRAPE_LDFLAGS)
test_alberta_LDADD =				\
	$(GRAPE_LIBS)				\
	$(ALBERTA_LIBS)				\
	$(LDADD)

test_alberta_1_1_SOURCES = test-alberta.cc
test_alberta_1_1_CPPFLAGS = -DGRIDDIM=1 -DWORLDDIM=1 $(ALBERTA1D_CPPFLAGS) $(GRAPE_CPPFLAGS) $(AM_CPPFLAGS)
test_alberta_1_1_LDFLAGS = $(ALBERTA1D_LDFLAGS) $(GRAPE_LDFLAGS) $(AM_LDFLAGS)
test_alberta_1_1_LDADD = $(ALBERTA1D_LIBS) $(GRAPE_LIBS) $(LDADD)

test_alberta_1_2_SOURCES = test-alberta.cc
test_alberta_1_2_CPPFLAGS = -DGRIDDIM=1 -DWORLDDIM=2 $(ALBERTA2D_CPPFLAGS) $(GRAPE_CPPFLAGS) $(AM_CPPFLAGS)
test_alberta_1_2_LDFLAGS = $(ALBERTA2D_LDFLAGS) $(GRAPE_LDFLAGS) $(AM_LDFLAGS)
test_alberta_1_2_LDADD = $(ALBERTA2D_LIBS) $(GRAPE_LIBS) $(LDADD)

test_alberta_2_2_SOURCES = test-alberta.cc
test_alberta_2_2_CPPFLAGS = -DGRIDDIM=2 -DWORLDDIM=2 $(ALBERTA2D_CPPFLAGS) $(GRAPE_CPPFLAGS) $(AM_CPPFLAGS)
test_alberta_2_2_LDFLAGS = $(ALBERTA2D_LDFLAGS) $(GRAPE_LDFLAGS) $(AM_LDFLAGS)
test_alberta_2_2_LDADD = $(ALBERTA2D_LIBS) $(GRAPE_LIBS) $(LDADD)

test_alberta_1_3_SOURCES = test-alberta.cc
test_alberta_1_3_CPPFLAGS = -DGRIDDIM=1 -DWORLDDIM=3 $(ALBERTA3D_CPPFLAGS) $(GRAPE_CPPFLAGS) $(AM_CPPFLAGS)
test_alberta_1_3_LDFLAGS = $(ALBERTA3D_LDFLAGS) $(GRAPE_LDFLAGS) $(AM_LDFLAGS)
test_alberta_1_3_LDADD = $(ALBERTA3D_LIBS) $(GRAPE_LIBS) $(LDADD)

test_alberta_2_3_SOURCES = test-alberta.cc
test_alberta_2_3_CPPFLAGS = -DGRIDDIM=2 -DWORLDDIM=3 $(ALBERTA3D_CPPFLAGS) $(GRAPE_CPPFLAGS) $(AM_CPPFLAGS)
test_alberta_2_3_LDFLAGS = $(ALBERTA3D_LDFLAGS) $(GRAPE_LDFLAGS) $(AM_LDFLAGS)
test_alberta_2_3_LDADD = $(ALBERTA3D_LIBS) $(GRAPE_LIBS) $(LDADD)

test_alberta_3_3_SOURCES = test-alberta.cc
test_alberta_3_3_CPPFLAGS = -DGRIDDIM=3 -DWORLDDIM=3 $(ALBERTA3D_CPPFLAGS) $(GRAPE_CPPFLAGS) $(AM_CPPFLAGS)
test_alberta_3_3_LDFLAGS = $(ALBERTA3D_LDFLAGS) $(GRAPE_LDFLAGS) $(AM_LDFLAGS)
test_alberta_3_3_LDADD = $(ALBERTA3D_LIBS) $(GRAPE_LIBS) $(LDADD)

test_alberta_generic_SOURCES = $(test_alberta_SOURCES)
test_alberta_generic_CPPFLAGS = $(test_alberta_CPPFLAGS) -DDUNE_ALBERTA_USE_GENERICGEOMETRY=1
test_alberta_generic_LDFLAGS = $(test_alberta_LDFLAGS)
test_alberta_generic_LDADD = $(test_alberta_LDADD)

# files for alugrid
test_alugrid_SOURCES = test-alugrid.cc
test_alugrid_CPPFLAGS = $(AM_CPPFLAGS)		\
	$(ALL_PKG_CPPFLAGS)                     \
	-DDUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE
test_alugrid_LDFLAGS = $(AM_LDFLAGS)		\
	$(ALL_PKG_LDFLAGS)			\
	-static
test_alugrid_LDADD =				\
	$(ALL_PKG_LIBS)				\
	$(LDADD)

test_geogrid_SOURCES = test-geogrid.cc functions.hh
test_geogrid_CPPFLAGS = $(AM_CPPFLAGS)			\
	$(ALL_PKG_CPPFLAGS)				\
	-DCOORDFUNCTION=$(COORDFUNCTION)		\
	-DCACHECOORDFUNCTION=$(CACHECOORDFUNCTION)
test_geogrid_LDFLAGS = $(AM_LDFLAGS)		\
	$(ALL_PKG_LDFLAGS)
test_geogrid_LDADD =				\
	$(ALL_PKG_LIBS)				\
	$(LDADD)

test_mcmg_geogrid_SOURCES = test-mcmg-geogrid.cc
test_mcmg_geogrid_CPPFLAGS = $(AM_CPPFLAGS)
test_mcmg_geogrid_LDFLAGS = $(AM_LDFLAGS)
test_mcmg_geogrid_LDADD = $(LDADD)

# libdune contains both libugX2 and libugX3, always test both dimensions
test_ug_SOURCES = test-ug.cc
test_ug_CPPFLAGS = $(AM_CPPFLAGS)		\
	$(DUNEMPICPPFLAGS)			\
	$(UG_CPPFLAGS)
test_ug_LDFLAGS = $(AM_LDFLAGS)			\
	$(DUNEMPILDFLAGS)			\
	$(UG_LDFLAGS)
test_ug_LDADD =					\
	$(UG_LIBS)				\
	$(DUNEMPILIBS)				\
	$(LDADD)

# libdune contains both libugX2 and libugX3, always test both dimensions
test_parallel_ug_SOURCES = test-parallel-ug.cc
test_parallel_ug_CPPFLAGS = $(AM_CPPFLAGS)	\
	$(DUNEMPICPPFLAGS)			\
	$(UG_CPPFLAGS)
test_parallel_ug_LDFLAGS = $(AM_LDFLAGS)	\
	$(DUNEMPILDFLAGS)			\
	$(UG_LDFLAGS)
test_parallel_ug_LDADD =			\
	$(UG_LIBS)				\
	$(DUNEMPILIBS)				\
	$(LDADD)

test_loadbalancing_SOURCES = test-loadbalancing.cc
test_loadbalancing_CPPFLAGS = $(AM_CPPFLAGS)	\
	$(DUNEMPICPPFLAGS)			\
	$(UG_CPPFLAGS)				\
	$(PARMETIS_CPPFLAGS)
test_loadbalancing_LDFLAGS = $(AM_LDFLAGS)	\
	$(DUNEMPILDFLAGS)			\
	$(UG_LDFLAGS)				\
	$(PARMETIS_LDFLAGS)
test_loadbalancing_LDADD =			\
	$(UG_LIBS)				\
	$(DUNEMPILIBS)				\
	$(PARMETIS_LIBS)			\
	$(LDADD)

# Test whether you can combine the different implementations in one file
test_dgfalu_uggrid_combination_SOURCES = test-dgfalu-uggrid-combination.cc
test_dgfalu_uggrid_combination_CPPFLAGS = $(AM_CPPFLAGS) $(UG_CPPFLAGS) $(ALUGRID_CPPFLAGS)
test_dgfalu_uggrid_combination_LDFLAGS = $(AM_LDFLAGS) $(UG_LDFLAGS) $(ALUGRID_LDFLAGS)
test_dgfalu_uggrid_combination_LDADD =		\
	$(ALUGRID_LIBS)				\
	$(UG_LIBS)				\
	$(LDADD)

## distribution tarball
SOURCES = basicunitcube.hh                      \
          check-albertareader.cc                \
          check-albertareader.hh                \
          checkadaptation.cc                    \
          checkadaptation.hh                    \
          checkcommunicate.cc                   \
          checkcommunicate.hh                   \
          checkentitylifetime.hh                \
          checkentityseed.cc                    \
          checkentityseed.hh                    \
          checkgeometry.cc                      \
          checkgeometry.hh                      \
          checkgeometryinfather.cc              \
          checkgeometryinfather.hh              \
          checkindexset.cc                      \
          checkindexset.hh                      \
          checkintersectionit.cc                \
          checkintersectionit.hh                \
          checkintersectionlifetime.hh          \
          checkiterators.cc                     \
          checkiterators.hh                     \
          checkjacobians.cc                     \
          checkjacobians.hh                     \
          checkpartition.cc                     \
          checkpartition.hh                     \
          checktwists.cc                        \
          checktwists.hh                        \
          functions.hh                          \
          gridcheck.cc                          \
          gridcheck.hh                          \
          staticcheck.hh

NORMALTESTS += testiteratorranges
testiteratorranges_SOURCES = testiteratorranges.cc
testiteratorranges_CPPFLAGS = $(AM_CPPFLAGS)	\
	$(DUNEMPICPPFLAGS)
testiteratorranges_LDFLAGS = $(AM_LDFLAGS)	\
	$(DUNEMPILDFLAGS)
testiteratorranges_LDADD =			\
	$(DUNEMPILIBS)				\
	$(LDADD)

NORMALTESTS += test-hierarchicsearch
test_hierarchicsearch_SOURCES = test-hierarchicsearch.cc
test_hierarchicsearch_CPPFLAGS = $(AM_CPPFLAGS)	$(DUNEMPICPPFLAGS)
test_hierarchicsearch_LDFLAGS = $(AM_LDFLAGS) $(DUNEMPILDFLAGS)
test_hierarchicsearch_LDADD = $(DUNEMPILIBS) $(LDADD)

# gridcheck not used explicitly, we should still ship it :)
EXTRA_DIST = CMakeLists.txt $(SOURCES)

CLEANFILES = *.gcda *.gcno semantic.cache simplex-testgrid*.dgf.* cube-testgrid*.dgf.* dgfparser.log

# install the tests as we want to support testing 3rdparty grids with installed dune-grid
testgriddir = $(includedir)/dune/grid/test
testgrid_HEADERS = $(SOURCES)

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-grid/dune/grid/test/basicunitcube.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef  BASICUNITCUBE_HH
#define  BASICUNITCUBE_HH

// StructuredGridFactory cannot replace BasicUnitCube when creating a projected unit cube in test-alberta.cc

#include <dune/grid/common/gridfactory.hh>

// declaration of a basic unit cube that uses the GridFactory
template< int dim >
struct BasicUnitCube;

template<>
struct BasicUnitCube< 1 >
{
  template< class Grid >
  static void insertVertices ( Dune::GridFactory< Grid > &factory, const double left = 0.0, const double right = 1.0 )
  {
    Dune::FieldVector<double,1> pos;

    pos[0] = left;
    factory.insertVertex(pos);

    pos[ 0 ] = right;
    factory.insertVertex(pos);
  }

  template< class Grid >
  static void insertSimplices ( Dune::GridFactory< Grid > &factory )
  {
    const Dune::GeometryType type( Dune::GeometryType::simplex, 1 );
    std::vector< unsigned int > cornerIDs( 2 );

    cornerIDs[0] = 0;  cornerIDs[1] = 1;
    factory.insertElement( type, cornerIDs );
  }

  template< class Grid >
  static void insertCubes ( Dune::GridFactory< Grid > &factory )
  {
    const Dune::GeometryType type( Dune::GeometryType::cube, 1 );
    std::vector< unsigned int > cornerIDs( 2 );

    cornerIDs[0] = 0;  cornerIDs[1] = 1;
    factory.insertElement( type, cornerIDs );
  }
};

// unit cube in two dimensions with 2 variants: triangle and rectangle elements
template<>
struct BasicUnitCube< 2 >
{
  template< class Grid >
  static void insertVertices ( Dune::GridFactory< Grid > &factory, const double left = 0.0, const double right = 1.0 )
  {
    Dune::FieldVector<double,2> pos;

    pos[0] = right;  pos[1] = left;
    factory.insertVertex(pos);                         /*@\label{uc:iv}@*/

    pos[0] = left;  pos[1] = left;
    factory.insertVertex(pos);

    pos[0] = right;  pos[1] = right;
    factory.insertVertex(pos);

    pos[0] = left;  pos[1] = right;
    factory.insertVertex(pos);
  }

  template< class Grid >
  static void insertSimplices ( Dune::GridFactory< Grid > &factory )
  {
    const Dune::GeometryType type( Dune::GeometryType::simplex, 2 );
    std::vector< unsigned int > cornerIDs( 3 );

    cornerIDs[0] = 0;  cornerIDs[1] = 1;  cornerIDs[2] = 2;
    factory.insertElement( type, cornerIDs );          /*@\label{uc:ie}@*/

    cornerIDs[0] = 2;  cornerIDs[1] = 1;  cornerIDs[2] = 3;
    factory.insertElement( type, cornerIDs );
  }

  template< class Grid >
  static void insertCubes ( Dune::GridFactory< Grid > &factory )
  {
    const Dune::GeometryType type( Dune::GeometryType::cube, 2 );
    std::vector< unsigned int > cornerIDs( 4 );
    for( int i = 0; i < 4; ++i )
      cornerIDs[ i ] = i;
    factory.insertElement( type, cornerIDs );
  }
};

// unit cube in 3 dimensions with two variants: tetraheda and hexahedra
template<>
struct BasicUnitCube< 3 >
{
  template< class Grid >
  static void insertVertices ( Dune::GridFactory< Grid > &factory, const double left = 0.0, const double right = 1.0 )
  {
    Dune::FieldVector< double, 3 > pos;

    pos[0] = right; pos[1] = left;  pos[2] = left;    factory.insertVertex(pos);
    pos[0] = left;  pos[1] = left;  pos[2] = left;    factory.insertVertex(pos);
    pos[0] = right; pos[1] = right; pos[2] = left;    factory.insertVertex(pos);
    pos[0] = left;  pos[1] = right; pos[2] = left;    factory.insertVertex(pos);
    pos[0] = right; pos[1] = left;  pos[2] = right;   factory.insertVertex(pos);
    pos[0] = left;  pos[1] = left;  pos[2] = right;   factory.insertVertex(pos);
    pos[0] = right; pos[1] = right; pos[2] = right;   factory.insertVertex(pos);
    pos[0] = left;  pos[1] = right; pos[2] = right;   factory.insertVertex(pos);
  }

  template< class Grid >
  static void insertSimplices ( Dune::GridFactory< Grid > &factory )
  {
    const Dune::GeometryType type( Dune::GeometryType::simplex, 3 );
    std::vector< unsigned int > cornerIDs( 4 );

    cornerIDs[0] = 0;  cornerIDs[1] = 1;  cornerIDs[2] = 2;  cornerIDs[3] = 4;
    factory.insertElement( type, cornerIDs );

    cornerIDs[0] = 1;  cornerIDs[1] = 3;  cornerIDs[2] = 2;  cornerIDs[3] = 7;
    factory.insertElement( type, cornerIDs );

    cornerIDs[0] = 1;  cornerIDs[1] = 7;  cornerIDs[2] = 2;  cornerIDs[3] = 4;
    factory.insertElement( type, cornerIDs );

    cornerIDs[0] = 1;  cornerIDs[1] = 7;  cornerIDs[2] = 4;  cornerIDs[3] = 5;
    factory.insertElement( type, cornerIDs );

    cornerIDs[0] = 4;  cornerIDs[1] = 7;  cornerIDs[2] = 2;  cornerIDs[3] = 6;
    factory.insertElement( type, cornerIDs );
  }

  template< class Grid >
  static void insertCubes ( Dune::GridFactory< Grid > &factory )
  {
    const Dune::GeometryType type( Dune::GeometryType::cube, 3 );
    std::vector< unsigned int > cornerIDs( 8 );
    for( int i = 0; i < 8; ++i )
      cornerIDs[ i ] = i;
    factory.insertElement( type, cornerIDs );
  }
};

#endif  /*BASICUNITCUBE_HH*/


==> anc/xt-super/dune-grid/dune/grid/test/check-albertareader.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#warning "This file is deprecated and will be removed after the release of DUNE 2.4"
#warning "The gridcheck headers have been renamed from *.cc to *.hh to better reflect their nature. Please update your include statements"

#include "check-albertareader.hh"


==> anc/xt-super/dune-grid/dune/grid/test/check-albertareader.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_TEST_CHECK_ALBERTAREADER_HH
#define DUNE_GRID_TEST_CHECK_ALBERTAREADER_HH

#include <iostream>

// AlbertaReader needs ALBERTA 3.0 or newer
// (otherwise just pass this check)
#if HAVE_ALBERTA

#include <dune/grid/albertagrid/albertareader.hh>

#include "gridcheck.hh"

template< class Grid >
void checkAlbertaReader ()
{
  std::cout << ">>> Checking AlbertaReader..." << std::endl;

  std::ostringstream filename;
  filename << DUNE_GRID_EXAMPLE_GRIDS_PATH << "amc/grid-" << Grid::dimension << "-" << Grid::dimensionworld << ".amc";

  Dune::AlbertaReader< Grid > reader;
  Dune::GridFactory< Grid > factory;
  reader.readGrid( filename.str(), factory );

  // create grid and just check the macro grid
  Grid *grid = factory.createGrid();
  grid->globalRefine( 2 );
  gridcheck( *grid );
  //GridFactory< Grid >::destroyGrid( grid );
  delete grid;
}

#else

template< class Grid >
void checkAlbertaReader ()
{
  std::cerr << "Warning: Skipping AlbertaReader check, "
            << "because ALBERTA 2.0 or newer is not available." << std::endl;
}

#endif // #if HAVE_ALBERTA

#endif // DUNE_GRID_TEST_CHECK_ALBERTAREADER_HH


==> anc/xt-super/dune-grid/dune/grid/test/checkadaptation.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#warning "This file is deprecated and will be removed after the release of DUNE 2.4"
#warning "The gridcheck headers have been renamed from *.cc to *.hh to better reflect their nature. Please update your include statements"

#include "checkadaptation.hh"


==> anc/xt-super/dune-grid/dune/grid/test/checkadaptation.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_TEST_CHECKADAPTATION_HH
#define DUNE_GRID_TEST_CHECKADAPTATION_HH

#include <dune/common/typetraits.hh>
#include <dune/common/exceptions.hh>
#include <dune/common/stdstreams.hh>

#include <dune/grid/common/capabilities.hh>

/** \file
    \brief A test for the Adaptation interface
 */

template <class GridType>
void markForAdaptation(GridType& grid, const int marker )
{
  using namespace Dune;

  // Loop over all levels except the lowest one
  for (int level = 0; level <= grid.maxLevel(); ++level)
  {
    typedef typename GridType::template Codim<0>::LevelIterator ElementIterator;
    typedef typename ElementIterator :: Entity EntityType ;

    const ElementIterator eEndIt = grid.levelGridView(level).template end<0>();
    for (ElementIterator it = grid.levelGridView(level).template begin<0>();
         it != eEndIt; ++it )
    {
      const EntityType& entity = *it ;

      // marking should only be possible on leaf entities
      const bool marked = grid.mark(marker, entity );

      if( marker < 0 && entity.level() == 0 )
      {
        if( marked )
        {
          DUNE_THROW(InvalidStateException,"Macro entity was marked for coarsening");
        }
      }
      else
      {
        if( ! entity.isLeaf() && marked == true )
        {
          DUNE_THROW(InvalidStateException,"Non-leaf entity was marked");
        }

        if( entity.isLeaf() && marked == false )
        {
          DUNE_THROW(InvalidStateException,"Leaf entity could not be marked");
        }
      }
    }
  }
}

template <class EntityType>
void checkHierarchy(const EntityType& entity)
{
  using namespace Dune;

  if( ! entity.isLeaf() )
  {
    // only leaf entities can vanish
    if( entity.mightVanish() )
    {
      DUNE_THROW(InvalidStateException,"Non-leaf entity marked might vanish");
    }

    const int level = entity.level() + 1 ;

    typedef typename EntityType :: HierarchicIterator HierarchicIterator;
    const HierarchicIterator end = entity.hend( level );
    for(HierarchicIterator it = entity.hbegin( level ); it != end; ++it)
    {
      checkHierarchy( *it );
    }
  }
  else
  {
    if( entity.level() == 0 )
    {
      if( entity.mightVanish() )
        DUNE_THROW(InvalidStateException,"entity.mightVanish() returns true for macro element");
    }
    else
    {
      // on level 0 this should be false
      if( ! entity.mightVanish() )
      {
        DUNE_THROW(InvalidStateException,"entity.mightVanish() returns wrong result");
      }
    }
  }
}

template <class GridType>
void checkAdaptRefinement(GridType& grid, const bool greenClosure = false )
{
  using namespace Dune;

  // skip empty grids
  if ( grid.levelGridView(0).template begin<0>() == grid.levelGridView(0).template end<0>() )
    return;

  // some things are different for bisection grids
  const bool bisectionGrid =
    Capabilities::isLevelwiseConforming<GridType> :: v  == false &&
    Capabilities::isLeafwiseConforming<GridType>  :: v  == true ;

  for(int i=0; i<2; ++i)
  {
    const int oldMaxLevel = grid.maxLevel();

    // mark all leaf entities for refinement
    markForAdaptation( grid , 1 );

    bool markedCoarsen = grid.preAdapt();
    if( markedCoarsen != greenClosure )
    {
      DUNE_THROW(InvalidStateException,"grid.preAdapt() does not return correct information");
    }

    bool refined = grid.adapt() ;
    if( ! refined )
    {
      DUNE_THROW(InvalidStateException,"grid.adapt() returns wrong information");
    }

    /// check new max level
    if( grid.maxLevel () <= oldMaxLevel )
    {
      DUNE_THROW(InvalidStateException,"grid.maxLevel() wrong after refinement " << oldMaxLevel << " " << grid.maxLevel() );
    }

    // Loop over all levels except the lowest one
    for (int level = 0 ; level <= grid.maxLevel(); ++level )
    {
      typedef typename GridType::template Codim<0>::LevelIterator ElementIterator;
      typedef typename ElementIterator :: Entity EntityType ;
      ElementIterator eEndIt = grid.levelGridView(level).template end<0>();

      for (ElementIterator it = grid.levelGridView(level).template begin<0>();
           it != eEndIt; ++ it)
      {
        const EntityType& entity = *it ;

        // this check fails on biscetion grids
        if( ! bisectionGrid )
        {
          if( entity.isLeaf () != entity.isNew () )
          {
            DUNE_THROW(InvalidStateException,"isNew information on entity gives wrong result");
          }
        }
        else  // at least all leafs have to be new
        {
          if( entity.isLeaf () && ! entity.isNew () )
          {
            DUNE_THROW(InvalidStateException,"isNew information on entity gives wrong result");
          }
        }
      }
    }

    grid.postAdapt();

    // Loop over all levels except the lowest one
    for (int level = 0 ; level <= grid.maxLevel(); ++level )
    {
      typedef typename GridType::template Codim<0>::LevelIterator ElementIterator;
      ElementIterator eEndIt = grid.levelGridView(level).template end<0>();

      for (ElementIterator it = grid.levelGridView(level).template begin<0>();
           it != eEndIt; ++ it)
      {
        if( it->isNew () )
        {
          DUNE_THROW(InvalidStateException,"After postAdapt() was called no entity is new, i.e., isNew() == false");
        }
      }
    }
  }
}

template <class GridType>
void checkAdaptation(GridType& grid, const bool greenClosure = false )
{
  using namespace Dune;

  // skip empty grids
  if (grid.levelGridView(0).template begin<0>() == grid.levelGridView(0).template end<0>())
    return;

  // save start level
  const int startLevel = grid.maxLevel();
  // save start grid size
  const int startSize  = grid.size( 0 );

  // some things are different for bisection grids
  const bool bisectionGrid =
    Capabilities::isLevelwiseConforming<GridType> :: v  == false &&
    Capabilities::isLeafwiseConforming<GridType>  :: v  == true ;

  /*
     run the refinement check
   */
  checkAdaptRefinement(grid, greenClosure);

  /*
     run coarsening check
   */
  int counter = 0;
  const int counterEstimate = (grid.maxLevel() - startLevel) * 10;
  // now the same with coarsening
  while ( grid.maxLevel() > startLevel )
  {
    const int oldMaxLevel = grid.maxLevel();

    // mark all leaf entities for coarsening
    markForAdaptation( grid , -1 );

    bool markedCoarsen = grid.preAdapt();
    if( markedCoarsen == false )
    {
      DUNE_THROW(InvalidStateException,"grid.preAdapt() does not return correct information");
    }

    // check mightVanish
    typedef typename GridType::template Codim<0>::LevelIterator ElementIterator;
    ElementIterator eEndIt = grid.levelGridView(0).template end<0>();

    for (ElementIterator it = grid.levelGridView(0).template begin<0>();
         it != eEndIt; ++ it)
    {
      checkHierarchy( *it );
    }

    // only marked for coarsening ==> refined = false
    bool refined = grid.adapt() ;
    if( refined )
    {
      DUNE_THROW(InvalidStateException,"grid.adapt() returns wrong information");
    }

    /// check new max level
    if( grid.maxLevel () >= oldMaxLevel )
    {
      if( ! bisectionGrid )
        DUNE_THROW(InvalidStateException,"grid.maxLevel() wrong after coarsening " << oldMaxLevel << " " << grid.maxLevel() );
    }

    // Loop over all levels except the lowest one
    for (int level = 0 ; level <= grid.maxLevel(); ++level )
    {
      typedef typename GridType::template Codim<0>::LevelIterator ElementIterator;
      ElementIterator eEndIt = grid.levelGridView(level).template end<0>();

      for (ElementIterator it = grid.levelGridView(level).template begin<0>();
           it != eEndIt; ++ it)
      {
        if( it->isNew () )
        {
          DUNE_THROW(InvalidStateException,"After postAdapt() was called no entity is new, i.e., isNew() == false");
        }
      }
    }

    grid.postAdapt();

    // Loop over all levels except the lowest one
    for (int level = 0 ; level <= grid.maxLevel(); ++level )
    {
      typedef typename GridType::template Codim<0>::LevelIterator ElementIterator;
      ElementIterator eEndIt = grid.levelGridView(level).template end<0>();

      for (ElementIterator it = grid.levelGridView(level).template begin<0>();
           it != eEndIt; ++ it)
      {
        if( it->isNew () )
        {
          DUNE_THROW(InvalidStateException,"After postAdapt() was called no entity is new, i.e., isNew() == false");
        }
        if( it->mightVanish() )
        {
          DUNE_THROW(InvalidStateException,"After postAdapt() was called no entity might vanish, i.e., mightVanish() == false");
        }
      }
    }

    ++counter;
    if( counter > counterEstimate )
      DUNE_THROW(InvalidStateException,"Coarsening does not get back to startLevel");
  }

  const int newSize = grid.size( 0 );
  if( startSize != newSize )
  {
    dwarn << "After coarsening a different number of elements is obtained! old = "
          << startSize << "  new = " << newSize << std::endl;
  }

  if( startLevel != grid.maxLevel() )
  {
    dwarn << "After coarsening a different maxLevel is obtained! old = "
          << startLevel << "  new = " << grid.maxLevel() << std::endl;
  }
}

#endif


==> anc/xt-super/dune-grid/dune/grid/test/checkcommunicate.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#warning "This file is deprecated and will be removed after the release of DUNE 2.4"
#warning "The gridcheck headers have been renamed from *.cc to *.hh to better reflect their nature. Please update your include statements"

#include "checkcommunicate.hh"


==> anc/xt-super/dune-grid/dune/grid/test/checkcommunicate.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_TEST_CHECKCOMMUNICATE_HH
#define DUNE_GRID_TEST_CHECKCOMMUNICATE_HH

#include <iostream>
#include <fstream>
#include <vector>

#include <dune/common/fvector.hh>
#include <dune/geometry/referenceelements.hh>
#include <dune/grid/common/gridview.hh>
#include <dune/grid/common/capabilities.hh>
#include <dune/grid/common/datahandleif.hh>

/*  Communication Test for Parallel Grids
 *  -------------------------------------
 *
 *  For a fixed codimension c and a fixed upwind direction u, the test works
 *  as follows:
 *    1) In the center of all upwind codim c subentities of the interioir codim 0
 *       leaf entites a function is stored. Also a flag is set to 1.
 *       The computation is also performed on the subentities of the physical
 *       boundary.
 *    -> For all leaf subentities of codim c the flag should be set to 1
 *       with the exception of the border subentities on the inflow
 *       processor boundary and in the ghost elements - on these
 *       subentities the flag is zero.
 *    2) Exchange both the data and the flags.
 *    3) Test if the flag for all leaf subentities of codim c is set to 1.
 *
 *  Note: This test requires the normals on both sides of an intersection to
 *        sum up to zero, i.e., there is exactly one tangent plane to the grid
 *        in every point of the intersection (actually, the barycenter would be
 *        sufficient).
 */


/*****
   The exchange is done using the ExampleDataHandle given below.
   Together with the function value and the flag the coordinates
   of all corners of the subenties are transmitted, giving
   the possibility for additional testing in the scatter/set
   methods.
 ******/
/*******************************************************************/
namespace
{

  template< class Grid, int codim = Grid::dimension+1 >
  struct NextCodim
  {
    static const bool canCommunicate = Dune::Capabilities::canCommunicate< Grid, codim-1 >::v;

    static const int v = (canCommunicate ? codim-1 : NextCodim< Grid, codim-1 >::v);
  };

  template< class Grid >
  struct NextCodim< Grid, 0 >
  {
    static const int v = -1;
  };

}


template <class IndexSetImp,
    class GlobalIdSetImp,
    class DataVectorType >
class ExampleDataHandle
  : public Dune::CommDataHandleIF< ExampleDataHandle< IndexSetImp, GlobalIdSetImp, DataVectorType >, typename DataVectorType::value_type >
{
  const IndexSetImp & iset_;
  const GlobalIdSetImp & ids_;
  int cdim_;
  DataVectorType & data1_;
  DataVectorType & data2_;
public:
  typedef typename DataVectorType :: value_type DataType;
  ExampleDataHandle(const IndexSetImp & iset,
                    const GlobalIdSetImp & ids,
                    int cdim,
                    DataVectorType & d1, DataVectorType & d2) :
    iset_(iset), ids_(ids) , cdim_(cdim), data1_(d1) , data2_(d2)
  {}

  //! returns true if data for this codim should be communicated
  bool contains (int dim, int codim) const
  {
    return (codim==cdim_);
  }

  //! returns true if size per entity of given dim and codim is a constant
  bool fixedsize (int dim, int codim) const
  {
    // this problem is a fixed size problem,
    // but to simulate also non-fixed size problems
    // we set this to false, should work anyway
    return false;
  }

  /*! how many objects of type DataType have to be sent for a given entity
     Note: Only the sender side needs to know this size.
   */
  template<class EntityType>
  size_t size (EntityType& e) const
  {
    // flag+data+coordinates
    typedef typename EntityType::Geometry Geometry;
    return 2+e.geometry().corners() * Geometry::dimensionworld;
  }

  //! pack data from user to message buffer
  template<class MessageBuffer, class EntityType>
  void gather (MessageBuffer& buff, const EntityType& e) const
  {
    int idx = iset_.index(e);

    //typename GlobalIdSetImp :: IdType id = ids_.id( e );
    //buff.write( id );
    buff.write(data2_[idx]);   // flag
    buff.write(data1_[idx]);   // data

    // all corner coordinates
    typedef typename EntityType::Geometry Geometry;
    const Geometry &geometry = e.geometry();
    for( int i = 0; i < geometry.corners(); ++i )
    {
      typedef Dune::FieldVector< typename Geometry::ctype, Geometry::dimensionworld > Vector;
      const Vector corner = geometry.corner( i );
      for( int j = 0; j < Geometry::dimensionworld; ++j )
        buff.write( corner[ j ] );
    }
  }

  /*! unpack data from message buffer to user
     n is the number of objects sent by the sender
   */
  template<class MessageBuffer, class EntityType>
  void scatter (MessageBuffer& buff, const EntityType& e, size_t n)
  {
    // as this problem is a fixed size problem we can check the sizes
    assert( n == size(e) );

    // make sure that global id on all processors are the same
    // here compare the id of the entity that sended the data with my id
    //typename GlobalIdSetImp :: IdType id;
    //buff.read( id );
    //typename GlobalIdSetImp :: IdType myId = ids_.id( e );
    //std::cout << id << " id | my Id = " << myId << "\n";
    //assert( id == myId );

    // else do normal scatter
    int idx = iset_.index(e);
    DataType x=0.0;
    buff.read(x); // flag

    // for ghost entities x > 0 must be true
    assert( ( e.partitionType() == Dune::GhostEntity ) ? (x>=0.0) : 1);

    if (x>=0)
    { // only overwrite existing data if flag = 1, i.e.,
      // the sending processor acctually computed the value
      data2_[idx] = x;
      x=0.;
      buff.read(x);  // correct function value
      data1_[idx] = x;
    }
    else
    {
      x=0.;
      buff.read(x);
    }

    // test if the sending/receving entities are geometrically the same
    typedef typename EntityType::Geometry Geometry;
    const Geometry &geometry = e.geometry();
    for( int i = 0; i < geometry.corners(); ++i )
    {
      typedef Dune::FieldVector< typename Geometry::ctype, Geometry::dimensionworld > Vector;
      const Vector corner = geometry.corner( i );
      for( int j = 0; j < Geometry::dimensionworld; ++j )
      {
        buff.read(x);
        if( std::abs( corner[ j ] - x ) > 1e-8 )
        {
          std::cerr << "ERROR in scatter: Vertex <" << i << "," << j << ">: "
                    << " this : (" << corner[ j ] << ")"
                    << " other : (" << x << ")"
                    << std::endl;
        }
      }
    }
  }

};


/*******************************************************************/
/*******************************************************************/
template< class GridView, int cdim, class OutputStream >
class CheckCommunication
{
  typedef typename GridView :: Grid Grid;
  typedef typename GridView :: IndexSet IndexSet;
  typedef typename GridView :: IntersectionIterator IntersectionIterator;

  typedef typename IntersectionIterator :: Intersection Intersection;

  typedef typename GridView :: template Codim< 0 > :: EntityPointer EntityPointer;
  typedef typename GridView :: template Codim< 0 > :: Entity Entity;
  typedef typename GridView :: template Codim< 0 > :: Iterator Iterator;

#if not DISABLE_DEPRECATED_METHOD_CHECK or defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
  typedef typename GridView :: template Codim< cdim > :: EntityPointer SubEntityPointer;
#endif
  typedef typename GridView :: template Codim< cdim > :: Entity SubEntity;

  enum { dimworld = Grid :: dimensionworld };
  enum { dim = Grid :: dimension };

  typedef typename Grid :: ctype ctype;

  typedef Dune::FieldVector< ctype, dimworld > CoordinateVector;
  typedef std :: vector< double > ArrayType;

  CoordinateVector upwind_;
  OutputStream &sout_;

  const GridView &gridView_;
  const IndexSet &indexSet_;
  const int level_;

  // the function
  double f ( const CoordinateVector &x )
  {
    CoordinateVector a( 1.0 );
    a[0] = -0.5;
    return a*x+1.5; //+cos(x*x);
  }

  // compute the data on the upwind entities
  void project ( int dataSize, ArrayType &data, ArrayType &weight, int rank )
  {
    // set initial data
    for(int i=0 ; i<dataSize; ++i)
    {
      data[i] = 0.0;
      weight[i] = -1.0;
    }

    Iterator end = gridView_.template end< 0 >();
    for( Iterator it = gridView_.template begin< 0 >(); it != end ; ++it )
    {
      const Entity &entity = *it;

      if( cdim == 0 )
      {
        CoordinateVector mid( 0.0 );
        const int numVertices = entity.subEntities(dim);
        for( int i = 0; i < numVertices; ++i )
          mid += entity.geometry().corner( i );
        mid /= double( numVertices );

        int index = indexSet_.index( entity );
        data[ index ]  = f( mid );
        weight[ index ] = 1.0;
      }
      else
      {
        const IntersectionIterator nend = gridView_.iend( entity );
        for( IntersectionIterator nit = gridView_.ibegin( entity ); nit != nend; ++nit )
        {
          const Intersection &intersection = *nit;

          const typename Intersection::LocalGeometry &geoInSelf = intersection.geometryInInside();

          const Dune::ReferenceElement< ctype, dim-1 > &faceRefElement
            = Dune::ReferenceElements< ctype, dim-1 > :: general( geoInSelf.type() );
          const Dune::FieldVector< ctype, dim-1 > &bary = faceRefElement.position( 0, 0 );

          const CoordinateVector normal = intersection.integrationOuterNormal( bary );
          double calc = normal * upwind_;

          // if testing level, then on non-conform grid also set values on
          // intersections that are not boundary, but has no level
          // neighbor
          const bool proceedAnyway = (level_ < 0 ? false : !intersection.neighbor());
          if( (calc > -1e-8) || intersection.boundary() || proceedAnyway )
          {
            const Dune::ReferenceElement< ctype, dim > &insideRefElem
              = Dune::ReferenceElements< ctype, dim >::general( entity.type() );

            const int indexInInside = intersection.indexInInside();
            for( int i = 0; i < insideRefElem.size( indexInInside, 1, cdim ); ++i )
            {
              const int e = insideRefElem.subEntity( indexInInside, 1, i, cdim );
              const int idx = indexSet_.subIndex( entity, e, cdim );
              CoordinateVector cmid( 0.0 );
#if not DISABLE_DEPRECATED_METHOD_CHECK or defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
              SubEntityPointer subEp = entity.template subEntity< cdim >( e );
              *subEp; // check dereferencing in case grid returns entity
#endif
#if defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
              const SubEntity& subE = *subEp;
#else
              SubEntity subE = entity.template subEntity< cdim >( e );
#endif
              const int c = subE.geometry().corners();
              for( int j = 0; j < c; ++j )
                cmid += subE.geometry().corner( j );
              cmid /= double( c );

              data[ idx ] = f( cmid );
              weight[ idx ] = 1.0;
            }

            // on non-conforming grids the neighbor entities might not
            // be the same as those on *it, therefore set data on neighbor
            // as well
            if( intersection.neighbor() )
            {
#if not DISABLE_DEPRECATED_METHOD_CHECK or defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
              EntityPointer ep = intersection.outside();
              *ep;
#endif
#if defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
              const Entity &neigh = *ep;
#else
              Entity neigh = intersection.outside();
#endif

              assert( (level_ < 0) ? (neigh.isLeaf()) : 1);
              assert( (level_ < 0) ? 1 : (neigh.level() == level_) );

              const Dune::ReferenceElement< ctype, dim > &outsideRefElem
                = Dune::ReferenceElements< ctype, dim >::general( neigh.type() );

              const int indexInOutside = intersection.indexInOutside();
              for( int i = 0; i < outsideRefElem.size( indexInOutside, 1, cdim ); ++i )
              {
                const int e = outsideRefElem.subEntity( indexInOutside, 1, i, cdim );
                const int idx = indexSet_.subIndex( neigh, e, cdim );
                CoordinateVector cmid( 0.0 );
#if not DISABLE_DEPRECATED_METHOD_CHECK or defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
                SubEntityPointer subEp = neigh.template subEntity< cdim >( e );
                *subEp;
#endif
#if defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
                const SubEntity& subE = *subEp;
#else
                SubEntity subE = neigh.template subEntity< cdim >( e );
#endif
                const int c = subE.geometry().corners();
                for( int j = 0; j < c; ++j )
                  cmid += subE.geometry().corner( j );
                cmid /= double( c );

                data[ idx ] = f( cmid );
                weight[ idx ] = 1.0;
              }
            }
          }
        }
      }
    }
  }

  // test if all flags are 1 and return the
  // difference in the function values.
  // if testweight is true an error is printed for each
  // flag not equal to 1
  double test ( int dataSize, ArrayType &data, ArrayType &weight, bool testweight )
  {
    const int rank = gridView_.comm().rank();
    const int size = gridView_.comm().size();

    // check whether there is an overlap or ghost region of
    // cells for the current grid view.
    if (size > 1 && cdim == 0 &&
        gridView_.overlapSize(0) == 0 &&
        gridView_.ghostSize(0) == 0)
    {
      sout_ << "<" << rank << "/test> Error in communication test.";
      sout_ << " overlapSize+ghostSize:" << gridView_.overlapSize(0) + gridView_.ghostSize(0) << " (should not be 0)";
      sout_ << " communicator size is:" << size;
      sout_ << std :: endl;
    }

    //Variante MIT Geisterzellen
    //typedef typename IndexSet :: template Codim<0> :: template Partition<All_Partition> :: Iterator IteratorType;

    double maxerr = 0.0;
    Iterator end = gridView_.template end< 0 >();
    for( Iterator it = gridView_.template begin< 0 >(); it != end ; ++it )
    {
      const Entity &entity = *it;

      CoordinateVector mid( 0.0 );
      const int numVertices = entity.subEntities(dim);
      for( int i = 0; i < numVertices; ++i )
        mid += entity.geometry().corner( i );
      mid /= double(numVertices);

      if( cdim == 0 )
      {
        int index = indexSet_.index( entity );
        double lerr = std::abs( f( mid ) - data[ index ] );
        maxerr = std :: max( maxerr, lerr );
        if( testweight && (weight[ index ] < 0) )
        {
          sout_ << "<" << rank << "/test> Error in communication test.";
          sout_ << " weight:" << weight[ index ] << " (should be 0)";
          sout_ << " value is : " << data[ index ];
          sout_ << " index is: " << index;
          sout_ << " level:" << entity.level();
          sout_ << std :: endl;
        }
      }
      else
      {
        const int numSubEntities = entity.subEntities(cdim);
        for( int i=0; i < numSubEntities; ++i )
        {
#if not DISABLE_DEPRECATED_METHOD_CHECK or defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
          SubEntityPointer subEp = entity.template subEntity< cdim >( i );
          *subEp;
#endif
#if defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
          const SubEntity& subE = *subEp;
#else
          SubEntity subE = entity.template subEntity< cdim >( i );
#endif

          const int index = indexSet_.index( subE );
          CoordinateVector cmid( 0.0 );

          const int numVertices = subE.geometry().corners();
          for( int j = 0; j< numVertices; ++j )
            cmid += subE.geometry().corner( j );
          cmid /= double( numVertices );

          double lerr = std::abs( f( cmid ) - data[ index ] );
          maxerr = std::max( maxerr, lerr );
          if( testweight && (weight[ index ] < 0) )
          {
            sout_ << "<" << rank << "/test> Error in communication test.";
            sout_ << " weight:" << weight[ index ] << " should be zero!";
            sout_ << " value is : " << data[ index ];
            sout_ << " index is:" << index;
            sout_ << " level: " << entity.level() ;
            sout_ << std :: endl;

            for( int j = 0; j < numVertices; )
            {
              const Dune::ReferenceElement< double, dim > &refElem
                = Dune::ReferenceElements< double, dim >::general( entity.type() );
              const int vx = refElem.subEntity( i, cdim, j, dim );

              sout_ << "index: " << indexSet_.subIndex( entity, vx, dim )
                    << " " << subE.geometry().corner( j );
              (++j < numVertices ? sout_ <<  "/" : sout_ << std :: endl);
            }
          }
        }
      }
    }
    return maxerr;
  }

  // The main ''algorithm''
  bool checkCommunication ()
  {
    upwind_[ 0 ] = -0.1113;
    int myrank = gridView_.comm().rank();

    if( myrank == 0 )
    {
      std::cout << "TEST ";
      (level_ < 0 ? std :: cout << "Leaf" : std :: cout << "Level<" << level_ << ">");
      std :: cout << " communication for codim " << cdim << std :: endl;
    }

    const int dataSize = indexSet_.size( cdim );
    ArrayType data(dataSize, 0.0);
    ArrayType weight(dataSize, 0.0);
    project( dataSize, data, weight, myrank );

    double preresult = test( dataSize, data, weight, false );
    sout_ << "Test before Communication on <" << myrank << "> " << preresult << std :: endl;
    // Communicate
    typedef typename Grid :: Traits :: GlobalIdSet GlobalIdSet;
    ExampleDataHandle< IndexSet, GlobalIdSet, ArrayType >
    dh( indexSet_, gridView_.grid().globalIdSet(), cdim, data, weight );

    // call communication of grid
    try
    {
      gridView_.communicate(dh,Dune::InteriorBorder_All_Interface,Dune::ForwardCommunication);
      // make sure backward communication does the same, this should change nothing
      gridView_.communicate(dh,Dune::InteriorBorder_All_Interface,Dune::BackwardCommunication);
      //gridView_.communicate(dh,All_All_Interface,ForwardCommunication);
    }
    catch( const Dune::NotImplemented &exception )
    {
      if( myrank == 0 )
      {
        sout_ << "Error: Communication for codimension " << cdim
              << " not implemented." << std :: endl;
        sout_ << "       (" << exception << ")" << std :: endl;
      }
      return false;
    }

    double result = test( dataSize, data, weight, true );
    sout_ << "Test after Communication on <" << myrank << "> " << result << std :: endl;
    return (std::abs(result) < 1e-8);
  }

public:
  CheckCommunication ( const GridView &gridView, OutputStream &sout, int level )
    : upwind_( -1.0 ),
      sout_( sout ),
      gridView_( gridView ),
      indexSet_( gridView_.indexSet() ),
      level_( level )
  {
    // if no overlap and ghost is available we skip the check
    const bool skipCheck = ( cdim == 0 ) ? (gridView_.overlapSize(0) == 0 && gridView_.ghostSize(0) == 0) : false ;

    if( skipCheck )
    {
      std :: cerr << "Codim " << cdim << ": Test skiped because of empty set of overlap and ghosts !" << std :: endl;
    }
    else if ( ! checkCommunication() )
    {
      std :: cerr << "Error in communication test for codim "
                  << cdim << "!" << std :: endl;
    }

    // for automatic testing of all codims
    CheckCommunication< GridView, NextCodim< Grid, cdim >::v, OutputStream >
    test( gridView_, sout_, level_ );
  }
};


template< class GridView, class OutputStream >
class CheckCommunication< GridView, -1, OutputStream >
{
public:
  CheckCommunication ( const GridView &gridView, OutputStream &sout, int level )
  {}
};


template< class Grid, class OutputStream >
void checkCommunication( const Grid &grid, int level, OutputStream &sout )
{
  if( level < 0 )
  {
    typedef typename Grid::LeafGridView GridView;
    GridView gridView = grid.leafGridView();
    CheckCommunication< GridView, NextCodim< Grid >::v, OutputStream >
    test( gridView, sout, level );
  }
  else
  {
    typedef typename Grid::LevelGridView GridView;
    GridView gridView = grid.levelGridView( level );
    CheckCommunication< GridView, NextCodim< Grid >::v, OutputStream >
    test( gridView, sout, level );
  }
}

#endif // DUNE_GRID_TEST_CHECKCOMMUNICATE_HH


==> anc/xt-super/dune-grid/dune/grid/test/checkentitylifetime.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_TEST_CHECKENTITYLIFETIME_HH
#define DUNE_GRID_TEST_CHECKENTITYLIFETIME_HH

/** \file
    \brief Tests that make sure range-based entity iteration works correctly
           and that copied entities have the correct lifetime

 */

#include <cassert>
#include <vector>

#include <dune/common/exceptions.hh>
#include <dune/common/unused.hh>
#include <dune/grid/common/capabilities.hh>
#include <dune/grid/common/rangegenerators.hh>

#if not defined(HAVE_RANGE_BASED_FOR)

template<typename GV>
void checkEntityLifetime(GV, const std::size_t check_element_count = 32)
{
  DUNE_UNUSED_PARAMETER(check_element_count);
  std::cout << "SKIPPING entity lifetime / consistency checks on compiler without range-based for" << std::endl;
}

#elif not defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)

#if not defined(DUNE_ENTITY_LIFETIME_CHECK_ELEMENT_COUNT)
#define DUNE_ENTITY_LIFETIME_CHECK_ELEMENT_COUNT 32
#endif

template<typename GV, int codim>
bool checkEntityLifetimeForCodim(GV gv, std::size_t check_element_count, Dune::Codim<codim>, std::true_type)
{

  using namespace Dune;

  std::cout << "Lifetime / consistency check for entities, codim " << codim << std::endl;

  if (check_element_count > static_cast<std::size_t>(gv.size(codim)))
    {
      std::cout << "WARNING! Requested check of first " << check_element_count
                << " entities, but grid view only contains " << gv.size(codim)
                << " entities" << std::endl;
      check_element_count = gv.size(codim);
    }

  auto& index_set = gv.indexSet();
  auto& id_set = gv.grid().localIdSet();

  std::vector<typename GV::IndexSet::IndexType> indices;
  std::vector<typename GV::Grid::LocalIdSet::IdType> ids;
  std::vector<typename GV::template Codim<codim>::Entity> entity_list;
  std::vector<typename GV::template Codim<codim>::Entity::Geometry::GlobalCoordinate> coords;

  // store indices + ids + entities + coordinates
  {
    std::size_t i = 0;
    for (const auto& e : entities(gv,Dune::Codim<codim>()))
      {
        if (++i > check_element_count)
          break;
        indices.push_back(index_set.index(e));
        ids.push_back(id_set.id(e));
        entity_list.push_back(e);
        coords.push_back(e.geometry().corner(0));
      }
  }

  // check for consistency
  for (std::size_t i = 0; i < check_element_count; ++i)
    {
      if (index_set.index(entity_list[i]) != indices[i])
        DUNE_THROW(
          InvalidStateException,
          "ERROR! inconsistent index for entity " << i <<
          " (" << index_set.index(entity_list[i]) << " != " << indices[i] << ")");
      if (id_set.id(entity_list[i]) != ids[i])
        DUNE_THROW(
          InvalidStateException,
          "ERROR! inconsistent id for entity " << i <<
          " (" << id_set.id(entity_list[i]) << " != " << ids[i] << ")");
      if (entity_list[i].geometry().corner(0) != coords[i])
        DUNE_THROW(
          InvalidStateException,
          "ERROR! inconsistent corner(0) coordinate for entity " << i <<
          " (" << entity_list[i].geometry().corner(0) << " != " << coords[i] << ")");
    }

  return true;
}

template<typename GV, int codim>
bool checkEntityLifetimeForCodim(GV gv, const std::size_t check_element_count, Dune::Codim<codim>, std::false_type)
{
  std::cout << "SKIPPING lifetime / consistency check for missing entities, codim " << codim << std::endl;
  return false;
}

namespace {

  // helper stuff for checking all codims

  template<std::size_t... i>
  struct index_pack
  {};

  //! TMP to build an index_pack containing the sequence 0,...,n-1.
  template<std::size_t n, std::size_t... i>
  struct index_pack_builder
    : public index_pack_builder<n-1,n-1,i...>
  {};

  // end of recursion
  template<std::size_t... i>
  struct index_pack_builder<0,i...>
  {
    typedef index_pack<i...> type;
  };

  template<typename GV>
  typename index_pack_builder<GV::dimension + 1>::type
  create_codims(GV)
  {
    return {};
  }

  template<typename... T>
  void invoke(T&&... t)
  {}

  template<typename GV, std::size_t... codim>
  void do_check_entity_lifetime(GV gv, const std::size_t check_element_count, index_pack<codim...>)
  {
    invoke(
      checkEntityLifetimeForCodim(
        gv,
        check_element_count,
        Dune::Codim<codim>(),
        std::integral_constant<
        bool,
        Dune::Capabilities::hasEntity<typename GV::Grid,codim>::v
        >()
        )...
      );
  }

}


template<typename GV>
void checkEntityLifetime(GV gv, const std::size_t check_element_count = 32)
{
  do_check_entity_lifetime(gv,check_element_count,create_codims(gv));
}


#else // not defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)

template<typename GV>
void checkEntityLifetime(GV gv, const std::size_t check_element_count = 32)
{
  std::cout << "SKIPPING entity lifetime / consistency checks on grid without copyable entities" << std::endl;
}


#endif // not defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)

#endif // #ifndef DUNE_GRID_TEST_CHECKENTITYLIFETIME_HH


==> anc/xt-super/dune-grid/dune/grid/test/checkentityseed.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#warning "This file is deprecated and will be removed after the release of DUNE 2.4"
#warning "The gridcheck headers have been renamed from *.cc to *.hh to better reflect their nature. Please update your include statements"

#include "checkentityseed.hh"


==> anc/xt-super/dune-grid/dune/grid/test/checkentityseed.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_CHECK_ENTITYSEED_HH
#define DUNE_GRID_CHECK_ENTITYSEED_HH

//- C++ includes
#include <cassert>
#include <ostream>

//- dune-common includes
#include <dune/common/forloop.hh>

//- dune-grid includes
#include <dune/grid/common/capabilities.hh>
#include <dune/grid/common/geometry.hh>
#include <dune/grid/common/gridview.hh>

/**
   @file
   @author Christoph Gersbacher
   @brief  Provides a check for EntitySeeds of all codimensions.
 */


namespace CheckEntitySeed // don't blur namespace Dune
{

  // Capability hasEntitySeed
  // ------------------------

  // allow for switching off the tests below by overloading this capability
  template< class Grid, int codim >
  struct hasEntitySeed
  {
    static const bool v = Dune::Capabilities::hasEntity< Grid, codim >::v;
  };



  // Equals
  // ------

  template< class T >
  struct Equals
  {
    typedef T Type;

    static bool apply ( const T &t1, const T &t2 )
    {
      return ( t1 == t2 );
    }
  };


  // Template specialization for const
  // ---------------------------------

  template< class T >
  struct Equals< const T >
    : public Equals< T >
  { };


  // Template specialization for Dune::Geometry
  // ------------------------------------------

  template< int mydim, int cdim, class GridImp, template< int, int, class > class GeometryImp >
  struct Equals< Dune::Geometry< mydim, cdim, GridImp, GeometryImp > >
  {
    typedef typename Dune::Geometry< mydim, cdim, GridImp, GeometryImp > Type;

    static bool apply ( const Type &t1, const Type &t2, const double eps = 1e-10 )
    {
      //typedef typename Type::GlobalCoordinate GlobalCooridinate;

      // check geometry type
      if( t1.type() != t2.type() )
        return false;

      // compare corners
      assert( t1.corners() == t2.corners() );
      const int corners = t1.corners();
      for( int i = 0; i < corners; ++i )
      {
        if( (t1.corner( i ) - t2.corner( i )).two_norm() > eps )
          return false;
      }

      return true;
    }
  };



  // Check
  // -----

  template< int codim, class GridView,
      bool check = hasEntitySeed< typename GridView::Grid, codim >::v
      >
  class Check;


  // Template specialization for hasEntitySeed< Grid, codim >::v = false
  // -------------------------------------------------------------------

  template< int codim, class GridView >
  class Check< codim, GridView, false >
  {
  public:
    static void apply ( const GridView &, std::ostream & )
    { };
  };


  // Template specialization for hasEntitySeed< Grid, codim >::v = true
  // ------------------------------------------------------------------

  template< int codim, class GridView >
  class Check< codim, GridView, true >
  {
  public:
    // entity pointer type
    typedef typename GridView::template Codim< codim >::EntityPointer EntityPointer;
    // iterator type
    typedef typename GridView::template Codim< codim >::Iterator Iterator;
    // entity type
    typedef typename EntityPointer::Entity Entity;
    // geometry type
    typedef typename Entity::Geometry Geometry;

    // grid type
    typedef typename GridView::Grid Grid;
    // type of entity seed (not available on GridView)
    typedef typename Grid::template Codim< codim >::EntitySeed EntitySeed;

    // Check whether EntitySeed reports the correct codimension
    static_assert(EntitySeed::codimension==codim, "Codimension exported by EntitySeed is incorrect!");

    static void apply ( const GridView &gridView, std::ostream &output )
    {
      // get grid, as method entityPointer() is missing on GridViews
      const Grid &grid = gridView.grid();

      const Iterator end = gridView.template end< codim >();
      for( Iterator it = gridView.template begin< codim >(); it != end; ++it )
      {
        // get entity
        const Entity &entity = *it;
        EntitySeed seed = entity.seed();

#if not DISABLE_DEPRECATED_METHOD_CHECK or defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
        // get entity pointer from seed
        EntityPointer entityPointer = grid.entityPointer( seed );
        compare( entityPointer, EntityPointer( it ), output );
#endif

#if not defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
        // get entity from seed
        Entity entity2 = grid.entity( seed );
        compare( entity, *it, output );
#endif

        // test default constructor
        EntitySeed seed2;
        assert(! seed2.isValid());

        // create copy of seed and compare again
        seed2 = seed;
        assert( seed2.isValid());

        // we might like to check the assignment operator as well
#if not DISABLE_DEPRECATED_METHOD_CHECK or defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
        compare( entityPointer, grid.entityPointer( seed2 ), output );
#endif
#if not defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
        compare( entity2, grid.entity( seed2 ), output );
#endif
      }
    }

  private:

#if not DISABLE_DEPRECATED_METHOD_CHECK or defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
    template <class Ep>
    // compare two entity pointers for equality
    static void compare ( const Ep &ep1, const Ep &ep2, std::ostream &output )
    {
      // compare entity pointers
      if( !Equals< Ep >::apply( ep1, ep2 ) )
        output << "Warning: EntityPointers do not conincide" << std::endl;

      // compare geometries
      const double eps = 1e-10;
      if( !Equals< Geometry >::apply( ep1->geometry(), ep2->geometry(), eps ) )
        output << "Warning: Geometries do not conincide" << std::endl;
    }
#endif

    // compare two entities for equality
    static void compare ( const Entity &e1, const Entity &e2, std::ostream &output )
    {
      // compare entities
      if( !Equals< Entity >::apply( e1, e2 ) )
        output << "Warning: Entities do not conincide" << std::endl;

      // compare geometries
      const double eps = 1e-10;
      if( !Equals< Geometry >::apply( e1.geometry(), e2.geometry(), eps ) )
        output << "Warning: Geometries do not conincide" << std::endl;
    }

  };



  // IfHasEntitySeed
  // ---------------

  template< int codim >
  struct IfHasEntitySeed
  {
    template< class GridView >
    static void apply ( const GridView &gridView, std::ostream &output )
    {
      Check< codim, GridView >::apply( gridView, output );
    }
  };

} // namespace CheckEntitySeed



namespace Dune
{

  /** \brief Check for EntitySeeds for all codimensions available in a grid implementation
      \param  gridView  Grid view for which EntitySeeds will be tested
   */
  template< class VT >
  void checkEntitySeed ( const GridView< VT > &gridView, std::ostream &output = std::cerr )
  {
    const int dimension = GridView< VT >::dimension;
    ForLoop< CheckEntitySeed::IfHasEntitySeed, 0, dimension >::apply( gridView, output );
  }

} // namespace Dune

#endif // #ifndef DUNE_GRID_CHECK_ENTITYSEED_HH


==> anc/xt-super/dune-grid/dune/grid/test/checkgeometry.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#warning "This file is deprecated and will be removed after the release of DUNE 2.4"
#warning "The gridcheck headers have been renamed from *.cc to *.hh to better reflect their nature. Please update your include statements"

#include "checkgeometry.hh"


==> anc/xt-super/dune-grid/dune/grid/test/checkgeometry.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_GRID_TEST_CHECKGEOMETRY_HH
#define DUNE_GRID_TEST_CHECKGEOMETRY_HH

#include <limits>

#include <dune/common/forloop.hh>
#include <dune/common/typetraits.hh>

#include <dune/geometry/test/checkgeometry.hh>

#include <dune/grid/common/geometry.hh>
#include <dune/grid/common/entity.hh>
#include <dune/grid/common/gridview.hh>

namespace Dune
{

  /** \param geometry The local geometry to be tested
   * \param type The type of the element that the local geometry is embedded in
   * \param geoName Helper string that will appear in the error message
   */
  template< int mydim, int cdim, class Grid, template< int, int, class > class Imp >
  void checkLocalGeometry ( const Geometry< mydim, cdim, Grid, Imp > &geometry,
                            GeometryType type, const std::string &geoName = "local geometry" )
  {
    checkGeometry( geometry );

    // check that corners are within the reference element of the given type
    assert( type.dim() == cdim );
    const ReferenceElement< typename Grid::ctype, cdim > &refElement
      = ReferenceElements< typename Grid::ctype, cdim >::general( type );

    const int numCorners = geometry.corners();
    for( int i = 0; i < numCorners; ++i )
    {
      if( !refElement.checkInside( geometry.corner( i ) ) )
      {
        std::cerr << "Corner " << i
                  << " of " << geoName << " not within reference element: "
                  << geometry.corner( i ) << "." << std::endl;
      }
    }
  }


  template <int codim>
  struct CheckSubEntityGeometry
  {
    template <int dim,class GI,template <int,int,class> class EI>
    static void apply(const Entity<0,dim,GI,EI> &entity)
    {
      integral_constant<
          bool, Dune::Capabilities::hasEntity<GI,codim>::v
          > capVar;
      check(capVar,entity);
    }
    template <class Entity>
    static void check(const true_type&, const Entity &entity)
    {
      for (unsigned int i=0; i<entity.subEntities(codim); ++i)
      {
        typedef typename Entity::template Codim< codim >::Entity SubE;

#if not DISABLE_DEPRECATED_METHOD_CHECK or defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
        typedef typename Entity::template Codim< codim >::EntityPointer SubEP;
        const SubEP subEP = entity.template subEntity<codim>(i);
        *subEP;
#endif
#if defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
        const SubE& subEn = *subEP;
#else
        const SubE subEn = entity.template subEntity<codim>(i);
#endif

        typename SubE::Geometry subGeo = subEn.geometry();

        if( subEn.type() != subGeo.type() )
          std::cerr << "Error: Entity and geometry report different geometry types on codimension " << codim << "." << std::endl;
        checkGeometry(subGeo);
      }
    }
    template <class Entity>
    static void check(const false_type&, const Entity &)
    {}
  };

  template<typename GV>
  void checkGeometryLifetime (const GV &gridView)
  {
    typedef typename GV::template Codim<0>::Iterator Iterator;
    typedef typename GV::template Codim<0>::Geometry Geometry;
    typedef typename GV::ctype ctype;
    enum { dim  = GV::dimension };
    enum { dimw = GV::dimensionworld };

    const FieldVector<ctype, dim> pos(0.2);

    Iterator it = gridView.template begin<0>();
    const Iterator end = gridView.template end<0>();

    // check that it != end otherwise the following is not valid
    if( it == end ) return ;

    #ifndef NDEBUG
    const FieldVector<ctype, dimw> glob = it->geometry().global(pos);
    #endif

    const Geometry geomCopy = it->geometry();
    checkGeometry ( geomCopy );

    for( ; it != end; ++it )
    {
      // due to register/memory differences we might have
      // errors < 1e-16
      assert (std::abs((geomCopy.global(pos) - glob).one_norm()) < std::numeric_limits<ctype>::epsilon());
    }
  }

  template< class VT >
  void checkGeometry ( const GridView< VT > &gridView )
  {
    typedef typename GridView< VT >::template Codim<0>::Iterator Iterator;

    const Iterator end = gridView.template end<0>();
    Iterator it = gridView.template begin<0>();

    for( ; it != end; ++it )
    {
      ForLoop<CheckSubEntityGeometry,0,GridView<VT>::dimension>::apply(*it);
    }
  }

} // namespace Dune

#endif // #ifndef DUNE_GRID_TEST_CHECKGEOMETRY_HH


==> anc/xt-super/dune-grid/dune/grid/test/checkgeometryinfather.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#warning "This file is deprecated and will be removed after the release of DUNE 2.4"
#warning "The gridcheck headers have been renamed from *.cc to *.hh to better reflect their nature. Please update your include statements"

#include "checkgeometryinfather.hh"


==> anc/xt-super/dune-grid/dune/grid/test/checkgeometryinfather.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_TEST_CHECKGEOMETRYINFATHER_HH
#define DUNE_GRID_TEST_CHECKGEOMETRYINFATHER_HH

#include <dune/common/typetraits.hh>

#include "checkgeometry.hh"

/** \file
    \brief A test for the Method Geometry::geometryInFather()
 */

/** \brief Test the Method Geometry::geometryInFather()

   This test works by comparing the output of geometryInFather with the vertex positions
   obtained by directly expressing the son vertex positions in local coordinates of the
   father.  That should work for all grid implementations that realize truly nested
   grids.  One exception is UGGrid with parametrized boundaries.
 */
template <class GridType>
void checkGeometryInFather(const GridType& grid)
{
  using namespace Dune;

  // count the number of different vertices
  unsigned int differentVertexCoords = 0;

  typedef typename GridType::Traits::LocalIdSet IdSet;
  typedef typename GridType::ctype ctype;

  const IdSet &idSet = grid.localIdSet();

  // We need at least two levels to do any checking
  if (grid.maxLevel()==0)
  {
    dwarn << "SKIPPING check geometryInFather(), because grid has only one level! \n";
    return;
  }

  // Loop over all levels except the lowest one
  for (int level = 1; level <= grid.maxLevel(); ++level)
  {
    typedef typename GridType::template Codim<0>::LevelIterator ElementIterator;
    ElementIterator eIt    = grid.levelGridView(level).template begin<0>();
    ElementIterator eEndIt = grid.levelGridView(level).template end<0>();

    for (; eIt!=eEndIt; ++eIt)
    {
      // check geometry
      checkGeometry( eIt->geometry() );

      // check the father method
      if( eIt->hasFather() )
      {
#if defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
        typedef typename GridType::template Codim<0>::EntityPointer EntityPointer;
        EntityPointer father = eIt->father();

        // check geometry
        checkGeometry( father->geometry() );

        while ( father->hasFather() )
        {
          if( father->level() == 0 )
            DUNE_THROW( GridError, "A level zero entity returns hasFather()=true." );
          EntityPointer grandPa = father->father();
          typedef typename GridType :: Traits :: HierarchicIterator HierarchicIterator;

          const int mxl = grandPa->level() + 1;

          bool foundChild = false;
          const HierarchicIterator end = grandPa->hend( mxl );
          for( HierarchicIterator sons = grandPa->hbegin( mxl ); sons != end; ++sons )
          {
            // check geometry
            checkGeometry( sons->geometry() );

            if( father != sons )
            {
              if( idSet.id( *father ) == idSet.id( *sons ) )
                DUNE_THROW( GridError, "Two different entities have the same id." );
            }
            else
              foundChild = true;
          }

          if( !foundChild )
            DUNE_THROW( GridError, "Cannot find child in its own father." );
          father = grandPa;
        }
#else // defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
        typedef typename GridType::template Codim<0>::Entity Entity;
        Entity father = eIt->father();

        // check geometry
        checkGeometry( father.geometry() );

        while ( father.hasFather() )
        {
          if( father.level() == 0 )
            DUNE_THROW( GridError, "A level zero entity returns hasFather()=true." );
          Entity grandPa = father.father();
          typedef typename GridType :: Traits :: HierarchicIterator HierarchicIterator;

          const int mxl = grandPa.level() + 1;

          bool foundChild = false;
          const HierarchicIterator end = grandPa.hend( mxl );
          for( HierarchicIterator sons = grandPa.hbegin( mxl ); sons != end; ++sons )
          {
            // check geometry
            checkGeometry( sons->geometry() );

            if( father != *sons )
            {
              if( idSet.id( father ) == idSet.id( *sons ) )
                DUNE_THROW( GridError, "Two different entities have the same id." );
            }
            else
              foundChild = true;
          }

          if( !foundChild )
            DUNE_THROW( GridError, "Cannot find child in its own father." );
          father = grandPa;
        }
#endif // defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
      }

      // hierarchy check
      {
        typedef typename GridType :: Traits :: HierarchicIterator HierarchicIterator;
        const int mxl = grid.maxLevel();
        int countChildren = 0;

        HierarchicIterator end = eIt->hend(mxl);
        for(HierarchicIterator sons = eIt->hbegin(mxl);
            sons != end; ++sons)
        {
          ++countChildren;
          int count = sons->level();
          if( sons->hasFather() )
          {
#if defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
            typedef typename GridType::template Codim<0>::EntityPointer EntityPointer;
            EntityPointer father = sons->father();
            --count;
            while ( father->hasFather() )
            {
              father = father->father();
              --count;
            }
#else // defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
            typedef typename GridType::template Codim<0>::Entity Entity;
            Entity father = sons->father();
            --count;
            while ( father.hasFather() )
            {
              father = father.father();
              --count;
            }
#endif // defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
          }
          assert( count == 0 );
        }

        if( eIt->isLeaf () && countChildren > 0 )
          DUNE_THROW(GridError, "leaf entity has children ==> entity is not leaf");
      }

      if ( eIt->hasFather() )
      {
        // Get geometry in father
        typedef typename GridType::template Codim<0>::Entity::Geometry Geometry;
        typedef typename GridType::template Codim<0>::Entity::LocalGeometry LocalGeometry;

        const LocalGeometry& geometryInFather = eIt->geometryInFather();
#if defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
        checkLocalGeometry( geometryInFather, eIt->father()->type(), "geometryInFather" );
#else
        checkLocalGeometry( geometryInFather, eIt->father().type(), "geometryInFather" );
#endif

        // //////////////////////////////////////////////////////
        //   Check for types and constants
        // //////////////////////////////////////////////////////

        static_assert((is_same<
                         typename Geometry::ctype,
                         typename GridType::ctype>::value == true),
                      "Geometry has wrong ctype");

        static_assert((static_cast<int>(Geometry::dimension)
                       == static_cast<int>(GridType::dimension)),
                      "Geometry has wrong dimension");

        static_assert((static_cast<int>(Geometry::mydimension)
                       == static_cast<int>(GridType::dimension)),
                      "Geometry has wrong mydimension");

        static_assert((static_cast<int>(Geometry::coorddimension)
                       == static_cast<int>(GridType::dimensionworld)),
                      "Geometry has wrong coorddimension");

        static_assert((static_cast<int>(Geometry::dimensionworld)
                       == static_cast<int>(GridType::dimensionworld)),
                      "Geometry has wrong dimensionworld");

        // ///////////////////////////////////////////////////////
        //   Check the different methods
        // ///////////////////////////////////////////////////////
        if (geometryInFather.type() != eIt->type())
          DUNE_THROW(GridError, "Type of geometry and geometryInFather differ!");

        if (geometryInFather.corners() != eIt->geometry().corners())
          DUNE_THROW(GridError, "entity and geometryInFather have different number of corners!");

        // Compute the element center just to have an argument for the following methods
        const Dune::ReferenceElement< ctype, Geometry::dimension > &refElement
          = Dune::ReferenceElements< ctype, Geometry::dimension >::general( geometryInFather.type() );

        typename LocalGeometry::GlobalCoordinate center = refElement.position(0,0);

        if (geometryInFather.integrationElement(center) <=0)
          DUNE_THROW(GridError, "nonpositive integration element found!");

        // /////////////////////////////////////////////////////////////////////////////////////
        // check global transformation of geometryInFather
        // /////////////////////////////////////////////////////////////////////////////////////
        for( int j=0; j < eIt->geometry().corners(); ++j )
        {
          // create a global vertex
          const typename Geometry::GlobalCoordinate cornerViaSon =
            eIt->geometry().corner(j);
          // map to child local
          const typename Geometry::LocalCoordinate cornerInSon =
            eIt->geometry().local(cornerViaSon);
          // map to father
          const typename Geometry::LocalCoordinate cornerInFather =
            geometryInFather.global(cornerInSon);
          // map father to global
          const typename Geometry::GlobalCoordinate cornerViaFather =
#if defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
            eIt->father()->geometry().global(cornerInFather);
#else
            eIt->father().geometry().global(cornerInFather);
#endif

          if( (cornerViaFather - cornerViaSon).infinity_norm() > 1e-7 )
          {
            ++differentVertexCoords;
            std :: cout << "global transformation of geometryInFather yields different vertex position "
                        << "(son: " << cornerViaSon
                        << ", father: " << cornerViaFather << ")." << std :: endl;
          }
        }

        const typename Geometry::LocalCoordinate X(0.2);
        typename Geometry::LocalCoordinate x = X;

#if defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
        typename GridType::template Codim<0>::EntityPointer ep(eIt);
        while (ep->level() != 0)
        {
            x = ep->geometryInFather().global(x);
            ep = ep->father();
        }
        const typename GridType::template Codim<0>::Entity& e(*ep);
#else
        typename GridType::template Codim<0>::Entity e(*eIt);
        while (e.level() != 0)
        {
            x = e.geometryInFather().global(x);
            e = e.father();
        }
#endif
        if ((e.geometry().global(x)-eIt->geometry().global(X)).two_norm() > 1e-8)
        {
          std::cerr << "Warning: mapping broken! " << e.geometry().global(x)
                    << " vs. "  << eIt->geometry().global(X)
                    << "\tchild " << eIt->geometry().center()
                    << "\tfather " << e.geometry().center()
                    << "\tat "  << x
                    << "\tmaps to " << X << std::endl;
        }

        for( int j=0; j < eIt->geometry().corners(); ++j )
        {
          // create a global vertex
          const typename Geometry::GlobalCoordinate cornerViaSon =
            eIt->geometry().corner(j);
          // map to child local
          const typename Geometry::LocalCoordinate cornerInSon =
            eIt->geometry().local(cornerViaSon);
          // map to father local
          const typename Geometry::LocalCoordinate cornerInFather =
            geometryInFather.global(cornerInSon);
          // map father to
          const typename Geometry::LocalCoordinate cornerFromGlobal =
#if defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
            eIt->father()->geometry().local(cornerViaSon);
#else
            eIt->father().geometry().local(cornerViaSon);
#endif
          if( (cornerInFather - cornerFromGlobal).infinity_norm() > 1e-7 )
          {
            ++differentVertexCoords;
            std :: cout << "geometryInFather().global() and yields different vertex position than father().geometry().local()"
                        << "(from son: " << cornerInFather
                        << ", from global: " << cornerFromGlobal << ")." << std :: endl;
            break;
          }
        }

        // /////////////////////////////////////////////////////////////////////////////////////
        // check local transformation of geometryInFather
        // /////////////////////////////////////////////////////////////////////////////////////
        for( int j=0; j < eIt->geometry().corners(); ++j )
        {
          // create a global vertex
          const typename Geometry::GlobalCoordinate global =
            eIt->geometry().corner(j);
          // map to child local
          const typename Geometry::LocalCoordinate cornerInSon =
            eIt->geometry().local(global);
          // map global to father
          const typename Geometry::LocalCoordinate cornerInFather =
#if defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
            eIt->father()->geometry().local(global);
#else
            eIt->father().geometry().local(global);
#endif

          // map from father to son
          const typename Geometry::LocalCoordinate cornerViaFather =
            geometryInFather.local(cornerInFather);

          if( (cornerViaFather - cornerInSon).infinity_norm() > 1e-7 )
          {
            ++differentVertexCoords;
            std :: cout << "local transformation of geometryInFather yields different vertex position "
                        << "(global: " << global
                        << ", son: " << cornerInSon
                        << ", father: " << cornerViaFather << ")." << std :: endl;
          }
        }

        /** \todo Missing jacobianInverse() */
        /** \todo Missing checkInside() */

        // /////////////////////////////////////////////////////////////////////////////////////
        // Check whether the positions of the vertices of geometryInFather coincide
        // with the ones computed 'by hand'.  This only works if the grids really are nested!
        // /////////////////////////////////////////////////////////////////////////////////////
        for( int j=0; j < geometryInFather.corners(); ++j )
        {
          const typename Geometry::GlobalCoordinate cornerViaFather
#if defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
            = eIt->father()->geometry().global( geometryInFather.corner( j ) );
#else
            = eIt->father().geometry().global( geometryInFather.corner( j ) );
#endif

          const typename Geometry::GlobalCoordinate &cornerViaSon = eIt->geometry().corner( j );

          if( (cornerViaFather - cornerViaSon).infinity_norm() > 1e-7 )
          {
            ++differentVertexCoords;
            std :: cout << "geometryInFather yields different vertex position "
                        << "(son: " << cornerViaSon
                        << ", father: " << cornerViaFather << ")." << std :: endl;
          }
        }
      }
    }

  }

  if( differentVertexCoords > 0 )
  {
    std :: cerr << "Warning: geometryInFather yields different vertex positions." << std :: endl;
    std :: cerr << "         This behaviour may be correct if the grid is not"
                << " nested geometrically." << std :: endl;
  }

}

#endif // DUNE_GRID_TEST_CHECKGEOMETRYINFATHER_HH


==> anc/xt-super/dune-grid/dune/grid/test/checkindexset.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#warning "This file is deprecated and will be removed after the release of DUNE 2.4"
#warning "The gridcheck headers have been renamed from *.cc to *.hh to better reflect their nature. Please update your include statements"

#include "checkindexset.hh"


==> anc/xt-super/dune-grid/dune/grid/test/checkindexset.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_TEST_CHECKINDEXSET_HH
#define DUNE_GRID_TEST_CHECKINDEXSET_HH

#include <algorithm>
#include <iostream>
#include <limits>
#include <map>
#include <set>
#include <vector>

#include <dune/common/fvector.hh>
#include <dune/common/stdstreams.hh>
#include <dune/geometry/referenceelements.hh>
#include <dune/grid/common/capabilities.hh>
#include <dune/grid/common/exceptions.hh>

/** @file
   @author Robert Kloefkorn
   @brief Provides a check of the grids index set.
 */

template< class Grid >
struct EnableLevelIntersectionIteratorCheck
{
  static const bool v = true;
};

template< class Grid >
struct EnableLevelIntersectionIteratorCheck< const Grid >
{
  static const bool v = EnableLevelIntersectionIteratorCheck< Grid >::v;
};


namespace Dune
{

  // Check whether two FieldVectors are equal in the max norm
  template <typename ctype, int dim>
  bool compareVec(const FieldVector<ctype,dim> & vx1 , const FieldVector<ctype,dim> & vx2 )
  {
    const ctype eps = 1e5 * std::numeric_limits<ctype>::epsilon();
    return (vx1-vx2).infinity_norm() < eps;
  }

  /** \brief Check various features of codim-0 entities (elements)
      \param grid The grid we are testing
      \param en The grid element we are testing
      \param lset The corresponding level set
      \param sout The output stream that status (non-error) messages will go to
      \param setOfVerticesPerSubEntity A map that associates a vector of vertex indices to a subEntity
      \param subEntityPerSetOfVertices The reverse: a map that associates a subEntity to a vector of vertex indices
      \param vertexCoordsMap Map that associates vertex positions to indices (integers)
   */
  template <int codim, class GridType,
      class IndexSetType, class OutputStreamImp,
      class MapType1 , class MapType2 , class MapType3 >
  void checkSubEntity ( const GridType &,
                        const typename GridType::template Codim<0>::Entity &en , const IndexSetType & lset,
                        OutputStreamImp & sout , MapType1 & setOfVerticesPerSubEntity ,
                        MapType2 & subEntityPerSetOfVertices,
                        const MapType3 & vertexCoordsMap )
  {
    enum { dim = GridType::dimension };
    const int dimworld = GridType::dimensionworld;
    typedef typename GridType::ctype coordType;

    const GeometryType type = en.type();
    assert( type == en.geometry().type() );

    const ReferenceElement< coordType, dim > &refElem
      = ReferenceElements< coordType, dim >::general( type );

    // check whether the element has the number of codim-subentities mandated by the reference element
    if(int(en.subEntities(codim)) != refElem.size(0,0,codim))
    {
      std::cerr << "entity index = " << lset.index(en)
                << ", type = " << type
                << std::endl
                << "codim = " << codim
                << std::endl
                << "subEntities(codim) = " << en.subEntities(codim)
                << std::endl
                << "refElem.size(codim) = " << refElem.size(0,0,codim)
                << std::endl;
      DUNE_THROW(GridError,
                 "wrong number of subEntities of codim " << codim);
    }

    for( int subEntity = 0; subEntity < refElem.size( 0, 0, codim ); ++subEntity )
    {

      // Number of vertices of the current subentity
      int numVertices = refElem.size( subEntity, codim, dim );

      // every entity must have at least one vertex
      assert( numVertices > 0 );

      // The local vertex numbers
      std::vector<int> local (numVertices);

      for( int j = 0; j < numVertices; ++j )
        local[ j ] = refElem.subEntity ( subEntity, codim, j, dim );

      sout << numVertices << " vertices on subEntity< codim = " << codim << " >" << std::endl;
      sout << "check subentity [" << local[ 0 ];
      for( int j = 1; j < numVertices; ++j )
        sout << ", " << local[ j ];
      sout << "]" << std::endl;

      // The global vertex numbers
      std::vector<int> global(numVertices);
      for( int j = 0; j < numVertices; ++j )
        global[ j ] = lset.subIndex( en, local[ j ], dim );

      sout << "Found global numbers of entity [ ";
      for( int j = 0; j < numVertices; ++j )
        sout << global[ j ] << " ";
      sout << "]" << std::endl;

      // Check whether we get the same index if we
      // -- ask for the subEntity itself and then its index
      // -- ask for the subIndex directly
      typedef typename GridType::template Codim< codim >::Entity SubE;
#if not DISABLE_DEPRECATED_METHOD_CHECK or defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
      typedef typename GridType::template Codim< codim >::EntityPointer SubEntityPointer;
      const SubEntityPointer subEntityPtr = en.template subEntity< codim >( subEntity );
      *subEntityPtr;
#endif
#if defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
      const SubE& subE = *subEntityPtr;
#else
      SubE subE = en.template subEntity< codim >( subEntity );
#endif

      if( lset.subIndex( en, subEntity, codim ) != lset.index( subE) )
      {
        std::cerr << "Index for subEntity does not match." << std::endl;
        assert( lset.subIndex( en, subEntity, codim ) == lset.index( subE) );
      }

      // Make a unique identifier for the subEntity.  Since indices are unique only per GeometryType,
      // we need a (index,GeometryType)-pair.
      std::pair<int, GeometryType> globalSubEntity( lset.index( subE ), subE.type() );
      assert( globalSubEntity.first >= 0 );
      sout << "local subentity " << subEntity << " consider subentity with global key (" << globalSubEntity.first << ","
           << globalSubEntity.second << ") on en = " << lset.index(en) << std::endl;

      if( subE.type() != subE.geometry().type() )
      {
        std::cerr << "Geometry types for subEntity don't match." << std::endl;
        assert( subE.type() == subE.geometry().type() );
      }

      // assert that all sub entities have the same level
      assert( subE.level() == en.level() );

      // Loop over all vertices
      for( int j = 0; j < numVertices; ++j )
      {

        // get entity pointer to subEntity vertex
        typedef typename GridType::template Codim< dim >::Entity VertexE;
#if not DISABLE_DEPRECATED_METHOD_CHECK or defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
        typedef typename GridType::template Codim< dim >::EntityPointer VertexPointer;
        VertexPointer vxp = en.template subEntity< dim >( local[ j ] );
        *vxp;
#endif
#if defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
        const VertexE& vxE = *vxp;
#else
        VertexE vxE = en.template subEntity< dim >( local[ j ] );
#endif

        // Find the global coordinate of the vertex by its index
        if(vertexCoordsMap.find(global[j]) != vertexCoordsMap.end())
        {
          // Check whether index and coordinate match
          FieldVector<coordType,dimworld> vxcheck ( vertexCoordsMap.find(global[j])->second );
          FieldVector< coordType, dimworld > vx1 = vxE.geometry().corner( 0 );
          if( ! compareVec( vxcheck, vx1 ) )
          {
            std::cerr << "ERROR map global vertex [" << global[j] << "] vx " << vxcheck << " is not " << vx1 << "\n";
            assert( compareVec( vxcheck, vx1 ) );
          }
        }
        sout << "vx[" << global[j] << "] = "  <<  subE.geometry().corner( j ) << "\n";
      }
      sout << "sort vector of global vertex\n";

      // sort vector of global vertex number for storage in map
      // the smallest entry is the first entry
      std::sort( global.begin(), global.end() );

      // check whether vertex key is already stored in map
      if(subEntityPerSetOfVertices.find(global) == subEntityPerSetOfVertices.end())
      {
        subEntityPerSetOfVertices[global] = globalSubEntity;
      }
      else
      {
        assert( globalSubEntity == subEntityPerSetOfVertices[global] );
      }

      // check whether subEntity is already stored in map
      if(setOfVerticesPerSubEntity.find(globalSubEntity) == setOfVerticesPerSubEntity.end() )
      {
        setOfVerticesPerSubEntity[globalSubEntity] = global;
      }
      else
      {
        std::vector<int> globalcheck = setOfVerticesPerSubEntity[globalSubEntity];
        if(! (global == globalcheck ))
        {
          std::cerr << "For subEntity key (" << globalSubEntity.first << "," << globalSubEntity.second << ") \n";
          std::cerr << "Got ";
          for(int j=0 ; j<numVertices; j++ )
          {
            std::cerr << global[j] << " ";
          }
          std::cerr << "\n";
          std::cerr << "Found ";
          for(int j=0 ; j<numVertices; j++ )
          {
            std::cerr << globalcheck [j] << " ";
          }
          std::cerr << "\n";
          DUNE_THROW(Dune::GridError, "global != globalcheck");
        }
      }

    }   // end check sub entities
    sout << "end check sub entities\n";
  }


  // check some functionality of grid
  template< int codim, class Grid, class GridView, class OutputStream >
  void checkIndexSetForCodim ( const Grid &grid, const GridView &view,
                               OutputStream &sout, bool levelIndex )
  {
    enum { dim = Grid :: dimension };
    enum { dimworld = Grid :: dimensionworld };

    typedef typename Grid :: ctype coordType;

    //typedef typename GridView :: template Codim< 0 > :: Entity EntityCodim0Type;
    typedef typename GridView :: IndexSet IndexSetType;
    typedef typename GridView :: template Codim< codim > :: Iterator IteratorType;

    const IndexSetType &lset = view.indexSet();

    sout <<"\n\nStart consistency check of index set \n\n";

    // ////////////////////////////////////////////////////////////////
    //   Check whether geomTypes() returns correct result
    // ////////////////////////////////////////////////////////////////

    std :: set< GeometryType > geometryTypes;

    const IteratorType endit = view.template end< codim >();
    IteratorType it = view.template begin< codim >();

    if (it == endit) return;

    for (; it!=endit; ++it) {
      // while we're here: check whether the GeometryTypes returned by the entity
      // and the Geometry match
      assert(it->type()==it->type());
      geometryTypes.insert(it->type());
    }

    const typename IndexSetType::Types types = lset.types( codim );
    bool geomTypesError = false;

    // Check whether all entries in the official geometry types list are contained in our self-computed one
    for( auto it = types.begin(); it != types.end(); ++it )
      if( geometryTypes.find( *it ) == geometryTypes.end() )
        geomTypesError = true;
#if !DISABLE_DEPRECATED_METHOD_CHECK
    for (size_t i=0; i<lset.geomTypes(codim).size(); i++)
      if (geometryTypes.find(lset.geomTypes(codim)[i])==geometryTypes.end())
        geomTypesError = true;
#endif // #if !DISABLE_DEPRECATED_METHOD_CHECK


    // And vice versa
    for( std::set<GeometryType>::iterator it = geometryTypes.begin(); it != geometryTypes.end(); ++it )
    {
      if( std::find( types.begin(), types.end(), *it ) == types.end() )
        geomTypesError = true;

#if !DISABLE_DEPRECATED_METHOD_CHECK
      bool found = false;
      for (size_t i=0; i<lset.geomTypes(codim).size(); i++)
        if (*it == lset.geomTypes(codim)[i]) {
          found = true;
          break;
        }

      if (!found)
        geomTypesError = true;
#endif // #if !DISABLE_DEPRECATED_METHOD_CHECK
    }



    if (geomTypesError) {

      std::cerr << "There is a mismatch in the list of geometry types of codim " << codim << "." << std::endl;
      std::cerr << "Geometry types present in the grid are:" << std::endl;
      for (std::set<GeometryType>::iterator it = geometryTypes.begin(); it!=geometryTypes.end(); ++it)
        std::cerr << "  " << *it << std::endl;

      std::cerr << std::endl << "but the method types() returned:" << std::endl;
      for( auto it = types.begin(); it != types.end(); ++it )
        std::cerr << "  " << *it << std::endl;

#if !DISABLE_DEPRECATED_METHOD_CHECK
      std::cerr << std::endl << "but the method geomTypes() returned:" << std::endl;
      for (size_t j=0; j<lset.geomTypes(codim).size(); j++)
        std::cerr << "  " << lset.geomTypes(codim)[j] << std::endl;
#endif // #if !DISABLE_DEPRECATED_METHOD_CHECK

      DUNE_THROW(GridError, "!");
    }

    //*****************************************************************
    // check size of index set
    int gridsize = 0;
    {
      typedef typename GridView :: template Codim< codim > :: Iterator IteratorType;

      int count = 0;
      const IteratorType endit = view.template end< codim >();
      for( IteratorType it = view.template begin< codim >(); it != endit; ++it )
        ++count;

      int lsetsize = lset.size(codim);
      if( count != lsetsize)
      {
        derr << "WARNING: walk = "<< count << " entities | set = "
             << lsetsize << " for codim " << codim << std::endl;
      }
      gridsize = count;
      // lsetsize should be at least the size of iterated entities
      assert( count <= gridsize );
    }

    {
      typedef typename GridView :: template Codim< 0 > :: Iterator Iterator;
      typedef typename Grid :: Traits :: LocalIdSet LocalIdSetType;
      typedef typename LocalIdSetType :: IdType IdType;

      std::set< IdType > entityfound;

      const Iterator endit = view.template end< 0 >();
      Iterator it = view.template begin< 0 >();
      if( it == endit )
        return;

      const LocalIdSetType &localIdSet = grid.localIdSet();
      for( ; it != endit; ++it )
      {
        const typename std::iterator_traits<Iterator>::value_type &entity = *it;
        if( !lset.contains( entity ) )
        {
          std::cerr << "Error: IndexSet does not contain all entities." << std::endl;
          assert( false );
        }
        const int subcount = entity.subEntities(codim);
        for( int i = 0; i < subcount; ++i )
        {
#if defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
          const IdType id = localIdSet.id( *(entity.template subEntity< codim >( i ) ) );
#else
          const IdType id = localIdSet.id( entity.template subEntity< codim >( i ) );
#endif
          entityfound.insert( id );
        }
      }

      if( (size_t)gridsize != entityfound.size() )
      {
        std::cerr << "Warning: gridsize = " << gridsize << " entities"
                  << ", set of entities = " << entityfound.size()
                  << " [codim " << codim << "]" << std::endl;
      }

      // gridsize should be at least the size of found entities
      //assert( gridsize <= (int) entityfound.size() );
    }

    //******************************************************************

    typedef std::pair < int , GeometryType > SubEntityKeyType;
    //typedef std::map < int , std::pair<int,int> > subEntitymapType;
    std::map < SubEntityKeyType , std::vector<int> > setOfVerticesPerSubEntity;
    std::map < std::vector<int> , SubEntityKeyType > subEntityPerSetOfVertices;

    std::map < int , FieldVector<coordType,dimworld> > vertexCoordsMap;
    // setup vertex map , store vertex coords for vertex number
    {
      unsigned int count = 0;
      typedef typename GridView :: template Codim< dim > :: Iterator VxIterator;
      const VxIterator end = view.template end< dim >();
      for( VxIterator it = view.template begin< dim >(); it != end; ++it )
      {
        ++count;
        // get coordinates of vertex
        FieldVector< coordType, dimworld > vx ( it->geometry().corner( 0 ) );

        // get index of vertex
        sout << "Vertex " << vx << "\n";
        assert( lset.contains ( *it ) );
        int idx = lset.index( *it );

        sout << "Vertex " << idx << " = [" << vx << "]\n";

        // if vertex not in map insert it
        if( vertexCoordsMap.find(idx) == vertexCoordsMap.end())
          vertexCoordsMap[idx] = vx;
      }
      sout << "Found " << vertexCoordsMap.size() << " vertices for that index set!\n\n";

      // check whether size of map equals all found vertices
      assert( vertexCoordsMap.size() == count );

      // check whether size of vertices of set equals all found vertices
      sout << "Checking size of vertices "
           << count
           << " equals all found vertices "
           << (unsigned int)lset.size(Dune::GeometryType(0))
           << "\n";
      // assertion goes wrong for parallel grid since no iteration over ghost
      // subentities
      assert( count == (unsigned int)lset.size(Dune::GeometryType(0)) );
    }

    {
      typedef typename GridView :: template Codim< 0 > :: Iterator Iterator;
      // choose the right reference element
    #ifndef NDEBUG
      const Iterator refend = view.template end< 0 >();
    #endif
      Iterator refit = view.template begin< 0 >();
      assert( refit != refend );

      GeometryType type = refit->type();

      const ReferenceElement< coordType, dim > &refElem
        = ReferenceElements< coordType, dim >::general( type );

      // print dune reference element
      sout << "Dune reference element provides: \n";
      for(int i = 0; i < refElem.size( codim ); ++i )
      {
        sout << i << " subEntity [";
        int s = refElem.size(i,codim,dim);
        for(int j=0; j<s; j++)
        {
          sout << refElem.subEntity(i , codim , j , dim );
          if(j != s-1) sout << ",";
        }
        sout << "]\n";
      }
    }

    {
      typedef typename GridView :: template Codim< 0 > :: Iterator Iterator;
      const Iterator endit = view.template end< 0 >();
      for( Iterator it = view.template begin< 0 >(); it != endit; ++it )
      {
        // if (it->partitionType()==4) continue;
        sout << "****************************************\n";
        sout << "Element = " << lset.index(*it) << " on level " << it->level () << "\n";
        sout << "Vertices      = [";
        int svx = it->subEntities(dim);

        // print all vertex numbers
        for( int i = 0; i < svx; ++i )
        {
          const typename IndexSetType::IndexType idx = lset.subIndex( *it, i, dim );
          sout << idx << (i < svx-1 ? ", " : "]\n");
        }

        // print all vertex coordinates
        sout << "Vertex Coords = [";
        for( int i = 0; i < svx; ++i )
        {
          // get entity pointer of sub entity codim=dim (Vertex)
          typedef typename GridView::template Codim< dim >::Entity VertexE;
#if not DISABLE_DEPRECATED_METHOD_CHECK or defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
          typedef typename GridView::template Codim< dim >::EntityPointer VertexPointer;
          VertexPointer vxp = it->template subEntity< dim >( i );
          *vxp;
#endif
#if defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
          const VertexE& vxE = *vxp;
#else
          VertexE vxE = it->template subEntity< dim >( i );
#endif

          // get coordinates of entity pointer
          FieldVector< coordType, dimworld > vx( vxE.geometry().corner( 0 ) );

          // output vertex coordinates
          sout << vx << (i < svx-1 ? ", " : "]\n");

          const typename IndexSetType::IndexType vxidx = lset.subIndex( *it, i, dim );

          // the subIndex and the index for subEntity must be the same
          if( vxidx != lset.index( vxE ) )
          {
            std::cerr << "Error: index( *subEntity< dim >( i ) ) != subIndex( entity, i, dim )" << std::endl;
            assert( vxidx == lset.index( vxE ) );
          }

          // check whether the coordinates are the same
          assert(vertexCoordsMap.find(vxidx)!=vertexCoordsMap.end());
          FieldVector<coordType,dimworld> vxcheck ( vertexCoordsMap[vxidx] );
          if( !compareVec( vxcheck, vx ) )
          {
            std::cerr << "Error: Inconsistent map of global vertex " << vxidx
                      << ": " << vxcheck << " != " << vx
                      << "  (type = " << it->partitionType() << ")" << std::endl;
            assert( compareVec( vxcheck, vx ) );
          }
        }

        ////////////////////////////////////////////////////////////
        // check sub entities
        ////////////////////////////////////////////////////////////
        checkSubEntity< codim >( grid, *it, lset, sout,
                                 setOfVerticesPerSubEntity, subEntityPerSetOfVertices, vertexCoordsMap );

        // check neighbors
        if( codim == 1 )
        {
          typedef typename GridView :: IntersectionIterator IntersectionIterator;

          if( !levelIndex || EnableLevelIntersectionIteratorCheck< typename GridView::Grid >::v )
          {
            const IntersectionIterator endnit = view.iend( *it );
            for( IntersectionIterator nit = view.ibegin( *it ); nit != endnit; ++nit )
            {
              if( !nit->neighbor() )
                continue;

#if defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
              checkSubEntity< codim >( grid, *(nit->outside()), lset, sout,
                                       setOfVerticesPerSubEntity, subEntityPerSetOfVertices, vertexCoordsMap );
#else
              checkSubEntity< codim >( grid, nit->outside(), lset, sout,
                                       setOfVerticesPerSubEntity, subEntityPerSetOfVertices, vertexCoordsMap );
#endif
            }
          }
          else
          {
            static int called = 0;
            if( called++ == 0 )
              std::cerr << "Warning: Skipping index test using LevelIntersectionIterator." << std::endl;
          }
        }
      }
    }
  }


  template< class Grid, class GridView, class OutputStream, int codim, bool hasCodim >
  struct CheckIndexSet
  {
    static void checkIndexSet ( const Grid &grid, const GridView &view,
                                OutputStream &sout, bool levelIndex )
    {
      checkIndexSetForCodim< codim >( grid, view, sout, levelIndex );
      typedef Dune :: Capabilities :: hasEntity< Grid, codim-1 > hasNextCodim;
      CheckIndexSet< Grid, GridView, OutputStream, codim-1, hasNextCodim :: v >
      :: checkIndexSet( grid, view, sout, levelIndex );
    }
  };

  template< class Grid, class GridView, class OutputStream, int codim >
  struct CheckIndexSet< Grid, GridView, OutputStream, codim, false >
  {
    static void checkIndexSet ( const Grid &grid, const GridView &view,
                                OutputStream &sout, bool levelIndex )
    {
      derr << "WARNING: Entities for codim " << codim
           << " are not being tested!" << std::endl;
      typedef Dune :: Capabilities :: hasEntity< Grid, codim-1 > hasNextCodim;
      CheckIndexSet< Grid, GridView, OutputStream, codim-1, hasNextCodim :: v >
      :: checkIndexSet( grid, view, sout, levelIndex );
    }
  };

  template< class Grid, class GridView, class OutputStream >
  struct CheckIndexSet< Grid, GridView, OutputStream, 0, true >
  {
    static void checkIndexSet ( const Grid &grid, const GridView &view,
                                OutputStream &sout, bool levelIndex )
    {
      checkIndexSetForCodim< 0 >( grid, view, sout, levelIndex );
    }
  };

  template< class Grid, class GridView, class OutputStream >
  void checkIndexSet ( const Grid &grid, const GridView &view,
                       OutputStream &sout,  bool levelIndex = false )
  {
    CheckIndexSet< Grid, GridView, OutputStream, Grid :: dimension, true >
    :: checkIndexSet ( grid, view, sout, levelIndex );
  }

} // end namespace Dune

#endif // DUNE_GRID_TEST_CHECKINDEXSET_HH


==> anc/xt-super/dune-grid/dune/grid/test/checkintersectionit.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#warning "This file is deprecated and will be removed after the release of DUNE 2.4"
#warning "The gridcheck headers have been renamed from *.cc to *.hh to better reflect their nature. Please update your include statements"

#include "checkintersectionit.hh"


==> anc/xt-super/dune-grid/dune/grid/test/checkintersectionit.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_TEST_CHECKINTERSECTIONIT_HH
#define DUNE_GRID_TEST_CHECKINTERSECTIONIT_HH

#include <cmath>

#include <dune/geometry/quadraturerules.hh>
#include <dune/geometry/referenceelements.hh>

#include "checkgeometry.hh"

/** \file
    \brief Tests for the IntersectionIterator
 */

struct CheckIntersectionIteratorErrorState
{
  unsigned int sumNormalsNonZero;

  CheckIntersectionIteratorErrorState ()
    : sumNormalsNonZero( 0 )
  {}
};


template< class Grid >
struct EnableIntersectionIteratorReverseCheck
{
  static const bool v = true;
};


// Check that normal and normal2 pointing in the same direction
template< class ctype, int dimworld, class String >
inline void checkParallel ( const Dune::FieldVector< ctype, dimworld > &normal,
                            const Dune::FieldVector< ctype, dimworld > &refNormal,
                            const String & name )
{
  if( (normal.two_norm()*refNormal.two_norm() - normal*refNormal) > 1e-8 )
  {
    std::cerr << "Error: " << name << " does not point in the direction of outer normal." << std::endl;
    std::cerr << "       " << name << " = " << normal << ", outer normal = " << refNormal << std :: endl;
    assert( false );
  }
}


// Check whether the normal is orthogonal to the intersection, i.e.,
// whether (J^-1 * n) = 0. Here J is the jacobian of the intersection
// geometry (geometry) and n is a normal.
template< class ctype, int dimworld, class JacobianInverseTransposed, class String >
inline void checkJIn ( const Dune :: FieldVector< ctype, dimworld > &normal,
                       const JacobianInverseTransposed &jit,
                       const String & name )
{
  const int facedim = JacobianInverseTransposed::cols;
  Dune :: FieldVector< ctype, facedim > x( ctype( 0 ) );
  jit.umtv( normal, x );
  if (x.infinity_norm() > 1e-8)
  {
    const Dune::FieldMatrix< ctype, dimworld, facedim > &mjit = jit;
    std :: cerr << "Error:  (J^-1 * n) != 0." << std :: endl;
    std :: cerr << "       " << name << " = " << normal
                << std :: endl;
    std :: cerr << "       J^-1^T = \n" << mjit << std::endl;
    assert( false );
  }
}


template< class GridView >
void checkIntersectionAssignment ( const GridView &view, const typename GridView::template Codim< 0 >::Iterator &l )
{
  typedef typename GridView::template Codim< 0 >::Iterator Iterator;
  typedef typename GridView::IntersectionIterator IntersectionIterator;

  Iterator l1( l );
  Iterator l2( l );
  ++l2;

  if( l2 != view.template end< 0 >() )
  {
    IntersectionIterator it1 = view.ibegin( *l1 );
    IntersectionIterator it2 = view.ibegin( *l2 );

    // verify prerequisites
    assert( l1 != l2 );
    assert( it1 != it2 );
#if defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
    assert( it1->inside() == l1 );
    assert( it2->inside() == l2 );
#else
    assert( it1->inside() == *l1 );
    assert( it2->inside() == *l2 );
#endif

    // check assignment
    it1 = it2;
    assert( it1 == it2 );
#if defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
    assert( it1->inside() == l2 );
#else
    assert( it1->inside() == *l2 );
#endif
  }
}


template< class Intersection >
void checkIntersection ( const Intersection &intersection, bool isCartesian = false )
{
  typedef typename Intersection::ctype ctype;

  typedef typename Intersection::Entity Entity;
  typedef typename Intersection::EntityPointer EntityPointer;
  typedef typename Intersection::LocalGeometry LocalGeometry;
  typedef typename Intersection::Geometry Geometry;

  const int dimension = Intersection::dimension;
  const int mydimension = Intersection::mydimension;

  // check consistency of exported types

  static_assert((Dune::is_same< ctype, typename Entity::Geometry::ctype >::value),
                "Type Intersection::ctype differs from Intersection::Entity::ctype.");
  static_assert((Dune::is_same< ctype, typename LocalGeometry::ctype >::value),
                "Type Intersection::ctype differs from Intersection::LocalGeometry::ctype.");
  static_assert((Dune::is_same< ctype, typename Geometry::ctype >::value),
                "Type Intersection::ctype differs from Intersection::Geometry::ctype.");
  static_assert((Dune::is_same< Entity, typename EntityPointer::Entity >::value),
                "Type Intersection::EntityPointer::Entity differs from Intersection::Entity.");

  // cache some information on the intersection

  const int indexInInside = intersection.indexInInside();

  const LocalGeometry geometryInInside = intersection.geometryInInside();
  const Dune::ReferenceElement< ctype, mydimension > &refFace
    = Dune::ReferenceElements< ctype, mydimension >::general( intersection.type() );

  // create quadrature rule as a set of test points

  const Dune::QuadratureType::Enum qt = Dune::QuadratureType::GaussLegendre;
  const Dune::QuadratureRule< ctype, mydimension > &quadrature
    = Dune::QuadratureRules< ctype, mydimension >::rule( intersection.type(), 3, qt );

  // obtain inside entity, its geometry and reference element

#if not DISABLE_DEPRECATED_METHOD_CHECK or defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
  const EntityPointer pInside = intersection.inside();
  *pInside;
#endif
#if defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
  const Entity& inside = *pInside;
#else
  const Entity inside = intersection.inside();
#endif

  const typename Entity::Geometry insideGeometry = inside.geometry();
  const Dune::ReferenceElement< ctype, dimension > &refElement
    = Dune::ReferenceElements< ctype, dimension >::general( inside.type() );

  // check that boundary id has positive value and that intersection is conforming

  if( intersection.boundary() )
  {
    if( !intersection.conforming() && !intersection.neighbor() )
      DUNE_THROW( Dune::GridError, "Boundary intersections must be conforming." );
  }

  // check the geometry

  const Geometry geometry = intersection.geometry();
  checkGeometry( geometry );

  if( geometry.type() != intersection.type() )
  {
    std::cerr << "Error: Reference geometry type for intersection and its global geometry differ." << std::endl;
    assert( false );
  }

  // check the geometryInInside

  checkLocalGeometry( geometryInInside, inside.type(), "geometryInInside" );

  if( geometryInInside.corners() != geometry.corners() )
    DUNE_THROW( Dune::GridError, "Intersection's geometry is inconsistent with concatenation of inside entity's geometry and intersection's geometryInInside.");

  for( std::size_t i = 0; i < quadrature.size(); ++i )
  {
    const Dune::FieldVector< ctype, mydimension > &pt = quadrature[ i ].position();

    typename Geometry::GlobalCoordinate globalPos = geometry.global( pt );
    typename Geometry::GlobalCoordinate localPos = insideGeometry.global( geometryInInside.global( pt ) );

    if( (globalPos - localPos).infinity_norm() > 1e-6 )
    {
      std::cerr << "Error: Intersection's geometry is inconsistent with concatenation of inside entity's geometry and intersection's geometryInInside." << std::endl;

      std::cerr << "       inside()->geometry().global( intersection.geometryInInside().global( x ) ) != intersection.geometry().global( x )" << std::endl;
      std::cerr << "       x = " << pt << std::endl;
      std::cerr << "       interesction.geometry() = " << geometry.corner( 0 );
      for( int i = 1; i < geometry.corners(); ++i )
        std::cerr << " | " << geometry.corner( i );
      std::cerr << std::endl;

      std::cerr << "       intersection.geometryInInside() = " << geometryInInside.corner( 0 );
      for( int i = 1; i < geometryInInside.corners(); ++i )
        std::cerr << " | " << geometryInInside.corner( i );
      std::cerr << std::endl;

      std::cerr << "       inside()->geometry() = " << insideGeometry.corner( 0 );
      for( int i = 1; i < insideGeometry.corners(); ++i )
        std::cerr << " | " << insideGeometry.corner( i );
      std::cerr << std::endl;

      assert( false );
    }
  }

  // check geometryInOutside

  if( intersection.neighbor() )
  {

#if not DISABLE_DEPRECATED_METHOD_CHECK or defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
    const EntityPointer pOutside = intersection.outside();
    *pOutside;
#endif
#if defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
    const Entity& outside = *pOutside;
#else
    const Entity outside = intersection.outside();
#endif

    const LocalGeometry geometryInOutside = intersection.geometryInOutside();
    checkLocalGeometry( geometryInOutside, outside.type(), "geometryInOutside" );

    if( geometryInOutside.corners() != geometry.corners() )
      DUNE_THROW( Dune::GridError, "Intersection's geometry is inconsistent with concatenation of outside entity's geometry and intersection's geometryInOutside.");

    if( !intersection.boundary() )
    {
      const typename Entity::Geometry outsideGeometry = outside.geometry();

      for( std::size_t i = 0; i < quadrature.size(); ++i )
      {
        const Dune::FieldVector< ctype, mydimension > &pt = quadrature[ i ].position();

        typename Geometry::GlobalCoordinate globalPos = geometry.global( pt );
        typename Geometry::GlobalCoordinate localPos = outsideGeometry.global( geometryInOutside.global( pt ) );

        if( (globalPos - localPos).infinity_norm() > 1e-6 )
        {
          std::cerr << "Error: Intersection's geometry is inconsistent with concatenation of outside entity's geometry and intersection's geometryInOutside." << std::endl;

          std::cerr << "       outside()->geometry().global( intersection.geometryInOutside().global( x ) ) != intersection.geometry().global( x )" << std::endl;
          std::cerr << "       x = " << pt << std::endl;
          std::cerr << "       intersection.geometry() = " << geometry.corner( 0 );
          for( int i = 1; i < geometry.corners(); ++i )
            std::cerr << " | " << geometry.corner( i );
          std::cerr << std::endl;

          std::cerr << "       intersection.geometryInOutside() = " << geometryInOutside.corner( 0 );
          for( int i = 1; i < geometryInOutside.corners(); ++i )
            std::cerr << " | " << geometryInOutside.corner( i );
          std::cerr << std::endl;

          std::cerr << "       outside()->geometry() = " << outsideGeometry.corner( 0 );
          for( int i = 1; i < outsideGeometry.corners(); ++i )
            std::cerr << " | " << outsideGeometry.corner( i );
          std::cerr << std::endl;

          assert( false );
        }
      }
    }
  }

  // check normal vectors

  for( std::size_t i = 0; i < quadrature.size(); ++i )
  {
    const Dune::FieldVector< ctype, mydimension > &pt = quadrature[ i ].position();
    const typename Geometry::JacobianInverseTransposed &jit = geometry.jacobianInverseTransposed( pt );

    // independently calculate the integration outer normal for the inside entity
    const typename LocalGeometry::GlobalCoordinate xInside = geometryInInside.global( pt );
    const typename LocalGeometry::GlobalCoordinate &refNormal = refElement.integrationOuterNormal( indexInInside );
    typename Geometry::GlobalCoordinate refIntNormal;
    insideGeometry.jacobianInverseTransposed( xInside ).mv( refNormal, refIntNormal );

    // note: refElement.template geometry< 1 >( indexInInside ) is affine,
    //       hence we may use any point to obtain the integrationElement.
    refIntNormal *= insideGeometry.integrationElement( xInside ) * geometryInInside.integrationElement( pt )
                    / refElement.template geometry< 1 >( indexInInside ).integrationElement( pt );

    // check outer normal
    const typename Intersection::GlobalCoordinate normal
      = intersection.outerNormal( pt );
    checkParallel( normal, refIntNormal, "outerNormal" );

    // check normal vector is orthogonal to all vectors connecting the vertices
    // note: This only makes sense for non-curved faces. As there is no method
    //       to check curvature, we only check this for affine surface.
    if( geometry.affine() )
    {
      for( int c = 1; c < geometry.corners(); ++c )
      {
        typename Geometry::GlobalCoordinate x = geometry.corner( c-1 );
        x -= geometry.corner( c );
        if( x*normal >= 1e3*std::numeric_limits< ctype >::epsilon() )
        {
          std::cerr << "outerNormal not orthogonal to line between corner "
                    << (c-1) << " and corner " << c << "." << std::endl;
          assert( false );
        }
      }
    }

    // check consistency with JacobianInverseTransposed (J^-1 * n) = 0,
    // where J denotes the Jacobian of the intersection's geometry and n is a
    // normal.
    checkJIn( normal, jit, "outerNormal" );

    // check integration outer normal

    const typename Intersection::GlobalCoordinate intNormal = intersection.integrationOuterNormal( pt );
    const ctype det = geometry.integrationElement( pt );
    if( std::abs( det - intNormal.two_norm() ) > 1e-8 )
    {
      std::cerr << "Error: integrationOuterNormal yields wrong length." << std::endl;
      std::cerr << "       |integrationOuterNormal| = " << intNormal.two_norm()
                << ", integrationElement = " << det << std::endl;
      assert( false );
    }

    checkJIn( intNormal, jit, "integrationOuterNormal" );
    checkParallel( intNormal, refIntNormal, "integrationOuterNormal" );

    if( (intNormal - refIntNormal).two_norm() > 1e-8 )
    {
      std::cerr << "Error: Wrong integration outer normal (" << intNormal
                << ", should be " << refIntNormal << ")." << std::endl;
      std::cerr << "       Intersection: " << geometry.corner( 0 );
      for( int c = 1; c < geometry.corners(); ++c )
        std::cerr << ", " << geometry.corner( c );
      std::cerr << "." << std::endl;
      assert( false );
    }

    // check unit outer normal

    const typename Intersection::GlobalCoordinate unitNormal = intersection.unitOuterNormal( pt );
    if( std::abs( ctype( 1 ) - unitNormal.two_norm() ) > 1e-8 )
    {
      std::cerr << "Error: unitOuterNormal yields wrong length." << std::endl;
      std::cerr << "       |unitOuterNormal| = " << unitNormal.two_norm() << std::endl;
      assert( false );
    }

    checkJIn( unitNormal, jit, "unitOuterNormal" );
    checkParallel( unitNormal, refIntNormal, "unitOuterNormal" );

    // check normal for Cartesian grids

    if( isCartesian )
    {
      if( !geometry.affine() )
        DUNE_THROW( Dune::GridError, "Intersection's geometry is not affine, although isCartesian is true" );

      // check that unit normal of Cartesian grid is given in a specific way
      typename Intersection::GlobalCoordinate normal( 0 );
      normal[ indexInInside / 2 ] = 2 * (indexInInside % 2) - 1;

      if( (normal - unitNormal).infinity_norm() > 1e-8 )
        DUNE_THROW( Dune::GridError, "Unit normal is not in Cartesian format, although isCartesian is true" );
    }
  }

  // check center unit outer normal

  if( (intersection.centerUnitOuterNormal() - intersection.unitOuterNormal( refFace.position( 0, 0 ) )).two_norm() > 1e-8 )
  {
    std::cerr << "Error: centerUnitOuterNormal() does not match unitOuterNormal( "
              << refFace.position( 0, 0 ) << " )." << std::endl;
    std::cerr << "       centerUnitOuterNormal = " << intersection.centerUnitOuterNormal()
              << ", unitOuterNormal( " << refFace.position( 0, 0 ) << " ) = "
              << intersection.unitOuterNormal( refFace.position( 0, 0 ) ) << std::endl;
    assert( false );
  }
}


/** \brief Test the IntersectionIterator
 */
template< class GridViewType, class ErrorState >
void checkIntersectionIterator ( const GridViewType &view,
                                 const typename GridViewType::template Codim< 0 >::Iterator &eIt,
                                 ErrorState &errorState )
{
  typedef typename GridViewType::Grid GridType;
  typedef typename GridViewType::IntersectionIterator IntersectionIterator;
  typedef typename GridViewType::Intersection Intersection;

  typedef typename GridType::ctype ctype;

#if not DISABLE_DEPRECATED_METHOD_CHECK or defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
  typedef typename Intersection::EntityPointer EntityPointer;
#endif
  typedef typename Intersection::Entity Entity;

  const bool isCartesian = Dune::Capabilities::isCartesian< GridType >::v;
  const bool checkOutside = EnableIntersectionIteratorReverseCheck< GridType >::v;

  // check consistency of exported types

  static_assert( (Dune::is_same< ctype, typename Intersection::ctype >::value),
                      "Type GridView::Grid::ctype differs from GridView::Intersection::ctype." );

  static_assert( (Dune::is_same< Intersection, typename IntersectionIterator::Intersection >::value),
                      "Type GridView::Intersection differs from GridView::IntersectionIterator::Intersection." );

  static_assert((static_cast<int>(Intersection::dimension)
                      == static_cast<int>(GridType::dimension)),"IntersectionIterator has wrong dimension");

  static_assert((static_cast<int>(Intersection::dimensionworld)
                      == static_cast<int>(GridType::dimensionworld)),"IntersectionIterator has wrong dimensionworld");


  // check default constructibility of intersections
#if not defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
  DUNE_UNUSED Intersection default_construct_intersection;
#endif

  // initialize variables for element checks

  bool hasBoundaryIntersection = false;
  typename Intersection::GlobalCoordinate sumNormal( ctype( 0 ) );

  // check default-constructibility and copy constructor
  IntersectionIterator idefault;
  idefault = view.iend( *eIt );
  const IntersectionIterator iend = idefault;
  for( IntersectionIterator iIt = view.ibegin( *eIt ); iIt != iend; ++iIt )
  {
    const Intersection &intersection = *iIt;

    // perform intersection check

    checkIntersection( intersection, isCartesian );

    // check correctness of inside entity

#if defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
    if( *eIt != *intersection.inside() )
#else
    if( *eIt != intersection.inside() )
#endif
    {
      std::cerr << "Error: Intersection's inside entity does not equal the entity the intersection iterator was started on." << std::endl;
      assert( false );
    }

    // check if conforming() method is compatible with static information on grid view
    if( GridViewType::conforming && !intersection.conforming() )
      DUNE_THROW( Dune::GridError, "Non-conforming intersection found in a conforming grid view." );

    // check symmetry of 'has-intersection-with'-relation

    if( intersection.neighbor() && checkOutside )
    {
#if not DISABLE_DEPRECATED_METHOD_CHECK or defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
      const EntityPointer pOutside = intersection.outside();
      *pOutside;
#endif
#if defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
      const Entity& outside = *pOutside;
#else
      const Entity outside = intersection.outside();
#endif

      bool insideFound = false;

      const IntersectionIterator oiend = view.iend( outside );
      for( IntersectionIterator oiit = view.ibegin( outside ); oiit != oiend; ++oiit )
      {
        if( !oiit->neighbor() || (oiit->outside() != intersection.inside()) )
          continue;

        insideFound = true;

        if( oiit->indexInInside() != intersection.indexInOutside() )
        {
          std::cerr << "Error: symmetric intersection found, but with incorrect numbering." << std::endl;
          std::cerr << "       (from inside: indexInOutside = " << intersection.indexInOutside()
                    << ", from outside: indexInInside = " << oiit->indexInInside() << ")." << std::endl;
          assert( false );
        }
        if( oiit->indexInOutside() != intersection.indexInInside() )
        {
          std::cerr << "Error: symmetric intersection found, but with incorrect numbering." << std::endl;
          std::cerr << "       (from inside: indexInInside = " << intersection.indexInInside()
                    << ", from outside: indexInOutside = " << oiit->indexInOutside() << ")." << std::endl;
          assert( false );
        }

        if( oiit->boundary() != intersection.boundary() )
        {
          std::cerr << "Error: symmetric intersection found, but with incorrect boudary flag." << std::endl;
          std::cerr << "       (from inside: boundary = " << intersection.boundary()
                    << ", from outside: boundary = " << oiit->boundary() << ")." << std::endl;
          assert( false );
        }
      }

      if( !insideFound )
        DUNE_THROW( Dune::GridError, "Could not find inside entity through intersection iterator on outside entity." );
    }
    else if( !checkOutside )
    {
      static bool called = false;
      if( !called )
      {
        Dune::derr << "Warning: Skipping reverse intersection iterator check." << std::endl;
        called = true;
      }
    }

    // check consistency of conforming intersection

    if( intersection.conforming() && intersection.neighbor() && !intersection.boundary() )
    {
#if not DISABLE_DEPRECATED_METHOD_CHECK or defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
      const EntityPointer pOutside = intersection.outside();
      *pOutside;
#endif
#if defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
      const Entity& outside = *pOutside;
#else
      const Entity outside = intersection.outside();
#endif

      const int indexInInside = intersection.indexInInside();
      const int indexInOutside = intersection.indexInOutside();

      const typename GridViewType::IndexSet &indexSet = view.indexSet();
      if( indexSet.subIndex( *eIt, indexInInside, 1 ) != indexSet.subIndex( outside, indexInOutside, 1 ) )
      {
        std::cerr << "Error: Index of conforming intersection differs when "
                  << "obtained from inside and outside." << std::endl;
        std::cerr << "       inside index = " << indexSet.subIndex( *eIt, indexInInside, 1 )
                  << ", outside index = " << indexSet.subIndex( outside, indexInOutside, 1 ) << std::endl;
        assert( false );
      }

      const typename GridType::LocalIdSet &localIdSet = view.grid().localIdSet();
      if( localIdSet.subId( *eIt, indexInInside, 1 ) != localIdSet.subId( outside, indexInOutside, 1 ) )
      {
        std::cerr << "Error: Local id of conforming intersection differs when "
                  << "obtained from inside and outside." << std::endl;
        std::cerr << "       inside id = " << localIdSet.subId( *eIt, indexInInside, 1 )
                  << ", outside id = " << localIdSet.subId( outside, indexInOutside, 1 ) << std::endl;
        assert( false );
      }

      const typename GridType::GlobalIdSet &globalIdSet = view.grid().globalIdSet();
      if( globalIdSet.subId( *eIt, indexInInside, 1 ) != globalIdSet.subId( outside, indexInOutside, 1 ) )
      {
        std::cerr << "Error: Global id of conforming intersection differs when "
                  << "obtained from inside and outside." << std::endl;
        std::cerr << "       inside id = " << globalIdSet.subId( *eIt, indexInInside, 1 )
                  << ", outside id = " << globalIdSet.subId( outside, indexInOutside, 1 ) << std::endl;
        assert( false );
      }
    }

    // update variables for element checks

    if( intersection.boundary() )
      hasBoundaryIntersection = true;

    const Dune::QuadratureType::Enum qt = Dune::QuadratureType::GaussLegendre;
    const Dune::QuadratureRule< ctype, Intersection::mydimension > &quadrature
      = Dune::QuadratureRules< ctype, Intersection::mydimension >::rule( intersection.type(), 3, qt );
    for( std::size_t i = 0; i < quadrature.size(); ++i )
      sumNormal.axpy( quadrature[ i ].weight(), intersection.integrationOuterNormal( quadrature[ i ].position() ) );
  }

  // check implementation of hasBoundaryIntersections
  if( hasBoundaryIntersection != eIt->hasBoundaryIntersections() )
  {
    if( !hasBoundaryIntersection )
    {
      std::cerr << "Entity::hasBoundaryIntersections has a false positive." << std::endl;
      assert( false );
    }
    else
      DUNE_THROW( Dune::GridError, "Entity::hasBoundaryIntersections has a false negative." );
  }

  // check whether integral over the outer normals is zero
  // note: This is wrong on curved surfaces (take, e.g., the upper half sphere).
  //       Therefore we only enforce this check on affine elements.
  if( (sumNormal.two_norm() > 1e-8) && (eIt->partitionType() != Dune::GhostEntity) )
  {
    if( eIt->geometry().affine() )
      DUNE_THROW( Dune::GridError, "Integral over outer normals on affine entity is nonzero: " << sumNormal );
    ++errorState.sumNormalsNonZero;
  }

  // check assignment operator for IntersectionIterator
  checkIntersectionAssignment( view, eIt );
}

/** \brief Test both IntersectionIterators
 */
template <class GridViewType>
void checkViewIntersectionIterator(const GridViewType& view) {

  using namespace Dune;

  typedef typename GridViewType ::template Codim<0>::Iterator
  ElementIterator;
  ElementIterator eIt    = view.template begin<0>();
  ElementIterator eEndIt = view.template end<0>();

  CheckIntersectionIteratorErrorState errorState;
  for (; eIt!=eEndIt; ++eIt)
    checkIntersectionIterator( view, eIt, errorState );

  if( errorState.sumNormalsNonZero > 0 )
  {
    std :: cerr << "Warning: Integral over outer normals is not always zero."
                << std :: endl;
    std :: cerr << "         This behaviour may be correct for entities with"
                << " nonzero curvature." << std :: endl;;
  }
}

template <class GridType>
void checkIntersectionIterator(const GridType& grid, bool skipLevelIntersectionTest = false) {

  using namespace Dune;

  // Loop over all levels
  if(skipLevelIntersectionTest)
  {
    std::cerr<<"WARNING: skip test of LevelIntersectionIterator! \n";
  }
  else
  {
    for (int i=0; i<=grid.maxLevel(); i++)
      checkViewIntersectionIterator(grid.levelGridView(i));
  }

  // test leaf intersection iterator
  {
    checkViewIntersectionIterator(grid.leafGridView());
  }

}

#endif // DUNE_GRID_TEST_CHECKINTERSECTIONIT_HH


==> anc/xt-super/dune-grid/dune/grid/test/checkintersectionlifetime.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_TEST_CHECKINTERSECTIONLIFETIME_HH
#define DUNE_GRID_TEST_CHECKINTERSECTIONLIFETIME_HH

/** \file
    \brief Tests that make sure range-based intersection iteration works correctly
           and that copied intersections have the correct lifetime

 */

#include <cassert>
#include <iostream>
#include <vector>

#include <dune/common/exceptions.hh>

#if not defined(HAVE_RANGE_BASED_FOR)

template<typename GV>
void checkIntersectionLifetime(GV, const std::size_t check_element_count = 32)
{
  DUNE_UNUSED_PARAMETER(check_element_count);
  std::cout << "SKIPPING intersection lifetime / consistency check on compiler without range-based for" << std::endl;
}

#elif not defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)


template<typename GV>
void checkIntersectionLifetime(GV gv, std::size_t check_element_count = 32)
{

  using namespace Dune;

  std::cout << "Intersection Lifetime / consistency check" << std::endl;

  if (check_element_count > static_cast<std::size_t>(gv.size(0)))
    {
      std::cout << "WARNING! Requested check of intersections for first " << check_element_count
                << " elements, but grid view only contains " << gv.size(0)
                << " elements" << std::endl;
      check_element_count = gv.size(0);
    }

  auto& index_set = gv.indexSet();

  std::vector<std::vector<int> > indices;
  std::vector<typename GV::template Codim<0>::Entity> entity_list;
  std::vector<std::vector<typename GV::Intersection> > intersection_list;
  std::vector<std::vector<typename GV::Intersection::Geometry::GlobalCoordinate> > coords;

  // store indices + entities + intersections + coordinates
  {
    std::size_t i = 0;
    for (const auto& e : elements(gv))
      {
        if (++i > check_element_count)
          break;
        entity_list.push_back(e);
        indices.push_back({});
        intersection_list.push_back({});
        coords.push_back({});
        for (const auto& is : intersections(gv,e))
          {
            indices.back().push_back(is.indexInInside());
            intersection_list.back().push_back(is);
            coords.back().push_back(is.geometry().corner(0));
          }
      }
  }

  // check for consistency
  {
    std::size_t i = 0;
    for (const auto& e : elements(gv))
      {
        if (i >= check_element_count)
          break;
        if (e != entity_list[i])
          DUNE_THROW(
            InvalidStateException,
            "ERROR! Got different entity on second iteration for entity " << i <<
            " (" << index_set.index(entity_list[i]) << " != " << index_set.index(e) << ")");
        std::size_t j = 0;
        for (const auto& is : intersections(gv,e))
          {
            if (indices[i][j] != is.indexInInside())
              DUNE_THROW(
                InvalidStateException,
                "ERROR! inconsistent indexInInside() for intersection " << j << " of entity " << i <<
                " (" << indices[i][j] << " != " << is.indexInInside() << ")");
            if (intersection_list[i][j] != is)
              DUNE_THROW(
                InvalidStateException,
                "ERROR! inconsistent intersection equality for intersection " << j << " of entity " << i);
            if (entity_list[i] != is.inside())
              DUNE_THROW(
                InvalidStateException,
                "ERROR! inconsistent inside() for intersection " << j << " of entity " << i);
            if (coords[i][j] != is.geometry().corner(0))
              DUNE_THROW(
                InvalidStateException,
                "ERROR! inconsistent corner(0) coordinate for intersection " << j << " of entity " << i <<
                " (" << coords[i][j] << " != " << is.geometry().corner(0) << ")");
            ++j;
          }
        ++i;
      }
  }

}

#else // not defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)

template<typename GV>
void checkIntersectionLifetime(GV gv, const std::size_t check_element_count = 32)
{
  std::cout << "SKIPPING intersection lifetime / consistency check on grid without copyable intersections " << std::endl;
}

#endif // not defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)

#endif // #ifndef DUNE_GRID_TEST_CHECKENTITYLIFETIME_HH


==> anc/xt-super/dune-grid/dune/grid/test/checkiterators.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#warning "This file is deprecated and will be removed after the release of DUNE 2.4"
#warning "The gridcheck headers have been renamed from *.cc to *.hh to better reflect their nature. Please update your include statements"

#include "checkiterators.hh"


==> anc/xt-super/dune-grid/dune/grid/test/checkiterators.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_TEST_CHECKITERATORS_HH
#define DUNE_GRID_TEST_CHECKITERATORS_HH

#include <map>

#include <dune/common/forloop.hh>
#include <dune/common/exceptions.hh>
#include <dune/common/test/iteratortest.hh>

#include <dune/grid/common/capabilities.hh>

template<class T>
class NoopFunctor {
public:
  NoopFunctor() {}
  void operator()(const T& t){}
};

// CheckCodimIterators
// -------------------

template< class GridView, int codim,
    bool hasEntity = Dune::Capabilities::hasEntity< typename GridView::Grid, codim >::v >
struct CheckCodimIterators;

template< class GridView, int codim >
struct CheckCodimIterators< GridView, codim, false >
{
  static void apply ( const GridView &gridView )
  {
    std::cerr << "Warning: Not checking iterators for codimension " << codim
              << ", because the corresponding entities are not implemented." << std::endl;
  }
};

template< class GridView, int codim >
struct CheckCodimIterators< GridView, codim, true >
{
  static void apply ( const GridView &gridView );
};


// CheckIterators
// --------------

template< class GridView >
class CheckIterators
{
  template< int codim >
  struct CheckCodim;

public:
  static void apply ( const GridView &gridView )
  {
    std::cout << "Checking iterators for higher codimension..." << std::endl;
    Dune::ForLoop< CheckCodim, 1, GridView::dimension >::apply( gridView );
  }
};


// CheckIterators::CheckCodim
// --------------------------

template< class GridView >
template< int codim >
struct CheckIterators< GridView >::CheckCodim
{
  static void apply ( const GridView &gridView )
  {
    return CheckCodimIterators< GridView, codim >::apply( gridView );
  }
};


// Implementation of CheckCodimIterators
// -------------------------------------

template< class GridView, int codim >
inline void CheckCodimIterators< GridView, codim, true >
::apply ( const GridView &gridView )
{
  typedef typename GridView::Grid::Traits::LocalIdSet LocalIdSet;
  typedef typename LocalIdSet::IdType IdType;

  typedef typename GridView::template Codim< codim >::Iterator CodimIterator;
  typedef typename GridView::template Codim< 0 >::Iterator ElementIterator;

  const LocalIdSet &idSet = gridView.grid().localIdSet();

  std::map< IdType, int > count;
  int size = 0;

  const CodimIterator codimEnd = gridView.template end< codim >();
  for( CodimIterator it = gridView.template begin< codim >(); it != codimEnd; ++it )
  {
    ++count[ idSet.id( *it ) ];
    ++size;
  }

  const ElementIterator elementEnd = gridView.template end< 0 >();
  for( ElementIterator it = gridView.template begin< 0 >(); it != elementEnd; ++it )
  {
    const typename ElementIterator::Entity &entity = *it;
    for( std::size_t i = 0; i < entity.subEntities(codim); ++i )
    {
      IdType id = idSet.subId( entity, i, codim );
      if( count[ id ] != 1 )
      {
        std::cerr << "Error: Codim " << codim << " iterator"
                  << " visited entity " << id
                  << " " << count[ id ] << " times." << std::endl;
        assert( count[ id ] == 1 );
      }
    }
  }

  // check forward iterator semantics
  typedef typename GridView::template Codim<codim>::Entity Entity;
  NoopFunctor<Entity> op;
  if(0 != testForwardIterator(gridView.template begin<codim>(),
                               gridView.template end<codim>(), op))
    DUNE_THROW(Dune::Exception, "Iterator does not fulfill the forward iterator concept");

}



template< class GridView >
inline void checkIterators ( const GridView &gridView )
{
  CheckIterators< GridView >::apply( gridView );
}

#endif // DUNE_GRID_TEST_CHECKITERATORS_HH


==> anc/xt-super/dune-grid/dune/grid/test/checkjacobians.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#warning "This file is deprecated and will be removed after the release of DUNE 2.4"
#warning "The gridcheck headers have been renamed from *.cc to *.hh to better reflect their nature. Please update your include statements"

#include "checkjacobians.hh"


==> anc/xt-super/dune-grid/dune/grid/test/checkjacobians.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_TEST_CHECKJACOBIANS_HH
#define DUNE_GRID_TEST_CHECKJACOBIANS_HH

#include <dune/common/dynvector.hh>
#include <dune/common/exceptions.hh>
#include <dune/common/fmatrix.hh>
#include <dune/common/fvector.hh>
#include <dune/common/typetraits.hh>
#include <dune/common/unused.hh>

/*  Interface check for Jacobian related return types
 *  -------------------------------------------------
 *
 *  The Dune grid interface allows for implementation-defined return types
 *  of the Dune::Geometry member functions:
 *    JacobianInverseTransposed &jacobianInverseTransposed ( const LocalCoordinate &local );
 *    JacobianTransposed &jacobianTransposed ( const LocalCoordinate &local );
 *
 *  The return types 'JacobianInverseTransposed', 'JacobianTransposed'
 *  are expected to implement the following interface:
\code
  struct Jacobian
  {
    // field type
    typedef ImplementationDefined field_type;
    // size type
    typedef ImplementationDefined size_type;

    // number of rows
    static const int rows = implementationDefined;
    // number of cols
    static const int cols = implementationDefined;

    // linear operations
    template< class X, class Y >
    void mv ( const X &x, Y &y ) const;
    template< class X, class Y >
    void mtv ( const X &x, Y &y ) const;
    template< class X, class Y >
    void umv ( const X &x, Y &y ) const;
    template< class X, class Y >
    void umtv ( const X &x, Y &y ) const;
    template< class X, class Y >
    void umhv ( const X &x, Y &y ) const;
    template< class X, class Y >
    void mmv ( const X &x, Y &y ) const;
    template< class X, class Y >
    void mmtv ( const X &x, Y &y ) const;
    template< class X, class Y >
    void mmhv ( const X &x, Y &y ) const;
    template< class X, class Y >
    void usmv ( const field_type &alpha, const X &x, Y &y ) const;
    template< class X, class Y >
    void usmtv ( const field_type &alpha, const X &x, Y &y ) const;
    template< class X, class Y >
    void usmhv ( const field_type &alpha, const X &x, Y &y ) const;

    // norms
    typename FieldTraits< field_type >::real_type frobenius_norm () const;
    typename FieldTraits< field_type >::real_type frobenius_norm2 () const;
    typename FieldTraits< field_type >::real_type infinity_norm () const;
    typename FieldTraits< field_type >::real_type infinity_norm_real () const;

    // cast to FieldMatrix
    operator FieldMatrix< field_type, rows, cols > () const;
  };
\endcode
 *
 *  Note that a FieldMatrix itself is a valid return type.
 */

namespace Dune
{

  namespace
  {

    // CheckJacobianInterface
    // ----------------------

    template< class ctype, int dimRange, int dimDomain, class Jacobian,
              bool isFieldMatrix = is_same< Jacobian, FieldMatrix< ctype, dimRange, dimDomain > >::value
            >
    struct CheckJacobianInterface
    {
      // the interface check always holds if jacobian type is a FieldMatrix
      static void apply ( const Jacobian &jacobian ) {}
    };

    template< class ctype, int dimRange, int dimDomain, class Jacobian >
    struct CheckJacobianInterface< ctype, dimRange, dimDomain, Jacobian, false >
    {
      // field type
      typedef typename Jacobian::field_type field_type;
      static_assert((Conversion< ctype, field_type >::isTwoWay),
                    "Field type not compatible with geometry's coordinate type");
      // size type
      typedef typename Jacobian::size_type size_type;

      // number of rows
      static const int rows = Jacobian::rows;
      static_assert((rows == dimRange), "Number of rows and range dimension do not coincide");
      // number of cols
      static const int cols = Jacobian::cols;
      static_assert((cols == dimDomain), "Number of columns and domain dimension do not coincide");

      static void apply ( const Jacobian &jacobian )
      {
        // call matrix-vector operations; methods must accept any dense
        // vector implementation
        {
          FieldVector< field_type, cols > x( field_type ( 0  ) );
          FieldVector< field_type, rows > y( field_type( 0 ) );
          callMappings( jacobian, x, y );
        }
        {
          DynamicVector< field_type > x( cols, field_type( 0 ) );
          DynamicVector< field_type > y( rows, field_type( 0 ) );
          callMappings( jacobian, x, y );
        }

        // call norms
        DUNE_UNUSED typename FieldTraits< field_type >::real_type frobenius_norm
          = jacobian.frobenius_norm();
        DUNE_UNUSED typename FieldTraits< field_type >::real_type frobenius_norm2
          = jacobian.frobenius_norm2();
        DUNE_UNUSED typename FieldTraits< field_type >::real_type infinity_norm
          = jacobian.infinity_norm();
        DUNE_UNUSED typename FieldTraits< field_type >::real_type infinity_norm_real
          = jacobian.infinity_norm_real();

        // cast to FieldMatrix
        FieldMatrix< field_type, rows, cols > A( jacobian );
        FieldMatrix< field_type, rows, cols > B;
        B = jacobian;

        // check consistency with matrix-vector multiplication
        assemble( jacobian, B );
        A -= B;
        if( A.frobenius_norm() > 1e-12 )
          DUNE_THROW( MathError, "Cast to field matrix is inconsistent with matrix-vector multiplication" );
      }

    private:
      // call matrix-vector multiplication methods
      template< class Domain, class Range >
      static void callMappings ( const Jacobian &jacobian, Domain &x, Range &y )
      {
        field_type alpha( 1 );
        jacobian.mv( x, y );
        jacobian.mtv( y, x );
        jacobian.umv( x, y );
        jacobian.umtv( y, x );
        jacobian.umhv( y, x );
        jacobian.mmv( x, y );
        jacobian.mmtv( y, x );
        jacobian.mmhv( y, x );
        jacobian.usmv( alpha, x, y );
        jacobian.usmtv( alpha, y, x );
        jacobian.usmhv( alpha, y, x );
      }

      // use matrix-vector multiplication to assemble field matrix
      static void assemble ( const Jacobian &jacobian, FieldMatrix< field_type, rows, cols > &fieldMatrix )
      {
        for( int j = 0; j < cols; ++j )
        {
          // i-th standard basis vector
          FieldVector< field_type, cols > e( 0 );
          e[ j ] = 1;

          // compute i-th row
          FieldVector< field_type, rows > x;
          jacobian.mv( e, x );
          for( int i = 0; i < rows; ++i )
            fieldMatrix[ i ][ j ] = x[ i ];
        }
      }
    };

  } // namespace



  // checkJacobians
  // --------------

  template< class Geometry >
  void checkJacobians ( const Geometry &geometry )
  {
    typedef typename Geometry::ctype ctype;
    const int mydimension = Geometry::mydimension;
    const int coorddimension = Geometry::coorddimension;

    const typename Geometry::LocalCoordinate local = geometry.local( geometry.center() );

    // check jacobian inverse transposed
    typedef typename Geometry::JacobianInverseTransposed JacobianInverseTransposed;
    CheckJacobianInterface< ctype, coorddimension, mydimension, JacobianInverseTransposed >
      ::apply( geometry.jacobianInverseTransposed( local ) );

    // check jacobian transposed
    typedef typename Geometry::JacobianTransposed JacobianTransposed;
    CheckJacobianInterface< ctype, mydimension, coorddimension, JacobianTransposed >
      ::apply( geometry.jacobianTransposed( local ) );
  }

} // namespace Dune

#endif // #ifndef DUNE_GRID_TEST_CHECKJACOBIANS_HH


==> anc/xt-super/dune-grid/dune/grid/test/checkpartition.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#warning "This file is deprecated and will be removed after the release of DUNE 2.4"
#warning "The gridcheck headers have been renamed from *.cc to *.hh to better reflect their nature. Please update your include statements"

#include "checkpartition.hh"


==> anc/xt-super/dune-grid/dune/grid/test/checkpartition.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_GRID_TEST_CHECKPARTITION_HH
#define DUNE_GRID_TEST_CHECKPARTITION_HH

#include <map>

#include <dune/common/forloop.hh>
#include <dune/common/typetraits.hh>
#include <dune/common/unused.hh>

#include <dune/grid/common/capabilities.hh>
#include <dune/grid/common/datahandleif.hh>
#include <dune/grid/common/gridenums.hh>
#include <dune/grid/utility/entitycommhelper.hh>

template< Dune::PartitionIteratorType pitype >
struct PartitionFilter;

template<>
struct PartitionFilter< Dune::Interior_Partition >
{
  static bool contains ( const Dune::PartitionType partitionType )
  {
    return (partitionType == Dune::InteriorEntity);
  }
};

template<>
struct PartitionFilter< Dune::InteriorBorder_Partition >
{
  static bool contains ( const Dune::PartitionType partitionType )
  {
    return (partitionType == Dune::InteriorEntity) || (partitionType == Dune::BorderEntity);
  }
};

template<>
struct PartitionFilter< Dune::Overlap_Partition >
{
  static bool contains ( const Dune::PartitionType partitionType )
  {
    return (partitionType != Dune::FrontEntity) && (partitionType != Dune::GhostEntity);
  }
};

template<>
struct PartitionFilter< Dune::OverlapFront_Partition >
{
  static bool contains ( const Dune::PartitionType partitionType )
  {
    return (partitionType != Dune::GhostEntity);
  }
};

template<>
struct PartitionFilter< Dune::All_Partition >
{
  static bool contains ( const Dune::PartitionType partitionType )
  {
    DUNE_UNUSED_PARAMETER(partitionType);
    return true;
  }
};

template<>
struct PartitionFilter< Dune::Ghost_Partition >
{
  static bool contains ( const Dune::PartitionType partitionType )
  {
    return (partitionType == Dune::GhostEntity);
  }
};



inline bool possibleSubPartitionType ( Dune::PartitionType ept, Dune::PartitionType pt )
{
  switch( ept )
  {
  case Dune::InteriorEntity :
    return (pt == Dune::InteriorEntity) || (pt == Dune::BorderEntity);
  case Dune::OverlapEntity :
    return (pt == Dune::BorderEntity) || (pt == Dune::OverlapEntity) || (pt == Dune::FrontEntity);
  case Dune::GhostEntity :
    return (pt == Dune::BorderEntity) || (pt == Dune::FrontEntity) || (pt == Dune::GhostEntity);
  default :
    std::cerr << "Error: Codimension 0 entity cannot be of partition type " << ept << "." << std::endl;
    return false;
  }
}



template< class GridView, Dune::PartitionIteratorType pitype >
class CheckPartitionType
{
  template< int codim >
  struct CheckCodim;

public:
  static void apply ( const GridView &gridView )
  {
    std::cout << "Checking iterators for " << pitype << "..." << std::endl;
    Dune::ForLoop< CheckCodim, 0, GridView::dimension >::apply( gridView );
  }
};


template< class GridView, Dune::PartitionIteratorType pitype >
template< int codim >
struct CheckPartitionType< GridView, pitype >::CheckCodim
{
  typedef typename GridView::template Codim< codim >::template Partition< pitype >::Iterator Iterator;
  typedef typename GridView::template Codim< 0 >::template Partition< Dune::All_Partition >::Iterator AllIterator;

  template< class IdSet >
  static void check ( const Dune::true_type &, const GridView &gridView,
                      const IdSet &idSet )
  {
    typedef std::map< typename IdSet::IdType, Dune::PartitionType > Map;
    typedef typename Map::iterator MapIterator;
    Map map;

    try {
      const Iterator end = gridView.template end< codim, pitype >();
      for( Iterator it = gridView.template begin< codim, pitype >(); it != end; ++it )
      {
        Dune::PartitionType pt = it->partitionType();
        if( !PartitionFilter< pitype >::contains( pt ) )
        {
          std::cerr << "Error: Codim " << codim << " iterator for the " << pitype
                    << " visited entity " << idSet.id( *it )
                    << " with partition type " << pt << "." << std::endl;
        }
        map[ idSet.id( *it ) ] = pt;
      }

      const AllIterator allEnd = gridView.template end< 0, Dune::All_Partition >();
      for( AllIterator it = gridView.template begin< 0, Dune::All_Partition >(); it != allEnd; ++it )
      {
        Dune::PartitionType ept = it->partitionType();
        const int subEntities = it->subEntities(codim);
        for( int i = 0; i < subEntities; ++i )
        {
#if defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
          Dune::PartitionType pt = it->template subEntity< codim >( i )->partitionType();
#else
          Dune::PartitionType pt = it->template subEntity< codim >( i ).partitionType();
#endif
          if( !possibleSubPartitionType( ept, pt ) )
          {
            std::cerr << "Error: Codim " << codim << " entity " << idSet.subId( *it, i, codim )
                      << " with partition type " << pt << " is a subentity of entity "
                      << idSet.id( *it ) << " with partition type " << ept << "." << std::endl;
          }

          const MapIterator mapIt = map.find( idSet.subId( *it, i, codim ) );
          if( mapIt == map.end() )
          {
            if( PartitionFilter< pitype >::contains( pt ) )
            {
              std::cerr << "Error: Codim " << codim << " entity " << idSet.subId( *it, i, codim )
                        << " with partition type " << pt << " is not visited by codim " << codim
                        << " iterator for the " << pitype << "." << std::endl;
            }
          }
          else
          {
            if( pt != mapIt->second )
            {
              std::cerr << "Error: Codim " << codim << " entity " << idSet.subId( *it, i, codim )
                        << " with partition type " << pt << " reported partition type "
                        << mapIt->second << " when accessed with the codim " << codim
                        << " iterator for the " << pitype << "." << std::endl;
            }
          }
        }
      }
    }
    catch( const Dune::Exception &exception )
    {
      std::cerr << "Error: Caught  exception when testing partition iterator for the " << pitype
                << "(" << exception << ")." << std::endl;
    }
  }

  template< class IdSet >
  static void check ( const Dune::false_type &, const GridView &gridView, const IdSet &idSet )
  {
    DUNE_UNUSED_PARAMETER(gridView);
    DUNE_UNUSED_PARAMETER(idSet);
  }

  static void apply ( const GridView &gridView )
  {
    Dune::integral_constant<
        bool, Dune::Capabilities::hasEntity< typename GridView::Grid, codim >::v
        > capabilityVariable;
    check( capabilityVariable, gridView, gridView.grid().localIdSet() );
  }
};



template< class GridView, Dune::InterfaceType iftype  >
class CheckPartitionDataHandle
  : public Dune::CommDataHandleIF< CheckPartitionDataHandle< GridView, iftype >, int >
{
  static const int dimension = GridView::dimension;

  typedef typename GridView::Grid Grid;

  template< int codim >
  struct Contains
  {
    static void apply ( bool (&contains)[ dimension+1 ] )
    {
      contains[ codim ] = Dune::Capabilities::canCommunicate< Grid, codim >::v;
    }
  };

public:
  explicit CheckPartitionDataHandle ( const Grid &grid )
    : grid_( grid ),
      rank_( grid_.comm().rank() ),
      invalidDimension_( false ),
      invalidCodimension_( false ),
      invalidEntity_( false ),
      invalidSendEntity_( false ),
      invalidReceiveEntity_( false ),
      invalidSize_( false ),
      selfReceive_( false ),
      doubleInterior_( false )
  {
    Dune::ForLoop< Contains, 0, dimension >::apply( contains_ );
  }

  ~CheckPartitionDataHandle ()
  {
    if( invalidDimension_ )
      std::cerr << "[ " << rank_ << " ] Error: Invalid dimension passed during communication." << std::endl;
    if( invalidCodimension_ )
      std::cerr << "[ " << rank_ << " ] Error: Invalid codimension passed during communication." << std::endl;
    if( invalidEntity_ )
      std::cerr << "[ " << rank_ << " ] Error: Uncontained entity passed during communication." << std::endl;
    if( invalidSendEntity_ )
      std::cerr << "[ " << rank_ << " ] Error: Sent data on entity not contained in communication interface." << std::endl;
    if( invalidReceiveEntity_ )
      std::cerr << "[ " << rank_ << " ] Error: Received data on entity not contained in communication interface." << std::endl;
    if( invalidSize_ )
      std::cerr << "[ " << rank_ << " ] Error: Wrong size passed during communication." << std::endl;
    if( selfReceive_ )
      std::cerr << "[ " << rank_ << " ] Warning: Received data from own process during communication." << std::endl;
    if( doubleInterior_ )
      std::cerr << "[ " << rank_ << " ] Error: Received interior data on interior entity." << std::endl;
  }

  bool contains ( int const dim, const int codim ) const
  {
    invalidDimension_ |= (dim != dimension);
    invalidCodimension_ |= ((codim < 0) || (codim > dimension));
    return ((codim >= 0) && (codim <= dimension) ? contains_[ codim ] : false);
  }

  bool fixedsize ( const int dim, const int codim ) const
  {
    invalidDimension_ |= (dim != dimension);
    invalidCodimension_ |= ((codim < 0) || (codim > dimension));
    return true;
  }

  template< class Entity >
  size_t size ( const Entity &entity ) const
  {
    DUNE_UNUSED_PARAMETER(entity);
    static_assert( (Entity::dimension == dimension), "Entity has invalid dimension." );
    static_assert( (Entity::codimension >= 0) || (Entity::codimension <= dimension), "Entity has invalid codimension." );
    return (contains_[ Entity::codimension ] ? 2 : 0);
  }

  template< class Buffer, class Entity >
  void gather ( Buffer &buffer, const Entity &entity ) const
  {
    static_assert( (Entity::dimension == dimension), "Entity has invalid dimension." );
    static_assert( (Entity::codimension >= 0) || (Entity::codimension <= dimension), "Entity has invalid codimension." );

    invalidEntity_ |= !contains_[ Entity::codimension ];
    invalidSendEntity_ |= !Dune::EntityCommHelper< iftype >::send( entity.partitionType() );

    buffer.write( rank_ );
    buffer.write( int( entity.partitionType() ) );
  }

  template< class Buffer, class Entity >
  void scatter ( Buffer &buffer, const Entity &entity, size_t n )
  {
    static_assert( (Entity::dimension == dimension), "Entity has invalid dimension." );
    static_assert( (Entity::codimension >= 0) || (Entity::codimension <= dimension), "Entity has invalid codimension." );

    invalidEntity_ |= !contains_[ Entity::codimension ];
    invalidSize_ |= (n != size( entity ));
    invalidSendEntity_ |= !Dune::EntityCommHelper< iftype >::receive( entity.partitionType() );

    int rank, partitionType;
    buffer.read( rank );
    buffer.read( partitionType );

    selfReceive_ |= (rank == rank_);
    if( (partitionType == int( Dune::InteriorEntity )) && (entity.partitionType() == Dune::InteriorEntity) )
    {
      std::cout << "[ " << rank_ << " ] Error: Receive interior data from process " << rank
                << " on interior entity " << grid_.globalIdSet().id( entity ) << "." << std::endl;
      doubleInterior_ = true;
    }
  }

  static void apply ( const GridView &gridView )
  {
    std::cout << "Checking communication for " << iftype << "..." << std::endl;
    CheckPartitionDataHandle handle( gridView.grid() );
    gridView.communicate( handle, iftype, Dune::ForwardCommunication );
  }

private:
  const Grid &grid_;
  const int rank_;
  bool contains_[ dimension+1 ];
  mutable bool invalidDimension_;
  mutable bool invalidCodimension_;
  mutable bool invalidEntity_;
  mutable bool invalidSendEntity_;
  bool invalidReceiveEntity_;
  bool invalidSize_;
  bool selfReceive_;
  bool doubleInterior_;
};



template< class GridView >
inline void checkPartitionType ( const GridView &gridView )
{
  CheckPartitionType< GridView, Dune::Interior_Partition >::apply( gridView );
  CheckPartitionType< GridView, Dune::InteriorBorder_Partition >::apply( gridView );
  CheckPartitionType< GridView, Dune::Overlap_Partition >::apply( gridView );
  CheckPartitionType< GridView, Dune::OverlapFront_Partition >::apply( gridView );
  CheckPartitionType< GridView, Dune::Ghost_Partition >::apply( gridView );

  CheckPartitionDataHandle< GridView, Dune::InteriorBorder_InteriorBorder_Interface >::apply( gridView );
  CheckPartitionDataHandle< GridView, Dune::InteriorBorder_All_Interface >::apply( gridView );
  CheckPartitionDataHandle< GridView, Dune::Overlap_OverlapFront_Interface >::apply( gridView );
  CheckPartitionDataHandle< GridView, Dune::Overlap_All_Interface >::apply( gridView );
  CheckPartitionDataHandle< GridView, Dune::All_All_Interface >::apply( gridView );
}

#endif // DUNE_GRID_TEST_CHECKPARTITION_HH


==> anc/xt-super/dune-grid/dune/grid/test/checktwists.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#warning "This file is deprecated and will be removed after the release of DUNE 2.4"
#warning "The gridcheck headers have been renamed from *.cc to *.hh to better reflect their nature. Please update your include statements"

#include "checktwists.hh"


==> anc/xt-super/dune-grid/dune/grid/test/checktwists.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_TEST_CHECKTWISTS_HH
#define DUNE_GRID_TEST_CHECKTWISTS_HH

#include <dune/geometry/referenceelements.hh>

int applyTwist ( const int twist, const int i, const int numCorners )
{
  return (twist < 0 ? (2*numCorners + 1 - i + twist) : i + twist) % numCorners;
}

int inverseTwist ( const int twist, const int numCorners )
{
  return (twist <= 0 ? twist : numCorners - twist);
}


struct NoMapTwist
{
  int operator() ( const int twist ) const
  {
    return twist;
  }
};


template< class Intersection, class MapTwist >
int checkTwistOnIntersection ( const Intersection &intersection, const MapTwist &mapTwist )
{
  typedef typename Intersection::ctype ctype;

  const int dimension = Intersection::dimension;

  typedef typename Intersection::Entity Entity;
  typedef typename Entity::Geometry Geometry;

  typedef typename Intersection::LocalGeometry LocalGeometry;

  typedef Dune::ReferenceElement< ctype, dimension > ReferenceElement;
  typedef Dune::ReferenceElements< ctype, dimension > ReferenceElements;

  typedef Dune::FieldVector< typename Geometry::ctype, Geometry::coorddimension >
  WorldVector;
  typedef Dune::FieldVector< typename LocalGeometry::ctype, LocalGeometry::coorddimension >
  LocalVector;

  if( !intersection.neighbor() || intersection.boundary() || !intersection.conforming() )
    return 0;

  int errors = 0;

  const int tIn = mapTwist( intersection.twistInInside() );
  const int tOut = mapTwist( intersection.twistInOutside() );

#if defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
  typedef typename Intersection::EntityPointer EntityPointer;
  const EntityPointer ptrIn = intersection.inside();
  const EntityPointer ptrOut = intersection.outside();
  const Entity &entityIn = *ptrIn;
  const Entity &entityOut = *ptrOut;
#else
  const Entity entityIn = intersection.inside();
  const Entity entityOut = intersection.outside();
#endif

  const Geometry &geoIn = entityIn.geometry();
  const Geometry &geoOut = entityOut.geometry();

  const int nIn = intersection.indexInInside();
  const int nOut = intersection.indexInOutside();

  const ReferenceElement &refIn = ReferenceElements::general( geoIn.type() );
  const ReferenceElement &refOut = ReferenceElements::general( geoOut.type() );

  const int numCorners = refIn.size( nIn, 1, dimension );
  assert( refOut.size( nOut, 1, dimension ) == numCorners );
  for( int i = 0; i < numCorners; ++i )
  {
    const int iIn = applyTwist( inverseTwist( tIn, numCorners ), i, numCorners );
    const int iOut = applyTwist( inverseTwist( tOut, numCorners ), i, numCorners );

    WorldVector xIn = geoIn.corner( refIn.subEntity( nIn, 1, iIn, dimension ) );
    WorldVector xOut = geoOut.corner( refOut.subEntity( nOut, 1, iOut, dimension ) );

    if( (xIn - xOut).two_norm() < 1e-12 )
      continue;

    std::cout << "Error: corner( " << iIn << " ) = " << xIn
              << " != " << xOut << " = corner( " << iOut << " )."
              << std::endl;
    ++errors;
  }

  const LocalGeometry &lGeoIn = intersection.geometryInInside();
  const LocalGeometry &lGeoOut = intersection.geometryInOutside();

  bool twistInside = true ;
  bool twistOutside = true;
  for( int i = 0; i < numCorners; ++i )
  {
    const int gi = i;

    const int iIn = applyTwist( inverseTwist( tIn, numCorners ), i, numCorners );
    LocalVector xIn = refIn.position( refIn.subEntity( nIn, 1, iIn, dimension ), dimension );
    if( (xIn - lGeoIn.corner( gi )).two_norm() >= 1e-12 )
    {
      std::cout << "Error: twisted inside reference corner( " << iIn << " ) = " << xIn
                << " != " << lGeoIn.corner( gi ) << " = local corner( " << i << " )."
                << std::endl;
      twistInside = false ;
      ++errors;
    }

    const int iOut = applyTwist( inverseTwist( tOut, numCorners ), i, numCorners );
    LocalVector xOut = refOut.position( refOut.subEntity( nOut, 1, iOut, dimension ), dimension );
    if( (xOut - lGeoOut.corner( gi )).two_norm() >= 1e-12 )
    {
      std::cout << "Error: twisted outside reference corner( " << iOut << " ) = " << xOut
                << " != " << lGeoOut.corner( gi ) << " = local corner( " << i << " )."
                << std::endl;
      twistOutside = false;
      ++errors;
    }
  }

  // calculate inside twist
  if( ! twistInside )
  {
    for( int nTwist = numCorners-1; nTwist>= -numCorners; --nTwist )
    {
      twistInside = true ;
      for( int i = 0; i < numCorners; ++i )
      {
        const int gi = i;
        const int iIn = applyTwist( inverseTwist( nTwist, numCorners ), i, numCorners );
        LocalVector xIn = refIn.position( refIn.subEntity( nIn, 1, iIn, dimension ), dimension );
        if( (xIn - lGeoIn.corner( gi )).two_norm() >= 1e-12 )
        {
          twistInside = false ;
        }
      }

      if( twistInside )
      {
        std::cout << "\ninside " << nIn << "\n";
        std::cout << "twist " << tIn << " should be replaced by " << nTwist << "\n";
        break ;
      }
    }
  }

  // calculate outside twist
  if( ! twistOutside )
  {
    for( int nTwist = numCorners-1; nTwist>=-numCorners; --nTwist )
    {
      twistOutside = true ;
      for( int i = 0; i < numCorners; ++i )
      {
        const int gi = i;
        const int iOut = applyTwist( inverseTwist( nTwist, numCorners ), i, numCorners );
        LocalVector xOut = refOut.position( refOut.subEntity( nOut, 1, iOut, dimension ), dimension );
        if( (xOut - lGeoOut.corner( gi )).two_norm() >= 1e-12 )
        {
          twistOutside = false;
        }
      }

      if( twistOutside )
      {
        std::cout << "\noutside " << nOut << " (inside = " << nIn << ")\n";
        std::cout << "twist " << tOut << " should be replaced by " << nTwist << "\n";
        break ;
      }
    }
  }

  return errors;
}


template< class GridView, class MapTwist >
void checkTwists ( const GridView &gridView, const MapTwist &mapTwist )
{
  typedef typename GridView::template Codim< 0 >::Iterator Iterator;
  typedef typename GridView::IntersectionIterator IntersectionIterator;

  int errors = 0;

  const Iterator end = gridView.template end< 0 >();
  for( Iterator it = gridView.template begin< 0 >(); it != end; ++it )
  {
    const IntersectionIterator iend = gridView.iend( *it );
    for( IntersectionIterator iit = gridView.ibegin( *it ); iit != iend; ++iit )
      errors += checkTwistOnIntersection( gridView.grid().getRealIntersection( *iit ), mapTwist );
  }

  if( errors > 0 )
    std::cerr << "Error: Intersection twists contain errors." << std::endl;
}

#endif // DUNE_GRID_TEST_CHECKTWISTS_HH


==> anc/xt-super/dune-grid/dune/grid/test/functions.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GEOGRID_TEST_FUNCTIONS_HH
#define DUNE_GEOGRID_TEST_FUNCTIONS_HH

#include <dune/grid/geometrygrid/coordfunction.hh>
#include <dune/grid/geometrygrid/identity.hh>

namespace Dune
{

  class Helix
    : public AnalyticalCoordFunction< double, 2, 3, Helix >
  {
    typedef Helix This;
    typedef AnalyticalCoordFunction< double, 2, 3, This > Base;

  public:
    typedef Base :: DomainVector DomainVector;
    typedef Base :: RangeVector RangeVector;

    void evaluate ( const DomainVector &x, RangeVector &y ) const
    {
      y[ 0 ] = (x[ 0 ] + 0.2) * cos( 2.0 * M_PI * x[ 1 ] );
      y[ 1 ] = (x[ 0 ] + 0.2) * sin( 2.0 * M_PI * x[ 1 ] );
      y[ 2 ] = x[ 1 ];
    }
  };


  class Circle
    : public AnalyticalCoordFunction< double, 2, 2, Circle >
  {
    typedef Circle This;
    typedef AnalyticalCoordFunction< double, 2, 2, This > Base;

  public:
    typedef Base :: DomainVector DomainVector;
    typedef Base :: RangeVector RangeVector;

    void evaluate ( const DomainVector &x, RangeVector &y ) const
    {
      y[ 0 ] = (x[ 0 ] + 0.2) * cos( 2.0 * M_PI * x[ 1 ] );
      y[ 1 ] = (x[ 0 ] + 0.2) * sin( 2.0 * M_PI * x[ 1 ] );
    }
  };


  class ThickHelix
    : public AnalyticalCoordFunction< double, 3, 3, ThickHelix >
  {
    typedef ThickHelix This;
    typedef AnalyticalCoordFunction< double, 3, 3, This > Base;

  public:
    typedef Base :: DomainVector DomainVector;
    typedef Base :: RangeVector RangeVector;

    void evaluate ( const DomainVector &x, RangeVector &y ) const
    {
      double angle = x[1]-3.;
      if (std::abs(angle)<1.) {
        y[0] = x[0]+0.2;
        y[1] = angle;
        y[2] = x[2];
      }
      else {
        double fac = 1.;
        if (angle>0) {
          y[1] = 1.;
          angle -= 1.;
          fac=3.;
        }
        else {
          y[1] = -1;
          angle += 1.;
          fac=5;
        }
        y[ 0 ] = (x[ 0 ] + 0.2) * cos( 2.0 * M_PI * angle );
        y[ 1 ] += (x[ 0 ] + 0.2) * sin( 2.0 * M_PI * angle );
        y[ 2 ] = x[ 2 ] + fac*std::abs(angle);
      }
    }
  };

}

#endif


==> anc/xt-super/dune-grid/dune/grid/test/gridcheck.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#warning "This file is deprecated and will be removed after the release of DUNE 2.4"
#warning "The gridcheck headers have been renamed from *.cc to *.hh to better reflect their nature. Please update your include statements"

#include "gridcheck.hh"


==> anc/xt-super/dune-grid/dune/grid/test/gridcheck.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_TEST_GRIDCHECK_HH
#define DUNE_GRID_TEST_GRIDCHECK_HH

/** \file
    \brief Implements a generic grid check


   \todo check return types

 */

#include <dune/common/exceptions.hh>
#include <dune/common/stdstreams.hh>
#include <dune/geometry/referenceelements.hh>
#include <dune/grid/common/gridinfo.hh>
#include <dune/grid/common/capabilities.hh>

#include "staticcheck.hh"
#include "checkindexset.hh"
#include "checkgeometry.hh"
#include "checkentityseed.hh"
#include "checkentitylifetime.hh"
#include "checkintersectionlifetime.hh"

#include <limits>

// machine epsilon is multiplied by this factor
static double factorEpsilon = 1.e8;

class CheckError : public Dune::Exception {};



namespace Dune {

  // This flag can be used to disable the BoundarySegmentIndexCheck
  // Disabling this flag is important for meta grids like SubGrid and
  // MultiDomainGrid that cannot guarantee the usual boundary segment
  // index semantics
  //
  // By default, this test is on.
  template< class Grid >
  struct EnableBoundarySegmentIndexCheck
    : public std::true_type
  {};

  template< class Grid >
  struct EnableBoundarySegmentIndexCheck< const Grid >
    : public EnableBoundarySegmentIndexCheck<Grid>
  {};

}


// check
// Entity::geometry()[c] == Entity::entity<dim>.geometry()[0]
// for codim=cd
template <int cd, class Grid, class Entity, bool doCheck>
struct subIndexCheck
{

  template<typename E>
  void checkEntitySeedRecovery( const Grid& g, const E& e )
  {
    DUNE_UNUSED_PARAMETER(g);
    typedef typename Grid::template Codim< E::codimension >::EntitySeed EntitySeed;
    EntitySeed seed = e.seed();

#if not DISABLE_DEPRECATED_METHOD_CHECK or defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
    #ifndef NDEBUG
    typedef typename Grid::template Codim< E::codimension >::EntityPointer EntityPointer;
    EntityPointer ep1 ( e );
    // regain entity pointer and check equality
    EntityPointer ep2 = g.entityPointer( seed );
    #endif
    assert( ep1 == ep2 );
#endif

#if not defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
    #ifndef NDEBUG
    E e1( e );
    E e2 = g.entity( seed );
    #endif
    assert( e1 == e2 );
#endif

  }


  subIndexCheck ( const Grid &g, const Entity &e )
  {

    checkEntitySeedRecovery(g,e);

#if not DISABLE_DEPRECATED_METHOD_CHECK or defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
    typedef typename Grid::template Codim< cd >::EntityPointer EntityPointer;
#endif
    typedef typename Grid::template Codim< cd >::Entity SubEntity;
    const int imax = e.subEntities(cd);
    for( int i = 0; i < imax; ++i )
    {
#if not DISABLE_DEPRECATED_METHOD_CHECK or defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
      // check construction of entity pointers
      EntityPointer ep( *(e.template subEntity< cd >( i ) ) );
      assert( ep == e.template subEntity< cd >( i ) );
      // check operator*()
      // by directly invoking the operator on the return value of subEntity, this also checks the backwards
      // compatibility support of the Entity facade for grids that have already been ported to the new interface
      assert( *ep == *e.template subEntity< cd >( i ) );
      // check operator->()
      // by directly invoking the operator on the return value of subEntity, this also checks the backwards
      // compatibility support of the Entity facade for grids that have already been ported to the new interface
      assert( ep->level() == e.template subEntity< cd >( i )->level() );
#endif
#if defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
      const SubEntity& se = *ep;
#else
      // check construction of entities
      SubEntity se( e.template subEntity< cd >( i ) );
      assert( se == e.template subEntity< cd >( i ) );
#endif

      checkEntitySeedRecovery(g,se);

      const typename Grid::LevelGridView &levelGridView = g.levelGridView(e.level());

      if( !levelGridView.contains( se ) )
      {
        std::cerr << "Error: Level grid view does not contain all subentities." << std::endl;
        assert( false );
      }

      const typename Grid::LevelIndexSet &levelIndexSet = g.levelIndexSet( e.level() );

      if( !levelIndexSet.contains( se ) )
      {
        std::cerr << "Error: Level index set does not contain all subentities." << std::endl;
        assert( false );
      }
      if( levelIndexSet.index( se ) != levelIndexSet.subIndex( e, i, cd ) )
      {
        int id_e = levelIndexSet.index( e );
        int id_e_i = levelIndexSet.index( se );
        int subid_e_i = levelIndexSet.subIndex( e, i, cd );
        std::cerr << "Error: levelIndexSet.index( *(e.template subEntity< cd >( i ) ) ) "
                  << "!= levelIndexSet.subIndex( e, i, cd )  "
                  << "[with cd=" << cd << ", i=" << i << "]" << std::endl;
        std::cerr << "       ... index( e ) = " << id_e << std::endl;
        std::cerr << "       ... index( e.subEntity< cd >( i ) ) = " << id_e_i << std::endl;
        std::cerr << "       ... subIndex( e, i, cd ) = " << subid_e_i << std::endl;
        assert( false );
      }

    }

    subIndexCheck< cd-1, Grid, Entity, Dune::Capabilities::hasEntity< Grid, cd-1 >::v > sick( g, e );
  }
};


// end recursion of subIndexCheck
template <class Grid, class Entity, bool doCheck>
struct subIndexCheck<-1, Grid, Entity, doCheck>
{
  subIndexCheck (const Grid & g, const Entity & e)
  {
    return;
  }
};
// do nothing if doCheck==false
template <int cd, class Grid, class Entity>
struct subIndexCheck<cd, Grid, Entity, false>
{
  subIndexCheck (const Grid & g, const Entity & e)
  {
    subIndexCheck<cd-1,Grid,Entity,
        Dune::Capabilities::hasEntity<Grid,cd-1>::v> sick(g,e);
  }
};
template <class Grid, class Entity>
struct subIndexCheck<-1, Grid, Entity, false>
{
  subIndexCheck (const Grid & , const Entity & )
  {
    return;
  }
};

// name says all
template <class Grid>
void zeroEntityConsistency (Grid &g)
{
  typedef typename Grid::ctype ctype;
  const int dimGrid = Grid::dimension;
  // const int dimWorld = Grid::dimensionworld;

  typedef typename Grid::template Codim<0>::LevelIterator LevelIterator;
  typedef typename Grid::template Codim<0>::Geometry Geometry;
  typedef typename Grid::template Codim<0>::Entity Entity;
#if not DISABLE_DEPRECATED_METHOD_CHECK or defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
  typedef typename Grid::template Codim<0>::EntityPointer EntityPointer;
#endif

  const typename Grid::LevelIndexSet &levelIndexSet = g.levelIndexSet( g.maxLevel() );
  const typename Grid::LeafIndexSet &leafIndexSet = g.leafIndexSet();
  const typename Grid::LocalIdSet &localIdSet = g.localIdSet();
  const typename Grid::GlobalIdSet &globalIdSet = g.globalIdSet();

  LevelIterator it = g.levelGridView(g.maxLevel()).template begin<0>();
  const LevelIterator endit = g.levelGridView(g.maxLevel()).template end<0>();

  for (; it!=endit; ++it)
  {
#if not DISABLE_DEPRECATED_METHOD_CHECK or defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
    // check construction from entity
    EntityPointer ep( *it ) ;
    assert( ep == it );
#endif
#if not defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
    // check entity copy ctor
    Entity e( *it ) ;
    assert( e == *it );
#endif

#if not DISABLE_DEPRECATED_METHOD_CHECK or defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
    EntityPointer subEntityPointer = it->template subEntity< 0 >( 0 );
    *subEntityPointer;
#endif
#if defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
    const Entity& subEntity = *subEntityPointer;
#else
    Entity subEntity = it->template subEntity< 0 >( 0 );
#endif
    // Entity::subEntity<0>(0) == Entity
    if( levelIndexSet.index( subEntity ) != levelIndexSet.index( *it ) )
    {
      std::cerr << "Error: Level index for subEntity< 0 >( 0 ) differs." << std::endl;
      assert( false );
    }
    if( leafIndexSet.index( subEntity ) != leafIndexSet.index( *it ) )
    {
      std::cerr << "Error: Leaf index for subEntity< 0 >( 0 ) differs." << std::endl;
      assert( false );
    }
    if( globalIdSet.id( subEntity ) != globalIdSet.id( *it ) )
    {
      std::cerr << "Error: Global id for subEntity< 0 >( 0 ) differs." << std::endl;
      assert( false );
    }
    if( localIdSet.id( subEntity ) != localIdSet.id( *it ) )
    {
      std::cerr << "Error: Local id for subEntity< 0 >( 0 ) differs." << std::endl;
      assert( false );
    }

    if( subEntity.level() != it->level() )
    {
      std::cerr << "Error: Level for subEntity< 0 >( 0 ) differs." << std::endl;
      assert( false );
    }

    // Entity::count<dim>() == Entity::geometry().corners();
    // Entity::geometry()[c] == Entity::entity<dim>.geometry()[0];
    const int numCorners = it->subEntities(dimGrid);
#if !DISABLE_DEPRECATED_METHOD_CHECK
    const int numCornersOld = it->template count< dimGrid >();
    if( numCorners != numCornersOld )
    {
      std::cerr << "Error: Entity::count< dimGrid >() != Entity::subEntities(dimGrid)." << std::endl;
      assert( false );
    }
#endif
    if( numCorners != it->geometry().corners() )
    {
      std::cerr << "Error: Entity::count< dimGrid >() != Entity::geometry().corners()." << std::endl;
      assert( false );
    }
    for( int c = 0; c < numCorners; ++c )
    {
      typename Geometry::GlobalCoordinate c1( it->geometry().corner( c ) );
#if defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
      typename Geometry::GlobalCoordinate c2( it->template subEntity< dimGrid >( c )->geometry().corner( 0 ) );
#else
      typename Geometry::GlobalCoordinate c2( it->template subEntity< dimGrid >( c ).geometry().corner( 0 ) );
#endif

      if( (c2-c1).two_norm() > 10*std::numeric_limits< ctype >::epsilon() )
      {
        std::cerr << "Error: | geometry.corner( c ) - subEntity< dimGrid >( c ) | = | "
                  << c1 << " - " << c2 << " | = " << (c2-c1).two_norm()
                  << " != 0  [with c = " << c << " ]" << std::endl;
        assert( false );
      }
    }

    // check that corner coordinates are distinct
    const int corners= it->geometry().corners();
    for (int c=0; c<corners; ++c)
    {
      for(int d=c+1; d<corners; ++d)
      {
        const typename Geometry::GlobalCoordinate c1 = it->geometry().corner( c );
        const typename Geometry::GlobalCoordinate c2 = it->geometry().corner( d );
        if( (c2-c1).two_norm() < 10 * std::numeric_limits<typename Grid::ctype>::epsilon() )
          DUNE_THROW( CheckError, "geometry.corner( " << c << " ) == geometry.corner( " << d << " )" );
      }
    }

    // check hasSingleGeometryType capability
    const bool hasSingleGeomType = Dune :: Capabilities :: hasSingleGeometryType< Grid > :: v ;
    if( hasSingleGeomType )
    {
      // check that geometry type generated from constant topo Id is the same as of the codim 0 entity
      const Dune::GeometryType constantType( Dune :: Capabilities :: hasSingleGeometryType< Grid > :: topologyId , dimGrid );
      if( it->type() != constantType )
      {
        DUNE_THROW(Dune::InvalidStateException,"it->type() " << it->type() << " differs from singleGeometryType " << constantType);
      }
    }

    const bool isCartesian = Dune :: Capabilities :: isCartesian< Grid > :: v ;
    // check geometry for Cartesian grids
    if( isCartesian )
    {
      if( ! it->geometry().affine() )
        DUNE_THROW( Dune::GridError, "Geometry is not affine, although isCartesian is true");
    }

    subIndexCheck<Grid::dimension, Grid, Entity, true> sick(g,*it);
  }
}

/*
 * search the LevelIterator for each IntersectionIterator
 */
template <class Grid>
void assertNeighbor (Grid &g)
{
  typedef typename Grid::LevelGridView GridView;
  typedef typename GridView::IntersectionIterator IntersectionIterator;

  typedef typename Grid::template Codim<0>::LevelIterator LevelIterator;
  enum { dim = Grid::dimension };
  //typedef typename Grid::ctype ct DUNE_UNUSED;

  typedef typename Grid::GlobalIdSet GlobalIdSet;
  const GlobalIdSet & globalid = g.globalIdSet();

#if not DISABLE_DEPRECATED_METHOD_CHECK or defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
  typedef typename Grid::template Codim< 0 >::EntityPointer EntityPointer;
#endif
  typedef typename Grid::template Codim< 0 >::Entity Entity;

  GridView gridView = g.levelGridView( 0 );

  LevelIterator e = g.levelGridView(0).template begin<0>();
  const LevelIterator eend = g.levelGridView(0).template end<0>();

  LevelIterator next = e;
  if (next != eend)
  {
    ++next;

    if( !EnableLevelIntersectionIteratorCheck< Grid >::v )
    {
      static int called = 0;
      if( called++ == 0 )
        std::cerr << "Warning: Skipping level neighbor check." << std::endl;
      return;
    }

    // small check if LevelIntersectionIterators
    // from work reassigned EntityPointers
    // after creation of LevelIterator on different level
    if (g.maxLevel()>0)
    {
#if not DISABLE_DEPRECATED_METHOD_CHECK or defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
      EntityPointer p( g.levelGridView(0).template begin<0>() );
      p = g.levelGridView(1).template begin<0>();
      *p;
#endif
#if defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
      const Entity& e = *p;
#else
      Entity e( *g.levelGridView(0).template begin<0>() );
      e = *g.levelGridView(1).template begin<0>();
#endif
      LevelIterator it = g.levelGridView(0).template begin<0>();
      ++it;
      g.levelGridView(e.level()).ibegin(e);
    }

    // iterate over level
    for (; e != eend; ++e)
    {
      const Entity &entity = *e;

      const bool isGhost = (entity.partitionType() == Dune::GhostEntity);

      // call global id
      globalid.id( entity );

      const int numFaces = entity.subEntities(1);
      // flag vector for elements faces
      std::vector< bool > visited( numFaces, false );

      // loop over intersections
      const IntersectionIterator endit = gridView.iend( entity );
      IntersectionIterator it = gridView.ibegin( entity );

      if( it == endit )
      {
        // ALU has no intersection iterators on ghosts, so make this case non-fatal
        if( !isGhost )
        {
          std::cerr << "Error: Entity without intersections encountered." << std::endl;
          assert( false );
        }
        else
          std::cerr << "Warning: Ghost Entity without intersections encountered." << std :: endl;
      }

      // for all intersections
      for(; it != endit; ++it)
      {
        typedef typename IntersectionIterator::Intersection Intersection;
        const Intersection& is = *it;

#if not defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
        // check intersection copy ctor
        Intersection is2 = is;
#endif

        // numbering
        const int numberInSelf = is.indexInInside();
        if( (numberInSelf < 0) || (numberInSelf >= numFaces) )
        {
          std :: cout << "Error: Invalid numberInSelf: " << numberInSelf
                      << " (should be between 0 and " << (numFaces-1) << ")"
                      << std :: endl;
          assert( false );
        }
        else
        {
          // mark face visited
          visited[ numberInSelf ] = true;
        }

        // index / id of boundary segment
        if( it->boundary() )
        {
          it->boundarySegmentIndex();
        }

        // check id
#if defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
        assert( globalid.id(*(it->inside())) == globalid.id( entity ) );
#else
        assert( globalid.id(it->inside()) == globalid.id( entity ) );
#endif

        // geometry
        it->geometryInInside();
        it->geometry();

        // normal vectors
        typename IntersectionIterator::Intersection::LocalCoordinate v(0);

        it->outerNormal(v);
        it->integrationOuterNormal(v);
        it->unitOuterNormal(v);

        if( isGhost && !it->neighbor() )
        {
          std::cerr << "Error: On ghosts, all intersections must have neighbors." << std::endl;
          assert( false );
        }

        if( it->neighbor() )
        {
#if not DISABLE_DEPRECATED_METHOD_CHECK or defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
          const EntityPointer outsidePtr = it->outside();
          *outsidePtr;
#endif
#if defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
          const Entity &outside = *outsidePtr;
#else
          const Entity outside = it->outside();
#endif

          if( isGhost && (outside.partitionType() == Dune::GhostEntity) )
          {
            std::cerr << "Error: Intersections between ghosts shall not be returned." << std::endl;
            assert( false );
          }

          // geometry
          it->geometryInOutside();

          // numbering
          const int indexInOutside = it->indexInOutside();
          const int numFaces = outside.subEntities(1);
          if( (indexInOutside < 0) || (indexInOutside >= numFaces) )
          {
            std :: cout << "Error: Invalid indexInOutside: " << indexInOutside
                        << " (should be between 0 and " << (numFaces-1) << ")"
                        << std :: endl;
            assert( false );
          }

          // search neighbouring cell
          if( outside.partitionType() == Dune::InteriorEntity )
          {
            assert( globalid.id( outside ) != globalid.id( entity ) );
            const Dune::PartitionIteratorType pitype = Dune::InteriorBorder_Partition;

            typedef typename Grid::template Codim< 0 >
            ::template Partition< pitype >::LevelIterator
            LevelIterator;

            const int level = entity.level();
            bool foundNeighbor = false;
            LevelIterator nit = g.levelGridView(level).template begin< 0, pitype >();
            const LevelIterator nend = g.levelGridView(level).template end< 0, pitype > ();
            for( ; nit != nend; ++nit )
            {
              if( nit->partitionType() != Dune::InteriorEntity )
              {
                std::cerr << "Error: LevelIterator for InteriorBorder_Partition "
                          << "stops on non-interior entity." << std :: endl;
                assert( false );
              }

              if( *nit != outside )
                assert( globalid.id( outside ) != globalid.id( *nit ) );
              else
                foundNeighbor = true;
            }
            if( !foundNeighbor )
            {
              std :: cerr << "Error: Interior neighbor returned by "
                          << "LevelIntersectionIterator not found on that level."
                          << std :: endl;
              assert( false );
            }
          }
        }
      }

      // check that all faces were visited
      // note: This check is wrong on ghosts, where only intersections with
      //       the domain are allowed.
      if( !isGhost )
      {
        for(size_t i=0; i<visited.size(); i++) assert(visited[i] == true);
      }
    }
  }
}

template <class GridType, bool c>
struct CheckMark
{
  template <class IteratorType>
  static void check(GridType & grid, IteratorType & it)
  {
    // last marker is 0, so the grid is not changed after this check
    const int refCount[4] = {1,0,-1,0};
    for(int k=0; k<4; ++k)
    {
      // mark entity
      bool marked = grid.mark( refCount[k] , *it );
      // if element was marked, check that the marker was set correctly
      if(marked)
      {
        // now getMark should return the mark we just set, otherwise error
        if( grid.getMark( *it ) < refCount[k] )
          DUNE_THROW(CheckError,"mark/getMark method not working correctly!");
      }
    }
  }
};

template <class GridType>
struct CheckMark<GridType,false>
{
  template <class IteratorType>
  static void check(const GridType &, IteratorType & )
  {}
};

/*
 * Iterate over the grid und do some runtime checks
 */

template <bool checkMark , class Grid>
void iterate(Grid &g)
{
  typedef typename Grid::template Codim<0>::LevelIterator LevelIterator;
  //typedef typename Grid::template Codim<0>::EntityPointer EntityPointer DUNE_UNUSED;
  //typedef typename Grid::HierarchicIterator HierarchicIterator DUNE_UNUSED;
  typedef typename Grid::template Codim<0>::Geometry Geometry;
  int maxLevel = g.maxLevel();
  LevelIterator it = g.levelGridView(maxLevel).template begin<0>();
  const LevelIterator endit = g.levelGridView(maxLevel).template end<0>();

  typename Geometry::LocalCoordinate origin(1);
  typename Geometry::LocalCoordinate result;

  for (; it != endit; ++it)
  {
    LevelIterator l1 = it;
    LevelIterator l2 = l1; ++l1;
    assert( (l2 == it) && (it == l2) );
    assert( (l1 != it) && (it != l1) );
    ++l2;
    assert( (l1 == l2) && (l2 == l1) );

    origin = Dune::ReferenceElements<typename Geometry::ctype,
               Geometry::dimension>::general(it->type()).position(0,0);
    const Geometry &geo = it->geometry();

    result = geo.local( geo.global( origin ) );
    typename Grid::ctype error = (result-origin).two_norm();
    if(error >= factorEpsilon * std::numeric_limits<typename Grid::ctype>::epsilon())
    {
      DUNE_THROW(CheckError, "|| geom.local(geom.global(" << origin
                                                          << ")) - origin || != 0 ( || " << result << " - origin || ) = " << error);
    };
    geo.integrationElement( origin );

    if((int)Geometry::coorddimension == (int)Geometry::mydimension)
      geo.jacobianInverseTransposed( origin );

    if( geo.type() != it->type() )
    {
      std::cerr << "inconsistent geometry type: entity.type() = " << it->type()
                << ", geometry.type() = " << geo.type() << "." << std::endl;
      assert( false );
    }
    geo.corners();
    geo.corner( 0 );
  }

  typedef typename Grid::template Codim<0>::LeafIterator LeafIterator;
  LeafIterator lit = g.leafGridView().template begin<0>();
  const LeafIterator lend = g.leafGridView().template end<0>();

  // if empty grid, do nothing
  if(lit == lend) return;

  for (; lit != lend; ++lit)
  {
    LeafIterator l1 = lit;
    LeafIterator l2 = l1; ++l1;
    assert(l2 == lit);
    assert(l1 != lit);
    ++l2;
    assert(l1 == l2);

    // leaf check
    if( !lit->isLeaf() )
      DUNE_THROW(CheckError,"LeafIterator gives non-leaf entity!");

    // check adaptation mark for leaf entity mark
    CheckMark<Grid,checkMark>::check(g,lit);

    result = lit->geometry().local(lit->geometry().global(origin));
    typename Grid::ctype error = (result-origin).two_norm();
    if(error >= factorEpsilon * std::numeric_limits<typename Grid::ctype>::epsilon())
    {
      DUNE_THROW(CheckError, "|| geom.local(geom.global(" << origin
                                                          << ")) - origin || != 0 ( || " << result << " - origin || ) = " << error);
    };
    lit->geometry().integrationElement(origin);
    if((int)Geometry::coorddimension == (int)Geometry::mydimension)
      lit->geometry().jacobianInverseTransposed(origin);

    lit->geometry().type();
    lit->type();
    lit->geometry().corners();
    lit->geometry().corner( 0 );
  }

}

template <class Grid>
void iteratorEquals (Grid &g)
{
  typedef typename Grid::template Codim<0>::LevelIterator LevelIterator;
  typedef typename Grid::template Codim<0>::LeafIterator LeafIterator;
  typedef typename Grid::HierarchicIterator HierarchicIterator;
#if defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE) || !DISABLE_DEPRECATED_METHOD_CHECK
  typedef typename Grid::template Codim<0>::EntityPointer EntityPointer;
#endif // #if defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE) || !DISABLE_DEPRECATED_METHOD_CHECK

  typedef typename Grid::LeafGridView LeafGridView;
  typedef typename Grid::LevelGridView LevelGridView;
  typedef typename LeafGridView::IntersectionIterator LeafIntersectionIterator;
  typedef typename LevelGridView::IntersectionIterator LevelIntersectionIterator;

  LeafGridView leafGridView = g.leafGridView();
  LevelGridView levelGridView = g.levelGridView(0);

  // assignment tests
  LevelIterator l1 = levelGridView.template begin<0>();
  LevelIterator l2 = levelGridView.template begin<0>();
  LeafIterator L1 = leafGridView.template begin<0>();
  LeafIterator L2 = leafGridView.template begin<0>();

  // if grid empty, leave
  if (l1 == levelGridView.template end<0>())
    return;

#if defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
  // check '==' consistency
  EntityPointer a( levelGridView.template begin<0,Dune::All_Partition>() );
  EntityPointer i( levelGridView.template begin<0,Dune::InteriorBorder_Partition>() );

  assert(
    (levelGridView.indexSet().index(*a) != levelGridView.indexSet().index(*i)) // index equal
    == (a != i) // entitypointer equal
    );
  assert(
    (levelGridView.indexSet().index(*a) == levelGridView.indexSet().index(*i)) // index equal
    == (a == i) // entitypointer equal
    );
#else
  // check '==' consistency
  typedef typename Grid::template Codim<0>::Entity Entity;
  Entity a( *levelGridView.template begin<0,Dune::All_Partition>() );
  Entity i( *levelGridView.template begin<0,Dune::InteriorBorder_Partition>() );

  assert(
    (levelGridView.indexSet().index(a) != levelGridView.indexSet().index(i)) // index equal
    == (a != i) // entitypointer equal
    );
  assert(
    (levelGridView.indexSet().index(a) == levelGridView.indexSet().index(i)) // index equal
    == (a == i) // entitypointer equal
    );
#endif

  HierarchicIterator h1 = l1->hbegin(99);
  HierarchicIterator h2 = l2->hbegin(99);
  LeafIntersectionIterator i1 = leafGridView.ibegin( *l1 );
  LeafIntersectionIterator i2 = leafGridView.ibegin( *l2 );
#if !DISABLE_DEPRECATED_METHOD_CHECK
  EntityPointer e1( l1 );
  EntityPointer e2( h2 );
#endif // #if !DISABLE_DEPRECATED_METHOD_CHECK

  // assign
  l1 = l2;
  L1 = L2;
  h1 = h2;
  i1 = i2;
#if !DISABLE_DEPRECATED_METHOD_CHECK
  e1 = e2;
#endif // #if !DISABLE_DEPRECATED_METHOD_CHECK

#if !DISABLE_DEPRECATED_METHOD_CHECK
  // equals
#if defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
  #define TestEquals(i) { \
    { bool DUNE_UNUSED tmp = (i == e2); }                         \
    { bool DUNE_UNUSED tmp = (i == l2); }                         \
    { bool DUNE_UNUSED tmp = (i == h2); }                         \
    { bool DUNE_UNUSED tmp = (i == L2); }                         \
    if (i2 != leafGridView.iend( *l2 )) bool DUNE_UNUSED tmp = (i == i2->inside()); \
    if (i2 != leafGridView.iend( *l2 ) && i2->neighbor()) bool DUNE_UNUSED tmp = (i == i2->outside()); \
}
#else
  #define TestEquals(i) { \
    { bool DUNE_UNUSED tmp = (i == e2); }                         \
    { bool DUNE_UNUSED tmp = (i == l2); }                         \
    { bool DUNE_UNUSED tmp = (i == h2); }                         \
    { bool DUNE_UNUSED tmp = (i == L2); }                         \
    if (i2 != leafGridView.iend( *l2 )) bool DUNE_UNUSED tmp = (i == EntityPointer(i2->inside())); \
    if (i2 != leafGridView.iend( *l2 ) && i2->neighbor()) bool DUNE_UNUSED tmp = (i == EntityPointer(i2->outside())); \
}
#endif
  TestEquals(e1);
  TestEquals(l1);
  TestEquals(h1);
  TestEquals(L1);
#if defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
  if (i1 != leafGridView.iend( *l2 )) TestEquals(i1->inside());
  if (i1 != leafGridView.iend( *l2 ) && i1->neighbor()) TestEquals(i1->outside());
#else
  if (i1 != leafGridView.iend( *l2 )) TestEquals(EntityPointer(i1->inside()));
  if (i1 != leafGridView.iend( *l2 ) && i1->neighbor()) TestEquals(EntityPointer(i1->outside()));
#endif

#endif // !DISABLE_DEPRECATED_METHOD_CHECK

  // iterator comparisons
  assert(l1 == l2 && !(l1 != l2));
  assert(L1 == L2 && !(L1 != L2));
  assert(h1 == h2 && !(h1 != h2));
  assert(i1 == i2 && !(i1 != i2));

  // entity comparisons
  assert(*l1 == *l2 && !(*l1 != *l2));
  assert(*L1 == *L2 && !(*L1 != *L2));
  if (h1 != l1->hend(99))
    assert(*h1 == *h2 && !(*h1 != *h2));

  // intersection comparison
  if (i1 != leafGridView.iend(*l1))
    assert(*i1 == *i2 && !(*i1 != *i2));

  if( EnableLevelIntersectionIteratorCheck< Grid >::v )
  {
    LevelIntersectionIterator li1 = levelGridView.ibegin( *l1 );
    LevelIntersectionIterator li2 = levelGridView.ibegin( *l2 );
    assert(li1 == li2 && !(li1 != li2));
    if (li1 != levelGridView.iend(*l1))
      assert(*li1 == *li2 && !(*li1 != *li2));
  }

}


template< class Grid, class Entity, class Intersection >
void checkBoundarySegmentIndexProlongation ( const Grid &grid, const Entity &entity, const Intersection &intersection )
{
  typedef typename Entity::HierarchicIterator HierarchicIterator;
  typedef typename Entity::LocalGeometry GeometryInFather;
  typedef typename Grid::LevelGridView GridView;
  typedef typename GridView::IntersectionIterator IntersectionIterator;

  const typename Intersection::LocalGeometry &geoInInside = intersection.geometryInInside();

  const GridView gridView = grid.levelGridView( entity.level()+1 );
  const HierarchicIterator hend = entity.hend( entity.level()+1 );
  for( HierarchicIterator hit = entity.hbegin( entity.level()+1 ); hit != hend; ++hit )
  {
    GeometryInFather geoInFather = hit->geometryInFather();
    const Dune::ReferenceElement< typename Grid::ctype, Grid::dimension > &refElement
      = Dune::ReferenceElements< typename Grid::ctype, Grid::dimension >::general( geoInFather.type() );

    const IntersectionIterator iend = gridView.iend( *hit );
    for( IntersectionIterator iit = gridView.ibegin( *hit ); iit != iend; ++iit )
    {
      if( !iit->boundary() )
        continue;
      const typename GeometryInFather::GlobalCoordinate x
        = geoInFather.global( refElement.position( iit->indexInInside(), 1 ) );
      const typename GeometryInFather::GlobalCoordinate y = geoInInside.global( geoInInside.local( x ) );
      if( (x-y).two_norm2() > 1e-10 )
        continue;
      if( iit->boundarySegmentIndex() != intersection.boundarySegmentIndex() )
      {
        std::cerr << "Error: Boundary segment index " << intersection.boundarySegmentIndex()
                  << " not prolonged down (level " << entity.level() << " to " << hit->level() << ")."
                  << std::endl;
      }
      if( !hit->isLeaf() )
        checkBoundarySegmentIndexProlongation( grid, *hit, *iit );
    }
  }
}


// check for consistency of hasFather(), father(), and father().level()
template< class Grid >
void checkFatherLevel ( Grid &grid )
{
  for(int level=0; level<=grid.maxLevel(); ++level)
  {
    typedef typename Grid::LevelGridView GridView;
    typedef typename GridView::template Codim<0>::Iterator Iterator;
#if not DISABLE_DEPRECATED_METHOD_CHECK or defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
    typedef typename GridView::template Codim<0>::EntityPointer EntityPointer;
#endif
    typedef typename Iterator::Entity Entity;

    GridView gv = grid.levelGridView(level);
    Iterator it = gv.template begin<0>();
    Iterator end = gv.template end<0>();
    for(; it!=end; ++it)
    {
      if (level==0)
      {
        if (it->hasFather())
        {
          std::cerr << "Error: hasFather() is true for element " << gv.indexSet().index(*it)
                    << " on level 0"
                    << std::endl;
          assert(false);
        }
      }
      else
      {
        if (it->hasFather())
        {
          // check level of father for newly created entitypointer
          {
#if not DISABLE_DEPRECATED_METHOD_CHECK or defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
            EntityPointer fatherPointer = it->father();
            *fatherPointer;
#endif
#if defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
            const Entity& f = *fatherPointer;
#else
            Entity f = it->father();
#endif

            if (f.level() != level-1)
            {
              std::cerr << "Error! father().level()=" << f.level()
                        << " for element on level " << level << std::endl;
              assert(false);
            }

#if !DISABLE_DEPRECATED_METHOD_CHECK
            if (fatherPointer.level() != level-1)
            {
              std::cerr << "Error! father()->level()=" << f->level()
                        << " for element on level " << level << std::endl;
              assert(false);
            }
#endif

          }
          // check level of father after reassignment
          {
#if not DISABLE_DEPRECATED_METHOD_CHECK or defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
            EntityPointer fatherPointer(*it);
            fatherPointer = it->father();
            *fatherPointer;
#endif
#if defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
            const Entity& f = *fatherPointer;
#else
            Entity f(*it);
            f = f.father();
#endif

            if (f.level() != level-1)
            {
              std::cerr << "Error! father().level()=" << f.level()
                        << " for element on level " << level << " with reassigned father pointer" << std::endl;
              assert(false);
            }
#if !DISABLE_DEPRECATED_METHOD_CHECK
            if (fatherPointer->level() != level-1)
            {
              std::cerr << "Error! father()->level()=" << f->level()
                        << " for element on level " << level << " with reassigned father pointer" << std::endl;
              assert(false);
            }
#endif
          }
        }
      }
    }
  }
}


template< class GridView >
void checkBoundarySegmentIndex ( const GridView &gridView )
{
  typedef typename GridView::template Codim< 0 >::Iterator Iterator;
  typedef typename GridView::IntersectionIterator IntersectionIterator;

  size_t numBoundarySegments = gridView.grid().numBoundarySegments();
  size_t countBoundarySegments = 0;
  std::vector< int > count( numBoundarySegments, 0 );
  bool error = false;

  const Iterator end = gridView.template end< 0 >();
  for( Iterator it = gridView.template begin< 0 >(); it != end; ++it )
  {
    if( !it->hasBoundaryIntersections() )
      continue;
    const IntersectionIterator iend = gridView.iend( *it );
    for( IntersectionIterator iit = gridView.ibegin( *it ); iit != iend; ++iit )
    {
      if( !iit->boundary() )
        continue;
      ++countBoundarySegments;
      const size_t index = iit->boundarySegmentIndex();
      if( index >= numBoundarySegments )
      {
        std::cerr << "Error: Boundary segment index out of bounds: (index: "
                  << index << ", size: " << numBoundarySegments << ")."
                  << std::endl;
        error = true;
      }
      else
        ++count[ index ];
      if( !it->isLeaf() )
        checkBoundarySegmentIndexProlongation( gridView.grid(), *it, *iit );
    }
  }

  if( countBoundarySegments != numBoundarySegments )
  {
    std::cerr << "Error: Wrong number of boundary segments (reported: "
              << numBoundarySegments << ", counted: "
              << countBoundarySegments << ")." << std::endl;
    error = true;
  }

  for( size_t i = 0; i < count.size(); ++i )
  {
    if( count[ i ] == 0 )
    {
      std::cerr << "Error: Boundary segment indices not consecutive (index "
                << i << " not used)." << std::endl;
      error = true;
    }
    else if( count[ i ] != 1 )
    {
      std::cerr << "Error: Boundary segment index not unique within macro grid"
                << " (index " << i << " used " << count[ i ] << " times)."
                << std::endl;
      error = true;
    }
  }

  if (error)
  {
    std::string msg("Error encountered during checkBoundarySegmentIndex.");
    if( gridView.grid().comm().size() > 1 )
      std::cerr << msg << std::endl;
    else
      DUNE_THROW(Dune::Exception, msg );
  }
}


template <class Grid>
void gridcheck (Grid &g)
{
  /*
   * first do the compile-test: this will not produce any code but
   * fails if an interface-component is missing
   */
  GridInterface<Grid>();

  enum { dim      = Grid :: dimension };
  enum { dimworld = Grid :: dimensionworld };
  typedef typename Grid  :: ctype ctype;
  typedef typename Grid  :: GridFamily GridFamily;

  /*
   * Check whether we have a nonzero number of entities in each view
   * in case the grid is non-empty
   */
  if( g.size( 0 ) > 0 )
  {
    for (int i=0; i<=dim; i++)
    {
      assert(g.size(i)>0);
      for (int j=0; j<=g.maxLevel(); j++)
        if (g.comm().size() == 0)
          assert(g.size(j,i)>0);
        else
          assert(g.size(j,i)>=0);   // in parallel this could be zero (depends on definition of maxLevel() method in parallel)
    }
  }

#if DUNE_VERBOSE_TESTS
  // print infos
  Dune::gridinfo(g, "GridInfo");
  for(int l=0; l<g.maxLevel(); l++)
    Dune::gridlevellist(g, l, "GridLevelInfo");
  Dune::gridleaflist(g, "GridLeafInfo");
#endif

  // check functionality when grid is interpreted as reference to interface
  GridInterface< Dune::Grid< dim, dimworld, ctype, GridFamily > >();

  /*
   * now the runtime-tests
   */
  const Grid & cg = g;
  iteratorEquals(g);
  iteratorEquals(cg);
  iterate<true>(g);
  iterate<false>(cg);
  zeroEntityConsistency(g);
  zeroEntityConsistency(cg);
  assertNeighbor(g);
  assertNeighbor(cg);
  checkFatherLevel(g);
  checkFatherLevel(cg);

  // check geometries of macro level and leaf level
  checkGeometry( g.levelGridView( 0 ) );
  checkGeometry( g.leafGridView() );

  // check entity seeds
  Dune::checkEntitySeed( g.leafGridView(), std::cerr );
  for( int level = 0; level <= g.maxLevel(); ++level )
    Dune::checkEntitySeed( g.levelGridView( level ), std::cerr );

  // note that for some grid this might fail
  // then un comment this test
  Dune :: checkIndexSet( g, g.leafGridView(), Dune :: dvverb );
  for( int level = 0; level <= g.maxLevel(); ++level )
    Dune :: checkIndexSet( g, g.levelGridView( level ), Dune :: dvverb, true );

  // check at least if the subId method is there
  {
    typename Grid::Traits::template Codim<0>::LevelIterator it =
      g.levelGridView( g.maxLevel() ).template begin<0>();
    typename Grid::Traits::template Codim<0>::LevelIterator end =
      g.levelGridView( g.maxLevel() ).template end<0>();
    for (; it != end; ++it)
    {
      g.globalIdSet().subId(*it,0,dim);
#if defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
      if(g.globalIdSet().subId(*it,0,dim) != g.globalIdSet().id(*(it->template subEntity<dim>(0))))
#else
      if(g.globalIdSet().subId(*it,0,dim) != g.globalIdSet().id(it->template subEntity<dim>(0)))
#endif
      {
#if defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
        std::cerr << "Error: Inconsistent global subId for vertex 0 (id(subEntity)=" << g.globalIdSet().id(*(it->template subEntity<dim>(0)))
#else
        std::cerr << "Error: Inconsistent global subId for vertex 0 (id(subEntity)=" << g.globalIdSet().id(it->template subEntity<dim>(0))
#endif
                  << ", subId=" << g.globalIdSet().subId(*it,0,dim) << ") of cell " << g.globalIdSet().id(*it) << std::endl;
        assert(false);
      }
    }
  }

  if(Dune::EnableBoundarySegmentIndexCheck<Grid>::value)
    {
      if( EnableLevelIntersectionIteratorCheck< Grid >::v )
        checkBoundarySegmentIndex( g.levelGridView( 0 ) );
      else if( g.maxLevel() == 0 )
        checkBoundarySegmentIndex( g.leafGridView() );
      else
        std::cout << "Warning: Skipping boundary segment index check (missing level intersection iterator)." << std::endl;
    }
  else
    std::cout << "Warning: Skipping boundary segment index check because it has been explicitly disabled." << std::endl;

  // check for range-based for iteration and correct entity / intersection lifetime
  checkEntityLifetime(g.levelGridView(g.maxLevel()));
  if (EnableLevelIntersectionIteratorCheck< Grid >::v)
    checkIntersectionLifetime(g.levelGridView(g.maxLevel()));
  checkEntityLifetime(g.leafGridView());
  checkIntersectionLifetime(g.leafGridView());
}

#endif // #ifndef DUNE_GRID_TEST_GRIDCHECK_HH


==> anc/xt-super/dune-grid/dune/grid/test/staticcheck.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_TEST_STATICCHECK_HH
#define DUNE_GRID_TEST_STATICCHECK_HH

/** \file
    \brief Implements static grid checks


   \todo check return types

 */

#include <dune/geometry/type.hh>
#include <dune/grid/common/capabilities.hh>
#include <dune/grid/common/gridenums.hh>

template< class Geometry, int codim, int dim >
struct GeometryInterface
{
  static void check ( const Geometry &geo )
  {
    static_assert( (Geometry::mydimension == dim-codim), "" );
    static_assert( (Geometry::dimension == dim), "" );

    typedef typename Geometry::ctype ctype DUNE_UNUSED;

    geo.type();
    geo.affine();
    geo.corners();
    geo.corner( 0 );

    typename Geometry::LocalCoordinate v(0.0);
    geo.global(v);
    typename Geometry::GlobalCoordinate g(0.0);
    geo.local(g);
    geo.integrationElement(v);
    geo.jacobianTransposed( v );
    geo.jacobianInverseTransposed( v );
  }

  GeometryInterface ()
  {
    c = check;
  }

private:
  void (*c)( const Geometry & );
};

// --- compile-time check of entity-interface

// tests that should work on entities of all codimensions
template <class Entity>
void DoEntityInterfaceCheck (Entity &e)
{
  // exported types
  typedef typename Entity::Geometry Geometry DUNE_UNUSED;
  typedef typename Entity::EntitySeed EntitySeed DUNE_UNUSED;

  // methods on each entity
  e.level();
  e.partitionType();
  e.geometry();

  // check interface of attached element-interface
  GeometryInterface< typename Entity::Geometry, Entity::codimension, Entity::dimension >();
}

// recursive check of codim-0-entity methods subEntities(), entity()
template <class Grid, int cd, bool hasEntity>
struct ZeroEntityMethodCheck
{
  typedef typename Grid::template Codim<0>::Entity Entity;
  static void check(Entity &e)
  {
    // check types
    typedef typename Entity::HierarchicIterator HierarchicIterator DUNE_UNUSED;
    typedef typename Entity::EntityPointer EntityPointer DUNE_UNUSED;

    e.subEntities(cd);
    e.template subEntity<cd>(0);

    // recursively check on
    ZeroEntityMethodCheck<Grid, cd - 1,
        Dune::Capabilities::hasEntity<Grid, cd - 1>::v >();
  }
  ZeroEntityMethodCheck ()
  {
    c = check;
  }
  void (*c)(Entity &e);
};

// just the recursion if the grid does not know about this codim-entity
template<class Grid, int cd>
struct ZeroEntityMethodCheck<Grid, cd, false>
{
  typedef typename Grid::template Codim<0>::Entity Entity;
  static void check(Entity &)
  {
    // check types
    typedef typename Entity::HierarchicIterator HierarchicIterator DUNE_UNUSED;
    typedef typename Entity::EntityPointer EntityPointer DUNE_UNUSED;

    // recursively check on
    ZeroEntityMethodCheck<Grid, cd - 1,
        Dune::Capabilities::hasEntity<Grid, cd - 1>::v >();
  }
  ZeroEntityMethodCheck ()
  {
    c = check;
  }
  void (*c)(Entity &e);
};

// end recursive checking
template <class Grid>
struct ZeroEntityMethodCheck<Grid, 0, true>
{
  typedef typename Grid::template Codim<0>::Entity Entity;
  static void check(Entity &e)
  {
    // check types
    typedef typename Entity::HierarchicIterator HierarchicIterator DUNE_UNUSED;
    typedef typename Entity::EntityPointer EntityPointer DUNE_UNUSED;

    e.subEntities(0);
    e.template subEntity<0>(0);

  }
  ZeroEntityMethodCheck ()
  {
    c = check;
  }
  void (*c)(Entity &e);
};

// end recursive checking - same as true
// ... codim 0 is always needed
template <class Grid>
struct ZeroEntityMethodCheck<Grid, 0, false>
{
  typedef typename Grid::template Codim<0>::Entity Entity;
  static void check(Entity &e)
  {
    // check types
    typedef typename Entity::HierarchicIterator HierarchicIterator DUNE_UNUSED;
    typedef typename Entity::EntityPointer EntityPointer DUNE_UNUSED;

    e.subEntities(0);
#if !DISABLE_DEPRECATED_METHOD_CHECK
    e.template count<0>();
#endif // #if !DISABLE_DEPRECATED_METHOD_CHECK
    e.template subEntity<0>(0);
  }
  ZeroEntityMethodCheck ()
  {
    c = check;
  }
  void (*c)(Entity &e);
};

// IntersectionIterator interface check
template <class Grid,class IntersectionIterator>
struct IntersectionIteratorInterface
{
  enum { dim = Grid::dimension };
  typedef typename Grid::ctype ct;

  static void check (IntersectionIterator &i)
  {
    // increment / equality / ...
    IntersectionIterator j = i;
    ++j;
    { bool DUNE_UNUSED tmp = (i == j); }
    { bool DUNE_UNUSED tmp = (i != j); }
    j = i;

    // state
    typedef typename IntersectionIterator::Intersection Intersection;
    const Intersection &inter = *i;
    inter.boundary();
    inter.neighbor();

    inter.boundarySegmentIndex();

    // neighbouring elements
    inter.inside();
    if(inter.neighbor()) inter.outside();

    // geometry
    inter.geometryInInside();
    if(inter.neighbor()) inter.geometryInOutside();
    inter.geometry();

    inter.indexInInside();
    if(inter.neighbor()) inter.indexInOutside();

    typename Intersection::LocalCoordinate v(0);

    inter.outerNormal(v);
    inter.integrationOuterNormal(v);
    inter.unitOuterNormal(v);
  }
  IntersectionIteratorInterface ()
  {
    c = check;
  }
private:
  void (*c)(IntersectionIterator&);
};

// check codim-entity and pass on to codim + 1
template <class Grid, int codim, int dim, bool hasEntity>
struct EntityInterface
{
  typedef typename Grid::template Codim<codim>::Entity Entity;

  static void check ( const Entity &e )
  {
    // consistent?
    static_assert( (Entity::codimension == codim), "" );
    static_assert( (Entity::dimension == dim), "" );

    // do the checking
    DoEntityInterfaceCheck(e);

    // recursively check sub-entities
    EntityInterface<Grid, codim + 1, dim,
        Dune::Capabilities::hasEntity<Grid, codim + 1>::v >();
  }
  EntityInterface ()
  {
    c = check;
  }

private:
  void (*c)( const Entity & );
};

// just the recursion if the grid does not know about this codim-entity
template <class Grid, int codim, int dim>
struct EntityInterface<Grid, codim, dim, false>
{
  typedef typename Grid::template Codim<codim>::Entity Entity;

  static void check (Entity &)
  {
    // recursively check sub-entities
    EntityInterface<Grid, codim + 1, dim,
        Dune::Capabilities::hasEntity<Grid, codim + 1>::v >();
  }
  EntityInterface ()
  {
    c = check;
  }
  void (*c)(Entity&);
};

// codim-0 entities have different interface
template <class Grid, int dim>
struct EntityInterface<Grid, 0, dim, true>
{
  typedef typename Grid::template Codim<0>::Entity Entity;

  static void check ( const Entity &e, bool checkLevelIter = true )
  {
    // consistent?
    static_assert( (Entity::codimension == 0), "" );
    static_assert( (Entity::dimension == dim), "" );

    // do the common checking
    DoEntityInterfaceCheck(e);

    // special codim-0-entity methods which are parametrized by a codimension
    ZeroEntityMethodCheck
    <Grid, dim, Dune::Capabilities::hasEntity<Grid, dim>::v >();

    // grid hierarchy
    if ( e.hasFather() )
    {
#if not DISABLE_DEPRECATED_METHOD_CHECK or defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)    // grid hierarchy
      const typename Entity::EntityPointer fatherPtr = e.father();
      *fatherPtr;
#endif
#if defined(DUNE_GRID_CHECK_USE_DEPRECATED_ENTITY_AND_INTERSECTION_INTERFACE)
      const Entity& father = *fatherPtr;
#else
      const Entity father = e.father();
#endif
      father.hbegin(0);
      e.geometryInFather();
    }

    // intersection iterator
    if (checkLevelIter) {
      // #if 0 // WARNING must be updated to new interface
      IntersectionIteratorInterface<Grid,typename Grid::LevelIntersectionIterator>();
      // #endif
    }
    // #if 0 // WARNING must be updated to new interface
    if(e.isLeaf())
      IntersectionIteratorInterface<Grid,typename Grid::LevelIntersectionIterator>();
    // #endif

    // hierarchic iterator
    e.hbegin(0);
    e.hend(0);

    // adaption
    e.isNew();
    e.mightVanish();

    // recursively check sub-entities
    EntityInterface<Grid, 1, dim,
        Dune::Capabilities::hasEntity<Grid, 1>::v >();
  }
  EntityInterface ()
  {
    c = check;
  }

private:
  void (*c)( const Entity &, bool );
};

// non existinng codim-0 entity
template <class Grid, int dim>
struct EntityInterface<Grid, 0, dim, false>
{
  typedef typename Grid::template Codim<0>::Entity Entity;

  static void check (Entity &e)
  {
    // recursively check sub-entities
    EntityInterface<Grid, 1, dim,
        Dune::Capabilities::hasEntity<Grid, 1>::v >();
  }
  EntityInterface ()
  {
    c = check;
  }
  void (*c)(Entity&);
};

// end the recursion over entity-codimensions
template <class Grid, int dim>
struct EntityInterface<Grid, dim, dim, true>
{
  typedef typename Grid::template Codim<dim>::Entity Entity;

  // end recursion
  static void check ( const Entity &e )
  {
    // consistent?
    static_assert( (Entity::codimension == dim), "" );
    static_assert( (Entity::dimension == dim), "" );

    // run common test
    DoEntityInterfaceCheck(e);
  }

  EntityInterface()
  {
    c = check;
  }
  void (*c)( const Entity & );
};

// end the recursion over entity-codimensions
// ... codim dim entity does not exist
template <class Grid, int dim>
struct EntityInterface<Grid, dim, dim, false>
{
  typedef typename Grid::template Codim<dim>::Entity Entity;

  // end recursion
  static void check (Entity &e)
  {}

  EntityInterface()
  {
    c = check;
  }
  void (*c)(Entity&);
};

template<class Grid>
struct LeafInterface
{
  static void check(Grid &g)
  {
    DUNE_UNUSED_PARAMETER(g);
#if !DISABLE_DEPRECATED_METHOD_CHECK
    g.template leafbegin<0>();
    g.template leafend<0>();
#endif // #if !DISABLE_DEPRECATED_METHOD_CHECK
  }
  LeafInterface()
  {
    c = check;
  }
  void (*c)(Grid&);
};

template< class GridView >
struct GridViewInterface
{
  static void check ( const GridView &gv )
  {
    typedef typename GridView::Grid Grid DUNE_UNUSED;
    typedef typename GridView::IndexSet IndexSet DUNE_UNUSED;

    typedef typename GridView::template Codim< 0 >::Entity Entity DUNE_UNUSED;
    typedef typename GridView::template Codim< 0 >::EntityPointer EntityPointer DUNE_UNUSED;
    typedef typename GridView::template Codim< 0 >::Iterator Iterator DUNE_UNUSED;

    typedef typename GridView::Intersection Intersection DUNE_UNUSED;
    typedef typename GridView::IntersectionIterator IntersectionIterator DUNE_UNUSED;

    gv.grid();

    gv.size( 0 );
    gv.size( Dune::GeometryType( Dune::GeometryType::cube, GridView::dimension ) );

    gv.template begin< 0 >();
    gv.template end< 0 >();

    // index set
    gv.indexSet();
    if( gv.template begin< 0 >() !=gv.template end< 0 >() )
    {
      gv.indexSet().index( *gv.template begin< 0 >() );
      gv.indexSet().subIndex( *gv.template begin< 0 >(), 0, 0u );
      gv.indexSet().contains( *gv.template begin< 0 >() );
    }
    for( int codim = 0; codim < GridView::dimension; ++codim )
      gv.indexSet().types( codim );
#if !DISABLE_DEPRECATED_METHOD_CHECK
    for( int codim = 0; codim < GridView::dimension; ++codim )
      gv.indexSet().geomTypes( codim );
#endif // #if !DISABLE_DEPRECATED_METHOD_CHECK

    // intersections
    if( gv.template begin< 0 >() != gv.template end< 0 >() )
    {
      gv.ibegin( *gv.template begin< 0 >() );
      gv.iend( *gv.template begin< 0 >() );
    }

    IntersectionIteratorInterface< Grid, IntersectionIterator >();

    // parallel interface
    typedef typename GridView::template Codim< 0 >::template Partition< Dune::Ghost_Partition >::Iterator GhostIterator DUNE_UNUSED;
    typedef typename GridView::CollectiveCommunication CollectiveCommunication DUNE_UNUSED;

    gv.template begin< 0, Dune::Ghost_Partition >();
    gv.template end< 0, Dune::Ghost_Partition >();

    gv.overlapSize( 0 );
    gv.ghostSize( 0 );

    gv.comm();
  }

  GridViewInterface () : c( check ) {}

  void (*c)( const GridView & );
};

/** \brief Instantiate this class for a full static interface check */
template <class Grid>
struct GridInterface
{
  static void check (const Grid &g)
  {
    // check for exported types
    typedef typename Grid::LevelGridView LevelGridView DUNE_UNUSED;
    typedef typename Grid::LeafGridView LeafGridView DUNE_UNUSED;

    typedef typename Grid::ctype ctype DUNE_UNUSED;

    typedef typename Grid::template Codim<0>::EntityPointer EntityPointer DUNE_UNUSED;
#if !DISABLE_DEPRECATED_METHOD_CHECK
    typedef typename Grid::template Codim<0>::LevelIterator LevelIterator DUNE_UNUSED;
    typedef typename Grid::template Codim<0>::LeafIterator LeafIterator DUNE_UNUSED;
#endif // #if !DISABLE_DEPRECATED_METHOD_CHECK

    // check for grid views
    g.levelGridView( 0 );
    g.leafGridView();

    // check for member functions
    g.maxLevel();
    // number of grid entities of a given codim on a given level
    g.size(0,0);
    // number of leaf entities per codim in this process
    g.size(0);
    // number of entities per level and geometry type in this process
    g.size(0, Dune::GeometryType(Dune::GeometryType::cube,Grid::dimension));
    // number of leaf entities per geometry type in this process
    g.size(Dune::GeometryType(Dune::GeometryType::cube,Grid::dimension));

    // Check overlap and ghost size on level 0
    g.overlapSize(0,0);
    g.ghostSize(0,0);

    // Check overlap and ghost size on the leaf level
    g.overlapSize(0);
    g.ghostSize(0);

    // check for iterator functions
    g.levelGridView(0).template begin<0>();
    g.levelGridView(0).template end<0>();
#if !DISABLE_DEPRECATED_METHOD_CHECK
    g.template lbegin<0>(0);
    g.template lend<0>(0);
#endif // #if !DISABLE_DEPRECATED_METHOD_CHECK

    LeafInterface< Grid >();

    GridViewInterface< LevelGridView >();
    GridViewInterface< LeafGridView >();

    // Check for index sets
    typedef typename Grid::LevelIndexSet LevelIndexSet DUNE_UNUSED;
    typedef typename Grid::LeafIndexSet LeafIndexSet DUNE_UNUSED;
    typedef typename Grid::LocalIdSet LocalIdSet DUNE_UNUSED;
    typedef typename Grid::GlobalIdSet GlobalIdSet DUNE_UNUSED;

    g.levelIndexSet(0);

    if (g.levelGridView(0).template begin<0>() != g.levelGridView(0).template end<0>())
    {
      // Instantiate all methods of LevelIndexSet
      g.levelIndexSet(0).index(*g.levelGridView(0).template begin<0>());
      /** \todo Test for subindex is missing, because I don't know yet
          how to test for the existence of certain codims */
    }

    g.levelIndexSet(0).
    size(Dune::GeometryType(Dune::GeometryType::simplex,Grid::dimension));
    for( int codim = 0; codim < Grid::dimension; ++codim )
      g.levelIndexSet( 0 ).types( codim );
#if !DISABLE_DEPRECATED_METHOD_CHECK
    for (int codim = 0; codim < Grid::dimension; codim++)
      g.levelIndexSet(0).geomTypes(codim);
#endif // #if !DISABLE_DEPRECATED_METHOD_CHECK

#if !DISABLE_DEPRECATED_METHOD_CHECK
    if (g.template leafbegin<0>() != g.template leafend<0>() )
    {
      // Instantiate all methods of LeafIndexSet
      g.leafIndexSet().index(*g.template leafbegin<0>());
    }
#endif // #if !DISABLE_DEPRECATED_METHOD_CHECK
    /** \todo Test for subindex is missing, because I don't know yet
       how to test for the existence of certain codims */
    g.leafIndexSet().size(Dune::GeometryType(Dune::GeometryType::simplex,Grid::dimension));
    for( int codim = 0; codim < Grid::dimension; ++codim )
      g.leafIndexSet().types( codim );
#if !DISABLE_DEPRECATED_METHOD_CHECK
    for (int codim = 0; codim < Grid::dimension; codim++)
      g.leafIndexSet().geomTypes(codim);
#endif // #if !DISABLE_DEPRECATED_METHOD_CHECK

    if ( g.levelGridView( 0 ).template begin< 0 >() != g.levelGridView( 0 ).template end< 0 >() )
    {
      // Instantiate all methods of LocalIdSet
      /** \todo Test for subindex is missing, because I don't know yet
          how to test for the existence of certain codims */
      g.localIdSet().id( *g.levelGridView( 0 ).template begin< 0 >() );
      // Instantiate all methods of GlobalIdSet
      /** \todo Test for subindex is missing, because I don't know yet
          how to test for the existence of certain codims */
      g.globalIdSet().id( *g.levelGridView( 0 ).template begin< 0 >() );
    }
    // recursively check entity-interface
    // ... we only allow grids with codim 0 zero entites
    static_assert((Dune::Capabilities::hasEntity<Grid, 0>::v),"Grid must have codim 0 entities");
    static_assert((Dune::Capabilities::hasEntity<const Grid, 0>::v),"Grid must have codim 0 entities");

    EntityInterface< Grid, 0, Grid::dimension, Dune::Capabilities::hasEntity< Grid, 0 >::v >();

    // !!! check for parallel grid?
    g.levelGridView(0).template begin<0, Dune::Ghost_Partition>();
    g.levelGridView(0).template end<0, Dune::Ghost_Partition>();
  }
  GridInterface()
  {
    c = check;
  }
  // member just to avoid "unused variable"-warning in constructor
  void (*c)(const Grid&);
};

#endif // #ifndef DUNE_GRID_TEST_STATICCHECK_HH


==> anc/xt-super/dune-grid/dune/grid/test/test-alberta.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <config.h>

#include <iostream>
#include <sstream>

#ifndef GRIDDIM
#define GRIDDIM ALBERTA_DIM
#endif

#include <dune/grid/albertagrid.hh>
#include <dune/grid/albertagrid/dgfparser.hh>

#include "basicunitcube.hh"

#include "../common/boundaryprojection.hh"

#include "gridcheck.hh"
#include "checkgeometryinfather.hh"
#include "checkgeometry.hh"
#include "checkintersectionit.hh"
#include "checkcommunicate.hh"
#include "checkiterators.hh"
#include "checktwists.hh"
#include "check-albertareader.hh"
#include "checkadaptation.hh"
#include "checkpartition.hh"


template< int dim, int dimworld >
struct EnableLevelIntersectionIteratorCheck< Dune::AlbertaGrid< dim, dimworld > >
{
  static const bool v = false;
};


template <class GridType >
void markOne ( GridType & grid , int num , int ref )
{
  typedef typename GridType::template Codim<0> :: LeafIterator LeafIterator;

  int count = 0;

  const LeafIterator end = grid.template leafend< 0 >();
  for( LeafIterator it = grid.template leafbegin< 0 >(); it != end ; ++it )
  {
    if( num == count )
      grid.mark( ref, *it );
    ++count;
  }

  grid.preAdapt();
  grid.adapt();
  grid.postAdapt();
}


template< class Grid >
void checkProjectedUnitCube ()
{
  typedef Dune::CircleBoundaryProjection< Grid::dimensionworld > Projection;
  std::cout << ">>> Checking projected unit cube..." << std::endl;
  Dune::GridFactory< Grid > gridFactory;
  BasicUnitCube< Grid::dimension >::insertVertices( gridFactory, -1.0, 1.0 );
  BasicUnitCube< Grid::dimension >::insertSimplices( gridFactory );
  gridFactory.insertBoundaryProjection( new Projection );
  gridFactory.markLongestEdge();
  Grid *grid = gridFactory.createGrid();
  for( int i = 0; i < 2; ++i )
  {
    grid->globalRefine( Grid::dimension );
    gridcheck( *grid );
  }
  delete grid;
}


int main ( int argc, char **argv )
try {
  const int dim = GRIDDIM;

  typedef Dune::AlbertaGrid< dim > GridType;

  std::cout << "Testing " << GridType::typeName() << "..." << std::endl;

  std::string filename;
  if( argc <= 1 )
  {
    checkAlbertaReader< GridType >();

#if ALBERTA_DIM == GRIDDIM
    if( dim < 3 )
      checkProjectedUnitCube< GridType >();
#endif

    /* use grid-file appropriate for dimensions */
    std::ostringstream sfilename;
    const int dimWorld = GridType::dimensionworld;
    sfilename << DUNE_GRID_EXAMPLE_GRIDS_PATH "dgf/simplex-testgrid-" << GridType::dimension << "-"
              << std::min( dimWorld, 3) << ".dgf";
    filename = sfilename.str();

#if ALBERTA_DIM == 3 && GRIDDIM == 3
    // FS#1234: The recursive bisection exhausts the execution stack using the other grid.
    filename = std::string(DUNE_GRID_EXAMPLE_GRIDS_PATH "dgf/grid3Y.dgf");
#endif
  }
  else
    filename = argv[ 1 ];

  std::cout << std::endl << GridType::typeName() << " with grid file: " << filename << std::endl << std::endl;
  {
    factorEpsilon = 5e2;

    Dune::GridPtr<GridType> gridPtr( filename );
    GridType & grid = *gridPtr;

    // extra-environment to check destruction

    std::cout << ">>> Checking macro grid..." << std::endl;

    gridcheck(grid); // check macro grid

    // check grid adaptation interface
    checkAdaptation( grid );

    checkPartitionType( grid.leafGridView() );

    checkIterators( grid.leafGridView() );
    checkIntersectionIterator(grid,true);
    checkTwists( grid.leafGridView(), NoMapTwist() );
    for(int i=0; i<1; i++)
    {
      std::cout << ">>> Refining grid and checking again..." << std::endl;
      grid.globalRefine( 1 );
      gridcheck(grid);
      checkIterators( grid.leafGridView() );
      checkIntersectionIterator(grid,true);
      checkTwists( grid.leafGridView(), NoMapTwist() );
    }

    // check dgf grid width half refinement
    const int stepsForHalf = Dune::DGFGridInfo< GridType >::refineStepsForHalf();
    std::cout << ">>> Refining grid (" << stepsForHalf
              << " times) and checking again..." << std::endl;
    grid.globalRefine( stepsForHalf );
    gridcheck(grid);
    checkIterators( grid.leafGridView() );
    checkIntersectionIterator(grid,true);
    checkTwists( grid.leafGridView(), NoMapTwist() );

    for(int i=0; i<2; i++)
    {
      std::cout << ">>> Refining one element and checking again..." << std::endl;
      markOne(grid,0,dim);
      gridcheck(grid);
      checkIterators( grid.leafGridView() );
    }

    checkGeometryInFather(grid);
    checkIntersectionIterator(grid,true);
    checkTwists( grid.leafGridView(), NoMapTwist() );

    checkCommunication(grid, -1, Dune::dvverb);
  };

  return 0;
}
catch( const Dune::Exception &e )
{
  std::cerr << e << std::endl;
  return 1;
}
catch( ... )
{
  std::cerr << "Generic exception!" << std::endl;
  return 2;
}


==> anc/xt-super/dune-grid/dune/grid/test/test-alugrid.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <config.h>

// #define NO_2D
// #define NO_3D

#define DISABLE_DEPRECATED_METHOD_CHECK 1

#include <iostream>
#include <sstream>
#include <string>

#include <dune/common/tupleutility.hh>
#include <dune/common/tuples.hh>
#include <dune/common/parallel/mpihelper.hh>

#include <dune/grid/io/file/dgfparser/dgfalu.hh>
#include <dune/grid/io/file/dgfparser/dgfwriter.hh>

#include "gridcheck.hh"

#include "checkgeometryinfather.hh"
#include "checkintersectionit.hh"
#include "checkcommunicate.hh"
//#include "checktwists.hh"

#include <dune/grid/io/visual/grapegriddisplay.hh>

#if ALU3DGRID_PARALLEL && HAVE_MPI
#define USE_PARALLEL_TEST 1
#endif

using namespace Dune;

template<>
struct EnableLevelIntersectionIteratorCheck< Dune::ALUGrid<3, 3, simplex, conforming> >
{
  static const bool v = false;
};

template <bool leafconform, class Grid>
void checkCapabilities(const Grid& grid)
{
  static_assert(Dune::Capabilities::hasSingleGeometryType< Grid > :: v == true,
                "hasSingleGeometryType is not set correctly");
  static_assert(Dune::Capabilities::isLevelwiseConforming< Grid > :: v == ! leafconform,
                "isLevelwiseConforming is not set correctly");
  static_assert(Dune::Capabilities::isLeafwiseConforming< Grid > :: v == leafconform,
                "isLevelwiseConforming is not set correctly");
  static const bool hasEntity = Dune::Capabilities::hasEntity<Grid, 1> :: v == true;
  static_assert(hasEntity, "hasEntity is not set correctly");
  static_assert(Dune::Capabilities::hasBackupRestoreFacilities< Grid > :: v == true,
                "hasBackupRestoreFacilities is not set correctly");

#if !DISABLE_DEPRECATED_METHOD_CHECK
  static const bool reallyParallel =
#if ALU3DGRID_PARALLEL
    Grid :: dimension == 3;
#else
    false ;
#endif
  static_assert(Dune::Capabilities::isParallel< Grid > :: v == reallyParallel,
                "isParallel is not set correctly");
#endif

  static const bool reallyCanCommunicate =
#if ALU3DGRID_PARALLEL
    Grid :: dimension == 3;
#else
    false ;
#endif
  static const bool canCommunicate = Dune::Capabilities::canCommunicate< Grid, 1 > :: v
                                     == reallyCanCommunicate;
  static_assert(canCommunicate, "canCommunicate is not set correctly");

}

template <class GridType>
void makeNonConfGrid(GridType &grid,int level,int adapt) {
  int myrank = grid.comm().rank();
  grid.loadBalance();
  grid.globalRefine(level);
  grid.loadBalance();
  for (int i=0; i<adapt; i++)
  {
    if (myrank==0)
    {
      typedef typename GridType :: template Codim<0> ::
      template Partition<Interior_Partition> :: LeafIterator LeafIterator;

      LeafIterator endit = grid.template leafend<0,Interior_Partition>   ();
      int nr = 0;
      int size = grid.size(0);
      for(LeafIterator it    = grid.template leafbegin<0,Interior_Partition> ();
          it != endit ; ++it,nr++ )
      {
        grid.mark(1, *it );
        if (nr>size*0.8) break;
      }
    }
    grid.adapt();
    grid.postAdapt();
    grid.loadBalance();
  }
}

template <class GridType>
void checkIteratorAssignment(GridType & grid)
{
  // check Iterator assignment
  {
    enum { dim = GridType :: dimension };
    typedef typename GridType :: template Codim<dim> :: LevelIterator
    IteratorType;

    IteratorType it = grid.levelGridView(0).template begin<dim>();
    if (grid.maxLevel() > 0)
      it = grid.levelGridView(1).template begin<dim>();
  }

  {
    enum { dim = GridType :: dimension };
    typedef typename GridType :: template Codim<dim> :: LevelIterator
    IteratorType;
    typedef typename GridType::Traits::template Codim<dim>::EntityPointer EntityPointerType;

    IteratorType it = grid.levelGridView(0).template begin<dim>();

    if (it != grid.levelGridView(0).template end<dim>())
    {
      assert( it->level() == 0 );
      EntityPointerType p( it );

#if !DISABLE_DEPRECATED_METHOD_CHECK
      assert( p.level()  == 0 );
#endif
      assert( p->level() == 0 );

      if( grid.maxLevel() > 0 )
      {
        it = grid.levelGridView(1).template begin<dim>();
        if (grid.size(1,0)>0)
        {
          p = it;
          assert( it->level() == 1 );
#if !DISABLE_DEPRECATED_METHOD_CHECK
          assert( p.level()   == 1 );
#endif
          assert( p->level()  == 1 );
        }
      }
    }
  }
}


template <class EntityType, class LocalGeometryType>
int aluTwistCheck(const EntityType& en, const LocalGeometryType& localGeom,
                  const int face, const bool neighbor, const bool output )
{
  enum { dim = EntityType :: dimension };
  typedef typename EntityType :: Geometry :: ctype ctype;

  typedef FaceTopologyMapping<tetra> SimplexFaceMapping;
  typedef FaceTopologyMapping<hexa>  CubeFaceMapping;

  // get reference element
  const ReferenceElement< ctype, dim > &refElem =
    ReferenceElements< ctype, dim >::general( en.type() );

  const int vxSize = refElem.size( face, 1, dim );
  typedef  FieldVector<ctype,dim> CoordinateVectorType;

  // now calculate twist by trial and error for all possible twists
  // the calculated twist is with respect to the ALUGrid
  // reference face, see twistprovider.cc
  int twistFound = -66;
  for(int twist = -vxSize; twist<vxSize; ++twist)
  {
    bool twistOk = true;
    // now check mapping with twist
    for(int i=0; i<vxSize; ++i)
    {
      int twistedDuneIndex = -1;
      if( localGeom.type().isCube() )
      {
        twistedDuneIndex = CubeFaceMapping::twistedDuneIndex( i, twist );
      }
      else
      {
        twistedDuneIndex = SimplexFaceMapping::twistedDuneIndex( i, twist );
      }

      // get face vertices of number in self face
      int vxIdx = refElem.subEntity( face, 1 , twistedDuneIndex , dim);

      // get position in reference element of vertex i
      CoordinateVectorType refPos = refElem.position( vxIdx, dim );

      // check coordinates again
      CoordinateVectorType localPos = localGeom.corner( i );
      if( (refPos - localPos).infinity_norm() > 1e-8 )
      {
        twistOk = false;
        break;
      }
    }

    if( twistOk )
    {
      twistFound = twist;
      break ;
    }
  }

  // if no twist found, then something is wrong
  if( twistFound == -66 )
  {
    assert(false);
    DUNE_THROW(GridError,"Not matching twist found");
  }

  if( output )
  {
    std::string twistIn( (neighbor) ? "twistInOutside()" : "twistInInside()" );
    std::string numberIn( (neighbor) ? "indexInOutside()" : "indexInInside()" );
    std::cout << "ERROR: Face "<< face << " : twist = "<< twistFound << std::endl;
    std::cout << "\nPut twist = "<< twistFound << " In TwistUtility::"<< twistIn << " for " << numberIn << " = " << face << " ! \n";
    std::cout << "******************************************\n";
  }

  return twistFound;
}

template <class GridView>
void checkALUTwists( const GridView& gridView, const bool verbose = false )
{

  typedef typename GridView :: template Codim< 0 > :: Iterator Iterator ;
  typedef typename Iterator :: Entity Entity ;
  typedef typename GridView :: IntersectionIterator IntersectionIterator ;

  const Iterator endit = gridView.template end< 0 >();
  for( Iterator it = gridView.template begin< 0 >(); it != endit ; ++it )
  {
    const Entity& entity = *it ;
    const IntersectionIterator endnit = gridView.iend( entity );
    for( IntersectionIterator nit = gridView.ibegin( entity ); nit != endnit; ++nit )
    {
      typedef typename IntersectionIterator :: Intersection Intersection;
      const Intersection& intersection = * nit ;

      // check twist of inside geometry
      const int twistInside = aluTwistCheck( entity, intersection.geometryInInside(),
                                             intersection.indexInInside(), false, verbose );
      const int twistIn = gridView.grid().getRealIntersection( intersection ).twistInInside();

      if( twistInside != twistIn )
        std::cerr << "Error: inside twists " << twistInside << " (found)  and  " << twistIn << " (given) differ" << std::endl;

      if( intersection.neighbor() )
      {
        // check twist of inside geometry
        const int twistOutside = aluTwistCheck( *intersection.outside(), intersection.geometryInOutside(),
                                                intersection.indexInOutside(), true, verbose );
        const int twistOut = gridView.grid().getRealIntersection( intersection ).twistInOutside();
        if( twistOutside != twistOut )
          std::cerr << "Error: outside twists " << twistOutside << " (found)  and  " << twistOut << " (given) differ" << std::endl;
      }
    }
  }
}

template <int codim, class GridType>
void checkIteratorCodim(GridType & grid)
{
#ifdef NO_2D
  typedef typename GridType::template Codim<codim>::
  template Partition<Dune::InteriorBorder_Partition>::LeafIterator
  IteratorInteriorBorder;

  typedef typename GridType::template Codim<codim>:: Geometry Geometry ;
  typedef typename GridType:: ctype ctype;

  /** Loop only over the interior elements, not over ghost elements. */
  IteratorInteriorBorder endIterator = grid.template leafend<codim,InteriorBorder_Partition>();
  for (IteratorInteriorBorder iter =
         grid.template leafbegin<codim,InteriorBorder_Partition>();
       iter!=endIterator; ++iter)
  {
    /** Provide geometry type of element. */
    const Geometry& geo = iter->geometry();
    if( geo.corners() > 1 )
    {
      Dune::FieldVector<ctype, GridType::dimension>
      diff( geo.corner(0) - geo.corner(1) );
      if( diff.two_norm() < 1e-8 )
      {
        std::cout << diff << " twonorm = " << diff.two_norm() << " point 0 and 1 do not differ! " << std::endl;
        assert( diff.two_norm() > 1e-8 );
      }
    }
  }
#endif
}

template <class GridType>
void checkIterators( GridType& grid )
{
  checkIteratorCodim< 0 > ( grid );
  checkIteratorCodim< 1 > ( grid );
  checkIteratorCodim< 2 > ( grid );
  checkIteratorCodim< GridType :: dimension > ( grid );
}

template <int codim, class GridType>
void checkPersistentContainerCodim(GridType & grid)
{
  typedef PersistentContainer< GridType, int > ContainerType ;

  ContainerType persistentContainer ( grid, codim ) ;
  typedef typename ContainerType :: Iterator iterator;

  // clear container
  const iterator end = persistentContainer.end();
  for( iterator it = persistentContainer.begin(); it != end; ++ it )
    *it = 0;

  typedef typename GridType::template Codim<codim>::LeafIterator Iterator;

  typedef typename GridType::template Codim<codim>:: Entity Entity;

  /** Loop only over the interior elements, not over ghost elements. */
  const Iterator endIterator = grid.template leafend<codim>();
  for (Iterator iter =
         grid.template leafbegin<codim>();
       iter!=endIterator; ++iter)
  {
    const Entity& entity = *iter ;
    persistentContainer[ entity ] = 1 ;
  }

  int sum = 0;
  for( iterator it = persistentContainer.begin(); it != end; ++ it )
    sum += *it;

  // the number of leaf entities should equal to what we just stored.
  if( grid.size( codim ) != sum )
    DUNE_THROW(InvalidStateException,"PersistentContainer for codim " << codim<< " gives wrong results!");
}

template <class GridType>
void checkPersistentContainer( GridType& grid )
{
  checkPersistentContainerCodim< 0 > ( grid );
  checkPersistentContainerCodim< 1 > ( grid );
  checkPersistentContainerCodim< 2 > ( grid );
  checkPersistentContainerCodim< GridType :: dimension > ( grid );
}

template <class GridType>
void checkLevelIndexNonConform(GridType & grid)
{
  typedef typename GridType :: template Codim<0> :: LeafIterator
  IteratorType;
  {
    IteratorType end = grid.template leafend<0>();
    for(IteratorType it = grid.template leafbegin<0>(); it!=end; ++it)
    {
      // call index of level index set
      grid.levelIndexSet(it->level()).index(*it);
    }
  }

  {
    IteratorType it = grid.template leafbegin<0>();
    if( it != grid.template leafend<0>() )
    {
      // mark first entity
      grid.mark(1, *it);
    }
  }

  grid.preAdapt();
  grid.adapt();
  grid.postAdapt();

  {
    IteratorType end = grid.template leafend<0>();
    for(IteratorType it = grid.template leafbegin<0>(); it!=end; ++it)
    {
      // call index of level index set
      grid.levelIndexSet(it->level()).index(*it);
    }
  }
}

template <class GridView>
void writeFile( const GridView& gridView )
{
  DGFWriter< GridView > writer( gridView );
  writer.write( "dump.dgf" );
}

template <class GridType>
void checkALUSerial(GridType & grid, int mxl = 2, const bool display = false)
{
  const bool skipLevelIntersections = ! EnableLevelIntersectionIteratorCheck< GridType > :: v ;
  {
    GridType* gr = new GridType();
    assert( gr );
    delete gr;
  }

  //writeFile( grid.leafGridView() );

  if( display )
  {
    GrapeGridDisplay< GridType > grape( grid );
    grape.display();
  }

  std::cout << "  CHECKING: grid size = " << grid.size( 0 ) << std::endl;

  // be careful, each global refine create 8 x maxlevel elements
  std::cout << "  CHECKING: Macro" << std::endl;
  gridcheck(grid);
  std::cout << "  CHECKING: Macro-intersections" << std::endl;
  checkIntersectionIterator(grid, skipLevelIntersections);

  if( GridType :: dimension == 3 )
  {
    // this only works for ALUGrid 3d
    std::cout << "  CHECKING: 3d Twists " << std::endl;
    checkALUTwists( grid.leafGridView() );
  }

  // only check twists for simplex grids
  // const bool checkTwist = grid.geomTypes(0)[0].isSimplex();

  //if( checkTwist )
  //  checkTwists( grid.leafGridView(), NoMapTwist() );

  for(int i=0; i<mxl; i++)
  {
    grid.globalRefine( DGFGridInfo<GridType> :: refineStepsForHalf() );
    std::cout << "  CHECKING: Refined" << std::endl;
    gridcheck(grid);
    std::cout << "  CHECKING: intersections" << std::endl;
    checkIntersectionIterator(grid, skipLevelIntersections);
    // if( checkTwist )
    //  checkTwists( grid.leafGridView(), NoMapTwist() );

    if( display )
    {
      GrapeGridDisplay< GridType > grape( grid );
      grape.display();
    }
  }

  // check also non-conform grids
  makeNonConfGrid(grid,0,1);

  // check iterators
  checkIterators( grid );

  if( display )
  {
    GrapeGridDisplay< GridType > grape( grid );
    grape.display();
  }

  std::cout << "  CHECKING: non-conform" << std::endl;
  gridcheck(grid);
  std::cout << "  CHECKING: twists " << std::endl;
  // if( checkTwist )
  //  checkTwists( grid.leafGridView(), NoMapTwist() );

  // check the method geometryInFather()
  std::cout << "  CHECKING: geometry in father" << std::endl;
  checkGeometryInFather(grid);
  // check the intersection iterator and the geometries it returns
  std::cout << "  CHECKING: intersections" << std::endl;
  checkIntersectionIterator(grid, skipLevelIntersections);

  // some checks for assignment of iterators
  checkIteratorAssignment(grid);

  // check level index sets on nonconforming grids
  checkLevelIndexNonConform(grid);

  // check life time of geometry implementation
  std::cout << "  CHECKING: geometry lifetime" << std::endl;
  checkGeometryLifetime( grid.leafGridView() );

  // check persistent container
  checkPersistentContainer( grid );

  std::cout << std::endl << std::endl;
}

template <class GridType>
void checkALUParallel(GridType & grid, int gref, int mxl = 3)
{
#if USE_PARALLEL_TEST
  makeNonConfGrid(grid,gref,mxl);

  // check iterators
  checkIterators( grid );

  // -1 stands for leaf check
  checkCommunication(grid, -1, std::cout);

  if( Capabilities :: isLevelwiseConforming< GridType > :: v )
  {
    for(int l=0; l<= mxl; ++l)
      checkCommunication(grid, l , Dune::dvverb);
  }
#endif
}


int main (int argc , char **argv) {

  // this method calls MPI_Init, if MPI is enabled
  MPIHelper & mpihelper = MPIHelper::instance(argc,argv);
  int myrank = mpihelper.rank();
  int mysize = mpihelper.size();

  try {
    /* use grid-file appropriate for dimensions */

    std::string key;
    bool initialize = true ;
    if( argc >= 2 )
    {
      key = argv[1];
      initialize = false;
    }
    else
    {
#ifdef ALUGRID_SURFACE_2D
      std::cout << "usage:" << argv[0] << " <2d|2dsimp|2dcube|2dconf|3d|3dsimp|3dcube> <display>" << std::endl;
#else
      std::cout << "usage:" << argv[0] << " <2d|2dsimp|2dconf|3d|3dsimp|3dcube> <display>" << std::endl;
#endif
    }

    const char *newfilename = 0;
    bool display = false;
    if( argc > 2 )
    {
      display = (std::string( argv[ 2 ] ) == "display");
      newfilename = (display ? 0 : argv[ 2 ]);
      if( newfilename && argc > 3 )
        display = true ;
    }

#ifndef NO_2D
    bool testALU2dSimplex = initialize ;
    bool testALU2dConform = initialize ;
    bool testALU2dCube    = initialize ;
    if( key == "2d" )
    {
      testALU2dSimplex = true ;
      testALU2dConform = true ;
      testALU2dCube   = true ;
    }
    if( key == "2dsimp" ) testALU2dSimplex = true ;
    if( key == "2dconf" ) testALU2dConform = true ;
    if( key == "2dcube" ) testALU2dCube    = true ;
#endif // #ifndef NO_2D

#ifndef NO_3D
    bool testALU3dSimplex = initialize ;
    bool testALU3dConform = initialize ;
    bool testALU3dCube    = initialize ;
    if( key == "3d" )
    {
      testALU3dSimplex = true ;
      testALU3dConform = true ;
      testALU3dCube    = true ;
    }
    if( key == "3dnonc" )
    {
      testALU3dSimplex = true ;
      testALU3dCube    = true ;
    }
    if( key == "3dsimp" ) testALU3dSimplex = true ;
    if( key == "3dconf" ) testALU3dConform = true ;
    if( key == "3dcube" ) testALU3dCube    = true ;
#endif // #ifndef NO_3D

    // extra-environment to check destruction
    {
      factorEpsilon = 5.e+5;
      // check empty grid

#ifndef NO_3D
      if (myrank == 0 && (testALU3dCube || testALU3dSimplex) )
        std::cout << "Check empty grids" << std::endl;

      if( testALU3dCube )
      {
        ALUGrid<3,3, cube, nonconforming > grid;
        checkALUSerial(grid);
      }

      if( testALU3dSimplex )
      {
        ALUGrid<3,3, simplex, nonconforming > grid;
        checkALUSerial(grid);
      }

      if( testALU3dConform )
      {
        ALUGrid<3,3, simplex, conforming > grid;
        checkALUSerial(grid);
      }
#endif

#ifndef NO_2D
#ifdef ALUGRID_SURFACE_2D
      // check non-conform ALUGrid for 2d
      if( testALU2dCube )
      {
        typedef ALUGrid<2,2, cube, nonconforming > GridType;
        std::string filename( DUNE_GRID_EXAMPLE_GRIDS_PATH "dgf/cube-testgrid-2-2.dgf" );
        std::cout << "READING from " << filename << std::endl;
        GridPtr<GridType> gridPtr(filename);
        checkCapabilities< false >( *gridPtr );
        checkALUSerial(*gridPtr, 2, display);

        //CircleBoundaryProjection<2> bndPrj;
        //GridType grid("alu2d.triangle", &bndPrj );
        //checkALUSerial(grid,2);

        typedef ALUGrid< 2, 3, cube, nonconforming > SurfaceGridType;
        std::string surfaceFilename( DUNE_GRID_EXAMPLE_GRIDS_PATH "dgf/cube-testgrid-2-3.dgf" );
        std::cout << "READING from '" << surfaceFilename << "'..." << std::endl;
        GridPtr< SurfaceGridType > surfaceGridPtr( surfaceFilename );
        checkCapabilities< false >( *surfaceGridPtr );
        checkALUSerial( *surfaceGridPtr, 1, display );
      }
#endif // #ifdef ALUGRID_SURFACE_2D
       // check non-conform ALUGrid for 2d
      if( testALU2dSimplex )
      {
        typedef ALUGrid< 2, 2, simplex, nonconforming > GridType;
        std::string filename(DUNE_GRID_EXAMPLE_GRIDS_PATH "dgf/simplex-testgrid-2-2.dgf");
        std::cout << "READING from " << filename << std::endl;
        GridPtr<GridType> gridPtr(filename);
        checkCapabilities< false >( *gridPtr );
        checkALUSerial(*gridPtr, 2, display);

        //CircleBoundaryProjection<2> bndPrj;
        //GridType grid("alu2d.triangle", &bndPrj );
        //checkALUSerial(grid,2);

#ifdef ALUGRID_SURFACE_2D
        typedef ALUGrid< 2, 3, simplex, nonconforming > SurfaceGridType;
        std::string surfaceFilename( DUNE_GRID_EXAMPLE_GRIDS_PATH "dgf/simplex-testgrid-2-3.dgf" );
        std::cout << "READING from '" << surfaceFilename << "'..." << std::endl;
        GridPtr< SurfaceGridType > surfaceGridPtr( surfaceFilename );
        checkCapabilities< false >( *surfaceGridPtr );
        checkALUSerial( *surfaceGridPtr, 1, display );
#endif // #ifdef ALUGRID_SURFACE_2D
      }

      // check conform ALUGrid for 2d
      if( testALU2dConform )
      {
        typedef ALUGrid< 2, 2, simplex, conforming > GridType;
        std::string filename(DUNE_GRID_EXAMPLE_GRIDS_PATH "dgf/simplex-testgrid-2-2.dgf");
        GridPtr<GridType> gridPtr(filename);
        checkCapabilities< true >( *gridPtr );
        checkALUSerial(*gridPtr, 2, display);

        //CircleBoundaryProjection<2> bndPrj;
        //GridType grid("alu2d.triangle", &bndPrj );
        //checkALUSerial(grid,2);

#ifdef ALUGRID_SURFACE_2D
        typedef ALUGrid< 2, 3, simplex, conforming > SurfaceGridType;
        std::string surfaceFilename( DUNE_GRID_EXAMPLE_GRIDS_PATH "dgf/simplex-testgrid-2-3.dgf" );
        std::cout << "READING from '" << surfaceFilename << "'..." << std::endl;
        GridPtr< SurfaceGridType > surfaceGridPtr( surfaceFilename );
        checkCapabilities< true >( *surfaceGridPtr );
        checkALUSerial( *surfaceGridPtr, 1, display );
#endif // #ifdef ALUGRID_SURFACE_2D
      }
#endif // #ifndef NO_2D

#ifndef NO_3D
      if( testALU3dCube )
      {
        std::string filename;
        if( newfilename )
          filename = newfilename;
        else
          filename = DUNE_GRID_EXAMPLE_GRIDS_PATH "dgf/simplex-testgrid-3-3.dgf";

        typedef ALUGrid<3,3, cube, nonconforming > GridType;
        GridPtr<GridType> gridPtr(filename);
        GridType & grid = *gridPtr;
        grid.loadBalance();

        checkCapabilities< false >( grid );

        {
          std::cout << "Check serial grid" << std::endl;
          checkALUSerial(grid,
                         (mysize == 1) ? 1 : 0,
                         (mysize == 1) ? display : false);
        }

        // perform parallel check only when more then one proc
        if(mysize > 1)
        {
          if (myrank == 0) std::cout << "Check conform grid" << std::endl;
          checkALUParallel(grid,1,0);
          if (myrank == 0) std::cout << "Check non-conform grid" << std::endl;
          checkALUParallel(grid,0,2);
        }
      }

      if( testALU3dSimplex )
      {
        std::string filename;
        if( newfilename )
          filename = newfilename;
        else
          filename = DUNE_GRID_EXAMPLE_GRIDS_PATH "dgf/simplex-testgrid-3-3.dgf";

        typedef ALUGrid<3,3, simplex, nonconforming > GridType;
        GridPtr<GridType> gridPtr(filename);
        GridType & grid = *gridPtr;
        grid.loadBalance();
        checkCapabilities< false >( grid );

        {
          std::cout << "Check serial grid" << std::endl;
          checkALUSerial(grid,
                         (mysize == 1) ? 1 : 0,
                         (mysize == 1) ? display : false);
        }

        // perform parallel check only when more then one proc
        if(mysize > 1)
        {
          if (myrank == 0) std::cout << "Check conform grid" << std::endl;
          checkALUParallel(grid,0,0);  //1,3
          if (myrank == 0) std::cout << "Check non-conform grid" << std::endl;
          checkALUParallel(grid,0,2);  //1,3
        }
      }

#ifdef ALUGRID_3D_CONFORMING_REFINEMENT
      if( testALU3dConform )
      {
        std::string filename;
        if( newfilename )
          filename = newfilename;
        else
          filename = DUNE_GRID_EXAMPLE_GRIDS_PATH "dgf/simplex-testgrid-3-3.dgf";

        typedef ALUGrid<3,3, simplex, conforming > GridType;
        GridPtr<GridType> gridPtr(filename);
        GridType & grid = *gridPtr;
        grid.loadBalance();
        checkCapabilities< true >( grid );

        {
          std::cout << "Check serial grid" << std::endl;
          checkALUSerial(grid,
                         (mysize == 1) ? 1 : 0,
                         (mysize == 1) ? display : false);
        }

        // perform parallel check only when more then one proc
        if(mysize > 1)
        {
          if (myrank == 0) std::cout << "Check conform grid" << std::endl;
          checkALUParallel(grid,0,0);  //1,3
          if (myrank == 0) std::cout << "Check non-conform grid" << std::endl;
          checkALUParallel(grid,0,2);  //1,3
        }
      }
#endif // #ifdef ALUGRID_3D_CONFORMING_REFINEMENT
#endif // #ifndef NO_3D
    };

  } catch (Dune::Exception &e) {
    std::cerr << e << std::endl;
    return 1;
  } catch (...) {
    std::cerr << "Generic exception!" << std::endl;
    return 2;
  }

  return 0;
}


==> anc/xt-super/dune-grid/dune/grid/test/test-dgfalu-uggrid-combination.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
/** \file
    \brief Test whether the DGFAlu parser can be used together with UGGrid

    By the time of writing, this did not work, because dgfalu.hh (indirectly)
    includes X.h, which defines a lot of preprocessor macros.  These (in
    particular the line #define Convex 2, screw up the uggrid headers.
 */

#include "config.h"

#include <dune/grid/io/file/dgfparser/dgfalu.hh>

#include <dune/grid/uggrid.hh>

int main()
{}


==> anc/xt-super/dune-grid/dune/grid/test/test-geogrid.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifdef HAVE_CONFIG_H
#include <config.h>
#endif

#ifdef COORDFUNCTION

#if defined __GNUC__ and not defined __clang__ and not defined __ICC
  #define GCCPOOL
#endif

#include <dune/common/timer.hh>

#include <dune/common/poolallocator.hh>
#include <dune/common/debugallocator.hh>
#ifdef GCCPOOL
#include <ext/pool_allocator.h>
#endif

#include <dune/grid/geometrygrid.hh>
#include <dune/grid/geometrygrid/cachedcoordfunction.hh>
#include <dune/grid/io/file/dgfparser/dgfgeogrid.hh>

#include "functions.hh"

#include "gridcheck.hh"
#include "checkcommunicate.hh"
#include "checkgeometryinfather.hh"
#include "checkintersectionit.hh"
#include "checkiterators.hh"
#include "checkpartition.hh"
#include "checkgeometry.hh"

namespace Dune
{

  template< int dim, int dimworld >
  class AlbertaGrid;

}


template< int dim, int dimworld >
struct EnableLevelIntersectionIteratorCheck< Dune::AlbertaGrid< dim, dimworld > >
{
  static const bool v = false;
};

template< class HostGrid, class CoordFunction >
struct EnableLevelIntersectionIteratorCheck< Dune::GeometryGrid< HostGrid, CoordFunction > >
{
  static const bool v = EnableLevelIntersectionIteratorCheck< HostGrid >::v;
};


typedef Dune::COORDFUNCTION AnalyticalCoordFunction;

typedef Dune::GridSelector::GridType Grid;

#if CACHECOORDFUNCTION
typedef Dune::CachedCoordFunction< Grid, AnalyticalCoordFunction > CoordFunction;
#else
typedef AnalyticalCoordFunction CoordFunction;
#endif

typedef Dune::GeometryGrid< Grid, CoordFunction > GeometryGrid;
typedef Dune::GeometryGrid< Grid, CoordFunction, Dune::PoolAllocator< char, 16384 > > GeometryGridWithPoolAllocator;
#ifdef GCCPOOL
typedef Dune::GeometryGrid< Grid, CoordFunction, __gnu_cxx::__pool_alloc<char> > GeometryGridWithGCCPoolAllocator;
#endif
typedef Dune::GeometryGrid< Grid, CoordFunction, Dune::DebugAllocator<char> > GeometryGridWithDebugAllocator;

template <class GeometryGridType>
void test(const std::string& gridfile)
{
  Dune::GridPtr< GeometryGridType > pgeogrid(gridfile);
  GeometryGridType &geogrid = *pgeogrid;

  geogrid.globalRefine( 1 );
  geogrid.loadBalance();

  std::cerr << "Checking grid..." << std::endl;
  gridcheck( geogrid );

  std::cerr << "Checking geometry... " << std::endl;
  checkGeometry( geogrid.leafGridView() );
  for( int i = 0; i <= geogrid.maxLevel(); ++i )
    checkGeometry( geogrid.levelGridView( i ) );

  std::cerr << "Checking geometry in father..." << std::endl;
  checkGeometryInFather( geogrid );
  std::cerr << "Checking intersections..." << std::endl;
  checkIntersectionIterator( geogrid, !EnableLevelIntersectionIteratorCheck< Grid >::v );

  checkIterators( geogrid.leafGridView() );
  for( int i = 0; i <= geogrid.maxLevel(); ++i )
    checkIterators( geogrid.levelGridView( i ) );

  checkPartitionType( geogrid.leafGridView() );
  for( int i = 0; i <= geogrid.maxLevel(); ++i )
    checkPartitionType( geogrid.levelGridView( i ) );

  std::cerr << "Checking geometry lifetime..." << std::endl;
  checkGeometryLifetime( geogrid.leafGridView() );

  std::cerr << "Checking communication..." << std::endl;
  checkCommunication( geogrid, -1, std::cout );
  if( EnableLevelIntersectionIteratorCheck< Grid >::v )
  {
    for( int i = 0; i <= geogrid.maxLevel(); ++i )
      checkCommunication( geogrid, i, std::cout );
  }

}

int main ( int argc, char **argv )
try
{
  Dune::MPIHelper::instance( argc, argv );

  std::string gridfile = DUNE_GRID_EXAMPLE_GRIDS_PATH "dgf/cube-2.dgf";
  if(argc >= 2)
  {
    gridfile = argv[1];
  }

  Dune::Timer watch;

  watch.reset();
  test<GeometryGrid>(gridfile);
  std::cout << "=== GeometryGrid took " << watch.elapsed() << " seconds\n";

  // compile, but do not actually call, because it is not working yet
  if (false)
  {
    watch.reset();
    test<GeometryGridWithPoolAllocator>(gridfile);
    std::cout << "=== GeometryGridWithPoolAllocator took " << watch.elapsed() << " seconds\n";
  }

#ifdef GCCPOOL
  watch.reset();
  test<GeometryGridWithGCCPoolAllocator>(gridfile);
  std::cout << "=== GeometryGridWithGCCPoolAllocator took " << watch.elapsed() << " seconds\n";
#endif

  watch.reset();
  test<GeometryGridWithDebugAllocator>(gridfile);
  std::cout << "=== GeometryGridWithDebugAllocator took " << watch.elapsed() << " seconds\n";

  return 0;
}
catch( const Dune::Exception &e )
{
  std::cerr << e << std::endl;
  return 1;
}
catch( const std::exception &e )
{
  std::cerr << e.what() << std::endl;
  return 1;
}
catch( ... )
{
  std::cerr << "Unknown exception raised." << std::endl;
  return 1;
}

#else
#error "COORDFUNCTION not defined (e.g., Helix, Circle; see functions.hh)"
#endif


==> anc/xt-super/dune-grid/dune/grid/test/test-hierarchicsearch.cc <==
#include <config.h>

#include <cstdlib>

#include <array>
#include <iostream>
#include <memory>

#include <dune/common/exceptions.hh>
#include <dune/common/fvector.hh>
#include <dune/common/parallel/mpihelper.hh>
#include <dune/common/std/memory.hh>

#include <dune/grid/common/exceptions.hh>
#include <dune/grid/utility/hierarchicsearch.hh>
#include <dune/grid/yaspgrid.hh>

// UnitCube
// --------

template< class Grid >
class UnitCube;

template< int dimension >
class UnitCube< Dune::YaspGrid< dimension > >
{
public:
  typedef Dune::YaspGrid< dimension > Grid;

  static std::unique_ptr< Grid > create ()
  {
    Dune::FieldVector< double, dimension > domain( 1. );
    std::array< int, dimension > cells;
    cells.fill( 1 );
    return Dune::Std::make_unique< Grid >( domain, cells );
  }
};



// check
// -----

template< class GridView >
void check ( GridView gridView )
{
  typedef typename GridView::Grid Grid;
  typedef typename GridView::IndexSet IndexSet;

  typedef Dune::HierarchicSearch< Grid, IndexSet > HierarchicSearch;
  HierarchicSearch hsearch( gridView.grid(), gridView.indexSet() );

  typedef typename GridView::template Codim< 0 >::Iterator Iterator;
  typedef typename Iterator::Entity Entity;

  const Iterator end = gridView.template end< 0 >();
  for( Iterator it = gridView.template begin< 0 >(); it != end; ++it )
  {
    const Entity &entity = *it;
    if( entity != hsearch.findEntity( entity.geometry().center() ) )
      DUNE_THROW( Dune::GridError, "Could not retrieve element in hierarchic search" );
  }
}



int main ( int argc, char **argv )
try
{
  Dune::MPIHelper::instance( argc, argv );

  // create grid
  const int dimension = 2;
  typedef Dune::YaspGrid< dimension > Grid;
  auto grid = UnitCube< Grid >::create();

  // grid refinement
  int maxLevel = 4;
  if( argc > 1 )
    maxLevel = std::atoi( argv[ 1 ] );
  grid->globalRefine( maxLevel );

  // check hierarchic search
  for( int level = 0; level < grid->maxLevel(); ++level )
    check( grid->levelGridView( level ) );
  check( grid->leafGridView() );

  return 0;
}
catch( Dune::Exception &exception )
{
  std::cerr << exception << std::endl;
  return 1;
}
catch( std::exception &exception )
{
  std::cerr << exception.what() << std::endl;
  return 1;
}
catch( ... )
{
  std::cerr << "Unknown exception thrown" << std::endl;
  return 1;
}


==> anc/xt-super/dune-grid/dune/grid/test/test-identitygrid.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifdef HAVE_CONFIG_H
#include <config.h>
#endif

#define DISABLE_DEPRECATED_METHOD_CHECK 1

#include <dune/grid/yaspgrid.hh>
#include <dune/grid/identitygrid.hh>

#include "gridcheck.hh"
#include "checkintersectionit.hh"

using namespace Dune;

// test IdentityGrid for given dimension
template <int dim>
void testDim()
{
  typedef YaspGrid<dim> GridType;
  Dune::array<int,dim> n;
  std::fill(n.begin(), n.end(), 1 << (5 - dim));
  Dune::FieldVector<double,dim> extension(1.0);

  GridType grid(extension,n);

  grid.globalRefine(1);

  IdentityGrid<GridType> identityGrid(grid);

  gridcheck(identityGrid);
  checkIntersectionIterator(identityGrid);
}

int main (int argc, char *argv[]) try
{
  testDim<1>();
  testDim<2>();
  testDim<3>();

  return 0;
}
// //////////////////////////////////
//   Error handler
// /////////////////////////////////
catch (Exception e)
{
  std::cout << e << std::endl;
  return 1;
}


==> anc/xt-super/dune-grid/dune/grid/test/test-loadbalancing.cc <==
#ifdef HAVE_CONFIG_H
# include "config.h"
#endif
#include <iostream>

#include <dune/grid/io/file/vtk/vtkwriter.hh>

#include <dune/grid/uggrid.hh>
#include <dune/grid/utility/structuredgridfactory.hh>

#include <dune/common/parallel/mpihelper.hh>
#include <dune/common/exceptions.hh>
#include <dune/common/parametertree.hh>
#include <dune/common/parametertreeparser.hh>

#if HAVE_PARMETIS
#include <dune/grid/utility/parmetisgridpartitioner.hh>
#endif

using namespace Dune;

template<int dim>
struct Ball {
  double radius;
  Dune::FieldVector<double, dim> center;

  Ball(const Dune::FieldVector<double, dim>& c, const double& r) : radius(r), center(c) {}

  double distanceTo(const Dune::FieldVector<double, dim>& other) const {
    return std::abs((center - other).two_norm() - radius);
  }
};

// Write a set of default parameters into a ParameterTree.
// The user can override all of these from the command line.
ParameterTree defaultParameters(int dim)
{
  ParameterTree result;
  if (dim==2)
  {
    result["n"] = "8 25";
    result["lower"] = "0 0";
    result["upper"] = "0.012 0.03";

    //result["center"] = "0.012 0.01"
    result["center"] = "0.006 0.005";
    //result["r"] = "0.004";
    result["r"] = "0.002";

    result["stepDisplacement"] = "0 0.001";
  }
  else if (dim==3)
  {
    result["n"] = "8 2 2";
    result["lower"] = "0 0 0";
    result["upper"] = "0.012 0.03 0.012";

    //result["center"] = "0.012 0.01 0.012"
    result["center"] = "0.006 0.005 0.006";
    result["r"] = "0.002";

    result["stepDisplacement"] = "0 0.001 0";
  }

  result["epsilon"] = "0.0008";
  result["levels"] = "2";
  result["steps"] = "30";

  return result;
}

// Define some constants and types
const int dim = 2;

typedef UGGrid<dim> GridType;
typedef GridType::LeafGridView GV;


int main(int argc, char** argv) try
{
#if ! HAVE_PARMETIS
  // Skip test -- without ParMetis it doesn't do anything useful
  return 77;
#else
  // Create MPIHelper instance
  MPIHelper& mpihelper = MPIHelper::instance(argc, argv);

  if (0 == mpihelper.rank())
    std::cout << "Using " << mpihelper.size() << " Processes." << std::endl;

  ParameterTree parameterSet = defaultParameters(dim);

  // Create ug grid from structured grid
  const std::array<unsigned, dim> n = parameterSet.get<std::array<unsigned, dim> >("n");

  const FieldVector<double, dim>
    lower = parameterSet.get<FieldVector<double, dim> >("lower"),
    upper = parameterSet.get<FieldVector<double, dim> >("upper");

  shared_ptr<GridType> grid = StructuredGridFactory<GridType>::createSimplexGrid(lower, upper, n);

  const GV gv = grid->leafGridView();

  // Create ball
  const FieldVector<double, dim> center = parameterSet.get<FieldVector<double, dim> >("center");
  const double r = parameterSet.get<double>("r");

  Ball<dim> ball(center, r);

  // Refine
  const size_t steps = parameterSet.get<size_t>("steps");
  const FieldVector<double, dim> stepDisplacement = parameterSet.get<FieldVector<double, dim> >("stepDisplacement");

  const double epsilon = parameterSet.get<double>("epsilon");
  const int levels = parameterSet.get<int>("levels");


  // Create initial partitioning using ParMETIS
  std::vector<unsigned> part(ParMetisGridPartitioner<GV>::partition(gv, mpihelper));

  // Transfer partitioning from ParMETIS to our grid
  grid->loadBalance(part, 0);

  for (size_t s = 0; s < steps; ++s) {
    std::cout << "Step " << s << " on " << mpihelper.rank() << " ..." << std::endl;

    for (int k = 0; k < levels; ++k) {
      std::cout << "   Refining level " << k << " on " << mpihelper.rank() << " ..." << std::endl;

      // select elements that are close to the sphere for grid refinement
      for (auto eIt = gv.begin<0, Interior_Partition>(); eIt != gv.end<0, Interior_Partition>(); ++eIt) {
        if (ball.distanceTo(eIt->geometry().center()) < epsilon)
          grid->mark(1, *eIt);
      }

      // adapt grid
      grid->adapt();

      // clean up markers
      grid->postAdapt();
    }

    mpihelper.getCollectiveCommunication().barrier();

    // Repartition
    float itr = 1000; // ratio of inter-processor communication time compared to data redistribution time
                       // high ~> minimize edge-cut and have smaller communication time during calculations
                       // low  ~> do not move elements around between processes too much and thous reduce communication time during redistribution

    part = ParMetisGridPartitioner<GV>::repartition(gv, mpihelper, itr);

    // Transfer partitioning from ParMETIS to our grid
    grid->loadBalance(part, 0);

    // Output grid
    const std::string baseOutName = "RefinedGrid_";

    VTKWriter<GV> vtkWriter(gv);
    std::vector<int> rankField(gv.size(0));
    std::fill(rankField.begin(), rankField.end(), grid->comm().rank());
    vtkWriter.addCellData(rankField,"rank");
    vtkWriter.write(baseOutName+std::to_string(s));

    // If this is not the last step, move sphere and coarsen grid
    if (s+1 < steps) {
      // Move sphere a little
      ball.center += stepDisplacement;

      // Coarsen everything
      for (int k = 0; k < levels; ++k) {
        std::cout << "   Coarsening level " << k << " on " << mpihelper.rank() << " ..." << std::endl;

        for (auto eIt = gv.begin<0, Interior_Partition>(); eIt != gv.end<0, Interior_Partition>(); ++eIt)
          grid->mark(-1, *eIt);

        // adapt grid
        grid->adapt();

        // clean up markers
        grid->postAdapt();
      }
    }
  }

  return 0;
#endif   // HAVE_PARMETIS
}
catch (Exception &e){
  std::cerr << "Exception: " << e << std::endl;
}


==> anc/xt-super/dune-grid/dune/grid/test/test-mcmg-geogrid.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <config.h>

#include <dune/common/fvector.hh>

#include <dune/grid/geometrygrid.hh>
#include <dune/grid/geometrygrid/coordfunction.hh>
#include <dune/grid/sgrid.hh>
#include <dune/grid/common/mcmgmapper.hh>

const int dim=2;

using namespace Dune;

template <class GridView>
class DeformationFunction
  : public Dune :: DiscreteCoordFunction< double, dim, DeformationFunction<GridView> >
{
  typedef DeformationFunction<GridView> This;
  typedef Dune :: DiscreteCoordFunction< double, dim, This > Base;

public:

  DeformationFunction()
  {}

  void evaluate ( const typename GridView::template Codim<dim>::Entity& hostEntity, unsigned int corner,
                  FieldVector<double,dim> &y ) const
  {
    y = hostEntity.geometry().corner(0);
  }

  void evaluate ( const typename GridView::template Codim<0>::Entity& hostEntity, unsigned int corner,
                  FieldVector<double,dim> &y ) const
  {
    y = hostEntity.geometry().corner(corner);
  }

  void adapt() {}
};


int main (int argc, char *argv[]) try
{

  // make simple SGrid
  typedef SGrid<2,2,double> GridType;

  int cells[2] = {1,1};
  double extend[2] = {1,1};
  GridType grid(cells,extend);

  // make deformed grid with identity deformation
  typedef DeformationFunction<GridType::LeafGridView> DeformationFunction;
  typedef GeometryGrid<GridType,DeformationFunction> DeformedGridType;

  DeformationFunction deformation;
  DeformedGridType defGrid(grid,deformation);

  LeafMultipleCodimMultipleGeomTypeMapper<DeformedGridType,MCMGElementLayout > mapper(defGrid);

  //grid.globalRefine(1);
  //defGrid.update();

  mapper.update();

}
catch(Exception e)
{
  std::cout<<e<<std::endl;
}


==> anc/xt-super/dune-grid/dune/grid/test/test-oned.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#include <config.h>

#include <vector>
#include <memory>

#include <dune/grid/onedgrid.hh>

#include "gridcheck.hh"
#include "checkgeometryinfather.hh"
#include "checkintersectionit.hh"
#include "checkadaptation.hh"

using namespace Dune;

OneDGrid* testFactory()
{
  GridFactory<OneDGrid> factory;

  // Insert vertices
  std::vector<FieldVector<double,1> > vertexPositions(7);
  vertexPositions[0][0] = 0.6;    factory.insertVertex(vertexPositions[0]);
  vertexPositions[1][0] = 1.0;    factory.insertVertex(vertexPositions[1]);
  vertexPositions[2][0] = 0.2;    factory.insertVertex(vertexPositions[2]);
  vertexPositions[3][0] = 0.0;    factory.insertVertex(vertexPositions[3]);
  vertexPositions[4][0] = 0.4;    factory.insertVertex(vertexPositions[4]);
  vertexPositions[5][0] = 0.3;    factory.insertVertex(vertexPositions[5]);
  vertexPositions[6][0] = 0.7;    factory.insertVertex(vertexPositions[6]);

  // Insert elements
  GeometryType segment(GeometryType::simplex,1);
  std::vector<unsigned int> v(2);
  v[0] = 6;  v[1] = 1;   factory.insertElement(segment, v);
  v[0] = 4;  v[1] = 0;   factory.insertElement(segment, v);
  v[0] = 0;  v[1] = 6;   factory.insertElement(segment, v);
  v[0] = 5;  v[1] = 4;   factory.insertElement(segment, v);
  v[0] = 3;  v[1] = 2;   factory.insertElement(segment, v);
  v[0] = 2;  v[1] = 5;   factory.insertElement(segment, v);

  // Insert boundary segments
  std::vector<unsigned int> s(1);
  s[0] = 1;   factory.insertBoundarySegment(s);
  s[0] = 3;   factory.insertBoundarySegment(s);

  // Create the grid
  OneDGrid* grid = factory.createGrid();

  // //////////////////////////////////////////////////////////////
  //   Test whether the vertex numbering is in insertion order
  // //////////////////////////////////////////////////////////////
  OneDGrid::Codim<1>::LevelIterator vIt    = grid->levelGridView(0).begin<1>();
  OneDGrid::Codim<1>::LevelIterator vEndIt = grid->levelGridView(0).end<1>();

  const OneDGrid::LevelGridView::IndexSet& levelIndexSet = grid->levelGridView(0).indexSet();
  const OneDGrid::LeafGridView::IndexSet&  leafIndexSet  = grid->leafGridView().indexSet();

  for (; vIt!=vEndIt; ++vIt) {
    unsigned int idx = levelIndexSet.index(*vIt);
    FieldVector<double,1> p = vIt->geometry().corner(0);
    if ( (vertexPositions[idx] - p).two_norm() > 1e-6 )
      DUNE_THROW(GridError, "Vertex with level index " << idx << " should have position " << vertexPositions[idx]
                                                       << " but has position " << p << ".");

    // leaf index should be the same
    if (idx != leafIndexSet.index(*vIt))
      DUNE_THROW(GridError, "Newly created OneDGrids should have matching level- and leaf vertex indices.");
  }

  // //////////////////////////////////////////////////////////////
  //   Test whether the element numbering is in insertion order
  // //////////////////////////////////////////////////////////////

  std::vector<FieldVector<double,1> > elementCenters(6);    // a priori knowledge: this is where the element centers should be
  elementCenters[0] = 0.85;
  elementCenters[1] = 0.5;
  elementCenters[2] = 0.65;
  elementCenters[3] = 0.35;
  elementCenters[4] = 0.1;
  elementCenters[5] = 0.25;

  OneDGrid::Codim<0>::LevelIterator eIt    = grid->levelGridView(0).begin<0>();
  OneDGrid::Codim<0>::LevelIterator eEndIt = grid->levelGridView(0).end<0>();

  for (; eIt!=eEndIt; ++eIt) {
    unsigned int idx = levelIndexSet.index(*eIt);
    FieldVector<double,1> p = eIt->geometry().center();
    if ( (elementCenters[idx] - p).two_norm() > 1e-6 )
      DUNE_THROW(GridError, "Element with index " << idx << " should have center " << elementCenters[idx]
                                                  << " but has center " << p << ".");

    // leaf index should be the same
    if (idx != leafIndexSet.index(*eIt))
      DUNE_THROW(GridError, "Newly created OneDGrids should have matching level- and leaf element indices.");
  }

  // /////////////////////////////////////////////////////////////////////////
  //   Test whether the boundary segment numbering is in insertion order
  // /////////////////////////////////////////////////////////////////////////

  typedef  OneDGrid::LeafGridView GridView;
  typedef  GridView::IntersectionIterator IntersectionIterator;
  const GridView gridView = grid->leafGridView();

  for (eIt = grid->levelGridView(0).begin<0>(); eIt!=eEndIt; ++eIt) {
    IntersectionIterator iIt = gridView.ibegin(*eIt);
    const IntersectionIterator iEndIt = gridView.iend(*eIt);

    for (; iIt!=iEndIt; ++iIt) {

      if (iIt->boundary()) {

        if (iIt->boundarySegmentIndex()==0 && std::abs(iIt->geometry().corner(0)[0] - 1) > 1e-6)
          DUNE_THROW(GridError, "BoundarySegment with index 0 should have position 1,"
                     << " but has " << iIt->geometry().corner(0) << ".");

        if (iIt->boundarySegmentIndex()==1 && std::abs(iIt->geometry().corner(0)[0]) > 1e-6)
          DUNE_THROW(GridError, "BoundarySegment with index 1 should have position 0,"
                     << " but has " << iIt->geometry().corner(0) << ".");

      }

    }

  }

  // //////////////////////////////////////////////////////////////
  //   return the grid for further tests
  // //////////////////////////////////////////////////////////////
  return grid;
}

void testOneDGrid(OneDGrid& grid)
{
  // check macro grid
  gridcheck(grid);

  // create hybrid grid
  grid.mark(1, * grid.leafbegin<0>());
  grid.preAdapt();
  grid.adapt();
  grid.postAdapt();
  checkIntersectionIterator(grid);

  // check the grid again
  gridcheck(grid);

  grid.globalRefine(1);
  gridcheck(grid);

  // check geometry lifetime
  checkGeometryLifetime( grid.leafGridView() );

  // check the method geometryInFather()
  checkGeometryInFather(grid);

  // check the intersection iterator
  checkIntersectionIterator(grid);

  checkAdaptation( grid );
}

int main () try
{
  // Create a OneDGrid using the grid factory and test it
  std::unique_ptr<Dune::OneDGrid> factoryGrid(testFactory());

  testOneDGrid(*factoryGrid.get());

  // Create a OneDGrid with an array of vertex coordinates and test it
  std::vector<double> coords(6);
  coords[0] = -1;
  coords[1] = -0.4;
  coords[2] = 0.1;
  coords[3] = 0.35;
  coords[4] = 0.38;
  coords[5] = 1;

  Dune::OneDGrid coordsGrid(coords);

  testOneDGrid(coordsGrid);

  // Create a uniform OneDGrid and test it
  Dune::OneDGrid uniformGrid(7,       // Number of elements
                             -0.5,    // Left boundary
                             2.3      // Right boundary
                             );

  testOneDGrid(uniformGrid);

  // Test a uniform grid with RefinementType set to COPY
  Dune::OneDGrid uniformGrid2(7,       // Number of elements
                              -0.5,    // Left boundary
                              2.3      // Right boundary
                              );

  uniformGrid2.setRefinementType(OneDGrid::COPY);

  testOneDGrid(uniformGrid2);


  // everything okay
  return 0;

}
catch (Dune::Exception &e) {
  std::cerr << e << std::endl;
  return 1;
} catch (...) {
  std::cerr << "Generic exception!" << std::endl;
  return 2;
}


==> anc/xt-super/dune-grid/dune/grid/test/test-parallel-ug.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
// Test parallel interface if a parallel UG is used

#include <config.h>

#include <unistd.h>
#include <iostream>
#include <vector>

#include <dune/grid/uggrid.hh>
#include <dune/grid/common/mcmgmapper.hh>
#include <dune/grid/io/file/vtk/vtkwriter.hh>
#include <dune/common/parallel/mpihelper.hh>
#include <dune/common/float_cmp.hh>
#include <dune/grid/common/gridenums.hh>
#include <dune/grid/utility/structuredgridfactory.hh>
#include <dune/geometry/referenceelements.hh>

using namespace Dune;

//! a "flexible" layout where for which arbitrary codims can be
//! specified
template <int commCodim>
struct LayoutWrapper
{
  template <int dim>
  struct Layout
  {
    bool contains(Dune::GeometryType gt)
    { return gt.dim() == dim - commCodim;  }
  };
};

// A DataHandle class to exchange entries of a vector.
template<class MapperT, int commCodim>
class DataExchange
  : public Dune::CommDataHandleIF<DataExchange<MapperT,
            commCodim>,
        double>
{
public:
  //! export type of data for message buffer
  typedef double DataType;
  typedef std::vector<Dune::FieldVector<double,1> > UserDataType;

  //! constructor
  DataExchange(const MapperT &mapper,
               UserDataType &userDataSend,
               UserDataType &userDataReceive)
    : mapper_(mapper),
      userDataSend_(userDataSend),
      userDataReceive_(userDataReceive)
  {}


  //! returns true if data for this codim should be communicated
  bool contains (int dim, int codim) const
  {
    return (codim == commCodim);
  }

  //! returns true if size per entity of given dim and codim is a constant
  bool fixedsize (int dim, int codim) const
  {
    return true;
  }

  /*! how many objects of type DataType have to be sent for a given entity

     Note: Only the sender side needs to know this size.
   */
  template<class EntityType>
  size_t size (EntityType& e) const
  {
    return 1;
  }

  //! pack data from user to message buffer
  template<class MessageBuffer, class EntityType>
  void gather(MessageBuffer& buff, const EntityType& e) const
  {
    DataType x = mapper_.index(e);

    userDataSend_[mapper_.index(e)][0] = x;
    std::cout << "Process "
              << Dune::MPIHelper::getCollectiveCommunication().rank()+1
              << " sends for entity "
              << mapper_.index(e)
              << ": "
              << std::setprecision(20)
              << x << "\n";

    buff.write(x);
  }

  /*! unpack data from message buffer to user

     n is the number of objects sent by the sender
   */
  template<class MessageBuffer, class EntityType>
  void scatter(MessageBuffer& buff, const EntityType& e, size_t n)
  {
    DataType x;
    buff.read(x);

    userDataReceive_[mapper_.index(e)][0] = x;
    std::cout << "Process "
              << Dune::MPIHelper::getCollectiveCommunication().rank()+1
              << " received for entity "
              << mapper_.index(e)
              << ": "
              << std::setprecision(20)
              << x << "\n";
  }

private:
  const MapperT &mapper_;
  UserDataType &userDataSend_;
  UserDataType &userDataReceive_;
};

template <class GridView>
void checkIntersections(const GridView &gv)
{
  typedef typename GridView::template Codim<0>::Iterator Iterator;
  typedef typename GridView::IntersectionIterator IntersectionIterator;

  Iterator it = gv.template begin<0>();
  const Iterator &endIt = gv.template end<0>();
  // check the intersections
  for (; it != endIt; ++it) {
    if (it->partitionType() == Dune::GhostEntity)
      continue;

    IntersectionIterator isIt           = gv.ibegin(*it);
    const IntersectionIterator &isEndIt = gv.iend(*it);
    unsigned int n = 0;
    for (; isIt != isEndIt; ++isIt) {
      isIt->boundary();
      isIt->inside();
      if (isIt->neighbor()) {
        isIt->outside();
      }

      ++ n;
    }

    if (n != it->subEntities(1))
    {

      DUNE_THROW(Dune::InvalidStateException,
                 "Number of faces for non-ghost cell incorrect. Is "
                 << n << " but should be " << it->subEntities(1));
    }
  }
}

// some consistency tests for the mappers
template <int codim, class GridView>
void checkMappers(const GridView &gridView)
{
  typename GridView::template Codim<codim>::Iterator
  it = gridView.template begin<codim>();
  const typename GridView::template Codim<codim>::Iterator
  &endIt = gridView.template end<codim>();

  // make sure the number of entities is the same for
  // gridView.size() and iterating through the grid
  int numEntities = 0;
  for (; it != endIt; ++it)
    ++ numEntities;
  if (numEntities != gridView.size(codim)) {
    DUNE_THROW(InvalidStateException,
               gridView.comm().rank() + 1
               << ": Number of codim " << codim
               << " entities is inconsistent (iterator: " << numEntities
               << " grid view: " << gridView.size(codim) << ")");
  }

  typedef Dune::MultipleCodimMultipleGeomTypeMapper
  <GridView, LayoutWrapper<codim>::template Layout> MapperType;
  MapperType mapper(gridView);

  // make sure no entity has two indices
  std::vector<int> indices(numEntities, -100);
  it = gridView.template begin<codim>();
  for (; it != endIt; ++it) {
    int i = mapper.index(*it);
    if (i < 0 || i >= numEntities) {
      DUNE_THROW(InvalidStateException,
                 gridView.comm().rank() + 1
                 << ": Mapper returns an invalid index for codim " << codim
                 << " entities: " << i
                 << " should be in range [0,"
                 << numEntities -1 <<  "]");
    }
    if (indices[i] >= 0) {
      DUNE_THROW(InvalidStateException,
                 gridView.comm().rank() + 1
                 << ": Mapper returns index " << i << " twice for codim " << codim
                 << " entities.");
    }
    indices[i] = i;
  }
}

// specializations for non-implemented cases
template <int dim, int codim, class GridView>
struct checkMappersWrapper
{
  static void check(const GridView &gv)
  { return checkMappers<codim>(gv); }
};

// codim 3 entities for 2d grids
template <class GridView>
struct checkMappersWrapper<2, 3, GridView>
{ static void check(const GridView &gv) { } };

// codim 1 entities for 3d grids
template <class GridView>
struct checkMappersWrapper<3, 1, GridView>
{ static void check(const GridView &gv) { } };

// codim 2 entities for 3d grids
template <class GridView>
struct checkMappersWrapper<3, 2, GridView>
{ static void check(const GridView &gv) { } };

// codim 1 entities for 2d grids
template <class GridView>
struct checkMappersWrapper<2, 1, GridView>
{ static void check(const GridView &gv) { } };


template <class GridView, int commCodim>
void testCommunication(const GridView &gridView, bool isLeaf, bool printVTK=false)
{
  std::cout << gridView.comm().rank() + 1
            << ": Testing communication for codim " << commCodim << " entities\n";

  typedef Dune::MultipleCodimMultipleGeomTypeMapper<GridView, LayoutWrapper<commCodim>::template Layout>
  MapperType;
  MapperType mapper(gridView);

  std::cout << gridView.comm().rank() + 1
            << ": Index set has " << mapper.size() << " codim " << commCodim << " entities\n";

  const int dim = GridView::dimension;

  // create the user data arrays
  typedef std::vector<Dune::FieldVector<double, 1> > UserDataType;
  UserDataType userDataSend(gridView.size(commCodim), 0.0);
  UserDataType userDataReceive(gridView.size(commCodim), 0.0);
  UserDataType entityIndex(gridView.size(commCodim), -1e10);
  UserDataType partitionType(gridView.size(commCodim), -1e10);

  // write the partition type of each entity into the corrosponding
  // result array
  typename GridView::template Codim<commCodim>::Iterator
  it = gridView.template begin<commCodim>();
  const typename GridView::template Codim<commCodim>::Iterator
  &endIt = gridView.template end<commCodim>();
  for (; it != endIt; ++it) {
    entityIndex[mapper.index(*it)]   = mapper.index(*it);
    partitionType[mapper.index(*it)] = it->partitionType();
  }

  // initialize data handle (marks the nodes where some data was
  // send or received)
  typedef DataExchange<MapperType, commCodim> MyDataHandle;
  MyDataHandle datahandle(mapper,
                          userDataSend,
                          userDataReceive);

  // communicate the entities at the interior border to all other
  // processes
  gridView.communicate(datahandle, Dune::InteriorBorder_All_Interface, Dune::ForwardCommunication);

  //////////////////////////////////////////////////////
  // Write results to disk
  //////////////////////////////////////////////////////
  if (printVTK)
  {
    std::cout << "Writing data to disk\n";
    Dune::VTKWriter<GridView> writer(gridView);
    if (commCodim == 0) {
      writer.addCellData(userDataSend, "Send");
      writer.addCellData(userDataReceive, "Receive");
      writer.addCellData(partitionType, "Partition Type");
      writer.addCellData(entityIndex, "Entity Index");
    }
    else if (commCodim == dim) {
      writer.addVertexData(userDataSend, "Send");
      writer.addVertexData(userDataReceive, "Receive");
      writer.addVertexData(partitionType, "Partition Type");
      writer.addVertexData(entityIndex, "Entity Index");
    }

    char fileName[1024];
    sprintf(fileName, "test-parallel-ug-dim=%d-commCodim=%d", dim, commCodim);
    if (isLeaf)
      strcat(fileName, "-leaf");
    else
    {
      char levelName[10];
      sprintf(levelName, "-level=%d", (gridView.template begin<commCodim>())->level());
      strcat(fileName, levelName);
    }
    writer.write(fileName, Dune::VTK::ascii);
    std::cout << "Done writing data to disk\n";
  }
}

//! edge and face communication
template <class GridView, int commCodim>
class EdgeAndFaceCommunication
{
public:
  static void test(const GridView &gridView)
  {
    const int dim = GridView::dimension;

    std::cout << gridView.comm().rank() + 1
              << ": Testing communication for codim " << commCodim << " entities\n";

    typedef Dune::MultipleCodimMultipleGeomTypeMapper<GridView, LayoutWrapper<commCodim>::template Layout>
    MapperType;
    MapperType mapper(gridView);

    std::cout << gridView.comm().rank()+1 << ": Index set has " << mapper.size() << " codim " << commCodim << " entities\n";

    // create the user data arrays
    typedef std::vector<Dune::FieldVector<double, 1> > UserDataType;
    UserDataType userDataSend(gridView.size(commCodim), 0.0);
    UserDataType userDataReceive(gridView.size(commCodim), 0.0);
    UserDataType entityIndex(gridView.size(commCodim), -1e10);
    UserDataType partitionType(gridView.size(commCodim), -1e10);

    // write the partition type of each entity into the corresponding
    // result array
    typename GridView::template Codim<0>::Iterator
    it = gridView.template begin<0>();
    const typename GridView::template Codim<0>::Iterator
    &endIt = gridView.template end<0>();
    for (; it != endIt; ++it) {
      int numberOfSubEntities = it->subEntities(commCodim);
      for (int k = 0; k < numberOfSubEntities; k++)
      {
        typedef typename GridView::template Codim<0>::Entity Element;
        typedef typename Element::template Codim<commCodim>::EntityPointer EntityPointer;
        const EntityPointer entityPointer(it->template subEntity<commCodim>(k));
        entityIndex[mapper.index(*entityPointer)]   = mapper.index(*entityPointer);
        partitionType[mapper.index(*entityPointer)] = entityPointer->partitionType();

        if (entityPointer->partitionType() == Dune::BorderEntity)
        {
          typedef typename GridView::template Codim<0>::Entity Element;
          const typename Element::Geometry& geometry = it->geometry();
          Dune::GeometryType gt = geometry.type();

          const typename Dune::ReferenceElementContainer<double, dim>::value_type&
          referenceElement = Dune::ReferenceElements<double, dim>::general(gt);
          const Dune::FieldVector<double, dim>&
          entityGlobal = geometry.global(referenceElement.position(k, commCodim));
          std::cout << gridView.comm().rank()+1 << ": border codim "
                    << commCodim << " entity "
                    << mapper.index(*entityPointer) << " (" << entityGlobal
                    << ")" << std::endl;
        }
      }
    }

    // initialize data handle (marks the nodes where some data was
    // send or received)
    typedef DataExchange<MapperType, commCodim> MyDataHandle;
    MyDataHandle datahandle(mapper,
                            userDataSend,
                            userDataReceive);

    // communicate the entities at the interior border to all other
    // processes
    gridView.communicate(datahandle, Dune::InteriorBorder_All_Interface, Dune::ForwardCommunication);

    std::cout << gridView.comm().rank() + 1
              << ": Finished testing communication for codim " << commCodim << " entities\n";
  }
};

class LoadBalance
{
  template<class Grid, class Vector, int commCodim>
  class LBDataHandle
    : public Dune::CommDataHandleIF<LBDataHandle<Grid, Vector, commCodim>,
          typename Vector::value_type>
  {
  public:
    typedef typename Vector::value_type DataType;
    typedef Dune::CommDataHandleIF<LBDataHandle<Grid, Vector, commCodim>,
        DataType> ParentType;

    bool contains (int dim, int codim) const
    { return (codim == commCodim); }

    bool fixedsize (int dim, int codim) const
    { return true; }

    template<class Entity>
    size_t size (Entity& entity) const
    {
      return 1;
    }

    template<class MessageBuffer, class Entity>
    void gather (MessageBuffer& buff, const Entity& entity) const
    {
      int index = grid_.leafGridView().indexSet().index(entity);
      buff.write(dataVector_[index]);
    }

    template<class MessageBuffer, class Entity>
    void scatter (MessageBuffer& buff, const Entity& entity, size_t n)
    {
      if (dataVector_.size() != grid_.leafGridView().size(commCodim))
        dataVector_.resize(grid_.leafGridView().size(commCodim));

      int index = grid_.leafGridView().indexSet().index(entity);
      buff.read(dataVector_[index]);
    }

    LBDataHandle (Grid& grid, Vector& dataVector)
      : grid_(grid), dataVector_(dataVector)
    {}

  private:
    Grid& grid_;
    Vector& dataVector_;
  };

public:
  template <class Grid>
  static void test(Grid& grid)
  {
    const int dim = Grid::dimension;
    const int commCodim = dim;
    typedef typename Grid::ctype ctype;

    // define the vector containing the data to be balanced
    typedef Dune::FieldVector<ctype, dim> Position;
    std::vector<Position> dataVector(grid.leafGridView().size(commCodim));

    // fill the data vector
    typedef typename Grid::LeafGridView LeafGV;
    typedef typename LeafGV::template Codim<commCodim>::template Partition
    <Dune::InteriorBorder_Partition>::Iterator Iterator;
    const LeafGV& gv = grid.leafGridView();
    Iterator it = gv.template begin<commCodim, Dune::InteriorBorder_Partition>();
    const Iterator& endIt = gv.template end<commCodim, Dune::InteriorBorder_Partition>();
    for (; it != endIt; ++it) {
      int index = gv.indexSet().index(*it);

      // assign the position of the entity to the entry in the vector
      dataVector[index] = it->geometry().center();
    }

    // balance the grid and the data
    LBDataHandle<Grid, std::vector<Position>, commCodim> dataHandle(grid, dataVector);
    grid.loadBalance(dataHandle);

    // check for correctness
    it = gv.template begin<commCodim, Dune::InteriorBorder_Partition>();
    for (; it != endIt; ++it) {
      int index = gv.indexSet().index(*it);

      const Position& position = it->geometry().center();

      // compare the position with the balanced data
      for (int k = 0; k < dim; k++)
      {
        if (Dune::FloatCmp::ne(dataVector[index][k], position[k]))
        {
          DUNE_THROW(Dune::ParallelError,
                     gv.comm().rank() << ": position " << position
                                      << " does not coincide with communicated data "
                                      << dataVector[index]);
        }
      }
    }

    std::cout << gv.comm().rank()
              << ": load balancing with data was successful." << std::endl;
  }
};

template <int dim>
void testParallelUG(bool localRefinement)
{
  std::cout << "Testing parallel UGGrid for " << dim << "D\n";

  ////////////////////////////////////////////////////////////
  // Create uniform grid on rank 0
  ////////////////////////////////////////////////////////////

  typedef UGGrid<dim> GridType;

  StructuredGridFactory<GridType> structuredGridFactory;

  Dune::FieldVector<double,dim> lowerLeft(0);
  Dune::FieldVector<double,dim> upperRight(1);
  Dune::array<unsigned int, dim> elements;
  std::fill(elements.begin(), elements.end(), 4);
  shared_ptr<GridType> grid = structuredGridFactory.createCubeGrid(lowerLeft, upperRight, elements);

  //////////////////////////////////////////////////////
  // Distribute the grid
  //////////////////////////////////////////////////////
  LoadBalance::test(*grid);

  std::cout << "Process " << grid->comm().rank() + 1
            << " has " << grid->size(0)
            << " elements and " << grid->size(dim)
            << " nodes.\n";


  std::cout << "Process " << grid->comm().rank() + 1
            << " has " << grid->size(0)
            << " elements and " << grid->size(dim)
            << " nodes.\n";

  // make sure each process has some elements
  assert(grid->size(0) > 0);
  // make sure each process has some nodes
  assert(grid->size(dim) > 0);

  //////////////////////////////////////////////////////
  // Test level and leaf mappers/gridViews
  //////////////////////////////////////////////////////

  typedef typename GridType::LevelGridView LevelGV;
  typedef typename GridType::LeafGridView LeafGV;
  const LeafGV&  leafGridView = grid->leafGridView();
  const LevelGV& level0GridView = grid->levelGridView(0);

  std::cout << "LevelGridView for level 0 has " << level0GridView.size(0)
            << " elements "  << level0GridView.size(dim - 1)
            << " edges and " << level0GridView.size(dim)
            << " nodes.\n";
  std::cout << "LeafGridView has " << leafGridView.size(0)
            << " elements, " << leafGridView.size(dim - 1)
            << " edges and " << leafGridView.size(dim)
            << " nodes.\n";

  // some consistency checks for the mappers and the intersections
  checkIntersections(level0GridView);
  checkMappersWrapper<dim, 0, LevelGV>::check(level0GridView);
  checkMappersWrapper<dim, 1, LevelGV>::check(level0GridView);
  checkMappersWrapper<dim, 2, LevelGV>::check(level0GridView);
  checkMappersWrapper<dim, 3, LevelGV>::check(level0GridView);

  checkIntersections(leafGridView);
  checkMappersWrapper<dim, 0, LeafGV>::check(leafGridView);
  checkMappersWrapper<dim, 1, LeafGV>::check(leafGridView);
  checkMappersWrapper<dim, 2, LeafGV>::check(leafGridView);
  checkMappersWrapper<dim, 3, LeafGV>::check(leafGridView);

  // Test element and node communication on level view
  testCommunication<typename GridType::LevelGridView, 0>(level0GridView, false);
  testCommunication<typename GridType::LevelGridView, dim>(level0GridView, false);
  EdgeAndFaceCommunication<typename GridType::LevelGridView, dim-1>::test(level0GridView);
  if (dim == 3)
    EdgeAndFaceCommunication<typename GridType::LevelGridView, 1>::test(level0GridView);

  // Test element and node communication on leaf view
  testCommunication<typename GridType::LeafGridView, 0>(leafGridView, true);
  testCommunication<typename GridType::LeafGridView, dim>(leafGridView, true);
  EdgeAndFaceCommunication<typename GridType::LeafGridView, dim-1>::test(leafGridView);
  if (dim == 3)
    EdgeAndFaceCommunication<typename GridType::LeafGridView, 1>::test(leafGridView);

  ////////////////////////////////////////////////////
  //  Refine globally and test again
  ////////////////////////////////////////////////////

  if (!localRefinement)
  {
    std::cout << "Global refinement\n";
    grid->globalRefine(1);
  }
  else
  {
    std::cout << "Local refinement\n";

    // mark all elements with x-coordinate < 0.5 for refinement
    typename LeafGV::template Codim<0>::Iterator
    it = grid->leafGridView().template begin<0>();
    const typename LeafGV::template Codim<0>::Iterator
    &endIt = grid->leafGridView().template end<0>();
    for (; it != endIt; ++it) {
      int nRefine = 1;
      if (it->geometry().center()[0] < 0.5)
        grid->mark(nRefine, *it);
    }

    // adapt the grid
    grid->preAdapt();
    grid->adapt();
    grid->postAdapt();

    // write the adapted grid to VTK
    Dune::VTKWriter<LeafGV> writer(grid->leafGridView());
    char fileName[1024];
    sprintf(fileName, "adapted-grid-dim=%d", dim);
    writer.write(fileName, Dune::VTK::ascii);
  }

  for (int i=0; i<=grid->maxLevel(); i++) {
    checkIntersections(grid->levelGridView(i));
    checkMappersWrapper<dim, 0, LevelGV>::check(grid->levelGridView(i));
    checkMappersWrapper<dim, 1, LevelGV>::check(grid->levelGridView(i));
    checkMappersWrapper<dim, 2, LevelGV>::check(grid->levelGridView(i));
    checkMappersWrapper<dim, 3, LevelGV>::check(grid->levelGridView(i));
  }

  checkIntersections(grid->leafGridView());
  checkMappersWrapper<dim, 0, LeafGV>::check(grid->leafGridView());
  checkMappersWrapper<dim, 1, LeafGV>::check(grid->leafGridView());
  checkMappersWrapper<dim, 2, LeafGV>::check(grid->leafGridView());
  checkMappersWrapper<dim, 3, LeafGV>::check(grid->leafGridView());

  for (int i=0; i<=grid->maxLevel(); i++)
  {
    testCommunication<typename GridType::LevelGridView, 0>(grid->levelGridView(i), false);
    testCommunication<typename GridType::LevelGridView, dim>(grid->levelGridView(i), false);
    EdgeAndFaceCommunication<typename GridType::LevelGridView, dim-1>::test(grid->levelGridView(i));
    if (dim == 3)
      EdgeAndFaceCommunication<typename GridType::LevelGridView, 1>::test(grid->levelGridView(i));
  }
  testCommunication<typename GridType::LeafGridView, 0>(grid->leafGridView(), true);
  testCommunication<typename GridType::LeafGridView, dim>(grid->leafGridView(), true);
  EdgeAndFaceCommunication<typename GridType::LeafGridView, dim-1>::test(grid->leafGridView());
  if (dim == 3)
    EdgeAndFaceCommunication<typename GridType::LeafGridView, 1>::test(grid->leafGridView());

}

int main (int argc , char **argv) try
{
  // initialize MPI, finalize is done automatically on exit
  Dune::MPIHelper &mpiHelper =
    Dune::MPIHelper::instance(argc, argv);

  std::cout << "This is process "
            << mpiHelper.rank() + 1
            << " of "
            << mpiHelper.size()
            << ", PID "
            << getpid()
            << " .\n";

  // test 2D grid with uniform refinement
  testParallelUG<2>(false);

  // test 3D grid with uniform refinement
  testParallelUG<3>(false);

  // test 2D grid with adaptive refinement
  testParallelUG<2>(true);

  // test 3D grid with adaptive refinement
  testParallelUG<3>(true);

  return 0;
}
catch (Dune::Exception& e) {
  std::cerr << e << std::endl;
  return 1;
} catch (...) {
  std::cerr << "Generic exception!" << std::endl;
  return 2;
}


==> anc/xt-super/dune-grid/dune/grid/test/test-sgrid.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#include <config.h>

#include <iostream>

#include <dune/grid/sgrid.hh>

#include "gridcheck.hh"
#include "checkgeometryinfather.hh"
#include "checkintersectionit.hh"
#include "checkpartition.hh"

template<int d, int w>
void runtest()
{
  int n[] = { 5, 5, 5, 5 };
  double h[] = { 1.0, 2.0, 3.0, 4.0 };

  std::cout << std::endl << "SGrid<" << d << "," << w << ">" << std::endl;
  Dune::SGrid<d,w> g(n, h);
  gridcheck(g);

  g.globalRefine(1);
  checkGeometryInFather(g);
  checkIntersectionIterator(g);
  checkPartitionType( g.leafGridView() );
  // check geometry lifetime
  checkGeometryLifetime( g.leafGridView() );

  std::cout << std::endl;
}

int main () {
  try {
    runtest<1,1>();
    runtest<2,2>();
    runtest<3,3>();
    //    runtest<4,4>();
    runtest<1,3>();
    runtest<2,3>();

  } catch (Dune::Exception &e) {
    std::cerr << e << std::endl;
    return 1;
  } catch (...) {
    std::cerr << "Generic exception!" << std::endl;
    return 2;
  }

  return 0;
}


==> anc/xt-super/dune-grid/dune/grid/test/test-ug.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#include <config.h>

#include <iostream>

/*

   Instantiate UG-Grid and feed it to the generic gridcheck()

 */

#include <dune/grid/uggrid.hh>
#include <doc/grids/gridfactory/hybridtestgrids.hh>

#include "gridcheck.hh"
#include "checkcommunicate.hh"
#include "checkgeometryinfather.hh"
#include "checkintersectionit.hh"

#include <dune/common/parallel/mpihelper.hh>

using namespace Dune;

class ArcOfCircle : public Dune::BoundarySegment<2>
{
public:

  ArcOfCircle(const Dune::FieldVector<double,2>& center, double radius,
              double fromAngle, double toAngle)
    : center_(center), radius_(radius), fromAngle_(fromAngle), toAngle_(toAngle)
  {}

  Dune::FieldVector<double,2> operator()(const Dune::FieldVector<double,1>& local) const {

    double angle = fromAngle_ + local[0]*(toAngle_ - fromAngle_);

    Dune::FieldVector<double,2> result = center_;
    result[0] += radius_ * std::cos(angle);
    result[1] += radius_ * std::sin(angle);

    return result;
  }

  Dune::FieldVector<double,2> center_;

  double radius_;

  double fromAngle_;

  double toAngle_;
};


void makeHalfCircleQuad(Dune::UGGrid<2>& grid, bool boundarySegments, bool parametrization)
{
  Dune::GridFactory<Dune::UGGrid<2> > factory(&grid);

  // /////////////////////////////
  //   Create boundary segments
  // /////////////////////////////
  if (boundarySegments) {

    FieldVector<double,2> center(0);
    center[1] = 15;

    std::vector<unsigned int> vertices(2);

    if (parametrization) {

      vertices[0] = 1;  vertices[1] = 2;
      factory.insertBoundarySegment(vertices, shared_ptr<BoundarySegment<2,2> >(new ArcOfCircle(center, 15, M_PI, M_PI*4/3)));

      vertices[0] = 2;  vertices[1] = 3;
      factory.insertBoundarySegment(vertices, shared_ptr<BoundarySegment<2,2> >(new ArcOfCircle(center, 15, M_PI*4/3, M_PI*5/3)));

      vertices[0] = 3;  vertices[1] = 0;
      factory.insertBoundarySegment(vertices, shared_ptr<BoundarySegment<2,2> >(new ArcOfCircle(center, 15, M_PI*5/3, M_PI*2)));

    } else {

      vertices[0] = 1;  vertices[1] = 2;
      factory.insertBoundarySegment(vertices);

      vertices[0] = 2;  vertices[1] = 3;
      factory.insertBoundarySegment(vertices);

      vertices[0] = 3;  vertices[1] = 0;
      factory.insertBoundarySegment(vertices);

    }

  }

  // ///////////////////////
  //   Insert vertices
  // ///////////////////////
  FieldVector<double,2> pos;

  pos[0] = 15;  pos[1] = 15;
  factory.insertVertex(pos);

  pos[0] = -15; pos[1] = 15;
  factory.insertVertex(pos);

  pos[0] = -7.5; pos[1] = 2.00962;
  factory.insertVertex(pos);

  pos[0] = 7.5; pos[1] = 2.00962;
  factory.insertVertex(pos);

  // /////////////////
  // Insert elements
  // /////////////////

  std::vector<unsigned int> cornerIDs(4);
  cornerIDs[0] = 0;
  cornerIDs[1] = 1;
  cornerIDs[2] = 3;
  cornerIDs[3] = 2;

  factory.insertElement(GeometryType(GeometryType::cube,2), cornerIDs);

  // //////////////////////////////////////
  //   Finish initialization
  // //////////////////////////////////////
  factory.createGrid();

}


template <class GridType >
void markOne ( GridType & grid , int num , int ref )
{
  typedef typename GridType::template Codim<0>::LeafIterator LeafIterator;

  int count = 0;

  LeafIterator endit = grid.template leafend  <0> ();
  for(LeafIterator it = grid.template leafbegin<0> (); it != endit ; ++it )
  {
    if(num == count) grid.mark( ref, *it );
    count++;
  }

  grid.preAdapt();
  grid.adapt();
  grid.postAdapt();
}

void generalTests(bool greenClosure)
{
  // /////////////////////////////////////////////////////////////////
  //   Prelude: the UGGrid implementation relies on the face that std::array,
  //   Dune::FieldVector, and C-arrays have the same memory layout.  Here
  //   we make sure this is really so.
  // /////////////////////////////////////////////////////////////////

  double cArray[3] = {1,2,3};

  for (int i=0; i<3; i++) {
    assert(cArray[i] == (*((FieldVector<double,3>*)&cArray))[i]);
    assert(cArray[i] == (*((array<double,3>*)&cArray))[i]);
  }

  // //////////////////////////////////////////////////////////
  //   Make some grids for testing
  // //////////////////////////////////////////////////////////

  std::unique_ptr<Dune::UGGrid<2> > grid2d(make2DHybridTestGrid<Dune::UGGrid<2> >());
  std::unique_ptr<Dune::UGGrid<3> > grid3d(make3DHybridTestGrid<Dune::UGGrid<3> >());

  // Switch of the green closure, if requested
  if (!greenClosure) {
    grid2d->setClosureType(UGGrid<2>::NONE);
    grid3d->setClosureType(UGGrid<3>::NONE);
  }

  // check macro grid
  gridcheck(*grid2d);
  gridcheck(*grid3d);

  // check communication interface
  checkCommunication(*grid2d,-1,Dune::dvverb);
  checkCommunication(*grid3d,-1,Dune::dvverb);
  for(int l=0; l<=grid2d->maxLevel(); ++l)
    checkCommunication(*grid2d,l,Dune::dvverb);
  for(int l=0; l<=grid3d->maxLevel(); ++l)
    checkCommunication(*grid3d,l,Dune::dvverb);

  // create hybrid grid
  markOne(*grid2d,0,1) ;
  markOne(*grid3d,0,1) ;

  gridcheck(*grid2d);
  gridcheck(*grid3d);

  // check communication interface
  checkCommunication(*grid2d,-1,Dune::dvverb);
  checkCommunication(*grid3d,-1,Dune::dvverb);
  for(int l=0; l<=grid2d->maxLevel(); ++l)
    checkCommunication(*grid2d,l,Dune::dvverb);
  for(int l=0; l<=grid3d->maxLevel(); ++l)
    checkCommunication(*grid3d,l,Dune::dvverb);

  grid2d->globalRefine(1);
  grid3d->globalRefine(1);

  gridcheck(*grid2d);
  gridcheck(*grid3d);
  // check communication interface
  checkCommunication(*grid2d,-1,Dune::dvverb);
  checkCommunication(*grid3d,-1,Dune::dvverb);
  for(int l=0; l<=grid2d->maxLevel(); ++l)
    checkCommunication(*grid2d,l,Dune::dvverb);
  for(int l=0; l<=grid3d->maxLevel(); ++l)
    checkCommunication(*grid3d,l,Dune::dvverb);

  // check geometry lifetime
  checkGeometryLifetime( grid2d->leafGridView() );
  checkGeometryLifetime( grid3d->leafGridView() );

  // check the method geometryInFather()
  checkGeometryInFather(*grid2d);
  checkGeometryInFather(*grid3d);

  // check the intersection iterator
  checkIntersectionIterator(*grid2d);
  checkIntersectionIterator(*grid3d);

}

int main (int argc , char **argv) try
{
  // use MPI helper to initialize MPI
  MPIHelper :: instance( argc, argv );

  // ////////////////////////////////////////////////////////////////////////
  //  Do the standard grid test for a 2d and a 3d UGGrid
  // ////////////////////////////////////////////////////////////////////////

  // Do the general tests for red/green refinement
  std::cout << "Testing UGGrid<2> and UGGrid<3> with red/green refinement" << std::endl;
  generalTests(true);

  // Do the general tests for nonconforming refinement
  std::cout << "Testing UGGrid<2> and UGGrid<3> with nonconforming refinement" << std::endl;
  generalTests(false);

  // ////////////////////////////////////////////////////////////////////////////
  //   Test whether I can create a grid with explict boundary segment ordering,
  //   but not parametrization functions (only 2d, so far)
  // ////////////////////////////////////////////////////////////////////////////
#ifdef ModelP
  {  // Force destruction of test grid right after the next test,
     // because for parallel UG there can be only one (2d-)grid at once.
#endif
  Dune::UGGrid<2> gridWithOrderedBoundarySegments;
  makeHalfCircleQuad(gridWithOrderedBoundarySegments, true, false);

  gridWithOrderedBoundarySegments.globalRefine(1);
  gridcheck(gridWithOrderedBoundarySegments);
#ifdef ModelP
  }
#endif
  // ////////////////////////////////////////////////////////////////////////
  //   Check whether geometryInFather returns equal results with and
  //   without parametrized boundaries
  // ////////////////////////////////////////////////////////////////////////

  // Only the sequential UG can provide more than one 2d- or 3d-grid at once.
  // Therefore we do not perform the following test for parallel UGGrid.
#if ! defined ModelP
  Dune::UGGrid<2> gridWithParametrization, gridWithoutParametrization;

  // make grids
  makeHalfCircleQuad(gridWithoutParametrization, false, false);
  makeHalfCircleQuad(gridWithParametrization, true, true);

  // make grids again just to check this is possible
  makeHalfCircleQuad(gridWithoutParametrization, false, false);
  makeHalfCircleQuad(gridWithParametrization, true, true);

  gridWithParametrization.globalRefine(1);
  gridWithoutParametrization.globalRefine(1);

  typedef Dune::UGGrid<2>::Codim<0>::LevelIterator ElementIterator;
  ElementIterator eIt    = gridWithParametrization.levelGridView(1).begin<0>();
  ElementIterator eWoIt  = gridWithoutParametrization.levelGridView(1).begin<0>();
  ElementIterator eEndIt = gridWithParametrization.levelGridView(1).end<0>();

  for (; eIt!=eEndIt; ++eIt, ++eWoIt) {

    // The grids where constructed identically and they are traversed identically
    // Thus their respective output from geometryInFather should be the same
    for (int i=0; i<eIt->geometry().corners(); i++) {

      Dune::FieldVector<double,2> diff = eIt->geometryInFather().corner(i) - eWoIt->geometryInFather().corner(i);

      if ( diff.two_norm() > 1e-5 )
        DUNE_THROW(Dune::GridError, "output of geometryInFather() depends on boundary parametrization!");

    }

  }
#endif
  // ////////////////////////////////////////////////////////////////////////
  //   Check whether copies of elements have the same global ID
  // ////////////////////////////////////////////////////////////////////////

  {
    std::cout << "Testing if copies of elements have the same id." << std::endl;
    Dune::UGGrid<2> locallyRefinedGrid;

    locallyRefinedGrid.setRefinementType(Dune::UGGrid<2>::COPY);

    typedef Dune::UGGrid<2>::Codim<0>::LevelIterator ElementIterator;
    typedef Dune::UGGrid<2>::HierarchicIterator HierarchicIterator;
    typedef Dune::UGGrid<2>::Traits::GlobalIdSet GlobalIdSet;
    typedef Dune::UGGrid<2>::Traits::LocalIdSet LocalIdSet;

    // make grids
    makeHalfCircleQuad(locallyRefinedGrid, false, false);

    markOne(locallyRefinedGrid,0,1);
    markOne(locallyRefinedGrid,0,1);

    const GlobalIdSet& globalIdSet = locallyRefinedGrid.globalIdSet();
    const LocalIdSet&  localIdSet  = locallyRefinedGrid.localIdSet();

    for (int level=0; level<locallyRefinedGrid.maxLevel(); ++level)
    {
      ElementIterator eIt = locallyRefinedGrid.levelGridView(level).begin<0>();
      ElementIterator eEnd = locallyRefinedGrid.levelGridView(level).end<0>();
      for(; eIt!=eEnd; ++eIt)
      {
        int children = 0;
        GlobalIdSet::IdType globalChildId;
        LocalIdSet::IdType localChildId;

        HierarchicIterator hIt = eIt->hbegin(level+1);
        HierarchicIterator hEnd = eIt->hend(level+1);


        for( ; hIt!=hEnd; ++hIt)
        {
          globalChildId = globalIdSet.id<0>(*hIt);
          localChildId =  localIdSet.id<0>(*hIt);
          ++children;
        }
        if (children != 1)
          continue;

        if (globalIdSet.id<0>(*eIt) != globalChildId)
          DUNE_THROW(Dune::GridError, "Copy of element has different globalId!");

        if (localIdSet.id<0>(*eIt) != localChildId)
          DUNE_THROW(Dune::GridError, "Copy of element has different localId!");
      }
    }
  }

  return 0;
}
catch (Dune::Exception& e) {
  std::cerr << e << std::endl;
  return 1;
} catch (...) {
  std::cerr << "Generic exception!" << std::endl;
  return 2;
}


==> anc/xt-super/dune-grid/dune/grid/test/test-yaspgrid.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#include <config.h>

#include <iostream>
#include <fstream>
#include <sstream>

#include <dune/common/parallel/mpihelper.hh>
#include <dune/grid/yaspgrid.hh>
#include <dune/grid/yaspgrid/backuprestore.hh>
#include <dune/grid/utility/tensorgridfactory.hh>

#include "gridcheck.hh"
#include "checkcommunicate.hh"
#include "checkgeometryinfather.hh"
#include "checkintersectionit.hh"
#include "checkiterators.hh"
#include "checkadaptation.hh"
#include "checkpartition.hh"

template<int dim, class CC>
struct YaspFactory
{};

template<int dim>
struct YaspFactory<dim, Dune::EquidistantCoordinates<double,dim> >
{
  static Dune::YaspGrid<dim>* buildGrid()
  {
    std::cout << " using equidistant coordinate container!" << std::endl << std::endl;

    Dune::FieldVector<double,dim> Len(1.0);
    Dune::array<int,dim> s;
    std::fill(s.begin(), s.end(), 8);
    std::bitset<dim> p(0);
    int overlap = 1;

    return new Dune::YaspGrid<dim>(Len,s,p,overlap);
  }
};

template<int dim>
struct YaspFactory<dim, Dune::EquidistantOffsetCoordinates<double,dim> >
{
  static Dune::YaspGrid<dim, Dune::EquidistantOffsetCoordinates<double,dim> >* buildGrid()
  {
    std::cout << " using equidistant coordinate container with non-zero origin!" << std::endl << std::endl;

    Dune::FieldVector<double,dim> lowerleft(-1.0);
    Dune::FieldVector<double,dim> upperright(1.0);
    Dune::array<int,dim> s;
    std::fill(s.begin(), s.end(), 8);
    std::bitset<dim> p(0);
    int overlap = 1;

    return new Dune::YaspGrid<dim, Dune::EquidistantOffsetCoordinates<double,dim> >(lowerleft,upperright,s,p,overlap);
  }
};

template<int dim>
struct YaspFactory<dim, Dune::TensorProductCoordinates<double,dim> >
{
  static Dune::YaspGrid<dim, Dune::TensorProductCoordinates<double,dim> >* buildGrid()
  {
    std::cout << " using tensorproduct coordinate container!" << std::endl << std::endl;

    std::bitset<dim> p(0);
    int overlap = 1;

    Dune::array<std::vector<double>,dim> coords;
    for (int i=0; i<dim; i++)
    {
      coords[i].resize(9);
      coords[i][0] = -1.0;
      coords[i][1] = -0.5;
      coords[i][2] = -0.25;
      coords[i][3] = -0.125;
      coords[i][4] =  0.0;
      coords[i][5] =  0.125;
      coords[i][6] =  0.25;
      coords[i][7] =  0.5;
      coords[i][8] =  1.0;
    }

    return new Dune::YaspGrid<dim, Dune::TensorProductCoordinates<double,dim> >(coords,p,overlap);
  }
};

template <int dim, class CC>
void check_yasp(Dune::YaspGrid<dim,CC>* grid) {
  std::cout << std::endl << "YaspGrid<" << dim << ">";

  if (grid == NULL)
    grid = YaspFactory<dim,CC>::buildGrid();

  gridcheck(*grid);
  //grid->globalRefine(2);

  gridcheck(*grid);

  checkIterators ( grid->leafGridView() );
  checkIterators ( grid->levelGridView(0) );

  // check communication interface
  checkCommunication(*grid,-1,Dune::dvverb);
  for(int l=0; l<=grid->maxLevel(); ++l)
    checkCommunication(*grid,l,Dune::dvverb);

  // check geometry lifetime
  checkGeometryLifetime( grid->leafGridView() );
  // check the method geometryInFather()
  checkGeometryInFather(*grid);
  // check the intersection iterator and the geometries it returns
  checkIntersectionIterator(*grid);
  // check grid adaptation interface
  checkAdaptRefinement(*grid);
  checkPartitionType( grid->leafGridView() );

  std::ofstream file;
  std::ostringstream filename;
  filename << "output" <<grid->comm().rank();
  file.open(filename.str());
  file << *grid << std::endl;
  file.close();

  delete grid;
}

template <int dim, class CC = Dune::EquidistantCoordinates<double,dim> >
void check_backuprestore(Dune::YaspGrid<dim,CC>* grid)
{
   typedef Dune::YaspGrid<dim,CC> Grid;
   grid->globalRefine(2);

   Dune::BackupRestoreFacility<Grid>::backup(*grid, "backup");

   // avoid that processes that having nothing to backup try to restore
   // a grid that has not been backuped yet.
   grid->comm().barrier();
   Grid* restored = Dune::BackupRestoreFacility<Grid>::restore("backup");

   // write a backup of the restored file. this has to be identical to backup
   Dune::BackupRestoreFacility<Grid>::backup(*restored, "copy");

   if ((std::is_same<CC,Dune::TensorProductCoordinates<double,dim> >::value) || (grid->comm().rank() == 0))
   {
     // check whether copy and backup are equal
     std::ostringstream s1,s2;
     s1 << "backup";
     s2 << "copy";
     if (std::is_same<CC,Dune::TensorProductCoordinates<double,dim> >::value)
     {
       s1 << grid->comm().rank();
       s2 << grid->comm().rank();
     }
     std::ifstream file1, file2;
     file1.open(s1.str());
     file2.open(s2.str());

     std::string token1, token2;
     while(!file1.eof() && !file2.eof())
     {
       file1 >> token1;
       file2 >> token2;
       if (token1 != token2)
         DUNE_THROW(Dune::Exception, "Error in BackupRestoreFacility");
     }
   }

   check_yasp(restored);

   delete grid;
}

int main (int argc , char **argv) {
  try {
    // Initialize MPI, if present
    Dune::MPIHelper::instance(argc, argv);

    check_yasp(YaspFactory<1,Dune::EquidistantCoordinates<double,1> >::buildGrid());
    check_yasp(YaspFactory<1,Dune::EquidistantOffsetCoordinates<double,1> >::buildGrid());
    check_yasp(YaspFactory<1,Dune::TensorProductCoordinates<double,1> >::buildGrid());

    check_yasp(YaspFactory<2,Dune::EquidistantCoordinates<double,2> >::buildGrid());
    check_yasp(YaspFactory<2,Dune::EquidistantOffsetCoordinates<double,2> >::buildGrid());
    check_yasp(YaspFactory<2,Dune::TensorProductCoordinates<double,2> >::buildGrid());

    check_yasp(YaspFactory<3,Dune::EquidistantCoordinates<double,3> >::buildGrid());
    check_yasp(YaspFactory<3,Dune::EquidistantOffsetCoordinates<double,3> >::buildGrid());
    check_yasp(YaspFactory<3,Dune::TensorProductCoordinates<double,3> >::buildGrid());

    // check the factory class for tensorproduct grids
    Dune::TensorGridFactory<Dune::YaspGrid<2, Dune::TensorProductCoordinates<double,2> > > factory;
    factory.setStart(0,-100.);
    factory.fillIntervals(0,10,20.);
    factory.fillRange(0, 5, 130.);
    factory.geometricFillIntervals(0, 5, 2.0);

    factory.geometricFillRange(1,10,100.,1.,false);
    factory.fillRange(1,10,200);
    factory.geometricFillRange(1,10,250.,1.,true);
    factory.fillUntil(1,50,1000.);

    auto grid = factory.createGrid();

    // check the backup restore facility
    check_backuprestore(YaspFactory<2,Dune::EquidistantCoordinates<double,2> >::buildGrid());
    check_backuprestore(YaspFactory<2,Dune::EquidistantOffsetCoordinates<double,2> >::buildGrid());
    check_backuprestore(YaspFactory<2,Dune::TensorProductCoordinates<double,2> >::buildGrid());

  } catch (Dune::Exception &e) {
    std::cerr << e << std::endl;
    return 1;
  } catch (...) {
    std::cerr << "Generic exception!" << std::endl;
    return 2;
  }

  return 0;
}


==> anc/xt-super/dune-grid/dune/grid/test/testiteratorranges.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#include <config.h>

#include <iostream>

#include <dune/common/parallel/mpihelper.hh>
#include <dune/grid/yaspgrid.hh>

// this whole test only makes sense if we have range-based for loops
#if HAVE_RANGE_BASED_FOR

#define VERIFY(t,msg) do { if (!((t))) DUNE_THROW(Dune::Exception, "Check " #t " failed (" msg ")"); } while (false)

template<typename GV, typename R>
void checkRange(GV gv, int codim, R range, bool verify_less = false)
{
  int count = 0;
  int indices = 0;
  for (auto& e : range)
    {
      VERIFY(codim == e.codimension,"wrong codimension");
      ++count;
      indices += gv.indexSet().index(e);
    }
  if (verify_less)
    VERIFY(count <= gv.size(codim),"wrong number of elements for codim " << codim << " ");
  else
    VERIFY(count == gv.size(codim),"wrong number of elements for codim " << codim << " ");
}


// The grid *must* be refined at least once!
template<typename Grid, typename OS>
void check_ranges(const Grid& grid, OS&& os) {

  const int dim = Grid::dimension;

  auto gv = grid.leafGridView();

  os << "Checking entity ranges with default PartitionSet... ";

  // check elements
  checkRange(gv,0,elements(gv));
  // check facets
  checkRange(gv,1,facets(gv));
  // check edges
  checkRange(gv,dim-1,edges(gv));
  // check vertices
  checkRange(gv,dim,vertices(gv));
  // check elements using codim
  checkRange(gv,0,entities(gv,Dune::Codim<0>()));
  // check facets using codim
  checkRange(gv,1,entities(gv,Dune::Codim<1>()));
  // check edges using dim
  checkRange(gv,dim-1,entities(gv,Dune::Dim<1>()));
  // check vertices using dim
  checkRange(gv,dim,entities(gv,Dune::Dim<0>()));

  os << "OK" << std::endl;
  os << "Checking entity ranges with non-default PartitionSet... ";

  // check versions with PartitionSet parameter
  checkRange(gv,0,elements(gv,Dune::Partitions::interiorBorder),true);
  checkRange(gv,1,facets(gv,Dune::Partitions::all),true);
  checkRange(gv,dim-1,edges(gv,Dune::Partitions::interior + Dune::Partitions::border),true);
  checkRange(gv,dim,vertices(gv,Dune::Partitions::interiorBorder + Dune::Partitions::overlap + Dune::Partitions::front),false);
  checkRange(gv,1,entities(gv,Dune::Codim<1>(),Dune::Partitions::interiorBorder),true);
  checkRange(gv,dim-1,entities(gv,Dune::Dim<1>(),Dune::Partitions::all - Dune::Partitions::ghost),true);

  os << "OK" << std::endl;
  os << "Checking hierarchic entity range... ";

  // check hierarchic entity range
  {
    int count = 0;
    int indices = 0;

    // we need a LevelGridView higher up in the hierarchy for this
    auto gv = grid.levelGridView(grid.maxLevel()-1);

    for (auto& e : descendantElements(*elements(gv).begin(),grid.maxLevel()))
      {
        ++count;
        indices += grid.levelGridView(e.level()).indexSet().index(e);
      }

    VERIFY(count == 1 << dim,"wrong number of descendant elements");
  }

  os << "OK" << std::endl;
  os << "Checking intersection range... ";

  // check intersections
  {
    int count = 0;
    int indices = 0;

    for (auto& is : intersections(gv,*elements(gv).begin()))
      {
        ++count;
        indices += is.indexInInside();
      }

    VERIFY(count == 2 * dim,"wrong number of intersections");
  }

  os << "OK" << std::endl;
}


// little helper to only print output on rank 0

template<typename S, typename C>
struct Rank0Stream
{

  Rank0Stream(S& s, C c)
    : _s(s)
    , _c(c)
  {}

  template<typename T>
  Rank0Stream& operator<<(const T& t)
  {
    if (_c.rank() == 0)
      _s << t;
    return *this;
  }

  // needed for manipulators (std::endl etc.)
  Rank0Stream& operator<<(std::ostream& (*f)(std::ostream&))
  {
    if (_c.rank() == 0)
      f(_s);
    return *this;
  }

  S& _s;
  C _c;

};

template<typename S, typename C>
Rank0Stream<S,C> rank0Stream(S& s, C c)
{
  return {s,c};
}

template<typename OS>
void check_yasp_3d(OS&& os)
{

  os << "Running tests on 3D YaspGrid..." << std::endl;

  const int dim = 3;

  Dune::FieldVector<double,dim> Len(1.0);
  Dune::array<int,dim> s;
  std::fill(s.begin(), s.end(), 8);
  std::bitset<dim> p;
  int overlap = 1;

  Dune::YaspGrid<dim> grid(Len,s,p,overlap);

#if HAVE_MPI
  os << "Parallel run on " << grid.comm().size() << " processors" << std::endl;
#else
  os << "Sequential run" << std::endl;
#endif

  // refine once so that we can check the hierarchic iterator range
  grid.globalRefine(1);

  check_ranges(grid,os);
}


int main(int argc , char **argv) {
  try {
    // Initialize MPI, if present

    Dune::MPIHelper::instance(argc, argv);
    check_yasp_3d(rank0Stream(std::cout,Dune::MPIHelper::getCollectiveCommunication()));

  } catch (Dune::Exception &e) {
    std::cerr << e << std::endl;
    return 1;
  } catch (...) {
    std::cerr << "Generic exception!" << std::endl;
    return 2;
  }

  return 0;
}


#else // HAVE_RANGE_BASED_FOR

int main(int argc, char** argv)
{
  std::cout << "Tests for iteration ranges skipped (compiler too old)" << std::endl;
  return 0;
}

#endif // HAVE_RANGE_BASED_FOR


==> anc/xt-super/dune-grid/dune/grid/uggrid.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_UGGRID_HH
#define DUNE_UGGRID_HH

/** \file
 * \brief The UGGrid class
 */

#include <dune/common/classname.hh>
#include <dune/common/parallel/collectivecommunication.hh>
#include <dune/common/exceptions.hh>
#include <dune/common/parallel/mpihelper.hh>
#include <dune/common/deprecated.hh>

#include <dune/grid/common/boundarysegment.hh>
#include <dune/grid/common/capabilities.hh>
#include <dune/grid/common/grid.hh>

#if HAVE_UG || DOXYGEN

#ifdef ModelP
#include <dune/common/parallel/mpicollectivecommunication.hh>
#endif

/* The following lines including the necessary UG headers are somewhat
   tricky.  Here's what's happening:
   UG can support two- and three-dimensional grids.  You choose be setting
   either _2 oder _3 while compiling.  This changes all sorts of stuff, in
   particular data structures in the headers.
   UG was never supposed to provide 2d and 3d grids at the same time.
   However, when compiling it as c++, the dimension-dependent parts are
   wrapped up cleanly in the namespaces UG::D2 and UG::D3, respectively.  That
   way it is possible to link together the UG lib for 2d and the one for 3d.
   But we also need the headers twice!  Once with _2 set and once with _3!
   So here we go:*/

/* The following define tells the UG headers that we want access to a few
   special fields, for example the extra index fields in the element data structures. */
#define FOR_DUNE

// Set UG's space-dimension flag to 2d
#define _2
// And include all necessary UG headers
#include "uggrid/ugincludes.hh"

// Wrap a few large UG macros by functions before they get undef'ed away.
// Here: The 2d-version of the macros
#define UG_DIM 2
#include "uggrid/ugwrapper.hh"
#undef UG_DIM

// UG defines a whole load of preprocessor macros.  ug_undefs.hh undefines
// them all, so we don't get name clashes.
#include "uggrid/ug_undefs.hh"
#undef _2

/* Now we're done with 2d, and we can do the whole thing over again for 3d */

/* All macros set by UG have been unset.  This includes the macros that ensure
   single inclusion of headers.  We can thus include them again.  However, we
   only want to include those headers again that contain dimension-dependent stuff.
   Therefore, we set a few single-inclusion defines manually before including
   ugincludes.hh again.
 */
#define UGTYPES_H
#define __HEAPS__
#define __UGENV__
#define __DEVICESH__
#ifdef ModelP
#define __PPIF__
#endif

#define _3
#include "uggrid/ugincludes.hh"

// Wrap a few large UG macros by functions before they get undef'ed away.
// This time it's the 3d-versions.
#define UG_DIM 3
#include "uggrid/ugwrapper.hh"
#undef UG_DIM

// undef all macros defined by UG
#include "uggrid/ug_undefs.hh"

#undef _3
#undef FOR_DUNE

// The components of the UGGrid interface
#include "uggrid/uggridgeometry.hh"
#include "uggrid/uggridlocalgeometry.hh"
#include "uggrid/uggridentity.hh"
#include "uggrid/uggridentitypointer.hh"
#include "uggrid/uggridentityseed.hh"
#include "uggrid/uggridintersections.hh"
#include "uggrid/uggridintersectioniterators.hh"
#include "uggrid/uggridleveliterator.hh"
#include "uggrid/uggridleafiterator.hh"
#include "uggrid/uggridhieriterator.hh"
#include "uggrid/uggridindexsets.hh"
#include <dune/grid/uggrid/uggridviews.hh>
#ifdef ModelP
#include "uggrid/ugmessagebuffer.hh"
#include "uggrid/uglbgatherscatter.hh"
#endif

// Not needed here, but included for user convenience
#include "uggrid/uggridfactory.hh"

#ifdef ModelP
template <class DataHandle, int GridDim, int codim>
DataHandle *Dune::UGMessageBufferBase<DataHandle,GridDim,codim>::duneDataHandle_ = 0;

template <class DataHandle, int GridDim, int codim>
int Dune::UGMessageBufferBase<DataHandle,GridDim,codim>::level = -1;
#endif // ModelP

namespace Dune {

#ifdef ModelP
  template <int dim>
  class CollectiveCommunication<Dune::UGGrid<dim> > :
    public CollectiveCommunication< Dune::MPIHelper::MPICommunicator >
  {
    typedef CollectiveCommunication< Dune::MPIHelper::MPICommunicator > ParentType;
  public:
    CollectiveCommunication()
      : ParentType(MPIHelper::getCommunicator())
    {}
  };
#endif // ModelP

  template<int dim>
  struct UGGridFamily
  {
    typedef GridTraits<dim,dim,Dune::UGGrid<dim>,
        UGGridGeometry,
        UGGridEntity,
        UGGridEntityPointer,
        UGGridLevelIterator,
        UGGridLeafIntersection,
        UGGridLevelIntersection,
        UGGridLeafIntersectionIterator,
        UGGridLevelIntersectionIterator,
        UGGridHierarchicIterator,
        UGGridLeafIterator,
        UGGridLevelIndexSet< const UGGrid<dim> >,
        UGGridLeafIndexSet< const UGGrid<dim> >,
        UGGridIdSet< const UGGrid<dim> >,
        typename UG_NS<dim>::UG_ID_TYPE,
        UGGridIdSet< const UGGrid<dim> >,
        typename UG_NS<dim>::UG_ID_TYPE,
        CollectiveCommunication<Dune::UGGrid<dim> >,
        UGGridLevelGridViewTraits,
        UGGridLeafGridViewTraits,
        UGGridEntitySeed,
        UGGridLocalGeometry>
    Traits;
  };


  //**********************************************************************
  //
  // --UGGrid
  //
  //**********************************************************************

  /**
     \brief Front-end for the grid manager of the finite element toolbox
            <a href="http://www.iwr.uni-heidelberg.de/frame/iwrwikiequipment/software/ug">UG</a>.

     \ingroup GridImplementations

     This is the implementation of the grid interface
     using the UG grid management system (http://www.iwr.uni-heidelberg.de/frame/iwrwikiequipment/software/ug).
     UG provides conforming grids
     in two and three space dimensions.  The grids can be mixed, i.e.
     2d grids can contain triangles and quadrilaterals and 3d grids can
     contain tetrahedra and hexahedra and also pyramids and prisms.
     The grid refinement rules are very flexible.  Local adaptive red/green
     refinement is the default, but a special method in the UGGrid class
     allows you to directly access a number of anisotropic refinements rules.
     Last but not least, the UG grid manager is completely parallelized,
     and you can use boundaries parametrized by either analytical expressions
     or high-resolution piecewise linear surfaces.

     To use this module you need the UG library.  See the
     DUNE installation notes
     on how to obtain and install it.

     In your %Dune application, you can now instantiate objects of the
     type UGGrid<2> or UGGrid<3>.  You can have more than one, if
     you choose.  It is even possible to have 2d and 3d grids at the same
     time, even though the original UG system never intended to support
     this!

     See the documentation for the factory class GridFactory<UGGrid<dimworld> >
     to learn how to create UGGrid objects.

     Please send any questions, suggestions, or bug reports to the Dune mailing list
     dune@dune-project.org

     For installation instructions see http://www.dune-project.org/external_libraries/install_ug.html .
   */
  template <int dim>
  class UGGrid : public GridDefaultImplementation  <dim, dim, double, UGGridFamily<dim> >
  {
    typedef GridDefaultImplementation <dim, dim, double, UGGridFamily<dim> > Base;

    friend class UGGridGeometry<0,dim,const UGGrid<dim> >;
    friend class UGGridGeometry<dim,dim,const UGGrid<dim> >;
    friend class UGGridGeometry<1,2,const UGGrid<dim> >;
    friend class UGGridGeometry<2,3,const UGGrid<dim> >;

    friend class UGGridEntity <0,dim,const UGGrid<dim> >;
    friend class UGGridEntity <dim,dim,const UGGrid<dim> >;
    friend class UGGridHierarchicIterator<const UGGrid<dim> >;
    friend class UGGridLeafIntersection<const UGGrid<dim> >;
    friend class UGGridLevelIntersection<const UGGrid<dim> >;
    friend class UGGridLeafIntersectionIterator<const UGGrid<dim> >;
    friend class UGGridLevelIntersectionIterator<const UGGrid<dim> >;

    friend class UGGridLevelIndexSet<const UGGrid<dim> >;
    friend class UGGridLeafIndexSet<const UGGrid<dim> >;
    friend class UGGridIdSet<const UGGrid<dim> >;
    template <class GridImp_, PartitionIteratorType PiType_>
    friend class UGGridLeafGridView;
    template <class GridImp_, PartitionIteratorType PiType_>
    friend class UGGridLevelGridView;

    friend class GridFactory<UGGrid<dim> >;

#ifdef ModelP
    friend class UGLBGatherScatter;
#endif

    template <int codim_, PartitionIteratorType PiType_, class GridImp_>
    friend class UGGridLeafIterator;
    template <int codim_, PartitionIteratorType PiType_, class GridImp_>
    friend class UGGridLevelIterator;
    template <int codim_, class GridImp_>
    friend class UGGridEntityPointer;

    /** \brief UGGrid is only implemented for 2 and 3 dimension */
    static_assert(dim==2 || dim==3, "Use UGGrid only for 2d and 3d!");

    // The different instantiations are mutual friends so they can access
    // each others numOfUGGrids field
    friend class UGGrid<2>;
    friend class UGGrid<3>;

    //**********************************************************
    // The Interface Methods
    //**********************************************************
  public:
    //! type of the used GridFamily for this grid
    typedef UGGridFamily<dim>  GridFamily;

    // the Traits
    typedef typename UGGridFamily<dim>::Traits Traits;

    //! The type used to store coordinates
    typedef UG::DOUBLE ctype;

    /** \brief Default constructor
     *
     * Uses the default heapsize, which can be set using the static method
     * setDefaultHeapSize().
     */
    UGGrid();

    //! Destructor
    ~UGGrid();

    //! Return maximum level defined in this grid. Levels are numbered
    //! 0 ... maxlevel with 0 the coarsest level.
    int maxLevel() const;

    //! Iterator to first entity of given codim on level
    template<int codim>
    typename Traits::template Codim<codim>::LevelIterator lbegin (int level) const;

    //! one past the end on this level
    template<int codim>
    typename Traits::template Codim<codim>::LevelIterator lend (int level) const;

    //! Iterator to first entity of given codim on level
    template<int codim, PartitionIteratorType PiType>
    typename Traits::template Codim<codim>::template Partition<PiType>::LevelIterator lbegin (int level) const;

    //! one past the end on this level
    template<int codim, PartitionIteratorType PiType>
    typename Traits::template Codim<codim>::template Partition<PiType>::LevelIterator lend (int level) const;

    //! Iterator to first leaf entity of given codim
    template<int codim>
    typename Traits::template Codim<codim>::LeafIterator leafbegin() const {
      return typename Traits::template Codim<codim>::template Partition<All_Partition>::LeafIterator(*this);
    }

    //! one past the end of the sequence of leaf entities
    template<int codim>
    typename Traits::template Codim<codim>::LeafIterator leafend() const {
      return UGGridLeafIterator<codim,All_Partition, const UGGrid<dim> >();
    }

    //! Iterator to first leaf entity of given codim
    template<int codim, PartitionIteratorType PiType>
    typename Traits::template Codim<codim>::template Partition<PiType>::LeafIterator leafbegin() const {
      return typename Traits::template Codim<codim>::template Partition<PiType>::LeafIterator(*this);
    }

    //! one past the end of the sequence of leaf entities
    template<int codim, PartitionIteratorType PiType>
    typename Traits::template Codim<codim>::template Partition<PiType>::LeafIterator leafend() const {
      return UGGridLeafIterator<codim,PiType, const UGGrid<dim> >();
    }

    /** \brief Create an EntityPointer from an EntitySeed */
    template <typename Seed>
    DUNE_DEPRECATED_MSG("entityPointer() is deprecated and will be removed after the release of dune-grid 2.4. Use entity() instead to directly obtain an Entity object.")
    typename Traits::template Codim<Seed::codimension>::EntityPointer
    entityPointer(const Seed& seed) const
    {
      enum {codim = Seed::codimension};
      return typename Traits::template Codim<codim>::EntityPointer(UGGridEntityPointer<codim,const UGGrid<dim> >(this->getRealImplementation(seed).target(),this));
    }

    /** \brief Create an Entity from an EntitySeed */
    template <typename Seed>
    typename Traits::template Codim<Seed::codimension>::Entity
    entity(const Seed& seed) const
    {
      const int codim = Seed::codimension;
      return typename Traits::template Codim<codim>::Entity(UGGridEntity<codim,dim,const UGGrid<dim> >(this->getRealImplementation(seed).target(),this));
    }

    /** \brief Number of grid entities per level and codim
     */
    int size (int level, int codim) const;

    //! number of leaf entities per codim in this process
    int size (int codim) const
    {
      return leafIndexSet().size(codim);
    }

    //! number of entities per level and geometry type in this process
    int size (int level, GeometryType type) const
    {
      return this->levelIndexSet(level).size(type);
    }

    //! number of leaf entities per geometry type in this process
    int size (GeometryType type) const
    {
      return this->leafIndexSet().size(type);
    }

    /** \brief Return the number of boundary segments */
    size_t numBoundarySegments() const {
      // The number is stored as a member of UGGrid upon grid creation.
      // The corresponding data structure is not exported by UG.  (It is in ug/dom/std/std_internal.h)
      return numBoundarySegments_;
    }

    /** \brief Access to the GlobalIdSet */
    const typename Traits::GlobalIdSet& globalIdSet() const
    {
      return idSet_;
    }

    /** \brief Access to the LocalIdSet */
    const typename Traits::LocalIdSet& localIdSet() const
    {
      return idSet_;
    }

    /** \brief Access to the LevelIndexSets */
    const typename Traits::LevelIndexSet& levelIndexSet(int level) const
    {
      if (level<0 || level>maxLevel())
        DUNE_THROW(GridError, "levelIndexSet of nonexisting level " << level << " requested!");
      return *levelIndexSets_[level];
    }

    /** \brief Access to the LeafIndexSet */
    const typename Traits::LeafIndexSet& leafIndexSet() const
    {
      return leafIndexSet_;
    }

    /** @name Grid Refinement Methods */
    /*@{*/

    /** \brief Mark element for refinement
        \param refCount <ul>
        <li> 1: mark for red refinement </li>
        <li> -1: mark for coarsening </li>
        <li> 0: delete a possible refinement mark </li>
        </ul>
        \param e Element to be marked
       \return <ul>
        <li> true, if element was marked </li>
        <li> false, if nothing changed </li>
        </ul>
     */
    bool mark(int refCount, const typename Traits::template Codim<0>::Entity & e );

    /** \brief Mark method accepting a UG refinement rule

       \param e Pointer to the element to be marked for refinement
       \param rule One of the UG refinement rules
       \param side If rule==UG::%D2::%BLUE (one quadrilateral is split into two rectangles)
       you can choose the orientation of the cut by setting side==0 or side==1

       The available values for RefinementRule are:  (see the RefinementRule enum in ug/gm/gm.h)
       <h3>2D</h3>

       - NO_REFINEMENT
       - COPY
       - RED
       - BLUE
       - COARSE
       - BISECTION_1
       - BISECTION_2_Q
       - BISECTION_2_T1
       - BISECTION_2_T2
       - BISECTION_3

       <h3>3D</h3>

       - NO_REFINEMENT
       - COPY
       - RED
       - BLUE
       - COARSE

       - TETRA_RED_HEX

       - PRISM_BISECT_1_2
       - PRISM_QUADSECT
       - PRISM_BISECT_HEX0
       - PRISM_BISECT_HEX1
       - PRISM_BISECT_HEX2
       - PRISM_ROTATE_LEFT
       - PRISM_ROTATE_RGHT
       - PRISM_QUADSECT_HEXPRI0
       - PRISM_RED_HEX
       - PRISM_BISECT_0_1
       - PRISM_BISECT_0_2
       - PRISM_BISECT_0_3

       - HEX_BISECT_0_1
       - HEX_BISECT_0_2
       - HEX_BISECT_0_3
       - HEX_TRISECT_0
       - HEX_TRISECT_5
       - HEX_QUADSECT_0
       - HEX_QUADSECT_1
       - HEX_QUADSECT_2
       - HEX_BISECT_HEXPRI0
       - HEX_BISECT_HEXPRI1

     */
    bool mark(const typename Traits::template Codim<0>::Entity & e,
              typename UG_NS<dim>::RefinementRule rule,
              int side=0);

    /** \brief Query whether element is marked for refinement */
    int getMark(const typename Traits::template Codim<0>::Entity& e) const;

    /** \brief returns true, if some elements might be coarsend during grid
       adaption, here always returns true */
    bool preAdapt();

    //! Triggers the grid refinement process
    bool adapt();

    /** \brief Clean up refinement markers */
    void postAdapt();
    /*@}*/

    /** \brief Size of the overlap on the leaf level */
    unsigned int overlapSize(int codim) const {
      return 0;
    }

    /** \brief Size of the ghost cell layer on the leaf level */
    unsigned int ghostSize(int codim) const {
      return (codim==0) ? 1 : 0;
    }

    /** \brief Size of the overlap on a given level */
    unsigned int overlapSize(int level, int codim) const {
      return 0;
    }

    /** \brief Size of the ghost cell layer on a given level */
    unsigned int ghostSize(int level, int codim) const {
      return (codim==0) ? 1 : 0;
    }

    /** \brief Distributes the grid and some data over the available nodes in a distributed machine

        \tparam DataHandle works like the data handle for the communicate
        methods.

        \return True, if grid has changed, false otherwise
     */
    template<class DataHandle>
    bool loadBalance (DataHandle& dataHandle)
    {
#ifdef ModelP
      // gather element data
      //        UGLBGatherScatter::template gather<0>(this->leafGridView(), dataHandle);

      // gather node data
      UGLBGatherScatter::template gather<dim>(this->leafGridView(), dataHandle);
#endif

      // the load balancing step now also attaches
      // the data to the entities and distributes it
      loadBalance();

#ifdef ModelP
      // scatter element data
      //        UGLBGatherScatter::template scatter<0>(this->leafGridView(), dataHandle);

      // scatter node data
      UGLBGatherScatter::template scatter<dim>(this->leafGridView(), dataHandle);
#endif

      return true;
    }

    /** \brief Distributes this grid over the available nodes in a distributed machine

       \bug The return value is always 'true'

       \param minlevel The coarsest grid level that gets distributed
     */
    bool loadBalance(int minlevel=0);

    /** \brief Distribute this grid over a distributed machine
     *
     * \param[in] targetProcessors For each leaf element the rank of the process the element shall be sent to
     * \param[in] fromLevel The lowest level that gets redistributed (set to 0 when in doubt)
     *
     * This method allows to (re-)distribute the grid controlled by an external grid repartitioning library.
     * You need to get that library to assign a target rank to each interior element in the leaf grid.  With this
     * information in a std::vector, call this method, and UG will do the actual repartitioning.
     * Each leaf element will be sent to the assigned target rank.  For all other elements we look at
     * where there children are being sent to.  The parent is then sent to where most of its children are
     * (Familienzusammenfuehrung).
     *
     * The size of the input array targetProcessors is expected to be equal to the number of elements in
     * the 'all'-partition, i.e., the number Interior elements plus the number of Ghost elements.
     * To get the array entry corresponding to an Interior element, a MultipleCodimMultipleGeomTypeMapper
     * with layout class MCMGElementLayout is used.  Array entries corresponding to Ghost elements are ignored.
     *
     * In some cases you may also want to leave the lowest levels on one process, to have them all together
     * for multigrid coarse grid corrections.  In that case, use the fromLevel parameter with a value other
     * than zero, to redistribute only elements above a certain level.
     *
     * The fromLevel argument is also needed to allow the compiler to distinguish this method from
     * the loadBalance method with a single template DataHandle argument.
     *
     * \note In theory you can assign a target rank to any element on any level, and UG will magically transfer
     * the element to that rank and make everything come out right.  This is not supported by the UGGrid interface,
     * because I didn't see a use case for it.  If you do need it please ask on the Dune mailing list.
     *
     * \return true
     */
    bool loadBalance(const std::vector<unsigned int>& targetProcessors, unsigned int fromLevel);

    /** \brief Distributes the grid over the processes of a parallel machine, and sends data along with it
     *
     * \param[in] targetProcessors For each leaf element the rank of the process the element shall be sent to
     * \param[in] fromLevel The lowest level that gets redistributed (set to 0 when in doubt)
     * \param[in,out] dataHandle A data handle object that does the gathering and scattering of data
     * \tparam DataHandle works like the data handle for the communicate methods.
     *
     * \return true
     */
    template<class DataHandle>
    bool loadBalance (const std::vector<unsigned int>& targetProcessors, unsigned int fromLevel, DataHandle& dataHandle)
    {
#ifdef ModelP
      // gather element data
      //        UGLBGatherScatter::template gather<0>(this->leafGridView(), dataHandle);

      // gather node data
      UGLBGatherScatter::template gather<dim>(this->leafGridView(), dataHandle);
#endif

      // the load balancing step now also attaches
      // the data to the entities and distributes it
      loadBalance(targetProcessors,fromLevel);

#ifdef ModelP
      // scatter element data
      //        UGLBGatherScatter::template scatter<0>(this->leafGridView(), dataHandle);

      // scatter node data
      UGLBGatherScatter::template scatter<dim>(this->leafGridView(), dataHandle);
#endif

      return true;
    }


    /** \brief The communication interface for all codims on a given level
       @param dataHandle type used to gather/scatter data in and out of the message buffer
       @param iftype one of the predifined interface types, throws error if it is not implemented
       @param dir choose beetween forward and backward communication
       @param level communicate for entities on the given level

       Implements a generic communication function sending an object of type P for each entity
       in the intersection of two processors. P has two methods gather and scatter that implement
       the protocol. Therefore P is called the "protocol class".
     */
    template<class DataHandle>
    void communicate (DataHandle& dataHandle, InterfaceType iftype, CommunicationDirection dir, int level) const
    {
#ifdef ModelP
      typedef typename UGGrid::LevelGridView LevelGridView;

      for (int curCodim = 0; curCodim <= dim; ++curCodim) {
        if (!dataHandle.contains(dim, curCodim))
          continue;

        if (curCodim == 0)
          communicateUG_<LevelGridView, DataHandle, 0>(this->levelGridView(level), level, dataHandle, iftype, dir);
        else if (curCodim == dim)
          communicateUG_<LevelGridView, DataHandle, dim>(this->levelGridView(level), level, dataHandle, iftype, dir);
        else if (curCodim == dim - 1)
          communicateUG_<LevelGridView, DataHandle, dim-1>(this->levelGridView(level), level, dataHandle, iftype, dir);
        else if (curCodim == 1)
          communicateUG_<LevelGridView, DataHandle, 1>(this->levelGridView(level), level, dataHandle, iftype, dir);
        else
          DUNE_THROW(NotImplemented,
                     className(*this) << "::communicate(): Not "
                     "supported for dim " << dim << " and codim " << curCodim);
      }
#endif // ModelP
    }

    /** \brief The communication interface for all codims on the leaf level
       @param dataHandle type used to gather/scatter data in and out of the message buffer
       @param iftype one of the predifined interface types, throws error if it is not implemented
       @param dir choose beetween forward and backward communication

       Implements a generic communication function sending an object of type P for each entity
       in the intersection of two processors. P has two methods gather and scatter that implement
       the protocol. Therefore P is called the "protocol class".
     */
    template<class DataHandle>
    void communicate(DataHandle& dataHandle, InterfaceType iftype, CommunicationDirection dir) const
    {
#ifdef ModelP
      typedef typename UGGrid::LeafGridView LeafGridView;

      for (int curCodim = 0; curCodim <= dim; ++curCodim) {
        if (!dataHandle.contains(dim, curCodim))
          continue;
        int level = -1;
        if (curCodim == 0)
          communicateUG_<LeafGridView, DataHandle, 0>(this->leafGridView(), level, dataHandle, iftype, dir);
        else if (curCodim == dim)
          communicateUG_<LeafGridView, DataHandle, dim>(this->leafGridView(), level, dataHandle, iftype, dir);
        else if (curCodim == dim - 1)
          communicateUG_<LeafGridView, DataHandle, dim-1>(this->leafGridView(), level, dataHandle, iftype, dir);
        else if (curCodim == 1)
          communicateUG_<LeafGridView, DataHandle, 1>(this->leafGridView(), level, dataHandle, iftype, dir);
        else
          DUNE_THROW(NotImplemented,
                     className(*this) << "::communicate(): Not "
                     "supported for dim " << dim << " and codim " << curCodim);
      }
#endif // ModelP
    }

    /** the collective communication */
    const CollectiveCommunication<UGGrid>& comm () const
    {
      return ccobj_;
    }

  protected:
#ifdef ModelP
    template <class GridView, class DataHandle, int codim>
    void communicateUG_(const GridView& gv, int level,
                        DataHandle &dataHandle,
                        InterfaceType iftype,
                        CommunicationDirection dir) const
    {
      typename UG_NS<dim>::DDD_IF_DIR ugIfDir;
      // Translate the communication direction from Dune-Speak to UG-Speak
      if (dir==ForwardCommunication)
        ugIfDir = UG_NS<dim>::IF_FORWARD();
      else
        ugIfDir = UG_NS<dim>::IF_BACKWARD();

      typedef UGMessageBuffer<DataHandle,dim,codim> UGMsgBuf;
      UGMsgBuf::duneDataHandle_ = &dataHandle;

      UGMsgBuf::level = level;

      std::vector<typename UG_NS<dim>::DDD_IF> ugIfs;
      findDDDInterfaces_(ugIfs, iftype, codim);

      unsigned bufSize = UGMsgBuf::ugBufferSize_(gv);
      if (!bufSize)
        return;     // we don't need to communicate if we don't have any data!
      for (unsigned i=0; i < ugIfs.size(); ++i)
        UG_NS<dim>::DDD_IFOneway(ugIfs[i],
                                 ugIfDir,
                                 bufSize,
                                 &UGMsgBuf::ugGather_,
                                 &UGMsgBuf::ugScatter_);
    }

    void findDDDInterfaces_(std::vector<typename UG_NS<dim>::DDD_IF > &dddIfaces,
                            InterfaceType iftype,
                            int codim) const
    {
      dddIfaces.clear();
      if (codim == 0)
      {
        switch (iftype) {
        case InteriorBorder_InteriorBorder_Interface :
          // do not communicate anything: Elements can not be in
          // the interior of two processes at the same time
          return;
        case InteriorBorder_All_Interface :
          // The communicated elements are in the sender's
          // interior and it does not matter what they are for
          // the receiver
          dddIfaces.push_back(UG_NS<dim>::ElementVHIF());
          return;
        case All_All_Interface :
          // It does neither matter what the communicated
          // elements are for sender nor for the receiver. If
          // they are seen by these two processes, data is send
          // and received.
          dddIfaces.push_back(UG_NS<dim>::ElementSymmVHIF());
          return;
        default :
          DUNE_THROW(GridError,
                     "Element communication not supported for "
                     "interfaces of type  "
                     << iftype);
        }
      }
      else if (codim == dim)
      {
        switch (iftype)
        {
        case InteriorBorder_InteriorBorder_Interface :
          dddIfaces.push_back(UG_NS<dim>::BorderNodeSymmIF());
          return;
        case InteriorBorder_All_Interface :
          dddIfaces.push_back(UG_NS<dim>::BorderNodeSymmIF());
          dddIfaces.push_back(UG_NS<dim>::NodeIF());
          return;
        case All_All_Interface :
          dddIfaces.push_back(UG_NS<dim>::NodeAllIF());
          return;
        default :
          DUNE_THROW(GridError,
                     "Node communication not supported for "
                     "interfaces of type  "
                     << iftype);
        }
      }
      else if (codim == dim-1)
      {
        switch (iftype)
        {
        case InteriorBorder_InteriorBorder_Interface :
          dddIfaces.push_back(UG_NS<dim>::BorderEdgeSymmIF());
          return;
        case InteriorBorder_All_Interface :
          dddIfaces.push_back(UG_NS<dim>::BorderEdgeSymmIF());
          // Is the following line needed or not?
          // dddIfaces.push_back(UG_NS<dim>::EdgeIF());
          return;
        case All_All_Interface :
          dddIfaces.push_back(UG_NS<dim>::EdgeSymmVHIF());
          return;
        default :
          DUNE_THROW(GridError,
                     "Edge communication not supported for "
                     "interfaces of type  "
                     << iftype);
        }
      }
      else if (codim == 1)
      {
        switch (iftype)
        {
        case InteriorBorder_InteriorBorder_Interface :
        case InteriorBorder_All_Interface :
          dddIfaces.push_back(UG_NS<dim>::BorderVectorSymmIF());
          return;
        default :
          DUNE_THROW(GridError,
                     "Face communication not supported for "
                     "interfaces of type  "
                     << iftype);
        }
      }
      else
      {
        DUNE_THROW(GridError,
                   "Communication for codim "
                   << codim
                   << " entities is not yet supported "
                   << " by the DUNE UGGrid interface!");
      }
    };
#endif // ModelP

  public:
    // **********************************************************
    // End of Interface Methods
    // **********************************************************

#ifdef DOXYGEN

    /** \brief Rudimentary substitute for a hierarchic iterator on faces
        \param e, elementSide Grid face specified by an element and one of its sides
        \param maxl The finest level that should be traversed by the iterator
        \param[out] childElements For each subface: element index, elementSide, and level
        \param[out] childElementSides Indices for transformation because Dune numbers the
                                      faces of several elements differently than UG

        \deprecated This method is deprecated and will be removed after the release of Dune
                    2.4. Please use the corresponding method that uses entities instead of
                    EntityPointers.
     */
    void getChildrenOfSubface(const typename Traits::template Codim<0>::EntityPointer & e,
                              int elementSide,
                              int maxl,
                              std::vector<typename Traits::template Codim<0>::EntityPointer>& childElements,
                              std::vector<unsigned char>& childElementSides) const;

#else

    // This is the actual implementation of the deprecated method. We need this ugly trick of turning
    // it into a template to avoid triggering a deprecation warning every time UGGrid is used.
    template< typename T >
    DUNE_DEPRECATED_MSG("This version of getChildrenOfSubface() uses EntityPointer and is deprecated. It will be removed after the release of Dune 2.4. Please use the new version with entities instead.")
    typename std::enable_if<
      std::is_same<
        T,
        typename UGGrid<dim>::Traits::template Codim<0>::EntityPointer
        >::value
      >::type
    getChildrenOfSubface(const T & e,
                         int elementSide,
                         int maxl,
                         std::vector<typename Traits::template Codim<0>::EntityPointer>& childElements,
                         std::vector<unsigned char>& childElementSides) const;

#endif

    /** \brief Rudimentary substitute for a hierarchic iterator on faces
        \param e, elementSide Grid face specified by an element and one of its sides
        \param maxl The finest level that should be traversed by the iterator
        \param[out] childElements For each subface: element index, elementSide, and level
        \param[out] childElementSides Indices for transformation because Dune numbers the
                                      faces of several elements differently than UG
     */
    void getChildrenOfSubface(const typename Traits::template Codim<0>::Entity & e,
                              int elementSide,
                              int maxl,
                              std::vector<typename Traits::template Codim<0>::Entity>& childElements,
                              std::vector<unsigned char>& childElementSides) const;

    /** \brief The different forms of grid refinement that UG supports */
    enum RefinementType {
      /** \brief New level consists only of the refined elements and the closure*/
      LOCAL,
      /** \brief New level consists of the refined elements and the unrefined ones, too */
      COPY
    };

    /** \brief Decide whether to add a green closure to locally refined grid sections or not */
    enum ClosureType {
      /** \brief Standard red/green refinement */
      GREEN,
      /** \brief No closure, results in nonconforming meshes */
      NONE
    };

    /** \brief Sets the type of grid refinement */
    void setRefinementType(RefinementType type) {
      refinementType_ = type;
    }

    /** \brief Sets the type of grid refinement closure */
    void setClosureType(ClosureType type) {
      closureType_ = type;
    }

    /** \brief Sets the default heap size
     *
     * UGGrid keeps an internal heap to allocate memory from, which must be
     * specified on grid creation (at the latest).  This sets the default heap
     * size, which is used when no heap size is given to the constructor.
     */
    static void setDefaultHeapSize(unsigned size) {
      heapSize_ = size;
    }

#ifdef DOXYGEN

    /** \brief Sets a vertex to a new position

        Changing a vertex' position changes its position on all grid levels!

        \deprecated This method is deprecated and will be removed after the release of Dune
                    2.4. Please use the corresponding method that uses entities instead of
                    EntityPointers.
    */
    void setPosition(const typename Traits::template Codim<dim>::EntityPointer& e,
                     const FieldVector<double, dim>& pos);

#else

    // This is the actual implementation of the deprecated method. We need this ugly trick of turning
    // it into a template to avoid triggering a deprecation warning every time UGGrid is used.
    template< typename T >
    DUNE_DEPRECATED_MSG("This version of setPosition() uses EntityPointer and is deprecated. It will be removed after the release of Dune 2.4. Please use the new version with entities instead.")
    typename std::enable_if<
      std::is_same<
        T,
        typename UGGrid<dim>::Traits::template Codim<dim>::EntityPointer
        >::value
      >::type
    setPosition(const T& e,
                const FieldVector<double, dim>& pos);

#endif

    /** \brief Sets a vertex to a new position

       Changing a vertex' position changes its position on all grid levels!*/
    void setPosition(const typename Traits::template Codim<dim>::Entity& e,
                     const FieldVector<double, dim>& pos);

    /** \brief Does uniform refinement
     *
     * \param n Number of uniform refinement steps
     */
    void globalRefine(int n);

    /** \brief Save entire grid hierarchy to disk

       Test implementation -- not working!
     */
    void saveState(const std::string& filename) const;

    /** \brief Read entire grid hierarchy from disk

       Test implementation -- not working!
     */
    void loadState(const std::string& filename);

  private:
    /** \brief UG multigrid, which contains the actual grid hierarchy structure */
    typename UG_NS<dim>::MultiGrid* multigrid_;

    /** \brief The collective communication object. */
    CollectiveCommunication<UGGrid> ccobj_;

    /** \brief Recomputes entity indices after the grid was changed
        \param setLevelZero If this is false, level indices of the level 0 are not touched
        \param nodePermutation Permutation array for the vertex level 0 indices.  If this is NULL,
        the identity is used.
     */
    void setIndices(bool setLevelZero,
                    std::vector<unsigned int>* nodePermutation);

    // Each UGGrid object has a unique name to identify it in the
    // UG environment structure
    std::string name_;

    // Our set of level indices
    std::vector<shared_ptr<UGGridLevelIndexSet<const UGGrid<dim> > > > levelIndexSets_;

    UGGridLeafIndexSet<const UGGrid<dim> > leafIndexSet_;

    // One id set implementation
    // Used for both the local and the global UGGrid id sets
    UGGridIdSet<const UGGrid<dim> > idSet_;

    //! The type of grid refinement currently in use
    RefinementType refinementType_;

    //! The type of grid refinement closure currently in use
    ClosureType closureType_;

    /** \brief Number of UGGrids currently in use.
     *
     * This counts the number of UGGrids currently instantiated.  All
     * constructors of UGGrid look at this variable.  If it is zero, they
     * initialize UG before proceeding.  Destructors use the same mechanism
     * to safely shut down UG after deleting the last UGGrid object.
     */
    static int numOfUGGrids;

    /** \brief Remember whether some element has been marked for refinement
        ever since the last call to adapt().

        This is here to implement the return value of adapt().
     */
    bool someElementHasBeenMarkedForRefinement_;

    /** \brief Remember whether some element has been marked for coarsening
        ever since the last call to adapt().

        This is here to implement the return value of preAdapt().
     */
    bool someElementHasBeenMarkedForCoarsening_;

    /** \brief The size of UG's internal heap in megabytes
     *
     * It is handed over to UG for each new multigrid.
     */
    static unsigned int heapSize_;

    /** \brief The classes implementing the geometry of the boundary segments, if requested */
    std::vector<shared_ptr<BoundarySegment<dim> > > boundarySegments_;

    /** \brief Overall number of coarse grid boundary segments.

       This includes the number of linear segments.
       Hence numBoundarySegments_ >= boundarySegments_.size()   (greater than or equal)
     */
    unsigned int numBoundarySegments_;

  }; // end Class UGGrid

  namespace Capabilities
  {
    /** \struct hasEntity
       \ingroup UGGrid
     */

    /** \struct hasBackupRestoreFacilities
       \ingroup UGGrid
     */

    /** \struct IsUnstructured
       \ingroup UGGrid
     */

    /** \brief UGGrid has codim=0 entities (elements)
       \ingroup UGGrid
     */
    template<int dim>
    struct hasEntity< UGGrid<dim>, 0>
    {
      static const bool v = true;
    };

    /** \brief UGGrid has codim=dim entities (vertices)
       \ingroup UGGrid
     */
    template<int dim>
    struct hasEntity< UGGrid<dim>, dim>
    {
      static const bool v = true;
    };

    /** \brief UGGrid is parallel
       \ingroup UGGrid
     */
    template<int dim>
    struct DUNE_DEPRECATED_MSG("Capabilities::isParallel will be removed after dune-grid-2.4.") isParallel< UGGrid<dim> >
    {
#ifdef ModelP
      static const bool DUNE_DEPRECATED_MSG("Capabilities::isParallel will be removed after dune-grid-2.4.") v = true;
#else // !ModelP
      static const bool DUNE_DEPRECATED_MSG("Capabilities::isParallel will be removed after dune-grid-2.4.") v = false;
#endif // !ModelP
    };

    /** \brief UGGrid is levelwise conforming
       \ingroup UGGrid
     */
    template<int dim>
    struct isLevelwiseConforming< UGGrid<dim> >
    {
      static const bool v = true;
    };

    /** \brief UGGrid may not be leafwise conforming
       \ingroup UGGrid
     */
    template<int dim>
    struct isLeafwiseConforming< UGGrid<dim> >
    {
      static const bool v = false;
    };

  }

} // namespace Dune

#endif   // HAVE_UG || DOXYGEN
#endif   // DUNE_UGGRID_HH


==> anc/xt-super/dune-grid/dune/grid/uggrid/CMakeLists.txt <==
if(UG_FOUND)
  dune_add_library("uggrid" OBJECT
    uggridintersections.cc
    uggrid.cc
    uggridentity.cc
    boundaryextractor.cc
    boundaryextractor.hh
    uggridindexsets.cc
    uggridfactory.cc
    uggridgeometry.cc
    uggridhieriterator.cc)
endif(UG_FOUND)

exclude_all_but_from_headercheck(
  boundaryextractor.hh
  ug_undefs.hh)

set(HEADERS
  uggridfactory.hh
  uggridentitypointer.hh
  uggridentityseed.hh
  uggridentity.hh
  uggridgeometry.hh
  uggridlocalgeometry.hh
  uggridhieriterator.hh
  uggridleveliterator.hh
  uggridviews.hh
  ugincludes.hh
  uggridintersections.hh
  uggridintersectioniterators.hh
  uggridindexsets.hh
  uggridleafiterator.hh
  uggridrenumberer.hh
  ug_undefs.hh
  uglbgatherscatter.hh
  ugmessagebuffer.hh
  ugwrapper.hh)

install(FILES ${HEADERS}
  DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/grid/uggrid)

# tricks like undefAllMacros.pl don't have to be shipped, have they?
# Oliver Sander: It depends. undefAllMacros.pl creates the file ug_undefs.hh
# which contains an undef line for each macro encountered in the UG
# headers which DUNE includes.  This should be redone every time UG
# changes, and currently I do it and then check in the new ug_undefs.hh.
# An alternative would be to have the DUNE-build system call undefAllMacros
# for the UG it is configured with.  Then it needed to be shipped.")


==> anc/xt-super/dune-grid/dune/grid/uggrid/Makefile.am <==
if UG

noinst_LTLIBRARIES = libuggrid.la

libuggrid_la_SOURCES  = uggridintersections.cc uggrid.cc uggridentity.cc boundaryextractor.cc boundaryextractor.hh \
                        uggridindexsets.cc uggridfactory.cc uggridgeometry.cc uggridhieriterator.cc

libuggrid_la_CPPFLAGS = $(AM_CPPFLAGS)		\
	$(UG_CPPFLAGS)
libuggrid_la_LDFLAGS = $(AM_LDFLAGS)		\
	$(UG_LDFLAGS)
libuggrid_la_LIBADD =				\
	$(UG_LIBS)				\
	$(DUNE_LIBS)

endif

headercheck_IGNORE = uggridentity.hh uggridentitypointer.hh uggridentityseed.hh uggridfactory.hh uggridgeometry.hh \
                     uggridhieriterator.hh uggridindexsets.hh uggridleafiterator.hh \
                     uggridleveliterator.hh uggridlocalgeometry.hh uggridrenumberer.hh \
                     ugincludes.hh uggridintersections.hh \
                     ugmessagebuffer.hh \
                     uggridviews.hh \
                     uggridintersectioniterators.hh ugwrapper.hh uglbgatherscatter.hh

uggriddir = $(includedir)/dune/grid/uggrid/
uggrid_HEADERS = uggridfactory.hh uggridentitypointer.hh \
  uggridentityseed.hh uggridentity.hh uggridgeometry.hh \
  uggridlocalgeometry.hh \
  ugmessagebuffer.hh \
  uggridhieriterator.hh uggridleveliterator.hh ugincludes.hh \
  uggridintersections.hh uggridintersectioniterators.hh uggridindexsets.hh \
  uggridleafiterator.hh uggridrenumberer.hh \
                 uggridviews.hh \
  uglbgatherscatter.hh \
  ug_undefs.hh ugwrapper.hh

# tricks like undefAllMacros.pl don't have to be shipped, have they?
# Oliver Sander: It depends. undefAllMacros.pl creates the file ug_undefs.hh
# which contains an #undef line for each macro encountered in the UG
# headers which DUNE includes.  This should be redone every time UG
# changes, and currently I do it and then check in the new ug_undefs.hh.
# An alternative would be to have the DUNE-build system call undefAllMacros
# for the UG it is configured with.  Then it needed to be shipped.


include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-grid/dune/grid/uggrid/boundaryextractor.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <config.h>

#include <dune/grid/common/grid.hh>  // for the exceptions

#include "boundaryextractor.hh"

void Dune::BoundaryExtractor::detectBoundarySegments(const std::vector<unsigned char>& elementTypes,
                                                     const std::vector<unsigned int>& elementVertices,
                                                     std::set<UGGridBoundarySegment<2> >& boundarySegments)
{
  // The vertices that form the edges of a triangle -- in UG numbering
  static const int triIdx[][2] = {
    {0,1},{1,2},{2,0}
  };

  // The vertices that form the edges of a quadrilateral -- in UG numbering
  static const int quadIdx[][2] = {
    {0,1},{1,2},{2,3},{3,0}
  };

  boundarySegments.clear();
  unsigned int currentBase = 0;

  for (size_t i=0; i<elementTypes.size(); i++) {

    int verticesPerElement = elementTypes[i];

    for (int k=0; k<verticesPerElement; k++) {

      UGGridBoundarySegment<2> v;
      if (verticesPerElement==3) {
        v[0] = elementVertices[currentBase+triIdx[k][0]];
        v[1] = elementVertices[currentBase+triIdx[k][1]];
      } else {
        v[0] = elementVertices[currentBase+quadIdx[k][0]];
        v[1] = elementVertices[currentBase+quadIdx[k][1]];
      }

      // Check if new face exists already in the list
      // (then it is no boundary face)
      std::pair<std::set<UGGridBoundarySegment<2> >::iterator,bool> status = boundarySegments.insert(v);
      if (!status.second)         //  Not inserted because already existing
        boundarySegments.erase(status.first);

    }

    currentBase += verticesPerElement;

  }

}

void Dune::BoundaryExtractor::detectBoundarySegments(const std::vector<unsigned char>& elementTypes,
                                                     const std::vector<unsigned int>& elementVertices,
                                                     std::set<UGGridBoundarySegment<3> >& boundarySegments)
{
  int numElements = elementTypes.size();

  // The vertices that form the faces of a tetrahedron -- in UG numbering
  // Double numbers mean the face is actually a triangle
  static const int tetraIdx[][4] = {
    {1,3,2,2},{0,2,3,3},{0,3,1,1},{0,1,2,2}
  };

  // The vertices that form the faces of a pyramid -- in UG numbering
  static const int pyramidIdx[][4] = {
    {0,1,2,3},{0,4,1,1},{1,4,2,2},{3,2,4,4},{0,3,4,4}
  };

  // The vertices that form the faces of a prism -- in UG numbering
  static const int prismIdx[][4] = {
    {0,1,2,2},{0,3,4,1},{1,4,5,2},{0,2,5,3},{3,5,4,4}
  };

  // The vertices that form the faces of a hexahedron -- in UG numbering
  static const int hexaIdx[][4] = {
    {0,4,5,1},{1,5,6,2},{2,6,7,3},{3,7,4,0},{4,7,6,5},{1,2,3,0}
  };

  // Number of faces for tetrahedra, pyramids, prisms, hexahedra
  // The zeros are just fill-in.
  static const int numFaces[9] = {0,0,0,0,4,5,5,0,6};
  boundarySegments.clear();

  // An index into the list of element vertices pointing to the current element
  int currentElement = 0;

  for (int i=0; i<numElements; i++) {

    for (int k=0; k<numFaces[elementTypes[i]]; k++) {

      UGGridBoundarySegment<3> v;

      switch (elementTypes[i]) {
      case 4 :       // tetrahedron
        for (int j=0; j<4; j++)
          v[j] = elementVertices[currentElement+tetraIdx[k][j]];
        break;
      case 5 :       // pyramid
        for (int j=0; j<4; j++)
          v[j] = elementVertices[currentElement+pyramidIdx[k][j]];
        break;
      case 6 :       // prism
        for (int j=0; j<4; j++)
          v[j] = elementVertices[currentElement+prismIdx[k][j]];
        break;
      case 8 :       // hexahedron
        for (int j=0; j<4; j++)
          v[j] = elementVertices[currentElement+hexaIdx[k][j]];
        break;
      default :
        DUNE_THROW(Exception, "Can't handle elements with " << elementTypes[i] << " vertices!");
      }

      // Check whether the faces is degenerated to a triangle
      if (v[2]==v[3])
        v[3] = -1;

      // Find out if the element face has already been encountered.  Then it is not a boundary face.
      std::pair<std::set<UGGridBoundarySegment<3> >::iterator,bool> status = boundarySegments.insert(v);

      if (!status.second) {           //  Not inserted because already existing

        boundarySegments.erase(status.first);

      }

    }

    currentElement += elementTypes[i];

  }

}

template<int dim>
int Dune::BoundaryExtractor::detectBoundaryNodes(const std::set<UGGridBoundarySegment<dim> >& boundarySegments,
                                                 int noOfNodes,
                                                 std::vector<int>& isBoundaryNode)
{
  isBoundaryNode.resize(noOfNodes);

  int UGNodeIdxCounter = 0;

  for (int i=0; i<noOfNodes; i++)
    isBoundaryNode[i] = -1;

  typename std::set<UGGridBoundarySegment<dim> >::const_iterator it = boundarySegments.begin();

  for (; it!=boundarySegments.end(); ++it) {

    for (int j=0; j<(dim-1)*2; j++)
      if ((*it)[j]!=-1 && isBoundaryNode[(*it)[j]] == -1)
        isBoundaryNode[(*it)[j]] = 1;

  }

  for (unsigned int i=0; i<isBoundaryNode.size(); i++)
    if (isBoundaryNode[i] != -1)
      isBoundaryNode[i] = UGNodeIdxCounter++;

  return UGNodeIdxCounter;
}


// //////////////////////////////////////////////////////////////////////////////
//   Explicitly instantiate the member templates that we need.  We need
//   2 and 4, because this is the maximum number of vertices a boundary segment
//   can have in 2d and 3d, respectively.
// //////////////////////////////////////////////////////////////////////////////

template int Dune::BoundaryExtractor::detectBoundaryNodes<2>(const std::set<UGGridBoundarySegment<2> >& boundarySegments,
                                                             int noOfNodes,
                                                             std::vector<int>& isBoundaryNode);

template int Dune::BoundaryExtractor::detectBoundaryNodes<3>(const std::set<UGGridBoundarySegment<3> >& boundarySegments,
                                                             int noOfNodes,
                                                             std::vector<int>& isBoundaryNode);


==> anc/xt-super/dune-grid/dune/grid/uggrid/boundaryextractor.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_BOUNDARY_EXTRACTOR_HH
#define DUNE_BOUNDARY_EXTRACTOR_HH

/** \file
    \brief Contains helper classes for the creation of UGGrid objects
    \author Oliver Sander
 */

#include <vector>
#include <set>
#include <dune/common/array.hh>


namespace Dune {

  /** \brief Boundary segments that can be compared

     This general implementation is empty.  Only specializations for dim==2 and dim==3 exist.
   */
  template <int dim>
  class UGGridBoundarySegment {};

  /** \brief Specialization of the boundary segment class for 2d */
  template <>
  class UGGridBoundarySegment<2> : public array<int,2> {

  public:

    /** \brief Always returns 2 */
    int numVertices() const {
      return 2;
    }

    /** \brief Compare the vertex lists modulo permutation */
    bool operator<(const UGGridBoundarySegment<2>& other) const {

      array<int,2> sorted1, sorted2;

      // ////////////////////////////////////////////////////////////////////////////
      // Sort the two arrays to get rid of cyclic permutations in mirror symmetry
      // ////////////////////////////////////////////////////////////////////////////
      if ((*this)[0] < (*this)[1])
        sorted1 = (*this);
      else {
        sorted1[0] = (*this)[1];
        sorted1[1] = (*this)[0];
      }

      if (other[0] < other[1])
        sorted2 = other;
      else {
        sorted2[0] = other[1];
        sorted2[1] = other[0];
      }

      // ////////////////////////////////////////////////////////////////////////////
      //   Compare the two sorted arrays
      // ////////////////////////////////////////////////////////////////////////////

      return sorted1 < sorted2;

    }

  };

  /** \brief Specialization of the boundary segment class for 2d */
  template <>
  class UGGridBoundarySegment<3> : public array<int,4> {

  public:

    /** \brief 3 or 4 */
    int numVertices() const {
      return ((*this)[3]==-1) ? 3 : 4;
    }

    /** \brief Compare the vertex lists modulo permutation */
    bool operator<(const UGGridBoundarySegment<3>& other) const {
      UGGridBoundarySegment<3> sorted1 = (*this);
      UGGridBoundarySegment<3> sorted2 = other;

      if (numVertices()<other.numVertices())
        return true;

      if (numVertices()>other.numVertices())
        return false;

      // ////////////////////////////////////////////////////////////////////////////
      // Sort the two arrays to get rid of cyclic permutations and mirror symmetry
      // ////////////////////////////////////////////////////////////////////////////

      // bubble sort: sort and compare together until the first nonmatching digits are found
      for (int i=numVertices()-1; i>=0; i--) {

        for (int j=0; j<i; j++) {

          if (sorted1[j] > sorted1[j+1])
            std::swap(sorted1[j], sorted1[j+1]);

          if (sorted2[j] > sorted2[j+1])
            std::swap(sorted2[j], sorted2[j+1]);

        }

        //
        if (sorted1[i]<sorted2[i])
          return true;
        else if (sorted1[i]>sorted2[i])
          return false;

      }

      // The sorted arrays are identical
      return false;
    }

  };

  //! Output operator for array
  inline std::ostream& operator<< (std::ostream& s, const UGGridBoundarySegment<2>& v)
  {
    return s << "[" << v[0] << ", " << v[1] << "]";
  }

  inline std::ostream& operator<< (std::ostream& s, const UGGridBoundarySegment<3>& v)
  {
    s << "[" << v[0] << ", " << v[1] << ", " << v[2];
    if (v[3]!=-1)     // quadrilateral
      s << ", " << v[3];
    return s << "]";
  }

  /** \brief Extracts the boundary faces and nodes from a set grid given as a set of elements
   */
  class BoundaryExtractor {

    typedef std::set<UGGridBoundarySegment<2> >::iterator SetIterator2d;
    typedef std::set<UGGridBoundarySegment<3> >::iterator SetIterator3d;

  public:

    static void detectBoundarySegments(const std::vector<unsigned char>& elementTypes,
                                       const std::vector<unsigned int>& elementVertices,
                                       std::set<UGGridBoundarySegment<2> >& boundarySegments);

    static void detectBoundarySegments(const std::vector<unsigned char>& elementTypes,
                                       const std::vector<unsigned int>& elementVertices,
                                       std::set<UGGridBoundarySegment<3> >& boundarySegments);

    template <int dim>
    static int detectBoundaryNodes(const std::set<UGGridBoundarySegment<dim> >& boundarySegments,
                                   int noOfNodes,
                                   std::vector<int>& isBoundaryNode);

  };

}

#endif


==> anc/xt-super/dune-grid/dune/grid/uggrid/ug_undefs.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
/** \file
 * \brief Contains <tt>#undef</tt>s for all preprocessor macros
 * defined by UG.
 *
 * This file is created automatically by the perl script <tt>undefAllMacros.pl</tt>.
 */

#undef ABS
#undef ABSDIFF
#undef ADDPATTERN
#undef ADDPATTERN_LEN
#undef ADDPATTERN_SHIFT
#undef __ALGEBRA__
#undef __ANISOTROPIC__
#undef APOS_TO_AID
#undef AREA_OF_ELEMENT
#undef AREA_OF_ELEMENT_2D
#undef AREA_OF_ELEMENT_3D
#undef AREA_OF_ELEMENT_BND
#undef AREA_OF_HEXAHEDRON
#undef AREA_OF_PRISM
#undef AREA_OF_PYRAMID
#undef AREA_OF_QUADRILATERAL
#undef AREA_OF_REF
#undef AREA_OF_REF_2D
#undef AREA_OF_REF_3D
#undef AREA_OF_REF_BND
#undef AREA_OF_TETRAHEDRON
#undef AREA_OF_TRIANGLE
#undef ASSERT
#undef ATTR
#undef ATTR_TO_GLEVEL
#undef AUXEDGE
#undef AUXEDGE_LEN
#undef AUXEDGE_SHIFT
#undef BHM_OK
#undef BITWISE_TYPE
#undef BLOCK_NOT_DEFINED
#undef __BLOCK_VECTOR_DESC__
#undef BLOCKVECTOR_OFFSET
#undef BND_SIZE_TAG
#undef BOOL_2_NF
#undef BOOL_2_TF
#undef BOOL_2_YN
#undef BOTTOMLEVEL
#undef Broadcast
#undef BV_CYC
#undef BVD_DEC_LAST_ENTRY
#undef BVD_DISCARD_LAST_ENTRY
#undef BVD_GET_ENTRY
#undef BVD_INC_LAST_ENTRY
#undef BVD_INIT
#undef BVD_INIT_SEQ_READ
#undef BVD_IS_SUB_BLOCK
#undef BVD_MAX_ENTRIES
#undef BVD_NR_ENTRIES
#undef BVDOWNBV
#undef BVDOWNBVEND
#undef BVDOWNBVLAST
#undef BVDOWNTYPE
#undef BVDOWNTYPE_LEN
#undef BVDOWNTYPE_SHIFT
#undef BVDOWNVECTOR
#undef BVD_PUSH_ENTRY
#undef BVD_READ_NEXT_ENTRY
#undef BVD_SET_ENTRY
#undef BVENDVECTOR
#undef BVFIRSTVECTOR
#undef BV_GEN
#undef BV_GEN_C
#undef BV_GEN_F
#undef BV_GEN_L
#undef BV_IS_DIAG_BV
#undef BV_IS_EMPTY
#undef BV_IS_GC
#undef BV_IS_LEAF_BV
#undef BVLASTVECTOR
#undef BVLEVEL
#undef BVLEVEL_LEN
#undef BVLEVEL_SHIFT
#undef BVNUMBER
#undef BVNUMBEROFVECTORS
#undef BVORIENTATION
#undef BVORIENTATION_LEN
#undef BVORIENTATION_SHIFT
#undef BVPD_CONFIG
#undef BVPD_CONVEX
#undef BVPD_MIDPOINT
#undef BVPD_NAME
#undef BVPD_NCOEFFF
#undef BVPD_NPARTS
#undef BVPD_NSUBDOM
#undef BVPD_NUSERF
#undef BVPD_RADIUS
#undef BVPD_S2P
#undef BVPD_S2P_PTR
#undef BVPRED
#undef BVSUCC
#undef BVTVTYPE
#undef BVTVTYPE_LEN
#undef BVTVTYPE_SHIFT
#undef BVUSERDATA
#undef CANNOT_INIT_PROBLEM
#undef CAST_EDVECTOR
#undef CAST_EVECTOR
#undef CAST_NVECTOR
#undef CAST_SVECTOR
#undef CAT
#undef CAT3
#undef CE_FREE
#undef CE_INIT
#undef CE_INIT_UNUSED
#undef CE_LOCKED
#undef CENTERNODE
#undef CENTER_NODE_INDEX
#undef CENTER_NODE_INDEX_TAG
#undef CENTERTYPE
#undef CE_USED
#undef CEXTRA
#undef CEXTRA_LEN
#undef CEXTRA_SHIFT
#undef C_FRONTEND
#undef CHECK
#undef CLASS_OF_RULE
#undef CLEAR_FLAG
#undef CLEAR_VEC_COLLECT__FLAG
#undef CLEAR_VEC_CONS__FLAG
#undef CMATRIX0
#undef CMATRIX1
#undef COARSEN
#undef COARSEN_LEN
#undef COARSEN_SHIFT
#undef __COMMANDS__
#undef CONCAT
#undef CONCAT3
#undef CONCAT3_AUX
#undef CONCAT4
#undef CONCAT4_AUX
#undef CONCAT5
#undef CONCAT5_AUX
#undef CONCAT_AUX
#undef CONTEXT
#undef ControlWord
#undef COOBJ
#undef COORDINATE_TO_KEY
#undef COPY_COORDINATES_HEXAHEDRON
#undef COPY_COORDINATES_PRISM
#undef COPY_COORDINATES_PYRAMID
#undef COPY_COORDINATES_QUADRILATERAL
#undef COPY_COORDINATES_TETRAHEDRON
#undef COPY_COORDINATES_TRIANGLE
#undef COPY_CORNER_COORDINATES
#undef COPY_SC_TO_SH
#undef CORNER
#undef CORNER_COORDINATES
#undef CORNER_COORDINATES_HEXAHEDRON
#undef CORNER_COORDINATES_PRISM
#undef CORNER_COORDINATES_PYRAMID
#undef CORNER_COORDINATES_QUADRILATERAL
#undef CORNER_COORDINATES_TETRAHEDRON
#undef CORNER_COORDINATES_TRIANGLE
#undef CORNER_OF_EDGE
#undef CORNER_OF_EDGE_PTR
#undef CORNER_OF_EDGE_REF
#undef CORNER_OF_EDGE_TAG
#undef CORNER_OF_OPPEDGE
#undef CORNER_OF_OPPEDGE_REF
#undef CORNER_OF_OPPEDGE_TAG
#undef CORNER_OF_SIDE
#undef CORNER_OF_SIDE_INV
#undef CORNER_OF_SIDE_INV_REF
#undef CORNER_OF_SIDE_INV_TAG
#undef CORNER_OF_SIDE_PTR
#undef CORNER_OF_SIDE_REF
#undef CORNER_OF_SIDE_TAG
#undef CORNER_OPP_TO_SIDE
#undef CORNER_OPP_TO_SIDE_REF
#undef CORNER_OPP_TO_SIDE_TAG
#undef CORNERS_OF_BND_SEG
#undef CORNERS_OF_EDGE
#undef CORNERS_OF_ELEM
#undef CORNERS_OF_REF
#undef CORNERS_OF_SIDE
#undef CORNERS_OF_SIDE_REF
#undef CORNERS_OF_SIDE_TAG
#undef CORNERS_OF_TAG
#undef CORNERTYPE
#undef COUNTELEMENT
#undef COUNTNODE
#undef COUNTVECTOR
#undef COUNTVERTEX
#undef CP_EUKLIDNORM
#undef CP_LIMCOMB
#undef CPP_FRONTEND
#undef CP_SCALARPRODUCT
#undef CP_SUBTRACT
#undef CTRL
#undef CTRL2
#undef CURRENTLEVEL
#undef CVECT
#undef __CW__
#undef CW_FREE
#undef CW_INIT
#undef CW_INIT_UNUSED
#undef CW_READ
#undef CW_READ_STATIC
#undef CW_USED
#undef CW_WRITE
#undef CW_WRITE_STATIC
#undef DATAFORMAT
#undef __DDD__
#undef DDD_ATTR_NULL
#undef DDD_DOMAIN_DATA
#undef DDD_EXTRA_DATA
#undef DDD_GID_TO_INT
#undef DDD_IdentifyBegin
#undef DDD_IdentifyEnd
#undef DDD_IdentifyNumber
#undef DDD_IFAOneway
#undef DDD_InfoAttr
#undef DDD_InfoGlobalId
#undef DDD_InfoPriority
#undef DDD_InfoType
#undef DDD_OBJ
#undef DDD_PRIO_ENV
#undef DDD_PRIO_NULL
#undef DDD_PrioritySet
#undef DDD_PROC_NULL
#undef DDDTYPE
#undef DDD_TYPE_BY_HANDLER
#undef DDD_TYPE_NULL
#undef DDD_VERSION
#undef __DEBUG__
#undef _DEBUG_CW_
#undef DEBUG_MODE
#undef DEBUG_TIME
#undef DEBUG_TIME_INC
#undef DEBUG_TIME_MAX
#undef DEBUG_TIME_RESET
#undef DEC_NO_OF_ELEM
#undef DECNOOFNODE
#undef DECOUPLED
#undef DECOUPLED_LEN
#undef DECOUPLED_SHIFT
#undef DEFAULT_NAMES
#undef DEL_VECTOR
#undef DIAGMATRIXTYPE
#undef DIM
#undef DIMENSION_H
#undef DIM_MAX
#undef DIM_OF_BND
#undef DIM_OF_BND_MAX
#undef DIRSEP
#undef DMTP
#undef DNDS
#undef DNDT
#undef __DOMAIN__
#undef DOM_EVAL_SD_UNKNOWN
#undef DOM_LOC_X
#undef DOM_LOC_Y
#undef DOM_PARAM_OFFSET
#undef DOWNGRID
#undef DSIGNUM
#undef DUNE_UGINCLUDES_HH
#undef EATTR
#undef EBUILDCON
#undef EBUILDCON_LEN
#undef EBUILDCON_SHIFT
#undef ECLASS
#undef ECLASS_LEN
#undef ECLASS_SHIFT
#undef EDATA
#undef EDATA_DEF_IN_GRID
#undef EDATA_DEF_IN_MG
#undef EDDATA
#undef EDGENEW
#undef EDGENEW_LEN
#undef EDGENEW_SHIFT
#undef EDGE_OF_CORNER
#undef EDGE_OF_CORNER_REF
#undef EDGE_OF_CORNER_TAG
#undef EDGE_OFFSET
#undef EDGE_OF_SIDE
#undef EDGE_OF_SIDE_REF
#undef EDGE_OF_SIDE_TAG
#undef EDGE_OF_TWO_SIDES
#undef EDGE_OF_TWO_SIDES_REF
#undef EDGE_OF_TWO_SIDES_TAG
#undef EDGE_ON_BND
#undef EDGES_OF_CORNER
#undef EDGES_OF_CORNER_REF
#undef EDGES_OF_CORNER_TAG
#undef EDGES_OF_ELEM
#undef EDGES_OF_REF
#undef EDGES_OF_SIDE
#undef EDGES_OF_SIDE_REF
#undef EDGES_OF_SIDE_TAG
#undef EDGES_OF_TAG
#undef EDGE_WITH_CORNERS
#undef EDGE_WITH_CORNERS_REF
#undef EDGE_WITH_CORNERS_TAG
#undef EDID_FFMT
#undef EDID_FFMTE
#undef EDID_FFMTX
#undef EDID_FMT
#undef EDID_FMTE
#undef EDID_FMTX
#undef EDID_PRT
#undef EDID_PRTE
#undef EDID_PRTX
#undef EDSUBDOM
#undef EDSUBDOM_LEN
#undef EDSUBDOM_SHIFT
#undef EDVECTOR
#undef EFATHER
#undef EGHOST
#undef EGHOSTPRIO
#undef EGID
#undef EHGHOST
#undef EHGHOSTPRIO
#undef EIDCNT
#undef EID_FFMT
#undef EID_FFMTE
#undef EID_FFMTX
#undef EID_FMT
#undef EID_FMTE
#undef EID_FMTX
#undef EID_PRT
#undef EID_PRTE
#undef EID_PRTX
#undef ELEM_BNDS
#undef ELEMENTFMT
#undef ELEMENT_OFFSET
#undef ELEMENT_PTR
#undef __ELEMENTS__
#undef ELEMS_OF_NODE_MAX
#undef EMASTER
#undef EMASTERPRIO
#undef EMDD_EE
#undef EMDD_EE_PTR
#undef ENCOPIES
#undef ENDDEBUG
#undef ENDPAR
#undef END_UGDIM_NAMESPACE
#undef END_UG_NAMESPACE
#undef ENVDIR_DOWN
#undef ENVITEM_DOWN
#undef ENVITEM_LOCKED
#undef ENVITEM_NAME
#undef ENVITEM_TYPE
#undef EPRIO
#undef EPROCLIST
#undef EPROCPRIO
#undef ETA
#undef EVDD_E
#undef EVDD_E_PTR
#undef EVD_NCOMP
#undef EVECTOR
#undef EVEN
#undef EVGHOST
#undef EVGHOSTPRIO
#undef EVHGHOST
#undef EVHGHOSTPRIO
#undef __EVM__
#undef EVM_LOCKED
#undef __EXCHANGE_CONNECTIONS__
#undef EX_MAT
#undef EXTENSION_MAX
#undef FALSE
#undef FATHER_SIDE_OFFSET
#undef FINE_GRID_DOF
#undef FINE_GRID_DOF_LEN
#undef FINE_GRID_DOF_SHIFT
#undef FIRSTELEMENT
#undef FIRSTELEMSIDE
#undef FIRSTNODE
#undef FIRSTPART_OF_LIST
#undef FIRSTVECTOR
#undef FIRSTVERTEX
#undef FLAG
#undef FLAG_OFFSET
#undef FMT_CONN_DEPTH_MAX
#undef FMT_CONN_DEPTH_PTR
#undef FMT_CONN_DEPTH_TP
#undef FMT_ELEM_DATA
#undef FMT_MAX_PART
#undef FMT_MAX_TYPE
#undef FMT_N2T
#undef FMT_NB_DEPTH
#undef FMT_NODE_DATA
#undef FMT_NODE_ELEM_LIST
#undef FMT_PO2T
#undef FMT_PR_GRID
#undef FMT_PR_MAT
#undef FMT_PR_MG
#undef FMT_PR_VEC
#undef FMT_PR_VERTEX
#undef FMT_SET_N2T
#undef FMT_S_IMAT_TP
#undef FMT_S_MATPTR
#undef FMT_S_MAT_TP
#undef FMT_S_MG
#undef FMT_S_VEC_TP
#undef FMT_S_VERTEX
#undef FMT_T2N
#undef FMT_T2O
#undef FMT_T2P
#undef FMT_TYPE_IN_PART
#undef FMT_TYPE_USES_OBJ
#undef FMT_USES_OBJ
#undef FMT_VTYPE_NAME
#undef FORMAT
#undef __FORMATS__
#undef _FPTR
#undef FROM_VTNAME
#undef FSIGNUM
#undef FULLREFINELEVEL
#undef FULL_REFRULE
#undef FULL_REFRULE_0_5
#undef FULL_REFRULE_1_3
#undef FULL_REFRULE_2_4
#undef FULL_TPLT
#undef GATTR
#undef GBYTE
#undef __GENERAL__
#undef GENERAL_CW
#undef GENERAL_OFFSET
#undef GENERATED_NAMES_SEPERATOR
#undef GEN_MGUD
#undef GEN_MGUD_ADR
#undef GetAllSons
#undef GETGID
#undef GET_MATRIX
#undef GetMemoryForObject
#undef GetTmpMem
#undef GFIRSTBV
#undef GFORMAT
#undef GHOST
#undef GHOSTPRIO
#undef GID
#undef GIDFMT
#undef GLASTBV
#undef GLEVEL
#undef __GM__
#undef GM_TAKE_NONSKIP
#undef GM_TAKE_SKIP
#undef GRAPE_SUPPORT
#undef __GRAPE_TRUE__
#undef GREENCLASS
#undef GRID_ATTR
#undef GRID_OFFSET
#undef GRID_ON_LEVEL
#undef GRID_STATUS_OFFSET
#undef GSTATUS
#undef HAS_DDDHDR
#undef HDR
#undef HDRELEMENT
#undef HDRNODE
#undef HDRVECTOR
#undef HDRVERTEX
#undef HEAPCHECK
#undef HEAPFAULT
#undef __HEAPS__
#undef HGHOST
#undef HGHOSTPRIO
#undef HiWrd
#undef ID
#undef IDENT_ONLY_NEW
#undef ID_FFMT
#undef ID_FFMTE
#undef ID_FFMTX
#undef ID_FMT
#undef ID_FMTE
#undef ID_FMTX
#undef ID_PRT
#undef ID_PRTE
#undef ID_PRTX
#undef IFDEBUG
#undef INC_NO_OF_ELEM
#undef INCNOOFNODE
#undef INIT
#undef __INITUG__
#undef INNER_BOUNDARY
#undef INNER_SIDE
#undef INNER_SIZE_TAG
#undef __INTERPOLATION_MATRIX__
#undef INVERSE_TRANSFORMATION
#undef IS_BLOCK_DEFINED
#undef IS_ENVDIR
#undef IS_MGUDBLOCK_DEF
#undef ISNaN
#undef IS_REFINED
#undef KBYTE
#undef KEEP_VECTOR
#undef LASTELEMENT
#undef LASTNODE
#undef LASTPART_OF_LIST
#undef LASTVECTOR
#undef LASTVERTEX
#undef LCVECT
#undef LDATA
#undef LEAFELEM
#undef LELEM
#undef LEVEL
#undef LEVEL_LEN
#undef LEVEL_SHIFT
#undef LINK
#undef LINK0
#undef LINK1
#undef LINK_OFFSET
#undef LINKX
#undef LIOBJ
#undef LISTPART2PRIO
#undef LISTPART_FIRSTELEMENT
#undef LISTPART_FIRSTNODE
#undef LISTPART_FIRSTVECTOR
#undef LISTPART_FIRSTVERTEX
#undef LISTPART_LASTELEMENT
#undef LISTPART_LASTNODE
#undef LISTPART_LASTVECTOR
#undef LISTPART_LASTVERTEX
#undef LOCAL_COORD_OF_ELEM
#undef LOCAL_COORD_OF_REF
#undef LOCAL_COORD_OF_TAG
#undef LOCAL_TO_GLOBAL
#undef LOCAL_TO_GLOBAL_2D
#undef LOCAL_TO_GLOBAL_3D
#undef LOCAL_TO_GLOBAL_BND
#undef LOCAL_TO_GLOBAL_HEXAHEDRON
#undef LOCAL_TO_GLOBAL_PRISM
#undef LOCAL_TO_GLOBAL_PYRAMID
#undef LOCAL_TO_GLOBAL_QUADRILATERAL
#undef LOCAL_TO_GLOBAL_TETRAHEDRON
#undef LOCAL_TO_GLOBAL_TRIANGLE
#undef LOFFSET
#undef LOFFSET_LEN
#undef LOFFSET_SHIFT
#undef LoWrd
#undef LV_MOD_DEFAULT
#undef M1_INVERT
#undef M2_ADD
#undef M2_COPY
#undef M2_DET
#undef M2_INVERT
#undef M2_INVERT_STD
#undef M2_LINCOMB
#undef M2_MAXNORM
#undef M2_SCALE
#undef M2_TIMES_M2
#undef M2_TIMES_V2
#undef M3_ADD
#undef M3_ADDMATRIX
#undef M3_COPY
#undef M3_DET
#undef M3_INVERT
#undef M3_LINCOMB
#undef M3_SCALE
#undef M3_TIMES_M3
#undef M3_TIMES_V3
#undef M4_CLEAR
#undef M4_COPY
#undef M4_TIMES_M4
#undef MACTIVE
#undef MACTIVE_LEN
#undef MACTIVE_SHIFT
#undef MADJ
#undef MAPPED_BND_OBJT_TAG
#undef MAPPED_INNER_OBJT_TAG
#undef MARK
#undef MARK2PAT
#undef MARK2PATTERN
#undef MARK2RULE
#undef MARK2RULEADR
#undef MARKCLASS
#undef MARKCLASS_LEN
#undef MARKCLASS_SHIFT
#undef MARKCOUNT
#undef MARKED
#undef MARK_LEN
#undef MARK_OF_RULE
#undef MARK_SHIFT
#undef MARK_STACK_SIZE
#undef MarkTmpMem
#undef MASTER
#undef MASTERPRIO
#undef MATELEM
#undef MATRIX_OFFSET
#undef MATRIXTYPE
#undef MAX
#undef MAX_BV_LEVEL
#undef MAX_BV_NUMBER
#undef MAXCONNECTIONS
#undef MAX_CONTROL_ENTRIES
#undef MAX_CONTROL_WORDS
#undef MAX_CORNERS_OF_EDGE
#undef MAX_CORNERS_OF_ELEM
#undef MAX_CORNERS_OF_ELEM_2D
#undef MAX_CORNERS_OF_ELEM_3D
#undef MAX_CORNERS_OF_ELEM_DIM
#undef MAX_CORNERS_OF_SIDE
#undef MAXDDDTYPES
#undef MAXDOMPARTS
#undef MAX_EDGES_OF_CORNER
#undef MAX_EDGES_OF_ELEM
#undef MAX_EDGES_OF_ELEM_2D
#undef MAX_EDGES_OF_ELEM_3D
#undef MAX_EDGES_OF_ELEM_DIM
#undef MAX_EDGES_OF_SIDE
#undef MAX_ELEM_VECTORS
#undef MAXFREEOBJECTS
#undef MAXLEVEL
#undef MAX_MAT_COMP
#undef MAX_MAT_COMP_TOTAL
#undef MAXMATRICES
#undef MAXNBLOCKS
#undef MAX_NDOF
#undef MAX_NDOF_MOD_32
#undef MAX_NEW_CORNERS
#undef MAX_NEW_CORNERS_2D
#undef MAX_NEW_CORNERS_3D
#undef MAX_NEW_CORNERS_DIM
#undef MAX_NEW_EDGES
#undef MAX_NEW_EDGES_2D
#undef MAX_NEW_EDGES_3D
#undef MAX_NEW_EDGES_DIM
#undef MAXOBJECTS
#undef MAX_PAR_DIST
#undef MAX_PATH_DEPTH
#undef MAX_PERIODIC_OBJ
#undef MAX_REFINED_CORNERS_DIM
#undef MAX_RULES
#undef MAXSELECTION
#undef MAX_SIDE_NODES
#undef MAX_SIDES_OF_EDGE
#undef MAX_SIDES_OF_ELEM
#undef MAX_SIDES_OF_ELEM_2D
#undef MAX_SIDES_OF_ELEM_3D
#undef MAX_SIDES_OF_ELEM_DIM
#undef MAX_SIDES_TOUCHING
#undef MAX_SINGLE_MAT_COMP
#undef MAX_SINGLE_VEC_COMP
#undef MAX_SON_EDGES
#undef MAX_SONS_2D
#undef MAX_SONS_3D
#undef MAX_SONS_DIM
#undef MAX_SUB
#undef MAX_VEC_COMP
#undef MAXVECTORS
#undef MAXVOBJECTS
#undef MAXVTNAMES
#undef M_BDIM_INVERT
#undef MBYTE
#undef MCMP
#undef MCMP_I
#undef MCMP_J
#undef M_COMP_NAMES
#undef MD2_TIMES_V2
#undef MD3_TIMES_V3
#undef MD_COL_DATA_TYPES
#undef MD_COL_OBJ_USED
#undef MD_COLPTR
#undef MD_COLS_IN_MTYPE
#undef MD_cols_in_ro_co
#undef MD_COLS_IN_RT_CT
#undef MDEC
#undef MDEST
#undef MDESTINDEX
#undef MDESTTYPE
#undef MDESTTYPE_LEN
#undef MDESTTYPE_SHIFT
#undef MDIAG
#undef MDIAG_LEN
#undef MDIAG_SHIFT
#undef MD_IJ_CMP_OF_MTYPE
#undef MD_IJ_CMP_OF_RT_CT
#undef M_DIM_ADD
#undef M_DIM_COPY
#undef M_DIM_DET
#undef M_DIM_INVERT
#undef M_DIM_SCALE
#undef MD_ISDEF_IN_MTYPE
#undef MD_ISDEF_IN_RT_CT
#undef MD_IS_SCALAR
#undef MD_IS_SPARSE
#undef MD_MCMP_OF_MTYPE
#undef MD_mcmp_of_ro_co
#undef MD_MCMP_OF_RT_CT
#undef MD_MCMPPTR
#undef MD_MCMPPTR_OF_MTYPE
#undef MD_mcmpptr_of_ro_co
#undef MD_mcmpptr_of_ro_co_mod
#undef MD_MCMPPTR_OF_RT_CT
#undef MD_MG
#undef MD_MTYPE_OFFSET
#undef MD_NCMPS_IN_MTYPE
#undef MD_NCMPS_IN_RT_CT
#undef MD_nr_nc_mcmpptr_of_ro_co
#undef MD_OFFSETPTR
#undef MDOWN
#undef MDOWN_LEN
#undef MDOWN_SHIFT
#undef MD_ROW_DATA_TYPES
#undef MD_ROW_OBJ_USED
#undef MD_ROWPTR
#undef MD_rows_cols_in_ro_co
#undef MD_ROWS_IN_MTYPE
#undef MD_rows_in_ro_co
#undef MD_ROWS_IN_RT_CT
#undef MD_RT_CT_OFFSET
#undef MD_SCALCMP
#undef MD_SCAL_CTYPEMASK
#undef MD_SCAL_RTYPEMASK
#undef MD_SM
#undef MD_SMP
#undef MD_SUCC_COMP
#undef MD_TIMES_V_DIM
#undef MGBNDSEGDESC
#undef MG_BVP
#undef MG_BVPD
#undef MG_COARSE_FIXED
#undef MG_FILENAME
#undef MGFORMAT
#undef MG_GENPURP
#undef MGHEAP
#undef MG_MAGIC_COOKIE
#undef MG_MARK_KEY
#undef MGNAME
#undef MGNDELEMBLK
#undef MGNDELEMBLKENTRY
#undef MGNDELEMOFFS
#undef MGNDELEMPTRARRAY
#undef MGNOOFCORNERS
#undef MG_NPROPERTY
#undef MG_SAVED
#undef MGSTATUS
#undef MG_USER_HEAP
#undef MGVERTEX
#undef MIDNODE
#undef MIDTYPE
#undef MIN
#undef MINC
#undef MIN_HEAP_SIZE
#undef __MISC__
#undef MLOWER
#undef MLOWER_LEN
#undef MLOWER_SHIFT
#undef MM2_COPY
#undef MM2_DET
#undef MM2_TIMES_V2
#undef MM3_COPY
#undef MM3_DET
#undef MM3_TIMES_V3
#undef MM_DIM_COPY
#undef MM_DIM_DET
#undef MM_TIMES_V_DIM
#undef MMYCON
#undef MNEW
#undef MNEW_LEN
#undef MNEW_SHIFT
#undef MNEXT
#undef MODEL
#undef MODIFIED
#undef MODIFIED_LEN
#undef MODIFIED_SHIFT
#undef MOFFSET
#undef MOFFSET_LEN
#undef MOFFSET_SHIFT
#undef MOVE
#undef MOVED
#undef MOVED_LEN
#undef MOVED_SHIFT
#undef MOVE_LEN
#undef MOVE_SHIFT
#undef MROOT
#undef MROOTTYPE
#undef MROOTTYPE_LEN
#undef MROOTTYPE_SHIFT
#undef MSIZE_LEN
#undef MSIZEMAX
#undef MSIZE_SHIFT
#undef MSTRONG
#undef MT1_TIMES_V1
#undef MT2_TIMES_V2
#undef MT3_TIMES_V3
#undef MT_CCOMP
#undef MT_CCOMPS
#undef MT_COMP
#undef MT_COMPNAME
#undef MT_COMPNAMES
#undef MT_COMPS
#undef M_TIMES_V_DIM
#undef MT_MCMP_OF_MTYPE
#undef MT_MCMPPTR
#undef MT_MCMPPTR_OF_MTYPE
#undef MT_NSUB
#undef MTP
#undef MT_RCOMP
#undef MT_RCOMPS
#undef MT_SM
#undef MT_SMP
#undef MT_SUB
#undef MT_TIMES_V_BDIM
#undef MT_TIMES_V_DIM
#undef MTYPE
#undef MTYPE_CT
#undef MTYPE_RT
#undef MULTIGRID_STATUS_OFFSET
#undef MUP
#undef MUP_LEN
#undef MUPPER
#undef MUPPER_LEN
#undef MUPPER_SHIFT
#undef MUP_SHIFT
#undef MUSED
#undef MVALUE
#undef MVALUEPTR
#undef MYEDGE
#undef MYMG
#undef MYVERTEX
#undef NAMELENSTR
#undef NBELEM
#undef NBNODE
#undef NC
#undef NCLASS
#undef NCLASS_LEN
#undef NCLASS_SHIFT
#undef NCOPIES
#undef NDATA
#undef NDATA_DEF_IN_GRID
#undef NDATA_DEF_IN_MG
#undef NDELEM_BLKS_MAX
#undef NE
#undef NELIST_DEF_IN_GRID
#undef NELIST_DEF_IN_MG
#undef NETGEN_SUPPORT
#undef NEW_DEFECT
#undef NEW_DEFECT_LEN
#undef NEW_DEFECT_SHIFT
#undef NEW_EDIDENT
#undef NEW_EDIDENT_LEN
#undef NEWEL
#undef NEWEL_LEN
#undef NEWEL_SHIFT
#undef NEW_NIDENT
#undef NEW_NIDENT_LEN
#undef NEXT
#undef NEXT_ENVITEM
#undef NEXTSIDE
#undef NEXTSIDEHEX
#undef NEXTSIDEMASK
#undef NEXTSIDEMASKHEX
#undef NFATHER
#undef NFATHEREDGE
#undef NIDCNT
#undef NIMAT
#undef NMATOFFSETS
#undef NMATTYPES
#undef NMATTYPES_NORMAL
#undef NN
#undef NNCLASS
#undef NNCLASS_LEN
#undef NNCLASS_SHIFT
#undef NN_PRIO
#undef NO
#undef NO_BLOCKVECTOR
#undef NO_CENTER_NODE
#undef NOCLASS
#undef NODE_ELEMENT_LIST
#undef NODEFMT
#undef NO_DELETE_OVERLAP2
#undef NO_DELETE_OVERLAP2_LEN
#undef NODE_OFFSET
#undef NODE_OF_RULE
#undef NODEORD
#undef NODEORD_LEN
#undef NODEORD_SHIFT
#undef NO_IDENT
#undef NO_MSGID
#undef NO_NODES_OF_BLK
#undef NO_OF_ELEM
#undef NO_OF_ELEM_LEN
#undef NO_OF_ELEM_MAX
#undef NO_OF_ELEM_SHIFT
#undef NOOFNODE
#undef NOOFNODE_LEN
#undef NOOFNODEMAX
#undef NOOFNODE_SHIFT
#undef NO_OPTION_CHECK
#undef NOTUSED
#undef NOVTYPE
#undef NPROP
#undef NPROP_LEN
#undef NPROP_SHIFT
#undef NS
#undef NS_DIM_PREFIX
#undef NSONS
#undef NSONS_LEN
#undef NSONS_OF_RULE
#undef NSONS_SHIFT
#undef NS_PREFIX
#undef NSUBDOM
#undef NSUBDOM_LEN
#undef NSUBDOM_SHIFT
#undef NT
#undef NT_PRIO
#undef NTYPE
#undef NTYPE_LEN
#undef NTYPE_SHIFT
#undef NU
#undef NV
#undef NVEC
#undef NVECOFFSETS
#undef NVEC_PRIO
#undef NVECTOR
#undef NVECTYPES
#undef NV_PRIO
#undef OBJ_LEN
#undef _OBJREF
#undef OBJ_SHIFT
#undef OBJT
#undef OBJT_MAX
#undef ODD
#undef OFF
#undef OFFSET_IN_HEAP
#undef OFFSET_IN_MGUD
#undef ON
#undef ONEDGE
#undef ONEDGE_LEN
#undef ONEDGE_SHIFT
#undef ONNBSIDE
#undef ONNBSIDE_LEN
#undef ONNBSIDE_SHIFT
#undef ONSIDE
#undef ONSIDE_LEN
#undef ONSIDE_SHIFT
#undef OPPOSITE_EDGE
#undef OPPOSITE_EDGE_REF
#undef OPPOSITE_EDGE_TAG
#undef ORD_CYC
#undef ORD_GEN
#undef ORD_LIN
#undef OUT_OF_RANGE
#undef __OVERLAP2__
#undef PAR
#undef __PARALLEL_H__
#undef __PARGM_H__
#undef PARHDR
#undef PARHDRE
#undef PARHDRV
#undef PARTITION
#undef PATHDEPTH
#undef PATHDEPTHMASK
#undef PATHDEPTHSHIFT
#undef PAT_OF_RULE
#undef PATTERN
#undef PATTERN2MARK
#undef PATTERN2RULE
#undef PATTERN_LEN
#undef PATTERN_OF_RULE
#undef PATTERN_SHIFT
#undef __PERIODIC_BOUNDARY__
#undef PFIRSTELEMENT
#undef PFIRSTNODE
#undef PFIRSTVECTOR
#undef PFIRSTVERTEX
#undef PFMT
#undef PI
#undef PLASTELEMENT
#undef PLASTNODE
#undef PLASTVECTOR
#undef PLASTVERTEX
#undef POW
#undef POW2
#undef __PPIF__
#undef PPIF_FAILURE
#undef PPIF_FRONTEND_C
#undef PPIF_NAMESPACE_H
#undef PPIF_NS_PREFIX
#undef PPIF_SUCCESS
#undef PPREDVC
#undef PREDE
#undef PREDMAX
#undef PREDN
#undef PREDNEW0
#undef PREDNEW1
#undef PREDNEW2
#undef PREDV
#undef PREDVC
#undef PREV_ENVITEM
#undef PrintDebug
#undef PRINTDEBUG
#undef PRINTDEBUG_EXT
#undef PRINT_LIST
#undef PRIO
#undef PRIO2INDEX
#undef PRIO2LISTPART
#undef PRIOCOUNTELEMENT
#undef PRIOCOUNTNODE
#undef PRIOCOUNTVECTOR
#undef PRIOCOUNTVERTEX
#undef PRIO_FIRSTELEMENT
#undef PRIO_FIRSTNODE
#undef PRIO_FIRSTVECTOR
#undef PRIO_FIRSTVERTEX
#undef PRIO_LASTELEMENT
#undef PRIO_LASTNODE
#undef PRIO_LASTVECTOR
#undef PRIO_LASTVERTEX
#undef PROCLIST
#undef PROCPRIO
#undef PROP
#undef PROPERTY_OFFSET
#undef PROP_LEN
#undef PROP_SHIFT
#undef PutFreeObject
#undef PVCOUNT
#undef QUOT
#undef RAND_MSG_SIZE
#undef RCSID
#undef RCS_ID
#undef RCSID1
#undef RCS_ID1
#undef RCSIDAUX
#undef RCS_ID_AUX
#undef RCSIDAUX1
#undef RCS_ID_AUX1
#undef READ_FLAG
#undef READ_VEC_COLLECT_FLAG
#undef READ_VEC_CONS_FLAG
#undef REAL
#undef REDCLASS
#undef REF2TAG
#undef REFINE
#undef __REFINE__
#undef REFINECLASS
#undef REFINECLASS_LEN
#undef REFINECLASS_SHIFT
#undef REFINE_ELEMENT_LIST
#undef REFINE_GRID_LIST
#undef REFINEINFO
#undef REFINE_LEN
#undef REFINE_MULTIGRID_LIST
#undef REFINE_SHIFT
#undef REFINESTEP
#undef ReleaseTmpMem
#undef REP_ERR_ENCOUNTERED
#undef REP_ERR_FILE
#undef REP_ERR_GOTO
#undef REP_ERR_INC
#undef REP_ERR_MAX
#undef REP_ERR_RESET
#undef REP_ERR_RETURN
#undef REP_ERR_RETURN_PTR
#undef REP_ERR_RETURN_VOID
#undef RESETGSTATUS
#undef RESETMGSTATUS
#undef RETURN
#undef REVERSE
#undef RINFO_MAX
#undef ROOT_DIR
#undef RULE2MARK
#undef RULE2PAT
#undef RULE2PATTERN
#undef __RULEMANAGER__
#undef SELECTIONMODE
#undef SELECTIONOBJECT
#undef SELECTIONSIZE
#undef SETADDPATTERN
#undef SETAUXEDGE
#undef SET_BNDS
#undef SETBVDOWNTYPE
#undef SETBV_GC
#undef SETBVLEVEL
#undef SETBVORIENTATION
#undef SETBVTVTYPE
#undef SET_CENTERNODE
#undef SETCEXTRA
#undef SETCOARSEN
#undef SET_CORNER
#undef SETCUSED
#undef SETDECOUPLED
#undef SETEBUILDCON
#undef SETECLASS
#undef SET_EDATA
#undef SETEDGENEW
#undef SETEDSUBDOM
#undef SET_EFATHER
#undef SETEPRIO
#undef SETEPRIOX
#undef SET_EVECTOR
#undef SETFINE_GRID_DOF
#undef SET_FLAG
#undef SETGLOBALGSTATUS
#undef SETHEAPFAULT
#undef SetHiWrd
#undef SET_LELEM
#undef SETLEVEL
#undef SETLOFFSET
#undef SetLoWrd
#undef SETMACTIVE
#undef SETMARK
#undef SETMARKCLASS
#undef SETMARKCOUNT
#undef SETMDESTTYPE
#undef SETMDIAG
#undef SETMDOWN
#undef SETMLOWER
#undef SETMNEW
#undef SETMODIFIED
#undef SETMOFFSET
#undef SETMOVE
#undef SETMOVED
#undef SETMROOTTYPE
#undef SETMSIZE
#undef SETMUP
#undef SETMUPPER
#undef SETMUSED
#undef SET_NBELEM
#undef SETNCLASS
#undef SETNEW_DEFECT
#undef SETNEW_EDIDENT
#undef SETNEWEL
#undef SETNEW_NIDENT
#undef SETNEXTSIDE
#undef SETNFATHER
#undef SETNFATHEREDGE
#undef SETNNCLASS
#undef SETNO_DELETE_OVERLAP2
#undef SETNODEORD
#undef SET_NO_OF_ELEM
#undef SETNOOFNODE
#undef SETNPROP
#undef SETNSONS
#undef SETNSUBDOM
#undef SETNTYPE
#undef SETOBJT
#undef SETONEDGE
#undef SETONNBSIDE
#undef SETONSIDE
#undef SET_ORD_GCL
#undef SETPATHDEPTH
#undef SETPATTERN
#undef SETPREDMAX
#undef SETPREDNEW0
#undef SETPREDNEW1
#undef SETPREDNEW2
#undef SETPRIO
#undef SETPRIOX
#undef SETPROP
#undef SETPVCOUNT
#undef SETREAL
#undef SETREFINE
#undef SETREFINECLASS
#undef SETREFINESTEP
#undef SETSIDEPATTERN
#undef SET_SON
#undef SETSUBDOMAIN
#undef SET_SVECTOR
#undef SETTAG
#undef SETTHEFLAG
#undef SETUPDATE_GREEN
#undef SETUSED
#undef SETVACTIVE
#undef SETVBUILDCON
#undef SETVCCOARSE
#undef SETVCCUT
#undef SETVCFLAG
#undef SETVCLASS
#undef SETVCOUNT
#undef SETVCUSED
#undef SETVDATATYPE
#undef SETVDOWN
#undef SET_VEC_COLLECT__FLAG
#undef SET_VEC_CONS__FLAG
#undef SETVECSKIPBIT
#undef SETVECTORSIDE
#undef SETVNCLASS
#undef SETVNEW
#undef SETVOTYPE
#undef SETVPART
#undef SETVSKIPME
#undef SETVTYPE
#undef SETVUP
#undef SETVXPRIO
#undef SETVXPRIOX
#undef SETXFERMATX
#undef SETXFERVECTOR
#undef SFIRSTNODE
#undef SFIRSTVECTOR
#undef SFIRSTVERTEX
#undef __SHAPES__
#undef SideBndCond
#undef SIDE_NORMAL
#undef SIDE_NORMAL_2D
#undef SIDE_NORMAL_3D
#undef SIDE_ON_BND
#undef SIDE_OPP_TO_CORNER
#undef SIDE_OPP_TO_CORNER_REF
#undef SIDE_OPP_TO_CORNER_TAG
#undef SIDEPATTERN
#undef SIDEPATTERN_LEN
#undef SIDEPATTERN_SHIFT
#undef SIDES_OF_ELEM
#undef SIDES_OF_REF
#undef SIDES_OF_TAG
#undef SIDETYPE
#undef SIDE_WITH_EDGE
#undef SIDE_WITH_EDGE_REF
#undef SIDE_WITH_EDGE_TAG
#undef SIGNIFICANT_DIGITS
#undef SIGNUM
#undef SIZEOF_VHM
#undef SIZE_UNKNOWN
#undef __SM__
#undef SON
#undef SON_CORNER
#undef SON_CORNER_OF_RULE
#undef SON_NB
#undef SON_NB_OF_RULE
#undef SONNODE
#undef SONNODE_OF_NODE_OF_RULE
#undef SON_OF_NODE_OF_RULE
#undef SON_OF_RULE
#undef SON_PATH
#undef SON_PATH_OF_RULE
#undef SONS_OF_ELEM
#undef SONS_OF_TAG
#undef SON_TAG
#undef SON_TAG_OF_RULE
#undef SPID_BACK
#undef SPID_FORTH
#undef SPID_MD
#undef SPID_MDI
#undef SPID_NMD
#undef SPID_NMD_MAX
#undef SPID_NVD
#undef SPID_NVD_MAX
#undef SPID_VD
#undef SPID_VDI
#undef SQRT
#undef START
#undef START_UGDIM_NAMESPACE
#undef START_UG_NAMESPACE
#undef StaticControlWord
#undef StaticControlWordMask
#undef STAT_OUT
#undef __STD_DOMAIN__
#undef STR
#undef STR_BREAK
#undef STR_CASE
#undef STR_DEFAULT
#undef STR_SWITCH
#undef STR_SWITCH_END
#undef SUBDOMAIN
#undef SUBDOMAIN_LEN
#undef SUBDOMAIN_SHIFT
#undef SUBM_CCOMP
#undef SUBM_CCOMPS
#undef SUBM_COMP
#undef SUBM_COMPS
#undef SUBM_MCMP_OF_MTYPE
#undef SUBM_MCMPPTR
#undef SUBM_MCMPPTR_OF_MTYPE
#undef SUBM_NAME
#undef SUBM_RCOMP
#undef SUBM_RCOMPS
#undef SUBV_COMP
#undef SUBV_NAME
#undef SUBV_NCOMP
#undef SUBV_NCOMPS
#undef SUCCE
#undef SUCCN
#undef SUCCV
#undef SUCCVC
#undef SVECTOR
#undef SWAP
#undef SWITCHCLASS
#undef SYNC_ALL
#undef SYNC_CONTEXT
#undef SYNC_END
#undef TAG
#undef TAG_LEN
#undef TAG_OF_RULE
#undef TAGS
#undef TAG_SHIFT
#undef TET_COPY
#undef TET_RED
#undef TET_RED_0_5
#undef TET_RED_1_3
#undef TET_RED_2_4
#undef TET_RED_HEX
#undef THEFLAG
#undef THEFLAG_LEN
#undef THEFLAG_SHIFT
#undef __THREEDIM__
#undef TOPLEVEL
#undef TOPNODE
#undef TOTUSED_IN_HEAP
#undef TO_VTNAME
#undef TRANSFORMATION
#undef TRANSFORMATION_2D
#undef TRANSFORMATION_3D
#undef TRANSFORMATION_BND
#undef TRANSFORMATION_OF_HEXAHEDRON
#undef TRANSFORMATION_OF_PRISM
#undef TRANSFORMATION_OF_PYRAMID
#undef TRANSFORMATION_OF_QUADRILATERAL
#undef TRANSFORMATION_OF_TETRAHEDRON
#undef TRANSFORMATION_OF_TRIANGLE
#undef TRUE
#undef __TWODIM__
#undef __UDM__
#undef __UG__
#undef __UGENV__
#undef UG_GlobalMaxDOUBLE
#undef UG_GlobalMaxINT
#undef UG_GlobalMaxNDOUBLE
#undef UG_GlobalMaxNINT
#undef UG_GlobalMinDOUBLE
#undef UG_GlobalMinINT
#undef UG_GlobalMinNDOUBLE
#undef UG_GlobalMinNINT
#undef UG_GlobalSumDOUBLE
#undef UG_GlobalSumINT
#undef UG_GlobalSumNDOUBLE
#undef UG_GlobalSumNINT
#undef __UGM__
#undef UG_MSIZE
#undef UG_NAMESPACE_H
#undef UGRCSSTRING
#undef UG_RCS_STRING
#undef UGRCSSTRINGAUX
#undef UGTYPE
#undef UGTYPES_H
#undef UG_VERSION
#undef UNLINK
#undef UPDATE_GREEN
#undef UPDATE_GREEN_LEN
#undef UPDATE_GREEN_SHIFT
#undef UPGRID
#undef USED
#undef USED_LEN
#undef USED_SHIFT
#undef USE_FAMG
#undef USING_PPIF_NAMESPACE
#undef USING_UGDIM_NAMESPACE
#undef USING_UG_NAMESPACE
#undef USING_UG_NAMESPACES
#undef V1_ADD
#undef V1_ADD1
#undef V1_AVG2
#undef V1_AVG3
#undef V1_AVG4
#undef V1_CLEAR
#undef V1_COMPARE
#undef V1_COPY
#undef V1_EUKLIDNORM
#undef V1_EUKLIDNORM_OF_DIFF
#undef V1_ISEQUAL
#undef V1_ISZERO
#undef V1_LINCOMB
#undef V1_NORMAL
#undef V1_SCALAR_PRODUCT
#undef V1_SCALE
#undef V1_SCALEADD1
#undef V1_SCALESET
#undef V1_SCAL_PROD
#undef V1_SET
#undef V1_SUBTRACT
#undef V1_SUP
#undef V1_VECTOR_PRODUCT
#undef V2_ADD
#undef V2_ADD1
#undef V2_AVG2
#undef V2_AVG3
#undef V2_AVG4
#undef V2_CLEAR
#undef V2_COMPARE
#undef V2_COPY
#undef V2_EUKLIDNORM
#undef V2_EUKLIDNORM_OF_DIFF
#undef V2_ISEQUAL
#undef V2_ISZERO
#undef V2_LINCOMB
#undef V2_NORMAL
#undef V2_SCALAR_PRODUCT
#undef V2_SCALE
#undef V2_SCALEADD1
#undef V2_SCALESET
#undef V2_SCAL_PROD
#undef V2_SET
#undef V2_SUBTRACT
#undef V2_SUP
#undef V2_VECTOR_PRODUCT
#undef V3_ADD
#undef V3_ADD1
#undef V3_AVG2
#undef V3_AVG3
#undef V3_AVG4
#undef V3_CLEAR
#undef V3_COMPARE
#undef V3_COPY
#undef V3_EUKLIDNORM
#undef V3_EUKLIDNORM_OF_DIFF
#undef V3_ISEQUAL
#undef V3_ISZERO
#undef V3_LINCOMB
#undef V3_SCALAR_PRODUCT
#undef V3_SCALE
#undef V3_SCALEADD1
#undef V3_SCALESET
#undef V3_SCAL_PROD
#undef V3_SET
#undef V3_SUBTRACT
#undef V3_SUP
#undef V3_VECTOR_PRODUCT
#undef VACTIVE
#undef VACTIVE_LEN
#undef VACTIVE_SHIFT
#undef V_BDIM_ADD
#undef V_BDIM_ADD1
#undef V_BDIM_AVG2
#undef V_BDIM_AVG3
#undef V_BDIM_AVG4
#undef V_BDIM_CLEAR
#undef V_BDIM_COMPARE
#undef V_BDIM_COPY
#undef V_BDIM_EUKLIDNORM
#undef V_BDIM_EUKLIDNORM_OF_DIFF
#undef V_BDIM_ISEQUAL
#undef V_BDIM_ISZERO
#undef V_BDIM_LINCOMB
#undef V_BDIM_Normalize
#undef V_BDIM_SCALAR_PRODUCT
#undef V_BDIM_SCALE
#undef V_BDIM_SCALEADD1
#undef V_BDIM_SCALESET
#undef V_BDIM_SCAL_PROD
#undef V_BDIM_SET
#undef V_BDIM_SUBTRACT
#undef V_BDIM_SUP
#undef V_BDIM_VECTOR_PRODUCT
#undef V_BNDP
#undef VBUILDCON
#undef VBVD
#undef VCCOARSE
#undef VCCOARSE_LEN
#undef VCCOARSE_SHIFT
#undef VCCUT
#undef VCCUT_LEN
#undef VCCUT_SHIFT
#undef VCFLAG
#undef VCLASS
#undef VCLASS_LEN
#undef VCLASS_SHIFT
#undef V_COMP_NAMES
#undef VCOUNT
#undef VCOUNT_LEN
#undef VCOUNT_SHIFT
#undef VCUSED
#undef VDATA
#undef VDATATYPE
#undef VDATATYPE_LEN
#undef VDATATYPE_SHIFT
#undef VD_cmp_of_otype
#undef VD_CMP_OF_TYPE
#undef VD_cmpptr_of_otype
#undef VD_cmpptr_of_otype_mod
#undef VD_CMPPTR_OF_TYPE
#undef VD_DATA_TYPES
#undef VD_IDENT
#undef VD_IDENT_PTR
#undef V_DIM_ADD
#undef V_DIM_ADD1
#undef V_DIM_AVG2
#undef V_DIM_AVG3
#undef V_DIM_AVG4
#undef V_DIM_CLEAR
#undef V_DIM_COMPARE
#undef V_DIM_COPY
#undef V_DIM_EUKLIDNORM
#undef V_DIM_EUKLIDNORM_OF_DIFF
#undef V_DIM_ISEQUAL
#undef V_DIM_ISZERO
#undef V_DIM_LINCOMB
#undef V_DIM_NORMAL
#undef V_DIM_Normalize
#undef V_DIM_SCALAR_PRODUCT
#undef V_DIM_SCALE
#undef V_DIM_SCALEADD1
#undef V_DIM_SCALESET
#undef V_DIM_SCAL_PROD
#undef V_DIM_SET
#undef V_DIM_SP
#undef V_DIM_SUBTRACT
#undef V_DIM_SUP
#undef V_DIM_VECTOR_PRODUCT
#undef VD_ISDEF_IN_TYPE
#undef VD_IS_SCALAR
#undef VD_MAXTYPE
#undef VD_MG
#undef VD_MINTYPE
#undef VD_ncmp_cmpptr_of_otype
#undef VD_NCMPPTR
#undef VD_ncmps_in_otype
#undef VD_NCMPS_IN_TYPE
#undef VD_NCOMP
#undef VD_NID
#undef VD_OBJ_USED
#undef VD_OFFSET
#undef VD_OFFSETPTR
#undef VDOWN
#undef VD_SCALCMP
#undef VD_SCALTYPEMASK
#undef VD_SUCC_COMP
#undef VEC_DEF_IN_OBJ_OF_GRID
#undef VEC_DEF_IN_OBJ_OF_MG
#undef VECSKIP
#undef VECSKIPBIT
#undef VECTORFMT
#undef VECTOR_OFFSET
#undef VECTORSIDE
#undef VECTORSIDE_LEN
#undef VECTORSIDE_SHIFT
#undef Vertex_BndCond
#undef VERTEXFMT
#undef VERTEX_OFFSET
#undef VFATHER
#undef VFULLSKIP
#undef VGHOST
#undef VGHOSTPRIO
#undef VGID
#undef VHGHOST
#undef VHGHOSTPRIO
#undef VIDCNT
#undef VID_FFMT
#undef VID_FFMTE
#undef VID_FFMTX
#undef VID_FMT
#undef VID_FMTE
#undef VID_FMTX
#undef VID_PRT
#undef VID_PRTE
#undef VID_PRTX
#undef V_IN_DATATYPE
#undef VINDEX
#undef VINDEX_FFMT
#undef VINDEX_FFMTE
#undef VINDEX_FFMTX
#undef VINDEX_FMT
#undef VINDEX_FMTE
#undef VINDEX_FMTX
#undef VINDEX_PRT
#undef VINDEX_PRTE
#undef VINDEX_PRTX
#undef VISTART
#undef VMATCH
#undef VM_COMP_NAME
#undef VM_COMP_NAMEPTR
#undef VM_COMPPTR
#undef VM_LOCKED
#undef VMYEDGE
#undef VMYELEMENT
#undef VMYNODE
#undef VNCLASS
#undef VNCLASS_LEN
#undef VNCLASS_SHIFT
#undef VNEW
#undef VNEW_LEN
#undef VNEW_SHIFT
#undef VOBJECT
#undef VOID_NBELEM
#undef VOTYPE
#undef VOTYPE_LEN
#undef VOTYPE_SHIFT
#undef VPART
#undef VPART_LEN
#undef VPART_SHIFT
#undef VS_CMP_AT_OFFSET
#undef VS_CMP_OF_TYPE
#undef VSKIPME
#undef VSTART
#undef VT_COMP
#undef VT_COMPNAME
#undef VT_COMPNAMES
#undef VT_COMPS
#undef VT_IDENT
#undef VT_IDENT_PTR
#undef VT_NID
#undef VT_NSUB
#undef VT_SUB
#undef VTYPE
#undef VTYPE_LEN
#undef VTYPE_SHIFT
#undef VUP
#undef VVALUE
#undef VVALUEPTR
#undef VVECSKIP
#undef VXATTR
#undef VXGHOST
#undef VXGID
#undef VXHGHOST
#undef VXMASTER
#undef VXNCOPIES
#undef VXPRIO
#undef VXPROCLIST
#undef VXPROCPRIO
#undef VXVGHOST
#undef VXVHGHOST
#undef _X_
#undef XC
#undef XCAT
#undef XCAT3
#undef XFERCOPY
#undef XFERCOPYX
#undef XFERDELETE
#undef XFERECOPY
#undef XFERECOPYX
#undef XFEREDELETE
#undef XFERMATX
#undef XFERMATX_LEN
#undef XFERMATX_SHIFT
#undef XFERVECTOR
#undef XFERVECTOR_LEN
#undef XFERVECTOR_SHIFT
#undef XFERVXCOPY
#undef XFERVXCOPYX
#undef XFERVXDELETE
#undef XI
#undef XPOS
#undef XSTR
#undef __XXL_MSIZE__
#undef _Y_
#undef YC
#undef YELLOWCLASS
#undef YES
#undef YPOS
#undef _Z_
#undef ZC
#undef ZPOS


==> anc/xt-super/dune-grid/dune/grid/uggrid/uggrid.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#include <config.h>

#include <set>
#include <map>

#include <dune/grid/uggrid.hh>

/** \todo Remove the following include once getAllSubfaces... is gone */
#include <dune/common/sllist.hh>
#include <dune/common/stdstreams.hh>
#include <dune/grid/common/mcmgmapper.hh>


using namespace Dune;

//***********************************************************************
//
// --UGGrid
// --Grid
//
//***********************************************************************

template<> int Dune::UGGrid<2>::numOfUGGrids = 0;
template<> int Dune::UGGrid<3>::numOfUGGrids = 0;

template<> unsigned int Dune::UGGrid<2>::heapSize_ = 500;
template<> unsigned int Dune::UGGrid<3>::heapSize_ = 500;


template <int dim>
Dune::UGGrid < dim >::UGGrid()
  : multigrid_(NULL),
    leafIndexSet_(*this),
    idSet_(*this),
    refinementType_(LOCAL),
    closureType_(GREEN),
    someElementHasBeenMarkedForRefinement_(false),
    someElementHasBeenMarkedForCoarsening_(false),
    numBoundarySegments_(0)
{
  // If no UGGrid object exists yet start up UG for 2d and 3d
  if ( (UGGrid<2>::numOfUGGrids+UGGrid<3>::numOfUGGrids)==0) {

    /* Why do we start UG for 2d and 3d?  Why not just the one for the grid dimension
     * that we actually need?  The reason is a certain error condition that you get
     * when using 2d and 3d UGGrids together. This was FlySpray task 887.
     *
     * UG has an internal directory-tree-like structure for storing different types of
     * miscellaneous data.  It is called the 'environment heap'. The method InitUg
     * creates a directory 'BVP' there, which holds, among other things, a 'problem name'
     * (a string) for each existing grid.  When you call InitUg twice (i.e., once for 2d
     * and once for 3d), the second call will not notice that a directory 'BVP' already exists.
     * This is possible because these directories have a name and a 'type', (an integer
     * of which I have not really understood what you need it for), and the new 'BVP' directory
     * has a different type. The new one will appear in the list before the old one.
     * However, some methods that look for entries in the environment heap only look for the name,
     * and hence only find the first 'BVP' entry, which only contains the information about
     * the second grid.  Surprisingly, this doesn't appear to be a problem, at least the dune-grid
     * unit test for UG successfully tests a 2d and a 3d grid side by side.  However when trying
     * to delete grids the method DisposeMultiGrid tries to remove a grid's information from the
     * BVP directory.  However the information of the first grid is in the second BVP directory,
     * which is effectively hidden by the first one.  DisposeMultiGrid doesn't find the
     * grid information and reports an error.
     *
     * If both calls to InitUg are directly in a row, then all information will be stored
     * in the first instance of 'BVP', and there is no error.
     */
    int argc = 1;
    char* arg = strdup("dune.exe");
    char** argv = &arg;

    if (UG_NS<2>::InitUg(&argc, &argv))
      DUNE_THROW(GridError, "UG" << dim << "d::InitUg() returned an error code!");

    if (UG_NS<3>::InitUg(&argc, &argv))
      DUNE_THROW(GridError, "UG" << dim << "d::InitUg() returned an error code!");

    free(arg);
  }

  // Create a dummy problem
  typename UG_NS<dim>::CoeffProcPtr coeffs[1] = {NULL};
  typename UG_NS<dim>::UserProcPtr upp[1] = {NULL};

  // Create unique problem name
  std::stringstream numberAsAscii;
  numberAsAscii << numOfUGGrids;
  name_ = "DuneUGGrid_" + std::string((dim==2) ? "2" : "3") + std::string("d_") + numberAsAscii.str();

  std::string problemName = name_ + "_Problem";

  if (UG_NS<dim>::CreateBoundaryValueProblem(problemName.c_str(), 1,coeffs,1,upp) == NULL)
    DUNE_THROW(GridError, "UG" << dim << "d::CreateBoundaryValueProblem() returned an error code!");

  if (numOfUGGrids==0) {

    if (dim==2)
    {
      char* nfarg = strdup("newformat DuneFormat2d");
      if (UG_NS<dim>::CreateFormatCmd(1, &nfarg))
        DUNE_THROW(GridError, "UG" << dim << "d::CreateFormat() returned an error code!");
      free(nfarg);
    }
    if (dim==3)
    {
      char* newArgs[2];
      for (int i=0; i<2; i++)
        newArgs[i] = (char*)::malloc(50*sizeof(char));

      sprintf(newArgs[0], "newformat DuneFormat3d" );
      sprintf(newArgs[1], "V s1 : vt 1" ); // generates side vectors in 3D

      if (UG_NS<dim>::CreateFormatCmd(2, newArgs))
        DUNE_THROW(GridError, "UG" << dim << "d::CreateFormat() returned an error code!");

      for (int i=0; i<2; i++)
        free(newArgs[i]);
    }
  }

  numOfUGGrids++;

  dverb << "UGGrid<" << dim << "> with name " << name_ << " created!" << std::endl;

}


template < int dim >
Dune::UGGrid < dim >::~UGGrid()
{
  // Delete the UG multigrid if there is one (== createEnd() has been called)
  if (multigrid_) {
    // Set UG's currBVP variable to the BVP corresponding to this
    // grid.  This is necessary if we have more than one UGGrid in use.
    // DisposeMultiGrid will crash if we don't do this
    UG_NS<dim>::Set_Current_BVP(multigrid_->theBVP);
    if (UG_NS<dim>::DisposeMultiGrid(multigrid_) != 0)
      DUNE_THROW(GridError, "UG" << dim << "d::DisposeMultiGrid returned error code!");
  }

  // DisposeMultiGrid cleans up the BVP as well.  But if there was no
  // multigrid we have to take care of the BVP ourselves.
  std::string problemName = name_ + "_Problem";
  void** BVP = UG_NS<dim>::BVP_GetByName(problemName.c_str());

  if (BVP)
    if (UG_NS<dim>::BVP_Dispose(BVP))
      DUNE_THROW(GridError, "Couldn't dispose of UG boundary value problem!");



  numOfUGGrids--;

  // Shut down UG if this was the last existing UGGrid object.
  // Since we started both 2d and 3d versions of UG even if we don't need both,
  // we have to shut them down both, too.
  if (UGGrid<2>::numOfUGGrids + UGGrid<3>::numOfUGGrids == 0) {
    UG_NS<2>::ExitUg();
    UG_NS<3>::ExitUg();
  }
}

template < int dim >
int Dune::UGGrid < dim >::maxLevel() const
{
  if (!multigrid_)
    DUNE_THROW(GridError, "The grid has not been properly initialized!");

  return multigrid_->topLevel;
}



template<int dim>
template<int codim>
typename Dune::UGGrid<dim>::Traits::template Codim<codim>::LevelIterator
Dune::UGGrid<dim>::lbegin (int level) const
{
  if (!multigrid_)
    DUNE_THROW(GridError, "The grid has not been properly initialized!");

  if (!multigrid_->grids[level])
    DUNE_THROW(GridError, "LevelIterator in nonexisting level " << level << " requested!");

  return UGGridLevelIterator<codim, All_Partition, const UGGrid<dim> >(*this,level);
}

template<int dim>
template<int codim, Dune::PartitionIteratorType PiType>
typename Dune::UGGrid<dim>::Traits::template Codim<codim>::template Partition<PiType>::LevelIterator
Dune::UGGrid<dim>::lbegin (int level) const
{
  if (!multigrid_)
    DUNE_THROW(GridError, "The grid has not been properly initialized!");

  if (!multigrid_->grids[level])
    DUNE_THROW(GridError, "LevelIterator in nonexisting level " << level << " requested!");

  return UGGridLevelIterator<codim, PiType, const UGGrid<dim> >(*this,level);
}

template < int dim >
template<int codim>
typename Dune::UGGrid<dim>::Traits::template Codim<codim>::LevelIterator
Dune::UGGrid < dim >::lend (int level) const
{
  return UGGridLevelIterator<codim,All_Partition, const UGGrid<dim> >();
}

template < int dim >
template<int codim, Dune::PartitionIteratorType PiType>
typename Dune::UGGrid<dim>::Traits::template Codim<codim>::template Partition<PiType>::LevelIterator
Dune::UGGrid < dim >::lend (int level) const
{
  return UGGridLevelIterator<codim,PiType, const UGGrid<dim> >();
}

template < int dim >
int Dune::UGGrid < dim >::size (int level, int codim) const
{
  return levelIndexSet(level).size(codim);
}


template < int dim >
bool Dune::UGGrid < dim >::mark(int refCount,
                                const typename Traits::template Codim<0>::Entity& e )
{
  typename UG_NS<dim>::Element* target = this->getRealImplementation(e).target_;

  // No refinement requested
  if (refCount==0) {
    if (UG_NS<dim>::MarkForRefinement(target,
                                      UG_NS<dim>::NO_REFINEMENT,      // unset
                                      0)      // Irrelevant if refinement rule is not BLUE
        ) DUNE_THROW(GridError, "UG" << dim << "d::MarkForRefinement returned error code!");
    return true;
  }

  // Check whether element can be marked for refinement
  if (!EstimateHere(target))
    return false;

  if (refCount==1) {
    if (UG_NS<dim>::MarkForRefinement(target,
                                      UG_NS<dim>::RED,      // red refinement rule
                                      0)      // Irrelevant if refinement rule is not BLUE
        ) DUNE_THROW(GridError, "UG" << dim << "d::MarkForRefinement returned error code!");

    someElementHasBeenMarkedForRefinement_ = true;
    return true;
  } else if (refCount==-1) {

    if (UG_NS<dim>::MarkForRefinement(target,
                                      UG_NS<dim>::COARSE,      // coarsen the element
                                      0)      // Irrelevant if refinement rule is not BLUE
        ) DUNE_THROW(GridError, "UG" << dim << "d::MarkForRefinement returned error code!");

    someElementHasBeenMarkedForCoarsening_ = true;
    return true;
  } else
    DUNE_THROW(GridError, "UGGrid only supports refCount values -1, 0, and 1 for mark()!");

}

template < int dim >
bool Dune::UGGrid < dim >::mark(const typename Traits::template Codim<0>::Entity& e,
                                typename UG_NS<dim>::RefinementRule rule,
                                int side)
{
  typename UG_NS<dim>::Element* target = this->getRealImplementation(e).target_;

  if (!UG_NS<dim>::isLeaf(target))
    return false;

  someElementHasBeenMarkedForRefinement_ = true;

  return UG_NS<dim>::MarkForRefinement(target, rule, side);

}

template <int dim>
int Dune::UGGrid<dim>::getMark(const typename Traits::template Codim<0>::Entity& e) const
{
  typename UG_NS<dim>::Element* target = this->getRealImplementation(e).target_;

  // Return -1 if element is marked for coarsening
  if (UG_NS<dim>::ReadCW(target,UG_NS<dim>::COARSEN_CE))
    return -1;

  // If the element is not regular, it's mark is actually stored on its regular
  // ancestor.  That's what we look for here.
  if (dim==2)
    target = (typename UG_NS<dim>::Element*) UG::D2::ELEMENT_TO_MARK((UG::D2::element*)target);
  else
    target = (typename UG_NS<dim>::Element*) UG::D3::ELEMENT_TO_MARK((UG::D3::element*)target);

  // Return 0 if element is not marked at all
  if (UG_NS<dim>::ReadCW(target,UG_NS<dim>::MARK_CE)==UG_NS<dim>::NO_REFINEMENT)
    return 0;

  // Else return 1
  return 1;
}

template <int dim>
bool Dune::UGGrid <dim>::preAdapt()
{
  if( closureType_ == GREEN )
  {
    // when conforming refinement is enabled
    // green closure has to be removed although not
    // marked for coarsening
    return someElementHasBeenMarkedForCoarsening_ ||
           someElementHasBeenMarkedForRefinement_ ;
  }
  else
  {
    // in non-conforming meshes only elements marked for coarsening
    // will be coarsened (hopefully)
    return someElementHasBeenMarkedForCoarsening_;
  }
}

template < int dim >
bool Dune::UGGrid < dim >::adapt()
{
  assert(multigrid_);

  // Set UG's currBVP variable to the BVP corresponding to this
  // grid.  This is necessary if we have more than one UGGrid in use.
  UG_NS<dim>::Set_Current_BVP(multigrid_->theBVP);

  int mode = UG_NS<dim>::GM_REFINE_TRULY_LOCAL;

  if (refinementType_==COPY)
    mode = mode | UG_NS<dim>::GM_COPY_ALL;

  if (closureType_==NONE)
    mode = mode | UG_NS<dim>::GM_REFINE_NOT_CLOSED;

  // I don't really know what this means
  int seq = UG_NS<dim>::GM_REFINE_PARALLEL;

  // Skip test whether we have enough memory available
  int mgtest = UG_NS<dim>::GM_REFINE_NOHEAPTEST;

  int rv = AdaptMultiGrid(multigrid_,mode,seq,mgtest);

  if (rv!=0)
    DUNE_THROW(GridError, "UG::adapt() returned with error code " << rv);

  // Renumber everything
  setIndices(false, NULL);

  // Return true iff the grid hierarchy changed
  //return !(bool)multigrid_->status;

  // grid has changed if at least one element was marked for refinement
  return someElementHasBeenMarkedForRefinement_;
}

template <int dim>
void Dune::UGGrid <dim>::postAdapt()
{
  for (int i=0; i<=maxLevel(); i++) {

    typename Traits::template Codim<0>::LevelIterator eIt    = lbegin<0>(i);
    typename Traits::template Codim<0>::LevelIterator eEndIt = lend<0>(i);

    for (; eIt!=eEndIt; ++eIt)
      UG_NS<dim>::WriteCW(this->getRealImplementation(*eIt).target_, UG_NS<dim>::NEWEL_CE, 0);

  }

  // reset marker flags
  someElementHasBeenMarkedForRefinement_ = false;
  someElementHasBeenMarkedForCoarsening_ = false;
}

template < int dim >
void Dune::UGGrid < dim >::globalRefine(int n)
{
  for (int i=0; i<n; i++) {

    // mark all entities for grid refinement
    typename Traits::template Codim<0>::LeafIterator iIt    = leafbegin<0>();
    typename Traits::template Codim<0>::LeafIterator iEndIt = leafend<0>();

    for (; iIt!=iEndIt; ++iIt)
      mark(1, *iIt);

    this->preAdapt();
    adapt();

  }

  this->postAdapt();

}

template <int dim>
template<typename T>
typename std::enable_if<
  std::is_same<
    T,
    typename UGGrid<dim>::Traits::template Codim<0>::EntityPointer
    >::value
  >::type
Dune::UGGrid<dim>::getChildrenOfSubface(const T & e,
                                        int elementSide,
                                        int maxl,
                                        std::vector<typename Traits::template Codim<0>::EntityPointer>& childElements,
                                        std::vector<unsigned char>& childElementSides) const
{

  typedef std::pair<typename UG_NS<dim>::Element*,int> ListEntryType;

  SLList<ListEntryType> list;

  // //////////////////////////////////////////////////////////////////////
  //   Change the input face number from Dune numbering to UG numbering
  // //////////////////////////////////////////////////////////////////////

  elementSide = UGGridRenumberer<dim>::facesDUNEtoUG(elementSide, e->type());

  // ///////////////
  //   init list
  // ///////////////
  if (!e->isLeaf()   // Get_Sons_of_ElementSide returns GM_FATAL when called for a leaf !?!
      && e->level() < maxl) {

    typename UG_NS<dim>::Element* theElement = this->getRealImplementation(*e).target_;

    int Sons_of_Side = 0;
    typename UG_NS<dim>::Element* SonList[UG_NS<dim>::MAX_SONS];
    int SonSides[UG_NS<dim>::MAX_SONS];

    int rv = Get_Sons_of_ElementSide(theElement,
                                     elementSide,
                                     &Sons_of_Side,
                                     SonList,          // the output elements
                                     SonSides,         // Output element side numbers
                                     true,            // Element sons are not precomputed
                                     true);            // ioflag: I have no idea what this is supposed to do
    if (rv!=0)
      DUNE_THROW(GridError, "Get_Sons_of_ElementSide returned with error value " << rv);

    for (int i=0; i<Sons_of_Side; i++)
      list.push_back(ListEntryType(SonList[i],SonSides[i]));

  }

  // //////////////////////////////////////////////////
  //   Traverse and collect all children of the side
  // //////////////////////////////////////////////////

  typename SLList<ListEntryType>::iterator f = list.begin();
  for (; f!=list.end(); ++f) {

    typename UG_NS<dim>::Element* theElement = f->first;
    int side                                  = f->second;

    int Sons_of_Side = 0;
    typename UG_NS<dim>::Element* SonList[UG_NS<dim>::MAX_SONS];
    int SonSides[UG_NS<dim>::MAX_SONS];

    if (UG_NS<dim>::myLevel(theElement) < maxl) {

      Get_Sons_of_ElementSide(theElement,
                              side,         // Input element side number
                              &Sons_of_Side,       // Number of topological sons of the element side
                              SonList,            // Output elements
                              SonSides,           // Output element side numbers
                              true,
                              true);

      for (int i=0; i<Sons_of_Side; i++)
        list.push_back(ListEntryType(SonList[i],SonSides[i]));

    }

  }

  // //////////////////////////////
  //   Extract result from stack
  // //////////////////////////////

  // Use reserve / push_back since EntityPointer is not default constructable
  childElements.clear();
  childElements.reserve( list.size() );
  childElementSides.resize(list.size());

  int i=0;
  for (f = list.begin(); f!=list.end(); ++f, ++i)
  {

    // Set element
    typedef typename Traits::template Codim< 0 >::EntityPointer EntityPointer;
    childElements.push_back( EntityPointer( UGGridEntityPointer< 0, const UGGrid< dim > >( f->first, this ) ) );

    int side = f->second;

    // Dune numbers the faces of several elements differently than UG.
    // The following switch does the transformation
    childElementSides[i] = UGGridRenumberer<dim>::facesUGtoDUNE(side, childElements[i]->type());

  }

}

template <int dim>
void Dune::UGGrid<dim>::getChildrenOfSubface(const typename Traits::template Codim<0>::Entity & e,
                                             int elementSide,
                                             int maxl,
                                             std::vector<typename Traits::template Codim<0>::Entity>& childElements,
                                             std::vector<unsigned char>& childElementSides) const
{

  typedef std::pair<typename UG_NS<dim>::Element*,int> ListEntryType;

  SLList<ListEntryType> list;

  // //////////////////////////////////////////////////////////////////////
  //   Change the input face number from Dune numbering to UG numbering
  // //////////////////////////////////////////////////////////////////////

  elementSide = UGGridRenumberer<dim>::facesDUNEtoUG(elementSide, e.type());

  // ///////////////
  //   init list
  // ///////////////
  if (!e.isLeaf()   // Get_Sons_of_ElementSide returns GM_FATAL when called for a leaf !?!
      && e.level() < maxl) {

    typename UG_NS<dim>::Element* theElement = this->getRealImplementation(e).target_;

    int Sons_of_Side = 0;
    typename UG_NS<dim>::Element* SonList[UG_NS<dim>::MAX_SONS];
    int SonSides[UG_NS<dim>::MAX_SONS];

    int rv = Get_Sons_of_ElementSide(theElement,
                                     elementSide,
                                     &Sons_of_Side,
                                     SonList,          // the output elements
                                     SonSides,         // Output element side numbers
                                     true,            // Element sons are not precomputed
                                     true);            // ioflag: I have no idea what this is supposed to do
    if (rv!=0)
      DUNE_THROW(GridError, "Get_Sons_of_ElementSide returned with error value " << rv);

    for (int i=0; i<Sons_of_Side; i++)
      list.push_back(ListEntryType(SonList[i],SonSides[i]));

  }

  // //////////////////////////////////////////////////
  //   Traverse and collect all children of the side
  // //////////////////////////////////////////////////

  typename SLList<ListEntryType>::iterator f = list.begin();
  for (; f!=list.end(); ++f) {

    typename UG_NS<dim>::Element* theElement = f->first;
    int side                                  = f->second;

    int Sons_of_Side = 0;
    typename UG_NS<dim>::Element* SonList[UG_NS<dim>::MAX_SONS];
    int SonSides[UG_NS<dim>::MAX_SONS];

    if (UG_NS<dim>::myLevel(theElement) < maxl) {

      Get_Sons_of_ElementSide(theElement,
                              side,         // Input element side number
                              &Sons_of_Side,       // Number of topological sons of the element side
                              SonList,            // Output elements
                              SonSides,           // Output element side numbers
                              true,
                              true);

      for (int i=0; i<Sons_of_Side; i++)
        list.push_back(ListEntryType(SonList[i],SonSides[i]));

    }

  }

  // //////////////////////////////
  //   Extract result from stack
  // //////////////////////////////

  // Use reserve / push_back since EntityPointer is not default constructable
  childElements.clear();
  childElements.reserve( list.size() );
  childElementSides.resize(list.size());

  int i=0;
  for (f = list.begin(); f!=list.end(); ++f, ++i)
  {

    // Set element
    typedef typename Traits::template Codim< 0 >::Entity Entity;
    childElements.push_back( Entity( UGGridEntity< 0, dim, const UGGrid< dim > >( f->first, this ) ) );

    int side = f->second;

    // Dune numbers the faces of several elements differently than UG.
    // The following switch does the transformation
    childElementSides[i] = UGGridRenumberer<dim>::facesUGtoDUNE(side, childElements[i].type());

  }

}

template < int dim >
bool Dune::UGGrid < dim >::loadBalance(int minlevel)
{
  // Do nothing if we are on a single process
  if (comm().size()==1)
    return true;

  std::stringstream levelarg;
  levelarg << minlevel;
  UG_NS<dim>::lbs(levelarg.str().c_str(), multigrid_);

  // Renumber everything.
  // Note: this must not be called when on a single process, because it renumbers the zero-level
  // elements and vertices.
  setIndices(true, NULL);

  return true;
}

template < int dim >
bool Dune::UGGrid < dim >::loadBalance(const std::vector<unsigned int>& targetProcessors, unsigned int fromLevel)
{
  // Do nothing if we are on a single process
  if (comm().size()==1)
    return true;

#ifdef ModelP  // The Partition field only exists if ModelP is set
  if (targetProcessors.size() != this->leafGridView().size(0))
    DUNE_THROW(Exception, "targetProcessors argument does not have the correct size");

  // Get unique consecutive index across different element types
  typedef MultipleCodimMultipleGeomTypeMapper<typename Base::LeafGridView, MCMGElementLayout> ElementMapper;
  ElementMapper elementMapper(this->leafGridView());

  // Loop over all elements of all level, in decreasing level number.
  // If the element is a leaf, take its target rank from the input targetProcessors array.
  // If it is not, assign it to the processor most of its children are assigned to.
  for (int i=maxLevel(); i>=0; i--) {

    typename Base::LevelGridView levelGridView = this->levelGridView(i);
    typedef typename Base::LevelGridView::template Codim<0>::template Partition<Interior_Partition>::Iterator LevelElementIterator;

    for (LevelElementIterator it = levelGridView.template begin<0, Interior_Partition>();
         it != levelGridView.template end<0, Interior_Partition>();
         ++it) {

      if (it->isLeaf()) {

        unsigned int targetRank = targetProcessors[elementMapper.index(*it)];

        // sanity check
        if (targetRank >= comm().size())
          DUNE_THROW(GridError, "Requesting target processor " << targetRank <<
                     ", but only " << comm().size() << " processors are available.");

        UG_NS<dim>::Partition(this->getRealImplementation(*it).target_) = targetRank;
      } else {

        std::map<int,int> rank;
        unsigned int mostFrequentRank = 0;    // which rank occurred most often?
        unsigned int mostFrequentCount = 0;   // how often did it occur?

        // Loop over all children and collect the ranks they are assigned to
        typename Base::LevelGridView::template Codim<0>::Entity::HierarchicIterator child    = it->hbegin(it->level()+1);
        typename Base::LevelGridView::template Codim<0>::Entity::HierarchicIterator endChild = it->hend(it->level()+1);
        for (; child !=  endChild; ++child) {

          int childRank = UG_NS<dim>::Partition(this->getRealImplementation(*child).target_);

          if (rank.find(childRank) == rank.end())
            rank[childRank] = 1;
          else
            rank[childRank]++;

          if (rank[childRank] > mostFrequentCount) {
            mostFrequentRank = childRank;
            mostFrequentCount = rank[childRank];
          }

        }

        // Assign rank that occurred most often
        UG_NS<dim>::Partition(this->getRealImplementation(*it).target_) = mostFrequentRank;

      }
    }
  }
#endif

  int errCode = UG_NS<dim>::TransferGridFromLevel(multigrid_, fromLevel);

  if (errCode)
    DUNE_THROW(GridError, "UG" << dim << "d::TransferGridFromLevel returned error code " << errCode);

  // Renumber everything.
  // Note: this must not be called when on a single process, because it renumbers the zero-level
  // elements and vertices.
  setIndices(true, NULL);

  return true;
}

template < int dim >
template< typename T >
typename std::enable_if<
  std::is_same<
    T,
    typename UGGrid<dim>::Traits::template Codim<dim>::EntityPointer
    >::value
  >::type
Dune::UGGrid < dim >::setPosition(const T& e,
                                  const FieldVector<double, dim>& pos)
{
  typename UG_NS<dim>::Node* target = this->getRealImplementation(*e).target_;

  for (int i=0; i<dim; i++)
    target->myvertex->iv.x[i] = pos[i];
}

template < int dim >
void Dune::UGGrid < dim >::setPosition(const typename Traits::template Codim<dim>::Entity& e,
                                       const FieldVector<double, dim>& pos)
{
  typename UG_NS<dim>::Node* target = this->getRealImplementation(e).target_;

  for (int i=0; i<dim; i++)
    target->myvertex->iv.x[i] = pos[i];
}

template <int dim>
void Dune::UGGrid<dim>::saveState(const std::string& filename) const
{
  const char* type = "asc";
  const char* comment = "written by DUNE";

  if (dim==2)
    UG::D2::SaveMultiGrid((UG::D2::multigrid*)multigrid_,
                          filename.c_str(),
                          type,
                          comment,
                          0,      // autosave
                          0       // rename
                          );
  else
    UG::D3::SaveMultiGrid((UG::D3::multigrid*)multigrid_,
                          filename.c_str(),
                          type,
                          comment,
                          0,      // autosave
                          0       // rename
                          );
}


template <int dim>
void Dune::UGGrid<dim>::loadState(const std::string& filename)
{
  const char* type = "asc";
  std::string problemName = name_ + "_Problem";
  std::string formatName = "DuneFormat2d";

  if (dim==2) {
    std::string formatName = "DuneFormat2d";
    multigrid_ = (typename UG_NS<dim>::MultiGrid*) UG::D2::LoadMultiGrid(name_.c_str(),
                                                                         filename.c_str(),
                                                                         type,
                                                                         problemName.c_str(),
                                                                         formatName.c_str(),
                                                                         heapSize_,
                                                                         true, //force,
                                                                         true, //optimizedIO,
                                                                         false //autosave
                                                                         );
  } else {
    std::string formatName = "DuneFormat3d";
    multigrid_ = (typename UG_NS<dim>::MultiGrid*) UG::D3::LoadMultiGrid(name_.c_str(),
                                                                         filename.c_str(),
                                                                         type,
                                                                         problemName.c_str(),
                                                                         formatName.c_str(),
                                                                         heapSize_,
                                                                         true, //force,
                                                                         true, //optimizedIO,
                                                                         false //autosave
                                                                         );
  }

  if (multigrid_==NULL)
    DUNE_THROW(GridError, "In loadState()");
}

template < int dim >
void Dune::UGGrid < dim >::setIndices(bool setLevelZero,
                                      std::vector<unsigned int>* nodePermutation)
{
  // Create new level index sets if necessary
  for (int i=levelIndexSets_.size(); i<=maxLevel(); i++)
    levelIndexSets_.push_back(make_shared<UGGridLevelIndexSet<const UGGrid<dim> > >());

  // Update the zero level LevelIndexSet.  It is updated only once, at the time
  // of creation of the coarse grid.  After that it is not touched anymore.
  if (setLevelZero)
    levelIndexSets_[0]->update(*this, 0, nodePermutation);

  // Update the remaining level index sets
  for (int i=1; i<=maxLevel(); i++)
    if (levelIndexSets_[i])
      levelIndexSets_[i]->update(*this, i);

  leafIndexSet_.update(nodePermutation);

  // id sets don't need updating
}

// /////////////////////////////////////////////////////////////////////////////////
//   Explicit instantiation of the dimensions that are actually supported by UG.
//   g++-4.0 wants them to be _after_ the method implementations.
// /////////////////////////////////////////////////////////////////////////////////

template class Dune::UGGrid<2>;
template class Dune::UGGrid<3>;

// ////////////////////////////////////////////////////////////////////////////////////
//   Explicitly instantiate the necessary member templates contained in UGGrid<2>
// ////////////////////////////////////////////////////////////////////////////////////
template Dune::UGGrid<2>::Traits::Codim<0>::LevelIterator Dune::UGGrid<2>::lbegin<0>(int level) const;
template Dune::UGGrid<2>::Traits::Codim<2>::LevelIterator Dune::UGGrid<2>::lbegin<2>(int level) const;

template Dune::UGGrid<2>::Traits::Codim<0>::LevelIterator Dune::UGGrid<2>::lend<0>(int level) const;
template Dune::UGGrid<2>::Traits::Codim<2>::LevelIterator Dune::UGGrid<2>::lend<2>(int level) const;

template Dune::UGGrid<2>::Traits::Codim<0>::LeafIterator Dune::UGGrid<2>::leafbegin<0>() const;
template Dune::UGGrid<2>::Traits::Codim<2>::LeafIterator Dune::UGGrid<2>::leafbegin<2>() const;

template Dune::UGGrid<2>::Traits::Codim<0>::LeafIterator Dune::UGGrid<2>::leafend<0>() const;
template Dune::UGGrid<2>::Traits::Codim<2>::LeafIterator Dune::UGGrid<2>::leafend<2>() const;


// Element level iterators
template Dune::UGGrid<2>::Traits::Codim<0>::Partition<Dune::Interior_Partition>::LevelIterator
Dune::UGGrid<2>::lbegin<0,Dune::Interior_Partition>(int level) const;
template Dune::UGGrid<2>::Traits::Codim<0>::Partition<Dune::InteriorBorder_Partition>::LevelIterator
Dune::UGGrid<2>::lbegin<0,Dune::InteriorBorder_Partition>(int level) const;
template Dune::UGGrid<2>::Traits::Codim<0>::Partition<Dune::Overlap_Partition>::LevelIterator
Dune::UGGrid<2>::lbegin<0,Dune::Overlap_Partition>(int level) const;
template Dune::UGGrid<2>::Traits::Codim<0>::Partition<Dune::OverlapFront_Partition>::LevelIterator
Dune::UGGrid<2>::lbegin<0,Dune::OverlapFront_Partition>(int level) const;
template Dune::UGGrid<2>::Traits::Codim<0>::Partition<Dune::All_Partition>::LevelIterator
Dune::UGGrid<2>::lbegin<0,Dune::All_Partition>(int level) const;
template Dune::UGGrid<2>::Traits::Codim<0>::Partition<Dune::Ghost_Partition>::LevelIterator
Dune::UGGrid<2>::lbegin<0,Dune::Ghost_Partition>(int level) const;

template Dune::UGGrid<2>::Traits::Codim<0>::Partition<Dune::Interior_Partition>::LevelIterator
Dune::UGGrid<2>::lend<0,Dune::Interior_Partition>(int level) const;
template Dune::UGGrid<2>::Traits::Codim<0>::Partition<Dune::InteriorBorder_Partition>::LevelIterator
Dune::UGGrid<2>::lend<0,Dune::InteriorBorder_Partition>(int level) const;
template Dune::UGGrid<2>::Traits::Codim<0>::Partition<Dune::Overlap_Partition>::LevelIterator
Dune::UGGrid<2>::lend<0,Dune::Overlap_Partition>(int level) const;
template Dune::UGGrid<2>::Traits::Codim<0>::Partition<Dune::OverlapFront_Partition>::LevelIterator
Dune::UGGrid<2>::lend<0,Dune::OverlapFront_Partition>(int level) const;
template Dune::UGGrid<2>::Traits::Codim<0>::Partition<Dune::All_Partition>::LevelIterator
Dune::UGGrid<2>::lend<0,Dune::All_Partition>(int level) const;
template Dune::UGGrid<2>::Traits::Codim<0>::Partition<Dune::Ghost_Partition>::LevelIterator
Dune::UGGrid<2>::lend<0,Dune::Ghost_Partition>(int level) const;

// Vertex level iterators
template Dune::UGGrid<2>::Traits::Codim<2>::Partition<Dune::Interior_Partition>::LevelIterator
Dune::UGGrid<2>::lbegin<2,Dune::Interior_Partition>(int level) const;
template Dune::UGGrid<2>::Traits::Codim<2>::Partition<Dune::InteriorBorder_Partition>::LevelIterator
Dune::UGGrid<2>::lbegin<2,Dune::InteriorBorder_Partition>(int level) const;
template Dune::UGGrid<2>::Traits::Codim<2>::Partition<Dune::Overlap_Partition>::LevelIterator
Dune::UGGrid<2>::lbegin<2,Dune::Overlap_Partition>(int level) const;
template Dune::UGGrid<2>::Traits::Codim<2>::Partition<Dune::OverlapFront_Partition>::LevelIterator
Dune::UGGrid<2>::lbegin<2,Dune::OverlapFront_Partition>(int level) const;
template Dune::UGGrid<2>::Traits::Codim<2>::Partition<Dune::All_Partition>::LevelIterator
Dune::UGGrid<2>::lbegin<2,Dune::All_Partition>(int level) const;
template Dune::UGGrid<2>::Traits::Codim<2>::Partition<Dune::Ghost_Partition>::LevelIterator
Dune::UGGrid<2>::lbegin<2,Dune::Ghost_Partition>(int level) const;

template Dune::UGGrid<2>::Traits::Codim<2>::Partition<Dune::Interior_Partition>::LevelIterator
Dune::UGGrid<2>::lend<2,Dune::Interior_Partition>(int level) const;
template Dune::UGGrid<2>::Traits::Codim<2>::Partition<Dune::InteriorBorder_Partition>::LevelIterator
Dune::UGGrid<2>::lend<2,Dune::InteriorBorder_Partition>(int level) const;
template Dune::UGGrid<2>::Traits::Codim<2>::Partition<Dune::Overlap_Partition>::LevelIterator
Dune::UGGrid<2>::lend<2,Dune::Overlap_Partition>(int level) const;
template Dune::UGGrid<2>::Traits::Codim<2>::Partition<Dune::OverlapFront_Partition>::LevelIterator
Dune::UGGrid<2>::lend<2,Dune::OverlapFront_Partition>(int level) const;
template Dune::UGGrid<2>::Traits::Codim<2>::Partition<Dune::All_Partition>::LevelIterator
Dune::UGGrid<2>::lend<2,Dune::All_Partition>(int level) const;
template Dune::UGGrid<2>::Traits::Codim<2>::Partition<Dune::Ghost_Partition>::LevelIterator
Dune::UGGrid<2>::lend<2,Dune::Ghost_Partition>(int level) const;

// Element leaf iterators
template Dune::UGGrid<2>::Traits::Codim<0>::Partition<Dune::Interior_Partition>::LeafIterator
Dune::UGGrid<2>::leafbegin<0,Dune::Interior_Partition>() const;
template Dune::UGGrid<2>::Traits::Codim<0>::Partition<Dune::InteriorBorder_Partition>::LeafIterator
Dune::UGGrid<2>::leafbegin<0,Dune::InteriorBorder_Partition>() const;
template Dune::UGGrid<2>::Traits::Codim<0>::Partition<Dune::Overlap_Partition>::LeafIterator
Dune::UGGrid<2>::leafbegin<0,Dune::Overlap_Partition>() const;
template Dune::UGGrid<2>::Traits::Codim<0>::Partition<Dune::OverlapFront_Partition>::LeafIterator
Dune::UGGrid<2>::leafbegin<0,Dune::OverlapFront_Partition>() const;
template Dune::UGGrid<2>::Traits::Codim<0>::Partition<Dune::All_Partition>::LeafIterator
Dune::UGGrid<2>::leafbegin<0,Dune::All_Partition>() const;
template Dune::UGGrid<2>::Traits::Codim<0>::Partition<Dune::Ghost_Partition>::LeafIterator
Dune::UGGrid<2>::leafbegin<0,Dune::Ghost_Partition>() const;

template Dune::UGGrid<2>::Traits::Codim<0>::Partition<Dune::Interior_Partition>::LeafIterator
Dune::UGGrid<2>::leafend<0,Dune::Interior_Partition>() const;
template Dune::UGGrid<2>::Traits::Codim<0>::Partition<Dune::InteriorBorder_Partition>::LeafIterator
Dune::UGGrid<2>::leafend<0,Dune::InteriorBorder_Partition>() const;
template Dune::UGGrid<2>::Traits::Codim<0>::Partition<Dune::Overlap_Partition>::LeafIterator
Dune::UGGrid<2>::leafend<0,Dune::Overlap_Partition>() const;
template Dune::UGGrid<2>::Traits::Codim<0>::Partition<Dune::OverlapFront_Partition>::LeafIterator
Dune::UGGrid<2>::leafend<0,Dune::OverlapFront_Partition>() const;
template Dune::UGGrid<2>::Traits::Codim<0>::Partition<Dune::All_Partition>::LeafIterator
Dune::UGGrid<2>::leafend<0,Dune::All_Partition>() const;
template Dune::UGGrid<2>::Traits::Codim<0>::Partition<Dune::Ghost_Partition>::LeafIterator
Dune::UGGrid<2>::leafend<0,Dune::Ghost_Partition>() const;

// Vertex leaf iterators
template Dune::UGGrid<2>::Traits::Codim<2>::Partition<Dune::Interior_Partition>::LeafIterator
Dune::UGGrid<2>::leafbegin<2,Dune::Interior_Partition>() const;
template Dune::UGGrid<2>::Traits::Codim<2>::Partition<Dune::InteriorBorder_Partition>::LeafIterator
Dune::UGGrid<2>::leafbegin<2,Dune::InteriorBorder_Partition>() const;
template Dune::UGGrid<2>::Traits::Codim<2>::Partition<Dune::Overlap_Partition>::LeafIterator
Dune::UGGrid<2>::leafbegin<2,Dune::Overlap_Partition>() const;
template Dune::UGGrid<2>::Traits::Codim<2>::Partition<Dune::OverlapFront_Partition>::LeafIterator
Dune::UGGrid<2>::leafbegin<2,Dune::OverlapFront_Partition>() const;
template Dune::UGGrid<2>::Traits::Codim<2>::Partition<Dune::All_Partition>::LeafIterator
Dune::UGGrid<2>::leafbegin<2,Dune::All_Partition>() const;
template Dune::UGGrid<2>::Traits::Codim<2>::Partition<Dune::Ghost_Partition>::LeafIterator
Dune::UGGrid<2>::leafbegin<2,Dune::Ghost_Partition>() const;

template Dune::UGGrid<2>::Traits::Codim<2>::Partition<Dune::Interior_Partition>::LeafIterator
Dune::UGGrid<2>::leafend<2,Dune::Interior_Partition>() const;
template Dune::UGGrid<2>::Traits::Codim<2>::Partition<Dune::InteriorBorder_Partition>::LeafIterator
Dune::UGGrid<2>::leafend<2,Dune::InteriorBorder_Partition>() const;
template Dune::UGGrid<2>::Traits::Codim<2>::Partition<Dune::Overlap_Partition>::LeafIterator
Dune::UGGrid<2>::leafend<2,Dune::Overlap_Partition>() const;
template Dune::UGGrid<2>::Traits::Codim<2>::Partition<Dune::OverlapFront_Partition>::LeafIterator
Dune::UGGrid<2>::leafend<2,Dune::OverlapFront_Partition>() const;
template Dune::UGGrid<2>::Traits::Codim<2>::Partition<Dune::All_Partition>::LeafIterator
Dune::UGGrid<2>::leafend<2,Dune::All_Partition>() const;
template Dune::UGGrid<2>::Traits::Codim<2>::Partition<Dune::Ghost_Partition>::LeafIterator
Dune::UGGrid<2>::leafend<2,Dune::Ghost_Partition>() const;


// ////////////////////////////////////////////////////////////////////////////////////
//   Explicitly instantiate the necessary member templates contained in UGGrid<3>
// ////////////////////////////////////////////////////////////////////////////////////
template Dune::UGGrid<3>::Traits::Codim<0>::LevelIterator Dune::UGGrid<3>::lbegin<0>(int level) const;
template Dune::UGGrid<3>::Traits::Codim<3>::LevelIterator Dune::UGGrid<3>::lbegin<3>(int level) const;

template Dune::UGGrid<3>::Traits::Codim<0>::LevelIterator Dune::UGGrid<3>::lend<0>(int level) const;
template Dune::UGGrid<3>::Traits::Codim<3>::LevelIterator Dune::UGGrid<3>::lend<3>(int level) const;

template Dune::UGGrid<3>::Traits::Codim<0>::LeafIterator Dune::UGGrid<3>::leafbegin<0>() const;
template Dune::UGGrid<3>::Traits::Codim<3>::LeafIterator Dune::UGGrid<3>::leafbegin<3>() const;

template Dune::UGGrid<3>::Traits::Codim<0>::LeafIterator Dune::UGGrid<3>::leafend<0>() const;
template Dune::UGGrid<3>::Traits::Codim<3>::LeafIterator Dune::UGGrid<3>::leafend<3>() const;

// element level iterators
template Dune::UGGrid<3>::Traits::Codim<0>::Partition<Dune::Interior_Partition>::LevelIterator
Dune::UGGrid<3>::lbegin<0,Dune::Interior_Partition>(int level) const;
template Dune::UGGrid<3>::Traits::Codim<0>::Partition<Dune::InteriorBorder_Partition>::LevelIterator
Dune::UGGrid<3>::lbegin<0,Dune::InteriorBorder_Partition>(int level) const;
template Dune::UGGrid<3>::Traits::Codim<0>::Partition<Dune::Overlap_Partition>::LevelIterator
Dune::UGGrid<3>::lbegin<0,Dune::Overlap_Partition>(int level) const;
template Dune::UGGrid<3>::Traits::Codim<0>::Partition<Dune::OverlapFront_Partition>::LevelIterator
Dune::UGGrid<3>::lbegin<0,Dune::OverlapFront_Partition>(int level) const;
template Dune::UGGrid<3>::Traits::Codim<0>::Partition<Dune::All_Partition>::LevelIterator
Dune::UGGrid<3>::lbegin<0,Dune::All_Partition>(int level) const;
template Dune::UGGrid<3>::Traits::Codim<0>::Partition<Dune::Ghost_Partition>::LevelIterator
Dune::UGGrid<3>::lbegin<0,Dune::Ghost_Partition>(int level) const;

template Dune::UGGrid<3>::Traits::Codim<0>::Partition<Dune::Interior_Partition>::LevelIterator
Dune::UGGrid<3>::lend<0,Dune::Interior_Partition>(int level) const;
template Dune::UGGrid<3>::Traits::Codim<0>::Partition<Dune::InteriorBorder_Partition>::LevelIterator
Dune::UGGrid<3>::lend<0,Dune::InteriorBorder_Partition>(int level) const;
template Dune::UGGrid<3>::Traits::Codim<0>::Partition<Dune::Overlap_Partition>::LevelIterator
Dune::UGGrid<3>::lend<0,Dune::Overlap_Partition>(int level) const;
template Dune::UGGrid<3>::Traits::Codim<0>::Partition<Dune::OverlapFront_Partition>::LevelIterator
Dune::UGGrid<3>::lend<0,Dune::OverlapFront_Partition>(int level) const;
template Dune::UGGrid<3>::Traits::Codim<0>::Partition<Dune::All_Partition>::LevelIterator
Dune::UGGrid<3>::lend<0,Dune::All_Partition>(int level) const;
template Dune::UGGrid<3>::Traits::Codim<0>::Partition<Dune::Ghost_Partition>::LevelIterator
Dune::UGGrid<3>::lend<0,Dune::Ghost_Partition>(int level) const;

// Vertex level iterators
template Dune::UGGrid<3>::Traits::Codim<3>::Partition<Dune::Interior_Partition>::LevelIterator
Dune::UGGrid<3>::lbegin<3,Dune::Interior_Partition>(int level) const;
template Dune::UGGrid<3>::Traits::Codim<3>::Partition<Dune::InteriorBorder_Partition>::LevelIterator
Dune::UGGrid<3>::lbegin<3,Dune::InteriorBorder_Partition>(int level) const;
template Dune::UGGrid<3>::Traits::Codim<3>::Partition<Dune::Overlap_Partition>::LevelIterator
Dune::UGGrid<3>::lbegin<3,Dune::Overlap_Partition>(int level) const;
template Dune::UGGrid<3>::Traits::Codim<3>::Partition<Dune::OverlapFront_Partition>::LevelIterator
Dune::UGGrid<3>::lbegin<3,Dune::OverlapFront_Partition>(int level) const;
template Dune::UGGrid<3>::Traits::Codim<3>::Partition<Dune::All_Partition>::LevelIterator
Dune::UGGrid<3>::lbegin<3,Dune::All_Partition>(int level) const;
template Dune::UGGrid<3>::Traits::Codim<3>::Partition<Dune::Ghost_Partition>::LevelIterator
Dune::UGGrid<3>::lbegin<3,Dune::Ghost_Partition>(int level) const;

template Dune::UGGrid<3>::Traits::Codim<3>::Partition<Dune::Interior_Partition>::LevelIterator
Dune::UGGrid<3>::lend<3,Dune::Interior_Partition>(int level) const;
template Dune::UGGrid<3>::Traits::Codim<3>::Partition<Dune::InteriorBorder_Partition>::LevelIterator
Dune::UGGrid<3>::lend<3,Dune::InteriorBorder_Partition>(int level) const;
template Dune::UGGrid<3>::Traits::Codim<3>::Partition<Dune::Overlap_Partition>::LevelIterator
Dune::UGGrid<3>::lend<3,Dune::Overlap_Partition>(int level) const;
template Dune::UGGrid<3>::Traits::Codim<3>::Partition<Dune::OverlapFront_Partition>::LevelIterator
Dune::UGGrid<3>::lend<3,Dune::OverlapFront_Partition>(int level) const;
template Dune::UGGrid<3>::Traits::Codim<3>::Partition<Dune::All_Partition>::LevelIterator
Dune::UGGrid<3>::lend<3,Dune::All_Partition>(int level) const;
template Dune::UGGrid<3>::Traits::Codim<3>::Partition<Dune::Ghost_Partition>::LevelIterator
Dune::UGGrid<3>::lend<3,Dune::Ghost_Partition>(int level) const;

// Element leaf iterators
template Dune::UGGrid<3>::Traits::Codim<0>::Partition<Dune::Interior_Partition>::LeafIterator
Dune::UGGrid<3>::leafbegin<0,Dune::Interior_Partition>() const;
template Dune::UGGrid<3>::Traits::Codim<0>::Partition<Dune::InteriorBorder_Partition>::LeafIterator
Dune::UGGrid<3>::leafbegin<0,Dune::InteriorBorder_Partition>() const;
template Dune::UGGrid<3>::Traits::Codim<0>::Partition<Dune::Overlap_Partition>::LeafIterator
Dune::UGGrid<3>::leafbegin<0,Dune::Overlap_Partition>() const;
template Dune::UGGrid<3>::Traits::Codim<0>::Partition<Dune::OverlapFront_Partition>::LeafIterator
Dune::UGGrid<3>::leafbegin<0,Dune::OverlapFront_Partition>() const;
template Dune::UGGrid<3>::Traits::Codim<0>::Partition<Dune::All_Partition>::LeafIterator
Dune::UGGrid<3>::leafbegin<0,Dune::All_Partition>() const;
template Dune::UGGrid<3>::Traits::Codim<0>::Partition<Dune::Ghost_Partition>::LeafIterator
Dune::UGGrid<3>::leafbegin<0,Dune::Ghost_Partition>() const;

template Dune::UGGrid<3>::Traits::Codim<0>::Partition<Dune::Interior_Partition>::LeafIterator
Dune::UGGrid<3>::leafend<0,Dune::Interior_Partition>() const;
template Dune::UGGrid<3>::Traits::Codim<0>::Partition<Dune::InteriorBorder_Partition>::LeafIterator
Dune::UGGrid<3>::leafend<0,Dune::InteriorBorder_Partition>() const;
template Dune::UGGrid<3>::Traits::Codim<0>::Partition<Dune::Overlap_Partition>::LeafIterator
Dune::UGGrid<3>::leafend<0,Dune::Overlap_Partition>() const;
template Dune::UGGrid<3>::Traits::Codim<0>::Partition<Dune::OverlapFront_Partition>::LeafIterator
Dune::UGGrid<3>::leafend<0,Dune::OverlapFront_Partition>() const;
template Dune::UGGrid<3>::Traits::Codim<0>::Partition<Dune::All_Partition>::LeafIterator
Dune::UGGrid<3>::leafend<0,Dune::All_Partition>() const;
template Dune::UGGrid<3>::Traits::Codim<0>::Partition<Dune::Ghost_Partition>::LeafIterator
Dune::UGGrid<3>::leafend<0,Dune::Ghost_Partition>() const;

// Vertex leaf iterators
template Dune::UGGrid<3>::Traits::Codim<3>::Partition<Dune::Interior_Partition>::LeafIterator
Dune::UGGrid<3>::leafbegin<3,Dune::Interior_Partition>() const;
template Dune::UGGrid<3>::Traits::Codim<3>::Partition<Dune::InteriorBorder_Partition>::LeafIterator
Dune::UGGrid<3>::leafbegin<3,Dune::InteriorBorder_Partition>() const;
template Dune::UGGrid<3>::Traits::Codim<3>::Partition<Dune::Overlap_Partition>::LeafIterator
Dune::UGGrid<3>::leafbegin<3,Dune::Overlap_Partition>() const;
template Dune::UGGrid<3>::Traits::Codim<3>::Partition<Dune::OverlapFront_Partition>::LeafIterator
Dune::UGGrid<3>::leafbegin<3,Dune::OverlapFront_Partition>() const;
template Dune::UGGrid<3>::Traits::Codim<3>::Partition<Dune::All_Partition>::LeafIterator
Dune::UGGrid<3>::leafbegin<3,Dune::All_Partition>() const;
template Dune::UGGrid<3>::Traits::Codim<3>::Partition<Dune::Ghost_Partition>::LeafIterator
Dune::UGGrid<3>::leafbegin<3,Dune::Ghost_Partition>() const;

template Dune::UGGrid<3>::Traits::Codim<3>::Partition<Dune::Interior_Partition>::LeafIterator
Dune::UGGrid<3>::leafend<3,Dune::Interior_Partition>() const;
template Dune::UGGrid<3>::Traits::Codim<3>::Partition<Dune::InteriorBorder_Partition>::LeafIterator
Dune::UGGrid<3>::leafend<3,Dune::InteriorBorder_Partition>() const;
template Dune::UGGrid<3>::Traits::Codim<3>::Partition<Dune::Overlap_Partition>::LeafIterator
Dune::UGGrid<3>::leafend<3,Dune::Overlap_Partition>() const;
template Dune::UGGrid<3>::Traits::Codim<3>::Partition<Dune::OverlapFront_Partition>::LeafIterator
Dune::UGGrid<3>::leafend<3,Dune::OverlapFront_Partition>() const;
template Dune::UGGrid<3>::Traits::Codim<3>::Partition<Dune::All_Partition>::LeafIterator
Dune::UGGrid<3>::leafend<3,Dune::All_Partition>() const;
template Dune::UGGrid<3>::Traits::Codim<3>::Partition<Dune::Ghost_Partition>::LeafIterator
Dune::UGGrid<3>::leafend<3,Dune::Ghost_Partition>() const;


==> anc/xt-super/dune-grid/dune/grid/uggrid/uggridentity.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <config.h>

#include <dune/grid/uggrid.hh>
#include <dune/grid/uggrid/uggridentity.hh>
#include <dune/grid/uggrid/uggridrenumberer.hh>

//*************************************************************************
//
//  --UGGridEntity
//  --Entity
//
//*************************************************************************


//
//  codim > 0
//
//*********************************************************************


//*****************************************************************8
// count
template <int codim, int dim, class GridImp>
template <int cc>
int Dune::UGGridEntity<codim,dim,GridImp>::count () const
{
  DUNE_THROW(GridError, "UGGridEntity<" << codim << ", " << dim
                                        << ">::count() not implemented yet!");
  return -1;
}

template< int codim, int dim, class GridImp>
Dune::GeometryType Dune::UGGridEntity<codim,dim,GridImp>::type() const
{
  static_assert(codim!=0, "The code for codim==0 is in the corresponding class specialization");

  // Vertex
  if (dim-codim == 0)
    return GeometryType(0);

  // Edge
  if (dim-codim == 1)
    return GeometryType(1);

  // Face in 3d
  switch (UG_NS<dim>::Tag(target_)) {
  case UG::D2::TRIANGLE :
    return GeometryType(GeometryType::simplex,2);
  case UG::D2::QUADRILATERAL :
    return GeometryType(GeometryType::cube,2);
  default :
    DUNE_THROW(GridError, "UGGridGeometry::type():  ERROR:  Unknown type "
               << UG_NS<dim>::Tag(target_) << " found!");
  }

}


////////////////////////////////////////////////////////////////////////////
////////////////////////////////////////////////////////////////////////////
//     Specializations for codim == 0                                     //
////////////////////////////////////////////////////////////////////////////
////////////////////////////////////////////////////////////////////////////

template< int dim, class GridImp>
bool Dune::UGGridEntity < 0, dim ,GridImp >::isNew () const
{
  return UG_NS<dim>::ReadCW(target_, UG_NS<dim>::NEWEL_CE);
}

template< int dim, class GridImp>
bool Dune::UGGridEntity < 0, dim ,GridImp >::mightVanish () const
{
  if ((!isRegular()) || (UG_NS<dim>::ReadCW(target_, UG_NS<dim>::COARSEN_CE)))
    return true;

  // maybe it isn't marked, but a sibling is
  if(hasFather())
  {
    typename UG_NS<dim>::Element* father_ = UG_NS<dim>::EFather(target_);
    typename UG_NS<dim>::Element* sons_[UG_NS<dim>::MAX_SONS];
    UG_NS<dim>::GetSons(father_,sons_);
    for (int i = 0; i < UG_NS<dim>::MAX_SONS; ++i)
    {
      if (sons_[i] == NULL) // last son visited
        break;
      if (!UG_NS<dim>::isRegular(sons_[i]) || UG_NS<dim>::ReadCW(sons_[i], UG_NS<dim>::COARSEN_CE))
        return true;
    }
  }

  // neither the element nor a sibling is marked
  return false;
}

//*****************************************************************8
// count
template <int dim, class GridImp>
template <int cc>
int Dune::UGGridEntity<0,dim,GridImp>::count() const
{
  if (dim==3) {

    switch (cc) {
    case 0 :
      return 1;
    case 1 :
      return UG_NS<dim>::Sides_Of_Elem(target_);
    case 2 :
      return UG_NS<dim>::Edges_Of_Elem(target_);
    case 3 :
      return UG_NS<dim>::Corners_Of_Elem(target_);
    }

  } else {

    switch (cc) {
    case 0 :
      return 1;
    case 1 :
      return UG_NS<dim>::Edges_Of_Elem(target_);
    case 2 :
      return UG_NS<dim>::Corners_Of_Elem(target_);
    default :
      // do nothing for cc = 3
      break;
    }

  }
  DUNE_THROW(GridError, "You can't call UGGridEntity<0,dim>::count<codim> "
             << "with dim==" << dim << " and codim==" << cc << "!");
}

template <int dim, class GridImp>
template <int cc>
typename GridImp::template Codim<cc>::Entity
Dune::UGGridEntity<0,dim,GridImp>::subEntity ( int i ) const
{
  assert(i>=0 && i<count<cc>());

  typename UG_NS<dim>::template Entity<cc>::T* subEntity;

  if (cc==dim)
    subEntity = reinterpret_cast<typename UG_NS<dim>::template Entity<cc>::T*>( UG_NS<dim>::Corner(target_,UGGridRenumberer<dim>::verticesDUNEtoUG(i, this->type())) );
  else if (cc==dim - 1)
    subEntity = reinterpret_cast<typename UG_NS<dim>::template Entity<cc>::T*>( UG_NS<dim>::ElementEdge(target_,UGGridRenumberer<dim>::edgesDUNEtoUG(i, this->type())) );
  else if (cc==0)
    subEntity = reinterpret_cast<typename UG_NS<dim>::template Entity<cc>::T*>( target_ );
  else if (dim==3 and cc==1)
    subEntity = reinterpret_cast<typename UG_NS<dim>::template Entity<cc>::T*>( UG_NS<dim>::SideVector(target_,UGGridRenumberer<dim>::facesDUNEtoUG(i, this->type())) );
  else
    DUNE_THROW(GridError, "subEntity for nonexisting codimension requested!" );

  return typename GridImp::template Codim<cc>::Entity(Dune::UGGridEntity<cc,dim,GridImp>((typename UG_NS<dim>::template Entity<cc>::T*)subEntity, gridImp_));
}

template<int dim, class GridImp>
Dune::GeometryType Dune::UGGridEntity<0,dim,GridImp>::type() const
{
  if (dim==2) {

    switch (UG_NS<dim>::Tag(target_)) {
    case UG::D2::TRIANGLE :
      return GeometryType(GeometryType::simplex,2);
    case UG::D2::QUADRILATERAL :
      return GeometryType(GeometryType::cube,2);
    default :
      DUNE_THROW(GridError, "UGGridGeometry::type():  ERROR:  Unknown type "
                 << UG_NS<dim>::Tag(target_) << " found!");
    }

  } else {    // dim==3

    switch (UG_NS<dim>::Tag(target_)) {

    case UG::D3::TETRAHEDRON :
      return GeometryType(GeometryType::simplex,3);
    case UG::D3::PYRAMID :
      return GeometryType(GeometryType::pyramid,3);
    case UG::D3::PRISM :
      return GeometryType(GeometryType::prism,3);
    case UG::D3::HEXAHEDRON :
      return GeometryType(GeometryType::cube,3);
    default :
      DUNE_THROW(GridError, "UGGridGeometry::type():  ERROR:  Unknown type "
                 << UG_NS<dim>::Tag(target_) << " found!");

    }

  }

}


template<int dim, class GridImp>
void Dune::UGGridEntity < 0, dim ,GridImp >::
setToTarget(typename UG_NS<dim>::Element* target, const GridImp* gridImp)
{
  target_ = target;
  geo_.setToTarget(target);
  gridImp_ = gridImp;
}

template<int dim, class GridImp>
Dune::UGGridHierarchicIterator<GridImp>
Dune::UGGridEntity < 0, dim ,GridImp >::hbegin(int maxlevel) const
{
  UGGridHierarchicIterator<GridImp> it(maxlevel,gridImp_);

  if (level()<maxlevel) {

    typename UG_NS<dim>::Element* sonList[UG_NS<dim>::MAX_SONS];
    UG_NS<dim>::GetSons(target_, sonList);

    // Load sons of old target onto the iterator stack
    for (int i=0; i<UG_NS<dim>::nSons(target_); i++)
      it.elementStack_.push(sonList[i]);

    it.virtualEntity_.setToTarget( (it.elementStack_.empty())
                                   ? NULL
                                   : it.elementStack_.top(),
                                   gridImp_
                                   );

  } else {
    it.virtualEntity_.setToTarget(nullptr,nullptr);
  }

  return it;
}


template< int dim, class GridImp>
Dune::UGGridHierarchicIterator<GridImp>
Dune::UGGridEntity < 0, dim ,GridImp >::hend(int maxlevel) const
{
  return UGGridHierarchicIterator<GridImp>(maxlevel,gridImp_);
}

template<int dim, class GridImp>
typename Dune::UGGridEntity<0,dim,GridImp>::LocalGeometry
Dune::UGGridEntity < 0, dim, GridImp>::geometryInFather () const
{
  // we need to have a father element
  typename UG_NS<dim>::Element* fatherElement = UG_NS<dim>::EFather(target_);
  if (!fatherElement)
    DUNE_THROW(GridError, "Called geometryInFather() for an entity which doesn't have a father!");

  // The task is to find out the positions of the vertices of this element
  // in the local coordinate system of the father.

  // Get the 'context' of the father element.  In UG-speak, the context is
  // the set of all nodes of an element's sons.  They appear in a fixed
  // order, therefore we can infer the local positions in the father element.
  const int MAX_CORNERS_OF_ELEM = 8;  // this is too much in 2d, but UG is that way
  const int MAX_NEW_CORNERS_DIM = (dim==2) ? 5 : 19;
  const typename UG_NS<dim>::Node* context[MAX_CORNERS_OF_ELEM + MAX_NEW_CORNERS_DIM];
  UG_NS<dim>::GetNodeContext(fatherElement, context);

  // loop through all corner nodes
  std::vector<FieldVector<typename GridImp::ctype,dim> > cornerCoordinates(UG_NS<dim>::Corners_Of_Elem(target_));

  for (int i=0; i<UG_NS<dim>::Corners_Of_Elem(target_); i++) {

    // get corner node pointer
    const typename UG_NS<dim>::Node* fnode = UG_NS<dim>::Corner(target_,i);

    // Find out where in the father's context this node is
    int idx = -1;
    for (int j=0; j<MAX_CORNERS_OF_ELEM + MAX_NEW_CORNERS_DIM; j++)
      if (context[j] == fnode) {
        idx = j;
        break;
      }

    // Node has not been found.  There must be a programming error somewhere
    assert(idx!=-1);

    int duneIdx = UGGridRenumberer<dim>::verticesUGtoDUNE(i,type());

    if (dim==2) {
      switch (UG_NS<dim>::Tag(fatherElement)) {

      case UG::D2::TRIANGLE : {

        assert(idx<6);
        const double coords[6][2] = {
          // The corners
          {0,0}, {1,0}, {0,1},
          // The edge midpoints
          {0.5,0}, {0.5,0.5}, {0,0.5}
        };

        for (int j=0; j<dim; j++)
          cornerCoordinates[duneIdx][j] = coords[idx][j];
        break;
      }
      case UG::D2::QUADRILATERAL : {

        assert(idx<9);
        const double coords[9][2] = {
          // The corners
          {0,0}, {1,0}, {1,1}, {0,1},
          // The edge midpoints
          {0.5,0}, {1,0.5}, {0.5,1}, {0,0.5},
          // The element midpoint
          {0.5,0.5}
        };

        for (int j=0; j<dim; j++)
          cornerCoordinates[duneIdx][j] = coords[idx][j];
        break;
      }

      }

    } else {
      switch (UG_NS<dim>::Tag(fatherElement)) {
      case UG::D3::TETRAHEDRON : {

        // If this assert fails a refinement rule has been appeared which inserts
        // side midpoints.  These have to be added then.
        assert(idx!=10 && idx!=11 && idx!=12 && idx!=13 && idx<15);
        const double coords[15][3] = {
          // The corners
          {0,0,0}, {1,0,0}, {0,1,0}, {0,0,1},
          // The edge midpoints
          {0.5,0,0}, {0.5,0.5,0}, {0,0.5,0},
          {0,0,0.5}, {0.5,0,0.5}, {0,0.5,0.5},
          // Four side midpoints.  I don't know whether they can actually appear
          {0,0,0}, {0,0,0}, {0,0,0}, {0,0,0},
          // Element midpoints.  Appears in some closure refinement rules
          {0.25,0.25,0.25}
        };

        for (int j=0; j<dim; j++)
          cornerCoordinates[duneIdx][j] = coords[idx][j];
        break;
      }
      case UG::D3::PYRAMID : {

        // If this assert fails a refinement rule has been appeared which inserts
        // side midpoints.  These have to be added then.
        assert( idx<14 || idx==23);
        const double coords[24][3] = {
          // The corners
          {0,0,0}, {1,0,0}, {1,1,0}, {0,1,0}, {0,0,1},
          // The edge midpoints
          {0.5,0,0}, {1,0.5,0}, {0.5,1,0}, {0,0.5,0},
          {0,0,0.5}, {0.5,0,0.5}, {0.5,0.5,0.5}, {0,0.5,0.5},
          // The bottom face midpoint
          {0.5,0.5,0},
          // Side midpoints of the four triangular faces
          {0,0,0}, {0,0,0}, {0,0,0}, {0,0,0},
          // Padding due to suboptimal implementation in UG
          {0,0,0}, {0,0,0}, {0,0,0}, {0,0,0}, {0,0,0},
          // Element midpoint
          {0.4,0.4,0.2}
        };

        for (int j=0; j<dim; j++)
          cornerCoordinates[duneIdx][j] = coords[idx][j];
        break;
      }
      case UG::D3::PRISM : {
        // If this assert fails a refinement rule has been appeared which inserts
        // side midpoints.  These have to be added then.
        assert(idx!=15 && !(idx>=19 && idx<24) && idx<25);

        const double coords[25][3] = {
          // The corners
          {0,0,0}, {1,0,0}, {0,1,0}, {0,0,1}, {1,0,1}, {0,1,1},
          // The edge midpoints
          {0.5,0,0}, {0.5,0.5,0}, {0,0.5,0},
          {0,0,0.5}, {1,0,0.5}, {0,1,0.5},
          {0.5,0,1}, {0.5,0.5,1}, {0,0.5,1},
          // A dummy for a midpoint of one of the two triangular faces,
          // which doesn't exist, because triangular faces have no midnodes
          {0,0,0},
          // The midnodes of the three quadrilateral faces
          {0.5,0,0.5}, {0.5,0.5,0.5}, {0,0.5,0.5},
          // Second triangular face
          {0,0,0},
          // Padding due to suboptimal implementation in UG
          {0,0,0}, {0,0,0}, {0,0,0}, {0,0,0},
          // Side midpoint for the second triangular face
          {0.333333333333333333, 0.333333333333333333, 0.5}
        };

        for (int j=0; j<dim; j++)
          cornerCoordinates[duneIdx][j] = coords[idx][j];
        break;
      }
      case UG::D3::HEXAHEDRON : {

        assert(idx<27);
        const double coords[27][3] = {
          // The corners
          {0,0,0}, {1,0,0}, {1,1,0}, {0,1,0}, {0,0,1}, {1,0,1}, {1,1,1}, {0,1,1},
          // The edge midpoints
          {0.5,0,0}, {1,0.5,0}, {0.5,1,0}, {0,0.5,0},
          {0,0,0.5}, {1,0,0.5}, {1,1,0.5}, {0,1,0.5},
          {0.5,0,1}, {1,0.5,1}, {0.5,1,1}, {0,0.5,1},
          // The face midpoints
          {0.5,0.5,0}, {0.5,0,0.5}, {1,0.5,0.5}, {0.5,1,0.5}, {0,0.5,0.5}, {0.5,0.5,1},
          // The element midpoint
          {0.5,0.5,0.5}
        };

        for (int j=0; j<dim; j++)
          cornerCoordinates[duneIdx][j] = coords[idx][j];
        break;
      }
      }
    }

  }

  return LocalGeometry(LocalGeometryImpl(type(), cornerCoordinates));
}

template class Dune::UGGridEntity<2,2, const Dune::UGGrid<2> >;
template class Dune::UGGridEntity<3,3, const Dune::UGGrid<3> >;

template class Dune::UGGridEntity<0,2, const Dune::UGGrid<2> >;
template class Dune::UGGridEntity<0,3, const Dune::UGGrid<3> >;

template class Dune::UGGridEntity<1,2, const Dune::UGGrid<2> >;
template class Dune::UGGridEntity<2,3, const Dune::UGGrid<3> >;

template int Dune::UGGridEntity<0, 2, const Dune::UGGrid<2> >::count<0>() const;
template int Dune::UGGridEntity<0, 2, const Dune::UGGrid<2> >::count<1>() const;
template int Dune::UGGridEntity<0, 2, const Dune::UGGrid<2> >::count<2>() const;

template int Dune::UGGridEntity<0, 3, const Dune::UGGrid<3> >::count<0>() const;
template int Dune::UGGridEntity<0, 3, const Dune::UGGrid<3> >::count<1>() const;
template int Dune::UGGridEntity<0, 3, const Dune::UGGrid<3> >::count<2>() const;
template int Dune::UGGridEntity<0, 3, const Dune::UGGrid<3> >::count<3>() const;


template Dune::Grid<2, 2, double, Dune::UGGridFamily<2> >::Codim<0>::Entity
Dune::UGGridEntity<0, 2, const Dune::UGGrid<2> >::subEntity<0>(int) const;

template Dune::Grid<2, 2, double, Dune::UGGridFamily<2> >::Codim<1>::Entity
Dune::UGGridEntity<0, 2, const Dune::UGGrid<2> >::subEntity<1>(int) const;

template Dune::Grid<2, 2, double, Dune::UGGridFamily<2> >::Codim<2>::Entity
Dune::UGGridEntity<0, 2, const Dune::UGGrid<2> >::subEntity<2>(int) const;

template Dune::Grid<3, 3, double, Dune::UGGridFamily<3> >::Codim<0>::Entity
Dune::UGGridEntity<0, 3, const Dune::UGGrid<3> >::subEntity<0>(int) const;

template Dune::Grid<3, 3, double, Dune::UGGridFamily<3> >::Codim<1>::Entity
Dune::UGGridEntity<0, 3, const Dune::UGGrid<3> >::subEntity<1>(int) const;

template Dune::Grid<3, 3, double, Dune::UGGridFamily<3> >::Codim<2>::Entity
Dune::UGGridEntity<0, 3, const Dune::UGGrid<3> >::subEntity<2>(int) const;

template Dune::Grid<3, 3, double, Dune::UGGridFamily<3> >::Codim<3>::Entity
Dune::UGGridEntity<0, 3, const Dune::UGGrid<3> >::subEntity<3>(int) const;


==> anc/xt-super/dune-grid/dune/grid/uggrid/uggridentity.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_UGGRIDENTITY_HH
#define DUNE_UGGRIDENTITY_HH

/** \file
 * \brief The UGGridEntity class and its specializations
 */

#include <memory>
#include <dune/common/shared_ptr.hh>
#include <dune/grid/common/gridenums.hh>


namespace Dune {

  // Forward declarations
  template<int codim, int dim, class GridImp>
  class UGGridEntity;
  template<int dim>
  class UGGrid;
  template<int codim, class GridImp>
  class UGGridEntityPointer;
  template<int codim, class GridImp>
  class UGGridEntitySeed;
  template<int codim, PartitionIteratorType pitype, class GridImp>
  class UGGridLevelIterator;
  template<class GridImp>
  class UGGridLevelIntersectionIterator;
  template<class GridImp>
  class UGGridLeafIntersectionIterator;
  template<class GridImp>
  class UGGridHierarchicIterator;
  template <class GridType>
  class GridFactory;

  template<int codim, int dim, class GridImp>
  class UGMakeableEntity :
    public GridImp::template Codim<codim>::Entity
  {
  public:

    UGMakeableEntity(typename UG_NS<dim>::template Entity<codim>::T* target, const GridImp* gridImp) :
      GridImp::template Codim<codim>::Entity (UGGridEntity<codim, dim, const GridImp>())
    {
      this->realEntity.setToTarget(target,gridImp);
    }

    UGMakeableEntity() :
      GridImp::template Codim<codim>::Entity (UGGridEntity<codim, dim, const GridImp>())
    {}

    void setToTarget(typename UG_NS<dim>::template Entity<codim>::T* target, const GridImp* gridImp) {
      this->realEntity.setToTarget(target,gridImp);
    }

    typename UG_NS<dim>::template Entity<codim>::T* getTarget() const {
      return this->realEntity.getTarget();
    }

  };

  //**********************************************************************
  //
  // --UGGridEntity
  // --Entity
  //
  /** \brief The implementation of entities in a UGGrid
     \ingroup UGGrid

     A Grid is a container of grid entities. An entity is parametrized by the codimension.
     An entity of codimension c in dimension d is a d-c dimensional object.

   */
  template<int codim, int dim, class GridImp>
  class UGGridEntity
  {

    template <int codim_, PartitionIteratorType PiType_, class GridImp_>
    friend class UGGridLevelIterator;

    friend class UGMakeableEntity<codim,dim,const UGGrid<dim> >;
    friend class UGMakeableEntity<codim,dim,UGGrid<dim> >;

    friend class UGGrid<dim>;

    template <class GridImp_>
    friend class UGGridLevelIndexSet;

    template <class GridImp_>
    friend class UGGridLeafIndexSet;

    template <class GridImp_>
    friend class UGGridIdSet;

    friend class UGGridEntityPointer<codim, GridImp>;
    friend class UGGridEntitySeed<codim, GridImp>;

    typedef typename GridImp::ctype UGCtype;

    typedef typename GridImp::Traits::template Codim<codim>::GeometryImpl GeometryImpl;

    template <class GridType>
    friend class GridFactory;

  public:
    UGGridEntity()
      : target_(nullptr)
      , gridImp_(nullptr)
    {}

    UGGridEntity(typename UG_NS<dim>::template Entity<codim>::T* target, const GridImp* gridImp)
    {
      setToTarget(target,gridImp);
    }

    typedef typename GridImp::template Codim<codim>::Geometry Geometry;

    /** \brief The type of UGGrid Entity seeds */
    typedef typename GridImp::Traits::template Codim<codim>::EntitySeed EntitySeed;

    //! level of this element
    int level () const {
      return UG_NS<dim>::myLevel(target_);
    }

    /** \brief Return the entity type identifier */
    GeometryType type() const;

    /** \brief The partition type for parallel computing */
    PartitionType partitionType () const
    {
#ifndef ModelP
      return InteriorEntity;
#else
      if (codim != dim) {   // other codims are done below
        return InteriorEntity;
      }

      typename UG_NS<dim>::Node *node =
        static_cast<typename UG_NS<dim>::Node *>(target_);

      if (UG_NS<dim>::Priority(node)    == UG_NS<dim>::PrioHGhost
          || UG_NS<dim>::Priority(node) == UG_NS<dim>::PrioVGhost
          || UG_NS<dim>::Priority(node) == UG_NS<dim>::PrioVHGhost)
        return GhostEntity;
      else if (hasBorderCopy_(node))
        return BorderEntity;
      else if (UG_NS<dim>::Priority(node) == UG_NS<dim>::PrioMaster || UG_NS<dim>::Priority(node) == UG_NS<dim>::PrioNone)
        return InteriorEntity;
      else
        DUNE_THROW(GridError, "Unknown priority " << UG_NS<dim>::Priority(node));
#endif
    }

  protected:
#ifdef ModelP
    bool hasBorderCopy_(typename UG_NS<dim>::Node *node) const {
      int  *plist = UG_NS<dim>::DDD_InfoProcList(UG_NS<dim>::ParHdr(node));
      for (int i = 0; plist[i] >= 0; i += 2)
        if (plist[i + 1] == UG_NS<dim>::PrioBorder)
          return true;

      return false;
    }
#endif

  public:


    /*! Intra-element access to entities of codimension cc > codim. Return number of entities
       with codimension cc.
     */
    //!< Default codim 1 Faces and codim == dim Vertices
    template<int cc> int count () const;

    //! geometry of this entity
    Geometry geometry () const { return Geometry( geo_ ); }

    /** \brief Get the seed corresponding to this entity */
    EntitySeed seed () const { return EntitySeed( *this ); }

    typename UG_NS<dim>::template Entity<codim>::T* getTarget() const
    {
      return target_;
    }

    //! equality
    bool equals(const UGGridEntity& other) const
    {
      return getTarget() == other.getTarget();
    }

  private:
    /** \brief Set this entity to a particular UG entity */
    void setToTarget(typename UG_NS<dim>::template Entity<codim>::T* target,const GridImp* gridImp) {
      target_ = target;
      geo_.setToTarget(target);
      gridImp_ = gridImp;
    }

    //! the current geometry
    GeometryImpl geo_;

    typename UG_NS<dim>::template Entity<codim>::T* target_;

    /** \brief gridImp Not actually used, only the codim-0 specialization needs it
     * But code is simpler if we just keep it everywhere.
     */
    const GridImp* gridImp_;
  };

  /*! \brief Edge entity
   * \ingroup UGGrid
   */
  template<int dim, class GridImp>
  class UGEdgeEntity
  {
    enum {codim = dim - 1};
    template <int codim_, PartitionIteratorType PiType_, class GridImp_>
    friend class UGGridLevelIterator;

    friend class UGMakeableEntity<codim,dim,const UGGrid<dim> >;
    friend class UGMakeableEntity<codim,dim,UGGrid<dim> >;

    friend class UGGrid<dim>;

    template <class GridImp_>
    friend class UGGridLevelIndexSet;

    template <class GridImp_>
    friend class UGGridLeafIndexSet;

    template <class GridImp_>
    friend class UGGridIdSet;

    friend class UGGridEntityPointer<codim, GridImp>;
    friend class UGGridEntitySeed<codim, GridImp>;
    typedef typename GridImp::ctype UGCtype;

    typedef typename GridImp::Traits::template Codim<codim>::GeometryImpl GeometryImpl;

  public:

    typedef typename GridImp::template Codim<codim>::Geometry Geometry;

    /** \brief The type of UGGrid Entity seeds */
    typedef typename GridImp::Traits::template Codim<codim>::EntitySeed EntitySeed;

    UGEdgeEntity()
      : target_(nullptr)
      , gridImp_(nullptr)
    {}

    UGEdgeEntity(typename UG_NS<dim>::template Entity<codim>::T* target, const GridImp* gridImp)
    {
      setToTarget(target,gridImp);
    }

    //! level of the edge
    int level () const {
      return UG_NS<dim>::myLevel(target_);
    }

    /** \brief Return the entity type identifier */
    GeometryType type() const
    {
      return GeometryType(1);
    }

    /** \brief The partition type for parallel computing
     */
    PartitionType partitionType () const
    {
#ifndef ModelP
      return InteriorEntity;
#else

      typename UG_NS<dim>::Edge *edge =
        static_cast<typename UG_NS<dim>::Edge *>(target_);

      if (UG_NS<dim>::Priority(edge)    == UG_NS<dim>::PrioHGhost
          || UG_NS<dim>::Priority(edge) == UG_NS<dim>::PrioVGhost
          || UG_NS<dim>::Priority(edge) == UG_NS<dim>::PrioVHGhost)
        return GhostEntity;
      else if (hasBorderCopy_(edge))
        return BorderEntity;
      else if (UG_NS<dim>::Priority(edge) == UG_NS<dim>::PrioMaster || UG_NS<dim>::Priority(edge) == UG_NS<dim>::PrioNone)
        return InteriorEntity;
      else
        DUNE_THROW(GridError, "Unknown priority " << UG_NS<dim>::Priority(edge));
#endif
    }

    /*! Intra-element access to entities of codimension cc > codim. Return number of entities
       with codimension cc.
     */
    //!< Default codim 1 Faces and codim == dim Vertices
    template<int cc> int count () const;

    //! geometry of this entity
    Geometry geometry () const { return Geometry( *geo_ ); }

    /** \brief Get the seed corresponding to this entity */
    EntitySeed seed () const { return EntitySeed( *this ); }

  protected:
#ifdef ModelP
    /** \brief Return true if at least one copy of the edge on another processor is marked as 'border' */
    bool hasBorderCopy_(typename UG_NS<dim>::Edge *edge) const {
      int  *plist = UG_NS<dim>::DDD_InfoProcList(UG_NS<dim>::ParHdr(edge));
      for (int i = 0; plist[i] >= 0; i += 2)
        if (plist[i + 1] == UG_NS<dim>::PrioBorder)
          return true;

      return false;
    }
#endif

    /** \brief Set edge object to a UG edge object */
    void setToTarget(typename UG_NS<dim>::template Entity<codim>::T* target, const GridImp* gridImp) {
      target_ = target;

      // obtain the corner coordinates from UG
      UGCtype* cornerCoords[2*dim];
      UG_NS<dim>::Corner_Coordinates(target_, cornerCoords);

      // convert to the type required by MultiLinearGeometry
      std::vector<FieldVector<UGCtype, dim> > geometryCoords(2);
      for(size_t i = 0; i < 2; i++)
        for (size_t j = 0; j < dim; j++)
            geometryCoords[i][j] = cornerCoords[i][j];

      geo_ = Dune::make_shared<GeometryImpl>(type(), geometryCoords);

      gridImp_ = gridImp;
    }
  public:
    /** \brief Set edge object to a UG edge object using the center element and the side number
     * \note This method is only here to please the compiler, it should never actually be called!
     */
    void setToTarget(typename UG_NS<dim>::Element* target, unsigned int side) {
      DUNE_THROW(Dune::Exception, "Programming error, this method should never be called!");
    }

    typename UG_NS<dim>::template Entity<codim>::T* getTarget() const
    {
      return target_;
    }

    //! equality
    bool equals(const UGEdgeEntity& other) const
    {
      return getTarget() == other.getTarget();
    }

  protected:
    Dune::shared_ptr<GeometryImpl> geo_;

    typename UG_NS<dim>::template Entity<codim>::T* target_;

    /** \brief gridImp Not actually used, only the codim-0 specialization needs it.
     * But code is simpler if we just keep it everywhere.
     */
    const GridImp* gridImp_;
  };

  /*! \brief Specialization for edge in 2D
   * \ingroup UGGrid
   */
  template<class GridImp>
  class UGGridEntity<1,2,GridImp>
    : public UGEdgeEntity<2,GridImp>
  {

  public:

    UGGridEntity()
    {}

    UGGridEntity(typename UG_NS<2>::template Entity<1>::T* target, const GridImp* gridImp)
      : UGEdgeEntity<2,GridImp>(target,gridImp)
    {}

  };

  /*! \brief Specialization for edge in 3D
   * \ingroup UGGrid
   */
  template<class GridImp>
  class UGGridEntity<2,3,GridImp>
    : public UGEdgeEntity<3,GridImp>
  {

  public:

    UGGridEntity()
    {}

    UGGridEntity(typename UG_NS<3>::template Entity<2>::T* target, const GridImp* gridImp)
      : UGEdgeEntity<3,GridImp>(target,gridImp)
    {}

  };


  /*! \brief UGGrid face entity
   * \ingroup UGGrid
   */
  template<int dim, class GridImp>
  class UGFaceEntity
  {
    enum {codim = 1};
    typedef typename GridImp::ctype UGCtype;

    typedef typename GridImp::Traits::template Codim<codim>::GeometryImpl GeometryImpl;

    friend class UGGridEntityPointer<codim, GridImp>;

  public:

    typedef typename GridImp::template Codim<codim>::Geometry Geometry;

    UGFaceEntity()
      : target_(nullptr)
      , gridImp_(nullptr)
    {}

    UGFaceEntity(typename UG_NS<dim>::template Entity<codim>::T* target, const GridImp* gridImp)
    {
      setToTarget(target,gridImp);
    }

    /** \brief Return the entity type identifier */
    GeometryType type() const
    {
      // retrieve an element that this face is a side of, and retrieve the side number
      typename UG_NS<dim>::Element* center;
      unsigned int side;
      UG_NS<dim>::GetElementAndSideFromSideVector(target_, center, side);

      switch (UG_NS<dim>::Tag(center)) {

      case UG::D3::TETRAHEDRON :
        return GeometryType(GeometryType::simplex,2);
      case UG::D3::PYRAMID :
        return (side==0)
               ? GeometryType(GeometryType::cube,2)
               : GeometryType(GeometryType::simplex,2);
      case UG::D3::PRISM :
        return (side==0 or side==4)
               ? GeometryType(GeometryType::simplex,2)
               : GeometryType(GeometryType::cube,2);
      case UG::D3::HEXAHEDRON :
        return GeometryType(GeometryType::cube,2);
      default :
        DUNE_THROW(GridError, "UGFaceEntity::type():  ERROR:  Unknown type "
                   << UG_NS<dim>::Tag(center) << " found!");

      }

    }

    //! level of the face
    int level () const {
      return UG_NS<dim>::myLevel(target_);
    }

    /** \brief The partition type for parallel computing */
    PartitionType partitionType () const
    {
#ifndef ModelP
      return InteriorEntity;
#else

      typename UG_NS<dim>::Vector *face = getTarget();

      if (UG_NS<dim>::Priority(face)    == UG_NS<dim>::PrioHGhost
          || UG_NS<dim>::Priority(face) == UG_NS<dim>::PrioVGhost
          || UG_NS<dim>::Priority(face) == UG_NS<dim>::PrioVHGhost)
        return GhostEntity;
      else if (hasBorderCopy_(face))
        return BorderEntity;
      else if (UG_NS<dim>::Priority(face) == UG_NS<dim>::PrioMaster || UG_NS<dim>::Priority(face) == UG_NS<dim>::PrioNone)
        return InteriorEntity;
      else
        DUNE_THROW(GridError, "Unknown priority " << UG_NS<dim>::Priority(face));
#endif
    }

#ifdef ModelP
    bool hasBorderCopy_(typename UG_NS<dim>::Vector *face) const {
      int  *plist = UG_NS<dim>::DDD_InfoProcList(UG_NS<dim>::ParHdr(face));
      for (int i = 0; plist[i] >= 0; i += 2)
        if (plist[i + 1] == UG_NS<dim>::PrioBorder)
          return true;

      return false;
    }
#endif

    //! geometry of this entity
    Geometry geometry () const { return Geometry( *geo_ ); }

    /** \brief Set to a UG side vector object
        \param target The UG side vector to point to
        \param gridImp Dummy argument, only for consistency with codim-0 entities
     */
    void setToTarget(typename UG_NS<dim>::template Entity<codim>::T* target, const GridImp* gridImp) {
      target_ = target;

      // obtain the corner coordinates from UG
      UGCtype* cornerCoords[4*dim];
      UG_NS<dim>::Corner_Coordinates(target_, cornerCoords);

      // convert to the type required by MultiLinearGeometry
      size_t numCorners = type().isTriangle() ? 3 : 4;
      std::vector<FieldVector<UGCtype, dim> > geometryCoords(numCorners);
      for(size_t i = 0; i < numCorners; i++)
        for (size_t j = 0; j < dim; j++)
            geometryCoords[i][j] = cornerCoords[i][j];

      geo_ = Dune::make_shared<GeometryImpl>(type(), geometryCoords);

      gridImp_ = gridImp;
    }

    typename UG_NS<dim>::template Entity<codim>::T* getTarget() const
    {
      return target_;
    }

    //! equality
    bool equals(const UGFaceEntity& other) const
    {
      return getTarget() == other.getTarget();
    }

protected:
    Dune::shared_ptr<GeometryImpl> geo_;

    /** \brief The UG object (a side vector) that represents this face */
    typename UG_NS<dim>::template Entity<codim>::T* target_;

    /** \brief gridImp Not actually used, only the codim-0 specialization needs it.
     * But code is simpler if we just keep it everywhere.
     */
    const GridImp* gridImp_;
  };

  /*! \brief Specialization for faces in 3D
   * \ingroup UGGrid
   */
  template<class GridImp>
  class UGGridEntity<1,3,GridImp>
    : public UGFaceEntity<3,GridImp>
  {

  public:

    UGGridEntity()
    {}

    UGGridEntity(typename UG_NS<3>::template Entity<1>::T* target, const GridImp* gridImp)
      : UGFaceEntity<3,GridImp>(target,gridImp)
    {}

  };



  //***********************
  //
  //  --UGGridEntity
  //  --0Entity
  //
  //***********************

  /** \brief Specialization for codim-0-entities.
   * \ingroup UGGrid
   *
   * This class embodies the topological parts of elements of the grid.
   * It has an extended interface compared to the general entity class.
   * For example, Entities of codimension 0  allow to visit all neighbors.
   *
   * UGGrid only implements the cases dim==dimworld==2 and dim=dimworld==3.
   */
  template<int dim, class GridImp>
  class UGGridEntity<0,dim,GridImp>
  {
    friend class UGGrid<dim>;
    friend class UGGridLeafIntersectionIterator <GridImp>;
    friend class UGGridHierarchicIterator <GridImp>;

    template <int codim_, PartitionIteratorType PiType_, class GridImp_>
    friend class UGGridLevelIterator;

    friend class UGMakeableEntity<0,dim,GridImp>;

    friend class UGGridEntityPointer<0, GridImp>;

    typedef typename GridImp::ctype UGCtype;

    typedef typename GridImp::Traits::template Codim< 0 >::GeometryImpl GeometryImpl;
    typedef typename GridImp::Traits::template Codim< 0 >::LocalGeometryImpl LocalGeometryImpl;

  public:
    typedef typename GridImp::template Codim<0>::Geometry Geometry;
    typedef typename GridImp::template Codim<0>::LocalGeometry LocalGeometry;

    //! The Iterator over neighbors on this level
    typedef UGGridLevelIntersectionIterator<GridImp> LevelIntersectionIterator;

    //! The Iterator over neighbors on the leaf level
    typedef UGGridLeafIntersectionIterator<GridImp> LeafIntersectionIterator;

    //! Iterator over descendants of the entity
    typedef UGGridHierarchicIterator<GridImp> HierarchicIterator;

    /** \brief The type of UGGrid Entity seeds */
    typedef typename GridImp::Traits::template Codim<0>::EntitySeed EntitySeed;

    UGGridEntity()
      : target_(nullptr)
      , gridImp_(nullptr)
    {}

    UGGridEntity(typename UG_NS<dim>::Element* target, const GridImp* gridImp)
    {
      setToTarget(target,gridImp);
    }

    //! Level of this element
    int level () const {
      return UG_NS<dim>::myLevel(target_);
    }

    /** \brief Return the entity type identifier */
    GeometryType type() const;

    /** \brief The partition type for parallel computing */
    PartitionType partitionType () const {
#ifndef ModelP
      return InteriorEntity;
#else
      if (UG_NS<dim>::EPriority(target_) == UG_NS<dim>::PrioHGhost
          || UG_NS<dim>::EPriority(target_) == UG_NS<dim>::PrioVGhost
          || UG_NS<dim>::EPriority(target_) == UG_NS<dim>::PrioVHGhost)
        return GhostEntity;
      else
        return InteriorEntity;
#endif
    }

    //! Geometry of this entity
    Geometry geometry () const { return Geometry( geo_ ); }

    /** \brief Get the seed corresponding to this entity */
    EntitySeed seed () const { return EntitySeed( *this ); }

    /** \brief Return the number of subEntities of codimension cc.
     */
    template<int cc>
    int count () const;

    /** \brief Return the number of subEntities of codimension codim.
     */
    unsigned int subEntities (unsigned int codim) const
    {
      if (dim==3) {

        switch (codim) {
        case 0 :
          return 1;
        case 1 :
          return UG_NS<dim>::Sides_Of_Elem(target_);
        case 2 :
          return UG_NS<dim>::Edges_Of_Elem(target_);
        case 3 :
          return UG_NS<dim>::Corners_Of_Elem(target_);
        }

      } else {

        switch (codim) {
        case 0 :
          return 1;
        case 1 :
          return UG_NS<dim>::Edges_Of_Elem(target_);
        case 2 :
          return UG_NS<dim>::Corners_Of_Elem(target_);
        default :
          // do nothing for codim = 3
          break;
        }

      }
      DUNE_THROW(GridError, "You can't call UGGridEntity<0,dim>::count "
             << "with dim==" << dim << " and codim==" << codim << "!");
    }


    /** \brief Provide access to sub entity i of given codimension. Entities
     *  are numbered 0 ... count<cc>()-1
     */
    template<int cc>
    typename GridImp::template Codim<cc>::Entity subEntity (int i) const;

    /** \todo It would be faster to not use -1 as the end marker but
        number of sides instead */
    UGGridLeafIntersectionIterator<GridImp> ileafbegin () const {
      return UGGridLeafIntersectionIterator<GridImp>(target_, (isLeaf()) ? 0 : UG_NS<dim>::Sides_Of_Elem(target_),gridImp_);
    }

    UGGridLevelIntersectionIterator<GridImp> ilevelbegin () const {
      return UGGridLevelIntersectionIterator<GridImp>(target_, 0, gridImp_);
    }

    //! Reference to one past the last leaf neighbor
    UGGridLeafIntersectionIterator<GridImp> ileafend () const {
      return UGGridLeafIntersectionIterator<GridImp>(target_, UG_NS<dim>::Sides_Of_Elem(target_), gridImp_);
    }

    //! Reference to one past the last level neighbor
    UGGridLevelIntersectionIterator<GridImp> ilevelend () const {
      return UGGridLevelIntersectionIterator<GridImp>(target_, UG_NS<dim>::Sides_Of_Elem(target_),gridImp_);
    }

    //! returns true if Entity has NO children
    bool isLeaf() const {
      return UG_NS<dim>::isLeaf(target_);
    }

    //! returns true if element is of regular type
    bool isRegular() const {
      return UG_NS<dim>::isRegular(target_);
    }

    /** \brief Returns true if the entity has intersections with the boundary
     */
    bool hasBoundaryIntersections() const {
      return UG_NS<dim>::isBoundaryElement(target_);
    }

    //! Inter-level access to father element on coarser grid.
    //! Assumes that meshes are nested.
    typename GridImp::template Codim<0>::Entity father () const {
      return typename GridImp::template Codim<0>::Entity(UGGridEntity(UG_NS<dim>::EFather(target_),gridImp_));
    }

    //! returns true if father entity exists
    bool hasFather () const
    {
      return UG_NS<dim>::EFather(target_) != NULL;
    }

    /*! Location of this element relative to the reference element element of the father.
     */
    LocalGeometry geometryInFather () const;

    /*! Inter-level access to son elements on higher levels<=maxlevel.
       This is provided for sparsely stored nested unstructured meshes.
       Returns iterator to first son.
     */
    UGGridHierarchicIterator<GridImp> hbegin (int maxlevel) const;

    //! Returns iterator to one past the last son
    UGGridHierarchicIterator<GridImp> hend (int maxlevel) const;

    //***************************************************************
    //  Interface for Adaptation
    //***************************************************************

    //! returns true, if entity was refined during last adaptation cycle
    bool isNew() const;

    /*! \brief
       returns true, if entity might be coarsened during next adaptation
       cycle, which is true for entities that have been marked for
       coarsening or for entities that are not regular (i.e. isRegular
       returns false) */
    bool mightVanish() const;

    //!
    void setToTarget(typename UG_NS<dim>::Element* target, const GridImp* gridImp);

    typename UG_NS<dim>::template Entity<0>::T* getTarget() const
    {
      return target_;
    }

    //! equality
    bool equals(const UGGridEntity& other) const
    {
      return getTarget() == other.getTarget();
    }

    //! the current geometry
    GeometryImpl geo_;

    /** \brief The corresponding UG-internal data structure */
    typename UG_NS<dim>::Element* target_;

    /** \brief Pointer to the grid that we are part of.
     *
     * We need that only to hand it over to the intersections,
     * which need it.
     */
    const GridImp* gridImp_;

  }; // end of UGGridEntity codim = 0

} // namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/uggrid/uggridentitypointer.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_UGGRID_ENTITY_POINTER_HH
#define DUNE_UGGRID_ENTITY_POINTER_HH


namespace Dune {

  /*! Acts as a pointer to an  entities of a given codimension.
   */
  template<int codim, class GridImp>
  class UGGridEntityPointer
  {
    enum { dim = GridImp::dimension };
  public:
    //! export the type of the EntityPointer Implementation.
    //! Necessary for the type conversion between Iterators and EntityPointer
    typedef UGGridEntityPointer EntityPointerImp;

    //! codimension of entity pointer
    enum { codimension = codim };

    typedef typename GridImp::template Codim<codim>::Entity Entity;

    //! constructor
    UGGridEntityPointer ()  {
      virtualEntity_.setToTarget(nullptr,nullptr);
    }

    //! constructor
    UGGridEntityPointer (typename UG_NS<dim>::template Entity<codim>::T* target, const GridImp* gridImp)
      : virtualEntity_(target, gridImp)
    {}

    //! construct entity pointer from given entity
    UGGridEntityPointer (const UGGridEntity<codim,dim,GridImp>& entity)
      : virtualEntity_(entity.target_,entity.gridImp_)
    {}

    void setToTarget(typename UG_NS<dim>::template Entity<codim>::T* target, const GridImp* gridImp) {
      virtualEntity_.setToTarget(target,gridImp);
    }

    typename UG_NS<dim>::template Entity<codim>::T* getTarget()
    {
      return virtualEntity_.getTarget();
    }

    const typename UG_NS<dim>::template Entity<codim>::T* getTarget() const
    {
      return virtualEntity_.getTarget();
    }

    //! equality
    bool equals(const UGGridEntityPointer<codim,GridImp>& i) const {
      return getTarget() == i.getTarget();
    }

    //! dereferencing
    Entity& dereference() const {
      return virtualEntity_;
    }

    //! ask for level of entity
    int level () const {return virtualEntity_.level();}

  protected:

    mutable UGMakeableEntity<codim,dim,GridImp> virtualEntity_; //!< virtual entity

  };


} // end namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/uggrid/uggridentityseed.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_UGGRID_ENTITY_SEED_HH
#define DUNE_UGGRID_ENTITY_SEED_HH

/** \file
 *  \brief Implementation of EntitySeed for the UGGrid grid manager
 */

#include <dune/common/nullptr.hh>

namespace Dune {

  /** \brief Store a reference to an entity with a minimal memory footprint (one pointer)
   */
  template<int codim, class GridImp>
  class UGGridEntitySeed
  {
    // grid dimension
    enum { dim = GridImp::dimension };
  public:

    //! codimension of underlying entity
    enum { codimension = codim };

    //! default construct an invalid entity seed
    UGGridEntitySeed ()
      : target_(nullptr)
    {}

    //! construct entity seed from entity
    UGGridEntitySeed (const UGGridEntity<codim,dim,GridImp>& entity)
      : target_(entity.target_)
    {}

    //! check whether the EntitySeed refers to a valid Entity
    bool isValid() const
    {
      return target_ != nullptr;
    }

    /** \brief Access to the underlying UG data structure */
    typename UG_NS<dim>::template Entity<codim>::T* target() const
    {
      return target_;
    }

  private:
    /** \brief Plain old pointer to the corresponding UG data structure */
    typename UG_NS<dim>::template Entity<codim>::T* target_;
  };

} // end namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/uggrid/uggridfactory.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#include <config.h>

#include <memory>

#include <dune/common/std/memory.hh>
#include <dune/common/parallel/mpihelper.hh>

#include <dune/grid/uggrid/uggridfactory.hh>
#include "boundaryextractor.hh"


using namespace Dune;

/* The following three methods are the ones that UG calls to know about the geometry
   of the boundary.  UG expects one static method for each coarse grid boundary segment.
   In order to let separate BoundarySegment objects handle the calls we let UG pass
   them along as 'data'.

   \param data The BoundarySegment object
   \param param Local coordinates on the boundary segment
   \param result The world coordinates of the corresponding boundary point
 */

static int boundarySegmentWrapper2d(void *data, double *param, double *result)
{
  const BoundarySegment<2>* boundarySegment = static_cast<BoundarySegment<2>*>(data);

  FieldVector<double, 2> global = (*boundarySegment)(*((FieldVector<double,1>*)param));

  result[0] = global[0];
  result[1] = global[1];

  return 0;
}

static int boundarySegmentWrapper3dTriangle(void *data, double *param, double *result)
{
  const BoundarySegment<3>* boundarySegment = static_cast<BoundarySegment<3>*>(data);

  // UG produces coordinates in the triangle (0,0) -- (1,0) -- (1,1),
  // but we want them to be in (0,0) -- (1,0) -- (0,1)
  FieldVector<double, 2> local;
  local[0] = param[0]-param[1];
  local[1] = param[1];

  FieldVector<double, 3> global = (*boundarySegment)(local);

  result[0] = global[0];
  result[1] = global[1];
  result[2] = global[2];

  return 0;
}

static int boundarySegmentWrapper3dQuad(void *data, double *param, double *result)
{
  const BoundarySegment<3>* boundarySegment = static_cast<BoundarySegment<3>*>(data);

  FieldVector<double, 3> global = (*boundarySegment)(*((FieldVector<double,2>*)param));

  result[0] = global[0];
  result[1] = global[1];
  result[2] = global[2];

  return 0;
}



template <int dimworld>
Dune::GridFactory<Dune::UGGrid<dimworld> >::
GridFactory()
{
  grid_ = new Dune::UGGrid<dimworld>;

  factoryOwnsGrid_ = true;

  createBegin();
}

template <int dimworld>
Dune::GridFactory<Dune::UGGrid<dimworld> >::
GridFactory(UGGrid<dimworld>* grid)
{
  grid_ = grid;

  factoryOwnsGrid_ = false;

  createBegin();
}

template <int dimworld>
Dune::GridFactory<Dune::UGGrid<dimworld> >::
~GridFactory()
{
  if (grid_ && factoryOwnsGrid_)
    delete grid_;
}

template <int dimworld>
void Dune::GridFactory<Dune::UGGrid<dimworld> >::
insertVertex(const Dune::FieldVector<typename Dune::GridFactory<Dune::UGGrid<dimworld> >::ctype,dimworld>& pos)
{
  vertexPositions_.push_back(pos);
}

template <int dimworld>
void Dune::GridFactory<Dune::UGGrid<dimworld> >::
insertElement(const GeometryType& type,
              const std::vector<unsigned int>& vertices)
{
  if (dimworld!=type.dim())
    DUNE_THROW(GridError, "You cannot insert a " << type
                                                 << " into a UGGrid<" << dimworld << ">!");

  int newIdx = elementVertices_.size();

  elementTypes_.push_back(vertices.size());
  for (unsigned int i=0; i<vertices.size(); i++)
    elementVertices_.push_back(vertices[i]);

  if (type.isTriangle()) {
    // Everything alright
    if (vertices.size() != 3)
      DUNE_THROW(GridError, "You have requested to enter a triangle, but you"
                 << " have provided " << vertices.size() << " vertices!");

  } else if (type.isQuadrilateral()) {

    if (vertices.size() != 4)
      DUNE_THROW(GridError, "You have requested to enter a quadrilateral, but you"
                 << " have provided " << vertices.size() << " vertices!");

    // DUNE and UG numberings differ --> reorder the vertices
    elementVertices_[newIdx+2] = vertices[3];
    elementVertices_[newIdx+3] = vertices[2];

  } else if (type.isTetrahedron()) {

    if (vertices.size() != 4)
      DUNE_THROW(GridError, "You have requested to enter a tetrahedron, but you"
                 << " have provided " << vertices.size() << " vertices!");

  } else if (type.isPyramid()) {

    if (vertices.size() != 5)
      DUNE_THROW(GridError, "You have requested to enter a pyramid, but you"
                 << " have provided " << vertices.size() << " vertices!");

    // DUNE and UG numberings differ --> reorder the vertices
    elementVertices_[newIdx+2] = vertices[3];
    elementVertices_[newIdx+3] = vertices[2];

  } else if (type.isPrism()) {

    if (vertices.size() != 6)
      DUNE_THROW(GridError, "You have requested to enter a prism, but you"
                 << " have provided " << vertices.size() << " vertices!");

  } else if (type.isHexahedron()) {

    if (vertices.size() != 8)
      DUNE_THROW(GridError, "You have requested to enter a hexahedron, but you"
                 << " have provided " << vertices.size() << " vertices!");

    // DUNE and UG numberings differ --> reorder the vertices
    elementVertices_[newIdx+2] = vertices[3];
    elementVertices_[newIdx+3] = vertices[2];
    elementVertices_[newIdx+6] = vertices[7];
    elementVertices_[newIdx+7] = vertices[6];

  } else {
    DUNE_THROW(GridError, "You cannot insert a " << type
                                                 << " into a UGGrid<" << dimworld << ">!");
  }

}

template <int dimworld>
void Dune::GridFactory<Dune::UGGrid<dimworld> >::
insertBoundarySegment(const std::vector<unsigned int>& vertices)
{
  insertBoundarySegment(vertices, shared_ptr<BoundarySegment<dimworld> >());
}

template <int dimworld>
void Dune::GridFactory<Dune::UGGrid<dimworld> >::
insertBoundarySegment(const std::vector<unsigned int>& vertices,
                      const shared_ptr<BoundarySegment<dimworld> > &boundarySegment)
{
  array<int, dimworld*2-2> segmentVertices;

  for (size_t i=0; i<vertices.size(); i++)
    segmentVertices[i] = vertices[i];

  for (size_t i=vertices.size(); i<dimworld*2-2; i++)
    segmentVertices[i] = -1;

  // DUNE --> UG vertex renumbering for quadrilateral boundary segments
  if (vertices.size()==4) {
    segmentVertices[2] = vertices[3];
    segmentVertices[3] = vertices[2];
  }

  boundarySegmentVertices_.push_back(segmentVertices);

  // Append boundary segment class to the boundary segment class list,
  // to make sure they aren't deleted before the grid object
  grid_->boundarySegments_.push_back(boundarySegment);
}

template <int dimworld>
Dune::UGGrid<dimworld>* Dune::GridFactory<Dune::UGGrid<dimworld> >::
createGrid()
{
  // Prevent a crash when this method is called twice in a row
  // You never know who may do this...
  if (grid_==NULL)
    return NULL;

  // ///////////////////////////////////////////////////////////////////////////////
  //  Communicate the grid information from the master to all other processes
  //
  // Rationale: Parallel Dune grids that are set up by providing a coarse grid
  // on rank 0 and then loadbalancing should not require that the grid be
  // provided to all processes directly. Usually UGGrid does that, because
  // it needs the grid only on rank 0, but the grid _boundary_ on all processes.
  // This patch makes the rank 0 process broadcast the entire coarse
  // grid information from rank 0 to all other processes before
  // starting the actual grid creation.  That way, the user has to
  // supply the coarse grid only on rank 0 (as the specification says),
  // but still the UGGridFactory has all relevant information available
  // on all processes.
  // ///////////////////////////////////////////////////////////////////////////////

  // Broadcast the vertex positions
  int numVertices = vertexPositions_.size();
  MPIHelper::getCollectiveCommunication().broadcast(&numVertices, 1, 0);
  vertexPositions_.resize(numVertices);
  MPIHelper::getCollectiveCommunication().broadcast(&vertexPositions_[0], vertexPositions_.size(), 0);

  // Broadcast the element corners
  int numElementVertices = elementVertices_.size();
  MPIHelper::getCollectiveCommunication().broadcast(&numElementVertices, 1, 0);
  elementVertices_.resize(numElementVertices);
  MPIHelper::getCollectiveCommunication().broadcast(&elementVertices_[0], elementVertices_.size(), 0);

  // Broadcast the geometry types
  int numElementTypes = elementTypes_.size();
  MPIHelper::getCollectiveCommunication().broadcast(&numElementTypes, 1, 0);
  elementTypes_.resize(numElementTypes);
  MPIHelper::getCollectiveCommunication().broadcast(&elementTypes_[0], elementTypes_.size(), 0);

  // ///////////////////////////////////////////
  //   Extract grid boundary segments
  // ///////////////////////////////////////////
  std::set<UGGridBoundarySegment<dimworld> > boundarySegments;
  typedef typename std::set<UGGridBoundarySegment<dimworld> >::iterator SetIterator;

  BoundaryExtractor::detectBoundarySegments(elementTypes_, elementVertices_, boundarySegments);
  if (boundarySegments.size() == 0)
    DUNE_THROW(GridError, "Couldn't extract grid boundary.");

  std::vector<int> isBoundaryNode;
  BoundaryExtractor::detectBoundaryNodes(boundarySegments, vertexPositions_.size(), isBoundaryNode);

  dverb << boundarySegments.size() << " boundary segments were found!" << std::endl;

  if (grid_->boundarySegments_.size() > boundarySegments.size())
    DUNE_THROW(GridError, "You have supplied " << grid_->boundarySegments_.size()
                                               << " parametrized boundary segments, but the coarse grid has only "
                                               << boundarySegments.size() << " boundary faces!");

  // Count number of nodes on the boundary
  int noOfBNodes = 0;
  for (unsigned int i=0; i<isBoundaryNode.size(); i++) {
    if (isBoundaryNode[i] != -1)
      noOfBNodes++;
  }

  // ///////////////////////////////////////////////////////
  //   UG needs all boundary vertices first.  We set up
  //   up an array to keep track of the reordering.
  // ///////////////////////////////////////////////////////
  std::vector<unsigned int> nodePermutation;

  for (unsigned int i=0; i<isBoundaryNode.size(); ++i) {
    if (isBoundaryNode[i]!=-1)
      nodePermutation.push_back(i);
  }

  for (unsigned int i=0; i<isBoundaryNode.size(); ++i) {
    if (isBoundaryNode[i]==-1)
      nodePermutation.push_back(i);
  }

  // ///////////////////////////////////////////
  //   Create the domain data structure
  // ///////////////////////////////////////////
  grid_->numBoundarySegments_ = boundarySegments.size();
  std::string domainName = grid_->name_ + "_Domain";
  const double midPoint[3] = {0, 0, 0};

  if (UG_NS<dimworld>::CreateDomain(domainName.c_str(),     // The domain name
                                    midPoint,               // Midpoint of a circle enclosing the grid, only needed for the UG graphics
                                    1,                      // Radius of the enclosing circle
                                    grid_->numBoundarySegments_,
                                    noOfBNodes,
                                    false) == NULL)                 // The domain is not convex
    DUNE_THROW(GridError, "Calling UG::" << dimworld << "d::CreateDomain failed!");

  // ///////////////////////////////////////////
  //   Insert the boundary segments
  // ///////////////////////////////////////////
  unsigned int i;
  for (i=0; i<grid_->boundarySegments_.size(); i++) {

    // Create some boundary segment name
    char segmentName[20];
    if(sprintf(segmentName, "BS %d", i) < 0)
      DUNE_THROW(GridError, "sprintf returned error code!");

    // Copy the vertices into a C-style array
    // We copy four vertices here even if the segment is a triangle -- it doesn't matter
    int vertices_c_style[dimworld*2-2];
    for (int j=0; j<dimworld*2-2; j++)
      vertices_c_style[j] = boundarySegmentVertices_[i][j];

    if (grid_->boundarySegments_[i]) {

      // Create dummy parameter ranges
      const double alpha[2] = {0, 0};
      const double beta[2]  = {1, 1};

      typedef int (*BndSegFuncPtr)(void *, double *,double *);
      BndSegFuncPtr boundarySegmentWrapper;
      if (dimworld==2)
        boundarySegmentWrapper = boundarySegmentWrapper2d;
      else {
        if (vertices_c_style[3]==-1)      // triangular face
          boundarySegmentWrapper = boundarySegmentWrapper3dTriangle;
        else
          boundarySegmentWrapper = boundarySegmentWrapper3dQuad;
      }

      // Actually create the segment
      if (UG_NS<dimworld>::CreateBoundarySegment(segmentName,                   // internal name of the boundary segment
                                                 1,                        //  id of left subdomain
                                                 2,                        //  id of right subdomain
                                                 i,  // Index of the segment
                                                 1,                 // Resolution, only for the UG graphics
                                                 vertices_c_style,
                                                 alpha,
                                                 beta,
                                                 boundarySegmentWrapper,
                                                 grid_->boundarySegments_[i].get())==NULL) {
        DUNE_THROW(GridError, "Calling UG" << dimworld << "d::CreateBoundarySegment failed!");
      }

    } else {       // No explicit boundary parametrization has been given. We insert a linear segment

      int numVertices = (dimworld==2)
                        ? 2
                        : ((boundarySegmentVertices_[i][3]==-1) ? 3 : 4);

      double segmentCoordinates[dimworld*2-2][dimworld];
      for (int j=0; j<numVertices; j++)
        for (int k=0; k<dimworld; k++)
          segmentCoordinates[j][k] = vertexPositions_[boundarySegmentVertices_[i][j]][k];

      if (UG_NS<dimworld>::CreateLinearSegment(segmentName,
                                               1,               /*id of left subdomain */
                                               2,              /*id of right subdomain*/
                                               i,                  /*id of segment*/
                                               numVertices,          // Number of corners
                                               vertices_c_style,
                                               segmentCoordinates
                                               )==NULL)
        DUNE_THROW(IOError, "Error calling CreateLinearSegment");

    }

    // /////////////////////////////////////////////////////////////////////
    //   Remove this segment from the set of computed boundary segments.
    // /////////////////////////////////////////////////////////////////////

    UGGridBoundarySegment<dimworld> thisSegment;
    /** \todo Not nice: we need to copy because the array types are different */
    for (int j=0; j<2*dimworld-2; j++)
      thisSegment[j] = boundarySegmentVertices_[i][j];

    SetIterator boundaryElementFace = boundarySegments.find(thisSegment);

    if (boundaryElementFace==boundarySegments.end())
      DUNE_THROW(GridError, "You have provided a boundary parametrization for"
                 << " a segment which is not boundary segment in the grid!");

    // Everything is fine.  Delete the element face from the list to mark that it has been properly handled
    boundarySegments.erase(thisSegment);
  }


  // ///////////////////////////////////////////////////////////////////////
  //   The boundary segments remaining in the std::set boundarySegments
  //   have not been provided with an explicit parametrization.  They are
  //   inserted into the domain as straight boundary segments.
  // ///////////////////////////////////////////////////////////////////////
  SetIterator it = boundarySegments.begin();

  for (; it != boundarySegments.end(); ++it, ++i) {

    const UGGridBoundarySegment<dimworld>& thisSegment = *it;

    // Copy the vertices into a C-style array
    int vertices_c_style[4];

    for (int j=0; j<thisSegment.numVertices(); j++)
      vertices_c_style[j] = isBoundaryNode[thisSegment[j]];

    // Create some boundary segment name
    char segmentName[20];
    if(sprintf(segmentName, "BS %d", i) < 0)
      DUNE_THROW(GridError, "sprintf returned error code!");

    double segmentCoordinates[2*dimworld-2][dimworld];
    for (int j=0; j<thisSegment.numVertices(); j++)
      for (int k=0; k<dimworld; k++)
        segmentCoordinates[j][k] = vertexPositions_[thisSegment[j]][k];

    if (UG_NS<dimworld>::CreateLinearSegment(segmentName,
                                             1,        /*id of left subdomain */
                                             2,       /*id of right subdomain*/
                                             i,           /*id of segment*/
                                             thisSegment.numVertices(),   // Number of corners
                                             vertices_c_style,
                                             segmentCoordinates
                                             )==NULL)
      DUNE_THROW(IOError, "Error calling CreateLinearSegment");

  }


  // ///////////////////////////////////////////
  //   Call configureCommand and newCommand
  // ///////////////////////////////////////////

  //configure @PROBLEM $d @DOMAIN;
  std::string configureArgs[2] = {"configure " + grid_->name_ + "_Problem", "d " + grid_->name_ + "_Domain"};
  const char* configureArgs_c[2] = {configureArgs[0].c_str(), configureArgs[1].c_str()};

  if (UG_NS<dimworld>::ConfigureCommand(2, configureArgs_c))
    DUNE_THROW(GridError, "Calling UG::" << dimworld << "d::ConfigureCommand failed!");

  //new @PROBLEM $b @PROBLEM $f @FORMAT $h @HEAP;
  char* newArgs[4];
  for (int i=0; i<4; i++)
    newArgs[i] = (char*)::malloc(50*sizeof(char));

  sprintf(newArgs[0], "new %s", grid_->name_.c_str());

  sprintf(newArgs[1], "b %s_Problem", grid_->name_.c_str());
  sprintf(newArgs[2], "f DuneFormat%dd", dimworld);
  sprintf(newArgs[3], "h %dM", grid_->heapSize_);

  if (UG_NS<dimworld>::NewCommand(4, newArgs))
    DUNE_THROW(GridError, "UGGrid<" << dimworld << ">::makeNewMultigrid failed!");

  for (int i=0; i<4; i++)
    free(newArgs[i]);

  // Get a direct pointer to the newly created multigrid
  grid_->multigrid_ = UG_NS<dimworld>::GetMultigrid(grid_->name_.c_str());
  if (!grid_->multigrid_)
    DUNE_THROW(GridError, "UG::D" << dimworld << "::GetMultigrid failed!");

  // ///////////////////////////////////////////////////////////////
  // If we are in a parallel setting and we are _not_ the master
  // process we can stop here.
  // ///////////////////////////////////////////////////////////////
  if (PPIF::me!=0) {
    // Complete the UG-internal grid data structure even if we are
    // not the master process. (CreateAlgebra communicates via MPI
    // so we would be out of sync if we don't do this here...)
    if (CreateAlgebra(grid_->multigrid_) != UG_NS<dimworld>::GM_OK)
      DUNE_THROW(IOError, "Call of 'UG::D" << dimworld << "::CreateAlgebra' failed!");

    // Create an empty levelIndexSet for level 0.
    // Even though it's empty until the first load balancing
    // it should still be there in case someone wants to access it.
    grid_->levelIndexSets_.resize(1);
    grid_->levelIndexSets_[0] = make_shared<UGGridLevelIndexSet<const UGGrid<dimworld> > >();

    /* here all temp memory since CreateMultiGrid is released */
    Release(grid_->multigrid_->theHeap, UG::FROM_TOP, grid_->multigrid_->MarkKey);
    grid_->multigrid_->MarkKey = 0;

    // ///////////////////////////////////////////////////
    // hand over the grid and delete the member pointer
    // ///////////////////////////////////////////////////

    Dune::UGGrid<dimworld>* tmp = grid_;
    grid_ = NULL;
    return tmp;
  }

  // ////////////////////////////////////////////////
  //   Actually insert the interior vertices
  // ////////////////////////////////////////////////
  int nodeCounter = noOfBNodes;
  for (size_t i=0; i<vertexPositions_.size(); i++) {
    if (isBoundaryNode[i] != -1)
      continue;
    if (UG_NS<dimworld>::InsertInnerNode(grid_->multigrid_->grids[0], &((vertexPositions_[i])[0])) == NULL)
      DUNE_THROW(GridError, "Inserting a vertex into UGGrid failed!");

    isBoundaryNode[i] = nodeCounter++;
  }

  vertexPositions_.resize(0);

  // ////////////////////////////////////////////////
  //   Actually insert all the elements
  // ////////////////////////////////////////////////

  std::vector<typename UG_NS<dimworld>::Node*> nodePointers(isBoundaryNode.size());
  for (typename UG_NS<dimworld>::Node* theNode=UG_NS<dimworld>::FirstNode(grid_->multigrid_->grids[0]); theNode!=NULL; theNode=theNode->succ)
    nodePointers[theNode->id] = theNode;

  int idx = 0;
  for (size_t i=0; i<elementTypes_.size(); i++) {

    std::vector<typename UG_NS<dimworld>::Node*> vertices(elementTypes_[i]);
    for (size_t j=0; j<elementTypes_[i]; j++)
      vertices[j] = nodePointers[isBoundaryNode[elementVertices_[idx++]]];

    if (InsertElement(grid_->multigrid_->grids[0], elementTypes_[i],&(vertices[0]),NULL,NULL,NULL)==NULL)
      DUNE_THROW(GridError, "Inserting element into UGGrid failed!");
  }

  // Not needed any more
  elementTypes_.resize(0);
  elementVertices_.resize(0);

  // Complete the UG-internal grid data structure
  if (CreateAlgebra(grid_->multigrid_) != UG_NS<dimworld>::GM_OK)
    DUNE_THROW(IOError, "Call of 'UG::D" << dimworld << "::CreateAlgebra' failed!");

  /* here all temp memory since CreateMultiGrid is released */
  Release(grid_->multigrid_->theHeap, UG::FROM_TOP, grid_->multigrid_->MarkKey);
  grid_->multigrid_->MarkKey = 0;

  // Set the local indices
  grid_->setIndices(true, &nodePermutation);

  // Clear refinement flags
  typename UGGrid<dimworld>::Traits::template Codim<0>::LevelIterator eIt    = grid_->template lbegin<0>(0);
  typename UGGrid<dimworld>::Traits::template Codim<0>::LevelIterator eEndIt = grid_->template lend<0>(0);

  for (; eIt!=eEndIt; ++eIt)
    UG_NS<dimworld>::WriteCW(grid_->getRealImplementation(*eIt).target_, UG_NS<dimworld>::NEWEL_CE, 0);


  // ///////////////////////////////////////////////////
  // hand over the grid and delete the member pointer
  // ///////////////////////////////////////////////////

  Dune::UGGrid<dimworld>* tmp = grid_;
  grid_ = NULL;
  return tmp;
}

template <int dimworld>
void Dune::GridFactory<Dune::UGGrid<dimworld> >::
createBegin()
{
  // ///////////////////////////////////////////////////////
  //   Clean up existing grid structure if there is one
  // ///////////////////////////////////////////////////////

  // Delete the UG multigrid if there is one (== createEnd() has already
  // been called once for this object)
  if (grid_->multigrid_) {
    // Set UG's currBVP variable to the BVP corresponding to this
    // grid.  This is necessary if we have more than one UGGrid in use.
    // DisposeMultiGrid will crash if we don't do this
    //UG_NS<dim>::Set_Current_BVP(grid_->multigrid_->theBVP);
    // set the multigrid's bvp pointer to NULL to make sure the BVP
    // is not deleted
    grid_->multigrid_->theBVP = NULL;
    UG_NS<dimworld>::DisposeMultiGrid(grid_->multigrid_);
    grid_->multigrid_ = NULL;
  }

  // Delete levelIndexSets if there are any
  grid_->levelIndexSets_.resize(0);

  // //////////////////////////////////////////////////////////
  //   Clear all buffers used during coarse grid creation
  // //////////////////////////////////////////////////////////
  grid_->boundarySegments_.resize(0);
  boundarySegmentVertices_.resize(0);
  elementTypes_.resize(0);
  elementVertices_.resize(0);
  vertexPositions_.resize(0);

  // //////////////////////////////////////////////////////////
  //   Delete the UG domain, if it exists
  // //////////////////////////////////////////////////////////
  std::string domainName = grid_->name_ + "_Domain";
  UG_NS<dimworld>::RemoveDomain(domainName.c_str());
}




// Explicit template instatiation
template class Dune::GridFactory<Dune::UGGrid<2> >;
template class Dune::GridFactory<Dune::UGGrid<3> >;


==> anc/xt-super/dune-grid/dune/grid/uggrid/uggridfactory.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_UGGRID_FACTORY_HH
#define DUNE_UGGRID_FACTORY_HH

/** \file
    \brief The specialization of the generic GridFactory for UGGrid
    \author Oliver Sander
 */

#include <vector>

#include <dune/common/fvector.hh>

#include <dune/grid/common/boundarysegment.hh>
#include <dune/grid/common/gridfactory.hh>
#include <dune/grid/uggrid.hh>

namespace Dune {


  /** \brief Specialization of the generic GridFactory for UGGrid

      \ingroup GridFactory

     <p>
     If you want to write a routine that reads a grid from some
     file into a Dune UGGrid object you have to know how to use the UGGrid
     grid factory.  In the following we
     assume that you have a grid in some file format and an
     empty UGGrid object, created by one of its constructors.
     Hence, your file reader method signature may look like this:
     </p>

     <pre>
     UGGrid&lt;3&gt;* readMyFileFormat(const std::string& filename)
     </pre>

     Now, in order to create a valid UGGrid object do the
     following steps:

     <h2> 1) Create a GridFactory Object </h2>
     <p>
     Get a new GridFactory object by calling
     <pre>
     GridFactory<UGGrid<dim> > factory;
     </pre>

     <h2> 2)  Enter the Vertices </h2>

     <p>
     Insert the grid vertices by calling
     </p>

     <pre>
     factory.insertVertex(const FieldVector&lt;double,dimworld&gt;& position);
     </pre>

     <p>
     for each vertex.  The order of insertion determines the level- and leaf indices
     of your level 0 vertices.
     </p>


     <h2> 3) Enter the elements </h2>

     <p>
     For each element call
     </p>

     <pre>
     factory.insertElement(Dune::GeometryType type, const std::vector&lt;int&gt;& vertices);
     </pre>

     <p>
     The parameters are
     </p>

     <ul>
     <li> <b>type</b> - The element type.  UG supports the types <i>simplex</i> and
     <i>cube</i> in 2d, and <i>simplex, cube, prism</i>, and <i>pyramid</i> in 3d.
     <li> <b>vertices</b> - The Ids of the vertices of this element.</li>
     </ul>

     <p>
     The numbering of the vertices of each element is expected to follow the DUNE conventions.
     Refer to the page on reference elements for the details.

     <h2> 4) Parametrized Domains </h2>

     <p>
     UGGrid supports parametrized domains.  That means that you can provide a
     smooth description of your grid boundary.  The actual grid will always
     be piecewise linear; however, as you refine, the grid will approach your
     prescribed boundary.  You don't have to do this.  If your
     coarse grid boundary describes your domain well read on at Section 5.
     </p>

     <p>
     In order to create curved boundary segments, for each segment you have to write
     a class which implements the correct geometry.  These classes are then handed
     over to the UGGrid object.  Boundary segment implementations must be derived
     from
     <pre>
     template &lt;int dimworld&gt; Dune::BoundarySegment
     </pre>
     This is an abstract base class which requires you to overload the method

     <pre>
     virtual FieldVector&lt; double, dimworld &gt; operator() (const FieldVector&lt; double, dimworld-1 &gt; &local)
     </pre>

     <p>
     This methods must compute the world coordinates from the local ones on the
     boundary segment.  Give these classes to your grid factory by calling
     </p>
     <pre>
     factory.insertBoundarySegment(const std::vector&lt;int&gt;& vertices,
                             const BoundarySegment&lt;dimworld&gt; *boundarySegment);
     </pre>

     <p>
     Control over the allocated objects is taken from you, and the grid object
     will take care of their destruction.
     </p>

     <h2> 5) Finish construction </h2>

     <p>
     To finish off the construction of the UGGrid object call
     </p>

     <pre>
     UGGrid<dim>* grid = factory.createGrid();
     </pre>

     <p>
     This time it is you who gets full responsibility for the allocated object.
     </p>

     <h2> Loading a Grid on a Parallel Machine </h2>
     <p>
     If you're working on a parallel machine, and you want to set up a
     parallel grid, proceed as described only on the rank-0 process.
     On the other processes just create a GridFactory and call createGrid()
     to obtain the grid object. This will create the grid on the master process
     and set up UG correctly on all other process.  Call <tt>loadBalance()</tt>
     to actually distribute the grid.
     </p>

     <p>\warning To use a parametrized boundary on a parallel machine you need
     to hand over the boundary segments to the grid factory on <b>all</b> processes.
     This behavior violates the Dune grid interface specification and will be
     corrected in the future.
     </p>
   */
  template <int dimworld>
  class GridFactory<UGGrid<dimworld> > : public GridFactoryInterface<UGGrid<dimworld> > {

    /** \brief Type used by the grid for coordinates */
    typedef typename UGGrid<dimworld>::ctype ctype;

    // UGGrid only in 2d and 3d
    static_assert(dimworld==2 || dimworld || 3, "UGGrid only in 2d and 3d");

  public:

    /** \brief Default constructor */
    GridFactory();

    /** \brief Constructor for a given grid object

       If you already have your grid object constructed you can
       hand it over using this constructor.  A reason may be that
       you need a UGGrid object with a non-default heap size.

       If you construct your factory class using this constructor
       the pointer handed over to you by the method createGrid() is
       the one you supplied here.
     */
    GridFactory(UGGrid<dimworld>* grid);

    /** \brief Destructor */
    ~GridFactory();

    /** \brief Insert a vertex into the coarse grid */
    virtual void insertVertex(const FieldVector<ctype,dimworld>& pos);

    /** \brief Insert an element into the coarse grid
        \param type The GeometryType of the new element
        \param vertices The vertices of the new element, using the DUNE numbering
     */
    virtual void insertElement(const GeometryType& type,
                               const std::vector<unsigned int>& vertices);

    /** \brief Method to insert a boundary segment into a coarse grid

       Using this method is optional.  It only influences the ordering of the segments

        \param vertices The indices of the vertices of the segment
     */
    void insertBoundarySegment(const std::vector<unsigned int>& vertices);

    /** \brief Method to insert an arbitrarily shaped boundary segment into a coarse grid
        \param vertices The indices of the vertices of the segment
        \param boundarySegment Class implementing the geometry of the boundary segment.
     */
    void insertBoundarySegment(const std::vector<unsigned int>& vertices,
                               const shared_ptr<BoundarySegment<dimworld> > &boundarySegment);


    /** \brief Finalize grid creation and hand over the grid

       The receiver takes responsibility of the memory allocated for the grid
     */
    virtual UGGrid<dimworld>* createGrid();

    static const int dimension = UGGrid<dimworld>::dimension;

    template< int codim >
    struct Codim
    {
      typedef typename UGGrid<dimworld>::template Codim< codim >::Entity Entity;
    };

    /** \brief Return the number of the element in the order of insertion into the factory
     *
     * For UGGrid elements this number is the same as the element level index
     */
    virtual unsigned int
    insertionIndex ( const typename Codim< 0 >::Entity &entity ) const
    {
      return UG_NS<dimension>::levelIndex(grid_->getRealImplementation(entity).target_);
    }

    /** \brief Return the number of the vertex in the order of insertion into the factory
     *
     * For UGGrid vertices this number is the same as the vertex level index
     */
    virtual unsigned int
    insertionIndex ( const typename Codim< dimension >::Entity &entity ) const
    {
      return UG_NS<dimension>::levelIndex(grid_->getRealImplementation(entity).target_);
    }

  private:

    // Initialize the grid structure in UG
    void createBegin();

    // Pointer to the grid being built
    UGGrid<dimworld>* grid_;

    // True if the factory allocated the grid itself, false if the
    // grid was handed over from the outside
    bool factoryOwnsGrid_;

    /** \brief Buffer for the vertices of each explicitly given boundary segment */
    std::vector<array<int, dimworld*2-2> > boundarySegmentVertices_;

    /** \brief While inserting the elements this array records the number of
        vertices of each element. */
    std::vector<unsigned char> elementTypes_;

    /** \brief While inserting the elements this array records the vertices
        of the elements. */
    std::vector<unsigned int> elementVertices_;

    /** \brief Buffer the vertices until createend() is called */
    std::vector<FieldVector<double, dimworld> > vertexPositions_;

  };

}

#endif


==> anc/xt-super/dune-grid/dune/grid/uggrid/uggridgeometry.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include "config.h"

#include <algorithm>

#include <dune/grid/uggrid.hh>
#include <dune/grid/uggrid/uggridgeometry.hh>

///////////////////////////////////////////////////////////////////////
//
// General implementation of UGGridGeometry mydim-> coorddim
//
///////////////////////////////////////////////////////////////////////


template< int mydim, int coorddim, class GridImp>
Dune::GeometryType Dune::UGGridGeometry<mydim,coorddim,GridImp>::type() const
{
  switch (mydim)
  {
  case 0 : return GeometryType(0);
  case 1 : return GeometryType(1);
  case 2 :

    switch (UG_NS<coorddim>::Tag(target_)) {
    case UG::D2::TRIANGLE :
      return GeometryType(GeometryType::simplex,2);
    case UG::D2::QUADRILATERAL :
      return GeometryType(GeometryType::cube,2);
    default :
      DUNE_THROW(GridError, "UGGridGeometry::type():  ERROR:  Unknown type "
                 << UG_NS<coorddim>::Tag(target_) << " found!");
    }

  case 3 :
    switch (UG_NS<coorddim>::Tag(target_)) {

    case UG::D3::TETRAHEDRON :
      return GeometryType(GeometryType::simplex,3);
    case UG::D3::PYRAMID :
      return GeometryType(GeometryType::pyramid,3);
    case UG::D3::PRISM :
      return GeometryType(GeometryType::prism,3);
    case UG::D3::HEXAHEDRON :
      return GeometryType(GeometryType::cube,3);
    default :
      DUNE_THROW(GridError, "UGGridGeometry::type():  ERROR:  Unknown type "
                 << UG_NS<coorddim>::Tag(target_) << " found!");

    }
  }

}


template<int mydim, int coorddim, class GridImp>
Dune::FieldVector<typename GridImp::ctype, coorddim> Dune::UGGridGeometry<mydim,coorddim,GridImp>::
corner(int i) const
{
  // This geometry is a vertex
  if (mydim==0) {
    Dune::FieldVector<typename GridImp::ctype, coorddim> result;
    for (size_t j=0; j<coorddim; j++)
      // The cast is here to make the code compile even when target_ is not a node
      result[j] = ((typename UG_NS<coorddim>::Node*)target_)->myvertex->iv.x[j];
    return result;
  }

  // ////////////////////////////////
  //  This geometry is an element
  // ////////////////////////////////
  assert(mydim==coorddim);

  i = UGGridRenumberer<mydim>::verticesDUNEtoUG(i,type());

  Dune::FieldVector<typename GridImp::ctype, coorddim> result;
  for (size_t j=0; j<coorddim; j++)
    // The cast is here to make the code compile even when target_ is not an element
    result[j] = UG_NS<coorddim>::Corner(((typename UG_NS<coorddim>::Element*)target_),i)->myvertex->iv.x[j];
  return result;
}

template< int mydim, int coorddim, class GridImp>
Dune::FieldVector<typename GridImp::ctype, coorddim> Dune::UGGridGeometry<mydim,coorddim,GridImp>::
global(const FieldVector<UGCtype, mydim>& local) const
{
  FieldVector<UGCtype, coorddim> globalCoord(0.0);

  // we are an actual element in UG
  // coorddim*coorddim is an upper bound for the number of vertices
  UGCtype* cornerCoords[coorddim*coorddim];
  UG_NS<coorddim>::Corner_Coordinates(target_, cornerCoords);

  // Actually do the computation
  UG_NS<coorddim>::Local_To_Global(corners(), cornerCoords, local, globalCoord);

  return globalCoord;
}


// Maps a global coordinate within the element to a
// local coordinate in its reference element
template< int mydim, int coorddim, class GridImp>
Dune::FieldVector<typename GridImp::ctype, mydim> Dune::UGGridGeometry<mydim,coorddim, GridImp>::
local (const Dune::FieldVector<typename GridImp::ctype, coorddim>& global) const
{
  FieldVector<UGCtype, mydim> result;

  // do nothing for a vertex
  if (mydim==0)
    return result;

  // coorddim*coorddim is an upper bound for the number of vertices
  UGCtype* cornerCoords[coorddim*coorddim];
  UG_NS<coorddim>::Corner_Coordinates(target_, cornerCoords);

  // Actually do the computation
  /** \todo Why is this const_cast necessary? */
  UG_NS<coorddim>::GlobalToLocal(corners(), const_cast<const double**>(cornerCoords), &global[0], &result[0]);

  return result;
}


template< int mydim, int coorddim, class GridImp>
typename GridImp::ctype Dune::UGGridGeometry<mydim,coorddim,GridImp>::
integrationElement (const Dune::FieldVector<typename GridImp::ctype, mydim>& local) const
{
  if (mydim==0)
    return 1;
  else
    /** \todo No need to recompute the determinant every time on a simplex */
    return std::abs(1/jacobianInverseTransposed(local).determinant());
}


template< int mydim, int coorddim, class GridImp>
Dune::FieldMatrix<typename GridImp::ctype, coorddim,mydim> Dune::UGGridGeometry<mydim,coorddim, GridImp>::
jacobianInverseTransposed (const Dune::FieldVector<typename GridImp::ctype, mydim>& local) const
{
  FieldMatrix<UGCtype,coorddim,mydim> jIT;

  // compile array of pointers to corner coordinates
  // coorddim*coorddim is an upper bound for the number of vertices
  UGCtype* cornerCoords[coorddim*coorddim];
  UG_NS<coorddim>::Corner_Coordinates(target_, cornerCoords);

  // compute the transformation onto the reference element (or vice versa?)
  UG_NS<coorddim>::Transformation(corners(), cornerCoords, local, jIT);

  return jIT;
}
template< int mydim, int coorddim, class GridImp>
Dune::FieldMatrix<typename GridImp::ctype, mydim,coorddim> Dune::UGGridGeometry<mydim,coorddim, GridImp>::
jacobianTransposed (const Dune::FieldVector<typename GridImp::ctype, mydim>& local) const
{
  FieldMatrix<UGCtype,mydim,coorddim> jac;

  // compile array of pointers to corner coordinates
  // coorddim*coorddim is an upper bound for the number of vertices
  UGCtype* cornerCoords[coorddim*coorddim];
  UG_NS<coorddim>::Corner_Coordinates(target_, cornerCoords);

  // compute the transformation onto the reference element (or vice versa?)
  UG_NS<coorddim>::JacobianTransformation(corners(), cornerCoords, local, jac);

  return jac;
}


/////////////////////////////////////////////////////////////////////////////////
//   Explicit template instantiations
/////////////////////////////////////////////////////////////////////////////////

template class Dune::UGGridGeometry<0,2, const Dune::UGGrid<2> >;
template class Dune::UGGridGeometry<2,2, const Dune::UGGrid<2> >;

template class Dune::UGGridGeometry<0,3, const Dune::UGGrid<3> >;
template class Dune::UGGridGeometry<3,3, const Dune::UGGrid<3> >;


==> anc/xt-super/dune-grid/dune/grid/uggrid/uggridgeometry.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_UGGRIDGEOMETRY_HH
#define DUNE_UGGRIDGEOMETRY_HH

/** \file
 * \brief The UGGridGeometry class and its specializations
 */

#include <dune/common/fmatrix.hh>

#include <dune/geometry/multilineargeometry.hh>

namespace Dune {


  /** \brief Defines the geometry part of a mesh entity.
   * \ingroup UGGrid

     \tparam mydim Dimension of the corresponding reference element
     \tparam coorddim Each corner is a point with coorddim coordinates.

     This version is actually used only for mydim==coorddim. The mydim<coorddim cases
     are in specializations below.
   */
  template<int mydim, int coorddim, class GridImp>
  class UGGridGeometry :
    public GeometryDefaultImplementation <mydim, coorddim, GridImp, UGGridGeometry>
  {
    typedef typename GridImp::ctype UGCtype;

    template <int codim_, int dim_, class GridImp_>
    friend class UGGridEntity;

  public:

    /** \brief Default constructor
     */
    UGGridGeometry()
    {}

    /** \brief Return the element type identifier
     *
     * UGGrid supports triangles and quadrilaterals in 2D, and
     * tetrahedra, pyramids, prisms, and hexahedra in 3D.
     */
    GeometryType type () const;

    //! returns true if type is simplex, false otherwise
    bool affine() const { return type().isSimplex(); }

    //! return the number of corners of this element.
    int corners () const {
      return UG_NS<coorddim>::Corners_Of_Elem(target_);
    }

    //! access to coordinates of corners. Index is the number of the corner
    FieldVector<UGCtype, coorddim> corner (int i) const;

    /** \brief Maps a local coordinate within reference element to
     * global coordinate in element  */
    FieldVector<UGCtype, coorddim> global (const FieldVector<UGCtype, mydim>& local) const;

    /** \brief Maps a global coordinate within the element to a
     * local coordinate in its reference element */
    FieldVector<UGCtype, mydim> local (const FieldVector<UGCtype, coorddim>& global) const;

    /**
       Integration over a general element is done by integrating over the reference element
       and using the transformation from the reference element to the global element as follows:
       \f[\int\limits_{\Omega_e} f(x) dx = \int\limits_{\Omega_{ref}} f(g(l)) A(l) dl \f] where
       \f$g\f$ is the local to global mapping and \f$A(l)\f$ is the integration element.

       For a general map \f$g(l)\f$ involves partial derivatives of the map (surface element of
       the first kind if \f$d=2,w=3\f$, determinant of the Jacobian of the transformation for
       \f$d=w\f$, \f$\|dg/dl\|\f$ for \f$d=1\f$).

       For linear elements, the derivatives of the map with respect to local coordinates
       do not depend on the local coordinates and are the same over the whole element.

       For a structured mesh where all edges are parallel to the coordinate axes, the
       computation is the length, area or volume of the element is very simple to compute.

       Each grid module implements the integration element with optimal efficiency. This
       will directly translate in substantial savings in the computation of finite element
       stiffness matrices.
     */
    UGCtype integrationElement (const FieldVector<UGCtype, mydim>& local) const;

    UGCtype volume() const {

      if (mydim==0)
        return 1;

      // coorddim*coorddim is an upper bound for the number of vertices
      UGCtype* cornerCoords[coorddim*coorddim];
      UG_NS<coorddim>::Corner_Coordinates(target_, cornerCoords);
      return UG_NS<coorddim>::Area_Of_Element(corners(),
                                              const_cast<const double**>(cornerCoords));
    }

    //! The inverse transpose of the Jacobian matrix of the mapping from the reference element to this element
    FieldMatrix<UGCtype, coorddim,mydim> jacobianInverseTransposed (const FieldVector<UGCtype, mydim>& local) const;
    //! The transpose of the Jacobian matrix of the mapping from the reference element to this element
    FieldMatrix<UGCtype, mydim,coorddim> jacobianTransposed (const FieldVector<UGCtype, mydim>& local) const;


  private:

    /** \brief Init the element with a given UG element */
    void setToTarget(typename UG_NS<coorddim>::template Entity<coorddim-mydim>::T* target)
    {
      target_ = target;
    }

    // in element mode this points to the element we map to
    // in coord_mode this is the element whose reference element is mapped into the father's one
    typename UG_NS<coorddim>::template Entity<coorddim-mydim>::T* target_;

  };



  /****************************************************************/
  /*                                                              */
  /*       Specialization for faces in 3d                         */
  /*                                                              */
  /****************************************************************/

  template<class GridImp>
  class UGGridGeometry<2, 3, GridImp> :
    public MultiLinearGeometry<typename GridImp::ctype, 2, 3>
  {
  public:

    /** \brief Constructor from a given geometry type and a vector of corner coordinates */
    UGGridGeometry(const GeometryType& type, const std::vector<FieldVector<typename GridImp::ctype,3> >& coordinates)
      : MultiLinearGeometry<typename GridImp::ctype, 2, 3>(type, coordinates)
    {}

  };


  /****************************************************************/
  /*                                                              */
  /*       Specialization for edges in 3d                         */
  /*                                                              */
  /****************************************************************/

  template<class GridImp>
  class UGGridGeometry<1, 3, GridImp> :
    public MultiLinearGeometry<typename GridImp::ctype, 1, 3>
  {
  public:

    /** \brief Constructor from a given geometry type and a vector of corner coordinates */
    UGGridGeometry(const GeometryType& type, const std::vector<FieldVector<typename GridImp::ctype,3> >& coordinates)
      : MultiLinearGeometry<typename GridImp::ctype, 1, 3>(type, coordinates)
    {}

  };


  /****************************************************************/
  /*                                                              */
  /*       Specialization for faces in 2d                         */
  /*                                                              */
  /****************************************************************/

  template<class GridImp>
  class UGGridGeometry <1, 2, GridImp> :
    public MultiLinearGeometry<typename GridImp::ctype,1,2>
  {
  public:

    /** \brief Constructor from a given geometry type and a vector of corner coordinates */
    UGGridGeometry(const GeometryType& type, const std::vector<FieldVector<typename GridImp::ctype,2> >& coordinates)
      : MultiLinearGeometry<typename GridImp::ctype, 1, 2>(type, coordinates)
    {}

  };

}  // namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/uggrid/uggridhieriterator.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include "config.h"

#include <dune/grid/uggrid.hh>
#include <dune/grid/uggrid/uggridhieriterator.hh>

//***************************************************************
//
//  --UGGridHierarchicIterator
//  --HierarchicIterator
//
//***************************************************************

template<class GridImp>
void Dune::UGGridHierarchicIterator<GridImp>::increment()
{
  if (elementStack_.empty())
    return;

  const int dim = GridImp::dimension;

  const typename UG_NS<dim>::Element* oldTarget = elementStack_.top();
  elementStack_.pop();

  // Traverse the tree no deeper than maxlevel
  if (UG_NS<dim>::myLevel(oldTarget) < maxlevel_) {

    typename UG_NS<dim>::Element* sonList[UG_NS<dim>::MAX_SONS];
    UG_NS<dim>::GetSons(oldTarget, sonList);

    // Load sons of old target onto the iterator stack
    for (int i=0; i<UG_NS<dim>::nSons(oldTarget); i++)
      elementStack_.push(sonList[i]);

  }

  if (elementStack_.empty())
    this->virtualEntity_.setToTarget(nullptr,nullptr);
  else
    this->virtualEntity_.setToTarget(elementStack_.top(),gridImp_);

}

/////////////////////////////////////////////////////////////////////////////////
//   Explicit template instantiations
/////////////////////////////////////////////////////////////////////////////////

template class Dune::UGGridHierarchicIterator<const Dune::UGGrid<2> >;
template class Dune::UGGridHierarchicIterator<const Dune::UGGrid<3> >;


==> anc/xt-super/dune-grid/dune/grid/uggrid/uggridhieriterator.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_UGHIERITERATOR_HH
#define DUNE_UGHIERITERATOR_HH

/** \file
 * \brief The UGGridHierarchicIterator class
 */

#include <stack>

#include <dune/grid/uggrid/uggridentitypointer.hh>

namespace Dune {

  //**********************************************************************
  //
  // --UGGridHierarchicIterator
  // --HierarchicIterator
  /** \brief Iterator over the descendants of an entity.
   * \ingroup UGGrid
     Mesh entities of codimension 0 ("elements") allow to visit all entities of
     codimension 0 obtained through nested, hierarchic refinement of the entity.
     Iteration over this set of entities is provided by the HierarchicIterator,
     starting from a given entity.
   */

  template<class GridImp>
  class UGGridHierarchicIterator :
    public Dune::UGGridEntityPointer <0,GridImp>
  {

    friend class UGGridEntity<0,GridImp::dimension,GridImp>;

  public:
    typedef typename GridImp::template Codim<0>::Entity Entity;

    //! the default Constructor
    UGGridHierarchicIterator(int maxLevel, const GridImp* gridImp)
      : maxlevel_(maxLevel),
        gridImp_(gridImp)
    {}

    void increment();

    //! max level to go down
    int maxlevel_;

    std::stack<typename UG_NS<GridImp::dimension>::Element*> elementStack_;

    const GridImp* gridImp_;
  };

}  // end namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/uggrid/uggridindexsets.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <config.h>

#include <dune/grid/uggrid.hh>
#include <dune/grid/uggrid/uggridindexsets.hh>

template <class GridImp>
void Dune::UGGridLevelIndexSet<GridImp>::update(const GridImp& grid, int level, std::vector<unsigned int>* nodePermutation) {

  // Commit the index set to a specific level of a specific grid
  grid_ = &grid;
  level_ = level;

  // ///////////////////////////////////
  //   clear index for codim dim-1 and 1
  // ///////////////////////////////////

  typename GridImp::Traits::template Codim<0>::LevelIterator eIt    = grid_->template lbegin<0>(level_);
  typename GridImp::Traits::template Codim<0>::LevelIterator eEndIt = grid_->template lend<0>(level_);

  for (; eIt!=eEndIt; ++eIt) {
    typename UG_NS<dim>::Element* target_ = grid_->getRealImplementation(*eIt).target_;
    // codim dim-1
    for (unsigned int i=0; i<eIt->subEntities(dim-1); i++)
    {
      GeometryType gt = eIt->type();
      int a = ReferenceElements<double,dim>::general(gt).subEntity(i,dim-1,0,dim);
      int b = ReferenceElements<double,dim>::general(gt).subEntity(i,dim-1,1,dim);
      int& index = UG_NS<dim>::levelIndex(UG_NS<dim>::GetEdge(UG_NS<dim>::Corner(target_,
                                                                                 UGGridRenumberer<dim>::verticesDUNEtoUG(a,gt)),
                                                              UG_NS<dim>::Corner(target_,
                                                                                 UGGridRenumberer<dim>::verticesDUNEtoUG(b,gt))));
      index = -1;
    }
    /** \todo codim 1 (faces) */
    if (dim==3)
      for (unsigned int i=0; i<eIt->subEntities(1); i++)
        UG_NS<dim>::levelIndex(UG_NS<dim>::SideVector(target_,i)) = std::numeric_limits<UG::UINT>::max();

  }

  // ///////////////////////////////
  //   Init the codim<dim indices
  // ///////////////////////////////
  numSimplices_ = 0;
  numPyramids_  = 0;
  numPrisms_    = 0;
  numCubes_     = 0;
  numEdges_     = 0;
  numTriFaces_  = 0;
  numQuadFaces_ = 0;

  eIt    = grid_->template lbegin<0>(level_);
  eEndIt = grid_->template lend<0>(level_);

  for (; eIt!=eEndIt; ++eIt) {

    typename UG_NS<dim>::Element* target = grid_->getRealImplementation(*eIt).target_;

    // codim 0 (elements)
    GeometryType eType = eIt->type();
    if (eType.isSimplex()) {
      UG_NS<dim>::levelIndex(target) = numSimplices_++;
    } else if (eType.isPyramid()) {
      UG_NS<dim>::levelIndex(target) = numPyramids_++;
    } else if (eType.isPrism()) {
      UG_NS<dim>::levelIndex(target) = numPrisms_++;
    } else if (eType.isCube()) {
      UG_NS<dim>::levelIndex(target) = numCubes_++;
    } else {
      DUNE_THROW(GridError, "Found the GeometryType " << eIt->type()
                                                      << ", which should never occur in a UGGrid!");
    }

    // codim dim-1 (edges)
    for (unsigned int i=0; i<eIt->subEntities(dim-1); i++)
    {
      int a = ReferenceElements<double,dim>::general(eType).subEntity(i,dim-1,0,dim);
      int b = ReferenceElements<double,dim>::general(eType).subEntity(i,dim-1,1,dim);
      int& index = UG_NS<dim>::levelIndex(UG_NS<dim>::GetEdge(UG_NS<dim>::Corner(target,
                                                                                 UGGridRenumberer<dim>::verticesDUNEtoUG(a,eType)),
                                                              UG_NS<dim>::Corner(target,
                                                                                 UGGridRenumberer<dim>::verticesDUNEtoUG(b,eType))));
      if (index<0)
        index = numEdges_++;
    }

    // codim 1 (faces): todo
    if (dim==3)
      for (unsigned int i=0; i<eIt->subEntities(1); i++)
      {
        UG::UINT& index = UG_NS<dim>::levelIndex(UG_NS<dim>::SideVector(target,UGGridRenumberer<dim>::facesDUNEtoUG(i,eType)));
        if (index == std::numeric_limits<UG::UINT>::max()) {             // not visited yet
          GeometryType gtType = ReferenceElements<double,dim>::general(eType).type(i,1);
          if (gtType.isSimplex()) {
            index = numTriFaces_++;
          } else if (gtType.isCube()) {
            index = numQuadFaces_++;
          } else {
            std::cout << "face geometry type is " << gtType << std::endl;
            DUNE_THROW(GridError, "wrong geometry type in face");
          }
        }
      }
  }

  // Update the list of geometry types present
  myTypes_[0].resize(0);
  if (numSimplices_ > 0)
    myTypes_[0].push_back(GeometryType(GeometryType::simplex,dim));
  if (numPyramids_ > 0)
    myTypes_[0].push_back(GeometryType(GeometryType::pyramid,dim));
  if (numPrisms_ > 0)
    myTypes_[0].push_back(GeometryType(GeometryType::prism,dim));
  if (numCubes_ > 0)
    myTypes_[0].push_back(GeometryType(GeometryType::cube,dim));

  myTypes_[dim-1].resize(0);
  myTypes_[dim-1].push_back(GeometryType(1));

  if (dim==3) {
    myTypes_[1].resize(0);
    if (numTriFaces_ > 0)
      myTypes_[1].push_back(GeometryType(GeometryType::simplex,dim-1));
    if (numQuadFaces_ > 0)
      myTypes_[1].push_back(GeometryType(GeometryType::cube,dim-1));
  }

  // //////////////////////////////
  //   Init the vertex indices
  // //////////////////////////////

  typename GridImp::Traits::template Codim<dim>::LevelIterator vIt    = grid_->template lbegin<dim>(level_);
  typename GridImp::Traits::template Codim<dim>::LevelIterator vEndIt = grid_->template lend<dim>(level_);

  numVertices_ = 0;

  if (nodePermutation!=0 and level==0)
  {
    for (; vIt!=vEndIt; ++vIt)
      UG_NS<dim>::levelIndex(grid_->getRealImplementation(*vIt).target_) = (*nodePermutation)[numVertices_++];
  }
  else
  {
    for (; vIt!=vEndIt; ++vIt)
      UG_NS<dim>::levelIndex(grid_->getRealImplementation(*vIt).target_) = numVertices_++;
  }

  /*    for (; vIt!=vEndIt; ++vIt)
          UG_NS<dim>::levelIndex(grid_->getRealImplementation(*vIt).target_) = numVertices_++;*/

  myTypes_[dim].resize(0);
  myTypes_[dim].push_back(GeometryType(GeometryType::cube,0));
}

template <class GridImp>
void Dune::UGGridLeafIndexSet<GridImp>::update(std::vector<unsigned int>* nodePermutation) {

  // //////////////////////////////////////////////////////
  // Handle codim 1 and dim-1: levelwise from top to bottom
  // //////////////////////////////////////////////////////

  // first loop : clear indices
  for (int level_=grid_.maxLevel(); level_>=0; level_--)
  {
    typename GridImp::Traits::template Codim<0>::LevelIterator eIt    = grid_.template lbegin<0>(level_);
    typename GridImp::Traits::template Codim<0>::LevelIterator eEndIt = grid_.template lend<0>(level_);

    for (; eIt!=eEndIt; ++eIt)
    {
      // get pointer to UG object
      typename UG_NS<dim>::Element* target_ = grid_.getRealImplementation(*eIt).target_;

      // codim dim-1
      for (unsigned int i=0; i<eIt->subEntities(dim-1); i++)
      {
        GeometryType gt = eIt->type();
        int a = ReferenceElements<double,dim>::general(gt).subEntity(i,dim-1,0,dim);
        int b = ReferenceElements<double,dim>::general(gt).subEntity(i,dim-1,1,dim);
        int& index = UG_NS<dim>::leafIndex(UG_NS<dim>::GetEdge(UG_NS<dim>::Corner(target_,
                                                                                  UGGridRenumberer<dim>::verticesDUNEtoUG(a,gt)),
                                                               UG_NS<dim>::Corner(target_,
                                                                                  UGGridRenumberer<dim>::verticesDUNEtoUG(b,gt))));
        index = -1;
      }

      // codim 1 (faces): todo
      if (dim==3)
        for (unsigned int i=0; i<eIt->subEntities(1); i++)
        {
          GeometryType gt = eIt->type();
          UG::UINT& index = UG_NS<dim>::leafIndex(UG_NS<dim>::SideVector(target_,UGGridRenumberer<dim>::facesDUNEtoUG(i,gt)));
          index = std::numeric_limits<UG::UINT>::max();
        }

      // reset the isLeaf information of the nodes
      for (unsigned int i=0; i<eIt->subEntities(dim); i++)
      {
        // no need to renumber, we are visiting all the corners
        UG_NS<dim>::Corner(target_,i)->isLeaf = false;
      }
    }
  }

  // init counters
  numEdges_     = 0;
  numTriFaces_  = 0;
  numQuadFaces_ = 0;

  // second loop : set indices
  for (int level_=grid_.maxLevel(); level_>=0; level_--)
  {

    // used to compute the coarsest level with leaf elements
    bool containsLeafElements = false;

    // this value is used in the parallel case, when a local grid may not contain any elements at all
    coarsestLevelWithLeafElements_ = 0;

    typename GridImp::Traits::template Codim<0>::LevelIterator eIt    = grid_.template lbegin<0>(level_);
    typename GridImp::Traits::template Codim<0>::LevelIterator eEndIt = grid_.template lend<0>(level_);

    for (; eIt!=eEndIt; ++eIt)
    {
      // we need only look at leaf elements
      if (!eIt->isLeaf())
        continue;
      else
        containsLeafElements = true;

      // get pointer to UG object
      typename UG_NS<dim>::Element* target_ = grid_.getRealImplementation(*eIt).target_;

      // codim dim-1 (edges)
      for (unsigned int i=0; i<eIt->subEntities(dim-1); i++)
      {
        GeometryType gt = eIt->type();
        int a = ReferenceElements<double,dim>::general(gt).subEntity(i,dim-1,0,dim);
        int b = ReferenceElements<double,dim>::general(gt).subEntity(i,dim-1,1,dim);
        int& index = UG_NS<dim>::leafIndex(UG_NS<dim>::GetEdge(UG_NS<dim>::Corner(target_,
                                                                                  UGGridRenumberer<dim>::verticesDUNEtoUG(a,gt)),
                                                               UG_NS<dim>::Corner(target_,
                                                                                  UGGridRenumberer<dim>::verticesDUNEtoUG(b,gt))));
        if (index<0)
        {
          // get new index and assign
          index = numEdges_++;
          // write index through to coarser grids
          typename UG_NS<dim>::Element* father_ = UG_NS<dim>::EFather(target_);
          while (father_!=0)
          {
            if (!UG_NS<dim>::hasCopy(father_)) break;                                 // handle only copies
            UG_NS<dim>::leafIndex(UG_NS<dim>::GetEdge(UG_NS<dim>::Corner(father_,
                                                                         UGGridRenumberer<dim>::verticesDUNEtoUG(a,gt)),
                                                      UG_NS<dim>::Corner(father_,
                                                                         UGGridRenumberer<dim>::verticesDUNEtoUG(b,gt)))) = index;
            father_ = UG_NS<dim>::EFather(father_);
          }
        }
      }

      // codim 1 (faces): todo
      if (dim==3)
        for (unsigned int i=0; i<eIt->subEntities(1); i++)
        {
          GeometryType gt = eIt->type();
          UG::UINT& index = UG_NS<dim>::leafIndex(UG_NS<dim>::SideVector(target_,UGGridRenumberer<dim>::facesDUNEtoUG(i,gt)));
          if (index==std::numeric_limits<UG::UINT>::max())                       // not visited yet
          {
            // get new index and assign
            GeometryType gtType = ReferenceElements<double,dim>::general(gt).type(i,1);
            if (gtType.isSimplex())
              index = numTriFaces_++;
            else if (gtType.isCube())
              index = numQuadFaces_++;
            else {
              std::cout << "face geometry type is " << gtType << std::endl;
              DUNE_THROW(GridError, "wrong geometry type in face");
            }
            // write index through to coarser grid
            typename UG_NS<dim>::Element* father_ = UG_NS<dim>::EFather(target_);
            while (father_!=0)
            {
              if (!UG_NS<dim>::hasCopy(father_)) break;                                   // handle only copies
              UG_NS<dim>::leafIndex(UG_NS<dim>::SideVector(father_,UGGridRenumberer<dim>::facesDUNEtoUG(i,gt))) = index;
              father_ = UG_NS<dim>::EFather(father_);
            }
          }
        }

      // set the isLeaf information of the nodes based on the leaf elements
      for (unsigned int i=0; i< eIt->subEntities(dim); i++)
      {
        // no need to renumber, we are visiting all the corners
        typename UG_NS<dim>::Node* theNode = UG_NS<dim>::Corner(target_,i);
        theNode->isLeaf = true;
      }
    }

    if (containsLeafElements)
      coarsestLevelWithLeafElements_ = level_;

  }

  // Update the list of geometry types present
  myTypes_[dim-1].resize(0);
  myTypes_[dim-1].push_back(GeometryType(GeometryType::cube,1));

  if (dim==3) {

    myTypes_[1].resize(0);
    if (numTriFaces_ > 0)
      myTypes_[1].push_back(GeometryType(GeometryType::simplex,dim-1));
    if (numQuadFaces_ > 0)
      myTypes_[1].push_back(GeometryType(GeometryType::cube,dim-1));

  }

  // ///////////////////////////////
  //   Init the element indices
  // ///////////////////////////////
  numSimplices_ = 0;
  numPyramids_  = 0;
  numPrisms_    = 0;
  numCubes_     = 0;

  typename GridImp::Traits::template Codim<0>::LeafIterator eIt    = grid_.template leafbegin<0>();
  typename GridImp::Traits::template Codim<0>::LeafIterator eEndIt = grid_.template leafend<0>();

  for (; eIt!=eEndIt; ++eIt) {

    GeometryType eType = eIt->type();

    if (eType.isSimplex())
      UG_NS<dim>::leafIndex(grid_.getRealImplementation(*eIt).target_) = numSimplices_++;
    else if (eType.isPyramid())
      UG_NS<dim>::leafIndex(grid_.getRealImplementation(*eIt).target_) = numPyramids_++;
    else if (eType.isPrism())
      UG_NS<dim>::leafIndex(grid_.getRealImplementation(*eIt).target_) = numPrisms_++;
    else if (eType.isCube())
      UG_NS<dim>::leafIndex(grid_.getRealImplementation(*eIt).target_) = numCubes_++;
    else {
      DUNE_THROW(GridError, "Found the GeometryType " << eType
                                                      << ", which should never occur in a UGGrid!");
    }
  }

  // Update the list of geometry types present
  myTypes_[0].resize(0);
  if (numSimplices_ > 0)
    myTypes_[0].push_back(GeometryType(GeometryType::simplex,dim));
  if (numPyramids_ > 0)
    myTypes_[0].push_back(GeometryType(GeometryType::pyramid,dim));
  if (numPrisms_ > 0)
    myTypes_[0].push_back(GeometryType(GeometryType::prism,dim));
  if (numCubes_ > 0)
    myTypes_[0].push_back(GeometryType(GeometryType::cube,dim));


  // //////////////////////////////
  //   Init the vertex indices
  // //////////////////////////////
  typename GridImp::Traits::template Codim<dim>::LeafIterator vIt    = grid_.template leafbegin<dim>();
  typename GridImp::Traits::template Codim<dim>::LeafIterator vEndIt = grid_.template leafend<dim>();

  // leaf index in node writes through to vertex !
  numVertices_ = 0;

  if (nodePermutation!=0 and grid_.maxLevel()==0)
  {
    for (; vIt!=vEndIt; ++vIt)
      UG_NS<dim>::leafIndex(grid_.getRealImplementation(*vIt).target_) = (*nodePermutation)[numVertices_++];
  }
  else
  {
    for (; vIt!=vEndIt; ++vIt)
      UG_NS<dim>::leafIndex(grid_.getRealImplementation(*vIt).target_) = numVertices_++;
  }

  myTypes_[dim].resize(0);
  myTypes_[dim].push_back(GeometryType(0));

}

// Explicit template instantiations to compile the stuff in this file

template class Dune::UGGridLevelIndexSet<const Dune::UGGrid<2> >;
template class Dune::UGGridLevelIndexSet<const Dune::UGGrid<3> >;

template class Dune::UGGridLeafIndexSet<const Dune::UGGrid<2> >;
template class Dune::UGGridLeafIndexSet<const Dune::UGGrid<3> >;


==> anc/xt-super/dune-grid/dune/grid/uggrid/uggridindexsets.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_UGGRID_INDEXSETS_HH
#define DUNE_UGGRID_INDEXSETS_HH

/** \file
    \brief The index and id sets for the UGGrid class
 */

#include <vector>
#include <set>

#include <dune/grid/common/grid.hh>

namespace Dune {

  template<class GridImp>
  class UGGridLevelIndexSet : public IndexSet<GridImp,UGGridLevelIndexSet<GridImp>, UG::UINT>
  {
    enum {dim = GridImp::dimension};

  public:

    /** \brief Default constructor

       Unfortunately we can't force the user to init grid_ and level_, because
       UGGridLevelIndexSets are meant to be stored in an array.

       \todo I want to make this constructor private, but I can't, because
       it is called by UGGrid through a std::vector::resize()
     */
    UGGridLevelIndexSet ()
      : level_(0),
        numSimplices_(0),
        numPyramids_(0),
        numPrisms_(0),
        numCubes_(0),
        numVertices_(0),
        numEdges_(0),
        numTriFaces_(0),
        numQuadFaces_(0)
    {}

    //! get index of an entity
    template<int cd>
    unsigned int index (const typename GridImp::Traits::template Codim<cd>::Entity& e) const
    {
      return UG_NS<dim>::levelIndex(grid_->getRealImplementation(e).getTarget());
    }

    //! get index of subEntity of a codim 0 entity
    template<int cc>
    unsigned int subIndex (const typename GridImp::Traits::template Codim<cc>::Entity& e,
                           int i,
                           unsigned int codim) const
    {
      if (cc==dim)
        return UG_NS<dim>::levelIndex(grid_->getRealImplementation(e).getTarget());

      if (codim==dim)
        return UG_NS<dim>::levelIndex(UG_NS<dim>::Corner(grid_->getRealImplementation(e).getTarget(),
                                                         UGGridRenumberer<dim>::verticesDUNEtoUG(i,e.type())));

      if (codim==0)
        return UG_NS<dim>::levelIndex(grid_->getRealImplementation(e).getTarget());

      if (codim==dim-1) {

        int a=ReferenceElements<double,dim>::general(e.type()).subEntity(i,dim-1,0,dim);
        int b=ReferenceElements<double,dim>::general(e.type()).subEntity(i,dim-1,1,dim);
        return UG_NS<dim>::levelIndex(UG_NS<dim>::GetEdge(UG_NS<dim>::Corner(grid_->getRealImplementation(e).getTarget(),
                                                                             UGGridRenumberer<dim>::verticesDUNEtoUG(a,e.type())),
                                                          UG_NS<dim>::Corner(grid_->getRealImplementation(e).getTarget(),
                                                                             UGGridRenumberer<dim>::verticesDUNEtoUG(b,e.type()))));
      }

      if (codim==1)
        return UG_NS<dim>::levelIndex(UG_NS<dim>::SideVector(grid_->getRealImplementation(e).getTarget(),
                                                             UGGridRenumberer<dim>::facesDUNEtoUG(i,e.type())));

      DUNE_THROW(GridError, "UGGrid<" << dim << "," << dim << ">::subIndex isn't implemented for codim==" << codim );
    }


    //! get number of entities of given codim, type and on this level
    int size (int codim) const {
      if (codim==0)
        return numSimplices_+numPyramids_+numPrisms_+numCubes_;
      if (codim==dim)
        return numVertices_;
      if (codim==dim-1)
        return numEdges_;
      if (codim==1)
        return numTriFaces_+numQuadFaces_;
      DUNE_THROW(NotImplemented, "wrong codim!");
    }

    //! get number of entities of given codim, type and on this level
    int size (GeometryType type) const
    {
      int codim = GridImp::dimension-type.dim();

      if (codim==0) {
        if (type.isSimplex())
          return numSimplices_;
        else if (type.isPyramid())
          return numPyramids_;
        else if (type.isPrism())
          return numPrisms_;
        else if (type.isCube())
          return numCubes_;
        else
          return 0;

      }

      if (codim==dim) {
        return numVertices_;
      }
      if (codim==dim-1) {
        return numEdges_;
      }
      if (codim==1) {
        if (type.isSimplex())
          return numTriFaces_;
        else if (type.isCube())
          return numQuadFaces_;
        else
          return 0;
      }

      DUNE_THROW(NotImplemented, "Wrong codim!");
    }

    std::vector< GeometryType > types ( int codim ) const { return myTypes_[ codim ]; }

    /** \brief Deliver all geometry types used in this grid */
    const std::vector<GeometryType>& geomTypes (int codim) const
    {
      return myTypes_[codim];
    }

    /** \brief Return true if e is contained in the index set.

        \note If 'entity' is from another grid this method may still return 'true'.
        This is acceptable by the Dune grid interface specification.
     */
    template <class EntityType>
    bool contains (const EntityType& entity) const
    {
      return entity.level() == level_;
    }

    /** \brief Update the level indices.  This method is called after each grid change */
    void update(const GridImp& grid, int level, std::vector<unsigned int>* nodePermutation=0);

    const GridImp* grid_;
    int level_;

    int numSimplices_;
    int numPyramids_;
    int numPrisms_;
    int numCubes_;
    int numVertices_;
    int numEdges_;
    int numTriFaces_;
    int numQuadFaces_;

    std::vector<GeometryType> myTypes_[dim+1];
  };

  template<class GridImp>
  class UGGridLeafIndexSet : public IndexSet<GridImp,UGGridLeafIndexSet<GridImp>, UG::UINT>
  {
  public:

    /*
       We use the remove_const to extract the Type from the mutable class,
       because the const class is not instantiated yet.
     */
    enum {dim = remove_const<GridImp>::type::dimension};

    //! constructor stores reference to a grid and level
    UGGridLeafIndexSet (const GridImp& g)
      : grid_(g), coarsestLevelWithLeafElements_(0)
    {}

    //! get index of an entity
    /*
       We use the remove_const to extract the Type from the mutable class,
       because the const class is not instantiated yet.
     */
    template<int cd>
    int index (const typename remove_const<GridImp>::type::Traits::template Codim<cd>::Entity& e) const
    {
      return UG_NS<dim>::leafIndex(grid_.getRealImplementation(e).getTarget());
    }

    //! get index of subEntity of a codim 0 entity
    /*
       We use the remove_const to extract the Type from the mutable class,
       because the const class is not instantiated yet.
     */
    template<int cc>
    unsigned int subIndex (const typename remove_const<GridImp>::type::Traits::template Codim<cc>::Entity& e,
                           int i,
                           unsigned int codim) const
    {
      if (cc==dim)
        return UG_NS<dim>::leafIndex(grid_.getRealImplementation(e).getTarget());

      if (codim==0)
        return UG_NS<dim>::leafIndex(grid_.getRealImplementation(e).getTarget());

      const GeometryType type = e.type();

      if (codim==dim)
        return UG_NS<dim>::leafIndex(UG_NS<dim>::Corner(grid_.getRealImplementation(e).getTarget(),
                                                        UGGridRenumberer<dim>::verticesDUNEtoUG(i,type)));

      if (codim==dim-1) {

        int a=ReferenceElements<double,dim>::general(type).subEntity(i,dim-1,0,dim);
        int b=ReferenceElements<double,dim>::general(type).subEntity(i,dim-1,1,dim);
        return UG_NS<dim>::leafIndex(UG_NS<dim>::GetEdge(UG_NS<dim>::Corner(grid_.getRealImplementation(e).getTarget(),
                                                                            UGGridRenumberer<dim>::verticesDUNEtoUG(a,type)),
                                                         UG_NS<dim>::Corner(grid_.getRealImplementation(e).getTarget(),
                                                                            UGGridRenumberer<dim>::verticesDUNEtoUG(b,type))));
      }

      if (codim==1)
        return UG_NS<dim>::leafIndex(UG_NS<dim>::SideVector(grid_.getRealImplementation(e).getTarget(),
                                                            UGGridRenumberer<dim>::facesDUNEtoUG(i,type)));

      DUNE_THROW(GridError, "UGGrid<" << dim << "," << dim << ">::subLeafIndex isn't implemented for codim==" << codim );
    }

    //! get number of entities of given codim and type
    int size (GeometryType type) const
    {
      if (type.dim()==GridImp::dimension) {
        if (type.isSimplex())
          return numSimplices_;
        else if (type.isPyramid())
          return numPyramids_;
        else if (type.isPrism())
          return numPrisms_;
        else if (type.isCube())
          return numCubes_;
        else
          return 0;
      }
      if (type.dim()==0) {
        return numVertices_;
      }
      if (type.dim()==1) {
        return numEdges_;
      }
      if (type.isTriangle())
        return numTriFaces_;
      else if (type.isQuadrilateral())
        return numQuadFaces_;

      return 0;
    }

    //! get number of entities of given codim
    int size (int codim) const
    {
      int s=0;
      const std::vector<GeometryType>& geomTs = geomTypes(codim);
      for (unsigned int i=0; i<geomTs.size(); ++i)
        s += size(geomTs[i]);
      return s;
    }

    std::vector< GeometryType > types ( int codim ) const { return myTypes_[ codim ]; }

    /** deliver all geometry types used in this grid */
    const std::vector<GeometryType>& geomTypes (int codim) const
    {
      return myTypes_[codim];
    }

    /** \brief Return true if e is contained in the index set.

        \note If 'entity' is from another grid this method may still return 'true'.
        This is acceptable by the Dune grid interface specification.
     */
    template <class EntityType>
    bool contains (const EntityType& entity) const
    {
      return UG_NS<dim>::isLeaf(GridImp::getRealImplementation(entity).getTarget());
    }


    /** \brief Update the leaf indices.  This method is called after each grid change. */
    void update(std::vector<unsigned int>* nodePermutation=0);

    const GridImp& grid_;

    /** \brief The lowest level that contains leaf elements

       This corresponds to UG's fullRefineLevel, which is, unfortunately only
       computed if you use some nontrivial UG algebra.  Thus we compute it
       ourselves, and use it to speed up the leaf iterators.
     */
    unsigned int coarsestLevelWithLeafElements_;



    int numSimplices_;
    int numPyramids_;
    int numPrisms_;
    int numCubes_;
    int numVertices_;
    int numEdges_;
    int numTriFaces_;
    int numQuadFaces_;

    std::vector<GeometryType> myTypes_[dim+1];
  };


  /** \brief Implementation class for the UGGrid Id sets

     The UGGridGlobalIdSet and the UGGridLocalIdSet are identical. This
     class implements them both at once.
   */
  template <class GridImp>
  class UGGridIdSet : public IdSet<GridImp,UGGridIdSet<GridImp>,typename UG_NS<remove_const<GridImp>::type::dimension>::UG_ID_TYPE>
  {
    enum {dim = remove_const<GridImp>::type::dimension};

    typedef typename std::pair<const typename UG_NS<dim>::Element*, int> Face;

    /** \brief Look for copy of a face on the next-lower grid level.

       \todo This method is not implemented very efficiently
     */
    static Face getFatherFace(const Face& face) {

      // set up result object
      Face resultFace;
      resultFace.first = UG_NS<dim>::EFather(face.first);

      // If there is no father element then we know there is no father face
      /** \bug This is not true when doing vertical load balancing. */
      if (resultFace.first == NULL)
        return resultFace;

      // Get all corners of the face
      std::set<const typename UG_NS<dim>::Vertex*> corners;

      for (int i=0; i<UG_NS<dim>::Corners_Of_Side(face.first, face.second); i++)
        corners.insert(UG_NS<dim>::Corner(face.first, UG_NS<dim>::Corner_Of_Side(face.first, face.second, i))->myvertex);

      // Loop over all faces of the father element and look for a face that has the same vertices
      for (int i=0; i<UG_NS<dim>::Sides_Of_Elem(resultFace.first); i++) {

        // Copy father face into set
        std::set<const typename UG_NS<dim>::Vertex*> fatherFaceCorners;

        for (int j=0; j<UG_NS<dim>::Corners_Of_Side(resultFace.first, i); j++)
          fatherFaceCorners.insert(UG_NS<dim>::Corner(resultFace.first, UG_NS<dim>::Corner_Of_Side(resultFace.first, i, j))->myvertex);

        // Do the vertex sets match?
        if (corners==fatherFaceCorners) {
          resultFace.second = i;
          return resultFace;
        }

      }

      // No father face found
      resultFace.first = NULL;
      return resultFace;
    }

  public:
    //! constructor stores reference to a grid
    UGGridIdSet (const GridImp& g) : grid_(g) {}

    /** \brief Get id of an entity

       We use the remove_const to extract the Type from the mutable class,
       because the const class is not instantiated yet.

       \bug Since copies of different entities on different levels are supposed to have the
       same id, we look for the ancestor on the coarsest level that is still a copy of
       the entity we are interested in.  However, the current implementation only searches
       on one processor, while with UG's vertical load balancing the ancestors of an entity
       may be distributed across different processors.  This will lead to very-difficult-to-fix
       bugs.  Unfortunately, the proper fix for this is not easy, either.
     */
    template<int cd>
    typename UG_NS<dim>::UG_ID_TYPE id (const typename remove_const<GridImp>::type::Traits::template Codim<cd>::Entity& e) const
    {
      if (cd==0) {
        // If we're asked for the id of an element, and that element is a copy of its father, then
        // we return the id of the lowest ancestor that the element is a copy from.  That way copies
        // of elements have the same id
        const typename UG_NS<dim>::Element* ancestor = (typename UG_NS<dim>::Element* const)(grid_.getRealImplementation(e).getTarget());
        /** \todo We should really be using an isCopy() method rather than hasCopy() */
        while (UG_NS<dim>::EFather(ancestor) && UG_NS<dim>::hasCopy(UG_NS<dim>::EFather(ancestor)))
          ancestor = UG_NS<dim>::EFather(ancestor);

#if defined ModelP
        return ancestor->ge.ddd.gid;
#else
        return UG_NS<dim>::id(ancestor);
#endif
      }

      if (dim-cd==1) {

        const typename UG_NS<dim>::Edge* edge = (typename UG_NS<dim>::Edge* const)(grid_.getRealImplementation(e).getTarget());

        // If this edge is the copy of an edge on a lower level we return the id of that lower
        // edge, because Dune wants entities which are copies of each other to have the same id.
        // BUG: in the parallel setting, we only search on our own processor, but the lowest
        // copy may actually be on a different processor!
        const typename UG_NS<dim>::Edge* fatherEdge;
        fatherEdge = GetFatherEdge(edge);

        while (fatherEdge   // fatherEdge exists
               // ... and it must be a true copy father
               && ( (fatherEdge->links[0].nbnode->myvertex == edge->links[0].nbnode->myvertex
                     && fatherEdge->links[1].nbnode->myvertex == edge->links[1].nbnode->myvertex)
                    ||
                    (fatherEdge->links[0].nbnode->myvertex == edge->links[1].nbnode->myvertex
                     && fatherEdge->links[1].nbnode->myvertex == edge->links[0].nbnode->myvertex) ) ) {
          edge = fatherEdge;
          fatherEdge = GetFatherEdge(edge);
        }

#ifdef ModelP
        return edge->ddd.gid;
#else
        return edge->id;
#endif
      }


      if (cd == dim) {
        typename UG_NS<dim>::Node *node =
          reinterpret_cast<typename UG_NS<dim>::Node *>(grid_.getRealImplementation(e).getTarget());

#ifdef ModelP
        return node->myvertex->iv.ddd.gid;
#else
        return UG_NS<dim>::id(node);
#endif
      }

      DUNE_THROW(NotImplemented,
                 "Ids for faces are not implemented yet!");

    }

    /** \brief Get id of subentity

       We use the remove_const to extract the Type from the mutable class,
       because the const class is not instantiated yet.

       \bug Since copies of different entities on different levels are supposed to have the
       same id, we look for the ancestor on the coarsest level that is still a copy of
       the entity we are interested in.  However, the current implementation only searches
       on one processor, while with UG's vertical load balancing the ancestors of an entity
       may be distributed across different processors.  This will lead to very-difficult-to-fix
       bugs.  Unfortunately, the proper fix for this is not easy, either.
     */
    typename UG_NS<dim>::UG_ID_TYPE subId (const typename remove_const<GridImp>::type::Traits::template Codim<0>::Entity& e,
                                           int i,
                                           unsigned int codim) const
    {
      if (codim==0)
        return id<0>(e);

      const typename UG_NS<dim>::Element* target = grid_.getRealImplementation(e).getTarget();
      GeometryType type = e.type();

      if (dim-codim==1) {

        int a=ReferenceElements<double,dim>::general(type).subEntity(i,dim-1,0,dim);
        int b=ReferenceElements<double,dim>::general(type).subEntity(i,dim-1,1,dim);
        const typename UG_NS<dim>::Edge* edge = UG_NS<dim>::GetEdge(UG_NS<dim>::Corner(target, UGGridRenumberer<dim>::verticesDUNEtoUG(a,type)),
                                                                    UG_NS<dim>::Corner(target, UGGridRenumberer<dim>::verticesDUNEtoUG(b,type)));

        // If this edge is the copy of an edge on a lower level we return the id of that lower
        // edge, because Dune wants entities which are copies of each other to have the same id.
        // BUG: in the parallel setting, we only search on our own processor, but the lowest
        // copy may actually be on a different processor!
        const typename UG_NS<dim>::Edge* fatherEdge;
        fatherEdge = GetFatherEdge(edge);

        while (fatherEdge   // fatherEdge exists
               // ... and it must be a true copy father
               && ( (fatherEdge->links[0].nbnode->myvertex == edge->links[0].nbnode->myvertex
                     && fatherEdge->links[1].nbnode->myvertex == edge->links[1].nbnode->myvertex)
                    ||
                    (fatherEdge->links[0].nbnode->myvertex == edge->links[1].nbnode->myvertex
                     && fatherEdge->links[1].nbnode->myvertex == edge->links[0].nbnode->myvertex) ) ) {
          edge = fatherEdge;
          fatherEdge = GetFatherEdge(edge);
        }

#ifdef ModelP
        return edge->ddd.gid;
#else
        return edge->id;
#endif
      }

      if (codim==1) {  // Faces

        Face face(target, UGGridRenumberer<dim>::facesDUNEtoUG(i,type));

        // If this face is the copy of a face on a lower level we return the id of that lower
        // face, because Dune wants entities which are copies of each other to have the same id.
        // BUG: in the parallel setting, we only search on our own processor, but the lowest
        // copy may actually be on a different processor!
        Face fatherFace;
        fatherFace = getFatherFace(face);
        while (fatherFace.first) {
          face = fatherFace;
          fatherFace = getFatherFace(face);
        }

#ifdef ModelP
        return UG_NS<dim>::SideVector(face.first, face.second)->ddd.gid;
#else
        return UG_NS<dim>::SideVector(face.first, face.second)->id;
#endif
      }

      if (codim==dim) {
#ifdef ModelP
        return UG_NS<dim>::Corner(target, UGGridRenumberer<dim>::verticesDUNEtoUG(i,type))->myvertex->iv.ddd.gid;
#else
        return UG_NS<dim>::id(UG_NS<dim>::Corner(target,UGGridRenumberer<dim>::verticesDUNEtoUG(i,type)));
#endif
      }

      DUNE_THROW(GridError, "UGGrid<" << dim << ">::subId isn't implemented for codim==" << codim );
    }

    //private:

    const GridImp& grid_;
  };

}  // namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/uggrid/uggridintersectioniterators.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_UGINTERSECTIONIT_HH
#define DUNE_UGINTERSECTIONIT_HH

/** \file
 * \brief The UGGridIntersectionIterator class
 */

namespace Dune {

  /** \brief Implementation of the UGGrid LevelIntersectionIterator
   */
  template<class GridImp>
  class UGGridLevelIntersectionIterator
  {

    enum {dim=GridImp::dimension};

    friend class UGGridEntity<0,dim,GridImp>;

  public:
    typedef Dune::Intersection< GridImp, Dune::UGGridLevelIntersection< GridImp > > Intersection;

    UGGridLevelIntersectionIterator()
    {}

    /** The default Constructor makes empty Iterator
     */
    UGGridLevelIntersectionIterator(typename UG_NS<dim>::Element* center, int nb, const GridImp* gridImp)
      : intersection_(UGGridLevelIntersection<GridImp>(center,nb,gridImp))
    {}

    //! equality
    bool equals(const UGGridLevelIntersectionIterator<GridImp>& other) const {
      return GridImp::getRealImplementation(intersection_).equals(GridImp::getRealImplementation(other.intersection_));
    }

    //! prefix increment
    void increment() {
      GridImp::getRealImplementation(intersection_).neighborCount_++;

      GridImp::getRealImplementation(intersection_).geometry_.reset();
      GridImp::getRealImplementation(intersection_).geometryInInside_.reset();
      GridImp::getRealImplementation(intersection_).geometryInOutside_.reset();
    }

    //! \brief dereferencing
    const Intersection & dereference() const {
      return intersection_;
    }

  private:

    mutable Intersection intersection_;

  };


  /** \brief Implementation of the UGGrid LeafIntersectionIterator
   */
  template<class GridImp>
  class UGGridLeafIntersectionIterator
  {

    enum {dim=GridImp::dimension};

    friend class UGGridEntity<0,dim,GridImp>;

  public:

    typedef Dune::Intersection< GridImp, Dune::UGGridLeafIntersection< GridImp > > Intersection;

    UGGridLeafIntersectionIterator()
    {}

    UGGridLeafIntersectionIterator(typename UG_NS<dim>::Element* center, int nb, const GridImp* gridImp)
      : intersection_(UGGridLeafIntersection<GridImp>(center,nb,gridImp))
    {}

    //! equality
    bool equals(const UGGridLeafIntersectionIterator<GridImp>& other) const {
      return GridImp::getRealImplementation(intersection_).equals(GridImp::getRealImplementation(other.intersection_));
    }

    /** \brief Prefix increment.

       The UG data structure does not directly contain information about leaf neighbors/intersections.
       Therefore getting that information is fairly expensive.  In particular, it is too expensive to
       start looking for the next intersection whenever 'increment()' is called.  Therefore, all
       intersections of one face of the 'inside' element are precomputed, and incrementing then traverses
       this precomputed list.  If the list is exhausted the iterator advances to the next faces
       and precomputes all intersections there.
     */
    void increment() {

      UGGridLeafIntersection<GridImp>& intersectionImp = GridImp::getRealImplementation(intersection_);

      intersectionImp.subNeighborCount_++;

      // are there no more intersections for the current element face?
      if (intersectionImp.subNeighborCount_ >= intersectionImp.leafSubFaces_.size() ) {

        // move to the next face
        intersectionImp.neighborCount_++;
        intersectionImp.subNeighborCount_ = 0;

        // if the next face is not the end iterator construct all intersections for it
        if (intersectionImp.neighborCount_ < UG_NS<dim>::Sides_Of_Elem(intersectionImp.center_))
          intersectionImp.constructLeafSubfaces();

      }

      // make sure geometries are not taken from the cache the next time
      // the geometry{|InInside|InOutside} methods are called.
      intersectionImp.geometry_.reset();
      intersectionImp.geometryInInside_.reset();
      intersectionImp.geometryInOutside_.reset();
    }

    //! \brief dereferencing
    const Intersection & dereference() const {
      return intersection_;
    }

  private:

    mutable Intersection intersection_;

  };

}  // namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/uggrid/uggridintersections.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <config.h>

#include <dune/grid/uggrid.hh>
#include <dune/grid/uggrid/uggridintersections.hh>

#include <set>


template<class GridImp>
const typename Dune::UGGridLevelIntersection<GridImp>::WorldVector&
Dune::UGGridLevelIntersection<GridImp>::outerNormal
  (const typename Dune::UGGridLevelIntersection<GridImp>::FaceVector& local) const
{
  // //////////////////////////////////////////////////////
  //   Implementation for 3D
  // //////////////////////////////////////////////////////

  if (dim == 3) {

    if (UG_NS<dim>::Corners_Of_Side(center_, neighborCount_) == 3) {

      // A triangular intersection.  The normals are constant
      const UGCtype* aPos = UG_NS<dim>::Corner(center_,UG_NS<dim>::Corner_Of_Side(center_, neighborCount_, 0))->myvertex->iv.x;
      const UGCtype* bPos = UG_NS<dim>::Corner(center_,UG_NS<dim>::Corner_Of_Side(center_, neighborCount_, 1))->myvertex->iv.x;
      const UGCtype* cPos = UG_NS<dim>::Corner(center_,UG_NS<dim>::Corner_Of_Side(center_, neighborCount_, 2))->myvertex->iv.x;

      FieldVector<UGCtype, 3> ba, ca;

      for (int i=0; i<3; i++) {
        ba[i] = bPos[i] - aPos[i];
        ca[i] = cPos[i] - aPos[i];
      }

      outerNormal_[0] = ba[1]*ca[2] - ba[2]*ca[1];
      outerNormal_[1] = ba[2]*ca[0] - ba[0]*ca[2];
      outerNormal_[2] = ba[0]*ca[1] - ba[1]*ca[0];

    } else {

      // A quadrilateral: compute the normal in each corner and do bilinear interpolation
      // The cornerNormals array uses UG corner numbering
      FieldVector<UGCtype,3> cornerNormals[4];
      for (int i=0; i<4; i++) {

        // Compute the normal on the i-th corner
        const UGCtype* aPos = UG_NS<dim>::Corner(center_,UG_NS<dim>::Corner_Of_Side(center_,neighborCount_,i))->myvertex->iv.x;
        const UGCtype* bPos = UG_NS<dim>::Corner(center_,UG_NS<dim>::Corner_Of_Side(center_,neighborCount_,(i+1)%4))->myvertex->iv.x;
        const UGCtype* cPos = UG_NS<dim>::Corner(center_,UG_NS<dim>::Corner_Of_Side(center_,neighborCount_,(i+3)%4))->myvertex->iv.x;

        FieldVector<UGCtype, 3> ba, ca;

        for (int j=0; j<3; j++) {
          ba[j] = bPos[j] - aPos[j];
          ca[j] = cPos[j] - aPos[j];
        }

        cornerNormals[i][0] = ba[1]*ca[2] - ba[2]*ca[1];
        cornerNormals[i][1] = ba[2]*ca[0] - ba[0]*ca[2];
        cornerNormals[i][2] = ba[0]*ca[1] - ba[1]*ca[0];
      }

      // Bilinear interpolation
      for (int i=0; i<3; i++)
        outerNormal_[i] = (1-local[0])*(1-local[1])*cornerNormals[0][i]
                          + local[0]     * (1-local[1]) * cornerNormals[1][i]
                          + local[0]     * local[1]     * cornerNormals[2][i]
                          + (1-local[0]) * local[1]     * cornerNormals[3][i];

    }

  } else {     // if (dim==3) ... else

    // //////////////////////////////////////////////////////
    //   Implementation for 2D
    // //////////////////////////////////////////////////////

    // Get the vertices of this side.
    const UGCtype* aPos = UG_NS<dim>::Corner(center_,UG_NS<dim>::Corner_Of_Side(center_, neighborCount_, 0))->myvertex->iv.x;
    const UGCtype* bPos = UG_NS<dim>::Corner(center_,UG_NS<dim>::Corner_Of_Side(center_, neighborCount_, 1))->myvertex->iv.x;

    // compute normal
    outerNormal_[0] = bPos[1] - aPos[1];
    outerNormal_[1] = aPos[0] - bPos[0];

  }

  return outerNormal_;
}

template< class GridImp>
typename Dune::UGGridLevelIntersection<GridImp>::LocalGeometry
Dune::UGGridLevelIntersection<GridImp>::geometryInInside () const
{
  if (!geometryInInside_) {

    int numCornersOfSide = UG_NS<dim>::Corners_Of_Side(center_, neighborCount_);
    std::vector<FieldVector<UGCtype,dim> > coordinates(numCornersOfSide);
    GeometryType intersectionGeometryType( (numCornersOfSide==4) ? GeometryType::cube : GeometryType::simplex ,dim-1);

    for (int i=0; i<numCornersOfSide; i++) {

      // get number of corner in UG's numbering system
      int ugIdx     = UGGridRenumberer<dim-1>::verticesDUNEtoUG(i, intersectionGeometryType);
      int cornerIdx = UG_NS<dim>::Corner_Of_Side(center_, neighborCount_, ugIdx);

      // get the corners local coordinates
      UG_NS<dim>::getCornerLocal(center_,cornerIdx,coordinates[i]);

    }

    geometryInInside_ = make_shared<LocalGeometryImpl>(intersectionGeometryType, coordinates);

  }

  return LocalGeometry( *geometryInInside_ );
}

template< class GridImp>
typename Dune::UGGridLevelIntersection<GridImp>::Geometry
Dune::UGGridLevelIntersection<GridImp>::geometry () const
{
  if (!geometry_) {

    int numCornersOfSide = UG_NS<dim>::Corners_Of_Side(center_, neighborCount_);
    std::vector<FieldVector<UGCtype,dim> > coordinates(numCornersOfSide);
    GeometryType intersectionGeometryType( (numCornersOfSide==4) ? GeometryType::cube : GeometryType::simplex ,dim-1);

    for (int i=0; i<numCornersOfSide; i++) {

      int ugIdx     = UGGridRenumberer<dim-1>::verticesDUNEtoUG(i, intersectionGeometryType);
      int cornerIdx = UG_NS<dim>::Corner_Of_Side(center_, neighborCount_, ugIdx);
      typename UG_NS<dim>::Node* node = UG_NS<dim>::Corner(center_, cornerIdx);

      for (int j=0; j<dim; j++)
        coordinates[i][j] = node->myvertex->iv.x[j];

    }

    geometry_ = make_shared<GeometryImpl>(intersectionGeometryType, coordinates);

  }

  return Geometry( *geometry_ );
}

template<class GridImp>
typename Dune::UGGridLevelIntersection<GridImp>::LocalGeometry
Dune::UGGridLevelIntersection<GridImp>::geometryInOutside () const
{
  if (!geometryInOutside_) {

    typename UG_NS<dim>::Element *other;

    // if we have a neighbor on this level, then return it
    other = UG_NS<dim>::NbElem(center_, neighborCount_);
    if (!other)
      DUNE_THROW(GridError,"no neighbor found");

    // ///////////////////////////////////////
    // go on and get the local coordinates
    // ///////////////////////////////////////
    int numCornersOfSide = UG_NS<dim>::Corners_Of_Side(center_,neighborCount_);
    std::vector<FieldVector<UGCtype,dim> > coordinates(numCornersOfSide);
    GeometryType intersectionGeometryType( (numCornersOfSide==4) ? GeometryType::cube : GeometryType::simplex ,dim-1);

    for (int i=0; i<numCornersOfSide; i++) {

      // get the node in this element
      int localCornerNumber = UG_NS<dim>::Corner_Of_Side(center_, neighborCount_, i);
      const typename UG_NS<dim>::Node* node = UG_NS<dim>::Corner(center_,localCornerNumber);

      // get this node's local index in the neighbor element
      int j;
      for (j=0; j<UG_NS<dim>::Corners_Of_Elem(other); j++)
        if (UG_NS<dim>::Corner(other, j) == node)
          break;

      assert(j<UG_NS<dim>::Corners_Of_Elem(other));

      // get the local coordinate there
      UG_NS<dim>::getCornerLocal(other,j,coordinates[UGGridRenumberer<dim-1>::verticesUGtoDUNE(i, intersectionGeometryType)]);

    }

    geometryInOutside_ = make_shared<LocalGeometryImpl>(intersectionGeometryType, coordinates);

  }

  return LocalGeometry( *geometryInOutside_ );
}

template< class GridImp>
int Dune::UGGridLevelIntersection<GridImp>::indexInOutside () const
{
  const typename UG_NS<dim>::Element *other;

  // Look for a neighbor on this level
  if ((other = UG_NS<dim>::NbElem(center_, neighborCount_)) == NULL)
    DUNE_THROW(GridError,"There is no neighbor element!");

  // Find the corresponding side in the neighbor element
  const int nSides = UG_NS<dim>::Sides_Of_Elem(other);
  int i;
  for (i=0; i<nSides; i++)
    if (UG_NS<dim>::NbElem(other,i) == center_)
      break;

  // now we have to renumber the side i
  return UGGridRenumberer<dim>::facesUGtoDUNE(i, UG_NS<dim>::Tag(other));
}


// /////////////////////////////////////////////////////////////////////////////
//   Implementations for the class UGGridLeafIntersection
// /////////////////////////////////////////////////////////////////////////////

/** \bug Doesn't work properly for nonplanar nonconforming quadrilateral faces,
   because the local coordinates are interpreted as being with respect to the element
   face.  Instead, they should be interpreted with respect to the intersection.
   If the face is flat this doesn't matter.
 */
template<class GridImp>
const typename Dune::UGGridLeafIntersection<GridImp>::WorldVector&
Dune::UGGridLeafIntersection<GridImp>::outerNormal
  (const typename Dune::UGGridLeafIntersection<GridImp>::FaceVector& local) const
{
  /////////////////////////////////////////////////////////
  //   Implementation for 3D
  /////////////////////////////////////////////////////////

  if (dim == 3) {

    if (UG_NS<dim>::Corners_Of_Side(center_, neighborCount_) == 3) {

      // A triangular intersection.  The normals are constant
      const UGCtype* aPos = UG_NS<dim>::Corner(center_,UG_NS<dim>::Corner_Of_Side(center_, neighborCount_, 0))->myvertex->iv.x;
      const UGCtype* bPos = UG_NS<dim>::Corner(center_,UG_NS<dim>::Corner_Of_Side(center_, neighborCount_, 1))->myvertex->iv.x;
      const UGCtype* cPos = UG_NS<dim>::Corner(center_,UG_NS<dim>::Corner_Of_Side(center_, neighborCount_, 2))->myvertex->iv.x;

      FieldVector<UGCtype, 3> ba, ca;

      for (int i=0; i<3; i++) {
        ba[i] = bPos[i] - aPos[i];
        ca[i] = cPos[i] - aPos[i];
      }

      outerNormal_[0] = ba[1]*ca[2] - ba[2]*ca[1];
      outerNormal_[1] = ba[2]*ca[0] - ba[0]*ca[2];
      outerNormal_[2] = ba[0]*ca[1] - ba[1]*ca[0];

    } else {

      // A quadrilateral: compute the normal in each corner and do bilinear interpolation
      // The cornerNormals array uses UG corner numbering
      FieldVector<UGCtype,3> cornerNormals[4];
      for (int i=0; i<4; i++) {

        // Compute the normal on the i-th corner
        const UGCtype* aPos = UG_NS<dim>::Corner(center_,UG_NS<dim>::Corner_Of_Side(center_,neighborCount_,i))->myvertex->iv.x;
        const UGCtype* bPos = UG_NS<dim>::Corner(center_,UG_NS<dim>::Corner_Of_Side(center_,neighborCount_,(i+1)%4))->myvertex->iv.x;
        const UGCtype* cPos = UG_NS<dim>::Corner(center_,UG_NS<dim>::Corner_Of_Side(center_,neighborCount_,(i+3)%4))->myvertex->iv.x;

        FieldVector<UGCtype, 3> ba, ca;

        for (int j=0; j<3; j++) {
          ba[j] = bPos[j] - aPos[j];
          ca[j] = cPos[j] - aPos[j];
        }

        cornerNormals[i][0] = ba[1]*ca[2] - ba[2]*ca[1];
        cornerNormals[i][1] = ba[2]*ca[0] - ba[0]*ca[2];
        cornerNormals[i][2] = ba[0]*ca[1] - ba[1]*ca[0];
      }

      // Bilinear interpolation
      for (int i=0; i<3; i++)
        outerNormal_[i] = (1-local[0])*(1-local[1])*cornerNormals[0][i]
                          + local[0]     * (1-local[1]) * cornerNormals[1][i]
                          + local[0]     * local[1]     * cornerNormals[2][i]
                          + (1-local[0]) * local[1]     * cornerNormals[3][i];

    }

  } else {     // if (dim==3) ... else

    // //////////////////////////////////////////////////////
    //   Implementation for 2D
    // //////////////////////////////////////////////////////

    // Get the vertices of this side.
    const UGCtype* aPos = UG_NS<dim>::Corner(center_,UG_NS<dim>::Corner_Of_Side(center_, neighborCount_, 0))->myvertex->iv.x;
    const UGCtype* bPos = UG_NS<dim>::Corner(center_,UG_NS<dim>::Corner_Of_Side(center_, neighborCount_, 1))->myvertex->iv.x;

    // compute normal
    outerNormal_[0] = bPos[1] - aPos[1];
    outerNormal_[1] = aPos[0] - bPos[0];

  }

  return outerNormal_;
}

template< class GridImp>
typename Dune::UGGridLeafIntersection<GridImp>::LocalGeometry
Dune::UGGridLeafIntersection< GridImp >::geometryInInside () const
{
  if (!geometryInInside_) {

    if (leafSubFaces_[0].first == NULL       // boundary intersection
        // or if this face is the intersection
        || UG_NS<dim>::myLevel(leafSubFaces_[subNeighborCount_].first) <= UG_NS<dim>::myLevel(center_)
        || (UG_NS<dim>::myLevel(leafSubFaces_[subNeighborCount_].first) > UG_NS<dim>::myLevel(center_)
            && leafSubFaces_.size()==1)
        ) {

      // //////////////////////////////////////////////////////
      //   The easy case: a conforming intersection
      // //////////////////////////////////////////////////////

      int numCornersOfSide = UG_NS<dim>::Corners_Of_Side(center_, neighborCount_);
      std::vector<FieldVector<UGCtype,dim> > coordinates(numCornersOfSide);
      GeometryType intersectionGeometryType( (numCornersOfSide==4) ? GeometryType::cube : GeometryType::simplex ,dim-1);

      for (int i=0; i<numCornersOfSide; i++)
      {
        // get number of corner in UG's numbering system
        int cornerIdx = UG_NS<dim>::Corner_Of_Side(center_, neighborCount_, i);

        // get the corners local coordinates
        UG_NS<dim>::getCornerLocal(center_,cornerIdx,coordinates[UGGridRenumberer<dim-1>::verticesUGtoDUNE(i, intersectionGeometryType)]);

      }

      geometryInInside_ = make_shared<LocalGeometryImpl>(intersectionGeometryType, coordinates);

    } else {

      Face otherFace = leafSubFaces_[subNeighborCount_];

      int numCornersOfSide = UG_NS<dim>::Corners_Of_Side(otherFace.first, otherFace.second);
      std::vector<FieldVector<UGCtype,dim> > coordinates(numCornersOfSide);
      GeometryType intersectionGeometryType( (numCornersOfSide==4) ? GeometryType::cube : GeometryType::simplex ,dim-1);

      for (int i=0; i<numCornersOfSide; i++) {

        // Get world coordinate of other element's vertex
        const UGCtype* worldPos = UG_NS<dim>::Corner(otherFace.first,
                                                     UG_NS<dim>::Corner_Of_Side(otherFace.first,otherFace.second,i))->myvertex->iv.x;

        // Get the local coordinate with respect to this element
        // coorddim*coorddim is an upper bound for the number of vertices
        UGCtype* cornerCoords[dim*dim];
        UG_NS<dim>::Corner_Coordinates(center_, cornerCoords);

        // Actually do the computation
        /** \todo Why is this const_cast necessary? */
        UG_NS<dim>::GlobalToLocal(UG_NS<dim>::Corners_Of_Elem(center_),
                                  const_cast<const double**>(cornerCoords), worldPos,
                                  &coordinates[UGGridRenumberer<dim-1>::verticesUGtoDUNE(i, intersectionGeometryType)][0]);

      }

      geometryInInside_ = make_shared<LocalGeometryImpl>(intersectionGeometryType, coordinates);
    }

  }

  return LocalGeometry( *geometryInInside_ );
}

template< class GridImp>
typename Dune::UGGridLeafIntersection<GridImp>::Geometry
Dune::UGGridLeafIntersection< GridImp >::geometry () const
{
  if (!geometry_) {

    if (leafSubFaces_[0].first == NULL       // boundary intersection
        // or if this face is the intersection
        || UG_NS<dim>::myLevel(leafSubFaces_[subNeighborCount_].first) <= UG_NS<dim>::myLevel(center_)
        || (UG_NS<dim>::myLevel(leafSubFaces_[subNeighborCount_].first) > UG_NS<dim>::myLevel(center_)
            && leafSubFaces_.size()==1)
        ) {

      // //////////////////////////////////////////////////////
      //   The easy case: a conforming intersection
      // //////////////////////////////////////////////////////

      int numCornersOfSide = UG_NS<dim>::Corners_Of_Side(center_, neighborCount_);
      std::vector<FieldVector<UGCtype,dim> > coordinates(numCornersOfSide);
      GeometryType intersectionGeometryType( (numCornersOfSide==4) ? GeometryType::cube : GeometryType::simplex ,dim-1);

      for (int i=0; i<numCornersOfSide; i++) {

        int cornerIdx = UG_NS<dim>::Corner_Of_Side(center_, neighborCount_, i);
        const typename UG_NS<dim>::Node* node = UG_NS<dim>::Corner(center_, cornerIdx);

        for (int j=0; j<dim; j++)
          coordinates[UGGridRenumberer<dim-1>::verticesUGtoDUNE(i, intersectionGeometryType)][j] = node->myvertex->iv.x[j];

      }

      geometry_ = make_shared<GeometryImpl>(intersectionGeometryType, coordinates);

    } else {

      Face otherFace = leafSubFaces_[subNeighborCount_];

      int numCornersOfSide = UG_NS<dim>::Corners_Of_Side(otherFace.first, otherFace.second);
      std::vector<FieldVector<UGCtype,dim> > coordinates(numCornersOfSide);
      GeometryType intersectionGeometryType( (numCornersOfSide==4) ? GeometryType::cube : GeometryType::simplex ,dim-1);

      for (int i=0; i<numCornersOfSide; i++) {

        // get number of corner in UG's numbering system
        int cornerIdx = UG_NS<dim>::Corner_Of_Side(otherFace.first, otherFace.second, i);

        // Get world coordinate of other element's vertex
        const UGCtype* worldPos = UG_NS<dim>::Corner(otherFace.first,cornerIdx)->myvertex->iv.x;

        // and poke them into the Geometry
        for (int j=0; j<dim; j++)
          coordinates[UGGridRenumberer<dim-1>::verticesUGtoDUNE(i, intersectionGeometryType)][j] = worldPos[j];

      }

      geometry_ = make_shared<GeometryImpl>(intersectionGeometryType, coordinates);

    }

  }

  return Geometry( *geometry_ );
}

/** \todo Needs to be checked for the nonconforming case */
template< class GridImp>
typename Dune::UGGridLeafIntersection<GridImp>::LocalGeometry
Dune::UGGridLeafIntersection< GridImp >::geometryInOutside () const
{
  if (!geometryInOutside_) {

    if (leafSubFaces_[0].first == NULL)
      DUNE_THROW(GridError, "There is no neighbor!");

    if ( // if this face is the intersection
      UG_NS<dim>::myLevel(leafSubFaces_[subNeighborCount_].first) <= UG_NS<dim>::myLevel(center_)
      || (UG_NS<dim>::myLevel(leafSubFaces_[subNeighborCount_].first) > UG_NS<dim>::myLevel(center_)
          && leafSubFaces_.size()==1)
      ) {

      const typename UG_NS<dim>::Element* other = leafSubFaces_[subNeighborCount_].first;

      int numCornersOfSide = UG_NS<dim>::Corners_Of_Side(center_, neighborCount_);
      std::vector<FieldVector<UGCtype,dim> > coordinates(numCornersOfSide);
      GeometryType intersectionGeometryType( (numCornersOfSide==4) ? GeometryType::cube : GeometryType::simplex ,dim-1);

      for (int i=0; i<numCornersOfSide; i++) {

        // get number of corner in UG's numbering system
        int cornerIdx = UG_NS<dim>::Corner_Of_Side(center_, neighborCount_, i);

        // Get world coordinate of this element's vertex
        const UGCtype* worldPos = UG_NS<dim>::Corner(center_,cornerIdx)->myvertex->iv.x;

        // Get the local coordinate with respect to the other element
        // coorddim*coorddim is an upper bound for the number of vertices
        UGCtype* cornerCoords[dim*dim];
        UG_NS<dim>::Corner_Coordinates(other, cornerCoords);

        // Actually do the computation
        /** \todo Why is this const_cast necessary? */
        UG_NS<dim>::GlobalToLocal(UG_NS<dim>::Corners_Of_Elem(other),
                                  const_cast<const double**>(cornerCoords), worldPos,
                                  &coordinates[UGGridRenumberer<dim-1>::verticesUGtoDUNE(i, intersectionGeometryType)][0]);

      }

      geometryInOutside_ = make_shared<LocalGeometryImpl>(intersectionGeometryType, coordinates);

    } else {

      Face otherFace = leafSubFaces_[subNeighborCount_];

      int numCornersOfSide = UG_NS<dim>::Corners_Of_Side(otherFace.first, otherFace.second);
      std::vector<FieldVector<UGCtype,dim> > coordinates(numCornersOfSide);
      GeometryType intersectionGeometryType( (numCornersOfSide==4) ? GeometryType::cube : GeometryType::simplex ,dim-1);

      for (int i=0; i<numCornersOfSide; i++) {

        // get the local coordinate of j-th corner
        int v = UG_NS<dim>::Corner_Of_Side(otherFace.first,otherFace.second,i);
        UG_NS<dim>::getCornerLocal(otherFace.first, v, coordinates[UGGridRenumberer<dim-1>::verticesUGtoDUNE(i, intersectionGeometryType)]);

      }

      geometryInOutside_ = make_shared<LocalGeometryImpl>(intersectionGeometryType, coordinates);

    }

  }

  return LocalGeometry( *geometryInOutside_ );
}

template< class GridImp>
int Dune::UGGridLeafIntersection<GridImp>::indexInOutside () const
{
  if (leafSubFaces_[subNeighborCount_].first == NULL)
    DUNE_THROW(GridError,"There is no neighbor!");

  const int nSides = UG_NS<dim>::Sides_Of_Elem(leafSubFaces_[subNeighborCount_].first);

  assert(leafSubFaces_[subNeighborCount_].second < nSides);

  // Renumber to DUNE numbering
  unsigned int tag = UG_NS<dim>::Tag(leafSubFaces_[subNeighborCount_].first);
  return UGGridRenumberer<dim>::facesUGtoDUNE(leafSubFaces_[subNeighborCount_].second, tag);
}

template <class GridImp>
int Dune::UGGridLeafIntersection<GridImp>::getFatherSide(const Face& currentFace) const
{
  const typename UG_NS<dim>::Element* father = UG_NS<dim>::EFather(currentFace.first);

  // ///////////////////////////////////////////////////////////////////////////////
  //   Find the topological father face
  //   The implementation is different for 2d and 3d grids, because UG provides
  //   more information in the 2d case.  It is hence easier to handle.
  // ///////////////////////////////////////////////////////////////////////////////
  if (dim==2) {

    // Get the two nodes of the current element face
    const typename UG_NS<dim>::Node* n0 = UG_NS<dim>::Corner(currentFace.first,
                                                             UG_NS<dim>::Corner_Of_Side(currentFace.first, currentFace.second, 0));
    const typename UG_NS<dim>::Node* n1 = UG_NS<dim>::Corner(currentFace.first,
                                                             UG_NS<dim>::Corner_Of_Side(currentFace.first, currentFace.second, 1));

    // We assume that at least one of the two nodes has a father on the next-coarser level.
    // A node that doesn't corresponds to an edge.
    assert(!(UG::D2::ReadCW(n0, UG::D2::NTYPE_CE) == UG::D2::MID_NODE
             && UG::D2::ReadCW(n1, UG::D2::NTYPE_CE) == UG::D2::MID_NODE));

    const typename UG_NS<dim>::Node* fatherN0, *fatherN1;

    if (UG::D2::ReadCW(n1, UG::D2::NTYPE_CE) == UG::D2::MID_NODE) {

      // n0 exists on the coarser level, but n1 doesn't
      const typename UG_NS<dim>::Edge* fatherEdge = (const typename UG_NS<dim>::Edge*)n1->father;
      fatherN0 = fatherEdge->links[0].nbnode;
      fatherN1 = fatherEdge->links[1].nbnode;

    } else if (UG::D2::ReadCW(n0, UG::D2::NTYPE_CE) == UG::D2::MID_NODE) {

      // n1 exists on the coarser level, but n0 doesn't
      const typename UG_NS<dim>::Edge* fatherEdge = (const typename UG_NS<dim>::Edge*)n0->father;
      fatherN0 = fatherEdge->links[0].nbnode;
      fatherN1 = fatherEdge->links[1].nbnode;

    } else {

      // This edge is a copy
      fatherN0 = (const typename UG_NS<dim>::Node*)n0->father;
      fatherN1 = (const typename UG_NS<dim>::Node*)n1->father;

    }

    // Find the corresponding side on the father element
    for (int i=0; i<UG_NS<dim>::Sides_Of_Elem(father); i++) {
      if ( (fatherN0 == UG_NS<dim>::Corner(father,UG_NS<dim>::Corner_Of_Side(father, i, 0))
            && fatherN1 == UG_NS<dim>::Corner(father,UG_NS<dim>::Corner_Of_Side(father, i, 1)))
           || (fatherN0 == UG_NS<dim>::Corner(father,UG_NS<dim>::Corner_Of_Side(father, i, 1))
               && fatherN1 == UG_NS<dim>::Corner(father,UG_NS<dim>::Corner_Of_Side(father, i, 0))))
        return i;
    }

    DUNE_THROW(InvalidStateException,"getFatherSide() didn't find a father.");
    return 0;

  } else {    //  dim==3

    // Get the nodes
    int nNodes = UG_NS<dim>::Corners_Of_Side(currentFace.first,currentFace.second);
    std::vector<const typename UG_NS<dim>::Node*> n(nNodes);
    for (int i=0; i<nNodes; i++)
      n[i] = UG_NS<dim>::Corner(currentFace.first,UG_NS<dim>::Corner_Of_Side(currentFace.first, currentFace.second, i));

    std::set<const typename UG_NS<dim>::Node*> fatherNodes;      // No more than four father nodes

    for (int i=0; i<nNodes; i++) {

      switch (UG::D3::ReadCW(n[i], UG::D3::NTYPE_CE)) {

      case UG::D3::CORNER_NODE :
        fatherNodes.insert((const typename UG_NS<dim>::Node*)n[i]->father);
        break;
      case UG::D3::MID_NODE :
        fatherNodes.insert( ((const typename UG_NS<dim>::Edge*)n[i]->father)->links[0].nbnode );
        fatherNodes.insert( ((const typename UG_NS<dim>::Edge*)n[i]->father)->links[1].nbnode );
        break;
      default :
        break;
        // Do nothing
      }

    }

    /* When explicitly using anisotropic refinement rules without green closure there
       may be the case that a quad face is split into two quads and a triangle.
       In that case the triangle has two CORNER_NODEs and one MID_NODES.  The current
       code does not know how to handle this situation. */
    if (fatherNodes.size() < 3)
      DUNE_THROW(NotImplemented, "Anisotropic nonconforming grids are not fully implemented!");

    // Find the corresponding side on the father element
    int i;
    for (i=0; i<UG_NS<dim>::Sides_Of_Elem(father); i++) {
      unsigned int found = 0;
      typename std::set<const typename UG_NS<dim>::Node*>::iterator fNIt = fatherNodes.begin();
      for (; fNIt != fatherNodes.end(); ++fNIt)
        for (int k=0; k<UG_NS<dim>::Corners_Of_Side(father,i); k++)
          if (*fNIt == UG_NS<dim>::Corner(father,UG_NS<dim>::Corner_Of_Side(father, i, k))) {
            found++;
            break;
          }

      if (found==fatherNodes.size())
        return i;

    }

  }

  // Should never happen
  return -1;
}

template< class GridImp>
void Dune::UGGridLeafIntersection<GridImp>::constructLeafSubfaces() {

  // Do nothing if level neighbor doesn't exit
  typename UG_NS<dim>::Element* levelNeighbor = UG_NS<dim>::NbElem(center_, neighborCount_);

  // If the level neighbor exists and is leaf, then there is only a single leaf intersection
  if (levelNeighbor != NULL && UG_NS<dim>::isLeaf(levelNeighbor)) {
    leafSubFaces_.resize(1);
    leafSubFaces_[0] = Face(levelNeighbor, numberInNeighbor(center_, levelNeighbor));
  }

  // If the level neighbor does not exist, then leaf intersections exist only with neighbors
  // on lower levels, if they exist at all.  Therefore we descend in the hierarchy towards
  // the coarsest grid until we have found a level neighbor.
  else if (levelNeighbor == NULL) {

    leafSubFaces_.resize(1);
    leafSubFaces_[0] = Face( (typename UG_NS<dim>::Element*)NULL, 0);

    // I am a leaf and the neighbor does not exist: go down
    Face currentFace(center_, neighborCount_);
    const typename UG_NS<dim>::Element* father = UG_NS<GridImp::dimensionworld>::EFather(center_);

    while (father != NULL
#ifdef ModelP
           && !UG_NS<dim>::isGhost(father)
#endif
           ) {

      // Get the father element side of the current element side
      int fatherSide = getFatherSide(currentFace);

      // Do we have a neighbor on across this side?  If yes we have exactly one leaf intersection
      // with that neighbor.
      typename UG_NS<dim>::Element* otherElement = UG_NS<dim>::NbElem(father, fatherSide);
      if (otherElement) {
        const int nSides = UG_NS<dim>::Sides_Of_Elem(otherElement);
        for (int i=0; i<nSides; i++)
          if (UG_NS<dim>::NbElem(otherElement,i) == father) {
            leafSubFaces_[0] = Face(otherElement, i);
            break;
          }
        break;

      }

      // Go further down
      currentFace = Face(father,fatherSide);
      father = UG_NS<dim>::EFather(father);
    }
  }


  // Third case: there is a neighbor but it is not leaf.  Therefore we have to go up in the
  // hierarchy (i.e. towards finer grids) until we are on the leaf level.  UG is nice enough
  // to provide descendents of element faces itself.  We simply use that functionality.

  else {

    SLList<Face> list;
    int levelNeighborSide = numberInNeighbor(center_, levelNeighbor);

    int Sons_of_Side = 0;
    typename UG_NS<dim>::Element* SonList[UG_NS<dim>::MAX_SONS];
    int SonSides[UG_NS<dim>::MAX_SONS];

    int rv = Get_Sons_of_ElementSide(levelNeighbor,
                                     levelNeighborSide,
                                     &Sons_of_Side,
                                     SonList,      // the output elements
                                     SonSides,     // Output element side numbers
                                     true,        // Element sons are not precomputed
                                     false,        // ioflag: Obsolete debugging flag
                                     true);

    if (rv!=0)
      DUNE_THROW(GridError, "Get_Sons_of_ElementSide returned with error value " << rv);

    for (int i=0; i<Sons_of_Side; i++)
      list.push_back(Face(SonList[i],SonSides[i]));

    // //////////////////////////////////////////////////
    //   Get_Sons_of_ElementSide only computes direct sons.  Therefore in order to get all
    //   descendents (to then filter out the leaf descendents) we have to search iteratively.
    //   We do a breadth-first search.
    // //////////////////////////////////////////////////

    typename SLList<Face>::iterator f = list.begin();
    for (; f!=list.end(); ++f) {

      const typename UG_NS<dim>::Element* theElement = f->first;

      int Sons_of_Side = 0;
      typename UG_NS<dim>::Element* SonList[UG_NS<dim>::MAX_SONS];
      int SonSides[UG_NS<dim>::MAX_SONS];

      if (!UG_NS<dim>::isLeaf(theElement)) {

        Get_Sons_of_ElementSide(theElement,
                                f->second,      // Input element side number
                                &Sons_of_Side,     // Number of topological sons of the element side
                                SonList,          // Output elements
                                SonSides,         // Output element side numbers
                                true,
                                false,
                                true);

        for (int i=0; i<Sons_of_Side; i++)
          list.push_back(Face(SonList[i],SonSides[i]));

      }

    }

    // //////////////////////////////
    //   Extract result from stack
    // //////////////////////////////
    leafSubFaces_.resize(0);

    for (f = list.begin(); f!=list.end(); ++f) {

      // Set element
      if (UG_NS<dim>::isLeaf(f->first))
        leafSubFaces_.push_back(*f);

    }
  }

  // Nothing found
  if (leafSubFaces_.empty())
  {
    leafSubFaces_.resize(1);
    leafSubFaces_[0] = Face( (typename UG_NS<dim>::Element*)NULL, 0);
  }
}

// Explicit template instantiations to compile the stuff in this file
template class Dune::UGGridLevelIntersection<const Dune::UGGrid<2> >;
template class Dune::UGGridLevelIntersection<const Dune::UGGrid<3> >;

template class Dune::UGGridLeafIntersection<const Dune::UGGrid<2> >;
template class Dune::UGGridLeafIntersection<const Dune::UGGrid<3> >;


==> anc/xt-super/dune-grid/dune/grid/uggrid/uggridintersections.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_UGGRID_INTERSECTIONS_HH
#define DUNE_UGGRID_INTERSECTIONS_HH

#include <dune/common/sllist.hh>
#include <dune/common/shared_ptr.hh>

#include <dune/grid/uggrid/uggridrenumberer.hh>

/** \file
 * \brief The UGGridLeafIntersection and UGGridLevelIntersection classes
 */

namespace Dune {

  /** \brief Implementation class for an intersection with an element on the same level */
  template<class GridImp>
  class UGGridLevelIntersection
  {
  public:
    enum {dim=GridImp::dimension};
    enum {dimworld=GridImp::dimensionworld};

  private:
    friend class UGGridEntity<0,dim,GridImp>;

    // The type used to store coordinates
    typedef typename GridImp::ctype UGCtype;

    // The corresponding iterator needs to access all members
    friend class UGGridLevelIntersectionIterator<GridImp>;

    typedef FieldVector<UGCtype, dimworld> WorldVector;
    typedef FieldVector<UGCtype, dim-1> FaceVector;

    typedef typename GridImp::Traits::template Codim<1>::GeometryImpl GeometryImpl;
    typedef typename GridImp::Traits::template Codim<1>::LocalGeometryImpl LocalGeometryImpl;

  public:
    typedef typename GridImp::template Codim<0>::EntityPointer EntityPointer;
    typedef typename GridImp::template Codim<1>::Geometry Geometry;
    typedef typename GridImp::template Codim<1>::LocalGeometry LocalGeometry;
    typedef typename GridImp::template Codim<0>::Entity Entity;

    UGGridLevelIntersection()
      : center_(nullptr)
      , neighborCount_(-1) // fixed marker value for invalid intersections to make equals() work
      , gridImp_(nullptr)
    {}

    /** The default Constructor makes empty Iterator
        \todo Should be private
     */
    UGGridLevelIntersection(typename UG_NS<dim>::Element* center, int nb, const GridImp* gridImp)
      : center_(center), neighborCount_(nb),
        gridImp_(gridImp)
    {}

    //! equality
    bool equals(const UGGridLevelIntersection<GridImp>& i) const {
      return center_==i.center_ && neighborCount_ == i.neighborCount_;
    }

    //! return EntityPointer to the Entity on the inside of this intersection
    //! (that is the entity where we started this iterator)
    Entity inside() const {
      return Entity(UGGridEntity<0,dim,GridImp>(center_,gridImp_));
    }

    //! return EntityPointer to the Entity on the outside of this intersection
    //! (that is the neighboring Entity)
    Entity outside() const {
      typename UG_NS<dim>::Element* otherelem = UG_NS<dim>::NbElem(center_, neighborCount_);

      if (otherelem==0)
        DUNE_THROW(GridError,"no neighbor found in outside()");

      return Entity(UGGridEntity<0,dim,GridImp>(otherelem,gridImp_));
    }

    //! return true if intersection is with boundary.
    bool boundary () const {
      return UG_NS<dim>::Side_On_Bnd(center_, neighborCount_);
    }

    //! return true if across the edge an neighbor on this level exists
    bool neighbor () const {
      return UG_NS<dim>::NbElem(center_, neighborCount_) != NULL;
    }

    /** \brief return index of the corresponding coarse grid boundary segment */
    size_t boundarySegmentIndex () const {
#ifndef NDEBUG
      if (!boundary())
        DUNE_THROW(GridError, "Calling boundarySegmentIndex() for a non-boundary intersection!");
#endif
      UG_NS<dim>::Set_Current_BVP(gridImp_->multigrid_->theBVP);
      return UG_NS<dim>::boundarySegmentIndex(center_, neighborCount_);
    }

    /** \brief Returns true, because UG level intersections are always conforming */
    bool conforming() const {
      return true;
    }

    //! intersection of codimension 1 of this neighbor with element where
    //! iteration started.
    //! Here returned element is in LOCAL coordinates of the element
    //! where iteration started.
    LocalGeometry geometryInInside () const;

    //! intersection of codimension 1 of this neighbor with element where iteration started.
    //! Here returned element is in GLOBAL coordinates of the element where iteration started.
    Geometry geometry () const;

    /** \brief obtain the type of reference element for this intersection */
    GeometryType type () const
    {
      return geometryInInside().type();
    }

    //! intersection of codimension 1 of this neighbor with element where iteration started.
    //! Here returned element is in LOCAL coordinates of neighbor
    LocalGeometry geometryInOutside () const;

    //! local index of codim 1 entity in self where intersection is contained in
    int indexInInside () const
    {
      return UGGridRenumberer<dim>::facesUGtoDUNE(neighborCount_, UG_NS<dim>::Tag(center_));
    }

    //! local index of codim 1 entity in neighbor where intersection is contained
    int indexInOutside () const;

    //! return outer normal
    const WorldVector&
    outerNormal (const FaceVector& local) const;

    //! return outer normal
    const FieldVector<UGCtype, dimworld>&
    integrationOuterNormal (const FieldVector<UGCtype, dim-1>& local) const
    {
      integrationOuterNormal_ = outerNormal(local);

      const UGCtype scale = geometry().integrationElement( local ) / integrationOuterNormal_.two_norm();
      integrationOuterNormal_ *= scale;

      return integrationOuterNormal_;
    }

    //! return outer normal
    const FieldVector<UGCtype, GridImp::dimensionworld>&
    unitOuterNormal (const FieldVector<UGCtype, dim-1>& local) const
    {
      unitOuterNormal_ = outerNormal(local);
      unitOuterNormal_ /= unitOuterNormal_.two_norm();
      return unitOuterNormal_;
    }

    //! return outer normal
    const FieldVector<UGCtype, GridImp::dimensionworld>&
    centerUnitOuterNormal () const
    {
      GeometryType type = geometry().type();
      const ReferenceElement<UGCtype, dim-1> & refElement =
        ReferenceElements<UGCtype, dim-1>::general(type);
      return unitOuterNormal(refElement.position(0,0));
    }

  private:

    //! vector storing the outer normal
    mutable FieldVector<UGCtype, dimworld> outerNormal_;
    mutable FieldVector<UGCtype, dimworld> integrationOuterNormal_;
    mutable FieldVector<UGCtype, dimworld> unitOuterNormal_;

    // The geometries are only constructed when necessary.  The following
    // flags store whether they have been constructed already.
    mutable bool geometryIsUpToDate_;

    //! pointers holding the global and local geometries
    mutable Dune::shared_ptr<GeometryImpl>      geometry_;
    mutable Dune::shared_ptr<LocalGeometryImpl> geometryInInside_;
    mutable Dune::shared_ptr<LocalGeometryImpl> geometryInOutside_;

    //! The UG element the iterator was created from
    typename UG_NS<dim>::Element *center_;

    //! count on which neighbor we are looking at. Note that this is interpreted in UG's ordering!
    int neighborCount_;

    /** \brief The grid we belong to.  We need it to call set_Current_BVP */
    const GridImp* gridImp_;

  };


  /** \brief Implementation class for a leaf intersection in a UGGrid */
  template<class GridImp>
  class UGGridLeafIntersection
  {

    enum {dim=GridImp::dimension};

    enum {dimworld=GridImp::dimensionworld};

    friend class UGGridEntity<0,dim,GridImp>;

    // The type used to store coordinates
    typedef typename GridImp::ctype UGCtype;

    // An element face identfied by the element and a face number
    typedef std::pair<const typename UG_NS<dim>::Element*, int> Face;

    // The corresponding iterator needs to access all members
    friend class UGGridLeafIntersectionIterator<GridImp>;

    typedef FieldVector<UGCtype, dimworld> WorldVector;
    typedef FieldVector<UGCtype, dim-1> FaceVector;

    typedef typename GridImp::Traits::template Codim<1>::GeometryImpl GeometryImpl;
    typedef typename GridImp::Traits::template Codim<1>::LocalGeometryImpl LocalGeometryImpl;

  public:
    typedef typename GridImp::template Codim<0>::EntityPointer EntityPointer;
    typedef typename GridImp::template Codim<1>::Geometry Geometry;
    typedef typename GridImp::template Codim<1>::LocalGeometry LocalGeometry;
    typedef typename GridImp::template Codim<0>::Entity Entity;

    UGGridLeafIntersection()
      : center_(nullptr)
      , neighborCount_(-1)                  // fixed marker value for invalid intersections to make equals() work
      , subNeighborCount_(~unsigned(0))     // fixed marker value for invalid intersections to make equals() work
      , gridImp_(nullptr)
    {}

    UGGridLeafIntersection(typename UG_NS<dim>::Element* center, int nb, const GridImp* gridImp)
      : center_(center), neighborCount_(nb), subNeighborCount_(0),
        gridImp_(gridImp)
    {
      if (neighborCount_ < UG_NS<dim>::Sides_Of_Elem(center_))
        constructLeafSubfaces();
    }

    //! equality
    bool equals(const UGGridLeafIntersection<GridImp>& other) const {
      return center_           == other.center_
             && neighborCount_    == other.neighborCount_
             && subNeighborCount_ == other.subNeighborCount_;
    }

    //! return EntityPointer to the Entity on the inside of this intersection
    //! (that is the Entity where we started this Iterator)
    Entity inside() const {
      return Entity(UGGridEntity<0,dim,GridImp>(center_,gridImp_));
    }

    //! return EntityPointer to the Entity on the outside of this intersection
    //! (that is the neighboring Entity)
    Entity outside() const {

      const typename UG_NS<dim>::Element* otherelem = leafSubFaces_[subNeighborCount_].first;

      if (otherelem==0)
        DUNE_THROW(GridError,"no neighbor found in outside()");

      /** \todo Remove the const_cast */
      return Entity(UGGridEntity<0,dim,GridImp>(const_cast<typename UG_NS<dim>::Element*>(otherelem),gridImp_));
    }

    //! return true if intersection is with boundary.
    bool boundary () const {
      return UG_NS<dim>::Side_On_Bnd(center_, neighborCount_);
    }

    //! return true if a neighbor element exists across this intersection
    bool neighbor () const {
      return leafSubFaces_[subNeighborCount_].first != NULL;
    }

    /** \brief Return index of corresponding coarse grid boundary segment */
    size_t boundarySegmentIndex () const {
#ifndef NDEBUG
      if (!boundary())
        DUNE_THROW(GridError, "Calling boundarySegmentIndex() for a non-boundary intersection!");
#endif
      UG_NS<dim>::Set_Current_BVP(gridImp_->multigrid_->theBVP);
      return UG_NS<dim>::boundarySegmentIndex(center_, neighborCount_);
    }

    /** \brief Is this intersection conforming? */
    bool conforming() const {

      const typename UG_NS<dim>::Element* outside = leafSubFaces_[subNeighborCount_].first;

      if (outside == NULL         // boundary intersection
          // inside and outside are on the same level
          || UG_NS<dim>::myLevel(outside) == UG_NS<dim>::myLevel(center_)
          // outside is on a higher level, but there is only one intersection
          || (UG_NS<dim>::myLevel(outside) > UG_NS<dim>::myLevel(center_)
              && leafSubFaces_.size()==1))
        return true;

      // outside is on a lower level.  we have to check whether vertices match
      int numInsideIntersectionVertices  = UG_NS<dim>::Corners_Of_Side(center_, neighborCount_);
      int numOutsideIntersectionVertices = UG_NS<dim>::Corners_Of_Side(outside, leafSubFaces_[subNeighborCount_].second);
      if (numInsideIntersectionVertices != numOutsideIntersectionVertices)
        return false;

      // Loop over all vertices of the face of this element that corresponds to this intersection
      for (int i=0; i<numInsideIntersectionVertices; i++) {

        const typename UG_NS<dim>::Vertex* insideVertex = UG_NS<dim>::Corner(center_, UG_NS<dim>::Corner_Of_Side(center_, neighborCount_, i))->myvertex;

        // Loop over all vertices of the corresponding element side of the outside element
        bool vertexFound = false;
        for (int j=0; j<numOutsideIntersectionVertices; j++) {

          // get vertex
          const typename UG_NS<dim>::Vertex* outsideVertex = UG_NS<dim>::Corner(outside, UG_NS<dim>::Corner_Of_Side(outside, leafSubFaces_[subNeighborCount_].second, j))->myvertex;

          // Stop if we have found corresponding vertices
          if (insideVertex==outsideVertex) {
            vertexFound = true;
            break;
          }

        }

        // One of this face's vertices has not been found in the face of the outside element
        if (vertexFound == false)
          return false;

      }

      return true;
    }

    //! intersection of codimension 1 of this neighbor with element where
    //! iteration started.
    //! Here returned element is in LOCAL coordinates of the element
    //! where iteration started.
    LocalGeometry geometryInInside () const;

    //! intersection of codimension 1 of this neighbor with element where iteration started.
    //! Here returned element is in GLOBAL coordinates of the element where iteration started.
    Geometry geometry () const;

    //! intersection of codimension 1 of this neighbor with element where iteration started.
    //! Here returned element is in LOCAL coordinates of neighbor
    LocalGeometry geometryInOutside () const;

    /** \brief obtain the type of reference element for this intersection */
    GeometryType type () const
    {
      return geometryInInside().type();
    }

    //! local index of codim 1 entity in self where intersection is contained in
    int indexInInside () const
    {
      return UGGridRenumberer<dim>::facesUGtoDUNE(neighborCount_, UG_NS<dimworld>::Tag(center_));
    }

    //! local index of codim 1 entity in neighbor where intersection is contained
    int indexInOutside () const;

    //! return outer normal, this should be dependent on local
    //! coordinates for higher order boundary
    const WorldVector&
    outerNormal (const FaceVector& local) const;

    //! return outer normal
    const FieldVector<UGCtype, dimworld>&
    integrationOuterNormal (const FieldVector<UGCtype, dim-1>& local) const
    {
      integrationOuterNormal_ = outerNormal(local);

      //integrationOuterNormal_ /= integrationOuterNormal_.two_norm();
      //integrationOuterNormal_ *= geometry().integrationElement(local);

      const UGCtype scale = geometry().integrationElement( local ) / integrationOuterNormal_.two_norm();
      integrationOuterNormal_ *= scale;

      return integrationOuterNormal_;
    }

    //! return outer normal
    const FieldVector<UGCtype, dimworld>&
    unitOuterNormal (const FieldVector<UGCtype, dim-1>& local) const {
      unitOuterNormal_ = outerNormal(local);
      unitOuterNormal_ /= unitOuterNormal_.two_norm();
      return unitOuterNormal_;
    }

    //! return outer normal
    const FieldVector<UGCtype, dimworld>&
    centerUnitOuterNormal () const
    {
      GeometryType type = geometry().type();
      const ReferenceElement<UGCtype, dim-1> & refElement =
        ReferenceElements<UGCtype, dim-1>::general(type);
      return unitOuterNormal(refElement.position(0,0));
    }

  private:
    //**********************************************************
    //  private methods
    //**********************************************************

    int numberInNeighbor(const typename UG_NS<dim>::Element* me, const typename UG_NS<dim>::Element* other) const {
      const int nSides = UG_NS<dim>::Sides_Of_Elem(other);

      for (int i=0; i<nSides; i++)
        if (UG_NS<dim>::NbElem(other,i) == me)
          return i;

      // this point should not be reached, otherwise throw exception
      DUNE_THROW(InvalidStateException,"no consistency in numberInNeighbor");
      return -1;
    }

    /** \brief Find the topological father face of a given fact*/
    int getFatherSide(const Face& currentFace) const;

    /** \brief Precompute list of all leaf intersections of the current element face */
    void constructLeafSubfaces();

    //! vector storing the outer normal
    mutable FieldVector<UGCtype, dimworld> outerNormal_;
    mutable FieldVector<UGCtype, dimworld> integrationOuterNormal_;
    mutable FieldVector<UGCtype, dimworld> unitOuterNormal_;

    //! pointer to global and local intersection geometries
    mutable Dune::shared_ptr<GeometryImpl>      geometry_;
    mutable Dune::shared_ptr<LocalGeometryImpl> geometryInInside_;
    mutable Dune::shared_ptr<LocalGeometryImpl> geometryInOutside_;

    //! The UG element the iterator was created from
    typename UG_NS<dim>::Element *center_;

    //! count on which neighbor we are lookin' at. Note that this is interpreted in UG's ordering!
    int neighborCount_;

    /** \brief List of precomputed intersections */
    std::vector<Face> leafSubFaces_;

    /** \brief Current position in the leafSubFaces_ array */
    unsigned int subNeighborCount_;

    /** \brief The grid we belong to.  We need it to call set_Current_BVP */
    const GridImp* gridImp_;

  };

}  // namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/uggrid/uggridleafiterator.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_UGGRIDLEAFITERATOR_HH
#define DUNE_UGGRIDLEAFITERATOR_HH

#include <dune/grid/uggrid/uggridentitypointer.hh>

/** \file
 * \brief The UGGridLeafIterator class
 */

namespace Dune {

  /** \brief Iterator over all entities of a given codimension and level of a grid.
   * \ingroup UGGrid
   */
  template<int codim, PartitionIteratorType pitype, class GridImp>
  class UGGridLeafIterator :
    public Dune::UGGridEntityPointer <codim,GridImp>
  {
    enum {dim = GridImp::dimension};

    // The type of the UG entity we're pointing to
    typedef typename UG_NS<dim>::template Entity<codim>::T UGEntity;

  public:

    /** \brief Constructor setting up a 'begin' iterator
     */
    UGGridLeafIterator(const GridImp& grid) : grid_(&grid) {
      // Entities below this level are certainly not leaf entities
      int levelCounter = grid.leafIndexSet_.coarsestLevelWithLeafElements_;

      // If the grid is distributed, the grid on the 'coarsestLevelWithLeafElements_' may actually be empty, because
      // it is all on other processors.  Therefore we have to also look at finer levels.
      // In a sequential program, the while loops always iterate exactly once.
      if (codim==dim) {
        if (pitype==All_Partition || pitype==Ghost_Partition) {
          do {
            this->setToTarget((UGEntity*)UG_NS<dim>::PFirstNode(grid_->multigrid_->grids[levelCounter++]), grid_);
          } while (not this->virtualEntity_.getTarget() and levelCounter <= grid.maxLevel());
        } else if (pitype == Dune::Interior_Partition || pitype == Dune::InteriorBorder_Partition) {
          do {
            this->setToTarget((UGEntity*)UG_NS<dim>::FirstNode(grid_->multigrid_->grids[levelCounter++]), grid_);
          } while (not this->virtualEntity_.getTarget() and levelCounter <= grid.maxLevel());
        } else     // overlap and overlap-front -- these don't exist in UG grids
          this->setToTarget(nullptr,nullptr);

      } else if (codim==0) {
        if (pitype==All_Partition || pitype==Ghost_Partition) {
          do {
            this->setToTarget((UGEntity*)UG_NS<dim>::PFirstElement(grid_->multigrid_->grids[levelCounter++]), grid_);
          } while (not this->virtualEntity_.getTarget() and levelCounter <= grid.maxLevel());
        } else if (pitype == Dune::Interior_Partition || pitype == Dune::InteriorBorder_Partition) {
          do {
            this->setToTarget((UGEntity*)UG_NS<dim>::FirstElement(grid_->multigrid_->grids[levelCounter++]), grid_);
          } while (not this->virtualEntity_.getTarget() and levelCounter <= grid.maxLevel());
        }
        else     // overlap and overlap-front -- these don't exist in UG grids
          this->setToTarget(nullptr,nullptr);

      } else
        DUNE_THROW(NotImplemented, "UGGrid leaf iterators for codimension " << codim);

      if (this->virtualEntity_.getTarget() && ! (isLeaf() && isInPartition()))
        increment();
    }

    /** \brief Constructor setting up an 'end' iterator
     */
    UGGridLeafIterator()
    {
      this->virtualEntity_.setToTarget(nullptr,nullptr);
    }

    //! prefix increment
    void increment() {
      // Increment until you find a leaf entity
      do {
        globalIncrement();
      }
      while (this->virtualEntity_.getTarget() && ! (isLeaf() && isInPartition()));
    }

  private:
    /**
     * \brief Return true iff the current entity is a leaf (element version)
     */
    bool isLeaf(const typename UG_NS<dim>::Element* theElement)
    {
      return UG_NS<dim>::isLeaf(theElement);
    }

    /**
     * \brief Return true iff the current entity is a leaf (node version)
     */
    bool isLeaf(const typename UG_NS<dim>::Node* theNode)
    {
      // in the case of nodes: only visit the uppermost entity if more than one is leaf
      if (theNode->son != NULL)
        return false;

      return UG_NS<dim>::isLeaf(theNode);
    }

    /**
     * \brief Return true iff the current entity has the right PartitionType.
     */
    bool isInPartition()
    {
      Dune::PartitionType entityPIType = this->virtualEntity_.partitionType();
      if (pitype == All_Partition)
        return true;

      if (pitype == Ghost_Partition && entityPIType == GhostEntity)
        return true;
      else if (pitype == Interior_Partition && entityPIType == InteriorEntity)
        return true;
      else if (pitype == InteriorBorder_Partition &&
               (entityPIType == BorderEntity ||
                entityPIType == InteriorEntity))
        return true;
      return false;
    }

    /**
     * \brief Return true iff the current entity is a leaf entity
     */
    bool isLeaf()
    {
      return isLeaf(this->virtualEntity_.getTarget());
    }

    /** \brief This increment makes the iterator wander over all entities on all levels */
    void globalIncrement() {

      // Store the current level, so we know it even when pointing to an invalid entity
      int level = this->level();

      // Increment on this level
      this->virtualEntity_.setToTarget(UG_NS<dim>::succ(this->virtualEntity_.getTarget()), grid_);

      // If beyond the end of this level set to first of next level
      if (!this->virtualEntity_.getTarget() && level < grid_->maxLevel()) {

        if (codim==dim) {

          if (pitype==All_Partition || pitype==Ghost_Partition)
            this->setToTarget((UGEntity*)UG_NS<dim>::PFirstNode(grid_->multigrid_->grids[level+1]), grid_);
          else
            this->setToTarget((UGEntity*)UG_NS<dim>::FirstNode(grid_->multigrid_->grids[level+1]), grid_);

        } else if (codim==0) {

          if (pitype==All_Partition || pitype==Ghost_Partition)
            this->setToTarget((UGEntity*)UG_NS<dim>::PFirstElement(grid_->multigrid_->grids[level+1]), grid_);
          else
            this->setToTarget((UGEntity*)UG_NS<dim>::FirstElement(grid_->multigrid_->grids[level+1]), grid_);

        } else
          DUNE_THROW(NotImplemented, "UGGrid leaf iterators for codimension " << codim);

      }

    }

    // /////////////////////////////////////
    //   Data members
    // /////////////////////////////////////
    const GridImp* grid_;

  };

}  // namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/uggrid/uggridleveliterator.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_UGGRIDLEVELITERATOR_HH
#define DUNE_UGGRIDLEVELITERATOR_HH

#include <dune/grid/uggrid/uggridentitypointer.hh>

/** \file
 * \brief The UGGridLevelIterator class
 */

namespace Dune {

  //**********************************************************************
  //
  // --UGGridLevelIterator
  // --LevelIterator
  /** \brief Iterator over all entities of a given codimension and level of a grid.
   * \ingroup UGGrid
   */
  template<int codim, PartitionIteratorType pitype, class GridImp>
  class UGGridLevelIterator :
    public Dune::UGGridEntityPointer <codim,GridImp>
  {
    enum {dim = GridImp::dimension};

    friend class UGGridEntity<codim,GridImp::dimension,GridImp>;
    friend class UGGridEntity<0,    GridImp::dimension,GridImp>;

    // The type of the UG entity we're pointing to
    typedef typename UG_NS<dim>::template Entity<codim>::T UGEntity;

  public:

    typedef typename GridImp::template Codim<codim>::Entity Entity;

    //! Constructor
    explicit UGGridLevelIterator()
    {
      this->virtualEntity_.setToTarget(nullptr,nullptr);
    }

    //! Constructor
    explicit UGGridLevelIterator(const GridImp& gridImp, int level) : gridImp_(&gridImp)
    {
      typename UG_NS<dim>::Grid *theGrid = const_cast<typename UG_NS<dim>::Grid* >(gridImp_->multigrid_->grids[level]);
      assert(theGrid);
      if (codim==dim) {
        if (pitype==All_Partition || pitype==Ghost_Partition)
          this->virtualEntity_.setToTarget((UGEntity*)UG_NS<dim>::PFirstNode(theGrid),gridImp_);
        else if (pitype == Dune::Interior_Partition || pitype == Dune::InteriorBorder_Partition)
          this->virtualEntity_.setToTarget((UGEntity*)UG_NS<dim>::FirstNode(theGrid),gridImp_);
        else     // overlap and overlap-front
          this->virtualEntity_.setToTarget(0,nullptr);

      }
      else if (codim==0) {
        if (pitype==All_Partition || pitype==Ghost_Partition)
          this->virtualEntity_.setToTarget((UGEntity*)UG_NS<dim>::PFirstElement(theGrid),gridImp_);
        else if (pitype == Dune::Interior_Partition || pitype == Dune::InteriorBorder_Partition)
          this->virtualEntity_.setToTarget((UGEntity*)UG_NS<dim>::FirstElement(theGrid),gridImp_);
        else     // overlap and overlap-front
          this->virtualEntity_.setToTarget(0,nullptr);
      }
      else
        DUNE_THROW(NotImplemented, "UGGrid level iterators for codimension " << codim);

      if (this->virtualEntity_.getTarget() && !entityOK_())
        increment();
    }

    //! prefix increment
    void increment()
    {
      assert(this->level() == UG_NS<dim>::myLevel(this->virtualEntity_.getTarget()));
      // Increment
      do {
        this->virtualEntity_.setToTarget(UG_NS<dim>::succ(this->virtualEntity_.getTarget()),gridImp_);
      }
      while (this->virtualEntity_.getTarget() && !entityOK_());
    }

  private:
    /**
     * \brief Return true iff the current entity is within the right
     *        partition.
     */
    bool entityOK_()
    {
      if (pitype == All_Partition)
        return true;

      Dune::PartitionType entityPIType = this->virtualEntity_.partitionType();
      if (pitype == Ghost_Partition && entityPIType == GhostEntity)
        return true;
      else if (pitype == Interior_Partition && entityPIType == InteriorEntity)
        return true;
      else if (pitype == InteriorBorder_Partition &&
               (entityPIType == BorderEntity ||
                entityPIType == InteriorEntity))
        return true;
      return false;
    }

    // /////////////////////////////////////
    //   Data members
    // /////////////////////////////////////
    const GridImp* gridImp_;

  };

}  // namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/uggrid/uggridlocalgeometry.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_UGGRID_LOCALGEOMETRY_HH
#define DUNE_UGGRID_LOCALGEOMETRY_HH

/** \file
 * \brief The UGGridLocalGeometry class
 */

#include <dune/geometry/multilineargeometry.hh>

namespace Dune {


  /** \brief Geometry of an entity embedded in another element, not in the world space
   * \ingroup UGGrid

     \tparam mydim Dimension of the corresponding reference element
     \tparam coorddim Dimension of the coordinate space

     This class is just an adaptor that allows to use CachedMultiLinearGeometry as the implementation
     for the UGGrid local geometries.  We cannot use CachedMultiLinearGeometry directly, because the
     template parameters are different.
   */
  template<int mydim, int coorddim, class GridImp>
  class UGGridLocalGeometry :
    public CachedMultiLinearGeometry<typename GridImp::ctype, mydim, coorddim>
  {
  public:

    /** \brief Constructor from a given geometry type and a vector of corner coordinates */
    UGGridLocalGeometry(const GeometryType& type, const std::vector<FieldVector<typename GridImp::ctype,coorddim> >& coordinates)
      : CachedMultiLinearGeometry<typename GridImp::ctype, mydim, coorddim>(type, coordinates)
    {}

  };

}  // namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/uggrid/uggridrenumberer.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_UGGRID_RENUMBERER_HH
#define DUNE_UGGRID_RENUMBERER_HH

/** \file
    \brief Contains a helper class that encapsulates the vertex numbering conversions
    between UG and DUNE

    The UG numbering conventions can be found in the file 'gm/element.c' of UG.
 */

#include <dune/geometry/type.hh>

namespace Dune {

  /** \brief Generic class which doesn't actually renumber anything.
   *
   *  It is needed as the 1d implementation, used to set up intersections for 2d grids.
   */
  template <int dim>
  class UGGridRenumberer {

  public:

    /** \brief Turn a local vertex number from DUNE numbering to UG numbering
     */
    static int verticesDUNEtoUG(int i, const GeometryType& type) {
      return i;
    }

    /** \brief Turn a local vertex number from UG numbering to DUNE numbering
     */
    static int verticesUGtoDUNE(int i, const GeometryType& type) {
      return i;
    }

  };

  /** \brief DUNE and UG use different local numberings for the subentities of elements.
      This class does the conversions for 2d-grids.

      \todo Is there an efficient and elegant way to remove one of the redundant
      facesUGtoDUNE methods?
   */
  template <>
  class UGGridRenumberer<2> {

  public:

    /** \brief Turn a local edge number from DUNE numbering to UG numbering */
    static int verticesDUNEtoUG(int i, const GeometryType& type) {

      if (type.isCube()) {
        // vertices of a quadrilateral
        const int renumbering[4] = {0, 1, 3, 2};
        return renumbering[i];
      }

      return i;
    }

    /** \brief Turn a local vertex number from UG numbering to DUNE numbering */
    static int verticesUGtoDUNE(int i, const GeometryType& type) {

      if (type.isCube()) {
        // vertices of a quadrilateral
        const int renumbering[4] = {0, 1, 3, 2};
        return renumbering[i];
      }

      return i;
    }

    /** \brief Turn a local face number from DUNE numbering to UG numbering */
    static int facesDUNEtoUG(int i, const GeometryType& type) {

      if (type.isCube()) {

        // faces of a quadrilateral
        const int renumbering[4] = {3, 1, 0, 2};
        return renumbering[i];

      }

      if (type.isSimplex()) {

        // faces of a triangle
        const int renumbering[3] = {0, 2, 1};
        return renumbering[i];
      }

      return i;
    }

    /** \brief Turn a local edge number from DUNE numbering to UG numbering */
    static int edgesDUNEtoUG(int i, const GeometryType& type) {
      return facesDUNEtoUG(i, type);
    }

    /** \brief Turn a local face number from UG numbering to DUNE numbering */
    static int facesUGtoDUNE(int i, const GeometryType& type) {

      if (type.isCube()) {

        // faces of a quadrilateral
        const int renumbering[4] = {2, 1, 3, 0};
        return renumbering[i];

      } else if (type.isSimplex()) {

        // faces of a triangle
        const int renumbering[3] = {0, 2, 1};
        return renumbering[i];
      }

      return i;
    }

    /** \brief Turn a local edge number from UG numbering to DUNE numbering */
    static int edgesUGtoDUNE(int i, const GeometryType& type) {
      return facesUGtoDUNE(i, type);
    }

    /** \brief Turn a local face number from UG numbering to DUNE numbering
     * \param tag The UG way to specify element types.  See the file ug/gm/gm.h for the possible values
     */
    static int facesUGtoDUNE(int i, unsigned int tag) {

      if (tag == UG::D2::QUADRILATERAL) {

        // faces of a quadrilateral
        const int renumbering[4] = {2, 1, 3, 0};
        return renumbering[i];

      } else if (tag == UG::D2::TRIANGLE) {

        // faces of a triangle
        const int renumbering[3] = {0, 2, 1};
        return renumbering[i];
      }

      return i;
    }

    /** \brief Turn a local edge number from UG numbering to DUNE numbering
     * \param tag The UG way to specify element types.  See the file ug/gm/gm.h for the possible values
     */
    static int edgesUGtoDUNE(int i, unsigned int tag) {
      return facesUGtoDUNE(i, tag);
    }

  };

  /** \brief DUNE and UG use different local numberings for the subentities of elements.
      This class does the conversions for 3d-grids.

      \todo Is there an efficient and elegant way to remove one of the redundant
      facesUGtoDUNE methods?
   */
  template <>
  class UGGridRenumberer<3> {

  public:

    /** \brief Turn a local edge number from new DUNE numbering to UG numbering */
    static int verticesDUNEtoUG(int i, const GeometryType& type) {

      if (type.isCube()) {
        const int renumbering[8] = {0, 1, 3, 2, 4, 5, 7, 6};
        return renumbering[i];
      }

      if (type.isPyramid()) {
        const int renumbering[5] = {0, 1, 3, 2, 4};
        return renumbering[i];
      }

      return i;
    }

    /** \brief Turn a local vertex number from UG numbering to DUNE numbering */
    static int verticesUGtoDUNE(int i, const GeometryType& type) {

      if (type.isCube()) {
        const int renumbering[8] = {0, 1, 3, 2, 4, 5, 7, 6};
        return renumbering[i];
      }

      if (type.isPyramid()) {
        const int renumbering[5] = {0, 1, 3, 2, 4};
        return renumbering[i];
      }

      return i;
    }

    /** \brief Turn a local edge number from DUNE numbering to UG numbering */
    static int edgesDUNEtoUG(int i, const GeometryType& type) {

      if (type.isCube()) {

        // edges of a hexahedron
        const int renumbering[12] = {4, 5, 7, 6, 3, 1, 0, 2, 11, 9, 8, 10};
        return renumbering[i];

      }

      if (type.isPrism()) {

        // edges of a prism
        const int renumbering[9] = {3, 4, 5, 0, 1, 2, 6, 8, 7};
        return renumbering[i];

      }

      if (type.isPyramid()) {

        // edges of a pyramid
        const int renumbering[8] = {3, 1, 0, 2, 4, 5, 7, 6};
        return renumbering[i];

      }

      if (type.isSimplex()) {

        // edges of a tetrahedon
        const int renumbering[6] = {0, 2, 1, 3, 4, 5};
        return renumbering[i];
      }

      return i;
    }

    /** \brief Turn a local edge number from UG numbering to DUNE numbering */
    static int edgesUGtoDUNE(int i, const GeometryType& type) {

      if (type.isCube()) {

        // edges of a hexahedron
        const int renumbering[12] = {6, 5, 7, 4, 0, 1, 3, 2, 10, 9, 11, 8};
        return renumbering[i];

      }

      if (type.isPrism()) {

        // edges of a prism
        const int renumbering[9] = {3, 4, 5, 0, 1, 2, 6, 8, 7};
        return renumbering[i];

      }

      if (type.isPyramid()) {

        // edges of a pyramid
        const int renumbering[8] = {2, 1, 3, 0, 4, 5, 7, 6};
        return renumbering[i];

      }

      if (type.isSimplex()) {

        // edges of a tetrahedon
        const int renumbering[6] = {0, 2, 1, 3, 4, 5};
        return renumbering[i];
      }

      return i;
    }

    /** \brief Turn a local edge number from UG numbering to DUNE numbering
     * \param tag The UG way to specify element types.  See the file ug/gm/gm.h for the possible values
     */
    static int edgesUGtoDUNE(int i, unsigned int tag) {

      if (tag == UG::D3::HEXAHEDRON) {

        // edges of a hexahedron
        const int renumbering[12] = {6, 5, 7, 4, 0, 1, 3, 2, 10, 9, 11, 8};
        return renumbering[i];

      } if (tag == UG::D3::PRISM) {

        // edges of a prism
        const int renumbering[9] = {3, 4, 5, 0, 1, 2, 6, 8, 7};
        return renumbering[i];

      } if (tag == UG::D3::PYRAMID) {

        // edges of a pyramid
        const int renumbering[8] = {2, 1, 3, 0, 4, 5, 7, 6};
        return renumbering[i];

      } else if (tag == UG::D3::TETRAHEDRON) {

        // edges of a tetrahedon
        const int renumbering[6] = {0, 2, 1, 3, 4, 5};
        return renumbering[i];
      }

      return i;
    }

    /** \brief Turn a local face number from DUNE numbering to UG numbering */
    static int facesDUNEtoUG(int i, const GeometryType& type) {

      if (type.isCube()) {

        // faces of a hexahedron
        const int renumbering[6] = {4, 2, 1, 3, 0, 5};
        return renumbering[i];

      }

      if (type.isPrism()) {

        // faces of a prism
        const int renumbering[5] = {1, 3, 2, 0, 4};
        return renumbering[i];

      }

      if (type.isPyramid()) {

        // faces of a pyramid
        const int renumbering[5] = {0, 4, 2, 1, 3};
        return renumbering[i];

      }

      if (type.isSimplex()) {

        // faces of a tetrahedon
        const int renumbering[4] = {0, 3, 2, 1};
        return renumbering[i];
      }

      return i;
    }

    /** \brief Turn a local face number from UG numbering to DUNE numbering */
    static int facesUGtoDUNE(int i, const GeometryType& type) {

      if (type.isCube()) {

        // faces of a hexahedron
        const int renumbering[6] = {4, 2, 1, 3, 0, 5};
        return renumbering[i];

      }

      if (type.isPrism()) {

        // faces of a hexahedron
        const int renumbering[5] = {3, 0, 2, 1, 4};
        return renumbering[i];

      }

      if (type.isPyramid()) {

        // faces of a hexahedron
        const int renumbering[5] = {0, 3, 2, 4, 1};
        return renumbering[i];

      }

      if (type.isSimplex()) {

        // faces of a tetrahedon
        const int renumbering[4] = {0, 3, 2, 1};
        return renumbering[i];
      }

      return i;
    }

    /** \brief Turn a local face number from UG numbering to DUNE numbering
     * \param tag The UG way to specify element types.  See the file ug/gm/gm.h for the possible values
     */
    static int facesUGtoDUNE(int i, unsigned int tag) {

      if (tag == UG::D3::HEXAHEDRON) {

        // faces of a hexahedron
        const int renumbering[6] = {4, 2, 1, 3, 0, 5};
        return renumbering[i];

      } if (tag == UG::D3::PRISM) {

        // faces of a hexahedron
        const int renumbering[5] = {3, 0, 2, 1, 4};
        return renumbering[i];

      } if (tag == UG::D3::PYRAMID) {

        // faces of a hexahedron
        const int renumbering[5] = {0, 3, 2, 4, 1};
        return renumbering[i];

      } else if (tag == UG::D3::TETRAHEDRON) {

        // faces of a tetrahedon
        const int renumbering[4] = {0, 3, 2, 1};
        return renumbering[i];
      }

      return i;
    }

  };
}

#endif


==> anc/xt-super/dune-grid/dune/grid/uggrid/uggridviews.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_UGGRID_UGGRIDVIEWS_HH
#define DUNE_GRID_UGGRID_UGGRIDVIEWS_HH

#include <dune/geometry/type.hh>

#include <dune/grid/common/datahandleif.hh>
#include <dune/grid/common/gridenums.hh>

namespace Dune
{

    template< class GridImp, PartitionIteratorType pitype >
    class UGGridLevelGridView;

    template< class GridImp, PartitionIteratorType pitype >
    class UGGridLeafGridView;


    /** \brief Collect several types associated to UGGrid LevelGridViews */
    template< class GridImp, PartitionIteratorType pitype >
    struct UGGridLevelGridViewTraits
    {
      typedef UGGridLevelGridView< GridImp, pitype > GridViewImp;

      /** \brief type of the grid */
      typedef typename remove_const<GridImp>::type Grid;

      /** \brief type of the index set */
      typedef typename Grid :: Traits :: LevelIndexSet IndexSet;

      /** \brief type of the intersection */
      typedef typename Grid :: Traits :: LevelIntersection Intersection;

      /** \brief type of the intersection iterator */
      typedef typename Grid :: Traits :: LevelIntersectionIterator
      IntersectionIterator;

      /** \brief type of the collective communication */
      typedef typename Grid :: Traits :: CollectiveCommunication CollectiveCommunication;

      template< int cd >
      struct Codim
      {
        typedef typename Grid :: Traits
        :: template Codim< cd > :: template Partition< pitype > :: LevelIterator
        Iterator;

        typedef typename Grid :: Traits :: template Codim< cd > :: Entity Entity;
        typedef typename Grid :: Traits :: template Codim< cd > :: EntityPointer
        EntityPointer;

        typedef typename Grid :: template Codim< cd > :: Geometry Geometry;
        typedef typename Grid :: template Codim< cd > :: LocalGeometry
        LocalGeometry;

        /** \brief Define types needed to iterate over entities of a given partition type */
        template< PartitionIteratorType pit >
        struct Partition
        {
          /** \brief iterator over a given codim and partition type */
          typedef typename Grid :: template Codim< cd >
          :: template Partition< pit > :: LevelIterator
          Iterator;
        };
      };

      enum { conforming = Capabilities :: isLevelwiseConforming< Grid > :: v };
    };


    /** \brief Implementation class of LevelGridViews for UGGrid */
    template< class GridImp, PartitionIteratorType pitype >
    class UGGridLevelGridView
    {
    public:
      typedef UGGridLevelGridViewTraits<GridImp,pitype> Traits;

      /** \brief type of the grid */
      typedef typename Traits::Grid Grid;

      /** \brief type of the index set */
      typedef typename Traits :: IndexSet IndexSet;

      /** \brief type of the intersection */
      typedef typename Traits :: Intersection Intersection;

      /** \brief type of the intersection iterator */
      typedef typename Traits :: IntersectionIterator IntersectionIterator;

      /** \brief type of the collective communication */
      typedef typename Traits :: CollectiveCommunication CollectiveCommunication;

      /** \brief Codim Structure */
      template< int cd >
      struct Codim : public Traits :: template Codim<cd> {};

      enum { conforming = Traits :: conforming };

      UGGridLevelGridView ( const Grid &grid, int level )
      : grid_( &grid ),
      level_( level )
      {}

      /** \brief obtain a const reference to the underlying hierarchic grid */
      const Grid &grid () const
      {
        assert( grid_ );
        return *grid_;
      }

      /** \brief obtain the index set */
      const IndexSet &indexSet () const
      {
        return grid().levelIndexSet( level_ );
      }

      /** \brief obtain number of entities in a given codimension */
      int size ( int codim ) const
      {
        return grid().size( level_, codim );
      }

      /** \brief obtain number of entities with a given geometry type */
      int size ( const GeometryType &type ) const
      {
        return grid().size( level_, type );
      }

      /** \brief obtain begin iterator for this view */
      template< int cd >
      typename Codim< cd > :: Iterator begin () const
      {
        return grid().template lbegin< cd, pitype >( level_ );
      }

      /** \brief obtain begin iterator for this view */
      template< int cd, PartitionIteratorType pit >
      typename Codim< cd > :: template Partition< pit > :: Iterator begin () const
      {
        return grid().template lbegin< cd, pit >( level_ );
      }

      /** \brief obtain end iterator for this view */
      template< int cd >
      typename Codim< cd > :: Iterator end () const
      {
        return grid().template lend< cd, pitype >( level_ );
      }

      /** \brief obtain end iterator for this view */
      template< int cd, PartitionIteratorType pit >
      typename Codim< cd > :: template Partition< pit > :: Iterator end () const
      {
        return grid().template lend< cd, pit >( level_ );
      }

      /** \brief obtain begin intersection iterator with respect to this view */
      IntersectionIterator
      ibegin ( const typename Codim< 0 > :: Entity &entity ) const
      {
        return grid().getRealImplementation(entity).ilevelbegin();
      }

      /** \brief obtain end intersection iterator with respect to this view */
      IntersectionIterator
      iend ( const typename Codim< 0 > :: Entity &entity ) const
      {
        //return entity.impl().ilevelend();
        return grid().getRealImplementation(entity).ilevelend();
      }

      /** \brief obtain collective communication object */
      const CollectiveCommunication &comm () const
      {
        return grid().comm();
      }

      /** \brief Return size of the overlap region for a given codim on the grid view.  */
      int overlapSize(int codim) const
      {
        return 0;
      }

      /** \brief Return size of the ghost region for a given codim on the grid view.  */
      int ghostSize(int codim) const
      {
        return (codim==0) ? 1 : 0;
      }

      /** communicate data on this view */
      template< class DataHandleImp, class DataType >
      void communicate ( CommDataHandleIF< DataHandleImp, DataType > &data,
                         InterfaceType iftype,
                         CommunicationDirection dir ) const
                         {
                           return grid().communicate( data, iftype, dir, level_ );
                         }

    private:
      const Grid *grid_;
      int level_;
    };


    template< class GridImp, PartitionIteratorType pitype >
    struct UGGridLeafGridViewTraits {
      typedef UGGridLeafGridView< GridImp, pitype > GridViewImp;

      /** \brief type of the grid */
      typedef typename remove_const<GridImp>::type Grid;

      /** \brief type of the index set */
      typedef typename Grid :: Traits :: LeafIndexSet IndexSet;

      /** \brief type of the intersection */
      typedef typename Grid :: Traits :: LeafIntersection Intersection;

      /** \brief type of the intersection iterator */
      typedef typename Grid :: Traits :: LeafIntersectionIterator
      IntersectionIterator;

      /** \brief type of the collective communication */
      typedef typename Grid :: Traits :: CollectiveCommunication CollectiveCommunication;

      template< int cd >
      struct Codim
      {
        typedef typename Grid :: Traits
        :: template Codim< cd > :: template Partition< pitype > :: LeafIterator
        Iterator;

        typedef typename Grid :: Traits :: template Codim< cd > :: Entity Entity;
        typedef typename Grid :: Traits :: template Codim< cd > :: EntityPointer
        EntityPointer;

        typedef typename Grid :: template Codim< cd > :: Geometry Geometry;
        typedef typename Grid :: template Codim< cd > :: LocalGeometry
        LocalGeometry;

        /** \brief Define types needed to iterate over entities of a given partition type */
        template <PartitionIteratorType pit >
        struct Partition
        {
          /** \brief iterator over a given codim and partition type */
          typedef typename Grid :: template Codim< cd >
          :: template Partition< pit > :: LeafIterator
          Iterator;
        };
      };

      enum { conforming = Capabilities :: isLeafwiseConforming< Grid > :: v };
    };


    /** \brief Implementation class of LeafGridViews for UGGrid */
    template< class GridImp, PartitionIteratorType pitype >
    class UGGridLeafGridView
    {
    public:
      typedef UGGridLeafGridViewTraits<GridImp,pitype> Traits;

      /** \brief type of the grid */
      typedef typename Traits::Grid Grid;

      /** \brief type of the index set */
      typedef typename Traits :: IndexSet IndexSet;

      /** \brief type of the intersection */
      typedef typename Traits :: Intersection Intersection;

      /** \brief type of the intersection iterator */
      typedef typename Traits :: IntersectionIterator IntersectionIterator;

      /** \brief type of the collective communication */
      typedef typename Traits :: CollectiveCommunication CollectiveCommunication;

      /** \brief Codim Structure */
      template< int cd >
      struct Codim : public Traits :: template Codim<cd> {};

      enum { conforming = Traits :: conforming };

    public:
      UGGridLeafGridView ( const Grid &grid )
      : grid_( &grid )
      {}

      /** \brief obtain a const reference to the underlying hierarchic grid */
      const Grid &grid () const
      {
        assert( grid_ );
        return *grid_;
      }

      /** \brief obtain the index set */
      const IndexSet &indexSet () const
      {
        return grid().leafIndexSet();
      }

      /** \brief obtain number of entities in a given codimension */
      int size ( int codim ) const
      {
        return grid().size( codim );
      }

      /** \brief obtain number of entities with a given geometry type */
      int size ( const GeometryType &type ) const
      {
        return grid().size( type );
      }

      /** \brief obtain begin iterator for this view */
      template< int cd >
      typename Codim< cd > :: Iterator begin () const
      {
        return grid().template leafbegin< cd, pitype >();
      }

      /** \brief obtain begin iterator for this view */
      template< int cd, PartitionIteratorType pit >
      typename Codim< cd > :: template Partition< pit > :: Iterator begin () const
      {
        return grid().template leafbegin< cd, pit >();
      }

      /** \brief obtain end iterator for this view */
      template< int cd >
      typename Codim< cd > :: Iterator end () const
      {
        return grid().template leafend< cd, pitype >();
      }

      /** \brief obtain end iterator for this view */
      template< int cd, PartitionIteratorType pit >
      typename Codim< cd > :: template Partition< pit > :: Iterator end () const
      {
        return grid().template leafend< cd, pit >();
      }

      /** \brief obtain begin intersection iterator with respect to this view */
      IntersectionIterator
      ibegin ( const typename Codim< 0 > :: Entity &entity ) const
      {
        return grid().getRealImplementation(entity).ileafbegin();
      }

      /** \brief obtain end intersection iterator with respect to this view */
      IntersectionIterator
      iend ( const typename Codim< 0 > :: Entity &entity ) const
      {
        return grid().getRealImplementation(entity).ileafend();
      }

      /** \brief obtain collective communication object */
      const CollectiveCommunication &comm () const
      {
        return grid().comm();
      }

      /** \brief Return size of the overlap region for a given codim on the grid view.  */
      int overlapSize(int codim) const
      {
        return 0;
      }

      /** \brief Return size of the ghost region for a given codim on the grid view.  */
      int ghostSize(int codim) const
      {
        return (codim==0) ? 1 : 0;
      }

      /** communicate data on this view */
      template< class DataHandleImp, class DataType >
      void communicate ( CommDataHandleIF< DataHandleImp, DataType > &data,
                         InterfaceType iftype,
                         CommunicationDirection dir ) const
                         {
                           return grid().communicate( data, iftype, dir );
                         }

    private:
      const Grid *grid_;
    };

}

#endif // #ifndef DUNE_GRID_UGGRID_UGGRIDVIEWS_HH


==> anc/xt-super/dune-grid/dune/grid/uggrid/ugincludes.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_UGINCLUDES_HH
#define DUNE_UGINCLUDES_HH

/** \file
 * \brief All includes of UG headers in one single spot

   All UG includes have to be made from this file, and from
   this file only!  This is because undefAllMacros.pl takes
   all headers from this file and undefs the macros defined
   therein.
 */

#include <ug/gm.h>
#include <ug/std_domain.h>
#include <ug/initug.h>
#include <ug/commands.h>
#include <ug/formats.h>
#include <ug/elements.h>
#include <ug/shapes.h>
#include <ug/algebra.h>
#include <ug/refine.h>
#include <ug/ugm.h>
#include <ug/rm.h>
#if defined ModelP
#include <ug/parallel.h>
#endif

#endif


==> anc/xt-super/dune-grid/dune/grid/uggrid/uglbgatherscatter.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_UGLBGATHERSCATTER_HH
#define DUNE_UGLBGATHERSCATTER_HH

namespace Dune {

  /** \brief Gather/scatter methods for dynamic loadbalancing with UGGrid
   */
  class UGLBGatherScatter
  {
    class LBMessageBuffer
    {
    public:
      template <class DataType>
      void read(DataType& x)
      {
        count_--;
        memcpy(&x, data_ + count_*sizeof(DataType), sizeof(DataType));
        if (!count_)
          free(data_);
      }

      template <class DataType>
      void write(const DataType& x)
      {
        count_++;
        char* moreData_ = (char*)realloc(data_, count_*sizeof(DataType));
        if (moreData_)
          data_ = moreData_;
        memcpy(data_ + (count_-1)*sizeof(DataType), &x, sizeof(DataType));
      }

      LBMessageBuffer()
        : count_(0), data_(0)
      {}

    private:
      int count_;
      char* data_;
    };

  public:

    /** \brief Gather data before load balancing
     */
    template <int codim, class GridView, class DataHandle>
    static void gather(const GridView& gridView, DataHandle& dataHandle)
    {
      const int dim = GridView::dimension;

      // do nothing if nothing has to be done
      if (!dataHandle.contains(dim, codim))
        return;

      // write the data into a global vector on process 0
      // write the macrogrid index of each entity into the corresponding UG vector
      typedef typename GridView::template Codim<codim>::Iterator Iterator;
      Iterator it = gridView.template begin<codim>();
      const Iterator& endIt = gridView.template end<codim>();
      for (; it != endIt; ++it) {
        int numberOfParams = dataHandle.size(*it);
        if (!numberOfParams)
          continue;

        // obtain data from DUNE handle and write it into the UG message buffer
        LBMessageBuffer lbMessageBuffer;
        dataHandle.gather(lbMessageBuffer, *it);

        char*& buffer = gridView.grid().getRealImplementation(*it).getTarget()->message_buffer;
        assert(not buffer);

        typedef typename DataHandle::DataType DataType;
        buffer = (char*)malloc(sizeof(int) + numberOfParams*sizeof(DataType));
        *((int*)buffer) = numberOfParams*sizeof(DataType);       // Size of the actual payload

        for (int paramIdx = 0; paramIdx < numberOfParams; paramIdx++)
        {
          DataType *dataPointer = (DataType*)(buffer + sizeof(int) + paramIdx*sizeof(DataType));
          lbMessageBuffer.read(*dataPointer);
        }
      }
    }

    /** \brief Scatter data after load balancing
     */
    template <int codim, class GridView, class DataHandle>
    static void scatter(const GridView& gridView, DataHandle& dataHandle)
    {
      const int dim = GridView::dimension;

      // do nothing if nothing has to be done
      if (!dataHandle.contains(dim, codim))
        return;

      // obtain the data from the global vector with help of
      // the macro index and scatter it
      typedef typename GridView::template Codim<codim>::Iterator Iterator;
      Iterator it = gridView.template begin<codim>();
      const Iterator& endIt = gridView.template end<codim>();
      for (; it != endIt; ++it) {
        int numberOfParams = dataHandle.size(*it);
        if (!numberOfParams)
          continue;

        // get data from UG message buffer and write to DUNE message buffer
        char*& buffer = gridView.grid().getRealImplementation(*it).getTarget()->message_buffer;
        assert(buffer);

        LBMessageBuffer lbMessageBuffer;

        for(int paramIdx = 0; paramIdx < numberOfParams; paramIdx++)
        {
          typedef typename DataHandle::DataType DataType;
          DataType *dataPointer = (DataType*)(buffer + sizeof(int) + paramIdx*sizeof(DataType));
          lbMessageBuffer.write(*dataPointer);
        }

        // call the data handle with the message buffer
        dataHandle.scatter(lbMessageBuffer, *it, numberOfParams);

        // free object's local message buffer
        free (buffer);
        buffer = nullptr;
      }
    }
  };

} // namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/uggrid/ugmessagebuffer.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef UG_MESSAGE_BUFFER_HH
#define UG_MESSAGE_BUFFER_HH

#include <algorithm>

#include <dune/common/parallel/mpihelper.hh>

#include <dune/grid/common/gridenums.hh>

namespace Dune {

  /** converts the UG speak message buffers to DUNE speak and vice-versa */
  template <class DataHandle, int GridDim, int codim>
  class UGMessageBufferBase {
  protected:
    typedef UGMessageBufferBase<DataHandle, GridDim, codim>  ThisType;
    typedef UGGrid<GridDim>                              GridType;
    typedef typename DataHandle::DataType DataType;

    enum {
      dim = GridDim
    };

    UGMessageBufferBase(void *ugData)
    {
      ugData_ = static_cast<char*>(ugData);
    };

  public:
    void write(const DataType &t)
    { this->writeRaw_<DataType>(t);  }

    void read(DataType &t)
    { this->readRaw_<DataType>(t);  }

  protected:
    friend class Dune::UGGrid<dim>;

    template <class ValueType>
    void writeRaw_(const ValueType &v)
    {
      *reinterpret_cast<ValueType*>(ugData_) = v;
      ugData_ += sizeof(ValueType);
    }

    template <class ValueType>
    void readRaw_(ValueType &v)
    {
      v = *reinterpret_cast<ValueType*>(ugData_);
      ugData_ += sizeof(ValueType);
    }

    // called by DDD_IFOneway to serialize the data structure to
    // be send
    static int ugGather_(typename UG_NS<dim>::DDD_OBJ obj, void* data)
    {
      // cast the DDD object to a UG entity pointer
      typedef typename Dune::UG_NS<dim>::template Entity<codim>::T* UGEntityPointer;
      UGEntityPointer ugEP = reinterpret_cast<typename Dune::UG_NS<dim>::template Entity<codim>::T*>(obj);

      // construct a DUNE makeable entity from the UG entity pointer
      /** \bug The nullptr argument should actually the UGGrid object.  But that is hard to obtain here,
       * and the argument is (currently) only used for the boundarySegmentIndex method, which we don't call. */
      typedef UGMakeableEntity<codim, dim, UGGrid<dim> > DuneMakeableEntity;
      DuneMakeableEntity entity(ugEP, nullptr);

      // safety check to only communicate what is needed
      if ((level == -1 && UG_NS<dim>::isLeaf(ugEP)) || entity.level() == level)
      {
        ThisType msgBuf(static_cast<DataType*>(data));
        if (!duneDataHandle_->fixedsize(dim, codim))
          msgBuf.template writeRaw_<unsigned>(duneDataHandle_->size(entity));
        duneDataHandle_->gather(msgBuf, entity);
      }

      return 0;
    }

    // called by DDD_IFOneway to deserialize the data structure
    // that has been received
    static int ugScatter_(typename UG_NS<dim>::DDD_OBJ obj, void* data)
    {
      // cast the DDD object to a UG entity pointer
      typedef typename Dune::UG_NS<dim>::template Entity<codim>::T* UGEntityPointer;
      UGEntityPointer ugEP = reinterpret_cast<typename Dune::UG_NS<dim>::template Entity<codim>::T*>(obj);

      // construct a DUNE makeable entity from the UG entity pointer
      /** \bug The nullptr argument should actually the UGGrid object.  But that is hard to obtain here,
       * and the argument is (currently) only used for the boundarySegmentIndex method, which we don't call. */
      typedef UGMakeableEntity<codim, dim, UGGrid<dim> > DuneMakeableEntity;
      DuneMakeableEntity entity(ugEP, nullptr);

      // safety check to only communicate what is needed
      if ((level == -1 && UG_NS<dim>::isLeaf(ugEP)) || entity.level() == level)
      {
        ThisType msgBuf(static_cast<DataType*>(data));
        int size;
        if (!duneDataHandle_->fixedsize(dim, codim))
          msgBuf.readRaw_(size);
        else
          size = duneDataHandle_->template size<DuneMakeableEntity>(entity);
        if (size > 0)
          duneDataHandle_->template scatter<ThisType, DuneMakeableEntity>(msgBuf, entity, size);

      }

      return 0;
    }

    static DataHandle *duneDataHandle_;
    static int level;
    char *ugData_;
  };

  template <class DataHandle, int GridDim, int codim>
  class UGMessageBuffer
    : public UGMessageBufferBase<DataHandle, GridDim, codim>
  {
    typedef typename DataHandle::DataType DataType;
    typedef UGMessageBufferBase<DataHandle, GridDim, codim> Base;
    enum { dim = GridDim };

  protected:
    friend class Dune::UGGrid<dim>;

    UGMessageBuffer(void *ugData)
      : Base(ugData)
    {}

    // returns number of bytes required for the UG message buffer
    template <class GridView>
    static unsigned ugBufferSize_(const GridView &gv)
    {
      if (Base::duneDataHandle_->fixedsize(dim, codim)) {
        return sizeof(DataType)
               * Base::duneDataHandle_->size(*gv.template begin<codim,InteriorBorder_Partition>());
      }

      // iterate over all entities, find the maximum size for
      // the current rank
      int maxSize = 0;
      typedef typename
      GridView
      ::template Codim<codim>
      ::template Partition<Dune::All_Partition>
      ::Iterator Iterator;
      Iterator it = gv.template begin<codim, Dune::All_Partition>();
      const Iterator endIt = gv.template end<codim, Dune::All_Partition>();
      for (; it != endIt; ++it) {
        maxSize = std::max((int) maxSize,
                           (int) Base::duneDataHandle_->size(*it));
      }

      // find maximum size for all ranks
      maxSize = MPIHelper::getCollectiveCommunication().max(maxSize);
      if (!maxSize)
        return 0;

      // add the size of an unsigned integer to the actual
      // buffer size. (we somewhere have to store the actual
      // number of objects for each entity.)
      return sizeof(unsigned) + sizeof(DataType)*maxSize;
    }
  };

  template <class DataHandle, int GridDim, int codim>
  class UGEdgeAndFaceMessageBuffer
    : public UGMessageBufferBase<DataHandle, GridDim, codim>
  {
    enum {dim = GridDim};
    typedef typename DataHandle::DataType DataType;
    typedef UGMessageBufferBase<DataHandle, GridDim, codim> Base;
  protected:
    friend class Dune::UGGrid<dim>;

    UGEdgeAndFaceMessageBuffer(void *ugData)
      : Base(ugData)
    {}

    // returns number of bytes required for the UG message buffer
    template <class GridView>
    static unsigned ugBufferSize_(const GridView &gv)
    {
      if (Base::duneDataHandle_->fixedsize(dim, codim)) {
        typedef typename GridView::template Codim<0>::template Partition<InteriorBorder_Partition>::Iterator ElementIterator;
        ElementIterator element = gv.template begin<0, InteriorBorder_Partition>();
        return sizeof(DataType)
               * Base::duneDataHandle_->size(element->template subEntity<codim>(0));
      }

      // iterate over all entities, find the maximum size for
      // the current rank
      int maxSize = 0;
      typedef typename
      GridView
      ::template Codim<0>
      ::template Partition<Dune::All_Partition>
      ::Iterator Iterator;
      Iterator it = gv.template begin<0, Dune::All_Partition>();
      const Iterator endIt = gv.template end<0, Dune::All_Partition>();
      for (; it != endIt; ++it) {
        int numberOfSubentities = it->subEntities(codim);
        for (int k = 0; k < numberOfSubentities; k++)
        {
          typedef typename GridView::template Codim<0>::Entity Element;
          typedef typename Element::template Codim<codim>::Entity SubEntity;
          const SubEntity subEntity(it->template subEntity<codim>(k));

          maxSize = std::max((int) maxSize,
                             (int) Base::duneDataHandle_->size(subEntity));
        }
      }

      // find maximum size for all ranks
      maxSize = MPIHelper::getCollectiveCommunication().max(maxSize);
      if (!maxSize)
        return 0;

      // add the size of an unsigned integer to the actual
      // buffer size. (we somewhere have to store the actual
      // number of objects for each entity.)
      return sizeof(unsigned) + sizeof(DataType)*maxSize;
    }
  };

  template <class DataHandle>
  class UGMessageBuffer<DataHandle, 2, 1>
    : public UGEdgeAndFaceMessageBuffer<DataHandle, 2, 1>
  {};

  template <class DataHandle>
  class UGMessageBuffer<DataHandle, 3, 2>
    : public UGEdgeAndFaceMessageBuffer<DataHandle, 3, 2>
  {};

  template <class DataHandle>
  class UGMessageBuffer<DataHandle, 3, 1>
    : public UGEdgeAndFaceMessageBuffer<DataHandle, 3, 1>
  {};

}   // end namespace Dune

#endif  // UG_MESSAGE_BUFFER_HH


==> anc/xt-super/dune-grid/dune/grid/uggrid/ugwrapper.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
/** \file
 * \brief Encapsulates some UG macros and functions
 */

/** \todo Here only to provide the constant DBL_EPSILON.  There's maybe a better way? */
#include "float.h"

namespace Dune {

  /** \brief Encapsulates a few UG methods and macros
   *
   * This class provides a wrapper to several methods and macros from
   * UG.  There are two reasons for doing this.  First, we don't want
   * to call UG macros directly from DUNE, because they pollute the
   * namespace and therefore we undefine them all.  Secondly,  UG methods
   * appear in the namespaces UG::D2 and UG::D3, but we need the dimension
   * as a template parameter.
   */
#if UG_DIM == 2
  template<int dim>
  class UG_NS {};
#endif

  template<>
  class UG_NS< UG_DIM > {
  public:

    // //////////////////////////////////////////////
    //   Types exported by UG
    // //////////////////////////////////////////////

#if UG_DIM == 2
#define UG_NAMESPACE UG::D2
#else
#define UG_NAMESPACE UG::D3
#endif

    enum Priorities {
      PrioNone = UG_NAMESPACE::PrioNone,
      PrioMaster = UG_NAMESPACE::PrioMaster,
      PrioBorder = UG_NAMESPACE::PrioBorder,

      PrioHGhost = UG_NAMESPACE::PrioHGhost,
      PrioVGhost = UG_NAMESPACE::PrioVGhost,
      PrioVHGhost = UG_NAMESPACE::PrioVHGhost
    };


    typedef UG_NAMESPACE ::RefinementRule RefinementRule;

    typedef UG_NAMESPACE ::CoeffProcPtr CoeffProcPtr;

    typedef UG_NAMESPACE ::UserProcPtr UserProcPtr;

    typedef UG_NAMESPACE ::BndSegFuncPtr BndSegFuncPtr;

    /** \brief This is actually a type of the UG algebra, not the grid.
     * We need it to implement face indices and ids in 3d, since UG
     * doesn't actually have objects for faces in 3d grids. */
    typedef UG_NAMESPACE ::vector Vector;

    /** \brief UG type for a hierarchical grid */
    typedef UG_NAMESPACE ::multigrid MultiGrid;

    /** \brief UG type for a level grid */
    typedef UG_NAMESPACE ::grid Grid;

    typedef UG_NAMESPACE ::edge Edge;

    typedef UG_NAMESPACE ::node Node;

    typedef UG_NAMESPACE ::element Element;

    typedef UG_NAMESPACE ::vertex Vertex;

    /** \brief Point on a UG boundary patch */
    typedef UG_NAMESPACE ::BNDP BNDP;

    /** \brief Types of the subentities parametrized by the codimension.  Gets specialized below */
    template <int codim>
    class Entity;

    // Type used for local and global ids
#ifdef ModelP
    typedef UG_NAMESPACE::DDD_GID UG_ID_TYPE;
#else
    typedef UG::INT UG_ID_TYPE;
#endif

#ifdef ModelP
    /* DDD Interfaces */
    typedef UG_NAMESPACE::DDD_IF_DIR DDD_IF_DIR;
    typedef UG_NAMESPACE::DDD_IF DDD_IF;
    typedef UG_NAMESPACE::DDD_OBJ DDD_OBJ;
    typedef UG_NAMESPACE::DDD_HEADER DDD_HEADER;

    static void DDD_IFOneway(DDD_IF dddIf,
                             DDD_IF_DIR dddIfDir,
                             size_t s,
                             UG_NAMESPACE::ComProcPtr gather,
                             UG_NAMESPACE::ComProcPtr scatter)
    {
      UG_NAMESPACE::DDD_IFOneway(dddIf, dddIfDir, s, gather, scatter);
    }

    static int *DDD_InfoProcList(DDD_HEADER *hdr)
    {
      return UG_NAMESPACE::DDD_InfoProcList(hdr);
    }

    static DDD_IF_DIR IF_FORWARD()
    {
      return UG_NAMESPACE::IF_FORWARD;
    }

    static DDD_IF_DIR IF_BACKWARD()
    {
      return UG_NAMESPACE::IF_BACKWARD;
    }


    /*! Master->HGhost/VHGhost */
    static DDD_IF &ElementIF()
    {
      return UG_NAMESPACE::ElementIF;
    }

    /*! ElementSymmIF: Master/HGhost/VHGhost */
    static DDD_IF &ElementSymmIF()
    {
      return UG_NAMESPACE::ElementSymmIF;
    }

    /*! ElementVIF: Master->VGhost/VHGhost */
    static DDD_IF &ElementVIF()
    {
      return UG_NAMESPACE::ElementVIF;
    }

    /*! ElementSymmVIF: Master/VGhost/VHGhost" */
    static DDD_IF &ElementSymmVIF()
    {
      return UG_NAMESPACE::ElementSymmVIF;
    }

    /*! Master->VGhost/HGhost/VHGhost */
    static DDD_IF &ElementVHIF()
    {
      return UG_NAMESPACE::ElementVHIF;
    }

    /*! ElementSymmVHIF: Master/VGhost/HGhost/VHGhost */
    static DDD_IF &ElementSymmVHIF()
    {
      return UG_NAMESPACE::ElementSymmVHIF;
    }

    /*! BorderNodeIF: Border->Master */
    static DDD_IF &BorderNodeIF()
    {
      return UG_NAMESPACE::BorderNodeIF;
    }

    /*! BorderNodeSymmIF: Border/Master */
    static DDD_IF &BorderNodeSymmIF()
    {
      return UG_NAMESPACE::BorderNodeSymmIF;
    }

    /*! OuterNodeIF: Master->HGhost/VGhost */
    static DDD_IF &OuterNodeIF()
    {
      return UG_NAMESPACE::OuterNodeIF;
    }


    /*! NodeVIF: Master->VGhost/VHGhost */
    static DDD_IF &NodeVIF()
    {
      return UG_NAMESPACE::NodeVIF;
    }

    /*! NodeIF: Master->VGhost/HGhost/VHGhost */
    static DDD_IF &NodeIF()
    {
      return UG_NAMESPACE::NodeIF;
    }

    /*! NodeAllIF: All/All */
    static DDD_IF &NodeAllIF()
    {
      return UG_NAMESPACE::NodeAllIF;
    }

    /*! BorderVectorIF: Border->Master */
    static DDD_IF &BorderVectorIF()
    {
      return UG_NAMESPACE::BorderVectorIF;
    }

    /*! BorderVectorSymmIF: Master/Border */
    static DDD_IF &BorderVectorSymmIF()
    {
      return UG_NAMESPACE::BorderVectorSymmIF;
    }

    /*! OuterVectorIF: Master->HGhost/VHGhost */
    static DDD_IF &OuterVectorIF()
    {
      return UG_NAMESPACE::OuterVectorIF;
    }

    /*! OuterVectorSymmIF: Master/Border/HGhost/VHGhost */
    static DDD_IF &OuterVectorSymmIF()
    {
      return UG_NAMESPACE::OuterVectorSymmIF;
    }

    /*! VectorVIF: Master->VGhost/VHGhost */
    static DDD_IF &VectorVIF()
    {
      return UG_NAMESPACE::VectorVIF;
    }

    /*! VectorVAllIF: Master/Border/VGhost/VHGhost->Master/Border */
    static DDD_IF &VectorVAllIF()
    {
      return UG_NAMESPACE::VectorVAllIF;
    }

    /*! VectorIF: Master->VGhost/VHGhost/HGhost */
    static DDD_IF &VectorIF()
    {
      return UG_NAMESPACE::VectorIF;
    }

    /*! Master->HGhost/VHGhost */
    static DDD_IF &EdgeIF()
    {
      return UG_NAMESPACE::EdgeIF;
    }

    /*! EdgeSymmIF: Master/HGhost/VHGhost */
    static DDD_IF &BorderEdgeSymmIF()
    {
      return UG_NAMESPACE::BorderEdgeSymmIF;
    }

    /*! EdgeHIF: Master/HGhost/VHGhost */
    static DDD_IF &EdgeHIF()
    {
      return UG_NAMESPACE::EdgeHIF;
    }

    /*! EdgeVHIF: Master->VGhost/HGhost/VHGhost */
    static DDD_IF &EdgeVHIF()
    {
      return UG_NAMESPACE::EdgeVHIF;
    }

    /*! EdgeSymmVHIF: Master/VGhost/HGhost/VHGhost */
    static DDD_IF &EdgeSymmVHIF()
    {
      return UG_NAMESPACE::EdgeSymmVHIF;
    }

    /** \brief Encapsulates the UG EPRIO macro */
    static int EPriority(const UG_NS< UG_DIM >::Element* element)
    {
      return EPRIO(element);
    }

    /** \brief Returns the priority of the side vector */
    static int Priority(const UG_NS< UG_DIM >::Vector* side)
    {
      return PARHDR(side)->prio;
    }

    /** \brief Returns the priority of the edge (the UG EPRIO macro) */
    static int Priority(const UG_NS< UG_DIM >::Edge* edge)
    {
      return PARHDR(edge)->prio;
    }

    /** \brief Returns the priority of the node (the UG EPRIO macro) */
    static int Priority(const UG_NS< UG_DIM >::Node* node)
    {
      return PARHDR(node)->prio;
    }

    static DDD_HEADER* ParHdr(UG_NS< UG_DIM >::Vector *side)
    {
      return PARHDR(side);
    }

    static DDD_HEADER* ParHdr(UG_NS< UG_DIM >::Edge *edge)
    {
      return PARHDR(edge);
    }

    static DDD_HEADER* ParHdr(UG_NS< UG_DIM >::Node *node)
    {
      return PARHDR(node);
    }

    /** \brief This entry tells the UG load balancer what rank this particular element
     * is supposed to be sent to.
     */
    static UG::INT& Partition(UG_NS< UG_DIM >::Element* element)
    {
      return PARTITION(element);
    }
#endif

    // //////////////////////////////////////////////
    //   Constants exported by UG
    // //////////////////////////////////////////////

    enum {GM_REFINE_NOT_CLOSED = UG_NAMESPACE ::GM_REFINE_NOT_CLOSED};

    enum {GM_COPY_ALL = UG_NAMESPACE ::GM_COPY_ALL};

    enum {GM_REFINE_TRULY_LOCAL = UG_NAMESPACE ::GM_REFINE_TRULY_LOCAL};

    enum {GM_REFINE_PARALLEL = UG_NAMESPACE ::GM_REFINE_PARALLEL};

    enum {GM_REFINE_NOHEAPTEST = UG_NAMESPACE ::GM_REFINE_NOHEAPTEST};

    /** \brief Control word entries */
    enum {NEWEL_CE      = UG_NAMESPACE ::NEWEL_CE,
          COARSEN_CE    = UG_NAMESPACE ::COARSEN_CE,
          ECLASS_CE     = UG_NAMESPACE ::ECLASS_CE,
          MARK_CE       = UG_NAMESPACE ::MARK_CE,
          REFINE_CE     = UG_NAMESPACE ::REFINE_CE};

    /** \brief Refinement rules */
    enum {NO_REFINEMENT = UG_NAMESPACE ::NO_REFINEMENT,
          RED           = UG_NAMESPACE ::RED,
          COARSE        = UG_NAMESPACE ::COARSE};

    enum {RED_CLASS = UG_NAMESPACE ::RED_CLASS};

    enum {GM_OK = UG_NAMESPACE ::GM_OK};

    enum {MAX_SONS = UG_NAMESPACE ::MAX_SONS};

    /** \brief The PFIRSTNODE macro which returns the first node in a
     * grid even in a parallel setting.
     */
    static UG_NS< UG_DIM >::Node* PFirstNode(const UG_NS< UG_DIM >::Grid* grid) {
      using UG_NAMESPACE ::PrioHGhost;
      using UG_NAMESPACE ::PrioVGhost;
      using UG_NAMESPACE ::PrioVHGhost;
      using UG_NAMESPACE ::PrioMaster;
      using UG_NAMESPACE ::PrioBorder;
      using UG_NAMESPACE ::ELEMENT_LIST;
      using UG_NAMESPACE ::NODE_LIST;
      return PFIRSTNODE(grid);
    }

    /** \brief The FIRSTNODE macro which returns the first node in a
     * grid even in a parallel setting.
     */
    static UG_NS< UG_DIM >::Node* FirstNode(UG_NS< UG_DIM >::Grid* grid) {
      using UG_NAMESPACE ::PrioHGhost;
      using UG_NAMESPACE ::PrioVGhost;
      using UG_NAMESPACE ::PrioVHGhost;
      using UG_NAMESPACE ::PrioMaster;
      using UG_NAMESPACE ::PrioBorder;
      using UG_NAMESPACE ::ELEMENT_LIST;
      using UG_NAMESPACE ::NODE_LIST;
      return FIRSTNODE(grid);
    }

    /** \brief The PFIRSTELEMENT macro which returns the first element in a
     * grid even in a parallel setting.
     */
    static UG_NS< UG_DIM >::Element* PFirstElement(const UG_NS< UG_DIM >::Grid* grid) {
      using UG_NAMESPACE ::PrioHGhost;
      using UG_NAMESPACE ::PrioVGhost;
      using UG_NAMESPACE ::PrioVHGhost;
      using UG_NAMESPACE ::PrioMaster;
      using UG_NAMESPACE ::PrioBorder;
      using UG_NAMESPACE ::ELEMENT_LIST;
      using UG_NAMESPACE ::NODE_LIST;
      return PFIRSTELEMENT(grid);
    }

    /** \brief The FIRSTELEMENT macro which returns the first element in a
     * grid even in a parallel setting.
     */
    static UG_NS< UG_DIM >::Element* FirstElement(UG_NS< UG_DIM >::Grid* grid) {
      using UG_NAMESPACE ::PrioHGhost;
      using UG_NAMESPACE ::PrioVGhost;
      using UG_NAMESPACE ::PrioVHGhost;
      using UG_NAMESPACE ::PrioMaster;
      using UG_NAMESPACE ::PrioBorder;
      using UG_NAMESPACE ::ELEMENT_LIST;
      return FIRSTELEMENT(grid);
    }

    /** \brief Returns pointers to the coordinate arrays of a UG element */
    static void Corner_Coordinates(const UG_NS< UG_DIM >::Element* theElement, double* x[]) {
      using UG_NAMESPACE ::NODE;
      using UG_NAMESPACE ::TRIANGLE;
      using UG_NAMESPACE ::QUADRILATERAL;
      using UG_NAMESPACE ::TETRAHEDRON;
      using UG_NAMESPACE ::PYRAMID;
      using UG_NAMESPACE ::PRISM;
      using UG_NAMESPACE ::n_offset;
      using UG::UINT;
      int n DUNE_UNUSED;
      CORNER_COORDINATES(theElement, n, x);
    }

    /** \brief Returns pointers to the coordinate arrays of a UG node */
    static void Corner_Coordinates(const UG_NS< UG_DIM >::Node* theNode, double* x[]) {
      x[0] = theNode->myvertex->iv.x;
    }

    /** \brief Returns pointers to the coordinate arrays of a UG edge */
    static void Corner_Coordinates(const UG_NS< UG_DIM >::Edge* theEdge, double* x[]) {
      x[0] = theEdge->links[0].nbnode->myvertex->iv.x;
      x[1] = theEdge->links[1].nbnode->myvertex->iv.x;
    }

    /** \brief Returns pointers to the coordinate arrays of a UG vector */
    static void Corner_Coordinates(const UG_NS< UG_DIM >::Vector* theVector, double* x[]) {
      UG_NS< UG_DIM >::Element* center;
      unsigned int side;
      UG_NS< UG_DIM >::GetElementAndSideFromSideVector(theVector, center, side);
      for (int i = 0; i < Corners_Of_Side(center, side); i++)
      {
        unsigned idxInElem = Corner_Of_Side(center, side, i);
        x[i] = Corner(center, idxInElem)->myvertex->iv.x;
      }
    }

    static int GlobalToLocal(int n, const double** cornerCoords,
                             const double* EvalPoint, double* localCoord) {
      if (UG_DIM==2)
        // in 2d we can call this only for triangles and quadrilaterals
        assert(n==3 or n==4);
      else
        // in 3d: tetrahedra, pyramids, prisms, hexahedra
        assert(n==4 or n==5 or n==6 or n==8);
      return UG_NAMESPACE ::UG_GlobalToLocal(n, cornerCoords, EvalPoint, localCoord);
    }

    /** \brief Computes the element volume */
    static double Area_Of_Element(int n, const double** cornerCoords) {
      double area = 0.0;
      using UG::DOUBLE;
      using UG_NAMESPACE ::DOUBLE_VECTOR;
#if UG_DIM == 2
      AREA_OF_ELEMENT_2D(n,cornerCoords,area);
#else
      AREA_OF_ELEMENT_3D(n,cornerCoords,area);
#endif
      return area;
    }

    static int myLevel (const UG_NS< UG_DIM >::Element* theElement) {
      using UG::UINT;
      return LEVEL(theElement);
    }

    static int myLevel (const UG_NS< UG_DIM >::Node* theNode) {
      using UG::UINT;
      return LEVEL(theNode);
    }

    static int myLevel (const UG_NS< UG_DIM >::Edge* theEdge) {
      using UG::UINT;
      return LEVEL(theEdge);
    }

    static int myLevel (const UG_NS< UG_DIM >::Vector* theVector) {
      return myLevel((UG_NS< UG_DIM >::Element*)VOBJECT(theVector));
    }

    //! return true if element has an exact copy on the next level
    static bool hasCopy (const UG_NS< UG_DIM >::Element* theElement) {
      using UG_NAMESPACE ::ELEMENT;
      using UG_NAMESPACE ::control_entries;
      using UG::UINT;
      using UG_NAMESPACE ::REFINECLASS_CE;
      using UG_NAMESPACE ::YELLOW_CLASS;
      return REFINECLASS(theElement) == YELLOW_CLASS;
    }

    //! Returns true if element is on level 0 or has been created by red refinement
    static bool isRegular (const UG_NS< UG_DIM >::Element* theElement) {
      using UG_NAMESPACE ::ELEMENT;
      using UG_NAMESPACE ::control_entries;
      using UG::UINT;
      return ECLASS(theElement) == RED_CLASS;
    }

    //! \todo Please doc me!
    static int Sides_Of_Elem(const UG_NS< UG_DIM >::Element* theElement) {
      using UG_NAMESPACE ::element_descriptors;
      using UG::UINT;
      return SIDES_OF_ELEM(theElement);
    }

    //! Encapsulates the NBELEM macro
    static UG_NS<UG_DIM>::Element* NbElem(const UG_NS< UG_DIM >::Element* theElement, int nb) {
      using UG_NAMESPACE ::ELEMENT;
      using UG_NAMESPACE ::nb_offset;
      using UG::UINT;
      return NBELEM(theElement, nb);
    }

    static size_t boundarySegmentIndex(const UG_NS< UG_DIM >::Element* theElement, int nb) {
      using UG_NAMESPACE ::BNDS;
      using UG::UINT;
      using UG_NAMESPACE ::side_offset;

      BNDS* bnds = ELEM_BNDS(theElement,nb);
      size_t id = UG_NAMESPACE ::GetBoundarySegmentId(bnds);
      return id;
    }

    //! Returns true if the i-th side of the element is on the domain boundary
    static bool Side_On_Bnd(const UG_NS< UG_DIM >::Element* theElement, int i) {
      using UG_NAMESPACE ::BNDS;
      using UG_NAMESPACE ::BEOBJ;
      using UG_NAMESPACE ::side_offset;
      using UG::UINT;
      using UG_NAMESPACE ::GM_OBJECTS;
      return OBJT(theElement)==BEOBJ && SIDE_ON_BND(theElement, i);
    }

    //! Returns true if at least one face of the element is a boundary face
    static bool isBoundaryElement(const UG_NS< UG_DIM >::Element* theElement) {
      using UG_NAMESPACE ::BEOBJ;
      using UG_NAMESPACE ::GM_OBJECTS;
      using UG::UINT;
      return OBJT(theElement)==BEOBJ;
    }

    //! \todo Please doc me!
    static int Edges_Of_Elem(const UG_NS< UG_DIM >::Element* theElement) {
      using UG_NAMESPACE ::element_descriptors;
      using UG::UINT;
      return EDGES_OF_ELEM(theElement);
    }

    //! \todo Please doc me!
    static int Corners_Of_Elem(const UG_NS< UG_DIM >::Element* theElement) {
      using UG_NAMESPACE ::element_descriptors;
      using UG::UINT;
      return CORNERS_OF_ELEM(theElement);
    }

    /** \Brief the 'number of corners' of a vertex, i.e., 1.  Here for consistency
        \return 1
     */
    static int Corners_Of_Elem(const UG_NS< UG_DIM >::Node* theNode) {
      return 1;
    }

    //! Return number of corners of a given side
    static int Corners_Of_Side(const UG_NS< UG_DIM >::Element* theElement, int side) {
      using UG_NAMESPACE ::element_descriptors;
      using UG::UINT;
      return CORNERS_OF_SIDE(theElement, side);
    }

    //! Return local number of a given corner of a given element side
    static int Corner_Of_Side(const UG_NS< UG_DIM >::Element* theElement, int side, int corner) {
      using UG_NAMESPACE ::element_descriptors;
      using UG::UINT;
      return CORNER_OF_SIDE(theElement, side, corner);
    }

    //! Return local number of a given corner of a given element edge
    static int Corner_Of_Edge(const UG_NS< UG_DIM >::Element* theElement, int edge, int corner) {
      using UG_NAMESPACE ::element_descriptors;
      using UG::UINT;
      return CORNER_OF_EDGE(theElement, edge, corner);
    }

    //! Return number of sons of an element
    static int nSons(const UG_NAMESPACE ::element* element) {
      return UG_NAMESPACE ::ReadCW(element, UG_NAMESPACE ::NSONS_CE);
    }

    static int GetSons(const UG_NAMESPACE ::element* element, UG_NAMESPACE ::element* sonList[MAX_SONS]) {
      return UG_NAMESPACE ::GetSons(element, sonList);
    }

    /** \todo Remove the const casts */
    static int GetNodeContext(const UG_NAMESPACE ::element* element, const UG_NAMESPACE ::node** context) {
      return UG_NAMESPACE ::GetNodeContext(element, const_cast<UG_NAMESPACE ::node**>(context));
    }

    //! Encapsulates the GRID_ATTR macro
    static int Grid_Attr(const UG_NS< UG_DIM >::Grid* grid) {
      return GRID_ATTR(grid);
    }

    static int MarkForRefinement(UG_NAMESPACE ::element* element, int rule, int data) {
      return UG_NAMESPACE ::MarkForRefinement(element, (UG_NAMESPACE ::RefinementRule)rule, data);
    }

    //! Encapsulates the TAG macro
    static unsigned int Tag(const UG_NS< UG_DIM >::Element* theElement) {
      using UG::UINT;
      return TAG(theElement);
    }

    //! Doesn't ever get called, but needs to be there to calm the compiler
    static unsigned int Tag(const UG_NS< UG_DIM >::Node* theNode) {
      DUNE_THROW(GridError, "Called method Tag() for a vertex.  This should never happen!");
      return 0;
    }

    //! get corner in local coordinates, corner number in UG's numbering system
    template<class T>
    static void  getCornerLocal (const UG_NS< UG_DIM >::Element* theElement, int corner, FieldVector<T, UG_DIM>& local)
    {
      using UG_NAMESPACE ::element_descriptors;
      using UG::UINT;
      for (int i=0; i<UG_DIM; i++)
        local[i] = LOCAL_COORD_OF_TAG(TAG(theElement),corner)[i];
    }

    //! Next element in the UG element lists
    static UG_NS< UG_DIM >::Element* succ(const UG_NS< UG_DIM >::Element* theElement) {
      return theElement->ge.succ;
    }

    //! Next element in the UG nodes lists
    static UG_NS< UG_DIM >::Node* succ(const UG_NS< UG_DIM >::Node* theNode) {
      return theNode->succ;
    }

    //! Calm the compiler
    static void* succ(const void* theWhatever) {
      DUNE_THROW(NotImplemented, "No successor available for this kind of object");
      return 0;
    }

    //! Return true if the element is a ghost element
#ifdef ModelP
    static bool isGhost(const UG_NS< UG_DIM >::Element* theElement) {
      if (EPRIO(theElement) == PrioHGhost
          || EPRIO(theElement) == PrioVGhost
          || EPRIO(theElement) == PrioVHGhost)
        return true;
      else
        return false;
    }
#endif

    //! Return true if the element is a leaf element
    static bool isLeaf(const UG_NS< UG_DIM >::Element* theElement) {
      using UG ::UINT;
      using UG_NAMESPACE ::CONTROL_ENTRY;
      using UG_NAMESPACE ::control_entries;

      return LEAFELEM(theElement);
    }

    //! Return true if the node is a leaf node
    static bool isLeaf(const UG_NS< UG_DIM >::Node* theNode) {
      return theNode->isLeaf;
    }

    //! Return true if the edge is a leaf edge
    static bool isLeaf(const UG_NS< UG_DIM >::Edge* theEdge) {
      return theEdge->leafIndex > -1;
    }

    //! Return true if the side vector is a leaf side vector
    static bool isLeaf(const UG_NS< UG_DIM >::Vector* theVector) {
      using UG_NAMESPACE ::VECTOR;
      using UG::UINT;
      // Since the vector cannot be asked directly,
      // the corresponding element is asked.
      return isLeaf((UG_NS< UG_DIM >::Element*)VOBJECT(theVector));
    }
    // /////////////////////////////////////////////
    //   Level indices
    // /////////////////////////////////////////////

    //! Gets the level index of a UG element
    static int& levelIndex(UG_NS< UG_DIM >::Element* theElement) {
      return theElement->ge.levelIndex;
    }

    //! Gets the level index of a UG element
    static const int& levelIndex(const UG_NS< UG_DIM >::Element* theElement) {
      return theElement->ge.levelIndex;
    }

    //! Gets the level index of a UG sidevector
    static UG::UINT& levelIndex(Vector* theVector) {
#if UG_DIM == 2
      DUNE_THROW(GridError, "levelIndex in side vector only in 3D!");
#endif
      return theVector->index;
    }

    //! Gets the level index of a UG sidevector
    static const UG::UINT& levelIndex(const Vector* theVector) {
#if UG_DIM == 2
      DUNE_THROW(GridError, "levelIndex in side vector only in 3D!");
#endif
      return theVector->index;
    }

    //! Gets the level index of a UG edge
    static int& levelIndex(UG_NS< UG_DIM >::Edge* theEdge) {
      return theEdge->levelIndex;
    }

    //! Gets the level index of a UG edge
    static const int& levelIndex(const UG_NS< UG_DIM >::Edge* theEdge) {
      return theEdge->levelIndex;
    }

    //! Gets the level index of a UG node
    static int& levelIndex(UG_NS< UG_DIM >::Node* theNode) {
      return theNode->levelIndex;
    }

    //! Gets the level index of a UG node
    static const int& levelIndex(const UG_NS< UG_DIM >::Node* theNode) {
      return theNode->levelIndex;
    }

    // /////////////////////////////////////////////
    //   Leaf indices
    // /////////////////////////////////////////////

    //! Gets the leaf index of a UG element
    static int& leafIndex(UG_NS< UG_DIM >::Element* theElement) {
      return theElement->ge.leafIndex;
    }

    //! Gets the leaf index of a UG element
    static const int& leafIndex(const UG_NS< UG_DIM >::Element* theElement) {
      return theElement->ge.leafIndex;
    }

    //! Gets the leaf index of a UG sidevector
    static unsigned int& leafIndex(Vector* theVector) {
      // theVector->skip is actually something other than an index.
      // We use it anyways.
      return theVector->skip;
    }

    //! Gets the leaf index of a UG sidevector
    static const unsigned int& leafIndex(const Vector* theVector) {
      // theVector->skip is actually something other than an index.
      // We use it anyways.
      return theVector->skip;
    }

    //! Gets the leaf index of a UG edge
    static int& leafIndex(UG_NS< UG_DIM >::Edge* theEdge) {
      return theEdge->leafIndex;
    }

    //! Gets the leaf index of a UG edge
    static const int& leafIndex(const UG_NS< UG_DIM >::Edge* theEdge) {
      return theEdge->leafIndex;
    }

    //! Gets the leaf index of a UG node
    static int& leafIndex(UG_NS< UG_DIM >::Node* theNode) {
      return theNode->myvertex->iv.leafIndex;
    }

    //! Gets the leaf index of a UG node
    static const int& leafIndex(const UG_NS< UG_DIM >::Node* theNode) {
      return theNode->myvertex->iv.leafIndex;
    }

    // /////////////////////////////////////////////
    //   IDs
    // /////////////////////////////////////////////

    //! Gets the index of a UG element
    static unsigned int id(const UG_NS< UG_DIM >::Element* theElement) {
      return theElement->ge.id;
    }

    //! Gets the index of a UG node
    static unsigned int id(const UG_NS< UG_DIM >::Node* theNode) {
#if UG_DIM == 2
      return theNode->myvertex->iv.id | 0x80000000;
#else
      return theNode->myvertex->iv.id | 0xC0000000;
#endif
    }

    /** \brief Compute global coordinates of a point in local coordinates for an element */
    static void Local_To_Global(int n, double** y,
                                const FieldVector<double, UG_DIM>& local,
                                FieldVector<double, UG_DIM>& global) {
      using UG::DOUBLE;
      LOCAL_TO_GLOBAL(n,y,local,global);
    }

    /** \brief Compute global coordinates of a point in local coordinates for a vertex */
    static void Local_To_Global(int n, double** y,
                                const FieldVector<double,0>& local,
                                FieldVector<double, UG_DIM>& global) {
      for (int i=0; i<UG_DIM; i++)
        global[i] = y[0][i];
    }

    /**
     * \param n Number of corners of the element
     * \param x Coordinates of the corners of the element
     * \param local Local evaluation point
     *
     * \return The return type is int because the macro INVERSE_TRANSFORMATION
     *  returns 1 on failure.
     */
    static int Transformation(int n, double** x,
                              const FieldVector<double, UG_DIM>& local, FieldMatrix<double,UG_DIM,UG_DIM>& mat) {
      using UG_NAMESPACE ::DOUBLE_VECTOR;
      using UG::DOUBLE;
      double det;
#ifndef SMALL_D
      const double SMALL_D = DBL_EPSILON*10;
#endif
      INVERSE_TRANSFORMATION(n, x, local, mat, det);
      return 0;
    }

    /** \brief Dummy method for vertices */
    static int Transformation(int n, double** x,
                              const FieldVector<double, 0>& local, FieldMatrix<double,UG_DIM,0>& mat) {
      return 0;
    }

    /**
     * \param n Number of corners of the element
     * \param x Coordinates of the corners of the element
     * \param local Local evaluation point
     *
     * \return The return type is int because the macro TRANSFORMATION
     *  returns 1 on failure.
     */
    static int JacobianTransformation(int n, double** x,
                                      const FieldVector<double, UG_DIM>& local, FieldMatrix<double,UG_DIM,UG_DIM>& mat) {
      using UG_NAMESPACE ::DOUBLE_VECTOR;
      using UG::DOUBLE;
      TRANSFORMATION(n, x, local, mat);
      return 0;
    }

    /** \brief Dummy method for vertices */
    static int JacobianTransformation(int n, double** x,
                                      const FieldVector<double, 0>& local, FieldMatrix<double,0,UG_DIM>& mat) {
      return 0;
    }

    /** \brief Compute the integration element on an element face
        \param nc Number of corners of the element face
        \param co_global Coordinates of the corners of the face
        \param ip_local Local coordinates where integration element is to be evaluated
     */
    static UG::DOUBLE SurfaceElement(int nc,
                                     const UG::DOUBLE co_global[MAX_CORNERS_OF_ELEM][ UG_DIM ],
                                     const UG::DOUBLE ip_local[ UG_DIM ]) {
      UG::DOUBLE result;
      if (UG_NAMESPACE ::SurfaceElement(UG_DIM, nc, co_global, ip_local, &result))
        DUNE_THROW(GridError, "UG_D" << UG_DIM << "::SurfaceElement returned error code!");
      return result;
    }

    //! Returns the i-th corner of a UG element
    static UG_NS< UG_DIM >::Node* Corner(const UG_NS< UG_DIM >::Element* theElement, int i) {
      using UG_NAMESPACE ::NODE;
      using UG_NAMESPACE ::n_offset;
      using UG::UINT;
      return CORNER(theElement, i);
    }

    //! Returns the i-th edge of a UG element
    static UG_NS< UG_DIM >::Edge* ElementEdge(const UG_NS< UG_DIM >::Element* theElement, int i) {
      using UG_NAMESPACE ::NODE;
      using UG_NAMESPACE ::n_offset;
      using UG::UINT;
      using UG_NAMESPACE ::element_descriptors;
      return GetEdge(CORNER(theElement, CORNER_OF_EDGE(theElement, i, 0)),
                     CORNER(theElement, CORNER_OF_EDGE(theElement, i, 1)));
    }

    //! get edge from node i to node j (in UG's numbering !
    static UG_NS< UG_DIM >::Edge* GetEdge (UG_NS< UG_DIM >::Node* nodei, UG_NS< UG_DIM >::Node* nodej) {
      return UG_NAMESPACE ::GetEdge(nodei,nodej);
    }

    //! access side vector from element (this is just a dummy to compile code also in 2d)
    static Vector* SideVector (const UG_NS< UG_DIM >::Element* theElement, int i)
    {
#if UG_DIM == 2
      DUNE_THROW(GridError, "side vector only in 3D!");
#else
      using UG::D3::VECTOR;
      using UG::D3::svector_offset;
      using UG::UINT;
      return SVECTOR(theElement,i);
#endif
    }

    //! Access element from side vector
    static void GetElementAndSideFromSideVector(const UG_NS< UG_DIM >::Vector* theVector,
                                                UG_NS< UG_DIM >::Element*& theElement,
                                                unsigned int& side)
    {
      using UG_NAMESPACE ::VECTOR;
      using UG::UINT;

      theElement = (UG_NS< UG_DIM >::Element*)VOBJECT(theVector);
      side = VECTORSIDE(theVector);
    }

    /** \brief Return a pointer to the father of the given element */
    static UG_NS< UG_DIM >::Element* EFather(const UG_NS< UG_DIM >::Element* theElement) {
      using UG_NAMESPACE ::ELEMENT;
      using UG_NAMESPACE ::father_offset;
      using UG::UINT;
      return EFATHER(theElement);
    }

    //! get father element of vertex
    static UG_NS< UG_DIM >::Element* NFather(UG_NS< UG_DIM >::Node* theNode) {
      return theNode->myvertex->iv.father;
    }

    //! get father node of vertex
    static UG_NS< UG_DIM >::Node* NodeNodeFather(UG_NS< UG_DIM >::Node* theNode) {
      using UG_NAMESPACE ::NDOBJ;
      using UG_NAMESPACE ::GM_OBJECTS;
      using UG::UINT;
      if (theNode->father==0)
        return 0;         // no father at all
      if (OBJT(theNode->father)==NDOBJ)
        return (UG_NAMESPACE ::node*) theNode->father;
      else
        return 0;         // may be edge or element
    }

    static unsigned int ReadCW(void* obj, int ce) {
      return UG_NAMESPACE ::ReadCW(obj, ce);
    }

    static void WriteCW(void* obj, int ce, int n) {
      UG_NAMESPACE ::WriteCW(obj, ce, n);
    }

    //! \todo Please doc me!
    static int InitUg(int* argcp, char*** argvp) {
      return UG_NAMESPACE ::InitUg(argcp, argvp);
    }

    static void ExitUg() {
      UG_NAMESPACE ::ExitUg();
    }

    static int DisposeMultiGrid(UG_NAMESPACE ::multigrid* mg) {
      return UG_NAMESPACE ::DisposeMultiGrid(mg);
    }

    //! \todo Please doc me!
    static void* CreateBoundaryValueProblem(const char* BVPname,
                                            int numOfCoeffFunc,
                                            UG_NAMESPACE ::CoeffProcPtr coeffs[],
                                            int numOfUserFct,
                                            UG_NAMESPACE ::UserProcPtr userfct[]) {
      return UG_NAMESPACE ::CreateBoundaryValueProblem(BVPname, 0, numOfCoeffFunc, coeffs,
                                                       numOfUserFct, userfct);
    }

    //! Set the current boundary value problem
    static void Set_Current_BVP(void** thisBVP) {
      UG_NAMESPACE ::Set_Current_BVP(thisBVP);
    }

    //! Get UG boundary value problem from its name
    static void** BVP_GetByName(const char* name) {
      return UG_NAMESPACE ::BVP_GetByName(name);
    }

    //! Dispose of a boundary value problem
    static int BVP_Dispose(void** BVP) {
      return UG_NAMESPACE ::BVP_Dispose(BVP);
    }

    /** \brief Create new point on the grid boundary by giving local coordinates.

       Global coordinates are computed automatically using the domain boundary information.
       The point is not inserted as a new vertex in the grid!
     */
    static BNDP *BNDP_CreateBndP(UG::HEAP *Heap,
                                 BNDP *theBndP0,
                                 BNDP *theBndP1,
                                 UG::DOUBLE lcoord) {
      return UG_NAMESPACE::BNDP_CreateBndP(Heap, theBndP0, theBndP1, lcoord);
    }

    /** \brief Get global position of a point on the grid boundary */
    static UG::INT BNDP_Global(BNDP *theBndP,
                               UG::DOUBLE *global) {
      return UG_NAMESPACE::BNDP_Global(theBndP, global);
    }

    /** \brief Delete a grid boundary point */
    static UG::INT BNDP_Dispose(UG::HEAP *Heap,
                                BNDP *theBndP) {
      return UG_NAMESPACE::BNDP_Dispose(Heap, theBndP);
    }

    //! Get UG multigrid object from its name
    static UG_NS< UG_DIM >::MultiGrid* GetMultigrid(const char* name) {
      return UG_NAMESPACE ::GetMultigrid(name);
    }

    /** \brief Load-balance the grid by recursive coordinate bisection */
    static void lbs(const char *argv, UG_NAMESPACE ::multigrid *theMG) {
#ifdef ModelP
      return UG_NAMESPACE ::lbs(argv, theMG);
#endif
    }

    //! An UG-internal load balancing method
    static int TransferGridFromLevel(UG_NAMESPACE ::multigrid *theMG, int level) {
#ifdef ModelP
      return UG_NAMESPACE ::TransferGridFromLevel(theMG,level);
#else
      return 0;
#endif
    }

    static int ConfigureCommand(int argc, const char** argv) {
      /** \todo Can we remove the cast? */
      return UG_NAMESPACE ::ConfigureCommand(argc, (char**)argv);
    }

    static int NewCommand(int argc, char** argv) {
      return UG_NAMESPACE ::NewCommand(argc, argv);
    }

    static int CreateFormatCmd(int argc, char** argv) {
      return UG_NAMESPACE ::CreateFormatCmd(argc, argv);
    }

    static void* CreateDomain(const char* name, const double* midPoint, double radius,
                              int segments, int corners, int convex) {
      return UG_NAMESPACE ::CreateDomain(name, midPoint, radius, segments, corners, convex);
    }

    static void RemoveDomain(const char* name) {
      UG_NAMESPACE ::RemoveDomain(name);
    }

    static void* InsertInnerNode(UG_NAMESPACE ::grid* grid, const double* pos) {
      return UG_NAMESPACE ::InsertInnerNode(grid, pos);
    }

    static void* CreateBoundarySegment(const char *name, int left, int right,
                                       int index, int res,
                                       int *point,
                                       const double *alpha, const double *beta,
                                       UG_NAMESPACE ::BndSegFuncPtr boundarySegmentFunction,
                                       void *userData) {
      return UG_NAMESPACE ::CreateBoundarySegment(name,            // internal name of the boundary segment
                                                  left,             //  id of left subdomain
                                                  right,             //  id of right subdomain
                                                  index,         // Index of the segment
                                                  UG_NAMESPACE ::NON_PERIODIC, // I don't know what this means
                                                  res,             // Resolution, only for the UG graphics
                                                  point,
                                                  alpha,
                                                  beta,
                                                  boundarySegmentFunction,
                                                  userData);
    }

    static void* CreateLinearSegment(const char *name,
                                     int left, int right,
                                     int index, int numVertices,
                                     const int* cornerIndices,
                                     double cornerCoordinates[2][ UG_DIM ])
    {
      return UG_NAMESPACE ::CreateLinearSegment(name,            // internal name of the boundary segment
                                                left,            //  id of left subdomain
                                                right,           //  id of right subdomain
                                                index,           // Index of the segment
                                                numVertices,
                                                cornerIndices,
                                                cornerCoordinates);
    }

  };

  template <>
  class UG_NS< UG_DIM >::Entity<0>
  {
  public:
    typedef UG_NAMESPACE ::element T;
  };

  template <>
  class UG_NS< UG_DIM >::Entity< UG_DIM - 1 >
  {
  public:
    typedef UG_NAMESPACE ::edge T;
  };

#if UG_DIM == 3
  template <>
  class UG_NS< UG_DIM >::Entity<1>
  {
  public:
    typedef UG_NAMESPACE ::vector T;
  };
#endif

  template <>
  class UG_NS< UG_DIM >::Entity< UG_DIM > {
  public:
    typedef UG_NAMESPACE ::node T;
  };

#undef UG_NAMESPACE

} // namespace Dune


==> anc/xt-super/dune-grid/dune/grid/uggrid/undefAllMacros.pl <==
#!/usr/bin/perl -w

# TODO: Detect location of UG from the DUNE build system
$UGROOT = "/home/sander/uginst";

# Counts the total number of #undefs emitted
$counter = 0;

# open output file
$outfilename = "ug_undefs.hh";
unless (open OUTFILE, ">$outfilename") {
  die "Couldn't open $outfilename for writing!\n";
}

# Loop over all the files given in the command line and
# recursively parse them for macro definitions.
foreach $file (@ARGV) {

  # Write header comment
  print OUTFILE "/** \\file\n";
  print OUTFILE "* \\brief Contains <tt>#undef</tt>s for all preprocessor macros\n";
  print OUTFILE "* defined by UG.\n";
  print OUTFILE "*\n";
  print OUTFILE "* This file is created automatically by the perl script <tt>undefAllMacros.pl</tt>.\n";
  print OUTFILE "*/\n\n";

  # Parse the file itself
  emitUndefs($file);

  # Makedepend recursively searches for more included headers.
  # Warnings appear because the system headers will not be found.
  # Those warnings get piped to /dev/null.
  foreach $_ (`makedepend -f- -w 20 -Y$UGROOT/include -DModelP $file 2>/dev/null`) {

    # The output of makedepend has the form
    # file.o: header.h
    # We look for the ".o:" Everything that follows must be a header file
    if (/\.o\:\s(\S+\.h)/) {

      emitUndefs($1);

    }

  }

}


print "Undef'ed $counter #defines!\n";

close(OUTFILE);


##############################################################
# This subroutine reads the file given as the first argument
# and issues an #undef for each macro found.
##############################################################
sub emitUndefs {

  print "Parsing $_[0]\n";

  unless (open INFILE, "$_[0]") {
    die "Couldn't open $_[0] for reading!\n";
}

  while(<INFILE>) {

    # looks for lines that define a C macro
    if (/\#define\s+(\w+)/) {

      print OUTFILE "#undef $1\n";
      $counter = $counter + 1;

    }

  }

  close (INFILE);

}


==> anc/xt-super/dune-grid/dune/grid/utility/CMakeLists.txt <==
add_subdirectory(test EXCLUDE_FROM_ALL)
set(HEADERS
  entitycommhelper.hh
  globalindexset.hh
  grapedataioformattypes.hh
  gridinfo-gmsh-main.hh
  gridinfo.hh
  gridtype.hh
  hierarchicsearch.hh
  hostgridaccess.hh
  multiindex.hh
  parmetisgridpartitioner.hh
  persistentcontainer.hh
  persistentcontainerinterface.hh
  persistentcontainermap.hh
  persistentcontainervector.hh
  persistentcontainerwrapper.hh
  structuredgridfactory.hh
  tensorgridfactory.hh
  vertexorderfactory.hh)

install(FILES ${HEADERS}
  DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/grid/utility)


==> anc/xt-super/dune-grid/dune/grid/utility/Makefile.am <==
SUBDIRS = test

gridutilitydir =  $(includedir)/dune/grid/utility
gridutility_HEADERS =				\
	entitycommhelper.hh 			\
	globalindexset.hh			\
	grapedataioformattypes.hh		\
	gridinfo-gmsh-main.hh			\
	gridinfo.hh				\
	gridtype.hh				\
	hierarchicsearch.hh			\
	hostgridaccess.hh			\
	multiindex.hh \
	parmetisgridpartitioner.hh		\
	persistentcontainer.hh			\
	persistentcontainerinterface.hh		\
	persistentcontainermap.hh		\
	persistentcontainervector.hh		\
	persistentcontainerwrapper.hh		\
	structuredgridfactory.hh		\
	tensorgridfactory.hh \
	vertexorderfactory.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-grid/dune/grid/utility/entitycommhelper.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ENTITYCOMMHELPER_HH
#define DUNE_ENTITYCOMMHELPER_HH

#include <dune/grid/common/gridenums.hh>
#include <dune/common/unused.hh>

namespace Dune
{

  template< InterfaceType iftype >
  struct EntityCommHelper;


  template<>
  struct EntityCommHelper< InteriorBorder_InteriorBorder_Interface >
  {
    static bool send ( const PartitionType p )
    {
      //return (p == InteriorEntity) || (p == BorderEntity);
      return (p == BorderEntity);
    }

    static bool receive ( const PartitionType p )
    {
      //return (p == InteriorEntity) || (p == BorderEntity);
      return (p == BorderEntity);
    }
  };


  template<>
  struct EntityCommHelper< InteriorBorder_All_Interface >
  {
    static bool send ( const PartitionType p )
    {
      return (p == InteriorEntity) || (p == BorderEntity);
    }

    static bool receive ( const PartitionType p )
    {
      //return true;
      return (p != InteriorEntity);
    }
  };


  template<>
  struct EntityCommHelper< Overlap_OverlapFront_Interface >
  {
    static bool send ( const PartitionType p )
    {
      //return (p == InteriorEntity) || (p == BorderEntity) || (p == OverlapEntity);
      return (p != FrontEntity) && (p != GhostEntity);
    }

    static bool receive ( const PartitionType p )
    {
      //return (p == InteriorEntity) || (p == BorderEntity) || (p == OverlapEntity) || (p == FrontEntity);
      return (p != GhostEntity);
    }
  };


  template<>
  struct EntityCommHelper< Overlap_All_Interface >
  {
    static bool send ( const PartitionType p )
    {
      //return (p == InteriorEntity) || (p == BorderEntity) || (p == OverlapEntity);
      return (p != FrontEntity) && (p != GhostEntity);
    }

    static bool receive ( const PartitionType p )
    {
      DUNE_UNUSED_PARAMETER(p);
      return true;
    }
  };


  template<>
  struct EntityCommHelper< All_All_Interface >
  {
    static bool send ( const PartitionType p )
    {
      DUNE_UNUSED_PARAMETER(p);
      return true;
    }

    static bool receive ( const PartitionType p )
    {
      DUNE_UNUSED_PARAMETER(p);
      return true;
    }
  };

} // namespace Dune

#endif // #ifndef DUNE_ENTITYCOMMHELPER_HH


==> anc/xt-super/dune-grid/dune/grid/utility/globalindexset.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

/** \file
 *
 *  \brief Provides a globally unique index for all entities of a distributed Dune grid
 *
 * Such functionality is relevant for a number of applications:
 *  - Map a degree of freedom associated with an entity to its
 *         location in a global matrix or global vector
 *  - Such indices for elements are needed as input to external mesh partitioners
 *  - Using matrix and vector routines from the PETSc or trilinos parallel linear algebra
 *    packages for distributed memory parallel computers.
 *
 *  Method: (1) The UniqueEntityPartition class assigns an owner process to each entity
 *
 *          (2) Compute the number of entities that are owned by each process
 *
 *          (3) we communicate the index of entities that are owned by the process to processes
 *              that also contain these entities but do not own them, so that on a non-owner process
 *              we have information on the index of the entity that it got from the owner-process;
 *
 *  \author    Benedikt Oswald, Patrick Leidenberger, Oliver Sander
 *
 *  \attention globally unique indices are ONLY provided for entities of the
 *             InteriorBorder_Partition type, NOT for the Ghost_Partition type !!!
 *
 *  \bug This code will most likely not work on grids with more than one element type.
 *       Please ask on the mailing list if you need this feature.
 *  \note The interface in this file is experimental, and may change without prior notice.
 */

#ifndef DUNE_GRID_UTILITY_GLOBALINDEXSET_HH
#define DUNE_GRID_UTILITY_GLOBALINDEXSET_HH

/** \brief Include standard header files. */
#include <vector>
#include <iostream>
#include <fstream>
#include <memory>
#include <map>
#include <utility>
#include <algorithm>

/** include base class functionality for the communication interface */
#include <dune/grid/common/gridenums.hh>
#include <dune/grid/common/datahandleif.hh>

/** include parallel capability */
#if HAVE_MPI
  #include <dune/common/parallel/mpihelper.hh>
#endif

namespace Dune
{

  /** \brief Calculate globally unique index over all processes in a Dune grid
   */
  template<class GridView>
  class GlobalIndexSet
  {
  public:
    /** \brief The number type used for global indices  */
    typedef int Index;

    /** \brief Helper class to provide access to subentity PartitionTypes with a run-time codimension
     *
     * This class can be removed if there is ever a method 'subPartitionType' similar to 'subIndex',
     * that takes a run-time codimension argument.
     */
    template <class Entity, int Codim>
    struct SubPartitionTypeProvider
    {
      /** \brief Get PartitionType of the i-th subentity of codimension 'codim' of entity 'entity'
       */
      static PartitionType get(const Entity& entity, int codim, int i)
      {
        if (codim==Codim)
          return entity.template subEntity<Codim>(i)->partitionType();
        else
          return SubPartitionTypeProvider<Entity,Codim-1>::get(entity, codim, i);
      }
    };

    template <class Entity>
    struct SubPartitionTypeProvider<Entity,0>
    {
      static PartitionType get(const Entity& entity, int codim, int i)
      {
        return entity.template subEntity<0>(i)->partitionType();
      }
    };

  private:
    /** define data types */
    typedef typename GridView::Grid Grid;

    typedef typename GridView::Grid::GlobalIdSet GlobalIdSet;
    typedef typename GridView::Grid::GlobalIdSet::IdType IdType;
    typedef typename GridView::Traits::template Codim<0>::Iterator Iterator;

    typedef typename Grid::CollectiveCommunication CollectiveCommunication;

    typedef std::map<IdType,Index> MapId2Index;
    typedef std::map<Index,Index>    IndexMap;

    /*********************************************************************************************/
    /* calculate unique partitioning for all entities of a given codim in a given GridView,      */
    /* assuming they all have the same geometry, i.e. codim, type                                */
    /*********************************************************************************************/
    class UniqueEntityPartition
    {
    private:
      /* A DataHandle class to calculate the minimum of a std::vector which is accompanied by an index set */
      template<class IS, class V> // mapper type and vector type
      class MinimumExchange
      : public Dune::CommDataHandleIF<MinimumExchange<IS,V>,typename V::value_type>
      {
      public:
        //! export type of data for message buffer
        typedef typename V::value_type DataType;

        //! returns true if data for this codim should be communicated
        bool contains (int dim, unsigned int codim) const
        {
          return codim==indexSetCodim_;
        }

        //! returns true if size per entity of given dim and codim is a constant
        bool fixedsize (int dim, int codim) const
        {
          return true ;
        }

        /*! how many objects of type DataType have to be sent for a given entity
         *
         *  Note: Only the sender side needs to know this size. */
        template<class EntityType>
        size_t size (EntityType& e) const
        {
          return 1 ;
        }

        /*! pack data from user to message buffer */
        template<class MessageBuffer, class EntityType>
        void gather (MessageBuffer& buff, const EntityType& e) const
        {
          buff.write(v_[indexset_.index(e)]);
        }

        /** \brief Unpack data from message buffer to user
         *
         * \param n The number of objects sent by the sender
         */
        template<class MessageBuffer, class EntityType>
        void scatter (MessageBuffer& buff, const EntityType& e, size_t n)
        {
          DataType x;
          buff.read(x);
          if (x>=0) // other is -1 means, he does not want it
            v_[indexset_.index(e)] = std::min(x,v_[indexset_.index(e)]);
        }

        //! constructor
        MinimumExchange (const IS& indexset, V& v, uint indexSetCodim)
        : indexset_(indexset),
          v_(v),
          indexSetCodim_(indexSetCodim)
        {}

      private:
        const IS& indexset_;
        V& v_;
        uint indexSetCodim_;
      };

    public:
      /*! \brief Constructor needs to know the grid function space
       */
      UniqueEntityPartition (const GridView& gridview, uint codim)
      : assignment_(gridview.size(codim))
      {
        /** extract types from the GridView data type */
        typedef typename GridView::IndexSet IndexSet;

        // assign own rank to entities that I might have
        for (auto it = gridview.template begin<0>(); it!=gridview.template end<0>(); ++it)
          for (unsigned int i=0; i<it->subEntities(codim); i++)
          {
            // Evil hack: I need to call subEntity, which needs the entity codimension as a static parameter.
            // However, we only have it as a run-time parameter.
            PartitionType subPartitionType = SubPartitionTypeProvider<typename GridView::template Codim<0>::Entity, GridView::dimension>::get(*it,codim,i);

            assignment_[gridview.indexSet().subIndex(*it,i,codim)]
              = ( subPartitionType==Dune::InteriorEntity or subPartitionType==Dune::BorderEntity )
              ? gridview.comm().rank()  // set to own rank
              : - 1;   // it is a ghost entity, I will not possibly own it.
          }

        /** exchange entity index through communication */
        MinimumExchange<IndexSet,std::vector<Index> > dh(gridview.indexSet(),assignment_,codim);

        gridview.communicate(dh,Dune::All_All_Interface,Dune::ForwardCommunication);
      }

      /** \brief Which rank is the i-th entity assigned to? */
      int owner(size_t i)
      {
        return assignment_[i];
      }

      /** \brief Report the number of entities assigned to the rank 'rank' */
      size_t numOwners(int rank) const
      {
        return std::count(assignment_.begin(), assignment_.end(), rank);
      }

    private:
      std::vector<int> assignment_;
    };

  private:
    /* A DataHandle class to communicate the global index from the
     * owning to the non-owning entity; the class is based on the MinimumExchange
     * class in the parallelsolver.hh header file.
     */
    class IndexExchange
    : public Dune::CommDataHandleIF<IndexExchange,Index>
    {
    public:
      //! returns true if data for this codim should be communicated
      bool contains (int dim, unsigned int codim) const
      {
        return codim==indexSetCodim_;
      }

      //! returns true if size per entity of given dim and codim is a constant
      bool fixedsize (int dim, int codim) const
      {
        return true;
      }

      /** \brief How many objects of type DataType have to be sent for a given entity
       *
       * \note Only the sender side needs to know this size.
       */
      template<class EntityType>
      size_t size (EntityType& e) const
      {
        return 1;
      }

      /*! pack data from user to message buffer */
      template<class MessageBuffer, class EntityType>
      void gather (MessageBuffer& buff, const EntityType& e) const
      {
        IdType id=globalidset_.id(e);

        if (indexSetCodim_==0)
          buff.write(mapid2entity_[id]);
        else
          buff.write((*mapid2entity_.find(id)).second);
      }

      /** \brief Unpack data from message buffer to user
       *
       * \param n The number of objects sent by the sender
       */
      template<class MessageBuffer, class EntityType>
      void scatter (MessageBuffer& buff, const EntityType& entity, size_t n)
      {
        Index x;
        buff.read(x);

        /** only if the incoming index is a valid one,
         *  i.e. if it is greater than zero, will it be
         *  inserted as the global index; it is made
         *  sure in the upper class, i.e. GlobalIndexSet,
         *  that non-owning processes use -1 to mark an entity
         *  that they do not own.
         */
        if(x >= 0) {
          const IdType id = globalidset_.id(entity);

          if (indexSetCodim_==0)
            mapid2entity_[id] = x;
          else
          {
            mapid2entity_.erase(id);
            mapid2entity_.insert(std::make_pair(id,x));

            const Index lindex = indexSet_.index(entity);
            localGlobalMap_[lindex] = x;
          }
        }
      }

      //! constructor
      IndexExchange (const GlobalIdSet& globalidset, MapId2Index& mapid2entity,
                     const typename GridView::IndexSet& localIndexSet, IndexMap& localGlobal,
                     uint indexSetCodim)
      : globalidset_(globalidset),
      mapid2entity_(mapid2entity),
      indexSet_(localIndexSet),
      localGlobalMap_(localGlobal),
      indexSetCodim_(indexSetCodim)
      {}

    private:
      const GlobalIdSet& globalidset_;
      MapId2Index& mapid2entity_;

      const typename GridView::IndexSet& indexSet_;
      IndexMap& localGlobalMap_;
      uint indexSetCodim_;
    };

  public:
    /** \brief Constructor for a given GridView
     *
     * This constructor calculates the complete set of global unique indices so that we can then
     *  later query the global index, by directly passing the entity in question.
     */
    GlobalIndexSet(const GridView& gridview, int codim)
    : gridview_(gridview),
      codim_(codim)
    {
      int rank = gridview.comm().rank();
      int size = gridview.comm().size();

      const typename GridView::IndexSet& indexSet = gridview.indexSet();

      std::unique_ptr<UniqueEntityPartition> uniqueEntityPartition;
      if (codim_!=0)
        uniqueEntityPartition = std::unique_ptr<UniqueEntityPartition>(new UniqueEntityPartition(gridview,codim_));

      int nLocalEntity = (codim_==0)
                    ? std::distance(gridview.template begin<0, Dune::Interior_Partition>(), gridview.template end<0, Dune::Interior_Partition>())
                    : uniqueEntityPartition->numOwners(rank);

      // Compute the global, non-redundant number of entities, i.e. the number of entities in the set
      // without double, aka. redundant entities, on the interprocessor boundary via global reduce. */
      nGlobalEntity_ = gridview.comm().template sum<int>(nLocalEntity);

      /* communicate the number of locally owned entities to all other processes so that the respective offset
       * can be calculated on the respective processor; we use the Dune mpi collective communication facility
       * for this; first, we gather the number of locally owned entities on the root process and, second, we
       * broadcast the array to all processes where the respective offset can be calculated. */

      std::vector<int> offset(size);
      std::fill(offset.begin(), offset.end(), 0);

      /** Share number of locally owned entities */
      gridview_.comm().template allgather<int>(&nLocalEntity, 1, offset.data());

      int myoffset = 0;
      for (int i=1; i<rank+1; i++)
        myoffset += offset[i-1];

      /*  compute globally unique index over all processes; the idea of the algorithm is as follows: if
       *  an entity is owned by the process, it is assigned an index that is the addition of the offset
       *  specific for this process and a consecutively incremented counter; if the entity is not owned
       *  by the process, it is assigned -1, which signals that this specific entity will get its global
       *  unique index through communication afterwards;
       *
       *  thus, the calculation of the globally unique index is divided into 2 stages:
       *
       *  (1) we calculate the global index independently;
       *
       *  (2) we achieve parallel adjustment by communicating the index
       *      from the owning entity to the non-owning entity.
       *
       */

      // 1st stage of global index calculation: calculate global index for owned entities
      // initialize map that stores an entity's global index via it's globally unique id as key
      globalIndex_.clear();

      const GlobalIdSet& globalIdSet = gridview_.grid().globalIdSet();      /** retrieve globally unique Id set */

      Index globalcontrib = 0;      /** initialize contribution for the global index */

      if (codim_==0)  // This case is simpler
      {
        for (Iterator iter = gridview_.template begin<0>(); iter!=gridview_.template end<0>(); ++iter)
        {
          const IdType id = globalIdSet.id(*iter);      /** retrieve the entity's id */

          /** if the entity is owned by the process, go ahead with computing the global index */
          if (iter->partitionType() == Dune::InteriorEntity)
          {
            const Index gindex = myoffset + globalcontrib;    /** compute global index */

            globalIndex_[id] = gindex;                      /** insert pair (key, datum) into the map */
            globalcontrib++;                                /** increment contribution to global index */
          }

          /** if entity is not owned, insert -1 to signal not yet calculated global index */
          else
          {
            globalIndex_[id] = -1;     /** insert pair (key, datum) into the map */
          }
        }
      }
      else  // if (codim==0) else
      {
      std::vector<bool> firstTime(gridview_.size(codim_));
      std::fill(firstTime.begin(), firstTime.end(), true);

      for(Iterator iter = gridview_.template begin<0>();iter!=gridview_.template end<0>(); ++iter)
      {
        for (size_t i=0; i<iter->subEntities(codim_); i++)
        {
          IdType id=globalIdSet.subId(*iter,i,codim_);

          Index idx = gridview_.indexSet().subIndex(*iter,i,codim_);

          if (!firstTime[idx] )
            continue;

          firstTime[idx] = false;

          if (uniqueEntityPartition->owner(idx) == rank)  /** if the entity is owned by the process, go ahead with computing the global index */
          {
            const Index gindex = myoffset + globalcontrib;    /** compute global index */
            globalIndex_.insert(std::make_pair(id,gindex)); /** insert pair (key, value) into the map */

            const Index lindex = idx;
            localGlobalMap_[lindex] = gindex;

            globalcontrib++;                                /** increment contribution to global index */
          }
          else /** if entity is not owned, insert -1 to signal not yet calculated global index */
          {
            globalIndex_.insert(std::make_pair(id,-1));
          }
        }

      }
      }

      // 2nd stage of global index calculation: communicate global index for non-owned entities

      // Create the data handle and communicate.
      IndexExchange dataHandle(globalIdSet,globalIndex_,indexSet,localGlobalMap_,codim_);
      gridview_.communicate(dataHandle, Dune::All_All_Interface, Dune::ForwardCommunication);
    }

    /** \brief Return the global index of a given entity */
    template <class Entity>
    Index index(const Entity& entity) const
    {
      if (codim_==0)
      {
        /** global unique index is only applicable for inter or border type entities */
        const GlobalIdSet& globalIdSet = gridview_.grid().globalIdSet(); /** retrieve globally unique Id set */
        const IdType id = globalIdSet.id(entity);                        /** obtain the entity's id */
        const Index gindex = globalIndex_.find(id)->second;                /** retrieve the global index in the map with the id as key */

        return gindex;
      }
      else
        return localGlobalMap_.find(gridview_.indexSet().index(entity))->second;
    }

    /** \brief Return the global index of a subentity of a given entity
     *
     * \param i Number of the requested subentity among all subentities of the given codimension
     * \param codim Codimension of the requested subentity
     */
    template <class Entity>
    Index subIndex(const Entity& entity, uint i, uint codim) const
    {
      if (codim_==0)
      {
        /** global unique index is only applicable for inter or border type entities */
        const GlobalIdSet& globalIdSet = gridview_.grid().globalIdSet(); /** retrieve globally unique Id set */
        const IdType id = globalIdSet.subId(entity,i,codim);                        /** obtain the entity's id */
        const Index gindex = globalIndex_.find(id)->second;                /** retrieve the global index in the map with the id as key */

        return gindex;
      }
      else
        return localGlobalMap_.find(gridview_.indexSet().subIndex(entity,i,codim))->second;
    }

    /** \brief Return the total number of entities over all processes that we have indices for
     *
     * \param codim If this matches GlobalIndexSet codimension, the number of entities is returned.
     *              Otherwise, zero is returned.
     */
    unsigned int size(uint codim) const
    {
      return (codim_==codim) ? nGlobalEntity_ : 0;
    }

  protected:
    const GridView gridview_;

    /** \brief Codimension of the entities that we hold indices for */
    uint codim_;

    //! Global number of entities, i.e. number of entities without rendundant entities on interprocessor boundaries
    int nGlobalEntity_;

    IndexMap localGlobalMap_;

    /** \brief Stores global index of entities with entity's globally unique id as key
     */
    MapId2Index globalIndex_;
  };

}  // namespace Dune

#endif /* DUNE_GRID_UTILITY_GLOBALINDEXSET_HH */


==> anc/xt-super/dune-grid/dune/grid/utility/grapedataioformattypes.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRAPEDATAIOFORMATTYPE_HH
#define DUNE_GRAPEDATAIOFORMATTYPE_HH

//- system includes
#include <string>

namespace Dune {

  /*!
     Specify the format to store grid and vector data
   */
  enum GrapeIOFileFormatType
  { ascii = 0 ,     //!< store data in a human readable form
    xdr = 1   ,     //!< store data in SUN's library routines
                    //!< for external data representation (xdr)
    pgm = 2 };      //!< store data in portable graymap file format


  typedef std::string GrapeIOStringType;

  /** \brief convert type to string
   */
  template <typename T>
  inline GrapeIOStringType typeIdentifier ()
  {
    GrapeIOStringType tmp = "unknown";
    return tmp;
  }

  template <>
  inline GrapeIOStringType typeIdentifier<float> ()
  {
    GrapeIOStringType tmp = "float";
    return tmp;
  }

  template <>
  inline GrapeIOStringType typeIdentifier<int> ()
  {
    GrapeIOStringType tmp = "int";
    return tmp;
  }

  template <>
  inline GrapeIOStringType typeIdentifier<double> ()
  {
    GrapeIOStringType tmp = "double";
    return tmp;
  }

} // end namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/utility/gridinfo-gmsh-main.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_GRID_UTILITY_GRIDINFO_GMSH_MAIN_HH
#define DUNE_GRID_UTILITY_GRIDINFO_GMSH_MAIN_HH

#include <cstddef>
#include <cstdlib>
#include <exception>
#include <iostream>
#include <ostream>
#include <sstream>
#include <stdexcept>
#include <string>
#include <vector>

#include <dune/common/classname.hh>
#include <dune/common/exceptions.hh>
#include <dune/common/parallel/mpihelper.hh>
#include <dune/common/shared_ptr.hh>

#include <dune/grid/io/file/gmshreader.hh>
#include <dune/grid/utility/gridinfo.hh>

/** \file
 *  \author Jö Fahlke <jorrit@jorrit.de>
 *  \date 2011
 *
 * \brief Generic main() function for printing information about a mesh read
 *        from a .msh-file.
 *
 * This header contains a generic main() function.  To use it for your grid,
 * write a .cc file like this:
 * \code
 *#ifdef HAVE_CONFIG_H
 *#include "config.h"
 *#endif

 *#include <string>

 *#include <dune/grid/mygrid.hh>

   const std::string programName = "dune-gridinfo-gmsh-mygrid-3d";
   typedef Dune::MyGrid<3> Grid;

 *#include <dune/grid/utility/gridinfo-gmsh-main.hh>
 * \endcode
 * Write an automake target for your program as usual.  No special libraries
 * are needed for you program, beyond what is needed for the grid in question.
 */

#ifdef HEADERCHECK
// define so headercheck will run
const std::string programName = "headercheck";
#endif // HEADERCHECK

#ifndef DOXYGEN
namespace {
  // anonymous namespace so we don't freakishly conflict with another usage()
  // function that may be linked in from another compilation unit.
  void usage(std::ostream &stream) {
    stream << "USAGE:\n"
           << "  " << programName << " [-R REFINES] GRIDFILE\n"
           << "\n"
           << "PARAMTERS:\n"
           << "  -R REFINES How many global refines to do after reading\n"
           << "    (default: 0)\n"
           << "  GRIDFILE Name of the .msh file to read the grid from.\n"
           << std::flush;
  }

  bool prefix_match(const std::string &prefix, const std::string &str)
  {
    return str.compare(0,prefix.size(), prefix) == 0;
  }

  void error_argument_required(const std::string &opt) {
    std::cerr << "Error: option " << opt << " requires argument\n";
    usage(std::cerr);
    std::exit(1);
  }

  void error_unknown_option(const std::string &opt) {
    std::cerr << "Error: unknown option: " << opt << "\n";
    usage(std::cerr);
    std::exit(1);
  }

  void error_parsing_optarg(const std::string &opt, const std::string &error) {
    std::cerr << "Error: option " << opt << ": " << error << "\n";
    usage(std::cerr);
    std::exit(1);
  }

  template<class T>
  void parse(const std::string &arg, T &val) {
    std::istringstream s(arg);
    s >> val;
    bool good = !s.fail();
    if(good) {
      char dummy;
      s >> dummy;
      good = s.fail() && s.eof();
    }
    if(!good) {
      std::ostringstream s;
      s << "Can't parse \"" << arg << "\" as a " << Dune::className(val);
      throw std::runtime_error(s.str());
    }
  }

  std::size_t refines = 0;
  std::string gridFileName = "";

  void parseOptions(int argc, char **argv) {
    std::vector<std::string> params;
    for(++argv; *argv; ++argv) {
      std::string arg = *argv;
      if(prefix_match("-", arg)) {
        std::string opt = arg;
        if(opt == "--") {
          for(++argv; *argv; ++argv)
            params.push_back(*argv);
          break;
        }
        else if(prefix_match("-h", opt) || prefix_match("-?", opt) ||
                opt == "--help")
        {
          usage(std::cout);
          std::exit(0);
        }
        else if(opt == "-R" || opt == "--global-refines") {
          ++argv;
          if(!*argv) error_argument_required(opt);
          try { parse(*argv, refines); }
          catch(const std::runtime_error &e)
          { error_parsing_optarg(opt, e.what()); }
        }
        else if(prefix_match("-R", opt)) {
          try { parse(*argv+std::strlen("-R"), refines); }
          catch(const std::runtime_error &e)
          { error_parsing_optarg(opt, e.what()); }
        }
        else if(prefix_match("--global-refines=", opt)) {
          try { parse(*argv+std::strlen("--global-refines="), refines); }
          catch(const std::runtime_error &e)
          { error_parsing_optarg(opt, e.what()); }
        }
        else
          error_unknown_option(opt);
      }
      else
        params.push_back(arg);
    }
    // check command line arguments
    if(params.size() < 1) {
      std::cerr << "Need name of a .msh file to read.\n"
                << std::endl;
      usage(std::cerr);
      std::exit(1);
    }
    if(params.size() > 1) {
      std::cerr << "Too many arguments.\n"
                << std::endl;
      usage(std::cerr);
      std::exit(1);
    }
    gridFileName = params[0];
  }
}

#ifndef HEADERCHECK
int main(int argc, char **argv) {
  try {
    const Dune::MPIHelper &mpiHelper = Dune::MPIHelper::instance(argc, argv);

    // check that we are not run through mpirun
    if(mpiHelper.size() > 1) {
      if(mpiHelper.rank() == 0)
        std::cerr << programName << ": Sorry, this program works only in "
                  << "serial." << std::endl;
      return 1;
    }

    parseOptions(argc, argv);

    // read grid
    typedef Dune::GmshReader<Grid> Reader;
    Dune::shared_ptr<Grid> gridp(Reader::read(gridFileName));
    gridp->globalRefine(refines);

    // collect information
    Dune::GridViewInfo<Grid::ctype> gridViewInfo;
    Dune::fillGridViewInfoSerial(gridp->leafGridView(), gridViewInfo);

    // print it
    std::cout << gridViewInfo << std::flush;
  }
  catch(const std::exception &e) {
    std::cerr << "Caught exception of type " << Dune::className(e)
              << std::endl
              << "e.what(): " << e.what() << std::endl;
    throw;
  }
  catch(const Dune::Exception &e) {
    std::cerr << "Caught exception of type " << Dune::className(e)
              << std::endl
              << "Exception message: " << e << std::endl;
    throw;
  }
  catch(const std::string &s) {
    std::cerr << "Caught exception of type " << Dune::className(s)
              << std::endl
              << "Exception message: " << s << std::endl;
    throw;
  }
  catch(...) {
    std::cerr << "Caught exception of unknown type" << std::endl;
    throw;
  }
}
#endif // !HEADERCHECK
#endif // !DOXYGEN

#endif // DUNE_GRID_UTILITY_GRIDINFO_GMSH_MAIN_HH


==> anc/xt-super/dune-grid/dune/grid/utility/gridinfo.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_GRID_UTILITY_GRIDINFO_HH
#define DUNE_GRID_UTILITY_GRIDINFO_HH

#include <algorithm>
#include <cstddef>
#include <functional>
#include <limits>
#include <map>
#include <ostream>
#include <string>
#include <vector>

#include <dune/common/classname.hh>
#include <dune/common/exceptions.hh>
#include <dune/common/forloop.hh>
#include <dune/common/fvector.hh>
#include <dune/geometry/type.hh>
#include <dune/geometry/referenceelements.hh>

#include <dune/geometry/multilineargeometry.hh>

#include <dune/grid/common/mcmgmapper.hh>

namespace Dune {

  //! Structure to hold statistical information about one type of entity
  template<class ctype>
  struct EntityInfo {
    //! number of entities in the set
    std::size_t count;
    //! minimum volume of all entities in the set.
    /**
     * If the set is empty, this is \f$+\infty\f$.  If the volume of the
     * entities cannot be determined (some instance of the none GeometryType)
     * this is NaN.
     */
    ctype volumeMin;
    //! maximum volume of all entities in the set.
    /**
     * If the set is empty, this is \f$-\infty\f$.  If the volume of the
     * entities cannot be determined (some instance of the none GeometryType)
     * this is NaN.
     */
    ctype volumeMax;

    //! sum of volumes of all entities in the set.
    /**
     * If the set is empty, this is 0.  If the volume of the entities cannot
     * be determined (some instance of the none GeometryType) this is NaN.
     */
    ctype volumeSum;

    //! initialize the structure
    /**
     * This assumes an empty set of entities so that information can be added
     * later: \c count is set to 0, \c volumeMin to +infinity, and \c
     * volumeMax to -infinity.
     */
    EntityInfo() :
      count(0), volumeMin(std::numeric_limits<ctype>::infinity()),
      volumeMax(-std::numeric_limits<ctype>::infinity()), volumeSum(0)
    { }
  };

  //! Comparison object to sort GeometryType by majorly dimension
  /**
   * This differs from the standard GeometryType::operator<() in that it puts
   * more emphasis on the dimension than the isNone() property.  If it is used
   * as the comparison object in a map where the key is of type GeometryType,
   * all entries of one dimension will be lumped together.
   */
  struct GridViewInfoGTCompare :
    public std::binary_function<GeometryType, GeometryType, bool>
  {
    //! compare two GeometryTypes
    inline bool operator()(const GeometryType &a, const GeometryType &b) const
    {
      return a.dim() < b.dim() ||
             (a.dim() == b.dim() && (a.isNone() < b.isNone() ||
                                     (a.isNone() == b.isNone() && (a.id() >> 1) < (b.id() >> 1))));
      // topologyId is set to 0 for None, so no harm im comparing them even if
      // isNone()==true
    }
  };

  //! structure to hold information about a certain GridView.
  /**
   * This is a map from GeometryType to EntityInfo structures.  The entries in
   * the map are sorted in dimension-first, isNone()-second, and
   * topologyId-last order.
   */
  template<class ctype>
  struct GridViewInfo :
    public std::map<GeometryType, EntityInfo<ctype>, GridViewInfoGTCompare>
  {
    //! name of the grid class this information was extracted from
    std::string gridName;
    //! name of the class of the GridView this information was extracted from
    std::string gridViewName;
    //! name of the partition this information was extracted from
    /**
     * May be empty if not applicable (serial grids, for instance) or may be a
     * combination of partitions such as "interior+border".
     */
    std::string partitionName;

    //! print the information contained in this object
    /**
     * \param stream Stream object to print to.
     * \param prefix Prefix to print in front of each line.
     *
     * Sample output:
     * \verbatim
     * prefix>
     * \endverbatim
     *
     * If \c gridName, \c gridViewName, or \c partitionName is emtpy, the
     * corresponding line is not printed and no extra indentation is added for
     * the subsequent lines.
     */
    void print(std::ostream &stream, std::string prefix) const {
      if(!gridName.empty()) {
        stream << prefix << gridName << ":\n";
        prefix += "  ";
      }
      if(!gridViewName.empty()) {
        stream << prefix << gridViewName << ":\n";
        prefix += "  ";
      }
      if(!partitionName.empty()) {
        stream << prefix << partitionName << ":\n";
        prefix += "  ";
      }

      typedef typename GridViewInfo::const_iterator Iterator;
      std::size_t dim = ~0;
      const Iterator &end = this->end();
      for(Iterator it = this->begin(); it != end; ++it) {
        if(it->first.dim() != dim) {
          dim = it->first.dim();
          stream << prefix << "Dim = " << dim << ":\n";
        }
        stream << prefix << "  " << it->first << ": Count = "
               << it->second.count << ", Volume range = "
               << "(" << it->second.volumeMin << ".."
               << it->second.volumeMax << "), Total volume = "
               << it->second.volumeSum << "\n";
      }
    }
  };

  //! write a GridViewInfo object
  /**
   * \relates GridViewInfo
   *
   * This is equivalent to callinf info.print(stream, "").
   */
  template<class ctype>
  std::ostream &operator<<(std::ostream &stream,
                           const GridViewInfo<ctype> &info)
  {
    info.print(stream, "");
    return stream;
  }

#ifndef DOXYGEN
  //! operation for ForLoop Internally used by fillGridViewInfoSerial
  template<int codim>
  struct FillGridInfoOperation {
    template<class Entity, class Mapper, class Visited, class RefElem>
    static void apply(const Entity &e, const Mapper &mapper, Visited &visited,
                      const typename Entity::Geometry &geo,
                      const RefElem &refelem,
                      GridViewInfo<typename Entity::Geometry::ctype> &gridViewInfo)
    {
      typedef typename Entity::Geometry::ctype ctype;
      static const std::size_t dimw = Entity::Geometry::dimensionworld;
      static const std::size_t dim = Entity::dimension;
      std::vector<FieldVector<ctype, dimw> > coords;
      for(int i = 0; i < refelem.size(codim); ++i) {
        int index = mapper.map(e, i, codim);
        if(visited[index])
          continue;
        visited[index] = true;

        GeometryType gt = refelem.type(i, codim);
        coords.clear();
        coords.resize( refelem.size(i, codim, dim) );
        for(std::size_t corner = 0; corner < coords.size(); ++corner)
          coords[ corner ] = geo.corner( refelem.subEntity( i, codim, corner, dim ) );
        MultiLinearGeometry<ctype, dim-codim, dimw> mygeo(gt, coords);

        ctype volume = mygeo.volume();
        EntityInfo<ctype> &ei = gridViewInfo[mygeo.type()];
        ei.volumeMin = std::min(ei.volumeMin, volume);
        ei.volumeMax = std::max(ei.volumeMax, volume);
        ei.volumeSum += volume;
      }
    }
  };

  template<int dimgrid>
  struct MCMGNonElementLayout {
    bool contains(GeometryType gt) const { return gt.dim() < dimgrid; }
  };
#endif // !DOXYGEN

  //! fill a GridViewInfo structure from a serial grid
  /**
   * If used on a parallel grid, it will gather information for entities of
   * all partitions on each rank locally.
   */
  template<class GV>
  void fillGridViewInfoSerial(const GV &gv,
                              GridViewInfo<typename GV::ctype> &gridViewInfo)
  {
    typedef typename GV::ctype ctype;
    static const std::size_t dim = GV::dimension;
    typedef typename GV::template Codim<0>::Iterator EIterator;
    typedef typename GV::template Codim<0>::Geometry EGeometry;
    typedef typename GV::IndexSet IndexSet;

    typedef typename GridViewInfo<ctype>::iterator InfoIterator;

    typedef ReferenceElements<ctype, dim> RefElems;

    MultipleCodimMultipleGeomTypeMapper<GV, MCMGNonElementLayout> mapper(gv);
    std::vector<bool> visited(mapper.size(), false);

    gridViewInfo.gridName = className<typename GV::Grid>();
    gridViewInfo.gridViewName = className<GV>();
    gridViewInfo.partitionName = "";
    gridViewInfo.clear();

    const EIterator &eend = gv.template end<0>();
    for(EIterator eit = gv.template begin<0>(); eit != eend; ++eit) {
      ctype volume = eit->geometry().volume();
      EntityInfo<ctype> &ei = gridViewInfo[eit->type()];
      ei.volumeMin = std::min(ei.volumeMin, volume);
      ei.volumeMax = std::max(ei.volumeMax, volume);
      ei.volumeSum += volume;

      if(!eit->type().isNone()) {
        const EGeometry &geo = eit->geometry();
        ForLoop<FillGridInfoOperation, 1, dim>::
        apply(*eit, mapper, visited, geo, RefElems::general(eit->type()),
              gridViewInfo);
      }
    }

    GeometryType gt;
    gt.makeNone(dim);
    if(gridViewInfo.count(gt) > 0) {
      for(std::size_t codim = 0; codim < dim; ++codim) {
        gt.makeNone(dim-codim);
        EntityInfo<ctype> & ei = gridViewInfo[gt];
        ei.volumeMin = ei.volumeMax = ei.volumeSum =
                                        std::numeric_limits<ctype>::quiet_NaN();
      }
      gt.makeNone(0);
      EntityInfo<ctype> & ei = gridViewInfo[gt];
      ei.volumeMin = ei.volumeMax = ei.volumeSum = 0;
    }

    const InfoIterator &end = gridViewInfo.end();
    const IndexSet &is = gv.indexSet();
    for(InfoIterator it = gridViewInfo.begin(); it != end; ++it) {
      it->second.count = is.size(it->first);
      if(it->second.count == 0)
        DUNE_THROW(Exception, "Found Entities of geomentry type " <<
                   it->first << " while iterating through the grid, but "
                   "indexSet.size() == 0 for that geometry type");
    }

  }

} // namespace Dune


#endif // DUNE_GRID_UTILITY_GRIDINFO_HH


==> anc/xt-super/dune-grid/dune/grid/utility/gridtype.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRIDTYPE_HH
#define DUNE_GRIDTYPE_HH

/**
 * @file
 * @author Andreas Dedner
 *
 * @brief This file can be included directly following config.h to
 *        test if a grid type was correctly selected.
 *
 **/

#ifndef HEADERCHECK

// NOGRID is used to specify that no default was set during configure
// If NOGRID and HAVE_GRIDTYPE are both not set then no grid was selected
// and an error is produced
#if defined NOGRID
  #if ! HAVE_GRIDTYPE
    #error "No grid type selected, use GRIDTYPE=..."
  #endif
#else
  #if ! HAVE_GRIDTYPE
    #error "No grid type selected, typo in GRIDTYPE=...?"
  #endif
#endif

#endif  // HEADERCHECK

#endif  // DUNE_GRIDTYPE_HH


==> anc/xt-super/dune-grid/dune/grid/utility/hierarchicsearch.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_GRID_HIERARCHICSEARCH_HH
#define DUNE_GRID_HIERARCHICSEARCH_HH

/**
   @file
   @brief Utility class for hierarchically searching for an Entity
   containing a given point.
 */

#include <cstddef>
#include <sstream>
#include <string>
#include <utility>

#include <dune/common/classname.hh>
#include <dune/common/exceptions.hh>
#include <dune/common/fvector.hh>

#include <dune/grid/common/grid.hh>
#include <dune/grid/common/gridenums.hh>

namespace Dune
{

  /**
     @brief Search an IndexSet for an Entity containing a given point.
   */
  template<class Grid, class IS>
  class HierarchicSearch
  {
    //! get dimension from the grid
    enum {dim=Grid::dimension};

    //! get world dimension from the grid
    enum {dimw=Grid::dimensionworld};

    //! get coord type from the grid
    typedef typename Grid::ctype ct;

    //! get entity from the grid
    typedef typename Grid::template Codim<0>::Entity Entity;

    //! type of EntityPointer
    typedef typename Grid::template Codim<0>::EntityPointer EntityPointer;

    //! type of HierarchicIterator
    typedef typename Grid::HierarchicIterator HierarchicIterator;

    static std::string formatEntityInformation ( const Entity &e ) {
      const typename Entity::Geometry &geo = e.geometry();
      std::ostringstream info;
      info << "level=" << e.level() << " "
           << "partition=" << e.partitionType() << " "
           << "center=(" << geo.center() << ") "
           << "corners=[(" << geo.corner(0) << ")";
      for(int i = 1; i < geo.corners(); ++i)
        info << " (" << e.geometry().corner(i) << ")";
      info << "]";
      return info.str();
    }

    /**
       internal helper method

       @param[in] entity Entity whos children should be searched
       @param[in] global Point you are searching for

       Search the child entity containing point global. Recursively
       recursively continue until we found an entity that is part of
       the IndexSet.
     */
    Entity hFindEntity ( const Entity &entity,
                         const FieldVector<ct,dimw>& global) const
    {
      // type of element geometry
      typedef typename Entity::Geometry Geometry;
      // type of local coordinate
      typedef typename Geometry::LocalCoordinate LocalCoordinate;

      const int childLevel = entity.level()+1 ;
      // loop over all child Entities
      const HierarchicIterator end = entity.hend( childLevel );
      for( HierarchicIterator it = entity.hbegin( childLevel ); it != end; ++it )
      {
        Entity child = *it;
        const Geometry &geo = child.geometry();

        LocalCoordinate local = geo.local(global);
        if (ReferenceElements<double, dim>::general( child.type() ).checkInside(local))
        {
          // return if we found the leaf, else search through the child entites
          if( indexSet_.contains( child ) )
            return std::move( child );
          else
            return hFindEntity( child, global );
        }
      }
      std::ostringstream children;
      HierarchicIterator it = entity.hbegin( childLevel );
      if(it != end) {
        children << "{" << formatEntityInformation(*it) << "}";
        for( ++it; it != end; ++it )
          children << " {" << formatEntityInformation(*it) << "}";
      }
      DUNE_THROW(Exception, "{" << className(*this) << "} Unexpected "
                 "internal Error: none of the children of the entity "
                 "{" << formatEntityInformation(entity) << "} contains "
                 "coordinate (" << global << ").  Children are: "
                 "[" << children.str() << "].");
    }

  public:
    /**
       @brief Construct a HierarchicSearch object from a Grid and an IndexSet
     */
    HierarchicSearch(const Grid & g, const IS & is) : grid_(g), indexSet_(is) {}

    /**
       @brief Search the IndexSet of this HierarchicSearch for an Entity
       containing point global.

       \exception GridError No element of the coarse grid contains the given
                            coordinate.
     */
    Entity findEntity(const FieldVector<ct,dimw>& global) const
    { return findEntity<All_Partition>(global); }

    /**
       @brief Search the IndexSet of this HierarchicSearch for an Entity
       containing point global.

       \exception GridError No element of the coarse grid contains the given
                            coordinate.
     */
    template<PartitionIteratorType partition>
    Entity findEntity(const FieldVector<ct,dimw>& global) const
    {
      typedef typename Grid::LevelGridView LevelGV;
      const LevelGV &gv = grid_.template levelGridView(0);

      //! type of LevelIterator
      typedef typename LevelGV::template Codim<0>::template Partition<partition>::Iterator LevelIterator;

      // type of element geometry
      typedef typename Entity::Geometry Geometry;
      // type of local coordinate
      typedef typename Geometry::LocalCoordinate LocalCoordinate;

      // loop over macro level
      const LevelIterator end = gv.template end<0, partition>();
      for (LevelIterator it = gv.template begin<0, partition>(); it != end; ++it)
      {
        Entity entity = *it;
        const Geometry &geo = entity.geometry();

        LocalCoordinate local = geo.local( global );
        if( !ReferenceElements< double, dim >::general( geo.type() ).checkInside( local ) )
          continue;

        if( (int(dim) != int(dimw)) && ((geo.global( local ) - global).two_norm() > 1e-8) )
          continue;

        // return if we found the leaf, else search through the child entites
        if( indexSet_.contains( entity ) )
          return std::move( entity );
        else
          return hFindEntity( entity, global );
      }
      DUNE_THROW( GridError, "Coordinate " << global << " is outside the grid." );
    }

  private:
    const Grid& grid_;
    const IS&   indexSet_;
  };

} // end namespace Dune

#endif // DUNE_GRID_HIERARCHICSEARCH_HH


==> anc/xt-super/dune-grid/dune/grid/utility/hostgridaccess.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_HOSTGRIDACCESS_HH
#define DUNE_GRID_HOSTGRIDACCESS_HH

#include <string>

#include <dune/grid/geometrygrid/intersection.hh>

namespace Dune
{

  // External Forward Declarations
  // -----------------------------

  template< class HostGrid, class CoordFunction, class Allocator >
  class GeometryGrid;

  template< class >
  class IdentityGrid;


  // HostGridAccess
  // --------------

  template< class Grid >
  struct HostGridAccess;



  /** \class HostGridAccess
   *  \brief provides access to host grid objects from GeometryGrid
   *
   *  \tparam GeometryGrid
   *
   *  \nosubgrouping
   */
  template< class HG, class CoordFunction, class Allocator >
  struct HostGridAccess< GeometryGrid< HG, CoordFunction, Allocator > >
  {
    /** \name Exported Types
     * \{ */

    typedef GeometryGrid< HG, CoordFunction, Allocator > Grid;

    //! type of HostGrid
    typedef typename Grid::HostGrid HostGrid;

    /** \} */

    /** \brief A Traits struct that collects return types of class member methods.
     *
     *  \tparam codim codimension
     */
    template< int codim >
    struct Codim
    {
      //! type of the GeometryGrid entity
      typedef typename Grid::template Codim< codim >::Entity Entity;
      //! type of the GeometryGrid entity pointer
      typedef typename Grid::template Codim< codim >::EntityPointer EntityPointer;

      //! type of the host entity
      typedef typename HostGrid::template Codim< codim >::Entity HostEntity;
      //! type of the host entity pointer
      typedef typename HostGrid::template Codim< codim >::EntityPointer HostEntityPointer;
    };

    //! type of the GeometryGrid leaf intersection
    typedef typename Grid::Traits::LeafIntersection LeafIntersection;
    //! type of the GeometryGrid level intersection
    typedef typename Grid::Traits::LevelIntersection LevelIntersection;

    //! type of the host leaf intersection
    typedef typename HostGrid::Traits::LeafIntersection HostLeafIntersection;
    //! type of the host level intersection
    typedef typename HostGrid::Traits::LevelIntersection HostLevelIntersection;

    /** \brief Get underlying HostGrid.
     *  \param[in] grid  GeometryGrid
     *  \returns HostGrid
     */
    static const HostGrid &hostGrid ( const Grid &grid )
    {
      return grid.hostGrid();
    }

    template< class Entity >
    static const typename Codim< Entity::codimension >::HostEntity &
    hostEntity ( const Entity &entity )
    {
      return hostEntity< Entity::codimension >( entity );
    }

    template< int codim >
    static const typename Codim< codim >::HostEntity &
    hostEntity ( const typename Codim< codim >::Entity &entity )
    {
      return Grid::getRealImplementation( entity ).hostEntity();
    }

    template< class HostIntersection >
    static const HostIntersection &
    hostIntersection ( const Intersection< const Grid, GeoGrid::Intersection< const Grid, HostIntersection > > &intersection )
    {
      return Grid::getRealImplementation( intersection ).hostIntersection();
    }
  };


  /** \class HostGridAccess
   *  \brief provides access to host grid objects from IdentityGrid
   *
   *  \tparam IdentityGrid  meta grid, whose host grid shall be accessed
   *
   *  \nosubgrouping
   */
  template< class HG >
  struct HostGridAccess< IdentityGrid< HG > >
  {
    /** \name Exported Types
     * \{ */

    typedef IdentityGrid< HG > Grid;

    //! type of HostGrid
    typedef HG HostGrid;

    /** \} */

    /** \brief A Traits struct that collects return types of class member methods.
     *
     *  \tparam codim codimension
     */
    template< int codim >
    struct Codim
    {
      //! type of the IdGrid entity
      typedef typename Grid::template Codim< codim >::Entity Entity;
      //! type of the IdGrid entity pointer
      typedef typename Grid::template Codim< codim >::EntityPointer EntityPointer;

      //! type of the host entity
      typedef typename HostGrid::template Codim< codim >::Entity HostEntity;
      //! type of the host entity pointer
      typedef typename HostGrid::template Codim< codim >::EntityPointer HostEntityPointer;
    };

    //! type of the IdGrid leaf intersection
    typedef typename Grid::Traits::LeafIntersection LeafIntersection;
    //! type of the IdGrid level intersection
    typedef typename Grid::Traits::LevelIntersection LevelIntersection;

    //! type of the host leaf intersection
    typedef typename HostGrid::Traits::LeafIntersection HostLeafIntersection;
    //! type of the host level intersection
    typedef typename HostGrid::Traits::LevelIntersection HostLevelIntersection;

    /** \brief Get underlying HostGrid.
     *  \param[in]  grid  grid, whose host grid shall be returned
     *  \returns HostGrid
     */
    static const HostGrid &hostGrid ( const Grid &grid )
    {
      return grid.getHostGrid();
    }

    template< class Entity >
    static const typename Codim< Entity::codimension >::HostEntity &
    hostEntity ( const Entity &entity )
    {
      return hostEntity< Entity::codimension >( entity );
    }

    template< int codim >
    static const typename Codim< codim >::HostEntity &
    hostEntity ( const typename Codim< codim >::Entity &entity )
    {
      return *Grid::getRealImplementation( entity ).hostEntity_;
    }

    static const HostLeafIntersection &
    hostIntersection ( const LeafIntersection &intersection )
    {
      return *Grid::getRealImplementation( intersection ).hostIterator_;
    }

    static const HostLevelIntersection &
    hostIntersection ( const LevelIntersection &intersection )
    {
      return *Grid::getRealImplementation( intersection ).hostIterator_;
    }
  };

} // namespace Dune

#endif // #ifndef DUNE_GRID_HOSTGRIDACCESS_HH


==> anc/xt-super/dune-grid/dune/grid/utility/multiindex.hh <==
#ifndef DUNE_GRID_UTILITY_MULTIINDEX_HH
#define DUNE_GRID_UTILITY_MULTIINDEX_HH

/** \file
 *  \brief Implements a multiindex with arbitrary dimension and fixed index ranges
 *  This is used by various factory classes.
 */

#include<array>

namespace Dune
{
 namespace FactoryUtilities
 {
  template<std::size_t dim>
  class MultiIndex : public std::array<unsigned int,dim>
  {
    // The range of each component
    std::array<unsigned int,dim> limits_;

  public:
    /** \brief Constructor with a given range for each digit */
    MultiIndex(const std::array<unsigned int,dim>& limits) : limits_(limits)
    {
      std::fill(this->begin(), this->end(), 0);
    }

    /** \brief Increment the MultiIndex */
    MultiIndex<dim>& operator++()
    {
      for (int i=0; i<dim; i++)
      {
        // Augment digit
        (*this)[i]++;

        // If there is no carry-over we can stop here
        if ((*this)[i]<limits_[i])
          break;

        (*this)[i] = 0;
      }
      return *this;
    }

    /** \brief Compute how many times you can call operator++ before getting to (0,...,0) again */
    size_t cycle() const
    {
      size_t result = 1;
      for (int i=0; i<dim; i++)
        result *= limits_[i];
      return result;
    }
  };
 }
}

#endif


==> anc/xt-super/dune-grid/dune/grid/utility/parmetisgridpartitioner.hh <==
#ifndef DUNE_GRID_UTILITY_PARMETISGRIDPARTITIONER_HH
#define DUNE_GRID_UTILITY_PARMETISGRIDPARTITIONER_HH

/** \file
 *  \brief Compute a repartitioning of a Dune grid using ParMetis
 */

#include <algorithm>
#include <vector>

#include <dune/common/parallel/mpihelper.hh>
#include <dune/common/exceptions.hh>

#include <dune/geometry/referenceelements.hh>

#include <dune/grid/utility/globalindexset.hh>
#include <dune/grid/common/mcmgmapper.hh>

#if HAVE_PARMETIS
#include <parmetis.h>

namespace Dune
{

  /** \brief Compute a repartitioning of a Dune grid using ParMetis
   *
   * \author Benjamin Bykowski
   */
  template<class GridView>
  struct ParMetisGridPartitioner {
#if PARMETIS_MAJOR_VERSION < 4
    typedef idxtype idx_t;
    typedef float real_t;
#endif

    typedef typename GridView::template Codim<0>::Iterator                                         ElementIterator;
    typedef typename GridView::template Codim<0>::template Partition<Interior_Partition>::Iterator InteriorElementIterator;
    typedef typename GridView::IntersectionIterator                                                IntersectionIterator;

    enum {
      dimension = GridView::dimension
    };


    /** \brief Create an initial partitioning of a Dune grid, i.e., not taking into account communication cost
     *
     * This pipes a Dune grid into the method ParMETIS_V3_PartMeshKway (see the ParMetis documentation for details)
     *
     * \param gv The grid view to be partitioned
     * \param mpihelper The MPIHelper object, needed to get the MPI communicator
     *
     * \return std::vector with one uint per All_Partition element.  For each element, the entry is the
     *    number of the partition the element is assigned to.
     */
    static std::vector<unsigned> partition(const GridView& gv, const Dune::MPIHelper& mpihelper) {
      const unsigned numElements = gv.size(0);

      std::vector<unsigned> part(numElements);

      // Setup parameters for ParMETIS
      idx_t wgtflag = 0;                                  // we don't use weights
      idx_t numflag = 0;                                  // we are using C-style arrays
      idx_t ncon = 1;                                     // number of balance constraints
      idx_t ncommonnodes = 2;                             // number of nodes elements must have in common to be considered adjacent to each other
      idx_t options[4] = {0, 0, 0, 0};                    // use default values for random seed, output and coupling
      idx_t edgecut;                                      // will store number of edges cut by partition
      idx_t nparts = mpihelper.size();                    // number of parts equals number of processes
      std::vector<real_t> tpwgts(ncon*nparts, 1./nparts); // load per subdomain and weight (same load on every process)
      std::vector<real_t> ubvec(ncon, 1.05);              // weight tolerance (same weight tolerance for every weight there is)

      // The difference elmdist[i+1] - elmdist[i] is the number of nodes that are on process i
      std::vector<idx_t> elmdist(nparts+1);
      elmdist[0] = 0;
      std::fill(elmdist.begin()+1, elmdist.end(), gv.size(0)); // all elements are on process zero

      // Create and fill arrays "eptr", where eptr[i] is the number of vertices that belong to the i-th element, and
      // "eind" contains the vertex-numbers of the i-the element in eind[eptr[i]] to eind[eptr[i+1]-1]
      std::vector<idx_t> eptr, eind;
      int numVertices = 0;
      eptr.push_back(numVertices);

      for (InteriorElementIterator eIt = gv.template begin<0, Interior_Partition>(); eIt != gv.template end<0, Interior_Partition>(); ++eIt) {
        const int curNumVertices = ReferenceElements<double, dimension>::general(eIt->type()).size(dimension);

        numVertices += curNumVertices;
        eptr.push_back(numVertices);

        for (size_t k = 0; k < curNumVertices; ++k)
          eind.push_back(gv.indexSet().subIndex(*eIt, k, dimension));
      }

      // Partition mesh using ParMETIS
      if (0 == mpihelper.rank()) {
        MPI_Comm comm = Dune::MPIHelper::getLocalCommunicator();

#if PARMETIS_MAJOR_VERSION >= 4
        const int OK =
#endif
        ParMETIS_V3_PartMeshKway(elmdist.data(), eptr.data(), eind.data(), NULL, &wgtflag, &numflag,
                                 &ncon, &ncommonnodes, &nparts, tpwgts.data(), ubvec.data(),
                                 options, &edgecut, reinterpret_cast<idx_t*>(part.data()), &comm);

#if PARMETIS_MAJOR_VERSION >= 4
        if (OK != METIS_OK)
          DUNE_THROW(Dune::Exception, "ParMETIS returned an error code.");
#endif
      }

      return part;
    }

    /** \brief Create a repartitioning of a distributed Dune grid
     *
     * This pipes a Dune grid into the method ParMETIS_V3_AdaptiveRepart (see the ParMetis documentation for details)
     *
     * \param gv The grid view to be partitioned
     * \param mpihelper The MPIHelper object, needed to get the MPI communicator
     * \param itr ParMetis parameter to balance grid transport cost vs. communication cost for the redistributed grid.
     *
     * \return std::vector with one uint per All_Partition element.  For each Interior_Partition element, the entry is the
     *    number of the partition the element is assigned to.
     */
    static std::vector<unsigned> repartition(const GridView& gv, const Dune::MPIHelper& mpihelper, real_t& itr = 1000) {

      // Create global index map
      GlobalIndexSet<GridView> globalIndex(gv,0);

      int numElements = std::distance(gv.template begin<0, Interior_Partition>(),
                                                 gv.template end<0, Interior_Partition>());

      std::vector<unsigned> interiorPart(numElements);

      // Setup parameters for ParMETIS
      idx_t wgtflag = 0;                                  // we don't use weights
      idx_t numflag = 0;                                  // we are using C-style arrays
      idx_t ncon = 1;                                     // number of balance constraints
      idx_t options[4] = {0, 0, 0, 0};                    // use default values for random seed, output and coupling
      idx_t edgecut;                                      // will store number of edges cut by partition
      idx_t nparts = mpihelper.size();                    // number of parts equals number of processes
      std::vector<real_t> tpwgts(ncon*nparts, 1./nparts); // load per subdomain and weight (same load on every process)
      std::vector<real_t> ubvec(ncon, 1.05);              // weight tolerance (same weight tolerance for every weight there is)

      MPI_Comm comm = Dune::MPIHelper::getCommunicator();

      // Make the number of interior elements of each processor available to all processors
      std::vector<int> offset(gv.comm().size());
      std::fill(offset.begin(), offset.end(), 0);

      gv.comm().template allgather<int>(&numElements, 1, offset.data());

      // The difference vtxdist[i+1] - vtxdist[i] is the number of elements that are on process i
      std::vector<idx_t> vtxdist(gv.comm().size()+1);
      vtxdist[0] = 0;

      for (unsigned int i=1; i<vtxdist.size(); ++i)
        vtxdist[i] = vtxdist[i-1] + offset[i-1];

      // Set up element adjacency lists
      std::vector<idx_t> xadj, adjncy;
      xadj.push_back(0);

      for (InteriorElementIterator eIt = gv.template begin<0, Interior_Partition>(); eIt != gv.template end<0, Interior_Partition>(); ++eIt)
      {
        size_t numNeighbors = 0;

        for (IntersectionIterator iIt = gv.template ibegin(*eIt); iIt != gv.template iend(*eIt); ++iIt) {
          if (iIt->neighbor()) {
            adjncy.push_back(globalIndex.index(*iIt->outside()));

            ++numNeighbors;
          }
        }

        xadj.push_back(xadj.back() + numNeighbors);
      }

#if PARMETIS_MAJOR_VERSION >= 4
      const int OK =
#endif
        ParMETIS_V3_AdaptiveRepart(vtxdist.data(), xadj.data(), adjncy.data(), NULL, NULL, NULL,
                                   &wgtflag, &numflag, &ncon, &nparts, tpwgts.data(), ubvec.data(),
                                   &itr, options, &edgecut, reinterpret_cast<idx_t*>(interiorPart.data()), &comm);

#if PARMETIS_MAJOR_VERSION >= 4
      if (OK != METIS_OK)
        DUNE_THROW(Dune::Exception, "ParMETIS returned error code " << OK);
#endif

      // At this point, interiorPart contains a target rank for each interior element, and they are sorted
      // by the order in which the grid view traverses them.  Now we need to do two things:
      // a) Add additional dummy entries for the ghost elements
      // b) Use the element index for the actual ordering.  Since there may be different types of elements,
      //    we cannot use the index set directly, but have to go through a Mapper.

      typedef MultipleCodimMultipleGeomTypeMapper<GridView, MCMGElementLayout> ElementMapper;
      ElementMapper elementMapper(gv);

      std::vector<unsigned int> part(gv.size(0));
      std::fill(part.begin(), part.end(), 0);
      unsigned int c = 0;
      for (InteriorElementIterator eIt = gv.template begin<0, Interior_Partition>();
           eIt != gv.template end<0, Interior_Partition>();
           ++eIt)
      {
        part[elementMapper.index(*eIt)] = interiorPart[c++];
      }
      return part;
    }
  };

}  // namespace Dune

#else // HAVE_PARMETIS
#warning "PARMETIS was not found, please check your configuration"
#endif

#endif // DUNE_GRID_UTILITY_PARMETISGRIDPARTITIONER_HH


==> anc/xt-super/dune-grid/dune/grid/utility/persistentcontainer.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PERSISTENTCONTAINER_HH
#define DUNE_PERSISTENTCONTAINER_HH

#include <map>

#include <dune/grid/utility/persistentcontainermap.hh>

namespace Dune
{

  /** \brief A class for storing data during an adaptation cycle.
   *
   * \copydetails PersistentContainerInterface
   */
  template< class G, class T >
  class PersistentContainer
    : public PersistentContainerMap< G, typename G::LocalIdSet, std::map< typename G::LocalIdSet::IdType, T > >
  {
    typedef PersistentContainerMap< G, typename G::LocalIdSet, std::map< typename G::LocalIdSet::IdType, T > > Base;

  public:
    typedef typename Base::Grid Grid;
    typedef typename Base::Value Value;

    PersistentContainer ( const Grid &grid, int codim, const Value &value = Value() )
      : Base( grid, codim, grid.localIdSet(), value )
    {}
  };

  /** \brief refer PersistentContainer<const Grid> to the implementation of the mutable grid */
  template< class Grid, class T >
  class PersistentContainer< const Grid, T >
    : public PersistentContainer< Grid, T >
  {
    typedef PersistentContainer< Grid, T > Base;
  public:
    typedef typename Base::Value Value;

    PersistentContainer ( const typename Base::Grid &grid, int codim, const Value &value = Value() )
      : Base(grid, codim, value)
    {}
  };

} // namespace Dune


#if 0

// the following implementation can be used for a grid providing a hash for the id type

#include <unordered_map>

namespace Dune
{

  template< G, class T >
  class PersistentContainer
    : public PersistentContainerMap< G, typename G::LocalIdSet, std::unordered_map< typename G::LocalIdSet::IdType, T > >
  {
    typedef PersistentContainerMap< G, typename G::LocalIdSet, std::unordered_map< typename G::LocalIdSet::IdType, T > > Base;

  public:
    typedef typename Base::Grid Grid;
    typedef typename Base::Value Value;

    PersistentContainer ( const Grid &grid, int codim, const Value &value )
      : Base( grid, codim, grid.localIdSet(), value )
    {}
  };

} // namespace Dune

#endif // #if 0

namespace std
{

  template< class G, class T >
  inline void swap ( Dune::PersistentContainer< G, T > &a, Dune::PersistentContainer< G, T > &b )
  {
    a.swap( b );
  }

} // namespace std

#endif // #ifndef DUNE_PERSISTENTCONTAINER_HH


==> anc/xt-super/dune-grid/dune/grid/utility/persistentcontainerinterface.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PERSISTENTCONTAINERINTERFACE_HH
#define DUNE_PERSISTENTCONTAINERINTERFACE_HH

#ifndef HEADERCHECK
#error "This header exists for documentation purposes only and should never be included directly."
#endif

namespace Dune
{

  /** \brief Persistent storage of data on all entities of a grid.
   *
   *  This container allows to store data which is to remain persistent
   *  even during adaptation cycles.
   *  It provides storage for all entities in the hierarchy of a given
   *  codimension (provided dynamically during construction) and behaves much
   *  like an STL container.
   *
   *  The container stores one entry for each entity in the hierarchical grid.
   *  However, it may also store some additional entries, which are not (or no
   *  longer) attached to an entity.
   *
   *  After grid modification the method resize must be called to ensure entries
   *  for each entity in the modified grid.
   *  Accessing newly created entities before calling resize results in
   *  undefined behavior (e.g., a segmentation fault).
   *  To reduce the amount of overallocated entries, the method shrinkToFit
   *  may be called.
   *  It is explicitly possible that the grid adapts any persistent containers
   *  directly during the adaptation process.
   *
   *  The containers are also be persistent over backup / restore of the grid.
   *  After 'shrinkToFit', the entries in the container (and their order) must
   *  match those of a newly created container, even after a backup and restore
   *  of the grid.
   *
   *  There is a default implementation based on std::map but a grid
   *  implementation may provide a specialized implementation.
   *  Grids with a hashable id type can use std::unordered_map to store
   *  the data by simply deriving their PersistentContainer from
   *  Dune::PersistentContainerMap.
   *  For grids providing an id set suitable addressing vector-like storages,
   *  i.e., the id is an integral type and a method size() is provided,
   *  Dune::PersistentContainerVector can be used.
   *
   * \tparam G Grid type
   * \tparam T Container's value type
   */
  template< class G, class T >
  class PersistentContainerInterface
  {
    typedef PersistentContainerInterface< G, T > This;

    struct ImplementationDefined;

  public:
    typedef G Grid;

    typedef T Value;

    typedef ImplementationDefined Size;
    typedef ImplementationDefined ConstIterator;
    typedef ImplementationDefined Iterator;

    // construction

    /** \brief constuctor
     *
     *  \param[in]  grid       reference to the grid to attach data to
     *  \param[in]  codim      codimension to attach data to
     *  \param[in]  value      value for initial entries
     *
     *  \note All implementations must provide at least this constructor.
     */
    PersistentContainerInterface ( Grid &grid, int codim, const Value &value = Value() );

    /** \brief copy constructor */
    PersistentContainerInterface ( const This &other );

    /** \brief assignment operator */
    const This &operator= ( const This &other );

    // element access

    /** \brief access the data associated with an entity
     *
     *  \note The entity must be of the same codimension as the container
     */
    template< class Entity >
    const Value &operator[] ( const Entity &entity ) const;

    /** \brief access the data associated with an entity
     *
     *  \note The entity must be of the same codimension as the container
     */
    template< class Entity >
    Value &operator[] ( const Entity &entity );

    /** \brief access the data associated with a subentity
     *
     *  \note The codimension of the entity must be less or equal to the
     *        codimension of the container.
     */
    template< class Entity >
    const Value &operator() ( const Entity &entity, int subEntity ) const;

    /** \brief access the data associated with a subentity
     *
     *  \note The codimension of the entity must be less or equal to the
     *        codimension of the container.
     */
    template< class Entity >
    Value &operator() ( const Entity &entity, int subEntity );

    // capacity

    /** \brief number of entries in the container
     *
     *  \note The number of entries in the container may be large than the
     *        number of entities in the grid.
     */
    Size size () const;

    /** \brief reserve memory for all entities in the grid
     *
     *  This method will enlarge the container such that there is an
     *  entry for each entity.
     *
     *  After a grid modification, this method must be called before accessing
     *  any data associated to newly created entities.
     *
     *  \note The container might still hold entries for entities that no
     *        longer exist in the grid.
     *        While those entries ca no longer be accessed through an entity,
     *        iterators will still stop at such entries.
     */
    void resize ( const Value &value = Value() );

    /** \brief remove unnecessary entries from container
     *
     *  This method will remove entries from the container that can no longer
     *  be accessed from the grid.
     *
     *  The entries in the container (and their order) must match those of a
     *  newly created container.
     *  This property must be persistent over backup / restore of the grid.
     *
     *  \note This method is merely a hint to the container.
     *        According to the container's internal addressing rules, some
     *        inaccessible entries might remain in the container.
     */
    void shrinkToFit ();

    // modifiers

    /** \brief set all accessible entries to a given value
     *
     *  \note It is undefined, whether the inaccessible values are also
     *        motified.
     */
    void fill ( const Value &value );

    /** \brief exchange the content of the container with another one
     *
     *  \note std::swap is overloaded to refor to this method
     */
    void swap ( This &other );

    // iterators

    /** \brief returns an iterator pointing to the first element of the container
     *
     *  \note Iterators stop at all entries of the container, even if they are
     *        no longer accessible from the grid.
     */
    ConstIterator begin () const;
    /** \brief returns an iterator pointing to the first element of the container
     *
     *  \note Iterators stop at all entries of the container, even if they are
     *        no longer accessible from the grid.
     */
    Iterator begin ();

    /** \brief returns an iterator pointing to the last element of the container
     *
     *  \note Iterators stop at all entries of the container, even if they are
     *        no longer accessible from the grid.
     */
    ConstIterator end () const;
    /** \brief returns an iterator pointing to the last element of the container
     *
     *  \note Iterators stop at all entries of the container, even if they are
     *        no longer accessible from the grid.
     */
    Iterator end ();

    // information

    /** \brief return the codimension, the container attaches data to */
    int codimension () const;
  };

} // namespace Dune

#endif // #ifndef DUNE_PERSISTENTCONTAINERINTERFACE_HH


==> anc/xt-super/dune-grid/dune/grid/utility/persistentcontainermap.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PERSISTENTCONTAINERMAP_HH
#define DUNE_PERSISTENTCONTAINERMAP_HH

#include <algorithm>
#include <cassert>

#include <dune/common/typetraits.hh>
#include <dune/common/forloop.hh>
#include <dune/grid/common/capabilities.hh>

namespace Dune
{

  // PersistentContainerMap
  // ----------------------

  /** \brief map-based implementation of the PersistentContainer */
  template< class G, class IdSet, class Map >
  class PersistentContainerMap
  {
    typedef PersistentContainerMap< G, IdSet, Map > This;

  protected:
    template< class reference, class iterator >
    class IteratorWrapper;

    template< int codim >
    struct Resize;

  public:
    typedef G Grid;

    typedef typename Map::mapped_type Value;
    typedef typename Map::size_type Size;

    typedef IteratorWrapper< const Value, typename Map::const_iterator > ConstIterator;
    typedef IteratorWrapper< Value, typename Map::iterator > Iterator;

    PersistentContainerMap ( const Grid &grid, int codim, const IdSet &idSet, const Value &value )
      : grid_( &grid ),
        codim_( codim ),
        idSet_( &idSet ),
        data_()
    {
      resize( value );
    }

    template< class Entity >
    const Value &operator[] ( const Entity &entity ) const
    {
      assert( Entity::codimension == codimension() );
      typename Map::const_iterator pos = data_.find( idSet().id( entity ) );
      assert( pos != data_.end() );
      return pos->second;
    }

    template< class Entity >
    Value &operator[] ( const Entity &entity )
    {
      assert( Entity::codimension == codimension() );
      typename Map::iterator pos = data_.find( idSet().id( entity ) );
      assert( pos != data_.end() );
      return pos->second;
    }

    template< class Entity >
    const Value &operator() ( const Entity &entity, int subEntity ) const
    {
      typename Map::const_iterator pos = data_.find( idSet().subId( entity, subEntity, codimension() ) );
      assert( pos != data_.end() );
      return pos->second;
    }

    template< class Entity >
    Value &operator() ( const Entity &entity, int subEntity )
    {
      typename Map::iterator pos = data_.find( idSet().subId( entity, subEntity, codimension() ) );
      assert( pos != data_.end() );
      return pos->second;
    }

    Size size () const { return data_.size(); }

    void resize ( const Value &value = Value() )
    {
      return ForLoop< Resize, 0, Grid::dimension >::apply( *this, value );
    }

    void shrinkToFit () {}

    void fill ( const Value &value ) { std::fill( begin(), end(), value ); }

    void swap ( This &other )
    {
      std::swap( grid_, other.grid_ );
      std::swap( codim_, other.codim_ );
      std::swap( idSet_, other.idSet_ );
      std::swap( data_, other.data_ );
    }

    ConstIterator begin () const;
    Iterator begin ();

    ConstIterator end () const;
    Iterator end ();

    int codimension () const { return codim_; }

  protected:
    const Grid &grid () const { return *grid_; }

    template< int codim >
    void resize ( const Value &value );

    template< int codim >
    void migrateLevel ( int level, const Value &value, Map &data,
                        integral_constant< bool, true > );

    template< int codim >
    void migrateLevel ( int level, const Value &value, Map &data,
                        integral_constant< bool, false > );

    static void migrateEntry ( const typename IdSet::IdType &id, const Value &value,
                               Map &oldData, Map &newData );

    const IdSet &idSet () const { return *idSet_; }

    const Grid *grid_;
    int codim_;
    const IdSet *idSet_;
    Map data_;
  };



  // PersistentContainerMap::IteratorWrapper
  // ---------------------------------------

  template< class G, class IdSet, class Map >
  template< class value, class iterator >
  class PersistentContainerMap< G, IdSet, Map >::IteratorWrapper
    : public iterator
  {
    typedef IteratorWrapper< const value, typename Map::const_iterator > ConstWrapper;

  public:
    IteratorWrapper ( const iterator &it ) : it_( it ) {}

    operator ConstWrapper () const { return ConstWrapper( it_ ); }

    value &operator* () { return it_->second; }
    value *operator-> () { return &(it_->second); }

    bool operator== ( const IteratorWrapper &other ) const { return (it_ == other.it_); }
    bool operator!= ( const IteratorWrapper &other ) const { return (it_ != other.it_); }

    IteratorWrapper &operator++ () { ++it_; return *this; }

  private:
    iterator it_;
  };



  // PersistentContainerMap::Resize
  // ------------------------------

  template< class G, class IdSet, class Map >
  template< int codim >
  struct PersistentContainerMap< G, IdSet, Map >::Resize
  {
    static void apply ( PersistentContainerMap< G, IdSet, Map > &container,
                        const Value &value )
    {
      if( codim == container.codimension() )
        container.template resize< codim >( value );
    }
  };



  // Implementation of PersistentContainerMap
  // ----------------------------------------

  template< class G, class IdSet, class Map >
  inline typename PersistentContainerMap< G, IdSet, Map >::ConstIterator
  PersistentContainerMap< G, IdSet, Map >::begin () const
  {
    return ConstIterator( data_.begin() );
  }

  template< class G, class IdSet, class Map >
  inline typename PersistentContainerMap< G, IdSet, Map >::Iterator
  PersistentContainerMap< G, IdSet, Map >::begin ()
  {
    return Iterator( data_.begin() );
  }


  template< class G, class IdSet, class Map >
  inline typename PersistentContainerMap< G, IdSet, Map >::ConstIterator
  PersistentContainerMap< G, IdSet, Map >::end () const
  {
    return ConstIterator( data_.end() );
  }

  template< class G, class IdSet, class Map >
  inline typename PersistentContainerMap< G, IdSet, Map >::Iterator
  PersistentContainerMap< G, IdSet, Map >::end ()
  {
    return Iterator( data_.end() );
  }


  template< class G, class IdSet, class Map >
  template< int codim >
  inline void PersistentContainerMap< G, IdSet, Map >::resize ( const Value &value )
  {
    integral_constant< bool, Capabilities::hasEntity< Grid, codim >::v > hasEntity;
    assert( codim == codimension() );

    // create empty map and swap it with current map (no need to copy twice)
    Map data;
    std::swap( data, data_ );

    // copy all data from old map into new one (adding new entries, if necessary)
    const int maxLevel = grid().maxLevel();
    for ( int level = 0; level <= maxLevel; ++level )
      migrateLevel< codim >( level, value, data, hasEntity );
  }


  template< class G, class IdSet, class Map >
  template< int codim >
  inline void PersistentContainerMap< G, IdSet, Map >
  ::migrateLevel ( int level, const Value &value, Map &data,
                   integral_constant< bool, true > )
  {
    typedef typename Grid::LevelGridView LevelView;
    typedef typename LevelView::template Codim< codim >::Iterator LevelIterator;

    const LevelView levelView = grid().levelGridView( level );
    const LevelIterator end = levelView.template end< codim >();
    for( LevelIterator it = levelView.template begin< codim >(); it != end; ++it )
      migrateEntry( idSet().id( *it ), value, data, data_ );
  }


  template< class G, class IdSet, class Map >
  template< int codim >
  inline void PersistentContainerMap< G, IdSet, Map >
  ::migrateLevel ( int level, const Value &value, Map &data,
                   integral_constant< bool, false > )
  {
    typedef typename Grid::LevelGridView LevelView;
    typedef typename LevelView::template Codim< 0 >::Iterator LevelIterator;

    const LevelView levelView = grid().levelGridView( level );
    const LevelIterator end = levelView.template end< 0 >();
    for( LevelIterator it = levelView.template begin< 0 >(); it != end; ++it )
    {
      const typename LevelIterator::Entity &entity = *it;
      const int subEntities = entity.subEntities( codim );
      for( int i = 0; i < subEntities; ++i )
        migrateEntry( idSet().subId( entity, i, codim ), value, data, data_ );
    }
  }


  template< class G, class IdSet, class Map >
  inline void PersistentContainerMap< G, IdSet, Map >
  ::migrateEntry ( const typename IdSet::IdType &id, const Value &value,
                   Map &oldData, Map &newData )
  {
    // insert entry for id
    const std::pair< typename Map::iterator, bool > inserted
      = newData.insert( std::make_pair( id, value ) );

    // if entry did not exist previously, copy data
    if( inserted.second )
    {
      const typename Map::iterator pos = oldData.find( id );
      if( pos != oldData.end() )
      {
        inserted.first->second = pos->second;
        oldData.erase( pos );
      }
    }
  }

} // namespace Dune

#endif // #ifndef DUNE_PERSISTENTCONTAINERMAP_HH


==> anc/xt-super/dune-grid/dune/grid/utility/persistentcontainervector.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PERSISTENTCONTAINERVECTOR_HH
#define DUNE_PERSISTENTCONTAINERVECTOR_HH

#include <algorithm>
#include <cassert>

namespace Dune
{

  // PersistentContainerVector
  // -------------------------

  /**
   * \brief vector-based implementation of the PersistentContainer
   *
   * Some grid implementations, like YaspGrid, can provide consecutive,
   * zero-based, persistent indices for the entire grid hierarchy.
   * This implementation of a PersistentContainer uses such an index set and
   * a std::vector-like container to store user data in an efficient and
   * persistent manner.
   *
   * \note The persistent index set is actually allowed to be non-consecutive,
   *       i.e., some indices might not be assigned to an entity.
   *       As the result of the size method on the index set is used to allocate
   *       storage for the vector, it must be larger than the largest used index.
   *
   * \note It is sufficient if the index set provides indices to the codimension
   *       the persistent container is created for.
   *       Neither the method types() nor the method contains() need to be
   *       implemented.
   *
   * \note The persistent container is currently restricted to index sets
   *       containing a single geometry type.
   *
   * \todo Actually, we use a mapper rather than an index set.
   *       This would automatically resolve two problems:
   *       - support multiple geometry types,
   *       - the requirement to store a reference to the index set
   *       .
   *
   * \tparam  G         type of grid
   * \tparam  IndexSet  type of persistent index set
   * \tparam  Vector    type of vector to store the data in
   */
  template< class G, class IndexSet, class Vector >
  class PersistentContainerVector
  {
    typedef PersistentContainerVector< G, IndexSet, Vector > This;

  public:
    typedef G Grid;

    typedef typename Vector::value_type Value;
    typedef typename Vector::size_type Size;
    typedef typename Vector::const_iterator ConstIterator;
    typedef typename Vector::iterator Iterator;

    typedef typename Vector::allocator_type Allocator;

    PersistentContainerVector ( const IndexSet &indexSet, int codim, const Value &value,
                                const Allocator &allocator = Allocator() )
      : codim_( codim ),
        indexSet_( &indexSet ),
        data_( indexSet.size( codim ), value, allocator )
    {}

    template< class Entity >
    const Value &operator[] ( const Entity &entity ) const
    {
      assert( Entity::codimension == codimension() );
      const Size index = indexSet().index( entity );
      assert( index < data_.size() );
      return data_[ index ];
    }

    template< class Entity >
    Value &operator[] ( const Entity &entity )
    {
      assert( Entity::codimension == codimension() );
      const Size index = indexSet().index( entity );
      assert( index < data_.size() );
      return data_[ index ];
    }

    template< class Entity >
    const Value &operator() ( const Entity &entity, int subEntity ) const
    {
      const Size index = indexSet().subIndex( entity, subEntity, codimension() );
      assert( index < data_.size() );
      return data_[ index ];
    }

    template< class Entity >
    Value &operator() ( const Entity &entity, int subEntity )
    {
      const Size index = indexSet().subIndex( entity, subEntity, codimension() );
      assert( index < data_.size() );
      return data_[ index ];
    }

    Size size () const { return data_.size(); }

    void resize ( const Value &value = Value() )
    {
      const Size indexSetSize = indexSet().size( codimension() );
      data_.resize( indexSetSize, value );
    }

    void shrinkToFit () {}

    void fill ( const Value &value ) { std::fill( begin(), end(), value ); }

    void swap ( This &other )
    {
      std::swap( codim_, other.codim_ );
      std::swap( indexSet_, other.indexSet_ );
      std::swap( data_, other.data_ );
    }

    ConstIterator begin () const { return data_.begin(); }
    Iterator begin () { return data_.begin(); }

    ConstIterator end () const { return data_.end(); }
    Iterator end () { return data_.end(); }

    int codimension () const { return codim_; }

  protected:
    const IndexSet &indexSet () const { return *indexSet_; }

    int codim_;
    const IndexSet *indexSet_;
    Vector data_;
  };

} // namespace Dune

#endif // #ifndef DUNE_PERSISTENTCONTAINERVECTOR_HH


==> anc/xt-super/dune-grid/dune/grid/utility/persistentcontainerwrapper.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PERSISTENTCONTAINERWRAPPER_HH
#define DUNE_PERSISTENTCONTAINERWRAPPER_HH

#include <dune/grid/utility/hostgridaccess.hh>
#include <dune/grid/utility/persistentcontainer.hh>

namespace Dune
{

  // PersistentContainerWrapper
  // --------------------------

  template< class G, class T >
  class PersistentContainerWrapper
  {
    typedef PersistentContainerWrapper< G, T > This;

    typedef Dune::HostGridAccess< G > HostGridAccess;

    typedef typename HostGridAccess::HostGrid HostGrid;
    typedef PersistentContainer< HostGrid, T > PersistentContainerHostGrid;

  public:
    typedef G Grid;

    typedef typename PersistentContainer< HostGrid, T >::Value Value;
    typedef typename PersistentContainer< HostGrid, T >::Size Size;

    typedef typename PersistentContainer< HostGrid, T >::Iterator Iterator;
    typedef typename PersistentContainer< HostGrid, T >::ConstIterator ConstIterator;

    PersistentContainerWrapper ( const Grid &grid, int codim, const Value &value = Value() )
      : hostContainer_( HostGridAccess::hostGrid( grid ), codim, value )
    {}

    template< class Entity >
    const Value &operator[] ( const Entity &entity ) const
    {
      return hostContainer_[ HostGridAccess::hostEntity( entity ) ];
    }

    template< class Entity >
    Value &operator[] ( const Entity &entity )
    {
      return hostContainer_[ HostGridAccess::hostEntity( entity ) ];
    }

    template< class Entity >
    const Value &operator() ( const Entity &entity, int subEntity ) const
    {
      return hostContainer_( HostGridAccess::hostEntity( entity ), subEntity );
    }

    template< class Entity >
    Value &operator() ( const Entity &entity, int subEntity )
    {
      return hostContainer_( HostGridAccess::hostEntity( entity ), subEntity );
    }

    Size size () const { return hostContainer_.size(); }

    void resize ( const Value &value = Value() ) { hostContainer_.resize( value ); }
    void shrinkToFit () { return hostContainer_.shrinkToFit(); }

    void fill ( const Value &value = Value() ) { hostContainer_.fill( value ); }

    void swap ( This &other ) { hostContainer_.swap( other ); }

    ConstIterator begin () const { return hostContainer_.begin(); }
    Iterator begin () { return hostContainer_.begin(); }

    ConstIterator end () const { return hostContainer_.end(); }
    Iterator end () { return hostContainer_.end(); }

    int codimension () const { return hostContainer_.codimension(); }

  protected:
    PersistentContainer< HostGrid, T > hostContainer_;
  };

} // namespace Dune

#endif // #ifndef DUNE_PERSISTENTCONTAINERWRAPPER_HH


==> anc/xt-super/dune-grid/dune/grid/utility/structuredgridfactory.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_STRUCTURED_GRID_FACTORY_HH
#define DUNE_STRUCTURED_GRID_FACTORY_HH

/** \file
    \brief A class to construct structured cube and simplex grids using the grid factory
 */

#include <algorithm>
#include <cstddef>
#include <cstdlib>

#include <dune/common/array.hh>
#include <dune/common/classname.hh>
#include <dune/common/exceptions.hh>
#include <dune/common/fvector.hh>
#include <dune/common/parallel/mpihelper.hh>
#include <dune/common/shared_ptr.hh>

#include <dune/grid/common/gridfactory.hh>
#include <dune/grid/utility/multiindex.hh>
#include <dune/grid/yaspgrid.hh>

namespace Dune {

  /** \brief Construct structured cube and simplex grids in unstructured grid managers
   */
  template <class GridType>
  class StructuredGridFactory
  {
    typedef typename GridType::ctype ctype;

    static const int dim = GridType::dimension;

    static const int dimworld = GridType::dimensionworld;

    /** \brief Insert a structured set of vertices into the factory */
    static void insertVertices(GridFactory<GridType>& factory,
                               const FieldVector<ctype,dimworld>& lowerLeft,
                               const FieldVector<ctype,dimworld>& upperRight,
                               const array<unsigned int,dim>& vertices)
    {
      FactoryUtilities::MultiIndex<dim> index(vertices);

      // Compute the total number of vertices to be created
      int numVertices = index.cycle();

      // Create vertices
      for (int i=0; i<numVertices; i++, ++index) {

        // scale the multiindex to obtain a world position
        FieldVector<double,dimworld> pos(0);
        for (int j=0; j<dim; j++)
          pos[j] = lowerLeft[j] + index[j] * (upperRight[j]-lowerLeft[j])/(vertices[j]-1);
        for (int j=dim; j<dimworld; j++)
          pos[j] = lowerLeft[j];

        factory.insertVertex(pos);

      }

    }

    // Compute the index offsets needed to move to the adjacent vertices
    // in the different coordinate directions
    static array<unsigned int, dim> computeUnitOffsets(const array<unsigned int,dim>& vertices)
    {
      array<unsigned int, dim> unitOffsets;
      if (dim>0)        // paranoia
        unitOffsets[0] = 1;

      for (int i=1; i<dim; i++)
        unitOffsets[i] = unitOffsets[i-1] * vertices[i-1];

      return unitOffsets;
    }

  public:

    /** \brief Create a structured cube grid

        If the grid dimension is less than the world dimension, the coefficients (dim+1,...,dimworld) in
        the vertex coordinates are set to the corresponding values of the lowerLeft input argument.

        \param lowerLeft Lower left corner of the grid
        \param upperRight Upper right corner of the grid
        \param elements Number of elements in each coordinate direction
     */
    static shared_ptr<GridType> createCubeGrid(const FieldVector<ctype,dimworld>& lowerLeft,
                                               const FieldVector<ctype,dimworld>& upperRight,
                                               const array<unsigned int,dim>& elements)
    {
      // The grid factory
      GridFactory<GridType> factory;

      if (MPIHelper::getCollectiveCommunication().rank() == 0)
      {
        // Insert uniformly spaced vertices
        array<unsigned int,dim> vertices = elements;
        for( size_t i = 0; i < vertices.size(); ++i )
          vertices[i]++;

        // Insert vertices for structured grid into the factory
        insertVertices(factory, lowerLeft, upperRight, vertices);

        // Compute the index offsets needed to move to the adjacent
        // vertices in the different coordinate directions
        array<unsigned int, dim> unitOffsets =
          computeUnitOffsets(vertices);

        // Compute an element template (the cube at (0,...,0).  All
        // other cubes are constructed by moving this template around
        unsigned int nCorners = 1<<dim;

        std::vector<unsigned int> cornersTemplate(nCorners,0);

        for (size_t i=0; i<nCorners; i++)
          for (int j=0; j<dim; j++)
            if ( i & (1<<j) )
              cornersTemplate[i] += unitOffsets[j];

        // Insert elements
        FactoryUtilities::MultiIndex<dim> index(elements);

        // Compute the total number of elementss to be created
        int numElements = index.cycle();

        for (int i=0; i<numElements; i++, ++index) {

          // 'base' is the index of the lower left element corner
          unsigned int base = 0;
          for (int j=0; j<dim; j++)
            base += index[j] * unitOffsets[j];

          // insert new element
          std::vector<unsigned int> corners = cornersTemplate;
          for (size_t j=0; j<corners.size(); j++)
            corners[j] += base;

          factory.insertElement
            (GeometryType(GeometryType::cube, dim), corners);

        }

      }       // if(rank == 0)

      // Create the grid and hand it to the calling method
      return shared_ptr<GridType>(factory.createGrid());

    }

    /** \brief Create a structured simplex grid

        This works in all dimensions.  The Coxeter-Freudenthal-Kuhn triangulation is
        used, which splits each cube into dim! (i.e., dim faculty) simplices.  See Allgower and Georg,
        'Numerical Path Following' for a description.

        If the grid dimension is less than the world dimension, the coefficients (dim+1,...,dimworld) in
        the vertex coordinates are set to the corresponding values of the lowerLeft input argument.

        \param lowerLeft Lower left corner of the grid
        \param upperRight Upper right corner of the grid
        \param elements Number of elements in each coordinate direction
     */
    static shared_ptr<GridType> createSimplexGrid(const FieldVector<ctype,dimworld>& lowerLeft,
                                                  const FieldVector<ctype,dimworld>& upperRight,
                                                  const array<unsigned int,dim>& elements)
    {
      // The grid factory
      GridFactory<GridType> factory;

      if(MPIHelper::getCollectiveCommunication().rank() == 0)
      {
        // Insert uniformly spaced vertices
        array<unsigned int,dim> vertices = elements;
        for (std::size_t i=0; i<vertices.size(); i++)
          vertices[i]++;

        insertVertices(factory, lowerLeft, upperRight, vertices);

        // Compute the index offsets needed to move to the adjacent
        // vertices in the different coordinate directions
        array<unsigned int, dim> unitOffsets =
          computeUnitOffsets(vertices);

        // Insert the elements
        std::vector<unsigned int> corners(dim+1);

        // Loop over all "cubes", and split up each cube into dim!
        // (factorial) simplices
        FactoryUtilities::MultiIndex<dim> elementsIndex(elements);
        size_t cycle = elementsIndex.cycle();

        for (size_t i=0; i<cycle; ++elementsIndex, i++) {

          // 'base' is the index of the lower left element corner
          unsigned int base = 0;
          for (int j=0; j<dim; j++)
            base += elementsIndex[j] * unitOffsets[j];

          // each permutation of the unit vectors gives a simplex.
          std::vector<unsigned int> permutation(dim);
          for (int j=0; j<dim; j++)
            permutation[j] = j;

          do {

            // Make a simplex
            std::vector<unsigned int> corners(dim+1);
            corners[0] = base;

            for (int j=0; j<dim; j++)
              corners[j+1] =
                corners[j] + unitOffsets[permutation[j]];

            factory.insertElement
              (GeometryType(GeometryType::simplex, dim),
              corners);

          } while (std::next_permutation(permutation.begin(),
                                         permutation.end()));

        }

      }       // if(rank == 0)

      // Create the grid and hand it to the calling method
      return shared_ptr<GridType>(factory.createGrid());
    }

  };

  /** \brief Specialization of the StructuredGridFactory for YaspGrid

      This allows a YaspGrid to be constructed using the
      StructuredGridFactory just like the unstructured Grids.  There are two
      limitations:
      \li YaspGrid does not support simplices
      \li If the lower left corner should not be at the origin, the second template parameter
          of Yaspgrid has to be chosen as Dune::EquidistantOffsetCoordinates<ctype,dim>
   */
  template<class ctype, int dim>
  class StructuredGridFactory<YaspGrid<dim, EquidistantCoordinates<ctype,dim> > > {
    typedef YaspGrid<dim, EquidistantCoordinates<ctype,dim> > GridType;
    static const int dimworld = GridType::dimensionworld;

  public:
    /** \brief Create a structured cube grid

        \param lowerLeft  Lower left corner of the grid
        \param upperRight Upper right corner of the grid
        \param elements   Number of elements in each coordinate direction

        \note The default variant of YaspGrid only supports lowerLeft at the origin.
              Use YaspGrid<dim, EquidistantOffsetCoordinates<ctype,dim> > instead
              for non-trivial origin.
     */
    static shared_ptr<GridType>
    createCubeGrid(const FieldVector<ctype,dimworld>& lowerLeft,
                   const FieldVector<ctype,dimworld>& upperRight,
                   const array<unsigned int,dim>& elements)
    {
      for(int d = 0; d < dimworld; ++d)
        if(std::abs(lowerLeft[d]) > std::abs(upperRight[d])*1e-10)
          DUNE_THROW(GridError, className<StructuredGridFactory>()
                     << "::createCubeGrid(): You have to use Yaspgrid<dim"
                     ", EquidistantOffsetCoordinates<ctype,dim> > as your"
                     "grid type for non-trivial origin." );

      // construct array of ints instead of unsigned ints
      array<int, dim> elem;
      std::copy(elements.begin(), elements.end(), elem.begin());

      return shared_ptr<GridType>
               (new GridType(upperRight, elem,
                             std::bitset<dim>(), 0));  // default constructor of bitset sets to zero
    }

    /** \brief Create a structured simplex grid

        \note Simplices are not supported in YaspGrid, so this functions
              unconditionally throws a GridError.
     */
    static shared_ptr<GridType>
    createSimplexGrid(const FieldVector<ctype,dimworld>& lowerLeft,
                      const FieldVector<ctype,dimworld>& upperRight,
                      const array<unsigned int,dim>& elements)
    {
      DUNE_THROW(GridError, className<StructuredGridFactory>()
                 << "::createSimplexGrid(): Simplices are not supported "
                 "by YaspGrid.");
    }

  };

  /** \brief Specialization of the StructuredGridFactory for YaspGrid

      This allows a YaspGrid to be constructed using the
      StructuredGridFactory just like the unstructured Grids.  There are two
      limitations:
      \li YaspGrid does not support simplices
      \li If the lower left corner should not be at the origin, the second template parameter
          of Yaspgrid has to be chosen as Dune::EquidistantOffsetCoordinates<ctype,dim>
   */
  template<class ctype, int dim>
  class StructuredGridFactory<YaspGrid<dim, EquidistantOffsetCoordinates<ctype,dim> > > {
    typedef YaspGrid<dim, EquidistantOffsetCoordinates<ctype,dim> > GridType;
    static const int dimworld = GridType::dimensionworld;

  public:
    /** \brief Create a structured cube grid

        \param lowerLeft  Lower left corner of the grid
        \param upperRight Upper right corner of the grid
        \param elements   Number of elements in each coordinate direction
     */
    static shared_ptr<GridType>
    createCubeGrid(const FieldVector<ctype,dimworld>& lowerLeft,
                   const FieldVector<ctype,dimworld>& upperRight,
                   const array<unsigned int,dim>& elements)
    {
      // construct array of ints instead of unsigned ints
      array<int, dim> elem;
      std::copy(elements.begin(), elements.end(), elem.begin());

      return shared_ptr<GridType>
               (new GridType(lowerLeft, upperRight, elem,
                             std::bitset<dim>(), 0));  // default constructor of bitset sets to zero
    }

    /** \brief Create a structured simplex grid

        \note Simplices are not supported in YaspGrid, so this functions
              unconditionally throws a GridError.
     */
    static shared_ptr<GridType>
    createSimplexGrid(const FieldVector<ctype,dimworld>& lowerLeft,
                      const FieldVector<ctype,dimworld>& upperRight,
                      const array<unsigned int,dim>& elements)
    {
      DUNE_THROW(GridError, className<StructuredGridFactory>()
                 << "::createSimplexGrid(): Simplices are not supported "
                 "by YaspGrid.");
    }

  };

}  // namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/utility/tensorgridfactory.hh <==
#ifndef DUNE_GRID_UTILITY_TENSORGRIDFACTORY_HH
#define DUNE_GRID_UTILITY_TENSORGRIDFACTORY_HH

/** \file
 *  \brief This file provides a factory class for tensorproduct
 *  grids. This is a collection of methods to generate monotonous
 *  sequences as needed for a tensorproduct grid. Apart
 *  from easy ones for locally equidistant grids, there are also
 *  more involved methods like splitting a range according to a
 *  geometric series.
 *
 *  The grid generation process is implemented for unstructured grids
 *  and for YaspGrid.
 *
 *  \author Dominic Kempf
 */

#include<array>
#include<memory>
#include<vector>

#include <dune/common/fvector.hh>
#include <dune/grid/common/gridfactory.hh>
#include <dune/grid/yaspgrid.hh>
#include<dune/grid/utility/multiindex.hh>

namespace Dune
{
  // forward declaration of TensorGridFactoryCreator, which is the real factory
  // that should be specialized for each grid.
  template<typename Grid>
  class TensorGridFactoryCreator;

  /** \brief A factory class for conveniently creating tensorproduct grids
   *
   * \tparam Grid the grid type
   */
  template<typename Grid>
  class TensorGridFactory
  {
  public:
    typedef typename Grid::Traits::CollectiveCommunication Comm;
    typedef typename Grid::ctype ctype;
    static const int dim = Grid::dimension;

    std::shared_ptr<Grid> createGrid(Comm comm = Comm())
    {
      TensorGridFactoryCreator<Grid> creator(*this);
      return creator.createGrid(comm);
    }

    std::array<std::vector<ctype> , dim> coords() const
    {
      return _coords;
    }

    //! allow to manually tune the factory by overloading operator[] to export the coordinate vectors in the coordinate directories.
    std::vector<ctype>& operator[](std::size_t d)
    {
      return _coords[d];
    }

    //! allow to manually tune the factory by overloading operator[] to export the coordinate vectors in the coordinate directories.
    const std::vector<ctype>& operator[](std::size_t d) const
    {
      return _coords[d];
    }

    /** \brief set a starting value in a given direction d
     * \param d the coordinate direction
     * \param value the value to set
     *
     * This resizes the coordinate vector for the given direction to 1.
     * Not using this function will result in 0.0 to be used as a lower
     * bound of the coordinate range.
     */
    void setStart (int d, ctype value)
    {
      _coords[d].resize(1);
      _coords[d][0] = value;
    }

    /** \brief pushs n intervals of length h in direction d
     * \param d the coordinate direction
     * \param n the number of intervals to add
     * \param h the interval length
     *
     * Given a vector with last element \f$x_0\f$, this will add elements
     * \f$x_1,\dots ,x_n\f$ such that \f$x_i=x_0+i*h\f$.
     */
    void fillIntervals (int d, int n, ctype h)
    {
      emptyCheck (d);
      for (int i = 0; i < n; i++)
        _coords[d].push_back (_coords[d].back () + h);
    }

    /** \brief fills the range to end with n intervals in direction d
     * \param d the coordinate direction
     * \param n the number of intervals to add
     * \param end the coordinate on the upper border of the range
     *
     * Given a vector with last element \f$x_0\f$, this will add elements
     * \f$x_1,\dots ,x_n\f$ such that \f$x_i=x_0+i*\frac{end-x_0}{n}\f$.
     */
    void fillRange (int d, int n, ctype end)
    {
      emptyCheck (d);
      const ctype h = (end - _coords[d].back ()) / n;
      for (int i = 0; i < n - 1; i++)
        _coords[d].push_back (_coords[d].back () + h);
      _coords[d].push_back (end);
    }

    /** \brief adds intervals in direction d until a given coordinate is reached
     * \param d the coordinate direction
     * \param h the interval length
     * \param end the coordinate on the upper border of the range
     *
     *  Given a vector with last element \f$x_0\f$, this will add elements
     * \f$x_1,\dots ,x_n\f$ such that \f$x_n < end < x_n + h\f$ and \f$x_{i+1}-x_i = h\f$.
     */
    void fillUntil (int d, ctype h, ctype end)
    {
      emptyCheck (d);
      while (_coords[d].back () < end)
        _coords[d].push_back (_coords[d].back () + h);
    }

    /** \brief adds n intervals in direction d with a given length ratio and a given starting interval length.
     *  \param d the coordinate direction
     *  \param n the number of intervals to add
     *  \param ratio the ratio of \f$ h_{i+1}\f$ to \f$h_i\f$
     *  \param h0 the starting interval length (optional)
     *
     *  Given a vector with last element \f$x_0\f$, this will add elements
     *  \f$x_1,\dots ,x_n\f$ such that \f$h_{i+1}=qh_i\f$ for a given ratio
     *  \f$q\f$ and interval length \f$h_i=x_{i+1}-x_i\f$. The first interval length
     *  can either be explicitly given or be deduced by multiplying the ratio
     *  with the last interval length in the container.
     */
    void geometricFillIntervals (int d, int n, ctype ratio, ctype h0 =
        static_cast<ctype> (0))
    {
      emptyCheck (d);
      ctype h = h0;
      if (h0 == static_cast<ctype>(0))
        h = lastInterval (d) * ratio;
      for (int i = 0; i < n; i++)
      {
        _coords[d].push_back (_coords[d].back () + h);
        h *= ratio;
      }
    }

    /** \brief adds intervals in direction d according with a given length ratio until a given coordinate is reached
     * \param d the coordinate direction
     * \param ratio the ratio of \f$h_{i+1}\f$ to \f$h_i\f$
     * \param end the coordinate on the right border of the range
     * \param h0 the starting interval length (optional)
     *
     *  Given a vector with last element \f$x_0\f$, this will add elements
     *  \f$x_1,\dots ,x_n\f$ such that - with \f$h_i=x_{i+1}-x_i\f$ - \f$h_{i+1}=qh_i\f$
     *  for a given ratio \f$q\f$ and that \f$x_n < end < x_n + h\f$. The first interval
     *  length can either be explicitly given or be deduced by multiplying the ratio with
     *  the last interval length in the container.
     */
    void geometricFillUntil (int d, ctype ratio, ctype end, ctype h0 = static_cast<ctype> (0))
    {
      emptyCheck (d);
      ctype h = h0;
      if (h0 == static_cast<ctype>(0))
        h = lastInterval (d) * ratio;
      while (_coords[d].back () < end)
      {
        _coords[d].push_back (_coords[d].back () + h);
        h *= ratio;
      }
    }

    /** \brief fills a coordinate range in direction d with n intervals according to a geometric series
     * \param d the coordinate direction
     * \param n the number of intervals to add
     * \param end the coordinate of the upper border of the range
     * \param h the interval length to start or end with (see below) (optional)
     * \param first true if the given h is to be the first interval, false if last one
     *
     * Given a vector with last element \f$x_0\f$, this will add elements
     * \f$x_1,\dots ,x_n\f$ such that the ratio \f$h_{i+1} / h_i\f$ is fixed throughout
     * the range and \f$x_n=end\f$, while \f$h_i=x_{i+1}-x_i\f$ is the interval length.
     * The first interval length can either be explicitly given or be deduced by taking
     * the last interval length in the container. By setting the optional parameter first
     * to false, the given h can instead be used as last interval length in the range.
     */
    void geometricFillRange (int d, int n, ctype end, ctype h =
        static_cast<ctype> (0),
        bool first = true)
    {
      emptyCheck (d);
      if (h < 1e-8)
        h = lastInterval (d);
      ctype ratio = newton (n, _coords[d].back (), end, h);
      if (!first)
      {
        h = h * pow (ratio, n - 1);
        ratio = 1 / ratio;
      }
      for (int i = 0; i < n - 1; i++)
      {
        _coords[d].push_back (_coords[d].back () + h);
        h *= ratio;
      }
      _coords[d].push_back (end);
    }

    //! print the coordinate information given to the factory so far
    void print()
    {
      for (int i=0; i<dim; i++)
      {
        std::cout << "Container in direction " << i << ":" << std::endl << "Coordinates: ";
        for (auto it = _coords[i].begin(); it != _coords[i].end(); ++it)
          std::cout << *it << "  ";
        std::cout << std::endl << "Interval lengths: ";

        std::vector<ctype> meshsize;
        for (auto it = _coords[i].begin(); it != _coords[i].end()-1;)
        {
          meshsize.push_back(-1.*(*it));
          ++it;
          meshsize.back() += *it;
        }

        for (auto it = meshsize.begin(); it != meshsize.end(); ++it)
          std::cout << *it << "  ";
        std::cout << std::endl << "Ratios between interval lengths: ";

        std::vector<ctype> ratios;
        for (auto it = meshsize.begin(); it != meshsize.end() - 1 ;)
          ratios.push_back((1./(*it)) * *(++it));

        for (auto it = ratios.begin(); it != ratios.end(); ++it)
          std::cout << *it << "  ";
        std::cout << std::endl << std::endl << std::endl;
      }
    }

  private:
    // check whether the ith component is empty and add a 0.0 entry if so
    void emptyCheck (int i)
    {
      if (_coords[i].empty ())
        _coords[i].push_back (static_cast<ctype> (0));
    }

    // returns the last interval length in direction d
    ctype lastInterval (int d)
    {
      if (_coords[d].size () < 2)
        DUNE_THROW(
            GridError,
            "Not enough elements in coordinate container to deduce interval length in TensorYaspFactory");
      else
        return _coords[d].back () - _coords[d][_coords[d].size () - 2];
    }

    /** this implements a simple newton iteration for the function
     *  \f$f(x) = -x^n+\frac{x_e-x_s}{h} (x-1)+1\f$
     */
    ctype newton (int n, ctype x_s, ctype x_e, ctype h)
    {
      ctype m = (x_e - x_s) / h;
      ctype xold = 0.0;
      ctype xnew = x_e - x_s;
      while (std::abs (xnew - xold) > 1E-8)
      {
        xold = xnew;
        xnew = xold
            - (-pow (xold, n) + m * xold - m + 1)
            / (-n * pow (xold, n - 1) + m);
      }
      if (std::abs (xnew - 1) < 1E-6)
      {
        xold = x_e - x_s;
        xnew = 0.0;
        while (std::abs (xnew - xold) > 1E-8)
        {
          xold = xnew;
          xnew = xold
              - (-pow (xold, n) + m * xold - m + 1)
              / (-n * pow (xold, n - 1) + m);
        }
      }
      return xnew;
    }

    std::array<std::vector<ctype>, dim> _coords;
  };

  // class that implements the actual grid creation process. The default is implementing
  // standard creation for unstructured grids. Provide a specialization for other grids.
  template<typename Grid>
  class TensorGridFactoryCreator
  {
  public:
    typedef typename Grid::Traits::CollectiveCommunication Comm;
    typedef typename Grid::ctype ctype;
    static const int dim = Grid::dimension;

    TensorGridFactoryCreator(const TensorGridFactory<Grid>& factory) : _factory(factory) {}

    std::shared_ptr<Grid> createGrid(Comm comm)
    {
      if (comm.rank() == 0)
      {
        // The grid factory
        GridFactory<Grid> fac;

        // determine the size of the grid
        std::array<unsigned int, dim> vsizes, esizes;
        std::size_t size = 1;
        for (std::size_t i = 0; i<dim; ++i)
        {
          vsizes[i] = _factory[i].size();
          esizes[i] = vsizes[i] - 1;
          size *= vsizes[i];
        }

        // insert all vertices
        FactoryUtilities::MultiIndex<dim> index(vsizes);
        for (int i=0; i<size; ++i, ++index)
        {
          Dune::FieldVector<ctype, dim> position;
          for (std::size_t j = 0; j<dim; ++j)
            position[j] = _factory[j][index[j]];
          fac.insertVertex(position);
        }

        // compute the offsets
        std::array<std::size_t, dim> offsets;
        offsets[0] = 1;
        for (std::size_t i=1; i<dim; i++)
          offsets[i] = offsets[i-1] * vsizes[i-1];

        // Compute an element template (the cube at (0,...,0).  All
        // other cubes are constructed by moving this template around
        unsigned int nCorners = 1<<dim;

        std::vector<unsigned int> cornersTemplate(nCorners,0);

        for (size_t i=0; i<nCorners; i++)
          for (int j=0; j<dim; j++)
            if ( i & (1<<j) )
              cornersTemplate[i] += offsets[j];

        // Insert elements
        FactoryUtilities::MultiIndex<dim> eindex(esizes);

        // Compute the total number of elementss to be created
        int numElements = eindex.cycle();

        for (int i=0; i<numElements; i++, ++eindex)
        {
          // 'base' is the index of the lower left element corner
          unsigned int base = 0;
          for (int j=0; j<dim; j++)
            base += eindex[j] * offsets[j];

          // insert new element
          std::vector<unsigned int> corners = cornersTemplate;
          for (size_t j=0; j<corners.size(); j++)
            corners[j] += base;

          fac.insertElement(GeometryType(GeometryType::cube, dim), corners);
        }

        return std::shared_ptr<Grid>(fac.createGrid());
      }
    }

  private:
    const TensorGridFactory<Grid>& _factory;
  };

  template<typename ctype, int dim>
  class TensorGridFactoryCreator<YaspGrid<dim, TensorProductCoordinates<ctype, dim> > >
  {
  public:
    typedef YaspGrid<dim, TensorProductCoordinates<ctype, dim> > Grid;
    typedef typename Grid::CollectiveCommunication Comm;

    TensorGridFactoryCreator(const TensorGridFactory<Grid>& factory) : _factory(factory) {}

    std::shared_ptr<Grid> createGrid(Comm comm)
    {
      return std::make_shared<Grid>(_factory.coords(), std::bitset<dim>(0ULL), 1, comm);
    }
  private:
    const TensorGridFactory<Grid>& _factory;
  };
}

#endif


==> anc/xt-super/dune-grid/dune/grid/utility/test/CMakeLists.txt <==
set(TESTS
  globalindexsettest
  tensorgridfactorytest
  structuredgridfactorytest
  vertexordertest
  persistentcontainertest)

foreach(_T ${TESTS})
  add_executable(${_T} ${_T}.cc)
  target_link_libraries(${_T} dunegrid ${DUNE_LIBS})
  add_test(${_T} ${_T})
endforeach(_T ${TESTS})

add_dune_ug_flags(${TESTS})
add_dune_mpi_flags(structuredgridfactorytest tensorgridfactorytest)
add_dune_alugrid_flags(vertexordertest persistentcontainertest)

# We do not want want to build the tests during make all,
# but just build them on demand
add_directory_test_target(_test_target)
add_dependencies(${_test_target} ${TESTS})


==> anc/xt-super/dune-grid/dune/grid/utility/test/Makefile.am <==
# which tests to run
TESTS =

# programs just to build when "make check" is used
check_PROGRAMS =

# define the programs
TESTS += globalindexsettest
check_PROGRAMS += globalindexsettest
globalindexsettest_SOURCES = globalindexsettest.cc
globalindexsettest_CPPFLAGS = $(AM_CPPFLAGS) \
                              $(DUNEMPICPPFLAGS) \
	                      $(UG_CPPFLAGS)
globalindexsettest_LDFLAGS = $(AM_LDFLAGS) \
                             $(DUNEMPILDFLAGS) \
	                     $(UG_LDFLAGS)
globalindexsettest_LDADD = $(UG_LIBS) $(DUNEMPILIBS) \
                           $(LDADD)

# define the programs
TESTS += structuredgridfactorytest
check_PROGRAMS += structuredgridfactorytest
structuredgridfactorytest_SOURCES = structuredgridfactorytest.cc
structuredgridfactorytest_CPPFLAGS = $(AM_CPPFLAGS) \
	                            $(DUNEMPICPPFLAGS) \
	                            $(UG_CPPFLAGS)
structuredgridfactorytest_LDFLAGS = $(AM_LDFLAGS) \
	                            $(DUNEMPILDFLAGS) \
	                            $(UG_LDFLAGS)
structuredgridfactorytest_LDADD = $(UG_LIBS) \
	                            $(DUNEMPILIBS) \
                                $(LDADD)

TESTS += tensorgridfactorytest
check_PROGRAMS += tensorgridfactorytest
tensorgridfactorytest_SOURCES = tensorgridfactorytest.cc
tensorgridfactorytest_CPPFLAGS = $(AM_CPPFLAGS) \
	                            $(DUNEMPICPPFLAGS) \
	                            $(UG_CPPFLAGS)
tensorgridfactorytest_LDFLAGS = $(AM_LDFLAGS) \
	                            $(DUNEMPILDFLAGS) \
	                            $(UG_LDFLAGS)
tensorgridfactorytest_LDADD = $(UG_LIBS) \
	                            $(DUNEMPILIBS) \
                                $(LDADD)


TESTS += vertexordertest
check_PROGRAMS += vertexordertest
vertexordertest_SOURCES = vertexordertest.cc
vertexordertest_CPPFLAGS = $(AM_CPPFLAGS)	\
	$(ALUGRID_CPPFLAGS)			\
	$(UG_CPPFLAGS)
vertexordertest_LDFLAGS = $(AM_LDFLAGS)		\
	$(ALUGRID_LDFLAGS)			\
	$(UG_LDFLAGS)
vertexordertest_LDADD =				\
	$(UG_LIBS)				\
	$(ALUGRID_LIBS)				\
	$(LDADD)

TESTS += persistentcontainertest
check_PROGRAMS += persistentcontainertest
persistentcontainertest_SOURCES = persistentcontainertest.cc
persistentcontainertest_CPPFLAGS = $(AM_CPPFLAGS)	\
	$(ALUGRID_CPPFLAGS)			\
	$(UG_CPPFLAGS)
persistentcontainertest_LDFLAGS = $(AM_LDFLAGS)		\
	$(ALUGRID_LDFLAGS)			\
	$(UG_LDFLAGS)
persistentcontainertest_LDADD =				\
	$(UG_LIBS)				\
	$(ALUGRID_LIBS)				\
	$(LDADD)

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-grid/dune/grid/utility/test/globalindexsettest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include "config.h"

#include <iostream>
#include <numeric>

#include <dune/common/exceptions.hh>

#include <dune/grid/yaspgrid.hh>
#include <dune/grid/uggrid.hh>
#include <dune/grid/utility/globalindexset.hh>
#include <dune/grid/utility/structuredgridfactory.hh>

using namespace Dune;

/** \brief Perform various consistency checks on a GlobalIndexSet object */
template <class GridView, int codim>
void checkIndexSet(const GridView& gridView,
                   const GlobalIndexSet<GridView>& indexSet)
{
  // Collect global indices on the current process
  std::vector<typename GlobalIndexSet<GridView>::Index> indices;
  for (auto it = gridView.template begin<0>(); it != gridView.template end<0>(); ++it)
    // Loop over all subEntities
    for (size_t i=0; i<it->subEntities(codim); i++) {
      assert( indexSet.index(*it->template subEntity<codim>(i)) == indexSet.subIndex(*it, i, codim) );
      indices.push_back(indexSet.index(*it->template subEntity<codim>(i)));
    }

  /////////////////////////////////////////////////////////////////////////
  //  Sent the locally collected global indices to the root process
  /////////////////////////////////////////////////////////////////////////
  std::vector<int> sizes(gridView.comm().size());

  int share = indices.size();
  gridView.comm().template allgather<int>(&share, 1, sizes.data());

  std::vector<int> offsets(sizes.size());

  for (size_t k = 0; k < offsets.size(); ++k)
    offsets[k] = std::accumulate(sizes.begin(), sizes.begin() + k, 0);

  std::vector<typename GlobalIndexSet<GridView>::Index> indicesGlobal;
  if (gridView.comm().rank() == 0)
    indicesGlobal.resize(std::accumulate(sizes.begin(), sizes.end(), 0));

  gridView.comm().gatherv(indices.data(),
                          indices.size(),
                          indicesGlobal.data(),
                          sizes.data(),
                          offsets.data(),
                          0);   // root rank

  /////////////////////////////////////////////////////////////////////////////////
  //  Check whether the set of global indices is consecutive and starts at zero.
  //  (It may contain multiple entries, though.)
  /////////////////////////////////////////////////////////////////////////////////

  // To check we remove the duplicates
  std::sort(indicesGlobal.begin(), indicesGlobal.end());
  auto last = std::unique(indicesGlobal.begin(), indicesGlobal.end());
  indicesGlobal.erase(last, indicesGlobal.end());

  if (gridView.comm().rank()==0)
    for (size_t i=0; i<indicesGlobal.size(); i++)
      if ( indicesGlobal[i] != i )
        DUNE_THROW(Exception, i << "th global index is not " << i);

}

int main(int argc, char* argv[]) try
{
  Dune::MPIHelper& mpiHelper = MPIHelper::instance(argc, argv);

  ////////////////////////////////////////////////////
  //  Create a distributed YaspGrid
  ////////////////////////////////////////////////////

  static const int dim = 2;
  // Disable the YaspGrid test for the time being.  It crashes in many situations
  // and I suspect that that's caused by bugs in YaspGrid.  I'll need to investigate that.
#if 0
  typedef YaspGrid<dim> GridType;

  array<int,dim> elements = {4, 4};
  FieldVector<double,dim> bbox = {10, 10};
  std::bitset<dim> periodic(0);
  uint overlap = 1;

  GridType grid(MPI_COMM_WORLD, bbox, elements, periodic, overlap);

  typedef GridType::LeafGridView GridView;
  GridView gridView = grid.leafGridView();
#endif

#if HAVE_UG
  typedef UGGrid<dim> GridType;

  array<uint,dim> elements = { {8, 8} };
  FieldVector<double,dim> lower = {0, 0};
  FieldVector<double,dim> bbox = {10, 10};

  std::shared_ptr<GridType> grid = StructuredGridFactory<GridType>::createCubeGrid(lower, bbox, elements);

  typedef GridType::LeafGridView GridView;
  GridView gridView = grid->leafGridView();

  grid->loadBalance();

  /////////////////////////////////////////////////////
  //  Create and check global index sets
  /////////////////////////////////////////////////////

  // elements
  if (mpiHelper.rank() == 0)
    std::cout << "Elements" << std::endl;
  GlobalIndexSet<GridView> elementIndexSet(gridView,0);
  checkIndexSet<GridView,0>(gridView, elementIndexSet);

  // edges
  if (mpiHelper.rank() == 0)
    std::cout << "Edges" << std::endl;
  GlobalIndexSet<GridView> edgeIndexSet(gridView,1);
  checkIndexSet<GridView,1>(gridView, edgeIndexSet);

  // vertices
  if (mpiHelper.rank() == 0)
    std::cout << "Vertices" << std::endl;
  GlobalIndexSet<GridView> vertexIndexSet(gridView,2);
  checkIndexSet<GridView,2>(gridView, vertexIndexSet);
#endif

  return 0;

}
catch (const Dune::Exception &e) {
  std::cerr << e << std::endl;
  throw;
} catch (...) {
  std::cerr << "Generic exception!" << std::endl;
  throw;
}


==> anc/xt-super/dune-grid/dune/grid/utility/test/persistentcontainertest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
/** \file
    \brief A unit test for the PersistentContainer
 */

#include <config.h>

#include <iostream>

#include <dune/common/parallel/mpihelper.hh>
#include <dune/grid/yaspgrid.hh>
#if HAVE_ALUGRID
#include <dune/grid/alugrid.hh>
#endif

#include <dune/grid/utility/persistentcontainer.hh>
#include <dune/grid/utility/structuredgridfactory.hh>

using namespace Dune;

template <int dw>
struct Data
{
  typedef FieldVector<double,dw> Coord;
  Data() : used(false) {}
  Data(const Coord &x) : coord(x), used(true) {}
  Coord coord;
  bool used;
};

template <class GridType>
bool test(GridType &grid)
{
  bool ret = true;
  typedef Data<GridType::dimensionworld> DataType;
  PersistentContainer<GridType,DataType> container0(grid,0);
  PersistentContainer<GridType,DataType> container1(grid,1);
  PersistentContainer<GridType,DataType> container2(grid,2);
  PersistentContainer<const GridType,DataType> ccontainer0(grid,0);
  PersistentContainer<const GridType,DataType> ccontainer1(grid,1);
  PersistentContainer<const GridType,DataType> ccontainer2(grid,2);

  typedef typename GridType::LeafGridView GridView;
  const GridView &view = grid.leafGridView();
  typedef typename GridView::template Codim<0>::Iterator EIterator;

  {
    const EIterator &eend = view.template end<0>();
    for(EIterator eit = view.template begin<0>(); eit != eend; ++eit)
    {
      ccontainer0[*eit] = container0[*eit] = eit->geometry().center();
      const Dune::ReferenceElement< typename GridType::ctype, GridType::dimension > &refElement
        = Dune::ReferenceElements< typename GridType::ctype, GridType::dimension >::general( eit->type() );
      for (int i=0; i<eit->subEntities(1); ++i)
        ccontainer1(*eit,i) = container1(*eit,i) = eit->geometry().global( refElement.position(i,1) );
      for (int i=0; i<eit->subEntities(2); ++i)
        container2(*eit,i) = eit->geometry().global( refElement.position(i,2) );
    }
  }

  (void) container0.size();
  (void) container1.size();
  (void) container2.size();

  (void) ccontainer0.size();
  (void) ccontainer1.size();
  (void) ccontainer2.size();

  grid.globalRefine(1);
  container0.resize();
  container1.resize();
  container2.resize();
  ccontainer0.resize();
  ccontainer1.resize();
  ccontainer2.resize();

  {
    const EIterator &eend = view.template end<0>();
    for(EIterator eit = view.template begin<0>(); eit != eend; ++eit)
    {
      if (container0[*eit].used == true)
      {
        std::cout << "ERROR: a new element is marked as 'used' in the container - stop testing" << std::endl;
        ret = false;
        break;
      }
      if (ccontainer0[*eit].used == true)
      {
        std::cout << "ERROR: a new element is marked as 'used' in the const container - stop testing" << std::endl;
        ret = false;
        break;
      }
      typename GridType::template Codim<0>::EntityPointer up = eit->father();
      while ( !container0[*up].used )
      {
        if (up->level() == 0)
        {
          std::cout << "ERROR: could not find a father element in container - stop testing" << std::endl;
          ret = false;
          break;
        }
        up = up->father();
      }
      if ( ( container0[*up].coord - up->geometry().center() ).two_norm() > 1e-8 )
      {
        std::cout << "ERROR: wrong data stored in container0 - stop testing" << std::endl;
        ret = false;
        break;
      }
      const Dune::ReferenceElement< typename GridType::ctype, GridType::dimension > &refElement
        = Dune::ReferenceElements< typename GridType::ctype, GridType::dimension >::general( eit->type() );
      for (int i=0; i<eit->subEntities(1); ++i)
        if ( ( container1(*up,i).coord - up->geometry().global( refElement.position(i,1) ) ).two_norm() > 1e-8 )
        {
          std::cout << "ERROR: wrong data stored in container1 - stop testing" << std::endl;
          ret = false;
          break;
        }
      for (int i=0; i<eit->subEntities(2); ++i)
        if ( ( container2(*up,i).coord - up->geometry().global( refElement.position(i,2) ) ).two_norm() > 1e-8 )
        {
          std::cout << "ERROR: wrong data stored in container1 - stop testing" << std::endl;
          ret = false;
          break;
        }
    }
  }
  return ret;
}

int main (int argc , char **argv)
try {

  // this method calls MPI_Init, if MPI is enabled
  MPIHelper::instance(argc,argv);

  // /////////////////////////////////////////////////////////////////////////////
  //   Test YaspGrid
  // /////////////////////////////////////////////////////////////////////////////
  {
    typedef YaspGrid<2> GridType;
    Dune::FieldVector<double,2> Len; Len = 1.0;
    Dune::array<int,2> s = { {2, 6} };
    std::bitset<2> p;
    int overlap = 1;
    GridType grid(Len,s,p,overlap);
    std::cout << "Testing YaspGrid" << std::endl;
    test(grid);
  }

#if HAVE_ALUGRID
  {
    typedef Dune::ALUGrid<2, 2, cube, nonconforming> GridType;
    array<unsigned int,2> elements2d;
    elements2d.fill(4);
    shared_ptr<GridType> grid = StructuredGridFactory<GridType>::createCubeGrid(FieldVector<double,2>(0),
                                                                                FieldVector<double,2>(1), elements2d);
    std::cout << "Testing ALUGrid" << std::endl;
    test(*grid);
  }
#endif

  return 0;

}
catch (Exception &e) {
  std::cerr << e << std::endl;
  return 1;
} catch (...) {
  std::cerr << "Generic exception!" << std::endl;
  return 2;
}


==> anc/xt-super/dune-grid/dune/grid/utility/test/structuredgridfactorytest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
/** \file
    \brief A unit test for the StructuredGridFactory
 */

#include <config.h>

#include <iostream>
#include <cassert>

#include <dune/common/parallel/mpihelper.hh>
#include <dune/grid/onedgrid.hh>
#include <dune/grid/sgrid.hh>
#if HAVE_UG
#include <dune/grid/uggrid.hh>
#endif

#include <dune/grid/utility/structuredgridfactory.hh>
#include <dune/grid/test/gridcheck.hh>

using namespace Dune;


int main (int argc , char **argv)
try {

  // this method calls MPI_Init, if MPI is enabled
  MPIHelper & mpihelper = MPIHelper::instance(argc,argv);

  // /////////////////////////////////////////////////////////////////////////////
  //   Test 1d grids
  // /////////////////////////////////////////////////////////////////////////////

  // Test creation of 1d cube grids
  array<unsigned int,1> elements1d;
  elements1d.fill(4);

  shared_ptr<OneDGrid> onedCubeGrid = StructuredGridFactory<OneDGrid>::createCubeGrid(FieldVector<double,1>(0),
                                                                                      FieldVector<double,1>(1),
                                                                                      elements1d);

  assert(onedCubeGrid->size(1) == elements1d[0]+1);
  assert(onedCubeGrid->size(0) == elements1d[0]);

  gridcheck(*onedCubeGrid);


  // Test creation of 1d simplex grids
  shared_ptr<OneDGrid> onedSimplexGrid = StructuredGridFactory<OneDGrid>::createSimplexGrid(FieldVector<double,1>(0),
                                                                                            FieldVector<double,1>(1),
                                                                                            elements1d);

  assert(onedCubeGrid->size(1) == elements1d[0]+1);
  assert(onedCubeGrid->size(0) == elements1d[0]);

  gridcheck(*onedSimplexGrid);

  // Test creation of 1d YaspGrid
  shared_ptr<YaspGrid<1> > yaspGrid1d =
    StructuredGridFactory<YaspGrid<1> >::createCubeGrid(FieldVector<double,1>(0),
                                                        FieldVector<double,1>(1),
                                                        elements1d);

  assert(yaspGrid1d->size(1) == elements1d[0]+1);
  assert(yaspGrid1d->size(0) == elements1d[0]);

  gridcheck(*yaspGrid1d);

  // Test creation of 1d SGrid
  shared_ptr<SGrid<1, 1> > sGrid1d
    = StructuredGridFactory<SGrid<1, 1> >::createCubeGrid(FieldVector<double,1>(0),
                                                          FieldVector<double,1>(1),
                                                          elements1d);

  assert(sGrid1d->size(1) == elements1d[0]+1);
  assert(sGrid1d->size(0) == elements1d[0]);

  {
    shared_ptr<YaspGrid<1, EquidistantOffsetCoordinates<double,1> > > yaspGridOff1d
      = StructuredGridFactory<YaspGrid<1, EquidistantOffsetCoordinates<double,1> > >::createCubeGrid(FieldVector<double,1>(-1.),
                                                                FieldVector<double,1>(1),
                                                                elements1d);

    assert(yaspGridOff1d->size(1) == elements1d[0]+1);
    assert(yaspGridOff1d->size(0) == elements1d[0]);

    gridcheck(*yaspGridOff1d);
  }

  gridcheck(*sGrid1d);

  // /////////////////////////////////////////////////////////////////////////////
  //   Test 2d grids
  // /////////////////////////////////////////////////////////////////////////////

  array<unsigned int,2> elements2d;
  elements2d.fill(4);
  unsigned int numVertices2d = (elements2d[0]+1) * (elements2d[1]+1);
  unsigned int numCubes2d    = elements2d[0] * elements2d[1];

  // Test creation of 2d YaspGrid
  shared_ptr<YaspGrid<2> > yaspGrid2d
    = StructuredGridFactory<YaspGrid<2> >::createCubeGrid(FieldVector<double,2>(0),
                                                          FieldVector<double,2>(1),
                                                          elements2d);

  assert(yaspGrid2d->size(2) == numVertices2d);
  assert(yaspGrid2d->size(0) == numCubes2d);

  gridcheck(*yaspGrid2d);

  {
    shared_ptr<YaspGrid<2, EquidistantOffsetCoordinates<double,2> > > yaspGridOff2d
      = StructuredGridFactory<YaspGrid<2, EquidistantOffsetCoordinates<double,2> > >::createCubeGrid(FieldVector<double,2>(0),
                                                              FieldVector<double,2>(1),
                                                              elements2d);

      assert(yaspGridOff2d->size(2) == numVertices2d);
      assert(yaspGridOff2d->size(0) == numCubes2d);

      gridcheck(*yaspGridOff2d);
  }

  // Test creation of 2d SGrid
  shared_ptr<SGrid<2, 2> > sGrid2d
    = StructuredGridFactory<SGrid<2, 2> >::createCubeGrid(FieldVector<double,2>(0),
                                                          FieldVector<double,2>(1),
                                                          elements2d);

  assert(sGrid2d->size(2) == numVertices2d);
  assert(sGrid2d->size(0) == numCubes2d);

  gridcheck(*sGrid2d);

  // Test creation of 2d cube grid using UG
#if HAVE_UG
  typedef UGGrid<2> QuadrilateralGridType;

  shared_ptr<QuadrilateralGridType> quadrilateralGrid = StructuredGridFactory<QuadrilateralGridType>::createCubeGrid(FieldVector<double,2>(0),
                                                                                                                     FieldVector<double,2>(1),
                                                                                                                     elements2d);

  assert(quadrilateralGrid->size(2) == numVertices2d);
  assert(quadrilateralGrid->size(0) == numCubes2d);

  gridcheck(*quadrilateralGrid);
#ifdef ModelP  // parallel UGGrid can only have one grid at a time
  quadrilateralGrid.reset();
#endif
#else
  std::cout << "WARNING: 2d cube grids not tested because no suitable grid implementation is available!" << std::endl;
#endif


  // Test creation of 2d triangle grid using UG
#if HAVE_UG
  typedef UGGrid<2> TriangleGridType;

  shared_ptr<TriangleGridType> triangleGrid = StructuredGridFactory<TriangleGridType>::createSimplexGrid(FieldVector<double,2>(0),
                                                                                                         FieldVector<double,2>(1),
                                                                                                         elements2d);

  assert(triangleGrid->size(2) == numVertices2d);
  assert(triangleGrid->size(0) == 2*numCubes2d);    // each cube gets split into 2 triangles

  gridcheck(*triangleGrid);
#ifdef ModelP  // parallel UGGrid can only have one grid at a time
  triangleGrid.reset();
#endif
#else
  std::cout << "WARNING: 2d simplicial grids not tested because no suitable grid implementation is available!" << std::endl;
#endif

  // /////////////////////////////////////////////////////////////////////////////
  //   Test 3d grids
  // /////////////////////////////////////////////////////////////////////////////

  // Test creation of 3d cube grids
#if HAVE_UG
  typedef UGGrid<3> HexahedralGridType;

  array<unsigned int,3> elements3d;
  elements3d.fill(4);
  unsigned int numVertices3d = (elements3d[0]+1) * (elements3d[1]+1) * (elements3d[2]+1);
  unsigned int numCubes3d    = elements3d[0] * elements3d[1] * elements3d[2];

  shared_ptr<HexahedralGridType> hexahedralGrid = StructuredGridFactory<HexahedralGridType>::createCubeGrid(FieldVector<double,3>(0),
                                                                                                            FieldVector<double,3>(1),
                                                                                                            elements3d);

  assert(hexahedralGrid->size(3) == numVertices3d);
  assert(hexahedralGrid->size(0) == numCubes3d);

  gridcheck(*hexahedralGrid);
#ifdef ModelP  // parallel UGGrid can only have one grid at a time
  hexahedralGrid.reset();
#endif
#else
  std::cout << "WARNING: 3d cube grids not tested because no suitable grid implementation is available!" << std::endl;
#endif

  // Test creation of 3d simplex grids
#if HAVE_UG
  typedef UGGrid<3> TetrahedralGridType;

  shared_ptr<TetrahedralGridType> tetrahedralGrid = StructuredGridFactory<TetrahedralGridType>::createSimplexGrid(FieldVector<double,3>(0),
                                                                                                                  FieldVector<double,3>(1),
                                                                                                                  elements3d);

  assert(tetrahedralGrid->size(3) == numVertices3d);
  assert(tetrahedralGrid->size(0) == 6*numCubes3d);    // each cube gets split into 6 tetrahedra

  gridcheck(*tetrahedralGrid);
#ifdef ModelP  // parallel UGGrid can only have one grid at a time
  tetrahedralGrid.reset();
#endif
#else
  std::cout << "WARNING: 3d simplicial grids not tested because no suitable grid implementation is available!" << std::endl;
#endif

  return 0;

}
catch (Exception &e) {
  std::cerr << e << std::endl;
  return 1;
} catch (...) {
  std::cerr << "Generic exception!" << std::endl;
  return 2;
}


==> anc/xt-super/dune-grid/dune/grid/utility/test/tensorgridfactorytest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
/** \file
    \brief A unit test for the TensorGridFactory
 */

#include <config.h>

#include <iostream>
#include <cassert>

#include <dune/common/parallel/mpihelper.hh>
#include <dune/grid/onedgrid.hh>
#if HAVE_UG
#include <dune/grid/uggrid.hh>
#endif
#include <dune/grid/yaspgrid.hh>

#include <dune/grid/utility/tensorgridfactory.hh>
#include <dune/grid/test/gridcheck.hh>

using namespace Dune;

template<class Grid>
void fillFactory(TensorGridFactory<Grid>& f)
{
  for (int i = 0; i<Grid::dimension; ++i)
  {
    f.setStart(i,-100.);
    f.fillIntervals(i,10,20.);
    f.fillRange(i, 5, 130.);
    f.geometricFillIntervals(i, 5, 2.0);
  }
}

int main (int argc , char **argv)
try {
  // this method calls MPI_Init, if MPI is enabled
  MPIHelper & mpihelper = MPIHelper::instance(argc,argv);

  // Test OneDGrid
  TensorGridFactory<OneDGrid> fac1;
  fillFactory(fac1);
  {
    auto grid = fac1.createGrid();
    gridcheck(*grid);
    std::cout << "OneDgrid with " << grid->size(0) << " cells created." << std::endl;
  }

#if HAVE_UG
  // Test UGGrid
  TensorGridFactory<UGGrid<2> > fac3;
  fillFactory(fac3);
  {
    auto grid = fac3.createGrid();
    gridcheck(*grid);
    std::cout << "UGGrid<2> with " << grid->size(0) << " cells created." << std::endl;
  }

  TensorGridFactory<UGGrid<3> > fac4;
  fillFactory(fac4);
  {
    auto grid = fac4.createGrid();
    gridcheck(*grid);
    std::cout << "UGGrid<2> with " << grid->size(0) << " cells created." << std::endl;
  }
#endif

  // Test YaspGrid
  TensorGridFactory<YaspGrid<2, TensorProductCoordinates<double, 2> > > fac5;
  fillFactory(fac5);
  {
    auto grid = fac5.createGrid();
    gridcheck(*grid);
    std::cout << "YaspGrid with " << grid->size(0) << " cells created." << std::endl;
  }

  return 0;

}
catch (Exception &e) {
  std::cerr << e << std::endl;
  return 1;
} catch (...) {
  std::cerr << "Generic exception!" << std::endl;
  return 2;
}


==> anc/xt-super/dune-grid/dune/grid/utility/test/vertexordertest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

/** \file
    \brief A unit test for the VertexOrder classes
 */

#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <algorithm>
#include <cstddef>
#include <iostream>
#include <iterator>
#include <ostream>
#include <vector>

#include <dune/common/array.hh>
#include <dune/common/exceptions.hh>
#include <dune/common/fvector.hh>
#include <dune/common/shared_ptr.hh>
#include <dune/common/typetraits.hh>
#include <dune/common/parallel/mpihelper.hh>

#include <dune/geometry/referenceelements.hh>
#include <dune/geometry/generalvertexorder.hh>

#include <dune/grid/alugrid.hh>
#include <dune/grid/onedgrid.hh>
#include <dune/grid/uggrid.hh>
#include "../structuredgridfactory.hh"
#include "../vertexorderfactory.hh"

#ifdef ALUGRID_SURFACE_2D
#define USE_ALUGRID_SURFACE_2D
#endif

void fail(int &result) {
  result = 1;
}
void pass(int &result) {
  if(result == 77) result = 0;
}

//! test consistency on one dimension and element
template<std::size_t mydim, class VertexOrder>
void testElementDim(const Dune::integral_constant<std::size_t, mydim>&,
                    const VertexOrder &vo)
{
  static const std::size_t dim = VertexOrder::dimension;
  static const std::size_t codim = dim - mydim;
  const Dune::ReferenceElement<double, dim> &refelem
    = Dune::ReferenceElements<double, dim>::general(vo.type());

  std::vector<typename VertexOrder::Index> subOrder, tmp;
  for(int subentity = 0; subentity < refelem.size(codim); ++subentity)
  {
    std::size_t voSize = std::distance(vo.begin(codim, subentity),
                                       vo.end(codim, subentity));
    std::size_t refSize = refelem.size(subentity, codim, dim);
    if(voSize != refSize)
      DUNE_THROW(Dune::Exception, "Codim " << codim << ": Subentity " <<
                 subentity << ": Number of vertices: " << voSize << " in "
                 "VertexOrder but " << refSize << " in reference element");
    subOrder.resize(voSize);
    Dune::reduceOrder(vo.begin(codim, subentity), vo.end(codim, subentity),
                      subOrder.begin());
    vo.getReduced(codim, subentity, tmp);
    if(!(subOrder == tmp))
      DUNE_THROW(Dune::Exception, "Codim " << codim << ": Subentity " <<
                 subentity << ": Reduced vertex numbering from VertexOrder "
                 "does not match manually reduced vertex numbering");
  }
}

// test inter-dimensional consistency
template<std::size_t mydim, class VertexOrder>
void testElementInterdim(const Dune::integral_constant<std::size_t, mydim>&,
                         const VertexOrder &vo)
{
  testElementDim(Dune::integral_constant<std::size_t, mydim>(), vo);

  static const std::size_t dim = VertexOrder::dimension;
  static const std::size_t codim = dim - mydim;
  const Dune::ReferenceElement<double, dim> &refelem =
    Dune::ReferenceElements<double, dim>::general(vo.type());

  std::vector<typename VertexOrder::Index> subOrder, tmp, subsubOrder;
  for(int subentity = 0; subentity < refelem.size(codim); ++subentity)
  {
    const Dune::ReferenceElement<double, mydim> &subrefelem =
      Dune::ReferenceElements<double, mydim>::
      general(refelem.type(subentity, codim));

    subOrder.assign(vo.begin(codim, subentity), vo.end(codim, subentity));

    for(int subsubentity = 0; subsubentity < subrefelem.size(1);
        ++subsubentity)
    {
      tmp.resize(subrefelem.size(subsubentity, 1, mydim));
      for(std::size_t vertex = 0; vertex < tmp.size(); ++vertex)
        tmp[vertex] = subOrder[subrefelem.subEntity(subsubentity, 1,
                                                    vertex, mydim)];
      subsubOrder.resize(tmp.size());
      Dune::reduceOrder(tmp.begin(), tmp.end(), subsubOrder.begin());
      vo.getReduced(codim+1, refelem.subEntity(subentity, codim, subsubentity,
                                               codim+1), tmp);
      if(!(subsubOrder == tmp))
        DUNE_THROW(Dune::Exception, "Codim " << codim << ": Subentity " <<
                   subentity << ": Sub-Codim " << codim+1 <<": Sub-Subentity "
                                             << subsubentity << ": Vertex numbering from subentity does "
                   "not match vertex numbering from sub-subentity.");
    }
  }
}
template<class VertexOrder>
void testElementInterdim(const Dune::integral_constant<std::size_t, 0>&,
                         const VertexOrder &vo)
{
  testElementDim(Dune::integral_constant<std::size_t, 0>(), vo);
}

template<std::size_t mydim, class VertexOrder, class Intersection>
void testNeighborDim(const Dune::integral_constant<std::size_t, mydim>&,
                     const VertexOrder &vo_s, const VertexOrder &vo_n,
                     const Intersection &is)
{
  static const std::size_t dim = VertexOrder::dimension;
  static const std::size_t codim = dim - mydim;
  const Dune::ReferenceElement<double, dim> &refelem_s =
    Dune::ReferenceElements<double, dim>::general(vo_s.type());
  const Dune::ReferenceElement<double, dim> &refelem_n =
    Dune::ReferenceElements<double, dim>::general(vo_n.type());

  std::size_t index_s = is.indexInInside();
  std::size_t index_n = is.indexInOutside();

  typedef typename Intersection::EntityPointer EP;
  EP inside = is.inside();
  EP outside = is.outside();

  typedef typename EP::Entity::Geometry Geometry;
  const Geometry &geo_s = inside->geometry();
  const Geometry &geo_n = outside->geometry();

  typedef typename Intersection::ctype DF;
  typedef Dune::FieldVector<DF, Intersection::dimensionworld> DomainW;
  DF eps = std::pow(geo_s.volume(), 1.0/dim)*1e-6;

  std::vector<typename VertexOrder::Index> order_s;
  std::vector<typename VertexOrder::Index> order_n;

  for(int subentity_s = 0; subentity_s < refelem_s.size(index_s, 1, codim);
      ++subentity_s)
  {
    std::size_t subindex_s =
      refelem_s.subEntity(index_s, 1, subentity_s, codim);
    DomainW subpos = geo_s.global(refelem_s.position(subindex_s, codim));
    int subentity_n = 0;
    std::size_t subindex_n = 0;
    for(; subentity_n < refelem_n.size(index_n, 1, codim); ++subentity_n) {
      subindex_n = refelem_n.subEntity(index_n, 1, subentity_n, codim);
      if((subpos - geo_n.global(refelem_s.position(subindex_n, codim))
          ).two_norm() < eps)
        break;
    }
    if(subentity_n == refelem_n.size(index_n, 1, codim))
      DUNE_THROW(Dune::Exception, "Codim " << codim << ": Subentity " <<
                 subindex_s << ": Can't find corresponding subentity in "
                 "neighbor");
    vo_s.getReduced(codim, subindex_s, order_s);
    vo_n.getReduced(codim, subindex_n, order_n);
    if(order_s.size() != order_n.size())
      DUNE_THROW(Dune::Exception, "Codim " << codim << ": Subentity " <<
                 subindex_s << ": Number of vertices is " << order_s.size() <<
                 " in inside but " << order_n.size() << " in outside");
    for(std::size_t i_s = 0; i_s < order_s.size(); ++i_s) {
      std::size_t i_n = 0;
      for(; i_n < order_n.size(); ++i_n)
        if(order_s[i_s] == order_n[i_n])
          break;
      if(i_n == order_n.size())
        DUNE_THROW(Dune::Exception, "Codim " << codim << ": Subentity " <<
                   subindex_s << ": Vertex " << i_s << ": Can't find "
                   "corresponding vertex in neighbor");
      DomainW pos_s = geo_s.corner(refelem_s.subEntity(subindex_s, codim, i_s,
                                                       dim));
      DomainW pos_n = geo_n.corner(refelem_n.subEntity(subindex_n, codim, i_n,
                                                       dim));
      if((pos_s - pos_n).two_norm() > eps)
        DUNE_THROW(Dune::Exception, "Codim " << codim << ": Subentity " <<
                   subindex_s << " at " << subpos << ": Vertex " << i_s << " "
                   "is at " << pos_s << "; Neighbor at " <<
                   geo_n.center() << ": Subentity " << subindex_n << ": "
                   "Vertex " << i_n << " is at " << pos_n);
    }
  }
}
template<class VertexOrder, class Intersection>
void testNeighbor(const Dune::integral_constant<std::size_t, 0>&,
                  const VertexOrder &vo_s, const VertexOrder &vo_n,
                  const Intersection &is)
{
  testNeighborDim(Dune::integral_constant<std::size_t, 0>(),
                  vo_s, vo_n, is);
}
template<std::size_t mydim, class VertexOrder, class Intersection>
void testNeighbor(const Dune::integral_constant<std::size_t, mydim>&,
                  const VertexOrder &vo_s, const VertexOrder &vo_n,
                  const Intersection &is)
{
  testNeighbor(Dune::integral_constant<std::size_t, mydim-1>(),
               vo_s, vo_n, is);
  testNeighborDim(Dune::integral_constant<std::size_t, mydim>(),
                  vo_s, vo_n, is);
}

template<std::size_t codim, class GV, class VertexOrderFactory>
void testVertexOrder(const GV& gv, const VertexOrderFactory &voFactory,
                     int& result)
{
  pass(result);

  static const std::size_t dim = GV::dimension;
  typedef typename VertexOrderFactory::template VertexOrder<dim>::type
  VertexOrder;
  typedef typename GV::template Codim<0>::Iterator EIterator;
  typedef typename GV::IntersectionIterator IIterator;

  const EIterator &eend = gv.template end<0>();
  for(EIterator eit = gv.template begin<0>(); eit != eend; ++eit)
    try {
      VertexOrder vo = voFactory.make(*eit);
      testElementInterdim(Dune::integral_constant<std::size_t, dim-codim>(),
                          vo);
      const IIterator &iend = gv.iend(*eit);
      for(IIterator iit = gv.ibegin(*eit); iit != iend; ++iit)
        if(iit->neighbor()) {
          VertexOrder vo_n = voFactory.make(*iit->outside());
          testNeighbor(Dune::integral_constant<std::size_t,
                           dim-(codim==0 ? 1 : codim)>(),
                       vo, vo_n, *iit);
        }
    }
    catch(const Dune::Exception &e) {
      std::cout << "Element at " << eit->geometry().center() << ": "
                << e.what() << std::endl;
      fail(result);
    }
}

template<class Grid>
void testVertexOrderByIdSimplices(int &result) {
  static const std::size_t dim = Grid::dimension;
  static const std::size_t dimworld = Grid::dimensionworld;
  typedef typename Grid::ctype DF;
  typedef Dune::FieldVector<DF, dimworld> Domain;

  Dune::array<unsigned int, dim> elements;
  std::fill(elements.begin(), elements.end(), 4);

  Dune::shared_ptr<Grid> gridp = Dune::StructuredGridFactory<Grid>::
                                 createSimplexGrid(Domain(0), Domain(1), elements);

  typedef typename Grid::GlobalIdSet IdSet;
  typedef Dune::VertexOrderByIdFactory<IdSet> VOFactory;
  VOFactory voFactory(gridp->globalIdSet());

  testVertexOrder<0>(gridp->leafGridView(), voFactory, result);
}

template<class Grid>
void testVertexOrderByIdCubes(int &result) {
  static const std::size_t dim = Grid::dimension;
  static const std::size_t dimworld = Grid::dimensionworld;
  typedef typename Grid::ctype DF;
  typedef Dune::FieldVector<DF, dimworld> Domain;

  Dune::array<unsigned int, dim> elements;
  std::fill(elements.begin(), elements.end(), 4);

  Dune::shared_ptr<Grid> gridp = Dune::StructuredGridFactory<Grid>::
                                 createCubeGrid(Domain(0), Domain(1), elements);

  typedef typename Grid::GlobalIdSet IdSet;
  typedef Dune::VertexOrderByIdFactory<IdSet> VOFactory;
  VOFactory voFactory(gridp->globalIdSet());

  testVertexOrder<0>(gridp->leafGridView(), voFactory, result);
}

int main (int argc , char **argv)
try {

  // this method calls MPI_Init, if MPI is enabled
  Dune::MPIHelper::instance(argc,argv);

  int result = 77;

  //////////////////////////////////////////////////////////////////////
  //   Test 1d grids
  //////////////////////////////////////////////////////////////////////

  std::cout << "= Testing 1D" << std::endl;

  std::cout << "== Testing OneDGrid" << std::endl;
  testVertexOrderByIdCubes<Dune::OneDGrid>(result);

  //////////////////////////////////////////////////////////////////////
  //   Test 2d grids
  //////////////////////////////////////////////////////////////////////

  std::cout << "= Testing 2D" << std::endl;

#if HAVE_UG
  std::cout << "== Testing UGGrid<2> with simplices" << std::endl;
  testVertexOrderByIdCubes<Dune::UGGrid<2> >(result);
  std::cout << "== Testing UGGrid<2> with cubes" << std::endl;
  testVertexOrderByIdSimplices<Dune::UGGrid<2> >(result);
#endif // HAVE_UG

#if HAVE_ALUGRID
  std::cout << "== Testing ALUGrid<2,2,simplex,conforming> with simplices" << std::endl;
  testVertexOrderByIdSimplices<Dune::ALUGrid<2, 3, Dune::simplex, Dune::conforming> >(result);
#ifdef USE_ALUGRID_SURFACE_2D
  std::cout << "== Testing ALUGrid<2,3,simplex,conforming> with simplices" << std::endl;
  testVertexOrderByIdSimplices<Dune::ALUGrid<2, 3, Dune::simplex, Dune::conforming> >(result);
#endif // USE_ALUGRID_SURFACE_2D

#ifdef USE_ALUGRID_SURFACE_2D
  std::cout << "== Testing Dune::ALUGrid<2,2,cube,nonconforming> with cubes" << std::endl;
  testVertexOrderByIdCubes<Dune::ALUGrid<2, 3, Dune::cube, Dune::nonconforming> >(result);
  std::cout << "== Testing Dune::ALUGrid<2,3,cube,nonconforming> with cubes" << std::endl;
  testVertexOrderByIdCubes<Dune::ALUGrid<2, 3, Dune::cube, Dune::nonconforming> >(result);
#endif // USE_ALUGRID_SURFACE_2D

  std::cout << "== Testing ALUGrid<2,2,simplex,nonconforming> with simplices with simplices" << std::endl;
  testVertexOrderByIdSimplices<Dune::ALUGrid<2, 2, Dune::simplex, Dune::nonconforming> >(result);
#ifdef USE_ALUGRID_SURFACE_2D
  std::cout << "== Testing ALUGrid<2,3,simplex,nonconforming> with simplices with simplices" << std::endl;
  testVertexOrderByIdSimplices<Dune::ALUGrid<2, 3, Dune::simplex, Dune::nonconforming> >(result);
#endif // USE_ALUGRID_SURFACE_2D
#endif // HAVE_ALUGRID

  //////////////////////////////////////////////////////////////////////
  //   Test 3d grids
  //////////////////////////////////////////////////////////////////////

  std::cout << "= Testing 3D" << std::endl;

#if HAVE_UG
  std::cout << "== Testing UGGrid<3> with simplices" << std::endl;
  testVertexOrderByIdCubes<Dune::UGGrid<3> >(result);
  std::cout << "== Testing UGGrid<3> with cubes" << std::endl;
  testVertexOrderByIdSimplices<Dune::UGGrid<3> >(result);
#endif // HAVE_UG

#if HAVE_ALUGRID
  std::cout << "== Testing Dune::ALUGrid<3,3,cube,nonconforming> with cubes" << std::endl;
  testVertexOrderByIdCubes<Dune::ALUGrid<3, 3, Dune::cube, Dune::nonconforming> >(result);
  std::cout << "== Testing ALUGrid<3,3,simplex,nonconforming> with simplices" << std::endl;
  testVertexOrderByIdSimplices<Dune::ALUGrid<3, 3, Dune::simplex, Dune::nonconforming> >(result);
#endif // HAVE_ALUGRID

  return result;

}
catch (const Dune::Exception &e) {
  std::cerr << e << std::endl;
  throw;
} catch (...) {
  std::cerr << "Generic exception!" << std::endl;
  throw;
}


==> anc/xt-super/dune-grid/dune/grid/utility/vertexorderfactory.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_GRID_UTILITY_VERTEXORDERFACTORY_HH
#define DUNE_GRID_UTILITY_VERTEXORDERFACTORY_HH

#include <algorithm>
#include <cstddef>
#include <functional>
#include <vector>

#include <dune/geometry/referenceelements.hh>
#include <dune/geometry/generalvertexorder.hh>

namespace Dune {

  //! Factory for GeneralVertexOrder objects using an IdSet
  /**
   * \tparam IdSet Type used to get the ids of the vertices.
   * \tparam Index Type of the indices provided by the vertex ordering
   *               object.  Must be integral, may be non-negative.
   *
   * \warning The Interface of the VertexOrder stuff is subject to change.  It
   *          is currently needed to use some global-valued finite elements
   *          from dune-localfunctions.
   *
   * \sa GeneralVertexOrder, reduceOrder()
   */
  template<class IdSet, class Index = std::size_t>
  class VertexOrderByIdFactory {
    const IdSet& idset;

  public:
    //! type of vertex order object may depend on the dimension of the element
    template<std::size_t dim>
    struct VertexOrder {
      //! type of vertex order object
      typedef GeneralVertexOrder<dim, Index> type;
    };

    //! construct a factory object
    /**
     * \tparam idset_ IdSet to use to extract the vertex ids.
     *
     * This factory object stores a reference to the IdSet object.  The
     * factory object's value will become singular when the stored reference
     * becomes invalid.  The only valid operation on a factory with singular
     * value is destruction, all other operations will result in undefined
     * behaviour.
     */
    VertexOrderByIdFactory(const IdSet &idset_) : idset(idset_) { }

    //! construct a vertex ordering object
    /**
     * \param e Grid element to create the vertex ordering object for.
     *
     * The returned object will remain valid even after the factory has become
     * singular or has been destroyed.
     */
    template<typename Element>
    typename VertexOrder<Element::mydimension>::type
    make(const Element &e) const {
      typedef ReferenceElements<
          typename Element::Geometry::ctype,
          Element::mydimension
          > RefElems;
      std::size_t size =
        RefElems::general(e.type()).size(Element::mydimension);

      std::vector<typename IdSet::IdType> ids(size);
      for(std::size_t i = 0; i < size; ++i)
        ids[i] = idset.subId(e, i, Element::mydimension);
      return GeneralVertexOrder<Element::mydimension, Index>
               (e.type(), ids.begin(), ids.end());
    }
  };

} // namespace Dune

#endif // DUNE_GRID_UTILITY_VERTEXORDERFACTORY_HH


==> anc/xt-super/dune-grid/dune/grid/yaspgrid.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_YASPGRID_HH
#define DUNE_GRID_YASPGRID_HH

#include <iostream>
#include <vector>
#include <algorithm>
#include <stack>

// either include stdint.h or provide fallback for uint8_t
#if HAVE_STDINT_H
#include <stdint.h>
#else
typedef unsigned char uint8_t;
#endif

#include <dune/grid/common/backuprestore.hh>
#include <dune/grid/common/grid.hh>     // the grid base classes
#include <dune/grid/common/capabilities.hh> // the capabilities
#include <dune/common/power.hh>
#include <dune/common/bigunsignedint.hh>
#include <dune/common/typetraits.hh>
#include <dune/common/reservedvector.hh>
#include <dune/common/parallel/collectivecommunication.hh>
#include <dune/common/parallel/mpihelper.hh>
#include <dune/common/deprecated.hh>
#include <dune/geometry/genericgeometry/topologytypes.hh>
#include <dune/geometry/axisalignedcubegeometry.hh>
#include <dune/grid/common/indexidset.hh>
#include <dune/grid/common/datahandleif.hh>


#if HAVE_MPI
#include <dune/common/parallel/mpicollectivecommunication.hh>
#endif

/*! \file yaspgrid.hh
 * YaspGrid stands for yet another structured parallel grid.
 * It will implement the dune grid interface for structured grids
 * with arbitrary overlap, parallel features with two overlap
 * models, periodic boundaries and a fast implementation allowing on-the-fly computations.
 */

namespace Dune {

  /* some sizes for building global ids
   */
  const int yaspgrid_dim_bits = 24; // bits for encoding each dimension
  const int yaspgrid_level_bits = 5; // bits for encoding level number


  //************************************************************************
  // forward declaration of templates

  template<int dim, class Coordinates>                             class YaspGrid;
  template<int mydim, int cdim, class GridImp>  class YaspGeometry;
  template<int codim, int dim, class GridImp>   class YaspEntity;
  template<int codim, class GridImp>            class YaspEntityPointer;
  template<int codim, class GridImp>            class YaspEntitySeed;
  template<int codim, PartitionIteratorType pitype, class GridImp> class YaspLevelIterator;
  template<class GridImp>            class YaspIntersectionIterator;
  template<class GridImp>            class YaspIntersection;
  template<class GridImp>            class YaspHierarchicIterator;
  template<class GridImp, bool isLeafIndexSet>                     class YaspIndexSet;
  template<class GridImp>            class YaspGlobalIdSet;
  template<class GridImp>            class YaspPersistentContainerIndex;

} // namespace Dune

#include <dune/grid/yaspgrid/coordinates.hh>
#include <dune/grid/yaspgrid/torus.hh>
#include <dune/grid/yaspgrid/ygrid.hh>
#include <dune/grid/yaspgrid/yaspgridgeometry.hh>
#include <dune/grid/yaspgrid/yaspgridentity.hh>
#include <dune/grid/yaspgrid/yaspgridintersection.hh>
#include <dune/grid/yaspgrid/yaspgridintersectioniterator.hh>
#include <dune/grid/yaspgrid/yaspgridhierarchiciterator.hh>
#include <dune/grid/yaspgrid/yaspgridentityseed.hh>
#include <dune/grid/yaspgrid/yaspgridentitypointer.hh>
#include <dune/grid/yaspgrid/yaspgridleveliterator.hh>
#include <dune/grid/yaspgrid/yaspgridindexsets.hh>
#include <dune/grid/yaspgrid/yaspgrididset.hh>
#include <dune/grid/yaspgrid/yaspgridpersistentcontainer.hh>

namespace Dune {

  template<int dim, class Coordinates>
  struct YaspGridFamily
  {
#if HAVE_MPI
    typedef CollectiveCommunication<MPI_Comm> CCType;
#else
    typedef CollectiveCommunication<No_Comm> CCType;
#endif

    typedef GridTraits<dim,                                     // dimension of the grid
        dim,                                                    // dimension of the world space
        Dune::YaspGrid<dim, Coordinates>,
        YaspGeometry,YaspEntity,
        YaspEntityPointer,
        YaspLevelIterator,                                      // type used for the level iterator
        YaspIntersection,              // leaf  intersection
        YaspIntersection,              // level intersection
        YaspIntersectionIterator,              // leaf  intersection iter
        YaspIntersectionIterator,              // level intersection iter
        YaspHierarchicIterator,
        YaspLevelIterator,                                      // type used for the leaf(!) iterator
        YaspIndexSet< const YaspGrid< dim, Coordinates >, false >,                  // level index set
        YaspIndexSet< const YaspGrid< dim, Coordinates >, true >,                  // leaf index set
        YaspGlobalIdSet<const YaspGrid<dim, Coordinates> >,
        bigunsignedint<dim*yaspgrid_dim_bits+yaspgrid_level_bits+dim>,
        YaspGlobalIdSet<const YaspGrid<dim, Coordinates> >,
        bigunsignedint<dim*yaspgrid_dim_bits+yaspgrid_level_bits+dim>,
        CCType,
        DefaultLevelGridViewTraits, DefaultLeafGridViewTraits,
        YaspEntitySeed>
    Traits;
  };

#ifndef DOXYGEN
  template<int dim, int codim>
  struct YaspCommunicateMeta {
    template<class G, class DataHandle>
    static void comm (const G& g, DataHandle& data, InterfaceType iftype, CommunicationDirection dir, int level)
    {
      if (data.contains(dim,codim))
      {
        g.template communicateCodim<DataHandle,codim>(data,iftype,dir,level);
      }
      YaspCommunicateMeta<dim,codim-1>::comm(g,data,iftype,dir,level);
    }
  };

  template<int dim>
  struct YaspCommunicateMeta<dim,0> {
    template<class G, class DataHandle>
    static void comm (const G& g, DataHandle& data, InterfaceType iftype, CommunicationDirection dir, int level)
    {
      if (data.contains(dim,0))
        g.template communicateCodim<DataHandle,0>(data,iftype,dir,level);
    }
  };
#endif

  //************************************************************************
  /*!
   * \brief [<em> provides \ref Dune::Grid </em>]
   * \brief Provides a distributed structured cube mesh.
   * \ingroup GridImplementations
   *
   * YaspGrid stands for yet another structured parallel grid.
   * It implements the dune grid interface for structured grids
   * with arbitrary overlap (including zero),
   * periodic boundaries, and a fast implementation allowing on-the-fly computations.
   *
   * YaspGrid supports three coordinate modes: \ref EquidistantCoordinates,
   * \ref EquidistantOffsetCoordinates, and \ref Dune::TensorProductCoordinates.
   *
   * \tparam dim The dimension of the grid and its surrounding world
   * \tparam Coordinates The coordinate mode of the grid.
   */
  template<int dim, class Coordinates = EquidistantCoordinates<double, dim> >
  class YaspGrid
    : public GridDefaultImplementation<dim,dim,typename Coordinates::ctype,YaspGridFamily<dim, Coordinates> >
  {

    template<int, PartitionIteratorType, typename>
    friend class YaspLevelIterator;

    template<typename>
    friend class YaspHierarchicIterator;

  protected:

    using GridDefaultImplementation<dim,dim,typename Coordinates::ctype,YaspGridFamily<dim, Coordinates> >::getRealImplementation;

  public:
    //! Type used for coordinates
    typedef typename Coordinates::ctype ctype;
#if HAVE_MPI
    typedef CollectiveCommunication<MPI_Comm> CollectiveCommunicationType;
#else
    typedef CollectiveCommunication<No_Comm> CollectiveCommunicationType;
#endif

#ifndef DOXYGEN
    typedef typename Dune::YGrid<Coordinates> YGrid;
    typedef typename Dune::YGridList<Coordinates>::Intersection Intersection;

    /** \brief A single grid level within a YaspGrid
     */
    struct YGridLevel {

      /** \brief Level number of this level grid */
      int level() const
      {
        return level_;
      }

      Coordinates coords;

      std::array<YGrid, dim+1> overlapfront;
      std::array<YGridComponent<Coordinates>, StaticPower<2,dim>::power> overlapfront_data;
      std::array<YGrid, dim+1> overlap;
      std::array<YGridComponent<Coordinates>, StaticPower<2,dim>::power> overlap_data;
      std::array<YGrid, dim+1> interiorborder;
      std::array<YGridComponent<Coordinates>, StaticPower<2,dim>::power> interiorborder_data;
      std::array<YGrid, dim+1> interior;
      std::array<YGridComponent<Coordinates>, StaticPower<2,dim>::power> interior_data;

      std::array<YGridList<Coordinates>,dim+1> send_overlapfront_overlapfront;
      std::array<std::deque<Intersection>, StaticPower<2,dim>::power>  send_overlapfront_overlapfront_data;
      std::array<YGridList<Coordinates>,dim+1> recv_overlapfront_overlapfront;
      std::array<std::deque<Intersection>, StaticPower<2,dim>::power>  recv_overlapfront_overlapfront_data;

      std::array<YGridList<Coordinates>,dim+1> send_overlap_overlapfront;
      std::array<std::deque<Intersection>, StaticPower<2,dim>::power>  send_overlap_overlapfront_data;
      std::array<YGridList<Coordinates>,dim+1> recv_overlapfront_overlap;
      std::array<std::deque<Intersection>, StaticPower<2,dim>::power>  recv_overlapfront_overlap_data;

      std::array<YGridList<Coordinates>,dim+1> send_interiorborder_interiorborder;
      std::array<std::deque<Intersection>, StaticPower<2,dim>::power>  send_interiorborder_interiorborder_data;
      std::array<YGridList<Coordinates>,dim+1> recv_interiorborder_interiorborder;
      std::array<std::deque<Intersection>, StaticPower<2,dim>::power>  recv_interiorborder_interiorborder_data;

      std::array<YGridList<Coordinates>,dim+1> send_interiorborder_overlapfront;
      std::array<std::deque<Intersection>, StaticPower<2,dim>::power>  send_interiorborder_overlapfront_data;
      std::array<YGridList<Coordinates>,dim+1> recv_overlapfront_interiorborder;
      std::array<std::deque<Intersection>, StaticPower<2,dim>::power>  recv_overlapfront_interiorborder_data;

      // general
      YaspGrid<dim,Coordinates>* mg;  // each grid level knows its multigrid
      int overlapSize;           // in mesh cells on this level
      bool keepOverlap;

      /** \brief The level number within the YaspGrid level hierarchy */
      int level_;
    };

    //! define types used for arguments
    typedef std::array<int, dim> iTupel;
    typedef FieldVector<ctype, dim> fTupel;

    // communication tag used by multigrid
    enum { tag = 17 };
#endif

    //! return reference to torus
    const Torus<CollectiveCommunicationType, dim>& torus () const
    {
      return _torus;
    }

    //! return number of cells on finest level in given direction on all processors
    int globalSize(int i) const
    {
      return levelSize(maxLevel(),i);
    }

    //! return number of cells on finest level on all processors
    iTupel globalSize() const
    {
      return levelSize(maxLevel());
    }

    //! return size of the grid (in cells) on level l in direction i
    int levelSize(int l, int i) const
    {
      return _coarseSize[i] * (1 << l);
    }

    //! return size vector of the grid (in cells) on level l
    iTupel levelSize(int l) const
    {
      iTupel s;
      for (int i=0; i<dim; ++i)
        s[i] = levelSize(l,i);
      return s;
    }

    //! return whether the grid is periodic in direction i
    bool isPeriodic(int i) const
    {
      return _periodic[i];
    }

    bool getRefineOption() const
    {
      return keep_ovlp;
    }

    //! Iterator over the grid levels
    typedef typename ReservedVector<YGridLevel,32>::const_iterator YGridLevelIterator;

    //! return iterator pointing to coarsest level
    YGridLevelIterator begin () const
    {
      return YGridLevelIterator(_levels,0);
    }

    //! return iterator pointing to given level
    YGridLevelIterator begin (int i) const
    {
      if (i<0 || i>maxLevel())
        DUNE_THROW(GridError, "level not existing");
      return YGridLevelIterator(_levels,i);
    }

    //! return iterator pointing to one past the finest level
    YGridLevelIterator end () const
    {
      return YGridLevelIterator(_levels,maxLevel()+1);
    }

    // static method to create the default load balance strategy
    static const YLoadBalanceDefault<dim>* defaultLoadbalancer()
    {
      static YLoadBalanceDefault<dim> lb;
      return & lb;
    }

  protected:
    /** \brief Make a new YGridLevel structure
     *
     * \param coords      the coordinate container
     * \param periodic    indicate periodicity for each direction
     * \param o_interior  origin of interior (non-overlapping) cell decomposition
     * \param overlap     to be used on this grid level
     */
    void makelevel (const Coordinates& coords, std::bitset<dim> periodic, iTupel o_interior, int overlap)
    {
      YGridLevel& g = _levels.back();
      g.overlapSize = overlap;
      g.mg = this;
      g.level_ = maxLevel();
      g.coords = coords;
      g.keepOverlap = keep_ovlp;

      // set the inserting positions in the corresponding arrays of YGridLevelStructure
      typename std::array<YGridComponent<Coordinates>, StaticPower<2,dim>::power>::iterator overlapfront_it = g.overlapfront_data.begin();
      typename std::array<YGridComponent<Coordinates>, StaticPower<2,dim>::power>::iterator overlap_it = g.overlap_data.begin();
      typename std::array<YGridComponent<Coordinates>, StaticPower<2,dim>::power>::iterator interiorborder_it = g.interiorborder_data.begin();
      typename std::array<YGridComponent<Coordinates>, StaticPower<2,dim>::power>::iterator interior_it = g.interior_data.begin();

      typename std::array<std::deque<Intersection>, StaticPower<2,dim>::power>::iterator
        send_overlapfront_overlapfront_it = g.send_overlapfront_overlapfront_data.begin();
      typename std::array<std::deque<Intersection>, StaticPower<2,dim>::power>::iterator
        recv_overlapfront_overlapfront_it = g.recv_overlapfront_overlapfront_data.begin();

      typename std::array<std::deque<Intersection>, StaticPower<2,dim>::power>::iterator
        send_overlap_overlapfront_it = g.send_overlap_overlapfront_data.begin();
      typename std::array<std::deque<Intersection>, StaticPower<2,dim>::power>::iterator
        recv_overlapfront_overlap_it = g.recv_overlapfront_overlap_data.begin();

      typename std::array<std::deque<Intersection>, StaticPower<2,dim>::power>::iterator
        send_interiorborder_interiorborder_it = g.send_interiorborder_interiorborder_data.begin();
      typename std::array<std::deque<Intersection>, StaticPower<2,dim>::power>::iterator
        recv_interiorborder_interiorborder_it = g.recv_interiorborder_interiorborder_data.begin();

      typename std::array<std::deque<Intersection>, StaticPower<2,dim>::power>::iterator
        send_interiorborder_overlapfront_it = g.send_interiorborder_overlapfront_data.begin();
      typename std::array<std::deque<Intersection>, StaticPower<2,dim>::power>::iterator
        recv_overlapfront_interiorborder_it = g.recv_overlapfront_interiorborder_data.begin();

      // have a null array for constructor calls around
      std::array<int,dim> n;
      std::fill(n.begin(), n.end(), 0);

      // determine origin of the grid with overlap and store whether an overlap area exists in direction i.
      std::bitset<dim> ovlp_low(0ULL);
      std::bitset<dim> ovlp_up(0ULL);

      iTupel o_overlap;
      iTupel s_overlap;

      // determine at where we have overlap and how big the size of the overlap partition is
      for (int i=0; i<dim; i++)
      {
        // the coordinate container has been contructed to hold the entire grid on
        // this processor, including overlap. this is the element size.
        s_overlap[i] = g.coords.size(i);

        //in the periodic case there is always overlap
        if (periodic[i])
        {
          o_overlap[i] = o_interior[i]-overlap;
          ovlp_low[i] = true;
          ovlp_up[i] = true;
        }
        else
        {
          //check lower boundary
          if (o_interior[i] - overlap < 0)
            o_overlap[i] = 0;
          else
          {
            o_overlap[i] = o_interior[i] - overlap;
            ovlp_low[i] = true;
          }

          //check upper boundary
          if (o_overlap[i] + g.coords.size(i) < globalSize(i))
            ovlp_up[i] = true;
        }
      }

      for (unsigned int codim = 0; codim < dim + 1; codim++)
      {
        // set the begin iterator for the corresponding ygrids
        g.overlapfront[codim].setBegin(overlapfront_it);
        g.overlap[codim].setBegin(overlap_it);
        g.interiorborder[codim].setBegin(interiorborder_it);
        g.interior[codim].setBegin(interior_it);
        g.send_overlapfront_overlapfront[codim].setBegin(send_overlapfront_overlapfront_it);
        g.recv_overlapfront_overlapfront[codim].setBegin(recv_overlapfront_overlapfront_it);
        g.send_overlap_overlapfront[codim].setBegin(send_overlap_overlapfront_it);
        g.recv_overlapfront_overlap[codim].setBegin(recv_overlapfront_overlap_it);
        g.send_interiorborder_interiorborder[codim].setBegin(send_interiorborder_interiorborder_it);
        g.recv_interiorborder_interiorborder[codim].setBegin(recv_interiorborder_interiorborder_it);
        g.send_interiorborder_overlapfront[codim].setBegin(send_interiorborder_overlapfront_it);
        g.recv_overlapfront_interiorborder[codim].setBegin(recv_overlapfront_interiorborder_it);

        // find all combinations of unit vectors that span entities of the given codimension
        for (unsigned int index = 0; index < (1<<dim); index++)
        {
          // check whether the given shift is of our codimension
          std::bitset<dim> r(index);
          if (r.count() != dim-codim)
            continue;

          // get an origin and a size array for subsequent modification
          std::array<int,dim> origin(o_overlap);
          std::array<int,dim> size(s_overlap);

          // build overlapfront
          // we have to extend the element size by one in all directions without shift.
          for (int i=0; i<dim; i++)
            if (!r[i])
              size[i]++;
          *overlapfront_it = YGridComponent<Coordinates>(origin, r, &g.coords, size, n, size);

          // build overlap
          for (int i=0; i<dim; i++)
          {
            if (!r[i])
            {
              if (ovlp_low[i])
              {
                origin[i]++;
                size[i]--;
              }
              if (ovlp_up[i])
                size[i]--;
            }
          }
          *overlap_it = YGridComponent<Coordinates>(origin,size,*overlapfront_it);

          // build interiorborder
          for (int i=0; i<dim; i++)
          {
            if (ovlp_low[i])
            {
              origin[i] += overlap;
              size[i] -= overlap;
              if (!r[i])
              {
                origin[i]--;
                size[i]++;
              }
            }
            if (ovlp_up[i])
            {
              size[i] -= overlap;
              if (!r[i])
                size[i]++;
            }
          }
          *interiorborder_it = YGridComponent<Coordinates>(origin,size,*overlapfront_it);

          // build interior
          for (int i=0; i<dim; i++)
          {
            if (!r[i])
            {
              if (ovlp_low[i])
              {
                origin[i]++;
                size[i]--;
              }
              if (ovlp_up[i])
                size[i]--;
            }
          }
          *interior_it = YGridComponent<Coordinates>(origin, size, *overlapfront_it);

          intersections(*overlapfront_it,*overlapfront_it,*send_overlapfront_overlapfront_it, *recv_overlapfront_overlapfront_it);
          intersections(*overlap_it,*overlapfront_it,*send_overlap_overlapfront_it, *recv_overlapfront_overlap_it);
          intersections(*interiorborder_it,*interiorborder_it,*send_interiorborder_interiorborder_it,*recv_interiorborder_interiorborder_it);
          intersections(*interiorborder_it,*overlapfront_it,*send_interiorborder_overlapfront_it,*recv_overlapfront_interiorborder_it);

          // advance all iterators pointing to the next insertion point
          ++overlapfront_it;
          ++overlap_it;
          ++interiorborder_it;
          ++interior_it;
          ++send_overlapfront_overlapfront_it;
          ++recv_overlapfront_overlapfront_it;
          ++send_overlap_overlapfront_it;
          ++recv_overlapfront_overlap_it;
          ++send_interiorborder_interiorborder_it;
          ++recv_interiorborder_interiorborder_it;
          ++send_interiorborder_overlapfront_it;
          ++recv_overlapfront_interiorborder_it;
        }

        // set end iterators in the corresonding ygrids
        g.overlapfront[codim].finalize(overlapfront_it);
        g.overlap[codim].finalize(overlap_it);
        g.interiorborder[codim].finalize(interiorborder_it);
        g.interior[codim].finalize(interior_it);
        g.send_overlapfront_overlapfront[codim].finalize(send_overlapfront_overlapfront_it,g.overlapfront[codim]);
        g.recv_overlapfront_overlapfront[codim].finalize(recv_overlapfront_overlapfront_it,g.overlapfront[codim]);
        g.send_overlap_overlapfront[codim].finalize(send_overlap_overlapfront_it,g.overlapfront[codim]);
        g.recv_overlapfront_overlap[codim].finalize(recv_overlapfront_overlap_it,g.overlapfront[codim]);
        g.send_interiorborder_interiorborder[codim].finalize(send_interiorborder_interiorborder_it,g.overlapfront[codim]);
        g.recv_interiorborder_interiorborder[codim].finalize(recv_interiorborder_interiorborder_it,g.overlapfront[codim]);
        g.send_interiorborder_overlapfront[codim].finalize(send_interiorborder_overlapfront_it,g.overlapfront[codim]);
        g.recv_overlapfront_interiorborder[codim].finalize(recv_overlapfront_interiorborder_it,g.overlapfront[codim]);
      }
    }

#ifndef DOXYGEN
    /** \brief special data structure to communicate ygrids
     * Historically, this was needed because Ygrids had virtual functions and
     * a communicated virtual function table pointer introduced a bug. After the
     * change to tensorproductgrid, the dynamic polymorphism was removed, still this
     * is kept because it allows to communicate ygrids, that only have index, but no
     * coordinate information. This is sufficient, because all communicated YGrids are
     * intersected with a local grid, which has coordinate information.
     */
    struct mpifriendly_ygrid {
      mpifriendly_ygrid ()
      {
        std::fill(origin.begin(), origin.end(), 0);
        std::fill(size.begin(), size.end(), 0);
      }
      mpifriendly_ygrid (const YGridComponent<Coordinates>& grid)
        : origin(grid.origin()), size(grid.size())
      {}
      iTupel origin;
      iTupel size;
    };
#endif

    /** \brief Construct list of intersections with neighboring processors
     *
     * \param recvgrid the grid stored in this processor
     * \param sendgrid the subgrid to be sent to neighboring processors
     * \param sendlist the deque to fill with send intersections
     * \param recvlist the deque to fill with recv intersections
     * \returns two lists: Intersections to be sent and Intersections to be received
     */
    void intersections(const YGridComponent<Coordinates>& sendgrid, const YGridComponent<Coordinates>& recvgrid,
                        std::deque<Intersection>& sendlist, std::deque<Intersection>& recvlist)
    {
      iTupel size = globalSize();

      // the exchange buffers
      std::vector<YGridComponent<Coordinates> > send_recvgrid(_torus.neighbors());
      std::vector<YGridComponent<Coordinates> > recv_recvgrid(_torus.neighbors());
      std::vector<YGridComponent<Coordinates> > send_sendgrid(_torus.neighbors());
      std::vector<YGridComponent<Coordinates> > recv_sendgrid(_torus.neighbors());

      // new exchange buffers to send simple struct without virtual functions
      std::vector<mpifriendly_ygrid> mpifriendly_send_recvgrid(_torus.neighbors());
      std::vector<mpifriendly_ygrid> mpifriendly_recv_recvgrid(_torus.neighbors());
      std::vector<mpifriendly_ygrid> mpifriendly_send_sendgrid(_torus.neighbors());
      std::vector<mpifriendly_ygrid> mpifriendly_recv_sendgrid(_torus.neighbors());

      // fill send buffers; iterate over all neighboring processes
      // non-periodic case is handled automatically because intersection will be zero
      for (typename Torus<CollectiveCommunicationType,dim>::ProcListIterator i=_torus.sendbegin(); i!=_torus.sendend(); ++i)
      {
        // determine if we communicate with this neighbor (and what)
        bool skip = false;
        iTupel coord = _torus.coord();   // my coordinates
        iTupel delta = i.delta();        // delta to neighbor
        iTupel nb = coord;               // the neighbor
        for (int k=0; k<dim; k++) nb[k] += delta[k];
        iTupel v;                    // grid movement
        std::fill(v.begin(), v.end(), 0);

        for (int k=0; k<dim; k++)
        {
          if (nb[k]<0)
          {
            if (_periodic[k])
              v[k] += size[k];
            else
              skip = true;
          }
          if (nb[k]>=_torus.dims(k))
          {
            if (_periodic[k])
              v[k] -= size[k];
            else
              skip = true;
          }
          // neither might be true, then v=0
        }

        // store moved grids in send buffers
        if (!skip)
        {
          send_sendgrid[i.index()] = sendgrid.move(v);
          send_recvgrid[i.index()] = recvgrid.move(v);
        }
        else
        {
          send_sendgrid[i.index()] = YGridComponent<Coordinates>();
          send_recvgrid[i.index()] = YGridComponent<Coordinates>();
        }
      }

      // issue send requests for sendgrid being sent to all neighbors
      for (typename Torus<CollectiveCommunicationType,dim>::ProcListIterator i=_torus.sendbegin(); i!=_torus.sendend(); ++i)
      {
        mpifriendly_send_sendgrid[i.index()] = mpifriendly_ygrid(send_sendgrid[i.index()]);
        _torus.send(i.rank(), &mpifriendly_send_sendgrid[i.index()], sizeof(mpifriendly_ygrid));
      }

      // issue recv requests for sendgrids of neighbors
      for (typename Torus<CollectiveCommunicationType,dim>::ProcListIterator i=_torus.recvbegin(); i!=_torus.recvend(); ++i)
        _torus.recv(i.rank(), &mpifriendly_recv_sendgrid[i.index()], sizeof(mpifriendly_ygrid));

      // exchange the sendgrids
      _torus.exchange();

      // issue send requests for recvgrid being sent to all neighbors
      for (typename Torus<CollectiveCommunicationType,dim>::ProcListIterator i=_torus.sendbegin(); i!=_torus.sendend(); ++i)
      {
        mpifriendly_send_recvgrid[i.index()] = mpifriendly_ygrid(send_recvgrid[i.index()]);
        _torus.send(i.rank(), &mpifriendly_send_recvgrid[i.index()], sizeof(mpifriendly_ygrid));
      }

      // issue recv requests for recvgrid of neighbors
      for (typename Torus<CollectiveCommunicationType,dim>::ProcListIterator i=_torus.recvbegin(); i!=_torus.recvend(); ++i)
        _torus.recv(i.rank(), &mpifriendly_recv_recvgrid[i.index()], sizeof(mpifriendly_ygrid));

      // exchange the recvgrid
      _torus.exchange();

      // process receive buffers and compute intersections
      for (typename Torus<CollectiveCommunicationType,dim>::ProcListIterator i=_torus.recvbegin(); i!=_torus.recvend(); ++i)
      {
        // what must be sent to this neighbor
        Intersection send_intersection;
        mpifriendly_ygrid yg = mpifriendly_recv_recvgrid[i.index()];
        recv_recvgrid[i.index()] = YGridComponent<Coordinates>(yg.origin,yg.size);
        send_intersection.grid = sendgrid.intersection(recv_recvgrid[i.index()]);
        send_intersection.rank = i.rank();
        send_intersection.distance = i.distance();
        if (!send_intersection.grid.empty()) sendlist.push_front(send_intersection);

        Intersection recv_intersection;
        yg = mpifriendly_recv_sendgrid[i.index()];
        recv_sendgrid[i.index()] = YGridComponent<Coordinates>(yg.origin,yg.size);
        recv_intersection.grid = recvgrid.intersection(recv_sendgrid[i.index()]);
        recv_intersection.rank = i.rank();
        recv_intersection.distance = i.distance();
        if(!recv_intersection.grid.empty()) recvlist.push_back(recv_intersection);
      }
    }

  protected:

    typedef const YaspGrid<dim,Coordinates> GridImp;

    void init()
    {
      Yasp::BinomialTable<dim>::init();
      Yasp::EntityShiftTable<Yasp::calculate_entity_shift<dim>,dim>::init();
      Yasp::EntityShiftTable<Yasp::calculate_entity_move<dim>,dim>::init();
      indexsets.push_back( std::make_shared< YaspIndexSet<const YaspGrid<dim, Coordinates>, false > >(*this,0) );
      boundarysegmentssize();
    }

    void boundarysegmentssize()
    {
      // sizes of local macro grid
      std::array<int, dim> sides;
      {
        for (int i=0; i<dim; i++)
        {
          sides[i] =
            ((begin()->overlap[0].dataBegin()->origin(i) == 0)+
             (begin()->overlap[0].dataBegin()->origin(i) + begin()->overlap[0].dataBegin()->size(i)
                    == levelSize(0,i)));
        }
      }
      nBSegments = 0;
      for (int k=0; k<dim; k++)
      {
        int offset = 1;
        for (int l=0; l<dim; l++)
        {
          if (l==k) continue;
          offset *= begin()->overlap[0].dataBegin()->size(l);
        }
        nBSegments += sides[k]*offset;
      }
    }

  public:

    // define the persistent index type
    typedef bigunsignedint<dim*yaspgrid_dim_bits+yaspgrid_level_bits+dim> PersistentIndexType;

    //! the GridFamily of this grid
    typedef YaspGridFamily<dim, Coordinates> GridFamily;
    // the Traits
    typedef typename YaspGridFamily<dim, Coordinates>::Traits Traits;

    // need for friend declarations in entity
    typedef YaspIndexSet<YaspGrid<dim, Coordinates>, false > LevelIndexSetType;
    typedef YaspIndexSet<YaspGrid<dim, Coordinates>, true > LeafIndexSetType;
    typedef YaspGlobalIdSet<YaspGrid<dim, Coordinates> > GlobalIdSetType;

    /** Standard constructor for an equidistant YaspGrid
     *  @param L extension of the domain
     *  @param s number of cells on coarse mesh in each direction
     *  @param periodic tells if direction is periodic or not
     *  @param overlap size of overlap on coarsest grid (same in all directions)
     *  @param comm the collective communication object for this grid. An MPI communicator can be given here.
     *  @param lb pointer to an overloaded YLoadBalance instance
     */
    YaspGrid (Dune::FieldVector<ctype, dim> L,
              std::array<int, dim> s,
              std::bitset<dim> periodic = std::bitset<dim>(0ULL),
              int overlap = 1,
              CollectiveCommunicationType comm = CollectiveCommunicationType(),
              const YLoadBalance<dim>* lb = defaultLoadbalancer())
      : ccobj(comm), _torus(comm,tag,s,lb), leafIndexSet_(*this),
        _L(L), _periodic(periodic), _coarseSize(s), _overlap(overlap),
        keep_ovlp(true), adaptRefCount(0), adaptActive(false)
    {
      // check whether YaspGrid has been given the correct template parameter
      static_assert(is_same<Coordinates,EquidistantCoordinates<ctype,dim> >::value,
                    "YaspGrid coordinate container template parameter and given constructor values do not match!");

      _levels.resize(1);

      iTupel o;
      std::fill(o.begin(), o.end(), 0);
      iTupel o_interior(o);
      iTupel s_interior(s);

      _torus.partition(_torus.rank(),o,s,o_interior,s_interior);

      // check whether the grid is large enough to be overlapping
      for (int i=0; i<dim; i++)
        if ((s_interior[i] <= overlap) &&                // interior is very small
            (periodic[i] || (s_interior[i] != s[i])))    // there is an overlap in that direction
          DUNE_THROW(Dune::GridError,"YaspGrid is too small to be overlapping");

      fTupel h(L);
      for (int i=0; i<dim; i++)
        h[i] /= s[i];

      iTupel s_overlap(s_interior);
      for (int i=0; i<dim; i++)
      {
        if ((o_interior[i] - overlap > 0) || (periodic[i]))
          s_overlap[i] += overlap;
        if ((o_interior[i] + s_interior[i] + overlap <= _coarseSize[i]) || (periodic[i]))
          s_overlap[i] += overlap;
      }

      EquidistantCoordinates<ctype,dim> cc(h,s_overlap);

      // add level
      makelevel(cc,periodic,o_interior,overlap);

      init();
    }

    /** Constructor for an equidistant YaspGrid with non-trivial origin
     *  @param lowerleft Lower left corner of the domain
     *  @param upperright Upper right corner of the domain
     *  @param s number of cells on coarse mesh in each direction
     *  @param periodic tells if direction is periodic or not
     *  @param overlap size of overlap on coarsest grid (same in all directions)
     *  @param comm the collective communication object for this grid. An MPI communicator can be given here.
     *  @param lb pointer to an overloaded YLoadBalance instance
     */
    YaspGrid (Dune::FieldVector<ctype, dim> lowerleft,
              Dune::FieldVector<ctype, dim> upperright,
              std::array<int, dim> s,
              std::bitset<dim> periodic = std::bitset<dim>(0ULL),
              int overlap = 1,
              CollectiveCommunicationType comm = CollectiveCommunicationType(),
              const YLoadBalance<dim>* lb = defaultLoadbalancer())
      : ccobj(comm), _torus(comm,tag,s,lb), leafIndexSet_(*this),
        _L(upperright - lowerleft),
        _periodic(periodic), _coarseSize(s), _overlap(overlap),
        keep_ovlp(true), adaptRefCount(0), adaptActive(false)
    {
      // check whether YaspGrid has been given the correct template parameter
      static_assert(is_same<Coordinates,EquidistantOffsetCoordinates<ctype,dim> >::value,
                    "YaspGrid coordinate container template parameter and given constructor values do not match!");

      _levels.resize(1);

      iTupel o;
      std::fill(o.begin(), o.end(), 0);
      iTupel o_interior(o);
      iTupel s_interior(s);

      _torus.partition(_torus.rank(),o,s,o_interior,s_interior);

      // check whether the grid is large enough to be overlapping
      for (int i=0; i<dim; i++)
        if ((s_interior[i] <= overlap) &&                // interior is very small
            (periodic[i] || (s_interior[i] != s[i])))    // there is an overlap in that direction
          DUNE_THROW(Dune::GridError,"YaspGrid is too small to be overlapping");

      Dune::FieldVector<ctype,dim> extension(upperright);
      Dune::FieldVector<ctype,dim> h;
      for (int i=0; i<dim; i++)
      {
        extension[i] -= lowerleft[i];
        h[i] = extension[i] / s[i];
      }

      iTupel s_overlap(s_interior);
      for (int i=0; i<dim; i++)
      {
        if ((o_interior[i] - overlap > 0) || (periodic[i]))
          s_overlap[i] += overlap;
        if ((o_interior[i] + s_interior[i] + overlap <= _coarseSize[i]) || (periodic[i]))
          s_overlap[i] += overlap;
      }

      EquidistantOffsetCoordinates<ctype,dim> cc(lowerleft,h,s_overlap);

      // add level
      makelevel(cc,periodic,o_interior,overlap);

      init();
    }

    /** @brief Standard constructor for a tensorproduct YaspGrid
     *  @param coords coordinate vectors to be used for coarse grid
     *  @param periodic tells if direction is periodic or not
     *  @param overlap size of overlap on coarsest grid (same in all directions)
     *  @param comm the collective communication object for this grid. An MPI communicator can be given here.
     *  @param lb pointer to an overloaded YLoadBalance instance
     */
    YaspGrid (std::array<std::vector<ctype>, dim> coords,
              std::bitset<dim> periodic = std::bitset<dim>(0ULL),
              int overlap = 1,
              CollectiveCommunicationType comm = CollectiveCommunicationType(),
              const YLoadBalance<dim>* lb = defaultLoadbalancer())
      : ccobj(comm), _torus(comm,tag,Dune::Yasp::sizeArray<dim>(coords),lb),
        leafIndexSet_(*this), _periodic(periodic), _overlap(overlap),
        keep_ovlp(true), adaptRefCount(0), adaptActive(false)
    {
      if (!Dune::Yasp::checkIfMonotonous(coords))
        DUNE_THROW(Dune::GridError,"Setup of a tensorproduct grid requires monotonous sequences of coordinates.");

      // check whether YaspGrid has been given the correct template parameter
      static_assert(is_same<Coordinates,TensorProductCoordinates<ctype,dim> >::value,
                    "YaspGrid coordinate container template parameter and given constructor values do not match!");

      _levels.resize(1);

      //determine sizes of vector to correctly construct torus structure and store for later size requests
      for (int i=0; i<dim; i++) {
        _coarseSize[i] = coords[i].size() - 1;
        _L[i] = coords[i][_coarseSize[i]] - coords[i][0];
      }

      iTupel o;
      std::fill(o.begin(), o.end(), 0);
      iTupel o_interior(o);
      iTupel s_interior(_coarseSize);

      _torus.partition(_torus.rank(),o,_coarseSize,o_interior,s_interior);

      // check whether the grid is large enough to be overlapping
      for (int i=0; i<dim; i++)
        if ((s_interior[i] <= overlap) &&                // interior is very small
            (periodic[i] || (s_interior[i] != _coarseSize[i])))    // there is an overlap in that direction
          DUNE_THROW(Dune::GridError,"YaspGrid is too small to be overlapping");

      std::array<std::vector<ctype>,dim> newcoords;
      std::array<int, dim> offset(o_interior);

      // find the relevant part of the coords vector for this processor and copy it to newcoords
      for (int i=0; i<dim; ++i)
      {
        //define iterators on coords that specify the coordinate range to be used
        typename std::vector<ctype>::iterator begin = coords[i].begin() + o_interior[i];
        typename std::vector<ctype>::iterator end = begin + s_interior[i] + 1;

        // check whether we are not at the physical boundary. In that case overlap is a simple
        // extension of the coordinate range to be used
        if (o_interior[i] - overlap > 0)
        {
          begin = begin - overlap;
          offset[i] -= overlap;
        }
        if (o_interior[i] + s_interior[i] + overlap < _coarseSize[i])
          end = end + overlap;

        //copy the selected part in the new coord vector
        newcoords[i].resize(end-begin);
        std::copy(begin, end, newcoords[i].begin());

        // check whether we are at the physical boundary and a have a periodic grid.
        // In this case the coordinate vector has to be tweaked manually.
        if ((periodic[i]) && (o_interior[i] + s_interior[i] + overlap >= _coarseSize[i]))
        {
          // we need to add the first <overlap> cells to the end of newcoords
          typename std::vector<ctype>::iterator it = coords[i].begin();
          for (int j=0; j<overlap; ++j)
            newcoords[i].push_back(newcoords[i].back() - *it + *(++it));
        }

        if ((periodic[i]) && (o_interior[i] - overlap <= 0))
        {
          offset[i] -= overlap;

          // we need to add the last <overlap> cells to the begin of newcoords
          typename std::vector<ctype>::iterator it = coords[i].end() - 1;
          for (int j=0; j<overlap; ++j)
            newcoords[i].insert(newcoords[i].begin(), newcoords[i].front() - *it + *(--it));
        }
      }

      TensorProductCoordinates<ctype,dim> cc(newcoords, offset);

      // add level
      makelevel(cc,periodic,o_interior,overlap);
      init();
    }

    /** Constructor
     *  @param comm MPI communicator where this mesh is distributed to
     *  @param L extension of the domain
     *  @param s number of cells on coarse mesh in each direction
     *  @param periodic tells if direction is periodic or not
     *  @param overlap size of overlap on coarsest grid (same in all directions)
     *  @param lb pointer to an overloaded YLoadBalance instance
     *
     *  @deprecated This constructor is deprecated and will be removed after
     *              the release of dune-grid-2.4
     */
    DUNE_DEPRECATED_MSG("This Yaspgrid constructor is deprecated.")
    YaspGrid (Dune::MPIHelper::MPICommunicator comm,
              Dune::FieldVector<ctype, dim> L,
              std::array<int, dim> s,
              std::bitset<dim> periodic,
              int overlap,
              const YLoadBalance<dim>* lb = defaultLoadbalancer())
      : ccobj(comm), _torus(comm,tag,s,lb), leafIndexSet_(*this),
         _L(L), keep_ovlp(true), adaptRefCount(0), adaptActive(false)
    {
      _periodic = periodic;
      _levels.resize(1);
      _overlap = overlap;
      _coarseSize = s;

      iTupel o;
      std::fill(o.begin(), o.end(), 0);
      iTupel o_interior(o);
      iTupel s_interior(s);

      _torus.partition(_torus.rank(),o,s,o_interior,s_interior);

      fTupel h(L);
      for (int i=0; i<dim; i++)
        h[i] /= s[i];

      iTupel s_overlap(s_interior);
      for (int i=0; i<dim; i++)
      {
        if ((o_interior[i] - overlap > 0) || (periodic[i]))
          s_overlap[i] += overlap;
        if ((o_interior[i] + s_interior[i] + overlap <= _coarseSize[i]) || (periodic[i]))
          s_overlap[i] += overlap;
      }

      // check whether YaspGrid has been given the correct template parameter
      static_assert(is_same<Coordinates,EquidistantCoordinates<ctype,dim> >::value,
                    "YaspGrid coordinate container template parameter and given constructor values do not match!");

      EquidistantCoordinates<ctype,dim> cc(h,s_overlap);

      // add level
      makelevel(cc,periodic,o_interior,overlap);
      init();
    }


     /** @brief Constructor for a tensorproduct YaspGrid
      *  @param comm MPI communicator where this mesh is distributed to
      *  @param coords coordinate vectors to be used for coarse grid
      *  @param periodic tells if direction is periodic or not
      *  @param overlap size of overlap on coarsest grid (same in all directions)
      *  @param lb pointer to an overloaded YLoadBalance instance
      *
      *  @deprecated This constructor is deprecated and will be removed after
      *              the release of dune-grid-2.4
      */
    DUNE_DEPRECATED_MSG("This Yaspgrid constructor is deprecated.")
    YaspGrid (Dune::MPIHelper::MPICommunicator comm,
              std::array<std::vector<ctype>, dim> coords,
              std::bitset<dim> periodic, int overlap,
              const YLoadBalance<dim>* lb = defaultLoadbalancer())
      : ccobj(comm), _torus(comm,tag,Dune::Yasp::sizeArray<dim>(coords),lb),
        leafIndexSet_(*this),
        _periodic(std::bitset<dim>(0)),
        _overlap(overlap),
        keep_ovlp(true),
        adaptRefCount(0), adaptActive(false)
    {
      if (!Dune::Yasp::checkIfMonotonous(coords))
        DUNE_THROW(Dune::GridError,"Setup of a tensorproduct grid requires monotonous sequences of coordinates.");
      _periodic = periodic;
      _levels.resize(1);
      _overlap = overlap;

      //determine sizes of vector to correctly construct torus structure and store for later size requests
      for (int i=0; i<dim; i++) {
        _coarseSize[i] = coords[i].size() - 1;
        _L[i] = coords[i][_coarseSize[i]] - coords[i][0];
      }

      iTupel o;
      std::fill(o.begin(), o.end(), 0);
      iTupel o_interior(o);
      iTupel s_interior(_coarseSize);

      _torus.partition(_torus.rank(),o,_coarseSize,o_interior,s_interior);

      std::array<std::vector<ctype>,dim> newcoords;
      std::array<int, dim> offset(o_interior);

      // find the relevant part of the coords vector for this processor and copy it to newcoords
      for (int i=0; i<dim; ++i)
      {
        //define iterators on coords that specify the coordinate range to be used
        typename std::vector<ctype>::iterator begin = coords[i].begin() + o_interior[i];
        typename std::vector<ctype>::iterator end = begin + s_interior[i] + 1;

        // check whether we are not at the physical boundary. In that case overlap is a simple
        // extension of the coordinate range to be used
        if (o_interior[i] - overlap > 0)
        {
          begin = begin - overlap;
          offset[i] -= overlap;
        }
        if (o_interior[i] + s_interior[i] + overlap < _coarseSize[i])
          end = end + overlap;

        //copy the selected part in the new coord vector
        newcoords[i].resize(end-begin);
        std::copy(begin, end, newcoords[i].begin());

        // check whether we are at the physical boundary and a have a periodic grid.
        // In this case the coordinate vector has to be tweaked manually.
        if ((periodic[i]) && (o_interior[i] + s_interior[i] + overlap >= _coarseSize[i]))
        {
          // we need to add the first <overlap> cells to the end of newcoords
          typename std::vector<ctype>::iterator it = coords[i].begin();
          for (int j=0; j<overlap; ++j)
            newcoords[i].push_back(newcoords[i].back() - *it + *(++it));
        }

        if ((periodic[i]) && (o_interior[i] - overlap <= 0))
        {
          offset[i] -= overlap;

          // we need to add the last <overlap> cells to the begin of newcoords
          typename std::vector<ctype>::iterator it = coords[i].end() - 1;
          for (int j=0; j<overlap; ++j)
            newcoords[i].insert(newcoords[i].begin(), newcoords[i].front() - *it + *(--it));
        }
      }

      // check whether YaspGrid has been given the correct template parameter
      static_assert(is_same<Coordinates,TensorProductCoordinates<ctype,dim> >::value,
                    "YaspGrid coordinate container template parameter and given constructor values do not match!");

      TensorProductCoordinates<ctype,dim> cc(newcoords, offset);

      // add level
      makelevel(cc,periodic,o_interior,overlap);
      init();
    }

  private:

    /** @brief Constructor for a tensorproduct YaspGrid with only coordinate
     *         information on this processor
     *  @param comm MPI communicator where this mesh is distributed to
     *  @param coords coordinate vectors to be used for coarse grid
     *  @param periodic tells if direction is periodic or not
     *  @param overlap size of overlap on coarsest grid (same in all directions)
     *  @param coarseSize the coarse size of the global grid
     *  @param lb pointer to an overloaded YLoadBalance instance
     *
     *  @warning The construction of overlapping coordinate ranges is
     *           an error-prone procedure. For this reason, it is kept private.
     *           You can safely use it through BackupRestoreFacility. All other
     *           use is not supported for the moment.
     */
    YaspGrid (std::array<std::vector<ctype>, dim> coords,
              std::bitset<dim> periodic,
              int overlap,
              CollectiveCommunicationType comm,
              std::array<int,dim> coarseSize,
              const YLoadBalance<dim>* lb = defaultLoadbalancer())
      : ccobj(comm), _torus(comm,tag,coarseSize,lb), leafIndexSet_(*this),
        _periodic(periodic), _coarseSize(coarseSize), _overlap(overlap),
        keep_ovlp(true), adaptRefCount(0), adaptActive(false)
    {
      // check whether YaspGrid has been given the correct template parameter
      static_assert(is_same<Coordinates,TensorProductCoordinates<ctype,dim> >::value,
                  "YaspGrid coordinate container template parameter and given constructor values do not match!");

      if (!Dune::Yasp::checkIfMonotonous(coords))
        DUNE_THROW(Dune::GridError,"Setup of a tensorproduct grid requires monotonous sequences of coordinates.");

      for (int i=0; i<dim; i++)
        _L[i] = coords[i][coords[i].size() - 1] - coords[i][0];

      _levels.resize(1);

      std::array<int,dim> o;
      std::fill(o.begin(), o.end(), 0);
      std::array<int,dim> o_interior(o);
      std::array<int,dim> s_interior(coarseSize);

      _torus.partition(_torus.rank(),o,coarseSize,o_interior,s_interior);

      // get offset by modifying o_interior accoring to overlap
      std::array<int,dim> offset(o_interior);
      for (int i=0; i<dim; i++)
        if ((periodic[i]) || (o_interior[i] > 0))
          offset[i] -= overlap;

      TensorProductCoordinates<ctype,dim> cc(coords, offset);

      // add level
      makelevel(cc,periodic,o_interior,overlap);

      init();
    }

    // the backup restore facility needs to be able to use above constructor
    friend struct BackupRestoreFacility<YaspGrid<dim,Coordinates> >;

    // do not copy this class
    YaspGrid(const YaspGrid&);

  public:

    /*! Return maximum level defined in this grid. Levels are numbered
          0 ... maxlevel with 0 the coarsest level.
     */
    int maxLevel() const
    {
      return _levels.size()-1;
    }

    //! refine the grid refCount times.
    void globalRefine (int refCount)
    {
      if (refCount < -maxLevel())
        DUNE_THROW(GridError, "Only " << maxLevel() << " levels left. " <<
                   "Coarsening " << -refCount << " levels requested!");

      // If refCount is negative then coarsen the grid
      for (int k=refCount; k<0; k++)
      {
        // create an empty grid level
        YGridLevel empty;
        _levels.back() = empty;
        // reduce maxlevel
        _levels.pop_back();

        indexsets.pop_back();
      }

      // If refCount is positive refine the grid
      for (int k=0; k<refCount; k++)
      {
        // access to coarser grid level
        YGridLevel& cg = _levels[maxLevel()];

        std::bitset<dim> ovlp_low(0ULL), ovlp_up(0ULL);
        for (int i=0; i<dim; i++)
        {
          if (cg.overlap[0].dataBegin()->origin(i) > 0 || _periodic[i])
            ovlp_low[i] = true;
          if (cg.overlap[0].dataBegin()->max(i) + 1 < globalSize(i) || _periodic[i])
            ovlp_up[i] = true;
        }

        Coordinates newcont(cg.coords.refine(ovlp_low, ovlp_up, cg.overlapSize, keep_ovlp));

        int overlap = (keep_ovlp) ? 2*cg.overlapSize : cg.overlapSize;

        //determine new origin
        iTupel o_interior;
        for (int i=0; i<dim; i++)
          o_interior[i] = 2*cg.interior[0].dataBegin()->origin(i);

        // add level
        _levels.resize(_levels.size() + 1);
        makelevel(newcont,_periodic,o_interior,overlap);

        indexsets.push_back( std::make_shared<YaspIndexSet<const YaspGrid<dim,Coordinates>, false > >(*this,maxLevel()) );
      }
    }

    /**
       \brief set options for refinement
       @param keepPhysicalOverlap [true] keep the physical size of the overlap, [false] keep the number of cells in the overlap.  Default is [true].
     */
    void refineOptions (bool keepPhysicalOverlap)
    {
      keep_ovlp = keepPhysicalOverlap;
    }

    /** \brief Marks an entity to be refined/coarsened in a subsequent adapt.

       \param[in] refCount Number of subdivisions that should be applied. Negative value means coarsening.
       \param[in] e        Entity to Entity that should be refined

       \return true if Entity was marked, false otherwise.

       \note
          -  On yaspgrid marking one element will mark all other elements of the level as well
          -  If refCount is lower than refCount of a previous mark-call, nothing is changed
     */
    bool mark( int refCount, const typename Traits::template Codim<0>::Entity & e )
    {
      assert(adaptActive == false);
      if (e.level() != maxLevel()) return false;
      adaptRefCount = std::max(adaptRefCount, refCount);
      return true;
    }

    /** \brief returns adaptation mark for given entity

       \param[in] e   Entity for which adaptation mark should be determined

       \return int adaptation mark, here the default value 0 is returned
     */
    int getMark ( const typename Traits::template Codim<0>::Entity &e ) const
    {
      return ( e.level() == maxLevel() ) ? adaptRefCount : 0;
    }

    //! map adapt to global refine
    bool adapt ()
    {
      globalRefine(adaptRefCount);
      return (adaptRefCount > 0);
    }

    //! returns true, if the grid will be coarsened
    bool preAdapt ()
    {
      adaptActive = true;
      adaptRefCount = comm().max(adaptRefCount);
      return (adaptRefCount < 0);
    }

    //! clean up some markers
    void postAdapt()
    {
      adaptActive = false;
      adaptRefCount = 0;
    }

    //! one past the end on this level
    template<int cd, PartitionIteratorType pitype>
    typename Traits::template Codim<cd>::template Partition<pitype>::LevelIterator lbegin (int level) const
    {
      return levelbegin<cd,pitype>(level);
    }

    //! Iterator to one past the last entity of given codim on level for partition type
    template<int cd, PartitionIteratorType pitype>
    typename Traits::template Codim<cd>::template Partition<pitype>::LevelIterator lend (int level) const
    {
      return levelend<cd,pitype>(level);
    }

    //! version without second template parameter for convenience
    template<int cd>
    typename Traits::template Codim<cd>::template Partition<All_Partition>::LevelIterator lbegin (int level) const
    {
      return levelbegin<cd,All_Partition>(level);
    }

    //! version without second template parameter for convenience
    template<int cd>
    typename Traits::template Codim<cd>::template Partition<All_Partition>::LevelIterator lend (int level) const
    {
      return levelend<cd,All_Partition>(level);
    }

    //! return LeafIterator which points to the first entity in maxLevel
    template<int cd, PartitionIteratorType pitype>
    typename Traits::template Codim<cd>::template Partition<pitype>::LeafIterator leafbegin () const
    {
      return levelbegin<cd,pitype>(maxLevel());
    }

    //! return LeafIterator which points behind the last entity in maxLevel
    template<int cd, PartitionIteratorType pitype>
    typename Traits::template Codim<cd>::template Partition<pitype>::LeafIterator leafend () const
    {
      return levelend<cd,pitype>(maxLevel());
    }

    //! return LeafIterator which points to the first entity in maxLevel
    template<int cd>
    typename Traits::template Codim<cd>::template Partition<All_Partition>::LeafIterator leafbegin () const
    {
      return levelbegin<cd,All_Partition>(maxLevel());
    }

    //! return LeafIterator which points behind the last entity in maxLevel
    template<int cd>
    typename Traits::template Codim<cd>::template Partition<All_Partition>::LeafIterator leafend () const
    {
      return levelend<cd,All_Partition>(maxLevel());
    }

    /** \brief obtain EntityPointer from EntitySeed.
     *
     * \deprecated This method is deprecated and will be removed after the release of
     *             dune-grid 2.4. Please use entity() instead, which will directly return
     *             an Entity object that you can then store for later use. The EntityPointer
     *             concept in general is deprecated and will not be available after
     *             dune-grid 2.4 has been released.
     */
    template <typename Seed>
    DUNE_DEPRECATED_MSG("entityPointer() is deprecated and will be removed after the release of dune-grid 2.4. Use entity() instead to directly obtain an Entity object.")
    typename Traits::template Codim<Seed::codimension>::EntityPointer
    entityPointer(const Seed& seed) const
    {
      const int codim = Seed::codimension;
      YGridLevelIterator g = begin(this->getRealImplementation(seed).level());

      return YaspEntityPointer<codim,GridImp>(g,
        typename YGrid::Iterator(g->overlapfront[codim], this->getRealImplementation(seed).coord(),this->getRealImplementation(seed).offset()));
    }

    // \brief obtain Entity from EntitySeed. */
    template <typename Seed>
    typename Traits::template Codim<Seed::codimension>::Entity
    entity(const Seed& seed) const
    {
      const int codim = Seed::codimension;
      YGridLevelIterator g = begin(this->getRealImplementation(seed).level());

      typedef typename Traits::template Codim<Seed::codimension>::Entity Entity;
      typedef YaspEntity<codim,dim,const YaspGrid> EntityImp;
      typedef typename YGrid::Iterator YIterator;

      return Entity(EntityImp(g,YIterator(g->overlapfront[codim],this->getRealImplementation(seed).coord(),this->getRealImplementation(seed).offset())));
    }

    //! return size (= distance in graph) of overlap region
    int overlapSize (int level, int codim) const
    {
      YGridLevelIterator g = begin(level);
      return g->overlapSize;
    }

    //! return size (= distance in graph) of overlap region
    int overlapSize (int codim) const
    {
      YGridLevelIterator g = begin(maxLevel());
      return g->overlapSize;
    }

    //! return size (= distance in graph) of ghost region
    int ghostSize (int level, int codim) const
    {
      return 0;
    }

    //! return size (= distance in graph) of ghost region
    int ghostSize (int codim) const
    {
      return 0;
    }

    //! number of entities per level and codim in this process
    int size (int level, int codim) const
    {
      YGridLevelIterator g = begin(level);

      // sum over all components of the codimension
      int count = 0;
      typedef typename std::array<YGridComponent<Coordinates>, StaticPower<2,dim>::power>::iterator DAI;
      for (DAI it = g->overlapfront[codim].dataBegin(); it != g->overlapfront[codim].dataEnd(); ++it)
        count += it->totalsize();

      return count;
    }

    //! number of leaf entities per codim in this process
    int size (int codim) const
    {
      return size(maxLevel(),codim);
    }

    //! number of entities per level and geometry type in this process
    int size (int level, GeometryType type) const
    {
      return (type.isCube()) ? size(level,dim-type.dim()) : 0;
    }

    //! number of leaf entities per geometry type in this process
    int size (GeometryType type) const
    {
      return size(maxLevel(),type);
    }

    //! \brief returns the number of boundary segments within the macro grid
    size_t numBoundarySegments () const
    {
      return nBSegments;
    }

    //! \brief returns the size of the physical domain
    const Dune::FieldVector<ctype, dim>& domainSize () const {
      return _L;
    }

    /*! The new communication interface

       communicate objects for all codims on a given level
     */
    template<class DataHandleImp, class DataType>
    void communicate (CommDataHandleIF<DataHandleImp,DataType> & data, InterfaceType iftype, CommunicationDirection dir, int level) const
    {
      YaspCommunicateMeta<dim,dim>::comm(*this,data,iftype,dir,level);
    }

    /*! The new communication interface

       communicate objects for all codims on the leaf grid
     */
    template<class DataHandleImp, class DataType>
    void communicate (CommDataHandleIF<DataHandleImp,DataType> & data, InterfaceType iftype, CommunicationDirection dir) const
    {
      YaspCommunicateMeta<dim,dim>::comm(*this,data,iftype,dir,this->maxLevel());
    }

    /*! The new communication interface

       communicate objects for one codim
     */
    template<class DataHandle, int codim>
    void communicateCodim (DataHandle& data, InterfaceType iftype, CommunicationDirection dir, int level) const
    {
      // check input
      if (!data.contains(dim,codim)) return; // should have been checked outside

      // data types
      typedef typename DataHandle::DataType DataType;

      // access to grid level
      YGridLevelIterator g = begin(level);

      // find send/recv lists or throw error
      const YGridList<Coordinates>* sendlist = 0;
      const YGridList<Coordinates>* recvlist = 0;

      if (iftype==InteriorBorder_InteriorBorder_Interface)
      {
        sendlist = &g->send_interiorborder_interiorborder[codim];
        recvlist = &g->recv_interiorborder_interiorborder[codim];
      }
      if (iftype==InteriorBorder_All_Interface)
      {
        sendlist = &g->send_interiorborder_overlapfront[codim];
        recvlist = &g->recv_overlapfront_interiorborder[codim];
      }
      if (iftype==Overlap_OverlapFront_Interface || iftype==Overlap_All_Interface)
      {
        sendlist = &g->send_overlap_overlapfront[codim];
        recvlist = &g->recv_overlapfront_overlap[codim];
      }
      if (iftype==All_All_Interface)
      {
        sendlist = &g->send_overlapfront_overlapfront[codim];
        recvlist = &g->recv_overlapfront_overlapfront[codim];
      }

      // change communication direction?
      if (dir==BackwardCommunication)
        std::swap(sendlist,recvlist);

      int cnt;

      // Size computation (requires communication if variable size)
      std::vector<int> send_size(sendlist->size(),-1);    // map rank to total number of objects (of type DataType) to be sent
      std::vector<int> recv_size(recvlist->size(),-1);    // map rank to total number of objects (of type DataType) to be recvd
      std::vector<size_t*> send_sizes(sendlist->size(),static_cast<size_t*>(0)); // map rank to array giving number of objects per entity to be sent
      std::vector<size_t*> recv_sizes(recvlist->size(),static_cast<size_t*>(0)); // map rank to array giving number of objects per entity to be recvd

      // define type to iterate over send and recv lists
      typedef typename YGridList<Coordinates>::Iterator ListIt;

      if (data.fixedsize(dim,codim))
      {
        // fixed size: just take a dummy entity, size can be computed without communication
        cnt=0;
        for (ListIt is=sendlist->begin(); is!=sendlist->end(); ++is)
        {
          typename Traits::template Codim<codim>::template Partition<All_Partition>::LevelIterator
          it(YaspLevelIterator<codim,All_Partition,GridImp>(g, typename YGrid::Iterator(is->yg)));
          send_size[cnt] = is->grid.totalsize() * data.size(*it);
          cnt++;
        }
        cnt=0;
        for (ListIt is=recvlist->begin(); is!=recvlist->end(); ++is)
        {
          typename Traits::template Codim<codim>::template Partition<All_Partition>::LevelIterator
          it(YaspLevelIterator<codim,All_Partition,GridImp>(g, typename YGrid::Iterator(is->yg)));
          recv_size[cnt] = is->grid.totalsize() * data.size(*it);
          cnt++;
        }
      }
      else
      {
        // variable size case: sender side determines the size
        cnt=0;
        for (ListIt is=sendlist->begin(); is!=sendlist->end(); ++is)
        {
          // allocate send buffer for sizes per entitiy
          size_t *buf = new size_t[is->grid.totalsize()];
          send_sizes[cnt] = buf;

          // loop over entities and ask for size
          int i=0; size_t n=0;
          typename Traits::template Codim<codim>::template Partition<All_Partition>::LevelIterator
          it(YaspLevelIterator<codim,All_Partition,GridImp>(g, typename YGrid::Iterator(is->yg)));
          typename Traits::template Codim<codim>::template Partition<All_Partition>::LevelIterator
          itend(YaspLevelIterator<codim,All_Partition,GridImp>(g, typename YGrid::Iterator(is->yg,true)));
          for ( ; it!=itend; ++it)
          {
            buf[i] = data.size(*it);
            n += buf[i];
            i++;
          }

          // now we know the size for this rank
          send_size[cnt] = n;

          // hand over send request to torus class
          torus().send(is->rank,buf,is->grid.totalsize()*sizeof(size_t));
          cnt++;
        }

        // allocate recv buffers for sizes and store receive request
        cnt=0;
        for (ListIt is=recvlist->begin(); is!=recvlist->end(); ++is)
        {
          // allocate recv buffer
          size_t *buf = new size_t[is->grid.totalsize()];
          recv_sizes[cnt] = buf;

          // hand over recv request to torus class
          torus().recv(is->rank,buf,is->grid.totalsize()*sizeof(size_t));
          cnt++;
        }

        // exchange all size buffers now
        torus().exchange();

        // release send size buffers
        cnt=0;
        for (ListIt is=sendlist->begin(); is!=sendlist->end(); ++is)
        {
          delete[] send_sizes[cnt];
          send_sizes[cnt] = 0;
          cnt++;
        }

        // process receive size buffers
        cnt=0;
        for (ListIt is=recvlist->begin(); is!=recvlist->end(); ++is)
        {
          // get recv buffer
          size_t *buf = recv_sizes[cnt];

          // compute total size
          size_t n=0;
          for (int i=0; i<is->grid.totalsize(); ++i)
            n += buf[i];

          // ... and store it
          recv_size[cnt] = n;
          ++cnt;
        }
      }


      // allocate & fill the send buffers & store send request
      std::vector<DataType*> sends(sendlist->size(), static_cast<DataType*>(0)); // store pointers to send buffers
      cnt=0;
      for (ListIt is=sendlist->begin(); is!=sendlist->end(); ++is)
      {
        // allocate send buffer
        DataType *buf = new DataType[send_size[cnt]];

        // remember send buffer
        sends[cnt] = buf;

        // make a message buffer
        MessageBuffer<DataType> mb(buf);

        // fill send buffer; iterate over cells in intersection
        typename Traits::template Codim<codim>::template Partition<All_Partition>::LevelIterator
        it(YaspLevelIterator<codim,All_Partition,GridImp>(g, typename YGrid::Iterator(is->yg)));
        typename Traits::template Codim<codim>::template Partition<All_Partition>::LevelIterator
        itend(YaspLevelIterator<codim,All_Partition,GridImp>(g, typename YGrid::Iterator(is->yg,true)));
        for ( ; it!=itend; ++it)
          data.gather(mb,*it);

        // hand over send request to torus class
        torus().send(is->rank,buf,send_size[cnt]*sizeof(DataType));
        cnt++;
      }

      // allocate recv buffers and store receive request
      std::vector<DataType*> recvs(recvlist->size(),static_cast<DataType*>(0)); // store pointers to send buffers
      cnt=0;
      for (ListIt is=recvlist->begin(); is!=recvlist->end(); ++is)
      {
        // allocate recv buffer
        DataType *buf = new DataType[recv_size[cnt]];

        // remember recv buffer
        recvs[cnt] = buf;

        // hand over recv request to torus class
        torus().recv(is->rank,buf,recv_size[cnt]*sizeof(DataType));
        cnt++;
      }

      // exchange all buffers now
      torus().exchange();

      // release send buffers
      cnt=0;
      for (ListIt is=sendlist->begin(); is!=sendlist->end(); ++is)
      {
        delete[] sends[cnt];
        sends[cnt] = 0;
        cnt++;
      }

      // process receive buffers and delete them
      cnt=0;
      for (ListIt is=recvlist->begin(); is!=recvlist->end(); ++is)
      {
        // get recv buffer
        DataType *buf = recvs[cnt];

        // make a message buffer
        MessageBuffer<DataType> mb(buf);

        // copy data from receive buffer; iterate over cells in intersection
        if (data.fixedsize(dim,codim))
        {
          typename Traits::template Codim<codim>::template Partition<All_Partition>::LevelIterator
          it(YaspLevelIterator<codim,All_Partition,GridImp>(g, typename YGrid::Iterator(is->yg)));
          size_t n=data.size(*it);
          typename Traits::template Codim<codim>::template Partition<All_Partition>::LevelIterator
          itend(YaspLevelIterator<codim,All_Partition,GridImp>(g, typename YGrid::Iterator(is->yg,true)));
          for ( ; it!=itend; ++it)
            data.scatter(mb,*it,n);
        }
        else
        {
          int i=0;
          size_t *sbuf = recv_sizes[cnt];
          typename Traits::template Codim<codim>::template Partition<All_Partition>::LevelIterator
          it(YaspLevelIterator<codim,All_Partition,GridImp>(g, typename YGrid::Iterator(is->yg)));
          typename Traits::template Codim<codim>::template Partition<All_Partition>::LevelIterator
          itend(YaspLevelIterator<codim,All_Partition,GridImp>(g, typename YGrid::Iterator(is->yg,true)));
          for ( ; it!=itend; ++it)
            data.scatter(mb,*it,sbuf[i++]);
          delete[] sbuf;
        }

        // delete buffer
        delete[] buf; // hier krachts !
        cnt++;
      }
    }

    // The new index sets from DDM 11.07.2005
    const typename Traits::GlobalIdSet& globalIdSet() const
    {
      return theglobalidset;
    }

    const typename Traits::LocalIdSet& localIdSet() const
    {
      return theglobalidset;
    }

    const typename Traits::LevelIndexSet& levelIndexSet(int level) const
    {
      if (level<0 || level>maxLevel()) DUNE_THROW(RangeError, "level out of range");
      return *(indexsets[level]);
    }

    const typename Traits::LeafIndexSet& leafIndexSet() const
    {
      return leafIndexSet_;
    }

    /*! @brief return a collective communication object
     */
    const CollectiveCommunicationType& comm () const
    {
      return ccobj;
    }

  private:

    // number of boundary segments of the level 0 grid
    int nBSegments;

    // Index classes need access to the real entity
    friend class Dune::YaspIndexSet<const Dune::YaspGrid<dim, Coordinates>, true >;
    friend class Dune::YaspIndexSet<const Dune::YaspGrid<dim, Coordinates>, false >;
    friend class Dune::YaspGlobalIdSet<const Dune::YaspGrid<dim, Coordinates> >;
    friend class Dune::YaspPersistentContainerIndex<const Dune::YaspGrid<dim, Coordinates> >;

    friend class Dune::YaspIntersectionIterator<const Dune::YaspGrid<dim, Coordinates> >;
    friend class Dune::YaspIntersection<const Dune::YaspGrid<dim, Coordinates> >;
    friend class Dune::YaspEntity<0, dim, const Dune::YaspGrid<dim, Coordinates> >;

    template <int codim_, class GridImp_>
    friend class Dune::YaspEntityPointer;

    template<int codim_, int dim_, class GridImp_, template<int,int,class> class EntityImp_>
    friend class Entity;

    template<class DT>
    class MessageBuffer {
    public:
      // Constructor
      MessageBuffer (DT *p)
      {
        a=p;
        i=0;
        j=0;
      }

      // write data to message buffer, acts like a stream !
      template<class Y>
      void write (const Y& data)
      {
        static_assert(( is_same<DT,Y>::value ), "DataType mismatch");
        a[i++] = data;
      }

      // read data from message buffer, acts like a stream !
      template<class Y>
      void read (Y& data) const
      {
        static_assert(( is_same<DT,Y>::value ), "DataType mismatch");
        data = a[j++];
      }

    private:
      DT *a;
      int i;
      mutable int j;
    };

    //! one past the end on this level
    template<int cd, PartitionIteratorType pitype>
    YaspLevelIterator<cd,pitype,GridImp> levelbegin (int level) const
    {
      YGridLevelIterator g = begin(level);
      if (level<0 || level>maxLevel()) DUNE_THROW(RangeError, "level out of range");

      if (pitype==Interior_Partition)
        return YaspLevelIterator<cd,pitype,GridImp>(g,g->interior[cd].begin());
      if (pitype==InteriorBorder_Partition)
        return YaspLevelIterator<cd,pitype,GridImp>(g,g->interiorborder[cd].begin());
      if (pitype==Overlap_Partition)
        return YaspLevelIterator<cd,pitype,GridImp>(g,g->overlap[cd].begin());
      if (pitype<=All_Partition)
        return YaspLevelIterator<cd,pitype,GridImp>(g,g->overlapfront[cd].begin());
      if (pitype==Ghost_Partition)
        return levelend <cd, pitype> (level);

      DUNE_THROW(GridError, "YaspLevelIterator with this codim or partition type not implemented");
    }

    //! Iterator to one past the last entity of given codim on level for partition type
    template<int cd, PartitionIteratorType pitype>
    YaspLevelIterator<cd,pitype,GridImp> levelend (int level) const
    {
      YGridLevelIterator g = begin(level);
      if (level<0 || level>maxLevel()) DUNE_THROW(RangeError, "level out of range");

      if (pitype==Interior_Partition)
        return YaspLevelIterator<cd,pitype,GridImp>(g,g->interior[cd].end());
      if (pitype==InteriorBorder_Partition)
        return YaspLevelIterator<cd,pitype,GridImp>(g,g->interiorborder[cd].end());
      if (pitype==Overlap_Partition)
        return YaspLevelIterator<cd,pitype,GridImp>(g,g->overlap[cd].end());
      if (pitype<=All_Partition || pitype == Ghost_Partition)
        return YaspLevelIterator<cd,pitype,GridImp>(g,g->overlapfront[cd].end());

      DUNE_THROW(GridError, "YaspLevelIterator with this codim or partition type not implemented");
    }

    CollectiveCommunicationType ccobj;

    Torus<CollectiveCommunicationType,dim> _torus;

    std::vector< std::shared_ptr< YaspIndexSet<const YaspGrid<dim,Coordinates>, false > > > indexsets;
    YaspIndexSet<const YaspGrid<dim,Coordinates>, true> leafIndexSet_;
    YaspGlobalIdSet<const YaspGrid<dim,Coordinates> > theglobalidset;

    Dune::FieldVector<ctype, dim> _L;
    iTupel _s;
    std::bitset<dim> _periodic;
    iTupel _coarseSize;
    ReservedVector<YGridLevel,32> _levels;
    int _overlap;
    bool keep_ovlp;
    int adaptRefCount;
    bool adaptActive;
  };

  //! Output operator for multigrids

  template <int d, class CC>
  std::ostream& operator<< (std::ostream& s, const YaspGrid<d,CC>& grid)
  {
    int rank = grid.torus().rank();

    s << "[" << rank << "]:" << " YaspGrid maxlevel=" << grid.maxLevel() << std::endl;

    s << "Printing the torus: " <<std::endl;
    s << grid.torus() << std::endl;

    for (typename YaspGrid<d,CC>::YGridLevelIterator g=grid.begin(); g!=grid.end(); ++g)
    {
      s << "[" << rank << "]:   " << std::endl;
      s << "[" << rank << "]:   " << "==========================================" << std::endl;
      s << "[" << rank << "]:   " << "level=" << g->level() << std::endl;

      for (int codim = 0; codim < d + 1; ++codim)
      {
        s << "[" << rank << "]:   " << "overlapfront[" << codim << "]:    " << g->overlapfront[codim] << std::endl;
        s << "[" << rank << "]:   " << "overlap[" << codim << "]:    " << g->overlap[codim] << std::endl;
        s << "[" << rank << "]:   " << "interiorborder[" << codim << "]:    " << g->interiorborder[codim] << std::endl;
        s << "[" << rank << "]:   " << "interior[" << codim << "]:    " << g->interior[codim] << std::endl;

        typedef typename YGridList<CC>::Iterator I;
        for (I i=g->send_overlapfront_overlapfront[codim].begin();
                 i!=g->send_overlapfront_overlapfront[codim].end(); ++i)
          s << "[" << rank << "]:    " << " s_of_of[" << codim << "] to rank "
                   << i->rank << " " << i->grid << std::endl;

        for (I i=g->recv_overlapfront_overlapfront[codim].begin();
                 i!=g->recv_overlapfront_overlapfront[codim].end(); ++i)
          s << "[" << rank << "]:    " << " r_of_of[" << codim << "] to rank "
                   << i->rank << " " << i->grid << std::endl;

        for (I i=g->send_overlap_overlapfront[codim].begin();
                 i!=g->send_overlap_overlapfront[codim].end(); ++i)
          s << "[" << rank << "]:    " << " s_o_of[" << codim << "] to rank "
                   << i->rank << " " << i->grid << std::endl;

        for (I i=g->recv_overlapfront_overlap[codim].begin();
                 i!=g->recv_overlapfront_overlap[codim].end(); ++i)
          s << "[" << rank << "]:    " << " r_of_o[" << codim << "] to rank "
                   << i->rank << " " << i->grid << std::endl;

        for (I i=g->send_interiorborder_interiorborder[codim].begin();
                 i!=g->send_interiorborder_interiorborder[codim].end(); ++i)
          s << "[" << rank << "]:    " << " s_ib_ib[" << codim << "] to rank "
          << i->rank << " " << i->grid << std::endl;

        for (I i=g->recv_interiorborder_interiorborder[codim].begin();
                 i!=g->recv_interiorborder_interiorborder[codim].end(); ++i)
             s << "[" << rank << "]:    " << " r_ib_ib[" << codim << "] to rank "
             << i->rank << " " << i->grid << std::endl;

        for (I i=g->send_interiorborder_overlapfront[codim].begin();
                 i!=g->send_interiorborder_overlapfront[codim].end(); ++i)
             s << "[" << rank << "]:    " << " s_ib_of[" << codim << "] to rank "
             << i->rank << " " << i->grid << std::endl;

        for (I i=g->recv_overlapfront_interiorborder[codim].begin();
                 i!=g->recv_overlapfront_interiorborder[codim].end(); ++i)
             s << "[" << rank << "]:    " << " r_of_ib[" << codim << "] to rank "
             << i->rank << " " << i->grid << std::endl;
      }
    }

    s << std::endl;

    return s;
  }

  namespace Capabilities
  {

    /** \struct hasEntity
       \ingroup YaspGrid
     */

    /** \struct hasBackupRestoreFacilities
       \ingroup YaspGrid
     */
    template<int dim, class Coordinates>
    struct hasBackupRestoreFacilities< YaspGrid<dim, Coordinates> >
    {
      static const bool v = true;
    };

    /** \brief YaspGrid has only one geometry type for codim 0 entities
       \ingroup YaspGrid
     */
    template<int dim, class Coordinates>
    struct hasSingleGeometryType< YaspGrid<dim, Coordinates> >
    {
      static const bool v = true;
      static const unsigned int topologyId = GenericGeometry :: CubeTopology< dim > :: type :: id ;
    };

    /** \brief YaspGrid is a Cartesian grid
        \ingroup YaspGrid
     */
    template<int dim, class Coordinates>
    struct isCartesian< YaspGrid<dim, Coordinates> >
    {
      static const bool v = true;
    };

    /** \brief YaspGrid has entities for all codimensions
       \ingroup YaspGrid
     */
    template<int dim, class Coordinates, int codim>
    struct hasEntity< YaspGrid<dim, Coordinates>, codim>
    {
      static const bool v = true;
    };

    /** \brief YaspGrid can communicate on all codimensions
     *  \ingroup YaspGrid
     */
    template<int dim, int codim, class Coordinates>
    struct canCommunicate< YaspGrid< dim, Coordinates>, codim >
    {
      static const bool v = true;
    };

    /** \brief YaspGrid is parallel
     * \deprecated This capability will be removed after dune-grid 2.4.
     * \ingroup YaspGrid
     */
    template<int dim, class Coordinates>
    struct DUNE_DEPRECATED_MSG("Capabilities::isParallel will be removed after dune-grid-2.4.") isParallel< YaspGrid<dim, Coordinates> >
    {
      static const bool DUNE_DEPRECATED_MSG("Capabilities::isParallel will be removed after dune-grid-2.4.") v = true;
    };

    /** \brief YaspGrid is levelwise conforming
       \ingroup YaspGrid
     */
    template<int dim, class Coordinates>
    struct isLevelwiseConforming< YaspGrid<dim, Coordinates> >
    {
      static const bool v = true;
    };

    /** \brief YaspGrid is leafwise conforming
       \ingroup YaspGrid
     */
    template<int dim, class Coordinates>
    struct isLeafwiseConforming< YaspGrid<dim, Coordinates> >
    {
      static const bool v = true;
    };

  }

} // end namespace


#endif


==> anc/xt-super/dune-grid/dune/grid/yaspgrid/CMakeLists.txt <==
set(HEADERS
  backuprestore.hh
  coordinates.hh
  partitioning.hh
  torus.hh
  yaspgridentity.hh
  yaspgridentitypointer.hh
  yaspgridentityseed.hh
  yaspgridgeometry.hh
  yaspgridhierarchiciterator.hh
  yaspgridindexsets.hh
  yaspgridintersection.hh
  yaspgridintersectioniterator.hh
  yaspgrididset.hh
  yaspgridleveliterator.hh
  yaspgridpersistentcontainer.hh
  ygrid.hh)

exclude_all_but_from_headercheck(backuprestore.hh torus.hh coordinates.hh ygrid.hh)

install(FILES ${HEADERS}
  DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/grid/yaspgrid/)


==> anc/xt-super/dune-grid/dune/grid/yaspgrid/Makefile.am <==
yaspgriddir = $(includedir)/dune/grid/yaspgrid/
yaspgrid_HEADERS = backuprestore.hh \
                   coordinates.hh \
                   partitioning.hh \
                   torus.hh \
                   yaspgridentity.hh \
                   yaspgridentityseed.hh \
                   yaspgridentitypointer.hh \
                   yaspgridgeometry.hh \
                   yaspgridhierarchiciterator.hh \
                   yaspgrididset.hh \
                   yaspgridindexsets.hh \
                   yaspgridintersection.hh \
                   yaspgridintersectioniterator.hh \
                   yaspgridleveliterator.hh \
                   yaspgridpersistentcontainer.hh \
                   ygrid.hh

# The header yaspgrid.hh declares a few global variables.  These are used
# in most other headers, and therefore those cannot currently pass the headercheck.
headercheck_IGNORE = yaspgridentity.hh \
                     yaspgridentityseed.hh \
                     yaspgridentitypointer.hh \
                     yaspgridgeometry.hh \
                     yaspgridhierarchiciterator.hh \
                     yaspgrididset.hh \
                     yaspgridindexsets.hh \
                     yaspgridintersection.hh \
                     yaspgridintersectioniterator.hh \
                     yaspgridleveliterator.hh \
                     yaspgridpersistentcontainer.hh

EXTRA_DIST = CMakeLists.txt grid.fig grid.eps grid.png subgrid.fig subgrid.eps subgrid.png

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-grid/dune/grid/yaspgrid/backuprestore.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_YASPGRID_BACKUPRESTORE_HH
#define DUNE_GRID_YASPGRID_BACKUPRESTORE_HH

//- system headers
#include <fstream>

//- Dune headers
#include <dune/common/exceptions.hh>
#include <dune/common/fvector.hh>
#include <dune/grid/common/backuprestore.hh>
#include <dune/grid/yaspgrid.hh>

// bump this version number up if you introduce any changes
// to the outout format of the YaspGrid BackupRestoreFacility.
#define YASPGRID_BACKUPRESTORE_FORMAT_VERSION 2

namespace Dune
{

  template<class Coordinates>
  struct MaybeHaveOrigin
  {

    template<class S>
    static void writeOrigin(S& s, const Coordinates& coord)
    {}

    template<class S>
    static void readOrigin(S& s, Dune::FieldVector<typename Coordinates::ctype,Coordinates::dimension>& coord)
    {}

    template<typename... A>
    static typename Dune::YaspGrid<Coordinates::dimension,Coordinates>* createGrid(
      const Dune::FieldVector<typename Coordinates::ctype,Coordinates::dimension>& lowerleft, A... args)
    {
      return new Dune::YaspGrid<Coordinates::dimension,Coordinates>(args...);
    }
  };

  template<class ctype, int dim>
  struct MaybeHaveOrigin<Dune::EquidistantOffsetCoordinates<ctype, dim> >
  {
    typedef typename Dune::EquidistantOffsetCoordinates<ctype, dim> Coordinates;

    template<class S>
    static void writeOrigin(S& s, const Coordinates& coord)
    {
      s << "Origin: ";
      for (int i=0; i<dim; i++)
        s << coord.origin(i) << " ";
      s << std::endl;
    }

    template<class S>
    static void readOrigin(S& s, Dune::FieldVector<ctype, dim>& coord)
    {
      std::string token;
      s >> token;
      for (int i=0; i<dim; i++)
        s >> coord[i];
    }

    template<typename... A>
    static typename Dune::YaspGrid<Coordinates::dimension,Coordinates>* createGrid(
      const Dune::FieldVector<typename Coordinates::ctype,Coordinates::dimension>& lowerleft,
      const Dune::FieldVector<typename Coordinates::ctype,Coordinates::dimension>& extension, A... args)
    {
      Dune::FieldVector<typename Coordinates::ctype,Coordinates::dimension> upperright(lowerleft);
      upperright += extension;
      return new Dune::YaspGrid<Coordinates::dimension,Coordinates>(lowerleft, upperright, args...);
    }
  };

  /** \copydoc Dune::BackupRestoreFacility */
  template<int dim, class Coordinates>
  struct BackupRestoreFacility<Dune::YaspGrid<dim, Coordinates> >
  {
    // type of grid
    typedef typename Dune::YaspGrid<dim, Coordinates> Grid;
    typedef typename Grid::ctype ctype;
    typedef typename Grid::Traits::CollectiveCommunication Comm;

    /** \copydoc Dune::BackupRestoreFacility::backup(grid,filename)  */
    static void backup ( const Grid &grid, const std::string &filename )
    {
      if (grid.comm().rank() == 0)
      {
        std::ofstream file(filename);
        if( file )
        {
          backup(grid,file);
          file.close();
        }
        else
          std::cerr << "ERROR: BackupRestoreFacility::backup: couldn't open file `" << filename << "'" << std::endl;
      }
    }

    /** \copydoc Dune::BackupRestoreFacility::backup(grid,stream)  */
    static void backup ( const Grid &grid, std::ostream &stream )
    {
      stream << "YaspGrid BackupRestore Format Version: " << YASPGRID_BACKUPRESTORE_FORMAT_VERSION << std::endl;
      stream << "Torus structure: ";
      for (int i=0; i<dim; i++)
        stream << grid.torus().dims(i) << " ";
      stream << std::endl << "Refinement level: " << grid.maxLevel() << std::endl;
      stream << "Periodicity: ";
      for (int i=0; i<dim; i++)
        stream << (grid.isPeriodic(i) ? "1 " : "0 ");
      stream << std::endl << "Overlap: " << grid.overlapSize(0,0) << std::endl;
      stream << "KeepPhysicalOverlap: ";
      for (typename Grid::YGridLevelIterator i=++grid.begin(); i != grid.end(); ++i)
        stream << (i->keepOverlap ? "1" : "0") << " ";
      stream << std::endl;
      stream << "Coarse Size: ";
      for (int i=0; i<dim; i++)
        stream << grid.levelSize(0,i) << " ";
      stream << std::endl;
      stream << "Meshsize: " ;
      for (int i=0; i<dim; i++)
        stream << grid.begin()->coords.meshsize(i,0) << " ";
      stream << std::endl;
      MaybeHaveOrigin<Coordinates>::writeOrigin(stream, grid.begin()->coords);
    }

    /** \copydoc Dune::BackupRestoreFacility::restore(filename) */
    static Grid *restore (const std::string &filename, Comm comm = Comm())
    {
      std::ifstream file(filename);
      if( file )
        return restore(file,comm);
      else
      {
        std::cerr << "ERROR: BackupRestoreFacility::restore: couldn't open file `" << filename << "'" << std::endl;
        return 0;
      }
    }

    /** \copydoc Dune::BackupRestoreFacility::restore(stream) */
    static Grid *restore (std::istream &stream, Comm comm = Comm())
    {
      std::string input;

      int version;
      stream >> input >> input >> input >> input;
      stream >> version;
      if (version != YASPGRID_BACKUPRESTORE_FORMAT_VERSION)
        DUNE_THROW(Dune::Exception, "Your YaspGrid backup file is written in an outdated format!");

      Dune::array<int,dim> torus_dims;
      stream >> input >> input;
      for (int i=0; i<dim; i++)
        stream >> torus_dims[i];

      int refinement;
      stream >> input >> input;
      stream >> refinement;

      std::bitset<dim> periodic;
      bool b;
      stream >> input;
      for (int i=0; i<dim; i++)
      {
        stream >> b;
        periodic[i] = b;
      }

      int overlap;
      stream >> input;
      stream >> overlap;

      std::vector<bool> physicalOverlapSize;
      physicalOverlapSize.resize(refinement);
      stream >> input;
      for (int i=0; i<refinement; ++i)
      {
        stream >> b;
        physicalOverlapSize[i] = b;
      }

      Dune::array<int,dim> coarseSize;
      stream >> input >> input;
      for (int i=0; i<dim; i++)
        stream >> coarseSize[i];

      Dune::FieldVector<ctype,dim> h;
      stream >>  input;
      for (int i=0; i<dim; i++)
        stream >> h[i];

      Dune::FieldVector<ctype,dim> origin;
      MaybeHaveOrigin<Coordinates>::readOrigin(stream, origin);

      // the constructor takes the upper right corner...
      Dune::FieldVector<ctype,dim> length(h);
      for (int i=0; i<dim; i++)
        length[i] *= coarseSize[i];

      YaspFixedSizePartitioner<dim> lb(torus_dims);

      Grid* grid = MaybeHaveOrigin<Coordinates>::createGrid(origin, length, coarseSize, periodic, overlap, comm, &lb);

      for (int i=0; i<refinement; ++i)
      {
        grid->refineOptions(physicalOverlapSize[i]);
        grid->globalRefine(1);
      }

      return grid;
    }
  };

  /** \copydoc Dune::BackupRestoreFacility */
  template<int dim, class ctype>
  struct BackupRestoreFacility<YaspGrid<dim,TensorProductCoordinates<ctype,dim> > >
  {
    // type of grid
    typedef YaspGrid<dim,TensorProductCoordinates<ctype,dim> > Grid;
    typedef typename Grid::Traits::CollectiveCommunication Comm;

    /** \copydoc Dune::BackupRestoreFacility::backup(grid,filename)  */
    static void backup ( const Grid &grid, const std::string &filename )
    {
      std::ostringstream filename_str;
      filename_str << filename << grid.comm().rank();
      std::ofstream file( filename_str.str() );
      if( file )
      {
        backup(grid,file);
        file.close();
      }
      else
        std::cerr << "ERROR: BackupRestoreFacility::backup: couldn't open file `" << filename_str.str() << "'" << std::endl;
    }

    /** \copydoc Dune::BackupRestoreFacility::backup(grid,stream)  */
    static void backup ( const Grid &grid, std::ostream &stream )
    {
      stream << "YaspGrid BackupRestore Format Version: " << YASPGRID_BACKUPRESTORE_FORMAT_VERSION << std::endl;
      stream << "Torus structure: ";
      for (int i=0; i<dim; i++)
        stream << grid.torus().dims(i) << " ";
      stream << std::endl << "Refinement level: " << grid.maxLevel() << std::endl;
      stream << "Periodicity: ";
      for (int i=0; i<dim; i++)
        stream << (grid.isPeriodic(i) ? "1 " : "0 ");
      stream << std::endl << "Overlap: " << grid.overlapSize(0,0) << std::endl;
      stream << "KeepPhysicalOverlap: ";
      for (typename Grid::YGridLevelIterator i=++grid.begin(); i != grid.end(); ++i)
        stream << (i->keepOverlap ? "1" : "0") << " ";
      stream << std::endl;
      stream << "Coarse Size: ";
      for (int i=0; i<dim; i++)
        stream << grid.levelSize(0,i) << " ";
      stream << std::endl;

      grid.begin()->coords.print(stream);
    }

    /** \copydoc Dune::BackupRestoreFacility::restore(filename) */
    static Grid *restore (const std::string &filename, Comm comm = Comm())
    {
      std::ostringstream filename_str;
      filename_str << filename;
      filename_str << comm.rank();
      std::ifstream file(filename_str.str());
      if( file )
        return restore(file, comm);
      else
      {
        std::cerr << "ERROR: BackupRestoreFacility::restore: couldn't open file `" << filename_str.str() << "'" << std::endl;
        return 0;
      }
    }

    /** \copydoc Dune::BackupRestoreFacility::restore(stream) */
    static Grid *restore (std::istream &stream, Comm comm = Comm())
    {
      std::string input;

      int version;
      stream >> input >> input >> input >> input;
      stream >> version;
      if (version != YASPGRID_BACKUPRESTORE_FORMAT_VERSION)
        DUNE_THROW(Dune::Exception, "Your YaspGrid backup file is written in an outdated format!");

      Dune::array<int,dim> torus_dims;
      stream >> input >> input;
      for (int i=0; i<dim; i++)
        stream >> torus_dims[i];

      int refinement;
      stream >> input >> input;
      stream >> refinement;

      std::bitset<dim> periodic;
      bool b;
      stream >> input;
      for (int i=0; i<dim; i++)
      {
        stream >> b;
        periodic[i] = b;
      }

      int overlap;
      stream >> input;
      stream >> overlap;

      std::vector<bool> physicalOverlapSize;
      physicalOverlapSize.resize(refinement);
      stream >> input;
      for (int i=0; i<refinement; ++i)
      {
        stream >> b;
        physicalOverlapSize[i] = b;
      }


      Dune::array<int,dim> coarseSize;
      stream >> input >> input;
      for (int i=0; i<dim; i++)
        stream >> coarseSize[i];

      Dune::array<std::vector<ctype>,dim> coords;
      stream >> input >> input >> input >> input;
      for (int d=0; d<dim; d++)
      {
        stream >> input >> input;
        int size;
        stream >> size;
        stream >> input;
        ctype tmp;
        coords[d].resize(size);
        for (int i=0; i<size; i++)
        {
          stream >> tmp;
          coords[d][i] = tmp;
        }
      }

      YaspFixedSizePartitioner<dim> lb(torus_dims);
      Grid* grid = new Grid(coords, periodic, overlap, comm, coarseSize, &lb);

      for (int i=0; i<refinement; ++i)
      {
        grid->refineOptions(physicalOverlapSize[i]);
        grid->globalRefine(1);
      }

      return grid;
    }
  };
} // namespace Dune

#endif // #ifndef DUNE_GRID_YASPGRID_BACKUPRESTORE_HH


==> anc/xt-super/dune-grid/dune/grid/yaspgrid/coordinates.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_YASPGRID_COORDINATES_HH
#define DUNE_GRID_YASPGRID_COORDINATES_HH

#include <bitset>
#include <vector>

#include <dune/common/array.hh>
#include <dune/common/fvector.hh>

/** \file
 *  \brief This provides container classes for the coordinates to be used in YaspGrid
 *  Upon implementation of the tensorproduct feature, the coordinate information has
 *  been encapsulated to keep performance for the equidistant grid. Containers for
 *  equidistant and tensorproduct grids are provided here.
 */

namespace Dune
{
  /** \brief Container for equidistant coordinates in a YaspGrid
   *  @tparam ct the coordinate type
   *  @tparam dim the dimension of the grid
   */
  template<class ct, int dim>
  class EquidistantCoordinates
  {
    public:
    //! export the coordinate type
    typedef ct ctype;
    //! export dimension
    static const int dimension = dim;

    /** \brief default constructor */
    EquidistantCoordinates() {}

    /** \brief construct a container with all necessary information
     *  \param h the meshsize in all directions
     *  \param s the size (in codim 0 elements) of the grid on this processor
     *  the size information is kept with this container, because this is the natural
     *  way to handle this for a tensorproduct grid.
     */
    EquidistantCoordinates(const Dune::FieldVector<ct,dim>& h, const Dune::array<int,dim>& s)
      : _h(h), _s(s) {}

    /** \returns the meshsize in given direction at given position
     *  \param d the direction to be used
     *  \param i the global coordinate index where to return the meshsize
     */
    inline ct meshsize(int d, int i) const
    {
      return _h[d];
    }

    /** \returns a coordinate given a direction and an index
     *  \param d the direction to be used
     *  \param i the global coordinate index
     */
    inline ct coordinate(int d, int i) const
    {
      return i*_h[d];
    }

    /** \returns the size in given direction
     *  \param d the direction to be used
     */
    inline int size(int d) const
    {
      return _s[d];
    }

    /** \returns a container that represents the same grid after one step of uniform refinement
     *  \param ovlp_low whether we have an overlap area at the lower processor boundary
     *  \param ovlp_up whether we have an overlap area at the upper processor boundary
     *  \param overlap the size of the overlap region
     *  \param keep_ovlp the refinement option parameter to be used
     */
    EquidistantCoordinates<ct,dim> refine(std::bitset<dim> ovlp_low, std::bitset<dim> ovlp_up, int overlap, bool keep_ovlp) const
    {
      //determine new size and meshsize
      Dune::array<int,dim> news;
      Dune::FieldVector<ct,dim> newh;

      for (int i=0; i<dim; i++)
      {
        news[i] = 2 * _s[i];
        if (!keep_ovlp)
        {
          if (ovlp_low[i])
            news[i] -= overlap;
          if (ovlp_up[i])
            news[i] -= overlap;
        }

        newh[i] = _h[i] / 2.;
      }
      return EquidistantCoordinates<ct,dim>(newh,news);
    }

    /** \brief print information on this container */
    void print(std::ostream& s) const
    {
      s << "Printing equidistant coordinate information:" << std::endl;
      s << "Meshsize: " << _h << std::endl << "Size: " << _s << std::endl;
    }

    private:
    Dune::FieldVector<ct,dim> _h;
    Dune::array<int,dim> _s;
  };

  template<class ct, int dim>
  inline std::ostream& operator<< (std::ostream& s, EquidistantCoordinates<ct,dim>& c)
  {
    c.print(s);
    return s;
  }

  /** \brief Container for equidistant coordinates in a YaspGrid with non-trivial origin
    *  @tparam ct the coordinate type
    *  @tparam dim the dimension of the grid
    */
   template<class ct, int dim>
   class EquidistantOffsetCoordinates
   {
     public:
     //! export the coordinate type
     typedef ct ctype;
     //! export dimension
     static const int dimension = dim;

     /** \brief default constructor */
     EquidistantOffsetCoordinates() {}

     /** \brief construct a container with all necessary information
      *  \param h the meshsize in all directions
      *  \param s the size (in codim 0 elements) of the grid on this processor
      *  \param origin the coordinate of the lowerleft corner of this grid
      *  the size information is kept with this container, because this is the natural
      *  way to handle this for a tensorproduct grid.
      */
     EquidistantOffsetCoordinates(const Dune::FieldVector<ct,dim>& origin, const Dune::FieldVector<ct,dim>& h, const Dune::array<int,dim>& s)
       : _origin(origin), _h(h), _s(s) {}

     /** \returns the meshsize in given direction at given position
      *  \param d the direction to be used
      *  \param i the global coordinate index where to return the meshsize
      */
     inline ct meshsize(int d, int i) const
     {
       return _h[d];
     }

     /** \returns a coordinate given a direction and an index
      *  \param d the direction to be used
      *  \param i the global coordinate index
      */
     inline ct coordinate(int d, int i) const
     {
       return _origin[d] + i*_h[d];
     }

     /** \returns the size in given direction
      *  \param d the direction to be used
      */
     inline int size(int d) const
     {
       return _s[d];
     }

     /** \returns the dth component of the origin
      *  \param d the direction to be used
      */
     inline ct origin(int d) const
     {
       return _origin[d];
     }

     /** \returns a container that represents the same grid after one step of uniform refinement
      *  \param ovlp_low whether we have an overlap area at the lower processor boundary
      *  \param ovlp_up whether we have an overlap area at the upper processor boundary
      *  \param overlap the size of the overlap region
      *  \param keep_ovlp the refinement option parameter to be used
      */
     EquidistantOffsetCoordinates<ct,dim> refine(std::bitset<dim> ovlp_low, std::bitset<dim> ovlp_up, int overlap, bool keep_ovlp) const
     {
       //determine new size and meshsize
       Dune::array<int,dim> news;
       Dune::FieldVector<ct,dim> newh;

       for (int i=0; i<dim; i++)
       {
         news[i] = 2 * _s[i];
         if (!keep_ovlp)
         {
           if (ovlp_low[i])
             news[i] -= overlap;
           if (ovlp_up[i])
             news[i] -= overlap;
         }

         newh[i] = _h[i] / 2.;
       }
       return EquidistantOffsetCoordinates<ct,dim>(_origin,newh,news);
     }

     /** \brief print information on this container */
     void print(std::ostream& s) const
     {
       s << "Printing equidistant coordinate information:" << std::endl;
       s << "Meshsize: " << _h << std::endl << "Size: " << _s << std::endl;
       s << "Offset to origin: " << _origin << std::endl;
     }

     private:
     Dune::FieldVector<ct,dim> _origin;
     Dune::FieldVector<ct,dim> _h;
     Dune::array<int,dim> _s;
   };

   template<class ct, int dim>
   inline std::ostream& operator<< (std::ostream& s, EquidistantOffsetCoordinates<ct,dim>& c)
   {
     c.print(s);
     return s;
   }

  /** \brief Coordinate container for a tensor product YaspGrid
   *  @tparam ct the coordinate type
   *  @tparam dim the dimension of the grid
   */
  template<class ct, int dim>
  class TensorProductCoordinates
  {
    public:
    //! export the coordinate type
    typedef ct ctype;
    //! export dimension
    static const int dimension = dim;

    /** \brief the default constructor */
    TensorProductCoordinates() {}

    /** \brief construct a container with all necessary information
     *  \param c the array of coordinate vectors
     *  \param offset the offset between global origin and processor origin
     *  the size information is deduced from c. Storing offset allows for use of
     *  global coordinates in the YaspGrid code.
     */
    TensorProductCoordinates(const Dune::array<std::vector<ct>,dim>& c, const Dune::array<int,dim>& offset)
      : _c(c),_offset(offset)
    {}

    /** \returns the meshsize in given direction at given position
     *  \param d the direction to be used
     *  \param i the global coordinate index where to return the meshsize
     */
    inline ct meshsize(int d, int i) const
    {
      return _c[d][i+1-_offset[d]] - _c[d][i-_offset[d]];
    }

    /** \returns a coordinate given a direction and an index
     *  \param d the direction to be used
     *  \param i the global coordinate index
     */
    inline ct coordinate(int d, int i) const
    {
      return _c[d][i-_offset[d]];
    }

    /** \returns the size in given direction
     *  \param d the direction to be used
     */
    inline int size(int d) const
    {
      return _c[d].size() - 1;
    }

    /** \returns a container that represents the same grid after one step of uniform refinement
     *  \param ovlp_low whether we have an overlap area at the lower processor boundary
     *  \param ovlp_up whether we have an overlap area at the upper processor boundary
     *  \param overlap the size of the overlap region
     *  \param keep_ovlp the refinement option parameter to be used
     */
    TensorProductCoordinates<ct,dim> refine(std::bitset<dim> ovlp_low, std::bitset<dim> ovlp_up, int overlap, bool keep_ovlp) const
    {
      Dune::array<std::vector<ct>,dim> newcoords;
      Dune::array<int,dim> newoffset(_offset);
      for (int i=0; i<dim; i++)
      {
        newoffset[i] *= 2;

        //determine new size
        int newsize = 2 * _c[i].size() - 1;
        if (!keep_ovlp)
        {
          if (ovlp_low[i])
          {
            newoffset[i] += overlap;
            newsize -= overlap;
          }
          if (ovlp_up[i])
            newsize -= overlap;
        }
        newcoords[i].resize(newsize);

        typename std::vector<ct>::const_iterator it = _c[i].begin();
        typename std::vector<ct>::const_iterator end = _c[i].end()-1;
        typename std::vector<ct>::iterator iit = newcoords[i].begin() - 1;
        if (!keep_ovlp)
        {
          if (ovlp_low[i])
          {
            it += overlap/2;
            if (overlap%2)
              *(++iit) = (*it + *(++it)) / 2.;
          }
          if (ovlp_up[i])
            end -= overlap/2;
        }

        for (;it!=end;)
        {
          *(++iit) = *it;
          *(++iit) = (*it + *(++it)) / 2.;
        }

        if (++iit != newcoords[i].end())
          *iit = *it;
      }
      return TensorProductCoordinates<ct,dim>(newcoords, newoffset);
    }

    /** \brief print information on this container */
    void print(std::ostream& s) const
    {
      s << "Printing TensorProduct Coordinate information:" << std::endl;
      for (int i=0; i<dim; i++)
      {
        s << "Direction " << i << ": " << _c[i].size() << " coordinates" << std::endl;
        for (std::size_t j=0; j<_c[i].size(); j++)
          s << _c[i][j] << std::endl;
      }
    }

    private:
    Dune::array<std::vector<ct>,dim> _c;
    Dune::array<int,dim> _offset;
  };

  template<class ct, int dim>
  inline std::ostream& operator<< (std::ostream& s, TensorProductCoordinates<ct,dim>& c)
  {
    c.print(s);
    return s;
  }

 namespace Yasp {
  template<class ctype, std::size_t dim>
  bool checkIfMonotonous(const Dune::array<std::vector<ctype>, dim>& coords)
  {
    for (std::size_t i=0; i<dim; i++)
    {
      if (coords[i].size() <= 1)
        return false;
      for (std::size_t j=1; j<coords[i].size(); j++)
        if (coords[i][j] < coords[i][j-1])
          return false;
    }
    return true;
  }
 } // namespace Yasp
} // namespace Dune

#endif


==> anc/xt-super/dune-grid/dune/grid/yaspgrid/grid.fig <==
#FIG 3.2
Landscape
Center
Metric
A4      
100.00
Single
-2
1200 2
6 1350 765 2250 3780
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 1350 765 1350 3780
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 1575 765 1575 3780
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 1800 765 1800 3780
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 2025 765 2025 3780
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 2250 765 2250 3780
-6
6 2475 765 3375 3780
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 2475 765 2475 3780
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 2700 765 2700 3780
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 2925 765 2925 3780
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 3150 765 3150 3780
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 3375 765 3375 3780
-6
6 3600 765 4500 3780
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 3600 765 3600 3780
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 3825 765 3825 3780
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 4050 765 4050 3780
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 4275 765 4275 3780
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 4500 765 4500 3780
-6
6 4725 765 5625 3780
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 4725 765 4725 3780
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 4950 765 4950 3780
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 5175 765 5175 3780
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 5400 765 5400 3780
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 5625 765 5625 3780
-6
6 5850 765 6750 3780
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 5850 765 5850 3780
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 6075 765 6075 3780
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 6300 765 6300 3780
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 6525 765 6525 3780
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 6750 765 6750 3780
-6
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 1125 900 6975 900
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 1125 1125 6975 1125
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 1125 1350 6975 1350
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 1125 1575 6975 1575
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 1125 1800 6975 1800
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 1125 2025 6975 2025
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 1125 2250 6975 2250
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 1125 2475 6975 2475
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 1125 2700 6975 2700
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 1125 2925 6975 2925
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 1125 3150 6975 3150
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 1125 3375 6975 3375
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 1125 3600 6975 3600
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 3240 3015 2295 4140
2 2 0 3 4 7 52 0 44 0.000 0 0 -1 0 0 5
	 3150 1125 5850 1125 5850 3150 3150 3150 3150 1125
4 0 0 50 0 0 12 0.0000 2 135 90 3195 3960 2\001
4 0 0 50 0 0 12 0.0000 2 135 90 3420 3960 3\001
4 0 0 50 0 0 12 0.0000 2 135 90 3645 3960 4\001
4 0 0 50 0 0 12 0.0000 2 135 90 3870 3960 5\001
4 0 0 50 0 0 12 0.0000 2 135 90 4095 3960 6\001
4 0 0 50 0 0 12 0.0000 2 135 90 4320 3960 7\001
4 0 0 50 0 0 12 0.0000 2 135 90 4545 3960 8\001
4 0 0 50 0 0 12 0.0000 2 135 90 4770 3960 9\001
4 0 0 50 0 0 12 0.0000 2 135 180 4950 3960 10\001
4 0 0 50 0 0 12 0.0000 2 135 180 5175 3960 11\001
4 0 0 50 0 0 12 0.0000 2 135 180 5400 3960 12\001
4 0 0 50 0 0 12 0.0000 2 135 180 5625 3960 13\001
4 0 0 50 0 0 12 0.0000 2 135 180 990 2430 12\001
4 0 0 50 0 0 12 0.0000 2 135 180 990 1980 14\001
4 0 0 50 0 0 12 0.0000 2 135 180 990 1755 14\001
4 0 0 50 0 0 12 0.0000 2 135 180 990 1305 16\001
4 0 0 50 0 0 12 0.0000 2 135 90 990 3105 9\001
4 0 0 50 0 0 12 0.0000 2 135 180 990 2880 10\001
4 0 0 50 0 0 12 0.0000 2 135 180 990 2655 11\001
4 0 0 50 0 0 12 0.0000 2 135 180 990 2205 13\001
4 0 0 50 0 0 12 0.0000 2 135 180 990 1530 15\001
4 0 0 50 0 0 12 0.0000 2 180 990 2070 4365 origin = (2,9)\001
4 0 0 50 0 0 12 0.0000 2 180 975 3735 4365 size = (12,9)\001


==> anc/xt-super/dune-grid/dune/grid/yaspgrid/partitioning.hh <==
#ifndef DUNE_GRID_YASPGRID_PARTITIONING_HH
#define DUNE_GRID_YASPGRID_PARTITIONING_HH

/** \file
 *  \brief This file provides tools to partition YaspGrids.
 *  If you want to write your own partitioner, inherit from YLoadBalance
 *  and implement the loadbalance() method. You can also browse this file
 *  for already available useful partitioners, like YaspFixedSizePartitioner.
 */

#include<array>

#include<dune/common/power.hh>

namespace Dune
{

  /** \brief a base class for the yaspgrid partitioning strategy
   * The name might be irritating. It will probably change to YaspPartitionerBase
   * in a 3.0 release.
   */
  template<int d>
  class YLoadBalance
  {
  public:
    typedef std::array<int, d> iTupel;
    virtual ~YLoadBalance() {}
    virtual void loadbalance(const iTupel&, int, iTupel&) const = 0;
  };

  /** \brief Implement the default load balance strategy of yaspgrid
   */
  template<int d>
  class YLoadBalanceDefault : public YLoadBalance<d>
  {
  public:
    typedef std::array<int, d> iTupel;
    virtual ~YLoadBalanceDefault() {}

    /** \brief Distribute a structured grid across a set of processors
     *
     * \param [in] size Number of elements in each coordinate direction, for the entire grid
     * \param [in] P Number of processors
     */
    virtual void loadbalance (const iTupel& size, int P, iTupel& dims) const
    {
      double opt=1E100;
      iTupel trydims;

      optimize_dims(d-1,size,P,dims,trydims,opt);
    }
  private:
    void optimize_dims (int i, const iTupel& size, int P, iTupel& dims, iTupel& trydims, double &opt ) const
    {
      if (i>0) // test all subdivisions recursively
      {
        for (int k=1; k<=P; k++)
          if (P%k==0)
          {
            // P divisible by k
            trydims[i] = k;
            optimize_dims(i-1,size,P/k,dims,trydims,opt);
          }
      }
      else
      {
        // found a possible combination
        trydims[0] = P;

        // check for optimality
        double m = -1.0;

        for (int k=0; k<d; k++)
        {
          double mm=((double)size[k])/((double)trydims[k]);
          if (fmod((double)size[k],(double)trydims[k])>0.0001) mm*=3;
          if ( mm > m ) m = mm;
        }
        //if (_rank==0) std::cout << "optimize_dims: " << size << " | " << trydims << " norm=" << m << std::endl;
        if (m<opt)
        {
          opt = m;
          dims = trydims;
        }
      }
    }
  };

  /** \brief Implement yaspgrid load balance strategy for P=x^{dim} processors
   */
  template<int d>
  class YLoadBalancePowerD : public YLoadBalance<d>
  {
  public:
    typedef std::array<int, d> iTupel;
    virtual ~YLoadBalancePowerD() {}

    virtual void loadbalance (const iTupel& size, int P, iTupel& dims) const
    {
      for(int i=1; i<=P; ++i)
        if(Power<d>::eval(i)==P) {
          std::fill(dims.begin(), dims.end(),i);
          return;
        }

      DUNE_THROW(GridError, "Loadbalancing failed: your number of processes needs to be a " << d << "-th power.");
    }
  };

  /** \brief Implement partitioner that gets a fixed partitioning from an array
   *  If the given partitioning doesn't match the number of processors, the grid should
   *  be distributed to, an exception is thrown.
   */
  template<int d>
  class YaspFixedSizePartitioner : public YLoadBalance<d>
  {
  public:
    YaspFixedSizePartitioner(const std::array<int,d>& dims) : _dims(dims) {}

    virtual ~YaspFixedSizePartitioner() {}

    virtual void loadbalance(const std::array<int,d>&, int P, std::array<int,d>& dims) const
    {
      int prod = 1;
      for (int i=0; i<d; i++)
        prod *= _dims[i];
      if (P != prod)
        DUNE_THROW(Dune::Exception,"Your processor number doesn't match your partitioning information");
      dims = _dims;
    }

  private:
    Dune::array<int,d> _dims;
  };

}

#endif


==> anc/xt-super/dune-grid/dune/grid/yaspgrid/subgrid.fig <==
#FIG 3.2
Landscape
Center
Metric
A4      
100.00
Single
-2
1200 2
6 1350 765 2250 3780
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 1350 765 1350 3780
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 1575 765 1575 3780
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 1800 765 1800 3780
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 2025 765 2025 3780
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 2250 765 2250 3780
-6
6 2475 765 3375 3780
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 2475 765 2475 3780
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 2700 765 2700 3780
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 2925 765 2925 3780
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 3150 765 3150 3780
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 3375 765 3375 3780
-6
6 3600 765 4500 3780
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 3600 765 3600 3780
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 3825 765 3825 3780
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 4050 765 4050 3780
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 4275 765 4275 3780
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 4500 765 4500 3780
-6
6 4725 765 5625 3780
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 4725 765 4725 3780
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 4950 765 4950 3780
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 5175 765 5175 3780
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 5400 765 5400 3780
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 5625 765 5625 3780
-6
6 5850 765 6750 3780
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 5850 765 5850 3780
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 6075 765 6075 3780
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 6300 765 6300 3780
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 6525 765 6525 3780
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 6750 765 6750 3780
-6
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 1125 900 6975 900
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 1125 1125 6975 1125
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 1125 1350 6975 1350
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 1125 1575 6975 1575
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 1125 1800 6975 1800
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 1125 2025 6975 2025
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 1125 2250 6975 2250
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 1125 2475 6975 2475
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 1125 2700 6975 2700
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 1125 2925 6975 2925
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 1125 3150 6975 3150
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 1125 3375 6975 3375
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 0 0 2
	 1125 3600 6975 3600
2 2 0 3 1 7 52 0 44 0.000 0 0 -1 0 0 5
	 3150 1125 5850 1125 5850 3150 3150 3150 3150 1125
2 2 0 3 4 7 51 0 44 0.000 0 0 -1 0 0 5
	 4275 1350 5400 1350 5400 2700 4275 2700 4275 1350
2 1 0 1 0 7 50 0 -1 0.000 0 0 -1 1 0 2
	0 0 1.00 60.00 120.00
	 4365 2565 3240 3060
4 0 0 50 0 0 12 0.0000 2 135 90 3195 3960 2\001
4 0 0 50 0 0 12 0.0000 2 135 90 3420 3960 3\001
4 0 0 50 0 0 12 0.0000 2 135 90 3645 3960 4\001
4 0 0 50 0 0 12 0.0000 2 135 90 3870 3960 5\001
4 0 0 50 0 0 12 0.0000 2 135 90 4095 3960 6\001
4 0 0 50 0 0 12 0.0000 2 135 90 4320 3960 7\001
4 0 0 50 0 0 12 0.0000 2 135 90 4545 3960 8\001
4 0 0 50 0 0 12 0.0000 2 135 90 4770 3960 9\001
4 0 0 50 0 0 12 0.0000 2 135 180 4950 3960 10\001
4 0 0 50 0 0 12 0.0000 2 135 180 5175 3960 11\001
4 0 0 50 0 0 12 0.0000 2 135 180 5400 3960 12\001
4 0 0 50 0 0 12 0.0000 2 135 180 5625 3960 13\001
4 0 0 50 0 0 12 0.0000 2 135 180 990 2430 12\001
4 0 0 50 0 0 12 0.0000 2 135 180 990 1980 14\001
4 0 0 50 0 0 12 0.0000 2 135 180 990 1755 14\001
4 0 0 50 0 0 12 0.0000 2 135 180 990 1305 16\001
4 0 0 50 0 0 12 0.0000 2 135 90 990 3105 9\001
4 0 0 50 0 0 12 0.0000 2 135 180 990 2880 10\001
4 0 0 50 0 0 12 0.0000 2 135 180 990 2655 11\001
4 0 0 50 0 0 12 0.0000 2 135 180 990 2205 13\001
4 0 0 50 0 0 12 0.0000 2 135 180 990 1530 15\001
4 0 0 50 0 0 12 0.0000 2 180 1020 5130 4410 offset = (5,2)\001
4 0 0 50 0 0 12 0.0000 2 180 1395 5130 4635 supersize = (12,9)\001
4 0 0 50 0 0 12 0.0000 2 180 885 5130 4185 size = (5,6)\001
4 0 0 50 0 0 12 0.0000 2 180 1080 3690 4185 origin = (7,11)\001


==> anc/xt-super/dune-grid/dune/grid/yaspgrid/torus.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_YASPGRID_TORUS_HH
#define DUNE_GRID_YASPGRID_TORUS_HH

#include <bitset>
#include <cmath>
#include <deque>
#include <vector>

#if HAVE_MPI
#include <mpi.h>
#endif

#include <dune/common/array.hh>
#include <dune/common/binaryfunctions.hh>
#include <dune/grid/common/exceptions.hh>

#include "partitioning.hh"

/** \file
 *  \brief This file provides the infrastructure for toroidal communication in YaspGrid.
 */

namespace Dune
{

  /*! Torus provides all the functionality to handle a toroidal communication structure:

     - Map a set of processes (given by an MPI communicator) to a torus of dimension d. The "optimal"
     torus dimensions are determined by a coarse mesh. The maximum side length is minimized.

     - Provide lists of neighboring processes and a method for nearest neighbor exchange
     using asynchronous communication with MPI. The periodic case is handled where one process
     might have to exchange several messages with the same process. (Logically, a process has always
     \f$3^d-1\f$ neighbors, but several of these logical neighbors might be identical)

     - Provide means to partition a grid to the torus.

   */
  template<class CollectiveCommunication, int d>
  class Torus {
  public:
    //! type used to pass tupels in and out
    typedef Dune::array<int, d> iTupel;


  private:
    struct CommPartner {
      int rank;
      iTupel delta;
      int index;
    };

    struct CommTask {
      int rank;      // process to send to / receive from
      void *buffer;  // buffer to send / receive
      int size;      // size of buffer
#if HAVE_MPI
      MPI_Request request; // used by MPI to handle request
#else
      int request;
#endif
      int flag;      // used by MPI
    };

  public:
    //! constructor making uninitialized object
    Torus ()
    {}

    //! make partitioner from communicator and coarse mesh size
    Torus (CollectiveCommunication comm, int tag, iTupel size, const YLoadBalance<d>* lb)
      : _comm(comm), _tag(tag)
    {
      // determine dimensions
      lb->loadbalance(size, _comm.size(), _dims);

      // compute increments for lexicographic ordering
      int inc = 1;
      for (int i=0; i<d; i++)
      {
        _increment[i] = inc;
        inc *= _dims[i];
      }

      // check whether the load balancing matches the size of the communicator
      if (inc != _comm.size())
        DUNE_THROW(Dune::Exception, "Communicator size and result of the given load balancer do not match!");

      // make full schedule
      proclists();
    }

    //! return own rank
    int rank () const
    {
      return _comm.rank();
    }

    //! return own coordinates
    iTupel coord () const
    {
      return rank_to_coord(_comm.rank());
    }

    //! return number of processes
    int procs () const
    {
      return _comm.size();
    }

    //! return dimensions of torus
    const iTupel & dims () const
    {
      return _dims;
    }

    //! return dimensions of torus in direction i
    int dims (int i) const
    {
      return _dims[i];
    }

    //! return communicator
    CollectiveCommunication comm () const
    {
      return _comm;
    }

    //! return tag used by torus
    int tag () const
    {
      return _tag;
    }

    //! return true if coordinate is inside torus
    bool inside (iTupel c) const
    {
      for (int i=d-1; i>=0; i--)
        if (c[i]<0 || c[i]>=_dims[i]) return false;
      return true;
    }

    //! map rank to coordinate in torus using lexicographic ordering
    iTupel rank_to_coord (int rank) const
    {
      iTupel coord;
      rank = rank%_comm.size();
      for (int i=d-1; i>=0; i--)
      {
        coord[i] = rank/_increment[i];
        rank = rank%_increment[i];
      }
      return coord;
    }

    //! map coordinate in torus to rank using lexicographic ordering
    int coord_to_rank (iTupel coord) const
    {
      for (int i=0; i<d; i++) coord[i] = coord[i]%_dims[i];
      int rank = 0;
      for (int i=0; i<d; i++) rank += coord[i]*_increment[i];
      return rank;
    }

    //! return rank of process where its coordinate in direction dir has offset cnt (handles periodic case)
    int rank_relative (int rank, int dir, int cnt) const
    {
      iTupel coord = rank_to_coord(rank);
      coord[dir] = (coord[dir]+_dims[dir]+cnt)%_dims[dir];
      return coord_to_rank(coord);
    }

    //! assign color to given coordinate
    int color (const iTupel & coord) const
    {
      int c = 0;
      int power = 1;

      // interior coloring
      for (int i=0; i<d; i++)
      {
        if (coord[i]%2==1) c += power;
        power *= 2;
      }

      // extra colors for boundary processes
      for (int i=0; i<d; i++)
      {
        if (_dims[i]>1 && coord[i]==_dims[i]-1) c += power;
        power *= 2;
      }

      return c;
    }

    //! assign color to given rank
    int color (int rank) const
    {
      return color(rank_to_coord(rank));
    }

    //! return the number of neighbors, which is \f$3^d-1\f$
    int neighbors () const
    {
      int n=1;
      for (int i=0; i<d; ++i)
        n *= 3;
      return n-1;
    }

    //! return true if neighbor with given delta is a neighbor under the given periodicity
    bool is_neighbor (iTupel delta, std::bitset<d> periodic) const
    {
      iTupel coord = rank_to_coord(_comm.rank()); // my own coordinate with 0 <= c_i < dims_i

      for (int i=0; i<d; i++)
      {
        if (delta[i]<0)
        {
          // if I am on the boundary and domain is not periodic => no neighbor
          if (coord[i]==0 && periodic[i]==false) return false;
        }
        if (delta[i]>0)
        {
          // if I am on the boundary and domain is not periodic => no neighbor
          if (coord[i]==_dims[i]-1 && periodic[i]==false) return false;
        }
      }
      return true;
    }

    /** \brief partition the given grid onto the torus and return the piece of the process with given rank; returns load imbalance
     * @param rank rank of our processor
     * @param origin_in global origin
     * @param size_in global size
     * @param origin_out origin of this processors interior
     * @param size_out size of this processors interior
     */
    double partition (int rank, iTupel origin_in, iTupel size_in, iTupel& origin_out, iTupel& size_out) const
    {
      iTupel coord = rank_to_coord(rank);
      double maxsize = 1;
      double sz = 1;

      // make a tensor product partition
      for (int i=0; i<d; i++)
      {
        // determine
        int m = size_in[i]/_dims[i];
        int r = size_in[i]%_dims[i];

        sz *= size_in[i];

        if (coord[i]<_dims[i]-r)
        {
          origin_out[i] = origin_in[i] + coord[i]*m;
          size_out[i] = m;
          maxsize *= m;
        }
        else
        {
          origin_out[i] = origin_in[i] + (_dims[i]-r)*m + (coord[i]-(_dims[i]-r))*(m+1);
          size_out[i] = m+1;
          maxsize *= m+1;
        }
      }
      return maxsize/(sz/_comm.size());
    }

    /*!
       ProcListIterator provides access to a list of neighboring processes. There are always
       \f$ 3^d-1 \f$ entries in such a list. Two lists are maintained, one for sending and one for
       receiving. The lists are sorted in such a way that in sequence message delivery ensures that
       e.g. a message send to the left neighbor is received as a message from the right neighbor.
     */
    class ProcListIterator {
    public:
      //! make an iterator
      ProcListIterator (typename std::deque<CommPartner>::const_iterator iter)
      {
        i = iter;
      }

      //! return rank of neighboring process
      int rank () const
      {
        return i->rank;
      }

      //! return distance vector
      iTupel delta () const
      {
        return i->delta;
      }

      //! return index in proclist
      int index () const
      {
        return i->index;
      }

      //! return 1-norm of distance vector
      int distance () const
      {
        int dist = 0;
        iTupel delta=i->delta;
        for (int j=0; j<d; ++j)
          dist += std::abs(delta[j]);
        return dist;
      }

      //! Return true when two iterators point to same member
      bool operator== (const ProcListIterator& iter)
      {
        return i == iter.i;
      }


      //! Return true when two iterators do not point to same member
      bool operator!= (const ProcListIterator& iter)
      {
        return i != iter.i;
      }

      //! Increment iterator to next cell.
      ProcListIterator& operator++ ()
      {
        ++i;
        return *this;
      }

    private:
      typename std::deque<CommPartner>::const_iterator i;
    };

    //! first process in send list
    ProcListIterator sendbegin () const
    {
      return ProcListIterator(_sendlist.begin());
    }

    //! end of send list
    ProcListIterator sendend () const
    {
      return ProcListIterator(_sendlist.end());
    }

    //! first process in receive list
    ProcListIterator recvbegin () const
    {
      return ProcListIterator(_recvlist.begin());
    }

    //! last process in receive list
    ProcListIterator recvend () const
    {
      return ProcListIterator(_recvlist.end());
    }

    //! store a send request; buffers are sent in order; handles also local requests with memcpy
    void send (int rank, void* buffer, int size) const
    {
      CommTask task;
      task.rank = rank;
      task.buffer = buffer;
      task.size = size;
      if (rank!=_comm.rank())
        _sendrequests.push_back(task);
      else
        _localsendrequests.push_back(task);
    }

    //! store a receive request; buffers are received in order; handles also local requests with memcpy
    void recv (int rank, void* buffer, int size) const
    {
      CommTask task;
      task.rank = rank;
      task.buffer = buffer;
      task.size = size;
      if (rank!=_comm.rank())
        _recvrequests.push_back(task);
      else
        _localrecvrequests.push_back(task);
    }

    //! exchange messages stored in request buffers; clear request buffers afterwards
    void exchange () const
    {
      // handle local requests first
      if (_localsendrequests.size()!=_localrecvrequests.size())
      {
        std::cout << "[" << rank() << "]: ERROR: local sends/receives do not match in exchange!" << std::endl;
        return;
      }
      for (unsigned int i=0; i<_localsendrequests.size(); i++)
      {
        if (_localsendrequests[i].size!=_localrecvrequests[i].size)
        {
          std::cout << "[" << rank() << "]: ERROR: size in local sends/receive does not match in exchange!" << std::endl;
          return;
        }
        memcpy(_localrecvrequests[i].buffer,_localsendrequests[i].buffer,_localsendrequests[i].size);
      }
      _localsendrequests.clear();
      _localrecvrequests.clear();

#if HAVE_MPI
      // handle foreign requests
      int sends=0;
      int recvs=0;

      // issue sends to foreign processes
      for (unsigned int i=0; i<_sendrequests.size(); i++)
        if (_sendrequests[i].rank!=rank())
        {
          //          std::cout << "[" << rank() << "]" << " send " << _sendrequests[i].size << " bytes "
          //                    << "to " << _sendrequests[i].rank << " p=" << _sendrequests[i].buffer << std::endl;
          MPI_Isend(_sendrequests[i].buffer, _sendrequests[i].size, MPI_BYTE,
                    _sendrequests[i].rank, _tag, _comm, &(_sendrequests[i].request));
          _sendrequests[i].flag = false;
          sends++;
        }

      // issue receives from foreign processes
      for (unsigned int i=0; i<_recvrequests.size(); i++)
        if (_recvrequests[i].rank!=rank())
        {
          //          std::cout << "[" << rank() << "]"  << " recv " << _recvrequests[i].size << " bytes "
          //                    << "fm " << _recvrequests[i].rank << " p=" << _recvrequests[i].buffer << std::endl;
          MPI_Irecv(_recvrequests[i].buffer, _recvrequests[i].size, MPI_BYTE,
                    _recvrequests[i].rank, _tag, _comm, &(_recvrequests[i].request));
          _recvrequests[i].flag = false;
          recvs++;
        }

      // poll sends
      while (sends>0)
      {
        for (unsigned int i=0; i<_sendrequests.size(); i++)
          if (!_sendrequests[i].flag)
          {
            MPI_Status status;
            MPI_Test( &(_sendrequests[i].request), &(_sendrequests[i].flag), &status);
            if (_sendrequests[i].flag)
            {
              sends--;
              //                  std::cout << "[" << rank() << "]"  << " send to " << _sendrequests[i].rank << " OK" << std::endl;
            }
          }
      }

      // poll receives
      while (recvs>0)
      {
        for (unsigned int i=0; i<_recvrequests.size(); i++)
          if (!_recvrequests[i].flag)
          {
            MPI_Status status;
            MPI_Test( &(_recvrequests[i].request), &(_recvrequests[i].flag), &status);
            if (_recvrequests[i].flag)
            {
              recvs--;
              //                  std::cout << "[" << rank() << "]"  << " recv fm " << _recvrequests[i].rank << " OK" << std::endl;
            }

          }
      }

      // clear request buffers
      _sendrequests.clear();
      _recvrequests.clear();
#endif
    }

    //! global max
    double global_max (double x) const
    {
      double res = 0.0;
      _comm.template allreduce<Dune::Max<double>,double>(&x, &res, 1);
      return res;
    }

    //! print contents of torus object
    void print (std::ostream& s) const
    {
      s << "[" << rank() <<  "]: Torus " << procs() << " processor(s) arranged as " << dims() << std::endl;
      for (ProcListIterator i=sendbegin(); i!=sendend(); ++i)
      {
        s << "[" << rank() <<  "]: send to   "
          << "rank=" << i.rank()
          << " index=" << i.index()
          << " delta=" << i.delta() << " dist=" << i.distance() << std::endl;
      }
      for (ProcListIterator i=recvbegin(); i!=recvend(); ++i)
      {
        s << "[" << rank() <<  "]: recv from "
          << "rank=" << i.rank()
          << " index=" << i.index()
          << " delta=" << i.delta() << " dist=" << i.distance() << std::endl;
      }
    }

  private:

    void proclists ()
    {
      // compile the full neighbor list
      CommPartner cp;
      iTupel delta;

      std::fill(delta.begin(), delta.end(), -1);
      bool ready = false;
      iTupel me, nb;
      me = rank_to_coord(_comm.rank());
      int index = 0;
      int last = neighbors()-1;
      while (!ready)
      {
        // find neighbors coordinates
        for (int i=0; i<d; i++)
          nb[i] = ( me[i]+_dims[i]+delta[i] ) % _dims[i];

        // find neighbors rank
        int nbrank = coord_to_rank(nb);

        // check if delta is not zero
        for (int i=0; i<d; i++)
          if (delta[i]!=0)
          {
            cp.rank = nbrank;
            cp.delta = delta;
            cp.index = index;
            _recvlist.push_back(cp);
            cp.index = last-index;
            _sendlist.push_front(cp);
            index++;
            break;
          }

        // next neighbor
        ready = true;
        for (int i=0; i<d; i++)
          if (delta[i]<1)
          {
            (delta[i])++;
            ready=false;
            break;
          }
          else
          {
            delta[i] = -1;
          }
      }

    }

    CollectiveCommunication _comm;

    iTupel _dims;
    iTupel _increment;
    int _tag;
    std::deque<CommPartner> _sendlist;
    std::deque<CommPartner> _recvlist;

    mutable std::vector<CommTask> _sendrequests;
    mutable std::vector<CommTask> _recvrequests;
    mutable std::vector<CommTask> _localsendrequests;
    mutable std::vector<CommTask> _localrecvrequests;

  };

  //! Output operator for Torus
  template <class CollectiveCommunication, int d>
  inline std::ostream& operator<< (std::ostream& s, const Torus<CollectiveCommunication, d> & t)
  {
    t.print(s);
    return s;
  }
}

#endif


==> anc/xt-super/dune-grid/dune/grid/yaspgrid/yaspgridentity.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_YASPGRIDENTITY_HH
#define DUNE_GRID_YASPGRIDENTITY_HH

/** \file
 * \brief the YaspEntity class and its specializations
 *
   YaspEntity realizes the concept a mesh entity.

   We have specializations for
    - codim==0 (elements), because they have an extended interface
    - codim==dim (vertices), because they use a special constructor
      of the AxisAlignedCubeGeometry and are the only entities in a
      globally refined grid, that may also exist on another level.

   The general version implements all other codimensions.
 */
//========================================================================




namespace Dune {

  namespace Yasp {

#ifndef DOXYGEN

    // table for quick evaluation of binomial coefficients
    template<int n>
    struct BinomialTable
    {
      static void init()
      {
        if (_initialized)
          return;
        int offset = 0;
        for (int d = 0; d <= n; ++d)
          {
            _offsets[d] = offset;
            for (int c = 0; c <= d; ++c, ++offset)
              _values[offset] = binomial(d,c);
          }
        _initialized = true;
      }

      // evaluation - note that in general d!=n, n is only the
      // maximum value of d (in our case dimworld)
      static int evaluate(int d, int c)
      {
        return _values[_offsets[d] + c];
      }

    private:
      // prevent construction
      BinomialTable();

      static bool _initialized;
      static std::array<int,(n+1)*(n+2)/2> _values;
      static std::array<int,n+1> _offsets;

    public:

      // the actual implementation
      static int binomial(int d, int c)
      {
        long binomial=1;
        for (int i=d-c+1; i<=d; i++)
          binomial *= i;
        for (long i=2; i<=c; i++)
          binomial /= i;
        return binomial;
      }
    };

    template<int n>
    bool BinomialTable<n>::_initialized = false;
    template<int n>
    std::array<int,(n+1)*(n+2)/2> BinomialTable<n>::_values;
    template<int n>
    std::array<int,n+1> BinomialTable<n>::_offsets;

    /** \returns number of subentities of given codim in a cube of dimension dim
     *  \tparam dimworld the maximum dimension the table holds entries for
     *  \param d the dimension of the cube
     *  \param c the codimension we are interested in
     *  That number is d choose c times 2^c.
     */
    template<int dimworld>
    int subEnt(int d, int c)
    {
      return (d < c ? 0 : BinomialTable<dimworld>::evaluate(d,c) << c);
    }

    // Make a table mapping all subentities of a codim 0 entity to a value.
    // F is the functor to be evaluated.
    template<typename F, int dim>
    struct EntityShiftTable
    {

      typedef std::bitset<dim> value_type;

      static void init()
      {
        if (_initialized)
          return;
        F f;
        int offset = 0;
        for (int codim = 0; codim <= dim; ++codim)
          {
            _offsets[codim] = offset;
            for (int i = 0; i < subEnt<dim>(dim,codim); ++i, ++offset)
              _values[offset] = static_cast<unsigned char>(f(i,codim).to_ulong());
          }
        _initialized = true;
      }

      static value_type evaluate(int i, int codim)
      {
        return {_values[_offsets[codim] + i]};
      }

    private:

      // prevent construction
      EntityShiftTable();

      static bool _initialized;
      static std::array<int,dim+1> _offsets;
      static std::array<unsigned char,StaticPower<3,dim>::power> _values;

    };

    template<typename F, int dim>
    bool EntityShiftTable<F,dim>::_initialized = false;
    template<typename F, int dim>
    std::array<int,dim+1> EntityShiftTable<F,dim>::_offsets;
    template<typename F, int dim>
    std::array<unsigned char,StaticPower<3,dim>::power> EntityShiftTable<F,dim>::_values;

    // functor for doing the actual entity shift calculation
    template<int dim>
    struct calculate_entity_shift
    {
      calculate_entity_shift()
      {
        BinomialTable<dim>::init();
      }

      std::bitset<dim> operator()(int index, int cc) const
      {
        std::bitset<dim> result(0ull);
        for (int d = dim; d>0; d--)
          {
            if (cc == d)
              return result;
            if (index < subEnt<dim>(d-1,cc))
              result[d-1]=true;
            else
              {
                index = (index - subEnt<dim>(d-1, cc)) % subEnt<dim>(d-1,cc-1);
                cc--;
              }
          }
        return result;
      }
    };

    /** \returns a shift vector as used by YGridComponent
     * \param index subentity index
     * \param cc the codimension
     * This maps a subentity, given by its codimension and index, to
     * a bitset which specifies the unit vectors which span the entity.
     * The implementation unravels the construction of the generic
     * reference elements.
     */
    template<int dim>
    std::bitset<dim> entityShift(int index, int cc)
    {
      return EntityShiftTable<calculate_entity_shift<dim>,dim>::evaluate(index,cc);
    }

    // functor for doing the actual entity move calculation
    template<int dim>
    struct calculate_entity_move
    {

      calculate_entity_move()
      {
        BinomialTable<dim>::init();
      }

      std::bitset<dim> operator()(int index, int cc) const
      {
        std::bitset<dim> result(0ull);
        for (int d = dim; d>0; d--)
          {
            if (d == cc)
              {
                result[d-1] = index & (1<<(d-1));
                index &= ~(1<<(d-1));
              }
            if (index >= subEnt<dim>(d-1,cc))
              {
                if ((index - subEnt<dim>(d-1,cc)) / subEnt<dim>(d-1,cc-1) == 1)
                  {
                    result[d-1] = true;
                  }
                index = (index - subEnt<dim>(d-1, cc)) % subEnt<dim>(d-1,cc-1);
                cc--;
              }
          }
        return result;
      }

    };

    /** \returns a bitset telling in which direction to move a cell to get
     *    the cell a given entity is living on.
     *  \param index subentity index
     *  \param cc the codimension
     *  In Yasp, all entities live on a cell. Its those that lie on the lower
     *  / left / ... part of the cell.
     */
    template<int dim>
    std::bitset<dim> entityMove(int index, int cc)
    {
      return EntityShiftTable<calculate_entity_move<dim>,dim>::evaluate(index,cc);
    }

#endif //DOXYGEN

  } // namespace Yasp.

  template<int codim, int dim, class GridImp>
  class YaspEntity
    :  public EntityDefaultImplementation <codim,dim,GridImp,YaspEntity>
  {

    template<int, PartitionIteratorType, typename>
    friend class YaspLevelIterator;

  public:
    typedef typename GridImp::ctype ctype;

    typedef typename GridImp::template Codim<codim>::Geometry Geometry;
    typedef typename GridImp::Traits::template Codim<codim>::GeometryImpl GeometryImpl;

    typedef typename GridImp::template Codim<codim>::EntityPointer EntityPointer;
    typedef typename GridImp::template Codim<codim>::EntitySeed EntitySeed;

    //! level of this element
    int level () const
    {
      return _g->level();
    }

    /** \brief Return the entity seed which contains sufficient information
     *  to generate the entity again and uses as little memory as possible
     */
    EntitySeed seed() const
    {
      return EntitySeed(YaspEntitySeed<codim,GridImp>(_g->level(), _it.coord(), _it.which()));
    }

    //! geometry of this entity
    Geometry geometry () const
    {
      GeometryImpl _geometry(_it.lowerleft(),_it.upperright(),_it.shift());
      return Geometry(_geometry);
    }

    //! return partition type attribute
    PartitionType partitionType () const
    {
      if (_g->interior[codim].inside(_it.coord(),_it.shift()))
        return InteriorEntity;
      if (_g->interiorborder[codim].inside(_it.coord(),_it.shift()))
        return BorderEntity;
      if (_g->overlap[codim].inside(_it.coord(),_it.shift()))
        return OverlapEntity;
      if (_g->overlapfront[codim].inside(_it.coord(),_it.shift()))
        return FrontEntity;
      return GhostEntity;
    }

    typedef typename GridImp::YGridLevelIterator YGLI;
    typedef typename GridImp::YGrid::Iterator I;
    YaspEntity ()
    {}

    YaspEntity (const YGLI& g, const I& it)
      : _it(it), _g(g)
    {}

// skip this constructor for GCC 4.4, which has a number of nasty bugs in its rvalue reference support
// As this behavior is hard to trigger in small configuration tests and because we'll probably drop GCC 4.4
// after the next release anyway, I hacked in this hardcoded check for the compiler version
#if not (defined(__GNUC__) && (__GNUC__ < 5) && (__GNUC_MINOR__ < 5))

    YaspEntity (YGLI&& g, const I&& it)
      : _it(std::move(it)), _g(std::move(g))
    {}

#endif

    //! Return true when two iterators over the same grid are equal (!).
    bool equals (const YaspEntity& e) const
    {
      return _it == e._it && _g == e._g;
    }

    // IndexSets needs access to the private index methods
    friend class Dune::YaspIndexSet<GridImp,true>;
    friend class Dune::YaspIndexSet<GridImp,false>;
    friend class Dune::YaspGlobalIdSet<GridImp>;
    typedef typename GridImp::PersistentIndexType PersistentIndexType;

    //! globally unique, persistent index
    PersistentIndexType persistentIndex () const
    {
      // get size of global grid (in elements)
      Dune::array<int,dim> size;

      for (int i=0; i<dim; i++)
      {
        // correct size according to shift
        size[i] = _g->mg->levelSize(_g->level(), i);
        if (!_it.shift(i))
          size[i]++;
      }

      // encode codim
      PersistentIndexType id(_it.shift().to_ulong());

      // encode level
      id = id << yaspgrid_level_bits;
      id = id+PersistentIndexType(_g->level());

      // encode coordinates
      for (int i=dim-1; i>=0; i--)
      {
        id = id << yaspgrid_dim_bits;
        id = id+PersistentIndexType(_it.coord(i));
      }

      return id;
    }

    //! consecutive, codim-wise, level-wise index
    int compressedIndex () const
    {
      return _it.superindex();
    }

    //! subentity compressed index
    int subCompressedIndex (int i, unsigned int cc) const
    {
      // get the shift of the entity and the subentity
      // the subentity shift is only available in the space spanned by the entity
      std::bitset<dim> ent_shift = _it.shift();
      std::bitset<dim-codim> subent_shift = Dune::Yasp::entityShift<dim-codim>(i,cc);
      std::bitset<dim-codim> subent_move = Dune::Yasp::entityMove<dim-codim>(i,cc);
      // combine the shifts to get the global shift of the subentity
      std::bitset<dim> shift,move;
      for (int i=0,j=0; i<dim; i++)
        if (ent_shift[i])
        {
          shift[i] = subent_shift[j];
          move[i] = subent_move[j];
          j++;
        }

      Dune::array<int, dim> size = _g->mg->levelSize(_g->level());
      Dune::array<int, dim> coord = _it.coord();
      for (int j=0; j<dim; j++)
      {
        if (!shift[j])
          size[j]++;
        if (move[j])
          coord[j]++;
      }

      int which = _g->overlapfront[cc].shiftmapping(shift);
      return _g->overlapfront[cc].superindex(coord,which);
    }
    public:
    const I& transformingsubiterator() const { return _it; }
    const YGLI& gridlevel() const { return _g; }
    I& transformingsubiterator() { return _it; }
    YGLI& gridlevel() { return _g; }
    const GridImp * yaspgrid() const { return _g->mg; }
    protected:
    I _it;               // position in the grid level
    YGLI _g;               // access to grid level
  };


  // specialization for codim=0
  template<int dim, class GridImp>
  class YaspEntity<0,dim,GridImp>
    : public EntityDefaultImplementation <0,dim,GridImp,YaspEntity>
  {
    enum { dimworld = GridImp::dimensionworld };

    typedef typename GridImp::Traits::template Codim< 0 >::GeometryImpl GeometryImpl;

    template<int, PartitionIteratorType, typename>
    friend class YaspLevelIterator;

    template<typename>
    friend class YaspHierarchicIterator;

  public:
    typedef typename GridImp::ctype ctype;

    typedef typename GridImp::YGridLevelIterator YGLI;
    typedef typename GridImp::YGrid::Iterator I;

    typedef typename GridImp::template Codim< 0 >::Geometry Geometry;
    typedef typename GridImp::template Codim< 0 >::LocalGeometry LocalGeometry;

    template <int cd>
    struct Codim
    {
      typedef typename GridImp::template Codim<cd>::EntityPointer EntityPointer;
      typedef typename GridImp::template Codim<cd>::Entity Entity;
    };

    typedef typename GridImp::template Codim<0>::EntityPointer EntityPointer;
    typedef typename GridImp::template Codim<0>::Entity Entity;
    typedef typename GridImp::template Codim<0>::EntitySeed EntitySeed;
    typedef typename GridImp::LevelIntersectionIterator IntersectionIterator;
    typedef typename GridImp::LevelIntersectionIterator LevelIntersectionIterator;
    typedef typename GridImp::LeafIntersectionIterator LeafIntersectionIterator;
    typedef typename GridImp::HierarchicIterator HierarchicIterator;

    //! define the type used for persisitent indices
    typedef typename GridImp::PersistentIndexType PersistentIndexType;

    //! define type used for coordinates in grid module
    typedef typename GridImp::YGrid::iTupel iTupel;

    // constructor
    YaspEntity ()
    {}

    YaspEntity (const YGLI& g, const I& it)
      : _it(it), _g(g)
    {}

    YaspEntity (const YGLI& g, I&& it)
      : _it(std::move(it)), _g(g)
    {}

// skip this constructor for GCC 4.4, which has a number of nasty bugs in its rvalue reference support
// As this behavior is hard to trigger in small configuration tests and because we'll probably drop GCC 4.4
// after the next release anyway, I hacked in this hardcoded check for the compiler version
#if not (defined(__GNUC__) && (__GNUC__ < 5) && (__GNUC_MINOR__ < 5))

    YaspEntity (YGLI&& g, I&& it)
      : _it(std::move(it)), _g(std::move(g))
    {}

#endif

    //! Return true when two iterators over the same grid are equal (!).
    bool equals (const YaspEntity& e) const
    {
      return _it == e._it && _g == e._g;
    }

    //! level of this element
    int level () const { return _g->level(); }

    /** \brief Return the entity seed which contains sufficient information
     *  to generate the entity again and uses as little memory as possible
     */
    EntitySeed seed () const {
      return EntitySeed(YaspEntitySeed<0,GridImp>(_g->level(), _it.coord()));
    }

    //! return partition type attribute
    PartitionType partitionType () const
    {
      if (_g->interior[0].inside(_it.coord(),_it.shift()))
        return InteriorEntity;
      if (_g->overlap[0].inside(_it.coord(),_it.shift()))
        return OverlapEntity;
      DUNE_THROW(GridError, "Impossible GhostEntity");
      return GhostEntity;
    }

    //! geometry of this entity
    Geometry geometry () const {
      // the element geometry
      auto ll = _it.lowerleft();
      auto ur = _it.upperright();

      // If on periodic overlap, transform coordinates by domain size
      for (int i=0; i<dimworld; i++) {
        if (gridlevel()->mg->isPeriodic(i)) {
          int coord = transformingsubiterator().coord(i);
          if (coord < 0) {
            auto size = _g->mg->domainSize()[i];
            ll[i] += size;
            ur[i] += size;
          } else if (coord + 1 > gridlevel()->mg->levelSize(gridlevel()->level(),i)) {
            auto size = _g->mg->domainSize()[i];
            ll[i] -= size;
            ur[i] -= size;
          }
        }
      }

      GeometryImpl _geometry(ll,ur);
      return Geometry( _geometry );
    }

    /*! Return number of subentities with codimension cc.
     *
     * That number is (dim over (dim-codim)) times 2^codim
     */
    template<int cc> int count () const
    {
      return Dune::Yasp::subEnt<dim>(dim,cc);
    }

    /*! Return number of subentities with codimension cc.
     *
     * That number is (dim over (dim-codim)) times 2^codim
     */
    unsigned int subEntities (unsigned int codim) const
    {
      return Dune::Yasp::subEnt<dim>(dim,codim);
    }

    /*! Intra-element access to subentities of codimension cc > codim.
     */
    template<int cc>
    typename Codim<cc>::Entity subEntity (int i) const
    {
      // calculate move bitset
      std::bitset<dim> move = Dune::Yasp::entityMove<dim>(i,cc);

      // get the coordinate and modify it
      iTupel coord = _it.coord();
      for (int j=0; j<dim; j++)
        if (move[j])
          coord[j]++;

      int which = _g->overlapfront[cc].shiftmapping(Dune::Yasp::entityShift<dim>(i,cc));
      return typename Codim<cc>::Entity(YaspEntity<cc,GridImp::dimension,GridImp>(_g,_g->overlapfront[cc].begin(coord, which)));
    }

    //! Inter-level access to father element on coarser grid. Assumes that meshes are nested.
    Entity father () const
    {
      // check if coarse level exists
      if (_g->level()<=0)
        DUNE_THROW(GridError, "tried to call father on level 0");

      // yes, get iterator to it
      YGLI cg(_g);
      --cg;

      // coordinates of the cell
      iTupel coord = _it.coord();

      // get coordinates on next coarser level
      for (int k=0; k<dim; k++) coord[k] = coord[k]/2;

      return Entity(YaspEntity<0,GridImp::dimension,GridImp>(cg,cg->overlap[0].begin(coord)));
    }

    //! returns true if father entity exists
    bool hasFather () const
    {
      return (_g->level()>0);
    }

    /*! Location of this element relative to the reference element of its father
     */
    LocalGeometry geometryInFather () const
    {
      // configure one of the 2^dim transformations
      FieldVector<ctype,dim> ll(0.0),ur(0.5);

      for (int k=0; k<dim; k++)
      {
        if (_it.coord(k)%2)
        {
          ll[k] = 0.5;
          ur[k] = 1.0;
        }
      }

      return LocalGeometry( YaspGeometry<dim,dim,GridImp>(ll,ur) );
    }

    const I& transformingsubiterator () const { return _it; }
    const YGLI& gridlevel () const { return _g; }
    I& transformingsubiterator() { return _it; }
    YGLI& gridlevel() { return _g; }
    const GridImp* yaspgrid () const { return _g->mg; }

    bool isLeaf() const
    {
      return (_g->level() == yaspgrid()->maxLevel());
    }

    /**\brief Returns true, if the entity has been created during the last call to adapt()
     */
    bool isNew () const { return yaspgrid()->adaptRefCount > 0 && yaspgrid()->maxLevel() < _g->level() + yaspgrid()->adaptRefCount; }

    /**\brief Returns true, if entity might disappear during the next call to adapt()
     */
    bool mightVanish () const { return false; }

    //! returns intersection iterator for first intersection
    IntersectionIterator ibegin () const
    {
      return YaspIntersectionIterator<GridImp>(*this,false);
    }

    //! returns intersection iterator for first intersection
    LeafIntersectionIterator ileafbegin () const
    {
      // only if entity is leaf this iterator delivers intersections
      return YaspIntersectionIterator<GridImp>(*this, ! isLeaf() );
    }

    //! returns intersection iterator for first intersection
    LevelIntersectionIterator ilevelbegin () const
    {
      return ibegin();
    }

    //! Reference to one past the last neighbor
    IntersectionIterator iend () const
    {
      return YaspIntersectionIterator<GridImp>(*this,true);
    }

    //! Reference to one past the last neighbor
    LeafIntersectionIterator ileafend () const
    {
      return iend();
    }

    //! Reference to one past the last neighbor
    LevelIntersectionIterator ilevelend () const
    {
      return iend();
    }

    /*! Inter-level access to son elements on higher levels<=maxlevel.
          This is provided for sparsely stored nested unstructured meshes.
          Returns iterator to first son.
     */
    HierarchicIterator hbegin (int maxlevel) const
    {
      return YaspHierarchicIterator<GridImp>(_g,_it,maxlevel);
    }

    //! Returns iterator to one past the last son
    HierarchicIterator hend (int maxlevel) const
    {
      return YaspHierarchicIterator<GridImp>(_g,_it,_g->level());
    }

  private:
    // IndexSets needs access to the private index methods
    friend class Dune::YaspIndexSet<GridImp,true>;
    friend class Dune::YaspIndexSet<GridImp,false>;
    friend class Dune::YaspGlobalIdSet<GridImp>;

    //! globally unique, persistent index
    PersistentIndexType persistentIndex () const
    {
      // encode codim
      PersistentIndexType id(_it.shift().to_ulong());

      // encode level
      id = id << yaspgrid_level_bits;
      id = id+PersistentIndexType(_g->level());


      // encode coordinates
      for (int i=dim-1; i>=0; i--)
      {
        id = id << yaspgrid_dim_bits;
        id = id+PersistentIndexType(_it.coord(i));
      }

      return id;
    }

    //! consecutive, codim-wise, level-wise index
    int compressedIndex () const
    {
      return _it.superindex();
    }

    //! subentity persistent index
    PersistentIndexType subPersistentIndex (int i, int cc) const
    {
      // calculate shift and move bitsets
      std::bitset<dim> shift = Dune::Yasp::entityShift<dim>(i,cc);
      std::bitset<dim> move = Dune::Yasp::entityMove<dim>(i,cc);

      int trailing = (cc == dim) ? 1000 : 0;

      Dune::array<int,dim> size = _g->mg->levelSize(_g->level());
      Dune::array<int, dim> coord = _it.coord();
      for (int j=0; j<dim; j++)
      {
        // correct size according to shift
        if (!shift[j])
          size[j]++;

        // move the coordinates to the cell on which the entity lives
        if (move[j])
          coord[j]++;
      }

      for (int j=0; j<dim; j++)
      {
        // in the codim==dim case, count trailing zeroes.
        if (cc == dim)
        {
          int zeroes = 0;
          for (int k=0; k<_g->level(); k++)
            if (coord[j] & (1<<k))
              break;
            else
              zeroes++;
          trailing = std::min(trailing,zeroes);
        }
      }

      // encode codim
      PersistentIndexType id(shift.to_ulong());

      // encode level
      id = id << yaspgrid_level_bits;
      id = id+PersistentIndexType(_g->level()-trailing);

      // encode coordinates
      for (int j=dim-1; j>=0; j--)
      {
        id = id << yaspgrid_dim_bits;
        id = id+PersistentIndexType(coord[j]>>trailing);
      }

      return id;
    }

    //! subentity compressed index
    int subCompressedIndex (int i, int cc) const
    {
      // get shift and move of the subentity in question
      std::bitset<dim> shift = Dune::Yasp::entityShift<dim>(i,cc);
      std::bitset<dim> move = Dune::Yasp::entityMove<dim>(i,cc);

      Dune::array<int,dim> size = _g->mg->levelSize(_g->level());
      Dune::array<int, dim> coord = _it.coord();
      for (int j=0; j<dim; j++)
      {

        size[j] += !shift[j];
        coord[j] += move[j];
      }

      int which = _g->overlapfront[cc].shiftmapping(shift);
      return _g->overlapfront[cc].superindex(coord,which);
    }

    I _it;         // position in the grid level
    YGLI _g;         // access to grid level
  };


  // specialization for codim=dim (vertex)
  template<int dim, class GridImp>
  class YaspEntity<dim,dim,GridImp>
    : public EntityDefaultImplementation <dim,dim,GridImp,YaspEntity>
  {
    enum { dimworld = GridImp::dimensionworld };

    template<int, PartitionIteratorType, typename>
    friend class YaspLevelIterator;

    typedef typename GridImp::Traits::template Codim<dim>::GeometryImpl GeometryImpl;

  public:
    typedef typename GridImp::ctype ctype;

    typedef typename GridImp::YGridLevelIterator YGLI;
    typedef typename GridImp::YGrid::Iterator I;

    typedef typename GridImp::template Codim<dim>::Geometry Geometry;

    template <int cd>
    struct Codim
    {
      typedef typename GridImp::template Codim<cd>::EntityPointer EntityPointer;
    };

    typedef typename GridImp::template Codim<dim>::EntityPointer EntityPointer;
    typedef typename GridImp::template Codim<dim>::EntitySeed EntitySeed;

    //! define the type used for persisitent indices
    typedef typename GridImp::PersistentIndexType PersistentIndexType;

    //! define type used for coordinates in grid module
    typedef typename GridImp::YGrid::iTupel iTupel;

    // constructor
    YaspEntity ()
    {}

    YaspEntity (const YGLI& g, const I& it)
      : _it(it), _g(g)
    {}

// skip this constructor for GCC 4.4, which has a number of nasty bugs in its rvalue reference support
// As this behavior is hard to trigger in small configuration tests and because we'll probably drop GCC 4.4
// after the next release anyway, I hacked in this hardcoded check for the compiler version
#if not (defined(__GNUC__) && (__GNUC__ < 5) && (__GNUC_MINOR__ < 5))

    YaspEntity (YGLI&& g, I&& it)
      : _it(std::move(it)), _g(std::move(g))
    {}

#endif

    //! Return true when two iterators over the same grid are equal (!).
    bool equals (const YaspEntity& e) const
    {
      return _it == e._it && _g == e._g;
    }

    //! level of this element
    int level () const {return _g->level();}

    /** \brief Return the entity seed which contains sufficient information
     *  to generate the entity again and uses as little memory as possible
     */
    EntitySeed seed () const {
      return EntitySeed(YaspEntitySeed<dim,GridImp>(_g->level(), _it.coord(), _it.which()));
    }

    //! geometry of this entity
    Geometry geometry () const {
      GeometryImpl _geometry((_it).lowerleft());
      return Geometry( _geometry );
    }

    //! return partition type attribute
    PartitionType partitionType () const
    {
      if (_g->interior[dim].inside(_it.coord(),_it.shift()))
        return InteriorEntity;
      if (_g->interiorborder[dim].inside(_it.coord(),_it.shift()))
        return BorderEntity;
      if (_g->overlap[dim].inside(_it.coord(),_it.shift()))
        return OverlapEntity;
      if (_g->overlapfront[dim].inside(_it.coord(),_it.shift()))
        return FrontEntity;
      return GhostEntity;
    }

    //! subentity compressed index simply returns compressedIndex
    int subCompressedIndex (int, unsigned int ) const
    {
      return compressedIndex();
    }

  private:
    // IndexSets needs access to the private index methods
    friend class Dune::YaspIndexSet<GridImp,true>;
    friend class Dune::YaspIndexSet<GridImp,false>;
    friend class Dune::YaspGlobalIdSet<GridImp>;

    //! globally unique, persistent index
    PersistentIndexType persistentIndex () const
    {
      // get coordinate and size of global grid
      iTupel size = _g->mg->levelSize(_g->level());

      for (int i=0; i<dim; i++)
      {
        // we have vertices, add 1 size to all directions
        size[i]++;
      }

      // determine min number of trailing zeroes
      int trailing = 1000;
      for (int i=0; i<dim; i++)
      {
        // count trailing zeros
        int zeros = 0;
        for (int j=0; j<_g->level(); j++)
          if (_it.coord(i)&(1<<j))
            break;
          else
            zeros++;
        trailing = std::min(trailing,zeros);
      }

      // determine the level of this vertex
      int level = _g->level()-trailing;

      // encode codim: shift vector of vertices is 0.
      PersistentIndexType id(0);

      // encode level
      id = id << yaspgrid_level_bits;
      id = id+PersistentIndexType(level);

      // encode coordinates
      for (int i=dim-1; i>=0; i--)
      {
        id = id << yaspgrid_dim_bits;
        id = id+PersistentIndexType(_it.coord(i)>>trailing);
      }

      return id;
    }

    //! consecutive, codim-wise, level-wise index
    int compressedIndex () const { return _it.superindex();}

  public:
    const I& transformingsubiterator() const { return _it; }
    const YGLI& gridlevel() const { return _g; }
    I& transformingsubiterator() { return _it; }
    YGLI& gridlevel() { return _g; }

    const GridImp * yaspgrid() const { return _g->mg; }
  protected:
    I _it;               // position in the grid level
    YGLI _g;               // access to grid level
  };

}   // namespace Dune

#endif  // DUNE_GRID_YASPGRIDENTITY_HH


==> anc/xt-super/dune-grid/dune/grid/yaspgrid/yaspgridentitypointer.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_YASPGRIDENTITYPOINTER_HH
#define DUNE_GRID_YASPGRIDENTITYPOINTER_HH

/** \file
 * \brief The YaspEntityPointer class
 */

namespace Dune {

  /** \brief A pointer to a YaspGrid::Entity
   */
  template<int codim, class GridImp>
  class YaspEntityPointer
  {
    //! know your own dimension
    enum { dim=GridImp::dimension };
    //! know your own dimension of world
    typedef typename GridImp::ctype ctype;

  public:
    typedef typename GridImp::template Codim<codim>::Entity Entity;
    typedef typename GridImp::YGridLevelIterator YGLI;
    typedef typename GridImp::YGrid::Iterator I;
    typedef YaspEntityPointer<codim,GridImp> EntityPointerImp;
  protected:
    typedef YaspEntity<codim, dim, GridImp> YaspEntityImp;

  public:
    //! codimension of entity pointer
    enum { codimension = codim };

    //! default constructor
    YaspEntityPointer () :
      _entity(YaspEntityImp())
    {}

    //! constructor
    YaspEntityPointer (const YGLI & g, const I& it)
      : _entity(YaspEntityImp(g,it))
    {}


// skip this constructor for GCC 4.4, which has a number of nasty bugs in its rvalue reference support
// As this behavior is hard to trigger in small configuration tests and because we'll probably drop GCC 4.4
// after the next release anyway, I hacked in this hardcoded check for the compiler version
#if not (defined(__GNUC__) && (__GNUC__ < 5) && (__GNUC_MINOR__ < 5))

    YaspEntityPointer (YGLI&& g, I&& it)
      : _entity(YaspEntityImp(std::move(g),std::move(it)))
    {}

#endif

    //! copying and moving
    YaspEntityPointer (const YaspEntityImp& entity)
      : _entity(entity)
    {}

    YaspEntityPointer (YaspEntityImp&& entity)
      : _entity(std::move(entity))
    {}

    //! copying and moving -- use default implementations

    //! equality
    bool equals (const YaspEntityPointer& rhs) const
    {
      return (_entity == rhs._entity);
    }

    //! dereferencing
    const Entity& dereference() const
    {
      return _entity;
    }

    //! ask for level of entity
    int level () const {return _entity.level();}

    //! use default assignment operator

  protected:
    Entity _entity; //!< entity
  };

}   // namespace Dune

#endif   // DUNE_GRID_YASPGRIDENTITYPOINTER_HH


==> anc/xt-super/dune-grid/dune/grid/yaspgrid/yaspgridentityseed.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_YASPGRIDENTITYSEED_HH
#define DUNE_GRID_YASPGRIDENTITYSEED_HH

/** \file
 * \brief The YaspEntitySeed class
 */

namespace Dune {

  /** \brief Describes the minimal information necessary to create a fully functional YaspEntity
   */
  template<int codim, class GridImp>
  class YaspEntitySeed
  {
    //! know your own dimension
    enum { dim=GridImp::dimension };

  public:
    //! codimension of entity pointer
    enum { codimension = codim };

    //! default construct an invalid entity seed
    YaspEntitySeed ()
      : _l(-1), _o(0)
    {
      std::fill(_c.begin(),_c.end(),0);
    }

    //! constructor
    YaspEntitySeed (int level, Dune::array<int, dim> coord, int o = 0)
      : _l(level), _c(coord), _o(o)
    {}

    //! copy constructor
    YaspEntitySeed (const YaspEntitySeed& rhs)
      : _l(rhs._l), _c(rhs._c), _o(rhs._o)
    {}

    //! check whether the EntitySeed refers to a valid Entity
    bool isValid() const
    {
      return _l != -1;
    }

    int level () const { return _l; }
    const Dune::array<int, dim> & coord() const { return _c; }
    int offset () const { return _o; }

  protected:
    int _l;                  // grid level
    Dune::array<int, dim> _c; // coord in the global grid
    int _o; // the offset: which YGridComponent, does the entity belong to
  };

}  // namespace Dune

#endif   // DUNE_GRID_YASPGRIDENTITYSEED_HH


==> anc/xt-super/dune-grid/dune/grid/yaspgrid/yaspgridgeometry.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_YASPGRIDGEOMETRY_HH
#define DUNE_GRID_YASPGRIDGEOMETRY_HH

/** \file
 * \brief The YaspGeometry class and its specializations

   YaspGeometry realizes the concept of the geometric part of a mesh entity.

   We have specializations for dim == dimworld (elements) and dim == 0
   (vertices).  The general version implements all other codimensions.

   As of September 2014, the functionality of YaspGeometry is identical
   to that of AxisAlignedCubeGeometry. The latter cannot be used directly
   due to the grid interface facade construction (it isnt templated to the
   GridImp). As soon as template aliases are available, this header boils
   down to one line.
 */

namespace Dune {

  /** \brief The general version that handles all codimensions but 0 and dim.
   * \tparam mydim the codimension
   * \tparam cdim the coordinate dimension (NOT codim)
   */
  template<int mydim,int cdim, class GridImp>
  class YaspGeometry : public AxisAlignedCubeGeometry<typename GridImp::ctype,mydim,cdim>
  {
  public:
    //! define type used for coordinates in grid module
    typedef typename GridImp::ctype ctype;

    //! default constructor
    YaspGeometry ()
      : AxisAlignedCubeGeometry<ctype,mydim,cdim>(FieldVector<ctype,cdim>(0),FieldVector<ctype,cdim>(0))
    {}

    //! constructor from midpoint and extension and a bitset defining which unit vectors span the entity
    YaspGeometry (const FieldVector<ctype, cdim>& ll, const FieldVector<ctype, cdim>& ur, const std::bitset<cdim>& shift)
      : AxisAlignedCubeGeometry<ctype,mydim,cdim>(ll,ur,shift)
    {
      assert(mydim == shift.count());
    }

    //! copy constructor
    YaspGeometry (const YaspGeometry& other)
      : AxisAlignedCubeGeometry<ctype,mydim,cdim>(other)
    {}
  };

  //! specialize for dim=dimworld, i.e. a volume element
  template<int mydim, class GridImp>
  class YaspGeometry<mydim,mydim,GridImp> : public AxisAlignedCubeGeometry<typename GridImp::ctype,mydim,mydim>
  {
  public:
    typedef typename GridImp::ctype ctype;

    //! default constructor
    YaspGeometry ()
      : AxisAlignedCubeGeometry<ctype,mydim,mydim>(FieldVector<ctype,mydim>(0),FieldVector<ctype,mydim>(0)) // anything
    {}

    //! constructor from midpoint and extension
    YaspGeometry (const FieldVector<ctype, mydim>& ll, const FieldVector<ctype, mydim>& ur)
      : AxisAlignedCubeGeometry<ctype,mydim,mydim>(ll,ur)
    {}

    //! copy constructor (skipping temporary variables)
    YaspGeometry (const YaspGeometry& other)
      : AxisAlignedCubeGeometry<ctype,mydim,mydim>(other)
    {}
  };

  //! specialization for dim=0, this is a vertex
  template<int cdim, class GridImp>
  class YaspGeometry<0,cdim,GridImp> : public AxisAlignedCubeGeometry<typename GridImp::ctype,0,cdim>
  {
  public:
    typedef typename GridImp::ctype ctype;

    //! default constructor
    YaspGeometry ()
      : AxisAlignedCubeGeometry<typename GridImp::ctype,0,cdim>(FieldVector<ctype,cdim>(0)) // anything
    {}

    //! constructor
    explicit YaspGeometry ( const FieldVector< ctype, cdim > &p )
      : AxisAlignedCubeGeometry<typename GridImp::ctype,0,cdim>( p )
    {}

    YaspGeometry ( const FieldVector< ctype, cdim > &p, const FieldVector< ctype, cdim > &, const std::bitset<cdim> &)
      : AxisAlignedCubeGeometry<typename GridImp::ctype,0,cdim>( p )
    {}
  };
}  // namespace Dune

#endif // DUNE_GRID_YASPGRIDGEOMETRY_HH


==> anc/xt-super/dune-grid/dune/grid/yaspgrid/yaspgridhierarchiciterator.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_YASPGRIDHIERARCHICITERATOR_HH
#define DUNE_GRID_YASPGRIDHIERARCHICITERATOR_HH

/** \file
 * The YaspHierarchicIterator class
 *
 * Enables iteration over son entities of codim 0
 */

namespace Dune {

  /** \brief YaspHierarchicIterator enables iteration over son entities of codim 0
   */
  template<class GridImp>
  class YaspHierarchicIterator :
    public YaspEntityPointer<0,GridImp>
  {
    enum { dim=GridImp::dimension };

    typedef YaspEntity<0,GridImp::dimension,GridImp> YaspEntityImp;

  public:
    // types used from grids
    typedef typename GridImp::YGridLevelIterator YGLI;
    typedef typename GridImp::YGrid::Iterator I;
    typedef typename GridImp::template Codim<0>::Entity Entity;

    //! constructor
    YaspHierarchicIterator (const YGLI& g, const I& it, int maxlevel) :
      YaspEntityPointer<0,GridImp>(g,it)
    {
      // store reference to entity implementation for better readability
      YaspEntityImp& entity = entityImplementation();
      // now iterator points to current cell
      StackElem se(entity._g);
      std::copy(entity._it.coord().begin(), entity._it.coord().end(), se.coord.begin());
      stack.push(se);

      // determine maximum level
      _maxlevel = std::min(maxlevel,entity._g->mg->maxLevel());

      // if maxlevel not reached then push yourself and sons
      if (entity._g->level()<_maxlevel)
      {
        push_sons();
      }

      // and make iterator point to first son if stack is not empty
      if (!stack.empty())
        pop_tos();
    }

    //! constructor
    YaspHierarchicIterator (const YaspHierarchicIterator& it) :
      YaspEntityPointer<0,GridImp>(it),
      _maxlevel(it._maxlevel), stack(it.stack)
    {}

    //! increment
    void increment ()
    {
      // sanity check: do nothing when stack is empty
      if (stack.empty()) return;

      // if maxlevel not reached then push sons
      if (entityImplementation()._g->level()<_maxlevel)
        push_sons();

      // in any case pop one element
      pop_tos();
    }

    void print (std::ostream& s) const
    {
      // store reference to entity implementation for better readability
      YaspEntityImp& entity = entityImplementation();
      s << "HIER: " << "level=" << entity._g.level()
        << " position=" << entity._it.coord()
        << " superindex=" << entity._it.superindex()
        << " maxlevel=" << entity._maxlevel
        << " stacksize=" << stack.size()
        << std::endl;
    }

  private:
    int _maxlevel;       //!< maximum level of elements to be processed

    struct StackElem {
      YGLI g;         // grid level of the element
      array<int,dim> coord;   // and the coordinates
      StackElem(YGLI gg) : g(gg) {}
    };
    std::stack<StackElem> stack;    //!< stack holding elements to be processed

    // push sons of current element on the stack
    void push_sons ()
    {
      // store reference to entity implementation for better readability
      YaspEntityImp& entity = entityImplementation();

      // yes, process all 1<<dim sons
      YGLI finer = entity._g;
      ++finer;
      StackElem se(finer);
      for (int i=0; i<(1<<dim); i++)
      {
        for (int k=0; k<dim; k++)
          if (i&(1<<k))
            se.coord[k] = entity._it.coord(k)*2+1;
          else
            se.coord[k] = entity._it.coord(k)*2;
        // not all entities have 2^d subentities due to refineOptions with keep_ovlp==false
        bool exists = true;
        for (int k=0; k<dim; k++)
          if ((se.coord[k] < finer->overlap[0].dataBegin()->origin(k)) || (se.coord[k] >= finer->overlap[0].dataBegin()->origin(k)+finer->overlap[0].dataBegin()->size(k)))
            exists = false;
        if (exists)
          stack.push(se);
      }
    }

    YaspEntityImp& entityImplementation()
    {
      return GridImp::getRealImplementation(this->_entity);
    }

    // make TOS the current element
    void pop_tos ()
    {
      StackElem se = stack.top();
      stack.pop();
      entityImplementation()._g = se.g;
      entityImplementation()._it.reinit(entityImplementation()._g->overlap[0],se.coord);
    }
  };

} // namespace Dune

#endif  //  DUNE_GRID_YASPGRIDHIERARCHICITERATOR_HH


==> anc/xt-super/dune-grid/dune/grid/yaspgrid/yaspgrididset.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_YASPGRIDIDSET_HH
#define DUNE_GRID_YASPGRIDIDSET_HH


namespace Dune {

  //========================================================================
  /*!
     \brief persistent, globally unique Ids

   */
  //========================================================================

  template<class GridImp>
  class YaspGlobalIdSet : public IdSet<GridImp,YaspGlobalIdSet<GridImp>,
                              typename remove_const<GridImp>::type::PersistentIndexType >
                          /*
                             We used the remove_const to extract the Type from the mutable class,
                             because the const class is not instantiated yet.
                           */
  {
    typedef YaspGlobalIdSet< GridImp > This;

  public:
    //! define the type used for persisitent indices
    typedef typename remove_const<GridImp>::type::PersistentIndexType IdType;

    using IdSet<GridImp, This, IdType>::subId;

    //! Only default-constructible
    YaspGlobalIdSet()
    {}

    //! get id of an entity
    /*
       We use the remove_const to extract the Type from the mutable class,
       because the const class is not instantiated yet.
     */
    template<int cd>
    IdType id (const typename remove_const<GridImp>::type::Traits::template Codim<cd>::Entity& e) const
    {
      return GridImp::getRealImplementation(e).persistentIndex();
    }

    //! get id of subentity
    /*
       We use the remove_const to extract the Type from the mutable class,
       because the const class is not instantiated yet.
     */
    IdType subId (const typename remove_const<GridImp>::type::Traits::template Codim< 0 >::Entity &e,
                  int i, unsigned int codim ) const
    {
      return GridImp::getRealImplementation(e).subPersistentIndex(i,codim);
    }

  };

} // namespace Dune

#endif //  DUNE_GRID_YASPGRIDIDSET_HH


==> anc/xt-super/dune-grid/dune/grid/yaspgrid/yaspgridindexsets.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_YASPGRIDINDEXSET_HH
#define DUNE_GRID_YASPGRIDINDEXSET_HH

/** \file
 *
   \brief level-wise, non-persistent, consecutive indices for YaspGrid

 */

namespace Dune {

  /** \brief Implementation of Level- and LeafIndexSets for YaspGrid
   *
   * \tparam GridImp The YaspGrid class we are an index set for
   * \tparam isLeafIndexSet false: class functions as level index set,
   *         true: class functions as leaf index set
   */
  template<class GridImp, bool isLeafIndexSet>
  class YaspIndexSet
    : public IndexSet< GridImp, YaspIndexSet< GridImp, isLeafIndexSet >, unsigned int >
  {
    typedef YaspIndexSet< GridImp, isLeafIndexSet > This;
    typedef IndexSet< GridImp, This, unsigned int > Base;

  public:
    typedef typename Base::IndexType IndexType;

    using Base::subIndex;

    /** \brief Level grid view constructor stores reference to a grid and level */
    YaspIndexSet ( const GridImp &g, int l )
      : grid( g ),
        level( l )
    {
      assert(not isLeafIndexSet);

      // contains a single element type;
      for (int codim=0; codim<=GridImp::dimension; codim++)
        mytypes[codim].push_back(GeometryType(GeometryType::cube,GridImp::dimension-codim));
    }

    /** \brief Level grid view constructor stores reference to a grid and level */
    YaspIndexSet ( const GridImp &g )
      : grid( g )
    {
      assert(isLeafIndexSet);

      // contains a single element type;
      for (int codim=0; codim<=GridImp::dimension; codim++)
        mytypes[codim].push_back(GeometryType(GeometryType::cube,GridImp::dimension-codim));
    }

    //! get index of an entity
    template<int cc>
    IndexType index (const typename remove_const<GridImp>::type::Traits::template Codim<cc>::Entity& e) const
    {
      return grid.getRealImplementation(e).compressedIndex();
    }

    //! get index of subentity of an entity
    template< int cc >
    IndexType subIndex ( const typename remove_const< GridImp >::type::Traits::template Codim< cc >::Entity &e,
                         int i, unsigned int codim ) const
    {
      assert( cc == 0 || cc == GridImp::dimension );
      if( cc == GridImp::dimension )
        return grid.getRealImplementation(e).compressedIndex();
      else
        return grid.getRealImplementation(e).subCompressedIndex(i,codim);
    }

    //! get number of entities of given type and level (the level is known to the object)
    int size (GeometryType type) const
    {
      return (isLeafIndexSet)
        ? grid.size( type )
        : grid.size( level, type );
    }

    //! return size of set for a given codim
    int size (int codim) const
    {
      return (isLeafIndexSet)
        ? grid.size( codim )
        : grid.size( level, codim );
    }

    //! return true if the given entity is contained in \f$E\f$.
    template<class EntityType>
    bool contains (const EntityType& e) const
    {
      return (isLeafIndexSet)
        ? e.level() == grid.maxLevel()
        : e.level() == level;
    }

    std::vector< GeometryType > types ( int codim ) const { return mytypes[ codim ]; }

    //! deliver all geometry types used in this grid
    const std::vector<GeometryType>& geomTypes (int codim) const
    {
      return mytypes[codim];
    }

  private:
    const GridImp& grid;
    int level;
    std::vector<GeometryType> mytypes[remove_const<GridImp>::type::dimension+1];
  };

}   // namespace Dune

#endif  // DUNE_GRID_YASPGRIDINDEXSET_HH


==> anc/xt-super/dune-grid/dune/grid/yaspgrid/yaspgridintersection.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_YASPGRIDINTERSECTION_HH
#define DUNE_GRID_YASPGRIDINTERSECTION_HH

/** \file
 * \brief The YaspIntersection class
 *
   YaspIntersection provides data about intersection with
   neighboring codim 0 entities.
 */

namespace Dune {

  /** \brief  YaspIntersection provides data about intersection with
     neighboring codim 0 entities.
   */
  template<class GridImp>
  class YaspIntersection
  {
    enum { dim=GridImp::dimension };
    enum { dimworld=GridImp::dimensionworld };
    typedef typename GridImp::ctype ctype;

    typedef typename GridImp::Traits::template Codim< 1 >::GeometryImpl GeometryImpl;
    typedef typename GridImp::Traits::template Codim< 1 >::LocalGeometryImpl LocalGeometryImpl;

    friend class YaspIntersectionIterator<GridImp>;

  public:
    // types used from grids
    typedef typename GridImp::YGridLevelIterator YGLI;
    typedef typename GridImp::YGrid::Iterator I;
    typedef typename GridImp::template Codim<0>::Entity Entity;
    typedef typename GridImp::template Codim<0>::EntityPointer EntityPointer;
    typedef typename GridImp::template Codim<1>::Geometry Geometry;
    typedef typename GridImp::template Codim<1>::LocalGeometry LocalGeometry;

    void update() {

      // vector with per-direction movements
      std::array<int,dim> dist{{0}};

      // first move: back to center
      dist[_dir] = 1 - 2*_face;

      // update face info
      _dir = _count / 2;
      _face = _count % 2;

      // second move: to new neighbor
      dist[_dir] += -1 + 2*_face;

      // move transforming iterator
      _outside.transformingsubiterator().move(dist);
    }

    /*! return true if we are on the boundary of the domain
        unless we are periodic in that direction
     */
    bool boundary () const
    {
      // Coordinate of intersection in its direction
      int coord = _inside.transformingsubiterator().coord(_dir) + _face;
      if (_inside.gridlevel()->mg->isPeriodic(_dir))
        return false;
      else
        return coord == 0
               ||
               coord == _inside.gridlevel()->mg->levelSize(_inside.gridlevel()->level(),_dir);
    }

    //! return true if neighbor across intersection exists in this processor
    bool neighbor () const
    {
      // Coordinate of intersection in its direction
      int coord = _inside.transformingsubiterator().coord(_dir) + _face;
      return coord > _inside.gridlevel()->overlap[0].dataBegin()->min(_dir)
             &&
             coord <= _inside.gridlevel()->overlap[0].dataBegin()->max(_dir);
    }

    //! Yasp is always conform
    bool conforming () const
    {
      return true;
    }

    //! return EntityPointer to the Entity on the inside of this intersection
    //! (that is the Entity where we started this Iterator)
    Entity inside() const
    {
      return Entity(_inside);
    }

    //! return EntityPointer to the Entity on the outside of this intersection
    Entity outside() const
    {
      return Entity(_outside);
    }

#if DUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS
    //! identifier for boundary segment from macro grid
    //! (attach your boundary condition as needed)
    int boundaryId() const
    {
      if(boundary()) return indexInInside()+1;
      return 0;
    }
#endif

    //! identifier for boundary segment from macro grid
    //! (attach your boundary condition as needed)
    int boundarySegmentIndex() const
    {
      if(! boundary())
        DUNE_THROW(GridError, "called boundarySegmentIndex while boundary() == false");
      // size of local macro grid
      const Dune::array<int, dim> & size = _inside.gridlevel()->mg->begin()->overlap[0].dataBegin()->size();
      const Dune::array<int, dim> & origin = _inside.gridlevel()->mg->begin()->overlap[0].dataBegin()->origin();
      Dune::array<int, dim> sides;
      {
        for (int i=0; i<dim; i++)
        {
          sides[i] =
            ((_inside.gridlevel()->mg->begin()->overlap[0].dataBegin()->origin(i)
              == 0)+
            (_inside.gridlevel()->mg->begin()->overlap[0].dataBegin()->origin(i) +
                      _inside.gridlevel()->mg->begin()->overlap[0].dataBegin()->size(i)
                      ==
                      _inside.gridlevel()->mg->levelSize(0,i)));

        }
      }
      // global position of the cell on macro grid
      Dune::array<int, dim> pos = _inside.transformingsubiterator().coord();
      for(int i=0; i<dim; i++)
      {
        pos[i] = pos[i] / (1<<_inside.level());
        pos[i] = pos[i] - origin[i];
      }
      // compute unit-cube-face-sizes
      Dune::array<int, dim> fsize;
      {
        int vol = 1;
        for (int k=0; k<dim; k++)
          vol *= size[k];
        for (int k=0; k<dim; k++)
          fsize[k] = vol/size[k];
      }
      // compute index in the unit-cube-face
      int index = 0;
      {
        int localoffset = 1;
        for (int k=dim-1; k>=0; k--)
        {
          if (k == _dir) continue;
          index += (pos[k]) * localoffset;
          localoffset *= size[k];
        }
      }
      // add unit-cube-face-offsets
      {
        for (int k=0; k<_dir; k++)
          index += sides[k] * fsize[k];
        // add fsize if we are on the right face and there is a left-face-boundary on this processor
        index += _face * (sides[_dir]>1) * fsize[_dir];
      }

      return index;
    }

    //! return unit outer normal, this should be dependent on local coordinates for higher order boundary
    FieldVector<ctype, dimworld> outerNormal (const FieldVector<ctype, dim-1>& local) const
    {
      return _faceInfo[_count].normal;
    }

    //! return unit outer normal, this should be dependent on local coordinates for higher order boundary
    FieldVector<ctype, dimworld> unitOuterNormal (const FieldVector<ctype, dim-1>& local) const
    {
      return _faceInfo[_count].normal;
    }

    //! return unit outer normal at center of intersection geometry
    FieldVector<ctype, dimworld> centerUnitOuterNormal () const
    {
      return _faceInfo[_count].normal;
    }

    //! return unit outer normal, this should be dependent on
    //! local coordinates for higher order boundary
    //! the normal is scaled with the integration element of the intersection.
    FieldVector<ctype, dimworld> integrationOuterNormal (const FieldVector<ctype, dim-1>& local) const
    {
      FieldVector<ctype, dimworld> n = _faceInfo[_count].normal;
      n *= geometry().volume();
      return n;
    }

    /*! intersection of codimension 1 of this neighbor with element where iteration started.
       Here returned element is in LOCAL coordinates of the element where iteration started.
     */
    LocalGeometry geometryInInside () const
    {
      return LocalGeometry( _faceInfo[_count].geom_inside );
    }

    /*! intersection of codimension 1 of this neighbor with element where iteration started.
       Here returned element is in LOCAL coordinates of neighbor
     */
    LocalGeometry geometryInOutside () const
    {
      return LocalGeometry( _faceInfo[_count].geom_outside );
    }

    /*! intersection of codimension 1 of this neighbor with element where iteration started.
     */
    Geometry geometry () const
    {

      std::bitset<dim> shift;
      shift.set();
      shift[_dir] = false;

      Dune::FieldVector<ctype,dimworld> ll, ur;
      for (int i=0; i<dimworld; i++)
      {
        int coord = _inside.transformingsubiterator().coord(i);

        if ((i == _dir) and (_face))
          coord++;

        ll[i] = _inside.transformingsubiterator().coordCont()->coordinate(i,coord);
        if (i != _dir)
          coord++;
        ur[i] = _inside.transformingsubiterator().coordCont()->coordinate(i,coord);

        // If on periodic overlap, transform coordinates by domain size
        if (_inside.gridlevel()->mg->isPeriodic(i)) {
          int coord = _inside.transformingsubiterator().coord(i);
          if (coord < 0) {
            auto size = _inside.gridlevel()->mg->domainSize()[i];
            ll[i] += size;
            ur[i] += size;
          } else if (coord + 1 > _inside.gridlevel()->mg->levelSize(_inside.gridlevel()->level(),i)) {
            auto size = _inside.gridlevel()->mg->domainSize()[i];
            ll[i] -= size;
            ur[i] -= size;
          }
        }
      }

      GeometryImpl _is_global(ll,ur,shift);
      return Geometry( _is_global );
    }

    /** \brief obtain the type of reference element for this intersection */
    GeometryType type () const
    {
      return GeometryType(GeometryType::cube, dim-1);
    }

    //! local index of codim 1 entity in self where intersection is contained in
    int indexInInside () const
    {
      return _count;
    }

    //! local index of codim 1 entity in neighbor where intersection is contained in
    int indexInOutside () const
    {
      // flip the last bit
      return _count^1;
    }

    YaspIntersection()
      : _count(~uint8_t(0)) // Use as marker for invalid intersection
      , _dir(0)
      , _face(0)
    {}

    //! make intersection iterator from entity, initialize to first neighbor
    YaspIntersection (const YaspEntity<0,dim,GridImp>& myself, bool toend) :
      _inside(myself.gridlevel(),
              myself.transformingsubiterator()),
      _outside(myself.gridlevel(),
               myself.transformingsubiterator()),
      // initialize to first neighbor
      _count(0),
      _dir(0),
      _face(0)
    {
      if (toend)
      {
        // initialize end iterator
        _count = 2*dim;
        return;
      }
      _count = 0;

      // move transforming iterator
      _outside.transformingsubiterator().move(_dir,-1);
    }

    //! copy constructor -- use default

    //! copy operator - use default
    void assign (const YaspIntersection& it)
    {
      *this = it;
    }

    bool equals(const YaspIntersection& other) const
    {
      // compare counts first -- that's cheaper if the test fails
      return _count == other._count && _inside.equals(other._inside);
    }

  private:
    /* EntityPointers (get automatically updated) */
    YaspEntity<0,GridImp::dimension,GridImp> _inside;  //!< entitypointer to myself
    YaspEntity<0,GridImp::dimension,GridImp> _outside; //!< outside entitypointer
    /* current position */
    uint8_t _count;                                //!< valid neighbor count in 0 .. 2*dim-1
    uint8_t _dir;                                  //!< count/2
    uint8_t _face;                                 //!< count%2

    /* static data */
    struct faceInfo
    {
      FieldVector<ctype, dimworld> normal;
      LocalGeometryImpl geom_inside;           //!< intersection in own local coordinates
      LocalGeometryImpl geom_outside;          //!< intersection in neighbors local coordinates
    };

    /* static face info */
    static const array<faceInfo, 2*GridImp::dimension> _faceInfo;

    static array<faceInfo, 2*dim> initFaceInfo()
    {
      array<faceInfo, 2*dim> I;
      for (uint8_t i=0; i<dim; i++)
      {
        // compute normals
        I[2*i].normal = 0.0;
        I[2*i+1].normal = 0.0;
        I[2*i].normal[i] = -1.0;
        I[2*i+1].normal[i] = +1.0;

        // determine the shift vector for these intersection
        std::bitset<dim> s;
        s.set();
        s[i] = false;

        // store intersection geometries
        Dune::FieldVector<ctype, dim> ll(0.0);
        Dune::FieldVector<ctype, dim> ur(1.0);
        ur[i] = 0.0;

        I[2*i].geom_inside = LocalGeometryImpl(ll,ur,s);
        I[2*i+1].geom_outside = LocalGeometryImpl(ll,ur,s);

        ll[i] = 1.0;
        ur[i] = 1.0;

        I[2*i].geom_outside = LocalGeometryImpl(ll,ur,s);
        I[2*i+1].geom_inside = LocalGeometryImpl(ll,ur,s);
      }

      return I;
    }
  };

  template<class GridImp>
  const array<typename YaspIntersection<GridImp>::faceInfo, 2*GridImp::dimension>
  YaspIntersection<GridImp>::_faceInfo =
    YaspIntersection<GridImp>::initFaceInfo();

}   // namespace Dune

#endif   // DUNE_GRID_YASPGRIDINTERSECTION_HH


==> anc/xt-super/dune-grid/dune/grid/yaspgrid/yaspgridintersectioniterator.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_YASPGRIDINTERSECTIONITERATOR_HH
#define DUNE_GRID_YASPGRIDINTERSECTIONITERATOR_HH

/** \file
 * \brief The YaspIntersectionIterator class

   YaspIntersectionIterator enables iteration over intersections with
   neighboring codim 0 entities.
 */

namespace Dune {

  /** \brief YaspIntersectionIterator enables iteration over intersections with
             neighboring codim 0 entities.
   */
  template<class GridImp>
  class YaspIntersectionIterator
  {
    enum { dim=GridImp::dimension };
  public:
    // types used from grids
    typedef Dune::YaspIntersection< GridImp > IntersectionImp;
    typedef Dune::Intersection< GridImp, IntersectionImp > Intersection;

    //! increment
    void increment()
    {
      GridImp::getRealImplementation(intersection_)._count += (GridImp::getRealImplementation(intersection_)._count < 2*dim);
    }

    //! equality
    bool equals (const YaspIntersectionIterator& other) const
    {
      return intersection_ == other.intersection_;
    }

    //! \brief dereferencing
    const Intersection & dereference() const
    {
      GridImp::getRealImplementation(intersection_).update();
      return intersection_;
    }

    YaspIntersectionIterator()
    {}

    //! make intersection iterator from entity
    YaspIntersectionIterator (const YaspEntity<0,dim,GridImp>& myself, bool toend)
      : intersection_(IntersectionImp(myself, toend))
    {}

    //! copy constructor
    YaspIntersectionIterator (const YaspIntersectionIterator& other)
      : intersection_(other.intersection_)
    {}

    //! assignment
    YaspIntersectionIterator & operator = (const YaspIntersectionIterator& other)
    {
      intersection_ = other.intersection_;
      return *this;
    }

  private:
    // The intersection this iterator points to
    mutable Intersection intersection_;
  };

}        // namespace Dune

#endif   // DUNE_GRID_YASPGRIDINTERSECTIONITERATOR_HH


==> anc/xt-super/dune-grid/dune/grid/yaspgrid/yaspgridleveliterator.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_YASPGRIDLEVELITERATOR_HH
#define DUNE_GRID_YASPGRIDLEVELITERATOR_HH

/** \file
 * \brief The YaspLevelIterator class
 */

namespace Dune {


  /** \brief Iterates over entities of one grid level
   */
  template<int codim, PartitionIteratorType pitype, class GridImp>
  class YaspLevelIterator :
    public YaspEntityPointer<codim,GridImp>
  {
    //! know your own dimension
    enum { dim=GridImp::dimension };
    //! know your own dimension of world
    enum { dimworld=GridImp::dimensionworld };
    typedef typename GridImp::ctype ctype;
  public:
    typedef typename GridImp::template Codim<codim>::Entity Entity;
    typedef typename GridImp::YGridLevelIterator YGLI;
    typedef typename GridImp::YGrid::Iterator I;

    //! default constructor
    YaspLevelIterator ()
    {}

    //! constructor
    YaspLevelIterator (const YGLI & g, const I& it) :
      YaspEntityPointer<codim,GridImp>(g,it) {}

    //! copy constructor
    YaspLevelIterator (const YaspLevelIterator& i) :
      YaspEntityPointer<codim,GridImp>(i) {}

    //! increment
    void increment()
    {
      ++(GridImp::getRealImplementation(this->_entity)._it);
    }
  };

}

#endif   // DUNE_GRID_YASPGRIDLEVELITERATOR_HH


==> anc/xt-super/dune-grid/dune/grid/yaspgrid/yaspgridpersistentcontainer.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_YASPGRIDPERSISTENTCONTAINER_HH
#define DUNE_GRID_YASPGRIDPERSISTENTCONTAINER_HH

/** \file
 * \brief Specialization of the PersistentContainer for YaspGrid
 */

#include <cassert>
#include <vector>

#include <dune/grid/utility/persistentcontainer.hh>
#include <dune/grid/utility/persistentcontainervector.hh>
#include "../yaspgrid.hh"

namespace Dune
{

  /** \internal
   *  \brief implement a consecutive index for all entities of given codim of a YaspGrid
   *
   * this class behaves similar to an IndexSet
   *
   * to make this work for a persistent vector we have to implement...
   *
   *      indexSet.size( codim )
   *      indexSet.index( entity );
   *      indexSet.subIndex( entity, subEntity, codimension() );
   */
  template<typename Grid>
  class YaspPersistentContainerIndex
  {

  public:
    YaspPersistentContainerIndex(const Grid & grid, int codim)
      : _grid(grid), _codim(codim)
    {
      recomputeOffsets();
    }

    /** \copydoc IndexSet::IndexType */
    typedef std::size_t IndexType;

    /** \copydoc IndexSet::index */
    template<class Entity>
    IndexType index (const Entity& e) const
    {
      static const int cc = Entity::codimension;
      std::size_t level = e.level();
      return _grid.indexsets[level]->template index<cc>(e) + _offsets[level];
    }

    /** \copydoc IndexSet::subIndex */
    template< class Entity >
    IndexType subIndex ( const Entity &e, int i, unsigned int codim ) const
    {

      static const int cc = Entity::codimension;
      std::size_t level = e.level();
      return _grid.indexsets[level]->template subIndex<cc>(e,i,codim) + _offsets[level];
    }

    /** \copydoc IndexSet::size */
    std::size_t size (int codim) const
    {
      if (_grid.indexsets.size()+1 != _offsets.size())
        recomputeOffsets();
      return _offsets.back();
    }

  private:
    void recomputeOffsets() const
    {
      _offsets.resize(_grid.indexsets.size()+1,0);
      _offsets[0] = 0;
      for (std::size_t i=0; i<_grid.indexsets.size(); i++)
        _offsets[i+1] = _offsets[i] + _grid.indexsets[i]->size(_codim);
    }

    const Grid& _grid;
    int _codim;
    mutable std::vector<std::size_t> _offsets;
  };

  /** \brief Specialization of the PersistentContainer for YaspGrid */
  /**
     \note questions regarding the interface of PersistentContainer:
     - is it allowed to access the container after grid modification, without calling resize?
     - which assumptions on the indexset doe the PersistentContainerVector have?
   */
  template<int dim, class CoordCont, class T>
  class PersistentContainer< YaspGrid<dim, CoordCont>, T >
  /* We have to pass the reference to the IndexSet to the constructor
     of the PersistentContainerVector.  In order to have a valid
     indexset available, we inherit from a private indexset
   */
    : private YaspPersistentContainerIndex< const YaspGrid<dim, CoordCont> >,
      public PersistentContainerVector< YaspGrid<dim, CoordCont>,
                                        YaspPersistentContainerIndex< const YaspGrid<dim, CoordCont> >,
                                        std::vector<T> >
  {
    typedef YaspPersistentContainerIndex< const YaspGrid<dim, CoordCont> > IndexSet;
    typedef PersistentContainerVector< YaspGrid<dim, CoordCont>, IndexSet, std::vector<T> > Base;

  public:
    typedef typename Base::Grid Grid;
    typedef typename Base::Value Value;

    using Base::size;

    PersistentContainer ( const Grid &grid, int codim, const Value &value = Value() )
      : IndexSet(grid, codim),
        Base(*this, codim, value)
    {}
  };

} // end namespace Dune

#endif // end DUNE_GRID_YASPGRIDPERSISTENTCONTAINER_HH


==> anc/xt-super/dune-grid/dune/grid/yaspgrid/ygrid.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GRID_YASPGRID_YGRID_HH
#define DUNE_GRID_YASPGRID_YGRID_HH

#include <vector>
#include <bitset>
#include <deque>

#include <dune/common/array.hh>
#include <dune/common/fvector.hh>
#include <dune/common/power.hh>

/** \file
    \brief This provides a YGrid, the elemental component of the yaspgrid implementation
 */

namespace Dune {

 namespace Yasp {
  /** @returns an array containing the sizes of the grids associated with vectors in given array.
   *  Needed in this form due to the need of such functionality in class initializer lists.
   *  @param v the array of vectors to examine
   */
  template<int d, typename ct>
  Dune::array<int,d> sizeArray(const Dune::array<std::vector<ct>,d>& v)
  {
    Dune::array<int,d> tmp;
    for (int i=0; i<d; ++i)
      tmp[i] = v[i].size() - 1;
    return tmp;
  }
 } //namespace Yasp

  /**
     The YGrid considered here describes a finite set \f$d\f$-tupels of the form
     \f[ G = \{ (k_0,\ldots,k_{d-1}) | o_i \leq k_i < o_i+s_i \}  \f]

     together with an affine mapping.

     A YGrid is characterized by the following quantities:

     - The origin \f$ o=(o_0,\ldots,o_{d-1}) \in Z^d\f$,
     - the size \f$ s=(s_0,\ldots,s_{d-1}) \in Z^d\f$,
     - The shift \f$ r=(r_0,\ldots,r_{d-1}) \in R^d\f$.
     - a coordinate container, that gives the mapping of the index to global coordinates (see coordinates.hh)

     The shift can be used to interpret the points of a grid as midpoints of cells, faces, edges, etc.

     Here is a graphical illustration of a grid:

     \image html  grid.png "A YGrid."
     \image latex grid.eps "A YGrid." width=\textwidth

     A YGrid allows to iterate over all its cells with an Iterator class.

     A YGrid is always considered as being embedded in a larger grid.
     This embedding is characterized by an offset and an enclosing grid as
     shown in the following picture:

     \image html  subgrid.png "The SubYGrid is shown in red, blue is the enclosing grid."
     \image latex subgrid.eps "The SubYGrid is shown in red, blue is the enclosing grid." width=\textwidth

     The iterator provides also a mapping to the consecutive index in the enclosing grid.

     Note: as of november 2013 there are only YGrid and YGrid::Iterator. These represent
     the functionality of former SubYGrid and SubYGrid::TransformingSubIterator. All other
     classes in the hierarchy have not been used.
   */
  template<class Coordinates>
  class YGridComponent
  {
  public:
    //extract coordinate type and dimension from the coordinate container
    typedef typename Coordinates::ctype ct;
    static const int d = Coordinates::dimension;

    typedef Dune::array<int, d> iTupel;
    typedef FieldVector<ct,d> fTupel;

    //! make uninitialized ygrid
    YGridComponent () : _shift(0ULL)
    {
      std::fill(_origin.begin(), _origin.end(), 0);
      std::fill(_offset.begin(), _offset.end(), 0);
      std::fill(_size.begin(), _size.end(), 0);
    }

    /** @brief make ygrid without coordinate information
     *  @param origin origin of the grid in global coordinates
     *  @param size size of the grid
     *  Such grid has no coordinate information stored but can be
     *  used to determine an intersection with a grid with coordinate
     *  information. This avoids sending coordinates in the parallel case.
     */
    YGridComponent(iTupel origin, iTupel size)
      : _origin(origin), _size(size)
    {}

    /** @brief make a subgrid by taking coordinates from a larger grid
     *  @param origin origin of the grid to be constructed
     *  @param size size of the grid to be constructed
     *  @param enclosing the grid to take coordinates and shift vector from
     */
    YGridComponent (iTupel origin, iTupel size, const YGridComponent<Coordinates>& enclosing)
      :  _origin(origin), _shift(enclosing.shift()), _coords(enclosing.getCoords()), _size(size), _supersize(enclosing.supersize())
    {
      for (int i=0; i<d; i++)
        _offset[i] = origin[i] - enclosing.origin(i) + enclosing.offset(i);

      // compute superincrements
      int inc = 1;
      for (int i=0; i<d; ++i)
        {
          _superincrement[i] = inc;
          inc *= _supersize[i];
        }
    }

    /** @brief Make YGridComponent by giving all parameters
     *  @param origin the origin of the grid in global coordinates
     *  @param shift the shift vector
     *  @param coords the coordinate vectors to be used
     *  @param size the size vector
     *  @param offset the offset in the enclosing grid
     *  @param supersize size of the enclosing grid
     */
    YGridComponent (iTupel origin, std::bitset<d> shift, Coordinates* coords, iTupel size, iTupel offset, iTupel supersize)
      : _origin(origin), _shift(shift), _coords(coords), _size(size), _offset(offset), _supersize(supersize)
    {
      // compute superincrements
      int inc = 1;
      for (int i=0; i<d; ++i)
        {
          _superincrement[i] = inc;
          inc *= _supersize[i];
        }
    }

    //! Return origin in direction i
    int origin (int i) const
    {
      return _origin[i];
    }

    //! return reference to origin
    const iTupel& origin () const
    {
      return _origin;
    }

    //! Return shift in direction i
    bool shift (int i) const
    {
      return _shift[i];
    }

    //! Return shift tupel
    const std::bitset<d>& shift () const
    {
      return _shift;
    }

    Coordinates* getCoords() const
    {
      return _coords;
    }

    //! Return offset to origin of enclosing grid
    int offset (int i) const
    {
      return _offset[i];
    }

    //! Return offset to origin of enclosing grid
    const iTupel & offset () const
    {
      return _offset;
    }

    //! return size of enclosing grid
    int supersize (int i) const
    {
      return _supersize[i];
    }

    //! return size of enclosing grid
    const iTupel & supersize () const
    {
      return _supersize;
    }

    //! return size in direction i
    int size (int i) const
    {
      return _size[i];
    }

    //! retrun size
    iTupel size () const
    {
      return _size;
    }

    //! Return total size of index set which is the product of all size per direction.
    int totalsize () const
    {
      int s=1;
      for (int i=0; i<d; ++i)
        s *= size(i);
      return s;
    }

    //! Return minimum index in direction i
    int min (int i) const
    {
      return _origin[i];
    }

    //! Return maximum index in direction i
    int max (int i) const
    {
      return _origin[i] + size(i) - 1;
    }

    //! Return true if YGrid is empty, i.e. has size 0 in all directions.
    bool empty () const
    {
      for (int i=0; i<d; ++i)
      {
        if (size(i) == 0)
          return true;
      }
      return false;
    }

    //! given a coordinate, return true if it is in the grid
    bool inside (const iTupel& coord) const
    {
      for (int i=0; i<d; i++)
      {
        if ((coord[i]<_origin[i]) || (coord[i]>=_origin[i]+_size[i]))
          return false;
      }
      return true;
    }

    //! given a tupel compute its index in the lexicographic numbering
    int index (const iTupel& coord) const
    {
      int index = (coord[d-1]-_origin[d-1]);

      for (int i=d-2; i>=0; i--)
        index = index*_size[i] + (coord[i]-_origin[i]);

      return index;
    }

    //! return grid moved by the vector v
    YGridComponent<Coordinates> move (iTupel v) const
    {
      for (int i=0; i<d; i++)
        v[i] += _origin[i];
      return YGridComponent<Coordinates>(v,_size,*this);
    }

    //! Return YGridComponent of supergrid of self which is the intersection of self and another YGridComponent
    YGridComponent<Coordinates> intersection (const YGridComponent<Coordinates>& r) const
    {
      for (int i=0; i<d; i++)
      {
        //empty coordinate vectors result in empty intersections
        if (empty() || r.empty())
          return YGridComponent<Coordinates>();
      }

      iTupel neworigin;
      iTupel newsize;
      for (int i=0; i<d; ++i)
      {
        neworigin[i] = std::max(origin(i),r.origin(i));
        newsize[i] = std::min(max(i),r.max(i)) - neworigin[i] + 1;
      }

      return YGridComponent<Coordinates>(neworigin,newsize,*this);
    }


    /** Iterator class allows one to run over all cells of a grid.
     *  The cells of the grid to iterate over are numbered consecutively starting
     *  with zero. Via the index() method the iterator provides a mapping of the
     *  cells of the grid to a one-dimensional array. The number of entries
     *  in this array must be the size of the grid.
     */
    class Iterator {
    public:
      // default constructor
      Iterator () {}

      //! Make iterator pointing to first cell in a grid.
      Iterator (const YGridComponent<Coordinates>& r) : _grid(&r)
      {
        iTupel coord(r.origin());
        reinit(r,coord);
      }

      //! Make iterator pointing to given cell in a grid.
      Iterator (const YGridComponent<Coordinates>& r, const iTupel& coord)
      {
        reinit(r,coord);
      }

      //! reinitialize iterator to given position
      void reinit (const YGridComponent<Coordinates>& r, const iTupel& coord)
      {
        // initialize to given position in index set
        for (int i=0; i<d; ++i)
          _coord[i] = coord[i];

        // move superindex to first cell in subgrid
        _superindex = 0;
        for (int i=0; i<d; ++i)
          _superindex += (r.offset(i)+coord[i]-r.origin(i))*r.superincrement(i);

        _grid = &r;
      }

      //! Return true when two iterators over the same grid are equal (!).
      bool operator== (const Iterator& i) const
      {
        return _superindex == i._superindex;
      }

      //! Return true when two iterators over the same grid are not equal (!).
      bool operator!= (const Iterator& i) const
      {
        return _superindex != i._superindex;
      }

      //! Return consecutive index in enclosing grid
      int superindex () const
      {
        return _superindex;
      }

      //! Return coordinate of the cell in direction i.
      int coord (int i) const
      {
        return _coord[i];
      }

      //! Return coordinate of the cell as reference (do not modify).
      const iTupel& coord () const
      {
        return _coord;
      }

      //! move this iterator dist cells in direction i
      void move (int i, int dist)
      {
        _coord[i] += dist;
        _superindex += dist*_grid->superincrement(i);
      }

      //! move this iterator dist cells in direction i
      void move (const iTupel& dist)
      {
        for (int i = 0; i < d; ++i)
          {
            _coord[i] += dist[i];
            _superindex += dist[i]*_grid->superincrement(i);
          }
      }

      //! Increment iterator to next cell with position.
      Iterator& operator++ ()
      {
        for (int i=0; i<d; i++)         // check for wrap around
        {
          _superindex += _grid->superincrement(i);   // move on cell in direction i
          if (++_coord[i] <= _grid->max(i))
            return *this;
          else
          {
            _coord[i] = _grid->origin(i);         // move back to origin in direction i
            _superindex -= _grid->size(i) * _grid->superincrement(i);
          }
        }
        // if we wrapped around, back to to begin(), we must put the iterator to end()
        if (_coord == _grid->origin())
        {
          for (int i=0; i<d; i++)
            _superindex += (_grid->size(i)-1) * _grid->superincrement(i);
          _superindex += _grid->superincrement(0);
        }
        return *this;
      }

      //! Return ith component of lower left corner of the entity associated with the current coordinates and shift.
      ct lowerleft(int i) const
      {
        return _grid->getCoords()->coordinate(i,_coord[i]);
      }

      //! Return lower left corner of the entity associated with the current coordinates and shift.
      fTupel lowerleft() const
      {
        fTupel ll;
        for (int i=0; i<d; i++)
          ll[i] = lowerleft(i);
        return ll;
      }

      //! Return ith component of upper right corder of the entity associated with the current coordinates and shift.
      ct upperright(int i) const
      {
        int coord = _coord[i];
        if (shift(i))
          coord++;
        return _grid->getCoords()->coordinate(i,coord);
      }

      //! Return upper right corder of the entity associated with the current coordinates and shift.
      fTupel upperright() const
      {
        fTupel ur;
        for (int i=0; i<d; i++)
          ur[i] = upperright(i);
        return ur;
      }

      //! Return meshsize in direction i
      ct meshsize (int i) const
      {
        return _grid->getCoords()->meshsize(i,_coord[i]);
      }

      //! Return meshsize of current cell as reference.
      fTupel meshsize () const
      {
        fTupel h;
        for (int i=0; i<d; i++)
          h[i] = meshsize(i);
        return h;
      }

      bool shift (int i) const
      {
        return _grid->shift(i);
      }

      std::bitset<d> shift() const
      {
        return _grid->shift();
      }

      Coordinates* coordCont() const
      {
        return _grid->getCoords();
      }

    protected:
      iTupel _coord;       //!< current position in index set
      int _superindex;        //!< consecutive index in enclosing grid
      const YGridComponent<Coordinates>* _grid;
    };


    int superindex(iTupel coord) const
    {
      // move superindex to first cell in subgrid
      int si = 0;
      for (int i=0; i<d; ++i)
        si += (offset(i)+coord[i]-origin(i))*_superincrement[i];
      return si;
    }

    int superincrement(int i) const
    {
      return _superincrement[i];
    }

    //! return iterator to first element of index set
    Iterator begin () const
    {
      return Iterator(*this);
    }

    //! return iterator to given element of index set
    Iterator begin (const iTupel& co) const
    {
      return Iterator(*this,co);
    }

    //! return subiterator to last element of index set
    Iterator end () const
    {
      iTupel last;
      for (int i=0; i<d; i++)
        last[i] = max(i);
      last[0] += 1;
      return Iterator(*this,last);
    }

  private:
    iTupel _origin;
    std::bitset<d> _shift;
    Coordinates* _coords;
    iTupel _size;
    iTupel _offset;    //!< offset to origin of the enclosing grid
    iTupel _supersize; //!< size of the enclosing grid
    iTupel _superincrement; //!< moves consecutive index by one in this direction in supergrid

  };


  //! Output operator for ygrids
  template <class Coordinates>
  inline std::ostream& operator<< (std::ostream& s, YGridComponent<Coordinates> e)
  {
    s << "Printing YGridComponent structure:" << std::endl;
    s << "Origin: " << e.origin() << std::endl;
    s << "Shift: " << e.shift() << std::endl;
    s << "Size: " << e.size() << std::endl;
    s << "Offset: " << e.offset() << std::endl;
    s << "Supersize: " << e.supersize() << std::endl;
    return s;
  }

  //! Output operator for ygrids
  template <class Coordinates>
  inline std::ostream& operator<< (std::ostream& s, typename YGridComponent<Coordinates>::Iterator& e)
  {
    s << "Printing YGridComponent Iterator:" << std::endl << "Iterator at " << e.coord() << " (index ";
    s << e.index() << "), position " << e.position();
    return s;
  }

  /** \brief implements a collection of YGridComponents which form a codimension
   * Entities of given codimension c need to be represented by d choose c YgridComponents.
   * All entities in one such component share the same set of spanning unit vectors.
   * A YGrid is used to iterate over the entire set of components the codimension
   * consists of. It doesnt hold any data, but instead holds an iterator range into
   * an array of components (which is owned by YGridLevel).
   */
  template<class Coordinates>
  class YGrid
  {
    public:
    static const int dim = Coordinates::dimension;

    // define data array iterator
    typedef YGridComponent<Coordinates>* DAI;

    typedef typename Dune::array<int, dim> iTupel;

    //! set start iterator in the data array
    void setBegin(DAI begin)
    {
      _begin = begin;
    }

    //! get which component belongs to a given shift vector
    int shiftmapping(const std::bitset<dim>& shift) const
    {
      return _shiftmapping[shift.to_ulong()];
    }

    //! get start iterator in the data array
    DAI dataBegin() const
    {
      return _begin;
    }

    //! get end iterator in the data array
    DAI dataEnd() const
    {
      return _end;
    }

    //! decide whether a coordinate is in the grid (depending on the component)
    bool inside(const iTupel& coord, const std::bitset<dim>& shift = std::bitset<dim>()) const
    {
      return (_begin+_shiftmapping[shift.to_ulong()])->inside(coord);
    }

    /** \brief Iterator over a collection o YGrids
     * A YGrid::Iterator is the heart of an entity in YaspGrid.
     */
    class Iterator
    {
      public:

      //! default constructor
      Iterator ()
      {}

      //! construct an iterator from coordinates and component
      Iterator (const YGrid<Coordinates>& yg, const Dune::array<int,dim>& coords, int which = 0)
        : _which(which), _yg(&yg)
      {
        _it = typename YGridComponent<Coordinates>::Iterator(*(_yg->dataBegin()+which),coords);
      }

      //! create an iterator to start or end of the codimension
      Iterator (const YGrid<Coordinates>& yg, bool end=false) : _yg(&yg)
      {
        if (end)
        {
          _it = _yg->_itends.back();
          _which = _yg->_itends.size() - 1;
        }
        else
        {
          _it = _yg->_itbegins[0];
          _which = 0;
        }
      }

      //! reinitializes an iterator, as if it was just constructed.
      void reinit(const YGrid<Coordinates>& yg, const Dune::array<int,dim>& coords, int which = 0)
      {
        _yg = &yg;
        _which = which;
        _it = typename YGridComponent<Coordinates>::Iterator(*(_yg->dataBegin()+which),coords);
      }

      //! return coordinate at the current position (direction i)
      int coord (int i) const
      {
        return _it.coord(i);
      }

      //! return coordinate array at the current postion
      const Dune::array<int, dim>& coord () const
      {
        return _it.coord();
      }

      typename Coordinates::ctype lowerleft(int i) const
      {
        return _it.lowerleft(i);
      }

      Dune::FieldVector<typename Coordinates::ctype,dim> lowerleft() const
      {
        return _it.lowerleft();
      }

      typename Coordinates::ctype upperright(int i) const
      {
        return _it.upperright(i);
      }

      Dune::FieldVector<typename Coordinates::ctype,dim> upperright() const
      {
        return _it.upperright();
      }

      //! return the current meshsize in direction i
      typename Coordinates::ctype meshsize (int i) const
      {
        return _it.meshsize(i);
      }

      //! return the current meshsize vector
      Dune::FieldVector<typename Coordinates::ctype,dim> meshsize() const
      {
        return _it.meshsize();
      }

      //! return the shift in direction i
      bool shift (int i) const
      {
        return _it.shift(i);
      }

      //! return the shift vector
      std::bitset<dim> shift () const
      {
        return _it.shift();
      }

      //! return the superindex
      int superindex() const
      {
        // the offset of the current component has to be taken into account
          return _yg->_indexOffset[_which] + _it.superindex();
      }

      //! increment to the next entity jumping to next component if necessary
      Iterator& operator++ ()
      {
        if ((++_it == _yg->_itends[_which]) && (_which < _yg->_itends.size()-1))
          _it = _yg->_itbegins[++_which];
        return *this;
      }

      //! compare two iterators: component has to match
      bool operator==(const Iterator& i) const
      {
        if (_which != i._which)
          return false;
        return _it == i._it;
      }

      //! compare two iterators: component has to match
      bool operator!=(const Iterator& i) const
      {
        if (_it != i._it)
          return true;
        return _which != i._which;
      }

      //! return the current component number
      int which() const
      {
        return _which;
      }

      //! move the grid, this is only done and needed for codim 0
      void move(int i, int dist)
      {
        _it.move(i,dist);
      }

      void move(const iTupel& dist)
      {
        _it.move(dist);
      }

      Coordinates* coordCont() const
      {
        return _it.coordCont();
      }


      private:
      unsigned int _which;
      const YGrid<Coordinates>* _yg;
      typename YGridComponent<Coordinates>::Iterator _it;
    };

    //! return begin iterator for the codimension and partition the ygrid represents
    Iterator begin() const
    {
      return Iterator(*this);
    }

    //! return iterator pointint to a specified position
    Iterator begin(const Dune::array<int, dim>& coord, int which = 0) const
    {
      return Iterator(*this, coord, which);
    }

    //! return end iterator for the codimension and partition the ygrid represents
    Iterator end() const
    {
      return Iterator(*this,true);
    }

    int superindex(const iTupel& coord, int which) const
    {
      return _indexOffset[which] + (dataBegin()+which)->superindex(coord);
    }


    // finalize the ygrid construction by storing component iterators
    void finalize(const DAI& end, int artificialOffset = 0)
    {
      // set the end iterator in the ygrid component array
      _end = end;

      _indexOffset.push_back(artificialOffset);
      int k = 0;
      for (DAI i=_begin; i != _end; ++i, ++k)
      {
        //store begin and end iterators
        _itbegins.push_back(i->begin());
        _itends.push_back(i->end());

        // store index offset
        _indexOffset.push_back(_indexOffset.back() + i->totalsize());

        // store shift to component mapping
        _shiftmapping[i->shift().to_ulong()] = k;
      }
      _indexOffset.resize(_itends.size());
    }

    private:

    friend class YGrid<Coordinates>::Iterator;
    DAI _begin;
    DAI _end;
    Dune::array<int,StaticPower<2,dim>::power> _shiftmapping;
    std::vector<typename YGridComponent<Coordinates>::Iterator> _itbegins;
    std::vector<typename YGridComponent<Coordinates>::Iterator> _itends;
    std::vector<int> _indexOffset;
  };

  //! Output operator for ygrids
  template <class Coordinates>
  inline std::ostream& operator<< (std::ostream& s, const YGrid<Coordinates>& e)
  {
    s << "Printing YGrid structure:" << std::endl;
    for (auto it = e.dataBegin(); it != e.dataEnd(); ++it)
      s << *it << std::endl;
    return s;
  }

  /** \brief implements a collection of multiple std::deque<Intersection>
   * Intersections with neighboring processors are stored as std::deque<Intersection>.
   * Eachsuch intersection only holds one YGridComponent. To do all communication
   * associated with one codimension, multiple such deques have to be concatenated.
   * YGridList manges this concatenation. As for YGrids, YGridList doesnt hold any
   * data, but an iterator range into a data array owned by YGridLevel.
   */
  template<class Coordinates>
  class YGridList
  {
    public:
    static const int dim = Coordinates::dimension;

    /** \brief type describing an intersection with a neighboring processor */
    struct Intersection
    {
      /** \brief The intersection as a subgrid of the local grid */
      YGridComponent<Coordinates> grid;
      /** \brief Rank of the process where the other grid is stored */
      int rank;
      /** \brief Manhattan distance to the other grid */
      int distance;
      /** \brief a YGrid stub, that acts wraps above YGrid Component and handels the index offset */
      YGrid<Coordinates> yg;
    };

    // define data array iterator type
    typedef typename Dune::array<std::deque<Intersection>, StaticPower<2,dim>::power>::iterator DAI;

    // iterator that allows to iterate over a concatenation of deques. namely those
    // that belong to the same codimension.
    class Iterator
    {
      public:

      //! return iterator to begin and end of the container
        Iterator(const YGridList<Coordinates>& ygl, bool end=false) : _end(ygl.dataEnd()), _which(ygl.dataBegin())
      {
        _it = _which->begin();

        // advance the iterator to the first element that exists.
        // some deques might be empty and should be skipped
        while ((_which != _end) && (_it == _which->end()))
        {
          ++_which;
          if (_which != _end)
            _it = _which->begin();
        }
        // the iterator is at the end if and only if _which==_end
        if (end)
        {
          _which = _end;
        }
      }

      //! increment iterator
      Iterator& operator++ ()
      {
        ++_it;
        // advance the iterator to the next element that exists.
        // some deques might be empty and should be skipped
        while ((_which != _end) && (_it == _which->end()))
        {
          ++_which;
          if (_which != _end)
            _it = _which->begin();
        }
        return *this;
      }

      //! dereference iterator
      typename std::deque<Intersection>::iterator  operator->() const
      {
        return _it;
      }

      //! dereference iterator
      typename std::deque<Intersection>::iterator  operator*() const
      {
        return _it;
      }

      //! compare two iterators
      bool operator== (const Iterator& i) const
      {
        if (_which != i._which)
          return false;
        if (_which == _end)
          return true;
        return _it == i._it;
      }

      //! compare two iterators
      bool operator!= (const Iterator& i) const
      {
        if (_which != i._which)
          return true;
        if (_which == _end)
          return false;
        return _it != i._it;
      }

      private:
      typename std::deque<Intersection>::iterator _it;
      DAI _end;
      DAI _which;
    };

    //! return iterator pointing to the begin of the container
    Iterator begin() const
    {
      return Iterator(*this);
    }

    //! return iterator pointing to the end of the container
    Iterator end() const
    {
      return Iterator(*this,true);
    }

    //! set start iterator in the data array
    void setBegin(typename Dune::array<std::deque<Intersection>, StaticPower<2,dim>::power>::iterator begin)
    {
      _begin = begin;
    }

    //! get start iterator in the data array
    DAI dataBegin() const
    {
      return _begin;
    }

    //! get end iterator in the data array
    DAI dataEnd() const
    {
      return _end;
    }

    //! return the size of the container, this is the sum of the sizes of all deques
    int size() const
    {
      int count = 0;
      for (DAI it = _begin; it != _end; ++it)
        count += it->size();
      return count;
    }

    //! finalize the YGridLIst
    void finalize(DAI end, const YGrid<Coordinates>& ygrid)
    {
      // Instead of directly iterating over the intersection deques, this code
      // iterates over the components of an associated ygrid and works its way
      // through the list of intersection deques in parallel.
      // The reason for this convoluted iteration technique is that there are not
      // necessarily intersections for all possible shifts, but we have to make
      // sure that we stop at each shift to update the the per-component index shift
      // This is ensured by iterating over the ygrid, which is guaranteed to have
      // a component for each shift vector.

      // set end iterator in the data array
      _end = end;

      //! set offsets allow the YGridComponents in the Intersctions to behave as YGrids
      int offset = 0;

      DAI i = _begin;

      // make sure that we have a valid deque (i.e. a non-empty one)
      while (i != _end && i->begin() == i->end())
        ++i;

      for (auto yit = ygrid.dataBegin(); yit != ygrid.dataEnd(); ++yit)
      {
        if (i == _end)
          break;
        auto it = i->begin();
        if (it->grid.shift() == yit->shift())
        {
          // iterate over the intersections in the deque and set the offset
          for (; it != i->end(); ++it)
          {
            it->yg.setBegin(&(it->grid));
            it->yg.finalize(&(it->grid)+1, offset);
          }

          // advance to next non-empty deque
          ++i;
          while (i != _end && i->begin() == i->end())
            ++i;
        }

        // update the offset from the ygrid component
        int add = 1;
        for (int j=0; j<dim; j++)
          add *= yit->supersize(j);
        offset += add;
      }
      assert (i == end);
    }

    private:
    DAI _begin;
    DAI _end;
  };

} // namespace Dune

#endif


==> anc/xt-super/dune-grid/lib/CMakeLists.txt <==

set(ALULIBS _DUNE_TARGET_OBJECTS:alu2d_ _DUNE_TARGET_OBJECTS:alu3d_)

if(UG_FOUND)
  set(UGLIB _DUNE_TARGET_OBJECTS:uggrid_)
endif(UG_FOUND)

# OBJECT is needed since CMake 3.0.0
# but it conflicts with shared libs
set(_OBJECT_FLAG "OBJECT")
if(BUILD_SHARED_LIBS)
  set(_OBJECT_FLAG "")
endif()

dune_add_library(dunegrid
  _DUNE_TARGET_OBJECTS:onedgrid_
  _DUNE_TARGET_OBJECTS:dgfparser_
  _DUNE_TARGET_OBJECTS:dgfparserblocks_
  ${ALULIBS} ${UGLIB}
  ADD_LIBS ${DUNE_LIBS})
add_dune_ug_flags(dunegrid ${_OBJECT_FLAG} NO_LINK_DUNEGRID)
add_dune_alugrid_flags(dunegrid ${_OBJECT_FLAG} NO_LINK_DUNEGRID)

if(ALBERTA_FOUND)
foreach(_dim ${ALBERTA_WORLD_DIMS})
  dune_add_library(dunealbertagrid_${_dim}d
    _DUNE_TARGET_OBJECTS:albertagrid_${_dim}d_
    _DUNE_TARGET_OBJECTS:dgfparser_
    _DUNE_TARGET_OBJECTS:dgfparserblocks_
    ADD_LIBS ${DUNE_LIBS})
  add_dune_alberta_flags(dunealbertagrid_${_dim}d ${_OBJECT_FLAG} NO_LINK_DUNEALBERTAGRID GRIDDIM ${_dim})
  list(APPEND DUNE_ALBERTA_LIBS dunealbertagrid_${_dim}d)
endforeach(_dim "${ALBERTA_DIMS}")
endif(ALBERTA_FOUND)

install(FILES dunegridam2cmake.lib
  DESTINATION ${CMAKE_INSTALL_BINDIR}/../lib)


==> anc/xt-super/dune-grid/lib/Makefile.am <==
ALBERTAGRID_LIBS =

if ALBERTA_1D
ALBERTAGRID_LIBS += libdunealbertagrid_1d.la
endif
if ALBERTA_2D
ALBERTAGRID_LIBS += libdunealbertagrid_2d.la
endif
if ALBERTA_3D
ALBERTAGRID_LIBS += libdunealbertagrid_3d.la
endif
if ALBERTA_4D
ALBERTAGRID_LIBS += libdunealbertagrid_4d.la
endif
if ALBERTA_5D
ALBERTAGRID_LIBS += libdunealbertagrid_5d.la
endif
if ALBERTA_6D
ALBERTAGRID_LIBS += libdunealbertagrid_6d.la
endif
if ALBERTA_7D
ALBERTAGRID_LIBS += libdunealbertagrid_7d.la
endif
if ALBERTA_8D
ALBERTAGRID_LIBS += libdunealbertagrid_8d.la
endif
if ALBERTA_9D
ALBERTAGRID_LIBS += libdunealbertagrid_9d.la
endif


#the dune-grid library
lib_LTLIBRARIES = libdunegrid.la $(ALBERTAGRID_LIBS)

# this is just a renaming of libgrid to prevent name clashes
libdunegrid_la_SOURCES =
# This forces automake to use the C++ linker
# (see the automake manual, section "Libtool Convenience Libraries")
nodist_EXTRA_libdunegrid_la_SOURCES = dummy.cc
sourcescheck_DUMMY = dummy.cc
libdunegrid_la_LIBADD = ../dune/grid/libgrid.la

# ../dune/grid/albertagrid/libalbertagrid_?d.la is a convenience library, so
# its complete contents will be copied into libdunealbertagrid_?d.la.
# libdunegrid.la however is not a convenience library, so only the dependency
# will be recorded.

libdunealbertagrid_1d_la_SOURCES =
nodist_EXTRA_libdunealbertagrid_1d_la_SOURCES = dummy.cc
libdunealbertagrid_1d_la_LIBADD = ../dune/grid/albertagrid/libalbertagrid_1d.la	libdunegrid.la

libdunealbertagrid_2d_la_SOURCES =
nodist_EXTRA_libdunealbertagrid_2d_la_SOURCES = dummy.cc
libdunealbertagrid_2d_la_LIBADD = ../dune/grid/albertagrid/libalbertagrid_2d.la	libdunegrid.la

libdunealbertagrid_3d_la_SOURCES =
nodist_EXTRA_libdunealbertagrid_3d_la_SOURCES = dummy.cc
libdunealbertagrid_3d_la_LIBADD = ../dune/grid/albertagrid/libalbertagrid_3d.la	libdunegrid.la

libdunealbertagrid_4d_la_SOURCES =
nodist_EXTRA_libdunealbertagrid_4d_la_SOURCES = dummy.cc
libdunealbertagrid_4d_la_LIBADD = ../dune/grid/albertagrid/libalbertagrid_4d.la	libdunegrid.la

libdunealbertagrid_5d_la_SOURCES =
nodist_EXTRA_libdunealbertagrid_5d_la_SOURCES = dummy.cc
libdunealbertagrid_5d_la_LIBADD = ../dune/grid/albertagrid/libalbertagrid_5d.la	libdunegrid.la

libdunealbertagrid_6d_la_SOURCES =
nodist_EXTRA_libdunealbertagrid_6d_la_SOURCES = dummy.cc
libdunealbertagrid_6d_la_LIBADD = ../dune/grid/albertagrid/libalbertagrid_6d.la	libdunegrid.la

libdunealbertagrid_7d_la_SOURCES =
nodist_EXTRA_libdunealbertagrid_7d_la_SOURCES = dummy.cc
libdunealbertagrid_7d_la_LIBADD = ../dune/grid/albertagrid/libalbertagrid_7d.la	libdunegrid.la

libdunealbertagrid_8d_la_SOURCES =
nodist_EXTRA_libdunealbertagrid_8d_la_SOURCES = dummy.cc
libdunealbertagrid_8d_la_LIBADD = ../dune/grid/albertagrid/libalbertagrid_8d.la	libdunegrid.la

libdunealbertagrid_9d_la_SOURCES =
nodist_EXTRA_libdunealbertagrid_9d_la_SOURCES = dummy.cc
libdunealbertagrid_9d_la_LIBADD = ../dune/grid/albertagrid/libalbertagrid_9d.la	libdunegrid.la

dunemodulelibdir=$(libdir)
dunemodulelib_DATA = dunegridam2cmake.lib

EXTRA_DIST = CMakeLists.txt dunegridam2cmake.lib

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-grid/lib/dunegridam2cmake.lib <==
# -*-sh-*-

##########################################
###
### Function for converting configure options
### to CMake options for dune-grid
###
##########################################

# CMake Packages are case sensitive
# This is a list of packages whose names converted
# to lower case are used for configures
# --with-<package> or without-<package> options
#

dune_grid_options_am2cmake(){
    CMAKE_PACKAGES="AmiraMesh ALUGrid Alberta Grape Psurface UG"
    default_am2cmake_options $CMAKE_PACKAGES

    # Check for --enable-experimental-grid-extensions
    echo $PARAMS | grep \\-\\-enable-experimental-grid-extensions > /dev/null
    if test "$?" -eq 0 ; then
        CMAKE_PARAMS="$CMAKE_PARAMS -DENABLE_EXPERIMENTAL_GRID_EXTENSIONS:BOOL=TRUE"
    fi
    
    # Check for --enable-experimental-grid-extensions
    echo $PARAMS | grep \\-\\-enable-extra-utils > /dev/null
    if test "$?" -eq 0 ; then
        CMAKE_PARAMS="$CMAKE_PARAMS -DENABLE_GRID_EXTRA_UTILS:BOOL=TRUE"
    fi
}


==> anc/xt-super/dune-grid/m4/CMakeLists.txt <==
set(ALLM4S
  alberta.m4
  alugrid.m4
  amiramesh.m4
  dune_experimental_grid_extensions.m4
  dune_extra_utils.m4
  dune_grid.m4
  dune_griddim.m4
  dune_gridtype.m4
  grape.m4
  psurface.m4
  ug.m4)

install(FILES ${ALLM4S}
  DESTINATION ${CMAKE_INSTALL_DATADIR}/aclocal)


==> anc/xt-super/dune-grid/m4/Makefile.am <==
ALLM4S =					\
	alberta.m4				\
	alugrid.m4				\
	amiramesh.m4				\
	dune_experimental_grid_extensions.m4	\
	dune_extra_utils.m4			\
	dune_grid.m4				\
	dune_griddim.m4				\
	dune_gridtype.m4			\
	grape.m4				\
	psurface.m4				\
	ug.m4

aclocaldir = $(datadir)/dune/aclocal
aclocal_DATA = $(ALLM4S)

EXTRA_DIST = CMakeLists.txt $(ALLM4S)

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-grid/m4/alberta.m4 <==
## -*- autoconf -*-
# searches for alberta-headers and libs

# Substitutes the following make variables:
#   ALBERTA_DIM
#     defaults to $WORLD_DIM
#
#   ALBERTAROOT = /usr/local/alberta
#     Root dir of the alberta installation.  Set from --with-alberta=...
#
#   ALBERTA_BASE_LIBS = $(ALBERTA_LIBPATHFLAGS) -lalberta_util $ALBERTA_EXTRA
#     LIBS that are always required independent of dimension
#
#   ALBERTA_LIBPATHFLAGS = -L$(ALBERTAROOT)/lib
#     Library path required for alberta
#
#   ALBERTA%DIM%D_LIBS = -L$(DUNE_GRID_LIBDIR) -ldunealbertagrid_%DIM%d -ldunegrid \
#              $(ALBERTA_LIBPATHFLAGS) -lalberta_%DIM%d \
#              $(ALBERTA_BASE_LIBS)
#     *OR*       = $(top_builddir)/lib/libdunealbertagrid_%DIM%d.la \
#              $(top_builddir)/lib/libdunegrid.la \
#              $(ALBERTA_LIBPATHFLAGS) -lalberta_%DIM%d \
#              $(ALBERTA_BASE_LIBS)
#     All LIBS required for dimension %DIM% (1, 2, or 3).  The first value is
#     substituted by default and is apropriate for modules depending on
#     dune-grid.  dune-grid itself will overwrite that with the second value
#     however in configure.ac.
#
#   ALBERTA_LIBS = $(ALBERTA($ALBERTA_DIM)D_LIBS)
#     All LIBS required for the configured dimension.  The value of this
#     variable will be empty for dimensions other than 1, 2, or 3.
#
#   ALBERTA_INCLUDE_CPPFLAGS = -I$(ALBERTAROOT)/include/alberta
#     Include path required for Alberta.
#
#   ALBERTA%DIM%D_CPPFLAGS = $(ALBERTA_INCLUDE_CPPFLAGS) \
#              -DALBERTA_DIM=%DIM% -DENABLE_ALBERTA
#     All CPPFLAGS required for dimension %DIM% (1, 2, or 3).
#
#   ALBERTA_CPPFLAGS = $(ALBERTA$(ALBERTA_DIM)D_CPPFLAGS)
#     All CPPFLAGS required for the configured dimension.  The value of this
#     variable will be empty for dimensions other than 1, 2, or 3, thus
#     ENABLE_ALBERTA will not be defined inside the program, disabling alberta
#     support.
#
#   ALBERTA%DIM%D_LDFLAGS =
#     All LDFLAGS required for dimension %DIM% (1, 2, or 3).  These are
#     currently empty and exist just for consistency.
#
#   ALBERTA_LDFLAGS = $(ALBERTA$(ALBERTA_DIM)_LDFLAGS)
#     All LDFLAGS required for the configured dimension.  These are currently
#     empty and exist just for consistency.
#
#   If you want to use the the configured dimension, you have to use
#   $(ALBERTA_LIBS), $(ALBERTA_CPPFLAGS) and $(ALBERTA_LDFLAGS).  If the
#   configured dimension is anything other than 1, 2, or 3, these variable
#   will substitute empty values, thus disabling support for alberta in the
#   program.
#
#   If want to use a specific dimension, say 2, you have to use
#   $(ALBERTA2D_LIBS), $(ALBERTA2D_CPPFLAGS) and $(ALBERTA2D_LDFLAGS).
#
# Defines the folling CPP macro
#   ALBERTA_DIM
#     The Alberta dimension this binary will be linked with.
#   DUNE_ALBERTA_VERSION
#     Alberta version found by configure, always 0x300 for 3.0
#   HAVE_ALBERTA
#     This is only true if alberta-library was found by configure 
#     _and_ if the application uses the ALBERTA_CPPFLAGS
#
# Defines the following automake conditional
#    ALBERTA
#
# configure shell variables:
#    HAVE_ALBERTA
#      1 if a working Alberta was found.
AC_DEFUN([DUNE_PATH_ALBERTA],[
  AC_REQUIRE([AC_PROG_CC])
  AC_REQUIRE([AC_PROG_F77])
  AC_REQUIRE([AC_PATH_XTRA])
  AC_REQUIRE([DUNE_PATH_OPENGL])

  ALBERTA_DIM='$(WORLDDIM)'

  AC_ARG_WITH(alberta,
    AC_HELP_STRING([--with-alberta=PATH],[directory where ALBERTA (ALBERTA
    version 3.0) is installed.  You can pass additional required
    libraries in the ALBERTA_EXTRA environment variable (in a form suitable
    for $LIBS)]))

  AC_ARG_ENABLE([alberta-libcheck],
    AS_HELP_STRING([--disable-alberta-libcheck],
      [Do not try to link against libalberta_Nd.]))

  # do not use alberta debug lib 
  with_alberta_debug=0

  # store old values
  ac_save_LDFLAGS="$LDFLAGS"
  ac_save_CPPFLAGS="$CPPFLAGS"
  ac_save_LIBS="$LIBS"
  # LIBS=""

  ## do nothing if no --with-alberta was supplied
  AS_IF([test x$with_alberta != xno],[

    # is --with-alberta=PATH used?
    AS_IF([test "x$with_alberta" != "x"],[
      AS_IF([test -d $with_alberta],[
        AC_MSG_NOTICE([searching for ALBERTA in $with_alberta...])
        ALBERTAROOT=`cd $with_alberta && pwd`
      ],[
        AC_MSG_WARN([ALBERTA directory '$with_alberta' does not exist])
      ])
    ],[
      # educated guess for alberta root
      for d in /usr /usr/local /usr/local/alberta /opt/alberta; do
        AC_MSG_NOTICE([searching for ALBERTA in $d...])
        AS_IF([test -d $d/include/alberta],[
          ALBERTAROOT="$d"
          break
        ])
      done
    ])


    # set variables so that tests can use them
    ALBERTA_INCLUDE_CPPFLAGS="-I$ALBERTAROOT/include -I$ALBERTAROOT/include/alberta"

    # define varaible flags depending on problem and world dim, to change afterwards easily
    ALBERTA_CPPFLAGS='$(ALBERTA$(ALBERTA_DIM)D_CPPFLAGS)'
    ALBERTA_LDFLAGS='$(ALBERTA$(ALBERTA_DIM)D_LDFLAGS)'
    ALBERTA_LIBS='$(ALBERTA$(ALBERTA_DIM)D_LIBS)'

    # initialize dimension dependent CPPFLAGS, LDFLAGS and LIBS to default values
    for N in 1 2 3 4 5 6 7 8 9 ; do
      eval ALBERTA${N}D_CPPFLAGS=
      eval ALBERTA${N}D_LDFLAGS=
      eval ALBERTA${N}D_LIBS=
    done

    # check for header
    CPPFLAGS="$ac_save_CPPFLAGS $ALBERTA_INCLUDE_CPPFLAGS -DDIM_OF_WORLD=3 -DEL_INDEX=0"
    AC_CHECK_HEADER([alberta/alberta.h], [HAVE_ALBERTA="1"],[
      AC_MSG_WARN([alberta/alberta.h not found in $ALBERTA_INCLUDE_CPPFLAGS])
    ])

    if test "x$HAVE_ALBERTA" = "x1" ; then
      AC_CHECK_MEMBER([struct el_info.wall_bound],[ALBERTA_VERSION="3.0"],
        [AC_MSG_WARN([version 3 not found, deactivating Alberta])
          HAVE_ALBERTA="0"],
        [#include <alberta/alberta.h>])
    fi

    CPPFLAGS="$ac_save_CPPFLAGS $ALBERTA_INCLUDE_CPPFLAGS"

    # TODO: check if static flag exists 
    # link_static_flag defines the flag for the linker to link only static
    # didnt work, with $link_static_flag, so quick hack here

    # check for libalberta_util...
    AS_IF([test "x$HAVE_ALBERTA" = "x1"],[
      AC_CACHE_CHECK([ALBERTA utilities library],[dune_grid_cv_lib_alberta_utils],[
        dune_grid_cv_lib_alberta_utils=no
        for alberta_lib_dir in lib lib64 ; do
          for lib_alberta_utils in alberta_utilities alberta_util ; do
            ALBERTA_LIBPATHFLAGS="-L$ALBERTAROOT/$alberta_lib_dir"
            DUNEALBERTA_LIBPATHFLAGS="-L$top_builddir/$alberta_lib_dir"
            LDFLAGS="$LDFLAGS -L$ALBERTAROOT/$alberta_lib_dir"
            LIBS="-l$lib_alberta_utils $ALBERTA_EXTRA $ac_save_LIBS"
            AC_LINK_IFELSE(
              [AC_LANG_CALL([], [alberta_calloc])],
              [dune_grid_cv_lib_alberta_utils=$lib_alberta_utils; 
                break],
              [])
          done
          if test "x$dune_grid_cv_lib_alberta_utils" != "xno"; then break; fi
        done
      ])
      AS_IF([test "x$dune_grid_cv_lib_alberta_utils" = "xno"],[HAVE_ALBERTA=0])
    ])

    # check for ALBERTA grid library...
    AS_IF([test "x$HAVE_ALBERTA" = "x1"],[
      AS_IF([test x$enable_alberta_libcheck = xno],[
        AC_MSG_WARN([Disabled checking whether libalberta_Nd can be linked.])
      ],[
        AC_CACHE_CHECK([ALBERTA world dimensions],[dune_grid_cv_alberta_world_dims],[
          dune_grid_cv_alberta_world_dims=
          for N in 1 2 3 4 5 6 7 8 9; do
            LIBS="-lalberta_${N}d -l$dune_grid_cv_lib_alberta_utils $ALBERTA_EXTRA $ac_save_LIBS"
            AC_LINK_IFELSE(
              [AC_LANG_CALL([], [mesh_traverse])],
              [dune_grid_cv_alberta_world_dims="$dune_grid_cv_alberta_world_dims $N"],
              [LIBS="-lalberta_${N}d -l$dune_grid_cv_lib_alberta_utils $ALBERTA_EXTRA -lltdl $ac_save_LIBS"
                AC_LINK_IFELSE(
                  [AC_LANG_CALL([], [mesh_traverse])],
                  [dune_grid_cv_alberta_world_dims="$dune_grid_cv_alberta_world_dims $N"
                    ALBERTA_EXTRA="$ALBERTA_EXTRA -lltdl"],
                  [])
              ])
          done
        ])
        ALBERTA_WORLD_DIMS="$dune_grid_cv_alberta_world_dims"
      ])

      AS_IF([test "x$ALBERTA_WORLD_DIMS" != "x"],[
        ALBERTA_BASE_LIBS="\$(ALBERTA_LIBPATHFLAGS) -l$dune_grid_cv_lib_alberta_utils $ALBERTA_EXTRA"

        # define library variables for all found libraries
        for N in $ALBERTA_WORLD_DIMS ; do
          eval ALBERTA${N}D_CPPFLAGS="'\$(ALBERTA_INCLUDE_CPPFLAGS) -DALBERTA_DIM=${N} -DENABLE_ALBERTA'"
          eval ALBERTA${N}D_LDFLAGS=
          # Dune was installed into directory given by with-dunegrid
          eval ALBERTA${N}D_LIBS="'-L\$(DUNE_GRID_LIBDIR) -ldunealbertagrid_${N}d -ldunegrid \$(ALBERTA_LIBPATHFLAGS) -lalberta_${N}d \$(ALBERTA_BASE_LIBS)'"
        done
      ],[
        HAVE_ALBERTA=0
      ])

    ])

  ])  # end of alberta check (--without wasn't set)

  # survived all tests?
  AS_IF([test "x$HAVE_ALBERTA" = "x1"],[

    AC_DEFINE(HAVE_ALBERTA, ENABLE_ALBERTA,
      [This is only true if alberta-library was found by configure 
       _and_ if the application uses the ALBERTA_CPPFLAGS])

    if test "$ALBERTA_VERSION" = "3.0" ; then
      AC_DEFINE([DUNE_ALBERTA_VERSION], [0x300], [Alberta version found by configure, should be 0x300 for 3.0])
    else
      AC_MSG_ERROR([Internal Inconsistency: Invalid Alberta version reported: $ALBERTA_VERSION.])
    fi

    # add to global list
    DUNE_ADD_ALL_PKG([Alberta], [\${ALBERTA_CPPFLAGS}],
                     [\${ALBERTA_LDFLAGS}], [\${ALBERTA_LIBS}])

    DUNE_DEFINE_GRIDTYPE([ALBERTAGRID],[WORLDDIM == ALBERTA_DIM],[Dune::AlbertaGrid< dimgrid >],[dune/grid/albertagrid.hh],[dune/grid/albertagrid/dgfparser.hh])

    # set variable for summary
    with_alberta="version $ALBERTA_VERSION"
    with_alberta_long="$ALBERTAROOT ; world dims $ALBERTA_WORLD_DIMS"

  ],[

    # clear all variables
    ALBERTA_DIM= 
    ALBERTAROOT= 
    ALBERTA_BASE_LIBS=
    DUNEALBERTA_LIBPATHFLAGS=
    ALBERTA_LIBPATHFLAGS=
    ALBERTA_INCLUDE_CPPFLAGS=
    ALBERTA_DIM_CPPFLAGS=
    ALBERTA_CPPFLAGS=
    ALBERTA_LDFLAGS=
    ALBERTA_LIBS=

    ALBERTA_WORLD_DIMS=

    for N in 1 2 3 4 5 6 7 8 9 ; do
      eval ALBERTA${N}D_CPPFLAGS=
      eval ALBERTA${N}D_LDFLAGS=
      eval ALBERTA${N}D_LIBS=
    done

    # set variable for summary
    with_alberta="no"
    with_alberta_long=""

  ])
    
  AC_SUBST([ALBERTA_DIM]) 
  AC_SUBST([ALBERTAROOT]) 
  AC_SUBST([ALBERTA_BASE_LIBS])
  AC_SUBST([DUNEALBERTA_LIBPATHFLAGS])
  AC_SUBST([ALBERTA_LIBPATHFLAGS])
  AC_SUBST([ALBERTA_INCLUDE_CPPFLAGS])
  AC_SUBST([ALBERTA_DIM_CPPFLAGS])
  AC_SUBST([ALBERTA_CPPFLAGS])
  AC_SUBST([ALBERTA_LDFLAGS])
  AC_SUBST([ALBERTA_LIBS])

  AC_SUBST([ALBERTA1D_CPPFLAGS])
  AC_SUBST([ALBERTA2D_CPPFLAGS])
  AC_SUBST([ALBERTA3D_CPPFLAGS])
  AC_SUBST([ALBERTA4D_CPPFLAGS])
  AC_SUBST([ALBERTA5D_CPPFLAGS])
  AC_SUBST([ALBERTA6D_CPPFLAGS])
  AC_SUBST([ALBERTA7D_CPPFLAGS])
  AC_SUBST([ALBERTA8D_CPPFLAGS])
  AC_SUBST([ALBERTA9D_CPPFLAGS])

  AC_SUBST([ALBERTA1D_LDFLAGS])
  AC_SUBST([ALBERTA2D_LDFLAGS])
  AC_SUBST([ALBERTA3D_LDFLAGS])
  AC_SUBST([ALBERTA4D_LDFLAGS])
  AC_SUBST([ALBERTA5D_LDFLAGS])
  AC_SUBST([ALBERTA6D_LDFLAGS])
  AC_SUBST([ALBERTA7D_LDFLAGS])
  AC_SUBST([ALBERTA8D_LDFLAGS])
  AC_SUBST([ALBERTA9D_LDFLAGS])

  AC_SUBST([ALBERTA1D_LIBS])
  AC_SUBST([ALBERTA2D_LIBS])
  AC_SUBST([ALBERTA3D_LIBS])
  AC_SUBST([ALBERTA4D_LIBS])
  AC_SUBST([ALBERTA5D_LIBS])
  AC_SUBST([ALBERTA6D_LIBS])
  AC_SUBST([ALBERTA7D_LIBS])
  AC_SUBST([ALBERTA8D_LIBS])
  AC_SUBST([ALBERTA9D_LIBS])

  # also tell automake
  AM_CONDITIONAL(ALBERTA, test x$HAVE_ALBERTA = x1)

  AM_CONDITIONAL(ALBERTA_1D,[test ! -z "$(echo $ALBERTA_WORLD_DIMS | grep 1)"])
  AM_CONDITIONAL(ALBERTA_2D,[test ! -z "$(echo $ALBERTA_WORLD_DIMS | grep 2)"])
  AM_CONDITIONAL(ALBERTA_3D,[test ! -z "$(echo $ALBERTA_WORLD_DIMS | grep 3)"])
  AM_CONDITIONAL(ALBERTA_4D,[test ! -z "$(echo $ALBERTA_WORLD_DIMS | grep 4)"])
  AM_CONDITIONAL(ALBERTA_5D,[test ! -z "$(echo $ALBERTA_WORLD_DIMS | grep 5)"])
  AM_CONDITIONAL(ALBERTA_6D,[test ! -z "$(echo $ALBERTA_WORLD_DIMS | grep 6)"])
  AM_CONDITIONAL(ALBERTA_7D,[test ! -z "$(echo $ALBERTA_WORLD_DIMS | grep 7)"])
  AM_CONDITIONAL(ALBERTA_8D,[test ! -z "$(echo $ALBERTA_WORLD_DIMS | grep 8)"])
  AM_CONDITIONAL(ALBERTA_9D,[test ! -z "$(echo $ALBERTA_WORLD_DIMS | grep 9)"])

  # reset old values
  LIBS="$ac_save_LIBS"
  CPPFLAGS="$ac_save_CPPFLAGS"
  LDFLAGS="$ac_save_LDFLAGS"

  DUNE_ADD_SUMMARY_ENTRY([ALBERTA],[$with_alberta],[$with_alberta_long])
])


==> anc/xt-super/dune-grid/m4/alugrid.m4 <==
dnl -*- mode: autoconf; tab-width: 4; indent-tabs-mode: nil; -*-
# searches for alugrid-headers and libs

# DUNE_PATH_ALUGRID()
#
# shell variables:
#   with_alugrid
#     no or yes
#   ALUGRIDROOT
#   ALUGRID_VERSIONNO
#   ALUGRID_LIB_PATH
#   ALUGRID_INCLUDE_PATH
#   ALUGRID_CPPFLAGS
#   ALUGRID_LDFLAGS
#   ALUGRID_LIBS
#   HAVE_ALUGRID
#     undef or 1 or 0
#
# substitutions:
#   ALUGRID_CPPFLAGS
#   ALUGRID_LDFLAGS
#   ALUGRID_LIBS
#
# defines:
#   HAVE_ALUGRID
#     ENABLE_ALUGRID or undefined
#   ALUGRID_PARALLEL_H
#   ALUGRID_SERIAL_H
#
# conditionals:
#   ALUGRID
AC_DEFUN([DUNE_PATH_ALUGRID],[
  AC_REQUIRE([AC_PROG_CXX])
  AC_REQUIRE([DUNE_MPI])

  AC_ARG_WITH(alugrid,
    AC_HELP_STRING([--with-alugrid=PATH],[directory where ALUGrid is installed]))


# do not use alugrid debug lib

# store old values
ac_save_LDFLAGS="$LDFLAGS"
ac_save_CPPFLAGS="$CPPFLAGS"
ac_save_LIBS="$LIBS"

# initilize to sane value
HAVE_ALUGRID=0

## do nothing if no --with-alugrid was supplied
if test x$with_alugrid != xno ; then

  # is --with-alugrid=PATH used?
  AS_IF([test "x$with_alugrid" != "x"],[
    AS_IF([test -d $with_alugrid],[
      AC_MSG_NOTICE([searching for ALUGrid in $with_alugrid...])
      ALUGRIDROOT=`cd $with_alugrid && pwd`
    ],[
      AC_MSG_WARN([ALUGrid directory '$with_alugrid' does not exist or is inaccessible])
    ])
  ],[
    # educated guess for alugrid root
    for d in /usr /usr/local /usr/local/alugrid /opt/alugrid; do
      AC_MSG_NOTICE([searching for ALUGrid in $d...])
      AS_IF([test -f $d/lib/pkgconfig/alugrid.pc -o -x $d/bin/alugridversion],[
        ALUGRIDROOT="$d"
        break
      ])
    done
  ])

  REM_PKG_CONFIG_PATH=$PKG_CONFIG_PATH
  PKG_CONFIG_PATH="$ALUGRIDROOT:$ALUGRIDROOT/lib/pkgconfig:$ALUGRIDROOT/lib64/pkgconfig:$PKG_CONFIG_PATH"

  ## check version number
  NEEDEDALUGRID_VERSION=1.52

  AC_MSG_CHECKING([ALUGrid version >= $NEEDEDALUGRID_VERSION])
  if PKG_CONFIG_PATH=$PKG_CONFIG_PATH $PKG_CONFIG --atleast-version=$NEEDEDALUGRID_VERSION alugrid ; then
    ALUGRID_VERSION=`PKG_CONFIG_PATH=$PKG_CONFIG_PATH $PKG_CONFIG --modversion alugrid`
    AC_MSG_RESULT([yes (ALUGrid-$ALUGRID_VERSION)])
    ALUGRID_INCLUDE_PATH=`PKG_CONFIG_PATH=$PKG_CONFIG_PATH $PKG_CONFIG --variable=includedir alugrid`
    ALUGRID_LIB_PATH=`PKG_CONFIG_PATH=$PKG_CONFIG_PATH $PKG_CONFIG --variable=libdir alugrid`
  else
    # lib dir and include path
    ALUGRID_INCLUDE_PATH="$ALUGRIDROOT/include"

    ALUGRID_LIB_PATH="$ALUGRIDROOT/lib"
    if test x"$with_alugrid_libdir" != x"" && test x"$with_alugrid_libdir" != x"no"
    then
      if ! test -d "$with_alugrid_libdir"
      then
        AC_MSG_ERROR([library directory $with_alugrid_libdir for ALUGrid does not exist or is inaccessible.])dnl
      else
        ALUGRID_LIB_PATH="$with_alugrid_libdir"
      fi
    fi

    # old check version
    ALUGRID_VERSIONCHECK=$ALUGRIDROOT/bin/alugridversion
    if test -f $ALUGRID_VERSIONCHECK; then
      ALUGRID_VERSION=`$ALUGRID_VERSIONCHECK -c $NEEDEDALUGRID_VERSION`
      if test "x$ALUGRID_VERSION" != "x-1"; then
        ALUGRID_VERSION=`$ALUGRID_VERSIONCHECK -v`
        AC_MSG_RESULT([yes (ALUGrid-$ALUGRID_VERSION)])
      else
        AC_MSG_RESULT([no])
        AC_MSG_ERROR([ALUGrid version is too old!])
      fi
    else
      AC_MSG_RESULT([no])
      AS_IF([test "x$ALUGRIDROOT" != "x"],[
        AC_MSG_ERROR([$PKG_CONFIG couldn't find alugrid.pc or wrong version! ALUGrid version is too old or ALUGrid is not installed in $ALUGRIDROOT! You need at least ALUGrid-$NEEDEDALUGRID_VERSION!])
      ])
    fi
  fi

  # restore PKG_CONFIG_PATH
  PKG_CONFIG_PATH=$REM_PKG_CONFIG_PATH

  AC_LANG_PUSH([C++])

  # set variables so that tests can use them
  ALU3D_INC_FLAG="-I$ALUGRID_INCLUDE_PATH -I$ALUGRID_INCLUDE_PATH/serial -I$ALUGRID_INCLUDE_PATH/duneinterface -DENABLE_ALUGRID"
  CPPFLAGS="$ac_save_CPPFLAGS $ALU3D_INC_FLAG"
  # check for header
  AC_CHECK_HEADERS([alugrid_serial.h],
     [ALUGRID_CPPFLAGS="$ALU3D_INC_FLAG"
      ALUGRID_LDFLAGS=""
      ALUGRID_LIBS="-L$ALUGRID_LIB_PATH -lalugrid"
    HAVE_ALUGRID="1"],
    AC_MSG_WARN([alugrid_serial.h not found in $ALUGRID_INCLUDE_PATH]))

  # Yes, we do check whether either alugrid_serial.h or alugrid_parallel.h
  # works.  Dune decides which one to use depending on how the
  # alugrid_defineparallel.h header defines ALU3DGRID_BUILD_FOR_PARALLEL.
  # This could be improved.
  ALU3D_INC_FLAG_PARA="-I$ALUGRID_INCLUDE_PATH/parallel"
  CPPFLAGS="$ac_save_CPPFLAGS $DUNEMPICPPFLAGS $ALU3D_INC_FLAG_PARA $ALU3D_INC_FLAG"

  HAVE_ALUGRID_PARALLEL="0"
  # if the serial header was found then also check for the parallel header
  if test x"$HAVE_ALUGRID" != "x0" ; then
    AC_COMPILE_IFELSE([
      AC_LANG_PROGRAM([[
          #include <alugrid_defineparallel.h>
          #if ALU3DGRID_BUILD_FOR_PARALLEL == 0
          #error
          #endif
        ]],
        [])
      ],
      [HAVE_ALUGRID_PARALLEL="1"],
      [HAVE_ALUGRID_PARALLEL="0"
        AC_MSG_WARN("ALUGRID was not built for parallel support!")
      ])

    # only check for parallel header when ALUGrid was build for parallel support
    if test x"$HAVE_ALUGRID_PARALLEL" != "x0" ; then
      # check for parallel header
      AC_CHECK_HEADERS([alugrid_parallel.h],
         [ALUGRID_CPPFLAGS="\${DUNEMPICPPFLAGS} $ALU3D_INC_FLAG $ALU3D_INC_FLAG_PARA"
          ALUGRID_LDFLAGS="\${DUNEMPILDFLAGS}"
          ALUGRID_LIBS="-L$ALUGRID_LIB_PATH -lalugrid \${DUNEMPILIBS}"
          # for use with the later library test
          LDFLAGS="$LDFLAGS $DUNEMPILDFLAGS"
          LIBS="$DUNEMPILIBS $LIBS"
        HAVE_ALUGRID="1"],
        AC_MSG_WARN([alugrid_parallel.h not found in $ALUGRID_INCLUDE_PATH]))
    fi
  fi

  # We check only whether linking with the library works, not for an actual
  # function from that library.  So we won't need any special stuff in the
  # CPPFLAGS
  CPPFLAGS="$ac_save_CPPFLAGS"
  # This is a kludge to pass the right libpath before the library on the
  # linker command line.  In the result, the -L flag has to go into the LIBS
  # variable.
  LDFLAGS="$LDFLAGS -L$ALUGRID_LIB_PATH"

  # if header is found...
  if test x$HAVE_ALUGRID = x1 ; then
    AC_SEARCH_LIBS([malloc],[alugrid],
      [: #dumy argument to avoid default action
      ],
      [HAVE_ALUGRID="0"
        AC_MSG_WARN(libalugrid not found!)])
  fi

  AC_LANG_POP([C++])

## end of alugrid check (--without wasn't set)
fi

# survived all tests?
if test x$HAVE_ALUGRID = x1 ; then
  AC_SUBST(ALUGRID_LIBS, $ALUGRID_LIBS)
  AC_SUBST(ALUGRID_LDFLAGS, $ALUGRID_LDFLAGS)
  AC_SUBST(ALUGRID_CPPFLAGS, $ALUGRID_CPPFLAGS)
  AC_DEFINE(HAVE_ALUGRID, ENABLE_ALUGRID,
    [This is only true if alugrid-library was found by configure
     _and_ if the application uses the ALUGRID_CPPFLAGS])

  # add to global list
  DUNE_ADD_ALL_PKG([ALUGrid], [\${ALUGRID_CPPFLAGS}],
                   [\${ALUGRID_LDFLAGS}], [\${ALUGRID_LIBS}])

  DUNE_DEFINE_GRIDTYPE([ALUGRID_CONFORM],[],[Dune::ALUGrid< dimgrid, dimworld, simplex, conforming >],[dune/grid/alugrid.hh],[dune/grid/io/file/dgfparser/dgfalu.hh])
  DUNE_DEFINE_GRIDTYPE([ALUGRID_CUBE],[],[Dune::ALUGrid< dimgrid, dimworld, cube, nonconforming >],[dune/grid/alugrid.hh],[dune/grid/io/file/dgfparser/dgfalu.hh])
  DUNE_DEFINE_GRIDTYPE([ALUGRID_SIMPLEX],[],[Dune::ALUGrid< dimgrid, dimworld, simplex, nonconforming >],[dune/grid/alugrid.hh],[dune/grid/io/file/dgfparser/dgfalu.hh])

  # set variable for summary
  if test x"$HAVE_ALUGRID_PARALLEL" != "x0" ; then
    with_alugrid_parallel="(parallel)"
  else
    with_alugrid_parallel="(serial)"
  fi
  with_alugrid="version $ALUGRID_VERSION $with_alugrid_parallel"
  with_alugrid_long="$ALUGRIDROOT"
else
  AC_SUBST(ALUGRID_LIBS, "")
  AC_SUBST(ALUGRID_LDFLAGS, "")
  AC_SUBST(ALUGRID_CPPFLAGS, "")

  # set variable for summary
  with_alugrid="no"
  with_alugrid_long=""
fi

# also tell automake
AM_CONDITIONAL(ALUGRID, test x$HAVE_ALUGRID = x1)

# reset old values
LIBS="$ac_save_LIBS"
CPPFLAGS="$ac_save_CPPFLAGS"
LDFLAGS="$ac_save_LDFLAGS"

DUNE_ADD_SUMMARY_ENTRY([ALUGrid],[$with_alugrid],[$with_alugrid_long])

])


==> anc/xt-super/dune-grid/m4/amiramesh.m4 <==
## -*- autoconf -*-
# searches for amiramesh-headers and libs

# DUNE_PATH_AMIRAMESH()
# 
# shell variables:
#   with_amiramesh
#     no or yes
#   AMIRAMESHROOT
#   AMIRAMESH_LIB_PATH
#   AMIRAMESH_INCLUDE_PATH
#   AMIRAMESH_CPPFLAGS
#   AMIRAMESH_LDFLAGS
#   AMIRAMESH_LIBS
#   HAVE_AMIRAMESH
#     1 or 0 or undef
#
# substitutions:
#   AMIRAMESH_CPPFLAGS
#   AMIRAMESH_LDFLAGS
#   AMIRAMESH_LIBS
#
# defines:
#   HAVE_AMIRAMESH
#
# conditionals:
#   AMIRAMESH
AC_DEFUN([DUNE_PATH_AMIRAMESH],[
  AC_REQUIRE([AC_PROG_CXX])

  AC_ARG_WITH(amiramesh,
    AC_HELP_STRING([--with-amiramesh=PATH],[directory with AmiraMesh inside]))

# store values
ac_save_LDFLAGS="$LDFLAGS"
ac_save_CPPFLAGS="$CPPFLAGS"
ac_save_LIBS="$LIBS"

# initialize
HAVE_AMIRAMESH=0

## do nothing if --without-amiramesh is used
if test x$with_amiramesh != xno ; then

# is --with-amiramesh=bla used?
if test "x$with_amiramesh" != x ; then
	if ! test -d $with_amiramesh; then
        AC_MSG_WARN([Amiramesh directory $with_amiramesh does not exist])
	else
        # expand tilde / other stuff
		AMIRAMESHROOT=`cd $with_amiramesh && pwd`
	fi
fi
if test "x$AMIRAMESHROOT" = x; then
    # use some default value...
    AMIRAMESHROOT="/usr/local/amiramesh"
fi

AMIRAMESH_LIB_PATH="$AMIRAMESHROOT/lib"
AMIRAMESH_INCLUDE_PATH="$AMIRAMESHROOT/include"

CPPFLAGS="$CPPFLAGS -I$AMIRAMESH_INCLUDE_PATH"

AC_LANG_PUSH([C++])

# check for header
AC_CHECK_HEADER([amiramesh/AmiraMesh.h], 
   [AMIRAMESH_CPPFLAGS="-I$AMIRAMESH_INCLUDE_PATH -DHX_HAS_STDIOSTREAM"
	HAVE_AMIRAMESH="1"],
  AC_MSG_WARN([AmiraMesh.h not found in $AMIRAMESH_INCLUDE_PATH/amiramesh]),
  [#define HX_HAS_STDIOSTREAM])

CPPFLAGS="$ac_save_CPPFLAGS $AMIRAMESH_CPPFLAGS"

# if header is found...
if test x$HAVE_AMIRAMESH = x1 ; then
   LIBS="-L$AMIRAMESH_LIB_PATH -lamiramesh $LIBS"

   AC_LINK_IFELSE([AC_LANG_PROGRAM([#include "amiramesh/AmiraMesh.h"], [AmiraMesh* am = AmiraMesh::read("test");])],
	[AMIRAMESH_LIBS="-L$AMIRAMESH_LIB_PATH -lamiramesh"
         AMIRAMESH_LDFLAGS=""],
	[HAVE_AMIRAMESH="0"
	AC_MSG_WARN(libamiramesh not found!)])
fi

AC_LANG_POP([C++])

## end of amiramesh check (--without wasn't set)
fi

with_amiramesh="no"
# survived all tests?
if test x$HAVE_AMIRAMESH = x1 ; then
  AC_SUBST(AMIRAMESH_LIBS, $AMIRAMESH_LIBS)
  AC_SUBST(AMIRAMESH_LDFLAGS, $AMIRAMESH_LDFLAGS)
  AC_SUBST(AMIRAMESH_CPPFLAGS, $AMIRAMESH_CPPFLAGS)
  AC_DEFINE(HAVE_AMIRAMESH, 1, [Define to 1 if amiramesh-library is found])

  # add to global list
  DUNE_ADD_ALL_PKG([AmiraMesh], [\$(AMIRAMESH_CPPFLAGS)],
                   [\$(AMIRAMESH_LDFLAGS)], [\$(AMIRAMESH_LIBS)]) 

  # set variable for summary
  with_amiramesh="yes"
else
  AC_SUBST(AMIRAMESH_LIBS, "")
  AC_SUBST(AMIRAMESH_LDFLAGS, "")
  AC_SUBST(AMIRAMESH_CPPFLAGS, "")
fi
  
# also tell automake
AM_CONDITIONAL(AMIRAMESH, test x$HAVE_AMIRAMESH = x1)

# reset old values
LIBS="$ac_save_LIBS"
CPPFLAGS="$ac_save_CPPFLAGS"
LDFLAGS="$ac_save_LDFLAGS"

DUNE_ADD_SUMMARY_ENTRY([AmiraMesh],[$with_amiramesh])

])


==> anc/xt-super/dune-grid/m4/dune_experimental_grid_extensions.m4 <==
dnl This macro introduces a configure flag --enable-experimental-grid-extensions
dnl that is used to publicly grant access to the implementation of the dune-grid
dnl facades (e.g., Entity, Geometry, etc.).

AC_DEFUN([DUNE_EXPERIMENTAL_GRID_EXTENSIONS],[
  AC_ARG_ENABLE(experimental-grid-extensions,
    AS_HELP_STRING([--enable-experimental-grid-extensions],[If this is set, public access to the implementation of facades like Entity, Geometry, etc. is granted.]))

  AS_IF([test "x$enable_experimental_grid_extensions" = "xyes"],
    AC_DEFINE(DUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS, 1, [If this is set, public access to the implementation of facades like Entity, Geometry, etc. is granted.]))
])


==> anc/xt-super/dune-grid/m4/dune_extra_utils.m4 <==
## -*- autoconf -*-
AC_DEFUN([DUNE_EXTRA_UTILS], [
  AC_ARG_ENABLE([extra-utils],
    [AS_HELP_STRING(
        [--enable-extra-utils],
        [Enable compilation and installation of extra utilities from the
          "src" subdirectory.])],
    [], [enable_extra_utils=no])
  case "$enable_extra_utils" in
  yes|no)
    DUNE_ADD_SUMMARY_ENTRY([Extra utils enabled], [$enable_extra_utils]);;
  *) AC_MSG_ERROR([invalid argument for --enable-extra-utils: $enable_extra_utils]);;
  esac
  AM_CONDITIONAL([EXTRA_UTILS], [test "x$enable_extra_utils" = xyes])
])



==> anc/xt-super/dune-grid/m4/dune_grid.m4 <==
## -*- autoconf -*-
AC_DEFUN([DUNE_GRID_CHECKS],[
  AC_REQUIRE([DUNE_GRID_DIMENSION])
  AC_REQUIRE([DUNE_PATH_GRAPE])
  AC_REQUIRE([DUNE_PATH_PARMETIS])
  AC_REQUIRE([DUNE_PATH_ALBERTA])
  AC_REQUIRE([DUNE_PATH_UG])
  AC_REQUIRE([DUNE_PATH_AMIRAMESH])
  AC_REQUIRE([DUNE_PATH_PSURFACE])
  AC_REQUIRE([DUNE_PATH_ALUGRID])
  AC_REQUIRE([DUNE_EXPERIMENTAL_GRID_EXTENSIONS])

  DUNE_DEFINE_GRIDTYPE([ONEDGRID],[(GRIDDIM == 1) && (WORLDDIM == 1)],[Dune::OneDGrid],[dune/grid/onedgrid.hh],[dune/grid/io/file/dgfparser/dgfoned.hh])
  DUNE_DEFINE_GRIDTYPE([SGRID],[],[Dune::SGrid< dimgrid, dimworld >],[dune/grid/sgrid.hh],[dune/grid/io/file/dgfparser/dgfs.hh])
  DUNE_DEFINE_GRIDTYPE([YASPGRID],[GRIDDIM == WORLDDIM],[Dune::YaspGrid< dimgrid >],[dune/grid/yaspgrid.hh],[dune/grid/io/file/dgfparser/dgfyasp.hh])
])

AC_DEFUN([DUNE_GRID_CHECK_MODULE],[
  DUNE_CHECK_MODULES([dune-grid], [grid/onedgrid.hh],[dnl
  std::vector<Dune::OneDGrid::ctype> coords;
  Dune::OneDGrid grid(coords);
  return grid.lbegin<0>(0) == grid.lend<0>(0);])
])


==> anc/xt-super/dune-grid/m4/dune_griddim.m4 <==
# define GRIDDIM_CPPFLAGS and add to DUNE_PKG_CPPFLAGS
# This defines GRIDDIM, WORLDDIM, and GRIDTYPE and assigns invalid values 
AC_DEFUN([DUNE_GRID_DIMENSION],[
  griddim_cppflags="-DGRIDDIM=$``(``GRIDDIM``)`` -DWORLDDIM=$``(``WORLDDIM``)`` -D$``(``GRIDTYPE``)``"
  AC_SUBST(GRIDDIM, 0)
  AC_SUBST(WORLDDIM, "$``(``GRIDDIM``)``")

  AC_SUBST(GRIDTYPE, [NOGRID])
  AC_SUBST(GRIDDIM_CPPFLAGS, $griddim_cppflags)
  DUNE_ADD_ALL_PKG([GRIDDIM], [$griddim_cppflags])
  # AC_MSG_RESULT([yes (GRIDDIM=$GRIDDIM, WORLDDIM=GRIDDIM and GRIDTYPE=$GRIDTYPE)])
])


==> anc/xt-super/dune-grid/m4/dune_gridtype.m4 <==
AC_DEFUN([DUNE_DEFINE_GRIDTYPE_INCLUDE],[dnl
m4_if($#,0,[],[dnl
  #include <$1>
m4_if($#,1,[],[DUNE_DEFINE_GRIDTYPE_INCLUDE(m4_shift($@))])dnl
])dnl
])


# DUNE_DEFINE_GRIDTYPE([GRIDTYPE],[ASSERTION],[DUNETYPE],[HEADER],...)
#
# Add a new GRIDTYPE target to DUNE's preprocessor magic.
# 
# Parameters: GRIDTYPE   name of the new target
#             ASSERTION  condition to be checked by the preprocessor
#             DUNETYPE   C++ type of the grid
#             HEADER     name of the header file which includes the grid
#
# Example: DUNE_DEFINE_GRIDTYPE([YASPGRID],[GRIDDIM == WORLDDIM],[Dune::YaspGrid< dimgrid >],[dune/grid/yaspgrid.hh],[dune/grid/io/file/dgfparser/dgfyasp.hh])
AC_DEFUN([DUNE_DEFINE_GRIDTYPE],[AH_BOTTOM(dnl
[/* add GRIDTYPE typedef for grid implementation $3:
    defining $1 during compilation typedefs this grid implementation as GridType
    in namespace Dune::GridSelector;
    also integer constants dimgrid and dimworld are set in this namespace.
    The required headers for this grid implementation are also included.
  */
 #if HAVE_DUNE_GRID && defined $1 && ! defined USED_$1_GRIDTYPE
  #if HAVE_GRIDTYPE
   #error "Ambiguous definition of GRIDTYPE."
  #endif 

  #ifndef WORLDDIM
    #define WORLDDIM GRIDDIM
  #endif
  #if not (WORLDDIM >= GRIDDIM)
    #error "WORLDDIM < GRIDDIM does not make sense."
  #endif
]dnl
m4_if([$2],[],[],[
  #if ! ($2)
    #error "Preprocessor assertion $2 failed."
  #endif
])
DUNE_DEFINE_GRIDTYPE_INCLUDE(m4_shift(m4_shift(m4_shift($@))))dnl
[
  namespace Dune
  {
    namespace GridSelector
    {
      const int dimgrid = GRIDDIM;
      const int dimworld = WORLDDIM;
      typedef $3 GridType;
    }
  }
  #define HAVE_GRIDTYPE 1
  #define USED_$1_GRIDTYPE 1
#endif // #if HAVE_DUNE_GRID && defined $1 && ..]dnl
)])


==> anc/xt-super/dune-grid/m4/grape.m4 <==
## -*- autoconf -*-
# searches for albert-headers and libs

# grape.h und libgr.a/libgr.so are located in the same discretory 

# DUNE_PATH_GRAPE()
#
# configure shell/makefile variables:
#   GRAPE_CPPFLAGS
#   GRAPE_LDFLAGS
#   GRAPE_LIBS
#
# preprocessor defines:
#   HAVE_GRAPE ("ENABLE_GRAPE" or undefined)
#
# automake conditionals:
#   GRAPE
AC_DEFUN([DUNE_PATH_GRAPE],[
  AC_REQUIRE([AC_PROG_CC])
  AC_REQUIRE([AC_PATH_XTRA])
  AC_REQUIRE([DUNE_PATH_OPENGL])
  AC_REQUIRE([AC_PROG_LD_GNU])

  AC_ARG_WITH(grape,
    AC_HELP_STRING([--with-grape=PATH],[directory with Grape inside]))

# store old values
ac_save_LDFLAGS="$LDFLAGS"
ac_save_CPPFLAGS="$CPPFLAGS"
ac_save_LIBS="$LIBS"

# don't even start testing if X wasn't found
if test "x$no_x" != xyes && test x$with_grape != xno ; then

  LIBS="$X_PRE_LIBS $X_LIBS $X_EXTRA_LIBS"

  # is --with-grape=bla used?
  if test x$with_grape != x ; then
    if test -d $with_grape; then
      # expand tilde / other stuff
      GRAPEROOT=`cd $with_grape && pwd`
    else
      AC_MSG_ERROR([directory $with_grape does not exist])
    fi      
  else
    # set some kind of default grape-path...
    GRAPEROOT="/usr/local/grape/"
  fi

  CPPFLAGS="$CPPFLAGS -I$GRAPEROOT"
  LDFLAGS="$LDFLAGS -L$GRAPEROOT"

  # check for header
  # we have to use CC for checking the header!!
  AC_LANG_PUSH([C])
  AC_CHECK_HEADER([grape.h],
    [GRAPE_CPPFLAGS="-I$GRAPEROOT"
     HAVE_GRAPE="1"])
  AC_LANG_POP

  # check for lib if header was found
  if test x$HAVE_GRAPE = x1 ; then
    # if GL was found, add it implicitly...
    #   This is not the best choice, but testing without GL first and
    #   then trying again fails due to caching...
    CPPFLAGS="$GRAPE_CPPFLAGS $GL_CFLAGS -DENABLE_GRAPE"
    LIBS="$LIBS $GL_LIBS -lXext"
    LDFLAGS="$LDFLAGS $GL_LDFLAGS"

    # if we use the gnu linker add the grape path 
    if test x$lt_cv_prog_gnu_ld = xyes ; then 
      GRAPE_LINKER_FLAGS="-Wl,--rpath -Wl,$GRAPEROOT"
    fi  

    AC_CHECK_LIB(gr, grape, 
      [GRAPE_LDFLAGS="$GL_LDFLAGS $GRAPE_LINKER_FLAGS"
       GRAPE_CPPFLAGS="$CPPFLAGS"
       GRAPE_LIBS="-L$GRAPEROOT -lgr $GL_LIBS -lXext"], 
      [HAVE_GRAPE="0"])
  fi

  # did it work?
  if test x$HAVE_GRAPE = x1 ; then
    AC_SUBST(GRAPE_LIBS, $GRAPE_LIBS)
    AC_SUBST(GRAPE_LDFLAGS, $GRAPE_LDFLAGS)
    AC_SUBST(GRAPE_CPPFLAGS, $GRAPE_CPPFLAGS)
    AC_DEFINE(HAVE_GRAPE, ENABLE_GRAPE,
          [This is only true if grape-library was found by configure 
           _and_ if the application uses the GRAPE_CPPFLAGS])

    # add to global list
    DUNE_ADD_ALL_PKG([GRAPE], [$GRAPE_CPPFLAGS], [$GRAPE_LDFLAGS], [$GRAPE_LIBS])
  fi
elif test "x$X_LIBS" = x ; then 
  AC_MSG_WARN([X libraries were not found and therefore not Grape check possible! See ./configure --help for X library options.])
fi


# report to summary
if test x$HAVE_GRAPE = x1 ; then
  with_grape="yes"
else
  with_grape="no"
fi

# also tell automake	
AM_CONDITIONAL(GRAPE, test x$HAVE_GRAPE = x1)

# reset old values
LIBS="$ac_save_LIBS"
CPPFLAGS="$ac_save_CPPFLAGS"
LDFLAGS="$ac_save_LDFLAGS"
  
DUNE_ADD_SUMMARY_ENTRY([Grape],[$with_grape])

])


==> anc/xt-super/dune-grid/m4/psurface.m4 <==
## -*- autoconf -*-
# searches for psurface-headers and lib

# DUNE_PATH_PSURFACE()
#
# DUNE_PATH_AMIRAMESH must be called previously if psurface was built with
# AmiraMesh support
#
# shell variables:
#   with_psurface
#     yes or no
#   PSURFACEROOT
#   PSURFACE_LIB_PATH
#   PSURFACE_INCLUDE_PATH
#   PSURFACE_CPPFLAGS
#   PSURFACE_LDFLAGS
#   PSURFACE_LIBS
#   HAVE_PSURFACE
#     0 or 1
#
# substitutions:
#   PSURFACE_LIBS
#   PSURFACE_LDFLAGS
#   PSURFACE_CPPFLAGS
#
# defines:
#   HAVE_PSURFACE
#
# conditionals:
#   PSURFACE
AC_DEFUN([DUNE_PATH_PSURFACE],[
  AC_REQUIRE([AC_PROG_CXX])
  AC_REQUIRE([DUNE_PATH_AMIRAMESH])

  AC_ARG_WITH(psurface,
    AC_HELP_STRING([--with-psurface=PATH],[directory with the psurface library inside]))

# store values
ac_save_LDFLAGS="$LDFLAGS"
ac_save_CPPFLAGS="$CPPFLAGS"
ac_save_LIBS="$LIBS"
ac_save_PKG_CONFIG_PATH="$PKG_CONFIG_PATH"

# initialize to sane value
HAVE_PSURFACE=0

## do nothing if --without-psurface is used
if test x$with_psurface != xno ; then

# is --with-psurface=bla used?
if test "x$with_psurface" != x ; then
    if test -d $with_psurface; then
      # expand tilde / other stuff
      PSURFACEROOT=`cd $with_psurface && pwd`
    else
      AC_MSG_ERROR([directory $with_psurface does not exist])
    fi
fi
if test "x$PSURFACEROOT" = x; then  
    # use some default value...
    PSURFACEROOT="/usr/local/psurface"
fi

    # Check for psurface using pkg-config
    # This works for psurface-2.0 and later
    export PKG_CONFIG_PATH="$PSURFACEROOT/lib/pkgconfig:$PSURFACEROOT/lib64/pkgconfig:$PKG_CONFIG_PATH"
    PKG_CHECK_MODULES([PSURFACE], [psurface], [
        HAVE_PSURFACE="1"
        AC_DEFINE(PSURFACE_NAMESPACE,
                  psurface::,
                  [The namespace prefix of the psurface library])
        AC_DEFINE(HAVE_PSURFACE_2_0,
                  1,
                  [If set we have at least psurface version 2.0])
        AC_MSG_RESULT([yes (by pkg-config)])
    ], [
        AC_MSG_WARN([PSurface >= 2.0 not found in $PSURFACEROOT])
    ])

    # PKG_CHECK_MODULES puts the stuff we would expect in PSURFACE_CPPFLAGS
    # (namely, -I<path>) in PSURFACE_CFLAGS. We therefore copy it by hand.
    PSURFACE_CPPFLAGS="$PSURFACE_CFLAGS"

# If pkg-config didn't find psurface we may be dealing with an older version
# of psurface (without pkg-config support).  We try to find that without pkg-config.
if test x$HAVE_PSURFACE != x1 ; then
PSURFACE_INCLUDE_PATH="$PSURFACEROOT/include"
PSURFACE_LIB_PATH="$PSURFACEROOT/lib"
AS_IF([test -d $PSURFACE_LIB_PATH],
  [],
  [PSURFACE_LIB_PATH="$PSURFACEROOT/lib64"])

CPPFLAGS="$CPPFLAGS -I$PSURFACE_INCLUDE_PATH"

AC_LANG_PUSH([C++])

# check for header
AC_CHECK_HEADER([psurface/PSurface.h], 
   [PSURFACE_CPPFLAGS="-I$PSURFACE_INCLUDE_PATH"
	HAVE_PSURFACE="1"],
   [if test "x$with_psurface" != x ; then
    AC_MSG_WARN([psurface/PSurface.h not found in $PSURFACE_INCLUDE_PATH])
    fi
   ])

CPPFLAGS="$CPPFLAGS $PSURFACE_CPPFLAGS"

# if header is found...
if test x$HAVE_PSURFACE = x1 ; then
   AC_MSG_CHECKING([psurface library -lpsurface])

   # Why are the $AMIRAMESH_LDFLAGS $AMIRAMESH_LIBS here?
   # OS: This is a hack.  psurface can be compiled with and without AmiraMesh
   # support.  If it is compiled with AmiraMesh support, then it needs these flags
   # for the test to link (and since these flags must be set properly the AmiraMesh
   # test must have been called successfully before).  If psurface is compiled
   # without AmiraMesh support than the additional flags here do not matter.
   LIBS="-L$PSURFACE_LIB_PATH -lpsurface $AMIRAMESH_LIBS $LIBS"
   LDFLAGS="$LDFLAGS $AMIRAMESH_LDFLAGS"

   # Try to link to the library (for libpsurface-1.3 and newer)
   AC_LINK_IFELSE([AC_LANG_PROGRAM([#include "psurface/PSurface.h"], [[psurface::PSurface<2,double> foo;]])],
	[PSURFACE_LIBS="-L$PSURFACE_LIB_PATH -lpsurface"
         PSURFACE_LDFLAGS=""
         AC_DEFINE(PSURFACE_NAMESPACE, 
                   psurface::,
                   [The namespace prefix of the psurface library])
         AC_MSG_RESULT([yes (1.3 or newer)])],
	[HAVE_PSURFACE="0"])

fi

AC_LANG_POP([C++])

## end of the psurface check not using pkg-config
fi

## end of psurface check (--without wasn't set)
fi

with_psurface="no"
# survived all tests?
if test x$HAVE_PSURFACE = x1 ; then
  AC_SUBST(PSURFACE_LIBS, $PSURFACE_LIBS)
  AC_SUBST(PSURFACE_LDFLAGS, $PSURFACE_LDFLAGS)
  AC_SUBST(PSURFACE_CPPFLAGS, $PSURFACE_CPPFLAGS)
  AC_DEFINE(HAVE_PSURFACE, 1, [Define to 1 if psurface-library is found])

  # add to global list
  DUNE_ADD_ALL_PKG([psurface], [$PSURFACE_CPPFLAGS],
                   [$PSURFACE_LDFLAGS], [$PSURFACE_LIBS])

  # set variable for summary
  with_psurface="yes"
else
  AC_SUBST(PSURFACE_LIBS, "")
  AC_SUBST(PSURFACE_LDFLAGS, "")
  AC_SUBST(PSURFACE_CPPFLAGS, "")
fi

# also tell automake
AM_CONDITIONAL(PSURFACE, test x$HAVE_PSURFACE = x1)

# reset old values
LIBS="$ac_save_LIBS"
CPPFLAGS="$ac_save_CPPFLAGS"
LDFLAGS="$ac_save_LDFLAGS"
PKG_CONFIG_PATH="$ac_save_PKG_CONFIG_PATH"

DUNE_ADD_SUMMARY_ENTRY([psurface],[$with_psurface])

])


==> anc/xt-super/dune-grid/m4/ug.m4 <==
## -*- autoconf -*-
# searches for UG headers and libs

# DUNE_PATH_UG()
#
# configure shell variables:
#   UGROOT
#   UG_CPPFLAGS, UG_LDFLAGS, UG_LIBS
#       flags and libs with indirect references for the makefiles, for
#       instance the literal string '${DUNEMPICPPFLAGS}
#   direct_UG_CPPFLAGS, direct_UG_LDFLAGS, direct_UG_LIBS
#       flags and libs with direct values for use in configure, for instance
#       the value of DUNEMPICPPFLAGS
#   HAVE_UG
#       1 or 0 or undefined
#   with_ug
#       "no" or "yes" with stuff appended
#
# configure substitutions/makefile variables:
#   UG_CPPFLAGS
#   UG_LDFLAGS
#   UG_LIBS
#
# preprocessor defines:
#   HAVE_UG
#     undefined or ENABLE_UG
#
# automake conditionals:
#   UG
AC_DEFUN([DUNE_PATH_UG],[
  AC_REQUIRE([AC_PROG_CC])
  AC_REQUIRE([AC_PATH_XTRA])
  AC_REQUIRE([DUNE_MPI])

  AC_ARG_WITH(ug,
    AC_HELP_STRING([--with-ug=PATH],[directory where UG is installed]))

  # store old values
  ac_save_LDFLAGS="$LDFLAGS"
  ac_save_CPPFLAGS="$CPPFLAGS"
  ac_save_LIBS="$LIBS"
  
  # initialize
  HAVE_UG=0

  ## do nothing if --without-ug is used
  if test x$with_ug != xno ; then
      
      # is --with-ug=bla used?
      if test "x$with_ug" != x ; then
          if ! test -d $with_ug; then
              AC_MSG_WARN([UG directory $with_ug does not exist!])
          else
              # expand tilde / other stuff
              UGROOT=`cd $with_ug && pwd`
          fi
      fi

      # If an explicit path has been provided it needs to be appended
      # temporarily to PKG_CONFIG_PATH
      REM_PKG_CONFIG_PATH=$PKG_CONFIG_PATH

      UGLIBPKCONFIG=`echo $UGROOT/lib*/pkgconfig | sed -e 's/\s\+/:/g'`
      PKG_CONFIG_PATH="$UGROOT:$UGLIBPKCONFIG:$PKG_CONFIG_PATH"

      UG_LDFLAGS=""

      UG_LIBS="`PKG_CONFIG_PATH=$PKG_CONFIG_PATH $PKG_CONFIG --libs-only-L libug` -lugS2 -lugS3 -ldevS"
      direct_UG_LIBS="`PKG_CONFIG_PATH=$PKG_CONFIG_PATH $PKG_CONFIG --libs-only-L libug` -lugS2 -lugS3 -ldevS"
      
      AC_MSG_CHECKING([for UG])

      # Check whether UG is installed at all
      if PKG_CONFIG_PATH=$PKG_CONFIG_PATH $PKG_CONFIG --exists libug; then
        HAVE_UG="1"
        AC_MSG_RESULT(yes)
      else
        HAVE_UG="0"
        AC_MSG_RESULT(no)
        AC_MSG_WARN([UG not found])
      fi

      ## check version number 
      NEEDEDUG_VERSION=3.11.0

      if test x$HAVE_UG = x1; then
          
          AC_MSG_CHECKING([whether UG version is recent enough])

          # Does it have a suitable version?
          if PKG_CONFIG_PATH=$PKG_CONFIG_PATH $PKG_CONFIG --atleast-version=$NEEDEDUG_VERSION libug; then
              AC_MSG_RESULT(yes)
          else
              HAVE_UG="0"
              AC_MSG_RESULT(no)
              AC_MSG_WARN([UG version is too old (you need at least $NEEDEDUG_VERSION)])
          fi
          
      fi

      # pre-set variable for summary
      with_ug="no"
   
      if test x$HAVE_UG = x1; then

        # Okay.  We have found a UG installation.  But has it been built with --enable-dune?
        if test x$HAVE_UG = x1 ; then
              
          AC_MSG_CHECKING([whether UG has been built with --enable-dune])

          if test x`PKG_CONFIG_PATH=$PKG_CONFIG_PATH $PKG_CONFIG --variable=fordune libug` == xyes; then
              AC_MSG_RESULT(yes)
          else
              AC_MSG_RESULT(no)
              AC_MSG_WARN([UG has not been built with --enable-dune!])
              HAVE_UG="0"
              with_ug="no"
          fi
            
        fi
        
      fi

      if test x$HAVE_UG = x1; then

        # Set the compiler flags
        UG_CPPFLAGS="`PKG_CONFIG_PATH=$PKG_CONFIG_PATH $PKG_CONFIG --cflags-only-I libug` -DENABLE_UG"
        direct_UG_CPPFLAGS="`PKG_CONFIG_PATH=$PKG_CONFIG_PATH $PKG_CONFIG --cflags-only-I libug` -DENABLE_UG"

        if test x`PKG_CONFIG_PATH=$PKG_CONFIG_PATH $PKG_CONFIG --variable=parallel libug` == xyes; then

          # Add additional flags needed for parallel UG  
          UG_LDFLAGS="\${DUNEMPILDFLAGS} $UG_LDFLAGS"
          direct_UG_LDFLAGS="$DUNEMPILDFLAGS $direct_UG_LDFLAGS"
          UG_CPPFLAGS="\${DUNEMPICPPFLAGS} $UG_CPPFLAGS -DModelP"
          direct_UG_CPPFLAGS="$DUNEMPICPPFLAGS $direct_UG_CPPFLAGS -DModelP"
          UG_LIBS="$UG_LIBS \${DUNEMPILIBS}"
          direct_UG_LIBS="$direct_UG_LIBS $DUNEMPILIBS"
          with_ug="yes (parallel)"

        else

          with_ug="yes (sequential)"

        fi

      fi

      # restore PKG_CONFIG_PATH 
      PKG_CONFIG_PATH=$REM_PKG_CONFIG_PATH
  
  # end of "no --without-ug"
  fi

  # did it work?
  if test x$HAVE_UG = x0 ; then
      # reset flags, so they do not appear in makefiles
      UG_CPPFLAGS=""
      direct_UG_CPPFLAGS=""
      UG_LDFLAGS=""
      direct_UG_LDFLAGS=""
      UG_LIBS=""
      direct_UG_LIBS=""
  fi

  AC_SUBST([UG_LDFLAGS])
  AC_SUBST([UG_LIBS])
  AC_SUBST([UG_CPPFLAGS])

  # add to global list
  DUNE_ADD_ALL_PKG([UG], [\${UG_CPPFLAGS}], [\${UG_LDFLAGS}], [\${UG_LIBS}])

  if test x$HAVE_UG = x1 ; then

      # add support for GRIDTYPE=UGGRID to config.h
      DUNE_DEFINE_GRIDTYPE([UGGRID],[GRIDDIM == WORLDDIM],[Dune::UGGrid< dimgrid >],[dune/grid/uggrid.hh],[dune/grid/io/file/dgfparser/dgfug.hh])

      AC_DEFINE(HAVE_UG, ENABLE_UG, 
        [This is only true if UG was found by configure 
         _and_ if the application uses the UG_CPPFLAGS])
         
  fi 
      
  # tell automake   
  AM_CONDITIONAL(UG, test x$HAVE_UG = x1)
  
  # restore variables
  LDFLAGS="$ac_save_LDFLAGS"
  CPPFLAGS="$ac_save_CPPFLAGS"
  LIBS="$ac_save_LIBS"

  DUNE_ADD_SUMMARY_ENTRY([UG],[$with_ug])
  
])


==> anc/xt-super/dune-grid/prevent-cherry-picks <==
3d878e2f01ed2577fd9f784bff32dc47ce09f1cb
666ccfcf8c80e3914dcc367c86926fdaffe81781
de43364f3c6ef7e344a7d8435897865034395847
9801a9cd75b5e9a91ae98f4a81a0501afdda86aa
a460b2d8576c16e7085c1ddc8e7ee27a83826456
bc6d007e76251beaf4182e1fbbd4f510d10183e5
a3f835ee4a09f70c77f067a65471cae213b8a630
dd5351802fe4af050d79c02364f55d1cbbb05add
4a8efbcefcbe782357f9be4d2e53834166357e65


==> anc/xt-super/dune-grid/src/CMakeLists.txt <==
add_subdirectory(alu-to-vtk)
add_subdirectory(gmsh-to-alu)
add_subdirectory(gridinfo-gmsh)
add_subdirectory(structured-to-alu)


==> anc/xt-super/dune-grid/src/Makefile.am <==
SUBDIRS =					\
	alu-to-vtk				\
	gmsh-to-alu				\
	gridinfo-gmsh				\
	structured-to-alu

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-grid/src/alu-to-vtk/CMakeLists.txt <==
exclude_from_headercheck(main-volume.hh)

if(ALUGRID_FOUND AND ENABLE_GRID_EXTRA_UTILS)
add_executable(dune-alusimplex-3d-to-vtk-volume alusimplex-3d-volume.cc)
add_executable(dune-alucube-3d-to-vtk-volume alucube-3d-volume.cc)
add_dune_alugrid_flags(dune-alusimplex-3d-to-vtk-volume)
add_dune_alugrid_flags(dune-alucube-3d-to-vtk-volume)
install(TARGETS dune-alusimplex-3d-to-vtk-volume dune-alucube-3d-to-vtk-volume
  DESTINATION ${CMAKE_INSTALL_BINDIR})
message(AUTHOR_WARNING "TODO: Check whether dune-gmsh-to-alusimplex-3d dune-gmsh-to-alucube-3dis handled correctly")
endif(ALUGRID_FOUND AND ENABLE_GRID_EXTRA_UTILS)


==> anc/xt-super/dune-grid/src/alu-to-vtk/Makefile.am <==
noinst_HEADERS =				\
	main-volume.hh

headercheck_IGNORE =				\
	main-volume.hh

bin_PROGRAMS =

if ALUGRID
bin_PROGRAMS += dune-alusimplex-3d-to-vtk-volume
bin_PROGRAMS += dune-alucube-3d-to-vtk-volume
dune_alusimplex_3d_to_vtk_volume_SOURCES = alusimplex-3d-volume.cc
dune_alusimplex_3d_to_vtk_volume_CPPFLAGS = $(AM_CPPFLAGS)	\
	$(ALUGRID_CPPFLAGS)
dune_alusimplex_3d_to_vtk_volume_LDFLAGS = $(AM_LDFLAGS)	\
	$(ALUGRID_LDFLAGS)
dune_alusimplex_3d_to_vtk_volume_LDADD =	\
	$(ALUGRID_LIBS)				\
	$(LDADD)
dune_alucube_3d_to_vtk_volume_SOURCES = alucube-3d-volume.cc
dune_alucube_3d_to_vtk_volume_CPPFLAGS = $(AM_CPPFLAGS)	\
	$(ALUGRID_CPPFLAGS)
dune_alucube_3d_to_vtk_volume_LDFLAGS = $(AM_LDFLAGS)	\
	$(ALUGRID_LDFLAGS)
dune_alucube_3d_to_vtk_volume_LDADD =	\
	$(ALUGRID_LIBS)				\
	$(LDADD)
endif ALUGRID

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-grid/src/alu-to-vtk/alucube-3d-volume.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <string>

#include <dune/grid/alugrid.hh>

const std::string programName = "dune-alucube-3d-to-vtk-volume";
typedef Dune::ALUGrid<3, 3, Dune::cube, Dune::nonconforming> Grid;

#include "main-volume.hh"


==> anc/xt-super/dune-grid/src/alu-to-vtk/alusimplex-3d-volume.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <string>

#include <dune/grid/alugrid.hh>

const std::string programName = "dune-alusimplex-3d-to-vtk-volume";
typedef Dune::ALUGrid<3, 3, Dune::simplex, Dune::nonconforming> Grid;

#include "main-volume.hh"


==> anc/xt-super/dune-grid/src/alu-to-vtk/main-volume.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_GRID_UTILITY_ALU_TO_VTK_MAIN_VOLUME_HH
#define DUNE_GRID_UTILITY_ALU_TO_VTK_MAIN_VOLUME_HH

#include <cstddef>
#include <exception>
#include <fstream>
#include <iostream>
#include <map>
#include <ostream>
#include <sstream>
#include <string>
#include <vector>

#include <dune/common/exceptions.hh>
#include <dune/common/parallel/mpihelper.hh>

#include <dune/grid/common/mcmgmapper.hh>
#include <dune/grid/io/file/vtk/common.hh>
#include <dune/grid/io/file/vtk/vtkwriter.hh>

int main(int argc, char **argv) {

  try {
    Dune::MPIHelper::instance(argc, argv);

    //////////////////////////////////////////////////////////////////////
    //
    //  parse commandline
    //

    std::string aluName;
    std::string vtkName;
    std::string tagsName;

    if(argc > 1) aluName = argv[1];
    if(argc > 2) vtkName = argv[2];
    if(argc > 3) tagsName = argv[3];
    if(aluName == "" || vtkName == "" || argc > 4) {
      if(Dune::MPIHelper::getCollectiveCommunication().rank() == 0)
        std::cerr <<
        "Convert a ALU-macrogridfile to VTK\n"
        "\n"
        "SYNOPSIS:\n"
        "  " << programName << " ALU_PREFIX VTK_PREFIX [TAGS_PREFIX]\n"
        "\n"
        "PARAMETERS:\n"
        "  ALU_PREFIX Filename-prefix for ALUGrid to read the macrogrid from.  Each\n"
        "    process appends its rank to this filename to form something like\n"
        "    ALUPREFIX.RANK.\n"
        "  VTK_FILENAME Filename-prefix for VTK to write to.\n"
        "  TAGS_PREFIX If given, read element tag numbers from a series of files of\n"
        "    the form TAG_PREFIX.RANK.  The file format is the same the output of\n"
        "    gmsh-to-alu: ASCII with one line per mesh element, each line consisting\n"
        "    of an integral tag number.  White space in the beginning and the end of\n"
        "    the line is ignored.  Comment lines start with '#' as the first non-\n"
        "    whitespace character, they are ignored, as are line consisting of\n"
        "    whitespace only.\n"
        << std::flush;
      return 1;
    }

    //////////////////////////////////////////////////////////////////////
    //
    //  create Grid
    //

    std::ostringstream rankName;
    rankName << aluName << "."
             << Dune::MPIHelper::getCollectiveCommunication().rank();

    Grid grid(rankName.str());
    typedef Grid::LevelGridView GV;
    const GV &gv = grid.levelGridView(0);

    //////////////////////////////////////////////////////////////////////
    //
    //  read tags
    //

    std::vector<int> elementTags;
    if(tagsName != "") {
      typedef Dune::MultipleCodimMultipleGeomTypeMapper<
          GV, Dune::MCMGElementLayout
          > Mapper;
      Mapper mapper(gv);
      elementTags.resize(mapper.size(), 0);

      std::ostringstream s;
      s << tagsName << "." << grid.comm().rank();
      std::ifstream file(s.str().c_str());
      if(!file)
        DUNE_THROW(Dune::IOError, s.str() << ": Can't open tags-file for "
                   "reading");


      std::size_t lineNo = 0;
      const GV::Codim<0>::Iterator &end = gv.end<0>();
      for(GV::Codim<0>::Iterator it = gv.begin<0>(); it != end; ++it, ++lineNo)
      {
        std::string buf;
        std::getline(file, buf);
        if(file.fail()) {
          if(file.eof())
            DUNE_THROW(Dune::IOError, s.str() << ":" << lineNo << ": EOF "
                       "reached before all data could be read.");
          else
            DUNE_THROW(Dune::IOError, s.str() << ":" << lineNo << ": Read "
                       "error.");
        }

        // skip empty lines and comments
        std::size_t pos = buf.find_first_not_of(" \t");
        if(pos == std::string::npos || buf[pos] == '#')
          continue;

        int tag;
        std::istringstream line(buf);
        line >> tag;
        bool fail = !line;
        // make sure there is no garbage at eol except whitespace: try to
        // extract another char which should fail.
        if(!fail) {
          char c;
          line >> c;
          fail = line;
        }
        if(fail)
          DUNE_THROW(Dune::IOError, s.str() << ":" << lineNo << ": Invalid "
                     "formatted input line (expected integral tag)");
        elementTags[mapper.map(*it)] = tag;
      }

    }

    //////////////////////////////////////////////////////////////////////
    //
    //  write grid
    //

    std::string path;
    std::string basename;

    std::size_t pos = vtkName.rfind('/');
    switch(pos) {
    case std::string::npos :
      path = "";
      basename = vtkName;
      break;
    case 0 :
      path = "/";
      basename = vtkName.substr(1);
      break;
    default :
      path = vtkName.substr(0, pos);
      basename = vtkName.substr(pos+1);
      break;
    }

    Dune::VTKWriter<GV> vtkWriter(gv);
    if(tagsName != "")
      vtkWriter.addCellData(elementTags, "elementTags");
    vtkWriter.pwrite(basename, path, "", Dune::VTK::appendedraw);
  }
  catch(const Dune::Exception &e) {
    std::cerr << "Caught Dune exception: " << e << std::endl;
    throw;
  }
  catch(const std::exception &e) {
    std::cerr << "Caught std::exception: " << e.what() << std::endl;
    throw;
  }
  catch(...) {
    std::cerr << "Caught unknown exception" << std::endl;
    throw;
  }
}

#endif // DUNE_GRID_UTILITY_ALU_TO_VTK_MAIN_VOLUME_HH


==> anc/xt-super/dune-grid/src/gmsh-to-alu/CMakeLists.txt <==
exclude_from_headercheck(main.hh)

if(ALUGRID_FOUND AND ENABLE_GRID_EXTRA_UTILS)
add_executable(dune-gmsh-to-alusimplex-3d alusimplex-3d.cc)
add_executable(dune-gmsh-to-alucube-3d alucube-3d.cc)
add_dune_alugrid_flags(dune-gmsh-to-alusimplex-3d)
add_dune_alugrid_flags(dune-gmsh-to-alucube-3d)
install(TARGETS dune-gmsh-to-alusimplex-3d dune-gmsh-to-alucube-3d
  DESTINATION ${CMAKE_INSTALL_BINDIR})
message(AUTHOR_WARNING "TODO: Check whether dune-gmsh-to-alusimplex-3d dune-gmsh-to-alucube-3dis handled correctly")
endif(ALUGRID_FOUND AND ENABLE_GRID_EXTRA_UTILS)


==> anc/xt-super/dune-grid/src/gmsh-to-alu/Makefile.am <==
noinst_HEADERS =				\
	main.hh

headercheck_IGNORE =				\
	main.hh

bin_PROGRAMS =

if ALUGRID
bin_PROGRAMS += dune-gmsh-to-alusimplex-3d
bin_PROGRAMS += dune-gmsh-to-alucube-3d
dune_gmsh_to_alusimplex_3d_SOURCES = alusimplex-3d.cc
dune_gmsh_to_alusimplex_3d_CPPFLAGS = $(AM_CPPFLAGS)	\
	$(ALUGRID_CPPFLAGS)
dune_gmsh_to_alusimplex_3d_LDFLAGS = $(AM_LDFLAGS)	\
	$(ALUGRID_LDFLAGS)
dune_gmsh_to_alusimplex_3d_LDADD =		\
	$(ALUGRID_LIBS)				\
	$(LDADD)
dune_gmsh_to_alucube_3d_SOURCES = alucube-3d.cc
dune_gmsh_to_alucube_3d_CPPFLAGS = $(AM_CPPFLAGS)	\
	$(ALUGRID_CPPFLAGS)
dune_gmsh_to_alucube_3d_LDFLAGS = $(AM_LDFLAGS)	\
	$(ALUGRID_LDFLAGS)
dune_gmsh_to_alucube_3d_LDADD =		\
	$(ALUGRID_LIBS)				\
	$(LDADD)
endif ALUGRID

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-grid/src/gmsh-to-alu/alucube-3d.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <string>

#include <dune/grid/alugrid.hh>

const std::string programName = "dune-gmsh-to-alucube-3d";
typedef Dune::ALUGrid<3, 3, Dune::cube, Dune::nonconforming> Grid;

#include "main.hh"


==> anc/xt-super/dune-grid/src/gmsh-to-alu/alusimplex-3d.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <string>

#include <dune/grid/alugrid.hh>

const std::string programName = "dune-gmsh-to-alusimplex-3d";
typedef Dune::ALUGrid<3, 3, Dune::simplex, Dune::nonconforming> Grid;

#include "main.hh"


==> anc/xt-super/dune-grid/src/gmsh-to-alu/main.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_GRID_UTILITY_GMSH_TO_ALU_MAIN_HH
#define DUNE_GRID_UTILITY_GMSH_TO_ALU_MAIN_HH

#include <cstddef>
#include <exception>
#include <fstream>
#include <iostream>
#include <map>
#include <ostream>
#include <sstream>
#include <string>
#include <vector>

#include <dune/common/classname.hh>
#include <dune/common/exceptions.hh>
#include <dune/common/parallel/mpihelper.hh>
#include <dune/common/shared_ptr.hh>
#include <dune/common/timer.hh>

#include <dune/grid/common/datahandleif.hh>
#include <dune/grid/common/gridenums.hh>
#include <dune/grid/common/gridfactory.hh>
#include <dune/grid/io/file/gmshreader.hh>

//! Data handle for load_balance()
template<class Grid>
class RedistributeDataHandle :
  public Dune::CommDataHandleIF<RedistributeDataHandle<Grid>, int>
{
  typedef typename Grid::LocalIdSet IdSet;
  typedef typename IdSet::IdType Id;
  const Grid &grid;
  std::map<Id, int> &elementTags;

public:
  RedistributeDataHandle(const Grid &grid_,
                         std::map<Id, int> &elementTags_) :
    grid(grid_), elementTags(elementTags_)
  { };

  bool contains(int dim, int codim) const
  { return codim == 0; }

  bool fixedsize (int dim, int codim) const { return false; }

  template<class Entity>
  std::size_t size (const Entity &e) const {
    DUNE_THROW(Dune::RangeError, "Nothing needs to be communicated for codim "
               << Entity::codimension << ", so this method (std::size_t " <<
               Dune::className(*this) << "::size(const " <<
               Dune::className<Entity>() << "&) const) should never be "
               "called.");
  }

  std::size_t size (const typename Grid::template Codim<0>::Entity &e) const
  { return elementTags.count(grid.localIdSet().id(e)); }

  template<class MessageBuffer, class Entity>
  void gather(MessageBuffer &buff, const Entity &e) const {
    DUNE_THROW(Dune::RangeError, "Nothing needs to be communicated for codim "
               << Entity::codimension << ", so this method (void "
               << Dune::className(*this) << "::gather(" <<
               Dune::className<MessageBuffer>() << "&, const " <<
               Dune::className<Entity>() << "&) const) should never be "
               "called.");
  }

  template<class MessageBuffer>
  void gather(MessageBuffer &buff,
              const typename Grid::template Codim<0>::Entity &e) const
  {
    typename std::map<Id, int>::const_iterator it =
      elementTags.find(grid.localIdSet().id(e));
    if(it != elementTags.end())
      buff.write(it->second);
  }

  template<class MessageBuffer, class Entity>
  void scatter(MessageBuffer &buff, const Entity &e, std::size_t n) {
    DUNE_THROW(Dune::RangeError, "Nothing needs to be communicated for codim "
               << Entity::codimension << ", so this method (void " <<
               Dune::className(*this) << "::scatter(" <<
               Dune::className<MessageBuffer>() << "&, const " <<
               Dune::className<Entity>() << "&, std::size_t)) should never be "
               "called.");
  }

  template<class MessageBuffer>
  void scatter(MessageBuffer &buff,
               const typename Grid::template Codim<0>::Entity &e,
               std::size_t n)
  {
    switch(n) {
    case 0 : break;
    case 1 : buff.read(elementTags[grid.localIdSet().id(e)]); break;
    default : DUNE_THROW(Dune::RangeError, "At most one data item may be "
                         "communicated!");
    }
  }

  void compress() { }
};

int main(int argc, char **argv) {

  try {
    Dune::Timer timer;

    const Dune::MPIHelper &mpiHelper = Dune::MPIHelper::instance(argc, argv);

    //////////////////////////////////////////////////////////////////////
    //
    //  parse commandline
    //

    std::string gmshName;
    std::string aluName;
    std::string tagsName;

    if(argc > 1) gmshName = argv[1];
    if(argc > 2) aluName = argv[2];
    if(argc > 3) tagsName = argv[3];
    if(gmshName == "" || aluName == "" || argc > 4) {
      if(Dune::MPIHelper::getCollectiveCommunication().rank() == 0)
        std::cerr <<
        "Convert a .msh-file into a partitioned ALU-macrogridfile\n"
        "\n"
        "SYNOPSIS:\n"
        "  " << programName << " GMSH_FILENAME ALU_PREFIX [TAGS_PREFIX]\n"
        "\n"
        "PARAMETERS:\n"
        "  GMSH_FILENAME .msh-file to read the grid from.\n"
        "  ALU_PREFIX Filename-prefix for ALUGrid to write the macrogrid to.  Each\n"
        "    process appends its rank to this filename to form something like\n"
        "    ALUPREFIX.RANK.\n"
        "  TAGS_PREFIX If given, read physical entitity numbers from the .msh file\n"
        "    and write them into a series of files of the form TAG_PREFIX.RANK.  The\n"
        "    file format is ASCII with one line per mesh element, each line\n"
        "    consisting of a physical.  The lines are written in level 0 iteration\n"
        "    order for all partition types.\n"
        << std::flush;
      return 1;
    }

    //////////////////////////////////////////////////////////////////////
    //
    //  create Grid
    //

    Dune::GridFactory<Grid> gf;
    Dune::shared_ptr<std::vector<int> > insertionElementTags;

    if(mpiHelper.rank() == 0) {
      if(tagsName == "") {
        std::cout << "[" << timer.elapsed() << "] Reading Gmsh file "
                  << gmshName << " (without tags)" << std::endl;
        Dune::GmshReader<Grid>::read(gf, gmshName);
      }
      else {
        std::cout << "[" << timer.elapsed() << "] Reading Gmsh file "
                  << gmshName << " (with tags)" << std::endl;
        insertionElementTags.reset(new std::vector<int>);
        // make them local since we don't do anything with them anyway atm
        std::vector<int> insertionBoundaryTags;
        Dune::GmshReader<Grid>::read(gf, gmshName, insertionBoundaryTags,
                                     *insertionElementTags);
      }
    }

    Dune::shared_ptr<Grid> gridp(gf.createGrid());

    //////////////////////////////////////////////////////////////////////
    //
    //  transfer data into maps
    //

    typedef Grid::LocalIdSet::IdType Id;
    typedef std::map<Id, int> TagMap;
    TagMap elementTagMap;
    if(tagsName != "") {
      if(mpiHelper.rank() == 0)
        std::cout << "[" << timer.elapsed() << "] Copying tags into a map"
                  << std::endl;

      typedef Grid::LevelGridView GV;
      const GV &gv = gridp->levelGridView(0);
      const Grid::LocalIdSet &lis = gridp->localIdSet();
      const GV::Codim<0>::Iterator end = gv.end<0>();
      for(GV::Codim<0>::Iterator it = gv.begin<0>(); it != end; ++it)
        elementTagMap[lis.id(*it)] =
          (*insertionElementTags)[gf.insertionIndex(*it)];

      insertionElementTags.reset();
    }

    //////////////////////////////////////////////////////////////////////
    //
    //  actual loadbalancing
    //

    if(tagsName == "") {
      if(mpiHelper.rank() == 0)
        std::cout << "[" << timer.elapsed() << "] Load-balancing grid"
                  << std::endl;
      gridp->loadBalance();
    }
    else {
      if(mpiHelper.rank() == 0)
        std::cout << "[" << timer.elapsed() << "] Load-balancing grid and "
                  << "interior data" << std::endl;
      typedef RedistributeDataHandle<Grid> DataHandle;
      DataHandle dh(*gridp, elementTagMap);
      gridp->loadBalance
        (static_cast<Dune::CommDataHandleIF<DataHandle, int>&>(dh));

      if(mpiHelper.rank() == 0)
        std::cout << "[" << timer.elapsed() << "] Communicating non-interior "
                  << "data" << std::endl;
      gridp->levelGridView(0).communicate(dh, Dune::InteriorBorder_All_Interface,
                                      Dune::ForwardCommunication);
    }

    //////////////////////////////////////////////////////////////////////
    //
    //  write grid
    //

    {
      if(mpiHelper.rank() == 0)
        std::cout << "[" << timer.elapsed() << "] Writing grid files "
                  << aluName << ".*" << std::endl;

      std::string path;
      std::string basename;

      std::size_t pos = aluName.rfind('/');
      switch(pos) {
      case std::string::npos :
        path = ".";
        basename = aluName;
        break;
      case 0 :
        path = "/";
        basename = aluName.substr(1);
        break;
      default :
        path = aluName.substr(0, pos);
        basename = aluName.substr(pos+1);
        break;
      }
      gridp->writeMacroGrid(path, basename);
    }

    //////////////////////////////////////////////////////////////////////
    //
    //  write tags
    //

    if(tagsName != "") {
      if(mpiHelper.rank() == 0)
        std::cout << "[" << timer.elapsed() << "] Writing tag files "
                  << tagsName << ".*" << std::endl;

      std::ostringstream s;
      s << tagsName << "." << gridp->comm().rank();
      std::ofstream file(s.str().c_str());
      if(!file)
        DUNE_THROW(Dune::IOError, "Can't open tags-file " << s.str() << " for "
                   "writing");

      typedef Grid::LevelGridView GV;
      const GV &gv = gridp->levelGridView(0);
      const Grid::LocalIdSet &lis = gridp->localIdSet();
      const GV::Codim<0>::Iterator &end = gv.end<0>();
      for(GV::Codim<0>::Iterator it = gv.begin<0>(); it != end; ++it)
        file << elementTagMap[lis.id(*it)] << "\n";

      if(!file)
        DUNE_THROW(Dune::IOError, "Write error while writing tags to "
                   "tags-file " << s.str());
    }

    if(mpiHelper.rank() == 0)
      std::cout << "[" << timer.elapsed() << "] Done." << std::endl;
  }
  catch(const Dune::Exception &e) {
    std::cerr << "Caught Dune exception: " << e << std::endl;
    throw;
  }
  catch(const std::exception &e) {
    std::cerr << "Caught std::exception: " << e.what() << std::endl;
    throw;
  }
  catch(...) {
    std::cerr << "Caught unknown exception" << std::endl;
    throw;
  }
}

#endif // DUNE_GRID_UTILITY_GMSH_TO_ALU_MAIN_HH


==> anc/xt-super/dune-grid/src/gridinfo-gmsh/CMakeLists.txt <==
if(ALBERTA_2D_LIB_FOUND AND ENABLE_GRID_EXTRA_UTILS)
  add_executable(dune-gridinfo-gmsh-alberta-2d gridinfo-gmsh-alberta-2d.cc)
  add_dune_alberta_flags(dune-gridinfo-gmsh-alberta-2d GRIDDIM 2)
  set(PROGRAMS ${PROGRAMS} dune-gridinfo-gmsh-alberta-2d)
endif(ALBERTA_2D_LIB_FOUND AND ENABLE_GRID_EXTRA_UTILS)

if(ALBERTA_3D_LIB_FOUND AND ENABLE_GRID_EXTRA_UTILS)
  add_executable(dune-gridinfo-gmsh-alberta-3d gridinfo-gmsh-alberta-3d.cc)
  add_dune_alberta_flags(dune-gridinfo-gmsh-alberta-3d GRIDDIM 3)
  set(PROGRAMS ${PROGRAMS} dune-gridinfo-gmsh-alberta-3d)
endif(ALBERTA_3D_LIB_FOUND AND ENABLE_GRID_EXTRA_UTILS)

if(ALUGRID_FOUND AND ENABLE_GRID_EXTRA_UTILS)
  add_executable(dune-gridinfo-gmsh-alucube-3d gridinfo-gmsh-alucube-3d.cc)
  add_dune_alugrid_flags(dune-gridinfo-gmsh-alucube-3d)
  add_executable(dune-gridinfo-gmsh-alusimplex-3d gridinfo-gmsh-alusimplex-3d.cc)
  add_dune_alugrid_flags(dune-gridinfo-gmsh-alusimplex-3d)
  add_executable(dune-gridinfo-gmsh-alusimplex-2d gridinfo-gmsh-alusimplex-2d.cc)
  add_dune_alugrid_flags(dune-gridinfo-gmsh-alusimplex-2d)
  set(PROGRAMS ${PROGRAMS} dune-gridinfo-gmsh-alusimplex-2d dune-gridinfo-gmsh-alusimplex-3d dune-gridinfo-gmsh-alucube-3d)
endif(ALUGRID_FOUND AND ENABLE_GRID_EXTRA_UTILS)

if(UG_FOUND AND ENABLE_GRID_EXTRA_UTILS)
  add_executable(dune-gridinfo-gmsh-ug-2d gridinfo-gmsh-ug-2d.cc)
  add_dune_ug_flags(dune-gridinfo-gmsh-ug-2d)
  add_executable(dune-gridinfo-gmsh-ug-3d gridinfo-gmsh-ug-3d.cc)
  add_dune_ug_flags(dune-gridinfo-gmsh-ug-3d)
  set(PROGRAMS ${PROGRAMS} dune-gridinfo-gmsh-ug-2d dune-gridinfo-gmsh-ug-3d)
endif(UG_FOUND AND ENABLE_GRID_EXTRA_UTILS)

if(PROGRAMS)
  install(TARGETS ${PROGRAMS} DESTINATION ${CMAKE_INSTALL_BINDIR})
endif(PROGRAMS)


==> anc/xt-super/dune-grid/src/gridinfo-gmsh/Makefile.am <==
# the programs
bin_PROGRAMS =

if ALBERTA_2D
bin_PROGRAMS += dune-gridinfo-gmsh-alberta-2d
dune_gridinfo_gmsh_alberta_2d_SOURCES = gridinfo-gmsh-alberta-2d.cc
dune_gridinfo_gmsh_alberta_2d_CPPFLAGS = $(AM_CPPFLAGS)	\
	$(ALBERTA2D_CPPFLAGS)
dune_gridinfo_gmsh_alberta_2d_LDFLAGS = $(AM_LDFLAGS)	\
	$(ALBERTA2D_LDFLAGS)
dune_gridinfo_gmsh_alberta_2d_LDADD =		\
	$(ALBERTA2D_LIBS)			\
	$(LDADD)
endif ALBERTA_2D

if ALBERTA_3D
bin_PROGRAMS += dune-gridinfo-gmsh-alberta-3d
dune_gridinfo_gmsh_alberta_3d_SOURCES = gridinfo-gmsh-alberta-3d.cc
dune_gridinfo_gmsh_alberta_3d_CPPFLAGS = $(AM_CPPFLAGS)	\
	$(ALBERTA3D_CPPFLAGS)
dune_gridinfo_gmsh_alberta_3d_LDFLAGS = $(AM_LDFLAGS)	\
	$(ALBERTA3D_LDFLAGS)
dune_gridinfo_gmsh_alberta_3d_LDADD =		\
	$(ALBERTA3D_LIBS)			\
	$(LDADD)
endif ALBERTA_3D

if ALUGRID
bin_PROGRAMS += dune-gridinfo-gmsh-alucube-3d
dune_gridinfo_gmsh_alucube_3d_SOURCES = gridinfo-gmsh-alucube-3d.cc
dune_gridinfo_gmsh_alucube_3d_CPPFLAGS = $(AM_CPPFLAGS)	\
	$(ALUGRID_CPPFLAGS)
dune_gridinfo_gmsh_alucube_3d_LDFLAGS = $(AM_LDFLAGS)	\
	$(ALUGRID_LDFLAGS)
dune_gridinfo_gmsh_alucube_3d_LDADD =		\
	$(ALUGRID_LIBS)				\
	$(LDADD)

bin_PROGRAMS += dune-gridinfo-gmsh-alusimplex-2d
dune_gridinfo_gmsh_alusimplex_2d_SOURCES = gridinfo-gmsh-alusimplex-2d.cc
dune_gridinfo_gmsh_alusimplex_2d_CPPFLAGS = $(AM_CPPFLAGS)	\
	$(ALUGRID_CPPFLAGS)
dune_gridinfo_gmsh_alusimplex_2d_LDFLAGS = $(AM_LDFLAGS)	\
	$(ALUGRID_LDFLAGS)
dune_gridinfo_gmsh_alusimplex_2d_LDADD =	\
	$(ALUGRID_LIBS)				\
	$(LDADD)

bin_PROGRAMS += dune-gridinfo-gmsh-alusimplex-3d
dune_gridinfo_gmsh_alusimplex_3d_SOURCES = gridinfo-gmsh-alusimplex-3d.cc
dune_gridinfo_gmsh_alusimplex_3d_CPPFLAGS = $(AM_CPPFLAGS)	\
	$(ALUGRID_CPPFLAGS)
dune_gridinfo_gmsh_alusimplex_3d_LDFLAGS = $(AM_LDFLAGS)	\
	$(ALUGRID_LDFLAGS)
dune_gridinfo_gmsh_alusimplex_3d_LDADD =	\
	$(ALUGRID_LIBS)				\
	$(LDADD)
endif ALUGRID

if UG
bin_PROGRAMS += dune-gridinfo-gmsh-ug-2d
dune_gridinfo_gmsh_ug_2d_SOURCES = gridinfo-gmsh-ug-2d.cc
dune_gridinfo_gmsh_ug_2d_CPPFLAGS = $(AM_CPPFLAGS)	\
	$(UG_CPPFLAGS)
dune_gridinfo_gmsh_ug_2d_LDFLAGS = $(AM_LDFLAGS)	\
	$(UG_LDFLAGS)
dune_gridinfo_gmsh_ug_2d_LDADD =		\
	$(UG_LIBS)				\
	$(LDADD)

bin_PROGRAMS += dune-gridinfo-gmsh-ug-3d
dune_gridinfo_gmsh_ug_3d_SOURCES = gridinfo-gmsh-ug-3d.cc
dune_gridinfo_gmsh_ug_3d_CPPFLAGS = $(AM_CPPFLAGS)	\
	$(UG_CPPFLAGS)
dune_gridinfo_gmsh_ug_3d_LDFLAGS = $(AM_LDFLAGS)	\
	$(UG_LDFLAGS)
dune_gridinfo_gmsh_ug_3d_LDADD =		\
	$(UG_LIBS)				\
	$(LDADD)
endif UG

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-grid/src/gridinfo-gmsh/gridinfo-gmsh-alberta-2d.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <string>

#include <dune/grid/albertagrid.hh>

const std::string programName = "dune-gridinfo-gmsh-alberta-2d";
typedef Dune::AlbertaGrid<2, 2> Grid;

#include <dune/grid/utility/gridinfo-gmsh-main.hh>


==> anc/xt-super/dune-grid/src/gridinfo-gmsh/gridinfo-gmsh-alberta-3d.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <string>

#include <dune/grid/albertagrid.hh>

const std::string programName = "dune-gridinfo-gmsh-alberta-3d";
typedef Dune::AlbertaGrid<3, 3> Grid;

#include <dune/grid/utility/gridinfo-gmsh-main.hh>


==> anc/xt-super/dune-grid/src/gridinfo-gmsh/gridinfo-gmsh-alucube-3d.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <string>

#include <dune/grid/alugrid.hh>

const std::string programName = "dune-gridinfo-gmsh-alucube-3d";
typedef Dune::ALUGrid<3, 3, Dune::cube, Dune::nonconforming> Grid;

#include <dune/grid/utility/gridinfo-gmsh-main.hh>


==> anc/xt-super/dune-grid/src/gridinfo-gmsh/gridinfo-gmsh-alusimplex-2d.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <string>

#include <dune/grid/alugrid.hh>

const std::string programName = "dune-gridinfo-gmsh-alusimplex-2d";
typedef Dune::ALUGrid<3, 3, Dune::simplex, Dune::nonconforming> Grid;

#include <dune/grid/utility/gridinfo-gmsh-main.hh>


==> anc/xt-super/dune-grid/src/gridinfo-gmsh/gridinfo-gmsh-alusimplex-3d.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <string>

#include <dune/grid/alugrid.hh>

const std::string programName = "dune-gridinfo-gmsh-alusimplex-3d";
typedef Dune::ALUGrid<3, 3, Dune::simplex, Dune::nonconforming> Grid;

#include <dune/grid/utility/gridinfo-gmsh-main.hh>


==> anc/xt-super/dune-grid/src/gridinfo-gmsh/gridinfo-gmsh-ug-2d.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <string>

#include <dune/grid/uggrid.hh>

const std::string programName = "dune-gridinfo-gmsh-ug-2d";
typedef Dune::UGGrid<2> Grid;

#include <dune/grid/utility/gridinfo-gmsh-main.hh>


==> anc/xt-super/dune-grid/src/gridinfo-gmsh/gridinfo-gmsh-ug-3d.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <string>

#include <dune/grid/uggrid.hh>

const std::string programName = "dune-gridinfo-gmsh-ug-3d";
typedef Dune::UGGrid<3> Grid;

#include <dune/grid/utility/gridinfo-gmsh-main.hh>


==> anc/xt-super/dune-grid/src/structured-to-alu/CMakeLists.txt <==
exclude_from_headercheck(main.hh)

if(ALUGRID_FOUND AND ENABLE_GRID_EXTRA_UTILS)
add_executable(dune-structured-to-alusimplex-3d alusimplex-3d.cc)
add_dune_alugrid_flags(dune-structured-to-alusimplex-3d)
install(TARGETS dune-structured-to-alusimplex-3d DESTINATION ${CMAKE_INSTALL_BINDIR})
message(AUTHOR_WARNING "TODO: Check whether dune-structured-to-alusimplex-3d is handled correctly")
endif(ALUGRID_FOUND AND ENABLE_GRID_EXTRA_UTILS)


==> anc/xt-super/dune-grid/src/structured-to-alu/Makefile.am <==
noinst_HEADERS =				\
	main.hh

headercheck_IGNORE =				\
	main.hh

bin_PROGRAMS =

if ALUGRID
bin_PROGRAMS += dune-structured-to-alusimplex-3d
dune_structured_to_alusimplex_3d_SOURCES = alusimplex-3d.cc
dune_structured_to_alusimplex_3d_CPPFLAGS = $(AM_CPPFLAGS)	\
	$(ALUGRID_CPPFLAGS)
dune_structured_to_alusimplex_3d_LDFLAGS = $(AM_LDFLAGS)	\
	$(ALUGRID_LDFLAGS)
dune_structured_to_alusimplex_3d_LDADD =	\
	$(ALUGRID_LIBS)				\
	$(LDADD)
endif ALUGRID

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-grid/src/structured-to-alu/alusimplex-3d.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <string>

#include <dune/grid/alugrid.hh>

const std::string programName = "dune-structured-to-alusimplex-3d";
static const bool useCube = false;
typedef Dune::ALUGrid<3, 3, Dune::simplex, Dune::nonconforming> Grid;

#include "main.hh"


==> anc/xt-super/dune-grid/src/structured-to-alu/main.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_GRID_UTILITY_STRUCTURED_TO_ALU_MAIN_HH
#define DUNE_GRID_UTILITY_STRUCTURED_TO_ALU_MAIN_HH

/** @file
 *
 * This file is meant to be included directly by a .cc file.  The including
 * file must setup the following names in the global namespace prior to the
 * include directive:
 *
 * - \c Grid        Type of the grid to be used.
 * - \c programName A std::string initialized to the name of the program for
 *                  help messages etc.
 * - \c useCube     A boolean constant suitable for use as a template
 *                  argument.  Whether to use cubes or simplices.
 *
 * The including file is also responsible for including any headers necessary
 * to setup the names above -- this includes "config.h".
 */

#include <cstddef>
#include <cstdlib>
#include <exception>
#include <iostream>
#include <ostream>
#include <sstream>
#include <string>
#include <vector>

#include <dune/common/array.hh>
#include <dune/common/exceptions.hh>
#include <dune/common/fvector.hh>
#include <dune/common/parallel/mpihelper.hh>
#include <dune/common/shared_ptr.hh>
#include <dune/common/timer.hh>

#include <dune/grid/utility/structuredgridfactory.hh>

void help(std::ostream &s) {
  s <<
  "Generate a structured with the StructuredGridFactory, distribute it and\n"
  "write it out as a partitioned ALU-macrogridfile\n"
  "\n"
  "SYNOPSIS:\n"
  "  mpirun -np SIZE " << programName << " [--] ALU_PREFIX LOWER UPPER ELEMS\n"
  "  " << programName << " {-h|--help}\n"
  "\n"
  "PARAMETERS:\n"
  "  -h, --help Print this help.\n"
  "  SIZE Number of ranks to distribute to.\n"
  "  ALU_PREFIX Filename-prefix for ALUGrid to write the macrogrid to.  Each\n"
  "    process appends its rank to this filename to form something like\n"
  "    ALUPREFIX.RANK.\n"
  "  LOWER, UPPER Lower and upper world coordinates of the box to create the\n"
  "    structured mesh in.  Seperate individual components with spaces, but\n"
  "    make sure to escape them from the shell.\n"
  "  ELEMS Space separated list of size dimgrid.  Each list entry gives the\n"
  "    number elements to split the mesh into for the corresponding coordinate\n"
  "    direction.\n"
  << std::flush;
}

template<class OutputIterator>
bool parseRangeHelper(OutputIterator it, const OutputIterator &end,
                      const std::string &arg)
{
  std::istringstream s(arg);
  for(; it != end; ++it)
    s >> *it;
  if(s.fail() || s.bad())
    return false;
  char dummy;
  s >> dummy;
  if(!s.fail())
    return false;
  return true;
}

template<class Range>
void parseRange(int rank, Range &range, const std::string &arg,
                const std::string &argname)
{
  if(!parseRangeHelper(range.begin(), range.end(), arg)) {
    if(rank == 0) {
      std::cerr << programName << ": Can't parse commandline argument \""
                << arg << "\" for parameter " << argname << ".\n\n";
      help(std::cerr);
    }
    std::exit(1);
  }
}

template<class Coord, class Elems>
void parseOptions(int rank, int argc, char **argv, std::string &aluName,
                  Coord &lower, Coord &upper, Elems &elems)
{
  std::vector<const char *> params;
  bool noMoreSwitches = false;
  for(char const* const* argp = argv+1; *argp; ++argp) {
    if(!noMoreSwitches && **argp == '-') {
      std::string opt = *argp;
      if(opt == "--")
        noMoreSwitches = true;
      else if(opt == "-h" || opt == "--help") {
        if(rank == 0)
          help(std::cout);
        std::exit(0);
      }
      else {
        if(rank == 0) {
          std::cerr << programName << ": Unknown option: " << opt << "\n\n";
          help(std::cerr);
        }
        std::exit(1);
      }
    }
    else
      params.push_back(*argp);
  }
  if(params.size() < 4) {
    if(rank == 0) {
      std::cerr << programName << ": Too few commandline arguments\n\n";
      help(std::cerr);
    }
    std::exit(1);
  }
  if(params.size() > 4) {
    if(rank == 0) {
      std::cerr << programName << ": Too many commandline arguments\n\n";
      help(std::cerr);
    }
    std::exit(1);
  }

  aluName = params[0];
  parseRange(rank, lower, params[1], "LOWER");
  parseRange(rank, upper, params[2], "UPPER");
  parseRange(rank, elems, params[3], "ELEMS");
}

template<bool = useCube>
struct GridCreator;

template<>
struct GridCreator<false> {
  typedef Grid::ctype ctype;
  static const unsigned dim = Grid::dimension;
  static const unsigned dimw = Grid::dimensionworld;

  static Dune::shared_ptr<Grid>
  create(const Dune::FieldVector<ctype, dimw> &lower,
         const Dune::FieldVector<ctype, dimw> &upper,
         const Dune::array<unsigned, dim> &elems)
  {
    return Dune::StructuredGridFactory<Grid>::createSimplexGrid(lower, upper,
                                                                elems);
  }
};

template<>
struct GridCreator<true> {
  typedef Grid::ctype ctype;
  static const unsigned dim = Grid::dimension;
  static const unsigned dimw = Grid::dimensionworld;

  static Dune::shared_ptr<Grid>
  create(const Dune::FieldVector<ctype, dimw> &lower,
         const Dune::FieldVector<ctype, dimw> &upper,
         const Dune::array<unsigned, dim> &elems)
  {
    return Dune::StructuredGridFactory<Grid>::createCubeGrid(lower, upper,
                                                             elems);
  }
};

int main(int argc, char **argv) {

  try {

    typedef Grid::ctype ctype;
    static const unsigned dim = Grid::dimension;
    static const unsigned dimw = Grid::dimensionworld;

    Dune::Timer timer;

    const Dune::MPIHelper &mpiHelper = Dune::MPIHelper::instance(argc, argv);

    //////////////////////////////////////////////////////////////////////
    //
    //  parse commandline
    //

    std::string aluName;
    Dune::FieldVector<ctype, dimw> lower, upper;
    Dune::array<unsigned, dim> elems;
    parseOptions(mpiHelper.rank(), argc, argv, aluName, lower, upper, elems);

    //////////////////////////////////////////////////////////////////////
    //
    //  create Grid
    //

    Dune::shared_ptr<Grid> gridp(GridCreator<>::create(lower, upper, elems));

    //////////////////////////////////////////////////////////////////////
    //
    //  actual loadbalancing
    //

    if(mpiHelper.rank() == 0)
      std::cout << "[" << timer.elapsed() << "] Load-balancing grid"
                << std::endl;
    gridp->loadBalance();

    //////////////////////////////////////////////////////////////////////
    //
    //  write grid
    //

    {
      if(mpiHelper.rank() == 0)
        std::cout << "[" << timer.elapsed() << "] Writing grid files "
                  << aluName << ".*" << std::endl;

      std::string path;
      std::string basename;

      std::size_t pos = aluName.rfind('/');
      switch(pos) {
      case std::string::npos :
        path = ".";
        basename = aluName;
        break;
      case 0 :
        path = "/";
        basename = aluName.substr(1);
        break;
      default :
        path = aluName.substr(0, pos);
        basename = aluName.substr(pos+1);
        break;
      }
      gridp->writeMacroGrid(path, basename);
    }

    if(mpiHelper.rank() == 0)
      std::cout << "[" << timer.elapsed() << "] Done." << std::endl;
  }
  catch(const Dune::Exception &e) {
    std::cerr << "Caught Dune exception: " << e << std::endl;
    throw;
  }
  catch(const std::exception &e) {
    std::cerr << "Caught std::exception: " << e.what() << std::endl;
    throw;
  }
  catch(...) {
    std::cerr << "Caught unknown exception" << std::endl;
    throw;
  }
}

#endif // DUNE_GRID_UTILITY_STRUCTURED_TO_ALU_MAIN_HH


==> anc/xt-super/dune-grid/stamp-vc <==
Subversion is used for revision control. The repository is located at
'https://svn.dune-project.org/svn/dune-grid'.


==> anc/xt-super/dune-istl/CMakeLists.txt <==
# set up project
project("dune-istl" C CXX)

# general stuff
cmake_minimum_required(VERSION 2.8.6)

# guess build tree of dune-common
if(NOT (dune-common_DIR OR dune-common_ROOT OR
        "${CMAKE_PREFIX_PATH}" MATCHES ".*dune-common.*"))
    string(REPLACE  ${CMAKE_PROJECT_NAME} dune-common dune-common_DIR
      ${PROJECT_BINARY_DIR})

endif()

#find dune-common and set the module path
find_package(dune-common REQUIRED)
list(APPEND CMAKE_MODULE_PATH ${dune-common_MODULE_PATH}
  "${PROJECT_SOURCE_DIR}/cmake/modules")

#include the dune macros
include(DuneMacros)

# start a dune project with information from dune.module
dune_project()

add_subdirectory("cmake/modules")
add_subdirectory("m4")
add_subdirectory("dune")
add_subdirectory("doc")

# finalize the dune project, e.g. generating config.h etc.
finalize_dune_project(GENERATE_CONFIG_H_CMAKE)


==> anc/xt-super/dune-istl/COPYING <==
Copyright holders:

2003--2013    Peter Bastian
2004--2014    Markus Blatt
2014          Ansgar Burchardt
2004--2005    Adrian Burri
2008--2014    Andreas Dedner
2003--2014    Christian Engwer
2005--2012    Jorrit Fahlke
2008--2013    Bernd Flemisch
2005--2013    Carsten Gräser
2012--2014    Christoph Grüninger
2012--2013    Olaf Ippisch
2013--2014    Dominic Kempf
2004--2013    Robert Klöfkorn
2013--2014    Arne Morten Kvarving (SINTEF)
2009--2013    Andreas Lauser
2012--2014    Tobias Malkmus
2007--2009    Sven Marnach
2013          Rene Milk
2013--2014    Steffen Müthing
2003--2005    Thimo Neubauer
2010--2012    Rebecca Neumann
2012--2014    Andreas Nüßing
2008--2014    Martin Nolte
2014          Marian Piatkowski
2011--2013    Elias Pipping
2013          Jurgis Pods
2007          Sreejith Pulloor Kuttanikkad
2009          Atgeirr Rasmussen
2008--2013    Uli Sack
2004--2014    Oliver Sander
2013          Bård Skaflestad
2006--2010    Martin Weiser
2011--2012    Matthias Wohlmuth
2014          Jonathan Youett

The DUNE library and headers are licensed under version 2 of the GNU
General Public License (see below), with a special exception for
linking and compiling against DUNE, the so-called "runtime exception."
The license is intended to be similar to the GNU Lesser General
Public License, which by itself isn't suitable for a template library.

The exact wording of the exception reads as follows:

   As a special exception, you may use the DUNE source files as part
   of a software library or application without restriction.
   Specifically, if other files instantiate templates or use macros or
   inline functions from one or more of the DUNE source files, or you
   compile one or more of the DUNE source files and link them with
   other files to produce an executable, this does not by itself cause
   the resulting executable to be covered by the GNU General Public
   License.  This exception does not however invalidate any other
   reasons why the executable file might be covered by the GNU General
   Public License.


		    GNU GENERAL PUBLIC LICENSE
		       Version 2, June 1991

 Copyright (C) 1989, 1991 Free Software Foundation, Inc.
 51 Franklin Street, Fifth Floor, Boston, MA  02110-1301, USA
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

			    Preamble

  The licenses for most software are designed to take away your
freedom to share and change it.  By contrast, the GNU General Public
License is intended to guarantee your freedom to share and change free
software--to make sure the software is free for all its users.  This
General Public License applies to most of the Free Software
Foundation's software and to any other program whose authors commit to
using it.  (Some other Free Software Foundation software is covered by
the GNU Library General Public License instead.)  You can apply it to
your programs, too.

  When we speak of free software, we are referring to freedom, not
price.  Our General Public Licenses are designed to make sure that you
have the freedom to distribute copies of free software (and charge for
this service if you wish), that you receive source code or can get it
if you want it, that you can change the software or use pieces of it
in new free programs; and that you know you can do these things.

  To protect your rights, we need to make restrictions that forbid
anyone to deny you these rights or to ask you to surrender the rights.
These restrictions translate to certain responsibilities for you if you
distribute copies of the software, or if you modify it.

  For example, if you distribute copies of such a program, whether
gratis or for a fee, you must give the recipients all the rights that
you have.  You must make sure that they, too, receive or can get the
source code.  And you must show them these terms so they know their
rights.

  We protect your rights with two steps: (1) copyright the software, and
(2) offer you this license which gives you legal permission to copy,
distribute and/or modify the software.

  Also, for each author's protection and ours, we want to make certain
that everyone understands that there is no warranty for this free
software.  If the software is modified by someone else and passed on, we
want its recipients to know that what they have is not the original, so
that any problems introduced by others will not reflect on the original
authors' reputations.

  Finally, any free program is threatened constantly by software
patents.  We wish to avoid the danger that redistributors of a free
program will individually obtain patent licenses, in effect making the
program proprietary.  To prevent this, we have made it clear that any
patent must be licensed for everyone's free use or not licensed at all.

  The precise terms and conditions for copying, distribution and
modification follow.

		    GNU GENERAL PUBLIC LICENSE
   TERMS AND CONDITIONS FOR COPYING, DISTRIBUTION AND MODIFICATION

  0. This License applies to any program or other work which contains
a notice placed by the copyright holder saying it may be distributed
under the terms of this General Public License.  The "Program", below,
refers to any such program or work, and a "work based on the Program"
means either the Program or any derivative work under copyright law:
that is to say, a work containing the Program or a portion of it,
either verbatim or with modifications and/or translated into another
language.  (Hereinafter, translation is included without limitation in
the term "modification".)  Each licensee is addressed as "you".

Activities other than copying, distribution and modification are not
covered by this License; they are outside its scope.  The act of
running the Program is not restricted, and the output from the Program
is covered only if its contents constitute a work based on the
Program (independent of having been made by running the Program).
Whether that is true depends on what the Program does.

  1. You may copy and distribute verbatim copies of the Program's
source code as you receive it, in any medium, provided that you
conspicuously and appropriately publish on each copy an appropriate
copyright notice and disclaimer of warranty; keep intact all the
notices that refer to this License and to the absence of any warranty;
and give any other recipients of the Program a copy of this License
along with the Program.

You may charge a fee for the physical act of transferring a copy, and
you may at your option offer warranty protection in exchange for a fee.

  2. You may modify your copy or copies of the Program or any portion
of it, thus forming a work based on the Program, and copy and
distribute such modifications or work under the terms of Section 1
above, provided that you also meet all of these conditions:

    a) You must cause the modified files to carry prominent notices
    stating that you changed the files and the date of any change.

    b) You must cause any work that you distribute or publish, that in
    whole or in part contains or is derived from the Program or any
    part thereof, to be licensed as a whole at no charge to all third
    parties under the terms of this License.

    c) If the modified program normally reads commands interactively
    when run, you must cause it, when started running for such
    interactive use in the most ordinary way, to print or display an
    announcement including an appropriate copyright notice and a
    notice that there is no warranty (or else, saying that you provide
    a warranty) and that users may redistribute the program under
    these conditions, and telling the user how to view a copy of this
    License.  (Exception: if the Program itself is interactive but
    does not normally print such an announcement, your work based on
    the Program is not required to print an announcement.)

These requirements apply to the modified work as a whole.  If
identifiable sections of that work are not derived from the Program,
and can be reasonably considered independent and separate works in
themselves, then this License, and its terms, do not apply to those
sections when you distribute them as separate works.  But when you
distribute the same sections as part of a whole which is a work based
on the Program, the distribution of the whole must be on the terms of
this License, whose permissions for other licensees extend to the
entire whole, and thus to each and every part regardless of who wrote it.

Thus, it is not the intent of this section to claim rights or contest
your rights to work written entirely by you; rather, the intent is to
exercise the right to control the distribution of derivative or
collective works based on the Program.

In addition, mere aggregation of another work not based on the Program
with the Program (or with a work based on the Program) on a volume of
a storage or distribution medium does not bring the other work under
the scope of this License.

  3. You may copy and distribute the Program (or a work based on it,
under Section 2) in object code or executable form under the terms of
Sections 1 and 2 above provided that you also do one of the following:

    a) Accompany it with the complete corresponding machine-readable
    source code, which must be distributed under the terms of Sections
    1 and 2 above on a medium customarily used for software interchange; or,

    b) Accompany it with a written offer, valid for at least three
    years, to give any third party, for a charge no more than your
    cost of physically performing source distribution, a complete
    machine-readable copy of the corresponding source code, to be
    distributed under the terms of Sections 1 and 2 above on a medium
    customarily used for software interchange; or,

    c) Accompany it with the information you received as to the offer
    to distribute corresponding source code.  (This alternative is
    allowed only for noncommercial distribution and only if you
    received the program in object code or executable form with such
    an offer, in accord with Subsection b above.)

The source code for a work means the preferred form of the work for
making modifications to it.  For an executable work, complete source
code means all the source code for all modules it contains, plus any
associated interface definition files, plus the scripts used to
control compilation and installation of the executable.  However, as a
special exception, the source code distributed need not include
anything that is normally distributed (in either source or binary
form) with the major components (compiler, kernel, and so on) of the
operating system on which the executable runs, unless that component
itself accompanies the executable.

If distribution of executable or object code is made by offering
access to copy from a designated place, then offering equivalent
access to copy the source code from the same place counts as
distribution of the source code, even though third parties are not
compelled to copy the source along with the object code.

  4. You may not copy, modify, sublicense, or distribute the Program
except as expressly provided under this License.  Any attempt
otherwise to copy, modify, sublicense or distribute the Program is
void, and will automatically terminate your rights under this License.
However, parties who have received copies, or rights, from you under
this License will not have their licenses terminated so long as such
parties remain in full compliance.

  5. You are not required to accept this License, since you have not
signed it.  However, nothing else grants you permission to modify or
distribute the Program or its derivative works.  These actions are
prohibited by law if you do not accept this License.  Therefore, by
modifying or distributing the Program (or any work based on the
Program), you indicate your acceptance of this License to do so, and
all its terms and conditions for copying, distributing or modifying
the Program or works based on it.

  6. Each time you redistribute the Program (or any work based on the
Program), the recipient automatically receives a license from the
original licensor to copy, distribute or modify the Program subject to
these terms and conditions.  You may not impose any further
restrictions on the recipients' exercise of the rights granted herein.
You are not responsible for enforcing compliance by third parties to
this License.

  7. If, as a consequence of a court judgment or allegation of patent
infringement or for any other reason (not limited to patent issues),
conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot
distribute so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you
may not distribute the Program at all.  For example, if a patent
license would not permit royalty-free redistribution of the Program by
all those who receive copies directly or indirectly through you, then
the only way you could satisfy both it and this License would be to
refrain entirely from distribution of the Program.

If any portion of this section is held invalid or unenforceable under
any particular circumstance, the balance of the section is intended to
apply and the section as a whole is intended to apply in other
circumstances.

It is not the purpose of this section to induce you to infringe any
patents or other property right claims or to contest validity of any
such claims; this section has the sole purpose of protecting the
integrity of the free software distribution system, which is
implemented by public license practices.  Many people have made
generous contributions to the wide range of software distributed
through that system in reliance on consistent application of that
system; it is up to the author/donor to decide if he or she is willing
to distribute software through any other system and a licensee cannot
impose that choice.

This section is intended to make thoroughly clear what is believed to
be a consequence of the rest of this License.

  8. If the distribution and/or use of the Program is restricted in
certain countries either by patents or by copyrighted interfaces, the
original copyright holder who places the Program under this License
may add an explicit geographical distribution limitation excluding
those countries, so that distribution is permitted only in or among
countries not thus excluded.  In such case, this License incorporates
the limitation as if written in the body of this License.

  9. The Free Software Foundation may publish revised and/or new versions
of the General Public License from time to time.  Such new versions will
be similar in spirit to the present version, but may differ in detail to
address new problems or concerns.

Each version is given a distinguishing version number.  If the Program
specifies a version number of this License which applies to it and "any
later version", you have the option of following the terms and conditions
either of that version or of any later version published by the Free
Software Foundation.  If the Program does not specify a version number of
this License, you may choose any version ever published by the Free Software
Foundation.

  10. If you wish to incorporate parts of the Program into other free
programs whose distribution conditions are different, write to the author
to ask for permission.  For software which is copyrighted by the Free
Software Foundation, write to the Free Software Foundation; we sometimes
make exceptions for this.  Our decision will be guided by the two goals
of preserving the free status of all derivatives of our free software and
of promoting the sharing and reuse of software generally.

			    NO WARRANTY

  11. BECAUSE THE PROGRAM IS LICENSED FREE OF CHARGE, THERE IS NO WARRANTY
FOR THE PROGRAM, TO THE EXTENT PERMITTED BY APPLICABLE LAW.  EXCEPT WHEN
OTHERWISE STATED IN WRITING THE COPYRIGHT HOLDERS AND/OR OTHER PARTIES
PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY OF ANY KIND, EITHER EXPRESSED
OR IMPLIED, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF
MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE.  THE ENTIRE RISK AS
TO THE QUALITY AND PERFORMANCE OF THE PROGRAM IS WITH YOU.  SHOULD THE
PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF ALL NECESSARY SERVICING,
REPAIR OR CORRECTION.

  12. IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING
WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MAY MODIFY AND/OR
REDISTRIBUTE THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES,
INCLUDING ANY GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING
OUT OF THE USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED
TO LOSS OF DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY
YOU OR THIRD PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER
PROGRAMS), EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE
POSSIBILITY OF SUCH DAMAGES.

		     END OF TERMS AND CONDITIONS

	    How to Apply These Terms to Your New Programs

  If you develop a new program, and you want it to be of the greatest
possible use to the public, the best way to achieve this is to make it
free software which everyone can redistribute and change under these terms.

  To do so, attach the following notices to the program.  It is safest
to attach them to the start of each source file to most effectively
convey the exclusion of warranty; and each file should have at least
the "copyright" line and a pointer to where the full notice is found.

    <one line to give the program's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 51 Franklin Street, Fifth Floor, Boston, MA  02110-1301, USA


Also add information on how to contact you by electronic and paper mail.

If the program is interactive, make it output a short notice like this
when it starts in an interactive mode:

    Gnomovision version 69, Copyright (C) year name of author
    Gnomovision comes with ABSOLUTELY NO WARRANTY; for details type `show w'.
    This is free software, and you are welcome to redistribute it
    under certain conditions; type `show c' for details.

The hypothetical commands `show w' and `show c' should show the appropriate
parts of the General Public License.  Of course, the commands you use may
be called something other than `show w' and `show c'; they could even be
mouse-clicks or menu items--whatever suits your program.

You should also get your employer (if you work as a programmer) or your
school, if any, to sign a "copyright disclaimer" for the program, if
necessary.  Here is a sample; alter the names:

  Yoyodyne, Inc., hereby disclaims all copyright interest in the program
  `Gnomovision' (which makes passes at compilers) written by James Hacker.

  <signature of Ty Coon>, 1 April 1989
  Ty Coon, President of Vice

This General Public License does not permit incorporating your program into
proprietary programs.  If your program is a subroutine library, you may
consider it more useful to permit linking proprietary applications with the
library.  If this is what you want to do, use the GNU Lesser General
Public License instead of this License.


==> anc/xt-super/dune-istl/INSTALL <==
Installation Instructions
=========================

For a full explanation of the DUNE installation process please read
the installation notes [0]. The following introduction is meant for
the impatient.

Getting started
---------------

Suppose you have downloaded all DUNE modules of interest to your
computer and extracted then in one common directory. See [1] for a
list of available modules.

To compile the modules Dune has to check several components of
your system and whether prerequisites within the modules are met. For
the ease of users we have designed a custom build system on top of the
automake tools. Run

  ./dune-common/bin/dunecontrol all

to commence those tests and build all modules you have
downloaded. Don't worry about messages telling you that libraries are
missing: they are only needed for grid-self-checks we need for
developing.

You can customize the build to your specific needs by using an options file
(see below)

  ./dune-common/bin/dunecontrol --opts=/path_to/file.opts

If you did not tell dunecontrol to install with an options file you
need to run

  ./dune-common/bin/dunecontrol make install

to install Dune (you may need root-permissions for the install
part depending on the prefix set)

A more comprehensive introduction to the build system can be found in [2].

Passing options to the build process
------------------------------------

Using the dunecontrol script the following atomic commands can be
executed:

- autogen (runs autogen in each module, only needed when downloaded
  via svn)
- configure (runs the configure tests for each module
- exec (executes a command in each module directory)
- make (runs make for each module)
- update (updates the svn version)

The composite command all simply runs autogen, configure and make for
each module.

As it is often not convenient (and for the target all impossible) to
specify the options for each command as parameters after the call, one
can pass the options via file specified by the --opts=<file>
option. For each atomic command one specify the options via a ine

<COMMANY_UPPERCASE>_FLAGS=<flags> # e.g.: MAKE_FLAGS=install

The available options for make and svn are the natural ones. The
configure commands available can be found by issuing

dunecontrol --only=dune-common configure --help

and for autogen by

dunecontrol --only=dune-common autogen --help

(In the svn version this has to be calles after running autogen.)


An example of an options file is

  # use a special compiler (g++ version 3.4) and install to a custom
  # directory, default is /usr/local/bin
  CONFIGURE_FLAGS="CXX=g++-3.4 --prefix='/tmp/Hu Hu'"
  # Set the default target of make to install. Now the call above will
  # not just build the DUNE modules but also install it
   MAKE_FLAGS=install
  # The default versions of automake and autogen are not sufficient
  # therefore we need to specify what versions to use
  AUTOGEN_FLAGS="--ac=2.59 --am=1.9

Links
-----

0. http://www.dune-project.org/doc/installation-notes.html
1. http://www.dune-project.org/download.html
2. http://dune-project.org/doc/buildsystem/buildsystem.pdf


==> anc/xt-super/dune-istl/Makefile.am <==
# we need the module file to be able to build via dunecontrol
EXTRA_DIST= CMakeLists.txt dune.module

# don't follow the full GNU-standard
# we need automake 1.9 or newer
AUTOMAKE_OPTIONS = foreign 1.9

SUBDIRS = cmake dune doc lib m4

# use configured compiler for "make distcheck"
# doxygen is difficult to convince to build in a special directory...
DISTCHECK_CONFIGURE_FLAGS = --with-dune-common="$(DUNE_COMMON_ROOT)" CXX="$(CXX)" CC="$(CC)" --enable-parallel=@ENABLE_PARALLEL@ MPICC="$(MPICC)"

include $(top_srcdir)/am/global-rules
include $(top_srcdir)/am/top-rules

# Distribute and install config.h.cmake
configdir = $(datadir)/dune-istl
dist_config_DATA = config.h.cmake

include $(top_srcdir)/am/cmake-pkg-config


==> anc/xt-super/dune-istl/README <==
DUNE-library
============

DUNE, the Distributed and Unified Numerics Environment is a modular toolbox
for solving partial differential equations with grid-based methods.

The main intention is to create slim interfaces allowing an efficient use of
legacy and/or new libraries. Using C++ techniques DUNE allows to use very
different implementation of the same concept (i.e. grid, solver, ...) under
a common interface with a very low overhead.

DUNE was designed with flexibility in mind. It supports easy discretization
using methods, like Finite Elements, Finite Volume and also Finite
Differences. Through separation of data structures DUNE allows fast Linear
Algebra like provided in the ISTL module, or usage of external libraries
like blas.

This package contains the basic DUNE istl classes.

Dependencies
------------

dune-istl depends on the following software packages

- pkg-config
- icc (C/C++) >= 7.0 or GNU C, C++ >=3.4
- dune-common module

The following software is recommend but optional:

- MPI (either lam or mpich suffice)

For a full explanation of the DUNE installation process please read
the installation notes [0]. The following introduction is meant for
the impatient.


Known Bugs
----------

Due to a bug in all currently available OpenMPI versions, ISTL will
crash when used with OpenMPI. For details see flyspray issue 497 http://www.dune-project.org/flyspray/index.php?do=details&task_id=497&project=1

Please use either lam or mpich if you want to use the parallel version of ISTL.

License
-------

The DUNE-library and headers are licensed under version 2 of the GNU
General Public License, with the so-called "runtime exception", as
follows:

   As a special exception, you may use the DUNE source files as part
   of a software library or application without restriction.
   Specifically, if other files instantiate templates or use macros or
   inline functions from one or more of the DUNE source files, or you
   compile one or more of the DUNE source files and link them with
   other files to produce an executable, this does not by itself cause
   the resulting executable to be covered by the GNU General Public
   License.  This exception does not however invalidate any other
   reasons why the executable file might be covered by the GNU General
   Public License.

This licence clones the one of the libstc++ library. For further
implications of this library please see their licence page [3]

See the file COPYING for full copying permissions.

Installation
------------

Short installation instructions can be found in file INSTALL. For the
full instructions please see [0].

Links
-----

0. http://www.dune-project.org/doc/installation-notes.html
1. http://www.dune-project.org/download.html
2. http://dune-project.org/doc/buildsystem/buildsystem.pdf
3. http://gcc.gnu.org/onlinedocs/libstdc++/faq.html#faq.license


==> anc/xt-super/dune-istl/README.SVN <==
Preparing the SVN-sources
=========================

Additional to the software mentioned in README you'll need the
following programs installed on your system:

  automake >= 1.5

  autoconf >= 2.50

  libtool

For the documentation to build you'll need doxygen, wml, convert and latex
installed.

Dune also features a self-test. As some grid-components (e.g. Albert,
UG) depend on external libraries their self-tests will only run if
those libraries are found. The pathes would then need to be passed via
--with-...= parameters.

Important!  If you don't want to develop Dune itself you won't need to
provide external components! The Dune-library and -headers are
independent of other libraries, instead the applications can choose
what parts to use.


==> anc/xt-super/dune-istl/cmake/Makefile.am <==
SUBDIRS= modules

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-istl/cmake/modules/AddSuperLUFlags.cmake <==
#
# Module providing convenience methods for compile binaries with SuperLU support.
#
# Provides the following functions:
#
# add_dune_superlu_flags(target1 target2 ...)
#
# adds SuperLU flags to the targets for compilation and linking
#
function(add_dune_superlu_flags)
  if(SUPERLU_FOUND)
    cmake_parse_arguments(_add_superlu "OBJECT" "" "" ${ARGN})
    foreach(_target ${_add_superlu_UNPARSED_ARGUMENTS})
      if(NOT _add_superlu_OBJECT)
        target_link_libraries(${_target} ${SUPERLU_DUNE_LIBRARIES})
      endif()
      get_target_property(_props ${_target} COMPILE_FLAGS)
      string(REPLACE "_props-NOTFOUND" "" _props "${_props}")
      set_target_properties(${_target} PROPERTIES COMPILE_FLAGS
        "${_props} ${SUPERLU_DUNE_COMPILE_FLAGS} -DENABLE_SUPERLU=1")
    endforeach()
  endif(SUPERLU_FOUND)
endfunction(add_dune_superlu_flags)



==> anc/xt-super/dune-istl/cmake/modules/CMakeLists.txt <==
set(modules
  AddSuperLUFlags.cmake
  DuneIstlMacros.cmake
  FindSuperLU.cmake)

install(FILES ${modules} DESTINATION
  ${DUNE_INSTALL_MODULEDIR})


==> anc/xt-super/dune-istl/cmake/modules/DuneIstlMacros.cmake <==
include(DuneBoost)
find_package(BoostFusion)
find_package(METIS)
find_package(ParMETIS)
include(AddParMETISFlags)
find_package(SuperLU)
include(AddSuperLUFlags)
find_package(UMFPack)
include(AddUMFPackFlags)


==> anc/xt-super/dune-istl/cmake/modules/FindSuperLU.cmake <==

#
# Module that checks whether SuperLU is available and usable.
# SuperLU must be a version released after the year 2005.
#
# Variables used by this module which you may want to set:
# SUPERLU_ROOT         Path list to search for SuperLU
#
# Sets the follwing variable:
#
# SUPERLU_FOUND           True if SuperLU available and usable.
# SUPERLU_MIN_VERSION_4_3 True if SuperLU version >= 4.3.
# SUPERLU_WITH_VERSION    Human readable string containing version information.
# SUPERLU_INCLUDE_DIRS    Path to the SuperLU include dirs.
# SUPERLU_LIBRARIES       Name to the SuperLU library.
#

# look for BLAS
find_package(BLAS QUIET REQUIRED)
if(NOT BLAS_FOUND)
  message(WARNING "SuperLU requires BLAS which was not found, skipping the test.")
  return()
endif(NOT BLAS_FOUND)

# look for header files, only at positions given by the user
find_path(SUPERLU_INCLUDE_DIR
  NAMES supermatrix.h
  PATHS ${SUPERLU_PREFIX} ${SUPERLU_ROOT}
  PATH_SUFFIXES "superlu" "SuperLU" "include/superlu" "include" "SRC"
  NO_DEFAULT_PATH
)

# look for header files, including default paths
find_path(SUPERLU_INCLUDE_DIR
  NAMES supermatrix.h
  PATH_SUFFIXES "superlu" "SuperLU" "include/superlu" "include" "SRC"
)

# look for library, only at positions given by the user
find_library(SUPERLU_LIBRARY
  NAMES "superlu_4.3" "superlu_4.2" "superlu_4.1" "superlu_4.0" "superlu_3.1" "superlu_3.0" "superlu"
  PATHS ${SUPERLU_PREFIX} ${SUPERLU_ROOT}
  PATH_SUFFIXES "lib" "lib32" "lib64"
  NO_DEFAULT_PATH
)

# look for library files, including default paths
find_library(SUPERLU_LIBRARY
  NAMES "superlu_4.3" "superlu_4.2" "superlu_4.1" "superlu_4.0" "superlu_3.1" "superlu_3.0" "superlu"
  PATH_SUFFIXES "lib" "lib32" "lib64"
)

# check version specific macros
include(CheckCSourceCompiles)
include(CMakePushCheckState)
cmake_push_check_state()

# we need if clauses here because variable is set variable-NOTFOUND
# if the searches above were not successful
# Without them CMake print errors like:
# "CMake Error: The following variables are used in this project, but they are set to NOTFOUND.
# Please set them or make sure they are set and tested correctly in the CMake files:"
#
if(SUPERLU_INCLUDE_DIR)
  set(CMAKE_REQUIRED_INCLUDES ${CMAKE_REQUIRED_INCLUDES} ${SUPERLU_INCLUDE_DIR})
endif(SUPERLU_INCLUDE_DIR)
if(SUPERLU_LIBRARY)
  set(CMAKE_REQUIRED_LIBRARIES ${CMAKE_REQUIRED_LIBRARIES} ${SUPERLU_LIBRARY})
endif(SUPERLU_LIBRARY)
if(BLAS_LIBRARIES)
  set(CMAKE_REQUIRED_LIBRARIES ${CMAKE_REQUIRED_LIBRARIES} ${BLAS_LIBRARIES})
endif(BLAS_LIBRARIES)
# check whether "mem_usage_t.expansions" was found in "slu_ddefs.h"
CHECK_C_SOURCE_COMPILES("
#include <slu_ddefs.h>
int main(void)
{
  mem_usage_t mem;
  return mem.expansions;
}"
HAVE_MEM_USAGE_T_EXPANSIONS)

# check whether version is at least 4.3
CHECK_C_SOURCE_COMPILES("
#include <slu_ddefs.h>
int main(void)
{
  return SLU_DOUBLE;
}"
SUPERLU_MIN_VERSION_4_3)
cmake_pop_check_state()

if(SUPERLU_MIN_VERSION_4_3)
  set(SUPERLU_WITH_VERSION "SuperLU >= 4.3" CACHE STRING
    "Human readable string containing SuperLU version information.")
else()
  set(SUPERLU_WITH_VERSION "SuperLU <= 4.2, post 2005" CACHE STRING
    "Human readable string containing SuperLU version information.")
endif(SUPERLU_MIN_VERSION_4_3)

# behave like a CMake module is supposed to behave
include(FindPackageHandleStandardArgs)
find_package_handle_standard_args(
  "SuperLU"
  DEFAULT_MSG
  SUPERLU_INCLUDE_DIR
  SUPERLU_LIBRARY
)

mark_as_advanced(SUPERLU_INCLUDE_DIR SUPERLU_LIBRARY)

# if both headers and library are found, store results
if(SUPERLU_FOUND)
  set(SUPERLU_INCLUDE_DIRS ${SUPERLU_INCLUDE_DIR})
  set(SUPERLU_LIBRARIES    ${SUPERLU_LIBRARY})
  # log result
  file(APPEND ${CMAKE_BINARY_DIR}${CMAKE_FILES_DIRECTORY}/CMakeOutput.log
    "Determining location of ${SUPERLU_WITH_VERSION} succeeded:\n"
    "Include directory: ${SUPERLU_INCLUDE_DIRS}\n"
    "Library directory: ${SUPERLU_LIBRARIES}\n\n")
  set(SUPERLU_DUNE_COMPILE_FLAGS "-I${SUPERLU_INCLUDE_DIRS}"
    CACHE STRING "Compile flags used by DUNE when compiling SuperLU programs")
  set(SUPERLU_DUNE_LIBRARIES ${SUPERLU_LIBRARIES} ${BLAS_LIBRARIES}
    CACHE STRING "Libraries used by DUNE when linking SuperLU programs")
else(SUPERLU_FOUND)
  # log errornous result
  file(APPEND ${CMAKE_BINARY_DIR}${CMAKE_FILES_DIRECTORY}/CMakeError.log
    "Determining location of SuperLU failed:\n"
    "Include directory: ${SUPERLU_INCLUDE_DIRS}\n"
    "Library directory: ${SUPERLU_LIBRARIES}\n\n")
endif(SUPERLU_FOUND)

# set HAVE_SUPERLU for config.h
set(HAVE_SUPERLU ${SUPERLU_FOUND})

# register all superlu related flags
if(SUPERLU_FOUND)
  dune_register_package_flags(COMPILE_DEFINITIONS "ENABLE_SUPERLU=1"
                              LIBRARIES "${SUPERLU_DUNE_LIBRARIES}"
                              INCLUDE_DIRS "${SUPERLU_INCLUDE_DIRS}")
endif()


==> anc/xt-super/dune-istl/cmake/modules/Makefile.am <==
MODULES = AddSuperLUFlags.cmake \
 DuneIstlMacros.cmake \
 FindSuperLU.cmake

modulesdir= $(datadir)/dune/cmake/modules
dist_modules_DATA = ${MODULES}

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-istl/config.h.cmake <==
/* begin dune-istl
   put the definitions for config.h specific to
   your project here. Everything above will be
   overwritten
*/

/* begin private */
/* Name of package */
#define PACKAGE "@DUNE_MOD_NAME@"

/* Define to the address where bug reports for this package should be sent. */
#define PACKAGE_BUGREPORT "@DUNE_MAINTAINER@"

/* Define to the full name of this package. */
#define PACKAGE_NAME "@DUNE_MOD_NAME@"

/* Define to the full name and version of this package. */
#define PACKAGE_STRING "@DUNE_MOD_NAME@ @DUNE_MOD_VERSION@"

/* Define to the one symbol short name of this package. */
#define PACKAGE_TARNAME "@DUNE_MOD_NAME@"

/* Define to the home page for this package. */
#define PACKAGE_URL "@DUNE_MOD_URL@"

/* Define to the version of this package. */
#define PACKAGE_VERSION "@DUNE_MOD_VERSION@"

/* end private */

/* define if the Boost::Fusion headers are available */
#cmakedefine HAVE_BOOST_FUSION

/* Define to ENABLE_BOOST if the Boost library is available */
#cmakedefine HAVE_BOOST ENABLE_BOOST

/* Define to ENABLE_SUPERLU if the SuperLU library is available */
#cmakedefine HAVE_SUPERLU ENABLE_SUPERLU

/* define to 1 because older versions of SuperLU are no longer supported*/
#define SUPERLU_POST_2005_VERSION 1

/* Define to 1 if 'expansions' is a member of 'mem_usage_t'. */
#cmakedefine HAVE_MEM_USAGE_T_EXPANSIONS @HAVE_MEM_USAGE_T_EXPANSIONS@

/* define to 1 if SuperLU header slu_ddefs.h contains SLU_DOUBLE */
#cmakedefine SUPERLU_MIN_VERSION_4_3 @SUPERLU_MIN_VERSION_4_3@

/* Define to the version of dune-istl */
#define DUNE_ISTL_VERSION "${DUNE_ISTL_VERSION}"

/* Define to the major version of dune-istl */
#define DUNE_ISTL_VERSION_MAJOR ${DUNE_ISTL_VERSION_MAJOR}

/* Define to the minor version of dune-istl */
#define DUNE_ISTL_VERSION_MINOR ${DUNE_ISTL_VERSION_MINOR}

/* Define to the revision of dune-istl */
#define DUNE_ISTL_VERSION_REVISION ${DUNE_ISTL_VERSION_REVISION}

/* end dune-istl
   Everything below here will be overwritten
*/


==> anc/xt-super/dune-istl/configure.ac <==
# -*- Autoconf -*-
# Process this file with autoconf to produce a configure script.

DUNE_AC_INIT # gets module version from dune.module file
AC_CONFIG_SRCDIR([dune/istl/istlexception.hh])
AC_CONFIG_HEADERS([config.h])

# check all dune-module stuff
DUNE_CHECK_ALL

# set up flags for the automated test system
DUNE_AUTOBUILD_FLAGS

# preset variable to path such that #include <dune/...> works
AC_SUBST([AM_CPPFLAGS], '$(DUNE_CPPFLAGS) -I$(top_srcdir)')
AC_SUBST([AM_LDFLAGS], '$(DUNE_LDFLAGS) $(DUNE_LIBS)')

# write output
AC_CONFIG_FILES([Makefile
    cmake/Makefile
    cmake/modules/Makefile
    doc/doxygen/Makefile
    doc/doxygen/Doxyfile
    doc/Makefile
    dune/istl/paamg/test/Makefile
    dune/istl/paamg/Makefile
    dune/istl/tutorial/Makefile
    dune/istl/test/Makefile
    dune/istl/Makefile
    dune/Makefile
    lib/Makefile
    m4/Makefile
    dune-istl.pc])
AC_OUTPUT

DUNE_SUMMARY_ALL


==> anc/xt-super/dune-istl/doc/CMakeLists.txt <==
add_subdirectory(doxygen)

dune_add_latex_document(istl.tex
  FATHER_TARGET doc
  DEFAULT_SAFEPDF
  BIBFILES istl.bib
  IMAGES blockstructure.eps)
create_doc_install(istl.pdf
  ${CMAKE_INSTALL_DOCDIR} istl_safepdf)


==> anc/xt-super/dune-istl/doc/Makefile.am <==
SUBDIRS = doxygen

TEXSOURCES = istl.tex istl.bib
EPSFILES = blockstructure.eps
if BUILD_DOCS
  DOCFILES = istl.pdf
  EXTRA_DIST = CMakeLists.txt $(DOCFILES)
  EXTRAINSTALL = $(DOCFILES)
endif

# setting like in dune-web
BASEDIR=../..
CURDIR=doc/istl

# where to install the docs
docdir=$(datadir)/doc/dune-istl

include $(top_srcdir)/am/latex
include $(top_srcdir)/am/webstuff
include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-istl/doc/doxygen/CMakeLists.txt <==
# shortcut for creating the Doxyfile.in and Doxyfile
add_doxygen_target()




==> anc/xt-super/dune-istl/doc/doxygen/Doxydep <==
#!/usr/bin/perl -w

use strict;
use English;
use IO::Handle;

# OPTIONS
my $defaulttarget = "doxygen-tag";
my $USAGE = "Doxydep <DOXYFILE> <DEPFILE> [TARGET]".
    "\tDOXYFILE: Configuration file for Doxygen\n".
    "\tDEPFILE: Outfile for the dependencies\n".
    "\tTARGT: Target for the Makefile (default=$defaulttarget)";
my $doxyname = shift || die $USAGE;
my $depfile = shift || die $USAGE;
my $target;
$target = shift;
if (! $target) { $target = $defaulttarget };

# write an entry for DEPFILE
sub addDep ($) {
	my $dep = shift;
	if (defined($dep) && ! $dep eq "") {
		print DEPFILE "$target: $dep\n\n";
		print DEPFILE "$dep:\n\n";
	}
}

# get all files in a directory, except . and ..
sub readDir ($) {
    my $dir = shift;
	$dir =~ s/\/$//;
	$dir = $dir."/";

	my @entries;
    opendir DIR, $dir;
	while (my $f = readdir DIR) { 
		if ($f !~ /^\.\.?$/) {
			push (@entries, $dir.$f);
		}
	}
	close DIR;

	return @entries;
}

# find file matching the pattern
sub findFiles ($$$) {
    my $dir = shift;
	my $pattern = shift;
	my $recursive  = shift;

	$pattern =~ s/\*/\\w*/g;
	$pattern =~ s/\?/\\w/g;

	my @entries;
	push (@entries, readDir($dir));

    my @existing;
    while (my $file = pop(@entries)) {
		if (( -d $file ) && ( $recursive eq "YES" )) {
			push (@entries, readDir($file));
		}
		next unless -f $file;
		next if ($file !~ /[\/^]$pattern$/);
		if (( -f $file ) && ( -r $file )) {
			push @existing, $file;
		} else {
			# warnen (nur nicht bei . und ..)
			print "Warnung: ignoriere $file!\n";
		}
    }

    return @existing;
};

# read all options from the Doxyfile into a hash
sub parseDoxyfile ($)
{
	my $doxyname = shift;
	my %doxyfile = ();
	open DOXYFILE, $doxyname || die "Could not open $doxyname\n";

	while (<DOXYFILE>) {
		chomp;
		next if (/^\s*\#/);
		my $input =$_;
		my $tag;
		if ($input=~/^\s*(\S+)\s*=/) {	
			$tag = $1;
			$doxyfile{$tag} = "";
			while ($input=~/\\\s*$/) {
				$input =~ s/\\\s*$//;
				$doxyfile{$tag} = $doxyfile{$tag}.$input;
				$input = DOXYFILE->getline();
			};
			$input =~ s/\\\s*$//;
			$doxyfile{$tag} = $doxyfile{$tag}.$input;
			$doxyfile{$tag} =~ s/\s+/ /g;
			$doxyfile{$tag} =~ s/^\s*$tag\s*=\s*//;
		}
	}
	close DOXYFILE;
	return %doxyfile;
}

# WRITE DEPFILE
my %doxyfile = parseDoxyfile($doxyname);
open DEPFILE, ">$depfile" || die "Could not open $depfile\n";
# foreach input defined in INPUT = ...
foreach my $input (split(/ /, $doxyfile{"INPUT"})) {
	next if (! defined($input));
	next if ( $input eq "" );
	if ( -f $input ) {
		addDep($input);
	}
	else {
        # foreach pattern defined in FILE_PATTERNS = ...
		foreach my $pattern (split(/ /, $doxyfile{"FILE_PATTERNS"})) {
			next if (! defined($pattern));
			next if ( $pattern eq "" );
			my @files = findFiles($input, $pattern, $doxyfile{"RECURSIVE"});
			foreach my $f (@files) {
				addDep($f);
			}
		}
	}
}
addDep($doxyfile{"HTML_HEADER"});
addDep($doxyfile{"HTML_FOOTER"});
addDep($doxyfile{"LATEX_HEADER"});
close DEPFILE;


==> anc/xt-super/dune-istl/doc/doxygen/Doxylocal <==
INPUT                 += @srcdir@/mainpage.txt \
                         @srcdir@/modules.txt \
                         @top_srcdir@/dune/istl

EXCLUDE               += @top_srcdir@/dune/istl/test \
                         @top_srcdir@/dune/istl/paamg/test

PREDEFINED            += HAVE_SUPERLU


==> anc/xt-super/dune-istl/doc/doxygen/Makefile.am <==
# setting like in dune-web
BASEDIR=../..
CURDIR=doc/doxygen

include $(top_srcdir)/am/doxygen
include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-istl/doc/doxygen/mainpage.txt <==
/** \mainpage dune-istl Automatic Documentation

\section intro Introduction

Welcome to the %Dune documentation pages. This documentation has been
generated using Doxygen, a free source code documentation system for
documenting C/C++ code.

\section mods Modules

The best way to start is from the page \subpage modules which gives
you access to the documentation by category.

*/

/** \page modules Modules
*/


==> anc/xt-super/dune-istl/doc/doxygen/modules.txt <==
/**
  @defgroup ISTL Iterative Solvers Template Library (ISTL)
    
   @brief Iterative Solvers supporting block recursive matrix and
   vector classes at compile time.

   The Iterative Solver Template Library applies generic programming 
   in C++ to the 
   domain of iterative solvers of linear systems stemming
   from finite element discretizations. Those discretizations exhibit a
   lot of structure, e.g:

   <ol>
   <li>Certain discretizations for systems of PDEs or higher order
  methods result in matrices where individual entries are replaced by
  small blocks, say of size \f$2\times 2\f$ or \f$4\times 4\f$. 
  Dense blocks of different sizes
  e.g. arise in \f$hp\f$ Discontinuous Galerkin discretization methods.
  It is straightforward and
  efficient to treat these small dense blocks as fully coupled and
  solve them with direct methods within the iterative method.</li>
  <li>Equation-wise ordering for systems results in matrices having an
  \f$n\times n\f$ block structure where \f$n\f$ corresponds to the number of
  variables in the PDE and the blocks themselves are large and sparse. As an
  example we mention the Stokes system. </li>
  <li>Other discretisation, e.~g. those of reaction/diffusion
  systems,  produce sparse matrices whose blocks are
  sparse matrices of small dense blocks,</li>
  </ol>

   Our matrix
   and vector interface supports a block recursive structure. Each
   sparse matrix entry can itself be either a sparse or a small 
   dense matrix.
   
   The solvers use this recursive block structure via template meta 
   programming at compile time.

   ISTL consists of the \ref ISTL_SPMV "matrix and vector API" and 
   the \ref ISTL_Solvers "solvers" which use the \ref ISTL_Prec preconditioners.
 */



==> anc/xt-super/dune-istl/doc/istl.tex <==
\documentclass[11pt]{article}
\usepackage{multicol}
\usepackage{ifthen}
%\usepackage{multitoc}
%\usepackage{german}
%\usepackage{bibgerm}
\usepackage{amsmath}
\usepackage{amsfonts}
\usepackage{color}
\usepackage{hyperref}
\usepackage[dvips]{epsfig}
\usepackage{subfigure}
\usepackage[dvips]{graphicx}
\usepackage[a4paper,body={148mm,240mm,nohead}]{geometry}
\usepackage[ansinew]{inputenc}
\usepackage{listings}
\lstset{language=C++, basicstyle=\ttfamily,
  stringstyle=\ttfamily, commentstyle=\it, extendedchars=true}

\newif\ifpdf
\ifnum\ifx\pdfoutput\undefined0\else\pdfoutput\fi<1
\pdffalse % we are not running PDFLaTeX
\else
\pdftrue % we are running PDFLaTeX
\fi

\ifpdf
\usepackage[pdftex]{graphicx}
\else
\usepackage{graphicx}
\fi

\ifpdf
\DeclareGraphicsExtensions{.pdf, .jpg, .tif}
\else
\DeclareGraphicsExtensions{.eps, .jpg}
\fi

\newcommand{\C}{\mathbb{C}}
\newcommand{\R}{\mathbb{R}}
\newcommand{\N}{\mathbb{N}}
\newcommand{\Z}{\mathbb{Z}}
\newcommand{\Q}{\mathbb{Q}}
\newcommand{\K}{\mathbb{K}}


\title{Iterative Solver Template Library\thanks{Part of the
    Distributed and Unified Numerics Environment (DUNE) which is
    available from the site
    \url{http://www.dune-project.org/}}}

\author{%
Peter Bastian, Markus Blatt\\
Institut f\"ur parallele und verteilte Systeme (IPVS),\\
Universit\"at Stuttgart, Universit\"atsstr. 38, D-70569 Stuttgart, \\
email: \texttt{Peter.Bastian@ipvs.uni-stuttgart.de}, \texttt{Markus.Blatt@ipvs.uni-stuttgart.de}}

\date{April 13, 2007}

\begin{document}

\maketitle

\begin{abstract}
This document describes the rationale behind and use of the Iterative
Solver Template Library (ISTL) which provides a set of C++
templates to represent vectors, (sparse) matrices and some generic
algorithms based on these. The most prominent features of the
matrix/vector classes is that they support a recursive block structure
in a bottom up way. The classes can be used, e.~g., to efficiently implement
block preconditioners for $hp$-finite elements.
\end{abstract}

\begin{multicols}{2}
{\small\tableofcontents}
\end{multicols}

\section{Introduction}

The numerical solution of partial differential equations (PDEs) frequently requires the
solution of large and sparse linear systems. Naturally,
there are many libraries available on the internet for doing sparse matrix/vector
computations. A comprehensive overview is given in \cite{LALinks}. 

The
widely availably Basic Linear Algebra Subprograms (BLAS) standard has
been extended to cover als sparse matrices \cite{BLASTForum}. BLAS
divides the available functions into level 1 (vector operations),
level 2 (vector/matrix operations) and level 3 (matrix/matrix
operations). BLAS for sparse matrices contains only level 1 and 2
functionality and is quite different to the standard for dense
matrices. The standard uses procedural programming style and offers
only a FORTRAN and C interface. As a consequence, the interface is
``coarse grained'', meaning that ``small'' functions such as access to
individual matrix elements is relatively slow. 

Generic programming techniqes in C++ offer the possibility to combine
flexibility and reuse (``efficiency of the programmer'') with fast
execution (``efficieny of the program'') as has been demonstrated with
the Standard Template Library (STL), \cite{Stroustrup} or the Blitz++
library for multidimensional arrays \cite{Blitz}. A variety of
template programming techniques such as traits, template metaprograms,
expression templates or the Barton-Nackman trick are used in the
implementations, see \cite{BN,Veldhui99} for an introduction.
Application of these ideas to matrix/vector operations is available
with the Matrix Template Library (MTL), \cite{MTL,MTL_SciTools98}. The Iterative
Template Library (ITL), \cite{ITL}, implements iterative solvers for
linear systems (mostly Krylov subspace methods) in a generic way based
on MTL. The Distributed and Unified Numerics Environment (DUNE),
\cite{Dune,DuneWeb}, applies the STL ideas to finite element
computations. 

Why bother with yet another OO-implementation of (sparse) linear
algebra when libraries, most notably the MTL, are available? The most
important reason is that the functionality in existing libraries has
not been designed specifically with advanced finite element methods in
mind. Sparse matrices in finite element computations have a lot of
structure. Here are some examples:
\begin{itemize}
\item Certain discretizations for systems of PDEs or higher order
  methods result in matrices where individual entries are replaced by
  small blocks, say of size $2\times 2$ or $4\times 4$, see
  Fig. \ref{fig:festructure}(a).  Dense blocks of different sizes
  e.~g. arise in $hp$ Discontinuous Galerkin discretization methods,
  see Fig. \ref{fig:festructure}(b). Straightforward
  iterative methods solve these small blocks exactly, see
  e.~g.~\cite{BH99}.
\item Equation-wise ordering for systems results in matrices having an
  $n\times n$ block structure where $n$ corresponds to the number of
  variables in the PDE and the blocks themselves are large, see Fig.
  \ref{fig:festructure}(d). As an
  example we mention the Stokes system. Iterative solvers such as the
  SIMPLE or Uzawa algorithm use this structure.
\item Other discretizations, e.~g. those of reaction/diffusion
  systems,  produce sparse matrices whose blocks are
  sparse matrices of small dense blocks, see fig. \ref{fig:festructure}(c).
\item Other structures that can be exploited are the level structure
  arising from hierarchic meshes, a p-hierarchic
  structure (e.~g.~decomposition in linear and quadratic part),
  geometric structure from decomposition in subdomains or topological
  structure where unknowns are associated with nodes, edges, faces or
  elements of a mesh.
\end{itemize}
\begin{figure}[htb]
  \centering
  \epsfig{file=blockstructure, scale=0.485}
  \caption{Block structure of matrices arising in the finite element method}
  \label{fig:festructure}
\end{figure}
It is very important to note that this structure is typically known at
compile-time and this knowledge should be exploited to produce
efficient code. Moreover, block structuredness is recursive,
i.~e.~matrices are build from blocks which can themselves be build from
blocks. 

The Matrix Template Library also offers the possibility to partition a
matrix into blocks. However, their concept is top-down, i.~e.~an
already existing matrix is enriched by additional information to
implement the block structure. This is done at run-time and might thus
be less efficient and requires additional memory. In contrast the
bottom-up composition of block matrices from blocks can save memory.
We would like to stress that the library to be presented in this paper
is not nearly as broad in scope as the MTL.

\section{Vectors}

The interface of our vector classes is designed according to what they
represent from a mathematical point of view. The vector classes are
representations of vector spaces.

\subsection{Vector spaces}

In mathemetics vectors are elements of a vector space. A vector space
$V(\K)$, defined over a field $\K$, is a set of elements with two
operations: (i) vector space addition $+ : V\times V \to V$ and (ii) scalar
multiplication $* : \K\times V \to V$. These operations obey certain formal
rules, see your favourite textbook on linear algebra,
e.~g. \cite{LaBook}. In addition a 
vector space may be normed, i.~e.~there is a function (obeying certain
rules) $\|.\| : V \to \R$ which measures distance in the vector
space. Even more specialized vector spaces have a scalar product which
is a function $\cdot : V\times V \to \K$. 

How do you construct a vector space? The easiest way is to take a
field, such as $\K=\R$ or $\K=\C$ and take a tensor product:
\begin{equation*}
V = \K^n = \underbrace{\K\times\K\times\ldots\times\K}_{\text{$n$ times}}.
\end{equation*} 
$n\in\N$ is called the dimension of the vector space. There are also
infinite-dimensional vector spaceswhich are, however, not of interest
in the context here. The idea of tensor products can be generalized.
If we have vector spaces $V_1(\K),\ldots,V_n(\K)$ we can construct a
new vector space by setting
\begin{equation*}
V(\K) = V_1\times V_2 \times \ldots \times V_n.
\end{equation*} 
The $V_i$ can be \textit{any} vector space over the field $\K$. The
dimension of $V$ is the sum of the dimensions of the $V_i$. For a
mathematician every finite-dimensional vector space is isomorphic to
the $\R^k$ for an appropriate $k$, but in our applications it is
important to know the difference between $(\R^2)^7$ and
$\R^{14}$. Having these remarks about vector spaces in mind we can now
turn to the class design.

\subsection{Vector classes}

ISTL provides the following classes to make up vector spaces:

\paragraph{FieldVector.}

The \lstinline!template<class K, int n> FieldVector<K,n>! class
template is used to represent a vector space
$V=\K^n$ where the field is given by the type
\lstinline!K!.  \lstinline!K! may be \lstinline!double!, \lstinline!float!,
\lstinline!complex<double>! or any other numeric type.
The dimension given by the template parameter
\lstinline!n! is assumed to be small. Members of this class are
implemented with template metaprograms to avoid tiny loops.
Example: Use \lstinline!FieldVector<double,2>! to define vectors with
a fixed dimension 2.

\paragraph{BlockVector.}

The \lstinline!template<class B> BlockVector<B>! class template builds
a vector space $V=B^n$ where the ``block type'' $B$ is given by the
template parameter \lstinline!B!. \lstinline!B! may be any other class
implementing the vector interface. The number of blocks $n$ is given
at run-time. Example: 
\begin{lstlisting}{}
BlockVector<FieldVector<double,2> >
\end{lstlisting}
can be used to define vectors of variable size where each block in turn
consists of two \lstinline!double! values.

\paragraph{VariableBlockVector.}
\label{class:varblockvec}

The \lstinline!template<class B> VariableBlockVector<B>! class
can be used to construct a vector space having a two-level
block structure of the form
$V=B^{n_1}\times B^{n_2}\times\ldots \times B^{n_m}$, i.e. it consists
of $m$ blocks $i=1,\ldots,m$ and each block in turn consists of $n_i$ blocks
given by the type \lstinline!B!. In principle this structure could be
built also with the previous classes but the implementation here is
more efficient. It allocates memory in one big array for all
components and for certain operations it is more efficient to
interpret the vector space as $V=B^{\sum_{i=1}^{m} n_i}$.

\subsection{Vectors are containers}

Vectors are containers over the base type \lstinline!K! or
\lstinline!B! in the sense of the Standard Template Library. Random
access is provided via \lstinline!operator[](int i)! where the indices
are in the range $0,\ldots,n-1$ with the number of blocks $n$ given by
the \lstinline!N! method. Here is a code fragment for illustration:
\begin{lstlisting}{}
typedef Dune::FieldVector<std::complex<double>,2> BType;
Dune::BlockVector<BType> v(20);
v[1] = 3.14;
v[3][0] = 2.56;
v[3][1] = std::complex<double>(1,-1);
\end{lstlisting}
Note how one \lstinline!operator[]()! is used for each level of block
recursion. 

Sequential access to container elements is provided via
iterators. Here is a generic function accessing all the elements of a
vector:
\begin{lstlisting}{}
template<class V> void f (V& v)
{
  typedef typename V::Iterator iterator;
  for (iterator i=v.begin(); i!=v.end(); ++i)
    *i = i.index();
  
  typedef typename V::ConstIterator const_iterator;
  for (const_iterator i=v.begin(); i!=v.end(); ++i)
    std::cout << (*i).two_norm() << std::endl;
}
\end{lstlisting}
The \lstinline!Iterator! class provides read/write access while the
\lstinline!ConstIterator! provides read-only access. The type names
are accessed via the \lstinline!::!-operator from the scope of the
vector class.

A uniform naming scheme enables writing of generic algorithms. The
following types are provided in the scope of any vector class:

\subsection{Operations}

A full list of all members of a vector class is given in Table
\ref{Tab:VectorMembers}. The norms are the same as defined for the
sparse BLAS standard \cite{BLASTForum}. The ``real'' variants avoid
the evaluation of a square root for each component in case of complex
vectors. The \lstinline!allocator_type! member type is explained below
in the section on memory management.

\begin{table}[htb]
\begin{center}
\begin{tabular}{|l|l|l|}
\hline
\textbf{expression} & \textbf{return type} & \textbf{note}\\
\hline
\hline
\texttt{X::field\_type} & T & T is assignable\\
\texttt{X::block\_type} & T & T is assignable\\
\texttt{X::allocator\_type} & T & see mem.~mgt.\\
\texttt{X::blocklevel} & \texttt{int} & block levels inside\\
\texttt{X::Iterator} & T & read/write access\\
\texttt{X::ConstIterator} & T & read-only access\\
\hline
\texttt{X::X()} & & empty vector \\
\texttt{X::X(X\&)} & & deep copy\\
\texttt{X::}$\sim$\texttt{X()} & & free memory\\
\texttt{X::operator=(X\&)} & \texttt{X\&} & \\
\texttt{X::operator=(field\_type\&)} & \texttt{X\&} & from scalar\\
\hline
\texttt{X::operator[](int)} & \texttt{block\_type\&} & \\
\texttt{X::operator[](int)} & \texttt{const block\_type\&} & \\
\texttt{X::begin()} & \texttt{Iterator} & \\
\texttt{X::end()} & \texttt{Iterator} & \\
\texttt{X::rbegin()} & \texttt{Iterator} & for reverse iteration \\
\texttt{X::rend()} & \texttt{Iterator} & \\
\texttt{X::find(int)} & \texttt{Iterator} & \\
\hline
\texttt{X::operator+=(X\&)} & \texttt{X\&} & $x = x+y$\\
\texttt{X::operator-=(X\&)} & \texttt{X\&} & $x = x-y$\\
\texttt{X::operator*=(field\_type\&)} & \texttt{X\&} & $x = \alpha x$\\
\texttt{X::operator/=(field\_type\&)} & \texttt{X\&} & $x = \alpha^{-1} x$\\
\texttt{X::axpy(field\_type\&,X\&)} & \texttt{X\&} & $x = x+\alpha y$\\
\texttt{X::operator*(X\&)} & \texttt{field\_type} & $x\cdot y$\\
\hline
\texttt{X::one\_norm()} & \texttt{double} & $\sum_i\sqrt{Re(x_i)^2+Im(x_i)^2}$\\
\texttt{X::one\_norm\_real()} & \texttt{double} &$\sum_i(|Re(x_i)|+|Im(x_i)|)$\\
\texttt{X::two\_norm()} & \texttt{double} &$\sqrt{\sum_i(Re(x_i)^2+Im(x_i)^2)}$\\
\texttt{X::two\_norm2()} & \texttt{double} &$\sum_i (Re(x_i)^2+Im(x_i)^2)$\\
\texttt{X::infinity\_norm()} & \texttt{double} &$\max_i\sqrt{Re(x_i)^2+Im(x_i)^2}$\\
\texttt{X::infinity\_norm\_real()} & \texttt{double} &$\max_i(|Re(x_i)|+|Im(x_i)|)$\\
\hline
\texttt{X::N()} & \texttt{int} & number of blocks\\
\texttt{X::dim()} & \texttt{int} & dimension of space\\
\hline
\end{tabular}
\end{center}

\caption{Members of a class \lstinline!X! conforming to the vector interface.}
\label{Tab:VectorMembers}
\end{table}

\subsection[Memory model]{Object memory model and memory management}

The memory model for all ISTL objects is deep copy as in the Standard
Template Library and in contrast to the Matrix Template
Library. Therefore, references must be used to avoid excessive copying
of objects. On the other hand temporary vectors with appropriate
structure can be generated simply with the copy constructor.



\subsection{Vector creation}

\section{Matrices}

\subsection{Linear mappings}

\subsection{Matrix classes}

For a matrix representing a linear map (or homomorphism) $A: V \mapsto
W$ from vector space $V$ to vector space $W$ the recursive block
structure of the matrix rows and columns immediatly follows
 from the recursive block structure of the vectors representing
the domain and range of the mapping, respectively. As a natural
consequence we designed the following matrix classes:

\paragraph{FieldMatrix.}
the \lstinline!template<class K, int n> FieldMatrix<K,n,m>! class
template is used to represent a linear map $M: V_1 \to V_2$ where
$V_1=\K^n$ and $V_2=\K^m$ are vector spaces over the field given by
template parameter \lstinline!K!. \lstinline!K! may be \lstinline!double!, \lstinline!float!,
\lstinline!complex<double>! or any other numeric type.
The dimensions of the two vector spaces  given by the template parameters
\lstinline!n! and \lstinline!m! are assumed to be small. The matrix is
stored as a dense matrix.
Example: Use \lstinline!FieldMatrix<double,2,3>! to define a linear
map from a vector space over doubles with dimension $2$ to one with
dimension $3$.

\paragraph{BCRSMatrix.}
The \lstinline!template<class B> BCRSMatrix! class template represents
a sparse matrix where the ``block type'' $B$ is given by the template
parameter \lstinline!B!. \lstinline!B! may be any other class
implementing the matrix interface.  The matrix class uses
a compressed row storage scheme.

\paragraph{VariableBCRSMatrix.}

The \lstinline!template<class B> VariableBCRSMatrix<B>! class can be
used to construct a linear map between two vector spaces having a two-level
block structure $V=B^{n_1}\times B^{n_2}\times\ldots \times B^{n_m}$
and $W=B^{m_1}\times B^{m_2}\times\ldots \times B^{m_k}$. Both are
represented by the 
\lstinline!template<class B> VariableBlockVector<B>! class,
see~\ref{class:varblockvec}. This is not implemented yet.

\subsection[Matrix containers]{Matrices are containers of containers}

Matrices are containers over the matrix rows. The matrix rows are
containers over the type  \lstinline!K! or
\lstinline!B! in the sense of the Standard Template Library. Random
access is provided via \lstinline!operator[](int i)! on the matrix to
the matrix rows and on the matrix rows to the matrix columns (if
present). Note that except for \lstinline!FieldMatrix!, which is a
dense matrix,  
\lstinline!operator[]! on the matrix row triggers a binary search for
the column.

For sequential access use 
\lstinline!RowIterator! and \lstinline!ColIterator! for read/write
access or  
\lstinline!ConstRowIterator! and \lstinline!ConstColIterator! for
readonly access to rows and columns, respectively. Here is a small example 
that prints the sparsity pattern of a matrix of type \lstinline!M!:

\begin{lstlisting}{}
typedef typename M::ConstRowIterator RowI;
typedef typename M::ConstColIterator ColI;
for(RowI row = matrix.begin(); row != matrix.end(); ++row){
  std::cout << "row "<<row.index()<<": "
  for(ColI col = row->begin(); col != row->end(); ++col)
    std::cout<<col.index()<<" ";
  std::cout<<std::endl;
}
\end{lstlisting}

\subsection{Precision control}

\subsection{Operations}

As with the vector interface a uniform naming convention enables
generic algorithms. See Table \ref{Tab:MatrixMembers} for a
complete list of names.
\begin{table}[htb]
\begin{center}
\begin{tabular}{|l|l|l|}
\hline
\textbf{expression} & \textbf{return type} & \textbf{note}\\
\hline
\hline
\texttt{M::field\_type} & T & T is assignable\\
\texttt{M::block\_type} & T & T is assignable\\
\texttt{M::row\_type} & T & a T is assignable\\
\texttt{M::allocator\_type} & T & see mem.~mgt.\\
\texttt{M::blocklevel} & \texttt{int} & block levels inside\\
\texttt{M::RowIterator} & T & over rows\\
\texttt{M::ColIterator} & T & over columns\\
\texttt{M::ConstRowIterator} & T & over rows\\
\texttt{M::ConstColIterator} & T & over columns\\
\hline
\texttt{M::M()} & & empty matrix \\
\texttt{M::M(M\&)} & & deep copy\\
\texttt{M::}$\sim$\texttt{M()} & & free memory\\
\texttt{M::operator=(M\&)} & \texttt{M\&} & \\
\texttt{M::operator=(field\_type\&)} & \texttt{M\&} & from scalar\\
\hline
\texttt{M::operator[](int)} & \texttt{row\_type\&} & \\
\texttt{M::operator[](int)} & \texttt{const row\_type\&} & \\
\texttt{M::begin()} & \texttt{RowIterator} & \\
\texttt{M::end()} & \texttt{RowIterator} & \\
\texttt{M::rbegin()} & \texttt{RowIterator} & reverse iteration\\
\texttt{M::rend()} & \texttt{RowIterator} & \\
\hline
\texttt{M::operator*=(field\_type\&)} & \texttt{M\&} & $A = \alpha A$\\
\texttt{M::operator/=(field\_type\&)} & \texttt{M\&} & $A = \alpha^{-1} A$\\
\hline
\texttt{M::umv(X\& x,Y\& y)}    &  & $y = y + Ax$\\
\texttt{M::mmv(X\& x,Y\& y)}    &  & $y = y - Ax$\\
\texttt{M::usmv(field\_type\&,X\& x,Y\& y)}   &  & $y = y + \alpha Ax$\\
\texttt{M::umtv(X\& x,Y\& y)}   &  & $y = y + A^Tx$\\
\texttt{M::mmtv(X\& x,Y\& y)}   &  & $y = y - A^Tx$\\
\texttt{M::usmtv(field\_type\&,X\& x,Y\& y)}  &  & $y = y + \alpha A^Tx$\\
\texttt{M::umhv(X\& x,Y\& y)}   &  & $y = y + A^Hx$\\
\texttt{M::mmhv(X\& x,Y\& y)}   &  & $y = y - A^Hx$\\
\texttt{M::usmhv(field\_type\&,X\& x,Y\& y)}  &  & $y = y + \alpha A^Hx$\\
\hline
\texttt{M::solve(X\& x,Y\& b)}   &  & $x = A^{-1}b$\\
\texttt{M::inverse(M\& B)} & & $B=A^{-1}$\\
\texttt{M::leftmultiply(M\& B)} & \texttt{M\&} & $A = BA$\\
\hline
\texttt{M::frobenius\_norm()} & \texttt{double} & see text\\
\texttt{M::frobenius\_norm2()} & \texttt{double} &see text\\
\texttt{X::infinity\_norm()} & \texttt{double} & see text\\
\texttt{X::infinity\_norm\_real()} & \texttt{double} &see text\\
\hline
\texttt{M::N()} & \texttt{int} & row blocks\\
\texttt{M::M()} & \texttt{int} & col blocks\\
\texttt{M::rowdim(int)} & \texttt{int} & dim.~of row block\\
\texttt{M::rowdim()} & \texttt{int} & dim.~of row space\\
\texttt{M::coldim(int)} & \texttt{int} & dim.~of col block\\
\texttt{M::coldim()} & \texttt{int} & dim.~of col space\\
\texttt{M::exists(int i, int j)} & \texttt{bool} &\\
\hline
\end{tabular}
\end{center}

\caption{Members of a class \lstinline!M! conforming to the matrix
  interface. \lstinline!X! and \lstinline!Y! are any vector classes.}
\label{Tab:MatrixMembers}
\end{table}

\subsection{Matrix creation}

\section{Algorithms}

\subsection{Input/output}

\subsection{Block recursion}

The basic feature of the concept described by the matrix and vector
classes, is their recursive block structure. Let $A$ be a
matrix with blocklevel $l>1$ then each block $A_{ij}$ can be treated
as (or actually is) a matrix itself. This recursiveness can be
exploited in generic algorithm using the defined
\lstinline!block_level! of the matrix and vector classes.

Most preconditioner can be modified to honor this recursive
structure for a specific number of block levels $k$. They then work as
normal on the offdiagonal blocks, treating them as traditional matrix
entries. For the diagonal values a special procedure applies:  If
$k>1$ the diagonal is treated as a matrix itself and the preconditioner
is applied recursively on the matrix representing the diagonal value
$D=A_{ii}$ with blocklevel $k-1$. For the case that $k=1$ the diagonal
is treated as a 
matrix entry resulting in a linear solve or an identity operation
depending on the algorithm. 

\subsection{Triangular solves}

In the formulation of most iterative methods upper and lower
triangular and diagonal solves play an important role. 
ISTL provides block recursive versions of these generic 
building blocks using template metaprogramming, see Table
\ref{Tab:TriangularSolves} for a listing of these methods. In the table matrix
$A$ is decomposed into $A=L+D+U$, where $L$ is a strictly lower block
triangular, $D$ is a block diagonal and $U$ is a strictly upper block
triangular matrix. An arbitrary block recursion level can be given by an
additional parameter. If this parameter is omitted it defaults to $1$.

\begin{table}[htb]
\begin{center}
\begin{tabular}{|l|l|}
\hline
\textbf{function} & \textbf{computation}\\
\hline
\hline
\texttt{bltsolve(A,v,d)}  & $v=(L+D)^{-1}d$\\
\texttt{bltsolve(A,v,d,$\omega$)}  & $v=\omega(L+D)^{-1}d$\\
\texttt{ubltsolve(A,v,d)}  & $v=L^{-1}d$\\
\texttt{ubltsolve(A,v,d,$\omega$)}  & $v=\omega L^{-1}d$\\
\hline
\texttt{butsolve(A,v,d)}  & $v=(D+U)^{-1}d$\\
\texttt{butsolve(A,v,d,$\omega$)}  & $v=\omega(D+U)^{-1}d$\\
\texttt{ubutsolve(A,v,d)}  & $v=U^{-1}d$\\
\texttt{ubutsolve(A,v,d,$\omega$)}  & $v=\omega U^{-1}d$\\
\hline
\texttt{bdsolve(A,v,d)}  & $v=D^{-1}d$\\
\texttt{bdsolve(A,v,d,$\omega$)}  & $v=\omega D^{-1}d$\\
\hline
\end{tabular}
\end{center}

\caption{Functions available for block triangular and block diagonal
  solves. The matrix $A$ is decomposed into $A=L+D+U$ where $L$ is
  strictly lower block triangular, $D$ is block diagonal and $U$ is
  strictly upper block triangular. Standard is one level of block
  recursion, arbitrary level can be given by additional parameter.}
\label{Tab:TriangularSolves}
\end{table}

\subsection{Simple iterative solvers}

Using the same block recursive template metaprogramming technique,
kernels for the defect formulations of simple iterative solvers are
available in ISTL. The number of block recursion
levels can again be given as an additional argument. See
Table \ref{Tab:IterativeSolvers} for a list of these kernels.
\begin{table}[htb]
\begin{center}
\begin{tabular}{|l|l|}
\hline
\textbf{function} & \textbf{computation}\\
\hline
\hline
\texttt{dbjac(A,x,b,$\omega$)}  & $x=x+\omega D^{-1}(b-Ax)$ \\
\texttt{dbgs(A,x,b,$\omega$)}   & $x = x + \omega (L+D)^{-1}(b-Ax)$\\
\texttt{bsorf(A,x,b,$\omega$)}  & $x^{k+1}_i = x^k_i + \omega
A_{ii}^{-1}\left [
  b_i - \sum\limits_{j<i} A_{ij}x^{k+1}_j - \sum\limits_{j\geq i}
  A_{ij}x^{k}_j\right ]$\\
\texttt{bsorb(A,x,b,$\omega$)}  & $x^{k+1}_i = x^k_i + \omega
A_{ii}^{-1}\left [
  b_i - \sum\limits_{j\leq i} A_{ij}x^{k}_j - \sum\limits_{j>i}
  A_{ij}x^{k+1}_j\right ]$\\
\hline
\end{tabular}
\end{center}

\caption{Kernels for iterative solvers. 
  The matrix $A$ is decomposed into $A=L+D+U$ where $L$ is
  strictly lower block triangular, $D$ is block diagonal and $U$ is
  strictly upper block triangular. Standard is one level of block
  recursion, arbitrary level can be given by additional parameter.}
\label{Tab:IterativeSolvers}
\end{table}

\subsection{Sparse LU decomposition}

\section{Solver Interface}
\label{sec:solver-interface}

The solvers in ISTL do not work on matrices directly. Instead we use
an abstract Operator concept. Thus we can even model and solve linear
maps that are not stored as matrices (e.~g. on the fly computed linear
operators).

\subsection{Operators}
\label{sec:operators}


{\lstset{breaklines=true}
The base class
\lstinline!template<class X, class Y> LinearOperator! represents
linear maps. The 
template parameter \lstinline!X! is the type of the domain and
\lstinline!Y! is the type of the range of the operator.  A linear
operator provides the methods \lstinline!apply(const X& x, Y& y)! and 
apply \lstinline!applyscaledadd(const X& x, Y& y)! performing the
operations $y = A(x)$ and $y = y + \alpha A(x)$, respectively.
The subclass 
\lstinline!template<class M, class X, class Y> AssembledLinearOperator!
represents linear operators that have a matrix
representation. Convertion from any matrix into a linear operator is
done by the class 
\lstinline!template<class M, class X, class Y> MatrixAdapter!.

\subsection{Scalarproducts}
\label{sec:scalarproducts}

For convergence tests and the stopping criteria Krylow methods need to
compute scalar products and norms on the underlying vector spaces. The
base class \lstinline!template<class X> Scalarproduct! provides
methods \lstinline!field_type dot(const X& x, const X&y)! and
\lstinline!double norm(const X& x)! to calculate these. For
sequential programs use 
\lstinline!template<class X> SeqScalarProduct! which simply maps this
to functions of the vector implementations.

\subsection{Preconditioners}
\label{sec:preconditioners}


The \lstinline!template<class X, class Y> Preconditioner! provides the
abstract base class for all precondioners in ISTL. The method
\lstinline!void pre(X& x, Y& b)! has to be called before applying the
preconditioner. Here \lstinline!x! is the left hand side and
\lstinline!b! is the right hand side of the operator equation. The
method may, e.~g. scale the system, allocate memory or compute an (I)LU
decomposition. The method \lstinline!void apply(X& v, const Y&)!
applies one step of the preconditioner to the system $A(\vec v)=\vec d$.
Here \lstinline!b! should contain the current defect and
\lstinline!v! should be $0$. Upon exit of the method \lstinline!v!
contains the computed update to
the current guess, i.~e. $\vec v = M^{-1} \vec
d$ where $M$ is the approximate inverse of the operator $A$
characterizing the preconditioner. The method \lstinline!void post(X& x)!
should be called after all computations to give the precondtioner the
chance to clean allocated resources. 

See Table \ref{tab:precond} for a list of available
preconditioner. 
\begin{table}[htb]
  \centering
  \caption{Preconditioners}
  \label{tab:precond}
  \begin{tabular}{|l|l|c|c|}
    \hline
    \textbf{class} & \textbf{implements}&\textbf{s/p}& \textbf{recursive}\\\hline\hline
    \lstinline!SeqJac! & Jacobi method& s & x\\
    \lstinline!SeqSOR! & successive overrelaxation (SOR) & s& x\\
    \lstinline!SeqSSOR! & symmetric SSOR & s&x\\
    \lstinline!SeqILU! & incomplete LU decomposition (ILU)& s&\\
    \lstinline!SeqILUN! & ILU decpmposition of order N &s&\\
    \lstinline!Pamg::AMG! & algebraic multigrid method &s/p&\\
    \lstinline!BlockPreconditioner!& Additive overlapping Schwarz&p&\\\hline
  \end{tabular}
\end{table}
They have the template parameters \lstinline!M!
representing the type of the matrix they work on, \lstinline!X!
representing the type of the domain, \lstinline!Y! representing the
type of the range of the linear system. The block recursive
preconditioner are marked with ``x'' in the last column. For them the
recursion depth is specified via an additional template parameter
\lstinline!int l!. The column labeled ``s/p''
specifies whether they support {\bf s}equential and/or {\bf p}arallel
mode.

\subsection{Solvers}
\label{sec:solvers}

All solvers are subclasses of the abstract base class
\lstinline!template<class X, class Y> InverseOperator! representing
the inverse of an operator from the domain of type \lstinline!X! to
the range of type \lstinline!Y!. The actual solve of the system
$A(\vec x)=\vec b$ is done in the method 
\lstinline!void apply(X& x, Y& b, InverseOperatorResult& r)!. In the
\lstinline!InverseOperatorResult! some statistics about the solution
process, e.~g. iteration count, achieved defect reduction, etc., are
stored.
All solvers only use methods of instances of
\lstinline!LinearOperator!, \lstinline!ScalarProduct! and
\lstinline!Preconditioner!. These are provided in the constructor.

See Table \ref{tab:solvers} for a list of available solvers. All
solvers are template classes with a template parameter \lstinline!X!
providing them with the vector implementation used.
\begin{table}[htb]
  \centering
  \caption{ISTL Solvers}
  \label{tab:solvers}
  \begin{tabular}{|l|l|}
\hline
    \textbf{class}&\textbf{implements}\\\hline\hline
    \lstinline!LoopSolver!& only apply precoditioner multiple time\\
    \lstinline!GradientSolver!& preconditioned radient method\\
    \lstinline!CGSolver!&preconditioned conjugate gradient method\\
    \lstinline!BiCGStab!&preconditioned biconjugate gradient stabilized method\\\hline
  \end{tabular}
\end{table}
\subsection{Parallel Solvers}
\label{sec:parallelism}

Instead of using parallel data structures (matrices and vectors) that
(implicitly) know the data distribution and communication patterns
like in PETSc \cite{petsc-web-page,petsc-user-ref} we decided to
decouple the parallelization from the data structures used. Basically
we provide an abstract consistency model on top of our linear
algebra. This is hidden in the parallel implementations of the interfaces
of \lstinline!LinearOperator!,
\lstinline!Scalarproduct! and \lstinline!Preconditioner!, which assure
consistency of the data (by communication) for the \lstinline!InverseOperator!
implementation. Therefore the same Krylow method algorithms work in
parallel and sequential mode. 

Based on the idea proposed in \cite{dddalg} we implemented parallel overlapping
Schwarz preconditioners with inexact (sequential) subdomain solvers and a
parallel algebraic multigrid preconditioner
together with appropriate implementations of
\lstinline!LinearOperator! and
\lstinline!Scalarproduct!. Nonoverlapping versions are currently being
worked on.

Note that using this approach it easy two switch form the currently
implemented MPI version to new parallel programming paradigms that
might be needed on new platforms.


\section{Performance}
We evaluated the performance of our implementation on a Petium 4 Mobile
2.4 GHz with a measured memory bandwith of 1084 MB/s for the daypy
operation ($x = y + \alpha z$) in Tables
\ref{tab:istl_performance}. 
\begin{table}[htb]
  \centering
  \caption{Performance Tests}
  \label{tab:istl_performance}
  \mbox{\small
    \subtable[scalar product]{\label{tab:perf_sp}
      \begin{tabular}{lrrrrr}
          \hline
          \hline
          $N$ & 500 & 5000 & 50000 & 500000 & 5000000 \\
          \hline
          MFLOPS & 896 & 775 & 167 & 160 & 164 \\
          \hline
          \hline
        \end{tabular}}
    \subtable[daxpy operation $y = y + \alpha x$]{\label{tab:perf_daxpy}
      \begin{tabular}{rrrrr}
        \hline
        \hline
         500 & 5000 & 50000 & 500000 & 5000000 \\
        \hline
        936 & 910 & 108 & 103 & 107 \\
        \hline
        \hline
      \end{tabular}}}
  \mbox{\small
    \subtable[Matrix-vector product, %\lstinline!BCRSMatrix!,
    5-point stencil, $b$: block size]{\label{tab:perf_mvp}
      \begin{tabular}{lrrrrr}
        \hline
        \hline
        $N,b$ & 100,1 & 10000,1 & 1000000,1 & 1000000,2 & 1000000,3\\
        \hline
        MFLOPS & 388 & 140 & 136 & 230 & 260\\
        \hline
        \hline
      \end{tabular}}
    \subtable[Damped Gau\ss{}--Seidel]{\label{tab:perf_gs}
      \begin{tabular}{rrr}
          \hline
          \hline
          & \mbox{C } & ISTL\\
          \hline
          time / it. [s] & 0.17 & 0.18\\
          \hline
          \hline
        \end{tabular}}}
\end{table}
The code was comiled with the GNU C++ 
compiler version 4.0 with -O3 optimization. In the tables $N$ is the
number of 
unknown blocks (equals the number of unknows for the scalar cases in
Tables \ref{tab:perf_sp}, \ref{tab:perf_daxpy}, \ref{tab:perf_gs}).
The performance for the scalarproduct,
see Table \ref{tab:perf_sp},
and the daxpy operation, see Table \ref{tab:perf_daxpy}  is nearly
optimal and for large $N$ the limiting factor is clearly the memory
bandwith. Table \ref{tab:perf_mvp} shows that we take advantage of
cache reusage for matrices of dense blocks with block size $b>1$.
In Table
\ref{tab:perf_gs} we compared the generic implementation of
the Gau\ss{}--Seidel solver in ISTL with a specialized C
implementation. The measured times per iteration show that there is
now lack of computational efficiency due to the generic implementation. 

% bibtex bibliography
\bibliographystyle{plain}
\bibliography{istl.bib}

% some links
% http://www.netlib.org/blas/blast-forum/
% http://www.osl.iu.edu/research/mtl/
% http://www.osl.iu.edu/research/itl/ (based on MTL, mostly Krylov)
% http://netlib.org/utk/people/JackDongarra/la-sw.html
% the last one: FREELY AVAILABLE SOFTWARE FOR
% LINEAR ALGEBRA ON THE WEB (May 2004) by Jack Dongarra
% http://www.oonumerics.org/blitz/

\end{document}


==> anc/xt-super/dune-istl/dune-istl.pc.in <==
prefix=@prefix@
exec_prefix=@exec_prefix@
libdir=@libdir@
includedir=@includedir@
CXX=@CXX@
CC=@CC@
DEPENDENCIES=@REQUIRES@

Name: @PACKAGE_NAME@
Version: @VERSION@
Description: Dune (Distributed and Unified Numerics Environment) istl module
URL: http://dune-project.org/
Requires: ${DEPENDENCIES}
Libs:
Cflags: -I${includedir}


==> anc/xt-super/dune-istl/dune.module <==
Module: dune-istl
Version: 2.4
Maintainer: dune-devel@dune-project.org
Depends: dune-common (>= 2.4)
Whitespace-Hook: Yes


==> anc/xt-super/dune-istl/dune/CMakeLists.txt <==
add_subdirectory(istl)


==> anc/xt-super/dune-istl/dune/Makefile.am <==
SUBDIRS = istl

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-istl/dune/istl/CMakeLists.txt <==
add_subdirectory("paamg")
add_subdirectory("tutorial")
add_subdirectory("test" EXCLUDE_FROM_ALL)

#install headers
install(FILES
   basearray.hh
   bcrsmatrix.hh
   bdmatrix.hh
   btdmatrix.hh
   bvector.hh
   colcompmatrix.hh
   gsetc.hh
   ilu.hh
   ilusubdomainsolver.hh
   io.hh
   istlexception.hh
   matrix.hh
   matrixindexset.hh
   matrixmarket.hh
   matrixmatrix.hh
   matrixredistribute.hh
   matrixutils.hh
   multitypeblockmatrix.hh
   multitypeblockvector.hh
   novlpschwarz.hh
   operators.hh
   overlappingschwarz.hh
   owneroverlapcopy.hh
   pardiso.hh
   preconditioner.hh
   preconditioners.hh
   repartition.hh
   scalarproducts.hh
   scaledidmatrix.hh
   schwarz.hh
   solvercategory.hh
   solver.hh
   solvers.hh
   solvertype.hh
   superlu.hh
   supermatrix.hh
   umfpack.hh
   vbvector.hh
   DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/istl)


==> anc/xt-super/dune-istl/dune/istl/Makefile.am <==
SUBDIRS = . tutorial test paamg

istldir = $(includedir)/dune/istl
istl_HEADERS = basearray.hh \
	bcrsmatrix.hh \
	bdmatrix.hh \
	btdmatrix.hh \
	bvector.hh \
	colcompmatrix.hh \
	gsetc.hh \
	ilu.hh \
	ilusubdomainsolver.hh \
	io.hh \
	istlexception.hh \
	matrix.hh \
	matrixindexset.hh \
	matrixmarket.hh\
	matrixmatrix.hh \
	matrixredistribute.hh \
	matrixutils.hh \
	multitypeblockmatrix.hh \
	multitypeblockvector.hh \
	novlpschwarz.hh \
	operators.hh \
	overlappingschwarz.hh \
	owneroverlapcopy.hh \
	pardiso.hh \
        preconditioner.hh \
	preconditioners.hh \
	repartition.hh \
	scalarproducts.hh \
	scaledidmatrix.hh \
	schwarz.hh \
	solvercategory.hh \
	solver.hh \
	solvers.hh \
	solvertype.hh \
	superlu.hh \
	supermatrix.hh \
	vbvector.hh \
	umfpack.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-istl/dune/istl/basearray.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ISTL_BASEARRAY_HH
#define DUNE_ISTL_BASEARRAY_HH

#include "assert.h"
#include <cmath>
#include <cstddef>
#include <memory>
#include <algorithm>

#include "istlexception.hh"
#include <dune/common/iteratorfacades.hh>

/** \file
   \brief Implements several basic array containers.
 */

namespace Dune {

  /**  \brief A simple array container for objects of type B

     Implement.

       -  iterator access
       -  const_iterator access
       -  random access

           This container has *NO* memory management at all,
           copy constuctor, assignment and destructor are all default.

           The constructor is made protected to emphasize that objects
       are only usable in derived classes.

           Error checking: no error checking is provided normally.
           Setting the compile time switch DUNE_ISTL_WITH_CHECKING
           enables error checking.
   */
  template<class B, class A=std::allocator<B> >
  class base_array_unmanaged
  {
  public:

    //===== type definitions and constants

    //! export the type representing the components
    typedef B member_type;

    //! export the allocator type
    typedef A allocator_type;

    //! the type for the index access
    typedef typename A::size_type size_type;


    //===== access to components

    //! random access to blocks
    B& operator[] (size_type i)
    {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (i>=n) DUNE_THROW(ISTLError,"index out of range");
#endif
      return p[i];
    }

    //! same for read only access
    const B& operator[] (size_type i) const
    {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (i>=n) DUNE_THROW(ISTLError,"index out of range");
#endif
      return p[i];
    }

    /** \brief Iterator implementation class  */
    template<class T>
    class RealIterator
      :  public RandomAccessIteratorFacade<RealIterator<T>, T>
    {
    public:
      //! \brief The unqualified value type
      typedef typename remove_const<T>::type ValueType;

      friend class RandomAccessIteratorFacade<RealIterator<const ValueType>, const ValueType>;
      friend class RandomAccessIteratorFacade<RealIterator<ValueType>, ValueType>;
      friend class RealIterator<const ValueType>;
      friend class RealIterator<ValueType>;

      //! constructor
      RealIterator ()
        : p(0), i(0)
      {}

      RealIterator (const B* _p, B* _i) : p(_p), i(_i)
      {   }

      RealIterator(const RealIterator<ValueType>& it)
        : p(it.p), i(it.i)
      {}

      //! return index
      size_type index () const
      {
        return i-p;
      }

      //! equality
      bool equals (const RealIterator<ValueType>& other) const
      {
        assert(other.p==p);
        return i==other.i;
      }

      //! equality
      bool equals (const RealIterator<const ValueType>& other) const
      {
        assert(other.p==p);
        return i==other.i;
      }

      std::ptrdiff_t distanceTo(const RealIterator& o) const
      {
        return o.i-i;
      }

    private:
      //! prefix increment
      void increment()
      {
        ++i;
      }

      //! prefix decrement
      void decrement()
      {
        --i;
      }

      //! dereferencing
      B& dereference () const
      {
        return *i;
      }

      void advance(std::ptrdiff_t d)
      {
        i+=d;
      }

      const B* p;
      B* i;
    };

    //! iterator type for sequential access
    typedef RealIterator<B> iterator;


    //! begin iterator
    iterator begin ()
    {
      return iterator(p,p);
    }

    //! end iterator
    iterator end ()
    {
      return iterator(p,p+n);
    }

    //! @returns an iterator that is positioned before
    //! the end iterator of the vector, i.e. at the last entry.
    iterator beforeEnd ()
    {
      return iterator(p,p+n-1);
    }

    //! @returns an iterator that is positioned before
    //! the first entry of the vector.
    iterator beforeBegin ()
    {
      return iterator(p,p-1);
    }

    //! random access returning iterator (end if not contained)
    iterator find (size_type i)
    {
      if (i<n)
        return iterator(p,p+i);
      else
        return iterator(p,p+n);
    }

    //! iterator class for sequential access
    typedef RealIterator<const B> const_iterator;

    //! begin const_iterator
    const_iterator begin () const
    {
      return const_iterator(p,p+0);
    }

    //! end const_iterator
    const_iterator end () const
    {
      return const_iterator(p,p+n);
    }

    //! @returns an iterator that is positioned before
    //! the end iterator of the vector. i.e. at the last element.
    const_iterator beforeEnd () const
    {
      return const_iterator(p,p+n-1);
    }

    //! @returns an iterator that is positioned before
    //! the first entry of the vector.
    const_iterator beforeBegin () const
    {
      return const_iterator(p,p-1);
    }

    //! random access returning iterator (end if not contained)
    const_iterator find (size_type i) const
    {
      if (i<n)
        return const_iterator(p,p+i);
      else
        return const_iterator(p,p+n);
    }


    //===== sizes

    //! number of blocks in the array (are of size 1 here)
    size_type size () const
    {
      return n;
    }

  protected:
    //! makes empty array
    base_array_unmanaged ()
      : n(0), p(0)
    {}
    //! make an initialized array
    base_array_unmanaged (size_type n_, B* p_)
      : n(n_), p(p_)
    {}
    size_type n;     // number of elements in array
    B *p;      // pointer to dynamically allocated built-in array
  };



  /**  \brief Extend base_array_unmanaged by functions to manipulate

           This container has *NO* memory management at all,
           copy constuctor, assignment and destructor are all default.
           A container can be constructed as empty or from a given pointer
       and size. This class is used to implement a view into a larger
       array.

           You can copy such an object to a base_array to make a real copy.

           Error checking: no error checking is provided normally.
           Setting the compile time switch DUNE_ISTL_WITH_CHECKING
           enables error checking.
   */
  template<class B, class A=std::allocator<B> >
  class base_array_window : public base_array_unmanaged<B,A>
  {
  public:

    //===== type definitions and constants

    //! export the type representing the components
    typedef B member_type;

    //! export the allocator type
    typedef A allocator_type;

    //! make iterators available as types
    typedef typename base_array_unmanaged<B,A>::iterator iterator;

    //! make iterators available as types
    typedef typename base_array_unmanaged<B,A>::const_iterator const_iterator;

    //! The type used for the index access
    typedef typename base_array_unmanaged<B,A>::size_type size_type;

    //! The type used for the difference between two iterator positions
    typedef typename A::difference_type difference_type;

    //===== constructors and such

    //! makes empty array
    base_array_window ()
      : base_array_unmanaged<B,A>()
    {   }

    //! make array from given pointer and size
    base_array_window (B* _p, size_type _n)
      : base_array_unmanaged<B,A>(_n ,_p)
    {}

    //===== window manipulation methods

    //! set pointer and length
    void set (size_type _n, B* _p)
    {
      this->n = _n;
      this->p = _p;
    }

    //! advance pointer by newsize elements and then set size to new size
    void advance (difference_type newsize)
    {
      this->p += this->n;
      this->n = newsize;
    }

    //! increment pointer by offset and set size
    void move (difference_type offset, size_type newsize)
    {
      this->p += offset;
      this->n = newsize;
    }

    //! increment pointer by offset, leave size
    void move (difference_type offset)
    {
      this->p += offset;
    }

    //! return the pointer
    B* getptr ()
    {
      return this->p;
    }
  };



  /**  \brief  This container extends base_array_unmanaged by memory management
        with the usual copy semantics providing the full range of
        copy constructor, destructor and assignment operators.

            You can make

        - empty array
        - array with n components dynamically allocated
        - resize an array with complete loss of data
        - assign/construct from a base_array_window to make a copy of the data

            Error checking: no error checking is provided normally.
            Setting the compile time switch DUNE_ISTL_WITH_CHECKING
            enables error checking.
   */
  template<class B, class A=std::allocator<B> >
  class base_array : public base_array_unmanaged<B,A>
  {
  public:

    //===== type definitions and constants

    //! export the type representing the components
    typedef B member_type;

    //! export the allocator type
    typedef A allocator_type;

    //! make iterators available as types
    typedef typename base_array_unmanaged<B,A>::iterator iterator;

    //! make iterators available as types
    typedef typename base_array_unmanaged<B,A>::const_iterator const_iterator;

    //! The type used for the index access
    typedef typename base_array_unmanaged<B,A>::size_type size_type;

    //! The type used for the difference between two iterator positions
    typedef typename A::difference_type difference_type;

    //===== constructors and such

    //! makes empty array
    base_array ()
      : base_array_unmanaged<B,A>()
    {}

    //! make array with _n components
    base_array (size_type _n)
      : base_array_unmanaged<B,A>(_n, 0)
    {
      if (this->n>0) {
        this->p = allocator_.allocate(this->n);
        new (this->p)B[this->n];
      } else
      {
        this->n = 0;
        this->p = 0;
      }
    }

    //! copy constructor
    base_array (const base_array& a)
    {
      // allocate memory with same size as a
      this->n = a.n;

      if (this->n>0) {
        this->p = allocator_.allocate(this->n);
        new (this->p)B[this->n];
      } else
      {
        this->n = 0;
        this->p = 0;
      }

      // and copy elements
      for (size_type i=0; i<this->n; i++) this->p[i]=a.p[i];
    }

    //! construct from base class object
    base_array (const base_array_unmanaged<B,A>& _a)
    {
      const base_array& a = static_cast<const base_array&>(_a);

      // allocate memory with same size as a
      this->n = a.n;
      if (this->n>0) {
        this->p = allocator_.allocate(this->n);
        new (this->p)B[this->n];
      } else
      {
        this->n = 0;
        this->p = 0;
      }

      // and copy elements
      for (size_type i=0; i<this->n; i++) this->p[i]=a.p[i];
    }


    //! free dynamic memory
    ~base_array ()
    {
      if (this->n>0) {
        int i=this->n;
        while (i)
          this->p[--i].~B();
        allocator_.deallocate(this->p,this->n);
      }
    }

    //! reallocate array to given size, any data is lost
    void resize (size_type _n)
    {
      if (this->n==_n) return;

      if (this->n>0) {
        int i=this->n;
        while (i)
          this->p[--i].~B();
        allocator_.deallocate(this->p,this->n);
      }
      this->n = _n;
      if (this->n>0) {
        this->p = allocator_.allocate(this->n);
        new (this->p)B[this->n];
      } else
      {
        this->n = 0;
        this->p = 0;
      }
    }

    //! assignment
    base_array& operator= (const base_array& a)
    {
      if (&a!=this)     // check if this and a are different objects
      {
        // adjust size of array
        if (this->n!=a.n)           // check if size is different
        {
          if (this->n>0) {
            int i=this->n;
            while (i)
              this->p[--i].~B();
            allocator_.deallocate(this->p,this->n);                     // delete old memory
          }
          this->n = a.n;
          if (this->n>0) {
            this->p = allocator_.allocate(this->n);
            new (this->p)B[this->n];
          } else
          {
            this->n = 0;
            this->p = 0;
          }
        }
        // copy data
        for (size_type i=0; i<this->n; i++) this->p[i]=a.p[i];
      }
      return *this;
    }

    //! assign from base class object
    base_array& operator= (const base_array_unmanaged<B,A>& a)
    {
      return this->operator=(static_cast<const base_array&>(a));
    }

  protected:

    A allocator_;
  };




  /** \brief A simple array container with non-consecutive index set.

       Elements in the array are of type B. This class provides

       -  iterator access
       -  const_iterator access
       -  random access in log(n) steps using binary search
           -  find returning iterator

           This container has *NO* memory management at all,
           copy constuctor, assignment and destructor are all default.

           The constructor is made protected to emphasize that objects
       are only usably in derived classes.

           Error checking: no error checking is provided normally.
           Setting the compile time switch DUNE_ISTL_WITH_CHECKING
           enables error checking.
   */
  template<class B, class A=std::allocator<B> >
  class compressed_base_array_unmanaged
  {
  public:

    //===== type definitions and constants

    //! export the type representing the components
    typedef B member_type;

    //! export the allocator type
    typedef A allocator_type;

    //! The type used for the index access
    typedef typename A::size_type size_type;

    //===== access to components

    //! random access to blocks, assumes ascending ordering
    B& operator[] (size_type i)
    {
      const size_type* lb = std::lower_bound(j, j+n, i);
      if (lb == j+n || *lb != i)
        DUNE_THROW(ISTLError,"index "<<i<<" not in compressed array");
      return p[lb-j];
    }

    //! same for read only access, assumes ascending ordering
    const B& operator[] (size_type i) const
    {
      const size_type* lb = std::lower_bound(j, j+n, i);
      if (lb == j+n || *lb != i)
        DUNE_THROW(ISTLError,"index "<<i<<" not in compressed array");
      return p[lb-j];
    }

    //! iterator class for sequential access
    template<class T>
    class RealIterator
      : public BidirectionalIteratorFacade<RealIterator<T>, T>
    {
    public:
      //! \brief The unqualified value type
      typedef typename remove_const<T>::type ValueType;

      friend class BidirectionalIteratorFacade<RealIterator<const ValueType>, const ValueType>;
      friend class BidirectionalIteratorFacade<RealIterator<ValueType>, ValueType>;
      friend class RealIterator<const ValueType>;
      friend class RealIterator<ValueType>;

      //! constructor
      RealIterator ()
        : p(0), j(0), i(0)
      {}

      //! constructor
      RealIterator (B* _p, size_type* _j, size_type _i)
        : p(_p), j(_j), i(_i)
      {       }

      /**
       * @brief Copy constructor from mutable iterator
       */
      RealIterator(const RealIterator<ValueType>& it)
        : p(it.p), j(it.j), i(it.i)
      {}


      //! equality
      bool equals (const RealIterator<ValueType>& it) const
      {
        assert(p==it.p);
        return (i)==(it.i);
      }

      //! equality
      bool equals (const RealIterator<const ValueType>& it) const
      {
        assert(p==it.p);
        return (i)==(it.i);
      }


      //! return index corresponding to pointer
      size_type index () const
      {
        return j[i];
      }

      //! Set index corresponding to pointer
      void setindex (size_type k)
      {
        return j[i] = k;
      }

      /**
       * @brief offset from the first entry.
       *
       * An iterator positioned at the beginning
       * has to be increment this amount of times to
       * the same position.
       */
      size_type offset () const
      {
        return i;
      }

    private:
      //! prefix increment
      void increment()
      {
        ++i;
      }

      //! prefix decrement
      void decrement()
      {
        --i;
      }

      //! dereferencing
      B& dereference () const
      {
        return p[i];
      }

      B* p;
      size_type* j;
      size_type i;
    };

    /** @brief The iterator type. */
    typedef RealIterator<B> iterator;

    //! begin iterator
    iterator begin ()
    {
      return iterator(p,j,0);
    }

    //! end iterator
    iterator end ()
    {
      return iterator(p,j,n);
    }

    //! @returns an iterator that is positioned before
    //! the end iterator of the vector, i.e. at the last entry.
    iterator beforeEnd ()
    {
      return iterator(p,j,n-1);
    }

    //! @returns an iterator that is positioned before
    //! the first entry of the vector.
    iterator beforeBegin ()
    {
      return iterator(p,j,-1);
    }

    //! random access returning iterator (end if not contained)
    iterator find (size_type i)
    {
      const size_type* lb = std::lower_bound(j, j+n, i);
      return (lb != j+n && *lb == i)
        ? iterator(p,j,lb-j)
        : end();
    }

    //! const_iterator class for sequential access
    typedef RealIterator<const B> const_iterator;

    //! begin const_iterator
    const_iterator begin () const
    {
      return const_iterator(p,j,0);
    }

    //! end const_iterator
    const_iterator end () const
    {
      return const_iterator(p,j,n);
    }

    //! @returns an iterator that is positioned before
    //! the end iterator of the vector. i.e. at the last element.
    const_iterator beforeEnd () const
    {
      return const_iterator(p,j,n-1);
    }

    //! @returns an iterator that is positioned before
    //! the first entry of the vector.
    const_iterator beforeBegin () const
    {
      return const_iterator(p,j,-1);
    }

    //! random access returning iterator (end if not contained)
    const_iterator find (size_type i) const
    {
      const size_type* lb = std::lower_bound(j, j+n, i);
      return (lb != j+n && *lb == i)
        ? const_iterator(p,j,lb-j)
        : end();
    }

    //===== sizes

    //! number of blocks in the array (are of size 1 here)
    size_type size () const
    {
      return n;
    }

  protected:
    //! makes empty array
    compressed_base_array_unmanaged ()
      : n(0), p(0), j(0)
    {}

    size_type n;      // number of elements in array
    B *p;       // pointer to dynamically allocated built-in array
    size_type* j;     // the index set
  };

} // end namespace

#endif


==> anc/xt-super/dune-istl/dune/istl/bcrsmatrix.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_ISTL_BCRSMATRIX_HH
#define DUNE_ISTL_BCRSMATRIX_HH

#include <cmath>
#include <complex>
#include <set>
#include <iostream>
#include <algorithm>
#include <numeric>
#include <vector>
#include <map>

#include "istlexception.hh"
#include "bvector.hh"
#include "matrixutils.hh"
#include <dune/common/stdstreams.hh>
#include <dune/common/iteratorfacades.hh>
#include <dune/common/typetraits.hh>
#include <dune/common/ftraits.hh>
#include <dune/common/nullptr.hh>

/*! \file
 * \brief Implementation of the BCRSMatrix class
 */

namespace Dune {

  /**
   * @defgroup ISTL_SPMV Sparse Matrix and Vector classes
   * @ingroup ISTL
   * @brief Matrix and Vector classes that support a block recursive
   * structure capable of representing the natural structure from Finite
   * Element discretisations.
   *
   *
   * The interface of our matrices is designed according to what they
   * represent from a mathematical point of view. The vector classes are
   * representations of vector spaces:
   *
   * - FieldVector represents a vector space \f$V=K^n\f$ where the field \f$K\f$
   *   is represented by a numeric type (e.g. double, float, complex). \f$n\f$
   *   is known at compile time.
   * - BlockVector represents a vector space \f$V=W\times W \times W \times\cdots\times W\f$
   *   where W is itself a vector space.
   * - VariableBlockVector represents a vector space having a two-level
   *   block structure of the form
   *   \f$V=B^{n_1}\times B^{n_2}\times\ldots \times B^{n_m}\f$, i.e. it is constructed
   *   from \f$m\f$ vector spaces, \f$i=1,\ldots,m\f$.
   *
   * The matrix classes represent linear maps \f$A: V \mapsto W\f$
   * from vector space \f$V\f$ to vector space \f$W\f$ the recursive block
   * structure of the matrix rows and columns immediately follows
   * from the recursive block structure of the vectors representing
   * the domain and range of the mapping, respectively:
   * - FieldMatrix represents a linear map \f$M: V_1 \to V_2\f$ where
   *   \f$V_1=K^n\f$ and \f$V_2=K^m\f$ are vector spaces over the same field represented by a numerix type.
   * - BCRSMatrix represents a linear map \f$M: V_1 \to V_2\f$ where
   *   \f$V_1=W\times W \times W \times\cdots\times W\f$ and \f$V_2=W\times W \times W \times\cdots\times W\f$
   *   where W is itself a vector space.
   * - VariableBCRSMatrix is not yet implemented.
   */
  /**
              @addtogroup ISTL_SPMV
              @{
   */

  template<typename M>
  struct MatrixDimension;

  //! Statistics about compression achieved in implicit mode.
  /**
   * To enable the user to tune parameters of the implicit build mode of a
   * Dune::BCRSMatrix manually, some statistics are exported upon during
   * the compression step.
   *
   */
  template<typename size_type>
  struct CompressionStatistics
  {
    //! average number of non-zeroes per row.
    double avg;
    //! maximum number of non-zeroes per row.
    size_type maximum;
    //! total number of elements written to the overflow area during construction.
    size_type overflow_total;
    //! fraction of wasted memory resulting from non-used overflow area.
    /**
     * mem_ratio is equal to `nonzeros()/(# allocated matrix entries)`.
     */
    double mem_ratio;
  };

  //! A wrapper for uniform access to the BCRSMatrix during and after the build stage in implicit build mode.
  /**
   * The implicit build mode of Dune::BCRSMatrix handles matrices differently during
   * assembly and afterwards. Using this class, one can wrap a BCRSMatrix to allow
   * use with code that is not written for the new build mode specifically. The wrapper
   * forwards any calls to operator[][] to the entry() method.The assembly code
   * does not even necessarily need to know that the underlying matrix is sparse.
   * Dune::AMG uses this to reassemble an existing matrix without code duplication.
   * The compress() method of Dune::BCRSMatrix still has to be called from outside
   * this wrapper after the pattern assembly is finished.
   *
   * \tparam M_ the matrix type
   */
  template<class M_>
  class ImplicitMatrixBuilder
  {

  public:

    //! The underlying matrix.
    typedef M_ Matrix;

    //! The block_type of the underlying matrix.
    typedef typename Matrix::block_type block_type;

    //! The size_type of the underlying matrix.
    typedef typename Matrix::size_type size_type;

    //! Proxy row object for entry access.
    /**
     * During matrix construction, there are no fully functional rows available
     * yet, so we instead hand out a simple proxy which only allows accessing
     * individual entries using operator[].
     */
    class row_object
    {

    public:

      //! Returns entry in column j.
      block_type& operator[](size_type j) const
      {
        return _m.entry(_i,j);
      }

#ifndef DOXYGEN

      row_object(Matrix& m, size_type i)
        : _m(m)
        , _i(i)
      {}

#endif

    private:

      Matrix& _m;
      size_type _i;

    };

    //! Creates an ImplicitMatrixBuilder for matrix m.
    /**
     * \note You can only pass a completely set up matrix to this constructor:
     *       All of setBuildMode(), setImplicitBuildModeParameters() and setSize()
     *       must have been called with the correct values.
     *
     */
    ImplicitMatrixBuilder(Matrix& m)
      : _m(m)
    {
      if (m.buildMode() != Matrix::implicit)
        DUNE_THROW(BCRSMatrixError,"You can only create an ImplicitBuilder for a matrix in implicit build mode");
      if (m.buildStage() != Matrix::building)
        DUNE_THROW(BCRSMatrixError,"You can only create an ImplicitBuilder for a matrix with set size that has not been compressed() yet");
    }

    //! Sets up matrix m for implicit construction using the given parameters and creates an ImplicitBmatrixuilder for it.
    /**
     * Using this constructor, you can perform the necessary matrix setup and the creation
     * of the ImplicitMatrixBuilder in a single step. The matrix must still be in the build stage
     * notAllocated, otherwise a BCRSMatrixError will be thrown. For a detailed explanation
     * of the matrix parameters, see BCRSMatrix.
     *
     * \param m                 the matrix to be built
     * \param rows              the number of matrix rows
     * \param cols              the number of matrix columns
     * \param avg_cols_per_row  the average number of non-zero columns per row
     * \param overflow_fraction the amount of overflow to reserve in the matrix
     *
     * \sa BCRSMatrix
     */
    ImplicitMatrixBuilder(Matrix& m, size_type rows, size_type cols, size_type avg_cols_per_row, double overflow_fraction)
      : _m(m)
    {
      if (m.buildStage() != Matrix::notAllocated)
        DUNE_THROW(BCRSMatrixError,"You can only set up a matrix for this ImplicitBuilder if it has no memory allocated yet");
      m.setBuildMode(Matrix::implicit);
      m.setImplicitBuildModeParameters(avg_cols_per_row,overflow_fraction);
      m.setSize(rows,cols);
    }

    //! Returns a proxy for entries in row i.
    row_object operator[](size_type i) const
    {
      return row_object(_m,i);
    }

    //! The number of rows in the matrix.
    size_type N() const
    {
      return _m.N();
    }

    //! The number of columns in the matrix.
    size_type M() const
    {
      return _m.M();
    }

  private:

    Matrix& _m;

  };

  /**
     \brief A sparse block matrix with compressed row storage

     Implements a block compressed row storage scheme. The block
     type B can be any type implementing the matrix interface.

     Different ways to build up a compressed row
     storage matrix are supported:

     1. Row-wise scheme
     2. Random scheme
     3. implicit scheme

     Error checking: no error checking is provided normally.
     Setting the compile time switch DUNE_ISTL_WITH_CHECKING
     enables error checking.

     Details:

     1. Row-wise scheme

     Rows are built up in sequential order. Size of the row and
     the column indices are defined. A row can be used as soon as it
     is initialized. With respect to memory there are two variants of
     this scheme: (a) number of non-zeroes known in advance (application
     finite difference schemes), (b) number of non-zeroes not known
     in advance (application: Sparse LU, ILU(n)).

     \code
     #include<dune/common/fmatrix.hh>
     #include<dune/istl/bcrsmatrix.hh>

     ...

     typedef FieldMatrix<double,2,2> M;
     // third parameter is an optional upper bound for the number
     // of nonzeros. If given the matrix will use one array for all values
     // as opposed to one for each row.
     BCRSMatrix<M> B(4,4,12,BCRSMatrix<M>::row_wise);

     typedef BCRSMatrix<M>::CreateIterator Iter;

     for(Iter row=B.createbegin(); row!=B.createend(); ++row){
       // Add nonzeros for left neighbour, diagonal and right neighbour
       if(row.index()>0)
         row.insert(row.index()-1);
       row.insert(row.index());
       if(row.index()<B.N()-1)
         row.insert(row.index()+1);
     }

     // Now the sparsity pattern is fully set up and we can add values

     B[0][0]=2;
     ...
     \endcode

     2. Random scheme

     For general finite element implementations the number of rows n
     is known, the number of non-zeroes might also be known (e.g.
     \#edges + \#nodes for P1) but the size of a row and the indices of a row
     can not be defined in sequential order.

     \code
     #include<dune/common/fmatrix.hh>
     #include<dune/istl/bcrsmatrix.hh>

     ...

     typedef FieldMatrix<double,2,2> M;
     BCRSMatrix<M> B(4,4,BCRSMatrix<M>::random);

     // initially set row size for each row
     B.setrowsize(0,1);
     B.setrowsize(3,4);
     B.setrowsize(2,1);
     B.setrowsize(1,1);
     // increase row size for row 2
     B.incrementrowsize(2)

     // finalize row setup phase
     B.endrowsizes();

     // add column entries to rows
     B.addindex(0,0);
     B.addindex(3,1);
     B.addindex(2,2);
     B.addindex(1,1);
     B.addindex(2,0);
     B.addindex(3,2);
     B.addindex(3,0);
     B.addindex(3,3);

     // finalize column setup phase
     B.endindices();

     // set entries using the random access operator
     B[0][0] = 1;
     B[1][1] = 2;
     B[2][0] = 3;
     B[2][2] = 4;
     B[3][1] = 5;
     B[3][2] = 6;
     B[3][0] = 7;
     B[3][3] = 8;
     \endcode

     3. implicit scheme
     With the above Random Scheme, the sparsity pattern has to be determined
     and stored before the matrix is assembled. This leads to increased memory
     usage and computation time. Often, one has good a priori
     knowledge about the number of entries a row contains on average. `implicit`
     mode tries to make use of that knowledge by allocating memory based on
     that average. Entries in rows with more non-zeroes than the average value
     are written to an overflow area during the initial assembly phase, up to a
     specified maximum number of overflow entries that must not be exceeded.
     After all indices are added a compression step optimizes the matrix and
     integrates any entries from the overflow area into the standard BCRS storage
     scheme.

     To use this mode use the following methods:

     Construct the matrix via
      - BCRSMatrix(size_type _n, size_type _m, size_type _avg, double _overflowsize, BuildMode bm)
      - void setSize(size_type rows, size_type columns, size_type nnz=0) after setting
        the buildmode to implicit and the compression parameters via setImplicitBuildModeParameters(size_type _avg, double _overflow)

     Here, the parameter `_avg` denotes the average number of matrix entries per row, while
     `_overflowsize` reserves `_n * _overflowsize * _avg` entries in the overflow area.

     \warning If you exceed this number of overflow entries during the assembly phase, matrix
              construction fails and an exception will be thrown!

     Start filling your matrix by calling entry(size_type row, size_type col),
     which returns the corresponding matrix entry, creating it on the fly if
     it did not exist yet. Please note that this method may be slightly slower than
     accessing entries via `matrix[row][col]` after the initial assembly because
     of the additional overhead of searching the overflow area.
     The matrix pattern is created by implicitly by simply accessing nonzero entries
     during the initial matrix assembly.

     After the entry-method has been called for each nonzero matrix entry at least once,
     you can call compress() to reorganize the data into the standard BCRS data layout,
     which sets the matrix state to `built`. No matrix entries may be added after
     this step. compress() returns a value of type Dune::CompressionStatistics, which
     you can inspect to tune the construction parameters `_avg` and `_overflowsize`.

     Use of copy constructor, assignment operator and matrix vector arithmetics
     are not supported until the matrix is fully built.

     In the following sample code, an array with 28 entries will be reserved
     \code
     #include<dune/common/fmatrix.hh>
     #include<dune/istl/bcrsmatrix.hh>

     typedef Dune::BCRSMatrix<Dune::FieldMatrix<double,1,1> > M;
     M m(10, 10, 2, 0.4, M::implicit);

     //fill in some arbitrary entries, even operations on these would be possible,
     //you get a reference to the entry! the order of these statements is irrelevant!
     m.entry(0,0) = 0.;
     m.entry(8,0) = 0.;
     m.entry(1,8) = 0.; m.entry(1,0) = 0.; m.entry(1,5) = 0.;
     m.entry(2,0) = 0.;
     m.entry(3,5) = 0.; m.entry(3,0) = 0.;  m.entry(3,8) = 0.;
     m.entry(4,0) = 0.;
     m.entry(9,0) = 0.; m.entry(9,5) = 0.; m.entry(9,8) = 0.;
     m.entry(5,0) = 0.; m.entry(5,5) = 0.; m.entry(5,8) = 0.;
     m.entry(6,0) = 0.;
     m.entry(7,0) = 0.; m.entry(7,5) = 0.; m.entry(7,8) = 0.;



     // internally the index array now looks like this (second row are the row pointers):
     // xxxxxxxx0x800x500x050x050x05
     // ........|.|.|.|.|.|.|.|.|.|.
     // and the overflow area contains (1,5,0.0), (3,8,0.0), (5,8,0.0), (7,8,0.0), (9,8,0.0)
     // the data array has similar structure.

     //finish building by compressing the array
     Dune::CompressionStatistics<M::size_type> stats = m.compress();

     // internally the index array now looks like this:
     // 00580058005800580058xxxxxxxx
     // ||..||..||..||..||..........

     \endcode
   */
  template<class B, class A=std::allocator<B> >
  class BCRSMatrix
  {
    friend struct MatrixDimension<BCRSMatrix>;
  public:
    enum BuildStage {
      /** @brief Matrix is not built at all, no memory has been allocated, build mode and size can still be set. */
      notbuilt=0,
      /** @brief Matrix is not built at all, no memory has been allocated, build mode and size can still be set. */
      notAllocated=0,
      /** @brief Matrix is currently being built, some memory has been allocated, build mode and size are fixed. */
      building=1,
      /** @brief The row sizes of the matrix are known.
       *
       * Only used in random mode.
       */
      rowSizesBuilt=2,
      /** @brief The matrix structure is fully built. */
      built=3
    };

    //===== type definitions and constants

    //! export the type representing the field
    typedef typename B::field_type field_type;

    //! export the type representing the components
    typedef B block_type;

    //! export the allocator type
    typedef A allocator_type;

    //! implement row_type with compressed vector
    typedef CompressedBlockVectorWindow<B,A> row_type;

    //! The type for the index access and the size
    typedef typename A::size_type size_type;

    //! The type for the statistics object returned by compress()
    typedef ::Dune::CompressionStatistics<size_type> CompressionStatistics;

    //! increment block level counter
    enum {
      //! The number of blocklevels the matrix contains.
      blocklevel = B::blocklevel+1
    };

    //! we support two modes
    enum BuildMode {
      /**
       * @brief Build in a row-wise manner.
       *
       * Rows are built up in sequential order. Size of the row and
       * the column indices are defined. A row can be used as soon as it
       * is initialized. With respect to memory there are two variants of
       * this scheme: (a) number of non-zeroes known in advance (application
       * finite difference schemes), (b) number of non-zeroes not known
       * in advance (application: Sparse LU, ILU(n)).
       */
      row_wise,
      /**
       * @brief Build entries randomly.
       *
       * For general finite element implementations the number of rows n
       * is known, the number of non-zeroes might also be known (e.g.
       * \#edges + \#nodes for P1) but the size of a row and the indices of a row
       * can not be defined in sequential order.
       */
      random,
      /**
       * @brief Build entries randomly with an educated guess on entries per row.
       *
       * Allows random order generation as in random mode, but row sizes do not need
       * to be given first. Instead an average number of non-zeroes per row is passed
       * to the constructor. Matrix setup is finished with compress(), full data access
       * during build stage is possible.
       */
      implicit,
      /**
       * @brief Build mode not set!
       */
      unknown
    };

    //===== random access interface to rows of the matrix

    //! random access to the rows
    row_type& operator[] (size_type i)
    {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (build_mode == implicit && ready != built)
        DUNE_THROW(BCRSMatrixError,"You cannot use operator[] in implicit build mode before calling compress()");
      if (r==0) DUNE_THROW(BCRSMatrixError,"row not initialized yet");
      if (i>=n) DUNE_THROW(BCRSMatrixError,"index out of range");
#endif
      return r[i];
    }

    //! same for read only access
    const row_type& operator[] (size_type i) const
    {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (build_mode == implicit && ready != built)
        DUNE_THROW(BCRSMatrixError,"You cannot use operator[] in implicit build mode before calling compress()");
      if (built!=ready) DUNE_THROW(BCRSMatrixError,"row not initialized yet");
      if (i>=n) DUNE_THROW(BCRSMatrixError,"index out of range");
#endif
      return r[i];
    }


    //===== iterator interface to rows of the matrix

    //! %Iterator access to matrix rows
    template<class T>
    class RealRowIterator
      : public RandomAccessIteratorFacade<RealRowIterator<T>, T>
    {

    public:
      //! \brief The unqualified value type
      typedef typename remove_const<T>::type ValueType;

      friend class RandomAccessIteratorFacade<RealRowIterator<const ValueType>, const ValueType>;
      friend class RandomAccessIteratorFacade<RealRowIterator<ValueType>, ValueType>;
      friend class RealRowIterator<const ValueType>;
      friend class RealRowIterator<ValueType>;

      //! constructor
      RealRowIterator (row_type* _p, size_type _i)
        : p(_p), i(_i)
      {}

      //! empty constructor, use with care!
      RealRowIterator ()
        : p(0), i(0)
      {}

      RealRowIterator(const RealRowIterator<ValueType>& it)
        : p(it.p), i(it.i)
      {}


      //! return index
      size_type index () const
      {
        return i;
      }

      std::ptrdiff_t distanceTo(const RealRowIterator<ValueType>& other) const
      {
        assert(other.p==p);
        return (other.i-i);
      }

      std::ptrdiff_t distanceTo(const RealRowIterator<const ValueType>& other) const
      {
        assert(other.p==p);
        return (other.i-i);
      }

      //! equality
      bool equals (const RealRowIterator<ValueType>& other) const
      {
        assert(other.p==p);
        return i==other.i;
      }

      //! equality
      bool equals (const RealRowIterator<const ValueType>& other) const
      {
        assert(other.p==p);
        return i==other.i;
      }

    private:
      //! prefix increment
      void increment()
      {
        ++i;
      }

      //! prefix decrement
      void decrement()
      {
        --i;
      }

      void advance(std::ptrdiff_t diff)
      {
        i+=diff;
      }

      T& elementAt(std::ptrdiff_t diff) const
      {
        return p[i+diff];
      }

      //! dereferencing
      row_type& dereference () const
      {
        return p[i];
      }

      row_type* p;
      size_type i;
    };

    //! The iterator over the (mutable matrix rows
    typedef RealRowIterator<row_type> iterator;
    typedef RealRowIterator<row_type> Iterator;

    //! Get iterator to first row
    Iterator begin ()
    {
      return Iterator(r,0);
    }

    //! Get iterator to one beyond last row
    Iterator end ()
    {
      return Iterator(r,n);
    }

    //! @returns an iterator that is positioned before
    //! the end iterator of the rows, i.e. at the last row.
    Iterator beforeEnd ()
    {
      return Iterator(r,n-1);
    }

    //! @returns an iterator that is positioned before
    //! the first row of the matrix.
    Iterator beforeBegin ()
    {
      return Iterator(r,-1);
    }

    //! rename the iterators for easier access
    typedef Iterator RowIterator;

    /** \brief Iterator for the entries of each row */
    typedef typename row_type::Iterator ColIterator;

    //! The const iterator over the matrix rows
    typedef RealRowIterator<const row_type> const_iterator;
    typedef RealRowIterator<const row_type> ConstIterator;


    //! Get const iterator to first row
    ConstIterator begin () const
    {
      return ConstIterator(r,0);
    }

    //! Get const iterator to one beyond last row
    ConstIterator end () const
    {
      return ConstIterator(r,n);
    }

    //! @returns an iterator that is positioned before
    //! the end iterator of the rows. i.e. at the last row.
    ConstIterator beforeEnd() const
    {
      return ConstIterator(r,n-1);
    }

    //! @returns an iterator that is positioned before
    //! the first row of the matrix.
    ConstIterator beforeBegin () const
    {
      return ConstIterator(r,-1);
    }

    //! rename the const row iterator for easier access
    typedef ConstIterator ConstRowIterator;

    //! Const iterator to the entries of a row
    typedef typename row_type::ConstIterator ConstColIterator;

    //===== constructors & resizers

    // we use a negative overflowsize to indicate that the implicit
    // mode parameters have not been set yet

    //! an empty matrix
    BCRSMatrix ()
      : build_mode(unknown), ready(notAllocated), n(0), m(0), nnz(0),
        allocationSize(0), r(0), a(0),
        avg(0), overflowsize(-1.0)
    {}

    //! matrix with known number of nonzeroes
    BCRSMatrix (size_type _n, size_type _m, size_type _nnz, BuildMode bm)
      : build_mode(bm), ready(notAllocated), n(0), m(0), nnz(0),
        allocationSize(0), r(0), a(0),
        avg(0), overflowsize(-1.0)
    {
      allocate(_n, _m, _nnz,true,false);
    }

    //! matrix with unknown number of nonzeroes
    BCRSMatrix (size_type _n, size_type _m, BuildMode bm)
      : build_mode(bm), ready(notAllocated), n(0), m(0), nnz(0),
        allocationSize(0), r(0), a(0),
        avg(0), overflowsize(-1.0)
    {
      allocate(_n, _m,0,true,false);
    }

    //! \brief construct matrix with a known average number of entries per row
    /**
     * Constructs a matrix in implicit buildmode.
     *
     * @param _n number of rows of the matrix
     * @param _m number of columns of the matrix
     * @param _avg expected average number of entries per row
     * @param _overflowsize fraction of _n*_avg which is expected to be
     *   needed for elements that exceed _avg entries per row.
     *
     */
    BCRSMatrix (size_type _n, size_type _m, size_type _avg, double _overflowsize, BuildMode bm)
      : build_mode(bm), ready(notAllocated), n(0), m(0), nnz(0),
        allocationSize(0), r(0), a(0),
        avg(_avg), overflowsize(_overflowsize)
    {
      if (bm != implicit)
        DUNE_THROW(BCRSMatrixError,"Only call this constructor when using the implicit build mode");
      // Prevent user from setting a negative overflowsize:
      // 1) It doesn't make sense
      // 2) We use a negative overflow value to indicate that the parameters
      //    have not been set yet
      if (_overflowsize < 0.0)
        DUNE_THROW(BCRSMatrixError,"You cannot set a negative overflow fraction");
      implicit_allocate(_n,_m);
    }

    /**
     * @brief copy constructor
     *
     * Does a deep copy as expected.
     */
    BCRSMatrix (const BCRSMatrix& Mat)
      : build_mode(Mat.build_mode), ready(notAllocated), n(0), m(0), nnz(0),
        allocationSize(0), r(0), a(0),
        avg(Mat.avg), overflowsize(Mat.overflowsize)
    {
      if (!(Mat.ready == notAllocated || Mat.ready == built))
        DUNE_THROW(InvalidStateException,"BCRSMatrix can only be copy-constructed when source matrix is completely empty (size not set) or fully built)");

      // deep copy in global array
      size_type _nnz = Mat.nnz;

      // in case of row-wise allocation
      if (_nnz<=0)
      {
        _nnz = 0;
        for (size_type i=0; i<Mat.n; i++)
          _nnz += Mat.r[i].getsize();
      }

      j = Mat.j; // enable column index sharing, release array in case of row-wise allocation
      allocate(Mat.n, Mat.m, _nnz, true, true);

      // build window structure
      copyWindowStructure(Mat);
    }

    //! destructor
    ~BCRSMatrix ()
    {
      deallocate();
    }

    /**
     * @brief Sets the build mode of the matrix
     * @param bm The build mode to use.
     */
    void setBuildMode(BuildMode bm)
    {
      if (ready == notAllocated)
        {
          build_mode = bm;
          return;
        }
      if (ready == building && (build_mode == unknown || build_mode == random || build_mode == row_wise) && (bm == row_wise || bm == random))
        build_mode = bm;
      else
        DUNE_THROW(InvalidStateException, "Matrix structure cannot be changed at this stage anymore (ready == "<<ready<<").");
    }

    /**
     *  @brief Set the size of the matrix.
     *
     * Sets the number of rows and columns of the matrix and allocates
     * the memory needed for the storage of the matrix entries.
     *
     * @warning After calling this methods on an already allocated (and probably
     * setup matrix) results in all the structure and data being deleted. I.~e.
     * one has to setup the matrix again.
     *
     * @param rows The number of rows the matrix should contain.
     * @param columns the number of columns the matrix should contain.
     * @param nnz The number of nonzero entries the matrix should hold (if omitted
     * defaults to 0). Must be omitted in implicit mode.
     */
    void setSize(size_type rows, size_type columns, size_type nnz=0)
    {
      // deallocate already setup memory
      deallocate();

      if (build_mode == implicit)
      {
        if (nnz>0)
          DUNE_THROW(Dune::BCRSMatrixError,"number of non-zeroes may not be set in implicit mode, use setImplicitBuildModeParameters() instead");

        // implicit allocates differently
        implicit_allocate(rows,columns);
      }
      else
      {
        // allocate matrix memory
        allocate(rows, columns, nnz, true, false);
      }
    }

    /** @brief Set parameters needed for creation in implicit build mode.
     *
     * Use this method before setSize() to define storage behaviour of a matrix
     * in implicit build mode
     * @param _avg expected average number of entries per row
     * @param _overflowsize fraction of _n*_avg which is expected to be
     *   needed for elements that exceed _avg entries per row.
     */
    void setImplicitBuildModeParameters(size_type _avg, double _overflow)
    {
      // Prevent user from setting a negative overflowsize:
      // 1) It doesn't make sense
      // 2) We use a negative overflow value to indicate that the parameters
      //    have not been set yet
      if (_overflow < 0.0)
        DUNE_THROW(BCRSMatrixError,"You cannot set a negative overflow fraction");

      // make sure the parameters aren't changed after memory has been allocated
      if (ready != notAllocated)
        DUNE_THROW(InvalidStateException,"You cannot modify build mode parameters at this stage anymore");
      avg = _avg;
      overflowsize = _overflow;
    }

    /**
     * @brief assignment
     *
     * Frees and reallocates space.
     * Both sparsity pattern and values are set from Mat.
     */
    BCRSMatrix& operator= (const BCRSMatrix& Mat)
    {
      // return immediately when self-assignment
      if (&Mat==this) return *this;

      if (!((ready == notAllocated || ready == built) && (Mat.ready == notAllocated || Mat.ready == built)))
        DUNE_THROW(InvalidStateException,"BCRSMatrix can only be copied when both target and source are empty or fully built)");

      // make it simple: ALWAYS throw away memory for a and j
      // and deallocate rows only if n != Mat.n
      deallocate(n!=Mat.n);

      // reallocate the rows if required
      if (n>0 && n!=Mat.n) {
        // free rows
        for(row_type *riter=r+(n-1), *rend=r-1; riter!=rend; --riter)
          rowAllocator_.destroy(riter);
        rowAllocator_.deallocate(r,n);
      }

      nnz=Mat.nnz;
      if (nnz<=0)
      {
        for (size_type i=0; i<Mat.n; i++)
          nnz += Mat.r[i].getsize();
      }

      // allocate a, share j
      j = Mat.j;
      allocate(Mat.n, Mat.m, nnz, n!=Mat.n, true);

      // build window structure
      copyWindowStructure(Mat);
      return *this;
    }

    //! Assignment from a scalar
    BCRSMatrix& operator= (const field_type& k)
    {

      if (!(ready == notAllocated || ready == built))
        DUNE_THROW(InvalidStateException,"Scalar assignment only works on fully built BCRSMatrix)");

      for (size_type i=0; i<n; i++) r[i] = k;
      return *this;
    }

    //===== row-wise creation interface

    //! %Iterator class for sequential creation of blocks
    class CreateIterator
    {
    public:
      //! constructor
      CreateIterator (BCRSMatrix& _Mat, size_type _i)
        : Mat(_Mat), i(_i), nnz(0), current_row(nullptr, Mat.j.get(), 0)
      {
        if (Mat.build_mode == unknown && Mat.ready == building)
          {
            Mat.build_mode = row_wise;
          }
        if (i==0 && Mat.ready != building)
          DUNE_THROW(BCRSMatrixError,"creation only allowed for uninitialized matrix");
        if(Mat.build_mode!=row_wise)
          DUNE_THROW(BCRSMatrixError,"creation only allowed if row wise allocation was requested in the constructor");
      }

      //! prefix increment
      CreateIterator& operator++()
      {
        // this should only be called if matrix is in creation
        if (Mat.ready != building)
          DUNE_THROW(BCRSMatrixError,"matrix already built up");

        // row i is defined through the pattern
        // get memory for the row and initialize the j array
        // this depends on the allocation mode

        // compute size of the row
        size_type s = pattern.size();

        if(s>0) {
          // update number of nonzeroes including this row
          nnz += s;

          // alloc memory / set window
          if (Mat.nnz>0)
          {
            // memory is allocated in one long array

            // check if that memory is sufficient
            if (nnz>Mat.nnz)
              DUNE_THROW(BCRSMatrixError,"allocated nnz too small");

            // set row i
            Mat.r[i].set(s,nullptr,current_row.getindexptr());
            current_row.setindexptr(current_row.getindexptr()+s);
          }else{
            // memory is allocated individually per row
            // allocate and set row i
            B*   a = Mat.allocator_.allocate(s);
            // use placement new to call constructor that allocates
            // additional memory.
            new (a) B[s];
            size_type* j = Mat.sizeAllocator_.allocate(s);
            Mat.r[i].set(s,a,j);
          }
        }else
          // setup empty row
          Mat.r[i].set(0,0,0);

        // initialize the j array for row i from pattern
        size_type k=0;
        size_type *j =  Mat.r[i].getindexptr();
        for (typename PatternType::const_iterator it=pattern.begin(); it!=pattern.end(); ++it)
          j[k++] = *it;

        // now go to next row
        i++;
        pattern.clear();

        // check if this was last row
        if (i==Mat.n)
        {
          Mat.ready = built;
          if(Mat.nnz>0)
          {
            // Set nnz to the exact number of nonzero blocks inserted
            // as some methods rely on it
            Mat.nnz=nnz;
            // allocate data array
            Mat.allocateData();
            Mat.setDataPointers();
          }
        }
        // done
        return *this;
      }

      //! inequality
      bool operator!= (const CreateIterator& it) const
      {
        return (i!=it.i) || (&Mat!=&it.Mat);
      }

      //! equality
      bool operator== (const CreateIterator& it) const
      {
        return (i==it.i) && (&Mat==&it.Mat);
      }

      //! dereferencing
      size_type index () const
      {
        return i;
      }

      //! put column index in row
      void insert (size_type j)
      {
        pattern.insert(j);
      }

      //! return true if column index is in row
      bool contains (size_type j)
      {
        if (pattern.find(j)!=pattern.end())
          return true;
        else
          return false;
      }
      /**
       * @brief Get the current row size.
       * @return The number of indices already
       * inserted for the current row.
       */
      size_type size() const
      {
        return pattern.size();
      }

    private:
      BCRSMatrix& Mat;     // the matrix we are defining
      size_type i;               // current row to be defined
      size_type nnz;             // count total number of nonzeros
      typedef std::set<size_type,std::less<size_type> > PatternType;
      PatternType pattern;     // used to compile entries in a row
      row_type current_row;     // row pointing to the current row to setup
    };

    //! allow CreateIterator to access internal data
    friend class CreateIterator;

    //! get initial create iterator
    CreateIterator createbegin ()
    {
      return CreateIterator(*this,0);
    }

    //! get create iterator pointing to one after the last block
    CreateIterator createend ()
    {
      return CreateIterator(*this,n);
    }


    //===== random creation interface

    //! set number of indices in row i to s
    void setrowsize (size_type i, size_type s)
    {
      if (build_mode!=random)
        DUNE_THROW(BCRSMatrixError,"requires random build mode");
      if (ready != building)
        DUNE_THROW(BCRSMatrixError,"matrix row sizes already built up");

      r[i].setsize(s);
    }

    //! get current number of indices in row i
    size_type getrowsize (size_type i) const
    {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (r==0) DUNE_THROW(BCRSMatrixError,"row not initialized yet");
      if (i>=n) DUNE_THROW(BCRSMatrixError,"index out of range");
#endif
      return r[i].getsize();
    }

    //! increment size of row i by s (1 by default)
    void incrementrowsize (size_type i, size_type s = 1)
    {
      if (build_mode!=random)
        DUNE_THROW(BCRSMatrixError,"requires random build mode");
      if (ready != building)
        DUNE_THROW(BCRSMatrixError,"matrix row sizes already built up");

      r[i].setsize(r[i].getsize()+s);
    }

    //! indicate that size of all rows is defined
    void endrowsizes ()
    {
      if (build_mode!=random)
        DUNE_THROW(BCRSMatrixError,"requires random build mode");
      if (ready != building)
        DUNE_THROW(BCRSMatrixError,"matrix row sizes already built up");

      // compute total size, check positivity
      size_type total=0;
      for (size_type i=0; i<n; i++)
      {
        total += r[i].getsize();
      }

      if(nnz==0)
        // allocate/check memory
        allocate(n,m,total,false,false);
      else if(nnz<total)
        DUNE_THROW(BCRSMatrixError,"Specified number of nonzeros ("<<nnz<<") not "
                                                             <<"sufficient for calculated nonzeros ("<<total<<"! ");

      // set the window pointers correctly
      setColumnPointers(begin());

      // initialize j array with m (an invalid column index)
      // this indicates an unused entry
      for (size_type k=0; k<nnz; k++)
        j.get()[k] = m;
      ready = rowSizesBuilt;
    }

    //! \brief add index (row,col) to the matrix
    /*!
       This method can only be used when building the BCRSMatrix
       in random mode.

       addindex adds a new column entry to the row. If this column
       entry already exists, nothing is done.

       Don't call addindex after the setup phase is finished
       (after endindices is called).
     */
    void addindex (size_type row, size_type col)
    {
      if (build_mode!=random)
        DUNE_THROW(BCRSMatrixError,"requires random build mode");
      if (ready==built)
        DUNE_THROW(BCRSMatrixError,"matrix already built up");
      if (ready==building)
        DUNE_THROW(BCRSMatrixError,"matrix row sizes not built up yet");
      if (ready==notAllocated)
        DUNE_THROW(BCRSMatrixError,"matrix size not set and no memory allocated yet");

      if (col >= m)
        DUNE_THROW(BCRSMatrixError,"column index exceeds matrix size");

      // get row range
      size_type* const first = r[row].getindexptr();
      size_type* const last = first + r[row].getsize();

      // find correct insertion position for new column index
      size_type* pos = std::lower_bound(first,last,col);

      // check if index is already in row
      if (pos!=last && *pos == col) return;

      // find end of already inserted column indices
      size_type* end = std::lower_bound(pos,last,m);
      if (end==last)
        DUNE_THROW(BCRSMatrixError,"row is too small");

      // insert new column index at correct position
      std::copy_backward(pos,end,end+1);
      *pos = col;
    }

    //! Set all column indices for row from the given iterator range.
    /**
     * The iterator range has to be of the same length as the previously set row size.
     * The entries in the iterator range do not have to be in any particular order, but
     * must not contain duplicate values.
     *
     * Calling this method overwrites any previously set column indices!
     */
    template<typename It>
    void setIndices(size_type row, It begin, It end)
    {
      size_type row_size = r[row].size();
      size_type* col_begin = r[row].getindexptr();
      size_type* col_end;
      // consistency check between allocated row size and number of passed column indices
      if ((col_end = std::copy(begin,end,r[row].getindexptr())) != col_begin + row_size)
        DUNE_THROW(BCRSMatrixError,"Given size of row " << row
                   << " (" << row_size
                   << ") does not match number of passed entries (" << (col_end - col_begin) << ")");
      std::sort(col_begin,col_end);
    }

    //! indicate that all indices are defined, check consistency
    void endindices ()
    {
      if (build_mode!=random)
        DUNE_THROW(BCRSMatrixError,"requires random build mode");
      if (ready==built)
        DUNE_THROW(BCRSMatrixError,"matrix already built up");
      if (ready==building)
        DUNE_THROW(BCRSMatrixError,"row sizes are not built up yet");
      if (ready==notAllocated)
        DUNE_THROW(BCRSMatrixError,"matrix size not set and no memory allocated yet");

      // check if there are undefined indices
      RowIterator endi=end();
      for (RowIterator i=begin(); i!=endi; ++i)
      {
        ColIterator endj = (*i).end();
        for (ColIterator j=(*i).begin(); j!=endj; ++j) {
          if (j.index()>=m) {
            dwarn << "WARNING: size of row "<< i.index()<<" is "<<j.offset()<<". But was specified as being "<< (*i).end().offset()
                  <<". This means you are wasting valuable space and creating additional cache misses!"<<std::endl;
            r[i.index()].setsize(j.offset());
            break;
          }
        }
      }

      allocateData();
      setDataPointers();

      // if not, set matrix to built
      ready = built;
    }

    //===== implicit creation interface

    //! Returns reference to entry (row,col) of the matrix.
    /**
     * This method can only be used when the matrix is in implicit
     * building mode.
     *
     * A reference to entry (row, col) of the matrix is returned.
     * If entry (row, col) is accessed for the first time, it is created
     * on the fly.
     *
     * This method can only be used while building the matrix,
     * after compression operator[] gives a much better performance.
     */
    B& entry(size_type row, size_type col)
    {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (build_mode!=implicit)
        DUNE_THROW(BCRSMatrixError,"requires implicit build mode");
      if (ready==built)
        DUNE_THROW(BCRSMatrixError,"matrix already built up, use operator[] for entry access now");
      if (ready==notAllocated)
        DUNE_THROW(BCRSMatrixError,"matrix size not set and no memory allocated yet");
      if (ready!=building)
        DUNE_THROW(InvalidStateException,"You may only use entry() during the 'building' stage");

      if (row >= n)
        DUNE_THROW(BCRSMatrixError,"row index exceeds matrix size");
      if (col >= m)
        DUNE_THROW(BCRSMatrixError,"column index exceeds matrix size");
#endif

      size_type* begin = r[row].getindexptr();
      size_type* end = begin + r[row].getsize();

      size_type* pos = std::find(begin, end, col);

      //treat the case that there was a match in the array
      if (pos != end)
        if (*pos == col)
        {
          std::ptrdiff_t offset = pos - r[row].getindexptr();
          B* aptr = r[row].getptr() + offset;

          return *aptr;
        }

      //determine whether overflow has to be taken into account or not
      if (r[row].getsize() == avg)
        return overflow[std::make_pair(row,col)];
      else
      {
        //modify index array
        *end = col;

        //do simulatenous operations on data array a
        std::ptrdiff_t offset = end - r[row].getindexptr();
        B* apos = r[row].getptr() + offset;

        //increase rowsize
        r[row].setsize(r[row].getsize()+1);

        //return reference to the newly created entry
        return *apos;
      }
    }

    //! Finishes the buildstage in implicit mode.
    /**
     * Performs compression of index and data arrays with linear
     * complexity in the number of nonzeroes.
     *
     * After calling this method, the matrix is in the built state
     * and no more entries can be added.
     *
     * \returns An object with some statistics about the compression for
     *          future optimization.
     */
    CompressionStatistics compress()
    {
      if (build_mode!=implicit)
        DUNE_THROW(BCRSMatrixError,"requires implicit build mode");
      if (ready==built)
        DUNE_THROW(BCRSMatrixError,"matrix already built up, no more need for compression");
      if (ready==notAllocated)
        DUNE_THROW(BCRSMatrixError,"matrix size not set and no memory allocated yet");
      if (ready!=building)
        DUNE_THROW(InvalidStateException,"You may only call compress() at the end of the 'building' stage");

      //calculate statistics
      CompressionStatistics stats;
      stats.overflow_total = overflow.size();
      stats.maximum = 0;

      //get insertion iterators pointing to one before start (for later use of ++it)
      size_type* jiit = j.get();
      B* aiit = a;

      //get iterator to the smallest overflow element
      typename OverflowType::iterator oit = overflow.begin();

      //store a copy of index pointers on which to perform sortation
      std::vector<size_type*> perm;

      //iterate over all rows and copy elements into their position in the compressed array
      for (size_type i=0; i<n; i++)
      {
        //get old pointers into a and j and size without overflow changes
        size_type* begin = r[i].getindexptr();
        //B* apos = r[i].getptr();
        size_type size = r[i].getsize();

        perm.resize(size);

        typename std::vector<size_type*>::iterator it = perm.begin();
        for (size_type* iit = begin; iit < begin + size; ++iit, ++it)
          *it = iit;

        //sort permutation array
        std::sort(perm.begin(),perm.end(),PointerCompare<size_type>());

        //change row window pointer to their new positions
        r[i].setindexptr(jiit);
        r[i].setptr(aiit);

        for (it = perm.begin(); it != perm.end(); ++it)
        {
          //check whether there are elements in the overflow area which take precedence
          while ((oit!=overflow.end()) && (oit->first < std::make_pair(i,**it)))
          {
            //check whether there is enough memory to write to
            if (jiit > begin)
              DUNE_THROW(Dune::ImplicitModeOverflowExhausted,
                         "Allocated memory for BCRSMatrix exhausted during compress()!"
                         "Please increase either the average number of entries per row or the overflow fraction."
                         );
            //copy an element from the overflow area to the insertion position in a and j
            *jiit = oit->first.second;
            ++jiit;
            *aiit = oit->second;
            ++aiit;
            ++oit;
            r[i].setsize(r[i].getsize()+1);
          }

          //check whether there is enough memory to write to
          if (jiit > begin)
              DUNE_THROW(Dune::ImplicitModeOverflowExhausted,
                         "Allocated memory for BCRSMatrix exhausted during compress()!"
                         "Please increase either the average number of entries per row or the overflow fraction."
                         );

          //copy element from array
          *jiit = **it;
          ++jiit;
          B* apos = *it-j.get()+a;
          *aiit = *apos;
          ++aiit;
        }

        //copy remaining elements from the overflow area
        while ((oit!=overflow.end()) && (oit->first.first == i))
        {
          //check whether there is enough memory to write to
          if (jiit > begin)
              DUNE_THROW(Dune::ImplicitModeOverflowExhausted,
                         "Allocated memory for BCRSMatrix exhausted during compress()!"
                         "Please increase either the average number of entries per row or the overflow fraction."
                         );

          //copy and element from the overflow area to the insertion position in a and j
          *jiit = oit->first.second;
          ++jiit;
          *aiit = oit->second;
          ++aiit;
          ++oit;
          r[i].setsize(r[i].getsize()+1);
        }

        // update maximum row size
        if (r[i].getsize()>stats.maximum)
          stats.maximum = r[i].getsize();
      }

      // overflow area may be cleared
      overflow.clear();

      //determine average number of entries and memory usage
      std::ptrdiff_t diff = (r[n-1].getindexptr() + r[n-1].getsize() - j.get());
      nnz = diff;
      stats.avg = (double) (nnz) / (double) n;
      stats.mem_ratio = (double) (nnz)/(double) allocationSize;

      //matrix is now built
      ready = built;

      return stats;
    }

    //===== vector space arithmetic

    //! vector space multiplication with scalar
    BCRSMatrix& operator*= (const field_type& k)
    {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (ready != built)
        DUNE_THROW(BCRSMatrixError,"You can only call arithmetic operations on fully built BCRSMatrix instances");
#endif

      if (nnz>0)
      {
        // process 1D array
        for (size_type i=0; i<nnz; i++)
          a[i] *= k;
      }
      else
      {
        RowIterator endi=end();
        for (RowIterator i=begin(); i!=endi; ++i)
        {
          ColIterator endj = (*i).end();
          for (ColIterator j=(*i).begin(); j!=endj; ++j)
            (*j) *= k;
        }
      }

      return *this;
    }

    //! vector space division by scalar
    BCRSMatrix& operator/= (const field_type& k)
    {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (ready != built)
        DUNE_THROW(BCRSMatrixError,"You can only call arithmetic operations on fully built BCRSMatrix instances");
#endif

      if (nnz>0)
      {
        // process 1D array
        for (size_type i=0; i<nnz; i++)
          a[i] /= k;
      }
      else
      {
        RowIterator endi=end();
        for (RowIterator i=begin(); i!=endi; ++i)
        {
          ColIterator endj = (*i).end();
          for (ColIterator j=(*i).begin(); j!=endj; ++j)
            (*j) /= k;
        }
      }

      return *this;
    }


    /*! \brief Add the entries of another matrix to this one.
     *
     * \param b The matrix to add to this one. Its sparsity pattern
     * has to be subset of the sparsity pattern of this matrix.
     */
    BCRSMatrix& operator+= (const BCRSMatrix& b)
    {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (ready != built || b.ready != built)
        DUNE_THROW(BCRSMatrixError,"You can only call arithmetic operations on fully built BCRSMatrix instances");
      if(N()!=b.N() || M() != b.M())
        DUNE_THROW(RangeError, "Matrix sizes do not match!");
#endif
      RowIterator endi=end();
      ConstRowIterator j=b.begin();
      for (RowIterator i=begin(); i!=endi; ++i, ++j) {
        i->operator+=(*j);
      }

      return *this;
    }

    /*! \brief Substract the entries of another matrix to this one.
     *
     * \param b The matrix to add to this one. Its sparsity pattern
     * has to be subset of the sparsity pattern of this matrix.
     */
    BCRSMatrix& operator-= (const BCRSMatrix& b)
    {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (ready != built || b.ready != built)
        DUNE_THROW(BCRSMatrixError,"You can only call arithmetic operations on fully built BCRSMatrix instances");
      if(N()!=b.N() || M() != b.M())
        DUNE_THROW(RangeError, "Matrix sizes do not match!");
#endif
      RowIterator endi=end();
      ConstRowIterator j=b.begin();
      for (RowIterator i=begin(); i!=endi; ++i, ++j) {
        i->operator-=(*j);
      }

      return *this;
    }

    /*! \brief Add the scaled entries of another matrix to this one.
     *
     * Matrix axpy operation: *this += alpha * b
     *
     * \param alpha Scaling factor.
     * \param b     The matrix to add to this one. Its sparsity pattern has to
     *              be subset of the sparsity pattern of this matrix.
     */
    BCRSMatrix& axpy(field_type alpha, const BCRSMatrix& b)
    {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (ready != built || b.ready != built)
        DUNE_THROW(BCRSMatrixError,"You can only call arithmetic operations on fully built BCRSMatrix instances");
      if(N()!=b.N() || M() != b.M())
        DUNE_THROW(RangeError, "Matrix sizes do not match!");
#endif
      RowIterator endi=end();
      ConstRowIterator j=b.begin();
      for(RowIterator i=begin(); i!=endi; ++i, ++j)
        i->axpy(alpha, *j);

      return *this;
    }

    //===== linear maps

    //! y = A x
    template<class X, class Y>
    void mv (const X& x, Y& y) const
    {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (ready != built)
        DUNE_THROW(BCRSMatrixError,"You can only call arithmetic operations on fully built BCRSMatrix instances");
      if (x.N()!=M()) DUNE_THROW(BCRSMatrixError,
                                 "Size mismatch: M: " << N() << "x" << M() << " x: " << x.N());
      if (y.N()!=N()) DUNE_THROW(BCRSMatrixError,
                                 "Size mismatch: M: " << N() << "x" << M() << " y: " << y.N());
#endif
      ConstRowIterator endi=end();
      for (ConstRowIterator i=begin(); i!=endi; ++i)
      {
        y[i.index()]=0;
        ConstColIterator endj = (*i).end();
        for (ConstColIterator j=(*i).begin(); j!=endj; ++j)
          (*j).umv(x[j.index()],y[i.index()]);
      }
    }

    //! y += A x
    template<class X, class Y>
    void umv (const X& x, Y& y) const
    {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (ready != built)
        DUNE_THROW(BCRSMatrixError,"You can only call arithmetic operations on fully built BCRSMatrix instances");
      if (x.N()!=M()) DUNE_THROW(BCRSMatrixError,"index out of range");
      if (y.N()!=N()) DUNE_THROW(BCRSMatrixError,"index out of range");
#endif
      ConstRowIterator endi=end();
      for (ConstRowIterator i=begin(); i!=endi; ++i)
      {
        ConstColIterator endj = (*i).end();
        for (ConstColIterator j=(*i).begin(); j!=endj; ++j)
          (*j).umv(x[j.index()],y[i.index()]);
      }
    }

    //! y -= A x
    template<class X, class Y>
    void mmv (const X& x, Y& y) const
    {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (ready != built)
        DUNE_THROW(BCRSMatrixError,"You can only call arithmetic operations on fully built BCRSMatrix instances");
      if (x.N()!=M()) DUNE_THROW(BCRSMatrixError,"index out of range");
      if (y.N()!=N()) DUNE_THROW(BCRSMatrixError,"index out of range");
#endif
      ConstRowIterator endi=end();
      for (ConstRowIterator i=begin(); i!=endi; ++i)
      {
        ConstColIterator endj = (*i).end();
        for (ConstColIterator j=(*i).begin(); j!=endj; ++j)
          (*j).mmv(x[j.index()],y[i.index()]);
      }
    }

    //! y += alpha A x
    template<class X, class Y>
    void usmv (const field_type& alpha, const X& x, Y& y) const
    {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (ready != built)
        DUNE_THROW(BCRSMatrixError,"You can only call arithmetic operations on fully built BCRSMatrix instances");
      if (x.N()!=M()) DUNE_THROW(BCRSMatrixError,"index out of range");
      if (y.N()!=N()) DUNE_THROW(BCRSMatrixError,"index out of range");
#endif
      ConstRowIterator endi=end();
      for (ConstRowIterator i=begin(); i!=endi; ++i)
      {
        ConstColIterator endj = (*i).end();
        for (ConstColIterator j=(*i).begin(); j!=endj; ++j)
          (*j).usmv(alpha,x[j.index()],y[i.index()]);
      }
    }

    //! y = A^T x
    template<class X, class Y>
    void mtv (const X& x, Y& y) const
    {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (ready != built)
        DUNE_THROW(BCRSMatrixError,"You can only call arithmetic operations on fully built BCRSMatrix instances");
      if (x.N()!=N()) DUNE_THROW(BCRSMatrixError,"index out of range");
      if (y.N()!=M()) DUNE_THROW(BCRSMatrixError,"index out of range");
#endif
      for(size_type i=0; i<y.N(); ++i)
        y[i]=0;
      umtv(x,y);
    }

    //! y += A^T x
    template<class X, class Y>
    void umtv (const X& x, Y& y) const
    {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (ready != built)
        DUNE_THROW(BCRSMatrixError,"You can only call arithmetic operations on fully built BCRSMatrix instances");
      if (x.N()!=N()) DUNE_THROW(BCRSMatrixError,"index out of range");
      if (y.N()!=M()) DUNE_THROW(BCRSMatrixError,"index out of range");
#endif
      ConstRowIterator endi=end();
      for (ConstRowIterator i=begin(); i!=endi; ++i)
      {
        ConstColIterator endj = (*i).end();
        for (ConstColIterator j=(*i).begin(); j!=endj; ++j)
          (*j).umtv(x[i.index()],y[j.index()]);
      }
    }

    //! y -= A^T x
    template<class X, class Y>
    void mmtv (const X& x, Y& y) const
    {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (x.N()!=N()) DUNE_THROW(BCRSMatrixError,"index out of range");
      if (y.N()!=M()) DUNE_THROW(BCRSMatrixError,"index out of range");
#endif
      ConstRowIterator endi=end();
      for (ConstRowIterator i=begin(); i!=endi; ++i)
      {
        ConstColIterator endj = (*i).end();
        for (ConstColIterator j=(*i).begin(); j!=endj; ++j)
          (*j).mmtv(x[i.index()],y[j.index()]);
      }
    }

    //! y += alpha A^T x
    template<class X, class Y>
    void usmtv (const field_type& alpha, const X& x, Y& y) const
    {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (ready != built)
        DUNE_THROW(BCRSMatrixError,"You can only call arithmetic operations on fully built BCRSMatrix instances");
      if (x.N()!=N()) DUNE_THROW(BCRSMatrixError,"index out of range");
      if (y.N()!=M()) DUNE_THROW(BCRSMatrixError,"index out of range");
#endif
      ConstRowIterator endi=end();
      for (ConstRowIterator i=begin(); i!=endi; ++i)
      {
        ConstColIterator endj = (*i).end();
        for (ConstColIterator j=(*i).begin(); j!=endj; ++j)
          (*j).usmtv(alpha,x[i.index()],y[j.index()]);
      }
    }

    //! y += A^H x
    template<class X, class Y>
    void umhv (const X& x, Y& y) const
    {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (ready != built)
        DUNE_THROW(BCRSMatrixError,"You can only call arithmetic operations on fully built BCRSMatrix instances");
      if (x.N()!=N()) DUNE_THROW(BCRSMatrixError,"index out of range");
      if (y.N()!=M()) DUNE_THROW(BCRSMatrixError,"index out of range");
#endif
      ConstRowIterator endi=end();
      for (ConstRowIterator i=begin(); i!=endi; ++i)
      {
        ConstColIterator endj = (*i).end();
        for (ConstColIterator j=(*i).begin(); j!=endj; ++j)
          (*j).umhv(x[i.index()],y[j.index()]);
      }
    }

    //! y -= A^H x
    template<class X, class Y>
    void mmhv (const X& x, Y& y) const
    {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (ready != built)
        DUNE_THROW(BCRSMatrixError,"You can only call arithmetic operations on fully built BCRSMatrix instances");
      if (x.N()!=N()) DUNE_THROW(BCRSMatrixError,"index out of range");
      if (y.N()!=M()) DUNE_THROW(BCRSMatrixError,"index out of range");
#endif
      ConstRowIterator endi=end();
      for (ConstRowIterator i=begin(); i!=endi; ++i)
      {
        ConstColIterator endj = (*i).end();
        for (ConstColIterator j=(*i).begin(); j!=endj; ++j)
          (*j).mmhv(x[i.index()],y[j.index()]);
      }
    }

    //! y += alpha A^H x
    template<class X, class Y>
    void usmhv (const field_type& alpha, const X& x, Y& y) const
    {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (ready != built)
        DUNE_THROW(BCRSMatrixError,"You can only call arithmetic operations on fully built BCRSMatrix instances");
      if (x.N()!=N()) DUNE_THROW(BCRSMatrixError,"index out of range");
      if (y.N()!=M()) DUNE_THROW(BCRSMatrixError,"index out of range");
#endif
      ConstRowIterator endi=end();
      for (ConstRowIterator i=begin(); i!=endi; ++i)
      {
        ConstColIterator endj = (*i).end();
        for (ConstColIterator j=(*i).begin(); j!=endj; ++j)
          (*j).usmhv(alpha,x[i.index()],y[j.index()]);
      }
    }


    //===== norms

    //! square of frobenius norm, need for block recursion
    typename FieldTraits<field_type>::real_type frobenius_norm2 () const
    {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (ready != built)
        DUNE_THROW(BCRSMatrixError,"You can only call arithmetic operations on fully built BCRSMatrix instances");
#endif

      double sum=0;

      ConstRowIterator endi=end();
      for (ConstRowIterator i=begin(); i!=endi; ++i)
      {
        ConstColIterator endj = (*i).end();
        for (ConstColIterator j=(*i).begin(); j!=endj; ++j)
          sum += (*j).frobenius_norm2();
      }

      return sum;
    }

    //! frobenius norm: sqrt(sum over squared values of entries)
    typename FieldTraits<field_type>::real_type frobenius_norm () const
    {
      return sqrt(frobenius_norm2());
    }

    //! infinity norm (row sum norm, how to generalize for blocks?)
    typename FieldTraits<field_type>::real_type infinity_norm () const
    {
      if (ready != built)
        DUNE_THROW(BCRSMatrixError,"You can only call arithmetic operations on fully built BCRSMatrix instances");

      double max=0;
      ConstRowIterator endi=end();
      for (ConstRowIterator i=begin(); i!=endi; ++i)
      {
        double sum=0;
        ConstColIterator endj = (*i).end();
        for (ConstColIterator j=(*i).begin(); j!=endj; ++j)
          sum += (*j).infinity_norm();
        max = std::max(max,sum);
      }
      return max;
    }

    //! simplified infinity norm (uses Manhattan norm for complex values)
    typename FieldTraits<field_type>::real_type infinity_norm_real () const
    {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (ready != built)
        DUNE_THROW(BCRSMatrixError,"You can only call arithmetic operations on fully built BCRSMatrix instances");
#endif

      double max=0;
      ConstRowIterator endi=end();
      for (ConstRowIterator i=begin(); i!=endi; ++i)
      {
        double sum=0;
        ConstColIterator endj = (*i).end();
        for (ConstColIterator j=(*i).begin(); j!=endj; ++j)
          sum += (*j).infinity_norm_real();
        max = std::max(max,sum);
      }
      return max;
    }


    //===== sizes

    //! number of rows (counted in blocks)
    size_type N () const
    {
      return n;
    }

    //! number of columns (counted in blocks)
    size_type M () const
    {
      return m;
    }

    //! number of blocks that are stored (the number of blocks that possibly are nonzero)
    size_type nonzeroes () const
    {
      return nnz;
    }

    //! The current build stage of the matrix.
    BuildStage buildStage() const
    {
      return ready;
    }

    //! The currently selected build mode of the matrix.
    BuildMode buildMode() const
    {
      return build_mode;
    }

    //===== query

    //! return true if (i,j) is in pattern
    bool exists (size_type i, size_type j) const
    {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (i<0 || i>=n) DUNE_THROW(BCRSMatrixError,"row index out of range");
      if (j<0 || j>=m) DUNE_THROW(BCRSMatrixError,"column index out of range");
#endif
      if (r[i].size() && r[i].find(j)!=r[i].end())
        return true;
      else
        return false;
    }


  protected:
    // state information
    BuildMode build_mode;     // row wise or whole matrix
    BuildStage ready;               // indicate the stage the matrix building is in

    // The allocator used for memory management
    typename A::template rebind<B>::other allocator_;

    typename A::template rebind<row_type>::other rowAllocator_;

    typename A::template rebind<size_type>::other sizeAllocator_;

    // size of the matrix
    size_type n;       // number of rows
    size_type m;       // number of columns
    size_type nnz;     // number of nonzeroes contained in the matrix
    size_type allocationSize; //allocated size of a and j arrays, except in implicit mode: nnz==allocationsSize
    // zero means that memory is allocated separately for each row.

    // the rows are dynamically allocated
    row_type* r;     // [n] the individual rows having pointers into a,j arrays

    // dynamically allocated memory
    B*   a;      // [allocationSize] non-zero entries of the matrix in row-wise ordering
    // If a single array of column indices is used, it can be shared
    // between different matrices with the same sparsity pattern
    std::shared_ptr<size_type> j;  // [allocationSize] column indices of entries

    // additional data is needed in implicit buildmode
    size_type avg;
    double overflowsize;

    typedef std::map<std::pair<size_type,size_type>, B> OverflowType;
    OverflowType overflow;

    void setWindowPointers(ConstRowIterator row)
    {
      row_type current_row(a,j.get(),0); // Pointers to current row data
      for (size_type i=0; i<n; i++, ++row) {
        // set row i
        size_type s = row->getsize();

        if (s>0) {
          // setup pointers and size
          r[i].set(s,current_row.getptr(), current_row.getindexptr());
          // update pointer for next row
          current_row.setptr(current_row.getptr()+s);
          current_row.setindexptr(current_row.getindexptr()+s);
        } else{
          // empty row
          r[i].set(0,0,0);
        }
      }
    }

    //! Copy row sizes from iterator range starting at row and set column index pointers for all rows.
    /**
     * This method does not modify the data pointers, as those are set only
     * after building the pattern (to allow for a delayed allocation).
     */
    void setColumnPointers(ConstRowIterator row)
    {
      size_type* jptr = j.get();
      for (size_type i=0; i<n; ++i, ++row) {
        // set row i
        size_type s = row->getsize();

        if (s>0) {
          // setup pointers and size
          r[i].setsize(s);
          r[i].setindexptr(jptr);
        } else{
          // empty row
          r[i].set(0,0,0);
        }

        // advance position in global array
        jptr += s;
      }
    }

    //! Set data pointers for all rows.
    /**
     * This method assumes that column pointers and row sizes have been correctly set up
     * by a prior call to setColumnPointers().
     */
    void setDataPointers()
    {
      B* aptr = a;
      for (size_type i=0; i<n; ++i) {
        // set row i
        if (r[i].getsize() > 0) {
          // setup pointers and size
          r[i].setptr(aptr);
        } else{
          // empty row
          r[i].set(0,0,0);
        }

        // advance position in global array
        aptr += r[i].getsize();
      }
    }

    //! \brief Copy the window structure from another matrix
    void copyWindowStructure(const BCRSMatrix& Mat)
    {
      setWindowPointers(Mat.begin());

      // copy data
      for (size_type i=0; i<n; i++) r[i] = Mat.r[i];

      // finish off
      build_mode = row_wise; // dummy
      ready = built;
    }

    /**
     * @brief deallocate memory of the matrix.
     * @param deallocateRows Whether we have to deallocate the row pointers, too.
     * If false they will not be touched. (Defaults to true).
     */
    void deallocate(bool deallocateRows=true)
    {

      if (notAllocated)
        return;

      if (allocationSize>0)
      {
        // a,j have been allocated as one long vector
        j.reset();
        if (a)
          {
            for(B *aiter=a+(allocationSize-1), *aend=a-1; aiter!=aend; --aiter)
              allocator_.destroy(aiter);
            allocator_.deallocate(a,allocationSize);
            a = nullptr;
          }
      }
      else if (r)
      {
        // check if memory for rows have been allocated individually
        for (size_type i=0; i<n; i++)
          if (r[i].getsize()>0)
          {
            for (B *col=r[i].getptr()+(r[i].getsize()-1),
                 *colend = r[i].getptr()-1; col!=colend; --col) {
              allocator_.destroy(col);
            }
            sizeAllocator_.deallocate(r[i].getindexptr(),1);
            allocator_.deallocate(r[i].getptr(),1);
            // clear out row data in case we don't want to deallocate the rows
            // otherwise we might run into a double free problem here later
            r[i].set(0,nullptr,nullptr);
          }
      }

      // deallocate the rows
      if (n>0 && deallocateRows && r) {
        for(row_type *riter=r+(n-1), *rend=r-1; riter!=rend; --riter)
          rowAllocator_.destroy(riter);
        rowAllocator_.deallocate(r,n);
        r = nullptr;
      }

      // Mark matrix as not built at all.
      ready=notAllocated;

    }

    /** \brief Class used by shared_ptr to deallocate memory using the proper allocator */
    class Deallocator
    {
      typename A::template rebind<size_type>::other& sizeAllocator_;

    public:
      Deallocator(typename A::template rebind<size_type>::other& sizeAllocator)
        : sizeAllocator_(sizeAllocator)
      {}

      void operator()(size_type* p) { sizeAllocator_.deallocate(p,1); }
    };


    /**
     *  @brief Allocate memory for the matrix structure
     *
     * Sets the number of rows and columns of the matrix and allocates
     * the memory needed for the storage of the matrix entries.
     *
     * @warning After calling this methods on an already allocated (and probably
     * setup matrix) results in all the structure and data being lost. Please
     * call deallocate() before calling allocate in this case.
     *
     * @param row The number of rows the matrix should contain.
     * @param columns the number of columns the matrix should contain.
     * @param allocationSize_ The number of nonzero entries the matrix should hold (if omitted
     * defaults to 0).
     * @param allocateRow Whether we have to allocate the row pointers, too. (Defaults to
     * true)
     */
    void allocate(size_type rows, size_type columns, size_type allocationSize_, bool allocateRows, bool allocate_data)
    {
      // Store size
      n = rows;
      m = columns;
      nnz = allocationSize_;
      allocationSize = allocationSize_;

      // allocate rows
      if(allocateRows) {
        if (n>0) {
          if (r)
            DUNE_THROW(InvalidStateException,"Rows have already been allocated, cannot allocate a second time");
          r = rowAllocator_.allocate(rows);
        }else{
          r = 0;
        }
      }

      // allocate a and j array
      if (allocate_data)
        allocateData();
      if (allocationSize>0) {
        // allocate column indices only if not yet present (enable sharing)
        if (!j.get())
          j.reset(sizeAllocator_.allocate(allocationSize),Deallocator(sizeAllocator_));
      }else{
        j.reset();
        for(row_type* ri=r; ri!=r+rows; ++ri)
          rowAllocator_.construct(ri, row_type());
      }

      // Mark the matrix as not built.
      ready = building;
    }

    void allocateData()
    {
      if (a)
        DUNE_THROW(InvalidStateException,"Cannot allocate data array (already allocated)");
      if (allocationSize>0) {
        a = allocator_.allocate(allocationSize);
        // use placement new to call constructor that allocates
        // additional memory.
        new (a) B[allocationSize];
      } else {
        a = nullptr;
      }
    }

    /** @brief organizes allocation implicit mode
     * calculates correct array size to be allocated and sets the
     * the window pointers to their correct positions for insertion.
     * internally uses allocate() for the real allocation.
     */
    void implicit_allocate(size_type _n, size_type _m)
    {
      if (build_mode != implicit)
        DUNE_THROW(InvalidStateException,"implicit_allocate() may only be called in implicit build mode");
      if (ready != notAllocated)
        DUNE_THROW(InvalidStateException,"memory has already been allocated");

      // check to make sure the user has actually set the parameters
      if (overflowsize < 0)
        DUNE_THROW(InvalidStateException,"You have to set the implicit build mode parameters before starting to build the matrix");
      //calculate size of overflow region, add buffer for row sort!
      size_type osize = (size_type) (_n*avg)*overflowsize + 4*avg;
      allocationSize = _n*avg + osize;

      allocate(_n, _m, allocationSize,true,true);

      //set row pointers correctly
      size_type* jptr = j.get() + osize;
      B* aptr = a + osize;
      for (size_type i=0; i<n; i++)
      {
        r[i].set(0,aptr,jptr);
        jptr = jptr + avg;
        aptr = aptr + avg;
      }

      ready = building;
    }
  };


  /** @} end documentation */

} // end namespace

#endif


==> anc/xt-super/dune-istl/dune/istl/bdmatrix.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ISTL_BDMATRIX_HH
#define DUNE_ISTL_BDMATRIX_HH

#include <memory>

#include <dune/istl/bcrsmatrix.hh>

/** \file
    \author Oliver Sander
    \brief Implementation of the BDMatrix class
 */

namespace Dune {
  /**
   * @addtogroup ISTL_SPMV
   * @{
   */
  /** \brief A block-diagonal matrix

     \todo It would be safer and more efficient to have a real implementation of
     a block-diagonal matrix and not just subclassing from BCRSMatrix.  But that's
     quite a lot of work for that little advantage.*/
  template <class B, class A=std::allocator<B> >
  class BDMatrix : public BCRSMatrix<B,A>
  {
  public:

    //===== type definitions and constants

    //! export the type representing the field
    typedef typename B::field_type field_type;

    //! export the type representing the components
    typedef B block_type;

    //! export the allocator type
    typedef A allocator_type;

    //! implement row_type with compressed vector
    //typedef BCRSMatrix<B,A>::row_type row_type;

    //! The type for the index access and the size
    typedef typename A::size_type size_type;

    //! increment block level counter
    enum {blocklevel = B::blocklevel+1};

    /** \brief Default constructor */
    BDMatrix() : BCRSMatrix<B,A>() {}

    explicit BDMatrix(int size)
      : BCRSMatrix<B,A>(size, size, BCRSMatrix<B,A>::random) {

      for (int i=0; i<size; i++)
        this->BCRSMatrix<B,A>::setrowsize(i, 1);

      this->BCRSMatrix<B,A>::endrowsizes();

      for (int i=0; i<size; i++)
        this->BCRSMatrix<B,A>::addindex(i, i);

      this->BCRSMatrix<B,A>::endindices();

    }

    //! assignment
    BDMatrix& operator= (const BDMatrix& other) {
      this->BCRSMatrix<B,A>::operator=(other);
      return *this;
    }

    //! assignment from scalar
    BDMatrix& operator= (const field_type& k) {
      this->BCRSMatrix<B,A>::operator=(k);
      return *this;
    }

    /** \brief Inverts the matrix */
    void invert() {
      for (int i=0; i<this->N(); i++)
        (*this)[i][i].invert();
    }

  private:

    // ////////////////////////////////////////////////////////////////////////////
    //   The following methods from the base class should now actually be called
    // ////////////////////////////////////////////////////////////////////////////

    // createbegin and createend should be in there, too, but I can't get it to compile
    //     BCRSMatrix<B,A>::CreateIterator createbegin () {}
    //     BCRSMatrix<B,A>::CreateIterator createend () {}
    void setrowsize (size_type i, size_type s) {}
    void incrementrowsize (size_type i) {}
    void endrowsizes () {}
    void addindex (size_type row, size_type col) {}
    void endindices () {}
  };
  /** @}*/

}  // end namespace Dune

#endif


==> anc/xt-super/dune-istl/dune/istl/btdmatrix.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ISTL_BTDMATRIX_HH
#define DUNE_ISTL_BTDMATRIX_HH

#include <dune/common/fmatrix.hh>
#include <dune/istl/bcrsmatrix.hh>

/** \file
    \author Oliver Sander
    \brief Implementation of the BTDMatrix class
 */

namespace Dune {
  /**
   * @addtogroup ISTL_SPMV
   * @{
   */
  /** \brief A block-tridiagonal matrix

     \todo It would be safer and more efficient to have a real implementation of
     a block-tridiagonal matrix and not just subclassing from BCRSMatrix.  But that's
     quite a lot of work for that little advantage.*/
  template <class B, class A=std::allocator<B> >
  class BTDMatrix : public BCRSMatrix<B,A>
  {
  public:

    //===== type definitions and constants

    //! export the type representing the field
    typedef typename B::field_type field_type;

    //! export the type representing the components
    typedef B block_type;

    //! export the allocator type
    typedef A allocator_type;

    //! implement row_type with compressed vector
    //typedef BCRSMatrix<B,A>::row_type row_type;

    //! The type for the index access and the size
    typedef typename A::size_type size_type;

    //! increment block level counter
    enum {blocklevel = B::blocklevel+1};

    /** \brief Default constructor */
    BTDMatrix() : BCRSMatrix<B,A>() {}

    explicit BTDMatrix(int size)
      : BCRSMatrix<B,A>(size, size, BCRSMatrix<B,A>::random)
    {
      // special handling for 1x1 matrices
      if (size==1) {

        this->BCRSMatrix<B,A>::setrowsize(0, 1);
        this->BCRSMatrix<B,A>::endrowsizes();

        this->BCRSMatrix<B,A>::addindex(0, 0);
        this->BCRSMatrix<B,A>::endindices();

        return;
      }

      // Set number of entries for each row
      this->BCRSMatrix<B,A>::setrowsize(0, 2);

      for (int i=1; i<size-1; i++)
        this->BCRSMatrix<B,A>::setrowsize(i, 3);

      this->BCRSMatrix<B,A>::setrowsize(size-1, 2);

      this->BCRSMatrix<B,A>::endrowsizes();

      // The actual entries for each row
      this->BCRSMatrix<B,A>::addindex(0, 0);
      this->BCRSMatrix<B,A>::addindex(0, 1);

      for (int i=1; i<size-1; i++) {
        this->BCRSMatrix<B,A>::addindex(i, i-1);
        this->BCRSMatrix<B,A>::addindex(i, i  );
        this->BCRSMatrix<B,A>::addindex(i, i+1);
      }

      this->BCRSMatrix<B,A>::addindex(size-1, size-2);
      this->BCRSMatrix<B,A>::addindex(size-1, size-1);

      this->BCRSMatrix<B,A>::endindices();

    }

    //! assignment
    BTDMatrix& operator= (const BTDMatrix& other) {
      this->BCRSMatrix<B,A>::operator=(other);
      return *this;
    }

    //! assignment from scalar
    BTDMatrix& operator= (const field_type& k) {
      this->BCRSMatrix<B,A>::operator=(k);
      return *this;
    }

    /** \brief Use the Thomas algorithm to solve the system Ax=b in O(n) time
     *
     * \exception ISTLError if the matrix is singular
     *
     */
    template <class V>
    void solve (V& x, const V& rhs) const {

      // special handling for 1x1 matrices.  The generic algorithm doesn't work for them
      if (this->N()==1) {
        (*this)[0][0].solve(x[0],rhs[0]);
        return;
      }

      // Make copies of the rhs and the right matrix band
      V d = rhs;
      std::vector<block_type> c(this->N()-1);
      for (size_t i=0; i<this->N()-1; i++)
        c[i] = (*this)[i][i+1];

      /* Modify the coefficients. */
      block_type a_00_inv = (*this)[0][0];
      a_00_inv.invert();

      //c[0] /= (*this)[0][0];	/* Division by zero risk. */
      block_type c_0_tmp = c[0];
      FMatrixHelp::multMatrix(a_00_inv, c_0_tmp, c[0]);

      // d = a^{-1} d        /* Division by zero would imply a singular matrix. */
      typename V::block_type d_0_tmp = d[0];
      a_00_inv.mv(d_0_tmp,d[0]);

      for (unsigned int i = 1; i < this->N(); i++) {

        // id = ( a_ii - c_{i-1} a_{i, i-1} ) ^{-1}
        block_type tmp;
        FMatrixHelp::multMatrix((*this)[i][i-1],c[i-1], tmp);
        block_type id = (*this)[i][i];
        id -= tmp;
        id.invert();         /* Division by zero risk. */

        if (i<c.size()) {
          // c[i] *= id
          tmp = c[i];
          FMatrixHelp::multMatrix(id,tmp, c[i]);                      /* Last value calculated is redundant. */
        }

        // d[i] = (d[i] - d[i-1] * (*this)[i][i-1]) * id;
        (*this)[i][i-1].mmv(d[i-1], d[i]);
        typename V::block_type tmpVec = d[i];
        id.mv(tmpVec, d[i]);
        //d[i] *= id;

      }

      /* Now back substitute. */
      x[this->N() - 1] = d[this->N() - 1];
      for (int i = this->N() - 2; i >= 0; i--) {
        //x[i] = d[i] - c[i] * x[i + 1];
        x[i] = d[i];
        c[i].mmv(x[i+1], x[i]);
      }

    }

  private:

    // ////////////////////////////////////////////////////////////////////////////
    //   The following methods from the base class should now actually be called
    // ////////////////////////////////////////////////////////////////////////////

    // createbegin and createend should be in there, too, but I can't get it to compile
    //     BCRSMatrix<B,A>::CreateIterator createbegin () {}
    //     BCRSMatrix<B,A>::CreateIterator createend () {}
    void setrowsize (size_type i, size_type s) {}
    void incrementrowsize (size_type i) {}
    void endrowsizes () {}
    void addindex (size_type row, size_type col) {}
    void endindices () {}
  };
  /** @}*/

}  // end namespace Dune

#endif


==> anc/xt-super/dune-istl/dune/istl/bvector.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_ISTL_BVECTOR_HH
#define DUNE_ISTL_BVECTOR_HH

#include <cmath>
#include <complex>
#include <memory>
#include <limits>

#include <dune/common/promotiontraits.hh>
#include <dune/common/dotproduct.hh>
#include <dune/common/ftraits.hh>

#include "istlexception.hh"
#include "basearray.hh"

/*! \file

   \brief  This file implements a vector space as a tensor product of
   a given vector space. The number of components can be given at
   run-time.
 */

namespace Dune {


  /**
      \brief An unmanaged vector of blocks.

      block_vector_unmanaged extends the base_array_unmanaged by
      vector operations such as addition and scalar multiplication.
          No memory management is added.

          Error checking: no error checking is provided normally.
          Setting the compile time switch DUNE_ISTL_WITH_CHECKING
          enables error checking.
   */
  template<class B, class A=std::allocator<B> >
  class block_vector_unmanaged : public base_array_unmanaged<B,A>
  {
  public:

    //===== type definitions and constants

    //! export the type representing the field
    typedef typename B::field_type field_type;

    //! export the type representing the components
    typedef B block_type;

    //! export the allocator type
    typedef A allocator_type;

    //! The size type for the index access
    typedef typename A::size_type size_type;

    //! make iterators available as types
    typedef typename base_array_unmanaged<B,A>::iterator Iterator;

    //! make iterators available as types
    typedef typename base_array_unmanaged<B,A>::const_iterator ConstIterator;

    //! for STL compatibility
    typedef B value_type;

    //===== assignment from scalar
    //! Assignment from a scalar

    block_vector_unmanaged& operator= (const field_type& k)
    {
      for (size_type i=0; i<this->n; i++)
        (*this)[i] = k;
      return *this;
    }

    //===== vector space arithmetic
    //! vector space addition
    block_vector_unmanaged& operator+= (const block_vector_unmanaged& y)
    {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (this->n!=y.N()) DUNE_THROW(ISTLError,"vector size mismatch");
#endif
      for (size_type i=0; i<this->n; ++i) (*this)[i] += y[i];
      return *this;
    }

    //! vector space subtraction
    block_vector_unmanaged& operator-= (const block_vector_unmanaged& y)
    {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (this->n!=y.N()) DUNE_THROW(ISTLError,"vector size mismatch");
#endif
      for (size_type i=0; i<this->n; ++i) (*this)[i] -= y[i];
      return *this;
    }

    //! vector space multiplication with scalar
    block_vector_unmanaged& operator*= (const field_type& k)
    {
      for (size_type i=0; i<this->n; ++i) (*this)[i] *= k;
      return *this;
    }

    //! vector space division by scalar
    block_vector_unmanaged& operator/= (const field_type& k)
    {
      for (size_type i=0; i<this->n; ++i) (*this)[i] /= k;
      return *this;
    }

    //! vector space axpy operation
    block_vector_unmanaged& axpy (const field_type& a, const block_vector_unmanaged& y)
    {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (this->n!=y.N()) DUNE_THROW(ISTLError,"vector size mismatch");
#endif
      for (size_type i=0; i<this->n; ++i) (*this)[i].axpy(a,y[i]);
      return *this;
    }


    /**
     * \brief indefinite vector dot product \f$\left (x^T \cdot y \right)\f$ which corresponds to Petsc's VecTDot
     *
     * http://www.mcs.anl.gov/petsc/petsc-current/docs/manualpages/Vec/VecTDot.html
     * @param y other (compatible)  vector
     * @return
     */
    template<class OtherB, class OtherA>
    typename PromotionTraits<field_type,typename OtherB::field_type>::PromotedType operator* (const block_vector_unmanaged<OtherB,OtherA>& y) const
    {
      typedef typename PromotionTraits<field_type,typename OtherB::field_type>::PromotedType PromotedType;
      PromotedType sum(0);
#ifdef DUNE_ISTL_WITH_CHECKING
      if (this->n!=y.N()) DUNE_THROW(ISTLError,"vector size mismatch");
#endif
      for (size_type i=0; i<this->n; ++i) {
        sum += PromotedType(((*this)[i])*y[i]);
      }
      return sum;
    }

    /**
     * @brief vector dot product \f$\left (x^H \cdot y \right)\f$ which corresponds to Petsc's VecDot
     *
     * http://www.mcs.anl.gov/petsc/petsc-current/docs/manualpages/Vec/VecDot.html
     * @param y other (compatible) vector
     * @return
     */
    template<class OtherB, class OtherA>
    typename PromotionTraits<field_type,typename OtherB::field_type>::PromotedType dot(const block_vector_unmanaged<OtherB,OtherA>& y) const
    {
      typedef typename PromotionTraits<field_type,typename OtherB::field_type>::PromotedType PromotedType;
      PromotedType sum(0);
#ifdef DUNE_ISTL_WITH_CHECKING
      if (this->n!=y.N()) DUNE_THROW(ISTLError,"vector size mismatch");
#endif
      for (size_type i=0; i<this->n; ++i) sum += ((*this)[i]).dot(y[i]);
      return sum;
    }

    //===== norms

    //! one norm (sum over absolute values of entries)
    typename FieldTraits<field_type>::real_type one_norm () const
    {
      typename FieldTraits<field_type>::real_type sum=0;
      for (size_type i=0; i<this->n; ++i) sum += (*this)[i].one_norm();
      return sum;
    }

    //! simplified one norm (uses Manhattan norm for complex values)
    typename FieldTraits<field_type>::real_type one_norm_real () const
    {
      typename FieldTraits<field_type>::real_type sum=0;
      for (size_type i=0; i<this->n; ++i) sum += (*this)[i].one_norm_real();
      return sum;
    }

    //! two norm sqrt(sum over squared values of entries)
    typename FieldTraits<field_type>::real_type two_norm () const
    {
      typename FieldTraits<field_type>::real_type sum=0;
      for (size_type i=0; i<this->n; ++i) sum += (*this)[i].two_norm2();
      return sqrt(sum);
    }

    //! Square of the two-norm (the sum over the squared values of the entries)
    typename FieldTraits<field_type>::real_type two_norm2 () const
    {
      typename FieldTraits<field_type>::real_type sum=0;
      for (size_type i=0; i<this->n; ++i) sum += (*this)[i].two_norm2();
      return sum;
    }

    //! infinity norm (maximum of absolute values of entries)
    typename FieldTraits<field_type>::real_type infinity_norm () const
    {
      typename FieldTraits<field_type>::real_type max=0;
      for (size_type i=0; i<this->n; ++i) max = std::max(max,(*this)[i].infinity_norm());
      return max;
    }

    //! simplified infinity norm (uses Manhattan norm for complex values)
    typename FieldTraits<field_type>::real_type infinity_norm_real () const
    {
      typename FieldTraits<field_type>::real_type max=0;
      for (size_type i=0; i<this->n; ++i) max = std::max(max,(*this)[i].infinity_norm_real());
      return max;
    }

    //===== sizes

    //! number of blocks in the vector (are of size 1 here)
    size_type N () const
    {
      return this->n;
    }

    //! dimension of the vector space
    size_type dim () const
    {
      size_type d=0;
      for (size_type i=0; i<this->n; i++)
        d += (*this)[i].dim();
      return d;
    }

  protected:
    //! make constructor protected, so only derived classes can be instantiated
    block_vector_unmanaged () : base_array_unmanaged<B,A>()
    {       }
  };

  /**
     @addtogroup ISTL_SPMV
     @{
   */
  /**
      \brief A vector of blocks with memory management.

      BlockVector adds memory management with ordinary
      copy semantics to the block_vector_unmanaged template.

          Error checking: no error checking is provided normally.
          Setting the compile time switch DUNE_ISTL_WITH_CHECKING
          enables error checking.
   */
  template<class B, class A=std::allocator<B> >
  class BlockVector : public block_vector_unmanaged<B,A>
  {
  public:

    //===== type definitions and constants

    //! export the type representing the field
    typedef typename B::field_type field_type;

    //! export the type representing the components
    typedef B block_type;

    //! export the allocator type
    typedef A allocator_type;

    //! The type for the index access
    typedef typename A::size_type size_type;

    //! increment block level counter
    enum {
      //! The number of blocklevel we contain.
      blocklevel = B::blocklevel+1
    };

    //! make iterators available as types
    typedef typename block_vector_unmanaged<B,A>::Iterator Iterator;

    //! make iterators available as types
    typedef typename block_vector_unmanaged<B,A>::ConstIterator ConstIterator;

    //===== constructors and such

    //! makes empty vector
    BlockVector () : block_vector_unmanaged<B,A>(),
                     capacity_(0)
    {}

    //! make vector with _n components
    explicit BlockVector (size_type _n)
    {
      this->n = _n;
      capacity_ = _n;
      if (capacity_>0) {
        this->p = this->allocator_.allocate(capacity_);
        // actually construct the objects
        new(this->p)B[capacity_];
      } else
      {
        this->p = 0;
        this->n = 0;
        capacity_ = 0;
      }
    }

    /** \brief Make vector with _n components but preallocating capacity components

       If _n > capacity then space for _n entries is allocated.
       \note This constructor is somewhat dangerous.  People may be tempted to
       write something like
       \code
       BlockVector<FieldVector<double,1> > my_vector(100,0);
       \endcode
       expecting to obtain a vector of 100 doubles initialized with zero.
       However, the code calls this constructor which tacitly does something else!
     */
    template<typename S>
    BlockVector (size_type _n, S _capacity)
    {
      static_assert(std::numeric_limits<S>::is_integer,
        "capacity must be an unsigned integral type (be aware, that this constructor does not set the default value!)" );
      size_type capacity = _capacity;
      this->n = _n;
      if(this->n > capacity)
        capacity_ = _n;
      else
        capacity_ = capacity;

      if (capacity_>0) {
        this->p = this->allocator_.allocate(capacity_);
        new (this->p)B[capacity_];
      } else
      {
        this->p = 0;
        this->n = 0;
        capacity_ = 0;
      }
    }


    /**
     * @brief Reserve space.
     *
     * After calling this method the vector can hold up to
     * capacity values. If the specified capacity is smaller
     * than the current capacity and bigger than the current size
     * space will be freed.
     *
     * If the template parameter copyOldValues is true the values will
     * be copied. If it is false the old values are lost.
     *
     * @param capacity The maximum number of elements the vector
     * needs to hold.
     * @param copyOldValues If false no object will be copied and the data might be
     * lost. Default value is true.
     */
    void reserve(size_type capacity, bool copyOldValues=true)
    {
      if(capacity >= block_vector_unmanaged<B,A>::N() && capacity != capacity_) {
        // save the old data
        B* pold = this->p;

        if(capacity>0) {
          // create new array with capacity
          this->p = this->allocator_.allocate(capacity);
          new (this->p)B[capacity];

          if(copyOldValues) {
            // copy the old values
            B* to = this->p;
            B* from = pold;

            for(size_type i=0; i < block_vector_unmanaged<B,A>::N(); ++i, ++from, ++to)
              *to = *from;
          }
          if(capacity_ > 0) {
            // Destruct old objects and free memory
            int i=capacity_;
            while (i)
              pold[--i].~B();
            this->allocator_.deallocate(pold,capacity_);
          }
        }else{
          if(capacity_ > 0)
            // free old data
            this->p = 0;
          capacity_ = 0;
        }

        capacity_ = capacity;
      }
    }

    /**
     * @brief Get the capacity of the vector.
     *
     * I. e. the maximum number of elements the vector can hold.
     * @return The capacity of the vector.
     */
    size_type capacity() const
    {
      return capacity_;
    }

    /**
     * @brief Resize the vector.
     *
     * After calling this method BlockVector::N() will return size
     * If the capacity of the vector is smaller than the specified
     * size then reserve(size) will be called.
     *
     * If the template parameter copyOldValues is true the values
     * will be copied if the capacity changes.  If it is false
     * the old values are lost.
     * @param size The new size of the vector.
     * @param copyOldValues If false no object will be copied and the data might be
     * lost.
     */
    void resize(size_type size, bool copyOldValues=true)
    {
      if(size > block_vector_unmanaged<B,A>::N())
        if(capacity_ < size)
          this->reserve(size, copyOldValues);
      this->n = size;
    }




    //! copy constructor
    BlockVector (const BlockVector& a) :
      block_vector_unmanaged<B,A>(a)
    {
      // allocate memory with same size as a
      this->n = a.n;
      capacity_ = a.capacity_;

      if (capacity_>0) {
        this->p = this->allocator_.allocate(capacity_);
        new (this->p)B[capacity_];
      } else
      {
        this->n = 0;
        this->p = 0;
      }

      // and copy elements
      for (size_type i=0; i<this->n; i++) this->p[i]=a.p[i];
    }

    //! construct from base class object
    BlockVector (const block_vector_unmanaged<B,A>& _a)
    {
      // upcast, because protected data inaccessible
      const BlockVector& a = static_cast<const BlockVector&>(_a);

      // allocate memory with same size as a
      this->n = a.n;
      capacity_ = a.capacity_;

      if (capacity_>0) {
        this->p = this->allocator_.allocate(capacity_);
        new (this->p)B[capacity_];
      } else
      {
        this->n = 0;
        this->p = 0;
        capacity_ = 0;
      }

      // and copy elements
      for (size_type i=0; i<this->n; i++) this->p[i]=a.p[i];
    }

    //! free dynamic memory
    ~BlockVector ()
    {
      if (capacity_>0) {
        int i=capacity_;
        while (i)
          this->p[--i].~B();
        this->allocator_.deallocate(this->p,capacity_);
      }
    }

    //! assignment
    BlockVector& operator= (const BlockVector& a)
    {
      if (&a!=this)     // check if this and a are different objects
      {
        // adjust size of vector
        if (capacity_!=a.capacity_)           // check if size is different
        {
          if (capacity_>0) {
            int i=capacity_;
            while (i)
              this->p[--i].~B();
            this->allocator_.deallocate(this->p,capacity_);                     // free old memory
          }
          capacity_ = a.capacity_;
          if (capacity_>0) {
            this->p = this->allocator_.allocate(capacity_);
            new (this->p)B[capacity_];
          } else
          {
            this->p = 0;
            capacity_ = 0;
          }
        }
        this->n = a.n;
        // copy data
        for (size_type i=0; i<this->n; i++)
          this->p[i]=a.p[i];
      }
      return *this;
    }

    //! assign from base class object
    BlockVector& operator= (const block_vector_unmanaged<B,A>& a)
    {
      // forward to regular assignement operator
      return this->operator=(static_cast<const BlockVector&>(a));
    }

    //! assign from scalar
    BlockVector& operator= (const field_type& k)
    {
      // forward to operator= in base class
      (static_cast<block_vector_unmanaged<B,A>&>(*this)) = k;
      return *this;
    }
  protected:
    size_type capacity_;

    A allocator_;

  };

  /** @} */

  /** @addtogroup DenseMatVec
      @{
   */
  template<class B, class A>
  struct FieldTraits< BlockVector<B, A> >
  {
    typedef typename FieldTraits<B>::field_type field_type;
    typedef typename FieldTraits<B>::real_type real_type;
  };
  /**
      @}
   */

  //! Send BlockVector to an output stream
  template<class K, class A>
  std::ostream& operator<< (std::ostream& s, const BlockVector<K, A>& v)
  {
    typedef typename  BlockVector<K, A>::size_type size_type;

    for (size_type i=0; i<v.size(); i++)
      s << v[i] << std::endl;

    return s;
  }

  /** BlockVectorWindow adds window manipulation functions
          to the block_vector_unmanaged template.

          This class has no memory management. It assumes that the storage
          for the entries of the vector is maintained outside of this class.

          But you can copy objects of this class and of the base class
      with reference semantics.

          Assignment copies the data, if the format is incompatible with
      the argument an exception is thrown in debug mode.

          Error checking: no error checking is provided normally.
          Setting the compile time switch DUNE_ISTL_WITH_CHECKING
          enables error checking.
   */
  template<class B, class A=std::allocator<B> >
  class BlockVectorWindow : public block_vector_unmanaged<B,A>
  {
  public:

    //===== type definitions and constants

    //! export the type representing the field
    typedef typename B::field_type field_type;

    //! export the type representing the components
    typedef B block_type;

    //! export the allocator type
    typedef A allocator_type;

    //! The type for the index access
    typedef typename A::size_type size_type;

    //! increment block level counter
    enum {
      //! The number of blocklevels we contain
      blocklevel = B::blocklevel+1
    };

    //! make iterators available as types
    typedef typename block_vector_unmanaged<B,A>::Iterator Iterator;

    //! make iterators available as types
    typedef typename block_vector_unmanaged<B,A>::ConstIterator ConstIterator;


    //===== constructors and such
    //! makes empty array
    BlockVectorWindow () : block_vector_unmanaged<B,A>()
    {       }

    //! make array from given pointer and size
    BlockVectorWindow (B* _p, size_type _n)
    {
      this->n = _n;
      this->p = _p;
    }

    //! copy constructor, this has reference semantics!
    BlockVectorWindow (const BlockVectorWindow& a)
    {
      this->n = a.n;
      this->p = a.p;
    }

    //! construct from base class object with reference semantics!
    BlockVectorWindow (const block_vector_unmanaged<B,A>& _a)
    {
      // cast needed to access protected data
      const BlockVectorWindow& a = static_cast<const BlockVectorWindow&>(_a);

      // make me point to the other's data
      this->n = a.n;
      this->p = a.p;
    }


    //! assignment
    BlockVectorWindow& operator= (const BlockVectorWindow& a)
    {
      // check correct size
#ifdef DUNE_ISTL_WITH_CHECKING
      if (this->n!=a.N()) DUNE_THROW(ISTLError,"vector size mismatch");
#endif

      if (&a!=this)     // check if this and a are different objects
      {
        // copy data
        for (size_type i=0; i<this->n; i++) this->p[i]=a.p[i];
      }
      return *this;
    }

    //! assign from base class object
    BlockVectorWindow& operator= (const block_vector_unmanaged<B,A>& a)
    {
      // forward to regular assignment operator
      return this->operator=(static_cast<const BlockVectorWindow&>(a));
    }

    //! assign from scalar
    BlockVectorWindow& operator= (const field_type& k)
    {
      (static_cast<block_vector_unmanaged<B,A>&>(*this)) = k;
      return *this;
    }


    //===== window manipulation methods

    //! set size and pointer
    void set (size_type _n, B* _p)
    {
      this->n = _n;
      this->p = _p;
    }

    //! set size only
    void setsize (size_type _n)
    {
      this->n = _n;
    }

    //! set pointer only
    void setptr (B* _p)
    {
      this->p = _p;
    }

    //! get pointer
    B* getptr ()
    {
      return this->p;
    }

    //! get size
    size_type getsize ()
    {
      return this->n;
    }
  };



  /** compressed_block_vector_unmanaged extends the compressed base_array_unmanaged by
      vector operations such as addition and scalar multiplication.
          No memory management is added.

          Error checking: no error checking is provided normally.
          Setting the compile time switch DUNE_ISTL_WITH_CHECKING
          enables error checking.
   */
  template<class B, class A=std::allocator<B> >
  class compressed_block_vector_unmanaged : public compressed_base_array_unmanaged<B,A>
  {
  public:

    //===== type definitions and constants

    //! export the type representing the field
    typedef typename B::field_type field_type;

    //! export the type representing the components
    typedef B block_type;

    //! export the allocator type
    typedef A allocator_type;

    //! make iterators available as types
    typedef typename compressed_base_array_unmanaged<B,A>::iterator Iterator;

    //! make iterators available as types
    typedef typename compressed_base_array_unmanaged<B,A>::const_iterator ConstIterator;

    //! The type for the index access
    typedef typename A::size_type size_type;

    //===== assignment from scalar

    compressed_block_vector_unmanaged& operator= (const field_type& k)
    {
      for (size_type i=0; i<this->n; i++)
        (this->p)[i] = k;
      return *this;
    }


    //===== vector space arithmetic

    //! vector space addition
    template<class V>
    compressed_block_vector_unmanaged& operator+= (const V& y)
    {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (!includesindexset(y)) DUNE_THROW(ISTLError,"index set mismatch");
#endif
      for (size_type i=0; i<y.n; ++i) this->operator[](y.j[i]) += y.p[i];
      return *this;
    }

    //! vector space subtraction
    template<class V>
    compressed_block_vector_unmanaged& operator-= (const V& y)
    {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (!includesindexset(y)) DUNE_THROW(ISTLError,"index set mismatch");
#endif
      for (size_type i=0; i<y.n; ++i) this->operator[](y.j[i]) -= y.p[i];
      return *this;
    }

    //! vector space axpy operation
    template<class V>
    compressed_block_vector_unmanaged& axpy (const field_type& a, const V& y)
    {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (!includesindexset(y)) DUNE_THROW(ISTLError,"index set mismatch");
#endif
      for (size_type i=0; i<y.n; ++i) (this->operator[](y.j[i])).axpy(a,y.p[i]);
      return *this;
    }

    //! vector space multiplication with scalar
    compressed_block_vector_unmanaged& operator*= (const field_type& k)
    {
      for (size_type i=0; i<this->n; ++i) (this->p)[i] *= k;
      return *this;
    }

    //! vector space division by scalar
    compressed_block_vector_unmanaged& operator/= (const field_type& k)
    {
      for (size_type i=0; i<this->n; ++i) (this->p)[i] /= k;
      return *this;
    }


    //===== Euclidean scalar product

    //! scalar product
    field_type operator* (const compressed_block_vector_unmanaged& y) const
    {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (!includesindexset(y) || !y.includesindexset(*this) )
        DUNE_THROW(ISTLError,"index set mismatch");
#endif
      field_type sum=0;
      for (size_type i=0; i<this->n; ++i)
        sum += (this->p)[i] * y[(this->j)[i]];
      return sum;
    }


    //===== norms

    //! one norm (sum over absolute values of entries)
    typename FieldTraits<field_type>::real_type one_norm () const
    {
      typename FieldTraits<field_type>::real_type sum=0;
      for (size_type i=0; i<this->n; ++i) sum += (this->p)[i].one_norm();
      return sum;
    }

    //! simplified one norm (uses Manhattan norm for complex values)
    typename FieldTraits<field_type>::real_type one_norm_real () const
    {
      typename FieldTraits<field_type>::real_type sum=0;
      for (size_type i=0; i<this->n; ++i) sum += (this->p)[i].one_norm_real();
      return sum;
    }

    //! two norm sqrt(sum over squared values of entries)
    typename FieldTraits<field_type>::real_type two_norm () const
    {
      typename FieldTraits<field_type>::real_type sum=0;
      for (size_type i=0; i<this->n; ++i) sum += (this->p)[i].two_norm2();
      return sqrt(sum);
    }

    //! Square of the two-norm (the sum over the squared values of the entries)
    typename FieldTraits<field_type>::real_type two_norm2 () const
    {
      typename FieldTraits<field_type>::real_type sum=0;
      for (size_type i=0; i<this->n; ++i) sum += (this->p)[i].two_norm2();
      return sum;
    }

    //! infinity norm (maximum of absolute values of entries)
    typename FieldTraits<field_type>::real_type infinity_norm () const
    {
      typename FieldTraits<field_type>::real_type max=0;
      for (size_type i=0; i<this->n; ++i) max = std::max(max,(this->p)[i].infinity_norm());
      return max;
    }

    //! simplified infinity norm (uses Manhattan norm for complex values)
    typename FieldTraits<field_type>::real_type infinity_norm_real () const
    {
      typename FieldTraits<field_type>::real_type max=0;
      for (size_type i=0; i<this->n; ++i) max = std::max(max,(this->p)[i].infinity_norm_real());
      return max;
    }


    //===== sizes

    //! number of blocks in the vector (are of size 1 here)
    size_type N () const
    {
      return this->n;
    }

    //! dimension of the vector space
    size_type dim () const
    {
      size_type d=0;
      for (size_type i=0; i<this->n; i++)
        d += (this->p)[i].dim();
      return d;
    }

  protected:
    //! make constructor protected, so only derived classes can be instantiated
    compressed_block_vector_unmanaged () : compressed_base_array_unmanaged<B,A>()
    {       }

    //! return true if index sets coincide
    template<class V>
    bool includesindexset (const V& y)
    {
      typename V::ConstIterator e=this->end();
      for (size_type i=0; i<y.n; i++)
        if (this->find(y.j[i])==e)
          return false;
      return true;
    }
  };


  /** CompressedBlockVectorWindow adds window manipulation functions
          to the compressed_block_vector_unmanaged template.

          This class has no memory management. It assumes that the storage
          for the entries of the vector and its index set is maintained outside of this class.

          But you can copy objects of this class and of the base class
      with reference semantics.

          Assignment copies the data, if the format is incopmpatible with
      the argument an exception is thrown in debug mode.

          Error checking: no error checking is provided normally.
          Setting the compile time switch DUNE_ISTL_WITH_CHECKING
          enables error checking.
   */
  template<class B, class A=std::allocator<B> >
  class CompressedBlockVectorWindow : public compressed_block_vector_unmanaged<B,A>
  {
  public:

    //===== type definitions and constants

    //! export the type representing the field
    typedef typename B::field_type field_type;

    //! export the type representing the components
    typedef B block_type;

    //! export the allocator type
    typedef A allocator_type;

    //! The type for the index access
    typedef typename A::size_type size_type;

    //! increment block level counter
    enum {
      //! The number of block level this vector contains.
      blocklevel = B::blocklevel+1
    };

    //! make iterators available as types
    typedef typename compressed_block_vector_unmanaged<B,A>::Iterator Iterator;

    //! make iterators available as types
    typedef typename compressed_block_vector_unmanaged<B,A>::ConstIterator ConstIterator;


    //===== constructors and such
    //! makes empty array
    CompressedBlockVectorWindow () : compressed_block_vector_unmanaged<B,A>()
    {       }

    //! make array from given pointers and size
    CompressedBlockVectorWindow (B* _p, size_type* _j, size_type _n)
    {
      this->n = _n;
      this->p = _p;
      this->j = _j;
    }

    //! copy constructor, this has reference semantics!
    CompressedBlockVectorWindow (const CompressedBlockVectorWindow& a)
    {
      this->n = a.n;
      this->p = a.p;
      this->j = a.j;
    }

    //! construct from base class object with reference semantics!
    CompressedBlockVectorWindow (const compressed_block_vector_unmanaged<B,A>& _a)
    {
      // cast needed to access protected data (upcast)
      const CompressedBlockVectorWindow& a = static_cast<const CompressedBlockVectorWindow&>(_a);

      // make me point to the other's data
      this->n = a.n;
      this->p = a.p;
      this->j = a.j;
    }


    //! assignment
    CompressedBlockVectorWindow& operator= (const CompressedBlockVectorWindow& a)
    {
      // check correct size
#ifdef DUNE_ISTL_WITH_CHECKING
      if (this->n!=a.N()) DUNE_THROW(ISTLError,"vector size mismatch");
#endif

      if (&a!=this)     // check if this and a are different objects
      {
        // copy data
        for (size_type i=0; i<this->n; i++) this->p[i]=a.p[i];
        for (size_type i=0; i<this->n; i++) this->j[i]=a.j[i];
      }
      return *this;
    }

    //! assign from base class object
    CompressedBlockVectorWindow& operator= (const compressed_block_vector_unmanaged<B,A>& a)
    {
      // forward to regular assignment operator
      return this->operator=(static_cast<const CompressedBlockVectorWindow&>(a));
    }

    //! assign from scalar
    CompressedBlockVectorWindow& operator= (const field_type& k)
    {
      (static_cast<compressed_block_vector_unmanaged<B,A>&>(*this)) = k;
      return *this;
    }


    //===== window manipulation methods

    //! set size and pointer
    void set (size_type _n, B* _p, size_type* _j)
    {
      this->n = _n;
      this->p = _p;
      this->j = _j;
    }

    //! set size only
    void setsize (size_type _n)
    {
      this->n = _n;
    }

    //! set pointer only
    void setptr (B* _p)
    {
      this->p = _p;
    }

    //! set pointer only
    void setindexptr (size_type* _j)
    {
      this->j = _j;
    }

    //! get pointer
    B* getptr ()
    {
      return this->p;
    }

    //! get pointer
    size_type* getindexptr ()
    {
      return this->j;
    }

    //! get pointer
    const B* getptr () const
    {
      return this->p;
    }

    //! get pointer
    const size_type* getindexptr () const
    {
      return this->j;
    }
    //! get size
    size_type getsize () const
    {
      return this->n;
    }
  };

} // end namespace

#endif


==> anc/xt-super/dune-istl/dune/istl/colcompmatrix.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ISTL_COLCOMPMATRIX_HH
#define DUNE_ISTL_COLCOMPMATRIX_HH
#include "bcrsmatrix.hh"
#include "bvector.hh"
#include <dune/common/fmatrix.hh>
#include <dune/common/fvector.hh>
#include <dune/common/typetraits.hh>
#include <dune/common/unused.hh>
#include <limits>

namespace Dune
{
  /**
   * @brief Provides access to an iterator over all matrix rows.
   *
   * @tparam M The type of the matrix.
   */
  template<class M>
  class MatrixRowSet
  {
  public:
    //! @brief The type of the matrix.
    typedef M Matrix;
    //! @brief The matrix row iterator type.
    typedef typename Matrix::ConstRowIterator const_iterator;

    /**
     * @brief Construct an row set over all matrix rows.
     * @param m The matrix for which we manage the rows.
     */
    MatrixRowSet(const Matrix& m)
      : m_(m)
    {}

    //! @brief Get the row iterator at the first row.
    const_iterator begin() const
    {
      return m_.begin();
    }
    //! @brief Get the row iterator at the end of all rows.
    const_iterator end() const
    {
      return m_.end();
    }
  private:
    const Matrix& m_;
  };

  /**
   * @brief Provides access to an iterator over an arbitrary subset
   * of matrix rows.
   *
   * @tparam M The type of the matrix.
   * @tparam S the type of the set of valid row indices.
   */
  template<class M, class S>
  class MatrixRowSubset
  {
  public:
    /** @brief the type of the matrix class. */
    typedef M Matrix;
    /** @brief the type of the set of valid row indices. */
    typedef S RowIndexSet;

    /**
     * @brief Construct an row set over all matrix rows.
     * @param m The matrix for which we manage the rows.
     * @param s The set of row indices we manage.
     */
    MatrixRowSubset(const Matrix& m, const RowIndexSet& s)
      : m_(m), s_(s)
    {}

    const Matrix& matrix() const
    {
      return m_;
    }

    const RowIndexSet& rowIndexSet() const
    {
      return s_;
    }

    //! @brief The matrix row iterator type.
    class const_iterator
      : public ForwardIteratorFacade<const_iterator, const typename Matrix::row_type>
    {
    public:
      const_iterator(typename Matrix::const_iterator firstRow,
                     typename RowIndexSet::const_iterator pos)
        : firstRow_(firstRow), pos_(pos)
      {}


      const typename Matrix::row_type& dereference() const
      {
        return *(firstRow_+ *pos_);
      }
      bool equals(const const_iterator& o) const
      {
        return pos_==o.pos_;
      }
      void increment()
      {
        ++pos_;
      }
      typename RowIndexSet::value_type index() const
      {
        return *pos_;
      }

    private:
      //! @brief Iterator pointing to the first row of the matrix.
      typename Matrix::const_iterator firstRow_;
      //! @brief Iterator pointing to the current row index.
      typename RowIndexSet::const_iterator pos_;
    };

    //! @brief Get the row iterator at the first row.
    const_iterator begin() const
    {
      return const_iterator(m_.begin(), s_.begin());
    }
    //! @brief Get the row iterator at the end of all rows.
    const_iterator end() const
    {
      return const_iterator(m_.begin(), s_.end());
    }

  private:
    //! @brief The matrix for which we manage the row subset.
    const Matrix& m_;
    //! @brief The set of row indices we manage.
    const RowIndexSet& s_;
  };

  /**
   * @brief Utility class for converting an ISTL Matrix into a column-compressed matrix
   * @tparam M the matrix type
   */
  template<class M>
  struct ColCompMatrix
  {};

  /**
   * @brief Inititializer for the ColCompMatrix
   * as needed by OverlappingSchwarz
   * @tparam M the matrix type
   */
  template<class M>
  struct ColCompMatrixInitializer
  {};

  template<class M, class X, class TM, class TD, class T1>
  class SeqOverlappingSchwarz;

  template<class T>
  struct SeqOverlappingSchwarzAssembler;

  /**
   * @brief Converter for BCRSMatrix to column-compressed Matrix.
   * specialization for BCRSMatrix
   */
  template<class B, class TA, int n, int m>
  class ColCompMatrix<BCRSMatrix<FieldMatrix<B,n,m>,TA> >
  {
    template<class M, class X, class TM, class TD, class T1>
    friend class SeqOverlappingSchwarz;
    friend struct ColCompMatrixInitializer<BCRSMatrix<FieldMatrix<B,n,m>,TA> >;

  public:
    /** @brief The type of the matrix to convert. */
    typedef BCRSMatrix<FieldMatrix<B,n,m>,TA> Matrix;
    friend struct SeqOverlappingSchwarzAssembler<ColCompMatrix<Matrix> >;

    typedef typename Matrix::size_type size_type;

    /**
     * @brief Constructor that initializes the data.
     * @param mat The matrix to convert.
     */
    explicit ColCompMatrix(const Matrix& mat);

    ColCompMatrix();

    /** @brief Destructor */
    virtual ~ColCompMatrix();

    /**
     * @brief Get the number of rows.
     * @return  The number of rows.
     */
    size_type N() const
    {
      return N_;
    }

    size_type nnz() const
    {
      return Nnz_/n/m;
    }

    /**
     * @brief Get the number of columns.
     * @return  The number of columns.
     */
    size_type M() const
    {
      return M_;
    }

    B* getValues() const
    {
      return values;
    }

    int* getRowIndex() const
    {
      return rowindex;
    }

    int* getColStart() const
    {
      return colstart;
    }

    ColCompMatrix& operator=(const Matrix& mat);
    ColCompMatrix& operator=(const ColCompMatrix& mat);

    /**
     * @brief Initialize data from a given set of matrix rows and columns
     * @tparam The type of the row index set.
     * @param mat the matrix with the values
     * @param mrs The set of row (and column) indices to represent
     */
    virtual void setMatrix(const Matrix& mat, const std::set<std::size_t>& mrs);
    /** @brief free allocated space. */
    virtual void free();

    /** @brief Initialize data from given matrix. */
    virtual void setMatrix(const Matrix& mat);

  public:
    int N_, M_, Nnz_;
    B* values;
    int* rowindex;
    int* colstart;
  };

  template<class T, class A, int n, int m>
  class ColCompMatrixInitializer<BCRSMatrix<FieldMatrix<T,n,m>,A> >
  {
    template<class I, class S, class D>
    friend class OverlappingSchwarzInitializer;
  public:
    typedef Dune::BCRSMatrix<FieldMatrix<T,n,m>,A> Matrix;
    typedef Dune::ColCompMatrix<Matrix> ColCompMatrix;
    typedef typename Matrix::row_type::const_iterator CIter;
    typedef typename Matrix::size_type size_type;

    ColCompMatrixInitializer(ColCompMatrix& lum);

    ColCompMatrixInitializer();

    virtual ~ColCompMatrixInitializer();

    template<typename Iter>
    void addRowNnz(const Iter& row) const;

    template<typename Iter, typename Set>
    void addRowNnz(const Iter& row, const Set& s) const;

    void allocate();

    template<typename Iter>
    void countEntries(const Iter& row, const CIter& col) const;

    void countEntries(size_type colidx) const;

    void calcColstart() const;

    template<typename Iter>
    void copyValue(const Iter& row, const CIter& col) const;

    void copyValue(const CIter& col, size_type rowindex, size_type colidx) const;

    virtual void createMatrix() const;

  protected:

    void allocateMatrixStorage() const;

    void allocateMarker();

    ColCompMatrix* mat;
    size_type cols;
    mutable size_type *marker;
  };

  template<class T, class A, int n, int m>
  ColCompMatrixInitializer<BCRSMatrix<FieldMatrix<T,n,m>,A> >::ColCompMatrixInitializer(ColCompMatrix& mat_)
    : mat(&mat_), cols(mat_.N()), marker(0)
  {
    mat->Nnz_=0;
  }

  template<class T, class A, int n, int m>
  ColCompMatrixInitializer<BCRSMatrix<FieldMatrix<T,n,m>,A> >::ColCompMatrixInitializer()
    : mat(0), cols(0), marker(0)
  {}

  template<class T, class A, int n, int m>
  ColCompMatrixInitializer<BCRSMatrix<FieldMatrix<T,n,m>,A> >::~ColCompMatrixInitializer()
  {
    if(marker)
      delete[] marker;
  }

  template<class T, class A, int n, int m>
  template<typename Iter>
  void ColCompMatrixInitializer<BCRSMatrix<FieldMatrix<T,n,m>,A> >::addRowNnz(const Iter& row) const
  {
    mat->Nnz_+=row->getsize();
  }

  template<class T, class A, int n, int m>
  template<typename Iter, typename Map>
  void ColCompMatrixInitializer<BCRSMatrix<FieldMatrix<T,n,m>,A> >::addRowNnz(const Iter& row,
                                                                            const Map& indices) const
  {
    typedef typename  Iter::value_type::const_iterator RIter;
    typedef typename Map::const_iterator MIter;
    MIter siter =indices.begin();
    for(RIter entry=row->begin(); entry!=row->end(); ++entry)
    {
      for(; siter!=indices.end() && *siter<entry.index(); ++siter) ;
      if(siter==indices.end())
        break;
      if(*siter==entry.index())
        // index is in subdomain
        ++mat->Nnz_;
    }
  }

  template<class T, class A, int n, int m>
  void ColCompMatrixInitializer<BCRSMatrix<FieldMatrix<T,n,m>,A> >::allocate()
  {
    allocateMatrixStorage();
    allocateMarker();
  }

  template<class T, class A, int n, int m>
  void ColCompMatrixInitializer<BCRSMatrix<FieldMatrix<T,n,m>,A> >::allocateMatrixStorage() const
  {
    mat->Nnz_*=n*m;
    // initialize data
    mat->values=new T[mat->Nnz_];
    mat->rowindex=new int[mat->Nnz_];
    mat->colstart=new int[cols+1];
  }

  template<class T, class A, int n, int m>
  void ColCompMatrixInitializer<BCRSMatrix<FieldMatrix<T,n,m>,A> >::allocateMarker()
  {
    marker = new typename Matrix::size_type[cols];

    for(size_type i=0; i < cols; ++i)
      marker[i]=0;
  }

  template<class T, class A, int n, int m>
  template<typename Iter>
  void ColCompMatrixInitializer<BCRSMatrix<FieldMatrix<T,n,m>,A> >::countEntries(const Iter& row, const CIter& col) const
  {
    DUNE_UNUSED_PARAMETER(row);
    countEntries(col.index());
  }

  template<class T, class A, int n, int m>
  void ColCompMatrixInitializer<BCRSMatrix<FieldMatrix<T,n,m>,A> >::countEntries(size_type colindex) const
  {
    for(size_type i=0; i < m; ++i)
    {
      assert(colindex*m+i<cols);
      marker[colindex*m+i]+=n;
    }
  }

  template<class T, class A, int n, int m>
  void ColCompMatrixInitializer<BCRSMatrix<FieldMatrix<T,n,m>,A> >::calcColstart() const
  {
    mat->colstart[0]=0;
    for(size_type i=0; i < cols; ++i) {
      assert(i<cols);
      mat->colstart[i+1]=mat->colstart[i]+marker[i];
      marker[i]=mat->colstart[i];
    }
  }

  template<class T, class A, int n, int m>
  template<typename Iter>
  void ColCompMatrixInitializer<BCRSMatrix<FieldMatrix<T,n,m>,A> >::copyValue(const Iter& row, const CIter& col) const
  {
    copyValue(col, row.index(), col.index());
  }

  template<class T, class A, int n, int m>
  void ColCompMatrixInitializer<BCRSMatrix<FieldMatrix<T,n,m>,A> >::copyValue(const CIter& col, size_type rowindex, size_type colindex) const
  {
    for(size_type i=0; i<n; i++) {
      for(size_type j=0; j<m; j++) {
        assert(colindex*m+j<cols-1 || (int)marker[colindex*m+j]<mat->colstart[colindex*m+j+1]);
        assert((int)marker[colindex*m+j]<mat->Nnz_);
        mat->rowindex[marker[colindex*m+j]]=rowindex*n+i;
        mat->values[marker[colindex*m+j]]=(*col)[i][j];
        ++marker[colindex*m+j]; // index for next entry in column
      }
    }
  }

  template<class T, class A, int n, int m>
  void ColCompMatrixInitializer<BCRSMatrix<FieldMatrix<T,n,m>,A> >::createMatrix() const
  {
    delete[] marker;
    marker=0;
  }

  template<class F, class MRS>
  void copyToColCompMatrix(F& initializer, const MRS& mrs)
  {
    typedef typename MRS::const_iterator Iter;
    typedef typename  std::iterator_traits<Iter>::value_type::const_iterator CIter;
    for(Iter row=mrs.begin(); row!= mrs.end(); ++row)
      initializer.addRowNnz(row);

    initializer.allocate();

    for(Iter row=mrs.begin(); row!= mrs.end(); ++row) {

      for(CIter col=row->begin(); col != row->end(); ++col)
        initializer.countEntries(row, col);
    }

    initializer.calcColstart();

    for(Iter row=mrs.begin(); row!= mrs.end(); ++row) {
      for(CIter col=row->begin(); col != row->end(); ++col) {
        initializer.copyValue(row, col);
      }

    }
    initializer.createMatrix();
  }

  template<class F, class M,class S>
  void copyToColCompMatrix(F& initializer, const MatrixRowSubset<M,S>& mrs)
  {
    typedef MatrixRowSubset<M,S> MRS;
    typedef typename MRS::RowIndexSet SIS;
    typedef typename SIS::const_iterator SIter;
    typedef typename MRS::const_iterator Iter;
    typedef typename std::iterator_traits<Iter>::value_type row_type;
    typedef typename row_type::const_iterator CIter;

    // Calculate upper Bound for nonzeros
    for(Iter row=mrs.begin(); row!= mrs.end(); ++row)
      initializer.addRowNnz(row, mrs.rowIndexSet());

    initializer.allocate();

    typedef typename MRS::Matrix::size_type size_type;

    // A vector containing the corresponding indices in
    // the to create submatrix.
    // If an entry is the maximum of size_type then this index will not appear in
    // the submatrix.
    std::vector<size_type> subMatrixIndex(mrs.matrix().N(),
                                          std::numeric_limits<size_type>::max());
    size_type s=0;
    for(SIter index = mrs.rowIndexSet().begin(); index!=mrs.rowIndexSet().end(); ++index)
      subMatrixIndex[*index]=s++;

    for(Iter row=mrs.begin(); row!= mrs.end(); ++row)
      for(CIter col=row->begin(); col != row->end(); ++col) {
        if(subMatrixIndex[col.index()]!=std::numeric_limits<size_type>::max())
          // This column is in our subset (use submatrix column index)
          initializer.countEntries(subMatrixIndex[col.index()]);
      }

    initializer.calcColstart();

    for(Iter row=mrs.begin(); row!= mrs.end(); ++row)
      for(CIter col=row->begin(); col != row->end(); ++col) {
        if(subMatrixIndex[col.index()]!=std::numeric_limits<size_type>::max())
          // This value is in our submatrix -> copy (use submatrix indices
          initializer.copyValue(col, subMatrixIndex[row.index()], subMatrixIndex[col.index()]);
      }
    initializer.createMatrix();
  }

#ifndef DOXYGEN

  template<class B, class TA, int n, int m>
  ColCompMatrix<BCRSMatrix<FieldMatrix<B,n,m>,TA> >::ColCompMatrix()
    : N_(0), M_(0), Nnz_(0), values(0), rowindex(0), colstart(0)
  {}

  template<class B, class TA, int n, int m>
  ColCompMatrix<BCRSMatrix<FieldMatrix<B,n,m>,TA> >
  ::ColCompMatrix(const Matrix& mat)
    : N_(n*mat.N()), M_(m*mat.M()), Nnz_(n*m*mat.nonzeroes())
  {}

  template<class B, class TA, int n, int m>
  ColCompMatrix<BCRSMatrix<FieldMatrix<B,n,m>,TA> >&
  ColCompMatrix<BCRSMatrix<FieldMatrix<B,n,m>,TA> >::operator=(const Matrix& mat)
  {
    if(N_+M_+Nnz_!=0)
      free();
    setMatrix(mat);
    return *this;
  }

  template<class B, class TA, int n, int m>
  ColCompMatrix<BCRSMatrix<FieldMatrix<B,n,m>,TA> >&
  ColCompMatrix<BCRSMatrix<FieldMatrix<B,n,m>,TA> >::operator=(const ColCompMatrix& mat)
  {
    if(N_+M_+Nnz_!=0)
      free();
    N_=mat.N_;
    M_=mat.M_;
    Nnz_= mat.Nnz_;
    if(M_>0) {
      colstart=new int[M_+1];
      for(int i=0; i<=M_; ++i)
        colstart[i]=mat.colstart[i];
    }

    if(Nnz_>0) {
      values = new B[Nnz_];
      rowindex = new int[Nnz_];

      for(int i=0; i<Nnz_; ++i)
        values[i]=mat.values[i];

      for(int i=0; i<Nnz_; ++i)
        rowindex[i]=mat.rowindex[i];
    }
    return *this;
  }

  template<class B, class TA, int n, int m>
  void ColCompMatrix<BCRSMatrix<FieldMatrix<B,n,m>,TA> >
  ::setMatrix(const Matrix& mat)
  {
    N_=n*mat.N();
    M_=m*mat.M();
    ColCompMatrixInitializer<Matrix> initializer(*this);

    copyToColCompMatrix(initializer, MatrixRowSet<Matrix>(mat));
  }

  template<class B, class TA, int n, int m>
  void ColCompMatrix<BCRSMatrix<FieldMatrix<B,n,m>,TA> >
  ::setMatrix(const Matrix& mat, const std::set<std::size_t>& mrs)
  {
    if(N_+M_+Nnz_!=0)
      free();
    N_=mrs.size()*n;
    M_=mrs.size()*m;
    ColCompMatrixInitializer<Matrix> initializer(*this);

    copyToColCompMatrix(initializer, MatrixRowSubset<Matrix,std::set<std::size_t> >(mat,mrs));
  }

  template<class B, class TA, int n, int m>
  ColCompMatrix<BCRSMatrix<FieldMatrix<B,n,m>,TA> >::~ColCompMatrix()
  {
    if(N_+M_+Nnz_!=0)
      free();
  }

  template<class B, class TA, int n, int m>
  void ColCompMatrix<BCRSMatrix<FieldMatrix<B,n,m>,TA> >::free()
  {
    delete[] values;
    delete[] rowindex;
    delete[] colstart;
    N_ = 0;
    M_ = 0;
    Nnz_ = 0;
  }

#endif // DOXYGEN

}
#endif


==> anc/xt-super/dune-istl/dune/istl/gsetc.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ISTL_GSETC_HH
#define DUNE_ISTL_GSETC_HH

#include <cmath>
#include <complex>
#include <iostream>
#include <iomanip>
#include <string>
#include "multitypeblockvector.hh"
#include "multitypeblockmatrix.hh"

#include "istlexception.hh"


/*! \file
   \brief Simple iterative methods like Jacobi, Gauss-Seidel, SOR, SSOR, etc.
    in a generic way
 */

namespace Dune {

  /**
   * @defgroup ISTL_Kernel Block Recursive Iterative Kernels
   * @ingroup ISTL_SPMV
   *
   * Generic iterative kernels for the solvers which work on the block recursive
   * structure of the matrices and vectors.
   * @addtogroup ISTL_Kernel
   * @{
   */

  //============================================================
  // parameter types
  //============================================================

  //! compile-time parameter for block recursion depth
  template<int l>
  struct BL {
    enum {recursion_level = l};
  };

  enum WithDiagType {
    withdiag=1,
    nodiag=0
  };

  enum WithRelaxType {
    withrelax=1,
    norelax=0
  };

  //============================================================
  // generic triangular solves
  // consider block decomposition A = L + D + U
  // we can invert L, L+D, U, U+D
  // we can apply relaxation or not
  // we can recurse over a fixed number of levels
  //============================================================

  // template meta program for triangular solves
  template<int I, WithDiagType diag, WithRelaxType relax>
  struct algmeta_btsolve {
    template<class M, class X, class Y, class K>
    static void bltsolve (const M& A, X& v, const Y& d, const K& w)
    {
      // iterator types
      typedef typename M::ConstRowIterator rowiterator;
      typedef typename M::ConstColIterator coliterator;
      typedef typename Y::block_type bblock;

      // local solve at each block and immediate update
      rowiterator endi=A.end();
      for (rowiterator i=A.begin(); i!=endi; ++i)
      {
        bblock rhs(d[i.index()]);
        coliterator j;
        for (j=(*i).begin(); j.index()<i.index(); ++j)
          (*j).mmv(v[j.index()],rhs);
        algmeta_btsolve<I-1,diag,relax>::bltsolve(*j,v[i.index()],rhs,w);
      }
    }
    template<class M, class X, class Y, class K>
    static void butsolve (const M& A, X& v, const Y& d, const K& w)
    {
      // iterator types
      typedef typename M::ConstRowIterator rowiterator;
      typedef typename M::ConstColIterator coliterator;
      typedef typename Y::block_type bblock;

      // local solve at each block and immediate update
      rowiterator rendi=A.beforeBegin();
      for (rowiterator i=A.beforeEnd(); i!=rendi; --i)
      {
        bblock rhs(d[i.index()]);
        coliterator j;
        for (j=(*i).beforeEnd(); j.index()>i.index(); --j)
          (*j).mmv(v[j.index()],rhs);
        algmeta_btsolve<I-1,diag,relax>::butsolve(*j,v[i.index()],rhs,w);
      }
    }
  };

  // recursion end ...
  template<>
  struct algmeta_btsolve<0,withdiag,withrelax> {
    template<class M, class X, class Y, class K>
    static void bltsolve (const M& A, X& v, const Y& d, const K& w)
    {
      A.solve(v,d);
      v *= w;
    }
    template<class M, class X, class Y, class K>
    static void butsolve (const M& A, X& v, const Y& d, const K& w)
    {
      A.solve(v,d);
      v *= w;
    }
  };
  template<>
  struct algmeta_btsolve<0,withdiag,norelax> {
    template<class M, class X, class Y, class K>
    static void bltsolve (const M& A, X& v, const Y& d, const K& /*w*/)
    {
      A.solve(v,d);
    }
    template<class M, class X, class Y, class K>
    static void butsolve (const M& A, X& v, const Y& d, const K& /*w*/)
    {
      A.solve(v,d);
    }
  };
  template<>
  struct algmeta_btsolve<0,nodiag,withrelax> {
    template<class M, class X, class Y, class K>
    static void bltsolve (const M& /*A*/, X& v, const Y& d, const K& w)
    {
      v = d;
      v *= w;
    }
    template<class M, class X, class Y, class K>
    static void butsolve (const M& /*A*/, X& v, const Y& d, const K& w)
    {
      v = d;
      v *= w;
    }
  };
  template<>
  struct algmeta_btsolve<0,nodiag,norelax> {
    template<class M, class X, class Y, class K>
    static void bltsolve (const M& /*A*/, X& v, const Y& d, const K& /*w*/)
    {
      v = d;
    }
    template<class M, class X, class Y, class K>
    static void butsolve (const M& /*A*/, X& v, const Y& d, const K& /*w*/)
    {
      v = d;
    }
  };


  // user calls

  // default block recursion level = 1

  //! block lower triangular solve
  template<class M, class X, class Y>
  void bltsolve (const M& A, X& v, const Y& d)
  {
    typename X::field_type w=1;
    algmeta_btsolve<1,withdiag,norelax>::bltsolve(A,v,d,w);
  }
  //! relaxed block lower triangular solve
  template<class M, class X, class Y, class K>
  void bltsolve (const M& A, X& v, const Y& d, const K& w)
  {
    algmeta_btsolve<1,withdiag,withrelax>::bltsolve(A,v,d,w);
  }
  //! unit block lower triangular solve
  template<class M, class X, class Y>
  void ubltsolve (const M& A, X& v, const Y& d)
  {
    typename X::field_type w=1;
    algmeta_btsolve<1,nodiag,norelax>::bltsolve(A,v,d,w);
  }
  //! relaxed unit block lower triangular solve
  template<class M, class X, class Y, class K>
  void ubltsolve (const M& A, X& v, const Y& d, const K& w)
  {
    algmeta_btsolve<1,nodiag,withrelax>::bltsolve(A,v,d,w);
  }

  //! block upper triangular solve
  template<class M, class X, class Y>
  void butsolve (const M& A, X& v, const Y& d)
  {
    typename X::field_type w=1;
    algmeta_btsolve<1,withdiag,norelax>::butsolve(A,v,d,w);
  }
  //! relaxed block upper triangular solve
  template<class M, class X, class Y, class K>
  void butsolve (const M& A, X& v, const Y& d, const K& w)
  {
    algmeta_btsolve<1,withdiag,withrelax>::butsolve(A,v,d,w);
  }
  //! unit block upper triangular solve
  template<class M, class X, class Y>
  void ubutsolve (const M& A, X& v, const Y& d)
  {
    typename X::field_type w=1;
    algmeta_btsolve<1,nodiag,norelax>::butsolve(A,v,d,w);
  }
  //! relaxed unit block upper triangular solve
  template<class M, class X, class Y, class K>
  void ubutsolve (const M& A, X& v, const Y& d, const K& w)
  {
    algmeta_btsolve<1,nodiag,withrelax>::butsolve(A,v,d,w);
  }

  // general block recursion level >= 0

  //! block lower triangular solve
  template<class M, class X, class Y, int l>
  void bltsolve (const M& A, X& v, const Y& d, BL<l> /*bl*/)
  {
    typename X::field_type w=1;
    algmeta_btsolve<l,withdiag,norelax>::bltsolve(A,v,d,w);
  }
  //! relaxed block lower triangular solve
  template<class M, class X, class Y, class K, int l>
  void bltsolve (const M& A, X& v, const Y& d, const K& w, BL<l> /*bl*/)
  {
    algmeta_btsolve<l,withdiag,withrelax>::bltsolve(A,v,d,w);
  }
  //! unit block lower triangular solve
  template<class M, class X, class Y, int l>
  void ubltsolve (const M& A, X& v, const Y& d, BL<l> /*bl*/)
  {
    typename X::field_type w=1;
    algmeta_btsolve<l,nodiag,norelax>::bltsolve(A,v,d,w);
  }
  //! relaxed unit block lower triangular solve
  template<class M, class X, class Y, class K, int l>
  void ubltsolve (const M& A, X& v, const Y& d, const K& w, BL<l> /*bl*/)
  {
    algmeta_btsolve<l,nodiag,withrelax>::bltsolve(A,v,d,w);
  }

  //! block upper triangular solve
  template<class M, class X, class Y, int l>
  void butsolve (const M& A, X& v, const Y& d, BL<l> bl)
  {
    typename X::field_type w=1;
    algmeta_btsolve<l,withdiag,norelax>::butsolve(A,v,d,w);
  }
  //! relaxed block upper triangular solve
  template<class M, class X, class Y, class K, int l>
  void butsolve (const M& A, X& v, const Y& d, const K& w, BL<l> bl)
  {
    algmeta_btsolve<l,withdiag,withrelax>::butsolve(A,v,d,w);
  }
  //! unit block upper triangular solve
  template<class M, class X, class Y, int l>
  void ubutsolve (const M& A, X& v, const Y& d, BL<l> bl)
  {
    typename X::field_type w=1;
    algmeta_btsolve<l,nodiag,norelax>::butsolve(A,v,d,w);
  }
  //! relaxed unit block upper triangular solve
  template<class M, class X, class Y, class K, int l>
  void ubutsolve (const M& A, X& v, const Y& d, const K& w, BL<l> bl)
  {
    algmeta_btsolve<l,nodiag,withrelax>::butsolve(A,v,d,w);
  }



  //============================================================
  // generic block diagonal solves
  // consider block decomposition A = L + D + U
  // we can apply relaxation or not
  // we can recurse over a fixed number of levels
  //============================================================

  // template meta program for diagonal solves
  template<int I, WithRelaxType relax>
  struct algmeta_bdsolve {
    template<class M, class X, class Y, class K>
    static void bdsolve (const M& A, X& v, const Y& d, const K& w)
    {
      // iterator types
      typedef typename M::ConstRowIterator rowiterator;
      typedef typename M::ConstColIterator coliterator;

      // local solve at each block and immediate update
      rowiterator rendi=A.beforeBegin();
      for (rowiterator i=A.beforeEnd(); i!=rendi; --i)
      {
        coliterator ii=(*i).find(i.index());
        algmeta_bdsolve<I-1,relax>::bdsolve(*ii,v[i.index()],d[i.index()],w);
      }
    }
  };

  // recursion end ...
  template<>
  struct algmeta_bdsolve<0,withrelax> {
    template<class M, class X, class Y, class K>
    static void bdsolve (const M& A, X& v, const Y& d, const K& w)
    {
      A.solve(v,d);
      v *= w;
    }
  };
  template<>
  struct algmeta_bdsolve<0,norelax> {
    template<class M, class X, class Y, class K>
    static void bdsolve (const M& A, X& v, const Y& d, const K& /*w*/)
    {
      A.solve(v,d);
    }
  };

  // user calls

  // default block recursion level = 1

  //! block diagonal solve, no relaxation
  template<class M, class X, class Y>
  void bdsolve (const M& A, X& v, const Y& d)
  {
    typename X::field_type w=1;
    algmeta_bdsolve<1,norelax>::bdsolve(A,v,d,w);
  }
  //! block diagonal solve, with relaxation
  template<class M, class X, class Y, class K>
  void bdsolve (const M& A, X& v, const Y& d, const K& w)
  {
    algmeta_bdsolve<1,withrelax>::bdsolve(A,v,d,w);
  }

  // general block recursion level >= 0

  //! block diagonal solve, no relaxation
  template<class M, class X, class Y, int l>
  void bdsolve (const M& A, X& v, const Y& d, BL<l> /*bl*/)
  {
    typename X::field_type w=1;
    algmeta_bdsolve<l,norelax>::bdsolve(A,v,d,w);
  }
  //! block diagonal solve, with relaxation
  template<class M, class X, class Y, class K, int l>
  void bdsolve (const M& A, X& v, const Y& d, const K& w, BL<l> /*bl*/)
  {
    algmeta_bdsolve<l,withrelax>::bdsolve(A,v,d,w);
  }





  //============================================================
  // generic steps of iteration methods
  // Jacobi, Gauss-Seidel, SOR, SSOR
  // work directly on Ax=b, ie solve M(x^{i+1}-x^i) = w (b-Ax^i)
  // we can recurse over a fixed number of levels
  //============================================================


  // template meta program for iterative solver steps
  template<int I>
  struct algmeta_itsteps {

#if HAVE_DUNE_BOOST
#ifdef HAVE_BOOST_FUSION

    template<typename T11, typename T12, typename T13, typename T14,
        typename T15, typename T16, typename T17, typename T18,
        typename T19, typename T21, typename T22, typename T23,
        typename T24, typename T25, typename T26, typename T27,
        typename T28, typename T29, class K>
    static void dbgs (const MultiTypeBlockMatrix<T11,T12,T13,T14,T15,T16,T17,T18,T19>& A,
                      MultiTypeBlockVector<T21,T22,T23,T24,T25,T26,T27,T28,T29>& x,
                      const MultiTypeBlockVector<T21,T22,T23,T24,T25,T26,T27,T28,T29>& b,
                      const K& w)
    {
      const int rowcount =
        boost::mpl::size<MultiTypeBlockMatrix<T11,T12,T13,T14,T15,T16,T17,T18,T19> >::value;
      Dune::MultiTypeBlockMatrix_Solver<I,0,rowcount>::dbgs(A, x, b, w);
    }
#endif
#endif

    template<class M, class X, class Y, class K>
    static void dbgs (const M& A, X& x, const Y& b, const K& w)
    {
      typedef typename M::ConstRowIterator rowiterator;
      typedef typename M::ConstColIterator coliterator;
      typedef typename Y::block_type bblock;
      bblock rhs;

      X xold(x);     // remember old x

      rowiterator endi=A.end();
      for (rowiterator i=A.begin(); i!=endi; ++i)
      {
        rhs = b[i.index()];           // rhs = b_i
        coliterator endj=(*i).end();
        coliterator j=(*i).begin();
        for (; j.index()<i.index(); ++j)           // iterate over a_ij with j < i
          (*j).mmv(x[j.index()],rhs);               // rhs -= sum_{j<i} a_ij * xnew_j
        coliterator diag=j++;           // *diag = a_ii and increment coliterator j from a_ii to a_i+1,i to skip diagonal
        for (; j != endj; ++j)           // iterate over a_ij with j > i
          (*j).mmv(x[j.index()],rhs);               // rhs -= sum_{j>i} a_ij * xold_j
        algmeta_itsteps<I-1>::dbgs(*diag,x[i.index()],rhs,w);           // if I==1: xnew_i = rhs/a_ii
      }
      // next two lines: xnew_i = w / a_ii * (b_i - sum_{j<i} a_ij * xnew_j - sum_{j>=i} a_ij * xold_j) + (1-w)*xold;
      x *= w;
      x.axpy(K(1)-w,xold);
    }

#if HAVE_DUNE_BOOST
#ifdef HAVE_BOOST_FUSION

    template<typename T11, typename T12, typename T13, typename T14,
        typename T15, typename T16, typename T17, typename T18,
        typename T19, typename T21, typename T22, typename T23,
        typename T24, typename T25, typename T26, typename T27,
        typename T28, typename T29, class K>
    static void bsorf (const MultiTypeBlockMatrix<T11,T12,T13,T14,T15,T16,T17,T18,T19>& A,
                       MultiTypeBlockVector<T21,T22,T23,T24,T25,T26,T27,T28,T29>& x,
                       const MultiTypeBlockVector<T21,T22,T23,T24,T25,T26,T27,T28,T29>& b,
                       const K& w)
    {
      const int rowcount =
        boost::mpl::size<MultiTypeBlockMatrix<T11,T12,T13,T14,T15,T16,T17,T18,T19> >::value;
      Dune::MultiTypeBlockMatrix_Solver<I,0,rowcount>::bsorf(A, x, b, w);
    }
#endif
#endif

    template<class M, class X, class Y, class K>
    static void bsorf (const M& A, X& x, const Y& b, const K& w)
    {
      typedef typename M::ConstRowIterator rowiterator;
      typedef typename M::ConstColIterator coliterator;
      typedef typename Y::block_type bblock;
      typedef typename X::block_type xblock;
      bblock rhs;
      xblock v;

      // Initialize nested data structure if there are entries
      if(A.begin()!=A.end())
        v=x[0];

      rowiterator endi=A.end();
      for (rowiterator i=A.begin(); i!=endi; ++i)
      {
        rhs = b[i.index()];           // rhs = b_i
        coliterator endj=(*i).end();           // iterate over a_ij with j < i
        coliterator j=(*i).begin();
        for (; j.index()<i.index(); ++j)
          (*j).mmv(x[j.index()],rhs);               //  rhs -= sum_{j<i} a_ij * xnew_j
        coliterator diag=j;           // *diag = a_ii
        for (; j!=endj; ++j)
          (*j).mmv(x[j.index()],rhs);               // rhs -= sum_{j<i} a_ij * xnew_j
        algmeta_itsteps<I-1>::bsorf(*diag,v,rhs,w);           // if blocksize I==1: v = rhs/a_ii
        x[i.index()].axpy(w,v);           // x_i = w / a_ii * (b_i - sum_{j<i} a_ij * xnew_j - sum_{j>=i} a_ij * xold_j)
      }
    }

#if HAVE_DUNE_BOOST
#ifdef HAVE_BOOST_FUSION

    template<typename T11, typename T12, typename T13, typename T14,
        typename T15, typename T16, typename T17, typename T18,
        typename T19, typename T21, typename T22, typename T23,
        typename T24, typename T25, typename T26, typename T27,
        typename T28, typename T29, class K>
    static void bsorb (const MultiTypeBlockMatrix<T11,T12,T13,T14,T15,T16,T17,T18,T19>& A,
                       MultiTypeBlockVector<T21,T22,T23,T24,T25,T26,T27,T28,T29>& x,
                       const MultiTypeBlockVector<T21,T22,T23,T24,T25,T26,T27,T28,T29>& b,
                       const K& w)
    {
      const int rowcount =
        mpl::size<MultiTypeBlockMatrix<T11,T12,T13,T14,T15,T16,T17,T18,T19> >::value;
      Dune::MultiTypeBlockMatrix_Solver<I,rowcount-1,rowcount>::bsorb(A, x, b, w);
    }
#endif
#endif

    template<class M, class X, class Y, class K>
    static void bsorb (const M& A, X& x, const Y& b, const K& w)
    {
      typedef typename M::ConstRowIterator rowiterator;
      typedef typename M::ConstColIterator coliterator;
      typedef typename Y::block_type bblock;
      typedef typename X::block_type xblock;
      bblock rhs;
      xblock v;

      // Initialize nested data structure if there are entries
      if(A.begin()!=A.end())
        v=x[0];

      rowiterator endi=A.beforeBegin();
      for (rowiterator i=A.beforeEnd(); i!=endi; --i)
      {
        rhs = b[i.index()];
        coliterator endj=(*i).end();
        coliterator j=(*i).begin();
        for (; j.index()<i.index(); ++j)
          (*j).mmv(x[j.index()],rhs);
        coliterator diag=j;
        for (; j!=endj; ++j)
          (*j).mmv(x[j.index()],rhs);
        algmeta_itsteps<I-1>::bsorb(*diag,v,rhs,w);
        x[i.index()].axpy(w,v);
      }
    }

#if HAVE_DUNE_BOOST
#ifdef HAVE_BOOST_FUSION

    template<typename T11, typename T12, typename T13, typename T14,
        typename T15, typename T16, typename T17, typename T18,
        typename T19, typename T21, typename T22, typename T23,
        typename T24, typename T25, typename T26, typename T27,
        typename T28, typename T29, class K>
    static void dbjac (const MultiTypeBlockMatrix<T11,T12,T13,T14,T15,T16,T17,T18,T19>& A,
                       MultiTypeBlockVector<T21,T22,T23,T24,T25,T26,T27,T28,T29>& x,
                       const MultiTypeBlockVector<T21,T22,T23,T24,T25,T26,T27,T28,T29>& b,
                       const K& w)
    {
      const int rowcount =
        boost::mpl::size<MultiTypeBlockMatrix<T11,T12,T13,T14,T15,T16,T17,T18,T19> >::value;
      Dune::MultiTypeBlockMatrix_Solver<I,0,rowcount >::dbjac(A, x, b, w);
    }
#endif
#endif

    template<class M, class X, class Y, class K>
    static void dbjac (const M& A, X& x, const Y& b, const K& w)
    {
      typedef typename M::ConstRowIterator rowiterator;
      typedef typename M::ConstColIterator coliterator;
      typedef typename Y::block_type bblock;
      bblock rhs;

      X v(x);     // allocate with same size

      rowiterator endi=A.end();
      for (rowiterator i=A.begin(); i!=endi; ++i)
      {
        rhs = b[i.index()];
        coliterator endj=(*i).end();
        coliterator j=(*i).begin();
        for (; j.index()<i.index(); ++j)
          (*j).mmv(x[j.index()],rhs);
        coliterator diag=j;
        for (; j!=endj; ++j)
          (*j).mmv(x[j.index()],rhs);
        algmeta_itsteps<I-1>::dbjac(*diag,v[i.index()],rhs,w);
      }
      x.axpy(w,v);
    }
  };
  // end of recursion
  template<>
  struct algmeta_itsteps<0> {
    template<class M, class X, class Y, class K>
    static void dbgs (const M& A, X& x, const Y& b, const K& /*w*/)
    {
      A.solve(x,b);
    }
    template<class M, class X, class Y, class K>
    static void bsorf (const M& A, X& x, const Y& b, const K& /*w*/)
    {
      A.solve(x,b);
    }
    template<class M, class X, class Y, class K>
    static void bsorb (const M& A, X& x, const Y& b, const K& /*w*/)
    {
      A.solve(x,b);
    }
    template<class M, class X, class Y, class K>
    static void dbjac (const M& A, X& x, const Y& b, const K& /*w*/)
    {
      A.solve(x,b);
    }
  };


  // user calls

  //! GS step
  template<class M, class X, class Y, class K>
  void dbgs (const M& A, X& x, const Y& b, const K& w)
  {
    algmeta_itsteps<1>::dbgs(A,x,b,w);
  }
  //! GS step
  template<class M, class X, class Y, class K, int l>
  void dbgs (const M& A, X& x, const Y& b, const K& w, BL<l> /*bl*/)
  {
    algmeta_itsteps<l>::dbgs(A,x,b,w);
  }
  //! SOR step
  template<class M, class X, class Y, class K>
  void bsorf (const M& A, X& x, const Y& b, const K& w)
  {
    algmeta_itsteps<1>::bsorf(A,x,b,w);
  }
  //! SOR step
  template<class M, class X, class Y, class K, int l>
  void bsorf (const M& A, X& x, const Y& b, const K& w, BL<l> /*bl*/)
  {
    algmeta_itsteps<l>::bsorf(A,x,b,w);
  }
  //! SSOR step
  template<class M, class X, class Y, class K>
  void bsorb (const M& A, X& x, const Y& b, const K& w)
  {
    algmeta_itsteps<1>::bsorb(A,x,b,w);
  }
  //! Backward SOR step
  template<class M, class X, class Y, class K, int l>
  void bsorb (const M& A, X& x, const Y& b, const K& w, BL<l> /*bl*/)
  {
    algmeta_itsteps<l>::bsorb(A,x,b,w);
  }
  //! Jacobi step
  template<class M, class X, class Y, class K>
  void dbjac (const M& A, X& x, const Y& b, const K& w)
  {
    algmeta_itsteps<1>::dbjac(A,x,b,w);
  }
  //! Jacobi step
  template<class M, class X, class Y, class K, int l>
  void dbjac (const M& A, X& x, const Y& b, const K& w, BL<l> /*bl*/)
  {
    algmeta_itsteps<l>::dbjac(A,x,b,w);
  }


  /** @} end documentation */

} // end namespace

#endif


==> anc/xt-super/dune-istl/dune/istl/ilu.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ISTL_ILU_HH
#define DUNE_ISTL_ILU_HH

#include <cmath>
#include <complex>
#include <iostream>
#include <iomanip>
#include <string>
#include <set>
#include <map>

#include <dune/common/fmatrix.hh>
#include "istlexception.hh"

/** \file
 * \brief  ???
 */

namespace Dune {

  /** @addtogroup ISTL_Kernel
          @{
   */

  class MatrixBlockError : public virtual Dune::FMatrixError {
  public:
    int r, c;
  };


  //! compute ILU decomposition of A. A is overwritten by its decomposition
  template<class M>
  void bilu0_decomposition (M& A)
  {
    // iterator types
    typedef typename M::RowIterator rowiterator;
    typedef typename M::ColIterator coliterator;
    typedef typename M::block_type block;

    // implement left looking variant with stored inverse
    rowiterator endi=A.end();
    for (rowiterator i=A.begin(); i!=endi; ++i)
    {
      // coliterator is diagonal after the following loop
      coliterator endij=(*i).end();           // end of row i
      coliterator ij;

      // eliminate entries left of diagonal; store L factor
      for (ij=(*i).begin(); ij.index()<i.index(); ++ij)
      {
        // find A_jj which eliminates A_ij
        coliterator jj = A[ij.index()].find(ij.index());

        // compute L_ij = A_jj^-1 * A_ij
        (*ij).rightmultiply(*jj);

        // modify row
        coliterator endjk=A[ij.index()].end();                 // end of row j
        coliterator jk=jj; ++jk;
        coliterator ik=ij; ++ik;
        while (ik!=endij && jk!=endjk)
          if (ik.index()==jk.index())
          {
            block B(*jk);
            B.leftmultiply(*ij);
            *ik -= B;
            ++ik; ++jk;
          }
          else
          {
            if (ik.index()<jk.index())
              ++ik;
            else
              ++jk;
          }
      }

      // invert pivot and store it in A
      if (ij.index()!=i.index())
        DUNE_THROW(ISTLError,"diagonal entry missing");
      try {
        (*ij).invert();   // compute inverse of diagonal block
      }
      catch (Dune::FMatrixError & e) {
        DUNE_THROW(MatrixBlockError, "ILU failed to invert matrix block A["
                   << i.index() << "][" << ij.index() << "]" << e.what();
                   th__ex.r=i.index(); th__ex.c=ij.index(););
      }
    }
  }

  //! LU backsolve with stored inverse
  template<class M, class X, class Y>
  void bilu_backsolve (const M& A, X& v, const Y& d)
  {
    // iterator types
    typedef typename M::ConstRowIterator rowiterator;
    typedef typename M::ConstColIterator coliterator;
    typedef typename Y::block_type dblock;
    typedef typename X::block_type vblock;

    // lower triangular solve
    rowiterator endi=A.end();
    for (rowiterator i=A.begin(); i!=endi; ++i)
    {
      dblock rhs(d[i.index()]);
      for (coliterator j=(*i).begin(); j.index()<i.index(); ++j)
        (*j).mmv(v[j.index()],rhs);
      v[i.index()] = rhs;           // Lii = I
    }

    // upper triangular solve
    rowiterator rendi=A.beforeBegin();
    for (rowiterator i=A.beforeEnd(); i!=rendi; --i)
    {
      vblock rhs(v[i.index()]);
      coliterator j;
      for (j=(*i).beforeEnd(); j.index()>i.index(); --j)
        (*j).mmv(v[j.index()],rhs);
      v[i.index()] = 0;
      (*j).umv(rhs,v[i.index()]);           // diagonal stores inverse!
    }
  }



  // recursive function template to access first entry of a matrix
  template<class M>
  typename M::field_type& firstmatrixelement (M& A)
  {
    return firstmatrixelement(*(A.begin()->begin()));
  }

  template<class K, int n, int m>
  K& firstmatrixelement (FieldMatrix<K,n,m>& A)
  {
    return A[0][0];
  }

  template<class K>
  K& firstmatrixelement (FieldMatrix<K,1,1>& A)
  {
    return A[0][0];
  }


  /*! ILU decomposition of order n
          Computes ILU decomposition of order n. The matrix ILU should
      be an empty matrix in row_wise creation mode. This allows the user
      to either specify the number of nonzero elements or to
          determine it automatically at run-time.
   */
  template<class M>
  void bilu_decomposition (const M& A, int n, M& ILU)
  {
    // iterator types
    typedef typename M::ColIterator coliterator;
    typedef typename M::ConstRowIterator crowiterator;
    typedef typename M::ConstColIterator ccoliterator;
    typedef typename M::CreateIterator createiterator;
    typedef typename M::field_type K;
    typedef std::map<size_t, int> map;
    typedef typename map::iterator mapiterator;

    // symbolic factorization phase, store generation number in first matrix element
    crowiterator endi=A.end();
    createiterator ci=ILU.createbegin();
    for (crowiterator i=A.begin(); i!=endi; ++i)
    {
      //		std::cout << "in row " << i.index() << std::endl;
      map rowpattern;           // maps column index to generation

      // initialize pattern with row of A
      for (ccoliterator j=(*i).begin(); j!=(*i).end(); ++j)
        rowpattern[j.index()] = 0;

      // eliminate entries in row which are to the left of the diagonal
      for (mapiterator ik=rowpattern.begin(); (*ik).first<i.index(); ++ik)
      {
        if ((*ik).second<n)
        {
          //                            std::cout << "  eliminating " << i.index() << "," << (*ik).first
          //                                              << " level " << (*ik).second << std::endl;

          coliterator endk = ILU[(*ik).first].end();                       // end of row k
          coliterator kj = ILU[(*ik).first].find((*ik).first);                       // diagonal in k
          for (++kj; kj!=endk; ++kj)                       // row k eliminates in row i
          {
            // we misuse the storage to store an int. If the field_type is std::complex, we have to access the real part
            // starting from C++11, we can use std::real to always return a real value, even if it is double/float
            int generation = (int) std::real( firstmatrixelement(*kj) );
            if (generation<n)
            {
              mapiterator ij = rowpattern.find(kj.index());
              if (ij==rowpattern.end())
              {
                //std::cout << "    new entry " << i.index() << "," << kj.index()
                //                                                << " level " << (*ik).second+1 << std::endl;

                rowpattern[kj.index()] = generation+1;
              }
            }
          }
        }
      }

      // create row
      for (mapiterator ik=rowpattern.begin(); ik!=rowpattern.end(); ++ik)
        ci.insert((*ik).first);
      ++ci;           // now row i exist

      // write generation index into entries
      coliterator endILUij = ILU[i.index()].end();;
      for (coliterator ILUij=ILU[i.index()].begin(); ILUij!=endILUij; ++ILUij)
        firstmatrixelement(*ILUij) = (K) rowpattern[ILUij.index()];
    }

    //	printmatrix(std::cout,ILU,"ilu pattern","row",10,2);

    // copy entries of A
    for (crowiterator i=A.begin(); i!=endi; ++i)
    {
      coliterator ILUij;
      coliterator endILUij = ILU[i.index()].end();;
      for (ILUij=ILU[i.index()].begin(); ILUij!=endILUij; ++ILUij)
        (*ILUij) = 0;           // clear row
      ccoliterator Aij = (*i).begin();
      ccoliterator endAij = (*i).end();
      ILUij = ILU[i.index()].begin();
      while (Aij!=endAij && ILUij!=endILUij)
      {
        if (Aij.index()==ILUij.index())
        {
          *ILUij = *Aij;
          ++Aij; ++ILUij;
        }
        else
        {
          if (Aij.index()<ILUij.index())
            ++Aij;
          else
            ++ILUij;
        }
      }
    }

    // call decomposition on pattern
    bilu0_decomposition(ILU);
  }


  /** @} end documentation */

} // end namespace

#endif


==> anc/xt-super/dune-istl/dune/istl/ilusubdomainsolver.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ISTL_ILUSUBDOMAINSOLVER_HH
#define DUNE_ISTL_ILUSUBDOMAINSOLVER_HH

#include <map>
#include <dune/common/typetraits.hh>
#include "matrix.hh"
#include <cmath>
#include <cstdlib>

namespace Dune {

  /**
   * @file
   * @brief Various local subdomain solvers based on ILU
   * for SeqOverlappingSchwarz.
   * @author Markus Blatt
   */
  /**
   * @addtogroup ISTL
   * @{
   */
  /**
   * @brief base class encapsulating common algorithms of ILU0SubdomainSolver
   * and ILUNSubdomainSolver.
   * @tparam M The type of the matrix.
   * @tparam X The type of the vector for the domain.
   * @tparam X The type of the vector for the range.
   *
   */
  template<class M, class X, class Y>
  class ILUSubdomainSolver  {
  public:
    //! \brief The matrix type the preconditioner is for.
    typedef typename Dune::remove_const<M>::type matrix_type;
    //! \brief The domain type of the preconditioner.
    typedef X domain_type;
    //! \brief The range type of the preconditioner.
    typedef Y range_type;

    /**
     * @brief Apply the subdomain solver.
     *
     * On entry v=? and d=b-A(x) (although this might not be
     * computed in that way. On exit v contains the update
     */
    virtual void apply (X& v, const Y& d) =0;

    virtual ~ILUSubdomainSolver()
    {}

  protected:
    /**
     * @brief Copy the local part of the global matrix to ILU.
     * @param A The global matrix.
     * @param rowset The global indices of the local problem.
     */
    template<class S>
    std::size_t copyToLocalMatrix(const M& A, S& rowset);

    //! \brief The ILU0 decomposition of the matrix, or the local matrix
    // for ILUN
    matrix_type ILU;
  };

  /**
   * @brief Exact subdomain solver using ILU(p) with appropriate p.
   * @tparam M The type of the matrix.
   * @tparam X The type of the vector for the domain.
   * @tparam X The type of the vector for the range.
   */
  template<class M, class X, class Y>
  class ILU0SubdomainSolver
    : public ILUSubdomainSolver<M,X,Y>{
  public:
    //! \brief The matrix type the preconditioner is for.
    typedef typename Dune::remove_const<M>::type matrix_type;
    typedef typename Dune::remove_const<M>::type rilu_type;
    //! \brief The domain type of the preconditioner.
    typedef X domain_type;
    //! \brief The range type of the preconditioner.
    typedef Y range_type;


    /**
     * @brief Apply the subdomain solver.
     * @copydoc ILUSubdomainSolver::apply
     */
    void apply (X& v, const Y& d)
    {
      bilu_backsolve(this->ILU,v,d);
    }
    /**
     * @brief Set the data of the local problem.
     *
     * @param A The global matrix.
     * @param rowset The global indices of the local problem.
     * @tparam S The type of the set with the indices.
     */
    template<class S>
    void setSubMatrix(const M& A, S& rowset);

  };

  template<class M, class X, class Y>
  class ILUNSubdomainSolver
    : public ILUSubdomainSolver<M,X,Y>{
  public:
    //! \brief The matrix type the preconditioner is for.
    typedef typename Dune::remove_const<M>::type matrix_type;
    typedef typename Dune::remove_const<M>::type rilu_type;
    //! \brief The domain type of the preconditioner.
    typedef X domain_type;
    //! \brief The range type of the preconditioner.
    typedef Y range_type;

    /**
     * @brief Apply the subdomain solver.
     * @copydoc ILUSubdomainSolver::apply
     */
    void apply (X& v, const Y& d)
    {
      bilu_backsolve(RILU,v,d);
    }

    /**
     * @brief Set the data of the local problem.
     *
     * @param A The global matrix.
     * @param rowset The global indices of the local problem.
     * @tparam S The type of the set with the indices.
     */
    template<class S>
    void setSubMatrix(const M& A, S& rowset);

  private:
    /**
     * @brief Storage for the ILUN decomposition.
     */
    rilu_type RILU;
  };



  template<class M, class X, class Y>
  template<class S>
  std::size_t ILUSubdomainSolver<M,X,Y>::copyToLocalMatrix(const M& A, S& rowSet)
  {
    // Calculate consecutive indices for local problem
    // while perserving the ordering
    typedef typename M::size_type size_type;
    typedef std::map<typename S::value_type,size_type> IndexMap;
    typedef typename IndexMap::iterator IMIter;
    IndexMap indexMap;
    IMIter guess = indexMap.begin();
    size_type localIndex=0;

    typedef typename S::const_iterator SIter;
    for(SIter rowIdx = rowSet.begin(), rowEnd=rowSet.end();
        rowIdx!= rowEnd; ++rowIdx, ++localIndex)
      guess = indexMap.insert(guess,
                              std::make_pair(*rowIdx,localIndex));


    // Build Matrix for local subproblem
    ILU.setSize(rowSet.size(),rowSet.size());
    ILU.setBuildMode(matrix_type::row_wise);

    // Create sparsity pattern
    typedef typename matrix_type::CreateIterator CIter;
    CIter rowCreator = ILU.createbegin();
    std::size_t offset=0;
    for(SIter rowIdx = rowSet.begin(), rowEnd=rowSet.end();
        rowIdx!= rowEnd; ++rowIdx, ++rowCreator) {
      // See wich row entries are in our subset and add them to
      // the sparsity pattern
      guess = indexMap.begin();

      for(typename matrix_type::ConstColIterator col=A[*rowIdx].begin(),
          endcol=A[*rowIdx].end(); col != endcol; ++col) {
        // search for the entry in the row set
        guess = indexMap.find(col.index());
        if(guess!=indexMap.end()) {
          // add local index to row
          rowCreator.insert(guess->second);
          offset=std::max(offset,(std::size_t)std::abs((int)(guess->second-rowCreator.index())));
        }
      }

    }

    // Insert the matrix values for the local problem
    typename matrix_type::iterator iluRow=ILU.begin();

    for(SIter rowIdx = rowSet.begin(), rowEnd=rowSet.end();
        rowIdx!= rowEnd; ++rowIdx, ++iluRow) {
      // See wich row entries are in our subset and add them to
      // the sparsity pattern
      typename matrix_type::ColIterator localCol=iluRow->begin();
      for(typename matrix_type::ConstColIterator col=A[*rowIdx].begin(),
          endcol=A[*rowIdx].end(); col != endcol; ++col) {
        // search for the entry in the row set
        guess = indexMap.find(col.index());
        if(guess!=indexMap.end()) {
          // set local value
          (*localCol)=(*col);
          ++localCol;
        }
      }
    }
    return offset;
  }


  template<class M, class X, class Y>
  template<class S>
  void ILU0SubdomainSolver<M,X,Y>::setSubMatrix(const M& A, S& rowSet)
  {
    this->copyToLocalMatrix(A,rowSet);
    bilu0_decomposition(this->ILU);
  }

  template<class M, class X, class Y>
  template<class S>
  void ILUNSubdomainSolver<M,X,Y>::setSubMatrix(const M& A, S& rowSet)
  {
    std::size_t offset=copyToLocalMatrix(A,rowSet);
    RILU.setSize(rowSet.size(),rowSet.size(), (1+2*offset)*rowSet.size());
    RILU.setBuildMode(matrix_type::row_wise);
    bilu_decomposition(this->ILU, (offset+1)/2, RILU);
  }

  /** @} */
} // end name space DUNE


#endif


==> anc/xt-super/dune-istl/dune/istl/io.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ISTL_IO_HH
#define DUNE_ISTL_IO_HH

#include <cmath>
#include <complex>
#include <limits>
#include <ios>
#include <iomanip>
#include <fstream>
#include <string>

#include "matrixutils.hh"
#include "istlexception.hh"
#include <dune/common/fvector.hh>
#include <dune/common/fmatrix.hh>
#include <dune/common/diagonalmatrix.hh>
#include <dune/common/unused.hh>

#include <dune/istl/matrix.hh>
#include <dune/istl/scaledidmatrix.hh>
#include "bcrsmatrix.hh"


namespace Dune {

  /**
     @addtogroup ISTL_IO
     @{
   */


  /** \file

      \brief Some generic functions for pretty printing vectors and matrices
   */

  ////////////////////////////////////////////////////////////////////////
  //
  // pretty printing of vectors
  //

  /**
   * \brief Recursively print all the blocks
   *
   * \code
   * #include <dune/istl/io.hh>
   * \endcode
   */
  template<class V>
  void recursive_printvector (std::ostream& s, const V& v, std::string rowtext,
                              int& counter, int columns, int width,
                              int precision)
  {
    for (typename V::ConstIterator i=v.begin(); i!=v.end(); ++i)
      recursive_printvector(s,*i,rowtext,counter,columns,width,precision);
  }

  /**
   * \brief Recursively print all the blocks -- specialization for FieldVector
   *
   * \code
   * #include <dune/istl/io.hh>
   * \endcode
   */
  template<class K, int n>
  void recursive_printvector (std::ostream& s, const FieldVector<K,n>& v,
                              std::string rowtext, int& counter, int columns,
                              int width, int precision)
  {
    DUNE_UNUSED_PARAMETER(precision);
    // we now can print n numbers
    for (int i=0; i<n; i++)
    {
      if (counter%columns==0)
      {
        s << rowtext; // start a new row
        s << " ";     // space in front of each entry
        s.width(4);   // set width for counter
        s << counter; // number of first entry in a line
      }
      s << " ";         // space in front of each entry
      s.width(width);   // set width for each entry anew
      s << v[i];        // yeah, the number !
      counter++;        // increment the counter
      if (counter%columns==0)
        s << std::endl; // start a new line
    }
  }


  /**
   * \brief Print an ISTL vector
   *
   * \code
   * #include <dune/istl/io.hh>
   * \endcode
   */
  template<class V>
  void printvector (std::ostream& s, const V& v, std::string title,
                    std::string rowtext, int columns=1, int width=10,
                    int precision=2)
  {
    // count the numbers printed to make columns
    int counter=0;

    // remember old flags
    std::ios_base::fmtflags oldflags = s.flags();

    // set the output format
    s.setf(std::ios_base::scientific, std::ios_base::floatfield);
    int oldprec = s.precision();
    s.precision(precision);

    // print title
    s << title << " [blocks=" << v.N() << ",dimension=" << v.dim() << "]"
      << std::endl;

    // print data from all blocks
    recursive_printvector(s,v,rowtext,counter,columns,width,precision);

    // check if new line is required
    if (counter%columns!=0)
      s << std::endl;

    // reset the output format
    s.flags(oldflags);
    s.precision(oldprec);
  }


  ////////////////////////////////////////////////////////////////////////
  //
  // pretty printing of matrices
  //

  /**
   * \brief Print a row of zeros for a non-existing block
   *
   * \code
   * #include <dune/istl/io.hh>
   * \endcode
   */
  inline void fill_row (std::ostream& s, int m, int width, int precision)
  {
    DUNE_UNUSED_PARAMETER(precision);
    for (int j=0; j<m; j++)
    {
      s << " ";         // space in front of each entry
      s.width(width);   // set width for each entry anew
      s << ".";         // yeah, the number !
    }
  }

  /**
   * \brief Print one row of a matrix
   *
   * \code
   * #include <dune/istl/io.hh>
   * \endcode
   */
  template<class M>
  void print_row (std::ostream& s, const M& A, typename M::size_type I,
                  typename M::size_type J, typename M::size_type therow,
                  int width, int precision)
  {
    typename M::size_type i0=I;
    for (typename M::size_type i=0; i<A.N(); i++)
    {
      if (therow>=i0 && therow<i0+MatrixDimension<M>::rowdim(A,i))
      {
        // the row is in this block row !
        typename M::size_type j0=J;
        for (typename M::size_type j=0; j<A.M(); j++)
        {
          // find this block
          typename M::ConstColIterator it = A[i].find(j);

          // print row or filler
          if (it!=A[i].end())
            print_row(s,*it,i0,j0,therow,width,precision);
          else
            fill_row(s,MatrixDimension<M>::coldim(A,j),width,precision);

          // advance columns
          j0 += MatrixDimension<M>::coldim(A,j);
        }
      }
      // advance rows
      i0 += MatrixDimension<M>::rowdim(A,i);
    }
  }

  /**
   * \brief Print one row of a matrix, specialization for FieldMatrix
   *
   * \code
   * #include <dune/istl/io.hh>
   * \endcode
   */
  template<class K, int n, int m>
  void print_row (std::ostream& s, const FieldMatrix<K,n,m>& A,
                  typename FieldMatrix<K,n,m>::size_type I,
                  typename FieldMatrix<K,n,m>::size_type J,
                  typename FieldMatrix<K,n,m>::size_type therow, int width,
                  int precision)
  {
    DUNE_UNUSED_PARAMETER(J);
    DUNE_UNUSED_PARAMETER(precision);

    typedef typename FieldMatrix<K,n,m>::size_type size_type;

    for (size_type i=0; i<n; i++)
      if (I+i==therow)
        for (int j=0; j<m; j++)
        {
          s << " ";         // space in front of each entry
          s.width(width);   // set width for each entry anew
          s << A[i][j];     // yeah, the number !
        }
  }

  /**
   * \brief Print one row of a matrix, specialization for FieldMatrix<K,1,1>
   *
   * \code
   * #include <dune/istl/io.hh>
   * \endcode
   */
  template<class K>
  void print_row (std::ostream& s, const FieldMatrix<K,1,1>& A,
                  typename FieldMatrix<K,1,1>::size_type I,
                  typename FieldMatrix<K,1,1>::size_type J,
                  typename FieldMatrix<K,1,1>::size_type therow,
                  int width, int precision)
  {
    DUNE_UNUSED_PARAMETER(J);
    DUNE_UNUSED_PARAMETER(precision);

    if (I==therow)
    {
      s << " ";         // space in front of each entry
      s.width(width);   // set width for each entry anew
      s << static_cast<K>(A);         // yeah, the number !
    }
  }

  /**
   * \brief Print a generic block matrix
   *
   * \code
   * #include <dune/istl/io.hh>
   * \endcode
   * \bug Empty rows and columns are omitted by this method.  (FlySpray #7)
   */
  template<class M>
  void printmatrix (std::ostream& s, const M& A, std::string title,
                    std::string rowtext, int width=10, int precision=2)
  {

    // remember old flags
    std::ios_base::fmtflags oldflags = s.flags();

    // set the output format
    s.setf(std::ios_base::scientific, std::ios_base::floatfield);
    int oldprec = s.precision();
    s.precision(precision);

    // print title
    s << title
      << " [n=" << A.N()
      << ",m=" << A.M()
      << ",rowdim=" << MatrixDimension<M>::rowdim(A)
      << ",coldim=" << MatrixDimension<M>::coldim(A)
      << "]" << std::endl;

    // print all rows
    for (typename M::size_type i=0; i<MatrixDimension<M>::rowdim(A); i++)
    {
      s << rowtext;  // start a new row
      s << " ";      // space in front of each entry
      s.width(4);    // set width for counter
      s << i;        // number of first entry in a line
      print_row(s,A,0,0,i,width,precision); // generic print
      s << std::endl; // start a new line
    }

    // reset the output format
    s.flags(oldflags);
    s.precision(oldprec);
  }

  /**
   * \brief Prints a BCRSMatrix with fixed sized blocks.
   *
   * \code
   * #include <dune/istl/io.hh>
   * \endcode
   *
   * Only the nonzero entries will be printed as matrix blocks
   * together with their
   * corresponding column index and all others will be omitted.
   *
   * This might be preferable over printmatrix in the case of big
   * sparse matrices with nonscalar blocks.
   *
   * @param s The ostream to print to.
   * @param mat The matrix to print.
   * @param title The title for the matrix.
   * @param rowtext The text to prepend to each print out of a matrix row.
   * @param width The number of nonzero blocks to print in one line.
   * @param precision The precision to use when printing the numbers.
   */
  template<class B, int n, int m, class A>
  void printSparseMatrix(std::ostream& s,
                         const BCRSMatrix<FieldMatrix<B,n,m>,A>& mat,
                         std::string title, std::string rowtext,
                         int width=3, int precision=2)
  {
    typedef BCRSMatrix<FieldMatrix<B,n,m>,A> Matrix;
    // remember old flags
    std::ios_base::fmtflags oldflags = s.flags();
    // set the output format
    s.setf(std::ios_base::scientific, std::ios_base::floatfield);
    int oldprec = s.precision();
    s.precision(precision);
    // print title
    s << title
      << " [n=" << mat.N()
      << ",m=" << mat.M()
      << ",rowdim=" << MatrixDimension<Matrix>::rowdim(mat)
      << ",coldim=" << MatrixDimension<Matrix>::coldim(mat)
      << "]" << std::endl;

    typedef typename Matrix::ConstRowIterator Row;

    for(Row row=mat.begin(); row != mat.end(); ++row) {
      int skipcols=0;
      bool reachedEnd=false;

      while(!reachedEnd) {
        for(int innerrow=0; innerrow<n; ++innerrow) {
          int count=0;
          typedef typename Matrix::ConstColIterator Col;
          Col col=row->begin();
          for(; col != row->end(); ++col,++count) {
            if(count<skipcols)
              continue;
            if(count>=skipcols+width)
              break;
            if(innerrow==0) {
              if(count==skipcols) {
                s << rowtext;           // start a new row
                s << " ";               // space in front of each entry
                s.width(4);             // set width for counter
                s << row.index()<<": "; // number of first entry in a line
              }
              s.width(4);
              s<<col.index()<<": |";
            } else {
              if(count==skipcols) {
                for(typename std::string::size_type i=0; i < rowtext.length(); i++)
                  s<<" ";
                s<<"       ";
              }
              s<<"      |";
            }
            for(int innercol=0; innercol < m; ++innercol) {
              s.width(9);
              s<<(*col)[innerrow][innercol]<<" ";
            }

            s<<"|";
          }
          if(innerrow==n-1 && col==row->end())
            reachedEnd = true;
          else
            s << std::endl;
        }
        skipcols += width;
        s << std::endl;
      }
      s << std::endl;
    }

    // reset the output format
    s.flags(oldflags);
    s.precision(oldprec);
  }

  namespace
  {
    template<typename T>
    struct MatlabPODWriter
    {
      static std::ostream& write(const T& t,  std::ostream& s)
      {
        s << t;
        return s;
      }
    };
    template<typename T>
    struct MatlabPODWriter<std::complex<T> >
    {
      static std::ostream& write(const std::complex<T>& t,  std::ostream& s)
      {
        s << t.real() << " " << t.imag();
        return s;
      }
    };
  } // anonymous namespace

  /**
   * \brief Helper method for the writeMatrixToMatlab routine.
   *
   * \code
   * #include <dune/istl/io.hh>
   * \endcode
   *
   * This specialization for DiagonalMatrices ends the recursion
   */
  template <class FieldType, int dim>
  void writeMatrixToMatlabHelper(const ScaledIdentityMatrix<FieldType,dim>& matrix, int rowOffset, int colOffset, std::ostream& s)
  {
    for (int i=0; i<dim; i++)
    {
      //+1 for Matlab numbering
      s << rowOffset + i + 1 << " " << colOffset + i + 1 << " ";
      MatlabPODWriter<FieldType>::write(matrix.scalar(), s)<< std::endl;
    }
  }

  /**
   * \brief Helper method for the writeMatrixToMatlab routine.
   *
   * \code
   * #include <dune/istl/io.hh>
   * \endcode
   *
   * This specialization for DiagonalMatrices ends the recursion
   */
  template <class FieldType, int dim>
  void writeMatrixToMatlabHelper(const DiagonalMatrix<FieldType,dim>& matrix, int rowOffset, int colOffset, std::ostream& s)
  {
    for (int i=0; i<dim; i++)
    {
      //+1 for Matlab numbering
      s << rowOffset + i + 1 << " " << colOffset + i + 1 << " ";
      MatlabPODWriter<FieldType>::write(matrix.diagonal(i), s)<< std::endl;
    }
  }

  /**
   * \brief Helper method for the writeMatrixToMatlab routine.
   *
   * \code
   * #include <dune/istl/io.hh>
   * \endcode
   *
   * This specialization for FieldMatrices ends the recursion
   */
  template <class FieldType, int rows, int cols>
  void writeMatrixToMatlabHelper
    (   const FieldMatrix<FieldType,rows,cols>& matrix, int rowOffset,
    int colOffset, std::ostream& s)
  {
    for (int i=0; i<rows; i++)
      for (int j=0; j<cols; j++) {
        //+1 for Matlab numbering
        s << rowOffset + i + 1 << " " << colOffset + j + 1 << " ";
        MatlabPODWriter<FieldType>::write(matrix[i][j], s)<< std::endl;
      }
  }

  /**
   * \brief Helper method for the writeMatrixToMatlab routine.
   *
   * \code
   * #include <dune/istl/io.hh>
   * \endcode
   */
  template <class MatrixType>
  void writeMatrixToMatlabHelper(const MatrixType& matrix,
                                 int externalRowOffset, int externalColOffset,
                                 std::ostream& s)
  {
    // Precompute the accumulated sizes of the columns
    std::vector<typename MatrixType::size_type> colOffset(matrix.M());
    if (colOffset.size() > 0)
      colOffset[0] = 0;

    for (typename MatrixType::size_type i=0; i<matrix.M()-1; i++)
      colOffset[i+1] = colOffset[i] +
                       MatrixDimension<MatrixType>::coldim(matrix,i);

    typename MatrixType::size_type rowOffset = 0;

    // Loop over all matrix rows
    for (typename MatrixType::size_type rowIdx=0; rowIdx<matrix.N(); rowIdx++)
    {

      const typename MatrixType::row_type& row = matrix[rowIdx];

      typename MatrixType::row_type::ConstIterator cIt   = row.begin();
      typename MatrixType::row_type::ConstIterator cEndIt = row.end();

      // Loop over all columns in this row
      for (; cIt!=cEndIt; ++cIt)
        writeMatrixToMatlabHelper(*cIt,
                                  externalRowOffset+rowOffset,
                                  externalColOffset + colOffset[cIt.index()],
                                  s);

      rowOffset += MatrixDimension<MatrixType>::rowdim(matrix, rowIdx);
    }

  }

  /**
   * \brief Writes sparse matrix in a Matlab-readable format
   *
   * \code
   * #include <dune/istl/io.hh>
   * \endcode
   * This routine writes the argument BCRSMatrix to a file with the name given
   * by the filename argument.  The file format is ASCII, with no header, and
   * three data columns.  Each row describes a scalar matrix entry and
   * consists of the matrix row and column numbers (both counted starting from
   * 1), and the matrix entry.  Such a file can be read from Matlab using the
   * command
   * \code
   * new_mat = spconvert(load('filename'));
   * \endcode
   * @param matrix reference to matrix
   * @param filename
   * @param outputPrecision (number of digits) which is used to write the output file
   */
  template <class MatrixType>
  void writeMatrixToMatlab(const MatrixType& matrix,
                           const std::string& filename, int outputPrecision = 18)
  {
    std::ofstream outStream(filename.c_str());
    int oldPrecision = outStream.precision();
    outStream.precision(outputPrecision);

    writeMatrixToMatlabHelper(matrix, 0, 0, outStream);
    outStream.precision(oldPrecision);
  }

  /** @} end documentation */

} // namespace Dune

#endif


==> anc/xt-super/dune-istl/dune/istl/istlexception.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ISTL_ISTLEXCEPTION_HH
#define DUNE_ISTL_ISTLEXCEPTION_HH

#include <dune/common/exceptions.hh>

namespace Dune {

  /**
              @addtogroup ISTL
              @{
   */

  //! derive error class from the base class in common
  class ISTLError : public Dune::MathError {};

  //! Error specific to BCRSMatrix.
  class BCRSMatrixError
    : public ISTLError
  {};

  //! The overflow error used during implicit BCRSMatrix construction was exhausted.
  /**
   * This error occurs if the overflow area of the BCRSMatrix
   * did not have room for another non-zero entry during implicit
   * mode construction.
   *
   * You can fix this problem by either increasing the average row size
   * or the overflow fraction.
   */
  class ImplicitModeOverflowExhausted
    : public BCRSMatrixError
  {};

  /** @} end documentation */

} // end namespace

#endif


==> anc/xt-super/dune-istl/dune/istl/matrix.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ISTL_MATRIX_HH
#define DUNE_ISTL_MATRIX_HH

/** \file
    \brief A dynamic dense block matrix class
 */

#include <vector>
#include <memory>

#include <dune/istl/vbvector.hh>
#include <dune/common/ftraits.hh>

namespace Dune {

  /** \addtogroup ISTL_SPMV
     \{
   */
  /** \brief A generic dynamic dense matrix
   */
  template<class T, class A=std::allocator<T> >
  class Matrix
  {
  public:

    /** \brief Export the type representing the underlying field */
    typedef typename T::field_type field_type;

    /** \brief Export the type representing the components */
    typedef T block_type;

    /** \brief Export the allocator */
    typedef A allocator_type;

    /** \brief The type implementing a matrix row */
    typedef typename VariableBlockVector<T,A>::window_type row_type;

    /** \brief Type for indices and sizes */
    typedef typename A::size_type size_type;

    /** \brief Iterator over the matrix rows */
    typedef typename VariableBlockVector<T,A>::Iterator RowIterator;

    /** \brief Iterator for the entries of each row */
    typedef typename row_type::iterator ColIterator;

    /** \brief Const iterator over the matrix rows */
    typedef typename VariableBlockVector<T,A>::ConstIterator ConstRowIterator;

    /** \brief Const iterator for the entries of each row */
    typedef typename row_type::const_iterator ConstColIterator;

    enum {
      //! The number of nesting levels the matrix contains.
      blocklevel = T::blocklevel+1
    };

    /** \brief Create empty matrix */
    Matrix() : data_(0), cols_(0)
    {}

    /** \brief Create uninitialized matrix of size rows x cols
     */
    Matrix(size_type rows, size_type cols) : data_(rows,cols), cols_(cols)
    {}

    /** \brief Change the matrix size
     *
     * The way the data is handled is unpredictable.
     */
    void setSize(size_type rows, size_type cols) {
      data_.resize(rows,cols);
      cols_ = cols;
    }

    /** \brief Get iterator to first row */
    RowIterator begin()
    {
      return data_.begin();
    }

    /** \brief Get iterator to one beyond last row */
    RowIterator end()
    {
      return data_.end();
    }

    //! @returns an iterator that is positioned before
    //! the end iterator of the rows, i.e. at the last row.
    RowIterator beforeEnd ()
    {
      return data_.beforeEnd();
    }

    //! @returns an iterator that is positioned before
    //! the first row of the matrix.
    RowIterator beforeBegin ()
    {
      return data_.beforeBegin();
    }

    /** \brief Get const iterator to first row */
    ConstRowIterator begin() const
    {
      return data_.begin();
    }

    /** \brief Get const iterator to one beyond last row */
    ConstRowIterator end() const
    {
      return data_.end();
    }

    //! @returns an iterator that is positioned before
    //! the end iterator of the rows. i.e. at the last row.
    ConstRowIterator beforeEnd() const
    {
      return data_.beforeEnd();
    }

    //! @returns an iterator that is positioned before
    //! the first row if the matrix.
    ConstRowIterator beforeBegin () const
    {
      return data_.beforeBegin();
    }

    /** \brief Assignment from scalar */
    Matrix& operator= (const field_type& t)
    {
      data_ = t;
      return *this;
    }

    /** \brief The index operator */
    row_type& operator[](size_type row) {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (row<0)
        DUNE_THROW(ISTLError, "Can't access negative rows!");
      if (row>=N())
        DUNE_THROW(ISTLError, "Row index out of range!");
#endif
      return data_[row];
    }

    /** \brief The const index operator */
    const row_type& operator[](size_type row) const {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (row<0)
        DUNE_THROW(ISTLError, "Can't access negative rows!");
      if (row>=N())
        DUNE_THROW(ISTLError, "Row index out of range!");
#endif
      return data_[row];
    }

    /** \brief Return the number of rows */
    size_type N() const {
      return data_.N();
    }

    /** \brief Return the number of columns */
    size_type M() const {
      return cols_;
    }

    /** \brief The number of scalar rows */
    size_type rowdim() const {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (M()==0)
        DUNE_THROW(ISTLError, "Can't compute rowdim() when there are no columns!");
#endif
      size_type dim = 0;
      for (size_type i=0; i<data_.N(); i++)
        dim += data_[i][0].rowdim();

      return dim;
    }

    /** \brief The number of scalar columns */
    size_type coldim() const {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (N()==0)
        DUNE_THROW(ISTLError, "Can't compute coldim() when there are no rows!");
#endif
      size_type dim = 0;
      for (size_type i=0; i<data_[0].size(); i++)
        dim += data_[0][i].coldim();

      return dim;
    }

    /** \brief The number of scalar rows */
    size_type rowdim(size_type r) const {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (r<0 || r>=N())
        DUNE_THROW(ISTLError, "Rowdim for nonexisting row " << r << " requested!");
      if (M()==0)
        DUNE_THROW(ISTLError, "Can't compute rowdim() when there are no columns!");
#endif
      return data_[r][0].rowdim();
    }

    /** \brief The number of scalar columns */
    size_type coldim(size_type c) const {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (c<0 || c>=M())
        DUNE_THROW(ISTLError, "Coldim for nonexisting column " << c << " requested!");
      if (N()==0)
        DUNE_THROW(ISTLError, "Can't compute coldim() when there are no rows!");
#endif
      return data_[0][c].coldim();
    }

    /** \brief Multiplication with a scalar */
    Matrix<T>& operator*=(const field_type& scalar) {
      data_ *= scalar;
      return (*this);
    }

    /** \brief Multiplication with a scalar */
    Matrix<T>& operator/=(const field_type& scalar) {
      data_ /= scalar;
      return (*this);
    }

    /*! \brief Add the entries of another matrix to this one.
     *
     * \param b The matrix to add to this one. Its size has to
     * be the same as the size of this matrix.
     */
    Matrix& operator+= (const Matrix& b) {
#ifdef DUNE_ISTL_WITH_CHECKING
      if(N()!=b.N() || M() != b.M())
        DUNE_THROW(RangeError, "Matrix sizes do not match!");
#endif
      data_ += b.data_;
      return (*this);
    }

    /*! \brief Subtract the entries of another matrix from this one.
     *
     * \param b The matrix to add to this one. Its size has to
     * be the same as the size of this matrix.
     */
    Matrix& operator-= (const Matrix& b) {
#ifdef DUNE_ISTL_WITH_CHECKING
      if(N()!=b.N() || M() != b.M())
        DUNE_THROW(RangeError, "Matrix sizes do not match!");
#endif
      data_ -= b.data_;
      return (*this);
    }

    /** \brief Return the transpose of the matrix */
    Matrix transpose() const {
      Matrix out(N(), M());
      for (size_type i=0; i<M(); i++)
        for (size_type j=0; j<N(); j++)
          out[j][i] = (*this)[i][j];

      return out;
    }

    /// Generic matrix multiplication.
    friend Matrix<T> operator*(const Matrix<T>& m1, const Matrix<T>& m2) {
      Matrix<T> out(m1.N(), m2.M());
      out = 0;

      for (size_type i=0; i<out.N(); i++ ) {
        for ( size_type j=0; j<out.M(); j++ )
          for (size_type k=0; k<m1.M(); k++)
            out[i][j] += m1[i][k]*m2[k][j];
      }

      return out;
    }

    /// Generic matrix-vector multiplication.
    template <class X, class Y>
    friend Y operator*(const Matrix<T>& m, const X& vec) {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (m.M()!=vec.size())
        DUNE_THROW(ISTLError, "Vector size doesn't match the number of matrix columns!");
#endif
      Y out(m.N());
      out = 0;

      for (size_type i=0; i<out.size(); i++ ) {
        for ( size_type j=0; j<vec.size(); j++ )
          out[i] += m[i][j]*vec[j];
      }

      return out;
    }

    //! y = A x
    template <class X, class Y>
    void mv(const X& x, Y& y) const
    {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (x.N()!=M()) DUNE_THROW(ISTLError,"vector/matrix size mismatch!");
      if (y.N()!=N()) DUNE_THROW(ISTLError,"vector/matrix size mismatch!");
#endif

      for (size_type i=0; i<data_.N(); i++) {
        y[i]=0;
        for (size_type j=0; j<cols_; j++)
          (*this)[i][j].umv(x[j], y[i]);

      }

    }

    //! y = A^T x
    template<class X, class Y>
    void mtv (const X& x, Y& y) const
    {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (x.N()!=N()) DUNE_THROW(ISTLError,"index out of range");
      if (y.N()!=M()) DUNE_THROW(ISTLError,"index out of range");
#endif

      for(size_type i=0; i<y.N(); ++i)
        y[i]=0;
      umtv(x,y);
    }

    //! y += A x
    template <class X, class Y>
    void umv(const X& x, Y& y) const
    {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (x.N()!=M()) DUNE_THROW(ISTLError,"vector/matrix size mismatch!");
      if (y.N()!=N()) DUNE_THROW(ISTLError,"vector/matrix size mismatch!");
#endif

      for (size_type i=0; i<data_.N(); i++) {

        for (size_type j=0; j<cols_; j++)
          (*this)[i][j].umv(x[j], y[i]);

      }

    }

    //! y -= A x
    template<class X, class Y>
    void mmv (const X& x, Y& y) const
    {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (x.N()!=M()) DUNE_THROW(ISTLError,"vector/matrix size mismatch!");
      if (y.N()!=N()) DUNE_THROW(ISTLError,"vector/matrix size mismatch!");
#endif
      ConstRowIterator endi=end();
      for (ConstRowIterator i=begin(); i!=endi; ++i)
      {
        ConstColIterator endj = (*i).end();
        for (ConstColIterator j=(*i).begin(); j!=endj; ++j)
          (*j).mmv(x[j.index()],y[i.index()]);
      }
    }

    /** \brief \f$ y += \alpha A x \f$ */
    template <class X, class Y>
    void usmv(const field_type& alpha, const X& x, Y& y) const
    {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (x.N()!=M()) DUNE_THROW(ISTLError,"vector/matrix size mismatch!");
      if (y.N()!=N()) DUNE_THROW(ISTLError,"vector/matrix size mismatch!");
#endif

      for (size_type i=0; i<data_.N(); i++) {

        for (size_type j=0; j<cols_; j++)
          (*this)[i][j].usmv(alpha, x[j], y[i]);

      }

    }

    //! y += A^T x
    template<class X, class Y>
    void umtv (const X& x, Y& y) const
    {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (x.N()!=N()) DUNE_THROW(ISTLError,"vector/matrix size mismatch!");
      if (y.N()!=M()) DUNE_THROW(ISTLError,"vector/matrix size mismatch!");
#endif
      ConstRowIterator endi=end();
      for (ConstRowIterator i=begin(); i!=endi; ++i)
      {
        ConstColIterator endj = (*i).end();
        for (ConstColIterator j=(*i).begin(); j!=endj; ++j)
          (*j).umtv(x[i.index()],y[j.index()]);
      }
    }

    //! y -= A^T x
    template<class X, class Y>
    void mmtv (const X& x, Y& y) const
    {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (x.N()!=N()) DUNE_THROW(ISTLError,"vector/matrix size mismatch!");
      if (y.N()!=M()) DUNE_THROW(ISTLError,"vector/matrix size mismatch!");
#endif
      ConstRowIterator endi=end();
      for (ConstRowIterator i=begin(); i!=endi; ++i)
      {
        ConstColIterator endj = (*i).end();
        for (ConstColIterator j=(*i).begin(); j!=endj; ++j)
          (*j).mmtv(x[i.index()],y[j.index()]);
      }
    }

    //! y += alpha A^T x
    template<class X, class Y>
    void usmtv (const field_type& alpha, const X& x, Y& y) const
    {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (x.N()!=N()) DUNE_THROW(ISTLError,"vector/matrix size mismatch!");
      if (y.N()!=M()) DUNE_THROW(ISTLError,"vector/matrix size mismatch!");
#endif
      ConstRowIterator endi=end();
      for (ConstRowIterator i=begin(); i!=endi; ++i)
      {
        ConstColIterator endj = (*i).end();
        for (ConstColIterator j=(*i).begin(); j!=endj; ++j)
          (*j).usmtv(alpha,x[i.index()],y[j.index()]);
      }
    }

    //! y += A^H x
    template<class X, class Y>
    void umhv (const X& x, Y& y) const
    {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (x.N()!=N()) DUNE_THROW(ISTLError,"vector/matrix size mismatch!");
      if (y.N()!=M()) DUNE_THROW(ISTLError,"vector/matrix size mismatch!");
#endif
      ConstRowIterator endi=end();
      for (ConstRowIterator i=begin(); i!=endi; ++i)
      {
        ConstColIterator endj = (*i).end();
        for (ConstColIterator j=(*i).begin(); j!=endj; ++j)
          (*j).umhv(x[i.index()],y[j.index()]);
      }
    }

    //! y -= A^H x
    template<class X, class Y>
    void mmhv (const X& x, Y& y) const
    {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (x.N()!=N()) DUNE_THROW(ISTLError,"vector/matrix size mismatch!");
      if (y.N()!=M()) DUNE_THROW(ISTLError,"vector/matrix size mismatch!");
#endif
      ConstRowIterator endi=end();
      for (ConstRowIterator i=begin(); i!=endi; ++i)
      {
        ConstColIterator endj = (*i).end();
        for (ConstColIterator j=(*i).begin(); j!=endj; ++j)
          (*j).mmhv(x[i.index()],y[j.index()]);
      }
    }

    //! y += alpha A^H x
    template<class X, class Y>
    void usmhv (const field_type& alpha, const X& x, Y& y) const
    {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (x.N()!=N()) DUNE_THROW(ISTLError,"vector/matrix size mismatch!");
      if (y.N()!=M()) DUNE_THROW(ISTLError,"vector/matrix size mismatch!");
#endif
      ConstRowIterator endi=end();
      for (ConstRowIterator i=begin(); i!=endi; ++i)
      {
        ConstColIterator endj = (*i).end();
        for (ConstColIterator j=(*i).begin(); j!=endj; ++j)
          (*j).usmhv(alpha,x[i.index()],y[j.index()]);
      }
    }

    //===== norms

    //! frobenius norm: sqrt(sum over squared values of entries)
    typename FieldTraits<field_type>::real_type frobenius_norm () const
    {
      return std::sqrt(frobenius_norm2());
    }

    //! square of frobenius norm, need for block recursion
    typename FieldTraits<field_type>::real_type frobenius_norm2 () const
    {
      double sum=0;
      for (size_type i=0; i<N(); ++i)
        for (size_type j=0; j<M(); ++j)
          sum += data_[i][j].frobenius_norm2();
      return sum;
    }

    //! infinity norm (row sum norm, how to generalize for blocks?)
    typename FieldTraits<field_type>::real_type infinity_norm () const
    {
      double max=0;
      for (size_type i=0; i<N(); ++i) {
        double sum=0;
        for (size_type j=0; j<M(); j++)
          sum += data_[i][j].infinity_norm();
        max = std::max(max,sum);
      }
      return max;
    }

    //! simplified infinity norm (uses Manhattan norm for complex values)
    typename FieldTraits<field_type>::real_type infinity_norm_real () const
    {
      double max=0;
      for (size_type i=0; i<N(); ++i) {
        double sum=0;
        for (size_type j=0; j<M(); j++)
          sum += data_[i][j].infinity_norm_real();
        max = std::max(max,sum);
      }
      return max;
    }

    //===== query

    //! return true if (i,j) is in pattern
    bool exists (size_type i, size_type j) const
    {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (i<0 || i>=N()) DUNE_THROW(ISTLError,"row index out of range");
      if (j<0 || i>=M()) DUNE_THROW(ISTLError,"column index out of range");
#else
      DUNE_UNUSED_PARAMETER(i);  DUNE_UNUSED_PARAMETER(j);
#endif
      return true;
    }

  protected:

    /** \brief Abuse VariableBlockVector as an engine for a 2d array ISTL-style

       This is almost as good as it can get.  Further speedup may be possible by using
       the fact that all rows have the same length.
     */
    VariableBlockVector<T,A> data_;

    /** \brief Number of columns of the matrix

       In general you can extract the same information from the data_ member.  However if you
       want to be able to properly handle 0xn matrices then you need a separate member.
     */
    size_type cols_;
  };

  /** \} */
} // end namespace Dune

#endif


==> anc/xt-super/dune-istl/dune/istl/matrixindexset.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ISTL_MATRIXINDEXSET_HH
#define DUNE_ISTL_MATRIXINDEXSET_HH

#include <vector>
#include <set>

namespace Dune {


  /** \brief Stores the nonzero entries in a sparse matrix */
  class MatrixIndexSet
  {

  public:
    typedef std::size_t size_type;

    /** \brief Default constructor */
    MatrixIndexSet() : rows_(0), cols_(0)
    {}

    /** \brief Constructor setting the matrix size */
    MatrixIndexSet(size_type rows, size_type cols) : rows_(rows), cols_(cols) {
      indices_.resize(rows_);
    }

    /** \brief Reset the size of an index set */
    void resize(size_type rows, size_type cols) {
      rows_ = rows;
      cols_ = cols;
      indices_.resize(rows_);
    }

    /** \brief Add an index to the index set */
    void add(size_type i, size_type j) {
      indices_[i].insert(j);
    }

    /** \brief Return the number of entries */
    size_type size() const {
      size_type entries = 0;
      for (size_type i=0; i<rows_; i++)
        entries += indices_[i].size();

      return entries;
    }

    /** \brief Return the number of rows */
    size_type rows() const {return rows_;}


    /** \brief Return the number of entries in a given row */
    size_type rowsize(size_type row) const {return indices_[row].size();}

    /** \brief Import all nonzero entries of a sparse matrix into the index set
        \tparam MatrixType Needs to be BCRSMatrix<...>
        \param m reference to the MatrixType object
        \param rowOffset don't write to rows<rowOffset
        \param colOffset don't write to cols<colOffset
     */
    template <class MatrixType>
    void import(const MatrixType& m, size_type rowOffset=0, size_type colOffset=0) {

      typedef typename MatrixType::row_type RowType;
      typedef typename RowType::ConstIterator ColumnIterator;

      for (size_type rowIdx=0; rowIdx<m.N(); rowIdx++) {

        const RowType& row = m[rowIdx];

        ColumnIterator cIt    = row.begin();
        ColumnIterator cEndIt = row.end();

        for(; cIt!=cEndIt; ++cIt)
          add(rowIdx+rowOffset, cIt.index()+colOffset);

      }

    }

    /** \brief Initializes a BCRSMatrix with the indices contained
        in this MatrixIndexSet
        \tparam MatrixType Needs to be BCRSMatrix<...>
        \param matrix reference to the MatrixType object
     */
    template <class MatrixType>
    void exportIdx(MatrixType& matrix) const {

      matrix.setSize(rows_, cols_);
      matrix.setBuildMode(MatrixType::random);

      for (size_type i=0; i<rows_; i++)
        matrix.setrowsize(i, indices_[i].size());

      matrix.endrowsizes();

      for (size_type i=0; i<rows_; i++) {

        typename std::set<size_type>::iterator it = indices_[i].begin();
        for (; it!=indices_[i].end(); ++it)
          matrix.addindex(i, *it);

      }

      matrix.endindices();

    }

  private:

    std::vector<std::set<size_type> > indices_;

    size_type rows_, cols_;

  };


} // end namespace Dune

#endif


==> anc/xt-super/dune-istl/dune/istl/matrixmarket.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ISTL_MATRIXMARKET_HH
#define DUNE_ISTL_MATRIXMARKET_HH

#include <ostream>
#include <istream>
#include <fstream>
#include <sstream>
#include <limits>
#include <ios>
#include "matrixutils.hh"
#include "bcrsmatrix.hh"
#include "owneroverlapcopy.hh"
#include <dune/common/fmatrix.hh>
#include <dune/common/tuples.hh>
#include <dune/common/unused.hh>

namespace Dune
{

  /**
   * @defgroup ISTL_IO IO for matrices and vectors.
   * @ingroup ISTL_SPMV
   * @brief Provides methods for reading and writing matrices and vectors
   * in various formats.
   *
   *
   * Routine printmatrix prints a (sparse matrix with all entries (even zeroes).
   * Function printvector prints a vector to a stream.
   * PrintSparseMatrix prints a sparse matrix omitting all nonzeroes.
   * With writeMatrixToMatlab one can write a matrix in a Matlab readable format.
   * Using storeMartrixMarket and loadMatrixMarket one can store and load a parallel ISTL
   * matrix in MatrixMarket format. The latter can even read a matrix written with
   * writeMatrixToMatlab.
   *
   *
   * @addtogroup ISTL_IO
   * @{
   */

  /** @file
   * @author Markus Blatt
   * @brief Provides classes for reading and writing MatrixMarket Files with
   * an extension for parallel matrices.
   */
  namespace MatrixMarketImpl
  {
    /**
     * @brief Helper metaprogram to get
     * the matrix market string representation
     * of the numeric type.
     *
     * Member function mm_numeric_type::c_str()
     * returns the string representation of
     * the type.
     */
    template<class T>
    struct mm_numeric_type {
      enum {
        /**
         * @brief Whether T is a supported numeric type.
         */
        is_numeric=false
      };
    };

    template<>
    struct mm_numeric_type<int>
    {
      enum {
        /**
         * @brief Whether T is a supported numeric type.
         */
        is_numeric=true
      };

      static std::string str()
      {
        return "integer";
      }
    };

    template<>
    struct mm_numeric_type<double>
    {
      enum {
        /**
         * @brief Whether T is a supported numeric type.
         */
        is_numeric=true
      };

      static std::string str()
      {
        return "real";
      }
    };

    template<>
    struct mm_numeric_type<float>
    {
      enum {
        /**
         * @brief Whether T is a supported numeric type.
         */
        is_numeric=true
      };

      static std::string str()
      {
        return "real";
      }
    };

    template<>
    struct mm_numeric_type<std::complex<double> >
    {
      enum {
        /**
         * @brief Whether T is a supported numeric type.
         */
        is_numeric=true
      };

      static std::string str()
      {
        return "complex";
      }
    };

    template<>
    struct mm_numeric_type<std::complex<float> >
    {
      enum {
        /**
         * @brief Whether T is a supported numeric type.
         */
        is_numeric=true
      };

      static std::string str()
      {
        return "complex";
      }
    };

    /**
     * @brief Meta program to write the correct Matrix Market
     * header.
     *
     * Member function mm_header::operator() writes the header.
     *
     * @tparam M The matrix type.
     */
    template<class M>
    struct mm_header_printer;

    template<typename T, typename A, int i, int j>
    struct mm_header_printer<BCRSMatrix<FieldMatrix<T,i,j>,A> >
    {
      static void print(std::ostream& os)
      {
        os<<"%%MatrixMarket matrix coordinate ";
        os<<mm_numeric_type<T>::str()<<" general"<<std::endl;
      }
    };

    template<typename B, typename A>
    struct mm_header_printer<BlockVector<B,A> >
    {
      static void print(std::ostream& os)
      {
        os<<"%%MatrixMarket matrix array ";
        os<<mm_numeric_type<typename B::field_type>::str()<<" general"<<std::endl;
      }
    };

    template<typename T, int j>
    struct mm_header_printer<FieldVector<T,j> >
    {
      static void print(std::ostream& os)
      {
        os<<"%%MatrixMarket matrix array ";
        os<<mm_numeric_type<T>::str()<<" general"<<std::endl;
      }
    };

    template<typename T, int i, int j>
    struct mm_header_printer<FieldMatrix<T,i,j> >
    {
      static void print(std::ostream& os)
      {
        os<<"%%MatrixMarket matrix array ";
        os<<mm_numeric_type<T>::str()<<" general"<<std::endl;
      }
    };

    /**
     * @brief Metaprogram for writing the ISTL block
     * structure header.
     *
     * Member function mm_block_structure_header::print(os, mat) writes
     * the corresponding header to the specified ostream.
     * @tparam The type of the matrix to generate the header for.
     */
    template<class M>
    struct mm_block_structure_header;

    template<typename T, typename A, int i>
    struct mm_block_structure_header<BlockVector<FieldVector<T,i>,A> >
    {
      typedef BlockVector<FieldVector<T,i>,A> M;

      static void print(std::ostream& os, const M&)
      {
        os<<"% ISTL_STRUCT blocked ";
        os<<i<<" "<<1<<std::endl;
      }
    };

    template<typename T, typename A, int i, int j>
    struct mm_block_structure_header<BCRSMatrix<FieldMatrix<T,i,j>,A> >
    {
      typedef BCRSMatrix<FieldMatrix<T,i,j>,A> M;

      static void print(std::ostream& os, const M&)
      {
        os<<"% ISTL_STRUCT blocked ";
        os<<i<<" "<<j<<std::endl;
      }
    };


    template<typename T, int i, int j>
    struct mm_block_structure_header<FieldMatrix<T,i,j> >
    {
      typedef FieldMatrix<T,i,j> M;

      static void print(std::ostream& os, const M& m)
      {}
    };

    template<typename T, int i>
    struct mm_block_structure_header<FieldVector<T,i> >
    {
      typedef FieldVector<T,i> M;

      static void print(std::ostream& os, const M& m)
      {}
    };

    enum LineType { MM_HEADER, MM_ISTLSTRUCT, DATA };
    enum { MM_MAX_LINE_LENGTH=1025 };

    enum MM_TYPE { coordinate_type, array_type, unknown_type };

    enum MM_CTYPE { integer_type, double_type, complex_type, pattern, unknown_ctype };

    enum MM_STRUCTURE { general, symmetric, skew_symmetric, hermitian, unknown_structure  };

    struct MMHeader
    {
      MMHeader()
        : type(coordinate_type), ctype(double_type), structure(general)
      {}
      MM_TYPE type;
      MM_CTYPE ctype;
      MM_STRUCTURE structure;
    };

    inline bool lineFeed(std::istream& file)
    {
      char c;
      if(!file.eof())
        c=file.peek();
      else
        return false;
      // ignore whitespace
      while(c==' ')
      {
        file.get();
        if(file.eof())
          return false;
        c=file.peek();
      }

      if(c=='\n') {
        /* eat the line feed */
        file.get();
        return true;
      }
      return false;
    }

    inline void skipComments(std::istream& file)
    {
      lineFeed(file);
      char c=file.peek();
      // ignore comment lines
      while(c=='%')
      {
        /* disgard the rest of the line */
        file.ignore(std::numeric_limits<std::streamsize>::max(),'\n');
        c=file.peek();
      }
    }


    inline bool readMatrixMarketBanner(std::istream& file, MMHeader& mmHeader)
    {
      std::string buffer;
      char c;
      file >> buffer;
      c=buffer[0];
      mmHeader=MMHeader();
      if(c!='%')
        return false;
      std::cout<<buffer<<std::endl;
      /* read the banner */
      if(buffer!="%%MatrixMarket") {
        /* disgard the rest of the line */
        file.ignore(std::numeric_limits<std::streamsize>::max(),'\n');
        return false;
      }

      if(lineFeed(file))
        /* premature end of line */
        return false;

      /* read the matrix_type */
      file >> buffer;

      if(buffer != "matrix")
      {
        /* disgard the rest of the line */
        file.ignore(std::numeric_limits<std::streamsize>::max(),'\n');
        return false;
      }

      if(lineFeed(file))
        /* premature end of line */
        return false;

      /* The type of the matrix */
      file >> buffer;

      if(buffer.empty())
        return false;

      std::transform(buffer.begin(), buffer.end(), buffer.begin(),
                     tolower);

      switch(buffer[0])
      {
      case 'a' :
        /* sanity check */
        if(buffer != "array")
        {
          file.ignore(std::numeric_limits<std::streamsize>::max(),'\n');
          return false;
        }
        mmHeader.type=array_type;
        break;
      case 'c' :
        /* sanity check */
        if(buffer != "coordinate")
        {
          file.ignore(std::numeric_limits<std::streamsize>::max(),'\n');
          return false;
        }
        mmHeader.type=coordinate_type;
        break;
      default :
        file.ignore(std::numeric_limits<std::streamsize>::max(),'\n');
        return false;
      }

      if(lineFeed(file))
        /* premature end of line */
        return false;

      /* The numeric type used. */
      file >> buffer;

      if(buffer.empty())
        return false;

      std::transform(buffer.begin(), buffer.end(), buffer.begin(),
                     tolower);
      switch(buffer[0])
      {
      case 'i' :
        /* sanity check */
        if(buffer != "integer")
        {
          file.ignore(std::numeric_limits<std::streamsize>::max(),'\n');
          return false;
        }
        mmHeader.ctype=integer_type;
        break;
      case 'r' :
        /* sanity check */
        if(buffer != "real")
        {
          file.ignore(std::numeric_limits<std::streamsize>::max(),'\n');
          return false;
        }
        mmHeader.ctype=double_type;
        break;
      case 'c' :
        /* sanity check */
        if(buffer != "complex")
        {
          file.ignore(std::numeric_limits<std::streamsize>::max(),'\n');
          return false;
        }
        mmHeader.ctype=complex_type;
        break;
      case 'p' :
        /* sanity check */
        if(buffer != "pattern")
        {
          file.ignore(std::numeric_limits<std::streamsize>::max(),'\n');
          return false;
        }
        mmHeader.ctype=pattern;
        break;
      default :
        file.ignore(std::numeric_limits<std::streamsize>::max(),'\n');
        return false;
      }

      if(lineFeed(file))
        return false;

      file >> buffer;

      std::transform(buffer.begin(), buffer.end(), buffer.begin(),
                     tolower);
      switch(buffer[0])
      {
      case 'g' :
        /* sanity check */
        if(buffer != "general")
        {
          file.ignore(std::numeric_limits<std::streamsize>::max(),'\n');
          return false;
        }
        mmHeader.structure=general;
        break;
      case 'h' :
        /* sanity check */
        if(buffer != "hermitian")
        {
          file.ignore(std::numeric_limits<std::streamsize>::max(),'\n');
          return false;
        }
        mmHeader.structure=hermitian;
        break;
      case 's' :
        if(buffer.size()==1) {
          file.ignore(std::numeric_limits<std::streamsize>::max(),'\n');
          return false;
        }

        switch(buffer[1])
        {
        case 'y' :
          /* sanity check */
          if(buffer != "symmetric")
          {
            file.ignore(std::numeric_limits<std::streamsize>::max(),'\n');
            return false;
          }
          mmHeader.structure=symmetric;
          break;
        case 'k' :
          /* sanity check */
          if(buffer != "skew-symmetric")
          {
            file.ignore(std::numeric_limits<std::streamsize>::max(),'\n');
            return false;
          }
          mmHeader.structure=skew_symmetric;
          break;
        default :
          file.ignore(std::numeric_limits<std::streamsize>::max(),'\n');
          return false;
        }
      default :
        file.ignore(std::numeric_limits<std::streamsize>::max(),'\n');
        return false;
      }
      file.ignore(std::numeric_limits<std::streamsize>::max(),'\n');
      c=file.peek();
      return true;

    }

    template<std::size_t brows, std::size_t bcols>
    Dune::tuple<std::size_t, std::size_t, std::size_t>
    calculateNNZ(std::size_t rows, std::size_t cols, std::size_t entries, const MMHeader& header)
    {
      std::size_t blockrows=rows/brows;
      std::size_t blockcols=cols/bcols;
      std::size_t blocksize=brows*bcols;
      std::size_t blockentries=0;

      switch(header.structure)
      {
      case general :
        blockentries = entries/blocksize; break;
      case skew_symmetric :
        blockentries = 2*entries/blocksize; break;
      case symmetric :
        blockentries = (2*entries-rows)/blocksize; break;
      case hermitian :
        blockentries = (2*entries-rows)/blocksize; break;
      default :
        throw Dune::NotImplemented();
      }
      return Dune::make_tuple(blockrows, blockcols, blockentries);
    }

    /*
     *   @brief Storage class for the column index and the numeric value.
     *
     * \tparam T Either a NumericWrapper of the numeric type or PatternDummy
     *     for MatrixMarket pattern case.
     */
    template<typename T>
    struct IndexData : public T
    {
      std::size_t index;
    };


    /**
     * @brief a wrapper class of numeric values.
     *
     * Use for template specialization to catch the pattern
     * type MatrixMarket matrices. Uses Empty base class optimization
     * in the pattern case.
     *
     * @tparam T Either a NumericWrapper of the numeric type or PatternDummy
     *     for MatrixMarket pattern case.
     */
    template<typename T>
    struct NumericWrapper
    {
      T number;
      operator T&()
      {
        return number;
      }
    };

    /**
     * @brief Utility class for marking the pattern type of the MatrixMarket matrices.
     */
    struct PatternDummy
    {};

    template<>
    struct NumericWrapper<PatternDummy>
    {};

    template<typename T>
    std::istream& operator>>(std::istream& is, NumericWrapper<T>& num)
    {
      return is>>num.number;
    }

    inline std::istream& operator>>(std::istream& is, NumericWrapper<PatternDummy>& num)
    {
      DUNE_UNUSED_PARAMETER(num);
      return is;
    }

    /**
     * @brief LessThan operator.
     *
     * It simply compares the index.
     */
    template<typename T>
    bool operator<(const IndexData<T>& i1, const IndexData<T>& i2)
    {
      return i1.index<i2.index;
    }

    /**
     * @brief Read IndexData from a stream.
     * @param is The input stream we read.
     * @param data Where to store the read data.
     */
    template<typename T>
    std::istream& operator>>(std::istream& is, IndexData<T>& data)
    {
      is>>data.index;
      /* MatrixMarket indices are one based. Decrement for C++ */
      --data.index;
      return is>>data.number;
    }

    /**
     * @brief Functor to the data values of the matrix.
     *
     * This is specialized for PatternDummy. The specialization does not
     * set anything.
     */
    template<typename D, int brows, int bcols>
    struct MatrixValuesSetter
    {
      /**
       * @brief Sets the matrixvalues.
       * @param row The row data as read from file.
       * @param matrix The matrix whose data we set.
       */
      template<typename M>
      void operator()(const std::vector<std::set<IndexData<D> > >& rows,
                      M& matrix)
      {
        for(typename M::RowIterator iter=matrix.begin();
            iter!= matrix.end(); ++iter)
        {
          for(typename M::size_type brow=iter.index()*brows,
              browend=iter.index()*brows+brows;
              brow<browend; ++brow)
          {
            typedef typename std::set<IndexData<D> >::const_iterator Siter;
            for(Siter siter=rows[brow].begin(), send=rows[brow].end();
                siter != send; ++siter)
              (*iter)[siter->index/bcols][brow%brows][siter->index%bcols]=siter->number;
          }
        }
      }
    };

    template<int brows, int bcols>
    struct MatrixValuesSetter<PatternDummy,brows,bcols>
    {
      template<typename M>
      void operator()(const std::vector<std::set<IndexData<PatternDummy> > >& rows,
                      M& matrix)
      {}
    };

    template<typename T, typename A, int brows, int bcols, typename D>
    void readSparseEntries(Dune::BCRSMatrix<Dune::FieldMatrix<T,brows,bcols>,A>& matrix,
                           std::istream& file, std::size_t entries,
                           const MMHeader& mmHeader, const D&)
    {
      typedef Dune::BCRSMatrix<Dune::FieldMatrix<T,brows,bcols>,A> Matrix;
      // First path
      // store entries together with column index in a speparate
      // data structure
      std::vector<std::set<IndexData<D> > > rows(matrix.N()*brows);

      for(; entries>0; --entries) {
        std::size_t row;
        IndexData<D> data;
        skipComments(file);
        file>>row;
        --row; // Index was 1 based.
        assert(row/bcols<matrix.N());
        file>>data;
        assert(data.index/bcols<matrix.M());
        rows[row].insert(data);
      }

      // TODO extend to capture the nongeneral cases.
      if(mmHeader.structure!= general)
        DUNE_THROW(Dune::NotImplemented, "Only general is supported right now!");

      // Setup the matrix sparsity pattern
      int nnz=0;
      for(typename Matrix::CreateIterator iter=matrix.createbegin();
          iter!= matrix.createend(); ++iter)
      {
        for(std::size_t brow=iter.index()*brows, browend=iter.index()*brows+brows;
            brow<browend; ++brow)
        {
          typedef typename std::set<IndexData<D> >::const_iterator Siter;
          for(Siter siter=rows[brow].begin(), send=rows[brow].end();
              siter != send; ++siter, ++nnz)
            iter.insert(siter->index/bcols);
        }
      }

      //Set the matrix values
      matrix=0;

      MatrixValuesSetter<D,brows,bcols> Setter;

      Setter(rows, matrix);
    }
  } // end namespace MatrixMarketImpl

  class MatrixMarketFormatError : public Dune::Exception
  {};


  inline void mm_read_header(std::size_t& rows, std::size_t& cols,
                             MatrixMarketImpl::MMHeader& header, std::istream& istr,
                             bool isVector)
  {
    using namespace MatrixMarketImpl;

    if(!readMatrixMarketBanner(istr, header)) {
      std::cerr << "First line was not a correct Matrix Market banner. Using default:\n"
                << "%%MatrixMarket matrix coordinate real general"<<std::endl;
      // Go to the beginning of the file
      istr.clear() ;
      istr.seekg(0, std::ios::beg);
      if(isVector)
        header.type=array_type;
    }

    skipComments(istr);

    if(lineFeed(istr))
      throw MatrixMarketFormatError();

    istr >> rows;

    if(lineFeed(istr))
      throw MatrixMarketFormatError();
    istr >> cols;
  }

  template<typename T, typename A, int entries>
  void mm_read_vector_entries(Dune::BlockVector<Dune::FieldVector<T,entries>,A>& vector,
                              std::size_t size,
                              std::istream& istr)
  {
    for(int i=0; size>0; ++i, --size) {
      T val;
      istr>>val;
      vector[i/entries][i%entries]=val;
    }
  }


  /**
   * @brief Reads a BlockVector from a matrix market file.
   * @param vector The vector to store the data in.
   * @param istr The input stream to read the data from.
   * @warning Not all formats are supported!
   */
  template<typename T, typename A, int entries>
  void readMatrixMarket(Dune::BlockVector<Dune::FieldVector<T,entries>,A>& vector,
                        std::istream& istr)
  {
    using namespace MatrixMarketImpl;

    MMHeader header;
    std::size_t rows, cols;
    mm_read_header(rows,cols,header,istr, true);
    if(cols!=1)
      DUNE_THROW(MatrixMarketFormatError, "cols!=1, therefore this is no vector!");

    if(header.type!=array_type)
      DUNE_THROW(MatrixMarketFormatError, "Vectors have to be stored in array format!");

    std::size_t size=rows/entries;
    if(size*entries!=rows)
      DUNE_THROW(MatrixMarketFormatError, "Block size of vector is not correct1");

    vector.resize(size);

    istr.ignore(std::numeric_limits<std::streamsize>::max(),'\n');

    mm_read_vector_entries(vector, rows, istr);
  }


  /**
   * @brief Reads a sparse matrix from a matrix market file.
   * @param matrix The matrix to store the data in.
   * @param istr The input stream to read the data from.
   * @warning Not all formats are supported!
   */
  template<typename T, typename A, int brows, int bcols>
  void readMatrixMarket(Dune::BCRSMatrix<Dune::FieldMatrix<T,brows,bcols>,A>& matrix,
                        std::istream& istr)
  {
    using namespace MatrixMarketImpl;

    MMHeader header;
    if(!readMatrixMarketBanner(istr, header)) {
      std::cerr << "First line was not a correct Matrix Market banner. Using default:\n"
                << "%%MatrixMarket matrix coordinate real general"<<std::endl;
      // Go to the beginning of the file
      istr.clear() ;
      istr.seekg(0, std::ios::beg);
    }
    skipComments(istr);

    std::size_t rows, cols, entries;

    if(lineFeed(istr))
      throw MatrixMarketFormatError();

    istr >> rows;

    if(lineFeed(istr))
      throw MatrixMarketFormatError();
    istr >> cols;

    if(lineFeed(istr))
      throw MatrixMarketFormatError();

    istr >>entries;

    std::size_t nnz, blockrows, blockcols;

    Dune::tie(blockrows, blockcols, nnz) = calculateNNZ<brows, bcols>(rows, cols, entries, header);

    istr.ignore(std::numeric_limits<std::streamsize>::max(),'\n');


    matrix.setSize(blockrows, blockcols);
    matrix.setBuildMode(Dune::BCRSMatrix<Dune::FieldMatrix<T,brows,bcols>,A>::row_wise);

    if(header.type==array_type)
      DUNE_THROW(Dune::NotImplemented, "Array format currently not supported for matrices!");

    readSparseEntries(matrix, istr, entries, header, NumericWrapper<T>());
  }

  template<typename M>
  struct mm_multipliers
  {};

  template<typename B, int i, int j, typename A>
  struct mm_multipliers<BCRSMatrix<FieldMatrix<B,i,j>,A> >
  {
    enum {
      rows = i,
      cols = j
    };
  };

  template<typename B, int i, int j>
  void mm_print_entry(const FieldMatrix<B,i,j>& entry,
                      typename FieldMatrix<B,i,j>::size_type rowidx,
                      typename FieldMatrix<B,i,j>::size_type colidx,
                      std::ostream& ostr)
  {
    typedef typename FieldMatrix<B,i,j>::const_iterator riterator;
    typedef typename FieldMatrix<B,i,j>::ConstColIterator citerator;
    for(riterator row=entry.begin(); row != entry.end(); ++row, ++rowidx) {
      int coli=colidx;
      for(citerator col = row->begin(); col != row->end(); ++col, ++coli)
        ostr<< rowidx<<" "<<coli<<" "<<*col<<std::endl;
    }
  }

  // Write a vector entry
  template<typename V>
  void mm_print_vector_entry(const V& entry, std::ostream& ostr,
                             const integral_constant<int,1>&)
  {
    ostr<<entry<<std::endl;
  }

  // Write a vector
  template<typename V>
  void mm_print_vector_entry(const V& vector, std::ostream& ostr,
                             const integral_constant<int,0>&)
  {
    using namespace MatrixMarketImpl;

    // Is the entry a supported numeric type?
    const int isnumeric = mm_numeric_type<typename V::block_type>::is_numeric;
    typedef typename V::const_iterator VIter;

    for(VIter i=vector.begin(); i != vector.end(); ++i)

      mm_print_vector_entry(*i, ostr,
                            integral_constant<int,isnumeric>());
  }

  template<typename T, typename A, int i>
  std::size_t countEntries(const BlockVector<FieldVector<T,i>,A>& vector)
  {
    return vector.size()*i;
  }

  // Version for writing vectors.
  template<typename V>
  void writeMatrixMarket(const V& vector, std::ostream& ostr,
                         const integral_constant<int,0>&)
  {
    using namespace MatrixMarketImpl;

    ostr<<countEntries(vector)<<" "<<1<<std::endl;
    const int isnumeric = mm_numeric_type<typename V::block_type>::is_numeric;
    mm_print_vector_entry(vector,ostr, integral_constant<int,isnumeric>());
  }

  // Versions for writing matrices
  template<typename M>
  void writeMatrixMarket(const M& matrix,
                         std::ostream& ostr,
                         const integral_constant<int,1>&)
  {
    ostr<<matrix.N()*mm_multipliers<M>::rows<<" "
        <<matrix.M()*mm_multipliers<M>::cols<<" "
        <<countNonZeros(matrix)<<std::endl;

    typedef typename M::const_iterator riterator;
    typedef typename M::ConstColIterator citerator;
    for(riterator row=matrix.begin(); row != matrix.end(); ++row)
      for(citerator col = row->begin(); col != row->end(); ++col)
        // Matrix Market indexing start with 1!
        mm_print_entry(*col, row.index()*mm_multipliers<M>::rows+1,
                       col.index()*mm_multipliers<M>::cols+1, ostr);
  }


  /**
   * @brief writes a ISTL matrix or vector to a stream in matrix market format.
   */
  template<typename M>
  void writeMatrixMarket(const M& matrix,
                         std::ostream& ostr)
  {
    using namespace MatrixMarketImpl;

    // Write header information
    mm_header_printer<M>::print(ostr);
    mm_block_structure_header<M>::print(ostr,matrix);
    // Choose the correct function for matrix and vector
    writeMatrixMarket(matrix,ostr,integral_constant<int,IsMatrix<M>::value>());
  }


  /**
   * @brief Stores a parallel matrix/vector in matrix market format in a file.
   *
   * More about the matrix market exchange format can be found
   * <a href="http://math.nist.gov/MatrixMarket/formats.html">here</a>.
   *
   * @param matrix The matrix/vector to store.
   * @param filename the name of the filename (without suffix and rank!)
   *        rank i will write the file filename_i.mm
   */
  template<typename M>
  void storeMatrixMarket(const M& matrix,
                         std::string filename)
  {
    std::ofstream file(filename.c_str());
    file.setf(std::ios::scientific,std::ios::floatfield);
    writeMatrixMarket(matrix, file);
    file.close();
  }

#if HAVE_MPI
  /**
   * @brief Stores a parallel matrix/vector in matrix market format in a file.
   *
   * More about the matrix market exchange format can be found
   * <a href="http://math.nist.gov/MatrixMarket/formats.html">here</a>.
   *
   * @param matrix The matrix/vector to store.
   * @param filename the name of the filename (without suffix and rank!)
   *        rank i will write the file filename_i.mm
   * @param comm The information about the data distribution.
   * @param storeIndices Whether to store the parallel index information.
   *        If true rank i writes the index information to file filename_i.idx.
   */
  template<typename M, typename G, typename L>
  void storeMatrixMarket(const M& matrix,
                         std::string filename,
                         const OwnerOverlapCopyCommunication<G,L>& comm,
                         bool storeIndices=true)
  {
    // Get our rank
    int rank = comm.communicator().rank();
    // Write the local matrix
    std::ostringstream rfilename;
    rfilename<<filename <<"_"<<rank<<".mm";
    std::cout<< rfilename.str()<<std::endl;
    std::ofstream file(rfilename.str().c_str());
    file.setf(std::ios::scientific,std::ios::floatfield);
    writeMatrixMarket(matrix, file);
    file.close();

    if(!storeIndices)
      return;

    // Write the global to local index mapping
    rfilename.str("");
    rfilename<<filename<<"_"<<rank<<".idx";
    file.open(rfilename.str().c_str());
    file.setf(std::ios::scientific,std::ios::floatfield);
    typedef typename OwnerOverlapCopyCommunication<G,L>::ParallelIndexSet IndexSet;
    typedef typename IndexSet::const_iterator Iterator;
    for(Iterator iter = comm.indexSet().begin();
        iter != comm.indexSet().end(); ++iter) {
      file << iter->global()<<" "<<(std::size_t)iter->local()<<" "
           <<(int)iter->local().attribute()<<" "<<(int)iter->local().isPublic()<<std::endl;
    }
    // Store neighbour information for efficient remote indices setup.
    file<<"neighbours:";
    const std::set<int>& neighbours=comm.remoteIndices().getNeighbours();
    typedef std::set<int>::const_iterator SIter;
    for(SIter neighbour=neighbours.begin(); neighbour != neighbours.end(); ++neighbour) {
      file<<" "<< *neighbour;
    }
    file.close();
  }

  /**
   * @brief Load a parallel matrix/vector stored in matrix market format.
   *
   * More about the matrix market exchange format can be found
   * <a href="http://math.nist.gov/MatrixMarket/formats.html">here</a>.
   *
   * @param matrix Where to store the matrix/vector.
   * @param filename the name of the filename (without suffix and rank!)
   *        rank i will read the file filename_i.mm
   * @param comm The information about the data distribution.
   * @param readIndices Whether to read the parallel index information.
   *        If true rank i reads the index information form file filename_i.idx
   *        And builds the remote indices information.
   */
  template<typename M, typename G, typename L>
  void loadMatrixMarket(M& matrix,
                        const std::string& filename,
                        OwnerOverlapCopyCommunication<G,L>& comm,
                        bool readIndices=true)
  {
    using namespace MatrixMarketImpl;

    typedef typename OwnerOverlapCopyCommunication<G,L>::ParallelIndexSet::LocalIndex LocalIndex;
    typedef typename LocalIndex::Attribute Attribute;
    // Get our rank
    int rank = comm.communicator().rank();
    // load local matrix
    std::ostringstream rfilename;
    rfilename<<filename <<"_"<<rank<<".mm";
    std::ifstream file;
    file.open(rfilename.str().c_str(), std::ios::in);
    if(!file)
      DUNE_THROW(IOError, "Could not open file" << rfilename.str().c_str());
    //if(!file.is_open())
    //
    readMatrixMarket(matrix,file);
    file.close();

    if(!readIndices)
      return;

    // read indices
    typedef typename OwnerOverlapCopyCommunication<G,L>::ParallelIndexSet IndexSet;
    IndexSet& pis=comm.pis;
    rfilename.str("");
    rfilename<<filename<<"_"<<rank<<".idx";
    file.open(rfilename.str().c_str());
    if(pis.size()!=0)
      DUNE_THROW(InvalidIndexSetState, "Index set is not empty!");

    pis.beginResize();
    while(!file.eof() && file.peek()!='n') {
      G g;
      file >>g;
      std::size_t l;
      file >>l;
      int c;
      file >>c;
      bool b;
      file >> b;
      pis.add(g,LocalIndex(l,Attribute(c),b));
      lineFeed(file);
    }
    pis.endResize();
    if(!file.eof()) {
      // read neighbours
      std::string s;
      file>>s;
      if(s!="neighbours:")
        DUNE_THROW(MatrixMarketFormatError, "was exspecting the string: \"neighbours:\"");
      std::set<int> nb;
      while(!file.eof()) {
        int i;
        file >> i;
        nb.insert(i);
      }
      file.close();
      comm.ri.setNeighbours(nb);
    }
    comm.ri.template rebuild<false>();
  }

  #endif

  /**
   * @brief Load a matrix/vector stored in matrix market format.
   *
   * More about the matrix market exchange format can be found
   * <a href="http://math.nist.gov/MatrixMarket/formats.html">here</a>.
   *
   * @param matrix Where to store the matrix/vector.
   * @param filename the name of the filename (without suffix and rank!)
   *        rank i will read the file filename_i.mm
   */
  template<typename M>
  void loadMatrixMarket(M& matrix,
                        const std::string& filename)
  {
    std::ifstream file;
    file.open(filename.c_str(), std::ios::in);
    if(!file)
      DUNE_THROW(IOError, "Could not open file" << filename);
    readMatrixMarket(matrix,file);
    file.close();
  }

  /** @} */
}
#endif


==> anc/xt-super/dune-istl/dune/istl/matrixmatrix.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ISTL_MATRIXMATRIX_HH
#define DUNE_ISTL_MATRIXMATRIX_HH
#include <dune/istl/bcrsmatrix.hh>
#include <dune/common/fmatrix.hh>
#include <dune/common/tuples.hh>
#include <dune/common/timer.hh>
namespace Dune
{

  /**
   * @addtogroup ISTL_SPMV
   *
   * @{
   */
  /** @file
   * @author Markus Blatt
   * @brief provides functions for sparse matrix matrix multiplication.
   */

  namespace
  {

    /**
     * @brief Traverses over the nonzero pattern of the matrix-matrix product.
     *
     * Template parameter b is used to select the matrix product:
     * <dt>0</dt><dd>\f$A\cdot B\f$</dd>
     * <dt>1</dt><dd>\f$A^T\cdot B\f$</dd>
     * <dt>2</dt><dd>\f$A\cdot B^T\f$</dd>
     */
    template<int b>
    struct NonzeroPatternTraverser
    {};


    template<>
    struct NonzeroPatternTraverser<0>
    {
      template<class T,class A1, class A2, class F, int n, int m, int k>
      static void traverse(const Dune::BCRSMatrix<Dune::FieldMatrix<T,n,k>,A1>& A,
                           const Dune::BCRSMatrix<Dune::FieldMatrix<T,k,m>,A2>& B,
                           F& func)
      {
        if(A.M()!=B.N())
          DUNE_THROW(ISTLError, "The sizes of the matrices do not match: "<<A.M()<<"!="<<B.N());

        typedef typename Dune::BCRSMatrix<Dune::FieldMatrix<T,n,k>,A1>::ConstRowIterator Row;
        typedef typename Dune::BCRSMatrix<Dune::FieldMatrix<T,n,k>,A1>::ConstColIterator Col;
        typedef typename Dune::BCRSMatrix<Dune::FieldMatrix<T,k,m>,A2>::ConstColIterator BCol;
        for(Row row= A.begin(); row != A.end(); ++row) {
          // Loop over all column entries
          for(Col col = row->begin(); col != row->end(); ++col) {
            // entry at i,k
            // search for all nonzeros in row k
            for(BCol bcol = B[col.index()].begin(); bcol != B[col.index()].end(); ++bcol) {
              func(*col, *bcol, row.index(), bcol.index());
            }
          }
        }
      }

    };

    template<>
    struct NonzeroPatternTraverser<1>
    {
      template<class T, class A1, class A2, class F, int n, int m, int k>
      static void traverse(const Dune::BCRSMatrix<Dune::FieldMatrix<T,k,n>,A1>& A,
                           const Dune::BCRSMatrix<Dune::FieldMatrix<T,k,m>,A2>& B,
                           F& func)
      {

        if(A.N()!=B.N())
          DUNE_THROW(ISTLError, "The sizes of the matrices do not match: "<<A.N()<<"!="<<B.N());

        typedef typename Dune::BCRSMatrix<Dune::FieldMatrix<T,k,n>,A1>::ConstRowIterator Row;
        typedef typename Dune::BCRSMatrix<Dune::FieldMatrix<T,k,n>,A1>::ConstColIterator Col;
        typedef typename Dune::BCRSMatrix<Dune::FieldMatrix<T,k,m>,A2>::ConstColIterator BCol;

        for(Row row=A.begin(); row!=A.end(); ++row) {
          for(Col col=row->begin(); col!=row->end(); ++col) {
            for(BCol bcol  = B[row.index()].begin(); bcol !=  B[row.index()].end(); ++bcol) {
              func(*col, *bcol, col.index(), bcol.index());
            }
          }
        }
      }
    };

    template<>
    struct NonzeroPatternTraverser<2>
    {
      template<class T, class A1, class A2, class F, int n, int m, int k>
      static void traverse(const BCRSMatrix<FieldMatrix<T,n,m>,A1>& mat,
                           const BCRSMatrix<FieldMatrix<T,k,m>,A2>& matt,
                           F& func)
      {
        if(mat.M()!=matt.M())
          DUNE_THROW(ISTLError, "The sizes of the matrices do not match: "<<mat.M()<<"!="<<matt.M());

        typedef typename BCRSMatrix<FieldMatrix<T,n,m>,A1>::ConstRowIterator row_iterator;
        typedef typename BCRSMatrix<FieldMatrix<T,n,m>,A1>::ConstColIterator col_iterator;
        typedef typename BCRSMatrix<FieldMatrix<T,k,m>,A2>::ConstRowIterator row_iterator_t;
        typedef typename BCRSMatrix<FieldMatrix<T,k,m>,A2>::ConstColIterator col_iterator_t;

        for(row_iterator mrow=mat.begin(); mrow != mat.end(); ++mrow) {
          //iterate over the column entries
          // mt is a transposed matrix crs therefore it is treated as a ccs matrix
          // and the row_iterator iterates over the columns of the transposed matrix.
          // search the row of the transposed matrix for an entry with the same index
          // as the mcol iterator

          for(row_iterator_t mtcol=matt.begin(); mtcol != matt.end(); ++mtcol) {
            //Search for col entries in mat that have a corrsponding row index in matt
            // (i.e. corresponding col index in the as this is the transposed matrix
            col_iterator_t mtrow=mtcol->begin();
            bool funcCalled = false;
            for(col_iterator mcol=mrow->begin(); mcol != mrow->end(); ++mcol) {
              // search
              // TODO: This should probably be substituted by a binary search
              for( ; mtrow != mtcol->end(); ++mtrow)
                if(mtrow.index()>=mcol.index())
                  break;
              if(mtrow != mtcol->end() && mtrow.index()==mcol.index()) {
                func(*mcol, *mtrow, mtcol.index());
                funcCalled = true;
                // In some cases we only search for one pair, then we break here
                // and continue with the next column.
                if(F::do_break)
                  break;
              }
            }
            // move on with func only if func was called, otherwise they might
            // get out of sync
            if (funcCalled)
              func.nextCol();
          }
          func.nextRow();
        }
      }
    };



    template<class T, class A, int n, int m>
    class SparsityPatternInitializer
    {
    public:
      enum {do_break=true};
      typedef typename BCRSMatrix<FieldMatrix<T,n,m>,A>::CreateIterator CreateIterator;
      typedef typename BCRSMatrix<FieldMatrix<T,n,m>,A>::size_type size_type;

      SparsityPatternInitializer(CreateIterator iter)
        : rowiter(iter)
      {}

      template<class T1, class T2>
      void operator()(const T1&, const T2&, size_type j)
      {
        rowiter.insert(j);
      }

      void nextRow()
      {
        ++rowiter;
      }
      void nextCol()
      {}

    private:
      CreateIterator rowiter;
    };


    template<int transpose, class T, class TA, int n, int m>
    class MatrixInitializer
    {
    public:
      enum {do_break=true};
      typedef typename Dune::BCRSMatrix<FieldMatrix<T,n,m>,TA> Matrix;
      typedef typename Matrix::CreateIterator CreateIterator;
      typedef typename Matrix::size_type size_type;

      MatrixInitializer(Matrix& A_, size_type)
        : count(0), A(A_)
      {}
      template<class T1, class T2>
      void operator()(const T1&, const T2&, int)
      {
        ++count;
      }

      void nextCol()
      {}

      void nextRow()
      {}

      std::size_t nonzeros()
      {
        return count;
      }

      template<class A1, class A2, int n2, int m2, int n3, int m3>
      void initPattern(const BCRSMatrix<FieldMatrix<T,n2,m2>,A1>& mat1,
                       const BCRSMatrix<FieldMatrix<T,n3,m3>,A2>& mat2)
      {
        SparsityPatternInitializer<T, TA, n, m> sparsity(A.createbegin());
        NonzeroPatternTraverser<transpose>::traverse(mat1,mat2,sparsity);
      }

    private:
      std::size_t count;
      Matrix& A;
    };

    template<class T, class TA, int n, int m>
    class MatrixInitializer<1,T,TA,n,m>
    {
    public:
      enum {do_break=false};
      typedef Dune::BCRSMatrix<Dune::FieldMatrix<T,n,m>,TA> Matrix;
      typedef typename Matrix::CreateIterator CreateIterator;
      typedef typename Matrix::size_type size_type;

      MatrixInitializer(Matrix& A_, size_type rows)
        :  A(A_), entries(rows)
      {}

      template<class T1, class T2>
      void operator()(const T1&, const T2&, size_type i, size_type j)
      {
        entries[i].insert(j);
      }

      void nextCol()
      {}

      size_type nonzeros()
      {
        size_type nnz=0;
        typedef typename std::vector<std::set<size_t> >::const_iterator Iter;
        for(Iter iter = entries.begin(); iter != entries.end(); ++iter)
          nnz+=(*iter).size();
        return nnz;
      }
      template<class A1, class A2, int n2, int m2, int n3, int m3>
      void initPattern(const BCRSMatrix<FieldMatrix<T,n2,m2>,A1>&,
                       const BCRSMatrix<FieldMatrix<T,n3,m3>,A2>&)
      {
        typedef typename std::vector<std::set<size_t> >::const_iterator Iter;
        CreateIterator citer = A.createbegin();
        for(Iter iter = entries.begin(); iter != entries.end(); ++iter, ++citer) {
          typedef std::set<size_t>::const_iterator SetIter;
          for(SetIter index=iter->begin(); index != iter->end(); ++index)
            citer.insert(*index);
        }
      }

    private:
      Matrix& A;
      std::vector<std::set<size_t> > entries;
    };

    template<class T, class TA, int n, int m>
    struct MatrixInitializer<0,T,TA,n,m>
      : public MatrixInitializer<1,T,TA,n,m>
    {
      MatrixInitializer(Dune::BCRSMatrix<Dune::FieldMatrix<T,n,m>,TA>& A_,
                        typename Dune::BCRSMatrix<Dune::FieldMatrix<T,n,m>,TA>::size_type rows)
        : MatrixInitializer<1,T,TA,n,m>(A_,rows)
      {}
    };


    template<class T, class T1, class T2, int n, int m, int k>
    void addMatMultTransposeMat(FieldMatrix<T,n,k>& res, const FieldMatrix<T1,n,m>& mat,
                                const FieldMatrix<T2,k,m>& matt)
    {
      typedef typename FieldMatrix<T,n,k>::size_type size_type;

      for(size_type row=0; row<n; ++row)
        for(size_type col=0; col<k; ++col) {
          for(size_type i=0; i < m; ++i)
            res[row][col]+=mat[row][i]*matt[col][i];
        }
    }

    template<class T, class T1, class T2, int n, int m, int k>
    void addTransposeMatMultMat(FieldMatrix<T,n,k>& res, const FieldMatrix<T1,m,n>& mat,
                                const FieldMatrix<T2,m,k>& matt)
    {
      typedef typename FieldMatrix<T,n,k>::size_type size_type;
      for(size_type i=0; i<m; ++i)
        for(size_type row=0; row<n; ++row) {
          for(size_type col=0; col < k; ++col)
            res[row][col]+=mat[i][row]*matt[i][col];
        }
    }

    template<class T, class T1, class T2, int n, int m, int k>
    void addMatMultMat(FieldMatrix<T,n,m>& res, const FieldMatrix<T1,n,k>& mat,
                       const FieldMatrix<T2,k,m>& matt)
    {
      typedef typename FieldMatrix<T,n,k>::size_type size_type;
      for(size_type row=0; row<n; ++row)
        for(size_type col=0; col<m; ++col) {
          for(size_type i=0; i < k; ++i)
            res[row][col]+=mat[row][i]*matt[i][col];
        }
    }


    template<class T, class A, int n, int m>
    class EntryAccumulatorFather
    {
    public:
      enum {do_break=false};
      typedef BCRSMatrix<FieldMatrix<T,n,m>,A> Matrix;
      typedef typename Matrix::RowIterator Row;
      typedef typename Matrix::ColIterator Col;

      EntryAccumulatorFather(Matrix& mat_)
        : mat(mat_), row(mat.begin())
      {
        mat=0;
        col=row->begin();
      }
      void nextRow()
      {
        ++row;
        if(row!=mat.end())
          col=row->begin();
      }

      void nextCol()
      {
        ++this->col;
      }
    protected:
      Matrix& mat;
    private:
      Row row;
    protected:
      Col col;
    };

    template<class T, class A, int n, int m, int transpose>
    class EntryAccumulator
      : public EntryAccumulatorFather<T,A,n,m>
    {
    public:
      typedef BCRSMatrix<FieldMatrix<T,n,m>,A> Matrix;
      typedef typename Matrix::size_type size_type;

      EntryAccumulator(Matrix& mat_)
        : EntryAccumulatorFather<T,A,n,m>(mat_)
      {}

      template<class T1, class T2>
      void operator()(const T1& t1, const T2& t2, size_type i)
      {
        assert(this->col.index()==i);
        addMatMultMat(*(this->col),t1,t2);
      }
    };

    template<class T, class A, int n, int m>
    class EntryAccumulator<T,A,n,m,0>
      : public EntryAccumulatorFather<T,A,n,m>
    {
    public:
      typedef BCRSMatrix<FieldMatrix<T,n,m>,A> Matrix;
      typedef typename Matrix::size_type size_type;

      EntryAccumulator(Matrix& mat_)
        : EntryAccumulatorFather<T,A,n,m>(mat_)
      {}

      template<class T1, class T2>
      void operator()(const T1& t1, const T2& t2, size_type i, size_type j)
      {
        addMatMultMat(this->mat[i][j], t1, t2);
      }
    };

    template<class T, class A, int n, int m>
    class EntryAccumulator<T,A,n,m,1>
      : public EntryAccumulatorFather<T,A,n,m>
    {
    public:
      typedef BCRSMatrix<FieldMatrix<T,n,m>,A> Matrix;
      typedef typename Matrix::size_type size_type;

      EntryAccumulator(Matrix& mat_)
        : EntryAccumulatorFather<T,A,n,m>(mat_)
      {}

      template<class T1, class T2>
      void operator()(const T1& t1, const T2& t2, size_type i, size_type j)
      {
        addTransposeMatMultMat(this->mat[i][j], t1, t2);
      }
    };

    template<class T, class A, int n, int m>
    class EntryAccumulator<T,A,n,m,2>
      : public EntryAccumulatorFather<T,A,n,m>
    {
    public:
      typedef BCRSMatrix<FieldMatrix<T,n,m>,A> Matrix;
      typedef typename Matrix::size_type size_type;

      EntryAccumulator(Matrix& mat_)
        : EntryAccumulatorFather<T,A,n,m>(mat_)
      {}

      template<class T1, class T2>
      void operator()(const T1& t1, const T2& t2, size_type i)
      {
        DUNE_UNUSED_PARAMETER(i);
        assert(this->col.index()==i);
        addMatMultTransposeMat(*this->col,t1,t2);
      }
    };


    template<int transpose>
    struct SizeSelector
    {};

    template<>
    struct SizeSelector<0>
    {
      template<class M1, class M2>
      static tuple<typename M1::size_type, typename M2::size_type>
      size(const M1& m1, const M2& m2)
      {
        return make_tuple(m1.N(), m2.M());
      }
    };

    template<>
    struct SizeSelector<1>
    {
      template<class M1, class M2>
      static tuple<typename M1::size_type, typename M2::size_type>
      size(const M1& m1, const M2& m2)
      {
        return make_tuple(m1.M(), m2.M());
      }
    };


    template<>
    struct SizeSelector<2>
    {
      template<class M1, class M2>
      static tuple<typename M1::size_type, typename M2::size_type>
      size(const M1& m1, const M2& m2)
      {
        return make_tuple(m1.N(), m2.N());
      }
    };

    template<int transpose, class T, class A, class A1, class A2, int n1, int m1, int n2, int m2, int n3, int m3>
    void matMultMat(BCRSMatrix<FieldMatrix<T,n1,m1>,A>& res, const BCRSMatrix<FieldMatrix<T,n2,m2>,A1>& mat1,
                    const BCRSMatrix<FieldMatrix<T,n3,m3>,A2>& mat2)
    {
      // First step is to count the number of nonzeros
      typename BCRSMatrix<FieldMatrix<T,n1,m1>,A>::size_type rows, cols;
      tie(rows,cols)=SizeSelector<transpose>::size(mat1, mat2);
      MatrixInitializer<transpose,T,A,n1,m1> patternInit(res, rows);
      Timer timer;
      NonzeroPatternTraverser<transpose>::traverse(mat1,mat2,patternInit);
      res.setSize(rows, cols, patternInit.nonzeros());
      res.setBuildMode(BCRSMatrix<FieldMatrix<T,n1,m1>,A>::row_wise);

      //std::cout<<"Counting nonzeros took "<<timer.elapsed()<<std::endl;
      timer.reset();

      // Second step is to allocate the storage for the result and initialize the nonzero pattern
      patternInit.initPattern(mat1, mat2);

      //std::cout<<"Setting up sparsity pattern took "<<timer.elapsed()<<std::endl;
      timer.reset();
      // As a last step calculate the entries
      res = 0.0;
      EntryAccumulator<T,A,n1,m1, transpose> entriesAccu(res);
      NonzeroPatternTraverser<transpose>::traverse(mat1,mat2,entriesAccu);
      //std::cout<<"Calculating entries took "<<timer.elapsed()<<std::endl;
    }

  }

  /**
   * @brief Helper TMP to get the result type of a sparse matrix matrix multiplication (\f$C=A*B\f$)
   *
   * The type of matrix C will be stored as the associated type MatMultMatResult::type.
   * @tparam M1 The type of matrix A.
   * @tparam M2 The type of matrix B.
   */
  template<typename M1, typename M2>
  struct MatMultMatResult
  {};

  template<typename T, int n, int k, int m>
  struct MatMultMatResult<FieldMatrix<T,n,k>,FieldMatrix<T,k,m> >
  {
    typedef FieldMatrix<T,n,m> type;
  };

  template<typename T, typename A, typename A1, int n, int k, int m>
  struct MatMultMatResult<BCRSMatrix<FieldMatrix<T,n,k>,A >,BCRSMatrix<FieldMatrix<T,k,m>,A1 > >
  {
    typedef BCRSMatrix<typename MatMultMatResult<FieldMatrix<T,n,k>,FieldMatrix<T,k,m> >::type,
        std::allocator<typename MatMultMatResult<FieldMatrix<T,n,k>,FieldMatrix<T,k,m> >::type> > type;
  };


  /**
   * @brief Helper TMP to get the result type of a sparse matrix matrix multiplication (\f$C=A*B\f$)
   *
   * The type of matrix C will be stored as the associated type MatMultMatResult::type.
   * @tparam M1 The type of matrix A.
   * @tparam M2 The type of matrix B.
   */
  template<typename M1, typename M2>
  struct TransposedMatMultMatResult
  {};

  template<typename T, int n, int k, int m>
  struct TransposedMatMultMatResult<FieldMatrix<T,k,n>,FieldMatrix<T,k,m> >
  {
    typedef FieldMatrix<T,n,m> type;
  };

  template<typename T, typename A, typename A1, int n, int k, int m>
  struct TransposedMatMultMatResult<BCRSMatrix<FieldMatrix<T,k,n>,A >,BCRSMatrix<FieldMatrix<T,k,m>,A1 > >
  {
    typedef BCRSMatrix<typename MatMultMatResult<FieldMatrix<T,n,k>,FieldMatrix<T,k,m> >::type,
        std::allocator<typename MatMultMatResult<FieldMatrix<T,n,k>,FieldMatrix<T,k,m> >::type> > type;
  };


  /**
   * @brief Calculate product of a sparse matrix with a transposed sparse matrices (\f$C=A*B^T\f$).
   *
   * @param res Matrix for the result of the computation.
   * @param mat Matrix A.
   * @param matt Matrix B, which will be transposed before the multiplication.
   * @param tryHard <i>ignored</i>
   */
  template<class T, class A, class A1, class A2, int n, int m, int k>
  void matMultTransposeMat(BCRSMatrix<FieldMatrix<T,n,k>,A>& res, const BCRSMatrix<FieldMatrix<T,n,m>,A1>& mat,
                           const BCRSMatrix<FieldMatrix<T,k,m>,A2>& matt, bool tryHard=false)
  {
    DUNE_UNUSED_PARAMETER(tryHard);
    matMultMat<2>(res,mat, matt);
  }

  /**
   * @brief Calculate product of two sparse matrices (\f$C=A*B\f$).
   *
   * @param res Matrix for the result of the computation.
   * @param mat Matrix A.
   * @param matt Matrix B.
   * @param tryHard <i>ignored</i>
   */
  template<class T, class A, class A1, class A2, int n, int m, int k>
  void matMultMat(BCRSMatrix<FieldMatrix<T,n,m>,A>& res, const BCRSMatrix<FieldMatrix<T,n,k>,A1>& mat,
                  const BCRSMatrix<FieldMatrix<T,k,m>,A2>& matt, bool tryHard=false)
  {
    matMultMat<0>(res,mat, matt);
  }

  /**
   * @brief Calculate product of a transposed sparse matrix with another sparse matrices (\f$C=A^T*B\f$).
   *
   * @param res Matrix for the result of the computation.
   * @param mat Matrix A, which will be transposed before the multiplication.
   * @param matt Matrix B.
   * @param tryHard <i>ignored</i>
   */
  template<class T, class A, class A1, class A2, int n, int m, int k>
  void transposeMatMultMat(BCRSMatrix<FieldMatrix<T,n,m>,A>& res, const BCRSMatrix<FieldMatrix<T,k,n>,A1>& mat,
                           const BCRSMatrix<FieldMatrix<T,k,m>,A2>& matt, bool tryHard=false)
  {
    DUNE_UNUSED_PARAMETER(tryHard);
    matMultMat<1>(res,mat, matt);
  }

}
#endif


==> anc/xt-super/dune-istl/dune/istl/matrixredistribute.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ISTL_MATRIXREDISTRIBUTE_HH
#define DUNE_ISTL_MATRIXREDISTRIBUTE_HH
#include "repartition.hh"
#include <dune/common/exceptions.hh>
#include <dune/common/parallel/indexset.hh>
#include <dune/common/unused.hh>
#include <dune/istl/owneroverlapcopy.hh>
/**
 * @file
 * @brief Functionality for redistributing a sparse matrix.
 * @author Markus Blatt
 */
namespace Dune
{
  template<typename  T>
  struct RedistributeInformation
  {
    bool isSetup() const
    {
      return false;
    }
    template<class D>
    void redistribute(const D& from, D& to) const
    {
      DUNE_UNUSED_PARAMETER(from);
      DUNE_UNUSED_PARAMETER(to);
    }

    template<class D>
    void redistributeBackward(D& from, const D& to) const
    {
      DUNE_UNUSED_PARAMETER(from);
      DUNE_UNUSED_PARAMETER(to);
    }

    void resetSetup()
    {}

    void setNoRows(std::size_t size)
    {
      DUNE_UNUSED_PARAMETER(size);
    }

    void setNoCopyRows(std::size_t size)
    {
      DUNE_UNUSED_PARAMETER(size);
    }

    void setNoBackwardsCopyRows(std::size_t size)
    {
      DUNE_UNUSED_PARAMETER(size);
    }

    std::size_t getRowSize(std::size_t index) const
    {
      DUNE_UNUSED_PARAMETER(index);
      return -1;
    }

    std::size_t getCopyRowSize(std::size_t index) const
    {
      DUNE_UNUSED_PARAMETER(index);
      return -1;
    }

    std::size_t getBackwardsCopyRowSize(std::size_t index) const
    {
      DUNE_UNUSED_PARAMETER(index);
      return -1;
    }

  };

#if HAVE_MPI
  template<typename  T, typename T1>
  class RedistributeInformation<OwnerOverlapCopyCommunication<T,T1> >
  {
  public:
    typedef OwnerOverlapCopyCommunication<T,T1> Comm;

    RedistributeInformation()
      : interface(), setup_(false)
    {}

    RedistributeInterface& getInterface()
    {
      return interface;
    }
    template<typename IS>
    void checkInterface(const IS& source,
                        const IS& target, MPI_Comm comm)
    {
      RemoteIndices<IS> *ri=new RemoteIndices<IS>(source, target, comm);
      ri->template rebuild<true>();
      Interface inf;
      typename OwnerOverlapCopyCommunication<int>::OwnerSet flags;
      int rank;
      MPI_Comm_rank(MPI_COMM_WORLD, &rank);
      inf.free();
      inf.build(*ri, flags, flags);


#ifdef DEBUG_REPART
      if(inf!=interface) {

        int rank;
        MPI_Comm_rank(MPI_COMM_WORLD, &rank);
        if(rank==0)
          std::cout<<"Interfaces do not match!"<<std::endl;
        std::cout<<rank<<": redist interface new :"<<inf<<std::endl;
        std::cout<<rank<<": redist interface :"<<interface<<std::endl;

        throw "autsch!";
        delete ri;
      }else

#endif
      delete ri;
    }
    void setSetup()
    {
      setup_=true;
      interface.strip();
    }

    void resetSetup()
    {
      setup_=false;
    }

    template<class GatherScatter, class D>
    void redistribute(const D& from, D& to) const
    {
      BufferedCommunicator communicator;
      communicator.template build<D>(from,to, interface);
      communicator.template forward<GatherScatter>(from, to);
      communicator.free();
    }
    template<class GatherScatter, class D>
    void redistributeBackward(D& from, const D& to) const
    {

      BufferedCommunicator communicator;
      communicator.template build<D>(from,to, interface);
      communicator.template backward<GatherScatter>(from, to);
      communicator.free();
    }

    template<class D>
    void redistribute(const D& from, D& to) const
    {
      redistribute<CopyGatherScatter<D> >(from,to);
    }
    template<class D>
    void redistributeBackward(D& from, const D& to) const
    {
      redistributeBackward<CopyGatherScatter<D> >(from,to);
    }
    bool isSetup() const
    {
      return setup_;
    }

    void reserve(std::size_t size)
    {}

    std::size_t& getRowSize(std::size_t index)
    {
      return rowSize[index];
    }

    std::size_t getRowSize(std::size_t index) const
    {
      return rowSize[index];
    }

    std::size_t& getCopyRowSize(std::size_t index)
    {
      return copyrowSize[index];
    }

    std::size_t getCopyRowSize(std::size_t index) const
    {
      return copyrowSize[index];
    }

    std::size_t& getBackwardsCopyRowSize(std::size_t index)
    {
      return backwardscopyrowSize[index];
    }

    std::size_t getBackwardsCopyRowSize(std::size_t index) const
    {
      return backwardscopyrowSize[index];
    }

    void setNoRows(std::size_t rows)
    {
      rowSize.resize(rows, 0);
    }

    void setNoCopyRows(std::size_t rows)
    {
      copyrowSize.resize(rows, 0);
    }

    void setNoBackwardsCopyRows(std::size_t rows)
    {
      backwardscopyrowSize.resize(rows, 0);
    }

  private:
    std::vector<std::size_t> rowSize;
    std::vector<std::size_t> copyrowSize;
    std::vector<std::size_t> backwardscopyrowSize;
    RedistributeInterface interface;
    bool setup_;
  };

  /**
   * @brief Utility class to communicate and set the row sizes
   * of a redistributed matrix.
   *
   * @tparam M The type of the matrix that the row size
   * is communicated of.
   * @tparam RI The type of class for redistribution information
   */
  template<class M, class RI>
  struct CommMatrixRowSize
  {
    // Make the default communication policy work.
    typedef typename M::size_type value_type;
    typedef typename M::size_type size_type;

    /**
     * @brief Constructor.
     * @param m_ The matrix whose sparsity pattern is communicated.
     * @param[out] rowsize_ RedistributeInformation object
     */
    CommMatrixRowSize(const M& m_, RI& rowsize_)
      : matrix(m_), rowsize(rowsize_)
    {}
    const M& matrix;
    RI& rowsize;

  };


  /**
   * @brief Utility class to communicate and build the sparsity pattern
   * of a redistributed matrix.
   *
   * @tparam M The type of the matrix that the sparsity pattern
   * is communicated of.
   * @tparam I The type of the index set.
   */
  template<class M, class I>
  struct CommMatrixSparsityPattern
  {
    typedef typename M::size_type size_type;

    /**
     * @brief Constructor for the original side
     * @param m_ The matrix whose sparsity pattern is communicated.
     * @param idxset_ The index set corresponding to the local matrix.
     * @param aggidxset_ The index set corresponding to the redistributed matrix.
     */
    CommMatrixSparsityPattern(const M& m_, const Dune::GlobalLookupIndexSet<I>& idxset_, const I& aggidxset_)
      : matrix(m_), idxset(idxset_), aggidxset(aggidxset_), rowsize()
    {}

    /**
     * @brief Constructor for the redistruted side.
     * @param m_ The matrix whose sparsity pattern is communicated.
     * @param idxset_ The index set corresponding to the local matrix.
     * @param aggidxset_ The index set corresponding to the redistributed matrix.
     * @param rowsize_ The row size for the redistributed owner rows.
     */
    CommMatrixSparsityPattern(const M& m_, const Dune::GlobalLookupIndexSet<I>& idxset_, const I& aggidxset_,
                              const std::vector<typename M::size_type>& rowsize_)
      : matrix(m_), idxset(idxset_), aggidxset(aggidxset_), sparsity(aggidxset_.size()), rowsize(&rowsize_)
    {}

    /**
     * @brief Creates and stores the sparsity pattern of the redistributed matrix.
     *
     * After the pattern is communicated this function can be used.
     * @param m The matrix to build.
     */
    void storeSparsityPattern(M& m)
    {
      // insert diagonal to overlap rows
      typedef typename Dune::GlobalLookupIndexSet<I>::const_iterator IIter;
      typedef typename Dune::OwnerOverlapCopyCommunication<int>::OwnerSet OwnerSet;
      std::size_t nnz=0;
#ifdef DEBUG_REPART
      int rank;

      MPI_Comm_rank(MPI_COMM_WORLD, &rank);
#endif
      for(IIter i= aggidxset.begin(), end=aggidxset.end(); i!=end; ++i) {
        if(!OwnerSet::contains(i->local().attribute())) {
#ifdef DEBUG_REPART
          std::cout<<rank<<" Inserting diagonal for"<<i->local()<<std::endl;
#endif
          sparsity[i->local()].insert(i->local());
        }

        nnz+=sparsity[i->local()].size();
      }
      assert( aggidxset.size()==sparsity.size());

      if(nnz>0) {
        m.setSize(aggidxset.size(), aggidxset.size(), nnz);
        m.setBuildMode(M::row_wise);
        typename M::CreateIterator citer=m.createbegin();
#ifdef DEBUG_REPART
        std::size_t idx=0;
        bool correct=true;
        Dune::GlobalLookupIndexSet<I> global(aggidxset);
#endif
        typedef typename std::vector<std::set<size_type> >::const_iterator Iter;
        for(Iter i=sparsity.begin(), end=sparsity.end(); i!=end; ++i, ++citer)
        {
          typedef typename std::set<size_type>::const_iterator SIter;
          for(SIter si=i->begin(), send=i->end(); si!=send; ++si)
            citer.insert(*si);
#ifdef DEBUG_REPART
          if(i->find(idx)==i->end()) {
            const typename I::IndexPair* gi=global.pair(idx);
            assert(gi);
            std::cout<<rank<<": row "<<idx<<" is missing a diagonal entry! global="<<gi->global()<<" attr="<<gi->local().attribute()<<" "<<
            OwnerSet::contains(gi->local().attribute())<<
            " row size="<<i->size()<<std::endl;
            correct=false;
          }
          ++idx;
#endif
        }
#ifdef DEBUG_REPART
        if(!correct)
          throw "bla";
#endif
      }
    }

    /**
     * @brief Completes the sparsity pattern of the redistributed matrix with data
     * from copy rows for the novlp case.
     *
     * After the pattern communication this function can be used.
     * @param add_sparsity Sparsity pattern from the copy rows.
     */
    void completeSparsityPattern(std::vector<std::set<size_type> > add_sparsity)
    {
      for (unsigned int i = 0; i != sparsity.size(); ++i) {
        if (add_sparsity[i].size() != 0) {
          typedef std::set<size_type> Set;
          Set tmp_set;
          std::insert_iterator<Set> tmp_insert (tmp_set, tmp_set.begin());
          std::set_union(add_sparsity[i].begin(), add_sparsity[i].end(),
                         sparsity[i].begin(), sparsity[i].end(), tmp_insert);
          sparsity[i].swap(tmp_set);
        }
      }
    }

    const M& matrix;
    typedef Dune::GlobalLookupIndexSet<I> LookupIndexSet;
    const Dune::GlobalLookupIndexSet<I>& idxset;
    const I& aggidxset;
    std::vector<std::set<size_type> > sparsity;
    const std::vector<size_type>* rowsize;
  };

  template<class M, class I>
  struct CommPolicy<CommMatrixSparsityPattern<M,I> >
  {
    typedef CommMatrixSparsityPattern<M,I> Type;

    /**
     *  @brief The indexed type we send.
     * This is the global index indentitfying the column.
     */
    typedef typename I::GlobalIndex IndexedType;

    /** @brief Each row varies in size. */
    typedef VariableSize IndexedTypeFlag;

    static typename M::size_type getSize(const Type& t, std::size_t i)
    {
      if(!t.rowsize)
        return t.matrix[i].size();
      else
      {
        assert((*t.rowsize)[i]>0);
        return (*t.rowsize)[i];
      }
    }
  };

  /**
   * @brief Utility class for comunicating the matrix entries.
   *
   * @tparam M The type of the matrix.
   * @tparam I The type of the ParallelIndexSet.
   */
  template<class M, class I>
  struct CommMatrixRow
  {
    /**
     * @brief Constructor.
     * @param m_ The matrix to communicate the values. That is the local original matrix
     * as the source of the communication and the redistributed at the target of the
     * communication.
     * @param idxset_ The index set for the original matrix.
     * @param aggidxset_ The index set for the redistributed matrix.
     */
    CommMatrixRow(M& m_, const Dune::GlobalLookupIndexSet<I>& idxset_, const I& aggidxset_)
      : matrix(m_), idxset(idxset_), aggidxset(aggidxset_), rowsize()
    {}

    /**
     * @brief Constructor.
     */
    CommMatrixRow(M& m_, const Dune::GlobalLookupIndexSet<I>& idxset_, const I& aggidxset_,
                  std::vector<size_t>& rowsize_)
      : matrix(m_), idxset(idxset_), aggidxset(aggidxset_), rowsize(&rowsize_)
    {}
    /**
     * @brief Sets the non-owner rows correctly as Dirichlet boundaries.
     *
     * This should be called after the communication.
     */
    void setOverlapRowsToDirichlet()
    {
      typedef typename Dune::GlobalLookupIndexSet<I>::const_iterator Iter;
      typedef typename Dune::OwnerOverlapCopyCommunication<int>::OwnerSet OwnerSet;

      for(Iter i= aggidxset.begin(), end=aggidxset.end(); i!=end; ++i)
        if(!OwnerSet::contains(i->local().attribute())) {
          // Set to Dirchlet
          typedef typename M::ColIterator CIter;
          for(CIter c=matrix[i->local()].begin(), cend= matrix[i->local()].end();
              c!= cend; ++c)
          {
            *c=0;
            if(c.index()==i->local()) {
              typedef typename M::block_type::RowIterator RIter;
              for(RIter r=c->begin(), rend=c->end();
                  r != rend; ++r)
                (*r)[r.index()]=1;
            }
          }
        }
    }
    /** @brief The matrix to communicate the values of. */
    M& matrix;
    /** @brief Index set for the original matrix. */
    const Dune::GlobalLookupIndexSet<I>& idxset;
    /** @brief Index set for the redistributed matrix. */
    const I& aggidxset;
    /** @brief row size information for the receiving side. */
    std::vector<size_t>* rowsize; // row sizes differ from sender side in overlap!
  };

  template<class M, class I>
  struct CommPolicy<CommMatrixRow<M,I> >
  {
    typedef CommMatrixRow<M,I> Type;

    /**
     *  @brief The indexed type we send.
     * This is the pair of global index indentitfying the column and the value itself.
     */
    typedef std::pair<typename I::GlobalIndex,typename M::block_type> IndexedType;

    /** @brief Each row varies in size. */
    typedef VariableSize IndexedTypeFlag;

    static std::size_t getSize(const Type& t, std::size_t i)
    {
      if(!t.rowsize)
        return t.matrix[i].size();
      else
      {
        assert((*t.rowsize)[i]>0);
        return (*t.rowsize)[i];
      }
    }
  };

  template<class M, class I, class RI>
  struct MatrixRowSizeGatherScatter
  {
    typedef CommMatrixRowSize<M,RI> Container;

    static const typename M::size_type gather(const Container& cont, std::size_t i)
    {
      return cont.matrix[i].size();
    }
    static void scatter(Container& cont, const typename M::size_type& rowsize, std::size_t i)
    {
      assert(rowsize);
      cont.rowsize.getRowSize(i)=rowsize;
    }

  };

  template<class M, class I, class RI>
  struct MatrixCopyRowSizeGatherScatter
  {
    typedef CommMatrixRowSize<M,RI> Container;

    static const typename M::size_type gather(const Container& cont, std::size_t i)
    {
      return cont.matrix[i].size();
    }
    static void scatter(Container& cont, const typename M::size_type& rowsize, std::size_t i)
    {
      assert(rowsize);
      if (rowsize > cont.rowsize.getCopyRowSize(i))
        cont.rowsize.getCopyRowSize(i)=rowsize;
    }

  };

  template<class M, class I>
  struct MatrixSparsityPatternGatherScatter
  {
    typedef typename I::GlobalIndex GlobalIndex;
    typedef CommMatrixSparsityPattern<M,I> Container;
    typedef typename M::ConstColIterator ColIter;

    static ColIter col;
    static GlobalIndex numlimits;

    static const GlobalIndex& gather(const Container& cont, std::size_t i, std::size_t j)
    {
      if(j==0)
        col=cont.matrix[i].begin();
      else if (col!=cont.matrix[i].end())
        ++col;

      //copy communication: different row sizes for copy rows with the same global index
      //are possible. If all values of current  matrix row are sent, send
      //std::numeric_limits<GlobalIndex>::max()
      //and receiver will ignore it.
      if (col==cont.matrix[i].end()) {
        numlimits = std::numeric_limits<GlobalIndex>::max();
        return numlimits;
      }
      else {
        const typename I::IndexPair* index=cont.idxset.pair(col.index());
        assert(index);
        // Only send index if col is no ghost
        if ( index->local().attribute() != 2)
          return index->global();
        else {
          numlimits = std::numeric_limits<GlobalIndex>::max();
          return numlimits;
        }
      }
    }
    static void scatter(Container& cont, const GlobalIndex& gi, std::size_t i, std::size_t j)
    {
      DUNE_UNUSED_PARAMETER(j);
      try{
        if (gi != std::numeric_limits<GlobalIndex>::max()) {
          const typename I::IndexPair& ip=cont.aggidxset.at(gi);
          assert(ip.global()==gi);
          std::size_t col = ip.local();
          cont.sparsity[i].insert(col);

          typedef typename Dune::OwnerOverlapCopyCommunication<int>::OwnerSet OwnerSet;
          if(!OwnerSet::contains(ip.local().attribute()))
            // preserve symmetry for overlap
            cont.sparsity[col].insert(i);
        }
      }
      catch(Dune::RangeError er) {
        // Entry not present in the new index set. Ignore!
#ifdef DEBUG_REPART
        typedef typename Container::LookupIndexSet GlobalLookup;
        typedef typename GlobalLookup::IndexPair IndexPair;
        typedef typename Dune::OwnerOverlapCopyCommunication<int>::OwnerSet OwnerSet;

        GlobalLookup lookup(cont.aggidxset);
        const IndexPair* pi=lookup.pair(i);
        assert(pi);
        if(OwnerSet::contains(pi->local().attribute())) {
          int rank;
          MPI_Comm_rank(MPI_COMM_WORLD,&rank);
          std::cout<<rank<<cont.aggidxset<<std::endl;
          std::cout<<rank<<": row "<<i<<" (global="<<gi <<") not in index set for owner index "<<pi->global()<<std::endl;
          throw er;
        }
#endif
      }
    }

  };
  template<class M, class I>
  typename MatrixSparsityPatternGatherScatter<M,I>::ColIter MatrixSparsityPatternGatherScatter<M,I>::col;

  template<class M, class I>
  typename MatrixSparsityPatternGatherScatter<M,I>::GlobalIndex MatrixSparsityPatternGatherScatter<M,I>::numlimits;


  template<class M, class I>
  struct MatrixRowGatherScatter
  {
    typedef typename I::GlobalIndex GlobalIndex;
    typedef CommMatrixRow<M,I> Container;
    typedef typename M::ConstColIterator ColIter;
    typedef typename std::pair<GlobalIndex,typename M::block_type> Data;
    static ColIter col;
    static Data datastore;
    static GlobalIndex numlimits;

    static const Data& gather(const Container& cont, std::size_t i, std::size_t j)
    {
      if(j==0)
        col=cont.matrix[i].begin();
      else if (col!=cont.matrix[i].end())
        ++col;
      // copy communication: different row sizes for copy rows with the same global index
      // are possible. If all values of current  matrix row are sent, send
      // std::numeric_limits<GlobalIndex>::max()
      // and receiver will ignore it.
      if (col==cont.matrix[i].end()) {
        numlimits = std::numeric_limits<GlobalIndex>::max();
        datastore = std::make_pair(numlimits,*col);
        return datastore;
      }
      else {
        // convert local column index to global index
        const typename I::IndexPair* index=cont.idxset.pair(col.index());
        assert(index);
        // Store the data to prevent reference to temporary
        // Only send index if col is no ghost
        if ( index->local().attribute() != 2)
          datastore = std::make_pair(index->global(),*col);
        else {
          numlimits = std::numeric_limits<GlobalIndex>::max();
          datastore = std::make_pair(numlimits,*col);
        }
        return datastore;
      }
    }
    static void scatter(Container& cont, const Data& data, std::size_t i, std::size_t j)
    {
      DUNE_UNUSED_PARAMETER(j);
      try{
        if (data.first != std::numeric_limits<GlobalIndex>::max()) {
          typename M::size_type column=cont.aggidxset.at(data.first).local();
          cont.matrix[i][column]=data.second;
        }
      }
      catch(Dune::RangeError er) {
        // This an overlap row and might therefore lack some entries!
      }

    }
  };

  template<class M, class I>
  typename MatrixRowGatherScatter<M,I>::ColIter MatrixRowGatherScatter<M,I>::col;

  template<class M, class I>
  typename MatrixRowGatherScatter<M,I>::Data MatrixRowGatherScatter<M,I>::datastore;

  template<class M, class I>
  typename MatrixRowGatherScatter<M,I>::GlobalIndex MatrixRowGatherScatter<M,I>::numlimits;

  template<typename M, typename C>
  void redistributeSparsityPattern(M& origMatrix, M& newMatrix, C& origComm, C& newComm,
                                   RedistributeInformation<C>& ri)
  {
    typename C::CopySet copyflags;
    typename C::OwnerSet ownerflags;
    typedef typename C::ParallelIndexSet IndexSet;
    typedef RedistributeInformation<C> RI;
    std::vector<typename M::size_type> rowsize(newComm.indexSet().size(), 0);
    std::vector<typename M::size_type> copyrowsize(newComm.indexSet().size(), 0);
    std::vector<typename M::size_type> backwardscopyrowsize(origComm.indexSet().size(), 0);

    // get owner rowsizes
    CommMatrixRowSize<M,RI> commRowSize(origMatrix, ri);
    ri.template redistribute<MatrixRowSizeGatherScatter<M,IndexSet,RI> >(commRowSize,commRowSize);

    origComm.buildGlobalLookup();

    for (std::size_t i=0; i < newComm.indexSet().size(); i++) {
      rowsize[i] = ri.getRowSize(i);
    }
    // get sparsity pattern from owner rows
    CommMatrixSparsityPattern<M,IndexSet>
    origsp(origMatrix, origComm.globalLookup(), newComm.indexSet());
    CommMatrixSparsityPattern<M,IndexSet>
    newsp(origMatrix, origComm.globalLookup(), newComm.indexSet(), rowsize);

    ri.template redistribute<MatrixSparsityPatternGatherScatter<M,IndexSet> >(origsp,newsp);

    // build copy to owner interface to get missing matrix values for novlp case
    if (origComm.getSolverCategory() == SolverCategory::nonoverlapping) {
      RemoteIndices<IndexSet> *ris = new RemoteIndices<IndexSet>(origComm.indexSet(),
                                                                 newComm.indexSet(),
                                                                 origComm.communicator());
      ris->template rebuild<true>();

      ri.getInterface().free();
      ri.getInterface().build(*ris,copyflags,ownerflags);

      // get copy rowsizes
      CommMatrixRowSize<M,RI> commRowSize_copy(origMatrix, ri);
      ri.template redistribute<MatrixCopyRowSizeGatherScatter<M,IndexSet,RI> >(commRowSize_copy,
                                                                               commRowSize_copy);

      for (std::size_t i=0; i < newComm.indexSet().size(); i++) {
        copyrowsize[i] = ri.getCopyRowSize(i);
      }
      //get copy rowsizes for sender
      ri.redistributeBackward(backwardscopyrowsize,copyrowsize);
      for (std::size_t i=0; i < origComm.indexSet().size(); i++) {
        ri.getBackwardsCopyRowSize(i) = backwardscopyrowsize[i];
      }

      // get sparsity pattern from copy rows
      CommMatrixSparsityPattern<M,IndexSet> origsp_copy(origMatrix,
                                                        origComm.globalLookup(),
                                                        newComm.indexSet(),
                                                        backwardscopyrowsize);
      CommMatrixSparsityPattern<M,IndexSet> newsp_copy(origMatrix, origComm.globalLookup(),
                                                       newComm.indexSet(), copyrowsize);
      ri.template redistribute<MatrixSparsityPatternGatherScatter<M,IndexSet> >(origsp_copy,
                                                                                newsp_copy);

      newsp.completeSparsityPattern(newsp_copy.sparsity);
      newsp.storeSparsityPattern(newMatrix);
    }
    else
      newsp.storeSparsityPattern(newMatrix);

#ifdef DUNE_ISTL_WITH_CHECKING
    // Check for symmetry
    int ret=0;
    typedef typename M::ConstRowIterator RIter;
    for(RIter row=newMatrix.begin(), rend=newMatrix.end(); row != rend; ++row) {
      typedef typename M::ConstColIterator CIter;
      for(CIter col=row->begin(), cend=row->end(); col!=cend; ++col)
      {
        try{
          newMatrix[col.index()][row.index()];
        }catch(Dune::ISTLError e) {
          std::cerr<<newComm.communicator().rank()<<": entry ("
                   <<col.index()<<","<<row.index()<<") missing! for symmetry!"<<std::endl;
          ret=1;

        }

      }
    }

    if(ret)
      DUNE_THROW(ISTLError, "Matrix not symmetric!");
#endif
  }

  template<typename M, typename C>
  void redistributeMatrixEntries(M& origMatrix, M& newMatrix, C& origComm, C& newComm,
                                 RedistributeInformation<C>& ri)
  {
    typedef typename C::ParallelIndexSet IndexSet;
    typename C::OwnerSet ownerflags;
    std::vector<typename M::size_type> rowsize(newComm.indexSet().size(), 0);
    std::vector<typename M::size_type> copyrowsize(newComm.indexSet().size(), 0);
    std::vector<typename M::size_type> backwardscopyrowsize(origComm.indexSet().size(), 0);

    for (std::size_t i=0; i < newComm.indexSet().size(); i++) {
      rowsize[i] = ri.getRowSize(i);
      if (origComm.getSolverCategory() == SolverCategory::nonoverlapping) {
        copyrowsize[i] = ri.getCopyRowSize(i);
      }
    }

    for (std::size_t i=0; i < origComm.indexSet().size(); i++)
      if (origComm.getSolverCategory() == SolverCategory::nonoverlapping)
        backwardscopyrowsize[i] = ri.getBackwardsCopyRowSize(i);


    if (origComm.getSolverCategory() == SolverCategory::nonoverlapping) {
      // fill sparsity pattern from copy rows
      CommMatrixRow<M,IndexSet> origrow_copy(origMatrix, origComm.globalLookup(),
                                             newComm.indexSet(), backwardscopyrowsize);
      CommMatrixRow<M,IndexSet> newrow_copy(newMatrix, origComm.globalLookup(),
                                            newComm.indexSet(),copyrowsize);
      ri.template redistribute<MatrixRowGatherScatter<M,IndexSet> >(origrow_copy,
                                                                    newrow_copy);
      ri.getInterface().free();
      RemoteIndices<IndexSet> *ris = new RemoteIndices<IndexSet>(origComm.indexSet(),
                                                                 newComm.indexSet(),
                                                                 origComm.communicator());
      ris->template rebuild<true>();
      ri.getInterface().build(*ris,ownerflags,ownerflags);
    }

    CommMatrixRow<M,IndexSet>
    origrow(origMatrix, origComm.globalLookup(), newComm.indexSet());
    CommMatrixRow<M,IndexSet>
    newrow(newMatrix, origComm.globalLookup(), newComm.indexSet(),rowsize);
    ri.template redistribute<MatrixRowGatherScatter<M,IndexSet> >(origrow,newrow);
    if (origComm.getSolverCategory() != static_cast<int>(SolverCategory::nonoverlapping))
      newrow.setOverlapRowsToDirichlet();
    if(newMatrix.N()>0&&newMatrix.N()<20)
      printmatrix(std::cout, newMatrix, "redist", "row");
  }

  /**
   * @brief Redistribute a matrix according to given domain decompositions.
   *
   * All the parameters for this function can be obtained by calling
   * graphRepartition with the graph of the original matrix.
   *
   * @param origMatrix The matrix on the original partitioning.
   * @param newMatrix An empty matrix to store the new redistributed matrix in.
   * @param origComm The parallel information of the original partitioning.
   * @param newComm The parallel information of the new partitioning.
   * @param ri The remote index information between the original and the new partitioning.
   * Upon exit of this method it will be prepared for copying from owner to owner vertices
   * for data redistribution.
   * @tparam M The matrix type. It is assumed to be sparse. E.g. BCRSMatrix.
   * @tparam C The type of the parallel information, see OwnerOverlapCopyCommunication.
   */
  template<typename M, typename C>
  void redistributeMatrix(M& origMatrix, M& newMatrix, C& origComm, C& newComm,
                          RedistributeInformation<C>& ri)
  {
    ri.setNoRows(newComm.indexSet().size());
    ri.setNoCopyRows(newComm.indexSet().size());
    ri.setNoBackwardsCopyRows(origComm.indexSet().size());
    redistributeSparsityPattern(origMatrix, newMatrix, origComm, newComm, ri);
    redistributeMatrixEntries(origMatrix, newMatrix, origComm, newComm, ri);
  }
#endif
}
#endif


==> anc/xt-super/dune-istl/dune/istl/matrixutils.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ISTL_MATRIXUTILS_HH
#define DUNE_ISTL_MATRIXUTILS_HH

#include <set>
#include <vector>
#include <limits>
#include <dune/common/typetraits.hh>
#include <dune/common/fmatrix.hh>
#include <dune/common/diagonalmatrix.hh>
#include <dune/common/unused.hh>
#include <dune/istl/scaledidmatrix.hh>
#include "istlexception.hh"

namespace Dune
{

#ifndef DOYXGEN
  template<typename B, typename A>
  class BCRSMatrix;

  template<typename K, int n, int m>
  class FieldMatrix;

  template<class T, class A>
  class Matrix;
#endif

  /**
   * @addtogroup ISTL_SPMV
   * @{
   */
  /**
   * @file
   * @brief Some handy generic functions for ISTL matrices.
   * @author Markus Blatt
   */
  namespace
  {

    template<int i>
    struct NonZeroCounter
    {
      template<class M>
      static typename M::size_type count(const M& matrix)
      {
        typedef typename M::ConstRowIterator RowIterator;

        RowIterator endRow = matrix.end();
        typename M::size_type nonZeros = 0;

        for(RowIterator row = matrix.begin(); row != endRow; ++row) {
          typedef typename M::ConstColIterator Entry;
          Entry endEntry = row->end();
          for(Entry entry = row->begin(); entry != endEntry; ++entry) {
            nonZeros += NonZeroCounter<i-1>::count(*entry);
          }
        }
        return nonZeros;
      }
    };

    template<>
    struct NonZeroCounter<1>
    {
      template<class M>
      static typename M::size_type count(const M& matrix)
      {
        return matrix.N()*matrix.M();
      }
    };

  }

  /**
   * @brief Check whether the a matrix has diagonal values
   * on blocklevel recursion levels.
   */
  template<class Matrix, std::size_t blocklevel, std::size_t l=blocklevel>
  struct CheckIfDiagonalPresent
  {
    /**
     * @brief Check whether the a matrix has diagonal values
     * on blocklevel recursion levels.
     */
    static void check(const Matrix& mat)
    {
      DUNE_UNUSED_PARAMETER(mat);
#ifdef DUNE_ISTL_WITH_CHECKING
      typedef typename Matrix::ConstRowIterator Row;
      typedef typename Matrix::ConstColIterator Entry;
      for(Row row = mat.begin(); row!=mat.end(); ++row) {
        Entry diagonal = row->find(row.index());
        if(diagonal==row->end())
          DUNE_THROW(ISTLError, "Missing diagonal value in row "<<row.index()
                                                                <<" at block recursion level "<<l-blocklevel);
        else
          CheckIfDiagonalPresent<typename Matrix::block_type,blocklevel-1,l>::check(*diagonal);
      }
#endif
    }
  };

  template<class Matrix, std::size_t l>
  struct CheckIfDiagonalPresent<Matrix,0,l>
  {
    static void check(const Matrix& mat)
    {
      typedef typename Matrix::ConstRowIterator Row;
      for(Row row = mat.begin(); row!=mat.end(); ++row) {
        if(row->find(row.index())==row->end())
          DUNE_THROW(ISTLError, "Missing diagonal value in row "<<row.index()
                                                                <<" at block recursion level "<<l);
      }
    }
  };

  template<typename T1, typename T2, typename T3, typename T4, typename T5,
      typename T6, typename T7, typename T8, typename T9>
  class MultiTypeBlockMatrix;

  template<typename T1, typename T2, typename T3, typename T4, typename T5,
      typename T6, typename T7, typename T8, typename T9, std::size_t blocklevel, std::size_t l>
  struct CheckIfDiagonalPresent<MultiTypeBlockMatrix<T1,T2,T3,T4,T5,T6,T7,T8,T9>,
      blocklevel,l>
  {
    typedef MultiTypeBlockMatrix<T1,T2,T3,T4,T5,T6,T7,T8,T9> Matrix;

    /**
     * @brief Check whether the a matrix has diagonal values
     * on blocklevel recursion levels.
     */
    static void check(const Matrix& /* mat */)
    {
#ifdef DUNE_ISTL_WITH_CHECKING
      // TODO Implement check
#endif
    }
  };

  /**
   * @brief Get the number of nonzero fields in the matrix.
   *
   * This is not the number of nonzero blocks, but the number of non
   * zero scalar entries (on blocklevel 1) if the matrix is viewed as
   * a flat matrix.
   *
   * For FieldMatrix this is simply the number of columns times the
   * number of rows, for a BCRSMatrix<FieldMatrix<K,n,m>> this is the
   * number of nonzero blocks time n*m.
   */
  template<class M>
  inline int countNonZeros(const M& matrix)
  {
    return NonZeroCounter<M::blocklevel>::count(matrix);
  }
  /*
     template<class M>
     struct ProcessOnFieldsOfMatrix
   */

  /** @} */
  namespace
  {
    struct CompPair {
      template<class G,class M>
      bool operator()(const std::pair<G,M>& p1, const std::pair<G,M>& p2)
      {
        return p1.first<p2.first;
      }
    };

  }
  template<class M, class C>
  void printGlobalSparseMatrix(const M& mat, C& ooc, std::ostream& os)
  {
    typedef typename C::ParallelIndexSet::const_iterator IIter;
    typedef typename C::OwnerSet OwnerSet;
    typedef typename C::ParallelIndexSet::GlobalIndex GlobalIndex;

    GlobalIndex gmax=0;

    for(IIter idx=ooc.indexSet().begin(), eidx=ooc.indexSet().end();
        idx!=eidx; ++idx)
      gmax=std::max(gmax,idx->global());

    gmax=ooc.communicator().max(gmax);
    ooc.buildGlobalLookup();

    for(IIter idx=ooc.indexSet().begin(), eidx=ooc.indexSet().end();
        idx!=eidx; ++idx) {
      if(OwnerSet::contains(idx->local().attribute()))
      {
        typedef typename  M::block_type Block;

        std::set<std::pair<GlobalIndex,Block>,CompPair> entries;

        // sort rows
        typedef typename M::ConstColIterator CIter;
        for(CIter c=mat[idx->local()].begin(), cend=mat[idx->local()].end();
            c!=cend; ++c) {
          const typename C::ParallelIndexSet::IndexPair* pair
            =ooc.globalLookup().pair(c.index());
          assert(pair);
          entries.insert(std::make_pair(pair->global(), *c));
        }

        //wait until its the rows turn.
        GlobalIndex rowidx = idx->global();
        GlobalIndex cur=std::numeric_limits<GlobalIndex>::max();
        while(cur!=rowidx)
          cur=ooc.communicator().min(rowidx);

        // print rows
        typedef typename std::set<std::pair<GlobalIndex,Block>,CompPair>::iterator SIter;
        for(SIter s=entries.begin(), send=entries.end(); s!=send; ++s)
          os<<idx->global()<<" "<<s->first<<" "<<s->second<<std::endl;


      }
    }

    ooc.freeGlobalLookup();
    // Wait until everybody is finished
    GlobalIndex cur=std::numeric_limits<GlobalIndex>::max();
    while(cur!=ooc.communicator().min(cur)) ;
  }

  template<typename M>
  struct MatrixDimension
  {};


  template<typename B, typename TA>
  struct MatrixDimension<BCRSMatrix<B,TA> >
  {
    typedef BCRSMatrix<B,TA> Matrix;
    typedef typename Matrix::block_type block_type;
    typedef typename Matrix::size_type size_type;

    static size_type rowdim (const Matrix& A, size_type i)
    {
      const B* row = A.r[i].getptr();
      if(row)
        return MatrixDimension<block_type>::rowdim(*row);
      else
        return 0;
    }

    static size_type coldim (const Matrix& A, size_type c)
    {
      // find an entry in column c
      if (A.nnz>0)
      {
        for (size_type k=0; k<A.nnz; k++) {
          if (A.j.get()[k]==c) {
            return MatrixDimension<block_type>::coldim(A.a[k]);
          }
        }
      }
      else
      {
        for (size_type i=0; i<A.N(); i++)
        {
          size_type* j = A.r[i].getindexptr();
          B*   a = A.r[i].getptr();
          for (size_type k=0; k<A.r[i].getsize(); k++)
            if (j[k]==c) {
              return MatrixDimension<block_type>::coldim(a[k]);
            }
        }
      }

      // not found
      return 0;
    }

    static size_type rowdim (const Matrix& A){
      size_type nn=0;
      for (size_type i=0; i<A.N(); i++)
        nn += rowdim(A,i);
      return nn;
    }

    static size_type coldim (const Matrix& A){
      typedef typename Matrix::ConstRowIterator ConstRowIterator;
      typedef typename Matrix::ConstColIterator ConstColIterator;

      // The following code has a complexity of nnz, and
      // typically a very small constant.
      //
      std::vector<size_type> coldims(A.M(),
                                     std::numeric_limits<size_type>::max());

      for (ConstRowIterator row=A.begin(); row!=A.end(); ++row)
        for (ConstColIterator col=row->begin(); col!=row->end(); ++col)
          // only compute blocksizes we don't already have
          if (coldims[col.index()]==std::numeric_limits<size_type>::max())
            coldims[col.index()] = MatrixDimension<block_type>::coldim(*col);

      size_type sum = 0;
      for (typename std::vector<size_type>::iterator it=coldims.begin();
           it!=coldims.end(); ++it)
        // skip rows for which no coldim could be determined
        if ((*it)>=0)
          sum += *it;

      return sum;
    }
  };


  template<typename B, int n, int m, typename TA>
  struct MatrixDimension<BCRSMatrix<FieldMatrix<B,n,m> ,TA> >
  {
    typedef BCRSMatrix<FieldMatrix<B,n,m> ,TA> Matrix;
    typedef typename Matrix::size_type size_type;

    static size_type rowdim (const Matrix& /*A*/, size_type /*i*/)
    {
      return n;
    }

    static size_type coldim (const Matrix& /*A*/, size_type /*c*/)
    {
      return m;
    }

    static size_type rowdim (const Matrix& A) {
      return A.N()*n;
    }

    static size_type coldim (const Matrix& A) {
      return A.M()*m;
    }
  };

  template<typename K, int n, int m>
  struct MatrixDimension<FieldMatrix<K,n,m> >
  {
    typedef FieldMatrix<K,n,m> Matrix;
    typedef typename Matrix::size_type size_type;

    static size_type rowdim(const Matrix& /*A*/, size_type /*r*/)
    {
      return 1;
    }

    static size_type coldim(const Matrix& /*A*/, size_type /*r*/)
    {
      return 1;
    }

    static size_type rowdim(const Matrix& /*A*/)
    {
      return n;
    }

    static size_type coldim(const Matrix& /*A*/)
    {
      return m;
    }
  };

  template<typename K, int n, int m, typename TA>
  struct MatrixDimension<Matrix<FieldMatrix<K,n,m>, TA> >
  {
    typedef Matrix<FieldMatrix<K,n,m>, TA> ThisMatrix;
    typedef typename ThisMatrix::size_type size_type;

    static size_type rowdim(const ThisMatrix& /*A*/, size_type /*r*/)
    {
      return n;
    }

    static size_type coldim(const ThisMatrix& /*A*/, size_type /*r*/)
    {
      return m;
    }

    static size_type rowdim(const ThisMatrix& A)
    {
      return A.N()*n;
    }

    static size_type coldim(const ThisMatrix& A)
    {
      return A.M()*m;
    }
  };

  template<typename K, int n>
  struct MatrixDimension<DiagonalMatrix<K,n> >
  {
    typedef DiagonalMatrix<K,n> Matrix;
    typedef typename Matrix::size_type size_type;

    static size_type rowdim(const Matrix& /*A*/, size_type /*r*/)
    {
      return 1;
    }

    static size_type coldim(const Matrix& /*A*/, size_type /*r*/)
    {
      return 1;
    }

    static size_type rowdim(const Matrix& /*A*/)
    {
      return n;
    }

    static size_type coldim(const Matrix& /*A*/)
    {
      return n;
    }
  };

  template<typename K, int n>
  struct MatrixDimension<ScaledIdentityMatrix<K,n> >
  {
    typedef ScaledIdentityMatrix<K,n> Matrix;
    typedef typename Matrix::size_type size_type;

    static size_type rowdim(const Matrix& /*A*/, size_type /*r*/)
    {
      return 1;
    }

    static size_type coldim(const Matrix& /*A*/, size_type /*r*/)
    {
      return 1;
    }

    static size_type rowdim(const Matrix& /*A*/)
    {
      return n;
    }

    static size_type coldim(const Matrix& /*A*/)
    {
      return n;
    }
  };

  /**
   * @brief Test whether a type is an ISTL Matrix
   */
  template<typename T>
  struct IsMatrix
  {
    enum {
      /**
       * @brief True if T is an ISTL matrix
       */
      value = false
    };
  };

  template<typename T>
  struct IsMatrix<DenseMatrix<T> >
  {
    enum {
      /**
       * @brief True if T is an ISTL matrix
       */
      value = true
    };
  };


  template<typename T, typename A>
  struct IsMatrix<BCRSMatrix<T,A> >
  {
    enum {
      /**
       * @brief True if T is an ISTL matrix
       */
      value = true
    };
  };

  template<typename T>
  struct PointerCompare
  {
    bool operator()(const T* l, const T* r)
    {
      return *l < *r;
    }
  };

}
#endif


==> anc/xt-super/dune-istl/dune/istl/multitypeblockmatrix.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ISTL_MULTITYPEBLOCKMATRIX_HH
#define DUNE_ISTL_MULTITYPEBLOCKMATRIX_HH

#include <cmath>
#include <iostream>

#include "istlexception.hh"

#if HAVE_DUNE_BOOST
#ifdef HAVE_BOOST_FUSION

#include <boost/fusion/sequence.hpp>
#include <boost/fusion/container.hpp>
#include <boost/fusion/iterator.hpp>
#include <boost/typeof/typeof.hpp>
#include <boost/fusion/algorithm.hpp>

namespace mpl=boost::mpl;
namespace fusion=boost::fusion;

// forward decl
namespace Dune
{
  template<typename T1, typename T2=fusion::void_, typename T3=fusion::void_, typename T4=fusion::void_,
      typename T5=fusion::void_, typename T6=fusion::void_, typename T7=fusion::void_,
      typename T8=fusion::void_, typename T9=fusion::void_>
  class MultiTypeBlockMatrix;

  template<int I, int crow, int remain_row>
  class MultiTypeBlockMatrix_Solver;
}

#include "gsetc.hh"

namespace Dune {

  /**
      @addtogroup ISTL_SPMV
      @{
   */




  /**
     @brief prints out a matrix (type MultiTypeBlockMatrix)

     The parameters "crow" and "ccol" are the indices of
     the element to be printed out. Via recursive calling
     all other elements are printed, too. This is internally
     called when a MultiTypeBlockMatrix object is passed to an output stream.
   */

  template<int crow, int remain_rows, int ccol, int remain_cols,
      typename TMatrix>
  class MultiTypeBlockMatrix_Print {
  public:

    /**
     * print out a matrix block and all following
     */
    static void print(const TMatrix& m) {
      std::cout << "\t(" << crow << ", " << ccol << "): \n" << fusion::at_c<ccol>( fusion::at_c<crow>(m));
      MultiTypeBlockMatrix_Print<crow,remain_rows,ccol+1,remain_cols-1,TMatrix>::print(m);         //next column
    }
  };
  template<int crow, int remain_rows, int ccol, typename TMatrix> //specialization for remain_cols=0
  class MultiTypeBlockMatrix_Print<crow,remain_rows,ccol,0,TMatrix> {
  public: static void print(const TMatrix& m) {
      static const int xlen = mpl::size< typename mpl::at_c<TMatrix,crow>::type >::value;
      MultiTypeBlockMatrix_Print<crow+1,remain_rows-1,0,xlen,TMatrix>::print(m);                 //next row
    }
  };

  template<int crow, int ccol, int remain_cols, typename TMatrix> //recursion end: specialization for remain_rows=0
  class MultiTypeBlockMatrix_Print<crow,0,ccol,remain_cols,TMatrix> {
  public:
    static void print(const TMatrix& m)
    {std::cout << std::endl;}
  };



  //make MultiTypeBlockVector_Ident known (for MultiTypeBlockMatrix_Ident)
  template<int count, typename T1, typename T2>
  class MultiTypeBlockVector_Ident;


  /**
     @brief set a MultiTypeBlockMatrix to some specific value

     This class is used by the MultiTypeBlockMatrix class' internal = operator.
     Whenever a vector is assigned to a value, each block element
     has to provide the = operator for the right side. Example:
     \code
     typedef MultiTypeBlockVector<int,int,int> CVect;
     MultiTypeBlockMatrix<CVect,CVect> CMat;
     CMat = 3;                   //sets all 3*2 integer elements to 3
     \endcode
   */
  template<int rowcount, typename T1, typename T2>
  class MultiTypeBlockMatrix_Ident {
  public:

    /**
     * equalize two matrix' element
     * note: uses MultiTypeBlockVector_Ident to equalize each row (which is of MultiTypeBlockVector type)
     */
    static void equalize(T1& a, const T2& b) {
      MultiTypeBlockVector_Ident< mpl::size< typename mpl::at_c<T1,rowcount-1>::type >::value ,T1,T2>::equalize(a,b);              //rows are cvectors
      MultiTypeBlockMatrix_Ident<rowcount-1,T1,T2>::equalize(a,b);         //iterate over rows
    }
  };

  //recursion end for rowcount=0
  template<typename T1, typename T2>
  class MultiTypeBlockMatrix_Ident<0,T1,T2> {
  public:
    static void equalize (T1&, const T2&)
    {}
  };

  /**
     @brief Matrix Vector Multiplication

     This class implements matrix vector multiplication for MultiTypeBlockMatrix/MultiTypeBlockVector types
   */
  template<int crow, int remain_rows, int ccol, int remain_cols,
      typename TVecY, typename TMatrix, typename TVecX>
  class MultiTypeBlockMatrix_VectMul {
  public:

    /**
     * y += A x
     */
    static void umv(TVecY& y, const TMatrix& A, const TVecX& x) {
      fusion::at_c<ccol>( fusion::at_c<crow>(A) ).umv( fusion::at_c<ccol>(x), fusion::at_c<crow>(y) );
      MultiTypeBlockMatrix_VectMul<crow,remain_rows,ccol+1,remain_cols-1,TVecY,TMatrix,TVecX>::umv(y, A, x);
    }

    /**
     * y -= A x
     */
    static void mmv(TVecY& y, const TMatrix& A, const TVecX& x) {
      fusion::at_c<ccol>( fusion::at_c<crow>(A) ).mmv( fusion::at_c<ccol>(x), fusion::at_c<crow>(y) );
      MultiTypeBlockMatrix_VectMul<crow,remain_rows,ccol+1,remain_cols-1,TVecY,TMatrix,TVecX>::mmv(y, A, x);
    }

    template<typename AlphaType>
    static void usmv(const AlphaType& alpha, TVecY& y, const TMatrix& A, const TVecX& x) {
      fusion::at_c<ccol>( fusion::at_c<crow>(A) ).usmv(alpha, fusion::at_c<ccol>(x), fusion::at_c<crow>(y) );
      MultiTypeBlockMatrix_VectMul<crow,remain_rows,ccol+1,remain_cols-1,TVecY,TMatrix,TVecX>::usmv(alpha,y, A, x);
    }


  };

  //specialization for remain_cols = 0
  template<int crow, int remain_rows,int ccol, typename TVecY,
      typename TMatrix, typename TVecX>
  class MultiTypeBlockMatrix_VectMul<crow,remain_rows,ccol,0,TVecY,TMatrix,TVecX> {                                    //start iteration over next row

  public:
    /**
     * do y -= A x in next row
     */
    static void umv(TVecY& y, const TMatrix& A, const TVecX& x) {
      static const int rowlen = mpl::size< typename mpl::at_c<TMatrix,crow>::type >::value;
      MultiTypeBlockMatrix_VectMul<crow+1,remain_rows-1,0,rowlen,TVecY,TMatrix,TVecX>::umv(y, A, x);
    }

    /**
     * do y -= A x in next row
     */
    static void mmv(TVecY& y, const TMatrix& A, const TVecX& x) {
      static const int rowlen = mpl::size< typename mpl::at_c<TMatrix,crow>::type >::value;
      MultiTypeBlockMatrix_VectMul<crow+1,remain_rows-1,0,rowlen,TVecY,TMatrix,TVecX>::mmv(y, A, x);
    }

    template <typename AlphaType>
    static void usmv(const AlphaType& alpha, TVecY& y, const TMatrix& A, const TVecX& x) {
      static const int rowlen = mpl::size< typename mpl::at_c<TMatrix,crow>::type >::value;
      MultiTypeBlockMatrix_VectMul<crow+1,remain_rows-1,0,rowlen,TVecY,TMatrix,TVecX>::usmv(alpha,y, A, x);
    }
  };

  //specialization for remain_rows = 0
  template<int crow, int ccol, int remain_cols, typename TVecY,
      typename TMatrix, typename TVecX>
  class MultiTypeBlockMatrix_VectMul<crow,0,ccol,remain_cols,TVecY,TMatrix,TVecX> {
    //end recursion
  public:
    static void umv(TVecY&, const TMatrix&, const TVecX&) {}
    static void mmv(TVecY&, const TMatrix&, const TVecX&) {}

    template<typename AlphaType>
    static void usmv(const AlphaType&, TVecY&, const TMatrix&, const TVecX&) {}
  };






  /**
      @brief A Matrix class to support different block types

      This matrix class combines MultiTypeBlockVector elements as rows.

      You must add BOOST_CPPFLAGS and BOOT_LDFLAGS to the CPPFLAGS and LDFLAGS during
      compilation, respectively, to use this class
   */
  template<typename T1, typename T2, typename T3, typename T4,
      typename T5, typename T6, typename T7, typename T8, typename T9>
  class MultiTypeBlockMatrix : public fusion::vector<T1, T2, T3, T4, T5, T6, T7, T8, T9> {

  public:

    /**
     * own class' type
     */
    typedef MultiTypeBlockMatrix<T1, T2, T3, T4, T5, T6, T7, T8, T9> type;

    typedef typename mpl::at_c<T1,0>::type field_type;

    /**
     * assignment operator
     */
    template<typename T>
    void operator= (const T& newval) {MultiTypeBlockMatrix_Ident<mpl::size<type>::value,type,T>::equalize(*this, newval); }

    /**
     * y = A x
     */
    template<typename X, typename Y>
    void mv (const X& x, Y& y) const {
      BOOST_STATIC_ASSERT(mpl::size<X>::value == mpl::size<T1>::value);       //make sure x's length matches row length
      BOOST_STATIC_ASSERT(mpl::size<Y>::value == mpl::size<type>::value);     //make sure y's length matches row count

      y = 0;                                                                  //reset y (for mv uses umv)
      MultiTypeBlockMatrix_VectMul<0,mpl::size<type>::value,0,mpl::size<T1>::value,Y,type,X>::umv(y, *this, x);    //iterate over all matrix elements
    }

    /**
     * y += A x
     */
    template<typename X, typename Y>
    void umv (const X& x, Y& y) const {
      BOOST_STATIC_ASSERT(mpl::size<X>::value == mpl::size<T1>::value);       //make sure x's length matches row length
      BOOST_STATIC_ASSERT(mpl::size<Y>::value == mpl::size<type>::value);     //make sure y's length matches row count

      MultiTypeBlockMatrix_VectMul<0,mpl::size<type>::value,0,mpl::size<T1>::value,Y,type,X>::umv(y, *this, x);    //iterate over all matrix elements
    }

    /**
     * y -= A x
     */
    template<typename X, typename Y>
    void mmv (const X& x, Y& y) const {
      BOOST_STATIC_ASSERT(mpl::size<X>::value == mpl::size<T1>::value);       //make sure x's length matches row length
      BOOST_STATIC_ASSERT(mpl::size<Y>::value == mpl::size<type>::value);     //make sure y's length matches row count

      MultiTypeBlockMatrix_VectMul<0,mpl::size<type>::value,0,mpl::size<T1>::value,Y,type,X>::mmv(y, *this, x);    //iterate over all matrix elements
    }

    //! y += alpha A x
    template<typename AlphaType, typename X, typename Y>
    void usmv (const AlphaType& alpha, const X& x, Y& y) const {
      BOOST_STATIC_ASSERT(mpl::size<X>::value == mpl::size<T1>::value);       //make sure x's length matches row length
      BOOST_STATIC_ASSERT(mpl::size<Y>::value == mpl::size<type>::value);     //make sure y's length matches row count

      MultiTypeBlockMatrix_VectMul<0,mpl::size<type>::value,0,mpl::size<T1>::value,Y,type,X>::usmv(alpha,y, *this, x);     //iterate over all matrix elements

    }



  };



  /**
     @brief << operator for a MultiTypeBlockMatrix

     operator<< for printing out a MultiTypeBlockMatrix
   */
  template<typename T1, typename T2, typename T3, typename T4, typename T5,
      typename T6, typename T7, typename T8, typename T9>
  std::ostream& operator<< (std::ostream& s, const MultiTypeBlockMatrix<T1,T2,T3,T4,T5,T6,T7,T8,T9>& m) {
    static const int i = mpl::size<MultiTypeBlockMatrix<T1,T2,T3,T4,T5,T6,T7,T8,T9> >::value;            //row count
    static const int j = mpl::size< typename mpl::at_c<MultiTypeBlockMatrix<T1,T2,T3,T4,T5,T6,T7,T8,T9>,0>::type >::value;       //col count of first row
    MultiTypeBlockMatrix_Print<0,i,0,j,MultiTypeBlockMatrix<T1,T2,T3,T4,T5,T6,T7,T8,T9> >::print(m);
    return s;
  }





  //make algmeta_itsteps known
  template<int I>
  struct algmeta_itsteps;






  /**
     @brief part of solvers for MultiTypeBlockVector & MultiTypeBlockMatrix types

     For the given row (index "crow") each element is used to
     calculate the equation's right side.
   */
  template<int I, int crow, int ccol, int remain_col>                             //MultiTypeBlockMatrix_Solver_Col: iterating over one row
  class MultiTypeBlockMatrix_Solver_Col {                                                      //calculating b- A[i][j]*x[j]
  public:
    /**
     * iterating over one row in MultiTypeBlockMatrix to calculate right side b-A[i][j]*x[j]
     */
    template <typename Trhs, typename TVector, typename TMatrix, typename K>
    static void calc_rhs(const TMatrix& A, TVector& x, TVector& v, Trhs& b, const K& w) {
      fusion::at_c<ccol>( fusion::at_c<crow>(A) ).mmv( fusion::at_c<ccol>(x), b );
      MultiTypeBlockMatrix_Solver_Col<I, crow, ccol+1, remain_col-1>::calc_rhs(A,x,v,b,w); //next column element
    }

  };
  template<int I, int crow, int ccol>                                             //MultiTypeBlockMatrix_Solver_Col recursion end
  class MultiTypeBlockMatrix_Solver_Col<I,crow,ccol,0> {
  public:
    template <typename Trhs, typename TVector, typename TMatrix, typename K>
    static void calc_rhs(const TMatrix&, TVector&, TVector&, Trhs&, const K&) {}
  };



  /**
     @brief solver for MultiTypeBlockVector & MultiTypeBlockMatrix types

     The methods of this class are called by the solver specializations
     for MultiTypeBlockVector & MultiTypeBlockMatrix types (dbgs, bsorf, bsorb, dbjac).
   */
  template<int I, int crow, int remain_row>
  class MultiTypeBlockMatrix_Solver {
  public:

    /**
     * Gauss-Seidel solver for MultiTypeBlockMatrix & MultiTypeBlockVector types
     */
    template <typename TVector, typename TMatrix, typename K>
    static void dbgs(const TMatrix& A, TVector& x, const TVector& b, const K& w) {
      TVector xold(x);
      xold=x;                                                         //store old x values
      MultiTypeBlockMatrix_Solver<I,crow,remain_row>::dbgs(A,x,x,b,w);
      x *= w;
      x.axpy(1-w,xold);                                                       //improve x
    }
    template <typename TVector, typename TMatrix, typename K>
    static void dbgs(const TMatrix& A, TVector& x, TVector& v, const TVector& b, const K& w) {
      typename mpl::at_c<TVector,crow>::type rhs;
      rhs = fusion::at_c<crow> (b);

      MultiTypeBlockMatrix_Solver_Col<I,crow,0, mpl::size<typename mpl::at_c<TMatrix,crow>::type>::value>::calc_rhs(A,x,v,rhs,w);  // calculate right side of equation
      //solve on blocklevel I-1
      algmeta_itsteps<I-1>::dbgs(fusion::at_c<crow>( fusion::at_c<crow>(A)), fusion::at_c<crow>(x),rhs,w);
      MultiTypeBlockMatrix_Solver<I,crow+1,remain_row-1>::dbgs(A,x,v,b,w); //next row
    }



    /**
     * bsorf for MultiTypeBlockMatrix & MultiTypeBlockVector types
     */
    template <typename TVector, typename TMatrix, typename K>
    static void bsorf(const TMatrix& A, TVector& x, const TVector& b, const K& w) {
      TVector v;
      v=x;                                                            //use latest x values in right side calculation
      MultiTypeBlockMatrix_Solver<I,crow,remain_row>::bsorf(A,x,v,b,w);

    }
    template <typename TVector, typename TMatrix, typename K>               //recursion over all matrix rows (A)
    static void bsorf(const TMatrix& A, TVector& x, TVector& v, const TVector& b, const K& w) {
      typename mpl::at_c<TVector,crow>::type rhs;
      rhs = fusion::at_c<crow> (b);

      MultiTypeBlockMatrix_Solver_Col<I,crow,0, mpl::size<typename mpl::at_c<TMatrix,crow>::type>::value>::calc_rhs(A,x,v,rhs,w);  // calculate right side of equation
      //solve on blocklevel I-1
      algmeta_itsteps<I-1>::bsorf(fusion::at_c<crow>( fusion::at_c<crow>(A)), fusion::at_c<crow>(v),rhs,w);
      fusion::at_c<crow>(x).axpy(w,fusion::at_c<crow>(v));
      MultiTypeBlockMatrix_Solver<I,crow+1,remain_row-1>::bsorf(A,x,v,b,w);        //next row
    }

    /**
     * bsorb for MultiTypeBlockMatrix & MultiTypeBlockVector types
     */
    template <typename TVector, typename TMatrix, typename K>
    static void bsorb(const TMatrix& A, TVector& x, const TVector& b, const K& w) {
      TVector v;
      v=x;                                                            //use latest x values in right side calculation
      MultiTypeBlockMatrix_Solver<I,crow,remain_row>::bsorb(A,x,v,b,w);

    }
    template <typename TVector, typename TMatrix, typename K>               //recursion over all matrix rows (A)
    static void bsorb(const TMatrix& A, TVector& x, TVector& v, const TVector& b, const K& w) {
      typename mpl::at_c<TVector,crow>::type rhs;
      rhs = fusion::at_c<crow> (b);

      MultiTypeBlockMatrix_Solver_Col<I,crow,0, mpl::size<typename mpl::at_c<TMatrix,crow>::type>::value>::calc_rhs(A,x,v,rhs,w);  // calculate right side of equation
      //solve on blocklevel I-1
      algmeta_itsteps<I-1>::bsorb(fusion::at_c<crow>( fusion::at_c<crow>(A)), fusion::at_c<crow>(v),rhs,w);
      fusion::at_c<crow>(x).axpy(w,fusion::at_c<crow>(v));
      MultiTypeBlockMatrix_Solver<I,crow-1,remain_row-1>::bsorb(A,x,v,b,w);        //next row
    }


    /**
     * Jacobi solver for MultiTypeBlockMatrix & MultiTypeBlockVector types
     */
    template <typename TVector, typename TMatrix, typename K>
    static void dbjac(const TMatrix& A, TVector& x, const TVector& b, const K& w) {
      TVector v(x);
      v=0;                                                            //calc new x in v
      MultiTypeBlockMatrix_Solver<I,crow,remain_row>::dbjac(A,x,v,b,w);
      x.axpy(w,v);                                                    //improve x
    }
    template <typename TVector, typename TMatrix, typename K>
    static void dbjac(const TMatrix& A, TVector& x, TVector& v, const TVector& b, const K& w) {
      typename mpl::at_c<TVector,crow>::type rhs;
      rhs = fusion::at_c<crow> (b);

      MultiTypeBlockMatrix_Solver_Col<I,crow,0, mpl::size<typename mpl::at_c<TMatrix,crow>::type>::value>::calc_rhs(A,x,v,rhs,w);  // calculate right side of equation
      //solve on blocklevel I-1
      algmeta_itsteps<I-1>::dbjac(fusion::at_c<crow>( fusion::at_c<crow>(A)), fusion::at_c<crow>(v),rhs,w);
      MultiTypeBlockMatrix_Solver<I,crow+1,remain_row-1>::dbjac(A,x,v,b,w);        //next row
    }




  };
  template<int I, int crow>                                                       //recursion end for remain_row = 0
  class MultiTypeBlockMatrix_Solver<I,crow,0> {
  public:
    template <typename TVector, typename TMatrix, typename K>
    static void dbgs(const TMatrix&, TVector&, TVector&,
                     const TVector&, const K&) {}

    template <typename TVector, typename TMatrix, typename K>
    static void bsorf(const TMatrix&, TVector&, TVector&,
                      const TVector&, const K&) {}

    template <typename TVector, typename TMatrix, typename K>
    static void bsorb(const TMatrix&, TVector&, TVector&,
                      const TVector&, const K&) {}

    template <typename TVector, typename TMatrix, typename K>
    static void dbjac(const TMatrix&, TVector&, TVector&,
                      const TVector&, const K&) {}
  };

} // end namespace

#endif // HAVE_BOOST_FUSION
#endif // HAVE_DUNE_BOOST
#endif


==> anc/xt-super/dune-istl/dune/istl/multitypeblockvector.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ISTL_MULTITYPEBLOCKVECTOR_HH
#define DUNE_ISTL_MULTITYPEBLOCKVECTOR_HH

#if HAVE_DUNE_BOOST
#ifdef HAVE_BOOST_FUSION

#include <cmath>
#include <iostream>

#include <dune/common/dotproduct.hh>
#include <dune/common/ftraits.hh>

#include "istlexception.hh"

#include <boost/fusion/sequence.hpp>
#include <boost/fusion/container.hpp>
#include <boost/fusion/iterator.hpp>
#include <boost/typeof/typeof.hpp>
#include <boost/fusion/algorithm.hpp>

namespace mpl=boost::mpl;
namespace fusion=boost::fusion;

// forward decl
namespace Dune {
  template<typename T1, typename T2=fusion::void_, typename T3=fusion::void_, typename T4=fusion::void_,
      typename T5=fusion::void_, typename T6=fusion::void_, typename T7=fusion::void_,
      typename T8=fusion::void_, typename T9=fusion::void_>
  class MultiTypeBlockVector;
}

#include "gsetc.hh"

namespace Dune {

  /**
      @addtogroup ISTL_SPMV
      @{
   */




  /**
     @brief prints out a vector (type MultiTypeBlockVector)

     The parameter "current_element" is the index of
     the element to be printed out. Via recursive calling
     all other elements (number is "remaining_elements")
     are printed, too. This is internally called when
     a MultiTypeBlockVector object is passed to an output stream.
     Example:
     \code
     MultiTypeBlockVector<int,int> CVect;
     std::cout << CVect;
     \endcode
   */

  template<int current_element, int remaining_elements, typename TVec>
  class MultiTypeBlockVector_Print {
  public:
    /**
     * print out the current vector element and all following
     */
    static void print(const TVec& v) {
      std::cout << "\t(" << current_element << "):\n" << fusion::at_c<current_element>(v) << "\n";
      MultiTypeBlockVector_Print<current_element+1,remaining_elements-1,TVec>::print(v);   //next element
    }
  };
  template<int current_element, typename TVec>            //recursion end (remaining_elements=0)
  class MultiTypeBlockVector_Print<current_element,0,TVec> {
  public:
    static void print(const TVec& v) {std::cout << "\n";}
  };



  /**
     @brief set a MultiTypeBlockVector to some specific value

     This class is used by the MultiTypeBlockVector class' internal = operator.
     Whenever a vector is assigned to a value, each vector element
     has to provide the = operator for the right side. Example:
     \code
     MultiTypeBlockVector<int,int,int> CVect;
     CVect = 3;                  //sets all integer elements to 3
     \endcode
   */
  template<int count, typename T1, typename T2>
  class MultiTypeBlockVector_Ident {
  public:

    /**
     * equalize two vectors' element (index is template parameter count)
     * note: each MultiTypeBlockVector element has to provide the = operator with type T2
     */
    static void equalize(T1& a, const T2& b) {
      fusion::at_c<count-1>(a) = b;           //equalize current elements
      MultiTypeBlockVector_Ident<count-1,T1,T2>::equalize(a,b);    //next elements
    }
  };
  template<typename T1, typename T2>                      //recursion end (count=0)
  class MultiTypeBlockVector_Ident<0,T1,T2> {public: static void equalize (T1& a, const T2& b) {} };






  /**
     @brief add/sub second vector to/from the first (v1 += v2)

     This class implements vector addition/subtraction for any MultiTypeBlockVector-Class type.
   */
  template<int count, typename T>
  class MultiTypeBlockVector_Add {
  public:

    /**
     * add vector to vector
     */
    static void add (T& a, const T& b) {    //add vector elements
      fusion::at_c<(count-1)>(a) += fusion::at_c<(count-1)>(b);
      MultiTypeBlockVector_Add<count-1,T>::add(a,b);
    }

    /**
     * sub vector from vector
     */
    static void sub (T& a, const T& b) {    //sub vector elements
      fusion::at_c<(count-1)>(a) -= fusion::at_c<(count-1)>(b);
      MultiTypeBlockVector_Add<count-1,T>::sub(a,b);
    }
  };
  template<typename T>                                    //recursion end; specialization for count=0
  class MultiTypeBlockVector_Add<0,T> {public: static void add (T& a, const T& b) {} static void sub (T& a, const T& b) {} };



  /**
     @brief AXPY operation on vectors

     calculates x += a * y
   */
  template<int count, typename TVec, typename Ta>
  class MultiTypeBlockVector_AXPY {
  public:

    /**
     * calculates x += a * y
     */
    static void axpy(TVec& x, const Ta& a, const TVec& y) {
      fusion::at_c<(count-1)>(x).axpy(a,fusion::at_c<(count-1)>(y));
      MultiTypeBlockVector_AXPY<count-1,TVec,Ta>::axpy(x,a,y);
    }
  };
  template<typename TVec, typename Ta>                    //specialization for count=0
  class MultiTypeBlockVector_AXPY<0,TVec,Ta> {public: static void axpy (TVec& x, const Ta& a, const TVec& y) {} };


  /**
     @brief Scalar * Vector Multiplication

     calculates v *= a for each element of the given vector
   */
  template<int count, typename TVec, typename Ta>
  class MultiTypeBlockVector_Mulscal {
  public:

    /**
     * calculates x *= a
     */
    static void mul(TVec& x, const Ta& a) {
      fusion::at_c<(count-1)>(x) *= a;
      MultiTypeBlockVector_Mulscal<count-1,TVec,Ta>::mul(x,a);
    }
  };
  template<typename TVec, typename Ta>                    //specialization for count=0
  class MultiTypeBlockVector_Mulscal<0,TVec,Ta> {public: static void mul (TVec& x, const Ta& a) {} };



  /**
     @brief Vector scalar multiplication

     multiplies the the current elements of x and y and recursively
     and sums it all up. Provides to variants:
     1) 'mul'  computes the indefinite inner product and
     2) 'dot'  provides an inner product by conjugating the first argument
   */
  template<int count, typename TVec>
  class MultiTypeBlockVector_Mul {
  public:
    static typename TVec::field_type mul(const TVec& x, const TVec& y) { return (fusion::at_c<count-1>(x) * fusion::at_c<count-1>(y)) + MultiTypeBlockVector_Mul<count-1,TVec>::mul(x,y); }
    static typename TVec::field_type dot(const TVec& x, const TVec& y) { return (Dune::dot(fusion::at_c<count-1>(x),fusion::at_c<count-1>(y))) + MultiTypeBlockVector_Mul<count-1,TVec>::dot(x,y); }
  };
  template<typename TVec>
  class MultiTypeBlockVector_Mul<0,TVec> {
  public:
    static typename TVec::field_type mul(const TVec& x, const TVec& y) {return 0;}
    static typename TVec::field_type dot(const TVec& x, const TVec& y) {return 0;}
  };





  /**
     @brief calulate the 2-norm out of vector elements

     Each element of the vector has to provide the method "two_norm2()"
     in order to calculate the whole vector's 2-norm.
   */
  template<int count, typename T>
  class MultiTypeBlockVector_Norm {
  public:
    typedef typename T::field_type field_type;
    typedef typename FieldTraits<field_type>::real_type real_type;

    /**
     * sum up all elements' 2-norms
     */
    static real_type result (const T& a) {             //result = sum of all elements' 2-norms
      return fusion::at_c<count-1>(a).two_norm2() + MultiTypeBlockVector_Norm<count-1,T>::result(a);
    }
  };

  template<typename T>                                    //recursion end: no more vector elements to add...
  class MultiTypeBlockVector_Norm<0,T> {
  public:
    typedef typename T::field_type field_type;
    typedef typename FieldTraits<field_type>::real_type real_type;
    static real_type result (const T& a) {return 0.0;}
  };

  /**
      @brief A Vector class to support different block types

      This vector class combines elements of different types known at compile-time.

      You must add BOOST_CPPFLAGS and BOOT_LDFLAGS to the CPPFLAGS and LDFLAGS during
      compilation, respectively, to use this class
   */
  template<typename T1, typename T2, typename T3, typename T4,
      typename T5, typename T6, typename T7, typename T8, typename T9>
  class MultiTypeBlockVector : public fusion::vector<T1, T2, T3, T4, T5, T6, T7, T8, T9> {

  public:

    /**
     * own class' type
     */
    typedef MultiTypeBlockVector<T1, T2, T3, T4, T5, T6, T7, T8, T9> type;

    typedef typename T1::field_type field_type;

    /**
     * number of elements
     */
    int count() {return mpl::size<type>::value;}

    /**
     * assignment operator
     */
    template<typename T>
    void operator= (const T& newval) {MultiTypeBlockVector_Ident<mpl::size<type>::value,type,T>::equalize(*this, newval); }

    /**
     * operator for MultiTypeBlockVector += MultiTypeBlockVector operations
     */
    void operator+= (const type& newv) {MultiTypeBlockVector_Add<mpl::size<type>::value,type>::add(*this,newv);}

    /**
     * operator for MultiTypeBlockVector -= MultiTypeBlockVector operations
     */
    void operator-= (const type& newv) {MultiTypeBlockVector_Add<mpl::size<type>::value,type>::sub(*this,newv);}

    void operator*= (const int& w) {MultiTypeBlockVector_Mulscal<mpl::size<type>::value,type,const int>::mul(*this,w);}
    void operator*= (const float& w) {MultiTypeBlockVector_Mulscal<mpl::size<type>::value,type,const float>::mul(*this,w);}
    void operator*= (const double& w) {MultiTypeBlockVector_Mulscal<mpl::size<type>::value,type,const double>::mul(*this,w);}

    field_type operator* (const type& newv) const {return MultiTypeBlockVector_Mul<mpl::size<type>::value,type>::mul(*this,newv);}
    field_type dot (const type& newv) const {return MultiTypeBlockVector_Mul<mpl::size<type>::value,type>::dot(*this,newv);}

    /**
     * two-norm^2
     */
    typename FieldTraits<field_type>::real_type two_norm2() const {return MultiTypeBlockVector_Norm<mpl::size<type>::value,type>::result(*this);}

    /**
     * the real two-norm
     */
    typename FieldTraits<field_type>::real_type two_norm() const {return sqrt(this->two_norm2());}

    /**
     * axpy operation on this vector (*this += a * y)
     */
    template<typename Ta>
    void axpy (const Ta& a, const type& y) {
      MultiTypeBlockVector_AXPY<mpl::size<type>::value,type,Ta>::axpy(*this,a,y);
    }

  };



  /**
     @brief << operator for a MultiTypeBlockVector

     operator<< for printing out a MultiTypeBlockVector
   */
  template<typename T1, typename T2, typename T3, typename T4, typename T5, typename T6, typename T7, typename T8, typename T9>
  std::ostream& operator<< (std::ostream& s, const MultiTypeBlockVector<T1,T2,T3,T4,T5,T6,T7,T8,T9>& v) {
    MultiTypeBlockVector_Print<0,mpl::size<MultiTypeBlockVector<T1,T2,T3,T4,T5,T6,T7,T8,T9> >::value,MultiTypeBlockVector<T1,T2,T3,T4,T5,T6,T7,T8,T9> >::print(v);
    return s;
  }



} // end namespace

#endif // end HAVE_BOOST_FUSION
#endif // end HAVE_DUNE_BOOST

#endif


==> anc/xt-super/dune-istl/dune/istl/novlpschwarz.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ISTL_NOVLPSCHWARZ_HH
#define DUNE_ISTL_NOVLPSCHWARZ_HH

#include <iostream>              // for input/output to shell
#include <fstream>               // for input/output to files
#include <vector>                // STL vector class
#include <sstream>

#include <cmath>                // Yes, we do some math here

#include <dune/common/timer.hh>

#include "io.hh"
#include "bvector.hh"
#include "vbvector.hh"
#include "bcrsmatrix.hh"
#include "io.hh"
#include "gsetc.hh"
#include "ilu.hh"
#include "operators.hh"
#include "solvers.hh"
#include "preconditioners.hh"
#include "scalarproducts.hh"
#include "owneroverlapcopy.hh"

namespace Dune {

  /**
   * @defgroup ISTL_Parallel Parallel Solvers
   * @ingroup ISTL_Solvers
   * Instead of using parallel data structures (matrices and vectors) that
   * (implicitly) know the data distribution and communication patterns,
   * there is a clear separation of the parallel data composition together
   *  with the communication APIs from the data structures. This allows for
   * implementing overlapping and nonoverlapping domain decompositions as
   * well as data parallel parallelisation approaches.
   *
   * The \ref ISTL_Solvers "solvers" can easily be turned into parallel solvers
   * initializing them with matching parallel subclasses of the the base classes
   * ScalarProduct, Preconditioner and LinearOperator.
   *
   * The information of the data distribution is provided by OwnerOverlapCopyCommunication
   * of \ref ISTL_Comm "communication API".
   *
   * Currently only data parallel versions are shipped with dune-istl. Domain
   * decomposition can be found in module dune-dd.
   */
  /**
     @addtogroup ISTL_Operators
     @{
   */

  /**
   * @brief A nonoverlapping operator with communication object.
   */
  template<class M, class X, class Y, class C>
  class NonoverlappingSchwarzOperator : public AssembledLinearOperator<M,X,Y>
  {
  public:
    //! \brief The type of the matrix we operate on.
    typedef M matrix_type;
    //! \brief The type of the domain.
    typedef X domain_type;
    //! \brief The type of the range.
    typedef Y range_type;
    //! \brief The field type of the range
    typedef typename X::field_type field_type;
    //! \brief The type of the communication object
    typedef C communication_type;

    typedef typename C::PIS PIS;
    typedef typename C::RI RI;
    typedef typename RI::RemoteIndexList RIL;
    typedef typename RI::const_iterator RIIterator;
    typedef typename RIL::const_iterator RILIterator;
    typedef typename M::ConstColIterator ColIterator;
    typedef typename M::ConstRowIterator RowIterator;
    typedef std::multimap<int,int> MM;
    typedef std::multimap<int,std::pair<int,RILIterator> > RIMap;
    typedef typename RIMap::iterator RIMapit;

    enum {
      //! \brief The solver category.
      category=SolverCategory::nonoverlapping
    };

    /**
     * @brief constructor: just store a reference to a matrix.
     *
     * @param A The assembled matrix.
     * @param com The communication object for syncing owner and copy
     * data points. (E.~g. OwnerOverlapCommunication )
     */
    NonoverlappingSchwarzOperator (const matrix_type& A, const communication_type& com)
      : _A_(A), communication(com), buildcomm(true)
    {}

    //! apply operator to x:  \f$ y = A(x) \f$
    virtual void apply (const X& x, Y& y) const
    {
      y = 0;
      novlp_op_apply(x,y,1);
      communication.addOwnerCopyToOwnerCopy(y,y);
    }

    //! apply operator to x, scale and add:  \f$ y = y + \alpha A(x) \f$
    virtual void applyscaleadd (field_type alpha, const X& x, Y& y) const
    {
      // only apply communication to alpha*A*x to make it consistent,
      // y already has to be consistent.
      Y y1(y);
      y = 0;
      novlp_op_apply(x,y,alpha);
      communication.addOwnerCopyToOwnerCopy(y,y);
      y += y1;
    }

    //! get matrix via *
    virtual const matrix_type& getmat () const
    {
      return _A_;
    }

    void novlp_op_apply (const X& x, Y& y, field_type alpha) const
    {
      //get index sets
      const PIS& pis=communication.indexSet();
      const RI& ri = communication.remoteIndices();

      // at the beginning make a multimap "bordercontribution".
      // process has i and j as border dofs but is not the owner
      // => only contribute to Ax if i,j is in bordercontribution
      if (buildcomm == true) {

        // set up mask vector
        if (mask.size()!=static_cast<typename std::vector<double>::size_type>(x.size())) {
          mask.resize(x.size());
          for (typename std::vector<double>::size_type i=0; i<mask.size(); i++)
            mask[i] = 1;
          for (typename PIS::const_iterator i=pis.begin(); i!=pis.end(); ++i)
            if (i->local().attribute()==OwnerOverlapCopyAttributeSet::copy)
              mask[i->local().local()] = 0;
            else if (i->local().attribute()==OwnerOverlapCopyAttributeSet::overlap)
              mask[i->local().local()] = 2;
        }

        for (MM::iterator iter = bordercontribution.begin();
             iter != bordercontribution.end(); ++iter)
          bordercontribution.erase(iter);
        std::map<int,int> owner; //key: local index i, value: process, that owns i
        RIMap rimap;

        // for each local index make multimap rimap:
        // key: local index i, data: pair of process that knows i and pointer to RI entry
        for (RowIterator i = _A_.begin(); i != _A_.end(); ++i)
          if (mask[i.index()] == 0)
            for (RIIterator remote = ri.begin(); remote != ri.end(); ++remote) {
              RIL& ril = *(remote->second.first);
              for (RILIterator rindex = ril.begin(); rindex != ril.end(); ++rindex)
                if (rindex->attribute() != OwnerOverlapCopyAttributeSet::overlap)
                  if (rindex->localIndexPair().local().local() == i.index()) {
                    rimap.insert
                      (std::make_pair(i.index(),
                                      std::pair<int,RILIterator>(remote->first, rindex)));
                    if(rindex->attribute()==OwnerOverlapCopyAttributeSet::owner)
                      owner.insert(std::make_pair(i.index(),remote->first));
                  }
            }

        int iowner = 0;
        for (RowIterator i = _A_.begin(); i != _A_.end(); ++i) {
          if (mask[i.index()] == 0) {
            std::map<int,int>::iterator it = owner.find(i.index());
            iowner = it->second;
            std::pair<RIMapit, RIMapit> foundiit = rimap.equal_range(i.index());
            for (ColIterator j = _A_[i.index()].begin(); j != _A_[i.index()].end(); ++j) {
              if (mask[j.index()] == 0) {
                bool flag = true;
                for (RIMapit foundi = foundiit.first; foundi != foundiit.second; ++foundi) {
                  std::pair<RIMapit, RIMapit> foundjit = rimap.equal_range(j.index());
                  for (RIMapit foundj = foundjit.first; foundj != foundjit.second; ++foundj)
                    if (foundj->second.first == foundi->second.first)
                      if (foundj->second.second->attribute() == OwnerOverlapCopyAttributeSet::owner
                          || foundj->second.first == iowner
                          || foundj->second.first  < communication.communicator().rank()) {
                        flag = false;
                        continue;
                      }
                  if (flag == false)
                    continue;
                }
                // don´t contribute to Ax if
                // 1. the owner of j has i as interior/border dof
                // 2. iowner has j as interior/border dof
                // 3. there is another process with smaller rank that has i and j
                // as interor/border dofs
                // if the owner of j does not have i as interior/border dof,
                // it will not be taken into account
                if (flag==true)
                  bordercontribution.insert(std::pair<int,int>(i.index(),j.index()));
              }
            }
          }
        }
        buildcomm = false;
      }

      //compute alpha*A*x nonoverlapping case
      for (RowIterator i = _A_.begin(); i != _A_.end(); ++i) {
        if (mask[i.index()] == 0) {
          //dof doesn't belong to process but is border (not ghost)
          for (ColIterator j = _A_[i.index()].begin(); j != _A_[i.index()].end(); ++j) {
            if (mask[j.index()] == 1) //j is owner => then sum entries
              (*j).usmv(alpha,x[j.index()],y[i.index()]);
            else if (mask[j.index()] == 0) {
              std::pair<MM::iterator, MM::iterator> itp =
                bordercontribution.equal_range(i.index());
              for (MM::iterator it = itp.first; it != itp.second; ++it)
                if ((*it).second == (int)j.index())
                  (*j).usmv(alpha,x[j.index()],y[i.index()]);
            }
          }
        }
        else if (mask[i.index()] == 1) {
          for (ColIterator j = _A_[i.index()].begin(); j != _A_[i.index()].end(); ++j)
            if (mask[j.index()] != 2)
              (*j).usmv(alpha,x[j.index()],y[i.index()]);
        }
      }
    }

  private:
    const matrix_type& _A_;
    const communication_type& communication;
    mutable bool buildcomm;
    mutable std::vector<double> mask;
    mutable std::multimap<int,int>  bordercontribution;
  };

  /** @} */

  /**
   * @addtogroup ISTL_SP
   * @{
   */
  /**
   * \brief Nonoverlapping Scalar Product with communication object.
   *
   * Consistent vectors in interior and border are assumed.
   */
  template<class X, class C>
  class NonoverlappingSchwarzScalarProduct : public ScalarProduct<X>
  {
  public:
    //! \brief The type of the domain.
    typedef X domain_type;
    //!  \brief The type of the range
    typedef typename X::field_type field_type;
    //! \brief The type of the communication object
    typedef C communication_type;

    //! define the category
    enum {category=SolverCategory::nonoverlapping};

    /*! \brief Constructor
     * \param com The communication object for syncing owner and copy
     * data points. (E.~g. OwnerOverlapCommunication )
     */
    NonoverlappingSchwarzScalarProduct (const communication_type& com)
      : communication(com)
    {}

    /*! \brief Dot product of two vectors.
       It is assumed that the vectors are consistent on the interior+border
       partition.
     */
    virtual field_type dot (const X& x, const X& y)
    {
      field_type result;
      communication.dot(x,y,result);
      return result;
    }

    /*! \brief Norm of a right-hand side vector.
       The vector must be consistent on the interior+border partition
     */
    virtual double norm (const X& x)
    {
      return communication.norm(x);
    }

    /*! \brief make additive vector consistent
     */
    void make_consistent (X& x) const
    {
      communication.copyOwnerToAll(x,x);
    }

  private:
    const communication_type& communication;
  };

  template<class X, class C>
  struct ScalarProductChooser<X,C,SolverCategory::nonoverlapping>
  {
    /** @brief The type of the scalar product for the nonoverlapping case. */
    typedef NonoverlappingSchwarzScalarProduct<X,C> ScalarProduct;
    /** @brief The type of the communication object to use. */
    typedef C communication_type;

    enum {
      /** @brief The solver category. */
      solverCategory=SolverCategory::nonoverlapping
    };

    static ScalarProduct* construct(const communication_type& comm)
    {
      return new ScalarProduct(comm);
    }
  };

  namespace Amg
  {
    template<class T> class ConstructionTraits;
  }

  /**
   * @brief Nonoverlapping parallel preconditioner.
   *
   * This is essentially a wrapper that take a sequential
   * preconditoner. In each step the sequential preconditioner
   * is applied and then all owner data points are updated on
   * all other processes.
   */

  template<class C, class P>
  class NonoverlappingBlockPreconditioner
    : public Dune::Preconditioner<typename P::domain_type,typename P::range_type> {
    friend class Amg::ConstructionTraits<NonoverlappingBlockPreconditioner<C,P> >;
  public:
    //! \brief The domain type of the preconditioner.
    typedef typename P::domain_type domain_type;
    //! \brief The range type of the preconditioner.
    typedef typename P::range_type range_type;
    //! \brief The type of the communication object.
    typedef C communication_type;

    // define the category
    enum {
      //! \brief The category the preconditioner is part of.
      category=SolverCategory::nonoverlapping
    };

    /*! \brief Constructor.

       constructor gets all parameters to operate the prec.
       \param prec The sequential preconditioner.
       \param c The communication object for syncing owner and copy
       data points. (E.~g. OwnerOverlapCommunication )
     */
    NonoverlappingBlockPreconditioner (P& prec, const communication_type& c)
      : preconditioner(prec), communication(c)
    {}

    /*!
       \brief Prepare the preconditioner.

       \copydoc Preconditioner::pre(domain_type&,range_type&)
     */
    virtual void pre (domain_type& x, range_type& b)
    {
      preconditioner.pre(x,b);
    }

    /*!
       \brief Apply the preconditioner

       \copydoc Preconditioner::apply(domain_type&,const range_type&)
     */
    virtual void apply (domain_type& v, const range_type& d)
    {
      // block preconditioner equivalent to WrappedPreconditioner from
      // pdelab/backend/ovlpistsolverbackend.hh,
      // but not to BlockPreconditioner from schwarz.hh
      preconditioner.apply(v,d);
      communication.addOwnerCopyToOwnerCopy(v,v);
    }

    /*!
       \brief Clean up.

       \copydoc Preconditioner::post(domain_type&)
     */
    virtual void post (domain_type& x)
    {
      preconditioner.post(x);
    }

  private:
    //! \brief a sequential preconditioner
    P& preconditioner;

    //! \brief the communication object
    const communication_type& communication;
  };

  /** @} end documentation */

} // end namespace

#endif


==> anc/xt-super/dune-istl/dune/istl/operators.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ISTL_OPERATORS_HH
#define DUNE_ISTL_OPERATORS_HH

#include <cmath>
#include <complex>
#include <iostream>
#include <iomanip>
#include <string>

#include "solvercategory.hh"


namespace Dune {

  /**
   * @defgroup ISTL_Operators Operator concept
   * @ingroup ISTL_Solvers
   *
   * The solvers in ISTL do not work on matrices directly. Instead we use
   * an abstract operator concept. This allows for using matrix-free
   * operators, i.e. operators that are not stored as matrices in any
   * form. Thus our solver algorithms can easily be turned into matrix-free
   * solvers just by plugging in matrix-free representations of linear
   * operators and preconditioners.
   */
  /** @addtogroup ISTL_Operators
          @{
   */


  /** \file

     \brief Define general, extensible interface for operators.
          The available implementation wraps a matrix.
   */

  //=====================================================================
  // Abstract operator interface
  //=====================================================================


  /*!
     @brief A linear operator.

     Abstract base class defining a linear operator \f$ A : X\to Y\f$,
     i.e. \f$ A(\alpha x) = \alpha A(x) \f$ and
      \f$ A(x+y) = A(x)+A(y)\f$ hold. The
     simplest solvers just need the application  \f$ A(x)\f$ of
     the operator.


        - enables on the fly computation through operator concept. If explicit
        representation of the operator is required use AssembledLinearOperator

        - Some inverters may need an explicit formation of the operator
        as a matrix, e.g. BiCGStab, ILU, AMG, etc. In that case use the
        derived class
   */
  template<class X, class Y>
  class LinearOperator {
  public:
    //! The type of the domain of the operator.
    typedef X domain_type;
    //! The type of the range of the operator.
    typedef Y range_type;
    //! The field type of the operator.
    typedef typename X::field_type field_type;

    /*! \brief apply operator to x:  \f$ y = A(x) \f$
          The input vector is consistent and the output must also be
       consistent on the interior+border partition.
     */
    virtual void apply (const X& x, Y& y) const = 0;

    //! apply operator to x, scale and add:  \f$ y = y + \alpha A(x) \f$
    virtual void applyscaleadd (field_type alpha, const X& x, Y& y) const = 0;

    //! every abstract base class has a virtual destructor
    virtual ~LinearOperator () {}
  };


  /*!
     \brief A linear operator exporting itself in matrix form.

     Linear Operator that exports the operator in
     matrix form. This is needed for certain solvers, such as
     LU decomposition, ILU preconditioners or BiCG-Stab (because
     of multiplication with A^T).
   */
  template<class M, class X, class Y>
  class AssembledLinearOperator : public LinearOperator<X,Y> {
  public:
    //! export types, usually they come from the derived class
    typedef M matrix_type;
    typedef X domain_type;
    typedef Y range_type;
    typedef typename X::field_type field_type;

    //! get matrix via *
    virtual const M& getmat () const = 0;

    //! every abstract base class has a virtual destructor
    virtual ~AssembledLinearOperator () {}
  };



  //=====================================================================
  // Implementation for ISTL-matrix based operator
  //=====================================================================

  /*!
     \brief Adapter to turn a matrix into a linear operator.

     Adapts a matrix to the assembled linear operator interface
   */
  template<class M, class X, class Y>
  class MatrixAdapter : public AssembledLinearOperator<M,X,Y>
  {
  public:
    //! export types
    typedef M matrix_type;
    typedef X domain_type;
    typedef Y range_type;
    typedef typename X::field_type field_type;

    //! define the category
    enum {category=SolverCategory::sequential};

    //! constructor: just store a reference to a matrix
    explicit MatrixAdapter (const M& A) : _A_(A) {}

    //! apply operator to x:  \f$ y = A(x) \f$
    virtual void apply (const X& x, Y& y) const
    {
      _A_.mv(x,y);
    }

    //! apply operator to x, scale and add:  \f$ y = y + \alpha A(x) \f$
    virtual void applyscaleadd (field_type alpha, const X& x, Y& y) const
    {
      _A_.usmv(alpha,x,y);
    }

    //! get matrix via *
    virtual const M& getmat () const
    {
      return _A_;
    }

  private:
    const M& _A_;
  };

  /** @} end documentation */

} // end namespace

#endif


==> anc/xt-super/dune-istl/dune/istl/overlappingschwarz.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ISTL_OVERLAPPINGSCHWARZ_HH
#define DUNE_ISTL_OVERLAPPINGSCHWARZ_HH
#include <cassert>
#include <algorithm>
#include <functional>
#include <vector>
#include <set>
#include <dune/common/dynmatrix.hh>
#include <dune/common/sllist.hh>
#include <dune/common/unused.hh>
#include "preconditioners.hh"
#include "superlu.hh"
#include "umfpack.hh"
#include "bvector.hh"
#include "bcrsmatrix.hh"
#include "ilusubdomainsolver.hh"
#include <dune/istl/solvertype.hh>

namespace Dune
{

  /**
   * @addtogroup ISTL_Prec
   *
   * @{
   */
  /**
   * @file
   * @author Markus Blatt
   * @brief Contains one level overlapping Schwarz preconditioners
   */

  template<class M, class X, class TM, class TD, class TA>
  class SeqOverlappingSchwarz;

  /**
   * @brief Initializer for SuperLU Matrices representing the subdomains.
   */
  template<class I, class S, class D>
  class OverlappingSchwarzInitializer
  {
  public:
    /** @brief The vector type containing the subdomain to row index mapping. */
    typedef D subdomain_vector;

    typedef I InitializerList;
    typedef typename InitializerList::value_type AtomInitializer;
    typedef typename AtomInitializer::Matrix Matrix;
    typedef typename Matrix::const_iterator Iter;
    typedef typename Matrix::row_type::const_iterator CIter;

    typedef S IndexSet;
    typedef typename IndexSet::size_type size_type;

    OverlappingSchwarzInitializer(InitializerList& il,
                                  const IndexSet& indices,
                                  const subdomain_vector& domains);


    void addRowNnz(const Iter& row);

    void allocate();

    void countEntries(const Iter& row, const CIter& col) const;

    void calcColstart() const;

    void copyValue(const Iter& row, const CIter& col) const;

    void createMatrix() const;
  private:
    class IndexMap
    {
    public:
      typedef typename S::size_type size_type;
      typedef std::map<size_type,size_type> Map;
      typedef typename Map::iterator iterator;
      typedef typename Map::const_iterator const_iterator;

      IndexMap();

      void insert(size_type grow);

      const_iterator find(size_type grow) const;

      iterator find(size_type grow);

      iterator begin();

      const_iterator begin() const;

      iterator end();

      const_iterator end() const;

    private:
      std::map<size_type,size_type> map_;
      size_type row;
    };


    typedef typename InitializerList::iterator InitIterator;
    typedef typename IndexSet::const_iterator IndexIteratur;
    InitializerList* initializers;
    const IndexSet *indices;
    mutable std::vector<IndexMap> indexMaps;
    const subdomain_vector& domains;
  };

  /**
   * @brief Tag that the tells the schwarz method to be additive.
   */
  struct AdditiveSchwarzMode
  {};

  /**
   * @brief Tag that tells the Schwarz method to be multiplicative.
   */
  struct MultiplicativeSchwarzMode
  {};

  /**
   * @brief Tag that tells the Schwarz method to be multiplicative
   * and symmetric.
   */
  struct SymmetricMultiplicativeSchwarzMode
  {};

  /**
   * @brief Exact subdomain solver using Dune::DynamicMatrix<T>::solve
   * @tparam M The type of the matrix.
   */
  template<class M, class X, class Y>
  class DynamicMatrixSubdomainSolver;

  // Specialization for BCRSMatrix
  template<class K, int n, class Al, class X, class Y>
  class DynamicMatrixSubdomainSolver< BCRSMatrix< FieldMatrix<K,n,n>, Al>, X, Y >
  {
    typedef BCRSMatrix< FieldMatrix<K,n,n>, Al> M;
  public:
    //! \brief The matrix type the preconditioner is for.
    typedef typename Dune::remove_const<M>::type matrix_type;
    typedef K field_type;
    typedef typename Dune::remove_const<M>::type rilu_type;
    //! \brief The domain type of the preconditioner.
    typedef X domain_type;
    //! \brief The range type of the preconditioner.
    typedef Y range_type;

    /**
     * @brief Apply the subdomain solver.
     * @copydoc ILUSubdomainSolver::apply
     */
    void apply (DynamicVector<field_type>& v, DynamicVector<field_type>& d)
    {
      assert(v.size() > 0);
      assert(v.size() == d.size());
      assert(A.rows() <= v.size());
      assert(A.cols() <= v.size());
      size_t sz = A.rows();
      v.resize(sz);
      d.resize(sz);
      A.solve(v,d);
      v.resize(v.capacity());
      d.resize(d.capacity());
    }

    /**
     * @brief Set the data of the local problem.
     *
     * @param BCRS The global matrix.
     * @param rowset The global indices of the local problem.
     * @tparam S The type of the set with the indices.
     */
    template<class S>
    void setSubMatrix(const M& BCRS, S& rowset)
    {
      size_t sz = rowset.size();
      A.resize(sz*n,sz*n);
      typedef typename S::const_iterator SIter;
      size_t r = 0, c = 0;
      for(SIter rowIdx = rowset.begin(), rowEnd=rowset.end();
          rowIdx!= rowEnd; ++rowIdx, r++)
      {
        c = 0;
        for(SIter colIdx = rowset.begin(), colEnd=rowset.end();
            colIdx!= colEnd; ++colIdx, c++)
        {
          if (BCRS[*rowIdx].find(*colIdx) == BCRS[*rowIdx].end())
            continue;
          for (size_t i=0; i<n; i++)
          {
            for (size_t j=0; j<n; j++)
            {
              A[r*n+i][c*n+j] = BCRS[*rowIdx][*colIdx][i][j];
            }
          }
        }
      }
    }
  private:
    DynamicMatrix<K> A;
  };

  template<typename T, bool tag>
  class OverlappingAssignerHelper
  {};

  template<typename T>
  struct OverlappingAssigner : public OverlappingAssignerHelper<T,Dune::StoresColumnCompressed<T>::value >
  {
    public:
    OverlappingAssigner(std::size_t maxlength, const typename T::matrix_type& mat,
                        const typename T::range_type& b, typename T::range_type& x)
      : OverlappingAssignerHelper<T,Dune::StoresColumnCompressed<T>::value >
      (maxlength,mat,b,x)
      {}
  };

  // specialization for DynamicMatrix
  template<class K, int n, class Al, class X, class Y>
  class OverlappingAssignerHelper< DynamicMatrixSubdomainSolver< BCRSMatrix< FieldMatrix<K,n,n>, Al>, X, Y >,false>
  {
  public:
    typedef BCRSMatrix< FieldMatrix<K,n,n>, Al> matrix_type;
    typedef K field_type;
    typedef Y range_type;
    typedef typename range_type::block_type block_type;
    typedef typename matrix_type::size_type size_type;

    /**
     * @brief Constructor.
     * @param maxlength The maximum entries over all subdomains.
     * @param mat_ The global matrix.
     * @param b_ the global right hand side.
     * @param x_ the global left hand side.
     */
    OverlappingAssignerHelper(std::size_t maxlength, const BCRSMatrix<FieldMatrix<K,n,n>, Al>& mat_, const X& b_, Y& x_);

    /**
     * @brief Deallocates memory of the local vector.
     */
    inline
    void deallocate();

    /**
     * @brief Resets the local index to zero.
     */
    inline
    void resetIndexForNextDomain();

    /**
     * @brief Get the local left hand side.
     * @return The local left hand side.
     */
    inline
    DynamicVector<K> & lhs();

    /**
     * @brief Get the local right hand side.
     * @return The local right hand side.
     */
    inline
    DynamicVector<K> & rhs();

    /**
     * @brief relax the result.
     * @param relax The relaxation parameter.
     */
    inline
    void relaxResult(field_type relax);

    /**
     * @brief calculate one entry of the local defect.
     * @param domainIndex One index of the domain.
     */
    void operator()(const size_type& domainIndex);

    /**
     * @brief Assigns the block to the current local
     * index.
     * At the same time the local defect is calculated
     * for the index and stored in the rhs.
     * Afterwards the is incremented for the next block.
     */
    inline
    void assignResult(block_type& res);

  private:
    /**
     * @brief The global matrix for the defect calculation.
     */
    const matrix_type* mat;
    /** @brief The local right hand side. */
    // we need a pointer, because we have to avoid deep copies
    DynamicVector<field_type> * rhs_;
    /** @brief The local left hand side. */
    // we need a pointer, because we have to avoid deep copies
    DynamicVector<field_type> * lhs_;
    /** @brief The global right hand side for the defect calculation. */
    const range_type* b;
    /** @brief The global right hand side for adding the local update to. */
    range_type* x;
    /** @brief The current local index. */
    std::size_t i;
    /** @brief The maximum entries over all subdomains. */
    std::size_t maxlength_;
  };

#if HAVE_SUPERLU || HAVE_UMFPACK
  template<template<class> class S, int n, int m, typename T, typename A>
  struct OverlappingAssignerHelper<S<BCRSMatrix<FieldMatrix<T,n,m>, A> >, true>
  {
    typedef BCRSMatrix<FieldMatrix<T,n,m>, A> matrix_type;
    typedef typename S<BCRSMatrix<FieldMatrix<T,n,m>, A> >::range_type range_type;
    typedef typename range_type::field_type field_type;
    typedef typename range_type::block_type block_type;

    typedef typename matrix_type::size_type size_type;

    /**
     * @brief Constructor.
     * @param maxlength The maximum entries over all subdomains.
     * @param mat The global matrix.
     * @param b the global right hand side.
     * @param x the global left hand side.
     */
    OverlappingAssignerHelper(std::size_t maxlength, const matrix_type& mat,
                        const range_type& b, range_type& x);
    /**
     * @brief Deallocates memory of the local vector.
     * @warning memory is released by the destructor as this Functor
     * is copied and the copy needs to still have the data.
     */
    void deallocate();

    /*
     * @brief Resets the local index to zero.
     */
    void resetIndexForNextDomain();

    /**
     * @brief Get the local left hand side.
     * @return The local left hand side.
     */
    field_type* lhs();

    /**
     * @brief Get the local right hand side.
     * @return The local right hand side.
     */
    field_type* rhs();

    /**
     * @brief relax the result.
     * @param relax The relaxation parameter.
     */
    void relaxResult(field_type relax);

    /**
     * @brief calculate one entry of the local defect.
     * @param domain One index of the domain.
     */
    void operator()(const size_type& domain);

    /**
     * @brief Assigns the block to the current local
     * index.
     * At the same time the local defect is calculated
     * for the index and stored in the rhs.
     * Afterwards the is incremented for the next block.
     */
    void assignResult(block_type& res);

  private:
    /**
     * @brief The global matrix for the defect calculation.
     */
    const matrix_type* mat;
    /** @brief The local right hand side. */
    field_type* rhs_;
    /** @brief The local left hand side. */
    field_type* lhs_;
    /** @brief The global right hand side for the defect calculation. */
    const range_type* b;
    /** @brief The global right hand side for adding the local update to. */
    range_type* x;
    /** @brief The current local index. */
    std::size_t i;
    /** @brief The maximum entries over all subdomains. */
    std::size_t maxlength_;
  };

#endif

  template<class M, class X, class Y>
  class OverlappingAssignerILUBase
  {
  public:
    typedef M matrix_type;

    typedef typename M::field_type field_type;

    typedef typename Y::block_type block_type;

    typedef typename matrix_type::size_type size_type;
    /**
     * @brief Constructor.
     * @param maxlength The maximum entries over all subdomains.
     * @param mat The global matrix.
     * @param b the global right hand side.
     * @param x the global left hand side.
     */
    OverlappingAssignerILUBase(std::size_t maxlength, const M& mat,
                               const Y& b, X& x);
    /**
     * @brief Deallocates memory of the local vector.
     * @warning memory is released by the destructor as this Functor
     * is copied and the copy needs to still have the data.
     */
    void deallocate();

    /**
     * @brief Resets the local index to zero.
     */
    void resetIndexForNextDomain();

    /**
     * @brief Get the local left hand side.
     * @return The local left hand side.
     */
    X& lhs();

    /**
     * @brief Get the local right hand side.
     * @return The local right hand side.
     */
    Y& rhs();

    /**
     * @brief relax the result.
     * @param relax The relaxation parameter.
     */
    void relaxResult(field_type relax);

    /**
     * @brief calculate one entry of the local defect.
     * @param domain One index of the domain.
     */
    void operator()(const size_type& domain);

    /**
     * @brief Assigns the block to the current local
     * index.
     * At the same time the local defect is calculated
     * for the index and stored in the rhs.
     * Afterwards the is incremented for the next block.
     */
    void assignResult(block_type& res);

  private:
    /**
     * @brief The global matrix for the defect calculation.
     */
    const M* mat;
    /** @brief The local left hand side. */
    X* lhs_;
    /** @brief The local right hand side. */
    Y* rhs_;
    /** @brief The global right hand side for the defect calculation. */
    const Y* b;
    /** @brief The global left hand side for adding the local update to. */
    X* x;
    /** @brief The maximum entries over all subdomains. */
    size_type i;
  };

  // specialization for ILU0
  template<class M, class X, class Y>
  class OverlappingAssignerHelper<ILU0SubdomainSolver<M,X,Y>, false>
    : public OverlappingAssignerILUBase<M,X,Y>
  {
  public:
    /**
     * @brief Constructor.
     * @param maxlength The maximum entries over all subdomains.
     * @param mat The global matrix.
     * @param b the global right hand side.
     * @param x the global left hand side.
     */
    OverlappingAssignerHelper(std::size_t maxlength, const M& mat,
                        const Y& b, X& x)
      : OverlappingAssignerILUBase<M,X,Y>(maxlength, mat,b,x)
    {}
  };

  // specialization for ILUN
  template<class M, class X, class Y>
  class OverlappingAssignerHelper<ILUNSubdomainSolver<M,X,Y>,false>
    : public OverlappingAssignerILUBase<M,X,Y>
  {
  public:
    /**
     * @brief Constructor.
     * @param maxlength The maximum entries over all subdomains.
     * @param mat The global matrix.
     * @param b the global right hand side.
     * @param x the global left hand side.
     */
    OverlappingAssignerHelper(std::size_t maxlength, const M& mat,
                        const Y& b, X& x)
      : OverlappingAssignerILUBase<M,X,Y>(maxlength, mat,b,x)
    {}
  };

  template<typename S, typename T>
  struct AdditiveAdder
  {};

  template<typename S, typename T, typename A, int n>
  struct AdditiveAdder<S, BlockVector<FieldVector<T,n>,A> >
  {
    typedef typename A::size_type size_type;
    AdditiveAdder(BlockVector<FieldVector<T,n>,A>& v, BlockVector<FieldVector<T,n>,A>& x,
                  OverlappingAssigner<S>& assigner, const T& relax_);
    void operator()(const size_type& domain);
    void axpy();

  private:
    BlockVector<FieldVector<T,n>,A>* v;
    BlockVector<FieldVector<T,n>,A>* x;
    OverlappingAssigner<S>* assigner;
    T relax;
  };

  template<typename S,typename T>
  struct MultiplicativeAdder
  {};

  template<typename S, typename T, typename A, int n>
  struct MultiplicativeAdder<S, BlockVector<FieldVector<T,n>,A> >
  {
    typedef typename A::size_type size_type;
    MultiplicativeAdder(BlockVector<FieldVector<T,n>,A>& v, BlockVector<FieldVector<T,n>,A>& x,
                        OverlappingAssigner<S>& assigner_, const T& relax_);
    void operator()(const size_type& domain);
    void axpy();

  private:
    BlockVector<FieldVector<T,n>,A>* x;
    OverlappingAssigner<S>* assigner;
    T relax;
  };

  /**
   * @brief template meta program for choosing  how to add the correction.
   *
   * There are specialization for the additive, the multiplicative, and the symmetric multiplicative mode.
   *
   * \tparam T The Schwarz mode (either AdditiveSchwarzMode or MuliplicativeSchwarzMode or
   * SymmetricMultiplicativeSchwarzMode)
   * \tparam X The vector field type
   */
  template<typename T, class X, class S>
  struct AdderSelector
  {};

  template<class X, class S>
  struct AdderSelector<AdditiveSchwarzMode,X,S>
  {
    typedef AdditiveAdder<S,X> Adder;
  };

  template<class X, class S>
  struct AdderSelector<MultiplicativeSchwarzMode,X,S>
  {
    typedef MultiplicativeAdder<S,X> Adder;
  };

  template<class X, class S>
  struct AdderSelector<SymmetricMultiplicativeSchwarzMode,X,S>
  {
    typedef MultiplicativeAdder<S,X> Adder;
  };

  /**
   * @brief Helper template meta program for application of overlapping schwarz.
   *
   * The is needed because when using the multiplicative schwarz version one
   * might still want to make multigrid symmetric, i.e. forward sweep when pre-
   * and backward sweep when post-smoothing.
   *
   * @tparam T1 type of the vector with the subdomain solvers.
   * @tparam T2 type of the vector with the subdomain vector fields.
   * @tparam forward If true apply in a forward sweep.
   */
  template<typename T1, typename T2, bool forward>
  struct IteratorDirectionSelector
  {
    typedef T1 solver_vector;
    typedef typename solver_vector::iterator solver_iterator;
    typedef T2 subdomain_vector;
    typedef typename subdomain_vector::const_iterator domain_iterator;

    static solver_iterator begin(solver_vector& sv)
    {
      return sv.begin();
    }

    static solver_iterator end(solver_vector& sv)
    {
      return sv.end();
    }
    static domain_iterator begin(const subdomain_vector& sv)
    {
      return sv.begin();
    }

    static domain_iterator end(const subdomain_vector& sv)
    {
      return sv.end();
    }
  };

  template<typename T1, typename T2>
  struct IteratorDirectionSelector<T1,T2,false>
  {
    typedef T1 solver_vector;
    typedef typename solver_vector::reverse_iterator solver_iterator;
    typedef T2 subdomain_vector;
    typedef typename subdomain_vector::const_reverse_iterator domain_iterator;

    static solver_iterator begin(solver_vector& sv)
    {
      return sv.rbegin();
    }

    static solver_iterator end(solver_vector& sv)
    {
      return sv.rend();
    }
    static domain_iterator begin(const subdomain_vector& sv)
    {
      return sv.rbegin();
    }

    static domain_iterator end(const subdomain_vector& sv)
    {
      return sv.rend();
    }
  };

  /**
   * @brief Helper template meta program for application of overlapping schwarz.
   *
   * The is needed because when using the multiplicative schwarz version one
   * might still want to make multigrid symmetric, i.e. forward sweep when pre-
   * and backward sweep when post-smoothing.
   * @tparam T The smoother to apply.
   */
  template<class T>
  struct SeqOverlappingSchwarzApplier
  {
    typedef T smoother;
    typedef typename smoother::range_type range_type;

    static void apply(smoother& sm, range_type& v, const range_type& b)
    {
      sm.template apply<true>(v, b);
    }
  };

  template<class M, class X, class TD, class TA>
  struct SeqOverlappingSchwarzApplier<SeqOverlappingSchwarz<M,X,SymmetricMultiplicativeSchwarzMode,TD,TA> >
  {
    typedef SeqOverlappingSchwarz<M,X,SymmetricMultiplicativeSchwarzMode,TD,TA> smoother;
    typedef typename smoother::range_type range_type;

    static void apply(smoother& sm, range_type& v, const range_type& b)
    {
      sm.template apply<true>(v, b);
      sm.template apply<false>(v, b);
    }
  };

  template<class T, bool tag>
  struct SeqOverlappingSchwarzAssemblerHelper
  {};

  template<class T>
  struct SeqOverlappingSchwarzAssembler
    : public SeqOverlappingSchwarzAssemblerHelper<T,Dune::StoresColumnCompressed<T>::value>
  {};


  template<class K, int n, class Al, class X, class Y>
  struct SeqOverlappingSchwarzAssemblerHelper< DynamicMatrixSubdomainSolver< BCRSMatrix< FieldMatrix<K,n,n>, Al>, X, Y >,false>
  {
    typedef BCRSMatrix< FieldMatrix<K,n,n>, Al> matrix_type;
    template<class RowToDomain, class Solvers, class SubDomains>
    static std::size_t assembleLocalProblems(const RowToDomain& rowToDomain, const matrix_type& mat,
                                             Solvers& solvers, const SubDomains& domains,
                                             bool onTheFly);
  };

  template<template<class> class S, typename T, typename A, int m, int n>
  struct SeqOverlappingSchwarzAssemblerHelper<S<BCRSMatrix<FieldMatrix<T,m,n>,A> >,true>
  {
    typedef BCRSMatrix<FieldMatrix<T,m,n>,A> matrix_type;
    template<class RowToDomain, class Solvers, class SubDomains>
    static std::size_t assembleLocalProblems(const RowToDomain& rowToDomain, const matrix_type& mat,
                                             Solvers& solvers, const SubDomains& domains,
                                             bool onTheFly);
  };

  template<class M,class X, class Y>
  struct SeqOverlappingSchwarzAssemblerILUBase
  {
    typedef M matrix_type;
    template<class RowToDomain, class Solvers, class SubDomains>
    static std::size_t assembleLocalProblems(const RowToDomain& rowToDomain, const matrix_type& mat,
                                             Solvers& solvers, const SubDomains& domains,
                                             bool onTheFly);
  };

  template<class M,class X, class Y>
  struct SeqOverlappingSchwarzAssemblerHelper<ILU0SubdomainSolver<M,X,Y>,false>
    : public SeqOverlappingSchwarzAssemblerILUBase<M,X,Y>
  {};

  template<class M,class X, class Y>
  struct SeqOverlappingSchwarzAssemblerHelper<ILUNSubdomainSolver<M,X,Y>,false>
    : public SeqOverlappingSchwarzAssemblerILUBase<M,X,Y>
  {};

  /**
   * @brief Sequential overlapping Schwarz preconditioner
   *
   * @tparam M The matrix type.
   * @tparam X The range and domain type.
   * @tparam TM The Schwarz mode. Currently supported modes are AdditiveSchwarzMode,
   * MultiplicativeSchwarzMode, and SymmetricMultiplicativeSchwarzMode. (Default values is AdditiveSchwarzMode)
   * @tparam TD The type of the local subdomain solver to be used.
   * @tparam TA The type of the allocator to use.
   */
  template<class M, class X, class TM=AdditiveSchwarzMode,
      class TD=ILU0SubdomainSolver<M,X,X>, class TA=std::allocator<X> >
  class SeqOverlappingSchwarz
    : public Preconditioner<X,X>
  {
  public:
    /**
     * @brief The type of the matrix to precondition.
     */
    typedef M matrix_type;

    /**
     * @brief The domain type of the preconditioner
     */
    typedef X domain_type;

    /**
     * @brief The range type of the preconditioner.
     */
    typedef X range_type;

    /**
     * @brief The mode (additive or multiplicative) of the Schwarz
     * method.
     *
     * Either AdditiveSchwarzMode or MultiplicativeSchwarzMode
     */
    typedef TM Mode;

    /**
     * @brief The field type of the preconditioner.
     */
    typedef typename X::field_type field_type;

    /** @brief The return type of the size method. */
    typedef typename matrix_type::size_type size_type;

    /** @brief The allocator to use. */
    typedef TA allocator;

    /** @brief The type for the subdomain to row index mapping. */
    typedef std::set<size_type, std::less<size_type>,
        typename TA::template rebind<size_type>::other>
    subdomain_type;

    /** @brief The vector type containing the subdomain to row index mapping. */
    typedef std::vector<subdomain_type, typename TA::template rebind<subdomain_type>::other> subdomain_vector;

    /** @brief The type for the row to subdomain mapping. */
    typedef SLList<size_type, typename TA::template rebind<size_type>::other> subdomain_list;

    /** @brief The vector type containing the row index to subdomain mapping. */
    typedef std::vector<subdomain_list, typename TA::template rebind<subdomain_list>::other > rowtodomain_vector;

    /** @brief The type for the subdomain solver in use. */
    typedef TD slu;

    /** @brief The vector type containing subdomain solvers. */
    typedef std::vector<slu, typename TA::template rebind<slu>::other> slu_vector;

    enum {
      //! \brief The category the precondtioner is part of.
      category = SolverCategory::sequential
    };

    /**
     * @brief Construct the overlapping Schwarz method.
     * @param mat The matrix to precondition.
     * @param subDomains Array of sets of rowindices belonging to an overlapping
     * subdomain
     * @param relaxationFactor relaxation factor
     * @param onTheFly_ If true the decomposition of the exact local solvers is
     * computed on the fly for each subdomain and
     * iteration step. If false all decompositions are computed in pre and
     * only forward and backward substitution takes place
     * in the iteration steps.
     * @warning Each rowindex should be part of at least one subdomain!
     */
    SeqOverlappingSchwarz(const matrix_type& mat, const subdomain_vector& subDomains,
                          field_type relaxationFactor=1, bool onTheFly_=true);

    /**
     * Construct the overlapping Schwarz method
     * @param mat The matrix to precondition.
     * @param rowToDomain The mapping of the rows onto the domains.
     * @param relaxationFactor relaxation factor
     * @param onTheFly_ If true the decomposition of the exact local solvers is
     * computed on the fly for each subdomain and
     * iteration step. If false all decompositions are computed in pre and
     * only forward and backward substitution takes place
     * in the iteration steps.
     */
    SeqOverlappingSchwarz(const matrix_type& mat, const rowtodomain_vector& rowToDomain,
                          field_type relaxationFactor=1, bool onTheFly_=true);

    /*!
       \brief Prepare the preconditioner.

       \copydoc Preconditioner::pre(X&,Y&)
     */
    virtual void pre (X& x, X& b)
    {
      DUNE_UNUSED_PARAMETER(x);
      DUNE_UNUSED_PARAMETER(b);
    }

    /*!
       \brief Apply the precondtioner

       \copydoc Preconditioner::apply(X&,const Y&)
     */
    virtual void apply (X& v, const X& d);

    /*!
       \brief Postprocess the preconditioner.

       \copydoc Preconditioner::post(X&)
     */
    virtual void post (X& x)
    {
      DUNE_UNUSED_PARAMETER(x);
    }

    template<bool forward>
    void apply(X& v, const X& d);

  private:
    const M& mat;
    slu_vector solvers;
    subdomain_vector subDomains;
    field_type relax;

    typename M::size_type maxlength;

    bool onTheFly;
  };



  template<class I, class S, class D>
  OverlappingSchwarzInitializer<I,S,D>::OverlappingSchwarzInitializer(InitializerList& il,
                                                                      const IndexSet& idx,
                                                                      const subdomain_vector& domains_)
    : initializers(&il), indices(&idx), indexMaps(il.size()), domains(domains_)
  {}


  template<class I, class S, class D>
  void OverlappingSchwarzInitializer<I,S,D>::addRowNnz(const Iter& row)
  {
    typedef typename IndexSet::value_type::const_iterator iterator;
    for(iterator domain=(*indices)[row.index()].begin(); domain != (*indices)[row.index()].end(); ++domain) {
      (*initializers)[*domain].addRowNnz(row, domains[*domain]);
      indexMaps[*domain].insert(row.index());
    }
  }

  template<class I, class S, class D>
  void OverlappingSchwarzInitializer<I,S,D>::allocate()
  {
    std::for_each(initializers->begin(), initializers->end(),
                  std::mem_fun_ref(&AtomInitializer::allocateMatrixStorage));
    std::for_each(initializers->begin(), initializers->end(),
                  std::mem_fun_ref(&AtomInitializer::allocateMarker));
  }

  template<class I, class S, class D>
  void OverlappingSchwarzInitializer<I,S,D>::countEntries(const Iter& row, const CIter& col) const
  {
    typedef typename IndexSet::value_type::const_iterator iterator;
    for(iterator domain=(*indices)[row.index()].begin(); domain != (*indices)[row.index()].end(); ++domain) {
      typename std::map<size_type,size_type>::const_iterator v = indexMaps[*domain].find(col.index());
      if(v!= indexMaps[*domain].end()) {
        (*initializers)[*domain].countEntries(indexMaps[*domain].find(col.index())->second);
      }
    }
  }

  template<class I, class S, class D>
  void OverlappingSchwarzInitializer<I,S,D>::calcColstart() const
  {
    std::for_each(initializers->begin(), initializers->end(),
                  std::mem_fun_ref(&AtomInitializer::calcColstart));
  }

  template<class I, class S, class D>
  void OverlappingSchwarzInitializer<I,S,D>::copyValue(const Iter& row, const CIter& col) const
  {
    typedef typename IndexSet::value_type::const_iterator iterator;
    for(iterator domain=(*indices)[row.index()].begin(); domain!= (*indices)[row.index()].end(); ++domain) {
      typename std::map<size_type,size_type>::const_iterator v = indexMaps[*domain].find(col.index());
      if(v!= indexMaps[*domain].end()) {
        assert(indexMaps[*domain].end()!=indexMaps[*domain].find(row.index()));
        (*initializers)[*domain].copyValue(col, indexMaps[*domain].find(row.index())->second,
                                           v->second);
      }
    }
  }

  template<class I, class S, class D>
  void OverlappingSchwarzInitializer<I,S,D>::createMatrix() const
  {
    std::vector<IndexMap>().swap(indexMaps);
    std::for_each(initializers->begin(), initializers->end(),
                  std::mem_fun_ref(&AtomInitializer::createMatrix));
  }

  template<class I, class S, class D>
  OverlappingSchwarzInitializer<I,S,D>::IndexMap::IndexMap()
    : row(0)
  {}

  template<class I, class S, class D>
  void OverlappingSchwarzInitializer<I,S,D>::IndexMap::insert(size_type grow)
  {
    assert(map_.find(grow)==map_.end());
    map_.insert(std::make_pair(grow, row++));
  }

  template<class I, class S, class D>
  typename OverlappingSchwarzInitializer<I,S,D>::IndexMap::const_iterator
  OverlappingSchwarzInitializer<I,S,D>::IndexMap::find(size_type grow) const
  {
    return map_.find(grow);
  }

  template<class I, class S, class D>
  typename OverlappingSchwarzInitializer<I,S,D>::IndexMap::iterator
  OverlappingSchwarzInitializer<I,S,D>::IndexMap::find(size_type grow)
  {
    return map_.find(grow);
  }

  template<class I, class S, class D>
  typename OverlappingSchwarzInitializer<I,S,D>::IndexMap::const_iterator
  OverlappingSchwarzInitializer<I,S,D>::IndexMap::end() const
  {
    return map_.end();
  }

  template<class I, class S, class D>
  typename OverlappingSchwarzInitializer<I,S,D>::IndexMap::iterator
  OverlappingSchwarzInitializer<I,S,D>::IndexMap::end()
  {
    return map_.end();
  }

  template<class I, class S, class D>
  typename OverlappingSchwarzInitializer<I,S,D>::IndexMap::const_iterator
  OverlappingSchwarzInitializer<I,S,D>::IndexMap::begin() const
  {
    return map_.begin();
  }

  template<class I, class S, class D>
  typename OverlappingSchwarzInitializer<I,S,D>::IndexMap::iterator
  OverlappingSchwarzInitializer<I,S,D>::IndexMap::begin()
  {
    return map_.begin();
  }

  template<class M, class X, class TM, class TD, class TA>
  SeqOverlappingSchwarz<M,X,TM,TD,TA>::SeqOverlappingSchwarz(const matrix_type& mat_, const rowtodomain_vector& rowToDomain,
                                                             field_type relaxationFactor, bool fly)
    : mat(mat_), relax(relaxationFactor), onTheFly(fly)
  {
    typedef typename rowtodomain_vector::const_iterator RowDomainIterator;
    typedef typename subdomain_list::const_iterator DomainIterator;
#ifdef DUNE_ISTL_WITH_CHECKING
    assert(rowToDomain.size()==mat.N());
    assert(rowToDomain.size()==mat.M());

    for(RowDomainIterator iter=rowToDomain.begin(); iter != rowToDomain.end(); ++iter)
      assert(iter->size()>0);

#endif
    // calculate the number of domains
    size_type domains=0;
    for(RowDomainIterator iter=rowToDomain.begin(); iter != rowToDomain.end(); ++iter)
      for(DomainIterator d=iter->begin(); d != iter->end(); ++d)
        domains=std::max(domains, *d);
    ++domains;

    solvers.resize(domains);
    subDomains.resize(domains);

    // initialize subdomains to row mapping from row to subdomain mapping
    size_type row=0;
    for(RowDomainIterator iter=rowToDomain.begin(); iter != rowToDomain.end(); ++iter, ++row)
      for(DomainIterator d=iter->begin(); d != iter->end(); ++d)
        subDomains[*d].insert(row);

#ifdef DUNE_ISTL_WITH_CHECKING
    size_type i=0;
    typedef typename subdomain_vector::const_iterator iterator;
    for(iterator iter=subDomains.begin(); iter != subDomains.end(); ++iter) {
      typedef typename subdomain_type::const_iterator entry_iterator;
      Dune::dvverb<<"domain "<<i++<<":";
      for(entry_iterator entry = iter->begin(); entry != iter->end(); ++entry) {
        Dune::dvverb<<" "<<*entry;
      }
      Dune::dvverb<<std::endl;
    }
#endif
    maxlength = SeqOverlappingSchwarzAssembler<slu>
                ::assembleLocalProblems(rowToDomain, mat, solvers, subDomains, onTheFly);
  }

  template<class M, class X, class TM, class TD, class TA>
  SeqOverlappingSchwarz<M,X,TM,TD,TA>::SeqOverlappingSchwarz(const matrix_type& mat_,
                                                             const subdomain_vector& sd,
                                                             field_type relaxationFactor,
                                                             bool fly)
    :  mat(mat_), solvers(sd.size()), subDomains(sd), relax(relaxationFactor),
      onTheFly(fly)
  {
    typedef typename subdomain_vector::const_iterator DomainIterator;

#ifdef DUNE_ISTL_WITH_CHECKING
    size_type i=0;

    for(DomainIterator d=sd.begin(); d != sd.end(); ++d,++i) {
      //std::cout<<i<<": "<<d->size()<<std::endl;
      assert(d->size()>0);
      typedef typename DomainIterator::value_type::const_iterator entry_iterator;
      Dune::dvverb<<"domain "<<i<<":";
      for(entry_iterator entry = d->begin(); entry != d->end(); ++entry) {
        Dune::dvverb<<" "<<*entry;
      }
      Dune::dvverb<<std::endl;
    }

#endif

    // Create a row to subdomain mapping
    rowtodomain_vector rowToDomain(mat.N());

    size_type domainId=0;

    for(DomainIterator domain=sd.begin(); domain != sd.end(); ++domain, ++domainId) {
      typedef typename subdomain_type::const_iterator iterator;
      for(iterator row=domain->begin(); row != domain->end(); ++row)
        rowToDomain[*row].push_back(domainId);
    }

    maxlength = SeqOverlappingSchwarzAssembler<slu>
                ::assembleLocalProblems(rowToDomain, mat, solvers, subDomains, onTheFly);
  }

  /**
     template helper struct to determine the size of a domain for the
     SeqOverlappingSchwarz solver

     only implemented for BCRSMatrix<FieldMatrix<T,n,m>
   */
  template<class M>
  struct SeqOverlappingSchwarzDomainSize {};

  template<typename T, typename A, int n, int m>
  struct SeqOverlappingSchwarzDomainSize<BCRSMatrix<FieldMatrix<T,n,m>,A > >
  {
    template<class Domain>
    static int size(const Domain & d)
    {
      assert(n==m);
      return m*d.size();
    }
  };

  template<class K, int n, class Al, class X, class Y>
  template<class RowToDomain, class Solvers, class SubDomains>
  std::size_t
  SeqOverlappingSchwarzAssemblerHelper< DynamicMatrixSubdomainSolver< BCRSMatrix< FieldMatrix<K,n,n>, Al>, X, Y >,false>::
  assembleLocalProblems(const RowToDomain& rowToDomain,
                        const matrix_type& mat,
                        Solvers& solvers,
                        const SubDomains& subDomains,
                        bool onTheFly)
  {
    DUNE_UNUSED_PARAMETER(onTheFly);
    DUNE_UNUSED_PARAMETER(rowToDomain);
    DUNE_UNUSED_PARAMETER(mat);
    DUNE_UNUSED_PARAMETER(solvers);
    typedef typename SubDomains::const_iterator DomainIterator;
    std::size_t maxlength = 0;

    assert(onTheFly);

    for(DomainIterator domain=subDomains.begin(); domain!=subDomains.end(); ++domain)
      maxlength=std::max(maxlength, domain->size());
    maxlength*=n;

    return maxlength;
  }

#if HAVE_SUPERLU || HAVE_UMFPACK
  template<template<class> class S, typename T, typename A, int m, int n>
  template<class RowToDomain, class Solvers, class SubDomains>
  std::size_t SeqOverlappingSchwarzAssemblerHelper<S<BCRSMatrix<FieldMatrix<T,m,n>,A> >,true>::assembleLocalProblems(const RowToDomain& rowToDomain,
                                                                                 const matrix_type& mat,
                                                                                 Solvers& solvers,
                                                                                 const SubDomains& subDomains,
                                                                                 bool onTheFly)
  {
    typedef typename S<BCRSMatrix<FieldMatrix<T,m,n>,A> >::MatrixInitializer MatrixInitializer;
    typedef typename std::vector<MatrixInitializer>::iterator InitializerIterator;
    typedef typename SubDomains::const_iterator DomainIterator;
    typedef typename Solvers::iterator SolverIterator;
    std::size_t maxlength = 0;

    if(onTheFly) {
      for(DomainIterator domain=subDomains.begin(); domain!=subDomains.end(); ++domain)
        maxlength=std::max(maxlength, domain->size());
      maxlength*=mat[0].begin()->N();
    }else{
      // initialize the initializers
      DomainIterator domain=subDomains.begin();

      // Create the initializers list.
      std::vector<MatrixInitializer> initializers(subDomains.size());

      SolverIterator solver=solvers.begin();
      for(InitializerIterator initializer=initializers.begin(); initializer!=initializers.end();
          ++initializer, ++solver, ++domain) {
        solver->getInternalMatrix().N_=SeqOverlappingSchwarzDomainSize<matrix_type>::size(*domain);
        solver->getInternalMatrix().M_=SeqOverlappingSchwarzDomainSize<matrix_type>::size(*domain);
        //solver->setVerbosity(true);
        *initializer=MatrixInitializer(solver->getInternalMatrix());
      }

      // Set up the supermatrices according to the subdomains
      typedef OverlappingSchwarzInitializer<std::vector<MatrixInitializer>,
          RowToDomain, SubDomains> Initializer;

      Initializer initializer(initializers, rowToDomain, subDomains);
      copyToColCompMatrix(initializer, mat);

      // Calculate the LU decompositions
      std::for_each(solvers.begin(), solvers.end(), std::mem_fun_ref(&S<BCRSMatrix<FieldMatrix<T,m,n>,A> >::decompose));
      for(SolverIterator solver=solvers.begin(); solver!=solvers.end(); ++solver) {
        assert(solver->getInternalMatrix().N()==solver->getInternalMatrix().M());
        maxlength=std::max(maxlength, solver->getInternalMatrix().N());
      }
    }
    return maxlength;
  }

#endif

  template<class M,class X,class Y>
  template<class RowToDomain, class Solvers, class SubDomains>
  std::size_t SeqOverlappingSchwarzAssemblerILUBase<M,X,Y>::assembleLocalProblems(const RowToDomain& rowToDomain,
                                                                                  const matrix_type& mat,
                                                                                  Solvers& solvers,
                                                                                  const SubDomains& subDomains,
                                                                                  bool onTheFly)
  {
    DUNE_UNUSED_PARAMETER(rowToDomain);
    typedef typename SubDomains::const_iterator DomainIterator;
    typedef typename Solvers::iterator SolverIterator;
    std::size_t maxlength = 0;

    if(onTheFly) {
      for(DomainIterator domain=subDomains.begin(); domain!=subDomains.end(); ++domain)
        maxlength=std::max(maxlength, domain->size());
    }else{
      // initialize the solvers of the local prolems.
      SolverIterator solver=solvers.begin();
      for(DomainIterator domain=subDomains.begin(); domain!=subDomains.end();
          ++domain, ++solver) {
        solver->setSubMatrix(mat, *domain);
        maxlength=std::max(maxlength, domain->size());
      }
    }

    return maxlength;

  }


  template<class M, class X, class TM, class TD, class TA>
  void SeqOverlappingSchwarz<M,X,TM,TD,TA>::apply(X& x, const X& b)
  {
    SeqOverlappingSchwarzApplier<SeqOverlappingSchwarz>::apply(*this, x, b);
  }

  template<class M, class X, class TM, class TD, class TA>
  template<bool forward>
  void SeqOverlappingSchwarz<M,X,TM,TD,TA>::apply(X& x, const X& b)
  {
    typedef slu_vector solver_vector;
    typedef typename IteratorDirectionSelector<solver_vector,subdomain_vector,forward>::solver_iterator iterator;
    typedef typename IteratorDirectionSelector<solver_vector,subdomain_vector,forward>::domain_iterator
    domain_iterator;

    OverlappingAssigner<TD> assigner(maxlength, mat, b, x);

    domain_iterator domain=IteratorDirectionSelector<solver_vector,subdomain_vector,forward>::begin(subDomains);
    iterator solver = IteratorDirectionSelector<solver_vector,subdomain_vector,forward>::begin(solvers);
    X v(x); // temporary for the update
    v=0;

    typedef typename AdderSelector<TM,X,TD >::Adder Adder;
    Adder adder(v, x, assigner, relax);

    for(; domain != IteratorDirectionSelector<solver_vector,subdomain_vector,forward>::end(subDomains); ++domain) {
      //Copy rhs to C-array for SuperLU
      std::for_each(domain->begin(), domain->end(), assigner);
      assigner.resetIndexForNextDomain();
      if(onTheFly) {
        // Create the subdomain solver
        slu sdsolver;
        sdsolver.setSubMatrix(mat, *domain);
        // Apply
        sdsolver.apply(assigner.lhs(), assigner.rhs());
      }else{
        solver->apply(assigner.lhs(), assigner.rhs());
        ++solver;
      }

      //Add relaxed correction to from SuperLU to v
      std::for_each(domain->begin(), domain->end(), adder);
      assigner.resetIndexForNextDomain();

    }

    adder.axpy();
    assigner.deallocate();
  }

  template<class K, int n, class Al, class X, class Y>
  OverlappingAssignerHelper< DynamicMatrixSubdomainSolver< BCRSMatrix< FieldMatrix<K,n,n>, Al>, X, Y >,false>
  ::OverlappingAssignerHelper(std::size_t maxlength, const BCRSMatrix<FieldMatrix<K,n,n>, Al>& mat_,
                        const X& b_, Y& x_) :
    mat(&mat_),
    rhs_( new DynamicVector<field_type>(maxlength, 42) ),
    lhs_( new DynamicVector<field_type>(maxlength, -42) ),
    b(&b_),
    x(&x_),
    i(0),
    maxlength_(maxlength)
  {}

  template<class K, int n, class Al, class X, class Y>
  void
  OverlappingAssignerHelper< DynamicMatrixSubdomainSolver< BCRSMatrix< FieldMatrix<K,n,n>, Al>, X, Y >,false>
  ::deallocate()
  {
    delete rhs_;
    delete lhs_;
  }

  template<class K, int n, class Al, class X, class Y>
  void
  OverlappingAssignerHelper< DynamicMatrixSubdomainSolver< BCRSMatrix< FieldMatrix<K,n,n>, Al>, X, Y >,false>
  ::resetIndexForNextDomain()
  {
    i=0;
  }

  template<class K, int n, class Al, class X, class Y>
  DynamicVector<K> &
  OverlappingAssignerHelper< DynamicMatrixSubdomainSolver< BCRSMatrix< FieldMatrix<K,n,n>, Al>, X, Y >,false>
  ::lhs()
  {
    return *lhs_;
  }

  template<class K, int n, class Al, class X, class Y>
  DynamicVector<K> &
  OverlappingAssignerHelper< DynamicMatrixSubdomainSolver< BCRSMatrix< FieldMatrix<K,n,n>, Al>, X, Y >,false>
  ::rhs()
  {
    return *rhs_;
  }

  template<class K, int n, class Al, class X, class Y>
  void
  OverlappingAssignerHelper< DynamicMatrixSubdomainSolver< BCRSMatrix< FieldMatrix<K,n,n>, Al>, X, Y >,false>
  ::relaxResult(field_type relax)
  {
    lhs() *= relax;
  }

  template<class K, int n, class Al, class X, class Y>
  void
  OverlappingAssignerHelper< DynamicMatrixSubdomainSolver< BCRSMatrix< FieldMatrix<K,n,n>, Al>, X, Y >,false>
  ::operator()(const size_type& domainIndex)
  {
    lhs() = 0.0;
#if 0
    //assign right hand side of current domainindex block
    for(size_type j=0; j<n; ++j, ++i) {
      assert(i<maxlength_);
      rhs()[i]=(*b)[domainIndex][j];
    }

    // loop over all Matrix row entries and calculate defect.
    typedef typename matrix_type::ConstColIterator col_iterator;

    // calculate defect for current row index block
    for(col_iterator col=(*mat)[domainIndex].begin(); col!=(*mat)[domainIndex].end(); ++col) {
      block_type tmp(0.0);
      (*col).mv((*x)[col.index()], tmp);
      i-=n;
      for(size_type j=0; j<n; ++j, ++i) {
        assert(i<maxlength_);
        rhs()[i]-=tmp[j];
      }
    }
#else
    //assign right hand side of current domainindex block
    for(size_type j=0; j<n; ++j, ++i) {
      assert(i<maxlength_);
      rhs()[i]=(*b)[domainIndex][j];

      // loop over all Matrix row entries and calculate defect.
      typedef typename matrix_type::ConstColIterator col_iterator;

      // calculate defect for current row index block
      for(col_iterator col=(*mat)[domainIndex].begin(); col!=(*mat)[domainIndex].end(); ++col) {
        for(size_type k=0; k<n; ++k) {
          rhs()[i]-=(*col)[j][k] * (*x)[col.index()][k];
        }
      }
    }
#endif
  }

  template<class K, int n, class Al, class X, class Y>
  void
  OverlappingAssignerHelper< DynamicMatrixSubdomainSolver< BCRSMatrix< FieldMatrix<K,n,n>, Al>, X, Y >,false>
  ::assignResult(block_type& res)
  {
    // assign the result of the local solve to the global vector
    for(size_type j=0; j<n; ++j, ++i) {
      assert(i<maxlength_);
      res[j]+=lhs()[i];
    }
  }

#if HAVE_SUPERLU || HAVE_UMFPACK

  template<template<class> class S, int n, int m, typename T, typename A>
  OverlappingAssignerHelper<S<BCRSMatrix<FieldMatrix<T,n,m>,A> >,true>
  ::OverlappingAssignerHelper(std::size_t maxlength,
                        const BCRSMatrix<FieldMatrix<T,n,m>,A>& mat_,
                        const range_type& b_,
                        range_type& x_)
    : mat(&mat_),
      b(&b_),
      x(&x_), i(0), maxlength_(maxlength)
  {
    rhs_ = new field_type[maxlength];
    lhs_ = new field_type[maxlength];

  }

  template<template<class> class S, int n, int m, typename T, typename A>
  void OverlappingAssignerHelper<S<BCRSMatrix<FieldMatrix<T,n,m>,A> >,true>::deallocate()
  {
    delete[] rhs_;
    delete[] lhs_;
  }

  template<template<class> class S, int n, int m, typename T, typename A>
  void OverlappingAssignerHelper<S<BCRSMatrix<FieldMatrix<T,n,m>,A> >,true>::operator()(const size_type& domainIndex)
  {
    //assign right hand side of current domainindex block
    // rhs is an array of doubles!
    // rhs[starti] = b[domainindex]
    for(size_type j=0; j<n; ++j, ++i) {
      assert(i<maxlength_);
      rhs_[i]=(*b)[domainIndex][j];
    }


    // loop over all Matrix row entries and calculate defect.
    typedef typename matrix_type::ConstColIterator col_iterator;

    // calculate defect for current row index block
    for(col_iterator col=(*mat)[domainIndex].begin(); col!=(*mat)[domainIndex].end(); ++col) {
      block_type tmp;
      (*col).mv((*x)[col.index()], tmp);
      i-=n;
      for(size_type j=0; j<n; ++j, ++i) {
        assert(i<maxlength_);
        rhs_[i]-=tmp[j];
      }

    }

  }

  template<template<class> class S, int n, int m, typename T, typename A>
  void OverlappingAssignerHelper<S<BCRSMatrix<FieldMatrix<T,n,m>,A> >,true>::relaxResult(field_type relax)
  {
    for(size_type j=i+n; i<j; ++i) {
      assert(i<maxlength_);
      lhs_[i]*=relax;
    }
    i-=n;
  }

  template<template<class> class S, int n, int m, typename T, typename A>
  void OverlappingAssignerHelper<S<BCRSMatrix<FieldMatrix<T,n,m>,A> >,true>::assignResult(block_type& res)
  {
    // assign the result of the local solve to the global vector
    for(size_type j=0; j<n; ++j, ++i) {
      assert(i<maxlength_);
      res[j]+=lhs_[i];
    }
  }

  template<template<class> class S, int n, int m, typename T, typename A>
  void OverlappingAssignerHelper<S<BCRSMatrix<FieldMatrix<T,n,m>,A> >,true>::resetIndexForNextDomain()
  {
    i=0;
  }

  template<template<class> class S, int n, int m, typename T, typename A>
  typename OverlappingAssignerHelper<S<BCRSMatrix<FieldMatrix<T,n,m>,A> >,true>::field_type*
  OverlappingAssignerHelper<S<BCRSMatrix<FieldMatrix<T,n,m>,A> >,true>::lhs()
  {
    return lhs_;
  }

  template<template<class> class S, int n, int m, typename T, typename A>
  typename OverlappingAssignerHelper<S<BCRSMatrix<FieldMatrix<T,n,m>,A> >,true>::field_type*
  OverlappingAssignerHelper<S<BCRSMatrix<FieldMatrix<T,n,m>,A> >,true>::rhs()
  {
    return rhs_;
  }

#endif

  template<class M, class X, class Y>
  OverlappingAssignerILUBase<M,X,Y>::OverlappingAssignerILUBase(std::size_t maxlength,
                                                                const M& mat_,
                                                                const Y& b_,
                                                                X& x_)
    : mat(&mat_),
      b(&b_),
      x(&x_), i(0)
  {
    rhs_= new Y(maxlength);
    lhs_ = new X(maxlength);
  }

  template<class M, class X, class Y>
  void OverlappingAssignerILUBase<M,X,Y>::deallocate()
  {
    delete rhs_;
    delete lhs_;
  }

  template<class M, class X, class Y>
  void OverlappingAssignerILUBase<M,X,Y>::operator()(const size_type& domainIndex)
  {
    (*rhs_)[i]=(*b)[domainIndex];

    // loop over all Matrix row entries and calculate defect.
    typedef typename matrix_type::ConstColIterator col_iterator;

    // calculate defect for current row index block
    for(col_iterator col=(*mat)[domainIndex].begin(); col!=(*mat)[domainIndex].end(); ++col) {
      (*col).mmv((*x)[col.index()], (*rhs_)[i]);
    }
    // Goto next local index
    ++i;
  }

  template<class M, class X, class Y>
  void OverlappingAssignerILUBase<M,X,Y>::relaxResult(field_type relax)
  {
    (*lhs_)[i]*=relax;
  }

  template<class M, class X, class Y>
  void OverlappingAssignerILUBase<M,X,Y>::assignResult(block_type& res)
  {
    res+=(*lhs_)[i++];
  }

  template<class M, class X, class Y>
  X& OverlappingAssignerILUBase<M,X,Y>::lhs()
  {
    return *lhs_;
  }

  template<class M, class X, class Y>
  Y& OverlappingAssignerILUBase<M,X,Y>::rhs()
  {
    return *rhs_;
  }

  template<class M, class X, class Y>
  void OverlappingAssignerILUBase<M,X,Y>::resetIndexForNextDomain()
  {
    i=0;
  }

  template<typename S, typename T, typename A, int n>
  AdditiveAdder<S,BlockVector<FieldVector<T,n>,A> >::AdditiveAdder(BlockVector<FieldVector<T,n>,A>& v_,
                                                                   BlockVector<FieldVector<T,n>,A>& x_,
                                                                   OverlappingAssigner<S>& assigner_,
                                                                   const T& relax_)
    : v(&v_), x(&x_), assigner(&assigner_), relax(relax_)
  {}

  template<typename S, typename T, typename A, int n>
  void AdditiveAdder<S,BlockVector<FieldVector<T,n>,A> >::operator()(const size_type& domainIndex)
  {
    // add the result of the local solve to the current update
    assigner->assignResult((*v)[domainIndex]);
  }


  template<typename S, typename T, typename A, int n>
  void AdditiveAdder<S,BlockVector<FieldVector<T,n>,A> >::axpy()
  {
    // relax the update and add it to the current guess.
    x->axpy(relax,*v);
  }


  template<typename S, typename T, typename A, int n>
  MultiplicativeAdder<S,BlockVector<FieldVector<T,n>,A> >
  ::MultiplicativeAdder(BlockVector<FieldVector<T,n>,A>& v_,
                        BlockVector<FieldVector<T,n>,A>& x_,
                        OverlappingAssigner<S>& assigner_, const T& relax_)
    : x(&x_), assigner(&assigner_), relax(relax_)
  {
    DUNE_UNUSED_PARAMETER(v_);
  }


  template<typename S,typename T, typename A, int n>
  void MultiplicativeAdder<S,BlockVector<FieldVector<T,n>,A> >::operator()(const size_type& domainIndex)
  {
    // add the result of the local solve to the current guess
    assigner->relaxResult(relax);
    assigner->assignResult((*x)[domainIndex]);
  }


  template<typename S,typename T, typename A, int n>
  void MultiplicativeAdder<S,BlockVector<FieldVector<T,n>,A> >::axpy()
  {
    // nothing to do, as the corrections already relaxed and added in operator()
  }


  /** @} */
}

#endif


==> anc/xt-super/dune-istl/dune/istl/owneroverlapcopy.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ISTL_OWNEROVERLAPCOPY_HH
#define DUNE_ISTL_OWNEROVERLAPCOPY_HH

#include <new>
#include <iostream>
#include <vector>
#include <list>
#include <map>
#include <set>

#include "cmath"

// MPI header
#if HAVE_MPI
#include <mpi.h>
#endif


#include <dune/common/tuples.hh>
#include <dune/common/enumset.hh>

#if HAVE_MPI
#include <dune/common/parallel/indexset.hh>
#include <dune/common/parallel/communicator.hh>
#include <dune/common/parallel/remoteindices.hh>
#include <dune/common/parallel/mpicollectivecommunication.hh>
#endif

#include "solvercategory.hh"
#include "istlexception.hh"
#include <dune/common/parallel/collectivecommunication.hh>
#include <dune/istl/matrixmarket.hh>

template<int dim, template<class,class> class Comm>
void testRedistributed(int s);


namespace Dune {

  /**
     @addtogroup ISTL_Comm
     @{
   */

  /**
   * @file
   * @brief Classes providing communication interfaces for
   * overlapping Schwarz methods.
   * @author Peter Bastian
   */

  /**
   * @brief Attribute set for overlapping schwarz.
   */
  struct OwnerOverlapCopyAttributeSet
  {
    enum AttributeSet {
      owner=1, overlap=2, copy=3
    };
  };

  /**
   * @brief Information about the index distribution.
   *
   * This class contains information about indices local to
   * the process together with information about on which
   * processes those indices are also present together with the
   * attribute they have there.
   *
   * This information might be used to set up an IndexSet together with
   * an RemoteIndices object needed for the ISTL communication classes.
   */
  template <class G, class L>
  class IndexInfoFromGrid
  {
  public:
    /** @brief The type of the global index. */
    typedef G GlobalIdType;

    /** @brief The type of the local index. */
    typedef L LocalIdType;

    /**
     * @brief A triple describing a local index.
     *
     * The triple consists of the global index and the local
     * index and an attribute
     */
    typedef tuple<GlobalIdType,LocalIdType,int> IndexTripel;
    /**
     * @brief A triple describing a remote index.
     *
     * The triple consists of a process number and the global index and
     * the attribute of the index at the remote process.
     */
    typedef tuple<int,GlobalIdType,int> RemoteIndexTripel;

    /**
     * @brief Add a new index triple to the set of local indices.
     *
     * @param x The index triple.
     */
    void addLocalIndex (const IndexTripel& x)
    {
      if (get<2>(x)!=OwnerOverlapCopyAttributeSet::owner &&
          get<2>(x)!=OwnerOverlapCopyAttributeSet::overlap &&
          get<2>(x)!=OwnerOverlapCopyAttributeSet::copy)
        DUNE_THROW(ISTLError,"OwnerOverlapCopyCommunication: global index not in index set");
      localindices.insert(x);
    }

    /**
     * @brief Add a new remote index triple to the set of remote indices.
     *
     * @param x The index triple to add.
     */
    void addRemoteIndex (const RemoteIndexTripel& x)
    {
      if (get<2>(x)!=OwnerOverlapCopyAttributeSet::owner &&
          get<2>(x)!=OwnerOverlapCopyAttributeSet::overlap &&
          get<2>(x)!=OwnerOverlapCopyAttributeSet::copy)
        DUNE_THROW(ISTLError,"OwnerOverlapCopyCommunication: global index not in index set");
      remoteindices.insert(x);
    }

    /**
     * @brief Get the set of indices local to the process.
     * @return The set of local indices.
     */
    const std::set<IndexTripel>& localIndices () const
    {
      return localindices;
    }

    /**
     * @brief Get the set of remote indices.
     * @return the set of remote indices.
     */
    const std::set<RemoteIndexTripel>& remoteIndices () const
    {
      return remoteindices;
    }

    /**
     * @brief Remove all indices from the sets.
     */
    void clear ()
    {
      localindices.clear();
      remoteindices.clear();
    }

  private:
    /** @brief The set of local indices. */
    std::set<IndexTripel> localindices;
    /** @brief The set of remote indices. */
    std::set<RemoteIndexTripel> remoteindices;
  };


#if HAVE_MPI

  /**
   * @brief A class setting up standard communication for a two-valued
   * attribute set with owner/overlap/copy semantics.
   *
   * set up communication from known distribution with owner/overlap/copy semantics
   */
  template <class GlobalIdType, class LocalIdType=int>
  class OwnerOverlapCopyCommunication
  {
    template<typename M, typename G, typename L>
    friend void loadMatrixMarket(M&,
                                 const std::string&,
                                 OwnerOverlapCopyCommunication<G,L>&,
                                 bool);
    // used types
    typedef typename IndexInfoFromGrid<GlobalIdType,LocalIdType>::IndexTripel IndexTripel;
    typedef typename IndexInfoFromGrid<GlobalIdType,LocalIdType>::RemoteIndexTripel RemoteIndexTripel;
    typedef typename std::set<IndexTripel>::const_iterator localindex_iterator;
    typedef typename std::set<RemoteIndexTripel>::const_iterator remoteindex_iterator;
    typedef typename OwnerOverlapCopyAttributeSet::AttributeSet AttributeSet;
    typedef Dune::ParallelLocalIndex<AttributeSet> LI;
  public:
    typedef Dune::ParallelIndexSet<GlobalIdType,LI,512> PIS;
    typedef Dune::RemoteIndices<PIS> RI;
    typedef Dune::RemoteIndexListModifier<PIS,typename RI::Allocator,false> RILM;
    typedef typename RI::RemoteIndex RX;
    typedef Dune::BufferedCommunicator BC;
    typedef Dune::Interface IF;
    typedef EnumItem<AttributeSet,OwnerOverlapCopyAttributeSet::owner> OwnerSet;
    typedef EnumItem<AttributeSet,OwnerOverlapCopyAttributeSet::copy> CopySet;
    typedef Combine<EnumItem<AttributeSet,OwnerOverlapCopyAttributeSet::owner>,EnumItem<AttributeSet,OwnerOverlapCopyAttributeSet::overlap>,AttributeSet> OwnerOverlapSet;
    typedef Dune::AllSet<AttributeSet> AllSet;
  protected:


    /** \brief gather/scatter callback for communcation */
    template<typename T>
    struct CopyGatherScatter
    {
      typedef typename CommPolicy<T>::IndexedType V;

      static V gather(const T& a, std::size_t i)
      {
        return a[i];
      }

      static void scatter(T& a, V v, std::size_t i)
      {
        a[i] = v;
      }
    };
    template<typename T>
    struct AddGatherScatter
    {
      typedef typename CommPolicy<T>::IndexedType V;

      static V gather(const T& a, std::size_t i)
      {
        return a[i];
      }

      static void scatter(T& a, V v, std::size_t i)
      {
        a[i] += v;
      }
    };

    void buildOwnerOverlapToAllInterface () const
    {
      if (OwnerOverlapToAllInterfaceBuilt)
        OwnerOverlapToAllInterface.free();
      typedef Combine<EnumItem<AttributeSet,OwnerOverlapCopyAttributeSet::owner>,EnumItem<AttributeSet,OwnerOverlapCopyAttributeSet::overlap>,AttributeSet> OwnerOverlapSet;
      typedef Combine<OwnerOverlapSet,EnumItem<AttributeSet,OwnerOverlapCopyAttributeSet::copy>,AttributeSet> AllSet;
      OwnerOverlapSet sourceFlags;
      AllSet destFlags;
      OwnerOverlapToAllInterface.build(ri,sourceFlags,destFlags);
      OwnerOverlapToAllInterfaceBuilt = true;
    }

    void buildOwnerToAllInterface () const
    {
      if (OwnerToAllInterfaceBuilt)
        OwnerToAllInterface.free();
      OwnerSet sourceFlags;
      AllSet destFlags;
      OwnerToAllInterface.build(ri,sourceFlags,destFlags);
      OwnerToAllInterfaceBuilt = true;
    }

    void buildOwnerCopyToAllInterface () const
    {
      if (OwnerCopyToAllInterfaceBuilt)
        OwnerCopyToAllInterface.free();
      typedef Combine<EnumItem<AttributeSet,OwnerOverlapCopyAttributeSet::owner>,EnumItem<AttributeSet,OwnerOverlapCopyAttributeSet::copy>,AttributeSet> OwnerCopySet;
      typedef Combine<OwnerCopySet,EnumItem<AttributeSet,OwnerOverlapCopyAttributeSet::overlap>,AttributeSet> AllSet;
      OwnerCopySet sourceFlags;
      AllSet destFlags;
      OwnerCopyToAllInterface.build(ri,sourceFlags,destFlags);
      OwnerCopyToAllInterfaceBuilt = true;
    }

    void buildOwnerCopyToOwnerCopyInterface () const
    {
      if (OwnerCopyToOwnerCopyInterfaceBuilt)
        OwnerCopyToOwnerCopyInterface.free();
      typedef Combine<EnumItem<AttributeSet,OwnerOverlapCopyAttributeSet::owner>,EnumItem<AttributeSet,OwnerOverlapCopyAttributeSet::copy>,AttributeSet> OwnerCopySet;
      OwnerCopySet sourceFlags;
      OwnerCopySet destFlags;
      OwnerCopyToOwnerCopyInterface.build(ri,sourceFlags,destFlags);
      OwnerCopyToOwnerCopyInterfaceBuilt = true;
    }

    void buildCopyToAllInterface () const
    {
      if (CopyToAllInterfaceBuilt)
        CopyToAllInterface.free();
      CopySet sourceFlags;
      AllSet destFlags;
      CopyToAllInterface.build(ri,sourceFlags,destFlags);
      CopyToAllInterfaceBuilt = true;
    }

  public:

    /**
     * @brief Set right Solver Category (default is overlapping).
     */
    void setSolverCategory (SolverCategory set) {
      category = set;
    }

    /**
     * @brief Get Solver Category.
     * @return The Solver Category.
     */
    SolverCategory::Category getSolverCategory () const {
      return category;
    }

    const CollectiveCommunication<MPI_Comm>& communicator() const
    {
      return cc;
    }

    /**
     * @brief Communicate values from owner data points to all other data points.
     *
     * @brief source The data to send from.
     * @brief dest The data to send to.
     */
    template<class T>
    void copyOwnerToAll (const T& source, T& dest) const
    {
      if (!OwnerToAllInterfaceBuilt)
        buildOwnerToAllInterface ();
      BC communicator;
      communicator.template build<T>(OwnerToAllInterface);
      communicator.template forward<CopyGatherScatter<T> >(source,dest);
      communicator.free();
    }

    /**
     * @brief Communicate values from copy data points to all other data points.
     *
     * @brief source The data to send from.
     * @brief dest The data to send to.
     */
    template<class T>
    void copyCopyToAll (const T& source, T& dest) const
    {
      if (!CopyToAllInterfaceBuilt)
        buildCopyToAllInterface ();
      BC communicator;
      communicator.template build<T>(CopyToAllInterface);
      communicator.template forward<CopyGatherScatter<T> >(source,dest);
      communicator.free();
    }

    /**
     * @brief Communicate values from owner data points to all other data points and add them to those values.
     *
     * @brief source The data to send from.
     * @brief dest The data to add them communicated values to.
     */
    template<class T>
    void addOwnerOverlapToAll (const T& source, T& dest) const
    {
      if (!OwnerOverlapToAllInterfaceBuilt)
        buildOwnerOverlapToAllInterface ();
      BC communicator;
      communicator.template build<T>(OwnerOverlapToAllInterface);
      communicator.template forward<AddGatherScatter<T> >(source,dest);
      communicator.free();
    }

    /**
     * @brief Communicate values from owner and copy data points to all other data points and add them to those values.
     *
     * @brief source The data to send from.
     * @brief dest The data to add them communicated values to.
     */
    template<class T>
    void addOwnerCopyToAll (const T& source, T& dest) const
    {
      if (!OwnerCopyToAllInterfaceBuilt)
        buildOwnerCopyToAllInterface ();
      BC communicator;
      communicator.template build<T>(OwnerCopyToAllInterface);
      communicator.template forward<AddGatherScatter<T> >(source,dest);
      communicator.free();
    }

    /**
     * @brief Communicate values from owner and copy data points to owner and copy data points and add them to those values.
     *
     * @brief source The data to send from.
     * @brief dest The data to add the communicated values to.
     */
    template<class T>
    void addOwnerCopyToOwnerCopy (const T& source, T& dest) const
    {
      if (!OwnerCopyToOwnerCopyInterfaceBuilt)
        buildOwnerCopyToOwnerCopyInterface ();
      BC communicator;
      communicator.template build<T>(OwnerCopyToOwnerCopyInterface);
      communicator.template forward<AddGatherScatter<T> >(source,dest);
      communicator.free();
    }


    /**
     * @brief Compute a global dot product of two vectors.
     *
     * @param x The first vector of the product.
     * @param y The second vector of the product.
     * @param result Reference to store the result in.
     */
    template<class T1, class T2>
    void dot (const T1& x, const T1& y, T2& result) const
    {
      // set up mask vector
      if (mask.size()!=static_cast<typename std::vector<double>::size_type>(x.size()))
      {
        mask.resize(x.size());
        for (typename std::vector<double>::size_type i=0; i<mask.size(); i++)
          mask[i] = 1;
        for (typename PIS::const_iterator i=pis.begin(); i!=pis.end(); ++i)
          if (i->local().attribute()!=OwnerOverlapCopyAttributeSet::owner)
            mask[i->local().local()] = 0;
      }
      result = T2(0.0);

      for (typename T1::size_type i=0; i<x.size(); i++)
        result += x[i]*(y[i])*mask[i];
      result = cc.sum(result);
      return;
    }

    /**
     * @brief Compute the global euclidian norm of a vector.
     *
     * @param x The vector to compute the norm of.
     * @return The global euclidian norm of that vector.
     */
    template<class T1>
    double norm (const T1& x) const
    {
      // set up mask vector
      if (mask.size()!=static_cast<typename std::vector<double>::size_type>(x.size()))
      {
        mask.resize(x.size());
        for (typename std::vector<double>::size_type i=0; i<mask.size(); i++)
          mask[i] = 1;
        for (typename PIS::const_iterator i=pis.begin(); i!=pis.end(); ++i)
          if (i->local().attribute()!=OwnerOverlapCopyAttributeSet::owner)
            mask[i->local().local()] = 0;
      }
      typename T1::field_type result = typename T1::field_type(0.0);
      for (typename T1::size_type i=0; i<x.size(); i++)
        result += x[i].two_norm2()*mask[i];
      return static_cast<double>(sqrt(cc.sum(result)));
    }

    typedef Dune::EnumItem<AttributeSet,OwnerOverlapCopyAttributeSet::copy> CopyFlags;

    /** @brief The type of the parallel index set. */
    typedef Dune::ParallelIndexSet<GlobalIdType,LI,512> ParallelIndexSet;

    /** @brief The type of the remote indices. */
    typedef Dune::RemoteIndices<PIS> RemoteIndices;

    /**
     * @brief The type of the reverse lookup of indices. */
    typedef Dune::GlobalLookupIndexSet<ParallelIndexSet> GlobalLookupIndexSet;

    /**
     * @brief Get the underlying parallel index set.
     * @return The underlying parallel index set.
     */
    const ParallelIndexSet& indexSet() const
    {
      return pis;
    }

    /**
     * @brief Get the underlying remote indices.
     * @return The underlying remote indices.
     */
    const RemoteIndices& remoteIndices() const
    {
      return ri;
    }

    /**
     * @brief Get the underlying parallel index set.
     * @return The underlying parallel index set.
     */
    ParallelIndexSet& indexSet()
    {
      return pis;
    }


    /**
     * @brief Get the underlying remote indices.
     * @return The underlying remote indices.
     */
    RemoteIndices& remoteIndices()
    {
      return ri;
    }

    void buildGlobalLookup()
    {
      if(globalLookup_) {
        if(pis.seqNo()==oldseqNo)
          // Nothing changed!
          return;
        delete globalLookup_;
      }

      globalLookup_ = new GlobalLookupIndexSet(pis);
      oldseqNo = pis.seqNo();
    }

    void buildGlobalLookup(std::size_t size)
    {
      if(globalLookup_) {
        if(pis.seqNo()==oldseqNo)
          // Nothing changed!
          return;
        delete globalLookup_;
      }
      globalLookup_ = new GlobalLookupIndexSet(pis, size);
      oldseqNo = pis.seqNo();
    }

    void freeGlobalLookup()
    {
      delete globalLookup_;
      globalLookup_=0;
    }

    const GlobalLookupIndexSet& globalLookup() const
    {
      assert(globalLookup_ != 0);
      return *globalLookup_;
    }

    /**
     * @brief Set vector to zero at copy dofs
     *
     * @param x The vector to project.
     */
    template<class T1>
    void project (T1& x) const
    {
      for (typename PIS::const_iterator i=pis.begin(); i!=pis.end(); ++i)
        if (i->local().attribute()==OwnerOverlapCopyAttributeSet::copy)
          x[i->local().local()] = 0;
    }

    /**
     * @brief Construct the communication without any indices.
     *
     * The local index set and the remote indices have to be set up
     * later on.
     * @param comm_ The MPI Communicator to use, e. g. MPI_COMM_WORLD
     * @param cat_ The Solver category, default is overlapping
     * @param freecomm_ Whether to free the communicator comm_ in the destructor, default is false
     */
    OwnerOverlapCopyCommunication (MPI_Comm comm_,
                                   SolverCategory::Category cat_ = SolverCategory::overlapping,
                                   bool freecomm_ = false)
      : comm(comm_), cc(comm_), pis(), ri(pis,pis,comm_),
        OwnerToAllInterfaceBuilt(false), OwnerOverlapToAllInterfaceBuilt(false),
        OwnerCopyToAllInterfaceBuilt(false), OwnerCopyToOwnerCopyInterfaceBuilt(false),
        CopyToAllInterfaceBuilt(false), globalLookup_(0), category(cat_),
        freecomm(freecomm_)
    {}

    /**
     * @brief Construct the communication without any indices using MPI_COMM_WORLD.
     *
     * The local index set and the remote indices have to be set up
     * later on.
     * @param cat_ The Solver category, default is overlapping
       is false
     */
    OwnerOverlapCopyCommunication (SolverCategory::Category cat_ = SolverCategory::overlapping)
      : comm(MPI_COMM_WORLD), cc(MPI_COMM_WORLD), pis(), ri(pis,pis,MPI_COMM_WORLD),
        OwnerToAllInterfaceBuilt(false), OwnerOverlapToAllInterfaceBuilt(false),
        OwnerCopyToAllInterfaceBuilt(false), OwnerCopyToOwnerCopyInterfaceBuilt(false),
        CopyToAllInterfaceBuilt(false), globalLookup_(0), category(cat_), freecomm(false)
    {}

    /**
     * @brief Constructor
     * @param indexinfo The set of IndexTripels describing the local and remote indices.
     * @param comm_ The communicator to use in the communication.
     * @param cat_ The Solver category, default is overlapping
     * @param freecomm_ Whether to free the communicator comm_ in the destructor, default is false
     */
    OwnerOverlapCopyCommunication (const IndexInfoFromGrid<GlobalIdType, LocalIdType>& indexinfo,
                                   MPI_Comm comm_,
                                   SolverCategory::Category cat_ = SolverCategory::overlapping,
                                   bool freecomm_ = false)
      : comm(comm_), cc(comm_), OwnerToAllInterfaceBuilt(false),
        OwnerOverlapToAllInterfaceBuilt(false), OwnerCopyToAllInterfaceBuilt(false),
        OwnerCopyToOwnerCopyInterfaceBuilt(false), CopyToAllInterfaceBuilt(false),
        globalLookup_(0), category(cat_), freecomm(freecomm_)
    {
      // set up an ISTL index set
      pis.beginResize();
      for (localindex_iterator i=indexinfo.localIndices().begin(); i!=indexinfo.localIndices().end(); ++i)
      {
        if (get<2>(*i)==OwnerOverlapCopyAttributeSet::owner)
          pis.add(get<0>(*i),LI(get<1>(*i),OwnerOverlapCopyAttributeSet::owner,true));
        if (get<2>(*i)==OwnerOverlapCopyAttributeSet::overlap)
          pis.add(get<0>(*i),LI(get<1>(*i),OwnerOverlapCopyAttributeSet::overlap,true));
        if (get<2>(*i)==OwnerOverlapCopyAttributeSet::copy)
          pis.add(get<0>(*i),LI(get<1>(*i),OwnerOverlapCopyAttributeSet::copy,true));
        //                std::cout << cc.rank() << ": adding index " << get<0>(*i) << " " << get<1>(*i) << " " << get<2>(*i) << std::endl;
      }
      pis.endResize();

      // build remote indices WITHOUT communication
      //          std::cout << cc.rank() << ": build remote indices" << std::endl;
      ri.setIndexSets(pis,pis,cc);
      if (indexinfo.remoteIndices().size()>0)
      {
        remoteindex_iterator i=indexinfo.remoteIndices().begin();
        int p = get<0>(*i);
        RILM modifier = ri.template getModifier<false,true>(p);
        typename PIS::const_iterator pi=pis.begin();
        for ( ; i!=indexinfo.remoteIndices().end(); ++i)
        {
          // handle processor change
          if (p!=get<0>(*i))
          {
            p = get<0>(*i);
            modifier = ri.template getModifier<false,true>(p);
            pi=pis.begin();
          }

          // position to correct entry in parallel index set
          while (pi->global()!=get<1>(*i) && pi!=pis.end())
            ++pi;
          if (pi==pis.end())
            DUNE_THROW(ISTLError,"OwnerOverlapCopyCommunication: global index not in index set");

          // insert entry
          //                      std::cout << cc.rank() << ": adding remote index " << get<0>(*i) << " " << get<1>(*i) << " " << get<2>(*i) << std::endl;
          if (get<2>(*i)==OwnerOverlapCopyAttributeSet::owner)
            modifier.insert(RX(OwnerOverlapCopyAttributeSet::owner,&(*pi)));
          if (get<2>(*i)==OwnerOverlapCopyAttributeSet::overlap)
            modifier.insert(RX(OwnerOverlapCopyAttributeSet::overlap,&(*pi)));
          if (get<2>(*i)==OwnerOverlapCopyAttributeSet::copy)
            modifier.insert(RX(OwnerOverlapCopyAttributeSet::copy,&(*pi)));
        }
      }else{
        // Force remote indices to be synced!
        ri.template getModifier<false,true>(0);
      }
    }

    // destructor: free memory in some objects
    ~OwnerOverlapCopyCommunication ()
    {
      ri.free();
      if (OwnerToAllInterfaceBuilt) OwnerToAllInterface.free();
      if (OwnerOverlapToAllInterfaceBuilt) OwnerOverlapToAllInterface.free();
      if (OwnerCopyToAllInterfaceBuilt) OwnerCopyToAllInterface.free();
      if (OwnerCopyToOwnerCopyInterfaceBuilt) OwnerCopyToOwnerCopyInterface.free();
      if (CopyToAllInterfaceBuilt) CopyToAllInterface.free();
      if (globalLookup_) delete globalLookup_;
      if (freecomm==true)
        if(comm!=MPI_COMM_NULL)
        {
#ifdef MPI_2
          // If it is possible to query whether MPI_Finalize
          // was called, only free the communicator before
          // calling MPI_Finalize.
          int wasFinalized = 0;
          MPI_Finalized( &wasFinalized );
          if(!wasFinalized)
#endif
          MPI_Comm_free(&comm);
        }
    }

  private:
    OwnerOverlapCopyCommunication (const OwnerOverlapCopyCommunication&)
    {}
    MPI_Comm comm;
    CollectiveCommunication<MPI_Comm> cc;
    PIS pis;
    RI ri;
    mutable IF OwnerToAllInterface;
    mutable bool OwnerToAllInterfaceBuilt;
    mutable IF OwnerOverlapToAllInterface;
    mutable bool OwnerOverlapToAllInterfaceBuilt;
    mutable IF OwnerCopyToAllInterface;
    mutable bool OwnerCopyToAllInterfaceBuilt;
    mutable IF OwnerCopyToOwnerCopyInterface;
    mutable bool OwnerCopyToOwnerCopyInterfaceBuilt;
    mutable IF CopyToAllInterface;
    mutable bool CopyToAllInterfaceBuilt;
    mutable std::vector<double> mask;
    int oldseqNo;
    GlobalLookupIndexSet* globalLookup_;
    SolverCategory::Category category;
    bool freecomm;
  };

#endif


  /** @} end documentation */

} // end namespace

#endif


==> anc/xt-super/dune-istl/dune/istl/paamg/CMakeLists.txt <==
add_subdirectory("test" EXCLUDE_FROM_ALL)

#install headers
install(FILES
  aggregates.hh
  amg.hh
  combinedfunctor.hh
  construction.hh
  dependency.hh
  fastamg.hh
  fastamgsmoother.hh
  galerkin.hh
  globalaggregates.hh
  graph.hh
  graphcreator.hh
  hierarchy.hh
  indicescoarsener.hh
  kamg.hh
  parameters.hh
  pinfo.hh
  properties.hh
  renumberer.hh
  smoother.hh
  transfer.hh
  twolevelmethod.hh
  DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/istl/paamg)


==> anc/xt-super/dune-istl/dune/istl/paamg/Makefile.am <==
SUBDIRS = test

paamgdir = $(includedir)/dune/istl/paamg
paamg_HEADERS = aggregates.hh          \
	amg.hh                         \
	combinedfunctor.hh             \
	construction.hh                \
	dependency.hh                  \
	fastamg.hh                     \
	fastamgsmoother.hh             \
	galerkin.hh                    \
	globalaggregates.hh            \
	graph.hh                       \
	graphcreator.hh                \
	hierarchy.hh                   \
	indicescoarsener.hh            \
	kamg.hh                        \
	parameters.hh                  \
	pinfo.hh                       \
	properties.hh                  \
	renumberer.hh                  \
	smoother.hh                    \
	transfer.hh                    \
	twolevelmethod.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-istl/dune/istl/paamg/aggregates.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_AMG_AGGREGATES_HH
#define DUNE_AMG_AGGREGATES_HH


#include "parameters.hh"
#include "graph.hh"
#include "properties.hh"
#include "combinedfunctor.hh"

#include <dune/common/timer.hh>
#include <dune/common/tuples.hh>
#include <dune/common/stdstreams.hh>
#include <dune/common/poolallocator.hh>
#include <dune/common/sllist.hh>
#include <dune/common/unused.hh>
#include <dune/common/ftraits.hh>

#include <utility>
#include <set>
#include <algorithm>
#include <complex>
#include <limits>
#include <ostream>

namespace Dune
{
  namespace Amg
  {

    /**
     * @addtogroup ISTL_PAAMG
     *
     * @{
     */
    /** @file
     * @author Markus Blatt
     * @brief Provides classes for the Coloring process of AMG
     */

    /**
     * @brief Base class of all aggregation criterions.
     */
    template<class T>
    class AggregationCriterion : public T
    {

    public:
      /**
       * @brief The policy for calculating the dependency graph.
       */
      typedef T DependencyPolicy;

      /**
       * @brief Constructor.
       *
       * The paramters will be initialized with default values suitable
       * for 2D isotropic problems.
       *
       * If that does not fit your needs either use setDefaultValuesIsotropic
       * setDefaultValuesAnisotropic or setup the values by hand
       */
      AggregationCriterion()
        : T()
      {}

      AggregationCriterion(const Parameters& parms)
        : T(parms)
      {}
      /**
       * @brief Sets reasonable default values for an isotropic problem.
       *
       * Reasonable means that we should end up with cube aggregates of
       * diameter 2.
       *
       * @param dim The dimension of the problem.
       * @param diameter The preferred diameter for the aggregation.
       */
      void setDefaultValuesIsotropic(std::size_t dim, std::size_t diameter=2)
      {
        this->setMaxDistance(diameter-1);
        std::size_t csize=1;

        for(; dim>0; dim--) {
          csize*=diameter;
          this->setMaxDistance(this->maxDistance()+diameter-1);
        }
        this->setMinAggregateSize(csize);
        this->setMaxAggregateSize(static_cast<std::size_t>(csize*1.5));
      }

      /**
       * @brief Sets reasonable default values for an aisotropic problem.
       *
       * Reasonable means that we should end up with cube aggregates with
       * sides of diameter 2 and sides in one dimension that are longer
       * (e.g. for 3D: 2x2x3).
       *
       * @param dim The dimension of the problem.
       * @param diameter The preferred diameter for the aggregation.
       */
      void setDefaultValuesAnisotropic(std::size_t dim,std::size_t diameter=2)
      {
        setDefaultValuesIsotropic(dim, diameter);
        this->setMaxDistance(this->maxDistance()+dim-1);
      }
    };

    template<class T>
    std::ostream& operator<<(std::ostream& os, const AggregationCriterion<T>& criterion)
    {
      os<<"{ maxdistance="<<criterion.maxDistance()<<" minAggregateSize="
      <<criterion.minAggregateSize()<< " maxAggregateSize="<<criterion.maxAggregateSize()
      <<" connectivity="<<criterion.maxConnectivity()<<" debugLevel="<<criterion.debugLevel()<<"}";
      return os;
    }

    /**
     * @brief Dependency policy for symmetric matrices.
     *
     * We assume that not only the sparsity pattern is symmetric
     * but also the entries (a_ij=aji). If that is not the case
     * the resulting dependency graph might be unsymmetric.
     *
     * \tparam M The type of the matrix
     * \tparam N The type of the metric that turns matrix blocks into
     * field values
     */
    template<class M, class N>
    class SymmetricMatrixDependency : public Dune::Amg::Parameters
    {
    public:
      /**
       * @brief The matrix type we build the dependency of.
       */
      typedef M Matrix;

      /**
       * @brief The norm to use for examining the matrix entries.
       */
      typedef N Norm;

      /**
       * @brief Constant Row iterator of the matrix.
       */
      typedef typename Matrix::row_type Row;

      /**
       * @brief Constant column iterator of the matrix.
       */
      typedef typename Matrix::ConstColIterator ColIter;

      void init(const Matrix* matrix);

      void initRow(const Row& row, int index);

      void examine(const ColIter& col);

      template<class G>
      void examine(G& graph, const typename G::EdgeIterator& edge, const ColIter& col);

      bool isIsolated();


      SymmetricMatrixDependency(const Parameters& parms)
        : Parameters(parms)
      {}
      SymmetricMatrixDependency()
        : Parameters()
      {}

    protected:
      /** @brief The matrix we work on. */
      const Matrix* matrix_;
      /** @brief The current max value.*/
      typedef typename Matrix::field_type field_type;
      typedef typename FieldTraits<field_type>::real_type real_type;
      real_type maxValue_;
      /** @brief The functor for calculating the norm. */
      Norm norm_;
      /** @brief index of the currently evaluated row. */
      int row_;
      /** @brief The norm of the current diagonal. */
      real_type diagonal_;
      std::vector<real_type> vals_;
      typename std::vector<real_type>::iterator valIter_;

    };


    template<class M, class N>
    inline void SymmetricMatrixDependency<M,N>::init(const Matrix* matrix)
    {
      matrix_ = matrix;
    }

    template<class M, class N>
    inline void SymmetricMatrixDependency<M,N>::initRow(const Row& row, int index)
    {
      vals_.assign(row.size(), 0.0);
      assert(vals_.size()==row.size());
      valIter_=vals_.begin();

      maxValue_ = std::min(- std::numeric_limits<real_type>::max(), std::numeric_limits<real_type>::min());
      diagonal_=norm_(row[index]);
      row_ = index;
    }

    template<class M, class N>
    inline void SymmetricMatrixDependency<M,N>::examine(const ColIter& col)
    {
      // skip positive offdiagonals if norm preserves sign of them.
      real_type eij = norm_(*col);
      if(!N::is_sign_preserving || eij<0)  // || eji<0)
      {
        *valIter_ = eij/diagonal_*eij/norm_(matrix_->operator[](col.index())[col.index()]);
        maxValue_ = std::max(maxValue_, *valIter_);
      }else
        *valIter_ =0;
      ++valIter_;
    }

    template<class M, class N>
    template<class G>
    inline void SymmetricMatrixDependency<M,N>::examine(G&, const typename G::EdgeIterator& edge, const ColIter&)
    {
      if(*valIter_ > alpha() * maxValue_) {
        edge.properties().setDepends();
        edge.properties().setInfluences();
      }
      ++valIter_;
    }

    template<class M, class N>
    inline bool SymmetricMatrixDependency<M,N>::isIsolated()
    {
      if(diagonal_==0)
        DUNE_THROW(Dune::ISTLError, "No diagonal entry for row "<<row_<<".");
      valIter_=vals_.begin();
      return maxValue_  < beta();
    }

    /**
     * @brief Dependency policy for symmetric matrices.
     */
    template<class M, class N>
    class Dependency : public Parameters
    {
    public:
      /**
       * @brief The matrix type we build the dependency of.
       */
      typedef M Matrix;

      /**
       * @brief The norm to use for examining the matrix entries.
       */
      typedef N Norm;

      /**
       * @brief Constant Row iterator of the matrix.
       */
      typedef typename Matrix::row_type Row;

      /**
       * @brief Constant column iterator of the matrix.
       */
      typedef typename Matrix::ConstColIterator ColIter;

      void init(const Matrix* matrix);

      void initRow(const Row& row, int index);

      void examine(const ColIter& col);

      template<class G>
      void examine(G& graph, const typename G::EdgeIterator& edge, const ColIter& col);

      bool isIsolated();

      Dependency(const Parameters& parms)
        : Parameters(parms)
      {}

      Dependency()
        : Parameters()
      {}

    protected:
      /** @brief The matrix we work on. */
      const Matrix* matrix_;
      /** @brief The current max value.*/
      typedef typename Matrix::field_type field_type;
      typedef typename FieldTraits<field_type>::real_type real_type;
      real_type maxValue_;
      /** @brief The functor for calculating the norm. */
      Norm norm_;
      /** @brief index of the currently evaluated row. */
      int row_;
      /** @brief The norm of the current diagonal. */
      real_type diagonal_;
    };

    /**
     * @brief Dependency policy for symmetric matrices.
     */
    template<class M, class N>
    class SymmetricDependency : public Parameters
    {
    public:
      /**
       * @brief The matrix type we build the dependency of.
       */
      typedef M Matrix;

      /**
       * @brief The norm to use for examining the matrix entries.
       */
      typedef N Norm;

      /**
       * @brief Constant Row iterator of the matrix.
       */
      typedef typename Matrix::row_type Row;

      /**
       * @brief Constant column iterator of the matrix.
       */
      typedef typename Matrix::ConstColIterator ColIter;

      void init(const Matrix* matrix);

      void initRow(const Row& row, int index);

      void examine(const ColIter& col);

      template<class G>
      void examine(G& graph, const typename G::EdgeIterator& edge, const ColIter& col);

      bool isIsolated();


      SymmetricDependency(const Parameters& parms)
        : Parameters(parms)
      {}
      SymmetricDependency()
        : Parameters()
      {}

    protected:
      /** @brief The matrix we work on. */
      const Matrix* matrix_;
      /** @brief The current max value.*/
      typedef typename Matrix::field_type field_type;
      typedef typename FieldTraits<field_type>::real_type real_type;
      real_type maxValue_;
      /** @brief The functor for calculating the norm. */
      Norm norm_;
      /** @brief index of the currently evaluated row. */
      int row_;
      /** @brief The norm of the current diagonal. */
      real_type diagonal_;
    };

    /**
     * @brief Norm that uses only the [N][N] entry of the block to determine couplings.
     *
     */
    template<int N>
    class Diagonal
    {
    public:
      enum { /* @brief We preserve the sign.*/
        is_sign_preserving = true
      };

      /**
       * @brief compute the norm of a matrix.
       * @param m The matrix ro compute the norm of.
       */
      template<class M>
      typename FieldTraits<typename M::field_type>::real_type operator()(const M& m) const
      {
        typedef typename M::field_type field_type;
        typedef typename FieldTraits<field_type>::real_type real_type;
        static_assert( std::is_convertible<field_type, real_type >::value,
                  "use of diagonal norm in AMG not implemented for complex field_type");
        return m[N][N];
        // possible implementation for complex types: return signed_abs(m[N][N]);
      }

    private:

      //! return sign * abs_value; for real numbers this is just v
      template<typename T>
      static T signed_abs(const T & v)
      {
        return v;
      }

      //! return sign * abs_value; for complex numbers this is csgn(v) * abs(v)
      template<typename T>
      static T signed_abs(const std::complex<T> & v)
      {
        // return sign * abs_value
        // in case of complex numbers this extends to using the csgn function to determine the sign
        return csgn(v) * std::abs(v);
      }

      //! sign function for complex numbers; for real numbers we assume imag(v) = 0
      template<typename T>
      static T csgn(const T & v)
      {
        return (T(0) < v) - (v < T(0));
      }

      //! sign function for complex numbers
      template<typename T>
      static T csgn(std::complex<T> a)
      {
        return csgn(a.real())+(a.real() == 0.0)*csgn(a.imag());
      }

    };

    /**
     * @brief Norm that uses only the [0][0] entry of the block to determine couplings.
     *
     */
    class FirstDiagonal : public Diagonal<0>
    {};

    /**
     * @brief Functor using the row sum (infinity) norm to determine strong couplings.
     *
     * The is proposed by several people for elasticity problems.
     */
    struct RowSum
    {

      enum { /* @brief We preserve the sign.*/
        is_sign_preserving = false
      };
      /**
       * @brief compute the norm of a matrix.
       * @param m The matrix row to compute the norm of.
       */
      template<class M>
      typename FieldTraits<typename M::field_type>::real_type operator()(const M& m) const
      {
        return m.infinity_norm();
      }
    };

    struct FrobeniusNorm
    {

      enum { /* @brief We preserve the sign.*/
        is_sign_preserving = false
      };
      /**
       * @brief compute the norm of a matrix.
       * @param m The matrix row to compute the norm of.
       */
      template<class M>
      typename FieldTraits<typename M::field_type>::real_type operator()(const M& m) const
      {
        return m.frobenius_norm();
      }
    };
    struct AlwaysOneNorm
    {

      enum { /* @brief We preserve the sign.*/
        is_sign_preserving = false
      };
      /**
       * @brief compute the norm of a matrix.
       * @param m The matrix row to compute the norm of.
       */
      template<class M>
      typename FieldTraits<typename M::field_type>::real_type operator()(const M& m) const
      {
        return 1;
      }
    };
    /**
     * @brief Criterion taking advantage of symmetric matrices.
     *
     * The two template parameters are:
     * <dl>
     * <dt>M</dt> <dd>The type of the matrix the amg coarsening works on, e. g. BCRSMatrix</dd>
     * <dt>Norm</dt> <dd>The norm to use to determine the strong couplings between the nodes, e.g. FirstDiagonal or RowSum.</dd>
     * </dl>
     */
    template<class M, class Norm>
    class SymmetricCriterion : public AggregationCriterion<SymmetricDependency<M,Norm> >
    {
    public:
      SymmetricCriterion(const Parameters& parms)
        : AggregationCriterion<SymmetricDependency<M,Norm> >(parms)
      {}
      SymmetricCriterion()
      {}
    };


    /**
     * @brief Criterion suited for unsymmetric matrices.
     *
     * Nevertheless the sparsity pattern has to be symmetric.
     *
     * The two template parameters are:
     * <dl>
     * <dt>M</dt> <dd>The type of the matrix the amg coarsening works on, e. g. BCRSMatrix</dd>
     * <dt>Norm</dt> <dd>The norm to use to determine the strong couplings between the nodes, e.g. FirstDiagonal or RowSum.</dd>
     * </dl>
     */
    template<class M, class Norm>
    class UnSymmetricCriterion : public AggregationCriterion<Dependency<M,Norm> >
    {
    public:
      UnSymmetricCriterion(const Parameters& parms)
        : AggregationCriterion<Dependency<M,Norm> >(parms)
      {}
      UnSymmetricCriterion()
      {}
    };
    // forward declaration
    template<class G> class Aggregator;


    /**
     * @brief Class providing information about the mapping of
     * the vertices onto aggregates.
     *
     * It is assumed that the vertices are consecutively numbered
     * from 0 to the maximum vertex number.
     */
    template<class V>
    class AggregatesMap
    {
    public:

      /**
       * @brief Identifier of not yet aggregated vertices.
       */
      static const V UNAGGREGATED;

      /**
       * @brief Identifier of isolated vertices.
       */
      static const V ISOLATED;
      /**
       * @brief The vertex descriptor type.
       */
      typedef V VertexDescriptor;

      /**
       * @brief The aggregate descriptor type.
       */
      typedef V AggregateDescriptor;

      /**
       * @brief The allocator we use for our lists and the
       * set.
       */
      typedef PoolAllocator<VertexDescriptor,100> Allocator;

      /**
       * @brief The type of a single linked list of vertex
       * descriptors.
       */
      typedef SLList<VertexDescriptor,Allocator> VertexList;

      /**
       * @brief A Dummy visitor that does nothing for each visited edge.
       */
      class DummyEdgeVisitor
      {
      public:
        template<class EdgeIterator>
        void operator()(const EdgeIterator& edge) const
        {
          DUNE_UNUSED_PARAMETER(edge);
        }
      };


      /**
       * @brief Constructs without allocating memory.
       */
      AggregatesMap();

      /**
       * @brief Constructs with allocating memory.
       * @param noVertices The number of vertices we will hold information
       * for.
       */
      AggregatesMap(std::size_t noVertices);

      /**
       * @brief Destructor.
       */
      ~AggregatesMap();

      /**
       * @brief Build the aggregates.
       * @param matrix The matrix describing the dependency.
       * @param graph The graph corresponding to the matrix.
       * @param criterion The aggregation criterion.
       * @param finestLevel Whether this the finest level. In that case rows representing
       * Dirichlet boundaries will be detected and ignored during aggregation.
       * @return A tuple of the total number of aggregates, the number of isolated aggregates, the
       *         number of isolated aggregates, the number of aggregates consisting only of one vertex, and
       *         the number of skipped aggregates built.
       */
      template<class M, class G, class C>
      tuple<int,int,int,int> buildAggregates(const M& matrix, G& graph, const C& criterion,
                                             bool finestLevel);

      /**
       * @brief Breadth first search within an aggregate
       *
       * The template parameters: <br>
       * <dl><dt>reset</dt><dd>If true the visited flags of the vertices
       *  will be reset after
       * the search</dd>
       * <dt>G</dt><dd>The type of the graph we perform the search on.</dd>
       * <dt>F</dt><dd>The type of the visitor to operate on the vertices</dd>
       * </dl>
       * @param start The vertex where the search should start
       * from. This does not need to belong to the aggregate.
       * @param aggregate The aggregate id.
       * @param graph The matrix graph to perform the search on.
       * @param visitedMap A map to mark the already visited vertices
       * @param aggregateVisitor A functor that is called with
       * each G::ConstEdgeIterator with an edge pointing to the
       * aggregate. Use DummyVisitor if these are of no interest.
       */
      template<bool reset, class G, class F, class VM>
      std::size_t breadthFirstSearch(const VertexDescriptor& start,
                                     const AggregateDescriptor& aggregate,
                                     const G& graph,
                                     F& aggregateVisitor,
                                     VM& visitedMap) const;

      /**
       * @brief Breadth first search within an aggregate
       *
       * The template parameters: <br>
       * <dl><dt>L</dt><dd>A container type providing push_back(Vertex), and
       * pop_front() in case remove is true</dd>
       * <dt>remove</dt><dd> If true the entries in the visited list
       * will be removed.</dd>
       * <dt>reset</dt><dd>If true the visited flag will be reset after
       * the search</dd></dl>
       * @param start The vertex where the search should start
       * from. This does not need to belong to the aggregate.
       * @param aggregate The aggregate id.
       * @param graph The matrix graph to perform the search on.
       * @param visited A list to store the visited vertices in.
       * @param aggregateVisitor A functor that is called with
       * each G::ConstEdgeIterator with an edge pointing to the
       * aggregate. Use DummyVisitor these are of no interest.
       * @param nonAggregateVisitor A functor that is called with
       * each G::ConstEdgeIterator with an edge pointing to another
       * aggregate. Use DummyVisitor these are of no interest.
       * @param visitedMap A map to mark the already visited vertices
       */
      template<bool remove, bool reset, class G, class L, class F1, class F2, class VM>
      std::size_t breadthFirstSearch(const VertexDescriptor& start,
                                     const AggregateDescriptor& aggregate,
                                     const G& graph, L& visited, F1& aggregateVisitor,
                                     F2& nonAggregateVisitor,
                                     VM& visitedMap) const;

      /**
       * @brief Allocate memory for holding the information.
       * @param noVertices The total number of vertices to be
       * mapped.
       */
      void allocate(std::size_t noVertices);

      /**
       * @brief Get the number of vertices.
       */
      std::size_t noVertices() const;

      /**
       * @brief Free the allocated memory.
       */
      void free();

      /**
       * @brief Get the aggregate a vertex belongs to.
       * @param v The vertex we want to know the aggregate of.
       * @return The aggregate the vertex is mapped to.
       */
      AggregateDescriptor& operator[](const VertexDescriptor& v);

      /**
       * @brief Get the aggregate a vertex belongs to.
       * @param v The vertex we want to know the aggregate of.
       * @return The aggregate the vertex is mapped to.
       */
      const AggregateDescriptor& operator[](const VertexDescriptor& v) const;

      typedef const AggregateDescriptor* const_iterator;

      const_iterator begin() const
      {
        return aggregates_;
      }

      const_iterator end() const
      {
        return aggregates_+noVertices();
      }

      typedef AggregateDescriptor* iterator;

      iterator begin()
      {
        return aggregates_;
      }

      iterator end()
      {
        return aggregates_+noVertices();
      }
    private:
      /** @brief Prevent copying. */
      AggregatesMap(const AggregatesMap<V>& map)
      {
        throw "Auch!";
      }

      /** @brief Prevent assingment. */
      AggregatesMap<V>& operator=(const AggregatesMap<V>& map)
      {
        throw "Auch!";
        return this;
      }

      /**
       * @brief The aggregates the vertices belong to.
       */
      AggregateDescriptor* aggregates_;

      /**
       * @brief The number of vertices in the map.
       */
      std::size_t noVertices_;
    };

    /**
     * @brief Build the dependency of the matrix graph.
     */
    template<class G, class C>
    void buildDependency(G& graph,
                         const typename C::Matrix& matrix,
                         C criterion,
                         bool finestLevel);

    /**
     * @brief A class for temporarily storing the vertices of an
     * aggregate in.
     */
    template<class G, class S>
    class Aggregate
    {

    public:

      /***
       * @brief The type of the matrix graph we work with.
       */
      typedef G MatrixGraph;
      /**
       * @brief The vertex descriptor type.
       */
      typedef typename MatrixGraph::VertexDescriptor Vertex;

      /**
       * @brief The allocator we use for our lists and the
       * set.
       */
      typedef PoolAllocator<Vertex,100> Allocator;

      /**
       * @brief The type of a single linked list of vertex
       * descriptors.
       */
      typedef S VertexSet;

      /** @brief Const iterator over a vertex list. */
      typedef typename VertexSet::const_iterator const_iterator;

      /**
       * @brief Type of the mapping of aggregate members onto distance spheres.
       */
      typedef std::size_t* SphereMap;

      /**
       * @brief Constructor.
       * @param graph The matrix graph we work on.
       * @param aggregates The mapping of vertices onto aggregates.
       * @param connectivity The set of vertices connected to the aggregate.
       * distance spheres.
       * @param front_ The vertices of the current aggregate front.
       */
      Aggregate(MatrixGraph& graph, AggregatesMap<Vertex>& aggregates,
                VertexSet& connectivity, std::vector<Vertex>& front_);

      void invalidate()
      {
        --id_;
      }

      /**
       * @brief Reconstruct the aggregat from an seed node.
       *
       * Will determine all vertices of the same agggregate
       * and reference those.
       */
      void reconstruct(const Vertex& vertex);

      /**
       * @brief Initialize the aggregate with one vertex.
       */
      void seed(const Vertex& vertex);

      /**
       * @brief Add a vertex to the aggregate.
       */
      void add(const Vertex& vertex);

      void add(std::vector<Vertex>& vertex);
      /**
       * @brief Clear the aggregate.
       */
      void clear();

      /**
       * @brief Get the size of the aggregate.
       */
      typename VertexSet::size_type size();
      /**
       * @brief Get tne number of connections to other aggregates.
       */
      typename VertexSet::size_type connectSize();

      /**
       * @brief Get the id identifying the aggregate.
       */
      int id();

      /** @brief get an iterator over the vertices of the aggregate. */
      const_iterator begin() const;

      /** @brief get an iterator over the vertices of the aggregate. */
      const_iterator end() const;

    private:
      /**
       * @brief The vertices of the aggregate.
       */
      VertexSet vertices_;

      /**
       * @brief The number of the currently referenced
       * aggregate.
       */
      int id_;

      /**
       * @brief The matrix graph the aggregates live on.
       */
      MatrixGraph& graph_;

      /**
       * @brief The aggregate mapping we build.
       */
      AggregatesMap<Vertex>& aggregates_;

      /**
       * @brief The connections to other aggregates.
       */
      VertexSet& connected_;

      /**
       * @brief The vertices of the current aggregate front.
       */
      std::vector<Vertex>& front_;
    };

    /**
     * @brief Class for building the aggregates.
     */
    template<class G>
    class Aggregator
    {
    public:

      /**
       * @brief The matrix graph type used.
       */
      typedef G MatrixGraph;

      /**
       * @brief The vertex identifier
       */
      typedef typename MatrixGraph::VertexDescriptor Vertex;

      /** @brief The type of the aggregate descriptor. */
      typedef typename MatrixGraph::VertexDescriptor AggregateDescriptor;

      /**
       * @brief Constructor.
       */
      Aggregator();

      /**
       * @brief Destructor.
       */
      ~Aggregator();

      /**
       * @brief Build the aggregates.
       *
       * The template parameter C Is the type of the coarsening Criterion to
       * use.
       * @param m The matrix to build the aggregates accordingly.
       * @param graph A (sub) graph of the matrix.
       * @param aggregates Aggregate map we will build. All entries should be initialized
       * to UNAGGREGATED!
       * @param c The coarsening criterion to use.
       * @param finestLevel Whether this the finest level. In that case rows representing
       * Dirichlet boundaries will be detected and ignored during aggregation.
       * @return A tuple of the total number of aggregates, the number of isolated aggregates, the
       *         number of isolated aggregates, the number of aggregates consisting only of one vertex, and
       *         the number of skipped aggregates built.
       */
      template<class M, class C>
      tuple<int,int,int,int> build(const M& m, G& graph,
                                   AggregatesMap<Vertex>& aggregates, const C& c,
                                   bool finestLevel);
    private:
      /**
       * @brief The allocator we use for our lists and the
       * set.
       */
      typedef PoolAllocator<Vertex,100> Allocator;

      /**
       * @brief The single linked list we use.
       */
      typedef SLList<Vertex,Allocator> VertexList;

      /**
       * @brief The set of vertices we use.
       */
      typedef std::set<Vertex,std::less<Vertex>,Allocator> VertexSet;

      /**
       * @brief The type of mapping of aggregate members to spheres.
       */
      typedef std::size_t* SphereMap;

      /**
       * @brief The graph we aggregate for.
       */
      MatrixGraph* graph_;

      /**
       * @brief The vertices of the current aggregate-
       */
      Aggregate<MatrixGraph,VertexSet>* aggregate_;

      /**
       * @brief The vertices of the current aggregate front.
       */
      std::vector<Vertex> front_;

      /**
       * @brief The set of connected vertices.
       */
      VertexSet connected_;

      /**
       * @brief Number of vertices mapped.
       */
      int size_;

      /**
       * @brief Stack.
       */
      class Stack
      {
      public:
        static const Vertex NullEntry;

        Stack(const MatrixGraph& graph,
              const Aggregator<G>& aggregatesBuilder,
              const AggregatesMap<Vertex>& aggregates);
        ~Stack();
        Vertex pop();
      private:
        enum { N = 1300000 };

        /** @brief The graph we work on. */
        const MatrixGraph& graph_;
        /** @brief The aggregates builder. */
        const Aggregator<G>& aggregatesBuilder_;
        /** @brief The aggregates information. */
        const AggregatesMap<Vertex>& aggregates_;
        /** @brief The current size. */
        int size_;
        Vertex maxSize_;
        /** @brief The index of the top element. */
        typename MatrixGraph::ConstVertexIterator begin_;
        typename MatrixGraph::ConstVertexIterator end_;

        /** @brief The values on the stack. */
        Vertex* vals_;

      };

      friend class Stack;

      /**
       * @brief Visits all neighbours of vertex belonging to a
       * specific aggregate.
       *
       * @param vertex The vertex whose neighbours we want to
       * visit.
       * @param aggregate The id of the aggregate.
       * @param visitor The visitor evaluated for each EdgeIterator
       * (by its method operator()(ConstEdgeIterator edge)
       */
      template<class V>
      void visitAggregateNeighbours(const Vertex& vertex, const AggregateDescriptor& aggregate,
                                    const AggregatesMap<Vertex>& aggregates,
                                    V& visitor) const;

      /**
       * @brief An Adaptor for vsitors that only
       * evaluates edges pointing to a specific aggregate.
       */
      template<class V>
      class AggregateVisitor
      {
      public:
        /**
         * @brief The type of the adapted visitor
         */
        typedef V Visitor;
        /**
         * @brief Constructor.
         * @param aggregates The aggregate numbers of the
         * vertices.
         * @param  aggregate The id of the aggregate to visit.
         * @param visitor The visitor.
         */
        AggregateVisitor(const AggregatesMap<Vertex>& aggregates, const AggregateDescriptor& aggregate,
                         Visitor& visitor);

        /**
         * @brief Examine an edge.
         *
         * The edge will be examined by the adapted visitor if
         * it belongs to the right aggregate.
         */
        void operator()(const typename MatrixGraph::ConstEdgeIterator& edge);

      private:
        /** @brief Mapping of vertices to aggregates. */
        const AggregatesMap<Vertex>& aggregates_;
        /** @brief The aggregate id we want to visit. */
        AggregateDescriptor aggregate_;
        /** @brief The visitor to use on the aggregate. */
        Visitor* visitor_;
      };

      /**
       * @brief A simple counter functor.
       */
      class Counter
      {
      public:
        /** @brief Constructor */
        Counter();
        /** @brief Access the current count. */
        int value();

      protected:
        /** @brief Increment counter */
        void increment();
        /** @brief Decrement counter */
        void decrement();

      private:
        int count_;
      };


      /**
       * @brief Counts the number of edges to vertices belonging
       * to the aggregate front.
       */
      class FrontNeighbourCounter : public Counter
      {
      public:
        /**
         * @brief Constructor.
         * @param front The vertices of the front.
         */
        FrontNeighbourCounter(const MatrixGraph& front);

        void operator()(const typename MatrixGraph::ConstEdgeIterator& edge);

      private:
        const MatrixGraph& graph_;
      };

      /**
       * @brief Count the number of neighbours of a vertex that belong
       * to the aggregate front.
       */
      int noFrontNeighbours(const Vertex& vertex) const;

      /**
       * @brief Counter of TwoWayConnections.
       */
      class TwoWayCounter : public Counter
      {
      public:
        void operator()(const typename MatrixGraph::ConstEdgeIterator& edge);
      };

      /**
       * @brief Count the number of twoway connection from
       * a vertex to an aggregate.
       *
       * @param vertex The vertex whose connections are counted.
       * @param aggregate The id of the aggregate the connections
       * should point to.
       * @param aggregates The mapping of the vertices onto aggregates.
       * @return The number of one way connections from the vertex to
       * the aggregate.
       */
      int twoWayConnections(const Vertex&, const AggregateDescriptor& aggregate,
                            const AggregatesMap<Vertex>& aggregates) const;

      /**
       * @brief Counter of OneWayConnections.
       */
      class OneWayCounter : public Counter
      {
      public:
        void operator()(const typename MatrixGraph::ConstEdgeIterator& edge);
      };

      /**
       * @brief Count the number of oneway connection from
       * a vertex to an aggregate.
       *
       * @param vertex The vertex whose connections are counted.
       * @param aggregate The id of the aggregate the connections
       * should point to.
       * @param aggregates The mapping of the vertices onto aggregates.
       * @return The number of one way connections from the vertex to
       * the aggregate.
       */
      int oneWayConnections(const Vertex&, const AggregateDescriptor& aggregate,
                            const AggregatesMap<Vertex>& aggregates) const;

      /**
       * @brief Connectivity counter
       *
       * Increments count if the neighbour is already known as
       * connected or is not yet aggregated.
       */
      class ConnectivityCounter : public Counter
      {
      public:
        /**
         * @brief Constructor.
         * @param connected The set of connected aggregates.
         * @param aggregates Mapping of the vertices onto the aggregates.
         * @param aggregates The mapping of aggregates to vertices.
         */
        ConnectivityCounter(const VertexSet& connected, const AggregatesMap<Vertex>& aggregates);

        void operator()(const typename MatrixGraph::ConstEdgeIterator& edge);

      private:
        /** @brief The connected aggregates. */
        const VertexSet& connected_;
        /** @brief The mapping of vertices to aggregates. */
        const AggregatesMap<Vertex>& aggregates_;

      };

      /**
       * @brief Get the connectivity of a vertex.
       *
       * For each unaggregated neighbour or neighbour of an aggregate
       * that is already known as connected the count is increased by
       * one. In all other cases by two.
       *
       * @param vertex The vertex whose connectivity we want.
       * @param aggregates The mapping of the vertices onto the aggregates.
       * @return The value of the connectivity.
       */
      double connectivity(const Vertex& vertex, const AggregatesMap<Vertex>& aggregates) const;
      /**
       * @brief Test whether the vertex is connected to the aggregate.
       * @param vertex The vertex descriptor.
       * @param aggregate The aggregate descriptor.
       * @param aggregates The mapping of the vertices onto the aggregates.
       * @return True if there is a connection to the aggregate.
       */
      bool connected(const Vertex& vertex, const AggregateDescriptor& aggregate,
                     const AggregatesMap<Vertex>& aggregates) const;

      /**
       * @brief Test whether the vertex is connected to an aggregate of a list.
       * @param vertex The vertex descriptor.
       * @param aggregateList The list of aggregate descriptors.
       * @param aggregates The mapping of the vertices onto the aggregates.
       * @return True if there is a connection to the aggregate.
       */
      bool connected(const Vertex& vertex, const SLList<AggregateDescriptor>& aggregateList,
                     const AggregatesMap<Vertex>& aggregates) const;

      /**
       * @brief Counts the edges depending on the dependency.
       *
       * If the inluence flag of the edge is set the counter is
       * increased and/or if the depends flag is set it is
       * incremented, too.
       */
      class DependencyCounter : public Counter
      {
      public:
        /**
         * @brief Constructor.
         */
        DependencyCounter();

        void operator()(const typename MatrixGraph::ConstEdgeIterator& edge);
      };

      /**
       * @brief Adds the targets of each edge to
       * the list of front vertices.
       *
       * Vertices already marked as front nodes will not get added.
       */
      class FrontMarker
      {
      public:
        /**
         * @brief Constructor.
         *
         * @param front The list to store the front vertices in.
         * @param graph The matrix graph we work on.
         */
        FrontMarker(std::vector<Vertex>& front, MatrixGraph& graph);

        void operator()(const typename MatrixGraph::ConstEdgeIterator& edge);

      private:
        /** @brief The list of front vertices. */
        std::vector<Vertex>& front_;
        /** @brief The matrix graph we work on. */
        MatrixGraph& graph_;
      };

      /**
       * @brief Unmarks all front vertices.
       */
      void unmarkFront();

      /**
       * @brief counts the dependency between a vertex and unaggregated
       * neighbours.
       *
       * If the inluence flag of the edge is set the counter is
       * increased and/or if the depends flag is set it is
       * incremented, too.
       *
       * @param vertex The vertex whose neighbours we count.
       * @param aggregates The mapping of the vertices onto the aggregates.
       * @return The sum of the number of unaggregated
       * neighbours the vertex depends on and the number of unaggregated
       * neighbours the vertex influences.
       */
      int unusedNeighbours(const Vertex& vertex, const AggregatesMap<Vertex>& aggregates) const;

      /**
       * @brief Count connections to neighbours.
       *
       * Counts the number of strong connections of a vertex to vertices
       * that are not yet aggregated
       * and the ones that belong to specific aggregate.
       *
       * @param vertex The vertex that we count the neighbours of.
       * @param aggregates The mapping of the vertices into aggregates.
       * @param aggregate The descriptor of the aggregate.
       * @return The pair of number of connections to unaggregate vertices
       * and number of connections to vertices of the specific aggregate.
       */
      std::pair<int,int> neighbours(const Vertex& vertex,
                                    const AggregateDescriptor& aggregate,
                                    const AggregatesMap<Vertex>& aggregates) const;
      /**
       * @brief Counts the number of neighbours belonging to an aggregate.
       *
       *
       * If the inluence flag of the edge is set the counter is
       * increased and/or if the depends flag is set it is
       * incremented, too.
       *
       * @param vertex The vertex whose neighbours we count.
       * @param aggregate The aggregate id.
       * @param aggregates The mapping of the vertices onto the aggregates.
       * @return The sum of the number of
       * neighbours belonging to the aggregate
       * the vertex depends on and the number of
       * neighbours of the aggregate the vertex influences.
       */
      int aggregateNeighbours(const Vertex& vertex, const AggregateDescriptor& aggregate, const AggregatesMap<Vertex>& aggregates) const;

      /**
       * @brief Checks wether a vertex is admisible to be added to an aggregate.
       *
       * @param vertex The vertex whose admissibility id to be checked.
       * @param aggregate The id of the aggregate.
       * @param aggregates The mapping of the vertices onto aggregates.
       */
      bool admissible(const Vertex& vertex, const AggregateDescriptor& aggregate, const AggregatesMap<Vertex>& aggregates) const;

      /**
       * @brief The maximum distance of the vertex to any vertex in the
       * current aggregate.
       *
       * @return The maximum of all shortest paths from the vertex to any
       * vertex of the aggregate.
       */
      std::size_t distance(const Vertex& vertex, const AggregatesMap<Vertex>& aggregates);

      /**
       * @brief Find a strongly connected cluster of a vertex.
       *
       * @param vertex The vertex whose neighbouring aggregate we search.
       * @param aggregates The mapping of the vertices onto aggregates.
       * @return A vertex of neighbouring aggregate the vertex is allowed to
       * be added to.
       */
      Vertex mergeNeighbour(const Vertex& vertex, const AggregatesMap<Vertex>& aggregates) const;

      /**
       * @brief Find a nonisolated connected aggregate.
       *
       * @param vertex The vertex whose neighbouring aggregate we search.
       * @param aggregates The mapping of the vertices onto aggregates.
       * @param[out] list to store the vertices of neighbouring aggregates the vertex is allowed to
       * be added to.
       */
      void nonisoNeighbourAggregate(const Vertex& vertex,
                                    const AggregatesMap<Vertex>& aggregates,
                                    SLList<Vertex>& neighbours) const;

      /**
       * @brief Grows the aggregate from a seed.
       *
       * @param seed The first vertex of the aggregate.
       * @param aggregates The mapping of he vertices onto the aggregates.
       * @param c The coarsen criterium.
       */
      template<class C>
      void growAggregate(const Vertex& vertex, const AggregatesMap<Vertex>& aggregates, const C& c);
      template<class C>
      void growIsolatedAggregate(const Vertex& vertex, const AggregatesMap<Vertex>& aggregates, const C& c);
    };

#ifndef DOXYGEN

    template<class M, class N>
    inline void SymmetricDependency<M,N>::init(const Matrix* matrix)
    {
      matrix_ = matrix;
    }

    template<class M, class N>
    inline void SymmetricDependency<M,N>::initRow(const Row& row, int index)
    {
      DUNE_UNUSED_PARAMETER(row);
      maxValue_ = std::min(- std::numeric_limits<typename Matrix::field_type>::max(), std::numeric_limits<typename Matrix::field_type>::min());
      row_ = index;
      diagonal_ = norm_(matrix_->operator[](row_)[row_]);
    }

    template<class M, class N>
    inline void SymmetricDependency<M,N>::examine(const ColIter& col)
    {
      real_type eij = norm_(*col);
      typename Matrix::ConstColIterator opposite_entry =
        matrix_->operator[](col.index()).find(row_);
      if ( opposite_entry == matrix_->operator[](col.index()).end() )
      {
        // Consider this a weak connection we disregard.
        return;
      }
      real_type eji = norm_(*opposite_entry);

      // skip positive offdiagonals if norm preserves sign of them.
      if(!N::is_sign_preserving || eij<0 || eji<0)
        maxValue_ = std::max(maxValue_,
                             eij /diagonal_ * eji/
                             norm_(matrix_->operator[](col.index())[col.index()]));
    }

    template<class M, class N>
    template<class G>
    inline void SymmetricDependency<M,N>::examine(G& graph, const typename G::EdgeIterator& edge, const ColIter& col)
    {
      real_type eij = norm_(*col);
      typename Matrix::ConstColIterator opposite_entry =
        matrix_->operator[](col.index()).find(row_);

      if ( opposite_entry == matrix_->operator[](col.index()).end() )
      {
        // Consider this as a weak connection we disregard.
        return;
      }
      real_type eji = norm_(*opposite_entry);
      // skip positve offdiagonals if norm preserves sign of them.
      if(!N::is_sign_preserving || (eij<0 || eji<0))
        if(eji / norm_(matrix_->operator[](edge.target())[edge.target()]) *
           eij/ diagonal_ > alpha() * maxValue_) {
          edge.properties().setDepends();
          edge.properties().setInfluences();
          typename G::EdgeProperties& other = graph.getEdgeProperties(edge.target(), edge.source());
          other.setInfluences();
          other.setDepends();
        }
    }

    template<class M, class N>
    inline bool SymmetricDependency<M,N>::isIsolated()
    {
      return maxValue_  < beta();
    }


    template<class M, class N>
    inline void Dependency<M,N>::init(const Matrix* matrix)
    {
      matrix_ = matrix;
    }

    template<class M, class N>
    inline void Dependency<M,N>::initRow(const Row& row, int index)
    {
      DUNE_UNUSED_PARAMETER(row);
      maxValue_ = std::min(- std::numeric_limits<real_type>::max(), std::numeric_limits<real_type>::min());
      row_ = index;
      diagonal_ = norm_(matrix_->operator[](row_)[row_]);
    }

    template<class M, class N>
    inline void Dependency<M,N>::examine(const ColIter& col)
    {
      maxValue_ = std::max(maxValue_,
                           -norm_(*col));
    }

    template<class M, class N>
    template<class G>
    inline void Dependency<M,N>::examine(G& graph, const typename G::EdgeIterator& edge, const ColIter& col)
    {
      if(-norm_(*col) >= maxValue_ * alpha()) {
        edge.properties().setDepends();
        typedef typename G::EdgeDescriptor ED;
        ED e= graph.findEdge(edge.target(), edge.source());
        if(e!=std::numeric_limits<ED>::max())
        {
          typename G::EdgeProperties& other = graph.getEdgeProperties(e);
          other.setInfluences();
        }
      }
    }

    template<class M, class N>
    inline bool Dependency<M,N>::isIsolated()
    {
      return maxValue_  < beta() * diagonal_;
    }

    template<class G,class S>
    Aggregate<G,S>::Aggregate(MatrixGraph& graph, AggregatesMap<Vertex>& aggregates,
                              VertexSet& connected, std::vector<Vertex>& front)
      : vertices_(), id_(-1), graph_(graph), aggregates_(aggregates),
        connected_(connected), front_(front)
    {}

    template<class G,class S>
    void Aggregate<G,S>::reconstruct(const Vertex& vertex)
    {
      /*
         vertices_.push_back(vertex);
         typedef typename VertexList::const_iterator iterator;
         iterator begin = vertices_.begin();
         iterator end   = vertices_.end();*/
      throw "Not yet implemented";

      //      while(begin!=end){
      //for();
      //      }

    }

    template<class G,class S>
    inline void Aggregate<G,S>::seed(const Vertex& vertex)
    {
      dvverb<<"Connected cleared"<<std::endl;
      connected_.clear();
      vertices_.clear();
      connected_.insert(vertex);
      dvverb << " Inserting "<<vertex<<" size="<<connected_.size();
      ++id_ ;
      add(vertex);
    }


    template<class G,class S>
    inline void Aggregate<G,S>::add(const Vertex& vertex)
    {
      vertices_.insert(vertex);
      aggregates_[vertex]=id_;
      if(front_.size())
        front_.erase(std::lower_bound(front_.begin(), front_.end(), vertex));


      typedef typename MatrixGraph::ConstEdgeIterator iterator;
      const iterator end = graph_.endEdges(vertex);
      for(iterator edge = graph_.beginEdges(vertex); edge != end; ++edge) {
        dvverb << " Inserting "<<aggregates_[edge.target()];
        connected_.insert(aggregates_[edge.target()]);
        dvverb <<" size="<<connected_.size();
        if(aggregates_[edge.target()]==AggregatesMap<Vertex>::UNAGGREGATED &&
           !graph_.getVertexProperties(edge.target()).front())
        {
          front_.push_back(edge.target());
          graph_.getVertexProperties(edge.target()).setFront();
        }
      }
      dvverb <<std::endl;
      std::sort(front_.begin(), front_.end());
    }

    template<class G,class S>
    inline void Aggregate<G,S>::add(std::vector<Vertex>& vertices)
    {
#ifndef NDEBUG
      std::size_t oldsize = vertices_.size();
#endif
      typedef typename std::vector<Vertex>::iterator Iterator;

      typedef typename VertexSet::iterator SIterator;

      SIterator pos=vertices_.begin();
      std::vector<Vertex> newFront;
      newFront.reserve(front_.capacity());

      std::set_difference(front_.begin(), front_.end(), vertices.begin(), vertices.end(),
                          std::back_inserter(newFront));
      front_=newFront;

      for(Iterator vertex=vertices.begin(); vertex != vertices.end(); ++vertex)
      {
        pos=vertices_.insert(pos,*vertex);
        vertices_.insert(*vertex);
        graph_.getVertexProperties(*vertex).resetFront(); // Not a front node any more.
        aggregates_[*vertex]=id_;

        typedef typename MatrixGraph::ConstEdgeIterator iterator;
        const iterator end = graph_.endEdges(*vertex);
        for(iterator edge = graph_.beginEdges(*vertex); edge != end; ++edge) {
          dvverb << " Inserting "<<aggregates_[edge.target()];
          connected_.insert(aggregates_[edge.target()]);
          if(aggregates_[edge.target()]==AggregatesMap<Vertex>::UNAGGREGATED &&
             !graph_.getVertexProperties(edge.target()).front())
          {
            front_.push_back(edge.target());
            graph_.getVertexProperties(edge.target()).setFront();
          }
          dvverb <<" size="<<connected_.size();
        }
        dvverb <<std::endl;
      }
      std::sort(front_.begin(), front_.end());
      assert(oldsize+vertices.size()==vertices_.size());
    }
    template<class G,class S>
    inline void Aggregate<G,S>::clear()
    {
      vertices_.clear();
      connected_.clear();
      id_=-1;
    }

    template<class G,class S>
    inline typename Aggregate<G,S>::VertexSet::size_type
    Aggregate<G,S>::size()
    {
      return vertices_.size();
    }

    template<class G,class S>
    inline typename Aggregate<G,S>::VertexSet::size_type
    Aggregate<G,S>::connectSize()
    {
      return connected_.size();
    }

    template<class G,class S>
    inline int Aggregate<G,S>::id()
    {
      return id_;
    }

    template<class G,class S>
    inline typename Aggregate<G,S>::const_iterator Aggregate<G,S>::begin() const
    {
      return vertices_.begin();
    }

    template<class G,class S>
    inline typename Aggregate<G,S>::const_iterator Aggregate<G,S>::end() const
    {
      return vertices_.end();
    }

    template<class V>
    const V AggregatesMap<V>::UNAGGREGATED = std::numeric_limits<V>::max();

    template<class V>
    const V AggregatesMap<V>::ISOLATED = std::numeric_limits<V>::max()-1;

    template<class V>
    AggregatesMap<V>::AggregatesMap()
      : aggregates_(0)
    {}

    template<class V>
    AggregatesMap<V>::~AggregatesMap()
    {
      if(aggregates_!=0)
        delete[] aggregates_;
    }


    template<class V>
    inline AggregatesMap<V>::AggregatesMap(std::size_t noVertices)
    {
      allocate(noVertices);
    }

    template<class V>
    inline std::size_t AggregatesMap<V>::noVertices() const
    {
      return noVertices_;
    }

    template<class V>
    inline void AggregatesMap<V>::allocate(std::size_t noVertices)
    {
      aggregates_ = new AggregateDescriptor[noVertices];
      noVertices_ = noVertices;

      for(std::size_t i=0; i < noVertices; i++)
        aggregates_[i]=UNAGGREGATED;
    }

    template<class V>
    inline void AggregatesMap<V>::free()
    {
      assert(aggregates_ != 0);
      delete[] aggregates_;
      aggregates_=0;
    }

    template<class V>
    inline typename AggregatesMap<V>::AggregateDescriptor&
    AggregatesMap<V>::operator[](const VertexDescriptor& v)
    {
      return aggregates_[v];
    }

    template<class V>
    inline const typename AggregatesMap<V>::AggregateDescriptor&
    AggregatesMap<V>::operator[](const VertexDescriptor& v) const
    {
      return aggregates_[v];
    }

    template<class V>
    template<bool reset, class G, class F,class VM>
    inline std::size_t AggregatesMap<V>::breadthFirstSearch(const V& start,
                                                            const AggregateDescriptor& aggregate,
                                                            const G& graph, F& aggregateVisitor,
                                                            VM& visitedMap) const
    {
      VertexList vlist;

      DummyEdgeVisitor dummy;
      return breadthFirstSearch<true,reset>(start, aggregate, graph, vlist, aggregateVisitor, dummy, visitedMap);
    }

    template<class V>
    template<bool remove, bool reset, class G, class L, class F1, class F2, class VM>
    std::size_t AggregatesMap<V>::breadthFirstSearch(const V& start,
                                                     const AggregateDescriptor& aggregate,
                                                     const G& graph,
                                                     L& visited,
                                                     F1& aggregateVisitor,
                                                     F2& nonAggregateVisitor,
                                                     VM& visitedMap) const
    {
      typedef typename L::const_iterator ListIterator;
      int visitedSpheres = 0;

      visited.push_back(start);
      put(visitedMap, start, true);

      ListIterator current = visited.begin();
      ListIterator end = visited.end();
      std::size_t i=0, size=visited.size();

      // visit the neighbours of all vertices of the
      // current sphere.
      while(current != end) {

        for(; i<size; ++current, ++i) {
          typedef typename G::ConstEdgeIterator EdgeIterator;
          const EdgeIterator endEdge = graph.endEdges(*current);

          for(EdgeIterator edge = graph.beginEdges(*current);
              edge != endEdge; ++edge) {

            if(aggregates_[edge.target()]==aggregate) {
              if(!get(visitedMap, edge.target())) {
                put(visitedMap, edge.target(), true);
                visited.push_back(edge.target());
                aggregateVisitor(edge);
              }
            }else
              nonAggregateVisitor(edge);
          }
        }
        end = visited.end();
        size = visited.size();
        if(current != end)
          visitedSpheres++;
      }

      if(reset)
        for(current = visited.begin(); current != end; ++current)
          put(visitedMap, *current, false);


      if(remove)
        visited.clear();

      return visitedSpheres;
    }

    template<class G>
    Aggregator<G>::Aggregator()
      : graph_(0), aggregate_(0), front_(), connected_(), size_(-1)
    {}

    template<class G>
    Aggregator<G>::~Aggregator()
    {
      size_=-1;
    }

    template<class G, class C>
    void buildDependency(G& graph,
                         const typename C::Matrix& matrix,
                         C criterion, bool firstlevel)
    {
      //      assert(graph.isBuilt());
      typedef typename C::Matrix Matrix;
      typedef typename G::VertexIterator VertexIterator;

      criterion.init(&matrix);

      for(VertexIterator vertex = graph.begin(); vertex != graph.end(); ++vertex) {
        typedef typename Matrix::row_type Row;

        const Row& row = matrix[*vertex];

        // Tell the criterion what row we will examine now
        // This might for example be used for calculating the
        // maximum offdiagonal value
        criterion.initRow(row, *vertex);

        // On a first path all columns are examined. After this
        // the calculator should know whether the vertex is isolated.
        typedef typename Matrix::ConstColIterator ColIterator;
        ColIterator end = row.end();
        typename FieldTraits<typename Matrix::field_type>::real_type absoffdiag=0.;

        if(firstlevel) {
          for(ColIterator col = row.begin(); col != end; ++col)
            if(col.index()!=*vertex) {
              criterion.examine(col);
              absoffdiag=std::max(absoffdiag, col->frobenius_norm());
            }

          if(absoffdiag==0)
            vertex.properties().setExcludedBorder();
        }
        else
          for(ColIterator col = row.begin(); col != end; ++col)
            if(col.index()!=*vertex)
              criterion.examine(col);

        // reset the vertex properties
        //vertex.properties().reset();

        // Check whether the vertex is isolated.
        if(criterion.isIsolated()) {
          //std::cout<<"ISOLATED: "<<*vertex<<std::endl;
          vertex.properties().setIsolated();
        }else{
          // Examine all the edges beginning at this vertex.
          typedef typename G::EdgeIterator EdgeIterator;
          typedef typename Matrix::ConstColIterator ColIterator;
          EdgeIterator eEnd = vertex.end();
          ColIterator col = matrix[*vertex].begin();

          for(EdgeIterator edge = vertex.begin(); edge!= eEnd; ++edge, ++col) {
            // Move to the right column.
            while(col.index()!=edge.target())
              ++col;
            criterion.examine(graph, edge, col);
          }
        }

      }
    }


    template<class G>
    template<class V>
    inline Aggregator<G>::AggregateVisitor<V>::AggregateVisitor(const AggregatesMap<Vertex>& aggregates,
                                                                const AggregateDescriptor& aggregate, V& visitor)
      : aggregates_(aggregates), aggregate_(aggregate), visitor_(&visitor)
    {}

    template<class G>
    template<class V>
    inline void Aggregator<G>::AggregateVisitor<V>::operator()(const typename MatrixGraph::ConstEdgeIterator& edge)
    {
      if(aggregates_[edge.target()]==aggregate_)
        visitor_->operator()(edge);
    }

    template<class G>
    template<class V>
    inline void Aggregator<G>::visitAggregateNeighbours(const Vertex& vertex,
                                                        const AggregateDescriptor& aggregate,
                                                        const AggregatesMap<Vertex>& aggregates,
                                                        V& visitor) const
    {
      // Only evaluates for edge pointing to the aggregate
      AggregateVisitor<V> v(aggregates, aggregate, visitor);
      visitNeighbours(*graph_, vertex, v);
    }


    template<class G>
    inline Aggregator<G>::Counter::Counter()
      : count_(0)
    {}

    template<class G>
    inline void Aggregator<G>::Counter::increment()
    {
      ++count_;
    }

    template<class G>
    inline void Aggregator<G>::Counter::decrement()
    {
      --count_;
    }
    template<class G>
    inline int Aggregator<G>::Counter::value()
    {
      return count_;
    }

    template<class G>
    inline void Aggregator<G>::TwoWayCounter::operator()(const typename MatrixGraph::ConstEdgeIterator& edge)
    {
      if(edge.properties().isTwoWay())
        Counter::increment();
    }

    template<class G>
    int Aggregator<G>::twoWayConnections(const Vertex& vertex, const AggregateDescriptor& aggregate,
                                         const AggregatesMap<Vertex>& aggregates) const
    {
      TwoWayCounter counter;
      visitAggregateNeighbours(vertex, aggregate, aggregates, counter);
      return counter.value();
    }

    template<class G>
    int Aggregator<G>::oneWayConnections(const Vertex& vertex, const AggregateDescriptor& aggregate,
                                         const AggregatesMap<Vertex>& aggregates) const
    {
      OneWayCounter counter;
      visitAggregateNeighbours(vertex, aggregate, aggregates, counter);
      return counter.value();
    }

    template<class G>
    inline void Aggregator<G>::OneWayCounter::operator()(const typename MatrixGraph::ConstEdgeIterator& edge)
    {
      if(edge.properties().isOneWay())
        Counter::increment();
    }

    template<class G>
    inline Aggregator<G>::ConnectivityCounter::ConnectivityCounter(const VertexSet& connected,
                                                                   const AggregatesMap<Vertex>& aggregates)
      : Counter(), connected_(connected), aggregates_(aggregates)
    {}


    template<class G>
    inline void Aggregator<G>::ConnectivityCounter::operator()(const typename MatrixGraph::ConstEdgeIterator& edge)
    {
      if(connected_.find(aggregates_[edge.target()]) == connected_.end() || aggregates_[edge.target()]==AggregatesMap<Vertex>::UNAGGREGATED)
        // Would be a new connection
        Counter::increment();
      else{
        Counter::increment();
        Counter::increment();
      }
    }

    template<class G>
    inline double Aggregator<G>::connectivity(const Vertex& vertex, const AggregatesMap<Vertex>& aggregates) const
    {
      ConnectivityCounter counter(connected_, aggregates);
      double noNeighbours=visitNeighbours(*graph_, vertex, counter);
      return (double)counter.value()/noNeighbours;
    }

    template<class G>
    inline Aggregator<G>::DependencyCounter::DependencyCounter()
      : Counter()
    {}

    template<class G>
    inline void Aggregator<G>::DependencyCounter::operator()(const typename MatrixGraph::ConstEdgeIterator& edge)
    {
      if(edge.properties().depends())
        Counter::increment();
      if(edge.properties().influences())
        Counter::increment();
    }

    template<class G>
    int Aggregator<G>::unusedNeighbours(const Vertex& vertex, const AggregatesMap<Vertex>& aggregates) const
    {
      return aggregateNeighbours(vertex, AggregatesMap<Vertex>::UNAGGREGATED, aggregates);
    }

    template<class G>
    std::pair<int,int> Aggregator<G>::neighbours(const Vertex& vertex,
                                                 const AggregateDescriptor& aggregate,
                                                 const AggregatesMap<Vertex>& aggregates) const
    {
      DependencyCounter unused, aggregated;
      typedef AggregateVisitor<DependencyCounter> Counter;
      typedef tuple<Counter,Counter> CounterTuple;
      CombinedFunctor<CounterTuple> visitors(CounterTuple(Counter(aggregates, AggregatesMap<Vertex>::UNAGGREGATED, unused), Counter(aggregates, aggregate, aggregated)));
      visitNeighbours(*graph_, vertex, visitors);
      return std::make_pair(unused.value(), aggregated.value());
    }


    template<class G>
    int Aggregator<G>::aggregateNeighbours(const Vertex& vertex, const AggregateDescriptor& aggregate, const AggregatesMap<Vertex>& aggregates) const
    {
      DependencyCounter counter;
      visitAggregateNeighbours(vertex, aggregate, aggregates, counter);
      return counter.value();
    }

    template<class G>
    std::size_t Aggregator<G>::distance(const Vertex& vertex, const AggregatesMap<Vertex>& aggregates)
    {
      return 0;
      typename PropertyMapTypeSelector<VertexVisitedTag,G>::Type visitedMap = get(VertexVisitedTag(), *graph_);
      VertexList vlist;
      typename AggregatesMap<Vertex>::DummyEdgeVisitor dummy;
      return aggregates.template breadthFirstSearch<true,true>(vertex,
                                                               aggregate_->id(), *graph_,
                                                               vlist, dummy, dummy, visitedMap);
    }

    template<class G>
    inline Aggregator<G>::FrontMarker::FrontMarker(std::vector<Vertex>& front, MatrixGraph& graph)
      : front_(front), graph_(graph)
    {}

    template<class G>
    inline void Aggregator<G>::FrontMarker::operator()(const typename MatrixGraph::ConstEdgeIterator& edge)
    {
      Vertex target = edge.target();

      if(!graph_.getVertexProperties(target).front()) {
        front_.push_back(target);
        graph_.getVertexProperties(target).setFront();
      }
    }

    template<class G>
    inline bool Aggregator<G>::admissible(const Vertex& vertex, const AggregateDescriptor& aggregate, const AggregatesMap<Vertex>& aggregates) const
    {
      // Todo
      Dune::dvverb<<" Admissible not yet implemented!"<<std::endl;
      return true;
      //Situation 1: front node depends on two nodes. Then these
      // have to be strongly connected to each other

      // Iterate over all all neighbours of front node
      typedef typename MatrixGraph::ConstEdgeIterator Iterator;
      Iterator vend = graph_->endEdges(vertex);
      for(Iterator edge = graph_->beginEdges(vertex); edge != vend; ++edge) {
        // if(edge.properties().depends() && !edge.properties().influences()
        if(edge.properties().isStrong()
           && aggregates[edge.target()]==aggregate)
        {
          // Search for another link to the aggregate
          Iterator edge1 = edge;
          for(++edge1; edge1 != vend; ++edge1) {
            //if(edge1.properties().depends() && !edge1.properties().influences()
            if(edge1.properties().isStrong()
               && aggregates[edge.target()]==aggregate)
            {
              //Search for an edge connecting the two vertices that is
              //strong
              bool found=false;
              Iterator v2end = graph_->endEdges(edge.target());
              for(Iterator edge2 = graph_->beginEdges(edge.target()); edge2 != v2end; ++edge2) {
                if(edge2.target()==edge1.target() &&
                   edge2.properties().isStrong()) {
                  found =true;
                  break;
                }
              }
              if(found)
              {
                return true;
              }
            }
          }
        }
      }

      // Situation 2: cluster node depends on front node and other cluster node
      /// Iterate over all all neighbours of front node
      vend = graph_->endEdges(vertex);
      for(Iterator edge = graph_->beginEdges(vertex); edge != vend; ++edge) {
        //if(!edge.properties().depends() && edge.properties().influences()
        if(edge.properties().isStrong()
           && aggregates[edge.target()]==aggregate)
        {
          // Search for a link from target that stays within the aggregate
          Iterator v1end = graph_->endEdges(edge.target());

          for(Iterator edge1=graph_->beginEdges(edge.target()); edge1 != v1end; ++edge1) {
            //if(edge1.properties().depends() && !edge1.properties().influences()
            if(edge1.properties().isStrong()
               && aggregates[edge1.target()]==aggregate)
            {
              bool found=false;
              // Check if front node is also connected to this one
              Iterator v2end = graph_->endEdges(vertex);
              for(Iterator edge2 = graph_->beginEdges(vertex); edge2 != v2end; ++edge2) {
                if(edge2.target()==edge1.target()) {
                  if(edge2.properties().isStrong())
                    found=true;
                  break;
                }
              }
              if(found)
              {
                return true;
              }
            }
          }
        }
      }
      return false;
    }

    template<class G>
    void Aggregator<G>::unmarkFront()
    {
      typedef typename std::vector<Vertex>::const_iterator Iterator;

      for(Iterator vertex=front_.begin(); vertex != front_.end(); ++vertex)
        graph_->getVertexProperties(*vertex).resetFront();

      front_.clear();
    }

    template<class G>
    inline void
    Aggregator<G>::nonisoNeighbourAggregate(const Vertex& vertex,
                                            const AggregatesMap<Vertex>& aggregates,
                                            SLList<Vertex>& neighbours) const
    {
      typedef typename MatrixGraph::ConstEdgeIterator Iterator;
      Iterator end=graph_->beginEdges(vertex);
      neighbours.clear();

      for(Iterator edge=graph_->beginEdges(vertex); edge!=end; ++edge)
      {
        if(aggregates[edge.target()]!=AggregatesMap<Vertex>::UNAGGREGATED && graph_->getVertexProperties(edge.target()).isolated())
          neighbours.push_back(aggregates[edge.target()]);
      }
    }

    template<class G>
    inline typename G::VertexDescriptor Aggregator<G>::mergeNeighbour(const Vertex& vertex, const AggregatesMap<Vertex>& aggregates) const
    {
      typedef typename MatrixGraph::ConstEdgeIterator Iterator;

      Iterator end = graph_->endEdges(vertex);
      for(Iterator edge = graph_->beginEdges(vertex); edge != end; ++edge) {
        if(aggregates[edge.target()] != AggregatesMap<Vertex>::UNAGGREGATED &&
           graph_->getVertexProperties(edge.target()).isolated() == graph_->getVertexProperties(edge.source()).isolated()) {
          if( graph_->getVertexProperties(vertex).isolated() ||
              ((edge.properties().depends() || edge.properties().influences())
               && admissible(vertex, aggregates[edge.target()], aggregates)))
            return edge.target();
        }
      }
      return AggregatesMap<Vertex>::UNAGGREGATED;
    }

    template<class G>
    Aggregator<G>::FrontNeighbourCounter::FrontNeighbourCounter(const MatrixGraph& graph)
      : Counter(), graph_(graph)
    {}

    template<class G>
    void Aggregator<G>::FrontNeighbourCounter::operator()(const typename MatrixGraph::ConstEdgeIterator& edge)
    {
      if(graph_.getVertexProperties(edge.target()).front())
        Counter::increment();
    }

    template<class G>
    int Aggregator<G>::noFrontNeighbours(const Vertex& vertex) const
    {
      FrontNeighbourCounter counter(*graph_);
      visitNeighbours(*graph_, vertex, counter);
      return counter.value();
    }
    template<class G>
    inline bool Aggregator<G>::connected(const Vertex& vertex,
                                         const AggregateDescriptor& aggregate,
                                         const AggregatesMap<Vertex>& aggregates) const
    {
      typedef typename G::ConstEdgeIterator iterator;
      const iterator end = graph_->endEdges(vertex);
      for(iterator edge = graph_->beginEdges(vertex); edge != end; ++edge)
        if(aggregates[edge.target()]==aggregate)
          return true;
      return false;
    }
    template<class G>
    inline bool Aggregator<G>::connected(const Vertex& vertex,
                                         const SLList<AggregateDescriptor>& aggregateList,
                                         const AggregatesMap<Vertex>& aggregates) const
    {
      typedef typename SLList<AggregateDescriptor>::const_iterator Iter;
      for(Iter i=aggregateList.begin(); i!=aggregateList.end(); ++i)
        if(connected(vertex, *i, aggregates))
          return true;
      return false;
    }

    template<class G>
    template<class C>
    void Aggregator<G>::growIsolatedAggregate(const Vertex& seed, const AggregatesMap<Vertex>& aggregates, const C& c)
    {
      SLList<Vertex> connectedAggregates;
      nonisoNeighbourAggregate(seed, aggregates,connectedAggregates);

      while(aggregate_->size()< c.minAggregateSize() && aggregate_->connectSize() < c.maxConnectivity()) {
        double maxCon=-1;
        std::size_t maxFrontNeighbours=0;

        Vertex candidate=AggregatesMap<Vertex>::UNAGGREGATED;

        typedef typename std::vector<Vertex>::const_iterator Iterator;

        for(Iterator vertex = front_.begin(); vertex != front_.end(); ++vertex) {
          if(distance(*vertex, aggregates)>c.maxDistance())
            continue; // distance of proposes aggregate too big

          if(connectedAggregates.size()>0) {
            // there is already a neighbour cluster
            // front node must be connected to same neighbour cluster

            if(!connected(*vertex, connectedAggregates, aggregates))
              continue;
          }

          double con = connectivity(*vertex, aggregates);

          if(con == maxCon) {
            std::size_t frontNeighbours = noFrontNeighbours(*vertex);

            if(frontNeighbours >= maxFrontNeighbours) {
              maxFrontNeighbours = frontNeighbours;
              candidate = *vertex;
            }
          }else if(con > maxCon) {
            maxCon = con;
            maxFrontNeighbours = noFrontNeighbours(*vertex);
            candidate = *vertex;
          }
        }

        if(candidate==AggregatesMap<Vertex>::UNAGGREGATED)
          break;

        aggregate_->add(candidate);
      }
    }

    template<class G>
    template<class C>
    void Aggregator<G>::growAggregate(const Vertex& seed, const AggregatesMap<Vertex>& aggregates, const C& c)
    {

      std::size_t distance_ =0;
      while(aggregate_->size() < c.minAggregateSize()&& distance_<c.maxDistance()) {
        int maxTwoCons=0, maxOneCons=0, maxNeighbours=-1;
        double maxCon=-1;

        std::vector<Vertex> candidates;
        candidates.reserve(30);

        typedef typename std::vector<Vertex>::const_iterator Iterator;

        for(Iterator vertex = front_.begin(); vertex != front_.end(); ++vertex) {
          // Only nonisolated nodes are considered
          if(graph_->getVertexProperties(*vertex).isolated())
            continue;

          int twoWayCons = twoWayConnections(*vertex, aggregate_->id(), aggregates);

          /* The case of two way connections. */
          if( maxTwoCons == twoWayCons && twoWayCons > 0) {
            double con = connectivity(*vertex, aggregates);

            if(con == maxCon) {
              int neighbours = noFrontNeighbours(*vertex);

              if(neighbours > maxNeighbours) {
                maxNeighbours = neighbours;
                candidates.clear();
                candidates.push_back(*vertex);
              }else{
                candidates.push_back(*vertex);
              }
            }else if( con > maxCon) {
              maxCon = con;
              maxNeighbours = noFrontNeighbours(*vertex);
              candidates.clear();
              candidates.push_back(*vertex);
            }
          }else if(twoWayCons > maxTwoCons) {
            maxTwoCons = twoWayCons;
            maxCon = connectivity(*vertex, aggregates);
            maxNeighbours = noFrontNeighbours(*vertex);
            candidates.clear();
            candidates.push_back(*vertex);

            // two way connections preceed
            maxOneCons = std::numeric_limits<int>::max();
          }

          if(twoWayCons > 0)
          {
            continue; // THis is a two-way node, skip tests for one way nodes
          }

          /* The one way case */
          int oneWayCons = oneWayConnections(*vertex, aggregate_->id(), aggregates);

          if(oneWayCons==0)
            continue; // No strong connections, skip the tests.

          if(!admissible(*vertex, aggregate_->id(), aggregates))
            continue;

          if( maxOneCons == oneWayCons && oneWayCons > 0) {
            double con = connectivity(*vertex, aggregates);

            if(con == maxCon) {
              int neighbours = noFrontNeighbours(*vertex);

              if(neighbours > maxNeighbours) {
                maxNeighbours = neighbours;
                candidates.clear();
                candidates.push_back(*vertex);
              }else{
                if(neighbours==maxNeighbours)
                {
                  candidates.push_back(*vertex);
                }
              }
            }else if( con > maxCon) {
              maxCon = con;
              maxNeighbours = noFrontNeighbours(*vertex);
              candidates.clear();
              candidates.push_back(*vertex);
            }
          }else if(oneWayCons > maxOneCons) {
            maxOneCons = oneWayCons;
            maxCon = connectivity(*vertex, aggregates);
            maxNeighbours = noFrontNeighbours(*vertex);
            candidates.clear();
            candidates.push_back(*vertex);
          }
        }


        if(!candidates.size())
          break; // No more candidates found
        distance_=distance(seed, aggregates);
        candidates.resize(std::min(candidates.size(), c.maxAggregateSize()-
                                   aggregate_->size()));
        aggregate_->add(candidates);
      }
    }

    template<typename V>
    template<typename M, typename G, typename C>
    tuple<int,int,int,int> AggregatesMap<V>::buildAggregates(const M& matrix, G& graph, const C& criterion,
                                                             bool finestLevel)
    {
      Aggregator<G> aggregator;
      return aggregator.build(matrix, graph, *this, criterion, finestLevel);
    }

    template<class G>
    template<class M, class C>
    tuple<int,int,int,int> Aggregator<G>::build(const M& m, G& graph, AggregatesMap<Vertex>& aggregates, const C& c,
                                                bool finestLevel)
    {
      // Stack for fast vertex access
      Stack stack_(graph, *this, aggregates);

      graph_ = &graph;

      aggregate_ = new Aggregate<G,VertexSet>(graph, aggregates, connected_, front_);

      Timer watch;
      watch.reset();

      buildDependency(graph, m, c, finestLevel);

      dverb<<"Build dependency took "<< watch.elapsed()<<" seconds."<<std::endl;
      int noAggregates, conAggregates, isoAggregates, oneAggregates;
      std::size_t maxA=0, minA=1000000, avg=0;
      int skippedAggregates;
      noAggregates = conAggregates = isoAggregates = oneAggregates =
                                                       skippedAggregates = 0;

      while(true) {
        Vertex seed = stack_.pop();

        if(seed == Stack::NullEntry)
          // No more unaggregated vertices. We are finished!
          break;

        // Debugging output
        if((noAggregates+1)%10000 == 0)
          Dune::dverb<<"c";
        unmarkFront();

        if(graph.getVertexProperties(seed).excludedBorder()) {
          aggregates[seed]=AggregatesMap<Vertex>::ISOLATED;
          ++skippedAggregates;
          continue;
        }

        if(graph.getVertexProperties(seed).isolated()) {
          if(c.skipIsolated()) {
            // isolated vertices are not aggregated but skipped on the coarser levels.
            aggregates[seed]=AggregatesMap<Vertex>::ISOLATED;
            ++skippedAggregates;
            // skip rest as no agglomeration is done.
            continue;
          }else{
            aggregate_->seed(seed);
            growIsolatedAggregate(seed, aggregates, c);
          }
        }else{
          aggregate_->seed(seed);
          growAggregate(seed, aggregates, c);
        }

        /* The rounding step. */
        while(!(graph.getVertexProperties(seed).isolated()) && aggregate_->size() < c.maxAggregateSize()) {

          std::vector<Vertex> candidates;
          candidates.reserve(30);

          typedef typename std::vector<Vertex>::const_iterator Iterator;

          for(Iterator vertex = front_.begin(); vertex != front_.end(); ++vertex) {

            if(graph.getVertexProperties(*vertex).isolated())
              continue; // No isolated nodes here

            if(twoWayConnections( *vertex, aggregate_->id(), aggregates) == 0 &&
               (oneWayConnections( *vertex, aggregate_->id(), aggregates) == 0 ||
                !admissible( *vertex, aggregate_->id(), aggregates) ))
              continue;

            std::pair<int,int> neighbourPair=neighbours(*vertex, aggregate_->id(),
                                                        aggregates);

            //if(aggregateNeighbours(*vertex, aggregate_->id(), aggregates) <= unusedNeighbours(*vertex, aggregates))
            // continue;

            if(neighbourPair.first >= neighbourPair.second)
              continue;

            if(distance(*vertex, aggregates) > c.maxDistance())
              continue; // Distance too far
            candidates.push_back(*vertex);
            break;
          }

          if(!candidates.size()) break; // no more candidates found.

          candidates.resize(std::min(candidates.size(), c.maxAggregateSize()-
                                     aggregate_->size()));
          aggregate_->add(candidates);

        }

        // try to merge aggregates consisting of only one nonisolated vertex with other aggregates
        if(aggregate_->size()==1 && c.maxAggregateSize()>1) {
          if(!graph.getVertexProperties(seed).isolated()) {
            Vertex mergedNeighbour = mergeNeighbour(seed, aggregates);

            if(mergedNeighbour != AggregatesMap<Vertex>::UNAGGREGATED) {
              // assign vertex to the neighbouring cluster
              aggregates[seed] = aggregates[mergedNeighbour];
              aggregate_->invalidate();
            }else{
              ++avg;
              minA=std::min(minA,static_cast<std::size_t>(1));
              maxA=std::max(maxA,static_cast<std::size_t>(1));
              ++oneAggregates;
              ++conAggregates;
            }
          }else{
            ++avg;
            minA=std::min(minA,static_cast<std::size_t>(1));
            maxA=std::max(maxA,static_cast<std::size_t>(1));
            ++oneAggregates;
            ++isoAggregates;
          }
          ++avg;
        }else{
          avg+=aggregate_->size();
          minA=std::min(minA,aggregate_->size());
          maxA=std::max(maxA,aggregate_->size());
          if(graph.getVertexProperties(seed).isolated())
            ++isoAggregates;
          else
            ++conAggregates;
        }

      }

      Dune::dinfo<<"connected aggregates: "<<conAggregates;
      Dune::dinfo<<" isolated aggregates: "<<isoAggregates;
      if(conAggregates+isoAggregates>0)
        Dune::dinfo<<" one node aggregates: "<<oneAggregates<<" min size="
                   <<minA<<" max size="<<maxA
                   <<" avg="<<avg/(conAggregates+isoAggregates)<<std::endl;

      delete aggregate_;
      return make_tuple(conAggregates+isoAggregates,isoAggregates,
                        oneAggregates,skippedAggregates);
    }


    template<class G>
    Aggregator<G>::Stack::Stack(const MatrixGraph& graph, const Aggregator<G>& aggregatesBuilder,
                                const AggregatesMap<Vertex>& aggregates)
      : graph_(graph), aggregatesBuilder_(aggregatesBuilder), aggregates_(aggregates), begin_(graph.begin()), end_(graph.end())
    {
      //vals_ = new  Vertex[N];
    }

    template<class G>
    Aggregator<G>::Stack::~Stack()
    {
      //Dune::dverb << "Max stack size was "<<maxSize_<<" filled="<<filled_<<std::endl;
      //delete[] vals_;
    }

    template<class G>
    const typename Aggregator<G>::Vertex Aggregator<G>::Stack::NullEntry
      = std::numeric_limits<typename G::VertexDescriptor>::max();

    template<class G>
    inline typename G::VertexDescriptor Aggregator<G>::Stack::pop()
    {
      for(; begin_!=end_ && aggregates_[*begin_] != AggregatesMap<Vertex>::UNAGGREGATED; ++begin_) ;

      if(begin_!=end_)
      {
        typename G::VertexDescriptor current=*begin_;
        ++begin_;
        return current;
      }else
        return NullEntry;
    }

#endif // DOXYGEN

    template<class V>
    void printAggregates2d(const AggregatesMap<V>& aggregates, int n, int m,  std::ostream& os)
    {
      std::ios_base::fmtflags oldOpts=os.flags();

      os.setf(std::ios_base::right, std::ios_base::adjustfield);

      V max=0;
      int width=1;

      for(int i=0; i< n*m; i++)
        max=std::max(max, aggregates[i]);

      for(int i=10; i < 1000000; i*=10)
        if(max/i>0)
          width++;
        else
          break;

      for(int j=0, entry=0; j < m; j++) {
        for(int i=0; i<n; i++, entry++) {
          os.width(width);
          os<<aggregates[entry]<<" ";
        }

        os<<std::endl;
      }
      os<<std::endl;
      os.flags(oldOpts);
    }


  } // namespace Amg

} // namespace Dune


#endif


==> anc/xt-super/dune-istl/dune/istl/paamg/amg.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_AMG_AMG_HH
#define DUNE_AMG_AMG_HH

#include <memory>
#include <dune/common/exceptions.hh>
#include <dune/istl/paamg/smoother.hh>
#include <dune/istl/paamg/transfer.hh>
#include <dune/istl/paamg/hierarchy.hh>
#include <dune/istl/solvers.hh>
#include <dune/istl/scalarproducts.hh>
#include <dune/istl/superlu.hh>
#include <dune/istl/umfpack.hh>
#include <dune/istl/solvertype.hh>
#include <dune/common/typetraits.hh>
#include <dune/common/exceptions.hh>

namespace Dune
{
  namespace Amg
  {
    /**
     * @defgroup ISTL_PAAMG Parallel Algebraic Multigrid
     * @ingroup ISTL_Prec
     * @brief A Parallel Algebraic Multigrid based on Agglomeration.
     */

    /**
     * @addtogroup ISTL_PAAMG
     *
     * @{
     */

    /** @file
     * @author Markus Blatt
     * @brief The AMG preconditioner.
     */

    template<class M, class X, class S, class P, class K, class A>
    class KAMG;

    template<class T>
    class KAmgTwoGrid;

    /**
     * @brief Parallel algebraic multigrid based on agglomeration.
     *
     * \tparam M The matrix type
     * \tparam X The vector type
     * \tparam A An allocator for X
     */
    template<class M, class X, class S, class PI=SequentialInformation,
        class A=std::allocator<X> >
    class AMG : public Preconditioner<X,X>
    {
      template<class M1, class X1, class S1, class P1, class K1, class A1>
      friend class KAMG;

      friend class KAmgTwoGrid<AMG>;

    public:
      /** @brief The matrix operator type. */
      typedef M Operator;
      /**
       * @brief The type of the parallel information.
       * Either OwnerOverlapCommunication or another type
       * describing the parallel data distribution and
       * providing communication methods.
       */
      typedef PI ParallelInformation;
      /** @brief The operator hierarchy type. */
      typedef MatrixHierarchy<M, ParallelInformation, A> OperatorHierarchy;
      /** @brief The parallal data distribution hierarchy type. */
      typedef typename OperatorHierarchy::ParallelInformationHierarchy ParallelInformationHierarchy;

      /** @brief The domain type. */
      typedef X Domain;
      /** @brief The range type. */
      typedef X Range;
      /** @brief the type of the coarse solver. */
      typedef InverseOperator<X,X> CoarseSolver;
      /**
       * @brief The type of the smoother.
       *
       * One of the preconditioners implementing the Preconditioner interface.
       * Note that the smoother has to fit the ParallelInformation.*/
      typedef S Smoother;

      /** @brief The argument type for the construction of the smoother. */
      typedef typename SmootherTraits<Smoother>::Arguments SmootherArgs;

      enum {
        /** @brief The solver category. */
        category = S::category
      };

      /**
       * @brief Construct a new amg with a specific coarse solver.
       * @param matrices The already set up matix hierarchy.
       * @param coarseSolver The set up solver to use on the coarse
       * grid, must match the coarse matrix in the matrix hierachy.
       * @param smootherArgs The  arguments needed for thesmoother to use
       * for pre and post smoothing
       * @param gamma The number of subcycles. 1 for V-cycle, 2 for W-cycle.
       * @param preSmoothingSteps The number of smoothing steps for premoothing.
       * @param postSmoothingSteps The number of smoothing steps for postmoothing.
       * @param additive Whether to use additive multigrid.
       * @deprecated Use constructor
       * AMG(const OperatorHierarchy&, CoarseSolver&, const SmootherArgs, const Parameters&)
       * instead.
       * All parameters can be set in the criterion!
       */
      AMG(const OperatorHierarchy& matrices, CoarseSolver& coarseSolver,
          const SmootherArgs& smootherArgs, std::size_t gamma,
          std::size_t preSmoothingSteps,
          std::size_t postSmoothingSteps,
          bool additive=false) DUNE_DEPRECATED;

      /**
       * @brief Construct a new amg with a specific coarse solver.
       * @param matrices The already set up matix hierarchy.
       * @param coarseSolver The set up solver to use on the coarse
       * grid, must match the coarse matrix in the matrix hierachy.
       * @param smootherArgs The  arguments needed for thesmoother to use
       * for pre and post smoothing.
       * @param parms The parameters for the AMG.
       */
      AMG(const OperatorHierarchy& matrices, CoarseSolver& coarseSolver,
          const SmootherArgs& smootherArgs, const Parameters& parms);

      /**
       * @brief Construct an AMG with an inexact coarse solver based on the smoother.
       *
       * As coarse solver a preconditioned CG method with the smoother as preconditioner
       * will be used. The matrix hierarchy is built automatically.
       * @param fineOperator The operator on the fine level.
       * @param criterion The criterion describing the coarsening strategy. E. g. SymmetricCriterion
       * or UnsymmetricCriterion.
       * @param smootherArgs The arguments for constructing the smoothers.
       * @param gamma 1 for V-cycle, 2 for W-cycle
       * @param preSmoothingSteps The number of smoothing steps for premoothing.
       * @param postSmoothingSteps The number of smoothing steps for postmoothing.
       * @param additive Whether to use additive multigrid.
       * @param pinfo The information about the parallel distribution of the data.
       * @deprecated Use
       * AMG(const Operator&, const C&, const SmootherArgs, const ParallelInformation)
       * instead.
       * All parameters can be set in the criterion!
       */
      template<class C>
      AMG(const Operator& fineOperator, const C& criterion,
          const SmootherArgs& smootherArgs, std::size_t gamma,
          std::size_t preSmoothingSteps,
          std::size_t postSmoothingSteps,
          bool additive=false,
          const ParallelInformation& pinfo=ParallelInformation()) DUNE_DEPRECATED;

      /**
       * @brief Construct an AMG with an inexact coarse solver based on the smoother.
       *
       * As coarse solver a preconditioned CG method with the smoother as preconditioner
       * will be used. The matrix hierarchy is built automatically.
       * @param fineOperator The operator on the fine level.
       * @param criterion The criterion describing the coarsening strategy. E. g. SymmetricCriterion
       * or UnsymmetricCriterion, and providing the parameters.
       * @param smootherArgs The arguments for constructing the smoothers.
       * @param pinfo The information about the parallel distribution of the data.
       */
      template<class C>
      AMG(const Operator& fineOperator, const C& criterion,
          const SmootherArgs& smootherArgs=SmootherArgs(),
          const ParallelInformation& pinfo=ParallelInformation());

      /**
       * @brief Copy constructor.
       */
      AMG(const AMG& amg);

      ~AMG();

      /** \copydoc Preconditioner::pre */
      void pre(Domain& x, Range& b);

      /** \copydoc Preconditioner::apply */
      void apply(Domain& v, const Range& d);

      /** \copydoc Preconditioner::post */
      void post(Domain& x);

      /**
       * @brief Get the aggregate number of each unknown on the coarsest level.
       * @param cont The random access container to store the numbers in.
       */
      template<class A1>
      void getCoarsestAggregateNumbers(std::vector<std::size_t,A1>& cont);

      std::size_t levels();

      std::size_t maxlevels();

      /**
       * @brief Recalculate the matrix hierarchy.
       *
       * It is assumed that the coarsening for the changed fine level
       * matrix would yield the same aggregates. In this case it suffices
       * to recalculate all the Galerkin products for the matrices of the
       * coarser levels.
       */
      void recalculateHierarchy()
      {
        matrices_->recalculateGalerkin(NegateSet<typename PI::OwnerSet>());
      }

      /**
       * @brief Check whether the coarse solver used is a direct solver.
       * @return True if the coarse level solver is a direct solver.
       */
      bool usesDirectCoarseLevelSolver() const;

    private:
      /**
       * @brief Create matrix and smoother hierarchies.
       * @param criterion The coarsening criterion.
       * @param matrix The fine level matrix operator.
       * @param pinfo The fine level parallel information.
       */
      template<class C>
      void createHierarchies(C& criterion, Operator& matrix,
                             const PI& pinfo);
      /**
       * @brief A struct that holds the context of the current level.
       *
       * These are the iterators to the smoother, matrix, parallel information,
       * and so on needed for the computations on the current level.
       */
      struct LevelContext
      {
        typedef Smoother SmootherType;
        /**
         * @brief The iterator over the smoothers.
         */
        typename Hierarchy<Smoother,A>::Iterator smoother;
        /**
         * @brief The iterator over the matrices.
         */
        typename OperatorHierarchy::ParallelMatrixHierarchy::ConstIterator matrix;
        /**
         * @brief The iterator over the parallel information.
         */
        typename ParallelInformationHierarchy::Iterator pinfo;
        /**
         * @brief The iterator over the redistribution information.
         */
        typename OperatorHierarchy::RedistributeInfoList::const_iterator redist;
        /**
         * @brief The iterator over the aggregates maps.
         */
        typename OperatorHierarchy::AggregatesMapList::const_iterator aggregates;
        /**
         * @brief The iterator over the left hand side.
         */
        typename Hierarchy<Domain,A>::Iterator lhs;
        /**
         * @brief The iterator over the updates.
         */
        typename Hierarchy<Domain,A>::Iterator update;
        /**
         * @brief The iterator over the right hand sided.
         */
        typename Hierarchy<Range,A>::Iterator rhs;
        /**
         * @brief The level index.
         */
        std::size_t level;
      };


      /**
       * @brief Multigrid cycle on a level.
       * @param levelContext the iterators of the current level.
       */
      void mgc(LevelContext& levelContext);

      void additiveMgc();

      /**
       * @brief Move the iterators to the finer level
       * @param levelContext the iterators of the current level.
       * @param processedFineLevel Whether the process computed on
       *         fine level or not.
       */
      void moveToFineLevel(LevelContext& levelContext,bool processedFineLevel);

      /**
       * @brief Move the iterators to the coarser level.
       * @param levelContext the iterators of the current level
       */
      bool moveToCoarseLevel(LevelContext& levelContext);

      /**
       * @brief Initialize iterators over levels with fine level.
       * @param levelContext the iterators of the current level
       */
      void initIteratorsWithFineLevel(LevelContext& levelContext);

      /**  @brief The matrix we solve. */
      std::shared_ptr<OperatorHierarchy> matrices_;
      /** @brief The arguments to construct the smoother */
      SmootherArgs smootherArgs_;
      /** @brief The hierarchy of the smoothers. */
      std::shared_ptr<Hierarchy<Smoother,A> > smoothers_;
      /** @brief The solver of the coarsest level. */
      std::shared_ptr<CoarseSolver> solver_;
      /** @brief The right hand side of our problem. */
      Hierarchy<Range,A>* rhs_;
      /** @brief The left approximate solution of our problem. */
      Hierarchy<Domain,A>* lhs_;
      /** @brief The total update for the outer solver. */
      Hierarchy<Domain,A>* update_;
      /** @brief The type of the chooser of the scalar product. */
      typedef Dune::ScalarProductChooser<X,PI,M::category> ScalarProductChooser;
      /** @brief The type of the scalar product for the coarse solver. */
      typedef typename ScalarProductChooser::ScalarProduct ScalarProduct;
      typedef std::shared_ptr<ScalarProduct> ScalarProductPointer;
      /** @brief Scalar product on the coarse level. */
      ScalarProductPointer scalarProduct_;
      /** @brief Gamma, 1 for V-cycle and 2 for W-cycle. */
      std::size_t gamma_;
      /** @brief The number of pre and postsmoothing steps. */
      std::size_t preSteps_;
      /** @brief The number of postsmoothing steps. */
      std::size_t postSteps_;
      bool buildHierarchy_;
      bool additive;
      bool coarsesolverconverged;
      std::shared_ptr<Smoother> coarseSmoother_;
      /** @brief The verbosity level. */
      std::size_t verbosity_;
    };

    template<class M, class X, class S, class PI, class A>
    inline AMG<M,X,S,PI,A>::AMG(const AMG& amg)
    : matrices_(amg.matrices_), smootherArgs_(amg.smootherArgs_),
      smoothers_(amg.smoothers_), solver_(amg.solver_),
      rhs_(), lhs_(), update_(),
      scalarProduct_(amg.scalarProduct_), gamma_(amg.gamma_),
      preSteps_(amg.preSteps_), postSteps_(amg.postSteps_),
      buildHierarchy_(amg.buildHierarchy_),
      additive(amg.additive), coarsesolverconverged(amg.coarsesolverconverged),
      coarseSmoother_(amg.coarseSmoother_), verbosity_(amg.verbosity_)
    {
      if(amg.rhs_)
        rhs_=new Hierarchy<Range,A>(*amg.rhs_);
      if(amg.lhs_)
        lhs_=new Hierarchy<Domain,A>(*amg.lhs_);
      if(amg.update_)
        update_=new Hierarchy<Domain,A>(*amg.update_);
    }

    template<class M, class X, class S, class PI, class A>
    AMG<M,X,S,PI,A>::AMG(const OperatorHierarchy& matrices, CoarseSolver& coarseSolver,
                         const SmootherArgs& smootherArgs,
                         std::size_t gamma, std::size_t preSmoothingSteps,
                         std::size_t postSmoothingSteps, bool additive_)
      : matrices_(&matrices), smootherArgs_(smootherArgs),
        smoothers_(new Hierarchy<Smoother,A>), solver_(&coarseSolver),
        rhs_(), lhs_(), update_(), scalarProduct_(0),
        gamma_(gamma), preSteps_(preSmoothingSteps), postSteps_(postSmoothingSteps), buildHierarchy_(false),
        additive(additive_), coarsesolverconverged(true),
        coarseSmoother_(), verbosity_(2)
    {
      assert(matrices_->isBuilt());

      // build the necessary smoother hierarchies
      matrices_->coarsenSmoother(*smoothers_, smootherArgs_);
    }

    template<class M, class X, class S, class PI, class A>
    AMG<M,X,S,PI,A>::AMG(const OperatorHierarchy& matrices, CoarseSolver& coarseSolver,
                         const SmootherArgs& smootherArgs,
                         const Parameters& parms)
      : matrices_(&matrices), smootherArgs_(smootherArgs),
        smoothers_(new Hierarchy<Smoother,A>), solver_(&coarseSolver),
        rhs_(), lhs_(), update_(), scalarProduct_(0),
        gamma_(parms.getGamma()), preSteps_(parms.getNoPreSmoothSteps()),
        postSteps_(parms.getNoPostSmoothSteps()), buildHierarchy_(false),
        additive(parms.getAdditive()), coarsesolverconverged(true),
        coarseSmoother_(), verbosity_(parms.debugLevel())
    {
      assert(matrices_->isBuilt());

      // build the necessary smoother hierarchies
      matrices_->coarsenSmoother(*smoothers_, smootherArgs_);
    }

    template<class M, class X, class S, class PI, class A>
    template<class C>
    AMG<M,X,S,PI,A>::AMG(const Operator& matrix,
                         const C& criterion,
                         const SmootherArgs& smootherArgs,
                         std::size_t gamma, std::size_t preSmoothingSteps,
                         std::size_t postSmoothingSteps,
                         bool additive_,
                         const PI& pinfo)
      : smootherArgs_(smootherArgs),
        smoothers_(new Hierarchy<Smoother,A>), solver_(),
        rhs_(), lhs_(), update_(), scalarProduct_(), gamma_(gamma),
        preSteps_(preSmoothingSteps), postSteps_(postSmoothingSteps), buildHierarchy_(true),
        additive(additive_), coarsesolverconverged(true),
        coarseSmoother_(), verbosity_(criterion.debugLevel())
    {
      static_assert(static_cast<int>(M::category)==static_cast<int>(S::category),
                    "Matrix and Solver must match in terms of category!");
      // TODO: reestablish compile time checks.
      //static_assert(static_cast<int>(PI::category)==static_cast<int>(S::category),
      //             "Matrix and Solver must match in terms of category!");
      createHierarchies(criterion, const_cast<Operator&>(matrix), pinfo);
    }

    template<class M, class X, class S, class PI, class A>
    template<class C>
    AMG<M,X,S,PI,A>::AMG(const Operator& matrix,
                         const C& criterion,
                         const SmootherArgs& smootherArgs,
                         const PI& pinfo)
      : smootherArgs_(smootherArgs),
        smoothers_(new Hierarchy<Smoother,A>), solver_(),
        rhs_(), lhs_(), update_(), scalarProduct_(),
        gamma_(criterion.getGamma()), preSteps_(criterion.getNoPreSmoothSteps()),
        postSteps_(criterion.getNoPostSmoothSteps()), buildHierarchy_(true),
        additive(criterion.getAdditive()), coarsesolverconverged(true),
        coarseSmoother_(), verbosity_(criterion.debugLevel())
    {
      static_assert(static_cast<int>(M::category)==static_cast<int>(S::category),
                         "Matrix and Solver must match in terms of category!");
      // TODO: reestablish compile time checks.
      //static_assert(static_cast<int>(PI::category)==static_cast<int>(S::category),
      //             "Matrix and Solver must match in terms of category!");
      createHierarchies(criterion, const_cast<Operator&>(matrix), pinfo);
    }


    template<class M, class X, class S, class PI, class A>
    AMG<M,X,S,PI,A>::~AMG()
    {
      if(buildHierarchy_) {
        if(solver_)
          solver_.reset();
        if(coarseSmoother_)
          coarseSmoother_.reset();
      }
      if(lhs_)
        delete lhs_;
      lhs_=nullptr;
      if(update_)
        delete update_;
      update_=nullptr;
      if(rhs_)
        delete rhs_;
      rhs_=nullptr;
    }

    template<class M, class X, class S, class PI, class A>
    template<class C>
    void AMG<M,X,S,PI,A>::createHierarchies(C& criterion, Operator& matrix,
                                            const PI& pinfo)
    {
      Timer watch;
      matrices_.reset(new OperatorHierarchy(matrix, pinfo));

      matrices_->template build<NegateSet<typename PI::OwnerSet> >(criterion);

      // build the necessary smoother hierarchies
      matrices_->coarsenSmoother(*smoothers_, smootherArgs_);

            if(buildHierarchy_ && matrices_->levels()==matrices_->maxlevels()) {
        // We have the carsest level. Create the coarse Solver
        SmootherArgs sargs(smootherArgs_);
        sargs.iterations = 1;

        typename ConstructionTraits<Smoother>::Arguments cargs;
        cargs.setArgs(sargs);
        if(matrices_->redistributeInformation().back().isSetup()) {
          // Solve on the redistributed partitioning
          cargs.setMatrix(matrices_->matrices().coarsest().getRedistributed().getmat());
          cargs.setComm(matrices_->parallelInformation().coarsest().getRedistributed());
        }else{
          cargs.setMatrix(matrices_->matrices().coarsest()->getmat());
          cargs.setComm(*matrices_->parallelInformation().coarsest());
        }

        coarseSmoother_.reset(ConstructionTraits<Smoother>::construct(cargs));
        scalarProduct_.reset(ScalarProductChooser::construct(cargs.getComm()));

#if HAVE_SUPERLU || HAVE_UMFPACK
#if HAVE_UMFPACK
#define DIRECTSOLVER UMFPack
#else
#define DIRECTSOLVER SuperLU
#endif
        // Use superlu if we are purely sequential or with only one processor on the coarsest level.
        if(is_same<ParallelInformation,SequentialInformation>::value // sequential mode
           || matrices_->parallelInformation().coarsest()->communicator().size()==1 //parallel mode and only one processor
           || (matrices_->parallelInformation().coarsest().isRedistributed()
               && matrices_->parallelInformation().coarsest().getRedistributed().communicator().size()==1
               && matrices_->parallelInformation().coarsest().getRedistributed().communicator().size()>0)) { // redistribute and 1 proc
          if(matrices_->parallelInformation().coarsest().isRedistributed())
          {
            if(matrices_->matrices().coarsest().getRedistributed().getmat().N()>0)
              // We are still participating on this level
              solver_.reset(new DIRECTSOLVER<typename M::matrix_type>(matrices_->matrices().coarsest().getRedistributed().getmat(), false, false));
            else
              solver_.reset();
          }else
            solver_.reset(new DIRECTSOLVER<typename M::matrix_type>(matrices_->matrices().coarsest()->getmat(), false, false));
          if(verbosity_>0 && matrices_->parallelInformation().coarsest()->communicator().rank()==0)
            std::cout<< "Using a direct coarse solver (" << static_cast< DIRECTSOLVER<typename M::matrix_type>* >(solver_.get())->name() << ")" << std::endl;
        }else
#undef DIRECTSOLVER
#endif
        {
          if(matrices_->parallelInformation().coarsest().isRedistributed())
          {
            if(matrices_->matrices().coarsest().getRedistributed().getmat().N()>0)
              // We are still participating on this level
              solver_.reset(new BiCGSTABSolver<X>(const_cast<M&>(matrices_->matrices().coarsest().getRedistributed()),
                                                  *scalarProduct_,
                                                  *coarseSmoother_, 1E-2, 1000, 0));
            else
              solver_.reset();
          }else
            solver_.reset(new BiCGSTABSolver<X>(const_cast<M&>(*matrices_->matrices().coarsest()),
                                                *scalarProduct_,
                                                *coarseSmoother_, 1E-2, 1000, 0));
        }
      }

      if(verbosity_>0 && matrices_->parallelInformation().finest()->communicator().rank()==0)
        std::cout<<"Building hierarchy of "<<matrices_->maxlevels()<<" levels "
                 <<"(inclusive coarse solver) took "<<watch.elapsed()<<" seconds."<<std::endl;
    }


    template<class M, class X, class S, class PI, class A>
    void AMG<M,X,S,PI,A>::pre(Domain& x, Range& b)
    {
      // Detect Matrix rows where all offdiagonal entries are
      // zero and set x such that  A_dd*x_d=b_d
      // Thus users can be more careless when setting up their linear
      // systems.
      typedef typename M::matrix_type Matrix;
      typedef typename Matrix::ConstRowIterator RowIter;
      typedef typename Matrix::ConstColIterator ColIter;
      typedef typename Matrix::block_type Block;
      Block zero;
      zero=typename Matrix::field_type();

      const Matrix& mat=matrices_->matrices().finest()->getmat();
      for(RowIter row=mat.begin(); row!=mat.end(); ++row) {
        bool isDirichlet = true;
        bool hasDiagonal = false;
        Block diagonal;
        for(ColIter col=row->begin(); col!=row->end(); ++col) {
          if(row.index()==col.index()) {
            diagonal = *col;
            hasDiagonal = false;
          }else{
            if(*col!=zero)
              isDirichlet = false;
          }
        }
        if(isDirichlet && hasDiagonal)
          diagonal.solve(x[row.index()], b[row.index()]);
      }

      if(smoothers_->levels()>0)
        smoothers_->finest()->pre(x,b);
      else
        // No smoother to make x consistent! Do it by hand
        matrices_->parallelInformation().coarsest()->copyOwnerToAll(x,x);
      Range* copy = new Range(b);
      if(rhs_)
        delete rhs_;
      rhs_ = new Hierarchy<Range,A>(copy);
      Domain* dcopy = new Domain(x);
      if(lhs_)
        delete lhs_;
      lhs_ = new Hierarchy<Domain,A>(dcopy);
      dcopy = new Domain(x);
      if(update_)
        delete update_;
      update_ = new Hierarchy<Domain,A>(dcopy);
      matrices_->coarsenVector(*rhs_);
      matrices_->coarsenVector(*lhs_);
      matrices_->coarsenVector(*update_);

      // Preprocess all smoothers
      typedef typename Hierarchy<Smoother,A>::Iterator Iterator;
      typedef typename Hierarchy<Range,A>::Iterator RIterator;
      typedef typename Hierarchy<Domain,A>::Iterator DIterator;
      Iterator coarsest = smoothers_->coarsest();
      Iterator smoother = smoothers_->finest();
      RIterator rhs = rhs_->finest();
      DIterator lhs = lhs_->finest();
      if(smoothers_->levels()>0) {

        assert(lhs_->levels()==rhs_->levels());
        assert(smoothers_->levels()==lhs_->levels() || matrices_->levels()==matrices_->maxlevels());
        assert(smoothers_->levels()+1==lhs_->levels() || matrices_->levels()<matrices_->maxlevels());

        if(smoother!=coarsest)
          for(++smoother, ++lhs, ++rhs; smoother != coarsest; ++smoother, ++lhs, ++rhs)
            smoother->pre(*lhs,*rhs);
        smoother->pre(*lhs,*rhs);
      }


      // The preconditioner might change x and b. So we have to
      // copy the changes to the original vectors.
      x = *lhs_->finest();
      b = *rhs_->finest();

    }
    template<class M, class X, class S, class PI, class A>
    std::size_t AMG<M,X,S,PI,A>::levels()
    {
      return matrices_->levels();
    }
    template<class M, class X, class S, class PI, class A>
    std::size_t AMG<M,X,S,PI,A>::maxlevels()
    {
      return matrices_->maxlevels();
    }

    /** \copydoc Preconditioner::apply */
    template<class M, class X, class S, class PI, class A>
    void AMG<M,X,S,PI,A>::apply(Domain& v, const Range& d)
    {
      LevelContext levelContext;

      if(additive) {
        *(rhs_->finest())=d;
        additiveMgc();
        v=*lhs_->finest();
      }else{
        // Init all iterators for the current level
        initIteratorsWithFineLevel(levelContext);


        *levelContext.lhs = v;
        *levelContext.rhs = d;
        *levelContext.update=0;
        levelContext.level=0;

        mgc(levelContext);

        if(postSteps_==0||matrices_->maxlevels()==1)
          levelContext.pinfo->copyOwnerToAll(*levelContext.update, *levelContext.update);

        v=*levelContext.update;
      }

    }

    template<class M, class X, class S, class PI, class A>
    void AMG<M,X,S,PI,A>::initIteratorsWithFineLevel(LevelContext& levelContext)
    {
      levelContext.smoother = smoothers_->finest();
      levelContext.matrix = matrices_->matrices().finest();
      levelContext.pinfo = matrices_->parallelInformation().finest();
      levelContext.redist =
        matrices_->redistributeInformation().begin();
      levelContext.aggregates = matrices_->aggregatesMaps().begin();
      levelContext.lhs = lhs_->finest();
      levelContext.update = update_->finest();
      levelContext.rhs = rhs_->finest();
    }

    template<class M, class X, class S, class PI, class A>
    bool AMG<M,X,S,PI,A>
    ::moveToCoarseLevel(LevelContext& levelContext)
    {

      bool processNextLevel=true;

      if(levelContext.redist->isSetup()) {
        levelContext.redist->redistribute(static_cast<const Range&>(*levelContext.rhs),
                             levelContext.rhs.getRedistributed());
        processNextLevel = levelContext.rhs.getRedistributed().size()>0;
        if(processNextLevel) {
          //restrict defect to coarse level right hand side.
          typename Hierarchy<Range,A>::Iterator fineRhs = levelContext.rhs++;
          ++levelContext.pinfo;
          Transfer<typename OperatorHierarchy::AggregatesMap::AggregateDescriptor,Range,ParallelInformation>
          ::restrictVector(*(*levelContext.aggregates), *levelContext.rhs,
                           static_cast<const Range&>(fineRhs.getRedistributed()),
                           *levelContext.pinfo);
        }
      }else{
        //restrict defect to coarse level right hand side.
        typename Hierarchy<Range,A>::Iterator fineRhs = levelContext.rhs++;
        ++levelContext.pinfo;
        Transfer<typename OperatorHierarchy::AggregatesMap::AggregateDescriptor,Range,ParallelInformation>
        ::restrictVector(*(*levelContext.aggregates),
                         *levelContext.rhs, static_cast<const Range&>(*fineRhs),
                         *levelContext.pinfo);
      }

      if(processNextLevel) {
        // prepare coarse system
        ++levelContext.lhs;
        ++levelContext.update;
        ++levelContext.matrix;
        ++levelContext.level;
        ++levelContext.redist;

        if(levelContext.matrix != matrices_->matrices().coarsest() || matrices_->levels()<matrices_->maxlevels()) {
          // next level is not the globally coarsest one
          ++levelContext.smoother;
          ++levelContext.aggregates;
        }
        // prepare the update on the next level
        *levelContext.update=0;
      }
      return processNextLevel;
    }

    template<class M, class X, class S, class PI, class A>
    void AMG<M,X,S,PI,A>
    ::moveToFineLevel(LevelContext& levelContext, bool processNextLevel)
    {
      if(processNextLevel) {
        if(levelContext.matrix != matrices_->matrices().coarsest() || matrices_->levels()<matrices_->maxlevels()) {
          // previous level is not the globally coarsest one
          --levelContext.smoother;
          --levelContext.aggregates;
        }
        --levelContext.redist;
        --levelContext.level;
        //prolongate and add the correction (update is in coarse left hand side)
        --levelContext.matrix;

        //typename Hierarchy<Domain,A>::Iterator coarseLhs = lhs--;
        --levelContext.lhs;
        --levelContext.pinfo;
      }
      if(levelContext.redist->isSetup()) {
        // Need to redistribute during prolongateVector
        levelContext.lhs.getRedistributed()=0;
        Transfer<typename OperatorHierarchy::AggregatesMap::AggregateDescriptor,Range,ParallelInformation>
        ::prolongateVector(*(*levelContext.aggregates), *levelContext.update, *levelContext.lhs,
                           levelContext.lhs.getRedistributed(),
                           matrices_->getProlongationDampingFactor(),
                           *levelContext.pinfo, *levelContext.redist);
      }else{
        *levelContext.lhs=0;
        Transfer<typename OperatorHierarchy::AggregatesMap::AggregateDescriptor,Range,ParallelInformation>
        ::prolongateVector(*(*levelContext.aggregates), *levelContext.update, *levelContext.lhs,
                           matrices_->getProlongationDampingFactor(),
                           *levelContext.pinfo);
      }


      if(processNextLevel) {
        --levelContext.update;
        --levelContext.rhs;
      }

      *levelContext.update += *levelContext.lhs;
    }

    template<class M, class X, class S, class PI, class A>
    bool AMG<M,X,S,PI,A>::usesDirectCoarseLevelSolver() const
    {
      return IsDirectSolver< CoarseSolver>::value;
    }

    template<class M, class X, class S, class PI, class A>
    void AMG<M,X,S,PI,A>::mgc(LevelContext& levelContext){
      if(levelContext.matrix == matrices_->matrices().coarsest() && levels()==maxlevels()) {
        // Solve directly
        InverseOperatorResult res;
        res.converged=true; // If we do not compute this flag will not get updated
        if(levelContext.redist->isSetup()) {
          levelContext.redist->redistribute(*levelContext.rhs, levelContext.rhs.getRedistributed());
          if(levelContext.rhs.getRedistributed().size()>0) {
            // We are still participating in the computation
            levelContext.pinfo.getRedistributed().copyOwnerToAll(levelContext.rhs.getRedistributed(),
                                                    levelContext.rhs.getRedistributed());
            solver_->apply(levelContext.update.getRedistributed(),
                           levelContext.rhs.getRedistributed(), res);
          }
          levelContext.redist->redistributeBackward(*levelContext.update, levelContext.update.getRedistributed());
          levelContext.pinfo->copyOwnerToAll(*levelContext.update, *levelContext.update);
        }else{
          levelContext.pinfo->copyOwnerToAll(*levelContext.rhs, *levelContext.rhs);
          solver_->apply(*levelContext.update, *levelContext.rhs, res);
        }

        if (!res.converged)
          coarsesolverconverged = false;
      }else{
        // presmoothing
        presmooth(levelContext, preSteps_);

#ifndef DUNE_AMG_NO_COARSEGRIDCORRECTION
        bool processNextLevel = moveToCoarseLevel(levelContext);

        if(processNextLevel) {
          // next level
          for(std::size_t i=0; i<gamma_; i++)
            mgc(levelContext);
        }

        moveToFineLevel(levelContext, processNextLevel);
#else
        *lhs=0;
#endif

        if(levelContext.matrix == matrices_->matrices().finest()) {
          coarsesolverconverged = matrices_->parallelInformation().finest()->communicator().prod(coarsesolverconverged);
          if(!coarsesolverconverged)
            DUNE_THROW(MathError, "Coarse solver did not converge");
        }
        // postsmoothing
        postsmooth(levelContext, postSteps_);

      }
    }

    template<class M, class X, class S, class PI, class A>
    void AMG<M,X,S,PI,A>::additiveMgc(){

      // restrict residual to all levels
      typename ParallelInformationHierarchy::Iterator pinfo=matrices_->parallelInformation().finest();
      typename Hierarchy<Range,A>::Iterator rhs=rhs_->finest();
      typename Hierarchy<Domain,A>::Iterator lhs = lhs_->finest();
      typename OperatorHierarchy::AggregatesMapList::const_iterator aggregates=matrices_->aggregatesMaps().begin();

      for(typename Hierarchy<Range,A>::Iterator fineRhs=rhs++; fineRhs != rhs_->coarsest(); fineRhs=rhs++, ++aggregates) {
        ++pinfo;
        Transfer<typename OperatorHierarchy::AggregatesMap::AggregateDescriptor,Range,ParallelInformation>
        ::restrictVector(*(*aggregates), *rhs, static_cast<const Range&>(*fineRhs), *pinfo);
      }

      // pinfo is invalid, set to coarsest level
      //pinfo = matrices_->parallelInformation().coarsest
      // calculate correction for all levels
      lhs = lhs_->finest();
      typename Hierarchy<Smoother,A>::Iterator smoother = smoothers_->finest();

      for(rhs=rhs_->finest(); rhs != rhs_->coarsest(); ++lhs, ++rhs, ++smoother) {
        // presmoothing
        *lhs=0;
        smoother->apply(*lhs, *rhs);
      }

      // Coarse level solve
#ifndef DUNE_AMG_NO_COARSEGRIDCORRECTION
      InverseOperatorResult res;
      pinfo->copyOwnerToAll(*rhs, *rhs);
      solver_->apply(*lhs, *rhs, res);

      if(!res.converged)
        DUNE_THROW(MathError, "Coarse solver did not converge");
#else
      *lhs=0;
#endif
      // Prologate and add up corrections from all levels
      --pinfo;
      --aggregates;

      for(typename Hierarchy<Domain,A>::Iterator coarseLhs = lhs--; coarseLhs != lhs_->finest(); coarseLhs = lhs--, --aggregates, --pinfo) {
        Transfer<typename OperatorHierarchy::AggregatesMap::AggregateDescriptor,Range,ParallelInformation>
        ::prolongateVector(*(*aggregates), *coarseLhs, *lhs, 1.0, *pinfo);
      }
    }


    /** \copydoc Preconditioner::post */
    template<class M, class X, class S, class PI, class A>
    void AMG<M,X,S,PI,A>::post(Domain& x)
    {
      DUNE_UNUSED_PARAMETER(x);
      // Postprocess all smoothers
      typedef typename Hierarchy<Smoother,A>::Iterator Iterator;
      typedef typename Hierarchy<Domain,A>::Iterator DIterator;
      Iterator coarsest = smoothers_->coarsest();
      Iterator smoother = smoothers_->finest();
      DIterator lhs = lhs_->finest();
      if(smoothers_->levels()>0) {
        if(smoother != coarsest  || matrices_->levels()<matrices_->maxlevels())
          smoother->post(*lhs);
        if(smoother!=coarsest)
          for(++smoother, ++lhs; smoother != coarsest; ++smoother, ++lhs)
            smoother->post(*lhs);
        smoother->post(*lhs);
      }
      //delete &(*lhs_->finest());
      delete lhs_;
      lhs_=nullptr;
      //delete &(*update_->finest());
      delete update_;
      update_=nullptr;
      //delete &(*rhs_->finest());
      delete rhs_;
      rhs_=nullptr;
    }

    template<class M, class X, class S, class PI, class A>
    template<class A1>
    void AMG<M,X,S,PI,A>::getCoarsestAggregateNumbers(std::vector<std::size_t,A1>& cont)
    {
      matrices_->getCoarsestAggregatesOnFinest(cont);
    }

  } // end namespace Amg
} // end namespace Dune

#endif


==> anc/xt-super/dune-istl/dune/istl/paamg/combinedfunctor.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_AMG_COMBINEDFUNCTOR_HH
#define DUNE_AMG_COMBINEDFUNCTOR_HH

#include <dune/common/tuples.hh>
namespace Dune
{
  namespace Amg
  {

    template<std::size_t i>
    struct ApplyHelper
    {
      template<class TT, class T>
      static void apply(TT tuple, const T& t)
      {
        get<i-1>(tuple) (t);
        ApplyHelper<i-1>::apply(tuple, t);
      }
    };
    template<>
    struct ApplyHelper<0>
    {
      template<class TT, class T>
      static void apply(TT tuple, const T& t)
      {
        DUNE_UNUSED_PARAMETER(tuple);
        DUNE_UNUSED_PARAMETER(t);
      }
    };

    template<typename T>
    class CombinedFunctor :
      public T
    {
    public:
      CombinedFunctor(const T& tuple)
        : T(tuple)
      {}

      template<class T1>
      void operator()(const T1& t)
      {
        ApplyHelper<tuple_size<T>::value>::apply(*this, t);
      }
    };


  } //namespace Amg
} // namespace Dune
#endif


==> anc/xt-super/dune-istl/dune/istl/paamg/construction.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_AMGCONSTRUCTION_HH
#define DUNE_AMGCONSTRUCTION_HH

#include <dune/common/unused.hh>
#include <dune/istl/bvector.hh>
#include <dune/istl/operators.hh>
#include <dune/istl/owneroverlapcopy.hh>
#include <dune/istl/solvercategory.hh>
#include "pinfo.hh"

namespace Dune
{
  namespace Amg
  {

    /**
     * @addtogroup ISTL_PAAMG
     *
     * @{
     */

    /** @file
     * @author Markus Blatt
     * @brief Helper classes for the construction of classes without
     * empty constructor.
     */
    /**
     * @brief Traits class for generically constructing non default
     * constructable types.
     *
     * Needed because BCRSMatrix and Vector do a deep copy which is
     * too expensive.
     */
    template<typename T>
    class ConstructionTraits
    {
    public:
      /**
       * @brief A type holding all the arguments needed to call the
       * constructor.
       */
      typedef const void* Arguments;

      /**
       * @brief Construct an object with the specified arguments.
       *
       * In the default implementation the copy constructor is called.
       * @param args The arguments for the construction.
       */
      static inline T* construct(Arguments&  args)
      {
        return new T();
      }

      /**
       * @brief Destroys an object.
       * @param t Pointer to the object to destroy.
       */
      static inline void deconstruct(T* t)
      {
        delete t;
      }

    };

    template<class T, class A>
    class ConstructionTraits<BlockVector<T,A> >
    {
    public:
      typedef const int Arguments;
      static inline BlockVector<T,A>* construct(Arguments& n)
      {
        return new BlockVector<T,A>(n);
      }

      static inline void deconstruct(BlockVector<T,A>* t)
      {
        delete t;
      }
    };

    template<class M, class C>
    struct OverlappingSchwarzOperatorArgs
    {
      OverlappingSchwarzOperatorArgs(M& matrix, C& comm)
        : matrix_(&matrix), comm_(&comm)
      {}

      M* matrix_;
      C* comm_;
    };

    template<class M, class C>
    struct NonoverlappingOperatorArgs
    {
      NonoverlappingOperatorArgs(M& matrix, C& comm)
        : matrix_(&matrix), comm_(&comm)
      {}

      M* matrix_;
      C* comm_;
    };

#if HAVE_MPI
    struct OwnerOverlapCopyCommunicationArgs
    {
      OwnerOverlapCopyCommunicationArgs(MPI_Comm comm, SolverCategory::Category cat)
        : comm_(comm), cat_(cat)
      {}

      MPI_Comm comm_;
      SolverCategory::Category cat_;
    };
#endif

    struct SequentialCommunicationArgs
    {
      SequentialCommunicationArgs(CollectiveCommunication<void*> comm, int cat)
        : comm_(comm)
      {
        DUNE_UNUSED_PARAMETER(cat);
      }

      CollectiveCommunication<void*> comm_;
    };

  } // end Amg namspace

  // foward declaration
  template<class M, class X, class Y, class C>
  class OverlappingSchwarzOperator;

  template<class M, class X, class Y, class C>
  class NonoverlappingSchwarzOperator;

  namespace Amg
  {
    template<class M, class X, class Y, class C>
    class ConstructionTraits<OverlappingSchwarzOperator<M,X,Y,C> >
    {
    public:
      typedef OverlappingSchwarzOperatorArgs<M,C> Arguments;

      static inline OverlappingSchwarzOperator<M,X,Y,C>* construct(const Arguments& args)
      {
        return new OverlappingSchwarzOperator<M,X,Y,C>(*args.matrix_, *args.comm_);
      }

      static inline void deconstruct(OverlappingSchwarzOperator<M,X,Y,C>* t)
      {
        delete t;
      }
    };

    template<class M, class X, class Y, class C>
    class ConstructionTraits<NonoverlappingSchwarzOperator<M,X,Y,C> >
    {
    public:
      typedef NonoverlappingOperatorArgs<M,C> Arguments;

      static inline NonoverlappingSchwarzOperator<M,X,Y,C>* construct(const Arguments& args)
      {
        return new NonoverlappingSchwarzOperator<M,X,Y,C>(*args.matrix_, *args.comm_);
      }

      static inline void deconstruct(NonoverlappingSchwarzOperator<M,X,Y,C>* t)
      {
        delete t;
      }
    };

    template<class M, class X, class Y>
    struct MatrixAdapterArgs
    {
      MatrixAdapterArgs(M& matrix, const SequentialInformation&)
        : matrix_(&matrix)
      {}

      M* matrix_;
    };

    template<class M, class X, class Y>
    class ConstructionTraits<MatrixAdapter<M,X,Y> >
    {
    public:
      typedef const MatrixAdapterArgs<M,X,Y> Arguments;

      static inline MatrixAdapter<M,X,Y>* construct(Arguments& args)
      {
        return new MatrixAdapter<M,X,Y>(*args.matrix_);
      }

      static inline void deconstruct(MatrixAdapter<M,X,Y>* m)
      {
        delete m;
      }
    };

    template<>
    class ConstructionTraits<SequentialInformation>
    {
    public:
      typedef const SequentialCommunicationArgs Arguments;
      static inline SequentialInformation* construct(Arguments& args)
      {
        return new SequentialInformation(args.comm_);
      }

      static inline void deconstruct(SequentialInformation* si)
      {
        delete si;
      }
    };


#if HAVE_MPI

    template<class T1, class T2>
    class ConstructionTraits<OwnerOverlapCopyCommunication<T1,T2> >
    {
    public:
      typedef const OwnerOverlapCopyCommunicationArgs Arguments;

      static inline OwnerOverlapCopyCommunication<T1,T2>* construct(Arguments& args)
      {
        return new OwnerOverlapCopyCommunication<T1,T2>(args.comm_, args.cat_);
      }

      static inline void deconstruct(OwnerOverlapCopyCommunication<T1,T2>* com)
      {
        delete com;
      }
    };

#endif

    /** @} */
  } // namespace Amg
} // namespace Dune
#endif


==> anc/xt-super/dune-istl/dune/istl/paamg/dependency.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_AMG_DEPENDENCY_HH
#define DUNE_AMG_DEPENDENCY_HH


#include <bitset>
#include <ostream>

#include "graph.hh"
#include "properties.hh"
#include <dune/common/propertymap.hh>
#include <dune/common/unused.hh>


namespace Dune
{
  namespace Amg
  {
    /**
     * @addtogroup ISTL_PAAMG
     *
     * @{
     */
    /** @file
     * @author Markus Blatt
     * @brief Provides classes for initializing the link attributes of a matrix graph.
     */

    /**
     * @brief Class representing the properties of an ede in the matrix graph.
     *
     * During the coarsening process the matrix graph needs to hold different
     * properties of its edges.
     * This class ontains methods for getting and setting these edge attributes.
     */
    class EdgeProperties
    {
      friend std::ostream& operator<<(std::ostream& os, const EdgeProperties& props);
    public:
      /** @brief Flags of the link.*/
      enum {INFLUENCE, DEPEND, SIZE};

    private:

      std::bitset<SIZE> flags_;
    public:
      /** @brief Constructor. */
      EdgeProperties();

      /** @brief Access the bits directly */
      std::bitset<SIZE>::reference operator[](std::size_t v);

      /** @brief Acess the bits directly */
      bool operator[](std::size_t v) const;

      /**
       * @brief Checks wether the vertex the edge points to depends on
       * the vertex the edge starts.
       * @return True if it depends on the starting point.
       */
      bool depends() const;

      /**
       * @brief Marks the edge as one of which the end point depends on
       * the starting point.
       */
      void setDepends();

      /**
       * @brief Resets the depends flag.
       */
      void resetDepends();

      /**
       * @brief Checks wether the start vertex is influenced by the end vertex.
       * @return True if it is influenced.
       */
      bool influences() const;

      /**
       * @brief Marks the edge as one of which the start vertex by the end vertex.
       */
      void setInfluences();

      /**
       * @brief Resets the influence flag.
       */
      void resetInfluences();

      /**
       * @brief Checks wether the edge is one way.
       * I.e. either the influence or the depends flag but is set.
       */
      bool isOneWay() const;

      /**
       * @brief Checks wether the edge is two way.
       * I.e. both the influence flag and the depends flag are that.
       */
      bool isTwoWay() const;

      /**
       * @brief Checks wether the edge is strong.
       * I.e. the influence or depends flag is set.
       */
      bool isStrong()  const;

      /**
       * @brief Reset all flags.
       */
      void reset();

      /**
       * @brief Prints the attributes of the edge for debugging.
       */
      void printFlags() const;
    };

    /**
     * @brief Class representing a node in the matrix graph.
     *
     * Contains methods for getting and setting node attributes.
     */
    class VertexProperties {
      friend std::ostream& operator<<(std::ostream& os, const VertexProperties& props);
    public:
      enum { ISOLATED, VISITED, FRONT, BORDER, SIZE };
    private:

      /** @brief The attribute flags. */
      std::bitset<SIZE> flags_;

    public:
      /** @brief Constructor. */
      VertexProperties();

      /** @brief Access the bits directly */
      std::bitset<SIZE>::reference operator[](std::size_t v);

      /** @brief Acess the bits directly */
      bool operator[](std::size_t v) const;

      /**
       * @brief Marks that node as being isolated.
       *
       * A node is isolated if it ha not got any strong connections to other nodes
       * in the matrix graph.
       */
      void setIsolated();

      /**
       * @brief Checks wether the node is isolated.
       */
      bool isolated() const;

      /**
       * @brief Resets the isolated flag.
       */
      void resetIsolated();

      /**
       * @brief Mark the node as already visited.
       */
      void setVisited();

      /**
       * @brief Checks wether the node is marked as visited.
       */
      bool visited() const;

      /**
       * @brief Resets the visited flag.
       */
      void resetVisited();

      /**
       * @brief Marks the node as belonging to the current clusters front.
       */
      void setFront();

      /**
       * @brief Checks wether the node is marked as a front node.
       */
      bool front() const;

      /**
       *  @brief Resets the front node flag.
       */
      void resetFront();

      /**
       * @brief Marks the vertex as excluded from the aggregation.
       */
      void setExcludedBorder();

      /**
       * @brief Tests whether the vertex is excluded from the aggregation.
       * @return True if the vertex is excluded from the aggregation process.
       */
      bool excludedBorder() const;

      /**
       * @brief Marks the vertex as included in the aggregation.
       */
      void resetExcludedBorder();

      /**
       * @brief Reset all flags.
       */
      void reset();

    };

    template<typename G, std::size_t i>
    class PropertyGraphVertexPropertyMap
      : public RAPropertyMapHelper<typename std::bitset<VertexProperties::SIZE>::reference,
            PropertyGraphVertexPropertyMap<G,i> >
    {
    public:

      typedef ReadWritePropertyMapTag Category;

      enum {
        /** @brief the index to access in the bitset. */
        index = i
      };

      /**
       * @brief The type of the graph with internal properties.
       */
      typedef G Graph;

      /**
       * @brief The type of the bitset.
       */
      typedef std::bitset<VertexProperties::SIZE> BitSet;

      /**
       * @brief The reference type.
       */
      typedef typename BitSet::reference Reference;

      /**
       * @brief The value type.
       */
      typedef bool ValueType;

      /**
       * @brief The vertex descriptor.
       */
      typedef typename G::VertexDescriptor Vertex;

      /**
       * @brief Constructor.
       * @param g The graph whose properties we access.
       */
      PropertyGraphVertexPropertyMap(G& g)
        : graph_(&g)
      {}

      /**
       * @brief Default constructor.
       */
      PropertyGraphVertexPropertyMap()
        : graph_(0)
      {}


      /**
       * @brief Get the properties associated to a vertex.
       * @param vertex The vertex whose Properties we want.
       */
      Reference operator[](const Vertex& vertex) const
      {
        return graph_->getVertexProperties(vertex)[index];
      }
    private:
      Graph* graph_;
    };

  } // end namespace Amg

  template<typename G, typename EP, typename VM, typename EM>
  struct PropertyMapTypeSelector<Amg::VertexVisitedTag,Amg::PropertiesGraph<G,Amg::VertexProperties,EP,VM,EM> >
  {
    typedef Amg::PropertyGraphVertexPropertyMap<Amg::PropertiesGraph<G,Amg::VertexProperties,EP,VM,EM>, Amg::VertexProperties::VISITED> Type;
  };

  template<typename G, typename EP, typename VM, typename EM>
  typename PropertyMapTypeSelector<Amg::VertexVisitedTag,Amg::PropertiesGraph<G,Amg::VertexProperties,EP,VM,EM> >::Type
  get(const Amg::VertexVisitedTag& tag, Amg::PropertiesGraph<G,Amg::VertexProperties,EP,VM,EM>& graph)
  {
    DUNE_UNUSED_PARAMETER(tag);
    return Amg::PropertyGraphVertexPropertyMap<Amg::PropertiesGraph<G,Amg::VertexProperties,EP,VM,EM>, Amg::VertexProperties::VISITED>(graph);
  }

  namespace Amg
  {
    inline std::ostream& operator<<(std::ostream& os, const EdgeProperties& props)
    {
      return os << props.flags_;
    }

    inline EdgeProperties::EdgeProperties()
      : flags_()
    {}

    inline std::bitset<EdgeProperties::SIZE>::reference
    EdgeProperties::operator[](std::size_t v)
    {
      return flags_[v];
    }

    inline bool EdgeProperties::operator[](std::size_t i) const
    {
      return flags_[i];
    }

    inline void EdgeProperties::reset()
    {
      flags_.reset();
    }

    inline void EdgeProperties::setInfluences()
    {
      // Set the INFLUENCE bit
      //flags_ |= (1<<INFLUENCE);
      flags_.set(INFLUENCE);
    }

    inline bool EdgeProperties::influences() const
    {
      // Test the INFLUENCE bit
      return flags_.test(INFLUENCE);
    }

    inline void EdgeProperties::setDepends()
    {
      // Set the first bit.
      //flags_ |= (1<<DEPEND);
      flags_.set(DEPEND);
    }

    inline void EdgeProperties::resetDepends()
    {
      // reset the first bit.
      //flags_ &= ~(1<<DEPEND);
      flags_.reset(DEPEND);
    }

    inline bool EdgeProperties::depends() const
    {
      // Return the first bit.
      return flags_.test(DEPEND);
    }

    inline void EdgeProperties::resetInfluences()
    {
      // reset the second bit.
      flags_ &= ~(1<<INFLUENCE);
    }

    inline bool EdgeProperties::isOneWay() const
    {
      // Test whether only the first bit is set
      //return isStrong() && !isTwoWay();
      return ((flags_) & std::bitset<SIZE>((1<<INFLUENCE)|(1<<DEPEND)))==(1<<DEPEND);
    }

    inline bool EdgeProperties::isTwoWay() const
    {
      // Test whether the first and second bit is set
      return ((flags_) & std::bitset<SIZE>((1<<INFLUENCE)|(1<<DEPEND)))==((1<<INFLUENCE)|(1<<DEPEND));
    }

    inline bool EdgeProperties::isStrong() const
    {
      // Test whether the first or second bit is set
      return ((flags_) & std::bitset<SIZE>((1<<INFLUENCE)|(1<<DEPEND))).to_ulong();
    }


    inline std::ostream& operator<<(std::ostream& os, const VertexProperties& props)
    {
      return os << props.flags_;
    }

    inline VertexProperties::VertexProperties()
      : flags_()
    {}


    inline std::bitset<VertexProperties::SIZE>::reference
    VertexProperties::operator[](std::size_t v)
    {
      return flags_[v];
    }

    inline bool VertexProperties::operator[](std::size_t v) const
    {
      return flags_[v];
    }

    inline void VertexProperties::setIsolated()
    {
      flags_.set(ISOLATED);
    }

    inline bool VertexProperties::isolated() const
    {
      return flags_.test(ISOLATED);
    }

    inline void VertexProperties::resetIsolated()
    {
      flags_.reset(ISOLATED);
    }

    inline void VertexProperties::setVisited()
    {
      flags_.set(VISITED);
    }

    inline bool VertexProperties::visited() const
    {
      return flags_.test(VISITED);
    }

    inline void VertexProperties::resetVisited()
    {
      flags_.reset(VISITED);
    }

    inline void VertexProperties::setFront()
    {
      flags_.set(FRONT);
    }

    inline bool VertexProperties::front() const
    {
      return flags_.test(FRONT);
    }

    inline void VertexProperties::resetFront()
    {
      flags_.reset(FRONT);
    }

    inline void VertexProperties::setExcludedBorder()
    {
      flags_.set(BORDER);
    }

    inline bool VertexProperties::excludedBorder() const
    {
      return flags_.test(BORDER);
    }

    inline void VertexProperties::resetExcludedBorder()
    {
      flags_.reset(BORDER);
    }

    inline void VertexProperties::reset()
    {
      flags_.reset();
    }

    /** @} */
  }
}
#endif


==> anc/xt-super/dune-istl/dune/istl/paamg/fastamg.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ISTL_FASTAMG_HH
#define DUNE_ISTL_FASTAMG_HH

#include <memory>
#include <dune/common/exceptions.hh>
#include <dune/common/typetraits.hh>
#include <dune/common/unused.hh>
#include <dune/istl/paamg/smoother.hh>
#include <dune/istl/paamg/transfer.hh>
#include <dune/istl/paamg/hierarchy.hh>
#include <dune/istl/solvers.hh>
#include <dune/istl/scalarproducts.hh>
#include <dune/istl/superlu.hh>
#include <dune/istl/umfpack.hh>
#include <dune/istl/solvertype.hh>
#include <dune/istl/io.hh>
#include <dune/istl/preconditioners.hh>

#include "fastamgsmoother.hh"

/** @file
 * @author Markus Blatt
 * @brief A fast AMG method, that currently only allows only Gauss-Seidel
 * smoothing and is currently purely sequential. It
 * combines one Gauss-Seidel presmoothing sweep with
 * the defect calculation to reduce memory transfers.
 */

namespace Dune
{
  namespace Amg
  {
    /**
     * @defgroup ISTL_FSAMG Fast (sequential) Algebraic Multigrid
     * @ingroup ISTL_Prec
     * @brief An Algebraic Multigrid based on Agglomeration that saves memory bandwidth.
     */

    /**
     * @addtogroup ISTL_FSAMG
     *
     * @{
     */

    /**
     * @brief A fast (sequential) algebraic multigrid based on agglomeration that saves memory bandwidth.
     *
     * It combines one Gauss-Seidel smoothing sweep with
     * the defect calculation to reduce memory transfers.
     * \tparam M The matrix type
     * \tparam X The vector type
     * \tparam PI Currently ignored.
     * \tparam A An allocator for X
     */
    template<class M, class X, class PI=SequentialInformation, class A=std::allocator<X> >
    class FastAMG : public Preconditioner<X,X>
    {
    public:
      /** @brief The matrix operator type. */
      typedef M Operator;
      /**
       * @brief The type of the parallel information.
       * Either OwnerOverlapCommunication or another type
       * describing the parallel data distribution and
       * providing communication methods.
       */
      typedef PI ParallelInformation;
      /** @brief The operator hierarchy type. */
      typedef MatrixHierarchy<M, ParallelInformation, A> OperatorHierarchy;
      /** @brief The parallal data distribution hierarchy type. */
      typedef typename OperatorHierarchy::ParallelInformationHierarchy ParallelInformationHierarchy;

      /** @brief The domain type. */
      typedef X Domain;
      /** @brief The range type. */
      typedef X Range;
      /** @brief the type of the coarse solver. */
      typedef InverseOperator<X,X> CoarseSolver;

      enum {
        /** @brief The solver category. */
        category = SolverCategory::sequential
      };

      /**
       * @brief Construct a new amg with a specific coarse solver.
       * @param matrices The already set up matix hierarchy.
       * @param coarseSolver The set up solver to use on the coarse
       * grid, must match the coarse matrix in the matrix hierachy.
       * @param parms The parameters for the AMG.
       */
      FastAMG(const OperatorHierarchy& matrices, CoarseSolver& coarseSolver,
              const Parameters& parms,
              bool symmetric=true);

      /**
       * @brief Construct an AMG with an inexact coarse solver based on the smoother.
       *
       * As coarse solver a preconditioned CG method with the smoother as preconditioner
       * will be used. The matrix hierarchy is built automatically.
       * @param fineOperator The operator on the fine level.
       * @param criterion The criterion describing the coarsening strategy. E. g. SymmetricCriterion
       * or UnsymmetricCriterion, and providing the parameters.
       * @param parms The parameters for the AMG.
       * @param pinfo The information about the parallel distribution of the data.
       */
      template<class C>
      FastAMG(const Operator& fineOperator, const C& criterion,
              const Parameters& parms=Parameters(),
              bool symmetric=true,
              const ParallelInformation& pinfo=ParallelInformation());

      /**
       * @brief Copy constructor.
       */
      FastAMG(const FastAMG& amg);

      ~FastAMG();

      /** \copydoc Preconditioner::pre */
      void pre(Domain& x, Range& b);

      /** \copydoc Preconditioner::apply */
      void apply(Domain& v, const Range& d);

      /** \copydoc Preconditioner::post */
      void post(Domain& x);

      /**
       * @brief Get the aggregate number of each unknown on the coarsest level.
       * @param cont The random access container to store the numbers in.
       */
      template<class A1>
      void getCoarsestAggregateNumbers(std::vector<std::size_t,A1>& cont);

      std::size_t levels();

      std::size_t maxlevels();

      /**
       * @brief Recalculate the matrix hierarchy.
       *
       * It is assumed that the coarsening for the changed fine level
       * matrix would yield the same aggregates. In this case it suffices
       * to recalculate all the Galerkin products for the matrices of the
       * coarser levels.
       */
      void recalculateHierarchy()
      {
        matrices_->recalculateGalerkin(NegateSet<typename PI::OwnerSet>());
      }

      /**
       * @brief Check whether the coarse solver used is a direct solver.
       * @return True if the coarse level solver is a direct solver.
       */
      bool usesDirectCoarseLevelSolver() const;

    private:
      /**
       * @brief Create matrix and smoother hierarchies.
       * @param criterion The coarsening criterion.
       * @param matrix The fine level matrix operator.
       * @param pinfo The fine level parallel information.
       */
      template<class C>
      void createHierarchies(C& criterion, Operator& matrix,
                             const PI& pinfo);

      /**
       * @brief A struct that holds the context of the current level.
       *
       * These are the iterators to the smoother, matrix, parallel information,
       * and so on needed for the computations on the current level.
       */
      struct LevelContext
      {
        /**
         * @brief The iterator over the matrices.
         */
        typename OperatorHierarchy::ParallelMatrixHierarchy::ConstIterator matrix;
        /**
         * @brief The iterator over the parallel information.
         */
        typename ParallelInformationHierarchy::Iterator pinfo;
        /**
         * @brief The iterator over the redistribution information.
         */
        typename OperatorHierarchy::RedistributeInfoList::const_iterator redist;
        /**
         * @brief The iterator over the aggregates maps.
         */
        typename OperatorHierarchy::AggregatesMapList::const_iterator aggregates;
        /**
         * @brief The iterator over the left hand side.
         */
        typename Hierarchy<Domain,A>::Iterator lhs;
        /**
         * @brief The iterator over the residuals.
         */
        typename Hierarchy<Domain,A>::Iterator residual;
        /**
         * @brief The iterator over the right hand sided.
         */
        typename Hierarchy<Range,A>::Iterator rhs;
        /**
         * @brief The level index.
         */
        std::size_t level;
      };

      /** @brief Multigrid cycle on a level. */
      void mgc(LevelContext& levelContext, Domain& x, const Range& b);

      /**
       * @brief Apply pre smoothing on the current level.
       * @param levelContext The context with the iterators for the level.
       * @param x The left hand side at the current level.
       * @param b The rightt hand side at the current level.
       */
      void presmooth(LevelContext& levelContext, Domain& x, const Range& b);

      /**
       * @brief Apply post smoothing on the current level.
       * @param levelContext The context with the iterators for the level.
       * @param x The left hand side at the current level.
       * @param b The rightt hand side at the current level.
       */
      void postsmooth(LevelContext& levelContext, Domain& x, const Range& b);

      /**
       * @brief Move the iterators to the finer level
       * @param levelContext The context with the iterators for the level.
       * @param processedFineLevel whether the process did compute on the finer level
       * @param fineX The vector to add the coarse level correction to.
       */
      void moveToFineLevel(LevelContext& levelContext, bool processedFineLevel,
                           Domain& fineX);

      /**
       * @brief Move the iterators to the coarser level.
       * @param levelContext The context with the iterators for the level.
       */
      bool moveToCoarseLevel(LevelContext& levelContext);

      /**
       * @brief Initialize iterators over levels with fine level.
       * @param levelContext The context with the iterators for the level.
       */
      void initIteratorsWithFineLevel(LevelContext& levelContext);

      /**  @brief The matrix we solve. */
      std::shared_ptr<OperatorHierarchy> matrices_;
      /** @brief The solver of the coarsest level. */
      std::shared_ptr<CoarseSolver> solver_;
      /** @brief The right hand side of our problem. */
      Hierarchy<Range,A>* rhs_;
      /** @brief The left approximate solution of our problem. */
      Hierarchy<Domain,A>* lhs_;
      /** @brief The current residual. */
      Hierarchy<Domain,A>* residual_;

      /** @brief The type of the chooser of the scalar product. */
      typedef ScalarProductChooser<X,PI,M::category> ScalarProductChooserType;
      /** @brief The type of the scalar product for the coarse solver. */
      typedef typename ScalarProductChooserType::ScalarProduct ScalarProduct;
      typedef std::shared_ptr<ScalarProduct> ScalarProductPointer;
      /** @brief Scalar product on the coarse level. */
      ScalarProductPointer scalarProduct_;
      /** @brief Gamma, 1 for V-cycle and 2 for W-cycle. */
      std::size_t gamma_;
      /** @brief The number of pre and postsmoothing steps. */
      std::size_t preSteps_;
      /** @brief The number of postsmoothing steps. */
      std::size_t postSteps_;
      std::size_t level;
      bool buildHierarchy_;
      bool symmetric;
      bool coarsesolverconverged;
      typedef SeqSSOR<typename M::matrix_type,X,X> Smoother;
      typedef std::shared_ptr<Smoother> SmootherPointer;
      SmootherPointer coarseSmoother_;
      /** @brief The verbosity level. */
      std::size_t verbosity_;
    };

    template<class M, class X, class PI, class A>
    FastAMG<M,X,PI,A>::FastAMG(const FastAMG& amg)
    : matrices_(amg.matrices_), solver_(amg.solver_),
      rhs_(), lhs_(), residual_(), scalarProduct_(amg.scalarProduct_),
      gamma_(amg.gamma_), preSteps_(amg.preSteps_), postSteps_(amg.postSteps_),
      symmetric(amg.symmetric), coarsesolverconverged(amg.coarsesolverconverged),
      coarseSmoother_(amg.coarseSmoother_), verbosity_(amg.verbosity_)
    {
      if(amg.rhs_)
        rhs_=new Hierarchy<Range,A>(*amg.rhs_);
      if(amg.lhs_)
        lhs_=new Hierarchy<Domain,A>(*amg.lhs_);
      if(amg.residual_)
        residual_=new Hierarchy<Domain,A>(*amg.residual_);
    }

    template<class M, class X, class PI, class A>
    FastAMG<M,X,PI,A>::FastAMG(const OperatorHierarchy& matrices, CoarseSolver& coarseSolver,
                               const Parameters& parms, bool symmetric_)
      : matrices_(&matrices), solver_(&coarseSolver),
        rhs_(), lhs_(), residual_(), scalarProduct_(),
        gamma_(parms.getGamma()), preSteps_(parms.getNoPreSmoothSteps()),
        postSteps_(parms.getNoPostSmoothSteps()), buildHierarchy_(false),
        symmetric(symmetric_), coarsesolverconverged(true),
        coarseSmoother_(), verbosity_(parms.debugLevel())
    {
      if(preSteps_>1||postSteps_>1)
      {
        std::cerr<<"WARNING only one step of smoothing is supported!"<<std::endl;
        preSteps_=postSteps_=0;
      }
      assert(matrices_->isBuilt());
      static_assert(is_same<PI,SequentialInformation>::value,
                    "Currently only sequential runs are supported");
    }
    template<class M, class X, class PI, class A>
    template<class C>
    FastAMG<M,X,PI,A>::FastAMG(const Operator& matrix,
                               const C& criterion,
                               const Parameters& parms,
                               bool symmetric_,
                               const PI& pinfo)
      : solver_(), rhs_(), lhs_(), residual_(), scalarProduct_(), gamma_(parms.getGamma()),
        preSteps_(parms.getNoPreSmoothSteps()), postSteps_(parms.getNoPostSmoothSteps()),
        buildHierarchy_(true),
        symmetric(symmetric_), coarsesolverconverged(true),
        coarseSmoother_(), verbosity_(criterion.debugLevel())
    {
      if(preSteps_>1||postSteps_>1)
      {
        std::cerr<<"WARNING only one step of smoothing is supported!"<<std::endl;
        preSteps_=postSteps_=1;
      }
      static_assert(is_same<PI,SequentialInformation>::value,
                    "Currently only sequential runs are supported");
      // TODO: reestablish compile time checks.
      //static_assert(static_cast<int>(PI::category)==static_cast<int>(S::category),
      //             "Matrix and Solver must match in terms of category!");
      createHierarchies(criterion, const_cast<Operator&>(matrix), pinfo);
    }

    template<class M, class X, class PI, class A>
    FastAMG<M,X,PI,A>::~FastAMG()
    {
      if(buildHierarchy_) {
        if(solver_)
          solver_.reset();
        if(coarseSmoother_)
          coarseSmoother_.reset();
      }
      if(lhs_)
        delete lhs_;
      lhs_=nullptr;
      if(residual_)
        delete residual_;
      residual_=nullptr;
      if(rhs_)
        delete rhs_;
      rhs_=nullptr;
    }

    template<class M, class X, class PI, class A>
    template<class C>
    void FastAMG<M,X,PI,A>::createHierarchies(C& criterion, Operator& matrix,
                                            const PI& pinfo)
    {
      Timer watch;
      matrices_.reset(new OperatorHierarchy(matrix, pinfo));

      matrices_->template build<NegateSet<typename PI::OwnerSet> >(criterion);

      if(verbosity_>0 && matrices_->parallelInformation().finest()->communicator().rank()==0)
        std::cout<<"Building Hierarchy of "<<matrices_->maxlevels()<<" levels took "<<watch.elapsed()<<" seconds."<<std::endl;

      if(buildHierarchy_ && matrices_->levels()==matrices_->maxlevels()) {
        // We have the carsest level. Create the coarse Solver
        typedef typename SmootherTraits<Smoother>::Arguments SmootherArgs;
        SmootherArgs sargs;
        sargs.iterations = 1;

        typename ConstructionTraits<Smoother>::Arguments cargs;
        cargs.setArgs(sargs);
        if(matrices_->redistributeInformation().back().isSetup()) {
          // Solve on the redistributed partitioning
          cargs.setMatrix(matrices_->matrices().coarsest().getRedistributed().getmat());
          cargs.setComm(matrices_->parallelInformation().coarsest().getRedistributed());
        }else{
          cargs.setMatrix(matrices_->matrices().coarsest()->getmat());
          cargs.setComm(*matrices_->parallelInformation().coarsest());
        }

        coarseSmoother_.reset(ConstructionTraits<Smoother>::construct(cargs));
        scalarProduct_.reset(ScalarProductChooserType::construct(cargs.getComm()));

#if HAVE_SUPERLU|| HAVE_UMFPACK
#if HAVE_UMFPACK
#define DIRECTSOLVER UMFPack
#else
#define DIRECTSOLVER SuperLU
#endif
        // Use superlu if we are purely sequential or with only one processor on the coarsest level.
        if(is_same<ParallelInformation,SequentialInformation>::value // sequential mode
           || matrices_->parallelInformation().coarsest()->communicator().size()==1 //parallel mode and only one processor
           || (matrices_->parallelInformation().coarsest().isRedistributed()
               && matrices_->parallelInformation().coarsest().getRedistributed().communicator().size()==1
               && matrices_->parallelInformation().coarsest().getRedistributed().communicator().size()>0)) { // redistribute and 1 proc
          if(verbosity_>0 && matrices_->parallelInformation().coarsest()->communicator().rank()==0)
            std::cout<<"Using superlu"<<std::endl;
          if(matrices_->parallelInformation().coarsest().isRedistributed())
          {
            if(matrices_->matrices().coarsest().getRedistributed().getmat().N()>0)
              // We are still participating on this level
              solver_.reset(new DIRECTSOLVER<typename M::matrix_type>(matrices_->matrices().coarsest().getRedistributed().getmat(), false, false));
            else
              solver_.reset();
          }else
            solver_.reset(new DIRECTSOLVER<typename M::matrix_type>(matrices_->matrices().coarsest()->getmat(), false, false));
        }else
#undef DIRECTSOLVER
#endif
        {
          if(matrices_->parallelInformation().coarsest().isRedistributed())
          {
            if(matrices_->matrices().coarsest().getRedistributed().getmat().N()>0)
              // We are still participating on this level
              solver_.reset(new BiCGSTABSolver<X>(const_cast<M&>(matrices_->matrices().coarsest().getRedistributed()),
                                                  *scalarProduct_,
                                                  *coarseSmoother_, 1E-2, 1000, 0));
            else
              solver_.reset();
          }else
            solver_.reset(new BiCGSTABSolver<X>(const_cast<M&>(*matrices_->matrices().coarsest()),
                                                *scalarProduct_,
                                                *coarseSmoother_, 1E-2, 1000, 0));
        }
      }

      if(verbosity_>0 && matrices_->parallelInformation().finest()->communicator().rank()==0)
        std::cout<<"Building Hierarchy of "<<matrices_->maxlevels()<<" levels took "<<watch.elapsed()<<" seconds."<<std::endl;
    }


    template<class M, class X, class PI, class A>
    void FastAMG<M,X,PI,A>::pre(Domain& x, Range& b)
    {
      Timer watch, watch1;
      // Detect Matrix rows where all offdiagonal entries are
      // zero and set x such that  A_dd*x_d=b_d
      // Thus users can be more careless when setting up their linear
      // systems.
      typedef typename M::matrix_type Matrix;
      typedef typename Matrix::ConstRowIterator RowIter;
      typedef typename Matrix::ConstColIterator ColIter;
      typedef typename Matrix::block_type Block;
      Block zero;
      zero=typename Matrix::field_type();

      const Matrix& mat=matrices_->matrices().finest()->getmat();
      for(RowIter row=mat.begin(); row!=mat.end(); ++row) {
        bool isDirichlet = true;
        bool hasDiagonal = false;
        ColIter diag;
        for(ColIter col=row->begin(); col!=row->end(); ++col) {
          if(row.index()==col.index()) {
            diag = col;
            hasDiagonal = false;
          }else{
            if(*col!=zero)
              isDirichlet = false;
          }
        }
        if(isDirichlet && hasDiagonal)
          diag->solve(x[row.index()], b[row.index()]);
      }
      std::cout<<" Preprocessing Dirichlet took "<<watch1.elapsed()<<std::endl;
      watch1.reset();
      // No smoother to make x consistent! Do it by hand
      matrices_->parallelInformation().coarsest()->copyOwnerToAll(x,x);
      Range* copy = new Range(b);
      if(rhs_)
        delete rhs_;
      rhs_ = new Hierarchy<Range,A>(copy);
      Domain* dcopy = new Domain(x);
      if(lhs_)
        delete lhs_;
      lhs_ = new Hierarchy<Domain,A>(dcopy);
      dcopy = new Domain(x);
      residual_ = new Hierarchy<Domain,A>(dcopy);
      matrices_->coarsenVector(*rhs_);
      matrices_->coarsenVector(*lhs_);
      matrices_->coarsenVector(*residual_);

      // The preconditioner might change x and b. So we have to
      // copy the changes to the original vectors.
      x = *lhs_->finest();
      b = *rhs_->finest();
    }
    template<class M, class X, class PI, class A>
    std::size_t FastAMG<M,X,PI,A>::levels()
    {
      return matrices_->levels();
    }
    template<class M, class X, class PI, class A>
    std::size_t FastAMG<M,X,PI,A>::maxlevels()
    {
      return matrices_->maxlevels();
    }

    /** \copydoc Preconditioner::apply */
    template<class M, class X, class PI, class A>
    void FastAMG<M,X,PI,A>::apply(Domain& v, const Range& d)
    {
      LevelContext levelContext;
      // Init all iterators for the current level
      initIteratorsWithFineLevel(levelContext);

      assert(v.two_norm()==0);

      level=0;
      if(matrices_->maxlevels()==1){
        // The coarse solver might modify the d!
        Range b(d);
        mgc(levelContext, v, b);
      }else
        mgc(levelContext, v, d);
      if(postSteps_==0||matrices_->maxlevels()==1)
        levelContext.pinfo->copyOwnerToAll(v, v);
    }

    template<class M, class X, class PI, class A>
    void FastAMG<M,X,PI,A>::initIteratorsWithFineLevel(LevelContext& levelContext)
    {
      levelContext.matrix = matrices_->matrices().finest();
      levelContext.pinfo = matrices_->parallelInformation().finest();
      levelContext.redist =
        matrices_->redistributeInformation().begin();
      levelContext.aggregates = matrices_->aggregatesMaps().begin();
      levelContext.lhs = lhs_->finest();
      levelContext.residual = residual_->finest();
      levelContext.rhs = rhs_->finest();
      levelContext.level=0;
    }

    template<class M, class X, class PI, class A>
    bool FastAMG<M,X,PI,A>
    ::moveToCoarseLevel(LevelContext& levelContext)
    {
      bool processNextLevel=true;

      if(levelContext.redist->isSetup()) {
        throw "bla";
        levelContext.redist->redistribute(static_cast<const Range&>(*levelContext.residual),
                                          levelContext.residual.getRedistributed());
        processNextLevel = levelContext.residual.getRedistributed().size()>0;
        if(processNextLevel) {
          //restrict defect to coarse level right hand side.
          ++levelContext.pinfo;
          Transfer<typename OperatorHierarchy::AggregatesMap::AggregateDescriptor,Range,ParallelInformation>
          ::restrictVector(*(*levelContext.aggregates), *levelContext.rhs,
                           static_cast<const Range&>(levelContext.residual.getRedistributed()),
                           *levelContext.pinfo);
        }
      }else{
        //restrict defect to coarse level right hand side.
        ++levelContext.rhs;
        ++levelContext.pinfo;
        Transfer<typename OperatorHierarchy::AggregatesMap::AggregateDescriptor,Range,ParallelInformation>
        ::restrictVector(*(*levelContext.aggregates), *levelContext.rhs,
                         static_cast<const Range&>(*levelContext.residual), *levelContext.pinfo);
      }

      if(processNextLevel) {
        // prepare coarse system
        ++levelContext.residual;
        ++levelContext.lhs;
        ++levelContext.matrix;
        ++levelContext.level;
        ++levelContext.redist;

        if(levelContext.matrix != matrices_->matrices().coarsest() || matrices_->levels()<matrices_->maxlevels()) {
          // next level is not the globally coarsest one
          ++levelContext.aggregates;
        }
        // prepare the lhs on the next level
        *levelContext.lhs=0;
        *levelContext.residual=0;
      }
      return processNextLevel;
    }

    template<class M, class X, class PI, class A>
    void FastAMG<M,X,PI,A>
    ::moveToFineLevel(LevelContext& levelContext, bool processNextLevel, Domain& x)
    {
      if(processNextLevel) {
        if(levelContext.matrix != matrices_->matrices().coarsest() || matrices_->levels()<matrices_->maxlevels()) {
          // previous level is not the globally coarsest one
          --levelContext.aggregates;
        }
        --levelContext.redist;
        --levelContext.level;
        //prolongate and add the correction (update is in coarse left hand side)
        --levelContext.matrix;
        --levelContext.residual;

      }

      typename Hierarchy<Domain,A>::Iterator coarseLhs = levelContext.lhs--;
      if(levelContext.redist->isSetup()) {

        // Need to redistribute during prolongate
        Transfer<typename OperatorHierarchy::AggregatesMap::AggregateDescriptor,Range,ParallelInformation>
        ::prolongateVector(*(*levelContext.aggregates), *coarseLhs, x,
                           levelContext.lhs.getRedistributed(),
                           matrices_->getProlongationDampingFactor(),
                           *levelContext.pinfo, *levelContext.redist);
      }else{
        Transfer<typename OperatorHierarchy::AggregatesMap::AggregateDescriptor,Range,ParallelInformation>
        ::prolongateVector(*(*levelContext.aggregates), *coarseLhs, x,
                           matrices_->getProlongationDampingFactor(), *levelContext.pinfo);

        // printvector(std::cout, *lhs, "prolongated coarse grid correction", "lhs", 10, 10, 10);
      }


      if(processNextLevel) {
        --levelContext.rhs;
      }

    }


    template<class M, class X, class PI, class A>
    void FastAMG<M,X,PI,A>
    ::presmooth(LevelContext& levelContext, Domain& x, const Range& b)
    {
      GaussSeidelPresmoothDefect<M::matrix_type::blocklevel>::apply(levelContext.matrix->getmat(),
                                                                    x,
                                                                    *levelContext.residual,
                                                                    b);
    }

    template<class M, class X, class PI, class A>
    void FastAMG<M,X,PI,A>
    ::postsmooth(LevelContext& levelContext, Domain& x, const Range& b)
    {
      GaussSeidelPostsmoothDefect<M::matrix_type::blocklevel>
      ::apply(levelContext.matrix->getmat(), x, *levelContext.residual, b);
    }


    template<class M, class X, class PI, class A>
    bool FastAMG<M,X,PI,A>::usesDirectCoarseLevelSolver() const
    {
      return IsDirectSolver< CoarseSolver>::value;
    }

    template<class M, class X, class PI, class A>
    void FastAMG<M,X,PI,A>::mgc(LevelContext& levelContext, Domain& v, const Range& b){

      if(levelContext.matrix == matrices_->matrices().coarsest() && levels()==maxlevels()) {
        // Solve directly
        InverseOperatorResult res;
        res.converged=true; // If we do not compute this flag will not get updated
        if(levelContext.redist->isSetup()) {
          levelContext.redist->redistribute(b, levelContext.rhs.getRedistributed());
          if(levelContext.rhs.getRedistributed().size()>0) {
            // We are still participating in the computation
            levelContext.pinfo.getRedistributed().copyOwnerToAll(levelContext.rhs.getRedistributed(),
                                                                 levelContext.rhs.getRedistributed());
            solver_->apply(levelContext.lhs.getRedistributed(), levelContext.rhs.getRedistributed(), res);
          }
          levelContext.redist->redistributeBackward(v, levelContext.lhs.getRedistributed());
          levelContext.pinfo->copyOwnerToAll(v, v);
        }else{
          levelContext.pinfo->copyOwnerToAll(b, b);
          solver_->apply(v, const_cast<Range&>(b), res);
        }

        // printvector(std::cout, *lhs, "coarse level update", "u", 10, 10, 10);
        // printvector(std::cout, *rhs, "coarse level rhs", "rhs", 10, 10, 10);
        if (!res.converged)
          coarsesolverconverged = false;
      }else{
        // presmoothing
        presmooth(levelContext, v, b);
        // printvector(std::cout, *lhs, "update", "u", 10, 10, 10);
        // printvector(std::cout, *residual, "post presmooth residual", "r", 10);
#ifndef DUNE_AMG_NO_COARSEGRIDCORRECTION
        bool processNextLevel = moveToCoarseLevel(levelContext);

        if(processNextLevel) {
          // next level
          for(std::size_t i=0; i<gamma_; i++)
            mgc(levelContext, *levelContext.lhs, *levelContext.rhs);
        }

        moveToFineLevel(levelContext, processNextLevel, v);
#else
        *lhs=0;
#endif

        if(levelContext.matrix == matrices_->matrices().finest()) {
          coarsesolverconverged = matrices_->parallelInformation().finest()->communicator().prod(coarsesolverconverged);
          if(!coarsesolverconverged)
            DUNE_THROW(MathError, "Coarse solver did not converge");
        }

        // printvector(std::cout, *lhs, "update corrected", "u", 10, 10, 10);
        // postsmoothing
        postsmooth(levelContext, v, b);
        // printvector(std::cout, *lhs, "update postsmoothed", "u", 10, 10, 10);

      }
    }


    /** \copydoc Preconditioner::post */
    template<class M, class X, class PI, class A>
    void FastAMG<M,X,PI,A>::post(Domain& x)
    {
      DUNE_UNUSED_PARAMETER(x);
      delete lhs_;
      lhs_=nullptr;
      delete rhs_;
      rhs_=nullptr;
      delete residual_;
      residual_=nullptr;
    }

    template<class M, class X, class PI, class A>
    template<class A1>
    void FastAMG<M,X,PI,A>::getCoarsestAggregateNumbers(std::vector<std::size_t,A1>& cont)
    {
      matrices_->getCoarsestAggregatesOnFinest(cont);
    }

  } // end namespace Amg
} // end namespace Dune

#endif


==> anc/xt-super/dune-istl/dune/istl/paamg/fastamgsmoother.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ISTL_FASTAMGSMOOTHER_HH
#define DUNE_ISTL_FASTAMGSMOOTHER_HH

#include <cstddef>

namespace Dune
{
  namespace Amg
  {

    template<std::size_t level>
    struct GaussSeidelPresmoothDefect {

      template<typename M, typename X, typename Y>
      static void apply(const M& A, X& x, Y& d,
                        const Y& b)
      {
        typedef typename M::ConstRowIterator RowIterator;
        typedef typename M::ConstColIterator ColIterator;

        typename Y::iterator dIter=d.begin();
        typename Y::const_iterator bIter=b.begin();
        typename X::iterator xIter=x.begin();

        for(RowIterator row=A.begin(), end=A.end(); row != end;
            ++row, ++dIter, ++xIter, ++bIter)
        {
          ColIterator col=(*row).begin();
          *dIter = *bIter;

          for (; col.index()<row.index(); ++col)
            (*col).mmv(x[col.index()],*dIter);     // rhs -= sum_{j<i} a_ij * xnew_j
          assert(row.index()==col.index());
          ColIterator diag=col;              // upper diagonal matrix not needed as x was 0 before.

          // Not recursive yet. Just solve with the diagonal
          diag->solve(*xIter,*dIter);
          *dIter=0;   //as r=v

          // Update residual for the symmetric case
          for(col=(*row).begin(); col.index()<row.index(); ++col)
            col->mmv(*xIter, d[col.index()]);     //d_j-=A_ij x_i
        }
      }
    };

    template<std::size_t level>
    struct GaussSeidelPostsmoothDefect {

      template<typename M, typename X, typename Y>
      static void apply(const M& A, X& x, Y& d,
                        const Y& b)
      {
        typedef typename M::ConstRowIterator RowIterator;
        typedef typename M::ConstColIterator ColIterator;
        typedef typename Y::block_type YBlock;

        typename Y::iterator dIter=d.beforeEnd();
        typename X::iterator xIter=x.beforeEnd();
        typename Y::const_iterator bIter=b.beforeEnd();

        for(RowIterator row=A.beforeEnd(), end=A.beforeBegin(); row != end;
            --row, --dIter, --xIter, --bIter)
        {
          ColIterator endCol=(*row).beforeBegin();
          ColIterator col=(*row).beforeEnd();
          *dIter = *bIter;

          for (; col.index()>row.index(); --col)
            (*col).mmv(x[col.index()],*dIter);     // rhs -= sum_{i>j} a_ij * xnew_j
          assert(row.index()==col.index());
          ColIterator diag=col;
          YBlock v=*dIter;
          // upper diagonal matrix
          for (--col; col!=endCol; --col)
            (*col).mmv(x[col.index()],v);     // v -= sum_{j<i} a_ij * xold_j

          // Not recursive yet. Just solve with the diagonal
          diag->solve(*xIter,v);

          *dIter-=v;

          // Update residual for the symmetric case
          // Skip residual computation as it is not needed.
          //for(col=(*row).begin();col.index()<row.index(); ++col)
          //col.mmv(*xIter, d[col.index()]); //d_j-=A_ij x_i
        }
      }
    };
  } // end namespace Amg
} // end namespace Dune
#endif


==> anc/xt-super/dune-istl/dune/istl/paamg/galerkin.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GALERKIN_HH
#define DUNE_GALERKIN_HH

#include "aggregates.hh"
#include "pinfo.hh"
#include <dune/common/poolallocator.hh>
#include <dune/common/enumset.hh>
#include <dune/common/unused.hh>
#include <set>
#include <limits>
#include <algorithm>

namespace Dune
{
  namespace Amg
  {
    /**
     * @addtogroup ISTL_PAAMG
     *
     * @{
     */
    /** @file
     * @author Markus Blatt
     * @brief Provides a class for building the galerkin product
     * based on a aggregation scheme.
     */

    template<class T>
    struct OverlapVertex
    {
      /**
       * @brief The aggregate descriptor.
       */
      typedef T Aggregate;

      /**
       * @brief The vertex descriptor.
       */
      typedef T Vertex;

      /**
       * @brief The aggregate the vertex belongs to.
       */
      Aggregate* aggregate;

      /**
       * @brief The vertex descriptor.
       */
      Vertex vertex;
    };



    /**
     * @brief Functor for building the sparsity pattern of the matrix
     * using examineConnectivity.
     */
    template<class M>
    class SparsityBuilder
    {
    public:
      /**
       * @brief Constructor.
       * @param matrix The matrix whose sparsity pattern we
       * should set up.
       */
      SparsityBuilder(M& matrix);

      void insert(const typename M::size_type& index);

      void operator++();

      std::size_t minRowSize();

      std::size_t maxRowSize();

      std::size_t sumRowSize();
      std::size_t index()
      {
        return row_.index();
      }
    private:
      /** @brief Create iterator for the current row. */
      typename M::CreateIterator row_;
      /** @brief The minim row size. */
      std::size_t minRowSize_;
      /** @brief The maximum row size. */
      std::size_t maxRowSize_;
      std::size_t sumRowSize_;
#ifdef DUNE_ISTL_WITH_CHECKING
      bool diagonalInserted;
#endif
    };

    class BaseGalerkinProduct
    {
    public:
      /**
       * @brief Calculate the galerkin product.
       * @param fine The fine matrix.
       * @param aggregates The aggregate mapping.
       * @param coarse The coarse Matrix.
       * @param pinfo Parallel information about the fine level.
       * @param copy The attribute set identifying the copy nodes of the graph.
       */
      template<class M, class V, class I, class O>
      void calculate(const M& fine, const AggregatesMap<V>& aggregates, M& coarse,
                     const I& pinfo, const O& copy);

    };

    template<class T>
    class GalerkinProduct
      : public BaseGalerkinProduct
    {
    public:
      typedef T ParallelInformation;

      /**
       * @brief Calculates the coarse matrix via a Galerkin product.
       * @param fineGraph The graph of the fine matrix.
       * @param visitedMap Map for marking vertices as visited.
       * @param pinfo Parallel information about the fine level.
       * @param aggregates The mapping of the fine level unknowns  onto aggregates.
       * @param size The number of columns and rows of the coarse matrix.
       * @param copy The attribute set identifying the copy nodes of the graph.
       */
      template<class G, class V, class Set>
      typename G::MutableMatrix* build(G& fineGraph, V& visitedMap,
                                       const ParallelInformation& pinfo,
                                       AggregatesMap<typename G::VertexDescriptor>& aggregates,
                                       const typename G::Matrix::size_type& size,
                                       const Set& copy);
    private:

      /**
       * @brief Builds the data structure needed for rebuilding the aggregates int the overlap.
       * @param graph The graph of the matrix.
       * @param pinfo The parallel information.
       * @param aggregates The mapping onto the aggregates.
       */
      template<class G, class I, class Set>
      const OverlapVertex<typename G::VertexDescriptor>*
      buildOverlapVertices(const G& graph,  const I& pinfo,
                           AggregatesMap<typename G::VertexDescriptor>& aggregates,
                           const Set& overlap,
                           std::size_t& overlapCount);

      template<class A>
      struct OVLess
      {
        bool operator()(const OverlapVertex<A>& o1, const OverlapVertex<A>& o2)
        {
          return *o1.aggregate < *o2.aggregate;
        }
      };
    };

    template<>
    class GalerkinProduct<SequentialInformation>
      : public BaseGalerkinProduct
    {
    public:
      /**
       * @brief Calculates the coarse matrix via a Galerkin product.
       * @param fineGraph The graph of the fine matrix.
       * @param visitedMap Map for marking vertices as visited.
       * @param pinfo Parallel information about the fine level.
       * @param aggregates The mapping of the fine level unknowns  onto aggregates.
       * @param size The number of columns and rows of the coarse matrix.
       * @param copy The attribute set identifying the copy nodes of the graph.
       */
      template<class G, class V, class Set>
      typename G::MutableMatrix* build(G& fineGraph, V& visitedMap,
                                       const SequentialInformation& pinfo,
                                       const AggregatesMap<typename G::VertexDescriptor>& aggregates,
                                       const typename G::Matrix::size_type& size,
                                       const Set& copy);
    };

    struct BaseConnectivityConstructor
    {
      template<class R, class G, class V>
      static void constructOverlapConnectivity(R& row, G& graph, V& visitedMap,
                                               const AggregatesMap<typename G::VertexDescriptor>& aggregates,
                                               const OverlapVertex<typename G::VertexDescriptor>*& seed,
                                               const OverlapVertex<typename G::VertexDescriptor>* overlapEnd);

      /**
       * @brief Construct the connectivity of an aggregate in the overlap.
       */
      template<class R, class G, class V>
      static void constructNonOverlapConnectivity(R& row, G& graph, V& visitedMap,
                                                  const AggregatesMap<typename G::VertexDescriptor>& aggregates,
                                                  const typename G::VertexDescriptor& seed);


      /**
       * @brief Visitor for identifying connected aggregates during a breadthFirstSearch.
       */
      template<class G, class S, class V>
      class ConnectedBuilder
      {
      public:
        /**
         * @brief The type of the graph.
         */
        typedef G Graph;
        /**
         * @brief The constant edge iterator.
         */
        typedef typename Graph::ConstEdgeIterator ConstEdgeIterator;

        /**
         * @brief The type of the connected set.
         */
        typedef S Set;

        /**
         * @brief The type of the map for marking vertices as visited.
         */
        typedef V VisitedMap;

        /**
         * @brief The vertex descriptor of the graph.
         */
        typedef typename Graph::VertexDescriptor Vertex;

        /**
         * @brief Constructor
         * @param aggregates The mapping of the vertices onto the aggregates.
         * @param graph The graph to work on.
         * @param visitedMap The map for marking vertices as visited
         * @param connected The set to added the connected aggregates to.
         */
        ConnectedBuilder(const AggregatesMap<Vertex>& aggregates, Graph& graph,
                         VisitedMap& visitedMap, Set& connected);

        /**
         * @brief Process an edge pointing to another aggregate.
         * @param edge The iterator positioned at the edge.
         */
        void operator()(const ConstEdgeIterator& edge);

      private:
        /**
         * @brief The mapping of the vertices onto the aggregates.
         */
        const AggregatesMap<Vertex>& aggregates_;

        Graph& graph_;

        /**
         * @brief The map for marking vertices as visited.
         */
        VisitedMap& visitedMap_;

        /**
         * @brief The set to add the connected aggregates to.
         */
        Set& connected_;
      };

    };

    template<class G, class T>
    struct ConnectivityConstructor : public BaseConnectivityConstructor
    {
      typedef typename G::VertexDescriptor Vertex;

      template<class V, class O, class R>
      static void examine(G& graph,
                          V& visitedMap,
                          const T& pinfo,
                          const AggregatesMap<Vertex>& aggregates,
                          const O& overlap,
                          const OverlapVertex<Vertex>* overlapVertices,
                          const OverlapVertex<Vertex>* overlapEnd,
                          R& row);
    };

    template<class G>
    struct ConnectivityConstructor<G,SequentialInformation> : public BaseConnectivityConstructor
    {
      typedef typename G::VertexDescriptor Vertex;

      template<class V, class R>
      static void examine(G& graph,
                          V& visitedMap,
                          const SequentialInformation& pinfo,
                          const AggregatesMap<Vertex>& aggregates,
                          R& row);
    };

    template<class T>
    struct DirichletBoundarySetter
    {
      template<class M, class O>
      static void set(M& coarse, const T& pinfo, const O& copy);
    };

    template<>
    struct DirichletBoundarySetter<SequentialInformation>
    {
      template<class M, class O>
      static void set(M& coarse, const SequentialInformation& pinfo, const O& copy);
    };

    template<class R, class G, class V>
    void BaseConnectivityConstructor::constructNonOverlapConnectivity(R& row, G& graph, V& visitedMap,
                                                                      const AggregatesMap<typename G::VertexDescriptor>& aggregates,
                                                                      const typename G::VertexDescriptor& seed)
    {
      assert(row.index()==aggregates[seed]);
      row.insert(aggregates[seed]);
      ConnectedBuilder<G,R,V> conBuilder(aggregates, graph, visitedMap, row);
      typedef typename G::VertexDescriptor Vertex;
      typedef std::allocator<Vertex> Allocator;
      typedef SLList<Vertex,Allocator> VertexList;
      typedef typename AggregatesMap<Vertex>::DummyEdgeVisitor DummyVisitor;
      VertexList vlist;
      DummyVisitor dummy;
      aggregates.template breadthFirstSearch<true,false>(seed,aggregates[seed], graph, vlist, dummy,
                                                         conBuilder, visitedMap);
    }

    template<class R, class G, class V>
    void BaseConnectivityConstructor::constructOverlapConnectivity(R& row, G& graph, V& visitedMap,
                                                                   const AggregatesMap<typename G::VertexDescriptor>& aggregates,
                                                                   const OverlapVertex<typename G::VertexDescriptor>*& seed,
                                                                   const OverlapVertex<typename G::VertexDescriptor>* overlapEnd)
    {
      ConnectedBuilder<G,R,V> conBuilder(aggregates, graph, visitedMap, row);
      const typename G::VertexDescriptor aggregate=*seed->aggregate;

      if (row.index()==*seed->aggregate) {
        while(seed != overlapEnd && aggregate == *seed->aggregate) {
          row.insert(*seed->aggregate);
          // Walk over all neighbours and add them to the connected array.
          visitNeighbours(graph, seed->vertex, conBuilder);
          // Mark vertex as visited
          put(visitedMap, seed->vertex, true);
          ++seed;
        }
      }
    }

    template<class G, class S, class V>
    BaseConnectivityConstructor::ConnectedBuilder<G,S,V>::ConnectedBuilder(const AggregatesMap<Vertex>& aggregates,
                                                                           Graph& graph, VisitedMap& visitedMap,
                                                                           Set& connected)
      : aggregates_(aggregates), graph_(graph), visitedMap_(visitedMap), connected_(connected)
    {}

    template<class G, class S, class V>
    void BaseConnectivityConstructor::ConnectedBuilder<G,S,V>::operator()(const ConstEdgeIterator& edge)
    {
      typedef typename G::VertexDescriptor Vertex;
      const Vertex& vertex = aggregates_[edge.target()];
      assert(vertex!= AggregatesMap<Vertex>::UNAGGREGATED);
      if(vertex!= AggregatesMap<Vertex>::ISOLATED)
        connected_.insert(vertex);
    }

    template<class T>
    template<class G, class I, class Set>
    const OverlapVertex<typename G::VertexDescriptor>*
    GalerkinProduct<T>::buildOverlapVertices(const G& graph, const I& pinfo,
                                             AggregatesMap<typename G::VertexDescriptor>& aggregates,
                                             const Set& overlap,
                                             std::size_t& overlapCount)
    {
      // count the overlap vertices.
      typedef typename G::ConstVertexIterator ConstIterator;
      typedef typename I::GlobalLookupIndexSet GlobalLookup;
      typedef typename GlobalLookup::IndexPair IndexPair;

      const ConstIterator end = graph.end();
      overlapCount = 0;

      const GlobalLookup& lookup=pinfo.globalLookup();

      for(ConstIterator vertex=graph.begin(); vertex != end; ++vertex) {
        const IndexPair* pair = lookup.pair(*vertex);

        if(pair!=0 && overlap.contains(pair->local().attribute()))
          ++overlapCount;
      }
      // Allocate space
      typedef typename G::VertexDescriptor Vertex;

      OverlapVertex<Vertex>* overlapVertices = new OverlapVertex<Vertex>[overlapCount=0 ? 1 : overlapCount];
      if(overlapCount==0)
        return overlapVertices;

      // Initialize them
      overlapCount=0;
      for(ConstIterator vertex=graph.begin(); vertex != end; ++vertex) {
        const IndexPair* pair = lookup.pair(*vertex);

        if(pair!=0 && overlap.contains(pair->local().attribute())) {
          overlapVertices[overlapCount].aggregate = &aggregates[pair->local()];
          overlapVertices[overlapCount].vertex = pair->local();
          ++overlapCount;
        }
      }

      dverb << overlapCount<<" overlap vertices"<<std::endl;

      std::sort(overlapVertices, overlapVertices+overlapCount, OVLess<Vertex>());
      // due to the sorting the isolated aggregates (to be skipped) are at the end.

      return overlapVertices;
    }

    template<class G, class T>
    template<class V, class O, class R>
    void ConnectivityConstructor<G,T>::examine(G& graph,
                                               V& visitedMap,
                                               const T& pinfo,
                                               const AggregatesMap<Vertex>& aggregates,
                                               const O& overlap,
                                               const OverlapVertex<Vertex>* overlapVertices,
                                               const OverlapVertex<Vertex>* overlapEnd,
                                               R& row)
    {
      typedef typename T::GlobalLookupIndexSet GlobalLookup;
      const GlobalLookup& lookup = pinfo.globalLookup();

      typedef typename G::VertexIterator VertexIterator;

      VertexIterator vend=graph.end();

#ifdef DUNE_ISTL_WITH_CHECKING
      std::set<Vertex> examined;
#endif

      // The aggregates owned by the process have lower local indices
      // then those not owned. We process them in the first pass.
      // They represent the rows 0, 1, ..., n of the coarse matrix
      for(VertexIterator vertex = graph.begin(); vertex != vend; ++vertex)
        if(!get(visitedMap, *vertex)) {
          // In the first pass we only process owner nodes
          typedef typename GlobalLookup::IndexPair IndexPair;
          const IndexPair* pair = lookup.pair(*vertex);
          if(pair==0 || !overlap.contains(pair->local().attribute())) {
#ifdef DUNE_ISTL_WITH_CHECKING
            assert(examined.find(aggregates[*vertex])==examined.end());
            examined.insert(aggregates[*vertex]);
#endif
            constructNonOverlapConnectivity(row, graph, visitedMap, aggregates, *vertex);

            // only needed for ALU
            // (ghosts with same global id as owners on the same process)
            if (pinfo.getSolverCategory() == static_cast<int>(SolverCategory::nonoverlapping)) {
              if(overlapVertices != overlapEnd) {
                if(*overlapVertices->aggregate!=AggregatesMap<Vertex>::ISOLATED) {
                  constructOverlapConnectivity(row, graph, visitedMap, aggregates, overlapVertices, overlapEnd);
                }
                else{
                  ++overlapVertices;
                }
              }
            }
            ++row;
          }
        }

      dvverb<<"constructed "<<row.index()<<" non-overlapping rows"<<std::endl;

      // Now come the aggregates not owned by use.
      // They represent the rows n+1, ..., N
      while(overlapVertices != overlapEnd)
        if(*overlapVertices->aggregate!=AggregatesMap<Vertex>::ISOLATED) {

#ifdef DUNE_ISTL_WITH_CHECKING
          typedef typename GlobalLookup::IndexPair IndexPair;
          const IndexPair* pair = lookup.pair(overlapVertices->vertex);
          assert(pair!=0 && overlap.contains(pair->local().attribute()));
          assert(examined.find(aggregates[overlapVertices->vertex])==examined.end());
          examined.insert(aggregates[overlapVertices->vertex]);
#endif
          constructOverlapConnectivity(row, graph, visitedMap, aggregates, overlapVertices, overlapEnd);
          ++row;
        }else{
          ++overlapVertices;
        }
    }

    template<class G>
    template<class V, class R>
    void ConnectivityConstructor<G,SequentialInformation>::examine(G& graph,
                                                                   V& visitedMap,
                                                                   const SequentialInformation& pinfo,
                                                                   const AggregatesMap<Vertex>& aggregates,
                                                                   R& row)
    {
      DUNE_UNUSED_PARAMETER(pinfo);
      typedef typename G::VertexIterator VertexIterator;

      VertexIterator vend=graph.end();
      for(VertexIterator vertex = graph.begin(); vertex != vend; ++vertex) {
        if(!get(visitedMap, *vertex)) {
          constructNonOverlapConnectivity(row, graph, visitedMap, aggregates, *vertex);
          ++row;
        }
      }

    }

    template<class M>
    SparsityBuilder<M>::SparsityBuilder(M& matrix)
      : row_(matrix.createbegin()),
        minRowSize_(std::numeric_limits<std::size_t>::max()),
        maxRowSize_(0), sumRowSize_(0)
    {
#ifdef DUNE_ISTL_WITH_CHECKING
      diagonalInserted = false;
#endif
    }
    template<class M>
    std::size_t SparsityBuilder<M>::maxRowSize()
    {
      return maxRowSize_;
    }
    template<class M>
    std::size_t SparsityBuilder<M>::minRowSize()
    {
      return minRowSize_;
    }

    template<class M>
    std::size_t SparsityBuilder<M>::sumRowSize()
    {
      return sumRowSize_;
    }
    template<class M>
    void SparsityBuilder<M>::operator++()
    {
      sumRowSize_ += row_.size();
      minRowSize_=std::min(minRowSize_, row_.size());
      maxRowSize_=std::max(maxRowSize_, row_.size());
      ++row_;
#ifdef DUNE_ISTL_WITH_CHECKING
      assert(diagonalInserted);
      diagonalInserted = false;
#endif
    }

    template<class M>
    void SparsityBuilder<M>::insert(const typename M::size_type& index)
    {
      row_.insert(index);
#ifdef DUNE_ISTL_WITH_CHECKING
      diagonalInserted = diagonalInserted || row_.index()==index;
#endif
    }

    template<class T>
    template<class G, class V, class Set>
    typename G::MutableMatrix*
    GalerkinProduct<T>::build(G& fineGraph, V& visitedMap,
                              const ParallelInformation& pinfo,
                              AggregatesMap<typename G::VertexDescriptor>& aggregates,
                              const typename G::Matrix::size_type& size,
                              const Set& overlap)
    {
      typedef OverlapVertex<typename G::VertexDescriptor> OverlapVertex;

      std::size_t count;

      const OverlapVertex* overlapVertices = buildOverlapVertices(fineGraph,
                                                                  pinfo,
                                                                  aggregates,
                                                                  overlap,
                                                                  count);
      typedef typename G::MutableMatrix M;
      M* coarseMatrix = new M(size, size, M::row_wise);

      // Reset the visited flags of all vertices.
      // As the isolated nodes will be skipped we simply mark them as visited

      typedef typename G::VertexIterator Vertex;
      Vertex vend = fineGraph.end();
      for(Vertex vertex = fineGraph.begin(); vertex != vend; ++vertex) {
        assert(aggregates[*vertex] != AggregatesMap<typename G::VertexDescriptor>::UNAGGREGATED);
        put(visitedMap, *vertex, aggregates[*vertex]==AggregatesMap<typename G::VertexDescriptor>::ISOLATED);
      }

      typedef typename G::MutableMatrix M;
      SparsityBuilder<M> sparsityBuilder(*coarseMatrix);

      ConnectivityConstructor<G,T>::examine(fineGraph, visitedMap, pinfo,
                                            aggregates, overlap,
                                            overlapVertices,
                                            overlapVertices+count,
                                            sparsityBuilder);

      dinfo<<pinfo.communicator().rank()<<": Matrix ("<<coarseMatrix->N()<<"x"<<coarseMatrix->M()<<" row: min="<<sparsityBuilder.minRowSize()<<" max="
           <<sparsityBuilder.maxRowSize()<<" avg="
           <<static_cast<double>(sparsityBuilder.sumRowSize())/coarseMatrix->N()
           <<std::endl;

      delete[] overlapVertices;

      return coarseMatrix;
    }

    template<class G, class V, class Set>
    typename G::MutableMatrix*
    GalerkinProduct<SequentialInformation>::build(G& fineGraph, V& visitedMap,
                                                  const SequentialInformation& pinfo,
                                                  const AggregatesMap<typename G::VertexDescriptor>& aggregates,
                                                  const typename G::Matrix::size_type& size,
                                                  const Set& overlap)
    {
      DUNE_UNUSED_PARAMETER(overlap);
      typedef typename G::MutableMatrix M;
      M* coarseMatrix = new M(size, size, M::row_wise);

      // Reset the visited flags of all vertices.
      // As the isolated nodes will be skipped we simply mark them as visited

      typedef typename G::VertexIterator Vertex;
      Vertex vend = fineGraph.end();
      for(Vertex vertex = fineGraph.begin(); vertex != vend; ++vertex) {
        assert(aggregates[*vertex] != AggregatesMap<typename G::VertexDescriptor>::UNAGGREGATED);
        put(visitedMap, *vertex, aggregates[*vertex]==AggregatesMap<typename G::VertexDescriptor>::ISOLATED);
      }

      SparsityBuilder<M> sparsityBuilder(*coarseMatrix);

      ConnectivityConstructor<G,SequentialInformation>::examine(fineGraph, visitedMap, pinfo,
                                                                aggregates, sparsityBuilder);
      dinfo<<"Matrix row: min="<<sparsityBuilder.minRowSize()<<" max="
           <<sparsityBuilder.maxRowSize()<<" average="
           <<static_cast<double>(sparsityBuilder.sumRowSize())/coarseMatrix->N()<<std::endl;
      return coarseMatrix;
    }

    template<class M, class V, class P, class O>
    void BaseGalerkinProduct::calculate(const M& fine, const AggregatesMap<V>& aggregates, M& coarse,
                                        const P& pinfo, const O& copy)
    {
      DUNE_UNUSED_PARAMETER(copy);
      coarse = static_cast<typename M::field_type>(0);

      typedef typename M::ConstIterator RowIterator;
      RowIterator endRow = fine.end();

      for(RowIterator row = fine.begin(); row != endRow; ++row)
        if(aggregates[row.index()] != AggregatesMap<V>::ISOLATED) {
          assert(aggregates[row.index()]!=AggregatesMap<V>::UNAGGREGATED);
          typedef typename M::ConstColIterator ColIterator;
          ColIterator endCol = row->end();

          for(ColIterator col = row->begin(); col != endCol; ++col)
            if(aggregates[col.index()] != AggregatesMap<V>::ISOLATED) {
              assert(aggregates[row.index()]!=AggregatesMap<V>::UNAGGREGATED);
              coarse[aggregates[row.index()]][aggregates[col.index()]]+=*col;
            }
        }

      // get the right diagonal matrix values on copy lines from owner processes
      typedef typename M::block_type BlockType;
      std::vector<BlockType> rowsize(coarse.N(),BlockType(0));
      for (RowIterator row = coarse.begin(); row != coarse.end(); ++row)
        rowsize[row.index()]=coarse[row.index()][row.index()];
      pinfo.copyOwnerToAll(rowsize,rowsize);
      for (RowIterator row = coarse.begin(); row != coarse.end(); ++row)
        coarse[row.index()][row.index()] = rowsize[row.index()];

      // don't set dirichlet boundaries for copy lines to make novlp case work,
      // the preconditioner yields slightly different results now.

      // Set the dirichlet border
      //DirichletBoundarySetter<P>::template set<M>(coarse, pinfo, copy);

    }

    template<class T>
    template<class M, class O>
    void DirichletBoundarySetter<T>::set(M& coarse, const T& pinfo, const O& copy)
    {
      typedef typename T::ParallelIndexSet::const_iterator ConstIterator;
      ConstIterator end = pinfo.indexSet().end();
      typedef typename M::block_type Block;
      Block identity=Block(0.0);
      for(typename Block::RowIterator b=identity.begin(); b !=  identity.end(); ++b)
        b->operator[](b.index())=1.0;

      for(ConstIterator index = pinfo.indexSet().begin();
          index != end; ++index) {
        if(copy.contains(index->local().attribute())) {
          typedef typename M::ColIterator ColIterator;
          typedef typename M::row_type Row;
          Row row = coarse[index->local()];
          ColIterator cend = row.find(index->local());
          ColIterator col  = row.begin();
          for(; col != cend; ++col)
            *col = 0;

          cend = row.end();

          assert(col != cend); // There should be a diagonal entry
          *col = identity;

          for(++col; col != cend; ++col)
            *col = 0;
        }
      }
    }

    template<class M, class O>
    void DirichletBoundarySetter<SequentialInformation>::set(M& coarse,
                                                             const SequentialInformation& pinfo,
                                                             const O& overlap)
    {}

  } // namespace Amg
} // namespace Dune
#endif


==> anc/xt-super/dune-istl/dune/istl/paamg/globalaggregates.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GLOBALAGGREGATES_HH
#define DUNE_GLOBALAGGREGATES_HH

/**
 * @addtogroup ISTL_PAAMG
 *
 * @{
 */
/** @file
 * @author Markus Blatt
 * @brief Provdes class for identifying aggregates globally.
 */

#include "aggregates.hh"
#include "pinfo.hh"
#include <dune/common/parallel/indexset.hh>
#include <dune/common/unused.hh>

namespace Dune
{
  namespace Amg
  {

    template<typename T, typename TI>
    struct GlobalAggregatesMap
    {
    public:
      typedef TI ParallelIndexSet;

      typedef typename ParallelIndexSet::GlobalIndex GlobalIndex;

      typedef typename ParallelIndexSet::GlobalIndex IndexedType;

      typedef typename ParallelIndexSet::LocalIndex LocalIndex;

      typedef T Vertex;

      GlobalAggregatesMap(AggregatesMap<Vertex>& aggregates,
                          const GlobalLookupIndexSet<ParallelIndexSet>& indexset)
        : aggregates_(aggregates), indexset_(indexset)
      {}

      inline const GlobalIndex& operator[](std::size_t index) const
      {
        const Vertex& aggregate = aggregates_[index];
        if(aggregate >= AggregatesMap<Vertex>::ISOLATED) {
          assert(aggregate != AggregatesMap<Vertex>::UNAGGREGATED);
          return isolatedMarker;
        }else{
          const Dune::IndexPair<GlobalIndex,LocalIndex >* pair = indexset_.pair(aggregate);
          assert(pair!=0);
          return pair->global();
        }
      }


      inline GlobalIndex& get(std::size_t index)
      {
        const Vertex& aggregate = aggregates_[index];
        assert(aggregate < AggregatesMap<Vertex>::ISOLATED);
        const Dune::IndexPair<GlobalIndex,LocalIndex >* pair = indexset_.pair(aggregate);
        assert(pair!=0);
        return const_cast<GlobalIndex&>(pair->global());
      }

      class Proxy
      {
      public:
        Proxy(const GlobalLookupIndexSet<ParallelIndexSet>& indexset, Vertex& aggregate)
          : indexset_(&indexset), aggregate_(&aggregate)
        {}

        Proxy& operator=(const GlobalIndex& global)
        {
          if(global==isolatedMarker)
            *aggregate_ = AggregatesMap<Vertex>::ISOLATED;
          else{
            //assert(global < AggregatesMap<Vertex>::ISOLATED);
            *aggregate_ = indexset_->operator[](global).local();
          }
          return *this;
        }
      private:
        const GlobalLookupIndexSet<ParallelIndexSet>* indexset_;
        Vertex* aggregate_;
      };

      inline Proxy operator[](std::size_t index)
      {
        return Proxy(indexset_, aggregates_[index]);
      }

      inline void put(const GlobalIndex& global, size_t i)
      {
        aggregates_[i]=indexset_[global].local();

      }

    private:
      AggregatesMap<Vertex>& aggregates_;
      const GlobalLookupIndexSet<ParallelIndexSet>& indexset_;
      static const GlobalIndex isolatedMarker;
    };

    template<typename T, typename TI>
    const typename TI::GlobalIndex GlobalAggregatesMap<T,TI>::isolatedMarker =
      std::numeric_limits<typename TI::GlobalIndex>::max();

    template<typename T, typename TI>
    struct AggregatesGatherScatter
    {
      typedef TI ParallelIndexSet;
      typedef typename ParallelIndexSet::GlobalIndex GlobalIndex;

      static const GlobalIndex& gather(const GlobalAggregatesMap<T,TI>& ga, size_t i)
      {
        return ga[i];
      }

      static void scatter(GlobalAggregatesMap<T,TI>& ga, GlobalIndex global, size_t i)
      {
        ga[i]=global;
      }
    };

    template<typename T, typename O, typename I>
    struct AggregatesPublisher
    {};

#if HAVE_MPI

#endif

  } // namespace Amg

#if HAVE_MPI
  // forward declaration
  template<class T1, class T2>
  class OwnerOverlapCopyCommunication;
#endif

  namespace Amg
  {

#if HAVE_MPI
    /**
     * @brief Utility class for publishing the aggregate number
     * of the DOFs in the overlap to other processors and convert
     * them to local indices.
     * @tparam T The type of the vertices
     * @tparam O The set of overlap flags.
     * @tparam T1 The type of the global indices.
     * @tparam T2 The type of the local indices.
     */
    template<typename T, typename O, typename T1, typename T2>
    struct AggregatesPublisher<T,O,OwnerOverlapCopyCommunication<T1,T2> >
    {
      typedef T Vertex;
      typedef O OverlapFlags;
      typedef OwnerOverlapCopyCommunication<T1,T2> ParallelInformation;
      typedef typename ParallelInformation::GlobalLookupIndexSet GlobalLookupIndexSet;
      typedef typename ParallelInformation::ParallelIndexSet IndexSet;

      static void publish(AggregatesMap<Vertex>& aggregates,
                          ParallelInformation& pinfo,
                          const GlobalLookupIndexSet& globalLookup)
      {
        typedef Dune::Amg::GlobalAggregatesMap<Vertex,IndexSet> GlobalMap;
        GlobalMap gmap(aggregates, globalLookup);
        pinfo.copyOwnerToAll(gmap,gmap);
        // communication only needed for ALU
        // (ghosts with same global id as owners on the same process)
        if (pinfo.getSolverCategory() ==
            static_cast<int>(SolverCategory::nonoverlapping))
          pinfo.copyCopyToAll(gmap,gmap);

        typedef typename ParallelInformation::RemoteIndices::const_iterator Lists;
        Lists lists = pinfo.remoteIndices().find(pinfo.communicator().rank());
        if(lists!=pinfo.remoteIndices().end()) {

          // For periodic boundary conditions we must renumber
          // the aggregates of vertices in the overlap whose owners are
          // on the same process
          Vertex maxAggregate =0;
          typedef typename AggregatesMap<Vertex>::const_iterator Iter;
          for(Iter i=aggregates.begin(), end=aggregates.end(); i!=end; ++i)
            maxAggregate = std::max(maxAggregate, *i);

          // Compute new mapping of aggregates in the overlap that we also own
          std::map<Vertex,Vertex> newMapping;

          // insert all elements into map
          typedef typename ParallelInformation::RemoteIndices::RemoteIndexList
          ::const_iterator RIter;
          for(RIter ri=lists->second.first->begin(), rend = lists->second.first->end();
              ri!=rend; ++ri)
            if(O::contains(ri->localIndexPair().local().attribute()))
              newMapping.insert(std::make_pair(aggregates[ri->localIndexPair().local()],
                                               maxAggregate));
          // renumber
          typedef typename std::map<Vertex,Vertex>::iterator MIter;
          for(MIter mi=newMapping.begin(), mend=newMapping.end();
              mi != mend; ++mi)
            mi->second=++maxAggregate;


          for(RIter ri=lists->second.first->begin(), rend = lists->second.first->end();
              ri!=rend; ++ri)
            if(O::contains(ri->localIndexPair().local().attribute()))
              aggregates[ri->localIndexPair().local()] =
                newMapping[aggregates[ri->localIndexPair().local()]];
        }
      }
    };
#endif

    template<typename T, typename O>
    struct AggregatesPublisher<T,O,SequentialInformation>
    {
      typedef T Vertex;
      typedef SequentialInformation ParallelInformation;
      typedef typename ParallelInformation::GlobalLookupIndexSet GlobalLookupIndexSet;

      static void publish(AggregatesMap<Vertex>& aggregates,
                          ParallelInformation& pinfo,
                          const GlobalLookupIndexSet& globalLookup)
      {
        DUNE_UNUSED_PARAMETER(aggregates);
        DUNE_UNUSED_PARAMETER(pinfo);
        DUNE_UNUSED_PARAMETER(globalLookup);
      }
    };

  } // end Amg namespace


#if HAVE_MPI
  template<typename T, typename TI>
  struct CommPolicy<Amg::GlobalAggregatesMap<T,TI> >
  {
    typedef Amg::AggregatesMap<T> Type;
    typedef typename Amg::GlobalAggregatesMap<T,TI>::IndexedType IndexedType;
    typedef SizeOne IndexedTypeFlag;
    static int getSize(const Type&, int)
    {
      return 1;
    }
  };
#endif

} // end Dune namespace
  /* @} */
#endif


==> anc/xt-super/dune-istl/dune/istl/paamg/graph.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_AMG_GRAPH_HH
#define DUNE_AMG_GRAPH_HH

#include <cstddef>
#include <algorithm>
#include <vector>
#include <cassert>
#include <limits>
#include <dune/common/typetraits.hh>
#include <dune/common/iteratorfacades.hh>
#include <dune/istl/istlexception.hh>
#include <dune/common/propertymap.hh>

namespace Dune
{
  namespace Amg
  {
    /**
     * @addtogroup ISTL_PAAMG
     *
     * @{
     */
    /** @file
     * @author Markus Blatt
     * @brief Provides classes for building the matrix graph.
     *
     * During the coarsening process in AMG the matrix graph together
     * with the dependencies, what connections in the graph are considered
     * strong or weak, what vertices are isolated, etc., have to build.
     * This information will be contained in the MatrixGraph class.
     */

    /**
     * @brief The (undirected) graph of a matrix.
     *
     * The graph of a sparse matrix essentially describes the sparsity
     * pattern (nonzero entries) of a matrix.
     * It is assumed that the underlying sparsity pattern is symmetric,
     * i.e if entry a_ij is present in the storage scheme of the matrix
     * (i.e. nonzero) so is a_ji.
     *
     * The matrix entries can be accessed as weights of the vertices and
     * edges.
     */
    template<class M>
    class MatrixGraph
    {
    public:
      /**
       * @brief The type of the matrix we are a graph for.
       */
      typedef M Matrix;

      /**
       * @brief The mutable type of the matrix we are a graph for.
       */
      typedef typename remove_const<M>::type MutableMatrix;

      /**
       * @brief The type of the weights
       */
      typedef typename M::block_type Weight;

      /**
       * @brief The vertex descriptor.
       *
       * Each descriptor describes exactly one vertex.
       */
      typedef typename M::size_type VertexDescriptor;

      /**
       * @brief The edge descriptor.
       *
       * Each edge is identifies by exactly one descriptor.
       */
      typedef std::ptrdiff_t EdgeDescriptor;

      enum {
        /*
         * @brief Whether Matrix is mutable.
         */
        mutableMatrix = is_same<M, typename remove_const<M>::type>::value
      };


      /**
       * @brief Iterator over all edges starting from a vertex.
       */
      template<class C>
      class EdgeIteratorT
      {

      public:
        /**
         *  @brief The mutable type of the container type.
         */
        typedef typename remove_const<C>::type MutableContainer;
        /**
         * @brief The constant type of the container type.
         */
        typedef const typename remove_const<C>::type ConstContainer;

        friend class EdgeIteratorT<MutableContainer>;
        friend class EdgeIteratorT<ConstContainer>;

        enum {
          /** @brief whether C is mutable. */
          isMutable = is_same<C, MutableContainer>::value
        };

        /**
         * @brief The column iterator of the matrix we use.
         */
        typedef typename conditional<isMutable && C::mutableMatrix,typename Matrix::row_type::Iterator,
            typename Matrix::row_type::ConstIterator>::type
        ColIterator;

        /**
         * @brief The matrix block type we use as weights.
         */
        typedef typename conditional<isMutable && C::mutableMatrix,typename M::block_type,
            const typename M::block_type>::type
        Weight;

        /**
         * @brief Constructor.
         * @param source The source vertex of the edges.
         * @param block The matrix column block the iterator is initialized to,
         * @param end The end iterator of the matrix row.
         * @param edge The edge descriptor of the current edge.
         */
        EdgeIteratorT(const VertexDescriptor& source, const ColIterator& block,
                      const ColIterator& end, const EdgeDescriptor& edge);

        /**
         * @brief Constructor for the end iterator.
         *
         * Variables not needed by operator== or operator!= will not be initialized.
         * @param block The matrix column block the iterator is initialized to.
         */
        EdgeIteratorT(const ColIterator& block);

        /**
         * @brief Copy Constructor.
         * @param other The iterator to copy.
         */
        template<class C1>
        EdgeIteratorT(const EdgeIteratorT<C1>& other);

        typedef typename conditional<is_same<C, typename remove_const<C>::type>::value && C::mutableMatrix,
            typename M::block_type, const typename M::block_type>::type
        WeightType;

        /**
         * @brief Access the edge weight
         */
        WeightType& weight() const;

        /** @brief preincrement operator. */
        EdgeIteratorT<C>& operator++();

        /** @brief Inequality operator. */
        bool operator!=(const EdgeIteratorT<typename remove_const<C>::type>& other) const;

        /** @brief Inequality operator. */
        bool operator!=(const EdgeIteratorT<const typename remove_const<C>::type>& other) const;

        /** @brief Equality operator. */
        bool operator==(const EdgeIteratorT<typename remove_const<C>::type>& other) const;

        /** @brief Equality operator. */
        bool operator==(const EdgeIteratorT<const typename remove_const<C>::type>& other) const;

        /** @brief The index of the target vertex of the current edge. */
        VertexDescriptor target() const;

        /** @brief The index of the source vertex of the current edge. */
        VertexDescriptor source() const;

        /** @brief Get the edge descriptor. */
        const EdgeDescriptor& operator*() const;

        /** @brief Get the edge descriptor. */
        const EdgeDescriptor* operator->() const;

      private:
        /** @brief Start vertex of the edges. */
        VertexDescriptor source_;
        /** @brief The column iterator describing the current edge. */
        ColIterator block_;
        /***
         * @brief The column iterator positioned at the end of the row
         * of vertex source_
         */
        ColIterator blockEnd_;
        /** @brief The edge descriptor. */
        EdgeDescriptor edge_;
      };

      /**
       * @brief The vertex iterator type of the graph.
       */
      template<class C>
      class VertexIteratorT
      {
      public:
        /**
         *  @brief The mutable type of the container type.
         */
        typedef typename remove_const<C>::type MutableContainer;
        /**
         * @brief The constant type of the container type.
         */
        typedef const typename remove_const<C>::type ConstContainer;

        friend class VertexIteratorT<MutableContainer>;
        friend class VertexIteratorT<ConstContainer>;

        enum {
          /** @brief whether C is mutable. */
          isMutable = is_same<C, MutableContainer>::value
        };

        /**
         * @brief Constructor.
         * @param graph The graph we are a vertex iterator for.
         * @param current The current vertex to position on.
         */
        explicit VertexIteratorT(C* graph, const VertexDescriptor& current);

        /**
         * @brief Constructor for the end iterator.
         *
         * only operator== or operator!= may be called safely on an
         * iterator constructed this way.
         * @param current The current vertex to position on.
         */
        explicit VertexIteratorT(const VertexDescriptor& current);

        VertexIteratorT(const VertexIteratorT<MutableContainer>& other);

        /**
         * @brief Move to the next vertex.
         * @return This iterator positioned at the next vertex.
         */
        VertexIteratorT<C>& operator++();

        /** @brief Inequality operator. */
        bool operator!=(const VertexIteratorT<ConstContainer>& other) const;

        /** @brief Equality operator. */
        bool operator==(const VertexIteratorT<ConstContainer>& other) const;

        /** @brief Inequality operator. */
        bool operator!=(const VertexIteratorT<MutableContainer>& other) const;

        /** @brief Equality operator. */
        bool operator==(const VertexIteratorT<MutableContainer>& other) const;

        typedef typename conditional<is_same<C, typename remove_const<C>::type>::value && C::mutableMatrix,
            typename M::block_type, const typename M::block_type>::type
        WeightType;
        /** @brief Access the weight of the vertex. */
        WeightType& weight() const;

        /**
         * @brief Get the descriptor of the current vertex.
         * @return The index of the currently referenced vertex.
         */
        const VertexDescriptor& operator*() const;

        /**
         * @brief Get an iterator over all edges starting at the
         * current vertex.
         * @return Iterator position on the first edge to another vertex.
         */
        EdgeIteratorT<C> begin() const;

        /**
         * @brief Get an iterator over all edges starting at the
         * current vertex.
         * @return Iterator position on the first edge to another vertex.
         */
        EdgeIteratorT<C> end() const;

      private:
        C* graph_;
        VertexDescriptor current_;
      };

      /**
       * @brief The constant edge iterator type.
       */
      typedef EdgeIteratorT<const MatrixGraph<Matrix> > ConstEdgeIterator;

      /**
       * @brief The mutable edge iterator type.
       */
      typedef EdgeIteratorT<MatrixGraph<Matrix> > EdgeIterator;

      /**
       * @brief The constant vertex iterator type.
       */
      typedef VertexIteratorT<const MatrixGraph<Matrix> > ConstVertexIterator;

      /**
       * @brief The mutable vertex iterator type.
       */
      typedef VertexIteratorT<MatrixGraph<Matrix> > VertexIterator;

      /**
       * @brief Constructor.
       * @param matrix The matrix we are a graph for.
       */
      MatrixGraph(Matrix& matrix);

      /**
       * @brief Destructor.
       */
      ~MatrixGraph();

      /**
       * @brief Get an iterator over the vertices.
       * @return A vertex Iterator positioned at the first vertex.
       */
      VertexIterator begin();

      /**
       * @brief Get an iterator over the vertices.
       * @return A vertex Iterator positioned behind the last vertex.
       */
      VertexIterator end();

      /**
       * @brief Get an iterator over the vertices.
       * @return A vertex Iterator positioned at the first vertex.
       */
      ConstVertexIterator begin() const;

      /**
       * @brief Get an iterator over the vertices.
       * @return A vertex Iterator positioned behind the last vertex.
       */
      ConstVertexIterator end() const;

      /**
       * @brief Get an iterator over the edges starting at a vertex.
       * @param source The vertex where the edges should start.
       * @return An edge iterator positioned at the first edge starting
       * from vertex source.
       */
      EdgeIterator beginEdges(const VertexDescriptor& source);

      /**
       * @brief Get an iterator over the edges starting at a vertex.
       * @param source The vertex where the edges should start.
       * @return An edge iterator positioned behind the last edge starting
       * from vertex source.
       */
      EdgeIterator endEdges(const VertexDescriptor& source);


      /**
       * @brief Get an iterator over the edges starting at a vertex.
       * @param source The vertex where the edges should start.
       * @return An edge iterator positioned at the first edge starting
       * from vertex source.
       */
      ConstEdgeIterator beginEdges(const VertexDescriptor& source) const;

      /**
       * @brief Get an iterator over the edges starting at a vertex.
       * @param source The vertex where the edges should start.
       * @return An edge iterator positioned behind the last edge starting
       * from vertex source.
       */
      ConstEdgeIterator endEdges(const VertexDescriptor& source) const;

      /**
       * @brief Get the underlying matrix.
       * @return The matrix of the graph.
       */
      Matrix& matrix();

      /**
       * @brief Get the underlying matrix.
       * @return The matrix of the graph.
       */
      const Matrix& matrix() const;

      /**
       * @brief Get the number of vertices in the graph.
       */
      std::size_t noVertices() const;

      /**
       * @brief Get the maximal vertex descriptor.
       *
       * @return The minimum value v such that for
       * all vertices w in the graph w&lt;v holds.
       */
      VertexDescriptor maxVertex() const;

      /**
       * @brief Get the number of edges in the graph.
       */
      std::size_t noEdges() const;

      /**
       * @brief Find the descriptor of an edge.
       * @param source The source vertex of the edge we search for.
       * @param target The target vertex of the edge we search for.
       * @return The edge we found or numeric_limits<EdgeIterator>::max() if it does not exist.
       */
      EdgeDescriptor findEdge(const VertexDescriptor& source,
                              const VertexDescriptor& target) const;

    private:
      /** @brief The matrix we are the graph for. */
      Matrix& matrix_;
      /** @brief The edge descriptor of the first edge of each row. */
      EdgeDescriptor* start_;
      /** Prevent copying. */
      MatrixGraph(const MatrixGraph&);

    };

    /**
     * @brief A subgraph of a graph.
     *
     * This is a (cached) view of a graph where certain
     * vertices and edges pointing to and leading from them
     * are skipped.
     *
     * The vertex descriptors are not changed.
     */
    template<class G, class T>
    class SubGraph
    {
    public:
      /**
       * @brief The type of the graph we are a sub graph for.
       */
      typedef G Graph;

      /**
       * @brief Random access container providing information about
       * which vertices are excluded.
       */
      typedef T Excluded;

      /**
       * @brief The vertex descriptor.
       */
      typedef typename Graph::VertexDescriptor VertexDescriptor;

      typedef VertexDescriptor* EdgeDescriptor;

      /**
       * @brief An index map for mapping the edges to indices.
       *
       * This should be used for attaching properties to a SubGraph
       * using VertexPropertiesGraph od PropertiesGraph.
       */
      class EdgeIndexMap
      {
      public:
        typedef ReadablePropertyMapTag Category;

        EdgeIndexMap(const EdgeDescriptor& firstEdge)
          : firstEdge_(firstEdge)
        {}

        /** @brief Protect copy construction. */
        EdgeIndexMap(const EdgeIndexMap& emap)
          : firstEdge_(emap.firstEdge_)
        {}

        std::size_t operator[](const EdgeDescriptor& edge) const
        {
          return edge-firstEdge_;
        }
      private:
        /** @brief The first edge of the graph. */
        EdgeDescriptor firstEdge_;
        /** @brief Protect default construction. */
        EdgeIndexMap()
        {}
      };

      /**
       * @brief Get an edge index map for the graph.
       * @return An edge index map for the graph.
       */
      EdgeIndexMap getEdgeIndexMap();

      /**
       * @brief The edge iterator of the graph.
       */
      class EdgeIterator : public RandomAccessIteratorFacade<EdgeIterator,const EdgeDescriptor>
      {
      public:
        /**
         * @brief Constructor.
         * @param source The source vertex of the edge.
         * @param edge Pointer to the edge the iterator should point to.
         */
        explicit EdgeIterator(const VertexDescriptor& source, const EdgeDescriptor& edge);

        /**
         * @brief Constructor for the end iterator.
         *
         * Only operator== or operator!= can be called safely on an iterator constructed
         * this way!
         * @param edge Pointer to the end of the graph's edge array.
         */
        explicit EdgeIterator(const EdgeDescriptor& edge);

        /** @brief Equality operator. */
        bool equals(const EdgeIterator& other) const;

        /** @brief Preincrement operator. */
        EdgeIterator& increment();

        /** @brief Preincrement operator. */
        EdgeIterator& decrement();

        EdgeIterator& advance(std::ptrdiff_t n);

        /** @brief The descriptor of the current edge. */
        const EdgeDescriptor& dereference() const;

        /** @brief The index of the target vertex of the current edge. */
        const VertexDescriptor& target() const;

        /** @brief The index of the source vertex of the current edge. */
        const VertexDescriptor& source() const;

        std::ptrdiff_t distanceTo(const EdgeIterator& other) const;

      private:
        /** @brief The source vertex of the edge. */
        VertexDescriptor source_;
        /**
         * @brief The offset of the current edge to the first
         * one starting at the vertex source_.
         */
        EdgeDescriptor edge_;
      };

      /**
       * @brief The vertex iterator of the graph.
       */
      class VertexIterator
        : public ForwardIteratorFacade<VertexIterator,const VertexDescriptor>
      {
      public:
        /**
         * @brief Constructor.
         * @param graph The graph over whose vertices to iterate.
         * @param current The position of the iterator.
         * @param end The last vertex of the graph.
         */
        explicit VertexIterator(const SubGraph<G,T>* graph, const VertexDescriptor& current,
                                const VertexDescriptor& end);


        /**
         * @brief Constructor for end iterator.
         *
         * Use with care! All operations except operator== or operator!= will fail!
         * @param current The position of the iterator.
         */
        explicit VertexIterator(const VertexDescriptor& current);

        /** @brief Preincrement operator. */
        VertexIterator& increment();

        /** @brief Equality iterator. */
        bool equals(const VertexIterator& other) const;

        /**
         * @brief Get the descriptor of the current vertex.
         * @return The index of the currently referenced vertex.
         */
        const VertexDescriptor& dereference() const;

        /**
         * @brief Get an iterator over all edges starting at the
         * current vertex.
         * @return Iterator position on the first edge to another vertex.
         */
        EdgeIterator begin() const;

        /**
         * @brief Get an iterator over all edges starting at the
         * current vertex.
         * @return Iterator position on the first edge to another vertex.
         */
        EdgeIterator end() const;

      private:
        /** @brief The graph we are a vertex iterator for. */
        const SubGraph<Graph,T>* graph_;
        /** @brief The current position. */
        VertexDescriptor current_;
        /** @brief The number of vertices of the graph. */
        VertexDescriptor end_;
      };

      /**
       * @brief The constant edge iterator type.
       */
      typedef EdgeIterator ConstEdgeIterator;

      /**
       * @brief The constant vertex iterator type.
       */
      typedef VertexIterator ConstVertexIterator;

      /**
       * @brief Get an iterator over the vertices.
       * @return A vertex Iterator positioned at the first vertex.
       */
      ConstVertexIterator begin() const;

      /**
       * @brief Get an iterator over the vertices.
       * @return A vertex Iterator positioned behind the last vertex.
       */
      ConstVertexIterator end() const;

      /**
       * @brief Get an iterator over the edges starting at a vertex.
       * @param source The vertex where the edges should start.
       * @return An edge iterator positioned at the first edge starting
       * from vertex source.
       */
      ConstEdgeIterator beginEdges(const VertexDescriptor& source) const;

      /**
       * @brief Get an iterator over the edges starting at a vertex.
       * @param source The vertex where the edges should start.
       * @return An edge iterator positioned behind the last edge starting
       * from vertex source.
       */
      ConstEdgeIterator endEdges(const VertexDescriptor& source) const;

      /**
       * @brief Get the number of vertices in the graph.
       */
      std::size_t noVertices() const;

      /**
       * @brief Get the maximal vertex descriptor.
       *
       * @return The minimum value v such that for
       * all vertices w in the graph w&lt;v holds.
       */
      VertexDescriptor maxVertex() const;

      /**
       * @brief Get the number of edges in the graph.
       */
      std::size_t noEdges() const;
      /**
       * @brief Find the descriptor of an edge.
       * @param source The source vertex of the edge we search for.
       * @param target The target vertex of the edge we search for.
       * @return The edge we found or numeric_limits<EdgeIterator>::max() if it does not exist.
       */
      EdgeDescriptor findEdge(const VertexDescriptor& source,
                                    const VertexDescriptor& target) const;
      /**
       * @brief Constructor.
       *
       * @param graph The graph we are a sub graph for.
       * @param excluded If excluded[i] is true then vertex i will not appear
       * in the sub graph.
       */
      SubGraph(const Graph& graph, const T& excluded);

      /**
       * @brief Destructor.
       */
      ~SubGraph();

    private:
      /** @brief flags indication which vertices are excluded. */
      const T& excluded_;
      /** @brief The number of vertices in this sub graph. */
      std::size_t noVertices_;
      /** @brief Vertex behind the last valid vertex of this sub graph. */
      VertexDescriptor endVertex_;
      /** @brief The number of edges in this sub graph.*/
      int noEdges_;
      /**
       * @brief The maximum vertex descriptor of the graph
       * we are a subgraph for.
       */
      VertexDescriptor maxVertex_;
      /** @brief The edges of this sub graph. */
      VertexDescriptor* edges_;
      /** @brief The start of the out edges of each vertex. */
      std::ptrdiff_t* start_;
      /** @brief The edge behind the last out edge of each vertex. */
      std::ptrdiff_t* end_;
      /** prevent copying */
      SubGraph(const SubGraph&)
      {}
    };


    /**
     * @brief Attaches properties to the vertices of a graph.
     */
    template<class G, class VP, class VM=IdentityMap>
    class VertexPropertiesGraph
    {
    public:
      /**
       * @brief The graph we attach properties to.
       */
      typedef G Graph;

      /**
       * @brief The vertex descriptor.
       */
      typedef typename Graph::VertexDescriptor VertexDescriptor;

      /**
       * @brief The edge descritor.
       */
      typedef typename Graph::EdgeDescriptor EdgeDescriptor;

      /**
       * @brief The type of the properties of the vertices.
       */
      typedef VP VertexProperties;

      /**
       * @brief The type of the map for converting the VertexDescriptor
       * to std::size_t
       *
       * Has to provide the following method:
       * std::size_t operator[](const VertexDescriptor& vertex)
       *
       * The following condition has to be met:
       * Let v1 and v2 be two vertex descriptors with v1 < v2 and map be the
       * index map. Then map[v1]<map[v2] has to hold.
       */
      typedef VM VertexMap;

      /**
       * @brief The type of the mutable edge iterator.
       */
      typedef typename Graph::EdgeIterator EdgeIterator;

      /**
       * @brief The type of the constant edge iterator.
       */
      typedef typename Graph::ConstEdgeIterator ConstEdgeIterator;

      /**
       * @brief Get the mutable edge iterator over edges starting at a vertex.
       * @return  An edge iterator over edges starting at a vertex
       * positioned at the first edge.
       */
      EdgeIterator beginEdges(const VertexDescriptor& source);

      /**
       * @brief Get the mutable edge iterator over edges starting at a vertex.
       * @return  An edge iterator over edges starting at a vertex
       * positioned after the last edge.
       */
      EdgeIterator endEdges(const VertexDescriptor& source);

      /**
       * @brief Get the mutable edge iterator over edges starting at a vertex.
       * @return  An edge iterator over edges starting at a vertex
       * positioned at the first edge.
       */
      ConstEdgeIterator beginEdges(const VertexDescriptor& source) const;

      /**
       * @brief Get the mutable edge iterator over edges starting at a vertex.
       * @return  An edge iterator over edges starting at a vertex
       * positioned after the last edge.
       */
      ConstEdgeIterator endEdges(const VertexDescriptor& source) const;


      template<class C>
      class VertexIteratorT
        : public conditional<is_same<typename remove_const<C>::type,
                  C>::value,
              typename Graph::VertexIterator,
              typename Graph::ConstVertexIterator>::type
      {
        friend class VertexIteratorT<const typename remove_const<C>::type>;
        friend class VertexIteratorT<typename remove_const<C>::type>;
      public:
        /**
         * @brief The father class.
         */
        typedef typename conditional<is_same<typename remove_const<C>::type,
                C>::value,
            typename Graph::VertexIterator,
            typename Graph::ConstVertexIterator>::type
        Father;

        /**
         * @brief The class of the edge iterator.
         */
        typedef typename conditional<is_same<typename remove_const<C>::type,
                C>::value,
            typename Graph::EdgeIterator,
            typename Graph::ConstEdgeIterator>::type
        EdgeIterator;

        /**
         * @brief Constructor.
         * @param iter The iterator of the underlying graph.
         * @param graph The property graph over whose vertices we iterate.
         */
        explicit VertexIteratorT(const Father& iter,
                                 C* graph);


        /**
         * @brief Constructor for the end iterator.
         *
         * Only operator!= or operator== can be calles safely on an iterator
         * constructed this way.
         * @param iter The iterator of the underlying graph.
         */
        explicit VertexIteratorT(const Father& iter);

        /**
         * @brief Copy Constructor.
         * @param other The iterator to copy.
         */
        template<class C1>
        VertexIteratorT(const VertexIteratorT<C1>& other);

        /**
         * @brief Get the properties of the current Vertex.
         */
        typename conditional<is_same<C,typename remove_const<C>::type>::value,
            VertexProperties&,
            const VertexProperties&>::type
        properties() const;

        /**
         * @brief Get an iterator over the edges starting from the current vertex.
         * @return An iterator over the edges starting from the current vertex
         * positioned at the first edge.
         */
        EdgeIterator begin() const;

        /**
         * @brief Get an iterator over the edges starting from the current vertex.
         * @return An iterator over the edges starting from the current vertex
         * positioned after the last edge.
         */
        EdgeIterator end() const;

      private:
        /**
         * @brief The graph over whose vertices we iterate.
         */
        C* graph_;
      };

      /**
       * @brief The type of the mutable Vertex iterator.
       */
      typedef VertexIteratorT<VertexPropertiesGraph<Graph,
              VertexProperties,VM> > VertexIterator;

      /**
       * @brief The type of the constant Vertex iterator.
       */
      typedef VertexIteratorT<const VertexPropertiesGraph<Graph,
              VertexProperties,VM> > ConstVertexIterator;

      /**
       * @brief Get an iterator over the vertices.
       * @return A vertex Iterator positioned at the first vertex.
       */
      VertexIterator begin();

      /**
       * @brief Get an iterator over the vertices.
       * @return A vertex Iterator positioned behind the last vertex.
       */
      VertexIterator end();

      /**
       * @brief Get an iterator over the vertices.
       * @return A vertex Iterator positioned at the first vertex.
       */
      ConstVertexIterator begin() const;

      /**
       * @brief Get an iterator over the vertices.
       * @return A vertex Iterator positioned behind the last vertex.
       */
      ConstVertexIterator end() const;

      /**
       * @brief Get the properties associated with a vertex.
       * @param vertex The descriptor identifying the vertex.
       * @return The properties of the vertex.
       */
      VertexProperties& getVertexProperties(const VertexDescriptor& vertex);

      /**
       * @brief Get the properties associated with a vertex.
       * @param vertex The descriptor identifying the vertex.
       * @return The properties of the vertex.
       */
      const VertexProperties& getVertexProperties(const VertexDescriptor& vertex) const;

      /**
       * @brief Get the graph the properties are attached to.
       * @return The underlying graph.
       */
      const Graph& graph() const;

      /**
       * @brief Get the number of vertices in the graph.
       */
      std::size_t noVertices() const;

      /**
       * @brief Get the number of edges in the graph.
       */
      std::size_t noEdges() const;

      /**
       * @brief Get the maximal vertex descriptor.
       *
       * @return The minimum value v such that for
       * all vertices w in the graph w&lt;v holds.
       */
      VertexDescriptor maxVertex() const;

      /**
       * @brief Constructor.
       * @param graph The graph we attach properties to.
       * @param vmap The vertex map.
       */
      VertexPropertiesGraph(Graph& graph, const VertexMap vmap=VertexMap());

    private:
      VertexPropertiesGraph(const VertexPropertiesGraph&)
      {}

      /** @brief The graph the properties are attached to. */
      Graph& graph_;
      /** @brief The vertex map. */
      VertexMap vmap_;
      /** @brief The vertex properties. */
      std::vector<VertexProperties> vertexProperties_;

    };

    /**
     * @brief Attaches properties to the edges and vertices of a graph.
     */
    template<class G, class VP, class EP, class VM=IdentityMap, class EM=IdentityMap>
    class PropertiesGraph
    {
    public:
      /**
       * @brief The graph we attach properties to.
       */
      typedef G Graph;

      /**
       * @brief The vertex descriptor.
       */
      typedef typename Graph::VertexDescriptor VertexDescriptor;

      /**
       * @brief The edge descritor.
       */
      typedef typename Graph::EdgeDescriptor EdgeDescriptor;

      /**
       * @brief The type of the properties of the vertices.
       */
      typedef VP VertexProperties;

      /**
       * @brief The type of the map for converting the VertexDescriptor
       * to std::size_t
       *
       * Has to provide the following method:
       * std::size_t operator[](const VertexDescriptor& vertex)
       *
       * The following condition has to be met:
       * Let v1 and v2 be two vertex descriptors with v1 < v2 and map be the
       * index map. Then map[v1]<map[v2] has to hold.
       */
      typedef VM VertexMap;

      /**
       * @brief The type of the properties of the edges;
       */
      typedef EP EdgeProperties;


      /**
       * @brief The type of the map for converting the EdgeDescriptor
       * to std::size_t.
       *
       * Has to provide the following method:
       * std::size_t operator[](const EdgeDescriptor& vertex)
       *
       * The following condition has to be met:
       * Let e1 and e2 be two edge descriptors, e1 < e2, and map be the
       * index map. Then map[v1]<map[v2] has to hold.
       */
      typedef EM EdgeMap;

      template<class C>
      class EdgeIteratorT
        :  public conditional<is_same<typename remove_const<C>::type,
                  C>::value,
              typename Graph::EdgeIterator,
              typename Graph::ConstEdgeIterator>::type
      {

        friend class EdgeIteratorT<const typename remove_const<C>::type>;
        friend class EdgeIteratorT<typename remove_const<C>::type>;
      public:
        /**
         * @brief The father class.
         */
        typedef typename conditional<is_same<typename remove_const<C>::type,
                C>::value,
            typename Graph::EdgeIterator,
            typename Graph::ConstEdgeIterator>::type
        Father;

        /**
         * @brief Constructor.
         * @param iter The iterator of the underlying graph.
         * @param graph The graph over whose edges we iterate on.
         */
        explicit EdgeIteratorT(const Father& iter,
                               C* graph);

        /**
         * @brief Constructor for the end iterator.
         *
         * Only operator== or operator!= should be called on
         * an iterator constructed this way.
         * @param iter The iterator of the underlying graph.
         */
        explicit EdgeIteratorT(const Father& iter);

        /**
         * @brief Copy constructor.
         * @param other the iterator to copy.
         */
        template<class C1>
        EdgeIteratorT(const EdgeIteratorT<C1>& other);

        /**
         * @brief Get the properties of the current edge.
         */
        typename conditional<is_same<C,typename remove_const<C>::type>::value,
            EdgeProperties&,
            const EdgeProperties&>::type
        properties() const;

      private:
        /**
         * @brief The graph over whose edges we iterate.
         */
        C* graph_;
      };

      /**
       * @brief The type of the mutable edge iterator.
       */
      typedef EdgeIteratorT<PropertiesGraph<Graph,
              VertexProperties,
              EdgeProperties,VM,EM> > EdgeIterator;

      /**
       * @brief The type of the constant edge iterator.
       */
      typedef EdgeIteratorT<const PropertiesGraph<Graph,
              VertexProperties,
              EdgeProperties,VM,EM> > ConstEdgeIterator;

      /**
       * @brief Get the mutable edge iterator over edges starting at a vertex.
       * @return  An edge iterator over edges starting at a vertex
       * positioned at the first edge.
       */
      EdgeIterator beginEdges(const VertexDescriptor& source);

      /**
       * @brief Get the mutable edge iterator over edges starting at a vertex.
       * @return  An edge iterator over edges starting at a vertex
       * positioned after the last edge.
       */
      EdgeIterator endEdges(const VertexDescriptor& source);

      /**
       * @brief Get the mutable edge iterator over edges starting at a vertex.
       * @return  An edge iterator over edges starting at a vertex
       * positioned at the first edge.
       */
      ConstEdgeIterator beginEdges(const VertexDescriptor& source) const;

      /**
       * @brief Get the mutable edge iterator over edges starting at a vertex.
       * @return  An edge iterator over edges starting at a vertex
       * positioned after the last edge.
       */
      ConstEdgeIterator endEdges(const VertexDescriptor& source) const;


      template<class C>
      class VertexIteratorT
        : public conditional<is_same<typename remove_const<C>::type,
                  C>::value,
              typename Graph::VertexIterator,
              typename Graph::ConstVertexIterator>::type
      {
        friend class VertexIteratorT<const typename remove_const<C>::type>;
        friend class VertexIteratorT<typename remove_const<C>::type>;
      public:
        /**
         * @brief The father class.
         */
        typedef typename conditional<is_same<typename remove_const<C>::type,
                C>::value,
            typename Graph::VertexIterator,
            typename Graph::ConstVertexIterator>::type
        Father;

        /**
         * @brief Constructor.
         * @param iter The iterator of the underlying graph.
         * @param graph The property graph over whose vertices we iterate.
         */
        explicit VertexIteratorT(const Father& iter,
                                 C* graph);


        /**
         * @brief Constructor for the end iterator.
         *
         * Only operator!= or operator== can be called safely on an iterator
         * constructed this way.
         * @param iter The iterator of the underlying graph.
         */
        explicit VertexIteratorT(const Father& iter);

        /**
         * @brief Copy Constructor.
         * @param other The iterator to copy.
         */
        template<class C1>
        VertexIteratorT(const VertexIteratorT<C1>& other);

        /**
         * @brief Get the properties of the current Vertex.
         */
        typename conditional<is_same<C,typename remove_const<C>::type>::value,
            VertexProperties&,
            const VertexProperties&>::type
        properties() const;

        /**
         * @brief Get an iterator over the edges starting from the current vertex.
         * @return An iterator over the edges starting from the current vertex
         * positioned at the first edge.
         */
        EdgeIteratorT<C> begin() const;

        /**
         * @brief Get an iterator over the edges starting from the current vertex.
         * @return An iterator over the edges starting from the current vertex
         * positioned after the last edge.
         */
        EdgeIteratorT<C> end() const;

      private:
        /**
         * @brief The graph over whose vertices we iterate.
         */
        C* graph_;
      };

      /**
       * @brief The type of the mutable Vertex iterator.
       */
      typedef VertexIteratorT<PropertiesGraph<Graph,
              VertexProperties,
              EdgeProperties,VM,EM> > VertexIterator;

      /**
       * @brief The type of the constant Vertex iterator.
       */
      typedef VertexIteratorT<const PropertiesGraph<Graph,
              VertexProperties,
              EdgeProperties,VM,EM> > ConstVertexIterator;

      /**
       * @brief Get an iterator over the vertices.
       * @return A vertex Iterator positioned at the first vertex.
       */
      VertexIterator begin();

      /**
       * @brief Get an iterator over the vertices.
       * @return A vertex Iterator positioned behind the last vertex.
       */
      VertexIterator end();

      /**
       * @brief Get an iterator over the vertices.
       * @return A vertex Iterator positioned at the first vertex.
       */
      ConstVertexIterator begin() const;

      /**
       * @brief Get an iterator over the vertices.
       * @return A vertex Iterator positioned behind the last vertex.
       */
      ConstVertexIterator end() const;

      /**
       * @brief Get the properties associated with a vertex.
       * @param vertex The descriptor identifying the vertex.
       * @return The properties of the vertex.
       */
      VertexProperties& getVertexProperties(const VertexDescriptor& vertex);

      /**
       * @brief Get the properties associated with a vertex.
       * @param vertex The descriptor identifying the vertex.
       * @return The properties of the vertex.
       */
      const VertexProperties& getVertexProperties(const VertexDescriptor& vertex) const;

      /**
       * @brief Find the descriptor of an edge.
       * @param source The source vertex of the edge we search for.
       * @param target The target vertex of the edge we search for.
       * @return The edge we found or numeric_limits<EdgeIterator>::max() if it does not exist.
       */
      EdgeDescriptor findEdge(const VertexDescriptor& source,
                              const VertexDescriptor& target)
      {
        return graph_.findEdge(source,target);
      }

      /**
       * @brief Get the properties associated with a edge.
       * @param edge The descriptor identifying the edge.
       * @return The properties of the edge.
       */
      EdgeProperties& getEdgeProperties(const EdgeDescriptor& edge);


      /**
       * @brief Get the properties associated with a edge.
       * @param edge The descriptor identifying the edge.
       * @return The properties of the edge.
       */
      const EdgeProperties& getEdgeProperties(const EdgeDescriptor& edge) const;

      /**
       * @brief Get the properties associated with a edge.
       * @param source The descriptor identifying the source vertex of the edge.
       * @param target The descriptor identifying the target vertex of the edge.
       * @return The properties of the edge.
       */
      EdgeProperties& getEdgeProperties(const VertexDescriptor& source,
                                        const VertexDescriptor& target);

      /**
       * @brief Get the properties associated with a edge.
       * @param source The descriptor identifying the source vertex of the edge.
       * @param target The descriptor identifying the target vertex of the edge.
       * @return The properties of the edge.
       */
      const EdgeProperties& getEdgeProperties(const VertexDescriptor& source,
                                              const VertexDescriptor& target) const;

      /**
       * @brief Get the graph the properties are attached to.
       * @return The underlying graph.
       */
      const Graph& graph() const;

      /**
       * @brief Get the number of vertices in the graph.
       */
      std::size_t noVertices() const;

      /**
       * @brief Get the number of edges in the graph.
       */
      std::size_t noEdges() const;

      /**
       * @brief Get the maximal vertex descriptor.
       *
       * @return The minimum value v such that for
       * all vertices w in the graph w&lt;v holds.
       */
      VertexDescriptor maxVertex() const;

      /**
       * @brief Constructor.
       * @param graph The graph we attach properties to.
       * @param vmap The map of the vertices onto indices.
       * @param emap The map of the edges onto indices.
       */
      PropertiesGraph(Graph& graph, const VertexMap& vmap=VertexMap(),
                      const EdgeMap& emap=EdgeMap());

    private:
      PropertiesGraph(const PropertiesGraph&)
      {}

      /** @brief The graph the properties are attached to. */
      Graph& graph_;
      /** @brief The vertex properties. */
      /** @brief The mapping of the vertices to indices. */
      VertexMap vmap_;
      std::vector<VertexProperties> vertexProperties_;
      /** @brief The mapping of the edges to indices. */
      EdgeMap emap_;
      /** @brief The edge properties. */
      std::vector<EdgeProperties> edgeProperties_;

    };


    /**
     * @brief Wrapper to access the internal edge properties of a graph
     * via operator[]()
     */
    template<typename G>
    class GraphVertexPropertiesSelector
    {
    public:
      /**
       * @brief The type of the graph with internal properties.
       */
      typedef G Graph;
      /**
       * @brief The type of the vertex properties.
       */
      typedef typename G::VertexProperties VertexProperties;
      /**
       * @brief The vertex descriptor.
       */
      typedef typename G::VertexDescriptor Vertex;

      /**
       * @brief Constructor.
       * @param g The graph whose properties we access.
       */
      GraphVertexPropertiesSelector(G& g)
        : graph_(g)
      {}
      /**
       * @brief Default constructor.
       */
      GraphVertexPropertiesSelector()
        : graph_(0)
      {}


      /**
       * @brief Get the properties associated to a vertex.
       * @param vertex The vertex whose Properties we want.
       */
      VertexProperties& operator[](const Vertex& vertex) const
      {
        return graph_->getVertexProperties(vertex);
      }
    private:
      Graph* graph_;
    };

    /**
     * @brief Wrapper to access the internal vertex properties of a graph
     * via operator[]()
     */
    template<typename G>
    class GraphEdgePropertiesSelector
    {
    public:
      /**
       * @brief The type of the graph with internal properties.
       */
      typedef G Graph;
      /**
       * @brief The type of the vertex properties.
       */
      typedef typename G::EdgeProperties EdgeProperties;
      /**
       * @brief The edge descriptor.
       */
      typedef typename G::EdgeDescriptor Edge;

      /**
       * @brief Constructor.
       * @param g The graph whose properties we access.
       */
      GraphEdgePropertiesSelector(G& g)
        : graph_(g)
      {}
      /**
       * @brief Default constructor.
       */
      GraphEdgePropertiesSelector()
        : graph_(0)
      {}

      /**
       * @brief Get the properties associated to a vertex.
       * @param edge The edge whose Properties we want.
       */
      EdgeProperties& operator[](const Edge& edge) const
      {
        return graph_->getEdgeProperties(edge);
      }
    private:
      Graph* graph_;
    };


    /**
     * @brief Visit all neighbour vertices of a vertex in a graph.
     *
     * @param graph The graph whose vertices to visit.
     * @param vertex The vertex whose neighbours we want to
     * visit.
     * @param visitor The visitor evaluated for each EdgeIterator
     * (by its method operator()(const ConstEdgeIterator& edge)
     * @return The number of neighbours of the vertex.
     */
    template<class G, class V>
    int visitNeighbours(const G& graph, const typename G::VertexDescriptor& vertex,
                        V& visitor);

#ifndef DOXYGEN

    template<class M>
    MatrixGraph<M>::MatrixGraph(M& matrix)
      : matrix_(matrix)
    {
      if(matrix_.N()!=matrix_.M())
        DUNE_THROW(ISTLError, "Matrix has to have as many columns as rows!");

      start_ = new EdgeDescriptor[matrix_.N()+1];

      typedef typename M::ConstIterator Iterator;
      Iterator row = matrix_.begin();
      start_[row.index()] = 0;

      for(Iterator row=matrix_.begin(); row != matrix_.end(); ++row)
        start_[row.index()+1] = start_[row.index()] + row->size();
    }

    template<class M>
    MatrixGraph<M>::~MatrixGraph()
    {
      delete[] start_;
    }

    template<class M>
    inline std::size_t MatrixGraph<M>::noEdges() const
    {
      return start_[matrix_.N()];
    }

    template<class M>
    inline std::size_t MatrixGraph<M>::noVertices() const
    {
      return matrix_.N();
    }

    template<class M>
    inline typename MatrixGraph<M>::VertexDescriptor MatrixGraph<M>::maxVertex() const
    {
      return matrix_.N()-1;
    }

    template<class M>
    typename MatrixGraph<M>::EdgeDescriptor
    MatrixGraph<M>::findEdge(const VertexDescriptor& source,
                             const VertexDescriptor& target) const
    {
      typename M::ConstColIterator found =matrix_[source].find(target);
      if(found == matrix_[source].end())
        return std::numeric_limits<EdgeDescriptor>::max();
      std::size_t offset = found.offset();
      if(target>source)
        offset--;

      assert(offset<noEdges());

      return start_[source]+offset;
    }


    template<class M>
    inline M& MatrixGraph<M>::matrix()
    {
      return matrix_;
    }

    template<class M>
    inline const M& MatrixGraph<M>::matrix() const
    {
      return matrix_;
    }

    template<class M>
    template<class C>
    MatrixGraph<M>::EdgeIteratorT<C>::EdgeIteratorT(const VertexDescriptor& source, const ColIterator& block,
                                                    const ColIterator& end, const EdgeDescriptor& edge)
      : source_(source), block_(block), blockEnd_(end), edge_(edge)
    {
      if(block_!=blockEnd_ && block_.index() == source_) {
        // This is the edge from the diagonal to the diagonal. Skip it.
        ++block_;
      }
    }

    template<class M>
    template<class C>
    MatrixGraph<M>::EdgeIteratorT<C>::EdgeIteratorT(const ColIterator& block)
      : block_(block)
    {}

    template<class M>
    template<class C>
    template<class C1>
    MatrixGraph<M>::EdgeIteratorT<C>::EdgeIteratorT(const EdgeIteratorT<C1>& other)
      : source_(other.source_), block_(other.block_), blockEnd_(other.blockEnd_), edge_(other.edge_)
    {}


    template<class M>
    template<class C>
    inline typename MatrixGraph<M>::template EdgeIteratorT<C>::WeightType&
    MatrixGraph<M>::EdgeIteratorT<C>::weight() const
    {
      return *block_;
    }

    template<class M>
    template<class C>
    inline typename MatrixGraph<M>::template EdgeIteratorT<C>& MatrixGraph<M>::EdgeIteratorT<C>::operator++()
    {
      ++block_;
      ++edge_;

      if(block_!=blockEnd_ && block_.index() == source_) {
        // This is the edge from the diagonal to the diagonal. Skip it.
        ++block_;
      }

      return *this;
    }

    template<class M>
    template<class C>
    inline bool MatrixGraph<M>::EdgeIteratorT<C>::operator!=(const typename MatrixGraph<M>::template EdgeIteratorT<typename remove_const<C>::type>& other) const
    {
      return block_!=other.block_;
    }

    template<class M>
    template<class C>
    inline bool MatrixGraph<M>::EdgeIteratorT<C>::operator!=(const typename MatrixGraph<M>::template EdgeIteratorT<const typename remove_const<C>::type>& other) const
    {
      return block_!=other.block_;
    }

    template<class M>
    template<class C>
    inline bool MatrixGraph<M>::EdgeIteratorT<C>::operator==(const typename MatrixGraph<M>::template EdgeIteratorT<typename remove_const<C>::type>& other) const
    {
      return block_==other.block_;
    }

    template<class M>
    template<class C>
    inline bool MatrixGraph<M>::EdgeIteratorT<C>::operator==(const typename MatrixGraph<M>::template EdgeIteratorT<const typename remove_const<C>::type>& other) const
    {
      return block_==other.block_;
    }

    template<class M>
    template<class C>
    inline typename MatrixGraph<M>::VertexDescriptor MatrixGraph<M>::EdgeIteratorT<C>::target() const
    {
      return block_.index();
    }

    template<class M>
    template<class C>
    inline typename MatrixGraph<M>::VertexDescriptor MatrixGraph<M>::EdgeIteratorT<C>::source() const
    {
      return source_;
    }

    template<class M>
    template<class C>
    inline const typename MatrixGraph<M>::EdgeDescriptor& MatrixGraph<M>::EdgeIteratorT<C>::operator*() const
    {
      return edge_;
    }

    template<class M>
    template<class C>
    inline const typename MatrixGraph<M>::EdgeDescriptor* MatrixGraph<M>::EdgeIteratorT<C>::operator->() const
    {
      return &edge_;
    }

    template<class M>
    template<class C>
    MatrixGraph<M>::VertexIteratorT<C>::VertexIteratorT(C* graph,
                                                        const VertexDescriptor& current)
      : graph_(graph), current_(current)
    {}


    template<class M>
    template<class C>
    MatrixGraph<M>::VertexIteratorT<C>::VertexIteratorT(const VertexDescriptor& current)
      : current_(current)
    {}

    template<class M>
    template<class C>
    MatrixGraph<M>::VertexIteratorT<C>::VertexIteratorT(const VertexIteratorT<MutableContainer>& other)
      : graph_(other.graph_), current_(other.current_)
    {}

    template<class M>
    template<class C>
    inline bool MatrixGraph<M>::VertexIteratorT<C>::operator!=(const VertexIteratorT<MutableContainer>& other) const
    {
      return current_ != other.current_;
    }

    template<class M>
    template<class C>
    inline bool MatrixGraph<M>::VertexIteratorT<C>::operator!=(const VertexIteratorT<ConstContainer>& other) const
    {
      return current_ != other.current_;
    }


    template<class M>
    template<class C>
    inline bool MatrixGraph<M>::VertexIteratorT<C>::operator==(const VertexIteratorT<MutableContainer>& other) const
    {
      return current_ == other.current_;
    }

    template<class M>
    template<class C>
    inline bool MatrixGraph<M>::VertexIteratorT<C>::operator==(const VertexIteratorT<ConstContainer>& other) const
    {
      return current_ == other.current_;
    }

    template<class M>
    template<class C>
    inline typename MatrixGraph<M>::template VertexIteratorT<C>& MatrixGraph<M>::VertexIteratorT<C>::operator++()
    {
      ++current_;
      return *this;
    }

    template<class M>
    template<class C>
    inline typename MatrixGraph<M>::template VertexIteratorT<C>::WeightType&
    MatrixGraph<M>::VertexIteratorT<C>::weight() const
    {
      return graph_->matrix()[current_][current_];
    }

    template<class M>
    template<class C>
    inline const typename MatrixGraph<M>::VertexDescriptor&
    MatrixGraph<M>::VertexIteratorT<C>::operator*() const
    {
      return current_;
    }

    template<class M>
    template<class C>
    inline typename MatrixGraph<M>::template EdgeIteratorT<C>
    MatrixGraph<M>::VertexIteratorT<C>::begin() const
    {
      return graph_->beginEdges(current_);
    }

    template<class M>
    template<class C>
    inline typename MatrixGraph<M>::template EdgeIteratorT<C>
    MatrixGraph<M>::VertexIteratorT<C>::end() const
    {
      return graph_->endEdges(current_);
    }

    template<class M>
    inline typename MatrixGraph<M>::template VertexIteratorT<MatrixGraph<M> >
    MatrixGraph<M>::begin()
    {
      return VertexIterator(this,0);
    }

    template<class M>
    inline typename MatrixGraph<M>::template VertexIteratorT<MatrixGraph<M> >
    MatrixGraph<M>::end()
    {
      return VertexIterator(matrix_.N());
    }


    template<class M>
    inline typename MatrixGraph<M>::template VertexIteratorT<const MatrixGraph<M> >
    MatrixGraph<M>::begin() const
    {
      return ConstVertexIterator(this, 0);
    }

    template<class M>
    inline typename MatrixGraph<M>::template VertexIteratorT<const MatrixGraph<M> >
    MatrixGraph<M>::end() const
    {
      return ConstVertexIterator(matrix_.N());
    }

    template<class M>
    inline typename MatrixGraph<M>::template EdgeIteratorT<MatrixGraph<M> >
    MatrixGraph<M>::beginEdges(const VertexDescriptor& source)
    {
      return EdgeIterator(source, matrix_.operator[](source).begin(),
                          matrix_.operator[](source).end(), start_[source]);
    }

    template<class M>
    inline typename MatrixGraph<M>::template EdgeIteratorT<MatrixGraph<M> >
    MatrixGraph<M>::endEdges(const VertexDescriptor& source)
    {
      return EdgeIterator(matrix_.operator[](source).end());
    }


    template<class M>
    inline typename MatrixGraph<M>::template EdgeIteratorT<const MatrixGraph<M> >
    MatrixGraph<M>::beginEdges(const VertexDescriptor& source) const
    {
      return ConstEdgeIterator(source, matrix_.operator[](source).begin(),
                               matrix_.operator[](source).end(), start_[source]);
    }

    template<class M>
    inline typename MatrixGraph<M>::template EdgeIteratorT<const MatrixGraph<M> >
    MatrixGraph<M>::endEdges(const VertexDescriptor& source) const
    {
      return ConstEdgeIterator(matrix_.operator[](source).end());
    }


    template<class G, class T>
    SubGraph<G,T>::EdgeIterator::EdgeIterator(const VertexDescriptor& source,
                                              const EdgeDescriptor& edge)
      : source_(source), edge_(edge)
    {}


    template<class G, class T>
    SubGraph<G,T>::EdgeIterator::EdgeIterator(const EdgeDescriptor& edge)
      : edge_(edge)
    {}

    template<class G, class T>
    typename SubGraph<G,T>::EdgeIndexMap SubGraph<G,T>::getEdgeIndexMap()
    {
      return EdgeIndexMap(edges_);
    }

    template<class G, class T>
    inline bool SubGraph<G,T>::EdgeIterator::equals(const EdgeIterator & other) const
    {
      return other.edge_==edge_;
    }

    template<class G, class T>
    inline typename SubGraph<G,T>::EdgeIterator& SubGraph<G,T>::EdgeIterator::increment()
    {
      ++edge_;
      return *this;
    }

    template<class G, class T>
    inline typename SubGraph<G,T>::EdgeIterator& SubGraph<G,T>::EdgeIterator::decrement()
    {
      --edge_;
      return *this;
    }

    template<class G, class T>
    inline typename SubGraph<G,T>::EdgeIterator& SubGraph<G,T>::EdgeIterator::advance(std::ptrdiff_t n)
    {
      edge_+=n;
      return *this;
    }
    template<class G, class T>
    inline const typename G::VertexDescriptor& SubGraph<G,T>::EdgeIterator::source() const
    {
      return source_;
    }

    template<class G, class T>
    inline const typename G::VertexDescriptor& SubGraph<G,T>::EdgeIterator::target() const
    {
      return *edge_;
    }


    template<class G, class T>
    inline const typename SubGraph<G,T>::EdgeDescriptor& SubGraph<G,T>::EdgeIterator::dereference() const
    {
      return edge_;
    }

    template<class G, class T>
    inline std::ptrdiff_t SubGraph<G,T>::EdgeIterator::distanceTo(const EdgeIterator & other) const
    {
      return other.edge_-edge_;
    }

    template<class G, class T>
    SubGraph<G,T>::VertexIterator::VertexIterator(const SubGraph<G,T>* graph,
                                                  const VertexDescriptor& current,
                                                  const VertexDescriptor& end)
      : graph_(graph), current_(current), end_(end)
    {
      // Skip excluded vertices
      typedef typename T::const_iterator Iterator;

      for(Iterator vertex = graph_->excluded_.begin();
          current_ != end_ && *vertex;
          ++vertex)
        ++current_;
      assert(current_ == end_ || !graph_->excluded_[current_]);
    }

    template<class G, class T>
    SubGraph<G,T>::VertexIterator::VertexIterator(const VertexDescriptor& current)
      : current_(current)
    {}

    template<class G, class T>
    inline typename SubGraph<G,T>::VertexIterator& SubGraph<G,T>::VertexIterator::increment()
    {
      ++current_;
      //Skip excluded vertices
      while(current_ != end_ && graph_->excluded_[current_])
        ++current_;

      assert(current_ == end_ || !graph_->excluded_[current_]);
      return *this;
    }

    template<class G, class T>
    inline bool SubGraph<G,T>::VertexIterator::equals(const VertexIterator & other) const
    {
      return current_==other.current_;
    }

    template<class G, class T>
    inline const typename G::VertexDescriptor& SubGraph<G,T>::VertexIterator::dereference() const
    {
      return current_;
    }

    template<class G, class T>
    inline typename SubGraph<G,T>::EdgeIterator SubGraph<G,T>::VertexIterator::begin() const
    {
      return graph_->beginEdges(current_);
    }

    template<class G, class T>
    inline typename SubGraph<G,T>::EdgeIterator SubGraph<G,T>::VertexIterator::end() const
    {
      return graph_->endEdges(current_);
    }

    template<class G, class T>
    inline typename SubGraph<G,T>::VertexIterator SubGraph<G,T>::begin() const
    {
      return VertexIterator(this, 0, endVertex_);
    }


    template<class G, class T>
    inline typename SubGraph<G,T>::VertexIterator SubGraph<G,T>::end() const
    {
      return VertexIterator(endVertex_);
    }


    template<class G, class T>
    inline typename SubGraph<G,T>::EdgeIterator SubGraph<G,T>::beginEdges(const VertexDescriptor& source) const
    {
      return EdgeIterator(source, edges_+start_[source]);
    }

    template<class G, class T>
    inline typename SubGraph<G,T>::EdgeIterator SubGraph<G,T>::endEdges(const VertexDescriptor& source) const
    {
      return EdgeIterator(edges_+end_[source]);
    }

    template<class G, class T>
    std::size_t SubGraph<G,T>::noVertices() const
    {
      return noVertices_;
    }

    template<class G, class T>
    inline typename SubGraph<G,T>::VertexDescriptor SubGraph<G,T>::maxVertex() const
    {
      return maxVertex_;
    }

    template<class G, class T>
    inline std::size_t SubGraph<G,T>::noEdges() const
    {
      return noEdges_;
    }

    template<class G, class T>
    inline typename SubGraph<G,T>::EdgeDescriptor SubGraph<G,T>::findEdge(const VertexDescriptor& source,
                                                                                const VertexDescriptor& target) const
    {
      const EdgeDescriptor edge = std::lower_bound(edges_+start_[source], edges_+end_[source], target);
      if(edge==edges_+end_[source] || *edge!=target)
        return std::numeric_limits<EdgeDescriptor>::max();

      return edge;
    }

    template<class G, class T>
    SubGraph<G,T>::~SubGraph()
    {
      delete[] edges_;
      delete[] end_;
      delete[] start_;
    }

    template<class G, class T>
    SubGraph<G,T>::SubGraph(const G& graph, const T& excluded)
      : excluded_(excluded), noVertices_(0), endVertex_(0), maxVertex_(graph.maxVertex())
    {
      start_ = new std::ptrdiff_t[graph.noVertices()];
      end_ = new std::ptrdiff_t[graph.noVertices()];
      edges_ = new VertexDescriptor[graph.noEdges()];

      VertexDescriptor* edge=edges_;

      typedef typename Graph::ConstVertexIterator Iterator;
      Iterator endVertex=graph.end();

      for(Iterator vertex = graph.begin(); vertex != endVertex; ++vertex)
        if(excluded_[*vertex])
          start_[*vertex]=end_[*vertex]=-1;
        else{
          ++noVertices_;
          endVertex_ = std::max(*vertex, endVertex_);

          start_[*vertex] = edge-edges_;

          typedef typename Graph::ConstEdgeIterator Iterator;
          Iterator endEdge = vertex.end();

          for(Iterator iter=vertex.begin(); iter!= endEdge; ++iter)
            if(!excluded[iter.target()]) {
              *edge = iter.target();
              ++edge;
            }

          end_[*vertex] = edge - edges_;

          // Sort the edges
          std::sort(edges_+start_[*vertex], edge);
        }
      noEdges_ = edge-edges_;
      ++endVertex_;
    }

    template<class G, class V, class VM>
    inline std::size_t VertexPropertiesGraph<G,V,VM>::noEdges() const
    {
      return graph_.noEdges();
    }

    template<class G, class V, class VM>
    inline typename VertexPropertiesGraph<G,V,VM>::EdgeIterator
    VertexPropertiesGraph<G,V,VM>::beginEdges(const VertexDescriptor& source)
    {
      return graph_.beginEdges(source);
    }

    template<class G, class V, class VM>
    inline typename VertexPropertiesGraph<G,V,VM>::EdgeIterator
    VertexPropertiesGraph<G,V,VM>::endEdges(const VertexDescriptor& source)
    {
      return graph_.endEdges(source);
    }

    template<class G, class V, class VM>
    typename VertexPropertiesGraph<G,V,VM>::ConstEdgeIterator
    inline VertexPropertiesGraph<G,V,VM>::beginEdges(const VertexDescriptor& source) const
    {
      return graph_.beginEdges(source);
    }

    template<class G, class V, class VM>
    typename VertexPropertiesGraph<G,V,VM>::ConstEdgeIterator
    VertexPropertiesGraph<G,V,VM>::endEdges(const VertexDescriptor& source) const
    {
      return graph_.endEdges(source);
    }

    template<class G, class V, class VM>
    template<class C>
    VertexPropertiesGraph<G,V,VM>::VertexIteratorT<C>
    ::VertexIteratorT(const Father& iter,
                      C* graph)
      : Father(iter), graph_(graph)
    {}

    template<class G, class V, class VM>
    template<class C>
    VertexPropertiesGraph<G,V,VM>::VertexIteratorT<C>
    ::VertexIteratorT(const Father& iter)
      : Father(iter)
    {}

    template<class G, class V, class VM>
    template<class C>
    template<class C1>
    VertexPropertiesGraph<G,V,VM>::VertexIteratorT<C>
    ::VertexIteratorT(const VertexIteratorT<C1>& other)
      : Father(other), graph_(other.graph_)
    {}

    template<class G, class V, class VM>
    template<class C>
    typename conditional<is_same<C,typename remove_const<C>::type>::value,
        V&, const V&>::type
    inline VertexPropertiesGraph<G,V,VM>::VertexIteratorT<C>::properties() const
    {
      return graph_->getVertexProperties(Father::operator*());
    }

    template<class G, class V, class VM>
    template<class C>
    typename conditional<is_same<typename remove_const<C>::type,
            C>::value,
        typename G::EdgeIterator,
        typename G::ConstEdgeIterator>::type
    inline VertexPropertiesGraph<G,V,VM>::VertexIteratorT<C>::begin() const
    {
      return graph_->beginEdges(Father::operator*());
    }

    template<class G, class V, class VM>
    template<class C>
    typename conditional<is_same<typename remove_const<C>::type,
            C>::value,
        typename G::EdgeIterator,
        typename G::ConstEdgeIterator>::type
    inline VertexPropertiesGraph<G,V,VM>::VertexIteratorT<C>::end() const
    {
      return graph_->endEdges(Father::operator*());
    }

    template<class G, class V, class VM>
    inline typename VertexPropertiesGraph<G,V,VM>::VertexIterator VertexPropertiesGraph<G,V,VM>::begin()
    {
      return VertexIterator(graph_.begin(), this);
    }

    template<class G, class V, class VM>
    inline typename VertexPropertiesGraph<G,V,VM>::VertexIterator VertexPropertiesGraph<G,V,VM>::end()
    {
      return VertexIterator(graph_.end());
    }


    template<class G, class V, class VM>
    inline typename VertexPropertiesGraph<G,V,VM>::ConstVertexIterator VertexPropertiesGraph<G,V,VM>::begin() const
    {
      return ConstVertexIterator(graph_.begin(), this);
    }

    template<class G, class V, class VM>
    inline typename VertexPropertiesGraph<G,V,VM>::ConstVertexIterator VertexPropertiesGraph<G,V,VM>::end() const
    {
      return ConstVertexIterator(graph_.end());
    }

    template<class G, class V, class VM>
    inline V& VertexPropertiesGraph<G,V,VM>::getVertexProperties(const VertexDescriptor& vertex)
    {
      return vertexProperties_[vmap_[vertex]];
    }

    template<class G, class V, class VM>
    inline const V& VertexPropertiesGraph<G,V,VM>::getVertexProperties(const VertexDescriptor& vertex) const
    {
      return vertexProperties_[vmap_[vertex]];
    }

    template<class G, class V, class VM>
    inline const G& VertexPropertiesGraph<G,V,VM>::graph() const
    {
      return graph_;
    }

    template<class G, class V, class VM>
    inline std::size_t VertexPropertiesGraph<G,V,VM>::noVertices() const
    {
      return graph_.noVertices();
    }


    template<class G, class V, class VM>
    inline typename VertexPropertiesGraph<G,V,VM>::VertexDescriptor VertexPropertiesGraph<G,V,VM>::maxVertex() const
    {
      return graph_.maxVertex();
    }

    template<class G, class V, class VM>
    VertexPropertiesGraph<G,V,VM>::VertexPropertiesGraph(Graph& graph, const VM vmap)
      : graph_(graph), vmap_(vmap), vertexProperties_(vmap_[graph_.maxVertex()+1], V())
    {}

    template<class G, class V, class E, class VM, class EM>
    template<class C>
    PropertiesGraph<G,V,E,VM,EM>::EdgeIteratorT<C>::EdgeIteratorT(const Father& iter,
                                                                  C* graph)
      : Father(iter), graph_(graph)
    {}

    template<class G, class V, class E, class VM, class EM>
    template<class C>
    PropertiesGraph<G,V,E,VM,EM>::EdgeIteratorT<C>::EdgeIteratorT(const Father& iter)
      : Father(iter)
    {}

    template<class G, class V, class E, class VM, class EM>
    template<class C>
    template<class C1>
    PropertiesGraph<G,V,E,VM,EM>::EdgeIteratorT<C>::EdgeIteratorT(const EdgeIteratorT<C1>& other)
      : Father(other), graph_(other.graph_)
    {}


    template<class G, class V, class E, class VM, class EM>
    inline std::size_t PropertiesGraph<G,V,E,VM,EM>::noEdges() const
    {
      return graph_.noEdges();
    }

    template<class G, class V, class E, class VM, class EM>
    template<class C>
    inline typename conditional<is_same<C,typename remove_const<C>::type>::value,E&,const E&>::type
    PropertiesGraph<G,V,E,VM,EM>::EdgeIteratorT<C>::properties() const
    {
      return graph_->getEdgeProperties(Father::operator*());
    }

    template<class G, class V, class E, class VM, class EM>
    inline typename PropertiesGraph<G,V,E,VM,EM>::EdgeIterator
    PropertiesGraph<G,V,E,VM,EM>::beginEdges(const VertexDescriptor& source)
    {
      return EdgeIterator(graph_.beginEdges(source), this);
    }

    template<class G, class V, class E, class VM, class EM>
    inline typename PropertiesGraph<G,V,E,VM,EM>::EdgeIterator
    PropertiesGraph<G,V,E,VM,EM>::endEdges(const VertexDescriptor& source)
    {
      return EdgeIterator(graph_.endEdges(source));
    }

    template<class G, class V, class E, class VM, class EM>
    typename PropertiesGraph<G,V,E,VM,EM>::ConstEdgeIterator
    inline PropertiesGraph<G,V,E,VM,EM>::beginEdges(const VertexDescriptor& source) const
    {
      return ConstEdgeIterator(graph_.beginEdges(source), this);
    }

    template<class G, class V, class E, class VM, class EM>
    typename PropertiesGraph<G,V,E,VM,EM>::ConstEdgeIterator
    PropertiesGraph<G,V,E,VM,EM>::endEdges(const VertexDescriptor& source) const
    {
      return ConstEdgeIterator(graph_.endEdges(source));
    }

    template<class G, class V, class E, class VM, class EM>
    template<class C>
    PropertiesGraph<G,V,E,VM,EM>::VertexIteratorT<C>
    ::VertexIteratorT(const Father& iter,
                      C* graph)
      : Father(iter), graph_(graph)
    {}

    template<class G, class V, class E, class VM, class EM>
    template<class C>
    PropertiesGraph<G,V,E,VM,EM>::VertexIteratorT<C>
    ::VertexIteratorT(const Father& iter)
      : Father(iter)
    {}

    template<class G, class V, class E, class VM, class EM>
    template<class C>
    template<class C1>
    PropertiesGraph<G,V,E,VM,EM>::VertexIteratorT<C>
    ::VertexIteratorT(const VertexIteratorT<C1>& other)
      : Father(other), graph_(other.graph_)
    {}

    template<class G, class V, class E, class VM, class EM>
    template<class C>
    inline typename conditional<is_same<C,typename remove_const<C>::type>::value,
        V&, const V&>::type
    PropertiesGraph<G,V,E,VM,EM>::VertexIteratorT<C>::properties() const
    {
      return graph_->getVertexProperties(Father::operator*());
    }

    template<class G, class V, class E, class VM, class EM>
    template<class C>
    inline typename PropertiesGraph<G,V,E,VM,EM>::template EdgeIteratorT<C>
    PropertiesGraph<G,V,E,VM,EM>::VertexIteratorT<C>::begin() const
    {
      return graph_->beginEdges(Father::operator*());
    }

    template<class G, class V, class E, class VM, class EM>
    template<class C>
    inline typename PropertiesGraph<G,V,E,VM,EM>::template EdgeIteratorT<C>
    PropertiesGraph<G,V,E,VM,EM>::VertexIteratorT<C>::end() const
    {
      return graph_->endEdges(Father::operator*());
    }

    template<class G, class V, class E, class VM, class EM>
    inline typename PropertiesGraph<G,V,E,VM,EM>::VertexIterator PropertiesGraph<G,V,E,VM,EM>::begin()
    {
      return VertexIterator(graph_.begin(), this);
    }

    template<class G, class V, class E, class VM, class EM>
    inline typename PropertiesGraph<G,V,E,VM,EM>::VertexIterator PropertiesGraph<G,V,E,VM,EM>::end()
    {
      return VertexIterator(graph_.end());
    }


    template<class G, class V, class E, class VM, class EM>
    inline typename PropertiesGraph<G,V,E,VM,EM>::ConstVertexIterator PropertiesGraph<G,V,E,VM,EM>::begin() const
    {
      return ConstVertexIterator(graph_.begin(), this);
    }

    template<class G, class V, class E, class VM, class EM>
    inline typename PropertiesGraph<G,V,E,VM,EM>::ConstVertexIterator PropertiesGraph<G,V,E,VM,EM>::end() const
    {
      return ConstVertexIterator(graph_.end());
    }

    template<class G, class V, class E, class VM, class EM>
    inline V& PropertiesGraph<G,V,E,VM,EM>::getVertexProperties(const VertexDescriptor& vertex)
    {
      return vertexProperties_[vmap_[vertex]];
    }

    template<class G, class V, class E, class VM, class EM>
    inline const V& PropertiesGraph<G,V,E,VM,EM>::getVertexProperties(const VertexDescriptor& vertex) const
    {
      return vertexProperties_[vmap_[vertex]];
    }

    template<class G, class V, class E, class VM, class EM>
    inline E& PropertiesGraph<G,V,E,VM,EM>::getEdgeProperties(const EdgeDescriptor& edge)
    {
      return edgeProperties_[emap_[edge]];
    }

    template<class G, class V, class E, class VM, class EM>
    inline const E& PropertiesGraph<G,V,E,VM,EM>::getEdgeProperties(const EdgeDescriptor& edge) const
    {
      return edgeProperties_[emap_[edge]];
    }

    template<class G, class V, class E, class VM, class EM>
    inline E& PropertiesGraph<G,V,E,VM,EM>::getEdgeProperties(const VertexDescriptor& source,
                                                              const VertexDescriptor& target)
    {
      return getEdgeProperties(graph_.findEdge(source,target));
    }

    template<class G, class V, class E, class VM, class EM>
    inline const E& PropertiesGraph<G,V,E,VM,EM>::getEdgeProperties(const VertexDescriptor& source,
                                                                    const VertexDescriptor& target) const
    {
      return getEdgeProperties(graph_.findEdge(source,target));
    }

    template<class G, class V, class E, class VM, class EM>
    inline const G& PropertiesGraph<G,V,E,VM,EM>::graph() const
    {
      return graph_;
    }

    template<class G, class V, class E, class VM, class EM>
    inline std::size_t PropertiesGraph<G,V,E,VM,EM>::noVertices() const
    {
      return graph_.noVertices();
    }


    template<class G, class V, class E, class VM, class EM>
    inline typename PropertiesGraph<G,V,E,VM,EM>::VertexDescriptor PropertiesGraph<G,V,E,VM,EM>::maxVertex() const
    {
      return graph_.maxVertex();
    }

    template<class G, class V, class E, class VM, class EM>
    PropertiesGraph<G,V,E,VM,EM>::PropertiesGraph(Graph& graph, const VM& vmap, const EM& emap)
      : graph_(graph), vmap_(vmap), vertexProperties_(vmap_[graph_.maxVertex()+1], V()),
        emap_(emap), edgeProperties_(graph_.noEdges(), E())
    {}

    template<class G, class V>
    inline int visitNeighbours(const G& graph, const typename G::VertexDescriptor& vertex,
                               V& visitor)
    {
      typedef typename G::ConstEdgeIterator iterator;
      const iterator end = graph.endEdges(vertex);
      int noNeighbours=0;
      for(iterator edge = graph.beginEdges(vertex); edge != end; ++edge, ++noNeighbours)
        visitor(edge);
      return noNeighbours;
    }

#endif // DOXYGEN

    /** @} */
  }
}
#endif


==> anc/xt-super/dune-istl/dune/istl/paamg/graphcreator.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_AMG_GRAPHCREATOR_HH
#define DUNE_AMG_GRAPHCREATOR_HH

#include "graph.hh"
#include "dependency.hh"
#include "pinfo.hh"
#include <dune/istl/operators.hh>
#include <dune/istl/bcrsmatrix.hh>
#include <dune/common/tuples.hh>
#include <dune/common/unused.hh>

namespace Dune
{
  namespace Amg
  {
    template<class M, int cat=M::category>
    struct PropertiesGraphCreator
    {};

    template<class M>
    struct PropertiesGraphCreator<M,SolverCategory::sequential>
    {
      typedef typename M::matrix_type Matrix;

      typedef Dune::Amg::MatrixGraph<const Matrix> MatrixGraph;

      typedef Dune::Amg::PropertiesGraph<MatrixGraph,
          VertexProperties,
          EdgeProperties,
          IdentityMap,
          IdentityMap> PropertiesGraph;

      typedef Dune::tuple<MatrixGraph*,PropertiesGraph*> GraphTuple;

      template<class OF, class T>
      static GraphTuple create(const M& matrix, T& excluded,
                               const SequentialInformation& pinfo,
                               const OF&)
      {
        DUNE_UNUSED_PARAMETER(excluded);
        DUNE_UNUSED_PARAMETER(pinfo);
        MatrixGraph* mg = new MatrixGraph(matrix.getmat());
        PropertiesGraph* pg = new PropertiesGraph(*mg, IdentityMap(), IdentityMap());
        return GraphTuple(mg,pg);
      }

      static void free(GraphTuple& graphs)
      {
        delete get<1>(graphs);
      }

    };

    template<class M>
    struct PropertiesGraphCreator<M,SolverCategory::overlapping>
    {
      typedef typename M::matrix_type Matrix;
      typedef Dune::Amg::MatrixGraph<const Matrix> MatrixGraph;
      typedef Dune::Amg::SubGraph<MatrixGraph,
          std::vector<bool> > SubGraph;
      typedef Dune::Amg::PropertiesGraph<SubGraph,
          VertexProperties,
          EdgeProperties,
          IdentityMap,
          typename SubGraph::EdgeIndexMap>
      PropertiesGraph;

      typedef Dune::tuple<MatrixGraph*,PropertiesGraph*,SubGraph*> GraphTuple;

      template<class OF, class T, class PI>
      static GraphTuple create(const M& matrix, T& excluded,
                               PI& pinfo, const OF& of)
      {
        MatrixGraph* mg = new MatrixGraph(matrix.getmat());
        typedef typename PI::ParallelIndexSet ParallelIndexSet;
        typedef typename ParallelIndexSet::const_iterator IndexIterator;
        IndexIterator iend = pinfo.indexSet().end();

        for(IndexIterator index = pinfo.indexSet().begin(); index != iend; ++index)
          excluded[index->local()] = of.contains(index->local().attribute());

        SubGraph* sg= new SubGraph(*mg, excluded);
        PropertiesGraph* pg = new PropertiesGraph(*sg, IdentityMap(), sg->getEdgeIndexMap());
        return GraphTuple(mg,pg,sg);
      }

      static void free(GraphTuple& graphs)
      {
        delete get<2>(graphs);
        delete get<1>(graphs);
      }
    };

    template<class M>
    struct PropertiesGraphCreator<M,SolverCategory::nonoverlapping>
    {
      typedef typename M::matrix_type Matrix;
      typedef Dune::Amg::MatrixGraph<const Matrix> MatrixGraph;
      typedef Dune::Amg::SubGraph<MatrixGraph,
          std::vector<bool> > SubGraph;
      typedef Dune::Amg::PropertiesGraph<SubGraph,
          VertexProperties,
          EdgeProperties,
          IdentityMap,
          typename SubGraph::EdgeIndexMap>
      PropertiesGraph;

      typedef Dune::tuple<MatrixGraph*,PropertiesGraph*,SubGraph*> GraphTuple;

      template<class OF, class T, class PI>
      static GraphTuple create(const M& matrix, T& excluded,
                               PI& pinfo, const OF& of)
      {
        MatrixGraph* mg = new MatrixGraph(matrix.getmat());
        typedef typename PI::ParallelIndexSet ParallelIndexSet;
        typedef typename ParallelIndexSet::const_iterator IndexIterator;
        IndexIterator iend = pinfo.indexSet().end();

        for(IndexIterator index = pinfo.indexSet().begin(); index != iend; ++index)
          excluded[index->local()] = of.contains(index->local().attribute());

        SubGraph* sg= new SubGraph(*mg, excluded);
        PropertiesGraph* pg = new PropertiesGraph(*sg, IdentityMap(), sg->getEdgeIndexMap());
        return GraphTuple(mg,pg,sg);
      }

      static void free(GraphTuple& graphs)
      {
        delete get<2>(graphs);
        delete get<1>(graphs);
      }
    };

  } //namespace Amg
} // namespace Dune
#endif


==> anc/xt-super/dune-istl/dune/istl/paamg/hierarchy.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_AMGHIERARCHY_HH
#define DUNE_AMGHIERARCHY_HH

#include <list>
#include <memory>
#include <limits>
#include <algorithm>
#include "aggregates.hh"
#include "graph.hh"
#include "galerkin.hh"
#include "renumberer.hh"
#include "graphcreator.hh"
#include <dune/common/stdstreams.hh>
#include <dune/common/unused.hh>
#include <dune/common/timer.hh>
#include <dune/common/tuples.hh>
#include <dune/common/bigunsignedint.hh>
#include <dune/istl/bvector.hh>
#include <dune/common/parallel/indexset.hh>
#include <dune/istl/matrixutils.hh>
#include <dune/istl/matrixredistribute.hh>
#include <dune/istl/paamg/dependency.hh>
#include <dune/istl/paamg/graph.hh>
#include <dune/istl/paamg/indicescoarsener.hh>
#include <dune/istl/paamg/globalaggregates.hh>
#include <dune/istl/paamg/construction.hh>
#include <dune/istl/paamg/smoother.hh>
#include <dune/istl/paamg/transfer.hh>

namespace Dune
{
  namespace Amg
  {
    /**
     * @addtogroup ISTL_PAAMG
     *
     * @{
     */

    /** @file
     * @author Markus Blatt
     * @brief Provides a classes representing the hierarchies in AMG.
     */

    enum {
      /**
       * @brief Hard limit for the number of processes allowed.
       *
       * This is needed to prevent overflows when calculating
       * the coarsening rate. Currently set 72,000 which is
       * enough for JUGENE.
       */
      MAX_PROCESSES = 72000
    };

    /**
     * @brief A hierarchy of coantainers (e.g. matrices or vectors)
     *
     * Because sometimes a redistribution of the parallel data might be
     * advisable one can add redistributed version of the container at
     * each level.
     */
    template<typename T, typename A=std::allocator<T> >
    class Hierarchy
    {
    public:
      /**
       * @brief The type of the container we store.
       */
      typedef T MemberType;

      template<typename T1, typename T2>
      class LevelIterator;

    private:
      /**
       * @brief An element in the hierarchy.
       */
      struct Element
      {
        friend class LevelIterator<Hierarchy<T,A>, T>;
        friend class LevelIterator<const Hierarchy<T,A>, const T>;

        /** @brief The next coarser element in the list. */
        Element* coarser_;

        /** @brief The next finer element in the list. */
        Element* finer_;

        /** @brief Pointer to the element. */
        MemberType* element_;

        /** @brief The redistributed version of the element. */
        MemberType* redistributed_;
      };
    public:
      //       enum{
      //        /**
      //         * @brief If true only the method addCoarser will be usable
      //         * otherwise only the method addFiner will be usable.
      //         */
      //        coarsen = b
      //          };

      /**
       * @brief The allocator to use for the list elements.
       */
      typedef typename A::template rebind<Element>::other Allocator;

      typedef typename ConstructionTraits<T>::Arguments Arguments;

      /**
       * @brief Construct a new hierarchy.
       * @param first The first element in the hierarchy.
       */
      Hierarchy(MemberType& first);

      /**
       * @brief Construct a new hierarchy.
       * @param first Pointer to the first element in the hierarchy.
       * @warning Hierarchy will be responsible for the memory
       * management of the pointer.
       */
      Hierarchy(MemberType* first);

      /**
       * @brief Construct a new empty hierarchy.
       */
      Hierarchy();

      /**
       * @brief Copy constructor.
       */
      Hierarchy(const Hierarchy& other);
      /**
       * @brief Add an element on a coarser level.
       * @param args The arguments needed for the construction.
       */
      void addCoarser(Arguments& args);

      void addRedistributedOnCoarsest(Arguments& args);

      /**
       * @brief Add an element on a finer level.
       * @param args The arguments needed for the construction.
       */
      void addFiner(Arguments& args);

      /**
       * @brief Iterator over the levels in the hierarchy.
       *
       * operator++() moves to the next coarser level in the hierarchy.
       * while operator--() moves to the next finer level in the hierarchy.
       */
      template<class C, class T1>
      class LevelIterator
        : public BidirectionalIteratorFacade<LevelIterator<C,T1>,T1,T1&>
      {
        friend class LevelIterator<typename remove_const<C>::type,
            typename remove_const<T1>::type >;
        friend class LevelIterator<const typename remove_const<C>::type,
            const typename remove_const<T1>::type >;

      public:
        /** @brief Constructor. */
        LevelIterator()
          : element_(0)
        {}

        LevelIterator(Element* element)
          : element_(element)
        {}

        /** @brief Copy constructor. */
        LevelIterator(const LevelIterator<typename remove_const<C>::type,
                          typename remove_const<T1>::type>& other)
          : element_(other.element_)
        {}

        /** @brief Copy constructor. */
        LevelIterator(const LevelIterator<const typename remove_const<C>::type,
                          const typename remove_const<T1>::type>& other)
          : element_(other.element_)
        {}

        /**
         * @brief Equality check.
         */
        bool equals(const LevelIterator<typename remove_const<C>::type,
                        typename remove_const<T1>::type>& other) const
        {
          return element_ == other.element_;
        }

        /**
         * @brief Equality check.
         */
        bool equals(const LevelIterator<const typename remove_const<C>::type,
                        const typename remove_const<T1>::type>& other) const
        {
          return element_ == other.element_;
        }

        /** @brief Dereference the iterator. */
        T1& dereference() const
        {
          return *(element_->element_);
        }

        /** @brief Move to the next coarser level */
        void increment()
        {
          element_ = element_->coarser_;
        }

        /** @brief Move to the next fine level */
        void decrement()
        {
          element_ = element_->finer_;
        }

        /**
         * @brief Check whether there was a redistribution at the current level.
         * @return True if there is a redistributed version of the conatainer at the current level.
         */
        bool isRedistributed() const
        {
          return element_->redistributed_;
        }

        /**
         * @brief Get the redistributed container.
         * @return The redistributed container.
         */
        T1& getRedistributed() const
        {
          assert(element_->redistributed_);
          return *element_->redistributed_;
        }
        void addRedistributed(T1* t)
        {
          element_->redistributed_ = t;
        }

        void deleteRedistributed()
        {
          element_->redistributed_ = nullptr;
        }

      private:
        Element* element_;
      };

      /** @brief Type of the mutable iterator. */
      typedef LevelIterator<Hierarchy<T,A>,T> Iterator;

      /** @brief Type of the const iterator. */
      typedef LevelIterator<const Hierarchy<T,A>, const T> ConstIterator;

      /**
       * @brief Get an iterator positioned at the finest level.
       * @return An iterator positioned at the finest level.
       */
      Iterator finest();

      /**
       * @brief Get an iterator positioned at the coarsest level.
       * @return An iterator positioned at the coarsest level.
       */
      Iterator coarsest();


      /**
       * @brief Get an iterator positioned at the finest level.
       * @return An iterator positioned at the finest level.
       */
      ConstIterator finest() const;

      /**
       * @brief Get an iterator positioned at the coarsest level.
       * @return An iterator positioned at the coarsest level.
       */
      ConstIterator coarsest() const;

      /**
       * @brief Get the number of levels in the hierarchy.
       * @return The number of levels.
       */
      std::size_t levels() const;

      /** @brief Destructor. */
      ~Hierarchy();

    private:
      /** @brief The finest element in the hierarchy. */
      Element* finest_;
      /** @brief The coarsest element in the hierarchy. */
      Element* coarsest_;
      /** @brief Whether the first element was not allocated by us. */
      Element* nonAllocated_;
      /** @brief The allocator for the list elements. */
      Allocator allocator_;
      /** @brief The number of levels in the hierarchy. */
      int levels_;
    };

    /**
     * @brief The hierarchies build by the coarsening process.
     *
     * Namely a hierarchy of matrices, index sets, remote indices,
     * interfaces and communicators.
     */
    template<class M, class PI, class A=std::allocator<M> >
    class MatrixHierarchy
    {
    public:
      /** @brief The type of the matrix operator. */
      typedef M MatrixOperator;

      /** @brief The type of the matrix. */
      typedef typename MatrixOperator::matrix_type Matrix;

      /** @brief The type of the index set. */
      typedef PI ParallelInformation;

      /** @brief The allocator to use. */
      typedef A Allocator;

      /** @brief The type of the aggregates map we use. */
      typedef Dune::Amg::AggregatesMap<typename MatrixGraph<Matrix>::VertexDescriptor> AggregatesMap;

      /** @brief The type of the parallel matrix hierarchy. */
      typedef Dune::Amg::Hierarchy<MatrixOperator,Allocator> ParallelMatrixHierarchy;

      /** @brief The type of the parallel informarion hierarchy. */
      typedef Dune::Amg::Hierarchy<ParallelInformation,Allocator> ParallelInformationHierarchy;

      /** @brief Allocator for pointers. */
      typedef typename Allocator::template rebind<AggregatesMap*>::other AAllocator;

      /** @brief The type of the aggregates maps list. */
      typedef std::list<AggregatesMap*,AAllocator> AggregatesMapList;

      /** @brief The type of the redistribute information. */
      typedef RedistributeInformation<ParallelInformation> RedistributeInfoType;

      /** @brief Allocator for RedistributeInfoType. */
      typedef typename Allocator::template rebind<RedistributeInfoType>::other RILAllocator;

      /** @brief The type of the list of redistribute information. */
      typedef std::list<RedistributeInfoType,RILAllocator> RedistributeInfoList;

      /**
       * @brief Constructor
       * @param fineMatrix The matrix to coarsen.
       * @param pinfo The information about the parallel data decomposition at the first level.
       */
      MatrixHierarchy(const MatrixOperator& fineMatrix,
                      const ParallelInformation& pinfo=ParallelInformation());


      ~MatrixHierarchy();

      /**
       * @brief Build the matrix hierarchy using aggregation.
       *
       * @brief criterion The criterion describing the aggregation process.
       */
      template<typename O, typename T>
      void build(const T& criterion);

      /**
       * @brief Recalculate the galerkin products.
       *
       * If the data of the fine matrix changes but not its sparsity pattern
       * this will recalculate all coarser levels without starting the expensive
       * aggregation process all over again.
       */
      template<class F>
      void recalculateGalerkin(const F& copyFlags);

      /**
       * @brief Coarsen the vector hierarchy according to the matrix hierarchy.
       * @param hierarchy The vector hierarchy to coarsen.
       */
      template<class V, class TA>
      void coarsenVector(Hierarchy<BlockVector<V,TA> >& hierarchy) const;

      /**
       * @brief Coarsen the smoother hierarchy according to the matrix hierarchy.
       * @param smoothers The smoother hierarchy to coarsen.
       * @param args The arguments for the construction of the coarse level smoothers.
       */
      template<class S, class TA>
      void coarsenSmoother(Hierarchy<S,TA>& smoothers,
                           const typename SmootherTraits<S>::Arguments& args) const;

      /**
       * @brief Get the number of levels in the hierarchy.
       * @return The number of levels.
       */
      std::size_t levels() const;

      /**
       * @brief Get the max number of levels in the hierarchy of processors.
       * @return The maximum number of levels.
       */
      std::size_t maxlevels() const;

      bool hasCoarsest() const;

      /**
       * @brief Whether the hierarchy was built.
       * @return true if the MatrixHierarchy::build method was called.
       */
      bool isBuilt() const;

      /**
       * @brief Get the matrix hierarchy.
       * @return The matrix hierarchy.
       */
      const ParallelMatrixHierarchy& matrices() const;

      /**
       * @brief Get the hierarchy of the parallel data distribution information.
       * @return The hierarchy of the parallel data distribution information.
       */
      const ParallelInformationHierarchy& parallelInformation() const;

      /**
       * @brief Get the hierarchy of the mappings of the nodes onto aggregates.
       * @return The hierarchy of the mappings of the nodes onto aggregates.
       */
      const AggregatesMapList& aggregatesMaps() const;

      /**
       * @brief Get the hierachy of the information about redistributions,
       * @return The hierarchy of the information about redistributions of the
       * data to fewer processes.
       */
      const RedistributeInfoList& redistributeInformation() const;


      typename MatrixOperator::field_type getProlongationDampingFactor() const
      {
        return prolongDamp_;
      }

      /**
       * @brief Get the mapping of fine level unknowns to coarse level
       * aggregates.
       *
       * For each fine level unknown i the correcponding data[i] is the
       * aggregate it belongs to on the coarsest level.
       *
       * @param[out] data The mapping of fine level unknowns to coarse level
       * aggregates.
       */
      void getCoarsestAggregatesOnFinest(std::vector<std::size_t>& data) const;

    private:
      typedef typename ConstructionTraits<MatrixOperator>::Arguments MatrixArgs;
      typedef typename ConstructionTraits<ParallelInformation>::Arguments CommunicationArgs;
      /** @brief The list of aggregates maps. */
      AggregatesMapList aggregatesMaps_;
      /** @brief The list of redistributes. */
      RedistributeInfoList redistributes_;
      /** @brief The hierarchy of parallel matrices. */
      ParallelMatrixHierarchy matrices_;
      /** @brief The hierarchy of the parallel information. */
      ParallelInformationHierarchy parallelInformation_;

      /** @brief Whether the hierarchy was built. */
      bool built_;

      /** @brief The maximum number of level across all processors.*/
      int maxlevels_;

      typename MatrixOperator::field_type prolongDamp_;

      /**
       * @brief functor to print matrix statistics.
       */
      template<class Matrix, bool print>
      struct MatrixStats
      {

        /**
         * @brief Print matrix statistics.
         */
        static void stats(const Matrix& matrix)
        {
          DUNE_UNUSED_PARAMETER(matrix);
        }
      };

      template<class Matrix>
      struct MatrixStats<Matrix,true>
      {
        struct calc
        {
          typedef typename Matrix::size_type size_type;
          typedef typename Matrix::row_type matrix_row;

          calc()
          {
            min=std::numeric_limits<size_type>::max();
            max=0;
            sum=0;
          }

          void operator()(const matrix_row& row)
          {
            min=std::min(min, row.size());
            max=std::max(max, row.size());
            sum += row.size();
          }

          size_type min;
          size_type max;
          size_type sum;
        };
        /**
         * @brief Print matrix statistics.
         */
        static void stats(const Matrix& matrix)
        {
          calc c= for_each(matrix.begin(), matrix.end(), calc());
          dinfo<<"Matrix row: min="<<c.min<<" max="<<c.max
               <<" average="<<static_cast<double>(c.sum)/matrix.N()
               <<std::endl;
        }
      };
    };

    /**
     * @brief The criterion describing the stop criteria for the coarsening process.
     */
    template<class T>
    class CoarsenCriterion : public T
    {
    public:
      /**
       * @brief The criterion for tagging connections as strong and nodes as isolated.
       * This might be e.g. SymmetricDependency or UnSymmetricCriterion.
       */
      typedef T AggregationCriterion;

      /**
       * @brief Constructor
       * @param maxLevel The maximum number of levels allowed in the matrix hierarchy (default: 100).
       * @param coarsenTarget If the number of nodes in the matrix is below this threshold the
       * coarsening will stop (default: 1000).
       * @param minCoarsenRate If the coarsening rate falls below this threshold the
       * coarsening will stop (default: 1.2)
       * @param prolongDamp The damping factor to apply to the prolongated update (default: 1.6)
       * @param accumulate Whether to accumulate the data onto fewer processors on coarser levels.
       */
      CoarsenCriterion(int maxLevel=100, int coarsenTarget=1000, double minCoarsenRate=1.2,
                       double prolongDamp=1.6, AccumulationMode accumulate=successiveAccu)
        : AggregationCriterion(Dune::Amg::Parameters(maxLevel, coarsenTarget, minCoarsenRate, prolongDamp, accumulate))
      {}

      CoarsenCriterion(const Dune::Amg::Parameters& parms)
        : AggregationCriterion(parms)
      {}

    };

    template<typename M, typename C1>
    bool repartitionAndDistributeMatrix(const M& origMatrix, M& newMatrix,
                                        SequentialInformation& origSequentialInformationomm,
                                        SequentialInformation*& newComm,
                                        RedistributeInformation<SequentialInformation>& ri,
                                        int nparts, C1& criterion)
    {
      DUNE_UNUSED_PARAMETER(origMatrix);
      DUNE_UNUSED_PARAMETER(newMatrix);
      DUNE_UNUSED_PARAMETER(origSequentialInformationomm);
      DUNE_UNUSED_PARAMETER(newComm);
      DUNE_UNUSED_PARAMETER(ri);
      DUNE_UNUSED_PARAMETER(nparts);
      DUNE_UNUSED_PARAMETER(criterion);
      DUNE_THROW(NotImplemented, "Redistribution does not make sense in sequential code!");
    }


    template<typename M, typename C, typename C1>
    bool repartitionAndDistributeMatrix(const M& origMatrix, M& newMatrix, C& origComm, C*& newComm,
                                        RedistributeInformation<C>& ri,
                                        int nparts, C1& criterion)
    {
      Timer time;
#ifdef AMG_REPART_ON_COMM_GRAPH
      // Done not repartition the matrix graph, but a graph of the communication scheme.
      bool existentOnRedist=Dune::commGraphRepartition(origMatrix, origComm, nparts, newComm,
                                                       ri.getInterface(),
                                                       criterion.debugLevel()>1);

#else
      typedef Dune::Amg::MatrixGraph<const M> MatrixGraph;
      typedef Dune::Amg::PropertiesGraph<MatrixGraph,
          VertexProperties,
          EdgeProperties,
          IdentityMap,
          IdentityMap> PropertiesGraph;
      MatrixGraph graph(origMatrix);
      PropertiesGraph pgraph(graph);
      buildDependency(pgraph, origMatrix, criterion, false);

#ifdef DEBUG_REPART
      if(origComm.communicator().rank()==0)
        std::cout<<"Original matrix"<<std::endl;
      origComm.communicator().barrier();
      printGlobalSparseMatrix(origMatrix, origComm, std::cout);
#endif
      bool existentOnRedist=Dune::graphRepartition(pgraph, origComm, nparts,
                                                   newComm, ri.getInterface(),
                                                   criterion.debugLevel()>1);
#endif // if else AMG_REPART

      if(origComm.communicator().rank()==0  && criterion.debugLevel()>1)
        std::cout<<"Repartitioning took "<<time.elapsed()<<" seconds."<<std::endl;

      ri.setSetup();

#ifdef DEBUG_REPART
      ri.checkInterface(origComm.indexSet(), newComm->indexSet(), origComm.communicator());
#endif

      redistributeMatrix(const_cast<M&>(origMatrix), newMatrix, origComm, *newComm, ri);

#ifdef DEBUG_REPART
      if(origComm.communicator().rank()==0)
        std::cout<<"Original matrix"<<std::endl;
      origComm.communicator().barrier();
      if(newComm->communicator().size()>0)
        printGlobalSparseMatrix(newMatrix, *newComm, std::cout);
      origComm.communicator().barrier();
#endif

      if(origComm.communicator().rank()==0  && criterion.debugLevel()>1)
        std::cout<<"Redistributing matrix took "<<time.elapsed()<<" seconds."<<std::endl;
      return existentOnRedist;

    }

    template<typename M>
    bool repartitionAndDistributeMatrix(M& origMatrix, M& newMatrix,
                                        SequentialInformation& origComm,
                                        SequentialInformation& newComm,
                                        RedistributeInformation<SequentialInformation>& ri)
    {
      return true;
    }

    template<class M, class IS, class A>
    MatrixHierarchy<M,IS,A>::MatrixHierarchy(const MatrixOperator& fineOperator,
                                             const ParallelInformation& pinfo)
      : matrices_(const_cast<MatrixOperator&>(fineOperator)),
        parallelInformation_(const_cast<ParallelInformation&>(pinfo))
    {
      static_assert((static_cast<int>(MatrixOperator::category) ==
                       static_cast<int>(SolverCategory::sequential)
                     || static_cast<int>(MatrixOperator::category) ==
                       static_cast<int>(SolverCategory::overlapping)
                     || static_cast<int>(MatrixOperator::category) ==
                       static_cast<int>(SolverCategory::nonoverlapping)),
                    "MatrixOperator must be of category sequential or overlapping or nonoverlapping");
      if (static_cast<int>(MatrixOperator::category) != static_cast<int>(pinfo.getSolverCategory()))
        DUNE_THROW(ISTLError, "MatrixOperator and ParallelInformation must belong to the same category!");

    }

    template<class M, class IS, class A>
    template<typename O, typename T>
    void MatrixHierarchy<M,IS,A>::build(const T& criterion)
    {
      prolongDamp_ = criterion.getProlongationDampingFactor();
      typedef O OverlapFlags;
      typedef typename ParallelMatrixHierarchy::Iterator MatIterator;
      typedef typename ParallelInformationHierarchy::Iterator PInfoIterator;

      static const int noints=(Dune::Amg::MAX_PROCESSES/4096>0) ? (Dune::Amg::MAX_PROCESSES/4096) : 1;

      typedef bigunsignedint<sizeof(int)*8*noints> BIGINT;
      GalerkinProduct<ParallelInformation> productBuilder;
      MatIterator mlevel = matrices_.finest();
      MatrixStats<typename M::matrix_type,MINIMAL_DEBUG_LEVEL<=INFO_DEBUG_LEVEL>::stats(mlevel->getmat());

      PInfoIterator infoLevel = parallelInformation_.finest();
      BIGINT finenonzeros=countNonZeros(mlevel->getmat());
      finenonzeros = infoLevel->communicator().sum(finenonzeros);
      BIGINT allnonzeros = finenonzeros;


      int level = 0;
      int rank = 0;

      BIGINT unknowns = mlevel->getmat().N();

      unknowns = infoLevel->communicator().sum(unknowns);
      double dunknowns=unknowns.todouble();
      infoLevel->buildGlobalLookup(mlevel->getmat().N());
      redistributes_.push_back(RedistributeInfoType());

      for(; level < criterion.maxLevel(); ++level, ++mlevel) {
        assert(matrices_.levels()==redistributes_.size());
        rank = infoLevel->communicator().rank();
        if(rank==0 && criterion.debugLevel()>1)
          std::cout<<"Level "<<level<<" has "<<dunknowns<<" unknowns, "<<dunknowns/infoLevel->communicator().size()
                   <<" unknowns per proc (procs="<<infoLevel->communicator().size()<<")"<<std::endl;

        MatrixOperator* matrix=&(*mlevel);
        ParallelInformation* info =&(*infoLevel);

        if((
#if HAVE_PARMETIS
             criterion.accumulate()==successiveAccu
#else
             false
#endif
             || (criterion.accumulate()==atOnceAccu
                 && dunknowns < 30*infoLevel->communicator().size()))
           && infoLevel->communicator().size()>1 &&
           dunknowns/infoLevel->communicator().size() <= criterion.coarsenTarget())
        {
          // accumulate to fewer processors
          Matrix* redistMat= new Matrix();
          ParallelInformation* redistComm=0;
          std::size_t nodomains = (std::size_t)std::ceil(dunknowns/(criterion.minAggregateSize()
                                                                    *criterion.coarsenTarget()));
          if( nodomains<=criterion.minAggregateSize()/2 ||
              dunknowns <= criterion.coarsenTarget() )
            nodomains=1;

          bool existentOnNextLevel =
            repartitionAndDistributeMatrix(mlevel->getmat(), *redistMat, *infoLevel,
                                           redistComm, redistributes_.back(), nodomains,
                                           criterion);
          BIGINT unknowns = redistMat->N();
          unknowns = infoLevel->communicator().sum(unknowns);
          dunknowns= unknowns.todouble();
          if(redistComm->communicator().rank()==0 && criterion.debugLevel()>1)
            std::cout<<"Level "<<level<<" (redistributed) has "<<dunknowns<<" unknowns, "<<dunknowns/redistComm->communicator().size()
                     <<" unknowns per proc (procs="<<redistComm->communicator().size()<<")"<<std::endl;
          MatrixArgs args(*redistMat, *redistComm);
          mlevel.addRedistributed(ConstructionTraits<MatrixOperator>::construct(args));
          assert(mlevel.isRedistributed());
          infoLevel.addRedistributed(redistComm);
          infoLevel->freeGlobalLookup();

          if(!existentOnNextLevel)
            // We do not hold any data on the redistributed partitioning
            break;

          // Work on the redistributed Matrix from now on
          matrix = &(mlevel.getRedistributed());
          info = &(infoLevel.getRedistributed());
          info->buildGlobalLookup(matrix->getmat().N());
        }

        rank = info->communicator().rank();
        if(dunknowns <= criterion.coarsenTarget())
          // No further coarsening needed
          break;

        typedef PropertiesGraphCreator<MatrixOperator> GraphCreator;
        typedef typename GraphCreator::PropertiesGraph PropertiesGraph;
        typedef typename GraphCreator::GraphTuple GraphTuple;

        typedef typename PropertiesGraph::VertexDescriptor Vertex;

        std::vector<bool> excluded(matrix->getmat().N(), false);

        GraphTuple graphs = GraphCreator::create(*matrix, excluded, *info, OverlapFlags());

        AggregatesMap* aggregatesMap=new AggregatesMap(get<1>(graphs)->maxVertex()+1);

        aggregatesMaps_.push_back(aggregatesMap);

        Timer watch;
        watch.reset();
        int noAggregates, isoAggregates, oneAggregates, skippedAggregates;

        tie(noAggregates, isoAggregates, oneAggregates, skippedAggregates) =
          aggregatesMap->buildAggregates(matrix->getmat(), *(get<1>(graphs)), criterion, level==0);

        if(rank==0 && criterion.debugLevel()>2)
          std::cout<<" Have built "<<noAggregates<<" aggregates totally ("<<isoAggregates<<" isolated aggregates, "<<
          oneAggregates<<" aggregates of one vertex,  and skipped "<<
          skippedAggregates<<" aggregates)."<<std::endl;
#ifdef TEST_AGGLO
        {
          // calculate size of local matrix in the distributed direction
          int start, end, overlapStart, overlapEnd;
          int procs=info->communicator().rank();
          int n = UNKNOWNS/procs; // number of unknowns per process
          int bigger = UNKNOWNS%procs; // number of process with n+1 unknows

          // Compute owner region
          if(rank<bigger) {
            start = rank*(n+1);
            end   = (rank+1)*(n+1);
          }else{
            start = bigger + rank * n;
            end   = bigger + (rank + 1) * n;
          }

          // Compute overlap region
          if(start>0)
            overlapStart = start - 1;
          else
            overlapStart = start;

          if(end<UNKNOWNS)
            overlapEnd = end + 1;
          else
            overlapEnd = end;

          assert((UNKNOWNS)*(overlapEnd-overlapStart)==aggregatesMap->noVertices());
          for(int j=0; j< UNKNOWNS; ++j)
            for(int i=0; i < UNKNOWNS; ++i)
            {
              if(i>=overlapStart && i<overlapEnd)
              {
                int no = (j/2)*((UNKNOWNS)/2)+i/2;
                (*aggregatesMap)[j*(overlapEnd-overlapStart)+i-overlapStart]=no;
              }
            }
        }
#endif
        if(criterion.debugLevel()>1 && info->communicator().rank()==0)
          std::cout<<"aggregating finished."<<std::endl;

        BIGINT gnoAggregates=noAggregates;
        gnoAggregates = info->communicator().sum(gnoAggregates);
        double dgnoAggregates = gnoAggregates.todouble();
#ifdef TEST_AGGLO
        BIGINT gnoAggregates=((UNKNOWNS)/2)*((UNKNOWNS)/2);
#endif

        if(criterion.debugLevel()>2 && rank==0)
          std::cout << "Building "<<dgnoAggregates<<" aggregates took "<<watch.elapsed()<<" seconds."<<std::endl;

        if(dgnoAggregates==0 || dunknowns/dgnoAggregates<criterion.minCoarsenRate())
        {
          if(rank==0)
          {
            if(dgnoAggregates>0)
              std::cerr << "Stopped coarsening because of rate breakdown "<<dunknowns<<"/"<<dgnoAggregates
                        <<"="<<dunknowns/dgnoAggregates<<"<"
                        <<criterion.minCoarsenRate()<<std::endl;
            else
              std::cerr<< "Could not build any aggregates. Probably no connected nodes."<<std::endl;
          }
          aggregatesMap->free();
          delete aggregatesMap;
          aggregatesMaps_.pop_back();

          if(criterion.accumulate() && mlevel.isRedistributed() && info->communicator().size()>1) {
            // coarse level matrix was already redistributed, but to more than 1 process
            // Therefore need to delete the redistribution. Further down it will
            // then be redistributed to 1 process
            delete &(mlevel.getRedistributed().getmat());
            mlevel.deleteRedistributed();
            delete &(infoLevel.getRedistributed());
            infoLevel.deleteRedistributed();
            redistributes_.back().resetSetup();
          }

          break;
        }
        unknowns =  noAggregates;
        dunknowns = dgnoAggregates;

        CommunicationArgs commargs(info->communicator(),info->getSolverCategory());
        parallelInformation_.addCoarser(commargs);

        ++infoLevel; // parallel information on coarse level

        typename PropertyMapTypeSelector<VertexVisitedTag,PropertiesGraph>::Type visitedMap =
          get(VertexVisitedTag(), *(get<1>(graphs)));

        watch.reset();
        int aggregates = IndicesCoarsener<ParallelInformation,OverlapFlags>
                         ::coarsen(*info,
                                   *(get<1>(graphs)),
                                   visitedMap,
                                   *aggregatesMap,
                                   *infoLevel,
                                   noAggregates);
        GraphCreator::free(graphs);

        if(criterion.debugLevel()>2) {
          if(rank==0)
            std::cout<<"Coarsening of index sets took "<<watch.elapsed()<<" seconds."<<std::endl;
        }

        watch.reset();

        infoLevel->buildGlobalLookup(aggregates);
        AggregatesPublisher<Vertex,OverlapFlags,ParallelInformation>::publish(*aggregatesMap,
                                                                              *info,
                                                                              infoLevel->globalLookup());


        if(criterion.debugLevel()>2) {
          if(rank==0)
            std::cout<<"Communicating global aggregate numbers took "<<watch.elapsed()<<" seconds."<<std::endl;
        }

        watch.reset();
        std::vector<bool>& visited=excluded;

        typedef std::vector<bool>::iterator Iterator;
        typedef IteratorPropertyMap<Iterator, IdentityMap> VisitedMap2;
        Iterator end = visited.end();
        for(Iterator iter= visited.begin(); iter != end; ++iter)
          *iter=false;

        VisitedMap2 visitedMap2(visited.begin(), Dune::IdentityMap());

        typename MatrixOperator::matrix_type* coarseMatrix;

        coarseMatrix = productBuilder.build(*(get<0>(graphs)), visitedMap2,
                                            *info,
                                            *aggregatesMap,
                                            aggregates,
                                            OverlapFlags());
        dverb<<"Building of sparsity pattern took "<<watch.elapsed()<<std::endl;
        watch.reset();
        info->freeGlobalLookup();

        delete get<0>(graphs);
        productBuilder.calculate(matrix->getmat(), *aggregatesMap, *coarseMatrix, *infoLevel, OverlapFlags());

        if(criterion.debugLevel()>2) {
          if(rank==0)
            std::cout<<"Calculation entries of Galerkin product took "<<watch.elapsed()<<" seconds."<<std::endl;
        }

        BIGINT nonzeros = countNonZeros(*coarseMatrix);
        allnonzeros = allnonzeros + infoLevel->communicator().sum(nonzeros);
        MatrixArgs args(*coarseMatrix, *infoLevel);

        matrices_.addCoarser(args);
        redistributes_.push_back(RedistributeInfoType());
      } // end level loop


      infoLevel->freeGlobalLookup();

      built_=true;
      AggregatesMap* aggregatesMap=new AggregatesMap(0);
      aggregatesMaps_.push_back(aggregatesMap);

      if(criterion.debugLevel()>0) {
        if(level==criterion.maxLevel()) {
          BIGINT unknowns = mlevel->getmat().N();
          unknowns = infoLevel->communicator().sum(unknowns);
          double dunknowns = unknowns.todouble();
          if(rank==0 && criterion.debugLevel()>1) {
            std::cout<<"Level "<<level<<" has "<<dunknowns<<" unknowns, "<<dunknowns/infoLevel->communicator().size()
                     <<" unknowns per proc (procs="<<infoLevel->communicator().size()<<")"<<std::endl;
          }
        }
      }

      if(criterion.accumulate() && !redistributes_.back().isSetup() &&
         infoLevel->communicator().size()>1) {
#if HAVE_MPI && !HAVE_PARMETIS
        if(criterion.accumulate()==successiveAccu &&
           infoLevel->communicator().rank()==0)
          std::cerr<<"Successive accumulation of data on coarse levels only works with ParMETIS installed."
                   <<"  Fell back to accumulation to one domain on coarsest level"<<std::endl;
#endif

        // accumulate to fewer processors
        Matrix* redistMat= new Matrix();
        ParallelInformation* redistComm=0;
        int nodomains = 1;

        repartitionAndDistributeMatrix(mlevel->getmat(), *redistMat, *infoLevel,
                                       redistComm, redistributes_.back(), nodomains,criterion);
        MatrixArgs args(*redistMat, *redistComm);
        BIGINT unknowns = redistMat->N();
        unknowns = infoLevel->communicator().sum(unknowns);

        if(redistComm->communicator().rank()==0 && criterion.debugLevel()>1) {
          double dunknowns= unknowns.todouble();
          std::cout<<"Level "<<level<<" redistributed has "<<dunknowns<<" unknowns, "<<dunknowns/redistComm->communicator().size()
                   <<" unknowns per proc (procs="<<redistComm->communicator().size()<<")"<<std::endl;
        }
        mlevel.addRedistributed(ConstructionTraits<MatrixOperator>::construct(args));
        infoLevel.addRedistributed(redistComm);
        infoLevel->freeGlobalLookup();
      }

      int levels = matrices_.levels();
      maxlevels_ = parallelInformation_.finest()->communicator().max(levels);
      assert(matrices_.levels()==redistributes_.size());
      if(hasCoarsest() && rank==0 && criterion.debugLevel()>1)
        std::cout<<"operator complexity: "<<allnonzeros.todouble()/finenonzeros.todouble()<<std::endl;

    }

    template<class M, class IS, class A>
    const typename MatrixHierarchy<M,IS,A>::ParallelMatrixHierarchy&
    MatrixHierarchy<M,IS,A>::matrices() const
    {
      return matrices_;
    }

    template<class M, class IS, class A>
    const typename MatrixHierarchy<M,IS,A>::ParallelInformationHierarchy&
    MatrixHierarchy<M,IS,A>::parallelInformation() const
    {
      return parallelInformation_;
    }

    template<class M, class IS, class A>
    void MatrixHierarchy<M,IS,A>::getCoarsestAggregatesOnFinest(std::vector<std::size_t>& data) const
    {
      int levels=aggregatesMaps().size();
      int maxlevels=parallelInformation_.finest()->communicator().max(levels);
      std::size_t size=(*(aggregatesMaps().begin()))->noVertices();
      // We need an auxiliary vector for the consecutive prolongation.
      std::vector<std::size_t> tmp;
      std::vector<std::size_t> *coarse, *fine;

      // make sure the allocated space suffices.
      tmp.reserve(size);
      data.reserve(size);

      // Correctly assign coarse and fine for the first prolongation such that
      // we end up in data in the end.
      if(levels%2==0) {
        coarse=&tmp;
        fine=&data;
      }else{
        coarse=&data;
        fine=&tmp;
      }

      // Number the unknowns on the coarsest level consecutively for each process.
      if(levels==maxlevels) {
        const AggregatesMap& map = *(*(++aggregatesMaps().rbegin()));
        std::size_t m=0;

        for(typename AggregatesMap::const_iterator iter = map.begin(); iter != map.end(); ++iter)
          if(*iter< AggregatesMap::ISOLATED)
            m=std::max(*iter,m);

        coarse->resize(m+1);
        std::size_t i=0;
        srand((unsigned)std::clock());
        std::set<size_t> used;
        for(typename std::vector<std::size_t>::iterator iter=coarse->begin(); iter != coarse->end();
            ++iter, ++i)
        {
          std::pair<std::set<std::size_t>::iterator,bool> ibpair
            = used.insert(static_cast<std::size_t>((((double)rand())/(RAND_MAX+1.0)))*coarse->size());

          while(!ibpair.second)
            ibpair = used.insert(static_cast<std::size_t>((((double)rand())/(RAND_MAX+1.0))*coarse->size()));
          *iter=*(ibpair.first);
        }
      }

      typename ParallelInformationHierarchy::Iterator pinfo = parallelInformation().coarsest();
      --pinfo;

      // Now consecutively project the numbers to the finest level.
      for(typename AggregatesMapList::const_reverse_iterator aggregates=++aggregatesMaps().rbegin();
          aggregates != aggregatesMaps().rend(); ++aggregates,--levels) {

        fine->resize((*aggregates)->noVertices());
        fine->assign(fine->size(), 0);
        Transfer<typename AggregatesMap::AggregateDescriptor, std::vector<std::size_t>, ParallelInformation>
        ::prolongateVector(*(*aggregates), *coarse, *fine, static_cast<std::size_t>(1), *pinfo);
        --pinfo;
        std::swap(coarse, fine);
      }

      // Assertion to check that we really projected to data on the last step.
      assert(coarse==&data);
    }

    template<class M, class IS, class A>
    const typename MatrixHierarchy<M,IS,A>::AggregatesMapList&
    MatrixHierarchy<M,IS,A>::aggregatesMaps() const
    {
      return aggregatesMaps_;
    }
    template<class M, class IS, class A>
    const typename MatrixHierarchy<M,IS,A>::RedistributeInfoList&
    MatrixHierarchy<M,IS,A>::redistributeInformation() const
    {
      return redistributes_;
    }

    template<class M, class IS, class A>
    MatrixHierarchy<M,IS,A>::~MatrixHierarchy()
    {
      typedef typename AggregatesMapList::reverse_iterator AggregatesMapIterator;
      typedef typename ParallelMatrixHierarchy::Iterator Iterator;
      typedef typename ParallelInformationHierarchy::Iterator InfoIterator;

      AggregatesMapIterator amap = aggregatesMaps_.rbegin();
      InfoIterator info = parallelInformation_.coarsest();
      for(Iterator level=matrices_.coarsest(), finest=matrices_.finest(); level != finest;  --level, --info, ++amap) {
        (*amap)->free();
        delete *amap;
        delete &level->getmat();
        if(level.isRedistributed())
          delete &(level.getRedistributed().getmat());
      }
      delete *amap;
    }

    template<class M, class IS, class A>
    template<class V, class TA>
    void MatrixHierarchy<M,IS,A>::coarsenVector(Hierarchy<BlockVector<V,TA> >& hierarchy) const
    {
      assert(hierarchy.levels()==1);
      typedef typename ParallelMatrixHierarchy::ConstIterator Iterator;
      typedef typename RedistributeInfoList::const_iterator RIter;
      RIter redist = redistributes_.begin();

      Iterator matrix = matrices_.finest(), coarsest = matrices_.coarsest();
      int level=0;
      if(redist->isSetup())
        hierarchy.addRedistributedOnCoarsest(matrix.getRedistributed().getmat().N());
      Dune::dvverb<<"Level "<<level<<" has "<<matrices_.finest()->getmat().N()<<" unknowns!"<<std::endl;

      while(matrix != coarsest) {
        ++matrix; ++level; ++redist;
        Dune::dvverb<<"Level "<<level<<" has "<<matrix->getmat().N()<<" unknowns!"<<std::endl;

        hierarchy.addCoarser(matrix->getmat().N());
        if(redist->isSetup())
          hierarchy.addRedistributedOnCoarsest(matrix.getRedistributed().getmat().N());

      }

    }

    template<class M, class IS, class A>
    template<class S, class TA>
    void MatrixHierarchy<M,IS,A>::coarsenSmoother(Hierarchy<S,TA>& smoothers,
                                                  const typename SmootherTraits<S>::Arguments& sargs) const
    {
      assert(smoothers.levels()==0);
      typedef typename ParallelMatrixHierarchy::ConstIterator MatrixIterator;
      typedef typename ParallelInformationHierarchy::ConstIterator PinfoIterator;
      typedef typename AggregatesMapList::const_iterator AggregatesIterator;

      typename ConstructionTraits<S>::Arguments cargs;
      cargs.setArgs(sargs);
      PinfoIterator pinfo = parallelInformation_.finest();
      AggregatesIterator aggregates = aggregatesMaps_.begin();
      int level=0;
      for(MatrixIterator matrix = matrices_.finest(), coarsest = matrices_.coarsest();
          matrix != coarsest; ++matrix, ++pinfo, ++aggregates, ++level) {
        cargs.setMatrix(matrix->getmat(), **aggregates);
        cargs.setComm(*pinfo);
        smoothers.addCoarser(cargs);
      }
      if(maxlevels()>levels()) {
        // This is not the globally coarsest level and therefore smoothing is needed
        cargs.setMatrix(matrices_.coarsest()->getmat(), **aggregates);
        cargs.setComm(*pinfo);
        smoothers.addCoarser(cargs);
        ++level;
      }
    }

    template<class M, class IS, class A>
    template<class F>
    void MatrixHierarchy<M,IS,A>::recalculateGalerkin(const F& copyFlags)
    {
      typedef typename AggregatesMapList::iterator AggregatesMapIterator;
      typedef typename ParallelMatrixHierarchy::Iterator Iterator;
      typedef typename ParallelInformationHierarchy::Iterator InfoIterator;

      AggregatesMapIterator amap = aggregatesMaps_.begin();
      BaseGalerkinProduct productBuilder;
      InfoIterator info = parallelInformation_.finest();
      typename RedistributeInfoList::iterator riIter = redistributes_.begin();
      Iterator level = matrices_.finest(), coarsest=matrices_.coarsest();
      if(level.isRedistributed()) {
        info->buildGlobalLookup(info->indexSet().size());
        redistributeMatrixEntries(const_cast<Matrix&>(level->getmat()),
                                  const_cast<Matrix&>(level.getRedistributed().getmat()),
                                  *info,info.getRedistributed(), *riIter);
        info->freeGlobalLookup();
      }

      for(; level!=coarsest; ++amap) {
        const Matrix& fine = (level.isRedistributed() ? level.getRedistributed() : *level).getmat();
        ++level;
        ++info;
        ++riIter;
        productBuilder.calculate(fine, *(*amap), const_cast<Matrix&>(level->getmat()), *info, copyFlags);
        if(level.isRedistributed()) {
          info->buildGlobalLookup(info->indexSet().size());
          redistributeMatrixEntries(const_cast<Matrix&>(level->getmat()),
                                    const_cast<Matrix&>(level.getRedistributed().getmat()), *info,
                                    info.getRedistributed(), *riIter);
          info->freeGlobalLookup();
        }
      }
    }

    template<class M, class IS, class A>
    std::size_t MatrixHierarchy<M,IS,A>::levels() const
    {
      return matrices_.levels();
    }

    template<class M, class IS, class A>
    std::size_t MatrixHierarchy<M,IS,A>::maxlevels() const
    {
      return maxlevels_;
    }

    template<class M, class IS, class A>
    bool MatrixHierarchy<M,IS,A>::hasCoarsest() const
    {
      return levels()==maxlevels() &&
             (!matrices_.coarsest().isRedistributed() ||matrices_.coarsest()->getmat().N()>0);
    }

    template<class M, class IS, class A>
    bool MatrixHierarchy<M,IS,A>::isBuilt() const
    {
      return built_;
    }

    template<class T, class A>
    Hierarchy<T,A>::Hierarchy()
      : finest_(0), coarsest_(0), nonAllocated_(0), allocator_(), levels_(0)
    {}

    template<class T, class A>
    Hierarchy<T,A>::Hierarchy(MemberType& first)
      : allocator_()
    {
      finest_ = allocator_.allocate(1,0);
      finest_->element_ = &first;
      finest_->redistributed_ = nullptr;
      nonAllocated_ = finest_;
      coarsest_ = finest_;
      coarsest_->coarser_ = coarsest_->finer_ = nullptr;
      levels_ = 1;
    }

    template<class T, class A>
    Hierarchy<T,A>::Hierarchy(MemberType* first)
      : allocator_()
    {
      finest_ = allocator_.allocate(1,0);
      finest_->element_ = first;
      finest_->redistributed_ = nullptr;
      nonAllocated_ = nullptr;
      coarsest_ = finest_;
      coarsest_->coarser_ = coarsest_->finer_ = nullptr;
      levels_ = 1;
    }
    template<class T, class A>
    Hierarchy<T,A>::~Hierarchy()
    {
      while(coarsest_) {
        Element* current = coarsest_;
        coarsest_ = coarsest_->finer_;
        if(current != nonAllocated_) {
          if(current->redistributed_)
            ConstructionTraits<T>::deconstruct(current->redistributed_);
          ConstructionTraits<T>::deconstruct(current->element_);
        }
        allocator_.deallocate(current, 1);
        current=nullptr;
        //coarsest_->coarser_ = nullptr;
      }
    }

    template<class T, class A>
    Hierarchy<T,A>::Hierarchy(const Hierarchy& other)
    : nonAllocated_(), allocator_(other.allocator_),
      levels_(other.levels_)
    {
      if(!other.finest_)
      {
        finest_=coarsest_=nonAllocated_=nullptr;
        return;
      }
      finest_=allocator_.allocate(1,0);
      Element* finer_         = nullptr;
      Element* current_      = finest_;
      Element* otherCurrent_ = other.finest_;

      while(otherCurrent_)
      {
        T* t=new T(*(otherCurrent_->element_));
        current_->element_=t;
        current_->finer_=finer_;
        if(otherCurrent_->redistributed_)
          current_->redistributed_ = new T(*otherCurrent_->redistributed_);
        else
          current_->redistributed_= nullptr;
        finer_=current_;
        if(otherCurrent_->coarser_)
        {
          current_->coarser_=allocator_.allocate(1,0);
          current_=current_->coarser_;
        }else
          current_->coarser_=nullptr;
        otherCurrent_=otherCurrent_->coarser_;
      }
      coarsest_=current_;
    }

    template<class T, class A>
    std::size_t Hierarchy<T,A>::levels() const
    {
      return levels_;
    }

    template<class T, class A>
    void Hierarchy<T,A>::addRedistributedOnCoarsest(Arguments& args)
    {
      coarsest_->redistributed_ = ConstructionTraits<MemberType>::construct(args);
    }

    template<class T, class A>
    void Hierarchy<T,A>::addCoarser(Arguments& args)
    {
      if(!coarsest_) {
        assert(!finest_);
        coarsest_ = allocator_.allocate(1,0);
        coarsest_->element_ = ConstructionTraits<MemberType>::construct(args);
        finest_ = coarsest_;
        coarsest_->finer_ = nullptr;
      }else{
        coarsest_->coarser_ = allocator_.allocate(1,0);
        coarsest_->coarser_->finer_ = coarsest_;
        coarsest_ = coarsest_->coarser_;
        coarsest_->element_ = ConstructionTraits<MemberType>::construct(args);
      }
      coarsest_->redistributed_ = nullptr;
      coarsest_->coarser_=nullptr;
      ++levels_;
    }


    template<class T, class A>
    void Hierarchy<T,A>::addFiner(Arguments& args)
    {
      if(!finest_) {
        assert(!coarsest_);
        finest_ = allocator_.allocate(1,0);
        finest_->element = ConstructionTraits<T>::construct(args);
        coarsest_ = finest_;
        coarsest_->coarser_ = coarsest_->finer_ = nullptr;
      }else{
        finest_->finer_ = allocator_.allocate(1,0);
        finest_->finer_->coarser_ = finest_;
        finest_ = finest_->finer_;
        finest_->finer = nullptr;
        finest_->element = ConstructionTraits<T>::construct(args);
      }
      ++levels_;
    }

    template<class T, class A>
    typename Hierarchy<T,A>::Iterator Hierarchy<T,A>::finest()
    {
      return Iterator(finest_);
    }

    template<class T, class A>
    typename Hierarchy<T,A>::Iterator Hierarchy<T,A>::coarsest()
    {
      return Iterator(coarsest_);
    }

    template<class T, class A>
    typename Hierarchy<T,A>::ConstIterator Hierarchy<T,A>::finest() const
    {
      return ConstIterator(finest_);
    }

    template<class T, class A>
    typename Hierarchy<T,A>::ConstIterator Hierarchy<T,A>::coarsest() const
    {
      return ConstIterator(coarsest_);
    }
    /** @} */
  } // namespace Amg
} // namespace Dune

#endif


==> anc/xt-super/dune-istl/dune/istl/paamg/indicescoarsener.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_AMG_INDICESCOARSENER_HH
#define DUNE_AMG_INDICESCOARSENER_HH

#include <dune/common/parallel/indicessyncer.hh>
#include <dune/common/unused.hh>
#include <vector>
#include "renumberer.hh"

#if HAVE_MPI
#include <dune/istl/owneroverlapcopy.hh>
#endif

#include "pinfo.hh"

namespace Dune
{
  namespace Amg
  {

    /**
     * @addtogroup ISTL_PAAMG
     *
     * @{
     */
    /** @file
     * @author Markus Blatt
     * @brief Provides a class for building the index set
     * and remote indices on the coarse level.
     */

    template<typename T, typename E>
    class IndicesCoarsener
    {};


#if HAVE_MPI

    template<typename T, typename E>
    class ParallelIndicesCoarsener
    {
    public:
      /**
       * @brief The set of excluded attributes
       */
      typedef E ExcludedAttributes;

      /**
       * @brief The type of the parallel information.
       */
      typedef T ParallelInformation;

      typedef typename ParallelInformation::ParallelIndexSet ParallelIndexSet;

      /**
       * @brief The type of the global index.
       */
      typedef typename ParallelIndexSet::GlobalIndex GlobalIndex;

      /**
       * @brief The type of the local index.
       */
      typedef typename ParallelIndexSet::LocalIndex LocalIndex;

      /**
       * @brief The type of the attribute.
       */
      typedef typename LocalIndex::Attribute Attribute;

      /**
       * @brief The type of the remote indices.
       */
      typedef Dune::RemoteIndices<ParallelIndexSet> RemoteIndices;

      /**
       * @brief Build the coarse index set after the aggregatio.
       *
       * @param fineInfo The parallel information at the fine level.
       * @param fineGraph The graph of the fine lecel,
       * @param visitedMap Map for marking vertices as visited.
       * @param aggregates The mapping of unknowns onto aggregates.
       * @param coarseInfo The information about the parallel data decomposition
       * on the coarse level.
       * @return The number of unknowns on the coarse level.
       */
      template<typename Graph, typename VM>
      static typename Graph::VertexDescriptor
      coarsen(ParallelInformation& fineInfo,
              Graph& fineGraph,
              VM& visitedMap,
              AggregatesMap<typename Graph::VertexDescriptor>& aggregates,
              ParallelInformation& coarseInfo,
              typename Graph::VertexDescriptor noAggregates);

    private:
      template<typename G, typename I>
      class ParallelAggregateRenumberer : public AggregateRenumberer<G>
      {
        typedef typename G::VertexDescriptor Vertex;

        typedef I GlobalLookupIndexSet;

        typedef typename GlobalLookupIndexSet::IndexPair IndexPair;

        typedef typename IndexPair::GlobalIndex GlobalIndex;

      public:
        ParallelAggregateRenumberer(AggregatesMap<Vertex>& aggregates, const I& lookup)
          :  AggregateRenumberer<G>(aggregates),  isPublic_(false), lookup_(lookup),
            globalIndex_(std::numeric_limits<GlobalIndex>::max())
        {}


        void operator()(const typename G::ConstEdgeIterator& edge)
        {
          AggregateRenumberer<G>::operator()(edge);
          const IndexPair* pair= lookup_.pair(edge.target());
          if(pair!=0) {
            globalIndex(pair->global());
            attribute(pair->local().attribute());
            isPublic(pair->local().isPublic());
          }
        }

        Vertex operator()(const GlobalIndex& global)
        {
          DUNE_UNUSED_PARAMETER(global);
          Vertex current = this->number_;
          this->operator++();
          return current;
        }

        bool isPublic()
        {
          return isPublic_;
        }

        void isPublic(bool b)
        {
          isPublic_ = isPublic_ || b;
        }

        void reset()
        {
          globalIndex_ = std::numeric_limits<GlobalIndex>::max();
          isPublic_=false;
        }

        void attribute(const Attribute& attribute)
        {
          attribute_=attribute;
        }

        Attribute attribute()
        {
          return attribute_;
        }

        const GlobalIndex& globalIndex() const
        {
          return globalIndex_;
        }

        void globalIndex(const GlobalIndex& global)
        {
          globalIndex_ = global;
        }

      private:
        bool isPublic_;
        Attribute attribute_;
        const GlobalLookupIndexSet& lookup_;
        GlobalIndex globalIndex_;
      };

      template<typename Graph, typename VM, typename I>
      static void buildCoarseIndexSet(const ParallelInformation& pinfo,
                                      Graph& fineGraph,
                                      VM& visitedMap,
                                      AggregatesMap<typename Graph::VertexDescriptor>& aggregates,
                                      ParallelIndexSet& coarseIndices,
                                      ParallelAggregateRenumberer<Graph,I>& renumberer);

      template<typename Graph,typename I>
      static void buildCoarseRemoteIndices(const RemoteIndices& fineRemote,
                                           const AggregatesMap<typename Graph::VertexDescriptor>& aggregates,
                                           ParallelIndexSet& coarseIndices,
                                           RemoteIndices& coarseRemote,
                                           ParallelAggregateRenumberer<Graph,I>& renumberer);

    };

    /**
     * @brief Coarsen Indices in the parallel case.
     */
    template<typename G, typename L, typename E>
    class IndicesCoarsener<OwnerOverlapCopyCommunication<G,L>,E>
      : public ParallelIndicesCoarsener<OwnerOverlapCopyCommunication<G,L>,E>
    {};


#endif

    /**
     * @brief Coarsen Indices in the sequential case.
     *
     * Nothing to be coarsened here. Just renumber the aggregates
     * consecutively
     */
    template<typename E>
    class IndicesCoarsener<SequentialInformation,E>
    {
    public:
      template<typename Graph, typename VM>
      static typename Graph::VertexDescriptor
      coarsen(const SequentialInformation & fineInfo,
              Graph& fineGraph,
              VM& visitedMap,
              AggregatesMap<typename Graph::VertexDescriptor>& aggregates,
              SequentialInformation& coarseInfo,
              typename Graph::VertexDescriptor noAggregates);
    };

#if HAVE_MPI
    template<typename T, typename E>
    template<typename Graph, typename VM>
    inline typename Graph::VertexDescriptor
    ParallelIndicesCoarsener<T,E>::coarsen(ParallelInformation& fineInfo,
                                           Graph& fineGraph,
                                           VM& visitedMap,
                                           AggregatesMap<typename Graph::VertexDescriptor>& aggregates,
                                           ParallelInformation& coarseInfo,
                                           typename Graph::VertexDescriptor noAggregates)
    {
      DUNE_UNUSED_PARAMETER(noAggregates);
      ParallelAggregateRenumberer<Graph,typename ParallelInformation::GlobalLookupIndexSet> renumberer(aggregates, fineInfo.globalLookup());
      buildCoarseIndexSet(fineInfo, fineGraph, visitedMap, aggregates,
                          coarseInfo.indexSet(), renumberer);
      buildCoarseRemoteIndices(fineInfo.remoteIndices(), aggregates, coarseInfo.indexSet(),
                               coarseInfo.remoteIndices(), renumberer);

      return renumberer;
    }

    template<typename T, typename E>
    template<typename Graph, typename VM, typename I>
    void ParallelIndicesCoarsener<T,E>::buildCoarseIndexSet(const ParallelInformation& pinfo,
                                                            Graph& fineGraph,
                                                            VM& visitedMap,
                                                            AggregatesMap<typename Graph::VertexDescriptor>& aggregates,
                                                            ParallelIndexSet& coarseIndices,
                                                            ParallelAggregateRenumberer<Graph,I>& renumberer)
    {
      // fineGraph is the local subgraph corresponding to the vertices the process owns.
      // i.e. no overlap/copy vertices can be visited traversing the graph
      typedef typename Graph::ConstVertexIterator Iterator;
      typedef typename ParallelInformation::GlobalLookupIndexSet GlobalLookupIndexSet;

      Iterator end = fineGraph.end();
      const GlobalLookupIndexSet& lookup = pinfo.globalLookup();

      coarseIndices.beginResize();

      // Setup the coarse index set and renumber the aggregate consecutively
      // ascending from zero according to the minimum global index belonging
      // to the aggregate
      for(Iterator index = fineGraph.begin(); index != end; ++index) {
        if(aggregates[*index]!=AggregatesMap<typename Graph::VertexDescriptor>::ISOLATED)
          // Isolated vertices will not be represented on the next level.
          // These should only be there if skipIsolated is activiated in
          // the coarsening criterion as otherwise they will be aggregated
          // and should have real aggregate number in the map right now.
          if(!get(visitedMap, *index)) {
            // This vertex was not visited by breadthFirstSearch yet.
            typedef typename GlobalLookupIndexSet::IndexPair IndexPair;
            const IndexPair* pair= lookup.pair(*index);

            renumberer.reset(); // reset attribute and global index.
            if(pair!=0) {
              // vertex is in the index set. Note that not all vertices have
              // to be in the index set, just the ones where communication
              // will happen.
              assert(!ExcludedAttributes::contains(pair->local().attribute()));
              renumberer.attribute(pair->local().attribute());
              renumberer.isPublic(pair->local().isPublic());
              renumberer.globalIndex(pair->global());
            }

            // Reconstruct aggregate and mark vertices as visited
            aggregates.template breadthFirstSearch<false>(*index, aggregates[*index],
                                                          fineGraph, renumberer, visitedMap);

            typedef typename GlobalLookupIndexSet::IndexPair::GlobalIndex GlobalIndex;

            if(renumberer.globalIndex()!=std::numeric_limits<GlobalIndex>::max()) {
              // vertex is in the index set.
              //std::cout <<" Adding global="<< renumberer.globalIndex()<<" local="<<static_cast<std::size_t>(renumberer)<<std::endl;
              coarseIndices.add(renumberer.globalIndex(),
                                LocalIndex(renumberer, renumberer.attribute(),
                                           renumberer.isPublic()));
            }

            aggregates[*index] = renumberer;
            ++renumberer;
          }
      }

      coarseIndices.endResize();

      assert(static_cast<std::size_t>(renumberer) >= coarseIndices.size());

      // Reset the visited flags
      for(Iterator vertex=fineGraph.begin(); vertex != end; ++vertex)
        put(visitedMap, *vertex, false);
    }

    template<typename T, typename E>
    template<typename Graph, typename I>
    void ParallelIndicesCoarsener<T,E>::buildCoarseRemoteIndices(const RemoteIndices& fineRemote,
                                                                 const AggregatesMap<typename Graph::VertexDescriptor>& aggregates,
                                                                 ParallelIndexSet& coarseIndices,
                                                                 RemoteIndices& coarseRemote,
                                                                 ParallelAggregateRenumberer<Graph,I>& renumberer)
    {
      std::vector<char> attributes(static_cast<std::size_t>(renumberer));

      GlobalLookupIndexSet<ParallelIndexSet> coarseLookup(coarseIndices, static_cast<std::size_t>(renumberer));

      typedef typename RemoteIndices::const_iterator Iterator;
      Iterator end = fineRemote.end();

      for(Iterator neighbour = fineRemote.begin();
          neighbour != end; ++neighbour) {
        int process = neighbour->first;

        assert(neighbour->second.first==neighbour->second.second);

        // Mark all as not known
        typedef typename std::vector<char>::iterator CIterator;

        for(CIterator iter=attributes.begin(); iter!= attributes.end(); ++iter)
          *iter = std::numeric_limits<char>::max();

        typedef typename RemoteIndices::RemoteIndexList::const_iterator Iterator;
        Iterator riEnd = neighbour->second.second->end();

        for(Iterator index = neighbour->second.second->begin();
            index != riEnd; ++index) {
          if(!E::contains(index->localIndexPair().local().attribute()) &&
             aggregates[index->localIndexPair().local()] !=
             AggregatesMap<typename Graph::VertexDescriptor>::ISOLATED)
          {
            assert(aggregates[index->localIndexPair().local()]<attributes.size());
            if (attributes[aggregates[index->localIndexPair().local()]] != 3)
              attributes[aggregates[index->localIndexPair().local()]] = index->attribute();
          }
        }

        // Build remote index list
        typedef RemoteIndexListModifier<ParallelIndexSet,typename RemoteIndices::Allocator,false> Modifier;
        typedef typename RemoteIndices::RemoteIndex RemoteIndex;
        typedef typename ParallelIndexSet::const_iterator IndexIterator;

        Modifier coarseList = coarseRemote.template getModifier<false,true>(process);

        IndexIterator iend = coarseIndices.end();
        for(IndexIterator index = coarseIndices.begin(); index != iend; ++index)
          if(attributes[index->local()] != std::numeric_limits<char>::max()) {
            // remote index is present
            coarseList.insert(RemoteIndex(Attribute(attributes[index->local()]), &(*index)));
          }
        //std::cout<<coarseRemote<<std::endl;
      }

      // The number of neighbours should not change!
      assert(coarseRemote.neighbours()==fineRemote.neighbours());

      // snyc the index set and the remote indices to recompute missing
      // indices
      IndicesSyncer<ParallelIndexSet> syncer(coarseIndices, coarseRemote);
      syncer.sync(renumberer);

    }

#endif

    template<typename E>
    template<typename Graph, typename VM>
    typename Graph::VertexDescriptor
    IndicesCoarsener<SequentialInformation,E>::coarsen(const SequentialInformation& fineInfo,
                                                       Graph& fineGraph,
                                                       VM& visitedMap,
                                                       AggregatesMap<typename Graph::VertexDescriptor>& aggregates,
                                                       SequentialInformation& coarseInfo,
                                                       typename Graph::VertexDescriptor noAggregates)
    {
      DUNE_UNUSED_PARAMETER(fineInfo);
      DUNE_UNUSED_PARAMETER(fineGraph);
      DUNE_UNUSED_PARAMETER(visitedMap);
      DUNE_UNUSED_PARAMETER(aggregates);
      DUNE_UNUSED_PARAMETER(coarseInfo);
      DUNE_UNUSED_PARAMETER(noAggregates);
      return noAggregates;
    }

  } //namespace Amg
} // namespace Dune
#endif


==> anc/xt-super/dune-istl/dune/istl/paamg/kamg.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_AMG_KAMG_HH
#define DUNE_AMG_KAMG_HH

#include <dune/istl/preconditioners.hh>
#include "amg.hh"

namespace Dune
{
  namespace Amg
  {

    /**
     * @addtogroup ISTL_PAAMG
     * @{
     */
    /** @file
     * @author Markus Blatt
     * @brief Provides an algebraic multigrid using a Krylov cycle.
     *
     */

    /**
     * @brief Two grid operator for AMG with Krylov cycle.
     * @tparam AMG The type of the underlying agglomeration AMG.
     */
    template<class AMG>
    class KAmgTwoGrid
      : public Preconditioner<typename AMG::Domain,typename AMG::Range>
    {
      /** @brief The type of the domain. */
      typedef typename AMG::Domain Domain;
      /** @brief the type of the range. */
      typedef typename AMG::Range Range;
    public:

      enum {
        /** @brief The solver category. */
        category = AMG::category
      };

      /**
       * @brief Constructor.
       * @param amg The underlying amg. It is used as the storage for the hierarchic
       * data structures.
       * @param coarseSolver The solver used for the coarse grid correction.
       */

      KAmgTwoGrid(AMG& amg, std::shared_ptr<InverseOperator<Domain,Range> > coarseSolver)
        : amg_(amg), coarseSolver_(coarseSolver)
      {}

      /**  \copydoc Preconditioner::pre(X&,Y&) */
      void pre(typename AMG::Domain& x, typename AMG::Range& b)
      {
        DUNE_UNUSED_PARAMETER(x); DUNE_UNUSED_PARAMETER(b);
      }

      /**  \copydoc Preconditioner::post(X&) */
      void post(typename AMG::Domain& x)
      {
        DUNE_UNUSED_PARAMETER(x);
      }

      /** \copydoc Preconditioner::apply(X&,const Y&) */
      void apply(typename AMG::Domain& v, const typename AMG::Range& d)
      {
        // Copy data
        *levelContext_->update=0;
        *levelContext_->rhs = d;
        *levelContext_->lhs = v;

        presmooth(*levelContext_, amg_.preSteps_);
        bool processFineLevel =
          amg_.moveToCoarseLevel(*levelContext_);

        if(processFineLevel) {
          typename AMG::Range b=*levelContext_->rhs;
          typename AMG::Domain x=*levelContext_->update;
          InverseOperatorResult res;
          coarseSolver_->apply(x, b, res);
          *levelContext_->update=x;
        }

        amg_.moveToFineLevel(*levelContext_, processFineLevel);

        postsmooth(*levelContext_, amg_.postSteps_);
        v=*levelContext_->update;
      }

      /**
       * @brief Get a pointer to the coarse grid solver.
       * @return The coarse grid solver.
       */
      InverseOperator<Domain,Range>* coarseSolver()
      {
        return coarseSolver_;
      }

      /**
       * @brief Set the level context pointer.
       * @param p The pointer to set it to.
       */
      void setLevelContext(std::shared_ptr<typename AMG::LevelContext> p)
      {
        levelContext_=p;
      }

      /** @brief Destructor. */
      ~KAmgTwoGrid()
      {}

    private:
      /** @brief Underlying AMG used as storage and engine. */
      AMG& amg_;
      /** @brief The coarse grid solver.*/
      std::shared_ptr<InverseOperator<Domain,Range> > coarseSolver_;
      /** @brief A shared pointer to the level context of AMG. */
      std::shared_ptr<typename AMG::LevelContext> levelContext_;
    };



    /**
     * @brief an algebraic multigrid method using a Krylov-cycle.
     *
     * @tparam M The type of the linear operator.
     * @tparam X The type of the range and domain.
     * @tparam PI The parallel information object. Use SequentialInformation (default)
     * for a sequential AMG, OwnerOverlapCopyCommunication for the parallel case.
     * @tparam K The type of the Krylov method to use for the cycle.
     * @tparam A The type of the allocator to use.
     */
    template<class M, class X, class S, class PI=SequentialInformation,
        class K=GeneralizedPCGSolver<X>, class A=std::allocator<X> >
    class KAMG : public Preconditioner<X,X>
    {
    public:
      /** @brief The type of the underlying AMG. */
      typedef AMG<M,X,S,PI,A> Amg;
      /** @brief The type of the Krylov solver for the cycle. */
      typedef K KrylovSolver;
      /** @brief The type of the hierarchy of operators. */
      typedef typename Amg::OperatorHierarchy OperatorHierarchy;
      /** @brief The type of the coarse solver. */
      typedef typename Amg::CoarseSolver CoarseSolver;
      /** @brief the type of the parallelinformation to use.*/
      typedef typename Amg::ParallelInformation ParallelInformation;
      /** @brief The type of the arguments for construction of the smoothers. */
      typedef typename Amg::SmootherArgs SmootherArgs;
      /** @brief the type of the lineatr operator. */
      typedef typename Amg::Operator Operator;
      /** @brief the type of the domain. */
      typedef typename Amg::Domain Domain;
      /** @brief The type of the range. */
      typedef typename Amg::Range Range;
      /** @brief The type of the hierarchy of parallel information. */
      typedef typename Amg::ParallelInformationHierarchy ParallelInformationHierarchy;
      /** @brief The type of the scalar product. */
      typedef typename Amg::ScalarProduct ScalarProduct;

      enum {
        /** @brief The solver category. */
        category = Amg::category
      };
      /**
       * @brief Construct a new amg with a specific coarse solver.
       * @param matrices The already set up matix hierarchy.
       * @param coarseSolver The set up solver to use on the coarse
       * grid, must match the sparse matrix in the matrix hierachy.
       * @param smootherArgs The  arguments needed for thesmoother to use
       * for pre and post smoothing
       * @param gamma The number of subcycles. 1 for V-cycle, 2 for W-cycle.
       * @param preSmoothingSteps The number of smoothing steps for premoothing.
       * @param postSmoothingSteps The number of smoothing steps for postmoothing.
       * @param maxLevelKrylovSteps The maximum number of Krylov steps allowed at each level.
       * @param minDefectReduction The minimal defect reduction to achieve on each Krylov level.
       */
      KAMG(const OperatorHierarchy& matrices, CoarseSolver& coarseSolver,
           const SmootherArgs& smootherArgs, std::size_t gamma,
           std::size_t preSmoothingSteps =1, std::size_t postSmoothingSteps = 1,
           std::size_t maxLevelKrylovSteps = 3 , double minDefectReduction =1e-1);

      /**
       * @brief Construct an AMG with an inexact coarse solver based on the smoother.
       *
       * As coarse solver a preconditioned CG method with the smoother as preconditioner
       * will be used. The matrix hierarchy is built automatically.
       * @param fineOperator The operator on the fine level.
       * @param criterion The criterion describing the coarsening strategy. E. g. SymmetricCriterion
       * or UnsymmetricCriterion.
       * @param smootherArgs The arguments for constructing the smoothers.
       * @param gamma 1 for V-cycle, 2 for W-cycle
       * @param preSmoothingSteps The number of smoothing steps for premoothing.
       * @param postSmoothingSteps The number of smoothing steps for postmoothing.
       * @param maxLevelKrylovSteps The maximum number of Krylov steps allowed at each level.
       * @param minDefectReduction The defect reduction to achieve on each krylov level.
       * @param pinfo The information about the parallel distribution of the data.
       */
      template<class C>
      KAMG(const Operator& fineOperator, const C& criterion,
           const SmootherArgs& smootherArgs, std::size_t gamma=1,
           std::size_t preSmoothingSteps=1, std::size_t postSmoothingSteps=1,
           std::size_t maxLevelKrylovSteps=3, double minDefectReduction=1e-1,
           const ParallelInformation& pinfo=ParallelInformation());

      /**  \copydoc Preconditioner::pre(X&,Y&) */
      void pre(Domain& x, Range& b);
      /**  \copydoc Preconditioner::post(X&) */
      void post(Domain& x);
      /**  \copydoc Preconditioner::apply(X&,const Y&) */
      void apply(Domain& v, const Range& d);

      std::size_t maxlevels();

    private:
      /** @brief The underlying amg. */
      Amg amg;

      /** \brief The maximum number of Krylov steps allowed at each level. */
      std::size_t maxLevelKrylovSteps;

      /** \brief The defect reduction to achieve on each krylov level. */
      double levelDefectReduction;

      /** @brief pointers to the allocated scalar products. */
      std::vector<std::shared_ptr<typename Amg::ScalarProduct> > scalarproducts;

      /** @brief pointers to the allocated krylov solvers. */
      std::vector<std::shared_ptr<KAmgTwoGrid<Amg> > > ksolvers;
    };

    template<class M, class X, class S, class P, class K, class A>
    KAMG<M,X,S,P,K,A>::KAMG(const OperatorHierarchy& matrices, CoarseSolver& coarseSolver,
                            const SmootherArgs& smootherArgs,
                            std::size_t gamma, std::size_t preSmoothingSteps,
                            std::size_t postSmoothingSteps,
                            std::size_t ksteps, double reduction)
      : amg(matrices, coarseSolver, smootherArgs, gamma, preSmoothingSteps,
            postSmoothingSteps), maxLevelKrylovSteps(ksteps), levelDefectReduction(reduction)
    {}

    template<class M, class X, class S, class P, class K, class A>
    template<class C>
    KAMG<M,X,S,P,K,A>::KAMG(const Operator& fineOperator, const C& criterion,
                            const SmootherArgs& smootherArgs, std::size_t gamma,
                            std::size_t preSmoothingSteps, std::size_t postSmoothingSteps,
                            std::size_t ksteps, double reduction,
                            const ParallelInformation& pinfo)
      : amg(fineOperator, criterion, smootherArgs, gamma, preSmoothingSteps,
            postSmoothingSteps, false, pinfo), maxLevelKrylovSteps(ksteps), levelDefectReduction(reduction)
    {}


    template<class M, class X, class S, class P, class K, class A>
    void KAMG<M,X,S,P,K,A>::pre(Domain& x, Range& b)
    {
      amg.pre(x,b);
      scalarproducts.reserve(amg.levels());
      ksolvers.reserve(amg.levels());

      typename OperatorHierarchy::ParallelMatrixHierarchy::Iterator
      matrix = amg.matrices_->matrices().coarsest();
      typename ParallelInformationHierarchy::Iterator
      pinfo = amg.matrices_->parallelInformation().coarsest();
      bool hasCoarsest=(amg.levels()==amg.maxlevels());

      if(hasCoarsest) {
        if(matrix==amg.matrices_->matrices().finest())
          return;
        --matrix;
        --pinfo;
        ksolvers.push_back(std::shared_ptr<KAmgTwoGrid<Amg> >(new KAmgTwoGrid<Amg>(amg, amg.solver_)));
      }else
        ksolvers.push_back(std::shared_ptr<KAmgTwoGrid<Amg> >(new KAmgTwoGrid<Amg>(amg, std::shared_ptr<InverseOperator<Domain,Range> >())));

      std::ostringstream s;

      if(matrix!=amg.matrices_->matrices().finest())
        while(true) {
          scalarproducts.push_back(std::shared_ptr<typename Amg::ScalarProduct>(Amg::ScalarProductChooser::construct(*pinfo)));
          std::shared_ptr<InverseOperator<Domain,Range> > ks =
            std::shared_ptr<InverseOperator<Domain,Range> >(new KrylovSolver(*matrix, *(scalarproducts.back()),
                                                                        *(ksolvers.back()), levelDefectReduction,
                                                                        maxLevelKrylovSteps, 0));
          ksolvers.push_back(std::shared_ptr<KAmgTwoGrid<Amg> >(new KAmgTwoGrid<Amg>(amg, ks)));
          --matrix;
          --pinfo;
          if(matrix==amg.matrices_->matrices().finest())
            break;
        }
    }


    template<class M, class X, class S, class P, class K, class A>
    void KAMG<M,X,S,P,K,A>::post(Domain& x)
    {
      amg.post(x);

    }

    template<class M, class X, class S, class P, class K, class A>
    void KAMG<M,X,S,P,K,A>::apply(Domain& v, const Range& d)
    {
      if(ksolvers.size()==0)
      {
        Range td=d;
        InverseOperatorResult res;
        amg.solver_->apply(v,td,res);
      }else
      {
        typedef typename Amg::LevelContext LevelContext;
        std::shared_ptr<LevelContext> levelContext(new LevelContext);
        amg.initIteratorsWithFineLevel(*levelContext);
        typedef typename std::vector<std::shared_ptr<KAmgTwoGrid<Amg> > >::iterator Iter;
        for(Iter solver=ksolvers.begin(); solver!=ksolvers.end(); ++solver)
          (*solver)->setLevelContext(levelContext);
        ksolvers.back()->apply(v,d);
      }
    }

    template<class M, class X, class S, class P, class K, class A>
    std::size_t KAMG<M,X,S,P,K,A>::maxlevels()
    {
      return amg.maxlevels();
    }

    /** @}*/
  } // Amg
} // Dune

#endif


==> anc/xt-super/dune-istl/dune/istl/paamg/parameters.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_AMG_PARAMETERS_HH
#define DUNE_AMG_PARAMETERS_HH

#include <cstddef>

namespace Dune
{
  namespace Amg
  {
    /**
     * @addtogroup ISTL_PAAMG
     *
     * @{
     */
    /** @file
     * @author Markus Blatt
     * @brief Parameter classes for customizing AMG
     *
     * All parameters of the AMG can be set by using the class Parameter, which
     * can be provided to CoarsenCriterion via its constructor.
     */

    /**
     * @brief Parameters needed to check whether a node depends on another.
     */
    class DependencyParameters
    {
    public:
      /** @brief Constructor */
      DependencyParameters()
        : alpha_(1.0/3.0), beta_(1.0E-5)
      {}

      /**
       * @brief Set threshold for marking nodes as isolated.
       * The default value is 1.0E-5.
       */
      void setBeta(double b)
      {
        beta_ = b;
      }

      /**
       * @brief Get the threshold for marking nodes as isolated.
       * The default value is 1.0E-5.
       * @return beta
       */
      double beta() const
      {
        return beta_;
      }

      /**
       * @brief Set the scaling value for marking connections as strong.
       * Default value is 1/3
       */
      void setAlpha(double a)
      {
        alpha_ = a;
      }

      /**
       * @brief Get the scaling value for marking connections as strong.
       * Default value is 1/3
       */
      double alpha() const
      {
        return alpha_;
      }

    private:
      double alpha_, beta_;
    };

    /**
     * @brief Parameters needed for the aggregation process,
     */
    class AggregationParameters :
      public DependencyParameters
    {
    public:
      /**
       * @brief Constructor.
       *
       * The paramters will be initialized with default values suitable
       * for 2D isotropic problems.
       *
       * If that does not fit your needs either use setDefaultValuesIsotropic
       * setDefaultValuesAnisotropic or setup the values by hand
       */
      AggregationParameters()
        : maxDistance_(2), minAggregateSize_(4), maxAggregateSize_(6),
          connectivity_(15), skipiso_(false)
      {}

      /**
       * @brief Sets reasonable default values for an isotropic problem.
       *
       * Reasonable means that we should end up with cube aggregates of
       * diameter 2.
       *
       * @param dim The dimension of the problem.
       * @param diameter The preferred diameter for the aggregation.
       */
      void setDefaultValuesIsotropic(std::size_t dim, std::size_t diameter=2)
      {
        maxDistance_=diameter-1;
        std::size_t csize=1;

        for(; dim>0; dim--) {
          csize*=diameter;
          maxDistance_+=diameter-1;
        }
        minAggregateSize_=csize;
        maxAggregateSize_=static_cast<std::size_t>(csize*1.5);
      }

      /**
       * @brief Sets reasonable default values for an aisotropic problem.
       *
       * Reasonable means that we should end up with cube aggregates with
       * sides of diameter 2 and sides in one dimension that are longer
       * (e.g. for 3D: 2x2x3).
       *
       * @param dim The dimension of the problem.
       * @param diameter The preferred diameter for the aggregation.
       */
      void setDefaultValuesAnisotropic(std::size_t dim,std::size_t diameter=2)
      {
        setDefaultValuesIsotropic(dim, diameter);
        maxDistance_+=dim-1;
      }
      /**
       * @brief Get the maximal distance allowed between to nodes in a aggregate.
       *
       * The distance between two nodes in a aggregate is the minimal number of edges
       * it takes to travel from one node to the other without leaving the aggregate.
       * @return The maximum distance allowed.
       */
      std::size_t maxDistance() const { return maxDistance_;}

      /**
       * @brief Set the maximal distance allowed between to nodes in a aggregate.
       *
       * The distance between two nodes in a aggregate is the minimal number of edges
       * it takes to travel from one node to the other without leaving the aggregate.
       * The default value is 2.
       * @param distance The maximum distance allowed.
       */
      void setMaxDistance(std::size_t distance) { maxDistance_ = distance;}

      /**
       * @brief Whether isolated aggregates will not be represented on
       * the coarse level.
       * @return True if these aggregates will be skipped.
       */
      bool skipIsolated() const
      {
        return skipiso_;
      }

      /**
       * @brief Set whether isolated aggregates will not be represented on
       * the coarse level.
       * @param skip True if these aggregates will be skipped.
       */
      void setSkipIsolated(bool skip)
      {
        skipiso_=skip;
      }

      /**
       * @brief Get the minimum number of nodes a aggregate has to consist of.
       * @return The minimum number of nodes.
       */
      std::size_t minAggregateSize() const { return minAggregateSize_;}

      /**
       * @brief Set the minimum number of nodes a aggregate has to consist of.
       *
       * the default value is 4.
       * @return The minimum number of nodes.
       */
      void setMinAggregateSize(std::size_t size){ minAggregateSize_=size;}

      /**
       * @brief Get the maximum number of nodes a aggregate is allowed to have.
       * @return The maximum number of nodes.
       */
      std::size_t maxAggregateSize() const { return maxAggregateSize_;}

      /**
       * @brief Set the maximum number of nodes a aggregate is allowed to have.
       *
       * The default values is 6.
       * @param size The maximum number of nodes.
       */
      void setMaxAggregateSize(std::size_t size){ maxAggregateSize_ = size;}

      /**
       * @brief Get the maximum number of connections a aggregate is allowed to have.
       *
       * This limit exists to achieve sparsity of the coarse matrix. the default value is 15.
       *
       * @return The maximum number of connections a aggregate is allowed to have.
       */
      std::size_t maxConnectivity() const { return connectivity_;}

      /**
       * @brief Set the maximum number of connections a aggregate is allowed to have.
       *
       * This limit exists to achieve sparsity of the coarse matrix. the default value is 15.
       *
       * @param connectivity The maximum number of connections a aggregate is allowed to have.
       */
      void setMaxConnectivity(std::size_t connectivity){ connectivity_ = connectivity;}

    private:
      std::size_t maxDistance_, minAggregateSize_, maxAggregateSize_, connectivity_;
      bool skipiso_;

    };


    /**
     * @brief Identifiers for the different accumulation modes.
     */
    enum AccumulationMode {
      /**
       * @brief No data accumulution.
       *
       * The coarse level data will be distributed to all processes.
       */
      noAccu = 0,
      /**
       * @brief Accumulate data to on process at once
       *
       * Once no further coarsening is possible all data will be accumulated to one process
       */
      atOnceAccu=1,
      /**
       * @brief Successively accumulate to fewer processes.
       */
      successiveAccu=2
    };




    /**
     * @brief Parameters for the complete coarsening process.
     */
    class CoarseningParameters : public AggregationParameters
    {
    public:
      /**
       * @brief Set the maximum number of levels allowed in the hierarchy.
       */
      void setMaxLevel(int l)
      {
        maxLevel_ = l;
      }
      /**
       * @brief Get the maximum number of levels allowed in the hierarchy.
       */
      int maxLevel() const
      {
        return maxLevel_;
      }

      /**
       * @brief Set the maximum number of unknowns allowed on the coarsest level.
       */
      void setCoarsenTarget(int nodes)
      {
        coarsenTarget_ = nodes;
      }

      /**
       * @brief Get the maximum number of unknowns allowed on the coarsest level.
       */
      int coarsenTarget() const
      {
        return coarsenTarget_;
      }

      /**
       * @brief Set the minimum coarsening rate to be achieved in each coarsening.
       *
       * The default value is 1.2
       */
      void setMinCoarsenRate(double rate)
      {
        minCoarsenRate_ = rate;
      }

      /**
       * @brief Get the minimum coarsening rate to be achieved.
       */
      double minCoarsenRate() const
      {
        return minCoarsenRate_;
      }

      /**
       * @brief Whether the data should be accumulated on fewer processes on coarser levels.
       */
      AccumulationMode accumulate() const
      {
        return accumulate_;
      }
      /**
       * @brief Set whether he data should be accumulated on fewer processes on coarser levels.
       */
      void setAccumulate(AccumulationMode accu)
      {
        accumulate_=accu;
      }

      void setAccumulate(bool accu){
        accumulate_=accu ? successiveAccu : noAccu;
      }
      /**
       * @brief Set the damping factor for the prolongation.
       *
       * @param d The new damping factor.
       */
      void setProlongationDampingFactor(double d)
      {
        dampingFactor_ = d;
      }

      /**
       * @brief Get the damping factor for the prolongation.
       *
       * @return d The damping factor.
       */
      double getProlongationDampingFactor() const
      {
        return dampingFactor_;
      }
      /**
       * @brief Constructor
       * @param maxLevel The maximum number of levels allowed in the matrix hierarchy (default: 100).
       * @param coarsenTarget If the number of nodes in the matrix is below this threshold the
       * coarsening will stop (default: 1000).
       * @param minCoarsenRate If the coarsening rate falls below this threshold the
       * coarsening will stop (default: 1.2)
       * @param prolongDamp The damping factor to apply to the prolongated update (default: 1.6)
       * @param accumulate Whether to accumulate the data onto fewer processors on coarser levels.
       */
      CoarseningParameters(int maxLevel=100, int coarsenTarget=1000, double minCoarsenRate=1.2,
                           double prolongDamp=1.6, AccumulationMode accumulate=successiveAccu)
        : maxLevel_(maxLevel), coarsenTarget_(coarsenTarget), minCoarsenRate_(minCoarsenRate),
          dampingFactor_(prolongDamp), accumulate_( accumulate)
      {}

    private:
      /**
       * @brief The maximum number of levels allowed in the hierarchy.
       */
      int maxLevel_;
      /**
       * @brief The maximum number of unknowns allowed on the coarsest level.
       */
      int coarsenTarget_;
      /**
       * @brief The minimum coarsening rate to be achieved.
       */
      double minCoarsenRate_;
      /**
       * @brief The damping factor to apply to the prologated correction.
       */
      double dampingFactor_;
      /**
       * @brief Whether the data should be agglomerated to fewer processor on
       * coarser levels.
       */
      AccumulationMode accumulate_;
    };

    /**
     * @brief All parameters for AMG.
     *
     * Instances of this class can be provided to CoarsenCriterion via its
     * constructor.
     */
    class Parameters : public CoarseningParameters
    {
    public:
      /**
       * @brief Set the debugging level.
       *
       * @param level If 0 no debugging output will be generated.
       * @warning In parallel the level has to be consistent over all procceses.
       */
      void setDebugLevel(int level)
      {
        debugLevel_ = level;
      }

      /**
       * @brief Get the debugging Level.
       *
       * @return 0 if no debugging output will be generated.
       */
      int debugLevel() const
      {
        return debugLevel_;
      }

      /**
       * @brief Set the number of presmoothing steps to apply
       * @param steps The number of steps:
       */
      void setNoPreSmoothSteps(std::size_t steps)
      {
        preSmoothSteps_=steps;
      }
      /**
       * @brief Get the number of presmoothing steps to apply
       * @return The number of steps:
       */
      std::size_t getNoPreSmoothSteps() const
      {
        return preSmoothSteps_;
      }

      /**
       * @brief Set the number of postsmoothing steps to apply
       * @param steps The number of steps:
       */
      void setNoPostSmoothSteps(std::size_t steps)
      {
        postSmoothSteps_=steps;
      }
      /**
       * @brief Get the number of postsmoothing steps to apply
       * @return The number of steps:
       */
      std::size_t getNoPostSmoothSteps() const
      {
        return postSmoothSteps_;
      }

      /**
       * @brief Set the value of gamma; 1 for V-cycle, 2 for W-cycle
       */
      void setGamma(std::size_t gamma)
      {
        gamma_=gamma;
      }
      /**
       * @brief Get the value of gamma; 1 for V-cycle, 2 for W-cycle
       */
      std::size_t getGamma() const
      {
        return gamma_;
      }

      /**
       * @brief Set whether to use additive multigrid.
       * @param additive True if multigrid should be additive.
       */
      void setAdditive(bool additive)
      {
        additive_=additive;
      }

      /**
       * @brief Get whether to use additive multigrid.
       * @return True if multigrid should be additive.
       */
      bool getAdditive() const
      {
        return additive_;
      }

      /**
       * @brief Constructor
       * @param maxLevel The maximum number of levels allowed in the matrix hierarchy (default: 100).
       * @param coarsenTarget If the number of nodes in the matrix is below this threshold the
       * coarsening will stop (default: 1000).
       * @param minCoarsenRate If the coarsening rate falls below this threshold the
       * coarsening will stop (default: 1.2)
       * @param prolongDamp The damping factor to apply to the prolongated update (default: 1.6)
       * @param accumulate Whether to accumulate the data onto fewer processors on coarser levels.
       */
      Parameters(int maxLevel=100, int coarsenTarget=1000, double minCoarsenRate=1.2,
                 double prolongDamp=1.6, AccumulationMode accumulate=successiveAccu)
        : CoarseningParameters(maxLevel, coarsenTarget, minCoarsenRate, prolongDamp, accumulate)
          , debugLevel_(2), preSmoothSteps_(2), postSmoothSteps_(2), gamma_(1),
          additive_(false)
      {}
    private:
      int debugLevel_;
      std::size_t preSmoothSteps_;
      std::size_t postSmoothSteps_;
      std::size_t gamma_;
      bool additive_;
    };

  } //namespace AMG

} //namespace Dune
#endif


==> anc/xt-super/dune-istl/dune/istl/paamg/pinfo.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_AMG_PINFO_HH
#define DUNE_AMG_PINFO_HH

#include <dune/common/parallel/collectivecommunication.hh>
#include <dune/common/enumset.hh>

#if HAVE_MPI

#include <dune/common/parallel/mpicollectivecommunication.hh>
#include <dune/common/parallel/mpitraits.hh>
#include <dune/common/parallel/remoteindices.hh>
#include <dune/common/parallel/interface.hh>
#include <dune/common/parallel/communicator.hh>

#endif

#include <dune/istl/solvercategory.hh>
namespace Dune
{
  namespace Amg
  {

    class SequentialInformation
    {
    public:
      typedef CollectiveCommunication<void*> MPICommunicator;
      typedef EmptySet<int> CopyFlags;
      typedef AllSet<int> OwnerSet;

      enum {
        category = SolverCategory::sequential
      };

      SolverCategory::Category getSolverCategory () const {
        return SolverCategory::sequential;
      }

      MPICommunicator communicator() const
      {
        return comm_;
      }

      int procs() const
      {
        return 1;
      }

      template<typename T>
      T globalSum(const T& t) const
      {
        return t;
      }

      typedef int GlobalLookupIndexSet;

      void buildGlobalLookup(std::size_t){}

      void freeGlobalLookup(){}

      const GlobalLookupIndexSet& globalLookup() const
      {
        return gli;
      }

      template<class V>
      void copyOwnerToAll(V& v, V& v1) const
      {
        DUNE_UNUSED_PARAMETER(v);
        DUNE_UNUSED_PARAMETER(v1);
      }

      template<class V>
      void project(V& v) const
      {
        DUNE_UNUSED_PARAMETER(v);
      }

      template<class T>
      SequentialInformation(const CollectiveCommunication<T>&)
      {}

      SequentialInformation()
      {}

      SequentialInformation(const SequentialInformation&)
      {}
    private:
      MPICommunicator comm_;
      GlobalLookupIndexSet gli;
    };


  } // namespace Amg
} //namespace Dune
#endif


==> anc/xt-super/dune-istl/dune/istl/paamg/properties.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ISTL_AMG_PROPERTIES_HH
#define DUNE_ISTL_AMG_PROPERTIES_HH

#include <dune/common/propertymap.hh>

namespace Dune
{

  namespace Amg
  {
    /**
     * @addtogroup ISTL_PAAMG
     *
     * @{
     */
    /** @file
     * @author Markus Blatt
     * @brief Provides classes for handling internal properties in a graph
     */

    /**
     * @brief Tag idnetifying the visited property of a vertex.
     */
    struct VertexVisitedTag
    {};


    /**
     * @brief A property map that extracts one property out of a bundle
     * using operator[]()
     *
     * Using this access class properties can be stored in std::bitset.
     */
    template<typename C, typename K, std::size_t i,typename T=typename C::ValueType,
        typename R = typename C::Reference>
    class RandomAccessBundledPropertyMap
      : public RAPropertyMapHelper<R,
            RandomAccessBundledPropertyMap<C,K,i,T,R> >
    {
    public:
      /** @brief The container that holds the properties */
      typedef C Container;

      /** @brief The reference type of the container. */
      typedef R Reference;

      /** @brief The key of the property map. */
      typedef K Key;

      /**
       * @brief The category of the property map.
       */
      typedef LvaluePropertyMapTag Category;

      enum {
        /** @brief The index of the property in the bundle. */
        index = i
      };

      /**
       * @brief Get the property for a key.
       * @param key The key.
       * @return The corresponding property.
       */
      Reference operator[](const Key& key) const
      {
        return container_[key][index];
      }

      /**
       * @brief Constructor.
       * @param container The container with the property bundle.
       */
      RandomAccessBundledPropertyMap(Container& container)
        : container_(&container)
      {}

      /** @brief The default constructor. */
      RandomAccessBundledPropertyMap()
        : container_(0)
      {}

    private:
      /** @brief The container with property bundles. */
      Container* container_;
    };
  }
}

#endif


==> anc/xt-super/dune-istl/dune/istl/paamg/renumberer.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_AMG_RENUMBERER_HH
#define DUNE_AMG_RENUMBERER_HH

#include "aggregates.hh"

namespace Dune
{
  namespace Amg
  {
    template<class G>
    class AggregateRenumberer
    {
    public:
      /** @brief The vertex type */
      typedef typename G::VertexDescriptor Vertex;

      /**
       * @brief Constructor.
       * @param aggregates The aggregate map to renumber.
       */
      AggregateRenumberer(AggregatesMap<Vertex>& aggregates);

      /** @brief Convertion to vertex. */
      operator Vertex() const;

      void operator()(const typename G::ConstEdgeIterator& edge);

      void operator++();

    protected:
      Vertex number_;
      AggregatesMap<Vertex>& aggregates_;
    };

    template<class G>
    AggregateRenumberer<G>::AggregateRenumberer(AggregatesMap<Vertex>& aggregates)
      :  number_(0), aggregates_(aggregates)
    {}

    template<class G>
    AggregateRenumberer<G>::operator Vertex() const
    {
      return number_;
    }

    template<class G>
    void AggregateRenumberer<G>::operator()(const typename G::ConstEdgeIterator& edge)
    {
      aggregates_[edge.target()]=number_;
    }

    template<class G>
    void AggregateRenumberer<G>::operator++()
    {
      ++number_;
    }

    template<class G, class I, class V>
    void renumberAggregates(const G& graph, I index, I endIndex, V& visitedMap,
                            AggregatesMap<typename G::VertexDescriptor>& aggregates)
    {
      AggregateRenumberer<G> renumberer(aggregates);

      for(I index1=index; index1 != endIndex; ++index1)
        if(aggregates[index1.index()]!=AggregatesMap<typename G::VertexDescriptor>::ISOLATED &&
           !get(visitedMap, index1.index())) {

          aggregates.template breadthFirstSearch<false>(index1.index(), aggregates[index1.index()],
                                                        graph, renumberer, visitedMap);
          aggregates[index1.index()] = renumberer;
          ++renumberer;
        }
      for(; index != endIndex; ++index)
        put(visitedMap, index.index(), false);
    }

  } // namespace AMG
} // namespace Dune
#endif


==> anc/xt-super/dune-istl/dune/istl/paamg/smoother.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_AMGSMOOTHER_HH
#define DUNE_AMGSMOOTHER_HH

#include <dune/istl/paamg/construction.hh>
#include <dune/istl/paamg/aggregates.hh>
#include <dune/istl/preconditioners.hh>
#include <dune/istl/schwarz.hh>
#include <dune/istl/novlpschwarz.hh>
#include <dune/common/propertymap.hh>
#include <dune/common/unused.hh>

namespace Dune
{
  namespace Amg
  {

    /**
     * @addtogroup ISTL_PAAMG
     *
     * @{
     */

    /** @file
     * @author Markus Blatt
     * @brief Classes for the generic construction and application
     * of the smoothers.
     */

    /**
     * @brief The default class for the smoother arguments.
     */
    template<class T>
    struct DefaultSmootherArgs
    {
      /**
       * @brief The type of the relaxation factor.
       */
      typedef T RelaxationFactor;

      /**
       * @brief The numbe of iterations to perform.
       */
      int iterations;
      /**
       * @brief The relaxation factor to use.
       */
      RelaxationFactor relaxationFactor;

      /**
       * @brief Default constructor.
       */
      DefaultSmootherArgs()
        : iterations(1), relaxationFactor(1.0)
      {}
    };

    /**
     * @brief Traits class for getting the attribute class of a smoother.
     */
    template<class T>
    struct SmootherTraits
    {
      typedef DefaultSmootherArgs<typename T::matrix_type::field_type> Arguments;

    };

    template<class X, class Y, class C, class T>
    struct SmootherTraits<BlockPreconditioner<X,Y,C,T> >
    {
      typedef DefaultSmootherArgs<typename T::matrix_type::field_type> Arguments;

    };

    template<class C, class T>
    struct SmootherTraits<NonoverlappingBlockPreconditioner<C,T> >
    {
      typedef DefaultSmootherArgs<typename T::matrix_type::field_type> Arguments;

    };

    /**
     * @brief Construction Arguments for the default smoothers
     */
    template<class T>
    class DefaultConstructionArgs
    {
      typedef typename T::matrix_type Matrix;

      typedef typename SmootherTraits<T>::Arguments SmootherArgs;

      typedef Dune::Amg::AggregatesMap<typename MatrixGraph<Matrix>::VertexDescriptor> AggregatesMap;

    public:
      virtual ~DefaultConstructionArgs()
      {}

      void setMatrix(const Matrix& matrix)
      {
        matrix_=&matrix;
      }
      virtual void setMatrix(const Matrix& matrix, const AggregatesMap& amap)
      {
        DUNE_UNUSED_PARAMETER(amap);
        setMatrix(matrix);
      }


      const Matrix& getMatrix() const
      {
        return *matrix_;
      }

      void setArgs(const SmootherArgs& args)
      {
        args_=&args;
      }

      template<class T1>
      void setComm(T1& comm)
      {
        DUNE_UNUSED_PARAMETER(comm);
      }

      const SequentialInformation& getComm()
      {
        return comm_;
      }

      const SmootherArgs getArgs() const
      {
        return *args_;
      }

    protected:
      const Matrix* matrix_;
    private:
      const SmootherArgs* args_;
      SequentialInformation comm_;
    };

    template<class T>
    struct ConstructionArgs
      : public DefaultConstructionArgs<T>
    {};

    template<class T, class C=SequentialInformation>
    class DefaultParallelConstructionArgs
      : public ConstructionArgs<T>
    {
    public:
      virtual ~DefaultParallelConstructionArgs()
      {}

      void setComm(const C& comm)
      {
        comm_ = &comm;
      }

      const C& getComm() const
      {
        return *comm_;
      }
    private:
      const C* comm_;
    };


    template<class T>
    class ConstructionTraits;

    /**
     * @brief Policy for the construction of the SeqSSOR smoother
     */
    template<class M, class X, class Y, int l>
    struct ConstructionTraits<SeqSSOR<M,X,Y,l> >
    {
      typedef DefaultConstructionArgs<SeqSSOR<M,X,Y,l> > Arguments;

      static inline SeqSSOR<M,X,Y,l>* construct(Arguments& args)
      {
        return new SeqSSOR<M,X,Y,l>(args.getMatrix(), args.getArgs().iterations,
                                    args.getArgs().relaxationFactor);
      }

      static inline void deconstruct(SeqSSOR<M,X,Y,l>* ssor)
      {
        delete ssor;
      }

    };


    /**
     * @brief Policy for the construction of the SeqSOR smoother
     */
    template<class M, class X, class Y, int l>
    struct ConstructionTraits<SeqSOR<M,X,Y,l> >
    {
      typedef DefaultConstructionArgs<SeqSOR<M,X,Y,l> > Arguments;

      static inline SeqSOR<M,X,Y,l>* construct(Arguments& args)
      {
        return new SeqSOR<M,X,Y,l>(args.getMatrix(), args.getArgs().iterations,
                                   args.getArgs().relaxationFactor);
      }

      static inline void deconstruct(SeqSOR<M,X,Y,l>* sor)
      {
        delete sor;
      }

    };
    /**
     * @brief Policy for the construction of the SeqJac smoother
     */
    template<class M, class X, class Y, int l>
    struct ConstructionTraits<SeqJac<M,X,Y,l> >
    {
      typedef DefaultConstructionArgs<SeqJac<M,X,Y,l> > Arguments;

      static inline SeqJac<M,X,Y,l>* construct(Arguments& args)
      {
        return new SeqJac<M,X,Y,l>(args.getMatrix(), args.getArgs().iterations,
                                   args.getArgs().relaxationFactor);
      }

      static void deconstruct(SeqJac<M,X,Y,l>* jac)
      {
        delete jac;
      }

    };


    /**
     * @brief Policy for the construction of the SeqILUn smoother
     */
    template<class M, class X, class Y>
    struct ConstructionTraits<SeqILU0<M,X,Y> >
    {
      typedef DefaultConstructionArgs<SeqILU0<M,X,Y> > Arguments;

      static inline SeqILU0<M,X,Y>* construct(Arguments& args)
      {
        return new SeqILU0<M,X,Y>(args.getMatrix(),
                                  args.getArgs().relaxationFactor);
      }

      static void deconstruct(SeqILU0<M,X,Y>* ilu)
      {
        delete ilu;
      }

    };

    template<class M, class X, class Y>
    class ConstructionArgs<SeqILUn<M,X,Y> >
      : public DefaultConstructionArgs<SeqILUn<M,X,Y> >
    {
    public:
      ConstructionArgs(int n=1)
        : n_(n)
      {}

      void setN(int n)
      {
        n_ = n;
      }
      int getN()
      {
        return n_;
      }

    private:
      int n_;
    };


    /**
     * @brief Policy for the construction of the SeqJac smoother
     */
    template<class M, class X, class Y>
    struct ConstructionTraits<SeqILUn<M,X,Y> >
    {
      typedef ConstructionArgs<SeqILUn<M,X,Y> > Arguments;

      static inline SeqILUn<M,X,Y>* construct(Arguments& args)
      {
        return new SeqILUn<M,X,Y>(args.getMatrix(), args.getN(),
                                  args.getArgs().relaxationFactor);
      }

      static void deconstruct(SeqILUn<M,X,Y>* ilu)
      {
        delete ilu;
      }

    };

    /**
     * @brief Policy for the construction of the ParSSOR smoother
     */
    template<class M, class X, class Y, class C>
    struct ConstructionTraits<ParSSOR<M,X,Y,C> >
    {
      typedef DefaultParallelConstructionArgs<M,C> Arguments;

      static inline ParSSOR<M,X,Y,C>* construct(Arguments& args)
      {
        return new ParSSOR<M,X,Y,C>(args.getMatrix(), args.getArgs().iterations,
                                    args.getArgs().relaxationFactor,
                                    args.getComm());
      }
      static inline void deconstruct(ParSSOR<M,X,Y,C>* ssor)
      {
        delete ssor;
      }
    };

    template<class X, class Y, class C, class T>
    struct ConstructionTraits<BlockPreconditioner<X,Y,C,T> >
    {
      typedef DefaultParallelConstructionArgs<T,C> Arguments;
      typedef ConstructionTraits<T> SeqConstructionTraits;
      static inline BlockPreconditioner<X,Y,C,T>* construct(Arguments& args)
      {
        return new BlockPreconditioner<X,Y,C,T>(*SeqConstructionTraits::construct(args),
                                                args.getComm());
      }

      static inline void deconstruct(BlockPreconditioner<X,Y,C,T>* bp)
      {
        SeqConstructionTraits::deconstruct(static_cast<T*>(&bp->preconditioner));
        delete bp;
      }

    };

    template<class C, class T>
    struct ConstructionTraits<NonoverlappingBlockPreconditioner<C,T> >
    {
      typedef DefaultParallelConstructionArgs<T,C> Arguments;
      typedef ConstructionTraits<T> SeqConstructionTraits;
      static inline NonoverlappingBlockPreconditioner<C,T>* construct(Arguments& args)
      {
        return new NonoverlappingBlockPreconditioner<C,T>(*SeqConstructionTraits::construct(args),
                                                          args.getComm());
      }

      static inline void deconstruct(NonoverlappingBlockPreconditioner<C,T>* bp)
      {
        SeqConstructionTraits::deconstruct(static_cast<T*>(&bp->preconditioner));
        delete bp;
      }

    };

    /**
     * @brief Helper class for applying the smoothers.
     *
     * The goal of this class is to get a symmetric AMG method
     * whenever possible.
     *
     * The specializations for SOR and SeqOverlappingSchwarz in
     * MultiplicativeSchwarzMode will apply
     * the smoother forward when pre and backward when post smoothing.
     */
    template<class T>
    struct SmootherApplier
    {
      typedef T Smoother;
      typedef typename Smoother::range_type Range;
      typedef typename Smoother::domain_type Domain;

      /**
       * @brief apply pre smoothing in forward direction
       *
       * @param smoother The smoother to use.
       * @param d The current defect.
       * @param v handle to store the update in.
       */
      static void preSmooth(Smoother& smoother, Domain& v, const Range& d)
      {
        smoother.apply(v,d);
      }

      /**
       * @brief apply post smoothing in forward direction
       *
       * @param smoother The smoother to use.
       * @param d The current defect.
       * @param v handle to store the update in.
       */
      static void postSmooth(Smoother& smoother, Domain& v, const Range& d)
      {
        smoother.apply(v,d);
      }
    };

    /**
     * @brief Apply pre smoothing on the current level.
     * @param levelContext the iterators of the current level.
     * @param steps The number of smoothing steps to apply.
     */
    template<typename LevelContext>
    void presmooth(LevelContext& levelContext, size_t steps)
    {
        for(std::size_t i=0; i < steps; ++i) {
          *levelContext.lhs=0;
          SmootherApplier<typename LevelContext::SmootherType>
            ::preSmooth(*levelContext.smoother, *levelContext.lhs,
                        *levelContext.rhs);
          // Accumulate update
          *levelContext.update += *levelContext.lhs;

          // update defect
          levelContext.matrix->applyscaleadd(-1, *levelContext.lhs, *levelContext.rhs);
          levelContext.pinfo->project(*levelContext.rhs);
        }
    }

    /**
     * @brief Apply post smoothing on the current level.
     * @param levelContext the iterators of the current level.
     * @param steps The number of smoothing steps to apply.
     */
    template<typename LevelContext>
    void postsmooth(LevelContext& levelContext, size_t steps)
    {
        for(std::size_t i=0; i < steps; ++i) {
          // update defect
          levelContext.matrix->applyscaleadd(-1, *levelContext.lhs,
                                             *levelContext.rhs);
          *levelContext.lhs=0;
          levelContext.pinfo->project(*levelContext.rhs);
          SmootherApplier<typename LevelContext::SmootherType>
            ::postSmooth(*levelContext.smoother, *levelContext.lhs, *levelContext.rhs);
          // Accumulate update
          *levelContext.update += *levelContext.lhs;
        }
    }

    template<class M, class X, class Y, int l>
    struct SmootherApplier<SeqSOR<M,X,Y,l> >
    {
      typedef SeqSOR<M,X,Y,l> Smoother;
      typedef typename Smoother::range_type Range;
      typedef typename Smoother::domain_type Domain;

      static void preSmooth(Smoother& smoother, Domain& v, Range& d)
      {
        smoother.template apply<true>(v,d);
      }


      static void postSmooth(Smoother& smoother, Domain& v, Range& d)
      {
        smoother.template apply<false>(v,d);
      }
    };

    template<class M, class X, class Y, class C, int l>
    struct SmootherApplier<BlockPreconditioner<X,Y,C,SeqSOR<M,X,Y,l> > >
    {
      typedef BlockPreconditioner<X,Y,C,SeqSOR<M,X,Y,l> > Smoother;
      typedef typename Smoother::range_type Range;
      typedef typename Smoother::domain_type Domain;

      static void preSmooth(Smoother& smoother, Domain& v, Range& d)
      {
        smoother.template apply<true>(v,d);
      }


      static void postSmooth(Smoother& smoother, Domain& v, Range& d)
      {
        smoother.template apply<false>(v,d);
      }
    };

    template<class M, class X, class Y, class C, int l>
    struct SmootherApplier<NonoverlappingBlockPreconditioner<C,SeqSOR<M,X,Y,l> > >
    {
      typedef NonoverlappingBlockPreconditioner<C,SeqSOR<M,X,Y,l> > Smoother;
      typedef typename Smoother::range_type Range;
      typedef typename Smoother::domain_type Domain;

      static void preSmooth(Smoother& smoother, Domain& v, Range& d)
      {
        smoother.template apply<true>(v,d);
      }


      static void postSmooth(Smoother& smoother, Domain& v, Range& d)
      {
        smoother.template apply<false>(v,d);
      }
    };

  } // end namespace Amg

  // forward declarations
  template<class M, class X, class MO, class MS, class A>
  class SeqOverlappingSchwarz;

  struct MultiplicativeSchwarzMode;

  namespace Amg
  {
    template<class M, class X, class MS, class TA>
    struct SmootherApplier<SeqOverlappingSchwarz<M,X,MultiplicativeSchwarzMode,
            MS,TA> >
    {
      typedef SeqOverlappingSchwarz<M,X,MultiplicativeSchwarzMode,MS,TA> Smoother;
      typedef typename Smoother::range_type Range;
      typedef typename Smoother::domain_type Domain;

      static void preSmooth(Smoother& smoother, Domain& v, const Range& d)
      {
        smoother.template apply<true>(v,d);
      }


      static void postSmooth(Smoother& smoother, Domain& v, const Range& d)
      {
        smoother.template apply<false>(v,d);

      }
    };

    //    template<class M, class X, class TM, class TA>
    //    class SeqOverlappingSchwarz;

    template<class T>
    struct SeqOverlappingSchwarzSmootherArgs
      : public DefaultSmootherArgs<T>
    {
      enum Overlap {vertex, aggregate, pairwise, none};

      Overlap overlap;
      bool onthefly;

      SeqOverlappingSchwarzSmootherArgs(Overlap overlap_=vertex,
                                        bool onthefly_=false)
        : overlap(overlap_), onthefly(onthefly_)
      {}
    };

    template<class M, class X, class TM, class TS, class TA>
    struct SmootherTraits<SeqOverlappingSchwarz<M,X,TM,TS,TA> >
    {
      typedef  SeqOverlappingSchwarzSmootherArgs<typename M::field_type> Arguments;
    };

    template<class M, class X, class TM, class TS, class TA>
    class ConstructionArgs<SeqOverlappingSchwarz<M,X,TM,TS,TA> >
      : public DefaultConstructionArgs<SeqOverlappingSchwarz<M,X,TM,TS,TA> >
    {
      typedef DefaultConstructionArgs<SeqOverlappingSchwarz<M,X,TM,TS,TA> > Father;

    public:
      typedef typename MatrixGraph<M>::VertexDescriptor VertexDescriptor;
      typedef Dune::Amg::AggregatesMap<VertexDescriptor> AggregatesMap;
      typedef typename AggregatesMap::AggregateDescriptor AggregateDescriptor;
      typedef typename SeqOverlappingSchwarz<M,X,TM,TS,TA>::subdomain_vector Vector;
      typedef typename Vector::value_type Subdomain;

      virtual void setMatrix(const M& matrix, const AggregatesMap& amap)
      {
        Father::setMatrix(matrix);

        std::vector<bool> visited(amap.noVertices(), false);
        typedef IteratorPropertyMap<std::vector<bool>::iterator,IdentityMap> VisitedMapType;
        VisitedMapType visitedMap(visited.begin());

        MatrixGraph<const M> graph(matrix);

        typedef SeqOverlappingSchwarzSmootherArgs<typename M::field_type> SmootherArgs;

        switch(Father::getArgs().overlap) {
        case SmootherArgs::vertex :
        {
          VertexAdder visitor(subdomains, amap);
          createSubdomains(matrix, graph, amap, visitor,  visitedMap);
        }
        break;
        case SmootherArgs::pairwise :
        {
          createPairDomains(graph);
        }
        break;
        case SmootherArgs::aggregate :
        {
          AggregateAdder<VisitedMapType> visitor(subdomains, amap, graph, visitedMap);
          createSubdomains(matrix, graph, amap, visitor, visitedMap);
        }
        break;
        case SmootherArgs::none :
          NoneAdder visitor;
          createSubdomains(matrix, graph, amap, visitor, visitedMap);
          break;
        default :
          DUNE_THROW(NotImplemented, "This overlapping scheme is not supported!");
        }
      }
      void setMatrix(const M& matrix)
      {
        Father::setMatrix(matrix);

        /* Create aggregates map where each aggregate is just one vertex. */
        AggregatesMap amap(matrix.N());
        VertexDescriptor v=0;
        for(typename AggregatesMap::iterator iter=amap.begin();
            iter!=amap.end(); ++iter)
          *iter=v++;

        std::vector<bool> visited(amap.noVertices(), false);
        typedef IteratorPropertyMap<std::vector<bool>::iterator,IdentityMap> VisitedMapType;
        VisitedMapType visitedMap(visited.begin());

        MatrixGraph<const M> graph(matrix);

        typedef SeqOverlappingSchwarzSmootherArgs<typename M::field_type> SmootherArgs;

        switch(Father::getArgs().overlap) {
        case SmootherArgs::vertex :
        {
          VertexAdder visitor(subdomains, amap);
          createSubdomains(matrix, graph, amap, visitor,  visitedMap);
        }
        break;
        case SmootherArgs::aggregate :
        {
          DUNE_THROW(NotImplemented, "Aggregate overlap is not supported yet");
          /*
             AggregateAdder<VisitedMapType> visitor(subdomains, amap, graph, visitedMap);
             createSubdomains(matrix, graph, amap, visitor, visitedMap);
           */
        }
        break;
        case SmootherArgs::pairwise :
        {
          createPairDomains(graph);
        }
        break;
        case SmootherArgs::none :
          NoneAdder visitor;
          createSubdomains(matrix, graph, amap, visitor, visitedMap);

        }
      }

      const Vector& getSubDomains()
      {
        return subdomains;
      }

    private:
      struct VertexAdder
      {
        VertexAdder(Vector& subdomains_, const AggregatesMap& aggregates_)
          : subdomains(subdomains_), max(-1), subdomain(-1), aggregates(aggregates_)
        {}
        template<class T>
        void operator()(const T& edge)
        {
          if(aggregates[edge.target()]!=AggregatesMap::ISOLATED)
            subdomains[subdomain].insert(edge.target());
        }
        int setAggregate(const AggregateDescriptor& aggregate_)
        {
          subdomain=aggregate_;
          max = std::max(subdomain, aggregate_);
          return subdomain;
        }
        int noSubdomains() const
        {
          return max+1;
        }
      private:
        Vector& subdomains;
        AggregateDescriptor max;
        AggregateDescriptor subdomain;
        const AggregatesMap& aggregates;
      };
      struct NoneAdder
      {
        template<class T>
        void operator()(const T& edge)
        {}
        int setAggregate(const AggregateDescriptor& aggregate_)
        {
          return -1;
        }
        int noSubdomains() const
        {
          return -1;
        }
      };

      template<class VM>
      struct AggregateAdder
      {
        AggregateAdder(Vector& subdomains_, const AggregatesMap& aggregates_,
                       const MatrixGraph<const M>& graph_, VM& visitedMap_)
          : subdomains(subdomains_), subdomain(-1), aggregates(aggregates_),
            adder(subdomains_, aggregates_), graph(graph_), visitedMap(visitedMap_)
        {}
        template<class T>
        void operator()(const T& edge)
        {
          subdomains[subdomain].insert(edge.target());
          // If we (the neighbouring vertex of the aggregate)
          // are not isolated, add the aggregate we belong to
          // to the same subdomain using the OneOverlapAdder
          if(aggregates[edge.target()]!=AggregatesMap::ISOLATED) {
            assert(aggregates[edge.target()]!=aggregate);
            typename AggregatesMap::VertexList vlist;
            aggregates.template breadthFirstSearch<true,false>(edge.target(), aggregate,
                                                               graph, vlist, adder, adder,
                                                               visitedMap);
          }
        }

        int setAggregate(const AggregateDescriptor& aggregate_)
        {
          adder.setAggregate(aggregate_);
          aggregate=aggregate_;
          return ++subdomain;
        }
        int noSubdomains() const
        {
          return subdomain+1;
        }

      private:
        AggregateDescriptor aggregate;
        Vector& subdomains;
        int subdomain;
        const AggregatesMap& aggregates;
        VertexAdder adder;
        const MatrixGraph<const M>& graph;
        VM& visitedMap;
      };

      void createPairDomains(const MatrixGraph<const M>& graph)
      {
        typedef typename MatrixGraph<const M>::ConstVertexIterator VIter;
        typedef typename MatrixGraph<const M>::ConstEdgeIterator EIter;
        typedef typename M::size_type size_type;

        std::set<std::pair<size_type,size_type> > pairs;
        int total=0;
        for(VIter v=graph.begin(), ve=graph.end(); ve != v; ++v)
          for(EIter e = v.begin(), ee=v.end(); ee!=e; ++e)
          {
            ++total;
            if(e.source()<e.target())
              pairs.insert(std::make_pair(e.source(),e.target()));
            else
              pairs.insert(std::make_pair(e.target(),e.source()));
          }


        subdomains.resize(pairs.size());
        Dune::dinfo <<std::endl<< "Created "<<pairs.size()<<" ("<<total<<") pair domains"<<std::endl<<std::endl;
        typedef typename std::set<std::pair<size_type,size_type> >::const_iterator SIter;
        typename Vector::iterator subdomain=subdomains.begin();

        for(SIter s=pairs.begin(), se =pairs.end(); se!=s; ++s)
        {
          subdomain->insert(s->first);
          subdomain->insert(s->second);
          ++subdomain;
        }
        std::size_t minsize=10000;
        std::size_t maxsize=0;
        int sum=0;
        for(typename Vector::size_type i=0; i < subdomains.size(); ++i) {
          sum+=subdomains[i].size();
          minsize=std::min(minsize, subdomains[i].size());
          maxsize=std::max(maxsize, subdomains[i].size());
        }
        Dune::dinfo<<"Subdomain size: min="<<minsize<<" max="<<maxsize<<" avg="<<(sum/subdomains.size())
                   <<" no="<<subdomains.size()<<std::endl;
      }

      template<class Visitor>
      void createSubdomains(const M& matrix, const MatrixGraph<const M>& graph,
                            const AggregatesMap& amap, Visitor& overlapVisitor,
                            IteratorPropertyMap<std::vector<bool>::iterator,IdentityMap>& visitedMap )
      {
        // count  number ag aggregates. We asume that the
        // aggregates are numbered consecutively from 0 exept
        // for the isolated ones. All isolated vertices form
        // one aggregate, here.
        int isolated=0;
        AggregateDescriptor maxAggregate=0;

        for(std::size_t i=0; i < amap.noVertices(); ++i)
          if(amap[i]==AggregatesMap::ISOLATED)
            isolated++;
          else
            maxAggregate = std::max(maxAggregate, amap[i]);

        subdomains.resize(maxAggregate+1+isolated);

        // reset the subdomains
        for(typename Vector::size_type i=0; i < subdomains.size(); ++i)
          subdomains[i].clear();

        // Create the subdomains from the aggregates mapping.
        // For each aggregate we mark all entries and the
        // neighbouring vertices as belonging to the same subdomain
        VertexAdder aggregateVisitor(subdomains, amap);

        for(VertexDescriptor i=0; i < amap.noVertices(); ++i)
          if(!get(visitedMap, i)) {
            AggregateDescriptor aggregate=amap[i];

            if(amap[i]==AggregatesMap::ISOLATED) {
              // isolated vertex gets its own aggregate
              subdomains.push_back(Subdomain());
              aggregate=subdomains.size()-1;
            }
            overlapVisitor.setAggregate(aggregate);
            aggregateVisitor.setAggregate(aggregate);
            subdomains[aggregate].insert(i);
            typename AggregatesMap::VertexList vlist;
            amap.template breadthFirstSearch<false,false>(i, aggregate, graph, vlist, aggregateVisitor,
                                                          overlapVisitor, visitedMap);
          }

        std::size_t minsize=10000;
        std::size_t maxsize=0;
        int sum=0;
        for(typename Vector::size_type i=0; i < subdomains.size(); ++i) {
          sum+=subdomains[i].size();
          minsize=std::min(minsize, subdomains[i].size());
          maxsize=std::max(maxsize, subdomains[i].size());
        }
        Dune::dinfo<<"Subdomain size: min="<<minsize<<" max="<<maxsize<<" avg="<<(sum/subdomains.size())
                   <<" no="<<subdomains.size()<<" isolated="<<isolated<<std::endl;



      }
      Vector subdomains;
    };


    template<class M, class X, class TM, class TS, class TA>
    struct ConstructionTraits<SeqOverlappingSchwarz<M,X,TM,TS,TA> >
    {
      typedef ConstructionArgs<SeqOverlappingSchwarz<M,X,TM,TS,TA> > Arguments;

      static inline SeqOverlappingSchwarz<M,X,TM,TS,TA>* construct(Arguments& args)
      {
        return new SeqOverlappingSchwarz<M,X,TM,TS,TA>(args.getMatrix(),
                                                       args.getSubDomains(),
                                                       args.getArgs().relaxationFactor,
                                                       args.getArgs().onthefly);
      }

      static void deconstruct(SeqOverlappingSchwarz<M,X,TM,TS,TA>* schwarz)
      {
        delete schwarz;
      }
    };


  } // namespace Amg
} // namespace Dune



#endif


==> anc/xt-super/dune-istl/dune/istl/paamg/test/CMakeLists.txt <==
if(MPI_FOUND)
  set(MPITESTS  galerkintest hierarchytest transfertest pamgtest)
endif(MPI_FOUND)

if(UMFPACK_FOUND)
  set(UMFPACKTESTS umfpackfastamg umfpackamgtest)
endif(UMFPACK_FOUND)
if(SUPERLU_FOUND)
  set(SUPERLUTESTS superlufastamg superluamgtest)
endif(SUPERLU_FOUND)
if(PARMETIS_FOUND)
  set(PARMETISTESTS pamgtest pamg_comm_repart_test)
endif(PARMETIS_FOUND)
if(CMAKE_USE_PTHREADS_INIT)
  set(PTHREADTESTS pthreadamgtest pthreadfastamgtest pthreadtwoleveltest)
  if(SUPERLU_FOUND OR UMFPACK_FOUND)
    set(PTHREADTESTS ${PTHREADTESTS} pthreaddirectamgtest pthreaddirectfastamgtest pthreaddirecttwoleveltest)
  endif(SUPERLU_FOUND OR UMFPACK_FOUND)
endif(CMAKE_USE_PTHREADS_INIT)
set(NORMALTESTS amgtest fastamg graphtest kamgtest twolevelmethodschwarztest twolevelmethodtest ${PTHREADTESTS})
set(ALLTESTS ${MPITESTS} ${PARMETISTESTS} ${NORMALTESTS} ${UMFPACKTESTS} ${SUPERLUTESTS})

# We do not want want to build the tests during make all,
# but just build them on demand
add_directory_test_target(_test_target)
add_dependencies(${_test_target} ${ALLTESTS})

find_package(Threads)
if(CMAKE_USE_PTHREADS_INIT)
  # test: pthreadamgtest
  add_executable(pthreadamgtest pthreadamgtest.cc)
  set_property(TARGET pthreadamgtest APPEND PROPERTY
    COMPILE_DEFINITIONS "MYAMG=Dune::Amg::AMG<Operator,Vector,Smoother>")
  target_link_libraries(pthreadamgtest "${CMAKE_THREAD_LIBS_INIT}")
  # test: pthreadfastamgtest
  add_executable(pthreadfastamgtest pthreadamgtest.cc)
  set_property(TARGET pthreadfastamgtest APPEND PROPERTY
    COMPILE_DEFINITIONS "MYAMG=Dune::Amg::FastAMG<Operator,Vector>")
  target_link_libraries(pthreadfastamgtest "${CMAKE_THREAD_LIBS_INIT}")
  # test: pthreadtwoleveltest
  add_executable(pthreadtwoleveltest pthreadtwoleveltest.cc)
  target_link_libraries(pthreadtwoleveltest "${CMAKE_THREAD_LIBS_INIT}")
  if(SUPERLU_FOUND OR UMFPACK_FOUND)
    # test: pthreaddirectamgtest
    add_executable(pthreaddirectamgtest pthreadamgtest.cc)
    set_property(TARGET pthreaddirectamgtest APPEND PROPERTY
      COMPILE_DEFINITIONS "MYAMG=Dune::Amg::AMG<Operator,Vector,Smoother>")
    target_link_libraries(pthreaddirectamgtest "${CMAKE_THREAD_LIBS_INIT}")
    # test: pthreaddirectfastamgtest
    add_executable(pthreaddirectfastamgtest pthreadamgtest.cc)
    set_property(TARGET pthreaddirectfastamgtest APPEND PROPERTY
      COMPILE_DEFINITIONS "MYAMG=Dune::Amg::FastAMG<Operator,Vector>")
    target_link_libraries(pthreaddirectfastamgtest "${CMAKE_THREAD_LIBS_INIT}")
    #test: pthreaddirecttwoleveltest
    add_executable(pthreaddirecttwoleveltest pthreadtwoleveltest.cc)
    target_link_libraries(pthreaddirecttwoleveltest "${CMAKE_THREAD_LIBS_INIT}")
    # add direct solver flags
    if(HAVE_SUPERLU)
      add_dune_superlu_flags(pthreaddirectamgtest pthreadfastamgtest pthreaddirecttwoleveltest)
    endif(HAVE_SUPERLU)
    if(HAVE_UMFPACK)
      add_dune_umfpack_flags(pthreaddirectamgtest pthreadfastamgtest pthreaddirecttwoleveltest)
    endif(HAVE_UMFPACK)
  endif(SUPERLU_FOUND OR UMFPACK_FOUND)
endif(CMAKE_USE_PTHREADS_INIT)

add_executable(amgtest "amgtest.cc")
add_executable(fastamg "fastamg.cc")
if(SUPERLU_FOUND)
  add_executable(superluamgtest "amgtest.cc")
  add_dune_superlu_flags(superluamgtest)
  add_executable(superlufastamg "fastamg.cc")
  add_dune_superlu_flags(superlufastamg)
endif(SUPERLU_FOUND)
if(UMFPACK_FOUND)
  add_executable(umfpackamgtest "amgtest.cc")
  add_dune_umfpack_flags(umfpackamgtest)
  add_executable(umfpackfastamg "fastamg.cc")
  add_dune_umfpack_flags(umfpackfastamg)
endif(UMFPACK_FOUND)
add_executable(twolevelmethodtest "twolevelmethodtest.cc")
add_dune_superlu_flags(twolevelmethodtest)
add_executable(galerkintest "galerkintest.cc")
add_executable(graphtest "graphtest.cc")
add_executable(hierarchytest "hierarchytest.cc")
add_executable(kamgtest "kamgtest.cc")
add_dune_superlu_flags(kamgtest)
add_executable(pamg_comm_repart_test "parallelamgtest.cc")
set_target_properties(pamg_comm_repart_test PROPERTIES COMPILE_FLAGS "-DAMG_REPART_ON_COMM_GRAPH")
add_executable(pamgtest "parallelamgtest.cc")
add_dune_superlu_flags(pamgtest)
add_executable(transfertest "transfertest.cc")
add_executable(twolevelmethodschwarztest "twolevelmethodtest.cc")
set_target_properties(twolevelmethodschwarztest PROPERTIES COMPILE_FLAGS "-DUSE_OVERLAPPINGSCHWARZ")
add_dune_superlu_flags(twolevelmethodschwarztest)

foreach(_exe ${ALLTESTS})
  target_link_libraries(${_exe} "dunecommon")
  add_test(${_exe} ${_exe})
endforeach(_exe ${ALLTESTS})

add_dune_mpi_flags("${MPITESTS}")
add_dune_parmetis_flags("${PARMETISTESTS}")


==> anc/xt-super/dune-istl/dune/istl/paamg/test/Makefile.am <==
if MPI
  MPITESTS =
  TESTPROGS = galerkintest hierarchytest pamgtest transfertest pamg_comm_repart_test
endif

if UMFPACK
  UMFPACKAMG = umfpackamgtest umfpackfastamg
endif

if DUNE_PTHREAD
  PTHREADTESTS = pthreadamgtest pthreadfastamgtest pthreadtwoleveltest
endif

NORMALTESTS = amgtest fastamg graphtest kamgtest twolevelmethodschwarztest twolevelmethodtest $(MPITESTS) $(UMFPACKAMG)

# which tests to run
TESTS = $(NORMALTESTS) $(TESTPROGS) $(PTHREADTESTS)

# programs just to build when "make check" is used
check_PROGRAMS = $(TESTPROGS) $(NORMALTESTS) $(PTHREADTESTS)

# define the programs

graphtest_SOURCES = graphtest.cc

transfertest_SOURCES = transfertest.cc
transfertest_CPPFLAGS = $(AM_CPPFLAGS)		\
	$(DUNEMPICPPFLAGS)
transfertest_LDFLAGS = $(AM_LDFLAGS)		\
	$(DUNEMPILDFLAGS)
transfertest_LDADD =				\
	$(DUNEMPILIBS)				\
	$(LDADD)

galerkintest_SOURCES = galerkintest.cc anisotropic.hh
galerkintest_CPPFLAGS = $(AM_CPPFLAGS)		\
	$(DUNEMPICPPFLAGS)
galerkintest_LDFLAGS = $(AM_LDFLAGS)		\
	$(DUNEMPILDFLAGS)
galerkintest_LDADD =				\
	$(DUNEMPILIBS)				\
	$(LDADD)

hierarchytest_SOURCES = hierarchytest.cc anisotropic.hh
hierarchytest_CPPFLAGS = $(AM_CPPFLAGS)		\
	$(DUNEMPICPPFLAGS)
hierarchytest_LDADD =				\
	$(DUNEMPILIBS)				\
	$(LDADD)
hierarchytest_LDFLAGS = $(AM_LDFLAGS)		\
	$(DUNEMPILDFLAGS)

amgtest_SOURCES = amgtest.cc
amgtest_CPPFLAGS = $(AM_CPPFLAGS) $(SUPERLU_CPPFLAGS)
amgtest_LDFLAGS = $(AM_LDFLAGS) $(SUPERLU_LDFLAGS)
amgtest_LDADD =					\
	$(SUPERLU_LIBS)				\
	$(LDADD)

umfpackamgtest_SOURCES = amgtest.cc
umfpackamgtest_CPPFLAGS = $(AM_CPPFLAGS) $(UMFPACK_CPPFLAGS)
umfpackamgtest_LDFLAGS = $(AM_LDFLAGS) $(UMFPACK_LDFLAGS)
umfpackamgtest_LDADD = $(UMFPACK_LIBS)

fastamg_SOURCES = fastamg.cc
fastamg_CPPFLAGS = $(AM_CPPFLAGS) $(SUPERLU_CPPFLAGS)
fastamg_LDFLAGS = $(AM_LDFLAGS) $(SUPERLU_LDFLAGS)
fastamg_LDADD =					\
	$(SUPERLU_LIBS)				\
	$(LDADD)

umfpackfastamg_SOURCES = fastamg.cc
umfpackfastamg_CPPFLAGS = $(AM_CPPFLAGS) $(UMFPACK_CPPFLAGS)
umfpackfastamg_LDFLAGS = $(AM_LDFLAGS) $(UMFPACK_LDFLAGS)
umfpackfastamg_LDADD = $(UMFPACK_LIBS)

kamgtest_SOURCES = kamgtest.cc
kamgtest_CPPFLAGS = $(AM_CPPFLAGS) $(SUPERLU_CPPFLAGS)
kamgtest_LDFLAGS = $(AM_LDFLAGS) $(SUPERLU_LDFLAGS)
kamgtest_LDADD =					\
	$(SUPERLU_LIBS)				\
	$(LDADD)

pamgtest_SOURCES = parallelamgtest.cc
pamgtest_CPPFLAGS = $(AM_CPPFLAGS)		\
	$(DUNEMPICPPFLAGS)			\
	$(SUPERLU_CPPFLAGS)			\
	$(PARMETIS_CPPFLAGS)
pamgtest_LDFLAGS = $(AM_LDFLAGS)		\
	$(DUNEMPILDFLAGS)			\
	$(PARMETIS_LDFLAGS)
pamgtest_LDADD =				\
	$(PARMETIS_LIBS)			\
	$(SUPERLU_LIBS)				\
	$(DUNEMPILIBS)				\
	$(LDADD)

pamg_comm_repart_test_SOURCES = parallelamgtest.cc
pamg_comm_repart_test_CPPFLAGS = $(AM_CPPFLAGS)		\
	$(DUNEMPICPPFLAGS)			\
	$(SUPERLU_CPPFLAGS)			\
	$(PARMETIS_CPPFLAGS) -DAMG_REPART_ON_COMM_GRAPH
pamg_comm_repart_test_LDFLAGS = $(AM_LDFLAGS)		\
	$(DUNEMPILDFLAGS)			\
	$(PARMETIS_LDFLAGS)
pamg_comm_repart_test_LDADD =				\
	$(PARMETIS_LIBS)			\
	$(SUPERLU_LIBS)				\
	$(DUNEMPILIBS)				\
	$(LDADD)

twolevelmethodschwarztest_SOURCES = twolevelmethodtest.cc
twolevelmethodschwarztest_CPPFLAGS = $(AM_CPPFLAGS) $(SUPERLU_CPPFLAGS) -DUSE_OVERLAPPINGSCHWARZ
twolevelmethodschwarztest_LDFLAGS = $(AM_LDFLAGS) $(SUPERLU_LDFLAGS)
twolevelmethodschwarztest_LDADD =					\
	$(SUPERLU_LIBS)				\
	$(LDADD)

twolevelmethodtest_SOURCES = twolevelmethodtest.cc
twolevelmethodtest_CPPFLAGS = $(AM_CPPFLAGS) $(SUPERLU_CPPFLAGS)
twolevelmethodtest_LDFLAGS = $(AM_LDFLAGS) $(SUPERLU_LDFLAGS)
twolevelmethodtest_LDADD =					\
	$(SUPERLU_LIBS)				\
	$(LDADD)

pthreadamgtest_SOURCES = pthreadamgtest.cc
pthreadamgtest_CPPFLAGS = $(AM_CPPFLAGS) $(PTHREAD_CFLAGS) -DMYAMG="Dune::Amg::AMG<Operator,Vector,Smoother>"
pthreadamgtest_LDFLAGS = $(AM_LDFLAGS) $(PTHREAD_CFLAGS)
pthreadamgtest_LDADD = $(PTHREAD_LIBS) $(LDADD)

pthreadfastamgtest_SOURCES = pthreadamgtest.cc
pthreadfastamgtest_CPPFLAGS = $(AM_CPPFLAGS) $(PTHREAD_CFLAGS) -DMYAMG="Dune::Amg::FastAMG<Operator,Vector>"
pthreadfastamgtest_LDFLAGS = $(AM_LDFLAGS) $(PTHREAD_CFLAGS)
pthreadfastamgtest_LDADD = $(PTHREAD_LIBS) $(LDADD)

pthreadtwoleveltest_SOURCES = pthreadtwoleveltest.cc
pthreadtwoleveltest_CPPFLAGS = $(AM_CPPFLAGS) $(PTHREAD_CFLAGS)
pthreadtwoleveltest_LDFLAGS = $(AM_LDFLAGS) $(PTHREAD_CFLAGS)
pthreadtwoleveltest_LDADD = $(PTHREAD_LIBS) $(LDADD)

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-istl/dune/istl/paamg/test/amgtest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include "config.h"

/*#include"xreal.h"

   namespace std
   {

   HPA::xreal abs(const HPA::xreal& t)
   {
    return t>=0?t:-t;
   }

   };
 */

#include "anisotropic.hh"
#include <dune/common/timer.hh>
#include <dune/common/parallel/indexset.hh>
#include <dune/common/parallel/collectivecommunication.hh>
#include <dune/istl/paamg/amg.hh>
#include <dune/istl/paamg/pinfo.hh>
#include <dune/istl/solvers.hh>
#include <cstdlib>
#include <ctime>
#include <complex>

typedef double XREAL;
// typedef std::complex<double> XREAL;

/*
   typedef HPA::xreal XREAL;

   namespace Dune
   {
   template<>
   struct DoubleConverter<HPA::xreal>
   {
   static double toDouble(const HPA::xreal& t)
   {
     return t._2double();
   }
   };
   }
 */

template<class M, class V>
void randomize(const M& mat, V& b)
{
  V x=b;

  srand((unsigned)std::clock());

  typedef typename V::iterator iterator;
  for(iterator i=x.begin(); i != x.end(); ++i)
    *i=(rand() / (RAND_MAX + 1.0));

  mat.mv(static_cast<const V&>(x), b);
}


template <int BS>
void testAMG(int N, int coarsenTarget, int ml)
{

  std::cout<<"N="<<N<<" coarsenTarget="<<coarsenTarget<<" maxlevel="<<ml<<std::endl;


  typedef Dune::ParallelIndexSet<int,LocalIndex,512> ParallelIndexSet;

  ParallelIndexSet indices;
  typedef Dune::FieldMatrix<XREAL,BS,BS> MatrixBlock;
  typedef Dune::BCRSMatrix<MatrixBlock> BCRSMat;
  typedef Dune::FieldVector<XREAL,BS> VectorBlock;
  typedef Dune::BlockVector<VectorBlock> Vector;
  typedef Dune::MatrixAdapter<BCRSMat,Vector,Vector> Operator;
  typedef Dune::CollectiveCommunication<void*> Comm;
  int n;

  Comm c;
  BCRSMat mat = setupAnisotropic2d<BCRSMat>(N, indices, c, &n, 1);

  Vector b(mat.N()), x(mat.M());

  b=0;
  x=100;

  setBoundary(x, b, N);

  x=0;
  randomize(mat, b);

  if(N<6) {
    Dune::printmatrix(std::cout, mat, "A", "row");
    Dune::printvector(std::cout, x, "x", "row");
  }

  Dune::Timer watch;

  watch.reset();
  Operator fop(mat);

  typedef typename std::conditional< std::is_convertible<XREAL, typename Dune::FieldTraits<XREAL>::real_type>::value,
                   Dune::Amg::FirstDiagonal, Dune::Amg::RowSum >::type Norm;
  typedef Dune::Amg::CoarsenCriterion<Dune::Amg::UnSymmetricCriterion<BCRSMat,Norm> >
          Criterion;
  typedef Dune::SeqSSOR<BCRSMat,Vector,Vector> Smoother;
  //typedef Dune::SeqSOR<BCRSMat,Vector,Vector> Smoother;
  //typedef Dune::SeqJac<BCRSMat,Vector,Vector> Smoother;
  //typedef Dune::SeqOverlappingSchwarz<BCRSMat,Vector,Dune::MultiplicativeSchwarzMode> Smoother;
  //typedef Dune::SeqOverlappingSchwarz<BCRSMat,Vector,Dune::SymmetricMultiplicativeSchwarzMode> Smoother;
  //typedef Dune::SeqOverlappingSchwarz<BCRSMat,Vector> Smoother;
  typedef typename Dune::Amg::SmootherTraits<Smoother>::Arguments SmootherArgs;

  SmootherArgs smootherArgs;

  smootherArgs.iterations = 1;

  //smootherArgs.overlap=SmootherArgs::vertex;
  //smootherArgs.overlap=SmootherArgs::none;
  //smootherArgs.overlap=SmootherArgs::aggregate;

  smootherArgs.relaxationFactor = 1;

  Criterion criterion(15,coarsenTarget);
  criterion.setDefaultValuesIsotropic(2);
  criterion.setAlpha(.67);
  criterion.setBeta(1.0e-4);
  criterion.setMaxLevel(ml);
  criterion.setSkipIsolated(false);

  Dune::SeqScalarProduct<Vector> sp;
  typedef Dune::Amg::AMG<Operator,Vector,Smoother> AMG;

  Smoother smoother(mat,1,1);

  AMG amg(fop, criterion, smootherArgs, 1, 1, 1, false);


  double buildtime = watch.elapsed();

  std::cout<<"Building hierarchy took "<<buildtime<<" seconds"<<std::endl;

  Dune::GeneralizedPCGSolver<Vector> amgCG(fop,amg,1e-6,80,2);
  //Dune::LoopSolver<Vector> amgCG(fop, amg, 1e-4, 10000, 2);
  watch.reset();
  Dune::InverseOperatorResult r;
  amgCG.apply(x,b,r);

  XREAL solvetime = watch.elapsed();

  std::cout<<"AMG solving took "<<solvetime<<" seconds"<<std::endl;

  std::cout<<"AMG building took "<<(buildtime/r.elapsed*r.iterations)<<" iterations"<<std::endl;
  std::cout<<"AMG building together with solving took "<<buildtime+solvetime<<std::endl;

  /*
     watch.reset();
     cg.apply(x,b,r);

     std::cout<<"CG solving took "<<watch.elapsed()<<" seconds"<<std::endl;
   */
}


int main(int argc, char** argv)
{

  int N=100;
  int coarsenTarget=1200;
  int ml=10;

  if(argc>1)
    N = atoi(argv[1]);

  if(argc>2)
    coarsenTarget = atoi(argv[2]);

  if(argc>3)
    ml = atoi(argv[3]);

  testAMG<1>(N, coarsenTarget, ml);
  testAMG<2>(N, coarsenTarget, ml);

}


==> anc/xt-super/dune-istl/dune/istl/paamg/test/anisotropic.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef ANISOTROPIC_HH
#define  ANISOTROPIC_HH
#include <dune/common/fmatrix.hh>
#include <dune/common/unused.hh>
#include <dune/common/parallel/indexset.hh>
#include <dune/common/parallel/plocalindex.hh>
#include <dune/common/parallel/collectivecommunication.hh>
#include <dune/istl/bcrsmatrix.hh>
#include <dune/istl/owneroverlapcopy.hh>

typedef Dune::OwnerOverlapCopyAttributeSet GridAttributes;
typedef GridAttributes::AttributeSet GridFlag;
typedef Dune::ParallelLocalIndex<GridFlag> LocalIndex;

template<class M, class G, class L, int n>
void setupPattern(int N, M& mat, Dune::ParallelIndexSet<G,L,n>& indices, int overlapStart, int overlapEnd,
                  int start, int end);

template<class M>
void fillValues(int N, M& mat, int overlapStart, int overlapEnd, int start, int end);


template<class M, class G, class L, class C, int n>
M setupAnisotropic2d(int N, Dune::ParallelIndexSet<G,L,n>& indices,
                     const Dune::CollectiveCommunication<C>& p, int *nout, typename M::block_type::value_type eps=1.0);


template<class M, class G, class L, int s>
void setupPattern(int N, M& mat, Dune::ParallelIndexSet<G,L,s>& indices, int overlapStart, int overlapEnd,
                  int start, int end)
{
  int n = overlapEnd - overlapStart;

  typename M::CreateIterator iter = mat.createbegin();
  indices.beginResize();

  for(int j=0; j < N; j++)
    for(int i=overlapStart; i < overlapEnd; i++, ++iter) {
      int global = j*N+i;
      GridFlag flag = GridAttributes::owner;
      bool isPublic = false;

      if((i<start && i > 0) || (i>= end && i < N-1))
        flag=GridAttributes::copy;

      if(i<start+1 || i>= end-1) {
        isPublic = true;
        indices.add(global, LocalIndex(iter.index(), flag, isPublic));
      }


      iter.insert(iter.index());

      // i direction
      if(i > overlapStart )
        // We have a left neighbour
        iter.insert(iter.index()-1);

      if(i < overlapEnd-1)
        // We have a rigt neighbour
        iter.insert(iter.index()+1);

      // j direction
      // Overlap is a dirichlet border, discard neighbours
      if(flag != GridAttributes::copy) {
        if(j>0)
          // lower neighbour
          iter.insert(iter.index()-n);
        if(j<N-1)
          // upper neighbour
          iter.insert(iter.index()+n);
      }
    }
  indices.endResize();
}

template<class M, class T>
void fillValues(int N, M& mat, int overlapStart, int overlapEnd, int start, int end, T eps)
{
  DUNE_UNUSED_PARAMETER(N);
  typedef typename M::block_type Block;
  Block dval(0), bone(0), bmone(0), beps(0);

  for(typename Block::RowIterator b = dval.begin(); b !=  dval.end(); ++b)
    b->operator[](b.index())=2.0+2.0*eps;

  for(typename Block::RowIterator b=bone.begin(); b !=  bone.end(); ++b)
    b->operator[](b.index())=1.0;

  for(typename Block::RowIterator b=bmone.begin(); b !=  bmone.end(); ++b)
    b->operator[](b.index())=-1.0;

  for(typename Block::RowIterator b=beps.begin(); b !=  beps.end(); ++b)
    b->operator[](b.index())=-eps;

  int n = overlapEnd-overlapStart;
  typedef typename M::ColIterator ColIterator;
  typedef typename M::RowIterator RowIterator;

  for (RowIterator i = mat.begin(); i != mat.end(); ++i) {
    // calculate coordinate
    int y = i.index() / n;
    int x = overlapStart + i.index() - y * n;

    ColIterator endi = (*i).end();

    if(x<start || x >= end) { // || x==0 || x==N-1 || y==0 || y==N-1){
      // overlap node is dirichlet border
      ColIterator j = (*i).begin();

      for(; j.index() < i.index(); ++j)
        *j=0;

      *j = bone;

      for(++j; j != endi; ++j)
        *j=0;
    }else{
      for(ColIterator j = (*i).begin(); j != endi; ++j)
        if(j.index() == i.index())
          *j=dval;
        else if(j.index()+1==i.index() || j.index()-1==i.index())
          *j=beps;
        else
          *j=bmone;
    }
  }
}

template<class V, class G, class L, int s>
void setBoundary(V& lhs, V& rhs, const G& n, Dune::ParallelIndexSet<G,L,s>& indices)
{
  typedef typename Dune::ParallelIndexSet<G,L,s>::const_iterator Iter;
  for(Iter i=indices.begin(); i != indices.end(); ++i) {
    G x = i->global()/n;
    G y = i->global()%n;

    if(x==0 || y ==0 || x==n-1 || y==n-1) {
      //double h = 1.0 / ((double) (n-1));
      lhs[i->local()]=rhs[i->local()]=0; //((double)x)*((double)y)*h*h;
    }
  }
}

template<class V, class G>
void setBoundary(V& lhs, V& rhs, const G& N)
{
  typedef typename V::block_type Block;
  typedef typename Block::value_type T;
  for(int j=0; j < N; ++j)
    for(int i=0; i < N; i++)
      if(i==0 || j ==0 || i==N-1 || j==N-1) {
        T h = 1.0 / ((double) (N-1));
        T x, y;
        if(i==N-1)
          x=1;
        else
          x = ((T) i)*h;
        if(j==N-1)
          y = 1;
        else
          y = ((T) j)*h;

        lhs[j*N+i]=rhs[j*N+i]=0; //x*y;
      }
}

template<class M, class G, class L, class C, int s>
M setupAnisotropic2d(int N, Dune::ParallelIndexSet<G,L,s>& indices, const Dune::CollectiveCommunication<C>& p, int *nout, typename M::block_type::value_type eps)
{
  int procs=p.size(), rank=p.rank();

  typedef M BCRSMat;

  // calculate size of local matrix in the distributed direction
  int start, end, overlapStart, overlapEnd;

  int n = N/procs; // number of unknowns per process
  int bigger = N%procs; // number of process with n+1 unknows

  // Compute owner region
  if(rank<bigger) {
    start = rank*(n+1);
    end   = start+(n+1);
  }else{
    start = bigger*(n+1) + (rank-bigger) * n;
    end   = start+n;
  }

  // Compute overlap region
  if(start>0)
    overlapStart = start - 1;
  else
    overlapStart = start;

  if(end<N)
    overlapEnd = end + 1;
  else
    overlapEnd = end;

  int noKnown = overlapEnd-overlapStart;

  *nout = noKnown;

  BCRSMat mat(noKnown*N, noKnown*N, noKnown*N*5, BCRSMat::row_wise);

  setupPattern(N, mat, indices, overlapStart, overlapEnd, start, end);
  fillValues(N, mat, overlapStart, overlapEnd, start, end, eps);

  //  Dune::printmatrix(std::cout,mat,"aniso 2d","row",9,1);

  return mat;
}
#endif


==> anc/xt-super/dune-istl/dune/istl/paamg/test/fastamg.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include "config.h"

#include "anisotropic.hh"
#include <dune/common/timer.hh>
#include <dune/common/parallel/indexset.hh>
#include <dune/common/parallel/collectivecommunication.hh>
#include <dune/istl/paamg/fastamg.hh>
#include <dune/istl/paamg/pinfo.hh>
#include <dune/istl/solvers.hh>
#include <cstdlib>
#include <ctime>

template<class M, class V>
void randomize(const M& mat, V& b)
{
  V x=b;

  srand((unsigned)std::clock());

  typedef typename V::iterator iterator;
  for(iterator i=x.begin(); i != x.end(); ++i)
    *i=(rand() / (RAND_MAX + 1.0));

  mat.mv(static_cast<const V&>(x), b);
}

template <int BS>
void testAMG(int N, int coarsenTarget, int ml)
{

  std::cout<<"N="<<N<<" coarsenTarget="<<coarsenTarget<<" maxlevel="<<ml<<std::endl;


  typedef Dune::ParallelIndexSet<int,LocalIndex,512> ParallelIndexSet;

  ParallelIndexSet indices;
  typedef Dune::FieldMatrix<double,BS,BS> MatrixBlock;
  typedef Dune::BCRSMatrix<MatrixBlock> BCRSMat;
  typedef Dune::FieldVector<double,BS> VectorBlock;
  typedef Dune::BlockVector<VectorBlock> Vector;
  typedef Dune::MatrixAdapter<BCRSMat,Vector,Vector> Operator;
  typedef Dune::CollectiveCommunication<void*> Comm;
  int n;

  Comm c;
  BCRSMat mat = setupAnisotropic2d<BCRSMat>(N, indices, c, &n, 1);

  Vector b(mat.N()), x(mat.M());

  b=0;
  x=100;

  setBoundary(x, b, N);

  x=0;
  randomize(mat, b);

  if(N<6) {
    Dune::printmatrix(std::cout, mat, "A", "row");
    Dune::printvector(std::cout, x, "x", "row");
  }

  Dune::Timer watch;

  watch.reset();
  Operator fop(mat);

  typedef Dune::Amg::AggregationCriterion<Dune::Amg::SymmetricMatrixDependency<BCRSMat,Dune::Amg::FirstDiagonal> > CriterionBase;
  typedef Dune::Amg::CoarsenCriterion<CriterionBase> Criterion;

  Criterion criterion(15,coarsenTarget);
  criterion.setDefaultValuesIsotropic(2);
  criterion.setAlpha(.67);
  criterion.setBeta(1.0e-4);
  criterion.setMaxLevel(ml);
  criterion.setSkipIsolated(false);

  Dune::SeqScalarProduct<Vector> sp;
  typedef Dune::Amg::FastAMG<Operator,Vector> AMG;
  Dune::Amg::Parameters parms;

  AMG amg(fop, criterion, parms);

  double buildtime = watch.elapsed();

  std::cout<<"Building hierarchy took "<<buildtime<<" seconds"<<std::endl;

  Dune::GeneralizedPCGSolver<Vector> amgCG(fop,amg,1e-6,80,2);
  //Dune::LoopSolver<Vector> amgCG(fop, amg, 1e-4, 10000, 2);
  watch.reset();
  Dune::InverseOperatorResult r;
  amgCG.apply(x,b,r);

  double solvetime = watch.elapsed();

  std::cout<<"AMG solving took "<<solvetime<<" seconds"<<std::endl;

  std::cout<<"AMG building took "<<(buildtime/r.elapsed*r.iterations)<<" iterations"<<std::endl;
  std::cout<<"AMG building together with solving took "<<buildtime+solvetime<<std::endl;

  /*
     watch.reset();
     cg.apply(x,b,r);

     std::cout<<"CG solving took "<<watch.elapsed()<<" seconds"<<std::endl;
   */
}


int main(int argc, char** argv)
{

  int N=100;
  int coarsenTarget=1200;
  int ml=10;

  if(argc>1)
    N = atoi(argv[1]);

  if(argc>2)
    coarsenTarget = atoi(argv[2]);

  if(argc>3)
    ml = atoi(argv[3]);

  testAMG<1>(N, coarsenTarget, ml);
  testAMG<2>(N, coarsenTarget, ml);

}


==> anc/xt-super/dune-istl/dune/istl/paamg/test/galerkintest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <config.h>

#include <iostream>
#include <dune/common/enumset.hh>
#include <dune/common/tuples.hh>
#include <dune/common/parallel/communicator.hh>
#include <dune/istl/paamg/galerkin.hh>
#include <dune/istl/paamg/dependency.hh>
#include <dune/istl/paamg/globalaggregates.hh>
#include <dune/istl/paamg/pinfo.hh>
#include <dune/istl/io.hh>
#include <dune/istl/bcrsmatrix.hh>
#include <dune/common/fmatrix.hh>
#include <dune/istl/paamg/indicescoarsener.hh>
#include <dune/istl/paamg/galerkin.hh>
#include <dune/istl/owneroverlapcopy.hh>
#include <dune/common/propertymap.hh>
#include "anisotropic.hh"
//#include<dune/istl/paamg/aggregates.hh>

template<int BS>
void testCoarsenIndices(int N)
{

  int procs, rank;
  MPI_Comm_rank(MPI_COMM_WORLD, &rank);
  MPI_Comm_size(MPI_COMM_WORLD, &procs);


  typedef Dune::OwnerOverlapCopyCommunication<int> ParallelInformation;
  typedef typename ParallelInformation::ParallelIndexSet ParallelIndexSet;
  typedef typename ParallelInformation::RemoteIndices RemoteIndices;
  typedef Dune::FieldMatrix<double,BS,BS> Block;
  typedef Dune::BCRSMatrix<Block> BCRSMat;
  int n;

  ParallelInformation pinfo(MPI_COMM_WORLD);
  ParallelIndexSet& indices = pinfo.indexSet();
  RemoteIndices& remoteIndices = pinfo.remoteIndices();

  typedef Dune::CollectiveCommunication<MPI_Comm> Comm;
  Comm cc(MPI_COMM_WORLD);

  BCRSMat mat = setupAnisotropic2d<BCRSMat>(N, indices, cc, &n);

  pinfo.remoteIndices().template rebuild<false>();

  typedef Dune::Amg::MatrixGraph<BCRSMat> MatrixGraph;
  typedef Dune::Amg::SubGraph<Dune::Amg::MatrixGraph<BCRSMat>,std::vector<bool> > SubGraph;
  typedef Dune::Amg::PropertiesGraph<SubGraph,Dune::Amg::VertexProperties,
      Dune::Amg::EdgeProperties, Dune::IdentityMap, typename SubGraph::EdgeIndexMap> PropertiesGraph;
  typedef typename PropertiesGraph::VertexDescriptor Vertex;
  typedef Dune::Amg::SymmetricCriterion<BCRSMat,Dune::Amg::FirstDiagonal>
  Criterion;

  MatrixGraph mg(mat);
  std::vector<bool> excluded(mat.N());

  typedef ParallelIndexSet::iterator IndexIterator;
  IndexIterator iend = indices.end();
  typename std::vector<bool>::iterator iter=excluded.begin();

  for(IndexIterator index = indices.begin(); index != iend; ++index, ++iter)
    *iter = (index->local().attribute()==GridAttributes::copy);

  SubGraph sg(mg, excluded);
  PropertiesGraph pg(sg, Dune::IdentityMap(), sg.getEdgeIndexMap());
  Dune::Amg::AggregatesMap<Vertex> aggregatesMap(pg.noVertices());

  std::cout << "fine indices: "<<indices << std::endl;
  std::cout << "fine remote: "<<remoteIndices << std::endl;

  int noAggregates, isoAggregates, oneAggregates, skipped;

  Dune::tie(noAggregates, isoAggregates, oneAggregates,skipped) = aggregatesMap.buildAggregates(mat, pg, Criterion(), false);

  Dune::Amg::printAggregates2d(aggregatesMap, n, N, std::cout);

  ParallelInformation coarseInfo(MPI_COMM_WORLD);
  ParallelIndexSet&      coarseIndices = coarseInfo.indexSet();
  RemoteIndices& coarseRemote = coarseInfo.remoteIndices();

  typename Dune::PropertyMapTypeSelector<Dune::Amg::VertexVisitedTag,PropertiesGraph>::Type visitedMap = Dune::get(Dune::Amg::VertexVisitedTag(), pg);

  pinfo.buildGlobalLookup(aggregatesMap.noVertices());

  int noCoarseVertices = Dune::Amg::IndicesCoarsener<ParallelInformation,Dune::EnumItem<GridFlag,GridAttributes::copy> >::coarsen(pinfo,
                                                                                                                                  pg,
                                                                                                                                  visitedMap,
                                                                                                                                  aggregatesMap,
                                                                                                                                  coarseInfo,
                                                                                                                                  noAggregates);

  coarseInfo.buildGlobalLookup(noCoarseVertices);
  std::cout << rank <<": coarse indices: " <<coarseIndices << std::endl;
  std::cout << rank <<": coarse remote indices:"<<coarseRemote <<std::endl;

  typedef Dune::Interface Interface;
  typedef Dune::BufferedCommunicator Communicator;
  Interface interface;
  interface.build(remoteIndices, Dune::EnumItem<GridFlag,GridAttributes::owner>(), Dune::EnumItem<GridFlag, GridAttributes::copy>());
  Communicator communicator;

  typedef Dune::Amg::GlobalAggregatesMap<Vertex,ParallelIndexSet> GlobalMap;

  GlobalMap gmap(aggregatesMap, coarseInfo.globalLookup());

  communicator.build<GlobalMap>(interface);

  Dune::Amg::printAggregates2d(aggregatesMap, n, N, std::cout);

  communicator.template forward<Dune::Amg::AggregatesGatherScatter<typename MatrixGraph::VertexDescriptor,ParallelIndexSet> >(gmap);

  std::cout<<"Communicated: ";
  Dune::Amg::printAggregates2d(aggregatesMap, n, N, std::cout);

  Dune::Amg::GalerkinProduct<ParallelInformation> productBuilder;

  typedef Dune::IteratorPropertyMap<bool*, Dune::IdentityMap> VisitedMap2;
  /*
     Vector visited;
     visited.reserve(mg.maxVertex());
     Iterator visitedIterator=visited.begin();
   */
  std::cout<<n*n<<"=="<<mg.noVertices()<<std::endl;

  assert(mat.N()==mg.maxVertex()+1);

  bool* visitedIterator = new bool[mat.N()];

  for(Vertex i=0; i < mat.N(); ++i)
    visitedIterator[i]=false;

  VisitedMap2 visitedMap2(visitedIterator, Dune::IdentityMap());

  BCRSMat* coarseMat = productBuilder.build(mg, visitedMap2, pinfo,
                                            aggregatesMap, noCoarseVertices,
                                            Dune::EnumItem<GridFlag,GridAttributes::copy>());

  delete[] visitedIterator;
  pinfo.freeGlobalLookup();
  productBuilder.calculate(mat, aggregatesMap, *coarseMat, coarseInfo, Dune::EnumItem<GridFlag,GridAttributes::copy>());

  if(N<5) {
    Dune::printmatrix(std::cout,mat,"fine","row",9,1);
    Dune::printmatrix(std::cout,*coarseMat,"coarse","row",9,1);
  }
}


int main(int argc, char **argv)
{
  MPI_Init(&argc, &argv);
  int N=5;

  if(argc>1)
    N = atoi(argv[1]);
  std::cout<<"Galerkin test with N="<<5<<std::endl;
  testCoarsenIndices<1>(N);
  MPI_Finalize();
}


==> anc/xt-super/dune-istl/dune/istl/paamg/test/graphtest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
// start with including some headers
#include "config.h"
#include <iostream>               // for input/output to shell

#include <dune/istl/paamg/graph.hh>
#include <dune/istl/paamg/dependency.hh>
#include <dune/istl/paamg/aggregates.hh>
#include <dune/istl/istlexception.hh>
#include <dune/istl/bcrsmatrix.hh>
#include <dune/common/fmatrix.hh>
#include <dune/common/typetraits.hh>
#include <dune/istl/io.hh>

int testEdgeDepends(const Dune::Amg::EdgeProperties& flags)
{
  int ret=0;

  if(!flags.depends()) {
    std::cerr << "Depends does not return true after setDepends! "<<__FILE__
              <<":"<<__LINE__<<std::endl;
    ret++;
  }

  if(flags.influences()) {
    std::cerr << "Influences should not return true after setDepends! "<<__FILE__
              <<":"<<__LINE__<<std::endl;
    ret++;
  }

  if(!flags.isStrong()) {
    std::cerr <<"Should be strong after setDepends! "<<__FILE__
              <<":"<<__LINE__<<std::endl;
    ret++;
  }

  if(!flags.isOneWay()) {
    std::cerr <<"Should be oneWay after setDepends! "<<__FILE__
              <<":"<<__LINE__<<std::endl;
    ret++;
  }

  if(flags.isTwoWay()) {
    std::cerr <<"Should not be twoWay after setDepends! "<<__FILE__
              <<":"<<__LINE__<<std::endl;
    ret++;
  }
  return ret;
}

int testEdgeInfluences(const Dune::Amg::EdgeProperties& flags)
{
  int ret=0;

  if(!flags.influences()) {
    std::cerr << "Influences does not return true after setInfluences! "<<__FILE__
              <<":"<<__LINE__<<std::endl;
    ret++;
  }

  if(!flags.isStrong()) {
    std::cerr <<"Should be strong after setDepends and setInfluences! "<<__FILE__
              <<":"<<__LINE__<<std::endl;
    ret++;
  }

  if(flags.isOneWay()) {
    std::cerr <<"Should not be oneWay after setDepends and setInfluences! "<<__FILE__
              <<":"<<__LINE__<<std::endl;
    ret++;
  }

  if(flags.isTwoWay()) {
    std::cerr <<"Should not be twoWay after setInfluences! "<<__FILE__
              <<":"<<__LINE__<<std::endl;
    ret++;
  }
  return ret;

}

int testEdgeTwoWay(const Dune::Amg::EdgeProperties& flags)
{
  int ret=0;

  if(!flags.depends()) {
    std::cerr << "Depends does not return true after setDepends! "<<__FILE__
              <<":"<<__LINE__<<std::endl;
    ret++;
  }

  if(!flags.influences()) {
    std::cerr << "Influences does not return true after setDepends! "<<__FILE__
              <<":"<<__LINE__<<std::endl;
    ret++;
  }

  if(!flags.isStrong()) {
    std::cerr <<"Should be strong after setDepends and setInfluences! "<<__FILE__
              <<":"<<__LINE__<<std::endl;
    ret++;
  }

  if(flags.isOneWay()) {
    std::cerr <<"Should not be oneWay after setDepends and setInfluences! "<<__FILE__
              <<":"<<__LINE__<<std::endl;
    ret++;
  }


  if(!flags.isTwoWay()) {
    std::cerr <<"Should be twoWay after setDepends and setInfluences! "<<__FILE__
              <<":"<<__LINE__<<std::endl;
    ret++;
  }
  return ret;

}

int testEdgeReset(const Dune::Amg::EdgeProperties& flags)
{
  int ret=0;
  if(flags.depends()) {
    std::cerr << "Depend bit should be cleared after initialization or reset! "<<__FILE__
              <<":"<<__LINE__<<std::endl;
    ret++;
  }

  if(flags.influences()) {
    std::cerr << "Influence bit should be cleared after initialization or reset! "<<__FILE__
              <<":"<<__LINE__<<std::endl;
    ret++;
  }


  if(flags.isTwoWay()) {
    std::cerr << "Should not be twoWay after initialization or reset! "<<__FILE__
              <<":"<<__LINE__<<std::endl;
    ret++;
  }

  if(flags.isOneWay()) {
    std::cerr << "Should not be oneWay after initialization or reset! "<<__FILE__
              <<":"<<__LINE__<<std::endl;
    ret++;
  }

  if(flags.isStrong()) {
    std::cerr << "Should not be strong after initialization reset! "<<__FILE__
              <<":"<<__LINE__<<std::endl;
    ret++;
  }

  if(ret>0)
    std::cerr<<"Flags: "<<flags;

  return ret;

}

int testVertexReset(Dune::Amg::VertexProperties& flags)
{
  int ret=0;

  if(flags.front()) {
    std::cerr<<"Front flag should not be set if reset!"<<__FILE__ ":"<<__LINE__
             <<std::endl;
    ret++;
  }

  if(flags.visited()) {
    std::cerr<<"Visited flag should not be set if reset!"<<__FILE__ ":"<<__LINE__
             <<std::endl;
    ret++;
  }

  if(flags.isolated()) {
    std::cerr<<"Isolated flag should not be set if reset!"<<__FILE__ ":"<<__LINE__
             <<std::endl;
    ret++;
  }

  return ret;

}

int testVertex()
{
  int ret=0;

  Dune::Amg::VertexProperties flags;

  ret+=testVertexReset(flags);

  flags.setIsolated();

  if(!flags.isolated()) {
    std::cerr<<"Isolated flag should be set after setIsolated!"<<__FILE__ ":"<<__LINE__
             <<std::endl;
    ret++;
  }

  flags.resetIsolated();
  ret+=testVertexReset(flags);

  flags.setFront();

  if(!flags.front()) {
    std::cerr<<"Front flag should be set after setFront!"<<__FILE__ ":"<<__LINE__
             <<std::endl;
    ret++;
  }

  flags.resetFront();
  ret+=testVertexReset(flags);

  flags.setVisited();

  if(!flags.visited()) {
    std::cerr<<"Visited flag should be set after setVisited!"<<__FILE__ ":"<<__LINE__
             <<std::endl;
    ret++;
  }

  flags.resetVisited();

  ret+=testVertexReset(flags);
  /*
     flags.setExcluded();

     if(!flags.excluded()){
     std::cerr<<"Excluded flag should be set after setExcluded!"<<__FILE__":"<<__LINE__
             <<std::endl;
     ret++;
     }

     flags.resetExcluded();
   */
  ret+=testVertexReset(flags);

  return ret;

}

int testEdge()
{
  int ret=0;

  Dune::Amg::EdgeProperties flags;

  ret += testEdgeReset(flags);

  flags.setDepends();

  ret += testEdgeDepends(flags);

  flags.resetDepends();

  flags.setInfluences();

  ret += testEdgeInfluences(flags);

  flags.resetInfluences();

  ret += testEdgeReset(flags);

  flags.setInfluences();
  flags.setDepends();

  testEdgeTwoWay(flags);

  flags.resetDepends();
  flags.resetInfluences();

  flags.setDepends();
  flags.setInfluences();


  flags.resetDepends();
  flags.resetInfluences();

  ret += testEdgeReset(flags);

  return ret;

}

template<int N, class M>
void setupSparsityPattern(M& A)
{
  for (typename M::CreateIterator i = A.createbegin(); i != A.createend(); ++i) {
    int x = i.index()%N; // x coordinate in the 2d field
    int y = i.index()/N;  // y coordinate in the 2d field

    if(y>0)
      // insert lower neighbour
      i.insert(i.index()-N);
    if(x>0)
      // insert left neighbour
      i.insert(i.index()-1);

    // insert diagonal value
    i.insert(i.index());

    if(x<N-1)
      //insert right neighbour
      i.insert(i.index()+1);
    if(y<N-1)
      // insert upper neighbour
      i.insert(i.index()+N);
  }
}

template<int N, class M>
void setupAnisotropic(M& A, double eps)
{
  typename M::block_type diagonal = 0, bone=0, beps=0;
  for(typename M::block_type::RowIterator b = diagonal.begin(); b !=  diagonal.end(); ++b)
    b->operator[](b.index())=2.0+2.0*eps;


  for(typename M::block_type::RowIterator b=bone.begin(); b !=  bone.end(); ++b)
    b->operator[](b.index())=-1.0;

  for(typename M::block_type::RowIterator b=beps.begin(); b !=  beps.end(); ++b)
    b->operator[](b.index())=-eps;

  for (typename M::RowIterator i = A.begin(); i != A.end(); ++i) {
    int x = i.index()%N; // x coordinate in the 2d field
    int y = i.index()/N;  // y coordinate in the 2d field

    i->operator[](i.index())=diagonal;

    if(y>0)
      i->operator[](i.index()-N)=beps;

    if(y<N-1)
      i->operator[](i.index()+N)=beps;

    if(x>0)
      i->operator[](i.index()-1)=bone;

    if(x < N-1)
      i->operator[](i.index()+1)=bone;
  }
}

template<class N, class G>
void printWeightedGraph(G& graph, std::ostream& os, const N& norm=N())
{
  using Dune::remove_const;
  using Dune::is_same;
  using Dune::conditional;

  typedef typename remove_const<G>::type Mutable;
  typedef typename conditional<is_same<G,Mutable>::value,
      typename G::VertexIterator,
      typename G::ConstVertexIterator>::type VertexIterator;

  typedef typename conditional<is_same<G,Mutable>::value,
      typename G::EdgeIterator,
      typename G::ConstEdgeIterator>::type EdgeIterator;
  for(VertexIterator vertex = graph.begin(); vertex!=graph.end(); ++vertex) {
    const EdgeIterator endEdge = vertex.end();
    os<<"Edges starting from Vertex "<<*vertex<<" (weight="<<norm(vertex.weight());
    os<<") to vertices ";

    for(EdgeIterator edge = vertex.begin(); edge != endEdge; ++edge)
      os<<edge.target()<<" (weight="<<edge.weight()<<"), ";
    os<<std::endl;
  }
}

template<class G>
void printPropertiesGraph(G& graph, std::ostream& os)
{
  using Dune::remove_const;
  using Dune::is_same;
  using Dune::conditional;

  typedef typename remove_const<G>::type Mutable;
  typedef typename conditional<is_same<G,Mutable>::value,
      typename G::VertexIterator,
      typename G::ConstVertexIterator>::type VertexIterator;

  typedef typename conditional<is_same<G,Mutable>::value,
      typename G::EdgeIterator,
      typename G::ConstEdgeIterator>::type EdgeIterator;
  for(VertexIterator vertex = graph.begin(); vertex!=graph.end(); ++vertex) {
    const EdgeIterator endEdge = vertex.end();
    os<<"Edges starting from Vertex "<<*vertex<<" to vertices (";
    os<<vertex.properties()<<") ";

    for(EdgeIterator edge = vertex.begin(); edge != endEdge; ++edge)
      os<<edge.target()<<" ("<<edge.properties()<<"), ";
    os<<std::endl;
  }
}

template<class G>
void printGraph(G& graph, std::ostream& os)
{
  using Dune::remove_const;
  using Dune::is_same;
  using Dune::conditional;

  typedef typename remove_const<G>::type Mutable;
  typedef typename conditional<is_same<G,Mutable>::value,
      typename G::VertexIterator,
      typename G::ConstVertexIterator>::type VertexIterator;

  typedef typename conditional<is_same<G,Mutable>::value,
      typename G::EdgeIterator,
      typename G::ConstEdgeIterator>::type EdgeIterator;
  for(VertexIterator vertex = graph.begin(); vertex!=graph.end(); ++vertex) {
    const EdgeIterator endEdge = vertex.end();
    os<<"Edges starting from Vertex "<<*vertex<<" to vertices ";

    for(EdgeIterator edge = vertex.begin(); edge != endEdge; ++edge)
      os<<edge.target()<<", ";
    os<<std::endl;
  }
}


void testGraph ()
{
  const int N=8;

  typedef Dune::FieldMatrix<double,1,1> ScalarDouble;
  typedef Dune::BCRSMatrix<ScalarDouble> BCRSMat;

  double diagonal=4, offdiagonal=-1;

  BCRSMat laplacian2d(N*N,N*N,N*N*5,BCRSMat::row_wise);

  setupSparsityPattern<N>(laplacian2d);

  laplacian2d = offdiagonal;

  // Set the diagonal values
  for (BCRSMat::RowIterator i=laplacian2d.begin(); i!=laplacian2d.end(); ++i)
    i->operator[](i.index())=diagonal;

  //Dune::printmatrix(std::cout,laplacian2d,"2d Laplacian","row",9,1);

  typedef Dune::Amg::MatrixGraph<BCRSMat> MatrixGraph;

  MatrixGraph mg(laplacian2d);

  using Dune::Amg::FirstDiagonal;
  printWeightedGraph(mg,std::cout,FirstDiagonal());
  printWeightedGraph(static_cast<const MatrixGraph&>(mg),
                     std::cout,FirstDiagonal());

  std::vector<bool> excluded(N*N, false);

  for(int i=0; i < N; i++) {
    excluded[i]=excluded[(N-1)*N+i]=true;
    excluded[i*N]=excluded[i*N+N-1]=true;
  }


  typedef Dune::Amg::SubGraph<Dune::Amg::MatrixGraph<BCRSMat>,std::vector<bool> > SubGraph;
  SubGraph sub(mg, excluded);

  for(std::vector<bool>::iterator iter=excluded.begin(); iter != excluded.end(); ++iter)
    std::cout<<*iter<<" ";

  std::cout<<std::endl<<"SubGraph:"<<std::endl;

  printGraph(sub, std::cout);

  typedef Dune::Amg::PropertiesGraph<MatrixGraph,
      Dune::Amg::VertexProperties,
      Dune::Amg::EdgeProperties> PropertiesGraph;

  std::cout<<std::endl<<"PropertiesGraph: ";
  PropertiesGraph pgraph(mg);

  std::cout<<" noVertices="<<pgraph.noVertices()<<std::endl; //" noEdges=";
  //std::cout<<pgraph.noEdges()<<std:endl

  printPropertiesGraph(pgraph, std::cout);
  //printPropertiesGraph(static_cast<const PropertiesGraph&>(pgraph), std::cout);

  using Dune::Amg::SymmetricDependency;
  using Dune::Amg::SymmetricCriterion;

  //SymmetricCriterion<BCRSGraph, FirstDiagonal> crit;
  SymmetricCriterion<BCRSMat,FirstDiagonal> crit;

  Dune::Amg::AggregatesMap<PropertiesGraph::VertexDescriptor> aggregatesMap(pgraph.maxVertex()+1);
  aggregatesMap.buildAggregates(laplacian2d, pgraph,  crit, false);
  Dune::Amg::printAggregates2d(aggregatesMap, N, N, std::cout);

}


void testAggregate()
{

  typedef Dune::FieldMatrix<double,1,1> ScalarDouble;
  typedef Dune::BCRSMatrix<ScalarDouble> BCRSMat;
  const int N=20;

  BCRSMat mat(N*N,N*N,N*N*5,BCRSMat::row_wise);

  setupSparsityPattern<N>(mat);
  setupAnisotropic<N>(mat, .001);

  typedef Dune::Amg::MatrixGraph<BCRSMat> BCRSGraph;
  typedef Dune::Amg::SubGraph<BCRSGraph,std::vector<bool> > SubGraph;
  typedef Dune::Amg::PropertiesGraph<BCRSGraph,Dune::Amg::VertexProperties,Dune::Amg::EdgeProperties> PropertiesGraph;
  typedef Dune::Amg::PropertiesGraph<SubGraph,Dune::Amg::VertexProperties,Dune::Amg::EdgeProperties,Dune::IdentityMap,SubGraph::EdgeIndexMap> SPropertiesGraph;

  BCRSGraph graph(mat);
  PropertiesGraph pgraph(graph);

  std::vector<bool> excluded(N*N, false);

  for(int i=0; i < N; i++) {
    excluded[i]=excluded[(N-1)*N+i]=true;
    excluded[i*N]=excluded[i*N+N-1]=true;
  }

  SubGraph sgraph(graph, excluded);
  SPropertiesGraph spgraph(sgraph, Dune::IdentityMap(), sgraph.getEdgeIndexMap());


  using Dune::Amg::FirstDiagonal;
  using Dune::Amg::SymmetricDependency;
  using Dune::Amg::SymmetricCriterion;

  //SymmetricCriterion<BCRSGraph, FirstDiagonal<typename BCRSMat::block_type> > crit;
  SymmetricCriterion<BCRSMat, FirstDiagonal> crit;


  Dune::Amg::AggregatesMap<PropertiesGraph::VertexDescriptor> aggregatesMap(pgraph.maxVertex()+1);

  aggregatesMap.buildAggregates(mat, pgraph, crit, false);

  Dune::Amg::printAggregates2d(aggregatesMap, N, N, std::cout);

  std::cout<<"Excluded!"<<std::endl;

  Dune::Amg::AggregatesMap<SPropertiesGraph::VertexDescriptor> saggregatesMap(pgraph.maxVertex()+1);
  saggregatesMap.buildAggregates(mat, spgraph, crit, false);
  Dune::Amg::printAggregates2d(saggregatesMap, N, N, std::cout);



}

int main (int argc , char ** argv)
{
  try {
    testGraph();
    testAggregate();
    exit(testEdge());
  }
  catch (Dune::ISTLError& error)
  {
    std::cout << error << std::endl;
  }
  catch (Dune::Exception& error)
  {
    std::cout << error << std::endl;
  }
  catch (const std::bad_alloc& e)
  {
    std::cout << "memory exhausted" << std::endl;
  }
  catch (...)
  {
    std::cout << "unknown exception caught" << std::endl;
  }

  return 0;
}


==> anc/xt-super/dune-istl/dune/istl/paamg/test/hierarchytest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <config.h>

#include "mpi.h"
#include <dune/common/parallel/mpicollectivecommunication.hh>
#include <dune/istl/paamg/hierarchy.hh>
#include <dune/istl/paamg/smoother.hh>
#include <dune/istl/preconditioners.hh>
#include <dune/istl/owneroverlapcopy.hh>
#include <dune/istl/schwarz.hh>
#include "anisotropic.hh"

template<int BS>
void testHierarchy(int N)
{
  typedef int LocalId;
  typedef int GlobalId;
  typedef Dune::OwnerOverlapCopyCommunication<LocalId,GlobalId> Communication;
  typedef Communication::ParallelIndexSet ParallelIndexSet;
  typedef Dune::FieldMatrix<double,BS,BS> MatrixBlock;
  typedef Dune::BCRSMatrix<MatrixBlock> BCRSMat;
  typedef Dune::FieldVector<double,BS> VectorBlock;
  typedef Dune::BlockVector<VectorBlock> Vector;

  int n;
  Communication pinfo(MPI_COMM_WORLD);
  ParallelIndexSet& indices = pinfo.indexSet();

  typedef Dune::RemoteIndices<ParallelIndexSet> RemoteIndices;
  RemoteIndices& remoteIndices = pinfo.remoteIndices();

  typedef Dune::CollectiveCommunication<MPI_Comm> Comm;
  Comm cc(MPI_COMM_WORLD);
  BCRSMat mat = setupAnisotropic2d<BCRSMat>(N, indices, cc, &n);
  Vector b(indices.size());

  remoteIndices.rebuild<false>();

  typedef Dune::NegateSet<Communication::OwnerSet> OverlapFlags;
  typedef Dune::OverlappingSchwarzOperator<BCRSMat,Vector,Vector,Communication> Operator;
  typedef Dune::Amg::MatrixHierarchy<Operator,Communication> Hierarchy;
  typedef Dune::Amg::Hierarchy<Vector> VHierarchy;

  Operator op(mat, pinfo);
  Hierarchy hierarchy(op, pinfo);
  VHierarchy vh(b);

  typedef Dune::Amg::CoarsenCriterion<Dune::Amg::SymmetricCriterion<BCRSMat,Dune::Amg::FirstDiagonal> >
  Criterion;

  Criterion criterion(100,4);
  Dune::Timer timer;

  hierarchy.template build<OverlapFlags>(criterion);
  hierarchy.coarsenVector(vh);

  std::cout<<"Building hierarchy took "<<timer.elapsed()<<std::endl;

  std::cout<<"=== Vector hierarchy has "<<vh.levels()<<" levels! ==="<<std::endl;
  timer.reset();

  hierarchy.recalculateGalerkin(OverlapFlags());

  std::cout<<"Recalculation took "<<timer.elapsed()<<std::endl;
  std::vector<std::size_t> data;

  hierarchy.getCoarsestAggregatesOnFinest(data);
}


int main(int argc, char** argv)
{
  MPI_Init(&argc, &argv);

  const int BS=1;
  int N=10;

  if(argc>1)
    N = atoi(argv[1]);

  int procs, rank;
  MPI_Comm_rank(MPI_COMM_WORLD, &rank);
  MPI_Comm_size(MPI_COMM_WORLD, &procs);

  testHierarchy<BS>(N);

  MPI_Finalize();

}


==> anc/xt-super/dune-istl/dune/istl/paamg/test/kamgtest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include "config.h"
#include "anisotropic.hh"
#include <dune/common/timer.hh>
#include <dune/common/parallel/indexset.hh>
#include <dune/common/parallel/collectivecommunication.hh>
#include <dune/istl/paamg/kamg.hh>
#include <dune/istl/paamg/pinfo.hh>
#include <cstdlib>
#include <ctime>

template<class M, class V>
void randomize(const M& mat, V& b)
{
  V x=b;

  srand((unsigned)std::clock());

  typedef typename V::iterator iterator;
  for(iterator i=x.begin(); i != x.end(); ++i)
    *i=(rand() / (RAND_MAX + 1.0));

  mat.mv(static_cast<const V&>(x), b);
}


template <int BS>
void testAMG(int N, int coarsenTarget, int ml)
{

  std::cout<<"N="<<N<<" coarsenTarget="<<coarsenTarget<<" maxlevel="<<ml<<std::endl;


  typedef Dune::ParallelIndexSet<int,LocalIndex,512> ParallelIndexSet;

  ParallelIndexSet indices;
  typedef Dune::FieldMatrix<double,BS,BS> MatrixBlock;
  typedef Dune::BCRSMatrix<MatrixBlock> BCRSMat;
  typedef Dune::FieldVector<double,BS> VectorBlock;
  typedef Dune::BlockVector<VectorBlock> Vector;
  typedef Dune::MatrixAdapter<BCRSMat,Vector,Vector> Operator;
  typedef Dune::CollectiveCommunication<void*> Comm;
  int n;

  Comm c;
  BCRSMat mat = setupAnisotropic2d<BCRSMat>(N, indices, c, &n, .001);

  Vector b(mat.N()), x(mat.M());

  b=0;
  x=100;

  setBoundary(x, b, N);

  x=0;
  randomize(mat, b);

  if(N<6) {
    Dune::printmatrix(std::cout, mat, "A", "row");
    Dune::printvector(std::cout, x, "x", "row");
  }

  Dune::Timer watch;

  watch.reset();
  Operator fop(mat);

  typedef Dune::Amg::CoarsenCriterion<Dune::Amg::UnSymmetricCriterion<BCRSMat,Dune::Amg::FirstDiagonal> >
  Criterion;
  typedef Dune::SeqSSOR<BCRSMat,Vector,Vector> Smoother;
  //typedef Dune::SeqSOR<BCRSMat,Vector,Vector> Smoother;
  //typedef Dune::SeqJac<BCRSMat,Vector,Vector> Smoother;
  //typedef Dune::SeqOverlappingSchwarz<BCRSMat,Vector,Dune::MultiplicativeSchwarzMode> Smoother;
  //typedef Dune::SeqOverlappingSchwarz<BCRSMat,Vector,Dune::SymmetricMultiplicativeSchwarzMode> Smoother;
  //typedef Dune::SeqOverlappingSchwarz<BCRSMat,Vector> Smoother;
  typedef typename Dune::Amg::SmootherTraits<Smoother>::Arguments SmootherArgs;

  SmootherArgs smootherArgs;

  smootherArgs.iterations = 1;

  //smootherArgs.overlap=SmootherArgs::vertex;
  //smootherArgs.overlap=SmootherArgs::none;
  //smootherArgs.overlap=SmootherArgs::aggregate;

  smootherArgs.relaxationFactor = 1;

  Criterion criterion(15,coarsenTarget);
  criterion.setDefaultValuesIsotropic(2);
  criterion.setAlpha(.67);
  criterion.setBeta(1.0e-4);
  criterion.setMaxLevel(ml);
  criterion.setSkipIsolated(false);

  Dune::SeqScalarProduct<Vector> sp;
  typedef Dune::Amg::KAMG<Operator,Vector,Smoother,Dune::Amg::SequentialInformation> AMG;

  AMG amg(fop, criterion, smootherArgs, 1, 1, 1);


  double buildtime = watch.elapsed();

  std::cout<<"Building hierarchy took "<<buildtime<<" seconds"<<std::endl;

  //Dune::BiCGSTABSolver<Vector> amgCG(fop,amg,1e-6,80,2);
  Dune::CGSolver<Vector> amgCG(fop,amg,1e-6,80,2);
  //Dune::LoopSolver<Vector> amgCG(fop, amg, 1e-4, 10000, 2);
  watch.reset();
  Dune::InverseOperatorResult r;
  amgCG.apply(x,b,r);

  double solvetime = watch.elapsed();

  std::cout<<"AMG solving took "<<solvetime<<" seconds"<<std::endl;

  std::cout<<"AMG building took "<<(buildtime/r.elapsed*r.iterations)<<" iterations"<<std::endl;
  std::cout<<"AMG building together with solving took "<<buildtime+solvetime<<std::endl;

  /*
     watch.reset();
     cg.apply(x,b,r);

     std::cout<<"CG solving took "<<watch.elapsed()<<" seconds"<<std::endl;
   */
}


int main(int argc, char** argv)
{

  int N=100;
  int coarsenTarget=1200;
  int ml=10;

  if(argc>1)
    N = atoi(argv[1]);

  if(argc>2)
    coarsenTarget = atoi(argv[2]);

  if(argc>3)
    ml = atoi(argv[3]);

  testAMG<1>(N, coarsenTarget, ml);
  testAMG<2>(N, coarsenTarget, ml);

}


==> anc/xt-super/dune-istl/dune/istl/paamg/test/parallelamgtest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include "config.h"
#ifdef TEST_AGGLO
#define UNKNOWNS 10
#endif
#include "anisotropic.hh"
#include <dune/common/timer.hh>
#include <dune/common/unused.hh>
#include <dune/common/parallel/indexset.hh>
#include <dune/common/parallel/mpicollectivecommunication.hh>
#include <dune/istl/paamg/amg.hh>
#include <dune/istl/paamg/pinfo.hh>
#include <dune/istl/schwarz.hh>
#include <dune/istl/owneroverlapcopy.hh>
#include <string>

template<class T, class C>
class DoubleStepPreconditioner
  : public Dune::Preconditioner<typename T::domain_type, typename T::range_type>
{
public:
  typedef typename T::domain_type X;
  typedef typename T::range_type Y;

  enum {category = T::category};

  DoubleStepPreconditioner(T& preconditioner_, C& comm)
    : preconditioner(&preconditioner_), comm_(comm)
  {}

  virtual void pre (X& x, Y& b)
  {
    preconditioner->pre(x,b);
  }

  virtual void apply(X& v, const Y& d)
  {
    preconditioner->apply(v,d);
    comm_.copyOwnerToAll(v,v);
  }

  virtual void post (X& x)
  {
    preconditioner->post(x);
  }
private:
  T* preconditioner;
  C& comm_;
};


class MPIError {
public:
  /** @brief Constructor. */
  MPIError(std::string s, int e) : errorstring(s), errorcode(e){}
  /** @brief The error string. */
  std::string errorstring;
  /** @brief The mpi error code. */
  int errorcode;
};

void MPI_err_handler(MPI_Comm *comm, int *err_code, ...){
  DUNE_UNUSED_PARAMETER(comm);
  char *err_string=new char[MPI_MAX_ERROR_STRING];
  int err_length;
  MPI_Error_string(*err_code, err_string, &err_length);
  std::string s(err_string, err_length);
  std::cerr << "An MPI Error ocurred:"<<std::endl<<s<<std::endl;
  delete[] err_string;
  throw MPIError(s, *err_code);
}

template<int BS>
void testAmg(int N, int coarsenTarget)
{
  std::cout<<"==================================================="<<std::endl;
  std::cout<<"BS="<<BS<<" N="<<N<<" coarsenTarget="<<coarsenTarget<<std::endl;

  int procs, rank;
  MPI_Comm_rank(MPI_COMM_WORLD, &rank);
  MPI_Comm_size(MPI_COMM_WORLD, &procs);

  typedef Dune::FieldMatrix<double,BS,BS> MatrixBlock;
  typedef Dune::BCRSMatrix<MatrixBlock> BCRSMat;
  typedef Dune::FieldVector<double,BS> VectorBlock;
  typedef Dune::BlockVector<VectorBlock> Vector;
  typedef int GlobalId;
  typedef Dune::OwnerOverlapCopyCommunication<GlobalId> Communication;
  typedef Dune::OverlappingSchwarzOperator<BCRSMat,Vector,Vector,Communication> Operator;
  int n;

  N/=BS;

  Communication comm(MPI_COMM_WORLD);

  BCRSMat mat = setupAnisotropic2d<BCRSMat>(N, comm.indexSet(), comm.communicator(), &n, 1);

  const BCRSMat& cmat = mat;

  comm.remoteIndices().template rebuild<false>();

  Vector b(cmat.N()), x(cmat.M());

  b=0;
  x=100;

  setBoundary(x, b, N, comm.indexSet());

  Vector b1=b, x1=x;

  if(N<=6) {
    std::ostringstream name;
    name<<rank<<": row";

    Dune::printmatrix(std::cout, cmat, "A", name.str().c_str());
    Dune::printvector(std::cout, x, "x", name.str().c_str());
    //Dune::printvector(std::cout, b, "b", name.str().c_str());
    //Dune::printvector(std::cout, b1, "b1", "row");
    //Dune::printvector(std::cout, x1, "x1", "row");
  }

  Dune::Timer watch;

  watch.reset();
  Operator fop(cmat, comm);

  typedef Dune::Amg::CoarsenCriterion<Dune::Amg::SymmetricCriterion<BCRSMat,Dune::Amg::FirstDiagonal> >
  Criterion;
  typedef Dune::SeqSSOR<BCRSMat,Vector,Vector> Smoother;
  //typedef Dune::SeqJac<BCRSMat,Vector,Vector> Smoother;
  //typedef Dune::SeqILU0<BCRSMat,Vector,Vector> Smoother;
  //typedef Dune::SeqILUn<BCRSMat,Vector,Vector> Smoother;
  typedef Dune::BlockPreconditioner<Vector,Vector,Communication,Smoother> ParSmoother;
  typedef typename Dune::Amg::SmootherTraits<ParSmoother>::Arguments SmootherArgs;

  Dune::OverlappingSchwarzScalarProduct<Vector,Communication> sp(comm);

  Dune::InverseOperatorResult r, r1;

  double buildtime;

  SmootherArgs smootherArgs;

  smootherArgs.iterations = 1;


  Criterion criterion(15,coarsenTarget);
  criterion.setDefaultValuesIsotropic(2);


  typedef Dune::Amg::AMG<Operator,Vector,ParSmoother,Communication> AMG;

  AMG amg(fop, criterion, smootherArgs, 1, 2, 2, false, comm);

  buildtime = watch.elapsed();

  if(rank==0)
    std::cout<<"Building hierarchy took "<<buildtime<<" seconds"<<std::endl;

  Dune::CGSolver<Vector> amgCG(fop, sp, amg, 10e-8, 300, (rank==0) ? 2 : 0);
  watch.reset();

  amgCG.apply(x,b,r);
  amg.recalculateHierarchy();


  MPI_Barrier(MPI_COMM_WORLD);
  double solvetime = watch.elapsed();

  b=0;
  x=100;

  setBoundary(x, b, N, comm.indexSet());

  Dune::CGSolver<Vector> amgCG1(fop, sp, amg, 10e-8, 300, (rank==0) ? 2 : 0);
  amgCG1.apply(x,b,r);

  if(!r.converged && rank==0)
    std::cerr<<" AMG Cg solver did not converge!"<<std::endl;

  if(rank==0) {
    std::cout<<"AMG solving took "<<solvetime<<" seconds"<<std::endl;

    std::cout<<"AMG building took "<<(buildtime/r.elapsed*r.iterations)<<" iterations"<<std::endl;
    std::cout<<"AMG building together with slving took "<<buildtime+solvetime<<std::endl;
  }

}

template<int BSStart, int BSEnd, int BSStep=1>
struct AMGTester
{
  static void test(int N, int coarsenTarget)
  {
    testAmg<BSStart>(N, coarsenTarget);
    const int next = (BSStart+BSStep>BSEnd) ? BSEnd : BSStart+BSStep;
    AMGTester<next,BSEnd,BSStep>::test(N, coarsenTarget);
  }
}
;

template<int BSStart,int BSStep>
struct AMGTester<BSStart,BSStart,BSStep>
{
  static void test(int N, int coarsenTarget)
  {
    testAmg<BSStart>(N, coarsenTarget);
  }
};


int main(int argc, char** argv)
{
  MPI_Init(&argc, &argv);
  MPI_Errhandler handler;
  MPI_Errhandler_create(MPI_err_handler, &handler);
  MPI_Errhandler_set(MPI_COMM_WORLD, handler);

  int N=100;

  int coarsenTarget=200;

  if(argc>1)
    N = atoi(argv[1]);

  if(argc>2)
    coarsenTarget = atoi(argv[2]);

#ifdef TEST_AGGLO
  N=UNKNOWNS;
#endif
  AMGTester<1,1>::test(N, coarsenTarget);
  //AMGTester<1,5>::test(N, coarsenTarget);
  //  AMGTester<10,10>::test(N, coarsenTarget);

  MPI_Finalize();
}


==> anc/xt-super/dune-istl/dune/istl/paamg/test/pthreadamgtest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include "config.h"

/*#include"xreal.h"

   namespace std
   {

   HPA::xreal abs(const HPA::xreal& t)
   {
    return t>=0?t:-t;
   }

   };
 */

#include "anisotropic.hh"
#include <dune/common/timer.hh>
#include <dune/common/parallel/indexset.hh>
#include <dune/common/parallel/collectivecommunication.hh>
#include <dune/istl/paamg/amg.hh>
#include <dune/istl/paamg/fastamg.hh>
#include <dune/istl/paamg/pinfo.hh>
#include <dune/istl/solvers.hh>
#include <cstdlib>
#include <ctime>
#include <pthread.h>
#define NUM_THREADS 3

typedef double XREAL;

/*
   typedef HPA::xreal XREAL;

   namespace Dune
   {
   template<>
   struct DoubleConverter<HPA::xreal>
   {
   static double toDouble(const HPA::xreal& t)
   {
     return t._2double();
   }
   };
   }
 */

template<class M, class V>
void randomize(const M& mat, V& b)
{
  V x=b;

  srand((unsigned)std::clock());

  typedef typename V::iterator iterator;
  for(iterator i=x.begin(); i != x.end(); ++i)
    *i=(rand() / (RAND_MAX + 1.0));

  mat.mv(static_cast<const V&>(x), b);
}

typedef Dune::ParallelIndexSet<int,LocalIndex,512> ParallelIndexSet;
typedef Dune::FieldMatrix<XREAL,1,1> MatrixBlock;
typedef Dune::BCRSMatrix<MatrixBlock> BCRSMat;
typedef Dune::FieldVector<XREAL,1> VectorBlock;
typedef Dune::BlockVector<VectorBlock> Vector;
typedef Dune::MatrixAdapter<BCRSMat,Vector,Vector> Operator;
typedef Dune::CollectiveCommunication<void*> Comm;
typedef Dune::SeqSSOR<BCRSMat,Vector,Vector> Smoother;
typedef Dune::Amg::SmootherTraits<Smoother>::Arguments SmootherArgs;

struct thread_arg
{
  MYAMG *amg;
  Vector *b;
  Vector *x;
  Operator *fop;
};


void *solve(void* arg)
{
  thread_arg *amgarg=(thread_arg*) arg;

  Dune::GeneralizedPCGSolver<Vector> amgCG(*amgarg->fop,*amgarg->amg,1e-6,80,2);
  //Dune::LoopSolver<Vector> amgCG(fop, amg, 1e-4, 10000, 2);
  Dune::Timer watch;
  Dune::InverseOperatorResult r;
  amgCG.apply(*amgarg->x,*amgarg->b,r);

  double solvetime = watch.elapsed();

  std::cout<<"AMG solving took "<<solvetime<<" seconds"<<std::endl;

  pthread_exit(NULL);
}

void *solve1(void* arg)
{
  thread_arg *amgarg=(thread_arg*) arg;
  *amgarg->x=0;
  (*amgarg->amg).apply(*amgarg->x,*amgarg->b);
  (*amgarg->amg).post(*amgarg->x);
  return 0;
}

void *solve2(void* arg)
{
  thread_arg *amgarg=(thread_arg*) arg;
  *amgarg->x=0;
  (*amgarg->amg).pre(*amgarg->x,*amgarg->b);
  (*amgarg->amg).apply(*amgarg->x,*amgarg->b);
  (*amgarg->amg).post(*amgarg->x);
  return 0;
}

template <int BS, typename AMG>
void testAMG(int N, int coarsenTarget, int ml)
{

  std::cout<<"N="<<N<<" coarsenTarget="<<coarsenTarget<<" maxlevel="<<ml<<std::endl;



  ParallelIndexSet indices;
  int n;

  Comm c;
  BCRSMat mat = setupAnisotropic2d<BCRSMat>(N, indices, c, &n, 1);

  Vector b(mat.N()), x(mat.M());

  b=0;
  x=100;

  setBoundary(x, b, N);

  x=0;
  randomize(mat, b);

  std::vector<Vector> xs(NUM_THREADS, x);
  std::vector<Vector> bs(NUM_THREADS, b);

  if(N<6) {
    Dune::printmatrix(std::cout, mat, "A", "row");
    Dune::printvector(std::cout, x, "x", "row");
  }

  Dune::Timer watch;

  watch.reset();
  Operator fop(mat);

  typedef Dune::Amg::CoarsenCriterion<Dune::Amg::UnSymmetricCriterion<BCRSMat,Dune::Amg::FirstDiagonal> >
  Criterion;
  //typedef Dune::SeqSOR<BCRSMat,Vector,Vector> Smoother;
  //typedef Dune::SeqJac<BCRSMat,Vector,Vector> Smoother;
  //typedef Dune::SeqOverlappingSchwarz<BCRSMat,Vector,Dune::MultiplicativeSchwarzMode> Smoother;
  //typedef Dune::SeqOverlappingSchwarz<BCRSMat,Vector,Dune::SymmetricMultiplicativeSchwarzMode> Smoother;
  //typedef Dune::SeqOverlappingSchwarz<BCRSMat,Vector> Smoother;

  SmootherArgs smootherArgs;

  smootherArgs.iterations = 1;

  //smootherArgs.overlap=SmootherArgs::vertex;
  //smootherArgs.overlap=SmootherArgs::none;
  //smootherArgs.overlap=SmootherArgs::aggregate;

  smootherArgs.relaxationFactor = 1;

  Criterion criterion(15,coarsenTarget);
  criterion.setDefaultValuesIsotropic(2);
  criterion.setAlpha(.67);
  criterion.setBeta(1.0e-4);
  criterion.setMaxLevel(ml);
  criterion.setSkipIsolated(false);

  Dune::SeqScalarProduct<Vector> sp;

  Smoother smoother(mat,1,1);
  AMG amg(fop, criterion);


  double buildtime = watch.elapsed();

  std::cout<<"Building hierarchy took "<<buildtime<<" seconds"<<std::endl;
  std::vector<AMG> amgs(NUM_THREADS, amg);
  std::vector<thread_arg> args(NUM_THREADS);
  std::vector<pthread_t> threads(NUM_THREADS);
  for(int i=0; i < NUM_THREADS; ++i)
  {
    args[i].amg=&amgs[i];
    args[i].b=&bs[i];
    args[i].x=&xs[i];
    args[i].fop=&fop;
    pthread_create(&threads[i], NULL, solve, (void*) &args[i]);
  }
  void* retval;

  for(int i=0; i < NUM_THREADS; ++i)
    pthread_join(threads[i], &retval);

  amgs.clear();
  args.clear();
  amg.pre(x, b);
  amgs.resize(NUM_THREADS, amg);
  for(int i=0; i < NUM_THREADS; ++i)
  {
    args[i].amg=&amgs[i];
    args[i].b=&bs[i];
    args[i].x=&xs[i];
    args[i].fop=&fop;
    pthread_create(&threads[i], NULL, solve1, (void*) &args[i]);
  }
  for(int i=0; i < NUM_THREADS; ++i)
    pthread_join(threads[i], &retval);

  amgs.clear();
  args.clear();
  amg.pre(x, b);
  amgs.resize(NUM_THREADS, amg);
  for(int i=0; i < NUM_THREADS; ++i)
  {
    args[i].amg=&amgs[i];
    args[i].b=&bs[i];
    args[i].x=&xs[i];
    args[i].fop=&fop;
    pthread_create(&threads[i], NULL, solve2, (void*) &args[i]);
  }
  for(int i=0; i < NUM_THREADS; ++i)
    pthread_join(threads[i], &retval);

}


int main(int argc, char** argv)
{

  int N=100;
  int coarsenTarget=1200;
  int ml=10;

  if(argc>1)
    N = atoi(argv[1]);

  if(argc>2)
    coarsenTarget = atoi(argv[2]);

  if(argc>3)
    ml = atoi(argv[3]);

  testAMG<1,MYAMG>(N, coarsenTarget, ml);

  //testAMG<2>(N, coarsenTarget, ml);

}


==> anc/xt-super/dune-istl/dune/istl/paamg/test/pthreadtwoleveltest.cc <==
#include"config.h"
#include "anisotropic.hh"
#include <dune/common/timer.hh>
#include <dune/common/parallel/indexset.hh>
#include <dune/common/parallel/collectivecommunication.hh>
#include <dune/istl/paamg/twolevelmethod.hh>
#include <dune/istl/overlappingschwarz.hh>
#include <dune/istl/paamg/pinfo.hh>
#include <dune/istl/solvers.hh>

#define NUM_THREADS 3

template<class M, class V>
void randomize(const M& mat, V& b)
{
  V x=b;

  srand((unsigned)std::clock());

  typedef typename V::iterator iterator;
  for(iterator i=x.begin(); i != x.end(); ++i)
    *i=(rand() / (RAND_MAX + 1.0));

  mat.mv(static_cast<const V&>(x), b);
}

typedef double XREAL;
typedef Dune::ParallelIndexSet<int,LocalIndex,512> ParallelIndexSet;
typedef Dune::FieldMatrix<XREAL,1,1> MatrixBlock;
typedef Dune::BCRSMatrix<MatrixBlock> BCRSMat;
typedef Dune::FieldVector<XREAL,1> VectorBlock;
typedef Dune::BlockVector<VectorBlock> Vector;
typedef Dune::MatrixAdapter<BCRSMat,Vector,Vector> Operator;
typedef Dune::CollectiveCommunication<void*> Comm;
typedef Dune::SeqSSOR<BCRSMat,Vector,Vector> Smoother;
typedef Dune::Amg::SmootherTraits<Smoother>::Arguments SmootherArgs;
#ifndef USE_OVERLAPPINGSCHWARZ
typedef Dune::SeqSSOR<BCRSMat,Vector,Vector> FSmoother;
#else
typedef Dune::SeqOverlappingSchwarz<BCRSMat,Vector,
                                        Dune::SymmetricMultiplicativeSchwarzMode> FSmoother;
#endif
typedef Dune::SeqJac<BCRSMat,Vector,Vector> CSmoother;
typedef Dune::Amg::CoarsenCriterion<
        Dune::Amg::UnSymmetricCriterion<BCRSMat,Dune::Amg::FirstDiagonal> >
        Criterion;
typedef Dune::Amg::OneStepAMGCoarseSolverPolicy<Operator,CSmoother, Criterion>
        CoarsePolicy; // Policy for coarse solver creation
typedef Dune::Amg::TwoLevelMethod<Operator,CoarsePolicy,FSmoother> AMG;



struct thread_arg
{
  AMG *amg;
  Vector *b;
  Vector *x;
  Operator *fop;
};


void *solve(void* arg)
{
  thread_arg *amgarg=(thread_arg*) arg;

  Dune::GeneralizedPCGSolver<Vector> amgCG(*amgarg->fop,*amgarg->amg,1e-4,80,2);
  //Dune::LoopSolver<Vector> amgCG(fop, amg, 1e-4, 10000, 2);
  Dune::Timer watch;
  Dune::InverseOperatorResult r;
  amgCG.apply(*amgarg->x,*amgarg->b,r);

  double solvetime = watch.elapsed();

  std::cout<<"AMG solving took "<<solvetime<<" seconds"<<std::endl;

  pthread_exit(NULL);
}

void *solve1(void* arg)
{
  thread_arg *amgarg=(thread_arg*) arg;
  *amgarg->x=0;
  (*amgarg->amg).apply(*amgarg->x,*amgarg->b);
  (*amgarg->amg).post(*amgarg->x);
  return 0;
}

void *solve2(void* arg)
{
  thread_arg *amgarg=(thread_arg*) arg;
  *amgarg->x=0;
  (*amgarg->amg).pre(*amgarg->x,*amgarg->b);
  (*amgarg->amg).apply(*amgarg->x,*amgarg->b);
  (*amgarg->amg).post(*amgarg->x);
  return 0;
}

void testTwoLevelMethod()
{
    const int BS=1;
    int N=100;
    typedef Dune::ParallelIndexSet<int,LocalIndex,512> ParallelIndexSet;
    ParallelIndexSet indices;
    typedef Dune::FieldMatrix<double,BS,BS> MatrixBlock;
    typedef Dune::BCRSMatrix<MatrixBlock> BCRSMat;
    typedef Dune::FieldVector<double,BS> VectorBlock;
    typedef Dune::BlockVector<VectorBlock> Vector;
    typedef Dune::MatrixAdapter<BCRSMat,Vector,Vector> Operator;
    typedef Dune::CollectiveCommunication<void*> Comm;
    Comm c;
    int n;
    BCRSMat mat = setupAnisotropic2d<BCRSMat>(N, indices, c, &n, 1);
    Vector b(mat.N()), x(mat.M());
    x=0;
    randomize(mat, b);
#ifndef USE_OVERLAPPINGSCHWARZ
    // Smoother used for the finest level
    FSmoother fineSmoother(mat,1,1.0);
#else
    std::cout << "Use ovlps" << std::endl;
    // Smoother used for the finest level. There is an additional
    // template parameter to provide the subdomain solver.
    // Type of the subdomain vector
    typedef FSmoother::subdomain_vector SubdomainVector;
    // Create subdomain.
    std::size_t stride=2;
    SubdomainVector subdomains((((N-1)/stride)+1)*(((N-1)/stride)+1));

    for(int i=0; i<N; ++i)
        for(int j=0; j<N; ++j)
        {
            int index=i/stride*(((N-1)/stride)+1)+j/stride;
            subdomains[index].insert(i*N+j);
        }
    //create smoother
    FSmoother fineSmoother(mat,subdomains, 1.0, false);
#endif
    // Create the approximate coarse level solver
    typedef Dune::SeqJac<BCRSMat,Vector,Vector> CSmoother;
    typedef Dune::Amg::CoarsenCriterion<
        Dune::Amg::UnSymmetricCriterion<BCRSMat,Dune::Amg::FirstDiagonal> >
        Criterion;
    typedef Dune::Amg::AggregationLevelTransferPolicy<Operator,Criterion>
        TransferPolicy; // Policy for coarse linear system creation
    typedef Dune::Amg::OneStepAMGCoarseSolverPolicy<Operator,CSmoother, Criterion>
        CoarsePolicy; // Policy for coarse solver creation
    typedef Dune::Amg::SmootherTraits<CSmoother>::Arguments SmootherArgs;
    Criterion crit;
    CoarsePolicy coarsePolicy=CoarsePolicy(SmootherArgs(), crit);
    TransferPolicy transferPolicy(crit);
    Operator fop(mat);
    Dune::Amg::TwoLevelMethod<Operator,CoarsePolicy,FSmoother> preconditioner(fop,
                                                                          Dune::stackobject_to_shared_ptr(fineSmoother),
                                                                          transferPolicy,
                                                                          coarsePolicy);
    Dune::GeneralizedPCGSolver<Vector> amgCG(fop,preconditioner,.8,80,2);
    Dune::Amg::TwoLevelMethod<Operator,CoarsePolicy,FSmoother> preconditioner1(preconditioner);
    Dune::InverseOperatorResult res;

  std::vector<AMG> amgs(NUM_THREADS, preconditioner1);
  std::vector<thread_arg> args(NUM_THREADS);
  std::vector<pthread_t> threads(NUM_THREADS);
    std::vector<Vector> xs(NUM_THREADS, x);
  std::vector<Vector> bs(NUM_THREADS, b);
  for(int i=0; i < NUM_THREADS; ++i)
  {
    args[i].amg=&amgs[i];
    args[i].b=&bs[i];
    args[i].x=&xs[i];
    args[i].fop=&fop;
    pthread_create(&threads[i], NULL, solve, (void*) &args[i]);
  }
  void* retval;

  for(int i=0; i < NUM_THREADS; ++i)
    pthread_join(threads[i], &retval);

  amgs.clear();
  args.clear();
  preconditioner.pre(x, b);
  amgs.resize(NUM_THREADS, preconditioner);
  for(int i=0; i < NUM_THREADS; ++i)
  {
    args[i].amg=&amgs[i];
    args[i].b=&bs[i];
    args[i].x=&xs[i];
    args[i].fop=&fop;
    pthread_create(&threads[i], NULL, solve1, (void*) &args[i]);
  }
  for(int i=0; i < NUM_THREADS; ++i)
    pthread_join(threads[i], &retval);

  amgs.clear();
  args.clear();
  preconditioner.pre(x, b);
  amgs.resize(NUM_THREADS, preconditioner);
  for(int i=0; i < NUM_THREADS; ++i)
  {
    args[i].amg=&amgs[i];
    args[i].b=&bs[i];
    args[i].x=&xs[i];
    args[i].fop=&fop;
    pthread_create(&threads[i], NULL, solve2, (void*) &args[i]);
  }
  for(int i=0; i < NUM_THREADS; ++i)
    pthread_join(threads[i], &retval);

//    amgCG.apply(x,b,res);
}

int main()
{
    testTwoLevelMethod();
    return 0;
}


==> anc/xt-super/dune-istl/dune/istl/paamg/test/transfertest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include "config.h"
#include <dune/istl/bvector.hh>
#include <dune/common/fvector.hh>
#include <dune/istl/paamg/aggregates.hh>
#include <dune/istl/paamg/pinfo.hh>
#include <dune/istl/paamg/transfer.hh>

template<class Vertex>
int createAggregates(Dune::Amg::AggregatesMap<Vertex>& aggregates, int size)
{
  int index=0;
  int i=0;

  for(i=1; index<size; ++i)
    for(int j=0; j < i && index < size; ++j, ++index)
      aggregates[index]=i-1;

  return i-1;
}


int main()
{
  const int BS=1;
  typedef Dune::FieldVector<int,BS> VectorBlock;
  typedef Dune::BlockVector<VectorBlock> Vector;

  Vector b(20);
  Dune::Amg::AggregatesMap<int> amap(20);
  int aggregates = createAggregates(amap, 20);

  Vector c(aggregates);
  b=100;
  typedef Dune::Amg::SequentialInformation SequentialInformation;

  SequentialInformation info;

  Dune::Amg::Transfer<int,Vector,SequentialInformation>::restrictVector(amap, c, b, info);

  Dune::Amg::Transfer<int,Vector,SequentialInformation>::prolongateVector(amap, c, b, 1);
  return 0;
}


==> anc/xt-super/dune-istl/dune/istl/paamg/test/twolevelmethodtest.cc <==
#include"config.h"
#include "anisotropic.hh"
#include <dune/common/timer.hh>
#include <dune/common/parallel/indexset.hh>
#include <dune/common/parallel/collectivecommunication.hh>
#include <dune/istl/paamg/twolevelmethod.hh>
#include <dune/istl/overlappingschwarz.hh>
#include <dune/istl/paamg/pinfo.hh>
#include <dune/istl/solvers.hh>

template<class M, class V>
void randomize(const M& mat, V& b)
{
  V x=b;

  srand((unsigned)std::clock());

  typedef typename V::iterator iterator;
  for(iterator i=x.begin(); i != x.end(); ++i)
    *i=(rand() / (RAND_MAX + 1.0));

  mat.mv(static_cast<const V&>(x), b);
}

void testTwoLevelMethod()
{
    const int BS=1;
    int N=100;
    typedef Dune::ParallelIndexSet<int,LocalIndex,512> ParallelIndexSet;
    ParallelIndexSet indices;
    typedef Dune::FieldMatrix<double,BS,BS> MatrixBlock;
    typedef Dune::BCRSMatrix<MatrixBlock> BCRSMat;
    typedef Dune::FieldVector<double,BS> VectorBlock;
    typedef Dune::BlockVector<VectorBlock> Vector;
    typedef Dune::MatrixAdapter<BCRSMat,Vector,Vector> Operator;
    typedef Dune::CollectiveCommunication<void*> Comm;
    Comm c;
    int n;
    BCRSMat mat = setupAnisotropic2d<BCRSMat>(N, indices, c, &n, 1);
    Vector b(mat.N()), x(mat.M());
    x=0;
    randomize(mat, b);
#ifndef USE_OVERLAPPINGSCHWARZ
    // Smoother used for the finest level
    typedef Dune::SeqSSOR<BCRSMat,Vector,Vector> FSmoother;
    FSmoother fineSmoother(mat,1,1.0);
#else
    // Smoother used for the finest level. There is an additional
    // template parameter to provide the subdomain solver.
    typedef Dune::SeqOverlappingSchwarz<BCRSMat,Vector,
                                        Dune::SymmetricMultiplicativeSchwarzMode> FSmoother;
    // Type of the subdomain vector
    typedef FSmoother::subdomain_vector SubdomainVector;
    // Create subdomain.
    std::size_t stride=2;
    SubdomainVector subdomains((((N-1)/stride)+1)*(((N-1)/stride)+1));

    for(int i=0; i<N; ++i)
        for(int j=0; j<N; ++j)
        {
            int index=i/stride*(((N-1)/stride)+1)+j/stride;
            subdomains[index].insert(i*N+j);
        }
    //create smoother
    FSmoother fineSmoother(mat,subdomains, 1.0, false);
#endif
    typedef Dune::SeqJac<BCRSMat,Vector,Vector> CSmoother;
    typedef Dune::Amg::SmootherTraits<CSmoother>::Arguments SmootherArgs;
    typedef Dune::Amg::CoarsenCriterion<
      Dune::Amg::UnSymmetricCriterion<BCRSMat,Dune::Amg::FirstDiagonal> > Criterion;
    typedef Dune::Amg::AggregationLevelTransferPolicy<Operator,Criterion> TransferPolicy;
    typedef Dune::Amg::OneStepAMGCoarseSolverPolicy<Operator,CSmoother, Criterion> CoarsePolicy; // Policy for coarse solver creation
    Criterion crit;
    CoarsePolicy coarsePolicy=CoarsePolicy(SmootherArgs(), crit);
    TransferPolicy transferPolicy(crit);
    Operator fop(mat);
    Dune::Amg::TwoLevelMethod<Operator,CoarsePolicy,FSmoother> preconditioner(fop,
                                                                          Dune::stackobject_to_shared_ptr(fineSmoother),
                                                                          transferPolicy,
                                                                          coarsePolicy);
    Dune::GeneralizedPCGSolver<Vector> amgCG(fop,preconditioner,.8,80,2);
    Dune::Amg::TwoLevelMethod<Operator,CoarsePolicy,FSmoother> preconditioner1(preconditioner);
    Dune::InverseOperatorResult res;
    amgCG.apply(x,b,res);
}

int main()
{
    testTwoLevelMethod();
    return 0;
}


==> anc/xt-super/dune-istl/dune/istl/paamg/transfer.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_AMGTRANSFER_HH
#define DUNE_AMGTRANSFER_HH

#include <dune/istl/bvector.hh>
#include <dune/istl/matrixredistribute.hh>
#include <dune/istl/paamg/pinfo.hh>
#include <dune/istl/owneroverlapcopy.hh>
#include <dune/istl/paamg/aggregates.hh>
#include <dune/common/exceptions.hh>
#include <dune/common/unused.hh>

namespace Dune
{
  namespace Amg
  {

    /**
     * @addtogroup ISTL_PAAMG
     *
     * @{
     */

    /** @file
     * @author Markus Blatt
     * @brief Prolongation and restriction for amg.
     */
    template<class V1, class V2, class T>
    class Transfer
    {

    public:
      typedef V1 Vertex;
      typedef V2 Vector;

      template<typename T1, typename R>
      static void prolongateVector(const AggregatesMap<Vertex>& aggregates, Vector& coarse, Vector& fine,
                                   Vector& fineRedist,T1 damp, R& redistributor=R());

      template<typename T1, typename R>
      static void prolongateVector(const AggregatesMap<Vertex>& aggregates, Vector& coarse, Vector& fine,
                                   T1 damp);

      static void restrictVector(const AggregatesMap<Vertex>& aggregates, Vector& coarse, const Vector& fine,
                                 T& comm);
    };

    template<class V,class V1>
    class Transfer<V,V1, SequentialInformation>
    {
    public:
      typedef V Vertex;
      typedef V1 Vector;
      typedef RedistributeInformation<SequentialInformation> Redist;
      template<typename T1>
      static void prolongateVector(const AggregatesMap<Vertex>& aggregates, Vector& coarse, Vector& fine,
                                   Vector& fineRedist, T1 damp,
                                   const SequentialInformation& comm=SequentialInformation(),
                                   const Redist& redist=Redist());
      template<typename T1>
      static void prolongateVector(const AggregatesMap<Vertex>& aggregates, Vector& coarse, Vector& fine,
                                   T1 damp,
                                   const SequentialInformation& comm=SequentialInformation());


      static void restrictVector(const AggregatesMap<Vertex>& aggregates, Vector& coarse, const Vector& fine,
                                 const SequentialInformation& comm);
    };

#if HAVE_MPI

    template<class V,class V1, class T1, class T2>
    class Transfer<V,V1,OwnerOverlapCopyCommunication<T1,T2> >
    {
    public:
      typedef V Vertex;
      typedef V1 Vector;
      typedef RedistributeInformation<OwnerOverlapCopyCommunication<T1,T2> > Redist;
      template<typename T3>
      static void prolongateVector(const AggregatesMap<Vertex>& aggregates, Vector& coarse, Vector& fine,
                                   Vector& fineRedist, T3 damp, OwnerOverlapCopyCommunication<T1,T2>& comm,
                                   const Redist& redist);
      template<typename T3>
      static void prolongateVector(const AggregatesMap<Vertex>& aggregates, Vector& coarse, Vector& fine,
                                   T3 damp, OwnerOverlapCopyCommunication<T1,T2>& comm);

      static void restrictVector(const AggregatesMap<Vertex>& aggregates, Vector& coarse, const Vector& fine,
                                 OwnerOverlapCopyCommunication<T1,T2>& comm);
    };

#endif

    template<class V, class V1>
    template<typename T>
    inline void
    Transfer<V,V1,SequentialInformation>::prolongateVector(const AggregatesMap<Vertex>& aggregates,
                                                           Vector& coarse, Vector& fine, Vector& fineRedist,
                                                           T damp,
                                                           const SequentialInformation& comm,
                                                           const Redist& redist)
    {
      DUNE_UNUSED_PARAMETER(fineRedist);
      DUNE_UNUSED_PARAMETER(comm);
      DUNE_UNUSED_PARAMETER(redist);
      prolongateVector(aggregates, coarse, fine, damp);
    }
    template<class V, class V1>
    template<typename T>
    inline void
    Transfer<V,V1,SequentialInformation>::prolongateVector(const AggregatesMap<Vertex>& aggregates,
                                                           Vector& coarse, Vector& fine,
                                                           T damp,
                                                           const SequentialInformation& comm)
    {
      DUNE_UNUSED_PARAMETER(comm);
      typedef typename Vector::iterator Iterator;

      Iterator end = coarse.end();
      Iterator begin= coarse.begin();
      for(; begin!=end; ++begin)
        *begin*=damp;
      end=fine.end();
      begin=fine.begin();

      for(Iterator block=begin; block != end; ++block) {
        std::ptrdiff_t index=block-begin;
        const Vertex& vertex = aggregates[index];
        if(vertex != AggregatesMap<Vertex>::ISOLATED)
          *block += coarse[aggregates[index]];
      }
    }

    template<class V, class V1>
    inline void
    Transfer<V,V1,SequentialInformation>::restrictVector(const AggregatesMap<Vertex>& aggregates,
                                                         Vector& coarse,
                                                         const Vector& fine,
                                                         const SequentialInformation& comm)
    {
      DUNE_UNUSED_PARAMETER(comm);
      // Set coarse vector to zero
      coarse=0;

      typedef typename Vector::const_iterator Iterator;
      Iterator end = fine.end();
      Iterator begin=fine.begin();

      for(Iterator block=begin; block != end; ++block) {
        const Vertex& vertex = aggregates[block-begin];
        if(vertex != AggregatesMap<Vertex>::ISOLATED)
          coarse[vertex] += *block;
      }
    }

#if HAVE_MPI
    template<class V, class V1, class T1, class T2>
    template<typename T3>
    inline void Transfer<V,V1,OwnerOverlapCopyCommunication<T1,T2> >::prolongateVector(const AggregatesMap<Vertex>& aggregates,
                                                                                       Vector& coarse, Vector& fine,
                                                                                       Vector& fineRedist, T3 damp,
                                                                                       OwnerOverlapCopyCommunication<T1,T2>& comm,
                                                                                       const Redist& redist)
    {
      if(fineRedist.size()>0)
        // we operated on the coarse level
        Transfer<V,V1,SequentialInformation>::prolongateVector(aggregates, coarse, fineRedist, damp);

      // TODO This could be accomplished with one communication, too!
      redist.redistributeBackward(fine, fineRedist);
      comm.copyOwnerToAll(fine,fine);
    }

    template<class V, class V1, class T1, class T2>
    template<typename T3>
    inline void Transfer<V,V1,OwnerOverlapCopyCommunication<T1,T2> >::prolongateVector(const AggregatesMap<Vertex>& aggregates,
                                                                                       Vector& coarse, Vector& fine,
                                                                                       T3 damp,
                                                                                       OwnerOverlapCopyCommunication<T1,T2>& comm)
    {
      DUNE_UNUSED_PARAMETER(comm);
      Transfer<V,V1,SequentialInformation>::prolongateVector(aggregates, coarse, fine, damp);
    }
    template<class V, class V1, class T1, class T2>
    inline void Transfer<V,V1,OwnerOverlapCopyCommunication<T1,T2> >::restrictVector(const AggregatesMap<Vertex>& aggregates,
                                                                                     Vector& coarse, const Vector& fine,
                                                                                     OwnerOverlapCopyCommunication<T1,T2>& comm)
    {
      Transfer<V,V1,SequentialInformation>::restrictVector(aggregates, coarse, fine, SequentialInformation());
      // We need this here to avoid it in the smoothers on the coarse level.
      // There (in the preconditioner d is const.
      comm.project(coarse);
    }
#endif
    /** @} */
  }    // namspace Amg
}     // namspace Dune
#endif


==> anc/xt-super/dune-istl/dune/istl/paamg/twolevelmethod.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ISTL_TWOLEVELMETHOD_HH
#define DUNE_ISTL_TWOLEVELMETHOD_HH

#include<dune/istl/operators.hh>
#include"amg.hh"
#include"galerkin.hh"
#include<dune/istl/solver.hh>

#include<dune/common/unused.hh>

/**
 * @addtogroup ISTL_PAAMG
 * @{
 * @file
 * @author Markus Blatt
 * @brief Algebraic twolevel methods.
 */
namespace Dune
{
namespace Amg
{

/**
 * @brief Abstract base class for transfer between levels and creation
 * of the coarse level system.
 *
 * @tparam FO The type of the linear operator of the finel level system. Has to be
 * derived from AssembledLinearOperator.
 * @tparam CO The type of the linear operator of the coarse level system. Has to be
 * derived from AssembledLinearOperator.
 */
template<class FO, class CO>
class LevelTransferPolicy
{
public:
  /**
   * @brief The linear operator of the finel level system. Has to be
   * derived from AssembledLinearOperator.
   */
  typedef FO FineOperatorType;
  /**
   * @brief The type of the range of the fine level operator.
   */
  typedef typename FineOperatorType::range_type FineRangeType;
  /**
   * @brief The type of the domain of the fine level operator.
   */
  typedef typename FineOperatorType::domain_type FineDomainType;
  /**
   * @brief The linear operator of the finel level system. Has to be
   * derived from AssembledLinearOperator.
   */
  typedef CO CoarseOperatorType;
  /**
   * @brief The type of the range of the coarse level operator.
   */
  typedef typename CoarseOperatorType::range_type CoarseRangeType;
  /**
   * @brief The type of the domain of the coarse level operator.
   */
  typedef typename CoarseOperatorType::domain_type CoarseDomainType;
  /**
   * @brief Get the coarse level operator.
   * @return A shared pointer to the coarse level system.
   */
  std::shared_ptr<CoarseOperatorType>& getCoarseLevelOperator()
  {
    return operator_;
  }
  /**
   * @brief Get the coarse level right hand side.
   * @return The coarse level right hand side.
   */
  CoarseRangeType& getCoarseLevelRhs()
  {
    return rhs_;
  }

  /**
   * @brief Get the coarse level left hand side.
   * @return The coarse level leftt hand side.
   */
  CoarseDomainType& getCoarseLevelLhs()
  {
    return lhs_;
  }
  /**
   * @brief Transfers the data to the coarse level.
   *
   * Restricts the residual to the right hand side of the
   * coarse level system and initialies the left hand side
   * of the coarse level system. These can afterwards be accessed
   * usinf getCoarseLevelRhs() and getCoarseLevelLhs().
   * @param fineDefect The current residual of the fine level system.
   */
  virtual void moveToCoarseLevel(const FineRangeType& fineRhs)=0;
  /**
   * @brief Updates the fine level linear system after the correction
   * of the coarse levels system.
   *
   * After returning from this function the coarse level correction
   * will have been added to fine level system.
   * @param[inout] fineLhs The left hand side of the fine level to update
   * with the coarse level correction.
   */
  virtual void moveToFineLevel(FineDomainType& fineLhs)=0;
  /**
   * @brief Algebraically creates the coarse level system.
   *
   * After returning from this function the coarse level operator
   * can be accessed using getCoarseLevelOperator().
   * @param fineOperator The operator of the fine level system.
   */
  virtual void createCoarseLevelSystem(const FineOperatorType& fineOperator)=0;

  /** @brief Clone the current object. */
  virtual LevelTransferPolicy* clone() const =0;

  /** @brief Destructor. */
  virtual ~LevelTransferPolicy(){}

  protected:
  /** @brief The coarse level rhs. */
  CoarseRangeType rhs_;
  /** @brief The coarse level lhs. */
  CoarseDomainType lhs_;
  /** @brief the coarse level linear operator. */
  std::shared_ptr<CoarseOperatorType> operator_;
};

/**
 * @brief A LeveTransferPolicy that used aggregation to construct the coarse level system.
 * @tparam O The type of the fine and coarse level operator.
 * @tparam C The criterion that describes the aggregation procedure.
 */
template<class O, class C>
class AggregationLevelTransferPolicy
  : public LevelTransferPolicy<O,O>
{
  typedef Dune::Amg::AggregatesMap<typename O::matrix_type::size_type> AggregatesMap;
public:
  typedef LevelTransferPolicy<O,O> FatherType;
  typedef C Criterion;
  typedef SequentialInformation ParallelInformation;

  AggregationLevelTransferPolicy(const Criterion& crit)
  : criterion_(crit)
  {}

  void createCoarseLevelSystem(const O& fineOperator)
  {
    prolongDamp_ = criterion_.getProlongationDampingFactor();
    GalerkinProduct<ParallelInformation> productBuilder;
    typedef typename Dune::Amg::MatrixGraph<const typename O::matrix_type> MatrixGraph;
    typedef typename Dune::Amg::PropertiesGraph<MatrixGraph,Dune::Amg::VertexProperties,
      Dune::Amg::EdgeProperties,Dune::IdentityMap,Dune::IdentityMap> PropertiesGraph;
    MatrixGraph mg(fineOperator.getmat());
    PropertiesGraph pg(mg,Dune::IdentityMap(),Dune::IdentityMap());
    typedef NegateSet<typename ParallelInformation::OwnerSet> OverlapFlags;

    aggregatesMap_.reset(new AggregatesMap(pg.maxVertex()+1));

    int noAggregates, isoAggregates, oneAggregates, skippedAggregates;

     tie(noAggregates, isoAggregates, oneAggregates, skippedAggregates) =
       aggregatesMap_->buildAggregates(fineOperator.getmat(), pg, criterion_, true);
     std::cout<<"no aggregates="<<noAggregates<<" iso="<<isoAggregates<<" one="<<oneAggregates<<" skipped="<<skippedAggregates<<std::endl;
    // misuse coarsener to renumber aggregates
    Dune::Amg::IndicesCoarsener<Dune::Amg::SequentialInformation,int> renumberer;
    typedef std::vector<bool>::iterator Iterator;
    typedef Dune::IteratorPropertyMap<Iterator, Dune::IdentityMap> VisitedMap;
    std::vector<bool> excluded(fineOperator.getmat().N(), false);
    VisitedMap vm(excluded.begin(), Dune::IdentityMap());
    ParallelInformation pinfo;
    std::size_t aggregates = renumberer.coarsen(pinfo, pg, vm,
                                                *aggregatesMap_, pinfo,
                                                noAggregates);
    std::vector<bool>& visited=excluded;

    typedef std::vector<bool>::iterator Iterator;

    for(Iterator iter= visited.begin(), end=visited.end();
        iter != end; ++iter)
          *iter=false;
    matrix_.reset(productBuilder.build(mg, vm,
                                       SequentialInformation(),
                                       *aggregatesMap_,
                                       aggregates,
                                       OverlapFlags()));
    productBuilder.calculate(fineOperator.getmat(), *aggregatesMap_, *matrix_, pinfo, OverlapFlags());
    this->lhs_.resize(this->matrix_->M());
    this->rhs_.resize(this->matrix_->N());
    this->operator_.reset(new O(*matrix_));
  }

  void moveToCoarseLevel(const typename FatherType::FineRangeType& fineRhs)
  {
    Transfer<std::size_t,typename FatherType::FineRangeType,ParallelInformation>
      ::restrictVector(*aggregatesMap_, this->rhs_, fineRhs, ParallelInformation());
    this->lhs_=0;
  }

  void moveToFineLevel(typename FatherType::FineDomainType& fineLhs)
  {
    Transfer<std::size_t,typename FatherType::FineRangeType,ParallelInformation>
      ::prolongateVector(*aggregatesMap_, this->lhs_, fineLhs,
                         prolongDamp_, ParallelInformation());
  }

  AggregationLevelTransferPolicy* clone() const
  {
    return new AggregationLevelTransferPolicy(*this);
  }

private:
  typename O::matrix_type::field_type prolongDamp_;
  std::shared_ptr<AggregatesMap> aggregatesMap_;
  Criterion criterion_;
  std::shared_ptr<typename O::matrix_type> matrix_;
};

/**
 * @brief A policy class for solving the coarse level system using one step of AMG.
 * @tparam O The type of the linear operator used.
 * @tparam S The type of the smoother used in AMG.
 * @tparam C The type of the crition used for the aggregation within AMG.
 */
template<class O, class S, class C>
class OneStepAMGCoarseSolverPolicy
{
public:
  /** @brief The type of the linear operator used. */
  typedef O Operator;
  /** @brief The type of the range and domain of the operator. */
  typedef typename O::range_type X;
  /** @brief The type of the crition used for the aggregation within AMG.*/
  typedef C Criterion;
  /** @brief The type of the smoother used in AMG. */
  typedef S Smoother;
  /** @brief The type of the arguments used for constructing the smoother. */
  typedef typename Dune::Amg::SmootherTraits<S>::Arguments SmootherArgs;
  /** @brief The type of the AMG construct on the coarse level.*/
  typedef AMG<Operator,X,Smoother> AMGType;
  /**
   * @brief Constructs the coarse solver policy.
   * @param args The arguments used for constructing the smoother.
   * @param c The crition used for the aggregation within AMG.
   */
  OneStepAMGCoarseSolverPolicy(const SmootherArgs& args, const Criterion& c)
    : smootherArgs_(args), criterion_(c)
  {}
  /** @brief Copy constructor. */
  OneStepAMGCoarseSolverPolicy(const OneStepAMGCoarseSolverPolicy& other)
  : coarseOperator_(other.coarseOperator_), smootherArgs_(other.smootherArgs_),
    criterion_(other.criterion_)
  {}
private:
  /**
   * @brief A wrapper that makes an inverse operator out of AMG.
   *
   * The operator will use one step of AMG to approximately solve
   * the coarse level system.
   */
  struct AMGInverseOperator : public InverseOperator<X,X>
  {
    AMGInverseOperator(const typename AMGType::Operator& op,
                       const Criterion& crit,
                       const typename AMGType::SmootherArgs& args)
      : amg_(op, crit,args), first_(true)
    {}

    void apply(X& x, X& b, double reduction, InverseOperatorResult& res)
    {
      DUNE_UNUSED_PARAMETER(reduction);
      DUNE_UNUSED_PARAMETER(res);
      if(first_)
      {
        amg_.pre(x,b);
        first_=false;
        x_=x;
      }
      amg_.apply(x,b);
    }

    void apply(X& x, X& b, InverseOperatorResult& res)
    {
      return apply(x,b,1e-8,res);
    }

    ~AMGInverseOperator()
    {
      if(!first_)
        amg_.post(x_);
    }
    AMGInverseOperator(const AMGInverseOperator& other)
    : x_(other.x_), amg_(other.amg_), first_(other.first_)
    {
    }
  private:
    X x_;
    AMGType amg_;
    bool first_;
  };

public:
  /** @brief The type of solver constructed for the coarse level. */
  typedef AMGInverseOperator CoarseLevelSolver;

  /**
    * @brief Constructs a coarse level solver.
    *
    * @param transferPolicy The policy describing the transfer between levels.
    * @return A pointer to the constructed coarse level solver.
    * @tparam P The type of the level transfer policy.
    */
  template<class P>
  CoarseLevelSolver* createCoarseLevelSolver(P& transferPolicy)
  {
    coarseOperator_=transferPolicy.getCoarseLevelOperator();
    AMGInverseOperator* inv = new AMGInverseOperator(*coarseOperator_,
                                                     criterion_,
                                                     smootherArgs_);

    return inv; //std::shared_ptr<InverseOperator<X,X> >(inv);

  }

private:
  /** @brief The coarse level operator. */
  std::shared_ptr<Operator> coarseOperator_;
  /** @brief The arguments used to construct the smoother. */
  SmootherArgs smootherArgs_;
  /** @brief The coarsening criterion. */
  Criterion criterion_;
};

/**
 * @tparam FO The type of the fine level linear operator.
 * @tparam CSP The type of the coarse level solver policy.
 * @tparam S The type of the fine level smoother used.
 */
template<class FO, class CSP, class S>
class TwoLevelMethod :
    public Preconditioner<typename FO::domain_type, typename FO::range_type>
{
public:
  /** @brief The type of the policy for constructing the coarse level solver. */
  typedef CSP CoarseLevelSolverPolicy;
  /** @brief The type of the coarse level solver. */
  typedef typename CoarseLevelSolverPolicy::CoarseLevelSolver CoarseLevelSolver;
  /**
   * @brief The linear operator of the finel level system. Has to be
   * derived from AssembledLinearOperator.
   */
  typedef FO FineOperatorType;
  /**
   * @brief The type of the range of the fine level operator.
   */
  typedef typename FineOperatorType::range_type FineRangeType;
  /**
   * @brief The type of the domain of the fine level operator.
   */
  typedef typename FineOperatorType::domain_type FineDomainType;
  /**
   * @brief The linear operator of the finel level system. Has to be
   * derived from AssembledLinearOperator.
   */
  typedef typename CSP::Operator CoarseOperatorType;
  /**
   * @brief The type of the range of the coarse level operator.
   */
  typedef typename CoarseOperatorType::range_type CoarseRangeType;
  /**
   * @brief The type of the domain of the coarse level operator.
   */
  typedef typename CoarseOperatorType::domain_type CoarseDomainType;
  /**
   * @brief The type of the fine level smoother.
   */
  typedef S SmootherType;
  // define the category
  enum {
    //! \brief The category the preconditioner is part of.
    category=SolverCategory::sequential
  };

  /**
   * @brief Constructs a two level method.
   *
   * @tparam CoarseSolverPolicy The policy for constructing the coarse
   * solver, e.g. OneStepAMGCoarseSolverPolicy
   * @param op The fine level operator.
   * @param smoother The fine level smoother.
   * @param policy The level transfer policy.
   * @param coarsePolicy The policy for constructing the coarse level solver.
   * @param preSteps The number of smoothing steps to apply before the coarse
   * level correction.
   * @param preSteps The number of smoothing steps to apply after the coarse
   * level correction.
   */
  TwoLevelMethod(const FineOperatorType& op,
                 std::shared_ptr<SmootherType> smoother,
                 const LevelTransferPolicy<FineOperatorType,
                                           CoarseOperatorType>& policy,
                 CoarseLevelSolverPolicy& coarsePolicy,
                 std::size_t preSteps=1, std::size_t postSteps=1)
    : operator_(&op), smoother_(smoother),
      preSteps_(preSteps), postSteps_(postSteps)
  {
    policy_ = policy.clone();
    policy_->createCoarseLevelSystem(*operator_);
    coarseSolver_=coarsePolicy.createCoarseLevelSolver(*policy_);
  }

  TwoLevelMethod(const TwoLevelMethod& other)
  : operator_(other.operator_), coarseSolver_(new CoarseLevelSolver(*other.coarseSolver_)),
    smoother_(other.smoother_), policy_(other.policy_->clone()),
    preSteps_(other.preSteps_), postSteps_(other.postSteps_)
  {}

  ~TwoLevelMethod()
  {
    // Each instance has its own policy.
    delete policy_;
    delete coarseSolver_;
  }

  void pre(FineDomainType& x, FineRangeType& b)
  {
    smoother_->pre(x,b);
  }

  void post(FineDomainType& x)
  {
    DUNE_UNUSED_PARAMETER(x);
  }

  void apply(FineDomainType& v, const FineRangeType& d)
  {
    FineDomainType u(v);
    FineRangeType rhs(d);
    LevelContext context;
    SequentialInformation info;
    context.pinfo=&info;
    context.lhs=&u;
    context.update=&v;
    context.smoother=smoother_;
    context.rhs=&rhs;
    context.matrix=operator_;
    // Presmoothing
    presmooth(context, preSteps_);
    //Coarse grid correction
    policy_->moveToCoarseLevel(*context.rhs);
    InverseOperatorResult res;
    coarseSolver_->apply(policy_->getCoarseLevelLhs(), policy_->getCoarseLevelRhs(), res);
    *context.lhs=0;
    policy_->moveToFineLevel(*context.lhs);
    *context.update += *context.lhs;
    // Postsmoothing
    postsmooth(context, postSteps_);

  }

private:
  /**
   * @brief Struct containing the level information.
   */
  struct LevelContext
  {
    /** @brief The type of the smoother used. */
    typedef S SmootherType;
    /** @brief A pointer to the smoother. */
    std::shared_ptr<SmootherType> smoother;
    /** @brief The left hand side passed to the and returned by the smoother. */
    FineDomainType* lhs;
    /*
     * @brief The right hand side holding the current residual.
     *
     * This is passed to the smoother as the right hand side.
     */
    FineRangeType* rhs;
    /**
     * @brief The total update calculated by the preconditioner.
     *
     * I.e. all update from smoothing and coarse grid correction summed up.
     */
    FineDomainType* update;
    /** @parallel information */
    SequentialInformation* pinfo;
    /**
     * @brief The matrix that we are solving.
     *
     * Needed to update the residual.
     */
    const FineOperatorType* matrix;
  };
  const FineOperatorType* operator_;
  /** @brief The coarse level solver. */
  CoarseLevelSolver* coarseSolver_;
  /** @brief The fine level smoother. */
  std::shared_ptr<S> smoother_;
  /** @brief Policy for prolongation, restriction, and coarse level system creation. */
  LevelTransferPolicy<FO,typename CSP::Operator>* policy_;
  /** @brief The number of presmoothing steps to apply. */
  std::size_t preSteps_;
  /** @brief The number of postsmoothing steps to apply. */
  std::size_t postSteps_;
};
}// end namespace Amg
}// end namespace Dune

/** @} */
#endif


==> anc/xt-super/dune-istl/dune/istl/pardiso.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ISTL_PARDISO_HH
#define DUNE_ISTL_PARDISO_HH

#include <dune/istl/preconditioners.hh>
#include <dune/istl/solvertype.hh>
/* Change this, if your Fortran compiler does not append underscores. */
/* e.g. the AIX compiler:  #define F77_FUNC(func) func                */

#ifdef AIX
#define F77_FUNC(func)  func
#else
#define F77_FUNC(func)  func ## _
#endif


#ifdef HAVE_PARDISO
/* PARDISO prototype. */
extern "C" int F77_FUNC(pardisoinit)
  (void *, int *, int *);

extern "C" int F77_FUNC(pardiso)
  (void *, int *, int *, int *, int *, int *,
  double *, int *, int *, int *, int *, int *,
  int *, double *, double *, int *);
#endif

namespace Dune {


  /*! \brief The sequential Pardiso preconditioner.

     Put the Pardiso direct solver into the preconditioner framework.
   */
  template<class M, class X, class Y>
  class SeqPardiso : public Preconditioner<X,Y> {
  public:
    //! \brief The matrix type the preconditioner is for.
    typedef M matrix_type;
    //! \brief The domain type of the preconditioner.
    typedef X domain_type;
    //! \brief The range type of the preconditioner.
    typedef Y range_type;
    //! \brief The field type of the preconditioner.
    typedef typename X::field_type field_type;

    typedef typename M::RowIterator RowIterator;
    typedef typename M::ColIterator ColIterator;

    // define the category
    enum {
      //! \brief The category the preconditioner is part of
      category=SolverCategory::sequential
    };

    /*! \brief Constructor.

       Constructor gets all parameters to operate the prec.
       \param A The matrix to operate on.
     */
    SeqPardiso (const M& A)
      : A_(A)
    {
#ifdef HAVE_PARDISO

      mtype_ = 11;
      nrhs_ = 1;
      num_procs_ = 1;
      maxfct_ = 1;
      mnum_   = 1;
      msglvl_ = 0;
      error_  = 0;

      n_ = A_.rowdim();
      int nnz = 0;
      RowIterator endi = A_.end();
      for (RowIterator i = A_.begin(); i != endi; ++i)
      {
        if (A_.rowdim(i.index()) != 1)
          DUNE_THROW(NotImplemented, "SeqPardiso: row blocksize != 1.");
        ColIterator endj = (*i).end();
        for (ColIterator j = (*i).begin(); j != endj; ++j) {
          if (A_.coldim(j.index()) != 1)
            DUNE_THROW(NotImplemented, "SeqPardiso: column blocksize != 1.");
          nnz++;
        }
      }

      std::cout << "dimension = " << n_ << ", number of nonzeros = " << nnz << std::endl;

      a_ = new double[nnz];
      ia_ = new int[n_+1];
      ja_ = new int[nnz];

      int count = 0;
      for (RowIterator i = A_.begin(); i != endi; ++i)
      {
        ia_[i.index()] = count+1;
        ColIterator endj = (*i).end();
        for (ColIterator j = (*i).begin(); j != endj; ++j) {
          a_[count] = *j;
          ja_[count] = j.index()+1;

          count++;
        }
      }
      ia_[n_] = count+1;

      F77_FUNC(pardisoinit) (pt_,  &mtype_, iparm_);

      int phase = 11;
      int idum;
      double ddum;
      iparm_[2]  = num_procs_;

      F77_FUNC(pardiso) (pt_, &maxfct_, &mnum_, &mtype_, &phase,
                         &n_, a_, ia_, ja_, &idum, &nrhs_,
                         iparm_, &msglvl_, &ddum, &ddum, &error_);

      if (error_ != 0)
        DUNE_THROW(MathError, "Constructor SeqPardiso: Factorization failed. Error code " << error_);

      std::cout << "Constructor SeqPardiso: Factorization completed." << std::endl;

#else
      DUNE_THROW(NotImplemented, "no Pardiso library available, reconfigure with correct --with-pardiso options");
#endif
    }

    /*!
       \brief Prepare the preconditioner.

       \copydoc Preconditioner::pre(X&,Y&)
     */
    virtual void pre (X& x, Y& b) {}

    /*!
       \brief Apply the preconditioner.

       \copydoc Preconditioner::apply(X&,const Y&)
     */
    virtual void apply (X& v, const Y& d)
    {
#ifdef HAVE_PARDISO
      int phase = 33;

      iparm_[7] = 1;         /* Max numbers of iterative refinement steps. */
      int idum;

      double x[n_];
      double b[n_];
      for (int i = 0; i < n_; i++) {
        x[i] = v[i];
        b[i] = d[i];
      }

      F77_FUNC(pardiso) (pt_, &maxfct_, &mnum_, &mtype_, &phase,
                         &n_, a_, ia_, ja_, &idum, &nrhs_,
                         iparm_, &msglvl_, b, x, &error_);

      if (error_ != 0)
        DUNE_THROW(MathError, "SeqPardiso.apply: Backsolve failed. Error code " << error_);

      for (int i = 0; i < n_; i++)
        v[i] = x[i];

      std::cout << "SeqPardiso: Backsolve completed." << std::endl;
#endif
    }

    /*!
       \brief Clean up.

       \copydoc Preconditioner::post(X&)
     */
    virtual void post (X& x) {}

    ~SeqPardiso()
    {
#ifdef HAVE_PARDISO
      int phase = -1;                   // Release internal memory.
      int idum;
      double ddum;

      F77_FUNC(pardiso) (pt_, &maxfct_, &mnum_, &mtype_, &phase,
                         &n_, &ddum, ia_, ja_, &idum, &nrhs_,
                         iparm_, &msglvl_, &ddum, &ddum, &error_);
      delete[] a_;
      delete[] ia_;
      delete[] ja_;
#endif
    }

  private:
    M A_; //!< The matrix we operate on.
    int n_; //!< dimension of the system
    double *a_; //!< matrix values
    int *ia_; //!< indices to rows
    int *ja_; //!< column indices
    int mtype_; //!< matrix type, currently only 11 (real unsymmetric matrix) is supported
    int nrhs_; //!< number of right hand sides
    void *pt_[64]; //!< internal solver memory pointer
    int iparm_[64]; //!< Pardiso control parameters.
    int maxfct_;        //!< Maximum number of numerical factorizations.
    int mnum_;  //!<        Which factorization to use.
    int msglvl_;    //!< flag to print statistical information
    int error_;      //!< error flag
    int num_procs_; //!< number of processors.
  };

  template<class M, class X, class Y>
  struct IsDirectSolver<SeqPardiso<M,X,Y> >
  {
    enum { value=true};
  };


} // end namespace Dune
#endif


==> anc/xt-super/dune-istl/dune/istl/preconditioner.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ISTL_PRECONDITIONER_HH
#define DUNE_ISTL_PRECONDITIONER_HH
namespace Dune {
/**
 * @addtogroup ISTL_Prec
 * @{
 */
  //=====================================================================
  /*! \brief Base class for matrix free definition of preconditioners.

          Note that the operator, which is the basis for the preconditioning,
      is supplied to the preconditioner from the outside in the
      constructor or some other method.

          This interface allows the encapsulation of all parallelization
          aspects into the preconditioners.

     \tparam X Type of the update
     \tparam Y Type of the defect

   */
  //=====================================================================
  template<class X, class Y>
  class Preconditioner {
  public:
    //! \brief The domain type of the preconditioner.
    typedef X domain_type;
    //! \brief The range type of the preconditioner.
    typedef Y range_type;
    //! \brief The field type of the preconditioner.
    typedef typename X::field_type field_type;

    /*! \brief Prepare the preconditioner.

       A solver solves a linear operator equation A(x)=b by applying
       one or several steps of the preconditioner. The method pre()
       is called before the first apply operation.
       b and x are right hand side and solution vector of the linear
       system respectively. It may. e.g., scale the system, allocate memory or
       compute a (I)LU decomposition.
       Note: The ILU decomposition could also be computed in the constructor
       or with a separate method of the derived method if several
       linear systems with the same matrix are to be solved.

       \param x The left hand side of the equation.
       \param b The right hand side of the equation.
     */
    virtual void pre (X& x, Y& b) = 0;

    /*! \brief Apply one step of the preconditioner to the system A(v)=d.

       On entry v=0 and d=b-A(x) (although this might not be
       computed in that way. On exit v contains the update, i.e
       one step computes \f$ v = M^{-1} d \f$ where \f$ M \f$ is the
       approximate inverse of the operator \f$ A \f$ characterizing
       the preconditioner.
       \param[out] v The update to be computed
       \param d The current defect.
     */
    virtual void apply (X& v, const Y& d) = 0;

    /*! \brief Clean up.

       This method is called after the last apply call for the
       linear system to be solved. Memory may be deallocated safely
       here. x is the solution of the linear equation.

       \param x The right hand side of the equation.
     */
    virtual void post (X& x) = 0;

    // every abstract base class has a virtual destructor
    virtual ~Preconditioner () {}
  };

/**
 * @}
 */
}
#endif


==> anc/xt-super/dune-istl/dune/istl/preconditioners.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ISTL_PRECONDITIONERS_HH
#define DUNE_ISTL_PRECONDITIONERS_HH

#include <cmath>
#include <complex>
#include <iostream>
#include <iomanip>
#include <string>

#include <dune/common/unused.hh>

#include "preconditioner.hh"
#include "solver.hh"
#include "solvercategory.hh"
#include "istlexception.hh"
#include "matrixutils.hh"
#include "gsetc.hh"
#include "ilu.hh"


namespace Dune {
  /** @defgroup ISTL_Prec Preconditioners
   * @ingroup ISTL_Solvers
   *
   * All of our \ref ISTL_Solvers "Krylow solvers" are preconditioned versions.
   * There are sequential preconditioners (e,g. SeqJacobi, SeqSOR, SeqSSOR) as well as parallel preconditioners
   * (e.g. AMG, BlockPreconditioner) available for plugging them into the solvers
   * together with matching ScalarProducts.
   *
   * Some of the available perconditioners (e.g. SeqJacobi, SeqSOR, SeqSSOR))
   * may be given an aditional int as a template parameter, the block recursion level.
   * These preconditioners
   * can be used on blockrecursive matrices with an arbitrary hierarchy depths
   * (eg. BCRSMatrix<BCRSMatrix<FieldMatrix,n,m> > >. Given a block recursion level
   * \f$k\f$ those preconditioners work as
   * normal on the offdiagonal blocks, treating them as traditional matrix
   * entries. For the diagonal values a special procedure applies:  If
   * \f$k>1\f$ the diagonal is treated as a matrix itself and the preconditioner
   * is applied recursively on the matrix representing the diagonal value
   * \f$D=A_{ii}\f$ with block level \f$k-1\f$. For the case that \f$k=1\f$ the diagonal
   * is treated as a
   * matrix entry resulting in a linear solve or an identity operation
   * depending on the algorithm.
   */

  /** @addtogroup ISTL_Prec
          @{
   */
  /** \file

     \brief    Define general preconditioner interface

     Wrap the methods implemented by ISTL in this interface.
     However, the interface is extensible such that new preconditioners
     can be implemented and used with the solvers.
   */



  /**
   * @brief Turns an InverseOperator into a Preconditioner.
   * @tparam O The type of the inverse operator to wrap.
   */
  template<class O, int c>
  class InverseOperator2Preconditioner :
    public Preconditioner<typename O::domain_type, typename O::range_type>
  {
  public:
    //! \brief The domain type of the preconditioner.
    typedef typename O::domain_type domain_type;
    //! \brief The range type of the preconditioner.
    typedef typename O::range_type range_type;
    //! \brief The field type of the preconditioner.
    typedef typename range_type::field_type field_type;
    typedef O InverseOperator;

    // define the category
    enum {
      //! \brief The category the preconditioner is part of.
      category=c
    };

    /**
     * @brief Construct the preconditioner from the solver
     * @param inverse_operator The inverse operator to wrap.
     */
    InverseOperator2Preconditioner(InverseOperator& inverse_operator)
    : inverse_operator_(inverse_operator)
    {}

    void pre(domain_type&,range_type&)
    {}

    void apply(domain_type& v, const range_type& d)
    {
      InverseOperatorResult res;
      range_type copy(d);
      inverse_operator_.apply(v, copy, res);
    }

    void post(domain_type&)
    {}

  private:
    InverseOperator& inverse_operator_;
  };

  //=====================================================================
  // Implementation of this interface for sequential ISTL-preconditioners
  //=====================================================================


  /*!
     \brief Sequential SSOR preconditioner.

     Wraps the naked ISTL generic SSOR preconditioner into the
      solver framework.

     \tparam M The matrix type to operate on
     \tparam X Type of the update
     \tparam Y Type of the defect
     \tparam l The block level to invert. Default is 1
   */
  template<class M, class X, class Y, int l=1>
  class SeqSSOR : public Preconditioner<X,Y> {
  public:
    //! \brief The matrix type the preconditioner is for.
    typedef M matrix_type;
    //! \brief The domain type of the preconditioner.
    typedef X domain_type;
    //! \brief The range type of the preconditioner.
    typedef Y range_type;
    //! \brief The field type of the preconditioner.
    typedef typename X::field_type field_type;

    // define the category
    enum {
      //! \brief The category the preconditioner is part of.
      category=SolverCategory::sequential
    };

    /*! \brief Constructor.

       constructor gets all parameters to operate the prec.
       \param A The matrix to operate on.
       \param n The number of iterations to perform.
       \param w The relaxation factor.
     */
    SeqSSOR (const M& A, int n, field_type w)
      : _A_(A), _n(n), _w(w)
    {
      CheckIfDiagonalPresent<M,l>::check(_A_);
    }

    /*!
       \brief Prepare the preconditioner.

       \copydoc Preconditioner::pre(X&,Y&)
     */
    virtual void pre (X& x, Y& b)
    {
      DUNE_UNUSED_PARAMETER(x);
      DUNE_UNUSED_PARAMETER(b);

    }

    /*!
       \brief Apply the preconditioner

       \copydoc Preconditioner::apply(X&,const Y&)
     */
    virtual void apply (X& v, const Y& d)
    {
      for (int i=0; i<_n; i++) {
        bsorf(_A_,v,d,_w,BL<l>());
        bsorb(_A_,v,d,_w,BL<l>());
      }
    }

    /*!
       \brief Clean up.

       \copydoc Preconditioner::post(X&)
     */
    virtual void post (X& x)
    {
      DUNE_UNUSED_PARAMETER(x);
    }

  private:
    //! \brief The matrix we operate on.
    const M& _A_;
    //! \brief The number of steps to do in apply
    int _n;
    //! \brief The relaxation factor to use
    field_type _w;
  };



  /*!
     \brief Sequential SOR preconditioner.

     Wraps the naked ISTL generic SOR preconditioner into the
     solver framework.

     \tparam M The matrix type to operate on
     \tparam X Type of the update
     \tparam Y Type of the defect
     \tparam l The block level to invert. Default is 1
   */
  template<class M, class X, class Y, int l=1>
  class SeqSOR : public Preconditioner<X,Y> {
  public:
    //! \brief The matrix type the preconditioner is for.
    typedef M matrix_type;
    //! \brief The domain type of the preconditioner.
    typedef X domain_type;
    //! \brief The range type of the preconditioner.
    typedef Y range_type;
    //! \brief The field type of the preconditioner.
    typedef typename X::field_type field_type;

    // define the category
    enum {
      //! \brief The category the preconditioner is part of.
      category=SolverCategory::sequential
    };

    /*! \brief Constructor.

       constructor gets all parameters to operate the prec.
       \param A The matrix to operate on.
       \param n The number of iterations to perform.
       \param w The relaxation factor.
     */
    SeqSOR (const M& A, int n, field_type w)
      : _A_(A), _n(n), _w(w)
    {
      CheckIfDiagonalPresent<M,l>::check(_A_);
    }

    /*!
       \brief Prepare the preconditioner.

       \copydoc Preconditioner::pre(X&,Y&)
     */
    virtual void pre (X& x, Y& b)
    {
      DUNE_UNUSED_PARAMETER(x);
      DUNE_UNUSED_PARAMETER(b);
    }

    /*!
       \brief Apply the preconditioner.

       \copydoc Preconditioner::apply(X&,const Y&)
     */
    virtual void apply (X& v, const Y& d)
    {
      this->template apply<true>(v,d);
    }

    /*!
       \brief Apply the preconditioner in a special direction.

       The template parameter forward indications the direction
       the smoother is applied. If true The application is
       started at the lowest index in the vector v, if false at
       the highest index of vector v.
     */
    template<bool forward>
    void apply(X& v, const Y& d)
    {
      if(forward)
        for (int i=0; i<_n; i++) {
          bsorf(_A_,v,d,_w,BL<l>());
        }
      else
        for (int i=0; i<_n; i++) {
          bsorb(_A_,v,d,_w,BL<l>());
        }
    }

    /*!
       \brief Clean up.

       \copydoc Preconditioner::post(X&)
     */
    virtual void post (X& x)
    {
      DUNE_UNUSED_PARAMETER(x);
    }

  private:
    //! \brief the matrix we operate on.
    const M& _A_;
    //! \brief The number of steps to perform in apply.
    int _n;
    //! \brief The relaxation factor to use.
    field_type _w;
  };


  /*! \brief Sequential Gauss Seidel preconditioner

     Wraps the naked ISTL generic block Gauss-Seidel preconditioner into the
      solver framework.

     \tparam M The matrix type to operate on
     \tparam X Type of the update
     \tparam Y Type of the defect
     \tparam l The block level to invert. Default is 1
   */
  template<class M, class X, class Y, int l=1>
  class SeqGS : public Preconditioner<X,Y> {
  public:
    //! \brief The matrix type the preconditioner is for.
    typedef M matrix_type;
    //! \brief The domain type of the preconditioner.
    typedef X domain_type;
    //! \brief The range type of the preconditioner.
    typedef Y range_type;
    //! \brief The field type of the preconditioner.
    typedef typename X::field_type field_type;

    // define the category
    enum {
      //! \brief The category the preconditioner is part of.
      category=SolverCategory::sequential
    };

    /*! \brief Constructor.

       Constructor gets all parameters to operate the prec.
       \param A The matrix to operate on.
       \param n The number of iterations to perform.
       \param w The relaxation factor.
     */
    SeqGS (const M& A, int n, field_type w)
      : _A_(A), _n(n), _w(w)
    {
      CheckIfDiagonalPresent<M,l>::check(_A_);
    }

    /*!
       \brief Prepare the preconditioner.

       \copydoc Preconditioner::pre(X&,Y&)
     */
    virtual void pre (X& x, Y& b)
    {
      DUNE_UNUSED_PARAMETER(x);
      DUNE_UNUSED_PARAMETER(b);
    }

    /*!
       \brief Apply the preconditioner.

       \copydoc Preconditioner::apply(X&,const Y&)
     */
    virtual void apply (X& v, const Y& d)
    {
      for (int i=0; i<_n; i++) {
        dbgs(_A_,v,d,_w,BL<l>());
      }
    }

    /*!
       \brief Clean up.

       \copydoc Preconditioner::post(X&)
     */
    virtual void post (X& x)
    {
      DUNE_UNUSED_PARAMETER(x);
    }

  private:
    //! \brief The matrix we operate on.
    const M& _A_;
    //! \brief The number of iterations to perform in apply.
    int _n;
    //! \brief The relaxation factor to use.
    field_type _w;
  };


  /*! \brief The sequential jacobian preconditioner.

     Wraps the naked ISTL generic block Jacobi preconditioner into the
      solver framework.

     \tparam M The matrix type to operate on
     \tparam X Type of the update
     \tparam Y Type of the defect
     \tparam l The block level to invert. Default is 1
   */
  template<class M, class X, class Y, int l=1>
  class SeqJac : public Preconditioner<X,Y> {
  public:
    //! \brief The matrix type the preconditioner is for.
    typedef M matrix_type;
    //! \brief The domain type of the preconditioner.
    typedef X domain_type;
    //! \brief The range type of the preconditioner.
    typedef Y range_type;
    //! \brief The field type of the preconditioner.
    typedef typename X::field_type field_type;

    // define the category
    enum {
      //! \brief The category the preconditioner is part of
      category=SolverCategory::sequential
    };

    /*! \brief Constructor.

       Constructor gets all parameters to operate the prec.
       \param A The matrix to operate on.
       \param n The number of iterations to perform.
       \param w The relaxation factor.
     */
    SeqJac (const M& A, int n, field_type w)
      : _A_(A), _n(n), _w(w)
    {
      CheckIfDiagonalPresent<M,l>::check(_A_);
    }

    /*!
       \brief Prepare the preconditioner.

       \copydoc Preconditioner::pre(X&,Y&)
     */
    virtual void pre (X& x, Y& b)
    {
      DUNE_UNUSED_PARAMETER(x);
      DUNE_UNUSED_PARAMETER(b);
    }

    /*!
       \brief Apply the preconditioner.

       \copydoc Preconditioner::apply(X&,const Y&)
     */
    virtual void apply (X& v, const Y& d)
    {
      for (int i=0; i<_n; i++) {
        dbjac(_A_,v,d,_w,BL<l>());
      }
    }

    /*!
       \brief Clean up.

       \copydoc Preconditioner::post(X&)
     */
    virtual void post (X& x)
    {
      DUNE_UNUSED_PARAMETER(x);
    }

  private:
    //! \brief The matrix we operate on.
    const M& _A_;
    //! \brief The number of steps to perform during apply.
    int _n;
    //! \brief The relaxation parameter to use.
    field_type _w;
  };



  /*!
     \brief Sequential ILU0 preconditioner.

     Wraps the naked ISTL generic ILU0 preconditioner into the solver framework.

     \tparam M The matrix type to operate on
     \tparam X Type of the update
     \tparam Y Type of the defect
     \tparam l Ignored. Just there to have the same number of template arguments
     as other preconditioners.
   */
  template<class M, class X, class Y, int l=1>
  class SeqILU0 : public Preconditioner<X,Y> {
  public:
    //! \brief The matrix type the preconditioner is for.
    typedef typename Dune::remove_const<M>::type matrix_type;
    //! \brief The domain type of the preconditioner.
    typedef X domain_type;
    //! \brief The range type of the preconditioner.
    typedef Y range_type;
    //! \brief The field type of the preconditioner.
    typedef typename X::field_type field_type;

    // define the category
    enum {
      //! \brief The category the preconditioner is part of.
      category=SolverCategory::sequential
    };

    /*! \brief Constructor.

       Constructor gets all parameters to operate the prec.
       \param A The matrix to operate on.
       \param w The relaxation factor.
     */
    SeqILU0 (const M& A, field_type w)
      : ILU(A) // copy A
    {
      _w =w;
      bilu0_decomposition(ILU);
    }

    /*!
       \brief Prepare the preconditioner.

       \copydoc Preconditioner::pre(X&,Y&)
     */
    virtual void pre (X& x, Y& b)
    {
      DUNE_UNUSED_PARAMETER(x);
      DUNE_UNUSED_PARAMETER(b);
    }

    /*!
       \brief Apply the preconditoner.

       \copydoc Preconditioner::apply(X&,const Y&)
     */
    virtual void apply (X& v, const Y& d)
    {
      bilu_backsolve(ILU,v,d);
      v *= _w;
    }

    /*!
       \brief Clean up.

       \copydoc Preconditioner::post(X&)
     */
    virtual void post (X& x)
    {
      DUNE_UNUSED_PARAMETER(x);
    }

  private:
    //! \brief The relaxation factor to use.
    field_type _w;
    //! \brief The ILU0 decomposition of the matrix.
    matrix_type ILU;
  };


  /*!
     \brief Sequential ILU(n) preconditioner.

     Wraps the naked ISTL generic ILU(n) preconditioner into the
     solver framework.


     \tparam M The matrix type to operate on
     \tparam X Type of the update
     \tparam Y Type of the defect
     \tparam l Ignored. Just there to have the same number of template arguments
     as other preconditioners.
   */
  template<class M, class X, class Y, int l=1>
  class SeqILUn : public Preconditioner<X,Y> {
  public:
    //! \brief The matrix type the preconditioner is for.
    typedef typename Dune::remove_const<M>::type matrix_type;
    //! \brief The domain type of the preconditioner.
    typedef X domain_type;
    //! \brief The range type of the preconditioner.
    typedef Y range_type;
    //! \brief The field type of the preconditioner.
    typedef typename X::field_type field_type;

    // define the category
    enum {
      //! \brief The category the preconditioner is part of.
      category=SolverCategory::sequential
    };

    /*! \brief Constructor.

       Constructor gets all parameters to operate the prec.
       \param A The matrix to operate on.
       \param n The number of iterations to perform.
       \param w The relaxation factor.
     */
    SeqILUn (const M& A, int n, field_type w)
      : ILU(A.N(),A.M(),M::row_wise)
    {
      _n = n;
      _w = w;
      bilu_decomposition(A,n,ILU);
    }

    /*!
       \brief Prepare the preconditioner.

       \copydoc Preconditioner::pre(X&,Y&)
     */
    virtual void pre (X& x, Y& b)
    {
      DUNE_UNUSED_PARAMETER(x);
      DUNE_UNUSED_PARAMETER(b);
    }

    /*!
       \brief Apply the precondioner.

       \copydoc Preconditioner::apply(X&,const Y&)
     */
    virtual void apply (X& v, const Y& d)
    {
      bilu_backsolve(ILU,v,d);
      v *= _w;
    }

    /*!
       \brief Clean up.

       \copydoc Preconditioner::post(X&)
     */
    virtual void post (X& x)
    {
      DUNE_UNUSED_PARAMETER(x);
    }

  private:
    //! \brief ILU(n) decomposition of the matrix we operate on.
    matrix_type ILU;
    //! \brief The number of steps to perform in apply.
    int _n;
    //! \brief The relaxation factor to use.
    field_type _w;
  };



  /*!
     \brief Richardson preconditioner.

        Multiply simply by a constant.

     \tparam X Type of the update
     \tparam Y Type of the defect
   */
  template<class X, class Y>
  class Richardson : public Preconditioner<X,Y> {
  public:
    //! \brief The domain type of the preconditioner.
    typedef X domain_type;
    //! \brief The range type of the preconditioner.
    typedef Y range_type;
    //! \brief The field type of the preconditioner.
    typedef typename X::field_type field_type;

    // define the category
    enum {
      //! \brief The category the preconditioner is part of.
      category=SolverCategory::sequential
    };

    /*! \brief Constructor.

       Constructor gets all parameters to operate the prec.
       \param w The relaxation factor.
     */
    Richardson (field_type w=1.0)
    {
      _w = w;
    }

    /*!
       \brief Prepare the preconditioner.

       \copydoc Preconditioner::pre(X&,Y&)
     */
    virtual void pre (X& x, Y& b)
    {
      DUNE_UNUSED_PARAMETER(x);
      DUNE_UNUSED_PARAMETER(b);
    }

    /*!
       \brief Apply the precondioner.

       \copydoc Preconditioner::apply(X&,const Y&)
     */
    virtual void apply (X& v, const Y& d)
    {
      v = d;
      v *= _w;
    }

    /*!
       \brief Clean up.

       \copydoc Preconditioner::post(X&)
     */
    virtual void post (X& x)
    {
      DUNE_UNUSED_PARAMETER(x);
    }

  private:
    //! \brief The relaxation factor to use.
    field_type _w;
  };



  /** @} end documentation */

} // end namespace

#endif


==> anc/xt-super/dune-istl/dune/istl/repartition.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ISTL_REPARTITION_HH
#define DUNE_ISTL_REPARTITION_HH

#include <cassert>
#include <map>
#include <utility>

#if HAVE_PARMETIS
// Explicitly use C linkage as scotch does not extern "C" in its headers.
// Works because ParMETIS/METIS checks whether compiler is C++ and otherwise
// does not use extern "C". Therfore no nested extern "C" will be created
extern "C"
{
#include <parmetis.h>
}
#endif

#include <dune/common/timer.hh>
#include <dune/common/unused.hh>
#include <dune/common/enumset.hh>
#include <dune/common/stdstreams.hh>
#include <dune/common/parallel/mpitraits.hh>
#include <dune/common/parallel/communicator.hh>
#include <dune/common/parallel/indexset.hh>
#include <dune/common/parallel/indicessyncer.hh>
#include <dune/common/parallel/remoteindices.hh>

#include <dune/istl/owneroverlapcopy.hh>
#include <dune/istl/paamg/graph.hh>

/**
 * @file
 * @brief Functionality for redistributing a parallel index set using graph partitioning.
 *
 * Refactored version of an intern.
 * @author Markus Blatt
 */

namespace Dune
{
#if HAVE_MPI
  /**
   * @brief Fills the holes in an index set.
   *
   * In general the index set only needs to know those indices
   * where communication my occur. In usual FE computations these
   * are just those near the processor boundaries.
   *
   * For the repartitioning we need to know all all indices for which data is stored.
   * The missing indices will be created in this method.
   *
   * @param graph The graph to reparition.
   * @param oocomm The communication information.
   */
  template<class G, class T1, class T2>
  void fillIndexSetHoles(const G& graph, Dune::OwnerOverlapCopyCommunication<T1,T2>& oocomm)
  {
    typedef typename Dune::OwnerOverlapCopyCommunication<T1,T2>::ParallelIndexSet IndexSet;
    typedef typename IndexSet::LocalIndex::Attribute Attribute;

    IndexSet& indexSet = oocomm.indexSet();
    const typename Dune::OwnerOverlapCopyCommunication<T1,T2>::GlobalLookupIndexSet& lookup =oocomm.globalLookup();

    // The type of the const vertex iterator.
    typedef typename G::ConstVertexIterator VertexIterator;


    std::size_t sum=0, needed = graph.noVertices()-indexSet.size();
    std::vector<std::size_t> neededall(oocomm.communicator().size(), 0);

    MPI_Allgather(&needed, 1, MPITraits<std::size_t>::getType() , &(neededall[0]), 1, MPITraits<std::size_t>::getType(), oocomm.communicator());
    for(int i=0; i<oocomm.communicator().size(); ++i)
      sum=sum+neededall[i];   // MAke this for generic

    if(sum==0)
      // Nothing to do
      return;

    //Compute Maximum Global Index
    T1 maxgi=0;
    typedef typename IndexSet::const_iterator Iterator;
    Iterator end;
    end = indexSet.end();
    for(Iterator it = indexSet.begin(); it != end; ++it)
      maxgi=std::max(maxgi,it->global());

    //Process p creates global indices consecutively
    //starting atmaxgi+\sum_{i=1}^p neededall[i]
    // All created indices are owned by the process
    maxgi=oocomm.communicator().max(maxgi);
    ++maxgi;  //Sart with the next free index.

    for(int i=0; i<oocomm.communicator().rank(); ++i)
      maxgi=maxgi+neededall[i];   // TODO: make this more generic

    // Store the global index information for repairing the remote index information
    std::map<int,SLList<std::pair<T1,Attribute> > > globalIndices;
    storeGlobalIndicesOfRemoteIndices(globalIndices, oocomm.remoteIndices());
    indexSet.beginResize();

    for(VertexIterator vertex = graph.begin(), vend=graph.end(); vertex != vend; ++vertex) {
      const typename IndexSet::IndexPair* pair=lookup.pair(*vertex);
      if(pair==0) {
        // No index yet, add new one
        indexSet.add(maxgi, typename IndexSet::LocalIndex(*vertex, OwnerOverlapCopyAttributeSet::owner, false));
        ++maxgi;
      }
    }

    indexSet.endResize();

    repairLocalIndexPointers(globalIndices, oocomm.remoteIndices(), indexSet);

    oocomm.freeGlobalLookup();
    oocomm.buildGlobalLookup();
#ifdef DEBUG_REPART
    std::cout<<"Holes are filled!"<<std::endl;
    std::cout<<oocomm.communicator().rank()<<": "<<oocomm.indexSet()<<std::endl;
#endif
  }

  namespace
  {

    class ParmetisDuneIndexMap
    {
    public:
      // define index type as provided by ParMETIS
#if HAVE_PARMETIS
  #if PARMETIS_MAJOR_VERSION > 3
      typedef idx_t idxtype;
  #else
      typedef int idxtype;
  #endif // PARMETIS_MAJOR_VERSION > 3
#else
      typedef std::size_t idxtype;
#endif // #if HAVE_PARMETIS

      template<class Graph, class OOComm>
      ParmetisDuneIndexMap(const Graph& graph, const OOComm& com);
      int toParmetis(int i) const
      {
        return duneToParmetis[i];
      }
      int toLocalParmetis(int i) const
      {
        return duneToParmetis[i]-base_;
      }
      int operator[](int i) const
      {
        return duneToParmetis[i];
      }
      int toDune(int i) const
      {
        return parmetisToDune[i];
      }
      std::vector<int>::size_type numOfOwnVtx() const
      {
        return parmetisToDune.size();
      }
      idxtype* vtxDist()
      {
        return &vtxDist_[0];
      }
      int globalOwnerVertices;
    private:
      int base_;
      std::vector<int> duneToParmetis;
      std::vector<int> parmetisToDune;
      // range of vertices for processor i: vtxdist[i] to vtxdist[i+1] (parmetis global)
      std::vector<idxtype> vtxDist_;
    };

    template<class G, class OOComm>
    ParmetisDuneIndexMap::ParmetisDuneIndexMap(const G& graph, const OOComm& oocomm)
      : duneToParmetis(graph.noVertices(), -1), vtxDist_(oocomm.communicator().size()+1)
    {
      int npes=oocomm.communicator().size(), mype=oocomm.communicator().rank();

      typedef typename OOComm::ParallelIndexSet::const_iterator Iterator;
      typedef typename OOComm::OwnerSet OwnerSet;

      int numOfOwnVtx=0;
      Iterator end = oocomm.indexSet().end();
      for(Iterator index = oocomm.indexSet().begin(); index != end; ++index) {
        if (OwnerSet::contains(index->local().attribute())) {
          numOfOwnVtx++;
        }
      }
      parmetisToDune.resize(numOfOwnVtx);
      std::vector<int> globalNumOfVtx(npes);
      // make this number available to all processes
      MPI_Allgather(&numOfOwnVtx, 1, MPI_INT, &(globalNumOfVtx[0]), 1, MPI_INT, oocomm.communicator());

      int base=0;
      vtxDist_[0] = 0;
      for(int i=0; i<npes; i++) {
        if (i<mype) {
          base += globalNumOfVtx[i];
        }
        vtxDist_[i+1] = vtxDist_[i] + globalNumOfVtx[i];
      }
      globalOwnerVertices=vtxDist_[npes];
      base_=base;

      // The type of the const vertex iterator.
      typedef typename G::ConstVertexIterator VertexIterator;
#ifdef DEBUG_REPART
      std::cout << oocomm.communicator().rank()<<" vtxDist: ";
      for(int i=0; i<= npes; ++i)
        std::cout << vtxDist_[i]<<" ";
      std::cout<<std::endl;
#endif

      // Traverse the graph and assign a new consecutive number/index
      // starting by "base" to all owner vertices.
      // The new index is used as the ParMETIS global index and is
      // stored in the vector "duneToParmetis"
      VertexIterator vend = graph.end();
      for(VertexIterator vertex = graph.begin(); vertex != vend; ++vertex) {
        const typename OOComm::ParallelIndexSet::IndexPair* index=oocomm.globalLookup().pair(*vertex);
        assert(index);
        if (OwnerSet::contains(index->local().attribute())) {
          // assign and count the index
          parmetisToDune[base-base_]=index->local();
          duneToParmetis[index->local()] = base++;
        }
      }

      // At this point, every process knows the ParMETIS global index
      // of it's owner vertices. The next step is to get the
      // ParMETIS global index of the overlap vertices from the
      // associated processes. To do this, the Dune::Interface class
      // is used.
#ifdef DEBUG_REPART
      std::cout <<oocomm.communicator().rank()<<": before ";
      for(std::size_t i=0; i<duneToParmetis.size(); ++i)
        std::cout<<duneToParmetis[i]<<" ";
      std::cout<<std::endl;
#endif
      oocomm.copyOwnerToAll(duneToParmetis,duneToParmetis);
#ifdef DEBUG_REPART
      std::cout <<oocomm.communicator().rank()<<": after ";
      for(std::size_t i=0; i<duneToParmetis.size(); ++i)
        std::cout<<duneToParmetis[i]<<" ";
      std::cout<<std::endl;
#endif
    }
  }

  struct RedistributeInterface
    : public Interface
  {
    void setCommunicator(MPI_Comm comm)
    {
      communicator_=comm;
    }
    template<class Flags,class IS>
    void buildSendInterface(const std::vector<int>& toPart, const IS& idxset)
    {
      std::map<int,int> sizes;

      typedef typename IS::const_iterator IIter;
      for(IIter i=idxset.begin(), end=idxset.end(); i!=end; ++i)
        if(Flags::contains(i->local().attribute()))
          ++sizes[toPart[i->local()]];

      // Allocate the necessary space
      typedef std::map<int,int>::const_iterator MIter;
      for(MIter i=sizes.begin(), end=sizes.end(); i!=end; ++i)
        interfaces()[i->first].first.reserve(i->second);

      //Insert the interface information
      typedef typename IS::const_iterator IIter;
      for(IIter i=idxset.begin(), end=idxset.end(); i!=end; ++i)
        if(Flags::contains(i->local().attribute()))
          interfaces()[toPart[i->local()]].first.add(i->local());
    }

    void reserveSpaceForReceiveInterface(int proc, int size)
    {
      interfaces()[proc].second.reserve(size);
    }
    void addReceiveIndex(int proc, std::size_t idx)
    {
      interfaces()[proc].second.add(idx);
    }
    template<typename TG>
    void buildReceiveInterface(std::vector<std::pair<TG,int> >& indices)
    {
      typedef typename std::vector<std::pair<TG,int> >::const_iterator VIter;
      std::size_t i=0;
      for(VIter idx=indices.begin(); idx!= indices.end(); ++idx) {
        interfaces()[idx->second].second.add(i++);
      }
    }

    ~RedistributeInterface()
    {}

  };

  namespace
  {
    // idxtype is given by ParMETIS package
    typedef ParmetisDuneIndexMap :: idxtype idxtype ;

    /**
     * @brief Fills send buffer with global indices.
     *
     * @param ownerVec the owner vertices to send
     * @param overlapSet the overlap vertices to send
     * @param sendBuf the send buffer
     * @param buffersize The size of the send buffer
     * @param comm Communicator for the send.
     */
    template<class GI>
    void createSendBuf(std::vector<GI>& ownerVec, std::set<GI>& overlapVec, std::set<int>& neighbors, char *sendBuf, int buffersize, MPI_Comm comm) {
      // Pack owner vertices
      std::size_t s=ownerVec.size();
      int pos=0;
      if(s==0)
        ownerVec.resize(1); // otherwise would read beyond the memory bound
      MPI_Pack(&s, 1, MPITraits<std::size_t>::getType(), sendBuf, buffersize, &pos, comm);
      MPI_Pack(&(ownerVec[0]), s, MPITraits<GI>::getType(), sendBuf, buffersize, &pos, comm);
      s = overlapVec.size();
      MPI_Pack(&s, 1, MPITraits<std::size_t>::getType(), sendBuf, buffersize, &pos, comm);
      typedef typename std::set<GI>::iterator Iter;
      for(Iter i=overlapVec.begin(), end= overlapVec.end(); i != end; ++i)
        MPI_Pack(const_cast<GI*>(&(*i)), 1, MPITraits<GI>::getType(), sendBuf, buffersize, &pos, comm);

      s=neighbors.size();
      MPI_Pack(&s, 1, MPITraits<std::size_t>::getType(), sendBuf, buffersize, &pos, comm);
      typedef typename std::set<int>::iterator IIter;

      for(IIter i=neighbors.begin(), end= neighbors.end(); i != end; ++i)
        MPI_Pack(const_cast<int*>(&(*i)), 1, MPI_INT, sendBuf, buffersize, &pos, comm);
    }
    /**
     * @brief save the values of the received MPI buffer to the owner/overlap vectors
     *
     * @param recvBuf the receive buffer.
     * @param ownerVec the vector to store the owner indices in.
     * @param overlapVec the set to store the overlap indices in.
     * @param comm The communicator used in the receive.
     */
    template<class GI>
    void saveRecvBuf(char *recvBuf, int bufferSize, std::vector<std::pair<GI,int> >& ownerVec,
                     std::set<GI>& overlapVec, std::set<int>& neighbors, RedistributeInterface& inf, int from, MPI_Comm comm) {
      std::size_t size;
      int pos=0;
      // unpack owner vertices
      MPI_Unpack(recvBuf, bufferSize, &pos, &size, 1, MPITraits<std::size_t>::getType(), comm);
      inf.reserveSpaceForReceiveInterface(from, size);
      ownerVec.reserve(ownerVec.size()+size);
      for(; size!=0; --size) {
        GI gi;
        MPI_Unpack(recvBuf, bufferSize, &pos, &gi, 1, MPITraits<GI>::getType(), comm);
        ownerVec.push_back(std::make_pair(gi,from));
      }
      // unpack overlap vertices
      MPI_Unpack(recvBuf, bufferSize, &pos, &size, 1, MPITraits<std::size_t>::getType(), comm);
      typename std::set<GI>::iterator ipos = overlapVec.begin();
      Dune::dverb << "unpacking "<<size<<" overlap"<<std::endl;
      for(; size!=0; --size) {
        GI gi;
        MPI_Unpack(recvBuf, bufferSize, &pos, &gi, 1, MPITraits<GI>::getType(), comm);
        ipos=overlapVec.insert(ipos, gi);
      }
      //unpack neighbors
      MPI_Unpack(recvBuf, bufferSize, &pos, &size, 1,  MPITraits<std::size_t>::getType(), comm);
      Dune::dverb << "unpacking "<<size<<" neighbors"<<std::endl;
      typename std::set<int>::iterator npos = neighbors.begin();
      for(; size!=0; --size) {
        int n;
        MPI_Unpack(recvBuf, bufferSize, &pos, &n, 1, MPI_INT, comm);
        npos=neighbors.insert(npos, n);
      }
    }

    /**
     * @brief Find the optimal domain number for a given process
     *
     * The estimation is necessary because the result of ParMETIS for
     * the new partition is only a domain/set number and not a process number.
     *
     * @param comm the MPI communicator
     * @param *part the result array of the ParMETIS repartition
     * @param numOfOwnVtx the number of owner vertices
     * @param nparts the number of target partitions/processes
     * @param *myDomain the optimal output domain number
     * @param domainMapping[] the array of output domain mapping
     */
    template<typename T>
    void getDomain(const MPI_Comm& comm, T *part, int numOfOwnVtx, int nparts, int *myDomain, std::vector<int> &domainMapping) {
      int npes, mype;
      MPI_Comm_size(comm, &npes);
      MPI_Comm_rank(comm, &mype);
      MPI_Status status;

      *myDomain = -1;
      int i=0;
      int j=0;

      std::vector<int> domain(nparts);
      std::vector<int> assigned(npes);
      // init
      for (i=0; i<nparts; i++) {
        domainMapping[i] = -1;
        domain[i] = 0;
      }
      for (i=0; i<npes; i++) {
        assigned[i] = -0;
      }
      // count the occurance of domains
      for (i=0; i<numOfOwnVtx; i++) {
        domain[part[i]]++;
      }

      int *domainMatrix = new int[npes * nparts];
      // init
      for(i=0; i<npes*nparts; i++) {
        domainMatrix[i]=-1;
      }

      // init buffer with the own domain
      int *buf = new int[nparts];
      for (i=0; i<nparts; i++) {
        buf[i] = domain[i];
        domainMatrix[mype*nparts+i] = domain[i];
      }
      int pe=0;
      int src = (mype-1+npes)%npes;
      int dest = (mype+1)%npes;
      // ring communication, we need n-1 communications for n processors
      for (i=0; i<npes-1; i++) {
        MPI_Sendrecv_replace(buf, nparts, MPI_INT, dest, 0, src, 0, comm, &status);
        // pe is the process of the actual received buffer
        pe = ((mype-1-i)+npes)%npes;
        for(j=0; j<nparts; j++) {
          // save the values to the domain matrix
          domainMatrix[pe*nparts+j] = buf[j];
        }
      }
      delete[] buf;

      // Start the domain calculation.
      // The process which contains the maximum number of vertices of a
      // particular domain is selected to choose it's favorate domain
      int maxOccurance = 0;
      pe = -1;
      for(i=0; i<nparts; i++) {
        for(j=0; j<npes; j++) {
          // process has no domain assigned
          if (assigned[j]==0) {
            if (maxOccurance < domainMatrix[j*nparts+i]) {
              maxOccurance = domainMatrix[j*nparts+i];
              pe = j;
            }
          }

        }
        if (pe!=-1) {
          // process got a domain, ...
          domainMapping[i] = pe;
          // ...mark as assigned
          assigned[pe] = 1;
          if (pe==mype) {
            *myDomain = i;
          }
          pe = -1;
        }
        maxOccurance = 0;
      }

      delete[] domainMatrix;

    }

    struct SortFirst
    {
      template<class T>
      bool operator()(const T& t1, const T& t2) const
      {
        return t1<t2;
      }
    };


    /**
     * @brief Merge the owner/overlap vectors
     *
     * This function merges and adds the vertices of a owner/overlap
     * vector to a result owner/overlap vector
     *
     * @param &ownerVec a global index vector contains the owner vertices to merge/add, sorted according
     * to the global index.
     * @param &overlapSet a global index set contains the overlap vertices to merge/add
     */
    template<class GI>
    void mergeVec(std::vector<std::pair<GI, int> >& ownerVec, std::set<GI>& overlapSet) {

      typedef typename std::vector<std::pair<GI,int> >::const_iterator VIter;
#ifdef DEBUG_REPART
      // Safty check for duplicates.
      if(ownerVec.size()>0)
      {
        VIter old=ownerVec.begin();
        for(VIter i=old+1, end=ownerVec.end(); i != end; old=i++)
        {
          if(i->first==old->first)
          {
            std::cerr<<"Value at indes"<<old-ownerVec.begin()<<" is the same as at index "
                     <<i-ownerVec.begin()<<" ["<<old->first<<","<<old->second<<"]==["
                     <<i->first<<","<<i->second<<"]"<<std::endl;
            throw "Huch!";
          }
        }
      }

#endif

      typedef typename std::set<GI>::iterator SIter;
      VIter v=ownerVec.begin(), vend=ownerVec.end();
      for(SIter s=overlapSet.begin(), send=overlapSet.end(); s!=send;)
      {
        while(v!=vend && v->first<*s) ++v;
        if(v!=vend && v->first==*s) {
          // Move to the next element before erasing
          // thus s stays valid!
          SIter tmp=s;
          ++s;
          overlapSet.erase(tmp);
        }else
          ++s;
      }
    }


    /**
     * @brief get the non-owner neighbors of a given vertex
     *
     * For a given vertex, get the index of all non-owner neighbor vertices are
     * computed.
     *
     * @param g the local graph
     * @param part Where the vertices become owner
     * @param vtx the given vertex
     * @param parmetisVtxMapping mapping between Dune and ParMETIS vertices
     * @param indexSet the indexSet
     * @param neighbor the output set to store the neighbor indices in.
     */
    template<class OwnerSet, class Graph, class IS, class GI>
    void getNeighbor(const Graph& g, std::vector<int>& part,
                     typename Graph::VertexDescriptor vtx, const IS& indexSet,
                     int toPe, std::set<GI>& neighbor, std::set<int>& neighborProcs) {
      typedef typename Graph::ConstEdgeIterator Iter;
      for(Iter edge=g.beginEdges(vtx), end=g.endEdges(vtx); edge!=end; ++edge)
      {
        const typename IS::IndexPair* pindex = indexSet.pair(edge.target());
        assert(pindex);
        if(part[pindex->local()]!=toPe || !OwnerSet::contains(pindex->local().attribute()))
        {
          // is sent to another process and therefore becomes overlap
          neighbor.insert(pindex->global());
          neighborProcs.insert(part[pindex->local()]);
        }
      }
    }

    template<class T, class I>
    void my_push_back(std::vector<T>& ownerVec, const I& index, int proc)
    {
      DUNE_UNUSED_PARAMETER(proc);
      ownerVec.push_back(index);
    }

    template<class T, class I>
    void my_push_back(std::vector<std::pair<T,int> >& ownerVec, const I& index, int proc)
    {
      ownerVec.push_back(std::make_pair(index,proc));
    }
    template<class T>
    void reserve(std::vector<T>&, RedistributeInterface&, int)
    {}
    template<class T>
    void reserve(std::vector<std::pair<T,int> >& ownerVec, RedistributeInterface& redist, int proc)
    {
      redist.reserveSpaceForReceiveInterface(proc, ownerVec.size());
    }


    /**
     * @brief get the owner- and overlap vertices for giving source and destination processes.
     *
     * The estimation is based on the vtxdist and the global PARMETIS mapping
     * generated before. The owner- and overlap vertices are stored in two
     * separate vectors
     *
     * @param graph The local graph.
     * @param part The target domain of the local vertices (result of PARMETIS).
     * @param indexSet The indexSet of the given graph.
     * @param parmetisVtxMapping The mapping between PARMETIS index
     *                           and DUNE global index.
     * @param myPe The source process number.
     * @param toPe The target process number.
     * @param ownerVec The output vector containing all owner vertices.
     * @param overlapSet The output vector containing all overlap vertices.
     */
    template<class OwnerSet, class G, class IS, class T, class GI>
    void getOwnerOverlapVec(const G& graph, std::vector<int>& part, IS& indexSet,
                            int myPe, int toPe, std::vector<T>& ownerVec, std::set<GI>& overlapSet,
                            RedistributeInterface& redist, std::set<int>& neighborProcs) {
      DUNE_UNUSED_PARAMETER(myPe);
      //typedef typename IndexSet::const_iterator Iterator;
      typedef typename IS::const_iterator Iterator;
      for(Iterator index = indexSet.begin(); index != indexSet.end(); ++index) {
        // Only Process owner vertices, the others are not in the parmetis graph.
        if(OwnerSet::contains(index->local().attribute()))
        {
          if(part[index->local()]==toPe)
          {
            getNeighbor<OwnerSet>(graph, part, index->local(), indexSet,
                                  toPe, overlapSet, neighborProcs);
            my_push_back(ownerVec, index->global(), toPe);
          }
        }
      }
      reserve(ownerVec, redist, toPe);

    }


    /**
     * @brief check if the given vertex is a owner vertex
     *
     * @param indexSet the indexSet
     * @param index the given vertex index
     */
    template<class F, class IS>
    inline bool isOwner(IS& indexSet, int index) {

      const typename IS::IndexPair* pindex=indexSet.pair(index);

      assert(pindex);
      return F::contains(pindex->local().attribute());
    }


    class BaseEdgeFunctor
    {
    public:
      BaseEdgeFunctor(idxtype* adj,const ParmetisDuneIndexMap& data)
        : i_(), adj_(adj), data_(data)
      {}

      template<class T>
      void operator()(const T& edge)
      {
        // Get the egde weight
        // const Weight& weight=edge.weight();
        adj_[i_] = data_.toParmetis(edge.target());
        i_++;
      }
      std::size_t index()
      {
        return i_;
      }

    private:
      std::size_t i_;
      idxtype* adj_;
      const ParmetisDuneIndexMap& data_;
    };

    template<typename G>
    struct EdgeFunctor
      : public BaseEdgeFunctor
    {
      EdgeFunctor(idxtype* adj, const ParmetisDuneIndexMap& data, std::size_t)
        : BaseEdgeFunctor(adj, data)
      {}

      idxtype* getWeights()
      {
        return NULL;
      }
      void free(){}
    };

    template<class G, class V, class E, class VM, class EM>
    class EdgeFunctor<Dune::Amg::PropertiesGraph<G,V,E,VM,EM> >
      :  public BaseEdgeFunctor
    {
    public:
      EdgeFunctor(idxtype* adj, const ParmetisDuneIndexMap& data, std::size_t s)
        : BaseEdgeFunctor(adj, data)
      {
        weight_=new idxtype[s];
      }

      template<class T>
      void operator()(const T& edge)
      {
        weight_[index()]=edge.properties().depends() ? 3 : 1;
        BaseEdgeFunctor::operator()(edge);
      }
      idxtype* getWeights()
      {
        return weight_;
      }
      void free(){
        if(weight_!=0) {
          delete weight_;
          weight_=0;
        }
      }
    private:
      idxtype* weight_;
    };



    /**
     * @brief Create the "adjncy" and "xadj" arrays for using ParMETIS
     *
     * This function builds the ParMETIS "adjncy" and "xadj" array according
     * to the ParMETIS documentation. These arrays are generated by
     * traversing the graph object. The assigned index to the
     * "adjncy" array is the ParMETIS global index calculated before.
     *
     * @param graph the local graph.
     * @param indexSet the local indexSet.
     * @param &xadj the ParMETIS xadj array
     * @param ew Funcot to setup adjacency info.
     */
    template<class F, class G, class IS, class EW>
    void getAdjArrays(G& graph, IS& indexSet, idxtype *xadj,
                      EW& ew)
    {
      int j=0;

      // The type of the const vertex iterator.
      typedef typename G::ConstVertexIterator VertexIterator;
      //typedef typename IndexSet::const_iterator Iterator;
      typedef typename IS::const_iterator Iterator;

      VertexIterator vend = graph.end();
      Iterator end;

      for(VertexIterator vertex = graph.begin(); vertex != vend; ++vertex) {
        if (isOwner<F>(indexSet,*vertex)) {
          // The type of const edge iterator.
          typedef typename G::ConstEdgeIterator EdgeIterator;
          EdgeIterator eend = vertex.end();
          xadj[j] = ew.index();
          j++;
          for(EdgeIterator edge = vertex.begin(); edge != eend; ++edge) {
            ew(edge);
          }
        }
      }
      xadj[j] = ew.index();
    }
  } // end anonymous namespace

  template<class G, class T1, class T2>
  bool buildCommunication(const G& graph, std::vector<int>& realparts,
                          Dune::OwnerOverlapCopyCommunication<T1,T2>& oocomm,
                          Dune::OwnerOverlapCopyCommunication<T1,T2>*& outcomm,
                          RedistributeInterface& redistInf,
                          bool verbose=false);
#if HAVE_PARMETIS
#ifndef METIS_VER_MAJOR
  extern "C"
  {
    // backwards compatibility to parmetis < 4.0.0
    void METIS_PartGraphKway(int *nvtxs, idxtype *xadj, idxtype *adjncy, idxtype *vwgt,
                             idxtype *adjwgt, int *wgtflag, int *numflag, int *nparts,
                             int *options, int *edgecut, idxtype *part);

    void METIS_PartGraphRecursive(int *nvtxs, idxtype *xadj, idxtype *adjncy, idxtype *vwgt,
                                  idxtype *adjwgt, int *wgtflag, int *numflag, int *nparts,
                                  int *options, int *edgecut, idxtype *part);
  }
#endif
#endif // HAVE_PARMETIS

  template<class S, class T>
  inline void print_carray(S& os, T* array, std::size_t l)
  {
    for(T *cur=array, *end=array+l; cur!=end; ++cur)
      os<<*cur<<" ";
  }

  inline bool isValidGraph(std::size_t noVtx, std::size_t gnoVtx, idxtype noEdges, idxtype* xadj,
                           idxtype* adjncy, bool checkSymmetry)
  {
    bool correct=true;

    for(idxtype vtx=0; vtx<(idxtype)noVtx; ++vtx) {
      if(xadj[vtx]>noEdges||xadj[vtx]<0) {
        std::cerr <<"Check graph: xadj["<<vtx<<"]="<<xadj[vtx]<<" (>"
                  <<noEdges<<") out of range!"<<std::endl;
        correct=false;
      }
      if(xadj[vtx+1]>noEdges||xadj[vtx+1]<0) {
        std::cerr <<"Check graph: xadj["<<vtx+1<<"]="<<xadj[vtx+1]<<" (>"
                  <<noEdges<<") out of range!"<<std::endl;
        correct=false;
      }
      // Check numbers in adjncy
      for(idxtype i=xadj[vtx]; i< xadj[vtx+1]; ++i) {
        if(adjncy[i]<0||((std::size_t)adjncy[i])>gnoVtx) {
          std::cerr<<" Edge "<<adjncy[i]<<" out of range ["<<0<<","<<noVtx<<")"
                   <<std::endl;
          correct=false;
        }
      }
      if(checkSymmetry) {
        for(idxtype i=xadj[vtx]; i< xadj[vtx+1]; ++i) {
          idxtype target=adjncy[i];
          // search for symmetric edge
          int found=0;
          for(idxtype j=xadj[target]; j< xadj[target+1]; ++j)
            if(adjncy[j]==vtx)
              found++;
          if(found!=1) {
            std::cerr<<"Edge ("<<target<<","<<vtx<<") "<<i<<" time"<<std::endl;
            correct=false;
          }
        }
      }
    }
    return correct;
  }

  template<class M, class T1, class T2>
  bool commGraphRepartition(const M& mat, Dune::OwnerOverlapCopyCommunication<T1,T2>& oocomm,
                            idxtype nparts,
                            Dune::OwnerOverlapCopyCommunication<T1,T2>*& outcomm,
                            RedistributeInterface& redistInf,
                            bool verbose=false)
  {
    if(verbose && oocomm.communicator().rank()==0)
      std::cout<<"Repartitioning from "<<oocomm.communicator().size()
               <<" to "<<nparts<<" parts"<<std::endl;
    Timer time;
    int rank = oocomm.communicator().rank();
#if !HAVE_PARMETIS
    int* part = new int[1];
    part[0]=0;
#else
    idxtype* part = new idxtype[1]; // where all our data moves to

    if(nparts>1) {

      part[0]=rank;

      { // sublock for automatic memory deletion

        // Build the graph of the communication scheme and create an appropriate indexset.
        // calculate the neighbour vertices
        int noNeighbours = oocomm.remoteIndices().neighbours();
        typedef typename  Dune::OwnerOverlapCopyCommunication<T1,T2>::RemoteIndices RemoteIndices;
        typedef typename RemoteIndices::const_iterator
        NeighbourIterator;

        for(NeighbourIterator n= oocomm.remoteIndices().begin(); n !=  oocomm.remoteIndices().end();
            ++n)
          if(n->first==rank) {
            //do not include ourselves.
            --noNeighbours;
            break;
          }

        // A parmetis graph representing the communication graph.
        // The diagonal entries are the number of nodes on the process.
        // The offdiagonal entries are the number of edges leading to other processes.

        idxtype *xadj=new idxtype[2];
        idxtype *vtxdist=new idxtype[oocomm.communicator().size()+1];
        idxtype *adjncy=new idxtype[noNeighbours];
#ifdef USE_WEIGHTS
        idxtype *vwgt = 0;
        idxtype *adjwgt = 0;
#endif

        // each process has exactly one vertex!
        for(int i=0; i<oocomm.communicator().size(); ++i)
          vtxdist[i]=i;
        vtxdist[oocomm.communicator().size()]=oocomm.communicator().size();

        xadj[0]=0;
        xadj[1]=noNeighbours;

        // count edges to other processor
        // a vector mapping the index to the owner
        // std::vector<int> owner(mat.N(), oocomm.communicator().rank());
        // for(NeighbourIterator n= oocomm.remoteIndices().begin(); n !=  oocomm.remoteIndices().end();
        //     ++n)
        //   {
        //     if(n->first!=oocomm.communicator().rank()){
        //       typedef typename RemoteIndices::RemoteIndexList RIList;
        //       const RIList& rlist = *(n->second.first);
        //       typedef typename RIList::const_iterator LIter;
        //       for(LIter entry=rlist.begin(); entry!=rlist.end(); ++entry){
        //         if(entry->attribute()==OwnerOverlapCopyAttributeSet::owner)
        //           owner[entry->localIndexPair().local()] = n->first;
        //       }
        //     }
        //   }

        // std::map<int,idxtype> edgecount; // edges to other processors
        // typedef typename M::ConstRowIterator RIter;
        // typedef typename M::ConstColIterator CIter;

        // // calculate edge count
        // for(RIter row=mat.begin(), endr=mat.end(); row != endr; ++row)
        //   if(owner[row.index()]==OwnerOverlapCopyAttributeSet::owner)
        //     for(CIter entry= row->begin(), ende = row->end(); entry != ende; ++entry)
        //       ++edgecount[owner[entry.index()]];

        // setup edge and weight pattern
        typedef typename  RemoteIndices::const_iterator NeighbourIterator;

        idxtype* adjp=adjncy;

#ifdef USE_WEIGHTS
        vwgt   = new idxtype[1];
        vwgt[0]= mat.N(); // weight is numer of rows TODO: Should actually be the nonzeros.

        adjwgt = new idxtype[noNeighbours];
        idxtype* adjwp=adjwgt;
#endif

        for(NeighbourIterator n= oocomm.remoteIndices().begin(); n !=  oocomm.remoteIndices().end();
            ++n)
          if(n->first != rank) {
            *adjp=n->first;
            ++adjp;
#ifdef USE_WEIGHTS
            *adjwp=1; //edgecount[n->first];
            ++adjwp;
#endif
          }
        assert(isValidGraph(vtxdist[rank+1]-vtxdist[rank],
                            vtxdist[oocomm.communicator().size()],
                            noNeighbours, xadj, adjncy, false));

        idxtype wgtflag=0, numflag=0;
        idxtype edgecut;
#ifdef USE_WEIGHTS
        wgtflag=3;
#endif
        float *tpwgts = new float[nparts];
        for(int i=0; i<nparts; ++i)
          tpwgts[i]=1.0/nparts;
        int options[5] ={ 0,1,15,0,0};
        MPI_Comm comm=oocomm.communicator();

        Dune::dinfo<<rank<<" vtxdist: ";
        print_carray(Dune::dinfo, vtxdist, oocomm.communicator().size()+1);
        Dune::dinfo<<std::endl<<rank<<" xadj: ";
        print_carray(Dune::dinfo, xadj, 2);
        Dune::dinfo<<std::endl<<rank<<" adjncy: ";
        print_carray(Dune::dinfo, adjncy, noNeighbours);

#ifdef USE_WEIGHTS
        Dune::dinfo<<std::endl<<rank<<" vwgt: ";
        print_carray(Dune::dinfo, vwgt, 1);
        Dune::dinfo<<std::endl<<rank<<" adwgt: ";
        print_carray(Dune::dinfo, adjwgt, noNeighbours);
#endif
        Dune::dinfo<<std::endl;
        oocomm.communicator().barrier();
        if(verbose && oocomm.communicator().rank()==0)
          std::cout<<"Creating comm graph took "<<time.elapsed()<<std::endl;
        time.reset();

#ifdef PARALLEL_PARTITION
        float ubvec = 1.15;
        int ncon=1;

        //=======================================================
        // ParMETIS_V3_PartKway
        //=======================================================
        ParMETIS_V3_PartKway(vtxdist, xadj, adjncy,
                             vwgt, adjwgt, &wgtflag,
                             &numflag, &ncon, &nparts, tpwgts, &ubvec, options, &edgecut, part,
                             &comm);
        if(verbose && oocomm.communicator().rank()==0)
          std::cout<<"ParMETIS took "<<time.elapsed()<<std::endl;
        time.reset();
#else
        Timer time1;
        std::size_t gnoedges=0;
        int* noedges = 0;
        noedges = new int[oocomm.communicator().size()];
        Dune::dverb<<"noNeighbours: "<<noNeighbours<<std::endl;
        // gather number of edges for each vertex.
        MPI_Allgather(&noNeighbours,1,MPI_INT,noedges,1, MPI_INT,oocomm.communicator());

        if(verbose && oocomm.communicator().rank()==0)
          std::cout<<"Gathering noedges took "<<time1.elapsed()<<std::endl;
        time1.reset();

        idxtype noVertices = vtxdist[oocomm.communicator().size()];
        idxtype *gxadj = 0;
        idxtype *gvwgt = 0;
        idxtype *gadjncy = 0;
        idxtype *gadjwgt = 0;
        idxtype *gpart = 0;
        int* displ = 0;
        int* noxs = 0;
        int* xdispl = 0;  // displacement for xadj
        int* novs = 0;
        int* vdispl=0; // real vertex displacement
#ifdef USE_WEIGHTS
        std::size_t localNoVtx=vtxdist[rank+1]-vtxdist[rank];
#endif
        std::size_t gxadjlen = vtxdist[oocomm.communicator().size()]-vtxdist[0]+oocomm.communicator().size();

        {
          Dune::dinfo<<"noedges: ";
          print_carray(Dune::dinfo, noedges, oocomm.communicator().size());
          Dune::dinfo<<std::endl;
          displ = new int[oocomm.communicator().size()];
          xdispl = new int[oocomm.communicator().size()];
          noxs = new int[oocomm.communicator().size()];
          vdispl = new int[oocomm.communicator().size()];
          novs = new int[oocomm.communicator().size()];

          for(int i=0; i < oocomm.communicator().size(); ++i) {
            noxs[i]=vtxdist[i+1]-vtxdist[i]+1;
            novs[i]=vtxdist[i+1]-vtxdist[i];
          }

          idxtype *so= vtxdist;
          int offset = 0;
          for(int *xcurr = xdispl, *vcurr = vdispl, *end=vdispl+oocomm.communicator().size();
              vcurr!=end; ++vcurr, ++xcurr, ++so, ++offset) {
            *vcurr = *so;
            *xcurr = offset + *so;
          }

          int *pdispl =displ;
          int cdispl = 0;
          *pdispl = 0;
          for(int *curr=noedges, *end=noedges+oocomm.communicator().size()-1;
              curr!=end; ++curr) {
            ++pdispl; // next displacement
            cdispl += *curr; // next value
            *pdispl = cdispl;
          }
          Dune::dinfo<<"displ: ";
          print_carray(Dune::dinfo, displ, oocomm.communicator().size());
          Dune::dinfo<<std::endl;

          // calculate global number of edges
          // It is bigger than the actual one as we habe size-1 additional end entries
          for(int *curr=noedges, *end=noedges+oocomm.communicator().size();
              curr!=end; ++curr)
            gnoedges += *curr;

          // alocate gobal graph
          Dune::dinfo<<"gxadjlen: "<<gxadjlen<<" noVertices: "<<noVertices
                     <<" gnoedges: "<<gnoedges<<std::endl;
          gxadj = new idxtype[gxadjlen];
          gpart = new idxtype[noVertices];
#ifdef USE_WEIGHTS
          gvwgt = new idxtype[noVertices];
          gadjwgt = new idxtype[gnoedges];
#endif
          gadjncy = new idxtype[gnoedges];
        }

        if(verbose && oocomm.communicator().rank()==0)
          std::cout<<"Preparing global graph took "<<time1.elapsed()<<std::endl;
        time1.reset();
        // Communicate data

        MPI_Allgatherv(xadj,2,MPITraits<idxtype>::getType(),
                       gxadj,noxs,xdispl,MPITraits<idxtype>::getType(),
                       comm);
        MPI_Allgatherv(adjncy,noNeighbours,MPITraits<idxtype>::getType(),
                       gadjncy,noedges,displ,MPITraits<idxtype>::getType(),
                       comm);
#ifdef USE_WEIGHTS
        MPI_Allgatherv(adjwgt,noNeighbours,MPITraits<idxtype>::getType(),
                       gadjwgt,noedges,displ,MPITraits<idxtype>::getType(),
                       comm);
        MPI_Allgatherv(vwgt,localNoVtx,MPITraits<idxtype>::getType(),
                       gvwgt,novs,vdispl,MPITraits<idxtype>::getType(),
                       comm);
#endif
        if(verbose && oocomm.communicator().rank()==0)
          std::cout<<"Gathering global graph data took "<<time1.elapsed()<<std::endl;
        time1.reset();

        {
          // create the real gxadj array
          // i.e. shift entries and add displacements.

          print_carray(Dune::dinfo, gxadj, gxadjlen);

          int offset = 0;
          idxtype increment = vtxdist[1];
          idxtype *start=gxadj+1;
          for(int i=1; i<oocomm.communicator().size(); ++i) {
            offset+=1;
            int lprev = vtxdist[i]-vtxdist[i-1];
            int l = vtxdist[i+1]-vtxdist[i];
            start+=lprev;
            assert((start+l+offset)-gxadj<=static_cast<idxtype>(gxadjlen));
            increment = *(start-1);
            std::transform(start+offset, start+l+offset, start, std::bind2nd(std::plus<idxtype>(), increment));
          }
          Dune::dinfo<<std::endl<<"shifted xadj:";
          print_carray(Dune::dinfo, gxadj, noVertices+1);
          Dune::dinfo<<std::endl<<" gadjncy: ";
          print_carray(Dune::dinfo, gadjncy, gnoedges);
#ifdef USE_WEIGHTS
          Dune::dinfo<<std::endl<<" gvwgt: ";
          print_carray(Dune::dinfo, gvwgt, noVertices);
          Dune::dinfo<<std::endl<<"adjwgt: ";
          print_carray(Dune::dinfo, gadjwgt, gnoedges);
          Dune::dinfo<<std::endl;
#endif
          // everything should be fine now!!!
          if(verbose && oocomm.communicator().rank()==0)
            std::cout<<"Postprocesing global graph data took "<<time1.elapsed()<<std::endl;
          time1.reset();
#ifndef NDEBUG
          assert(isValidGraph(noVertices, noVertices, gnoedges,
                              gxadj, gadjncy, true));
#endif

          if(verbose && oocomm.communicator().rank()==0)
            std::cout<<"Creating grah one 1 process took "<<time.elapsed()<<std::endl;
          time.reset();
          options[0]=0; options[1]=1; options[2]=1; options[3]=3; options[4]=3;
#if METIS_VER_MAJOR >= 5
          idxtype ncon = 1;
          idxtype moptions[METIS_NOPTIONS];
          METIS_SetDefaultOptions(moptions);
          moptions[METIS_OPTION_NUMBERING] = numflag;
          METIS_PartGraphRecursive(&noVertices, &ncon, gxadj, gadjncy, gvwgt, NULL, gadjwgt,
                         &nparts, NULL, NULL, moptions, &edgecut, gpart);
#else
          // Call metis
          METIS_PartGraphRecursive(&noVertices, gxadj, gadjncy, gvwgt, gadjwgt, &wgtflag,
                                   &numflag, &nparts, options, &edgecut, gpart);
#endif

          if(verbose && oocomm.communicator().rank()==0)
            std::cout<<"METIS took "<<time.elapsed()<<std::endl;
          time.reset();

          Dune::dinfo<<std::endl<<"part:";
          print_carray(Dune::dinfo, gpart, noVertices);

          delete[] gxadj;
          delete[] gadjncy;
#ifdef USE_WEIGHTS
          delete[] gvwgt;
          delete[] gadjwgt;
#endif
        }
        // Scatter result
        MPI_Scatter(gpart, 1, MPITraits<idxtype>::getType(), part, 1,
                    MPITraits<idxtype>::getType(), 0, comm);

        {
          // release remaining memory
          delete[] gpart;
          delete[] noedges;
          delete[] displ;
        }


#endif
        delete[] xadj;
        delete[] vtxdist;
        delete[] adjncy;
#ifdef USE_WEIGHTS
        delete[] vwgt;
        delete[] adjwgt;
#endif
        delete[] tpwgts;
      }
    }else{
      part[0]=0;
    }
#endif
    Dune::dinfo<<" repart "<<rank <<" -> "<< part[0]<<std::endl;

    std::vector<int> realpart(mat.N(), part[0]);
    delete[] part;

    oocomm.copyOwnerToAll(realpart, realpart);

    if(verbose && oocomm.communicator().rank()==0)
      std::cout<<"Scattering repartitioning took "<<time.elapsed()<<std::endl;
    time.reset();


    oocomm.buildGlobalLookup(mat.N());
    Dune::Amg::MatrixGraph<M> graph(const_cast<M&>(mat));
    fillIndexSetHoles(graph, oocomm);
    if(verbose && oocomm.communicator().rank()==0)
      std::cout<<"Filling index set took "<<time.elapsed()<<std::endl;
    time.reset();

    if(verbose) {
      int noNeighbours=oocomm.remoteIndices().neighbours();
      noNeighbours = oocomm.communicator().sum(noNeighbours)
                     / oocomm.communicator().size();
      if(oocomm.communicator().rank()==0)
        std::cout<<"Average no neighbours was "<<noNeighbours<<std::endl;
    }
    bool ret = buildCommunication(graph, realpart, oocomm, outcomm, redistInf,
                                  verbose);
    if(verbose && oocomm.communicator().rank()==0)
      std::cout<<"Building index sets took "<<time.elapsed()<<std::endl;
    time.reset();


    return ret;

  }

  /**
   * @brief execute a graph repartition for a giving graph and indexset.
   *
   * This function provides repartition functionality using the
   * PARMETIS library
   *
   * @param graph The given graph to repartition
   * @param oocomm The parallel information about the graph.
   * @param nparts The number of domains the repartitioning should achieve.
   * @param[out] outcomm Pointer store the parallel information of the
   * redistributed domains in.
   * @param redistInf Redistribute interface
   * @param verbose Verbosity flag to give out additional information.
   */
  template<class G, class T1, class T2>
  bool graphRepartition(const G& graph, Dune::OwnerOverlapCopyCommunication<T1,T2>& oocomm, idxtype nparts,
                        Dune::OwnerOverlapCopyCommunication<T1,T2>*& outcomm,
                        RedistributeInterface& redistInf,
                        bool verbose=false)
  {
    Timer time;

    MPI_Comm comm=oocomm.communicator();
    oocomm.buildGlobalLookup(graph.noVertices());
    fillIndexSetHoles(graph, oocomm);

    if(verbose && oocomm.communicator().rank()==0)
      std::cout<<"Filling holes took "<<time.elapsed()<<std::endl;
    time.reset();

    // simple precondition checks

#ifdef PERF_REPART
    // Profiling variables
    double t1=0.0, t2=0.0, t3=0.0, t4=0.0, tSum=0.0;
#endif


    // MPI variables
    int mype = oocomm.communicator().rank();

    assert(nparts<=oocomm.communicator().size());

    int myDomain = -1;

    //
    // 1) Prepare the required parameters for using ParMETIS
    //    Especially the arrays that represent the graph must be
    //    generated by the DUNE Graph and IndexSet input variables.
    //    These are the arrays:
    //    - vtxdist
    //    - xadj
    //    - adjncy
    //
    //
#ifdef PERF_REPART
    // reset timer for step 1)
    t1=MPI_Wtime();
#endif


    typedef typename  Dune::OwnerOverlapCopyCommunication<T1,T2> OOComm;
    typedef typename  OOComm::OwnerSet OwnerSet;

    // Create the vtxdist array and parmetisVtxMapping.
    // Global communications are necessary
    // The parmetis global identifiers for the owner vertices.
    ParmetisDuneIndexMap indexMap(graph,oocomm);
#if HAVE_PARMETIS
    idxtype *part = new idxtype[indexMap.numOfOwnVtx()];
#else
    std::size_t *part = new std::size_t[indexMap.numOfOwnVtx()];
#endif
    for(std::size_t i=0; i < indexMap.numOfOwnVtx(); ++i)
      part[i]=mype;

#if !HAVE_PARMETIS
    if(oocomm.communicator().rank()==0 && nparts>1)
      std::cerr<<"ParMETIS not activated. Will repartition to 1 domain instead of requested "
               <<nparts<<" domains."<<std::endl;
    nparts=1; // No parmetis available, fallback to agglomerating to 1 process

#else

    if(nparts>1) {
      // Create the xadj and adjncy arrays
      idxtype *xadj = new  idxtype[indexMap.numOfOwnVtx()+1];
      idxtype *adjncy = new idxtype[graph.noEdges()];
      EdgeFunctor<G> ef(adjncy, indexMap, graph.noEdges());
      getAdjArrays<OwnerSet>(graph, oocomm.globalLookup(), xadj, ef);

      //
      // 2) Call ParMETIS
      //
      //
      idxtype numflag=0, wgtflag=0, options[3], edgecut=0, ncon=1;
      //float *tpwgts = NULL;
      float *tpwgts = new float[nparts];
      for(int i=0; i<nparts; ++i)
        tpwgts[i]=1.0/nparts;
      float ubvec[1];
      options[0] = 0; // 0=default, 1=options are defined in [1]+[2]
#ifdef DEBUG_REPART
      options[1] = 3; // show info: 0=no message
#else
      options[1] = 0; // show info: 0=no message
#endif
      options[2] = 1; // random number seed, default is 15
      wgtflag = (ef.getWeights()!=NULL) ? 1 : 0;
      numflag = 0;
      edgecut = 0;
      ncon=1;
      ubvec[0]=1.05; // recommended by ParMETIS

#ifdef DEBUG_REPART
      if (mype == 0) {
        std::cout<<std::endl;
        std::cout<<"Testing ParMETIS_V3_PartKway with options[1-2] = {"
                 <<options[1]<<" "<<options[2]<<"}, Ncon: "
                 <<ncon<<", Nparts: "<<nparts<<std::endl;
      }
#endif
#ifdef PERF_REPART
      // stop the time for step 1)
      t1=MPI_Wtime()-t1;
      // reset timer for step 2)
      t2=MPI_Wtime();
#endif

      if(verbose) {
        oocomm.communicator().barrier();
        if(oocomm.communicator().rank()==0)
          std::cout<<"Preparing for parmetis took "<<time.elapsed()<<std::endl;
      }
      time.reset();

      //=======================================================
      // ParMETIS_V3_PartKway
      //=======================================================
      ParMETIS_V3_PartKway(indexMap.vtxDist(), xadj, adjncy,
                           NULL, ef.getWeights(), &wgtflag,
                           &numflag, &ncon, &nparts, tpwgts, ubvec, options, &edgecut, part, &const_cast<MPI_Comm&>(comm));


      delete[] xadj;
      delete[] adjncy;
      delete[] tpwgts;

      ef.free();

#ifdef DEBUG_REPART
      if (mype == 0) {
        std::cout<<std::endl;
        std::cout<<"ParMETIS_V3_PartKway reported a cut of "<<edgecut<<std::endl;
        std::cout<<std::endl;
      }
      std::cout<<mype<<": PARMETIS-Result: ";
      for(int i=0; i < indexMap.vtxDist()[mype+1]-indexMap.vtxDist()[mype]; ++i) {
        std::cout<<part[i]<<" ";
      }
      std::cout<<std::endl;
      std::cout<<"Testing ParMETIS_V3_PartKway with options[1-2] = {"
               <<options[1]<<" "<<options[2]<<"}, Ncon: "
               <<ncon<<", Nparts: "<<nparts<<std::endl;
#endif
#ifdef PERF_REPART
      // stop the time for step 2)
      t2=MPI_Wtime()-t2;
      // reset timer for step 3)
      t3=MPI_Wtime();
#endif


      if(verbose) {
        oocomm.communicator().barrier();
        if(oocomm.communicator().rank()==0)
          std::cout<<"Parmetis took "<<time.elapsed()<<std::endl;
      }
      time.reset();
    }else
#endif
    {
      // Everything goes to process 0!
      for(std::size_t i=0; i<indexMap.numOfOwnVtx(); ++i)
        part[i]=0;
    }


    //
    // 3) Find a optimal domain based on the ParMETIS repartitioning
    //    result
    //

    std::vector<int> domainMapping(nparts);
    if(nparts>1)
      getDomain(comm, part, indexMap.numOfOwnVtx(), nparts, &myDomain, domainMapping);
    else
      domainMapping[0]=0;

#ifdef DEBUG_REPART
    std::cout<<mype<<": myDomain: "<<myDomain<<std::endl;
    std::cout<<mype<<": DomainMapping: ";
    for(int j=0; j<nparts; j++) {
      std::cout<<" do: "<<j<<" pe: "<<domainMapping[j]<<" ";
    }
    std::cout<<std::endl;
#endif

    // Make a domain mapping for the indexset and translate
    //domain number to real process number
    // domainMapping is the one of parmetis, that is without
    // the overlap/copy vertices
    std::vector<int> setPartition(oocomm.indexSet().size(), -1);

    typedef typename  OOComm::ParallelIndexSet::const_iterator Iterator;
    std::size_t i=0; // parmetis index
    for(Iterator index = oocomm.indexSet().begin(); index != oocomm.indexSet().end(); ++index)
      if(OwnerSet::contains(index->local().attribute())) {
        setPartition[index->local()]=domainMapping[part[i++]];
      }

    delete[] part;
    oocomm.copyOwnerToAll(setPartition, setPartition);
    // communication only needed for ALU
    // (ghosts with same global id as owners on the same process)
    if (oocomm.getSolverCategory() ==
        static_cast<int>(SolverCategory::nonoverlapping))
      oocomm.copyCopyToAll(setPartition, setPartition);
    bool ret = buildCommunication(graph, setPartition, oocomm, outcomm, redistInf,
                                  verbose);
    if(verbose) {
      oocomm.communicator().barrier();
      if(oocomm.communicator().rank()==0)
        std::cout<<"Creating indexsets took "<<time.elapsed()<<std::endl;
    }
    return ret;
  }



  template<class G, class T1, class T2>
  bool buildCommunication(const G& graph,
                          std::vector<int>& setPartition, Dune::OwnerOverlapCopyCommunication<T1,T2>& oocomm,
                          Dune::OwnerOverlapCopyCommunication<T1,T2>*& outcomm,
                          RedistributeInterface& redistInf,
                          bool verbose)
  {
    typedef typename  Dune::OwnerOverlapCopyCommunication<T1,T2> OOComm;
    typedef typename  OOComm::OwnerSet OwnerSet;

    Timer time;

    // Build the send interface
    redistInf.buildSendInterface<OwnerSet>(setPartition, oocomm.indexSet());

#ifdef PERF_REPART
    // stop the time for step 3)
    t3=MPI_Wtime()-t3;
    // reset timer for step 4)
    t4=MPI_Wtime();
#endif


    //
    // 4) Create the output IndexSet and RemoteIndices
    //    4.1) Determine the "send to" and "receive from" relation
    //         according to the new partition using a MPI ring
    //         communication.
    //
    //    4.2) Depends on the "send to" and "receive from" vector,
    //         the processes will exchange the vertices each other
    //
    //    4.3) Create the IndexSet, RemoteIndices and the new MPI
    //         communicator
    //

    //
    // 4.1) Let's start...
    //
    int npes = oocomm.communicator().size();
    int *sendTo = 0;
    int noSendTo = 0;
    std::set<int> recvFrom;

    // the max number of vertices is stored in the sendTo buffer,
    // not the number of vertices to send! Because the max number of Vtx
    // is used as the fixed buffer size by the MPI send/receive calls

    typedef typename std::vector<int>::const_iterator VIter;
    int mype = oocomm.communicator().rank();

    {
      std::set<int> tsendTo;
      for(VIter i=setPartition.begin(), iend = setPartition.end(); i!=iend; ++i)
        tsendTo.insert(*i);

      noSendTo = tsendTo.size();
      sendTo = new int[noSendTo];
      typedef std::set<int>::const_iterator iterator;
      int idx=0;
      for(iterator i=tsendTo.begin(); i != tsendTo.end(); ++i, ++idx)
        sendTo[idx]=*i;
    }

    //
    int* gnoSend= new int[oocomm.communicator().size()];
    int* gsendToDispl =  new int[oocomm.communicator().size()+1];

    MPI_Allgather(&noSendTo, 1, MPI_INT, gnoSend, 1,
                  MPI_INT, oocomm.communicator());

    // calculate total receive message size
    int totalNoRecv = 0;
    for(int i=0; i<npes; ++i)
      totalNoRecv += gnoSend[i];

    int *gsendTo = new int[totalNoRecv];

    // calculate displacement for allgatherv
    gsendToDispl[0]=0;
    for(int i=0; i<npes; ++i)
      gsendToDispl[i+1]=gsendToDispl[i]+gnoSend[i];

    // gather the data
    MPI_Allgatherv(sendTo, noSendTo, MPI_INT, gsendTo, gnoSend, gsendToDispl,
                   MPI_INT, oocomm.communicator());

    // Extract from which processes we will receive data
    for(int proc=0; proc < npes; ++proc)
      for(int i=gsendToDispl[proc]; i < gsendToDispl[proc+1]; ++i)
        if(gsendTo[i]==mype)
          recvFrom.insert(proc);

    bool existentOnNextLevel = recvFrom.size()>0;

    // Delete memory
    delete[] gnoSend;
    delete[] gsendToDispl;
    delete[] gsendTo;


#ifdef DEBUG_REPART
    if(recvFrom.size()) {
      std::cout<<mype<<": recvFrom: ";
      typedef typename std::set<int>::const_iterator siter;
      for(siter i=recvFrom.begin(); i!= recvFrom.end(); ++i) {
        std::cout<<*i<<" ";
      }
    }

    std::cout<<std::endl<<std::endl;
    std::cout<<mype<<": sendTo: ";
    for(int i=0; i<noSendTo; i++) {
      std::cout<<sendTo[i]<<" ";
    }
    std::cout<<std::endl<<std::endl;
#endif

    if(verbose)
      if(oocomm.communicator().rank()==0)
        std::cout<<" Communicating the receive information took "<<
        time.elapsed()<<std::endl;
    time.reset();

    //
    // 4.2) Start the communication
    //

    // Get all the owner and overlap vertices for myself ans save
    // it in the vectors myOwnerVec and myOverlapVec.
    // The received vertices from the other processes are simple
    // added to these vector.
    //


    typedef typename OOComm::ParallelIndexSet::GlobalIndex GI;
    typedef std::vector<GI> GlobalVector;
    std::vector<std::pair<GI,int> > myOwnerVec;
    std::set<GI> myOverlapSet;
    GlobalVector sendOwnerVec;
    std::set<GI> sendOverlapSet;
    std::set<int> myNeighbors;

    //    getOwnerOverlapVec<OwnerSet>(graph, setPartition, oocomm.globalLookup(),
    //				 mype, mype, myOwnerVec, myOverlapSet, redistInf, myNeighbors);

    char **sendBuffers=new char*[noSendTo];
    MPI_Request *requests = new MPI_Request[noSendTo];

    // Create all messages to be sent
    for(int i=0; i < noSendTo; ++i) {
      // clear the vector for sending
      sendOwnerVec.clear();
      sendOverlapSet.clear();
      // get all owner and overlap vertices for process j and save these
      // in the vectors sendOwnerVec and sendOverlapSet
      std::set<int> neighbors;
      getOwnerOverlapVec<OwnerSet>(graph, setPartition, oocomm.globalLookup(),
                                   mype, sendTo[i], sendOwnerVec, sendOverlapSet, redistInf,
                                   neighbors);
      // +2, we need 2 integer more for the length of each part
      // (owner/overlap) of the array
      int buffersize=0;
      int tsize;
      MPI_Pack_size(1, MPITraits<std::size_t>::getType(), oocomm.communicator(), &buffersize);
      MPI_Pack_size(sendOwnerVec.size(), MPITraits<GI>::getType(), oocomm.communicator(), &tsize);
      buffersize +=tsize;
      MPI_Pack_size(1, MPITraits<std::size_t>::getType(), oocomm.communicator(), &tsize);
      buffersize +=tsize;
      MPI_Pack_size(sendOverlapSet.size(), MPITraits<GI>::getType(), oocomm.communicator(), &tsize);
      buffersize += tsize;
      MPI_Pack_size(1, MPITraits<std::size_t>::getType(), oocomm.communicator(), &tsize);
      buffersize += tsize;
      MPI_Pack_size(neighbors.size(), MPI_INT, oocomm.communicator(), &tsize);
      buffersize += tsize;

      sendBuffers[i] = new char[buffersize];

#ifdef DEBUG_REPART
      std::cout<<mype<<" sending "<<sendOwnerVec.size()<<" owner and "<<
      sendOverlapSet.size()<<" overlap to "<<sendTo[i]<<" buffersize="<<buffersize<<std::endl;
#endif
      createSendBuf(sendOwnerVec, sendOverlapSet, neighbors, sendBuffers[i], buffersize, oocomm.communicator());
      MPI_Issend(sendBuffers[i], buffersize, MPI_PACKED, sendTo[i], 99, oocomm.communicator(), requests+i);
    }

    if(verbose) {
      oocomm.communicator().barrier();
      if(oocomm.communicator().rank()==0)
        std::cout<<" Creating sends took "<<
        time.elapsed()<<std::endl;
    }
    time.reset();

    // Receive Messages
    int noRecv = recvFrom.size();
    int oldbuffersize=0;
    char* recvBuf = 0;
    while(noRecv>0) {
      // probe for an incoming message
      MPI_Status stat;
      MPI_Probe(MPI_ANY_SOURCE, 99,  oocomm.communicator(), &stat);
      int buffersize;
      MPI_Get_count(&stat, MPI_PACKED, &buffersize);

      if(oldbuffersize<buffersize) {
        // buffer too small, reallocate
        delete[] recvBuf;
        recvBuf = new char[buffersize];
        oldbuffersize = buffersize;
      }
      MPI_Recv(recvBuf, buffersize, MPI_PACKED, stat.MPI_SOURCE, 99, oocomm.communicator(), &stat);
      saveRecvBuf(recvBuf, buffersize, myOwnerVec, myOverlapSet, myNeighbors, redistInf,
                  stat.MPI_SOURCE, oocomm.communicator());
      --noRecv;
    }

    if(recvBuf)
      delete[] recvBuf;

    time.reset();
    // Wait for sending messages to complete
    MPI_Status *statuses = new MPI_Status[noSendTo];
    int send = MPI_Waitall(noSendTo, requests, statuses);

    // check for errors
    if(send==MPI_ERR_IN_STATUS) {
      std::cerr<<mype<<": Error in sending :"<<std::endl;
      // Search for the error
      for(int i=0; i< noSendTo; i++)
        if(statuses[i].MPI_ERROR!=MPI_SUCCESS) {
          char message[300];
          int messageLength;
          MPI_Error_string(statuses[i].MPI_ERROR, message, &messageLength);
          std::cerr<<" source="<<statuses[i].MPI_SOURCE<<" message: ";
          for(int i=0; i< messageLength; i++)
            std::cout<<message[i];
        }
      std::cerr<<std::endl;
    }

    if(verbose) {
      oocomm.communicator().barrier();
      if(oocomm.communicator().rank()==0)
        std::cout<<" Receiving and saving took "<<
        time.elapsed()<<std::endl;
    }
    time.reset();

    for(int i=0; i < noSendTo; ++i)
      delete[] sendBuffers[i];

    delete[] sendBuffers;
    delete[] statuses;
    delete[] requests;

    redistInf.setCommunicator(oocomm.communicator());

    //
    // 4.2) Create the IndexSet etc.
    //

    // build the new outputIndexSet


    int color=0;

    if (!existentOnNextLevel) {
      // this process is not used anymore
      color= MPI_UNDEFINED;
    }
    MPI_Comm outputComm;

    MPI_Comm_split(oocomm.communicator(), color, oocomm.communicator().rank(), &outputComm);
    outcomm = new OOComm(outputComm,oocomm.getSolverCategory(),true);

    // translate neighbor ranks.
    int newrank=outcomm->communicator().rank();
    int *newranks=new int[oocomm.communicator().size()];
    std::vector<int> tneighbors;
    tneighbors.reserve(myNeighbors.size());

    typename OOComm::ParallelIndexSet& outputIndexSet = outcomm->indexSet();

    MPI_Allgather(&newrank, 1, MPI_INT, newranks, 1,
                  MPI_INT, oocomm.communicator());
    typedef typename std::set<int>::const_iterator IIter;

#ifdef DEBUG_REPART
    std::cout<<oocomm.communicator().rank()<<" ";
    for(IIter i=myNeighbors.begin(), end=myNeighbors.end();
        i!=end; ++i) {
      assert(newranks[*i]>=0);
      std::cout<<*i<<"->"<<newranks[*i]<<" ";
      tneighbors.push_back(newranks[*i]);
    }
    std::cout<<std::endl;
#else
    for(IIter i=myNeighbors.begin(), end=myNeighbors.end();
        i!=end; ++i) {
      tneighbors.push_back(newranks[*i]);
    }
#endif
    delete[] newranks;
    myNeighbors.clear();

    if(verbose) {
      oocomm.communicator().barrier();
      if(oocomm.communicator().rank()==0)
        std::cout<<" Calculating new neighbours ("<<tneighbors.size()<<") took "<<
        time.elapsed()<<std::endl;
    }
    time.reset();


    outputIndexSet.beginResize();
    // 1) add the owner vertices
    // Sort the owners
    std::sort(myOwnerVec.begin(), myOwnerVec.end(), SortFirst());
    // The owners are sorted according to there global index
    // Therefore the entries of ownerVec are the same as the
    // ones in the resulting index set.
    typedef typename OOComm::ParallelIndexSet::LocalIndex LocalIndex;
    typedef typename std::vector<std::pair<GI,int> >::const_iterator VPIter;
    int i=0;
    for(VPIter g=myOwnerVec.begin(), end =myOwnerVec.end(); g!=end; ++g, ++i ) {
      outputIndexSet.add(g->first,LocalIndex(i, OwnerOverlapCopyAttributeSet::owner, true));
      redistInf.addReceiveIndex(g->second, i);
    }

    if(verbose) {
      oocomm.communicator().barrier();
      if(oocomm.communicator().rank()==0)
        std::cout<<" Adding owner indices took "<<
        time.elapsed()<<std::endl;
    }
    time.reset();


    // After all the vertices are received, the vectors must
    // be "merged" together to create the final vectors.
    // Because some vertices that are sent as overlap could now
    // already included as owner vertiecs in the new partition
    mergeVec(myOwnerVec, myOverlapSet);

    // Trick to free memory
    myOwnerVec.clear();
    myOwnerVec.swap(myOwnerVec);

    if(verbose) {
      oocomm.communicator().barrier();
      if(oocomm.communicator().rank()==0)
        std::cout<<" Merging indices took "<<
        time.elapsed()<<std::endl;
    }
    time.reset();


    // 2) add the overlap vertices
    typedef typename std::set<GI>::const_iterator SIter;
    for(SIter g=myOverlapSet.begin(), end=myOverlapSet.end(); g!=end; ++g, i++) {
      outputIndexSet.add(*g,LocalIndex(i, OwnerOverlapCopyAttributeSet::copy, true));
    }
    myOverlapSet.clear();
    outputIndexSet.endResize();

#ifdef DUNE_ISTL_WITH_CHECKING
    int numOfOwnVtx =0;
    typedef typename OOComm::ParallelIndexSet::const_iterator Iterator;
    Iterator end = outputIndexSet.end();
    for(Iterator index = outputIndexSet.begin(); index != end; ++index) {
      if (OwnerSet::contains(index->local().attribute())) {
        numOfOwnVtx++;
      }
    }
    numOfOwnVtx = oocomm.communicator().sum(numOfOwnVtx);
    // if(numOfOwnVtx!=indexMap.globalOwnerVertices)
    //   {
    //     std::cerr<<numOfOwnVtx<<"!="<<indexMap.globalOwnerVertices<<" owners missing or additional ones!"<<std::endl;
    //     DUNE_THROW(ISTLError, numOfOwnVtx<<"!="<<indexMap.globalOwnerVertices<<" owners missing or additional ones"
    //             <<" during repartitioning.");
    //   }
    Iterator index=outputIndexSet.begin();
    if(index!=end) {
      ++index;
      for(Iterator old = outputIndexSet.begin(); index != end; old=index++) {
        if(old->global()>index->global())
          DUNE_THROW(ISTLError, "Index set's globalindex not sorted correctly");
      }
    }
#endif
    if(verbose) {
      oocomm.communicator().barrier();
      if(oocomm.communicator().rank()==0)
        std::cout<<" Adding overlap indices took "<<
        time.elapsed()<<std::endl;
    }
    time.reset();


    if(color != MPI_UNDEFINED) {
      outcomm->remoteIndices().setNeighbours(tneighbors);
      outcomm->remoteIndices().template rebuild<true>();

    }

    // release the memory
    delete[] sendTo;

    if(verbose) {
      oocomm.communicator().barrier();
      if(oocomm.communicator().rank()==0)
        std::cout<<" Storing indexsets took "<<
        time.elapsed()<<std::endl;
    }

#ifdef PERF_REPART
    // stop the time for step 4) and print the results
    t4=MPI_Wtime()-t4;
    tSum = t1 + t2 + t3 + t4;
    std::cout<<std::endl
             <<mype<<": WTime for step 1): "<<t1
             <<" 2): "<<t2
             <<" 3): "<<t3
             <<" 4): "<<t4
             <<" total: "<<tSum
             <<std::endl;
#endif

    return color!=MPI_UNDEFINED;

  }
#else
  template<class G, class P,class T1, class T2, class R>
  bool graphRepartition(const G& graph, P& oocomm, int nparts,
                        P*& outcomm,
                        R& redistInf,
                        bool v=false)
  {
    if(nparts!=oocomm.size())
      DUNE_THROW(NotImplemented, "only available for MPI programs");
  }


  template<class G, class P,class T1, class T2, class R>
  bool commGraphRepartition(const G& graph, P& oocomm, int nparts,
                            P*& outcomm,
                            R& redistInf,
                            bool v=false)
  {
    if(nparts!=oocomm.size())
      DUNE_THROW(NotImplemented, "only available for MPI programs");
  }
#endif // HAVE_MPI
} // end of namespace Dune
#endif


==> anc/xt-super/dune-istl/dune/istl/scalarproducts.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ISTL_SCALARPRODUCTS_HH
#define DUNE_ISTL_SCALARPRODUCTS_HH

#include <cmath>
#include <complex>
#include <iostream>
#include <iomanip>
#include <string>

#include "solvercategory.hh"


namespace Dune {
  /**
   * @defgroup ISTL_SP Scalar products
   * @ingroup ISTL_Solvers
   * @brief Scalar products for the use in iterative solvers
   */
  /** @addtogroup ISTL_SP
          @{
   */

  /** \file

     \brief Define base class for scalar product and norm.

     These classes have to be implemented differently for different
     data partitioning strategies. Default implementations for the
     sequential case are provided.

   */

  /*! \brief Base class for scalar product and norm computation

      Krylov space methods need to compute scalar products and norms
      (for convergence test only). These methods have to know about the
          underlying data decomposition. For the sequential case a default implementation
          is provided.
   */
  template<class X>
  class ScalarProduct {
  public:
    //! export types, they come from the derived class
    typedef X domain_type;
    typedef typename X::field_type field_type;

    /*! \brief Dot product of two vectors.
       It is assumed that the vectors are consistent on the interior+border
       partition.
     */
    virtual field_type dot (const X& x, const X& y) = 0;

    /*! \brief Norm of a right-hand side vector.
       The vector must be consistent on the interior+border partition
     */
    virtual double norm (const X& x) = 0;


    //! every abstract base class has a virtual destructor
    virtual ~ScalarProduct () {}
  };

  /**
   * \brief Choose the approriate scalar product for a solver category.
   *
   * As there is only one scalar product for each solver category it is
   * possible to choose the appropriate product at compile time.
   *
   * In each specialization of the this struct there will be a typedef ScalarProduct
   * available the defines the type  of the scalar product.
   */
  template<class X, class C, int c>
  struct ScalarProductChooser
  {
    /** @brief The type of the communication object. */
    typedef C communication_type;

    enum {
      /** @brief The solver category. */
      solverCategory=c
    };
  };



  //=====================================================================
  // Implementation for ISTL-matrix based operator
  //=====================================================================

  //! Default implementation for the scalar case
  template<class X>
  class SeqScalarProduct : public ScalarProduct<X>
  {
  public:
    //! export types
    typedef X domain_type;
    typedef typename X::field_type field_type;

    //! define the category
    enum {category=SolverCategory::sequential};

    /*! \brief Dot product of two vectors. In the complex case, the first argument is conjugated.
       It is assumed that the vectors are consistent on the interior+border
       partition.
     */
    virtual field_type dot (const X& x, const X& y)
    {
      return x.dot(y);
    }

    /*! \brief Norm of a right-hand side vector.
       The vector must be consistent on the interior+border partition
     */
    virtual double norm (const X& x)
    {
      return static_cast<double>(x.two_norm());
    }
  };

  template<class X, class C>
  struct ScalarProductChooser<X,C,SolverCategory::sequential>
  {
    /** @brief The type of the scalar product for the sequential case. */
    typedef SeqScalarProduct<X> ScalarProduct;

    enum {
      /** @brief The solver category. */
      solverCategory=SolverCategory::sequential
    };

    static ScalarProduct* construct(const C&)
    {
      return new ScalarProduct();
    }
  };


  /** @} end documentation */

} // end namespace

#endif


==> anc/xt-super/dune-istl/dune/istl/scaledidmatrix.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ISTL_SCALEDIDMATRIX_HH
#define DUNE_ISTL_SCALEDIDMATRIX_HH

/*! \file

   \brief  This file implements a quadratic matrix of fixed size which is
   a multiple of the identity.
 */

#include <cmath>
#include <cstddef>
#include <complex>
#include <iostream>
#include <dune/common/exceptions.hh>
#include <dune/common/fmatrix.hh>
#include <dune/common/diagonalmatrix.hh>
#include <dune/common/ftraits.hh>

namespace Dune {

  /**
      @brief A multiple of the identity matrix of static size
   */
  template<class K, int n>
  class ScaledIdentityMatrix
  {
    typedef DiagonalMatrixWrapper< ScaledIdentityMatrix<K,n> > WrapperType;

  public:
    //===== type definitions and constants

    //! export the type representing the field
    typedef K field_type;

    //! export the type representing the components
    typedef K block_type;

    //! The type used for the index access and size operations.
    typedef std::size_t size_type;

    //! We are at the leaf of the block recursion
    enum {
      //! The number of block levels we contain. This is 1.
      blocklevel = 1
    };

    //! Each row is implemented by a field vector
    typedef DiagonalRowVector<K,n> row_type;
    typedef row_type reference;
    typedef DiagonalRowVectorConst<K,n> const_row_type;
    typedef const_row_type const_reference;

    //! export size
    enum {
      //! The number of rows.
      rows = n,
      //! The number of columns.
      cols = n
    };

    //===== constructors
    /** \brief Default constructor
     */
    ScaledIdentityMatrix () {}

    /** \brief Constructor initializing the whole matrix with a scalar
     */
    ScaledIdentityMatrix (const K& k)
      : p_(k)
    {}

    //===== assignment from scalar
    ScaledIdentityMatrix& operator= (const K& k)
    {
      p_ = k;
      return *this;
    }

    // check if matrix is identical to other matrix (not only identical values)
    bool identical(const ScaledIdentityMatrix<K,n>& other) const
    {
      return (this==&other);
    }

    //===== iterator interface to rows of the matrix
    //! Iterator class for sequential access
    typedef ContainerWrapperIterator<const WrapperType, reference, reference> Iterator;
    //! typedef for stl compliant access
    typedef Iterator iterator;
    //! rename the iterators for easier access
    typedef Iterator RowIterator;
    //! rename the iterators for easier access
    typedef typename row_type::Iterator ColIterator;

    //! begin iterator
    Iterator begin ()
    {
      return Iterator(WrapperType(this),0);
    }

    //! end iterator
    Iterator end ()
    {
      return Iterator(WrapperType(this),n);
    }

    //! @returns an iterator that is positioned before
    //! the end iterator of the rows, i.e. at the last row.
    Iterator beforeEnd ()
    {
      return Iterator(WrapperType(this),n-1);
    }

    //! @returns an iterator that is positioned before
    //! the first row of the matrix.
    Iterator beforeBegin ()
    {
      return Iterator(WrapperType(this),-1);
    }


    //! Iterator class for sequential access
    typedef ContainerWrapperIterator<const WrapperType, const_reference, const_reference> ConstIterator;
    //! typedef for stl compliant access
    typedef ConstIterator const_iterator;
    //! rename the iterators for easier access
    typedef ConstIterator ConstRowIterator;
    //! rename the iterators for easier access
    typedef typename const_row_type::ConstIterator ConstColIterator;

    //! begin iterator
    ConstIterator begin () const
    {
      return ConstIterator(WrapperType(this),0);
    }

    //! end iterator
    ConstIterator end () const
    {
      return ConstIterator(WrapperType(this),n);
    }

    //! @returns an iterator that is positioned before
    //! the end iterator of the rows. i.e. at the last row.
    ConstIterator beforeEnd() const
    {
      return ConstIterator(WrapperType(this),n-1);
    }

    //! @returns an iterator that is positioned before
    //! the first row of the matrix.
    ConstIterator beforeBegin () const
    {
      return ConstIterator(WrapperType(this),-1);
    }

    //===== vector space arithmetic

    //! vector space addition
    ScaledIdentityMatrix& operator+= (const ScaledIdentityMatrix& y)
    {
      p_ += y.p_;
      return *this;
    }

    //! vector space subtraction
    ScaledIdentityMatrix& operator-= (const ScaledIdentityMatrix& y)
    {
      p_ -= y.p_;
      return *this;
    }

    //! addition to the diagonal
    ScaledIdentityMatrix& operator+= (const K& k)
    {
      p_ += k;
      return *this;
    }

    //! subtraction from the diagonal
    ScaledIdentityMatrix& operator-= (const K& k)
    {
      p_ -= k;
      return *this;
    }
    //! vector space multiplication with scalar
    ScaledIdentityMatrix& operator*= (const K& k)
    {
      p_ *= k;
      return *this;
    }

    //! vector space division by scalar
    ScaledIdentityMatrix& operator/= (const K& k)
    {
      p_ /= k;
      return *this;
    }

    //===== comparison ops

    //! comparison operator
    bool operator==(const ScaledIdentityMatrix& other) const
    {
      return p_==other.scalar();
    }

    //! incomparison operator
    bool operator!=(const ScaledIdentityMatrix& other) const
    {
      return p_!=other.scalar();
    }

    //===== linear maps

    //! y = A x
    template<class X, class Y>
    void mv (const X& x, Y& y) const
    {
#ifdef DUNE_FMatrix_WITH_CHECKING
      if (x.N()!=M()) DUNE_THROW(FMatrixError,"index out of range");
      if (y.N()!=N()) DUNE_THROW(FMatrixError,"index out of range");
#endif
      for (size_type i=0; i<n; ++i)
        y[i] = p_ * x[i];
    }

    //! y = A^T x
    template<class X, class Y>
    void mtv (const X& x, Y& y) const
    {
      mv(x, y);
    }

    //! y += A x
    template<class X, class Y>
    void umv (const X& x, Y& y) const
    {
#ifdef DUNE_FMatrix_WITH_CHECKING
      if (x.N()!=M()) DUNE_THROW(FMatrixError,"index out of range");
      if (y.N()!=N()) DUNE_THROW(FMatrixError,"index out of range");
#endif
      for (size_type i=0; i<n; ++i)
        y[i] += p_ * x[i];
    }

    //! y += A^T x
    template<class X, class Y>
    void umtv (const X& x, Y& y) const
    {
#ifdef DUNE_FMatrix_WITH_CHECKING
      if (x.N()!=N()) DUNE_THROW(FMatrixError,"index out of range");
      if (y.N()!=M()) DUNE_THROW(FMatrixError,"index out of range");
#endif
      for (size_type i=0; i<n; ++i)
        y[i] += p_ * x[i];
    }

    //! y += A^H x
    template<class X, class Y>
    void umhv (const X& x, Y& y) const
    {
#ifdef DUNE_FMatrix_WITH_CHECKING
      if (x.N()!=N()) DUNE_THROW(FMatrixError,"index out of range");
      if (y.N()!=M()) DUNE_THROW(FMatrixError,"index out of range");
#endif
      for (size_type i=0; i<n; i++)
        y[i] += conjugateComplex(p_)*x[i];
    }

    //! y -= A x
    template<class X, class Y>
    void mmv (const X& x, Y& y) const
    {
#ifdef DUNE_FMatrix_WITH_CHECKING
      if (x.N()!=M()) DUNE_THROW(FMatrixError,"index out of range");
      if (y.N()!=N()) DUNE_THROW(FMatrixError,"index out of range");
#endif
      for (size_type i=0; i<n; ++i)
        y[i] -= p_ * x[i];
    }

    //! y -= A^T x
    template<class X, class Y>
    void mmtv (const X& x, Y& y) const
    {
#ifdef DUNE_FMatrix_WITH_CHECKING
      if (x.N()!=N()) DUNE_THROW(FMatrixError,"index out of range");
      if (y.N()!=M()) DUNE_THROW(FMatrixError,"index out of range");
#endif
      for (size_type i=0; i<n; ++i)
        y[i] -= p_ * x[i];
    }

    //! y -= A^H x
    template<class X, class Y>
    void mmhv (const X& x, Y& y) const
    {
#ifdef DUNE_FMatrix_WITH_CHECKING
      if (x.N()!=N()) DUNE_THROW(FMatrixError,"index out of range");
      if (y.N()!=M()) DUNE_THROW(FMatrixError,"index out of range");
#endif
      for (size_type i=0; i<n; i++)
        y[i] -= conjugateComplex(p_)*x[i];
    }

    //! y += alpha A x
    template<class X, class Y>
    void usmv (const K& alpha, const X& x, Y& y) const
    {
#ifdef DUNE_FMatrix_WITH_CHECKING
      if (x.N()!=M()) DUNE_THROW(FMatrixError,"index out of range");
      if (y.N()!=N()) DUNE_THROW(FMatrixError,"index out of range");
#endif
      for (size_type i=0; i<n; i++)
        y[i] += alpha * p_ * x[i];
    }

    //! y += alpha A^T x
    template<class X, class Y>
    void usmtv (const K& alpha, const X& x, Y& y) const
    {
#ifdef DUNE_FMatrix_WITH_CHECKING
      if (x.N()!=N()) DUNE_THROW(FMatrixError,"index out of range");
      if (y.N()!=M()) DUNE_THROW(FMatrixError,"index out of range");
#endif
      for (size_type i=0; i<n; i++)
        y[i] += alpha * p_ * x[i];
    }

    //! y += alpha A^H x
    template<class X, class Y>
    void usmhv (const K& alpha, const X& x, Y& y) const
    {
#ifdef DUNE_FMatrix_WITH_CHECKING
      if (x.N()!=N()) DUNE_THROW(FMatrixError,"index out of range");
      if (y.N()!=M()) DUNE_THROW(FMatrixError,"index out of range");
#endif
      for (size_type i=0; i<n; i++)
        y[i] += alpha * conjugateComplex(p_) * x[i];
    }

    //===== norms

    //! frobenius norm: sqrt(sum over squared values of entries)
    typename FieldTraits<field_type>::real_type frobenius_norm () const
    {
      return fvmeta::sqrt(n*p_*p_);
    }

    //! square of frobenius norm, need for block recursion
    typename FieldTraits<field_type>::real_type frobenius_norm2 () const
    {
      return n*p_*p_;
    }

    //! infinity norm (row sum norm, how to generalize for blocks?)
    typename FieldTraits<field_type>::real_type infinity_norm () const
    {
      return std::abs(p_);
    }

    //! simplified infinity norm (uses Manhattan norm for complex values)
    typename FieldTraits<field_type>::real_type infinity_norm_real () const
    {
      return fvmeta::absreal(p_);
    }

    //===== solve

    /** \brief Solve system A x = b
     */
    template<class V>
    void solve (V& x, const V& b) const
    {
      for (int i=0; i<n; i++)
        x[i] = b[i]/p_;
    }

    /** \brief Compute inverse
     */
    void invert()
    {
      p_ = 1/p_;
    }

    //! calculates the determinant of this matrix
    K determinant () const {
      return std::pow(p_,n);
    }

    //===== sizes

    //! number of blocks in row direction
    size_type N () const
    {
      return n;
    }

    //! number of blocks in column direction
    size_type M () const
    {
      return n;
    }

    //===== query

    //! return true when (i,j) is in pattern
    bool exists (size_type i, size_type j) const
    {
#ifdef DUNE_FMatrix_WITH_CHECKING
      if (i<0 || i>=n) DUNE_THROW(FMatrixError,"row index out of range");
      if (j<0 || j>=n) DUNE_THROW(FMatrixError,"column index out of range");
#endif
      return i==j;
    }

    //===== conversion operator

    /** \brief Sends the matrix to an output stream */
    friend std::ostream& operator<< (std::ostream& s, const ScaledIdentityMatrix<K,n>& a)
    {
      for (size_type i=0; i<n; i++) {
        for (size_type j=0; j<n; j++)
          s << ((i==j) ? a.p_ : 0) << " ";
        s << std::endl;
      }
      return s;
    }

    //! Return reference object as row replacement
    reference operator[](size_type i)
    {
      return reference(const_cast<K*>(&p_), i);
    }

    //! Return const_reference object as row replacement
    const_reference operator[](size_type i) const
    {
      return const_reference(const_cast<K*>(&p_), i);
    }

    //! Get const reference to diagonal entry
    const K& diagonal(size_type /*i*/) const
    {
      return p_;
    }

    //! Get reference to diagonal entry
    K& diagonal(size_type /*i*/)
    {
      return p_;
    }

    /** \brief Get const reference to the scalar diagonal value
     */
    const K& scalar() const
    {
      return p_;
    }

    /** \brief Get reference to the scalar diagonal value
     */
    K& scalar()
    {
      return p_;
    }

  private:
    // the data, very simply a single number
    K p_;

  };

  template<class M, class K, int n>
  void istl_assign_to_fmatrix(DenseMatrix<M>& fm, const ScaledIdentityMatrix<K,n>& s)
  {
    fm = K();
    for(int i=0; i<n; ++i)
      fm[i][i] = s.scalar();
  }

} // end namespace

#endif


==> anc/xt-super/dune-istl/dune/istl/schwarz.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ISTL_SCHWARZ_HH
#define DUNE_ISTL_SCHWARZ_HH

#include <iostream>              // for input/output to shell
#include <fstream>               // for input/output to files
#include <vector>                // STL vector class
#include <sstream>

#include <cmath>                // Yes, we do some math here

#include <dune/common/timer.hh>

#include "io.hh"
#include "bvector.hh"
#include "vbvector.hh"
#include "bcrsmatrix.hh"
#include "io.hh"
#include "gsetc.hh"
#include "ilu.hh"
#include "operators.hh"
#include "solvers.hh"
#include "preconditioners.hh"
#include "scalarproducts.hh"
#include "owneroverlapcopy.hh"

namespace Dune {

  /**
   * @defgroup ISTL_Parallel Parallel Solvers
   * @ingroup ISTL_Solvers
   * Instead of using parallel data structures (matrices and vectors) that
   * (implicitly) know the data distribution and communication patterns,
   * there is a clear separation of the parallel data composition together
   *  with the communication APIs from the data structures. This allows for
   * implementing overalapping and nonoverlapping domain decompositions as
   * well as data parallel parallelisation aproaches.
   *
   * The \ref ISTL_Solvers "solvers" can easily be turned into parallel solvers
   * initializing them with matching parallel subclasses of the the base classes
   * ScalarProduct, Preconditioner and LinearOperator.
   *
   * The information of the data distribution is provided by OwnerOverlapCopyCommunication
   * of \ref ISTL_Comm "communication API".
   *
   * Currently only data parallel versions are shipped with dune-istl. Domain
   * decomposition can be found in module dune-dd.
   */
  /**
     @addtogroup ISTL_Operators
     @{
   */

  /**
   * \brief An overlapping schwarz operator.
   *
   * This operator represents a parallel matrix product using
   * sequential data structures together with a parallel index set
   * describing an overlapping domain decomposition and the communication.
   * \tparam M The type of the sequential matrix to use,
   * e.g. BCRSMatrix or another matrix type fulfilling the
   * matrix interface of ISTL.
   * \tparam X The type of the sequential vector to use for the left hand side,
   * e.g. BlockVector or another type fulfilling the ISTL
   * vector interface.
   * \tparam Y The type of the sequential vector to use for the right hand side,
   * e..g. BlockVector or another type fulfilling the ISTL
   * vector interface.
   * \tparam C The type of the communication object.
   * This must either be OwnerOverlapCopyCommunication or a type
   * implementing the same interface.
   */
  template<class M, class X, class Y, class C>
  class OverlappingSchwarzOperator : public AssembledLinearOperator<M,X,Y>
  {
  public:
    //! \brief The type of the matrix we operate on.
    //!
    //! E.g. BCRSMatrix or another matrix type fulfilling the
    //! matrix interface of ISTL
    typedef M matrix_type;
    //! \brief The type of the domain.
    //!
    //! E.g. BlockVector or another type fulfilling the ISTL
    //! vector interface.
    typedef X domain_type;
    //! \brief The type of the range.
    //!
    //! E.g. BlockVector or another type fulfilling the ISTL
    //! vector interface.
    typedef Y range_type;
    //! \brief The field type of the range
    typedef typename X::field_type field_type;
    //! \brief The type of the communication object.
    //!
    //! This must either be OwnerOverlapCopyCommunication or a type
    //! implementing the same interface.
    typedef C communication_type;

    enum {
      //! \brief The solver category.
      category=SolverCategory::overlapping
    };

    /**
     * @brief constructor: just store a reference to a matrix.
     *
     * @param A The assembled matrix.
     * @param com The communication object for syncing overlap and copy
     * data points. (E.~g. OwnerOverlapCopyCommunication )
     */
    OverlappingSchwarzOperator (const matrix_type& A, const communication_type& com)
      : _A_(A), communication(com)
    {}

    //! apply operator to x:  \f$ y = A(x) \f$
    virtual void apply (const X& x, Y& y) const
    {
      y = 0;
      _A_.umv(x,y);     // result is consistent on interior+border
      communication.project(y);     // we want this here to avoid it before the preconditioner
                                    // since there d is const!
    }

    //! apply operator to x, scale and add:  \f$ y = y + \alpha A(x) \f$
    virtual void applyscaleadd (field_type alpha, const X& x, Y& y) const
    {
      _A_.usmv(alpha,x,y);     // result is consistent on interior+border
      communication.project(y);     // we want this here to avoid it before the preconditioner
                                    // since there d is const!
    }

    //! get the sequential assembled linear operator.
    virtual const matrix_type& getmat () const
    {
      return _A_;
    }

  private:
    const matrix_type& _A_;
    const communication_type& communication;
  };

  /** @} */

  /**
   * @addtogroup ISTL_SP
   * @{
   */
  /**
   * \brief Scalar product for overlapping schwarz methods.
   *
   * Consistent vectors in interior and border are assumed.
   * \tparam  X The type of the sequential vector to use for the left hand side,
   * e.g. BlockVector or another type fulfilling the ISTL
   * vector interface.
   * \tparam C The type of the communication object.
   * This must either be OwnerOverlapCopyCommunication or a type
   * implementing the same interface.
   */
  template<class X, class C>
  class OverlappingSchwarzScalarProduct : public ScalarProduct<X>
  {
  public:
    //! \brief The type of the vector to compute the scalar product on.
    //!
    //! E.g. BlockVector or another type fulfilling the ISTL
    //! vector interface.
    typedef X domain_type;
    //!  \brief The field type used by the vector type domain_type.
    typedef typename X::field_type field_type;
    //! \brief The type of the communication object.
    //!
    //! This must either be OwnerOverlapCopyCommunication or a type
    //! implementing the same interface.
    typedef C communication_type;

    //! define the category
    enum {category=SolverCategory::overlapping};

    /*! \brief Constructor needs to know the grid
     * \param com The communication object for syncing overlap and copy
     * data points. (E.~g. OwnerOverlapCopyCommunication )
     */
    OverlappingSchwarzScalarProduct (const communication_type& com)
      : communication(com)
    {}

    /*! \brief Dot product of two vectors.
       It is assumed that the vectors are consistent on the interior+border
       partition.
     */
    virtual field_type dot (const X& x, const X& y)
    {
      field_type result;
      communication.dot(x,y,result);
      return result;
    }

    /*! \brief Norm of a right-hand side vector.
       The vector must be consistent on the interior+border partition
     */
    virtual double norm (const X& x)
    {
      return communication.norm(x);
    }

  private:
    const communication_type& communication;
  };

  template<class X, class C>
  struct ScalarProductChooser<X,C,SolverCategory::overlapping>
  {
    /** @brief The type of the scalar product for the overlapping case. */
    typedef OverlappingSchwarzScalarProduct<X,C> ScalarProduct;
    /** @brief The type of the communication object to use. */
    typedef C communication_type;

    enum {
      /** @brief The solver category. */
      solverCategory=SolverCategory::overlapping
    };

    static ScalarProduct* construct(const communication_type& comm)
    {
      return new ScalarProduct(comm);
    }
  };

  /**
   * @}
   *
   * @addtogroup ISTL_Prec
   * @{
   */
  //! \brief A parallel SSOR preconditioner.
  //! \tparam M The type of the sequential matrix to use,
  //! e.g. BCRSMatrix or another matrix type fulfilling the
  //! matrix interface of ISTL.
  //! \tparam X The type of the sequential vector to use for the left hand side,
  //! e.g. BlockVector or another type fulfilling the ISTL
  //! vector interface.
  //! \tparam Y The type of the sequential vector to use for the right hand side,
  //! e..g. BlockVector or another type fulfilling the ISTL
  //! vector interface.
  //! \tparam C The type of the communication object.
  //! This must either be OwnerOverlapCopyCommunication or a type
  //! implementing the same interface.
  template<class M, class X, class Y, class C>
  class ParSSOR : public Preconditioner<X,Y> {
  public:
    //! \brief The matrix type the preconditioner is for.
    typedef M matrix_type;
    //! \brief The domain type of the preconditioner.
    typedef X domain_type;
    //! \brief The range type of the preconditioner.
    typedef Y range_type;
    //! \brief The field type of the preconditioner.
    typedef typename X::field_type field_type;
    //! \brief The type of the communication object.
    typedef C communication_type;

    // define the category
    enum {
      //! \brief The category the precondtioner is part of.
      category=SolverCategory::overlapping
    };

    /*! \brief Constructor.

       constructor gets all parameters to operate the prec.
       \param A The matrix to operate on.
       \param n The number of iterations to perform.
       \param w The relaxation factor.
       \param c The communication object for syncing overlap and copy
     * data points. (E.~g. OwnerOverlapCopyCommunication )
     */
    ParSSOR (const matrix_type& A, int n, field_type w, const communication_type& c)
      : _A_(A), _n(n), _w(w), communication(c)
    {   }

    /*!
       \brief Prepare the preconditioner.

       \copydoc Preconditioner::pre(X&,Y&)
     */
    virtual void pre (X& x, Y& b)
    {
      communication.copyOwnerToAll(x,x);     // make dirichlet values consistent
    }

    /*!
       \brief Apply the precondtioner

       \copydoc Preconditioner::apply(X&,const Y&)
     */
    virtual void apply (X& v, const Y& d)
    {
      for (int i=0; i<_n; i++) {
        bsorf(_A_,v,d,_w);
        bsorb(_A_,v,d,_w);
      }
      communication.copyOwnerToAll(v,v);
    }

    /*!
       \brief Clean up.

       \copydoc Preconditioner::post(X&)
     */
    virtual void post (X& x) {}

  private:
    //! \brief The matrix we operate on.
    const matrix_type& _A_;
    //! \brief The number of steps to do in apply
    int _n;
    //! \brief The relaxation factor to use
    field_type _w;
    //! \brief the communication object
    const communication_type& communication;
  };

  namespace Amg
  {
    template<class T> class ConstructionTraits;
  }

  /**
   * @brief Block parallel preconditioner.
   *
   * This is essentially a wrapper that takes a sequential
   * preconditioner. In each step the sequential preconditioner
   * is applied and then all owner data points are updated on
   * all other processes.
   * \tparam M The type of the sequential matrix to use,
   * e.g. BCRSMatrix or another matrix type fulfilling the
   * matrix interface of ISTL.
   * \tparam X The type of the sequential vector to use for the left hand side,
   * e.g. BlockVector or another type fulfilling the ISTL
   * vector interface.
   * \tparam Y The type of the sequential vector to use for the right hand side,
   * e..g. BlockVector or another type fulfilling the ISTL
   * vector interface.
   * \tparam C The type of the communication object.
   * This must either be OwnerOverlapCopyCommunication or a type
   * implementing the same interface.
   * \tparam The type of the sequential preconditioner to use
   * for approximately solving the local matrix block consisting of unknowns
   * owned by the process. Has to implement the Preconditioner interface.
   */
  template<class X, class Y, class C, class T=Preconditioner<X,Y> >
  class BlockPreconditioner : public Preconditioner<X,Y> {
    friend class Amg::ConstructionTraits<BlockPreconditioner<X,Y,C,T> >;
  public:
    //! \brief The domain type of the preconditioner.
    //!
    //! E.g. BlockVector or another type fulfilling the ISTL
    //! vector interface.
    typedef X domain_type;
    //! \brief The range type of the preconditioner.
    //!
    //! E.g. BlockVector or another type fulfilling the ISTL
    //! vector interface.
    typedef Y range_type;
    //! \brief The field type of the preconditioner.
    typedef typename X::field_type field_type;
    //! \brief The type of the communication object..
    //!
    //! This must either be OwnerOverlapCopyCommunication or a type
    //! implementing the same interface.
    typedef C communication_type;

    // define the category
    enum {
      //! \brief The category the precondtioner is part of.
      category=SolverCategory::overlapping
    };

    /*! \brief Constructor.

       constructor gets all parameters to operate the prec.
       \param p The sequential preconditioner.
       \param c The communication object for syncing overlap and copy
       data points. (E.~g. OwnerOverlapCopyCommunication )
     */
    BlockPreconditioner (T& p, const communication_type& c)
      : preconditioner(p), communication(c)
    {   }

    /*!
       \brief Prepare the preconditioner.

       \copydoc Preconditioner::pre(X&,Y&)
     */
    virtual void pre (X& x, Y& b)
    {
      communication.copyOwnerToAll(x,x);     // make dirichlet values consistent
      preconditioner.pre(x,b);
    }

    /*!
       \brief Apply the preconditioner

       \copydoc Preconditioner::apply(X&,const Y&)
     */
    virtual void apply (X& v, const Y& d)
    {
      preconditioner.apply(v,d);
      communication.copyOwnerToAll(v,v);
    }

    template<bool forward>
    void apply (X& v, const Y& d)
    {
      preconditioner.template apply<forward>(v,d);
      communication.copyOwnerToAll(v,v);
    }

    /*!
       \brief Clean up.

       \copydoc Preconditioner::post(X&)
     */
    virtual void post (X& x)
    {
      preconditioner.post(x);
    }

  private:
    //! \brief a sequential preconditioner
    T& preconditioner;

    //! \brief the communication object
    const communication_type& communication;
  };

  /** @} end documentation */

} // end namespace

#endif


==> anc/xt-super/dune-istl/dune/istl/solver.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_ISTL_SOLVER_HH
#define DUNE_ISTL_SOLVER_HH

#include <iomanip>
#include <ostream>

namespace Dune
{
/**
 * @addtogroup ISTL_Solvers
 * @{
 */
/** \file

      \brief   Define general, extensible interface for inverse operators.

      Implementation here covers only inversion of linear operators,
      but the implementation might be used for nonlinear operators
      as well.
   */
  /**
      \brief Statistics about the application of an inverse operator

      The return value of an application of the inverse
      operator delivers some important information about
      the iteration.
   */
  struct InverseOperatorResult
  {
    /** \brief Default constructor */
    InverseOperatorResult ()
    {
      clear();
    }

    /** \brief Resets all data */
    void clear ()
    {
      iterations = 0;
      reduction = 0;
      converged = false;
      conv_rate = 1;
      elapsed = 0;
    }

    /** \brief Number of iterations */
    int iterations;

    /** \brief Reduction achieved: \f$ \|b-A(x^n)\|/\|b-A(x^0)\|\f$ */
    double reduction;

    /** \brief True if convergence criterion has been met */
    bool converged;

    /** \brief Convergence rate (average reduction per step) */
    double conv_rate;

    /** \brief Elapsed time in seconds */
    double elapsed;
  };


  //=====================================================================
  /*!
     \brief Abstract base class for all solvers.

     An InverseOperator computes the solution of \f$ A(x)=b\f$ where
     \f$ A : X \to Y \f$ is an operator.
     Note that the solver "knows" which operator
     to invert and which preconditioner to apply (if any). The
     user is only interested in inverting the operator.
     InverseOperator might be a Newton scheme, a Krylov subspace method,
     or a direct solver or just anything.
   */
  template<class X, class Y>
  class InverseOperator {
  public:
    //! \brief Type of the domain of the operator to be inverted.
    typedef X domain_type;

    //! \brief Type of the range of the operator to be inverted.
    typedef Y range_type;

    /** \brief The field type of the operator. */
    typedef typename X::field_type field_type;

    /**
        \brief Apply inverse operator,

        \warning Note: right hand side b may be overwritten!

        \param x The left hand side to store the result in.
        \param b The right hand side
        \param res Object to store the statistics about applying the operator.
     */
    virtual void apply (X& x, Y& b, InverseOperatorResult& res) = 0;

    /*!
       \brief apply inverse operator, with given convergence criteria.

       \warning Right hand side b may be overwritten!

       \param x The left hand side to store the result in.
       \param b The right hand side
       \param reduction The minimum defect reduction to achieve.
       \param res Object to store the statistics about applying the operator.
     */
    virtual void apply (X& x, Y& b, double reduction, InverseOperatorResult& res) = 0;

    //! \brief Destructor
    virtual ~InverseOperator () {}

  protected:
    // spacing values
    enum { iterationSpacing = 5 , normSpacing = 16 };

    //! helper function for printing header of solver output
    void printHeader(std::ostream& s) const
    {
      s << std::setw(iterationSpacing)  << " Iter";
      s << std::setw(normSpacing) << "Defect";
      s << std::setw(normSpacing) << "Rate" << std::endl;
    }

    //! helper function for printing solver output
    template <class DataType>
    void printOutput(std::ostream& s,
                     const DataType& iter,
                     const DataType& norm,
                     const DataType& norm_old) const
    {
      const DataType rate = norm/norm_old;
      s << std::setw(iterationSpacing)  << iter << " ";
      s << std::setw(normSpacing) << norm << " ";
      s << std::setw(normSpacing) << rate << std::endl;
    }

    //! helper function for printing solver output
    template <class DataType>
    void printOutput(std::ostream& s,
                     const DataType& iter,
                     const DataType& norm) const
    {
      s << std::setw(iterationSpacing)  << iter << " ";
      s << std::setw(normSpacing) << norm << std::endl;
    }
  };

/**
 * @}
 */
}

#endif


==> anc/xt-super/dune-istl/dune/istl/solvercategory.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ISTL_SOLVERCATEGORY_HH
#define DUNE_ISTL_SOLVERCATEGORY_HH


namespace Dune {

  /**
     @addtogroup ISTL_Solvers
     @{
   */

  /**
   * @brief Categories for the solvers.
   */
  struct SolverCategory
  {
    enum  Category {
      //! \brief Category for sequential solvers.
      sequential,
      //! \brief Category for on overlapping solvers.
      nonoverlapping,
      //! \brief Category for ovelapping solvers.
      overlapping
    };
  };

  /** @} end documentation */

} // end namespace

#endif


==> anc/xt-super/dune-istl/dune/istl/solvers.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_ISTL_SOLVERS_HH
#define DUNE_ISTL_SOLVERS_HH

#include <cmath>
#include <complex>
#include <iostream>
#include <iomanip>
#include <memory>
#include <string>
#include <vector>

#include "istlexception.hh"
#include "operators.hh"
#include "scalarproducts.hh"
#include "solver.hh"
#include "preconditioner.hh"
#include <dune/common/array.hh>
#include <dune/common/deprecated.hh>
#include <dune/common/timer.hh>
#include <dune/common/ftraits.hh>
#include <dune/common/typetraits.hh>

namespace Dune {
  /** @defgroup ISTL_Solvers Iterative Solvers
      @ingroup ISTL
   */
  /** @addtogroup ISTL_Solvers
      @{
   */


  /** \file

      \brief   Implementations of the inverse operator interface.

      This file provides various preconditioned Krylov methods.
   */



   //=====================================================================
  // Implementation of this interface
  //=====================================================================

  /*!
     \brief Preconditioned loop solver.

     Implements a preconditioned loop.
     Using this class every Preconditioner can be turned
     into a solver. The solver will apply one preconditioner
     step in each iteration loop.
   */
  template<class X>
  class LoopSolver : public InverseOperator<X,X> {
  public:
    //! \brief The domain type of the operator that we do the inverse for.
    typedef X domain_type;
    //! \brief The range type of the operator that we do the inverse for.
    typedef X range_type;
    //! \brief The field type of the operator that we do the inverse for.
    typedef typename X::field_type field_type;
    //! \brief The real type of the field type (is the same if using real numbers, but differs for std::complex)
    typedef typename FieldTraits<field_type>::real_type real_type;

    /*!
       \brief Set up Loop solver.

       \param op The operator we solve.
       \param prec The preconditioner to apply in each iteration of the loop.
       Has to inherit from Preconditioner.
       \param reduction The relative defect reduction to achieve when applying
       the operator.
       \param maxit The maximum number of iteration steps allowed when applying
       the operator.
       \param verbose The verbosity level.

       Verbose levels are:
       <ul>
       <li> 0 : print nothing </li>
       <li> 1 : print initial and final defect and statistics </li>
       <li> 2 : print line for each iteration </li>
       </ul>
     */
    template<class L, class P>
    LoopSolver (L& op, P& prec,
                real_type reduction, int maxit, int verbose) :
      ssp(), _op(op), _prec(prec), _sp(ssp), _reduction(reduction), _maxit(maxit), _verbose(verbose)
    {
      static_assert(static_cast<int>(L::category) == static_cast<int>(P::category),
                    "L and P have to have the same category!");
      static_assert(static_cast<int>(L::category) == static_cast<int>(SolverCategory::sequential),
                    "L has to be sequential!");
    }

    /**
        \brief Set up loop solver

        \param op The operator we solve.
        \param sp The scalar product to use, e. g. SeqScalarproduct.
        \param prec The preconditioner to apply in each iteration of the loop.
        Has to inherit from Preconditioner.
        \param reduction The relative defect reduction to achieve when applying
        the operator.
        \param maxit The maximum number of iteration steps allowed when applying
        the operator.
        \param verbose The verbosity level.

        Verbose levels are:
        <ul>
        <li> 0 : print nothing </li>
        <li> 1 : print initial and final defect and statistics </li>
        <li> 2 : print line for each iteration </li>
        </ul>
     */
    template<class L, class S, class P>
    LoopSolver (L& op, S& sp, P& prec,
                real_type reduction, int maxit, int verbose) :
      _op(op), _prec(prec), _sp(sp), _reduction(reduction), _maxit(maxit), _verbose(verbose)
    {
      static_assert(static_cast<int>(L::category) == static_cast<int>(P::category),
                    "L and P must have the same category!");
      static_assert(static_cast<int>(L::category) == static_cast<int>(S::category),
                    "L and S must have the same category!");
    }


    //! \copydoc InverseOperator::apply(X&,Y&,InverseOperatorResult&)
    virtual void apply (X& x, X& b, InverseOperatorResult& res)
    {
      // clear solver statistics
      res.clear();

      // start a timer
      Timer watch;

      // prepare preconditioner
      _prec.pre(x,b);

      // overwrite b with defect
      _op.applyscaleadd(-1,x,b);

      // compute norm, \todo parallelization
      real_type def0 = _sp.norm(b);

      // printing
      if (_verbose>0)
      {
        std::cout << "=== LoopSolver" << std::endl;
        if (_verbose>1)
        {
          this->printHeader(std::cout);
          this->printOutput(std::cout,real_type(0),def0);
        }
      }

      // allocate correction vector
      X v(x);

      // iteration loop
      int i=1; real_type def=def0;
      for ( ; i<=_maxit; i++ )
      {
        v = 0;                      // clear correction
        _prec.apply(v,b);           // apply preconditioner
        x += v;                     // update solution
        _op.applyscaleadd(-1,v,b);  // update defect
        real_type defnew=_sp.norm(b);  // comp defect norm
        if (_verbose>1)             // print
          this->printOutput(std::cout,real_type(i),defnew,def);
        //std::cout << i << " " << defnew << " " << defnew/def << std::endl;
        def = defnew;               // update norm
        if (def<def0*_reduction || def<1E-30)    // convergence check
        {
          res.converged  = true;
          break;
        }
      }

      //correct i which is wrong if convergence was not achieved.
      i=std::min(_maxit,i);

      // print
      if (_verbose==1)
        this->printOutput(std::cout,real_type(i),def);

      // postprocess preconditioner
      _prec.post(x);

      // fill statistics
      res.iterations = i;
      res.reduction = def/def0;
      res.conv_rate  = pow(res.reduction,1.0/i);
      res.elapsed = watch.elapsed();

      // final print
      if (_verbose>0)
      {
        std::cout << "=== rate=" << res.conv_rate
                  << ", T=" << res.elapsed
                  << ", TIT=" << res.elapsed/i
                  << ", IT=" << i << std::endl;
      }
    }

    //! \copydoc InverseOperator::apply(X&,Y&,double,InverseOperatorResult&)
    virtual void apply (X& x, X& b, double reduction, InverseOperatorResult& res)
    {
      real_type saved_reduction = _reduction;
      _reduction = reduction;
      (*this).apply(x,b,res);
      _reduction = saved_reduction;
    }

  private:
    SeqScalarProduct<X> ssp;
    LinearOperator<X,X>& _op;
    Preconditioner<X,X>& _prec;
    ScalarProduct<X>& _sp;
    real_type _reduction;
    int _maxit;
    int _verbose;
  };


  // all these solvers are taken from the SUMO library
  //! gradient method
  template<class X>
  class GradientSolver : public InverseOperator<X,X> {
  public:
    //! \brief The domain type of the operator that we do the inverse for.
    typedef X domain_type;
    //! \brief The range type of the operator  that we do the inverse for.
    typedef X range_type;
    //! \brief The field type of the operator  that we do the inverse for.
    typedef typename X::field_type field_type;
    //! \brief The real type of the field type (is the same if using real numbers, but differs for std::complex)
    typedef typename FieldTraits<field_type>::real_type real_type;


    /*!
       \brief Set up solver.

       \copydoc LoopSolver::LoopSolver(L&,P&,double,int,int)
     */
    template<class L, class P>
    GradientSolver (L& op, P& prec,
                    real_type reduction, int maxit, int verbose) :
      ssp(), _op(op), _prec(prec), _sp(ssp), _reduction(reduction), _maxit(maxit), _verbose(verbose)
    {
      static_assert(static_cast<int>(L::category) == static_cast<int>(P::category),
                    "L and P have to have the same category!");
      static_assert(static_cast<int>(L::category) == static_cast<int>(SolverCategory::sequential),
                    "L has to be sequential!");
    }
    /*!
       \brief Set up solver.

       \copydoc LoopSolver::LoopSolver(L&,S&,P&,double,int,int)
     */
    template<class L, class S, class P>
    GradientSolver (L& op, S& sp, P& prec,
                    real_type reduction, int maxit, int verbose) :
      _op(op), _prec(prec), _sp(sp), _reduction(reduction), _maxit(maxit), _verbose(verbose)
    {
      static_assert(static_cast<int>(L::category) == static_cast<int>(P::category),
                    "L and P have to have the same category!");
      static_assert(static_cast<int>(L::category) == static_cast<int>(S::category),
                    "L and S have to have the same category!");
    }

    /*!
       \brief Apply inverse operator.

       \copydoc InverseOperator::apply(X&,Y&,InverseOperatorResult&)
     */
    virtual void apply (X& x, X& b, InverseOperatorResult& res)
    {
      res.clear();                  // clear solver statistics
      Timer watch;                // start a timer
      _prec.pre(x,b);             // prepare preconditioner
      _op.applyscaleadd(-1,x,b);  // overwrite b with defect

      X p(x);                     // create local vectors
      X q(b);

      real_type def0 = _sp.norm(b); // compute norm

      if (_verbose>0)             // printing
      {
        std::cout << "=== GradientSolver" << std::endl;
        if (_verbose>1)
        {
          this->printHeader(std::cout);
          this->printOutput(std::cout,real_type(0),def0);
        }
      }

      int i=1; real_type def=def0;   // loop variables
      field_type lambda;
      for ( ; i<=_maxit; i++ )
      {
        p = 0;                      // clear correction
        _prec.apply(p,b);           // apply preconditioner
        _op.apply(p,q);             // q=Ap
        lambda = _sp.dot(p,b)/_sp.dot(q,p); // minimization
        x.axpy(lambda,p);           // update solution
        b.axpy(-lambda,q);          // update defect

        real_type defnew=_sp.norm(b); // comp defect norm
        if (_verbose>1)             // print
          this->printOutput(std::cout,real_type(i),defnew,def);

        def = defnew;               // update norm
        if (def<def0*_reduction || def<1E-30)    // convergence check
        {
          res.converged  = true;
          break;
        }
      }

      //correct i which is wrong if convergence was not achieved.
      i=std::min(_maxit,i);

      if (_verbose==1)                // printing for non verbose
        this->printOutput(std::cout,real_type(i),def);

      _prec.post(x);                  // postprocess preconditioner
      res.iterations = i;               // fill statistics
      res.reduction = static_cast<double>(def/def0);
      res.conv_rate  = static_cast<double>(pow(res.reduction,1.0/i));
      res.elapsed = watch.elapsed();
      if (_verbose>0)                 // final print
        std::cout << "=== rate=" << res.conv_rate
                  << ", T=" << res.elapsed
                  << ", TIT=" << res.elapsed/i
                  << ", IT=" << i << std::endl;
    }

    /*!
       \brief Apply inverse operator with given reduction factor.

       \copydoc InverseOperator::apply(X&,Y&,double,InverseOperatorResult&)
     */
    virtual void apply (X& x, X& b, double reduction, InverseOperatorResult& res)
    {
      real_type saved_reduction = _reduction;
      _reduction = reduction;
      (*this).apply(x,b,res);
      _reduction = saved_reduction;
    }

  private:
    SeqScalarProduct<X> ssp;
    LinearOperator<X,X>& _op;
    Preconditioner<X,X>& _prec;
    ScalarProduct<X>& _sp;
    real_type _reduction;
    int _maxit;
    int _verbose;
  };



  //! \brief conjugate gradient method
  template<class X>
  class CGSolver : public InverseOperator<X,X> {
  public:
    //! \brief The domain type of the operator to be inverted.
    typedef X domain_type;
    //! \brief The range type of the operator to be inverted.
    typedef X range_type;
    //! \brief The field type of the operator to be inverted.
    typedef typename X::field_type field_type;
    //! \brief The real type of the field type (is the same if using real numbers, but differs for std::complex)
    typedef typename FieldTraits<field_type>::real_type real_type;

    /*!
       \brief Set up conjugate gradient solver.

       \copydoc LoopSolver::LoopSolver(L&,P&,double,int,int)
     */
    template<class L, class P>
    CGSolver (L& op, P& prec, real_type reduction, int maxit, int verbose) :
      ssp(), _op(op), _prec(prec), _sp(ssp), _reduction(reduction), _maxit(maxit), _verbose(verbose)
    {
      static_assert(static_cast<int>(L::category) == static_cast<int>(P::category),
                    "L and P must have the same category!");
      static_assert(static_cast<int>(L::category) == static_cast<int>(SolverCategory::sequential),
                    "L must be sequential!");
    }
    /*!
       \brief Set up conjugate gradient solver.

       \copydoc LoopSolver::LoopSolver(L&,S&,P&,double,int,int)
     */
    template<class L, class S, class P>
    CGSolver (L& op, S& sp, P& prec, real_type reduction, int maxit, int verbose) :
      _op(op), _prec(prec), _sp(sp), _reduction(reduction), _maxit(maxit), _verbose(verbose)
    {
      static_assert(static_cast<int>(L::category) == static_cast<int>(P::category),
                    "L and P must have the same category!");
      static_assert(static_cast<int>(L::category) == static_cast<int>(S::category),
                    "L and S must have the same category!");
    }

    /*!
       \brief Apply inverse operator.

       \copydoc InverseOperator::apply(X&,Y&,InverseOperatorResult&)
     */
    virtual void apply (X& x, X& b, InverseOperatorResult& res)
    {
      res.clear();                  // clear solver statistics
      Timer watch;                // start a timer
      _prec.pre(x,b);             // prepare preconditioner
      _op.applyscaleadd(-1,x,b);  // overwrite b with defect

      X p(x);              // the search direction
      X q(x);              // a temporary vector

      real_type def0 = _sp.norm(b); // compute norm
      if (def0<1E-30)    // convergence check
      {
        res.converged  = true;
        res.iterations = 0;               // fill statistics
        res.reduction = 0;
        res.conv_rate  = 0;
        res.elapsed=0;
        if (_verbose>0)                 // final print
          std::cout << "=== rate=" << res.conv_rate
                    << ", T=" << res.elapsed << ", TIT=" << res.elapsed
                    << ", IT=0" << std::endl;
        return;
      }

      if (_verbose>0)             // printing
      {
        std::cout << "=== CGSolver" << std::endl;
        if (_verbose>1) {
          this->printHeader(std::cout);
          this->printOutput(std::cout,real_type(0),def0);
        }
      }

      // some local variables
      real_type def=def0;   // loop variables
      field_type rho,rholast,lambda,alpha,beta;

      // determine initial search direction
      p = 0;                          // clear correction
      _prec.apply(p,b);               // apply preconditioner
      rholast = _sp.dot(p,b);         // orthogonalization

      // the loop
      int i=1;
      for ( ; i<=_maxit; i++ )
      {
        // minimize in given search direction p
        _op.apply(p,q);             // q=Ap
        alpha = _sp.dot(p,q);       // scalar product
        lambda = rholast/alpha;     // minimization
        x.axpy(lambda,p);           // update solution
        b.axpy(-lambda,q);          // update defect

        // convergence test
        real_type defnew=_sp.norm(b); // comp defect norm

        if (_verbose>1)             // print
          this->printOutput(std::cout,real_type(i),defnew,def);

        def = defnew;               // update norm
        if (def<def0*_reduction || def<1E-30)    // convergence check
        {
          res.converged  = true;
          break;
        }

        // determine new search direction
        q = 0;                      // clear correction
        _prec.apply(q,b);           // apply preconditioner
        rho = _sp.dot(q,b);         // orthogonalization
        beta = rho/rholast;         // scaling factor
        p *= beta;                  // scale old search direction
        p += q;                     // orthogonalization with correction
        rholast = rho;              // remember rho for recurrence
      }

      //correct i which is wrong if convergence was not achieved.
      i=std::min(_maxit,i);

      if (_verbose==1)                // printing for non verbose
        this->printOutput(std::cout,real_type(i),def);

      _prec.post(x);                  // postprocess preconditioner
      res.iterations = i;               // fill statistics
      res.reduction = static_cast<double>(def/def0);
      res.conv_rate  = static_cast<double>(pow(res.reduction,1.0/i));
      res.elapsed = watch.elapsed();

      if (_verbose>0)                 // final print
      {
        std::cout << "=== rate=" << res.conv_rate
                  << ", T=" << res.elapsed
                  << ", TIT=" << res.elapsed/i
                  << ", IT=" << i << std::endl;
      }
    }

    /*!
       \brief Apply inverse operator with given reduction factor.

       \copydoc InverseOperator::apply(X&,Y&,double,InverseOperatorResult&)
     */
    virtual void apply (X& x, X& b, double reduction,
                        InverseOperatorResult& res)
    {
      real_type saved_reduction = _reduction;
      _reduction = reduction;
      (*this).apply(x,b,res);
      _reduction = saved_reduction;
    }

  private:
    SeqScalarProduct<X> ssp;
    LinearOperator<X,X>& _op;
    Preconditioner<X,X>& _prec;
    ScalarProduct<X>& _sp;
    real_type _reduction;
    int _maxit;
    int _verbose;
  };


  // Ronald Kriemanns BiCG-STAB implementation from Sumo
  //! \brief Bi-conjugate Gradient Stabilized (BiCG-STAB)
  template<class X>
  class BiCGSTABSolver : public InverseOperator<X,X> {
  public:
    //! \brief The domain type of the operator to be inverted.
    typedef X domain_type;
    //! \brief The range type of the operator to be inverted.
    typedef X range_type;
    //! \brief The field type of the operator to be inverted
    typedef typename X::field_type field_type;
    //! \brief The real type of the field type (is the same if using real numbers, but differs for std::complex)
    typedef typename FieldTraits<field_type>::real_type real_type;

    /*!
       \brief Set up solver.

       \copydoc LoopSolver::LoopSolver(L&,P&,double,int,int)
     */
    template<class L, class P>
    BiCGSTABSolver (L& op, P& prec,
                    real_type reduction, int maxit, int verbose) :
      ssp(), _op(op), _prec(prec), _sp(ssp), _reduction(reduction), _maxit(maxit), _verbose(verbose)
    {
      static_assert(static_cast<int>(L::category) == static_cast<int>(P::category),
                    "L and P must be of the same category!");
      static_assert(static_cast<int>(L::category) == static_cast<int>(SolverCategory::sequential),
                    "L must be sequential!");
    }
    /*!
       \brief Set up solver.

       \copydoc LoopSolver::LoopSolver(L&,S&,P&,double,int,int)
     */
    template<class L, class S, class P>
    BiCGSTABSolver (L& op, S& sp, P& prec,
                    real_type reduction, int maxit, int verbose) :
      _op(op), _prec(prec), _sp(sp), _reduction(reduction), _maxit(maxit), _verbose(verbose)
    {
      static_assert(static_cast<int>(L::category) == static_cast<int>(P::category),
                    "L and P must have the same category!");
      static_assert(static_cast<int>(L::category) == static_cast<int>(S::category),
                    "L and S must have the same category!");
    }

    /*!
       \brief Apply inverse operator.

       \copydoc InverseOperator::apply(X&,Y&,InverseOperatorResult&)
     */
    virtual void apply (X& x, X& b, InverseOperatorResult& res)
    {
      const real_type EPSILON=1e-80;
      double it;
      field_type rho, rho_new, alpha, beta, h, omega;
      real_type norm, norm_old, norm_0;

      //
      // get vectors and matrix
      //
      X& r=b;
      X p(x);
      X v(x);
      X t(x);
      X y(x);
      X rt(x);

      //
      // begin iteration
      //

      // r = r - Ax; rt = r
      res.clear();                // clear solver statistics
      Timer watch;                // start a timer
      _prec.pre(x,r);             // prepare preconditioner
      _op.applyscaleadd(-1,x,r);  // overwrite b with defect

      rt=r;

      norm = norm_old = norm_0 = _sp.norm(r);

      p=0;
      v=0;

      rho   = 1;
      alpha = 1;
      omega = 1;

      if (_verbose>0)             // printing
      {
        std::cout << "=== BiCGSTABSolver" << std::endl;
        if (_verbose>1)
        {
          this->printHeader(std::cout);
          this->printOutput(std::cout,real_type(0),norm_0);
          //std::cout << " Iter       Defect         Rate" << std::endl;
          //std::cout << "    0" << std::setw(14) << norm_0 << std::endl;
        }
      }

      if ( norm < (_reduction * norm_0)  || norm<1E-30)
      {
        res.converged = 1;
        _prec.post(x);                  // postprocess preconditioner
        res.iterations = 0;             // fill statistics
        res.reduction = 0;
        res.conv_rate  = 0;
        res.elapsed = watch.elapsed();
        return;
      }

      //
      // iteration
      //

      for (it = 0.5; it < _maxit; it+=.5)
      {
        //
        // preprocess, set vecsizes etc.
        //

        // rho_new = < rt , r >
        rho_new = _sp.dot(rt,r);

        // look if breakdown occured
        if (std::abs(rho) <= EPSILON)
          DUNE_THROW(ISTLError,"breakdown in BiCGSTAB - rho "
                     << rho << " <= EPSILON " << EPSILON
                     << " after " << it << " iterations");
        if (std::abs(omega) <= EPSILON)
          DUNE_THROW(ISTLError,"breakdown in BiCGSTAB - omega "
                     << omega << " <= EPSILON " << EPSILON
                     << " after " << it << " iterations");


        if (it<1)
          p = r;
        else
        {
          beta = ( rho_new / rho ) * ( alpha / omega );
          p.axpy(-omega,v); // p = r + beta (p - omega*v)
          p *= beta;
          p += r;
        }

        // y = W^-1 * p
        y = 0;
        _prec.apply(y,p);           // apply preconditioner

        // v = A * y
        _op.apply(y,v);

        // alpha = rho_new / < rt, v >
        h = _sp.dot(rt,v);

        if ( std::abs(h) < EPSILON )
          DUNE_THROW(ISTLError,"h=0 in BiCGSTAB");

        alpha = rho_new / h;

        // apply first correction to x
        // x <- x + alpha y
        x.axpy(alpha,y);

        // r = r - alpha*v
        r.axpy(-alpha,v);

        //
        // test stop criteria
        //

        norm = _sp.norm(r);

        if (_verbose>1) // print
        {
          this->printOutput(std::cout,real_type(it),norm,norm_old);
        }

        if ( norm < (_reduction * norm_0) )
        {
          res.converged = 1;
          break;
        }
        it+=.5;

        norm_old = norm;

        // y = W^-1 * r
        y = 0;
        _prec.apply(y,r);

        // t = A * y
        _op.apply(y,t);

        // omega = < t, r > / < t, t >
        omega = _sp.dot(t,r)/_sp.dot(t,t);

        // apply second correction to x
        // x <- x + omega y
        x.axpy(omega,y);

        // r = s - omega*t (remember : r = s)
        r.axpy(-omega,t);

        rho = rho_new;

        //
        // test stop criteria
        //

        norm = _sp.norm(r);

        if (_verbose > 1)             // print
        {
          this->printOutput(std::cout,real_type(it),norm,norm_old);
        }

        if ( norm < (_reduction * norm_0)  || norm<1E-30)
        {
          res.converged = 1;
          break;
        }

        norm_old = norm;
      } // end for

      //correct i which is wrong if convergence was not achieved.
      it=std::min(static_cast<double>(_maxit),it);

      if (_verbose==1)                // printing for non verbose
        this->printOutput(std::cout,real_type(it),norm);

      _prec.post(x);                  // postprocess preconditioner
      res.iterations = static_cast<int>(std::ceil(it));              // fill statistics
      res.reduction = static_cast<double>(norm/norm_0);
      res.conv_rate  = static_cast<double>(pow(res.reduction,1.0/it));
      res.elapsed = watch.elapsed();
      if (_verbose>0)                 // final print
        std::cout << "=== rate=" << res.conv_rate
                  << ", T=" << res.elapsed
                  << ", TIT=" << res.elapsed/it
                  << ", IT=" << it << std::endl;
    }

    /*!
       \brief Apply inverse operator with given reduction factor.

       \copydoc InverseOperator::apply(X&,Y&,double,InverseOperatorResult&)
     */
    virtual void apply (X& x, X& b, double reduction, InverseOperatorResult& res)
    {
      real_type saved_reduction = _reduction;
      _reduction = reduction;
      (*this).apply(x,b,res);
      _reduction = saved_reduction;
    }

  private:
    SeqScalarProduct<X> ssp;
    LinearOperator<X,X>& _op;
    Preconditioner<X,X>& _prec;
    ScalarProduct<X>& _sp;
    real_type _reduction;
    int _maxit;
    int _verbose;
  };

  /*! \brief Minimal Residual Method (MINRES)

     Symmetrically Preconditioned MINRES as in A. Greenbaum, 'Iterative Methods for Solving Linear Systems', pp. 121
     Iterative solver for symmetric indefinite operators.
     Note that in order to ensure the (symmetrically) preconditioned system to remain symmetric, the preconditioner has to be spd.
   */
  template<class X>
  class MINRESSolver : public InverseOperator<X,X> {
  public:
    //! \brief The domain type of the operator to be inverted.
    typedef X domain_type;
    //! \brief The range type of the operator to be inverted.
    typedef X range_type;
    //! \brief The field type of the operator to be inverted.
    typedef typename X::field_type field_type;
    //! \brief The real type of the field type (is the same if using real numbers, but differs for std::complex)
    typedef typename FieldTraits<field_type>::real_type real_type;

    /*!
       \brief Set up MINRES solver.

       \copydoc LoopSolver::LoopSolver(L&,P&,double,int,int)
     */
    template<class L, class P>
    MINRESSolver (L& op, P& prec, real_type reduction, int maxit, int verbose) :
      ssp(), _op(op), _prec(prec), _sp(ssp), _reduction(reduction), _maxit(maxit), _verbose(verbose)
    {
      static_assert(static_cast<int>(L::category) == static_cast<int>(P::category),
                    "L and P must have the same category!");
      static_assert(static_cast<int>(L::category) == static_cast<int>(SolverCategory::sequential),
                    "L must be sequential!");
    }
    /*!
       \brief Set up MINRES solver.

       \copydoc LoopSolver::LoopSolver(L&,S&,P&,double,int,int)
     */
    template<class L, class S, class P>
    MINRESSolver (L& op, S& sp, P& prec, real_type reduction, int maxit, int verbose) :
      _op(op), _prec(prec), _sp(sp), _reduction(reduction), _maxit(maxit), _verbose(verbose)
    {
      static_assert(static_cast<int>(L::category) == static_cast<int>(P::category),
                    "L and P must have the same category!");
      static_assert(static_cast<int>(L::category) == static_cast<int>(S::category),
                    "L and S must have the same category!");
    }

    /*!
       \brief Apply inverse operator.

       \copydoc InverseOperator::apply(X&,Y&,InverseOperatorResult&)
     */
    virtual void apply (X& x, X& b, InverseOperatorResult& res)
    {
      // clear solver statistics
      res.clear();
      // start a timer
      Dune::Timer watch;
      watch.reset();
      // prepare preconditioner
      _prec.pre(x,b);
      // overwrite rhs with defect
      _op.applyscaleadd(-1,x,b);

      // compute residual norm
      real_type def0 = _sp.norm(b);

      // printing
      if(_verbose > 0) {
        std::cout << "=== MINRESSolver" << std::endl;
        if(_verbose > 1) {
          this->printHeader(std::cout);
          this->printOutput(std::cout,real_type(0),def0);
        }
      }

      // check for convergence
      if(def0 < 1e-30 ) {
        res.converged = true;
        res.iterations = 0;
        res.reduction = 0;
        res.conv_rate = 0;
        res.elapsed = 0.0;
        // final print
        if(_verbose > 0)
          std::cout << "=== rate=" << res.conv_rate
                    << ", T=" << res.elapsed
                    << ", TIT=" << res.elapsed
                    << ", IT=" << res.iterations
                    << std::endl;
        return;
      }

      // the defect norm
      real_type def = def0;
      // recurrence coefficients as computed in Lanczos algorithm
      field_type alpha, beta;
        // diagonal entries of givens rotation
      Dune::array<real_type,2> c{{0.0,0.0}};
        // off-diagonal entries of givens rotation
      Dune::array<field_type,2> s{{0.0,0.0}};

      // recurrence coefficients (column k of tridiag matrix T_k)
      Dune::array<field_type,3> T{{0.0,0.0,0.0}};

      // the rhs vector of the min problem
      Dune::array<field_type,2> xi{{1.0,0.0}};

      // some temporary vectors
      X z(b), dummy(b);

      // initialize and clear correction
      z = 0.0;
      _prec.apply(z,b);

      // beta is real and positive in exact arithmetic
      // since it is the norm of the basis vectors (in unpreconditioned case)
      beta = std::sqrt(_sp.dot(b,z));
      field_type beta0 = beta;

      // the search directions
      Dune::array<X,3> p{{b,b,b}};
      p[0] = 0.0;
      p[1] = 0.0;
      p[2] = 0.0;

      // orthonormal basis vectors (in unpreconditioned case)
      Dune::array<X,3> q{{b,b,b}};
      q[0] = 0.0;
      q[1] *= 1.0/beta;
      q[2] = 0.0;

      z *= 1.0/beta;

      // the loop
      int i = 1;
      for( ; i<=_maxit; i++) {

        dummy = z;
        int i1 = i%3,
          i0 = (i1+2)%3,
          i2 = (i1+1)%3;

        // symmetrically preconditioned Lanczos algorithm (see Greenbaum p.121)
        _op.apply(z,q[i2]); // q[i2] = Az
        q[i2].axpy(-beta,q[i0]);
        // alpha is real since it is the diagonal entry of the hermitian tridiagonal matrix
        // from the Lanczos Algorithm
        // so the order in the scalar product doesn't matter even for the complex case
        alpha = _sp.dot(z,q[i2]);
        q[i2].axpy(-alpha,q[i1]);

        z = 0.0;
        _prec.apply(z,q[i2]);

        // beta is real and positive in exact arithmetic
        // since it is the norm of the basis vectors (in unpreconditioned case)
        beta = std::sqrt(_sp.dot(q[i2],z));

        q[i2] *= 1.0/beta;
        z *= 1.0/beta;

        // QR Factorization of recurrence coefficient matrix
        // apply previous givens rotations to last column of T
        T[1] = T[2];
        if(i>2) {
          T[0] = s[i%2]*T[1];
          T[1] = c[i%2]*T[1];
        }
        if(i>1) {
          T[2] = c[(i+1)%2]*alpha - s[(i+1)%2]*T[1];
          T[1] = c[(i+1)%2]*T[1] + s[(i+1)%2]*alpha;
        }
        else
          T[2] = alpha;

        // update QR factorization
        generateGivensRotation(T[2],beta,c[i%2],s[i%2]);
        // to last column of T_k
        T[2] = c[i%2]*T[2] + s[i%2]*beta;
        // and to the rhs xi of the min problem
        xi[i%2] = -s[i%2]*xi[(i+1)%2];
        xi[(i+1)%2] *= c[i%2];

        // compute correction direction
        p[i2] = dummy;
        p[i2].axpy(-T[1],p[i1]);
        p[i2].axpy(-T[0],p[i0]);
        p[i2] *= 1.0/T[2];

        // apply correction/update solution
        x.axpy(beta0*xi[(i+1)%2],p[i2]);

        // remember beta_old
        T[2] = beta;

        // check for convergence
        // the last entry in the rhs of the min-problem is the residual
        real_type defnew = std::abs(beta0*xi[i%2]);

          if(_verbose > 1)
            this->printOutput(std::cout,real_type(i),defnew,def);

          def = defnew;
          if(def < def0*_reduction || def < 1e-30 || i == _maxit ) {
            res.converged = true;
            break;
          }
        } // end for

        if(_verbose == 1)
          this->printOutput(std::cout,real_type(i),def);

        // postprocess preconditioner
        _prec.post(x);
        // fill statistics
        res.iterations = i;
        res.reduction = static_cast<double>(def/def0);
        res.conv_rate = static_cast<double>(pow(res.reduction,1.0/i));
        res.elapsed = watch.elapsed();

        // final print
        if(_verbose > 0) {
          std::cout << "=== rate=" << res.conv_rate
                    << ", T=" << res.elapsed
                    << ", TIT=" << res.elapsed/i
                    << ", IT=" << i << std::endl;
        }
    }

    /*!
       \brief Apply inverse operator with given reduction factor.

       \copydoc InverseOperator::apply(X&,Y&,double,InverseOperatorResult&)
     */
    virtual void apply (X& x, X& b, double reduction, InverseOperatorResult& res)
    {
      real_type saved_reduction = _reduction;
      _reduction = reduction;
      (*this).apply(x,b,res);
      _reduction = saved_reduction;
    }

  private:

    void generateGivensRotation(field_type &dx, field_type &dy, real_type &cs, field_type &sn)
    {
      real_type norm_dx = std::abs(dx);
      real_type norm_dy = std::abs(dy);
      if(norm_dy < 1e-15) {
        cs = 1.0;
        sn = 0.0;
      } else if(norm_dx < 1e-15) {
        cs = 0.0;
        sn = 1.0;
      } else if(norm_dy > norm_dx) {
        real_type temp = norm_dx/norm_dy;
        cs = 1.0/std::sqrt(1.0 + temp*temp);
        sn = cs;
        cs *= temp;
        sn *= dx/norm_dx;
        // dy is real in exact arithmetic
        // so we don't need to conjugate here
        sn *= dy/norm_dy;
      } else {
        real_type temp = norm_dy/norm_dx;
        cs = 1.0/std::sqrt(1.0 + temp*temp);
        sn = cs;
        sn *= dy/dx;
        // dy and dx is real in exact arithmetic
        // so we don't have to conjugate both of them
      }
    }

    SeqScalarProduct<X> ssp;
    LinearOperator<X,X>& _op;
    Preconditioner<X,X>& _prec;
    ScalarProduct<X>& _sp;
    real_type _reduction;
    int _maxit;
    int _verbose;
  };

  /**
     \brief implements the Generalized Minimal Residual (GMRes) method

     GMRes solves the unsymmetric linear system Ax = b using the
     Generalized Minimal Residual method as described the SIAM Templates
     book (http://www.netlib.org/templates/templates.pdf).

     \tparam X trial vector, vector type of the solution
     \tparam Y test vector, vector type of the RHS
     \tparam F vector type for orthonormal basis of Krylov space

   */

  template<class X, class Y=X, class F = Y>
  class RestartedGMResSolver : public InverseOperator<X,Y>
  {
  public:
    //! \brief The domain type of the operator to be inverted.
    typedef X domain_type;
    //! \brief The range type of the operator to be inverted.
    typedef Y range_type;
    //! \brief The field type of the operator to be inverted
    typedef typename X::field_type field_type;
    //! \brief The real type of the field type (is the same if using real numbers, but differs for std::complex)
    typedef typename FieldTraits<field_type>::real_type real_type;
    //! \brief The field type of the basis vectors
    typedef F basis_type;

    template<class L, class P>
    DUNE_DEPRECATED_MSG("recalc_defect is a unused parameter! Use RestartedGMResSolver(L& op, P& prec, real_type reduction, int restart, int maxit, int verbose) instead")
    RestartedGMResSolver (L& op, P& prec, real_type reduction, int restart, int maxit, int verbose, bool recalc_defect)
      : _A(op)
      , _W(prec)
      , ssp()
      , _sp(ssp)
      , _restart(restart)
      , _reduction(reduction)
      , _maxit(maxit)
      , _verbose(verbose)
    {
      static_assert(static_cast<int>(P::category) == static_cast<int>(L::category),
                    "P and L must be the same category!");
      static_assert(static_cast<int>(L::category) == static_cast<int>(SolverCategory::sequential),
                    "L must be sequential!");
    }


    /*!
       \brief Set up solver.

       \copydoc LoopSolver::LoopSolver(L&,P&,double,int,int)
       \param restart number of GMRes cycles before restart
     */
    template<class L, class P>
    RestartedGMResSolver (L& op, P& prec, real_type reduction, int restart, int maxit, int verbose) :
      _A(op), _W(prec),
      ssp(), _sp(ssp), _restart(restart),
      _reduction(reduction), _maxit(maxit), _verbose(verbose)
    {
      static_assert(static_cast<int>(P::category) == static_cast<int>(L::category),
                    "P and L must be the same category!");
      static_assert(static_cast<int>(L::category) == static_cast<int>(SolverCategory::sequential),
                    "L must be sequential!");
    }

    template<class L, class S, class P>
    DUNE_DEPRECATED_MSG("recalc_defect is a unused parameter! Use RestartedGMResSolver(L& op, S& sp, P& prec, real_type reduction, int restart, int maxit, int verbose) instead")
    RestartedGMResSolver(L& op, S& sp, P& prec, real_type reduction, int restart, int maxit, int verbose, bool recalc_defect)
      : _A(op)
      , _W(prec)
      , _sp(sp)
      , _restart(restart)
      , _reduction(reduction)
      , _maxit(maxit)
      , _verbose(verbose)
    {
      static_assert(static_cast<int>(P::category) == static_cast<int>(L::category),
                    " P and L must have the same category!");
      static_assert(static_cast<int>(P::category) == static_cast<int>(S::category),
                    "P and S must have the same category!");
    }

    /*!
       \brief Set up solver.

       \copydoc LoopSolver::LoopSolver(L&,S&,P&,double,int,int)
       \param restart number of GMRes cycles before restart
     */
    template<class L, class S, class P>
    RestartedGMResSolver (L& op, S& sp, P& prec, real_type reduction, int restart, int maxit, int verbose) :
      _A(op), _W(prec),
      _sp(sp), _restart(restart),
      _reduction(reduction), _maxit(maxit), _verbose(verbose)
    {
      static_assert(static_cast<int>(P::category) == static_cast<int>(L::category),
                    "P and L must have the same category!");
      static_assert(static_cast<int>(P::category) == static_cast<int>(S::category),
                    "P and S must have the same category!");
    }

    //! \copydoc InverseOperator::apply(X&,Y&,InverseOperatorResult&)
    virtual void apply (X& x, Y& b, InverseOperatorResult& res)
    {
      apply(x,b,_reduction,res);
    }

    /*!
       \brief Apply inverse operator.

       \copydoc InverseOperator::apply(X&,Y&,double,InverseOperatorResult&)
     */
    virtual void apply (X& x, Y& b, double reduction, InverseOperatorResult& res)
    {
      const real_type EPSILON = 1e-80;
      const int m = _restart;
      real_type norm, norm_old = 0.0, norm_0;
      int j = 1;
      std::vector<field_type> s(m+1), sn(m);
      std::vector<real_type> cs(m);
      // need copy of rhs if GMRes has to be restarted
      Y b2(b);
      // helper vector
      Y w(b);
      std::vector< std::vector<field_type> > H(m+1,s);
      std::vector<F> v(m+1,b);

      // start timer
      Dune::Timer watch;
      watch.reset();

      // clear solver statistics and set res.converged to false
      res.clear();
      _W.pre(x,b);

      // calculate defect and overwrite rhs with it
      _A.applyscaleadd(-1.0,x,b); // b -= Ax
      // calculate preconditioned defect
      v[0] = 0.0; _W.apply(v[0],b); // r = W^-1 b
      norm_0 = _sp.norm(v[0]);
      norm = norm_0;
      norm_old = norm;

      // print header
      if(_verbose > 0)
        {
          std::cout << "=== RestartedGMResSolver" << std::endl;
          if(_verbose > 1) {
            this->printHeader(std::cout);
            this->printOutput(std::cout,real_type(0),norm_0);
          }
        }

      if(norm_0 < EPSILON) {
        _W.post(x);
        res.converged = true;
        if(_verbose > 0) // final print
          print_result(res);
      }

      while(j <= _maxit && res.converged != true) {

        int i = 0;
        v[0] *= 1.0/norm;
        s[0] = norm;
        for(i=1; i<m+1; i++)
          s[i] = 0.0;

        for(i=0; i < m && j <= _maxit && res.converged != true; i++, j++) {
          w = 0.0;
          // use v[i+1] as temporary vector
          v[i+1] = 0.0;
          // do Arnoldi algorithm
          _A.apply(v[i],v[i+1]);
          _W.apply(w,v[i+1]);
          for(int k=0; k<i+1; k++) {
            // notice that _sp.dot(v[k],w) = v[k]\adjoint w
            // so one has to pay attention to the order
            // the in scalar product for the complex case
            // doing the modified Gram-Schmidt algorithm
            H[k][i] = _sp.dot(v[k],w);
            // w -= H[k][i] * v[k]
            w.axpy(-H[k][i],v[k]);
          }
          H[i+1][i] = _sp.norm(w);
          if(std::abs(H[i+1][i]) < EPSILON)
            DUNE_THROW(ISTLError,
                       "breakdown in GMRes - |w| == 0.0 after " << j << " iterations");

          // normalize new vector
          v[i+1] = w; v[i+1] *= 1.0/H[i+1][i];

          // update QR factorization
          for(int k=0; k<i; k++)
            applyPlaneRotation(H[k][i],H[k+1][i],cs[k],sn[k]);

          // compute new givens rotation
          generatePlaneRotation(H[i][i],H[i+1][i],cs[i],sn[i]);
          // finish updating QR factorization
          applyPlaneRotation(H[i][i],H[i+1][i],cs[i],sn[i]);
          applyPlaneRotation(s[i],s[i+1],cs[i],sn[i]);

          // norm of the defect is the last component the vector s
          norm = std::abs(s[i+1]);

          // print current iteration statistics
          if(_verbose > 1) {
            this->printOutput(std::cout,real_type(j),norm,norm_old);
          }

          norm_old = norm;

          // check convergence
          if(norm < reduction * norm_0)
            res.converged = true;

        } // end for

        // calculate update vector
        w = 0.0;
        update(w,i,H,s,v);
        // and current iterate
        x += w;

        // restart GMRes if convergence was not achieved,
        // i.e. linear defect has not reached desired reduction
        // and if j < _maxit
        if( res.converged != true && j <= _maxit ) {

          if(_verbose > 0)
            std::cout << "=== GMRes::restart" << std::endl;
          // get saved rhs
          b = b2;
          // calculate new defect
          _A.applyscaleadd(-1.0,x,b); // b -= Ax;
          // calculate preconditioned defect
          v[0] = 0.0;
          _W.apply(v[0],b);
          norm = _sp.norm(v[0]);
          norm_old = norm;
        }

      } //end while

      // postprocess preconditioner
      _W.post(x);

      // save solver statistics
      res.iterations = j-1; // it has to be j-1!!!
      res.reduction = static_cast<double>(norm/norm_0);
      res.conv_rate = static_cast<double>(pow(res.reduction,1.0/(j-1)));
      res.elapsed = watch.elapsed();

      if(_verbose>0)
        print_result(res);

    }

  private :

    void print_result(const InverseOperatorResult& res) const {
      int k = res.iterations>0 ? res.iterations : 1;
      std::cout << "=== rate=" << res.conv_rate
                << ", T=" << res.elapsed
                << ", TIT=" << res.elapsed/k
                << ", IT=" << res.iterations
                << std::endl;
    }

    void update(X& w, int i,
                const std::vector<std::vector<field_type> >& H,
                const std::vector<field_type>& s,
                const std::vector<X>& v) {
      // solution vector of the upper triangular system
      std::vector<field_type> y(s);

      // backsolve
      for(int a=i-1; a>=0; a--) {
        field_type rhs(s[a]);
        for(int b=a+1; b<i; b++)
          rhs -= H[a][b]*y[b];
        y[a] = rhs/H[a][a];

        // compute update on the fly
        // w += y[a]*v[a]
        w.axpy(y[a],v[a]);
      }
    }

    template<typename T>
    typename enable_if<is_same<field_type,real_type>::value,T>::type conjugate(const T& t) {
      return t;
    }

    template<typename T>
    typename enable_if<!is_same<field_type,real_type>::value,T>::type conjugate(const T& t) {
      return conj(t);
    }

    void
    generatePlaneRotation(field_type &dx, field_type &dy, real_type &cs, field_type &sn)
    {
      real_type norm_dx = std::abs(dx);
      real_type norm_dy = std::abs(dy);
      if(norm_dy < 1e-15) {
        cs = 1.0;
        sn = 0.0;
      } else if(norm_dx < 1e-15) {
        cs = 0.0;
        sn = 1.0;
      } else if(norm_dy > norm_dx) {
        real_type temp = norm_dx/norm_dy;
        cs = 1.0/std::sqrt(1.0 + temp*temp);
        sn = cs;
        cs *= temp;
        sn *= dx/norm_dx;
        sn *= conjugate(dy)/norm_dy;
      } else {
        real_type temp = norm_dy/norm_dx;
        cs = 1.0/std::sqrt(1.0 + temp*temp);
        sn = cs;
        sn *= conjugate(dy/dx);
      }
    }


    void
    applyPlaneRotation(field_type &dx, field_type &dy, real_type &cs, field_type &sn)
    {
      field_type temp  =  cs * dx + sn * dy;
      dy = -conjugate(sn) * dx + cs * dy;
      dx = temp;
    }

    LinearOperator<X,Y>& _A;
    Preconditioner<X,Y>& _W;
    SeqScalarProduct<X> ssp;
    ScalarProduct<X>& _sp;
    int _restart;
    real_type _reduction;
    int _maxit;
    int _verbose;
  };


  /**
   * @brief Generalized preconditioned conjugate gradient solver.
   *
   * A preconditioned conjugate gradient that allows
   * the preconditioner to change between iterations.
   *
   * One example for such preconditioner is AMG when used without
   * a direct coarse solver. In this case the number of iterations
   * performed on the coarsest level might change between applications.
   *
   * In contrast to CGSolver the search directions are stored and
   * the orthogonalization is done explicitly.
   */
  template<class X>
  class GeneralizedPCGSolver : public InverseOperator<X,X>
  {
  public:
    //! \brief The domain type of the operator to be inverted.
    typedef X domain_type;
    //! \brief The range type of the operator to be inverted.
    typedef X range_type;
    //! \brief The field type of the operator to be inverted.
    typedef typename X::field_type field_type;
    //! \brief The real type of the field type (is the same if using real numbers, but differs for std::complex)
    typedef typename FieldTraits<field_type>::real_type real_type;

    /*!
       \brief Set up nonlinear preconditioned conjugate gradient solver.

       \copydoc LoopSolver::LoopSolver(L&,P&,double,int,int)
       \param restart When to restart the construction of
       the Krylov search space.
     */
    template<class L, class P>
    GeneralizedPCGSolver (L& op, P& prec, real_type reduction, int maxit, int verbose,
                          int restart=10) :
      ssp(), _op(op), _prec(prec), _sp(ssp), _reduction(reduction), _maxit(maxit),
      _verbose(verbose), _restart(std::min(maxit,restart))
    {
      static_assert(static_cast<int>(L::category) == static_cast<int>(P::category),
                    "L and P have to have the same category!");
      static_assert(static_cast<int>(L::category) ==
                    static_cast<int>(SolverCategory::sequential),
                    "L has to be sequential!");
    }
    /*!
       \brief Set up nonlinear preconditioned conjugate gradient solver.

       \copydoc LoopSolver::LoopSolver(L&,S&,P&,double,int,int)
       \param restart When to restart the construction of
       the Krylov search space.
     */
    template<class L, class P, class S>
    GeneralizedPCGSolver (L& op, S& sp, P& prec,
                          real_type reduction, int maxit, int verbose, int restart=10) :
      _op(op), _prec(prec), _sp(sp), _reduction(reduction), _maxit(maxit), _verbose(verbose),
      _restart(std::min(maxit,restart))
    {
      static_assert(static_cast<int>(L::category) == static_cast<int>(P::category),
                    "L and P must have the same category!");
      static_assert(static_cast<int>(L::category) == static_cast<int>(S::category),
                    "L and S must have the same category!");
    }
    /*!
       \brief Apply inverse operator.

       \copydoc InverseOperator::apply(X&,Y&,InverseOperatorResult&)
     */
    virtual void apply (X& x, X& b, InverseOperatorResult& res)
    {
      res.clear();                      // clear solver statistics
      Timer watch;                    // start a timer
      _prec.pre(x,b);                 // prepare preconditioner
      _op.applyscaleadd(-1,x,b);      // overwrite b with defect

      std::vector<std::shared_ptr<X> > p(_restart);
      std::vector<typename X::field_type> pp(_restart);
      X q(x);                  // a temporary vector
      X prec_res(x);           // a temporary vector for preconditioner output

      p[0].reset(new X(x));

      real_type def0 = _sp.norm(b);    // compute norm
      if (def0<1E-30)        // convergence check
      {
        res.converged  = true;
        res.iterations = 0;                     // fill statistics
        res.reduction = 0;
        res.conv_rate  = 0;
        res.elapsed=0;
        if (_verbose>0)                       // final print
          std::cout << "=== rate=" << res.conv_rate
                    << ", T=" << res.elapsed << ", TIT=" << res.elapsed
                    << ", IT=0" << std::endl;
        return;
      }

      if (_verbose>0)                 // printing
      {
        std::cout << "=== GeneralizedPCGSolver" << std::endl;
        if (_verbose>1) {
          this->printHeader(std::cout);
          this->printOutput(std::cout,real_type(0),def0);
        }
      }
      // some local variables
      real_type def=def0;       // loop variables
      field_type rho, lambda;

      int i=0;
      int ii=0;
      // determine initial search direction
      *(p[0]) = 0;                              // clear correction
      _prec.apply(*(p[0]),b);                   // apply preconditioner
      rho = _sp.dot(*(p[0]),b);             // orthogonalization
      _op.apply(*(p[0]),q);                 // q=Ap
      pp[0] = _sp.dot(*(p[0]),q);           // scalar product
      lambda = rho/pp[0];         // minimization
      x.axpy(lambda,*(p[0]));               // update solution
      b.axpy(-lambda,q);              // update defect

      // convergence test
      real_type defnew=_sp.norm(b);    // comp defect norm
      if (_verbose>1)                 // print
        this->printOutput(std::cout,real_type(++i),defnew,def);
      def = defnew;                   // update norm
      if (def<def0*_reduction || def<1E-30)        // convergence check
      {
        res.converged  = true;
        if (_verbose>0)                       // final print
        {
          std::cout << "=== rate=" << res.conv_rate
                    << ", T=" << res.elapsed
                    << ", TIT=" << res.elapsed
                    << ", IT=" << 1 << std::endl;
        }
        return;
      }

      while(i<_maxit) {
        // the loop
        int end=std::min(_restart, _maxit-i+1);
        for (ii=1; ii<end; ++ii )
        {
          //std::cout<<" ii="<<ii<<" i="<<i<<std::endl;
          // compute next conjugate direction
          prec_res = 0;                                  // clear correction
          _prec.apply(prec_res,b);                       // apply preconditioner

          p[ii].reset(new X(prec_res));
          _op.apply(prec_res, q);

          for(int j=0; j<ii; ++j) {
            rho =_sp.dot(q,*(p[j]))/pp[j];
            p[ii]->axpy(-rho, *(p[j]));
          }

          // minimize in given search direction
          _op.apply(*(p[ii]),q);                     // q=Ap
          pp[ii] = _sp.dot(*(p[ii]),q);               // scalar product
          rho = _sp.dot(*(p[ii]),b);                 // orthogonalization
          lambda = rho/pp[ii];             // minimization
          x.axpy(lambda,*(p[ii]));                   // update solution
          b.axpy(-lambda,q);                  // update defect

          // convergence test
          real_type defnew=_sp.norm(b);        // comp defect norm

          if (_verbose>1)                     // print
            this->printOutput(std::cout,real_type(++i),defnew,def);

          def = defnew;                       // update norm
          if (def<def0*_reduction || def<1E-30)            // convergence check
          {
            res.converged  = true;
            break;
          }
        }
        if(res.converged)
          break;
        if(end==_restart) {
          *(p[0])=*(p[_restart-1]);
          pp[0]=pp[_restart-1];
        }
      }

      // postprocess preconditioner
      _prec.post(x);

      // fill statistics
      res.iterations = i;
      res.reduction = def/def0;
      res.conv_rate  = pow(res.reduction,1.0/i);
      res.elapsed = watch.elapsed();

      if (_verbose>0)                     // final print
      {
        std::cout << "=== rate=" << res.conv_rate
                  << ", T=" << res.elapsed
                  << ", TIT=" << res.elapsed/i
                  << ", IT=" << i+1 << std::endl;
      }
    }

    /*!
       \brief Apply inverse operator with given reduction factor.

       \copydoc InverseOperator::apply(X&,Y&,double,InverseOperatorResult&)
     */
    virtual void apply (X& x, X& b, double reduction,
                        InverseOperatorResult& res)
    {
      real_type saved_reduction = _reduction;
      _reduction = reduction;
      (*this).apply(x,b,res);
      _reduction = saved_reduction;
    }
  private:
    SeqScalarProduct<X> ssp;
    LinearOperator<X,X>& _op;
    Preconditioner<X,X>& _prec;
    ScalarProduct<X>& _sp;
    real_type _reduction;
    int _maxit;
    int _verbose;
    int _restart;
  };

  /** @} end documentation */

} // end namespace

#endif


==> anc/xt-super/dune-istl/dune/istl/solvertype.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ISTL_SOLVERTYPE_HH
#define DUNE_ISTL_SOLVERTYPE_HH

/**
 * @file
 * @brief Templates characterizing the type of a solver.
 */
namespace Dune
{
  template<typename Solver>
  struct IsDirectSolver
  {
    enum
    {
      /**
       * @brief Whether this is a direct solver.
       *
       * If Solver is a direct solver, this is true.
       */
      value =false
    };
  };

  template<typename Solver>
  struct StoresColumnCompressed
  {
    enum
    {
      /**
       * @brief whether the solver internally uses column compressed storage
       */
      value = false
    };
  };
} // end namespace Dune
#endif


==> anc/xt-super/dune-istl/dune/istl/superlu.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ISTL_SUPERLU_HH
#define DUNE_ISTL_SUPERLU_HH

#if HAVE_SUPERLU
#ifdef TRUE
#undef TRUE
#endif
#ifdef FALSE
#undef FALSE
#endif
#ifndef SUPERLU_NTYPE
#define  SUPERLU_NTYPE 1
#endif
#ifdef SUPERLU_POST_2005_VERSION

#if SUPERLU_NTYPE==0
#include "slu_sdefs.h"
#endif

#if SUPERLU_NTYPE==1
#include "slu_ddefs.h"
#endif

#if SUPERLU_NTYPE==2
#include "slu_cdefs.h"
#endif

#if SUPERLU_NTYPE>=3
#include "slu_zdefs.h"
#endif

#else

#if SUPERLU_NTYPE==0
#include "ssp_defs.h"
#endif

#if SUPERLU_NTYPE==1
#include "dsp_defs.h"
#warning Support for SuperLU older than SuperLU 3.0 from August 2005 is deprecated.
#endif

#if SUPERLU_NTYPE==2
#include "csp_defs.h"
#endif

#if SUPERLU_NTYPE>=3
#include "zsp_defs.h"
#endif

#endif
#include "solvers.hh"
#include "supermatrix.hh"
#include <algorithm>
#include <functional>
#include "bcrsmatrix.hh"
#include "bvector.hh"
#include "istlexception.hh"
#include <dune/common/fmatrix.hh>
#include <dune/common/fvector.hh>
#include <dune/common/stdstreams.hh>
#include <dune/istl/solvertype.hh>

namespace Dune
{

  /**
   * @addtogroup ISTL
   *
   * @{
   */
  /**
   * @file
   * @author Markus Blatt
   * @brief Classes for using SuperLU with ISTL matrices.
   */
  template<class Matrix>
  class SuperLU
  {};

  template<class M, class T, class TM, class TD, class TA>
  class SeqOverlappingSchwarz;

  template<class T, bool tag>
  struct SeqOverlappingSchwarzAssemblerHelper;

  template<class T>
  struct SuperLUSolveChooser
  {};

  template<class T>
  struct SuperLUDenseMatChooser
  {};

  template<class T>
  struct SuperLUQueryChooser
  {};

  template<class T>
  struct QuerySpaceChooser
  {};

#if SUPERLU_NTYPE==0
  template<>
  struct SuperLUDenseMatChooser<float>
  {
    static void create(SuperMatrix *mat, int n, int m, float *dat, int n1,
                       Stype_t stype, Dtype_t dtype, Mtype_t mtype)
    {
      sCreate_Dense_Matrix(mat, n, m, dat, n1, stype, dtype, mtype);

    }

    static void destroy(SuperMatrix*)
    {}

  };
  template<>
  struct SuperLUSolveChooser<float>
  {
    static void solve(superlu_options_t *options, SuperMatrix *mat, int *perm_c, int *perm_r, int *etree,
                      char *equed, float *R, float *C, SuperMatrix *L, SuperMatrix *U,
                      void *work, int lwork, SuperMatrix *B, SuperMatrix *X,
                      float *rpg, float *rcond, float *ferr, float *berr,
                      mem_usage_t *memusage, SuperLUStat_t *stat, int *info)
    {
      sgssvx(options, mat, perm_c, perm_r, etree, equed, R, C,
             L, U, work, lwork, B, X, rpg, rcond, ferr, berr,
             memusage, stat, info);
    }
  };

  template<>
  struct QuerySpaceChooser<float>
  {
    static void querySpace(SuperMatrix* L, SuperMatrix* U, mem_usage_t* memusage)
    {
      sQuerySpace(L,U,memusage);
    }
  };

#endif

#if SUPERLU_NTYPE==1

  template<>
  struct SuperLUDenseMatChooser<double>
  {
    static void create(SuperMatrix *mat, int n, int m, double *dat, int n1,
                       Stype_t stype, Dtype_t dtype, Mtype_t mtype)
    {
      dCreate_Dense_Matrix(mat, n, m, dat, n1, stype, dtype, mtype);

    }

    static void destroy(SuperMatrix * /* mat */)
    {}
  };
  template<>
  struct SuperLUSolveChooser<double>
  {
    static void solve(superlu_options_t *options, SuperMatrix *mat, int *perm_c, int *perm_r, int *etree,
                      char *equed, double *R, double *C, SuperMatrix *L, SuperMatrix *U,
                      void *work, int lwork, SuperMatrix *B, SuperMatrix *X,
                      double *rpg, double *rcond, double *ferr, double *berr,
                      mem_usage_t *memusage, SuperLUStat_t *stat, int *info)
    {
      dgssvx(options, mat, perm_c, perm_r, etree, equed, R, C,
             L, U, work, lwork, B, X, rpg, rcond, ferr, berr,
             memusage, stat, info);
    }
  };

  template<>
  struct QuerySpaceChooser<double>
  {
    static void querySpace(SuperMatrix* L, SuperMatrix* U, mem_usage_t* memusage)
    {
      dQuerySpace(L,U,memusage);
    }
  };
#endif

#if SUPERLU_NTYPE>=3
  template<>
  struct SuperLUDenseMatChooser<std::complex<double> >
  {
    static void create(SuperMatrix *mat, int n, int m, std::complex<double> *dat, int n1,
                       Stype_t stype, Dtype_t dtype, Mtype_t mtype)
    {
      zCreate_Dense_Matrix(mat, n, m, reinterpret_cast<doublecomplex*>(dat), n1, stype, dtype, mtype);

    }

    static void destroy(SuperMatrix*)
    {}
  };

  template<>
  struct SuperLUSolveChooser<std::complex<double> >
  {
    static void solve(superlu_options_t *options, SuperMatrix *mat, int *perm_c, int *perm_r, int *etree,
                      char *equed, double *R, double *C, SuperMatrix *L, SuperMatrix *U,
                      void *work, int lwork, SuperMatrix *B, SuperMatrix *X,
                      double *rpg, double *rcond, double *ferr, double *berr,
                      mem_usage_t *memusage, SuperLUStat_t *stat, int *info)
    {
      zgssvx(options, mat, perm_c, perm_r, etree, equed, R, C,
             L, U, work, lwork, B, X, rpg, rcond, ferr, berr,
             memusage, stat, info);
    }
  };

  template<>
  struct QuerySpaceChooser<std::complex<double> >
  {
    static void querySpace(SuperMatrix* L, SuperMatrix* U, mem_usage_t* memusage)
    {
      zQuerySpace(L,U,memusage);
    }
  };
#endif

#if SUPERLU_NTYPE==2
  template<>
  struct SuperLUDenseMatChooser<std::complex<float> >
  {
    static void create(SuperMatrix *mat, int n, int m, std::complex<float> *dat, int n1,
                       Stype_t stype, Dtype_t dtype, Mtype_t mtype)
    {
      cCreate_Dense_Matrix(mat, n, m, reinterpret_cast< ::complex*>(dat), n1, stype, dtype, mtype);

    }

    static void destroy(SuperMatrix* /* mat */)
    {}
  };

  template<>
  struct SuperLUSolveChooser<std::complex<float> >
  {
    static void solve(superlu_options_t *options, SuperMatrix *mat, int *perm_c, int *perm_r, int *etree,
                      char *equed, float *R, float *C, SuperMatrix *L, SuperMatrix *U,
                      void *work, int lwork, SuperMatrix *B, SuperMatrix *X,
                      float *rpg, float *rcond, float *ferr, float *berr,
                      mem_usage_t *memusage, SuperLUStat_t *stat, int *info)
    {
      cgssvx(options, mat, perm_c, perm_r, etree, equed, R, C,
             L, U, work, lwork, B, X, rpg, rcond, ferr, berr,
             memusage, stat, info);
    }
  };

  template<>
  struct QuerySpaceChooser<std::complex<float> >
  {
    static void querySpace(SuperMatrix* L, SuperMatrix* U, mem_usage_t* memusage)
    {
      cQuerySpace(L,U,memusage);
    }
  };
#endif

  /**
   * @brief SuperLu Solver
   *
   * Uses the well known <a href="http://crd.lbl.gov/~xiaoye/SuperLU/">SuperLU
   * package</a> to solve the
   * system.
   *
   * SuperLU supports single and double precision floating point and complex
   * numbers. Unfortunately these cannot be used at the same time.
   * Therfore users must set SUPERLU_NTYPE (0: float, 1: double,
   * 2: std::complex<float>, 3: std::complex<double>)
   * if the numeric type should be different from double.
   */
  template<typename T, typename A, int n, int m>
  class SuperLU<BCRSMatrix<FieldMatrix<T,n,m>,A > >
    : public InverseOperator<
          BlockVector<FieldVector<T,m>,
              typename A::template rebind<FieldVector<T,m> >::other>,
          BlockVector<FieldVector<T,n>,
              typename A::template rebind<FieldVector<T,n> >::other> >
  {
  public:
    /** @brief The matrix type. */
    typedef Dune::BCRSMatrix<FieldMatrix<T,n,m>,A> Matrix;
    typedef Dune::BCRSMatrix<FieldMatrix<T,n,m>,A> matrix_type;
    /** @brief The corresponding SuperLU Matrix type.*/
    typedef Dune::SuperLUMatrix<Matrix> SuperLUMatrix;
    /** @brief Type of an associated initializer class. */
    typedef SuperMatrixInitializer<BCRSMatrix<FieldMatrix<T,n,m>,A> > MatrixInitializer;
    /** @brief The type of the domain of the solver. */
    typedef Dune::BlockVector<
        FieldVector<T,m>,
        typename A::template rebind<FieldVector<T,m> >::other> domain_type;
    /** @brief The type of the range of the solver. */
    typedef Dune::BlockVector<
        FieldVector<T,n>,
        typename A::template rebind<FieldVector<T,n> >::other> range_type;
    /**
     * @brief Constructs the SuperLU solver.
     *
     * During the construction the matrix will be decomposed.
     * That means that in each apply call forward and backward
     * substitutions take place (and no decomposition).
     * @param mat The matrix of the system to solve.
     * @param verbose If true some statistics are printed.
     * @param reusevector Default value is true. If true the two vectors are allocate in
     * the first call to apply. These get resused in subsequent calls to apply
     * and are deallocated in the destructor. If false these vectors are allocated
     * at the beginning and deallocated at the end of each apply method. This allows
     * using the same instance of superlu from different threads.
     */
    explicit SuperLU(const Matrix& mat, bool verbose=false,
                     bool reusevector=true);
    /**
     * @brief Empty default constructor.
     *
     * Use setMatrix to tell SuperLU for what matrix it solves.
     * Using this constructor no vectors will be reused.
     */
    SuperLU();

    ~SuperLU();

    /**
     *  \copydoc InverseOperator::apply(X&,Y&,InverseOperatorResult&)
     */
    void apply(domain_type& x, range_type& b, InverseOperatorResult& res);

    /**
     *  \copydoc InverseOperator::apply(X&,Y&,double,InverseOperatorResult&)
     */
    void apply (domain_type& x, range_type& b, double reduction, InverseOperatorResult& res)
    {
      DUNE_UNUSED_PARAMETER(reduction);
      apply(x,b,res);
    }

    /**
     * @brief Apply SuperLu to C arrays.
     */
    void apply(T* x, T* b);

    /** @brief Initialize data from given matrix. */
    void setMatrix(const Matrix& mat);

    typename SuperLUMatrix::size_type nnz() const
    {
      return mat.nnz();
    }

    template<class S>
    void setSubMatrix(const Matrix& mat, const S& rowIndexSet);

    void setVerbosity(bool v);

    /**
     * @brief free allocated space.
     * @warning later calling apply will result in an error.
     */
    void free();

    const char* name() { return "SuperLU"; }
  private:
    friend class std::mem_fun_ref_t<void,SuperLU>;
    template<class M,class X, class TM, class TD, class T1>
    friend class SeqOverlappingSchwarz;
    friend struct SeqOverlappingSchwarzAssemblerHelper<SuperLU<Matrix>,true>;

    SuperLUMatrix& getInternalMatrix() { return mat; }

    /** @brief computes the LU Decomposition */
    void decompose();

    SuperLUMatrix mat;
    SuperMatrix L, U, B, X;
    int *perm_c, *perm_r, *etree;
    typename GetSuperLUType<T>::float_type *R, *C;
    T *bstore;
    superlu_options_t options;
    char equed;
    void *work;
    int lwork;
    bool first, verbose, reusevector;
  };

  template<typename T, typename A, int n, int m>
  SuperLU<BCRSMatrix<FieldMatrix<T,n,m>,A> >
  ::~SuperLU()
  {
    if(mat.N()+mat.M()>0)
      free();
  }

  template<typename T, typename A, int n, int m>
  void SuperLU<BCRSMatrix<FieldMatrix<T,n,m>,A> >::free()
  {
    delete[] perm_c;
    delete[] perm_r;
    delete[] etree;
    delete[] R;
    delete[] C;
    if(lwork>=0) {
      Destroy_SuperNode_Matrix(&L);
      Destroy_CompCol_Matrix(&U);
    }
    lwork=0;
    if(!first && reusevector) {
      SUPERLU_FREE(B.Store);
      SUPERLU_FREE(X.Store);
    }
    mat.free();
  }

  template<typename T, typename A, int n, int m>
  SuperLU<BCRSMatrix<FieldMatrix<T,n,m>,A> >
  ::SuperLU(const Matrix& mat_, bool verbose_, bool reusevector_)
    : work(0), lwork(0), first(true), verbose(verbose_),
      reusevector(reusevector_)
  {
    setMatrix(mat_);

  }
  template<typename T, typename A, int n, int m>
  SuperLU<BCRSMatrix<FieldMatrix<T,n,m>,A> >::SuperLU()
    :    work(0), lwork(0),verbose(false),
      reusevector(false)
  {}
  template<typename T, typename A, int n, int m>
  void SuperLU<BCRSMatrix<FieldMatrix<T,n,m>,A> >::setVerbosity(bool v)
  {
    verbose=v;
  }

  template<typename T, typename A, int n, int m>
  void SuperLU<BCRSMatrix<FieldMatrix<T,n,m>,A> >::setMatrix(const Matrix& mat_)
  {
    if(mat.N()+mat.M()>0) {
      free();
    }
    lwork=0;
    work=0;
    //a=&mat_;
    mat=mat_;
    decompose();
  }

  template<typename T, typename A, int n, int m>
  template<class S>
  void SuperLU<BCRSMatrix<FieldMatrix<T,n,m>,A> >::setSubMatrix(const Matrix& mat_,
                                                                const S& mrs)
  {
    if(mat.N()+mat.M()>0) {
      free();
    }
    lwork=0;
    work=0;
    //a=&mat_;
    mat.setMatrix(mat_,mrs);
    decompose();
  }

  template<typename T, typename A, int n, int m>
  void SuperLU<BCRSMatrix<FieldMatrix<T,n,m>,A> >::decompose()
  {

    first = true;
    perm_c = new int[mat.M()];
    perm_r = new int[mat.N()];
    etree  = new int[mat.M()];
    R = new typename GetSuperLUType<T>::float_type[mat.N()];
    C = new typename GetSuperLUType<T>::float_type[mat.M()];

    set_default_options(&options);
    // Do the factorization
    B.ncol=0;
    B.Stype=SLU_DN;
    B.Dtype=GetSuperLUType<T>::type;
    B.Mtype= SLU_GE;
    DNformat fakeFormat;
    fakeFormat.lda=mat.N();
    B.Store=&fakeFormat;
    X.Stype=SLU_DN;
    X.Dtype=GetSuperLUType<T>::type;
    X.Mtype= SLU_GE;
    X.ncol=0;
    X.Store=&fakeFormat;

    typename GetSuperLUType<T>::float_type rpg, rcond, ferr=1e10, berr=1e10;
    int info;
    mem_usage_t memusage;
    SuperLUStat_t stat;

    StatInit(&stat);
    SuperLUSolveChooser<T>::solve(&options, &static_cast<SuperMatrix&>(mat), perm_c, perm_r, etree, &equed, R, C,
                                  &L, &U, work, lwork, &B, &X, &rpg, &rcond, &ferr,
                                  &berr, &memusage, &stat, &info);

    if(verbose) {
      dinfo<<"LU factorization: dgssvx() returns info "<< info<<std::endl;

      if ( info == 0 || info == n+1 ) {

        if ( options.PivotGrowth )
          dinfo<<"Recip. pivot growth = "<<rpg<<std::endl;
        if ( options.ConditionNumber )
          dinfo<<"Recip. condition number = %e\n"<< rcond<<std::endl;
        SCformat* Lstore = (SCformat *) L.Store;
        NCformat* Ustore = (NCformat *) U.Store;
        dinfo<<"No of nonzeros in factor L = "<< Lstore->nnz<<std::endl;
        dinfo<<"No of nonzeros in factor U = "<< Ustore->nnz<<std::endl;
        dinfo<<"No of nonzeros in L+U = "<< Lstore->nnz + Ustore->nnz - n<<std::endl;
        QuerySpaceChooser<T>::querySpace(&L, &U, &memusage);
        dinfo<<"L\\U MB "<<memusage.for_lu/1e6<<" \ttotal MB needed "<<memusage.total_needed/1e6
             <<" \texpansions ";

#ifdef HAVE_MEM_USAGE_T_EXPANSIONS
        std::cout<<memusage.expansions<<std::endl;
#else
        std::cout<<stat.expansions<<std::endl;
#endif
      } else if ( info > 0 && lwork == -1 ) {
        dinfo<<"** Estimated memory: "<< info - n<<std::endl;
      }
      if ( options.PrintStat ) StatPrint(&stat);
    }
    StatFree(&stat);
    /*
       NCformat* Ustore = (NCformat *) U.Store;
       int k=0;
       dPrint_CompCol_Matrix("U", &U);
       for(int i=0; i < U.ncol; ++i, ++k){
       std::cout<<i<<": ";
       for(int c=Ustore->colptr[i]; c < Ustore->colptr[i+1]; ++c)
        //if(Ustore->rowind[c]==i)
        std::cout<<Ustore->rowind[c]<<"->"<<((double*)Ustore->nzval)[c]<<" ";
       if(k==0){
        //
        k=-1;
       }std::cout<<std::endl;
       }
       dPrint_SuperNode_Matrix("L", &L);
       for(int i=0; i < U.ncol; ++i, ++k){
       std::cout<<i<<": ";
       for(int c=Ustore->colptr[i]; c < Ustore->colptr[i+1]; ++c)
        //if(Ustore->rowind[c]==i)
        std::cout<<Ustore->rowind[c]<<"->"<<((double*)Ustore->nzval)[c]<<" ";
       if(k==0){
        //
        k=-1;
       }std::cout<<std::endl;
       } */
    options.Fact = FACTORED;
  }

  template<typename T, typename A, int n, int m>
  void SuperLU<BCRSMatrix<FieldMatrix<T,n,m>,A> >
  ::apply(domain_type& x, range_type& b, InverseOperatorResult& res)
  {
    if(mat.M()+mat.N()==0)
      DUNE_THROW(ISTLError, "Matrix of SuperLU is null!");

    SuperMatrix* mB = &B;
    SuperMatrix* mX = &X;
    SuperMatrix rB, rX;
    if (reusevector) {
      if(first) {
        SuperLUDenseMatChooser<T>::create(&B, (int)mat.N(), 1,  reinterpret_cast<T*>(&b[0]), (int)mat.N(), SLU_DN, GetSuperLUType<T>::type, SLU_GE);
        SuperLUDenseMatChooser<T>::create(&X, (int)mat.N(), 1,  reinterpret_cast<T*>(&x[0]), (int)mat.N(), SLU_DN, GetSuperLUType<T>::type, SLU_GE);
        first=false;
      }else{
        ((DNformat*) B.Store)->nzval=&b[0];
        ((DNformat*)X.Store)->nzval=&x[0];
      }
    } else {
      SuperLUDenseMatChooser<T>::create(&rB, (int)mat.N(), 1,  reinterpret_cast<T*>(&b[0]), (int)mat.N(), SLU_DN, GetSuperLUType<T>::type, SLU_GE);
      SuperLUDenseMatChooser<T>::create(&rX, (int)mat.N(), 1,  reinterpret_cast<T*>(&x[0]), (int)mat.N(), SLU_DN, GetSuperLUType<T>::type, SLU_GE);
      mB = &rB;
      mX = &rX;
    }
    typename GetSuperLUType<T>::float_type rpg, rcond, ferr=1e10, berr;
    int info;
    mem_usage_t memusage;
    SuperLUStat_t stat;
    /* Initialize the statistics variables. */
    StatInit(&stat);
    /*
       range_type d=b;
       a->usmv(-1, x, d);

       double def0=d.two_norm();
     */
#ifdef SUPERLU_MIN_VERSION_4_3
    options.IterRefine=SLU_DOUBLE;
#else
    options.IterRefine=DOUBLE;
#endif

    SuperLUSolveChooser<T>::solve(&options, &static_cast<SuperMatrix&>(mat), perm_c, perm_r, etree, &equed, R, C,
                                  &L, &U, work, lwork, mB, mX, &rpg, &rcond, &ferr, &berr,
                                  &memusage, &stat, &info);

    res.iterations=1;

    /*
       if(options.Equil==YES)
       // undo scaling of right hand side
        std::transform(reinterpret_cast<T*>(&b[0]),reinterpret_cast<T*>(&b[0])+mat.M(),
                       C, reinterpret_cast<T*>(&d[0]), std::divides<T>());
       else
       d=b;
       a->usmv(-1, x, d);
       res.reduction=d.two_norm()/def0;
       res.conv_rate = res.reduction;
       res.converged=(res.reduction<1e-10||d.two_norm()<1e-18);
     */
    res.converged=true;

    if(verbose) {

      dinfo<<"Triangular solve: dgssvx() returns info "<< info<<std::endl;

      if ( info == 0 || info == n+1 ) {

        if ( options.IterRefine ) {
          std::cout<<"Iterative Refinement: steps="
                   <<stat.RefineSteps<<" FERR="<<ferr<<" BERR="<<berr<<std::endl;
        }else
          std::cout<<" FERR="<<ferr<<" BERR="<<berr<<std::endl;
      } else if ( info > 0 && lwork == -1 ) {
        std::cout<<"** Estimated memory: "<< info - n<<" bytes"<<std::endl;
      }

      if ( options.PrintStat ) StatPrint(&stat);
    }
    StatFree(&stat);
    if (!reusevector) {
      SUPERLU_FREE(rB.Store);
      SUPERLU_FREE(rX.Store);
    }
  }

  template<typename T, typename A, int n, int m>
  void SuperLU<BCRSMatrix<FieldMatrix<T,n,m>,A> >
  ::apply(T* x, T* b)
  {
    if(mat.N()+mat.M()==0)
      DUNE_THROW(ISTLError, "Matrix of SuperLU is null!");

    SuperMatrix* mB = &B;
    SuperMatrix* mX = &X;
    SuperMatrix rB, rX;
    if (reusevector) {
      if(first) {
        SuperLUDenseMatChooser<T>::create(&B, mat.N(), 1,  b, mat.N(), SLU_DN, GetSuperLUType<T>::type, SLU_GE);
        SuperLUDenseMatChooser<T>::create(&X, mat.N(), 1,  x, mat.N(), SLU_DN, GetSuperLUType<T>::type, SLU_GE);
        first=false;
      }else{
        ((DNformat*) B.Store)->nzval=b;
        ((DNformat*)X.Store)->nzval=x;
      }
    } else {
      SuperLUDenseMatChooser<T>::create(&rB, mat.N(), 1,  b, mat.N(), SLU_DN, GetSuperLUType<T>::type, SLU_GE);
      SuperLUDenseMatChooser<T>::create(&rX, mat.N(), 1,  x, mat.N(), SLU_DN, GetSuperLUType<T>::type, SLU_GE);
      mB = &rB;
      mX = &rX;
    }

    typename GetSuperLUType<T>::float_type rpg, rcond, ferr=1e10, berr;
    int info;
    mem_usage_t memusage;
    SuperLUStat_t stat;
    /* Initialize the statistics variables. */
    StatInit(&stat);

#ifdef SUPERLU_MIN_VERSION_4_3
    options.IterRefine=SLU_DOUBLE;
#else
    options.IterRefine=DOUBLE;
#endif

    SuperLUSolveChooser<T>::solve(&options, &static_cast<SuperMatrix&>(mat), perm_c, perm_r, etree, &equed, R, C,
                                  &L, &U, work, lwork, mB, mX, &rpg, &rcond, &ferr, &berr,
                                  &memusage, &stat, &info);

    if(verbose) {
      dinfo<<"Triangular solve: dgssvx() returns info "<< info<<std::endl;

      if ( info == 0 || info == n+1 ) {

        if ( options.IterRefine ) {
          dinfo<<"Iterative Refinement: steps="
               <<stat.RefineSteps<<" FERR="<<ferr<<" BERR="<<berr<<std::endl;
        }else
          dinfo<<" FERR="<<ferr<<" BERR="<<berr<<std::endl;
      } else if ( info > 0 && lwork == -1 ) {
        dinfo<<"** Estimated memory: "<< info - n<<" bytes"<<std::endl;
      }
      if ( options.PrintStat ) StatPrint(&stat);
    }

    StatFree(&stat);
    if (!reusevector) {
      SUPERLU_FREE(rB.Store);
      SUPERLU_FREE(rX.Store);
    }
  }
  /** @} */

  template<typename T, typename A, int n, int m>
  struct IsDirectSolver<SuperLU<BCRSMatrix<FieldMatrix<T,n,m>,A> > >
  {
    enum { value=true};
  };

  template<typename T, typename A, int n, int m>
  struct StoresColumnCompressed<SuperLU<BCRSMatrix<FieldMatrix<T,n,m>,A> > >
  {
    enum { value = true };
  };
}

// undefine macros from SuperLU's slu_util.h
#undef FIRSTCOL_OF_SNODE
#undef NO_MARKER
#undef NUM_TEMPV
#undef USER_ABORT
#undef USER_MALLOC
#undef SUPERLU_MALLOC
#undef USER_FREE
#undef SUPERLU_FREE
#undef CHECK_MALLOC
#undef SUPERLU_MAX
#undef SUPERLU_MIN
#undef L_SUB_START
#undef L_SUB
#undef L_NZ_START
#undef L_FST_SUPC
#undef U_NZ_START
#undef U_SUB
#undef TRUE
#undef FALSE
#undef EMPTY
#undef NODROP
#undef DROP_BASIC
#undef DROP_PROWS
#undef DROP_COLUMN
#undef DROP_AREA
#undef DROP_SECONDARY
#undef DROP_DYNAMIC
#undef DROP_INTERP
#undef MILU_ALPHA

#endif // HAVE_SUPERLU
#endif // DUNE_SUPERLU_HH


==> anc/xt-super/dune-istl/dune/istl/supermatrix.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ISTL_SUPERMATRIX_HH
#define DUNE_ISTL_SUPERMATRIX_HH

#if HAVE_SUPERLU
#ifdef SUPERLU_POST_2005_VERSION

#ifndef SUPERLU_NTYPE
#define SUPERLU_NTYPE 1
#endif

#if SUPERLU_NTYPE==0
#include "slu_sdefs.h"
#endif

#if SUPERLU_NTYPE==1
#include "slu_ddefs.h"
#endif

#if SUPERLU_NTYPE==2
#include "slu_cdefs.h"
#endif

#if SUPERLU_NTYPE>=3
#include "slu_zdefs.h"
#endif

#else

#if SUPERLU_NTYPE==0
#include "ssp_defs.h"
#endif

#if SUPERLU_NTYPE==1
#include "dsp_defs.h"
#endif

#if SUPERLU_NTYPE==2
#include "csp_defs.h"
#endif

#if SUPERLU_NTYPE>=3
#include "zsp_defs.h"
#endif

#endif
#include "bcrsmatrix.hh"
#include "bvector.hh"
#include <dune/common/fmatrix.hh>
#include <dune/common/fvector.hh>
#include <dune/common/typetraits.hh>
#include <limits>

#include"colcompmatrix.hh"

namespace Dune
{

  template<class T>
  struct SuperMatrixCreateSparseChooser
  {};

  template<class T>
  struct SuperMatrixPrinter
  {};

#if SUPERLU_NTYPE==0
  template<>
  struct SuperMatrixCreateSparseChooser<float>
  {
    static void create(SuperMatrix *mat, int n, int m, int offset,
                       float *values, int *rowindex, int* colindex,
                       Stype_t stype, Dtype_t dtype, Mtype_t mtype)
    {
      sCreate_CompCol_Matrix(mat, n, m, offset, values, rowindex, colindex,
                             stype, dtype, mtype);
    }
  };

  template<>
  struct SuperMatrixPrinter<float>
  {
    static void print(char* name, SuperMatrix* mat)
    {
      sPrint_CompCol_Matrix(name, mat);
    }
  };
#endif

#if SUPERLU_NTYPE==1
  template<>
  struct SuperMatrixCreateSparseChooser<double>
  {
    static void create(SuperMatrix *mat, int n, int m, int offset,
                       double *values, int *rowindex, int* colindex,
                       Stype_t stype, Dtype_t dtype, Mtype_t mtype)
    {
      dCreate_CompCol_Matrix(mat, n, m, offset, values, rowindex, colindex,
                             stype, dtype, mtype);
    }
  };

  template<>
  struct SuperMatrixPrinter<double>
  {
    static void print(char* name, SuperMatrix* mat)
    {
      dPrint_CompCol_Matrix(name, mat);
    }
  };
#endif

#if SUPERLU_NTYPE==2
  template<>
  struct SuperMatrixCreateSparseChooser<std::complex<float> >
  {
    static void create(SuperMatrix *mat, int n, int m, int offset,
                       std::complex<float> *values, int *rowindex, int* colindex,
                       Stype_t stype, Dtype_t dtype, Mtype_t mtype)
    {
      cCreate_CompCol_Matrix(mat, n, m, offset, reinterpret_cast< ::complex*>(values),
                             rowindex, colindex, stype, dtype, mtype);
    }
  };

  template<>
  struct SuperMatrixPrinter<std::complex<float> >
  {
    static void print(char* name, SuperMatrix* mat)
    {
      cPrint_CompCol_Matrix(name, mat);
    }
  };
#endif

#if SUPERLU_NTYPE>=3
  template<>
  struct SuperMatrixCreateSparseChooser<std::complex<double> >
  {
    static void create(SuperMatrix *mat, int n, int m, int offset,
                       std::complex<double> *values, int *rowindex, int* colindex,
                       Stype_t stype, Dtype_t dtype, Mtype_t mtype)
    {
      zCreate_CompCol_Matrix(mat, n, m, offset, reinterpret_cast<doublecomplex*>(values),
                             rowindex, colindex, stype, dtype, mtype);
    }
  };

  template<>
  struct SuperMatrixPrinter<std::complex<double> >
  {
    static void print(char* name, SuperMatrix* mat)
    {
      zPrint_CompCol_Matrix(name, mat);
    }
  };
#endif

  template<class T>
  struct BaseGetSuperLUType
  {
    static const Dtype_t type;
  };

  template<class T>
  struct GetSuperLUType
  {};

  template<class T>
  const Dtype_t BaseGetSuperLUType<T>::type =
    Dune::is_same<T,float>::value ? SLU_S :
    (  Dune::is_same<T,std::complex<double> >::value ? SLU_Z :
       ( Dune::is_same<T,std::complex<float> >::value ? SLU_C : SLU_D ));

  template<>
  struct GetSuperLUType<double>
    : public BaseGetSuperLUType<double>
  {
    typedef double float_type;
  };

  template<>
  struct GetSuperLUType<float>
    : public BaseGetSuperLUType<float>
  {
    typedef float float_type;
  };

  template<>
  struct GetSuperLUType<std::complex<double> >
    : public BaseGetSuperLUType<std::complex<double> >
  {
    typedef double float_type;
  };

  template<>
  struct GetSuperLUType<std::complex<float> >
    : public BaseGetSuperLUType<std::complex<float> >
  {
    typedef float float_type;

  };

  /**
   * @brief Utility class for converting an ISTL Matrix
   * into a SuperLU Matrix.
   */
  template<class M>
  struct SuperLUMatrix
  {};

  template<class M>
  struct SuperMatrixInitializer
  {};

  template<class T>
  class SuperLU;

  /**
   * @brief Converter for BCRSMatrix to SuperLU Matrix.
   */
  template<class B, class TA, int n, int m>
  class SuperLUMatrix<BCRSMatrix<FieldMatrix<B,n,m>,TA> >
    : public ColCompMatrix<BCRSMatrix<FieldMatrix<B,n,m>,TA> >
  {
    template<class M, class X, class TM, class TD, class T1>
    friend class SeqOverlappingSchwarz;
    friend struct SuperMatrixInitializer<BCRSMatrix<FieldMatrix<B,n,m>,TA> >;
  public:
    /** @brief The type of the matrix to convert. */
    typedef BCRSMatrix<FieldMatrix<B,n,m>,TA> Matrix;

    friend struct SeqOverlappingSchwarzAssembler<SuperLU<Matrix> >;

    typedef typename Matrix::size_type size_type;

    /**
     * @brief Constructor that initializes the data.
     * @param mat The matrix to convert.
     */
    explicit SuperLUMatrix(const Matrix& mat) : ColCompMatrix<BCRSMatrix<FieldMatrix<B,n,m>,TA> >(mat)
    {}

    SuperLUMatrix() : ColCompMatrix<BCRSMatrix<FieldMatrix<B,n,m>,TA> >()
    {}

    /** @brief Destructor */
    virtual ~SuperLUMatrix()
    {
      if (this->N_+this->M_*this->Nnz_ != 0)
        free();
    }

    /** @brief Cast to a SuperLU Matrix */
    operator SuperMatrix&()
    {
      return A;
    }

    /** @brief Cast to a SuperLU Matrix */
    operator const SuperMatrix&() const
    {
      return A;
    }

    SuperLUMatrix<BCRSMatrix<FieldMatrix<B,n,m>,TA> >& operator=(const BCRSMatrix<FieldMatrix<B,n,m>,TA>& mat)
    {
      this->ColCompMatrix<BCRSMatrix<FieldMatrix<B,n,m>,TA> >::operator=(mat);
      SuperMatrixCreateSparseChooser<B>
           ::create(&A, this->N_, this->M_, this->colstart[this->N_],
             this->values,this->rowindex, this->colstart, SLU_NC,
             static_cast<Dtype_t>(GetSuperLUType<B>::type), SLU_GE);
      return *this;
    }

    SuperLUMatrix<BCRSMatrix<FieldMatrix<B,n,m>,TA> >& operator=(const SuperLUMatrix <BCRSMatrix<FieldMatrix<B,n,m>,TA> >& mat)
    {
      this->ColCompMatrix<BCRSMatrix<FieldMatrix<B,n,m>,TA> >::operator=(mat);
      SuperMatrixCreateSparseChooser<B>
           ::create(&A, this->N_, this->M_, this->colstart[this->N_],
             this->values,this->rowindex, this->colstart, SLU_NC,
             static_cast<Dtype_t>(GetSuperLUType<B>::type), SLU_GE);
      return *this;
    }

    /**
     * @brief Initialize data from a given set of matrix rows and columns
     * @tparam The type of the row index set.
     * @param mat the matrix with the values
     * @param mrs The set of row (and column) indices to represent
     */
    virtual void setMatrix(const Matrix& mat, const std::set<std::size_t>& mrs)
    {
      if(this->N_+this->M_+this->Nnz_!=0)
        free();
      this->N_=mrs.size()*n;
      this->M_=mrs.size()*m;
      SuperMatrixInitializer<Matrix> initializer(*this);

      copyToColCompMatrix(initializer, MatrixRowSubset<Matrix,std::set<std::size_t> >(mat,mrs));
    }

    /** @brief Initialize data from given matrix. */
    virtual void setMatrix(const Matrix& mat)
    {
      this->N_=n*mat.N();
      this->M_=m*mat.M();
      SuperMatrixInitializer<Matrix> initializer(*this);

      copyToColCompMatrix(initializer, MatrixRowSet<Matrix>(mat));
    }

    /** @brief free allocated space. */
    virtual void free()
    {
      ColCompMatrix<BCRSMatrix<FieldMatrix<B,n,m>,TA> >::free();
      SUPERLU_FREE(A.Store);
    }
  private:
    SuperMatrix A;
  };

  template<class T, class A, int n, int m>
  class SuperMatrixInitializer<BCRSMatrix<FieldMatrix<T,n,m>,A> >
    : public ColCompMatrixInitializer<BCRSMatrix<FieldMatrix<T,n,m>,A> >
  {
    template<class I, class S, class D>
    friend class OverlappingSchwarzInitializer;
  public:
    typedef BCRSMatrix<FieldMatrix<T,n,m>,A> Matrix;
    typedef Dune::SuperLUMatrix<Matrix> SuperLUMatrix;

    SuperMatrixInitializer(SuperLUMatrix& lum) : ColCompMatrixInitializer<BCRSMatrix<FieldMatrix<T,n,m>,A> >(lum)
      ,slumat(&lum)
    {}

    SuperMatrixInitializer() : ColCompMatrixInitializer<BCRSMatrix<FieldMatrix<T,n,m>,A> >()
    {}

    virtual void createMatrix() const
    {
      ColCompMatrixInitializer<BCRSMatrix<FieldMatrix<T,n,m>,A> >::createMatrix();
      SuperMatrixCreateSparseChooser<T>
           ::create(&slumat->A, slumat->N_, slumat->M_, slumat->colstart[this->cols],
             slumat->values,slumat->rowindex, slumat->colstart, SLU_NC,
             static_cast<Dtype_t>(GetSuperLUType<T>::type), SLU_GE);
    }
    private:
    SuperLUMatrix* slumat;
  };
}
#endif
#endif


==> anc/xt-super/dune-istl/dune/istl/test/CMakeLists.txt <==
set(NORMALTEST
  basearraytest
  bcrsassigntest
  bvectortest
  bcrsbuildtest
  bcrsimplicitbuildtest
  complexmatrixtest
  dotproducttest
  iotest
  inverseoperator2prectest
  matrixiteratortest
  matrixtest
  matrixutilstest
  mmtest
  mv
  scaledidmatrixtest
  seqmatrixmarkettest
  vbvectortest)

if(HAVE_PARDISO)
  set(PARDISOTEST test_pardiso)
endif(HAVE_PARDISO)

if(SUPERLU_FOUND)
  set(SUPERLUTESTS
  complexrhstest superlutest superluztest superluctest superlustest
  )
endif(SUPERLU_FOUND)

if(UMFPACK_FOUND)
  set(UMFPACKTESTS umfpacktest)
endif()

if ((SUPERLU_FOUND) OR (UMFPACK_FOUND))
  set(OVLPSCHWARZTESTS overlappingschwarztest)
endif()

if(HAVE_MPI)
  set(MPITESTS vectorcommtest matrixmarkettest matrixredisttest)
endif(HAVE_MPI)

set(ALLTESTS ${MPITESTS} ${NORMALTEST} ${PARDISOTEST} ${SUPERLUTESTS} ${UMFPACKTESTS} ${OVLPSCHWARZTESTS})


# We do not want want to build the tests during make all,
# but just build them on demand
add_directory_test_target(_test_target)
add_dependencies(${_test_target} ${ALLTESTS})


include(DuneMPI)

# Provide source files
add_executable(basearraytest "basearraytest.cc")
add_executable(bcrsassigntest "bcrsassigntest.cc")
add_executable(dotproducttest "dotproducttest.cc")
add_executable(complexmatrixtest "complexmatrixtest.cc")
add_executable(matrixutilstest "matrixutilstest.cc")
add_executable(matrixtest "matrixtest.cc")
add_executable(bvectortest "bvectortest.cc")
add_executable(vbvectortest "vbvectortest.cc")
add_executable(bcrsbuildtest "bcrsbuild.cc")
add_executable(bcrsimplicitbuildtest "bcrsimplicitbuild.cc")
set_property(TARGET bcrsimplicitbuildtest APPEND PROPERTY COMPILE_DEFINITIONS "DUNE_ISTL_WITH_CHECKING=1")
add_executable(matrixiteratortest "matrixiteratortest.cc")
add_executable(mmtest mmtest.cc)
add_executable(mv "mv.cc")
add_executable(iotest "iotest.cc")
add_executable(inverseoperator2prectest "inverseoperator2prectest.cc")
add_executable(scaledidmatrixtest "scaledidmatrixtest.cc")
add_executable(seqmatrixmarkettest "matrixmarkettest.cc")
#set_target_properties(seqmatrixmarkettest PROPERTIES COMPILE_FLAGS
#  "-DMMSEQUENTIAL ${MPI_DUNE_COMPILE_FLAGS} -DENABLE_MPI=1 -DMPICH_SKIP_MPICXX -DMPIPP_H")

if(HAVE_PARDISO)
  add_executable(pardiso_test test_pardiso.cc)

  # TODO add pardiso flags
endif(HAVE_PARDISO)

if(SUPERLU_FOUND)
  add_executable(complexrhstest complexrhstest.cc)
  set_property(TARGET complexrhstest APPEND PROPERTY COMPILE_DEFINITIONS "SUPERLU_NTYPE=3")

  add_executable(superlutest "superlutest.cc")

  add_executable(superlustest "superlutest.cc")
  set_property(TARGET superlustest APPEND PROPERTY COMPILE_DEFINITIONS "SUPERLU_NTYPE=0")

  add_executable(superluctest "superlutest.cc")
  set_property(TARGET superluctest APPEND PROPERTY COMPILE_DEFINITIONS "SUPERLU_NTYPE=2")

  add_executable(superluztest "superlutest.cc")
  set_property(TARGET superluztest APPEND PROPERTY COMPILE_DEFINITIONS "SUPERLU_NTYPE=3")

  add_dune_superlu_flags("${SUPERLUTESTS}")
endif(SUPERLU_FOUND)

if(UMFPACK_FOUND)
  add_executable(umfpacktest umfpacktest.cc)
  add_dune_umfpack_flags(umfpacktest)
  set_directory_properties(PROPERTIES ADDITIONAL_MAKE_CLEAN_FILES "umfpack_decomp")
endif()

if ((SUPERLU_FOUND) OR (UMFPACK_FOUND))
  add_executable(overlappingschwarztest "overlappingschwarztest.cc")
  if (SUPERLU_FOUND)
    add_dune_superlu_flags(overlappingschwarztest)
  endif()
  if (UMFPACK_FOUND)
    add_dune_umfpack_flags(overlappingschwarztest)
  endif()
endif()

if(HAVE_MPI)
  add_executable(matrixredisttest "matrixredisttest.cc")
  add_executable(vectorcommtest "vectorcommtest.cc")
  add_executable(matrixmarkettest "matrixmarkettest.cc")
  add_dune_mpi_flags("${MPITESTS}")
  add_dune_parmetis_flags(matrixredisttest)
endif(HAVE_MPI)

foreach(_exe ${ALLTESTS})
  target_link_libraries(${_exe} "dunecommon")
  add_test(${_exe} ${_exe})
endforeach(_exe ${ALLTESTS})

exclude_from_headercheck(
  complexdata.hh)


==> anc/xt-super/dune-istl/dune/istl/test/Makefile.am <==
if MPI
  MPITESTS = vectorcommtest matrixmarkettest
endif

if MPI
  PARMETISTESTS= matrixredisttest
endif

if SUPERLU
  SUPERLUTESTS =  superlutest superluztest superluctest superlustest
endif

if PARDISO
  PARDISOTEST = test_pardiso
endif

if UMFPACK
  UMFPACKTEST = umfpacktest
endif

# which tests where program to build and run are equal
NORMALTESTS = basearraytest \
              bcrsassigntest \
              bcrsbuildtest \
              bcrsimplicitbuildtest \
              bvectortest \
              complexmatrixtest \
              complexrhstest \
              dotproducttest \
              iotest \
              inverseoperator2prectest \
              matrixiteratortest \
              matrixtest \
              matrixutilstest \
              mmtest \
              mv \
              overlappingschwarztest \
              scaledidmatrixtest \
              seqmatrixmarkettest \
              solvertest \
              vbvectortest

# list of tests to run (indicestest is special case)
TESTS = $(NORMALTESTS) $(MPITESTS) $(SUPERLUTESTS) $(PARDISOTEST) $(PARMETISTESTS) $(UMFPACKTEST)

# programs just to build when "make check" is used
check_PROGRAMS = $(NORMALTESTS) $(MPITESTS) $(SUPERLUTESTS) $(PARDISOTEST) $(PARMETISTESTS) $(UMFPACKTEST)

# define the programs

overlappingschwarztest_SOURCES = overlappingschwarztest.cc
overlappingschwarztest_LDADD =
overlappingschwarztest_LDFLAGS= $(AM_LDFLAGS)
overlappingschwarztest_CPPFLAGS= $(AM_CPPFLAGS)

if SUPERLU
  superlutest_SOURCES = superlutest.cc
  superlutest_LDADD= $(SUPERLU_LIBS)
  superlutest_LDFLAGS= $(AM_LDFLAGS) $(SUPERLU_LDFLAGS)
  superlutest_CPPFLAGS=$(AM_CPPFLAGS) $(SUPERLU_CPPFLAGS)

  superlustest_SOURCES = superlutest.cc
  superlustest_LDADD= $(SUPERLU_LIBS)
  superlustest_LDFLAGS= $(AM_LDFLAGS) $(SUPERLU_LDFLAGS)
  superlustest_CPPFLAGS=$(AM_CPPFLAGS) $(SUPERLU_CPPFLAGS) -DSUPERLU_NTYPE=0


  superluctest_SOURCES = superlutest.cc
  superluctest_LDADD= $(SUPERLU_LIBS)
  superluctest_LDFLAGS= $(AM_LDFLAGS) $(SUPERLU_LDFLAGS)
  superluctest_CPPFLAGS=$(AM_CPPFLAGS) $(SUPERLU_CPPFLAGS) -DSUPERLU_NTYPE=2


  superluztest_SOURCES = superlutest.cc
  superluztest_LDADD= $(SUPERLU_LIBS)
  superluztest_LDFLAGS= $(AM_LDFLAGS) $(SUPERLU_LDFLAGS)
  superluztest_CPPFLAGS=$(AM_CPPFLAGS) $(SUPERLU_CPPFLAGS) -DSUPERLU_NTYPE=3

  overlappingschwarztest_LDADD += $(SUPERLU_LIBS)
  overlappingschwarztest_LDFLAGS +=  $(SUPERLU_LDFLAGS)
  overlappingschwarztest_CPPFLAGS += $(SUPERLU_CPPFLAGS)
endif

if UMFPACK
  umfpacktest_SOURCES= umfpacktest.cc
  umfpacktest_LDADD= $(UMFPACK_LIBS)
  umfpacktest_LDFLAGS= $(AM_LDFLAGS) $(UMFPACK_LDFLAGS)
  umfpacktest_CPPFLAGS= $(AM_CPPFLAGS) $(UMFPACK_CPPFLAGS)

  overlappingschwarztest_LDADD += $(UMFPACK_LIBS)
  overlappingschwarztest_LDFLAGS += $(UMFPACK_LDFLAGS)
  overlappingschwarztest_CPPFLAGS += $(UMFPACK_CPPFLAGS)
endif

if PARDISO
  test_pardiso_SOURCES = test_pardiso.cc
  test_pardiso_LDADD = $(PARDISO_LIBS) $(LAPACK_LIBS) $(BLAS_LIBS) $(LIBS) $(FLIBS)
endif

basearraytest_SOURCES = basearraytest.cc

bcrsassigntest_SOURCES = bcrsassigntest.cc

bcrsbuildtest_SOURCES = bcrsbuild.cc

bcrsimplicitbuildtest_SOURCES = bcrsimplicitbuild.cc
bcrsimplicitbuildtest_CPPFLAGS = $(AM_CPPFLAGS) -DDUNE_ISTL_WITH_CHECKING=1

bvectortest_SOURCES = bvectortest.cc

complexmatrixtest_SOURCES = complexmatrixtest.cc complexdata.hh

complexrhstest_SOURCES = complexrhstest.cc laplacian.hh
complexrhstest_LDADD= $(SUPERLU_LIBS)
complexrhstest_LDFLAGS= $(AM_LDFLAGS) $(SUPERLU_LDFLAGS)
complexrhstest_CPPFLAGS=$(AM_CPPFLAGS) $(SUPERLU_CPPFLAGS) -DSUPERLU_NTYPE=3

dotproducttest_SOURCES = dotproducttest.cc

vbvectortest_SOURCES = vbvectortest.cc

matrixutilstest_SOURCES = matrixutilstest.cc laplacian.hh

matrixiteratortest_SOURCES = matrixiteratortest.cc

matrixtest_SOURCES = matrixtest.cc

mmtest_SOURCES = mmtest.cc

mv_SOURCES = mv.cc

iotest_SOURCES = iotest.cc

inverseoperator2prectest_SOURCES = inverseoperator2prectest.cc

scaledidmatrixtest_SOURCES = scaledidmatrixtest.cc

solvertest_SOURCES = solvertest.cc

if MPI
  vectorcommtest_SOURCES = vectorcommtest.cc
  vectorcommtest_CPPFLAGS = $(AM_CPPFLAGS)	\
	$(DUNEMPICPPFLAGS)
  vectorcommtest_LDFLAGS = $(AM_LDFLAGS)	\
	$(DUNEMPILDFLAGS)
  vectorcommtest_LDADD =			\
	$(DUNEMPILIBS)				\
	$(LDADD)
  matrixmarkettest_SOURCES = matrixmarkettest.cc
  matrixmarkettest_CPPFLAGS = $(AM_CPPFLAGS)	\
	$(DUNEMPICPPFLAGS)
  matrixmarkettest_LDFLAGS = $(AM_LDFLAGS)	\
	$(DUNEMPILDFLAGS)
  matrixmarkettest_LDADD =			\
	$(DUNEMPILIBS)				\
	$(LDADD)
endif

seqmatrixmarkettest_SOURCES = matrixmarkettest.cc

if MPI
  matrixredisttest_SOURCES = matrixredisttest.cc
  matrixredisttest_CPPFLAGS = $(AM_CPPFLAGS)	\
	$(DUNEMPICPPFLAGS)			\
	${PARMETIS_CPPFLAGS}
  matrixredisttest_LDFLAGS = $(AM_LDFLAGS)	\
	$(DUNEMPILDFLAGS)			\
	${PARMETIS_LDFLAGS}
  matrixredisttest_LDADD =			\
	${PARMETIS_LDFLAGS} ${PARMETIS_LIBS}	\
	${DUNEMPILIBS}				\
	$(LDADD)
endif

headercheck_IGNORE = complexdata.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt

CLEANFILES = umfpack_decomp


==> anc/xt-super/dune-istl/dune/istl/test/basearraytest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include "config.h"

#include <dune/istl/basearray.hh>

using namespace Dune;

int main()
{
  base_array<double> v1(10);
  base_array<double> v2 = v1;

  // Test constructor from base_array_unmanaged
  base_array<double> v3 = *(static_cast<base_array_unmanaged<double>*>(&v1));

  v1.resize(20);

  v1 = v2;

}


==> anc/xt-super/dune-istl/dune/istl/test/bcrsassigntest.cc <==
#include <config.h>

#include <dune/istl/bcrsmatrix.hh>

using namespace Dune;

int main (int argc, char** argv)
{
    try
    {
        typedef BCRSMatrix<FieldMatrix<double,2,2> >  Mat;

        Mat A(1,1, Mat::random);

        A.setrowsize(0,1);

        A.endrowsizes();

        A.addindex(0, 0);

        A.endindices();
        A = 0;

        Mat B(2,2, Mat::random);

        B.setrowsize(0,2);
        B.setrowsize(1,1);

        B.endrowsizes();

        B.addindex(0, 0);
        B.addindex(0, 1);

        B.addindex(1, 1);

        B.endindices();
        B = 0;

        B  = A;

    } catch(Exception e){
        std::cout<<e<<std::endl;
        return 1;
    }
    return 0;
}


==> anc/xt-super/dune-istl/dune/istl/test/bcrsbuild.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include "config.h"
#include <dune/istl/bcrsmatrix.hh>
#include <dune/common/fmatrix.hh>
#include <dune/common/exceptions.hh>
#include <dune/istl/io.hh>

template<class M>
struct Builder
{
  void randomBuild(int m, int n)
  {
    DUNE_THROW(Dune::NotImplemented, "No specialization");
  }
};

template<class B, class A>
struct Builder<Dune::BCRSMatrix<B,A> >
{
  void randomBuild(int rows, int cols)
  {
    int maxNZCols = 15; // maximal number of nonzeros per column
    {

      Dune::BCRSMatrix<B,A> matrix( rows, cols, Dune::BCRSMatrix<B,A>::random );
      for(int i=0; i<rows; ++i) matrix.setrowsize(i,maxNZCols);
      matrix.endrowsizes();

      ////////////////////////
      //während des Aufstellens
      // oder wenn es nicht anders geht auch davor.
      for(int i=0; i<rows; ++i) {
        if(i<cols)
          matrix.addindex(i,i);
        if(i-1>=0)
          matrix.addindex(i,i-1);
        if(i+1<cols)
          matrix.addindex(i,i+1);
      }

      matrix.endindices();
      matrix=1;

      Dune::printmatrix(std::cout, matrix, "random", "row");
      Dune::BCRSMatrix<B,A> matrix1(matrix);
      Dune::printmatrix(std::cout, matrix, "random", "row");
    }
    /*{

       Dune::BCRSMatrix<B,A> matrix( rows, cols, rows*maxNZCols, Dune::BCRSMatrix<B,A>::random );
       for(int i=0; i<rows; ++i){
        matrix.setrowsize(i,maxNZCols);
        if(i<cols)
          matrix.addindex(i,i);
        if(i-1>=0)
          matrix.addindex(i,i-1);
        if(i+1<cols)
          matrix.addindex(i,i+1);
       }
       matrix.endrowsizes();

       Dune::printmatrix(std::cout, matrix, "random", "row");
       }
       {

       Dune::BCRSMatrix<B,A> matrix( rows, cols, Dune::BCRSMatrix<B,A>::random );
       for(int i=0; i<rows; ++i){
        matrix.setrowsize(i,maxNZCols);
        if(i<cols)
          matrix.addindex(i,i);
        if(i-1>=0)
          matrix.addindex(i,i-1);
        if(i+1<cols)
          matrix.addindex(i,i+1);
       }
       matrix.endrowsizes();

       Dune::printmatrix(std::cout, matrix, "random", "row");
       }*/
  }

  void rowWiseBuild(Dune::BCRSMatrix<B,A>& matrix, int /* rows */, int cols)
  {

    for(typename Dune::BCRSMatrix<B,A>::CreateIterator ci=matrix.createbegin(), cend=matrix.createend();
        ci!=cend; ++ci)
    {
      int i=ci.index();
      if(i<cols)
        ci.insert(i);
      if(i-1>=0 && i-1<cols)
        ci.insert(i-1);
      if(i+1<cols)
        ci.insert(i+1);
    }

    Dune::printmatrix(std::cout, matrix, "row_wise", "row");
    // test copy ctor
    Dune::BCRSMatrix<B,A> matrix1(matrix);
    Dune::printmatrix(std::cout, matrix1, "row_wise", "row");
    // test copy assignment
    Dune::BCRSMatrix<B,A> matrix2;
    matrix2 = matrix;
    Dune::printmatrix(std::cout, matrix2, "row_wise", "row");
  }

  void rowWiseBuild(int rows, int cols)
  {
    Dune::BCRSMatrix<B,A> matrix( rows, cols, Dune::BCRSMatrix<B,A>::row_wise );
    rowWiseBuild(matrix, rows, cols);
  }

  void rowWiseBuild(int rows, int cols, int nnz)
  {
    Dune::BCRSMatrix<B,A> matrix( rows, cols, nnz, Dune::BCRSMatrix<B,A>::row_wise );
    rowWiseBuild(matrix, rows, cols);
  }

};

// This code used to trigger a valgrind 'uninitialized memory' warning; see FS 1041
void testDoubleSetSize()
{
  Dune::BCRSMatrix<Dune::FieldMatrix<double,1,1> > foo;
  foo.setSize(5,5);
  foo.setSize(5,5);
}


int main()
{
  try{
    Builder<Dune::BCRSMatrix<Dune::FieldMatrix<double,1,1> > > builder;
    builder.randomBuild(5,4);
    builder.rowWiseBuild(5,4,13);
    builder.rowWiseBuild(5,4);
    testDoubleSetSize();
  }catch(Dune::Exception e) {
    std::cerr << e<<std::endl;
    return 1;
  }
}


==> anc/xt-super/dune-istl/dune/istl/test/bcrsimplicitbuild.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#include "config.h"

#undef NDEBUG // make sure assert works

#include <dune/common/float_cmp.hh>
#include <dune/common/fmatrix.hh>
#include <dune/common/exceptions.hh>
#include <dune/istl/bcrsmatrix.hh>

typedef Dune::BCRSMatrix<Dune::FieldMatrix<double,1,1> > ScalarMatrix;

void buildMatrix(ScalarMatrix& m)
{
  m.entry(0,0) = 1.0; m.entry(0,1) = 1.0; m.entry(0,2) = 1.0;  m.entry(0,3) = 1.0;
  m.entry(1,0) = 1.0; m.entry(1,1) = 1.0; m.entry(1,2) = 1.0;
  m.entry(2,1) = 1.0; m.entry(2,2) = 1.0; m.entry(2,3) = 1.0;
  m.entry(3,2) = 1.0; m.entry(3,3) = 1.0; m.entry(3,4) = 1.0;
  m.entry(4,3) = 1.0; m.entry(4,4) = 1.0; m.entry(4,5) = 1.0;
  m.entry(5,4) = 1.0; m.entry(5,5) = 1.0; m.entry(5,6) = 1.0;
  m.entry(6,5) = 1.0; m.entry(6,6) = 1.0; m.entry(6,7) = 1.0;
  m.entry(7,6) = 1.0; m.entry(7,7) = 1.0; m.entry(7,8) = 1.0;
  m.entry(8,7) = 1.0; m.entry(8,8) = 1.0; m.entry(8,9) = 1.0;
  m.entry(9,8) = 1.0; m.entry(9,9) = 1.0;
  // add some more entries in random order
  m.entry(7,3) = 1.0;
  m.entry(6,0) = 1.0;
  m.entry(3,8) = 1.0;
}

template<typename M>
void setMatrix(M& m)
{
  m[0][0] = 1.0; m[0][1] = 1.0; m[0][2] = 1.0;  m[0][3] = 1.0;
  m[1][0] = 1.0; m[1][1] = 1.0; m[1][2] = 1.0;
  m[2][1] = 1.0; m[2][2] = 1.0; m[2][3] = 1.0;
  m[3][2] = 1.0; m[3][3] = 1.0; m[3][4] = 1.0;
  m[4][3] = 1.0; m[4][4] = 1.0; m[4][5] = 1.0;
  m[5][4] = 1.0; m[5][5] = 1.0; m[5][6] = 1.0;
  m[6][5] = 1.0; m[6][6] = 1.0; m[6][7] = 1.0;
  m[7][6] = 1.0; m[7][7] = 1.0; m[7][8] = 1.0;
  m[8][7] = 1.0; m[8][8] = 1.0; m[8][9] = 1.0;
  m[9][8] = 1.0; m[9][9] = 1.0;
  // add some more entries in random order
  m[7][3] = 1.0;
  m[6][0] = 1.0;
  m[3][8] = 1.0;
}

void testImplicitBuild()
{
  ScalarMatrix m(10,10,3,0.1,ScalarMatrix::implicit);
  buildMatrix(m);
  ScalarMatrix::CompressionStatistics stats = m.compress();
  assert(Dune::FloatCmp::eq(stats.avg,33./10.));
  assert(stats.maximum == 4);
  assert(stats.overflow_total == 4);
  setMatrix(m);
  ScalarMatrix m1(m);
}

void testImplicitBuildWithInsufficientOverflow()
{
  try {
    ScalarMatrix m(10,10,1,0,ScalarMatrix::implicit);
    // add diagonal entries + completely fill the first row with entries
    // with the current base buffer of 4 * avg, that should be enough to make
    // compress fail.
    for (int i = 0; i < 10; ++i)
      {
        m.entry(i,i) = 1.0;
        m.entry(0,i) = 1.0;
      }
    m.compress();
    assert(false && "compress() should have thrown an exception");
  } catch (Dune::ImplicitModeOverflowExhausted& e) {
    // test passed
  }
}

void testSetterInterface()
{
  ScalarMatrix m;
  m.setBuildMode(ScalarMatrix::implicit);
  m.setImplicitBuildModeParameters(3,0.1);
  m.setSize(10,10);
  buildMatrix(m);
  ScalarMatrix::CompressionStatistics stats = m.compress();
  assert(Dune::FloatCmp::eq(stats.avg,33.0/10.0));
  assert(stats.maximum == 4);
  assert(stats.overflow_total == 4);
}

void testDoubleSetSize()
{
  ScalarMatrix m;
  m.setBuildMode(ScalarMatrix::implicit);
  m.setImplicitBuildModeParameters(3,0.1);
  m.setSize(14,14);
  m.setSize(10,10);
  buildMatrix(m);
  ScalarMatrix::CompressionStatistics stats = m.compress();
  assert(Dune::FloatCmp::eq(stats.avg,33.0/10.0));
  assert(stats.maximum == 4);
  assert(stats.overflow_total == 4);
}

int testInvalidBuildModeConstructorCall()
{
  try {
    ScalarMatrix m(10,10,1,-1.0,ScalarMatrix::random);
    std::cerr<< "ERROR: Constructor should have thrown an exception!"<<std::endl;
    return 1;
  } catch (Dune::BCRSMatrixError& e) {
    // test passed
    return 0;
  }
}

int testNegativeOverflowConstructorCall()
{
  try {
    ScalarMatrix m(10,10,1,-1.0,ScalarMatrix::implicit);
    std::cerr<<"ERROR: Constructor should have thrown an exception!"<<std::endl;
    return 1;
  } catch (Dune::BCRSMatrixError& e) {
    // test passed
    return 0;
  }
}

int testInvalidSetImplicitBuildModeParameters()
{
  try {
    ScalarMatrix m;
    m.setBuildMode(ScalarMatrix::implicit);
    m.setImplicitBuildModeParameters(1,-1.0);
    std::cerr<<"ERROR: setImplicitBuildModeParameters() should have thrown an exception!"<<std::endl;
    return 1;
  } catch (Dune::BCRSMatrixError& e) {
    // test passed
    return 0;
  }
}

int testSetImplicitBuildModeParametersAfterSetSize()
{
  try {
    ScalarMatrix m;
    m.setBuildMode(ScalarMatrix::implicit);
    m.setImplicitBuildModeParameters(3,0.1);
    m.setSize(10,10);
    m.setImplicitBuildModeParameters(4,0.1);
    std::cerr<<"setImplicitBuildModeParameters() should have thrown an exception!"<<std::endl;
    return 1;
  } catch (Dune::InvalidStateException& e) {
    // test passed
    return 0;
  }
}

int testSetSizeWithNonzeroes()
{
  try {
    ScalarMatrix m;
    m.setBuildMode(ScalarMatrix::implicit);
    m.setImplicitBuildModeParameters(3,0.1);
    m.setSize(10,10,300);
    std::cerr<<"ERROR: setSize() should have thrown an exception!"<<std::endl;
    return 1;
  } catch (Dune::BCRSMatrixError& e) {
    // test passed
    return 0;
  }
}

void testCopyConstructionAndAssignment()
{
  ScalarMatrix m(10,10,3,0.1,ScalarMatrix::implicit);
  buildMatrix(m);
  m.compress();
  ScalarMatrix m2(m);
  m2 = 3.0;
  ScalarMatrix m3(m);
  m3 = m2;
  ScalarMatrix m4;
  m4 = m;
}

int testInvalidCopyConstruction()
{
  try {
    ScalarMatrix m(10,10,3,0.1,ScalarMatrix::implicit);
    buildMatrix(m);
    ScalarMatrix m2(m);
    std::cerr<<"ERROR: copy constructor should have thrown an exception!"<<std::endl;
    return 1;
  } catch (Dune::InvalidStateException& e) {
    // test passed
    return 0;
  }
}

int testInvalidCopyAssignment()
{
  ScalarMatrix m(10,10,3,0.1,ScalarMatrix::implicit);
  buildMatrix(m);
  int ret=0;
  // copy incomplete matrix into empty one
  try {
    ScalarMatrix m2;
    m2 = m;
    std::cerr<<"ERROR: operator=() should have thrown an exception!"<<std::endl;
    ++ret;
  } catch (Dune::InvalidStateException& e) {
    // test passed
  }
  // copy incomplete matrix into full one
  try {
    ScalarMatrix m2(10,10,3,0.1,ScalarMatrix::implicit);
    buildMatrix(m2);
    m2.compress();
    m2 = m;
    std::cerr<<"ERROR: operator=() should have thrown an exception!"<<std::endl;
    ++ret;
  } catch (Dune::InvalidStateException& e) {
    // test passed
  }
  // copy fully build matrix into half-built one
  m.compress();
  try {
    ScalarMatrix m2(10,10,3,0.1,ScalarMatrix::implicit);
    buildMatrix(m2);
    m2 = m;
    std::cerr<<"ERROR: operator=() should have thrown an exception!"<<std::endl;
    ++ret;
  } catch (Dune::InvalidStateException& e) {
    // test passed
  }
  return ret;
}

int testEntryConsistency()
{
  int ret=0;
  ScalarMatrix m(10,10,3,0.1,ScalarMatrix::implicit);
  if(!Dune::FloatCmp::eq(static_cast<const double&>(m.entry(0,3)),0.0))
    ret++;
  if(!Dune::FloatCmp::eq(static_cast<const double&>(m.entry(7,6)),0.0))
    ++ret;
  buildMatrix(m);
  if(!Dune::FloatCmp::eq(static_cast<const double&>(m.entry(0,3)),1.0))
    ++ret;
  if(!Dune::FloatCmp::eq(static_cast<const double&>(m.entry(7,6)),1.0))
    ++ret;
  m.entry(4,4) += 3.0;
  if(!Dune::FloatCmp::eq(static_cast<const double&>(m.entry(4,4)),4.0))
    ++ret;
  m.compress();
  if(!Dune::FloatCmp::eq(static_cast<const double&>(m[0][3]),1.0))
    ++ret;
  if(!Dune::FloatCmp::eq(static_cast<const double&>(m[7][6]),1.0))
    ++ret;
  if(!Dune::FloatCmp::eq(static_cast<const double&>(m[4][4]),4.0))
    ++ret;
  if(ret)
    std::cerr<<"ERROR: Entries are not consistent"<<std::endl;
  return ret;
}

int testEntryAfterCompress()
{
  try {
    ScalarMatrix m(10,10,3,0.1,ScalarMatrix::implicit);
    buildMatrix(m);
    m.compress();
    m.entry(3,3);
    std::cerr<<"ERROR: entry() should have thrown an exception!"<<std::endl;
    return 1;
  } catch (Dune::BCRSMatrixError& e) {
    // test passed
    return 0;
  }
}

int testBracketOperatorBeforeCompress()
{
  try {
    ScalarMatrix m(10,10,3,0.1,ScalarMatrix::implicit);
    buildMatrix(m);
    m[3][3];
    std::cerr<<"ERROR: operator[]() should have thrown an exception!"<<std::endl;
    return 1;
  } catch (Dune::BCRSMatrixError& e) {
    // test passed
    return 0;
  }
}

int testConstBracketOperatorBeforeCompress()
{
  try {
    ScalarMatrix m(10,10,3,0.1,ScalarMatrix::implicit);
    buildMatrix(m);
    const_cast<const ScalarMatrix&>(m)[3][3];
    std::cerr<<"ERROR: operator[]() should have thrown an exception!"<<std::endl;
    return 1;
  } catch (Dune::BCRSMatrixError& e) {
    // test passed
    return 0;
  }
}

void testImplicitMatrixBuilder()
{
  ScalarMatrix m(10,10,3,0.1,ScalarMatrix::implicit);
  Dune::ImplicitMatrixBuilder<ScalarMatrix> b(m);
  setMatrix(b);
  m.compress();
  setMatrix(m);
}

void testImplicitMatrixBuilderExtendedConstructor()
{
  ScalarMatrix m;
  Dune::ImplicitMatrixBuilder<ScalarMatrix> b(m,10,10,3,0.1);
  setMatrix(b);
  m.compress();
  setMatrix(m);
}

int main()
{
  int ret=0;
  try{
    testImplicitBuild();
    testImplicitBuildWithInsufficientOverflow();
    testSetterInterface();
    testDoubleSetSize();
    ret+=testInvalidBuildModeConstructorCall();
    ret+=testNegativeOverflowConstructorCall();
    ret+=testInvalidSetImplicitBuildModeParameters();
    ret+=testSetImplicitBuildModeParametersAfterSetSize();
    ret+=testSetSizeWithNonzeroes();
    testCopyConstructionAndAssignment();
    ret+=testInvalidCopyConstruction();
    ret+=testInvalidCopyAssignment();
    ret+=testEntryConsistency();
    ret+=testEntryAfterCompress();
    ret+=testBracketOperatorBeforeCompress();
    ret+=testConstBracketOperatorBeforeCompress();
    testImplicitMatrixBuilder();
    testImplicitMatrixBuilderExtendedConstructor();
  }catch(Dune::Exception& e) {
    std::cerr << e <<std::endl;
    return 1;
  }
  return ret;
}


==> anc/xt-super/dune-istl/dune/istl/test/bvectortest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include "config.h"
#include <dune/istl/bvector.hh>
#include <dune/common/fvector.hh>
#include <dune/common/poolallocator.hh>
#include <dune/common/debugallocator.hh>

template<typename T, int BS>
void assign(Dune::FieldVector<T,BS>& b, const T& i)
{

  for(int j=0; j < BS; j++)
    b[j] = i;
}


template<int BS, class A=std::allocator<void> >
int testVector()
{

  typedef Dune::FieldVector<int,BS> VectorBlock;
  typedef typename A::template rebind<VectorBlock>::other Alloc;
  typedef Dune::BlockVector<VectorBlock, Alloc> Vector;

  // empty vector
  Vector v, w, v1(20), v2(20,100);
#ifdef FAIL
  Vector v3(20,100.0);
#endif
  v.reserve(100);
  assert(100==v.capacity());
  assert(20==v1.capacity());
  assert(100==v2.capacity());
  assert(20==v1.N());
  assert(20==v2.N());

  v.resize(25);

  assert(25==v.N());

  for(typename Vector::size_type i=0; i < v.N(); ++i)
    v[i] = i;

  for(typename Vector::size_type i=0; i < v2.N(); ++i)
    v2[i] = i*10;
  w = v;


  assert(w.N()==v.N());
  assert(w.capacity()==v.capacity());

  for(typename Vector::size_type i=0; i < v.N(); ++i)
    assert(v[i] == w[i]);

  w = static_cast<const Dune::block_vector_unmanaged<VectorBlock,Alloc>&>(v);

  for(typename Vector::size_type i=0; i < w.N(); ++i)
    assert(v[i] == w[i]);

  Vector z(w);

  assert(w.N()==z.N());
  assert(w.capacity()==z.capacity());

  for(typename Vector::size_type i=0; i < w.N(); ++i)
    assert(z[i] == w[i]);

  Vector z1(static_cast<const Dune::block_vector_unmanaged<VectorBlock,Alloc>&>(v2));

  assert(v2.N()==z1.N());
  assert(v2.capacity()==z1.capacity());

  for(typename Vector::size_type i=1; i < v2.N(); ++i) {
    assert(z1[i] == v2[i]);
  }

  v.reserve(150);
  assert(150==v.capacity());
  assert(25==v.N());

  VectorBlock b;

  // check the entries
  for(typename Vector::size_type i=0; i < v.N(); ++i) {
    assign(b, (int)i);
    assert(v[i] == b);
  }

  // Try to shrink the vector
  v.reserve(v.N());

  assert(v.N()==v.capacity());

  // check the entries

  for(typename Vector::size_type i=0; i < v.N(); ++i) {
    assign(b,(int)i);
    assert(v[i] == b);
  }

  return 0;
}

void testCapacity()
{
  typedef Dune::FieldVector<double,2> SmallVector;
  typedef Dune::BlockVector<Dune::BlockVector<SmallVector> > ThreeLevelVector;
  ThreeLevelVector vec;
  vec.reserve(10);
  vec.resize(10);
  for(int i=0; i<10; ++i)
    vec[i]=Dune::BlockVector<SmallVector>(10);
  ThreeLevelVector vec1=vec;
  vec.reserve(20, true);
  vec.reserve(10, true);
  vec.reserve(5, false);
  vec.reserve(20, false);
  vec.reserve(0, true);
  vec1.reserve(0, false);
}

int main()
{
  typedef std::complex<double> value_type;
  //typedef double value_type;
  typedef Dune::FieldVector<value_type,1> VectorBlock;
  typedef Dune::BlockVector<VectorBlock> Vector;
  typedef Dune::BlockVector<Vector> VectorOfVector;
  Vector v;
  v=0;
  Dune::BlockVector<Dune::FieldVector<std::complex<double>,1> > v1;
  v1=0;
  VectorOfVector vv;
  vv.two_norm();

  int ret = 0;

  ret += testVector<1>();
  //  ret += testVector<1, Dune::PoolAllocator<void,1000000> >();
  ret += testVector<1, Dune::DebugAllocator<void> >();
  ret += testVector<3>();
  //  ret += testVector<3, Dune::PoolAllocator<void,1000000> >();
  ret += testVector<3, Dune::DebugAllocator<void> >();

  testCapacity();

  return ret;
}


==> anc/xt-super/dune-istl/dune/istl/test/complexdata.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

/**
 * \author: Marian Piatkowski, Steffen Müthing
 * \file
 * \brief Test data for complexmatrixtest.
 */

void assemblecomplexmatrix(Dune::FieldMatrix<std::complex<double>,10,10>& complexmatrix) {
  complexmatrix[0][0] = {-9.673988567513409e-01,-5.142264587405261e-01};
  complexmatrix[0][1] = {5.348995842667770e-02,5.398276725503746e-01};
  complexmatrix[0][2] = {-5.234400916488097e-01,9.412682633573508e-01};
  complexmatrix[0][3] = {3.757227805330059e-01,-6.680516673568877e-01};
  complexmatrix[0][4] = {-3.501868668711683e-02,-5.683500820623478e-01};
  complexmatrix[0][5] = {-7.936576231353253e-01,-7.478493218067332e-01};
  complexmatrix[0][6] = {-8.509403988024874e-01,9.002080633771643e-01};
  complexmatrix[0][7] = {1.466372567911807e-01,5.111616707924576e-01};
  complexmatrix[0][8] = {-2.818092625969133e-01,1.049700449709641e-01};
  complexmatrix[0][9] = {9.588682586135659e-01,4.876224144769936e-01};

  complexmatrix[1][0] = {-7.255368464279626e-01,6.083535084539808e-01};
  complexmatrix[1][1] = {-1.995427558196442e-01,7.830589040103644e-01};
  complexmatrix[1][2] = {8.044161469696165e-01,7.018395735425127e-01};
  complexmatrix[1][3] = {-1.197909447922330e-01,7.601504725218520e-01};
  complexmatrix[1][4] = {9.005047482906396e-01,8.402565074340704e-01};
  complexmatrix[1][5] = {-9.111866824846659e-03,5.209504568581238e-01};
  complexmatrix[1][6] = {-8.949414751934547e-01,4.312675960507550e-02};
  complexmatrix[1][7] = {-8.961223624162946e-01,-6.843857428451934e-01};
  complexmatrix[1][8] = {1.588599882828352e-01,-9.484830829074997e-02};
  complexmatrix[1][9] = {8.067326805585682e-01,9.671914763595870e-01};

  complexmatrix[2][0] = {-6.866418214918308e-01,-1.981112115076330e-01};
  complexmatrix[2][1] = {-4.333705079897170e-01,-2.950833054702185e-01};
  complexmatrix[2][2] = {-4.666685012479632e-01,7.952068144433233e-02};
  complexmatrix[2][3] = {6.584021866593519e-01,-3.393257406257678e-01};
  complexmatrix[2][4] = {-7.046799704919942e-01,7.621243390078305e-01};
  complexmatrix[2][5] = {9.695033300525990e-01,8.700079731037877e-01};
  complexmatrix[2][6] = {-6.475786872429674e-01,-5.198752551897780e-01};
  complexmatrix[2][7] = {9.999871421605289e-01,-5.913427786861281e-01};
  complexmatrix[2][8] = {3.747748692402499e-01,-8.007198729555680e-01};
  complexmatrix[2][9] = {3.337606691446904e-01,-5.482961891909555e-03};

  complexmatrix[3][0] = {-7.404191064370885e-01,-7.823823959484615e-01};
  complexmatrix[3][1] = {6.154490400177655e-01,8.380529479300849e-01};
  complexmatrix[3][2] = {-2.495860472552414e-01,5.204974727334908e-01};
  complexmatrix[3][3] = {-5.420636579124554e-01,7.867448291679586e-01};
  complexmatrix[3][4] = {2.821611926342180e-01,-1.360931634605365e-01};
  complexmatrix[3][5] = {3.688900337409646e-01,-2.336233375750590e-01};
  complexmatrix[3][6] = {5.955961037406681e-01,4.653088233737781e-01};
  complexmatrix[3][7] = {7.799112888890838e-01,-7.490630483948919e-01};
  complexmatrix[3][8] = {6.161597606801239e-02,5.145876647506784e-01};
  complexmatrix[3][9] = {-6.720639931373595e-01,6.600236676912865e-01};

  complexmatrix[4][0] = {9.978490360071179e-01,-5.634861893781862e-01};
  complexmatrix[4][1] = {-8.604894475361748e-01,8.986541507293722e-01};
  complexmatrix[4][2] = {2.507072828014878e-02,3.354475215708126e-01};
  complexmatrix[4][3] = {-2.992796428963913e-01,3.733398166360984e-01};
  complexmatrix[4][4] = {2.391929678801414e-01,-4.378811751668720e-01};
  complexmatrix[4][5] = {4.995417648458582e-01,-2.626729166427035e-01};
  complexmatrix[4][6] = {3.131273059701210e-01,9.348102770442190e-01};
  complexmatrix[4][7] = {9.955979986095791e-01,-8.918848446998209e-01};
  complexmatrix[4][8] = {-3.914097004530065e-01,9.844569228517157e-01};
  complexmatrix[4][9] = {7.778975003296031e-01,-8.460106383292054e-01};

  complexmatrix[5][0] = {2.586478880879683e-02,6.782244693852144e-01};
  complexmatrix[5][1] = {5.199070044420218e-02,-8.278883042875157e-01};
  complexmatrix[5][2] = {6.321286832132045e-02,-9.214393132931736e-01};
  complexmatrix[5][3] = {9.129365058210384e-01,1.772802663861217e-01};
  complexmatrix[5][4] = {5.720041960347464e-01,-3.850842525181752e-01};
  complexmatrix[5][5] = {-4.116792759912458e-01,-5.354769227725812e-01};
  complexmatrix[5][6] = {2.789166910941325e-01,5.194696837661181e-01};
  complexmatrix[5][7] = {7.410797298611513e-01,-8.553424011242308e-01};
  complexmatrix[5][8] = {1.539422251069649e-01,7.552275563381741e-01};
  complexmatrix[5][9] = {2.994139722080036e-01,-5.039117631986326e-01};

  complexmatrix[6][0] = {2.252796651913225e-01,-4.079367646053139e-01};
  complexmatrix[6][1] = {-6.155723080111539e-01,3.264538540162396e-01};
  complexmatrix[6][2] = {-1.247248068101354e-01,8.636701125016764e-01};
  complexmatrix[6][3] = {3.146080790621266e-01,7.173526518593323e-01};
  complexmatrix[6][4] = {-1.059328415924371e-01,-5.477867496888091e-01};
  complexmatrix[6][5] = {1.689770012949485e-01,-5.111745286319287e-01};
  complexmatrix[6][6] = {-8.130390456938367e-01,-7.301951766620367e-01};
  complexmatrix[6][7] = {-9.916767822539791e-01,8.461382546676968e-01};
  complexmatrix[6][8] = {4.956185927128507e-01,2.578198626906703e-01};
  complexmatrix[6][9] = {2.589594066417586e-01,-5.417260404404840e-01};

  complexmatrix[7][0] = {2.751045354060384e-01,4.857438013356852e-02};
  complexmatrix[7][1] = {7.804652050977876e-01,-3.022141295029848e-01};
  complexmatrix[7][2] = {8.616195907171906e-01,4.419046861314702e-01};
  complexmatrix[7][3] = {-1.208801610026882e-01,8.479395778141634e-01};
  complexmatrix[7][4] = {-6.249337809276458e-01,-4.475306558644077e-01};
  complexmatrix[7][5] = {-6.952204162698334e-01,4.642970317342769e-01};
  complexmatrix[7][6] = {4.042013969291935e-02,-8.435357165725602e-01};
  complexmatrix[7][7] = {1.877843584808447e-01,-6.392554685656240e-01};
  complexmatrix[7][8] = {-9.291581865070193e-01,4.956057339420570e-01};
  complexmatrix[7][9] = {4.012399294419400e-01,-3.662657250493140e-01};

  complexmatrix[8][0] = {-1.283402601854600e-02,9.455500477671390e-01};
  complexmatrix[8][1] = {-8.716573584227159e-01,-9.599539022706234e-01};
  complexmatrix[8][2] = {-4.314131938998649e-01,4.770686298036335e-01};
  complexmatrix[8][3] = {-2.031266666963355e-01,6.295337926733930e-01};
  complexmatrix[8][4] = {1.128875106167455e-01,-1.669974388401012e-01};
  complexmatrix[8][5] = {-7.490501905554208e-01,5.869407763643846e-01};
  complexmatrix[8][6] = {-8.601872044895716e-01,-5.906898274974384e-01};
  complexmatrix[8][7] = {-6.737370014534039e-01,-2.166195387098098e-01};
  complexmatrix[8][8] = {6.664770840045424e-01,8.507531023820645e-01};
  complexmatrix[8][9] = {-3.424459133960520e-01,-5.371440954213702e-01};

  complexmatrix[9][0] = {-4.149664311739459e-01,5.427153955878297e-01};
  complexmatrix[9][1] = {-8.459652545144625e-02,-8.738083233469205e-01};
  complexmatrix[9][2] = {2.799576331302327e-01,-2.919026405047171e-01};
  complexmatrix[9][3] = {3.684370505476542e-01,8.219440615838134e-01};
  complexmatrix[9][4] = {-6.607858276277714e-01,8.136078677203542e-01};
  complexmatrix[9][5] = {-6.717961326575820e-01,4.901427782560432e-01};
  complexmatrix[9][6] = {-7.715905321629679e-02,6.393545603562867e-01};
  complexmatrix[9][7] = {8.260533548081541e-01,6.393903054480397e-01};
  complexmatrix[9][8] = {7.465426855471649e-01,6.620750816827989e-01};
  complexmatrix[9][9] = {-8.516780602986357e-01,2.661443870822640e-01};
}

void assemblecomplexsol(Dune::FieldVector<std::complex<double>,10>& complexsol) {
  complexsol[0] = {6.803754343094190e-01,-2.112341463618139e-01};
  complexsol[1] = {5.661984475172117e-01,5.968800669521466e-01};
  complexsol[2] = {8.232947158735686e-01,-6.048972614132321e-01};
  complexsol[3] = {-3.295544885702220e-01,5.364591896238080e-01};
  complexsol[4] = {-4.444505783936245e-01,1.079399115908610e-01};
  complexsol[5] = {-4.520589627567950e-02,2.577418495238488e-01};
  complexsol[6] = {-2.704310544163133e-01,2.680182039123102e-02};
  complexsol[7] = {9.044594503494257e-01,8.323901360074013e-01};
  complexsol[8] = {2.714234559198019e-01,4.345938588653662e-01};
  complexsol[9] = {-7.167948892883933e-01,2.139377525141173e-01};
}

void assemblehermitianmatrix(Dune::FieldMatrix<std::complex<double>,10,10>& hermitianmatrix) {
  hermitianmatrix[0][0] = {7.197903669889858e+00,0.000000000000000e+00};
  hermitianmatrix[0][1] = {-3.796134060556492e+00,3.378779614117114e-01};
  hermitianmatrix[0][2] = {-7.792613368410124e-01,-2.029495926144751e+00};
  hermitianmatrix[0][3] = {2.424358093154745e-01,-5.210063258489648e-01};
  hermitianmatrix[0][4] = {1.215783110733711e+00,-2.010080764899121e+00};
  hermitianmatrix[0][5] = {2.007393091095153e+00,1.261146874742959e+00};
  hermitianmatrix[0][6] = {8.400538096522401e-01,3.556657457954513e-01};
  hermitianmatrix[0][7] = {-5.366239926352748e-01,1.065157738997571e+00};
  hermitianmatrix[0][8] = {-3.100062250221378e-01,-1.853912328045908e-01};
  hermitianmatrix[0][9] = {-1.369506171548954e-01,-2.191920974481131e+00};

  hermitianmatrix[1][0] = {-3.796134060556492e+00,-3.378779614117114e-01};
  hermitianmatrix[1][1] = {8.177347822939913e+00,0.000000000000000e+00};
  hermitianmatrix[1][2] = {3.423679740643685e+00,-8.327540053361566e-01};
  hermitianmatrix[1][3] = {-5.738847217530769e-01,1.285746142919267e+00};
  hermitianmatrix[1][4] = {-1.000317599806714e+00,-1.686041686108639e+00};
  hermitianmatrix[1][5] = {-2.161820121002458e+00,-2.291203709707303e+00};
  hermitianmatrix[1][6] = {3.311679204788015e+00,-1.703242106082667e-01};
  hermitianmatrix[1][7] = {1.566275624302893e-03,2.355130514323052e-01};
  hermitianmatrix[1][8] = {-2.052276321346663e+00,7.263179682041794e-01};
  hermitianmatrix[1][9] = {6.517140901693339e-01,-5.382604520819103e-01};

  hermitianmatrix[2][0] = {-7.792613368410124e-01,2.029495926144751e+00};
  hermitianmatrix[2][1] = {3.423679740643685e+00,8.327540053361566e-01};
  hermitianmatrix[2][2] = {6.099598957224000e+00,0.000000000000000e+00};
  hermitianmatrix[2][3] = {9.363518872122267e-01,2.431336243539179e+00};
  hermitianmatrix[2][4] = {-4.512089463662358e-01,4.768094168245564e-01};
  hermitianmatrix[2][5] = {-7.197164862085857e-01,1.030153878182087e+00};
  hermitianmatrix[2][6] = {-1.681901621557627e-01,1.939031624543862e+00};
  hermitianmatrix[2][7] = {-3.685384612851221e-01,8.749011852426078e-01};
  hermitianmatrix[2][8] = {-3.309499218189973e-01,6.471561610525622e-01};
  hermitianmatrix[2][9] = {1.117932973970579e+00,-1.250965917379453e+00};

  hermitianmatrix[3][0] = {2.424358093154745e-01,5.210063258489648e-01};
  hermitianmatrix[3][1] = {-5.738847217530769e-01,-1.285746142919267e+00};
  hermitianmatrix[3][2] = {9.363518872122267e-01,-2.431336243539179e+00};
  hermitianmatrix[3][3] = {6.331005113267439e+00,0.000000000000000e+00};
  hermitianmatrix[3][4] = {-2.993398678694307e-01,-2.546975173854160e-02};
  hermitianmatrix[3][5] = {6.807164931619119e-01,6.842214609887675e-01};
  hermitianmatrix[3][6] = {-1.585628344826376e+00,5.718554836282774e-01};
  hermitianmatrix[3][7] = {-3.977057407423769e-01,6.989648283164356e-01};
  hermitianmatrix[3][8] = {3.474749763656946e+00,-9.804983433454130e-01};
  hermitianmatrix[3][9] = {3.837829404449155e-01,2.955801965170571e-01};

  hermitianmatrix[4][0] = {1.215783110733711e+00,2.010080764899121e+00};
  hermitianmatrix[4][1] = {-1.000317599806714e+00,1.686041686108639e+00};
  hermitianmatrix[4][2] = {-4.512089463662358e-01,-4.768094168245564e-01};
  hermitianmatrix[4][3] = {-2.993398678694307e-01,2.546975173854160e-02};
  hermitianmatrix[4][4] = {5.782508877722716e+00,0.000000000000000e+00};
  hermitianmatrix[4][5] = {2.352248681811305e+00,-1.915408924791806e+00};
  hermitianmatrix[4][6] = {-5.050140077330580e-02,1.720340837323670e+00};
  hermitianmatrix[4][7] = {-1.384292690960728e+00,-1.610641396488195e+00};
  hermitianmatrix[4][8] = {-1.497233786162651e+00,-7.140793387576246e-01};
  hermitianmatrix[4][9] = {2.644285604378166e+00,1.537531467522439e+00};

  hermitianmatrix[5][0] = {2.007393091095153e+00,-1.261146874742959e+00};
  hermitianmatrix[5][1] = {-2.161820121002458e+00,2.291203709707303e+00};
  hermitianmatrix[5][2] = {-7.197164862085857e-01,-1.030153878182087e+00};
  hermitianmatrix[5][3] = {6.807164931619119e-01,-6.842214609887675e-01};
  hermitianmatrix[5][4] = {2.352248681811305e+00,1.915408924791806e+00};
  hermitianmatrix[5][5] = {6.708789570096198e+00,0.000000000000000e+00};
  hermitianmatrix[5][6] = {-9.395295739035217e-01,5.542147306633838e-01};
  hermitianmatrix[5][7] = {6.376861664858158e-02,-1.078862327434092e+00};
  hermitianmatrix[5][8] = {-6.072363218363827e-01,-2.568973945662960e+00};
  hermitianmatrix[5][9] = {5.604196275925352e-01,7.924409894223814e-01};

  hermitianmatrix[6][0] = {8.400538096522401e-01,-3.556657457954513e-01};
  hermitianmatrix[6][1] = {3.311679204788015e+00,1.703242106082667e-01};
  hermitianmatrix[6][2] = {-1.681901621557627e-01,-1.939031624543862e+00};
  hermitianmatrix[6][3] = {-1.585628344826376e+00,-5.718554836282774e-01};
  hermitianmatrix[6][4] = {-5.050140077330580e-02,-1.720340837323670e+00};
  hermitianmatrix[6][5] = {-9.395295739035217e-01,-5.542147306633838e-01};
  hermitianmatrix[6][6] = {8.328660025951734e+00,0.000000000000000e+00};
  hermitianmatrix[6][7] = {1.911840958553550e+00,-3.724184659980277e+00};
  hermitianmatrix[6][8] = {1.137677844325891e-01,5.604277205039606e-01};
  hermitianmatrix[6][9] = {-7.313018555728619e-01,-8.468371873228848e-01};

  hermitianmatrix[7][0] = {-5.366239926352748e-01,-1.065157738997571e+00};
  hermitianmatrix[7][1] = {1.566275624302893e-03,-2.355130514323052e-01};
  hermitianmatrix[7][2] = {-3.685384612851221e-01,-8.749011852426078e-01};
  hermitianmatrix[7][3] = {-3.977057407423769e-01,-6.989648283164356e-01};
  hermitianmatrix[7][4] = {-1.384292690960728e+00,1.610641396488195e+00};
  hermitianmatrix[7][5] = {6.376861664858158e-02,1.078862327434092e+00};
  hermitianmatrix[7][6] = {1.911840958553550e+00,3.724184659980277e+00};
  hermitianmatrix[7][7] = {1.087602223303330e+01,0.000000000000000e+00};
  hermitianmatrix[7][8] = {-1.711803279506748e+00,8.772768099603478e-03};
  hermitianmatrix[7][9] = {-8.661271304690032e-02,7.620932443208487e-01};

  hermitianmatrix[8][0] = {-3.100062250221378e-01,1.853912328045908e-01};
  hermitianmatrix[8][1] = {-2.052276321346663e+00,-7.263179682041794e-01};
  hermitianmatrix[8][2] = {-3.309499218189973e-01,-6.471561610525622e-01};
  hermitianmatrix[8][3] = {3.474749763656946e+00,9.804983433454130e-01};
  hermitianmatrix[8][4] = {-1.497233786162651e+00,7.140793387576246e-01};
  hermitianmatrix[8][5] = {-6.072363218363827e-01,2.568973945662960e+00};
  hermitianmatrix[8][6] = {1.137677844325891e-01,-5.604277205039606e-01};
  hermitianmatrix[8][7] = {-1.711803279506748e+00,-8.772768099603478e-03};
  hermitianmatrix[8][8] = {6.476008026107579e+00,0.000000000000000e+00};
  hermitianmatrix[8][9] = {-2.937196022651017e+00,4.075385476181479e-01};

  hermitianmatrix[9][0] = {-1.369506171548954e-01,2.191920974481131e+00};
  hermitianmatrix[9][1] = {6.517140901693339e-01,5.382604520819103e-01};
  hermitianmatrix[9][2] = {1.117932973970579e+00,1.250965917379453e+00};
  hermitianmatrix[9][3] = {3.837829404449155e-01,-2.955801965170571e-01};
  hermitianmatrix[9][4] = {2.644285604378166e+00,-1.537531467522439e+00};
  hermitianmatrix[9][5] = {5.604196275925352e-01,-7.924409894223814e-01};
  hermitianmatrix[9][6] = {-7.313018555728619e-01,8.468371873228848e-01};
  hermitianmatrix[9][7] = {-8.661271304690032e-02,-7.620932443208487e-01};
  hermitianmatrix[9][8] = {-2.937196022651017e+00,-4.075385476181479e-01};
  hermitianmatrix[9][9] = {7.264295214773998e+00,0.000000000000000e+00};
}


==> anc/xt-super/dune-istl/dune/istl/test/complexmatrixtest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
/**
 * \author: Marian Piatkowski, Steffen Müthing
 * \file
 * \brief Test MINRES and GMRes for complex matrices and complex rhs.
 */

#if HAVE_CONFIG_H
#include "config.h"
#endif

#include <complex>

#include <dune/common/fvector.hh>
#include <dune/common/fmatrix.hh>
#include <dune/istl/operators.hh>
#include <dune/istl/solvers.hh>
#include <dune/istl/preconditioners.hh>
#include "complexdata.hh"

typedef std::complex<double> FIELD_TYPE;


int main(int argc, char** argv)
{

  try {

    std::size_t N = 3;
    const int maxIter = int(N*N*N*N);
    const double reduction = 1e-16;

    std::cout << "============================================" << '\n'
              << "starting solver tests with complex matrices and complex rhs... "
              << std::endl
              << std::endl;

    std::cout << "============================================" << '\n'
              << "solving system with Hilbert matrix of size 10 times imaginary unit... "
              << std::endl
              << std::endl;

    Dune::FieldMatrix<std::complex<double>,10,10> hilbertmatrix;
    for(int i=0; i<10; i++) {
      for(int j=0; j<10; j++) {
        std::complex<double> temp(0.0,1./(i+j+1));
        hilbertmatrix[i][j] = temp;
      }
    }

    Dune::FieldVector<std::complex<double>,10> hilbertsol(1.0);
    Dune::FieldVector<std::complex<double>,10> hilbertiter(0.0);
    Dune::MatrixAdapter<Dune::FieldMatrix<std::complex<double>,10,10>,Dune::FieldVector<std::complex<double>,10>,Dune::FieldVector<std::complex<double>,10> > hilbertadapter(hilbertmatrix);

    Dune::FieldVector<std::complex<double>,10> hilbertrhs(0.0);
    hilbertadapter.apply(hilbertsol,hilbertrhs);

    Dune::Richardson<Dune::FieldVector<std::complex<double>,10>,Dune::FieldVector<std::complex<double>,10> > noprec(1.0);

    Dune::RestartedGMResSolver<Dune::FieldVector<std::complex<double>,10> > realgmrestest(hilbertadapter,noprec,reduction,maxIter,maxIter,2);
    Dune::InverseOperatorResult stat;
    realgmrestest.apply(hilbertiter,hilbertrhs,stat);

    std::cout << hilbertiter << std::endl;
    // error of solution
    hilbertiter -= hilbertsol;
    std::cout << "error of solution with GMRes:" << std::endl;
    std::cout << hilbertiter.two_norm() << std::endl;

    std::cout << "============================================" << '\n'
              << "solving system with complex matrix of size 10" << '\n'
              << "randomly generated with the Eigen library... "
              << std::endl << std::endl;

    Dune::FieldMatrix<std::complex<double>,10,10> complexmatrix(0.0), hermitianmatrix(0.0);
    Dune::FieldVector<std::complex<double>,10> complexsol, complexrhs(0.0), complexiter(0.0);

    // assemble randomly generated matrices from Eigen
    assemblecomplexmatrix(complexmatrix);
    assemblecomplexsol(complexsol);
    assemblehermitianmatrix(hermitianmatrix);

    Dune::MatrixAdapter<Dune::FieldMatrix<std::complex<double>,10,10>,Dune::FieldVector<std::complex<double>,10>,Dune::FieldVector<std::complex<double>,10> > complexadapter(complexmatrix), hermitianadapter(hermitianmatrix);

    Dune::SeqJac<Dune::FieldMatrix<std::complex<double>,10,10>,Dune::FieldVector<std::complex<double>,10>,Dune::FieldVector<std::complex<double>,10>,0> complexjacprec(complexmatrix,1,1.0);
    Dune::Richardson<Dune::FieldVector<std::complex<double>,10>,Dune::FieldVector<std::complex<double>,10> > complexnoprec(1.0);

    Dune::RestartedGMResSolver<Dune::FieldVector<std::complex<double>,10> > complexgmrestest(complexadapter,complexnoprec,1e-12,maxIter,maxIter*maxIter,2);

    complexadapter.apply(complexsol,complexrhs);
    complexgmrestest.apply(complexiter,complexrhs,stat);

    std::cout << complexiter << std::endl;
    // error of solution
    complexiter -= complexsol;
    std::cout << "error of solution with GMRes: " << complexiter.two_norm() << std::endl;

    std::cout << "============================================" << '\n'
              << "solving system with hermitian matrix of size 10" << '\n'
              << "randomly generated with the Eigen libary... "
              << std::endl << std::endl;

    Dune::RestartedGMResSolver<Dune::FieldVector<std::complex<double>,10> > hermitiangmrestest(hermitianadapter,complexnoprec,1e-12,maxIter,maxIter*maxIter,2);
    Dune::MINRESSolver<Dune::FieldVector<std::complex<double>,10> > complexminrestest(hermitianadapter,complexnoprec,1e-12,maxIter,2);

    complexiter = 0.0;
    hermitianadapter.apply(complexsol,complexrhs);
    hermitiangmrestest.apply(complexiter,complexrhs,stat);

    std::cout << complexiter << std::endl;
    // error of solution
    complexiter -= complexsol;
    std::cout << "error of solution with GMRes: " << complexiter.two_norm() << std::endl;

    complexiter = 0.0;
    hermitianadapter.apply(complexsol,complexrhs);
    complexminrestest.apply(complexiter,complexrhs,stat);

    std::cout << complexiter << std::endl;
    // error of solution
    complexiter-= complexsol;
    std::cout << "error of solution with MinRes: " << complexiter.two_norm() << std::endl;

    return 0;

  } catch (Dune::Exception& e) {
    std::cerr << "DUNE reported an exception: " << e << std::endl;
    return 1;
  } catch (std::exception& e) {
    std::cerr << "C++ reported an exception: " << e.what() << std::endl;
    return 2;
  } catch (...) {
    std::cerr << "Unknown exception encountered!" << std::endl;
    return 3;
  }
}


==> anc/xt-super/dune-istl/dune/istl/test/complexrhstest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
/**
 * \author: Matthias Wohlmuth
 * \file
 * \brief Test different solvers and preconditioners for
 *        \f$A*x = b\f$ with \f$A\f$ being a \f$N^2 \times N^2\f$
 *        Laplacian and \f$b\f$ a complex valued rhs.
 */

#if HAVE_CONFIG_H
#include "config.h"
#endif
#include <complex>

#include <dune/istl/bvector.hh>
#include <dune/istl/operators.hh>
#include <dune/istl/solvers.hh>
#include <dune/istl/preconditioners.hh>
#include "laplacian.hh"

#if HAVE_SUPERLU
#include <dune/istl/superlu.hh>
static_assert(SUPERLU_NTYPE == 3,
  "If SuperLU is selected for complex rhs test, then SUPERLU_NTYPE must be set to 3 (std::complex<double>)!");
#endif

typedef std::complex<double> FIELD_TYPE;

/**
 * \brief Test different solvers and preconditioners for
 *        \f$A*x = b\f$ with \f$A\f$ being a \f$N^2 \times N^2\f$
 *        Laplacian and \f$b\f$ a complex valued rhs.
 *
 * The rhs and reference solutions were computed using the following matlab code:
 * \code
    N=3;
    A = full(gallery('poisson',N)); % create poisson matrix

    % find a solution consiting of complex integers
    indVec = (0:(N*N-1))',
    iVec = complex(0,1).^indVec + indVec,
    x0 = iVec .* indVec,

    % compute corresponding rhs
    b = A * x0,

    % solve system using different solvers
    xcg = pcg(A,b),
    x = A \ b,
    xgmres = gmres(A,b)
 * \endcode
 */
template<class Operator, class Vector>
class SolverTest
{
public:
  SolverTest(Operator & op, Vector & rhs, Vector & x0, double maxError = 1e-10)
  : m_op(op),
    m_x(rhs),
    m_x0(x0),
    m_b(rhs),
    m_rhs(rhs),
    m_maxError(maxError),
    m_numTests(0),
    m_numFailures(0)
  {
    std::cout << "SolverTest uses rhs: " << std::endl
      << m_rhs << std::endl
      << "and expects the solultion: " << m_x0 << std::endl << std::endl;
  }

  template<class Solver>
  bool operator() (Solver & solver)
  {
    m_b = m_rhs;
    m_x = 0;
    solver.apply(m_x, m_b, m_res);
    std::cout << "Defect reduction is " << m_res.reduction << std::endl;
    std::cout << "Computed solution is: " << std::endl;
    std::cout << m_x << std::endl;
    m_b = m_x0;
    m_b -= m_x;
    const double errorNorm = m_b.two_norm();
    std::cout << "Error = " << errorNorm << std::endl;
    ++m_numTests;
    if(errorNorm > m_maxError)
    {
      std::cout << "SolverTest did not converge!" << std::endl;
      ++m_numFailures;
      return false;
    }
    return true;
  }

  int getNumTests() const
  {
    return m_numTests;
  }

  int getNumFailures() const
  {
    return m_numFailures;
  }

private:
  const Operator & m_op;
  Vector m_x, m_x0, m_b;
  const Vector m_rhs;
  double m_maxError;
  int m_numTests, m_numFailures;
  Dune::InverseOperatorResult m_res;
};

int main(int argc, char** argv)
{
  const int BS = 1;
  std::size_t N = 3;

  const int maxIter = int(N*N*N*N);
  const double reduction = 1e-16;

  if (argc > 1)
    N = atoi(argv[1]);
  std::cout<<"testing for N="<<N<<" BS="<<1<<std::endl;

  typedef Dune::FieldMatrix<FIELD_TYPE,BS,BS> MatrixBlock;
  typedef Dune::BCRSMatrix<MatrixBlock> BCRSMat;
  typedef Dune::FieldVector<FIELD_TYPE,BS> VectorBlock;
  typedef Dune::BlockVector<VectorBlock> Vector;
  typedef Dune::MatrixAdapter<BCRSMat,Vector,Vector> Operator;

  BCRSMat mat;
  Operator fop(mat);
  Vector b(N*N), b0(N*N), x0(N*N), x(N*N), error(N*N);

  setupLaplacian(mat,N);

  typedef Vector::Iterator VectorIterator;

  FIELD_TYPE count(0);

  const FIELD_TYPE I(0.,1.); // complex case

  for (VectorIterator it = x0.begin(); it != x0.end(); ++it)
  {
    *it = (count + std::pow(I,count))*count;
    count = count + 1.;
  }
  std::cout << "x0 = " << x0 << std::endl;

  mat.mv(x0,b);

  std::cout << "b = " << b << std::endl;
  b0 = b;
  x = 0;

  Dune::Timer watch;

  watch.reset();

  // create Dummy Preconditioner
  typedef Dune::Richardson<Vector,Vector> DummyPreconditioner;

  typedef Dune::SeqJac<BCRSMat,Vector,Vector> JacobiPreconditioner;
  typedef Dune::SeqGS<BCRSMat,Vector,Vector> GaussSeidelPreconditioner;
  typedef Dune::SeqSOR<BCRSMat,Vector,Vector> SORPreconditioner;
  typedef Dune::SeqSSOR<BCRSMat,Vector,Vector> SSORPreconditioner;

  const double maxError(1e-10);

  SolverTest<Operator,Vector> solverTest(fop,b0,x0,maxError);

  DummyPreconditioner dummyPrec(1.);

  const FIELD_TYPE relaxFactor(1.);
  JacobiPreconditioner jacobiPrec1(mat,1,relaxFactor);
  JacobiPreconditioner jacobiPrec2(mat,maxIter,relaxFactor);

  GaussSeidelPreconditioner gsPrec1(mat,1,relaxFactor);
  GaussSeidelPreconditioner gsPrec2(mat,maxIter,relaxFactor);

  SORPreconditioner sorPrec1(mat,1,relaxFactor);
  SORPreconditioner sorPrec2(mat,maxIter,relaxFactor);
  SSORPreconditioner ssorPrec1(mat,1,relaxFactor);
  SSORPreconditioner ssorPrec2(mat,maxIter,relaxFactor);

#if HAVE_SUPERLU
  Dune::SuperLU<BCRSMat> solverSuperLU(mat, true);
  std::cout << "SuperLU converged:  "<< solverTest(solverSuperLU) << std::endl <<  std::endl;
#endif

  typedef  Dune::GradientSolver<Vector> GradientSolver;
  GradientSolver solverGradient(fop,dummyPrec, reduction, maxIter, 1);
  std::cout << "GradientSolver with identity preconditioner converged: " << solverTest(solverGradient) << std::endl <<  std::endl;

  typedef  Dune::CGSolver<Vector> CG;
  CG solverCG(fop,dummyPrec, reduction, maxIter, 1);
  std::cout << "CG with identity preconditioner converged: " << solverTest(solverCG) << std::endl <<  std::endl;

  typedef  Dune::BiCGSTABSolver<Vector> BiCG;
  BiCG solverBiCG(fop,dummyPrec, reduction, maxIter, 1);
  std::cout << "BiCGStab with identity preconditioner converged: " <<  solverTest(solverBiCG) << std::endl <<  std::endl;

  typedef  Dune::LoopSolver<Vector> JacobiSolver;
  JacobiSolver solverJacobi1(fop,jacobiPrec1,reduction,maxIter,1);
  std::cout << "LoopSolver with a single Jacobi iteration as preconditioner converged: " << solverTest(solverJacobi1)  << std::endl <<  std::endl;

  typedef  Dune::LoopSolver<Vector> JacobiSolver;
  JacobiSolver solverJacobi2(fop,jacobiPrec2,reduction,maxIter,1);
  std::cout << "LoopSolver with multiple Jacobi iteration as preconditioner converged: " << solverTest(solverJacobi2)  << std::endl <<  std::endl;

  typedef  Dune::LoopSolver<Vector> GaussSeidelSolver;
  GaussSeidelSolver solverGaussSeidel1(fop,gsPrec1,reduction,maxIter,1);
  std::cout << "LoopSolver with a single GaussSeidel iteration as preconditioner converged: " << solverTest(solverGaussSeidel1)  << std::endl <<  std::endl;

  typedef  Dune::LoopSolver<Vector> GaussSeidelSolver;
  GaussSeidelSolver solverGaussSeidel2(fop,gsPrec2,reduction,maxIter,1);
  std::cout << "LoopSolver with multiple GaussSeidel iterations as preconditioner converged: " << solverTest(solverGaussSeidel2) << std::endl <<  std::endl;

  typedef  Dune::LoopSolver<Vector> SORSolver;
  SORSolver solverSOR1(fop,sorPrec1,reduction,maxIter,1);
  std::cout << "LoopSolver with a single SOR iteration as preconditioner converged: " << solverTest(solverSOR1)  << std::endl <<  std::endl;

  typedef  Dune::LoopSolver<Vector> SORSolver;
  SORSolver solverSOR2(fop,sorPrec2,reduction,maxIter,1);
  std::cout << "LoopSolver with multiple SOR iterations as preconditioner converged: " << solverTest(solverSOR2)  << std::endl <<  std::endl;

  typedef  Dune::LoopSolver<Vector> SSORSolver;
  SSORSolver solverSSOR1(fop,ssorPrec1,reduction,maxIter,1);
  std::cout << "LoopSolver with a single SSOR iteration as preconditioner converged: " << solverTest(solverSOR2)  << std::endl <<  std::endl;

  typedef  Dune::LoopSolver<Vector> SSORSolver;
  SSORSolver solverSSOR2(fop,ssorPrec2,reduction,maxIter,1);
  std::cout << "LoopSolver with multiple SSOR iterations as preconditioner converged: " << solverTest(solverSSOR2)  << std::endl <<  std::endl;

  typedef Dune::MINRESSolver<Vector> MINRES;
  MINRES solverMINRES(fop,dummyPrec, reduction, maxIter, 1);
  std::cout << "MINRES with identity preconditioner converged: " << solverTest(solverMINRES)  << std::endl <<  std::endl;

  typedef Dune::RestartedGMResSolver<Vector> GMRES;
  GMRES solverGMRES(fop,dummyPrec, reduction, maxIter, maxIter*maxIter, 1);
  std::cout << "GMRES with identity preconditioner converged: " << solverTest(solverGMRES)  << std::endl <<  std::endl;

  const int testCount = solverTest.getNumTests();
  const int errorCount = solverTest.getNumFailures();
  std::cout << "Tested " << testCount << " different solvers or preconditioners " << " for a laplacian with complex rhs. " << testCount -  errorCount << " out of " << testCount << " solvers converged! " << std::endl << std::endl;

  return errorCount;
}


==> anc/xt-super/dune-istl/dune/istl/test/dotproducttest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include "config.h"
#include <dune/istl/bvector.hh>
#include <dune/istl/vbvector.hh>
#include <dune/common/fvector.hh>
#include <dune/common/classname.hh>

// scalar ordering doesn't work for complex numbers
template <class RealBlockVector, class ComplexBlockVector>
int  DotProductTest(const size_t numBlocks,const size_t blockSizeOrCapacity) {
  typedef typename RealBlockVector::field_type rt;
  typedef typename ComplexBlockVector::field_type ct;
  const rt myEps((rt)1e-6);

  static_assert(Dune::is_same< typename Dune::FieldTraits<rt>::real_type, rt>::value,
                "DotProductTest requires real data type for first block vector!");

  const bool secondBlockIsComplex = !Dune::is_same< typename Dune::FieldTraits<ct>::real_type, ct>::value;

  const ct complexSign = secondBlockIsComplex ? -1. : 1.;
  // avoid constructor ct(0.,1.)
  const ct I = secondBlockIsComplex ? std::sqrt(ct(-1.)) : ct(1.); // imaginary unit

  typedef typename RealBlockVector::size_type size_type;

  // empty vectors
  RealBlockVector one(numBlocks,blockSizeOrCapacity);
  ComplexBlockVector iVec(numBlocks,blockSizeOrCapacity);

  const size_type blockSize = one[0].size();

  assert(numBlocks==one.N());
  assert(numBlocks==iVec.N());
  const size_type length = numBlocks * blockSize; // requires innter block size of VariableBlockVector to be 1!

  ct ctlength = ct(length);

  std::cout << __func__ << "\t \t ( " << Dune::className(one) << " and \n \t \t \t   " << Dune::className(iVec) << " )" << std::endl << std::endl;

  // initialize vectors with data
  for(size_type i=0; i < numBlocks; ++i) {
    for(size_type j=0; j < blockSize; ++j) {
      one[i][j] = 1.;
      iVec[i][j] = I;
    }
  }

  ct result = ct();

  // blockwise dot tests
  result = ct();
  for(size_type i=0; i < numBlocks; ++i) {
    result += dot(one[i],one[i]) + one[i].dot(one[i]);
  }

  assert(std::abs(result-ct(2)*ctlength)<= myEps);

  result = ct();
  for(size_type i=0; i < numBlocks; ++i) {
    result += dot(iVec[i],iVec[i])+ (iVec[i]).dot(iVec[i]);
  }

  assert(std::abs(result-ct(2)*ctlength)<= myEps);

  // blockwise dotT / operator * tests
  result = ct();
  for(size_type i=0; i < numBlocks; ++i) {
    result += dotT(one[i],one[i]) + one[i]*one[i];
  }

  assert(std::abs(result-ct(2)*ctlength)<= myEps);

  result = ct();
  for(size_type i=0; i < numBlocks; ++i) {
    result += dotT(iVec[i],iVec[i]) + iVec[i]*iVec[i];
  }

  assert(std::abs(result-complexSign*ct(2)*ctlength)<= myEps);

  // global operator * tests
  result = one*one +  dotT(one,one);

  assert(std::abs(result-ct(2)*ctlength)<= myEps);

  result = iVec*iVec + dotT(iVec,iVec);

  assert(std::abs(result-complexSign*ct(2)*ctlength)<= myEps);

  // global operator dot(,) tests
  result = one.dot(one)  +  dot(one,one);

  assert(std::abs(result-ct(2)*ctlength)<= myEps);
  result = iVec.dot(iVec) + dot(iVec,iVec);

  assert(std::abs(result-ct(2)*ctlength)<= myEps);

  // mixed global dotT tests
  result = iVec*one + one*iVec + dotT(one,iVec) + dotT(iVec,one);

  assert(std::abs(result-ct(4)*ctlength*I)<= myEps);

  // mixed global dot tests
  result = iVec.dot(one) + dot(iVec,one);

  assert(std::abs(result-ct(2)*complexSign*ctlength*I)<= myEps);
  result = one.dot(iVec) + dot(one,iVec);

  assert(std::abs(result-ct(2)*ctlength*I)<= myEps);

  return 0;
}


int main()
{
  int ret = 0;
  const size_t BlockSize = 5;
  const size_t numBlocks = 10;
  const size_t capacity = BlockSize * numBlocks * 2; // use capacity here, that we can use the a constructor taking two integers  for both BlockVector and VariableBlockVector

  ret += DotProductTest<Dune::BlockVector<Dune::FieldVector<int,BlockSize> >, Dune::BlockVector<Dune::FieldVector<std::complex<int>,BlockSize> > >  (numBlocks,capacity);
  ret += DotProductTest<Dune::VariableBlockVector<Dune::FieldVector<int,1> >, Dune::VariableBlockVector<Dune::FieldVector<std::complex<int>,1> > >  (numBlocks,BlockSize);

  ret += DotProductTest<Dune::BlockVector<Dune::FieldVector<int,BlockSize> >, Dune::BlockVector<Dune::FieldVector<int,BlockSize> > >  (numBlocks,capacity);
  ret += DotProductTest<Dune::VariableBlockVector<Dune::FieldVector<int,1> >, Dune::VariableBlockVector<Dune::FieldVector<int,1> > >  (numBlocks,1);

  ret += DotProductTest<Dune::BlockVector<Dune::FieldVector<float,BlockSize> >, Dune::BlockVector<Dune::FieldVector<std::complex<float>,BlockSize> > >  (numBlocks,capacity);
  ret += DotProductTest<Dune::VariableBlockVector<Dune::FieldVector<float,1> >, Dune::VariableBlockVector<Dune::FieldVector<std::complex<float>,1> > >  (numBlocks,BlockSize);

  ret += DotProductTest<Dune::BlockVector<Dune::FieldVector<float,BlockSize> >, Dune::BlockVector<Dune::FieldVector<float,BlockSize> > >  (numBlocks,capacity);
  ret += DotProductTest<Dune::VariableBlockVector<Dune::FieldVector<float,1> >, Dune::VariableBlockVector<Dune::FieldVector<float,1> > >  (numBlocks,1);

  ret += DotProductTest<Dune::BlockVector<Dune::FieldVector<double,BlockSize> >, Dune::BlockVector<Dune::FieldVector<std::complex<double>,BlockSize> > >  (numBlocks,capacity);
  ret += DotProductTest<Dune::VariableBlockVector<Dune::FieldVector<double,1> >, Dune::VariableBlockVector<Dune::FieldVector<std::complex<double>,1> > >  (numBlocks,BlockSize);

  ret += DotProductTest<Dune::BlockVector<Dune::FieldVector<double,BlockSize> >, Dune::BlockVector<Dune::FieldVector<double,BlockSize> > >  (numBlocks,capacity);
  ret += DotProductTest<Dune::VariableBlockVector<Dune::FieldVector<double,1> >, Dune::VariableBlockVector<Dune::FieldVector<double,1> > >  (numBlocks,BlockSize);

  return ret;
}


==> anc/xt-super/dune-istl/dune/istl/test/inverseoperator2prectest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include "config.h"
#include<dune/istl/bvector.hh>
#include<dune/istl/superlu.hh>
#include<dune/istl/preconditioners.hh>
#include<dune/istl/solvers.hh>
#include<dune/istl/operators.hh>
#include <dune/common/fmatrix.hh>
#include <dune/common/fvector.hh>
#include "laplacian.hh"

int main(int argc, char** argv)
{
  const int BS=1;
  int N=100;

  if(argc>1)
    N = atoi(argv[1]);
  std::cout<<"testing for N="<<N<<" BS="<<1<<std::endl;

  typedef Dune::FieldMatrix<double,BS,BS> MatrixBlock;
  typedef Dune::BCRSMatrix<MatrixBlock> BCRSMat;
  typedef Dune::FieldVector<double,BS> VectorBlock;
  typedef Dune::BlockVector<VectorBlock> BVector;
  typedef Dune::MatrixAdapter<BCRSMat,BVector,BVector> Operator;

  BCRSMat mat;
  Operator fop(mat);
  BVector b(N*N), x(N*N);

  setupLaplacian(mat,N);
  b=0;
  x=100;

  Dune::InverseOperatorResult res, res1;
  x=1;
  mat.mv(x, b);
  x=0;
  Dune::SeqJac<BCRSMat,BVector,BVector> prec0(mat, 1,1.0);
  const int category = Dune::SeqJac<BCRSMat,BVector,BVector>::category;
  Dune::LoopSolver<BVector> solver0(fop, prec0, 1e-3,10,0);
  Dune::InverseOperator2Preconditioner<Dune::LoopSolver<BVector>,category >
    prec(solver0);
  Dune::LoopSolver<BVector> solver(fop, prec, 1e-8,10,2);
  solver.apply(x,b,res);

  x=1;
  mat.mv(x, b);
  x=0;
  std::cout<<"solver1"<<std::endl;
  Dune::LoopSolver<BVector> solver1(fop, prec0, 1e-8,100,2);
  solver1.apply(x,b,res1);

  if(res1.iterations!=res.iterations*10)
  {
    std::cerr<<"Convergence rates do not match!"<<std::endl;
    return 1;
  }
  return 0;
}


==> anc/xt-super/dune-istl/dune/istl/test/iotest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include "config.h"
#include <dune/common/fmatrix.hh>
#include <dune/common/diagonalmatrix.hh>
#include <dune/istl/scaledidmatrix.hh>
#include <dune/istl/bcrsmatrix.hh>
#include <dune/istl/io.hh>
#include "laplacian.hh"

/*  "tests" the writeMatrixToMatlabHelper method by calling it for a Laplacian with a given BlockType and writing to cout.
 *  Actual functionality is not tested.
 */
template <class BlockType>
void testWriteMatrixToMatlab(BlockType b=BlockType(0.0))
{
  typedef Dune::BCRSMatrix<BlockType> Matrix;

  Matrix A;
  setupLaplacian(A, 3);

  A[0][0] += b;
  writeMatrixToMatlabHelper(A, 0, 0, std::cout);
}

int main(int argc, char** argv)
{
  /* testing the writeMatrixToMatlabHelper method for BlockType=FieldMatrix with different field_types */
  testWriteMatrixToMatlab<Dune::FieldMatrix<double,1,1> >();
  testWriteMatrixToMatlab<Dune::FieldMatrix<double,1,2> >();
  //    testWriteMatrixToMatlab<Dune::FieldMatrix<double,2,1> >(); // commented because setUpLaplacian cannot handle block_types with more rows than cols
  testWriteMatrixToMatlab<Dune::FieldMatrix<double,4,7> >();
  //    testWriteMatrixToMatlab<Dune::FieldMatrix<double,7,4> >(); // commented because setUpLaplacian cannot handle block_types with more rows than cols
  testWriteMatrixToMatlab<Dune::FieldMatrix<double,2,2> >();

  testWriteMatrixToMatlab<Dune::FieldMatrix<std::complex<double>,1,1> >(Dune::FieldMatrix<std::complex<double>,1,1>(std::complex<double>(0, 1)));
  testWriteMatrixToMatlab<Dune::FieldMatrix<std::complex<double>,1,2> >(Dune::FieldMatrix<std::complex<double>,1,2>(std::complex<double>(0, 1)));
  //    testWriteMatrixToMatlab<Dune::FieldMatrix<std::complex<double>,2,1> >(); // commented because setUpLaplacian cannot handle block_types with more rows than cols
  testWriteMatrixToMatlab<Dune::FieldMatrix<std::complex<double>,4,7> >(Dune::FieldMatrix<std::complex<double>,4,7>(std::complex<double>(0, 1)));
  //    testWriteMatrixToMatlab<Dune::FieldMatrix<std::complex<double>,7,4> >(); // commented because setUpLaplacian cannot handle block_types with more rows than cols
  testWriteMatrixToMatlab<Dune::FieldMatrix<std::complex<double>,2,2> >(Dune::FieldMatrix<std::complex<double>,2,2>(std::complex<double>(0, 1)));

  /* testing the writeMatrixToMatlabHelper method for BlockType=[Diagonal|ScaledIdentity]Matrix with different field_types */
  testWriteMatrixToMatlab<Dune::DiagonalMatrix<double,1> >();
  testWriteMatrixToMatlab<Dune::ScaledIdentityMatrix<double,1> >();
  testWriteMatrixToMatlab<Dune::DiagonalMatrix<double,2> >();
  testWriteMatrixToMatlab<Dune::ScaledIdentityMatrix<double,2> >();

  testWriteMatrixToMatlab<Dune::DiagonalMatrix<std::complex<double>,1> >(Dune::DiagonalMatrix<std::complex<double>,1>(std::complex<double>(0,1)));
  testWriteMatrixToMatlab<Dune::ScaledIdentityMatrix<std::complex<double>,1> >(Dune::ScaledIdentityMatrix<std::complex<double>,1>(std::complex<double>(0,1)));
  testWriteMatrixToMatlab<Dune::DiagonalMatrix<std::complex<double>,2> >(Dune::DiagonalMatrix<std::complex<double>,2>(std::complex<double>(0,1)));
  testWriteMatrixToMatlab<Dune::ScaledIdentityMatrix<std::complex<double>,2> >(Dune::ScaledIdentityMatrix<std::complex<double>,2>(std::complex<double>(0,1)));
}


==> anc/xt-super/dune-istl/dune/istl/test/laplacian.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef LAPLACIAN_HH
#define LAPLACIAN_HH
#include <dune/istl/bcrsmatrix.hh>
#include <dune/common/fvector.hh>

template<class B>
void setupSparsityPattern(Dune::BCRSMatrix<B>& A, int N)
{
  typedef typename Dune::BCRSMatrix<B> Matrix;
  A.setSize(N*N, N*N, N*N*5);
  A.setBuildMode(Matrix::row_wise);

  for (typename Dune::BCRSMatrix<B>::CreateIterator i = A.createbegin(); i != A.createend(); ++i) {
    int x = i.index()%N; // x coordinate in the 2d field
    int y = i.index()/N;  // y coordinate in the 2d field

    if(y>0)
      // insert lower neighbour
      i.insert(i.index()-N);
    if(x>0)
      // insert left neighbour
      i.insert(i.index()-1);

    // insert diagonal value
    i.insert(i.index());

    if(x<N-1)
      //insert right neighbour
      i.insert(i.index()+1);
    if(y<N-1)
      // insert upper neighbour
      i.insert(i.index()+N);
  }
}


template<class B>
void setupLaplacian(Dune::BCRSMatrix<B>& A, int N)
{
  typedef typename Dune::BCRSMatrix<B>::field_type FieldType;

  setupSparsityPattern(A,N);

  B diagonal(static_cast<FieldType>(0)), bone(static_cast<FieldType>(0)),
  beps(static_cast<FieldType>(0));
  for(typename B::RowIterator b = diagonal.begin(); b !=  diagonal.end(); ++b)
    b->operator[](b.index())=4;


  for(typename B::RowIterator b=bone.begin(); b !=  bone.end(); ++b)
    b->operator[](b.index())=-1.0;


  for (typename Dune::BCRSMatrix<B>::RowIterator i = A.begin(); i != A.end(); ++i) {
    int x = i.index()%N; // x coordinate in the 2d field
    int y = i.index()/N;  // y coordinate in the 2d field

    /*    if(x==0 || x==N-1 || y==0||y==N-1){

       i->operator[](i.index())=1.0;

       if(y>0)
       i->operator[](i.index()-N)=0;

       if(y<N-1)
       i->operator[](i.index()+N)=0.0;

       if(x>0)
       i->operator[](i.index()-1)=0.0;

       if(x < N-1)
       i->operator[](i.index()+1)=0.0;

       }else*/
    {

      i->operator[](i.index())=diagonal;

      if(y>0)
        i->operator[](i.index()-N)=bone;

      if(y<N-1)
        i->operator[](i.index()+N)=bone;

      if(x>0)
        i->operator[](i.index()-1)=bone;

      if(x < N-1)
        i->operator[](i.index()+1)=bone;
    }
  }
}
template<int BS>
void setBoundary(Dune::BlockVector<Dune::FieldVector<double,BS> >& lhs,
                 Dune::BlockVector<Dune::FieldVector<double,BS> >& rhs,
                 int N)
{
  for(int i=0; i < lhs.size(); ++i) {
    int x = i/N;
    int y = i%N;

    if(x==0 || y ==0 || x==N-1 || y==N-1) {
      lhs[i]=rhs[i]=0;
    }
  }
}
#endif


==> anc/xt-super/dune-istl/dune/istl/test/matrixiteratortest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include "config.h"
#include <dune/istl/bcrsmatrix.hh>
#include <dune/common/fmatrix.hh>
#include <dune/common/test/iteratortest.hh>
#include <iostream>

class RowFunc {
public:
  void operator()(const Dune::FieldMatrix<double,1,1>& t){
    std::cout << t <<" ";
  }
};

class MatrixFunc
{
public:
  void operator()(const Dune::BCRSMatrix<Dune::FieldMatrix<double,1,1> >::row_type& row)
  {
    std::cout << *(row.begin())<<" ";
  }
};

int main()
{
  using namespace Dune;

  typedef BCRSMatrix<FieldMatrix<double,1,1> > M;

  BCRSMatrix<FieldMatrix<double,1,1> > bcrsMatrix(3,3, BCRSMatrix<FieldMatrix<double,1,1> >::random);

  bcrsMatrix.setrowsize(0,1);
  bcrsMatrix.setrowsize(1,2);
  bcrsMatrix.setrowsize(2,2);

  bcrsMatrix.endrowsizes();

  bcrsMatrix.addindex(0, 0);
  bcrsMatrix.addindex(1, 1);
  bcrsMatrix.addindex(1, 0);
  bcrsMatrix.addindex(2, 2);
  bcrsMatrix.addindex(2, 1);
  bcrsMatrix.endindices();

  bcrsMatrix = 0;

  MatrixFunc mf;
  RowFunc rf;

  return testIterator<M,MatrixFunc,false>(bcrsMatrix,mf) +  testIterator<M::row_type,RowFunc,false>(bcrsMatrix[1], rf);
}


==> anc/xt-super/dune-istl/dune/istl/test/matrixmarkettest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include "config.h"

#include <iterator>

#include <dune/common/fmatrix.hh>
#include <dune/common/fvector.hh>
#include <dune/common/float_cmp.hh>

#include <dune/istl/matrixmarket.hh>
#include <dune/istl/io.hh>
#include <dune/istl/bvector.hh>

#if HAVE_MPI
#include <dune/istl/paamg/test/anisotropic.hh>
#include "mpi.h"
#include <dune/istl/schwarz.hh>
#else
#include <dune/istl/operators.hh>
#include "laplacian.hh"
#endif

int main(int argc, char** argv)
{
#if HAVE_MPI
  MPI_Init(&argc, &argv);
  int size;
  MPI_Comm_size(MPI_COMM_WORLD, &size);
#endif
  const int BS=1;
  int N=100;

  if(argc>1)
    N = atoi(argv[1]);
  std::cout<<"testing for N="<<N<<" BS="<<1<<std::endl;


  typedef Dune::FieldMatrix<double,BS,BS> MatrixBlock;
  typedef Dune::BCRSMatrix<MatrixBlock> BCRSMat;
  typedef Dune::FieldVector<double,BS> VectorBlock;
  typedef Dune::BlockVector<VectorBlock> BVector;

#if HAVE_MPI
  typedef int GlobalId;
  typedef Dune::OwnerOverlapCopyCommunication<GlobalId> Communication;
  Communication comm(MPI_COMM_WORLD);
  std::cout<<comm.communicator().rank()<<" "<<comm.communicator().size()<<
  " "<<size<<std::endl;
  int n;
  BCRSMat mat = setupAnisotropic2d<BCRSMat>(N, comm.indexSet(), comm.communicator(), &n, .011);
#else
  BCRSMat mat;
  setupLaplacian(mat, N);
#endif

  BVector bv(mat.N()), cv(mat.N());
  typedef BVector::iterator VIter;

  int i=0;
  for(VIter entry=bv.begin(); bv.end() != entry; ++entry) {
    typedef BVector::block_type::iterator SIter;
    for(SIter sentry=entry->begin(); sentry != entry->end(); ++sentry,++i)
      *sentry=i;
  }

#if HAVE_MPI
  comm.remoteIndices().rebuild<false>();
  comm.copyOwnerToAll(bv,bv);

  Dune::OverlappingSchwarzOperator<BCRSMat,BVector,BVector,Communication> op(mat, comm);
  op.apply(bv, cv);
  storeMatrixMarket(mat, std::string("testmat"), comm);
  storeMatrixMarket(bv, std::string("testvec"), comm, false);
#else
  typedef Dune::MatrixAdapter<BCRSMat,BVector,BVector> Operator;
  Operator op(mat);
  op.apply(bv, cv);

  storeMatrixMarket(mat, std::string("testmat"));
  storeMatrixMarket(bv, std::string("testvec"));
#endif

  BCRSMat mat1;
  BVector bv1,cv1;

#if HAVE_MPI
  Communication comm1(MPI_COMM_WORLD);

  loadMatrixMarket(mat1, std::string("testmat"), comm1);
  loadMatrixMarket(bv1, std::string("testvec"), comm1, false);
#else
  loadMatrixMarket(mat1, std::string("testmat"));
  loadMatrixMarket(bv1, std::string("testvec"));
#endif

  int ret=0;
  if(mat.N()!=mat1.N() || mat.M()!=mat1.M())
  {
    ++ret;
    std::cerr<<"matrix sizes do not match"<<std::endl;
  }
  typedef BCRSMat::const_iterator RowIterator;
  typedef BCRSMat::ConstColIterator ColIterator;

  for(RowIterator row=mat.begin(), row1=mat1.begin(); row!=mat.end(); ++row, ++row1)
    for(ColIterator col=row->begin(), col1=row1->begin(); col!= row->end(); ++col, ++col1)
    {
      if(col.index()!=col1.index()) {
        std::cerr <<"Column indices do not match"<<std::endl;
        ++ret;
      }
      if(!Dune::FloatCmp::eq(*col, *col1)) {
        std::cerr <<"Matrix entries do not match"<<std::endl;
        ++ret;
      }
    }

  for(VIter entry=bv.begin(), entry1=bv1.begin(); bv.end() != entry; ++entry, ++entry1)
    if(*entry!=*entry1)
    {
      std::cerr<<"written and read vector do not match"<<std::endl;
      ++ret;
    }

  cv1.resize(mat1.M());

#if HAVE_MPI
  Dune::OverlappingSchwarzOperator<BCRSMat,BVector,BVector,Communication> op1(mat1, comm1);
  op1.apply(bv1, cv1);

  if(comm1.indexSet()!=comm.indexSet())
  {
    std::cerr<<"written and read idxset do not match"<<std::endl;
    ++ret;
  }
#else
  typedef Dune::MatrixAdapter<BCRSMat,BVector,BVector> Operator;
  Operator op1(mat1);
  op1.apply(bv1, cv1);
#endif

  for(VIter entry=cv.begin(), entry1=cv1.begin(); cv.end() != entry; ++entry, ++entry1)
    if(*entry!=*entry1)
    {
      std::cerr<<"computed vectors do not match"<<std::endl;
      ++ret;
    }

#if HAVE_MPI
  if(ret!=0)
    MPI_Abort(MPI_COMM_WORLD, ret);
  MPI_Finalize();
#endif
}


==> anc/xt-super/dune-istl/dune/istl/test/matrixredisttest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include "config.h"

#define DEBUG_REPART

#include <dune/istl/matrixredistribute.hh>
#include <iostream>
#include <dune/istl/paamg/test/anisotropic.hh>
#include <dune/istl/bcrsmatrix.hh>
#include <dune/istl/matrixutils.hh>
#include <dune/istl/paamg/graph.hh>
#include <dune/istl/io.hh>
#include <dune/common/exceptions.hh>
#include <dune/common/bigunsignedint.hh>

class MPIError {
public:
  /** @brief Constructor. */
  MPIError(std::string s, int e) : errorstring(s), errorcode(e){}
  /** @brief The error string. */
  std::string errorstring;
  /** @brief The mpi error code. */
  int errorcode;
};

void MPI_err_handler(MPI_Comm *, int *err_code, ...){
  char *err_string=new char[MPI_MAX_ERROR_STRING];
  int err_length;
  MPI_Error_string(*err_code, err_string, &err_length);
  std::string s(err_string, err_length);
  std::cerr << "An MPI Error ocurred:"<<std::endl<<s<<std::endl;
  delete[] err_string;
  throw MPIError(s, *err_code);
}

template<int BS>
int testRepart(int N, int coarsenTarget)
{

  std::cout<<"==================================================="<<std::endl;
  std::cout<<"BS="<<BS<<" N="<<N<<" coarsenTarget="<<coarsenTarget<<std::endl;

  int procs, rank;
  MPI_Comm_rank(MPI_COMM_WORLD, &rank);
  MPI_Comm_size(MPI_COMM_WORLD, &procs);

  typedef Dune::FieldMatrix<double,BS,BS> MatrixBlock;
  typedef Dune::BCRSMatrix<MatrixBlock> BCRSMat;
  typedef Dune::bigunsignedint<56> GlobalId;
  typedef Dune::OwnerOverlapCopyCommunication<GlobalId> Communication;
  int n;

  N/=BS;

  Communication comm(MPI_COMM_WORLD);

  BCRSMat mat = setupAnisotropic2d<BCRSMat>(N, comm.indexSet(), comm.communicator(), &n, 1);
  typedef typename Dune::Amg::MatrixGraph<BCRSMat> MatrixGraph;

  MatrixGraph graph(mat);
  Communication* coarseComm;

  comm.remoteIndices().template rebuild<false>();

  std::cout<<comm.communicator().rank()<<comm.indexSet()<<std::endl;

  Dune::RedistributeInformation<Communication> ri;
  Dune::graphRepartition(graph, comm, coarsenTarget,
                         coarseComm, ri.getInterface());

  std::cout<<coarseComm->communicator().rank()<<coarseComm->indexSet()<<std::endl;
  BCRSMat newMat;

  if(comm.communicator().rank()==0)
    std::cout<<"Original matrix"<<std::endl;
  comm.communicator().barrier();
  printGlobalSparseMatrix(mat, comm, std::cout);


  redistributeMatrix(mat, newMat, comm, *coarseComm, ri);

  std::cout<<comm.communicator().rank()<<": redist interface "<<ri.getInterface()<<std::endl;

  if(comm.communicator().rank()==0)
    std::cout<<"Redistributed matrix"<<std::endl;
  comm.communicator().barrier();
  if(coarseComm->communicator().size()>0)
    printGlobalSparseMatrix(newMat, *coarseComm, std::cout);
  comm.communicator().barrier();

  // Check for symmetry
  int ret=0;
  typedef typename BCRSMat::ConstRowIterator RIter;
  for(RIter row=newMat.begin(), rend=newMat.end(); row != rend; ++row) {
    typedef typename BCRSMat::ConstColIterator CIter;
    for(CIter col=row->begin(), cend=row->end(); col!=cend; ++col)
    {
      if(col.index()<=row.index())
        try{
          newMat[col.index()][row.index()];
        }catch(Dune::ISTLError e) {
          std::cerr<<coarseComm->communicator().rank()<<": entry ("
                   <<col.index()<<","<<row.index()<<") missing!"<<std::endl;
          ret=1;

        }
      else
        break;
    }
  }

  //if(coarseComm->communicator().rank()==0)
  //Dune::printmatrix(std::cout, newMat, "redist", "row");
  delete coarseComm;
  return ret;
}

int main(int argc, char** argv)
{
  MPI_Init(&argc, &argv);
  MPI_Errhandler handler;
  MPI_Errhandler_create(MPI_err_handler, &handler);
  MPI_Errhandler_set(MPI_COMM_WORLD, handler);
  int procs;
  MPI_Comm_size(MPI_COMM_WORLD, &procs);

  int N=4*procs;

  int coarsenTarget=1;

  if(argc>1)
    N = atoi(argv[1]);
  if(argc>2)
    coarsenTarget = atoi(argv[2]);

  if(N<procs*2) {
    std::cerr<<"Problem size insufficient for process number"<<std::endl;
    return 1;
  }

  testRepart<1>(N,coarsenTarget);
  MPI_Finalize();
}


==> anc/xt-super/dune-istl/dune/istl/test/matrixtest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
/** \file
    \brief Unit tests for the different dynamic matrices provided by ISTL
 */
#include "config.h"

#include <fenv.h>

#include <dune/common/fmatrix.hh>
#include <dune/common/diagonalmatrix.hh>
#include <dune/common/unused.hh>
#include <dune/istl/bcrsmatrix.hh>
#include <dune/istl/matrix.hh>
#include <dune/istl/bdmatrix.hh>
#include <dune/istl/btdmatrix.hh>
#include <dune/istl/scaledidmatrix.hh>


using namespace Dune;

// forward decls

template <class MatrixType>
void testSuperMatrix(MatrixType& matrix);
template <class MatrixType, class X, class Y>
void testMatrix(MatrixType& matrix, X& x, Y& y);
template <class MatrixType, class VectorType>
void testSolve(const MatrixType& matrix);

template <class MatrixType>
void testSuperMatrix(MatrixType& matrix)
{
  // ////////////////////////////////////////////////////////
  //   Check the types which are exported by the matrix
  // ////////////////////////////////////////////////////////

  typedef typename MatrixType::field_type field_type;

  typedef typename MatrixType::block_type block_type;

  typedef typename MatrixType::size_type size_type;

  typedef typename MatrixType::allocator_type allocator_type DUNE_UNUSED;

  size_type n = matrix.N();
  size_type m = matrix.M();
  BlockVector<FieldVector<field_type, block_type::cols> > x(m);
  BlockVector<FieldVector<field_type, block_type::rows> > y(n);

  testMatrix(matrix, x, y);
}


template <class MatrixType, class X, class Y>
void testMatrix(MatrixType& matrix, X& x, Y& y)
{
  // ////////////////////////////////////////////////////////
  //   Check the types which are exported by the matrix
  // ////////////////////////////////////////////////////////

  typedef typename MatrixType::field_type field_type;

  typedef typename FieldTraits<field_type>::real_type real_type;

  typedef typename MatrixType::block_type block_type DUNE_UNUSED;

  typedef typename MatrixType::row_type row_type DUNE_UNUSED;

  typedef typename MatrixType::size_type size_type;

  typedef typename MatrixType::RowIterator RowIterator DUNE_UNUSED;

  typedef typename MatrixType::ConstRowIterator ConstRowIterator DUNE_UNUSED;

  typedef typename MatrixType::ColIterator ColIterator DUNE_UNUSED;

  typedef typename MatrixType::ConstColIterator ConstColIterator DUNE_UNUSED;

  assert(MatrixType::blocklevel >= 0);

  // ////////////////////////////////////////////////////////
  //   Count number of rows, columns, and nonzero entries
  // ////////////////////////////////////////////////////////

  typename MatrixType::RowIterator rowIt    = matrix.begin();
  typename MatrixType::RowIterator rowEndIt = matrix.end();

  typename MatrixType::size_type numRows = 0, numEntries = 0;

  for (; rowIt!=rowEndIt; ++rowIt) {

    typename MatrixType::ColIterator colIt    = rowIt->begin();
    typename MatrixType::ColIterator colEndIt = rowIt->end();

    for (; colIt!=colEndIt; ++colIt) {
      assert(matrix.exists(rowIt.index(), colIt.index()));
      numEntries++;
    }

    numRows++;

  }

  assert (numRows == matrix.N());

  // ///////////////////////////////////////////////////////////////
  //   Count number of rows, columns, and nonzero entries again.
  //   This time use the const iterators
  // ///////////////////////////////////////////////////////////////

  typename MatrixType::ConstRowIterator constRowIt    = matrix.begin();
  typename MatrixType::ConstRowIterator constRowEndIt = matrix.end();

  numRows    = 0;
  numEntries = 0;

  for (; constRowIt!=constRowEndIt; ++constRowIt) {

    typename MatrixType::ConstColIterator constColIt    = constRowIt->begin();
    typename MatrixType::ConstColIterator constColEndIt = constRowIt->end();

    for (; constColIt!=constColEndIt; ++constColIt)
      numEntries++;

    numRows++;

  }

  assert (numRows == matrix.N());

  // ////////////////////////////////////////////////////////
  //   Count number of rows, columns, and nonzero entries
  //   This time we're counting backwards
  // ////////////////////////////////////////////////////////

  rowIt    = matrix.beforeEnd();
  rowEndIt = matrix.beforeBegin();

  numRows    = 0;
  numEntries = 0;

  for (; rowIt!=rowEndIt; --rowIt) {

    typename MatrixType::ColIterator colIt    = rowIt->beforeEnd();
    typename MatrixType::ColIterator colEndIt = rowIt->beforeBegin();

    for (; colIt!=colEndIt; --colIt) {
      assert(matrix.exists(rowIt.index(), colIt.index()));
      numEntries++;
    }

    numRows++;

  }

  assert (numRows == matrix.N());

  // ///////////////////////////////////////////////////////////////
  //   Count number of rows, columns, and nonzero entries again.
  //   This time use the const iterators and count backwards.
  // ///////////////////////////////////////////////////////////////

  constRowIt    = matrix.beforeEnd();
  constRowEndIt = matrix.beforeBegin();

  numRows    = 0;
  numEntries = 0;

  for (; constRowIt!=constRowEndIt; --constRowIt) {

    typename MatrixType::ConstColIterator constColIt    = constRowIt->beforeEnd();
    typename MatrixType::ConstColIterator constColEndIt = constRowIt->beforeBegin();

    for (; constColIt!=constColEndIt; --constColIt)
      numEntries++;

    numRows++;

  }

  assert (numRows == matrix.N());

  // ///////////////////////////////////////////////////////
  //   More dimension stuff
  // ///////////////////////////////////////////////////////

  size_type n = matrix.N(); ++n;
  size_type m = matrix.M(); ++m;

  // ///////////////////////////////////////////////////////
  //   Test assignment operators and the copy constructor
  // ///////////////////////////////////////////////////////

  // assignment from other matrix
  MatrixType secondMatrix;
  secondMatrix = matrix;

  // assignment from scalar
  matrix = 0;

  // The copy constructor
  DUNE_UNUSED MatrixType thirdMatrix(matrix);

  // ///////////////////////////////////////////////////////
  //   Test component-wise operations
  // ///////////////////////////////////////////////////////

  matrix *= M_PI;
  matrix /= M_PI;

  matrix += secondMatrix;
  matrix -= secondMatrix;

  // ///////////////////////////////////////////////////////////
  //   Test the various matrix-vector multiplications
  // ///////////////////////////////////////////////////////////

  Y yy=y;

  matrix.mv(x,yy);

  matrix.mtv(x,yy);

  matrix.umv(x,y);

  matrix.umtv(x,y);

  matrix.umhv(x,y);

  matrix.mmv(x,y);

  matrix.mmtv(x,y);

  matrix.mmhv(x,y);

  matrix.usmv(M_PI,x,y);

  matrix.usmtv(M_PI,x,y);

  matrix.usmhv(M_PI,x,y);

  // //////////////////////////////////////////////////////////////
  //   Test the matrix norms
  // //////////////////////////////////////////////////////////////

  real_type frobenius_norm = matrix.frobenius_norm();

  frobenius_norm += matrix.frobenius_norm2();

  frobenius_norm += matrix.infinity_norm();

  frobenius_norm += matrix.infinity_norm_real();

}

// ///////////////////////////////////////////////////////////////////
//   Test the solve()-method for those matrix classes that have it
// ///////////////////////////////////////////////////////////////////
template <class MatrixType, class VectorType>
void testSolve(const MatrixType& matrix)
{
  typedef typename VectorType::size_type size_type;

  // create some right hand side
  VectorType b(matrix.N());
  for (size_type i=0; i<b.size(); i++)
    b[i] = i;

  // solution vector
  VectorType x(matrix.M());

  // Solve the system
  matrix.solve(x,b);

  // compute residual
  matrix.mmv(x,b);

  if (b.two_norm() > 1e-10)
    DUNE_THROW(ISTLError, "Solve() method doesn't appear to produce the solution!");
}

int main()
{

  // feenableexcept does not exist on OS X
#ifndef __APPLE__
  feenableexcept(FE_INVALID);
#endif


  // ////////////////////////////////////////////////////////////
  //   Test the Matrix class -- a scalar dense dynamic matrix
  // ////////////////////////////////////////////////////////////

  Matrix<FieldMatrix<double,1,1> > matrixScalar(10,10);
  for (int i=0; i<10; i++)
    for (int j=0; j<10; j++)
      matrixScalar[i][j] = (i+j)/((double)(i*j+1));        // just anything

  testSuperMatrix(matrixScalar);

  // ////////////////////////////////////////////////////////////
  //   Test the Matrix class -- a block-valued dense dynamic matrix
  // ////////////////////////////////////////////////////////////

  Matrix<FieldMatrix<double,3,3> > matrix(10,10);
  for (int i=0; i<10; i++)
    for (int j=0; j<10; j++)
      for (int k=0; k<3; k++)
        for (int l=0; l<3; l++)
          matrix[i][j][k][l] = (i+j)/((double)(k*l+1));            // just anything

  testSuperMatrix(matrix);

  // ////////////////////////////////////////////////////////////
  //   Test the BCRSMatrix class -- a sparse dynamic matrix
  // ////////////////////////////////////////////////////////////

  BCRSMatrix<FieldMatrix<double,2,2> > bcrsMatrix(4,4, BCRSMatrix<FieldMatrix<double,2,2> >::random);

  bcrsMatrix.setrowsize(0,2);
  bcrsMatrix.setrowsize(1,3);
  bcrsMatrix.setrowsize(2,3);
  bcrsMatrix.setrowsize(3,2);

  bcrsMatrix.endrowsizes();

  bcrsMatrix.addindex(0, 0);
  bcrsMatrix.addindex(0, 1);

  bcrsMatrix.addindex(1, 0);
  bcrsMatrix.addindex(1, 1);
  bcrsMatrix.addindex(1, 2);

  bcrsMatrix.addindex(2, 1);
  bcrsMatrix.addindex(2, 2);
  bcrsMatrix.addindex(2, 3);

  bcrsMatrix.addindex(3, 2);
  bcrsMatrix.addindex(3, 3);

  bcrsMatrix.endindices();

  typedef BCRSMatrix<FieldMatrix<double,2,2> >::RowIterator RowIterator;
  typedef BCRSMatrix<FieldMatrix<double,2,2> >::ColIterator ColIterator;

  for(RowIterator row = bcrsMatrix.begin(); row != bcrsMatrix.end(); ++row)
    for(ColIterator col = row->begin(); col != row->end(); ++col)
      *col = 1.0 + (double) row.index() * (double) col.index();

  testSuperMatrix(bcrsMatrix);

  // ////////////////////////////////////////////////////////////////////////
  //   Test the BDMatrix class -- a dynamic block-diagonal matrix
  // ////////////////////////////////////////////////////////////////////////

  BDMatrix<FieldMatrix<double,4,4> > bdMatrix(2);
  bdMatrix = 4.0;

  testSuperMatrix(bdMatrix);

  // ////////////////////////////////////////////////////////////////////////
  //   Test the BTDMatrix class -- a dynamic block-tridiagonal matrix
  //   a) the scalar case
  // ////////////////////////////////////////////////////////////////////////

  BTDMatrix<FieldMatrix<double,1,1> > btdMatrixScalar(4);
  typedef BTDMatrix<FieldMatrix<double,1,1> >::size_type size_type;

  btdMatrixScalar = 4.0;

  testSuperMatrix(btdMatrixScalar);

  btdMatrixScalar = 0.0;
  for (size_type i=0; i<btdMatrixScalar.N(); i++)    // diagonal
    btdMatrixScalar[i][i] = 1+i;

  for (size_type i=0; i<btdMatrixScalar.N()-1; i++)
    btdMatrixScalar[i][i+1] = 2+i;               // first off-diagonal

  testSolve<BTDMatrix<FieldMatrix<double,1,1> >, BlockVector<FieldVector<double,1> > >(btdMatrixScalar);

  // test a 1x1 BTDMatrix, because that is a special case
  BTDMatrix<FieldMatrix<double,1,1> > btdMatrixScalar_1x1(1);
  btdMatrixScalar_1x1 = 1.0;
  testSuperMatrix(btdMatrixScalar_1x1);

  // ////////////////////////////////////////////////////////////////////////
  //   Test the BTDMatrix class -- a dynamic block-tridiagonal matrix
  //   b) the block-valued case
  // ////////////////////////////////////////////////////////////////////////

  BTDMatrix<FieldMatrix<double,2,2> > btdMatrix(4);
  typedef BTDMatrix<FieldMatrix<double,2,2> >::size_type size_type;

  btdMatrix = 0.0;
  for (size_type i=0; i<btdMatrix.N(); i++)    // diagonal
    btdMatrix[i][i] = ScaledIdentityMatrix<double,2>(1+i);

  for (size_type i=0; i<btdMatrix.N()-1; i++)
    btdMatrix[i][i+1] = ScaledIdentityMatrix<double,2>(2+i);               // upper off-diagonal
  for (size_type i=1; i<btdMatrix.N(); i++)
    btdMatrix[i-1][i] = ScaledIdentityMatrix<double,2>(2+i);               // lower off-diagonal

  // add some off diagonal stuff to the blocks in the matrix
  // diagonals
  btdMatrix[0][0][0][1] = 2;
  btdMatrix[0][0][1][0] = -1;

  btdMatrix[1][1][0][1] = 2;
  btdMatrix[1][1][1][0] = 3;

  btdMatrix[2][2][0][1] = 2;
  btdMatrix[2][2][0][0] += sqrt(2.);
  btdMatrix[2][2][1][0] = 3;

  btdMatrix[3][3][0][1] = -1;
  btdMatrix[3][3][0][0] -= 0.5;
  btdMatrix[3][3][1][0] = 2;

  // off diagonals
  btdMatrix[0][1][0][1] = std::sqrt(2);
  btdMatrix[1][0][0][1] = std::sqrt(2);

  btdMatrix[1][0][1][0] = -13./17.;
  btdMatrix[1][2][0][1] = -1./std::sqrt(2);
  btdMatrix[1][2][1][0] = -13./17.;

  btdMatrix[2][1][0][1] = -13./17.;
  btdMatrix[2][1][1][0] = -13./17.;
  btdMatrix[2][3][0][1] = -1./std::sqrt(2);
  btdMatrix[2][3][1][0] = -17.;

  btdMatrix[3][2][0][1] = 1.;
  btdMatrix[3][2][1][0] = 1.;


  BTDMatrix<FieldMatrix<double,2,2> > btdMatrixThrowAway = btdMatrix;    // the test method overwrites the matrix
  testSuperMatrix(btdMatrixThrowAway);

  testSolve<BTDMatrix<FieldMatrix<double,2,2> >, BlockVector<FieldVector<double,2> > >(btdMatrix);

  // test a 1x1 BTDMatrix, because that is a special case
  BTDMatrix<FieldMatrix<double,2,2> > btdMatrix_1x1(1);
  btdMatrix_1x1 = 1.0;
  testSuperMatrix(btdMatrix_1x1);

  // ////////////////////////////////////////////////////////////////////////
  //   Test the FieldMatrix class
  // ////////////////////////////////////////////////////////////////////////
  typedef FieldMatrix<double,4,4>::size_type size_type;
  FieldMatrix<double,4,4> fMatrix;

  for (size_type i=0; i<fMatrix.N(); i++)
    for (size_type j=0; j<fMatrix.M(); j++)
      fMatrix[i][j] = (i+j)/3;        // just anything
  FieldVector<double,4> fvX;
  FieldVector<double,4> fvY;

  testMatrix(fMatrix, fvX, fvY);

  // ////////////////////////////////////////////////////////////////////////
  //   Test the 1x1 specialization of the FieldMatrix class
  // ////////////////////////////////////////////////////////////////////////

  FieldMatrix<double,1,1> fMatrix1x1;
  fMatrix1x1[0][0] = 2.3;    // just anything

  FieldVector<double,1> fvX1;
  FieldVector<double,1> fvY1;

  testMatrix(fMatrix, fvX, fvY);

  // ////////////////////////////////////////////////////////////////////////
  //   Test the DiagonalMatrix class
  // ////////////////////////////////////////////////////////////////////////

  FieldVector<double,1> dMatrixConstructFrom;
  dMatrixConstructFrom = 3.1459;

  DiagonalMatrix<double,4> dMatrix1;
  dMatrix1 = 3.1459;
  testMatrix(dMatrix1, fvX, fvY);

  DiagonalMatrix<double,4> dMatrix2(3.1459);
  testMatrix(dMatrix2, fvX, fvY);

  DiagonalMatrix<double,4> dMatrix3(dMatrixConstructFrom);
  testMatrix(dMatrix3, fvX, fvY);

  // ////////////////////////////////////////////////////////////////////////
  //   Test the ScaledIdentityMatrix class
  // ////////////////////////////////////////////////////////////////////////

  ScaledIdentityMatrix<double,4> sIdMatrix;
  sIdMatrix = 3.1459;

  testMatrix(sIdMatrix, fvX, fvY);
}


==> anc/xt-super/dune-istl/dune/istl/test/matrixutilstest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include "config.h"
#include <dune/istl/matrixutils.hh>
#include <dune/istl/bcrsmatrix.hh>
#include <dune/common/fmatrix.hh>
#include <dune/common/stdstreams.hh>
#include "laplacian.hh"

int main(int argc, char** argv)
{
  Dune::FieldMatrix<double,4,7> fmatrix;

  int ret=0;

  if(4*7!=countNonZeros(fmatrix)) {
    Dune::derr<<"Counting nonzeros of fieldMatrix failed!"<<std::endl;
    ret++;
  }

  const int N=4;

  typedef Dune::BCRSMatrix<Dune::FieldMatrix<double,1,1> > BMatrix;

  BMatrix laplace;
  setupLaplacian(laplace, N);

  if(N*N*5-4*2-(N-2)*4!=countNonZeros(laplace)) {
    ++ret;
    Dune::derr<<"Counting nonzeros of BCRSMatrix failed!"<<std::endl;
  }

  Dune::BCRSMatrix<Dune::FieldMatrix<double,4,7> > blaplace;
  setupLaplacian(blaplace,N);

  if((N*N*5-4*2-(N-2)*4)*4*7!=countNonZeros(blaplace)) {
    ++ret;
    Dune::derr<<"Counting nonzeros of block BCRSMatrix failed!"<<std::endl;
  }

  Dune::BCRSMatrix<Dune::FieldMatrix<double,4,7> > bblaplace;
  bblaplace.setSize(N*N,N*N, N*N*5);
  bblaplace.setBuildMode(Dune::BCRSMatrix<Dune::FieldMatrix<double,4,7> >::row_wise);
  setupLaplacian(bblaplace,N);

  if((N*N*5-4*2-(N-2)*4)*4*7!=countNonZeros(bblaplace)) {
    ++ret;
    Dune::derr<<"Counting nonzeros of block BCRSMatrix failed!"<<std::endl;
  }

}


==> anc/xt-super/dune-istl/dune/istl/test/mmtest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifdef HAVE_CONFIG_H
# include "config.h"
#endif
#include <iostream>
#include <dune/common/fmatrix.hh>
#include <dune/istl/io.hh>
#include <dune/istl/matrixmatrix.hh>

int main(int argc, char** argv)
{
  typedef Dune::BCRSMatrix<Dune::FieldMatrix<double, 1, 1> > MatrixType;
  MatrixType m1(2,2,MatrixType::random) ,
  m2(2,2,MatrixType::random) ,
  res(2,2,MatrixType::random);

  // initialize first matrix [1,0;0,1]
  m1.setrowsize(0,1);
  m1.setrowsize(1,1);
  m1.endrowsizes();
  m1.addindex(0,0);
  m1.addindex(1,1);
  m1.endindices();
  m1[0][0] = 1;
  m1[1][1] = 1;
  // initialize second matrix [0,1;1,0]
  m2.setrowsize(0,1);
  m2.setrowsize(1,1);
  m2.endrowsizes();
  m2.addindex(0,1);
  m2.addindex(1,0);
  m2.endindices();
  m2[0][1] = 1;
  m2[1][0] = 1;
  Dune::printmatrix(std::cout, m1, "m1", "");
  Dune::printmatrix(std::cout, m2, "m2", "");
  Dune::matMultTransposeMat(res, m1, m2);
  Dune::printmatrix(std::cout, res, "res", "");
  return 0;
}


==> anc/xt-super/dune-istl/dune/istl/test/mv.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include "config.h"
#include <dune/istl/bvector.hh>
#include <dune/istl/operators.hh>
#include <dune/common/fmatrix.hh>
#include <dune/common/fvector.hh>
#include <dune/common/timer.hh>
#include "laplacian.hh"

int main(int argc, char** argv)
{

  const int BS=1;
  int N=100;

  if(argc>1)
    N = atoi(argv[1]);
  std::cout<<"testing for N="<<N<<" BS="<<1<<std::endl;


  typedef Dune::FieldMatrix<double,BS,BS> MatrixBlock;
  typedef Dune::BCRSMatrix<MatrixBlock> BCRSMat;
  typedef Dune::FieldVector<double,BS> VectorBlock;
  typedef Dune::BlockVector<VectorBlock> Vector;
  typedef Dune::MatrixAdapter<BCRSMat,Vector,Vector> Operator;

  BCRSMat mat;
  Operator fop(mat);
  Vector b(N*N), x(N*N);

  setupLaplacian(mat,N);
  b=1;
  x=0;

  Dune::Timer watch;

  watch.reset();

  int iter=1000;

  for(int i=0; i< iter; ++i)
    fop.apply(x,b);

  std::cout<<iter<<" MV took "<<watch.elapsed()<<" seconds"<<std::endl;
  watch.reset();

  for(int i=0; i< iter; ++i) {
    x=0;
    mat.umv(b,x);
  }

  std::cout<<iter<<" equivalent UMV took "<<watch.elapsed()<<" seconds"<<std::endl;
}


==> anc/xt-super/dune-istl/dune/istl/test/overlappingschwarztest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include "config.h"
#include <dune/istl/io.hh>
#include <dune/istl/bvector.hh>
#include <dune/istl/operators.hh>
#include <dune/common/fmatrix.hh>
#include <dune/common/fvector.hh>
#include "laplacian.hh"
#include <dune/common/timer.hh>
#include <dune/common/sllist.hh>
#include <dune/istl/overlappingschwarz.hh>
#include <dune/istl/solvers.hh>
#include<dune/istl/superlu.hh>
#include<dune/istl/umfpack.hh>

#include <iterator>

int main(int argc, char** argv)
{

  const int BS=1;
  int N=4;

  if(argc>1)
    N = atoi(argv[1]);
  std::cout<<"testing for N="<<N<<" BS="<<1<<std::endl;


  typedef Dune::FieldMatrix<double,BS,BS> MatrixBlock;
  typedef Dune::BCRSMatrix<MatrixBlock> BCRSMat;
  typedef Dune::FieldVector<double,BS> VectorBlock;
  typedef Dune::BlockVector<VectorBlock> BVector;
  typedef Dune::MatrixAdapter<BCRSMat,BVector,BVector> Operator;

  BCRSMat mat;
  Operator fop(mat);
  BVector b(N*N), x(N*N);

  setupLaplacian(mat,N);
  b=0;
  x=100;
  //setBoundary(x,b,N);
  /*
     for (BCRSMat::RowIterator row = mat.begin(); row != mat.end(); ++row)
     (*row)[row.index()]+=row.index();
   */
  // create the subdomains
  int domainSize=2;
  if(argc>2)
    domainSize = atoi(argv[2]);
  int overlap = 0;

  int domainsPerDim=(N+domainSize-1)/domainSize;

  // set up the overlapping domains
  typedef Dune::SeqOverlappingSchwarz<BCRSMat,BVector> Schwarz;
  typedef Schwarz::subdomain_vector subdomain_vector;

  subdomain_vector domains(domainsPerDim*domainsPerDim);

  // set up the rowToDomain vector
  typedef Schwarz::rowtodomain_vector rowtodomain_vector;
  rowtodomain_vector rowToDomain(N*N);

  for(int j=0; j < N; ++j)
    for(int i=0; i < N; ++i)
    {
      int xdomain = i/domainSize;
      int ydomain = j/domainSize;
      int mainDomain=ydomain*domainsPerDim+xdomain;
      int id=j*N+i;
      domains[mainDomain].insert(id);
      rowToDomain[id].push_back(mainDomain);

      // check left domain
      int domain = (i-overlap)/domainSize;
      int neighbourDomain=ydomain*domainsPerDim+domain;
      if(domain>=0 && domain<domainsPerDim && neighbourDomain!=mainDomain)
      {
        domains[neighbourDomain].insert(id);
        rowToDomain[id].push_back(neighbourDomain);
      }

      //check right domain
      domain = (i+overlap)/domainSize;
      neighbourDomain=ydomain*domainsPerDim+domain;
      if(domain>=0 && domain<domainsPerDim && neighbourDomain!=mainDomain)
      {
        domains[neighbourDomain].insert(id);
        rowToDomain[id].push_back(neighbourDomain);
      }

      // check lower domain
      domain = (j-overlap)/domainSize;
      neighbourDomain=domain*domainsPerDim+xdomain;
      if(domain>=0 && domain<domainsPerDim && neighbourDomain!=mainDomain)
      {
        domains[neighbourDomain].insert(id);
        rowToDomain[id].push_back(neighbourDomain);
      }

      //check upper domain
      domain = (j+overlap)/domainSize;
      neighbourDomain=domain*domainsPerDim+xdomain;
      if(domain>=0 && domain<domainsPerDim && neighbourDomain!=mainDomain)
      {
        domains[neighbourDomain].insert(id);
        rowToDomain[id].push_back(domain*domainsPerDim+xdomain);
      }
    }

  typedef subdomain_vector::const_iterator iterator;

  if(N<10) {
    int i=0;
    for(iterator iter=domains.begin(); iter != domains.end(); ++iter) {
      typedef std::iterator_traits<iterator>::value_type
      ::const_iterator entry_iterator;
      std::cout<<"domain "<<i++<<":";
      for(entry_iterator entry = iter->begin(); entry != iter->end(); ++entry) {
        std::cout<<" "<<*entry;
      }
      std::cout<<std::endl;
    }
    Dune::printmatrix(std::cout, mat, std::string("A"), std::string("A"));
    Dune::printvector(std::cout, b, std::string("B"), std::string("B"));
    Dune::printvector(std::cout, x, std::string("X"), std::string("X"));
  }

  Dune::Timer watch;

  watch.reset();

  Dune::InverseOperatorResult res;

  std::cout<<"Additive Schwarz (domains vector)"<<std::endl;

  b=0;
  x=100;
  //  setBoundary(x,b,N);
#if HAVE_UMFPACK
  std::cout << "Do testing with UMFPack" << std::endl;
  Dune::SeqOverlappingSchwarz<BCRSMat,BVector,Dune::AdditiveSchwarzMode,
      Dune::UMFPack<BCRSMat> > prec0(mat, domains, 1);
  Dune::LoopSolver<BVector> solver0(fop, prec0, 1e-2,100,2);
  solver0.apply(x,b, res);

  b=0;
  x=100;
  Dune::SeqOverlappingSchwarz<BCRSMat,BVector,Dune::AdditiveSchwarzMode,
                              Dune::UMFPack<BCRSMat> >
    prec1(mat, domains, 1, false);
  Dune::LoopSolver<BVector> solver1(fop, prec1, 1e-2,100,2);
  solver1.apply(x,b, res);
#endif
#if HAVE_SUPERLU
  std::cout << "Do testing with SuperLU" << std::endl;
  x=100;
  b=0;
  Dune::SeqOverlappingSchwarz<BCRSMat,BVector,Dune::AdditiveSchwarzMode,
      Dune::SuperLU<BCRSMat> > slu_prec0(mat, domains, 1);
  Dune::LoopSolver<BVector> slu_solver(fop, slu_prec0, 1e-2,100,2);
  slu_solver.apply(x,b, res);

  x=100;
  b=0;
  Dune::SeqOverlappingSchwarz<BCRSMat,BVector,Dune::AdditiveSchwarzMode,
                              Dune::SuperLU<BCRSMat> > slu_prec1(mat, domains, 1, false);
  Dune::LoopSolver<BVector> slu_solver1(fop, slu_prec1, 1e-2,100,2);
  slu_solver1.apply(x,b, res);
#endif
  x=100;
  b=0;

  std::cout << "Do testing with DynamicMatrixSubdomainSolver" << std::endl;
  Dune::SeqOverlappingSchwarz<BCRSMat,BVector,Dune::AdditiveSchwarzMode,
                              Dune::DynamicMatrixSubdomainSolver<BCRSMat,BVector,BVector> > dyn_prec0(mat, domains, 1);
  Dune::LoopSolver<BVector> dyn_solver(fop, dyn_prec0, 1e-2,100,2);
  dyn_solver.apply(x,b, res);

  std::cout<<"Additive Schwarz not on the fly (domains vector)"<<std::endl;

  b=0;
  x=100;
  //  setBoundary(x,b,N);
  Dune::SeqOverlappingSchwarz<BCRSMat,BVector,Dune::AdditiveSchwarzMode> prec0o(mat, domains, 1, false);
  Dune::LoopSolver<BVector> solver0o(fop, prec0o, 1e-2,100,2);
  solver0o.apply(x,b, res);
  std::cout << "Multiplicative Schwarz (domains vector)"<<std::endl;

  b=0;
  x=100;
  //setBoundary(x,b,N);
  Dune::SeqOverlappingSchwarz<BCRSMat,BVector,Dune::MultiplicativeSchwarzMode> prec1m(mat, domains, 1);
  Dune::LoopSolver<BVector> solver1m(fop, prec1m, 1e-2,100,2);
  solver1m.apply(x,b, res);

  std::cout<<"Additive Schwarz (rowToDomain vector)"<<std::endl;

  b=0;
  x=100;
  //  setBoundary(x,b,N);
  if(N<10) {
    typedef rowtodomain_vector::const_iterator rt_iter;
    int row=0;
    std::cout<<" row to domain"<<std::endl;
    for(rt_iter i= rowToDomain.begin(); i!= rowToDomain.end(); ++i, ++row) {
      std::cout<<"row="<<row<<": ";
      typedef rowtodomain_vector::value_type::const_iterator diter;
      for(diter d=i->begin(); d!=i->end(); ++d)
        std::cout<<*d<<" ";
      std::cout<<std::endl;
    }
  }

  Dune::SeqOverlappingSchwarz<BCRSMat,BVector> prec2(mat, rowToDomain, 1);
  Dune::LoopSolver<BVector> solver2(fop, prec2, 1e-2,100,2);
  solver2.apply(x,b, res);

  std::cout << "Multiplicative Schwarz (rowToDomain vector)"<<std::endl;

  b=0;
  x=100;
  //setBoundary(x,b,N);
  Dune::SeqOverlappingSchwarz<BCRSMat,BVector,Dune::MultiplicativeSchwarzMode> prec3(mat, rowToDomain, 1);
  Dune::LoopSolver<BVector> solver3(fop, prec3, 1e-2,100,2);
  solver3.apply(x,b, res);

  std::cout << "SOR"<<std::endl;

  b=0;
  x=100;
  //setBoundary(x,b,N);
  Dune::SeqSOR<BCRSMat,BVector,BVector> sor(mat, 1,1);
  Dune::LoopSolver<BVector> solver4(fop, sor, 1e-2,100,2);
  solver4.apply(x,b, res);
}


==> anc/xt-super/dune-istl/dune/istl/test/scaledidmatrixtest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include "config.h"

// include this first to see whether it includes all necessary headers itself
#include <dune/istl/scaledidmatrix.hh>

#include <iostream>
#include <algorithm>

#include <dune/common/fvector.hh>
#include <dune/common/exceptions.hh>

using namespace Dune;


template<class K, int n>
void test_matrix()
{
  ScaledIdentityMatrix<K,n> A(1);
  FieldVector<K,n> f;
  FieldVector<K,n> v;

  // assign matrix
  A=2;

  // assign vector
  f = 1;
  v = 2;

  // matrix vector product
  A.umv(v,f);


  // test norms
  A.frobenius_norm();
  A.frobenius_norm2();
  A.infinity_norm();
  A.infinity_norm_real();

  std::sort(v.begin(), v.end());

  // print matrix
  std::cout << A << std::endl;
  // print vector
  std::cout << f << std::endl;

  // Construction of FieldMatrix from ScaledIdentityMatrix
  FieldMatrix<K,n,n> AFM DUNE_UNUSED = FieldMatrix<K,n,n>(A);
}

int main()
{
  try {
    test_matrix<float, 1>();
    test_matrix<double, 1>();
    //test_matrix<int, 10>(); Does not compile with icc because there is no std::sqrt(int)  std::fabs(int)
    test_matrix<double, 5>();
  }
  catch (Dune::Exception & e)
  {
    std::cerr << "Exception: " << e << std::endl;
  }
}


==> anc/xt-super/dune-istl/dune/istl/test/solvertest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include "config.h"
#include <dune/istl/io.hh>
#include <dune/istl/bvector.hh>
#include <dune/istl/operators.hh>
#include <dune/common/fmatrix.hh>
#include <dune/common/fvector.hh>
#include <dune/common/timer.hh>
#include <dune/istl/overlappingschwarz.hh>
#include <dune/istl/solvers.hh>
#include "laplacian.hh"

#include <iterator>

int main(int argc, char** argv)
{

  const int BS=1;
  int N=100;

  if(argc>1)
    N = atoi(argv[1]);
  std::cout<<"testing for N="<<N<<" BS="<<1<<std::endl;


  typedef Dune::FieldMatrix<double,BS,BS> MatrixBlock;
  typedef Dune::BCRSMatrix<MatrixBlock> BCRSMat;
  typedef Dune::FieldVector<double,BS> VectorBlock;
  typedef Dune::BlockVector<VectorBlock> BVector;
  typedef Dune::MatrixAdapter<BCRSMat,BVector,BVector> Operator;

  BCRSMat mat;
  Operator fop(mat);
  BVector b(N*N), x(N*N);

  setupLaplacian(mat,N);
  b=0;
  x=100;
  Dune::Timer watch;

  watch.reset();

  Dune::InverseOperatorResult res;
  x=1;
  mat.mv(x, b);
  x=0;
  Dune::SeqJac<BCRSMat,BVector,BVector> prec0(mat, 1,1.0);
  Dune::GeneralizedPCGSolver<BVector> solver0(fop, prec0, 1e-3,10,2);
  solver0.apply(x,b, res);

  b=0;
  x=1;
  mat.mv(x, b);
  x=0;

  Dune::CGSolver<BVector> solver1(fop, prec0, 1e-3,10,2);
  solver1.apply(x,b, res);

  b=0;
  x=1;
  mat.mv(x, b);
  x=99;

  Dune::BiCGSTABSolver<BVector> solver2(fop, prec0, 1e-3,10,2);
  solver2.apply(x,b, res);

  b=0;
  x=1;
  mat.mv(x, b);
  x=99;

  Dune::RestartedGMResSolver<BVector> solver3(fop, prec0, 1e-3,5,20,2,false);
  solver3.apply(x,b, res);

  return 0;
}


==> anc/xt-super/dune-istl/dune/istl/test/superlutest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include "config.h"

#include <complex>

#include <dune/common/fmatrix.hh>
#include <dune/common/fvector.hh>
#include <dune/common/timer.hh>

#include <dune/istl/bvector.hh>
#include <dune/istl/operators.hh>
#include <dune/istl/superlu.hh>

#include "laplacian.hh"

#ifndef SUPERLU_NTYPE
#define SUPERLU_NTYPE 1
#endif

#if SUPERLU_NTYPE==1
typedef double FIELD_TYPE;
#endif

#if SUPERLU_NTYPE==0
typedef float FIELD_TYPE;
#endif

#if SUPERLU_NTYPE==2
typedef std::complex<float> FIELD_TYPE;
#endif

#if SUPERLU_NTYPE>=3
typedef std::complex<double> FIELD_TYPE;
#endif

int main(int argc, char** argv)
{
  const int BS=1;
  std::size_t N=100;

  if(argc>1)
    N = atoi(argv[1]);
  std::cout<<"testing for N="<<N<<" BS="<<1<<std::endl;


  typedef Dune::FieldMatrix<FIELD_TYPE,BS,BS> MatrixBlock;
  typedef Dune::BCRSMatrix<MatrixBlock> BCRSMat;
  typedef Dune::FieldVector<FIELD_TYPE,BS> VectorBlock;
  typedef Dune::BlockVector<VectorBlock> Vector;
  typedef Dune::MatrixAdapter<BCRSMat,Vector,Vector> Operator;

  BCRSMat mat;
  Operator fop(mat);
  Vector b(N*N), x(N*N);

  setupLaplacian(mat,N);
  b=1;
  x=0;

  Dune::Timer watch;

  watch.reset();

  Dune::SuperLU<BCRSMat> solver(mat, true);

  Dune::InverseOperatorResult res;

  Dune::SuperLU<BCRSMat> solver1;

  std::set<std::size_t> mrs;
  for(std::size_t s=0; s < N/2; ++s)
    mrs.insert(s);

  solver1.setSubMatrix(mat,mrs);
  solver.setVerbosity(true);
  solver.apply(x,b, res);

  std::cout<<"Defect reduction is "<<res.reduction<<std::endl;
  solver1.apply(x,b, res);
  solver1.apply(reinterpret_cast<FIELD_TYPE*>(&x[0]), reinterpret_cast<FIELD_TYPE*>(&b[0]));
}


==> anc/xt-super/dune-istl/dune/istl/test/test_pardiso.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <stdio.h>
#include <stdlib.h>
#include <math.h>

#include "config.h"
#include <dune/istl/bcrsmatrix.hh>
#include <dune/istl/io.hh>
#include <dune/istl/operators.hh>
#include <dune/istl/solvers.hh>
#include <dune/istl/pardiso.hh>

int main(int argc, char** argv)
{
  try
  {
#ifdef HAVE_PARDISO
    /* Matrix data. */
    int n = 8;
    int ia[ 9] = { 0, 4, 7, 9, 11, 12, 15, 17, 20 };
    int ja[20] = { 0,    2,       5, 6,
                   1, 2,    4,
                   2,             7,
                   3,       6,
                   4,
                   2,       5,    7,
                   1,             6,
                   2,          6, 7 };
    double a[20] = { 7.0,      1.0,           2.0, 7.0,
                     -4.0, 8.0,      2.0,
                     1.0,                     5.0,
                     7.0,           9.0,
                     -4.0,
                     7.0,           3.0,      8.0,
                     1.0,                    11.0,
                     -3.0,                2.0, 5.0 };

    int nnz = ia[n];
    int mtype = 11;                     /* Real unsymmetric matrix */

    /* RHS and solution vectors. */
    double b[8], x[8];
    int nrhs = 1;                       /* Number of right hand sides. */

    /* Internal solver memory pointer pt,                  */
    /* 32-bit: int pt[64]; 64-bit: long int pt[64]         */
    /* or void *pt[64] should be OK on both architectures  */
    void    *pt[64];

    /* Pardiso control parameters. */
    int iparm[64];
    int maxfct, mnum, phase, error, msglvl;

    /* Number of processors. */
    int num_procs;

    /* Auxiliary variables. */
    char    *var;
    int i;

    double ddum;                        /* Double dummy */
    int idum;                           /* Integer dummy. */

    /* -------------------------------------------------------------------- */
    /* ..  Setup Pardiso control parameters.                                */
    /* -------------------------------------------------------------------- */

    F77_FUNC(pardisoinit) (pt,  &mtype, iparm);

    iparm[2]  = 1;

    maxfct = 1;         /* Maximum number of numerical factorizations.  */
    mnum   = 1;         /* Which factorization to use. */

    msglvl = 0;         /* Print statistical information  */
    error  = 0;         /* Initialize error flag */

    /* -------------------------------------------------------------------- */
    /* ..  Convert matrix from 0-based C-notation to Fortran 1-based        */
    /*     notation.                                                        */
    /* -------------------------------------------------------------------- */
    for (i = 0; i < n+1; i++) {
      ia[i] += 1;
    }
    for (i = 0; i < nnz; i++) {
      ja[i] += 1;
    }

    phase = 13;

    iparm[7] = 1;       /* Max numbers of iterative refinement steps. */

    /* Set right hand side to one. */
    for (i = 0; i < n; i++) {
      b[i] = 1;
    }

    F77_FUNC(pardiso) (pt, &maxfct, &mnum, &mtype, &phase,
                       &n, a, ia, ja, &idum, &nrhs,
                       iparm, &msglvl, b, x, &error);

    if (error != 0) {
      printf("\nERROR during solution: %d", error);
      exit(3);
    }

    printf("\nSolve completed ... ");
    printf("\nThe solution of the system is: ");
    for (i = 0; i < n; i++) {
      printf("\n x [%d] = % f", i, x[i] );
    }
    printf ("\n\n");

    /* -------------------------------------------------------------------- */
    /* ..  Termination and release of memory.                               */
    /* -------------------------------------------------------------------- */
    phase = -1;                 /* Release internal memory. */

    F77_FUNC(pardiso) (pt, &maxfct, &mnum, &mtype, &phase,
                       &n, &ddum, ia, ja, &idum, &nrhs,
                       iparm, &msglvl, &ddum, &ddum, &error);

    typedef Dune::FieldMatrix<double,1,1> M;
    Dune::BCRSMatrix<M> B(8,8,Dune::BCRSMatrix<M>::random);

    // initially set row size for each row
    B.setrowsize(0,4);
    B.setrowsize(1,3);
    B.setrowsize(2,2);
    B.setrowsize(3,2);
    B.setrowsize(4,1);
    B.setrowsize(5,3);
    B.setrowsize(6,2);
    B.setrowsize(7,3);

    // finalize row setup phase
    B.endrowsizes();

    // add column entries to rows
    B.addindex(0,0); B.addindex(0,2); B.addindex(0,5); B.addindex(0,6);
    B.addindex(1,1); B.addindex(1,2); B.addindex(1,4);
    B.addindex(2,2); B.addindex(2,7);
    B.addindex(3,3); B.addindex(3,6);
    B.addindex(4,4);
    B.addindex(5,2); B.addindex(5,5); B.addindex(5,7);
    B.addindex(6,1); B.addindex(6,6);
    B.addindex(7,2); B.addindex(7,6); B.addindex(7,7);

    // finalize column setup phase
    B.endindices();

    // set entries using the random access operator
    B[0][0] = 7; B[0][2] = 1; B[0][5] = 2; B[0][6] = 7;
    B[1][1] = -4; B[1][2] = 8; B[1][4] = 2;
    B[2][2] = 1; B[2][7] = 5;
    B[3][3] = 7; B[3][6] = 9;
    B[4][4] = -4;
    B[5][2] = 7; B[5][5] = 3; B[5][7] = 8;
    B[6][1] = 1; B[6][6] = 11;
    B[7][2] = -3; B[7][6] = 2; B[7][7] = 5;

    //printmatrix(std::cout, B, "matrix B", "row", 9, 1);

    typedef Dune::FieldVector<double, 1> VB;
    typedef Dune::BlockVector<VB> Vector;
    typedef Dune::BCRSMatrix<M> Matrix;
    Dune::MatrixAdapter<Matrix,Vector,Vector> op(B);        // make linear operator from A
    Dune::SeqPardiso<Matrix,Vector,Vector> pardiso(B);        // preconditioner object
    Dune::LoopSolver<Vector> loop(op, pardiso, 1E-14, 2, 1);         // an inverse operator

    Vector f(n);
    f = 1;
    Vector y(n);
    y = 0;
    Dune::InverseOperatorResult r;
    loop.apply(y, f, r);

    std::cout << "\nSolve completed ... ";
    std::cout << "\nThe solution of the system is: ";
    for (i = 0; i < n; i++) {
      std::cout << "\n x [" << i << "] = " << y[i];
    }
    std::cout << "\n";

#else
    DUNE_THROW(Dune::NotImplemented, "no Pardiso library available, reconfigure with correct --with-pardiso options");
#endif


    return 0;
  }
  catch (Dune::Exception &e) {
    std::cerr << "Dune reported error: " << e << std::endl;
  }
  catch (...) {
    std::cerr << "Unknown exception thrown!" << std::endl;
  }
}


==> anc/xt-super/dune-istl/dune/istl/test/umfpacktest.cc <==
#include "config.h"

#include <complex>
#include<iostream>

#include <dune/common/fmatrix.hh>
#include <dune/common/fvector.hh>
#include <dune/common/timer.hh>
#include <dune/istl/bvector.hh>
#include <dune/istl/colcompmatrix.hh>
#include <dune/istl/io.hh>
#include <dune/istl/operators.hh>
#include <dune/istl/umfpack.hh>

#include "laplacian.hh"


int main(int argc, char** argv)
{
  try
  {
    typedef double FIELD_TYPE;
    //typedef std::complex<double> FIELD_TYPE;

    const int BS=1;
    std::size_t N=100;

    if(argc>1)
      N = atoi(argv[1]);
    std::cout<<"testing for N="<<N<<" BS="<<1<<std::endl;

    typedef Dune::FieldMatrix<FIELD_TYPE,BS,BS> MatrixBlock;
    typedef Dune::BCRSMatrix<MatrixBlock> BCRSMat;
    typedef Dune::FieldVector<FIELD_TYPE,BS> VectorBlock;
    typedef Dune::BlockVector<VectorBlock> Vector;
    typedef Dune::MatrixAdapter<BCRSMat,Vector,Vector> Operator;

    BCRSMat mat;
    Operator fop(mat);
    Vector b(N*N), x(N*N);

    setupLaplacian(mat,N);
    b=1;
    x=0;

    Dune::Timer watch;

    watch.reset();

    Dune::UMFPack<BCRSMat> solver(mat,1);

    Dune::InverseOperatorResult res;

    Dune::UMFPack<BCRSMat> solver1;

    std::set<std::size_t> mrs;
    for(std::size_t s=0; s < N/2; ++s)
      mrs.insert(s);

    solver1.setSubMatrix(mat,mrs);
    solver1.setVerbosity(true);

    solver.apply(x,b, res);
    solver.free();

    solver1.apply(x,b, res);
    solver1.apply(reinterpret_cast<FIELD_TYPE*>(&x[0]), reinterpret_cast<FIELD_TYPE*>(&b[0]));

    Dune::UMFPack<BCRSMat> save_solver(mat,"umfpack_decomp",0);
    Dune::UMFPack<BCRSMat> load_solver(mat,"umfpack_decomp",0);
    return 0;
  }
  catch(Dune::Exception &e)
  {
    std::cerr << "Dune reported error: " << e << std::endl;
  }
  catch (...)
  {}
}


==> anc/xt-super/dune-istl/dune/istl/test/vbvectortest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include "config.h"
#include <dune/istl/vbvector.hh>
#include <dune/common/fvector.hh>

using namespace Dune;

int main()
{
  VariableBlockVector<FieldVector<double,1> > v1;
  VariableBlockVector<FieldVector<double,1> > v2 = v1;
  VariableBlockVector<FieldVector<double,1> > v3(10);
  VariableBlockVector<FieldVector<double,1> > v4(10,4);

  v3.resize(20);
  v4.resize(20,8);

  v3 = v4;

  VariableBlockVector<FieldVector<double,1> >::CreateIterator cIt = v1.createbegin();

  for (; cIt!=v1.createend(); ++cIt) {
    int foo = 0; ++foo;
  }


}


==> anc/xt-super/dune-istl/dune/istl/test/vectorcommtest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include "config.h"
#include <dune/common/parallel/indexset.hh>
#include <dune/common/parallel/communicator.hh>
#include <dune/common/parallel/remoteindices.hh>
#include <dune/istl/bvector.hh>
#include <dune/common/enumset.hh>
#include <dune/common/fvector.hh>
#include <algorithm>
#include <iostream>
#include "mpi.h"

enum GridFlags {
  owner, overlap, border
};

void testIndices(MPI_Comm comm)
{
  //using namespace Dune;

  // The global grid size
  const int Nx = 20;
  const int Ny = 2;

  // Process configuration
  int procs, rank, master=0;
  MPI_Comm_size(comm, &procs);
  MPI_Comm_rank(comm, &rank);

  // shift the ranks
  //rank = (rank + 1) % procs;
  //master= (master+1) %procs;

  // The local grid
  int nx = Nx/procs;
  // distributed indexset
  //  typedef ParallelLocalIndex<GridFlags> LocalIndexType;

  typedef Dune::ParallelIndexSet<int,Dune::ParallelLocalIndex<GridFlags>,45> ParallelIndexSet;

  ParallelIndexSet distIndexSet;
  // global indexset
  ParallelIndexSet globalIndexSet;

  // Set up the indexsets.
  int start = std::max(rank*nx-1,0);
  int end = std::min((rank + 1) * nx+1, Nx);

  distIndexSet.beginResize();

  int localIndex=0;
  int size = Ny*(end-start);

  typedef Dune::FieldVector<int,5> Vector;
  typedef Dune::BlockVector<Vector> Array;

  Array distArray(size);
  Array* globalArray;
  int index=0;

  for(int j=0; j<Ny; j++)
    for(int i=start; i<end; i++) {
      bool isPublic = (i<=start+1)||(i>=end-2);
      GridFlags flag = owner;
      if((i==start && i!=0)||(i==end-1 && i!=Nx-1)) {
        distArray[index++]=-(i+j*Nx+rank*Nx*Ny);
        flag = overlap;
      }else
        distArray[index++]=i+j*Nx+rank*Nx*Ny;

      distIndexSet.add(i+j*Nx, Dune::ParallelLocalIndex<GridFlags> (localIndex++,flag,isPublic));
    }

  distIndexSet.endResize();

  if(rank==master) {
    // build global indexset on first process
    globalIndexSet.beginResize();
    globalArray=new Array(Nx*Ny);
    int k=0;
    for(int j=0; j<Ny; j++)
      for(int i=0; i<Nx; i++) {
        globalIndexSet.add(i+j*Nx, Dune::ParallelLocalIndex<GridFlags> (i+j*Nx,owner,false));
        globalArray->operator[](i+j*Nx)=-(i+j*Nx);
        k++;

      }

    globalIndexSet.endResize();
  }else
    globalArray=new Array(1); // Size one is needed for CommPolicy

  typedef Dune::RemoteIndices<ParallelIndexSet> RemoteIndices;

  RemoteIndices accuIndices(distIndexSet, globalIndexSet,  comm);
  RemoteIndices overlapIndices(distIndexSet, distIndexSet, comm);
  accuIndices.rebuild<true>();
  overlapIndices.rebuild<false>();

  Dune::DatatypeCommunicator<ParallelIndexSet> accumulator, overlapExchanger;

  Dune::EnumItem<GridFlags,owner> sourceFlags;
  Dune::Combine<Dune::EnumItem<GridFlags,overlap>,Dune::EnumItem<GridFlags,owner>,GridFlags> destFlags;

  accumulator.build(accuIndices, sourceFlags, distArray, destFlags, *globalArray);

  overlapExchanger.build(overlapIndices, Dune::EnumItem<GridFlags,owner>(), distArray, Dune::EnumItem<GridFlags,overlap>(), distArray);

  std::cout<< rank<<": before forward distArray="<< distArray<<std::endl;

  // Exchange the overlap
  overlapExchanger.forward();

  std::cout<<rank<<": overlap exchanged distArray"<< distArray<<std::endl;

  if(rank==master)
    std::cout<<": before forward globalArray="<< *globalArray<<std::endl;

  accumulator.forward();


  if(rank==master) {
    std::cout<<"after forward global: "<<*globalArray<<std::endl;
    *globalArray*=2;
    std::cout<<" added one: globalArray="<<*globalArray<<std::endl;
  }

  accumulator.backward();
  std::cout<< rank<<": after backward distArray"<< distArray<<std::endl;


  // Exchange the overlap
  overlapExchanger.forward();

  std::cout<<rank<<": overlap exchanged distArray"<< distArray<<std::endl;

  //std::cout << rank<<": source and dest are the same:"<<std::endl;
  //std::cout << remote<<std::endl<<std::flush;
  if(rank==master)
    delete globalArray;
}

int main(int argc, char** argv)
{
  MPI_Init(&argc, &argv);
  testIndices(MPI_COMM_WORLD);
  MPI_Finalize();

}


==> anc/xt-super/dune-istl/dune/istl/tutorial/CMakeLists.txt <==
add_executable(example "example.cc")
add_dune_mpi_flags(example)
add_dune_boost_flags(example)
target_link_libraries(example "dunecommon")


==> anc/xt-super/dune-istl/dune/istl/tutorial/Makefile.am <==
dist_noinst_DATA = example.cc

noinst_PROGRAMS = example
example_SOURCES = example.cc
example_CPPFLAGS = $(AM_CPPFLAGS) $(BOOST_CPPFLAGS) $(DUNE_CPPFLAGS)

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-istl/dune/istl/tutorial/example.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

// start with including some headers
#include "config.h"

#include <iostream>               // for input/output to shell
#include <fstream>                // for input/output to files
#include <vector>                 // STL vector class
#include <complex>

#include <cmath>                 // Yes, we do some math here
#include <sys/times.h>            // for timing measurements

#include <dune/istl/istlexception.hh>
#include <dune/istl/basearray.hh>
#include <dune/common/fvector.hh>
#include <dune/common/fmatrix.hh>
#include <dune/istl/bvector.hh>
#include <dune/istl/vbvector.hh>
#include <dune/istl/bcrsmatrix.hh>
#include <dune/istl/io.hh>
#include <dune/istl/gsetc.hh>
#include <dune/istl/ilu.hh>
#include <dune/istl/operators.hh>
#include <dune/istl/solvers.hh>
#include <dune/istl/preconditioners.hh>
#include <dune/istl/scalarproducts.hh>

#include <dune/istl/multitypeblockvector.hh>
#include <dune/istl/multitypeblockmatrix.hh>

// a simple stop watch
class Timer
{
public:
  Timer ()
  {
    struct tms buf;
    cstart = times(&buf);
  }

  void start ()
  {
    struct tms buf;
    cstart = times(&buf);
  }

  double stop ()
  {
    struct tms buf;
    cend = times(&buf);
    return ((double)(cend-cstart))/100.0;
  }

  double gettime ()
  {
    return ((double)(cend-cstart))/100.0;
  }

private:
  clock_t cstart,cend;
};


// testing codes
void test_basearray ()
{
  // what you can do with base_array

  // allocation
  typedef double Type; // any type
  Dune::base_array<Type> a(20);

  // modifying iterator
  for (Dune::base_array<Type>::iterator i=a.begin(); i!=a.end(); ++i)
    *i = 1.0;

  // read only iterator
  Type sum=0;
  for (Dune::base_array<Type>::const_iterator i=a.begin(); i!=a.end(); ++i)
    sum += *i;

  // random access
  a[4] = 17;
  sum = a[3];

  // empty array
  Dune::base_array<Type> b;

  // assignment
  b = a;

  // window mode
  Type p[13];
  Dune::base_array_window<Type> c(p+4,3); // c contains p[4]...p[6]

  // copy window
  b = c;
  Dune::base_array<Type> d(c);

  // move window to p[6]...p[10]
  c.move(2,5);
}

template<class V>
void f (V& v)
{
  typedef typename V::Iterator iterator;
  for (iterator i=v.begin(); i!=v.end(); ++i)
    *i = i.index();

  typedef typename V::ConstIterator const_iterator;
  for (const_iterator i=v.begin(); i!=v.end(); ++i)
    std::cout << (*i).two_norm() << std::endl;
}

void test_BlockVector ()
{
  Dune::BlockVector<Dune::FieldVector<std::complex<double>,2> > v(20);

  v[1] = 3.14;
  v[3][0] = 2.56;
  v[3][1] = std::complex<double>(1,-1);

  f(v);

  typedef Dune::FieldVector<double,1> R1;

  const int n=480;

  // make two vectors of size n
  Dune::BlockVector<R1> x(n),y(n);

  // assign from scalar
  x = 1.0;
  y = 5.3435E-6;

  // use of Iterator
  int k = 0;
  for (Dune::BlockVector<R1>::Iterator i=x.begin(); i!=x.end(); ++i)
    *i = k++;

  // and ConstIterator
  R1 z;
  for (Dune::BlockVector<R1>::ConstIterator i=x.begin(); i!=x.end(); ++i)
    z += *i;

  // assignment
  y = x;

  // random access
  x[2] = y[7];

  // timing the axpy operation
  Timer watch;
  double t;
  int i;

  for (i=1; i<1000000000; i*=2)
  {
    watch.start();
    for (int j=0; j<i; ++j)
      x.axpy(1.001,y);
    t = watch.stop();
    if (t>1.0) break;
  }

  std::cout << "axpy:"
            << " n=" << x.dim()
            << " i=" << i
            << " t=" << t
            << " mflop=" << 2.0*x.dim()*((double)i)/t/1E6
            << std::endl;

  // timing the dot operation
  x = 1.234E-3;
  y = 4.938E-1;

  double sum = 0;
  for (i=1; i<1000000000; i*=2)
  {
    watch.start();
    sum = 0;
    for (int j=0; j<i; ++j)
      sum += x*y;
    t = watch.stop();
    if (t>1.0) break;
  }

  std::cout << " dot:"
            << " n=" << x.dim()
            << " i=" << i
            << " t=" << t
            << " mflop=" << 2.0*x.dim()*((double)i)/t/1E6
            << " sum=" << sum
            << std::endl;
}


void test_VariableBlockVector ()
{
  const int N=1;
  typedef Dune::FieldVector<double,N> RN;

  typedef Dune::VariableBlockVector<RN> Vector;

  Vector x(20);

  for (Vector::CreateIterator i=x.createbegin(); i!=x.createend(); ++i)
    i.setblocksize((i.index()%10)+1);

  x = 1.0;

  Vector::block_type xi;

  xi = x[13];

  RN b;

  b = x[13][1];
}

void test_FieldMatrix ()
{
  const int r=4, c=5;
  typedef Dune::FieldMatrix<double,r,c> Mrc;
  typedef Dune::FieldVector<double,r> Rr;
  typedef Dune::FieldVector<double,c> Rc;

  Mrc A,B;

  A[1][3] = 4.33;

  Rr b;
  Rc z;

  for (Mrc::RowIterator i=A.begin(); i!=A.end(); ++i)
    for (Mrc::ColIterator j=(*i).begin(); j!=(*i).end(); ++j)
      *j = i.index()*j.index();

  for (Mrc::RowIterator i=A.begin(); i!=A.end(); ++i)
    for (Mrc::ColIterator j=(*i).begin(); j!=(*i).end(); ++j)
      b[i.index()] = *j * z[j.index()];

  A = 1;
  B = 2;

  A += B;
  A -= B;
  A *= 3.14;
  A /= 3.14;

  A.umv(z,b);
  A.umtv(b,z);
  A.umhv(b,z);
  A.usmv(-1.0,z,b);
  A.usmtv(-1.0,b,z);
  A.usmhv(-1.0,b,z);

  std::cout << A.frobenius_norm() << " " << A.frobenius_norm2() << std::endl;
  std::cout << A.infinity_norm() << " " << A.infinity_norm_real() << std::endl;
}

void test_BCRSMatrix ()
{
  const int N=13,K=2;
  typedef Dune::FieldMatrix<double,2,2> LittleBlock;
  typedef Dune::BCRSMatrix<LittleBlock> BCRSMat;

  LittleBlock D;
  D = 2.56;

  BCRSMat C(N,N,N*(2*K+1),BCRSMat::row_wise);

  for (BCRSMat::CreateIterator i=C.createbegin(); i!=C.createend(); ++i)
    for (int j=-K; j<=K; ++j)
      i.insert((i.index()+N+j)%N);

  for (BCRSMat::RowIterator i=C.begin(); i!=C.end(); ++i)
    for (BCRSMat::ColIterator j=(*i).begin(); j!=(*i).end(); ++j)
      *j = D;
}

void test_IO ()
{
  typedef Dune::FieldVector<double,2> R;
  Dune::BlockVector<R> x(84);

  for (Dune::BlockVector<R>::Iterator i=x.begin(); i!=x.end(); ++i)
    *i = 0.01*i.index();

  printvector(std::cout,x,"a test","entry",11,9,1);

  Dune::VariableBlockVector<R> y(20);

  for (Dune::VariableBlockVector<R>::CreateIterator i=y.createbegin(); i!=y.createend(); ++i)
    i.setblocksize((i.index()%3)+1);

  for (Dune::VariableBlockVector<R>::Iterator i=y.begin(); i!=y.end(); ++i)
    *i = (i.index()%3)+1;

  printvector(std::cout,y,"a test","entry",11,9,1);

  typedef Dune::FieldMatrix<double,2,2> M;
  M A;
  A = 3.14;
  printmatrix(std::cout,A,"a fixed size block matrix","row",9,1);

  const int N=9,K=2;
  Dune::BCRSMatrix<M> C(N,N,N*(2*K+1),Dune::BCRSMatrix<M>::row_wise);

  for (Dune::BCRSMatrix<M>::CreateIterator i=C.createbegin(); i!=C.createend(); ++i)
    for (int j=-K; j<=K; ++j)
      i.insert((i.index()+N+j)%N);

  for (Dune::BCRSMatrix<M>::RowIterator i=C.begin(); i!=C.end(); ++i)
    for (Dune::BCRSMatrix<M>::ColIterator j=(*i).begin(); j!=(*i).end(); ++j)
      *j = A;

  Dune::BCRSMatrix<M> B(4,4,Dune::BCRSMatrix<M>::random);

  B.setrowsize(0,1);
  B.setrowsize(3,4);
  B.setrowsize(2,2);
  B.setrowsize(1,1);

  B.endrowsizes();

  B.addindex(0,0);
  B.addindex(3,1);
  B.addindex(2,2);
  B.addindex(1,1);
  B.addindex(2,0);
  B.addindex(3,2);
  B.addindex(3,0);
  B.addindex(3,3);

  B.endindices();

  B[0][0] = 1;
  B[1][1] = 2;
  B[2][0] = 3;
  B[2][2] = 4;
  B[3][1] = 5;
  B[3][2] = 6;
  B[3][0] = 7;
  B[3][3] = 8;

  printmatrix(std::cout,B,"a block compressed sparse matrix","row",9,1);
}

void test_Iter ()
{
  Timer t;

  // block types
  const int BlockSize = 6;
  typedef Dune::FieldVector<double,BlockSize> VB;
  typedef Dune::FieldMatrix<double,BlockSize,BlockSize> MB;

  // a fake discretization
  t.start();

  // build little blocks
  MB D(0.0);
  for (int i=0; i<BlockSize; i++)
    for (int j=0; j<BlockSize; j++)
      if (i==j) D[i][j] = 4+(BlockSize-1);else D[i][j] = -1;
  //   printmatrix(std::cout,D,"diagonal block","row",10,2);

  MB E(0.0);
  for (int i=0; i<BlockSize; i++)
    E[i][i] = -1;
  //   printmatrix(std::cout,E,"offdiagonal block","row",10,2);

  // make a block compressed row matrix with five point stencil
  const unsigned N=10000, BW1=1, BW2=100;
  Dune::BCRSMatrix<MB> A(N,N,5*N,Dune::BCRSMatrix<MB>::row_wise);
  for (Dune::BCRSMatrix<MB>::CreateIterator i=A.createbegin(); i!=A.createend(); ++i)
  {
    i.insert(i.index());
    if (i.index() >= BW1    ) i.insert(i.index()-BW1);
    if (i.index() +  BW1 < N) i.insert(i.index()+BW1);
    if (i.index() >= BW2    ) i.insert(i.index()-BW2);
    if (i.index() +  BW2 < N) i.insert(i.index()+BW2);
  }
  for (Dune::BCRSMatrix<MB>::RowIterator i=A.begin(); i!=A.end(); ++i)
    for (Dune::BCRSMatrix<MB>::ColIterator j=(*i).begin(); j!=(*i).end(); ++j)
      if (i.index()==j.index())
        (*j) = D;
      else
        (*j) = E;
  t.stop();
  std::cout << "time for build=" << t.gettime() << " seconds." << std::endl;
  //   printmatrix(std::cout,A,"system matrix","row",8,1);

  // set up system
  Dune::BlockVector<VB> x(N),b(N),d(N);
  x=0; x[0]=1; x[N-1]=2;
  //   printvector(std::cout,x,"exact solution","entry",10,10,2);
  b=0; A.umv(x,b); // set right hand side
  x=0;             // initial guess

  // solve in defect formulation
  std::cout.setf(std::ios_base::scientific, std::ios_base::floatfield);
  std::cout.precision(8);
  t.start();
  d=b; A.mmv(x,d); // compute defect
  std::cout << 0 << " " << d.two_norm() << std::endl;
  Dune::BlockVector<VB> v(x); // memory for update
  //  double w=1.0;               // damping factor
  //  printmatrix(std::cout,A,"system matrix","row",12,4);
  Dune::BCRSMatrix<MB> ILU(A);
  bilu0_decomposition(ILU);
  //  printmatrix(std::cout,ILU,"ilu decomposition","row",12,4);
  for (int k=1; k<=20; k++)
  {
    v=0;
    bilu_backsolve(ILU,v,d);
    //    dbgs(A,v,d,w);       // compute update
    //    dbjac(A,v,d,w);       // compute update
    //            bsorf(A,v,d,w);    //   compute update
    //            bsorb(A,v,d,w);    //   compute update
    x += v;                    // update solution
    A.mmv(v,d);                // update defect
    //    bltsolve(A,v,d,w);   // compute update
    //    x += v;              // update solution
    //    A.mmv(v,d);          // update defect
    //    butsolve(A,v,d,w);   // compute update
    //    x += v;              // update solution
    //    A.mmv(v,d);          // update defect
    std::cout << k << " " << d.two_norm() << std::endl;
    if (d.two_norm()<1E-4) break;
  }
  t.stop();
  std::cout << "time for solve=" << t.gettime() << " seconds." << std::endl;
}


void test_Interface ()
{
  // define Types
  const int BlockSize = 1;
  typedef Dune::FieldVector<double,BlockSize> VB;
  typedef Dune::FieldMatrix<double,BlockSize,BlockSize> MB;
  typedef Dune::BlockVector<VB> Vector;
  typedef Dune::BCRSMatrix<MB> Matrix;

  // build little blocks
  MB D=0;
  for (int i=0; i<BlockSize; i++)
    for (int j=0; j<BlockSize; j++)
      if (i==j) D[i][j] = 4+(BlockSize-1);else D[i][j] = -1;

  MB E=0;
  for (int i=0; i<BlockSize; i++)
    E[i][i] = -1;

  // make a block compressed row matrix with five point stencil
  const int BW2=31, N=BW2*BW2;
  Matrix A(N,N,5*N,Dune::BCRSMatrix<MB>::row_wise);
  for (Matrix::CreateIterator i=A.createbegin(); i!=A.createend(); ++i)
  {
    int row=i.index()/BW2;
    int col=i.index()%BW2;
    i.insert(i.index());
    if (col-1>=0) i.insert(i.index()-1);
    if (col+1<BW2) i.insert(i.index()+1);
    if (row-1>=0) i.insert(i.index()-BW2);
    if (row+1<BW2) i.insert(i.index()+BW2);
  }
  for (Matrix::RowIterator i=A.begin(); i!=A.end(); ++i)
    for (Matrix::ColIterator j=(*i).begin(); j!=(*i).end(); ++j)
      if (i.index()==j.index())
        (*j) = D;
      else
        (*j) = E;

  //  printmatrix(std::cout,A,"system matrix","row",10,2);

  // set up system
  Vector x(N),b(N);
  x=0; x[0]=1; x[N-1]=2; // prescribe known solution
  b=0; A.umv(x,b);       // set right hand side accordingly
  x=1;                   // initial guess
  for (int i=0; i<N; i++)
    x[i] = i*0.1;

  // set up the high-level solver objects
  Dune::MatrixAdapter<Matrix,Vector,Vector> op(A);        // make linear operator from A
  Dune::SeqJac<Matrix,Vector,Vector> jac(A,1,1);          // Jacobi preconditioner
  Dune::SeqGS<Matrix,Vector,Vector> gs(A,1,1);            // GS preconditioner
  Dune::SeqSOR<Matrix,Vector,Vector> sor(A,1,1.9520932);  // SSOR preconditioner
  Dune::SeqSSOR<Matrix,Vector,Vector> ssor(A,1,1.0); // SSOR preconditioner
  Dune::SeqILU0<Matrix,Vector,Vector> ilu0(A,1.0);        // preconditioner object
  Dune::SeqILUn<Matrix,Vector,Vector> ilu1(A,1,0.92);     // preconditioner object

  Dune::LoopSolver<Vector> loop(op,jac,1E-4,18000,2);     // an inverse operator
  Dune::CGSolver<Vector> cg(op,ilu0,1E-4,8000,2);         // an inverse operator
  Dune::BiCGSTABSolver<Vector> bcgs(op,ilu1,1E-8,8000,2); // an inverse operator
  Dune::GradientSolver<Vector> gras(op,jac,1E-4,18000,2);         // an inverse operator

  // call the solver
  Dune::InverseOperatorResult r;
  loop.apply(x,b,r);
}


#ifdef HAVE_BOOST_FUSION

void test_MultiTypeBlockVector_MultiTypeBlockMatrix() {                           //Jacobi Solver Test MultiTypeBlockMatrix_Solver::dbjac on MultiTypeBlockMatrix<BCRSMatrix>

  std::cout << "\n\n\nJacobi Solver Test on MultiTypeBlockMatrix<BCRSMatrix>\n";

  typedef Dune::FieldMatrix<double,1,1> LittleBlock;                    //matrix block type
  typedef Dune::BCRSMatrix<LittleBlock> BCRSMat;                        //matrix type

  const int X1=3;                                                       //index bounds of all four matrices
  const int X2=2;
  const int Y1=3;
  const int Y2=2;
  BCRSMat A11 = BCRSMat(X1,Y1,X1*Y1,BCRSMat::random);                   //A11 is 3x3
  BCRSMat A12 = BCRSMat(X1,Y2,X1*Y2,BCRSMat::random);                   //A12 is 2x3
  BCRSMat A21 = BCRSMat(X2,Y1,X2*Y1,BCRSMat::random);                   //A11 is 3x2
  BCRSMat A22 = BCRSMat(X2,Y2,X2*Y2,BCRSMat::random);                   //A12 is 2x2

  typedef Dune::MultiTypeBlockVector<Dune::BlockVector<Dune::FieldVector<double,1> >,Dune::BlockVector<Dune::FieldVector<double,1> > > TestVector;
  TestVector x, b;

  fusion::at_c<0>(x).resize(Y1);
  fusion::at_c<1>(x).resize(Y2);
  fusion::at_c<0>(b).resize(X1);
  fusion::at_c<1>(b).resize(X2);

  x = 1; b = 1;

  //set row sizes
  for (int i=0; i<Y1; i++) {A11.setrowsize(i,X1); A12.setrowsize(i,X2);} A11.endrowsizes(); A12.endrowsizes();
  for (int i=0; i<Y2; i++) {A21.setrowsize(i,X1); A22.setrowsize(i,X2);} A21.endrowsizes(); A22.endrowsizes();

  //set indices
  for (int i=0; i<X1+X2; i++) {
    for (int j=0; j<Y1+Y2; j++) {
      if (i<X1 && j<Y1) {A11.addindex(i,j);}
      if (i<X1 && j>=Y1) {A12.addindex(i,j-Y1);}
      if (i>=X1 && j<Y1) {A21.addindex(i-X1,j);}
      if (i>=X1 && j>=Y1) {A22.addindex(i-X1,j-Y1);}
    }
  }
  A11.endindices(); A12.endindices(); A21.endindices(); A22.endindices();
  A11 = 0; A12 = 0; A21 = 0; A22 = 0;

  //fill in values (row-wise) in A11 and A22
  for (int i=0; i<Y1; i++) {
    if (i>0) {A11[i][i-1]=-1;}
    A11[i][i]=2;                                                        //diag
    if (i<Y1-1) {A11[i][i+1]=-1;}
    if (i<Y2) {                                                         //also in A22
      if (i>0) {A22[i][i-1]=-1;}
      A22[i][i]=2;
      if (i<Y2-1) {A22[i][i+1]=-1;}
    }
  }
  A12[2][0] = -1; A21[0][2] = -1;                                       //fill A12 & A21


  typedef Dune::MultiTypeBlockVector<BCRSMat,BCRSMat> BCRS_Row;
  typedef Dune::MultiTypeBlockMatrix<BCRS_Row,BCRS_Row> CM_BCRS;
  CM_BCRS A;
  fusion::at_c<0>(fusion::at_c<0>(A)) = A11;
  fusion::at_c<1>(fusion::at_c<0>(A)) = A12;
  fusion::at_c<0>(fusion::at_c<1>(A)) = A21;
  fusion::at_c<1>(fusion::at_c<1>(A)) = A22;

  printmatrix(std::cout,A11,"matrix A11","row",9,1);
  printmatrix(std::cout,A12,"matrix A12","row",9,1);
  printmatrix(std::cout,A21,"matrix A21","row",9,1);
  printmatrix(std::cout,A22,"matrix A22","row",9,1);

  x = 1;
  b = 1;

  Dune::MatrixAdapter<CM_BCRS,TestVector,TestVector> op(A);             // make linear operator from A
  Dune::SeqJac<CM_BCRS,TestVector,TestVector,2> jac(A,1,1);                // Jacobi preconditioner
  Dune::SeqGS<CM_BCRS,TestVector,TestVector,2> gs(A,1,1);                  // GS preconditioner
  Dune::SeqSOR<CM_BCRS,TestVector,TestVector,2> sor(A,1,1.9520932);        // SSOR preconditioner
  Dune::SeqSSOR<CM_BCRS,TestVector,TestVector,2> ssor(A,1,1.0);      // SSOR preconditioner

  Dune::LoopSolver<TestVector> loop(op,gs,1E-4,18000,2);           // an inverse operator
  Dune::InverseOperatorResult r;

  loop.apply(x,b,r);

  printvector(std::cout,fusion::at_c<0>(x),"solution x1","entry",11,9,1);
  printvector(std::cout,fusion::at_c<1>(x),"solution x2","entry",11,9,1);

}
#endif




int main (int /*argc*/, char ** /*argv*/)
{
  try {
    test_basearray();
    test_BlockVector();
    test_VariableBlockVector();
    test_FieldMatrix();
    test_BCRSMatrix();
    test_IO();
    test_Iter();
    test_Interface();
#ifdef HAVE_BOOST_FUSION
    test_MultiTypeBlockVector_MultiTypeBlockMatrix();
#endif
  }
  catch (Dune::ISTLError& error)
  {
    std::cout << error << std::endl;
  }
  catch (Dune::Exception& error)
  {
    std::cout << error << std::endl;
  }
  catch (const std::bad_alloc& e)
  {
    std::cout << "memory exhausted" << std::endl;
  }
  catch (...)
  {
    std::cout << "unknown exception caught" << std::endl;
  }

  return 0;
}


==> anc/xt-super/dune-istl/dune/istl/umfpack.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ISTL_UMFPACK_HH
#define DUNE_ISTL_UMFPACK_HH

#if HAVE_UMFPACK || defined DOXYGEN

#include<complex>
#include<type_traits>

#include<umfpack.h>

#include<dune/common/exceptions.hh>
#include<dune/common/fmatrix.hh>
#include<dune/common/fvector.hh>
#include<dune/common/unused.hh>
#include<dune/istl/bcrsmatrix.hh>
#include<dune/istl/solvers.hh>
#include<dune/istl/solvertype.hh>

#include"colcompmatrix.hh"


namespace Dune {
  /**
   * @addtogroup ISTL
   *
   * @{
   */
  /**
   * @file
   * @author Dominic Kempf
   * @brief Classes for using UMFPack with ISTL matrices.
   */

  // FORWARD DECLARATIONS
  template<class M, class T, class TM, class TD, class TA>
  class SeqOverlappingSchwarz;

  template<class T, bool tag>
  struct SeqOverlappingSchwarzAssemblerHelper;

  /** @brief Use the %UMFPack package to directly solve linear systems -- empty default class
   * @tparam Matrix the matrix type defining the system
   * Details on UMFPack can be found on
   * http://www.cise.ufl.edu/research/sparse/umfpack/
   */
  template<class Matrix>
  class UMFPack
  {};

  // wrapper class for C-Function Calls in the backend. Choose the right function namespace
  // depending on the template parameter used.
  template<typename T>
  struct UMFPackMethodChooser
  {};

  template<>
  struct UMFPackMethodChooser<double>
  {
    template<typename... A>
    static void defaults(A... args)
    {
      umfpack_di_defaults(args...);
    }
    template<typename... A>
    static void free_numeric(A... args)
    {
      umfpack_di_free_numeric(args...);
    }
    template<typename... A>
    static void free_symbolic(A... args)
    {
      umfpack_di_free_symbolic(args...);
    }
    template<typename... A>
    static int load_numeric(A... args)
    {
      return umfpack_di_load_numeric(args...);
    }
    template<typename... A>
    static void numeric(A... args)
    {
      umfpack_di_numeric(args...);
    }
    template<typename... A>
    static void report_info(A... args)
    {
      umfpack_di_report_info(args...);
    }
    template<typename... A>
    static void report_status(A... args)
    {
      umfpack_di_report_status(args...);
    }
    template<typename... A>
    static int save_numeric(A... args)
    {
      return umfpack_di_save_numeric(args...);
    }
    template<typename... A>
    static void solve(A... args)
    {
      umfpack_di_solve(args...);
    }
    template<typename... A>
    static void symbolic(A... args)
    {
      umfpack_di_symbolic(args...);
    }
  };

  template<>
  struct UMFPackMethodChooser<std::complex<double> >
  {
    template<typename... A>
    static void defaults(A... args)
    {
      umfpack_zi_defaults(args...);
    }
    template<typename... A>
    static void free_numeric(A... args)
    {
      umfpack_zi_free_numeric(args...);
    }
    template<typename... A>
    static void free_symbolic(A... args)
    {
      umfpack_zi_free_symbolic(args...);
    }
    template<typename... A>
    static int load_numeric(A... args)
    {
      return umfpack_zi_load_numeric(args...);
    }
    template<typename... A>
    static void numeric(const int* cs, const int* ri, const double* val, A... args)
    {
      umfpack_zi_numeric(cs,ri,val,NULL,args...);
    }
    template<typename... A>
    static void report_info(A... args)
    {
      umfpack_zi_report_info(args...);
    }
    template<typename... A>
    static void report_status(A... args)
    {
      umfpack_zi_report_status(args...);
    }
    template<typename... A>
    static int save_numeric(A... args)
    {
      return umfpack_zi_save_numeric(args...);
    }
    template<typename... A>
    static void solve(int m, const int* cs, const int* ri, std::complex<double>* val, double* x, const double* b,A... args)
    {
      const double* cval = reinterpret_cast<const double*>(val);
      umfpack_zi_solve(m,cs,ri,cval,NULL,x,NULL,b,NULL,args...);
    }
    template<typename... A>
    static void symbolic(int m, int n, const int* cs, const int* ri, const double* val, A... args)
    {
      umfpack_zi_symbolic(m,n,cs,ri,val,NULL,args...);
    }
  };

  /** @brief The %UMFPack direct sparse solver for matrices of type BCRSMatrix
   *
   * Specialization for the Dune::BCRSMatrix. %UMFPack will always go double
   * precision and supports complex numbers
   * too (use std::complex<double> for that).
   *
   * \tparam T Number type.  Only double and std::complex<double> is supported
   * \tparam A STL-compatible allocator type
   * \tparam n Number of rows in a matrix block
   * \tparam m Number of columns in a matrix block
   *
   * \note This will only work if dune-istl has been configured to use UMFPack
   */
  template<typename T, typename A, int n, int m>
  class UMFPack<BCRSMatrix<FieldMatrix<T,n,m>,A > >
      : public InverseOperator<
          BlockVector<FieldVector<T,m>,
              typename A::template rebind<FieldVector<T,m> >::other>,
          BlockVector<FieldVector<T,n>,
              typename A::template rebind<FieldVector<T,n> >::other> >
  {
    public:
    /** @brief The matrix type. */
    typedef Dune::BCRSMatrix<FieldMatrix<T,n,m>,A> Matrix;
    typedef Dune::BCRSMatrix<FieldMatrix<T,n,m>,A> matrix_type;
    /** @brief The corresponding SuperLU Matrix type.*/
    typedef Dune::ColCompMatrix<Matrix> UMFPackMatrix;
    /** @brief Type of an associated initializer class. */
    typedef ColCompMatrixInitializer<BCRSMatrix<FieldMatrix<T,n,m>,A> > MatrixInitializer;
    /** @brief The type of the domain of the solver. */
    typedef Dune::BlockVector<
        FieldVector<T,m>,
        typename A::template rebind<FieldVector<T,m> >::other> domain_type;
    /** @brief The type of the range of the solver. */
    typedef Dune::BlockVector<
        FieldVector<T,n>,
        typename A::template rebind<FieldVector<T,n> >::other> range_type;

    /** @brief Construct a solver object from a BCRSMatrix
     *
     * This computes the matrix decomposition, and may take a long time
     * (and use a lot of memory).
     *
     *  @param mat_ the matrix to solve for
     *  @param verbose [0..2] set the verbosity level, defaults to 0
     */
    UMFPack(const Matrix& matrix, int verbose=0) : matrixIsLoaded_(false)
    {
      //check whether T is a supported type
      static_assert((std::is_same<T,double>::value) || (std::is_same<T,std::complex<double> >::value),
                    "Unsupported Type in UMFPack (only double and std::complex<double> supported)");
      Caller::defaults(UMF_Control);
      setVerbosity(verbose);
      setMatrix(matrix);
    }

    /** @brief Constructor for compatibility with SuperLU standard constructor
     *
     * This computes the matrix decomposition, and may take a long time
     * (and use a lot of memory).
     *
     * @param mat_ the matrix to solve for
     * @param verbose [0..2] set the verbosity level, defaults to 0
     */
    UMFPack(const Matrix& matrix, int verbose, bool) : matrixIsLoaded_(false)
    {
      //check whether T is a supported type
      static_assert((std::is_same<T,double>::value) || (std::is_same<T,std::complex<double> >::value),
                    "Unsupported Type in UMFPack (only double and std::complex<double> supported)");
      Caller::defaults(UMF_Control);
      setVerbosity(verbose);
      setMatrix(matrix);
    }

    /** @brief default constructor
     */
    UMFPack() : matrixIsLoaded_(false), verbose(0)
    {
      //check whether T is a supported type
      static_assert((std::is_same<T,double>::value) || (std::is_same<T,std::complex<double> >::value),
                    "Unsupported Type in UMFPack (only double and std::complex<double> supported)");
      Caller::defaults(UMF_Control);
    }

    /** @brief Try loading a decomposition from file and do a decomposition if unsuccessful
     * @param mat_ the matrix to decompose when no decoposition file found
     * @param file the decomposition file
     * @param verbose the verbosity level
     *
     * Use saveDecomposition(char* file) for manually storing a decomposition. This constructor
     * will decompose mat_ and store the result to file if no file wasn't found in the first place.
     * Thus, if you always use this you will only compute the decomposition once (and when you manually
     * deleted the decomposition file).
     */
    UMFPack(const Matrix& mat_, const char* file, int verbose=0)
    {
      //check whether T is a supported type
      static_assert((std::is_same<T,double>::value) || (std::is_same<T,std::complex<double> >::value),
                    "Unsupported Type in UMFPack (only double and std::complex<double> supported)");
      Caller::defaults(UMF_Control);
      setVerbosity(verbose);
      int errcode = Caller::load_numeric(&UMF_Numeric, const_cast<char*>(file));
      if ((errcode == UMFPACK_ERROR_out_of_memory) || (errcode == UMFPACK_ERROR_file_IO))
      {
        matrixIsLoaded_ = false;
        setMatrix(mat_);
        saveDecomposition(file);
      }
      else
      {
        matrixIsLoaded_ = true;
        std::cout << "UMFPack decomposition successfully loaded from " << file << std::endl;
      }
    }

    /** @brief try loading a decomposition from file
     * @param file the decomposition file
     * @param verbose the verbosity level
     * @throws Dune::Exception When not being able to load the file. Does not need knowledge of the
     * actual matrix!
     */
    UMFPack(const char* file, int verbose=0)
    {
      //check whether T is a supported type
      static_assert((std::is_same<T,double>::value) || (std::is_same<T,std::complex<double> >::value),
                    "Unsupported Type in UMFPack (only double and std::complex<double> supported)");
      Caller::defaults(UMF_Control);
      int errcode = Caller::load_numeric(&UMF_Numeric, const_cast<char*>(file));
      if (errcode == UMFPACK_ERROR_out_of_memory)
        DUNE_THROW(Dune::Exception, "ran out of memory while loading UMFPack decomposition");
      if (errcode == UMFPACK_ERROR_file_IO)
        DUNE_THROW(Dune::Exception, "IO error while loading UMFPack decomposition");
      matrixIsLoaded_ = true;
      std::cout << "UMFPack decomposition successfully loaded from " << file << std::endl;
      setVerbosity(verbose);
    }

    virtual ~UMFPack()
    {
      if ((umfpackMatrix_.N() + umfpackMatrix_.M() > 0) || (matrixIsLoaded_))
        free();
    }

    /**
     *  \copydoc InverseOperator::apply(X&, Y&, InverseOperatorResult&)
     */
    virtual void apply(domain_type& x, range_type& b, InverseOperatorResult& res)
    {
      double UMF_Apply_Info[UMFPACK_INFO];
      Caller::solve(UMFPACK_A,
                    umfpackMatrix_.getColStart(),
                    umfpackMatrix_.getRowIndex(),
                    umfpackMatrix_.getValues(),
                    reinterpret_cast<double*>(&x[0]),
                    reinterpret_cast<double*>(&b[0]),
                    UMF_Numeric,
                    UMF_Control,
                    UMF_Apply_Info);

      //this is a direct solver
      res.iterations = 1;
      res.converged = true;
      res.elapsed = UMF_Apply_Info[UMFPACK_SOLVE_WALLTIME];

      printOnApply(UMF_Apply_Info);
    }

    /**
     *  \copydoc InverseOperator::apply(X&,Y&,double,InverseOperatorResult&)
     */
    virtual void apply (domain_type& x, range_type& b, double reduction, InverseOperatorResult& res)
    {
      DUNE_UNUSED_PARAMETER(reduction);
      apply(x,b,res);
    }

    /**
     * @brief additional apply method with c-arrays in analogy to superlu
     * @param x solution array
     * @param b rhs array
     */
    void apply(T* x, T* b)
    {
      double UMF_Apply_Info[UMFPACK_INFO];
      Caller::solve(UMFPACK_A,
                    umfpackMatrix_.getColStart(),
                    umfpackMatrix_.getRowIndex(),
                    umfpackMatrix_.getValues(),
                    x,
                    b,
                    UMF_Numeric,
                    UMF_Control,
                    UMF_Apply_Info);
      printOnApply(UMF_Apply_Info);
    }

    /** @brief Set UMFPack-specific options
     *
     * This method allows to set various options that control the UMFPack solver.
     * More specifically, it allows to set values in the UMF_Control array.
     * Please see the UMFPack documentation for a list of possible options and values.
     *
     * \param option Entry in the UMF_Control array, e.g., UMFPACK_IRSTEP
     * \param value Corresponding value
     *
     * \throws RangeError If nonexisting option was requested
     */
    void setOption(unsigned int option, double value)
    {
      if (option >= UMFPACK_CONTROL)
        DUNE_THROW(RangeError, "Requested non-existing UMFPack option");

      UMF_Control[option] = value;
    }

    /** @brief saves a decomposition to a file
     * @param file the filename to save to
     */
    void saveDecomposition(const char* file)
    {
      int errcode = Caller::save_numeric(UMF_Numeric, const_cast<char*>(file));
      if (errcode != UMFPACK_OK)
        DUNE_THROW(Dune::Exception,"IO ERROR while trying to save UMFPack decomposition");
    }

    /** @brief Initialize data from given matrix. */
    void setMatrix(const Matrix& matrix)
    {
      if ((umfpackMatrix_.N() + umfpackMatrix_.M() > 0) || (matrixIsLoaded_))
        free();
      umfpackMatrix_ = matrix;
      decompose();
    }

    template<class S>
    void setSubMatrix(const Matrix& _mat, const S& rowIndexSet)
    {
      if ((umfpackMatrix_.N() + umfpackMatrix_.M() > 0) || (matrixIsLoaded_))
        free();
      umfpackMatrix_.setMatrix(_mat,rowIndexSet);
      decompose();
    }

    /** @brief sets the verbosity level for the UMFPack solver
     * @param v verbosity level
     * The following levels are implemented:
     * 0 - only error messages
     * 1 - a bit of statistics on decomposition and solution
     * 2 - lots of statistics on decomposition and solution
     */
    void setVerbosity(int v)
    {
      verbose = v;
      // set the verbosity level in UMFPack
      if (verbose == 0)
        UMF_Control[UMFPACK_PRL] = 1;
      if (verbose == 1)
        UMF_Control[UMFPACK_PRL] = 2;
      if (verbose == 2)
        UMF_Control[UMFPACK_PRL] = 4;
    }

    /**
     * @brief free allocated space.
     * @warning later calling apply will result in an error.
     */
    void free()
    {
      if (!matrixIsLoaded_)
      {
        Caller::free_symbolic(&UMF_Symbolic);
        umfpackMatrix_.free();
      }
      Caller::free_numeric(&UMF_Numeric);
      matrixIsLoaded_ = false;
    }

    const char* name() { return "UMFPACK"; }

    private:
    typedef typename Dune::UMFPackMethodChooser<T> Caller;

    template<class M,class X, class TM, class TD, class T1>
    friend class SeqOverlappingSchwarz;
    friend struct SeqOverlappingSchwarzAssemblerHelper<UMFPack<Matrix>,true>;

    /** @brief computes the LU Decomposition */
    void decompose()
    {
      double UMF_Decomposition_Info[UMFPACK_INFO];
      Caller::symbolic(static_cast<int>(umfpackMatrix_.N()),
                       static_cast<int>(umfpackMatrix_.N()),
                       umfpackMatrix_.getColStart(),
                       umfpackMatrix_.getRowIndex(),
                       reinterpret_cast<double*>(umfpackMatrix_.getValues()),
                       &UMF_Symbolic,
                       UMF_Control,
                       UMF_Decomposition_Info);
      Caller::numeric(umfpackMatrix_.getColStart(),
                      umfpackMatrix_.getRowIndex(),
                      reinterpret_cast<double*>(umfpackMatrix_.getValues()),
                      UMF_Symbolic,
                      &UMF_Numeric,
                      UMF_Control,
                      UMF_Decomposition_Info);
      Caller::report_status(UMF_Control,UMF_Decomposition_Info[UMFPACK_STATUS]);
      if (verbose == 1)
      {
        std::cout << "[UMFPack Decomposition]" << std::endl;
        std::cout << "Wallclock Time taken: " << UMF_Decomposition_Info[UMFPACK_NUMERIC_WALLTIME] << " (CPU Time: " << UMF_Decomposition_Info[UMFPACK_NUMERIC_TIME] << ")" << std::endl;
        std::cout << "Flops taken: " << UMF_Decomposition_Info[UMFPACK_FLOPS] << std::endl;
        std::cout << "Peak Memory Usage: " << UMF_Decomposition_Info[UMFPACK_PEAK_MEMORY]*UMF_Decomposition_Info[UMFPACK_SIZE_OF_UNIT] << " bytes" << std::endl;
        std::cout << "Condition number estimate: " << 1./UMF_Decomposition_Info[UMFPACK_RCOND] << std::endl;
        std::cout << "Numbers of non-zeroes in decomposition: L: " << UMF_Decomposition_Info[UMFPACK_LNZ] << " U: " << UMF_Decomposition_Info[UMFPACK_UNZ] << std::endl;
      }
      if (verbose == 2)
      {
        Caller::report_info(UMF_Control,UMF_Decomposition_Info);
      }
    }

    void printOnApply(double* UMF_Info)
    {
      Caller::report_status(UMF_Control,UMF_Info[UMFPACK_STATUS]);
      if (verbose > 0)
      {
        std::cout << "[UMFPack Solve]" << std::endl;
        std::cout << "Wallclock Time: " << UMF_Info[UMFPACK_SOLVE_WALLTIME] << " (CPU Time: " << UMF_Info[UMFPACK_SOLVE_TIME] << ")" << std::endl;
        std::cout << "Flops Taken: " << UMF_Info[UMFPACK_SOLVE_FLOPS] << std::endl;
        std::cout << "Iterative Refinement steps taken: " << UMF_Info[UMFPACK_IR_TAKEN] << std::endl;
        std::cout << "Error Estimate: " << UMF_Info[UMFPACK_OMEGA1] << " resp. " << UMF_Info[UMFPACK_OMEGA2] << std::endl;
      }
    }

    UMFPackMatrix& getInternalMatrix() { return umfpackMatrix_; }

    UMFPackMatrix umfpackMatrix_;
    bool matrixIsLoaded_;
    int verbose;
    void *UMF_Symbolic;
    void *UMF_Numeric;
    double UMF_Control[UMFPACK_CONTROL];
  };

  template<typename T, typename A, int n, int m>
  struct IsDirectSolver<UMFPack<BCRSMatrix<FieldMatrix<T,n,m>,A> > >
  {
    enum { value=true};
  };

  template<typename T, typename A, int n, int m>
  struct StoresColumnCompressed<UMFPack<BCRSMatrix<FieldMatrix<T,n,m>,A> > >
  {
    enum { value = true };
  };
}

#endif //HAVE_UMFPACK

#endif //DUNE_ISTL_UMFPACK_HH


==> anc/xt-super/dune-istl/dune/istl/vbvector.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ISTL_VBVECTOR_HH
#define DUNE_ISTL_VBVECTOR_HH

#include <cmath>
#include <complex>
#include <iostream>
#include <memory>

#include "istlexception.hh"
#include "bvector.hh"

/** \file
 * \brief ???
 */

namespace Dune {

  /**
              @addtogroup ISTL_SPMV
              @{
   */

  /**
      \brief A Vector of blocks with different blocksizes.

          implements a vector consisting of a number of blocks (to
          be given at run-time) which themselves consist of a number
          of blocks (also given at run-time) of the given type B.

          VariableBlockVector is a container of containers!

   */
  template<class B, class A=std::allocator<B> >
  class VariableBlockVector : public block_vector_unmanaged<B,A>
                              // this derivation gives us all the blas level 1 and norms
                              // on the large array. However, access operators have to be
                              // overwritten.
  {
  public:

    //===== type definitions and constants

    //! export the type representing the field
    typedef typename B::field_type field_type;

    //! export the allocator type
    typedef A allocator_type;

    //! The size type for the index access
    typedef typename A::size_type size_type;

    /** export the type representing the components, note that this
            is *not* the type refered to by the iterators and random access.
            However, it can be used to copy blocks (which is its only purpose).
     */
    typedef BlockVector<B,A> block_type;

    /** increment block level counter, yes, it is two levels because
            VariableBlockVector is a container of containers
     */
    enum {
      //! The number of blocklevels this vector contains.
      blocklevel = B::blocklevel+2
    };

    // just a shorthand
    typedef BlockVectorWindow<B,A> window_type;


    //===== constructors and such

    /** constructor without arguments makes empty vector,
            object cannot be used yet
     */
    VariableBlockVector () : block_vector_unmanaged<B,A>()
    {
      // nothing is known ...
      nblocks = 0;
      block = 0;
      initialized = false;
    }

    /** make vector with given number of blocks, but size of each block is not yet known,
            object cannot be used yet
     */
    explicit VariableBlockVector (size_type _nblocks) : block_vector_unmanaged<B,A>()
    {
      // we can allocate the windows now
      nblocks = _nblocks;
      if (nblocks>0)
      {
        block = windowAllocator_.allocate(nblocks);
        new (block) window_type[nblocks];
      }
      else
      {
        nblocks = 0;
        block = 0;;
      }

      // Note: memory in base class still not allocated
      // the vector not usable
      initialized = false;
    }

    /** make vector with given number of blocks each having a constant size,
            object is fully usable then.

            \param _nblocks Number of blocks
            \param m Number of elements in each block
     */
    VariableBlockVector (size_type _nblocks, size_type m) : block_vector_unmanaged<B,A>()
    {
      // and we can allocate the big array in the base class
      this->n = _nblocks*m;
      if (this->n>0)
      {
        this->p = allocator_.allocate(this->n);
        new (this->p)B[this->n];
      }
      else
      {
        this->n = 0;
        this->p = 0;
      }

      // we can allocate the windows now
      nblocks = _nblocks;
      if (nblocks>0)
      {
        // allocate and construct the windows
        block = windowAllocator_.allocate(nblocks);
        new (block) window_type[nblocks];

        // set the windows into the big array
        for (size_type i=0; i<nblocks; ++i)
          block[i].set(m,this->p+(i*m));
      }
      else
      {
        nblocks = 0;
        block = 0;;
      }

      // and the vector is usable
      initialized = true;
    }

    //! copy constructor, has copy semantics
    VariableBlockVector (const VariableBlockVector& a)
    {
      // allocate the big array in the base class
      this->n = a.n;
      if (this->n>0)
      {
        // allocate and construct objects
        this->p = allocator_.allocate(this->n);
        new (this->p)B[this->n];

        // copy data
        for (size_type i=0; i<this->n; i++) this->p[i]=a.p[i];
      }
      else
      {
        this->n = 0;
        this->p = 0;
      }

      // we can allocate the windows now
      nblocks = a.nblocks;
      if (nblocks>0)
      {
        // alloc
        block = windowAllocator_.allocate(nblocks);
        new (block) window_type[nblocks];

        // and we must set the windows
        block[0].set(a.block[0].getsize(),this->p);           // first block
        for (size_type i=1; i<nblocks; ++i)                         // and the rest
          block[i].set(a.block[i].getsize(),block[i-1].getptr()+block[i-1].getsize());
      }
      else
      {
        nblocks = 0;
        block = 0;;
      }

      // and we have a usable vector
      initialized = true;
    }

    //! free dynamic memory
    ~VariableBlockVector ()
    {
      if (this->n>0) {
        size_type i=this->n;
        while (i)
          this->p[--i].~B();
        allocator_.deallocate(this->p,this->n);
      }
      if (nblocks>0) {
        size_type i=nblocks;
        while (i)
          block[--i].~window_type();
        windowAllocator_.deallocate(block,nblocks);
      }

    }


    //! same effect as constructor with same argument
    void resize (size_type _nblocks)
    {
      // deconstruct objects and deallocate memory if necessary
      if (this->n>0) {
        size_type i=this->n;
        while (i)
          this->p[--i].~B();
        allocator_.deallocate(this->p,this->n);
      }
      if (nblocks>0) {
        size_type i=nblocks;
        while (i)
          block[--i].~window_type();
        windowAllocator_.deallocate(block,nblocks);
      }
      this->n = 0;
      this->p = 0;

      // we can allocate the windows now
      nblocks = _nblocks;
      if (nblocks>0)
      {
        block = windowAllocator_.allocate(nblocks);
        new (block) window_type[nblocks];
      }
      else
      {
        nblocks = 0;
        block = 0;;
      }

      // and the vector not fully usable
      initialized = false;
    }

    //! same effect as constructor with same argument
    void resize (size_type _nblocks, size_type m)
    {
      // deconstruct objects and deallocate memory if necessary
      if (this->n>0) {
        size_type i=this->n;
        while (i)
          this->p[--i].~B();
        allocator_.deallocate(this->p,this->n);
      }
      if (nblocks>0) {
        size_type i=nblocks;
        while (i)
          block[--i].~window_type();
        windowAllocator_.deallocate(block,nblocks);
      }

      // and we can allocate the big array in the base class
      this->n = _nblocks*m;
      if (this->n>0)
      {
        this->p = allocator_.allocate(this->n);
        new (this->p)B[this->n];
      }
      else
      {
        this->n = 0;
        this->p = 0;
      }

      // we can allocate the windows now
      nblocks = _nblocks;
      if (nblocks>0)
      {
        // allocate and construct objects
        block = windowAllocator_.allocate(nblocks);
        new (block) window_type[nblocks];

        // set the windows into the big array
        for (size_type i=0; i<nblocks; ++i)
          block[i].set(m,this->p+(i*m));
      }
      else
      {
        nblocks = 0;
        block = 0;;
      }

      // and the vector is usable
      initialized = true;
    }

    //! assignment
    VariableBlockVector& operator= (const VariableBlockVector& a)
    {
      if (&a!=this)     // check if this and a are different objects
      {
        // reallocate arrays if necessary
        // Note: still the block sizes may vary !
        if (this->n!=a.n || nblocks!=a.nblocks)
        {
          // deconstruct objects and deallocate memory if necessary
          if (this->n>0) {
            size_type i=this->n;
            while (i)
              this->p[--i].~B();
            allocator_.deallocate(this->p,this->n);
          }
          if (nblocks>0) {
            size_type i=nblocks;
            while (i)
              block[--i].~window_type();
            windowAllocator_.deallocate(block,nblocks);
          }

          // allocate the big array in the base class
          this->n = a.n;
          if (this->n>0)
          {
            // allocate and construct objects
            this->p = allocator_.allocate(this->n);
            new (this->p)B[this->n];
          }
          else
          {
            this->n = 0;
            this->p = 0;
          }

          // we can allocate the windows now
          nblocks = a.nblocks;
          if (nblocks>0)
          {
            // alloc
            block = windowAllocator_.allocate(nblocks);
            new (block) window_type[nblocks];
          }
          else
          {
            nblocks = 0;
            block = 0;;
          }
        }

        // copy block structure, might be different although
        // sizes are the same !
        if (nblocks>0)
        {
          block[0].set(a.block[0].getsize(),this->p);                 // first block
          for (size_type i=1; i<nblocks; ++i)                               // and the rest
            block[i].set(a.block[i].getsize(),block[i-1].getptr()+block[i-1].getsize());
        }

        // and copy the data
        for (size_type i=0; i<this->n; i++) this->p[i]=a.p[i];
      }

      // and we have a usable vector
      initialized = true;

      return *this;     // Gebe Referenz zurueck damit a=b=c; klappt
    }


    //===== assignment from scalar

    //! assign from scalar
    VariableBlockVector& operator= (const field_type& k)
    {
      (static_cast<block_vector_unmanaged<B,A>&>(*this)) = k;
      return *this;
    }


    //===== the creation interface

    //! Iterator class for sequential creation of blocks
    class CreateIterator
    {
    public:
      //! constructor
      CreateIterator (VariableBlockVector& _v, int _i) : v(_v)
      {
        i = _i;
        k = 0;
        n = 0;
      }

      //! prefix increment
      CreateIterator& operator++()
      {
        // we are at block i and the blocks size is known

        // set the blocks size to current k
        v.block[i].setsize(k);

        // accumulate total size
        n += k;

        // go to next block
        ++i;

        // reset block size
        k = 0;

        // if we are past the last block, finish off
        if (i==v.nblocks)
        {
          // now we can allocate the big array in the base class of v
          v.n = n;
          if (n>0)
          {
            // allocate and construct objects
            v.p = v.allocator_.allocate(n);
            new (v.p)B[n];
          }
          else
          {
            v.n = 0;
            v.p = 0;
          }

          // and we set the window pointer
          if (v.nblocks>0)
          {
            v.block[0].setptr(v.p);                       // pointer tofirst block
            for (size_type j=1; j<v.nblocks; ++j)               // and the rest
              v.block[j].setptr(v.block[j-1].getptr()+v.block[j-1].getsize());
          }

          // and the vector is ready
          v.initialized = true;

          //std::cout << "made vbvector with " << v.n << " components" << std::endl;
        }

        return *this;
      }

      //! inequality
      bool operator!= (const CreateIterator& it) const
      {
        return (i!=it.i) || (&v!=&it.v);
      }

      //! equality
      bool operator== (const CreateIterator& it) const
      {
        return (i==it.i) && (&v==&it.v);
      }

      //! dereferencing
      size_type index () const
      {
        return i;
      }

      //! set size of current block
      void setblocksize (size_type _k)
      {
        k = _k;
      }

    private:
      VariableBlockVector& v;     // my vector
      size_type i;                      // current block to be defined
      size_type k;                      // size of current block to be defined
      size_type n;                      // total number of elements to be allocated
    };

    // CreateIterator wants to set all the arrays ...
    friend class CreateIterator;

    //! get initial create iterator
    CreateIterator createbegin ()
    {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (initialized) DUNE_THROW(ISTLError,"no CreateIterator in initialized state");
#endif
      return CreateIterator(*this,0);
    }

    //! get create iterator pointing to one after the last block
    CreateIterator createend ()
    {
      return CreateIterator(*this,nblocks);
    }


    //===== access to components
    // has to be overwritten from base class because it must
    // return access to the windows

    //! random access to blocks
    window_type& operator[] (size_type i)
    {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (i>=nblocks) DUNE_THROW(ISTLError,"index out of range");
#endif
      return block[i];
    }

    //! same for read only access
    const window_type& operator[] (size_type i) const
    {
#ifdef DUNE_ISTL_WITH_CHECKING
      if (i<0 || i>=nblocks) DUNE_THROW(ISTLError,"index out of range");
#endif
      return block[i];
    }

    // forward declaration
    class ConstIterator;

    //! Iterator class for sequential access
    class Iterator
    {
    public:
      //! constructor, no arguments
      Iterator ()
      {
        p = 0;
        i = 0;
      }

      //! constructor
      Iterator (window_type* _p, size_type _i) : p(_p), i(_i)
      {       }

      //! prefix increment
      Iterator& operator++()
      {
        ++i;
        return *this;
      }

      //! prefix decrement
      Iterator& operator--()
      {
        --i;
        return *this;
      }

      //! equality
      bool operator== (const Iterator& it) const
      {
        return (p+i)==(it.p+it.i);
      }

      //! inequality
      bool operator!= (const Iterator& it) const
      {
        return (p+i)!=(it.p+it.i);
      }

      //! equality
      bool operator== (const ConstIterator& it) const
      {
        return (p+i)==(it.p+it.i);
      }

      //! inequality
      bool operator!= (const ConstIterator& it) const
      {
        return (p+i)!=(it.p+it.i);
      }

      //! dereferencing
      window_type& operator* () const
      {
        return p[i];
      }

      //! arrow
      window_type* operator-> () const
      {
        return p+i;
      }

      // return index corresponding to pointer
      size_type index () const
      {
        return i;
      }

      friend class ConstIterator;

    private:
      window_type* p;
      size_type i;
    };

    //! begin Iterator
    Iterator begin ()
    {
      return Iterator(block,0);
    }

    //! end Iterator
    Iterator end ()
    {
      return Iterator(block,nblocks);
    }

    //! @returns an iterator that is positioned before
    //! the end iterator of the vector, i.e. at the last entry.
    Iterator beforeEnd ()
    {
      return Iterator(block,nblocks-1);
    }

    //! @returns an iterator that is positioned before
    //! the first entry of the vector.
    Iterator beforeBegin () const
    {
      return Iterator(block,-1);
    }

    //! random access returning iterator (end if not contained)
    Iterator find (size_type i)
    {
      if (i>=0 && i<nblocks)
        return Iterator(block,i);
      else
        return Iterator(block,nblocks);
    }

    //! random access returning iterator (end if not contained)
    ConstIterator find (size_type i) const
    {
      if (i>=0 && i<nblocks)
        return ConstIterator(block,i);
      else
        return ConstIterator(block,nblocks);
    }

    //! ConstIterator class for sequential access
    class ConstIterator
    {
    public:
      //! constructor
      ConstIterator ()
      {
        p = 0;
        i = 0;
      }

      //! constructor from pointer
      ConstIterator (const window_type* _p, size_type _i) : p(_p), i(_i)
      {       }

      //! constructor from non_const iterator
      ConstIterator (const Iterator& it) : p(it.p), i(it.i)
      {       }

      //! prefix increment
      ConstIterator& operator++()
      {
        ++i;
        return *this;
      }

      //! prefix decrement
      ConstIterator& operator--()
      {
        --i;
        return *this;
      }

      //! equality
      bool operator== (const ConstIterator& it) const
      {
        return (p+i)==(it.p+it.i);
      }

      //! inequality
      bool operator!= (const ConstIterator& it) const
      {
        return (p+i)!=(it.p+it.i);
      }

      //! equality
      bool operator== (const Iterator& it) const
      {
        return (p+i)==(it.p+it.i);
      }

      //! inequality
      bool operator!= (const Iterator& it) const
      {
        return (p+i)!=(it.p+it.i);
      }

      //! dereferencing
      const window_type& operator* () const
      {
        return p[i];
      }

      //! arrow
      const window_type* operator-> () const
      {
        return p+i;
      }

      // return index corresponding to pointer
      size_type index () const
      {
        return i;
      }

      friend class Iterator;

    private:
      const window_type* p;
      size_type i;
    };

    //! begin ConstIterator
    ConstIterator begin () const
    {
      return ConstIterator(block,0);
    }

    //! end ConstIterator
    ConstIterator end () const
    {
      return ConstIterator(block,nblocks);
    }

    //! @returns an iterator that is positioned before
    //! the end iterator of the vector. i.e. at the last element.
    ConstIterator beforeEnd() const
    {
      return ConstIterator(block,nblocks-1);
    }

    //! end ConstIterator
    ConstIterator rend () const
    {
      return ConstIterator(block,-1);
    }


    //===== sizes

    //! number of blocks in the vector (are of variable size here)
    size_type N () const
    {
      return nblocks;
    }


  private:
    size_type nblocks;            // number of blocks in vector
    window_type* block;     // array of blocks pointing to the array in the base class
    bool initialized;       // true if vector has been initialized

    A allocator_;

    typename A::template rebind<window_type>::other windowAllocator_;
  };



  /** @} end documentation */

} // end namespace

#endif


==> anc/xt-super/dune-istl/lib/CMakeLists.txt <==
install(FILES duneistlam2cmake.lib
  DESTINATION ${CMAKE_INSTALL_BINDIR}/../lib)


==> anc/xt-super/dune-istl/lib/Makefile.am <==
dunemodulelibdir=$(libdir)

EXTRA_DIST = CMakeLists.txt duneistlam2cmake.lib
dunemodulelib_DATA = duneistlam2cmake.lib

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-istl/lib/duneistlam2cmake.lib <==
# -*-sh-*-

##########################################
###
### Function for converting configure options
### to CMake options for dune-common
###
##########################################

# CMake Packages are case sensitive
# This is a list of packages whose names converted
# to lower case are used for configures
# --with-<package> or without-<package> options
#

dune_istl_options_am2cmake(){
    local CMAKE_PACKAGES="ParMETIS SuperLU METIS"
    default_am2cmake_options $CMAKE_PACKAGES
    default_am2cmake_libraries $CMAKE_PACKAGES
}


==> anc/xt-super/dune-istl/m4/CMakeLists.txt <==
install(PROGRAMS
  dune_istl.m4 pardiso.m4 superlu-dist.m4 superlu.m4
  DESTINATION ${CMAKE_INSTALL_DATAROOTDIR}/aclocal)



==> anc/xt-super/dune-istl/m4/Makefile.am <==
ALLM4S = 					\
	dune_istl.m4				\
	pardiso.m4				\
	superlu-dist.m4				\
	superlu.m4

aclocaldir = $(datadir)/dune/aclocal
aclocal_DATA = $(ALLM4S)

EXTRA_DIST = CMakeLists.txt $(ALLM4S)

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-istl/m4/dune_istl.m4 <==
AC_DEFUN([DUNE_ISTL_CHECKS],
[
  AC_REQUIRE([DUNE_PATH_PARMETIS])
  AC_REQUIRE([DUNE_PATH_SUPERLU])
  AC_REQUIRE([DUNE_PATH_SUPERLU_DIST])
  AC_REQUIRE([DUNE_PATH_UMFPACK])
  AC_REQUIRE([DUNE_PARDISO])
  AC_REQUIRE([ACX_PTHREAD])
  AM_CONDITIONAL(DUNE_PTHREAD, test x$acx_pthread_ok = xyes)
  AC_REQUIRE([__AC_FC_NAME_MANGLING])
  AC_REQUIRE([AC_PROG_F77])
  AC_REQUIRE([ACX_BLAS])
  AC_REQUIRE([DUNE_BOOST_BASE])
  DUNE_BOOST_BASE(, [ DUNE_BOOST_FUSION ] , [] )

  # add summary entries for tests not maintained by dune
  DUNE_ADD_SUMMARY_ENTRY([METIS],[$with_metis])
  DUNE_ADD_SUMMARY_ENTRY([BLAS],[$acx_blas_ok])
])

AC_DEFUN([DUNE_ISTL_CHECK_MODULE],
[
    DUNE_CHECK_MODULES([dune-istl], [istl/istlexception.hh])
])


==> anc/xt-super/dune-istl/m4/pardiso.m4 <==
AC_DEFUN([DUNE_PARDISO], [
AC_PREREQ(2.50)
AC_REQUIRE([AC_F77_LIBRARY_LDFLAGS])
AC_REQUIRE([ACX_LAPACK])
acx_pardiso_ok=no

AC_ARG_WITH(pardiso,
    [AC_HELP_STRING([--with-pardiso=<lib>], [use PARDISO library <lib>])])
case $with_pardiso in
    yes | "") ;;
    no) acx_pardiso_ok=disable ;;
    -* | */* | *.a | *.so | *.so.* | *.o) PARDISO_LIBS="$with_pardiso" ;;
    *) PARDISO_LIBS="-l$with_pardiso" ;;
esac
# Get fortran linker names of PARDISO functions to check for.
AC_F77_FUNC(pardisoinit)
acx_pardiso_save_LIBS="$LIBS"
LIBS="$LAPACK_LIBS $BLAS_LIBS $LIBS $FLIBS"

# First, check PARDISO_LIBS environment variable
if test $acx_pardiso_ok = no; then
if test "x$PARDISO_LIBS" != x; then
    save_LIBS="$LIBS"; LIBS="$PARDISO_LIBS $LIBS"
    AC_MSG_CHECKING([for $pardisoinit in $PARDISO_LIBS])
    AC_LINK_IFELSE(
        [AC_LANG_CALL([], $pardisoinit)],
        [dnl
            # add to global list
            DUNE_PKG_LIBS="$DUNE_PKG_LIBS $PARDISO_LIBS $LAPACK_LIBS $BLAS_LIBS $LIBS $FLIBS"
            acx_pardiso_ok=yes],
        [PARDISO_LIBS=""])
    AC_MSG_RESULT($acx_pardiso_ok)
    LIBS="$save_LIBS"
fi
fi

# tell automake	
AM_CONDITIONAL(PARDISO, test $acx_pardiso_ok = yes)

AC_SUBST(PARDISO_LIBS)

LIBS="$acx_pardiso_save_LIBS"

# Finally, execute ACTION-IF-FOUND/ACTION-IF-NOT-FOUND:
if test x"$acx_pardiso_ok" = xyes; then
        ifelse([$1],,AC_DEFINE(HAVE_PARDISO,1,[Define if you have a
PARDISO library.]),[$1])
        :
else
        acx_pardiso_ok=no
        $2
fi
])dnl SET_PARDISO



==> anc/xt-super/dune-istl/m4/superlu-dist.m4 <==
# searches for Superlu_Dist headers and libs
AC_DEFUN([_slu_dist_lib_path],
    [
	my_include_path=include/superludist
	my_lib_path=lib
	my_slu_found=yes
	if test ! -f "$1/$my_include_path/$2" ; then
	    #Try to find headers under superlu
	    my_include_path=include
	    if test ! -f "$with_superlu_dist/$my_include_path/$2" ; then
		my_include_path=SRC
		my_lib_path=""
		if test ! -f "$with_superlu_dist/$my_include_path/$2"; then
		    my_slu_found=no
		fi
	    fi
	fi
    ]
)

#AC_DEFUN([_slu_dist_search_versions],
#    [
#	my_slu_header=slu_ddefs.h
#	_slu_dist_lib_path($1, "$my_slu_header")
#	if test "$my_slu_found" != "yes"; then 
#	    my_slu_header="dsp_defs.h"
#	    _slu_dist_lib_path($1, "$my_slu_header")
#	fi
#    ]
#)

AC_DEFUN([_slu_dist_search_default],
    [
	with_superlu_dist=/usr
	_slu_dist_lib_path($with_superlu_dist, "superlu_ddefs.h")
	
	if test "$my_slu_found" = "no"; then
	    with_superlu_dist=/usr/local
	    _slu_dist_lib_path($with_superlu_dist, "superlu_ddefs.h")
	fi
    ]
)

AC_DEFUN([DUNE_PATH_SUPERLU_DIST],[
	AC_MSG_CHECKING(for SuperLUDist library)
	AC_REQUIRE([AC_PROG_CC])
	AC_REQUIRE([ACX_BLAS])
	AC_REQUIRE([DUNE_MPI])

  #
  # USer hints ...
  #
	my_lib_path=""
	my_include_path=""
	AC_ARG_WITH([superlu_dist],
	    [AC_HELP_STRING([--with-superlu-dist],[user defined path to SuperLUDist library])],
	    [dnl
		if test "$withval" != no ; then
		    if test "$withval" = yes; then
		        # Search in default locations
			_slu_dist_search_default
		    else
                # get absolute path
                with_superlu_dist=`eval cd $withval 2>&1 && pwd`
		        # Search for the headers in the specified location
			_slu_dist_lib_path("$with_superlu_dist", "superlu_ddefs.h")
		    fi
		fi
		],
	    [dnl
		# Search in default locations
		    _slu_dist_search_default
		])
	AC_MSG_RESULT([$with_superlu_dist/$my_include_path])
	AC_ARG_WITH([super_lu_dist_lib],
	    [AC_HELP_STRING([--with-superlu-dist-lib],[The name of the static SuperLUDist library to link to. By default the shared library with the name superlu-mpi is tried])],
	    [
		if test "$withval" != no ; then
		    with_superlu_dist_lib=$withval
		fi
	    ]
	)

  # store old values
	ac_save_LDFLAGS="$LDFLAGS"
	ac_save_CPPFLAGS="$CPPFLAGS"
	ac_save_LIBS="$LIBS"
	
  ## do nothing if --without-superlu_dist is used
	if test x"$with_superlu_dist" != x"no" ; then
	    
      # defaultpath
	    SUPERLU_DIST_LIB_PATH="$with_superlu_dist/$my_lib_path"
	    SUPERLU_DIST_INCLUDE_PATH="$with_superlu_dist/$my_include_path"
	    
	    SUPERLU_DIST_LDFLAGS="-L$SUPERLU_DIST_LIB_PATH $DUNEMPILDFLAGS"
	    
      # set variables so that tests can use them
	    CPPFLAGS="$CPPFLAGS -I$SUPERLU_DIST_INCLUDE_PATH $DUNEMPICPPFLAGS"
	    
      # check for central header
	    AC_CHECK_HEADER([superlu_ddefs.h],[
		    SUPERLU_DIST_CPPFLAGS="$CPPFLAGS"
		    HAVE_SUPERLU_DIST="1"],[
		    HAVE_SUPERLU_DIST="0"
		    AC_MSG_WARN([superlu_ddefs.h not found in $SUPERLU_DIST_INCLUDE_PATH with $CPPFLAGS])]
	    )

	    SUPERLU_DIST_CPPFLAGS="-I$SUPERLU_DIST_INCLUDE_PATH $DUNEMPICPPFLAGS"
	    
      # if header is found check for the libs
	    	    
	    if test x$HAVE_SUPERLU_DIST = x1 ; then

		# set variables so that tests can use them
		OLDFLAGS="$LDFLAGS"
		LDFLAGS="$LDFLAGS -L$SUPERLU_DIST_LIB_PATH $DUNEMPILDFLAGS"
		LIBS="$BLAS_LIBS $LIBS $FLIBS $DUNEMPILIBS"

		AC_CHECK_LIB(superlu-mpi, [pdgssvx],
		    [dnl
			SUPERLU_DIST_LIBS="-lsuperlu-mpi $LIBS"
			SUPERLU_DIST_LDFLAGS="$LDFLAGS"
			HAVE_SUPERLU_DIST="1"
			AC_MSG_RESULT(yes)
			],[dnl
			HAVE_SUPERLU_DIST="0"
			AC_MSG_WARN(libsuperlu-mpi not found)])

		if test "$HAVE_SUPERLU_DIST" = 0; then
		    #check for the static library
		    if test x$with_superlu_dist_lib = x ; then
			with_superlu_dist_lib=superlu_mpi.a
		    fi
		    AC_MSG_CHECKING([static SuperLUDist library $with_superlu_dist_lib in "$SUPERLU_DIST_LIB_PATH"])
		    
		    if test -f "$SUPERLU_DIST_LIB_PATH/$with_superlu_dist_lib"; then
			LIBS="$SUPERLU_DIST_LIB_PATH/$with_superlu_dist_lib $LIBS"
			LDFLAGS="$OLDFLAGS"
			AC_CHECK_FUNC(pdgssvx,
			    [
				SUPERLU_DIST_LIBS="$LIBS"
				SUPERLU_DIST_LDFLAGS="$LDFLAGS"
				HAVE_SUPERLU_DIST="1"
				AC_MSG_RESULT(yes)
				],
			    [ 
				HAVE_SUPERLU_DIST="0"
				AC_MSG_RESULT(failed)
			    ]
			)
		    else
			AC_MSG_RESULT(failed)
			HAVE_SUPERLU_DIST="0"
		    fi
		fi
	    fi
      # pre-set variable for summary
      #with_superlu_dist="no"
	    
      # did it work?
	    AC_MSG_CHECKING([SuperLUDist in $with_superlu_dist])
	    if test x$HAVE_SUPERLU_DIST = x1 ; then
		AC_SUBST(SUPERLU_DIST_LDFLAGS, $SUPERLU_DIST_LDFLAGS)
		AC_SUBST(SUPERLU_DIST_LIBS, $SUPERLU_DIST_LIBS)
		AC_SUBST(SUPERLU_DIST_CPPFLAGS, $SUPERLU_DIST_CPPFLAGS)
		AC_DEFINE(HAVE_SUPERLU_DIST, 1, [Define to 1 if SUPERLU_DIST is found])
		AC_MSG_RESULT(ok)
		
    # add to global list
		DUNE_PKG_LDFLAGS="$DUNE_PKG_LDFLAGS $SUPERLU_DIST_LDFLAGS"
		DUNE_PKG_LIBS="$DUNE_PKG_LIBS $SUPERLU_DIST_LIBS"
		DUNE_PKG_CPPFLAGS="$DUNE_PKG_CPPFLAGS $SUPERLU_DIST_CPPFLAGS"
		
    # re-set variable correctly
		with_superlu_dist="yes"
	    else
		with_superlu_dist="no"
		AC_MSG_RESULT(failed)
	    fi 
	    
  # end of "no --without-superlu_dist"
	else
	    with_superlu_dist="no"
	fi
	
  # tell automake	
	AM_CONDITIONAL(SUPERLU_DIST, test x$HAVE_SUPERLU_DIST = x1)
	
  # restore variables
	LDFLAGS="$ac_save_LDFLAGS"
	CPPFLAGS="$ac_save_CPPFLAGS"
	LIBS="$ac_save_LIBS"
	
    DUNE_ADD_SUMMARY_ENTRY([SuperLU-DIST],[$with_superlu_dist])	

    ]
)

dnl Local Variables:
dnl mode: shell-script
dnl End:


==> anc/xt-super/dune-istl/m4/superlu.m4 <==
## -*- autoconf -*-
# searches for SuperLU headers and libs

# _slu_lib_path(SUPERLU_ROOT, HEADER)
#
# Try to find the subpath unter SUPERLU_ROOT containing HEADER.  Try
# SUPERLU_ROOT/"include/superlu", SUPERLU_ROOT/"include", and
# SUPERLU_ROOT/"SRC", in that order.  Set the subpath for the library to
# "lib".  If HEADER was found in SUPERLU_ROOT/"SRC", check whether
# SUPERLU_ROOT/"lib" is a directory, and set the subpath for the library to
# the empty string "" if it isn't.
#
# Shell variables:
#   my_include_path
#      The subpath HEADER was found in: "include/superlu", "include", or
#      "SRC".  Contents is only meaningful for my_slu_found=yes.
#   my_lib_path
#      The subpath for the library: "lib" or "". Contents is only meaningful
#      for my_slu_found=yes.
#   my_slu_found
#      Whether HEADER was found at all.  Either "yes" or "no".
AC_DEFUN([_slu_lib_path],
    [
        my_include_path=include/superlu
        my_lib_path=lib
        my_slu_found=yes
        if test ! -f "$1/$my_include_path/$2" ; then
            #Try to find headers under superlu
            my_include_path=include
            if test ! -f "$1/$my_include_path/$2" ; then
                my_include_path=SRC
                if test ! -f "$1/$my_include_path/$2"; then
                    my_slu_found=no
                else
                    if ! test -d "$1/$my_lib_path"; then
                        my_lib_path=""
                    fi
                fi
            fi
        fi
    ]
)

# _slu_search_versions(SUPERLU_ROOT)
#
# Search for either "slu_ddefs.h" or "dsp_defs.h" using _slu_lib_path().
#
# Shell variables:
#   my_slu_header
#      The name of the header that was found: first of "slu_ddefs.h" or
#      "dsp_defs.h".  Contents is only meaningful for my_slu_found=yes.
#   my_include_path
#      The subpath the header was found in: "include/superlu", "include", or
#      "SRC".  Contents is only meaningful for my_slu_found=yes.
#   my_lib_path
#      The subpath for the library: "lib" or "". Contents is only meaningful
#      for my_slu_found=yes.
#   my_slu_found
#      Whether any of the headers.  Either "yes" or "no".
AC_DEFUN([_slu_search_versions],
    [
        my_slu_header=slu_ddefs.h
        _slu_lib_path($1, $my_slu_header)
        if test "$my_slu_found" != "yes"; then
            my_slu_header="dsp_defs.h"
            _slu_lib_path($1, $my_slu_header)
        fi
    ]
)


# _slu_search_default()
#
# Search for SuperLU in the default locations "/usr" and "/usr/local".
#
# Shell variables:
#   with_superlu
#     Root of the SuperLU installation: first of "/usr" and "/usr/local".
#     Contents is only meaningful for my_slu_found=yes.
#   For other output variables see documentation of _slu_search_versions().
AC_DEFUN([_slu_search_default],
    [
        with_superlu=/usr
        _slu_search_versions($with_superlu)

        if test "$my_slu_found" = "no"; then
            with_superlu=/usr/local
            _slu_search_versions($with_superlu)
        fi
    ]
)


# DUNE_PATH_SUPERLU()
#
# REQUIRES: AC_PROG_CC, ACX_BLAS
#
# Shell variables:
#   with_superlu
#     "no", "yes (version 4.3 or newer)", "yes (version 4.2 or older, post 2005)" or "yes (pre 2005)"
#   direct_SUPERLU_CPPFLAGS
#   direct_SUPERLU_LIBS
#      CPPFLAGS and LIBS necessary to link against SuperLU.  This variable
#      contains no indirect references and is suitable for use inside
#      configure.  Guaranteed empty if SuperLU was not found.
#   SUPERLU_CPPFLAGS
#   SUPERLU_LIBS
#      CPPFLAGS and LIBS necessary to link against SuperLU.  This variable may
#      contain indirect references and is suitable for use inside makefiles.
#      Guaranteed empty if SuperLU was not found.
#   HAVE_SUPERLU
#      "0" or "1" depending on whether SuperLU was found.
#
# Substitutions:
#   SUPERLU_LIBS
#   SUPERLU_CPPFLAGS
#     Substitutes the values of the corresponding shell variables.
#   ALL_PKG_LIBS
#   ALL_PKG_CPPFLAGS
#     Adds references to SuperLU's substitutions.
#
# Defines:
#   HAVE_SUPERLU
#     ENABLE_SUPERLU or undefined.  Whether SuperLU was found.  The correct
#     way to check this is "#if HAVE_SUPERLU": This way SuperLU features will
#     be disabled unless ${SUPERLU_CPPFLAGS} was given when compiling.
#   SUPERLU_POST_2005_VERSION
#     1 or undefined.  A post-2005 version of SuperLU uses the header
#     "slu_ddefs.h" while earlier versions use "dsp_defs.h".
#   SUPERLU_MIN_VERSION_4_3
#     1 or undefined. SuperLU version 4.3 or newer uses the symbol
#     "SLU_DOUBLE" while earlier versions use "DOUBLE".
#   HAVE_MEM_USAGE_T_EXPANSIONS
#     1 or undefined.  Whether "mem_usage_t.expansions" was found in
#     "slu_ddefs.h" or "dsp_defs.h" as apropriate.
#
# Conditionals:
#   SUPERLU
AC_DEFUN([DUNE_PATH_SUPERLU],[
    AC_REQUIRE([AC_PROG_CC])
    # we need this for FLIBS
    AC_REQUIRE([AC_F77_LIBRARY_LDFLAGS])
    AC_REQUIRE([ACX_BLAS])

    #
    # User hints ...
    #
    my_lib_path=""
    my_include_path=""
    AC_ARG_WITH([superlu],
        [AC_HELP_STRING([--with-superlu],[user defined path to SuperLU library])],
        [dnl
            if test x"$withval" != xno ; then
                if test x"$withval" = xyes; then
                    # Search in default locations
                    _slu_search_default
                else
                    # get absolute path
                    with_superlu=`eval cd $withval 2>&1 && pwd`
                    # Search for the headers in the specified location
                    _slu_search_versions(["$with_superlu"])
                fi
            fi
        ], [dnl
            # Search in default locations
            _slu_search_default
        ])

    AC_ARG_WITH([superlu-lib],
        [AC_HELP_STRING([--with-superlu-lib],
                [The name of the static SuperLU library to link to.  By default
                    the static library with the name superlu.a is tried, but
                    only if shared linking has failed first.  Giving this
                    options forces static linking for SuperLU.])],
        [
            if test x"$withval" = xno ; then
                with_superlu_lib=
            fi
        ])

    AC_ARG_WITH([superlu-blaslib],
        [AC_HELP_STRING([--with-superlu-blaslib],
                [The name of the static blas library to link to.  By default
                    we try to link to the systems blas library (see
                    --with-blas).  Giving this options forces static linking
                    for SuperLU.])],
        [
            if test "$withval" = no ; then
                with_superlu_blaslib=
            fi
        ])

    # store old values
    ac_save_LDFLAGS="$LDFLAGS"
    ac_save_CPPFLAGS="$CPPFLAGS"
    ac_save_LIBS="$LIBS"

    # do nothing if --without-superlu is used
    if test x"$with_superlu" != x"no" ; then
        # defaultpath
        SUPERLU_LIB_PATH="$with_superlu/$my_lib_path"
        SUPERLU_INCLUDE_PATH="$with_superlu/$my_include_path"

        # set variables so that tests can use them
        direct_SUPERLU_CPPFLAGS="-I$SUPERLU_INCLUDE_PATH -DENABLE_SUPERLU"
        SUPERLU_CPPFLAGS="-I$SUPERLU_INCLUDE_PATH -DENABLE_SUPERLU"
        CPPFLAGS="$CPPFLAGS $direct_SUPERLU_CPPFLAGS"

        # check for central header
        AC_CHECK_HEADER([$my_slu_header],
            [HAVE_SUPERLU="1"],
            [
                HAVE_SUPERLU="0"
                AC_MSG_WARN([$my_slu_header not found in $SUPERLU_INCLUDE_PATH with $CPPFLAGS])
            ])

        # if header is found check for the libs
        if test x$HAVE_SUPERLU = x1 ; then
            HAVE_SUPERLU=0

            # if neither --with-superlu-lib nor --with-superlu-blaslib was
            # given, try to link dynamically or with properly names static libs
            if test x"$with_superlu_lib$with_superlu_blaslib" = x; then
                LDFLAGS="$ac_save_LDFLAGS -L$SUPERLU_LIB_PATH"
                LIBS="$ac_save_LIBS"
                AC_CHECK_LIB([superlu], [dgssvx],
                    [
                        direct_SUPERLU_LIBS="-L$SUPERLU_LIB_PATH -lsuperlu $BLAS_LIBS $FLIBS"
                        SUPERLU_LIBS="-L$SUPERLU_LIB_PATH -lsuperlu \${BLAS_LIBS} \${FLIBS}"
                        HAVE_SUPERLU="1"
                    ], [], [$BLAS_LIBS $FLIBS])
            fi

            if test $HAVE_SUPERLU = 0 && test x"$with_superlu_lib" = x; then
                # set the default
                with_superlu_lib=superlu.a
            fi

            if test $HAVE_SUPERLU = 0 &&
                test x"$with_superlu_blaslib" = x; then
                # try system blas
                LDFLAGS="$ac_save_LDFLAGS"
                LIBS="$SUPERLU_LIB_PATH/$with_superlu_lib $BLAS_LIBS $FLIBS $ac_save_LIBS"
                AC_CHECK_FUNC([dgssvx],
                    [
                        direct_SUPERLU_LIBS="$SUPERLU_LIB_PATH/$with_superlu_lib $BLAS_LIBS $FLIBS"
                        SUPERLU_LIBS="$SUPERLU_LIB_PATH/$with_superlu_lib \${BLAS_LIBS} \${FLIBS}"
                        HAVE_SUPERLU="1"
                    ])
            fi

            # No default for with_superlu_blaslib

            if test $HAVE_SUPERLU = 0 &&
                    test x"$with_superlu_blaslib" != x; then
                # try internal blas
                LDFLAGS="$ac_save_LDFLAGS"
                LIBS="$SUPERLU_LIB_PATH/$with_superlu_lib $SUPERLU_LIB_PATH/$with_superlu_blaslib $FLIBS $ac_save_LIBS"
                AC_CHECK_FUNC([dgssvx],
                    [
                        direct_SUPERLU_LIBS="$SUPERLU_LIB_PATH/$with_superlu_lib $SUPERLU_LIB_PATH/$with_superlu_blaslib $FLIBS"
                        SUPERLU_LIBS="$SUPERLU_LIB_PATH/$with_superlu_lib $SUPERLU_LIB_PATH/$with_superlu_blaslib \${FLIBS}"
                        HAVE_SUPERLU="1"
                    ])
            fi
            
            # test whether SuperLU version is at least 4.3
            if test $HAVE_SUPERLU = "1" ; then
                AC_CHECK_DECL([SLU_DOUBLE], [SUPERLU_MIN_VERSION_4_3="1"], [], [#include <$my_slu_header>])
            fi
        fi

    else # $with_superlu = no
        HAVE_SUPERLU=0
    fi

    # Inform the user whether SuperLU was sucessfully found
    AC_MSG_CHECKING([SuperLU])
    if test x$HAVE_SUPERLU = x1 ; then
        if test "$my_slu_header" = "slu_ddefs.h"; then
            if test x$SUPERLU_MIN_VERSION_4_3 = x1 ; then
                with_superlu="yes (version 4.3 or newer)"
            else
                with_superlu="yes (version 4.2 or older, post 2005)"
            fi
        else
            with_superlu="yes (pre 2005)"
        fi
    else
        with_superlu="no"
    fi
    AC_MSG_RESULT([$with_superlu])

    # check for optional member
    if test $HAVE_SUPERLU = 1 ; then
        if test "$my_slu_header" = "slu_ddefs.h"; then
            AC_CHECK_MEMBERS([mem_usage_t.expansions],[],[],[#include "slu_ddefs.h"])
        else
            AC_CHECK_MEMBERS([mem_usage_t.expansions],[],[],[#include "dsp_defs.h"])
        fi
    fi

    # substitute variables
    if test x$HAVE_SUPERLU = x0 ; then
        SUPERLU_LIBS=
        SUPERLU_CPPFLAGS=
    fi
    AC_SUBST([SUPERLU_LIBS])
    AC_SUBST([SUPERLU_CPPFLAGS])
    DUNE_ADD_ALL_PKG([SUPERLU], [\${SUPERLU_CPPFLAGS}], [], [\${SUPERLU_LIBS}])

    # tell automake
    AM_CONDITIONAL(SUPERLU, test x$HAVE_SUPERLU = x1)

    # tell the preprocessor
    if test x$HAVE_SUPERLU = x1 ; then
        AC_DEFINE([HAVE_SUPERLU], [ENABLE_SUPERLU], [Define to ENABLE_SUPERLU if SUPERLU is found])
        if test "$my_slu_header" = "slu_ddefs.h"; then
            AC_DEFINE([SUPERLU_POST_2005_VERSION], 1, [define to 1 if there is  a header slu_ddefs.h in SuperLU])
            if test x$SUPERLU_MIN_VERSION_4_3 = x1 ; then
                AC_DEFINE([SUPERLU_MIN_VERSION_4_3], 1, [define to 1 if there SLU_DOUBLE imported by header slu_ddefs.h from SuperLU])
            fi
        fi
    fi

    # summary
    DUNE_ADD_SUMMARY_ENTRY([SuperLU],[$with_superlu])

    # restore variables
    LDFLAGS="$ac_save_LDFLAGS"
    CPPFLAGS="$ac_save_CPPFLAGS"
    LIBS="$ac_save_LIBS"
])


==> anc/xt-super/dune-istl/prevent-cherry-picks <==
86438a9fe21cf3ac5002591ec3283ba208d676e6
aa2b3c2b25e110170daca20106fe9e9db3fa6099
23190cbce0c6b133149bed731ec46fac9d5ee650
5a0b36828cd8564f8463d786f43486881674db23
06694930a863449526701985f69ce316f27e718c
b14c2447638f3555c40bfa9babe107627e898a14
0ca78d5f0806cc174714be15c3543c4891ffc4f6


==> anc/xt-super/dune-istl/stamp-vc <==
Subversion is used for revision control. The repository is located at
'https://svn.dune-project.org/svn/dune-istl'.


==> anc/xt-super/dune-localfunctions/CMakeLists.txt <==
# set up project
project("dune-localfunctions" C CXX)

# general stuff
cmake_minimum_required(VERSION 2.8.6)

# guess dune-common build dir
if(NOT (dune-common_DIR OR dune-common_ROOT OR
        "${CMAKE_PREFIX_PATH}" MATCHES ".*dune-common.*"))
    string(REPLACE  ${CMAKE_PROJECT_NAME} dune-common dune-common_DIR
      ${PROJECT_BINARY_DIR})
endif()

#find dune-common and set the module path
find_package(dune-common REQUIRED)
list(APPEND CMAKE_MODULE_PATH ${dune-common_MODULE_PATH}
  "${PROJECT_SOURCE_DIR}/cmake/modules")

#include the dune macros
include(DuneMacros)

# start a dune project with information from dune.module
dune_project()

# we need the module file to be able to build via dunecontrol
set(EXTRA_DIST dune.module)

# don't follow the full GNU-standard
# we need automake 1.9 or newer
set(AUTOMAKE_OPTIONS  foreign 1.9)

set(SUBDIRS  dune doc m4 cmake/modules)

foreach(i ${SUBDIRS})
  if(${i} STREQUAL "test")
    set(opt "EXCLUDE_FROM_ALL")
  endif(${i} STREQUAL "test")
  add_subdirectory(${i} ${opt})
  unset(opt)
endforeach(i ${SUBDIRS})

finalize_dune_project(GENERATE_CONFIG_H_CMAKE)


==> anc/xt-super/dune-localfunctions/COPYING <==
Copyright holders:


2008--2010    Peter Bastian
2009--2014    Markus Blatt
2014          Andreas Buhr
2014          Ansgar Burchardt
2009--2013    Andreas Dedner
2010          Martin Drohmann
2008--2015    Christian Engwer
2008--2012    Jorrit Fahlke
2011--2013    Bernd Flemisch
2015          Elisa Friebel
2012          Christoph Gersbacher
2009--2014    Carsten Gräser
2015          Felix Gruber
2011--2015    Christoph Grüninger
2013          Guillaume Jouvet
2015          Angela Klewinghaus
2014          Arne Morten Kvarving
2015          Jizhou Li
2013--2015    Tobias Malkmus
2009          Sven Marnach
2013--2014    Steffen Müthing
2012          Rebecca Neumann
2008--2015    Martin Nolte
2011--2013    Elias Pipping
2012--2013    Human Rezaijafari
2011--2012    Uli Sack
2008--2015    Oliver Sander
2011--2012    Matthias Wohlmuth
2010--2013    Jonathan Youett



The DUNE library and headers are licensed under version 2 of the GNU
General Public License (see below), with a special exception for
linking and compiling against DUNE, the so-called "runtime exception."
The license is intended to be similar to the GNU Lesser General
Public License, which by itself isn't suitable for a template library.

The exact wording of the exception reads as follows:

   As a special exception, you may use the DUNE source files as part
   of a software library or application without restriction.
   Specifically, if other files instantiate templates or use macros or
   inline functions from one or more of the DUNE source files, or you
   compile one or more of the DUNE source files and link them with
   other files to produce an executable, this does not by itself cause
   the resulting executable to be covered by the GNU General Public
   License.  This exception does not however invalidate any other
   reasons why the executable file might be covered by the GNU General
   Public License.


		    GNU GENERAL PUBLIC LICENSE
		       Version 2, June 1991

 Copyright (C) 1989, 1991 Free Software Foundation, Inc.
 51 Franklin Street, Fifth Floor, Boston, MA  02110-1301, USA
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

			    Preamble

  The licenses for most software are designed to take away your
freedom to share and change it.  By contrast, the GNU General Public
License is intended to guarantee your freedom to share and change free
software--to make sure the software is free for all its users.  This
General Public License applies to most of the Free Software
Foundation's software and to any other program whose authors commit to
using it.  (Some other Free Software Foundation software is covered by
the GNU Library General Public License instead.)  You can apply it to
your programs, too.

  When we speak of free software, we are referring to freedom, not
price.  Our General Public Licenses are designed to make sure that you
have the freedom to distribute copies of free software (and charge for
this service if you wish), that you receive source code or can get it
if you want it, that you can change the software or use pieces of it
in new free programs; and that you know you can do these things.

  To protect your rights, we need to make restrictions that forbid
anyone to deny you these rights or to ask you to surrender the rights.
These restrictions translate to certain responsibilities for you if you
distribute copies of the software, or if you modify it.

  For example, if you distribute copies of such a program, whether
gratis or for a fee, you must give the recipients all the rights that
you have.  You must make sure that they, too, receive or can get the
source code.  And you must show them these terms so they know their
rights.

  We protect your rights with two steps: (1) copyright the software, and
(2) offer you this license which gives you legal permission to copy,
distribute and/or modify the software.

  Also, for each author's protection and ours, we want to make certain
that everyone understands that there is no warranty for this free
software.  If the software is modified by someone else and passed on, we
want its recipients to know that what they have is not the original, so
that any problems introduced by others will not reflect on the original
authors' reputations.

  Finally, any free program is threatened constantly by software
patents.  We wish to avoid the danger that redistributors of a free
program will individually obtain patent licenses, in effect making the
program proprietary.  To prevent this, we have made it clear that any
patent must be licensed for everyone's free use or not licensed at all.

  The precise terms and conditions for copying, distribution and
modification follow.

		    GNU GENERAL PUBLIC LICENSE
   TERMS AND CONDITIONS FOR COPYING, DISTRIBUTION AND MODIFICATION

  0. This License applies to any program or other work which contains
a notice placed by the copyright holder saying it may be distributed
under the terms of this General Public License.  The "Program", below,
refers to any such program or work, and a "work based on the Program"
means either the Program or any derivative work under copyright law:
that is to say, a work containing the Program or a portion of it,
either verbatim or with modifications and/or translated into another
language.  (Hereinafter, translation is included without limitation in
the term "modification".)  Each licensee is addressed as "you".

Activities other than copying, distribution and modification are not
covered by this License; they are outside its scope.  The act of
running the Program is not restricted, and the output from the Program
is covered only if its contents constitute a work based on the
Program (independent of having been made by running the Program).
Whether that is true depends on what the Program does.

  1. You may copy and distribute verbatim copies of the Program's
source code as you receive it, in any medium, provided that you
conspicuously and appropriately publish on each copy an appropriate
copyright notice and disclaimer of warranty; keep intact all the
notices that refer to this License and to the absence of any warranty;
and give any other recipients of the Program a copy of this License
along with the Program.

You may charge a fee for the physical act of transferring a copy, and
you may at your option offer warranty protection in exchange for a fee.

  2. You may modify your copy or copies of the Program or any portion
of it, thus forming a work based on the Program, and copy and
distribute such modifications or work under the terms of Section 1
above, provided that you also meet all of these conditions:

    a) You must cause the modified files to carry prominent notices
    stating that you changed the files and the date of any change.

    b) You must cause any work that you distribute or publish, that in
    whole or in part contains or is derived from the Program or any
    part thereof, to be licensed as a whole at no charge to all third
    parties under the terms of this License.

    c) If the modified program normally reads commands interactively
    when run, you must cause it, when started running for such
    interactive use in the most ordinary way, to print or display an
    announcement including an appropriate copyright notice and a
    notice that there is no warranty (or else, saying that you provide
    a warranty) and that users may redistribute the program under
    these conditions, and telling the user how to view a copy of this
    License.  (Exception: if the Program itself is interactive but
    does not normally print such an announcement, your work based on
    the Program is not required to print an announcement.)

These requirements apply to the modified work as a whole.  If
identifiable sections of that work are not derived from the Program,
and can be reasonably considered independent and separate works in
themselves, then this License, and its terms, do not apply to those
sections when you distribute them as separate works.  But when you
distribute the same sections as part of a whole which is a work based
on the Program, the distribution of the whole must be on the terms of
this License, whose permissions for other licensees extend to the
entire whole, and thus to each and every part regardless of who wrote it.

Thus, it is not the intent of this section to claim rights or contest
your rights to work written entirely by you; rather, the intent is to
exercise the right to control the distribution of derivative or
collective works based on the Program.

In addition, mere aggregation of another work not based on the Program
with the Program (or with a work based on the Program) on a volume of
a storage or distribution medium does not bring the other work under
the scope of this License.

  3. You may copy and distribute the Program (or a work based on it,
under Section 2) in object code or executable form under the terms of
Sections 1 and 2 above provided that you also do one of the following:

    a) Accompany it with the complete corresponding machine-readable
    source code, which must be distributed under the terms of Sections
    1 and 2 above on a medium customarily used for software interchange; or,

    b) Accompany it with a written offer, valid for at least three
    years, to give any third party, for a charge no more than your
    cost of physically performing source distribution, a complete
    machine-readable copy of the corresponding source code, to be
    distributed under the terms of Sections 1 and 2 above on a medium
    customarily used for software interchange; or,

    c) Accompany it with the information you received as to the offer
    to distribute corresponding source code.  (This alternative is
    allowed only for noncommercial distribution and only if you
    received the program in object code or executable form with such
    an offer, in accord with Subsection b above.)

The source code for a work means the preferred form of the work for
making modifications to it.  For an executable work, complete source
code means all the source code for all modules it contains, plus any
associated interface definition files, plus the scripts used to
control compilation and installation of the executable.  However, as a
special exception, the source code distributed need not include
anything that is normally distributed (in either source or binary
form) with the major components (compiler, kernel, and so on) of the
operating system on which the executable runs, unless that component
itself accompanies the executable.

If distribution of executable or object code is made by offering
access to copy from a designated place, then offering equivalent
access to copy the source code from the same place counts as
distribution of the source code, even though third parties are not
compelled to copy the source along with the object code.

  4. You may not copy, modify, sublicense, or distribute the Program
except as expressly provided under this License.  Any attempt
otherwise to copy, modify, sublicense or distribute the Program is
void, and will automatically terminate your rights under this License.
However, parties who have received copies, or rights, from you under
this License will not have their licenses terminated so long as such
parties remain in full compliance.

  5. You are not required to accept this License, since you have not
signed it.  However, nothing else grants you permission to modify or
distribute the Program or its derivative works.  These actions are
prohibited by law if you do not accept this License.  Therefore, by
modifying or distributing the Program (or any work based on the
Program), you indicate your acceptance of this License to do so, and
all its terms and conditions for copying, distributing or modifying
the Program or works based on it.

  6. Each time you redistribute the Program (or any work based on the
Program), the recipient automatically receives a license from the
original licensor to copy, distribute or modify the Program subject to
these terms and conditions.  You may not impose any further
restrictions on the recipients' exercise of the rights granted herein.
You are not responsible for enforcing compliance by third parties to
this License.

  7. If, as a consequence of a court judgment or allegation of patent
infringement or for any other reason (not limited to patent issues),
conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot
distribute so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you
may not distribute the Program at all.  For example, if a patent
license would not permit royalty-free redistribution of the Program by
all those who receive copies directly or indirectly through you, then
the only way you could satisfy both it and this License would be to
refrain entirely from distribution of the Program.

If any portion of this section is held invalid or unenforceable under
any particular circumstance, the balance of the section is intended to
apply and the section as a whole is intended to apply in other
circumstances.

It is not the purpose of this section to induce you to infringe any
patents or other property right claims or to contest validity of any
such claims; this section has the sole purpose of protecting the
integrity of the free software distribution system, which is
implemented by public license practices.  Many people have made
generous contributions to the wide range of software distributed
through that system in reliance on consistent application of that
system; it is up to the author/donor to decide if he or she is willing
to distribute software through any other system and a licensee cannot
impose that choice.

This section is intended to make thoroughly clear what is believed to
be a consequence of the rest of this License.

  8. If the distribution and/or use of the Program is restricted in
certain countries either by patents or by copyrighted interfaces, the
original copyright holder who places the Program under this License
may add an explicit geographical distribution limitation excluding
those countries, so that distribution is permitted only in or among
countries not thus excluded.  In such case, this License incorporates
the limitation as if written in the body of this License.

  9. The Free Software Foundation may publish revised and/or new versions
of the General Public License from time to time.  Such new versions will
be similar in spirit to the present version, but may differ in detail to
address new problems or concerns.

Each version is given a distinguishing version number.  If the Program
specifies a version number of this License which applies to it and "any
later version", you have the option of following the terms and conditions
either of that version or of any later version published by the Free
Software Foundation.  If the Program does not specify a version number of
this License, you may choose any version ever published by the Free Software
Foundation.

  10. If you wish to incorporate parts of the Program into other free
programs whose distribution conditions are different, write to the author
to ask for permission.  For software which is copyrighted by the Free
Software Foundation, write to the Free Software Foundation; we sometimes
make exceptions for this.  Our decision will be guided by the two goals
of preserving the free status of all derivatives of our free software and
of promoting the sharing and reuse of software generally.

			    NO WARRANTY

  11. BECAUSE THE PROGRAM IS LICENSED FREE OF CHARGE, THERE IS NO WARRANTY
FOR THE PROGRAM, TO THE EXTENT PERMITTED BY APPLICABLE LAW.  EXCEPT WHEN
OTHERWISE STATED IN WRITING THE COPYRIGHT HOLDERS AND/OR OTHER PARTIES
PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY OF ANY KIND, EITHER EXPRESSED
OR IMPLIED, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF
MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE.  THE ENTIRE RISK AS
TO THE QUALITY AND PERFORMANCE OF THE PROGRAM IS WITH YOU.  SHOULD THE
PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF ALL NECESSARY SERVICING,
REPAIR OR CORRECTION.

  12. IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING
WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MAY MODIFY AND/OR
REDISTRIBUTE THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES,
INCLUDING ANY GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING
OUT OF THE USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED
TO LOSS OF DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY
YOU OR THIRD PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER
PROGRAMS), EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE
POSSIBILITY OF SUCH DAMAGES.

		     END OF TERMS AND CONDITIONS

	    How to Apply These Terms to Your New Programs

  If you develop a new program, and you want it to be of the greatest
possible use to the public, the best way to achieve this is to make it
free software which everyone can redistribute and change under these terms.

  To do so, attach the following notices to the program.  It is safest
to attach them to the start of each source file to most effectively
convey the exclusion of warranty; and each file should have at least
the "copyright" line and a pointer to where the full notice is found.

    <one line to give the program's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 51 Franklin Street, Fifth Floor, Boston, MA  02110-1301, USA


Also add information on how to contact you by electronic and paper mail.

If the program is interactive, make it output a short notice like this
when it starts in an interactive mode:

    Gnomovision version 69, Copyright (C) year name of author
    Gnomovision comes with ABSOLUTELY NO WARRANTY; for details type `show w'.
    This is free software, and you are welcome to redistribute it
    under certain conditions; type `show c' for details.

The hypothetical commands `show w' and `show c' should show the appropriate
parts of the General Public License.  Of course, the commands you use may
be called something other than `show w' and `show c'; they could even be
mouse-clicks or menu items--whatever suits your program.

You should also get your employer (if you work as a programmer) or your
school, if any, to sign a "copyright disclaimer" for the program, if
necessary.  Here is a sample; alter the names:

  Yoyodyne, Inc., hereby disclaims all copyright interest in the program
  `Gnomovision' (which makes passes at compilers) written by James Hacker.

  <signature of Ty Coon>, 1 April 1989
  Ty Coon, President of Vice

This General Public License does not permit incorporating your program into
proprietary programs.  If your program is a subroutine library, you may
consider it more useful to permit linking proprietary applications with the
library.  If this is what you want to do, use the GNU Lesser General
Public License instead of this License.


==> anc/xt-super/dune-localfunctions/Makefile.am <==
# we need the module file to be able to build via dunecontrol
EXTRA_DIST= CMakeLists.txt dune.module

# don't follow the full GNU-standard
# we need automake 1.9 or newer
AUTOMAKE_OPTIONS = foreign 1.9

SUBDIRS = cmake dune doc m4

# pass most important options when "make distcheck" is used
DISTCHECK_CONFIGURE_FLAGS = --with-dune-common="$(DUNE_COMMON_ROOT)" CXX="$(CXX)" CC="$(CC)"

include $(top_srcdir)/am/top-rules
include $(top_srcdir)/am/global-rules

# Distribute and install config.h.cmake
configdir = $(datadir)/dune-localfunctions
dist_config_DATA = config.h.cmake

include $(top_srcdir)/am/cmake-pkg-config


==> anc/xt-super/dune-localfunctions/README <==
Preparing the Sources
=========================

Additional to the software mentioned in README you'll need the
following programs installed on your system:

  automake >= 1.5

  autoconf >= 2.50

  libtool

Getting started
---------------

If these preliminaries are met, you should run

  dunecontrol all

which will find all installed dune modules as well as all dune modules
(not installed) which sources reside in a subdirectory of the current
directory. Note that if dune is not installed properly you will either
have to add the directory where the dunecontrol script resides (probably
./dune-common/bin) to your path or specify the relative path of the script.

On your project and all uninstalled DUNE source modules found the script
will then calls the GNU autoconf/automake to create a ./configure-script
and the Makefiles. Afterwards that configure script will be called and the
modules will be build using make all

Most probably you'll have to provide additional information to dunecontrol
(e. g. compilers, configure options) and/or make options.

The most convenient way is to use options files in this case. The files
defining three variables:

AUTOGEN_FLAGS    flags passed to autogen
CONFIGURE_FLAGS  flags passed to configure
MAKE_FLAGS       flags passed to make

An example options file might look like this:

#use this options to autogen, configure and make if no other options are given
AUTOGEN_FLAGS="--ac=2.50 --ac=1.8" #Forces automake 2,50 and autoconf 1.8
CONFIGURE_FLAGS="CXX=g++-3.4 --prefix=/install/path" #force g++-3.4 as compiler
MAKE_FLAGS=install #Per default run make install instead of simply make

If you save this information into example.opts you can path the opts file to
dunecontrol via the --opts option, e. g.

  dunecontrol --opts=example.opts all

To get a full list of available configure flags just run

  dunecontrol configure --help

after running at least
  dunecontrol autogen

More info
---------

See

     dunecontrol --help

for further options.


The full build-system is described in the dune-common/doc/buildsystem (Git version) or under share/doc/dune-common/buildsystem if you installed DUNE!


==> anc/xt-super/dune-localfunctions/cmake/CMakeLists.txt <==
add_subdirectory(modules)
add_subdirectory(pkg)


==> anc/xt-super/dune-localfunctions/cmake/Makefile.am <==
SUBDIRS = modules
EXTRA_DIST = CMakeLists.txt

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-localfunctions/cmake/modules/CMakeLists.txt <==
set(modules DuneLocalfunctionsMacros.cmake)
install(FILES ${modules} DESTINATION ${DUNE_INSTALL_MODULEDIR})


==> anc/xt-super/dune-localfunctions/cmake/modules/DuneLocalfunctionsMacros.cmake <==
# Add your module specific tests here. Currently there are none.


==> anc/xt-super/dune-localfunctions/cmake/modules/Makefile.am <==
MODULES = DuneLocalfunctionsMacros.cmake

modulesdir = $(datadir)/dune/cmake/modules
dist_modules_DATA = ${MODULES}

include $(top_srcdir)/am/global-rules
EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/config.h.cmake <==
/* begin dune-localfunctions
   put the definitions for config.h specific to
   your project here. Everything above will be
   overwritten
*/
/* begin private */
/* Name of package */
#define PACKAGE "@DUNE_MOD_NAME@"

/* Define to the address where bug reports for this package should be sent. */
#define PACKAGE_BUGREPORT "@DUNE_MAINTAINER@"

/* Define to the full name of this package. */
#define PACKAGE_NAME "@DUNE_MOD_NAME@"

/* Define to the full name and version of this package. */
#define PACKAGE_STRING "@DUNE_MOD_NAME@ @DUNE_MOD_VERSION@"

/* Define to the one symbol short name of this package. */
#define PACKAGE_TARNAME "@DUNE_MOD_NAME@"

/* Define to the home page for this package. */
#define PACKAGE_URL "@DUNE_MOD_URL@"

/* Define to the version of this package. */
#define PACKAGE_VERSION "@DUNE_MOD_VERSION@"

/* end private */

/* Define to the version of dune-localfunctions */
#define DUNE_LOCALFUNCTIONS_VERSION "${DUNE_LOCALFUNCTIONS_VERSION}"

/* Define to the major version of dune-localfunctions */
#define DUNE_LOCALFUNCTIONS_VERSION_MAJOR ${DUNE_LOCALFUNCTIONS_VERSION_MAJOR}

/* Define to the minor version of dune-localfunctions */
#define DUNE_LOCALFUNCTIONS_VERSION_MINOR ${DUNE_LOCALFUNCTIONS_VERSION_MINOR}

/* Define to the revision of dune-localfunctions */
#define DUNE_LOCALFUNCTIONS_VERSION_REVISION ${DUNE_LOCALFUNCTIONS_VERSION_REVISION}

/* end dune-localfunctions */


==> anc/xt-super/dune-localfunctions/configure.ac <==
# -*- Autoconf -*-
# Process this file with autoconf to produce a configure script.
AC_PREREQ(2.50)
DUNE_AC_INIT # gets module version from dune.module file
AC_CONFIG_SRCDIR([dune/localfunctions/common/localbasis.hh])
AC_CONFIG_HEADERS([config.h])

# add configure flags needed to create log files for dune-autobuild
DUNE_AUTOBUILD_FLAGS
# we need no more than the standard DE-stuff
# this module depends on dune-common
# this implies checking for [dune-common]
DUNE_CHECK_ALL

# preset variable to path such that #include <dune/...> works
# implicitly set the Dune-flags everywhere
AC_SUBST([DUNE_LOCALFUNCTIONS_ROOT], '$(top_builddir)')
AC_SUBST([LOCAL_LIBS], '$(top_builddir)/lib/liblocalfunctions.la')
AC_SUBST(AM_CPPFLAGS, '$(DUNE_CPPFLAGS) -I$(top_srcdir)')
AC_SUBST(AM_LDFLAGS, $DUNE_LDFLAGS)
LIBS="$DUNE_LIBS"

AC_CONFIG_FILES([
		Makefile
		cmake/Makefile
		cmake/modules/Makefile
                doc/doxygen/Doxyfile
                doc/doxygen/Makefile
                doc/Makefile
                dune-localfunctions.pc
                dune/localfunctions/brezzidouglasmarini/Makefile
                dune/localfunctions/brezzidouglasmarini/brezzidouglasmarini1cube2d/Makefile
                dune/localfunctions/brezzidouglasmarini/brezzidouglasmarini1cube3d/Makefile
                dune/localfunctions/brezzidouglasmarini/brezzidouglasmarini2cube2d/Makefile
                dune/localfunctions/brezzidouglasmarini/brezzidouglasmarini1simplex2d/Makefile
                dune/localfunctions/brezzidouglasmarini/brezzidouglasmarini2simplex2d/Makefile
                dune/localfunctions/common/Makefile
                dune/localfunctions/dualmortarbasis/Makefile
                dune/localfunctions/dualmortarbasis/dualp1/Makefile
                dune/localfunctions/dualmortarbasis/dualq1/Makefile
                dune/localfunctions/dualmortarbasis/test/Makefile
                dune/localfunctions/hierarchical/hierarchicalp2/Makefile
                dune/localfunctions/hierarchical/hierarchicalp2withelementbubble/Makefile
                dune/localfunctions/hierarchical/hierarchicalprismp2/Makefile
                dune/localfunctions/hierarchical/Makefile
                dune/localfunctions/lagrange/Makefile
                dune/localfunctions/lagrange/p0/Makefile
                dune/localfunctions/lagrange/p1/Makefile
                dune/localfunctions/lagrange/p23d/Makefile
                dune/localfunctions/lagrange/pk1d/Makefile
                dune/localfunctions/lagrange/pk2d/Makefile
                dune/localfunctions/lagrange/pk3d/Makefile
                dune/localfunctions/lagrange/prismp1/Makefile
                dune/localfunctions/lagrange/prismp2/Makefile
                dune/localfunctions/lagrange/pyramidp1/Makefile
                dune/localfunctions/lagrange/pyramidp2/Makefile
                dune/localfunctions/lagrange/q1/Makefile
                dune/localfunctions/lagrange/qk/Makefile
                dune/localfunctions/Makefile
                dune/localfunctions/meta/Makefile
                dune/localfunctions/meta/power/Makefile
                dune/localfunctions/mimetic/Makefile
                dune/localfunctions/monomial/Makefile
                dune/localfunctions/orthonormal/Makefile
                dune/localfunctions/rannacherturek/Makefile
                dune/localfunctions/rannacherturek/rannacherturek2d/Makefile
                dune/localfunctions/rannacherturek/rannacherturek3d/Makefile
                dune/localfunctions/raviartthomas/Makefile
                dune/localfunctions/raviartthomas/raviartthomas02d/Makefile
                dune/localfunctions/raviartthomas/raviartthomas0cube2d/Makefile
                dune/localfunctions/raviartthomas/raviartthomas0cube3d/Makefile
                dune/localfunctions/raviartthomas/raviartthomas12d/Makefile
                dune/localfunctions/raviartthomas/raviartthomas1cube2d/Makefile
                dune/localfunctions/raviartthomas/raviartthomas1cube3d/Makefile
                dune/localfunctions/raviartthomas/raviartthomas2cube2d/Makefile
                dune/localfunctions/raviartthomas/raviartthomas3cube2d/Makefile
                dune/localfunctions/raviartthomas/raviartthomas4cube2d/Makefile
                dune/localfunctions/raviartthomas/raviartthomassimplex/Makefile
                dune/localfunctions/refined/common/Makefile
                dune/localfunctions/refined/Makefile
                dune/localfunctions/refined/refinedp0/Makefile
                dune/localfunctions/refined/refinedp1/Makefile
                dune/localfunctions/test/Makefile
                dune/localfunctions/utility/Makefile
                dune/localfunctions/whitney/edges0.5/Makefile
                dune/localfunctions/whitney/Makefile
                dune/Makefile
                m4/Makefile
		])
AC_OUTPUT
# finally print the summary information
DUNE_SUMMARY_ALL


==> anc/xt-super/dune-localfunctions/doc/CMakeLists.txt <==
add_subdirectory(doxygen)
set(DOCFILES  dune-localfunctions-manual.pdf)
dune_add_latex_document(dune-localfunctions-manual.tex FATHER_TARGET doc DEFAULT_PDF)
create_doc_install(${CMAKE_CURRENT_BINARY_DIR}/dune-localfunctions-manual.pdf  ${CMAKE_INSTALL_DOCDIR})


==> anc/xt-super/dune-localfunctions/doc/Makefile.am <==
SUBDIRS = doxygen

TEXSOURCES = dune-localfunctions-manual.tex

if BUILD_DOCS
  DOCFILES = dune-localfunctions-manual.pdf
  EXTRA_DIST = CMakeLists.txt $(DOCFILES)
  EXTRAINSTALL = $(DOCFILES)
endif

# setting like in dune-web
BASEDIR=../..
CURDIR=doc/localfunctions
docdir=$(datadir)/doc/dune-localfunctions

include $(top_srcdir)/am/global-rules
include $(top_srcdir)/am/webstuff
include $(top_srcdir)/am/latex


==> anc/xt-super/dune-localfunctions/doc/doxygen/CMakeLists.txt <==
# shortcut for creating the Doxyfile.in and Doxyfile
add_doxygen_target()




==> anc/xt-super/dune-localfunctions/doc/doxygen/Doxylocal <==
# Where to search and which files to use
INPUT                 += @srcdir@/mainpage.txt \
                         @srcdir@/modules.txt \
                         @top_srcdir@/dune/


==> anc/xt-super/dune-localfunctions/doc/doxygen/Makefile.am <==
# setting like in dune-web
BASEDIR=../..
CURDIR=doc/doxygen
WHAT=

doxydir = $(datadir)/doc/dune-localfunctions/doxygen
dist_doxy_DATA = $(WHAT)

#we need this in the distribution
EXTRA_DIST = CMakeLists.txt $(WHAT) $(DOXYGENDISTFILES)

all: $(WHAT) $(DOXYGENFILES)

include $(top_srcdir)/am/doxygen
include $(top_srcdir)/am/global-rules

# file to clean only in svn and not in tarball tree
SVNCLEANFILES = html $(WHAT) $(DOXYGENHEADER)

clean-local:
	if test "x$(VPATH)" != "x" && test ! -e $(srcdir)/doxygen-tag; then \
	  if test -e $(top_srcdir)/doc/doxygen/Doxydep; then \
	    rm -rf $(SVNCLEANFILES); \
	  fi; \
	fi


==> anc/xt-super/dune-localfunctions/doc/doxygen/mainpage.txt <==
/** \mainpage dune-localfunctions Automatic Documentation

\section intro Introduction

Welcome to the %Dune documentation pages. This documentation has been
generated using Doxygen, a free source code documentation system for
documenting C/C++ code.

\section mods Modules

The best way to start is from the page \subpage modules which gives
you access to the documentation by category.

*/

/** \page modules Modules
*/


==> anc/xt-super/dune-localfunctions/doc/doxygen/modules.txt <==
/**
  @defgroup LocalFunctions LocalFunctions
*/


==> anc/xt-super/dune-localfunctions/doc/dune-localfunctions-manual.tex <==
\documentclass[a4paper,11pt]{article}
\usepackage{multicol}
\usepackage{amsmath}
\usepackage{amsfonts}
\usepackage{xspace}
\usepackage[body={148mm,240mm,nohead}]{geometry}
\usepackage[ansinew]{inputenc}
\usepackage{listings}
\usepackage{tikz}
\usepackage{hyperref}
\lstset{language=C++, basicstyle=\ttfamily,
  stringstyle=\ttfamily, commentstyle=\it, extendedchars=true,
  breaklines=true
}

\usepgflibrary{arrows}

\newcommand{\dune}{\textsc{Dune}\xspace}
\newcommand{\modulename}[1]{\texttt{#1}\xspace}
\DeclareMathOperator\sgn{sgn}

\title{The dune-localfunctions module}

\author{The \dune Team}

\date{\today}

\begin{document}

\maketitle

\begin{abstract}
This document describes the \modulename{dune-localfunctions} module.
The module provides a C++ interface for shape functions needed in
finite element methods.  A growing list of implementations of this
interface is included. \modulename{dune-localfunctions}
is part of the Distributed and Unified Numerics Environment (\dune) which is
available from the site \url{http://www.dune-project.org/}.
\end{abstract}

\begin{multicols}{2}
{\small\tableofcontents}
\end{multicols}

\section{Introduction}

A feature common to all implementations of finite element methods are the
shape functions.  In the easier cases, these are polynomial functions
defined on a reference element and associated to some face of the reference
element.  The more complicated non-affine finite elements generalize this
by defining the shape functions directly on an element in the grid.

Implementations of shape functions are contained in all finite element codes,
but in most cases their implementation is so intertwined with the rest of
the code as to make their reuse in other situations impossible.
For the easier shape functions this may not matter much, as they are
fairly easy to implement.  Still, errors can occur and bugs in shape function
implementations can be difficult to detect and track down.
More exotic shape function implementations can get fairly involved
and require meticulous care to be done right.  For these reasons it is
very desirable to provide shape functions in a separate, reusable library.
This is what the \modulename{dune-localfunctions} module tries to do.


Following the UNIX philosophy of having each program doing only one thing,
but doing that thing well, the \modulename{dune-localfunctions} module
provides only local and global finite elements.  There are two sides to this.
\begin{enumerate}
 \item \modulename{dune-localfunction} prescribes an {\em interface} to shape functions.
  This interface
  should be general enough to encompass the needs of virtually all implementors
  of finite element codes.
 \item The module contains {\em implementations} of this interface.  The set
  of implementations contains common elements like the Lagrange elements and
  exotic ones as well.  We aim to collect contributions from outside sources
  and, in time, to be able to provide a shape function library that is virtually
  complete.
\end{enumerate}

\subsection{Static vs.\ Dynamic Interfaces}

From a textbook C++ perspective, an interface to finite element shape functions
can be described naturally using dynamical polymorphism.  An abstract base
class would describe all methods expected from a shape function implementation,
and actual implementations would derive from the base class.  Users of shape functions,
such as finite element assemblers, would receive shape function implementations
through pointers to the abstract base class.

However, the run-time overhead of virtual function calls is considered prohibitive
by some users.  We measured a slowdown of around 7\% when assembling a Laplace
stiffness matrix on a two-dimensional structured grid.  This can be relevant,
for example, in an explicit time-stepping method where a large percentage of
the overall time is spent assembling matrices.

We have therefore opted for a different way.  In \modulename{dune-localfunctions},
the implementation classes are {\em not} organized in a hierarchy.  Adherence
to a certain interface is enforced only implicitly, by a test suite.  Finite
element assemblers have to have the C++ type of the shape function implementation
as a template parameter, and can then call the object's methods directly.
The static interface is described in Section~\ref{sec:static_interface}.

Of course such a scheme makes it impossible to select shape function sets at run-time.
For example, $p$-adaptive methods, and methods on grids with more than a single
element type are precluded.  Therefore, \modulename{dune-localfunctions} offers
a second way to access its shape functions.  There is a set of {\em wrapper classes},
which are organized in a hierarchy using dynamical polymorphism.  These
wrapper classes are statically parametrized with a static implementation class
and forward the function calls to this implementation.  Details of this
{\em dynamic interface} are given in Section~\ref{sec:dynamic_interface}.

\subsection{Dependencies on other Modules}

When designing the \modulename{dune-localfunctions} module we have deliberately
tried to keep dependencies on other \dune modules to a minimum.  Ideally,
people should be able to use the shape functions from \dune without having
to use anything else from \dune.  The only exception here are \modulename{dune-common}
and \modulename{dune-geometry} which most \dune modules depend on.

\section{\texorpdfstring{The \lstinline!LocalFiniteElement! Interface}{The LocalFiniteElement Interface}}
\label{sec:static_interface}
The interface of a \lstinline!LocalFiniteElement! is designed to provide the user
with all the functionality needed for the implementation of finite element methods.
The functionality consists of three subtasks.  These are handled by separate classes
which can be obtained from the \lstinline!LocalFiniteElement! class.
\begin{enumerate}
\item The assembly of the local stiffness matrices usually requires the evaluation
   of the shape functions and/or their derivatives of a certain order $k$ on the
   reference element.  These features are collected in a \lstinline!LocalBasis! class. 
\item For the correct distribution of the local matrices to the global stiffness matrix
   one needs to associate the individual shape functions to subentities (i.e., vertices,
   faces, elements,\dots) of the reference element.  This information is provided
   by a \lstinline!LocalCoefficients! class.  An \lstinline!IndexSet! class can
   then be used to obtain global indices for each shape function.
\item Finally one needs to interpolate given functions by the shape functions.
   This functionality is provided by the \lstinline!LocalInterpolation! class.
\end{enumerate}
Motivated by these points the  interface of a \lstinline!LocalFiniteElement! is given by:
\begin{lstlisting}
class LocalFiniteElementVirtualInterface
{
   // export traits 
   typedef LocalFiniteElementTraits<LocalBasisImpl,
     LocalCoefficientsImpl, LocalInterpolationImpl> Traits;

   // access to the local basis implementation
   const Traits::LocalBasisType& localBasis() const;

   // access to the local coefficient implementation
   const Traits::LocalCoefficientsType& localCoefficients() const;

   // access to the local interpolation implementation
   const Traits::LocalInterpolationType& localInterpolation() const;
   
   // geometry type the local basis lives on
   GeometryType type() const;
};
\end{lstlisting}
The \lstinline!LocalFiniteElementTraits! class is a simple traits helper struct that can be used for the export of the class traits.

Each local finite element has to provide an implementation of the three classes that are described in the next sections.

\subsection{\texorpdfstring{The \lstinline!LocalBasis! Classes}{The LocalBasis Classes}}
The \lstinline!LocalBasis! class represents the set of shape functions:
\begin{lstlisting}
class LocalBasisInterface
{
   // export type traits for shape function signature
   typedef LocalBasisTraits<DF,n,D,RF,m,R,J> Traits;

   //number of shape functions
   unsigned int size () const;

   // evaluate all shape functions at a given position 
   inline void 
   evaluateFunction(const typename Traits::DomainType& in,    
             std::vector<typename Traits::RangeType>& out) const;

   // evaluate Jacobian of all shape functions at a given position
   inline void 
   evaluateJacobian(const typename Traits::DomainType& in,  
             std::vector<typename Traits::JacobianType>& out) const; 

   // evaluate general derivative of k-th order of all shape functions
   template<unsigned int k>
   inline void 
   evaluate (const typename std::array<int,k>& directions,  
             const typename Traits::DomainType& in,    
             std::vector<typename Traits::RangeType>& out) const;

   // polynomial order of the shape functions
   unsigned int order () const;
};
\end{lstlisting}
The \texttt{LocalBasisTraits} class is a traits helper class which holds information on how the signature
of the shape functions is represented in C++ types. A description of the template parameter above can
be found in the doxygen documentation of the traits class. 

\subsection{\texorpdfstring{The \lstinline!LocalCoefficients! Classes}{The LocalCoefficients Classes}}
To describe the position of the degrees of freedom (shape functions) of a \texttt{Local\-Finite\-Element}
it is assumed that each degree of freedom can be attached to a subentity of the underlying reference element.
For every degree of freedom we thus have
\begin{enumerate}
\item the local number of the associated subentity \texttt{s},
\item the codimension of the subentity \texttt{c},
\item the index in the set of all shape functions associated to this subentity \texttt{t}.
\end{enumerate} 
These informations are stored in the \lstinline!LocalKey! class, which allows
access to the entries by the methods \lstinline!subEntity()!, \lstinline!codim()!, and \lstinline!index()!.
For the correct local numbering of the subentities see the documentation of the \lstinline!ReferenceElements!
at \url{http://dune-project.org}.

The \lstinline!LocalCoefficient! class now associates the indices of the shape function with
their corresponding \lstinline!LocalKey!s.
\begin{lstlisting}
class LocalCoefficientsInterface
{
   // number of coefficients
   std::size_t size () const;

   // get i-th index
   const LocalKey& localKey (std::size_t i) const;

};
\end{lstlisting}

\subsection{\texorpdfstring{The \lstinline!LocalInterpolation! Classes}{The LocalInterpolation Classes}}
\begin{lstlisting}
class LocalInterpolationVirtualInterface 
{
// export local basis traits
LocalBasisInterface::Traits Traits;

// local interpolation of a function
template<typename F, typename C>
void interpolate (const F& f, std::vector<C>& out) const;
};
\end{lstlisting}
The \lstinline!LocalInterpolation! class provides a method to interpolate a given function
and that returns a coefficient vector for the shape functions. The function  class
to interpolate must provide a method
\lstinline!evaluate(const Traits::DomainType& x, Traits::RangeType& y)!,
which is used to evaluate the function on the reference element of the corresponding geometry type.

\section{The Dynamic Interface}
\label{sec:dynamic_interface}

In some situations one doesn't know at compile time which shape function set is needed.
This happens for example when grids with several element types are involved or $p$-adaptive
methods are used. For this case \modulename{dune-localfunctions} provides a way to select
shape functions at run-time.   As already described above the implementations
of \lstinline!LocalFiniteElement!s are not organized in a hierarchy. Thus,
to use dynamic polymorphism we first need a virtual interface and to avoid 
copying the code we also need a way to re-arrange the existing shape function implementations
in a hierarchy. This re-arrangement is done with the help of virtual wrapper classes
which take a static implementation as template parameter and forward the dynamic function
calls to that implementation. 

\subsection{The Virtual Interface}
From Section \ref{sec:static_interface} we know that in \modulename{dune-localfunctions}
a \lstinline!LocalFiniteElement! consists of a \lstinline!LocalBasis!,
\lstinline!LocalCoefficients!, and \lstinline!LocalInterpolation! class.  So if we want
to design a virtual interface for a \lstinline!LocalFiniteElement! we first need
to define abstract base classes for these three classes.

\paragraph{\lstinline!LocalBasisVirtualInterface!}
The \lstinline!LocalBasisVirtualInterface! is organized in a recursive hierarchy of the form
\begin{lstlisting}
template<class T>
class LocalBasisVirtualInterface :
 public virtual LocalBasisVirtualInterface<LowerOrderLocalBasisTraits<T> >
{
 typedef LocalBasisVirtualInterface<LowerOrderLocalBasisTraits<T> > Base;
public:   
 typedef T Traits;
 using Base::size;
 using Base::order;
 using Base::evaluateFunction;
 using Base::evaluateJacobian;
  
 virtual void evaluate (
  const typename std::template array<int,Traits::diffOrder>& directions,
  const typename Traits::DomainType& in,
  std::vector<typename Traits::RangeType>& out) const = 0;
  
};
\end{lstlisting}
The \lstinline!LowerOrderLocalBasisTraits! defines a \lstinline!LocalBasisTraits! class
(see \ref{sec:static_interface}) with \lstinline!diffOrder! reduced by one
(the \lstinline!diffOrder! of a \lstinline!LocalBasis! specifies the maximal order of
implemented partial derivatives). 
This hierarchy is needed because each \lstinline!LocalBasis! implementation is assumed
to have a template method
\lstinline!evaluate<unsigned int k>(std::array<int,k> directions,...)!  where 
\lstinline!k! denotes the total order of mixed partial derivatives to be computed. 
In the dynamic case this method has to be replaced by non-template methods
\lstinline!evaluate(std::array<int,fixedOrder> directions,...)! and the hierarchy
just makes sure that there will be a corresponding method for all 
$0 \leq $\lstinline!fixedOrder! $\leq$ \lstinline!diffOrder!. Finally a template specialization
for the case \lstinline{diffOrder = 0} provides all pure virtual methods that belong
to a \lstinline{LocalBasis}.
In the online class documentation of \modulename{dune-localfunctions} you will find another
interface class called \lstinline{LocalBasisVirtualInterfaceBase}:  
The virtual interface additionally provides a non-virtual template method
\lstinline{evaluate} which internally calls the non-template \lstinline!evaluate! method.
For name resolution reasons this method can thus not be defined in the same class,
so there is a second base class, the \lstinline{LocalBasisVirtualInterfaceBase},
which lies between two \lstinline!diffOrder! - levels and that contains this
additional method. Note that in applications you should always use the standard
\lstinline!LocalBasisVirtualInterface! class.

\paragraph{\lstinline!LocalCoefficientsVirtualInterface!}
The \lstinline!LocalCoefficientsVirtualInterface! is just the straightforward base class
containing the pure virtual methods:
\begin{lstlisting}
class LocalCoefficientsVirtualInterface
{
public:

  virtual ~LocalCoefficientsVirtualInterface() {}

  //! number of coefficients
  virtual std::size_t size () const = 0;

  //! get i'th index
  const virtual LocalKey& localKey (std::size_t i) const = 0;
};
\end{lstlisting}

\paragraph{\lstinline!LocalInterpolationVirtualInterface!}
For the \lstinline!LocalInterpolationVirtualInterface! we need a similar construction
as for the \lstinline!LocalBasisVirtualInterface!. Again we have a template method in the static 
\lstinline!LocalInterpolation! interface, namely  \lstinline!interpolate<typename F, typename C> ()!,
which has to be replaced by a non-template method in the dynamic interface. Since we also
want to define some non-virtual template methods \lstinline!interpolate! in the interface
we again need another abstract base class because of name resolution. 
\begin{lstlisting}
template<class DomainType, class RangeType>
class LocalInterpolationVirtualInterfaceBase
{
public:

  //! type of virtual function to interpolate
  typedef Dune::VirtualFunction<DomainType, RangeType> FunctionType;

  //! type of the coefficient vector in the interpolate method
  typedef typename RangeType::field_type CoefficientType;

  virtual ~LocalInterpolationVirtualInterfaceBase() {}
  
  virtual void interpolate (const FunctionType& f, 
                            std::vector<CoefficientType>& out) const = 0;
};
\end{lstlisting} 
Now the \lstinline!LocalInterpolationVirtualInterface! derives from this class and additionally 
contains non-virtual template versions of the \lstinline!interpolate! method which wrap the template parameter \lstinline!FunctionType! into a \lstinline!VirtualFunction!  and then call the virtual base method.

You can get a proper \lstinline!type! for functions to use with \lstinline!LocalInterpolation! by using\\\lstinline!LocalFiniteElementFunctionBase<class FE>::type! which is the \lstinline!VirtualFunction! interface class if \lstinline!FE! implements the virtual interface and the \lstinline!Function! base class otherwise.

Due to the \lstinline!LocalBasisVirtualInterface! structure the \lstinline!LocalFiniteElementVirtualInterface!  is also organized in a hierarchy differing in the order of implemented derivatives. 
\begin{lstlisting}
template<class T>
class LocalFiniteElementVirtualInterface
  : public virtual LocalFiniteElementVirtualInterface<typename 
           LowerOrderLocalBasisTraits<T>::Traits >
{
typedef LocalFiniteElementVirtualInterface<typename 
           LowerOrderLocalBasisTraits<T>::Traits > BaseInterface;

public:
  typedef LocalFiniteElementTraits<
      LocalBasisVirtualInterface<T>,
      LocalCoefficientsVirtualInterface,
      LocalInterpolationVirtualInterface<
        typename T::DomainType,
        typename T::RangeType> > Traits;
        
  virtual const typename Traits::LocalBasisType& localBasis () const = 0;

  using BaseInterface::localCoefficients;
  using BaseInterface::localInterpolation;
  using BaseInterface::type;

  virtual LocalFiniteElementVirtualInterface<T>* clone() const = 0;
};
\end{lstlisting}
While all other member functions are forwarded to the uppermost base class (a template specialization
for the case \lstinline!diffOrder=0!) the \lstinline!localBasis()! method has to be provided
by every class in the hierarchy since the \lstinline!LocalBasisType! depends on the \lstinline!diffOrder!. 
The ``virtual copy constructor'' \lstinline!clone! is needed whenever you want to copy
a \lstinline!LocalFiniteElement! which derives from the virtual interface and thus
the declared type is not equal to the real type. 

\subsection {The Virtual Wrappers}
As already described above in \modulename{dune-localfunctions} the shape functions are not
organized in a hierarchy and so since we want to use dynamic polymorphism we would need
other shape functions that derive from the virtual interface.  Now instead of implementing
all the \lstinline!LocalFiniteElement!s a second time we use virtual wrapper class that are
statically parametrized by a \lstinline!LocalFiniteElement! (resp. \lstinline!LocalBasis!, etc.)
and that derive from the virtual interface. The wrapper classes implement the virtual functions
by forwarding them to the static functions. The classes look all very similar and so
we only state the \lstinline!LocalCoefficientsVirtualImp!---the wrapper for the
\lstinline!LocalCoefficient! class:  

\begin{lstlisting}
template<class Imp>
class LocalCoefficientsVirtualImp
  : public LocalCoefficientsVirtualInterface
{
  template<class FEImp>
  friend class LocalFiniteElementVirtualImp;

protected:

  // constructor taking an implementation of the 
  // Dune::LocalCoefficientsVirtualInterface
  LocalCoefficientsVirtualImp( const Imp &imp )
    : impl_(imp)
  {}

public:

  std::size_t size () const
  {
    return impl_.size();
  }

  const LocalKey& localKey (std::size_t i) const
  {
    return impl_.localKey(i);
  }

protected:
  const Imp& impl_;
};
\end{lstlisting}
Of course the \lstinline!LocalBasisVirtualImpl! classes must again be organized in a
hierarchy differing in the \lstinline!diffOrder! and each class forwards the \lstinline!evaluate!
method to the template function of the static implementation: \\
\lstinline!impl_.template evaluate<Traits::diffOrder>(directions, in, out)! 
or in the case \lstinline!diffOrder=0! to the \lstinline!evaluateFunction! method. 

Finally the wrapper class for the \lstinline!LocalFiniteElement! is given by

\begin{lstlisting}
template<class Imp>
  class LocalFiniteElementVirtualImp
    : public virtual LocalFiniteElementVirtualInterface<typename 
             Imp::Traits::LocalBasisType::Traits>
{
typedef typename Imp::Traits::LocalBasisType::Traits T;
typedef LocalFiniteElementVirtualInterface<T> Interface;

public:
 typedef typename Interface::Traits Traits;

 LocalFiniteElementVirtualImp( const Imp &imp )
   : impl_(LocalFiniteElementCloneFactory<Imp>::clone(imp)),
     localBasisImp_(impl_->localBasis()),
     localCoefficientsImp_(impl_->localCoefficients()),
     localInterpolationImp_(impl_->localInterpolation())
 {}

 // Default constructor.  
 // Assumes that the implementation class is default constructible
 LocalFiniteElementVirtualImp()
   : impl_(LocalFiniteElementCloneFactory<Imp>::create()),
     localBasisImp_(impl_->localBasis()),
     localCoefficientsImp_(impl_->localCoefficients()),
     localInterpolationImp_(impl_->localInterpolation())
 {}

 // Copy contructor needed for deep copy
 LocalFiniteElementVirtualImp(const LocalFiniteElementVirtualImp& other)
   : impl_(LocalFiniteElementCloneFactory<Imp>::clone(*other.impl_)),
     localBasisImp_(impl_->localBasis()),
     localCoefficientsImp_(impl_->localCoefficients()),
     localInterpolationImp_(impl_->localInterpolation())
 {}

 ~LocalFiniteElementVirtualImp()
 {
   delete impl_;
 }

const typename Traits::LocalBasisType& localBasis () const
{
  return localBasisImp_;
}

const typename Traits::LocalCoefficientsType& localCoefficients () const
{
  return localCoefficientsImp_;
}

const typename Traits::LocalInterpolationType& localInterpolation () const
{
  return localInterpolationImp_;
}

const GeometryType type () const
{
  return impl_->type();
}

virtual LocalFiniteElementVirtualImp<Imp>* clone() const
{
  return new LocalFiniteElementVirtualImp<Imp>(*this);
}

protected:
 const Imp* impl_;
 const LocalBasisVirtualImp<T,
     typename Imp::Traits::LocalBasisType> localBasisImp_;
 const LocalCoefficientsVirtualImp<
     typename Imp::Traits::LocalCoefficientsType> localCoefficientsImp_;
 const LocalInterpolationVirtualImp<typename T::DomainType,
     typename T::RangeType,
     typename Imp::Traits::LocalInterpolationType> localInterpolationImp_;
};
\end{lstlisting}
The \lstinline!LocalFiniteElementCloneFactory! class uses the \lstinline!clone! method
if the implementation derives from the virtual interface and otherwise uses the copy constructor.
An example on how the dynamic shape functions are used in applications can be found
in the \lstinline!PQkLocalFiniteElementCache! class which is a factory for
Lagrangian shape functions of different order and type.

\section{Global-valued Finite Elements}

So far this document has talked about finite elements on reference elements.
However, the finite element is usually needed on an element of a grid.  To
evaluate a function represented by a finite element basis on a particular grid
element $T$ with geometry $\mu$ we can use the following formula:
\begin{equation}
  u(x)=\sum_{i=0}^{N_T-1}c_iP_{T,i}\varphi_i(\mu^{-1}(x)) \qquad\forall x\in T
\end{equation}
The basis function $\varphi$ on the reference element is provided by the local
basis which was described previously.  The global basis takes this local basis
and applies an operator $P_{T,i}$ to the values it returns.  This operator is
dependent on the grid element $T$ and the number of the basis function $i$.
The global basis thus provides values of the global basis functions
\begin{equation}
  \Phi_i(\hat x)=P_{T,i}\varphi_i(\hat x)
\end{equation}

For the transformation $P$ the following information about grid element is
important:
\begin{enumerate}
\item The {\em geometry} $\mu$ of a grid element, which handles the
  transformation of coordinates from the reference element to the grid
  element.  But {\em values} of the base functions and in particular their
  derivatives need to be transformed as well in general -- the correct
  transformation depends on the family of the finite element, the coordinate
  transformation $\mu$ and the number of the base function $i$.
\item The {\em vertex ordering} $\tau$ of a grid element, which says how the
  grid elements vertices are globally numbered in comparison to the numbering
  in the
  reference element.  This is needed to match multiple dofs on a common
  sub-entity between two grid elements.  Another use is to choose a consistent
  tangential orientation of edges for edge elements.
\item The {\em normal orientation} of faces of a grid element.  This is useful
  for instance for Raviart-Thomas elements: their dofs orientation points from
  one of the neighbouring elements into the other.  This information can
  generally not be extracted from the vertex ordering and geometry information
  alone.
\end{enumerate}

This section explicitly does not deal with the following issues:
\begin{itemize}
\item Different geometry types for different grid elements.  This will lead to
  different number of basis functions and must already be dealt with in the
  local finite element.
\item $p$-adaptivity.  Again, this will lead to different number of basis
  functions and must already be dealt with in the local finite element.
\end{itemize}

\subsection{Geometry}

The geometry information must be provided by a class basically modelling the
interface of {\tt GenericGeometry::BasicGeometry} -- that includes
implementations of {\tt Geometry}.  The precise requirements are as follows:
\begin{lstlisting}[escapechar=\$]
struct Geometry
{
  // type information
  typedef $\em implementation-defined$ ctype;
  // local dimension
  static const std::size_t mydimension = $\em implementation-defined$;
  // global dimension
  static const std::size_t coorddimension = $\em implementation-defined$;
  // some vector type with mydimension components of type ctype
  typedef $\em implementation-defined$ LocalCoordinate;
  // some vector type with coorddimension components of type ctype
  typedef $\em implementation-defined$ GlobalCoordinate;
  // some matrix type with coorddimension x mydimension
  // components of type ctype
  typedef $\em implementation-defined$ JacobianInverseTransposed;
  // some matrix type with mydimension x coorddimension
  // components of type ctype
  typedef $\em implementation-defined$ JacobianTransposed;

  // general properties of the geometry
  GeometryType type() const;
  bool affine() const;

  // access to the coordinates of the corners
  std::size_t corners() const;
  GlobalCoordinate corner(std::size_t) const;

  // local to global and inverse mapping
  GlobalCoordinate global(const LocalCoordinate&) const;
  LocalCoordinate local(const GlobalCoordinate&) const;

  // access to Jacobian of the mapping
  const JacobianTransposed&
    jacobianTransposed(const LocalCoordinate&) const;
  const JacobianInverseTransposed&
    jacobianInverseTransposed(const LocalCoordinate&) const;

  // other information
  GlobalCoordinate center() const;
  ctype integrationElement(const LocalCoordinate&) const;
  ctype volume() const;
  GlobalCoordinate normal(std::size_t face,
                          const LocalCoordinate&) const;
};
\end{lstlisting}
For the exact meaning of these members look in the doxygen documentation for
{\tt Geometry} or {\tt GenericGeometry::BasicGeometry}.

The coordinate types ({\tt ctype}, {\tt mydimension}, {\tt coorddimension},
{\tt LocalCoordinate}, and {\tt GlobalCoordinate}) of a {\tt Geometry} object
provided when creating an instance of a finite element should coincide with
the coordinate types of that finite element's basis class.

\subsubsection{Gradient Transformation}

The transformation of a scalar function from the reference element to a grid
element using the geometry $\mu$ is trivial:
\begin{equation}
  \hat f(\hat x) = f(\mu(\hat x))
\end{equation}
The transformation of the gradient of such a function is a little bit more
complicated.  First we will need to employ the Jacobian, which we define for a
function $u$ as:
\begin{equation}
  J_u(x)=\begin{pmatrix}
    \partial_0u_0|_x     & \ldots & \partial_{n-1}u_0|_x \\
    \vdots               & \ddots & \vdots \\
    \partial_0u_{m-1}|_x & \ldots & \partial_{n-1}u_{m-1}|_x
  \end{pmatrix}
\end{equation}
This definition of the Jacobian lets us write a linear vector-valued function
$u$ in terms of its Jacobian $J_u$ as $u(x) = J_u \cdot x$.  For a scalar
valued function $f$ the gradient is the transpose of the Jacobian:
\begin{equation}
  \nabla f|_x = \begin{pmatrix}
    \partial_0f|_x \\ \vdots \\ \partial_{n-1}f|_x
  \end{pmatrix} = J_f^T(x)
\end{equation}
To do the actual transformation we employ the chain rule
\begin{equation}
  \hat J_{\hat f}({\hat x}) = J_f(\mu(\hat x))\cdot \hat J_\mu(\hat x)
\end{equation}
After transposing, left-multiplying by $\hat J_\mu^{-T}(\hat x)$ and replacing
the transposed Jacobians by gradient where applicable, we obtain
\begin{equation}
  \nabla f|_{\mu(\hat x)}
    = \hat J_\mu^{-T}(\hat x) \cdot \hat\nabla\hat f|_{\hat x}
\end{equation}

\subsubsection{Piola Transformation for Raviart-Thomas Elements}

Raviart-Thomas elements are finite elements that ensure continuity of the
normal component across grid elements.  They do allow for jumps in the
tangential components, however.  For these elements, the degrees-of-freedom
(dofs) are usually associated with the face (sub-entity of codimension 1) on
which the normal component is non-zero.

\begin{tikzpicture}[scale=2]
  \begin{scope}
    \draw[clip] (0,0) -- (1,0) -- (0,1) --cycle;
    \foreach \y in {.1,.3,...,.9}
      \foreach \x in {1,.7,.5,.35,.25,.175,.125,.0875,.0625}
        \draw[<-] (1-\x,\y*\x) -- +(\x/4,-\y*\x/4);
  \end{scope}
  \path (0,0) node[below left] {$x^0$}
        (1,0) node[below right] {$x^1$}
        (0,1) node[above left] {$x^2$};
  \draw[->,thick] (.1,.5) -- (-.1,.5) node[left] {$\hat\varphi^1$};
  \fill (0,.5) circle (.02);
\end{tikzpicture}

These elements have the following property:
\begin{equation}
  \varphi^i(x)\cdot n^j=\delta_{ij}\quad\forall x\in\text{face $j$}
\end{equation}
Here $n^j$ is the outer normal unit vector to face $j$ and $\delta_{ij}$ is
the Kronecker delta.  Naturally, transforming the basis should preserve that
property.  This is achieved by the Piola-transformation:
\begin{equation}
  \varphi^i(\mu(\hat x)) = \frac{\hat J_\mu(\hat x)}{|\hat J_\mu(\hat x)|}
    \hat\varphi^i(\hat x)
\end{equation}

\subsubsection{Edge Elements}

Edge elements are used in finite element electro-magnetics.  In the lowest
order, their dofs are associated with edges, i.e.\ sub-entities of dimension
1.  They can be expressed in terms of first order node-based Lagrange finite
elements $L^i$ as follows:
\begin{equation}
  N^i = \ell^i(L^{i_0} \nabla L^{i_1} - L^{i_1} \nabla L^{i_0})
\end{equation}
Here $i_0$ and $i_1$ are the indices of the nodes at the endpoints of edge $i$ and
$\ell^i$ is the length of edge $i$.

\begin{tikzpicture}[scale=2]
  \begin{scope}
    \draw[clip] (0,0) -- (1,0) -- (0,1) --cycle;
    \foreach \x in {.1,.3,...,1.5}
      \foreach \a in {2.5,17.5,32.5}
        \draw[->] (1,0) +(180-\a:\x) arc(180-\a:170-\a:\x);
  \end{scope}
  \path (0,0) node[below left] {$x^0$}
        (1,0) node[below right] {$x^1$}
        (0,1) node[above left] {$x^2$};
  \draw[->,thick] (0,.4) -- (0,.6);
  \fill (0,.5) circle (.02) node[left] {$\hat N^1$};
\end{tikzpicture}

Edge elements have a similar property as Raviart-Thomas elements: the
tangential component is 1 on the associated edge and 0 on all other edges:
\begin{equation}
  N^i(x)\cdot t^j=\delta_{ij}\quad\forall x\in\text{edge $j$}
\end{equation}

For the transformation we make the ansatz
\begin{equation}
  N^i(\mu(\hat x)) = \alpha^iA\hat N^i(\hat x)
\end{equation}
with the scalars $\alpha^i$ and a matrix $A$.  We express $N^i$ and $\hat N^i$
in terms of the corresponding P1 bases
\begin{equation}
  \ell^i\{L^{i_0}(\mu(\hat x)) \cdot \nabla L^{i_1}|_{\mu(\hat x)}
          - L^{i_1}(\mu(\hat x)) \cdot \nabla L^{i_0}|_{\mu(\hat x)}\}
  = \alpha^iA\hat\ell^i\{
          \hat L^{i_0}(\hat x) \cdot \hat\nabla\hat L^{i_1}|_{\hat x}
        - \hat L^{i_1}(\hat x) \cdot \hat\nabla\hat L^{i_0}|_{\hat x}\}
\end{equation}
By replacing the global P1 bases by the their transformations
\begin{align}
  L^i(\mu(\hat x)) &= \hat L^i(\hat x) \\
  \nabla L^i|_{\mu(\hat x)} &= \hat J_\mu^{-T}(\hat x) \hat\nabla\hat L^i|_{\hat x}
\end{align}
we obtain
\begin{multline}
  \ell^i\hat J_\mu^{-T}(\hat x)\{
          \hat L^{i_0}(\hat x) \cdot \hat\nabla\hat L^{i_1}|_{\hat x}
        - \hat L^{i_1}(\hat x) \cdot \hat\nabla\hat L^{i_0}|_{\hat x}\} \\
  = \alpha^iA\hat\ell^i\{
          \hat L^{i_0}(\hat x) \cdot \hat\nabla\hat L^{i_1}|_{\hat x}
        - \hat L^{i_1}(\hat x) \cdot \hat\nabla\hat L^{i_0}|_{\hat x}\}
\end{multline}
The expression inside the curly braces on both sides is the same.  We identify
\begin{align}
  A &= \hat J_\mu^{-T}(\hat x) \\
  \alpha^i &= \ell^i/\hat\ell^i
\end{align}
The full transformation then looks like this:
\begin{equation}
  N^i(\mu(\hat x)) = \frac{\ell^i}{\hat\ell^i}
    \hat J_\mu^{-T}(\hat x) \cdot \hat N^i(\hat x)
\end{equation}
Note that this transformation only works for the base functions, not for
superpositions of them.  Each base function $N^i$ has a different
transformation because the base multiplier $\alpha^i$ depends on the number of
the base function.

\subsubsection{Conclusions}

From the examples above we can conclude that the following information is
needed from a {\tt Geometry} class.  It is quite possible that the list below
is incomplete since the examples above may have missed some piece of
information that may be needed in general.
\begin{itemize}
\item The inverse transposed of the Jacobian $\hat J_\mu^{-T}(\hat x)$.
\item The Jacobian itself $\hat J_\mu(\hat x)$.
\item The determinant of the Jacobian $|\hat J_\mu(\hat x)|$.
\item The lengths of the edges of the grid element $\ell^i$.
\item The lengths of the edges of the reference element $\hat\ell^i$.
\end{itemize}
When local coordinates $\hat x$ are provided the local-to-global map $\mu(\hat
x)$ and its inverse $\mu^{-1}(x)$ as well as the corner coordinates $x^i$
themselves are never needed.  This makes the required information independent
of a shift in the global coordinates and opens an optimisation possibility for
regular grids.

\subsection{Vertex Ordering}

The vertex ordering information is based completely on the global numbering of
the
vertices of a grid element.  To obtain it, we collect the global IDs of the
vertices in a vector indexed by the indices of the vertices within the
reference element:
\begin{lstlisting}
void collectVertexIds(const Element& e, const GlobalIdSet& idSet,
                      std::vector<GlobaIdSet::IdType>& ids) {
  ids.resize(e.geometry().corners());
  for(int i = 0; i < ids.size(); ++ids)
    ids[i] = idSet.subId(e, i, Element::dimension);
}
\end{lstlisting}
In the next step the {\em ordering reduction} operation is applied: the
smallest id in the array is replaced by the number 0, the second-smallest is
replaced by the number 1 etc.
\begin{lstlisting}
template<class InIterator, class OutIterator>
void reduceOrder(const InIterator& inBegin, const InIterator& inEnd,
                 OutIterator outIt)
{
  static const std::less<
    typename std::iterator_traits<InIterator>::value_type
    > less;

  for(InIterator inIt = inBegin; inIt != inEnd; ++inIt, ++outIt)
    *outIt = std::count(inBegin, inEnd, std::bind2nd(less, *inIt));
}
\end{lstlisting}
To obtain an actual vector of reduced indices one can use the following code:
\begin{lstlisting}
std::vector<typename GlobalIdSet::IdType> ids;
collectVertexIds(elem, globalIdSet, ids);
std::vector<std::size_t> reduced_indices(ids.size());
reduceOrder(ids.begin(), ids.end(), reduced_indices.begin());
\end{lstlisting}

As an example, lets assume we have a quadrilateral or a tetrahedron with the
global ids of the vertices being 14 for vertex 0, 27 for vertex 1, 3 for
vertex 2 and 800 for vertex 3.  After ordering reduction the reduced vector
will contain 1, 2, 0 and 3 in that order.

When determining the vertex ordering for a sub-entity, the reduced indices
corresponding to the vertices sub-entity are extracted into a smaller vector
and the reduction is applied again, at least conceptually.  In reality, the
reduction is mostly only necessary because the type of the global ids may be a
complicated non-integral struct, and we want to keep the vertex ordering
information as lean as possible.  The actual information is always contained
in the relative
ordering of the indices/ids, and the reduction preserves that.

The ordering information can always be obtained from the global ids of the
vertices.  However, for some grids, such as ALUGrid, using the global ids is
quiet expensive.  On the other hand, ALUGrid already stores a twist of the
faces, which can be easily extracted and contains the same information as the
vertex ordering, just encoded in a different way.  Though this does not
provide vertex ordering information for the whole element, this information is
seldom needed.

To accommodate all sides, we define an interface class {\tt
  VertexOrderingInterface}.  Implementations of this interface can be used to
provide vertex ordering information.  Grids that store the vertex ordering
internally for certain sub-entities can provide an optimised implementation.
These implementations may omit vertex ordering information for sub-entities
where such information is not readily available; they should throw {\tt
  NotImplemented} if such information is requested anyway.

Note that the information is still required to be consistent for those
sub-entities where information is available: Consider a tetrahedron and pick
two triangular faces $A$ and $B$ with a common edge.  If someone requests
vertex ordering information for one of the faces and reduces that information
to the edge, the result must be the same no matter whether face $A$ or $B$ was
used or whether the ordering was requested directly for the edge itself.

The interface for the class is as follows:
\begin{lstlisting}
struct VertexOrderingInterface {
  // dimension of the entity this applies to
  static const std::size_t dimension;
  // geometry type of the entity this applies to
  const GeometryType type() const;

  // iterate over some sub-entity's vertex indices
  // must be a RandomAccess iterator, value_type may be constant
  class iterator;

  // get begin iterator for the vertex indices of some sub-entity
  iterator begin(std::size_t codim, std::size_t subEntity) const;
  // get end iterator for the vertex indices of some sub-entity
  iterator begin(std::size_t codim, std::size_t subEntity) const;

  // get reduced vertex ordering for the specified sub-entity
  void getReduced(std::size_t codim, std::size_t subEntity,
                  std::vector<std::size_t>& order) const;
};
\end{lstlisting}
Information about the dimension and the geometry type is included because it
determines the limits for the parameters (via the {\tt
  ReferenceElements}).  The {\tt getReduced()} method shall resize the
vector passed in the {\tt order} parameter to the suitable size.

\subsection{Matching Multiple Dofs on a Common Sub-Entity}

Some finite elements have more than one dof on a given sub-entity of an
element, and assign a position inside the sub-entity to that dof (i.e.\ Pk
$k\geq4$, Qk $k\geq3$).  For conforming schemes the ordering of the dofs on a
sub-entity shared by two or more elements must match such that the dofs on the
same position can be identified.

A similar situation arises with edge elements of order $1.5$: For simplices
they have three base functions on a face but only two of them are independent.
A finite element implementation must make sure to pick the same two base
functions for the face in neighbouring elements so their dofs can be
identified.

Both issues can be addressed using the information provided by the ordering of
the global ids of the vertices.

\subsection{Flipping of Base Function Values}

Some finite element families, most notably Raviart-Thomas and edge elements,
assign an orientation to (some of) their dofs.  That is, the value of the dof
$a^i$ is interpolated from a function $u$ as the functions value at the dofs
position $x^i$ projected onto some unit vector $e^i$:
\begin{equation}
  a^i = u(x^i)\cdot e^i
\end{equation}
The direction of that unit vector is the orientation of the dof.  For
Raviart-Thomas $e^i$ is the unit vector normal to the face (codimension 1
sub-entity), for edge elements $e^i$ is the unit vector tangential to the edge
(dimension 1 sub-entity) on which the dof is located.

To be continuous over element borders, elements connected to a common
sub-entity must agree upon a common global orientation for that sub-entity.
If their local orientation differs from the global orientation, the {\tt
  Basis} must multiply the value of the corresponding basis function by $-1$.
The tricky part is the to determine the global orientation for the common
sub-entity correctly.

\subsubsection{Tangential Orientation for Lines}

Lines have two vertices which can be used to choose the orientation of the
line: the orientation vector points from the vertex with the lower index/id to
the vertex with the higher index/id.  That is the geometric interpretation, we
actually don't want to compare coordinates, but preferably just integers.

To obtain the local orientation, of an edge in an element, collect the
indices of the edges vertices, and here we mean {\em indices inside the
  reference element} of the element:
\begin{lstlisting}
unsigned local_orientation[2];
local_orientation[0] = refelem.subEntity(edge_index, dim-1, 0, dim);
local_orientation[1] = refelem.subEntity(edge_index, dim-1, 1, dim);
\end{lstlisting}

For the global orientation we do basically the same.  However, this time we
use the vertex ordering information derived from the global ids of the
vertices of
the element instead of vertex indices inside the reference element:
\begin{lstlisting}
unsigned global_orientation[2];
global_orientation[0] = vertex_order[local_orientation[0]];
global_orientation[1] = vertex_order[local_orientation[1]];
\end{lstlisting}

The ordering of the index values determines the local and global orientation:
\begin{lstlisting}
if((local_orientation[0] < local_orientation[1])
   == (global_orientation[0] < global_orientation[1]))
{
  // local and global orientation are identical; nothing to do
} else {
  // local and global orientation differ; flip base function value
}
\end{lstlisting}

\subsubsection{Normal Orientation for Codimension 1 Sub-Entities}

Normal orientation for sub-entities of codimension 1 is important for
Raviart-Thomas elements.  Normal orientation is more tricky and cannot be done
using the ordering of the indices/id of the corners alone.  Some additional
information is needed, such as the sign of the determinant of the Jacobian of
the geometry map $\sgn(\det(\hat J_\mu))$.  This is however not enough for
lower dimensional grids in a higher dimensional world, since then the Jacobian
is no longer quadratic and has no determinant.

The reason why the information about the vertex ids is not enough is roughly
that to construct the normal orientation there is alway some kind of rotation
involved.  In 2D the codimension 1 sub-entities are edges.  We can obtain a
normal orientation by rotating the tangential orientation by 90°.  To get a
consistent result however, this rotation must be done in the global coordinate
system for the global orientation and in the respective local coordinate
systems for the local orientations.  Locally on the element we have only the
local coordinate system available, however.  If the geometric transformation
$\mu$ involves mirroring, then the sense of the rotation will be different for
the local and the global coordinate system.  The sign of the Jacobian's
determinant can tell us whether there is mirroring involved or not.

In 3D the construction of the orientation differs: for triangles we walk
through the indices/ids in ascending order and determine the direction of the
normal vector by the right-hand rule:
\\\hspace*{\fill}
  \begin{tikzpicture}
    \draw (0,0) node[below left] {0}
       -- (1,0) node[below right] {1}
       -- (0,1) node[above left] {2}
       --cycle;
    \coordinate (c) at (.29289,.29289);
    \draw (c) circle (.2);
    \fill (c) circle (.05);
  \end{tikzpicture}
  \begin{tikzpicture}
    \draw (0,0) node[below left] {0}
       -- (1,0) node[below right] {2}
       -- (0,1) node[above left] {1}
       --cycle;
    \coordinate (c) at (.29289,.29289);
    \draw (c) circle (.2);
    \draw (c) +(45:.2) -- +(45:-.2)
              +(-45:.2) -- +(-45:-.2);
  \end{tikzpicture}
\hspace*{\fill}\\
Similar for quadrilaterals, although if their indices/ids are acyclic we just
have to pick and orientation (here we chose to ignore the highest index/id and
determine the orientation from the remaining indices/ids as for triangles):
\\\hspace*{\fill}
  \begin{tikzpicture}
    \draw (0,0) node[below left] {0}
       -- (1,0) node[below right] {1}
       -- (1,1) node[above right] {3}
       -- (0,1) node[above left] {2}
       --cycle;
    \coordinate (c) at (.5,.5);
    \draw (c) circle (.2);
    \fill (c) circle (.05);
  \end{tikzpicture}
  \begin{tikzpicture}
    \draw (0,0) node[below left] {0}
       -- (1,0) node[below right] {2}
       -- (1,1) node[above right] {3}
       -- (0,1) node[above left] {1}
       --cycle;
    \coordinate (c) at (.5,.5);
    \draw (c) circle (.2);
    \draw (c) +(45:.2) -- +(45:-.2)
              +(-45:.2) -- +(-45:-.2);
  \end{tikzpicture}
  \begin{tikzpicture}
    \draw (0,0) node[below left] {0}
       -- (1,0) node[below right] {1}
       -- (1,1) node[above right] {2}
       -- (0,1) node[above left] {3}
       --cycle;
    \coordinate (c) at (.5,.5);
    \draw (c) circle (.2);
    \fill (c) circle (.05);
  \end{tikzpicture}
  \begin{tikzpicture}
    \draw (0,0) node[below left] {0}
       -- (1,0) node[below right] {3}
       -- (1,1) node[above right] {2}
       -- (0,1) node[above left] {1}
       --cycle;
    \coordinate (c) at (.5,.5);
    \draw (c) circle (.2);
    \draw (c) +(45:.2) -- +(45:-.2)
              +(-45:.2) -- +(-45:-.2);
  \end{tikzpicture}
\hspace*{\fill}

This is all rather tedious and in fact there is a much simpler way, which will
even work in the case of lower-dimensional grids in a higher-dimensional
world.  Sub-entities of codimension 1 are always situated between two
Elements.  Choosing a normal orientation for the sub-entity means to choose a
vector that points from one element into the other.  The global orientation
can thus be chosen by comparing the ids of the elements: it points outward in
the element with the lower id and inward in the element with the higher id.

The face orientation should be passed as a bool vector:
\begin{lstlisting}
typedef std::vector<bool> FaceOrientation;
\end{lstlisting}
The vector is indexed by the index of the face in the reference element.  A
value of {\tt true} means the global orientation of the face is outward, {\tt
  false} means it is inward.

\subsection{API}

The API for global-valued finite elements consists of five interface classes
({\tt Basis\-Inter\-face}, {\tt InterpolationInterface}, {\tt
  Coefficients\-Interface}, {\tt FiniteElementInterface}, and {\tt
  Finite\-Element\-Factory\-Interface}) and two traits classes ({\tt
  BasisTraits} and {\tt Finite\-Element\-Traits}).  In contrast to the local
interface which prefixes all its names with ``{\tt Local}'' we do not use any
prefix here.  ``{\tt Local}'' is already taken, ``{\tt Global}'' would suggest
that this interface is completely in global coordinates, ``{\tt GlobalValue}''
is too clumsy and adds too much to the lengths of names.

\subsubsection{Finite Element Interface}

\begin{lstlisting}[escapechar=\$]
struct FiniteElementInterface
{
  // types of component objects
  struct Traits
  {
    typedef $\em implementation-defined$ Basis;
    typedef $\em implementation-defined$ Coefficients;
    typedef $\em implementation-defined$ Interpolation;
  };

  // constructor arguments are implementation specific
  FiniteElementInterface(...);
  // ... except for the copy constructor
  FiniteElementInterface(const FiniteElementInterface&);

  // extract component objects
  const typename Traits::Basis& basis() const;
  const typename Traits::Coefficients& coefficients() const;
  const typename Traits::Interpolation& interpolation() const;
  GeometryType type() const;
};
\end{lstlisting}
The member class {\tt Traits} may be a member typedef instead.  Constructor
signatures and existence is implementation-defined, except for the copy
constructor, which must be present and publicly accessible.  Construction is
generally done by a factory class.  To keep copy-construction efficient it is
recommended that instances of this class are light proxy objects.

The reason to mandate copy-construction is as follows: Up to now with local
finite elements \modulename{dune-pdelab} used the class {\tt FiniteElementMap}
as a kind of finite element factory.  If the finite element was required in
different variants for a given grid (i.e.\ because normal continuity was
required for Raviar-Thomas elements), the {\tt FiniteElementMap} would store
all the variants internally and return a reference to the correct variant upon
request.  Since global-valued finite elements depend on the geometry of the
grid element, this trick is no longer useful, especially if you plan to modify
the finite element object by ``binding'' it to the geometry.  The problem is
that more than one finite element for different grid elements may be required
at the same time (think iterating over the intersections).  If the {\tt
  FiniteElementMap} returns the same variant for both grid elements the user
code will first bind the finite element to the inside element and later to the
outside element, since both of his finite element references point to the same
object.  Thus when he tries to access the inside finite element, he will in
reality access the outside element.

\subsubsection{Finite Element Factory Interface}

\begin{lstlisting}[escapechar=\$]
struct FiniteElementFactoryInterface
{
  // may also be an inline class
  typedef $\em implementation-defined$ FiniteElement;

  // construction is implementation-defined
  FiniteElementFactoryInterface(...);

  // finite element object creation
  // arguments are implementation defined
  const FiniteElement make(...);
};
\end{lstlisting}
The method to create a finite element object is {\tt make()}.  The created
object is returned by value ({\tt const FiniteElement}).  The factory
implementation may choose to return by reference instead ({\tt const
  FiniteElement\&}).  Because temporaries may be bound to const references in
C++, this way code using the factory can always bind the returned value to a
const reference and avoid copy construction if that is not necessary:
\begin{lstlisting}
const Factory::FiniteElement& fe = factory.make();
\end{lstlisting}
In any case, the returned value or reference must be valid for as long as the
factory object exists.

Since each finite element family will need different information to create a
finite element object tailored to a particular grid element, the actual
argument of the {\tt male()} are implementation-defined.  Earlier in this
section we have seen different types of information which may be needed to
create a tailored finite element: geometry, vertex ordering and face
orientation.
If they are needed for a given finite element implementation, that finite
element should require necessary items in the order given above and in the
encoding given earlier.  If neither geometry nor vertex ordering is required,
but the geometry type is, that should be given in place of geometry and vertex
ordering
directly.  Any extra information should be given after these arguments.  The
possible signatures for make thus are:
\begin{lstlisting}
make(const Geometry&, const VertexOrder&, const FaceOrientation&, ...);
make(const Geometry&, const VertexOrder&, ...);
make(const Geometry&, const FaceOrientation&, ...);
make(const Geometry&, ...);
make(const VertexOrder&, const FaceOrientation&, ...);
make(const VertexOrder&, ...);
make(const GeometryType&, const FaceOrientation&, ...);
make(const GeometryType&, ...);
make(const FaceOrientation&, ...);
make(...);
\end{lstlisting}
Implementation must document what kind of arguments are required for {\tt
  make()}.

The constructor signature is implementation-defined.

It is recommended that the factory caches as much information as possible.
For instance, for regular hypercube grids the Jacobian of the geometry does
not change and is the only thing needed to transform the derivatives.  For
this case the constructor should take a sample geometry and precompute the
transformation.  Whether the regular and the general case are distinguished by
different constructor arguments to the same factory class, or whether there is
one factory class for the regular and one for the general case is left to the
implementor of the factory.

\subsubsection{Basis Interface}
\begin{lstlisting}[escapechar=\$]
struct BasisInterface
{
  struct Traits
  {
    // domain properties (local and global)
    typedef $\em implementation-defined$ DomainField;
    static const std::size_t dimDomainLocal = $\em implementation-defined$;
    static const std::size_t dimDomainGlobal = $\em implementation-defined$;
    typedef $\em implementation-defined$ DomainLocal;
    typedef $\em implementation-defined$ DomainGlobal;

    // range properties (global range only)
    typedef $\em implementation-defined$ RangeField;
    static const std::size_t dimRange = $\em implementation-defined$;
    typedef $\em implementation-defined$ Range;

    // jacobian properties (dimRange x dimDomainGlobal Matrix with
    // components of type RangeField)
    typedef $\em implementation-defined$ Jacobian;

    // maximum number of partial derivatives supported
    static const std::size_t diffOrder = $\em implementation-defined$;
  };

  // Number of shape functions
  std::size_t size () const;
  // Polynomial order of the shape functions for quadrature
  std::size_t order () const;

  // Evaluate all shape functions at given position
  void evaluateFunction
  ( const typename Traits::DomainLocal& in,
    std::vector<typename Traits::Range>& out) const;

  // Evaluate jacobian of all shape functions at given position
  // required for Traits::diffOrder >= 1
  void evaluateJacobian
  ( const typename Traits::DomainLocal& in,
    std::vector<typename Traits::Jacobian>& out) const;

  // Evaluate derivatives of all shape functions at given position
  // required for Traits::diffOrder >= 2
  void evaluate
  ( const std::array<std::size_t,Traits::dimGlobalDomain>& directions,
    const typename Traits::DomainLocal& in,
    std::vector<typename Traits::Range>& out) const;
};
\end{lstlisting}
The basis interface closely follows the local basis interface with some
notable exceptions.

First there are the types in the traits class.  Since coordinates are still given
in the reference elements coordinate system but derivatives are done with
respect to global coordinates, a distinction must be made between local and
global domain.  The other change is that the member types of the traits class
no longer have a suffix ``{\tt Type}'' since it is quite clear from the
camel-case naming convention that they are types.

Second the method for general derivatives {\tt evaluate()} is no longer a
template method and its argument {\tt directions} has different semantics.  In
the local basis interface, {\tt directions} was a list of directions in which
to take derivatives, i.e.\ {\tt directions=\{0, 1, 0, 2\}} for the derivative
$\partial_0\partial_1\partial_0\partial_2$.  This is inconvenient since it
requires {\tt directions} to be a list of variable length, making the length a
template parameter, and because the order implied in the above derivative does
not really exist, it can just as well be written as
$\partial_0^2\partial_1\partial_2$.  So in the global-value interface {\tt
  directions} lists the exponents in the last expression: {\tt direction=\{2,
  1, 1\}}.  This way the length of {\tt directions} will always be {\tt
  Traits::dimDomainGlobal} and {\tt evaluate()} no longer needs to be a
template.

\subsubsection{Interpolation Interface}

\begin{lstlisting}
struct InterpolationInterface
{
  // Export basis traits
  typedef BasisInterface::Traits Traits;

  // determine coefficients interpolating a given function
  template<typename F, typename C>
  void interpolate (const F& f, std::vector<C>& out) const;
};
\end{lstlisting}
The interface for global-value interpolation objects also has little
modifications compared to local interpolation objects.  Main addition is the
member type {\tt Traits} which is the same as in the corresponding basis
class.  This is to document the parameter types that {\tt interpolate()} will
use to evaluate the function {\tt f}.

For the member method {\tt evaluate()} the requirements for the function
object {\tt f} change slightly: it is still required to support the expression
{\tt f.evaluate(x, y)}, and {\tt x} in that expression is still a local
coordinate (though the type is named a little bit different: {\tt const
  Traits::DomainLocal\&}.  The difference is that the returned value {\tt y}
is now in global coordinates and of the type {\tt Traits::Range}.

\subsection{Coefficients Interface}

\begin{lstlisting}
struct CoefficientsInterface
{
  // number of coefficients
  std::size_t size() const;

  // get i'th index
  const LocalKey& localKey(std::size_t i) const;
};
\end{lstlisting}
The interface for the coefficients class is exactly the same as for the local
coefficients.  If the global-valued finite elements is implemented in term of
a local finite element it will often be possible to simply reuse the
coefficients class of the local finite element.

If there is some dof-matching required for common sub-entities of neighbouring
elements however, and this dof-matching can be done entirely by reordering the
dofs on the sub-entity, then the coefficients class is the place to do it.

\section{Appendix: List of Available Elements}



% bibtex bibliography
%\bibliographystyle{plain}
%\bibliography{istl.bib}


\end{document}


==> anc/xt-super/dune-localfunctions/dune-localfunctions.pc.in <==
prefix=@prefix@
exec_prefix=@exec_prefix@
libdir=@libdir@
includedir=@includedir@
CXX=@CXX@
CC=@CC@
DEPENDENCIES=@REQUIRES@

Name: @PACKAGE_NAME@
Version: @VERSION@
Description: Dune (Distributed and Unified Numerics Environment) local functions module
URL: http://dune-project.org/
Requires: ${DEPENDENCIES}
Libs: -L${libdir}
Cflags: -I${includedir}


==> anc/xt-super/dune-localfunctions/dune.module <==
Module: dune-localfunctions
Version: 2.4
Maintainer: dune-devel@dune-project.org
#depending on
Depends: dune-geometry (>= 2.4)
# Needed for the debugging vtk output program
Suggests:
Whitespace-Hook: Yes


==> anc/xt-super/dune-localfunctions/dune/CMakeLists.txt <==
set(dunedir  ${CMAKE_INSTALL_INCLUDEDIR}/dune)
set(SUBDIRS  localfunctions)

# include not needed for CMake
# include $(top_srcdir)/am/global-rules

foreach(i ${SUBDIRS})
  if(${i} STREQUAL "test")
    set(opt "EXCLUDE_FROM_ALL")
  endif(${i} STREQUAL "test")
  add_subdirectory(${i} ${opt})
  unset(opt)
endforeach(i ${SUBDIRS})


==> anc/xt-super/dune-localfunctions/dune/Makefile.am <==
dunedir = $(includedir)/dune
SUBDIRS = localfunctions

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/CMakeLists.txt <==
set(localfunctionsdir  ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions)

set(localfunctions_HEADERS
        dualmortarbasis.hh
        lagrange.hh
        mimetic.hh
        monom.hh
        monomial.hh
        orthonormal.hh
        rannacherturek.hh
        raviartthomas.hh
        refined.hh)

set(SUBDIRS
        brezzidouglasmarini
        common
        dualmortarbasis
        hierarchical
        lagrange
        meta
        mimetic
        monomial
        orthonormal
        rannacherturek
        raviartthomas
        refined
        test
        utility
        whitney)

# include not needed for CMake
# include $(top_srcdir)/am/global-rules

install(FILES ${localfunctions_HEADERS} DESTINATION ${localfunctionsdir})
foreach(i ${SUBDIRS})
  if(${i} STREQUAL "test")
    set(opt "EXCLUDE_FROM_ALL")
  endif(${i} STREQUAL "test")
  add_subdirectory(${i} ${opt})
  unset(opt)
endforeach(i ${SUBDIRS})

# Install some test headers, because they might be useful for tests in
# other modules.
# We do this here as test will not be considered for make install.
install(FILES test/geometries.hh
        test/test-fe.hh
        test/test-localfe.hh
  DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/test)


==> anc/xt-super/dune-localfunctions/dune/localfunctions/Makefile.am <==
localfunctionsdir = $(includedir)/dune/localfunctions

localfunctions_HEADERS =			\
	dualmortarbasis.hh			\
	lagrange.hh				\
	mimetic.hh				\
        monom.hh                             \
        monomial.hh                             \
	orthonormal.hh				\
	rannacherturek.hh			\
	raviartthomas.hh			\
	refined.hh

SUBDIRS =					\
	brezzidouglasmarini			\
	common					\
	dualmortarbasis				\
	hierarchical				\
	lagrange				\
	meta					\
	mimetic					\
        monomial                                \
	orthonormal				\
	rannacherturek				\
	raviartthomas				\
	refined					\
	test					\
	utility					\
	whitney

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/brezzidouglasmarini/CMakeLists.txt <==
set(brezzidouglasmarinidir  ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/brezzidouglasmarini)

set(brezzidouglasmarini_HEADERS
  brezzidouglasmarini1cube2d.hh
  brezzidouglasmarini1cube3d.hh
  brezzidouglasmarini2cube2d.hh
  brezzidouglasmarini1simplex2d.hh
  brezzidouglasmarini2simplex2d.hh)

set(SUBDIRS
  brezzidouglasmarini1cube2d
  brezzidouglasmarini1cube3d
  brezzidouglasmarini2cube2d
  brezzidouglasmarini1simplex2d
  brezzidouglasmarini2simplex2d)

install(FILES ${brezzidouglasmarini_HEADERS} DESTINATION ${brezzidouglasmarinidir})
foreach(i ${SUBDIRS})
  if(${i} STREQUAL "test")
    set(opt "EXCLUDE_FROM_ALL")
  endif(${i} STREQUAL "test")
  add_subdirectory(${i} ${opt})
  unset(opt)
endforeach(i ${SUBDIRS})


==> anc/xt-super/dune-localfunctions/dune/localfunctions/brezzidouglasmarini/Makefile.am <==
brezzidouglasmarinidir = $(includedir)/dune/localfunctions/brezzidouglasmarini

brezzidouglasmarini_HEADERS = \
    brezzidouglasmarini1cube2d.hh \
    brezzidouglasmarini1cube3d.hh \
    brezzidouglasmarini2cube2d.hh \
    brezzidouglasmarini1simplex2d.hh \
    brezzidouglasmarini2simplex2d.hh

SUBDIRS = \
    brezzidouglasmarini1cube2d \
    brezzidouglasmarini1cube3d \
    brezzidouglasmarini2cube2d \
    brezzidouglasmarini1simplex2d \
    brezzidouglasmarini2simplex2d

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/brezzidouglasmarini/brezzidouglasmarini1cube2d.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI1_QUBE2D_LOCALFINITEELEMENT_HH
#define DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI1_QUBE2D_LOCALFINITEELEMENT_HH

#include <dune/geometry/type.hh>

#include "../common/localfiniteelementtraits.hh"
#include "brezzidouglasmarini1cube2d/brezzidouglasmarini1cube2dlocalbasis.hh"
#include "brezzidouglasmarini1cube2d/brezzidouglasmarini1cube2dlocalcoefficients.hh"
#include "brezzidouglasmarini1cube2d/brezzidouglasmarini1cube2dlocalinterpolation.hh"

namespace Dune
{
  /**
   * \brief First order Brezzi-Douglas-Marini shape functions on quadrilaterals.
   *
   * \tparam D Type to represent the field in the domain.
   * \tparam R Type to represent the field in the range.
   */
  template<class D, class R>
  class BDM1Cube2DLocalFiniteElement
  {

  public:
    typedef LocalFiniteElementTraits<
        BDM1Cube2DLocalBasis<D,R>,
        BDM1Cube2DLocalCoefficients,
        BDM1Cube2DLocalInterpolation<BDM1Cube2DLocalBasis<D,R> > > Traits;

    //! \brief Standard constructor
    BDM1Cube2DLocalFiniteElement ()
    {
      gt.makeQuadrilateral();
    }

    /**
     * \brief Make set number s, where 0 <= s < 16
     *
     * \param s Edge orientation indicator
     */
    BDM1Cube2DLocalFiniteElement (int s) : basis(s), interpolation(s)
    {
      gt.makeQuadrilateral();
    }

    const typename Traits::LocalBasisType& localBasis () const
    {
      return basis;
    }

    const typename Traits::LocalCoefficientsType& localCoefficients () const
    {
      return coefficients;
    }

    const typename Traits::LocalInterpolationType& localInterpolation () const
    {
      return interpolation;
    }

    /** \brief Number of shape functions in this finite element */
    unsigned int size () const
    {
      return basis.size();
    }

    GeometryType type () const
    {
      return gt;
    }

  private:
    BDM1Cube2DLocalBasis<D,R> basis;
    BDM1Cube2DLocalCoefficients coefficients;
    BDM1Cube2DLocalInterpolation<BDM1Cube2DLocalBasis<D,R> > interpolation;
    GeometryType gt;
  };
}
#endif // DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI1_QUBE2D_LOCALFINITEELEMENT_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/brezzidouglasmarini/brezzidouglasmarini1cube2d/CMakeLists.txt <==
install(FILES
  brezzidouglasmarini1cube2dlocalbasis.hh
  brezzidouglasmarini1cube2dlocalcoefficients.hh
  brezzidouglasmarini1cube2dlocalinterpolation.hh
  DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/brezzidouglasmarini/brezzidouglasmarini1cube2d)


==> anc/xt-super/dune-localfunctions/dune/localfunctions/brezzidouglasmarini/brezzidouglasmarini1cube2d/Makefile.am <==
brezzidouglasmarini1cube2ddir = \
	$(includedir)/dune/localfunctions/brezzidouglasmarini/brezzidouglasmarini1cube2d

brezzidouglasmarini1cube2d_HEADERS = \
	brezzidouglasmarini1cube2dlocalbasis.hh \
	brezzidouglasmarini1cube2dlocalcoefficients.hh \
	brezzidouglasmarini1cube2dlocalinterpolation.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/brezzidouglasmarini/brezzidouglasmarini1cube2d/brezzidouglasmarini1cube2dlocalbasis.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI1_CUBE2D_LOCALBASIS_HH
#define DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI1_CUBE2D_LOCALBASIS_HH

#include <array>
#include <vector>
#include <bitset>

#include <dune/common/fmatrix.hh>

#include "../../common/localbasis.hh"

namespace Dune
{
  /**
   * \ingroup LocalBasisImplementation
   * \brief First order Brezzi-Douglas-Marini shape functions on the reference quadrilateral.
   *
   * \tparam D Type to represent the field in the domain.
   * \tparam R Type to represent the field in the range.
   *
   * \nosubgrouping
   */
  template<class D, class R>
  class BDM1Cube2DLocalBasis
  {

  public:
    typedef LocalBasisTraits<D,2,Dune::FieldVector<D,2>,R,2,Dune::FieldVector<R,2>,
        Dune::FieldMatrix<R,2,2> > Traits;

    //! \brief Standard constructor
    BDM1Cube2DLocalBasis ()
    {
      for (size_t i=0; i<4; i++)
        sign_[i] = 1.0;
    }

    /**
     * \brief Make set number s, where 0 <= s < 16
     *
     * \param s Edge orientation indicator
     */
    BDM1Cube2DLocalBasis (std::bitset<4> s)
    {
      for (size_t i=0; i<4; i++)
        sign_[i] = s[i] ? -1.0 : 1.0;
    }

    //! \brief number of shape functions
    unsigned int size () const
    {
      return 8;
    }

    /**
     * \brief Evaluate all shape functions
     *
     * \param in Position
     * \param out return value
     */
    inline void evaluateFunction (const typename Traits::DomainType& in,
                                  std::vector<typename Traits::RangeType>& out) const
    {
      out.resize(8);

      out[0][0] = sign_[0]*(in[0] - 1.0);
      out[0][1] = 0.0;
      out[1][0] = 6.0*in[0]*in[1] - 3.0*in[0]-6*in[1] + 3.0;
      out[1][1] = -3.0*in[1]*in[1] + 3.0*in[1];
      out[2][0] = sign_[1]*(in[0]);
      out[2][1] = 0.0;
      out[3][0] = -6.0*in[0]*in[1] + 3.0*in[0];
      out[3][1] = 3.0*in[1]*in[1] - 3.0*in[1];
      out[4][0] = 0.0;
      out[4][1] = sign_[2]*(in[1] - 1.0);
      out[5][0] = 3.0*in[0]*in[0] - 3.0*in[0];
      out[5][1] = -6.0*in[0]*in[1] + 6.0*in[0] + 3.0*in[1] - 3.0;
      out[6][0] = 0.0;
      out[6][1] = sign_[3]*(in[1]);
      out[7][0] = -3.0*in[0]*in[0] + 3.0*in[0];
      out[7][1] = 6.0*in[0]*in[1] - 3.0*in[1];
    }

    /**
     * \brief Evaluate Jacobian of all shape functions
     *
     * \param in Position
     * \param out return value
     */
    inline void evaluateJacobian (const typename Traits::DomainType& in,
                                  std::vector<typename Traits::JacobianType>& out) const
    {
      out.resize(8);

      out[0][0][0] = sign_[0];
      out[0][0][1] = 0.0;
      out[0][1][0] = 0.0;
      out[0][1][1] = 0.0;

      out[1][0][0] = 6.0*in[1] - 3.0;
      out[1][0][1] = 6.0*in[0] - 6.0;
      out[1][1][0] = 0.0;
      out[1][1][1] = -6.0*in[1] + 3.0;

      out[2][0][0] = sign_[1];
      out[2][0][1] = 0.0;
      out[2][1][0] = 0.0;
      out[2][1][1] = 0.0;

      out[3][0][0] = -6.0*in[1] + 3.0;
      out[3][0][1] = -6.0*in[0];
      out[3][1][0] = 0.0;
      out[3][1][1] = 6.0*in[1] - 3.0;

      out[4][0][0] = 0.0;
      out[4][0][1] = 0.0;
      out[4][1][0] = 0.0;
      out[4][1][1] = sign_[2];

      out[5][0][0] = 6.0*in[0] - 3.0;
      out[5][0][1] = 0.0;
      out[5][1][0] = -6.0*in[1] + 6.0;
      out[5][1][1] = -6.0*in[0] + 3.0;

      out[6][0][0] = 0.0;
      out[6][0][1] = 0.0;
      out[6][1][0] = 0.0;
      out[6][1][1] = sign_[3];

      out[7][0][0] = -6.0*in[0] + 3.0;
      out[7][0][1] = 0.0;
      out[7][1][0] = 6.0*in[1];
      out[7][1][1] = 6.0*in[0] - 3.0;
    }

    //! \brief Polynomial order of the shape functions
    unsigned int order () const
    {
      return 2;
    }

  private:
    std::array<R,4> sign_;
  };
}
#endif // DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI1_CUBE2D_LOCALBASIS_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/brezzidouglasmarini/brezzidouglasmarini1cube2d/brezzidouglasmarini1cube2dlocalcoefficients.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI1_CUBE2D_LOCALCOEFFICIENTS_HH
#define DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI1_CUBE2D_LOCALCOEFFICIENTS_HH

#include <cstddef>
#include <vector>

#include "../../common/localkey.hh"

namespace Dune
{

  /**
   * \ingroup LocalLayoutImplementation
   * \brief Layout map for Brezzi-Douglas-Marini-1 elements on quadrilaterals
   *
   * \nosubgrouping
   * \implements Dune::LocalCoefficientsVirtualImp
   */
  class BDM1Cube2DLocalCoefficients
  {

  public:
    //! \brief Standard constructor
    BDM1Cube2DLocalCoefficients () : li(8)
    {
      for (std::size_t i = 0; i < 4; ++i)
      {
        li[2*i] = LocalKey(i,1,0);
        li[2*i + 1] = LocalKey(i,1,1);
      }
    }

    //! \brief number of coefficients
    std::size_t size () const
    {
      return 8;
    }

    //! \brief get i'th index
    const LocalKey& localKey (std::size_t i) const
    {
      return li[i];
    }

  private:
    std::vector<LocalKey> li;
  };
}
#endif // DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI1_CUBE2D_LOCALCOEFFICIENTS_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/brezzidouglasmarini/brezzidouglasmarini1cube2d/brezzidouglasmarini1cube2dlocalinterpolation.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI1_CUBE2D_LOCALINTERPOLATION_HH
#define DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI1_CUBE2D_LOCALINTERPOLATION_HH

#include <vector>

#include <dune/geometry/quadraturerules.hh>

namespace Dune
{

  /**
   * \ingroup LocalInterpolationImplementation
   * \brief First order Brezzi-Douglas-Marini shape functions on the reference quadrilateral.
   *
   * \tparam LB corresponding LocalBasis giving traits
   *
   * \nosubgrouping
   */
  template<class LB>
  class BDM1Cube2DLocalInterpolation
  {

  public:
    //! \brief Standard constructor
    BDM1Cube2DLocalInterpolation ()
    {
      sign0 = sign1 = sign2 = sign3 = 1.0;
    }

    /**
     * \brief Make set number s, where 0 <= s < 16
     *
     * \param s Edge orientation indicator
     */
    BDM1Cube2DLocalInterpolation (unsigned int s)
    {
      sign0 = sign1 = sign2 = sign3 = 1.0;
      if (s & 1)
      {
        sign0 = -1.0;
      }
      if (s & 2)
      {
        sign1 = -1.0;
      }
      if (s & 4)
      {
        sign2 = -1.0;
      }
      if (s & 8)
      {
        sign3 = -1.0;
      }

      n0[0] = -1.0;
      n0[1] =  0.0;
      n1[0] =  1.0;
      n1[1] =  0.0;
      n2[0] =  0.0;
      n2[1] = -1.0;
      n3[0] =  0.0;
      n3[1] =  1.0;
    }

    /**
     * \brief Interpolate a given function with shape functions
     *
     * \tparam F Function type for function which should be interpolated
     * \tparam C Coefficient type
     * \param f function which should be interpolated
     * \param out return value, vector of coefficients
     */
    template<typename F, typename C>
    void interpolate (const F& f, std::vector<C>& out) const
    {
      // f gives v*outer normal at a point on the edge!
      typedef typename LB::Traits::RangeFieldType Scalar;
      //typedef typename LB::Traits::DomainFieldType Vector;
      typename F::Traits::RangeType y;

      out.resize(8);
      fill(out.begin(), out.end(), 0.0);

      const int qOrder = 4;
      const QuadratureRule<Scalar,1>& rule = QuadratureRules<Scalar,1>::rule(GeometryType(GeometryType::cube,1), qOrder);

      for (typename QuadratureRule<Scalar,1>::const_iterator it = rule.begin();
           it != rule.end(); ++it)
      {
        Scalar qPos = it->position();
        typename LB::Traits::DomainType localPos;

        localPos[0] = 0.0;
        localPos[1] = qPos;
        f.evaluate(localPos, y);
        out[0] += (y[0]*n0[0] + y[1]*n0[1])*it->weight()*sign0;
        out[1] += (y[0]*n0[0] + y[1]*n0[1])*(2.0*qPos - 1.0)*it->weight();

        localPos[0] = 1.0;
        localPos[1] = qPos;
        f.evaluate(localPos, y);
        out[2] += (y[0]*n1[0] + y[1]*n1[1])*it->weight()*sign1;
        out[3] += (y[0]*n1[0] + y[1]*n1[1])*(1.0 - 2.0*qPos)*it->weight();

        localPos[0] = qPos;
        localPos[1] = 0.0;
        f.evaluate(localPos, y);
        out[4] += (y[0]*n2[0] + y[1]*n2[1])*it->weight()*sign2;
        out[5] += (y[0]*n2[0] + y[1]*n2[1])*(1.0 - 2.0*qPos)*it->weight();

        localPos[0] = qPos;
        localPos[1] = 1.0;
        f.evaluate(localPos, y);
        out[6] += (y[0]*n3[0] + y[1]*n3[1])*it->weight()*sign3;
        out[7] += (y[0]*n3[0] + y[1]*n3[1])*(2.0*qPos - 1.0)*it->weight();
      }
    }

  private:
    typename LB::Traits::RangeFieldType sign0, sign1, sign2, sign3;
    typename LB::Traits::DomainType n0, n1, n2, n3;
  };
}
#endif // DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI1_CUBE2D_LOCALINTERPOLATION_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/brezzidouglasmarini/brezzidouglasmarini1cube3d.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI1_QUBE3D_LOCALFINITEELEMENT_HH
#define DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI1_QUBE3D_LOCALFINITEELEMENT_HH

#include <dune/geometry/type.hh>

#include "../common/localfiniteelementtraits.hh"
#include "brezzidouglasmarini1cube3d/brezzidouglasmarini1cube3dlocalbasis.hh"
#include "brezzidouglasmarini1cube3d/brezzidouglasmarini1cube3dlocalcoefficients.hh"
#include "brezzidouglasmarini1cube3d/brezzidouglasmarini1cube3dlocalinterpolation.hh"

namespace Dune
{
  /**
   * \brief First order Brezzi-Douglas-Marini shape functions on hexahedron.
   *
   * \tparam D Type to represent the field in the domain.
   * \tparam R Type to represent the field in the range.
   */
  template<class D, class R>
  class BDM1Cube3DLocalFiniteElement
  {

  public:
    typedef LocalFiniteElementTraits<
        BDM1Cube3DLocalBasis<D,R>,
        BDM1Cube3DLocalCoefficients,
        BDM1Cube3DLocalInterpolation<BDM1Cube3DLocalBasis<D,R> > > Traits;

    //! \brief Standard constructor
    BDM1Cube3DLocalFiniteElement()
    {
      gt.makeHexahedron();
    }

    /**
     * \brief Make set number s, where 0 <= s < 64
     *
     * \param s Edge orientation indicator
     */
    BDM1Cube3DLocalFiniteElement(int s)
      : basis(s), interpolation(s)
    {
      gt.makeHexahedron();
    }

    const typename Traits::LocalBasisType& localBasis() const
    {
      return basis;
    }

    const typename Traits::LocalCoefficientsType& localCoefficients() const
    {
      return coefficients;
    }

    const typename Traits::LocalInterpolationType& localInterpolation() const
    {
      return interpolation;
    }

    /** \brief Number of shape functions in this finite element */
    unsigned int size () const
    {
      return basis.size();
    }

    GeometryType type() const
    {
      return gt;
    }

  private:
    BDM1Cube3DLocalBasis<D,R> basis;
    BDM1Cube3DLocalCoefficients coefficients;
    BDM1Cube3DLocalInterpolation<BDM1Cube3DLocalBasis<D,R> > interpolation;
    GeometryType gt;
  };
} // end namespace Dune
#endif // DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI1_QUBE3D_LOCALFINITEELEMENT_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/brezzidouglasmarini/brezzidouglasmarini1cube3d/CMakeLists.txt <==
install(FILES
  brezzidouglasmarini1cube3dlocalbasis.hh
  brezzidouglasmarini1cube3dlocalcoefficients.hh
  brezzidouglasmarini1cube3dlocalinterpolation.hh
  DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/brezzidouglasmarini/brezzidouglasmarini1cube3d)


==> anc/xt-super/dune-localfunctions/dune/localfunctions/brezzidouglasmarini/brezzidouglasmarini1cube3d/Makefile.am <==
brezzidouglasmarini1cube3ddir = \
    $(includedir)/dune/localfunctions/brezzidouglasmarini/brezzidouglasmarini1cube3d

brezzidouglasmarini1cube3d_HEADERS = \
    brezzidouglasmarini1cube3dlocalbasis.hh \
    brezzidouglasmarini1cube3dlocalcoefficients.hh \
    brezzidouglasmarini1cube3dlocalinterpolation.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/brezzidouglasmarini/brezzidouglasmarini1cube3d/brezzidouglasmarini1cube3dlocalbasis.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI1_CUBE3D_LOCALBASIS_HH
#define DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI1_CUBE3D_LOCALBASIS_HH

#include <array>
#include <vector>
#include <bitset>

#include <dune/common/fmatrix.hh>

#include "../../common/localbasis.hh"

namespace Dune
{
  /**
   * \ingroup LocalBasisImplementation
   * \brief First order Brezzi-Douglas-Marini shape functions on the reference
   *        hexahedron.
   *
   * \tparam D Type to represent the field in the domain.
   * \tparam R Type to represent the field in the range.
   *
   * \nosubgrouping
   */
  template<class D, class R>
  class BDM1Cube3DLocalBasis
  {

  public:
    typedef LocalBasisTraits<D,3,Dune::FieldVector<D,3>,
        R,3,Dune::FieldVector<R,3>,
        Dune::FieldMatrix<R,3,3> > Traits;

    //! \brief Standard constructor
    BDM1Cube3DLocalBasis()
    {
      for (size_t i=0; i<6; i++)
        sign_[i] = 1.0;
    }

    /**
     * \brief Make set number s, where 0 <= s < 64
     *
     * \param s Edge orientation indicator
     */
    BDM1Cube3DLocalBasis(std::bitset<6> s)
    {
      for (size_t i=0; i<6; i++)
        sign_[i] = s[i] ? -1.0 : 1.0;
    }

    //! \brief number of shape functions
    unsigned int size() const
    {
      return 18;
    }

    /**
     * \brief Evaluate all shape functions
     *
     * \param in Position
     * \param out return value
     */
    inline void evaluateFunction(const typename Traits::DomainType& in,
                                 std::vector<typename Traits::RangeType>& out) const
    {
      out.resize(size());

      out[0][0] = sign_[0] * (in[0] - 1.0);
      out[0][1] = 0.0;
      out[0][2] = 0.0;
      out[1][0] = sign_[1] * in[0];
      out[1][1] = 0.0;
      out[1][2] = 0.0;
      out[2][0] = 0.0;
      out[2][1] = sign_[2] * (in[1] - 1.0);
      out[2][2] = 0.0;
      out[3][0] = 0.0;
      out[3][1] = sign_[3] * in[1];
      out[3][2] = 0.0;
      out[4][0] = 0.0;
      out[4][1] = 0.0;
      out[4][2] = sign_[4] * (in[2] - 1.0);
      out[5][0] = 0.0;
      out[5][1] = 0.0;
      out[5][2] = sign_[5] * in[2];
      out[6][0]  =  6.0 * in[0] * in[1] - 3 * in[0]-6 * in[1] + 3.0;
      out[6][1]  = -3.0 * in[1] * in[1] + 3 * in[1];
      out[6][2]  =  0.0;
      out[7][0]  = -6.0 * in[0] * in[1] + 3 * in[0];
      out[7][1]  =  3.0 * in[1] * in[1] - 3 * in[1];
      out[7][2]  =  0.0;
      out[8][0]  =  3.0 * in[0] * in[0] - 3 * in[0];
      out[8][1]  = -6.0 * in[0] * in[1] + 3 * in[1]+6 * in[0]-3.0;
      out[8][2]  =  0.0;
      out[9][0]  = -3.0 * in[0] * in[0] + 3 * in[0];
      out[9][1]  =  6.0 * in[0] * in[1] - 3 * in[1];
      out[9][2]  =  0.0;
      out[10][0] = -3.0 * in[0] * in[0] + 3 * in[0];
      out[10][1] =  0.0;
      out[10][2] =  6.0 * in[0] * in[2]-6 * in[0]-3 * in[2] + 3.0;
      out[11][0] =  3.0 * in[0] * in[0]-3 * in[0];
      out[11][1] =  0.0;
      out[11][2] = -6.0 * in[0] * in[2] + 3 * in[2];
      out[12][0] = -6.0 * in[0] * in[2]+6 * in[2] + 3 * in[0]-3.0;
      out[12][1] =  0.0;
      out[12][2] =  3.0 * in[2] * in[2]-3 * in[2];
      out[13][0] = -3 * in[0]+6 * in[0] * in[2];
      out[13][1] =  0.0;
      out[13][2] = -3.0 * in[2] * in[2] + 3 * in[2];
      out[14][0] =  0.0;
      out[14][1] =  6.0 * in[1] * in[2]-3 * in[1]-6 * in[2] + 3.0;
      out[14][2] = -3 * in[2] * in[2] + 3 * in[2];
      out[15][0] =  0.0;
      out[15][1] = -6.0 * in[1] * in[2] + 3 * in[1];
      out[15][2] =  3.0 * in[2] * in[2]-3 * in[2];
      out[16][0] =  0.0;
      out[16][1] =  3.0 * in[1] * in[1]-3 * in[1];
      out[16][2] = -6.0 * in[1] * in[2] + 3 * in[2]+6 * in[1]-3.0;
      out[17][0] =  0.0;
      out[17][1] = -3.0 * in[1] * in[1] + 3 * in[1];
      out[17][2] =  6.0 * in[1] * in[2] - 3.0 * in[2];
    }

    /**
     * \brief Evaluate Jacobian of all shape functions
     *
     * \param in Position
     * \param out return value
     */
    inline void evaluateJacobian(const typename Traits::DomainType& in,
                                 std::vector<typename Traits::JacobianType>& out) const
    {
      out.resize(size());

      out[0][0][0] = sign_[0];            out[0][0][1] = 0;           out[0][0][2] = 0;
      out[0][1][0] = 0;                out[0][1][1] = 0;           out[0][1][2] = 0;
      out[0][2][0] = 0;                out[0][2][1] = 0;           out[0][2][2] = 0;

      out[1][0][0] = sign_[1];            out[1][0][1] = 0;           out[1][0][2] = 0;
      out[1][1][0] = 0;                out[1][1][1] = 0;           out[1][1][2] = 0;
      out[1][2][0] = 0;                out[1][2][1] = 0;           out[1][2][2] = 0;

      out[2][0][0] = 0;                out[2][0][1] = 0;           out[2][0][2] = 0;
      out[2][1][0] = 0;                out[2][1][1] = sign_[2];       out[2][1][2] = 0;
      out[2][2][0] = 0;                out[2][2][1] = 0;           out[2][2][2] = 0;

      out[3][0][0] = 0;                out[3][0][1] = 0;           out[3][0][2] = 0;
      out[3][1][0] = 0;                out[3][1][1] = sign_[3];       out[3][1][2] = 0;
      out[3][2][0] = 0;                out[3][2][1] = 0;           out[3][2][2] = 0;

      out[4][0][0] = 0;                out[4][0][1] = 0;           out[4][0][2] = 0;
      out[4][1][0] = 0;                out[4][1][1] = 0;           out[4][1][2] = 0;
      out[4][2][0] = 0;                out[4][2][1] = 0;           out[4][2][2] = sign_[4];

      out[5][0][0] = 0;                out[5][0][1] = 0;           out[5][0][2] = 0;
      out[5][1][0] = 0;                out[5][1][1] = 0;           out[5][1][2] = 0;
      out[5][2][0] = 0;                out[5][2][1] = 0;           out[5][2][2] = sign_[5];



      out[6][0][0]  = 6*in[1]-3;       out[6][0][1]  = 6*in[0]-6;  out[6][0][2]  = 0.0;
      out[6][1][0]  = 0.0;             out[6][1][1]  =-6*in[1]+3;  out[6][1][2]  = 0.0;
      out[6][2][0]  = 0.0;             out[6][2][1]  = 0.0;        out[6][2][2]  = 0.0;

      out[7][0][0]  = -6*in[1]+3;      out[7][0][1]  =-6*in[0];    out[7][0][2]  = 0.0;
      out[7][1][0]  = 0.0;             out[7][1][1]  = 6*in[1]-3;  out[7][1][2]  = 0.0;
      out[7][2][0]  = 0.0;             out[7][2][1]  = 0.0;        out[7][2][2]  = 0.0;


      out[8][0][0]  = 6*in[0]-3;       out[8][0][1]  = 0.0;        out[8][0][2]  = 0.0;
      out[8][1][0]  =-6*in[1]+6;       out[8][1][1]  =-6*in[0]+3;  out[8][1][2]  = 0.0;
      out[8][2][0]  = 0.0;             out[8][2][1]  = 0.0;        out[8][2][2]  = 0.0;

      out[9][0][0]  = -6*in[0]+3;       out[9][0][1]  = 0.0;           out[9][0][2]  = 0.0;
      out[9][1][0]  = 6*in[1];         out[9][1][1]  = 6*in[0]-3;  out[9][1][2]  = 0.0;
      out[9][2][0]  = 0.0;             out[9][2][1]  = 0.0;        out[9][2][2]  = 0.0;

      out[10][0][0] = -6*in[0]+3;       out[10][0][1] = 0.0;           out[10][0][2] = 0.0;
      out[10][1][0] = 0.0;             out[10][1][1] = 0.0;        out[10][1][2] = 0.0;
      out[10][2][0] =6*in[2]-6;       out[10][2][1] = 0.0;        out[10][2][2] =6*in[0]-3;

      out[11][0][0] =6*in[0]-3;       out[11][0][1] = 0.0;        out[11][0][2] = 0.0;
      out[11][1][0] = 0.0;             out[11][1][1] = 0.0;        out[11][1][2] = 0.0;
      out[11][2][0] = -6*in[2];         out[11][2][1] = 0.0;        out[11][2][2] = -6*in[0]+3;


      out[12][0][0] = -6*in[2]+3; out[12][0][1] =0.0;      out[12][0][2] = -6*in[0]+6;
      out[12][1][0] = 0.0;             out[12][1][1] = 0.0;  out[12][1][2] = 0.0;
      out[12][2][0] = 0.0;             out[12][2][1] = 0.0;        out[12][2][2] =6*in[2]-3;


      out[13][0][0] =6*in[2]-3; out[13][0][1] = 0.0;    out[13][0][2] = 6*in[0];
      out[13][1][0] = 0.0;             out[13][1][1] = 0.0;  out[13][1][2] = 0.0;
      out[13][2][0] = 0.0;             out[13][2][1] = 0.0;        out[13][2][2] =-6*in[2]+3;

      out[14][0][0] = 0.0;             out[14][0][1] = 0.0;        out[14][0][2] = 0.0;
      out[14][1][0] = 0.0;             out[14][1][1] = 6*in[2]-3;  out[14][1][2] = 6*in[1]-6;
      out[14][2][0] = 0.0;             out[14][2][1] = 0.0;        out[14][2][2] =-6*in[2]+3;

      out[15][0][0] = 0.0;             out[15][0][1] = 0.0;        out[15][0][2] = 0.0;
      out[15][1][0] = 0.0;             out[15][1][1] =-6*in[2]+3;  out[15][1][2] =-6*in[1];
      out[15][2][0] = 0.0;             out[15][2][1] = 0.0;        out[15][2][2] = 6*in[2]-3;

      out[16][0][0] = 0.0;             out[16][0][1] = 0.0;        out[16][0][2] = 0.0;
      out[16][1][0] = 0.0;             out[16][1][1] = 6*in[1]-3;  out[16][1][2] = 0.0;
      out[16][2][0] = 0.0;             out[16][2][1] =-6*in[2]+6;  out[16][2][2] =-6*in[1]+3;

      out[17][0][0] = 0.0;             out[17][0][1] = 0.0;        out[17][0][2] = 0.0;
      out[17][1][0] = 0.0;             out[17][1][1] =-6*in[1]+3;  out[17][1][2] = 0.0;
      out[17][2][0] = 0.0;             out[17][2][1] = 6*in[2];    out[17][2][2] = 6*in[1]-3;
    }

    //! \brief Polynomial order of the shape functions
    unsigned int order() const
    {
      return 2;
    }

  private:
    std::array<R,6> sign_;
  };
} // end namespace Dune
#endif // DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI1_CUBE3D_LOCALBASIS_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/brezzidouglasmarini/brezzidouglasmarini1cube3d/brezzidouglasmarini1cube3dlocalcoefficients.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI1_CUBE3D_LOCALCOEFFICIENTS_HH
#define DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI1_CUBE3D_LOCALCOEFFICIENTS_HH

#include <cstddef>
#include <vector>

#include "../../common/localkey.hh"

namespace Dune
{

  /**
   * \ingroup LocalLayoutImplementation
   * \brief Layout map for Brezzi-Douglas-Marini-1 elements on hexahedra
   *
   * \nosubgrouping
   * \implements Dune::LocalCoefficientsVirtualImp
   */
  class BDM1Cube3DLocalCoefficients
  {

  public:
    //! \brief Standard constructor
    BDM1Cube3DLocalCoefficients() : li(18)
    {
      for (std::size_t i = 0; i < 6; ++i)
      {
        li[i] = LocalKey(i,1,0);
        li[i + 6] = LocalKey(i,1,1);
        li[i + 12] = LocalKey(i,1,2);
      }
    }

    //! \brief number of coefficients
    std::size_t size() const
    {
      return 18;
    }

    //! \brief get i'th index
    const LocalKey& localKey(std::size_t i) const
    {
      return li[i];
    }

  private:
    std::vector<LocalKey> li;
  };
} // end namespace Dune
#endif // DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI1_CUBE3D_LOCALCOEFFICIENTS_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/brezzidouglasmarini/brezzidouglasmarini1cube3d/brezzidouglasmarini1cube3dlocalinterpolation.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI1_CUBE3D_LOCALINTERPOLATION_HH
#define DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI1_CUBE3D_LOCALINTERPOLATION_HH

#include <vector>

#include <dune/geometry/quadraturerules.hh>

namespace Dune
{

  /**
   * \brief First order Brezzi-Douglas-Marini shape functions on the reference
   *        hexahedron.
   *
   * \tparam LB corresponding LocalBasis giving traits
   *
   * \ingroup LocalInterpolationImplementation
   * \nosubgrouping
   */
  template<class LB>
  class BDM1Cube3DLocalInterpolation
  {

  public:
    //! \brief Standard constructor
    BDM1Cube3DLocalInterpolation()
    {
      sign0 = sign1 = sign2 = sign3 = sign4 = sign5 = 1.0;
    }

    /**
     * \brief Make set number s, where 0 <= s < 64
     *
     * \param s Edge orientation indicator
     */
    BDM1Cube3DLocalInterpolation(unsigned int s)
    {
      sign0 = sign1 = sign2 = sign3 = sign4 = sign5 = 1.0;
      if (s & 1)
      {
        sign0 = -1.0;
      }
      if (s & 2)
      {
        sign1 = -1.0;
      }
      if (s & 4)
      {
        sign2 = -1.0;
      }
      if (s & 8)
      {
        sign3 = -1.0;
      }
      if (s & 16)
      {
        sign4 = -1.0;
      }
      if (s & 32)
      {
        sign5 = -1.0;
      }

      n0[0] = -1.0;
      n0[1] =  0.0;
      n0[2] =  0.0;
      n1[0] =  1.0;
      n1[1] =  0.0;
      n1[2] =  0.0;
      n2[0] =  0.0;
      n2[1] = -1.0;
      n2[2] =  0.0;
      n3[0] =  0.0;
      n3[1] =  1.0;
      n3[2] =  0.0;
      n4[0] =  0.0;
      n4[1] =  0.0;
      n4[2] = -1.0;
      n5[0] =  0.0;
      n5[1] =  0.0;
      n5[2] =  1.0;
    }

    /**
     * \brief Interpolate a given function with shape functions
     *
     * \tparam F Function type for function which should be interpolated
     * \tparam C Coefficient type
     * \param f function which should be interpolated
     * \param out return value, vector of coefficients
     */
    template<typename F, typename C>
    void interpolate(const F& f, std::vector<C>& out) const
    {
      // f gives v*outer normal at a point on the edge!
      typedef typename LB::Traits::RangeFieldType Scalar;
      //typedef typename LB::Traits::DomainFieldType Vector;
      typename F::Traits::RangeType y;

      out.resize(18);
      fill(out.begin(), out.end(), 0.0);

      const int qOrder = 4;
      const QuadratureRule<Scalar,1>& rule = QuadratureRules<Scalar,1>::rule(GeometryType(GeometryType::cube,1), qOrder);

      for (typename QuadratureRule<Scalar,1>::const_iterator it = rule.begin();
           it != rule.end(); ++it)
      {
        // TODO: write interpolation
      }
    }

  private:
    typename LB::Traits::RangeFieldType sign0, sign1, sign2, sign3, sign4, sign5;
    typename LB::Traits::DomainType n0, n1, n2, n3, n4, n5;
  };
} // end namespace Dune
#endif // DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI1_CUBE3D_LOCALINTERPOLATION_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/brezzidouglasmarini/brezzidouglasmarini1simplex2d.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI1_SIMPLEX2D_LOCALFINITEELEMENT_HH
#define DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI1_SIMPLEX2D_LOCALFINITEELEMENT_HH

#include <dune/geometry/type.hh>

#include "../common/localfiniteelementtraits.hh"
#include "brezzidouglasmarini1simplex2d/brezzidouglasmarini1simplex2dlocalbasis.hh"
#include "brezzidouglasmarini1simplex2d/brezzidouglasmarini1simplex2dlocalcoefficients.hh"
#include "brezzidouglasmarini1simplex2d/brezzidouglasmarini1simplex2dlocalinterpolation.hh"

namespace Dune
{

  /**
   * \brief First order Brezzi-Douglas-Marini shape functions on triangles.
   *
   * \tparam D Type to represent the field in the domain.
   * \tparam R Type to represent the field in the range.
   */
  template<class D, class R>
  class BDM1Simplex2DLocalFiniteElement
  {

  public:
    typedef LocalFiniteElementTraits<
        BDM1Simplex2DLocalBasis<D,R>,
        BDM1Simplex2DLocalCoefficients,
        BDM1Simplex2DLocalInterpolation<BDM1Simplex2DLocalBasis<D,R> > > Traits;

    //! \brief Standard constructor
    BDM1Simplex2DLocalFiniteElement ()
    {
      gt.makeTriangle();
    }

    /**
     * \brief Make set number s, where 0 <= s < 8
     *
     * \param s Edge orientation indicator
     */
    BDM1Simplex2DLocalFiniteElement (int s) : basis(s), interpolation(s)
    {
      gt.makeTriangle();
    }

    const typename Traits::LocalBasisType& localBasis () const
    {
      return basis;
    }

    const typename Traits::LocalCoefficientsType& localCoefficients () const
    {
      return coefficients;
    }

    const typename Traits::LocalInterpolationType& localInterpolation () const
    {
      return interpolation;
    }

    /** \brief Number of shape functions in this finite element */
    unsigned int size () const
    {
      return basis.size();
    }

    GeometryType type () const
    {
      return gt;
    }

  private:
    BDM1Simplex2DLocalBasis<D,R> basis;
    BDM1Simplex2DLocalCoefficients coefficients;
    BDM1Simplex2DLocalInterpolation<BDM1Simplex2DLocalBasis<D,R> > interpolation;
    GeometryType gt;
  };
}
#endif // DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI1_SIMPLEX2D_LOCALFINITEELEMENT_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/brezzidouglasmarini/brezzidouglasmarini1simplex2d/CMakeLists.txt <==
install(FILES
  brezzidouglasmarini1simplex2dlocalbasis.hh
  brezzidouglasmarini1simplex2dlocalcoefficients.hh
  brezzidouglasmarini1simplex2dlocalinterpolation.hh
  DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/brezzidouglasmarini/brezzidouglasmarini1simplex2d)


==> anc/xt-super/dune-localfunctions/dune/localfunctions/brezzidouglasmarini/brezzidouglasmarini1simplex2d/Makefile.am <==
brezzidouglasmarini1simplex2ddir = \
	$(includedir)/dune/localfunctions/brezzidouglasmarini/brezzidouglasmarini1simplex2d

brezzidouglasmarini1simplex2d_HEADERS = \
	brezzidouglasmarini1simplex2dlocalbasis.hh \
	brezzidouglasmarini1simplex2dlocalcoefficients.hh \
	brezzidouglasmarini1simplex2dlocalinterpolation.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/brezzidouglasmarini/brezzidouglasmarini1simplex2d/brezzidouglasmarini1simplex2dlocalbasis.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI1_SIMPLEX2D_LOCALBASIS_HH
#define DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI1_SIMPLEX2D_LOCALBASIS_HH

#include <array>
#include <vector>
#include <bitset>

#include <dune/common/fmatrix.hh>

#include "../../common/localbasis.hh"

namespace Dune
{
  /**
   * \ingroup LocalBasisImplementation
   * \brief First order Brezzi-Douglas-Marini shape functions on the reference triangle.
   *
   * \tparam D Type to represent the field in the domain.
   * \tparam R Type to represent the field in the range.
   *
   * \nosubgrouping
   */
  template<class D, class R>
  class BDM1Simplex2DLocalBasis
  {

  public:
    typedef LocalBasisTraits<D,2,Dune::FieldVector<D,2>,R,2,Dune::FieldVector<R,2>,
        Dune::FieldMatrix<R,2,2> > Traits;

    //! \brief Standard constructor
    BDM1Simplex2DLocalBasis ()
    {
      for (size_t i=0; i<3; i++)
        sign_[i] = 1.0;
    }

    /**
     * \brief Make set number s, where 0 <= s < 8
     *
     * \param s Edge orientation indicator
     */
    BDM1Simplex2DLocalBasis (std::bitset<3> s)
    {
      for (size_t i=0; i<3; i++)
        sign_[i] = s[i] ? -1.0 : 1.0;
    }

    //! \brief number of shape functions
    unsigned int size () const
    {
      return 6;
    }

    /**
     * \brief Evaluate all shape functions
     *
     * \param in Position
     * \param out return value
     */
    inline void evaluateFunction (const typename Traits::DomainType& in,
                                  std::vector<typename Traits::RangeType>& out) const
    {
      out.resize(6);

      out[0][0] = sign_[0]*in[0];
      out[0][1] = sign_[0]*(in[1] - 1.0);
      out[1][0] = sign_[1]*(in[0] - 1.0);
      out[1][1] = sign_[1]*in[1];
      out[2][0] = sign_[2]*in[0];
      out[2][1] = sign_[2]*in[1];
      out[3][0] = 3.0*in[0];
      out[3][1] = 3.0 - 6.0*in[0] - 3.0*in[1];
      out[4][0] = -3.0 + 3.0*in[0] + 6.0*in[1];
      out[4][1] = -3.0*in[1];
      out[5][0] = -3.0*in[0];
      out[5][1] = 3.0*in[1];
    }

    /**
     * \brief Evaluate Jacobian of all shape functions
     *
     * \param in Position
     * \param out return value
     */
    inline void evaluateJacobian (const typename Traits::DomainType& in,
                                  std::vector<typename Traits::JacobianType>& out) const
    {
      out.resize(6);

      out[0][0][0] = sign_[0];
      out[0][0][1] = 0.0;
      out[0][1][0] = 0.0;
      out[0][1][1] = sign_[0];

      out[1][0][0] = sign_[1];
      out[1][0][1] = 0.0;
      out[1][1][0] = 0.0;
      out[1][1][1] = sign_[1];

      out[2][0][0] = sign_[2];
      out[2][0][1] = 0.0;
      out[2][1][0] = 0.0;
      out[2][1][1] = sign_[2];

      out[3][0][0] = 3.0;
      out[3][0][1] = 0.0;
      out[3][1][0] = -6.0;
      out[3][1][1] = -3.0;

      out[4][0][0] = 3.0;
      out[4][0][1] = 6.0;
      out[4][1][0] = 0.0;
      out[4][1][1] = -3.0;

      out[5][0][0] = -3.0;
      out[5][0][1] = 0.0;
      out[5][1][0] = 0.0;
      out[5][1][1] = 3.0;
    }

    //! \brief Polynomial order of the shape functions
    unsigned int order () const
    {
      return 1;
    }

  private:
    std::array<R,3> sign_;
  };
}
#endif // DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI1_SIMPLEX2D_LOCALBASIS_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/brezzidouglasmarini/brezzidouglasmarini1simplex2d/brezzidouglasmarini1simplex2dlocalcoefficients.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI1_SIMPLEX2D_LOCALCOEFFICIENTS_HH
#define DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI1_SIMPLEX2D_LOCALCOEFFICIENTS_HH

#include <cstddef>
#include <vector>

#include "../../common/localkey.hh"

namespace Dune
{

  /**
   * \ingroup LocalLayoutImplementation
   * \brief Layout map for Brezzi-Douglas-Marini-1 elements on triangles.
   *
   * \nosubgrouping
   * \implements Dune::LocalCoefficientsVirtualImp
   */
  class BDM1Simplex2DLocalCoefficients
  {

  public:
    //! \brief Standard constructor
    BDM1Simplex2DLocalCoefficients () : li(6)
    {
      for (std::size_t i=0; i<3; i++)
      {
        li[i] = LocalKey(i,1,0);
        li[3 + i] = LocalKey(i,1,1);
      }
    }

    //! \brief number of coefficients
    std::size_t size () const
    {
      return 6;
    }

    //! \brief get i'th index
    const LocalKey& localKey (std::size_t i) const
    {
      return li[i];
    }

  private:
    std::vector<LocalKey> li;
  };
}
#endif // DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI1_SIMPLEX2D_LOCALCOEFFICIENTS_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/brezzidouglasmarini/brezzidouglasmarini1simplex2d/brezzidouglasmarini1simplex2dlocalinterpolation.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI1_SIMPLEX2D_LOCALINTERPOLATION_HH
#define DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI1_SIMPLEX2D_LOCALINTERPOLATION_HH

#include <vector>

#include <dune/geometry/quadraturerules.hh>

namespace Dune
{
  /**
   * \ingroup LocalInterpolationImplementation
   * \brief First order Brezzi-Douglas-Marini shape functions on the reference triangle.
   *
   * \tparam LB corresponding LocalBasis giving traits
   *
   * \nosubgrouping
   */
  template<class LB>
  class BDM1Simplex2DLocalInterpolation
  {

  public:
    //! \brief Standard constructor
    BDM1Simplex2DLocalInterpolation ()
    {
      sign0 = sign1 = sign2 = 1.0;
    }

    /**
     * \brief Make set number s, where 0 <= s < 8
     *
     * \param s Edge orientation indicator
     */
    BDM1Simplex2DLocalInterpolation (unsigned int s)
    {
      sign0 = sign1 = sign2 = 1.0;
      if (s & 1)
      {
        sign0 = -1.0;
      }
      if (s & 2)
      {
        sign1 = -1.0;
      }
      if (s & 4)
      {
        sign2 = -1.0;
      }

      n0[0] =  0.0;
      n0[1] = -1.0;
      n1[0] = -1.0;
      n1[1] =  0.0;
      n2[0] =  1.0/sqrt(2.0);
      n2[1] =  1.0/sqrt(2.0);
      c0 =  0.5*n0[0] - 1.0*n0[1];
      c1 = -1.0*n1[0] + 0.5*n1[1];
      c2 =  0.5*n2[0] + 0.5*n2[1];
    }

    /**
     * \brief Interpolate a given function with shape functions
     *
     * \tparam F Function type for function which should be interpolated
     * \tparam C Coefficient type
     * \param f function which should be interpolated
     * \param out return value, vector of coefficients
     */
    template<typename F, typename C>
    void interpolate (const F& f, std::vector<C>& out) const
    {
      // f gives v*outer normal at a point on the edge!
      typedef typename LB::Traits::RangeFieldType Scalar;
      typename F::Traits::RangeType y;

      out.resize(6);
      fill(out.begin(), out.end(), 0.0);

      const int qOrder = 4;
      const Dune::QuadratureRule<Scalar,1>& rule = Dune::QuadratureRules<Scalar,1>::rule(Dune::GeometryType(Dune::GeometryType::simplex,1), qOrder);

      for (typename Dune::QuadratureRule<Scalar,1>::const_iterator it=rule.begin(); it!=rule.end(); ++it)
      {
        Scalar qPos = it->position();
        typename LB::Traits::DomainType localPos;

        localPos[0] = qPos;
        localPos[1] = 0.0;
        f.evaluate(localPos, y);
        out[0] += (y[0]*n0[0] + y[1]*n0[1])*it->weight()*sign0/c0;
        out[3] += (y[0]*n0[0] + y[1]*n0[1])*(2.0*qPos - 1.0)*it->weight()/c0;

        localPos[0] = 0.0;
        localPos[1] = qPos;
        f.evaluate(localPos, y);
        out[1] += (y[0]*n1[0] + y[1]*n1[1])*it->weight()*sign1/c1;
        out[4] += (y[0]*n1[0] + y[1]*n1[1])*(1.0 - 2.0*qPos)*it->weight()/c1;

        localPos[0] = 1.0 - qPos;
        localPos[1] = qPos;
        f.evaluate(localPos, y);
        out[2] += (y[0]*n2[0] + y[1]*n2[1])*it->weight()*sign2/c2;
        out[5] += (y[0]*n2[0] + y[1]*n2[1])*(2.0*qPos - 1.0)*it->weight()/c2;
      }
    }

  private:
    typename LB::Traits::RangeFieldType sign0,sign1,sign2;
    typename LB::Traits::DomainType n0,n1,n2;
    typename LB::Traits::RangeFieldType c0,c1,c2;
  };
}

#endif // DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI1_SIMPLEX2D_LOCALINTERPOLATION_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/brezzidouglasmarini/brezzidouglasmarini2cube2d.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI2_QUBE2D_LOCALFINITEELEMENT_HH
#define DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI2_QUBE2D_LOCALFINITEELEMENT_HH

#include <dune/geometry/type.hh>

#include "../common/localfiniteelementtraits.hh"
#include "brezzidouglasmarini2cube2d/brezzidouglasmarini2cube2dlocalbasis.hh"
#include "brezzidouglasmarini2cube2d/brezzidouglasmarini2cube2dlocalcoefficients.hh"
#include "brezzidouglasmarini2cube2d/brezzidouglasmarini2cube2dlocalinterpolation.hh"

namespace Dune
{
  /**
   * \brief Second order Brezzi-Douglas-Marini shape functions on quadrilaterals.
   *
   * \tparam D Type to represent the field in the domain.
   * \tparam R Type to represent the field in the range.
   */
  template<class D, class R>
  class BDM2Cube2DLocalFiniteElement
  {

  public:
    typedef LocalFiniteElementTraits<
        BDM2Cube2DLocalBasis<D,R>,
        BDM2Cube2DLocalCoefficients,
        BDM2Cube2DLocalInterpolation<BDM2Cube2DLocalBasis<D,R> > > Traits;

    //! \brief Standard constructor
    BDM2Cube2DLocalFiniteElement ()
    {
      gt.makeQuadrilateral();
    }

    /**
     * \brief Make set number s, where 0 <= s < ??
     *
     * \param s Edge orientation indicator
     */
    BDM2Cube2DLocalFiniteElement (int s) : basis(s), interpolation(s)
    {
      gt.makeQuadrilateral();
    }

    const typename Traits::LocalBasisType& localBasis () const
    {
      return basis;
    }

    const typename Traits::LocalCoefficientsType& localCoefficients () const
    {
      return coefficients;
    }

    const typename Traits::LocalInterpolationType& localInterpolation () const
    {
      return interpolation;
    }

    /** \brief Number of shape functions in this finite element */
    unsigned int size () const
    {
      return basis.size();
    }

    GeometryType type () const
    {
      return gt;
    }

  private:
    BDM2Cube2DLocalBasis<D,R> basis;
    BDM2Cube2DLocalCoefficients coefficients;
    BDM2Cube2DLocalInterpolation<BDM2Cube2DLocalBasis<D,R> > interpolation;
    GeometryType gt;
  };
}
#endif // DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI2_QUBE2D_LOCALFINITEELEMENT_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/brezzidouglasmarini/brezzidouglasmarini2cube2d/CMakeLists.txt <==
install(FILES
  brezzidouglasmarini2cube2dlocalbasis.hh
  brezzidouglasmarini2cube2dlocalcoefficients.hh
  brezzidouglasmarini2cube2dlocalinterpolation.hh
  DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/brezzidouglasmarini/brezzidouglasmarini2cube2d)


==> anc/xt-super/dune-localfunctions/dune/localfunctions/brezzidouglasmarini/brezzidouglasmarini2cube2d/Makefile.am <==
brezzidouglasmarini2cube2ddir = \
	$(includedir)/dune/localfunctions/brezzidouglasmarini/brezzidouglasmarini2cube2d

brezzidouglasmarini2cube2d_HEADERS = \
	brezzidouglasmarini2cube2dlocalbasis.hh \
	brezzidouglasmarini2cube2dlocalcoefficients.hh \
	brezzidouglasmarini2cube2dlocalinterpolation.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/brezzidouglasmarini/brezzidouglasmarini2cube2d/brezzidouglasmarini2cube2dlocalbasis.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI2_CUBE2D_LOCALBASIS_HH
#define DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI2_CUBE2D_LOCALBASIS_HH

#include <array>
#include <vector>
#include <bitset>

#include <dune/common/fmatrix.hh>

#include "../../common/localbasis.hh"

namespace Dune
{
  /**
   * \ingroup LocalBasisImplementation
   * \brief First order Brezzi-Douglas-Marini shape functions on quadrilaterals.
   *
   * \tparam D Type to represent the field in the domain.
   * \tparam R Type to represent the field in the range.
   *
   * \nosubgrouping
   */
  template<class D, class R>
  class BDM2Cube2DLocalBasis
  {

  public:
    typedef LocalBasisTraits<D,2,Dune::FieldVector<D,2>,
        R,2,Dune::FieldVector<R,2>,
        Dune::FieldMatrix<R,2,2> > Traits;

    //! \brief Standard constructor
    BDM2Cube2DLocalBasis()
    {
      for (size_t i=0; i<4; i++)
        sign_[i] = 1.0;
    }

    /**
     * \brief Make set number s, where 0 <= s < 16
     *
     * \param s Edge orientation indicator
     */
    BDM2Cube2DLocalBasis(std::bitset<4> s)
    {
      for (size_t i=0; i<4; i++)
        sign_[i] = s[i] ? -1.0 : 1.0;
    }

    //! \brief number of shape functions
    unsigned int size() const
    {
      return 14;
    }

    /**
     * \brief Evaluate all shape functions
     *
     * \param in Position
     * \param out return value
     */
    inline void evaluateFunction(const typename Traits::DomainType& in,
                                 std::vector<typename Traits::RangeType>& out) const
    {
      out.resize(size());

      out[0][0] = sign_[0]*(-2.25 + 5.25*in[0] + 7.5*in[1] - 7.5*in[0]*in[1] - 3.0*in[0]*in[0] - 7.5*in[1]*in[1] + 7.5*in[0]*in[1]*in[1]);
      out[0][1] = sign_[0]*(-1.25*in[1] + 3.75*in[1]*in[1] - 2.5*in[1]*in[1]*in[1]);
      out[1][0] = 3.0 - 3.0*in[0]-6.0*in[1] + 6.0*in[0]*in[1];
      out[1][1] = 0.0;
      out[2][0] = sign_[0]*(-3.75 + 3.75*in[0] + 22.5*in[1] - 22.5*in[0]*in[1] - 22.5*in[1]*in[1] + 22.5*in[0]*in[1]*in[1]);
      out[2][1] = sign_[0]*(-3.75*in[1] + 11.25*in[1]*in[1] - 7.5*in[1]*in[1]*in[1]);
      out[3][0] = sign_[1]*(-0.75*in[0] - 7.5*in[0]*in[1] + 3.0*in[0]*in[0] + 7.5*in[0]*in[1]*in[1]);
      out[3][1] = sign_[1]*(-1.25*in[1] + 3.75*in[1]*in[1] - 2.5*in[1]*in[1]*in[1]);
      out[4][0] = 3.0*in[0] - 6.0*in[0]*in[1];
      out[4][1] = 0.0;
      out[5][0] = sign_[1]*(+3.75*in[0] - 22.5*in[0]*in[1] + 22.5*in[0]*in[1]*in[1]);
      out[5][1] = sign_[1]*(-3.75*in[1] + 11.25*in[1]*in[1] - 7.5*in[1]*in[1]*in[1]);
      out[6][0] = sign_[2]*(-1.25*in[0] + 3.75*in[0]*in[0] - 2.5*in[0]*in[0]*in[0]);
      out[6][1] = sign_[2]*(-2.25 + 7.5*in[0] + 5.25*in[1] - 7.5*in[0]*in[1] - 7.5*in[0]*in[0] - 3.0*in[1]*in[1] + 7.5*in[0]*in[0]*in[1]);
      out[7][0] = 0.0;
      out[7][1] = -3.0 + 6.0*in[0] + 3.0*in[1] - 6.0*in[0]*in[1];
      out[8][0] = sign_[2]*(-3.75*in[0] + 11.25*in[0]*in[0] - 7.5*in[0]*in[0]*in[0]);
      out[8][1] = sign_[2]*(-3.75 + 22.5*in[0] + 3.75*in[1] - 22.5*in[0]*in[1] - 22.5*in[0]*in[0] + 22.5*in[0]*in[0]*in[1]);
      out[9][0] = sign_[3]*(-1.25*in[0] + 3.75*in[0]*in[0] - 2.5*in[0]*in[0]*in[0]);
      out[9][1] = sign_[3]*(-0.75*in[1] - 7.5*in[0]*in[1] + 3.0*in[1]*in[1] + 7.5*in[0]*in[0]*in[1]);
      out[10][0] = 0.0;
      out[10][1] = -3.0*in[1] + 6.0*in[0]*in[1];
      out[11][0] = sign_[3]*(-3.75*in[0] + 11.25*in[0]*in[0] - 7.5*in[0]*in[0]*in[0]);
      out[11][1] = sign_[3]*(3.75*in[1] - 22.5*in[0]*in[1] + 22.5*in[0]*in[0]*in[1]);
      out[12][0] = 6.0*in[0] - 6.0*in[0]*in[0];
      out[12][1] = 0.0;
      out[13][0] = 0.0;
      out[13][1] = 6.0*in[1] - 6.0*in[1]*in[1];
    }

    /**
     * \brief Evaluate Jacobian of all shape functions
     *
     * \param in Position
     * \param out return value
     */
    inline void evaluateJacobian(const typename Traits::DomainType& in,
                                 std::vector<typename Traits::JacobianType>& out) const
    {
      out.resize(size());

      out[0][0][0] = sign_[0]*(5.25 - 7.5*in[1] - 6.0*in[0] + 7.5*in[1]*in[1]);
      out[0][0][1] = sign_[0]*(7.5 - 7.5*in[0] - 15.0*in[1] + 15.0*in[0]*in[1]);
      out[0][1][0] = 0.0;
      out[0][1][1] = sign_[0]*(-1.25 + 7.5*in[1] - 7.5*in[1]*in[1]);

      out[1][0][0] = -3.0 + 6.0*in[1];
      out[1][0][1] = -6.0 + 6.0*in[0];
      out[1][1][0] = 0.0;
      out[1][1][1] = 0.0;

      out[2][0][0] = sign_[0]*(3.75 - 22.5*in[1] + 22.5*in[1]*in[1]);
      out[2][0][1] = sign_[0]*(22.5 - 22.5*in[0] - 45.0*in[1] + 45.0*in[0]*in[1]);
      out[2][1][0] = 0.0;
      out[2][1][1] = sign_[0]*(-3.75 + 22.5*in[1] - 22.5*in[1]*in[1]);

      out[3][0][0] = sign_[1]*(-0.75 - 7.5*in[1] + 6.0*in[0] + 7.5*in[1]*in[1]);
      out[3][0][1] = sign_[1]*(-7.5*in[0] + 15.0*in[0]*in[1]);
      out[3][1][0] = 0.0;
      out[3][1][1] = sign_[1]*(-1.25 + 7.5*in[1] - 7.5*in[1]*in[1]);

      out[4][0][0] = 3.0 - 6.0*in[1];
      out[4][0][1] = -6.0*in[0];
      out[4][1][0] = 0.0;
      out[4][1][1] = 0.0;

      out[5][0][0] = sign_[1]*(3.75 - 22.5*in[1] + 22.5*in[1]*in[1]);
      out[5][0][1] = sign_[1]*(-22.5*in[0] + 45.0*in[0]*in[1]);
      out[5][1][0] = 0.0;
      out[5][1][1] = sign_[1]*(-3.75 + 22.5*in[1] - 22.5*in[1]*in[1]);

      out[6][0][0] = sign_[2]*(-1.25 + 7.5*in[0] - 7.5*in[0]*in[0]);
      out[6][0][1] = 0.0;
      out[6][1][0] = sign_[2]*(7.5 - 7.5*in[1] - 15.0*in[0] + 15.0*in[0]*in[1]);
      out[6][1][1] = sign_[2]*(5.25 - 7.5*in[0]- 6.0*in[1] + 7.5*in[0]*in[0]);

      out[7][0][0] = 0.0;
      out[7][0][1] = 0.0;
      out[7][1][0] = 6.0 - 6.0*in[1];
      out[7][1][1] = 3.0 - 6.0*in[0];

      out[8][0][0] = sign_[2]*(-3.75 + 22.5*in[0] - 22.5*in[0]*in[0]);
      out[8][0][1] = 0.0;
      out[8][1][0] = sign_[2]*(22.5 - 22.5*in[1] - 45.0*in[0] + 45.0*in[0]*in[1]);
      out[8][1][1] = sign_[2]*(3.75 - 22.5*in[0] + 22.5*in[0]*in[0]);

      out[9][0][0] = sign_[3]*(-1.25 + 7.5*in[0] - 7.5*in[0]*in[0]);
      out[9][0][1] = 0.0;
      out[9][1][0] = sign_[3]*(-7.5*in[1] + 15.0*in[0]*in[1]);
      out[9][1][1] = sign_[3]*(-0.75 - 7.5*in[0] + 6.0*in[1] + 7.5*in[0]*in[0]);

      out[10][0][0] = 0.0;
      out[10][0][1] = 0.0;
      out[10][1][0] = 6.0*in[1];
      out[10][1][1] = -3.0 + 6.0*in[0];

      out[11][0][0] = sign_[3]*(-3.75 + 22.5*in[0] - 22.5*in[0]*in[0]);
      out[11][0][1] = 0.0;
      out[11][1][0] = sign_[3]*(-22.5*in[1] + 45*in[0]*in[1]);
      out[11][1][1] = sign_[3]*(3.75 - 22.5*in[0] + 22.5*in[0]*in[0]);

      out[12][0][0] = 6.0 - 12.0*in[0];
      out[12][0][1] = 0.0;
      out[12][1][0] = 0.0;
      out[12][1][1] = 0.0;

      out[13][0][0] = 0.0;
      out[13][0][1] = 0.0;
      out[13][1][0] = 0.0;
      out[13][1][1] = 6.0 - 12.0*in[1];
    }

    //! \brief Polynomial order of the shape functions
    unsigned int order() const
    {
      return 3;
    }

  private:
    std::array<R,4> sign_;
  };
} // end namespace Dune
#endif // DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI2_CUBE2D_LOCALBASIS_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/brezzidouglasmarini/brezzidouglasmarini2cube2d/brezzidouglasmarini2cube2dlocalcoefficients.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI2_CUBE2D_LOCALCOEFFICIENTS_HH
#define DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI2_CUBE2D_LOCALCOEFFICIENTS_HH

#include <cstddef>
#include <vector>

#include "../../common/localkey.hh"

namespace Dune
{

  /**
   * \brief Layout map for Brezzi-Douglas-Marini-2 elements on quadrilaterals
   *
   * \ingroup LocalLayoutImplementation
   * \nosubgrouping
   * \implements Dune::LocalCoefficientsVirtualImp
   */
  class BDM2Cube2DLocalCoefficients
  {

  public:
    //! \brief Standard constructor
    BDM2Cube2DLocalCoefficients() : li(14)
    {
      for (std::size_t i = 0; i < 4; ++i)
      {
        li[3 * i] = LocalKey(i,1,0);
        li[3 * i + 1] = LocalKey(i,1,1);
        li[3 * i + 2] = LocalKey(i,1,2);
      }
      li[12] = LocalKey(0,0,0);
      li[13] = LocalKey(0,0,1);
    }

    //! \brief number of coefficients
    std::size_t size() const
    {
      return 14;
    }

    //! \brief get i'th index
    const LocalKey& localKey(std::size_t i) const
    {
      return li[i];
    }

  private:
    std::vector<LocalKey> li;
  };
} // end namespace Dune
#endif // DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI2_CUBE2D_LOCALCOEFFICIENTS_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/brezzidouglasmarini/brezzidouglasmarini2cube2d/brezzidouglasmarini2cube2dlocalinterpolation.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI2_CUBE2D_LOCALINTERPOLATION_HH
#define DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI2_CUBE2D_LOCALINTERPOLATION_HH

#include <vector>

#include <dune/geometry/quadraturerules.hh>

namespace Dune
{

  /**
   * \brief First order Brezzi-Douglas-Marini shape functions on quadrilaterals.
   *
   * \tparam LB corresponding LocalBasis giving traits
   *
   * \ingroup LocalInterpolationImplementation
   * \nosubgrouping
   */
  template<class LB>
  class BDM2Cube2DLocalInterpolation
  {

  public:
    //! \brief Standard constructor
    BDM2Cube2DLocalInterpolation()
    {
      sign0 = sign1 = sign2 = sign3 = 1.0;
    }

    /**
     * \brief Make set number s, where 0 <= s < 16
     *
     * \param s Edge orientation indicator
     */
    BDM2Cube2DLocalInterpolation(unsigned int s)
    {
      sign0 = sign1 = sign2 = sign3 = 1.0;
      if (s & 1)
      {
        sign0 = -1.0;
      }
      if (s & 2)
      {
        sign1 = -1.0;
      }
      if (s & 4)
      {
        sign2 = -1.0;
      }
      if (s & 8)
      {
        sign3 = -1.0;
      }

      n0[0] = -1.0;
      n0[1] =  0.0;
      n1[0] =  1.0;
      n1[1] =  0.0;
      n2[0] =  0.0;
      n2[1] = -1.0;
      n3[0] =  0.0;
      n3[1] =  1.0;
    }

    /**
     * \brief Interpolate a given function with shape functions
     *
     * \tparam F Function type for function which should be interpolated
     * \tparam C Coefficient type
     * \param f function which should be interpolated
     * \param out return value, vector of coefficients
     */
    template<typename F, typename C>
    void interpolate(const F& f, std::vector<C>& out) const
    {
      // f gives v*outer normal at a point on the edge!
      typedef typename LB::Traits::RangeFieldType Scalar;
      typedef typename LB::Traits::DomainFieldType Vector;
      typename F::Traits::RangeType y;

      out.resize(14);
      fill(out.begin(), out.end(), 0.0);

      const int qOrder = 4;
      const QuadratureRule<Scalar,1>& rule = QuadratureRules<Scalar,1>::rule(GeometryType(GeometryType::cube,1), qOrder);

      for (typename QuadratureRule<Scalar,1>::const_iterator it = rule.begin();
           it != rule.end(); ++it)
      {
        Scalar qPos = it->position();

        typename LB::Traits::DomainType localPos;

        localPos[0] = 0.0;
        localPos[1] = qPos;
        f.evaluate(localPos, y);
        out[0] += (y[0]*n0[0] + y[1]*n0[1])*it->weight()*sign0;
        out[1] += (y[0]*n0[0] + y[1]*n0[1])*(2.0*qPos - 1.0)*it->weight();
        out[2] += (y[0]*n0[0] + y[1]*n0[1])*(8.0*qPos*qPos - 8.0*qPos + 1.0)*it->weight()*sign0;

        localPos[0] = 1.0;
        localPos[1] = qPos;
        f.evaluate(localPos, y);
        out[3] += (y[0]*n1[0]+y[1]*n1[1])*it->weight()*sign1;
        out[4] += (y[0]*n1[0]+y[1]*n1[1])*(1.0 - 2.0*qPos)*it->weight();
        out[5] += (y[0]*n1[0]+y[1]*n1[1])*(8.0*qPos*qPos - 8.0*qPos + 1.0)*it->weight()*sign1;

        localPos[0] = qPos;
        localPos[1] = 0.0;
        f.evaluate(localPos, y);
        out[6] += (y[0]*n2[0] + y[1]*n2[1])*it->weight()*sign2;
        out[7] += (y[0]*n2[0] + y[1]*n2[1])*(1.0 - 2.0*qPos)*it->weight();
        out[8] += (y[0]*n2[0] + y[1]*n2[1])*(8.0*qPos*qPos - 8.0*qPos + 1.0)*it->weight()*sign2;

        localPos[0] = qPos;
        localPos[1] = 1.0;
        f.evaluate(localPos, y);
        out[9] += (y[0]*n3[0] + y[1]*n3[1])*it->weight()*sign3;
        out[10] += (y[0]*n3[0] + y[1]*n3[1])*(2.0*qPos - 1.0)*it->weight();
        out[11] += (y[0]*n3[0] + y[1]*n3[1])*(8.0*qPos*qPos - 8.0*qPos + 1.0)*it->weight()*sign3;
      }

      const QuadratureRule<Vector,2>& rule2 = QuadratureRules<Vector,2>::rule(GeometryType(GeometryType::cube,2), qOrder);

      for (typename QuadratureRule<Vector,2>::const_iterator it=rule2.begin(); it!=rule2.end(); ++it)
      {
        f.evaluate(it->position(), y);
        out[12] += y[0]*it->weight();
        out[13] += y[1]*it->weight();
      }
    }

  private:
    typename LB::Traits::RangeFieldType sign0, sign1, sign2, sign3;
    typename LB::Traits::DomainType n0, n1, n2, n3;
  };
} // end namespace Dune
#endif // DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI2_CUBE2D_LOCALINTERPOLATION_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/brezzidouglasmarini/brezzidouglasmarini2simplex2d.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI2_SIMPLEX2D_LOCALFINITEELEMENT_HH
#define DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI2_SIMPLEX2D_LOCALFINITEELEMENT_HH

#include <dune/geometry/type.hh>

#include "../common/localfiniteelementtraits.hh"
#include "brezzidouglasmarini2simplex2d/brezzidouglasmarini2simplex2dlocalbasis.hh"
#include "brezzidouglasmarini2simplex2d/brezzidouglasmarini2simplex2dlocalcoefficients.hh"
#include "brezzidouglasmarini2simplex2d/brezzidouglasmarini2simplex2dlocalinterpolation.hh"

namespace Dune
{
  /**
   * \brief Second order Brezzi-Douglas-Marini shape functions on triangles.
   *
   * \tparam D Type to represent the field in the domain.
   * \tparam R Type to represent the field in the range.
   */
  template<class D, class R>
  class BDM2Simplex2DLocalFiniteElement
  {

  public:
    typedef LocalFiniteElementTraits<
        BDM2Simplex2DLocalBasis<D,R>,
        BDM2Simplex2DLocalCoefficients,
        BDM2Simplex2DLocalInterpolation<BDM2Simplex2DLocalBasis<D,R> > > Traits;

    //! \brief Standard constructor
    BDM2Simplex2DLocalFiniteElement ()
    {
      gt.makeTriangle();
    }

    /**
     * \brief Make set number s, where 0 <= s < 8
     *
     * \param s Edge orientation indicator
     */
    BDM2Simplex2DLocalFiniteElement (int s) : basis(s), interpolation(s)
    {
      gt.makeTriangle();
    }

    const typename Traits::LocalBasisType& localBasis () const
    {
      return basis;
    }

    const typename Traits::LocalCoefficientsType& localCoefficients () const
    {
      return coefficients;
    }

    const typename Traits::LocalInterpolationType& localInterpolation () const
    {
      return interpolation;
    }

    /** \brief Number of shape functions in this finite element */
    unsigned int size () const
    {
      return basis.size();
    }

    GeometryType type () const
    {
      return gt;
    }

  private:
    BDM2Simplex2DLocalBasis<D,R> basis;
    BDM2Simplex2DLocalCoefficients coefficients;
    BDM2Simplex2DLocalInterpolation<BDM2Simplex2DLocalBasis<D,R> > interpolation;
    GeometryType gt;
  };
}
#endif // DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI2_SIMPLEX2D_LOCALFINITEELEMENT_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/brezzidouglasmarini/brezzidouglasmarini2simplex2d/CMakeLists.txt <==
install(FILES
  brezzidouglasmarini2simplex2dlocalbasis.hh
  brezzidouglasmarini2simplex2dlocalcoefficients.hh
  brezzidouglasmarini2simplex2dlocalinterpolation.hh
  DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/brezzidouglasmarini/brezzidouglasmarini2simplex2d)


==> anc/xt-super/dune-localfunctions/dune/localfunctions/brezzidouglasmarini/brezzidouglasmarini2simplex2d/Makefile.am <==
brezzidouglasmarini2simplex2ddir = \
	$(includedir)/dune/localfunctions/brezzidouglasmarini/brezzidouglasmarini2simplex2d

brezzidouglasmarini2simplex2d_HEADERS = \
	brezzidouglasmarini2simplex2dlocalbasis.hh \
	brezzidouglasmarini2simplex2dlocalcoefficients.hh \
	brezzidouglasmarini2simplex2dlocalinterpolation.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/brezzidouglasmarini/brezzidouglasmarini2simplex2d/brezzidouglasmarini2simplex2dlocalbasis.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI2_SIMPLEX2D_LOCALBASIS_HH
#define DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI2_SIMPLEX2D_LOCALBASIS_HH

#include <array>
#include <bitset>
#include <vector>

#include <dune/common/fmatrix.hh>

#include "../../common/localbasis.hh"

namespace Dune
{
  /**
   * \ingroup LocalBasisImplementation
   * \brief First order Brezzi-Douglas-Marini shape functions on quadrilaterals.
   *
   * \tparam D Type to represent the field in the domain.
   * \tparam R Type to represent the field in the range.
   *
   * \nosubgrouping
   */
  template<class D, class R>
  class BDM2Simplex2DLocalBasis
  {

  public:
    typedef LocalBasisTraits<D,2,Dune::FieldVector<D,2>,
        R,2,Dune::FieldVector<R,2>,
        Dune::FieldMatrix<R,2,2> > Traits;

    //! \brief Standard constructor
    BDM2Simplex2DLocalBasis()
    {
      for (size_t i=0; i<3; i++)
        sign_[i] = 1.0;
    }

    /**
     * \brief Make set number s, where 0 <= s < 8
     *
     * \param s Edge orientation indicator
     */
    BDM2Simplex2DLocalBasis(std::bitset<3> s)
    {
      for (size_t i=0; i<3; i++)
        sign_[i] = s[i] ? -1.0 : 1.0;
    }

    //! \brief number of shape functions
    unsigned int size() const
    {
      return 12;
    }

    /**
     * \brief Evaluate all shape functions
     *
     * \param in Position
     * \param out return value
     */
    inline void evaluateFunction(const typename Traits::DomainType& in,
                                 std::vector<typename Traits::RangeType>& out) const
    {
      out.resize(size());

      out[0][0] = sign_[0]*(-2*in[0]*in[1] + in[0]*in[0]);
      out[0][1] = sign_[0]*(-1 + 6*in[1] -2*in[0]*in[1] - 5*in[1]*in[1]);

      out[1][0] = 1.5*in[0] + 3*in[0]*in[1] - 4.5*in[0]*in[0];
      out[1][1] = -3 + 6*in[0] + 10.5*in[1] - 15*in[0]*in[1] - 7.5*in[1]*in[1];

      out[2][0] = sign_[0]*(-7.5*in[0] + 5*in[0]*in[1] + 12.5*in[0]*in[0]);
      out[2][1] = sign_[0]*(-5 + 30*in[0] + 7.5*in[1] - 25*in[0]*in[1] - 30*in[0]*in[0] - 2.5*in[1]*in[1]);



      out[3][0] = sign_[1]*(-1 + 6*in[0] - 2*in[0]*in[1] - 5*in[0]*in[0]);
      out[3][1] = sign_[1]*(-2*in[0]*in[1] + in[1]*in[1]);

      out[4][0] = 3 - 10.5*in[0] - 6*in[1] + 15*in[0]*in[1] + 7.5*in[0]*in[0];
      out[4][1] = -1.5*in[1] - 3*in[0]*in[1] + 4.5*in[1]*in[1];

      out[5][0] = sign_[1]*(-5 + 7.5*in[0] + 30*in[1] - 25*in[0]*in[1] - 2.5*in[0]*in[0] - 30*in[1]*in[1]);
      out[5][1] = sign_[1]*(-7.5*in[1] + 5*in[0]*in[1] + 12.5*in[1]*in[1]);



      out[6][0] = sign_[2]*(-3*in[0] + 4*in[0]*in[1] + 4*in[0]*in[0]);
      out[6][1] = sign_[2]*(-3*in[1] + 4*in[0]*in[1] + 4*in[1]*in[1]);

      out[7][0] = -3*in[0] + 6*in[0]*in[0];
      out[7][1] = 3*in[1] - 6*in[1]*in[1];

      out[8][0] = sign_[2]*(-10*in[0]*in[1] + 5*in[0]*in[0]);
      out[8][1] = sign_[2]*(-10*in[0]*in[1] + 5*in[1]*in[1]);



      out[9][0] = 18*in[0] - 12*in[0]*in[1] - 18*in[0]*in[0];
      out[9][1] = 6*in[1] - 12*in[0]*in[1] - 6*in[1]*in[1];

      out[10][0] = 6*in[0] - 12*in[0]*in[1] - 6*in[0]*in[0];
      out[10][1] = 18*in[1] - 12*in[0]*in[1] - 18*in[1]*in[1];

      out[11][0] = 90*in[0] - 180*in[0]*in[1] - 90*in[0]*in[0];
      out[11][1] = -90*in[1] + 180*in[0]*in[1] + 90*in[1]*in[1];
    }

    /**
     * \brief Evaluate Jacobian of all shape functions
     *
     * \param in Position
     * \param out return value
     */
    inline void evaluateJacobian(const typename Traits::DomainType& in,
                                 std::vector<typename Traits::JacobianType>& out) const
    {
      out.resize(size());

      out[0][0][0] = sign_[0]*(-2*in[1] + 2*in[0]);
      out[0][0][1] = sign_[0]*(-2*in[0]);

      out[0][1][0] = sign_[0]*(-2*in[1]);
      out[0][1][1] = sign_[0]*(6 -2*in[0] - 10*in[1]);


      out[1][0][0] = 1.5 + 3*in[1] - 9*in[0];
      out[1][0][1] = 3*in[0];

      out[1][1][0] = 6 - 15*in[1];
      out[1][1][1] = 10.5 - 15*in[0] - 15*in[1];


      out[2][0][0] = sign_[0]*(-7.5 + 5*in[1] + 25*in[0]);
      out[2][0][1] = sign_[0]*(5*in[0]);

      out[2][1][0] = sign_[0]*(30 - 25*in[1] - 60*in[0]);
      out[2][1][1] = sign_[0]*(7.5 - 25*in[0] - 5*in[1]);



      out[3][0][0] = sign_[1]*(6 - 2*in[1] - 10*in[0]);
      out[3][0][1] = sign_[1]*(-2*in[0]);

      out[3][1][0] = sign_[1]*(-2*in[1]);
      out[3][1][1] = sign_[1]*(-2*in[0] + 2*in[1]);


      out[4][0][0] = -10.5 + 15*in[1] + 15*in[0];
      out[4][0][1] = -6 + 15*in[0];

      out[4][1][0] = -3*in[1];
      out[4][1][1] = -1.5 - 3*in[0] + 9*in[1];


      out[5][0][0] = sign_[1]*(7.5 - 25*in[1] - 5*in[0]);
      out[5][0][1] = sign_[1]*(30 - 25*in[0] - 60*in[1]);

      out[5][1][0] = sign_[1]*(5*in[1]);
      out[5][1][1] = sign_[1]*(-7.5 + 5*in[0] + 25*in[1]);



      out[6][0][0] = sign_[2]*(-3 + 4*in[1] + 8*in[0]);
      out[6][0][1] = sign_[2]*(4*in[0]);

      out[6][1][0] = sign_[2]*(4*in[1]);
      out[6][1][1] = sign_[2]*(-3 + 4*in[0] + 8*in[1]);


      out[7][0][0] = -3 + 12*in[0];
      out[7][0][1] = 0;

      out[7][1][0] = 0;
      out[7][1][1] = 3 - 12*in[1];


      out[8][0][0] = sign_[2]*(-10*in[1] + 10*in[0]);
      out[8][0][1] = sign_[2]*(-10*in[0]);

      out[8][1][0] = sign_[2]*(-10*in[1]);
      out[8][1][1] = sign_[2]*(-10*in[0] + 10*in[1]);


      out[9][0][0] = 18 - 12*in[1] - 36*in[0];
      out[9][0][1] = -12*in[0];

      out[9][1][0] = -12*in[1];
      out[9][1][1] = 6 - 12*in[0] - 12*in[1];

      out[10][0][0] = 6 - 12*in[1] - 12*in[0];
      out[10][0][1] = -12*in[0];

      out[10][1][0] = -12*in[1];
      out[10][1][1] = 18 - 12*in[0] - 36*in[1];

      out[11][0][0] = 90 - 180*in[1] - 180*in[0];
      out[11][0][1] = -180*in[0];

      out[11][1][0] = 180*in[1];
      out[11][1][1] = -90 + 180*in[0] + 180*in[1];
    }

    //! \brief Polynomial order of the shape functions
    unsigned int order() const
    {
      return 2; // TODO: check whether this is not order 3
    }

  private:
    std::array<R,3> sign_;
  };
} // end namespace Dune
#endif // DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI2_SIMPLEX2D_LOCALBASIS_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/brezzidouglasmarini/brezzidouglasmarini2simplex2d/brezzidouglasmarini2simplex2dlocalcoefficients.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI2_SIMPLEX2D_LOCALCOEFFICIENTS_HH
#define DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI2_SIMPLEX2D_LOCALCOEFFICIENTS_HH

#include <cstddef>
#include <vector>

#include "../../common/localkey.hh"

namespace Dune
{

  /**
   * \brief Layout map for Brezzi-Douglas-Marini-2 elements on triangles.
   *
   * \ingroup LocalLayoutImplementation
   * \nosubgrouping
   * \implements Dune::LocalCoefficientsVirtualImp
   */
  class BDM2Simplex2DLocalCoefficients
  {

  public:
    //! \brief Standard constructor
    BDM2Simplex2DLocalCoefficients() : li(12)
    {
      for (std::size_t i = 0; i < 3; ++i)
      {
        li[3 * i] = LocalKey(i,1,0);
        li[3 * i + 1] = LocalKey(i,1,1);
        li[3 * i + 2] = LocalKey(i,1,2);
      }

      // last DOFs are associated with the cell (codim=0)
      li[9]  = LocalKey(0,0,0);
      li[10] = LocalKey(0,0,1);
      li[11] = LocalKey(0,0,2);
    }

    //! \brief number of coefficients
    std::size_t size() const
    {
      return 12;
    }

    //! \brief get i'th index
    const LocalKey& localKey(std::size_t i) const
    {
      return li[i];
    }

  private:
    std::vector<LocalKey> li;
  };
} // end namespace Dune
#endif // DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI2_SIMPLEX2D_LOCALCOEFFICIENTS_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/brezzidouglasmarini/brezzidouglasmarini2simplex2d/brezzidouglasmarini2simplex2dlocalinterpolation.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI2_SIMPLEX2D_LOCALINTERPOLATION_HH
#define DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI2_SIMPLEX2D_LOCALINTERPOLATION_HH

#include <vector>

#include <dune/geometry/quadraturerules.hh>

namespace Dune
{

  /**
   * \brief First order Brezzi-Douglas-Marini shape functions on triangles.
   *
   * \tparam LB corresponding LocalBasis giving traits
   *
   * \ingroup LocalInterpolationImplementation
   * \nosubgrouping
   */
  template<class LB>
  class BDM2Simplex2DLocalInterpolation
  {

  public:
    //! \brief Standard constructor
    BDM2Simplex2DLocalInterpolation()
    {
      sign0 = sign1 = sign2 = 1.0;
    }

    /**
     * \brief Make set number s, where 0 <= s < 8
     *
     * \param s Edge orientation indicator
     */
    BDM2Simplex2DLocalInterpolation(unsigned int s)
    {
      sign0 = sign1 = sign2 = 1.0;
      if (s & 1)
      {
        sign0 = -1.0;
      }
      if (s & 2)
      {
        sign1 = -1.0;
      }
      if (s & 4)
      {
        sign2 = -1.0;
      }

      m0[0] = 0.5;
      m0[1] = 0.0;
      m1[0] = 0.0;
      m1[1] = 0.5;
      m2[0] = 0.5;
      m2[1] = 0.5;
      n0[0] = 0.0;
      n0[1] = -1.0;
      n1[0] = -1.0;
      n1[1] = 0.0;
      n2[0] = 1.0/sqrt(2.0);
      n2[1] = 1.0/sqrt(2.0);
      c0 =  0.5*n0[0] - 1.0*n0[1];
      c1 = -1.0*n1[0] + 0.5*n1[1];
      c2 =  0.5*n2[0] + 0.5*n2[1];
    }

    /**
     * \brief Interpolate a given function with shape functions
     *
     * \tparam F Function type for function which should be interpolated
     * \tparam C Coefficient type
     * \param f function which should be interpolated
     * \param out return value, vector of coefficients
     */
    template<typename F, typename C>
    void interpolate(const F& f, std::vector<C>& out) const
    {
      // f gives v*outer normal at a point on the edge!
      typedef typename LB::Traits::RangeFieldType Scalar;
      typename F::Traits::RangeType y;

      out.resize(12);
      fill(out.begin(), out.end(), 0.0);

      const int qOrder = 4;
      const Dune::QuadratureRule<Scalar,1>& rule = Dune::QuadratureRules<Scalar,1>::rule(Dune::GeometryType(Dune::GeometryType::simplex,1), qOrder);

      for (typename Dune::QuadratureRule<Scalar,1>::const_iterator it=rule.begin(); it!=rule.end(); ++it)
      {
        // TODO: write interpolation
      }
    }

  private:
    typename LB::Traits::RangeFieldType sign0, sign1, sign2;
    typename LB::Traits::DomainType m0, m1, m2;
    typename LB::Traits::DomainType n0, n1, n2;
    typename LB::Traits::RangeFieldType c0, c1, c2;
  };
} // end namespace Dune
#endif // DUNE_LOCALFUNCTIONS_BREZZIDOUGLASMARINI2_SIMPLEX2D_LOCALINTERPOLATION_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/common/CMakeLists.txt <==
set(commondir  ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/common)
set(common_HEADERS
        interface.hh
        interfaceswitch.hh
        localbasis.hh
        localkey.hh
        localfiniteelementtraits.hh
        localtoglobaladaptors.hh
        virtualinterface.hh
        virtualwrappers.hh)

# include not needed for CMake
# include $(top_srcdir)/am/global-rules

install(FILES ${common_HEADERS} DESTINATION ${commondir})


==> anc/xt-super/dune-localfunctions/dune/localfunctions/common/Makefile.am <==
commondir = $(includedir)/dune/localfunctions/common
common_HEADERS =				\
	interface.hh				\
	interfaceswitch.hh			\
	localbasis.hh				\
	localkey.hh      			\
	localfiniteelementtraits.hh		\
	localtoglobaladaptors.hh		\
	virtualinterface.hh 	\
	virtualwrappers.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/common/interface.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_LOCALFUNCTIONS_INTERFACE_HH
#define DUNE_LOCALFUNCTIONS_INTERFACE_HH

#ifndef HEADERCHECK
#error This header exists for documentation purposes only and should never be included directly.
#endif

#include <array>
#include <cstddef>
#include <vector>


#include <dune/geometry/type.hh>

#include <dune/localfunctions/common/localkey.hh>

namespace Dune {

  //! Interface for global-valued finite elements
  class FiniteElementInterface
  {
    struct ImplementationDefined;

  public:
    //! types of component objects
    /**
     * \note This may be a typedef instead of a member class.
     */
    struct Traits
    {
      //! type of the Basis
      /**
       * Should be an implementation of BasisIterface
       *
       * \note May be an inline class instead of a typedef.
       */
      typedef ImplementationDefined Basis;
      //! type of the Coefficients
      /**
       * Should be an implementation of CoefficientsIterface
       *
       * \note May be an inline class instead of a typedef.
       */
      typedef ImplementationDefined Coefficients;
      //! type of the Interpolation
      /**
       * Should be an implementation of InterpolationIterface
       *
       * \note May be an inline class instead of a typedef.
       */
      typedef ImplementationDefined Interpolation;
    };

    //! Construct a finite element
    /**
     * \note The arguments of the constructor are implementation specific.  In
     *       fact, finite element implementations are not required to be
     *       constructible by the user at all (except for copy-construction).
     *       The official way to construct a finite element is to use its
     *       factory.
     */
    FiniteElementInterface(...);
    //! Finite elements are CopyConstructible
    FiniteElementInterface(const FiniteElementInterface&);

    //! Extract basis of this finite element
    /**
     * The returned lvalue must have a lifetime at least as long as the finite
     * element object is was aquired from.
     */
    const Traits::Basis& basis() const;
    //! Extract coefficients of this finite element
    /**
     * The returned lvalue must have a lifetime at least as long as the finite
     * element object is was aquired from.
     */
    const Traits::Coefficients& coefficients() const;
    //! Extract interpolation of this finite element
    /**
     * The returned lvalue must have a lifetime at least as long as the finite
     * element object is was aquired from.
     */
    const Traits::Interpolation& interpolation() const;
    //! Extract geometry type of this finite element
    GeometryType type() const;
  };

  //! Factory interface for global-valued finite elements
  /**
   * The main purpose of the factory class is to provide a concept for
   * caching.  Take for instance a global-valued finite element that wraps a
   * local finite element.  The local finite element will typically have very
   * few variants, and the global-valued finite element will just apply a
   * geometric transformation to the derivatives.  The wrapped local finite
   * elements can be stored inside the factory and any global-valued finite
   * elements created by the factory just contain references or pointers.
   * This way the local finite elements don't need to be created anew for each
   * global-valued finite element.
   *
   * The other purpose is to semi-standardize the interface used to actually
   * create finite elements.  "Semi" because the information needed to create
   * an actual global-valued finite element will vary between finite element
   * types.  There are however certain types of information that are needed by
   * a larger subset of all available finite elements, so it makes sense to
   * define a common encoding for these types of information.  On the other
   * hand this information is often expensive to obtain, so it makes sense to
   * only provide it when it is actually needed.
   */
  template<class Geometry, class VertexOrder>
  class FiniteElementFactoryInterface
  {
    struct ImplementationDefined;

  public:
    //! Type of the finite element
    /**
     * Should be an implementation of FiniteElementIterface
     *
     * \note May be an inline class instead of a typedef.
     */
    typedef ImplementationDefined FiniteElement;

    //! Construct a finite element factory
    /**
     * \note The arguments of the constructor are implementation specific.
     */
    FiniteElementFactoryInterface(...);

    /** \name Finite element creation methods
     *
     * Each finite element factory implementation must provide at least one of
     * these methods.  The signatures may be extended by additional
     * parameters, but the parameters that are specified here should be given
     * first and in the order specified here.
     *
     * The return value of these functions is suitable for binding to a const
     * reference -- it will either be an rvalue (in which case binding to a
     * const reference will create a copy whose lifetime is the same as the
     * reference itself), or it will be an lvalue (in which case the factory
     * must guarantee that it will be valid until the factory is destroyed or
     * something else happens that explicitly invalidates all created finite
     * elements).
     *
     * In any case, since global-valued finite element objects are
     * copy-constructible, it is also possible to use the returned value to
     * initialize a finite element object instead of a const reference.
     */
    //! \{

    //! create a finite element from a geometry and a vertex ordering
    const FiniteElement make(const Geometry&, const VertexOrder&, ...);
    //! create a finite element from a geometry
    const FiniteElement make(const Geometry&, ...);
    //! create a finite element from a vertex ordering
    const FiniteElement make(const VertexOrder&, ...);
    //! create a finite element from a geometry type
    /**
     * \note This signature should only be used when only the geometry type
     *       but not the full geometry or vertex ordering are needed.
     */
    const FiniteElement make(const GeometryType&, ...);
    //! create a finite element
    const FiniteElement make(...);

    //! \}

  };

  //! Interface for global-valued shape functions
  class BasisInterface
  {
    struct ImplementationDefined;
    enum { implementationDefined };

  public:
    //! types of domain and range
    /**
     * \nosubgrouping
     *
     * \note This may be a typedef instead of a member class.
     */
    struct Traits
    {
      //! \name Domain properties (local and global)
      //! \{

      //! Field type of the domain
      typedef ImplementationDefined DomainField;
      //! Dimension of the local coordinate system
      static const std::size_t dimDomainLocal = implementationDefined;
      //! Dimension of the world coordinate system
      static const std::size_t dimDomainGlobal = implementationDefined;
      //! Type used for coordinate vectors in the local domain
      typedef ImplementationDefined DomainLocal;
      //! Type used for coordinate vectors in the world domain
      typedef ImplementationDefined DomainGlobal;

      //! \}

      //! \name Range properties (global range only)
      //! \{

      //! Field type of the range
      typedef ImplementationDefined RangeField;
      //! Dimension of the range values
      static const std::size_t dimRange = implementationDefined;
      //! Type used for range values
      typedef ImplementationDefined Range;

      //! \}

      //! Jacobian properties
      /**
       * \note The Jacobian should be some matrix type with \c dimRange x
       *       \c dimDomainGlobal components of type \c RangeField.
       */
      typedef ImplementationDefined Jacobian;

      //! maximum number of partial derivatives supported
      static const std::size_t diffOrder = implementationDefined;
    };

    //! Number of shape functions
    std::size_t size () const;
    //! Polynomial order of the shape functions for quadrature
    std::size_t order () const;

    //! Evaluate all shape functions at given position
    void evaluateFunction(const Traits::DomainLocal& in,
                          std::vector<Traits::Range>& out) const;

    //! Evaluate Jacobian of all shape functions at given position
    /**
     * Note: Only required for Traits::diffOrder >= 1
     */
    void evaluateJacobian(const Traits::DomainLocal& in,
                          std::vector<Traits::Jacobian>& out) const;

    //! Evaluate derivatives of all shape functions at given position
    /**
     * \note Only required for Traits::diffOrder >= 2
     */
    void evaluate
      ( const std::array<std::size_t, Traits::dimDomainGlobal>& directions,
      const Traits::DomainLocal& in,
      std::vector<Traits::Range>& out) const;
  };

  //! Interface for global-valued interpolation
  struct InterpolationInterface
  {
    //! Export basis traits
    /**
     * This should be the traits class of the corresponding basis.
     */
    typedef BasisInterface::Traits Traits;

    //! Determine coefficients interpolating a given function
    /**
     * \param f   An object supporting the expression \c f.evaluate(x,y),
     *            where \c x is of type \c Traits::DomainLocal and \c y of the
     *            type \c Traits::Range.  When \c f.evaluate(x,y) is
     *            evaluated, \c x will be a local coordinate , and the
     *            expression should set \c y to the function value at that
     *            position.  The initial value of \c y should not be used.
     * \param out Vector where to store the interpolated coefficients.
     */
    template<typename F, typename C>
    void interpolate (const F& f, std::vector<C>& out) const;
  };

  //! Interface for global-valued coefficients
  /**
   * \note This interface is listed separately only to keep it together with
   *       the other global-valued interfaces.  It is identical to the
   *       interface for local coefficients.
   */
  struct CoefficientsInterface
  {
    //! number of coefficients
    std::size_t size() const;

    //! get i'th index
    const LocalKey& localKey(std::size_t i) const;
  };
}
#endif // DUNE_LOCALFUNCTIONS_INTERFACE_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/common/interfaceswitch.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_LOCALFUNCTIONS_COMMON_INTERFACESWITCH_HH
#define DUNE_LOCALFUNCTIONS_COMMON_INTERFACESWITCH_HH

#include <cstddef>
#include <memory>
#include <vector>

#include <dune/common/fmatrix.hh>
#include <dune/common/std/type_traits.hh>

namespace Dune {

  //! \brief Switch for uniform treatment of finite element with either the
  //!        local or the global interface
  /**
   * \tparam FiniteElement Type of the finite element to handle.
   * \tparam Dummy         Dummy parameter for enable_if.  This must be left
   *                       at the default value of \c void.
   *
   * \note The local interface is detected by the presence of the type
   *       FiniteElement::Traits::LocalBasisType.
   */
  template<class FiniteElement, class Dummy = void>
  struct FiniteElementInterfaceSwitch {
    //! export the type of the basis
    typedef typename FiniteElement::Traits::Basis Basis;
    //! export the type of the interpolation
    typedef typename FiniteElement::Traits::Interpolation Interpolation;
    //! export the type of the coefficients
    typedef typename FiniteElement::Traits::Coefficients Coefficients;

    //! access basis
    static const Basis &basis(const FiniteElement& fe)
    { return fe.basis(); }
    //! access interpolation
    static const Interpolation &interpolation(const FiniteElement& fe)
    { return fe.interpolation(); }
    //! access coefficients
    static const Coefficients &coefficients(const FiniteElement& fe)
    { return fe.coefficients(); }

    //! Type for storing finite elements
    /**
     * Some algorithms use one variable to store (a pointer) a finite element
     * and update that pointer while iterating through the grid.  This works
     * well for local finite elements, since they exists in a finite number of
     * variants, which can be stored somewhere and don't need to change for
     * the duration of the algorithm, so we can always store a simple pointer.
     * For global finite elements we have to store the object itself however,
     * and we must make sure that we destroy the object when we are done with
     * it.  Since global finite elements are not assignable in general, we
     * needs to copy-construct them for each grid element we visit.
     *
     * To accommodate both interfaces, we define a store: for local finite
     * elements it is a simple pointer, and if we want to store a finite
     * element in it we simply store its address.  For global finite elements
     * we use a shared_ptr, and if we want to store a finite element in it we
     * allocate a new object and initialise it with the copy-constructor.  For
     * local finite elements we don't need to do anything when we are done
     * with it, global finite elements are automatically destructed by the
     * shared_ptr when we store a new one or when the shared_ptr itself is
     * destroyed.  Access to the finite element is done by simply
     * dereferencing the store in both cases.
     */
    typedef std::shared_ptr<const FiniteElement> Store;
    //! Store a finite element in the store.
    /**
     * For local finite elements this means storing the address of the passed
     * reference, for global finite element this means creating a new object
     * with allocation and copy-construction and storing that.
     */
    static void setStore(Store& store, const FiniteElement& fe)
    { store.reset(new FiniteElement(fe)); }
  };

#ifndef DOXYGEN
  //! \brief Switch for uniform treatment of finite element with either the
  //!        local or the global interface
  template<class FiniteElement>
  struct FiniteElementInterfaceSwitch<
      FiniteElement,
      typename enable_if<Std::to_true_type<typename FiniteElement::Traits::
              LocalBasisType>::value>::type
      >
  {
    //! export the type of the basis
    typedef typename FiniteElement::Traits::LocalBasisType Basis;
    //! export the type of the interpolation
    typedef typename FiniteElement::Traits::LocalInterpolationType
    Interpolation;
    //! export the type of the coefficients
    typedef typename FiniteElement::Traits::LocalCoefficientsType Coefficients;

    //! access basis
    static const Basis &basis(const FiniteElement& fe)
    { return fe.localBasis(); }
    //! access interpolation
    static const Interpolation &interpolation(const FiniteElement& fe)
    { return fe.localInterpolation(); }
    //! access coefficients
    static const Coefficients &coefficients(const FiniteElement& fe)
    { return fe.localCoefficients(); }

    //! Type for storing finite elements
    typedef const FiniteElement *Store;
    //! Store a finite element in the store.
    static void setStore(Store& store, const FiniteElement& fe)
    { store = &fe; }
  };
#endif // !DOXYGEN

  //! Switch for uniform treatment of local and global basis classes
  /**
   * \tparam Basis Type of the basis to handle.

   * \tparam Dummy Dummy parameter for enable_if.  This must be left at the
   *               default value of \c void.
   *
   * We don't provide any uniform access to the types and constants pertaining
   * to the global domain.  Providing this would require the Geometry as
   * template parameter as well, and the user code can build them itself if it
   * needs them with the help of the geometry.  The omitted types are \c
   * DomainGlobal and \c Jacobian, the omitted constant is \c dimDomainGlobal.
   *
   * \note The local interface is assumed if the constant
   *       Basis::Traits::dimDomain exists and has a value greater than 0.
   */
  template<class Basis, class Dummy = void>
  struct BasisInterfaceSwitch {
    //! export field types of the coordinates
    typedef typename Basis::Traits::DomainField DomainField;
    //! export dimension of local coordinates
    static const std::size_t dimDomainLocal = Basis::Traits::dimDomainLocal;
    //! export vector type of the local coordinates
    typedef typename Basis::Traits::DomainLocal DomainLocal;

    //! export field type of the values
    typedef typename Basis::Traits::RangeField RangeField;
    //! export dimension of the values
    static const std::size_t dimRange = Basis::Traits::dimRange;
    //! export vector type of the values
    typedef typename Basis::Traits::Range Range;

    //! export number of supported differentiations
    static const std::size_t diffOrder = Basis::Traits::diffOrder;

    //! Compute global gradient for scalar valued bases
    /**
     * \param basis    The basis to get the derivatives from.
     * \param geometry The geometry to use to transform the derivatives (for a
     *                 local basis, unused in the case of a global basis).
     * \param xl       The local coordinates where to evaluate the gradient.
     * \param grad     The result (will be resized to the appropriate number
     *                 of entries.
     *
     * \note This make sense only for a scalar valued basis.
     */
    template<typename Geometry>
    static void gradient(const Basis& basis, const Geometry& geometry,
                         const DomainLocal& xl,
                         std::vector<FieldMatrix<RangeField, 1,
                                 Geometry::coorddimension> >& grad)
    {
      grad.resize(basis.size());
      basis.evaluateJacobian(xl, grad);
    }
  };

#ifndef DOXYGEN
  //! Switch for uniform treatment of local and global basis classes
  template<class Basis>
  struct BasisInterfaceSwitch<Basis,
                              typename enable_if<
                                Std::to_true_type<
                                  integral_constant<
                                    std::size_t,
                                    Basis::Traits::dimDomain
                                    >
                                  >::value
                                >::type
                              >
  {
    //! export field types of the coordinates
    typedef typename Basis::Traits::DomainFieldType DomainField;
    //! export dimension of local coordinates
    static const std::size_t dimDomainLocal = Basis::Traits::dimDomain;
    //! export vector type of the local coordinates
    typedef typename Basis::Traits::DomainType DomainLocal;

    //! export field type of the values
    typedef typename Basis::Traits::RangeFieldType RangeField;
    //! export dimension of the values
    static const std::size_t dimRange = Basis::Traits::dimRange;
    //! export vector type of the values
    typedef typename Basis::Traits::RangeType Range;

    //! export number of supported differentiations
    static const std::size_t diffOrder = Basis::Traits::diffOrder;

    //! Compute global gradient for scalar valued bases
    template<typename Geometry>
    static void gradient(const Basis& basis, const Geometry& geometry,
                         const DomainLocal& xl,
                         std::vector<FieldMatrix<RangeField, 1,
                                 Geometry::coorddimension> >& grad)
    {
      std::vector<typename Basis::Traits::JacobianType> lgrad(basis.size());
      basis.evaluateJacobian(xl, lgrad);

      const typename Geometry::JacobianInverseTransposed& jac =
        geometry.jacobianInverseTransposed(xl);

      grad.resize(basis.size());
      for(std::size_t i = 0; i < basis.size(); ++i)
        jac.mv(lgrad[i][0], grad[i][0]);
    }
  };
#endif // !DOXYGEN

} // namespace Dune

#endif // DUNE_LOCALFUNCTIONS_COMMON_INTERFACESWITCH_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/common/localbasis.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALBASIS_HH
#define DUNE_LOCALBASIS_HH

#include <iostream>
#include <vector>

#include <dune/common/fvector.hh>

namespace Dune
{

  /**@ingroup LocalBasisInterface
         \brief Type traits for LocalBasisVirtualInterface

         A shape function is a function
         \f[ \hat\phi : \mbox{IR}^n \to \mbox{IR}^m. \f]
         This traits class holds information how the signature of this
         function is represented in C++ types.

         This is just a convenience class for supplying traits to the
         LocalBasisVirtualInterface and its implementations.

         \tparam DF Type to represent the field in the domain.
         \tparam n  Dimension of the domain.
         \tparam D  Type to represent the domain, allows random access.
         \tparam RF Type to represent the field in the range.
         \tparam m  Dimension of the range.
         \tparam R  Type to represent the range, allows random access.
         \tparam J  Type to represent the Jacobian, allows random access.
         \tparam dorder Maximal order of implemented partial derivatives

         \nosubgrouping
   */
  template<class DF, int n, class D, class RF, int m, class R, class J, int dorder=0>
  struct LocalBasisTraits
  {
    //! \brief Export type for domain field
    typedef DF DomainFieldType;

    //! \brief Enum for domain dimension
    enum {
      //! \brief dimension of the domain
      dimDomain = n
    };

    //! \brief domain type
    typedef D DomainType;

    //! \brief Export type for range field
    typedef RF RangeFieldType;

    //! \brief Enum for range dimension
    enum {
      //! \brief dimension of the range
      dimRange = m
    };

    //! \brief range type
    typedef R RangeType;

    /** \brief Type to represent derivative

            When \f$ \hat\phi : \mbox{IR}^n \to \mbox{IR}^m \f$ then JacobianType
            is an 2D-array of m x n components where entry J[i][j] contains
            the derivative  \f$\partial_j \hat\phi_i \f$.
     */
    typedef J JacobianType;

    //! \brief Enum for differentiability order
    enum {
      //! \brief number of partial derivatives supported
      diffOrder=dorder
    };
  };


  /**@ingroup LocalBasisInterface
         \brief Type traits for LocalBasisInterface

         A shape function is a function
         \f[ \hat\phi : \mbox{IR}^n \to \mbox{IR}^m. \f]
         This traits class holds information how the signature of this
         function is represented in C++ types.

         This is just a convenience class for supplying traits to the
         C0LocalBasisInterface.

         \tparam DF Type to represent the field in the domain.
         \tparam n  Dimension of the domain.
         \tparam D  Type to represent the domain, allows random access.
         \tparam RF Type to represent the field in the range.
         \tparam m  Dimension of the range.
         \tparam R  Type to represent the range, allows random access.

         \nosubgrouping
   */
  template<class DF, int n, class D, class RF, int m, class R>
  struct C0LocalBasisTraits
  {
    //! \brief Export type for domain field
    typedef DF DomainFieldType;

    //! \brief Enum for domain dimension
    enum {
      //! \brief dimension of the domain
      dimDomain = n
    };

    //! \brief domain type
    typedef D DomainType;

    //! \brief Export type for range field
    typedef RF RangeFieldType;

    //! \brief Enum for range dimension
    enum {
      //! \brief dimension of the range
      dimRange = m
    };

    //! \brief range type
    typedef R RangeType;

    //! \brief Enum for differentiability order
    enum {
      //! \brief number of derivatives supported
      diffOrder=0
    };
  };


  /**@ingroup LocalBasisInterface
         \brief Type traits for C1LocalBasisInterface

         Extends the traits class LocalBasisTraits for differentiable
         shape functions.

         \tparam DF Type to represent the field in the domain.
         \tparam n  Dimension of the domain.
         \tparam D  Type to represent the domain, allows random access.
         \tparam RF Type to represent the field in the range.
         \tparam m  Dimension of the range.
         \tparam R  Type to represent the range, allows random access.
         \tparam J  Type to represent the Jacobian, allows random access.

         \nosubgrouping
   */
  template<class DF, int n, class D, class RF, int m, class R, class J>
  struct C1LocalBasisTraits : public C0LocalBasisTraits<DF,n,D,RF,m,R>
  {
    /** \brief Type to represent derivative

            When \f$ \hat\phi : \mbox{IR}^n \to \mbox{IR}^m \f$ then JacobianType
            is an 2D-array of m x n components where entry J[i][j] contains
            the derivative  \f$\partial_j \hat\phi_i \f$.
     */
    typedef J JacobianType;

    //! \brief Enum for differentiability order
    enum {
      //! \brief number of derivatives supported
      diffOrder=1
    };
  };

  template<class DF, int n, class D, class RF, int m, class R, class J, int dorder>
  struct CkLocalBasisTraits : public C1LocalBasisTraits<DF,n,D,RF,m,R,J>
  {
    //! \brief Enum for differentiability order
    enum {
      //! \brief number of derivatives supported
      diffOrder=dorder
    };
  };

}
#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/common/localfiniteelementtraits.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFINITEELEMENTTRAITS_HH
#define DUNE_LOCALFINITEELEMENTTRAITS_HH

namespace Dune {

  //! traits helper struct
  template<class LB, class LC, class LI>
  struct LocalFiniteElementTraits
  {
    /** \todo Please doc me !
     */
    typedef LB LocalBasisType;

    /** \todo Please doc me !
     */
    typedef LC LocalCoefficientsType;

    /** \todo Please doc me !
     */
    typedef LI LocalInterpolationType;
  };

}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/common/localkey.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALKEY_HH
#define DUNE_LOCALKEY_HH

#include <array>
#include <cstddef>

#include <dune/common/array.hh>

namespace Dune
{
  /**@ingroup LocalLayoutInterface
         \brief Describe position of one degree of freedom

         A LocalKey associates a degree of freedom with an index
         of a local basis function.

         \nosubgrouping
   */
  class LocalKey
  {
  public:

    /** \brief Enumerate 'special values' for the codimension method */
    enum {
      /** \brief Codimension returned by LocalKey::codim() for degrees of freedom attached to an intersection

         The standard interface of dune-localfunctions assumes that degrees of freedom are attached to subentities
         of an element.  This subentities can be described by a codimension and a subentity number.
         However some elements, like the mimetic finite elements, attach their degrees of freedom to intersections.
         While intersections do have a codimension, namely 1, having the method codim() return 1 in this case
         would be ambiguous.  Hence 'intersectionCodim' is returned instead.
       */
      intersectionCodim=666
    };

    //! \brief Standard constructor for uninitialized local index
    LocalKey ()
    {}

    /** \brief Initialize all components
        \param s Local number of the associated subentity
        \param c Codimension of the associated subentity
        \param i Index in the set of all functions associated to this subentity
     */
    LocalKey (unsigned int s, unsigned int c, unsigned int i)
    {
      values_[0] = s;
      values_[1] = c;
      values_[2] = i;
    }

    //! \brief Return number of associated subentity
    inline unsigned int subEntity () const
    {
      return values_[0];
    }

    //! \brief Return codim of associated entity
    inline unsigned int codim () const
    {
      return values_[1];
    }

    //! \brief Return offset within subentity
    inline unsigned int index () const
    {
      return values_[2];
    }

    //! \brief Set index component
    void index (unsigned int i)
    {
      values_[2] = i;
    }

    /** \brief Less-than operator so we can use this class as a key type in stl containers */
    bool operator< (const LocalKey& other) const
    {
      return values_ < other.values_;
    }

    /** \brief Write LocalKey object to output stream */
    friend std::ostream& operator<< (std::ostream& s, const LocalKey& localKey)
    {
      return s << "[ subEntity: " << localKey.subEntity()
             << ", codim: " << localKey.codim()
             << ", index: " << localKey.index() << " ]";
    }

  private:

    // We use an array to store the values in order to be able to use the array::operator< implementation
    std::array<unsigned int,3> values_;

  };

}
#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/common/localtoglobaladaptors.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_LOCALFUNCTIONS_COMMON_LOCALTOGLOBALADAPTORS_HH
#define DUNE_LOCALFUNCTIONS_COMMON_LOCALTOGLOBALADAPTORS_HH

#include <cstddef>
#include <vector>

#include <dune/common/fmatrix.hh>
#include <dune/common/fvector.hh>
#include <dune/common/typetraits.hh>

#include <dune/geometry/type.hh>

namespace Dune {

  //! Traits class for local-to-global basis adaptors
  /**
   * \tparam LocalBasisTraits Traits class of the LocalBasis to be adapted.
   * \tparam dimDomainGlobal_ Dimension of the global coordinates,
   *                          i.e. Geometry::coorddimension, if the global
   *                          coordinates are determined by a Geometry.
   *
   * \implements BasisInterface::Traits
   */
  template<class LocalBasisTraits, std::size_t dimDomainGlobal_>
  struct LocalToGlobalBasisAdaptorTraits {
    typedef typename LocalBasisTraits::DomainFieldType DomainField;
    static const std::size_t dimDomainLocal = LocalBasisTraits::dimDomain;
    static const std::size_t dimDomainGlobal = dimDomainGlobal_;
    typedef typename LocalBasisTraits::DomainType DomainLocal;
    typedef FieldVector<DomainField, dimDomainGlobal> DomainGlobal;

    typedef typename LocalBasisTraits::RangeFieldType RangeField;
    static const std::size_t dimRange = LocalBasisTraits::dimRange;
    typedef typename LocalBasisTraits::RangeType Range;

    typedef FieldMatrix<RangeField, dimRange, dimDomainGlobal> Jacobian;

    static const std::size_t diffOrder = LocalBasisTraits::diffOrder;
  };

  //! Convert a simple scalar local basis into a global basis
  /**
   * The local basis must be scalar, i.e. LocalBasis::Traits::dimRange must be
   * 1.  It's values are not transformed.
   *
   * For scalar function \f$f\f$, the gradient is equivalent to the transposed
   * Jacobian \f$\nabla f|_x = J_f^T(x)\f$.  The Jacobian is thus transformed
   * using
   * \f[
   *   \nabla f|_{\mu(\hat x)} =
   *       \hat J_\mu^{-T}(\hat x) \cdot \hat\nabla\hat f|_{\hat x}
   * \f]
   * Here the hat \f$\hat{\phantom x}\f$ denotes local quantities and
   * \f$\mu\f$ denotes the local-to-global map of the geometry.
   *
   * \tparam LocalBasis Type of the local basis to adapt.
   * \tparam Geometry   Type of the local-to-global transformation.
   *
   * \implements BasisInterface
   */
  template<class LocalBasis, class Geometry>
  class ScalarLocalToGlobalBasisAdaptor {
    static_assert(LocalBasis::Traits::dimRange == 1,
                  "ScalarLocalToGlobalBasisAdaptor can only wrap a "
                  "scalar local basis.");
    static_assert((is_same<typename LocalBasis::Traits::DomainFieldType,
                           typename Geometry::ctype>::value),
                   "ScalarLocalToGlobalBasisAdaptor: LocalBasis must use "
                   "the same ctype as Geometry");
    static_assert
      ( static_cast<std::size_t>(LocalBasis::Traits::dimDomain) ==
      static_cast<std::size_t>(Geometry::mydimension),
      "ScalarLocalToGlobalBasisAdaptor: LocalBasis domain dimension must "
      "match local dimension of Geometry");

    const LocalBasis& localBasis;
    Geometry geometry;

  public:
    typedef LocalToGlobalBasisAdaptorTraits<typename LocalBasis::Traits,
        Geometry::coorddimension> Traits;

    //! construct a ScalarLocalToGlobalBasisAdaptor
    /**
     * \param localBasis_ The local basis object to adapt.
     * \param geometry_   The geometry object to use for adaption.
     *
     * \note This class stores the references passed here.  Any use of this
     *       class after these references have become invalid results in
     *       undefined behaviour.  The exception is that the destructor of
     *       this class may still be called.
     */
    ScalarLocalToGlobalBasisAdaptor(const LocalBasis& localBasis_,
                                    const Geometry& geometry_) :
      localBasis(localBasis_), geometry(geometry_)
    { }

    std::size_t size() const { return localBasis.size(); }
    //! return maximum polynomial order of the base function
    /**
     * This is to determine the required quadrature order.  For an affine
     * geometry this is the same order as for the local basis.  For other
     * geometries this returns the order of the local basis plus the global
     * dimension minus 1.  The assumtion for non-affine geometries is that
     * they are still multi-linear.
     */
    std::size_t order() const {
      if(geometry.affine())
        // affine linear
        return localBasis.order();
      else
        // assume at most order dim
        return localBasis.order() + Traits::dimDomainGlobal - 1;
    }

    void evaluateFunction(const typename Traits::DomainLocal& in,
                          std::vector<typename Traits::Range>& out) const
    {
      localBasis.evaluateFunction(in, out);
    }

    void evaluateJacobian(const typename Traits::DomainLocal& in,
                          std::vector<typename Traits::Jacobian>& out) const
    {
      std::vector<typename LocalBasis::Traits::JacobianType>
      localJacobian(size());
      localBasis.evaluateJacobian(in, localJacobian);

      const typename Geometry::JacobianInverseTransposed &geoJacobian =
        geometry.jacobianInverseTransposed(in);

      out.resize(size());
      for(std::size_t i = 0; i < size(); ++i)
        geoJacobian.mv(localJacobian[i][0], out[i][0]);
    }
  };

  //! Convert a local interpolation into a global interpolation
  /**
   * \tparam LocalInterpolation Type of the local interpolation to adapt.
   * \tparam Traits_            Traits of the corresposnding basis class.
   *
   * \implements InterpolationInterface
   */
  template<class LocalInterpolation, class Traits_>
  class LocalToGlobalInterpolationAdaptor {
    const LocalInterpolation& localInterpolation;

  public:
    typedef Traits_ Traits;

    //! construct a LocalToGlobalInterpolationAdaptor
    /**
     * \param localInterpolation_ The local interpolation object to adapt.
     *
     * \note This class stores the reference to the local interpolation object
     *       passed here.  Any use of this class after the reference have
     *       become invalid results in undefined behaviour.  The exception is
     *       that the destructor of this class may still be called.
     */
    LocalToGlobalInterpolationAdaptor
      ( const LocalInterpolation& localInterpolation_) :
      localInterpolation(localInterpolation_)
    { }

    template<class Function, class Coeff>
    void interpolate(const Function& function, std::vector<Coeff>& out) const
    { localInterpolation.interpolate(function, out); }
  };

  //! \brief Convert a simple scalar local finite element into a global finite
  //!        element
  /**
   * The local finite elememt must be scalar,
   * i.e. LocalBasis::Traits::dimRange must be 1.  It's values are not
   * transformed, but the Jacobian is (see ScalarLocalToGlobalBasisAdaptor).
   *
   * \tparam LocalFiniteElement Type of the local finite element to adapt.
   * \tparam Geometry           Type of the local-to-global transformation.
   *
   * \implements FiniteElementInterface
   */
  template<class LocalFiniteElement, class Geometry>
  struct ScalarLocalToGlobalFiniteElementAdaptor {
    /**
     * \implements FiniteElementInterface::Traits
     */
    struct Traits {
      typedef ScalarLocalToGlobalBasisAdaptor<typename LocalFiniteElement::
          Traits::LocalBasisType, Geometry> Basis;
      typedef LocalToGlobalInterpolationAdaptor<typename LocalFiniteElement::
          Traits::LocalInterpolationType, typename Basis::Traits>
      Interpolation;
      typedef typename LocalFiniteElement::Traits::LocalCoefficientsType
      Coefficients;
    };

  private:
    const LocalFiniteElement &localFE;
    typename Traits::Basis basis_;
    typename Traits::Interpolation interpolation_;

  public:
    //! construct a ScalarLocalToGlobalFiniteElementAdaptor
    /**
     * \param localFE_  The local finite element object to adapt.
     * \param geometry  The geometry object to use for adaption.
     *
     * \note This class stores the references passed here.  Any use of this
     *       class after these references have become invalid results in
     *       undefined behaviour.  The exception is that the destructor of
     *       this class may still be called.
     */
    ScalarLocalToGlobalFiniteElementAdaptor
      ( const LocalFiniteElement& localFE_, const Geometry &geometry) :
      localFE(localFE_),
      basis_(localFE.localBasis(), geometry),
      interpolation_(localFE.localInterpolation())
    { }

    const typename Traits::Basis& basis() const { return basis_; }
    const typename Traits::Interpolation& interpolation() const
    { return interpolation_; }
    const typename Traits::Coefficients& coefficients() const
    { return localFE.localCoefficients(); }
    GeometryType type() const { return localFE.type(); }
  };

  //! Factory for ScalarLocalToGlobalFiniteElementAdaptor objects
  /**
   * Constructs ScalarLocalToGlobalFiniteElementAdaptor objects given a local
   * finite element object and a geometry.  This class is restricted to one
   * base variant of the local finite element.
   *
   * \tparam LocalFiniteElement Type of the local finite element to adapt.
   * \tparam Geometry           Type of the local-to-global transformation.
   *
   * \implements FiniteElementFactoryInterface
   */
  template<class LocalFiniteElement, class Geometry>
  class ScalarLocalToGlobalFiniteElementAdaptorFactory {
    const LocalFiniteElement& localFE;

  public:
    typedef ScalarLocalToGlobalFiniteElementAdaptor<LocalFiniteElement,
        Geometry> FiniteElement;

    //! construct a ScalarLocalToGlobalFiniteElementAdaptorFactory
    /**
     * \param localFE_ The local finite element object to adapt.
     *
     * \note This class stores the reference to the local finite element
     *       object passed here.  Any use of this class after this reference
     *       has become invalid results in undefined behaviour.  The exception
     *       is that the destructor of this class may still be called.
     */
    ScalarLocalToGlobalFiniteElementAdaptorFactory
      (const LocalFiniteElement &localFE_) : localFE(localFE_) {}

    //! construct ScalarLocalToGlobalFiniteElementAdaptor
    /**
     * \param geometry The geometry object to use for adaption.
     *
     * \note The returned object stores the reference to the geometry passed
     *       here as well as references to internal data of this factory.  Any
     *       use of the returned value after the geometry reference or the
     *       factory object was become invalid results in undefined behaviour.
     *       The exception is that the destructor of the returned value may
     *       still be called.
     */
    const FiniteElement make(const Geometry& geometry) {
      return FiniteElement(localFE, geometry);
    }
  };

} // namespace Dune

#endif // DUNE_LOCALFUNCTIONS_COMMON_LOCALTOGLOBALADAPTORS_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/common/virtualinterface.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_VIRTUALINTERFACE_HH
#define DUNE_VIRTUALINTERFACE_HH

#include <array>

#include <dune/common/function.hh>

#include <dune/geometry/type.hh>

#include <dune/localfunctions/common/localbasis.hh>
#include <dune/localfunctions/common/localkey.hh>
#include <dune/localfunctions/common/localfiniteelementtraits.hh>

namespace Dune
{

  // forward declaration needed by the helper traits
  template<class DomainType, class RangeType>
  class LocalInterpolationVirtualInterface;

  template<class T>
  class LocalBasisVirtualInterface;

  // -----------------------------------------------------------------
  // Helper traits classes
  // -----------------------------------------------------------------

  /**
   * @brief Construct LocalBasisTraits with one diff order lower
   *
   * @tparam T A LocalBasisTraits class
   */
  template<class T>
  struct LowerOrderLocalBasisTraits
  {
    //! The LocalBasisTraits with one order lower
    typedef LocalBasisTraits<
        typename T::DomainFieldType,
        T::dimDomain,
        typename T::DomainType,
        typename T::RangeFieldType,
        T::dimRange,
        typename T::RangeType,
        typename T::JacobianType,
        T::diffOrder-1> Traits;
  };

  /**
   * @brief Construct LocalBasisTraits with fixed diff order
   *
   * @tparam T A LocalBasisTraits class
   * @tparam order The differentiation order
   */
  template<class T, int order>
  struct FixedOrderLocalBasisTraits
  {
    //! The LocalBasisTraits specified order
    typedef LocalBasisTraits<
        typename T::DomainFieldType,
        T::dimDomain,
        typename T::DomainType,
        typename T::RangeFieldType,
        T::dimRange,
        typename T::RangeType,
        typename T::JacobianType,
        order> Traits;
  };

  /**
   * @brief Return a proper base class for functions to use with LocalInterpolation.
   *
   * @tparam FE A FiniteElement type
   */
  template<class FE>
  class LocalFiniteElementFunctionBase
  {
    typedef typename FE::Traits::LocalBasisType::Traits::DomainType DomainType;
    typedef typename FE::Traits::LocalBasisType::Traits::RangeType RangeType;

    typedef LocalInterpolationVirtualInterface<DomainType, RangeType> Interface;
    typedef typename FE::Traits::LocalInterpolationType Implementation;

  public:

    typedef VirtualFunction<DomainType, RangeType> VirtualFunctionBase;
    typedef Function<const DomainType&, RangeType&> FunctionBase;

    /** \brief Base class type for functions to use with LocalInterpolation
     *
     * This is the VirtualFunction interface class if FE implements the virtual
     * interface and Function base class otherwise.
     */
    typedef typename conditional<IsBaseOf<Interface, Implementation>::value, VirtualFunctionBase, FunctionBase>::type type;
  };



  // -----------------------------------------------------------------
  // Basis
  // -----------------------------------------------------------------

  // current versions of doxygen (<= 1.6.2) enter an infinite loop when parsing
  // the following class
#ifndef DOXYGEN
  /**
   * @brief virtual base class for a local basis
   *
   * Provides the local basis interface with pure virtual methods.
   * The class derives from the interface with one differentiation order lower.
   *
   * This class defines the interface using pure virtual methods.
   * In applications you should use the derived class
   * LocalBasisVirtualInterface that also
   * contains an evaluate with order as template parameter.
   *
   * This template method cannot be defined in the same
   * class as the virtual method. Otherwise name resolution fails.
   */
  template<class T>
  class LocalBasisVirtualInterfaceBase :
    public virtual LocalBasisVirtualInterface<typename LowerOrderLocalBasisTraits<T>::Traits>
  {
    typedef LocalBasisVirtualInterface<typename LowerOrderLocalBasisTraits<T>::Traits> BaseInterface;
  public:
    typedef T Traits;

    //! \todo Please doc me!
    virtual void evaluate (
      const typename std::template array<int,Traits::diffOrder>& directions,
      const typename Traits::DomainType& in,
      std::vector<typename Traits::RangeType>& out) const = 0;

    using BaseInterface::evaluate;
  };
#endif // DOXYGEN

  /**
   * @brief virtual base class for a local basis
   *
   * Provides the local basis interface with pure virtual methods.
   * This is the base interface with differentiation order 0.
   */
  template<class DF, int n, class D, class RF, int m, class R, class J>
  class LocalBasisVirtualInterfaceBase<LocalBasisTraits<DF,n,D,RF,m,R,J,0> >
  {
  public:
    typedef LocalBasisTraits<DF,n,D,RF,m,R,J,0> Traits;

    virtual ~LocalBasisVirtualInterfaceBase() {}

    //! \brief Number of shape functions
    virtual unsigned int size () const = 0;

    //! \brief Polynomial order of the shape functions
    virtual unsigned int order () const = 0;

    /** \brief Evaluate all basis function at given position
     *
     * Evaluates all shape functions at the given position and returns
     * these values in a vector.
     */
    virtual void evaluateFunction (const typename Traits::DomainType& in,
                                   std::vector<typename Traits::RangeType>& out) const = 0;

    /** \brief Evaluate jacobian of all shape functions at given position.
     *
     * out[i][j][k] is \f$\partial_k \hat\phi_j^i \f$, when \f$\hat\phi^i \f$ is the
     *		i'th shape function.
     *
     * \param [in]  in  The position where evaluated
     * \param [out] out The result
     */
    virtual void evaluateJacobian(const typename Traits::DomainType& in,         // position
                                  std::vector<typename Traits::JacobianType>& out) const = 0;

    //! \todo Please doc me!
    virtual void evaluate (
      const typename std::template array<int,Traits::diffOrder>& directions,
      const typename Traits::DomainType& in,
      std::vector<typename Traits::RangeType>& out) const = 0;

  };

  /**
   * @brief virtual base class for a local basis
   *
   * Provides the local basis interface with pure virtual methods.
   * The class derives from the interface with one differentiation order lower.
   *
   * This class defines the interface using pure virtual methods.
   * It also contains the evaluate method with order as template parameter.
   */
  template<class T>
  class LocalBasisVirtualInterface :
    public virtual LocalBasisVirtualInterfaceBase<T>
  {
    typedef LocalBasisVirtualInterfaceBase<T> BaseInterface;
  public:
    typedef T Traits;

    //! \todo Please doc me!
    template <int k>
    void evaluate (
      const typename std::template array<int,k>& directions,
      const typename Traits::DomainType& in,
      std::vector<typename Traits::RangeType>& out) const
    {
      typedef LocalBasisVirtualInterfaceBase<typename FixedOrderLocalBasisTraits<T,k>::Traits > OrderKBaseInterface;
      const OrderKBaseInterface& asBase = *this;
      asBase.evaluate(directions, in, out);
    }

    using BaseInterface::size;
    using BaseInterface::order;
    using BaseInterface::evaluateFunction;
    using BaseInterface::evaluateJacobian;
    /* Unfortunately, the intel compiler cannot use the different evaluate
     * methods with varying argument lists. :-( */
#ifndef __INTEL_COMPILER
    using BaseInterface::evaluate;
#endif
  };




  // -----------------------------------------------------------------
  // Interpolation
  // -----------------------------------------------------------------

  /**
   * @brief virtual base class for a local interpolation
   *
   * This class defines the interface using pure virtual methods.
   * In applications you should use the derived class
   * LocalInterpolationVirtualInterface that also
   * contains a interpolate with function type
   * as template parameter.
   *
   * This template method cannot be defined in the same
   * class as the virtual method. Otherwise name resolution fails.
   */
  template<class DomainType, class RangeType>
  class LocalInterpolationVirtualInterfaceBase
  {
  public:

    //! type of virtual function to interpolate
    typedef Dune::VirtualFunction<DomainType, RangeType> FunctionType;

    //! type of the coefficient vector in the interpolate method
    typedef typename RangeType::field_type CoefficientType;

    virtual ~LocalInterpolationVirtualInterfaceBase() {}

    /** \brief determine coefficients interpolating a given function
     *
     * This is the pure virtual method taking a VirtualFunction.
     *
     * \param[in]  f   Function instance used to interpolate.
     * \param[out] out Resulting coefficients vector.
     */
    virtual void interpolate (const FunctionType& f, std::vector<CoefficientType>& out) const = 0;
  };

  /**
   * @brief virtual base class for a local interpolation
   *
   * This class defines the interface using pure virtual methods.
   * It also contains the interpolate method with function
   * type as template parameter.
   */
  template<class DomainType, class RangeType>
  class LocalInterpolationVirtualInterface
    : public LocalInterpolationVirtualInterfaceBase<DomainType, RangeType>
  {
  public:

    //! type of virtual function to interpolate
    typedef Dune::VirtualFunction<DomainType, RangeType> FunctionType;

    //! type of the coefficient vector in the interpolate method
    typedef typename RangeType::field_type CoefficientType;


    virtual ~LocalInterpolationVirtualInterface() {}

    // This method is only notet again for to make the documentation complete.

    /** \brief determine coefficients interpolating a given function
     *
     * This is the pure virtual method taking a VirtualFunction.
     *
     * \param[in]  f   Function instance used to interpolate.
     * \param[out] out Resulting coefficients vector.
     */
    virtual void interpolate (const FunctionType& f, std::vector<CoefficientType>& out) const = 0;

    //! \copydoc LocalInterpolationVirtualInterfaceBase::interpolate
    //! This uses the pure virtual method by wrapping the template argument into a VirtualFunction
    template<class F>
    void interpolate (const F& f, std::vector<CoefficientType>& out) const
    {
      const LocalInterpolationVirtualInterfaceBase<DomainType, RangeType>& asBase = *this;
      asBase.interpolate(VirtualFunctionWrapper<F>(f),out);
    }

    template<class F, class C>
    void interpolate (const F& f, std::vector<C>& out) const
    {
      std::vector<CoefficientType> outDummy;
      const LocalInterpolationVirtualInterfaceBase<DomainType, RangeType>& asBase = *this;
      asBase.interpolate(VirtualFunctionWrapper<F>(f),outDummy);
      out.resize(outDummy.size());
      for(typename std::vector<CoefficientType>::size_type i=0; i<outDummy.size(); ++i)
        out[i] = outDummy[i];
    }

  private:

    template <typename F>
    struct VirtualFunctionWrapper
      : public FunctionType
    {
    public:
      VirtualFunctionWrapper(const F &f)
        : f_(f)
      {}

      virtual ~VirtualFunctionWrapper() {}

      virtual void evaluate(const DomainType& x, RangeType& y) const
      {
        f_.evaluate(x,y);
      }

      const F &f_;
    };
  };



  // -----------------------------------------------------------------
  // Coefficients
  // -----------------------------------------------------------------

  /**
   * @brief virtual base class for local coefficients
   *
   * This class defines the interface using pure virtual methods.
   */
  class LocalCoefficientsVirtualInterface
  {
  public:

    virtual ~LocalCoefficientsVirtualInterface() {}

    //! number of coefficients
    virtual std::size_t size () const = 0;

    //! get i'th index
    const virtual LocalKey& localKey (std::size_t i) const = 0;

  };



  // -----------------------------------------------------------------
  // Finite Element
  // -----------------------------------------------------------------

  /**
   * @brief virtual base class for local finite elements with functions
   *
   * This class defines the same interface using pure virtual methods.
   * The class derives from the interface with one differentiation order lower.
   */
  template<class T>
  class LocalFiniteElementVirtualInterface
    : public virtual LocalFiniteElementVirtualInterface<typename LowerOrderLocalBasisTraits<T>::Traits >
  {
    typedef LocalFiniteElementVirtualInterface<typename LowerOrderLocalBasisTraits<T>::Traits > BaseInterface;

  public:
    typedef LocalFiniteElementTraits<
        LocalBasisVirtualInterface<T>,
        LocalCoefficientsVirtualInterface,
        LocalInterpolationVirtualInterface<
            typename T::DomainType,
            typename T::RangeType> > Traits;

    //! \copydoc LocalFiniteElementVirtualInterface::localBasis
    virtual const typename Traits::LocalBasisType& localBasis () const = 0;

    using BaseInterface::localBasis;
    using BaseInterface::localCoefficients;
    using BaseInterface::localInterpolation;
    using BaseInterface::type;

    virtual LocalFiniteElementVirtualInterface<T>* clone() const = 0;
  };


  /**
   * @brief virtual base class for local finite elements with functions
   *
   * This class defines the same interface using pure virtual methods.
   * This is the base interface with differentiation order 0.
   */
  template<class DF, int n, class D, class RF, int m, class R, class J>
  class LocalFiniteElementVirtualInterface<LocalBasisTraits<DF,n,D,RF,m,R,J,0> >
  {
    typedef LocalBasisTraits<DF,n,D,RF,m,R,J,0> T;

  public:
    typedef LocalFiniteElementTraits<
        LocalBasisVirtualInterface<T>,
        LocalCoefficientsVirtualInterface,
        LocalInterpolationVirtualInterface<
            typename T::DomainType,
            typename T::RangeType> > Traits;

    virtual ~LocalFiniteElementVirtualInterface() {}

    //! \copydoc LocalFiniteElementVirtualInterface::localBasis
    virtual const typename Traits::LocalBasisType& localBasis () const = 0;

    //! \copydoc LocalFiniteElementVirtualInterface::localCoefficients
    virtual const typename Traits::LocalCoefficientsType& localCoefficients () const = 0;

    //! \copydoc LocalFiniteElementVirtualInterface::localInterpolation
    virtual const typename Traits::LocalInterpolationType& localInterpolation () const = 0;

    //! \copydoc LocalFiniteElementVirtualInterface::size
    virtual unsigned int size () const = 0;

    //! \copydoc LocalFiniteElementVirtualInterface::type
    virtual const GeometryType type () const = 0;

    virtual LocalFiniteElementVirtualInterface<T>* clone() const = 0;
  };

}
#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/common/virtualwrappers.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_VIRTUALWRAPPERS_HH
#define DUNE_VIRTUALWRAPPERS_HH

#include <array>

#include <dune/common/function.hh>

#include <dune/localfunctions/common/localbasis.hh>
#include <dune/localfunctions/common/localkey.hh>
#include <dune/localfunctions/common/virtualinterface.hh>

namespace Dune
{

  // forward declaration needed by friend declarations
  template<class Imp>
  class LocalFiniteElementVirtualImp;

  // default clone method is the copy constructor
  template<class Imp, bool IsInterface>
  struct LocalFiniteElementCloneFactoryHelper
  {
    static Imp* clone(const Imp& imp)
    {
      return new Imp(imp);
    }
  };

  // if FE derives from virtual interface the clone method is used
  template<class Imp>
  struct LocalFiniteElementCloneFactoryHelper<Imp, true>
  {
    static Imp* clone(const Imp& imp)
    {
      return imp.clone();
    }
  };

  // factory template to clone and create an objects
  template<class Imp>
  struct LocalFiniteElementCloneFactory
  {
    typedef LocalFiniteElementVirtualInterface<typename Imp::Traits::LocalBasisType::Traits> Interface;

    static Imp* clone(const Imp& imp)
    {
      return LocalFiniteElementCloneFactoryHelper<Imp, IsBaseOf<Interface, Imp>::value>::clone(imp);
    }

    static Imp* create()
    {
      return new Imp;
    }
  };



  // -----------------------------------------------------------------
  // Basis
  // -----------------------------------------------------------------

  /**
   * @brief class for wrapping a basis using the virtual interface
   *
   * The differentiation order of the traits T might be less then
   * the one in the traits of the implementation.
   *
   * @tparam T The LocalBasisTraits class
   * @tparam Imp LocalBasisInterface implementation
   */
  template<class T , class Imp>
  class LocalBasisVirtualImp
    : public virtual LocalBasisVirtualInterface<T>,
      public LocalBasisVirtualImp<typename LowerOrderLocalBasisTraits<T>::Traits,Imp>
  {
    template<class FEImp>
    friend class LocalFiniteElementVirtualImp;

    typedef LocalBasisVirtualImp<typename LowerOrderLocalBasisTraits<T>::Traits,Imp> Base;

  protected:

    //! constructor taking an implementation of the interface
    LocalBasisVirtualImp( const Imp &imp )
      : Base(imp)
    {}

  public:
    typedef T Traits;

    using Base::size;
    using Base::order;
    using Base::evaluateFunction;
    using Base::evaluateJacobian;
    using Base::evaluate;

    //! @copydoc LocalBasisVirtualInterface::evaluate
    inline void evaluate(
      const typename std::template array<int,Traits::diffOrder>& directions,
      const typename Traits::DomainType& in,
      std::vector<typename Traits::RangeType>& out) const
    {
      // Even for double virtualization it is save to call the template method
      // since the interface provides it redirecting to the virtual method
      // of the derived class
      //
      // Unfortunately not all compiler can determine Traits::diffOrder from the
      // type of the arument directions
      impl_.template evaluate<Traits::diffOrder>(directions, in, out);
    }

  protected:
    using Base::impl_;

  };


  /**
   * @brief class for wrapping a basis using the virtual interface
   *
   * This is the base class of all wrappers. It has differentiation order 0.
   *
   * @tparam Imp LocalBasisInterface implementation
   */
  template<class DF, int n, class D, class RF, int m, class R, class J, class Imp>
  class LocalBasisVirtualImp<LocalBasisTraits<DF,n,D,RF,m,R,J,0>, Imp>
    : public virtual LocalBasisVirtualInterface<LocalBasisTraits<DF,n,D,RF,m,R,J,0> >
  {
    template<class FEImp>
    friend class LocalFiniteElementVirtualImp;

  protected:

    //! constructor taking an implementation of the interface
    LocalBasisVirtualImp( const Imp &imp )
      : impl_(imp)
    {}

  public:
    typedef LocalBasisTraits<DF,n,D,RF,m,R,J,0> Traits;

    //! @copydoc LocalBasisVirtualInterface::size
    unsigned int size () const
    {
      return impl_.size();
    }

    //! @copydoc LocalBasisVirtualInterface::order
    unsigned int order () const
    {
      return impl_.order();
    }

    //! @copydoc LocalBasisVirtualInterface::evaluateFunction
    inline void evaluateFunction (const typename Traits::DomainType& in,
                                  std::vector<typename Traits::RangeType>& out) const
    {
      impl_.evaluateFunction(in,out);
    }

    //! @copydoc LocalBasisVirtualInterface::evaluateJacobian
    inline void evaluateJacobian(
      const typename Traits::DomainType& in,
      std::vector<typename Traits::JacobianType>& out) const
    {
      impl_.evaluateJacobian(in,out);
    }

    //! @copydoc LocalBasisVirtualInterface::evaluate
    inline void evaluate(
      const typename std::template array<int,Traits::diffOrder>& directions,
      const typename Traits::DomainType& in,
      std::vector<typename Traits::RangeType>& out) const
    {
      //      impl_.template evaluate<Traits::diffOrder> (directions, in,out);
      //      impl_.template evaluate<0> (directions, in,out);
      impl_.evaluateFunction(in,out);
    }

  protected:
    const Imp& impl_;
  };



  // -----------------------------------------------------------------
  // Interpolation
  // -----------------------------------------------------------------

  /**
   * @brief class for wrapping a local interpolation
   *        using the virtual interface
   *
   * @tparam DomainType domain type of the Dune::VirtualFunction to interpolate
   * @tparam RangeType range type of the Dune::VirtualFunction to interpolate
   * \tparam Imp LocalInterpolationVirtualInterface implementation
   */
  template<class DomainType, class RangeType, class Imp>
  class LocalInterpolationVirtualImp
    : public LocalInterpolationVirtualInterface< DomainType, RangeType >
  {
    template<class FEImp>
    friend class LocalFiniteElementVirtualImp;

    typedef LocalInterpolationVirtualInterface< DomainType, RangeType > Base;

  protected:

    //! constructor taking an implementation of the Dune::LocalInterpolationVirtualInterface
    LocalInterpolationVirtualImp( const Imp &imp)
      : impl_(imp) {}

  public:

    typedef typename Base::FunctionType FunctionType;

    typedef typename Base::CoefficientType CoefficientType;

    //! \copydoc LocalInterpolationVirtualInterface::interpolate
    virtual void interpolate (const FunctionType& f, std::vector<CoefficientType>& out) const
    {
      impl_.interpolate(f,out);
    }

  protected:
    const Imp& impl_;

  };



  // -----------------------------------------------------------------
  // Coefficients
  // -----------------------------------------------------------------

  /**
   * @brief class for wrapping local coefficients
   *        using the virtual interface
   *
   * @tparam Imp LocalCoefficientsInterface implementation
   */
  template<class Imp>
  class LocalCoefficientsVirtualImp
    : public LocalCoefficientsVirtualInterface
  {
    template<class FEImp>
    friend class LocalFiniteElementVirtualImp;

  protected:

    //! constructor taking an implementation of the Dune::LocalCoefficientsVirtualInterface
    LocalCoefficientsVirtualImp( const Imp &imp )
      : impl_(imp)
    {}

  public:

    //! @copydoc LocalCoefficientsVirtualInterface::size
    std::size_t size () const
    {
      return impl_.size();
    }

    //! @copydoc LocalCoefficientsVirtualInterface::localKey
    const LocalKey& localKey (std::size_t i) const
    {
      return impl_.localKey(i);
    }

  protected:
    const Imp& impl_;

  };



  // -----------------------------------------------------------------
  // Finite Element
  // -----------------------------------------------------------------

  /**
   * @brief class for wrapping a finite element using the virtual interface
   *
   * This automatically inherits the differentiation order of the wrapped
   * finite element and implements the corresponding interface
   *
   * @tparam Imp LocalBasisInterface implementation
   */
  template<class Imp>
  class LocalFiniteElementVirtualImp
    : public virtual LocalFiniteElementVirtualInterface<typename Imp::Traits::LocalBasisType::Traits>
  {
    typedef typename Imp::Traits::LocalBasisType::Traits T;
    typedef LocalFiniteElementVirtualInterface<T> Interface;

  public:
    typedef typename Interface::Traits Traits;

    //! @copydoc constructor taking a LocalFiniteElementVirtualInterface implementation
    LocalFiniteElementVirtualImp( const Imp &imp )
      : impl_(LocalFiniteElementCloneFactory<Imp>::clone(imp)),
        localBasisImp_(impl_->localBasis()),
        localCoefficientsImp_(impl_->localCoefficients()),
        localInterpolationImp_(impl_->localInterpolation())
    {}

    //! Default constructor.  Assumes that the implementation class is default constructible as well.
    LocalFiniteElementVirtualImp()
      : impl_(LocalFiniteElementCloneFactory<Imp>::create()),
        localBasisImp_(impl_->localBasis()),
        localCoefficientsImp_(impl_->localCoefficients()),
        localInterpolationImp_(impl_->localInterpolation())
    {}

    //! Copy contructor needed for deep copy
    LocalFiniteElementVirtualImp(const LocalFiniteElementVirtualImp& other)
      : impl_(LocalFiniteElementCloneFactory<Imp>::clone(*other.impl_)),
        localBasisImp_(impl_->localBasis()),
        localCoefficientsImp_(impl_->localCoefficients()),
        localInterpolationImp_(impl_->localInterpolation())
    {}

    ~LocalFiniteElementVirtualImp()
    {
      delete impl_;
    }

    //! \copydoc LocalFiniteElementVirtualInterface::localBasis
    const typename Traits::LocalBasisType& localBasis () const
    {
      return localBasisImp_;
    }

    //! \copydoc LocalFiniteElementVirtualInterface::localCoefficients
    const typename Traits::LocalCoefficientsType& localCoefficients () const
    {
      return localCoefficientsImp_;
    }

    //! \copydoc LocalFiniteElementVirtualInterface::localInterpolation
    const typename Traits::LocalInterpolationType& localInterpolation () const
    {
      return localInterpolationImp_;
    }

    /** \brief Number of shape functions in this finite element */
    unsigned int size () const
    {
      return impl_->size();
    }

    //! \copydoc LocalFiniteElementVirtualInterface::type
    const GeometryType type () const
    {
      return impl_->type();
    }

    /** \brief clone this wrapper
     *
     * This 'virtual copy constructor' is needed if you want to copy
     * the wrapper through the virtual interface.
     */
    virtual LocalFiniteElementVirtualImp<Imp>* clone() const
    {
      return new LocalFiniteElementVirtualImp<Imp>(*this);
    }

  protected:
    const Imp* impl_;

    /** \todo This needs to automatically change to C0LocalBasisBla... to work with C0 shape functions */
    const LocalBasisVirtualImp<T, typename Imp::Traits::LocalBasisType> localBasisImp_;
    const LocalCoefficientsVirtualImp<typename Imp::Traits::LocalCoefficientsType> localCoefficientsImp_;
    const LocalInterpolationVirtualImp<typename T::DomainType,
        typename T::RangeType,
        typename Imp::Traits::LocalInterpolationType> localInterpolationImp_;
  };
}
#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/dualmortarbasis.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_DUALMORTARBASIS_HH
#define DUNE_LOCALFUNCTIONS_DUALMORTARBASIS_HH

#include <dune/localfunctions/dualmortarbasis/dualp1.hh>
#include <dune/localfunctions/dualmortarbasis/dualq1.hh>

#endif // #ifndef DUNE_LOCALFUNCTIONS_DUALMORTARBASIS_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/dualmortarbasis/CMakeLists.txt <==
add_subdirectory(dualp1)
add_subdirectory(dualq1)
add_subdirectory(test EXCLUDE_FROM_ALL)

install(FILES
  dualp1.hh
  dualq1.hh
  dualpq1factory.hh
  DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/dualmortarbasis)

# We do not want want to build the tests during make all
# but just build them on demand
add_directory_test_target(_test_target)


==> anc/xt-super/dune-localfunctions/dune/localfunctions/dualmortarbasis/Makefile.am <==
SUBDIRS = dualp1 dualq1 test

dualdir = $(includedir)/dune/localfunctions/dualmortarbasis
dual_HEADERS = dualp1.hh \
	       dualpq1factory.hh \
               dualq1.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/dualmortarbasis/dualp1.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_DUAL_P1LOCALFINITEELEMENT_HH
#define DUNE_DUAL_P1LOCALFINITEELEMENT_HH

#include <dune/geometry/type.hh>

#include <dune/localfunctions/common/localfiniteelementtraits.hh>
#include "dualp1/dualp1localbasis.hh"
#include "dualp1/dualp1localcoefficients.hh"
#include "dualp1/dualp1localinterpolation.hh"

namespace Dune
{

  /** \brief The local dual p1 finite element on simplices
      \tparam D Domain data type
      \tparam R Range data type
      \tparam dim Dimension of the simplex
   */
  template<class D, class R, int dim>
  class DualP1LocalFiniteElement
  {
  public:
    /** \todo Please doc me !
     */
    typedef LocalFiniteElementTraits<DualP1LocalBasis<D,R,dim>,DualP1LocalCoefficients<dim>,
        DualP1LocalInterpolation<dim,DualP1LocalBasis<D,R,dim> > > Traits;

    /** \todo Please doc me !
     */
    DualP1LocalFiniteElement ()
    {
      gt.makeSimplex(dim);
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalBasisType& localBasis () const
    {
      return basis;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalCoefficientsType& localCoefficients () const
    {
      return coefficients;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalInterpolationType& localInterpolation () const
    {
      return interpolation;
    }

    /** \brief Number of shape functions in this finite element */
    unsigned int size () const
    {
      return basis.size();
    }

    /** \todo Please doc me !
     */
    GeometryType type () const
    {
      return gt;
    }

    DualP1LocalFiniteElement* clone () const
    {
      return new DualP1LocalFiniteElement(*this);
    }

  private:
    DualP1LocalBasis<D,R,dim> basis;
    DualP1LocalCoefficients<dim> coefficients;
    DualP1LocalInterpolation<dim,DualP1LocalBasis<D,R,dim> > interpolation;
    GeometryType gt;
  };



}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/dualmortarbasis/dualp1/CMakeLists.txt <==
install(FILES
  dualp1localbasis.hh
  dualp1localcoefficients.hh
  dualp1localinterpolation.hh
  DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/dualmortarbasis/dualp1)


==> anc/xt-super/dune-localfunctions/dune/localfunctions/dualmortarbasis/dualp1/Makefile.am <==
dualp1dir = $(includedir)/dune/localfunctions/dualmortarbasis/dualp1

dualp1_HEADERS = dualp1localbasis.hh dualp1localcoefficients.hh dualp1localinterpolation.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/dualmortarbasis/dualp1/dualp1localbasis.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_DUAL_P1_LOCALBASIS_HH
#define DUNE_DUAL_P1_LOCALBASIS_HH

#include <dune/common/fvector.hh>
#include <dune/common/fmatrix.hh>
#include <dune/localfunctions/common/localbasis.hh>

namespace Dune
{
  /**@ingroup LocalBasisImplementation
         \brief Dual Lagrange shape functions on the simplex.

         Defines the linear dual shape functions on the simplex.

         \tparam D Type to represent the field in the domain.
         \tparam R Type to represent the field in the range.
     \tparam dim The dimension of the simplex

         \nosubgrouping
   */
  template<class D, class R, int dim>
  class DualP1LocalBasis
  {
  public:
    //! \brief export type traits for function signature
    typedef LocalBasisTraits<D,dim,Dune::FieldVector<D,dim>,R,1,Dune::FieldVector<R,1>,
        Dune::FieldMatrix<R,1,dim> > Traits;

    //! \brief number of shape functions
    unsigned int size () const
    {
      return dim+1;
    }

    //! \brief Evaluate all shape functions
    inline void evaluateFunction (const typename Traits::DomainType& in,
                                  std::vector<typename Traits::RangeType>& out) const
    {
      // evaluate P1 basis functions
      std::vector<typename Traits::RangeType> p1Values(size());

      p1Values[0] = 1.0;

      for (int i=0; i<dim; i++) {
        p1Values[0]  -= in[i];
        p1Values[i+1] = in[i];
      }

      // compute dual basis function values as a linear combination of the Lagrange values
      out.resize(size());

      for (int i=0; i<=dim; i++) {
        out[i] = (dim+1)*p1Values[i];
        for (int j=0; j<i; j++)
          out[i] -= p1Values[j];

        for (int j=i+1; j<=dim; j++)
          out[i] -= p1Values[j];
      }
    }

    //! \brief Evaluate Jacobian of all shape functions
    inline void
    evaluateJacobian (const typename Traits::DomainType& in,
                      std::vector<typename Traits::JacobianType>& out) const
    {
      // evaluate P1 jacobians
      std::vector<typename Traits::JacobianType> p1Jacs(size());

      for (int i=0; i<dim; i++)
        p1Jacs[0][0][i] = -1;

      for (int i=0; i<dim; i++)
        for (int j=0; j<dim; j++)
          p1Jacs[i+1][0][j] = (i==j);

      // compute dual basis jacobians as linear combination of the Lagrange jacobians
      out.resize(size());

      for (size_t i=0; i<=dim; i++) {
        out[i][0] = 0;
        out[i][0].axpy((dim+1),p1Jacs[i][0]);

        for (size_t j=0; j<i; j++)
          out[i][0] -= p1Jacs[j][0];

        for (int j=i+1; j<=dim; j++)
          out[i][0] -= p1Jacs[j][0];
      }
    }

    //! \brief Polynomial order of the shape functions
    unsigned int order () const
    {
      return 1;
    }
  };
}
#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/dualmortarbasis/dualp1/dualp1localcoefficients.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_DUAL_P1_LOCALCOEFFICIENTS_HH
#define DUNE_DUAL_P1_LOCALCOEFFICIENTS_HH

#include <cstddef>
#include <vector>

#include <dune/localfunctions/common/localkey.hh>

namespace Dune
{

  /** \brief Local coefficients for dual simplex P1 elements

     \nosubgrouping
     \implements Dune::LocalCoefficientsVirtualImp
   */
  template <int dim>
  class DualP1LocalCoefficients
  {
  public:
    //! \brief Standard constructor
    DualP1LocalCoefficients () : li(size())
    {
      for (std::size_t i=0; i<size(); i++)
        li[i] = LocalKey(i,dim,0);
    }

    //! number of coefficients
    std::size_t size () const
    {
      return dim+1;
    }

    //! get i'th index
    const LocalKey& localKey (std::size_t i) const
    {
      return li[i];
    }

  private:
    std::vector<LocalKey> li;
  };

}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/dualmortarbasis/dualp1/dualp1localinterpolation.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_DUAL_P1_LOCALINTERPOLATION_HH
#define DUNE_DUAL_P1_LOCALINTERPOLATION_HH

#include <vector>

namespace Dune
{
  template<int dim, class LB>
  class DualP1LocalInterpolation
  {
  public:
    //! \brief Local interpolation of a function
    template<typename F, typename C>
    void interpolate (const F& f, std::vector<C>& out) const
    {
      typename LB::Traits::RangeType y;
      typename LB::Traits::DomainType x;

      // compute P1 interpolation coefficients
      std::vector<C> p1Interpolation(dim+1);

      // vertex 0
      for (int i=0; i<dim; i++)
        x[i] = 0;
      f.evaluate(x,y); p1Interpolation[0] = y;

      // remaining vertices
      for (int i=0; i<dim; i++) {
        for (int j=0; j<dim; j++)
          x[j] = (i==j);

        f.evaluate(x,y); p1Interpolation[i+1] = y;

      }

      // compute dual coefficients from the Lagrange ones
      out.resize(dim+1);
      for (int i=0; i<dim+1; i++) {
        out[i] = 2*p1Interpolation[i]/(dim+2) ;

        for (int j=0; j<i; j++)
          out[i] += p1Interpolation[j]/(dim+2);

        for (int j=i+1; j<=dim; j++)
          out[i] += p1Interpolation[j]/(dim+2);
      }
    }

  };
}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/dualmortarbasis/dualpq1factory.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_DUAL_P1_Q1_FACTORY_HH
#define DUNE_LOCALFUNCTIONS_DUAL_P1_Q1_FACTORY_HH

#include <map>

#include <dune/localfunctions/common/virtualinterface.hh>
#include <dune/localfunctions/common/virtualwrappers.hh>

#include <dune/localfunctions/dualmortarbasis.hh>

namespace Dune {

template<class D, class R, int dim>
class DualPQ1LocalFiniteElementCache
{
protected:
  typedef Dune::DualP1LocalFiniteElement<D,R,dim> DualP1;
  typedef Dune::DualQ1LocalFiniteElement<D,R,dim> DualQ1;
  typedef typename Dune::FixedOrderLocalBasisTraits<typename DualP1::Traits::LocalBasisType::Traits,0>::Traits T;
  typedef Dune::LocalFiniteElementVirtualInterface<T> FE;
  typedef std::map<Dune::GeometryType,FE*> FEMap;

public:
  /** \brief Type of the finite elements stored in this cache */
  typedef FE FiniteElementType;

  ~DualPQ1LocalFiniteElementCache()
  {
    typename FEMap::iterator it = cache_.begin();
    typename FEMap::iterator end = cache_.end();
    for(; it!=end; ++it)
      delete it->second;
  }

  //! create finite element for given GeometryType
  static FE* create(const Dune::GeometryType& gt)
  {
    if (gt.isSimplex())
      return new Dune::LocalFiniteElementVirtualImp<DualP1>(DualP1());
    if (gt.isCube())
      return new Dune::LocalFiniteElementVirtualImp<DualQ1>(DualQ1());
    return 0;
  }

  //! Get local finite element for given GeometryType
  const FiniteElementType& get(const Dune::GeometryType& gt) const
  {
    typename FEMap::const_iterator it = cache_.find(gt);
    if (it==cache_.end())
    {
      FiniteElementType* fe = create(gt);

      if (fe==0)
        DUNE_THROW(Dune::NotImplemented,"No Dual P/Q1 like local finite element available for geometry type " << gt);

      cache_[gt] = fe;
      return *fe;
    }
    return *(it->second);
  }

protected:
  mutable FEMap cache_;
};

}  // namespace Dune

#endif   // DUNE_LOCALFUNCTIONS_DUAL_P1_Q1_FACTORY_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/dualmortarbasis/dualq1.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_DUAL_Q1_LOCALFINITEELEMENT_HH
#define DUNE_DUAL_Q1_LOCALFINITEELEMENT_HH

#include <array>

#include <dune/common/fvector.hh>
#include <dune/common/fmatrix.hh>

#include <dune/geometry/type.hh>
#include <dune/geometry/quadraturerules.hh>

#include <dune/localfunctions/common/localfiniteelementtraits.hh>
#include "dualq1/dualq1localbasis.hh"
#include "dualq1/dualq1localcoefficients.hh"
#include "dualq1/dualq1localinterpolation.hh"

namespace Dune
{

  /** \brief The local dual Q1 finite element on cubes
      \tparam D Domain data type
      \tparam R Range data type
      \tparam dim Dimension of the hypercube
   */
  template<class D, class R, int dim>
  class DualQ1LocalFiniteElement
  {
  public:
    /** \todo Please doc me !
     */
    typedef LocalFiniteElementTraits<DualQ1LocalBasis<D,R,dim>,DualQ1LocalCoefficients<dim>,
        DualQ1LocalInterpolation<dim,DualQ1LocalBasis<D,R,dim> > > Traits;

    /** \todo Please doc me !
     */
    DualQ1LocalFiniteElement ()
    {
      gt.makeCube(dim);

      // dual basis functions are linear combinations of Lagrange elements
      // compute these coefficients here because the basis and the local interpolation needs them

      const Dune::QuadratureRule<D,dim>& quad = Dune::QuadratureRules<D,dim>::rule(gt, 2*dim);

      const int size = 1 <<dim;

      // assemble mass matrix on the reference element
      Dune::FieldMatrix<R, size, size> massMat;
      massMat = 0;

      // and the integrals of the lagrange shape functions
      std::vector<Dune::FieldVector<R,1> > integral(size);
      for (int i=0; i<size; i++)
        integral[i] = 0;

      for(size_t pt=0; pt<quad.size(); pt++) {

        const Dune::FieldVector<D ,dim>& pos = quad[pt].position();
        std::vector<typename Traits::LocalBasisType::Traits::RangeType> q1Values(size);

        // evaluate q1 basis functions
        for (int i=0; i<size; i++) {

          q1Values[i] = 1;

          for (int j=0; j<dim; j++)
            // if j-th bit of i is set multiply with in[j], else with 1-in[j]
            q1Values[i] *= (i & (1<<j)) ? pos[j] :  1-pos[j];
        }

        double weight = quad[pt].weight();

        for (int k=0; k<size; k++) {
          integral[k] += q1Values[k]*weight;

          for (int l=0; l<=k; l++)
            massMat[k][l] += weight*(q1Values[k]*q1Values[l]);
        }
      }

      // make matrix symmetric
      for (int i=0; i<size-1; i++)
        for (int j=i+1; j<size; j++)
          massMat[i][j] = massMat[j][i];

      //solve for the coefficients
      std::array<Dune::FieldVector<R, size>, size> coefficients;

      for (int i=0; i<size; i++) {

        Dune::FieldVector<R, size> rhs(0);
        rhs[i] = integral[i];

        coefficients[i] = 0;
        massMat.solve(coefficients[i] ,rhs);

      }

      basis.setCoefficients(coefficients);
      interpolation.setCoefficients(coefficients);
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalBasisType& localBasis () const
    {
      return basis;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalCoefficientsType& localCoefficients () const
    {
      return coefficients;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalInterpolationType& localInterpolation () const
    {
      return interpolation;
    }

    /** \brief Number of shape functions in this finite element */
    unsigned int size () const
    {
      return basis.size();
    }

    /** \todo Please doc me !
     */
    GeometryType type () const
    {
      return gt;
    }

    DualQ1LocalFiniteElement* clone () const
    {
      return new DualQ1LocalFiniteElement(*this);
    }

  private:
    DualQ1LocalBasis<D,R,dim> basis;
    DualQ1LocalCoefficients<dim> coefficients;
    DualQ1LocalInterpolation<dim,DualQ1LocalBasis<D,R,dim> > interpolation;
    GeometryType gt;
  };
}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/dualmortarbasis/dualq1/CMakeLists.txt <==
install(FILES
  dualq1localbasis.hh
  dualq1localcoefficients.hh
  dualq1localinterpolation.hh
  DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/dualmortarbasis/dualq1)


==> anc/xt-super/dune-localfunctions/dune/localfunctions/dualmortarbasis/dualq1/Makefile.am <==
dualq1dir = $(includedir)/dune/localfunctions/dualmortarbasis/dualq1

dualq1_HEADERS = dualq1localbasis.hh dualq1localcoefficients.hh dualq1localinterpolation.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/dualmortarbasis/dualq1/dualq1localbasis.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_DUAL_Q1_LOCALBASIS_HH
#define DUNE_DUAL_Q1_LOCALBASIS_HH

#include <array>

#include <dune/common/fvector.hh>
#include <dune/common/fmatrix.hh>

#include <dune/localfunctions/common/localbasis.hh>

namespace Dune
{
  /**@ingroup LocalBasisImplementation
         \brief Dual Lagrange shape functions of order 1 on the reference cube.

         \tparam D Type to represent the field in the domain.
         \tparam R Type to represent the field in the range.
     \tparam dim Dimension of the cube

         \nosubgrouping
   */
  template<class D, class R, int dim>
  class DualQ1LocalBasis
  {
  public:
    typedef LocalBasisTraits<D,dim,Dune::FieldVector<D,dim>,R,1,Dune::FieldVector<R,1>,
        Dune::FieldMatrix<R,1,dim> > Traits;

    void setCoefficients(const std::array<Dune::FieldVector<R, (1<<dim)> ,(1<<dim)>& coefficients)
    {
      coefficients_ = coefficients;
    }

    //! \brief number of shape functions
    unsigned int size () const
    {
      return 1<<dim;
    }

    //! \brief Evaluate all shape functions
    inline void evaluateFunction (const typename Traits::DomainType& in,
                                  std::vector<typename Traits::RangeType>& out) const
    {
      // compute q1 values
      std::vector<typename Traits::RangeType> q1Values(size());

      for (size_t i=0; i<size(); i++) {

        q1Values[i] = 1;

        for (int j=0; j<dim; j++)
          // if j-th bit of i is set multiply with in[j], else with 1-in[j]
          q1Values[i] *= (i & (1<<j)) ? in[j] :  1-in[j];

      }

      // compute the dual values by using that they are linear combinations of q1 functions
      out.resize(size());
      for (size_t i=0; i<size(); i++)
        out[i] = 0;

      for (size_t i=0; i<size(); i++)
        for (size_t j=0; j<size(); j++)
          out[i] += coefficients_[i][j]*q1Values[j];


    }

    //! \brief Evaluate Jacobian of all shape functions
    inline void
    evaluateJacobian (const typename Traits::DomainType& in,             // position
                      std::vector<typename Traits::JacobianType>& out) const // return value
    {
      // compute q1 jacobians
      std::vector<typename Traits::JacobianType> q1Jacs(size());

      // Loop over all shape functions
      for (size_t i=0; i<size(); i++) {

        // Loop over all coordinate directions
        for (int j=0; j<dim; j++) {

          // Initialize: the overall expression is a product
          // if j-th bit of i is set to -1, else 1
          q1Jacs[i][0][j] = (i & (1<<j)) ? 1 : -1;

          for (int k=0; k<dim; k++) {

            if (j!=k)
              // if k-th bit of i is set multiply with in[j], else with 1-in[j]
              q1Jacs[i][0][j] *= (i & (1<<k)) ? in[k] :  1-in[k];

          }

        }

      }

      // compute the dual jacobians by using that they are linear combinations of q1 functions
      out.resize(size());
      for (size_t i=0; i<size(); i++)
        out[i] = 0;

      for (size_t i=0; i<size(); i++)
        for (size_t j=0; j<size(); j++)
          out[i].axpy(coefficients_[i][j],q1Jacs[j]);

    }

    //! \brief Polynomial order of the shape functions
    unsigned int order () const
    {
      return 1;
    }

  private:
    std::array<Dune::FieldVector<R, (1<<dim)> ,(1<<dim)> coefficients_;
  };
}
#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/dualmortarbasis/dualq1/dualq1localcoefficients.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_DUAL_Q1_LOCALCOEFFICIENTS_HH
#define DUNE_DUAL_Q1_LOCALCOEFFICIENTS_HH

#include <cstddef>
#include <iostream>
#include <vector>

#include <dune/localfunctions/common/localkey.hh>

namespace Dune
{

  /**@ingroup LocalLayoutImplementation
         \brief Layout map for dual Q1 elements

         \nosubgrouping
     \implements Dune::LocalCoefficientsVirtualImp
   */
  template <int dim>
  class DualQ1LocalCoefficients
  {
  public:
    //! \brief Standard constructor
    DualQ1LocalCoefficients () : li(1<<dim)
    {
      for (std::size_t i=0; i<(1<<dim); i++)
        li[i] = LocalKey(i,dim,0);
    }

    //! number of coefficients
    std::size_t size () const
    {
      return 1<<dim;
    }

    //! get i'th index
    const LocalKey& localKey (std::size_t i) const
    {
      return li[i];
    }

  private:
    std::vector<LocalKey> li;
  };

}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/dualmortarbasis/dualq1/dualq1localinterpolation.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_DUAL_Q1_LOCALINTERPOLATION_HH
#define DUNE_DUAL_Q1_LOCALINTERPOLATION_HH

#include <array>
#include <vector>

#include <dune/common/fvector.hh>
#include <dune/common/fmatrix.hh>

namespace Dune
{

  /** \todo Please doc me! */
  template<int dim, class LB>
  class DualQ1LocalInterpolation
  {
  public:

    void setCoefficients(const std::array<Dune::FieldVector<typename LB::Traits::RangeFieldType, (1<<dim)> ,(1<<dim)>& coefficients)
    {
      coefficients_ = coefficients;
    }


    //! \brief Local interpolation of a function
    template<typename F, typename C>
    void interpolate (const F& f, std::vector<C>& out) const
    {
      typename LB::Traits::DomainType x;
      typename LB::Traits::RangeType y;

      const int size = 1<<dim;

      // compute Q1 interpolation coefficients
      Dune::FieldVector<C,size> q1Coefficients;

      for (int i=0; i< (1<<dim); i++) {

        // Generate coordinate of the i-th corner of the reference cube
        // We could use the ReferenceElement for this as well, but it is
        // still not clear how dune-localfunctions should have access to them.
        for (int j=0; j<dim; j++)
          x[j] = (i & (1<<j)) ? 1.0 : 0.0;

        f.evaluate(x,y); q1Coefficients[i] = y;

      }

      out.resize(size);

      // solve a linear system to compute the dual coefficients
      Dune::FieldMatrix<C,size,size> mat;

      for (int i=0; i<size; i++)
        for (int j=0; j<size; j++)
          mat[i][j] = coefficients_[j][i];

      // now solve for the weights
      Dune::FieldVector<C,size> sol(0);

      mat.solve(sol,q1Coefficients);

      // write result in out vector
      for (int i=0; i<size; i++)
        out[i] = sol[i];
    }

  private:
    std::array<Dune::FieldVector<typename LB::Traits::RangeFieldType, (1<<dim)> ,(1<<dim)> coefficients_;
  };

}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/dualmortarbasis/test/CMakeLists.txt <==
set(TESTS test-biorthogonality)
add_executable(test-biorthogonality test-biorthogonality.cc)
target_link_libraries(test-biorthogonality dunegeometry dunecommon)
add_test(test-biorthogonality test-biorthogonality)

# We do not want want to build the tests during make all
# but just build them on demand
add_directory_test_target(_test_target)
add_dependencies(${_test_target} ${TESTS})


==> anc/xt-super/dune-localfunctions/dune/localfunctions/dualmortarbasis/test/Makefile.am <==
# which tests to run
TESTS = test-biorthogonality

# programs just to build when "make check" is used
check_PROGRAMS = $(TESTS)

# define the programs
test_biorthogonality_SOURCES = test-biorthogonality.cc

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/dualmortarbasis/test/test-biorthogonality.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include "config.h"

#include <algorithm>

#include <dune/common/fvector.hh>

#include <dune/geometry/quadraturerules.hh>

#include <dune/localfunctions/lagrange/p1.hh>
#include <dune/localfunctions/lagrange/q1.hh>

#include <dune/localfunctions/dualmortarbasis/dualp1.hh>
#include <dune/localfunctions/dualmortarbasis/dualq1.hh>

double TOL = 1e-9;

// \brief Test if dual and Lagrange functions are bi-orthogonal, i.e. \integral dual_i * lagrange_j = \delta_ij \integral lagrange_j
template<class DualLfe,class LagrangeLfe>
bool testBiorthogonality(const DualLfe& dualLfe, const LagrangeLfe& lagrangeLfe)
{
  const int dim = DualLfe::Traits::LocalBasisType::Traits::dimDomain;
  const Dune::QuadratureRule<double,dim>& quad = Dune::QuadratureRules<double,dim>::rule(dualLfe.type(),dualLfe.localBasis().order() + lagrangeLfe.localBasis().order());

  const unsigned int numLagBasFct = lagrangeLfe.localBasis().size();
  const unsigned int numDualBasFct = dualLfe.localBasis().size();

  // save the integrals of all mixed combinations in mixedMassMat[numLagBasFct][numDualBasFct]
  std::vector<std::vector<double> > mixedMassMat(numLagBasFct);
  for (unsigned int i = 0; i < numLagBasFct; i++)
    mixedMassMat[i].resize(numDualBasFct);

  // integrate all lagrange basis functions
  std::vector<double> integralLagrange(numLagBasFct);

  for (unsigned int k=0; k<numLagBasFct; k++)
    std::fill(mixedMassMat[k].begin(), mixedMassMat[k].end(), 0.0);

  std::fill(integralLagrange.begin(), integralLagrange.end(), 0.0);

  for(size_t i=0; i<quad.size(); i++) {
    const Dune::FieldVector<double,dim>& pos = quad[i].position();
    std::vector<typename DualLfe::Traits::LocalBasisType::Traits::RangeType> dualValues(dualLfe.localBasis().size());
    std::vector<typename LagrangeLfe::Traits::LocalBasisType::Traits::RangeType> lagrangeValues(lagrangeLfe.localBasis().size());

    // evaluate basis functions
    dualLfe.localBasis().evaluateFunction(pos,dualValues);
    lagrangeLfe.localBasis().evaluateFunction(pos,lagrangeValues);

    // check if the values sum up to one
    double unity = 0;
    for (unsigned int l=0; l<numDualBasFct; l++)
      unity += dualValues[l];
    if (fabs(unity -1) > TOL)
      std::cout<<"Dual basis functions don't sum up to 1\n";

    double weight = quad[i].weight();

    for (unsigned int k=0; k<numLagBasFct; k++) {

      integralLagrange[k] += lagrangeValues[k]*weight;

      for (unsigned int l=0; l<numDualBasFct; l++)
        mixedMassMat[k][l] += weight*(lagrangeValues[k]*dualValues[l]);

    }
  }
  bool biorthog = true;
  // check if diagonal of mixedMassMat equals the lagrange integral and the off-diagonals are zero
  for (unsigned int k=0; k<numLagBasFct; k++)
    for (unsigned int l=0; l<numLagBasFct; l++)
      if(std::fabs(mixedMassMat[k][l] - (k==l)*(integralLagrange[k])) > TOL) {
        std::cout<<"Dual basis function "<<l<<" and Lagrange basis function "<<k
                 <<" are note bi-orthogonal. The values differs by "
                 <<std::fabs(mixedMassMat[k][l]-(k==l)*integralLagrange[k])<<std::endl;
        biorthog = false;
      }

  return biorthog;
}


int main(int argc, char** argv) try
{
  bool success = true;
  Dune::DualP1LocalFiniteElement<double,double,1> dualP1lfem1D;
  Dune::P1LocalFiniteElement<double,double,1> p1lfem1D;
  success = testBiorthogonality(dualP1lfem1D,p1lfem1D) and success;

  Dune::DualP1LocalFiniteElement<double,double,2> dualP1lfem2D;
  Dune::P1LocalFiniteElement<double,double,2> p1lfem2D;
  success = testBiorthogonality(dualP1lfem2D,p1lfem2D) and success;

  Dune::DualP1LocalFiniteElement<double,double,3> dualP1lfem3D;
  Dune::P1LocalFiniteElement<double,double,3> p1lfem3D;
  success = testBiorthogonality(dualP1lfem3D,p1lfem3D) and success;

  Dune::DualQ1LocalFiniteElement<double,double,1> dualQ1lfem1D;
  Dune::Q1LocalFiniteElement<double,double,1> q1lfem1D;
  success = testBiorthogonality(dualQ1lfem1D,q1lfem1D) and success;

  Dune::DualQ1LocalFiniteElement<double,double,2> dualQ1lfem2D;
  Dune::Q1LocalFiniteElement<double,double,2> q1lfem2D;
  success = testBiorthogonality(dualQ1lfem2D,q1lfem2D) and success;

  Dune::DualQ1LocalFiniteElement<double,double,3> dualQ1lfem3D;
  Dune::Q1LocalFiniteElement<double,double,3> q1lfem3D;
  success = testBiorthogonality(dualQ1lfem3D,q1lfem3D) and success;

  return success ? 0 : 1;
}
catch(Dune::Exception e)
{
  std::cout<<e<<std::endl;
  return 1;
}


==> anc/xt-super/dune-localfunctions/dune/localfunctions/hierarchical/CMakeLists.txt <==
set(hierarchicaldir  ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/hierarchical)
set(hierarchical_HEADERS  hierarchicalp2.hh hierarchicalp2withelementbubble.hh hierarchicalprismp2.hh)

set(SUBDIRS  hierarchicalp2 hierarchicalprismp2 hierarchicalp2withelementbubble)

# include not needed for CMake
# include $(top_srcdir)/am/global-rules

install(FILES ${hierarchical_HEADERS} DESTINATION ${hierarchicaldir})
foreach(i ${SUBDIRS})
  if(${i} STREQUAL "test")
    set(opt "EXCLUDE_FROM_ALL")
  endif(${i} STREQUAL "test")
  add_subdirectory(${i} ${opt})
  unset(opt)
endforeach(i ${SUBDIRS})


==> anc/xt-super/dune-localfunctions/dune/localfunctions/hierarchical/Makefile.am <==
hierarchicaldir = $(includedir)/dune/localfunctions/hierarchical
hierarchical_HEADERS = hierarchicalp2.hh hierarchicalp2withelementbubble.hh hierarchicalprismp2.hh

SUBDIRS = hierarchicalp2 hierarchicalprismp2 hierarchicalp2withelementbubble

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/hierarchical/hierarchicalp2.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_HIERARCHICAL_P2_LOCALFINITEELEMENT_HH
#define DUNE_HIERARCHICAL_P2_LOCALFINITEELEMENT_HH

#include <dune/geometry/type.hh>

#include <dune/localfunctions/common/localfiniteelementtraits.hh>
#include <dune/localfunctions/lagrange/pk.hh>

#include "hierarchicalp2/hierarchicalsimplexp2localbasis.hh"
#include "hierarchicalp2/hierarchicalsimplexp2localinterpolation.hh"

namespace Dune
{

  /** \todo Please doc me !
   */
  template<class D, class R, int dim>
  class HierarchicalP2LocalFiniteElement
  {

    static_assert(1 <= dim && dim <= 3,
                  "HierarchicalP2LocalFiniteElement only implemented for dim==1, 2, 3.");

  public:
    /** \todo Please doc me !
     */
    typedef LocalFiniteElementTraits<
        HierarchicalSimplexP2LocalBasis<D,R,dim>,
        typename PkLocalFiniteElement<D,R,dim,2>::Traits::LocalCoefficientsType,
        HierarchicalSimplexP2LocalInterpolation<HierarchicalSimplexP2LocalBasis<D,R,dim> > > Traits;

    /** \todo Please doc me !
     */
    HierarchicalP2LocalFiniteElement ()
    {
      gt.makeSimplex(dim);
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalBasisType& localBasis () const
    {
      return basis;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalCoefficientsType& localCoefficients () const
    {
      return coefficients;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalInterpolationType& localInterpolation () const
    {
      return interpolation;
    }

    /** \brief Number of shape functions in this finite element */
    unsigned int size () const
    {
      return basis.size();
    }

    /** \todo Please doc me !
     */
    GeometryType type () const
    {
      return gt;
    }

    HierarchicalP2LocalFiniteElement* clone () const
    {
      return new HierarchicalP2LocalFiniteElement(*this);
    }

  private:
    HierarchicalSimplexP2LocalBasis<D,R,dim> basis;

    typename Traits::LocalCoefficientsType coefficients;

    HierarchicalSimplexP2LocalInterpolation<HierarchicalSimplexP2LocalBasis<D,R,dim> > interpolation;
    GeometryType gt;
  };

}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/hierarchical/hierarchicalp2/CMakeLists.txt <==
set(hierarchicalp2dir  ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/hierarchical/hierarchicalp2)

set(hierarchicalp2_HEADERS  hierarchicalsimplexp2localbasis.hh hierarchicalsimplexp2localinterpolation.hh)

# include not needed for CMake
# include $(top_srcdir)/am/global-rules

install(FILES ${hierarchicalp2_HEADERS} DESTINATION ${hierarchicalp2dir})


==> anc/xt-super/dune-localfunctions/dune/localfunctions/hierarchical/hierarchicalp2/Makefile.am <==
hierarchicalp2dir = $(includedir)/dune/localfunctions/hierarchical/hierarchicalp2

hierarchicalp2_HEADERS = hierarchicalsimplexp2localbasis.hh hierarchicalsimplexp2localinterpolation.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/hierarchical/hierarchicalp2/hierarchicalsimplexp2localbasis.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_HIERARCHICAL_SIMPLEX_P2_LOCALBASIS_HH
#define DUNE_HIERARCHICAL_SIMPLEX_P2_LOCALBASIS_HH

/** \file
    \brief Hierarchical p2 shape functions for the simplex
 */

#include <dune/common/fvector.hh>
#include <dune/common/fmatrix.hh>

#include <dune/localfunctions/common/localbasis.hh>

namespace Dune
{
  template<class D, class R, int dim>
  class HierarchicalSimplexP2LocalBasis
  {
  public:
    HierarchicalSimplexP2LocalBasis()
    {
      DUNE_THROW(Dune::NotImplemented,"HierarchicalSimplexP2LocalBasis not implemented for dim > 3.");
    }
  };

  /**@ingroup LocalBasisImplementation
     \brief Hierarchical P2 basis in 1d.

     The shape functions are associated to the following points:

     - \f$ f_0 \f$ ~ (0.0)   // linear function
     - \f$ f_1 \f$ ~ (1.0)   // linear function
     - \f$ f_2 \f$ ~ (0.5)   // quadratic bubble

     \tparam D Type to represent the field in the domain.
     \tparam R Type to represent the field in the range.

     \nosubgrouping
   */
  template<class D, class R>
  class HierarchicalSimplexP2LocalBasis<D,R,1>
  {
  public:
    //! \brief export type traits for function signature
    typedef LocalBasisTraits<D,1,Dune::FieldVector<D,1>,R,1,Dune::FieldVector<R,1>,
        Dune::FieldMatrix<R,1,1> > Traits;

    //! \brief number of shape functions
    unsigned int size () const
    {
      return 3;
    }

    //! \brief Evaluate all shape functions
    inline void evaluateFunction (const typename Traits::DomainType& in,
                                  std::vector<typename Traits::RangeType>& out) const
    {
      out.resize(3);

      out[0] = 1-in[0];
      out[1] = 1-4*(in[0]-0.5)*(in[0]-0.5);
      out[2] = in[0];
    }

    //! \brief Evaluate Jacobian of all shape functions
    inline void
    evaluateJacobian (const typename Traits::DomainType& in,         // position
                      std::vector<typename Traits::JacobianType>& out) const      // return value
    {
      out.resize(3);

      out[0][0][0] = -1;
      out[1][0][0] = 4-8*in[0];
      out[2][0][0] =  1;
    }

    /** \brief Polynomial order of the shape functions  (2, in this case)
     */
    unsigned int order () const
    {
      return 2;
    }

  };

  /**@ingroup LocalBasisImplementation
     \brief Hierarchical P2 basis in 2d.

     The shape functions are associated to the following points:

     The functions are associated to points by:

     - \f$ f_0 \f$ ~ (0.0, 0.0)
     - \f$ f_1 \f$ ~ (0.5, 0.0)
     - \f$ f_2 \f$ ~ (1.0, 0.0)
     - \f$ f_3 \f$ ~ (0.0, 0.5)
     - \f$ f_4 \f$ ~ (0.5, 0.5)
     - \f$ f_5 \f$ ~ (0.0, 1.0)

     \tparam D Type to represent the field in the domain.
     \tparam R Type to represent the field in the range.

     \nosubgrouping
   */
  template<class D, class R>
  class HierarchicalSimplexP2LocalBasis<D,R,2>
  {
  public:
    //! \brief export type traits for function signature
    typedef LocalBasisTraits<D,2,Dune::FieldVector<D,2>,R,1,Dune::FieldVector<R,1>,
        Dune::FieldMatrix<R,1,2> > Traits;

    //! \brief number of shape functions
    unsigned int size () const
    {
      return 6;
    }

    //! \brief Evaluate all shape functions
    inline void evaluateFunction (const typename Traits::DomainType& in,
                                  std::vector<typename Traits::RangeType>& out) const
    {
      out.resize(6);

      out[0] = 1 - in[0] - in[1];
      out[1] = 4*in[0]*(1-in[0]-in[1]);
      out[2] = in[0];
      out[3] = 4*in[1]*(1-in[0]-in[1]);
      out[4] = 4*in[0]*in[1];
      out[5] = in[1];

    }

    //! \brief Evaluate Jacobian of all shape functions
    inline void
    evaluateJacobian (const typename Traits::DomainType& in,         // position
                      std::vector<typename Traits::JacobianType>& out) const      // return value
    {
      out.resize(6);

      out[0][0][0] = -1;                    out[0][0][1] = -1;
      out[1][0][0] =  4-8*in[0]-4*in[1];    out[1][0][1] = -4*in[0];
      out[2][0][0] =  1;                    out[2][0][1] =  0;
      out[3][0][0] = -4*in[1];              out[3][0][1] =  4-4*in[0]-8*in[1];
      out[4][0][0] =  4*in[1];              out[4][0][1] =  4*in[0];
      out[5][0][0] =  0;                    out[5][0][1] =  1;
    }

    /** \brief Polynomial order of the shape functions  (2 in this case)
     */
    unsigned int order () const
    {
      return 2;
    }

  };

  /**@ingroup LocalBasisImplementation
     \brief Hierarchical P2 basis in 3d.

     The shape functions are associated to the following points:

     The functions are associated to points by:

     - \f$ f_0 \f$ ~ (0.0, 0.0, 0.0)
     - \f$ f_1 \f$ ~ (0.5, 0.0, 0.0)
     - \f$ f_2 \f$ ~ (1.0, 0.0, 0.0)
     - \f$ f_3 \f$ ~ (0.0, 0.5, 0.0)
     - \f$ f_4 \f$ ~ (0.5, 0.5, 0.0)
     - \f$ f_5 \f$ ~ (0.0, 1.0, 0.0)
     - \f$ f_6 \f$ ~ (0.0, 0.0, 0.5)
     - \f$ f_7 \f$ ~ (0.5, 0.0, 0.5)
     - \f$ f_8 \f$ ~ (0.0, 0.5, 0.5)
     - \f$ f_9 \f$ ~ (0.0, 0.0, 1.0)

     \tparam D Type to represent the field in the domain.
     \tparam R Type to represent the field in the range.

     \nosubgrouping
   */
  template<class D, class R>
  class HierarchicalSimplexP2LocalBasis<D,R,3>
  {
  public:
    //! \brief export type traits for function signature
    typedef LocalBasisTraits<D,3,Dune::FieldVector<D,3>,R,1,Dune::FieldVector<R,1>,
        Dune::FieldMatrix<R,1,3> > Traits;

    //! \brief number of shape functions
    unsigned int size () const
    {
      return 10;
    }

    //! \brief Evaluate all shape functions
    void evaluateFunction (const typename Traits::DomainType& in,
                           std::vector<typename Traits::RangeType>& out) const
    {
      out.resize(10);

      out[0] = 1 - in[0] - in[1] - in[2];
      out[1] = 4 * in[0] * (1 - in[0] - in[1] - in[2]);
      out[2] = in[0];
      out[3] = 4 * in[1] * (1 - in[0] - in[1] - in[2]);
      out[4] = 4 * in[0] * in[1];
      out[5] = in[1];
      out[6] = 4 * in[2] * (1 - in[0] - in[1] - in[2]);
      out[7] = 4 * in[0] * in[2];
      out[8] = 4 * in[1] * in[2];
      out[9] = in[2];
    }

    //! \brief Evaluate Jacobian of all shape functions
    void evaluateJacobian (const typename Traits::DomainType& in,         // position
                           std::vector<typename Traits::JacobianType>& out) const      // return value
    {
      out.resize(10);

      out[0][0][0] = -1;                           out[0][0][1] = -1;                            out[0][0][2] = -1;
      out[1][0][0] =  4-8*in[0]-4*in[1]-4*in[2];   out[1][0][1] = -4*in[0];                      out[1][0][2] = -4*in[0];
      out[2][0][0] =  1;                           out[2][0][1] =  0;                            out[2][0][2] =  0;
      out[3][0][0] = -4*in[1];                     out[3][0][1] =  4-4*in[0]-8*in[1]-4*in[2];    out[3][0][2] = -4*in[1];
      out[4][0][0] =  4*in[1];                     out[4][0][1] =  4*in[0];                      out[4][0][2] =  0;
      out[5][0][0] =  0;                           out[5][0][1] =  1;                            out[5][0][2] =  0;
      out[6][0][0] = -4*in[2];                     out[6][0][1] = -4*in[2];                      out[6][0][2] =  4-4*in[0]-4*in[1]-8*in[2];
      out[7][0][0] =  4*in[2];                     out[7][0][1] =  0;                            out[7][0][2] =  4*in[0];
      out[8][0][0] =  0;                           out[8][0][1] =  4*in[2];                      out[8][0][2] =  4*in[1];
      out[9][0][0] =  0;                           out[9][0][1] =  0;                            out[9][0][2] =  1;
    }


    /** \brief Polynomial order of the shape functions (2 in this case)
     */
    unsigned int order () const
    {
      return 2;
    }

  };
}
#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/hierarchical/hierarchicalp2/hierarchicalsimplexp2localinterpolation.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_HIERARCHICAL_SIMPLEX_P2_LOCALINTERPOLATION_HH
#define DUNE_HIERARCHICAL_SIMPLEX_P2_LOCALINTERPOLATION_HH

#include <vector>

namespace Dune
{
  /**
     \tparam LB The LocalBasis implementation
   */
  template<class LB>
  class HierarchicalSimplexP2LocalInterpolation
  {
  public:

    template<typename F, typename C>
    void interpolate (const F& f, std::vector<C>& out) const
    {
      typename LB::Traits::DomainType x;
      typename LB::Traits::RangeType y;

      static_assert(LB::Traits::dimDomain <= 3,
                    "LocalInterpolation for HierarchicalSimplexP2 finite elements"
                    " is only implemented for dimDomain <=3!");

      switch ( int(LB::Traits::dimDomain))  {

      case 1 :

        out.resize(3);

        // First: the two vertex dofs
        x[0] = 0.0;   f.evaluate(x, y);    out[0] = y;
        x[0] = 1.0;   f.evaluate(x, y);    out[2] = y;

        // Then: the edge dof
        x[0] = 0.5;   f.evaluate(x, y);
        out[1] = y - 0.5*(out[0] + out[2]);

        break;


      case 2 :

        out.resize(6);

        // First: the three vertex dofs
        x[0] = 0.0;    x[1] = 0.0;      f.evaluate(x, y);    out[0] = y;
        x[0] = 1.0;    x[1] = 0.0;      f.evaluate(x, y);    out[2] = y;
        x[0] = 0.0;    x[1] = 1.0;      f.evaluate(x, y);    out[5] = y;

        // Then: the three edge dofs
        x[0] = 0.5;    x[1] = 0.0;      f.evaluate(x, y);
        out[1] = y - 0.5*(out[0] + out[2]);

        x[0] = 0.0;    x[1] = 0.5;      f.evaluate(x, y);
        out[3] = y - 0.5*(out[0] + out[5]);

        x[0] = 0.5;    x[1] = 0.5;      f.evaluate(x, y);
        out[4] = y - 0.5*(out[2] + out[5]);

        break;

      case 3 :

        out.resize(10);

        // First: the four vertex dofs
        x[0] = 0.0;    x[1] = 0.0;     x[2] = 0.0;    f.evaluate(x, y);    out[0] = y;
        x[0] = 1.0;    x[1] = 0.0;     x[2] = 0.0;    f.evaluate(x, y);    out[2] = y;
        x[0] = 0.0;    x[1] = 1.0;     x[2] = 0.0;    f.evaluate(x, y);    out[5] = y;
        x[0] = 0.0;    x[1] = 0.0;     x[2] = 1.0;    f.evaluate(x, y);    out[9] = y;

        // Then: the six edge dofs
        x[0] = 0.5;    x[1] = 0.0;     x[2] = 0.0;    f.evaluate(x, y);
        out[1] = y - 0.5*(out[0] + out[2]);

        x[0] = 0.0;    x[1] = 0.5;     x[2] = 0.0;    f.evaluate(x, y);
        out[3] = y - 0.5*(out[0] + out[5]);

        x[0] = 0.5;    x[1] = 0.5;     x[2] = 0.0;    f.evaluate(x, y);
        out[4] = y - 0.5*(out[2] + out[5]);

        x[0] = 0.0;    x[1] = 0.0;     x[2] = 0.5;    f.evaluate(x, y);
        out[6] = y - 0.5*(out[0] + out[9]);

        x[0] = 0.5;    x[1] = 0.0;     x[2] = 0.5;    f.evaluate(x, y);
        out[7] = y - 0.5*(out[2] + out[9]);

        x[0] = 0.0;    x[1] = 0.5;     x[2] = 0.5;    f.evaluate(x, y);
        out[8] = y - 0.5*(out[5] + out[9]);

        break;

      }
    }

  };
}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/hierarchical/hierarchicalp2withelementbubble.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_HIERARCHICAL_P2_WITH_ELEMENTBUBBLE_LOCALFINITEELEMENT_HH
#define DUNE_HIERARCHICAL_P2_WITH_ELEMENTBUBBLE_LOCALFINITEELEMENT_HH

#include <dune/geometry/type.hh>

#include <dune/localfunctions/common/localfiniteelementtraits.hh>
#include <dune/localfunctions/hierarchical/hierarchicalp2withelementbubble/hierarchicalsimplexp2withelementbubble.hh>


namespace Dune
{

  /** \todo Please doc me !
   */
  template<class D, class R, int dim>
  class HierarchicalP2WithElementBubbleLocalFiniteElement
  {

    static_assert(dim==2, "HierarchicalP2WithElementBubbleLocalFiniteElement only implemented for dim==2.");

  public:
    /** \todo Please doc me !
     */
    typedef LocalFiniteElementTraits<HierarchicalSimplexP2WithElementBubbleLocalBasis<D,R,dim>,
        HierarchicalSimplexP2WithElementBubbleLocalCoefficients<dim>,
        HierarchicalSimplexP2WithElementBubbleLocalInterpolation<HierarchicalSimplexP2WithElementBubbleLocalBasis<D,R,dim> > > Traits;

    /** \todo Please doc me !
     */
    HierarchicalP2WithElementBubbleLocalFiniteElement ()
    {
      gt_.makeTriangle();
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalBasisType& localBasis () const
    {
      return basis_;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalCoefficientsType& localCoefficients () const
    {
      return coefficients_;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalInterpolationType& localInterpolation () const
    {
      return interpolation_;
    }

    /** \brief Number of shape functions in this finite element */
    unsigned int size () const
    {
      return basis_.size();
    }

    /** \todo Please doc me !
     */
    GeometryType type () const
    {
      return gt_;
    }

    HierarchicalP2WithElementBubbleLocalFiniteElement* clone () const
    {
      return new HierarchicalP2WithElementBubbleLocalFiniteElement(*this);
    }

  private:
    HierarchicalSimplexP2WithElementBubbleLocalBasis<D,R,dim> basis_;

    HierarchicalSimplexP2WithElementBubbleLocalCoefficients<dim> coefficients_;

    HierarchicalSimplexP2WithElementBubbleLocalInterpolation<HierarchicalSimplexP2WithElementBubbleLocalBasis<D,R,dim> > interpolation_;

    GeometryType gt_;
  };

}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/hierarchical/hierarchicalp2withelementbubble/CMakeLists.txt <==
set(hierarchicalp2withelementbubbledir  ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/hierarchical/hierarchicalp2withelementbubble)

set(hierarchicalp2withelementbubble_HEADERS  hierarchicalsimplexp2withelementbubble.hh)

# include not needed for CMake
# include $(top_srcdir)/am/global-rules

install(FILES ${hierarchicalp2withelementbubble_HEADERS} DESTINATION ${hierarchicalp2withelementbubbledir})


==> anc/xt-super/dune-localfunctions/dune/localfunctions/hierarchical/hierarchicalp2withelementbubble/Makefile.am <==
hierarchicalp2withelementbubbledir = $(includedir)/dune/localfunctions/hierarchical/hierarchicalp2withelementbubble

hierarchicalp2withelementbubble_HEADERS = hierarchicalsimplexp2withelementbubble.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/hierarchical/hierarchicalp2withelementbubble/hierarchicalsimplexp2withelementbubble.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_HIERARCHICAL_SIMPLEX_P2_WITH_ELEMENT_BUBBLE_LOCALBASIS_HH
#define DUNE_HIERARCHICAL_SIMPLEX_P2_WITH_ELEMENT_BUBBLE_LOCALBASIS_HH

/** \file
    \brief Hierarchical p2 shape functions for the simplex
 */

#include <vector>
#include <dune/common/fvector.hh>
#include <dune/common/fmatrix.hh>

#include <dune/localfunctions/common/localbasis.hh>
#include <dune/localfunctions/common/localkey.hh>

namespace Dune
{
  template<class D, class R, int dim>
  class HierarchicalSimplexP2WithElementBubbleLocalBasis
  {
  public:
    HierarchicalSimplexP2WithElementBubbleLocalBasis()
    {
      DUNE_THROW(Dune::NotImplemented,"HierarchicalSimplexP2LocalBasis not implemented for dim > 3.");
    }
  };

  /**@ingroup LocalBasisImplementation
     \brief Hierarchical P2 basis in 1d.

     The shape functions are associated to the following points:

     f_0 ~ (0.0)   // linear function
     f_1 ~ (1.0)   // linear function
     f_2 ~ (0.5)   // quadratic bubble

     \tparam D Type to represent the field in the domain.
     \tparam R Type to represent the field in the range.

     \nosubgrouping
   */
  template<class D, class R>
  class HierarchicalSimplexP2WithElementBubbleLocalBasis<D,R,1>
  {
  public:
    //! \brief export type traits for function signature
    typedef LocalBasisTraits<D,1,Dune::FieldVector<D,1>,R,1,Dune::FieldVector<R,1>,
        Dune::FieldMatrix<R,1,1> > Traits;

    //! \brief number of shape functions
    unsigned int size () const
    {
      return 3;
    }

    //! \brief Evaluate all shape functions
    inline void evaluateFunction (const typename Traits::DomainType& in,
                                  std::vector<typename Traits::RangeType>& out) const
    {
      out.resize(3);

      out[0] = 1-in[0];
      out[1] = in[0];
      out[2] = 1-4*(in[0]-0.5)*(in[0]-0.5);
    }

    //! \brief Evaluate Jacobian of all shape functions
    inline void
    evaluateJacobian (const typename Traits::DomainType& in,         // position
                      std::vector<typename Traits::JacobianType>& out) const      // return value
    {
      out.resize(3);

      out[0][0][0] = -1;
      out[1][0][0] =  1;
      out[2][0][0] = 4-8*in[0];
    }

    /** \brief Polynomial order of the shape functions  (2, in this case)
     */
    unsigned int order () const
    {
      return 2;
    }

  };

  /**@ingroup LocalBasisImplementation
     \brief Hierarchical P2 basis in 1d.

     The shape functions are associated to the following points:

     The functions are associated to points by:

     f_0 ~ (0.0, 0.0)
     f_1 ~ (0.5, 0.0)
     f_2 ~ (1.0, 0.0)
     f_3 ~ (0.0, 0.5)
     f_4 ~ (0.5, 0.5)
     f_5 ~ (0.0, 1.0)
     f_6 ~ (1/3, 1/3)

     \tparam D Type to represent the field in the domain.
     \tparam R Type to represent the field in the range.

     \nosubgrouping
   */
  template<class D, class R>
  class HierarchicalSimplexP2WithElementBubbleLocalBasis<D,R,2>
  {
  public:
    //! \brief export type traits for function signature
    typedef LocalBasisTraits<D,2,Dune::FieldVector<D,2>,R,1,Dune::FieldVector<R,1>,
        Dune::FieldMatrix<R,1,2> > Traits;

    //! \brief number of shape functions
    unsigned int size () const
    {
      return 7;
    }

    //! \brief Evaluate all shape functions
    inline void evaluateFunction (const typename Traits::DomainType& in,
                                  std::vector<typename Traits::RangeType>& out) const
    {
      out.resize(7);

      out[0] = 1 - in[0] - in[1];
      out[1] = 4*in[0]*(1-in[0]-in[1]);
      out[2] = in[0];
      out[3] = 4*in[1]*(1-in[0]-in[1]);
      out[4] = 4*in[0]*in[1];
      out[5] = in[1];
      out[6] = 27*in[0]*in[1]*(1-in[0]-in[1]);

    }

    //! \brief Evaluate Jacobian of all shape functions
    inline void
    evaluateJacobian (const typename Traits::DomainType& in,         // position
                      std::vector<typename Traits::JacobianType>& out) const      // return value
    {
      out.resize(7);

      out[0][0][0] = -1;                    out[0][0][1] = -1;
      out[1][0][0] =  4-8*in[0]-4*in[1];    out[1][0][1] = -4*in[0];
      out[2][0][0] =  1;                    out[2][0][1] =  0;
      out[3][0][0] = -4*in[1];              out[3][0][1] =  4-4*in[0]-8*in[1];
      out[4][0][0] =  4*in[1];              out[4][0][1] =  4*in[0];
      out[5][0][0] =  0;                    out[5][0][1] =  1;

      // Cubic bubble
      out[6][0][0] = 27 * in[1] * (1 - 2*in[0] - in[1]);
      out[6][0][1] = 27 * in[0] * (1 - 2*in[1] - in[0]);

    }

    /** \brief Polynomial order of the shape functions  (3 in this case)
     */
    unsigned int order () const
    {
      return 3;
    }

  };

  /**@ingroup LocalBasisImplementation
     \brief Hierarchical P2 basis in 1d.

     The shape functions are associated to the following points:

     The functions are associated to points by:

     f_0 ~ (0.0, 0.0, 0.0)
     f_1 ~ (0.5, 0.0, 0.0)
     f_2 ~ (1.0, 0.0, 0.0)
     f_3 ~ (0.0, 0.5, 0.0)
     f_4 ~ (0.5, 0.5, 0.0)
     f_5 ~ (0.0, 1.0, 0.0)
     f_6 ~ (0.0, 0.0, 0.5)
     f_7 ~ (0.5, 0.0, 0.5)
     f_8 ~ (0.0, 0.5, 0.5)
     f_9 ~ (0.0, 0.0, 1.0)
     f_10 ~ (1/3, 1/3, 1/3)

     \tparam D Type to represent the field in the domain.
     \tparam R Type to represent the field in the range.

     \nosubgrouping
   */
  template<class D, class R>
  class HierarchicalSimplexP2WithElementBubbleLocalBasis<D,R,3>
  {
  public:
    //! \brief export type traits for function signature
    typedef LocalBasisTraits<D,3,Dune::FieldVector<D,3>,R,1,Dune::FieldVector<R,1>,
        Dune::FieldMatrix<R,1,3> > Traits;

    //! \brief number of shape functions
    unsigned int size () const
    {
      return 11;
    }

    //! \brief Evaluate all shape functions
    void evaluateFunction (const typename Traits::DomainType& in,
                           std::vector<typename Traits::RangeType>& out) const
    {
      out.resize(10);

      out[0] = 1 - in[0] - in[1] - in[2];
      out[1] = 4 * in[0] * (1 - in[0] - in[1] - in[2]);
      out[2] = in[0];
      out[3] = 4 * in[1] * (1 - in[0] - in[1] - in[2]);
      out[4] = 4 * in[0] * in[1];
      out[5] = in[1];
      out[6] = 4 * in[2] * (1 - in[0] - in[1] - in[2]);
      out[7] = 4 * in[0] * in[2];
      out[8] = 4 * in[1] * in[2];
      out[9] = in[2];

      // quartic element bubble
      out[10] = 81*in[0]*in[1]*in[2]*(1-in[0]-in[1]-in[2]);
    }

    //! \brief Evaluate Jacobian of all shape functions
    void evaluateJacobian (const typename Traits::DomainType& in,         // position
                           std::vector<typename Traits::JacobianType>& out) const      // return value
    {
      out.resize(10);

      out[0][0][0] = -1;                           out[0][0][1] = -1;                            out[0][0][2] = -1;
      out[1][0][0] =  4-8*in[0]-4*in[1]-4*in[2];   out[1][0][1] = -4*in[0];                      out[1][0][2] = -4*in[0];
      out[2][0][0] =  1;                           out[2][0][1] =  0;                            out[2][0][2] =  0;
      out[3][0][0] = -4*in[1];                     out[3][0][1] =  4-4*in[0]-8*in[1]-4*in[2];    out[3][0][2] = -4*in[1];
      out[4][0][0] =  4*in[1];                     out[4][0][1] =  4*in[0];                      out[4][0][2] =  0;
      out[5][0][0] =  0;                           out[5][0][1] =  1;                            out[5][0][2] =  0;
      out[6][0][0] = -4*in[2];                     out[6][0][1] = -4*in[2];                      out[6][0][2] =  4-4*in[0]-4*in[1]-8*in[2];
      out[7][0][0] =  4*in[2];                     out[7][0][1] =  0;                            out[7][0][2] =  4*in[0];
      out[8][0][0] =  0;                           out[8][0][1] =  4*in[2];                      out[8][0][2] =  4*in[1];
      out[9][0][0] =  0;                           out[9][0][1] =  0;                            out[9][0][2] =  1;

      out[10][0][0] = 81 * in[1] * in[2] * (1 - 2*in[0] -   in[1] -   in[2]);
      out[10][0][1] = 81 * in[0] * in[2] * (1 -   in[0] - 2*in[1] -   in[2]);
      out[10][0][2] = 81 * in[0] * in[1] * (1 -   in[0] -   in[1] - 2*in[2]);
    }


    /** \brief Polynomial order of the shape functions (4 in this case)
     */
    unsigned int order () const
    {
      return 4;
    }

  };


  /**@ingroup LocalBasisImplementation
     \brief The local finite element needed for the Zou-Kornhuber estimator for Signorini problems

     This shape function set consists of three parts:
     - Linear shape functions associated to the element vertices
     - Piecewise linear edge bubbles
     - A cubic element bubble

     Currently this element exists only for triangles!

     The functions are associated to points by:

     f_0 ~ (0.0, 0.0)
     f_1 ~ (1.0, 0.0)
     f_2 ~ (0.0, 1.0)
     f_3 ~ (0.5, 0.0)
     f_4 ~ (0.0, 0.5)
     f_5 ~ (0.5, 0.5)
     f_6 ~ (1/3, 1/3)

     \tparam D Type to represent the field in the domain.
     \tparam R Type to represent the field in the range.

     \nosubgrouping
   */
  template <int dim>
  class HierarchicalSimplexP2WithElementBubbleLocalCoefficients
  {
    // The binomial coefficient: dim+1 over 1
    static const int numVertices = dim+1;

    // The binomial coefficient: dim+1 over 2
    static const int numEdges    = (dim+1)*dim / 2;

  public:
    //! \brief Standard constructor
    HierarchicalSimplexP2WithElementBubbleLocalCoefficients ()
      : li(numVertices+numEdges + 1)
    {
      if (dim!=2)
        DUNE_THROW(NotImplemented, "only for 2d");

      li[0] = Dune::LocalKey(0,2,0);    // Vertex (0,0)
      li[1] = Dune::LocalKey(0,1,0);    // Edge   (0.5, 0)
      li[2] = Dune::LocalKey(1,2,0);    // Vertex (1,0)
      li[3] = Dune::LocalKey(1,1,0);    // Edge   (0, 0.5)
      li[4] = Dune::LocalKey(2,1,0);    // Edge   (0.5, 0.5)
      li[5] = Dune::LocalKey(2,2,0);    // Vertex (0,1)
      li[6] = Dune::LocalKey(0,0,0);    // Element (1/3, 1/3)
    }

    //! number of coefficients
    size_t size () const
    {
      return numVertices+numEdges + 1;
    }

    //! get i'th index
    const Dune::LocalKey& localKey (size_t i) const
    {
      return li[i];
    }

  private:
    std::vector<Dune::LocalKey> li;
  };

  template<class LB>
  class HierarchicalSimplexP2WithElementBubbleLocalInterpolation
  {
  public:

    //! \brief Local interpolation of a function
    template<typename F, typename C>
    void interpolate (const F& f, std::vector<C>& out) const
    {
      typename LB::Traits::DomainType x;
      typename LB::Traits::RangeType y;

      out.resize(7);

      // vertices
      x[0] = 0.0; x[1] = 0.0; f.evaluate(x,y); out[0] = y;
      x[0] = 1.0; x[1] = 0.0; f.evaluate(x,y); out[2] = y;
      x[0] = 0.0; x[1] = 1.0; f.evaluate(x,y); out[5] = y;

      // edge bubbles
      x[0] = 0.5; x[1] = 0.0; f.evaluate(x,y);
      out[1] = y - out[0]*(1-x[0]) - out[2]*x[0];

      x[0] = 0.0; x[1] = 0.5; f.evaluate(x,y);
      out[3] = y - out[0]*(1-x[1]) - out[5]*x[1];

      x[0] = 0.5; x[1] = 0.5; f.evaluate(x,y);
      out[4] = y - out[2]*x[0] - out[5]*x[1];

      // element bubble
      x[0] = 1.0/3; x[1] = 1.0/3; f.evaluate(x,y);

      /** \todo Hack: extract the proper types */
      HierarchicalSimplexP2WithElementBubbleLocalBasis<double,double,2> shapeFunctions;
      std::vector<typename LB::Traits::RangeType> sfValues;
      shapeFunctions.evaluateFunction(x, sfValues);

      out[6] = y;
      for (int i=0; i<6; i++)
        out[6] -= out[i]*sfValues[i];

    }

  };


}
#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/hierarchical/hierarchicalprismp2.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_HIERARCHICAL_PRISM_P2_LOCALFINITEELEMENT_HH
#define DUNE_HIERARCHICAL_PRISM_P2_LOCALFINITEELEMENT_HH

#include <dune/geometry/type.hh>

#include <dune/localfunctions/common/localfiniteelementtraits.hh>
#include <dune/localfunctions/lagrange/prismp2/prismp2localcoefficients.hh>

#include "hierarchicalprismp2/hierarchicalprismp2localbasis.hh"
#include "hierarchicalprismp2/hierarchicalprismp2localinterpolation.hh"


namespace Dune
{

  /** \todo Please doc me !
   */
  template<class D, class R>
  class HierarchicalPrismP2LocalFiniteElement
  {


  public:
    /** \todo Please doc me !
     */
    typedef LocalFiniteElementTraits<HierarchicalPrismP2LocalBasis<D,R>,
        PrismP2LocalCoefficients,
        HierarchicalPrismP2LocalInterpolation<HierarchicalPrismP2LocalBasis<D,R> > > Traits;

    /** \todo Please doc me !
     */
    HierarchicalPrismP2LocalFiniteElement ()
    {
      gt.makePrism();
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalBasisType& localBasis () const
    {
      return basis;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalCoefficientsType& localCoefficients () const
    {
      return coefficients;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalInterpolationType& localInterpolation () const
    {
      return interpolation;
    }

    /** \brief Number of shape functions in this finite element */
    unsigned int size () const
    {
      return basis.size();
    }

    /** \todo Please doc me !
     */
    GeometryType type () const
    {
      return gt;
    }

    HierarchicalPrismP2LocalFiniteElement* clone () const
    {
      return new HierarchicalPrismP2LocalFiniteElement(*this);
    }

  private:
    HierarchicalPrismP2LocalBasis<D,R> basis;

    /** \todo Stupid, Pk local coefficients can't be parametrized */
    PrismP2LocalCoefficients coefficients;

    HierarchicalPrismP2LocalInterpolation<HierarchicalPrismP2LocalBasis<D,R> > interpolation;
    GeometryType gt;
  };

}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/hierarchical/hierarchicalprismp2/CMakeLists.txt <==
set(hierarchicalprismp2dir  ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/hierarchical/hierarchicalprismp2)

set(hierarchicalprismp2_HEADERS  hierarchicalprismp2localbasis.hh hierarchicalprismp2localinterpolation.hh)

# include not needed for CMake
# include $(top_srcdir)/am/global-rules

install(FILES ${hierarchicalprismp2_HEADERS} DESTINATION ${hierarchicalprismp2dir})


==> anc/xt-super/dune-localfunctions/dune/localfunctions/hierarchical/hierarchicalprismp2/Makefile.am <==
hierarchicalprismp2dir = $(includedir)/dune/localfunctions/hierarchical/hierarchicalprismp2

hierarchicalprismp2_HEADERS = hierarchicalprismp2localbasis.hh hierarchicalprismp2localinterpolation.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/hierarchical/hierarchicalprismp2/hierarchicalprismp2localbasis.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_HIERARCHICAL_PRISM_P2_LOCALBASIS_HH
#define DUNE_HIERARCHICAL_PRISM_P2_LOCALBASIS_HH

/** \file
    \brief Hierarchical prism p2 shape functions for the simplex
 */

#include <dune/common/fvector.hh>
#include <dune/common/fmatrix.hh>

#include <dune/localfunctions/common/localbasis.hh>

namespace Dune
{
  template<class D, class R>
  class HierarchicalPrismP2LocalBasis
  {
  public:
    //! \brief export type traits for function signature
    typedef LocalBasisTraits<D,3,Dune::FieldVector<D,3>,R,1,Dune::FieldVector<R,1>, Dune::FieldMatrix<R,1,3> > Traits;

    //! \brief number of shape functions
    unsigned int size () const
    {
      return 18;
    }

    //! \brief Evaluate all shape functions
    void evaluateFunction (const typename Traits::DomainType& in,
                           std::vector<typename Traits::RangeType> & out) const
    {
      out.resize(18);

      out[0]=(1.0-in[0]-in[1])*(1.0-in[2]);
      out[1]= in[0]*(1-in[2]);
      out[2]=in[1]*(1-in[2]);
      out[3]=in[2]*(1.0-in[0]-in[1]);
      out[4]=in[0]*in[2];
      out[5]=in[1]*in[2];

      //edges
      out[6]=2*(1.0-in[0]-in[1])*(0.5-in[0]-in[1])*(4*in[2]-4*in[2]*in[2]);
      out[7]=2*in[0]*(-0.5+in[0])*(4*in[2]-4*in[2]*in[2]);
      out[8]=2*in[1]*(-0.5+in[1])*(4*in[2]-4*in[2]*in[2]);
      out[9]=4*in[0]*(1-in[0]-in[1])*(1-3*in[2]+2*in[2]*in[2]);
      out[10]=4*in[1]*(1-in[0]-in[1])*(1-3*in[2]+2*in[2]*in[2]);
      out[11]=4*in[0]*in[1]*(1-3*in[2]+2*in[2]*in[2]);
      out[12]=4*in[0]*(1-in[0]-in[1])*(-in[2]+2*in[2]*in[2]);
      out[13]=4*in[1]*(1-in[0]-in[1])*(-in[2]+2*in[2]*in[2]);
      out[14]=4*in[0]*in[1]*(-in[2]+2*in[2]*in[2]);

      //faces
      out[15]=4*in[0]*(1-in[0]-in[1])*(4*in[2]-4*in[2]*in[2]);
      out[16]=4*in[1]*(1-in[0]-in[1])*(4*in[2]-4*in[2]*in[2]);
      out[17]=4*in[0]*in[1]*(4*in[2]-4*in[2]*in[2]);
    }



    //! \brief Evaluate Jacobian of all shape functions
    void evaluateJacobian (const typename Traits::DomainType& in,     //position
                           std::vector<typename Traits::JacobianType>& out) const  //return  value
    {
      out.resize(18);

      //vertices
      out[0][0][0] = in[2]-1;
      out[0][0][1] = in[2]-1;
      out[0][0][2] = in[0]+in[1]-1;

      out[1][0][0] = 1-in[2];
      out[1][0][1] = 0;
      out[1][0][2] =-in[0];

      out[2][0][0] = 0;
      out[2][0][1] = 1-in[2];
      out[2][0][2] = -in[1];

      out[3][0][0] = -in[2];
      out[3][0][1] = -in[2];
      out[3][0][2] = 1-in[0]-in[1];

      out[4][0][0] = in[2];
      out[4][0][1] = 0;
      out[4][0][2] = in[0];

      out[5][0][0] = 0;
      out[5][0][1] = in[2];
      out[5][0][2] = in[1];

      //edges
      out[6][0][0] = (-3+4*in[0]+4*in[1])*(4*in[2]-4*in[2]*in[2]);
      out[6][0][1] = (-3+4*in[0]+4*in[1])*(4*in[2]-4*in[2]*in[2]);
      out[6][0][2] = 2*(1-in[0]-in[1])*(0.5-in[0]-in[1])*(4-8*in[2]);

      out[7][0][0] = (-1+4*in[0])*(4*in[2]-4*in[2]*in[2]);
      out[7][0][1] = 0;
      out[7][0][2] = 2*in[0]*(-0.5+in[0])*(4-8*in[2]);

      out[8][0][0] = 0;
      out[8][0][1] = (-1+4*in[1])*(4*in[2]-4*in[2]*in[2]);
      out[8][0][2] = 2*in[1]*(-0.5+in[1])*(4-8*in[2]);

      out[9][0][0] = (4-8*in[0]-4*in[1])*(1-3*in[2]+2*in[2]*in[2]);
      out[9][0][1] = -4*in[0]*(1-3*in[2]+2*in[2]*in[2]);
      out[9][0][2] = 4*in[0]*(1-in[0]-in[1])*(-3+4*in[2]);

      out[10][0][0] = (-4*in[1])*(1-3*in[2]+2*in[2]*in[2]);
      out[10][0][1] = (4-4*in[0]-8*in[1])*(1-3*in[2]+2*in[2]*in[2]);
      out[10][0][2] = 4*in[1]*(1-in[0]-in[1])*(-3+4*in[2]);

      out[11][0][0] = 4*in[1]*(1-3*in[2]+2*in[2]*in[2]);
      out[11][0][1] = 4*in[0]*(1-3*in[2]+2*in[2]*in[2]);
      out[11][0][2] = 4*in[0]*in[1]*(-3+4*in[2]);

      out[12][0][0] = (4-8*in[0]-4*in[1])*(-in[2]+2*in[2]*in[2]);
      out[12][0][1] = (-4*in[0])*(-in[2]+2*in[2]*in[2]);
      out[12][0][2] = 4*in[0]*(1-in[0]-in[1])*(-1+4*in[2]);

      out[13][0][0] = -4*in[1]*(-in[2]+2*in[2]*in[2]);
      out[13][0][1] = (4-4*in[0]-8*in[1])*(-in[2]+2*in[2]*in[2]);
      out[13][0][2] = 4*in[1]*(1-in[0]-in[1])*(-1+4*in[2]);

      out[14][0][0] = 4*in[1]*(-in[2]+2*in[2]*in[2]);
      out[14][0][1] = 4*in[0]*(-in[2]+2*in[2]*in[2]);
      out[14][0][2] = 4*in[0]*in[1]*(-1+4*in[2]);

      //faces
      out[15][0][0] = (4-8*in[0]-4*in[1])*(4*in[2]-4*in[2]*in[2]);
      out[15][0][1] = -4*in[0]*(4*in[2]-4*in[2]*in[2]);
      out[15][0][2] = 4*in[0]*(1-in[0]-in[1])*(4-8*in[2]);

      out[16][0][0] = -4*in[1]*(4*in[2]-4*in[2]*in[2]);
      out[16][0][1] = (4-4*in[0]-8*in[1])*(4*in[2]-4*in[2]*in[2]);
      out[16][0][2] = 4*in[1]*(1-in[0]-in[1])*(4-8*in[2]);

      out[17][0][0] = 4*in[1]*(4*in[2]-4*in[2]*in[2]);
      out[17][0][1] = 4*in[0]*(4*in[2]-4*in[2]*in[2]);
      out[17][0][2] = 4*in[0]*in[1]*(4-8*in[2]);

    }
    /** \brief Polynomial order of the shape functions
     */
    unsigned int order() const
    {
      return 2;
    }

  };
}
#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/hierarchical/hierarchicalprismp2/hierarchicalprismp2localinterpolation.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_HIERARCHICAL_PRISM_P2_LOCALINTERPOLATION_HH
#define DUNE_HIERARCHICAL_PRISM_P2_LOCALINTERPOLATION_HH

#include <vector>

namespace Dune
{
  /**
     \tparam LB The LocalBasis implementation
   */
  template<class LB>
  class HierarchicalPrismP2LocalInterpolation
  {
  public:

    template<typename F, typename C>
    void interpolate (const F& f, std::vector<C>& out) const
    {
      typename LB::Traits::DomainType x;
      typename LB::Traits::RangeType y;
      out.resize(18);

      //First the  vertex dofs
      x[0] = 0.0;    x[1] = 0.0;     x[2] = 0.0;    f.evaluate(x, y);    out[0] = y;
      x[0] = 1.0;    x[1] = 0.0;     x[2] = 0.0;    f.evaluate(x, y);    out[1] = y;
      x[0] = 0.0;    x[1] = 1.0;     x[2] = 0.0;    f.evaluate(x, y);    out[2] = y;
      x[0] = 0.0;    x[1] = 0.0;     x[2] = 1.0;    f.evaluate(x, y);    out[3] = y;
      x[0] = 1.0;    x[1] = 0.0;     x[2] = 1.0;    f.evaluate(x, y);    out[4] = y;
      x[0] = 0.0;    x[1] = 1.0;     x[2] = 1.0;    f.evaluate(x, y);    out[5] = y;


      // Then: the 9 edge dofs and the 3 face dofs
      x[0] = 0.0;    x[1] = 0.0;     x[2] = 0.5;    f.evaluate(x, y);
      out[6] = y - 0.5*(out[0] + out[3]);

      x[0] = 1.0;    x[1] = 0.0;     x[2] = 0.5;    f.evaluate(x, y);
      out[7] = y - 0.5*(out[1] + out[4]);

      x[0] = 0.0;    x[1] = 1.0;     x[2] = 0.5;    f.evaluate(x, y);
      out[8] = y - 0.5*(out[2] + out[5]);

      x[0] = 0.5;    x[1] = 0.0;     x[2] = 0.0;    f.evaluate(x, y);
      out[9] = y - 0.5*(out[0] + out[1]);

      x[0] = 0.0;    x[1] = 0.5;     x[2] = 0.0;    f.evaluate(x, y);
      out[10] = y - 0.5*(out[2] + out[0]);

      x[0] = 0.5;    x[1] = 0.5;     x[2] = 0.0;    f.evaluate(x, y);
      out[11] = y - 0.5*(out[2] + out[1]);

      x[0] = 0.5;    x[1] = 0.0;     x[2] = 1.0;    f.evaluate(x, y);
      out[12] = y - 0.5*(out[3] + out[4]);

      x[0] = 0.0;    x[1] = 0.5;     x[2] = 1.0;    f.evaluate(x, y);
      out[13] = y - 0.5*(out[3] + out[5]);

      x[0] = 0.5;    x[1] = 0.5;     x[2] = 1.0;    f.evaluate(x, y);
      out[14] = y - 0.5*(out[4] + out[5]);


      //faces
      x[0] = 0.5;    x[1] = 0.0;     x[2] = 0.5;    f.evaluate(x, y);
      out[15] = y - 0.25*(out[4] + out[1] + out[0] +  out[3] );

      x[0] = 0.0;    x[1] = 0.5;     x[2] = 0.5;    f.evaluate(x, y);
      out[16] = y - 0.25*(out[2] + out[0] + out[3] + out[5] );

      x[0] = 0.5;    x[1] = 0.5;     x[2] = 0.5;    f.evaluate(x, y);
      out[17] = y - 0.25*(out[2] + out[1] + out[4] + out[5] );

    }
  };
}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LAGRANGEFINITEELEMENT_HH
#define DUNE_LAGRANGEFINITEELEMENT_HH

#include <dune/localfunctions/utility/localfiniteelement.hh>
#include <dune/localfunctions/utility/dglocalcoefficients.hh>

#include <dune/localfunctions/lagrange/lagrangecoefficients.hh>
#include <dune/localfunctions/lagrange/interpolation.hh>
#include <dune/localfunctions/lagrange/lagrangebasis.hh>

namespace Dune
{
  /**
   * @brief Lagrange local finite elements for a given set of interpolation
   *        points.
   *
   * The class LP provides the points for the interpolation.
   * It has two template arguments, the first is the Field type to
   * use for evaluating the points the second the dimension
   * of the reference elements on which to construct the points.
   * It is instantiated with the desired order and has a template
   * method build taking a Topology to construct the points
   * (a std::vector of FieldVectors).
   * It also provides a static template method supports to indicate
   * if the point set can be build for a specified Topology.
   *
   * Examples include:
   * - EqualdistantPointSet: standard point set for lagrange points
   * - LobattoPointSet:      an approximate Freget type point set
   *                         (provided for simplex and generalized prism
   *                         topologies (i.e. not for a 3d pyramid)
   *
   * \tparam LP a template class defining the points for the lagrange interpolation
   * \tparam dimDomain dimension of reference elements
   * \tparam D domain for basis functions
   * \tparam R range for basis functions
   * \tparam SF storage field for basis matrix
   * \tparam CF compute field for basis matrix
   **/
  template< template <class,unsigned int> class LP,
      unsigned int dimDomain, class D, class R,
      class SF=R, class CF=SF >
  class LagrangeLocalFiniteElement
    : public GenericLocalFiniteElement< LagrangeBasisFactory< LP, dimDomain, SF, CF >,
          LagrangeCoefficientsFactory<LP, dimDomain, SF >,
          LagrangeInterpolationFactory< LP, dimDomain, SF > >
  {
    typedef GenericLocalFiniteElement< LagrangeBasisFactory< LP, dimDomain, SF, CF >,
        LagrangeCoefficientsFactory<LP, dimDomain, SF >,
        LagrangeInterpolationFactory< LP, dimDomain, SF > > Base;
  public:
    typedef typename Base::Traits Traits;

    /** \todo Please doc me !
     */
    LagrangeLocalFiniteElement ( const GeometryType &gt, unsigned int order )
      : Base( gt, order )
    {}
  };
}

#endif // #ifndef DUNE_LAGRANGEFINITEELEMENT_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/CMakeLists.txt <==
set(SUBDIRS  p0 p1 p23d pk1d pk2d pk3d prismp1 prismp2 pyramidp1 pyramidp2 q1 qk)

set(lagrangedir  ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/lagrange)
set(lagrange_HEADERS  emptypoints.hh        lagrangebasis.hh
                   equidistantpoints.hh  lagrangecoefficients.hh
                   interpolation.hh
                   p0.hh p1.hh p23d.hh p2.hh pk1d.hh pk2d.hh pk3d.hh pk.hh pq22d.hh
                   prismp1.hh prismp2.hh pyramidp1.hh pyramidp2.hh q1.hh q2.hh
                   qk.hh pqkfactory.hh)

install(FILES ${lagrange_HEADERS} DESTINATION ${lagrangedir})
foreach(i ${SUBDIRS})
  if(${i} STREQUAL "test")
    set(opt "EXCLUDE_FROM_ALL")
  endif(${i} STREQUAL "test")
  add_subdirectory(${i} ${opt})
  unset(opt)
endforeach(i ${SUBDIRS})


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/Makefile.am <==
SUBDIRS = p0 p1 p23d pk1d pk2d pk3d prismp1 prismp2 pyramidp1 pyramidp2 q1 qk

lagrangedir = $(includedir)/dune/localfunctions/lagrange
lagrange_HEADERS = emptypoints.hh        lagrangebasis.hh         \
                   equidistantpoints.hh  lagrangecoefficients.hh  \
                   interpolation.hh \
                   p0.hh p1.hh p23d.hh p2.hh pk1d.hh pk2d.hh pk3d.hh pk.hh pq22d.hh \
                   prismp1.hh prismp2.hh pyramidp1.hh pyramidp2.hh q1.hh q2.hh \
                   qk.hh \
                   pqkfactory.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/emptypoints.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LAGRANGE_EMPTYPOINTS_HH
#define DUNE_LAGRANGE_EMPTYPOINTS_HH

#include <vector>

#include <dune/common/fvector.hh>
#include <dune/localfunctions/common/localkey.hh>

namespace Dune
{

  template< class F, unsigned int dim >
  class LagrangePoint
  {
    typedef LagrangePoint< F, dim > This;

    template< class, class >
    friend class LagrangePointSetImpl;

  public:
    static const int dimension = dim;

    typedef F Field;

    typedef FieldVector< Field, dimension > Vector;

    const Vector &point () const
    {
      return point_;
    }

    const LocalKey &localKey () const
    {
      return localKey_;
    }

    Vector point_;
    LocalKey localKey_;
  };

  // EmptyPointSet
  // --------------

  template< class F, unsigned int dim >
  class EmptyPointSet
  {
    typedef EmptyPointSet< F, dim > This;

  public:
    typedef F Field;

    static const unsigned int dimension = dim;

    typedef Dune::LagrangePoint< Field, dimension > LagrangePoint;

    typedef typename std::vector< LagrangePoint >::const_iterator iterator;

  protected:
    EmptyPointSet ( const unsigned int order )
      : order_( order )
    {}

  public:
    const LagrangePoint &operator[] ( const unsigned int i ) const
    {
      assert( i < size() );
      return points_[ i ];
    }

    iterator begin () const
    {
      return points_.begin();
    }

    iterator end () const
    {
      return points_.end();
    }

    const LocalKey &localKey ( const unsigned int i ) const
    {
      return (*this)[ i ].localKey();
    }

    unsigned int order () const
    {
      return order_;
    }

    unsigned int size () const
    {
      return points_.size();
    }

  protected:
    unsigned int order_;
    std::vector< LagrangePoint > points_;
  };

}

#endif // DUNE_LAGRANGE_EMPTYPOINTS_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/equidistantpoints.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_EQUIDISTANTPOINTS_HH
#define DUNE_EQUIDISTANTPOINTS_HH

#include <vector>

#include <dune/common/fvector.hh>
#include <dune/common/forloop.hh>
#include <dune/geometry/topologyfactory.hh>
#include <dune/geometry/genericgeometry/topologytypes.hh>
#include <dune/geometry/genericgeometry/subtopologies.hh>

#include <dune/localfunctions/lagrange/emptypoints.hh>
#include <dune/localfunctions/utility/field.hh>

namespace Dune
{

  // Internal Forward Declarations
  // -----------------------------

  template< class F, unsigned int dim >
  class EquidistantPointSet;

  // EquidistantPointSetImpl
  // ----------------------------

  template< class Topology, class F >
  class EquidistantPointSetImpl;

  template< class F >
  class EquidistantPointSetImpl< GenericGeometry::Point, F >
  {
    typedef EquidistantPointSetImpl< GenericGeometry::Point, F > This;

    typedef GenericGeometry::Point Topology;

    friend class EquidistantPointSet< F, Topology::dimension >;
    friend class EquidistantPointSetImpl< GenericGeometry::Prism< Topology >, F >;
    friend class EquidistantPointSetImpl< GenericGeometry::Pyramid< Topology >, F >;

  public:
    typedef F Field;

    static const unsigned int dimension = Topology::dimension;

    static unsigned int size ( const unsigned int order )
    {
      return 1;
    }

  private:
    template< unsigned int codim, unsigned int dim >
    static unsigned int setup ( const unsigned int order,
                                unsigned int *count,
                                LagrangePoint< Field, dim > *points )
    {
      assert( codim == 0 );
      points->localKey_ = LocalKey( 0, 0, count[ 0 ]++ );
      points->point_ = Field( 0 );
      return 1;
    }
  };

  template< class BaseTopology, class F >
  class EquidistantPointSetImpl< GenericGeometry::Prism< BaseTopology >, F >
  {
    typedef EquidistantPointSetImpl< GenericGeometry::Prism< BaseTopology >, F > This;

    typedef GenericGeometry::Prism< BaseTopology > Topology;

    friend class EquidistantPointSet< F, Topology::dimension >;
    friend class EquidistantPointSetImpl< GenericGeometry::Prism< Topology >, F >;
    friend class EquidistantPointSetImpl< GenericGeometry::Pyramid< Topology >, F >;

    typedef EquidistantPointSetImpl< BaseTopology, F > BaseImpl;

  public:
    typedef F Field;

    static const unsigned int dimension = Topology::dimension;

    static unsigned int size ( const unsigned int order )
    {
      return BaseImpl::size( order ) * (order+1);
    }

    // private:
    template< unsigned int codim, unsigned int dim >
    static unsigned int setup ( const unsigned int order,
                                unsigned int *count,
                                LagrangePoint< Field, dim > *points )
    {
      unsigned int size = 0;
      unsigned int numBaseN = 0;

      if( codim < dimension )
      {
        const unsigned int vcodim = (codim < dimension ? codim : dimension-1);
        numBaseN = GenericGeometry::Size< BaseTopology, vcodim >::value;
        for( unsigned int i = 1; i < order; ++i )
        {
          const unsigned int n = BaseImpl::template setup< vcodim, dim >( order, count, points );
          for( unsigned int j = 0; j < n; ++j )
          {
            LocalKey &key = points->localKey_;
            key = LocalKey( key.subEntity(), codim, key.index() );
            points->point_[ dimension-1 ] = Field( i ) / Field( order );
            ++points;
          }
          size += n;
        }
      }

      if( codim > 0 )
      {
        const unsigned int vcodim = (codim > 0 ? codim : 1);
        const unsigned int numBaseM = GenericGeometry::Size< BaseTopology, vcodim-1 >::value;
        const unsigned int n = BaseImpl::template setup< vcodim-1, dim >( order, count+numBaseN, points );
        for( unsigned int j = 0; j < n; ++j )
        {
          LocalKey &key = points[ j ].localKey_;
          key = LocalKey( key.subEntity() + numBaseN, codim, key.index() );
          points[ j + n ].point_ = points[ j ].point_;
          points[ j + n ].point_[ dimension-1 ] = Field( 1 );
          points[ j + n ].localKey_ = LocalKey( key.subEntity() + numBaseM, codim, key.index() );
          ++count[ key.subEntity() + numBaseM ];
        }
        size += 2*n;
      }
      return size;
    }
  };

  template< class BaseTopology, class F >
  class EquidistantPointSetImpl< GenericGeometry::Pyramid< BaseTopology >, F >
  {
    typedef EquidistantPointSetImpl< GenericGeometry::Pyramid< BaseTopology >, F > This;

    typedef GenericGeometry::Pyramid< BaseTopology > Topology;

    friend class EquidistantPointSet< F, Topology::dimension >;
    friend class EquidistantPointSetImpl< GenericGeometry::Prism< Topology >, F >;
    friend class EquidistantPointSetImpl< GenericGeometry::Pyramid< Topology >, F >;

    typedef EquidistantPointSetImpl< BaseTopology, F > BaseImpl;

  public:
    typedef F Field;

    static const unsigned int dimension = Topology::dimension;

    static unsigned int size ( const unsigned int order )
    {
      unsigned int size = BaseImpl::size( order );
      for( unsigned int i = 1; i <= order; ++i )
        size += BaseImpl::size( order - i );
      return size;
    }

    // private:
    template< unsigned int codim, unsigned int dim >
    static unsigned int setup ( const unsigned int order,
                                unsigned int *count,
                                LagrangePoint< Field, dim > *points )
    {
      unsigned int size = 0;
      unsigned int numBaseM = 0;

      if( codim > 0 )
      {
        const unsigned int vcodim = (codim > 0 ? codim : 1);
        numBaseM = GenericGeometry::Size< BaseTopology, vcodim-1 >::value;
        size = BaseImpl::template setup< vcodim-1, dim >( order, count, points );
        LagrangePoint< Field, dim > *const end = points + size;
        for( ; points != end; ++points )
        {
          LocalKey &key = points->localKey_;
          key = LocalKey( key.subEntity(), codim, key.index() );
        }
      }

      if( codim < dimension )
      {
        const unsigned int vcodim = (codim < dimension ? codim : dimension-1);
        for( unsigned int i = order-1; i > 0; --i )
        {
          const unsigned int n = BaseImpl::template setup< vcodim, dim >( i, count+numBaseM, points );
          LagrangePoint< Field, dim > *const end = points + n;
          for( ; points != end; ++points )
          {
            LocalKey &key = points->localKey_;
            key = LocalKey( key.subEntity()+numBaseM, codim, key.index() );
            for( unsigned int j = 0; j < dimension-1; ++j )
              points->point_[ j ] *= Field( i ) / Field( order );
            points->point_[ dimension-1 ] = Field( order - i ) / Field( order );
          }
          size += n;
        }
      }
      else
      {
        points->localKey_ = LocalKey( numBaseM, dimension, count[ numBaseM ]++ );
        points->point_ = Field( 0 );
        points->point_[ dimension-1 ] = 1;
        ++size;
      }

      return size;
    }
  };



  // LagnragePoints
  // --------------

  template< class F, unsigned int dim >
  class EquidistantPointSet : public EmptyPointSet<F,dim>
  {
    template< class T >
    struct Topology;
    typedef EmptyPointSet<F,dim> Base;
  public:
    static const unsigned int dimension = dim;

    EquidistantPointSet( unsigned int order )
      : Base(order)
    {}

    template< class T >
    bool build ( );

    template< class T >
    static bool supports ( unsigned int order )
    {
      return true;
    }
  private:
    using Base::points_;
  };

  template< class F, unsigned int dim >
  template< class T >
  struct EquidistantPointSet< F, dim >::Topology
  {
    typedef EquidistantPointSetImpl< T, F > Impl;
    typedef Dune::LagrangePoint< F, dim > LagrangePoint;

    template< int pdim >
    struct Init
    {
      static void apply ( const unsigned int order, LagrangePoint *&p )
      {
        const unsigned int size = GenericGeometry::Size< T, dimension-pdim >::value;
        unsigned int count[ size ];
        for( unsigned int i = 0; i < size; ++i )
          count[ i ] = 0;
        p += Impl::template setup< dimension-pdim, dimension >( order, count, p );
      }
    };
  };

  template< class F, unsigned int dim >
  template< class T >
  inline bool EquidistantPointSet< F, dim >::build ( )
  {
    unsigned int order = Base::order();
    typedef Dune::LagrangePoint< F, dimension > LagrangePoint;
    typedef typename Topology< T >::Impl Impl;
    points_.resize( Impl::size( order ) );
    LagrangePoint *p = &(points_[ 0 ]);
    ForLoop< Topology< T >::template Init, 0, dimension >::apply( order, p );
    return true;
  }
}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/interpolation.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LAGRANGEBASIS_INTERPOLATION_HH
#define DUNE_LAGRANGEBASIS_INTERPOLATION_HH

#include <vector>
#include <dune/geometry/topologyfactory.hh>
#include <dune/localfunctions/lagrange/lagrangecoefficients.hh>

namespace Dune
{

  template< template <class,unsigned int> class LP,
      unsigned int dim, class F >
  struct LagrangeInterpolationFactory;

  // LocalLagrangeInterpolation
  // --------------------------

  template< template <class,unsigned int> class LP,
      unsigned int dim, class F >
  class LocalLagrangeInterpolation
  {
    typedef LocalLagrangeInterpolation< LP,dim,F > This;

  public:
    typedef LP<F,dim> LagrangePointSet;
    typedef typename LagrangePointSet::Field Field;

    static const unsigned int dimension = LagrangePointSet::dimension;

  private:
    friend struct LagrangeInterpolationFactory<LP,dim,F>;
    const LagrangePointSet &lagrangePoints_;

    explicit LocalLagrangeInterpolation ( const LagrangePointSet &lagrangePoints )
      : lagrangePoints_( lagrangePoints )
    {}
    const LagrangePointSet *points () const
    {
      return &lagrangePoints_;
    }

  public:
    template< class Function, class Fy >
    void interpolate ( const Function &function, std::vector< Fy > &coefficients ) const
    {
      typedef typename LagrangePointSet::iterator Iterator;

      coefficients.resize( lagrangePoints_.size() );

      unsigned int index = 0;
      const Iterator end = lagrangePoints_.end();
      for( Iterator it = lagrangePoints_.begin(); it != end; ++it )
      {
        typename Function::RangeType val;
        function.evaluate( field_cast<typename Function::DomainType::field_type>(it->point()), val );
        field_cast( val, coefficients[ index++ ] );
      }
    }

    template< class Matrix, class Basis >
    void interpolate ( const Basis &basis, Matrix &coefficients ) const
    {
      typedef typename LagrangePointSet::iterator Iterator;

      coefficients.resize( lagrangePoints_.size(), basis.size( ) );

      unsigned int index = 0;
      const Iterator end = lagrangePoints_.end();
      for( Iterator it = lagrangePoints_.begin(); it != end; ++it )
        basis.template evaluate<0>( it->point(), coefficients.rowPtr( index++ ) );
    }

    const LagrangePointSet &lagrangePoints () const
    {
      return lagrangePoints_;
    }
  };



  // LocalLagrangeInterpolationFactory
  // ---------------------------------
  template< template <class,unsigned int> class LP,
      unsigned int dim, class F >
  struct LagrangeInterpolationFactoryTraits
  {
    typedef LagrangeCoefficientsFactory<LP,dim,F> LagrangePointSetFactory;
    typedef typename LagrangePointSetFactory::Object LagrangePointSet;

    typedef typename LagrangePointSetFactory::Key Key;
    typedef const LocalLagrangeInterpolation< LP,dim,F > Object;
    typedef LagrangeInterpolationFactory<LP,dim,F> Factory;

    static const unsigned int dimension = dim;
  };

  template< template <class,unsigned int> class LP,
      unsigned int dim, class F >
  struct LagrangeInterpolationFactory :
    public TopologyFactory< LagrangeInterpolationFactoryTraits< LP,dim,F > >
  {
    typedef LagrangeInterpolationFactoryTraits< LP,dim,F > Traits;
    typedef typename Traits::Key Key;
    typedef typename Traits::Object Object;

    template< class Topology >
    static Object *createObject ( const Key &key )
    {
      const typename Traits::LagrangePointSet *lagrangeCoeff
        = Traits::LagrangePointSetFactory::template create< Topology >( key );
      if ( lagrangeCoeff == 0 )
        return 0;
      else
        return new Object( *lagrangeCoeff );
    }
    template< class Topology >
    static bool supports ( const typename Traits::Key &key )
    {
      return true;
    }
    static void release( Object *object)
    {
      Traits::LagrangePointSetFactory::release( object->points() );
      delete object;
    }
  };

}

#endif // #ifndef DUNE_LAGRANGEBASIS_INTERPOLATION_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/lagrangebasis.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LAGRANGEBASIS_HH
#define DUNE_LAGRANGEBASIS_HH

#include <fstream>
#include <dune/common/exceptions.hh>

#include <dune/localfunctions/utility/defaultbasisfactory.hh>
#include <dune/localfunctions/utility/monomialbasis.hh>

#include <dune/localfunctions/lagrange/interpolation.hh>

namespace Dune
{

  template< template <class,unsigned int> class LP,
      unsigned int dim, class SF, class CF >
  struct LagrangeBasisFactory
    : public DefaultBasisFactory< MonomialBasisFactory<dim,CF>,
          LagrangeInterpolationFactory<LP,dim,CF>,
          dim,1,SF,CF >
  {};

}

#endif // #ifndef DUNE_LAGRANGEBASIS_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/lagrangecoefficients.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LAGRANGECOEFFICIENTS_HH
#define DUNE_LAGRANGECOEFFICIENTS_HH

#include <vector>

#include <dune/common/fvector.hh>
#include <dune/common/forloop.hh>

#include <dune/geometry/topologyfactory.hh>
#include <dune/geometry/genericgeometry/topologytypes.hh>
#include <dune/geometry/genericgeometry/subtopologies.hh>

#include <dune/localfunctions/utility/field.hh>
#include <dune/localfunctions/common/localkey.hh>

namespace Dune
{

  template< template <class,unsigned int> class LP, unsigned int dim, class F >
  struct LagrangeCoefficientsFactory;

  template< template <class,unsigned int> class LP,
      unsigned int dim, class F>
  struct LagrangeCoefficientsFactoryTraits
  {
    static const unsigned int dimension = dim;
    const typedef LP<F,dim> Object;
    typedef unsigned int Key;
    typedef LagrangeCoefficientsFactory< LP,dim,F > Factory;
  };

  template< template <class,unsigned int> class LP,
      unsigned int dim, class F>
  struct LagrangeCoefficientsFactory :
    public TopologyFactory< LagrangeCoefficientsFactoryTraits< LP,dim,F> >
  {
    typedef LagrangeCoefficientsFactoryTraits<LP,dim,F> Traits;
    static const unsigned int dimension = dim;
    typedef typename Traits::Object Object;
    typedef typename Traits::Key Key;

    template< class T >
    static Object *createObject ( const Key &order )
    {
      if (order == 0 || !Object::template supports<T>(order))
        return 0;
      typedef typename remove_const<Object>::type LagrangeCoefficients;
      LagrangeCoefficients *object = new LagrangeCoefficients(order);
      if ( !object->template build<T>() )
      {
        delete object;
        object = 0;
      }
      return object;
    }
  };

}

#endif // DUNE_LAGRANGECOEFFICIENTS_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/p0.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_P0LOCALFINITEELEMENT_HH
#define DUNE_P0LOCALFINITEELEMENT_HH

#include <dune/geometry/type.hh>

#include <dune/localfunctions/common/localfiniteelementtraits.hh>
#include "p0/p0localbasis.hh"
#include "p0/p0localcoefficients.hh"
#include "p0/p0localinterpolation.hh"

namespace Dune
{

  /** \brief The local p0 finite element on all types of reference elements
      \tparam D Domain data type
      \tparam R Range data type
      \tparam d Dimension of the reference element
   */
  template<class D, class R, int d>
  class P0LocalFiniteElement
  {
  public:
    /** \todo Please doc me !
     */
    typedef LocalFiniteElementTraits<P0LocalBasis<D,R,d>, P0LocalCoefficients,
        P0LocalInterpolation<P0LocalBasis<D,R,d> > > Traits;

    /** \todo Please doc me !
     */
    P0LocalFiniteElement (const GeometryType& type)
      : interpolation(type), gt(type)
    {}

    /** \todo Please doc me !
     */
    const typename Traits::LocalBasisType& localBasis () const
    {
      return basis;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalCoefficientsType& localCoefficients () const
    {
      return coefficients;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalInterpolationType& localInterpolation () const
    {
      return interpolation;
    }

    /** \brief The number of shape functions -- here: 1 */
    unsigned int size () const
    {
      return 1;
    }

    /** \todo Please doc me !
     */
    GeometryType type () const
    {
      return gt;
    }

    P0LocalFiniteElement* clone () const
    {
      return new P0LocalFiniteElement(*this);
    }

  private:
    P0LocalBasis<D,R,d> basis;
    P0LocalCoefficients coefficients;
    P0LocalInterpolation<P0LocalBasis<D,R,d> > interpolation;
    GeometryType gt;
  };

}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/p0/CMakeLists.txt <==
set(p0dir  ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/lagrange/p0)

set(p0_HEADERS  p0localbasis.hh p0localcoefficients.hh p0localinterpolation.hh)

# include not needed for CMake
# include $(top_srcdir)/am/global-rules

install(FILES ${p0_HEADERS} DESTINATION ${p0dir})


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/p0/Makefile.am <==
p0dir = $(includedir)/dune/localfunctions/lagrange/p0

p0_HEADERS = p0localbasis.hh p0localcoefficients.hh p0localinterpolation.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/p0/p0localbasis.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_P0LOCALBASIS_HH
#define DUNE_P0LOCALBASIS_HH

#include <dune/common/fmatrix.hh>

#include <dune/localfunctions/common/localbasis.hh>

namespace Dune
{
  /**@ingroup LocalBasisImplementation
         \brief Constant shape function

         Defines the constant scalar shape function in d dimensions. Is
         valid on any type of reference element.

         \tparam D Type to represent the field in the domain.
         \tparam R Type to represent the field in the range.
         \tparam d Domain dimension

         \nosubgrouping
   */
  template<class D, class R, int d>
  class P0LocalBasis
  {
  public:
    //! \brief export type traits for function signature
    typedef LocalBasisTraits<D,d,Dune::FieldVector<D,d>,R,1,Dune::FieldVector<R,1>,
        Dune::FieldMatrix<R,1,d>, 0> Traits;

    //! \brief number of shape functions
    unsigned int size () const
    {
      return 1;
    }

    //! \brief Evaluate all shape functions
    inline void evaluateFunction (const typename Traits::DomainType& in,
                                  std::vector<typename Traits::RangeType>& out) const
    {
      out.resize(1);
      out[0] = 1;
    }

    //! \brief Evaluate Jacobian of all shape functions
    inline void
    evaluateJacobian (const typename Traits::DomainType& in,         // position
                      std::vector<typename Traits::JacobianType>& out) const      // return value
    {
      out.resize(1);
      for (int i=0; i<d; i++)
        out[0][0][i] = 0;
    }

    //! \brief Polynomial order of the shape functions
    unsigned int order () const
    {
      return 0;
    }
  };

}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/p0/p0localcoefficients.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_P0LOCALCOEFFICIENTS_HH
#define DUNE_P0LOCALCOEFFICIENTS_HH

#include <cstddef>
#include <iostream>
#include <vector>

#include <dune/localfunctions/common/localkey.hh>

namespace Dune
{

  /**@ingroup LocalLayoutImplementation
         \brief Layout map for P0 elements

         \nosubgrouping
     \implements Dune::LocalCoefficientsVirtualImp
   */
  class P0LocalCoefficients
  {
  public:
    //! \brief Standard constructor
    P0LocalCoefficients () : index(0,0,0)
    {}

    //! number of coefficients
    std::size_t size () const
    {
      return 1;
    }

    //! get i'th index
    const LocalKey& localKey (std::size_t i) const
    {
      return index;
    }

  private:
    LocalKey index;
  };

}
#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/p0/p0localinterpolation.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_P0LOCALINTERPOLATION_HH
#define DUNE_P0LOCALINTERPOLATION_HH

#include <vector>
#include <dune/geometry/referenceelements.hh>


namespace Dune
{

  template<class LB>
  class P0LocalInterpolation
  {
  public:
    P0LocalInterpolation (const GeometryType& gt) : gt_(gt)
    {}

    //! determine coefficients interpolating a given function
    template<typename F, typename C>
    void interpolate (const F& f, std::vector<C>& out) const
    {
      typedef typename LB::Traits::DomainType DomainType;
      typedef typename LB::Traits::RangeType RangeType;
      typedef typename LB::Traits::DomainFieldType DF;
      const int dim=LB::Traits::dimDomain;

      DomainType x = Dune::ReferenceElements<DF,dim>::general(gt_).position(0,0);
      RangeType y;

      out.resize(1);
      f.evaluate(x,y); out[0] = y;
    }

  private:
    GeometryType gt_;
  };

}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/p1.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_P1LOCALFINITEELEMENT_HH
#define DUNE_P1LOCALFINITEELEMENT_HH

#include <dune/geometry/type.hh>

#include <dune/localfunctions/common/localfiniteelementtraits.hh>
#include "p1/p1localbasis.hh"
#include "p1/p1localcoefficients.hh"
#include "p1/p1localinterpolation.hh"

namespace Dune
{

  /** \brief The local p1 finite element on simplices
      \tparam D Domain data type
      \tparam R Range data type
      \tparam dim Dimension of the simplex
   */
  template<class D, class R, int dim>
  class P1LocalFiniteElement
  {
  public:
    /** \todo Please doc me !
     */
    typedef LocalFiniteElementTraits<P1LocalBasis<D,R,dim>,P1LocalCoefficients<dim>,
        P1LocalInterpolation<dim,P1LocalBasis<D,R,dim> > > Traits;

    /** \todo Please doc me !
     */
    P1LocalFiniteElement ()
    {
      gt.makeSimplex(dim);
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalBasisType& localBasis () const
    {
      return basis;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalCoefficientsType& localCoefficients () const
    {
      return coefficients;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalInterpolationType& localInterpolation () const
    {
      return interpolation;
    }

    /** \brief Number of shape functions in this finite element */
    unsigned int size () const
    {
      return basis.size();
    }

    /** \todo Please doc me !
     */
    GeometryType type () const
    {
      return gt;
    }

    P1LocalFiniteElement* clone () const
    {
      return new P1LocalFiniteElement(*this);
    }

  private:
    P1LocalBasis<D,R,dim> basis;
    P1LocalCoefficients<dim> coefficients;
    P1LocalInterpolation<dim,P1LocalBasis<D,R,dim> > interpolation;
    GeometryType gt;
  };



}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/p1/CMakeLists.txt <==
set(p1dir  ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/lagrange/p1)

set(p1_HEADERS  p1localbasis.hh p1localcoefficients.hh p1localinterpolation.hh)

# include not needed for CMake
# include $(top_srcdir)/am/global-rules

install(FILES ${p1_HEADERS} DESTINATION ${p1dir})


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/p1/Makefile.am <==
p1dir = $(includedir)/dune/localfunctions/lagrange/p1

p1_HEADERS = p1localbasis.hh p1localcoefficients.hh p1localinterpolation.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/p1/p1localbasis.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_P1_LOCALBASIS_HH
#define DUNE_P1_LOCALBASIS_HH

#include <array>

#include <dune/common/fmatrix.hh>

#include <dune/localfunctions/common/localbasis.hh>

namespace Dune
{
  /**@ingroup LocalBasisImplementation
         \brief Linear Lagrange shape functions on the simplex.

         Defines the linear shape functions on the simplex.

         \tparam D Type to represent the field in the domain.
         \tparam R Type to represent the field in the range.
     \tparam dim The dimension of the simplex

         \nosubgrouping
   */
  template<class D, class R, int dim>
  class P1LocalBasis
  {
  public:
    //! \brief export type traits for function signature
    typedef LocalBasisTraits<D,dim,Dune::FieldVector<D,dim>,R,1,Dune::FieldVector<R,1>,
        Dune::FieldMatrix<R,1,dim>, 2> Traits;

    //! \brief number of shape functions
    unsigned int size () const
    {
      return dim+1;
    }

    //! \brief Evaluate all shape functions
    inline void evaluateFunction (const typename Traits::DomainType& in,
                                  std::vector<typename Traits::RangeType>& out) const
    {
      out.resize(size());
      out[0] = 1.0;
      for (size_t i=0; i<dim; i++) {
        out[0]  -= in[i];
        out[i+1] = in[i];
      }
    }

    //! \brief Evaluate Jacobian of all shape functions
    inline void
    evaluateJacobian (const typename Traits::DomainType& in,         // position
                      std::vector<typename Traits::JacobianType>& out) const      // return value
    {
      out.resize(size());

      for (int i=0; i<dim; i++)
        out[0][0][i] = -1;

      for (int i=0; i<dim; i++)
        for (int j=0; j<dim; j++)
          out[i+1][0][j] = (i==j);

    }

    //! \brief Evaluate all shape functions
    template<unsigned int k>
    inline void evaluate (const typename std::array<int,k>& directions,
                          const typename Traits::DomainType& in,
                          std::vector<typename Traits::RangeType>& out) const
    {
      if (k==0)
        evaluateFunction(in, out);
      else if (k==1)
      {
        out.resize(size());

        out[0] = -1;
        for (int i=0; i<dim; i++)
          out[i+1] = (i==directions[0]);
      }
      else if (k==2)
      {
        out.resize(size());

        for (int i=0; i<dim+1; i++)
          out[i] = 0;
      }
    }

    //! \brief Polynomial order of the shape functions
    unsigned int order () const
    {
      return 1;
    }
  };
}
#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/p1/p1localcoefficients.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_P1_LOCALCOEFFICIENTS_HH
#define DUNE_P1_LOCALCOEFFICIENTS_HH

#include <cstddef>
#include <iostream>
#include <vector>

#include <dune/localfunctions/common/localkey.hh>

namespace Dune
{

  /** \brief Local coefficients for simplex P1 elements

     \nosubgrouping
     \implements Dune::LocalCoefficientsVirtualImp
   */
  template <int dim>
  class P1LocalCoefficients
  {
  public:
    //! \brief Standard constructor
    P1LocalCoefficients () : li(size())
    {
      for (std::size_t i=0; i<size(); i++)
        li[i] = LocalKey(i,dim,0);
    }

    //! number of coefficients
    std::size_t size () const
    {
      return dim+1;
    }

    //! get i'th index
    const LocalKey& localKey (std::size_t i) const
    {
      return li[i];
    }

  private:
    std::vector<LocalKey> li;
  };

}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/p1/p1localinterpolation.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_P1_LOCALINTERPOLATION_HH
#define DUNE_P1_LOCALINTERPOLATION_HH

#include <vector>

namespace Dune
{
  template<int dim, class LB>
  class P1LocalInterpolation
  {
  public:
    //! \brief Local interpolation of a function
    template<typename F, typename C>
    void interpolate (const F& f, std::vector<C>& out) const
    {
      typename LB::Traits::RangeType y;
      typename LB::Traits::DomainType x;

      out.resize(dim+1);

      // vertex 0
      for (int i=0; i<dim; i++)
        x[i] = 0;
      f.evaluate(x,y); out[0] = y;

      // remaining vertices
      for (int i=0; i<dim; i++) {
        for (int j=0; j<dim; j++)
          x[j] = (i==j);

        f.evaluate(x,y); out[i+1] = y;

      }

    }

  };
}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/p2.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_P2_LOCALFINITEELEMENT_HH
#define DUNE_P2_LOCALFINITEELEMENT_HH

#include "pk2d.hh"
#include "p23d.hh"

namespace Dune
{

  /** \todo Please doc me !
   */
  template<class D, class R, int d>
  class P2LocalFiniteElement;

  /** \todo Please doc me !
   */
  template<class D, class R>
  class P2LocalFiniteElement<D, R, 2>
    : public Pk2DLocalFiniteElement<D, R, 2>
  {};

  /** \todo Please doc me !
   */
  template<class D, class R>
  class P2LocalFiniteElement<D, R, 3>
    : public P23DLocalFiniteElement<D, R>
  {};

}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/p23d.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_P2_3DLOCALFINITEELEMENT_HH
#define DUNE_P2_3DLOCALFINITEELEMENT_HH

#include <dune/geometry/type.hh>

#include <dune/localfunctions/common/localfiniteelementtraits.hh>
#include "p23d/p23dlocalbasis.hh"
#include "p23d/p23dlocalcoefficients.hh"
#include "p23d/p23dlocalinterpolation.hh"

namespace Dune
{

  /** \todo Please doc me !
   */
  template<class D, class R>
  class P23DLocalFiniteElement
  {
  public:
    /** \todo Please doc me !
     */
    typedef LocalFiniteElementTraits<P23DLocalBasis<D,R>,
        P23DLocalCoefficients,
        P23DLocalInterpolation<P23DLocalBasis<D,R> > > Traits;

    /** \todo Please doc me !
     */
    P23DLocalFiniteElement ()
    {
      gt.makeTetrahedron();
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalBasisType& localBasis () const
    {
      return basis;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalCoefficientsType& localCoefficients () const
    {
      return coefficients;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalInterpolationType& localInterpolation () const
    {
      return interpolation;
    }

    /** \brief Number of shape functions in this finite element */
    unsigned int size () const
    {
      return basis.size();
    }

    /** \todo Please doc me !
     */
    GeometryType type () const
    {
      return gt;
    }

    P23DLocalFiniteElement* clone () const
    {
      return new P23DLocalFiniteElement(*this);
    }

  private:
    P23DLocalBasis<D,R> basis;
    P23DLocalCoefficients coefficients;
    P23DLocalInterpolation<P23DLocalBasis<D,R> > interpolation;
    GeometryType gt;
  };

}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/p23d/CMakeLists.txt <==
set(p23ddir  ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/lagrange/p23d)

set(p23d_HEADERS  p23dlocalbasis.hh p23dlocalcoefficients.hh p23dlocalinterpolation.hh)

# include not needed for CMake
# include $(top_srcdir)/am/global-rules

install(FILES ${p23d_HEADERS} DESTINATION ${p23ddir})


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/p23d/Makefile.am <==
p23ddir = $(includedir)/dune/localfunctions/lagrange/p23d

p23d_HEADERS = p23dlocalbasis.hh p23dlocalcoefficients.hh p23dlocalinterpolation.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/p23d/p23dlocalbasis.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_P2_3DLOCALBASIS_HH
#define DUNE_P2_3DLOCALBASIS_HH

#include <dune/common/fmatrix.hh>

#include <dune/localfunctions/common/localbasis.hh>

namespace Dune
{
  /**@ingroup LocalBasisImplementation
         \brief Quadratic Lagrange shape functions on the tetrahedron.

         Defines the quadratic shape functions on tetrahedron.

         \tparam D Type to represent the field in the domain.
         \tparam R Type to represent the field in the range.

         \nosubgrouping
   */
  template<class D, class R>
  class P23DLocalBasis
  {
  public:
    //! \brief export type traits for function signature
    typedef LocalBasisTraits<D,3,Dune::FieldVector<D,3>,R,1,Dune::FieldVector<R,1>,
        Dune::FieldMatrix<R,1,3> > Traits;

    //! \brief number of shape functions
    unsigned int size () const
    {
      return 10;
    }

    //! \brief Evaluate all shape functions
    inline void evaluateFunction (const typename Traits::DomainType& in,
                                  std::vector<typename Traits::RangeType>& out) const
    {
      out.resize(10);

      int coeff;
      R a[2], b[3], c[3];

      // case 0:
      coeff=2;
      a[0]=1.0;
      a[1]=0.5;
      b[0]=-1.0;
      b[1]=-1.0;
      b[2]=-1.0;
      c[0]=-1.0;
      c[1]=-1.0;
      c[2]=-1.0;

      out[0] = coeff * (a[0] + b[0]*in[0] + b[1]*in[1] + b[2]*in[2]) * (a[1] + c[0]*in[0] + c[1]*in[1] + c[2]*in[2]);

      // case 1:
      coeff=2;
      a[0]=0.0;
      a[1]=-0.5;
      b[0]=1.0;
      b[1]=0.0;
      b[2]=0.0;
      c[0]=1.0;
      c[1]=0.0;
      c[2]=0.0;

      out[1] = coeff * (a[0] + b[0]*in[0] + b[1]*in[1] + b[2]*in[2]) * (a[1] + c[0]*in[0] + c[1]*in[1] + c[2]*in[2]);

      // case 2:
      coeff=2;
      a[0]=0.0;
      a[1]=-0.5;
      b[0]=0.0;
      b[1]=1.0;
      b[2]=0.0;
      c[0]=0.0;
      c[1]=1.0;
      c[2]=0.0;

      out[2] = coeff * (a[0] + b[0]*in[0] + b[1]*in[1] + b[2]*in[2]) * (a[1] + c[0]*in[0] + c[1]*in[1] + c[2]*in[2]);

      // case 3:
      coeff=2;
      a[0]=0.0;
      a[1]=-0.5;
      b[0]=0.0;
      b[1]=0.0;
      b[2]=1.0;
      c[0]=0.0;
      c[1]=0.0;
      c[2]=1.0;

      out[3] = coeff * (a[0] + b[0]*in[0] + b[1]*in[1] + b[2]*in[2]) * (a[1] + c[0]*in[0] + c[1]*in[1] + c[2]*in[2]);

      // case 4:
      coeff=4;
      a[0]=0.0;
      a[1]=1.0;
      b[0]=1.0;
      b[1]=0.0;
      b[2]=0.0;
      c[0]=-1.0;
      c[1]=-1.0;
      c[2]=-1.0;

      out[4] = coeff * (a[0] + b[0]*in[0] + b[1]*in[1] + b[2]*in[2]) * (a[1] + c[0]*in[0] + c[1]*in[1] + c[2]*in[2]);

      // case 5:
      coeff=4;
      a[0]=0.0;
      a[1]=0.0;
      b[0]=1.0;
      b[1]=0.0;
      b[2]=0.0;
      c[0]=0.0;
      c[1]=1.0;
      c[2]=0.0;

      out[5] = coeff * (a[0] + b[0]*in[0] + b[1]*in[1] + b[2]*in[2]) * (a[1] + c[0]*in[0] + c[1]*in[1] + c[2]*in[2]);

      // case 6:
      coeff=4;
      a[0]=0.0;
      a[1]=1.0;
      b[0]=0.0;
      b[1]=1.0;
      b[2]=0.0;
      c[0]=-1.0;
      c[1]=-1.0;
      c[2]=-1.0;

      out[6] = coeff * (a[0] + b[0]*in[0] + b[1]*in[1] + b[2]*in[2]) * (a[1] + c[0]*in[0] + c[1]*in[1] + c[2]*in[2]);

      // case 7:
      coeff=4;
      a[0]=0.0;
      a[1]=1.0;
      b[0]=0.0;
      b[1]=0.0;
      b[2]=1.0;
      c[0]=-1.0;
      c[1]=-1.0;
      c[2]=-1.0;

      out[7] = coeff * (a[0] + b[0]*in[0] + b[1]*in[1] + b[2]*in[2]) * (a[1] + c[0]*in[0] + c[1]*in[1] + c[2]*in[2]);

      // case 8:
      coeff=4;
      a[0]=0.0;
      a[1]=0.0;
      b[0]=1.0;
      b[1]=0.0;
      b[2]=0.0;
      c[0]=0.0;
      c[1]=0.0;
      c[2]=1.0;

      out[8] = coeff * (a[0] + b[0]*in[0] + b[1]*in[1] + b[2]*in[2]) * (a[1] + c[0]*in[0] + c[1]*in[1] + c[2]*in[2]);

      // case 9:
      coeff=4;
      a[0]=0.0;
      a[1]=0.0;
      b[0]=0.0;
      b[1]=1.0;
      b[2]=0.0;
      c[0]=0.0;
      c[1]=0.0;
      c[2]=1.0;

      out[9] = coeff * (a[0] + b[0]*in[0] + b[1]*in[1] + b[2]*in[2]) * (a[1] + c[0]*in[0] + c[1]*in[1] + c[2]*in[2]);

    }

    //! \brief Evaluate Jacobian of all shape functions
    inline void
    evaluateJacobian (const typename Traits::DomainType& in,         // position
                      std::vector<typename Traits::JacobianType>& out) const      // return value
    {
      out.resize(10);

      R aa[3][3], bb[3][3];
      // case 0:
      //x derivative
      aa[0][0]=-3.0;
      bb[0][0]=4.0;
      bb[1][0]=4.0;
      bb[2][0]=4.0;
      //y derivative
      aa[0][1]=-3.0;
      bb[0][1]=4.0;
      bb[1][1]=4.0;
      bb[2][1]=4.0;
      // z derivative
      aa[0][2]=-3.0;
      bb[0][2]=4.0;
      bb[1][2]=4.0;
      bb[2][2]=4.0;

      out[0][0][0] = aa[0][0] + bb[0][0]*in[0] + bb[1][0]*in[1] + bb[2][0]*in[2];
      out[0][0][1] = aa[0][1] + bb[0][1]*in[0] + bb[1][1]*in[1] + bb[2][1]*in[2];
      out[0][0][2] = aa[0][2] + bb[0][2]*in[0] + bb[1][2]*in[1] + bb[2][2]*in[2];

      //case 1:
      //x derivative
      aa[0][0]=-1.0;
      bb[0][0]=4.0;
      bb[1][0]=0.0;
      bb[2][0]=0.0;
      //y derivative
      aa[0][1]=0.0;
      bb[0][1]=0.0;
      bb[1][1]=0.0;
      bb[2][1]=0.0;
      // z derivative
      aa[0][2]=0.0;
      bb[0][2]=0.0;
      bb[1][2]=0.0;
      bb[2][2]=0.0;

      out[1][0][0] = aa[0][0] + bb[0][0]*in[0] + bb[1][0]*in[1] + bb[2][0]*in[2];
      out[1][0][1] = aa[0][1] + bb[0][1]*in[0] + bb[1][1]*in[1] + bb[2][1]*in[2];
      out[1][0][2] = aa[0][2] + bb[0][2]*in[0] + bb[1][2]*in[1] + bb[2][2]*in[2];

      // case 2:
      //x derivative
      aa[0][0]=0.0;
      bb[0][0]=0.0;
      bb[1][0]=0.0;
      bb[2][0]=0.0;
      //y derivative
      aa[0][1]=-1.0;
      bb[0][1]=0.0;
      bb[1][1]=4.0;
      bb[2][1]=0.0;
      // z derivative
      aa[0][2]=0.0;
      bb[0][2]=0.0;
      bb[1][2]=0.0;
      bb[2][2]=0.0;

      out[2][0][0] = aa[0][0] + bb[0][0]*in[0] + bb[1][0]*in[1] + bb[2][0]*in[2];
      out[2][0][1] = aa[0][1] + bb[0][1]*in[0] + bb[1][1]*in[1] + bb[2][1]*in[2];
      out[2][0][2] = aa[0][2] + bb[0][2]*in[0] + bb[1][2]*in[1] + bb[2][2]*in[2];

      // case 3:
      //x derivative
      aa[0][0]=0.0;
      bb[0][0]=0.0;
      bb[1][0]=0.0;
      bb[2][0]=0.0;
      //y derivative
      aa[0][1]=0.0;
      bb[0][1]=0.0;
      bb[1][1]=0.0;
      bb[2][1]=0.0;
      // z derivative
      aa[0][2]=-1.0;
      bb[0][2]=0.0;
      bb[1][2]=0.0;
      bb[2][2]=4.0;

      out[3][0][0] = aa[0][0] + bb[0][0]*in[0] + bb[1][0]*in[1] + bb[2][0]*in[2];
      out[3][0][1] = aa[0][1] + bb[0][1]*in[0] + bb[1][1]*in[1] + bb[2][1]*in[2];
      out[3][0][2] = aa[0][2] + bb[0][2]*in[0] + bb[1][2]*in[1] + bb[2][2]*in[2];

      // case 4:
      //x derivative
      aa[0][0]=4.0;
      bb[0][0]=-8.0;
      bb[1][0]=-4.0;
      bb[2][0]=-4.0;
      //y derivative
      aa[0][1]=0.0;
      bb[0][1]=-4.0;
      bb[1][1]=0.0;
      bb[2][1]=0.0;
      // z derivative
      aa[0][2]=0.0;
      bb[0][2]=-4.0;
      bb[1][2]=0.0;
      bb[2][2]=0.0;

      out[4][0][0] = aa[0][0] + bb[0][0]*in[0] + bb[1][0]*in[1] + bb[2][0]*in[2];
      out[4][0][1] = aa[0][1] + bb[0][1]*in[0] + bb[1][1]*in[1] + bb[2][1]*in[2];
      out[4][0][2] = aa[0][2] + bb[0][2]*in[0] + bb[1][2]*in[1] + bb[2][2]*in[2];

      // case 5:
      //x derivative
      aa[0][0]=0.0;
      bb[0][0]=0.0;
      bb[1][0]=4.0;
      bb[2][0]=0.0;
      //y derivative
      aa[0][1]=0.0;
      bb[0][1]=4.0;
      bb[1][1]=0.0;
      bb[2][1]=0.0;
      // z derivative
      aa[0][2]=0.0;
      bb[0][2]=0.0;
      bb[1][2]=0.0;
      bb[2][2]=0.0;

      out[5][0][0] = aa[0][0] + bb[0][0]*in[0] + bb[1][0]*in[1] + bb[2][0]*in[2];
      out[5][0][1] = aa[0][1] + bb[0][1]*in[0] + bb[1][1]*in[1] + bb[2][1]*in[2];
      out[5][0][2] = aa[0][2] + bb[0][2]*in[0] + bb[1][2]*in[1] + bb[2][2]*in[2];

      // case 6:
      //x derivative
      aa[0][0]=0.0;
      bb[0][0]=0.0;
      bb[1][0]=-4.0;
      bb[2][0]=0.0;
      //y derivative
      aa[0][1]=4.0;
      bb[0][1]=-4.0;
      bb[1][1]=-8.0;
      bb[2][1]=-4.0;
      // z derivative
      aa[0][2]=0.0;
      bb[0][2]=0.0;
      bb[1][2]=-4.0;
      bb[2][2]=0.0;

      out[6][0][0] = aa[0][0] + bb[0][0]*in[0] + bb[1][0]*in[1] + bb[2][0]*in[2];
      out[6][0][1] = aa[0][1] + bb[0][1]*in[0] + bb[1][1]*in[1] + bb[2][1]*in[2];
      out[6][0][2] = aa[0][2] + bb[0][2]*in[0] + bb[1][2]*in[1] + bb[2][2]*in[2];

      // case 7:
      //x derivative
      aa[0][0]=0.0;
      bb[0][0]=0.0;
      bb[1][0]=0.0;
      bb[2][0]=-4.0;
      //y derivative
      aa[0][1]=0.0;
      bb[0][1]=0.0;
      bb[1][1]=0.0;
      bb[2][1]=-4.0;
      // z derivative
      aa[0][2]=4.0;
      bb[0][2]=-4.0;
      bb[1][2]=-4.0;
      bb[2][2]=-8.0;

      out[7][0][0] = aa[0][0] + bb[0][0]*in[0] + bb[1][0]*in[1] + bb[2][0]*in[2];
      out[7][0][1] = aa[0][1] + bb[0][1]*in[0] + bb[1][1]*in[1] + bb[2][1]*in[2];
      out[7][0][2] = aa[0][2] + bb[0][2]*in[0] + bb[1][2]*in[1] + bb[2][2]*in[2];

      //case 8:
      //x derivative
      aa[0][0]=0.0;
      bb[0][0]=0.0;
      bb[1][0]=0.0;
      bb[2][0]=4.0;
      //y derivative
      aa[0][1]=0.0;
      bb[0][1]=0.0;
      bb[1][1]=0.0;
      bb[2][1]=0.0;
      // z derivative
      aa[0][2]=0.0;
      bb[0][2]=4.0;
      bb[1][2]=0.0;
      bb[2][2]=0.0;

      out[8][0][0] = aa[0][0] + bb[0][0]*in[0] + bb[1][0]*in[1] + bb[2][0]*in[2];
      out[8][0][1] = aa[0][1] + bb[0][1]*in[0] + bb[1][1]*in[1] + bb[2][1]*in[2];
      out[8][0][2] = aa[0][2] + bb[0][2]*in[0] + bb[1][2]*in[1] + bb[2][2]*in[2];

      // case 9:
      //x derivative
      aa[0][0]=0.0;
      bb[0][0]=0.0;
      bb[1][0]=0.0;
      bb[2][0]=0.0;
      //y derivative
      aa[0][1]=0.0;
      bb[0][1]=0.0;
      bb[1][1]=0.0;
      bb[2][1]=4.0;
      // z derivative
      aa[0][2]=0.0;
      bb[0][2]=0.0;
      bb[1][2]=4.0;
      bb[2][2]=0.0;

      out[9][0][0] = aa[0][0] + bb[0][0]*in[0] + bb[1][0]*in[1] + bb[2][0]*in[2];
      out[9][0][1] = aa[0][1] + bb[0][1]*in[0] + bb[1][1]*in[1] + bb[2][1]*in[2];
      out[9][0][2] = aa[0][2] + bb[0][2]*in[0] + bb[1][2]*in[1] + bb[2][2]*in[2];

    }

    //! \brief Polynomial order of the shape functions
    unsigned int order () const
    {
      return 2;
    }
  };
}
#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/p23d/p23dlocalcoefficients.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_P2_3DLOCALCOEFFICIENTS_HH
#define DUNE_P2_3DLOCALCOEFFICIENTS_HH

#include <cstddef>
#include <vector>

#include <dune/localfunctions/common/localkey.hh>

namespace Dune
{

  /**@ingroup LocalLayoutImplementation
         \brief Layout map for P23D elements

         \nosubgrouping
     \implements Dune::LocalCoefficientsVirtualImp
   */
  class P23DLocalCoefficients
  {
  public:
    //! \brief Standard constructor
    P23DLocalCoefficients () : li(10)
    {
      // Vertex shape functions
      li[0] = LocalKey(0,3,0);
      li[1] = LocalKey(1,3,0);
      li[2] = LocalKey(2,3,0);
      li[3] = LocalKey(3,3,0);

      // Edge bubbles
      li[4] = LocalKey(0,2,0);
      li[5] = LocalKey(2,2,0);
      li[6] = LocalKey(1,2,0);
      li[7] = LocalKey(3,2,0);
      li[8] = LocalKey(4,2,0);
      li[9] = LocalKey(5,2,0);
    }

    //! number of coefficients
    std::size_t size () const
    {
      return 10;
    }

    //! get i'th index
    const LocalKey& localKey (std::size_t i) const
    {
      return li[i];
    }

  private:
    std::vector<LocalKey> li;
  };

}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/p23d/p23dlocalinterpolation.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_P2_3DLOCALINTERPOLATION_HH
#define DUNE_P2_3DLOCALINTERPOLATION_HH

#include <vector>

namespace Dune
{
  template<class LB>
  class P23DLocalInterpolation
  {
  public:

    //! \brief Local interpolation of a function
    template<typename F, typename C>
    void interpolate (const F& f, std::vector<C>& out) const
    {
      typename LB::Traits::RangeType y;

      out.resize(10);
      typename LB::Traits::DomainType x;

      x[0] = 0.0;   x[1] = 0.0;   x[2] = 0.0;
      f.evaluate(x,y); out[0] = y;

      x[0] = 1.0;   x[1] = 0.0;   x[2] = 0.0;
      f.evaluate(x,y); out[1] = y;

      x[0] = 0.0;   x[1] = 1.0;   x[2] = 0.0;
      f.evaluate(x,y); out[2] = y;

      x[0] = 0.0;   x[1] = 0.0;   x[2] = 1.0;
      f.evaluate(x,y); out[3] = y;

      x[0] = 0.5;   x[1] = 0.0;   x[2] = 0.0;
      f.evaluate(x,y); out[4] = y;

      x[0] = 0.5;   x[1] = 0.5;   x[2] = 0.0;
      f.evaluate(x,y); out[5] = y;

      x[0] = 0.0;   x[1] = 0.5;   x[2] = 0.0;
      f.evaluate(x,y); out[6] = y;

      x[0] = 0.0;   x[1] = 0.0;   x[2] = 0.5;
      f.evaluate(x,y); out[7] = y;

      x[0] = 0.5;   x[1] = 0.0;   x[2] = 0.5;
      f.evaluate(x,y); out[8] = y;

      x[0] = 0.0;   x[1] = 0.5;   x[2] = 0.5;
      f.evaluate(x,y); out[9] = y;

    }

  private:
    typename LB::Traits::DomainType x[4];
  };
}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/pk.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
/* vim: set ai expandtab sw=4 ts=4: */
#ifndef DUNE_PK_LOCALFINITEELEMENT_HH
#define DUNE_PK_LOCALFINITEELEMENT_HH

#include "p0.hh"
#include "p1.hh"
#include "pk1d.hh"
#include "pk2d.hh"
#include "pk3d.hh"

namespace Dune
{

  /** \brief General Lagrange finite element with arbitrary dimension and polynomial order
   *
   * \tparam D type used for domain coordinates
   * \tparam R type used for function values
   * \tparam d dimension of the reference element
   * \tparam k polynomial order
   */
  template<class D, class R, int d, int k>
  class PkLocalFiniteElement
  {
  public:
    PkLocalFiniteElement()
    {}

    /** Constructor for variants with permuted vertices.

        \param vertexmap The permutation of the vertices.  This
        can for instance be generated from the global indices of
        the vertices by reducing those to the integers 0...k+1
     */
    PkLocalFiniteElement(const unsigned int vertexmap[k+1])
    {}
  };
#if 0
  /** \brief General Lagrange finite element -- specialization for first-order on a 1d reference element
   *
   * \tparam D type used for domain coordinates
   * \tparam R type used for function values
   */
  template<class D, class R>
  class PkLocalFiniteElement<D, R, 1, 1>
    : public P1LocalFiniteElement<D, R, 1>
  {
  public:
    PkLocalFiniteElement()
    {}

    PkLocalFiniteElement(const unsigned int vertexmap[2])
    {}
  };

  /** \brief General Lagrange finite element -- specialization for zero-th order on a 1d reference element
   *
   * \tparam D type used for domain coordinates
   * \tparam R type used for function values
   * \tparam d dimension of the reference element
   */
  template<class D, class R>
  class PkLocalFiniteElement<D, R, 1, 0>
    : public P0LocalFiniteElement<D, R, 1>
  {
  public:
    PkLocalFiniteElement()
      : P0LocalFiniteElement<D,R,1>(GeometryType(0,1))
    {}

    PkLocalFiniteElement(const unsigned int vertexmap[2])
    {}
  };
#endif
  /** \brief General Lagrange finite element -- specialization for a 2d reference element
   *
   * \tparam D type used for domain coordinates
   * \tparam R type used for function values
   * \tparam k polynomial order
   */
  template<class D, class R, int k>
  class PkLocalFiniteElement<D, R, 1, k>
    : public Pk1DLocalFiniteElement<D, R, k>
  {
  public:
    PkLocalFiniteElement()
    {}

    PkLocalFiniteElement(const unsigned int vertexmap[2]) :
      Pk1DLocalFiniteElement<D, R, k>(vertexmap)
    {}
  };

  /** \brief General Lagrange finite element -- specialization for a 2d reference element
   *
   * \tparam D type used for domain coordinates
   * \tparam R type used for function values
   * \tparam k polynomial order
   */
  template<class D, class R, int k>
  class PkLocalFiniteElement<D, R, 2, k>
    : public Pk2DLocalFiniteElement<D, R, k>
  {
  public:
    PkLocalFiniteElement()
    {}

    PkLocalFiniteElement(const unsigned int vertexmap[3]) :
      Pk2DLocalFiniteElement<D, R, k>(vertexmap)
    {}
  };

  /** \brief General Lagrange finite element -- specialization for a 3d reference element
   *
   * \tparam D type used for domain coordinates
   * \tparam R type used for function values
   * \tparam k polynomial order
   */
  template<class D, class R, int k>
  class PkLocalFiniteElement<D, R, 3, k>
    : public Pk3DLocalFiniteElement<D, R, k>
  {
  public:
    PkLocalFiniteElement()
    {}

    PkLocalFiniteElement(const unsigned int vertexmap[4]) :
      Pk3DLocalFiniteElement<D, R, k>(vertexmap)
    {}
  };

}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/pk1d.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PK1DLOCALFINITEELEMENT_HH
#define DUNE_PK1DLOCALFINITEELEMENT_HH

#include <cstddef>

#include <dune/geometry/type.hh>

#include <dune/localfunctions/common/localfiniteelementtraits.hh>
#include <dune/localfunctions/common/localtoglobaladaptors.hh>
#include "pk1d/pk1dlocalbasis.hh"
#include "pk1d/pk1dlocalcoefficients.hh"
#include "pk1d/pk1dlocalinterpolation.hh"

namespace Dune
{

  /** \todo Please doc me !
   */
  template<class D, class R, unsigned int k>
  class Pk1DLocalFiniteElement
  {
  public:
    /** \todo Please doc me !
     */
    typedef LocalFiniteElementTraits<Pk1DLocalBasis<D,R,k>,
        Pk1DLocalCoefficients<k>,
        Pk1DLocalInterpolation<Pk1DLocalBasis<D,R,k> > > Traits;

    /** \todo Please doc me !
     */
    Pk1DLocalFiniteElement ()
    {
      gt.makeLine();
    }

    /** \todo Please doc me !
     */
    Pk1DLocalFiniteElement (int variant) : coefficients(variant)
    {
      gt.makeLine();
    }

    /** Constructor for two variants with permuted vertices.

        \param vertexmap The permutation of the vertices.
     */
    Pk1DLocalFiniteElement (const unsigned int vertexmap[3]) : coefficients(vertexmap)
    {
      gt.makeLine();
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalBasisType& localBasis () const
    {
      return basis;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalCoefficientsType& localCoefficients () const
    {
      return coefficients;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalInterpolationType& localInterpolation () const
    {
      return interpolation;
    }

    /** \brief Number of shape functions in this finite element */
    unsigned int size () const
    {
      return basis.size();
    }

    /** \todo Please doc me !
     */
    GeometryType type () const
    {
      return gt;
    }

    Pk1DLocalFiniteElement* clone () const
    {
      return new Pk1DLocalFiniteElement(*this);
    }

  private:
    Pk1DLocalBasis<D,R,k> basis;
    Pk1DLocalCoefficients<k> coefficients;
    Pk1DLocalInterpolation<Pk1DLocalBasis<D,R,k> > interpolation;
    GeometryType gt;
  };

  //! Langrange finite element of arbitrary order on triangles
  /**
   * \tparam Geometry Geometry for the local to global transformation.
   * \tparam RF       Field type of the range.
   * \tparam k        Maximum polynomial order of the base functions.
   *
   * \implements FiniteElementInterface
   */
  template<class Geometry, class RF, std::size_t k>
  class Pk1DFiniteElement {
    typedef typename Geometry::ctype DF;
    typedef Pk1DLocalBasis<DF,RF,k> LocalBasis;
    typedef Pk1DLocalInterpolation<LocalBasis> LocalInterpolation;

  public:
    /**
     * \implements FiniteElementInterface::Traits
     */
    struct Traits {
      typedef ScalarLocalToGlobalBasisAdaptor<LocalBasis, Geometry> Basis;
      typedef LocalToGlobalInterpolationAdaptor<
          LocalInterpolation,
          typename Basis::Traits
          > Interpolation;
      typedef Pk1DLocalCoefficients<k> Coefficients;
    };

  private:
    static const GeometryType gt;
    static const LocalBasis localBasis;
    static const LocalInterpolation localInterpolation;

    typename Traits::Basis basis_;
    typename Traits::Interpolation interpolation_;
    typename Traits::Coefficients coefficients_;

  public:
    //! construct a Pk1DFiniteElement
    /**
     * \param geometry    The geometry object to use for adaption.
     * \param vertexOrder The global ordering of the vertices within the grid,
     *                    used to determine orientation of the edges.  This
     *                    vertexOrder object must support codim=0.
     *
     * \note This class stores the reference to the geometry passed here.  Any
     *       use of this class after this references has become invalid
     *       results in undefined behaviour.  The exception is that the
     *       destructor of this class may still be called.  The information
     *       contained in the vertexOrder object is extracted and the object
     *       is no longer needed after the contructor returns.
     */
    template<class VertexOrder>
    Pk1DFiniteElement(const Geometry &geometry,
                      const VertexOrder& vertexOrder) :
      basis_(localBasis, geometry), interpolation_(localInterpolation),
      coefficients_(vertexOrder.begin(0, 0))
    { }

    const typename Traits::Basis& basis() const { return basis_; }
    const typename Traits::Interpolation& interpolation() const
    { return interpolation_; }
    const typename Traits::Coefficients& coefficients() const
    { return coefficients_; }
    const GeometryType &type() const { return gt; }
  };

  template<class Geometry, class RF, std::size_t k>
  const GeometryType
  Pk1DFiniteElement<Geometry, RF, k>::gt(GeometryType::simplex, 2);

  template<class Geometry, class RF, std::size_t k>
  const typename Pk1DFiniteElement<Geometry, RF, k>::LocalBasis
  Pk1DFiniteElement<Geometry, RF, k>::localBasis = LocalBasis();

  template<class Geometry, class RF, std::size_t k>
  const typename Pk1DFiniteElement<Geometry, RF, k>::LocalInterpolation
  Pk1DFiniteElement<Geometry, RF, k>::localInterpolation =
    LocalInterpolation();

  //! Factory for Pk1DFiniteElement objects
  /**
   * Constructs Pk1DFiniteElement objects given a geometry and a vertex
   * ordering.
   *
   * \tparam Geometry Geometry for the local to global transformation.
   * \tparam RF       Field type of the range.
   * \tparam k        Maximum polynomial order of the base functions.
   *
   * \implements FiniteElementFactoryInterface
   */
  template<class Geometry, class RF, std::size_t k>
  struct Pk1DFiniteElementFactory {
    typedef Pk1DFiniteElement<Geometry, RF, k> FiniteElement;

    //! construct Pk1DFiniteElementFactory
    /**
     * \param geometry    The geometry object to use for adaption.
     * \param vertexOrder The global ordering of the vertices within the grid,
     *                    used to determine orientation of the edges.  This
     *                    vertexOrder object must support codim=0.
     *
     * \note The returned object stores the reference to the geometry passed
     *       here.  Any use of the returned value after this references has
     *       become invalid results in undefined behaviour.  The exception is
     *       that the destructor of this class may still be called.  The
     *       information contained in the vertexOrder object is extracted and
     *       the object is no longer needed after the constructor returns.  No
     *       reference to internal data of the factory is stored.
     */
    template<class VertexOrder>
    const FiniteElement make(const Geometry& geometry,
                             const VertexOrder& vertexOrder)
    { return FiniteElement(geometry, vertexOrder); }
  };
}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/pk1d/CMakeLists.txt <==
set(pk1ddir  ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/lagrange/pk1d)

set(pk1d_HEADERS  pk1dlocalbasis.hh pk1dlocalcoefficients.hh pk1dlocalinterpolation.hh)

# include not needed for CMake
# include $(top_srcdir)/am/global-rules

install(FILES ${pk1d_HEADERS} DESTINATION ${pk1ddir})


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/pk1d/Makefile.am <==
pk1ddir = $(includedir)/dune/localfunctions/lagrange/pk1d

pk1d_HEADERS = pk1dlocalbasis.hh pk1dlocalcoefficients.hh pk1dlocalinterpolation.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/pk1d/pk1dlocalbasis.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_Pk1DLOCALBASIS_HH
#define DUNE_Pk1DLOCALBASIS_HH

#include <dune/common/fmatrix.hh>

#include <dune/localfunctions/common/localbasis.hh>

namespace Dune
{
  /**@ingroup LocalBasisImplementation
     \brief Lagrange shape functions of arbitrary order on the 1D reference triangle.

     Lagrange shape functions of arbitrary order have the property that
     \f$\hat\phi^i(x_j) = \delta_{i,j}\f$ for certain points \f$x_j\f$.

     \tparam D Type to represent the field in the domain.
     \tparam R Type to represent the field in the range.
     \tparam k Polynomial order.

     \nosubgrouping
   */
  template<class D, class R, unsigned int k>
  class Pk1DLocalBasis
  {
  public:

    /** \brief Export the number of degrees of freedom */
    enum {N = k+1};

    /** \brief Export the element order */
    enum {O = k};

    typedef LocalBasisTraits<D,
        1,
        Dune::FieldVector<D,1>,
        R,
        1,
        Dune::FieldVector<R,1>,
        Dune::FieldMatrix<R,1,1>
        > Traits;

    //! \brief Standard constructor
    Pk1DLocalBasis ()
    {
      for (unsigned int i=0; i<=k; i++)
        pos[i] = (1.0*i)/std::max(k,(unsigned int)1);
    }

    //! \brief number of shape functions
    unsigned int size () const
    {
      return N;
    }

    //! \brief Evaluate all shape functions
    inline void evaluateFunction (const typename Traits::DomainType& x,
                                  std::vector<typename Traits::RangeType>& out) const
    {
      out.resize(N);

      for (unsigned int i=0; i<N; i++)
      {
        out[i] = 1.0;
        for (unsigned int alpha=0; alpha<i; alpha++)
          out[i] *= (x[0]-pos[alpha])/(pos[i]-pos[alpha]);
        for (unsigned int gamma=i+1; gamma<=k; gamma++)
          out[i] *= (x[0]-pos[gamma])/(pos[i]-pos[gamma]);
      }
    }

    //! \brief Evaluate Jacobian of all shape functions
    inline void
    evaluateJacobian (const typename Traits::DomainType& x,             // position
                      std::vector<typename Traits::JacobianType>& out) const          // return value
    {
      out.resize(N);

      for (unsigned int i=0; i<=k; i++) {

        // x_0 derivative
        out[i][0][0] = 0.0;
        R factor=1.0;
        for (unsigned int a=0; a<i; a++)
        {
          R product=factor;
          for (unsigned int alpha=0; alpha<i; alpha++)
            product *= (alpha==a) ? 1.0/(pos[i]-pos[alpha])
                       : (x[0]-pos[alpha])/(pos[i]-pos[alpha]);
          for (unsigned int gamma=i+1; gamma<=k; gamma++)
            product *= (pos[gamma]-x[0])/(pos[gamma]-pos[i]);
          out[i][0][0] += product;
        }
        for (unsigned int c=i+1; c<=k; c++)
        {
          R product=factor;
          for (unsigned int alpha=0; alpha<i; alpha++)
            product *= (x[0]-pos[alpha])/(pos[i]-pos[alpha]);
          for (unsigned int gamma=i+1; gamma<=k; gamma++)
            product *= (gamma==c) ? -1.0/(pos[gamma]-pos[i])
                       : (pos[gamma]-x[0])/(pos[gamma]-pos[i]);
          out[i][0][0] += product;
        }
      }

    }

    //! \brief Polynomial order of the shape functions
    unsigned int order () const
    {
      return k;
    }

  private:
    R pos[k+1];     // positions on the interval
  };

}
#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/pk1d/pk1dlocalcoefficients.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_PK1DLOCALCOEFFICIENTS_HH
#define DUNE_PK1DLOCALCOEFFICIENTS_HH

#include <cstddef>
#include <vector>

#include <dune/localfunctions/common/localkey.hh>

namespace Dune
{

  /**@ingroup LocalLayoutImplementation
         \brief Layout map for Pk elements

         \nosubgrouping
     \implements Dune::LocalCoefficientsVirtualImp
   */
  template<unsigned int k>
  class Pk1DLocalCoefficients
  {
    enum {N = k+1};

  public:
    //! \brief Standard constructor
    Pk1DLocalCoefficients () : li(N)
    {
      fill_default();
    }

    //! constructor for eight variants with order on edges flipped
    Pk1DLocalCoefficients (int variant) : li(N)
    {
      fill_default();
    }

    /** Constructor for six variants with permuted vertices.

        \param vertexmap The permutation of the vertices.  This
        can for instance be generated from the global indices of
        the vertices by reducing those to the integers 0...2.  This may be any
        object which for which the expression \c vertexmap[i] is defined
        apropriately (like an array, a pointer, a std::vector, or a
        random-access iterator.
     */
    template<class VertexMap>
    explicit Pk1DLocalCoefficients(const VertexMap &vertexmap) : li(N)
    {
      fill_default();
    }

    //! number of coefficients
    std::size_t size () const
    {
      return N;
    }

    //! get i'th index
    const LocalKey& localKey (std::size_t i) const
    {
      return li[i];
    }

  private:
    std::vector<LocalKey> li;

    void fill_default()
    {
      li.resize(N);

      if (N==1) {
        li[0] = LocalKey(0,0,0);
      } else {
        li[0] = LocalKey(0,1,0);
        for (int i=1; i<N-1; i++)
          li[i] = LocalKey(0,0,i-1);            // element dofs
        li.back() = LocalKey(1,1,0);
      }
    }
  };

}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/pk1d/pk1dlocalinterpolation.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_Pk1DLOCALINTERPOLATION_HH
#define DUNE_Pk1DLOCALINTERPOLATION_HH

#include <vector>

namespace Dune
{
  template<class LB>
  class Pk1DLocalInterpolation
  {
    /** \brief The number of degrees of freedom */
    enum {N = LB::N};

    /** \brief Export the element order */
    enum {k = LB::O};

  private:
    static const int kdiv = (k == 0 ? 1 : k);

  public:

    template<typename F, typename C>
    void interpolate (const F& f, std::vector<C>& out) const
    {
      typename LB::Traits::DomainType x;
      typename LB::Traits::RangeType y;
      typedef typename LB::Traits::DomainFieldType D;
      out.resize(N);
#if DUNE_COMMON_FIELDVECTOR_SIZE_IS_METHOD
      assert(x.size()==1);
#endif
      for (int i=0; i<N; i++)
      {
        x[0] = ((D)i)/((D)kdiv);
        f.evaluate(x,y);
        out[i] = y;
      }
    }

  };
}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/pk2d.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PK2DLOCALFINITEELEMENT_HH
#define DUNE_PK2DLOCALFINITEELEMENT_HH

#include <cstddef>

#include <dune/geometry/type.hh>

#include <dune/localfunctions/common/localfiniteelementtraits.hh>
#include <dune/localfunctions/common/localtoglobaladaptors.hh>
#include "pk2d/pk2dlocalbasis.hh"
#include "pk2d/pk2dlocalcoefficients.hh"
#include "pk2d/pk2dlocalinterpolation.hh"

namespace Dune
{

  /** \todo Please doc me !
   */
  template<class D, class R, unsigned int k>
  class Pk2DLocalFiniteElement
  {
  public:
    /** \todo Please doc me !
     */
    typedef LocalFiniteElementTraits<Pk2DLocalBasis<D,R,k>,
        Pk2DLocalCoefficients<k>,
        Pk2DLocalInterpolation<Pk2DLocalBasis<D,R,k> > > Traits;

    /** \todo Please doc me !
     */
    Pk2DLocalFiniteElement ()
    {
      gt.makeTriangle();
    }

    /** \todo Please doc me !
     */
    Pk2DLocalFiniteElement (int variant) : coefficients(variant)
    {
      gt.makeTriangle();
    }

    /** Constructor for six variants with permuted vertices.

        \param vertexmap The permutation of the vertices.  This
        can for instance be generated from the global indices of
        the vertices by reducing those to the integers 0...2
     */
    Pk2DLocalFiniteElement (const unsigned int vertexmap[3]) : coefficients(vertexmap)
    {
      gt.makeTriangle();
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalBasisType& localBasis () const
    {
      return basis;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalCoefficientsType& localCoefficients () const
    {
      return coefficients;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalInterpolationType& localInterpolation () const
    {
      return interpolation;
    }

    /** \brief Number of shape functions in this finite element */
    unsigned int size () const
    {
      return basis.size();
    }

    /** \todo Please doc me !
     */
    GeometryType type () const
    {
      return gt;
    }

    Pk2DLocalFiniteElement* clone () const
    {
      return new Pk2DLocalFiniteElement(*this);
    }

  private:
    Pk2DLocalBasis<D,R,k> basis;
    Pk2DLocalCoefficients<k> coefficients;
    Pk2DLocalInterpolation<Pk2DLocalBasis<D,R,k> > interpolation;
    GeometryType gt;
  };

  //! Langrange finite element of arbitrary order on triangles
  /**
   * \tparam Geometry Geometry for the local to global transformation.
   * \tparam RF       Field type of the range.
   * \tparam k        Maximum polynomial order of the base functions.
   *
   * \implements FiniteElementInterface
   */
  template<class Geometry, class RF, std::size_t k>
  class Pk2DFiniteElement {
    typedef typename Geometry::ctype DF;
    typedef Pk2DLocalBasis<DF,RF,k> LocalBasis;
    typedef Pk2DLocalInterpolation<LocalBasis> LocalInterpolation;

  public:
    /**
     * \implements FiniteElementInterface::Traits
     */
    struct Traits {
      typedef ScalarLocalToGlobalBasisAdaptor<LocalBasis, Geometry> Basis;
      typedef LocalToGlobalInterpolationAdaptor<
          LocalInterpolation,
          typename Basis::Traits
          > Interpolation;
      typedef Pk2DLocalCoefficients<k> Coefficients;
    };

  private:
    static const GeometryType gt;
    static const LocalBasis localBasis;
    static const LocalInterpolation localInterpolation;

    typename Traits::Basis basis_;
    typename Traits::Interpolation interpolation_;
    typename Traits::Coefficients coefficients_;

  public:
    //! construct a Pk2DFiniteElement
    /**
     * \param geometry    The geometry object to use for adaption.
     * \param vertexOrder The global ordering of the vertices within the grid,
     *                    used to determine orientation of the edges.  This
     *                    vertexOrder object must support codim=0.
     *
     * \note This class stores the reference to the geometry passed here.  Any
     *       use of this class after this references has become invalid
     *       results in undefined behaviour.  The exception is that the
     *       destructor of this class may still be called.  The information
     *       contained in the vertexOrder object is extracted and the object
     *       is no longer needed after the contructor returns.
     */
    template<class VertexOrder>
    Pk2DFiniteElement(const Geometry &geometry,
                      const VertexOrder& vertexOrder) :
      basis_(localBasis, geometry), interpolation_(localInterpolation),
      coefficients_(vertexOrder.begin(0, 0))
    { }

    const typename Traits::Basis& basis() const { return basis_; }
    const typename Traits::Interpolation& interpolation() const
    { return interpolation_; }
    const typename Traits::Coefficients& coefficients() const
    { return coefficients_; }
    const GeometryType &type() const { return gt; }
  };

  template<class Geometry, class RF, std::size_t k>
  const GeometryType
  Pk2DFiniteElement<Geometry, RF, k>::gt(GeometryType::simplex, 2);

  template<class Geometry, class RF, std::size_t k>
  const typename Pk2DFiniteElement<Geometry, RF, k>::LocalBasis
  Pk2DFiniteElement<Geometry, RF, k>::localBasis = LocalBasis();

  template<class Geometry, class RF, std::size_t k>
  const typename Pk2DFiniteElement<Geometry, RF, k>::LocalInterpolation
  Pk2DFiniteElement<Geometry, RF, k>::localInterpolation =
    LocalInterpolation();

  //! Factory for Pk2DFiniteElement objects
  /**
   * Constructs Pk2DFiniteElement objects given a geometry and a vertex
   * ordering.
   *
   * \tparam Geometry Geometry for the local to global transformation.
   * \tparam RF       Field type of the range.
   * \tparam k        Maximum polynomial order of the base functions.
   *
   * \implements FiniteElementFactoryInterface
   */
  template<class Geometry, class RF, std::size_t k>
  struct Pk2DFiniteElementFactory {
    typedef Pk2DFiniteElement<Geometry, RF, k> FiniteElement;

    //! construct Pk2DFiniteElementFactory
    /**
     * \param geometry    The geometry object to use for adaption.
     * \param vertexOrder The global ordering of the vertices within the grid,
     *                    used to determine orientation of the edges.  This
     *                    vertexOrder object must support codim=0.
     *
     * \note The returned object stores the reference to the geometry passed
     *       here.  Any use of the returned value after this references has
     *       become invalid results in undefined behaviour.  The exception is
     *       that the destructor of this class may still be called.  The
     *       information contained in the vertexOrder object is extracted and
     *       the object is no longer needed after the contructor returns.  No
     *       reference to internal data of the factory is stored.
     */
    template<class VertexOrder>
    const FiniteElement make(const Geometry& geometry,
                             const VertexOrder& vertexOrder)
    { return FiniteElement(geometry, vertexOrder); }
  };
}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/pk2d/CMakeLists.txt <==
set(pk2ddir  ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/lagrange/pk2d)

set(pk2d_HEADERS  pk2dlocalbasis.hh pk2dlocalcoefficients.hh pk2dlocalinterpolation.hh)

# include not needed for CMake
# include $(top_srcdir)/am/global-rules

install(FILES ${pk2d_HEADERS} DESTINATION ${pk2ddir})


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/pk2d/Makefile.am <==
pk2ddir = $(includedir)/dune/localfunctions/lagrange/pk2d

pk2d_HEADERS = pk2dlocalbasis.hh pk2dlocalcoefficients.hh pk2dlocalinterpolation.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/pk2d/pk2dlocalbasis.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PK2DLOCALBASIS_HH
#define DUNE_PK2DLOCALBASIS_HH

#include <dune/common/fmatrix.hh>

#include <dune/localfunctions/common/localbasis.hh>

namespace Dune
{
  /**@ingroup LocalBasisImplementation
         \brief Lagrange shape functions of arbitrary order on the reference triangle.

         Lagrange shape functions of arbitrary order have the property that
         \f$\hat\phi^i(x_j) = \delta_{i,j}\f$ for certain points \f$x_j\f$.

         \tparam D Type to represent the field in the domain.
         \tparam R Type to represent the field in the range.
         \tparam k Polynomial order.

         \nosubgrouping
   */
  template<class D, class R, unsigned int k>
  class Pk2DLocalBasis
  {
  public:

    /** \brief Export the number of degrees of freedom */
    enum {N = (k+1)*(k+2)/2};

    /** \brief Export the element order
       OS: Surprising that we need to export this both statically and dynamically!
     */
    enum {O = k};

    typedef LocalBasisTraits<D,2,Dune::FieldVector<D,2>,R,1,Dune::FieldVector<R,1>,
        Dune::FieldMatrix<R,1,2>, 2 > Traits;

    //! \brief Standard constructor
    Pk2DLocalBasis ()
    {
      for (unsigned int i=0; i<=k; i++)
        pos[i] = (1.0*i)/std::max(k,(unsigned int)1);
    }

    //! \brief number of shape functions
    unsigned int size () const
    {
      return N;
    }

    //! \brief Evaluate all shape functions
    inline void evaluateFunction (const typename Traits::DomainType& x,
                                  std::vector<typename Traits::RangeType>& out) const
    {
      out.resize(N);
      // specialization for k==0, not clear whether that is needed
      if (k==0) {
        out[0] = 1;
        return;
      }

      int n=0;
      for (unsigned int j=0; j<=k; j++)
        for (unsigned int i=0; i<=k-j; i++)
        {
          out[n] = 1.0;
          for (unsigned int alpha=0; alpha<i; alpha++)
            out[n] *= (x[0]-pos[alpha])/(pos[i]-pos[alpha]);
          for (unsigned int beta=0; beta<j; beta++)
            out[n] *= (x[1]-pos[beta])/(pos[j]-pos[beta]);
          for (unsigned int gamma=i+j+1; gamma<=k; gamma++)
            out[n] *= (pos[gamma]-x[0]-x[1])/(pos[gamma]-pos[i]-pos[j]);
          n++;
        }
    }

    //! \brief Evaluate Jacobian of all shape functions
    inline void
    evaluateJacobian (const typename Traits::DomainType& x,       // position
                      std::vector<typename Traits::JacobianType>& out) const                        // return value
    {
      out.resize(N);

      // specialization for k==0, not clear whether that is needed
      if (k==0) {
        out[0][0][0] = 0; out[0][0][1] = 0;
        return;
      }

      int n=0;
      for (unsigned int j=0; j<=k; j++)
        for (unsigned int i=0; i<=k-j; i++)
        {
          // x_0 derivative
          out[n][0][0] = 0.0;
          R factor=1.0;
          for (unsigned int beta=0; beta<j; beta++)
            factor *= (x[1]-pos[beta])/(pos[j]-pos[beta]);
          for (unsigned int a=0; a<i; a++)
          {
            R product=factor;
            for (unsigned int alpha=0; alpha<i; alpha++)
              if (alpha==a)
                product *= D(1)/(pos[i]-pos[alpha]);
              else
                product *= (x[0]-pos[alpha])/(pos[i]-pos[alpha]);
            for (unsigned int gamma=i+j+1; gamma<=k; gamma++)
              product *= (pos[gamma]-x[0]-x[1])/(pos[gamma]-pos[i]-pos[j]);
            out[n][0][0] += product;
          }
          for (unsigned int c=i+j+1; c<=k; c++)
          {
            R product=factor;
            for (unsigned int alpha=0; alpha<i; alpha++)
              product *= (x[0]-pos[alpha])/(pos[i]-pos[alpha]);
            for (unsigned int gamma=i+j+1; gamma<=k; gamma++)
              if (gamma==c)
                product *= -D(1)/(pos[gamma]-pos[i]-pos[j]);
              else
                product *= (pos[gamma]-x[0]-x[1])/(pos[gamma]-pos[i]-pos[j]);
            out[n][0][0] += product;
          }

          // x_1 derivative
          out[n][0][1] = 0.0;
          factor = 1.0;
          for (unsigned int alpha=0; alpha<i; alpha++)
            factor *= (x[0]-pos[alpha])/(pos[i]-pos[alpha]);
          for (unsigned int b=0; b<j; b++)
          {
            R product=factor;
            for (unsigned int beta=0; beta<j; beta++)
              if (beta==b)
                product *= D(1)/(pos[j]-pos[beta]);
              else
                product *= (x[1]-pos[beta])/(pos[j]-pos[beta]);
            for (unsigned int gamma=i+j+1; gamma<=k; gamma++)
              product *= (pos[gamma]-x[0]-x[1])/(pos[gamma]-pos[i]-pos[j]);
            out[n][0][1] += product;
          }
          for (unsigned int c=i+j+1; c<=k; c++)
          {
            R product=factor;
            for (unsigned int beta=0; beta<j; beta++)
              product *= (x[1]-pos[beta])/(pos[j]-pos[beta]);
            for (unsigned int gamma=i+j+1; gamma<=k; gamma++)
              if (gamma==c)
                product *= -D(1)/(pos[gamma]-pos[i]-pos[j]);
              else
                product *= (pos[gamma]-x[0]-x[1])/(pos[gamma]-pos[i]-pos[j]);
            out[n][0][1] += product;
          }

          n++;
        }

    }

    //! \brief Evaluate higher derivatives of all shape functions
    template<unsigned int dOrder> //order of derivative
    inline void evaluate(const std::array<int,dOrder>& directions, //direction of derivative
                         const typename Traits::DomainType& in,  //position
                         std::vector<typename Traits::RangeType>& out) const //return value
    {
      out.resize(N);

      if (dOrder > Traits::diffOrder)
        DUNE_THROW(NotImplemented, "Desired derivative order is not implemented");

      if (dOrder==0)
        evaluateFunction(in, out);
      else if (dOrder==1)
      {
        int n=0;
        for (unsigned int j=0; j<=k; j++)
          for (unsigned int i=0; i<=k-j; i++, n++)
          {
            out[n] = 0.0;
            for (unsigned int no1=0; no1 < k; no1++)
            {
              R factor = lagrangianFactorDerivative(directions[0], no1, i, j, in);
              for (unsigned int no2=0; no2 < k; no2++)
                if (no1 != no2)
                  factor *= lagrangianFactor(no2, i, j, in);

              out[n] += factor;
            }
          }
      }
      else if (dOrder==2)
      {
        // specialization for k<2, not clear whether that is needed
        if (k<2) {
          std::fill(out.begin(), out.end(), 0.0);
        return;
      }

      //f = prod_{i} f_i -> dxa dxb f = sum_{i} {dxa f_i sum_{k \neq i} dxb f_k prod_{l \neq k,i} f_l
      int n=0;
      for (unsigned int j=0; j<=k; j++)
        for (unsigned int i=0; i<=k-j; i++, n++)
        {
          R res = 0.0;

          for (unsigned int no1=0; no1 < k; no1++)
          {
            R factor1 = lagrangianFactorDerivative(directions[0], no1, i, j, in);
            for (unsigned int no2=0; no2 < k; no2++)
            {
              if (no1 == no2)
                continue;
              R factor2 = factor1*lagrangianFactorDerivative(directions[1], no2, i, j, in);
              for (unsigned int no3=0; no3 < k; no3++)
              {
                if (no3 == no1 || no3 == no2)
                  continue;
                factor2 *= lagrangianFactor(no3, i, j, in);
              }
              res += factor2;
            }

          }
          out[n] = res;
        }
      }
    }

    //! \brief Polynomial order of the shape functions
    unsigned int order () const
    {
      return k;
    }

  private:
  /** \brief Returns a single Lagrangian factor of l_ij evaluated at x */
  typename Traits::RangeType lagrangianFactor(const int no, const int i, const int j, const typename Traits::DomainType& x) const
  {
    if ( no < i)
      return (x[0]-pos[no])/(pos[i]-pos[no]);
    if (no < i+j)
      return (x[1]-pos[no-i])/(pos[j]-pos[no-i]);
    return (pos[no+1]-x[0]-x[1])/(pos[no+1]-pos[i]-pos[j]);
  }

  /** \brief Returns the derivative of a single Lagrangian factor of l_ij evaluated at x
   * \param direction Derive in x-direction if this is 0, otherwise derive in y direction
   */
  typename Traits::RangeType lagrangianFactorDerivative(const int direction, const int no, const int i, const int j, const typename Traits::DomainType& x) const
  {
    if ( no < i)
      return (direction == 0) ? 1.0/(pos[i]-pos[no]) : 0;

    if (no < i+j)
      return (direction == 0) ? 0: 1.0/(pos[j]-pos[no-i]);

    return -1.0/(pos[no+1]-pos[i]-pos[j]);
  }

    D pos[k+1]; // positions on the interval
  };

}
#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/pk2d/pk2dlocalcoefficients.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_PK2DLOCALCOEFFICIENTS_HH
#define DUNE_PK2DLOCALCOEFFICIENTS_HH

#include <cstddef>
#include <vector>

#include <dune/localfunctions/common/localkey.hh>

namespace Dune
{

  /**@ingroup LocalLayoutImplementation
         \brief Layout map for P0 elements

         \nosubgrouping
     \implements Dune::LocalCoefficientsVirtualImp
   */
  template<unsigned int k>
  class Pk2DLocalCoefficients
  {
    enum {N = (k+1)*(k+2)/2};

  public:
    //! \brief Standard constructor
    Pk2DLocalCoefficients () : li(N)
    {
      fill_default();
    }

    //! constructor for eight variants with order on edges flipped
    Pk2DLocalCoefficients (int variant) : li(N)
    {
      fill_default();
      bool flip[3];
      for (int i = 0; i < 3; ++i)
        flip[i] = variant & (1<<i);
      for (int i=0; i<N; i++)
        if (li[i].codim()==1 && flip[li[i].subEntity()])
          li[i].index(k-2-li[i].index());
    }

    /** Constructor for six variants with permuted vertices.

        \param vertexmap The permutation of the vertices.  This
        can for instance be generated from the global indices of
        the vertices by reducing those to the integers 0...2.  This may be any
        object which for which the expression \c vertexmap[i] is defined
        apropriately (like an array, a pointer, a std::vector, or a
        random-access iterator.
     */
    template<class VertexMap>
    explicit Pk2DLocalCoefficients(const VertexMap &vertexmap) : li(N)
    {
      fill_default();
      bool flip[3];
      flip[0] = vertexmap[0] > vertexmap[1];
      flip[1] = vertexmap[0] > vertexmap[2];
      flip[2] = vertexmap[1] > vertexmap[2];
      for (std::size_t i=0; i<N; i++)
        if (li[i].codim()==1 && flip[li[i].subEntity()])
          li[i].index(k-2-li[i].index());
    }

    //! number of coefficients
    std::size_t size () const
    {
      return N;
    }

    //! get i'th index
    const LocalKey& localKey (std::size_t i) const
    {
      return li[i];
    }

  private:
    std::vector<LocalKey> li;

    void fill_default ()
    {
      if (k==0)
      {
        li[0] = LocalKey(0,0,0);
        return;
      }
      int n=0;
      int c=0;
      for (unsigned int j=0; j<=k; j++)
        for (unsigned int i=0; i<=k-j; i++)
        {
          if (i==0 && j==0)
          {
            li[n++] = LocalKey(0,2,0);
            continue;
          }
          if (i==k && j==0)
          {
            li[n++] = LocalKey(1,2,0);
            continue;
          }
          if (i==0 && j==k)
          {
            li[n++] = LocalKey(2,2,0);
            continue;
          }
          if (j==0)
          {
            li[n++] = LocalKey(0,1,i-1);
            continue;
          }
          if (i==0)
          {
            li[n++] = LocalKey(1,1,j-1);
            continue;
          }
          if (i+j==k)
          {
            li[n++] = LocalKey(2,1,j-1);
            continue;
          }
          li[n++] = LocalKey(0,0,c++);
        }
    }
  };

}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/pk2d/pk2dlocalinterpolation.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_Pk2DLOCALINTERPOLATION_HH
#define DUNE_Pk2DLOCALINTERPOLATION_HH

#include <vector>

namespace Dune
{
  template<class LB>
  class Pk2DLocalInterpolation
  {
    /** \brief The number of degrees of freedom */
    enum {N = LB::N};

    /** \brief Export the element order */
    enum {k = LB::O};

  private:
    static const int kdiv = (k == 0 ? 1 : k);

  public:

    template<typename F, typename C>
    void interpolate (const F& f, std::vector<C>& out) const
    {
      typename LB::Traits::DomainType x;
      typename LB::Traits::RangeType y;
      typedef typename LB::Traits::DomainFieldType D;
      out.resize(N);
      int n=0;
      for (int j=0; j<=k; j++)
        for (int i=0; i<=k-j; i++)
        {
          x[0] = ((D)i)/((D)kdiv); x[1] = ((D)j)/((D)kdiv);
          f.evaluate(x,y);
          out[n] = y;
          n++;
        }
    }

  };
}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/pk3d.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_Pk3DLOCALFINITEELEMENT_HH
#define DUNE_Pk3DLOCALFINITEELEMENT_HH

#include <dune/geometry/type.hh>

#include <dune/localfunctions/common/localfiniteelementtraits.hh>
#include "pk3d/pk3dlocalbasis.hh"
#include "pk3d/pk3dlocalcoefficients.hh"
#include "pk3d/pk3dlocalinterpolation.hh"

namespace Dune
{

  /** \todo Please doc me !
   */
  template<class D, class R, unsigned int k>
  class Pk3DLocalFiniteElement
  {
  public:
    /** \todo Please doc me !
     */
    typedef LocalFiniteElementTraits<Pk3DLocalBasis<D,R,k>,
        Pk3DLocalCoefficients<k>,
        Pk3DLocalInterpolation<Pk3DLocalBasis<D,R,k> > > Traits;

    /** \todo Please doc me !
     */
    Pk3DLocalFiniteElement ()
    {
      gt.makeTetrahedron();
    }

    /** Constructor for variants with permuted vertices.

        \param vertexmap The permutation of the vertices.  This
        can for instance be generated from the global indices of
        the vertices by reducing those to the integers 0...3
     */
    Pk3DLocalFiniteElement (const unsigned int vertexmap[4]) : coefficients(vertexmap)
    {
      gt.makeTetrahedron();
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalBasisType& localBasis () const
    {
      return basis;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalCoefficientsType& localCoefficients () const
    {
      return coefficients;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalInterpolationType& localInterpolation () const
    {
      return interpolation;
    }

    /** \brief Number of shape functions in this finite element */
    unsigned int size () const
    {
      return basis.size();
    }

    /** \todo Please doc me !
     */
    GeometryType type () const
    {
      return gt;
    }

    Pk3DLocalFiniteElement* clone () const
    {
      return new Pk3DLocalFiniteElement(*this);
    }

  private:
    Pk3DLocalBasis<D,R,k> basis;
    Pk3DLocalCoefficients<k> coefficients;
    Pk3DLocalInterpolation<Pk3DLocalBasis<D,R,k> > interpolation;
    GeometryType gt;
  };

}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/pk3d/CMakeLists.txt <==
set(pk3ddir  ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/lagrange/pk3d)

set(pk3d_HEADERS  pk3dlocalbasis.hh pk3dlocalcoefficients.hh pk3dlocalinterpolation.hh)

# include not needed for CMake
# include $(top_srcdir)/am/global-rules

install(FILES ${pk3d_HEADERS} DESTINATION ${pk3ddir})


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/pk3d/Makefile.am <==
pk3ddir = $(includedir)/dune/localfunctions/lagrange/pk3d

pk3d_HEADERS = pk3dlocalbasis.hh pk3dlocalcoefficients.hh pk3dlocalinterpolation.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/pk3d/pk3dlocalbasis.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PK3DLOCALBASIS_HH
#define DUNE_PK3DLOCALBASIS_HH

#include <dune/common/fmatrix.hh>

#include <dune/localfunctions/common/localbasis.hh>

namespace Dune
{
  /**@ingroup LocalBasisImplementation
     \brief Lagrange shape functions of arbitrary order on the reference tetrahedron.

     Lagrange shape functions of arbitrary order have the property that
     \f$\hat\phi^i(x_j) = \delta_{i,j}\f$ for certain points \f$x_j\f$.

     \tparam D Type to represent the field in the domain.
     \tparam R Type to represent the field in the range.
     \tparam k Polynomial order.

     \nosubgrouping
   */
  template<class D, class R, unsigned int k>
  class Pk3DLocalBasis
  {
  public:
    enum {N = (k+1)*(k+2)*(k+3)/6};
    enum {O = k};

    typedef LocalBasisTraits<D,3,Dune::FieldVector<D,3>,R,1,Dune::FieldVector<R,1>,
        Dune::FieldMatrix<R,1,3> > Traits;

    //! \brief Standard constructor
    Pk3DLocalBasis () {}

    //! \brief number of shape functions
    unsigned int size () const
    {
      return N;
    }

    //! \brief Evaluate all shape functions
    inline void evaluateFunction (const typename Traits::DomainType& x,
                                  std::vector<typename Traits::RangeType>& out) const
    {
      out.resize(N);
      typename Traits::DomainType kx = x;
      kx *= k;
      unsigned int n = 0;
      unsigned int i[4];
      R factor[4];
      for (i[2] = 0; i[2] <= k; ++i[2])
      {
        factor[2] = 1.0;
        for (unsigned int j = 0; j < i[2]; ++j)
          factor[2] *= (kx[2]-j) / (i[2]-j);
        for (i[1] = 0; i[1] <= k - i[2]; ++i[1])
        {
          factor[1] = 1.0;
          for (unsigned int j = 0; j < i[1]; ++j)
            factor[1] *= (kx[1]-j) / (i[1]-j);
          for (i[0] = 0; i[0] <= k - i[1] - i[2]; ++i[0])
          {
            factor[0] = 1.0;
            for (unsigned int j = 0; j < i[0]; ++j)
              factor[0] *= (kx[0]-j) / (i[0]-j);
            i[3] = k - i[0] - i[1] - i[2];
            D kx3 = k - kx[0] - kx[1] - kx[2];
            factor[3] = 1.0;
            for (unsigned int j = 0; j < i[3]; ++j)
              factor[3] *= (kx3-j) / (i[3]-j);
            out[n++] = factor[0] * factor[1] * factor[2] * factor[3];
          }
        }
      }
    }

    //! \brief Evaluate Jacobian of all shape functions
    inline void
    evaluateJacobian (const typename Traits::DomainType& x,         // position
                      std::vector<typename Traits::JacobianType>& out) const      // return value
    {
      out.resize(N);
      typename Traits::DomainType kx = x;
      kx *= k;
      unsigned int n = 0;
      unsigned int i[4];
      R factor[4];
      for (i[2] = 0; i[2] <= k; ++i[2])
      {
        factor[2] = 1.0;
        for (unsigned int j = 0; j < i[2]; ++j)
          factor[2] *= (kx[2]-j) / (i[2]-j);
        for (i[1] = 0; i[1] <= k - i[2]; ++i[1])
        {
          factor[1] = 1.0;
          for (unsigned int j = 0; j < i[1]; ++j)
            factor[1] *= (kx[1]-j) / (i[1]-j);
          for (i[0] = 0; i[0] <= k - i[1] - i[2]; ++i[0])
          {
            factor[0] = 1.0;
            for (unsigned int j = 0; j < i[0]; ++j)
              factor[0] *= (kx[0]-j) / (i[0]-j);
            i[3] = k - i[0] - i[1] - i[2];
            D kx3 = k - kx[0] - kx[1] - kx[2];
            R sum3 = 0.0;
            factor[3] = 1.0;
            for (unsigned int j = 0; j < i[3]; ++j)
              factor[3] /= i[3] - j;
            R prod_all = factor[0] * factor[1] * factor[2] * factor[3];
            for (unsigned int j = 0; j < i[3]; ++j)
            {
              R prod = prod_all;
              for (unsigned int l = 0; l < i[3]; ++l)
                if (j == l)
                  prod *= -R(k);
                else
                  prod *= kx3 - l;
              sum3 += prod;
            }
            for (unsigned int j = 0; j < i[3]; ++j)
              factor[3] *= kx3 - j;
            for (unsigned int m = 0; m < 3; ++m)
            {
              out[n][0][m] = sum3;
              for (unsigned int j = 0; j < i[m]; ++j)
              {
                R prod = factor[3];
                for (unsigned int p = 0; p < 3; ++p)
                {
                  if (m == p)
                    for (unsigned int l = 0; l < i[p]; ++l)
                      if (j == l)
                        prod *= R(k) / (i[p]-l);
                      else
                        prod *= (kx[p]-l) / (i[p]-l);
                  else
                    prod *= factor[p];
                }
                out[n][0][m] += prod;
              }
            }
            n++;
          }
        }
      }
    }

    //! \brief Polynomial order of the shape functions
    unsigned int order () const
    {
      return k;
    }
  };


  //Specialization for k=0
  template<class D, class R>
  class Pk3DLocalBasis<D,R,0>
  {
  public:
    typedef LocalBasisTraits<D,3,Dune::FieldVector<D,3>,R,1,Dune::FieldVector<R,1>,
        Dune::FieldMatrix<R,1,3> > Traits;

    /** \brief Export the number of degrees of freedom */
    enum {N = 1};

    /** \brief Export the element order */
    enum {O = 0};

    unsigned int size () const
    {
      return 1;
    }

    inline void evaluateFunction (const typename Traits::DomainType& in,
                                  std::vector<typename Traits::RangeType>& out) const
    {
      out.resize(1);
      out[0] = 1;
    }

    // evaluate derivative of a single component
    inline void
    evaluateJacobian (const typename Traits::DomainType& in,         // position
                      std::vector<typename Traits::JacobianType>& out) const      // return value
    {
      out.resize(1);
      out[0][0][0] = 0;
      out[0][0][1] = 0;
      out[0][0][2] = 0;
    }

    // local interpolation of a function
    template<typename E, typename F, typename C>
    void interpolate (const E& e, const F& f, std::vector<C>& out) const
    {
      typename Traits::DomainType x;
      typename Traits::RangeType y;
      x[0] = 1.0/4.0;
      x[1] = 1.0/4.0;
      x[2] = 1.0/4.0;
      f.eval_local(e,x,y);
      out[0] = y;
    }

    unsigned int order () const
    {
      return 0;
    }
  };
}
#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/pk3d/pk3dlocalcoefficients.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PK3DLOCALCOEFFICIENTS_HH
#define DUNE_PK3DLOCALCOEFFICIENTS_HH

#include <cstddef>
#include <iostream>
#include <vector>

#include <dune/localfunctions/common/localkey.hh>

namespace Dune
{

  /**@ingroup LocalLayoutImplementation
     \brief Please doc me!

     \nosubgrouping
     \implements Dune::LocalCoefficientsVirtualImp
   */
  template<unsigned int k>
  class Pk3DLocalCoefficients
  {
    enum {N = (k+1)*(k+2)*(k+3)/6};

  public:
    //! \brief Standard constructor
    Pk3DLocalCoefficients () : li(N)
    {
      const unsigned int vertexmap[4] = {0, 1, 2, 3};
      generate_local_keys(vertexmap);
    }

    /** Constructor for variants with permuted vertices.

        \param vertexmap The permutation of the vertices.  This
        can for instance be generated from the global indices of
        the vertices by reducing those to the integers 0...3
     */
    Pk3DLocalCoefficients (const unsigned int vertexmap[4]) : li(N)
    {
      generate_local_keys(vertexmap);
    }

    //! number of coefficients
    std::size_t size () const
    {
      return N;
    }

    //! get i'th index
    const LocalKey& localKey (std::size_t i) const
    {
      return li[i];
    }

  private:
    std::vector<LocalKey> li;

    void generate_local_keys(const unsigned int vertexmap[4])
    {
      unsigned int subindex[16];
      unsigned int codim_count[4] = {0};
      for (unsigned int m = 1; m < 16; ++m)
      {
        unsigned int codim = !(m&1) + !(m&2) + !(m&4) + !(m&8);
        subindex[m] = codim_count[codim]++;
      }

      int a1 = (3*k + 12)*k + 11;
      int a2 = -3*k - 6;
      unsigned int dof_count[16] = {0};
      unsigned int i[4];
      for (i[3] = 0; i[3] <= k; ++i[3])
        for (i[2] = 0; i[2] <= k - i[3]; ++i[2])
          for (i[1] = 0; i[1] <= k - i[2] - i[3]; ++i[1])
          {
            i[0] = k - i[1] - i[2] - i[3];
            unsigned int j[4];
            unsigned int entity = 0;
            unsigned int codim = 0;
            for (unsigned int m = 0; m < 4; ++m)
            {
              j[m] = i[vertexmap[m]];
              entity += !!j[m] << m;
              codim += !j[m];
            }
            int local_index = j[3]*(a1 + (a2 + j[3])*j[3])/6
                              + j[2]*(2*(k - j[3]) + 3 - j[2])/2 + j[1];
            li[local_index] = LocalKey(subindex[entity], codim, dof_count[entity]++);
          }
    }
  };

}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/pk3d/pk3dlocalinterpolation.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_Pk3DLOCALINTERPOLATION_HH
#define DUNE_Pk3DLOCALINTERPOLATION_HH

#include <vector>

namespace Dune
{
  template<class LB>
  class Pk3DLocalInterpolation
  {
    enum {N = LB::N};
    enum {k = LB::O};

  private:
    static const int kdiv = (k == 0 ? 1 : k);
  public:

    template<typename F, typename C>
    void interpolate (const F& f, std::vector<C>& out) const
    {
      typename LB::Traits::DomainType x;
      typename LB::Traits::RangeType y;
      typedef typename LB::Traits::DomainFieldType D;
      out.resize(N);
      int n=0;
      for (int i2 = 0; i2 <= k; i2++)
        for (int i1 = 0; i1 <= k-i2; i1++)
          for (int i0 = 0; i0 <= k-i1-i2; i0++)
          {
            x[0] = ((D)i0)/((D)kdiv);
            x[1] = ((D)i1)/((D)kdiv);
            x[2] = ((D)i2)/((D)kdiv);
            f.evaluate(x,y);
            out[n] = y;
            n++;
          }
    }

  };
}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/pq22d.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PQ22DLOCALFINITEELEMENT_HH
#define DUNE_PQ22DLOCALFINITEELEMENT_HH

#include <dune/common/fmatrix.hh>

#include <dune/localfunctions/common/virtualinterface.hh>
#include <dune/localfunctions/common/virtualwrappers.hh>
#include "qk.hh"
#include "pk2d.hh"

namespace Dune
{
  template<class D, class R>
  class PQ22DLocalFiniteElement
  {
    typedef Dune::FieldVector<D,2> Domain;
    typedef Dune::FieldVector<R,1> Range;
    typedef LocalBasisTraits<D,2,Domain, R,1,Range, Dune::FieldMatrix<R,1,2>, 0 > BasisTraits;

    typedef typename Dune::LocalFiniteElementVirtualInterface<BasisTraits> LocalFiniteElementBase;
  public:
    typedef LocalFiniteElementTraits<
        LocalBasisVirtualInterface<BasisTraits>,
        LocalCoefficientsVirtualInterface,
        LocalInterpolationVirtualInterface< Domain, Range >
        > Traits;
    typedef typename Traits::LocalBasisType LocalBasis;
    typedef typename Traits::LocalCoefficientsType LocalCoefficients;
    typedef typename Traits::LocalInterpolationType LocalInterpolation;

    PQ22DLocalFiniteElement ( const GeometryType &gt )
      : gt_(gt)
    {
      if ( gt.isTriangle() )
        setup( Pk2DLocalFiniteElement<D,R,2>() );
      else if ( gt.isQuadrilateral() )
        setup( QkLocalFiniteElement<D,R,2,2>() );
    }

    PQ22DLocalFiniteElement ( const GeometryType &gt, const std::vector<unsigned int> vertexmap )
      : gt_(gt)
    {
      if ( gt.isTriangle() )
        setup( Pk2DLocalFiniteElement<D,R,2>(vertexmap) );
      else if ( gt.isQuadrilateral() )
        setup( QkLocalFiniteElement<D,R,2,2>() );
    }

    PQ22DLocalFiniteElement ( const PQ22DLocalFiniteElement<D, R>& other )
      : gt_(other.gt_)
    {
      fe_ = other.fe_->clone();
    }

    ~PQ22DLocalFiniteElement ( )
    {
      delete fe_;
    }

    const LocalBasis& localBasis () const
    {
      return fe_->localBasis();
    }

    const LocalCoefficients& localCoefficients () const
    {
      return fe_->localCoefficients();
    }

    const LocalInterpolation& localInterpolation () const
    {
      return fe_->localInterpolation();
    }

    /** \brief Number of shape functions in this finite element */
    unsigned int size () const
    {
      return fe_->localBasis().size();
    }

    const GeometryType &type () const
    {
      return gt_;
    }

  private:

    template <class FE>
    void setup(const FE& fe)
    {
      fe_ = new LocalFiniteElementVirtualImp<FE>(fe);
    }

    const GeometryType gt_;
    const LocalFiniteElementBase *fe_;
  };

}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/pqkfactory.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PQK_FACTORY_HH
#define DUNE_PQK_FACTORY_HH

#include <map>

#include <dune/geometry/type.hh>

#include <dune/localfunctions/common/virtualinterface.hh>
#include <dune/localfunctions/common/virtualwrappers.hh>

#include <dune/localfunctions/lagrange/p0.hh>
#include <dune/localfunctions/lagrange/pk.hh>
#include <dune/localfunctions/lagrange/q1.hh>
#include <dune/localfunctions/lagrange/qk.hh>
#include <dune/localfunctions/lagrange/prismp1.hh>
#include <dune/localfunctions/lagrange/prismp2.hh>
#include <dune/localfunctions/lagrange/pyramidp1.hh>
#include <dune/localfunctions/lagrange/pyramidp2.hh>

namespace Dune
{

  /** \brief Factory that only creates dimension specific local finite elements
   *
   * Empty default implementation
   */
  template<class D, class R, int d, int k>
  struct DimSpecificPQkLocalFiniteElementFactory
  {
    typedef typename FixedOrderLocalBasisTraits<typename P0LocalFiniteElement<D,R,d>::Traits::LocalBasisType::Traits,0>::Traits T;

    //! create finite element for given GeometryType
    static LocalFiniteElementVirtualInterface<T>* create(const GeometryType& gt)
    {
      return 0;
    }
  };

  /** \brief Factory that only creates dimension specific local finite elements
   *
   * Specialization for dim=3
   */
  template<class D, class R, int k>
  struct DimSpecificPQkLocalFiniteElementFactory<D,R,3,k>
  {
    typedef typename FixedOrderLocalBasisTraits<typename P0LocalFiniteElement<D,R,3>::Traits::LocalBasisType::Traits,0>::Traits T;
    typedef PrismP1LocalFiniteElement<D,R> PrismP1;
    typedef PrismP2LocalFiniteElement<D,R> PrismP2;
    typedef PyramidP1LocalFiniteElement<D,R> PyramidP1;
    typedef PyramidP2LocalFiniteElement<D,R> PyramidP2;

    //! create finite element for given GeometryType
    static LocalFiniteElementVirtualInterface<T>* create(const GeometryType& gt)
    {
      if ((gt.isPrism())and (k==1))
        return new LocalFiniteElementVirtualImp<PrismP1>(PrismP1());
      if ((gt.isPrism())and (k==2))
        return new LocalFiniteElementVirtualImp<PrismP2>(PrismP2());
      if ((gt.isPyramid())and (k==1))
        return new LocalFiniteElementVirtualImp<PyramidP1>(PyramidP1());
      if ((gt.isPyramid())and (k==2))
        return new LocalFiniteElementVirtualImp<PyramidP2>(PyramidP2());
      return 0;
    }
  };


  /** \brief Factory to create any kind of Pk/Qk like element wrapped for the virtual interface
   *
   */
  template<class D, class R, int dim, int k>
  struct PQkLocalFiniteElementFactory
  {
    typedef typename FixedOrderLocalBasisTraits<typename P0LocalFiniteElement<D,R,dim>::Traits::LocalBasisType::Traits,0>::Traits T;
    typedef LocalFiniteElementVirtualInterface<T> FiniteElementType;
    typedef P0LocalFiniteElement<D,R,dim> P0;
    typedef PkLocalFiniteElement<D,R,dim,k> Pk;
    typedef QkLocalFiniteElement<D,R,dim,k> Qk;


    //! create finite element for given GeometryType
    static FiniteElementType* create(const GeometryType& gt)
    {
      if (k==0)
        return new LocalFiniteElementVirtualImp<P0>(P0(gt));

      if (gt.isSimplex())
        return new LocalFiniteElementVirtualImp<Pk>(Pk());

      if (gt.isCube())
        return new LocalFiniteElementVirtualImp<Qk>(Qk());

      return DimSpecificPQkLocalFiniteElementFactory<D,R,dim,k>::create(gt);
    }
  };



  /** \brief A cache that stores all available Pk/Qk like local finite elements for the given dimension and order
   *
   * An interface for dealing with different vertex orders is currently missing.
   * So you can in general only use this for order=1,2 or with global DG spaces
   *
   * \tparam D Type used for domain coordinates
   * \tparam R Type used for shape function values
   * \tparam dim Element dimension
   * \tparam k Element order
   */
  template<class D, class R, int dim, int k>
  class PQkLocalFiniteElementCache
  {
  protected:
    typedef typename FixedOrderLocalBasisTraits<typename P0LocalFiniteElement<D,R,dim>::Traits::LocalBasisType::Traits,0>::Traits T;
    typedef LocalFiniteElementVirtualInterface<T> FE;
    typedef typename std::map<GeometryType,FE*> FEMap;

  public:
    /** \brief Type of the finite elements stored in this cache */
    typedef FE FiniteElementType;

    /** \brief Default constructor */
    PQkLocalFiniteElementCache() {}

    /** \brief Copy constructor */
    PQkLocalFiniteElementCache(const PQkLocalFiniteElementCache& other)
    {
      typename FEMap::iterator it = other.cache_.begin();
      typename FEMap::iterator end = other.cache_.end();
      for(; it!=end; ++it)
        cache_[it->first] = (it->second)->clone();
    }

    ~PQkLocalFiniteElementCache()
    {
      typename FEMap::iterator it = cache_.begin();
      typename FEMap::iterator end = cache_.end();
      for(; it!=end; ++it)
        delete it->second;
    }

    //! Get local finite element for given GeometryType
    const FiniteElementType& get(const GeometryType& gt) const
    {
      typename FEMap::const_iterator it = cache_.find(gt);
      if (it==cache_.end())
      {
        FiniteElementType* fe = PQkLocalFiniteElementFactory<D,R,dim,k>::create(gt);
        if (fe==0)
          DUNE_THROW(Dune::NotImplemented,"No Pk/Qk like local finite element available for geometry type " << gt << " and order " << k);

        cache_[gt] = fe;
        return *fe;
      }
      return *(it->second);
    }

  protected:
    mutable FEMap cache_;

  };

}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/prismp1.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_P13DLOCALFINITEELEMENT_HH
#define DUNE_P13DLOCALFINITEELEMENT_HH

#include <dune/geometry/type.hh>

#include <dune/localfunctions/common/localfiniteelementtraits.hh>

#include "prismp1/prismp1localbasis.hh"
#include "prismp1/prismp1localcoefficients.hh"
#include "prismp1/prismp1localinterpolation.hh"

namespace Dune
{

  /** \brief First-order Lagrangian finite element on a prism
   */
  template<class D, class R>
  class PrismP1LocalFiniteElement
  {
  public:
    /** \todo Please doc me !
     */
    typedef LocalFiniteElementTraits<PrismP1LocalBasis<D,R>,PrismP1LocalCoefficients,
        PrismP1LocalInterpolation<PrismP1LocalBasis<D,R> > > Traits;

    /** \todo Please doc me !
     */
    PrismP1LocalFiniteElement ()
    {
      gt.makePrism();
    }


    /** \todo Please doc me !
     */
    const typename Traits::LocalBasisType& localBasis () const
    {
      return basis;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalCoefficientsType& localCoefficients () const
    {
      return coefficients;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalInterpolationType& localInterpolation () const
    {
      return interpolation;
    }

    /** \brief Number of shape functions in this finite element */
    unsigned int size () const
    {
      return basis.size();
    }

    /** \todo Please doc me !
     */
    GeometryType type () const
    {
      return gt;
    }

    PrismP1LocalFiniteElement* clone () const
    {
      return new PrismP1LocalFiniteElement(*this);
    }

  private:
    PrismP1LocalBasis<D,R> basis;
    PrismP1LocalCoefficients coefficients;
    PrismP1LocalInterpolation<PrismP1LocalBasis<D,R> > interpolation;
    GeometryType gt;
  };

}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/prismp1/CMakeLists.txt <==
set(prismp1dir  ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/lagrange/prismp1)

set(prismp1_HEADERS  prismp1localbasis.hh prismp1localcoefficients.hh prismp1localinterpolation.hh)

# include not needed for CMake
# include $(top_srcdir)/am/global-rules

install(FILES ${prismp1_HEADERS} DESTINATION ${prismp1dir})


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/prismp1/Makefile.am <==
prismp1dir = $(includedir)/dune/localfunctions/lagrange/prismp1

prismp1_HEADERS = prismp1localbasis.hh prismp1localcoefficients.hh prismp1localinterpolation.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/prismp1/prismp1localbasis.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PRISM_P1_LOCALBASIS_HH
#define DUNE_PRISM_P1_LOCALBASIS_HH

#include <dune/common/fmatrix.hh>

#include <dune/localfunctions/common/localbasis.hh>

namespace Dune
{
  /**@ingroup LocalBasisImplementation
         \brief Linear Lagrange shape functions on the prism.

         Defines the linear shape functions on the prism.

         \tparam D Type to represent the field in the domain.
         \tparam R Type to represent the field in the range.

         \nosubgrouping
   */
  template<class D, class R>
  class PrismP1LocalBasis
  {
  public:
    //! \brief export type traits for function signature
    typedef LocalBasisTraits<D,3,Dune::FieldVector<D,3>,R,1,Dune::FieldVector<R,1>,
        Dune::FieldMatrix<R,1,3> > Traits;

    //! \brief number of shape functions
    unsigned int size () const
    {
      return 6;
    }

    //! \brief Evaluate all shape functions
    inline void evaluateFunction (const typename Traits::DomainType& in,
                                  std::vector<typename Traits::RangeType>& out) const
    {
      out.resize(6);
      out[0] = (1.0-in[0]-in[1])*(1.0-in[2]);
      out[1] = in[0]*(1-in[2]);
      out[2] = in[1]*(1-in[2]);
      out[3] = in[2]*(1.0-in[0]-in[1]);
      out[4] = in[0]*in[2];
      out[5] = in[1]*in[2];
    }

    //! \brief Evaluate Jacobian of all shape functions
    inline void
    evaluateJacobian (const typename Traits::DomainType& in,         // position
                      std::vector<typename Traits::JacobianType>& out) const      // return value
    {
      out.resize(6);
      out[0][0][0] = in[2]-1; out[0][0][1] = in[2]-1; out[0][0][2] = in[0]+in[1]-1;  // basis function 0
      out[1][0][0] = 1-in[2]; out[1][0][1] = 0;       out[1][0][2] = -in[0];         // basis function 1
      out[2][0][0] = 0;       out[2][0][1] = 1-in[2]; out[2][0][2] = -in[1];         // basis function 2
      out[3][0][0] = -in[2];  out[3][0][1] = -in[2];  out[3][0][2] = 1-in[0]-in[1];  // basis function 3
      out[4][0][0] = in[2];   out[4][0][1] = 0;       out[4][0][2] = in[0];          // basis function 4
      out[5][0][0] = 0;       out[5][0][1] = in[2];   out[5][0][2] = in[1];          // basis function 5
    }

    //! \brief Polynomial order of the shape functions
    unsigned int order () const
    {
      return 1;
    }
  };
}
#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/prismp1/prismp1localcoefficients.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PRISMP1LOCALCOEFFICIENTS_HH
#define DUNE_PRISMP1LOCALCOEFFICIENTS_HH

#include <cstddef>
#include <iostream>
#include <vector>

#include <dune/localfunctions/common/localkey.hh>

namespace Dune
{

  /**@ingroup LocalLayoutImplementation
         \brief Layout map for PrismP1 elements

         \nosubgrouping
     \implements Dune::LocalCoefficientsVirtualImp
   */
  class PrismP1LocalCoefficients
  {
  public:
    //! \brief Standard constructor
    PrismP1LocalCoefficients () : li(6)
    {
      for (std::size_t i=0; i<6; i++)
        li[i] = LocalKey(i,3,0);
    }

    //! number of coefficients
    std::size_t size () const
    {
      return 6;
    }

    //! get i'th index
    const LocalKey& localKey (std::size_t i) const
    {
      return li[i];
    }

  private:
    std::vector<LocalKey> li;
  };

}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/prismp1/prismp1localinterpolation.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PRISM_P1_LOCALINTERPOLATION_HH
#define DUNE_PRISM_P1_LOCALINTERPOLATION_HH

#include <vector>

namespace Dune
{
  template<class LB>
  class PrismP1LocalInterpolation
  {
  public:
    PrismP1LocalInterpolation ()
    {
      x[0][0] = 0.0; x[0][1] = 0.0; x[0][2] = 0.0;
      x[1][0] = 1.0; x[1][1] = 0.0; x[1][2] = 0.0;
      x[2][0] = 0.0; x[2][1] = 1.0; x[2][2] = 0.0;
      x[3][0] = 0.0; x[3][1] = 0.0; x[3][2] = 1.0;
      x[4][0] = 1.0; x[4][1] = 0.0; x[4][2] = 1.0;
      x[5][0] = 0.0; x[5][1] = 1.0; x[5][2] = 1.0;
    }

    //! \brief Local interpolation of a function
    template<typename F, typename C>
    void interpolate (const F& f, std::vector<C>& out) const
    {
      typename LB::Traits::RangeType y;

      out.resize(6);
      f.evaluate(x[0],y); out[0] = y;
      f.evaluate(x[1],y); out[1] = y;
      f.evaluate(x[2],y); out[2] = y;
      f.evaluate(x[3],y); out[3] = y;
      f.evaluate(x[4],y); out[4] = y;
      f.evaluate(x[5],y); out[5] = y;
    }

  private:
    typename LB::Traits::DomainType x[6];
  };
}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/prismp2.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PRISM2_3DLOCALFINITEELEMENT_HH
#define DUNE_PRISM2_3DLOCALFINITEELEMENT_HH

#include <dune/geometry/type.hh>

#include <dune/localfunctions/common/localfiniteelementtraits.hh>
#include "prismp2/prismp2localbasis.hh"
#include "prismp2/prismp2localcoefficients.hh"
#include "prismp2/prismp2localinterpolation.hh"

namespace Dune
{

  /** \todo Please doc me !
   */
  template<class D, class R>
  class PrismP2LocalFiniteElement
  {
  public:
    /** \todo Please doc me !
     */
    typedef LocalFiniteElementTraits<PrismP2LocalBasis<D,R>,
        PrismP2LocalCoefficients,
        PrismP2LocalInterpolation<PrismP2LocalBasis<D,R> > > Traits;

    /** \todo Please doc me !
     */
    PrismP2LocalFiniteElement ()
    {
      gt.makePrism();
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalBasisType& localBasis () const
    {
      return basis;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalCoefficientsType& localCoefficients () const
    {
      return coefficients;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalInterpolationType& localInterpolation () const
    {
      return interpolation;
    }

    /** \brief Number of shape functions in this finite element */
    unsigned int size () const
    {
      return basis.size();
    }

    /** \todo Please doc me !
     */
    GeometryType type () const
    {
      return gt;
    }

    PrismP2LocalFiniteElement* clone () const
    {
      return new PrismP2LocalFiniteElement(*this);
    }

  private:
    PrismP2LocalBasis<D,R> basis;
    PrismP2LocalCoefficients coefficients;
    PrismP2LocalInterpolation<PrismP2LocalBasis<D,R> > interpolation;
    GeometryType gt;
  };

}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/prismp2/CMakeLists.txt <==
set(prismp2dir  ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/lagrange/prismp2)

set(prismp2_HEADERS  prismp2localbasis.hh prismp2localcoefficients.hh prismp2localinterpolation.hh)

# include not needed for CMake
# include $(top_srcdir)/am/global-rules

install(FILES ${prismp2_HEADERS} DESTINATION ${prismp2dir})


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/prismp2/Makefile.am <==
prismp2dir = $(includedir)/dune/localfunctions/lagrange/prismp2

prismp2_HEADERS = prismp2localbasis.hh prismp2localcoefficients.hh prismp2localinterpolation.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/prismp2/prismp2localbasis.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PRISM_P2_LOCALBASIS_HH
#define DUNE_PRISM_P2_LOCALBASIS_HH

#include <dune/common/fmatrix.hh>

#include <dune/localfunctions/common/localbasis.hh>

namespace Dune
{
  /**@ingroup LocalBasisImplementation
         \brief Quadratic Lagrange shape functions on the prism.

         Defines the quadratic shape functions on prism.

         \tparam D Type to represent the field in the domain.
         \tparam R Type to represent the field in the range.

         \nosubgrouping
   */
  template<class D, class R>
  class PrismP2LocalBasis
  {
  public:
    //! \brief export type traits for function signature
    typedef LocalBasisTraits<D,3,Dune::FieldVector<D,3>,R,1,Dune::FieldVector<R,1>,
        Dune::FieldMatrix<R,1,3> > Traits;

    //! \brief number of shape functions
    unsigned int size () const
    {
      return 18;
    }

    //! \brief Evaluate all shape functions
    inline void evaluateFunction (const typename Traits::DomainType& in,
                                  std::vector<typename Traits::RangeType>& out) const
    {
      out.resize(18);


      int coeff;
      R a[2], b[2], c[2], a1d, b1d, c1d;


      // lower triangle:
      coeff= 2;
      a[0] = 1;
      a[1] = 0.5;
      b[0] = -1;
      b[1] = -1;
      c[0] = -1;
      c[1] = -1;
      a1d  = 1;
      b1d  = -3;
      c1d  = 2;
      out[0] = coeff * (a[0] + b[0]*in[0] + b[1]*in[1]) * (a[1] + c[0]*in[0] + c[1]*in[1])*(a1d + in[2]*b1d + in[2]*in[2]*c1d);


      coeff= 2;
      a[0] = 0;
      a[1] = -0.5;
      b[0] = 1;
      b[1] = 0;
      c[0] = 1;
      c[1] = 0;
      a1d  = 1;
      b1d  = -3;
      c1d  = 2;
      out[1] = coeff * (a[0] + b[0]*in[0] + b[1]*in[1]) * (a[1] + c[0]*in[0] + c[1]*in[1])*(a1d + in[2]*b1d + in[2]*in[2]*c1d);


      coeff= 2;
      a[0] = 0;
      a[1] = -0.5;
      b[0] = 0;
      b[1] = 1;
      c[0] = 0;
      c[1] = 1;
      a1d  = 1;
      b1d  = -3;
      c1d  = 2;
      out[2] = coeff * (a[0] + b[0]*in[0] + b[1]*in[1]) * (a[1] + c[0]*in[0] + c[1]*in[1])*(a1d + in[2]*b1d + in[2]*in[2]*c1d);

      //upper triangle
      coeff= 2;
      a[0] = 1;
      a[1] = 0.5;
      b[0] = -1;
      b[1] = -1;
      c[0] = -1;
      c[1] = -1;
      a1d  = 0;
      b1d  = -1;
      c1d  = 2;
      out[3] = coeff * (a[0] + b[0]*in[0] + b[1]*in[1]) * (a[1] + c[0]*in[0] + c[1]*in[1])*(a1d + in[2]*b1d + in[2]*in[2]*c1d);


      coeff= 2;
      a[0] = 0;
      a[1] = -0.5;
      b[0] = 1;
      b[1] = 0;
      c[0] = 1;
      c[1] = 0;
      a1d  = 0;
      b1d  = -1;
      c1d  = 2;
      out[4] = coeff * (a[0] + b[0]*in[0] + b[1]*in[1]) * (a[1] + c[0]*in[0] + c[1]*in[1])*(a1d + in[2]*b1d + in[2]*in[2]*c1d);


      coeff= 2;
      a[0] = 0;
      a[1] = -0.5;
      b[0] = 0;
      b[1] = 1;
      c[0] = 0;
      c[1] = 1;
      a1d  = 0;
      b1d  = -1;
      c1d  = 2;
      out[5] = coeff * (a[0] + b[0]*in[0] + b[1]*in[1]) * (a[1] + c[0]*in[0] + c[1]*in[1])*(a1d + in[2]*b1d + in[2]*in[2]*c1d);

      // vertical edges
      coeff= 2;
      a[0] = 1;
      a[1] = 0.5;
      b[0] = -1;
      b[1] = -1;
      c[0] = -1;
      c[1] = -1;
      a1d  = 0;
      b1d  = 4;
      c1d  = -4;
      out[6] = coeff * (a[0] + b[0]*in[0] + b[1]*in[1]) * (a[1] + c[0]*in[0] + c[1]*in[1])*(a1d + in[2]*b1d + in[2]*in[2]*c1d);


      coeff= 2;
      a[0] = 0;
      a[1] = -0.5;
      b[0] = 1;
      b[1] = 0;
      c[0] = 1;
      c[1] = 0;
      a1d  = 0;
      b1d  = 4;
      c1d  = -4;
      out[7] = coeff * (a[0] + b[0]*in[0] + b[1]*in[1]) * (a[1] + c[0]*in[0] + c[1]*in[1])*(a1d + in[2]*b1d + in[2]*in[2]*c1d);


      coeff= 2;
      a[0] = 0;
      a[1] = -0.5;
      b[0] = 0;
      b[1] = 1;
      c[0] = 0;
      c[1] = 1;
      a1d  = 0;
      b1d  = 4;
      c1d  = -4;
      out[8] = coeff * (a[0] + b[0]*in[0] + b[1]*in[1]) * (a[1] + c[0]*in[0] + c[1]*in[1])*(a1d + in[2]*b1d + in[2]*in[2]*c1d);

      // lower triangle edges
      coeff= 4;
      a[0] = 0;
      a[1] = 1;
      b[0] = 1;
      b[1] = 0;
      c[0] = -1;
      c[1] = -1;
      a1d  = 1;
      b1d  = -3;
      c1d  = 2;
      out[9] = coeff * (a[0] + b[0]*in[0] + b[1]*in[1]) * (a[1] + c[0]*in[0] + c[1]*in[1])*(a1d + in[2]*b1d + in[2]*in[2]*c1d);


      coeff= 4;
      a[0] = 0;
      a[1] = 1;
      b[0] = 0;
      b[1] = 1;
      c[0] = -1;
      c[1] = -1;
      a1d  = 1;
      b1d  = -3;
      c1d  = 2;
      out[10] = coeff * (a[0] + b[0]*in[0] + b[1]*in[1]) * (a[1] + c[0]*in[0] + c[1]*in[1])*(a1d + in[2]*b1d + in[2]*in[2]*c1d);


      coeff= 4;
      a[0] = 0;
      a[1] = 0;
      b[0] = 1;
      b[1] = 0;
      c[0] = 0;
      c[1] = 1;
      a1d  = 1;
      b1d  = -3;
      c1d  = 2;
      out[11] = coeff * (a[0] + b[0]*in[0] + b[1]*in[1]) * (a[1] + c[0]*in[0] + c[1]*in[1])*(a1d + in[2]*b1d + in[2]*in[2]*c1d);

      // upper triangle edges
      coeff= 4;
      a[0] = 0;
      a[1] = 1;
      b[0] = 1;
      b[1] = 0;
      c[0] = -1;
      c[1] = -1;
      a1d  = 0;
      b1d  = -1;
      c1d  = 2;
      out[12] = coeff * (a[0] + b[0]*in[0] + b[1]*in[1]) * (a[1] + c[0]*in[0] + c[1]*in[1])*(a1d + in[2]*b1d + in[2]*in[2]*c1d);


      coeff= 4;
      a[0] = 0;
      a[1] = 1;
      b[0] = 0;
      b[1] = 1;
      c[0] = -1;
      c[1] = -1;
      a1d  = 0;
      b1d  = -1;
      c1d  = 2;
      out[13] = coeff * (a[0] + b[0]*in[0] + b[1]*in[1]) * (a[1] + c[0]*in[0] + c[1]*in[1])*(a1d + in[2]*b1d + in[2]*in[2]*c1d);


      coeff= 4;
      a[0] = 0;
      a[1] = 0;
      b[0] = 1;
      b[1] = 0;
      c[0] = 0;
      c[1] = 1;
      a1d  = 0;
      b1d  = -1;
      c1d  = 2;
      out[14] = coeff * (a[0] + b[0]*in[0] + b[1]*in[1]) * (a[1] + c[0]*in[0] + c[1]*in[1])*(a1d + in[2]*b1d + in[2]*in[2]*c1d);

      // quadrilateral sides
      coeff= 4;
      a[0] = 0;
      a[1] = 1;
      b[0] = 1;
      b[1] = 0;
      c[0] = -1;
      c[1] = -1;
      a1d  = 0;
      b1d  = 4;
      c1d  = -4;
      out[15] = coeff * (a[0] + b[0]*in[0] + b[1]*in[1]) * (a[1] + c[0]*in[0] + c[1]*in[1])*(a1d + in[2]*b1d + in[2]*in[2]*c1d);


      coeff= 4;
      a[0] = 0;
      a[1] = 1;
      b[0] = 0;
      b[1] = 1;
      c[0] = -1;
      c[1] = -1;
      a1d  = 0;
      b1d  = 4;
      c1d  = -4;
      out[16] = coeff * (a[0] + b[0]*in[0] + b[1]*in[1]) * (a[1] + c[0]*in[0] + c[1]*in[1])*(a1d + in[2]*b1d + in[2]*in[2]*c1d);


      coeff= 4;
      a[0] = 0;
      a[1] = 0;
      b[0] = 1;
      b[1] = 0;
      c[0] = 0;
      c[1] = 1;
      a1d  = 0;
      b1d  = 4;
      c1d  = -4;
      out[17] = coeff * (a[0] + b[0]*in[0] + b[1]*in[1]) * (a[1] + c[0]*in[0] + c[1]*in[1])*(a1d + in[2]*b1d + in[2]*in[2]*c1d);
    }

    //! \brief Evaluate Jacobian of all shape functions
    inline void
    evaluateJacobian (const typename Traits::DomainType& in,         // position
                      std::vector<typename Traits::JacobianType>& out) const      // return value
    {
      out.resize(18);



      int coeff;
      R a[2], b[2], c[2], aa[2], bb[2][2], a1d, b1d, c1d;


      // lower triangle:
      coeff= 2;
      a[0] = 1;
      a[1] = 0.5;
      b[0] = -1;
      b[1] = -1;
      c[0] = -1;
      c[1] = -1;
      a1d  = 1;
      b1d  = -3;
      c1d  = 2;
      aa[0] = -3;
      aa[1] = -3;
      bb[0][0] = 4;
      bb[0][1] = 4;
      bb[1][0] = 4;
      bb[1][1] = 4;
      out[0][0][0] = (aa[0] + bb[0][0]*in[0] + bb[1][0]*in[1]) * (a1d + in[2]*b1d + in[2]*in[2]*c1d);
      out[0][0][1] = (aa[1] + bb[0][1]*in[0] + bb[1][1]*in[1]) * (a1d + in[2]*b1d + in[2]*in[2]*c1d);
      out[0][0][2] = coeff * (a[0] + b[0]*in[0] + b[1]*in[1]) * (a[1] + c[0]*in[0] + c[1]*in[1]) * (b1d + 2*c1d*in[2]);



      coeff= 2;
      a[0] = 0;
      a[1] = -0.5;
      b[0] = 1;
      b[1] = 0;
      c[0] = 1;
      c[1] = 0;
      a1d  = 1;
      b1d  = -3;
      c1d  = 2;
      aa[0] = -1;
      aa[1] = 0;
      bb[0][0] = 4;
      bb[0][1] = 0;
      bb[1][0] = 0;
      bb[1][1] = 0;
      out[1][0][0] = (aa[0] + bb[0][0]*in[0] + bb[1][0]*in[1]) * (a1d + in[2]*b1d + in[2]*in[2]*c1d);
      out[1][0][1] = (aa[1] + bb[0][1]*in[0] + bb[1][1]*in[1]) * (a1d + in[2]*b1d + in[2]*in[2]*c1d);
      out[1][0][2] = coeff * (a[0] + b[0]*in[0] + b[1]*in[1]) * (a[1] + c[0]*in[0] + c[1]*in[1]) * (b1d + 2*c1d*in[2]);


      coeff= 2;
      a[0] = 0;
      a[1] = -0.5;
      b[0] = 0;
      b[1] = 1;
      c[0] = 0;
      c[1] = 1;
      a1d  = 1;
      b1d  = -3;
      c1d  = 2;
      aa[0] = 0;
      aa[1] = -1;
      bb[0][0] = 0;
      bb[0][1] = 0;
      bb[1][0] = 0;
      bb[1][1] = 4;
      out[2][0][0] = (aa[0] + bb[0][0]*in[0] + bb[1][0]*in[1]) * (a1d + in[2]*b1d + in[2]*in[2]*c1d);
      out[2][0][1] = (aa[1] + bb[0][1]*in[0] + bb[1][1]*in[1]) * (a1d + in[2]*b1d + in[2]*in[2]*c1d);
      out[2][0][2] = coeff * (a[0] + b[0]*in[0] + b[1]*in[1]) * (a[1] + c[0]*in[0] + c[1]*in[1]) * (b1d + 2*c1d*in[2]);


      //upper triangle
      coeff= 2;
      a[0] = 1;
      a[1] = 0.5;
      b[0] = -1;
      b[1] = -1;
      c[0] = -1;
      c[1] = -1;
      a1d  = 0;
      b1d  = -1;
      c1d  = 2;
      aa[0] = -3;
      aa[1] = -3;
      bb[0][0] = 4;
      bb[0][1] = 4;
      bb[1][0] = 4;
      bb[1][1] = 4;
      out[3][0][0] = (aa[0] + bb[0][0]*in[0] + bb[1][0]*in[1]) * (a1d + in[2]*b1d + in[2]*in[2]*c1d);
      out[3][0][1] = (aa[1] + bb[0][1]*in[0] + bb[1][1]*in[1]) * (a1d + in[2]*b1d + in[2]*in[2]*c1d);
      out[3][0][2] = coeff * (a[0] + b[0]*in[0] + b[1]*in[1]) * (a[1] + c[0]*in[0] + c[1]*in[1]) * (b1d + 2*c1d*in[2]);



      coeff= 2;
      a[0] = 0;
      a[1] = -0.5;
      b[0] = 1;
      b[1] = 0;
      c[0] = 1;
      c[1] = 0;
      a1d  = 0;
      b1d  = -1;
      c1d  = 2;
      aa[0] = -1;
      aa[1] = 0;
      bb[0][0] = 4;
      bb[0][1] = 0;
      bb[1][0] = 0;
      bb[1][1] = 0;
      out[4][0][0] = (aa[0] + bb[0][0]*in[0] + bb[1][0]*in[1]) * (a1d + in[2]*b1d + in[2]*in[2]*c1d);
      out[4][0][1] = (aa[1] + bb[0][1]*in[0] + bb[1][1]*in[1]) * (a1d + in[2]*b1d + in[2]*in[2]*c1d);
      out[4][0][2] = coeff * (a[0] + b[0]*in[0] + b[1]*in[1]) * (a[1] + c[0]*in[0] + c[1]*in[1]) * (b1d + 2*c1d*in[2]);



      coeff= 2;
      a[0] = 0;
      a[1] = -0.5;
      b[0] = 0;
      b[1] = 1;
      c[0] = 0;
      c[1] = 1;
      a1d  = 0;
      b1d  = -1;
      c1d  = 2;
      aa[0] = 0;
      aa[1] = -1;
      bb[0][0] = 0;
      bb[0][1] = 0;
      bb[1][0] = 0;
      bb[1][1] = 4;
      out[5][0][0] = (aa[0] + bb[0][0]*in[0] + bb[1][0]*in[1]) * (a1d + in[2]*b1d + in[2]*in[2]*c1d);
      out[5][0][1] = (aa[1] + bb[0][1]*in[0] + bb[1][1]*in[1]) * (a1d + in[2]*b1d + in[2]*in[2]*c1d);
      out[5][0][2] = coeff * (a[0] + b[0]*in[0] + b[1]*in[1]) * (a[1] + c[0]*in[0] + c[1]*in[1]) * (b1d + 2*c1d*in[2]);



      // vertical edges
      coeff= 2;
      a[0] = 1;
      a[1] = 0.5;
      b[0] = -1;
      b[1] = -1;
      c[0] = -1;
      c[1] = -1;
      a1d  = 0;
      b1d  = 4;
      c1d  = -4;
      aa[0] = -3;
      aa[1] = -3;
      bb[0][0] = 4;
      bb[0][1] = 4;
      bb[1][0] = 4;
      bb[1][1] = 4;
      out[6][0][0] = (aa[0] + bb[0][0]*in[0] + bb[1][0]*in[1]) * (a1d + in[2]*b1d + in[2]*in[2]*c1d);
      out[6][0][1] = (aa[1] + bb[0][1]*in[0] + bb[1][1]*in[1]) * (a1d + in[2]*b1d + in[2]*in[2]*c1d);
      out[6][0][2] = coeff * (a[0] + b[0]*in[0] + b[1]*in[1]) * (a[1] + c[0]*in[0] + c[1]*in[1]) * (b1d + 2*c1d*in[2]);



      coeff= 2;
      a[0] = 0;
      a[1] = -0.5;
      b[0] = 1;
      b[1] = 0;
      c[0] = 1;
      c[1] = 0;
      a1d  = 0;
      b1d  = 4;
      c1d  = -4;
      aa[0] = -1;
      aa[1] = 0;
      bb[0][0] = 4;
      bb[0][1] = 0;
      bb[1][0] = 0;
      bb[1][1] = 0;
      out[7][0][0] = (aa[0] + bb[0][0]*in[0] + bb[1][0]*in[1]) * (a1d + in[2]*b1d + in[2]*in[2]*c1d);
      out[7][0][1] = (aa[1] + bb[0][1]*in[0] + bb[1][1]*in[1]) * (a1d + in[2]*b1d + in[2]*in[2]*c1d);
      out[7][0][2] = coeff * (a[0] + b[0]*in[0] + b[1]*in[1]) * (a[1] + c[0]*in[0] + c[1]*in[1]) * (b1d + 2*c1d*in[2]);



      coeff= 2;
      a[0] = 0;
      a[1] = -0.5;
      b[0] = 0;
      b[1] = 1;
      c[0] = 0;
      c[1] = 1;
      a1d  = 0;
      b1d  = 4;
      c1d  = -4;
      aa[0] = 0;
      aa[1] = -1;
      bb[0][0] = 0;
      bb[0][1] = 0;
      bb[1][0] = 0;
      bb[1][1] = 4;
      out[8][0][0] = (aa[0] + bb[0][0]*in[0] + bb[1][0]*in[1]) * (a1d + in[2]*b1d + in[2]*in[2]*c1d);
      out[8][0][1] = (aa[1] + bb[0][1]*in[0] + bb[1][1]*in[1]) * (a1d + in[2]*b1d + in[2]*in[2]*c1d);
      out[8][0][2] = coeff * (a[0] + b[0]*in[0] + b[1]*in[1]) * (a[1] + c[0]*in[0] + c[1]*in[1]) * (b1d + 2*c1d*in[2]);




      // lower triangle edges
      coeff= 4;
      a[0] = 0;
      a[1] = 1;
      b[0] = 1;
      b[1] = 0;
      c[0] = -1;
      c[1] = -1;
      a1d  = 1;
      b1d  = -3;
      c1d  = 2;
      aa[0] = 4;
      aa[1] = 0;
      bb[0][0] = -8;
      bb[0][1] = -4;
      bb[1][0] = -4;
      bb[1][1] = 0;
      out[9][0][0] = (aa[0] + bb[0][0]*in[0] + bb[1][0]*in[1]) * (a1d + in[2]*b1d + in[2]*in[2]*c1d);
      out[9][0][1] = (aa[1] + bb[0][1]*in[0] + bb[1][1]*in[1]) * (a1d + in[2]*b1d + in[2]*in[2]*c1d);
      out[9][0][2] = coeff * (a[0] + b[0]*in[0] + b[1]*in[1]) * (a[1] + c[0]*in[0] + c[1]*in[1]) * (b1d + 2*c1d*in[2]);




      coeff= 4;
      a[0] = 0;
      a[1] = 1;
      b[0] = 0;
      b[1] = 1;
      c[0] = -1;
      c[1] = -1;
      a1d  = 1;
      b1d  = -3;
      c1d  = 2;
      aa[0] = 0;
      aa[1] = 4;    //changed from zero to 4
      bb[0][0] = 0;
      bb[0][1] = -4;
      bb[1][0] = -4;
      bb[1][1] = -8;
      out[10][0][0] = (aa[0] + bb[0][0]*in[0] + bb[1][0]*in[1]) * (a1d + in[2]*b1d + in[2]*in[2]*c1d);
      out[10][0][1] = (aa[1] + bb[0][1]*in[0] + bb[1][1]*in[1]) * (a1d + in[2]*b1d + in[2]*in[2]*c1d);
      out[10][0][2] = coeff * (a[0] + b[0]*in[0] + b[1]*in[1]) * (a[1] + c[0]*in[0] + c[1]*in[1]) * (b1d + 2*c1d*in[2]);



      coeff= 4;
      a[0] = 0;
      a[1] = 0;
      b[0] = 1;
      b[1] = 0;
      c[0] = 0;
      c[1] = 1;
      a1d  = 1;
      b1d  = -3;
      c1d  = 2;
      aa[0] = 0;
      aa[1] = 0;
      bb[0][0] = 0;
      bb[0][1] = 4;
      bb[1][0] = 4;
      bb[1][1] = 0;
      out[11][0][0] = (aa[0] + bb[0][0]*in[0] + bb[1][0]*in[1]) * (a1d + in[2]*b1d + in[2]*in[2]*c1d);
      out[11][0][1] = (aa[1] + bb[0][1]*in[0] + bb[1][1]*in[1]) * (a1d + in[2]*b1d + in[2]*in[2]*c1d);
      out[11][0][2] = coeff * (a[0] + b[0]*in[0] + b[1]*in[1]) * (a[1] + c[0]*in[0] + c[1]*in[1]) * (b1d + 2*c1d*in[2]);



      // upper triangle edges
      coeff= 4;
      a[0] = 0;
      a[1] = 1;
      b[0] = 1;
      b[1] = 0;
      c[0] = -1;
      c[1] = -1;
      a1d  = 0;
      b1d  = -1;
      c1d  = 2;
      aa[0] = 4;
      aa[1] = 0;
      bb[0][0] = -8;
      bb[0][1] = -4;
      bb[1][0] = -4;
      bb[1][1] = 0;
      out[12][0][0] = (aa[0] + bb[0][0]*in[0] + bb[1][0]*in[1]) * (a1d + in[2]*b1d + in[2]*in[2]*c1d);
      out[12][0][1] = (aa[1] + bb[0][1]*in[0] + bb[1][1]*in[1]) * (a1d + in[2]*b1d + in[2]*in[2]*c1d);
      out[12][0][2] = coeff * (a[0] + b[0]*in[0] + b[1]*in[1]) * (a[1] + c[0]*in[0] + c[1]*in[1]) * (b1d + 2*c1d*in[2]);



      coeff= 4;
      a[0] = 0;
      a[1] = 1;
      b[0] = 0;
      b[1] = 1;
      c[0] = -1;
      c[1] = -1;
      a1d  = 0;
      b1d  = -1;
      c1d  = 2;
      aa[0] = 0;
      aa[1] = 4;
      bb[0][0] = 0;
      bb[0][1] = -4;
      bb[1][0] = -4;
      bb[1][1] = -8;
      out[13][0][0] = (aa[0] + bb[0][0]*in[0] + bb[1][0]*in[1]) * (a1d + in[2]*b1d + in[2]*in[2]*c1d);
      out[13][0][1] = (aa[1] + bb[0][1]*in[0] + bb[1][1]*in[1]) * (a1d + in[2]*b1d + in[2]*in[2]*c1d);
      out[13][0][2] = coeff * (a[0] + b[0]*in[0] + b[1]*in[1]) * (a[1] + c[0]*in[0] + c[1]*in[1]) * (b1d + 2*c1d*in[2]);



      coeff= 4;
      a[0] = 0;
      a[1] = 0;
      b[0] = 1;
      b[1] = 0;
      c[0] = 0;
      c[1] = 1;
      a1d  = 0;
      b1d  = -1;
      c1d  = 2;
      aa[0] = 0;
      aa[1] = 0;
      bb[0][0] = 0;
      bb[0][1] = 4;
      bb[1][0] = 4;
      bb[1][1] = 0;
      out[14][0][0] = (aa[0] + bb[0][0]*in[0] + bb[1][0]*in[1]) * (a1d + in[2]*b1d + in[2]*in[2]*c1d);
      out[14][0][1] = (aa[1] + bb[0][1]*in[0] + bb[1][1]*in[1]) * (a1d + in[2]*b1d + in[2]*in[2]*c1d);
      out[14][0][2] = coeff * (a[0] + b[0]*in[0] + b[1]*in[1]) * (a[1] + c[0]*in[0] + c[1]*in[1]) * (b1d + 2*c1d*in[2]);



      // quadrilateral sides
      coeff= 4;
      a[0] = 0;
      a[1] = 1;
      b[0] = 1;
      b[1] = 0;
      c[0] = -1;
      c[1] = -1;
      a1d  = 0;
      b1d  = 4;
      c1d  = -4;
      aa[0] = 4;
      aa[1] = 0;
      bb[0][0] = -8;
      bb[0][1] = -4;
      bb[1][0] = -4;
      bb[1][1] = 0;
      out[15][0][0] = (aa[0] + bb[0][0]*in[0] + bb[1][0]*in[1]) * (a1d + in[2]*b1d + in[2]*in[2]*c1d);
      out[15][0][1] = (aa[1] + bb[0][1]*in[0] + bb[1][1]*in[1]) * (a1d + in[2]*b1d + in[2]*in[2]*c1d);
      out[15][0][2] = coeff * (a[0] + b[0]*in[0] + b[1]*in[1]) * (a[1] + c[0]*in[0] + c[1]*in[1]) * (b1d + 2*c1d*in[2]);





      coeff= 4;
      a[0] = 0;
      a[1] = 1;
      b[0] = 0;
      b[1] = 1;
      c[0] = -1;
      c[1] = -1;
      a1d  = 0;
      b1d  = 4;
      c1d  = -4;
      aa[0] = 0;
      aa[1] = 4;
      bb[0][0] = 0;
      bb[0][1] = -4;
      bb[1][0] = -4;
      bb[1][1] = -8;
      out[16][0][0] = (aa[0] + bb[0][0]*in[0] + bb[1][0]*in[1]) * (a1d + in[2]*b1d + in[2]*in[2]*c1d);
      out[16][0][1] = (aa[1] + bb[0][1]*in[0] + bb[1][1]*in[1]) * (a1d + in[2]*b1d + in[2]*in[2]*c1d);
      out[16][0][2] = coeff * (a[0] + b[0]*in[0] + b[1]*in[1]) * (a[1] + c[0]*in[0] + c[1]*in[1]) * (b1d + 2*c1d*in[2]);




      coeff= 4;
      a[0] = 0;
      a[1] = 0;
      b[0] = 1;
      b[1] = 0;
      c[0] = 0;
      c[1] = 1;
      a1d  = 0;
      b1d  = 4;
      c1d  = -4;
      aa[0] = 0;
      aa[1] = 0;
      bb[0][0] = 0;
      bb[0][1] = 4;
      bb[1][0] = 4;
      bb[1][1] = 0;
      out[17][0][0] = (aa[0] + bb[0][0]*in[0] + bb[1][0]*in[1]) * (a1d + in[2]*b1d + in[2]*in[2]*c1d);
      out[17][0][1] = (aa[1] + bb[0][1]*in[0] + bb[1][1]*in[1]) * (a1d + in[2]*b1d + in[2]*in[2]*c1d);
      out[17][0][2] = coeff * (a[0] + b[0]*in[0] + b[1]*in[1]) * (a[1] + c[0]*in[0] + c[1]*in[1]) * (b1d + 2*c1d*in[2]);

    }

    //! \brief Polynomial order of the shape functions
    unsigned int order () const
    {
      return 2;
    }
  };
}
#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/prismp2/prismp2localcoefficients.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PRISM_P2_LOCALCOEFFICIENTS_HH
#define DUNE_PRISM_P2_LOCALCOEFFICIENTS_HH

#include <cstddef>
#include <vector>

#include <dune/localfunctions/common/localkey.hh>

namespace Dune
{

  /**@ingroup LocalLayoutImplementation
         \brief Layout map for PrismP2 elements

         \nosubgrouping
     \implements Dune::LocalCoefficientsVirtualImp
   */
  class PrismP2LocalCoefficients
  {
  public:
    //! \brief Standard constructor
    PrismP2LocalCoefficients () : li(18)
    {
      // Vertex shape functions
      li[0] = LocalKey(0,3,0);
      li[1] = LocalKey(1,3,0);
      li[2] = LocalKey(2,3,0);
      li[3] = LocalKey(3,3,0);
      li[4] = LocalKey(4,3,0);
      li[5] = LocalKey(5,3,0);

      // Edge shape functions
      li[6] = LocalKey(0,2,0);
      li[7] = LocalKey(1,2,0);
      li[8] = LocalKey(2,2,0);
      li[9] = LocalKey(3,2,0);
      li[10] = LocalKey(4,2,0);
      li[11] = LocalKey(5,2,0);
      li[12] = LocalKey(6,2,0);
      li[13] = LocalKey(7,2,0);
      li[14] = LocalKey(8,2,0);

      // Quadrilateral sides shape functions
      li[15] = LocalKey(0,1,0);
      li[16] = LocalKey(1,1,0);
      li[17] = LocalKey(2,1,0);
    }

    //! number of coefficients
    std::size_t size () const
    {
      return 18;
    }

    //! get i'th index
    const LocalKey& localKey (std::size_t i) const
    {
      return li[i];
    }

  private:
    std::vector<LocalKey> li;
  };

}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/prismp2/prismp2localinterpolation.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PRISM_P2_LOCALINTERPOLATION_HH
#define DUNE_PRISM_P2_LOCALINTERPOLATION_HH

#include <vector>

namespace Dune
{
  template<class LB>
  class PrismP2LocalInterpolation
  {
  public:

    //! \brief Local interpolation of a function
    template<typename F, typename C>
    void interpolate (const F& f, std::vector<C>& out) const
    {
      typename LB::Traits::RangeType y;

      out.resize(18);
      typename LB::Traits::DomainType x;

      x[0] = 0.0;   x[1] = 0.0;   x[2] = 0.0;
      f.evaluate(x,y); out[0] = y;

      x[0] = 1.0;   x[1] = 0.0;   x[2] = 0.0;
      f.evaluate(x,y); out[1] = y;

      x[0] = 0.0;   x[1] = 1.0;   x[2] = 0.0;
      f.evaluate(x,y); out[2] = y;

      x[0] = 0.0;   x[1] = 0.0;   x[2] = 1.0;
      f.evaluate(x,y); out[3] = y;

      x[0] = 1.0;   x[1] = 0.0;   x[2] = 1.0;
      f.evaluate(x,y); out[4] = y;

      x[0] = 0.0;   x[1] = 1.0;   x[2] = 1.0;
      f.evaluate(x,y); out[5] = y;

      x[0] = 0.0;   x[1] = 0.0;   x[2] = 0.5;
      f.evaluate(x,y); out[6] = y;

      x[0] = 1.0;   x[1] = 0.0;   x[2] = 0.5;
      f.evaluate(x,y); out[7] = y;

      x[0] = 0;   x[1] = 1.0;   x[2] = 0.5;
      f.evaluate(x,y); out[8] = y;

      x[0] = 0.5;   x[1] = 0.0;   x[2] = 0.0;
      f.evaluate(x,y); out[9] = y;

      x[0] = 0.0;   x[1] = 0.5;   x[2] = 0.0;
      f.evaluate(x,y); out[10] = y;

      x[0] = 0.5;   x[1] = 0.5;   x[2] = 0.0;
      f.evaluate(x,y); out[11] = y;

      x[0] = 0.5;   x[1] = 0.0;   x[2] = 1.0;
      f.evaluate(x,y); out[12] = y;

      x[0] = 0.0;   x[1] = 0.5;   x[2] = 1.0;
      f.evaluate(x,y); out[13] = y;

      x[0] = 0.5;   x[1] = 0.5;   x[2] = 1.0;
      f.evaluate(x,y); out[14] = y;

      x[0] = 0.5;   x[1] = 0.0;   x[2] = 0.5;
      f.evaluate(x,y); out[15] = y;

      x[0] = 0.0;   x[1] = 0.5;   x[2] = 0.5;
      f.evaluate(x,y); out[16] = y;

      x[0] = 0.5;   x[1] = 0.5;   x[2] = 0.5;
      f.evaluate(x,y); out[17] = y;
    }

  };
}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/pyramidp1.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_PYRAMID_P1_LOCALFINITEELEMENT_HH
#define DUNE_PYRAMID_P1_LOCALFINITEELEMENT_HH

#include <dune/geometry/type.hh>

#include <dune/localfunctions/common/localfiniteelementtraits.hh>

#include "pyramidp1/pyramidp1localbasis.hh"
#include "pyramidp1/pyramidp1localcoefficients.hh"
#include "pyramidp1/pyramidp1localinterpolation.hh"

namespace Dune
{

  /** \brief First-order Lagrangian finite element on a prism
   */
  template<class D, class R>
  class PyramidP1LocalFiniteElement
  {
  public:
    /** \todo Please doc me !
     */
    typedef LocalFiniteElementTraits<PyramidP1LocalBasis<D,R>,PyramidP1LocalCoefficients,
        PyramidP1LocalInterpolation<PyramidP1LocalBasis<D,R> > > Traits;



    /** \todo Please doc me !
     */
    PyramidP1LocalFiniteElement ()
    {
      gt.makePyramid();
    }


    /** \todo Please doc me !
     */
    const typename Traits::LocalBasisType& localBasis () const
    {
      return basis;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalCoefficientsType& localCoefficients () const
    {
      return coefficients;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalInterpolationType& localInterpolation () const
    {
      return interpolation;
    }

    /** \brief Number of shape functions in this finite element */
    unsigned int size () const
    {
      return basis.size();
    }

    /** \todo Please doc me !
     */
    GeometryType type () const
    {
      return gt;
    }

    PyramidP1LocalFiniteElement* clone () const
    {
      return new PyramidP1LocalFiniteElement(*this);
    }

  private:
    PyramidP1LocalBasis<D,R> basis;
    PyramidP1LocalCoefficients coefficients;
    PyramidP1LocalInterpolation<PyramidP1LocalBasis<D,R> > interpolation;
    GeometryType gt;
  };

}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/pyramidp1/CMakeLists.txt <==
set(pyramidp1dir  ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/lagrange/pyramidp1)

set(pyramidp1_HEADERS  pyramidp1localbasis.hh pyramidp1localcoefficients.hh pyramidp1localinterpolation.hh)

# include not needed for CMake
# include $(top_srcdir)/am/global-rules

install(FILES ${pyramidp1_HEADERS} DESTINATION ${pyramidp1dir})


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/pyramidp1/Makefile.am <==
pyramidp1dir = $(includedir)/dune/localfunctions/lagrange/pyramidp1

pyramidp1_HEADERS = pyramidp1localbasis.hh pyramidp1localcoefficients.hh pyramidp1localinterpolation.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/pyramidp1/pyramidp1localbasis.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PYRAMID_P1_LOCALBASIS_HH
#define DUNE_PYRAMID_P1_LOCALBASIS_HH

#include <dune/common/fmatrix.hh>

#include <dune/localfunctions/common/localbasis.hh>


namespace Dune
{
  /**@ingroup LocalBasisImplementation
         \brief Linear Lagrange shape functions on the pyramid.

         Defines the linear shape functions on pyramid.

         \tparam D Type to represent the field in the domain.
         \tparam R Type to represent the field in the range.

         \nosubgrouping
   */
  template<class D, class R>
  class PyramidP1LocalBasis
  {
  public:
    //! \brief export type traits for function signature
    typedef LocalBasisTraits<D,3,Dune::FieldVector<D,3>,R,1,Dune::FieldVector<R,1>,
        Dune::FieldMatrix<R,1,3> > Traits;

    //! \brief number of shape functions
    unsigned int size () const
    {
      return 5;
    }

    //! \brief Evaluate all shape functions
    inline void evaluateFunction (const typename Traits::DomainType& in,      // position
                                  std::vector<typename Traits::RangeType>& out) const     // return value
    {
      out.resize(5);

      if(in[0] > in[1])
      {
        out[0] = (1-in[0])*(1-in[1])-in[2]*(1-in[1]);
        out[1] = in[0]*(1-in[1])-in[2]*in[1];
        out[2] = (1-in[0])*in[1]-in[2]*in[1];
        out[3] = in[0]*in[1]+in[2]*in[1];
      }
      else
      {
        out[0] = (1-in[0])*(1-in[1])-in[2]*(1-in[0]);
        out[1] = in[0]*(1-in[1])-in[2]*in[0];
        out[2] = (1-in[0])*in[1]-in[2]*in[0];
        out[3] = in[0]*in[1]+in[2]*in[0];
      }


      out[4] = in[2];


    }

    //! \brief Evaluate Jacobian of all shape functions
    inline void
    evaluateJacobian (const typename Traits::DomainType& in,         // position
                      std::vector<typename Traits::JacobianType>& out) const      // return value
    {
      out.resize(5);

      if(in[0] > in[1])
      {
        out[0][0][0] = -1 + in[1];  out[0][0][1] = -1 + in[0] + in[2]; out[0][0][2] = -1 + in[1];
        out[1][0][0] = 1  - in[1];  out[1][0][1] = -in[0] - in[2];     out[1][0][2] = -in[1];
        out[2][0][0] = -in[1];          out[2][0][1] = 1 - in[0] - in[2];  out[2][0][2] = -in[1];
        out[3][0][0] = in[1];       out[3][0][1] = in[0]+in[2];        out[3][0][2] = in[1];
      }
      else
      {
        out[0][0][0] = -1 + in[1] + in[2]; out[0][0][1] = -1 + in[0];  out[0][0][2] = -1 + in[0];
        out[1][0][0] = 1 - in[1] - in[2];  out[1][0][1] = -in[0];      out[1][0][2] = -in[0];
        out[2][0][0] = -in[1] - in[2];     out[2][0][1] = 1 - in[0];   out[2][0][2] = -in[0];
        out[3][0][0] = in[1] + in[2];      out[3][0][1] = in[0];       out[3][0][2] = in[0];

      }

      out[4][0][0] = 0;   out[4][0][1] = 0;       out[4][0][2] = 1;
    }

    //! \brief Polynomial order of the shape functions
    unsigned int order () const
    {
      return 1;
    }
  };
}
#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/pyramidp1/pyramidp1localcoefficients.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PYRAMID_P1_LOCALCOEFFICIENTS_HH
#define DUNE_PYRAMID_P1_LOCALCOEFFICIENTS_HH

#include <cstddef>
#include <iostream>
#include <vector>

#include <dune/localfunctions/common/localkey.hh>

namespace Dune
{

  /**@ingroup LocalLayoutImplementation
         \brief Layout map for PyramidP1 elements

         \nosubgrouping
   */
  class PyramidP1LocalCoefficients
  {
  public:
    //! \brief Standard constructor
    PyramidP1LocalCoefficients () : li(5)
    {
      for (std::size_t i=0; i<5; i++)
        li[i] = LocalKey(i,3,0);
    }

    //! number of coefficients
    std::size_t size () const
    {
      return 5;
    }

    //! get i'th index
    const LocalKey& localKey (std::size_t i) const
    {
      return li[i];
    }

  private:
    std::vector<LocalKey> li;
  };

}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/pyramidp1/pyramidp1localinterpolation.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PYRAMID_P1_LOCALINTERPOLATION_HH
#define DUNE_PYRAMID_P1_LOCALINTERPOLATION_HH

#include <vector>


namespace Dune
{
  template<class LB>
  class PyramidP1LocalInterpolation

  {
  public:
    PyramidP1LocalInterpolation ()
    {
      x[0][0] = 0.0; x[0][1] = 0.0; x[0][2] = 0.0;
      x[1][0] = 1.0; x[1][1] = 0.0; x[1][2] = 0.0;
      x[2][0] = 0.0; x[2][1] = 1.0; x[2][2] = 0.0;
      x[3][0] = 1.0; x[3][1] = 1.0; x[3][2] = 0.0;
      x[4][0] = 0.0; x[4][1] = 0.0; x[4][2] = 1.0;
    }

    //! \brief Local interpolation of a function
    template<typename F, typename C>
    void interpolate (const F& f, std::vector<C>& out) const
    {
      typename LB::Traits::RangeType y;

      out.resize(5);
      f.evaluate(x[0],y); out[0] = y;
      f.evaluate(x[1],y); out[1] = y;
      f.evaluate(x[2],y); out[2] = y;
      f.evaluate(x[3],y); out[3] = y;
      f.evaluate(x[4],y); out[4] = y;
    }
  private:
    typename LB::Traits::DomainType x[5];
  };
}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/pyramidp2.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PYRAMIDP2_3DLOCALFINITEELEMENT_HH
#define DUNE_PYRAMIDP2_3DLOCALFINITEELEMENT_HH

#include <dune/geometry/type.hh>

#include <dune/localfunctions/common/localfiniteelementtraits.hh>
#include "pyramidp2/pyramidp2localbasis.hh"
#include "pyramidp2/pyramidp2localcoefficients.hh"
#include "pyramidp2/pyramidp2localinterpolation.hh"

namespace Dune
{

  /** \todo Please doc me !
   */
  template<class D, class R>
  class PyramidP2LocalFiniteElement
  {
  public:
    /** \todo Please doc me !
     */
    typedef LocalFiniteElementTraits<PyramidP2LocalBasis<D,R>,
        PyramidP2LocalCoefficients,
        PyramidP2LocalInterpolation<PyramidP2LocalBasis<D,R> > > Traits;

    /** \todo Please doc me !
     */
    PyramidP2LocalFiniteElement ()
    {
      gt.makePyramid();
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalBasisType& localBasis () const
    {
      return basis;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalCoefficientsType& localCoefficients () const
    {
      return coefficients;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalInterpolationType& localInterpolation () const
    {
      return interpolation;
    }

    /** \brief Number of shape functions in this finite element */
    unsigned int size () const
    {
      return basis.size();
    }

    /** \todo Please doc me !
     */
    GeometryType type () const
    {
      return gt;
    }

    PyramidP2LocalFiniteElement* clone () const
    {
      return new PyramidP2LocalFiniteElement(*this);
    }

  private:
    PyramidP2LocalBasis<D,R> basis;
    PyramidP2LocalCoefficients coefficients;
    PyramidP2LocalInterpolation<PyramidP2LocalBasis<D,R> > interpolation;
    GeometryType gt;
  };

}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/pyramidp2/CMakeLists.txt <==
set(pyramidp2dir  ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/lagrange/pyramidp2)

set(pyramidp2_HEADERS  pyramidp2localbasis.hh pyramidp2localcoefficients.hh pyramidp2localinterpolation.hh)

# include not needed for CMake
# include $(top_srcdir)/am/global-rules

install(FILES ${pyramidp2_HEADERS} DESTINATION ${pyramidp2dir})


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/pyramidp2/Makefile.am <==
pyramidp2dir = $(includedir)/dune/localfunctions/lagrange/pyramidp2

pyramidp2_HEADERS = pyramidp2localbasis.hh pyramidp2localcoefficients.hh pyramidp2localinterpolation.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/pyramidp2/pyramidp2localbasis.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PYRAMID_P2_LOCALBASIS_HH
#define DUNE_PYRAMID_P2_LOCALBASIS_HH

#include <dune/common/fmatrix.hh>

#include <dune/localfunctions/common/localbasis.hh>

namespace Dune
{
  /**@ingroup LocalBasisImplementation
     \brief Quadratic Lagrange shape functions on the pyramid.

     Defines the quadratic shape functions on pyramid.
     Taken from
     Liping Liu, Kevin B. Davies, Michal Krizek, and Li Guan:
     On Higher Order Pyramidal Finite Elements
     Adv. Appl. Math. Mech., Vol. 3, No. 2, pp. 131-140, 2011

     \tparam D Type to represent the field in the domain.
     \tparam R Type to represent the field in the range.

     \nosubgrouping
   */
  template<class D, class R>
  class PyramidP2LocalBasis
  {
  public:
    //! \brief export type traits for function signature
    typedef LocalBasisTraits<D,3,Dune::FieldVector<D,3>,R,1,Dune::FieldVector<R,1>,
        Dune::FieldMatrix<R,1,3> > Traits;

    //! \brief number of shape functions
    unsigned int size () const
    {
      return 14;
    }

    //! \brief Evaluate all shape functions
    inline void evaluateFunction (const typename Traits::DomainType& in,
                                  std::vector<typename Traits::RangeType>& out) const
    {
      out.resize(14);

      // transform to reference element with base [-1,1]^2
      const R x = 2.0*in[0] + in[2] - 1.0;
      const R y = 2.0*in[1] + in[2] - 1.0;
      const R z = in[2];

      if (x > y)
      {
        // vertices
        out[0] = 0.25*(x + z)*(x + z - 1)*(y - z - 1)*(y - z);
        out[1] = -0.25*(x + z)*(y - z)*((x + z + 1)*(-y + z + 1) - 4*z) - z*(x - y);
        out[2] = 0.25*(x + z)*(y - z)*(y - z + 1)*(x + z - 1);
        out[3] = 0.25*(y - z)*(x + z)*(y - z + 1)*(x + z + 1);
        out[4] = z*(2*z - 1);

        // lower edges
        out[5] = -0.5*(y - z + 1)*(x + z - 1)*((y - 1)*(x + 1) + z*(x - y + z + 1));
        out[6] = -0.5*(y - z + 1)*(((x + z + 1)*(y - 1)*x - z) + z*(2*y + 1));
        out[7] = -0.5*(x + z - 1)*(((y - z - 1)*(x + 1)*y - z) + z*(2*x + 1));
        out[8] = -0.5*(y - z + 1)*(x + z - 1)*(x + 1)*y;

        // upper edges
        out[9] = z*(x + z - 1)*(y - z - 1);
        out[10] = -z*((x + z + 1)*(y - z - 1) + 4*z);
        out[11] = -z*(y - z + 1)*(x + z - 1);
        out[12] = z*(y - z + 1)*(x + z + 1);

        // base face
        out[13] = (y - z + 1)*(x + z - 1)*((y - 1)*(x + 1) + z*(x - y + z + 1));
      }
      else
      {
        // vertices
        out[0] = 0.25*(y + z)*(y + z - 1)*(x - z - 1)*(x - z);
        out[1] = -0.25*(x - z)*(y + z)*(x - z + 1)*(-y - z + 1);
        out[2] = 0.25*(x - z)*(y + z)*((x - z - 1)*(y + z + 1) + 4*z) + z*(x - y);
        out[3] = 0.25*(y + z)*(x - z)*(x - z + 1)*(y + z + 1);
        out[4] = z*(2*z - 1);

        // lower edges
        out[5] = -0.5*(y + z - 1)*(((x - z - 1)*(y + 1)*x - z) + z*(2*y + 1));
        out[6] = -0.5*(x - z + 1)*(y + z - 1)*(y + 1)*x;
        out[7] = -0.5*(x - z + 1)*(y + z - 1)*(x - 1)*y;
        out[8] = -0.5*(x - z + 1)*(((y + z + 1)*(x - 1)*y - z) + z*(2*x + 1));

        // upper edges
        out[9] = z*(y + z - 1)*(x - z - 1);
        out[10] = -z*(x - z + 1)*(y + z - 1);
        out[11] = -z*((y + z + 1)*(x - z - 1) + 4*z);
        out[12] = z*(x - z + 1)*(y + z + 1);

        // base face
        out[13] = (x - z + 1)*(y + z - 1)*((y + 1)*(x - 1) - z*(x - y - z - 1));
      }
    }

    //! \brief Evaluate Jacobian of all shape functions
    inline void
    evaluateJacobian (const typename Traits::DomainType& in,         // position
                      std::vector<typename Traits::JacobianType>& out) const      // return value
    {
      out.resize(14);

      // transform to reference element with base [-1,1]^2
      const R x = 2.0*in[0] + in[2] - 1.0;
      const R y = 2.0*in[1] + in[2] - 1.0;
      const R z = in[2];

      // transformation of the gradient leads to a multiplication
      // with the Jacobian [2 0 0; 0 2 0; 1 1 1]
      if (x > y)
      {
        // vertices
        out[0][0][0] = 0.5*(y - z - 1)*(y - z)*(2*x + 2*z - 1);
        out[0][0][1] = 0.5*(x + z)*(x + z - 1)*(2*y - 2*z - 1);
        out[0][0][2] = 0.5*(out[0][0][0] + out[0][0][1])
                       + 0.25*((2*x + 2*z - 1)*(y - z - 1)*(y - z)
                               + (x + z)*(x + z - 1)*(-2*y + 2*z + 1));

        out[1][0][0] = 2*(-0.25*((y - z)*((x + z + 1)*(-y + z + 1) - 4*z)
                                 + (x + z)*(y - z)*(-y + z + 1)) - z);
        out[1][0][1] = 2*(-0.25*((x + z)*((x + z + 1)*(-y + z + 1) - 4*z)
                                 + (x + z)*(y - z)*(-(x + z + 1))) + z);
        out[1][0][2] = 0.5*(out[1][0][0] + out[1][0][1])
                       - 0.25*((y - z)*((x + z + 1)*(-y + z + 1) - 4*z)
                               - (x + z)*((x + z + 1)*(-y + z + 1) - 4*z)
                               + (x + z)*(y - z)*(x - y + 2*z - 2))
                       - (x - y);

        out[2][0][0] = 0.5*(y - z)*(y - z + 1)*(2*x + 2*z - 1);
        out[2][0][1] = 0.5*(x + z)*(2*y - 2*z + 1)*(x + z - 1);
        out[2][0][2] = 0.5*(out[2][0][0] + out[2][0][1])
                       + 0.25*((y - x - 2*z)*(y - z + 1)*(x + z - 1)
                               + (x + z)*(y - z)*(y - x - 2*z + 2));

        out[3][0][0] = 0.5*(y - z)*(2*x + 2*z + 1)*(y - z + 1);
        out[3][0][1] = 0.5*(2*y - 2*z + 1)*(x + z)*(x + z + 1);
        out[3][0][2] = 0.5*(out[3][0][0] + out[3][0][1])
                       + 0.25*((y - x - 2*z)*(y - z + 1)*(x + z + 1)
                               + (y - z)*(x + z)*(y - x - 2*z));

        out[4][0][0] = 0;
        out[4][0][1] = 0;
        out[4][0][2] = 4*z - 1;

        // lower edges
        out[5][0][0] = -((y - z + 1)*((y - 1)*(x + 1) + z*(x - y + z + 1))
                         + (y - z + 1)*(x + z - 1)*((y - 1) + z));
        out[5][0][1] = -((x + z - 1)*((y - 1)*(x + 1) + z*(x - y + z + 1))
                         + (y - z + 1)*(x + z - 1)*((x + 1) - z));
        out[5][0][2] = 0.5*(out[5][0][0] + out[5][0][1])
                       - 0.5*((-x + y - 2*z + 2)*((y - 1)*(x + 1) + z*(x - y + z + 1))
                              + (y - z + 1)*(x + z - 1)*(x - y + 2*z + 1));

        out[6][0][0] = -(y - z + 1)*(2*x + z + 1)*(y - 1);
        out[6][0][1] = -(((x + z + 1)*(y - 1)*x - z) + z*(2*y + 1)
                         + (y - z + 1)*((x + z + 1)*x + 2*z));
        out[6][0][2] = 0.5*(out[6][0][0] + out[6][0][1])
                       - 0.5*(-(((x + z + 1)*(y - 1)*x - z) + z*(2*y + 1))
                              + (y - z + 1)*(((y - 1)*x - 1) + 2*y + 1));

        out[7][0][0] = -(((y - z - 1)*(x + 1)*y - z) + z*(2*x + 1)
                         + (x + z - 1)*((y - z - 1)*y + 2*z));
        out[7][0][1] = -(x + z - 1)*(2*y - z - 1)*(x + 1);
        out[7][0][2] = 0.5*(out[7][0][0] + out[7][0][1])
                       - 0.5*(((y - z - 1)*(x + 1)*y - z) + z*(2*x + 1)
                              + (x + z - 1)*((-(x + 1)*y - 1) + 2*x + 1));

        out[8][0][0] = -(y - z + 1)*(2*x + z)*y;
        out[8][0][1] = -(2*y - z + 1)*(x + z - 1)*(x + 1);
        out[8][0][2] = 0.5*(out[8][0][0] + out[8][0][1])
                       - 0.5*(-x + y - 2*z + 2)*(x + 1)*y;

        // upper edges
        out[9][0][0] = 2*z*(y - z - 1);
        out[9][0][1] = 2*z*(x + z - 1);
        out[9][0][2] = 0.5*(out[9][0][0] + out[9][0][1])
                       + (x + z - 1)*(y - z - 1) + z*(-x + y - 2*z);

        out[10][0][0] = -2*z*(y - z - 1);
        out[10][0][1] = -2*z*(x + z + 1);
        out[10][0][2] = 0.5*(out[10][0][0] + out[10][0][1])
                        - ((x + z + 1)*(y - z - 1) + 4*z)
                        - z*(-x + y - 2*z + 2);

        out[11][0][0] = -2*z*(y - z + 1);
        out[11][0][1] = -2*z*(x + z - 1);
        out[11][0][2] = 0.5*(out[11][0][0] + out[11][0][1])
                        - (y - z + 1)*(x + z - 1) - z*(-x + y - 2*z + 2);

        out[12][0][0] = 2*z*(y - z + 1);
        out[12][0][1] = 2*z*(x + z + 1);
        out[12][0][2] = 0.5*(out[12][0][0] + out[12][0][1])
                        + (y - z + 1)*(x + z + 1) + z*(-x + y - 2*z);

        // base face
        out[13][0][0] = 2*((y - z + 1)*((y - 1)*(x + 1) + z*(x - y + z + 1))
                           + (y - z + 1)*(x + z - 1)*(y - 1 + z));
        out[13][0][1] = 2*((x + z - 1)*((y - 1)*(x + 1) + z*(x - y + z + 1))
                           + (y - z + 1)*(x + z - 1)*(x + 1 - z));
        out[13][0][2] = 0.5*(out[13][0][0] + out[13][0][1])
                        + ((-x + y - 2*z + 2)*((y - 1)*(x + 1) + z*(x - y + z + 1))
                           + (y - z + 1)*(x + z - 1)*(x - y + 2*z + 1));
      }
      else
      {
        // vertices
        out[0][0][0] = 0.5*(y + z)*(y + z - 1)*(2*x - 2*z - 1);
        out[0][0][1] = 0.5*(2*y + 2*z - 1)*(x - z - 1)*(x - z);
        out[0][0][2] = 0.5*(out[0][0][0] + out[0][0][1])
                       + 0.25*((2*y + 2*z - 1)*(x - z - 1)*(x - z)
                               + (y + z)*(y + z - 1)*(-2*x + 2*z + 1));

        out[1][0][0] = -0.5*(y + z)*(2*x - 2*z + 1)*(-y - z + 1);
        out[1][0][1] = -0.5*(x - z)*(x - z + 1)*(-2*y - 2*z + 1);
        out[1][0][2] = 0.5*(out[1][0][0] + out[1][0][1])
                       - 0.25*((x - y - 2*z)*(x - z + 1)*(-y - z + 1)
                               + (x - z)*(y + z)*(-x + y + 2*z - 2));

        out[2][0][0] = 0.5*((y + z)*((x - z - 1)*(y + z + 1) + 4*z)
                            + (x - z)*(y + z)*(y + z + 1) + 4*z);
        out[2][0][1] = 0.5*((x - z)*((x - z - 1)*(y + z + 1) + 4*z)
                            + (x - z)*(y + z)*(x - z - 1) - 4*z);
        out[2][0][2] = 0.5*(out[2][0][0] + out[2][0][1])
                       + 0.25*((x - y - 2*z)*((x - z - 1)*(y + z + 1) + 4*z)
                               + (x - z)*(y + z)*(x - y - 2*z + 2) + 4*(x - y));

        out[3][0][0] = 0.5*(y + z)*(2*x - 2*z + 1)*(y + z + 1);
        out[3][0][1] = 0.5*(x - z)*(x - z + 1)*(2*y + 2*z + 1);
        out[3][0][2] = 0.5*(out[3][0][0] + out[3][0][1])
                       + 0.25*((x - y - 2*z)*(x - z + 1)*(y + z + 1)
                               + (y + z)*(x - z)*(x - y - 2*z));

        out[4][0][0] = 0;
        out[4][0][1] = 0;
        out[4][0][2] = 4*z - 1;

        // lower edges
        out[5][0][0] = -(y + z - 1)*(2*x - z - 1)*(y + 1);
        out[5][0][1] = -(((x - z - 1)*(y + 1)*x - z) + z*(2*y + 1)
                         + (y + z - 1)*((x - z - 1)*x + 2*z));
        out[5][0][2] = 0.5*(out[5][0][0] + out[5][0][1])
                       - 0.5*((((x - z - 1)*(y + 1)*x - z) + z*(2*y + 1))
                              + (y + z - 1)*((-(y + 1)*x - 1) + 2*y + 1));

        out[6][0][0] = -(2*x - z + 1)*(y + z - 1)*(y + 1);
        out[6][0][1] = -(x - z + 1)*(2*y + z)*x;
        out[6][0][2] = 0.5*(out[6][0][0] + out[6][0][1])
                       - 0.5*(x - y - 2*z + 2)*(y + 1)*x;

        out[7][0][0] = -(2*x - z)*(y + z - 1)*y;
        out[7][0][1] = -(x - z + 1)*(2*y + z - 1)*(x - 1);
        out[7][0][2] = 0.5*(out[7][0][0] + out[7][0][1])
                       - 0.5*(x - y - 2*z + 2)*(x - 1)*y;

        out[8][0][0] = -(((y + z + 1)*(x - 1)*y - z) + z*(2*x + 1)
                         + (x - z + 1)*((y + z + 1)*y + 2*z));
        out[8][0][1] = -(x - z + 1)*(2*y + z + 1)*(x - 1);
        out[8][0][2] = 0.5*(out[8][0][0] + out[8][0][1])
                       - 0.5*(-(((y + z + 1)*(x - 1)*y - z) + z*(2*x + 1))
                              + (x - z + 1)*(((x - 1)*y - 1) + 2*x + 1));

        // upper edges
        out[9][0][0] = 2*z*(y + z - 1);
        out[9][0][1] = 2*z*(x - z - 1);
        out[9][0][2] = 0.5*(out[9][0][0] + out[9][0][1])
                       + (y + z - 1)*(x - z - 1) + z*(x - y - 2*z);

        out[10][0][0] = -2*z*(y + z - 1);
        out[10][0][1] = -2*z*(x - z + 1);
        out[10][0][2] = 0.5*(out[10][0][0] + out[10][0][1])
                        - (x - z + 1)*(y + z - 1) - z*(x - y - 2*z + 2);

        out[11][0][0] = -2*z*(y + z + 1);
        out[11][0][1] = -2*z*(x - z - 1);
        out[11][0][2] = 0.5*(out[11][0][0] + out[11][0][1])
                        - ((y + z + 1)*(x - z - 1) + 4*z) - z*(x - y - 2*z + 2);

        out[12][0][0] = 2*z*(y + z + 1);
        out[12][0][1] = 2*z*(x - z + 1);
        out[12][0][2] = 0.5*(out[12][0][0] + out[12][0][1])
                        + (x - z + 1)*(y + z + 1) + z*(x - y - 2*z);

        // base face
        out[13][0][0] = 2*((y + z - 1)*((y + 1)*(x - 1) - z*(x - y - z - 1))
                           + (x - z + 1)*(y + z - 1)*(y + 1 - z));
        out[13][0][1] = 2*((x - z + 1)*((y + 1)*(x - 1) - z*(x - y - z - 1))
                           + (x - z + 1)*(y + z - 1)*(x - 1 + z));
        out[13][0][2] = 0.5*(out[13][0][0] + out[13][0][1])
                        + (x - y - 2*z + 2)*((y + 1)*(x - 1) - z*(x - y - z - 1))
                        + (x - z + 1)*(y + z - 1)*(-(x - y - 2*z - 1));
      }
    }

    //! \brief Polynomial order of the shape functions
    unsigned int order () const
    {
      return 2;
    }
  };
}
#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/pyramidp2/pyramidp2localcoefficients.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PYRAMID_P2_LOCALCOEFFICIENTS_HH
#define DUNE_PYRAMID_P2_LOCALCOEFFICIENTS_HH

#include <cstddef>
#include <vector>

#include <dune/localfunctions/common/localkey.hh>

namespace Dune
{

  /**@ingroup LocalLayoutImplementation
     \brief Layout map for PyramidP2 elements

     \nosubgrouping
     \implements Dune::LocalCoefficientsVirtualImp
   */
  class PyramidP2LocalCoefficients
  {
  public:
    //! \brief Standard constructor
    PyramidP2LocalCoefficients () : li(14)
    {
      // Vertex shape functions
      li[0] = LocalKey(0,3,0);
      li[1] = LocalKey(1,3,0);
      li[2] = LocalKey(2,3,0);
      li[3] = LocalKey(3,3,0);
      li[4] = LocalKey(4,3,0);

      // Edge shape functions
      li[5] = LocalKey(0,2,0);
      li[6] = LocalKey(1,2,0);
      li[7] = LocalKey(2,2,0);
      li[8] = LocalKey(3,2,0);
      li[9] = LocalKey(4,2,0);
      li[10] = LocalKey(5,2,0);
      li[11] = LocalKey(6,2,0);
      li[12] = LocalKey(7,2,0);

      // base face shape function
      li[13] = LocalKey(0,1,0);
    }

    //! number of coefficients
    std::size_t size () const
    {
      return 14;
    }

    //! get i'th index
    const LocalKey& localKey (std::size_t i) const
    {
      return li[i];
    }

  private:
    std::vector<LocalKey> li;
  };

}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/pyramidp2/pyramidp2localinterpolation.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PYRAMID_P2_LOCALINTERPOLATION_HH
#define DUNE_PYRAMID_P2_LOCALINTERPOLATION_HH

#include <vector>

namespace Dune
{
  template<class LB>
  class PyramidP2LocalInterpolation
  {
  public:

    //! \brief Local interpolation of a function
    template<typename F, typename C>
    void interpolate (const F& f, std::vector<C>& out) const
    {
      typename LB::Traits::RangeType y;

      out.resize(14);
      typename LB::Traits::DomainType x;

      x[0] = 0.0;   x[1] = 0.0;   x[2] = 0.0;
      f.evaluate(x,y); out[0] = y;

      x[0] = 1.0;   x[1] = 0.0;   x[2] = 0.0;
      f.evaluate(x,y); out[1] = y;

      x[0] = 0.0;   x[1] = 1.0;   x[2] = 0.0;
      f.evaluate(x,y); out[2] = y;

      x[0] = 1.0;   x[1] = 1.0;   x[2] = 0.0;
      f.evaluate(x,y); out[3] = y;

      x[0] = 0.0;   x[1] = 0.0;   x[2] = 1.0;
      f.evaluate(x,y); out[4] = y;

      x[0] = 0.0;   x[1] = 0.5;   x[2] = 0.0;
      f.evaluate(x,y); out[5] = y;

      x[0] = 1.0;   x[1] = 0.5;   x[2] = 0.0;
      f.evaluate(x,y); out[6] = y;

      x[0] = 0.5;   x[1] = 0.0;   x[2] = 0.0;
      f.evaluate(x,y); out[7] = y;

      x[0] = 0.5;   x[1] = 1.0;   x[2] = 0.0;
      f.evaluate(x,y); out[8] = y;

      x[0] = 0.0;   x[1] = 0.0;   x[2] = 0.5;
      f.evaluate(x,y); out[9] = y;

      x[0] = 0.5;   x[1] = 0.0;   x[2] = 0.5;
      f.evaluate(x,y); out[10] = y;

      x[0] = 0.0;   x[1] = 0.5;   x[2] = 0.5;
      f.evaluate(x,y); out[11] = y;

      x[0] = 0.5;   x[1] = 0.5;   x[2] = 0.5;
      f.evaluate(x,y); out[12] = y;

      x[0] = 0.5;   x[1] = 0.5;   x[2] = 0.0;
      f.evaluate(x,y); out[13] = y;
    }

  };
}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/q1.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_Q1_LOCALFINITEELEMENT_HH
#define DUNE_Q1_LOCALFINITEELEMENT_HH

#include <dune/geometry/type.hh>

#include <dune/localfunctions/common/localfiniteelementtraits.hh>
#include <dune/localfunctions/common/localtoglobaladaptors.hh>
#include <dune/localfunctions/lagrange/q1/q1localbasis.hh>
#include <dune/localfunctions/lagrange/q1/q1localcoefficients.hh>
#include <dune/localfunctions/lagrange/q1/q1localinterpolation.hh>

namespace Dune
{

  /** \brief The local Q1 finite element on cubes
      \tparam D Domain data type
      \tparam R Range data type
      \tparam dim Dimension of the simplex
   */
  template<class D, class R, int dim>
  class Q1LocalFiniteElement
  {
  public:
    /** \todo Please doc me !
     */
    typedef LocalFiniteElementTraits<Q1LocalBasis<D,R,dim>,Q1LocalCoefficients<dim>,
        Q1LocalInterpolation<dim,Q1LocalBasis<D,R,dim> > > Traits;

    /** \todo Please doc me !
     */
    Q1LocalFiniteElement ()
    {
      gt.makeCube(dim);
    }

    Q1LocalFiniteElement (const Q1LocalFiniteElement & o) : gt(o.gt)
    {}

    /** \todo Please doc me !
     */
    const typename Traits::LocalBasisType& localBasis () const
    {
      return basis;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalCoefficientsType& localCoefficients () const
    {
      return coefficients;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalInterpolationType& localInterpolation () const
    {
      return interpolation;
    }

    /** \brief Number of shape functions in this finite element */
    unsigned int size () const
    {
      return basis.size();
    }

    /** \todo Please doc me !
     */
    GeometryType type () const
    {
      return gt;
    }

    Q1LocalFiniteElement* clone () const
    {
      return new Q1LocalFiniteElement(*this);
    }

  private:
    Q1LocalBasis<D,R,dim> basis;
    Q1LocalCoefficients<dim> coefficients;
    Q1LocalInterpolation<dim,Q1LocalBasis<D,R,dim> > interpolation;
    GeometryType gt;
  };

  //! Factory for global-valued Q1 elements
  /**
   * \tparam Geometry Type of the geometry.  Used to extract the domain field
   *                  type and the dimension.
   * \tparam RF       Range field type.
   */
  template<class Geometry, class RF>
  class Q1FiniteElementFactory :
    public ScalarLocalToGlobalFiniteElementAdaptorFactory<
        Q1LocalFiniteElement<
            typename Geometry::ctype, RF, Geometry::mydimension
            >,
        Geometry
        >
  {
    typedef Q1LocalFiniteElement<
        typename Geometry::ctype, RF, Geometry::mydimension
        > LFE;
    typedef ScalarLocalToGlobalFiniteElementAdaptorFactory<LFE, Geometry> Base;

    static const LFE lfe;

  public:
    //! default constructor
    Q1FiniteElementFactory() : Base(lfe) {}
  };

  template<class Geometry, class RF>
  const typename Q1FiniteElementFactory<Geometry, RF>::LFE
  Q1FiniteElementFactory<Geometry, RF>::lfe;
}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/q1/CMakeLists.txt <==
set(q1dir  ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/lagrange/q1)

set(q1_HEADERS  q1localbasis.hh q1localcoefficients.hh q1localinterpolation.hh)

# include not needed for CMake
# include $(top_srcdir)/am/global-rules

install(FILES ${q1_HEADERS} DESTINATION ${q1dir})


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/q1/Makefile.am <==
q1dir = $(includedir)/dune/localfunctions/lagrange/q1

q1_HEADERS = q1localbasis.hh q1localcoefficients.hh q1localinterpolation.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/q1/q1localbasis.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_Q1_LOCALBASIS_HH
#define DUNE_Q1_LOCALBASIS_HH

#include <dune/common/fmatrix.hh>

#include <dune/localfunctions/common/localbasis.hh>

namespace Dune
{
  /**@ingroup LocalBasisImplementation
         \brief Lagrange shape functions of order 1 on the reference cube.

         Also known as \f$Q^1\f$.

         \tparam D Type to represent the field in the domain.
         \tparam R Type to represent the field in the range.
     \tparam dim Dimension of the cube

         \nosubgrouping
   */
  template<class D, class R, int dim>
  class Q1LocalBasis
  {
  public:
    typedef LocalBasisTraits<D,dim,Dune::FieldVector<D,dim>,R,1,Dune::FieldVector<R,1>,
        Dune::FieldMatrix<R,1,dim> > Traits;

    //! \brief number of shape functions
    unsigned int size () const
    {
      return 1<<dim;
    }

    //! \brief Evaluate all shape functions
    inline void evaluateFunction (const typename Traits::DomainType& in,
                                  std::vector<typename Traits::RangeType>& out) const
    {
      out.resize(size());

      for (size_t i=0; i<size(); i++) {

        out[i] = 1;

        for (int j=0; j<dim; j++)
          // if j-th bit of i is set multiply with in[j], else with 1-in[j]
          out[i] *= (i & (1<<j)) ? in[j] :  1-in[j];

      }

    }

    //! \brief Evaluate Jacobian of all shape functions
    inline void
    evaluateJacobian (const typename Traits::DomainType& in,         // position
                      std::vector<typename Traits::JacobianType>& out) const      // return value
    {
      out.resize(size());

      // Loop over all shape functions
      for (size_t i=0; i<size(); i++) {

        // Loop over all coordinate directions
        for (int j=0; j<dim; j++) {

          // Initialize: the overall expression is a product
          // if j-th bit of i is set to -1, else 1
          out[i][0][j] = (i & (1<<j)) ? 1 : -1;

          for (int k=0; k<dim; k++) {

            if (j!=k)
              // if k-th bit of i is set multiply with in[j], else with 1-in[j]
              out[i][0][j] *= (i & (1<<k)) ? in[k] :  1-in[k];

          }

        }

      }

    }

    //! \brief Polynomial order of the shape functions
    unsigned int order () const
    {
      return 1;
    }
  };
}
#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/q1/q1localcoefficients.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_Q1_LOCALCOEFFICIENTS_HH
#define DUNE_Q1_LOCALCOEFFICIENTS_HH

#include <cstddef>
#include <iostream>
#include <vector>

#include <dune/localfunctions/common/localkey.hh>

namespace Dune
{

  /**@ingroup LocalLayoutImplementation
         \brief Layout map for Q1 elements

         \nosubgrouping
     \implements Dune::LocalCoefficientsVirtualImp
   */
  template <int dim>
  class Q1LocalCoefficients
  {
  public:
    //! \brief Standard constructor
    Q1LocalCoefficients () : li(1<<dim)
    {
      for (std::size_t i=0; i<(1<<dim); i++)
        li[i] = LocalKey(i,dim,0);
    }

    //! number of coefficients
    std::size_t size () const
    {
      return 1<<dim;
    }

    //! get i'th index
    const LocalKey& localKey (std::size_t i) const
    {
      return li[i];
    }

  private:
    std::vector<LocalKey> li;
  };

}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/q1/q1localinterpolation.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_Q1_LOCALINTERPOLATION_HH
#define DUNE_Q1_LOCALINTERPOLATION_HH

#include <vector>

namespace Dune
{

  /** \todo Please doc me! */
  template<int dim, class LB>
  class Q1LocalInterpolation
  {
  public:

    //! \brief Local interpolation of a function
    template<typename F, typename C>
    void interpolate (const F& f, std::vector<C>& out) const
    {
      typename LB::Traits::DomainType x;
      typename LB::Traits::RangeType y;

      out.resize(1<<dim);

      for (int i=0; i< (1<<dim); i++) {

        // Generate coordinate of the i-th corner of the reference cube
        // We could use the ReferenceElement for this as well, but it is
        // still not clear how dune-localfunctions should have access to them.
        for (int j=0; j<dim; j++)
          x[j] = (i & (1<<j)) ? 1.0 : 0.0;

        f.evaluate(x,y); out[i] = y;

      }
    }

  };
}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/q2.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_Q2_LOCALFINITEELEMENT_HH
#define DUNE_Q2_LOCALFINITEELEMENT_HH

#include <dune/common/typetraits.hh>
#include <dune/geometry/type.hh>

#include <dune/localfunctions/common/localfiniteelementtraits.hh>
#include <dune/localfunctions/common/localtoglobaladaptors.hh>
#include "pk.hh"
#include "qk.hh"

namespace Dune
{
  //! Factory for global-valued Q23D elements
  /**
   * \tparam Geometry Type of the geometry.  Used to extract the domain field
   *                  type.
   * \tparam RF       Range field type.
   */
  template<class Geometry, class RF>
  class Q2FiniteElementFactory :
    public ScalarLocalToGlobalFiniteElementAdaptorFactory<
      typename conditional<Geometry::mydimension == 1,
        PkLocalFiniteElement<typename Geometry::ctype, RF, 1, 2>,
        QkLocalFiniteElement<typename Geometry::ctype, RF, Geometry::mydimension, 2> >::type,
      Geometry>
  {
    typedef typename conditional<Geometry::mydimension == 1,
      PkLocalFiniteElement<typename Geometry::ctype, RF, 1, 2>,
      QkLocalFiniteElement<typename Geometry::ctype, RF, Geometry::mydimension, 2> >::type LFE;
    typedef ScalarLocalToGlobalFiniteElementAdaptorFactory<LFE, Geometry> Base;

    static const LFE lfe;

  public:
    //! default constructor
    Q2FiniteElementFactory() : Base(lfe) {}
  };

  template<class Geometry, class RF>
  const typename Q2FiniteElementFactory<Geometry, RF>::LFE
  Q2FiniteElementFactory<Geometry, RF>::lfe;
}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/qk.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_LOCALFUNCTIONS_QK_LOCALFINITEELEMENT_HH
#define DUNE_LOCALFUNCTIONS_QK_LOCALFINITEELEMENT_HH

#include "qk/qklocalinterpolation.hh"
#include "qk/qklocalbasis.hh"
#include "qk/qklocalcoefficients.hh"

namespace Dune
{
  /** \brief General Lagrange finite element for cubes with arbitrary dimension and polynomial order
   *   \note The general class QkLocalCoefficients is available for k>0 in dimensions 2 and 3 only
   *
   * \tparam D type used for domain coordinates
   * \tparam R type used for function values
   * \tparam d dimension of the reference element
   * \tparam k polynomial order
   */
  template<class D, class R, int d, int k>
  class QkLocalFiniteElement {

    typedef QkLocalBasis<D,R,k,d> LocalBasis;
    typedef QkLocalCoefficients<k,d> LocalCoefficients;
    typedef QkLocalInterpolation<k,d,LocalBasis> LocalInterpolation;

  public:

    /** \todo Please doc me !
     */
    typedef LocalFiniteElementTraits<LocalBasis,QkLocalCoefficients<k,d>,LocalInterpolation> Traits;

    /** \todo Please doc me !
     */
    QkLocalFiniteElement ()
    {
      gt.makeCube(d);
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalBasisType& localBasis () const
    {
      return basis;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalCoefficientsType& localCoefficients () const
    {
      return coefficients;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalInterpolationType& localInterpolation () const
    {
      return interpolation;
    }

    /** \brief Number of shape functions in this finite element */
    unsigned int size () const
    {
      return basis.size();
    }

    /** \todo Please doc me !
     */
    GeometryType type () const
    {
      return gt;
    }

    QkLocalFiniteElement* clone () const
    {
      return new QkLocalFiniteElement(*this);
    }

  private:
    LocalBasis basis;
    LocalCoefficients coefficients;
    LocalInterpolation interpolation;
    GeometryType gt;
  };

}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/qk/CMakeLists.txt <==
set(qk_HEADERS
  qklocalbasis.hh
  qklocalcoefficients.hh
  qklocalinterpolation.hh)

install(FILES ${qk_HEADERS}
  DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/lagrange/qk)


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/qk/Makefile.am <==
qkdir = $(includedir)/dune/localfunctions/lagrange/qk

qk_HEADERS = qklocalbasis.hh qklocalcoefficients.hh qklocalinterpolation.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/qk/qklocalbasis.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_LOCALFUNCTIONS_QKLOCALBASIS_HH
#define DUNE_LOCALFUNCTIONS_QKLOCALBASIS_HH

#include <dune/common/fvector.hh>
#include <dune/common/fmatrix.hh>
#include <dune/common/power.hh>

#include <dune/geometry/type.hh>

#include <dune/localfunctions/common/localbasis.hh>
#include <dune/localfunctions/common/localfiniteelementtraits.hh>


namespace Dune
{
  /**@ingroup LocalBasisImplementation
     \brief Lagrange shape functions of order k on the reference cube.

     Also known as \f$Q^k\f$.

     \tparam D Type to represent the field in the domain.
     \tparam R Type to represent the field in the range.
     \tparam k Polynomial degree
     \tparam d Dimension of the cube

     \nosubgrouping
   */
  template<class D, class R, int k, int d>
  class QkLocalBasis
  {
    enum { n = StaticPower<k+1,d>::power };

    // ith Lagrange polynomial of degree k in one dimension
    static R p (int i, D x)
    {
      R result(1.0);
      for (int j=0; j<=k; j++)
        if (j!=i) result *= (k*x-j)/(i-j);
      return result;
    }

    // derivative of ith Lagrange polynomial of degree k in one dimension
    static R dp (int i, D x)
    {
      R result(0.0);

      for (int j=0; j<=k; j++)
        if (j!=i)
        {
          R prod( (k*1.0)/(i-j) );
          for (int l=0; l<=k; l++)
            if (l!=i && l!=j)
              prod *= (k*x-l)/(i-l);
          result += prod;
        }
      return result;
    }

    // Return i as a d-digit number in the (k+1)-nary system
    static Dune::FieldVector<int,d> multiindex (int i)
    {
      Dune::FieldVector<int,d> alpha;
      for (int j=0; j<d; j++)
      {
        alpha[j] = i % (k+1);
        i = i/(k+1);
      }
      return alpha;
    }

  public:
    typedef LocalBasisTraits<D,d,Dune::FieldVector<D,d>,R,1,Dune::FieldVector<R,1>,Dune::FieldMatrix<R,1,d>, 1> Traits;

    //! \brief number of shape functions
    unsigned int size () const
    {
      return StaticPower<k+1,d>::power;
    }

    //! \brief Evaluate all shape functions
    inline void evaluateFunction (const typename Traits::DomainType& in,
                                  std::vector<typename Traits::RangeType>& out) const
    {
      out.resize(size());
      for (size_t i=0; i<size(); i++)
      {
        // convert index i to multiindex
        Dune::FieldVector<int,d> alpha(multiindex(i));

        // initialize product
        out[i] = 1.0;

        // dimension by dimension
        for (int j=0; j<d; j++)
          out[i] *= p(alpha[j],in[j]);
      }
    }

    /** \brief Evaluate Jacobian of all shape functions
     * \param in position where to evaluate
     * \param out The return value
     */
    inline void
    evaluateJacobian (const typename Traits::DomainType& in,
                      std::vector<typename Traits::JacobianType>& out) const
    {
      out.resize(size());

      // Loop over all shape functions
      for (size_t i=0; i<size(); i++)
      {
        // convert index i to multiindex
        Dune::FieldVector<int,d> alpha(multiindex(i));

        // Loop over all coordinate directions
        for (int j=0; j<d; j++)
        {
          // Initialize: the overall expression is a product
          // if j-th bit of i is set to -1, else 1
          out[i][0][j] = dp(alpha[j],in[j]);

          // rest of the product
          for (int l=0; l<d; l++)
            if (l!=j)
              out[i][0][j] *= p(alpha[l],in[l]);
        }
      }
    }

    /** \brief Evaluate derivative in a given direction
     * \param [in]  direction The direction to derive in
     * \param [in]  in        Position where to evaluate
     * \param [out] out       The return value
     */
    template<int diffOrder>
    inline void evaluate(
      const std::array<int,1>& direction,
      const typename Traits::DomainType& in,
      std::vector<typename Traits::RangeType>& out) const
    {
      static_assert(diffOrder == 1, "We only can compute first derivatives");
      out.resize(size());

      // Loop over all shape functions
      for (size_t i=0; i<size(); i++)
      {
        // convert index i to multiindex
        Dune::FieldVector<int,d> alpha(multiindex(i));

        // Loop over all coordinate directions
        std::size_t j = direction[0];

        // Initialize: the overall expression is a product
        // if j-th bit of i is set to -1, else 1
        out[i][0] = dp(alpha[j],in[j]);

        // rest of the product
        for (std::size_t l=0; l<d; l++)
          if (l!=j)
            out[i][0] *= p(alpha[l],in[l]);
      }
    }

    //! \brief Polynomial order of the shape functions
    unsigned int order () const
    {
      return k;
    }
  };
}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/qk/qklocalcoefficients.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_LOCALFUNCTIONS_QK_LOCALCOEFFICIENTS_HH
#define DUNE_LOCALFUNCTIONS_QK_LOCALCOEFFICIENTS_HH

#include <array>
#include <cassert>
#include <vector>

#include <dune/common/exceptions.hh>
#include <dune/common/power.hh>

#include <dune/localfunctions/common/localkey.hh>

namespace Dune
{
  /** \brief Attaches a shape function to an entity
   *
   * \tparam k Polynomial order
   * \tparam d Dimension of the reference cube
   */
  template<int k, int d>
  class QkLocalCoefficients {

    // Return i as a d-digit number in the (k+1)-nary system
    static std::array<unsigned int,d> multiindex (unsigned int i)
    {
      std::array<unsigned int,d> alpha;
      for (int j=0; j<d; j++)
      {
        alpha[j] = i % (k+1);
        i = i/(k+1);
      }
      return alpha;
    }

    /** \brief Set the 'subentity' field for each dof for a 1d element */
    void setup1d(std::vector<unsigned int>& subEntity)
    {
      // Special-handling for piecewise constant elements
      if (k==0)
      {
        subEntity[0] = 0;
        return;
      }

      unsigned lastIndex=0;

      /* edge and vertex numbering
         0----0----1
       */

      // lower edge (2)
      subEntity[lastIndex++] = 0;                 // corner 0
      for (unsigned i = 0; i < k - 1; ++i)
        subEntity[lastIndex++] = 0;               // inner dofs of element (0)

      subEntity[lastIndex++] = 1;                 // corner 1

      assert((StaticPower<k+1,d>::power==lastIndex));
    }

    void setup2d(std::vector<unsigned int>& subEntity)
    {
      // Special-handling for piecewise constant elements
      if (k==0)
      {
        subEntity[0] = 0;
        return;
      }

      unsigned lastIndex=0;

      // LocalKey: entity number , entity codim, dof indices within each entity
      /* edge and vertex numbering
       2----3----3
       |         |
       |         |
       0         1
       |         |
       |         |
       0----2----1
       */

      // lower edge (2)
      subEntity[lastIndex++] = 0;                 // corner 0
      for (unsigned i = 0; i < k - 1; ++i)
        subEntity[lastIndex++] = 2;           // inner dofs of lower edge (2)

      subEntity[lastIndex++] = 1;                 // corner 1

      // iterate from bottom to top over inner edge dofs
      for (unsigned e = 0; e < k - 1; ++e) {
        subEntity[lastIndex++] = 0;                   // left edge (0)
        for (unsigned i = 0; i < k - 1; ++i)
          subEntity[lastIndex++] = 0;                     // face dofs
        subEntity[lastIndex++] = 1;                   // right edge (1)
      }

      // upper edge (3)
      subEntity[lastIndex++] = 2;                 // corner 2
      for (unsigned i = 0; i < k - 1; ++i)
        subEntity[lastIndex++] = 3;                   // inner dofs of upper edge (3)

      subEntity[lastIndex++] = 3;                 // corner 3

      assert((StaticPower<k+1,d>::power==lastIndex));
    }



    void setup3d(std::vector<unsigned int>& subEntity)
    {
      // Special-handling for piecewise constant elements
      if (k==0)
      {
        subEntity[0] = 0;
        return;
      }

      unsigned lastIndex=0;
#ifndef NDEBUG
      const unsigned numIndices = StaticPower<k+1,d>::power;
      const unsigned numFaceIndices = StaticPower<k+1,d-1>::power;
#endif
      const unsigned numInnerEdgeDofs = k-1;

      // LocalKey: entity number , entity codim, dof indices within each entity
      /* edge and vertex numbering

              6---(11)--7              6---------7
             /|        /|             /|  (5)   /|
           (8)|      (9)|            / | top   / |
           / (2)     / (3)          /  |(3)bac/k |
          4---(10)--5   |          4---------5   |
          |   |     |   |      left|(0)|     |(1)|right
          |   2--(7)|---3          |   2-----|---3
         (0) /     (1) /           |(2)front |  /
          |(4)      |(5)           | /  (4)  | /
          |/        |/             |/ bottom |/
          0---(6)---1              0---------1
       */

      // bottom face (4)
      lastIndex=0;
      // lower edge (6)
      subEntity[lastIndex++] = 0;              // corner 0
      for (unsigned i = 0; i < numInnerEdgeDofs; ++i)
        subEntity[lastIndex++] = 6;                // inner dofs of lower edge (6)

      subEntity[lastIndex++] = 1;              // corner 1

      // iterate from bottom to top over inner edge dofs
      for (unsigned e = 0; e < numInnerEdgeDofs; ++e) {
        subEntity[lastIndex++] = 4;                // left edge (4)
        for (unsigned i = 0; i < numInnerEdgeDofs; ++i)
          subEntity[lastIndex++] = 4;                       // inner face dofs
        subEntity[lastIndex++] = 5;                 // right edge (5)
      }

      // upper edge (7)
      subEntity[lastIndex++] = 2;              // corner 2
      for (unsigned i = 0; i < k - 1; ++i)
        subEntity[lastIndex++] = 7;                // inner dofs of upper edge (7)
      subEntity[lastIndex++] = 3;                // corner 3

      assert(numFaceIndices==lastIndex);       // added 1 face so far
      /////////////////////////////////////////// end bottom face (4)

      ///////////////////// inner faces
      for(unsigned f = 0; f < numInnerEdgeDofs; ++f) {

        // lower edge (connecting  edges 0 and 1)
        subEntity[lastIndex++] = 0;                // dof on edge 0
        for (unsigned i = 0; i < numInnerEdgeDofs; ++i)
          subEntity[lastIndex++] = 2;                            // dof in front face
        subEntity[lastIndex++] = 1;                // dof on edge 1

        // iterate from bottom to top over inner edge dofs
        for (unsigned e = 0; e < numInnerEdgeDofs; ++e) {
          subEntity[lastIndex++] = 0;                  // on left face (0)
          for (unsigned i = 0; i < numInnerEdgeDofs; ++i)
            subEntity[lastIndex++] = 0;                    // volume dofs
          subEntity[lastIndex++] = 1;                  // right face (1)
        }

        // upper edge (connecting  edges 0 and 1)
        subEntity[lastIndex++] = 2;                // dof on edge 2
        for (unsigned i = 0; i < numInnerEdgeDofs; ++i)
          subEntity[lastIndex++] = 3;                  // dof on rear face (3)
        subEntity[lastIndex++] = 3;                // dof on edge 3

        assert(lastIndex==(f+1+1)*numFaceIndices);
      }

      ////////////////////////////////////////// top face (5)
      // lower edge (10)
      subEntity[lastIndex++] = 4;              // corner 4
      for (unsigned i = 0; i < k - 1; ++i)
        subEntity[lastIndex++] = 10;                // inner dofs on lower edge (10)
      subEntity[lastIndex++] = 5;              // corner 5

      // iterate from bottom to top over inner edge dofs
      for (unsigned e = 0; e < k - 1; ++e) {
        subEntity[lastIndex++] = 8;                // left edge (8)
        for (unsigned i = 0; i < k - 1; ++i)
          subEntity[lastIndex++] = 5;                  // face dofs
        subEntity[lastIndex++] = 9;                // right edge (9)
      }

      // upper edge (11)
      subEntity[lastIndex++] = 6;              // corner 6
      for (unsigned i = 0; i < k - 1; ++i)
        subEntity[lastIndex++] = 11;                // inner dofs of upper edge (11)
      subEntity[lastIndex++] = 7;              // corner 7

      assert(numIndices==lastIndex);
    }

  public:
    //! \brief Default constructor
    QkLocalCoefficients () : li(StaticPower<k+1,d>::power)
    {
      // Set up array of codimension-per-dof-number
      std::vector<unsigned int> codim(li.size());

      for (std::size_t i=0; i<codim.size(); i++) {
        codim[i] = 0;
        if (k==0)
          continue;
        // Codimension gets increased by 1 for each coordinate direction
        // where dof is on boundary
        std::array<unsigned int,d> mIdx = multiindex(i);
        for (int j=0; j<d; j++)
          if (mIdx[j]==0 or mIdx[j]==k)
            codim[i]++;
      }

      // Set up index vector (the index of the dof in the set of dofs of a given subentity)
      // Algorithm: the 'index' has the same ordering as the dof number 'i'.
      // To make it consecutive we interpret 'i' in the (k+1)-adic system, omit all digits
      // that correspond to axes where the dof is on the element boundary, and transform the
      // rest to the (k-1)-adic system.
      std::vector<unsigned int> index(size());

      for (std::size_t i=0; i<size(); i++) {

        index[i] = 0;

        std::array<unsigned int,d> mIdx = multiindex(i);

        for (int j=d-1; j>=0; j--)
          if (mIdx[j]>0 and mIdx[j]<k)
            index[i] = (k-1)*index[i] + (mIdx[j]-1);

      }

      // Set up entity and dof numbers for each (supported) dimension separately
      std::vector<unsigned int> subEntity(li.size());

      if (k==1) {  // We can handle the first-order case in any dimension

        for (std::size_t i=0; i<size(); i++)
          subEntity[i] = i;

      } else if (d==1) {

        setup1d(subEntity);

      } else if (d==2) {

        setup2d(subEntity);

      } else if (d==3) {

        setup3d(subEntity);

      } else
        DUNE_THROW(Dune::NotImplemented, "QkLocalCoefficients for k==" << k << " and d==" << d);

      for (size_t i=0; i<li.size(); i++)
        li[i] = LocalKey(subEntity[i], codim[i], index[i]);
    }

    //! number of coefficients
    std::size_t size () const
    {
      return StaticPower<k+1,d>::power;
    }

    //! get i'th index
    const LocalKey& localKey (std::size_t i) const
    {
      return li[i];
    }

  private:
    std::vector<LocalKey> li;
  };

}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/lagrange/qk/qklocalinterpolation.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_LOCALFUNCTIONS_QKLOCALINTERPOLATION_HH
#define DUNE_LOCALFUNCTIONS_QKLOCALINTERPOLATION_HH

#include <dune/common/fvector.hh>
#include <dune/common/power.hh>

#include <dune/geometry/type.hh>

#include <dune/localfunctions/common/localbasis.hh>
#include <dune/localfunctions/common/localfiniteelementtraits.hh>


namespace Dune
{
  /** \todo Please doc me! */
  template<int k, int d, class LB>
  class QkLocalInterpolation
  {

    // Return i as a d-digit number in the (k+1)-nary system
    static Dune::FieldVector<int,d> multiindex (int i)
    {
      Dune::FieldVector<int,d> alpha;
      for (int j=0; j<d; j++)
      {
        alpha[j] = i % (k+1);
        i = i/(k+1);
      }
      return alpha;
    }

  public:

    //! \brief Local interpolation of a function
    template<typename F, typename C>
    void interpolate (const F& f, std::vector<C>& out) const
    {
      typename LB::Traits::DomainType x;
      typename LB::Traits::RangeType y;

      out.resize(StaticPower<k+1,d>::power);

      for (int i=0; i<StaticPower<k+1,d>::power; i++)
      {
        // convert index i to multiindex
        Dune::FieldVector<int,d> alpha(multiindex(i));

        // Generate coordinate of the i-th Lagrange point
        for (int j=0; j<d; j++)
          x[j] = (1.0*alpha[j])/k;

        f.evaluate(x,y); out[i] = y;
      }
    }
  };

  /** \todo Please doc me! */
  template<int d, class LB>
  class QkLocalInterpolation<0,d,LB>
  {
  public:
    //! \brief Local interpolation of a function
    template<typename F, typename C>
    void interpolate (const F& f, std::vector<C>& out) const
    {
      typename LB::Traits::DomainType x(0);
      typename LB::Traits::RangeType y;
      f.evaluate(x,y);
      out.resize(1);
      out[0] = y;
    }
  };

}


#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/meta/CMakeLists.txt <==
set(mydir  ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/meta)
set(my_HEADERS
        power.hh)

set(SUBDIRS
        power)

# include not needed for CMake
# include $(top_srcdir)/am/global-rules

install(FILES ${my_HEADERS} DESTINATION ${mydir})
foreach(i ${SUBDIRS})
  if(${i} STREQUAL "test")
    set(opt "EXCLUDE_FROM_ALL")
  endif(${i} STREQUAL "test")
  add_subdirectory(${i} ${opt})
  unset(opt)
endforeach(i ${SUBDIRS})


==> anc/xt-super/dune-localfunctions/dune/localfunctions/meta/Makefile.am <==
mydir = $(includedir)/dune/localfunctions/meta
my_HEADERS =					\
	power.hh

SUBDIRS =					\
	power

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/meta/power.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_LOCALFUNCTIONS_META_POWER_HH
#define DUNE_LOCALFUNCTIONS_META_POWER_HH

#include <cstddef>
#include <memory>

#include <dune/geometry/type.hh>

#include <dune/localfunctions/meta/power/basis.hh>
#include <dune/localfunctions/meta/power/coefficients.hh>
#include <dune/localfunctions/meta/power/interpolation.hh>

namespace Dune {

  //! \brief Meta-finite element turning a scalar finite element into
  //!        vector-valued one
  /**
   * @ingroup FiniteElementImplementation
   *
   * \tparam Backend Type of finite element to take the power of.
   * \tparam dimR    Power to raise the finite element to.
   */
  template<class Backend, std::size_t dimR>
  class PowerFiniteElement {
  public:
    //! types of component objects
    struct Traits {
      //! type of the Basis
      typedef PowerBasis<typename Backend::Traits::Basis, dimR> Basis;
      //! type of the Coefficients
      typedef PowerCoefficients Coefficients;
      //! type of the Interpolation
      typedef PowerInterpolation<typename Backend::Traits::Interpolation,
          typename Basis::Traits> Interpolation;
    };
  private:
    std::shared_ptr<const Backend> backend;
    typename Traits::Basis basis_;
    typename Traits::Coefficients coefficients_;
    typename Traits::Interpolation interpolation_;

  public:
    //! Construct a finite element
    /**
     * \note With this constructor a copy of the backend finite element is
     *       stored in this object.
     */
    PowerFiniteElement(const Backend &backend_) :
      backend(new Backend(backend_)),
      basis_(backend->basis()),
      coefficients_(backend->coefficients(), dimR),
      interpolation_(backend->interpolation())
    { }

    //! Construct a finite element
    /**
     * \note With this constructor ownership of the backend finite element is
     *       determined by the shared_ptr.
     */
    PowerFiniteElement(const std::shared_ptr<const Backend> &backendSPtr) :
      backend(backendSPtr),
      basis_(backend->basis()),
      coefficients_(backend->coefficients(), dimR),
      interpolation_(backend->interpolation())
    { }

    //! Extract basis of this finite element
    /**
     * The returned lvalue must have a lifetime at least as long as the finite
     * element object is was aquired from.
     */
    const typename Traits::Basis& basis() const { return basis_; }
    //! Extract coefficients of this finite element
    /**
     * The returned lvalue must have a lifetime at least as long as the finite
     * element object is was aquired from.
     */
    const typename Traits::Coefficients& coefficients() const
    { return coefficients_; }
    //! Extract interpolation of this finite element
    /**
     * The returned lvalue must have a lifetime at least as long as the finite
     * element object is was aquired from.
     */
    const typename Traits::Interpolation& interpolation() const
    { return interpolation_; }
    //! Extract geometry type of this finite element
    GeometryType type() const { return backend->type(); }
  };

  //! \brief Factory for meta-finite elements turning scalar finite elements
  //!        into vector-valued ones
  /**
   * \implements FiniteElementFactory
   * \ingroup FiniteElementFactoryImplementation
   *
   * \tparam BackendFiniteElement Type of finite element to take the power of.
   * \tparam dimR                 Power to raise the finite element to.
   */
  template<class BackendFiniteElement, std::size_t dimR>
  class PowerFiniteElementFactory
  {
  public:
    //! Type of the finite element
    typedef PowerFiniteElement<BackendFiniteElement, dimR> FiniteElement;

    //! create a finite element
    /**
     * \note With this overload of make() the backend finite element is copied
     *       into the created object.
     */
    const FiniteElement make(const BackendFiniteElement &backend) const
    { return FiniteElement(backend); }
    //! create a finite element
    /**
     * \note With this overload of make() ownership of the backend finite
     *       element is determined by the shared_ptr.
     */
    const FiniteElement
    make(const std::shared_ptr<const BackendFiniteElement> &backendSPtr) const
    { return FiniteElement(backendSPtr); }

  };

} // namespace Dune

#endif // DUNE_LOCALFUNCTIONS_META_POWER_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/meta/power/CMakeLists.txt <==
set(mydir  ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/meta/power)

set(my_HEADERS
        basis.hh
        coefficients.hh
        interpolation.hh)

# include not needed for CMake
# include $(top_srcdir)/am/global-rules

install(FILES ${my_HEADERS} DESTINATION ${mydir})


==> anc/xt-super/dune-localfunctions/dune/localfunctions/meta/power/Makefile.am <==
mydir = $(includedir)/dune/localfunctions/meta/power

my_HEADERS =					\
	basis.hh				\
	coefficients.hh				\
	interpolation.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/meta/power/basis.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_LOCALFUNCTIONS_META_POWER_BASIS_HH
#define DUNE_LOCALFUNCTIONS_META_POWER_BASIS_HH

#include <cstddef>
#include <vector>

#include <dune/common/fmatrix.hh>
#include <dune/common/fvector.hh>

namespace Dune {

  //! Meta-basis turning a scalar basis into vector-valued basis
  /**
   * @ingroup BasisImplementation
   *
   * \tparam Backend Type of basis to take the power of.
   * \tparam dimR    Power to raise the basis to.
   */
  template<class Backend, std::size_t dimR>
  class PowerBasis {
    static_assert(Backend::Traits::dimRange == 1,
                  "PowerBasis works only with scalar backends");

    // don't use a reference here so this class stays copyable
    const Backend *backend;

  public:
    //! types of domain and range
    struct Traits : public Backend::Traits
    {
      //! Dimension of the range values
      static const std::size_t dimRange = dimR;
      //! Type used for range values
      typedef FieldVector<typename Traits::RangeField, dimR> Range;

      //! Jacobian properties
      /**
       * \note The Jacobian should be some matrix type with \c dimRange x
       *       \c dimDomainGlobal components of type \c RangeField.
       */
      typedef FieldMatrix<typename Traits::RangeField, dimR,
          Traits::dimDomainGlobal> Jacobian;

      //! maximum number of partial derivatives supported
      static const std::size_t diffOrder =
        Backend::Traits::diffOrder > 0 ? 1 : 0;
    };

    //! Construct a PowerBasis
    /**
     * \param backend_ Backend basis object to construct this object from.
     *                 This object holds a reference to the backend object.
     *                 This reference is also copied when this object is
     *                 copied.
     */
    PowerBasis(const Backend &backend_) : backend(&backend_) { }

    //! Number of shape functions
    std::size_t size () const { return backend->size()*dimR; }
    //! Polynomial order of the shape functions for quadrature
    std::size_t order () const { return backend->order(); }

    //! Evaluate all shape functions at given position
    void evaluateFunction(const typename Traits::DomainLocal& in,
                          std::vector<typename Traits::Range>& out) const
    {
      std::vector<typename Backend::Traits::Range> backendValues;
      backend->evaluateFunction(in, backendValues);
      out.assign(size(), typename Traits::Range(0));
      for(std::size_t d = 0; d < dimR; ++d)
        for(std::size_t i = 0; i < backend->size(); ++i)
          out[d*backend->size()+i][d] = backendValues[i][0];
    }

    //! Evaluate Jacobian of all shape functions at given position
    void evaluateJacobian(const typename Traits::DomainLocal& in,
                          std::vector<typename Traits::Jacobian>& out) const
    {
      std::vector<typename Backend::Traits::Jacobian> backendValues;
      backend->evaluateJacobian(in, backendValues);
      out.assign(size(), typename Traits::Jacobian(0));
      for(std::size_t d = 0; d < dimR; ++d)
        for(std::size_t i = 0; i < backend->size(); ++i)
          out[d*backend->size()+i][d] = backendValues[i][0];
    }
  };

} // namespace Dune

#endif // DUNE_LOCALFUNCTIONS_META_POWER_BASIS_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/meta/power/coefficients.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_LOCALFUNCTIONS_META_POWER_COEFFICIENTS_HH
#define DUNE_LOCALFUNCTIONS_META_POWER_COEFFICIENTS_HH

#include <cstddef>
#include <vector>

#include <dune/localfunctions/common/localkey.hh>

namespace Dune {

  //! \brief Meta-coefficients turning a scalar coefficients into
  //!        vector-valued coefficients
  /**
   * \nosubgrouping
   * \implements CoefficientsInterface
   */
  class PowerCoefficients {
    std::vector<LocalKey> keys;

  public:
    //! Construct a PowerCoefficients object
    /**
     * \param backend The backend coeficients object to raise to a power.
     * \param power   Power to raise the backend object to.
     *
     * The LocalKeys of the backend coefficients are copied into internal
     * storage.  The index member of each LocalKey is modified to keep them
     * unique for instances of different power.
     */
    template<class Backend>
    PowerCoefficients(const Backend &backend, std::size_t power) :
      keys(backend.size()*power)
    {
      for(std::size_t i = 0; i < backend.size(); ++i) {
        const LocalKey &k = backend.localKey(i);
        for(std::size_t d = 0; d < power; ++d)
          keys[i+d*backend.size()] =
            LocalKey(k.subEntity(), k.codim(), power*k.index() + d);
      }
    }
    //! number of coefficients
    inline std::size_t size() const { return keys.size(); }

    //! get i'th index
    inline const LocalKey& localKey(std::size_t i) const { return keys[i]; }
  };

} // namespace Dune

#endif // DUNE_LOCALFUNCTIONS_META_POWER_COEFFICIENTS_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/meta/power/interpolation.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_LOCALFUNCTIONS_META_POWER_INTERPOLATION_HH
#define DUNE_LOCALFUNCTIONS_META_POWER_INTERPOLATION_HH

#include <algorithm>
#include <cassert>
#include <cstddef>
#include <vector>

namespace Dune {

  //! \brief Meta-interpolation turning a scalar interpolation into
  //!        vector-valued interpolation
  /**
   * \tparam Backend     Type of the scalar interpolation.
   * \tparam BasisTraits Traits type of the corresponding PowerBasis.
   *
   * \nosubgrouping
   */
  template<class Backend, class BasisTraits>
  class PowerInterpolation {
    static_assert(Backend::Traits::dimRange == 1,
                  "PowerInterpolation  works only with scalar backends");

    const Backend *backend;

  public:
    //! Export basis traits
    typedef BasisTraits Traits;

    //! Construct a PowerInterpolation
    /**
     * \param backend_ Backend interpolation object to construct this object
     *                 from.  This object holds a reference to the backend
     *                 object.  This reference is also copied when this object
     *                 is copied.
     */
    PowerInterpolation(const Backend &backend_) : backend(&backend_) { }

  private:
    template<class F>
    class ComponentEvaluator {
      const F &f;
      std::size_t comp;

    public:
      ComponentEvaluator(const F &f_, std::size_t comp_) :
        f(f_), comp(comp_)
      { }

      void evaluate(const typename Backend::Traits::DomainLocal &x,
                    typename Backend::Traits::Range &y) const
      {
        typename Traits::Range fy;
        f.evaluate(x, fy);
        y[0] = fy[comp];
      }
    };

  public:
    //! Determine coefficients interpolating a given function
    /**
     * \param f   An object supporting the expression \c f.evaluate(x,y),
     *            where \c x is of type \c Traits::DomainLocal and \c y of the
     *            type \c Traits::Range.  When \c f.evaluate(x,y) is
     *            evaluated, \c x will be a local coordinate, and the
     *            expression should set \c y to the function value at that
     *            position.  The initial value of \c y should not be used.
     * \param out Vector where to store the interpolated coefficients.
     */
    template<typename F, typename C>
    void interpolate(const F& f, std::vector<C>& out) const {
      out.clear();
      std::vector<C> cout;
      for(std::size_t d = 0; d < Traits::dimRange; ++d) {
        backend->interpolate(ComponentEvaluator<F>(f, d), cout);
        if(d == 0)
          out.resize(cout.size()*Traits::dimRange);
        // make sure the size of cout does not change surprisingly
        assert(out.size() == cout.size()*Traits::dimRange);
        std::copy(cout.begin(), cout.end(), out.begin() + d*cout.size());
      }
    }
  };

} // namespace Dune

#endif // DUNE_LOCALFUNCTIONS_META_POWER_INTERPOLATION_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/mimetic.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_MIMETICLOCALFINITEELEMENT_HH
#define DUNE_MIMETICLOCALFINITEELEMENT_HH

#include <dune/geometry/type.hh>

#include "common/localfiniteelementtraits.hh"
#include "mimetic/mimeticall.hh"

namespace Dune
{
  template<class D, class R, int dim>
  class MimeticLocalFiniteElement
  {
    Dune::GeometryType gt;
    MimeticLocalBasis<D,R,dim> basis;
    MimeticLocalCoefficients coefficients;
    MimeticLocalInterpolation<MimeticLocalBasis<D,R,dim> > interpolation;

  public:
    typedef Dune::LocalFiniteElementTraits<MimeticLocalBasis<D,R,dim>,
        MimeticLocalCoefficients,
        MimeticLocalInterpolation<MimeticLocalBasis<D,R,dim> > > Traits;

    MimeticLocalFiniteElement ()
    {}

    MimeticLocalFiniteElement (Dune::GeometryType::BasicType basicType)
      : gt(basicType,dim)
    {}

    MimeticLocalFiniteElement (Dune::GeometryType::BasicType basicType, unsigned int variant)
      : gt(basicType,dim), basis(variant), coefficients(variant)
    {}

    const typename Traits::LocalBasisType& localBasis () const
    {
      return basis;
    }

    const typename Traits::LocalCoefficientsType& localCoefficients () const
    {
      return coefficients;
    }

    const typename Traits::LocalInterpolationType& localInterpolation () const
    {
      return interpolation;
    }

    Dune::GeometryType type () const { return gt; }
  };
}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/mimetic/CMakeLists.txt <==
set(mimeticdir  ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/mimetic)

set(mimetic_HEADERS  mimeticall.hh)

# include not needed for CMake
# include $(top_srcdir)/am/global-rules

install(FILES ${mimetic_HEADERS} DESTINATION ${mimeticdir})


==> anc/xt-super/dune-localfunctions/dune/localfunctions/mimetic/Makefile.am <==
mimeticdir = $(includedir)/dune/localfunctions/mimetic

mimetic_HEADERS = mimeticall.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/mimetic/mimeticall.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_MIMETIC_ALL_HH
#define DUNE_MIMETIC_ALL_HH

#include <cstddef>

#include <dune/common/exceptions.hh>
#include <dune/common/fvector.hh>
#include <dune/common/fmatrix.hh>

#include <dune/geometry/type.hh>

#include "../common/localbasis.hh"
#include "../common/localkey.hh"

namespace Dune
{
  template<class D, class R, int dim>
  class MimeticLocalBasis
  {
  public:
    typedef Dune::LocalBasisTraits<D,dim,Dune::FieldVector<D,dim>,
        R,1,Dune::FieldVector<R,1>, Dune::FieldMatrix<R,1,dim> > Traits;

    MimeticLocalBasis (unsigned int variant_)
      : variant(variant_)
    {}

    MimeticLocalBasis ()
      : variant(0)
    {}

    unsigned int size () const { return variant; }

    //! \brief Evaluate all shape functions
    inline void evaluateFunction (
      const typename Traits::DomainType& in,
      std::vector<typename Traits::RangeType>& out) const
    {
      DUNE_THROW(Dune::Exception,"mimetic basis evaluation not available");
    }

    //! \brief Evaluate Jacobian of all shape functions
    inline void evaluateJacobian (
      const typename Traits::DomainType& in,
      std::vector<typename Traits::JacobianType>& out) const
    {
      DUNE_THROW(Dune::Exception,"mimetic basis Jacobian evaluation not available");
    }

    //! \brief Polynomial order of the shape functions
    unsigned int order () const
    {
      DUNE_THROW(Dune::Exception,"mimetic order evaluation not available");
    }

  private:
    unsigned int variant;
  };

  template<class LB>
  class MimeticLocalInterpolation
  {
  public:

    //! \brief Local interpolation of a function
    template<typename F, typename C>
    void interpolate (const F& f, std::vector<C>& out) const {
      DUNE_THROW(Dune::Exception,"mimetic local interpolation not available");
    }
  };

  /** \brief !
      \implements Dune::LocalCoefficientsVirtualImp
   */
  class MimeticLocalCoefficients
  {
  public:
    MimeticLocalCoefficients (unsigned int variant_)
      : variant(variant_), li(variant_)
    {
      for (unsigned int i=0; i<variant; i++)
        li[i] = Dune::LocalKey(i,Dune::LocalKey::intersectionCodim,0);
    }

    MimeticLocalCoefficients ()
      : variant(0), li(0)
    {}

    //! number of coefficients
    std::size_t size () const { return variant; }

    //! map index i to local key
    const Dune::LocalKey& localKey (std::size_t i) const {
      return li[i];
    }

  private:
    unsigned int variant;
    std::vector<Dune::LocalKey> li;
  };
}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/monom.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_MONOMLOCALFINITEELEMENT_HH
#define DUNE_MONOMLOCALFINITEELEMENT_HH

#warning This file is deprecated.  Please use monomial.hh instead!

#include <dune/localfunctions/monomial.hh>

namespace Dune
{
  /** \deprecated Deprecated in 2.4, only here for backward-compatibility */
  template<class D, class R, int d, int p, int diffOrder = p>
  class DUNE_DEPRECATED_MSG("Use MonomialLocalFiniteElement instead!") MonomLocalFiniteElement
  {
    enum { static_size = MonomImp::Size<d,p>::val };

  public:
    /** Traits class
     */
    typedef LocalFiniteElementTraits<
        MonomialLocalBasis<D,R,d,p, diffOrder>,
        MonomialLocalCoefficients<static_size>,
        MonomialLocalInterpolation<MonomialLocalBasis<D,R,d,p, diffOrder>,static_size>
        > Traits;

    //! Construct a MonomLocalFiniteElement
    MonomLocalFiniteElement (const GeometryType &gt_)
      : basis(), interpolation(gt_, basis), gt(gt_)
    {}

    /** \todo Please doc me !
     */
    const typename Traits::LocalBasisType& localBasis () const
    {
      return basis;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalCoefficientsType& localCoefficients () const
    {
      return coefficients;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalInterpolationType& localInterpolation () const
    {
      return interpolation;
    }

    /** \brief Number of shape functions in this finite element */
    unsigned int size () const
    {
      return basis.size();
    }

    /** \todo Please doc me !
     */
    GeometryType type () const
    {
      return gt;
    }

  private:
    MonomialLocalBasis<D,R,d,p, diffOrder> basis;
    MonomialLocalCoefficients<static_size> coefficients;
    MonomialLocalInterpolation<MonomialLocalBasis<D,R,d,p, diffOrder>,static_size> interpolation;
    GeometryType gt;
  };

    /** \deprecated Deprecated in 2.4, will be removed in 3.0 */
  template<class Geometry, class RF, std::size_t p>
  class DUNE_DEPRECATED_MSG("Use MonomialFiniteElementFactory instead!") MonomFiniteElementFactory {
    typedef typename Geometry::ctype DF;
    static const std::size_t dim = Geometry::mydimension;

    typedef MonomLocalFiniteElement<DF, RF, dim, p> LocalFE;

    std::vector<std::shared_ptr<const LocalFE> > localFEs;

    void init(const GeometryType &gt) {
      std::size_t index = gt.id() >> 1;
      if(localFEs.size() <= index)
        localFEs.resize(index+1);
      localFEs[index].reset(new LocalFE(gt));
    }

  public:
    typedef ScalarLocalToGlobalFiniteElementAdaptor<LocalFE, Geometry>
    FiniteElement;

    template<class ForwardIterator>
    MonomFiniteElementFactory(const ForwardIterator &begin,
                              const ForwardIterator &end)
    {
      for(ForwardIterator it = begin; it != end; ++it)
        init(*it);
    }

    MonomFiniteElementFactory(const GeometryType &gt)
    { init(gt); }

    MonomFiniteElementFactory() {
      static_assert(dim <= 3, "MonomFiniteElementFactory knows the "
                    "available geometry types only up to dimension 3");

      GeometryType gt;
      switch(dim) {
      case 0 :
        gt.makeVertex();        init(gt);
        break;
      case 1 :
        gt.makeLine();          init(gt);
        break;
      case 2 :
        gt.makeTriangle();      init(gt);
        gt.makeQuadrilateral(); init(gt);
        break;
      case 3 :
        gt.makeTetrahedron();   init(gt);
        gt.makePyramid();       init(gt);
        gt.makePrism();         init(gt);
        gt.makeHexahedron();    init(gt);
        break;
      default :
        // this should never happen -- it should be caught by the static
        // assert above.
        std::abort();
      };
    }

    const FiniteElement make(const Geometry& geometry) {
      std::size_t index = geometry.type().id() >> 1;
      assert(localFEs.size() > index && localFEs[index]);
      return FiniteElement(*localFEs[index], geometry);
    }
  };

}
#endif // DUNE_MONOMLOCALFINITEELEMENT_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/monomial.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_LOCALFUNCTIONS_MONOMIAL_HH
#define DUNE_LOCALFUNCTIONS_MONOMIAL_HH

#include <cassert>
#include <cstddef>
#include <cstdlib>
#include <memory>
#include <vector>

#include <dune/common/deprecated.hh>

#include <dune/geometry/type.hh>

#include "common/localfiniteelementtraits.hh"
#include "common/localtoglobaladaptors.hh"
#include "monomial/monomiallocalbasis.hh"
#include "monomial/monomiallocalcoefficients.hh"
#include "monomial/monomiallocalinterpolation.hh"

namespace Dune
{


  /** \brief Monomial basis for discontinuous Galerkin methods
   *
   * Be careful: Although MonomialLocalInterpolation::interpolate
   * uses an L^2 projection it is unstable for higher polynomial degrees.
   *
   * \tparam D Type used for coordinates
   * \tparam R Type used for shape function values
   * \tparam d Dimension of the element
   * \tparam p Order of the basis
   * \tparam diffOrder Maximum differentiation order to report in the traits.
   */
  template<class D, class R, int d, int p, int diffOrder = p>
  class MonomialLocalFiniteElement
  {
    enum { static_size = MonomImp::Size<d,p>::val };

  public:
    /** Traits class
     */
    typedef LocalFiniteElementTraits<
        MonomialLocalBasis<D,R,d,p, diffOrder>,
        MonomialLocalCoefficients<static_size>,
        MonomialLocalInterpolation<MonomialLocalBasis<D,R,d,p, diffOrder>,static_size>
        > Traits;

    //! Construct a MonomLocalFiniteElement
    MonomialLocalFiniteElement (const GeometryType &gt_)
      : basis(), interpolation(gt_, basis), gt(gt_)
    {}

    /** \todo Please doc me !
     */
    const typename Traits::LocalBasisType& localBasis () const
    {
      return basis;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalCoefficientsType& localCoefficients () const
    {
      return coefficients;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalInterpolationType& localInterpolation () const
    {
      return interpolation;
    }

    /** \brief Number of shape functions in this finite element */
    unsigned int size () const
    {
      return basis.size();
    }

    /** \todo Please doc me !
     */
    GeometryType type () const
    {
      return gt;
    }

  private:
    MonomialLocalBasis<D,R,d,p, diffOrder> basis;
    MonomialLocalCoefficients<static_size> coefficients;
    MonomialLocalInterpolation<MonomialLocalBasis<D,R,d,p, diffOrder>,static_size> interpolation;
    GeometryType gt;
  };

  //! Factory for global-valued MonomFiniteElement objects
  /**
   * Constructs MonomialFiniteElement objects given a geometry.
   *
   * \tparam Geometry Geometry for the local to global transformation.
   * \tparam RF       Field type of the range.
   * \tparam p        Order of the basis.
   *
   * \implements FiniteElementFactoryInterface
   *
   * \note There is no real MonomFiniteElement, only the FiniteElement typedef
   *       inside this class.
   */
  template<class Geometry, class RF, std::size_t p>
  class MonomialFiniteElementFactory {
    typedef typename Geometry::ctype DF;
    static const std::size_t dim = Geometry::mydimension;

    typedef MonomialLocalFiniteElement<DF, RF, dim, p> LocalFE;

    std::vector<std::shared_ptr<const LocalFE> > localFEs;

    void init(const GeometryType &gt) {
      std::size_t index = gt.id() >> 1;
      if(localFEs.size() <= index)
        localFEs.resize(index+1);
      localFEs[index].reset(new LocalFE(gt));
    }

  public:
    typedef ScalarLocalToGlobalFiniteElementAdaptor<LocalFE, Geometry>
    FiniteElement;

    //! construct a MonomialFiniteElementFactory from a list of GeometryType's
    /**
     * \param begin Begin of a range of geometry types.
     * \param end   End of a range of geometry types.
     */
    template<class ForwardIterator>
    MonomialFiniteElementFactory(const ForwardIterator &begin,
                              const ForwardIterator &end)
    {
      for(ForwardIterator it = begin; it != end; ++it)
        init(*it);
    }

    //! construct a MonomialFiniteElementFactory from a single GeometryType
    /**
     * \param gt GeometryType to construct elements with
     */
    MonomialFiniteElementFactory(const GeometryType &gt)
    { init(gt); }

    //! construct a MonomFiniteElementFactory for all applicable GeometryType's
    /**
     * \note This constructor only works for dimensions up to and including 3.
     */
    MonomialFiniteElementFactory() {
      static_assert(dim <= 3, "MonomFiniteElementFactory knows the "
                    "available geometry types only up to dimension 3");

      GeometryType gt;
      switch(dim) {
      case 0 :
        gt.makeVertex();        init(gt);
        break;
      case 1 :
        gt.makeLine();          init(gt);
        break;
      case 2 :
        gt.makeTriangle();      init(gt);
        gt.makeQuadrilateral(); init(gt);
        break;
      case 3 :
        gt.makeTetrahedron();   init(gt);
        gt.makePyramid();       init(gt);
        gt.makePrism();         init(gt);
        gt.makeHexahedron();    init(gt);
        break;
      default :
        // this should never happen -- it should be caught by the static
        // assert above.
        std::abort();
      };
    }

    //! construct a global-valued MonomFiniteElement
    /**
     * \param geometry The geometry object to use for adaption.
     *
     * \note The returned object stores the reference to the geometry passed
     *       here as well as references to internal data of this factory.  Any
     *       use of the returned value after the geometry reference or the
     *       factory object was become invalid results in undefined behaviour.
     *       The exception is that the destructor of the returned value may
     *       still be called.
     */
    const FiniteElement make(const Geometry& geometry) {
      std::size_t index = geometry.type().id() >> 1;
      assert(localFEs.size() > index && localFEs[index]);
      return FiniteElement(*localFEs[index], geometry);
    }
  };
}

#endif // DUNE_LOCALFUNCTIONS_MONOMIAL_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/monomial/CMakeLists.txt <==
set(monomialdir  ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/monomial)

set(monomial_HEADERS  monomiallocalbasis.hh monomiallocalcoefficients.hh monomiallocalinterpolation.hh)

# include not needed for CMake
# include $(top_srcdir)/am/global-rules

install(FILES ${monomial_HEADERS} DESTINATION ${monomialdir})


==> anc/xt-super/dune-localfunctions/dune/localfunctions/monomial/Makefile.am <==
monomialdir = $(includedir)/dune/localfunctions/monomial

monomial_HEADERS = monomiallocalbasis.hh monomiallocalcoefficients.hh monomiallocalinterpolation.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/monomial/monomiallocalbasis.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_MONOMIAL_MONOMIALLOCALBASIS_HH
#define DUNE_LOCALFUNCTIONS_MONOMIAL_MONOMIALLOCALBASIS_HH

#include <array>
#include <cassert>

#include <dune/common/fmatrix.hh>

#include "../common/localbasis.hh"

namespace Dune
{
  namespace MonomImp {
    /** template meta program to calculate the number of shape functions
     *  \internal
     */
    template<int d, int k>
    struct Size {
      enum { val = Size<d,k-1>::val+Size<d-1,k>::val };
    };
    template<int d>
    struct Size<d, 0> {
      enum { val = 1 };
    };
    template<int k>
    struct Size<0, k> {
      enum { val = 1 };
    };
    template<>
    struct Size<0, 0> {
      enum { val = 1 };
    };

    template<class T>
    T ipow(T base, int exp)
    {
      T result(1);
      while (exp)
      {
        if (exp & 1)
          result *= base;
        exp >>= 1;
        base *= base;
      }
      return result;
    }

    //! Access output vector of evaluateFunction() and evaluate()
    template <typename Traits>
    class EvalAccess {
      std::vector<typename Traits::RangeType> &out;
#ifndef NDEBUG
      unsigned int first_unused_index;
#endif

    public:
      EvalAccess(std::vector<typename Traits::RangeType> &out_)
        : out(out_)
#ifndef NDEBUG
          , first_unused_index(0)
#endif
      { }
#ifndef NDEBUG
      ~EvalAccess() {
        assert(first_unused_index == out.size());
      }
#endif
      typename Traits::RangeFieldType &operator[](unsigned int index)
      {
        assert(index < out.size());
#ifndef NDEBUG
        if(first_unused_index <= index)
          first_unused_index = index+1;
#endif
        return out[index][0];
      }
    };

    //! Access output vector of evaluateJacobian()
    template <typename Traits>
    class JacobianAccess {
      std::vector<typename Traits::JacobianType> &out;
      unsigned int row;
#ifndef NDEBUG
      unsigned int first_unused_index;
#endif

    public:
      JacobianAccess(std::vector<typename Traits::JacobianType> &out_,
                     unsigned int row_)
        : out(out_), row(row_)
#ifndef NDEBUG
          , first_unused_index(0)
#endif
      { }
#ifndef NDEBUG
      ~JacobianAccess() {
        assert(first_unused_index == out.size());
      }
#endif
      typename Traits::RangeFieldType &operator[](unsigned int index)
      {
        assert(index < out.size());
#ifndef NDEBUG
        if(first_unused_index <= index)
          first_unused_index = index+1;
#endif
        return out[index][0][row];
      }
    };

    /** Template Metaprogramm for evaluating monomial shapefunctions
     *  \internal
     *
     *  \tparam Traits The Traits class of the monomial shape functions to
     *                 evaluate -- used to get DomainType etc.
     *  \tparam c      The "codim of the next dimension to try for factors".
     *                 Unfortunately, we cannot recurs over that dimension
     *                 directly, since the end of the recursion cannot be
     *                 specialized for dimDomain-1, but we can recurs over
     *                 dimDomain minus that dimension, since it can be
     *                 specialized for 1.
     */
    template <typename Traits, int c>
    struct Evaluate
    {
      enum {
        //! The next dimension to try for factors
        d = Traits::dimDomain - c
      };
      /** \todo
       *
       *  \tparam Access Wrapper around the result vector, so we don't have to
       *                 copy the output and can still use the same code for
       *                 both the usual drivatives and for the Jacobian
       */
      template <typename Access>
      static void eval ( //! The point at which to evaluate
        const typename Traits::DomainType &in,
        //! The number of partial derivatives, one entry for
        //! each dimension
        const std::array<int, Traits::dimDomain> &derivatives,
        //! The product accumulated for the dimensions which
        //! have already been handled
        typename Traits::RangeFieldType prod,
        //! The number of factors still to go
        int bound,
        //! The index of the next entry in the output to fill
        int& index,
        //! The wrapper used to access the output vector
        Access &access)
      {
        // start with the highest exponent for this dimension, then work down
        for (int e = bound; e >= 0; --e)
        {
          // the rest of the available exponents, to be used by the other
          // dimensions
          int newbound = bound - e;
          if(e < derivatives[d])
            Evaluate<Traits,c-1>::
            eval(in, derivatives, 0, newbound, index, access);
          else {
            int coeff = 1;
            for(int i = e - derivatives[d] + 1; i <= e; ++i)
              coeff *= i;
            // call the evaluator for the next dimension
            Evaluate<Traits,c-1>::
            eval(  // pass the coordinate and the derivatives unchanged
              in, derivatives,
              // also pass the product accumulated so far, but also
              // include the current dimension
              prod * ipow(in[d], e-derivatives[d]) * coeff,
              // pass the number of remaining exponents to the next
              // dimension
              newbound,
              // pass the next index to fill and the output access
              // wrapper
              index, access);
          }
        }
      }
    };

    /** \copydoc Evaluate
     *  \brief Specializes the end of the recursion
     *  \internal
     */
    template <typename Traits>
    struct Evaluate<Traits, 1>
    {
      enum { d = Traits::dimDomain-1 };
      //! \copydoc Evaluate::eval
      template <typename Access>
      static void eval (const typename Traits::DomainType &in,
                        const std::array<int, Traits::dimDomain> &derivatives,
                        typename Traits::RangeFieldType prod,
                        int bound, int& index, Access &access)
      {
        if(bound < derivatives[d])
          prod = 0;
        else {
          int coeff = 1;
          for(int i = bound - derivatives[d] + 1; i <= bound; ++i)
            coeff *= i;
          prod *= ipow(in[d], bound-derivatives[d]) * coeff;
        }
        access[index] = prod;
        ++index;
      }
    };

  } //namespace MonomImp

  /**@ingroup LocalBasisImplementation
         \brief Constant shape function

         Defines the constant scalar shape function in d dimensions. Is
         valid on any type of reference element.

         \tparam D Type to represent the field in the domain.
         \tparam R Type to represent the field in the range.
         \tparam d Domain dimension
     \tparam p polynomial order of the shapefunctions
     \tparam diffOrder Maximum differentiation order to report in the traits.

         \nosubgrouping
   */
  template<class D, class R, unsigned int d, unsigned int p, unsigned diffOrder = p>
  class MonomialLocalBasis
  {
  public:
    //! \brief export type traits for function signature
    typedef LocalBasisTraits<D,d,Dune::FieldVector<D,d>,R,1,Dune::FieldVector<R,1>,
        Dune::FieldMatrix<R,1,d>,diffOrder> Traits;

    //! \brief number of shape functions
    unsigned int size () const
    {
      return MonomImp::Size<d,p>::val;
    }

    //! \brief Evaluate all shape functions
    inline void evaluateFunction (const typename Traits::DomainType& in,
                                  std::vector<typename Traits::RangeType>& out) const
    {
      evaluate<0>(std::array<int, 0>(), in, out);
    }

    //! return given derivative of all components
    template<unsigned int k>
    inline void evaluate (const std::array<int,k>& directions,
                          const typename Traits::DomainType& in,
                          std::vector<typename Traits::RangeType>& out) const
    {
      out.resize(size());
      int index = 0;
      std::array<int, d> derivatives;
      for(unsigned int i = 0; i < d; ++i) derivatives[i] = 0;
      for(unsigned int i = 0; i < k; ++i) ++derivatives[directions[i]];
      MonomImp::EvalAccess<Traits> access(out);
      for(unsigned int lp = 0; lp <= p; ++lp)
        MonomImp::Evaluate<Traits, d>::eval(in, derivatives, 1, lp, index,
                                            access);
    }

    //! \brief Evaluate Jacobian of all shape functions
    inline void
    evaluateJacobian (const typename Traits::DomainType& in,         // position
                      std::vector<typename Traits::JacobianType>& out) const      // return value
    {
      out.resize(size());
      std::array<int, d> derivatives;
      for(unsigned int i = 0; i < d; ++i)
        derivatives[i] = 0;
      for(unsigned int i = 0; i < d; ++i)
      {
        derivatives[i] = 1;
        int index = 0;
        MonomImp::JacobianAccess<Traits> access(out, i);
        for(unsigned int lp = 0; lp <= p; ++lp)
          MonomImp::Evaluate<Traits, d>::eval(in, derivatives, 1, lp, index, access);
        derivatives[i] = 0;
      }
    }

    //! \brief Polynomial order of the shape functions
    unsigned int order () const
    {
      return p;
    }
  };

}

#endif // DUNE_LOCALFUNCTIONS_MONOMIAL_MONOMIALLOCALBASIS_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/monomial/monomiallocalcoefficients.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_MONOMIAL_MONOMIALLOCALCOEFFICIENTS_HH
#define DUNE_LOCALFUNCTIONS_MONOMIAL_MONOMIALLOCALCOEFFICIENTS_HH

#include <cstddef>
#include <vector>

#include "../common/localkey.hh"

namespace Dune
{

  /**@ingroup LocalLayoutImplementation
         \brief Layout map for monomial finite elements

         \nosubgrouping
     \implements Dune::LocalCoefficientsVirtualImp
   */
  template<int static_size>
  class MonomialLocalCoefficients
  {
  public:
    //! \brief Standard constructor
    MonomialLocalCoefficients ()
      : index(static_size, LocalKey(0,0,0))
    {
      for(int i = 0; i < static_size; ++i)
        index[i].index(i);
    }

    //! number of coefficients
    std::size_t size () const
    {
      return static_size;
    }

    //! get i'th index
    const LocalKey& localKey (std::size_t i) const
    {
      return index[i];
    }

  private:
    std::vector<LocalKey> index;
  };

}
#endif //DUNE_LOCALFUNCTIONS_MONOMIAL_MONOMIALLOCALCOEFFICIENTS_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/monomial/monomiallocalinterpolation.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_MONOMIAL_MONOMIALLOCALINTERPOLATION_HH
#define DUNE_LOCALFUNCTIONS_MONOMIAL_MONOMIALLOCALINTERPOLATION_HH

#include <vector>

#include <dune/common/fvector.hh>
#include <dune/common/fmatrix.hh>

#include <dune/geometry/type.hh>
#include <dune/geometry/quadraturerules.hh>

namespace Dune
{

  template<class LB, unsigned int size>
  class MonomialLocalInterpolation
  {
    typedef typename LB::Traits::DomainType D;
    typedef typename LB::Traits::DomainFieldType DF;
    static const int dimD=LB::Traits::dimDomain;
    typedef typename LB::Traits::RangeType R;
    typedef typename LB::Traits::RangeFieldType RF;

    typedef QuadratureRule<DF,dimD> QR;
    typedef typename QR::iterator QRiterator;

  public:
    MonomialLocalInterpolation (const GeometryType &gt_,
                             const LB &lb_)
      : gt(gt_), lb(lb_), Minv(0)
        , qr(QuadratureRules<DF,dimD>::rule(gt, 2*lb.order()))
    {
      // Compute inverse of the mass matrix of the local basis, and store it in Minv
      if(size != lb.size())
        DUNE_THROW(Exception, "size template parameter does not match size of "
                   "local basis");

      const QRiterator qrend = qr.end();
      for(QRiterator qrit = qr.begin(); qrit != qrend; ++qrit) {
        std::vector<R> base;
        lb.evaluateFunction(qrit->position(),base);

        for(unsigned int i = 0; i < size; ++i)
          for(unsigned int j = 0; j < size; ++j)
            Minv[i][j] += qrit->weight() * base[i] * base[j];
      }
      Minv.invert();
    }

    /** \brief Determine coefficients interpolating a given function
     *
     * The method computes the coefficients
     * for the L^2 projection with respect to the given
     * GeometryType. Be careful: the implementation is
     * unstable for higher polynomial degrees.
     */
    template<typename F, typename C>
    void interpolate (const F& f, std::vector<C>& out) const
    {
      out.clear();
      out.resize(size, 0);

      const QRiterator qrend = qr.end();
      for(QRiterator qrit = qr.begin(); qrit != qrend; ++qrit) {
        //TODO: mass matrix
        R y;
        f.evaluate(qrit->position(),y);

        std::vector<R> base;
        lb.evaluateFunction(qrit->position(),base);

        for(unsigned int i = 0; i < size; ++i)
          for(unsigned int j = 0; j < size; ++j)
            out[i] += Minv[i][j] * qrit->weight() * y * base[j];
      }
    }

  private:
    GeometryType gt;
    const LB &lb;
    FieldMatrix<RF, size, size> Minv;
    const QR &qr;
  };

}

#endif //DUNE_LOCALFUNCTIONS_MONOMIAL_MONOMIALLOCALINTERPOLATION_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/orthonormal.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ORTHONORMALFINITEELEMENT_HH
#define DUNE_ORTHONORMALFINITEELEMENT_HH

#include <dune/localfunctions/utility/localfiniteelement.hh>
#include <dune/localfunctions/utility/dglocalcoefficients.hh>
#include <dune/localfunctions/utility/l2interpolation.hh>
#include <dune/localfunctions/orthonormal/orthonormalbasis.hh>

namespace Dune
{
  /**
   * @brief A class providing orthonormal basis functions
   *
   * These basis functions are constructed by l2 orthonormalizing
   * of monomials over a reference element. Thus the span is
   * always Pk. The coefficients and the interpolation are given
   * by the Dune::DGLocalCoefficientsFactory and the
   * Dune::LocalL2InterpolationFactory.
   *
   * \tparam dimDomain dimension of reference elements
   * \tparam D domain for basis functions
   * \tparam R range for basis functions
   * \tparam SF storage field for basis matrix
   * \tparam CF compute field for basis matrix
   **/
  template< unsigned int dimDomain, class D, class R,
      class SF=R, class CF=SF >
  class OrthonormalLocalFiniteElement
    : public GenericLocalFiniteElement< OrthonormalBasisFactory< dimDomain, SF, CF >,
          DGLocalCoefficientsFactory< OrthonormalBasisFactory< dimDomain, SF, CF > >,
          LocalL2InterpolationFactory< OrthonormalBasisFactory< dimDomain, SF, CF >,true > >
  {
    typedef GenericLocalFiniteElement< OrthonormalBasisFactory< dimDomain, SF, CF >,
        DGLocalCoefficientsFactory< OrthonormalBasisFactory< dimDomain, SF, CF > >,
        LocalL2InterpolationFactory< OrthonormalBasisFactory< dimDomain, SF, CF >,true > > Base;
  public:
    using typename Base::Traits;

    /** \todo Please doc me !
     */
    OrthonormalLocalFiniteElement ( const GeometryType &gt, unsigned int order )
      : Base(gt, order)
    {}
  };

}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/orthonormal/CMakeLists.txt <==
set(orthonormaldir  ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/orthonormal)
set(orthonormal_HEADERS  orthonormalbasis.hh orthonormalcompute.hh)

install(FILES ${orthonormal_HEADERS} DESTINATION ${orthonormaldir})


==> anc/xt-super/dune-localfunctions/dune/localfunctions/orthonormal/Makefile.am <==
orthonormaldir = $(includedir)/dune/localfunctions/orthonormal
orthonormal_HEADERS = orthonormalbasis.hh orthonormalcompute.hh

include $(top_srcdir)/am/global-rules



EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/orthonormal/orthonormalbasis.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ORTHONORMALBASIS_HH
#define DUNE_ORTHONORMALBASIS_HH

#include <sstream>

#include <dune/geometry/topologyfactory.hh>

#include <dune/localfunctions/utility/polynomialbasis.hh>
#include <dune/localfunctions/orthonormal/orthonormalcompute.hh>

namespace Dune
{

  // OrthonormalBasisFactory
  // -----------------------
  template< int dim, class SF, class CF = typename ComputeField< SF, 512 >::Type >
  struct OrthonormalBasisFactory;
  template< int dim, class SF, class CF >
  struct OrthonormalBasisFactoryTraits
  {
    typedef Dune::MonomialBasisProvider< dim, SF > MonomialBasisProviderType;
    typedef typename MonomialBasisProviderType::Object MonomialBasisType;
    typedef SparseCoeffMatrix< SF, 1 > CoefficientMatrix;
    typedef StandardEvaluator< MonomialBasisType > Evaluator;
    typedef PolynomialBasis< Evaluator, CoefficientMatrix > Basis;

    static const unsigned int dimension = dim;
    typedef unsigned int Key;
    typedef const Basis Object;
    typedef OrthonormalBasisFactory<dim,SF,CF> Factory;
  };

  template< int dim, class SF, class CF >
  struct OrthonormalBasisFactory :
    public TopologyFactory< OrthonormalBasisFactoryTraits<dim,SF,CF> >
  {
    static const unsigned int dimension = dim;
    typedef SF StorageField;
    typedef CF ComputeField;
    typedef OrthonormalBasisFactoryTraits<dim,SF,CF> Traits;

    typedef typename Traits::Key Key;
    typedef typename Traits::Object Object;

    template <unsigned int dd, class FF>
    struct EvaluationBasisFactory
    {
      typedef MonomialBasisProvider<dd,FF> Type;
    };

    typedef typename EvaluationBasisFactory< dimension, StorageField >::Type MonomialBasisProviderType;
    typedef typename MonomialBasisProviderType::Object MonomialBasisType;

    typedef SparseCoeffMatrix< StorageField, 1 > CoefficientMatrix;
    typedef StandardEvaluator< MonomialBasisType > Evaluator;
    typedef PolynomialBasis< Evaluator, CoefficientMatrix > Basis;

    typedef typename GenericGeometry::SimplexTopology< dim >::type SimplexTopology;

    template< class Topology >
    static Object *createObject ( const unsigned int order )
    {
      const typename Traits::MonomialBasisType &monomialBasis = *Traits::MonomialBasisProviderType::template create< SimplexTopology >( order );

      static typename Traits::CoefficientMatrix _coeffs;
      if( _coeffs.size() <= monomialBasis.size() )
      {
        ONBCompute::ONBMatrix< Topology, ComputeField > matrix( order );
        _coeffs.fill( matrix );
      }

      return new Basis( monomialBasis, _coeffs, monomialBasis.size() );
    }
  };

}

#endif // #ifndef DUNE_ORTHONORMALBASIS_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/orthonormal/orthonormalcompute.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_ORTHONORMALCOMPUTE_HH
#define DUNE_ORTHONORMALCOMPUTE_HH

#include <cassert>
#include <iostream>
#include <fstream>
#include <iomanip>
#include <map>

#include <dune/common/fmatrix.hh>

#include <dune/geometry/genericgeometry/topologytypes.hh>

#include <dune/localfunctions/utility/field.hh>
#include <dune/localfunctions/utility/lfematrix.hh>
#include <dune/localfunctions/utility/monomialbasis.hh>
#include <dune/localfunctions/utility/multiindex.hh>

namespace ONBCompute
{

  template< class scalar_t >
  scalar_t factorial( int start, int end )
  {
    scalar_t ret( 1 );
    for( int j = start; j <= end; ++j )
      ret *= scalar_t( j );
    return ret;
  }



  // Integral
  // --------

  template< class Topology >
  struct Integral;

  template< class Base >
  struct Integral< Dune::GenericGeometry::Pyramid< Base > >
  {
    template< int dim, class scalar_t >
    static int compute ( const Dune::MultiIndex< dim, scalar_t > &alpha,
                         scalar_t &p, scalar_t &q )
    {
      const int dimension = Base::dimension+1;
      int i = alpha.z( Base::dimension );
      int ord = Integral< Base >::compute( alpha, p, q );
      p *= factorial< scalar_t >( 1, i );
      q *= factorial< scalar_t >( dimension + ord, dimension + ord + i );
      return ord + i;
    }
  };

  template< class Base >
  struct Integral< Dune::GenericGeometry::Prism< Base > >
  {
    template< int dim, class scalar_t >
    static int compute ( const Dune::MultiIndex< dim, scalar_t > &alpha,
                         scalar_t &p, scalar_t &q )
    {
      int i = alpha.z( Base::dimension );
      int ord = Integral< Base >::compute( alpha, p, q );
      //Integral< Base >::compute( alpha, p, q );
      //p *= scalar_t( 1 );
      q *= scalar_t( i+1 );
      return ord + i;
    }
  };

  template<>
  struct Integral< Dune::GenericGeometry::Point >
  {
    template< int dim, class scalar_t >
    static int compute ( const Dune::MultiIndex< dim, scalar_t > &alpha,
                         scalar_t &p, scalar_t &q )
    {
      p = scalar_t( 1 );
      q = scalar_t( 1 );
      return 0;
    }
  };



  // ONBMatrix
  // ---------

  template< class Topology, class scalar_t >
  class ONBMatrix
    : public Dune::LFEMatrix< scalar_t >
  {
    typedef ONBMatrix< Topology, scalar_t > This;
    typedef Dune::LFEMatrix< scalar_t > Base;

  public:
    typedef std::vector< scalar_t > vec_t;
    typedef Dune::LFEMatrix< scalar_t > mat_t;

    explicit ONBMatrix ( unsigned int order )
    {
      // get all multiindecies for monomial basis
      const unsigned int dim = Topology::dimension;
      typedef Dune::MultiIndex< dim, scalar_t > MI;
      Dune::StandardMonomialBasis< dim, MI > basis( order );
      const std::size_t size = basis.size();
      std::vector< Dune::FieldVector< MI, 1 > > y( size );
      Dune::FieldVector< MI, dim > x;
      for( unsigned int i = 0; i < dim; ++i )
        x[ i ].set( i );
      basis.evaluate( x, y );

      // set bounds of data
      Base::resize( size, size );
      S.resize( size, size );
      d.resize( size );

      // setup matrix for bilinear form x^T S y: S_ij = int_A x^(i+j)
      scalar_t p, q;
      for( std::size_t i = 0; i < size; ++i )
      {
        for( std::size_t j = 0; j < size; ++j )
        {
          Integral< Topology >::compute( y[ i ][ 0 ] * y[ j ][ 0 ], p, q );
          S( i, j ) = p;
          S( i, j ) /= q;
        }
      }

      // orthonormalize
      gramSchmidt();
    }

    template< class Vector >
    void row ( unsigned int row, Vector &vec ) const
    {
      // transposed matrix is required
      assert( row < Base::cols() );
      for( std::size_t i = 0; i < Base::rows(); ++i )
        Dune::field_cast( Base::operator()( i, row ), vec[ i ] );
    }

  private:
    void sprod ( int col1, int col2, scalar_t &ret )
    {
      ret = 0;
      for( int k = 0; k <= col1; ++k )
      {
        for( int l = 0; l <=col2; ++l )
          ret += Base::operator()( l, col2 ) * S( l, k ) * Base::operator()( k, col1 );
      }
    }

    void vmul ( std::size_t col, std::size_t rowEnd, const scalar_t &s )
    {
      for( std::size_t i = 0; i <= rowEnd; ++i )
        Base::operator()( i, col ) *= s;
    }

    void vsub ( std::size_t coldest, std::size_t colsrc, std::size_t rowEnd, const scalar_t &s )
    {
      for( std::size_t i = 0; i <= rowEnd; ++i )
        Base::operator()( i, coldest ) -= s * Base::operator()( i, colsrc );
    }

    void gramSchmidt ()
    {
      // setup identity
      const std::size_t N = Base::rows();
      for( std::size_t i = 0; i < N; ++i )
      {
        for( std::size_t j = 0; j < N; ++j )
          Base::operator()( i, j ) = scalar_t( i == j ? 1 : 0 );
      }

      // perform Gram-Schmidt procedure
      scalar_t s;
      sprod( 0, 0, s );
      vmul( 0, 0, scalar_t( 1 ) / sqrt( s ) );
      for( std::size_t i = 1; i < N; ++i )
      {
        for( std::size_t k = 0; k < i; ++k )
        {
          sprod( i, k, s );
          vsub( i, k, i, s );
        }
        sprod( i, i, s );
        vmul( i, i, scalar_t( 1 ) / sqrt( s ) );
      }
    }

    vec_t d;
    mat_t S;
  };

} // namespace ONBCompute

#endif // #ifndef DUNE_ORTHONORMALCOMPUTE_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/rannacherturek.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
/** \file
    \brief Convenience header that includes all available Rannacher-Turek LocalFiniteElements
 */

#include <dune/localfunctions/rannacherturek/rannacherturek.hh>


==> anc/xt-super/dune-localfunctions/dune/localfunctions/rannacherturek/CMakeLists.txt <==
set(rannacherturekdir  ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/rannacherturek)

set(rannacherturek_HEADERS
  rannacherturek.hh
  rannachertureklocalbasis.hh
  rannachertureklocalcoefficients.hh
  rannachertureklocalinterpolation.hh)

set(SUBDIRS  rannacherturek2d rannacherturek3d)

install(FILES ${rannacherturek_HEADERS} DESTINATION ${rannacherturekdir})
foreach(i ${SUBDIRS})
  if(${i} STREQUAL "test")
    set(opt "EXCLUDE_FROM_ALL")
  endif(${i} STREQUAL "test")
  add_subdirectory(${i} ${opt})
  unset(opt)
endforeach(i ${SUBDIRS})


==> anc/xt-super/dune-localfunctions/dune/localfunctions/rannacherturek/Makefile.am <==
rannacherturekdir = $(includedir)/dune/localfunctions/rannacherturek

rannacherturek_HEADERS = \
			 rannacherturek.hh \
			 rannachertureklocalbasis.hh \
			 rannachertureklocalcoefficients.hh \
			 rannachertureklocalinterpolation.hh

SUBDIRS = rannacherturek2d rannacherturek3d

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/rannacherturek/rannacherturek.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_RANNACHER_TUREK_LOCALFINITEELEMENT_HH
#define DUNE_RANNACHER_TUREK_LOCALFINITEELEMENT_HH

#include <dune/geometry/genericgeometry/topologytypes.hh>
#include <dune/geometry/type.hh>

#include <dune/localfunctions/common/localfiniteelementtraits.hh>

#include "rannachertureklocalbasis.hh"
#include "rannachertureklocalcoefficients.hh"
#include "rannachertureklocalinterpolation.hh"

namespace Dune
{

  /**
     \brief please doc me

     \tparam D type to represent the field in the domain.
     \tparam R type to represent the field in the range.
     \tparam d domain dimension
   */
  template< class D, class R, unsigned int d >
  struct RannacherTurekLocalFiniteElement
  {
    //! \brief export traits class
    typedef LocalFiniteElementTraits< RannacherTurekLocalBasis< D, R, d >,
        RannacherTurekLocalCoefficients< d >,
        RannacherTurekLocalInterpolation< D, R, d >
        > Traits;

    //! \brief return local basis
    const typename Traits::LocalBasisType &localBasis () const
    {
      return localBasis_;
    }

    //! \brief return local coefficients
    const typename Traits::LocalCoefficientsType &localCoefficients () const
    {
      return localCoefficients_;
    }

    //! \brief return local interpolation
    const typename Traits::LocalInterpolationType &localInterpolation () const
    {
      return localInterpolation_;
    }

    /** \brief Number of shape functions in this finite element */
    unsigned int size () const
    {
      return localBasis_.size();
    }

    //! \brief return geometry type
    GeometryType type () const
    {
      return GeometryType( typename GenericGeometry::CubeTopology< d >::type() );
    }

  private:
    typename Traits::LocalBasisType localBasis_;
    typename Traits::LocalCoefficientsType localCoefficients_;
    typename Traits::LocalInterpolationType localInterpolation_;
  };

} // namespace Dune

#endif // #ifndef DUNE_RANNACHER_TUREK_LOCALFINITEELEMENT_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/rannacherturek/rannacherturek2d/CMakeLists.txt <==
set(rannacherturek2ddir  ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/rannacherturek/rannacherturek2d)

set(rannacherturek2d_HEADERS
        rannacherturek2dlocalbasis.hh)

install(FILES ${rannacherturek2d_HEADERS} DESTINATION ${rannacherturek2ddir})


==> anc/xt-super/dune-localfunctions/dune/localfunctions/rannacherturek/rannacherturek2d/Makefile.am <==
rannacherturek2ddir = $(includedir)/dune/localfunctions/rannacherturek/rannacherturek2d

rannacherturek2d_HEADERS = 			\
	rannacherturek2dlocalbasis.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/rannacherturek/rannacherturek2d/rannacherturek2dlocalbasis.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_RANNACHER_TUREK_2D_LOCALBASIS_HH
#define DUNE_RANNACHER_TUREK_2D_LOCALBASIS_HH

#include <vector>

#include <dune/common/fvector.hh>
#include <dune/common/fmatrix.hh>

#include <dune/localfunctions/common/localbasis.hh>

namespace Dune
{

  template< class D, class R >
  struct RannacherTurek2DLocalBasis
  {
    typedef LocalBasisTraits< D, 2, FieldVector< D, 2 >,
        R, 1, FieldVector< R, 1 >,
        FieldMatrix< R, 1, 2 > > Traits;

    //! \brief number of shape functions
    unsigned int size () const
    {
      return 4;
    }

    //! \brief evaluate all shape functions
    inline void evaluateFunction ( const typename Traits::DomainType &in,
                                   std::vector< typename Traits::RangeType > &out ) const
    {
      out.resize(4);
      typename Traits::DomainFieldType qbase = in[0]*in[0]-in[1]*in[1];
      out[0] =  .75 - 2*in[0] +   in[1] + qbase;
      out[1] = -.25           +   in[1] + qbase;
      out[2] =  .75 +   in[0] - 2*in[1] - qbase;
      out[3] = -.25 +   in[0]           - qbase;
    }

    //! \brief evaluate jacobian of all shape functions
    inline void evaluateJacobian ( const typename Traits::DomainType &in,
                                   std::vector< typename Traits::JacobianType > &out ) const
    {
      out.resize(4);

      // see http://www.dune-project.org/doc/doxygen/html/classDune_1_1C1LocalBasisInterface.html#d6f8368f8aa43439cc7ef10419f6e2ea
      // out[i][j][k] = d_k \phi^i_j , where \phi^i_j is the j'th component of the i'th shape function.

      out[0][0][0] = -2 + 2*in[0]; out[0][0][1] =  1 - 2*in[1];
      out[1][0][0] =      2*in[0]; out[1][0][1] =  1 - 2*in[1];
      out[2][0][0] =  1 - 2*in[0]; out[2][0][1] = -2 + 2*in[1];
      out[3][0][0] =  1 - 2*in[0]; out[3][0][1] =      2*in[1];
    }

    //! \brief polynomial order of the shape functions
    unsigned int order () const
    {
      // must be 2 here since it contains x^2 and x^2
      return 2;
    }
  };

} //namespace Dune

#endif // #ifndef DUNE_RANNACHER_TUREK_2D_LOCALBASIS_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/rannacherturek/rannacherturek3d/CMakeLists.txt <==
set(rannacherturek3ddir  ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/rannacherturek/rannacherturek3d)

set(rannacherturek3d_HEADERS
        rannacherturek3dlocalbasis.hh)

# include not needed for CMake
# include $(top_srcdir)/am/global-rules

install(FILES ${rannacherturek3d_HEADERS} DESTINATION ${rannacherturek3ddir})


==> anc/xt-super/dune-localfunctions/dune/localfunctions/rannacherturek/rannacherturek3d/Makefile.am <==
rannacherturek3ddir = $(includedir)/dune/localfunctions/rannacherturek/rannacherturek3d

rannacherturek3d_HEADERS = rannacherturek3dlocalbasis.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/rannacherturek/rannacherturek3d/rannacherturek3dlocalbasis.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_RANNACHER_TUREK_3D_LOCALBASIS_HH
#define DUNE_RANNACHER_TUREK_3D_LOCALBASIS_HH

#include <vector>

#include <dune/common/fvector.hh>
#include <dune/common/fmatrix.hh>

#include <dune/localfunctions/common/localbasis.hh>

namespace Dune
{

  template< class D, class R >
  class RannacherTurek3DLocalBasis
  {
    static const int coefficients[ 6 ][ 6 ];

  public:
    typedef LocalBasisTraits< D, 3, FieldVector< D, 3 >,
        R, 1, FieldVector< R, 1 >,
        FieldMatrix< R, 1, 3 > > Traits;

    //! \brief number of shape functions
    unsigned int size () const
    {
      return 6;
    }

    //! \brief evaluate all shape functions
    inline void evaluateFunction ( const typename Traits::DomainType &in,
                                   std::vector< typename Traits::RangeType > &out ) const
    {
      typedef typename Traits::RangeFieldType RangeFieldType;
      RangeFieldType y[ 6 ] = { 1, in[ 0 ], in[ 1 ], in[ 2 ],
                                in[ 0 ]*in[ 0 ] - in[ 1 ]*in[ 1 ],
                                in[ 1 ]*in[ 1 ] - in[ 2 ]*in[ 2 ] };
      out.resize( size() );
      for( unsigned int i = 0; i < size(); ++i )
      {
        out[ i ] = RangeFieldType( 0 );
        for( unsigned int j = 0; j < 6; ++j )
          out[ i ] += coefficients[ i ][ j ]*y[ j ];
        out[ i ] /= RangeFieldType( 3 );
      }
    }

    //! \brief evaluate jacobian of all shape functions
    inline void evaluateJacobian ( const typename Traits::DomainType &in,
                                   std::vector< typename Traits::JacobianType > &out ) const
    {
      typedef typename Traits::RangeFieldType RangeFieldType;
      RangeFieldType y0[ 5 ] = { 1, 0, 0, 2*in[ 0 ], 0 };
      RangeFieldType y1[ 5 ] = { 0, 1, 0, -2*in[ 1 ], 2*in[ 1 ] };
      RangeFieldType y2[ 5 ] = { 0, 0, 1, 0, -2*in[ 2 ] };

      out.resize( size() );
      for( unsigned int i = 0; i < size(); ++i )
      {
        out[ i ] = RangeFieldType( 0 );
        for( unsigned int j = 0; j < 5; ++j )
        {
          out[ i ][ 0 ][ 0 ] += coefficients[ i ][ j+1 ]*y0[ j ];
          out[ i ][ 0 ][ 1 ] += coefficients[ i ][ j+1 ]*y1[ j ];
          out[ i ][ 0 ][ 2 ] += coefficients[ i ][ j+1 ]*y2[ j ];
        }
        out[ i ] /= RangeFieldType( 3 );
      }
    }

    //! \brief polynomial order of the shape functions
    unsigned int order () const
    {
      return 2;
    }
  };



  // RannacherTurek3DLocalBasis::coefficients
  // ----------------------------------------

  template< class D, class R >
  const int RannacherTurek3DLocalBasis< D, R >
  ::coefficients[ 6 ][ 6 ] = {{  2, -7,  2,  2,  4,  2 },
                              { -1, -1,  2,  2,  4,  2 },
                              {  2,  2, -7,  2, -2,  2 },
                              { -1,  2, -1,  2, -2,  2 },
                              {  2,  2,  2, -7, -2, -4 },
                              { -1,  2,  2, -1, -2, -4 }};

} //namespace Dune

#endif // #ifndef DUNE_RANNACHER_TUREK_3D_LOCALBASIS_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/rannacherturek/rannachertureklocalbasis.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_RANNACHER_TUREK_LOCALBASIS_HH
#define DUNE_RANNACHER_TUREK_LOCALBASIS_HH

#include "rannacherturek2d/rannacherturek2dlocalbasis.hh"
#include "rannacherturek3d/rannacherturek3dlocalbasis.hh"

namespace Dune
{

  /**@ingroup LocalBasisImplementation
     \brief Rannacher-Turek shape functions

     \tparam D type to represent the field in the domain.
     \tparam R type to represent the field in the range.
     \tparam d domain dimension

     \nosubgrouping
   */
  template< class D, class R, unsigned int d >
  struct RannacherTurekLocalBasis;

  template< class D, class R >
  struct RannacherTurekLocalBasis< D, R, 2 >
    : public RannacherTurek2DLocalBasis< D, R >
  {};

  template< class D, class R >
  struct RannacherTurekLocalBasis< D, R, 3 >
    : public RannacherTurek3DLocalBasis< D, R >
  {};

} // namespace Dune

#endif // #ifndef DUNE_RANNACHER_TUREK_LOCALBASIS_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/rannacherturek/rannachertureklocalcoefficients.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_RANNACHER_TUREK_LOCALCOEFFICIENTS_HH
#define DUNE_RANNACHER_TUREK_LOCALCOEFFICIENTS_HH

#include <algorithm>
#include <array>
#include <cassert>
#include <cstddef>

#include <dune/localfunctions/common/localkey.hh>

namespace Dune
{
  /**@ingroup LocalLayoutImplementation
     \brief layout for Rannacher-Turek elements

     \tparam d Domain dimension

     \nosubgrouping
   */
  template< unsigned int d >
  struct RannacherTurekLocalCoefficients
  {
    RannacherTurekLocalCoefficients ()
    {
      for( std::size_t i = 0; i < 2*d; ++i )
        localKeys_[ i ] = LocalKey( i, 1, 0 );
    }

    RannacherTurekLocalCoefficients ( const RannacherTurekLocalCoefficients &other )
    {
      (*this) = other;
    }

    RannacherTurekLocalCoefficients &operator= ( const RannacherTurekLocalCoefficients &other )
    {
      std::copy( other.localKeys_.begin(), other.localKeys_.end(), localKeys_.begin() );
      return *this;
    }

    //! number of coefficients
    std::size_t size () const
    {
      return 2*d;
    }

    //! map index i to local key
    const LocalKey &localKey ( std::size_t i ) const
    {
      assert( 0 <= i && i < 2*d );
      return localKeys_[ i ];
    }

  private:
    std::array< LocalKey, 2*d > localKeys_;
  };

} // namespace Dune

#endif // #ifndef DUNE_RANNACHER_TUREK_LOCALCOEFFICIENTS_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/rannacherturek/rannachertureklocalinterpolation.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_RANNACHER_TUREK_LOCALINTERPOLATION_HH
#define DUNE_RANNACHER_TUREK_LOCALINTERPOLATION_HH

#include <cassert>
#include <vector>

#include <dune/common/fvector.hh>

#include <dune/geometry/referenceelements.hh>

#include <dune/localfunctions/common/localbasis.hh>

namespace Dune
{

  /**
     \brief please doc me

     \tparam D type to represent the field in the domain.
     \tparam R type to represent the field in the range.
     \tparam d domain dimension
   */
  template< class D, class R, unsigned int d >
  class RannacherTurekLocalInterpolation
  {
    typedef LocalBasisTraits< D, d, FieldVector< D, d >,
        R, 1, FieldVector< R, 1 >,
        FieldMatrix< R, 1, d > > Traits;

  public:
    template< class F, class C >
    void interpolate ( const F &f, std::vector< C > &out ) const
    {
      typedef typename Traits::DomainType DomainType;
      typedef typename Traits::RangeType RangeType;

      // get cubic reference element
      const ReferenceElement< D, d > &referenceElement = ReferenceElements< D, d >::cube();

      const int size = 2*d;
      assert( size == referenceElement.size( 1 ) );

      // resize vector
      out.resize( size );

      // evaluate local function in barycenter of codim 1 subentities
      for( int i = 0; i < size; ++i )
      {
        const DomainType &x = referenceElement.position( i, 1 );
        RangeType y;
        f.evaluate( x, y );
        out[ i ] = y;
      }
    }

  };

} // namespace Dune

#endif // #ifndef DUNE_RANNACHER_TUREK_LOCALINTERPOLATION_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_RAVIARTTHOMASFINITEELEMENT_HH
#define DUNE_RAVIARTTHOMASFINITEELEMENT_HH

#include <dune/localfunctions/raviartthomas/raviartthomascube.hh>
#include <dune/localfunctions/raviartthomas/raviartthomassimplex.hh>

#endif // #ifndef DUNE_RAVIARTTHOMASFINITEELEMENT_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/CMakeLists.txt <==
set(raviartthomas_HEADERS
  raviartthomas02d.hh
  raviartthomas0cube2d.hh
  raviartthomas0cube3d.hh
  raviartthomas12d.hh
  raviartthomas1cube2d.hh
  raviartthomas1cube3d.hh
  raviartthomas2cube2d.hh
  raviartthomas3cube2d.hh
  raviartthomas4cube2d.hh
  raviartthomascube.hh
  raviartthomassimplex.hh)

set(SUBDIRS
  raviartthomas02d
  raviartthomas0cube2d
  raviartthomas0cube3d
  raviartthomas12d
  raviartthomas1cube2d
  raviartthomas1cube3d
  raviartthomas2cube2d
  raviartthomas3cube2d
  raviartthomas4cube2d
  raviartthomassimplex)

set(raviartthomasdir ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/raviartthomas)
install(FILES ${raviartthomas_HEADERS} DESTINATION ${raviartthomasdir})

foreach(i ${SUBDIRS})
  if(${i} STREQUAL "test")
    set(opt "EXCLUDE_FROM_ALL")
  endif(${i} STREQUAL "test")
  add_subdirectory(${i} ${opt})
  unset(opt)
endforeach(i ${SUBDIRS})


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/Makefile.am <==
raviartthomasdir = $(includedir)/dune/localfunctions/raviartthomas

raviartthomas_HEADERS = raviartthomas02d.hh \
                        raviartthomas12d.hh \
	raviartthomas0cube2d.hh raviartthomas0cube3d.hh \
	raviartthomas1cube2d.hh raviartthomas1cube3d.hh \
  raviartthomas2cube2d.hh \
  raviartthomas3cube2d.hh \
  raviartthomas4cube2d.hh \
	raviartthomascube.hh \
	raviartthomassimplex.hh

SUBDIRS = \
	raviartthomas02d \
	raviartthomas0cube2d raviartthomas0cube3d \
	raviartthomas12d \
	raviartthomas1cube2d raviartthomas1cube3d \
  raviartthomas2cube2d \
  raviartthomas3cube2d \
  raviartthomas4cube2d \
	raviartthomassimplex

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomas02d.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_RAVIARTTHOMAS02DLOCALFINITEELEMENT_HH
#define DUNE_RAVIARTTHOMAS02DLOCALFINITEELEMENT_HH

#include <dune/geometry/type.hh>

#include <dune/localfunctions/common/localfiniteelementtraits.hh>
#include "raviartthomas02d/raviartthomas02dlocalbasis.hh"
#include "raviartthomas02d/raviartthomas02dlocalcoefficients.hh"
#include "raviartthomas02d/raviartthomas02dlocalinterpolation.hh"

namespace Dune
{

  /**
   * \brief Zero order Raviart-Thomas shape functions on triangles.
   *
   * \tparam D Type to represent the field in the domain.
   * \tparam R Type to represent the field in the range.
   */
  template<class D, class R>
  class
  RT02DLocalFiniteElement
  {
  public:
    typedef LocalFiniteElementTraits<RT02DLocalBasis<D,R>,RT02DLocalCoefficients,
        RT02DLocalInterpolation<RT02DLocalBasis<D,R> > > Traits;

    //! \brief Standard constructor
    RT02DLocalFiniteElement ()
    {
      gt.makeTriangle();
    }

    /**
     * \brief Make set number s, where 0 <= s < 8
     *
     * \param s Edge orientation indicator
     */
    RT02DLocalFiniteElement (int s) : basis(s), interpolation(s)
    {
      gt.makeTriangle();
    }

    const typename Traits::LocalBasisType& localBasis () const
    {
      return basis;
    }

    const typename Traits::LocalCoefficientsType& localCoefficients () const
    {
      return coefficients;
    }

    const typename Traits::LocalInterpolationType& localInterpolation () const
    {
      return interpolation;
    }

    GeometryType type () const
    {
      return gt;
    }

  private:
    RT02DLocalBasis<D,R> basis;
    RT02DLocalCoefficients coefficients;
    RT02DLocalInterpolation<RT02DLocalBasis<D,R> > interpolation;
    GeometryType gt;
  };

}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomas02d/CMakeLists.txt <==
set(raviartthomas02ddir  ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/raviartthomas/raviartthomas02d)

set(raviartthomas02d_HEADERS  raviartthomas02dlocalbasis.hh raviartthomas02dlocalcoefficients.hh raviartthomas02dlocalinterpolation.hh)

# include not needed for CMake
# include $(top_srcdir)/am/global-rules

install(FILES ${raviartthomas02d_HEADERS} DESTINATION ${raviartthomas02ddir})


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomas02d/Makefile.am <==
raviartthomas02ddir = $(includedir)/dune/localfunctions/raviartthomas/raviartthomas02d

raviartthomas02d_HEADERS = raviartthomas02dlocalbasis.hh raviartthomas02dlocalcoefficients.hh raviartthomas02dlocalinterpolation.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomas02d/raviartthomas02dlocalbasis.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_RT0TRIANGLELOCALBASIS_HH
#define DUNE_RT0TRIANGLELOCALBASIS_HH

#include <dune/common/fmatrix.hh>

#include <dune/localfunctions/common/localbasis.hh>

namespace Dune
{
  /**@ingroup LocalBasisImplementation
         \brief Lowest order Raviart-Thomas shape functions on the reference triangle.

         \tparam D Type to represent the field in the domain.
         \tparam R Type to represent the field in the range.

         \nosubgrouping
   */
  template<class D, class R>
  class RT02DLocalBasis
  {
  public:
    typedef LocalBasisTraits<D,2,Dune::FieldVector<D,2>,R,2,Dune::FieldVector<R,2>,
        Dune::FieldMatrix<R,2,2> > Traits;

    //! \brief Standard constructor
    RT02DLocalBasis ()
    {
      sign0 = sign1 = sign2 = 1.0;
    }

    //! \brief Make set numer s, where 0<=s<8
    RT02DLocalBasis (unsigned int s)
    {
      sign0 = sign1 = sign2 = 1.0;
      if (s&1) sign0 = -1.0;
      if (s&2) sign1 = -1.0;
      if (s&4) sign2 = -1.0;
    }

    //! \brief number of shape functions
    unsigned int size () const
    {
      return 3;
    }

    //! \brief Evaluate all shape functions
    inline void evaluateFunction (const typename Traits::DomainType& in,
                                  std::vector<typename Traits::RangeType>& out) const
    {
      out.resize(3);
      out[0][0] = sign0*in[0];       out[0][1]=sign0*(in[1]-D(1));
      out[1][0] = sign1*(in[0]-D(1)); out[1][1]=sign1*in[1];
      out[2][0] = sign2*in[0];       out[2][1]=sign2*in[1];
    }

    //! \brief Evaluate Jacobian of all shape functions
    inline void
    evaluateJacobian (const typename Traits::DomainType& in,             // position
                      std::vector<typename Traits::JacobianType>& out) const                          // return value
    {
      out.resize(3);
      out[0][0][0] = sign0;       out[0][0][1] = 0;
      out[0][1][0] = 0;           out[0][1][1] = sign0;
      out[1][0][0] = sign1;       out[1][0][1] = 0;
      out[1][1][0] = 0;           out[1][1][1] = sign1;
      out[2][0][0] = sign2;       out[2][0][1] = 0;
      out[2][1][0] = 0;           out[2][1][1] = sign2;
    }

    //! \brief Polynomial order of the shape functions
    unsigned int order () const
    {
      return 1;
    }

  private:
    R sign0, sign1, sign2;
  };
}
#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomas02d/raviartthomas02dlocalcoefficients.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_RT0TRIANGLELOCALCOEFFICIENTS_HH
#define DUNE_RT0TRIANGLELOCALCOEFFICIENTS_HH

#include <cstddef>
#include <iostream>
#include <vector>

#include <dune/localfunctions/common/localkey.hh>

namespace Dune
{

  /**@ingroup LocalLayoutImplementation
         \brief Layout map for RT0 elements

         \nosubgrouping
     \implements Dune::LocalCoefficientsVirtualImp
   */
  class RT02DLocalCoefficients
  {
  public:
    //! \brief Standard constructor
    RT02DLocalCoefficients () : li(3)
    {
      for (std::size_t i=0; i<3; i++)
        li[i] = LocalKey(i,1,0);
    }

    //! number of coefficients
    std::size_t size () const
    {
      return 3;
    }

    //! get i'th index
    const LocalKey& localKey (std::size_t i) const
    {
      return li[i];
    }

  private:
    std::vector<LocalKey> li;
  };

}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomas02d/raviartthomas02dlocalinterpolation.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_RT02DLOCALINTERPOLATION_HH
#define DUNE_RT02DLOCALINTERPOLATION_HH

#include <cmath>
#include <vector>
#include <dune/common/exceptions.hh>

namespace Dune
{
  template<class LB>
  class RT02DLocalInterpolation
  {
  public:

    //! \brief Standard constructor
    RT02DLocalInterpolation ()
    {
      sign0 = sign1 = sign2 = 1.0;
    }

    //! \brief Make set numer s, where 0<=s<8
    RT02DLocalInterpolation (unsigned int s)
    {
      sign0 = sign1 = sign2 = 1.0;
      if (s&1) sign0 *= -1.0;
      if (s&2) sign1 *= -1.0;
      if (s&4) sign2 *= -1.0;
      m0[0] = 0.5; m0[1] = 0.0;
      m1[0] = 0.0; m1[1] = 0.5;
      m2[0] = 0.5; m2[1] = 0.5;
      n0[0] = 0.0;           n0[1] = -1.0;
      n1[0] = -1.0;          n1[1] = 0.0;
      n2[0] = 1.0/sqrt(2.0); n2[1] = 1.0/sqrt(2.0);
      c0 = ( 0.5*n0[0] - 1.0*n0[1]);
      c1 = (-1.0*n1[0] + 0.5*n1[1]);
      c2 = ( 0.5*n2[0] + 0.5*n2[1]);
    }

    template<typename F, typename C>
    void interpolate (const F& f, std::vector<C>& out) const
    {
      // f gives v*outer normal at a point on the edge!
      typename F::Traits::RangeType y;

      out.resize(3);

      f.evaluate(m0,y); out[0] = (y[0]*n0[0]+y[1]*n0[1])*sign0/c0;
      f.evaluate(m1,y); out[1] = (y[0]*n1[0]+y[1]*n1[1])*sign1/c1;
      f.evaluate(m2,y); out[2] = (y[0]*n2[0]+y[1]*n2[1])*sign2/c2;
    }

  private:
    typename LB::Traits::RangeFieldType sign0,sign1,sign2;
    typename LB::Traits::DomainType m0,m1,m2;
    typename LB::Traits::DomainType n0,n1,n2;
    typename LB::Traits::RangeFieldType c0,c1,c2;
  };
}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomas0cube2d.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS0_CUBE2D_LOCALFINITEELEMENT_HH
#define DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS0_CUBE2D_LOCALFINITEELEMENT_HH

#include <dune/geometry/type.hh>

#include <dune/localfunctions/common/localfiniteelementtraits.hh>
#include "raviartthomas0cube2d/raviartthomas0cube2dall.hh"

namespace Dune
{
  template<class D, class R>
  class RT0Cube2DLocalFiniteElement
  {
  public:
    typedef LocalFiniteElementTraits<
        RT0Cube2DLocalBasis<D,R>,
        RT0Cube2DLocalCoefficients,
        RT0Cube2DLocalInterpolation<RT0Cube2DLocalBasis<D,R> > > Traits;

    RT0Cube2DLocalFiniteElement ()
    {
      gt.makeQuadrilateral();
    }

    RT0Cube2DLocalFiniteElement (int s) : basis(s), interpolation(s)
    {
      gt.makeQuadrilateral();
    }

    const typename Traits::LocalBasisType& localBasis () const
    {
      return basis;
    }

    const typename Traits::LocalCoefficientsType& localCoefficients () const
    {
      return coefficients;
    }

    const typename Traits::LocalInterpolationType& localInterpolation () const
    {
      return interpolation;
    }

    /** \brief Number of shape functions in this finite element */
    unsigned int size () const
    {
      return basis.size();
    }

    GeometryType type () const
    {
      return gt;
    }

  private:
    RT0Cube2DLocalBasis<D,R> basis;
    RT0Cube2DLocalCoefficients coefficients;
    RT0Cube2DLocalInterpolation<RT0Cube2DLocalBasis<D,R> > interpolation;
    GeometryType gt;
  };
}
#endif // DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS0_CUBE2D_LOCALFINITEELEMENT_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomas0cube2d/CMakeLists.txt <==
install(FILES
  raviartthomas0cube2dall.hh
  DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/raviartthomas/raviartthomas0cube2d)


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomas0cube2d/Makefile.am <==
raviartthomas0cube2ddir = $(includedir)/dune/localfunctions/raviartthomas/raviartthomas0cube2d

raviartthomas0cube2d_HEADERS = raviartthomas0cube2dall.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomas0cube2d/raviartthomas0cube2dall.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS0_CUBE2D_ALL_HH
#define DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS0_CUBE2D_ALL_HH

#include <cstddef>
#include <vector>

#include <dune/common/fmatrix.hh>

#include <dune/localfunctions/common/localbasis.hh>
#include <dune/localfunctions/common/localkey.hh>

namespace Dune
{
  /**@ingroup LocalBasisImplementation
         \brief Lowest order Raviart-Thomas shape functions on the reference quadrilateral.

         \tparam D Type to represent the field in the domain.
         \tparam R Type to represent the field in the range.

         \nosubgrouping
   */
  template<class D, class R>
  class RT0Cube2DLocalBasis
  {
  public:
    typedef LocalBasisTraits<D,2,Dune::FieldVector<D,2>,R,2,Dune::FieldVector<R,2>,
        Dune::FieldMatrix<R,2,2> > Traits;

    //! \brief Standard constructor
    RT0Cube2DLocalBasis ()
    {
      sign0 = sign1 = sign2 = sign3 = 1.0;
    }

    //! \brief Make set numer s, where 0<=s<16
    RT0Cube2DLocalBasis (unsigned int s)
    {
      sign0 = sign1 = sign2 = sign3 = 1.0;
      if (s&1) sign0 = -1.0;
      if (s&2) sign1 = -1.0;
      if (s&4) sign2 = -1.0;
      if (s&8) sign3 = -1.0;
    }

    //! \brief number of shape functions
    unsigned int size () const
    {
      return 4;
    }

    //! \brief Evaluate all shape functions
    inline void evaluateFunction (const typename Traits::DomainType& in,
                                  std::vector<typename Traits::RangeType>& out) const
    {
      out.resize(4);
      out[0][0] = sign0*(in[0]-1.0); out[0][1]=0.0;
      out[1][0] = sign1*(in[0]);     out[1][1]=0.0;
      out[2][0] = 0.0;               out[2][1]=sign2*(in[1]-1.0);
      out[3][0] = 0.0;               out[3][1]=sign3*(in[1]);
    }

    //! \brief Evaluate Jacobian of all shape functions
    inline void
    evaluateJacobian (const typename Traits::DomainType& in,             // position
                      std::vector<typename Traits::JacobianType>& out) const                          // return value
    {
      out.resize(4);
      out[0][0][0] = sign0;       out[0][0][1] = 0;
      out[0][1][0] = 0;           out[0][1][1] = 0;

      out[1][0][0] = sign1;       out[1][0][1] = 0;
      out[1][1][0] = 0;           out[1][1][1] = 0;

      out[2][0][0] = 0;           out[2][0][1] = 0;
      out[2][1][0] = 0;           out[2][1][1] = sign2;

      out[3][0][0] = 0;           out[3][0][1] = 0;
      out[3][1][0] = 0;           out[3][1][1] = sign3;
    }

    //! \brief Polynomial order of the shape functions
    unsigned int order () const
    {
      return 1;
    }

  private:
    R sign0, sign1, sign2, sign3;
  };


  /**@ingroup LocalInterpolationImplementation
         \brief Lowest order Raviart-Thomas shape functions on the reference quadrilateral.

         \tparam LB corresponding LocalBasis giving traits

         \nosubgrouping
   */
  template<class LB>
  class RT0Cube2DLocalInterpolation
  {
  public:

    //! \brief Standard constructor
    RT0Cube2DLocalInterpolation ()
    {
      sign0 = sign1 = sign2 = sign3 = 1.0;
    }

    //! \brief Make set numer s, where 0<=s<8
    RT0Cube2DLocalInterpolation (unsigned int s)
    {
      sign0 = sign1 = sign2 = sign3 = 1.0;
      if (s&1) sign0 *= -1.0;
      if (s&2) sign1 *= -1.0;
      if (s&4) sign2 *= -1.0;
      if (s&8) sign3 *= -1.0;

      m0[0] = 0.0; m0[1] = 0.5;
      m1[0] = 1.0; m1[1] = 0.5;
      m2[0] = 0.5; m2[1] = 0.0;
      m3[0] = 0.5; m3[1] = 1.0;

      n0[0] = -1.0; n0[1] =  0.0;
      n1[0] =  1.0; n1[1] =  0.0;
      n2[0] =  0.0; n2[1] = -1.0;
      n3[0] =  0.0; n3[1] =  1.0;
    }

    template<typename F, typename C>
    void interpolate (const F& f, std::vector<C>& out) const
    {
      // f gives v*outer normal at a point on the edge!
      typename F::Traits::RangeType y;

      out.resize(4);

      f.evaluate(m0,y); out[0] = (y[0]*n0[0]+y[1]*n0[1])*sign0;
      f.evaluate(m1,y); out[1] = (y[0]*n1[0]+y[1]*n1[1])*sign1;
      f.evaluate(m2,y); out[2] = (y[0]*n2[0]+y[1]*n2[1])*sign2;
      f.evaluate(m3,y); out[3] = (y[0]*n3[0]+y[1]*n3[1])*sign3;
    }

  private:
    typename LB::Traits::RangeFieldType sign0,sign1,sign2,sign3;
    typename LB::Traits::DomainType m0,m1,m2,m3;
    typename LB::Traits::DomainType n0,n1,n2,n3;
  };

  /**@ingroup LocalLayoutImplementation
         \brief Layout map for RT0 elements on quadrilaterals

         \nosubgrouping
     \implements Dune::LocalCoefficientsVirtualImp
   */
  class RT0Cube2DLocalCoefficients
  {
  public:
    //! \brief Standard constructor
    RT0Cube2DLocalCoefficients () : li(4)
    {
      for (std::size_t i=0; i<4; i++)
        li[i] = LocalKey(i,1,0);
    }

    //! number of coefficients
    std::size_t size () const
    {
      return 4;
    }

    //! get i'th index
    const LocalKey& localKey (std::size_t i) const
    {
      return li[i];
    }

  private:
    std::vector<LocalKey> li;
  };

}
#endif // DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS0_CUBE2D_ALL_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomas0cube3d.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS0_CUBE3D_LOCALFINITEELEMENT_HH
#define DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS0_CUBE3D_LOCALFINITEELEMENT_HH

#include <dune/geometry/type.hh>

#include <dune/localfunctions/common/localfiniteelementtraits.hh>
#include "raviartthomas0cube3d/raviartthomas0cube3dall.hh"

namespace Dune
{
  template<class D, class R>
  class RT0Cube3DLocalFiniteElement
  {
  public:
    typedef LocalFiniteElementTraits<
        RT0Cube3DLocalBasis<D,R>,
        RT0Cube3DLocalCoefficients,
        RT0Cube3DLocalInterpolation<RT0Cube3DLocalBasis<D,R> > > Traits;

    RT0Cube3DLocalFiniteElement ()
    {
      gt.makeHexahedron();
    }

    RT0Cube3DLocalFiniteElement (int s) : basis(s), interpolation(s)
    {
      gt.makeHexahedron();
    }

    const typename Traits::LocalBasisType& localBasis () const
    {
      return basis;
    }

    const typename Traits::LocalCoefficientsType& localCoefficients () const
    {
      return coefficients;
    }

    const typename Traits::LocalInterpolationType& localInterpolation () const
    {
      return interpolation;
    }

    /** \brief Number of shape functions in this finite element */
    unsigned int size () const
    {
      return basis.size();
    }

    GeometryType type () const
    {
      return gt;
    }

  private:
    RT0Cube3DLocalBasis<D,R> basis;
    RT0Cube3DLocalCoefficients coefficients;
    RT0Cube3DLocalInterpolation<RT0Cube3DLocalBasis<D,R> > interpolation;
    GeometryType gt;
  };
}
#endif // DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS0_CUBE3D_LOCALFINITEELEMENT_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomas0cube3d/CMakeLists.txt <==
install(FILES
  raviartthomas0cube3dall.hh
  DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/raviartthomas/raviartthomas0cube3d)


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomas0cube3d/Makefile.am <==
raviartthomas0cube3ddir = $(includedir)/dune/localfunctions/raviartthomas/raviartthomas0cube3d

raviartthomas0cube3d_HEADERS = raviartthomas0cube3dall.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomas0cube3d/raviartthomas0cube3dall.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS0_CUBE3D_ALL_HH
#define DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS0_CUBE3D_ALL_HH

#include <cstddef>
#include <vector>

#include <dune/common/fmatrix.hh>

#include <dune/localfunctions/common/localbasis.hh>
#include <dune/localfunctions/common/localkey.hh>

namespace Dune
{
  /**@ingroup LocalBasisImplementation
         \brief Lowest order Raviart-Thomas shape functions on the reference hexahedron.

         \tparam D Type to represent the field in the domain.
         \tparam R Type to represent the field in the range.

         \nosubgrouping
   */
  template<class D, class R>
  class RT0Cube3DLocalBasis
  {
  public:
    typedef LocalBasisTraits<D,3,Dune::FieldVector<D,3>,R,3,Dune::FieldVector<R,3>,
        Dune::FieldMatrix<R,3,3> > Traits;

    //! \brief Standard constructor
    RT0Cube3DLocalBasis ()
    {
      sign0 = sign1 = sign2 = sign3 = sign4 = sign5 = 1.0;
    }

    //! \brief Make set numer s, where 0<=s<64
    RT0Cube3DLocalBasis (unsigned int s)
    {
      sign0 = sign1 = sign2 = sign3 = sign4 = sign5 = 1.0;
      if (s&1) sign0 = -1.0;
      if (s&2) sign1 = -1.0;
      if (s&4) sign2 = -1.0;
      if (s&8) sign3 = -1.0;
      if (s&16) sign4 = -1.0;
      if (s&32) sign5 = -1.0;
    }

    //! \brief number of shape functions
    unsigned int size () const
    {
      return 6;
    }

    //! \brief Evaluate all shape functions
    inline void evaluateFunction (const typename Traits::DomainType& in,
                                  std::vector<typename Traits::RangeType>& out) const
    {
      out.resize(6);
      out[0][0] = sign0*(in[0]-1.0); out[0][1]=0.0;               out[0][2]=0.0;
      out[1][0] = sign1*(in[0]);     out[1][1]=0.0;               out[1][2]=0.0;
      out[2][0] = 0.0;               out[2][1]=sign2*(in[1]-1.0); out[2][2]=0.0;
      out[3][0] = 0.0;               out[3][1]=sign3*(in[1]);     out[3][2]=0.0;
      out[4][0] = 0.0;               out[4][1]=0.0;               out[4][2]=sign4*(in[2]-1.0);
      out[5][0] = 0.0;               out[5][1]=0.0;               out[5][2]=sign5*(in[2]);
    }

    //! \brief Evaluate Jacobian of all shape functions
    inline void
    evaluateJacobian (const typename Traits::DomainType& in,             // position
                      std::vector<typename Traits::JacobianType>& out) const                          // return value
    {
      out.resize(6);
      out[0][0][0] = sign0;       out[0][0][1] = 0;      out[0][0][2] = 0;
      out[0][1][0] = 0;           out[0][1][1] = 0;      out[0][1][2] = 0;
      out[0][2][0] = 0;           out[0][2][1] = 0;      out[0][2][2] = 0;

      out[1][0][0] = sign1;       out[1][0][1] = 0;      out[1][0][2] = 0;
      out[1][1][0] = 0;           out[1][1][1] = 0;      out[1][1][2] = 0;
      out[1][2][0] = 0;           out[1][2][1] = 0;      out[1][2][2] = 0;

      out[2][0][0] = 0;           out[2][0][1] = 0;      out[2][0][2] = 0;
      out[2][1][0] = 0;           out[2][1][1] = sign2;  out[2][1][2] = 0;
      out[2][2][0] = 0;           out[2][2][1] = 0;      out[2][2][2] = 0;

      out[3][0][0] = 0;           out[3][0][1] = 0;      out[3][0][2] = 0;
      out[3][1][0] = 0;           out[3][1][1] = sign3;  out[3][1][2] = 0;
      out[3][2][0] = 0;           out[3][2][1] = 0;      out[3][2][2] = 0;

      out[4][0][0] = 0;           out[4][0][1] = 0;      out[4][0][2] = 0;
      out[4][1][0] = 0;           out[4][1][1] = 0;      out[4][1][2] = 0;
      out[4][2][0] = 0;           out[4][2][1] = 0;      out[4][2][2] = sign4;

      out[5][0][0] = 0;           out[5][0][1] = 0;      out[5][0][2] = 0;
      out[5][1][0] = 0;           out[5][1][1] = 0;      out[5][1][2] = 0;
      out[5][2][0] = 0;           out[5][2][1] = 0;      out[5][2][2] = sign5;
    }

    //! \brief Polynomial order of the shape functions
    unsigned int order () const
    {
      return 1;
    }

  private:
    R sign0, sign1, sign2, sign3, sign4, sign5;
  };


  /**@ingroup LocalInterpolationImplementation
         \brief Lowest order Raviart-Thomas shape functions on the reference hexahedron.

         \tparam LB corresponding LocalBasis giving traits

         \nosubgrouping
   */
  template<class LB>
  class RT0Cube3DLocalInterpolation
  {
  public:

    //! \brief Standard constructor
    RT0Cube3DLocalInterpolation ()
    {
      sign0 = sign1 = sign2 = sign3 = sign4 = sign5 = 1.0;
    }

    //! \brief Make set numer s, where 0<=s<64
    RT0Cube3DLocalInterpolation (unsigned int s)
    {
      sign0 = sign1 = sign2 = sign3 = sign4 = sign5 = 1.0;
      if (s&1) sign0 *= -1.0;
      if (s&2) sign1 *= -1.0;
      if (s&4) sign2 *= -1.0;
      if (s&8) sign3 *= -1.0;
      if (s&16) sign4 *= -1.0;
      if (s&32) sign5 *= -1.0;

      m0[0] = 0.0; m0[1] = 0.5; m0[2] = 0.5;
      m1[0] = 1.0; m1[1] = 0.5; m1[2] = 0.5;
      m2[0] = 0.5; m2[1] = 0.0; m2[2] = 0.5;
      m3[0] = 0.5; m3[1] = 1.0; m3[2] = 0.5;
      m4[0] = 0.5; m4[1] = 0.5; m4[2] = 0.0;
      m5[0] = 0.5; m5[1] = 0.5; m5[2] = 1.0;

      n0[0] = -1.0; n0[1] =  0.0; n0[2] = 0.0;
      n1[0] =  1.0; n1[1] =  0.0; n1[2] = 0.0;
      n2[0] =  0.0; n2[1] = -1.0; n2[2] = 0.0;
      n3[0] =  0.0; n3[1] =  1.0; n3[2] = 0.0;
      n4[0] =  0.0; n4[1] =  0.0; n4[2] =-1.0;
      n5[0] =  0.0; n5[1] =  0.0; n5[2] = 1.0;
    }

    template<typename F, typename C>
    void interpolate (const F& f, std::vector<C>& out) const
    {
      // f gives v*outer normal at a point on the edge!
      typename F::Traits::RangeType y;

      out.resize(6);

      f.evaluate(m0,y); out[0] = (y[0]*n0[0]+y[1]*n0[1]+y[2]*n0[2])*sign0;
      f.evaluate(m1,y); out[1] = (y[0]*n1[0]+y[1]*n1[1]+y[2]*n1[2])*sign1;
      f.evaluate(m2,y); out[2] = (y[0]*n2[0]+y[1]*n2[1]+y[2]*n2[2])*sign2;
      f.evaluate(m3,y); out[3] = (y[0]*n3[0]+y[1]*n3[1]+y[2]*n3[2])*sign3;
      f.evaluate(m4,y); out[4] = (y[0]*n4[0]+y[1]*n4[1]+y[2]*n4[2])*sign4;
      f.evaluate(m5,y); out[5] = (y[0]*n5[0]+y[1]*n5[1]+y[2]*n5[2])*sign5;
    }

  private:
    typename LB::Traits::RangeFieldType sign0,sign1,sign2,sign3,sign4,sign5;
    typename LB::Traits::DomainType m0,m1,m2,m3,m4,m5;
    typename LB::Traits::DomainType n0,n1,n2,n3,n4,n5;
  };

  /**@ingroup LocalLayoutImplementation
         \brief Layout map for RT0 elements on quadrilaterals

         \nosubgrouping
     \implements Dune::LocalCoefficientsVirtualImp
   */
  class RT0Cube3DLocalCoefficients
  {
  public:
    //! \brief Standard constructor
    RT0Cube3DLocalCoefficients () : li(6)
    {
      for (std::size_t i=0; i<6; i++)
        li[i] = LocalKey(i,1,0);
    }

    //! number of coefficients
    std::size_t size () const
    {
      return 6;
    }

    //! get i'th index
    const LocalKey& localKey (std::size_t i) const
    {
      return li[i];
    }

  private:
    std::vector<LocalKey> li;
  };

}
#endif // DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS0_CUBE3D_ALL_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomas12d.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS12DLOCALFINITEELEMENT_HH
#define DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS12DLOCALFINITEELEMENT_HH

#include <dune/geometry/type.hh>

#include "../common/localfiniteelementtraits.hh"
#include "raviartthomas12d/raviartthomas12dlocalbasis.hh"
#include "raviartthomas12d/raviartthomas12dlocalcoefficients.hh"
#include "raviartthomas12d/raviartthomas12dlocalinterpolation.hh"

namespace Dune
{

  /**
   * \brief First order Raviart-Thomas shape functions on triangles.
   *
   * \tparam D Type to represent the field in the domain.
   * \tparam R Type to represent the field in the range.
   */
  template<class D, class R>
  class
  RT12DLocalFiniteElement
  {

  public:
    typedef LocalFiniteElementTraits<RT12DLocalBasis<D,R>,RT12DLocalCoefficients,
        RT12DLocalInterpolation<RT12DLocalBasis<D,R> > > Traits;

    //! \brief Standard constructor
    RT12DLocalFiniteElement ()
    {
      gt.makeTriangle();
    }

    /**
     * \brief Make set number s, where 0 <= s < 8
     *
     * \param s Edge orientation indicator
     */
    RT12DLocalFiniteElement (int s) : basis(s), interpolation(s)
    {
      gt.makeTriangle();
    }

    const typename Traits::LocalBasisType& localBasis () const
    {
      return basis;
    }

    const typename Traits::LocalCoefficientsType& localCoefficients () const
    {
      return coefficients;
    }

    const typename Traits::LocalInterpolationType& localInterpolation () const
    {
      return interpolation;
    }

    /** \brief Number of shape functions in this finite element */
    unsigned int size () const
    {
      return basis.size();
    }

    GeometryType type () const
    {
      return gt;
    }

  private:
    RT12DLocalBasis<D,R> basis;
    RT12DLocalCoefficients coefficients;
    RT12DLocalInterpolation<RT12DLocalBasis<D,R> > interpolation;
    GeometryType gt;
  };
}

#endif // DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS12DLOCALFINITEELEMENT_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomas12d/CMakeLists.txt <==
set(raviartthomas12ddir  ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/raviartthomas/raviartthomas12d)

set(raviartthomas12d_HEADERS       raviartthomas12dlocalbasis.hh
                                raviartthomas12dlocalcoefficients.hh
                                raviartthomas12dlocalinterpolation.hh)

# include not needed for CMake
# include $(top_srcdir)/am/global-rules

install(FILES ${raviartthomas12d_HEADERS} DESTINATION ${raviartthomas12ddir})


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomas12d/Makefile.am <==
raviartthomas12ddir = $(includedir)/dune/localfunctions/raviartthomas/raviartthomas12d

raviartthomas12d_HEADERS =	raviartthomas12dlocalbasis.hh \
				raviartthomas12dlocalcoefficients.hh \
				raviartthomas12dlocalinterpolation.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomas12d/raviartthomas12dlocalbasis.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS12DLOCALBASIS_HH
#define DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS12DLOCALBASIS_HH

#include <vector>

#include <dune/common/fmatrix.hh>

#include "../../common/localbasis.hh"

namespace Dune
{
  /**
   * @ingroup LocalBasisImplementation
   * \brief First order Raviart-Thomas shape functions on the reference triangle.
   *
   * \tparam D Type to represent the field in the domain.
   * \tparam R Type to represent the field in the range.
   *
   * \nosubgrouping
   */
  template<class D, class R>
  class RT12DLocalBasis
  {

  public:
    typedef LocalBasisTraits<D,2,Dune::FieldVector<D,2>,R,2,Dune::FieldVector<R,2>,
        Dune::FieldMatrix<R,2,2> > Traits;
    //! \brief Standard constructor
    RT12DLocalBasis ()
    {
      sign0 = sign1 = sign2 = 1.0;
    }

    /**
     * \brief Make set number s, where 0 <= s < 8
     *
     * \param s Edge orientation indicator
     */
    RT12DLocalBasis (unsigned int s)
    {
      sign0 = sign1 = sign2 = 1.0;
      if (s & 1)
      {
        sign0 = -1.0;
      }
      if (s & 2)
      {
        sign1 = -1.0;
      }
      if (s & 4)
      {
        sign2 = -1.0;
      }
    }

    //! \brief number of shape functions
    unsigned int size () const
    {
      return 8;
    }

    /**
     * \brief Evaluate all shape functions
     *
     * \param in Position
     * \param out return value
     */
    inline void evaluateFunction (const typename Traits::DomainType& in,
                                  std::vector<typename Traits::RangeType>& out) const
    {
      out.resize(8);
      out[0][0] = sign0*(in[0] - 4.0*in[0]*in[1]);
      out[0][1] = sign0*(-1.0 + 5.0*in[1] - 4.0*in[1]*in[1]);
      out[1][0] = sign1*(-1.0 + 5.0*in[0] - 4.0*in[0]*in[0]);
      out[1][1] = sign1*(in[1] - 4.0*in[0]*in[1]);
      out[2][0] = sign2*(-3.0*in[0] + 4.0*in[0]*in[0] + 4.0*in[1]*in[0]);
      out[2][1] = sign2*(-3.0*in[1] + 4.0*in[0]*in[1] + 4.0*in[1]*in[1]);
      out[3][0] = -5.0*in[0] + 8.0*in[0]*in[0] + 4.0*in[1]*in[0];
      out[3][1] = 3.0 - 6.0*in[0] - 7.0*in[1] + 8.0*in[0]*in[1] + 4.0*in[1]*in[1];
      out[4][0] = -3.0 + 7.0*in[0] + 6.0*in[1] - 4.0*in[0]*in[0] - 8.0*in[1]*in[0];
      out[4][1] = 5.0*in[1] - 4.0*in[0]*in[1] - 8.0*in[1]*in[1];
      out[5][0] = in[0] - 4.0*in[0]*in[0] + 4.0*in[1]*in[0];
      out[5][1] = -1.0*in[1] - 4.0*in[0]*in[1] + 4.0*in[1]*in[1];
      out[6][0] = 16.0*in[0] - 16.0*in[0]*in[0] - 8.0*in[1]*in[0];
      out[6][1] = 8.0*in[1] - 16.0*in[0]*in[1] - 8.0*in[1]*in[1];
      out[7][0] = 8.0*in[0] - 8.0*in[0]*in[0] - 16.0*in[1]*in[0];
      out[7][1] = 16.0*in[1] - 8.0*in[0]*in[1] - 16.0*in[1]*in[1];
    }

    /**
     * \brief Evaluate Jacobian of all shape functions
     *
     * \param in Position
     * \param out return value
     */
    inline void evaluateJacobian (const typename Traits::DomainType& in,
                                  std::vector<typename Traits::JacobianType>& out) const
    {
      out.resize(8);

      out[0][0][0] = sign0*(1.0 - 4.0*in[1]);
      out[0][0][1] = sign0*(-4.0*in[0]);
      out[0][1][0] = 0.0;
      out[0][1][1] = sign0*(5.0 - 8.0*in[1]);

      out[1][0][0] = sign1*(5.0 - 8.0*in[0]);
      out[1][0][1] = 0.0;
      out[1][1][0] = sign1*(-4.0*in[1]);
      out[1][1][1] = sign1*(1.0 - 4.0*in[0]);

      out[2][0][0] = sign2*(-3.0 + 8.0*in[0] + 4.0*in[1]);
      out[2][0][1] = sign2*(4.0*in[0]);
      out[2][1][0] = sign2*(4.0*in[1]);
      out[2][1][1] = sign2*(-3.0 + 4.0*in[0] + 8.0*in[1]);

      out[3][0][0] = -5.0 + 16.0*in[0] + 4.0*in[1];
      out[3][0][1] = 4.0*in[0];
      out[3][1][0] = -6.0 + 8.0*in[1];
      out[3][1][1] = -7.0 + 8.0*in[0] + 8.0*in[1];

      out[4][0][0] = 7.0 - 8.0*in[0] - 8.0*in[1];
      out[4][0][1] = 6.0 - 8.0*in[0];
      out[4][1][0] = -4.0*in[1];
      out[4][1][1] = 5.0 - 4.0*in[0] - 16.0*in[1];

      out[5][0][0] = 1.0 - 8.0*in[0] + 4*in[1];
      out[5][0][1] = 4.0*in[0];
      out[5][1][0] = -4.0*in[1];
      out[5][1][1] = -1.0 - 4.0*in[0] + 8.0*in[1];

      out[6][0][0] = 16.0 - 32.0*in[0] - 8.0*in[1];
      out[6][0][1] = -8.0*in[0];
      out[6][1][0] = -16.0*in[1];
      out[6][1][1] = 8.0 - 16.0*in[0] - 16.0*in[1];

      out[7][0][0] = 8.0 - 16.0*in[0] - 16.0*in[1];
      out[7][0][1] = -16.0*in[0];
      out[7][1][0] = -8.0*in[1];
      out[7][1][1] = 16.0 - 8.0*in[0] - 32.0*in[1];
    }

    //! \brief Polynomial order of the shape functions
    unsigned int order () const
    {
      return 2;
    }

  private:
    R sign0, sign1, sign2;
  };
}
#endif // DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS12DLOCALBASIS_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomas12d/raviartthomas12dlocalcoefficients.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS12DLOCALCOEFFICIENTS_HH
#define DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS12DLOCALCOEFFICIENTS_HH

#include <cstddef>
#include <vector>

#include "../../common/localkey.hh"

namespace Dune
{

  /**
   * @ingroup LocalLayoutImplementation
   * \brief Layout map for Raviart-Thomas-1 elements on the reference triangle.
   *
   * \nosubgrouping
   */
  class RT12DLocalCoefficients
  {

  public:
    //! \brief Standard constructor
    RT12DLocalCoefficients () : li(8)
    {
      for (std::size_t i = 0; i < 3; i++)
      {
        li[i] = LocalKey(i,1,0);
        li[3 + i] = LocalKey(i,1,1);
      }

      // last two DOF are associated with the cell (codim = 0)
      li[6] = LocalKey(0,0,0);
      li[7] = LocalKey(0,0,1);
    }

    //! \brief number of coefficients
    std::size_t size () const
    {
      return 8;
    }

    //! \brief get i'th index
    const LocalKey& localKey (std::size_t i) const
    {
      return li[i];
    }

  private:
    std::vector<LocalKey> li;
  };
}
#endif // DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS12DLOCALCOEFFICIENTS_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomas12d/raviartthomas12dlocalinterpolation.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS12DLOCALINTERPOLATION_HH
#define DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS12DLOCALINTERPOLATION_HH

#include <vector>

#include <dune/geometry/quadraturerules.hh>

namespace Dune
{

  /**
   * @ingroup LocalInterpolationImplementation
   * \brief First order Raviart-Thomas shape functions on the reference quadrilateral.
   *
   * \tparam LB corresponding LocalBasis giving traits
   *
   * \nosubgrouping
   */
  template<class LB>
  class RT12DLocalInterpolation
  {

  public:
    //! \brief Standard constructor
    RT12DLocalInterpolation ()
    {
      sign0 = sign1 = sign2 = 1.0;
    }

    /**
     * \brief Make set number s, where 0 <= s < 8
     *
     * \param s Edge orientation indicator
     */
    RT12DLocalInterpolation (unsigned int s)
    {
      sign0 = sign1 = sign2 = 1.0;
      if (s & 1)
      {
        sign0 = -1.0;
      }
      if (s & 2)
      {
        sign1 = -1.0;
      }
      if (s & 4)
      {
        sign2 = -1.0;
      }
      n0[0] =  0.0;
      n0[1] = -1.0;
      n1[0] = -1.0;
      n1[1] =  0.0;
      n2[0] =  1.0/sqrt(2.0);
      n2[1] =  1.0/sqrt(2.0);
      c0 =  0.5*n0[0] - 1.0*n0[1];
      c1 = -1.0*n1[0] + 0.5*n1[1];
      c2 =  0.5*n2[0] + 0.5*n2[1];
    }

    /**
     * \brief Interpolate a given function with shape functions
     *
     * \tparam F Function type for function which should be interpolated
     * \tparam C Coefficient type
     * \param f function which should be interpolated
     * \param out return value, vector of coefficients
     */
    template<typename F, typename C>
    void interpolate (const F& f, std::vector<C>& out) const
    {
      // f gives v*outer normal at a point on the edge!
      typedef typename LB::Traits::RangeFieldType Scalar;
      typedef typename LB::Traits::DomainFieldType Vector;
      typename F::Traits::RangeType y;

      out.resize(8);
      fill(out.begin(), out.end(), 0.0);

      const int qOrder1 = 4;
      const Dune::QuadratureRule<Scalar,1>& rule1 = Dune::QuadratureRules<Scalar,1>::rule(Dune::GeometryType(Dune::GeometryType::simplex,1), qOrder1);

      for (typename Dune::QuadratureRule<Scalar,1>::const_iterator it = rule1.begin();
           it != rule1.end(); ++it)
      {
        Scalar qPos = it->position();
        typename LB::Traits::DomainType localPos;

        localPos[0] = qPos;
        localPos[1] = 0.0;
        f.evaluate(localPos, y);
        out[0] += (y[0]*n0[0] + y[1]*n0[1])*it->weight()*sign0/c0;
        out[3] += (y[0]*n0[0] + y[1]*n0[1])*(2.0*qPos - 1.0)*it->weight()/c0;

        localPos[0] = 0.0;
        localPos[1] = qPos;
        f.evaluate(localPos, y);
        out[1] += (y[0]*n1[0] + y[1]*n1[1])*it->weight()*sign1/c1;
        out[4] += (y[0]*n1[0] + y[1]*n1[1])*(1.0 - 2.0*qPos)*it->weight()/c1;

        localPos[0] = 1.0 - qPos;
        localPos[1] = qPos;
        f.evaluate(localPos, y);
        out[2] += (y[0]*n2[0] + y[1]*n2[1])*it->weight()*sign2/c2;
        out[5] += (y[0]*n2[0] + y[1]*n2[1])*(2.0*qPos - 1.0)*it->weight()/c2;
      }

      const int qOrder2 = 8;
      const Dune::QuadratureRule<Vector,2>& rule2 = Dune::QuadratureRules<Vector,2>::rule(Dune::GeometryType(Dune::GeometryType::simplex,2), qOrder2);

      for (typename Dune::QuadratureRule<Vector,2>::const_iterator it = rule2.begin();
           it != rule2.end(); ++it)
      {
        Dune::FieldVector<double,2> qPos = it->position();

        f.evaluate(qPos, y);
        out[6] += y[0]*it->weight();
        out[7] += y[1]*it->weight();
      }
    }

  private:
    typename LB::Traits::RangeFieldType sign0,sign1,sign2;
    typename LB::Traits::DomainType n0,n1,n2;
    typename LB::Traits::RangeFieldType c0,c1,c2;
  };
}
#endif // DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS12DLOCALINTERPOLATION_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomas1cube2d.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS1_CUBE2D_LOCALFINITEELEMENT_HH
#define DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS1_CUBE2D_LOCALFINITEELEMENT_HH

#include <dune/geometry/type.hh>

#include "../common/localfiniteelementtraits.hh"
#include "raviartthomas1cube2d/raviartthomas1cube2dlocalbasis.hh"
#include "raviartthomas1cube2d/raviartthomas1cube2dlocalinterpolation.hh"
#include "raviartthomas1cube2d/raviartthomas1cube2dlocalcoefficients.hh"

namespace Dune
{

  /**
   * \brief First order Raviart-Thomas shape functions on quadrilaterals.
   *
   * \tparam D Type to represent the field in the domain.
   * \tparam R Type to represent the field in the range.
   */
  template<class D, class R>
  class RT1Cube2DLocalFiniteElement
  {

  public:
    typedef LocalFiniteElementTraits<
        RT1Cube2DLocalBasis<D,R>,
        RT1Cube2DLocalCoefficients,
        RT1Cube2DLocalInterpolation<RT1Cube2DLocalBasis<D,R> > > Traits;

    //! \brief Standard constructor
    RT1Cube2DLocalFiniteElement ()
    {
      gt.makeQuadrilateral();
    }

    /**
     * \brief Make set number s, where 0 <= s < 16
     *
     * \param s Edge orientation indicator
     */
    RT1Cube2DLocalFiniteElement (int s) : basis(s), interpolation(s)
    {
      gt.makeQuadrilateral();
    }

    const typename Traits::LocalBasisType& localBasis () const
    {
      return basis;
    }

    const typename Traits::LocalCoefficientsType& localCoefficients () const
    {
      return coefficients;
    }

    const typename Traits::LocalInterpolationType& localInterpolation () const
    {
      return interpolation;
    }

    /** \brief Number of shape functions in this finite element */
    unsigned int size () const
    {
      return basis.size();
    }

    GeometryType type () const
    {
      return gt;
    }

  private:
    RT1Cube2DLocalBasis<D,R> basis;
    RT1Cube2DLocalCoefficients coefficients;
    RT1Cube2DLocalInterpolation<RT1Cube2DLocalBasis<D,R> > interpolation;
    GeometryType gt;
  };
}
#endif // DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS1_CUBE2D_LOCALFINITEELEMENT_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomas1cube2d/CMakeLists.txt <==
install(FILES
  raviartthomas1cube2dlocalbasis.hh raviartthomas1cube2dlocalcoefficients.hh raviartthomas1cube2dlocalinterpolation.hh
  DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/raviartthomas/raviartthomas1cube2d)


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomas1cube2d/Makefile.am <==
raviartthomas1cube2ddir = $(includedir)/dune/localfunctions/raviartthomas/raviartthomas1cube2d

raviartthomas1cube2d_HEADERS = \
	raviartthomas1cube2dlocalbasis.hh \
	raviartthomas1cube2dlocalinterpolation.hh \
	raviartthomas1cube2dlocalcoefficients.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomas1cube2d/raviartthomas1cube2dlocalbasis.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS1_CUBE2D_LOCALBASIS_HH
#define DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS1_CUBE2D_LOCALBASIS_HH

#include <vector>

#include <dune/common/fmatrix.hh>

#include "../../common/localbasis.hh"

namespace Dune
{
  /**
   * \ingroup LocalBasisImplementation
   * \brief First order Raviart-Thomas shape functions on the reference quadrilateral.
   *
   * \tparam D Type to represent the field in the domain.
   * \tparam R Type to represent the field in the range.
   *
   * \nosubgrouping
   */
  template<class D, class R>
  class RT1Cube2DLocalBasis
  {

  public:
    typedef LocalBasisTraits<D,2,Dune::FieldVector<D,2>,R,2,Dune::FieldVector<R,2>,
        Dune::FieldMatrix<R,2,2> > Traits;

    //! \brief Standard constructor
    RT1Cube2DLocalBasis ()
    {
      sign0 = sign1 = sign2 = sign3 = 1.0;
    }

    /**
     * \brief Make set number s, where 0 <= s < 16
     *
     * \param s Edge orientation indicator
     */
    RT1Cube2DLocalBasis (unsigned int s)
    {
      sign0 = sign1 = sign2 = sign3 = 1.0;
      if (s & 1)
      {
        sign0 = -1.0;
      }
      if (s & 2)
      {
        sign1 = -1.0;
      }
      if (s & 4)
      {
        sign2 = -1.0;
      }
      if (s & 8)
      {
        sign3 = -1.0;
      }
    }

    //! \brief number of shape functions
    unsigned int size () const
    {
      return 12;
    }

    /**
     * \brief Evaluate all shape functions
     *
     * \param in Position
     * \param out return value
     */
    inline void evaluateFunction (const typename Traits::DomainType& in,
                                  std::vector<typename Traits::RangeType>& out) const
    {
      out.resize(12);

      out[0][0] = sign0*(-1.0 + 4.0*in[0]-3*in[0]*in[0]);
      out[0][1] = 0.0;
      out[1][0] = 3.0 - 12.0*in[0] - 6.0*in[1] + 24.0*in[0]*in[1]+9*in[0]*in[0] - 18.0*in[0]*in[0]*in[1];
      out[1][1] = 0.0;
      out[2][0] = sign1*(-2.0*in[0] + 3.0*in[0]*in[0]);
      out[2][1] = 0.0;
      out[3][0] = -6.0*in[0] + 12.0*in[0]*in[1] + 9.0*in[0]*in[0] - 18.0*in[0]*in[0]*in[1];
      out[3][1] = 0.0;
      out[4][0] = 0.0;
      out[4][1] = sign2*(-1.0 + 4.0*in[1] - 3.0*in[1]*in[1]);
      out[5][0] = 0.0;
      out[5][1] = -3.0 + 6.0*in[0] + 12.0*in[1] - 24.0*in[0]*in[1] - 9.0*in[1]*in[1] + 18.0*in[0]*in[1]*in[1];
      out[6][0] = 0.0;
      out[6][1] = sign3*(-2.0*in[1] + 3.0*in[1]*in[1]);
      out[7][0] = 0.0;
      out[7][1] = 6.0*in[1] - 12.0*in[0]*in[1] - 9.0*in[1]*in[1] + 18.0*in[0]*in[1]*in[1];
      out[8][0] = 24.0*in[0] - 36.0*in[0]*in[1] - 24.0*in[0]*in[0] + 36.0*in[0]*in[0]*in[1];
      out[8][1] = 0.0;
      out[9][0] = 0.0;
      out[9][1] = 24.0*in[1] - 36.0*in[0]*in[1] - 24.0*in[1]*in[1] + 36.0*in[0]*in[1]*in[1];
      out[10][0] = -36.0*in[0] + 72.0*in[0]*in[1] + 36.0*in[0]*in[0] - 72.0*in[0]*in[0]*in[1];
      out[10][1] = 0.0;
      out[11][0] = 0.0;
      out[11][1] = -36.0*in[1] + 72.0*in[0]*in[1] + 36*in[1]*in[1] - 72.0*in[0]*in[1]*in[1];
    }

    /**
     * \brief Evaluate Jacobian of all shape functions
     *
     * \param in Position
     * \param out return value
     */
    inline void evaluateJacobian (const typename Traits::DomainType& in,
                                  std::vector<typename Traits::JacobianType>& out) const
    {
      out.resize(12);

      out[0][0][0] = sign0*(4.0 - 6.0*in[0]);
      out[0][0][1] = 0.0;
      out[0][1][0] = 0.0;
      out[0][1][1] = 0.0;

      out[1][0][0] = -12.0 + 24.0*in[1] + 18.0*in[0] - 36.0*in[0]*in[1];
      out[1][0][1] = -6 + 24.0*in[0] - 18.0*in[0]*in[0];
      out[1][1][0] = 0.0;
      out[1][1][1] = 0.0;

      out[2][0][0] = sign1*(-2.0 + 6.0*in[0]);
      out[2][0][1] = 0.0;
      out[2][1][0] = 0.0;
      out[2][1][1] = 0.0;

      out[3][0][0] = -6.0 + 12.0*in[1] + 18.0*in[0] - 36.0*in[0]*in[1];
      out[3][0][1] = 12.0*in[0] - 18.0*in[0]*in[0];
      out[3][1][0] = 0.0;
      out[3][1][1] = 0.0;

      out[4][0][0] = 0.0;
      out[4][0][1] = 0.0;
      out[4][1][0] = 0.0;
      out[4][1][1] = sign2*(4.0 - 6.0*in[1]);

      out[5][0][0] = 0.0;
      out[5][0][1] = 0.0;
      out[5][1][0] = 6.0 - 24.0*in[1] + 18.0*in[1]*in[1];
      out[5][1][1] = 12.0 - 24.0*in[0] - 18.0*in[1] + 36.0*in[0]*in[1];

      out[6][0][0] = 0.0;
      out[6][0][1] = 0.0;
      out[6][1][0] = 0.0;
      out[6][1][1] = sign3*(-2.0 + 6.0*in[1]);

      out[7][0][0] = 0.0;
      out[7][0][1] = 0.0;
      out[7][1][0] = -12.0*in[1] + 18.0*in[1]*in[1];
      out[7][1][1] = 6.0 - 12.0*in[0] - 18.0*in[1] + 36.0*in[1]*in[0];

      out[8][0][0] = 24.0 - 36.0*in[1] - 48.0*in[0] + 72.0*in[0]*in[1];
      out[8][0][1] = -36.0*in[0] + 36.0*in[0]*in[0];
      out[8][1][0] = 0.0;
      out[8][1][1] = 0.0;

      out[9][0][0] = 0.0;
      out[9][0][1] = 0.0;
      out[9][1][0] = -36.0*in[1] + 36.0*in[1]*in[1];
      out[9][1][1] = 24.0 - 36.0*in[0] - 48.0*in[1] + 72.0*in[0]*in[1];

      out[10][0][0] = -36.0 + 72.0*in[1] + 72.0*in[0] - 144.0*in[0]*in[1];
      out[10][0][1] = 72.0*in[0] - 72.0*in[0]*in[0];
      out[10][1][0] = 0.0;
      out[10][1][1] = 0.0;

      out[11][0][0] = 0.0;
      out[11][0][1] = 0.0;
      out[11][1][0] = 72.0*in[1] - 72.0*in[1]*in[1];
      out[11][1][1] = -36.0 + 72.0*in[0] + 72.0*in[1] - 144.0*in[0]*in[1];
    }

    //! \brief Polynomial order of the shape functions
    unsigned int order () const
    {
      return 3;
    }

  private:
    R sign0, sign1, sign2, sign3;
  };
}
#endif // DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS1_CUBE2D_LOCALBASIS_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomas1cube2d/raviartthomas1cube2dlocalcoefficients.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS1_CUBE2D_LOCALCOEFFICIENTS_HH
#define DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS1_CUBE2D_LOCALCOEFFICIENTS_HH

#include <cstddef>
#include <vector>

#include "../../common/localkey.hh"

namespace Dune
{

  /**
   * \ingroup LocalLayoutImplementation
   * \brief Layout map for Raviart-Thomas-1 elements on quadrilaterals
   *
   * \nosubgrouping
   * \implements Dune::LocalCoefficientsVirtualImp
   */
  class RT1Cube2DLocalCoefficients
  {

  public:
    //! \brief Standard constructor
    RT1Cube2DLocalCoefficients () : li(12)
    {
      for (std::size_t i=0; i < 4; i++)
      {
        li[2*i] = LocalKey(i,1,0);
        li[2*i + 1] = LocalKey(i,1,1);
      }

      li[8]  = LocalKey(0,0,0);
      li[9]  = LocalKey(0,0,1);
      li[10] = LocalKey(0,0,2);
      li[11] = LocalKey(0,0,3);
    }

    //! number of coefficients
    std::size_t size () const
    {
      return 12;
    }

    //! get i'th index
    const LocalKey& localKey (std::size_t i) const
    {
      return li[i];
    }

  private:
    std::vector<LocalKey> li;
  };
}
#endif // DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS1_CUBE2D_LOCALCOEFFICIENTS_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomas1cube2d/raviartthomas1cube2dlocalinterpolation.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS1_CUBE2D_LOCALINTERPOLATION_HH
#define DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS1_CUBE2D_LOCALINTERPOLATION_HH

#include <vector>

#include <dune/geometry/quadraturerules.hh>


namespace Dune
{

  /**
   * \ingroup LocalInterpolationImplementation
   * \brief First order Raviart-Thomas shape functions on the reference quadrilateral.
   *
   * \tparam LB corresponding LocalBasis giving traits
   *
   * \nosubgrouping
   */
  template<class LB>
  class RT1Cube2DLocalInterpolation
  {

  public:
    //! \brief Standard constructor
    RT1Cube2DLocalInterpolation ()
    {
      sign0 = sign1 = sign2 = sign3 = 1.0;
    }

    /**
     * \brief Make set number s, where 0 <= s < 16
     *
     * \param s Edge orientation indicator
     */
    RT1Cube2DLocalInterpolation (unsigned int s)
    {
      sign0 = sign1 = sign2 = sign3 = 1.0;
      if (s & 1)
      {
        sign0 = -1.0;
      }
      if (s & 2)
      {
        sign1 = -1.0;
      }
      if (s & 4)
      {
        sign2 = -1.0;
      }
      if (s & 8)
      {
        sign3 = -1.0;
      }

      n0[0] = -1.0;
      n0[1] =  0.0;
      n1[0] =  1.0;
      n1[1] =  0.0;
      n2[0] =  0.0;
      n2[1] = -1.0;
      n3[0] =  0.0;
      n3[1] =  1.0;
    }

    /**
     * \brief Interpolate a given function with shape functions
     *
     * \tparam F Function type for function which should be interpolated
     * \tparam C Coefficient type
     * \param f function which should be interpolated
     * \param out return value, vector of coefficients
     */
    template<class F, class C>
    void interpolate (const F& f, std::vector<C>& out) const
    {
      // f gives v*outer normal at a point on the edge!
      typedef typename LB::Traits::RangeFieldType Scalar;
      typedef typename LB::Traits::DomainFieldType Vector;
      typename F::Traits::RangeType y;

      out.resize(12);
      fill(out.begin(), out.end(), 0.0);

      const int qOrder = 3;
      const QuadratureRule<Scalar,1>& rule1 = QuadratureRules<Scalar,1>::rule(GeometryType(GeometryType::cube,1), qOrder);

      for (typename QuadratureRule<Scalar,1>::const_iterator it = rule1.begin();
           it != rule1.end(); ++it)
      {
        Scalar qPos = it->position();
        typename LB::Traits::DomainType localPos;

        localPos[0] = 0.0;
        localPos[1] = qPos;
        f.evaluate(localPos, y);
        out[0] += (y[0]*n0[0] + y[1]*n0[1])*it->weight()*sign0;
        out[1] += (y[0]*n0[0] + y[1]*n0[1])*(2.0*qPos - 1.0)*it->weight();

        localPos[0] = 1.0;
        localPos[1] = qPos;
        f.evaluate(localPos, y);
        out[2] += (y[0]*n1[0] + y[1]*n1[1])*it->weight()*sign1;
        out[3] += (y[0]*n1[0] + y[1]*n1[1])*(1.0 - 2.0*qPos)*it->weight();

        localPos[0] = qPos;
        localPos[1] = 0.0;
        f.evaluate(localPos, y);
        out[4] += (y[0]*n2[0] + y[1]*n2[1])*it->weight()*sign2;
        out[5] += (y[0]*n2[0] + y[1]*n2[1])*(1.0 - 2.0*qPos)*it->weight();

        localPos[0] = qPos;
        localPos[1] = 1.0;
        f.evaluate(localPos, y);
        out[6] += (y[0]*n3[0] + y[1]*n3[1])*it->weight()*sign3;
        out[7] += (y[0]*n3[0] + y[1]*n3[1])*(2.0*qPos - 1.0)*it->weight();
      }

      const QuadratureRule<Vector,2>& rule2 = QuadratureRules<Vector,2>::rule(GeometryType(GeometryType::cube,2), qOrder);

      for (typename QuadratureRule<Vector,2>::const_iterator it=rule2.begin(); it!=rule2.end(); ++it)
      {
        FieldVector<double,2> qPos = it->position();

        f.evaluate(qPos, y);
        out[8] += y[0]*it->weight();
        out[9] += y[1]*it->weight();
        out[10] += y[0]*qPos[1]*it->weight();
        out[11] += y[1]*qPos[0]*it->weight();
      }
    }

  private:
    typename LB::Traits::RangeFieldType sign0, sign1, sign2, sign3;
    typename LB::Traits::DomainType n0, n1, n2, n3;
  };
}
#endif // DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS1_CUBE2D_LOCALINTERPOLATION_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomas1cube3d.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS1_CUBE3D_LOCALFINITEELEMENT_HH
#define DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS1_CUBE3D_LOCALFINITEELEMENT_HH

#include <dune/geometry/type.hh>

#include "../common/localfiniteelementtraits.hh"
#include "raviartthomas1cube3d/raviartthomas1cube3dlocalbasis.hh"
#include "raviartthomas1cube3d/raviartthomas1cube3dlocalcoefficients.hh"
#include "raviartthomas1cube3d/raviartthomas1cube3dlocalinterpolation.hh"

namespace Dune
{
  /**
   * \brief First order Raviart-Thomas shape functions on cubes.
   *
   * \tparam D Type to represent the field in the domain.
   * \tparam R Type to represent the field in the range.
   */
  template<class D, class R>
  class RT1Cube3DLocalFiniteElement
  {

  public:
    typedef LocalFiniteElementTraits<
        RT1Cube3DLocalBasis<D,R>,
        RT1Cube3DLocalCoefficients,
        RT1Cube3DLocalInterpolation<RT1Cube3DLocalBasis<D,R> > > Traits;

    //! \brief Standard constructor
    RT1Cube3DLocalFiniteElement ()
    {
      gt.makeHexahedron();
    }

    /**
     * \brief Make set number s, where 0 <= s < 64
     *
     * \param s Edge orientation indicator
     */
    RT1Cube3DLocalFiniteElement (int s) : basis(s), interpolation(s)
    {
      gt.makeHexahedron();
    }

    const typename Traits::LocalBasisType& localBasis () const
    {
      return basis;
    }

    const typename Traits::LocalCoefficientsType& localCoefficients () const
    {
      return coefficients;
    }

    const typename Traits::LocalInterpolationType& localInterpolation () const
    {
      return interpolation;
    }

    /** \brief Number of shape functions in this finite element */
    unsigned int size () const
    {
      return basis.size();
    }

    GeometryType type () const
    {
      return gt;
    }

  private:
    RT1Cube3DLocalBasis<D,R> basis;
    RT1Cube3DLocalCoefficients coefficients;
    RT1Cube3DLocalInterpolation<RT1Cube3DLocalBasis<D,R> > interpolation;
    GeometryType gt;
  };
}
#endif // DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS1_CUBE3D_LOCALFINITEELEMENT_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomas1cube3d/CMakeLists.txt <==
install(FILES
  raviartthomas1cube3dlocalbasis.hh raviartthomas1cube3dlocalcoefficients.hh raviartthomas1cube3dlocalinterpolation.hh
  DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/raviartthomas/raviartthomas1cube3d)


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomas1cube3d/Makefile.am <==
raviartthomas1cube3ddir = $(includedir)/dune/localfunctions/raviartthomas/raviartthomas1cube3d

raviartthomas1cube3d_HEADERS = \
	raviartthomas1cube3dlocalbasis.hh \
	raviartthomas1cube3dlocalcoefficients.hh \
	raviartthomas1cube3dlocalinterpolation.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomas1cube3d/raviartthomas1cube3dlocalbasis.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS1_CUBE3D_LOCALBASIS_HH
#define DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS1_CUBE3D_LOCALBASIS_HH

#include <vector>

#include <dune/common/fmatrix.hh>

#include "../../common/localbasis.hh"

namespace Dune
{
  /**
   * \ingroup LocalBasisImplementation
   * \brief First order Raviart-Thomas shape functions on the reference hexahedron.
   *
   * \tparam D Type to represent the field in the domain.
   * \tparam R Type to represent the field in the range.
   *
   * \nosubgrouping
   */
  template<class D, class R>
  class RT1Cube3DLocalBasis
  {

  public:
    typedef LocalBasisTraits<D,3,Dune::FieldVector<D,3>,R,3,Dune::FieldVector<R,3>,
        Dune::FieldMatrix<R,3,3> > Traits;

    //! \brief Standard constructor
    RT1Cube3DLocalBasis ()
    {
      sign0 = sign1 = sign2 = sign3 = sign4 = sign5 = 1.0;
    }

    /**
     * \brief Make set number s, where 0 <= s < 64
     *
     * \param s Edge orientation indicator
     */
    RT1Cube3DLocalBasis (unsigned int s)
    {
      sign0 = sign1 = sign2 = sign3 = sign4 = sign5 = 1.0;
      if (s & 1)
      {
        sign0 = -1.0;
      }
      if (s & 2)
      {
        sign1 = -1.0;
      }
      if (s & 4)
      {
        sign2 = -1.0;
      }
      if (s & 8)
      {
        sign3 = -1.0;
      }
      if (s & 16)
      {
        sign4 = -1.0;
      }
      if (s & 32)
      {
        sign5 = -1.0;
      }
    }

    //! \brief number of shape functions
    unsigned int size () const
    {
      return 36;
    }

    /**
     * \brief Evaluate all shape functions
     *
     * \param in Position
     * \param out return value
     */
    inline void evaluateFunction (const typename Traits::DomainType& in,
                                  std::vector<typename Traits::RangeType>& out) const
    {
      out.resize(36);

      out[0][0] = sign0*(-3.0*in[0]*in[0] + 4.0*in[0] - 1.0);
      out[0][1] = 0.0;
      out[0][2] = 0.0;

      out[1][0] = sign1*(-2.0*in[0] + 3.0*in[0]*in[0]);
      out[1][1] = 0.0;
      out[1][2] = 0.0;

      out[2][0] = 0.0;
      out[2][1] = sign2*(-3.0*in[1]*in[1] + 4.0*in[1] - 1.0);
      out[2][2] = 0.0;

      out[3][0] = 0.0;
      out[3][1] = sign3*(3.0*in[1]*in[1] - 2.0*in[1]);
      out[3][2] = 0.0;

      out[4][0] = 0.0;
      out[4][1] = 0.0;
      out[4][2] = sign4*(-3.0*in[2]*in[2] + 4.0*in[2] - 1.0);

      out[5][0] = 0.0;
      out[5][1] = 0.0;
      out[5][2] = sign5*(3.0*in[2]*in[2] - 2.0*in[2]);

      out[6][0]  = -18.0*in[0]*in[0]*in[1] + 9.0*in[0]*in[0] + 24.0*in[0]*in[1] - 6.0*in[1] -12.0*in[0] + 3.0;
      out[6][1]  = 0.0;
      out[6][2]  = 0.0;

      out[7][0]  = -18.0*in[0]*in[0]*in[1] + 9.0*in[0]*in[0] + 12.0*in[0]*in[1] - 6.0*in[0];
      out[7][1]  = 0.0;
      out[7][2]  = 0.0;

      out[8][0]  = 0.0;
      out[8][1]  = 18.0*in[0]*in[1]*in[1] - 9.0*in[1]*in[1] - 24.0*in[0]*in[1] + 12.0*in[1] + 6.0*in[0] - 3.0;
      out[8][2]  = 0.0;

      out[9][0]  = 0.0;
      out[9][1]  = 6.0*in[1] - 12.0*in[0]*in[1] - 9.0*in[1]*in[1] + 18.0*in[0]*in[1]*in[1];
      out[9][2]  = 0.0;

      out[10][0] = 0.0;
      out[10][1] = 0.0;
      out[10][2] = -3.0 + 6.0*in[0] + 12.0*in[2] - 24.0*in[0]*in[2] - 9.0*in[2]*in[2] + 18.0*in[0]*in[2]*in[2];

      out[11][0] = 0.0;
      out[11][1] = 0.0;
      out[11][2] = 6.0*in[2] - 12.0*in[0]*in[2] - 9.0*in[2]*in[2] + 18.0*in[0]*in[2]*in[2];

      out[12][0] = 3.0 - 12.0*in[0] - 6.0*in[2] + 24.0*in[0]*in[2] + 9.0*in[0]*in[0] - 18.0*in[0]*in[0]*in[2];
      out[12][1] = 0.0;
      out[12][2] = 0.0;

      out[13][0] = -6.0*in[0] + 12.0*in[0]*in[2] + 9.0*in[0]*in[0] - 18.0*in[0]*in[0]*in[2];
      out[13][1] = 0.0;
      out[13][2] = 0.0;

      out[14][0] = 0.0;
      out[14][1] = 3.0 - 12.0*in[1] - 6.0*in[2] + 24.0*in[1]*in[2] + 9.0*in[1]*in[1] - 18.0*in[1]*in[1]*in[2];
      out[14][2] = 0.0;

      out[15][0] = 0.0;
      out[15][1] = -6.0*in[1] + 12.0*in[1]*in[2] + 9.0*in[1]*in[1] - 18.0*in[1]*in[1]*in[2];
      out[15][2] = 0.0;

      out[16][0] = 0.0;
      out[16][1] = 0.0;
      out[16][2] = -3.0 + 6.0*in[1] + 12.0*in[2] - 24.0*in[1]*in[2] - 9.0*in[2]*in[2] + 18.0*in[1]*in[2]*in[2];

      out[17][0] = 0.0;
      out[17][1] = 0.0;
      out[17][2] = 6.0*in[2] - 12.0*in[1]*in[2] - 9.0*in[2]*in[2] + 18.0*in[1]*in[2]*in[2];

      out[18][0] = -9.0 + 36.0*in[0] + 18.0*in[1] + 18.0*in[2] - 72.0*in[0]*in[1] - 72.0*in[0]*in[2] - 36.0*in[1]*in[2] + 144.0*in[0]*in[1]*in[2] - 27.0*in[0]*in[0] + 54.0*in[0]*in[0]*in[1] + 54.0*in[0]*in[0]*in[2] - 108.0*in[0]*in[0]*in[1]*in[2];
      out[18][1] = 0.0;
      out[18][2] = 0.0;

      out[19][0] = 18.0*in[0] - 36.0*in[0]*in[1] - 36.0*in[0]*in[2] + 72.0*in[0]*in[1]*in[2] - 27.0*in[0]*in[0] + 54.0*in[0]*in[0]*in[1] + 54.0*in[0]*in[0]*in[2] - 108.0*in[0]*in[0]*in[1]*in[2];
      out[19][1] = 0.0;
      out[19][2] = 0.0;

      out[20][0] = 0.0;
      out[20][1] = 9.0 - 18.0*in[0] - 36.0*in[1] - 18.0*in[2] + 72.0*in[0]*in[1] + 36.0*in[0]*in[2] + 72.0*in[1]*in[2] - 144.0*in[0]*in[1]*in[2] + 27.0*in[1]*in[1] - 54.0*in[1]*in[1]*in[0] - 54.0*in[1]*in[1]*in[2] + 108.0*in[0]*in[1]*in[1]*in[2];
      out[20][2] = 0.0;

      out[21][0] = 0.0;
      out[21][1] = -18.0*in[1] + 36.0*in[0]*in[1] + 36.0*in[1]*in[2] - 72.0*in[0]*in[1]*in[2] + 27.0*in[1]*in[1] - 54.0*in[0]*in[1]*in[1] - 54.0*in[1]*in[1]*in[2] + 108.0*in[0]*in[1]*in[1]*in[2];
      out[21][2] = 0.0;

      out[22][0] = 0.0;
      out[22][1] = 0.0;
      out[22][2] = 9.0 - 18.0*in[0] - 18.0*in[1] - 36.0*in[2] + 36.0*in[0]*in[1] + 72.0*in[0]*in[2] + 72.0*in[1]*in[2] - 144.0*in[0]*in[1]*in[2] + 27.0*in[2]*in[2] - 54.0*in[0]*in[2]*in[2] - 54.0*in[1]*in[2]*in[2] + 108.0*in[0]*in[1]*in[2]*in[2];

      out[23][0] = 0.0;
      out[23][1] = 0.0;
      out[23][2] = -18.0*in[2] + 36.0*in[0]*in[2] + 36.0*in[1]*in[2] - 72.0*in[0]*in[1]*in[2] + 27.0*in[2]*in[2] - 54.0*in[0]*in[2]*in[2] - 54.0*in[1]*in[2]*in[2] + 108.0*in[0]*in[1]*in[2]*in[2];

      out[24][0] = 96.0*in[0] - 144.0*in[0]*in[1] - 144.0*in[0]*in[2] + 216.0*in[0]*in[1]*in[2] - 96.0*in[0]*in[0] + 144.0*in[0]*in[0]*in[1] + 144.0*in[0]*in[0]*in[2] - 216.0*in[0]*in[0]*in[1]*in[2];
      out[24][1] = 0.0;
      out[24][2] = 0.0;

      out[25][0] = 0.0;
      out[25][1] = 96.0*in[1] - 144.0*in[0]*in[1] - 144.0*in[1]*in[2] + 216.0*in[0]*in[1]*in[2] - 96.0*in[1]*in[1] + 144.0*in[0]*in[1]*in[1] + 144.0*in[1]*in[1]*in[2] - 216.0*in[0]*in[1]*in[1]*in[2];
      out[25][2] = 0.0;

      out[26][0] = 0.0;
      out[26][1] = 0.0;
      out[26][2] = 96.0*in[2] - 144.0*in[0]*in[2] - 144.0*in[1]*in[2] + 216.0*in[0]*in[1]*in[2] - 96.0*in[2]*in[2] + 144.0*in[0]*in[2]*in[2] + 144.0*in[1]*in[2]*in[2] - 216.0*in[0]*in[1]*in[2]*in[2];

      out[27][0] = -144.0*in[0] + 288.0*in[0]*in[1] + 216.0*in[0]*in[2] - 432.0*in[0]*in[1]*in[2] + 144.0*in[0]*in[0] - 288.0*in[0]*in[0]*in[1] - 216.0*in[0]*in[0]*in[2] + 432.0*in[0]*in[0]*in[1]*in[2];
      out[27][1] = 0.0;
      out[27][2] = 0.0;

      out[28][0] = -144.0*in[0] + 216.0*in[0]*in[1] + 288.0*in[0]*in[2] - 432.0*in[0]*in[1]*in[2] + 144.0*in[0]*in[0] - 216.0*in[0]*in[0]*in[1] - 288.0*in[0]*in[0]*in[2] + 432.0*in[0]*in[0]*in[1]*in[2];
      out[28][1] = 0.0;
      out[28][2] = 0.0;

      out[29][0] = 0.0;
      out[29][1] = -144.0*in[1] + 288.0*in[0]*in[1] + 216.0*in[1]*in[2] - 432.0*in[0]*in[1]*in[2] + 144.0*in[1]*in[1] - 288.0*in[0]*in[1]*in[1] - 216.0*in[1]*in[1]*in[2] + 432.0*in[0]*in[1]*in[1]*in[2];
      out[29][2] = 0.0;

      out[30][0] = 0.0;
      out[30][1] = -144.0*in[1] + 216.0*in[0]*in[1] + 288.0*in[1]*in[2] - 432.0*in[0]*in[1]*in[2] + 144.0*in[1]*in[1] - 216.0*in[0]*in[1]*in[1] - 288.0*in[1]*in[1]*in[2] + 432.0*in[0]*in[1]*in[1]*in[2];
      out[30][2] = 0.0;

      out[31][0] = 0.0;
      out[31][1] = 0.0;
      out[31][2] =-144.0*in[2] + 288.0*in[0]*in[2] + 216.0*in[1]*in[2] - 432.0*in[0]*in[1]*in[2] + 144.0*in[2]*in[2] - 288.0*in[0]*in[2]*in[2] - 216.0*in[1]*in[2]*in[2] + 432.0*in[0]*in[1]*in[2]*in[2];

      out[32][0] = 0.0;
      out[32][1] = 0.0;
      out[32][2] = -144.0*in[2] + 216.0*in[0]*in[2] + 288.0*in[1]*in[2] - 432.0*in[0]*in[1]*in[2] + 144.0*in[2]*in[2] - 216.0*in[0]*in[2]*in[2] - 288.0*in[1]*in[2]*in[2] + 432.0*in[0]*in[1]*in[2]*in[2];

      out[33][0] = 216.0*in[0] - 432.0*in[0]*in[1] - 432.0*in[0]*in[2] + 864.0*in[0]*in[1]*in[2] - 216.0*in[0]*in[0] + 432.0*in[0]*in[0]*in[1] + 432.0*in[0]*in[0]*in[2] - 864.0*in[0]*in[0]*in[1]*in[2];
      out[33][1] = 0.0;
      out[33][2] = 0.0;

      out[34][0] = 0.0;
      out[34][1] = 216.0*in[1] - 432.0*in[0]*in[1] - 432.0*in[1]*in[2] + 864.0*in[0]*in[1]*in[2] - 216.0*in[1]*in[1] + 432.0*in[0]*in[1]*in[1] + 432.0*in[1]*in[1]*in[2] - 864.0*in[0]*in[1]*in[1]*in[2];
      out[34][2] = 0.0;

      out[35][0] = 0.0;
      out[35][1] = 0.0;
      out[35][2] = 216.0*in[2] - 432.0*in[0]*in[2] - 432.0*in[1]*in[2] + 864.0*in[0]*in[1]*in[2] - 216.0*in[2]*in[2] + 432.0*in[0]*in[2]*in[2] + 432.0*in[1]*in[2]*in[2] - 864.0*in[0]*in[1]*in[2]*in[2];
    }

    /**
     * \brief Evaluate Jacobian of all shape functions
     *
     * \param in Position
     * \param out return value
     */
    inline void evaluateJacobian (const typename Traits::DomainType& in,
                                  std::vector<typename Traits::JacobianType>& out) const
    {
      out.resize(36);

      out[0][0][0] = sign0*(-6.0*in[0] + 4);
      out[0][0][1] = 0;
      out[0][0][2] = 0;
      out[0][1][0] = 0;
      out[0][1][1] = 0;
      out[0][1][2] = 0;
      out[0][2][0] = 0;
      out[0][2][1] = 0;
      out[0][2][2] = 0;

      out[1][0][0] = sign1*(-2 + 6.0*in[0]);
      out[1][0][1] = 0;
      out[1][0][2] = 0;
      out[1][1][0] = 0;
      out[1][1][1] = 0;
      out[1][1][2] = 0;
      out[1][2][0] = 0;
      out[1][2][1] = 0;
      out[1][2][2] = 0;

      out[2][0][0] = 0;
      out[2][0][1] = 0;
      out[2][0][2] = 0;
      out[2][1][0] = 0;
      out[2][1][1] = sign2*(-6.0*in[1] + 4);
      out[2][1][2] = 0;
      out[2][2][0] = 0;
      out[2][2][1] = 0;
      out[2][2][2] = 0;

      out[3][0][0] = 0;
      out[3][0][1] = 0;
      out[3][0][2] = 0;
      out[3][1][0] = 0;
      out[3][1][1] = sign3*(6.0*in[1] - 2);
      out[3][1][2] = 0;
      out[3][2][0] = 0;
      out[3][2][1] = 0;
      out[3][2][2] = 0;

      out[4][0][0] = 0;
      out[4][0][1] = 0;
      out[4][0][2] = 0;
      out[4][1][0] = 0;
      out[4][1][1] = 0;
      out[4][1][2] = 0;
      out[4][2][0] = 0;
      out[4][2][1] = 0;
      out[4][2][2] = sign4*(-6.0*in[2] + 4);

      out[5][0][0] = 0;
      out[5][0][1] = 0;
      out[5][0][2] = 0;
      out[5][1][0] = 0;
      out[5][1][1] = 0;
      out[5][1][2] = 0;
      out[5][2][0] = 0;
      out[5][2][1] = 0;
      out[5][2][2] = sign5*(6.0*in[2] - 2);

      out[6][0][0] = -36.0*in[0]*in[1] + 18.0*in[0] + 24.0*in[1] - 12.0;
      out[6][0][1] = -18.0*in[0]*in[0] + 24.0*in[0] - 6;
      out[6][0][2] = 0.0;
      out[6][1][0] = 0.0;
      out[6][1][1] = 0.0;
      out[6][1][2] = 0.0;
      out[6][2][0] = 0.0;
      out[6][2][1] = 0.0;
      out[6][2][2] = 0.0;

      out[7][0][0]  = -36.0*in[0]*in[1] + 18.0*in[0] + 12.0*in[1] - 6.0;
      out[7][0][1] = -18.0*in[0]*in[0] + 12.0*in[0];
      out[7][0][2] = 0.0;
      out[7][1][0]  = 0.0;
      out[7][1][1] = 0.0;
      out[7][1][2] = 0.0;
      out[7][2][0]  = 0.0;
      out[7][2][1] = 0.0;
      out[7][2][2] = 0.0;

      out[8][0][0]  = 0.0;
      out[8][0][1]  = 0.0;
      out[8][0][2]  = 0.0;
      out[8][1][0]  = 18.0*in[1]*in[1] - 24.0*in[1] + 6.0;
      out[8][1][1]  = 36.0*in[0]*in[1] - 18.0*in[1] - 24.0*in[0] + 12.0;
      out[8][1][2]  = 0.0;
      out[8][2][0]  = 0.0;
      out[8][2][1]  = 0.0;
      out[8][2][2]  = 0.0;

      out[9][0][0]  = 0.0;
      out[9][0][1]  = 0.0;
      out[9][0][2]  = 0.0;
      out[9][1][0]  = -12.0*in[1] + 18.0*in[1]*in[1];
      out[9][1][1]  = 6.0 - 12.0*in[0] - 18.0*in[1] + 36.0*in[0]*in[1];;
      out[9][1][2]  = 0.0;
      out[9][2][0]  = 0.0;
      out[9][2][1]  = 0.0;
      out[9][2][2]  = 0.0;

      out[10][0][0] = 0.0;
      out[10][0][1] = 0.0;
      out[10][0][2] = 0.0;
      out[10][1][0] = 0.0;
      out[10][1][1] = 0.0;
      out[10][1][2] = 0.0;
      out[10][2][0] = 6.0 - 24.0*in[2] + 18.0*in[2]*in[2];
      out[10][2][1] = 0.0;
      out[10][2][2] = 12.0 - 24.0*in[0] - 18.0*in[2] + 36.0*in[0]*in[2];

      out[11][0][0] = 0.0;
      out[11][0][1] = 0.0;
      out[11][0][2] = 0.0;
      out[11][1][0] = 0.0;
      out[11][1][1] = 0.0;
      out[11][1][2] = 0.0;
      out[11][2][0] = -12.0*in[2] + 18.0*in[2]*in[2];
      out[11][2][1] = 0.0;
      out[11][2][2] = 6.0 - 12.0*in[0] - 18.0*in[2] + 36.0*in[0]*in[2];

      out[12][0][0] = -12.0 + 24.0*in[2] + 18.0*in[0] - 36.0*in[0]*in[2];
      out[12][0][1] = 0.0;
      out[12][0][2] = -6.0 + 24.0*in[0] - 18.0*in[0]*in[0];
      out[12][1][0] = 0.0;
      out[12][1][1] = 0.0;
      out[12][1][2] = 0.0;
      out[12][2][0] = 0.0;
      out[12][2][1] = 0.0;
      out[12][2][2] = 0.0;

      out[13][0][0] = -6.0 + 12.0*in[2] + 18.0*in[0] - 36.0*in[0]*in[2];
      out[13][0][1] = 0.0;
      out[13][0][2] = 12.0*in[0] - 18.0*in[0]*in[0];
      out[13][1][0] = 0.0;
      out[13][1][1] = 0.0;
      out[13][1][2] = 0.0;
      out[13][2][0] = 0.0;
      out[13][2][1] = 0.0;
      out[13][2][2] = 0.0;

      out[14][0][0] = 0.0;
      out[14][0][1] = 0.0;
      out[14][0][2] = 0.0;
      out[14][1][0] = 0.0;
      out[14][1][1] = -12.0 + 24.0*in[2] + 18.0*in[1] - 36.0*in[1]*in[2];
      out[14][1][2] = -6.0 + 24.0*in[1] - 18.0*in[1]*in[1];
      out[14][2][0] = 0.0;
      out[14][2][1] = 0.0;
      out[14][2][2] = 0.0;

      out[15][0][0] = 0.0;
      out[15][0][1] = 0.0;
      out[15][0][2] = 0.0;
      out[15][1][0] = 0.0;
      out[15][1][1] = -6.0 + 12.0*in[2] + 18.0*in[1] - 36.0*in[1]*in[2];
      out[15][1][2] = 12.0*in[1] - 18.0*in[1]*in[1];
      out[15][2][0] = 0.0;
      out[15][2][1] = 0.0;
      out[15][2][2] = 0.0;

      out[16][0][0] = 0.0;
      out[16][0][1] = 0.0;
      out[16][0][2] = 0.0;
      out[16][1][0] = 0.0;
      out[16][1][1] = 0.0;
      out[16][1][2] = 0.0;
      out[16][2][0] = 0.0;
      out[16][2][1] = 6.0 - 24.0*in[2] + 18.0*in[2]*in[2];
      out[16][2][2] = 12.0 - 24.0*in[1] - 18.0*in[2] + 36.0*in[1]*in[2];

      out[17][0][0] = 0.0;
      out[17][0][1] = 0.0;
      out[17][0][2] = 0.0;
      out[17][1][0] = 0.0;
      out[17][1][1] = 0.0;
      out[17][1][2] = 0.0;
      out[17][2][0] = 0.0;
      out[17][2][1] = -12.0*in[2] + 18.0*in[2]*in[2];
      out[17][2][2] =  6.0 - 12.0*in[1] - 18.0*in[2] + 36.0*in[1]*in[2];

      out[18][0][0] = 36.0 - 72.0*in[1] - 72.0*in[2] + 144.0*in[1]*in[2] - 54.0*in[0] + 108.0*in[0]*in[1] + 108.0*in[0]*in[2] - 216.0*in[0]*in[1]*in[2];
      out[18][0][1] = 18.0 - 72.0*in[0] - 36.0*in[2] + 144.0*in[0]*in[2] + 54.0*in[0]*in[0] - 108.0*in[0]*in[0]*in[2];
      out[18][0][2] = 18.0 - 72.0*in[0] - 36.0*in[1] + 144.0*in[0]*in[1] + 54.0*in[0]*in[0] - 108.0*in[0]*in[0]*in[1];
      out[18][1][0] = 0.0;
      out[18][1][1] = 0.0;
      out[18][1][2] = 0.0;
      out[18][2][0] = 0.0;
      out[18][2][1] = 0.0;
      out[18][2][2] = 0.0;

      out[19][0][0] = 18 - 36.0*in[1] - 36.0*in[2] + 72.0*in[1]*in[2] - 54.0*in[0] + 108.0*in[0]*in[1] + 108.0*in[0]*in[2] - 216.0*in[0]*in[1]*in[2];
      out[19][0][1] = -36.0*in[0] + 72.0*in[0]*in[2] + 54.0*in[0]*in[0] - 108.0*in[0]*in[0]*in[2];
      out[19][0][2] = -36.0*in[0] + 72.0*in[0]*in[1] + 54.0*in[0]*in[0] - 108.0*in[0]*in[0]*in[1];
      out[19][1][0] = 0.0;
      out[19][1][1] = 0.0;
      out[19][1][2] = 0.0;
      out[19][2][0] = 0.0;
      out[19][2][1] = 0.0;
      out[19][2][2] = 0.0;

      out[20][0][0] = 0.0;
      out[20][0][1] = 0.0;
      out[20][0][2] = 0.0;
      out[20][1][0] = -18.0 + 72.0*in[1] + 36.0*in[2] - 144.0*in[1]*in[2] - 54.0*in[1]*in[1] + 108.0*in[1]*in[1]*in[2];
      out[20][1][1] = -36.0 + 72.0*in[0] + 72.0*in[2] - 144.0*in[0]*in[2] + 54.0*in[1] - 108.0*in[1]*in[0] - 108.0*in[1]*in[2] + 216.0*in[0]*in[1]*in[2];
      out[20][1][2] = -18.0 + 36.0*in[0] + 72.0*in[1] - 144.0*in[0]*in[1] - 54.0*in[1]*in[1] + 108.0*in[0]*in[1]*in[1];
      out[20][2][0] = 0.0;
      out[20][2][1] = 0.0;
      out[20][2][2] = 0.0;

      out[21][0][0] = 0.0;
      out[21][0][1] = 0.0;
      out[21][0][2] = 0.0;
      out[21][1][0] = 36.0*in[1] - 72.0*in[1]*in[2] - 54.0*in[1]*in[1] + 108.0*in[1]*in[1]*in[2];
      out[21][1][1] = -18.0 + 36.0*in[0] + 36.0*in[2] - 72.0*in[0]*in[2] + 54.0*in[1] - 108.0*in[0]*in[1] - 108.0*in[1]*in[2] + 216.0*in[0]*in[1]*in[2];
      out[21][1][2] = 36.0*in[1] - 72.0*in[0]*in[1] - 54.0*in[1]*in[1] + 108.0*in[0]*in[1]*in[1];
      out[21][2][0] = 0.0;
      out[21][2][1] = 0.0;
      out[21][2][2] = 0.0;

      out[22][0][0] = 0.0;
      out[22][0][1] = 0.0;
      out[22][0][2] = 0.0;
      out[22][1][0] = 0.0;
      out[22][1][1] = 0.0;
      out[22][1][2] = 0.0;
      out[22][2][0] = -18.0 + 36.0*in[1] + 72.0*in[2] - 144.0*in[1]*in[2] - 54.0*in[2]*in[2] + 108.0*in[1]*in[2]*in[2];
      out[22][2][1] = -18.0 + 36.0*in[0] + 72.0*in[2] - 144.0*in[0]*in[2] - 54.0*in[2]*in[2] + 108.0*in[0]*in[2]*in[2];
      out[22][2][2] = -36.0 + 72.0*in[0] + 72.0*in[1] - 144.0*in[0]*in[1] + 54.0*in[2] - 108.0*in[0]*in[2] - 108.0*in[1]*in[2] + 216.0*in[0]*in[1]*in[2];

      out[23][0][0] = 0.0;
      out[23][0][1] = 0.0;
      out[23][0][2] = 0.0;
      out[23][1][0] = 0.0;
      out[23][1][1] = 0.0;
      out[23][1][2] = 0.0;
      out[23][2][0] = 36.0*in[2] - 72.0*in[1]*in[2] - 54.0*in[2]*in[2] + 108.0*in[1]*in[2]*in[2];
      out[23][2][1] = 36.0*in[2] - 72.0*in[0]*in[2] - 54.0*in[2]*in[2] + 108.0*in[0]*in[2]*in[2];
      out[23][2][2] = -18.0 + 36.0*in[0] + 36.0*in[1] - 72.0*in[0]*in[1] + 54.0*in[2] - 108.0*in[0]*in[2] - 108.0*in[1]*in[2] + 216.0*in[0]*in[1]*in[2];

      out[24][0][0] = 96.0 - 144.0*in[1] - 144.0*in[2] + 216.0*in[1]*in[2] - 192.0*in[0] + 288.0*in[0]*in[1] + 288.0*in[0]*in[2] - 432.0*in[0]*in[1]*in[2];
      out[24][0][1] = -144.0*in[0] + 216.0*in[0]*in[2] + 144.0*in[0]*in[0] - 216.0*in[0]*in[0]*in[2];
      out[24][0][2] = -144.0*in[0] + 216.0*in[0]*in[1] + 144.0*in[0]*in[0] - 216.0*in[0]*in[0]*in[1];
      out[24][1][0] = 0.0;
      out[24][1][1] = 0.0;
      out[24][1][2] = 0.0;
      out[24][2][0] = 0.0;
      out[24][2][1] = 0.0;
      out[24][2][2] = 0.0;

      out[25][0][0] = 0.0;
      out[25][0][1] = 0.0;
      out[25][0][2] = 0.0;
      out[25][1][0] = -144.0*in[1] + 216.0*in[1]*in[2] + 144.0*in[1]*in[1] - 216.0*in[1]*in[1]*in[2];
      out[25][1][1] = 96.0 - 144.0*in[0] - 144.0*in[2] + 216.0*in[0]*in[2] - 192.0*in[1] + 288.0*in[0]*in[1] + 288.0*in[1]*in[2] - 432.0*in[0]*in[1]*in[2];
      out[25][1][2] = -144.0*in[1] + 216.0*in[0]*in[1] + 144.0*in[1]*in[1] - 216.0*in[0]*in[1]*in[1];
      out[25][2][0] = 0.0;
      out[25][2][1] = 0.0;
      out[25][2][2] = 0.0;

      out[26][0][0] = 0.0;
      out[26][0][1] = 0.0;
      out[26][0][2] = 0.0;
      out[26][1][0] = 0.0;
      out[26][1][1] = 0.0;
      out[26][1][2] = 0.0;
      out[26][2][0] = -144.0*in[2] + 216.0*in[1]*in[2] + 144.0*in[2]*in[2] - 216.0*in[1]*in[2]*in[2];
      out[26][2][1] = -144.0*in[2] + 216.0*in[0]*in[2] + 144.0*in[2]*in[2] - 216.0*in[0]*in[2]*in[2];
      out[26][2][2] = 96.0 - 144.0*in[0] - 144.0*in[1] + 216.0*in[0]*in[1] - 192.0*in[2] + 288.0*in[0]*in[2] + 288.0*in[1]*in[2] - 432.0*in[0]*in[1]*in[2];

      out[27][0][0] = -144.0 + 288.0*in[1] + 216.0*in[2] - 432.0*in[1]*in[2] + 288.0*in[0] - 576.0*in[0]*in[1] - 432.0*in[0]*in[2] + 864.0*in[0]*in[1]*in[2];
      out[27][0][1] = 288.0*in[0] - 432.0*in[0]*in[2] - 288.0*in[0]*in[0] + 432.0*in[0]*in[0]*in[2];
      out[27][0][2] = 216.0*in[0] - 432.0*in[0]*in[1] - 216.0*in[0]*in[0] + 432.0*in[0]*in[0]*in[1];
      out[27][1][0] = 0.0;
      out[27][1][1] = 0.0;
      out[27][1][2] = 0.0;
      out[27][2][0] = 0.0;
      out[27][2][1] = 0.0;
      out[27][2][2] = 0.0;

      out[28][0][0] = -144.0 + 216.0*in[1] + 288.0*in[2] - 432.0*in[1]*in[2] + 288.0*in[0] - 432.0*in[0]*in[1] - 576.0*in[0]*in[2] + 864.0*in[0]*in[1]*in[2];
      out[28][0][1] = 216.0*in[0] - 432.0*in[0]*in[2] - 216.0*in[0]*in[0] + 432.0*in[0]*in[0]*in[2];
      out[28][0][2] = 288.0*in[0] - 432.0*in[0]*in[1] - 288.0*in[0]*in[0] + 432.0*in[0]*in[0]*in[1];
      out[28][1][0] = 0.0;
      out[28][1][1] = 0.0;
      out[28][1][2] = 0.0;
      out[28][2][0] = 0.0;
      out[28][2][1] = 0.0;
      out[28][2][2] = 0.0;

      out[29][0][0] = 0.0;
      out[29][0][1] = 0.0;
      out[29][0][2] = 0.0;
      out[29][1][0] = 288.0*in[1] - 432.0*in[1]*in[2] - 288.0*in[1]*in[1] + 432.0*in[1]*in[1]*in[2];
      out[29][1][1] = -144.0 + 288.0*in[0] + 216.0*in[2] - 432.0*in[0]*in[2] + 288.0*in[1] - 576.0*in[0]*in[1] - 432.0*in[1]*in[2] + 864.0*in[0]*in[1]*in[2];
      out[29][1][2] = 216.0*in[1] - 432.0*in[0]*in[1] - 216.0*in[1]*in[1] + 432.0*in[0]*in[1]*in[1];
      out[29][2][0] = 0.0;
      out[29][2][1] = 0.0;
      out[29][2][2] = 0.0;

      out[30][0][0] = 0.0;
      out[30][0][1] = 0.0;
      out[30][0][2] = 0.0;
      out[30][1][0] = 216.0*in[1] - 432.0*in[1]*in[2] - 216.0*in[1]*in[1] + 432.0*in[1]*in[1]*in[2];
      out[30][1][1] = -144.0 + 216.0*in[0] + 288.0*in[2] - 432.0*in[0]*in[2] + 288.0*in[1] - 432.0*in[0]*in[1] - 576.0*in[1]*in[2] + 864.0*in[0]*in[1]*in[2];
      out[30][1][2] = 288.0*in[1] - 432.0*in[0]*in[1] - 288.0*in[1]*in[1] + 432.0*in[0]*in[1]*in[1];
      out[30][2][0] = 0.0;
      out[30][2][1] = 0.0;
      out[30][2][2] = 0.0;

      out[31][0][0] = 0.0;
      out[31][0][1] = 0.0;
      out[31][0][2] = 0.0;
      out[31][1][0] = 0.0;
      out[31][1][1] = 0.0;
      out[31][1][2] = 0.0;
      out[31][2][0] = 288.0*in[2] - 432.0*in[1]*in[2] - 288.0*in[2]*in[2] + 432.0*in[1]*in[2]*in[2];
      out[31][2][1] = 216.0*in[2] - 432.0*in[0]*in[2] - 216.0*in[2]*in[2] + 432.0*in[0]*in[2]*in[2];
      out[31][2][2] = -144.0 + 288.0*in[0] + 216.0*in[1] - 432.0*in[0]*in[1] + 288.0*in[2] - 576.0*in[0]*in[2] - 432.0*in[1]*in[2] + 864.0*in[0]*in[1]*in[2];

      out[32][0][0] = 0.0;
      out[32][0][1] = 0.0;
      out[32][0][2] = 0.0;
      out[32][1][0] = 0.0;
      out[32][1][1] = 0.0;
      out[32][1][2] = 0.0;
      out[32][2][0] = 216.0*in[2] - 432.0*in[1]*in[2] - 216.0*in[2]*in[2] + 432.0*in[1]*in[2]*in[2];
      out[32][2][1] = 288.0*in[2] - 432.0*in[0]*in[2] - 288.0*in[2]*in[2] + 432.0*in[0]*in[2]*in[2];
      out[32][2][2] = -144.0 + 216.0*in[0] + 288.0*in[1] - 432.0*in[0]*in[1] + 288.0*in[2] - 432.0*in[0]*in[2] - 576.0*in[1]*in[2] + 864.0*in[0]*in[1]*in[2];

      out[33][0][0] = 216.0 - 432.0*in[1] - 432.0*in[2] + 864.0*in[1]*in[2] - 432.0*in[0] + 864.0*in[0]*in[1] + 864.0*in[0]*in[2] - 1728.0*in[0]*in[1]*in[2];
      out[33][0][1] = -432.0*in[0] + 864.0*in[0]*in[2] + 432.0*in[0]*in[0] - 864.0*in[0]*in[0]*in[2];
      out[33][0][2] = -432.0*in[0] + 864.0*in[0]*in[1] + 432.0*in[0]*in[0] - 864.0*in[0]*in[0]*in[1];
      out[33][1][0] = 0.0;
      out[33][1][1] = 0.0;
      out[33][1][2] = 0.0;
      out[33][2][0] = 0.0;
      out[33][2][1] = 0.0;
      out[33][2][2] = 0.0;

      out[34][0][0] = 0.0;
      out[34][0][1] = 0.0;
      out[34][0][2] = 0.0;
      out[34][1][0] = -432.0*in[1] + 864.0*in[1]*in[2] + 432.0*in[1]*in[1] - 864.0*in[1]*in[1]*in[2];
      out[34][1][1] = 216.0 - 432.0*in[0] - 432.0*in[2] + 864.0*in[0]*in[2] - 432.0*in[1] + 864.0*in[0]*in[1] + 864.0*in[1]*in[2] - 1728.0*in[0]*in[1]*in[2];
      out[34][1][2] = -432.0*in[1] + 864.0*in[0]*in[1] + 432.0*in[1]*in[1] - 864.0*in[0]*in[1]*in[1];
      out[34][2][0] = 0.0;
      out[34][2][1] = 0.0;
      out[34][2][2] = 0.0;

      out[35][0][0] = 0.0;
      out[35][0][1] = 0.0;
      out[35][0][2] = 0.0;
      out[35][1][0] = 0.0;
      out[35][1][1] = 0.0;
      out[35][1][2] = 0.0;
      out[35][2][0] = -432.0*in[2] + 864.0*in[1]*in[2] + 432.0*in[2]*in[2] - 864.0*in[1]*in[2]*in[2];
      out[35][2][1] = -432.0*in[2] + 864.0*in[0]*in[2] + 432.0*in[2]*in[2] - 864.0*in[0]*in[2]*in[2];
      out[35][2][2] = 216.0 - 432.0*in[0] - 432.0*in[1] + 864.0*in[0]*in[1] - 432.0*in[2] + 864.0*in[0]*in[2] + 864.0*in[1]*in[2] - 1728.0*in[0]*in[1]*in[2];
    }

    //! \brief Polynomial order of the shape functions
    unsigned int order () const
    {
      return 3;
    }

  private:
    R sign0, sign1, sign2, sign3, sign4, sign5;
  };
}
#endif // DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS1_CUBE3D_LOCALBASIS_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomas1cube3d/raviartthomas1cube3dlocalcoefficients.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS1_CUBE3D_LOCALCOEFFICIENTS_HH
#define DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS1_CUBE3D_LOCALCOEFFICIENTS_HH

#include <cstddef>
#include <vector>

#include "../../common/localkey.hh"

namespace Dune
{

  /**
   * \ingroup LocalLayoutImplementation
   * \brief Layout map for Raviart-Thomas-1 elements on quadrilaterals.
   *
   * \nosubgrouping
   * \implements Dune::LocalCoefficientsVirtualImp
   */
  class RT1Cube3DLocalCoefficients
  {

  public:
    //! \brief Standard constructor
    RT1Cube3DLocalCoefficients () : li(36)
    {
      for (std::size_t i = 0; i < 6; i++)
      {
        li[i] = LocalKey(i,1,0);
        li[i + 6]  = LocalKey(i,1,1);
        li[i + 12] = LocalKey(i,1,2);
        li[i + 18] = LocalKey(i,1,3);
      }

      for (std::size_t i = 0; i < 12; i++)
      {
        li[i + 24] = LocalKey(0,0,i);
      }
    }

    //! \brief number of coefficients
    std::size_t size () const
    {
      return 36;
    }

    //! \brief get i'th index
    const LocalKey& localKey (std::size_t i) const
    {
      return li[i];
    }

  private:
    std::vector<LocalKey> li;
  };
}
#endif // DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS1_CUBE3D_LOCALCOEFFICIENTS_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomas1cube3d/raviartthomas1cube3dlocalinterpolation.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS1_CUBE3D_LOCALINTERPOLATION_HH
#define DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS1_CUBE3D_LOCALINTERPOLATION_HH

#include <vector>

#include <dune/geometry/quadraturerules.hh>

namespace Dune
{
  /**
   * \ingroup LocalInterpolationImplementation
   * \brief First order Raviart-Thomas shape functions on the reference hexahedron.
   *
   * \tparam LB corresponding LocalBasis giving traits
   *
   * \nosubgrouping
   */
  template<class LB>
  class RT1Cube3DLocalInterpolation
  {

  public:
    //! \brief Standard constructor
    RT1Cube3DLocalInterpolation ()
    {
      sign0 = sign1 = sign2 = sign3 = sign4 = sign5 = 1.0;
    }

    /**
     * \brief Make set number s, where 0 <= s < 64
     *
     * \param s Edge orientation indicator
     */
    RT1Cube3DLocalInterpolation (unsigned int s)
    {
      sign0 = sign1 = sign2 = sign3 = sign4 = sign5 = 1.0;
      if (s & 1)
      {
        sign0 = -1.0;
      }
      if (s & 2)
      {
        sign1 = -1.0;
      }
      if (s & 4)
      {
        sign2 = -1.0;
      }
      if (s & 8)
      {
        sign3 = -1.0;
      }
      if (s & 16)
      {
        sign4 = -1.0;
      }
      if (s & 32)
      {
        sign5 = -1.0;
      }

      n0[0] = -1.0;
      n0[1] =  0.0;
      n0[2] =  0.0;
      n1[0] =  1.0;
      n1[1] =  0.0;
      n1[2] =  0.0;
      n2[0] =  0.0;
      n2[1] = -1.0;
      n2[2] =  0.0;
      n3[0] =  0.0;
      n3[1] =  1.0;
      n3[2] =  0.0;
      n4[0] =  0.0;
      n4[1] =  0.0;
      n4[2] = -1.0;
      n5[0] =  0.0;
      n5[1] =  0.0;
      n5[2] =  1.0;
    }

    /**
     * \brief Interpolate a given function with shape functions
     *
     * \tparam F Function type for function which should be interpolated
     * \tparam C Coefficient type
     * \param f function which should be interpolated
     * \param out return value, vector of coefficients
     */
    template<class F, class C>
    void interpolate (const F& f, std::vector<C>& out) const
    {
      // f gives v*outer normal at a point on the edge!
      typedef typename LB::Traits::RangeFieldType Scalar;
      typedef typename LB::Traits::DomainFieldType Vector;
      typename F::Traits::RangeType y;

      out.resize(36);
      fill(out.begin(), out.end(), 0.0);

      const int qOrder = 3;
      const QuadratureRule<Scalar,2>& rule1 = QuadratureRules<Scalar,2>::rule(GeometryType(GeometryType::cube,2), qOrder);

      for (typename QuadratureRule<Scalar,2>::const_iterator it = rule1.begin();
           it != rule1.end(); ++it)
      {
        Dune::FieldVector<Scalar,2> qPos = it->position();
        typename LB::Traits::DomainType localPos;

        localPos[0] = 0.0;
        localPos[1] = qPos[0];
        localPos[2] = qPos[1];
        f.evaluate(localPos, y);
        out[0] += (y[0]*n0[0] + y[1]*n0[1] + y[2]*n0[2])*it->weight()*sign0;
        out[6] += (y[0]*n0[0] + y[1]*n0[1] + y[2]*n0[2])*(2.0*qPos[0] - 1.0)*it->weight();
        out[12] += (y[0]*n0[0] + y[1]*n0[1] + y[2]*n0[2])*(2.0*qPos[1] - 1.0)*it->weight();
        out[18] += (y[0]*n0[0] + y[1]*n0[1] + y[2]*n0[2])*(2.0*qPos[0] - 1.0)*(2.0*qPos[1] - 1.0)*it->weight();

        localPos[0] = 1.0;
        localPos[1] = qPos[0];
        localPos[2] = qPos[1];
        f.evaluate(localPos, y);
        out[1] += (y[0]*n1[0] + y[1]*n1[1] + y[2]*n1[2])*it->weight()*sign1;
        out[7] += (y[0]*n1[0] + y[1]*n1[1] + y[2]*n1[2])*(1.0 - 2.0*qPos[0])*it->weight();
        out[13] += (y[0]*n1[0] + y[1]*n1[1] + y[2]*n1[2])*(1.0 - 2.0*qPos[1])*it->weight();
        out[19] += (y[0]*n1[0] + y[1]*n1[1] + y[2]*n1[2])*(1.0 - 2.0*qPos[0])*(2.0*qPos[1] - 1.0)*it->weight();

        localPos[0] = qPos[0];
        localPos[1] = 0.0;
        localPos[2] = qPos[1];
        f.evaluate(localPos, y);
        out[2] += (y[0]*n2[0] + y[1]*n2[1] + y[2]*n2[2])*it->weight()*sign2;
        out[8] += (y[0]*n2[0] + y[1]*n2[1] + y[2]*n2[2])*(1.0 - 2.0*qPos[0])*it->weight();
        out[14] += (y[0]*n2[0] + y[1]*n2[1] + y[2]*n2[2])*(2.0*qPos[1] - 1.0)*it->weight();
        out[20] += (y[0]*n2[0] + y[1]*n2[1] + y[2]*n2[2])*(1.0 - 2.0*qPos[0])*(2.0*qPos[1] - 1.0)*it->weight();

        localPos[0] = qPos[0];
        localPos[1] = 1.0;
        localPos[2] = qPos[1];
        f.evaluate(localPos, y);
        out[3] += (y[0]*n3[0] + y[1]*n3[1] + y[2]*n3[2])*it->weight()*sign3;
        out[9] += (y[0]*n3[0] + y[1]*n3[1] + y[2]*n3[2])*(2.0*qPos[0] - 1.0)*it->weight();
        out[15] += (y[0]*n3[0] + y[1]*n3[1] + y[2]*n3[2])*(1.0 - 2.0*qPos[1])*it->weight();
        out[21] += (y[0]*n3[0] + y[1]*n3[1] + y[2]*n3[2])*(2.0*qPos[0] - 1.0)*(2.0*qPos[1] - 1.0)*it->weight();

        localPos[0] = qPos[0];
        localPos[1] = qPos[1];
        localPos[2] = 0.0;
        f.evaluate(localPos, y);
        out[4] += (y[0]*n4[0] + y[1]*n4[1] + y[2]*n4[2])*it->weight()*sign4;
        out[10] += (y[0]*n4[0] + y[1]*n4[1] + y[2]*n4[2])*(1.0 - 2.0*qPos[0])*it->weight();
        out[16] += (y[0]*n4[0] + y[1]*n4[1] + y[2]*n4[2])*(1.0 - 2.0*qPos[1])*it->weight();
        out[22] += (y[0]*n4[0] + y[1]*n4[1] + y[2]*n4[2])*(1.0 - 2.0*qPos[0])*(2.0*qPos[1] - 1.0)*it->weight();

        localPos[0] = qPos[0];
        localPos[1] = qPos[1];
        localPos[2] = 1.0;
        f.evaluate(localPos, y);
        out[5] += (y[0]*n5[0] + y[1]*n5[1] + y[2]*n5[2])*it->weight()*sign5;
        out[11] += (y[0]*n5[0] + y[1]*n5[1] + y[2]*n5[2])*(2.0*qPos[0] - 1.0)*it->weight();
        out[17] += (y[0]*n5[0] + y[1]*n5[1] + y[2]*n5[2])*(2.0*qPos[1] - 1.0)*it->weight();
        out[23] += (y[0]*n5[0] + y[1]*n5[1] + y[2]*n5[2])*(2.0*qPos[0] - 1.0)*(2.0*qPos[1] - 1.0)*it->weight();
      }

      const QuadratureRule<Vector,3>& rule2 = QuadratureRules<Vector,3>::rule(GeometryType(GeometryType::cube,3), qOrder);
      for (typename QuadratureRule<Vector,3>::const_iterator it = rule2.begin();
           it != rule2.end(); ++it)
      {
        FieldVector<double,3> qPos = it->position();

        f.evaluate(qPos, y);
        out[24] += y[0]*it->weight();
        out[25] += y[1]*it->weight();
        out[26] += y[2]*it->weight();
        out[27] += y[0]*qPos[1]*it->weight();
        out[28] += y[0]*qPos[2]*it->weight();
        out[29] += y[1]*qPos[0]*it->weight();
        out[30] += y[1]*qPos[2]*it->weight();
        out[31] += y[2]*qPos[0]*it->weight();
        out[32] += y[2]*qPos[1]*it->weight();
        out[33] += y[0]*qPos[1]*qPos[2]*it->weight();
        out[34] += y[1]*qPos[0]*qPos[2]*it->weight();
        out[35] += y[2]*qPos[0]*qPos[1]*it->weight();
      }
    }

  private:
    typename LB::Traits::RangeFieldType sign0, sign1, sign2, sign3, sign4, sign5;
    typename LB::Traits::DomainType n0, n1, n2, n3, n4, n5;
  };
}
#endif // DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS1_CUBE3D_LOCALINTERPOLATION_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomas2cube2d.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS2_CUBE2D_LOCALFINITEELEMENT_HH
#define DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS2_CUBE2D_LOCALFINITEELEMENT_HH

#include <dune/geometry/type.hh>

#include "../common/localfiniteelementtraits.hh"
#include "raviartthomas2cube2d/raviartthomas2cube2dlocalbasis.hh"
#include "raviartthomas2cube2d/raviartthomas2cube2dlocalcoefficients.hh"
#include "raviartthomas2cube2d/raviartthomas2cube2dlocalinterpolation.hh"

namespace Dune
{
  /**
   * \brief Second order Raviart-Thomas shape functions on cubes.
   *
   * \tparam D Type to represent the field in the domain.
   * \tparam R Type to represent the field in the range.
   */
  template<class D, class R>
  class RT2Cube2DLocalFiniteElement
  {

  public:
    typedef LocalFiniteElementTraits<
        RT2Cube2DLocalBasis<D,R>,
        RT2Cube2DLocalCoefficients,
        RT2Cube2DLocalInterpolation<RT2Cube2DLocalBasis<D,R> > > Traits;

    //! \brief Standard constructor
    RT2Cube2DLocalFiniteElement ()
    {
      gt.makeQuadrilateral();
    }

    /**
     * \brief Make set number s, where 0 <= s < 16
     *
     * \param s Edge orientation indicator
     */
    RT2Cube2DLocalFiniteElement (int s) : basis(s), interpolation(s)
    {
      gt.makeQuadrilateral();
    }

    const typename Traits::LocalBasisType& localBasis () const
    {
      return basis;
    }

    const typename Traits::LocalCoefficientsType& localCoefficients () const
    {
      return coefficients;
    }

    const typename Traits::LocalInterpolationType& localInterpolation () const
    {
      return interpolation;
    }

    /** \brief Number of shape functions in this finite element */
    unsigned int size () const
    {
      return basis.size();
    }

    GeometryType type () const
    {
      return gt;
    }

  private:
    RT2Cube2DLocalBasis<D,R> basis;
    RT2Cube2DLocalCoefficients coefficients;
    RT2Cube2DLocalInterpolation<RT2Cube2DLocalBasis<D,R> > interpolation;
    GeometryType gt;
  };
}
#endif // DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS2_CUBE2D_LOCALFINITEELEMENT_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomas2cube2d/CMakeLists.txt <==
install(FILES
  raviartthomas2cube2dlocalbasis.hh raviartthomas2cube2dlocalcoefficients.hh raviartthomas2cube2dlocalinterpolation.hh
  DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/raviartthomas/raviartthomas2cube2d)


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomas2cube2d/Makefile.am <==
raviartthomas2cube2ddir = $(includedir)/dune/localfunctions/raviartthomas/raviartthomas2cube2d

raviartthomas2cube2d_HEADERS = \
	raviartthomas2cube2dlocalbasis.hh \
	raviartthomas2cube2dlocalcoefficients.hh \
	raviartthomas2cube2dlocalinterpolation.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomas2cube2d/raviartthomas2cube2dlocalbasis.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS2_CUBE2D_LOCALBASIS_HH
#define DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS2_CUBE2D_LOCALBASIS_HH

#include <vector>

#include <dune/common/fmatrix.hh>

#include "../../common/localbasis.hh"

namespace Dune
{
  /**
   * \ingroup LocalBasisImplementation
   * \brief Second order Raviart-Thomas shape functions on the reference quadrilateral.
   *
   * \tparam D Type to represent the field in the domain.
   * \tparam R Type to represent the field in the range.
   *
   * \nosubgrouping
   */
  template<class D, class R>
  class RT2Cube2DLocalBasis
  {

  public:
    typedef LocalBasisTraits<D,2,Dune::FieldVector<D,2>,R,2,Dune::FieldVector<R,2>,
        Dune::FieldMatrix<R,2,2> > Traits;

    //! \brief Standard constructor
    RT2Cube2DLocalBasis ()
    {
      sign0 = sign1 = sign2 = sign3 = 1.0;
    }

    /**
     * \brief Make set number s, where 0 <= s < 16
     *
     * \param s Edge orientation indicator
     */
    RT2Cube2DLocalBasis (unsigned int s)
    {
      sign0 = sign1 = sign2 = sign3 = 1.0;
      if (s & 1)
      {
        sign0 = -1.0;
      }
      if (s & 2)
      {
        sign1 = -1.0;
      }
      if (s & 4)
      {
        sign2 = -1.0;
      }
      if (s & 8)
      {
        sign3 = -1.0;
      }
    }

    //! \brief number of shape functions
    unsigned int size () const
    {
      return 24;
    }

    /**
     * \brief Evaluate all shape functions
     *
     * \param in Position
     * \param out return value
     */
    inline void evaluateFunction (const typename Traits::DomainType& in,
                                  std::vector<typename Traits::RangeType>& out) const
    {
      out.resize(24);

      out[0][0] = sign0*(-1.0 + 9.0*in[0] - 18.0*in[0]*in[0] + 10.0*in[0]*in[0]*in[0]);
      out[0][1] = 0.0;
      out[1][0] = 3.0 - 27.0*in[0] - 6.0*in[1] + 54.0*in[0]*in[1] + 54.0*in[0]*in[0] - 108.0*in[0]*in[0]*in[1] - 30.0*in[0]*in[0]*in[0] + 60.0*in[0]*in[0]*in[0]*in[1];
      out[1][1] = 0.0;
      out[2][0] = sign0*(-5.0 + 45.0*in[0] + 30.0*in[1] - 270.0*in[0]*in[1] - 90.0*in[0]*in[0] - 30.0*in[1]*in[1] + 540.0*in[0]*in[0]*in[1] + 270.0*in[0]*in[1]*in[1] + 50.0*in[0]*in[0]*in[0] - 540.0*in[0]*in[0]*in[1]*in[1] - 300.0*in[0]*in[0]*in[0]*in[1] + 300.0*in[0]*in[0]*in[0]*in[1]*in[1]);
      out[2][1] = 0.0;
      out[3][0] = sign1*(3.0*in[0] - 12.0*in[0]*in[0] + 10.0*in[0]*in[0]*in[0]);
      out[3][1] = 0.0;
      out[4][0] = 9.0*in[0] - 18.0*in[0]*in[1] - 36.0*in[0]*in[0] + 72.0*in[0]*in[0]*in[1] + 30.0*in[0]*in[0]*in[0] - 60.0*in[0]*in[0]*in[0]*in[1];
      out[4][1] = 0.0;
      out[5][0] = sign1*(15.0*in[0] - 90.0*in[0]*in[1] - 60.0*in[0]*in[0] + 360.0*in[0]*in[0]*in[1] + 90.0*in[0]*in[1]*in[1] + 50.0*in[0]*in[0]*in[0] - 360.0*in[0]*in[0]*in[1]*in[1] - 300.0*in[0]*in[0]*in[0]*in[1] + 300.0*in[0]*in[0]*in[0]*in[1]*in[1]);
      out[5][1] = 0.0;
      out[6][0] = 0.0;
      out[6][1] = sign2*(-1.0 + 9.0*in[1] - 18.0*in[1]*in[1] + 10.0*in[1]*in[1]*in[1]);
      out[7][0] = 0.0;
      out[7][1] = -3.0 + 6.0*in[0] + 27.0*in[1] - 54.0*in[0]*in[1] - 54.0*in[1]*in[1] + 108.0*in[0]*in[1]*in[1] + 30.0*in[1]*in[1]*in[1] - 60.0*in[0]*in[1]*in[1]*in[1];
      out[8][0] = 0.0;
      out[8][1] = sign2*(-5.0 + 30.0*in[0] + 45.0*in[1] - 270.0*in[0]*in[1] - 30.0*in[0]*in[0] - 90.0*in[1]*in[1] + 270.0*in[0]*in[0]*in[1] + 540.0*in[0]*in[1]*in[1] + 50.0*in[1]*in[1]*in[1] - 540.0*in[0]*in[0]*in[1]*in[1] - 300.0*in[0]*in[1]*in[1]*in[1] + 300.0*in[1]*in[1]*in[1]*in[0]*in[0]);
      out[9][0] = 0.0;
      out[9][1] = sign3*(3.0*in[1] - 12.0*in[1]*in[1] + 10.0*in[1]*in[1]*in[1]);
      out[10][0] = 0.0;
      out[10][1] = -9.0*in[1] + 18.0*in[0]*in[1] + 36.0*in[1]*in[1] - 72.0*in[0]*in[1]*in[1] - 30.0*in[1]*in[1]*in[1] + 60.0*in[0]*in[1]*in[1]*in[1];
      out[11][0] = 0.0;
      out[11][1] = sign3*(15.0*in[1] - 90.0*in[0]*in[1] - 60.0*in[1]*in[1] + 90.0*in[0]*in[0]*in[1] + 360.0*in[0]*in[1]*in[1] + 50.0*in[1]*in[1]*in[1] - 360.0*in[0]*in[0]*in[1]*in[1] - 300.0*in[0]*in[1]*in[1]*in[1] + 300.0*in[1]*in[1]*in[1]*in[0]*in[0]);
      out[12][0] = 324.0*in[0] -1296.0*in[0]*in[1] - 864.0*in[0]*in[0] + 3456.0*in[0]*in[0]*in[1] + 1080.0*in[0]*in[1]*in[1] + 540.0*in[0]*in[0]*in[0] - 2880.0*in[0]*in[0]*in[1]*in[1] - 2160.0*in[0]*in[0]*in[0]*in[1] + 1800.0*in[0]*in[0]*in[0]*in[1]*in[1];
      out[12][1] = 0.0;
      out[13][0] = 0.0;
      out[13][1] = 324.0*in[1] - 1296.0*in[0]*in[1] - 864.0*in[1]*in[1] + 1080.0*in[0]*in[0]*in[1] + 3456.0*in[0]*in[1]*in[1] + 540.0*in[1]*in[1]*in[1] - 2880.0*in[0]*in[0]*in[1]*in[1] - 2160.0*in[0]*in[1]*in[1]*in[1] + 1800.0*in[1]*in[1]*in[1]*in[0]*in[0];
      out[14][0] = -540.0*in[0] + 2160.0*in[0]*in[1] + 1620.0*in[0]*in[0] - 6480.0*in[0]*in[0]*in[1] - 1800.0*in[0]*in[1]*in[1] - 1080.0*in[0]*in[0]*in[0] + 5400.0*in[0]*in[0]*in[1]*in[1] + 4320.0*in[0]*in[0]*in[0]*in[1] - 3600.0*in[0]*in[0]*in[0]*in[1]*in[1];
      out[14][1] = 0.0;
      out[15][0] = 0.0;
      out[15][1] = -1296.0*in[1] + 6912.0*in[0]*in[1] + 3456.0*in[1]*in[1] - 6480.0*in[0]*in[0]*in[1] - 18432.0*in[0]*in[1]*in[1] - 2160.0*in[1]*in[1]*in[1] + 17280.0*in[0]*in[0]*in[1]*in[1] + 11520.0*in[0]*in[1]*in[1]*in[1] - 10800.0*in[0]*in[0]*in[1]*in[1]*in[1];
      out[16][0] = -1296.0*in[0] + 6912.0*in[0]*in[1] + 3456.0*in[0]*in[0] - 6480.0*in[0]*in[1]*in[1] - 18432.0*in[0]*in[0]*in[1] - 2160.0*in[0]*in[0]*in[0] + 17280.0*in[0]*in[0]*in[1]*in[1] + 11520.0*in[1]*in[0]*in[0]*in[0] - 10800.0*in[0]*in[0]*in[0]*in[1]*in[1];
      out[16][1] = 0.0;
      out[17][0] = 0.0;
      out[17][1] = -540.0*in[1] + 2160.0*in[0]*in[1] + 1620.0*in[1]*in[1] - 1800.0*in[0]*in[0]*in[1] - 6480.0*in[0]*in[1]*in[1] - 1080.0*in[1]*in[1]*in[1] + 5400.0*in[0]*in[0]*in[1]*in[1] + 4320.0*in[0]*in[1]*in[1]*in[1] - 3600.0*in[0]*in[0]*in[1]*in[1]*in[1];
      out[18][0] = 2160.0*in[0] - 11520.0*in[0]*in[1] - 6480.0*in[0]*in[0] + 34560.0*in[0]*in[0]*in[1] + 10800.0*in[0]*in[1]*in[1] + 4320.0*in[0]*in[0]*in[0] - 32400.0*in[0]*in[0]*in[1]*in[1] - 23040.0*in[0]*in[0]*in[0]*in[1] + 21600.0*in[0]*in[0]*in[0]*in[1]*in[1];
      out[18][1] = 0.0;
      out[19][0] = 0.0;
      out[19][1] = 2160.0*in[1] - 11520.0*in[0]*in[1] - 6480.0*in[1]*in[1] + 10800.0*in[0]*in[0]*in[1] + 34560.0*in[0]*in[1]*in[1] + 4320.0*in[1]*in[1]*in[1] - 32400.0*in[0]*in[0]*in[1]*in[1] - 23040.0*in[0]*in[1]*in[1]*in[1] + 21600.0*in[0]*in[0]*in[1]*in[1]*in[1];
      out[20][0] = 1080.0*in[0] - 6480.0*in[0]*in[1] - 2880.0*in[0]*in[0] + 17280.0*in[0]*in[0]*in[1] + 6480.0*in[0]*in[1]*in[1] + 1800.0*in[0]*in[0]*in[0] - 17280.0*in[0]*in[0]*in[1]*in[1] - 10800.0*in[0]*in[0]*in[0]*in[1] + 10800.0*in[0]*in[0]*in[0]*in[1]*in[1];
      out[20][1] = 0.0;
      out[21][0] = 0.0;
      out[21][1] = 1080.0*in[1] - 6480.0*in[0]*in[1] - 2880.0*in[1]*in[1] + 6480.0*in[0]*in[0]*in[1] + 17280.0*in[0]*in[1]*in[1] + 1800.0*in[1]*in[1]*in[1] - 17280.0*in[0]*in[0]*in[1]*in[1] - 10800.0*in[0]*in[1]*in[1]*in[1] + 10800.0*in[0]*in[0]*in[1]*in[1]*in[1];
      out[22][0] = -1800.0*in[0] + 10800.0*in[0]*in[1] + 5400.0*in[0]*in[0] - 32400.0*in[0]*in[0]*in[1] - 10800.0*in[0]*in[1]*in[1] - 3600.0*in[0]*in[0]*in[0] + 32400.0*in[0]*in[0]*in[1]*in[1] + 21600.0*in[0]*in[0]*in[0]*in[1] - 21600.0*in[0]*in[0]*in[0]*in[1]*in[1];
      out[22][1] = 0.0;
      out[23][0] = 0.0;
      out[23][1] = -1800.0*in[1] + 10800.0*in[0]*in[1] + 5400.0*in[1]*in[1] - 10800.0*in[0]*in[0]*in[1] - 32400.0*in[0]*in[1]*in[1] - 3600.0*in[1]*in[1]*in[1] + 32400.0*in[0]*in[0]*in[1]*in[1] + 21600.0*in[0]*in[1]*in[1]*in[1] - 21600.0*in[0]*in[0]*in[1]*in[1]*in[1];
    }

    /**
     * \brief Evaluate Jacobian of all shape functions
     *
     * \param in Position
     * \param out return value
     */
    inline void evaluateJacobian (const typename Traits::DomainType& in,
                                  std::vector<typename Traits::JacobianType>& out) const
    {
      out.resize(24);

      out[0][0][0] = sign0*(9.0 - 36.0*in[0] + 30.0*in[0]*in[0]);
      out[0][0][1] = 0.0;
      out[0][1][0] = 0.0;
      out[0][1][1] = 0.0;

      out[1][0][0] = -27.0 + 54.0*in[1] + 108.0*in[0] - 216.0*in[0]*in[1] - 90.0*in[0]*in[0] + 180.0*in[0]*in[0]*in[1];
      out[1][0][1] = -6.0 + 54.0*in[0] - 108.0*in[0]*in[0] + 60.0*in[0]*in[0]*in[0];
      out[1][1][0] = 0.0;
      out[1][1][1] = 0.0;

      out[2][0][0] = sign0*(45.0 - 270.0*in[1] - 180.0*in[0] + 1080.0*in[0]*in[1] + 270.0*in[1]*in[1] + 150.0*in[0]*in[0] - 1080.0*in[0]*in[1]*in[1] - 900.0*in[0]*in[0]*in[1] + 900.0*in[0]*in[0]*in[1]*in[1]);
      out[2][0][1] = sign0*(30.0 - 270.0*in[0] - 60.0*in[1] + 540.0*in[0]*in[0] + 540.0*in[0]*in[1] - 1080.0*in[0]*in[0]*in[1] - 300.0*in[0]*in[0]*in[0] + 600.0*in[0]*in[0]*in[0]*in[1]);
      out[2][1][0] = 0.0;
      out[2][1][1] = 0.0;

      out[3][0][0] = sign1*(3.0 - 24.0*in[0] + 30.0*in[0]*in[0]);
      out[3][0][1] = 0.0;
      out[3][1][0] = 0.0;
      out[3][1][1] = 0.0;

      out[4][0][0] = 9.0 - 18.0*in[1] - 72.0*in[0] + 144.0*in[0]*in[1] + 90.0*in[0]*in[0] - 180.0*in[0]*in[0]*in[1];
      out[4][0][1] = -18.0*in[0] + 72.0*in[0]*in[0] - 60.0*in[0]*in[0]*in[0];
      out[4][1][0] = 0.0;
      out[4][1][1] = 0.0;

      out[5][0][0] = sign1*(15.0 - 90.0*in[1] - 120.0*in[0] + 720.0*in[0]*in[1] + 90.0*in[1]*in[1] + 150.0*in[0]*in[0] - 720.0*in[0]*in[1]*in[1] - 900.0*in[0]*in[0]*in[1] + 900.0*in[0]*in[0]*in[1]*in[1]);
      out[5][0][1] = sign1*(-90.0*in[0] + 360.0*in[0]*in[0] + 180.0*in[0]*in[1] - 720.0*in[0]*in[0]*in[1] - 300.0*in[0]*in[0]*in[0] + 600.0*in[0]*in[0]*in[0]*in[1]);
      out[5][1][0] = 0.0;
      out[5][1][1] = 0.0;


      out[6][0][0] = 0.0;
      out[6][0][1] = 0.0;
      out[6][1][0] = 0.0;
      out[6][1][1] = sign2*(9.0 - 36.0*in[1] + 30.0*in[1]*in[1]);

      out[7][0][0] = 0.0;
      out[7][0][1] = 0.0;
      out[7][1][0] = 6.0 - 54.0*in[1] + 108.0*in[1]*in[1] - 60.0*in[1]*in[1]*in[1];
      out[7][1][1] = 27.0 - 54.0*in[0] - 108.0*in[1] + 216.0*in[0]*in[1] + 90.0*in[1]*in[1] - 180.0*in[0]*in[1]*in[1];

      out[8][0][0] = 0.0;
      out[8][0][1] = 0.0;
      out[8][1][0] = sign2*(30.0 - 270.0*in[1] - 60.0*in[0] + 540.0*in[0]*in[1] + 540.0*in[1]*in[1] - 1080.0*in[0]*in[1]*in[1] - 300.0*in[1]*in[1]*in[1] + 600.0*in[1]*in[1]*in[1]*in[0]);
      out[8][1][1] = sign2*(45.0 - 270.0*in[0] - 180.0*in[1] + 270.0*in[0]*in[0] + 1080.0*in[0]*in[1] + 150.0*in[1]*in[1] - 1080.0*in[0]*in[0]*in[1] - 900.0*in[0]*in[1]*in[1] + 900.0*in[1]*in[1]*in[0]*in[0]);

      out[9][0][0] = 0.0;
      out[9][0][1] = 0.0;
      out[9][1][0] = 0.0;
      out[9][1][1] = sign3*(3.0 - 24.0*in[1] + 30.0*in[1]*in[1]);

      out[10][0][0] = 0.0;
      out[10][0][1] = 0.0;
      out[10][1][0] = 18.0*in[1] - 72.0*in[1]*in[1] + 60.0*in[1]*in[1]*in[1];
      out[10][1][1] = -9.0 + 18.0*in[0] + 72.0*in[1] - 144.0*in[0]*in[1] - 90.0*in[1]*in[1] + 180.0*in[0]*in[1]*in[1];

      out[11][0][0] = 0.0;
      out[11][0][1] = 0.0;
      out[11][1][0] = sign3*(-90.0*in[1] + 180.0*in[0]*in[1] + 360.0*in[1]*in[1] - 720.0*in[0]*in[1]*in[1] - 300.0*in[1]*in[1]*in[1] + 600.0*in[1]*in[1]*in[1]*in[0]);
      out[11][1][1] = sign3*(15.0 - 90.0*in[0] - 120.0*in[1] + 90.0*in[0]*in[0] + 720.0*in[0]*in[1] + 150.0*in[1]*in[1] - 720.0*in[0]*in[0]*in[1] - 900.0*in[0]*in[1]*in[1] + 900.0*in[1]*in[1]*in[0]*in[0]);

      out[12][0][0] = 324 -1296.0*in[1] - 1728.0*in[0] + 6912.0*in[0]*in[1] + 1080.0*in[1]*in[1] + 1620.0*in[0]*in[0] - 5760.0*in[0]*in[1]*in[1] - 6480.0*in[0]*in[0]*in[1] + 5400.0*in[0]*in[0]*in[1]*in[1];
      out[12][0][1] = -1296.0*in[0] + 3456.0*in[0]*in[0] + 2160.0*in[0]*in[1] - 5760.0*in[0]*in[0]*in[1] - 2160.0*in[0]*in[0]*in[0] + 3600.0*in[0]*in[0]*in[0]*in[1];
      out[12][1][0] = 0.0;
      out[12][1][1] = 0.0;

      out[13][0][0] = 0.0;
      out[13][0][1] = 0.0;
      out[13][1][0] = -1296.0*in[1] + 2160.0*in[0]*in[1] + 3456.0*in[1]*in[1] - 5760.0*in[0]*in[1]*in[1] - 2160.0*in[1]*in[1]*in[1] + 3600.0*in[1]*in[1]*in[1]*in[0];
      out[13][1][1] = 324.0 - 1296.0*in[0] - 1728.0*in[1] + 1080.0*in[0]*in[0] + 6912.0*in[0]*in[1] + 1620.0*in[1]*in[1] - 5760.0*in[0]*in[0]*in[1] - 6480.0*in[0]*in[1]*in[1] + 5400.0*in[1]*in[1]*in[0]*in[0];

      out[14][0][0] = -540.0 + 2160.0*in[1] + 3240.0*in[0] - 12960.0*in[0]*in[1] - 1800.0*in[1]*in[1] - 3240.0*in[0]*in[0] + 10800.0*in[0]*in[1]*in[1] + 12960.0*in[0]*in[0]*in[1] - 10800.0*in[0]*in[0]*in[1]*in[1];
      out[14][0][1] = 2160.0*in[0] - 6480.0*in[0]*in[0] - 3600.0*in[0]*in[1] + 10800.0*in[0]*in[0]*in[1] + 4320.0*in[0]*in[0]*in[0] - 7200.0*in[0]*in[0]*in[0]*in[1];
      out[14][1][0] = 0.0;
      out[14][1][1] = 0.0;

      out[15][0][0] = 0.0;
      out[15][0][1] = 0.0;
      out[15][1][0] = 6912.0*in[1] - 12960.0*in[0]*in[1] - 18432.0*in[1]*in[1] + 34560.0*in[0]*in[1]*in[1] + 11520.0*in[1]*in[1]*in[1] - 21600.0*in[0]*in[1]*in[1]*in[1];
      out[15][1][1] = -1296.0 + 6912.0*in[0] + 6912.0*in[1] - 6480.0*in[0]*in[0] - 36864.0*in[0]*in[1] - 6480.0*in[1]*in[1] + 34560.0*in[0]*in[0]*in[1] + 34560.0*in[0]*in[1]*in[1] - 32400.0*in[0]*in[0]*in[1]*in[1];

      out[16][0][0] = -1296.0 + 6912.0*in[1] + 6912.0*in[0] - 6480.0*in[1]*in[1] - 36864.0*in[0]*in[1] - 6480.0*in[0]*in[0] + 34560.0*in[0]*in[1]*in[1] + 34560.0*in[1]*in[0]*in[0] - 32400.0*in[0]*in[0]*in[1]*in[1];
      out[16][0][1] = 6912.0*in[0] - 12960.0*in[0]*in[1] - 18432.0*in[0]*in[0] + 34560.0*in[0]*in[0]*in[1] + 11520.0*in[0]*in[0]*in[0] - 21600.0*in[0]*in[0]*in[0]*in[1];
      out[16][1][0] = 0.0;
      out[16][1][1] = 0.0;

      out[17][0][0] = 0.0;
      out[17][0][1] = 0.0;
      out[17][1][0] = 2160.0*in[1] - 3600.0*in[0]*in[1] - 6480.0*in[1]*in[1] + 10800.0*in[0]*in[1]*in[1] + 4320.0*in[1]*in[1]*in[1] - 7200.0*in[0]*in[1]*in[1]*in[1];
      out[17][1][1] = -540.0 + 2160.0*in[0] + 3240.0*in[1] - 1800.0*in[0]*in[0] - 12960.0*in[0]*in[1] - 3240.0*in[1]*in[1] + 10800.0*in[0]*in[0]*in[1] + 12960.0*in[0]*in[1]*in[1] - 10800.0*in[0]*in[0]*in[1]*in[1];

      out[18][0][0] = 2160.0 - 11520.0*in[1] - 12960.0*in[0] + 69120.0*in[0]*in[1] + 10800.0*in[1]*in[1] + 12960.0*in[0]*in[0] - 64800.0*in[0]*in[1]*in[1] - 69120.0*in[0]*in[0]*in[1] + 64800.0*in[0]*in[0]*in[1]*in[1];
      out[18][0][1] = -11520.0*in[0] + 34560.0*in[0]*in[0] + 21600.0*in[0]*in[1] - 64800.0*in[0]*in[0]*in[1] - 23040.0*in[0]*in[0]*in[0] + 43200.0*in[0]*in[0]*in[0]*in[1];
      out[18][1][0] = 0.0;
      out[18][1][1] = 0.0;

      out[19][0][0] = 0.0;
      out[19][0][1] = 0.0;
      out[19][1][0] = -11520.0*in[1] + 21600.0*in[0]*in[1] + 34560.0*in[1]*in[1] - 64800.0*in[0]*in[1]*in[1] - 23040.0*in[1]*in[1]*in[1] + 43200.0*in[0]*in[1]*in[1]*in[1];
      out[19][1][1] = 2160.0 - 11520.0*in[0] - 12960.0*in[1] + 10800.0*in[0]*in[0] + 69120.0*in[0]*in[1] + 12960.0*in[1]*in[1] - 64800.0*in[0]*in[0]*in[1] - 69120.0*in[0]*in[1]*in[1] + 64800.0*in[0]*in[0]*in[1]*in[1];

      out[20][0][0] = 1080.0 - 6480.0*in[1] - 5760.0*in[0] + 34560.0*in[0]*in[1] + 6480.0*in[1]*in[1] + 5400.0*in[0]*in[0] - 34560.0*in[0]*in[1]*in[1] - 32400.0*in[0]*in[0]*in[1] + 32400.0*in[0]*in[0]*in[1]*in[1];
      out[20][0][1] = -6480.0*in[0] + 17280.0*in[0]*in[0] + 12960.0*in[0]*in[1] - 34560.0*in[0]*in[0]*in[1] - 10800.0*in[0]*in[0]*in[0] + 21600.0*in[0]*in[0]*in[0]*in[1];
      out[20][1][0] = 0.0;
      out[20][1][1] = 0.0;

      out[21][0][0] = 0.0;
      out[21][0][1] = 0.0;
      out[21][1][0] = -6480.0*in[1] + 12960.0*in[0]*in[1] + 17280.0*in[1]*in[1] - 34560.0*in[0]*in[1]*in[1] - 10800.0*in[1]*in[1]*in[1] + 21600.0*in[0]*in[1]*in[1]*in[1];
      out[21][1][1] = 1080.0 - 6480.0*in[0] - 5760.0*in[1] + 6480.0*in[0]*in[0] + 34560.0*in[0]*in[1] + 5400.0*in[1]*in[1] - 34560.0*in[0]*in[0]*in[1] - 32400.0*in[0]*in[1]*in[1] + 32400.0*in[0]*in[0]*in[1]*in[1];

      out[22][0][0] = -1800.0 + 10800.0*in[1] + 10800.0*in[0] - 64800.0*in[0]*in[1] - 10800.0*in[1]*in[1] - 10800.0*in[0]*in[0] + 64800.0*in[0]*in[1]*in[1] + 64800.0*in[0]*in[0]*in[1] - 64800.0*in[0]*in[0]*in[1]*in[1];
      out[22][0][1] = 10800.0*in[0] - 32400.0*in[0]*in[0] - 21600.0*in[0]*in[1] + 64800.0*in[0]*in[0]*in[1] + 21600.0*in[0]*in[0]*in[0] - 43200.0*in[0]*in[0]*in[0]*in[1];
      out[22][1][0] = 0.0;
      out[22][1][1] = 0.0;

      out[23][0][0] = 0.0;
      out[23][0][1] = 0.0;
      out[23][1][0] = 10800.0*in[1] - 21600.0*in[0]*in[1] - 32400.0*in[1]*in[1] + 64800.0*in[0]*in[1]*in[1] + 21600.0*in[1]*in[1]*in[1] - 43200.0*in[0]*in[1]*in[1]*in[1];
      out[23][1][1] = -1800.0 + 10800.0*in[0] + 10800.0*in[1] - 10800.0*in[0]*in[0] - 64800.0*in[0]*in[1] - 10800.0*in[1]*in[1] + 64800.0*in[0]*in[0]*in[1] + 64800.0*in[0]*in[1]*in[1] - 64800.0*in[0]*in[0]*in[1]*in[1];
    }

    //! \brief Polynomial order of the shape functions
    unsigned int order () const
    {
      return 5;
    }

  private:
    R sign0, sign1, sign2, sign3;
  };
}
#endif // DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS2_CUBE2D_LOCALBASIS_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomas2cube2d/raviartthomas2cube2dlocalcoefficients.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS2_CUBE2D_LOCALCOEFFICIENTS_HH
#define DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS2_CUBE2D_LOCALCOEFFICIENTS_HH

#include <cstddef>
#include <vector>

#include "../../common/localkey.hh"

namespace Dune
{
  /**
   * \ingroup LocalLayoutImplementation
   * \brief Layout map for Raviart-Thomas-2 elements on quadrilaterals
   *
   * \nosubgrouping
   * \implements Dune::LocalCoefficientsVirtualImp
   */
  class RT2Cube2DLocalCoefficients
  {

  public:
    //! \brief Standard constructor
    RT2Cube2DLocalCoefficients () : li(24)
    {
      for (std::size_t i = 0; i < 4; i++)
      {
        li[3*i] = LocalKey(i,1,0);
        li[3*i + 1] = LocalKey(i,1,1);
        li[3*i + 2] = LocalKey(i,1,2);
      }

      for (std::size_t i=0; i<12; i++)
      {
        li[12 + i] = LocalKey(0,0,i);
      }
    }

    //! \brief number of coefficients
    std::size_t size () const
    {
      return 24;
    }

    //! \brief get i'th index
    const LocalKey& localKey (std::size_t i) const
    {
      return li[i];
    }

  private:
    std::vector<LocalKey> li;
  };
}
#endif // DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS2_CUBE2D_LOCALCOEFFICIENTS_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomas2cube2d/raviartthomas2cube2dlocalinterpolation.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS2_CUBE2D_LOCALINTERPOLATION_HH
#define DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS2_CUBE2D_LOCALINTERPOLATION_HH

#include <vector>

#include <dune/geometry/quadraturerules.hh>

namespace Dune
{

  /**
   * \ingroup LocalInterpolationImplementation
   * \brief Second order Raviart-Thomas shape functions on the reference triangle.
   *
   * \tparam LB corresponding LocalBasis giving traits
   *
   * \nosubgrouping
   */
  template<class LB>
  class RT2Cube2DLocalInterpolation
  {

  public:
    //! \brief Standard constructor
    RT2Cube2DLocalInterpolation ()
    {
      sign0 = sign1 = sign2 = sign3 = 1.0;
    }

    /**
     * \brief Make set number s, where 0 <= s < 8
     *
     * \param s Edge orientation indicator
     */
    RT2Cube2DLocalInterpolation (unsigned int s)
    {
      sign0 = sign1 = sign2 = sign3 = 1.0;
      if (s & 1)
      {
        sign0 *= -1.0;
      }
      if (s & 2)
      {
        sign1 *= -1.0;
      }
      if (s & 4)
      {
        sign2 *= -1.0;
      }
      if (s & 8)
      {
        sign3 *= -1.0;
      }

      n0[0] = -1.0;
      n0[1] =  0.0;
      n1[0] =  1.0;
      n1[1] =  0.0;
      n2[0] =  0.0;
      n2[1] = -1.0;
      n3[0] =  0.0;
      n3[1] =  1.0;
    }

    /**
     * \brief Interpolate a given function with shape functions
     *
     * \tparam F Function type for function which should be interpolated
     * \tparam C Coefficient type
     * \param f function which should be interpolated
     * \param out return value, vector of coefficients
     */
    template<typename F, typename C>
    void interpolate (const F& f, std::vector<C>& out) const
    {
      // f gives v*outer normal at a point on the edge!
      typedef typename LB::Traits::RangeFieldType Scalar;
      typedef typename LB::Traits::DomainFieldType Vector;
      typename F::Traits::RangeType y;

      out.resize(24);
      fill(out.begin(), out.end(), 0.0);

      const int qOrder = 6;
      const QuadratureRule<Scalar,1>& rule = QuadratureRules<Scalar,1>::rule(GeometryType(GeometryType::cube,1), qOrder);

      for (typename QuadratureRule<Scalar,1>::const_iterator it=rule.begin(); it!=rule.end(); ++it)
      {
        Scalar qPos = it->position();
        typename LB::Traits::DomainType localPos;

        localPos[0] = 0.0;
        localPos[1] = qPos;
        f.evaluate(localPos, y);
        out[0] += (y[0]*n0[0] + y[1]*n0[1])*it->weight()*sign0;
        out[1] += (y[0]*n0[0] + y[1]*n0[1])*(2.0*qPos - 1.0)*it->weight();
        out[2] += (y[0]*n0[0] + y[1]*n0[1])*(6.0*qPos*qPos - 6.0*qPos + 1.0)*it->weight()*sign0;

        localPos[0] = 1.0;
        localPos[1] = qPos;
        f.evaluate(localPos, y);
        out[3] += (y[0]*n1[0] + y[1]*n1[1])*it->weight()*sign1;
        out[4] += (y[0]*n1[0] + y[1]*n1[1])*(1.0 - 2.0*qPos)*it->weight();
        out[5] += (y[0]*n1[0] + y[1]*n1[1])*(6.0*qPos*qPos - 6.0*qPos + 1.0)*it->weight()*sign1;

        localPos[0] = qPos;
        localPos[1] = 0.0;
        f.evaluate(localPos, y);
        out[6] += (y[0]*n2[0] + y[1]*n2[1])*it->weight()*sign2;
        out[7] += (y[0]*n2[0] + y[1]*n2[1])*(1.0 - 2.0*qPos)*it->weight();
        out[8] += (y[0]*n2[0] + y[1]*n2[1])*(6.0*qPos*qPos - 6.0*qPos + 1.0)*it->weight()*sign2;

        localPos[0] = qPos;
        localPos[1] = 1.0;
        f.evaluate(localPos, y);
        out[9]  += (y[0]*n3[0] + y[1]*n3[1])*it->weight()*sign3;
        out[10] += (y[0]*n3[0] + y[1]*n3[1])*(2.0*qPos - 1.0)*it->weight();
        out[11] += (y[0]*n3[0] + y[1]*n3[1])*(6.0*qPos*qPos - 6.0*qPos + 1.0)*it->weight()*sign3;
      }

      const QuadratureRule<Vector,2>& rule2 = QuadratureRules<Vector,2>::rule(GeometryType(GeometryType::cube,2), qOrder);

      for (typename QuadratureRule<Vector,2>::const_iterator it = rule2.begin();
           it != rule2.end(); ++it)
      {
        FieldVector<double,2> qPos = it->position();

        f.evaluate(qPos, y);
        out[12] += y[0]*it->weight();
        out[13] += y[1]*it->weight();
        out[14] += y[0]*qPos[0]*it->weight();
        out[15] += y[1]*qPos[0]*it->weight();
        out[16] += y[0]*qPos[1]*it->weight();
        out[17] += y[1]*qPos[1]*it->weight();
        out[18] += y[0]*qPos[0]*qPos[1]*it->weight();
        out[19] += y[1]*qPos[0]*qPos[1]*it->weight();
        out[20] += y[0]*qPos[1]*qPos[1]*it->weight();
        out[21] += y[1]*qPos[0]*qPos[0]*it->weight();
        out[22] += y[0]*qPos[0]*qPos[1]*qPos[1]*it->weight();
        out[23] += y[1]*qPos[0]*qPos[0]*qPos[1]*it->weight();
      }
    }

  private:
    typename LB::Traits::RangeFieldType sign0, sign1, sign2, sign3;
    typename LB::Traits::DomainType n0, n1, n2, n3;
  };
}
#endif // DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS2_CUBE2D_LOCALINTERPOLATION_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomas3cube2d.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS3_CUBE2D_LOCALFINITEELEMENT_HH
#define DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS3_CUBE2D_LOCALFINITEELEMENT_HH

#include <dune/geometry/type.hh>

#include "../common/localfiniteelementtraits.hh"
#include "raviartthomas3cube2d/raviartthomas3cube2dlocalbasis.hh"
#include "raviartthomas3cube2d/raviartthomas3cube2dlocalcoefficients.hh"
#include "raviartthomas3cube2d/raviartthomas3cube2dlocalinterpolation.hh"

namespace Dune
{
  /**
   * \brief Second order Raviart-Thomas shape functions on cubes.
   *
   * \note The Jacobian is not implemented.
   *
   * \tparam D Type to represent the field in the domain.
   * \tparam R Type to represent the field in the range.
   */
  template<class D, class R>
  class RT3Cube2DLocalFiniteElement
  {

  public:
    typedef LocalFiniteElementTraits<
        RT3Cube2DLocalBasis<D,R>,
        RT3Cube2DLocalCoefficients,
        RT3Cube2DLocalInterpolation<RT3Cube2DLocalBasis<D,R> > > Traits;

    //! \brief Standard constructor
    RT3Cube2DLocalFiniteElement ()
    {
      gt.makeQuadrilateral();
    }

    /**
     * \brief Make set number s, where 0 <= s < 16
     *
     * \param s Edge orientation indicator
     */
    RT3Cube2DLocalFiniteElement (int s) : basis(s), interpolation(s)
    {
      gt.makeQuadrilateral();
    }

    const typename Traits::LocalBasisType& localBasis () const
    {
      return basis;
    }

    const typename Traits::LocalCoefficientsType& localCoefficients () const
    {
      return coefficients;
    }

    const typename Traits::LocalInterpolationType& localInterpolation () const
    {
      return interpolation;
    }

    /** \brief Number of shape functions in this finite element */
    unsigned int size () const
    {
      return basis.size();
    }

    GeometryType type () const
    {
      return gt;
    }

  private:
    RT3Cube2DLocalBasis<D,R> basis;
    RT3Cube2DLocalCoefficients coefficients;
    RT3Cube2DLocalInterpolation<RT3Cube2DLocalBasis<D,R> > interpolation;
    GeometryType gt;
  };
}
#endif // DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS3_CUBE2D_LOCALFINITEELEMENT_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomas3cube2d/CMakeLists.txt <==
install(FILES
  raviartthomas3cube2dlocalbasis.hh
  raviartthomas3cube2dlocalcoefficients.hh
  raviartthomas3cube2dlocalinterpolation.hh
  DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/raviartthomas/raviartthomas3cube2d)


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomas3cube2d/Makefile.am <==
raviartthomas3cube2ddir = $(includedir)/dune/localfunctions/raviartthomas/raviartthomas3cube2d

raviartthomas3cube2d_HEADERS = \
  raviartthomas3cube2dlocalbasis.hh \
  raviartthomas3cube2dlocalcoefficients.hh \
  raviartthomas3cube2dlocalinterpolation.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomas3cube2d/raviartthomas3cube2dlocalbasis.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS3_CUBE2D_LOCALBASIS_HH
#define DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS3_CUBE2D_LOCALBASIS_HH

#include <vector>

#include <dune/common/fmatrix.hh>

#include "../../common/localbasis.hh"

namespace Dune
{
  /**
   * \ingroup LocalBasisImplementation
   * \brief Second order Raviart-Thomas shape functions on the reference quadrilateral.
   *
   * \tparam D Type to represent the field in the domain.
   * \tparam R Type to represent the field in the range.
   *
   * \nosubgrouping
   */
  template<class D, class R>
  class RT3Cube2DLocalBasis
  {

  public:
    typedef LocalBasisTraits<D,2,Dune::FieldVector<D,2>,R,2,Dune::FieldVector<R,2>,
        Dune::FieldMatrix<R,2,2> > Traits;

    //! \brief Standard constructor
    RT3Cube2DLocalBasis ()
    {
      sign0 = sign1 = sign2 = sign3 = 1.0;
    }

    /**
     * \brief Make set number s, where 0 <= s < 16
     *
     * \param s Edge orientation indicator
     */
    RT3Cube2DLocalBasis (unsigned int s)
    {
      sign0 = sign1 = sign2 = sign3 = 1.0;
      if (s & 1)
      {
        sign0 = -1.0;
      }
      if (s & 2)
      {
        sign1 = -1.0;
      }
      if (s & 4)
      {
        sign2 = -1.0;
      }
      if (s & 8)
      {
        sign3 = -1.0;
      }
    }

    //! \brief number of shape functions
    unsigned int size () const
    {
      return 40;
    }

    /**
     * \brief Evaluate all shape functions
     *
     * \param in Position
     * \param out return value
     */
    inline void evaluateFunction (const typename Traits::DomainType& in,
                                  std::vector<typename Traits::RangeType>& out) const
    {
      out.resize(40);
      double tmp1=-1.0+16.0*in[0]-60.0*pow(in[0],2)+80.0*pow(in[0],3)-35.0*pow(in[0],4);
      double tmp2=(1.0-16.0*in[0]+60.0*pow(in[0],2)-80.0*pow(in[0],3)+35.0*pow(in[0],4));
      double tmp3=(-1.0+2.0*in[1]);
      double tmp4=(1.0-6.0*in[1]+6.0*pow(in[1],2));
      double tmp5=(-1.0+12.0*in[1]-30.0*pow(in[1],2)+20.0*pow(in[1],3));
      double tmp6=in[0]*(-4.0+30.0*in[0]-60.0*pow(in[0],2)+35.0*pow(in[0],3));
      double tmp7=-1.0+16.0*in[1]-60.0*pow(in[1],2)+80.0*pow(in[1],3)-35.0*pow(in[1],4);
      double tmp8=(1.0-16.0*in[1]+60.0*pow(in[1],2)-80.0*pow(in[1],3)+35.0*pow(in[1],4));
      double tmp9=(-1.0+2.0*in[0]);
      double tmp10=(1.0-6.0*in[0]+6.0*pow(in[0],2));
      double tmp11=(-1.0+12.0*in[0]-30.0*pow(in[0],2)+20.0*pow(in[0],3));
      double tmp12=in[1]*(-4.0+30.0*in[1]-60.0*pow(in[1],2)+35.0*pow(in[1],3));
      double tmp13=in[0]*(2.0-9.0*in[0]+14.0*pow(in[0],2)-7.0*pow(in[0],3));
      double tmp14=in[0]*(-2.0+9.0*in[0]-14.0*pow(in[0],2)+7.0*pow(in[0],3));
      double tmp15=in[0]*(1.0-3.0*in[0]+2.0*pow(in[0],2));
      double tmp16=in[0]*(-1.0+6.0*in[0]-10.0*pow(in[0],2)+5.0*pow(in[0],3));
      double tmp17=in[1]*(2.0-9.0*in[1]+14.0*pow(in[1],2)-7.0*pow(in[1],3));
      double tmp18=in[1]*(1.0-3.0*in[1]+2.0*pow(in[1],2));
      double tmp19=in[1]*(-1.0+6.0*in[1]-10.0*pow(in[1],2)+5.0*pow(in[1],3));
      double tmp20=in[1]*(-2.0+9.0*in[1]-14.0*pow(in[1],2)+7.0*pow(in[1],3));

      out[0][0]=sign0*tmp1;
      out[0][1]=0;
      out[1][0]=(-3.0*tmp2*tmp3);
      out[1][1]=0;
      out[2][0]=sign0*(-5.0*tmp2*tmp4);
      out[2][1]=0;
      out[3][0]=(-7.0*tmp2*tmp5);
      out[3][1]=0;

      out[4][0]=sign1*tmp6;
      out[4][1]=0;
      out[5][0]=(-3.0*tmp6*tmp3);
      out[5][1]=0;
      out[6][0]=sign1*(5.0*tmp6*tmp4);
      out[6][1]=0;
      out[7][0]=(-7.0*tmp6*tmp5);
      out[7][1]=0;

      out[8][0]=0;
      out[8][1]=sign2*tmp7;
      out[9][0]=0;
      out[9][1]=3.0*tmp9*tmp8;
      out[10][0]=0;
      out[10][1]=sign2*(-5.0*tmp10*tmp8);
      out[11][0]=0;
      out[11][1]=7.0*tmp11*tmp8;

      out[12][0]=0;
      out[12][1]=sign3*tmp12;
      out[13][0]=0;
      out[13][1]=3.0*tmp9*tmp12;
      out[14][0]=0;
      out[14][1]=sign3*5.0*tmp10*tmp12;
      out[15][0]=0;
      out[15][1]=7.0*tmp11*tmp12;

      out[16][0]=10.0*tmp13;
      out[16][1]=0;
      out[17][0]=-30.0*tmp14*tmp3;
      out[17][1]=0;
      out[18][0]=-50.0*tmp14*tmp4;
      out[18][1]=0;
      out[19][0]=-70.0*tmp14*tmp5;
      out[19][1]=0;
      out[20][0]=-30.0*tmp15;
      out[20][1]=0;
      out[21][0]=-90.0*tmp15*tmp3;
      out[21][1]=0;
      out[22][0]=-150.0*tmp15*tmp4;
      out[22][1]=0;
      out[23][0]=-210.0*tmp15*tmp5;
      out[23][1]=0;
      out[24][0]=-70.0*tmp16;
      out[24][1]=0;
      out[25][0]=-210.0*tmp16*tmp3;
      out[25][1]=0;
      out[26][0]=-350.0*tmp16*tmp4;
      out[26][1]=0;
      out[27][0]=-490.0*tmp16*tmp5;
      out[27][1]=0;
      out[28][0]=0;
      out[28][1]=10.0*tmp17;
      out[29][0]=0;
      out[29][1]=-30.0*tmp18;
      out[30][0]=0;
      out[30][1]=-70.0*tmp19;
      out[31][0]=0;
      out[31][1]=-30.0*tmp9*tmp20;
      out[32][0]=0;
      out[32][1]=-90.0*tmp9*tmp18;
      out[33][0]=0;
      out[33][1]=-210.0*tmp9*tmp19;
      out[34][0]=0;
      out[34][1]=-50.0*tmp10*tmp20;
      out[35][0]=0;
      out[35][1]=-150.0*tmp10*tmp18;
      out[36][0]=0;
      out[36][1]=-350.0*tmp10*tmp19;
      out[37][0]=0;
      out[37][1]=-70.0*tmp11*tmp20;
      out[38][0]=0;
      out[38][1]=-210.0*tmp11*tmp18;
      out[39][0]=0;
      out[39][1]=-490.0*tmp11*tmp19;
    }

    /**
     * \brief Evaluate Jacobian of all shape functions
     *
     * \param in Position
     * \param out return value
     */
    inline void evaluateJacobian (const typename Traits::DomainType& in,
                                  std::vector<typename Traits::JacobianType>& out) const
    {
      out.resize(40);
    }

    //! \brief Polynomial order of the shape functions
    unsigned int order () const
    {
      return 7;
    }

  private:
    R sign0, sign1, sign2, sign3;
  };
}

#endif // DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS3_CUBE2D_LOCALBASIS_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomas3cube2d/raviartthomas3cube2dlocalcoefficients.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS3_CUBE2D_LOCALCOEFFICIENTS_HH
#define DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS3_CUBE2D_LOCALCOEFFICIENTS_HH

#include <cstddef>
#include <vector>

#include "../../common/localkey.hh"

namespace Dune
{
  /**
   * \ingroup LocalLayoutImplementation
   * \brief Layout map for Raviart-Thomas-3 elements on quadrilaterals
   *
   * \nosubgrouping
   * \implements Dune::LocalCoefficientsVirtualImp
   */
  class RT3Cube2DLocalCoefficients
  {

  public:
    //! \brief Standard constructor
    RT3Cube2DLocalCoefficients () : li(40)
    {
      for (std::size_t i = 0; i < 4; i++)
      {
        li[4*i] = LocalKey(i,1,0);
        li[4*i + 1] = LocalKey(i,1,1);
        li[4*i + 2] = LocalKey(i,1,2);
        li[4*i + 3] = LocalKey(i,1,3);
      }

      for (std::size_t i=0; i<24; i++)
      {
        li[16 + i] = LocalKey(0,0,i);
      }
    }

    //! \brief number of coefficients
    std::size_t size () const
    {
      return 40;
    }

    //! \brief get i'th index
    const LocalKey& localKey (std::size_t i) const
    {
      return li[i];
    }

  private:
    std::vector<LocalKey> li;
  };
}

#endif // DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS3_CUBE2D_LOCALCOEFFICIENTS_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomas3cube2d/raviartthomas3cube2dlocalinterpolation.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS3_CUBE2D_LOCALINTERPOLATION_HH
#define DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS3_CUBE2D_LOCALINTERPOLATION_HH

#include <vector>

#include <dune/geometry/quadraturerules.hh>

namespace Dune
{

  /**
   * \ingroup LocalInterpolationImplementation
   * \brief Second order Raviart-Thomas shape functions on the reference quadrilateral.
   *
   * \tparam LB corresponding LocalBasis giving traits
   *
   * \nosubgrouping
   */
  template<class LB>
  class RT3Cube2DLocalInterpolation
  {

  public:
    //! \brief Standard constructor
    RT3Cube2DLocalInterpolation ()
    {
      sign0 = sign1 = sign2 = sign3 = 1.0;
    }

    /**
     * \brief Make set number s, where 0 <= s < 8
     *
     * \param s Edge orientation indicator
     */
    RT3Cube2DLocalInterpolation (unsigned int s)
    {
      sign0 = sign1 = sign2 = sign3 = 1.0;
      if (s & 1)
      {
        sign0 *= -1.0;
      }
      if (s & 2)
      {
        sign1 *= -1.0;
      }
      if (s & 4)
      {
        sign2 *= -1.0;
      }
      if (s & 8)
      {
        sign3 *= -1.0;
      }

      n0[0] = -1.0;
      n0[1] =  0.0;
      n1[0] =  1.0;
      n1[1] =  0.0;
      n2[0] =  0.0;
      n2[1] = -1.0;
      n3[0] =  0.0;
      n3[1] =  1.0;
    }

    /**
     * \brief Interpolate a given function with shape functions
     *
     * \tparam F Function type for function which should be interpolated
     * \tparam C Coefficient type
     * \param f function which should be interpolated
     * \param out return value, vector of coefficients
     */
    template<typename F, typename C>
    void interpolate (const F& f, std::vector<C>& out) const
    {
      // f gives v*outer normal at a point on the edge!
      typedef typename LB::Traits::RangeFieldType Scalar;
      typedef typename LB::Traits::DomainFieldType Vector;
      typename F::Traits::RangeType y;

      out.resize(40);
      fill(out.begin(), out.end(), 0.0);

      const int qOrder = 9;
      const QuadratureRule<Scalar,1>& rule = QuadratureRules<Scalar,1>::rule(GeometryType(GeometryType::cube,1), qOrder);

      for (typename QuadratureRule<Scalar,1>::const_iterator it=rule.begin(); it!=rule.end(); ++it)
      {
        Scalar qPos = it->position();
        typename LB::Traits::DomainType localPos;

        localPos[0] = 0.0;
        localPos[1] = qPos;
        f.evaluate(localPos, y);
        out[0] += (y[0]*n0[0] + y[1]*n0[1])*it->weight()*sign0;
        out[1] += (y[0]*n0[0] + y[1]*n0[1])*(2.0*qPos - 1.0)*it->weight();
        out[2] += (y[0]*n0[0] + y[1]*n0[1])*(6.0*qPos*qPos - 6.0*qPos + 1.0)*it->weight()*sign0;
        out[3] += (y[0]*n0[0] + y[1]*n0[1])*(20.0*qPos*qPos*qPos - 30.0*qPos*qPos + 12.0*qPos - 1.0)*it->weight();

        localPos[0] = 1.0;
        localPos[1] = qPos;
        f.evaluate(localPos, y);
        out[4] += (y[0]*n1[0] + y[1]*n1[1])*it->weight()*sign1;
        out[5] += (y[0]*n1[0] + y[1]*n1[1])*(1.0 - 2.0*qPos)*it->weight();
        out[6] += (y[0]*n1[0] + y[1]*n1[1])*(6.0*qPos*qPos - 6.0*qPos + 1.0)*it->weight()*sign1;
        out[7] += (y[0]*n1[0] + y[1]*n1[1])*(-20.0*qPos*qPos*qPos + 30.0*qPos*qPos - 12.0*qPos + 1.0)*it->weight();

        localPos[0] = qPos;
        localPos[1] = 0.0;
        f.evaluate(localPos, y);
        out[8] += (y[0]*n2[0] + y[1]*n2[1])*it->weight()*sign2;
        out[9] += (y[0]*n2[0] + y[1]*n2[1])*(1.0 - 2.0*qPos)*it->weight();
        out[10] += (y[0]*n2[0] + y[1]*n2[1])*(6.0*qPos*qPos - 6.0*qPos + 1.0)*it->weight()*sign2;
        out[11] += (y[0]*n2[0] + y[1]*n2[1])*(-20.0*qPos*qPos*qPos + 30.0*qPos*qPos - 12.0*qPos + 1.0)*it->weight();

        localPos[0] = qPos;
        localPos[1] = 1.0;
        f.evaluate(localPos, y);
        out[12]  += (y[0]*n3[0] + y[1]*n3[1])*it->weight()*sign3;
        out[13] += (y[0]*n3[0] + y[1]*n3[1])*(2.0*qPos - 1.0)*it->weight();
        out[14] += (y[0]*n3[0] + y[1]*n3[1])*(6.0*qPos*qPos - 6.0*qPos + 1.0)*it->weight()*sign3;
        out[15] += (y[0]*n3[0] + y[1]*n3[1])*(20.0*qPos*qPos*qPos - 30.0*qPos*qPos + 12.0*qPos - 1.0)*it->weight();
      }

      const QuadratureRule<Vector,2>& rule2 = QuadratureRules<Vector,2>::rule(GeometryType(GeometryType::cube,2), qOrder);

      for (typename QuadratureRule<Vector,2>::const_iterator it = rule2.begin();
           it != rule2.end(); ++it)
      {
        FieldVector<double,2> qPos = it->position();

        f.evaluate(qPos, y);
        double l0_x=1.0;
        double l1_x=2.0*qPos[0]-1.0;
        double l2_x=6.0*qPos[0]*qPos[0]-6.0*qPos[0]+1.0;
        double l3_x=20.0*qPos[0]*qPos[0]*qPos[0] - 30.0*qPos[0]*qPos[0] + 12.0*qPos[0] - 1.0;
        double l0_y=1.0;
        double l1_y=2.0*qPos[1]-1.0;
        double l2_y=6.0*qPos[1]*qPos[1]-6.0*qPos[1]+1.0;
        double l3_y=20.0*qPos[1]*qPos[1]*qPos[1] - 30.0*qPos[1]*qPos[1] + 12.0*qPos[1] - 1.0;

        out[16] += y[0]*l0_x*l0_y*it->weight();
        out[17] += y[0]*l0_x*l1_y*it->weight();
        out[18] += y[0]*l0_x*l2_y*it->weight();
        out[19] += y[0]*l0_x*l3_y*it->weight();
        out[20] += y[0]*l1_x*l0_y*it->weight();
        out[21] += y[0]*l1_x*l1_y*it->weight();
        out[22] += y[0]*l1_x*l2_y*it->weight();
        out[23] += y[0]*l1_x*l3_y*it->weight();
        out[24] += y[0]*l2_x*l0_y*it->weight();
        out[25] += y[0]*l2_x*l1_y*it->weight();
        out[26] += y[0]*l2_x*l2_y*it->weight();
        out[27] += y[0]*l2_x*l3_y*it->weight();

        out[28] += y[1]*l0_x*l0_y*it->weight();
        out[29] += y[1]*l0_x*l1_y*it->weight();
        out[30] += y[1]*l0_x*l2_y*it->weight();
        out[31] += y[1]*l1_x*l0_y*it->weight();
        out[32] += y[1]*l1_x*l1_y*it->weight();
        out[33] += y[1]*l1_x*l2_y*it->weight();
        out[34] += y[1]*l2_x*l0_y*it->weight();
        out[35] += y[1]*l2_x*l1_y*it->weight();
        out[36] += y[1]*l2_x*l2_y*it->weight();
        out[37] += y[1]*l3_x*l0_y*it->weight();
        out[38] += y[1]*l3_x*l1_y*it->weight();
        out[39] += y[1]*l3_x*l2_y*it->weight();
      }
    }

  private:
    typename LB::Traits::RangeFieldType sign0, sign1, sign2, sign3;
    typename LB::Traits::DomainType n0, n1, n2, n3;
  };
}

#endif // DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS3_CUBE2D_LOCALINTERPOLATION_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomas4cube2d.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS4_CUBE2D_LOCALFINITEELEMENT_HH
#define DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS4_CUBE2D_LOCALFINITEELEMENT_HH

#include <dune/geometry/type.hh>

#include "../common/localfiniteelementtraits.hh"
#include "raviartthomas4cube2d/raviartthomas4cube2dlocalbasis.hh"
#include "raviartthomas4cube2d/raviartthomas4cube2dlocalcoefficients.hh"
#include "raviartthomas4cube2d/raviartthomas4cube2dlocalinterpolation.hh"

namespace Dune
{
  /**
   * \brief Second order Raviart-Thomas shape functions on cubes.
   *
   * \note The Jacobian is not implemented.
   *
   * \tparam D Type to represent the field in the domain.
   * \tparam R Type to represent the field in the range.
   */
  template<class D, class R>
  class RT4Cube2DLocalFiniteElement
  {

  public:
    typedef LocalFiniteElementTraits<
        RT4Cube2DLocalBasis<D,R>,
        RT4Cube2DLocalCoefficients,
        RT4Cube2DLocalInterpolation<RT4Cube2DLocalBasis<D,R> > > Traits;

    //! \brief Standard constructor
    RT4Cube2DLocalFiniteElement ()
    {
      gt.makeQuadrilateral();
    }

    /**
     * \brief Make set number s, where 0 <= s < 16
     *
     * \param s Edge orientation indicator
     */
    RT4Cube2DLocalFiniteElement (int s) : basis(s), interpolation(s)
    {
      gt.makeQuadrilateral();
    }

    const typename Traits::LocalBasisType& localBasis () const
    {
      return basis;
    }

    const typename Traits::LocalCoefficientsType& localCoefficients () const
    {
      return coefficients;
    }

    const typename Traits::LocalInterpolationType& localInterpolation () const
    {
      return interpolation;
    }

    /** \brief Number of shape functions in this finite element */
    unsigned int size () const
    {
      return basis.size();
    }

    GeometryType type () const
    {
      return gt;
    }

  private:
    RT4Cube2DLocalBasis<D,R> basis;
    RT4Cube2DLocalCoefficients coefficients;
    RT4Cube2DLocalInterpolation<RT4Cube2DLocalBasis<D,R> > interpolation;
    GeometryType gt;
  };
}
#endif // DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS4_CUBE2D_LOCALFINITEELEMENT_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomas4cube2d/CMakeLists.txt <==
install(FILES
  raviartthomas4cube2dlocalbasis.hh
  raviartthomas4cube2dlocalcoefficients.hh
  raviartthomas4cube2dlocalinterpolation.hh
  DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/raviartthomas/raviartthomas4cube2d)


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomas4cube2d/Makefile.am <==
raviartthomas4cube2ddir = $(includedir)/dune/localfunctions/raviartthomas/raviartthomas4cube2d

raviartthomas4cube2d_HEADERS = \
  raviartthomas4cube2dlocalbasis.hh \
  raviartthomas4cube2dlocalcoefficients.hh \
  raviartthomas4cube2dlocalinterpolation.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomas4cube2d/raviartthomas4cube2dlocalbasis.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS4_CUBE2D_LOCALBASIS_HH
#define DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS4_CUBE2D_LOCALBASIS_HH

#include <vector>

#include <dune/common/fmatrix.hh>

#include "../../common/localbasis.hh"

namespace Dune
{
  /**
   * \ingroup LocalBasisImplementation
   * \brief Second order Raviart-Thomas shape functions on the reference quadrilateral.
   *
   * \tparam D Type to represent the field in the domain.
   * \tparam R Type to represent the field in the range.
   *
   * \nosubgrouping
   */
  template<class D, class R>
  class RT4Cube2DLocalBasis
  {

  public:
    typedef LocalBasisTraits<D,2,Dune::FieldVector<D,2>,R,2,Dune::FieldVector<R,2>,
        Dune::FieldMatrix<R,2,2> > Traits;

    //! \brief Standard constructor
    RT4Cube2DLocalBasis ()
    {
      sign0 = sign1 = sign2 = sign3 = 1.0;
    }

    /**
     * \brief Make set number s, where 0 <= s < 16
     *
     * \param s Edge orientation indicator
     */
    RT4Cube2DLocalBasis (unsigned int s)
    {
      sign0 = sign1 = sign2 = sign3 = 1.0;
      if (s & 1)
      {
        sign0 = -1.0;
      }
      if (s & 2)
      {
        sign1 = -1.0;
      }
      if (s & 4)
      {
        sign2 = -1.0;
      }
      if (s & 8)
      {
        sign3 = -1.0;
      }
    }

    //! \brief number of shape functions
    unsigned int size () const
    {
      return 60;
    }

    /**
     * \brief Evaluate all shape functions
     *
     * \param in Position
     * \param out return value
     */
    inline void evaluateFunction (const typename Traits::DomainType& in,
                                  std::vector<typename Traits::RangeType>& out) const
    {
      out.resize(60);

      double l1_x=(-1.0+2.0*in[0]);
      double l1_y=(-1.0+2.0*in[1]);
      double l2_x=(1.0-6.0*in[0]+6.0*pow(in[0],2));
      double l2_y=(1.0-6.0*in[1]+6.0*pow(in[1],2));
      double l3_x=(-1.0+12.0*in[0]-30.0*pow(in[0],2)+20.0*pow(in[0],3));
      double l3_y=(-1.0+12.0*in[1]-30.0*pow(in[1],2)+20.0*pow(in[1],3));
      double l4_x=(1.0-20.0*in[0]+90.0*pow(in[0],2)-140.0*pow(in[0],3)+70.0*pow(in[0],4));
      double l4_y=(1.0-20.0*in[1]+90.0*pow(in[1],2)-140.0*pow(in[1],3)+70.0*pow(in[1],4));
      double l5_x=(-1.0+30.0*in[0]-210.0*pow(in[0],2)+560.0*pow(in[0],3)-630.0*pow(in[0],4)+252.0*pow(in[0],5));
      double l5_y=(-1.0+30.0*in[1]-210.0*pow(in[1],2)+560.0*pow(in[1],3)-630.0*pow(in[1],4)+252.0*pow(in[1],5));

      out[0][0]=sign0*(0.5*(-l4_x)+0.5*l5_x);
      out[0][1]=0.0;
      out[1][0]=-(1.5)*l4_x*l1_y+1.5*l5_x*l1_y;
      out[1][1]=0.0;
      out[2][0]=sign0*(-(2.5)*l4_x*l2_y+2.5*l5_x*l2_y);
      out[2][1]=0.0;
      out[3][0]=-(3.5)*l4_x*l3_y+3.5*l5_x*l3_y;
      out[3][1]=0.0;
      out[4][0]=sign0*(-(4.5)*l4_x*l4_y+4.5*l5_x*l4_y);
      out[4][1]=0.0;

      out[5][0]=sign1*(0.5*l4_x+0.5*l5_x);
      out[5][1]=0.0;
      out[6][0]=-(1.5)*l4_x*l1_y-1.5*l5_x*l1_y;
      out[6][1]=0.0;
      out[7][0]=sign1*(2.5*l4_x*l2_y+2.5*l5_x*l2_y);
      out[7][1]=0.0;
      out[8][0]=-(3.5)*l4_x*l3_y-3.5*l5_x*l3_y;
      out[8][1]=0.0;
      out[9][0]=sign1*(4.5*l4_x*l4_y+4.5*l5_x*l4_y);
      out[9][1]=0.0;

      out[10][0]=0.0;
      out[10][1]=sign2*(0.5*(-l4_y)+0.5*l5_y);
      out[11][0]=0.0;
      out[11][1]=1.5*l1_x*l4_y-1.5*l1_x*l5_y;
      out[12][0]=0.0;
      out[12][1]=sign2*(-(2.5)*l2_x*l4_y+2.5*l2_x*l5_y);
      out[13][0]=0.0;
      out[13][1]=3.5*l3_x*l4_y-3.5*l3_x*l5_y;
      out[14][0]=0.0;
      out[14][1]=sign2*(-(4.5)*l4_x*l4_y+4.5*l4_x*l5_y);

      out[15][0]=0.0;
      out[15][1]=sign3*(0.5*l4_y+0.5*l5_y);
      out[16][0]=0.0;
      out[16][1]=1.5*l1_x*l4_y+1.5*l1_x*l5_y;
      out[17][0]=0.0;
      out[17][1]=sign3*(2.5*l2_x*l4_y+2.5*l2_x*l5_y);
      out[18][0]=0.0;
      out[18][1]=3.5*l3_x*l4_y+3.5*l3_x*l5_y;
      out[19][0]=0.0;
      out[19][1]=sign3*(4.5*l4_x*l4_y+4.5*l4_x*l5_y);

      out[20][0]=1.0-l4_x;
      out[20][1]=0.0;
      out[21][0]=3.0*l1_y-3.0*l4_x*l1_y;
      out[21][1]=0.0;
      out[22][0]=5.0*l2_y-5.0*l4_x*l2_y;
      out[22][1]=0.0;
      out[23][0]=7.0*l3_y-7.0*l4_x*l3_y;
      out[23][1]=0.0;
      out[24][0]=9.0*l4_y-9.0*l4_x*l4_y;
      out[24][1]=0.0;
      out[25][0]=3.0*l1_x-3.0*l5_x;
      out[25][1]=0.0;
      out[26][0]=9.0*l1_x*l1_y-9.0*l5_x*l1_y;
      out[26][1]=0.0;
      out[27][0]=15.0*l1_x*l2_y-15.0*l5_x*l2_y;
      out[27][1]=0.0;
      out[28][0]=21.0*l1_x*l3_y-21.0*l5_x*l3_y;
      out[28][1]=0.0;
      out[29][0]=27.0*l1_x*l4_y-27.0*l5_x*l4_y;
      out[29][1]=0.0;
      out[30][0]=5.0*l2_x-5.0*l4_x;
      out[30][1]=0.0;
      out[31][0]=15.0*l2_x*l1_y-15.0*l4_x*l1_y;
      out[31][1]=0.0;
      out[32][0]=25.0*l2_x*l2_y-25.0*l4_x*l2_y;
      out[32][1]=0.0;
      out[33][0]=35.0*l2_x*l3_y-35.0*l4_x*l3_y;
      out[33][1]=0.0;
      out[34][0]=45.0*l2_x*l4_y-45.0*l4_x*l4_y;
      out[34][1]=0.0;
      out[35][0]=7.0*l3_x-7.0*l5_x;
      out[35][1]=0.0;
      out[36][0]=21.0*l3_x*l1_y-21.0*l5_x*l1_y;
      out[36][1]=0.0;
      out[37][0]=35.0*l3_x*l2_y-35.0*l5_x*l2_y;
      out[37][1]=0.0;
      out[38][0]=49.0*l3_x*l3_y-49.0*l5_x*l3_y;
      out[38][1]=0.0;
      out[39][0]=63.0*l3_x*l4_y-63.0*l5_x*l4_y;
      out[39][1]=0.0;
      out[40][0]=0.0;
      out[40][1]=1.0-l4_y;
      out[41][0]=0.0;
      out[41][1]=3.0*l1_y-3.0*l5_y;
      out[42][0]=0.0;
      out[42][1]=5.0*l2_y-5.0*l4_y;
      out[43][0]=0.0;
      out[43][1]=7.0*l3_y-7.0*l5_y;
      out[44][0]=0.0;
      out[44][1]=3.0*l1_x-3.0*l1_x*l4_y;
      out[45][0]=0.0;
      out[45][1]=9.0*l1_x*l1_y-9.0*l1_x*l5_y;
      out[46][0]=0.0;
      out[46][1]=15.0*l1_x*l2_y-15.0*l1_x*l4_y;
      out[47][0]=0.0;
      out[47][1]=21.0*l1_x*l3_y-21.0*l1_x*l5_y;
      out[48][0]=0.0;
      out[48][1]=5.0*l2_x-5.0*l2_x*l4_y;
      out[49][0]=0.0;
      out[49][1]=15.0*l2_x*l1_y-15.0*l2_x*l5_y;
      out[50][0]=0.0;
      out[50][1]=25.0*l2_x*l2_y-25.0*l2_x*l4_y;
      out[51][0]=0.0;
      out[51][1]=35.0*l2_x*l3_y-35.0*l2_x*l5_y;
      out[52][0]=0.0;
      out[52][1]=7.0*l3_x-7.0*l3_x*l4_y;
      out[53][0]=0.0;
      out[53][1]=21.0*l3_x*l1_y-21.0*l3_x*l5_y;
      out[54][0]=0.0;
      out[54][1]=35.0*l3_x*l2_y-35.0*l3_x*l4_y;
      out[55][0]=0.0;
      out[55][1]=49.0*l3_x*l3_y-49.0*l3_x*l5_y;
      out[56][0]=0.0;
      out[56][1]=9.0*l4_x-9.0*l4_x*l4_y;
      out[57][0]=0.0;
      out[57][1]=27.0*l4_x*l1_y-27.0*l4_x*l5_y;
      out[58][0]=0.0;
      out[58][1]=45.0*l4_x*l2_y-45.0*l4_x*l4_y;
      out[59][0]=0.0;
      out[59][1]=63.0*l4_x*l3_y-63.0*l4_x*l5_y;
    }

    /**
     * \brief Evaluate Jacobian of all shape functions
     *
     * \param in Position
     * \param out return value
     */
    inline void evaluateJacobian (const typename Traits::DomainType& in,
                                  std::vector<typename Traits::JacobianType>& out) const
    {
      out.resize(60);
    }

    //! \brief Polynomial order of the shape functions
    unsigned int order () const
    {
      return 9;
    }

  private:
    R sign0, sign1, sign2, sign3;
  };
}

#endif // DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS3_CUBE2D_LOCALBASIS_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomas4cube2d/raviartthomas4cube2dlocalcoefficients.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS4_CUBE2D_LOCALCOEFFICIENTS_HH
#define DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS4_CUBE2D_LOCALCOEFFICIENTS_HH

#include <cstddef>
#include <vector>

#include "../../common/localkey.hh"

namespace Dune
{
  /**
   * \ingroup LocalLayoutImplementation
   * \brief Layout map for Raviart-Thomas-4 elements on quadrilaterals
   *
   * \nosubgrouping
   * \implements Dune::LocalCoefficientsVirtualImp
   */
  class RT4Cube2DLocalCoefficients
  {

  public:
    //! \brief Standard constructor
    RT4Cube2DLocalCoefficients () : li(60)
    {
      for (std::size_t i = 0; i < 4; i++)
      {
        li[5*i] = LocalKey(i,1,0);
        li[5*i + 1] = LocalKey(i,1,1);
        li[5*i + 2] = LocalKey(i,1,2);
        li[5*i + 3] = LocalKey(i,1,3);
        li[5*i + 4] = LocalKey(i,1,4);
      }

      for (std::size_t i=0; i<40; i++)
      {
        li[20 + i] = LocalKey(0,0,i);
      }
    }

    //! \brief number of coefficients
    std::size_t size () const
    {
      return 60;
    }

    //! \brief get i'th index
    const LocalKey& localKey (std::size_t i) const
    {
      return li[i];
    }

  private:
    std::vector<LocalKey> li;
  };
}
#endif // DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS4_CUBE2D_LOCALCOEFFICIENTS_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomas4cube2d/raviartthomas4cube2dlocalinterpolation.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS4_CUBE2D_LOCALINTERPOLATION_HH
#define DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS4_CUBE2D_LOCALINTERPOLATION_HH

#include <vector>

#include <dune/geometry/quadraturerules.hh>

namespace Dune
{

  /**
   * \ingroup LocalInterpolationImplementation
   * \brief Second order Raviart-Thomas shape functions on the reference triangle.
   *
   * \tparam LB corresponding LocalBasis giving traits
   *
   * \nosubgrouping
   */
  template<class LB>
  class RT4Cube2DLocalInterpolation
  {

  public:
    //! \brief Standard constructor
    RT4Cube2DLocalInterpolation ()
    {
      sign0 = sign1 = sign2 = sign3 = 1.0;
    }

    /**
     * \brief Make set number s, where 0 <= s < 8
     *
     * \param s Edge orientation indicator
     */
    RT4Cube2DLocalInterpolation (unsigned int s)
    {
      sign0 = sign1 = sign2 = sign3 = 1.0;
      if (s & 1)
      {
        sign0 *= -1.0;
      }
      if (s & 2)
      {
        sign1 *= -1.0;
      }
      if (s & 4)
      {
        sign2 *= -1.0;
      }
      if (s & 8)
      {
        sign3 *= -1.0;
      }

      n0[0] = -1.0;
      n0[1] =  0.0;
      n1[0] =  1.0;
      n1[1] =  0.0;
      n2[0] =  0.0;
      n2[1] = -1.0;
      n3[0] =  0.0;
      n3[1] =  1.0;
    }

    /**
     * \brief Interpolate a given function with shape functions
     *
     * \tparam F Function type for function which should be interpolated
     * \tparam C Coefficient type
     * \param f function which should be interpolated
     * \param out return value, vector of coefficients
     */
    template<typename F, typename C>
    void interpolate (const F& f, std::vector<C>& out) const
    {
      // f gives v*outer normal at a point on the edge!
      typedef typename LB::Traits::RangeFieldType Scalar;
      typedef typename LB::Traits::DomainFieldType Vector;
      typename F::Traits::RangeType y;

      out.resize(60);
      fill(out.begin(), out.end(), 0.0);

      const int qOrder = 12;
      const QuadratureRule<Scalar,1>& rule = QuadratureRules<Scalar,1>::rule(GeometryType(GeometryType::cube,1), qOrder);

      for (typename QuadratureRule<Scalar,1>::const_iterator it=rule.begin(); it!=rule.end(); ++it)
      {
        Scalar qPos = it->position();
        typename LB::Traits::DomainType localPos;

        localPos[0] = 0.0;
        localPos[1] = qPos;
        f.evaluate(localPos, y);
        out[0] += (y[0]*n0[0] + y[1]*n0[1])*it->weight()*sign0;
        out[1] += (y[0]*n0[0] + y[1]*n0[1])*(2.0*qPos - 1.0)*it->weight();
        out[2] += (y[0]*n0[0] + y[1]*n0[1])*(6.0*qPos*qPos - 6.0*qPos + 1.0)*it->weight()*sign0;
        out[3] += (y[0]*n0[0] + y[1]*n0[1])*(20.0*qPos*qPos*qPos - 30.0*qPos*qPos + 12.0*qPos - 1.0)*it->weight();
        out[4] += (y[0]*n0[0] + y[1]*n0[1])*(1.0-20.0*qPos+90.0*pow(qPos,2)-140.0*pow(qPos,3)+70.0*pow(qPos,4))*it->weight()*sign0;

        localPos[0] = 1.0;
        localPos[1] = qPos;
        f.evaluate(localPos, y);
        out[5] += (y[0]*n1[0] + y[1]*n1[1])*it->weight()*sign1;
        out[6] += (y[0]*n1[0] + y[1]*n1[1])*(1.0 - 2.0*qPos)*it->weight();
        out[7] += (y[0]*n1[0] + y[1]*n1[1])*(6.0*qPos*qPos - 6.0*qPos + 1.0)*it->weight()*sign1;
        out[8] += (y[0]*n1[0] + y[1]*n1[1])*(-20.0*qPos*qPos*qPos + 30.0*qPos*qPos - 12.0*qPos + 1.0)*it->weight();
        out[9] += (y[0]*n1[0] + y[1]*n1[1])*(1.0-20.0*qPos+90.0*pow(qPos,2)-140.0*pow(qPos,3)+70.0*pow(qPos,4))*it->weight()*sign1;

        localPos[0] = qPos;
        localPos[1] = 0.0;
        f.evaluate(localPos, y);
        out[10] += (y[0]*n2[0] + y[1]*n2[1])*it->weight()*sign2;
        out[11] += (y[0]*n2[0] + y[1]*n2[1])*(1.0 - 2.0*qPos)*it->weight();
        out[12] += (y[0]*n2[0] + y[1]*n2[1])*(6.0*qPos*qPos - 6.0*qPos + 1.0)*it->weight()*sign2;
        out[13] += (y[0]*n2[0] + y[1]*n2[1])*(-20.0*qPos*qPos*qPos + 30.0*qPos*qPos - 12.0*qPos + 1.0)*it->weight();
        out[14] += (y[0]*n2[0] + y[1]*n2[1])*(1.0-20.0*qPos+90.0*pow(qPos,2)-140.0*pow(qPos,3)+70.0*pow(qPos,4))*it->weight()*sign2;

        localPos[0] = qPos;
        localPos[1] = 1.0;
        f.evaluate(localPos, y);
        out[15]  += (y[0]*n3[0] + y[1]*n3[1])*it->weight()*sign3;
        out[16] += (y[0]*n3[0] + y[1]*n3[1])*(2.0*qPos - 1.0)*it->weight();
        out[17] += (y[0]*n3[0] + y[1]*n3[1])*(6.0*qPos*qPos - 6.0*qPos + 1.0)*it->weight()*sign3;
        out[18] += (y[0]*n3[0] + y[1]*n3[1])*(20.0*qPos*qPos*qPos - 30.0*qPos*qPos + 12.0*qPos - 1.0)*it->weight();
        out[19] += (y[0]*n3[0] + y[1]*n3[1])*(1.0-20.0*qPos+90.0*pow(qPos,2)-140.0*pow(qPos,3)+70.0*pow(qPos,4))*it->weight()*sign3;
      }

      const QuadratureRule<Vector,2>& rule2 = QuadratureRules<Vector,2>::rule(GeometryType(GeometryType::cube,2), qOrder);

      for (typename QuadratureRule<Vector,2>::const_iterator it = rule2.begin();
           it != rule2.end(); ++it)
      {
        FieldVector<double,2> qPos = it->position();

        f.evaluate(qPos, y);
        std::vector<std::vector<double> > l(2,std::vector<double> (5));
        l[0][0]=1.0;
        l[1][0]=1.0;
        l[0][1]=2.0*qPos[0]-1.0;
        l[1][1]=2.0*qPos[1]-1.0;
        l[0][2]=6.0*qPos[0]*qPos[0]-6.0*qPos[0]+1.0;
        l[1][2]=6.0*qPos[1]*qPos[1]-6.0*qPos[1]+1.0;
        l[0][3]=20.0*qPos[0]*qPos[0]*qPos[0] - 30.0*qPos[0]*qPos[0] + 12.0*qPos[0] - 1.0;
        l[1][3]=20.0*qPos[1]*qPos[1]*qPos[1] - 30.0*qPos[1]*qPos[1] + 12.0*qPos[1] - 1.0;
        l[0][4]=1.0-20.0*qPos[0]+90.0*pow(qPos[0],2)-140.0*pow(qPos[0],3)+70.0*pow(qPos[0],4);
        l[1][4]=1.0-20.0*qPos[1]+90.0*pow(qPos[1],2)-140.0*pow(qPos[1],3)+70.0*pow(qPos[1],4);

        for (int i=0;i<4;i++)
          for (int j=0;j<5;j++)
            out[20+i*5+j] +=y[0]*l[0][i]*l[1][j]*it->weight();

        for (int i=0;i<5;i++)
          for (int j=0;j<4;j++)
            out[40+i*4+j] +=y[1]*l[0][i]*l[1][j]*it->weight();
      }
    }

  private:
    typename LB::Traits::RangeFieldType sign0, sign1, sign2, sign3;
    typename LB::Traits::DomainType n0, n1, n2, n3;
  };
}

#endif // DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS3_CUBE2D_LOCALINTERPOLATION_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomascube.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS_CUBE_HH
#define DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS_CUBE_HH

#include "raviartthomas0cube2d.hh"
#include "raviartthomas0cube3d.hh"
#include "raviartthomas1cube2d.hh"
#include "raviartthomas1cube3d.hh"
#include "raviartthomas2cube2d.hh"
#include "raviartthomas3cube2d.hh"
#include "raviartthomas4cube2d.hh"

/**
 * \file
 * \brief Convenience header that includes all available Raviart-Thomas
 *        local finite elements for cubes.
 */

namespace Dune
{
  /**
   * \brief Raviart-Thomas local finite elements for cubes.
   *
   * Convenience class to access all implemented Raviart-Thomas local
   * finite elements for cubes.
   * Generic Raviart-Thomas local finite elements for cubes like for
   * simpleces could be written.
   *
   * \tparam D type to represent the field in the domain.
   * \tparam R type to represent the field in the range.
   * \tparam dim dimension of the reference elements, must be 2 or 3.
   * \tparam order order of the element, depending on \a dim it can be 0, 1, or 2.
   */
  template<class D, class R, unsigned int dim, unsigned int order>
  class RaviartThomasCubeLocalFiniteElement;

  /**
   * \brief Raviart-Thomas local finite elements for cubes with dimension 2 and order 0.
   */
  template<class D, class R>
  class RaviartThomasCubeLocalFiniteElement<D, R, 2, 0>
    : public RT0Cube2DLocalFiniteElement<D, R>
  {
  public:
    RaviartThomasCubeLocalFiniteElement()
      : RT0Cube2DLocalFiniteElement<D, R>::RT0Cube2DLocalFiniteElement()
    {}

    RaviartThomasCubeLocalFiniteElement(int s)
      : RT0Cube2DLocalFiniteElement<D, R>::RT0Cube2DLocalFiniteElement(s)
    {}
  };

  /**
   * \brief Raviart-Thomas local finite elements for cubes with dimension 2 and order 1.
   */
  template<class D, class R>
  class RaviartThomasCubeLocalFiniteElement<D, R, 2, 1>
    : public RT1Cube2DLocalFiniteElement<D, R>
  {
  public:
    RaviartThomasCubeLocalFiniteElement()
      : RT1Cube2DLocalFiniteElement<D, R>::RT1Cube2DLocalFiniteElement()
    {}

    RaviartThomasCubeLocalFiniteElement(int s)
      : RT1Cube2DLocalFiniteElement<D, R>::RT1Cube2DLocalFiniteElement(s)
    {}
  };

  /**
   * \brief Raviart-Thomas local finite elements for cubes with dimension 2 and order 2.
   */
  template<class D, class R>
  class RaviartThomasCubeLocalFiniteElement<D, R, 2, 2>
    : public RT2Cube2DLocalFiniteElement<D, R>
  {
  public:
    RaviartThomasCubeLocalFiniteElement()
      : RT2Cube2DLocalFiniteElement<D, R>::RT2Cube2DLocalFiniteElement()
    {}

    RaviartThomasCubeLocalFiniteElement(int s)
      : RT2Cube2DLocalFiniteElement<D, R>::RT2Cube2DLocalFiniteElement(s)
    {}
  };

  /**
   * \brief Raviart-Thomas local finite elements for cubes with dimension 2 and order 3.
   */
  template<class D, class R>
  class RaviartThomasCubeLocalFiniteElement<D, R, 2, 3>
    : public RT3Cube2DLocalFiniteElement<D, R>
  {
  public:
    RaviartThomasCubeLocalFiniteElement()
      : RT3Cube2DLocalFiniteElement<D, R>::RT3Cube2DLocalFiniteElement()
    {}

    RaviartThomasCubeLocalFiniteElement(int s)
      : RT3Cube2DLocalFiniteElement<D, R>::RT3Cube2DLocalFiniteElement(s)
    {}
  };

  /**
   * \brief Raviart-Thomas local finite elements for cubes with dimension 2 and order 4.
   */
  template<class D, class R>
  class RaviartThomasCubeLocalFiniteElement<D, R, 2, 4>
    : public RT4Cube2DLocalFiniteElement<D, R>
  {
  public:
    RaviartThomasCubeLocalFiniteElement()
      : RT4Cube2DLocalFiniteElement<D, R>::RT4Cube2DLocalFiniteElement()
    {}

    RaviartThomasCubeLocalFiniteElement(int s)
      : RT4Cube2DLocalFiniteElement<D, R>::RT4Cube2DLocalFiniteElement(s)
    {}
  };

  /**
   * \brief Raviart-Thomas local finite elements for cubes with dimension 3 and order 0.
   */
  template<class D, class R>
  class RaviartThomasCubeLocalFiniteElement<D, R, 3, 0>
    : public RT0Cube3DLocalFiniteElement<D, R>
  {
  public:
    RaviartThomasCubeLocalFiniteElement()
      : RT0Cube3DLocalFiniteElement<D, R>::RT0Cube3DLocalFiniteElement()
    {}

    RaviartThomasCubeLocalFiniteElement(int s)
      : RT0Cube3DLocalFiniteElement<D, R>::RT0Cube3DLocalFiniteElement(s)
    {}
  };

  /**
   * \brief Raviart-Thomas local finite elements for cubes with dimension 3 and order 1.
   */
  template<class D, class R>
  class RaviartThomasCubeLocalFiniteElement<D, R, 3, 1>
    : public RT1Cube3DLocalFiniteElement<D, R>
  {
  public:
    RaviartThomasCubeLocalFiniteElement()
      : RT1Cube3DLocalFiniteElement<D, R>::RT1Cube3DLocalFiniteElement()
    {}

    RaviartThomasCubeLocalFiniteElement(int s)
      : RT1Cube3DLocalFiniteElement<D, R>::RT1Cube3DLocalFiniteElement(s)
    {}
  };
} // namespace Dune

#endif // #ifndef DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS_CUBE_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomassimplex.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS_SIMPLEX_HH
#define DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS_SIMPLEX_HH

#include <dune/localfunctions/utility/localfiniteelement.hh>
#include "raviartthomassimplex/raviartthomassimplexbasis.hh"

/**
 * \file
 * \brief Raviart-Thomas local finite elements of arbitrary order
 *        for simplices of arbitrary dimension.
 */

namespace Dune
{
  /**
   * \brief Raviart-Thomas local finite elements of arbitrary order
   *        for simplices of arbitrary dimension.
   *
   * These generic local finite elements are only available for
   * simplex geometry types. The extension to cube and prism
   * elements could be added.
   *
   * \tparam dimDomain dimension of reference elements
   * \tparam D domain for basis functions
   * \tparam R range for basis functions
   * \tparam SF storage field for basis matrix
   * \tparam CF compute field for basis matrix
   */
  template<unsigned int dimDomain, class D, class R,
      class SF=R, class CF=SF>
  class RaviartThomasSimplexLocalFiniteElement
    : public GenericLocalFiniteElement<RaviartThomasBasisFactory<dimDomain, SF, CF>,
          RaviartThomasCoefficientsFactory<dimDomain>,
          RaviartThomasL2InterpolationFactory<dimDomain, SF> >
  {
    typedef GenericLocalFiniteElement<RaviartThomasBasisFactory<dimDomain, SF, CF>,
        RaviartThomasCoefficientsFactory<dimDomain>,
        RaviartThomasL2InterpolationFactory<dimDomain, SF> > Base;
  public:
    using typename Base::Traits;

    /** \todo Please doc me */
    RaviartThomasSimplexLocalFiniteElement(const GeometryType &gt, unsigned int order)
      : Base(gt, order)
    {}
  };
} // namespace Dune

#endif // #ifndef DUNE_LOCALFUNCTIONS_RAVIARTTHOMAS_SIMPLEX_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomassimplex/CMakeLists.txt <==
install(FILES
  raviartthomassimplexbasis.hh
  raviartthomassimplexinterpolation.hh
  raviartthomassimplexprebasis.hh
  DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/raviartthomas/raviartthomassimplex)


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomassimplex/Makefile.am <==
raviartthomassimplexdir = $(includedir)/dune/localfunctions/raviartthomas/raviartthomassimplex

raviartthomassimplex_HEADERS = \
	raviartthomassimplexbasis.hh \
	raviartthomassimplexinterpolation.hh \
	raviartthomassimplexprebasis.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomassimplex/raviartthomassimplexbasis.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_RAVIARTTHOMASBASIS_HH
#define DUNE_RAVIARTTHOMASBASIS_HH

#include <fstream>
#include <dune/common/exceptions.hh>

#include <dune/localfunctions/utility/defaultbasisfactory.hh>
#include "raviartthomassimplexinterpolation.hh"
#include "raviartthomassimplexprebasis.hh"

namespace Dune
{
  template< unsigned int dim, class SF, class CF >
  struct RaviartThomasBasisFactory
    : public DefaultBasisFactory< RTPreBasisFactory<dim,CF>,
          RaviartThomasL2InterpolationFactory<dim,CF>,
          dim,dim,SF,CF >
  {};
}

#endif // #ifndef DUNE_RAVIARTTHOMASBASIS_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomassimplex/raviartthomassimplexinterpolation.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_RAVIARTTHOMASINTERPOLATION_HH
#define DUNE_RAVIARTTHOMASINTERPOLATION_HH

#include <fstream>
#include <utility>

#include <dune/common/exceptions.hh>
#include <dune/common/forloop.hh>

#include <dune/geometry/topologyfactory.hh>
#include <dune/geometry/referenceelements.hh>
#include <dune/geometry/quadraturerules.hh>

#include <dune/localfunctions/common/localkey.hh>
#include <dune/localfunctions/utility/interpolationhelper.hh>
#include <dune/localfunctions/utility/polynomialbasis.hh>
#include <dune/localfunctions/orthonormal/orthonormalbasis.hh>

namespace Dune
{

  // LocalCoefficientsContainer
  // -------------------
  template < unsigned int dim >
  struct RaviartThomasCoefficientsFactory;
  template < unsigned int dim, class Field >
  struct RaviartThomasL2InterpolationFactory;

  class LocalCoefficientsContainer
  {
    typedef LocalCoefficientsContainer This;

  public:
    template <class Setter>
    LocalCoefficientsContainer ( const Setter &setter )
    {
      setter.setLocalKeys(localKey_);
    }

    const LocalKey &localKey ( const unsigned int i ) const
    {
      assert( i < size() );
      return localKey_[ i ];
    }

    unsigned int size () const
    {
      return localKey_.size();
    }

  private:
    std::vector< LocalKey > localKey_;
  };

  template < unsigned int dim >
  struct RaviartThomasCoefficientsFactoryTraits
  {
    static const unsigned int dimension = dim;
    typedef const LocalCoefficientsContainer Object;
    typedef unsigned int Key;
    typedef RaviartThomasCoefficientsFactory<dim> Factory;
  };
  template < unsigned int dim >
  struct RaviartThomasCoefficientsFactory :
    public TopologyFactory< RaviartThomasCoefficientsFactoryTraits<dim> >
  {
    typedef RaviartThomasCoefficientsFactoryTraits<dim> Traits;
    template <class Topology>
    static typename Traits::Object *createObject( const typename Traits::Key &key )
    {
      typedef RaviartThomasL2InterpolationFactory<dim,double> InterpolationFactory;
      if (! supports<Topology>(key) )
        return 0;
      typename InterpolationFactory::Object *interpol
        = InterpolationFactory::template create<Topology>(key);
      typename Traits::Object *localKeys = new typename Traits::Object(*interpol);
      InterpolationFactory::release(interpol);
      return localKeys;
    }
    template< class Topology >
    static bool supports ( const typename Traits::Key &key )
    {
      return GenericGeometry::IsSimplex<Topology>::value;
    }
  };

  // LocalInterpolation
  // -------------------

  // -----------------------------------------
  // RTL2InterpolationBuilder
  // -----------------------------------------
  // L2 Interpolation requires:
  // - for element
  //   - test basis
  // - for each face (dynamic)
  //   - test basis
  //   - normal
  template <unsigned int dim, class Field>
  struct RTL2InterpolationBuilder
  {
    static const unsigned int dimension = dim;
    typedef OrthonormalBasisFactory<dimension,Field> TestBasisFactory;
    typedef typename TestBasisFactory::Object TestBasis;
    typedef OrthonormalBasisFactory<dimension-1,Field> TestFaceBasisFactory;
    typedef typename TestFaceBasisFactory::Object TestFaceBasis;
    typedef FieldVector<Field,dimension> Normal;

    RTL2InterpolationBuilder()
    {}

    ~RTL2InterpolationBuilder()
    {
      TestBasisFactory::release(testBasis_);
      for (unsigned int i=0; i<faceStructure_.size(); ++i)
        TestFaceBasisFactory::release(faceStructure_[i].basis_);
    }

    unsigned int topologyId() const
    {
      return topologyId_;
    }
    unsigned int order() const
    {
      return order_;
    }
    unsigned int faceSize() const
    {
      return faceSize_;
    }
    TestBasis *testBasis() const
    {
      return testBasis_;
    }
    TestFaceBasis *testFaceBasis( unsigned int f ) const
    {
      assert( f < faceSize() );
      return faceStructure_[f].basis_;
    }
    const Normal &normal( unsigned int f ) const
    {
      return *(faceStructure_[f].normal_);
    }

    template <class Topology>
    void build(unsigned int order)
    {
      order_ = order;
      topologyId_ = Topology::id;
      if (order>0)
        testBasis_ = TestBasisFactory::template create<Topology>(order-1);
      else
        testBasis_ = 0;
      const unsigned int size = GenericGeometry::Size<Topology,1>::value;
      faceSize_ = size;
      faceStructure_.reserve( faceSize_ );
      ForLoop< Creator<Topology>::template GetCodim,0,size-1>::apply(order, faceStructure_ );
      assert( faceStructure_.size() == faceSize_ );
    }

  private:
    struct FaceStructure
    {
      FaceStructure( TestFaceBasis *tfb,
                     const Normal &n )
        : basis_(tfb), normal_(&n)
      {}
      TestFaceBasis *basis_;
      const Dune::FieldVector<Field,dimension> *normal_;
    };
    template < class Topology >
    struct Creator
    {
      template < int face >
      struct GetCodim
      {
        typedef typename GenericGeometry::SubTopology<Topology,1,face>::type FaceTopology;
        static void apply( const unsigned int order,
                           std::vector<FaceStructure> &faceStructure )
        {
          static const int dimTopo = Topology::dimension;
          faceStructure.push_back(
            FaceStructure(
              TestFaceBasisFactory::template create<FaceTopology>(order),
              ReferenceElements<Field,dimTopo>::general(GeometryType( Topology() )).integrationOuterNormal(face)
              ) );
        }
      };
    };

    std::vector<FaceStructure> faceStructure_;
    TestBasis *testBasis_;
    unsigned int topologyId_, order_, faceSize_;
  };

  // A L2 based interpolation for Raviart Thomas
  // --------------------------------------------------
  template< unsigned int dimension, class F>
  class RaviartThomasL2Interpolation
    : public InterpolationHelper<F,dimension>
  {
    typedef RaviartThomasL2Interpolation< dimension, F > This;
    typedef InterpolationHelper<F,dimension> Base;

  public:
    typedef F Field;
    typedef RTL2InterpolationBuilder<dimension,Field> Builder;
    RaviartThomasL2Interpolation( )
      : order_(0),
        size_(0)
    {}

    template< class Function, class Fy >
    void interpolate ( const Function &function, std::vector< Fy > &coefficients ) const
    {
      coefficients.resize(size());
      typename Base::template Helper<Function,std::vector<Fy>,true> func( function,coefficients );
      interpolate(func);
    }
    template< class Basis, class Matrix >
    void interpolate ( const Basis &basis, Matrix &matrix ) const
    {
      matrix.resize( size(), basis.size() );
      typename Base::template Helper<Basis,Matrix,false> func( basis,matrix );
      interpolate(func);
    }

    unsigned int order() const
    {
      return order_;
    }
    unsigned int size() const
    {
      return size_;
    }
    template <class Topology>
    void build( unsigned int order )
    {
      size_ = 0;
      order_ = order;
      builder_.template build<Topology>(order_);
      if (builder_.testBasis())
        size_ += dimension*builder_.testBasis()->size();
      for ( unsigned int f=0; f<builder_.faceSize(); ++f )
        if (builder_.testFaceBasis(f))
          size_ += builder_.testFaceBasis(f)->size();
    }

    void setLocalKeys(std::vector< LocalKey > &keys) const
    {
      keys.resize(size());
      unsigned int row = 0;
      for (unsigned int f=0; f<builder_.faceSize(); ++f)
      {
        if (builder_.faceSize())
          for (unsigned int i=0; i<builder_.testFaceBasis(f)->size(); ++i,++row)
            keys[row] = LocalKey(f,1,i);
      }
      if (builder_.testBasis())
        for (unsigned int i=0; i<builder_.testBasis()->size()*dimension; ++i,++row)
          keys[row] = LocalKey(0,0,i);
      assert( row == size() );
    }

  protected:
    template< class Func, class Container, bool type >
    void interpolate ( typename Base::template Helper<Func,Container,type> &func ) const
    {
      const Dune::GeometryType geoType( builder_.topologyId(), dimension );

      std::vector< Field > testBasisVal;

      for (unsigned int i=0; i<size(); ++i)
        for (unsigned int j=0; j<func.size(); ++j)
          func.set(i,j,0);

      unsigned int row = 0;

      // boundary dofs:
      typedef Dune::QuadratureRule<Field, dimension-1> FaceQuadrature;
      typedef Dune::QuadratureRules<Field, dimension-1> FaceQuadratureRules;

      typedef Dune::ReferenceElements< Field, dimension > RefElements;
      typedef Dune::ReferenceElement< Field, dimension > RefElement;
      typedef typename RefElement::template Codim< 1 >::Geometry Geometry;

      const RefElement &refElement = RefElements::general( geoType );

      for (unsigned int f=0; f<builder_.faceSize(); ++f)
      {
        if (!builder_.testFaceBasis(f))
          continue;
        testBasisVal.resize(builder_.testFaceBasis(f)->size());

        const Geometry &geometry = refElement.template geometry< 1 >( f );
        const Dune::GeometryType subGeoType( geometry.type().id(), dimension-1 );
        const FaceQuadrature &faceQuad = FaceQuadratureRules::rule( subGeoType, 2*order_+2 );

        const unsigned int quadratureSize = faceQuad.size();
        for( unsigned int qi = 0; qi < quadratureSize; ++qi )
        {
          if (dimension>1)
            builder_.testFaceBasis(f)->template evaluate<0>(faceQuad[qi].position(),testBasisVal);
          else
            testBasisVal[0] = 1.;
          fillBnd( row, testBasisVal,
                   func.evaluate( geometry.global( faceQuad[qi].position() ) ),
                   builder_.normal(f), faceQuad[qi].weight(),
                   func);
        }

        row += builder_.testFaceBasis(f)->size();
      }
      // element dofs
      if (builder_.testBasis())
      {
        testBasisVal.resize(builder_.testBasis()->size());

        typedef Dune::QuadratureRule<Field, dimension> Quadrature;
        typedef Dune::QuadratureRules<Field, dimension> QuadratureRules;
        const Quadrature &elemQuad = QuadratureRules::rule( geoType, 2*order_+1 );

        const unsigned int quadratureSize = elemQuad.size();
        for( unsigned int qi = 0; qi < quadratureSize; ++qi )
        {
          builder_.testBasis()->template evaluate<0>(elemQuad[qi].position(),testBasisVal);
          fillInterior( row, testBasisVal,
                        func.evaluate(elemQuad[qi].position()),
                        elemQuad[qi].weight(),
                        func );
        }

        row += builder_.testBasis()->size()*dimension;
      }
      assert(row==size());
    }

  private:
    /** /brief evaluate boundary functionals **/
    template <class MVal, class RTVal,class Matrix>
    void fillBnd (unsigned int startRow,
                  const MVal &mVal,
                  const RTVal &rtVal,
                  const FieldVector<Field,dimension> &normal,
                  const Field &weight,
                  Matrix &matrix) const
    {
      const unsigned int endRow = startRow+mVal.size();
      typename RTVal::const_iterator rtiter = rtVal.begin();
      for ( unsigned int col = 0; col < rtVal.size() ; ++rtiter,++col)
      {
        Field cFactor = (*rtiter)*normal;
        typename MVal::const_iterator miter = mVal.begin();
        for (unsigned int row = startRow;
             row!=endRow; ++miter, ++row )
        {
          matrix.add(row,col, (weight*cFactor)*(*miter) );
        }
        assert( miter == mVal.end() );
      }
    }
    template <class MVal, class RTVal,class Matrix>
    void fillInterior (unsigned int startRow,
                       const MVal &mVal,
                       const RTVal &rtVal,
                       Field weight,
                       Matrix &matrix) const
    {
      const unsigned int endRow = startRow+mVal.size()*dimension;
      typename RTVal::const_iterator rtiter = rtVal.begin();
      for ( unsigned int col = 0; col < rtVal.size() ; ++rtiter,++col)
      {
        typename MVal::const_iterator miter = mVal.begin();
        for (unsigned int row = startRow;
             row!=endRow; ++miter,row+=dimension )
        {
          for (unsigned int i=0; i<dimension; ++i)
          {
            matrix.add(row+i,col, (weight*(*miter))*(*rtiter)[i] );
          }
        }
        assert( miter == mVal.end() );
      }
    }

    Builder builder_;
    unsigned int order_;
    unsigned int size_;
  };

  template < unsigned int dim, class F >
  struct RaviartThomasL2InterpolationFactoryTraits
  {
    static const unsigned int dimension = dim;
    typedef unsigned int Key;
    typedef const RaviartThomasL2Interpolation<dim,F> Object;
    typedef RaviartThomasL2InterpolationFactory<dim,F> Factory;
  };
  template < unsigned int dim, class Field >
  struct RaviartThomasL2InterpolationFactory :
    public TopologyFactory< RaviartThomasL2InterpolationFactoryTraits<dim,Field> >
  {
    typedef RaviartThomasL2InterpolationFactoryTraits<dim,Field> Traits;
    typedef RTL2InterpolationBuilder<dim,Field> Builder;
    typedef typename Traits::Object Object;
    typedef typename remove_const<Object>::type NonConstObject;
    template <class Topology>
    static typename Traits::Object *createObject( const typename Traits::Key &key )
    {
      if ( !supports<Topology>(key) )
        return 0;
      NonConstObject *interpol = new NonConstObject();
      interpol->template build<Topology>(key);
      return interpol;
    }
    template< class Topology >
    static bool supports ( const typename Traits::Key &key )
    {
      return GenericGeometry::IsSimplex<Topology>::value;
    }
  };
}
#endif // DUNE_RAVIARTTHOMASINTERPOLATION_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/raviartthomas/raviartthomassimplex/raviartthomassimplexprebasis.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_RAVIARTTHOMASPREBASIS_HH
#define DUNE_RAVIARTTHOMASPREBASIS_HH
#include <fstream>
#include <utility>

#include <dune/geometry/genericgeometry/topologytypes.hh>

#include <dune/localfunctions/utility/polynomialbasis.hh>

namespace Dune
{
  template <unsigned int dim, class Field>
  struct RTPreBasisFactory;
  template <unsigned int dim, class Field>
  struct RTPreBasisFactoryTraits
  {
    static const unsigned int dimension = dim;

    typedef MonomialBasisProvider<dim,Field> MBasisFactory;
    typedef typename MBasisFactory::Object MBasis;
    typedef StandardEvaluator<MBasis> EvalMBasis;
    typedef PolynomialBasisWithMatrix<EvalMBasis,SparseCoeffMatrix<Field,dim> > Basis;

    typedef const Basis Object;
    typedef unsigned int Key;
    typedef RTPreBasisFactory<dim,Field> Factory;
  };

  template < class Topology, class Field >
  struct RTVecMatrix;

  template <unsigned int dim, class Field>
  struct RTPreBasisFactory
    : public TopologyFactory< RTPreBasisFactoryTraits< dim, Field > >
  {
    typedef RTPreBasisFactoryTraits< dim, Field > Traits;
    static const unsigned int dimension = dim;
    typedef typename Traits::Object Object;
    typedef typename Traits::Key Key;
    template <unsigned int dd, class FF>
    struct EvaluationBasisFactory
    {
      typedef MonomialBasisProvider<dd,FF> Type;
    };
    template< class Topology >
    static Object *createObject ( const Key &order )
    {
      RTVecMatrix<Topology,Field> vecMatrix(order);
      typename Traits::MBasis *mbasis = Traits::MBasisFactory::template create<Topology>(order+1);
      typename remove_const<Object>::type *tmBasis =
        new typename remove_const<Object>::type(*mbasis);
      tmBasis->fill(vecMatrix);
      return tmBasis;
    }
  };
  template <class Topology, class Field>
  struct RTVecMatrix
  {
    static const unsigned int dim = Topology::dimension;
    typedef MultiIndex<dim,Field> MI;
    typedef MonomialBasis<Topology,MI> MIBasis;
    RTVecMatrix(unsigned int order)
    {
      MIBasis basis(order+1);
      FieldVector< MI, dim > x;
      for( unsigned int i = 0; i < dim; ++i )
        x[ i ].set( i, 1 );
      std::vector< MI > val( basis.size() );
      basis.evaluate( x, val );

      col_ = basis.size();
      unsigned int notHomogen = 0;
      if (order>0)
        notHomogen = basis.sizes()[order-1];
      unsigned int homogen = basis.sizes()[order]-notHomogen;
      row_ = (notHomogen*dim+homogen*(dim+1))*dim;
      row1_ = basis.sizes()[order]*dim*dim;
      mat_ = new Field*[row_];
      int row = 0;
      for (unsigned int i=0; i<notHomogen+homogen; ++i)
      {
        for (unsigned int r=0; r<dim; ++r)
        {
          for (unsigned int rr=0; rr<dim; ++rr)
          {
            mat_[row] = new Field[col_];
            for (unsigned int j=0; j<col_; ++j)
            {
              mat_[row][j] = 0.;
            }
            if (r==rr)
              mat_[row][i] = 1.;
            ++row;
          }
        }
      }
      for (unsigned int i=0; i<homogen; ++i)
      {
        for (unsigned int r=0; r<dim; ++r)
        {
          mat_[row] = new Field[col_];
          for (unsigned int j=0; j<col_; ++j)
          {
            mat_[row][j] = 0.;
          }
          unsigned int w;
          MI xval = val[notHomogen+i];
          xval *= x[r];
          for (w=homogen+notHomogen; w<val.size(); ++w)
          {
            if (val[w] == xval)
            {
              mat_[row][w] = 1.;
              break;
            }
          }
          assert(w<val.size());
          ++row;
        }
      }
    }
    ~RTVecMatrix()
    {
      for (unsigned int i=0; i<rows(); ++i) {
        delete [] mat_[i];
      }
      delete [] mat_;
    }
    unsigned int cols() const {
      return col_;
    }
    unsigned int rows() const {
      return row_;
    }
    template <class Vector>
    void row( const unsigned int row, Vector &vec ) const
    {
      const unsigned int N = cols();
      assert( vec.size() == N );
      for (unsigned int i=0; i<N; ++i)
        field_cast(mat_[row][i],vec[i]);
    }
    unsigned int row_,col_,row1_;
    Field **mat_;
  };


}
#endif // DUNE_RAVIARTTHOMASPREBASIS_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/refined.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
/** \file
    \brief Convenience header that includes all available LocalFiniteElements
    based on uniform element refinement.
 */


#include <dune/localfunctions/refined/refinedp0.hh>
#include <dune/localfunctions/refined/refinedp1.hh>


==> anc/xt-super/dune-localfunctions/dune/localfunctions/refined/CMakeLists.txt <==
set(refineddir  ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/refined)
set(refined_HEADERS  refinedp0.hh refinedp1.hh)

set(SUBDIRS  common refinedp0 refinedp1)

# include not needed for CMake
# include $(top_srcdir)/am/global-rules

install(FILES ${refined_HEADERS} DESTINATION ${refineddir})
foreach(i ${SUBDIRS})
  if(${i} STREQUAL "test")
    set(opt "EXCLUDE_FROM_ALL")
  endif(${i} STREQUAL "test")
  add_subdirectory(${i} ${opt})
  unset(opt)
endforeach(i ${SUBDIRS})


==> anc/xt-super/dune-localfunctions/dune/localfunctions/refined/Makefile.am <==
refineddir = $(includedir)/dune/localfunctions/refined
refined_HEADERS = refinedp0.hh refinedp1.hh

SUBDIRS = common refinedp0 refinedp1

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/refined/common/CMakeLists.txt <==
set(commondir  ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/refined/common)

set(common_HEADERS  refinedsimplexlocalbasis.hh)

# include not needed for CMake
# include $(top_srcdir)/am/global-rules

install(FILES ${common_HEADERS} DESTINATION ${commondir})


==> anc/xt-super/dune-localfunctions/dune/localfunctions/refined/common/Makefile.am <==
commondir = $(includedir)/dune/localfunctions/refined/common

common_HEADERS = refinedsimplexlocalbasis.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/refined/common/refinedsimplexlocalbasis.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_REFINED_SIMPLEX_LOCALBASIS_HH
#define DUNE_REFINED_SIMPLEX_LOCALBASIS_HH

/** \file
    \brief Contains a base class for LocalBasis classes based on uniform refinement
 */

#include <dune/common/fvector.hh>
#include <dune/common/exceptions.hh>
#include <dune/localfunctions/common/localbasis.hh>

namespace Dune
{
  template<class D, int dim>
  class RefinedSimplexLocalBasis
  {
  protected:
    RefinedSimplexLocalBasis()
    {
      DUNE_THROW(Dune::NotImplemented,"RefinedSimplexLocalBasis not implemented for dim > 3.");
    }
  };

  /**@ingroup LocalBasisImplementation
     \brief Base class for LocalBasis classes based on uniform refinement in 1D; provides numbering and local coordinates of subelements

     \tparam D Type to represent the field in the domain.

     \nosubgrouping
   */
  template<class D>
  class RefinedSimplexLocalBasis<D,1>
  {
  protected:

    /** \brief Protected default constructor so this class can only be instantiated as a base class. */
    RefinedSimplexLocalBasis() {}

    /** \brief Get the number of the subelement containing a given point.
     *
     * The subelements are ordered according to
     *
     *     0       1
     * |-------:-------|
     *
     * \param[in] global Coordinates in the reference element
     * \returns Number of the subtriangle containing <tt>global</tt>
     */
    static int getSubElement(const FieldVector<D,1>& global)
    {
      if (global[0] <= 0.5)
        return 0;
      else if (global[0] <= 1.0)
        return 1;

      DUNE_THROW(InvalidStateException, "no subelement defined");
    }

    /** \brief Get local coordinates in the subelement

       \param[in] global Coordinates in the reference element
       \param[out] subElement Number of the subelement containing <tt>global</tt>
       \param[out] local The local coordinates in the subelement
     */
    static void getSubElement(const FieldVector<D,1>& global,
                              int& subElement,
                              FieldVector<D,1>& local)
    {
      if (global[0] <= 0.5) {
        subElement = 0;
        local[0] = 2.0 * global[0];
        return;
      }

      subElement = 1;
      local[0] = 2.0 * global[0] - 1.0;
    }

  };


  /**@ingroup LocalBasisImplementation
     \brief Base class for LocalBasis classes based on uniform refinement in 2D; provides numbering and local coordinates of subelements

     Shape functions like these are necessary for hierarchical error estimators
     for certain nonlinear problems.

     \tparam D Type to represent the field in the domain.

     \nosubgrouping
   */
  template<class D>
  class RefinedSimplexLocalBasis<D,2>
  {
  protected:

    /** \brief Protected default constructor so this class can only be instantiated as a base class. */
    RefinedSimplexLocalBasis() {}

    /** \brief Get the number of the subtriangle containing a given point.
     *
     * The triangles are ordered according to
     * \verbatim
     |\
     |\|2\
     |\|--\
     |\|\3|\
     |\|0\|1\
       ------ \endverbatim
     *
     * \param[in] global Coordinates in the reference triangle
     * \returns Number of the subtriangle containing <tt>global</tt>
     */
    static int getSubElement(const FieldVector<D,2>& global)
    {
      if (global[0] + global[1] <= 0.5)
        return 0;
      else if (global[0] >= 0.5)
        return 1;
      else if (global[1] >= 0.5)
        return 2;

      return 3;
    }

    /** \brief Get local coordinates in the subtriangle

       \param[in] global Coordinates in the reference triangle
       \param[out] subElement Number of the subtriangle containing <tt>global</tt>
       \param[out] local The local coordinates in the subtriangle
     */
    static void getSubElement(const FieldVector<D,2>& global,
                              int& subElement,
                              FieldVector<D,2>& local)
    {
      if (global[0] + global[1] <= 0.5) {
        subElement = 0;
        local[0] = 2*global[0];
        local[1] = 2*global[1];
        return;
      } else if (global[0] >= 0.5) {
        subElement = 1;
        local[0] = 2*global[0]-1;
        local[1] = 2*global[1];
        return;
      } else if (global[1] >= 0.5) {
        subElement = 2;
        local[0] = 2*global[0];
        local[1] = 2*global[1]-1;
        return;
      }

      subElement = 3;
      local[0] = -2 * global[0] + 1;
      local[1] = -2 * global[1] + 1;

    }


  };

  /**@ingroup LocalBasisImplementation
     \brief Base class for LocalBasis classes based on uniform refinement in 3D; provides numbering and local coordinates of subelements

     Shape functions like these are necessary for hierarchical error estimators
     for certain nonlinear problems.

     \tparam D Type to represent the field in the domain.

     \nosubgrouping
   */
  template<class D>
  class RefinedSimplexLocalBasis<D,3>
  {
  protected:

    /** \brief Protected default constructor so this class can only be instantiated as a base class. */
    RefinedSimplexLocalBasis() {}

    /** \brief Get the number of the subsimplex containing a given point in the reference element
     *
     * Defining the following points in the reference simplex
     *
     * 0: (0.0, 0.0, 0.0)
     * 1: (1.0, 0.0, 0.0)
     * 2: (0.0, 1.0, 0.0)
     * 3: (0.0, 0.0, 1.0)
     * 4: (0.5, 0.0, 0.0)
     * 5: (0.5, 0.5, 0.0)
     * 6: (0.0, 0.5, 0.0)
     * 7: (0.0, 0.0, 0.5)
     * 8: (0.5, 0.0, 0.5)
     * 9: (0.0, 0.5, 0.5)
     *
     * The subsimplices are numbered according to
     *
     * 0: 0467  -
     * 1: 4158   |_ "cut off" vertices
     * 2: 6529   |
     * 3: 7893  -
     *
     * 4: 6487  -
     * 5: 4568   |_  octahedron partition
     * 6: 6897   |
     * 7: 6895  -
     *
     * \param[in] global Coordinates in the reference simplex
     * \returns Number of the subsimplex containing <tt>global</tt>
     */
    static int getSubElement(const FieldVector<D,3>& global)
    {
      if (global[0] + global[1] + global[2] <= 0.5)
        return 0;
      else if (global[0] >= 0.5)
        return 1;
      else if (global[1] >= 0.5)
        return 2;
      else if (global[2] >= 0.5)
        return 3;
      else if ((global[0] + global[1] <= 0.5)and (global[1] + global[2] <= 0.5))
        return 4;
      else if ((global[0] + global[1] >= 0.5)and (global[1] + global[2] <= 0.5))
        return 5;
      else if ((global[0] + global[1] <= 0.5)and (global[1] + global[2] >= 0.5))
        return 6;
      else if ((global[0] + global[1] >= 0.5)and (global[1] + global[2] >= 0.5))
        return 7;

      DUNE_THROW(InvalidStateException, "no subelement defined");

    }
    /** \brief Get local coordinates in the subsimplex

       \param[in] global Coordinates in the reference simplex
       \param[out] subElement Number of the subsimplex containing <tt>global</tt>
       \param[out] local The local coordinates in the subsimplex
     */
    static void getSubElement(const FieldVector<D,3>& global,
                              int& subElement,
                              FieldVector<D,3>& local)
    {
      if (global[0] + global[1] + global[2] <= 0.5) {
        subElement = 0;
        local = global;
        local *= 2.0;
        return;
      } else if (global[0] >= 0.5) {
        subElement = 1;
        local = global;
        local[0] -= 0.5;
        local *= 2.0;
        return;
      } else if (global[1] >= 0.5) {
        subElement = 2;
        local = global;
        local[1] -= 0.5;
        local *= 2.0;
        return;
      } else if (global[2] >= 0.5) {
        subElement = 3;
        local = global;
        local[2] -= 0.5;
        local *= 2.0;
        return;
      } else if ((global[0] + global[1] <= 0.5)and (global[1] + global[2] <= 0.5)) {
        subElement = 4;
        local[0] = 2.0 * global[1];
        local[1] = 2.0 * (0.5 - global[0] - global[1]);
        local[2] = 2.0 * (-0.5 + global[0] + global[1] + global[2]);
        //              Dune::FieldMatrix<double,3,3> A(0.0);
        //              A[0][1] =  2.0;
        //              A[1][0] = -2.0;
        //              A[1][1] = -2.0;
        //              A[2][0] =  2.0;
        //              A[2][1] =  2.0;
        //              A[2][2] =  2.0;
        //              A.mv(global,local);
        //              local[1] += 1.0;
        //              local[2] -= 1.0;
        return;
      } else if ((global[0] + global[1] >= 0.5)and (global[1] + global[2] <= 0.5)) {
        subElement = 5;
        local[0] = 2.0 * (0.5 - global[0]);
        local[1] = 2.0 * (0.5 - global[1] - global[2]);
        local[2] = 2.0 * global[2];
        //              Dune::FieldMatrix<double,3,3> A(0.0);
        //              A[0][0] = -2.0;
        //              A[1][1] = -2.0;
        //              A[1][2] = -2.0;
        //              A[2][2] =  2.0;
        //              A.mv(global,local);
        //              local[0] += 1.0;
        //              local[1] += 1.0;
        return;
      } else if ((global[0] + global[1] <= 0.5)and (global[1] + global[2] >= 0.5)) {
        subElement = 6;
        local[0] = 2.0 * (0.5 - global[0] - global[1]);
        local[1] = 2.0 * global[0];
        local[2] = 2.0 * (-0.5 + global[1] + global[2]);
        //              Dune::FieldMatrix<double,3,3> A(0.0);
        //              A[0][0] = -2.0;
        //              A[0][1] = -2.0;
        //              A[1][0] =  2.0;
        //              A[2][1] =  2.0;
        //              A[2][2] =  2.0;
        //              A.mv(global,local);
        //              local[0] += 1.0;
        //              local[2] -= 1.0;
        return;
      } else if ((global[0] + global[1] >= 0.5)and (global[1] + global[2] >= 0.5)) {
        subElement = 7;
        local[0] = 2.0 * (-0.5 + global[1] + global[2]);
        local[1] = 2.0 * (0.5 - global[1]);
        local[2] = 2.0 * (-0.5 + global[0] + global[1]);
        //              Dune::FieldMatrix<double,3,3> A(0.0);
        //              A[0][1] =  2.0;
        //              A[0][2] =  2.0;
        //              A[1][1] = -2.0;
        //              A[2][0] =  2.0;
        //              A[2][1] =  2.0;
        //              A.mv(global,local);
        //              local[0] -= 1.0;
        //              local[1] += 1.0;
        //              local[2] -= 1.0;
        return;
      }

      DUNE_THROW(InvalidStateException, "no subelement defined");

    }

  };


}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/refined/refinedp0.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_REFINED_P0_LOCALFINITEELEMENT_HH
#define DUNE_REFINED_P0_LOCALFINITEELEMENT_HH

#include <dune/geometry/type.hh>

#include <dune/localfunctions/common/localfiniteelementtraits.hh>
#include <dune/localfunctions/lagrange/p0.hh>

#include "refinedp0/refinedp0localbasis.hh"
#include "refinedp0/refinedp0localcoefficients.hh"
#include "refinedp0/refinedp0localinterpolation.hh"

/** \file
    \brief Piecewise P0 finite element
 */
namespace Dune
{

  /** \brief Local finite element that is piecewise P0 on a once uniformly refined reference geometry
   */
  template<class D, class R, int dim>
  class RefinedP0LocalFiniteElement
  {
    RefinedP0LocalFiniteElement() {}

  public:
    // We steal the p0 traits since they exist for all dim.
    // This allows to instantiate the type and access the Traits.
    typedef typename P0LocalFiniteElement<D,R,dim>::Traits Traits;
  };

  /** \brief Local finite element that is piecewise P0 on a once uniformly refined reference geometry
   */
  template<class D, class R>
  class RefinedP0LocalFiniteElement<D,R,1>
  {
  public:
    /** \todo Please doc me !
     */
    typedef LocalFiniteElementTraits<
        RefinedP0LocalBasis<D,R,1>,
        RefinedP0LocalCoefficients<1>,
        RefinedP0LocalInterpolation<RefinedP0LocalBasis<D,R,1> > > Traits;

    /** \todo Please doc me !
     */
    RefinedP0LocalFiniteElement ()
    {
      gt.makeLine();
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalBasisType& localBasis () const
    {
      return basis_;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalCoefficientsType& localCoefficients () const
    {
      return coefficients_;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalInterpolationType& localInterpolation () const
    {
      return interpolation_;
    }

    /** \brief Number of shape functions in this finite element */
    unsigned int size () const
    {
      return basis_.size();
    }

    /** \todo Please doc me !
     */
    GeometryType type () const
    {
      return gt;
    }

    RefinedP0LocalFiniteElement * clone () const
    {
      return new RefinedP0LocalFiniteElement(*this);
    }

  private:
    RefinedP0LocalBasis<D,R,1> basis_;
    RefinedP0LocalCoefficients<1> coefficients_;
    RefinedP0LocalInterpolation<RefinedP0LocalBasis<D,R,1> > interpolation_;
    GeometryType gt;
  };

  /** \brief Local finite element that is piecewise P0 on a once uniformly refined reference geometry
   */
  template<class D, class R>
  class RefinedP0LocalFiniteElement<D,R,2>
  {
  public:
    /** \todo Please doc me !
     */
    typedef LocalFiniteElementTraits<
        RefinedP0LocalBasis<D,R,2>,
        RefinedP0LocalCoefficients<2>,
        RefinedP0LocalInterpolation<RefinedP0LocalBasis<D,R,2> > > Traits;

    /** \todo Please doc me !
     */
    RefinedP0LocalFiniteElement ()
    {
      gt.makeTriangle();
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalBasisType& localBasis () const
    {
      return basis_;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalCoefficientsType& localCoefficients () const
    {
      return coefficients_;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalInterpolationType& localInterpolation () const
    {
      return interpolation_;
    }

    /** \brief Number of shape functions in this finite element */
    unsigned int size () const
    {
      return basis_.size();
    }

    /** \todo Please doc me !
     */
    GeometryType type () const
    {
      return gt;
    }

    RefinedP0LocalFiniteElement * clone () const
    {
      return new RefinedP0LocalFiniteElement(*this);
    }

  private:
    RefinedP0LocalBasis<D,R,2> basis_;
    RefinedP0LocalCoefficients<2> coefficients_;
    RefinedP0LocalInterpolation<RefinedP0LocalBasis<D,R,2> > interpolation_;
    GeometryType gt;
  };

  /** \brief Local finite element that is piecewise P0 on a once uniformly refined reference geometry
   */
  template<class D, class R>
  class RefinedP0LocalFiniteElement<D,R,3>
  {
  public:
    /** \todo Please doc me !
     */
    typedef LocalFiniteElementTraits<
        RefinedP0LocalBasis<D,R,3>,
        RefinedP0LocalCoefficients<3>,
        RefinedP0LocalInterpolation<RefinedP0LocalBasis<D,R,3> > > Traits;

    /** \todo Please doc me !
     */
    RefinedP0LocalFiniteElement ()
    {
      gt.makeTetrahedron();
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalBasisType& localBasis () const
    {
      return basis_;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalCoefficientsType& localCoefficients () const
    {
      return coefficients_;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalInterpolationType& localInterpolation () const
    {
      return interpolation_;
    }

    /** \brief Number of shape functions in this finite element */
    unsigned int size () const
    {
      return basis_.size();
    }

    /** \todo Please doc me !
     */
    GeometryType type () const
    {
      return gt;
    }

    RefinedP0LocalFiniteElement * clone () const
    {
      return new RefinedP0LocalFiniteElement(*this);
    }

  private:
    RefinedP0LocalBasis<D,R,3> basis_;
    RefinedP0LocalCoefficients<3> coefficients_;
    RefinedP0LocalInterpolation<RefinedP0LocalBasis<D,R,3> > interpolation_;
    GeometryType gt;
  };


}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/refined/refinedp0/CMakeLists.txt <==
set(refinedp0dir  ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/refined/refinedp0)

set(refinedp0_HEADERS  refinedp0localbasis.hh refinedp0localcoefficients.hh refinedp0localinterpolation.hh)

# include not needed for CMake
# include $(top_srcdir)/am/global-rules

install(FILES ${refinedp0_HEADERS} DESTINATION ${refinedp0dir})


==> anc/xt-super/dune-localfunctions/dune/localfunctions/refined/refinedp0/Makefile.am <==
refinedp0dir = $(includedir)/dune/localfunctions/refined/refinedp0

refinedp0_HEADERS = refinedp0localbasis.hh refinedp0localcoefficients.hh refinedp0localinterpolation.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/refined/refinedp0/refinedp0localbasis.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_REFINED_P0_LOCALBASIS_HH
#define DUNE_REFINED_P0_LOCALBASIS_HH

#include <dune/common/fvector.hh>
#include <dune/common/fmatrix.hh>

#include <dune/localfunctions/common/localbasis.hh>
#include <dune/localfunctions/refined/common/refinedsimplexlocalbasis.hh>

namespace Dune
{

  /**@ingroup LocalBasisImplementation
     \brief Uniformly refined constant shape functions on a unit simplex in R^dim

     This shape function set mimicks the P0 shape functions that you would get on
     a uniformly refined grid.  Hence these shape functions are only piecewise
     constant!

     Shape functions like these are necessary for hierarchical error estimators
     for certain nonlinear problems.

     The functions are associated with the subelements as defined in RefinedSimplexLocalBasis

     \tparam D Type to represent the field in the domain.
     \tparam R Type to represent the field in the range.
     \tparam dim Dimension of domain space

     \nosubgrouping
   */
  template<class D, class R, int dim>
  class RefinedP0LocalBasis
    : public RefinedSimplexLocalBasis<D,dim>
  {
    // 2 to the k-th power
    enum {N = 1<<dim};
  public:
    //! \brief export type traits for function signature
    typedef LocalBasisTraits<D,dim,Dune::FieldVector<D,dim>,R,1,Dune::FieldVector<R,1>, Dune::FieldMatrix<R,1,dim> > Traits;

    //! \brief number of shape functions
    unsigned int size () const
    {
      return N;
    }

    //! \brief Evaluate all shape functions
    inline void evaluateFunction (const typename Traits::DomainType& in,
                                  std::vector<typename Traits::RangeType>& out) const
    {
      int subElement = this->getSubElement(in);
      out.resize(N);
      for(int i=0; i<N; ++i)
        out[i] = (i==subElement) ? 1 : 0;
    }

    inline void
    evaluateJacobian (const typename Traits::DomainType& in,         // position
                      std::vector<typename Traits::JacobianType>& out) const      // return value
    {
      out.resize(N);
      for(int i=0; i<N; ++i)
        out[i][0] = 0;
    }

    /** \brief Polynomial order of the shape functions
     *
     * Doesn't really apply: these shape functions are only piecewise constant
     */
    unsigned int order () const
    {
      return 0;
    }

  };

}
#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/refined/refinedp0/refinedp0localcoefficients.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_REFINED_P0_LOCALCOEFFICIENTS_HH
#define DUNE_REFINED_P0_LOCALCOEFFICIENTS_HH

#include <cstddef>
#include <iostream>
#include <vector>

#include <dune/localfunctions/common/localkey.hh>

namespace Dune
{

  /**@ingroup LocalLayoutImplementation
     \brief Layout map for RefinedP0 elements

     \nosubgrouping
     \implements Dune::LocalCoefficientsVirtualImp
   */
  template<unsigned int k>
  class RefinedP0LocalCoefficients
  {
    // 2 to the k-th power
    enum {N = 1<<k};

  public:
    RefinedP0LocalCoefficients () :
      localKeys_(N)
    {
      // All functions are associated to the element
      for (int i = 0; i < N; ++i)
        localKeys_[i] = LocalKey(0,0,i);
    }

    //! number of coefficients
    std::size_t size () const
    {
      return N;
    }

    //! get i'th index
    const LocalKey& localKey (std::size_t i) const
    {
      return localKeys_[i];
    }

  private:
    std::vector<LocalKey> localKeys_;

  };

}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/refined/refinedp0/refinedp0localinterpolation.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_REFINED_P0_LOCALINTERPOLATION_HH
#define DUNE_REFINED_P0_LOCALINTERPOLATION_HH

#include <dune/localfunctions/refined/refinedp0/refinedp0localbasis.hh>

namespace Dune
{
  template<class LB>
  class RefinedP0LocalInterpolation
  {};

  template<class D, class R>
  class RefinedP0LocalInterpolation<RefinedP0LocalBasis<D,R,1> >
  {
    typedef RefinedP0LocalBasis<D,R,1> LB;
    typedef typename LB::Traits::DomainType DT;

  public:
    RefinedP0LocalInterpolation() :
      interpolationPoints_(2)
    {
      // Interpolation is done by evaluating at the halved segments centers
      interpolationPoints_[0][0] = 1.0/4.0;

      interpolationPoints_[1][0] = 3.0/4.0;
    }


    template<typename F, typename C>
    void interpolate (const F& f, std::vector<C>& out) const
    {
      typename LB::Traits::RangeType y;
      out.resize(interpolationPoints_.size());
      for (size_t i = 0; i < out.size(); ++i)
      {
        f.evaluate(interpolationPoints_[i], y);
        out[i] = y;
      }
    }

  private:
    std::vector<DT> interpolationPoints_;
  };

  template<class D, class R>
  class RefinedP0LocalInterpolation<RefinedP0LocalBasis<D,R,2> >
  {
    typedef RefinedP0LocalBasis<D,R,2> LB;
    typedef typename LB::Traits::DomainType DT;

  public:
    RefinedP0LocalInterpolation() :
      interpolationPoints_(4)
    {
      // Interpolation is done by evaluating at the subtriangle centers
      interpolationPoints_[0][0] = 1.0/6;
      interpolationPoints_[0][1] = 1.0/6;

      interpolationPoints_[1][0] = 4.0/6;
      interpolationPoints_[1][1] = 1.0/6;

      interpolationPoints_[2][0] = 1.0/6;
      interpolationPoints_[2][1] = 4.0/6;

      interpolationPoints_[3][0] = 2.0/6;
      interpolationPoints_[3][1] = 2.0/6;
    }


    template<typename F, typename C>
    void interpolate (const F& f, std::vector<C>& out) const
    {
      typename LB::Traits::RangeType y;
      out.resize(interpolationPoints_.size());
      for (size_t i = 0; i < out.size(); ++i)
      {
        f.evaluate(interpolationPoints_[i], y);
        out[i] = y;
      }
    }

  private:
    std::vector<DT> interpolationPoints_;
  };

  template<class D, class R>
  class RefinedP0LocalInterpolation<RefinedP0LocalBasis<D,R,3> >
  {
    typedef RefinedP0LocalBasis<D,R,3> LB;
    typedef typename LB::Traits::DomainType DT;

  public:
    RefinedP0LocalInterpolation() :
      interpolationPoints_(8)
    {
      // Interpolation is done by evaluating at the subtriangle centers
      interpolationPoints_[0][0] = 1.0/8;
      interpolationPoints_[0][1] = 1.0/8;
      interpolationPoints_[0][2] = 1.0/8;

      interpolationPoints_[1][0] = 5.0/8;
      interpolationPoints_[1][1] = 1.0/8;
      interpolationPoints_[1][2] = 1.0/8;

      interpolationPoints_[2][0] = 1.0/8;
      interpolationPoints_[2][1] = 5.0/8;
      interpolationPoints_[2][2] = 1.0/8;

      interpolationPoints_[3][0] = 1.0/8;
      interpolationPoints_[3][1] = 1.0/8;
      interpolationPoints_[3][2] = 5.0/8;

      interpolationPoints_[4][0] = 1.0/4;
      interpolationPoints_[4][1] = 1.0/8;
      interpolationPoints_[4][2] = 1.0/4;

      interpolationPoints_[5][0] = 3.0/8;
      interpolationPoints_[5][1] = 1.0/4;
      interpolationPoints_[5][2] = 1.0/8;

      interpolationPoints_[6][0] = 1.0/8;
      interpolationPoints_[6][1] = 1.0/4;
      interpolationPoints_[6][2] = 3.0/8;

      interpolationPoints_[7][0] = 1.0/4;
      interpolationPoints_[7][1] = 3.0/8;
      interpolationPoints_[7][2] = 1.0/4;
    }


    template<typename F, typename C>
    void interpolate (const F& f, std::vector<C>& out) const
    {
      typename LB::Traits::RangeType y;
      out.resize(interpolationPoints_.size());
      for (size_t i = 0; i < out.size(); ++i)
      {
        f.evaluate(interpolationPoints_[i], y);
        out[i] = y;
      }
    }

  private:
    std::vector<DT> interpolationPoints_;
  };
}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/refined/refinedp1.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_REFINED_P1_LOCALFINITEELEMENT_HH
#define DUNE_REFINED_P1_LOCALFINITEELEMENT_HH

#include <dune/geometry/type.hh>

#include <dune/localfunctions/common/localfiniteelementtraits.hh>
#include <dune/localfunctions/lagrange/p0.hh>

#include <dune/localfunctions/refined/refinedp1/refinedp1localbasis.hh>
#include <dune/localfunctions/lagrange/pk1d/pk1dlocalcoefficients.hh>
#include <dune/localfunctions/lagrange/pk1d/pk1dlocalinterpolation.hh>
#include <dune/localfunctions/lagrange/pk1d/pk1dlocalbasis.hh>
#include <dune/localfunctions/lagrange/pk2d/pk2dlocalcoefficients.hh>
#include <dune/localfunctions/lagrange/pk2d/pk2dlocalinterpolation.hh>
#include <dune/localfunctions/lagrange/pk2d/pk2dlocalbasis.hh>
#include <dune/localfunctions/lagrange/pk3d/pk3dlocalcoefficients.hh>
#include <dune/localfunctions/lagrange/pk3d/pk3dlocalinterpolation.hh>
#include <dune/localfunctions/lagrange/pk3d/pk3dlocalbasis.hh>

namespace Dune
{

  /** \todo Please doc me !
   */
  template<class D, class R, int dim>
  class RefinedP1LocalFiniteElement
  {
  public:
    /** \todo Please doc me !
     */
    typedef LocalFiniteElementTraits<RefinedP1LocalBasis<D,R,1>,
        Pk1DLocalCoefficients<2>,
        Pk1DLocalInterpolation<Pk1DLocalBasis<D,R,2> > > Traits;

    /** \todo Please doc me !
     */
    RefinedP1LocalFiniteElement ()
    {
      gt.makeLine();
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalBasisType& localBasis () const
    {
      return basis;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalCoefficientsType& localCoefficients () const
    {
      return coefficients;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalInterpolationType& localInterpolation () const
    {
      return interpolation;
    }

    /** \brief Number of shape functions in this finite element */
    unsigned int size () const
    {
      return basis.size();
    }

    /** \todo Please doc me !
     */
    GeometryType type () const
    {
      return gt;
    }

    RefinedP1LocalFiniteElement * clone () const
    {
      return new RefinedP1LocalFiniteElement(*this);
    }

  private:
    RefinedP1LocalBasis<D,R,1> basis;
    Pk1DLocalCoefficients<2> coefficients;
    Pk1DLocalInterpolation<Pk1DLocalBasis<D,R,2> > interpolation;
    GeometryType gt;
  };



  /** \todo Please doc me !
   */
  template<class D, class R>
  class RefinedP1LocalFiniteElement<D,R,2>
  {
  public:
    /** \todo Please doc me !
     */
    typedef LocalFiniteElementTraits<RefinedP1LocalBasis<D,R,2>,
        Pk2DLocalCoefficients<2>,
        Pk2DLocalInterpolation<Pk2DLocalBasis<D,R,2> > > Traits;

    /** \todo Please doc me !
     */
    RefinedP1LocalFiniteElement ()
    {
      gt.makeTriangle();
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalBasisType& localBasis () const
    {
      return basis;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalCoefficientsType& localCoefficients () const
    {
      return coefficients;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalInterpolationType& localInterpolation () const
    {
      return interpolation;
    }

    /** \brief Number of shape functions in this finite element */
    unsigned int size () const
    {
      return basis.size();
    }

    /** \todo Please doc me !
     */
    GeometryType type () const
    {
      return gt;
    }

    RefinedP1LocalFiniteElement * clone () const
    {
      return new RefinedP1LocalFiniteElement(*this);
    }

  private:
    RefinedP1LocalBasis<D,R,2> basis;
    Pk2DLocalCoefficients<2> coefficients;
    Pk2DLocalInterpolation<Pk2DLocalBasis<D,R,2> > interpolation;
    GeometryType gt;
  };

  /** \todo Please doc me !
   */
  template<class D, class R>
  class RefinedP1LocalFiniteElement<D,R,3>
  {
  public:
    /** \todo Please doc me !
     */
    typedef LocalFiniteElementTraits<RefinedP1LocalBasis<D,R,3>,
        Pk3DLocalCoefficients<2>,
        Pk3DLocalInterpolation<Pk3DLocalBasis<D,R,2> > > Traits;

    /** \todo Please doc me !
     */
    RefinedP1LocalFiniteElement ()
    {
      gt.makeTetrahedron();
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalBasisType& localBasis () const
    {
      return basis;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalCoefficientsType& localCoefficients () const
    {
      return coefficients;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalInterpolationType& localInterpolation () const
    {
      return interpolation;
    }

    /** \brief Number of shape functions in this finite element */
    unsigned int size () const
    {
      return basis.size();
    }

    /** \todo Please doc me !
     */
    GeometryType type () const
    {
      return gt;
    }

    RefinedP1LocalFiniteElement* clone () const
    {
      return new RefinedP1LocalFiniteElement(*this);
    }

  private:
    RefinedP1LocalBasis<D,R,3> basis;
    Pk3DLocalCoefficients<2> coefficients;
    Pk3DLocalInterpolation<Pk3DLocalBasis<D,R,2> > interpolation;
    GeometryType gt;
  };

}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/refined/refinedp1/CMakeLists.txt <==
set(refinedp1dir  ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/refined/refinedp1)

set(refinedp1_HEADERS  refinedp1localbasis.hh)

# include not needed for CMake
# include $(top_srcdir)/am/global-rules

install(FILES ${refinedp1_HEADERS} DESTINATION ${refinedp1dir})


==> anc/xt-super/dune-localfunctions/dune/localfunctions/refined/refinedp1/Makefile.am <==
refinedp1dir = $(includedir)/dune/localfunctions/refined/refinedp1

refinedp1_HEADERS = refinedp1localbasis.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/refined/refinedp1/refinedp1localbasis.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_REFINED_P1_LOCALBASIS_HH
#define DUNE_REFINED_P1_LOCALBASIS_HH

/** \file
    \brief Linear Lagrange shape functions on a uniformly refined reference element
 */

#include <dune/common/fmatrix.hh>

#include <dune/localfunctions/refined/common/refinedsimplexlocalbasis.hh>

namespace Dune
{
  template<class D, class R, int dim>
  class RefinedP1LocalBasis
    : public RefinedSimplexLocalBasis<D,dim>
  {
  public:
    RefinedP1LocalBasis()
    {
      DUNE_THROW(Dune::NotImplemented,"RefinedP1LocalBasis not implemented for dim > 3.");
    }
  };

  /**@ingroup LocalBasisImplementation
     \brief Uniformly refined linear Lagrange shape functions in 1D.

     1D IMPLEMENTATION IS NOT TESTED (the LocalElement for 1D does not exist due to lack of P21D elements)

     This shape function set mimicks the P1 shape functions that you would get on
     a uniformly refined grid.  Hence these shape functions are only piecewise
     linear!  The data layout is identical to P2 shape functions.

     Shape functions like these are necessary for hierarchical error estimators
     for certain nonlinear problems.

     The functions are associated to points by:

     f_0 ~ (0.0)
     f_1 ~ (1.0)
     f_2 ~ (0.5)

     \tparam D Type to represent the field in the domain.
     \tparam R Type to represent the field in the range.

     \nosubgrouping
   */
  template<class D, class R>
  class RefinedP1LocalBasis<D,R,1>
    : public RefinedSimplexLocalBasis<D,1>
  {
  public:
    //! \brief export type traits for function signature
    typedef LocalBasisTraits<D,1,Dune::FieldVector<D,1>,R,1,Dune::FieldVector<R,1>,
        Dune::FieldMatrix<R,1,1> > Traits;

    //! \brief number of shape functions
    unsigned int size () const
    {
      return 3;
    }

    //! \brief Evaluate all shape functions
    inline void evaluateFunction (const typename Traits::DomainType& in,
                                  std::vector<typename Traits::RangeType>& out) const
    {
      out.resize(3);

      int subElement;
      typename Traits::DomainType local;
      this->getSubElement(in, subElement, local);

      switch (subElement) {
      case 0 :

        out[0] = 1 - local[0];
        out[1] = local[0];
        out[2] = 0;
        break;

      case 1 :

        out[0] = 0;
        out[1] = 1 - local[0];
        out[2] = local[0];
        break;

      }

    }

    //! \brief Evaluate Jacobian of all shape functions
    inline void
    evaluateJacobian (const typename Traits::DomainType& in,         // position
                      std::vector<typename Traits::JacobianType>& out) const      // return value
    {
      out.resize(3);

      int subElement;
      typename Traits::DomainType local;
      this->getSubElement(in, subElement, local);

      switch (subElement) {
      case 0 :

        out[0][0][0] = -2;
        out[1][0][0] =  2;
        out[2][0][0] =  0;
        break;

      case 1 :

        out[0][0][0] =  0;
        out[1][0][0] = -2;
        out[2][0][0] =  2;
        break;

      }

    }

    /** \brief Polynomial order of the shape functions
        Doesn't really apply: these shape functions are only piecewise linear
     */
    unsigned int order () const
    {
      return 1;
    }

  };

  /**@ingroup LocalBasisImplementation
     \brief Uniformly refined linear Lagrange shape functions on the triangle.

     This shape function set mimicks the P1 shape functions that you would get on
     a uniformly refined grid.  Hence these shape functions are only piecewise
     linear!  The data layout is identical to P2 shape functions.

     Shape functions like these are necessary for hierarchical error estimators
     for certain nonlinear problems.

     The functions are associated to points by:

     f_0 ~ (0.0, 0.0)
     f_1 ~ (0.5, 0.0)
     f_2 ~ (1.0, 0.0)
     f_3 ~ (0.0, 0.5)
     f_4 ~ (0.5, 0.5)
     f_5 ~ (0.0, 1.0)

     \tparam D Type to represent the field in the domain.
     \tparam R Type to represent the field in the range.

     \nosubgrouping
   */
  template<class D, class R>
  class RefinedP1LocalBasis<D,R,2>
    : public RefinedSimplexLocalBasis<D,2>
  {
  public:
    //! \brief export type traits for function signature
    typedef LocalBasisTraits<D,2,Dune::FieldVector<D,2>,R,1,Dune::FieldVector<R,1>,
        Dune::FieldMatrix<R,1,2> > Traits;

    //! \brief number of shape functions
    unsigned int size () const
    {
      return 6;
    }

    //! \brief Evaluate all shape functions
    inline void evaluateFunction (const typename Traits::DomainType& in,
                                  std::vector<typename Traits::RangeType>& out) const
    {
      out.resize(6);

      int subElement;
      typename Traits::DomainType local;
      this->getSubElement(in, subElement, local);

      switch (subElement) {
      case 0 :

        out[0] = 1 - local[0] - local[1];
        out[1] = local[0];
        out[2] = 0;
        out[3] = local[1];
        out[4] = 0;
        out[5] = 0;
        break;

      case 1 :

        out[0] = 0;
        out[1] = 1 - local[0] - local[1];
        out[2] = local[0];
        out[3] = 0;
        out[4] = local[1];
        out[5] = 0;
        break;

      case 2 :

        out[0] = 0;
        out[1] = 0;
        out[2] = 0;
        out[3] = 1 - local[0] - local[1];
        out[4] = local[0];
        out[5] = local[1];
        break;
      case 3 :

        out[0] = 0;
        out[1] = local[1];
        out[2] = 0;
        out[3] = local[0];
        out[4] = 1 - local[0] - local[1];
        out[5] = 0;
      }

    }

    //! \brief Evaluate Jacobian of all shape functions
    inline void
    evaluateJacobian (const typename Traits::DomainType& in,         // position
                      std::vector<typename Traits::JacobianType>& out) const      // return value
    {
      out.resize(6);

      int subElement;
      typename Traits::DomainType local;
      this->getSubElement(in, subElement, local);

      switch (subElement) {
      case 0 :

        out[0][0][0] = -2;    out[0][0][1] = -2;
        out[1][0][0] =  2;    out[1][0][1] =  0;
        out[2][0][0] =  0;    out[2][0][1] =  0;
        out[3][0][0] =  0;    out[3][0][1] =  2;
        out[4][0][0] =  0;    out[4][0][1] =  0;
        out[5][0][0] =  0;    out[5][0][1] =  0;
        break;

      case 1 :

        out[0][0][0] =  0;    out[0][0][1] =  0;
        out[1][0][0] = -2;    out[1][0][1] = -2;
        out[2][0][0] =  2;    out[2][0][1] =  0;
        out[3][0][0] =  0;    out[3][0][1] =  0;
        out[4][0][0] =  0;    out[4][0][1] =  2;
        out[5][0][0] =  0;    out[5][0][1] =  0;
        break;

      case 2 :

        out[0][0][0] =  0;    out[0][0][1] =  0;
        out[1][0][0] =  0;    out[1][0][1] =  0;
        out[2][0][0] =  0;    out[2][0][1] =  0;
        out[3][0][0] = -2;    out[3][0][1] = -2;
        out[4][0][0] =  2;    out[4][0][1] =  0;
        out[5][0][0] =  0;    out[5][0][1] =  2;
        break;
      case 3 :

        out[0][0][0] =  0;    out[0][0][1] =  0;
        out[1][0][0] =  0;    out[1][0][1] = -2;
        out[2][0][0] =  0;    out[2][0][1] =  0;
        out[3][0][0] = -2;    out[3][0][1] =  0;
        out[4][0][0] =  2;    out[4][0][1] =  2;
        out[5][0][0] =  0;    out[5][0][1] =  0;
      }

    }

    /** \brief Polynomial order of the shape functions
        Doesn't really apply: these shape functions are only piecewise linear
     */
    unsigned int order () const
    {
      return 1;
    }

  };

  /**@ingroup LocalBasisImplementation
     \brief Uniformly refined linear Lagrange shape functions on the 3D-simplex (tetrahedron).

     This shape function set mimicks the P1 shape functions that you would get on
     a uniformly refined grid.  Hence these shape functions are only piecewise
     linear!  The data layout is identical to P2 shape functions.

     Shape functions like these are necessary for hierarchical error estimators
     for certain nonlinear problems.

     The functions are associated to points by:

     f_0 ~ (0.0, 0.0, 0.0)
     f_1 ~ (1.0, 0.0, 0.0)
     f_2 ~ (0.0, 1.0, 0.0)
     f_3 ~ (0.0, 0.0, 1.0)
     f_4 ~ (0.5, 0.0, 0.0)
     f_5 ~ (0.5, 0.5, 0.0)
     f_6 ~ (0.0, 0.5, 0.0)
     f_7 ~ (0.0, 0.0, 0.5)
     f_8 ~ (0.5, 0.0, 0.5)
     f_9 ~ (0.0, 0.5, 0.5)

     \tparam D Type to represent the field in the domain.
     \tparam R Type to represent the field in the range.

     \nosubgrouping
   */
  template<class D, class R>
  class RefinedP1LocalBasis<D,R,3>
    : public RefinedSimplexLocalBasis<D,3>
  {
  public:
    //! \brief export type traits for function signature
    typedef LocalBasisTraits<D,3,Dune::FieldVector<D,3>,R,1,Dune::FieldVector<R,1>,
        Dune::FieldMatrix<R,1,3> > Traits;

    //! \brief number of shape functions
    unsigned int size () const
    {
      return 10;
    }

    //! \brief Evaluate all shape functions
    inline void evaluateFunction (const typename Traits::DomainType& in,
                                  std::vector<typename Traits::RangeType>& out) const
    {
      out.resize(10);

      int subElement;
      typename Traits::DomainType local;
      this->getSubElement(in, subElement, local);

      switch (subElement) {
      case 0 :

        out[0] = 1 - local[0] - local[1] - local[2];
        out[1] = local[0];
        out[2] = 0;
        out[3] = local[1];
        out[4] = 0;
        out[5] = 0;
        out[6] = local[2];
        out[7] = 0;
        out[8] = 0;
        out[9] = 0;
        break;

      case 1 :

        out[0] = 0;
        out[1] = 1 - local[0] - local[1] -local[2];
        out[2] = local[0];
        out[3] = 0;
        out[4] = local[1];
        out[5] = 0;
        out[6] = 0;
        out[7] = local[2];
        out[8] = 0;
        out[9] = 0;
        break;

      case 2 :

        out[0] = 0;
        out[1] = 0;
        out[2] = 0;
        out[3] = 1 - local[0] - local[1] -local[2];
        out[4] = local[0];
        out[5] = local[1];
        out[6] = 0;
        out[7] = 0;
        out[8] = local[2];
        out[9] = 0;
        break;

      case 3 :

        out[0] = 0;
        out[1] = 0;
        out[2] = 0;
        out[3] = 0;
        out[4] = 0;
        out[5] = 0;
        out[6] = 1 - local[0] - local[1] -local[2];
        out[7] = local[0];
        out[8] = local[1];
        out[9] = local[2];
        break;

      case 4 :

        out[0] = 0;
        out[1] = 1 - local[0] - local[1] -local[2];
        out[2] = 0;
        out[3] = local[0];
        out[4] = 0;
        out[5] = 0;
        out[6] = local[1];
        out[7] = local[2];
        out[8] = 0;
        out[9] = 0;
        break;

      case 5 :

        out[0] = 0;
        out[1] = local[1];
        out[2] = 0;
        out[3] = local[0];
        out[4] = 1 - local[0] - local[1] -local[2];
        out[5] = 0;
        out[6] = 0;
        out[7] = local[2];
        out[8] = 0;
        out[9] = 0;
        break;

      case 6 :

        out[0] = 0;
        out[1] = 0;
        out[2] = 0;
        out[3] = 1 - local[0] - local[1] -local[2];
        out[4] = 0;
        out[5] = 0;
        out[6] = local[0];
        out[7] = local[1];
        out[8] = local[2];
        out[9] = 0;
        break;

      case 7 :

        out[0] = 0;
        out[1] = 0;
        out[2] = 0;
        out[3] = 1 - local[0] - local[1] -local[2];
        out[4] = local[2];
        out[5] = 0;
        out[6] = 0;
        out[7] = local[1];
        out[8] = local[0];
        out[9] = 0;
        break;
      }

    }

    //! \brief Evaluate Jacobian of all shape functions
    inline void
    evaluateJacobian (const typename Traits::DomainType& in,         // position
                      std::vector<typename Traits::JacobianType>& out) const      // return value
    {
      out.resize(10);

      int subElement;
      typename Traits::DomainType local;
      this->getSubElement(in, subElement, local);

      switch (subElement) {
      case 0 :

        out[0][0][0] = -2;    out[0][0][1] = -2;    out[0][0][2] = -2;
        out[1][0][0] =  2;    out[1][0][1] =  0;    out[1][0][2] =  0;
        out[2][0][0] =  0;    out[2][0][1] =  0;    out[2][0][2] =  0;
        out[3][0][0] =  0;    out[3][0][1] =  2;    out[3][0][2] =  0;
        out[4][0][0] =  0;    out[4][0][1] =  0;    out[4][0][2] =  0;
        out[5][0][0] =  0;    out[5][0][1] =  0;    out[5][0][2] =  0;
        out[6][0][0] =  0;    out[6][0][1] =  0;    out[6][0][2] =  2;
        out[7][0][0] =  0;    out[7][0][1] =  0;    out[7][0][2] =  0;
        out[8][0][0] =  0;    out[8][0][1] =  0;    out[8][0][2] =  0;
        out[9][0][0] =  0;    out[9][0][1] =  0;    out[9][0][2] =  0;
        break;

      case 1 :

        out[0][0][0] =  0;    out[0][0][1] =  0;    out[0][0][2] =  0;
        out[1][0][0] = -2;    out[1][0][1] = -2;    out[1][0][2] = -2;
        out[2][0][0] =  2;    out[2][0][1] =  0;    out[2][0][2] =  0;
        out[3][0][0] =  0;    out[3][0][1] =  0;    out[3][0][2] =  0;
        out[4][0][0] =  0;    out[4][0][1] =  2;    out[4][0][2] =  0;
        out[5][0][0] =  0;    out[5][0][1] =  0;    out[5][0][2] =  0;
        out[6][0][0] =  0;    out[6][0][1] =  0;    out[6][0][2] =  0;
        out[7][0][0] =  0;    out[7][0][1] =  0;    out[7][0][2] =  2;
        out[8][0][0] =  0;    out[8][0][1] =  0;    out[8][0][2] =  0;
        out[9][0][0] =  0;    out[9][0][1] =  0;    out[9][0][2] =  0;
        break;

      case 2 :

        out[0][0][0] =  0;    out[0][0][1] =  0;    out[0][0][2] =  0;
        out[1][0][0] =  0;    out[1][0][1] =  0;    out[1][0][2] =  0;
        out[2][0][0] =  0;    out[2][0][1] =  0;    out[2][0][2] =  0;
        out[3][0][0] = -2;    out[3][0][1] = -2;    out[3][0][2] = -2;
        out[4][0][0] =  2;    out[4][0][1] =  0;    out[4][0][2] =  0;
        out[5][0][0] =  0;    out[5][0][1] =  2;    out[5][0][2] =  0;
        out[6][0][0] =  0;    out[6][0][1] =  0;    out[6][0][2] =  0;
        out[7][0][0] =  0;    out[7][0][1] =  0;    out[7][0][2] =  0;
        out[8][0][0] =  0;    out[8][0][1] =  0;    out[8][0][2] =  2;
        out[9][0][0] =  0;    out[9][0][1] =  0;    out[9][0][2] =  0;
        break;

      case 3 :

        out[0][0][0] =  0;    out[0][0][1] =  0;    out[0][0][2] =  0;
        out[1][0][0] =  0;    out[1][0][1] =  0;    out[1][0][2] =  0;
        out[2][0][0] =  0;    out[2][0][1] =  0;    out[2][0][2] =  0;
        out[3][0][0] =  0;    out[3][0][1] =  0;    out[3][0][2] =  0;
        out[4][0][0] =  0;    out[4][0][1] =  0;    out[4][0][2] =  0;
        out[5][0][0] =  0;    out[5][0][1] =  0;    out[5][0][2] =  0;
        out[6][0][0] = -2;    out[6][0][1] = -2;    out[6][0][2] = -2;
        out[7][0][0] =  2;    out[7][0][1] =  0;    out[7][0][2] =  0;
        out[8][0][0] =  0;    out[8][0][1] =  2;    out[8][0][2] =  0;
        out[9][0][0] =  0;    out[9][0][1] =  0;    out[9][0][2] =  2;
        break;

      case 4 :

        out[0][0][0] =  0;    out[0][0][1] =  0;    out[0][0][2] =  0;
        out[1][0][0] =  0;    out[1][0][1] = -2;    out[1][0][2] = -2;
        out[2][0][0] =  0;    out[2][0][1] =  0;    out[2][0][2] =  0;
        out[3][0][0] =  0;    out[3][0][1] =  2;    out[3][0][2] =  0;
        out[4][0][0] =  0;    out[4][0][1] =  0;    out[4][0][2] =  0;
        out[5][0][0] =  0;    out[5][0][1] =  0;    out[5][0][2] =  0;
        out[6][0][0] = -2;    out[6][0][1] = -2;    out[6][0][2] =  0;
        out[7][0][0] =  2;    out[7][0][1] =  2;    out[7][0][2] =  2;
        out[8][0][0] =  0;    out[8][0][1] =  0;    out[8][0][2] =  0;
        out[9][0][0] =  0;    out[9][0][1] =  0;    out[9][0][2] =  0;
        break;

      case 5 :

        out[0][0][0] =  0;    out[0][0][1] =  0;    out[0][0][2] =  0;
        out[1][0][0] =  0;    out[1][0][1] = -2;    out[1][0][2] = -2;
        out[2][0][0] =  0;    out[2][0][1] =  0;    out[2][0][2] =  0;
        out[3][0][0] = -2;    out[3][0][1] =  0;    out[3][0][2] =  0;
        out[4][0][0] =  2;    out[4][0][1] =  2;    out[4][0][2] =  0;
        out[5][0][0] =  0;    out[5][0][1] =  0;    out[5][0][2] =  0;
        out[6][0][0] =  0;    out[6][0][1] =  0;    out[6][0][2] =  0;
        out[7][0][0] =  0;    out[7][0][1] =  0;    out[7][0][2] =  2;
        out[8][0][0] =  0;    out[8][0][1] =  0;    out[8][0][2] =  0;
        out[9][0][0] =  0;    out[9][0][1] =  0;    out[9][0][2] =  0;
        break;

      case 6 :

        out[0][0][0] =  0;    out[0][0][1] =  0;    out[0][0][2] =  0;
        out[1][0][0] =  0;    out[1][0][1] =  0;    out[1][0][2] =  0;
        out[2][0][0] =  0;    out[2][0][1] =  0;    out[2][0][2] =  0;
        out[3][0][0] =  0;    out[3][0][1] =  0;    out[3][0][2] = -2;
        out[4][0][0] =  0;    out[4][0][1] =  0;    out[4][0][2] =  0;
        out[5][0][0] =  0;    out[5][0][1] =  0;    out[5][0][2] =  0;
        out[6][0][0] = -2;    out[6][0][1] = -2;    out[6][0][2] =  0;
        out[7][0][0] =  2;    out[7][0][1] =  0;    out[7][0][2] =  0;
        out[8][0][0] =  0;    out[8][0][1] =  2;    out[8][0][2] =  2;
        out[9][0][0] =  0;    out[9][0][1] =  0;    out[9][0][2] =  0;
        break;

      case 7 :

        out[0][0][0] =  0;    out[0][0][1] =  0;    out[0][0][2] =  0;
        out[1][0][0] =  0;    out[1][0][1] =  0;    out[1][0][2] =  0;
        out[2][0][0] =  0;    out[2][0][1] =  0;    out[2][0][2] =  0;
        out[3][0][0] = -2;    out[3][0][1] = -2;    out[3][0][2] = -2;
        out[4][0][0] =  2;    out[4][0][1] =  2;    out[4][0][2] =  0;
        out[5][0][0] =  0;    out[5][0][1] =  0;    out[5][0][2] =  0;
        out[6][0][0] =  0;    out[6][0][1] =  0;    out[6][0][2] =  0;
        out[7][0][0] =  0;    out[7][0][1] = -2;    out[7][0][2] =  0;
        out[8][0][0] =  0;    out[8][0][1] =  2;    out[8][0][2] =  2;
        out[9][0][0] =  0;    out[9][0][1] =  0;    out[9][0][2] =  0;
        break;
      }
    }


    /** \brief Polynomial order of the shape functions
     *  Doesn't really apply: these shape functions are only piecewise linear
     */
    unsigned int order () const
    {
      return 1;
    }

  };
}
#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/test/CMakeLists.txt <==
# which tests to run
set(TESTS
        lagrangeshapefunctiontest
        monomialshapefunctiontest
        virtualshapefunctiontest
        testgenericfem
        test-lagrange1
        test-lagrange2
        test-lagrange3
        test-orthonormal1
        test-orthonormal2
        test-orthonormal3
        test-raviartthomas1simplex
        test-raviartthomas2simplex
        test-raviartthomas3simplex
)

# define the programs
add_executable(testgenericfem testgenericfem.cc)
add_dune_gmp_flags(testgenericfem)
target_link_libraries(testgenericfem ${DUNE_LIBS})

add_executable(lagrangeshapefunctiontest lagrangeshapefunctiontest.cc)
target_link_libraries(lagrangeshapefunctiontest ${DUNE_LIBS})

add_executable(monomialshapefunctiontest monomialshapefunctiontest.cc)
target_link_libraries(monomialshapefunctiontest ${DUNE_LIBS})

add_executable(virtualshapefunctiontest virtualshapefunctiontest.cc)
target_link_libraries(virtualshapefunctiontest ${DUNE_LIBS})

list(APPEND TESTS test-edges0.5)
add_executable(test-edges0.5 test-edges0.5.cc)
target_link_libraries(test-edges0.5 ${DUNE_LIBS})

list(APPEND TESTS test-localfe)
add_executable(test-localfe test-localfe.cc)
target_link_libraries(test-localfe ${DUNE_LIBS})

list(APPEND TESTS test-monomial)
add_executable(test-monomial test-monomial.cc)
target_link_libraries(test-monomial ${DUNE_LIBS})

list(APPEND TESTS test-pk2d)
add_executable(test-pk2d test-pk2d.cc)
target_link_libraries(test-pk2d ${DUNE_LIBS})

list(APPEND TESTS test-power-monomial)
add_executable(test-power-monomial test-power-monomial.cc)
target_link_libraries(test-power-monomial ${DUNE_LIBS})

list(APPEND TESTS test-q1)
add_executable(test-q1 test-q1.cc)
target_link_libraries(test-q1 ${DUNE_LIBS})

list(APPEND TESTS test-q2)
add_executable(test-q2 test-q2.cc)
target_link_libraries(test-q2 ${DUNE_LIBS})

set(LAGRANGE1_TOPOLOGY  "Pyramid<Point>")
set(LAGRANGE1_SETTINGS  TOPOLOGY=${LAGRANGE1_TOPOLOGY})

add_executable(test-lagrange1 test-lagrange.cc)
set_property(TARGET test-lagrange1 APPEND PROPERTY COMPILE_DEFINITIONS ${LAGRANGE1_SETTINGS})
target_link_libraries(test-lagrange1 dunecommon)
add_dune_gmp_flags(test-lagrange1)

set(LAGRANGE2_TOPOLOGY  "Pyramid<${LAGRANGE1_TOPOLOGY}>")
set(LAGRANGE2_SETTINGS  TOPOLOGY=${LAGRANGE2_TOPOLOGY})

add_executable(test-lagrange2 test-lagrange.cc)
set_property(TARGET test-lagrange2 APPEND PROPERTY COMPILE_DEFINITIONS ${LAGRANGE2_SETTINGS})
target_link_libraries(test-lagrange2 dunecommon)
add_dune_gmp_flags(test-lagrange2)

set(LAGRANGE3_TOPOLOGY  "Pyramid<${LAGRANGE2_TOPOLOGY}>")
set(LAGRANGE3_SETTINGS  TOPOLOGY=${LAGRANGE3_TOPOLOGY})

add_executable(test-lagrange3 test-lagrange.cc)
set_property(TARGET test-lagrange3 APPEND PROPERTY COMPILE_DEFINITIONS ${LAGRANGE3_SETTINGS})
target_link_libraries(test-lagrange3 dunecommon)
add_dune_gmp_flags(test-lagrange3)

set(ORTHONORMAL1_TOPOLOGY  "Pyramid<Point>")
set(ORTHONORMAL1_SETTINGS  TOPOLOGY=${ORTHONORMAL1_TOPOLOGY})

add_executable(test-orthonormal1 test-orthonormal.cc)
set_property(TARGET test-orthonormal1 APPEND PROPERTY COMPILE_DEFINITIONS ${ORTHONORMAL1_SETTINGS})
target_link_libraries(test-orthonormal1 ${DUNE_LIBS})
add_dune_gmp_flags(test-orthonormal1)

set(ORTHONORMAL2_TOPOLOGY  "Pyramid<${ORTHONORMAL1_TOPOLOGY}>")
set(ORTHONORMAL2_SETTINGS  TOPOLOGY=${ORTHONORMAL2_TOPOLOGY})

add_executable(test-orthonormal2 test-orthonormal.cc)
set_property(TARGET test-orthonormal2 APPEND PROPERTY COMPILE_DEFINITIONS ${ORTHONORMAL2_SETTINGS})
target_link_libraries(test-orthonormal2 ${DUNE_LIBS})
add_dune_gmp_flags(test-orthonormal2)

add_executable(test-orthonormal3 test-orthonormal.cc)
target_link_libraries(test-orthonormal3 ${DUNE_LIBS})
set(ORTHONORMAL3_TOPOLOGY  "Prism<${ORTHONORMAL2_TOPOLOGY}>")
set(ORTHONORMAL3_SETTINGS  TOPOLOGY=${ORTHONORMAL3_TOPOLOGY})
set_property(TARGET test-orthonormal3 APPEND PROPERTY COMPILE_DEFINITIONS ${ORTHONORMAL3_SETTINGS})
add_dune_gmp_flags(test-orthonormal3)

add_executable(test-raviartthomas1simplex test-raviartthomassimplex.cc)
target_link_libraries(test-raviartthomas1simplex ${DUNE_LIBS})
set(RT1_TOPOLOGY "Pyramid<Point>")
set(RT1_SETTINGS TOPOLOGY=${RT2_TOPOLOGY})
set_property(TARGET test-raviartthomas1simplex APPEND PROPERTY COMPILE_DEFINITIONS
  TOPOLOGY=Pyramid<Point>)
add_dune_gmp_flags(test-raviartthomas1simplex)

add_executable(test-raviartthomas2simplex test-raviartthomassimplex.cc)
target_link_libraries(test-raviartthomas2simplex ${DUNE_LIBS})
set(RT2_TOPOLOGY "Pyramid<${RT1_TOPOLOGY}>")
set(RT2_SETTINGS TOPOLOGY=${RT2_TOPOLOGY})
set_property(TARGET test-raviartthomas2simplex APPEND PROPERTY COMPILE_DEFINITIONS
  ${RT2_SETTINGS})
add_dune_gmp_flags(test-raviartthomas2simplex)

add_executable(test-raviartthomas3simplex test-raviartthomassimplex.cc)
target_link_libraries(test-raviartthomas3simplex ${DUNE_LIBS})
set(RT3_TOPOLOGY "Pyramid<${RT2_TOPOLOGY}>")
set(RT3_SETTINGS TOPOLOGY=${RT3_TOPOLOGY})
set_property(TARGET test-raviartthomas3simplex APPEND PROPERTY COMPILE_DEFINITIONS
  ${RT3_SETTINGS})
add_dune_gmp_flags(test-raviartthomas3simplex)

add_executable(test-raviartthomassimplex-all test-raviartthomassimplex.cc)
target_link_libraries(test-raviartthomassimplex-all ${DUNE_LIBS})
add_dune_gmp_flags(test-raviartthomassimplex-all)

add_executable(test-lagrange-all test-lagrange.cc)
add_dune_gmp_flags(test-lagrange-all)
target_link_libraries(test-lagrange-all dunecommon)

add_executable(test-orthonormal-all test-orthonormal.cc)
add_dune_gmp_flags(test-orthonormal-all)
target_link_libraries(test-orthonormal-all ${DUNE_LIBS})

foreach(i ${TESTS})
  add_test(${i} ${i})
endforeach(i ${TESTS})

# We do not want want to build the tests during make all
# but just build them on demand
add_directory_test_target(_test_target)
add_dependencies(${_test_target} ${TESTS} ${COMPILE_XFAIL_TESTS})


==> anc/xt-super/dune-localfunctions/dune/localfunctions/test/Makefile.am <==
# which tests to run
TESTS = lagrangeshapefunctiontest		\
	monomialshapefunctiontest			\
	virtualshapefunctiontest		\
	testgenericfem              \
	$(ALUPROG)


# programs just to build when "make check" is used
check_PROGRAMS = $(TESTS)

# output code coverage
#AM_CXXFLAGS = @AM_CPPFLAGS@ -fprofile-arcs -ftest-coverage

localfunctionstestdir = $(includedir)/dune/localfunctions/test

localfunctionstest_HEADERS =			\
	geometries.hh				\
	test-fe.hh				\
	test-localfe.hh

# define the programs

testgenericfem_SOURCES = testgenericfem.cc
testgenericfem_CPPFLAGS = $(AM_CPPFLAGS) $(GMP_CPPFLAGS)
testgenericfem_LDADD = $(GMP_LIBS) $(GMP_LDFLAGS)

lagrangeshapefunctiontest_SOURCES = lagrangeshapefunctiontest.cc
monomialshapefunctiontest_SOURCES = monomialshapefunctiontest.cc

virtualshapefunctiontest_SOURCES = virtualshapefunctiontest.cc
virtualshapefunctiontest_CPPFLAGS = $(AM_CPPFLAGS)

TESTS += test-edges0.5
test_edges0_5_SOURCES = test-edges0.5.cc

TESTS += test-localfe
test_localfe_SOURCES = test-localfe.cc

TESTS += test-monomial
test_monomial_SOURCES = test-monomial.cc

TESTS += test-pk2d
test_pk2d_SOURCES = test-pk2d.cc

TESTS += test-power-monomial
test_power_monomial_SOURCES = test-power-monomial.cc

TESTS += test-q1
test_q1_SOURCES = test-q1.cc

TESTS += test-q2
test_q2_SOURCES = test-q2.cc

# test-lagrange
TESTS += test-lagrange1
LAGRANGE1_TOPOLOGY = Pyramid< Point >
LAGRANGE1_SETTINGS = -DTOPOLOGY="$(LAGRANGE1_TOPOLOGY)"
test_lagrange1_SOURCES = test-lagrange.cc
test_lagrange1_CPPFLAGS = $(DUNE_CPPFLAGS) $(AM_CPPFLAGS) $(LAGRANGE1_SETTINGS) $(GMP_CPPFLAGS)
test_lagrange1_LDADD = $(DUNE_LDFLAGS) $(DUNE_LIBS) $(GMP_LIBS)

TESTS += test-lagrange2
LAGRANGE2_TOPOLOGY = Pyramid< Pyramid< Point > >
LAGRANGE2_SETTINGS = -DTOPOLOGY="$(LAGRANGE2_TOPOLOGY)"
test_lagrange2_SOURCES = test-lagrange.cc
test_lagrange2_CPPFLAGS = $(DUNE_CPPFLAGS) $(AM_CPPFLAGS) $(LAGRANGE2_SETTINGS) $(GMP_CPPFLAGS)
test_lagrange2_LDADD = $(DUNE_LDFLAGS) $(DUNE_LIBS) $(GMP_LIBS)

TESTS += test-lagrange3
LAGRANGE3_TOPOLOGY = Pyramid< Pyramid< Pyramid< Point > > >
LAGRANGE3_SETTINGS = -DTOPOLOGY="$(LAGRANGE3_TOPOLOGY)"
test_lagrange3_SOURCES = test-lagrange.cc
test_lagrange3_CPPFLAGS = $(DUNE_CPPFLAGS) $(AM_CPPFLAGS) $(LAGRANGE3_SETTINGS) $(GMP_CPPFLAGS)
test_lagrange3_LDADD = $(DUNE_LDFLAGS) $(DUNE_LIBS) $(GMP_LIBS)

# test-orthonormal
TESTS += test-orthonormal1
ORTHONORMAL1_TOPOLOGY = Pyramid< Point >
ORTHONORMAL1_SETTINGS = -DTOPOLOGY="$(ORTHONORMAL1_TOPOLOGY)"
test_orthonormal1_SOURCES = test-orthonormal.cc
test_orthonormal1_CPPFLAGS = $(DUNE_CPPFLAGS) $(AM_CPPFLAGS) $(ORTHONORMAL1_SETTINGS) $(GMP_CPPFLAGS)
test_orthonormal1_LDADD = $(DUNE_LDFLAGS) $(DUNE_LIBS) $(GMP_LIBS)

TESTS += test-orthonormal2
ORTHONORMAL2_TOPOLOGY = Pyramid< Pyramid< Point > >
ORTHONORMAL2_SETTINGS = -DTOPOLOGY="$(ORTHONORMAL2_TOPOLOGY)"
test_orthonormal2_SOURCES = test-orthonormal.cc
test_orthonormal2_CPPFLAGS = $(DUNE_CPPFLAGS) $(AM_CPPFLAGS) $(ORTHONORMAL2_SETTINGS) $(GMP_CPPFLAGS)
test_orthonormal2_LDADD = $(DUNE_LDFLAGS) $(DUNE_LIBS) $(GMP_LIBS)

TESTS += test-orthonormal3
ORTHONORMAL3_TOPOLOGY = Prism< Pyramid< Pyramid< Point > > >
ORTHONORMAL3_SETTINGS = -DTOPOLOGY="$(ORTHONORMAL3_TOPOLOGY)"
test_orthonormal3_SOURCES = test-orthonormal.cc
test_orthonormal3_CPPFLAGS = $(DUNE_CPPFLAGS) $(AM_CPPFLAGS) $(ORTHONORMAL3_SETTINGS) $(GMP_CPPFLAGS)
test_orthonormal3_LDADD = $(DUNE_LDFLAGS) $(DUNE_LIBS) $(GMP_LIBS)

# test-raviartthomassimplex
TESTS += test-raviartthomas1simplex
RT1_TOPOLOGY = Pyramid< Point >
RT1_SETTINGS = -DTOPOLOGY="$(RT1_TOPOLOGY)"
test_raviartthomas1simplex_SOURCES = test-raviartthomassimplex.cc
test_raviartthomas1simplex_CPPFLAGS = $(DUNE_CPPFLAGS) $(AM_CPPFLAGS) $(RT1_SETTINGS) $(GMP_CPPFLAGS)
test_raviartthomas1simplex_LDADD = $(DUNE_LDFLAGS) $(DUNE_LIBS) $(GMP_LIBS)

TESTS += test-raviartthomas2simplex
RT2_TOPOLOGY = Pyramid< Pyramid< Point > >
RT2_SETTINGS = -DTOPOLOGY="$(RT2_TOPOLOGY)"
test_raviartthomas2simplex_SOURCES = test-raviartthomassimplex.cc
test_raviartthomas2simplex_CPPFLAGS = $(DUNE_CPPFLAGS) $(AM_CPPFLAGS) $(RT2_SETTINGS) $(GMP_CPPFLAGS)
test_raviartthomas2simplex_LDADD = $(DUNE_LDFLAGS) $(DUNE_LIBS) $(GMP_LIBS)

TESTS += test-raviartthomas3simplex
RT3_TOPOLOGY = Pyramid< Pyramid< Pyramid< Point > > >
RT3_SETTINGS = -DTOPOLOGY="$(RT3_TOPOLOGY)"
test_raviartthomas3simplex_SOURCES = test-raviartthomassimplex.cc
test_raviartthomas3simplex_CPPFLAGS = $(DUNE_CPPFLAGS) $(AM_CPPFLAGS) $(RT3_SETTINGS) $(GMP_CPPFLAGS)
test_raviartthomas3simplex_LDADD = $(DUNE_LDFLAGS) $(DUNE_LIBS) $(GMP_LIBS)

# extra programs
EXTRA_PROGRAMS = \
	test-lagrange-all \
	test-orthonormal-all \
	test-raviartthomassimplex-all

# these are not included in automatic testing due to long compilation
test_lagrange_all_SOURCES = test-lagrange.cc
test_lagrange_all_CPPFLAGS = $(DUNE_CPPFLAGS) $(AM_CPPFLAGS) $(GMP_CPPFLAGS)
test_lagrange_all_LDADD = $(DUNE_LDFLAGS) $(DUNE_LIBS) $(GMP_LIBS)

test_orthonormal_all_SOURCES = test-orthonormal.cc
test_orthonormal_all_CPPFLAGS = $(DUNE_CPPFLAGS) $(AM_CPPFLAGS) $(GMP_CPPFLAGS)
test_orthonormal_all_LDADD = $(DUNE_LDFLAGS) $(DUNE_LIBS) $(GMP_LIBS)

test_raviartthomassimplex_all_SOURCES = test-raviartthomassimplex.cc
test_raviartthomassimplex_all_CPPFLAGS = $(DUNE_CPPFLAGS) $(AM_CPPFLAGS) $(GMP_CPPFLAGS)
test_raviartthomassimplex_all_LDADD = $(DUNE_LDFLAGS) $(DUNE_LIBS) $(GMP_LIBS)

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/test/geometries.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

// This header is not part of the official Dune API and might be subject
// to change.  You can use this header to test external finite element
// implementations, but be warned that your tests might break with future
// Dune versions.

#ifndef DUNE_LOCALFUNCTIONS_TEST_GEOMETRIES_HH
#define DUNE_LOCALFUNCTIONS_TEST_GEOMETRIES_HH

#include <cstddef>
#include <vector>

#include <dune/common/exceptions.hh>
#include <dune/common/fvector.hh>

#include <dune/geometry/type.hh>
#include <dune/geometry/multilineargeometry.hh>

template<class ctype, std::size_t dim>
class TestGeometries;

template<class ctype>
class TestGeometries<ctype, 0> :
  public std::vector<Dune::MultiLinearGeometry<ctype, 0, 0> >
{
  static const std::size_t dim = 0;

public:
  typedef Dune::MultiLinearGeometry<ctype, dim, dim> Geometry;

  TestGeometries() {
    Dune::GeometryType gt;
    std::vector<Dune::FieldVector<ctype, dim> > coords;

    gt.makeVertex();
    coords.resize(1);
    this->push_back(Geometry(gt, coords));
  }

  const Geometry &get(const Dune::GeometryType &gt) const {
    for(std::size_t i = 0; i < this->size(); ++i)
      if((*this)[i].type() == gt) return (*this)[i];
    DUNE_THROW(Dune::NotImplemented, "No predefined test-geometry in "
               "dimension " << dim << " for GeometryType " << gt);
  }
};

template<class ctype>
class TestGeometries<ctype, 1> :
  public std::vector<Dune::MultiLinearGeometry<ctype, 1, 1> >
{
  static const std::size_t dim = 1;

public:
  typedef Dune::MultiLinearGeometry<ctype, dim, dim> Geometry;

  TestGeometries() {
    Dune::GeometryType gt;
    std::vector<Dune::FieldVector<ctype, dim> > coords;

    gt.makeLine();
    coords.resize(2);
    coords[0][0] = -.3;
    coords[1][0] =  .7;
    this->push_back(Geometry(gt, coords));
  }

  const Geometry &get(const Dune::GeometryType &gt) const {
    for(std::size_t i = 0; i < this->size(); ++i)
      if((*this)[i].type() == gt) return (*this)[i];
    DUNE_THROW(Dune::NotImplemented, "No predefined test-geometry in "
               "dimension " << dim << " for GeometryType " << gt);
  }
};

template<class ctype>
class TestGeometries<ctype, 2> :
  public std::vector<Dune::MultiLinearGeometry<ctype, 2, 2> >
{
  static const std::size_t dim = 2;

public:
  typedef Dune::MultiLinearGeometry<ctype, dim, dim> Geometry;

  TestGeometries() {
    Dune::GeometryType gt;
    std::vector<Dune::FieldVector<ctype, dim> > coords;

    gt.makeTriangle();
    coords.resize(3);
    coords[0][0] = -.5; coords[0][1] = -.5;
    coords[1][0] =  .5; coords[1][1] = -.5;
    coords[2][0] = 0  ; coords[2][1] =  .5;
    this->push_back(Geometry(gt, coords));

    gt.makeQuadrilateral();
    coords.resize(4);
    coords[0][0] = -.5; coords[0][1] = 0;
    coords[1][0] = 0  ; coords[1][1] = -.5;
    coords[2][0] =  .5; coords[2][1] = 0;
    coords[3][0] = 0  ; coords[3][1] =  .5;
    this->push_back(Geometry(gt, coords));
  }

  const Geometry &get(const Dune::GeometryType &gt) const {
    for(std::size_t i = 0; i < this->size(); ++i)
      if((*this)[i].type() == gt) return (*this)[i];
    DUNE_THROW(Dune::NotImplemented, "No predefined test-geometry in "
               "dimension " << dim << " for GeometryType " << gt);
  }
};

template<class ctype>
class TestGeometries<ctype, 3> :
  public std::vector<Dune::MultiLinearGeometry<ctype, 3, 3> >
{
  static const std::size_t dim = 3;

public:
  typedef Dune::MultiLinearGeometry<ctype, dim, dim> Geometry;

  TestGeometries() {
    Dune::GeometryType gt;
    std::vector<Dune::FieldVector<ctype, dim> > coords;

    gt.makeTetrahedron();
    coords.resize(4);
    coords[0][0] = -.5; coords[0][1] = -.5; coords[0][2] = -.5;
    coords[1][0] =  .5; coords[1][1] = -.5; coords[1][2] = -.5;
    coords[2][0] = 0  ; coords[2][1] =  .5; coords[2][2] = -.5;
    coords[3][0] = 0  ; coords[3][1] =  0 ; coords[3][2] =  .5;
    this->push_back(Geometry(gt, coords));

    gt.makePyramid();
    coords.resize(5);
    coords[0][0] = -.5; coords[0][1] = 0;   coords[0][2] = -.5;
    coords[1][0] = 0  ; coords[1][1] = -.5; coords[1][2] = -.5;
    coords[2][0] =  .5; coords[2][1] = 0;   coords[2][2] = -.5;
    coords[3][0] = 0  ; coords[3][1] =  .5; coords[3][2] = -.5;
    coords[4][0] =  .1; coords[4][1] =  .1; coords[4][2] =  .1;
    this->push_back(Geometry(gt, coords));

    gt.makePrism();
    coords.resize(6);
    coords[0][0] = -.6; coords[0][1] = -.5; coords[0][2] = -.4;
    coords[1][0] =  .5; coords[1][1] = -.6; coords[1][2] = -.5;
    coords[2][0] =  .1; coords[2][1] =  .5; coords[2][2] = -.6;
    coords[3][0] = -.5; coords[3][1] = -.4; coords[3][2] =  .5;
    coords[4][0] =  .4; coords[4][1] = -.5; coords[4][2] =  .6;
    coords[5][0] = 0  ; coords[5][1] =  .4; coords[5][2] =  .5;
    this->push_back(Geometry(gt, coords));

    gt.makeHexahedron();
    coords.resize(8);
    coords[0][0] = -.7; coords[0][1] = -.6; coords[0][2] = -.5;
    coords[1][0] =  .4; coords[1][1] = -.3; coords[1][2] = -.7;
    coords[2][0] = -.6; coords[2][1] =  .5; coords[2][2] = -.4;
    coords[3][0] =  .3; coords[3][1] =  .7; coords[3][2] = -.6;
    coords[4][0] = -.5; coords[4][1] = -.4; coords[4][2] =  .3;
    coords[5][0] =  .7; coords[5][1] = -.6; coords[5][2] =  .5;
    coords[6][0] = -.4; coords[6][1] =  .3; coords[6][2] =  .7;
    coords[7][0] =  .6; coords[7][1] =  .5; coords[7][2] =  .4;
    this->push_back(Geometry(gt, coords));
  }

  const Geometry &get(const Dune::GeometryType &gt) const {
    for(std::size_t i = 0; i < this->size(); ++i)
      if((*this)[i].type() == gt) return (*this)[i];
    DUNE_THROW(Dune::NotImplemented, "No predefined test-geometry in "
               "dimension " << dim << " for GeometryType " << gt);
  }
};

#endif // DUNE_LOCALFUNCTIONS_TEST_GEOMETRIES_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/test/lagrangeshapefunctiontest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <config.h>

#include <iostream>
#include <typeinfo>
#include <fenv.h>

#include <dune/localfunctions/lagrange/p1.hh>
#include <dune/localfunctions/lagrange/p23d.hh>
#include <dune/localfunctions/lagrange/pk2d.hh>
#include <dune/localfunctions/lagrange/pk3d.hh>

/** \file
    \brief Performs some tests for the Pk shape functions
 */

bool success = true;
double epsilon = 1e-14;
double sqrt_epsilon = std::sqrt(epsilon);

using namespace Dune;

// Generate list of Lagrange points for dim-dimensional simplex
template <int dim>
void getPkTestPoints(unsigned order, unsigned level, std::vector<FieldVector<double,dim> >& test_points)
{
  for (unsigned i = 0; i <= order - level; ++i)
  {
    std::vector<FieldVector<double,dim-1> > test_points_lower_dim;
    getPkTestPoints(order, level + i, test_points_lower_dim);
    double coord = double(i) / order;
    for (unsigned j = 0; j < test_points_lower_dim.size(); ++j)
    {
      FieldVector<double,dim> pos;
      for (int k = 0; k < dim-1; ++k)
        pos[k] = test_points_lower_dim[j][k];
      pos[dim-1] = coord;
      test_points.push_back(pos);
    }
  }
}

// Template specialization to terminate recursion
template <>
void getPkTestPoints(unsigned order, unsigned level, std::vector<FieldVector<double,0> >& test_points)
{
  FieldVector<double,0> pos;
  test_points.push_back(pos);
}

template <class FE>
void testPk(const FE& local_fe)
{
  typedef typename FE::Traits::LocalBasisType::Traits LBTraits;
  const int dim = FE::Traits::LocalBasisType::Traits::dimDomain;
  const unsigned order = local_fe.localBasis().order();

  std::vector<FieldVector<double,1> > values;

  std::vector<FieldVector<double,dim> > test_points;
  getPkTestPoints(order, 0, test_points);

  for (unsigned n = 0; n < test_points.size(); ++n)
  {
    FieldVector<double,dim> pos = test_points[n];

    //////////////////////////////////////////////////////////////////
    //  Verfiy that shape functions fulfill \phi_i(x_j) = \delta_{ij}
    //  We assume that the shape functions are ordered corresponding
    //  to the test points returned by getPkTestPoints()
    //////////////////////////////////////////////////////////////////

    local_fe.localBasis().evaluateFunction(pos, values);
    for (unsigned i = 0; i < values.size(); ++i)
      if (std::abs(values[i] - double(i==n)) > epsilon)
      {
        std::cerr << "Bug in shape function in local finite element type"
                  << typeid(FE).name() << std::endl;
        std::cerr << "Shape function " << n << " has value " << values[i]
                  << " at position " << pos << " while " << double(i==n)
                  << " was expected" << std::endl;
        success = false;
      }

    //////////////////////////////////////////////////////////////////
    //  Check the partial derivatives by comparing them
    //  to finite difference approximations
    //////////////////////////////////////////////////////////////////

    // Get the shape function derivatives at pos
    std::vector<typename LBTraits::JacobianType> jacobians;
    local_fe.localBasis().evaluateJacobian(pos, jacobians);

    // Loop over all axes
    for (int k=0; k<dim; k++)
    {
      // Compute an approximation to the derivative by finite differences
      FieldVector<double,dim> upPos   = pos;
      FieldVector<double,dim> downPos = pos;

      upPos[k]   += sqrt_epsilon;
      downPos[k] -= sqrt_epsilon;

      std::vector<FieldVector<double,1> > upValues, downValues;

      local_fe.localBasis().evaluateFunction(upPos,   upValues);
      local_fe.localBasis().evaluateFunction(downPos, downValues);

      // Loop over all shape functions in this set
      for (unsigned j=0; j<local_fe.localBasis().size(); ++j)
      {
        // The current partial derivative, just for ease of notation
        double derivative = jacobians[j][0][k];

        // Compute finite difference approximation
        double finiteDiff = (upValues[j] - downValues[j]) / (2*sqrt_epsilon);

        // Check
        if (std::abs(derivative - finiteDiff) > sqrt_epsilon) {
          std::cerr << "Bug in shape function in local finite element type "
                    << typeid(FE).name() << std::endl;
          std::cerr << "    of order " << order << "." << std::endl;
          std::cerr << "    Shape function derivative differs "
                    << "significantly from FD approximation" << std::endl;
          std::cerr << "    Shape function " << j << " at position " << pos
                    << ":  derivative in direction " << k
                    << " is " << derivative << ", but " << finiteDiff
                    << " is expected." << std::endl;
          success = false;
        }
      }
    }
  }
}

int main (int argc, char *argv[]) try
{
#if (!defined __INTEL_COMPILER || __INTEL_COMPILER >= 1010)
  feenableexcept(FE_INVALID | FE_DIVBYZERO | FE_OVERFLOW);
#endif

  P1LocalFiniteElement<double,double,1> p11d;
  testPk(p11d);

  P1LocalFiniteElement<double,double,2> p12d;
  testPk(p12d);

  P1LocalFiniteElement<double,double,3> p13d;
  testPk(p13d);

  //     P23DLocalFiniteElement does not fulfill above assumption on the
  //     ordering of the shape functions
  //     P23DLocalFiniteElement<double,double> p23d;
  //     testPk(p23d);

  Pk2DLocalFiniteElement<double,double,1> pk12d;
  testPk(pk12d);
  Pk2DLocalFiniteElement<double,double,2> pk22d;
  testPk(pk22d);
  Pk2DLocalFiniteElement<double,double,3> pk32d;
  testPk(pk32d);
  Pk2DLocalFiniteElement<double,double,4> pk42d;
  testPk(pk42d);

  Pk3DLocalFiniteElement<double,double,1> pk13d;
  testPk(pk13d);
  Pk3DLocalFiniteElement<double,double,2> pk23d;
  testPk(pk23d);
  Pk3DLocalFiniteElement<double,double,3> pk33d;
  testPk(pk33d);
  Pk3DLocalFiniteElement<double,double,4> pk43d;
  testPk(pk43d);

  return success ? 0 : 1;
}
catch (Exception e) {

  std::cerr << e << std::endl;
  return 1;
}


==> anc/xt-super/dune-localfunctions/dune/localfunctions/test/monomialshapefunctiontest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#include <config.h>

#include <iostream>

#include <dune/geometry/quadraturerules.hh>

#include <dune/localfunctions/monomial.hh>

/** \file
    \brief Performs some tests for the monomial shape functions
 */

bool success = true;
double epsilon = 1e-8;

using namespace Dune;

template <int dim, int order>
void testShapeFunctionDerivative(const GeometryType& type)
{

  MonomialLocalFiniteElement<double,double,dim,order> shapeFunctionSet(type);
  typedef typename MonomialLocalFiniteElement<double,double,dim,order>::Traits::LocalBasisType::Traits LBTraits;

  // ////////////////////////////////////////////////////////////
  //   Check the partial derivatives by comparing them
  //   to finite difference approximations
  // ////////////////////////////////////////////////////////////

  // A set of test points
  const QuadratureRule<double,dim> quad = QuadratureRules<double,dim>::rule(type,order);

  for (size_t i=0; i<quad.size(); i++) {

    // Get a test point
    const FieldVector<double,dim>& testPoint = quad[i].position();

    // Get the shape function derivatives there
    std::vector<typename LBTraits::JacobianType> jacobians;
    shapeFunctionSet.localBasis().evaluateJacobian(testPoint, jacobians);

    // Loop over all shape functions in this set
    for (unsigned int j=0; j<shapeFunctionSet.localBasis().size(); ++j) {

      // Loop over all partial derivatives
      for (int k=0; k<dim; k++) {

        // The current partial derivative, just for ease of notation
        double derivative = jacobians[j][0][k];

        // Compute an approximation to the derivative by finite differences
        FieldVector<double,dim> upPos   = testPoint;
        FieldVector<double,dim> downPos = testPoint;

        upPos[k]   += epsilon;
        downPos[k] -= epsilon;

        std::vector<FieldVector<double,1> > upValues, downValues;

        shapeFunctionSet.localBasis().evaluateFunction(upPos,   upValues);
        shapeFunctionSet.localBasis().evaluateFunction(downPos, downValues);
        double finiteDiff = (upValues[j] - downValues[j]) / (2*epsilon);

        // Check
        if (std::abs(derivative-finiteDiff) > epsilon) {
          std::cerr << "Bug in shape function of order " << order << " for " << type << "." << std::endl;
          std::cerr << "Shape function derivative does not agree with FD approximation" << std::endl;
          std::cerr << "Shape function " << j << " at position " << testPoint
                    << ":  derivative in direction " << k << " is " << derivative
                    << ", but " << finiteDiff << " is expected." << std::endl;
          success = false;
        }

      }

    }

  }

}

template<int dim, int order>
void testShapeFunctionValue(const GeometryType& gt,
                            const Dune::FieldVector<double, dim> &pos,
                            int comp, double expected)
{
  MonomialLocalFiniteElement<double,double,dim,order> shapeFunctionSet(gt);
  std::vector<Dune::FieldVector<double,1> > out;
  shapeFunctionSet.localBasis().evaluateFunction(pos, out);

  if(std::abs(out[comp][0]-expected) > epsilon) {
    std::cerr << "Bug in shape function of dimension " << dim
              << " and order " << order << " for "
              << gt << "." << std::endl;
    std::cerr << "Value of shape function number " << comp << " at position "
              << pos << " is " << out[comp][0] << " but " << expected
              << " was expected." << std::endl;
    success = false;
  }
}

int main (int argc, char *argv[]) {
  try {
    GeometryType gt;

    {     // dim=1
      Dune::FieldVector<double, 1> pos;
      gt.makeLine();

      pos[0] = 0;
      testShapeFunctionValue<1,2>(gt, pos, 0, 1);
      testShapeFunctionValue<1,2>(gt, pos, 1, 0);
      testShapeFunctionValue<1,2>(gt, pos, 2, 0);

      pos[0] = .5;
      testShapeFunctionValue<1,2>(gt, pos, 0, 1);
      testShapeFunctionValue<1,2>(gt, pos, 1, .5);
      testShapeFunctionValue<1,2>(gt, pos, 2, .25);

      pos[0] = 1;
      testShapeFunctionValue<1,2>(gt, pos, 0, 1);
      testShapeFunctionValue<1,2>(gt, pos, 1, 1);
      testShapeFunctionValue<1,2>(gt, pos, 2, 1);
    }

    {     // dim=2
      Dune::FieldVector<double, 2> pos;
      gt.makeQuadrilateral();

      pos[0] = 0; pos[1] = 0;
      testShapeFunctionValue<2,1>(gt, pos, 0, 1);
      testShapeFunctionValue<2,1>(gt, pos, 1, 0);
      testShapeFunctionValue<2,1>(gt, pos, 2, 0);

      pos[0] = .5; pos[1] = .5;
      testShapeFunctionValue<2,1>(gt, pos, 0, 1);
      testShapeFunctionValue<2,1>(gt, pos, 1, .5);
      testShapeFunctionValue<2,1>(gt, pos, 2, .5);

      pos[0] = 1; pos[1] = 1;
      testShapeFunctionValue<2,1>(gt, pos, 0, 1);
      testShapeFunctionValue<2,1>(gt, pos, 1, 1);
      testShapeFunctionValue<2,1>(gt, pos, 2, 1);
    }

    // Test shape functions for the 1d segment
    gt.makeLine();
    testShapeFunctionDerivative<1,1>(gt);
    testShapeFunctionDerivative<1,2>(gt);

    gt.makeTriangle();
    testShapeFunctionDerivative<2,1>(gt);
    gt.makeQuadrilateral();
    testShapeFunctionDerivative<2,1>(gt);

    gt.makeTetrahedron();
    testShapeFunctionDerivative<3,1>(gt);
    gt.makeHexahedron();
    testShapeFunctionDerivative<3,1>(gt);
    gt.makePyramid();
    testShapeFunctionDerivative<3,1>(gt);
    gt.makePrism();
    testShapeFunctionDerivative<3,1>(gt);

    // gt.makeCube(4);
    // testShapeFunctionDerivative<4,1>(gt);

    return success ? 0 : 1;
  } catch (const Exception &e) {
    std::cout << e << std::endl;
    throw;
  }
}


==> anc/xt-super/dune-localfunctions/dune/localfunctions/test/test-edges0.5.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <cstddef>
#include <iostream>
#include <ostream>

#include <dune/common/exceptions.hh>
#include <dune/common/fvector.hh>

#include <dune/geometry/type.hh>
#include <dune/geometry/generalvertexorder.hh>

#include <dune/localfunctions/whitney/edges0.5.hh>

#include "geometries.hh"
#include "test-fe.hh"

template<std::size_t dim>
void testEdgeS0_5(int &result) {
  // tolerance for floating-point comparisons
  static const double eps = 1e-9;
  // stepsize for numerical differentiation
  static const double delta = 1e-5;

  std::cout << "== Checking global-valued EdgeS0_5 elements (with "
            << "dim=" << dim << ")" << std::endl;

  Dune::GeometryType gt;
  gt.makeSimplex(dim);

  typedef TestGeometries<double, dim> TestGeos;
  static const TestGeos testGeos;

  typedef typename TestGeos::Geometry Geometry;
  const Geometry &geo = testGeos.get(gt);

  static_assert(dim <= 3, "Need to update vertexIds array for dim > 3");
  std::size_t vertexIds[] = {0, 1, 2, 3};
  Dune::GeneralVertexOrder<dim, std::size_t>
  vo(gt, vertexIds+0, vertexIds+dim+1);

  Dune::EdgeS0_5FiniteElementFactory<Geometry, double> feFactory;
  bool success = testFE(geo, feFactory.make(geo, vo), eps, delta);

  if(success && result != 1)
    result = 0;
  else
    result = 1;
}

int main(int argc, char** argv) {
  try {
    int result = 77;

    testEdgeS0_5<2>(result);
    testEdgeS0_5<3>(result);

    return result;
  }
  catch (const Dune::Exception& e) {
    std::cout << e << std::endl;
    throw;
  }
}


==> anc/xt-super/dune-localfunctions/dune/localfunctions/test/test-fe.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

// This header is not part of the official Dune API and might be subject
// to change.  You can use this header to test external finite element
// implementations, but be warned that your tests might break with future
// Dune versions.

#ifndef DUNE_LOCALFUNCTIONS_TEST_TEST_FE_HH
#define DUNE_LOCALFUNCTIONS_TEST_TEST_FE_HH

#include <algorithm>
#include <cmath>
#include <cstddef>
#include <cstdlib>
#include <iomanip>
#include <iostream>
#include <ostream>
#include <vector>

#include <dune/common/classname.hh>
#include <dune/common/fmatrix.hh>

#include <dune/geometry/quadraturerules.hh>

// This class defines a local finite element function.
// It is determined by a local finite element and
// representing the local basis and a coefficient vector.
// This provides the evaluate method needed by the interpolate()
// method.
template<class FE>
class FEFunction {
  typedef typename FE::Traits::Basis::Traits::DomainLocal DomainLocal;
  typedef typename FE::Traits::Basis::Traits::Range Range;

  const FE& fe;

public:
  typedef typename FE::Traits::Basis::Traits::RangeField CT;

  std::vector<CT> coeff;

  FEFunction(const FE& fe_) : fe(fe_) { resetCoefficients(); }

  void resetCoefficients() {
    coeff.resize(fe.basis().size());
    for(std::size_t i=0; i<coeff.size(); ++i)
      coeff[i] = 0;
  }

  void setRandom(double max) {
    coeff.resize(fe.basis().size());
    for(std::size_t i=0; i<coeff.size(); ++i)
      coeff[i] = ((1.0*std::rand()) / RAND_MAX - 0.5)*2.0*max;
  }

  void evaluate (const DomainLocal& x, Range& y) const {
    std::vector<Range> yy;
    fe.basis().evaluateFunction(x, yy);

    y = 0.0;
    for (std::size_t i=0; i<yy.size(); ++i)
      y.axpy(coeff[i], yy[i]);
  }
};


// Check if interpolation is consistent with basis evaluation.
/**
 * This test generates a local coefficient vector with random values from a
 * certain range (-100..100).  It then uses the basis to wrap this coeffient
 * vector into an element-local discrete function.  This is then interpolated
 * into another coefficient vector using the interpolation of the finite
 * element.  The two coefficient vectors are then compared.
 *
 * \param FE  The finite element to check
 * \param eps Tolerance when comparing floating-point values
 * \param n   Number of times to run the check.
 */
template<class FE>
bool testInterpolation(const FE& fe, double eps, int n=5)
{
  bool success = true;
  FEFunction<FE> f(fe);

  std::vector<typename FEFunction<FE>::CT> coeff;
  for(int i=0; i<n && success; ++i) {
    // Set random coefficient vector
    f.setRandom(100);

    // Compute interpolation weights
    fe.interpolation().interpolate(f, coeff);

    // Check size of weight vector
    if (coeff.size() != fe.basis().size()) {
      std::cout << "Bug in LocalInterpolation for finite element type "
                << Dune::className<FE>() << ":" << std::endl;
      std::cout << "    Interpolation vector has size " << coeff.size()
                << std::endl;
      std::cout << "    Basis has size " << fe.basis().size() << std::endl;
      std::cout << std::endl;
      success = false;

      // skip rest of loop since that depends on matching sizes
      continue;
    }

    // Check if interpolation weights are equal to coefficients
    for(std::size_t j=0; j<coeff.size() && success; ++j) {
      if ( std::abs(coeff[j]-f.coeff[j]) >
           eps*(std::max(std::abs(f.coeff[j]), 1.0)) )
      {
        std::cout << std::setprecision(16);
        std::cout << "Bug in LocalInterpolation for finite element type "
                  << Dune::className<FE>() << ":" << std::endl;
        std::cout << "    Interpolation weight " << j << " differs by "
                  << std::abs(coeff[j]-f.coeff[j]) << " from coefficient of "
                  << "linear combination." << std::endl;
        std::cout << std::endl;
        success = false;
      }
    }
  }
  return success;
}

// check whether Jacobian agrees with FD approximation
/**
 * \param geo   The geometry the finite element is tested on.
 * \param fe    The finite element to test.
 * \param eps   Tolerance for comparing floating-point values.  When comparing
 *              numerical derivatives, this is divided by \c delta to yield an
 *              even bigger tolerance.
 * \param delta Stepsize to use when doing numerical derivatives.
 * \param order The Jacobian is checked at a number of quadrature points.
 *              This parameter determines the order of the quatrature rule
 *              used to obtain the quadrature points.
 */
template<class Geo, class FE>
bool testJacobian(const Geo &geo, const FE& fe, double eps, double delta,
                  std::size_t order = 2)
{
  typedef typename FE::Traits::Basis Basis;

  typedef typename Basis::Traits::DomainField DF;
  static const std::size_t dimDLocal = Basis::Traits::dimDomainLocal;
  typedef typename Basis::Traits::DomainLocal DomainLocal;
  static const std::size_t dimDGlobal = Basis::Traits::dimDomainGlobal;

  static const std::size_t dimR = Basis::Traits::dimRange;
  typedef typename Basis::Traits::Range Range;

  typedef typename Basis::Traits::Jacobian Jacobian;

  bool success = true;

  // ////////////////////////////////////////////////////////////
  //   Check the partial derivatives by comparing them
  //   to finite difference approximations
  // ////////////////////////////////////////////////////////////

  // A set of test points
  const Dune::QuadratureRule<DF, dimDLocal> quad =
    Dune::QuadratureRules<DF, dimDLocal>::rule(fe.type(),order);

  // Loop over all quadrature points
  for (std::size_t i=0; i < quad.size(); i++) {

    // Get a test point
    const DomainLocal& testPoint = quad[i].position();

    // Get the shape function derivatives there
    std::vector<Jacobian> jacobians;
    fe.basis().evaluateJacobian(testPoint, jacobians);
    if(jacobians.size() != fe.basis().size()) {
      std::cout << "Bug in evaluateJacobianGlobal() for finite element type "
                << Dune::className<FE>() << ":" << std::endl;
      std::cout << "    Jacobian vector has size " << jacobians.size()
                << std::endl;
      std::cout << "    Basis has size " << fe.basis().size() << std::endl;
      std::cout << std::endl;
      return false;
    }

    Dune::FieldMatrix<DF, dimDLocal, dimDGlobal> geoJT =
      geo.jacobianTransposed(testPoint);

    // Loop over all shape functions in this set
    for (std::size_t j=0; j<fe.basis().size(); ++j) {

      // basis.evaluateJacobian returns global derivatives, however we can
      // only do local derivatives, so transform the derivatives back into
      // local coordinates
      Dune::FieldMatrix<double, dimR, dimDLocal> localJacobian(0);
      for(std::size_t k = 0; k < dimR; ++k)
        for(std::size_t l = 0; l < dimDGlobal; ++l)
          for(std::size_t m = 0; m < dimDLocal; ++m)
            localJacobian[k][m] += jacobians[j][k][l] * geoJT[m][l];

      // Loop over all local directions
      for (std::size_t m = 0; m < dimDLocal; ++m) {

        // Compute an approximation to the derivative by finite differences
        DomainLocal upPos   = testPoint;
        DomainLocal downPos = testPoint;

        upPos[m]   += delta;
        downPos[m] -= delta;

        std::vector<Range> upValues, downValues;

        fe.basis().evaluateFunction(upPos,   upValues);
        fe.basis().evaluateFunction(downPos, downValues);

        //Loop over all components
        for(std::size_t k = 0; k < dimR; ++k) {

          // The current partial derivative, just for ease of notation
          double derivative = localJacobian[k][m];

          double finiteDiff = (upValues[j][k] - downValues[j][k]) / (2*delta);

          // Check
          if ( std::abs(derivative-finiteDiff) >
               eps/delta*(std::max(std::abs(finiteDiff), 1.0)) )
          {
            std::cout << std::setprecision(16);
            std::cout << "Bug in evaluateJacobian() for finite element type "
                      << Dune::className<FE>() << ":" << std::endl;
            std::cout << "    Shape function derivative does not agree with "
                      << "FD approximation" << std::endl;
            std::cout << "    Shape function " << j << " component " << k
                      << " at position " << testPoint << ": derivative in "
                      << "local direction " << m << " is "
                      << derivative << ", but " << finiteDiff << " is "
                      << "expected." << std::endl;
            std::cout << std::endl;
            success = false;
          }
        } //Loop over all components
      } // Loop over all local directions
    } // Loop over all shape functions in this set
  } // Loop over all quadrature points

  return success;
}

// call tests for given finite element
template<class Geo, class FE>
bool testFE(const Geo &geo, const FE& fe, double eps, double delta,
            unsigned order = 2)
{
  bool success = true;

  success = testInterpolation(fe, eps) and success;
  success = testJacobian(geo, fe, eps, delta, order) and success;

  return success;
}

#endif // DUNE_LOCALFUNCTIONS_TEST_TEST_FE_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/test/test-lagrange.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <config.h>

#include <dune/localfunctions/utility/field.hh>
#include <dune/localfunctions/utility/basisprint.hh>

#include <dune/localfunctions/lagrange/equidistantpoints.hh>
#include <dune/localfunctions/lagrange/lagrangebasis.hh>

/**
 * \file
 * \brief Performs some tests for the generic Lagrange
 *        shape functions on simplices.
 *
 * The topology can be chosen at compile time by setting TOPOLOGY
 * to a string like
 * \code
 * Pyramid<Pyramid<Point> > >
 * \endcode
 * which generates a 2d simplex. If TOPOLOGY is not set, all
 * topologies up to 4d are tested. Note, this may lead to prolonged
 * compiler runs.
 *
 * For debugging purpuse the functions and the derivatives can be
 * printed. You have to define the macro TEST_OUTPUT_FUNCTIONS to
 * activate this function.
 */

#if HAVE_GMP
typedef Dune::GMPField< 128 > StorageField;
typedef Dune::GMPField< 512 > ComputeField;
#else
typedef double StorageField;
typedef double ComputeField;
#endif

template <class Basis,class Points>
bool test(const Basis &basis, const Points &points, bool verbose)
{
  bool ret = true;
  std::vector< Dune::FieldVector< double, 1 > > y( basis.size() );
  for( unsigned int index = 0; index < points.size(); ++index )
  {
    if (verbose)
      std::cout << index << "   " << points[ index ].point() << " "
                << points[ index ].localKey()
                << std::endl;
    basis.evaluate( points[ index ].point(), y );
    bool first = true;
    for( unsigned int i = 0; i < y.size(); ++i )
    {
      if( fabs( y[ i ] - double( i == index ) ) > 1e-10 )
      {
        if (first) {
          std::cout << "ERROR: "
                    << index << " -> "
                    << "x = " << points[ index ].point()
                    << " (codim = " << points[ index ].localKey().codim() << ", "
                    << "subentity = " << points[ index ].localKey().subEntity() << ", "
                    << "index = " << points[ index ].localKey().index() << "):" << std::endl;
          first = false;
        }
        if (1)
          std::cout << "         y[ " << i << " ] = " << y[ i ] << " "
                    << "         error : " << fabs( y[ i ] - double( i == index ) )
                    << std::endl;
        ret = false;
      }
    }
  }
  return ret;
}

template <class Topology>
bool test(unsigned int order, bool verbose = false)
{
  typedef Dune::LagrangeBasisFactory<Dune::EquidistantPointSet,Topology::dimension,StorageField,ComputeField> BasisFactory;
  typedef Dune::LagrangeCoefficientsFactory< Dune::EquidistantPointSet,  Topology::dimension,double > LagrangeCoefficientsFactory;

  bool ret = true;

  for (unsigned int o = 0; o <= order; ++o)
  {
    const typename LagrangeCoefficientsFactory::Object *pointsPtr = LagrangeCoefficientsFactory::template create< Topology >( o );

    if ( pointsPtr == 0)
      continue;

    std::cout << "# Testing " << Topology::name() << " in dimension " << Topology::dimension << " with order " << o << std::endl;

    typename BasisFactory::Object &basis = *BasisFactory::template create<Topology>(o);

    ret |= test(basis,*pointsPtr,verbose);

    // define the macro TEST_OUTPUT_FUNCTIONS to output files containing functions and
    // derivatives in a human readabible form (aka LaTeX source)
#ifdef TEST_OUTPUT_FUNCTIONS
    std::stringstream name;
    name << "lagrange_" << Topology::name() << "_p" << o << ".basis";
    std::ofstream out(name.str().c_str());
    Dune::basisPrint<0,BasisFactory,typename BasisFactory::StorageField>(out,basis);
    Dune::basisPrint<1,BasisFactory,typename BasisFactory::StorageField>(out,basis);
#endif // TEST_OUTPUT_FUNCTIONS

    LagrangeCoefficientsFactory::release( pointsPtr );
    BasisFactory::release( &basis );
  }

  if (verbose)
    std::cout << std::endl << std::endl << std::endl;
  if (!ret) {
    std::cout << "   FAILED !" << std::endl;
  }
  return ret;
}

int main ( int argc, char **argv )
{
  using namespace Dune;
  using namespace GenericGeometry;

  const unsigned int order = (argc < 2) ? 5 : atoi(argv[1]);

  if (argc < 2)
  {
    std::cerr << "Usage: " << argv[ 0 ] << " <p>" << std::endl
              << "Using default order of " << order << std::endl;
  }
#ifdef TOPOLOGY
  return (test<TOPOLOGY>(order) ? 0 : 1 );
#else
  bool tests = true;
  tests &= test<Prism<Point> > (order);
  tests &= test<Pyramid<Point> > (order);

  tests &= test<Prism<Prism<Point> > > (order);
  tests &= test<Pyramid<Pyramid<Point> > >(order);

  tests &= test<Prism<Prism<Prism<Point> > > >(order);
  tests &= test<Prism<Pyramid<Pyramid<Point> > > >(order);
  tests &= test<Pyramid<Pyramid<Pyramid<Point> > > >(order);

  // tests &= test<Pyramid<Prism<Prism<Point> > > >(order);
  std::cout << "NOT CHECKING PYRAMID!" << std::endl;

  tests &= test<Prism<Prism<Prism<Prism<Point> > > > >(order);
  tests &= test<Pyramid<Pyramid<Pyramid<Pyramid<Point> > > > >(order);
  return (tests ? 0 : 1);
#endif // TOPOLOGY
}


==> anc/xt-super/dune-localfunctions/dune/localfunctions/test/test-localfe.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <cstddef>
#include <iostream>
#include <cstdlib>
#include <vector>

#include <dune/common/function.hh>

#include "../lagrange/p0.hh"
#include "../lagrange/p1.hh"
#include "../lagrange/prismp1.hh"
#include "../lagrange/prismp2.hh"
#include "../lagrange/pyramidp1.hh"
#include "../lagrange/pyramidp2.hh"
#include "../lagrange/q1.hh"
#include "../lagrange/p23d.hh"
#include "../lagrange/pq22d.hh"
#include "../lagrange/pk.hh"
#include "../lagrange/qk.hh"

#include "../brezzidouglasmarini/brezzidouglasmarini1cube2d.hh"
#include "../brezzidouglasmarini/brezzidouglasmarini1cube3d.hh"
#include "../brezzidouglasmarini/brezzidouglasmarini2cube2d.hh"
#include "../brezzidouglasmarini/brezzidouglasmarini1simplex2d.hh"
#include "../brezzidouglasmarini/brezzidouglasmarini2simplex2d.hh"
#include <dune/localfunctions/dualmortarbasis.hh>
#include "../refined/refinedp1.hh"
#include "../refined/refinedp0.hh"
#include "../hierarchical/hierarchicalp2.hh"
#include "../hierarchical/hierarchicalp2withelementbubble.hh"
#include "../hierarchical/hierarchicalprismp2.hh"
#include "../rannacherturek/rannacherturek.hh"
#include "../raviartthomas/raviartthomassimplex.hh"
#include "../raviartthomas/raviartthomascube.hh"
#include "../monomial.hh"

#include "../common/virtualinterface.hh"
#include "../common/virtualwrappers.hh"

#include "test-localfe.hh"

// tmp for testing arbitrary order finite elements
template<unsigned int d, int k>
struct PkLocalFiniteElementTest
{
  static bool test()
  {
    bool success = true;

    Dune::PkLocalFiniteElement<double,double,d,k> pklfem;
    TEST_FE(pklfem);

    return PkLocalFiniteElementTest<d, k-1>::test() and success;
  }
};

template<unsigned int d>
struct PkLocalFiniteElementTest<d, -1>
{
  static bool test()
  {
    return true;
  }
};

template<int k>
bool testMonomials()
{
  bool success = true;
  Dune::GeometryType gt;

  gt.makeLine();
  Dune::MonomialLocalFiniteElement<double,double,1,k> monom1d(gt);
  TEST_FE(monom1d);

  gt.makeTriangle();
  Dune::MonomialLocalFiniteElement<double,double,2,k> monom2d(gt);
  TEST_FE(monom2d);

  gt.makeTetrahedron();
  Dune::MonomialLocalFiniteElement<double,double,3,k> monom3d(gt);
  TEST_FE(monom3d);

  return testMonomials<k-1>() and success;
}

template<>
bool testMonomials<-1>()
{
  return true;
}

int main(int argc, char** argv) try
{
  bool success = true;

  Dune::P0LocalFiniteElement<double,double,2> p0lfem(
    Dune::GeometryType(Dune::GeometryType::simplex, 2));
  TEST_FE(p0lfem);

  Dune::P1LocalFiniteElement<double,double,1> p11dlfem;
  TEST_FE(p11dlfem);

  Dune::P1LocalFiniteElement<double,double,2> p12dlfem;
  TEST_FE(p12dlfem);

  Dune::P1LocalFiniteElement<double,double,3> p13dlfem;
  TEST_FE(p13dlfem);

  Dune::Q1LocalFiniteElement<double,double,1> q11dlfem;
  TEST_FE(q11dlfem);

  Dune::Q1LocalFiniteElement<double,double,2> q12dlfem;
  TEST_FE(q12dlfem);

  Dune::Q1LocalFiniteElement<double,double,3> q13dlfem;
  TEST_FE(q13dlfem);

  Dune::PQ22DLocalFiniteElement<double,double> pq22dlfem(
    Dune::GeometryType( Dune::GeometryType::simplex,2) );
  TEST_FE(pq22dlfem);

  Dune::RefinedP1LocalFiniteElement<double,double,1> refp11dlfem;
  TEST_FE(refp11dlfem);

  Dune::RefinedP1LocalFiniteElement<double,double,2> refp12dlfem;
  TEST_FE(refp12dlfem);

  Dune::RefinedP1LocalFiniteElement<double,double,3> refp13dlfem;
  TEST_FE(refp13dlfem);

  Dune::RefinedP0LocalFiniteElement<double,double,1> refp01dlfem;
  TEST_FE(refp01dlfem);

  Dune::RefinedP0LocalFiniteElement<double,double,2> refp02dlfem;
  TEST_FE(refp02dlfem);

  Dune::P23DLocalFiniteElement<double,double> p23dlfem;
  TEST_FE(p23dlfem);

  // --------------------------------------------------------
  //  Test Brezzi-Douglas-Marini finite elements
  // --------------------------------------------------------
  Dune::BDM1Cube2DLocalFiniteElement<double,double> bdm1cube2dlfem(1);
  TEST_FE(bdm1cube2dlfem);

  Dune::BDM1Cube3DLocalFiniteElement<double,double> bdm1cube3dlfem(1);
  TEST_FE2(bdm1cube3dlfem, DisableLocalInterpolation);

  Dune::BDM2Cube2DLocalFiniteElement<double,double> bdm2cube2dlfem(1);
  TEST_FE(bdm2cube2dlfem);

  Dune::BDM1Simplex2DLocalFiniteElement<double,double> bdm1simplex2dlfem(1);
  TEST_FE(bdm1simplex2dlfem);

  Dune::BDM2Simplex2DLocalFiniteElement<double,double> bdm2simplex2dlfem(1);
  TEST_FE2(bdm2simplex2dlfem, DisableLocalInterpolation);

  // --------------------------------------------------------
  //  Test hierarchical P2 finite elements
  // --------------------------------------------------------
  Dune::HierarchicalP2LocalFiniteElement<double,double,1> hierarchicalp21dlfem;
  TEST_FE(hierarchicalp21dlfem);

  Dune::HierarchicalP2LocalFiniteElement<double,double,2> hierarchicalp22dlfem;
  TEST_FE(hierarchicalp22dlfem);

  Dune::HierarchicalP2LocalFiniteElement<double,double,3> hierarchicalp23dlfem;
  TEST_FE(hierarchicalp23dlfem);

  Dune::HierarchicalPrismP2LocalFiniteElement<double,double> hierarchicalprismp2lfem;
  TEST_FE(hierarchicalprismp2lfem);

  Dune::HierarchicalP2WithElementBubbleLocalFiniteElement<double,double,2> hierarchicalp2bubble2dlfem;
  TEST_FE(hierarchicalp2bubble2dlfem);

  Dune::PrismP1LocalFiniteElement<double,double> prismp1fem;
  TEST_FE(prismp1fem);

  Dune::PrismP2LocalFiniteElement<double,double> prismp2fem;
  TEST_FE(prismp2fem);

  Dune::PyramidP1LocalFiniteElement<double,double> pyramidp1fem;
  TEST_FE2(pyramidp1fem, DisableJacobian);

  Dune::PyramidP2LocalFiniteElement<double,double> pyramidp2fem;
  TEST_FE2(pyramidp2fem, DisableJacobian);

  success = PkLocalFiniteElementTest<1, 1>::test() and success;

  success = PkLocalFiniteElementTest<1, 2>::test() and success;

  success = PkLocalFiniteElementTest<2, 10>::test() and success;

  success = PkLocalFiniteElementTest<3, 10>::test() and success;

  // --------------------------------------------------------
  //  Test some instantiations of QkLocalFiniteElement
  // --------------------------------------------------------
  Dune::QkLocalFiniteElement<double,double,1,1> qk11dlfem;
  TEST_FE(qk11dlfem);

  Dune::QkLocalFiniteElement<double,double,2,0> qk02dlfem;
  TEST_FE(qk02dlfem);

  Dune::QkLocalFiniteElement<double,double,2,1> qk12dlfem;
  TEST_FE(qk12dlfem);

  Dune::QkLocalFiniteElement<double,double,2,2> qk22dlfem;
  TEST_FE(qk22dlfem);

  Dune::QkLocalFiniteElement<double,double,2,3> qk32dlfem;
  TEST_FE(qk32dlfem);

  Dune::QkLocalFiniteElement<double,double,3,0> qk03dlfem;
  TEST_FE(qk03dlfem);

  Dune::QkLocalFiniteElement<double,double,3,1> qk13dlfem;
  TEST_FE(qk13dlfem);

  Dune::QkLocalFiniteElement<double,double,3,2> qk23dlfem;
  TEST_FE(qk23dlfem);

  Dune::QkLocalFiniteElement<double,double,3,3> qk33dlfem;
  TEST_FE(qk33dlfem);


  // --------------------------------------------------------
  //  Test dual mortar elements
  // --------------------------------------------------------
  Dune::DualP1LocalFiniteElement<double,double,1> dualp11dlfem;
  TEST_FE(dualp11dlfem);

  Dune::DualP1LocalFiniteElement<double,double,2> dualp12dlfem;
  TEST_FE(dualp12dlfem);

  Dune::DualP1LocalFiniteElement<double,double,3> dualp13dlfem;
  TEST_FE(dualp13dlfem);

  Dune::DualQ1LocalFiniteElement<double,double,1> dualq11dlfem;
  TEST_FE(dualq11dlfem);

  Dune::DualQ1LocalFiniteElement<double,double,2> dualq12dlfem;
  TEST_FE(dualq12dlfem);

  Dune::DualQ1LocalFiniteElement<double,double,3> dualq13dlfem;
  TEST_FE(dualq13dlfem);


  // --------------------------------------------------------
  //  Test Raviart-Thomas Finite elements
  // --------------------------------------------------------
  Dune::RaviartThomasSimplexLocalFiniteElement<2,double,double> rt0simplex2dlfem(Dune::GeometryType(Dune::GeometryType::simplex,2),0);
  TEST_FE(rt0simplex2dlfem);

  Dune::RaviartThomasSimplexLocalFiniteElement<2,double,double> rt1simplex2dlfem(Dune::GeometryType(Dune::GeometryType::simplex,2),1);
  TEST_FE(rt1simplex2dlfem);

  Dune::RaviartThomasCubeLocalFiniteElement<double,double,2,0> rt0cube2dlfem(1);
  TEST_FE(rt0cube2dlfem);

  Dune::RaviartThomasCubeLocalFiniteElement<double,double,3,0> rt0cube3dlfem(1);
  TEST_FE(rt0cube3dlfem);

  Dune::RaviartThomasCubeLocalFiniteElement<double,double,2,1> rt1cube2dlfem(1);
  TEST_FE(rt1cube2dlfem);

  Dune::RaviartThomasCubeLocalFiniteElement<double,double,3,1> rt1cube3dlfem(1);
  TEST_FE(rt1cube3dlfem);

  Dune::RaviartThomasCubeLocalFiniteElement<double,double,2,2> rt2cube2dlfem(1);
  TEST_FE(rt2cube2dlfem);

  Dune::RaviartThomasCubeLocalFiniteElement<double,double,2,3> rt3cube2dlfem(1);
  TEST_FE2(rt3cube2dlfem, DisableJacobian);

  Dune::RaviartThomasCubeLocalFiniteElement<double,double,2,4> rt4cube2dlfem(1);
  TEST_FE2(rt4cube2dlfem, DisableJacobian);

  // --------------------------------------------------------
  //  Test Rannacher-Turek Finite elements
  // --------------------------------------------------------
  Dune::RannacherTurekLocalFiniteElement<double,double,2> rannacher_turek2dfem;
  TEST_FE(rannacher_turek2dfem);

  Dune::RannacherTurekLocalFiniteElement<double,double,3> rannacher_turek3dfem;
  TEST_FE(rannacher_turek3dfem);

  std::cout << "Monomials are only tested up to order 2 due to the instability of interpolate()." << std::endl;
  success = testMonomials<2>() and success;

  // test virtualized FEs
  // notice that testFE add another level of virtualization
  Dune::LocalFiniteElementVirtualImp< Dune::P1LocalFiniteElement<double,double, 2> >
  p12dlfemVirtual(p12dlfem);
  TEST_FE(p12dlfemVirtual);

  Dune::LocalFiniteElementVirtualImp< Dune::PQ22DLocalFiniteElement<double,double> >
  pq22dlfemVirtual(pq22dlfem);
  TEST_FE(pq22dlfemVirtual);

  Dune::LocalFiniteElementVirtualImp<
      Dune::LocalFiniteElementVirtualImp<
          Dune::P1LocalFiniteElement<double,double, 2> > >
  p12dlfemVirtualVirtual(p12dlfemVirtual);
  TEST_FE(p12dlfemVirtualVirtual);

  Dune::LocalFiniteElementVirtualImp<
      Dune::LocalFiniteElementVirtualImp<
          Dune::PQ22DLocalFiniteElement<double,double> > >
  pq22dlfemVirtualVirtual(pq22dlfemVirtual);
  TEST_FE(pq22dlfemVirtualVirtual);

  typedef Dune::LocalFiniteElementVirtualInterface< Dune::P1LocalFiniteElement<double,double, 2>::Traits::LocalBasisType::Traits > Interface;
  TEST_FE(static_cast<const Interface&>(p12dlfemVirtual));

  return success ? 0 : 1;
}
catch (Dune::Exception e)
{
  std::cout << e << std::endl;
  return 1;
}


==> anc/xt-super/dune-localfunctions/dune/localfunctions/test/test-localfe.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

// This header is not part of the official Dune API and might be subject
// to change.  You can use this header to test external finite element
// implementations, but be warned that your tests might break with future
// Dune versions.

#ifndef DUNE_LOCALFUNCTIONS_TEST_TEST_LOCALFE_HH
#define DUNE_LOCALFUNCTIONS_TEST_TEST_LOCALFE_HH

#include <iomanip>
#include <iostream>
#include <typeinfo>

#include <dune/common/classname.hh>
#include <dune/geometry/quadraturerules.hh>
#include <dune/geometry/referenceelements.hh>

#include <dune/localfunctions/common/virtualinterface.hh>
#include <dune/localfunctions/common/virtualwrappers.hh>

double TOL = 1e-9;
// The FD approximation used for checking the Jacobian uses half of the
// precision -- so we have to be a little bit more tolerant here.
double jacobianTOL = 1e-5;  // sqrt(TOL)

template<class FE>
class Func :
  //  public Dune::LocalFiniteElementFunctionBase<FE>::type
  public Dune::LocalFiniteElementFunctionBase<FE>::FunctionBase
  //  public Dune::LocalFiniteElementFunctionBase<FE>::VirtualFunctionBase
{
public:
  typedef typename FE::Traits::LocalBasisType::Traits::DomainType DomainType;
  typedef typename FE::Traits::LocalBasisType::Traits::RangeType RangeType;
  typedef typename Dune::Function<const DomainType&, RangeType&> Base;

  void evaluate (const DomainType& x, RangeType& y) const
  {
    y = 0;
    DomainType c(0.5);

    c -= x;
    y[0] = exp(-3.0*c.two_norm2());
  }
};

// This class defines a local finite element function.
// It is determined by a local finite element and
// representing the local basis and a coefficient vector.
// This provides the evaluate method needed by the interpolate()
// method.
template<class FE>
class LocalFEFunction :
  //  public Dune::LocalFiniteElementFunctionBase<FE>::type
  public Dune::LocalFiniteElementFunctionBase<FE>::FunctionBase
  //  public Dune::LocalFiniteElementFunctionBase<FE>::VirtualFunctionBase
{
public:
  typedef typename FE::Traits::LocalBasisType::Traits::DomainType DomainType;
  typedef typename FE::Traits::LocalBasisType::Traits::RangeType RangeType;
  typedef typename Dune::Function<const DomainType&, RangeType&> Base;

  typedef typename FE::Traits::LocalBasisType::Traits::RangeFieldType CT;

  LocalFEFunction(const FE& fe) :
    fe_(fe)
  {
    resetCoefficients();
  }

  void resetCoefficients()
  {
    coeff_.resize(fe_.localBasis().size());
    for(std::size_t i=0; i<coeff_.size(); ++i)
      coeff_[i] = 0;
  }

  void setRandom(double max)
  {
    coeff_.resize(fe_.localBasis().size());
    for(std::size_t i=0; i<coeff_.size(); ++i)
      coeff_[i] = ((1.0*std::rand()) / RAND_MAX - 0.5)*2.0*max;
  }


  void evaluate (const DomainType& x, RangeType& y) const
  {
    std::vector<RangeType> yy;
    fe_.localBasis().evaluateFunction(x, yy);

    y = 0.0;
    for (std::size_t i=0; i<yy.size(); ++i)
      y.axpy(coeff_[i], yy[i]);
  }

  std::vector<CT> coeff_;

private:
  const FE& fe_;
};


// Check if localInterpolation is consistens with
// localBasis evaluation.
template<class FE>
bool testLocalInterpolation(const FE& fe, int n=5)
{
  bool success = true;
  LocalFEFunction<FE> f(fe);

  std::vector<typename LocalFEFunction<FE>::CT> coeff;
  for(int i=0; i<n && success; ++i)
  {
    // Set random coefficient vector
    f.setRandom(100);

    // Compute interpolation weights
    fe.localInterpolation().interpolate(f, coeff);

    // Check size of weight vector
    if (coeff.size() != fe.localBasis().size())
    {
      std::cout << "Bug in LocalInterpolation for finite element type "
                << Dune::className(fe) << std::endl;
      std::cout << "    Interpolation vector has size " << coeff.size() << std::endl;
      std::cout << "    Basis has size " << fe.localBasis().size() << std::endl;
      std::cout << std::endl;
      success = false;
    }

    // Check if interpolation weights are equal to coefficients
    for(std::size_t j=0; j<coeff.size() && success; ++j)
    {
      if ( std::abs(coeff[j]-f.coeff_[j]) >
           TOL*((std::abs(f.coeff_[j])>1) ? std::abs(f.coeff_[j]) : 1.) )
      {
        std::cout << std::setprecision(16);
        std::cout << "Bug in LocalInterpolation for finite element type "
                  << Dune::className(fe) << std::endl;
        std::cout << "    Interpolation weight " << j
                  << " differs by " << std::abs(coeff[j]-f.coeff_[j])
                  << " from coefficient of linear combination." << std::endl;
        std::cout << std::endl;
        success = false;
      }
    }
  }
  return success;
}


// check whether Jacobian agrees with FD approximation
template<class FE>
bool testJacobian(const FE& fe, unsigned order = 2)
{
  typedef typename FE::Traits::LocalBasisType LB;

  bool success = true;

  // ////////////////////////////////////////////////////////////
  //   Check the partial derivatives by comparing them
  //   to finite difference approximations
  // ////////////////////////////////////////////////////////////

  // A set of test points
  const Dune::QuadratureRule<double,LB::Traits::dimDomain> quad =
    Dune::QuadratureRules<double,LB::Traits::dimDomain>::rule(fe.type(),order);

  // Loop over all quadrature points
  for (size_t i=0; i<quad.size(); i++) {

    // Get a test point
    const Dune::FieldVector<double,LB::Traits::dimDomain>& testPoint =
      quad[i].position();

    // Get the shape function derivatives there
    std::vector<typename LB::Traits::JacobianType> jacobians;
    fe.localBasis().evaluateJacobian(testPoint, jacobians);
    if(jacobians.size() != fe.localBasis().size()) {
      std::cout << "Bug in evaluateJacobianGlobal() for finite element type "
                << Dune::className(fe) << std::endl;
      std::cout << "    Jacobian vector has size " << jacobians.size()
                << std::endl;
      std::cout << "    Basis has size " << fe.localBasis().size()
                << std::endl;
      std::cout << std::endl;
      return false;
    }

    // Loop over all shape functions in this set
    for (unsigned int j=0; j<fe.localBasis().size(); ++j) {
      // Loop over all directions
      for (int k=0; k<LB::Traits::dimDomain; k++) {

        // Compute an approximation to the derivative by finite differences
        Dune::FieldVector<double,LB::Traits::dimDomain> upPos   = testPoint;
        Dune::FieldVector<double,LB::Traits::dimDomain> downPos = testPoint;

        upPos[k]   += jacobianTOL;
        downPos[k] -= jacobianTOL;

        std::vector<typename LB::Traits::RangeType> upValues, downValues;

        fe.localBasis().evaluateFunction(upPos,   upValues);
        fe.localBasis().evaluateFunction(downPos, downValues);

        //Loop over all components
        for(int l=0; l < LB::Traits::dimRange; ++l) {

          // The current partial derivative, just for ease of notation
          double derivative = jacobians[j][l][k];

          double finiteDiff = (upValues[j][l] - downValues[j][l])
                              / (2*jacobianTOL);

          // Check
          if ( std::abs(derivative-finiteDiff) >
               TOL/jacobianTOL*((std::abs(finiteDiff)>1) ? std::abs(finiteDiff) : 1.) )
          {
            std::cout << std::setprecision(16);
            std::cout << "Bug in evaluateJacobian() for finite element type "
                      << Dune::className(fe) << std::endl;
            std::cout << "    Shape function derivative does not agree with "
                      << "FD approximation" << std::endl;
            std::cout << "    Shape function " << j << " component " << l
                      << " at position " << testPoint << ": derivative in "
                      << "direction " << k << " is " << derivative << ", but "
                      << finiteDiff << " is expected." << std::endl;
            std::cout << std::endl;
            success = false;
          }
        } //Loop over all components
      } // Loop over all directions
    } // Loop over all shape functions in this set
  } // Loop over all quadrature points

  return success;
}

/** \brief Helper class to test the 'evaluate' method
 *
 * It implements a static loop over the available diff orders
 */
template<int diffOrder>
struct TestEvaluate
{
  template <class FE>
  static bool test(const FE& fe,
                   double eps, double delta, std::size_t order = 2)
  {
    std::cout << "No test for differentiability order " << diffOrder << std::endl;
    return TestEvaluate<diffOrder-1>::test(fe, eps, delta, order);
  }
};

/** \brief Specialization to test the 'evaluate' method for zero-order partial derivatives, i.e., values */
template<>
struct TestEvaluate<0>
{
  template <class FE>
  static bool test(const FE& fe,
                   double eps,
                   double delta,
                   std::size_t order = 2)
  {
    // TODO Implement me!
    return true;
  }
};

/** \brief Specialization to test the 'evaluate' method for first-order partial derivatives */
template<>
struct TestEvaluate<1>
{
  template <class FE>
  static bool test(const FE& fe,
                   double eps,
                   double delta,
                   std::size_t order = 2)
  {
    typedef typename FE::Traits::LocalBasisType LB;
    typedef typename LB::Traits::RangeFieldType RangeField;

    bool success = true;

    //////////////////////////////////////////////////////////////
    //   Check the partial derivatives by comparing them
    //   to finite difference approximations
    //////////////////////////////////////////////////////////////

    // A set of test points
    const Dune::QuadratureRule<double, LB::Traits::dimDomain> quad =
          Dune::QuadratureRules<double, LB::Traits::dimDomain>::rule(fe.type(),
                                                                     order);

    // Loop over all quadrature points
    for (size_t i = 0; i < quad.size(); i++)
    {
      // Get a test point
      const Dune::FieldVector<double, LB::Traits::dimDomain>& testPoint = quad[i].position();

      // Loop over all directions
      for (int k = 0; k < LB::Traits::dimDomain; k++)
      {
        std::array<int, 1> direction = {k};

        // Get the shape function derivatives there
        std::vector<typename LB::Traits::RangeType> firstDerivatives;
        fe.localBasis().template evaluate<1>(direction, testPoint, firstDerivatives);
        if (firstDerivatives.size() != fe.localBasis().size())
        {
          std::cout << "Bug in evaluate() for finite element type "
                    << Dune::className(fe) << std::endl;
          std::cout << "    firstDerivatives vector has size "
                    << firstDerivatives.size() << std::endl;
          std::cout << "    Basis has size " << fe.localBasis().size()
                    << std::endl;
          std::cout << std::endl;
          return false;
        }

        // Loop over all shape functions in this set
        for (unsigned int j = 0; j < fe.localBasis().size(); ++j)
        {
          // Compute an approximation to the derivative by finite differences
          Dune::FieldVector<double, LB::Traits::dimDomain> upPos = testPoint;
          Dune::FieldVector<double, LB::Traits::dimDomain> downPos = testPoint;

          upPos[k] += jacobianTOL;
          downPos[k] -= jacobianTOL;

          std::vector<typename LB::Traits::RangeType> upValues, downValues;

          fe.localBasis().evaluateFunction(upPos, upValues);
          fe.localBasis().evaluateFunction(downPos, downValues);

          // Loop over all components
          for (int l = 0; l < LB::Traits::dimRange; ++l)
          {
            // The current partial derivative, just for ease of notation
            RangeField derivative = firstDerivatives[j][l];

            RangeField finiteDiff = (upValues[j][l] - downValues[j][l])
                              / (2 * jacobianTOL);

            // Check
            if (std::abs(derivative - finiteDiff)
                > TOL / jacobianTOL
                  * ((std::abs(finiteDiff) > 1) ? std::abs(finiteDiff) : 1.))
            {
              std::cout << std::setprecision(16);
              std::cout << "Bug in evaluate<1>() for finite element type "
                        << Dune::className(fe) << std::endl;
              std::cout << "    Shape function derivative does not agree with "
                        << "FD approximation" << std::endl;
              std::cout << "    Shape function " << j << " component " << l
                        << " at position " << testPoint << ": derivative in "
                        << "direction " << k << " is " << derivative << ", but "
                        << finiteDiff << " is expected." << std::endl;
              std::cout << std::endl;
              success = false;
            }
          } // Loop over all directions
        } //Loop over all components
      } // Loop over all shape functions in this set
    } // Loop over all quadrature points

    // Recursively call the zero-order test
    return success and TestEvaluate<0>::test(fe, eps, delta, order);
  }
};

/** \brief Specialization to test second-order partial derivatives */
template<>
struct TestEvaluate<2>
{
  template <class FE>
  static bool test(const FE& fe,
                   double eps,
                   double delta,
                   std::size_t order = 2)
  {
    typedef typename FE::Traits::LocalBasisType LocalBasis;
    typedef typename LocalBasis::Traits::DomainFieldType DF;
    typedef typename LocalBasis::Traits::DomainType Domain;
    static const int dimDomain = LocalBasis::Traits::dimDomain;

    static const std::size_t dimR = LocalBasis::Traits::dimRange;
    typedef typename LocalBasis::Traits::RangeType Range;
    typedef typename LocalBasis::Traits::RangeFieldType RangeField;

    bool success = true;

    //////////////////////////////////////////////////////////////
    //   Check the partial derivatives by comparing them
    //   to finite difference approximations
    //////////////////////////////////////////////////////////////

    // A set of test points
    const Dune::QuadratureRule<DF, dimDomain> quad
       = Dune::QuadratureRules<DF,dimDomain>::rule(fe.type(), order);

    // Loop over all quadrature points
    for (std::size_t i = 0; i < quad.size(); i++)
    {
      // Get a test point
      const Domain& testPoint = quad[i].position();

      std::array<std::vector<Dune::FieldMatrix<RangeField, dimDomain, dimDomain> >, dimR> hessians;
      for (size_t k = 0; k < dimR; k++)
        hessians[k].resize(fe.size());

      //loop over all local directions
      for (int dir0 = 0; dir0 < dimDomain; dir0++)
      {
        for (int dir1 = 0; dir1 < dimDomain; dir1++)
        {
          std::array<int, 2> directions = { dir0, dir1 };

          // Get the shape function derivatives there
          std::vector<Range> secondDerivative;
          fe.localBasis().template evaluate<2>(directions, testPoint, secondDerivative);
          if (secondDerivative.size() != fe.localBasis().size())
          {
            std::cout << "Bug in evaluate<2>() for finite element type "
                      << Dune::className<FE>() << ":" << std::endl;
            std::cout << "    return vector has size " << secondDerivative.size()
                      << std::endl;
            std::cout << "    Basis has size " << fe.localBasis().size()
                      << std::endl;
            std::cout << std::endl;
            return false;
          }

          //combine to Hesse matrices
          for (size_t k = 0; k < dimR; k++)
            for (std::size_t j = 0; j < fe.localBasis().size(); ++j)
              hessians[k][j][dir0][dir1] = secondDerivative[j][k];
        }
      }  //loop over all directions

      // Loop over all shape functions in this set
      for (std::size_t j = 0; j < fe.localBasis().size(); ++j)
      {
        // Loop over all local directions
        for (std::size_t dir0 = 0; dir0 < dimDomain; ++dir0)
        {
          for (unsigned int dir1 = 0; dir1 < dimDomain; dir1++)
          {
            // Compute an approximation to the derivative by finite differences
            std::vector<Domain> neighbourPos(4);
            std::fill(neighbourPos.begin(), neighbourPos.end(), testPoint);

            neighbourPos[0][dir0] += delta;
            neighbourPos[0][dir1] += delta;
            neighbourPos[1][dir0] -= delta;
            neighbourPos[1][dir1] += delta;
            neighbourPos[2][dir0] += delta;
            neighbourPos[2][dir1] -= delta;
            neighbourPos[3][dir0] -= delta;
            neighbourPos[3][dir1] -= delta;

            std::vector<std::vector<Range> > neighbourValues(4);
            for (int i = 0; i < 4; i++)
              fe.localBasis().evaluateFunction(neighbourPos[i],
                                               neighbourValues[i]);

            //Loop over all components
            for (std::size_t k = 0; k < dimR; ++k)
            {
              // The current partial derivative, just for ease of notation
              RangeField derivative = hessians[k][j][dir0][dir1];

              RangeField finiteDiff = (neighbourValues[0][j][k]
                  - neighbourValues[1][j][k] - neighbourValues[2][j][k]
                  + neighbourValues[3][j][k]) / (4 * delta * delta);

              // Check
              if (std::abs(derivative - finiteDiff)
                  > eps / delta * (std::max(std::abs(finiteDiff), 1.0)))
              {
                std::cout << std::setprecision(16);
                std::cout << "Bug in evaluate<2>() for finite element type "
                          << Dune::className<FE>() << ":" << std::endl;
                std::cout << "    Second shape function derivative does not agree with "
                          << "FD approximation" << std::endl;
                std::cout << "    Shape function " << j << " component " << k
                          << " at position " << testPoint << ": derivative in "
                          << "local direction (" << dir0 << ", " << dir1 << ") is "
                          << derivative << ", but " << finiteDiff
                          << " is expected." << std::endl;
                std::cout << std::endl;
                success = false;
              }
            } //Loop over all components
          }
        } // Loop over all local directions
      } // Loop over all shape functions in this set
    } // Loop over all quadrature points

    // Recursively call the first-order test
    return success and TestEvaluate<1>::test(fe, eps, delta, order);
  }

};


template<>
struct TestEvaluate<-1>
{
  template <class FE>
  static bool test(const FE& fe,
                   double eps,
                   double delta,
                   std::size_t order = 2)
  {
    return true;
  }
};

// Flags for disabling parts of testFE
enum {
  DisableNone = 0,
  DisableLocalInterpolation = 1,
  DisableVirtualInterface = 2,
  DisableJacobian = 4,
  DisableEvaluate = 8
};

// call tests for given finite element
template<class FE>
bool testFE(const FE& fe, char disabledTests = DisableNone, unsigned order = 2)
{
  std::vector<double> c;


  bool success = true;

  if (FE::Traits::LocalBasisType::Traits::dimDomain != fe.type().dim())
  {
    std::cout << "Bug in type() for finite element type "
              << Dune::className(fe) << std::endl;
    std::cout << "    Coordinate dimension is " << FE::Traits::LocalBasisType::Traits::dimDomain << std::endl;
    std::cout << "    but GeometryType is " << fe.type() << " with dimension " << fe.type().dim() << std::endl;
    success = false;
  }

  if (fe.size() != fe.localBasis().size())
  {
    std::cout << "Bug in finite element type "
              << Dune::className(fe) << std::endl;
    std::cout << "    Size reported by LocalFiniteElement is " << fe.size() << std::endl;
    std::cout << "    but size reported by LocalBasis is " << fe.localBasis().size() << std::endl;
    success = false;
  }

  // Make sure evaluateFunction returns the correct number of values
  std::vector<typename FE::Traits::LocalBasisType::Traits::RangeType> values;
  fe.localBasis().evaluateFunction(Dune::ReferenceElements<double,FE::Traits::LocalBasisType::Traits::dimDomain>::general(fe.type()).position(0,0), values);

  if (values.size() != fe.size())
  {
    std::cout << "Bug in finite element type "
              << Dune::className(fe) << std::endl;
    std::cout << "    LocalFiniteElement.size() returns " << fe.size() << "," << std::endl;
    std::cout << "    but LocalBasis::evaluateFunction returns " << values.size() << " values!" << std::endl;
    success = false;
  }

  if (fe.size() != fe.localCoefficients().size())
  {
    std::cout << "Bug in finite element type "
              << Dune::className(fe) << std::endl;
    std::cout << "    Size reported by LocalFiniteElement is " << fe.size() << std::endl;
    std::cout << "    but size reported by LocalCoefficients is " << fe.localCoefficients().size() << std::endl;
    success = false;
  }

  if (not (disabledTests & DisableLocalInterpolation))
  {
    fe.localInterpolation().interpolate(Func<FE>(),c);
    success = testLocalInterpolation<FE>(fe) and success;
  }
  if (not (disabledTests & DisableJacobian))
  {
    success = testJacobian<FE>(fe, order) and success;
  }
  else
  {
    // make sure diffOrder is 0
    success = (FE::Traits::LocalBasisType::Traits::diffOrder == 0) and success;
  }

  if (not (disabledTests & DisableEvaluate))
  {
    success = TestEvaluate<FE::Traits::LocalBasisType::Traits::diffOrder>::test(fe, TOL, jacobianTOL, order) and success;
  }

  if (not (disabledTests & DisableVirtualInterface))
  {
    typedef typename FE::Traits::LocalBasisType::Traits LBTraits;
    typedef typename Dune::FixedOrderLocalBasisTraits<LBTraits,0>::Traits C0LBTraits;
    typedef typename Dune::LocalFiniteElementVirtualInterface<C0LBTraits> VirtualFEInterface;
    typedef typename Dune::LocalFiniteElementVirtualImp<FE> VirtualFEImp;

    const VirtualFEImp virtualFE(fe);
    if (not (disabledTests & DisableLocalInterpolation))
      success = testLocalInterpolation<VirtualFEInterface>(virtualFE) and success;
    if (not (disabledTests & DisableJacobian))
    {
      success = testJacobian<VirtualFEInterface>(virtualFE) and success;
    }
    else
    {
      // make sure diffOrder is 0
      success = (VirtualFEInterface::Traits::LocalBasisType::Traits::diffOrder == 0) and success;
    }
  }

  return success;
}

#define TEST_FE(A) { bool b = testFE(A); std::cout << "testFE(" #A ") " << (b?"succeeded\n":"failed\n"); success &= b; }
#define TEST_FE2(A,B) { bool b = testFE(A, B); if (!b) std::cerr << "testFE(" #A ", " #B ") " << (b?"succeded\n":"failed\n"); success &= b; }

#endif // DUNE_LOCALFUNCTIONS_TEST_TEST_LOCALFE_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/test/test-monomial.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <cstddef>
#include <iostream>
#include <ostream>

#include <dune/common/exceptions.hh>
#include <dune/common/forloop.hh>
#include <dune/common/fvector.hh>

#include <dune/geometry/type.hh>
#include <dune/geometry/generalvertexorder.hh>

#include <dune/localfunctions/monomial.hh>

#include "geometries.hh"
#include "test-fe.hh"

// tolerance for floating-point comparisons
const double eps = 1e-9;
// stepsize for numerical differentiation
const double delta = 1e-5;

template<int dim>
struct Dim {
  template<int p>
  struct Order {

    static void apply(int &result) {
      std::cout << "== Checking global-valued monomial elements (with "
                << "dim=" << dim << ", p=" << p << ")" << std::endl;

      typedef TestGeometries<double, dim> TestGeos;
      static const TestGeos testGeos;

      typedef typename TestGeos::Geometry Geometry;
      Dune::MonomialFiniteElementFactory<Geometry, double, p> feFactory;

      for(std::size_t i = 0; i < testGeos.size(); ++i) {
        const Geometry &geo = testGeos[i];

        std::cout << "=== GeometryType " << geo.type() << std::endl;

        bool success = testFE(geo, feFactory.make(geo), eps, delta);

        if(success && result != 1)
          result = 0;
        else
          result = 1;
      }
    }
  };

  static void apply(int &result)
  { Dune::ForLoop<Order, 0, 3>::apply(result); }
};

int main(int argc, char** argv) {
  try {
    int result = 77;

    Dune::ForLoop<Dim, 1, 3>::apply(result);

    return result;
  }
  catch (const Dune::Exception& e) {
    std::cerr << e << std::endl;
    throw;
  }
}


==> anc/xt-super/dune-localfunctions/dune/localfunctions/test/test-orthonormal.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <config.h>

#include <dune/geometry/type.hh>
#include <dune/geometry/quadraturerules.hh>

#include <dune/localfunctions/utility/field.hh>
#include <dune/localfunctions/utility/basisprint.hh>
#include <dune/localfunctions/orthonormal/orthonormalbasis.hh>

/**
 * \file
 * \brief Performs some tests for the generic orthonormal
 *        shape functions on simplices.
 *
 * The topology can be chosen at compile time by setting TOPOLOGY
 * to a string like
 * \code
 * Pyramid<Pyramid<Point> > >
 * \endcode
 * which generates a 2d simplex. If TOPOLOGY is not set, all
 * topologies up to 4d are tested. Note, this may lead to prolonged
 * compiler runs.
 *
 * For debugging purpuse the functions and the derivatives can be
 * printed. You have to define the macro TEST_OUTPUT_FUNCTIONS to
 * activate this function.
 */

#if HAVE_GMP
typedef Dune::GMPField< 128 > StorageField;
typedef Dune::GMPField< 512 > ComputeField;
#else
typedef double StorageField;
typedef double ComputeField;
#endif

template <class Topology>
bool test(unsigned int order)
{
  bool ret = true;
  Dune::GeometryType gt(Topology::id, Topology::dimension);
  for (unsigned int o = 0; o <= order; ++o)
  {
    std::cout << "Testing " << Topology::name() << " in dimension " << Topology::dimension << " with order " << o << std::endl;
    typedef Dune::OrthonormalBasisFactory<Topology::dimension,StorageField,ComputeField> BasisFactory;
    const typename BasisFactory::Object &basis = *BasisFactory::template create<Topology>(o);

    const unsigned int size = basis.size( );

    std::vector< Dune::FieldVector< double, 1 > > y( size );

    std::vector< Dune::FieldVector< double, 1 > > m( size * size );
    for( unsigned int i = 0; i < size * size; ++i )
      m[ i ] = 0;

    const Dune::QuadratureRule<double,Topology::dimension> &quadrature =
      Dune::QuadratureRules<double,Topology::dimension>::rule(gt,2*order+1);
    const unsigned int quadratureSize = quadrature.size();
    for( unsigned int qi = 0; qi < quadratureSize; ++qi )
    {
      basis.evaluate( quadrature[qi].position(), y );
      for( unsigned int i = 0; i < size; ++i )
      {
        for( unsigned int j = 0; j < size; ++j )
          m[ i*size + j ] += quadrature[qi].weight() * y[ i ] * y[ j ];
      }
    }

    for( unsigned int i = 0; i < size; ++i )
    {
      for( unsigned int j = 0; j < size; ++j )
      {
        const double value = m[ i*size + j ];
        if( std::abs( value - double( i == j ) ) > 1000.*Dune::Zero<double>::epsilon() ) {
          std::cout << "i = " << i << ", j = " << j << ": " << std::abs( value - double( i == j ) ) << std::endl;
          ret = false;
        }
      }
    }

    // define the macro TEST_OUTPUT_FUNCTIONS to output files containing functions and
    // derivatives in a human readabible form (aka LaTeX source)
#ifdef TEST_OUTPUT_FUNCTIONS
    std::stringstream name;
    name << "orthonormal_" << Topology::name() << "_p" << o << ".basis";
    std::ofstream out(name.str().c_str());
    Dune::basisPrint<0,BasisFactory,typename BasisFactory::StorageField>(out,basis);
    Dune::basisPrint<1,BasisFactory,typename BasisFactory::StorageField>(out,basis);
#endif // TEST_OUTPUT_FUNCTIONS

    BasisFactory::release(&basis);
  }
  if (!ret) {
    std::cout << "   FAILED !" << std::endl;
  }
  std::cout << std::endl;
  return ret;
}

int main ( int argc, char **argv )
{
  using namespace Dune;
  using namespace GenericGeometry;

  const unsigned int order = (argc < 2) ? 5 : atoi(argv[1]);

  if (argc < 2)
  {
    std::cerr << "Usage: " << argv[ 0 ] << " <p>" << std::endl
              << "Using default order of " << order << std::endl;
  }
#ifdef TOPOLOGY
  return (test<TOPOLOGY>(order) ? 0 : 1 );
#else
  bool tests = true;
  tests &= test<Prism<Point> > (order);
  tests &= test<Pyramid<Point> > (order);

  tests &= test<Prism<Prism<Point> > > (order);
  tests &= test<Pyramid<Pyramid<Point> > >(order);

  tests &= test<Prism<Prism<Prism<Point> > > >(order);
  tests &= test<Prism<Pyramid<Pyramid<Point> > > >(order);
  tests &= test<Pyramid<Prism<Prism<Point> > > >(order);
  tests &= test<Pyramid<Pyramid<Pyramid<Point> > > >(order);

  tests &= test<Prism<Prism<Prism<Prism<Point> > > > >(order);
  tests &= test<Pyramid<Pyramid<Pyramid<Pyramid<Point> > > > >(order);

  return (tests ? 0 : 1);
#endif // TOPOLOGY
}


==> anc/xt-super/dune-localfunctions/dune/localfunctions/test/test-pk2d.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <cstddef>
#include <iostream>
#include <ostream>

#include <dune/common/exceptions.hh>
#include <dune/common/forloop.hh>
#include <dune/common/fvector.hh>

#include <dune/geometry/type.hh>
#include <dune/geometry/generalvertexorder.hh>

#include <dune/localfunctions/lagrange/pk2d.hh>

#include "geometries.hh"
#include "test-fe.hh"

// tolerance for floating-point comparisons
static const double eps = 1e-9;
// stepsize for numerical differentiation
static const double delta = 1e-5;

template<int k>
struct Test {

  static void apply(int &result) {
    std::cout << "== Checking global-valued Pk2D elements (with k=" << k << ")"
              << std::endl;

    Dune::GeometryType gt;
    gt.makeTriangle();

    typedef TestGeometries<double, 2> TestGeos;
    static const TestGeos testGeos;

    typedef TestGeos::Geometry Geometry;
    const Geometry &geo = testGeos.get(gt);

    std::size_t vertexIds[] = {0, 1, 2};
    Dune::GeneralVertexOrder<2, std::size_t>
    vo(gt, vertexIds+0, vertexIds+3);

    Dune::Pk2DFiniteElementFactory<Geometry, double, k> feFactory;
    bool success = testFE(geo, feFactory.make(geo, vo), eps, delta);

    if(success && result != 1)
      result = 0;
    else
      result = 1;
  }
};

int main(int argc, char** argv) {
  try {
    int result = 77;

    static const std::size_t max_k = 20;
    Dune::ForLoop<Test, 0, max_k>::apply(result);

    return result;
  }
  catch (const Dune::Exception& e) {
    std::cerr << e << std::endl;
    throw;
  }
}


==> anc/xt-super/dune-localfunctions/dune/localfunctions/test/test-power-monomial.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <cstddef>
#include <iostream>
#include <ostream>

#include <dune/common/exceptions.hh>
#include <dune/common/forloop.hh>

#include <dune/localfunctions/meta/power.hh>
#include <dune/localfunctions/monomial.hh>

#include "geometries.hh"
#include "test-fe.hh"

// tolerance for floating-point comparisons
// be a little bit more lenient here than usual, the momom local basis
// is known to become more and more unstable with increasing order
static const double eps = 1e-8;
// stepsize for numerical differentiation
static const double delta = 1e-5;

template<int dimD>
struct DimD {
  template<int dimR>
  struct DimR {
    template<int p>
    struct Order {

      static void apply(int &result) {
        std::cout << "== Checking global-valued Power elements (with "
                  << "dimR=" << dimR << ") wrapping Monom elements (with "
                  << "dimD=" << dimD << ", p=" << p << ")" << std::endl;

        typedef TestGeometries<double, dimD> TestGeos;
        static const TestGeos testGeos;

        typedef typename TestGeos::Geometry Geometry;
        typedef Dune::MonomialFiniteElementFactory<Geometry, double, p>
        BackendFEFactory;
        BackendFEFactory backendFEFactory;

        typedef typename BackendFEFactory::FiniteElement BackendFE;
        Dune::PowerFiniteElementFactory<BackendFE, dimR> feFactory;

        for(std::size_t i = 0; i < testGeos.size(); ++i) {
          const Geometry &geo = testGeos[i];

          std::cout << "=== GeometryType " << geo.type() << std::endl;

          bool success =
            testFE(geo, feFactory.make(backendFEFactory.make(geo)), eps,
                   delta);

          if(success && result != 1)
            result = 0;
          else
            result = 1;
        }
      }
    };

    static void apply(int &result)
    { Dune::ForLoop<Order, 0, 3>::apply(result); }
  };

  static void apply(int &result)
  { Dune::ForLoop<DimR, 0, 3>::apply(result); }
};

int main(int argc, char** argv) {
  try {
    int result = 77;

    Dune::ForLoop<DimD, 1, 3>::apply(result);

    return result;
  }
  catch (const Dune::Exception& e) {
    std::cerr << e << std::endl;
    throw;
  }
}


==> anc/xt-super/dune-localfunctions/dune/localfunctions/test/test-q1.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <cstddef>
#include <iostream>
#include <ostream>

#include <dune/common/exceptions.hh>
#include <dune/common/fvector.hh>

#include <dune/geometry/type.hh>

#include <dune/localfunctions/lagrange/q1.hh>

#include "geometries.hh"
#include "test-fe.hh"

template<std::size_t dim>
void testQ1(int &result) {
  // tolerance for floating-point comparisons
  static const double eps = 1e-9;
  // stepsize for numerical differentiation
  static const double delta = 1e-5;

  std::cout << "== Checking global-valued Q1 elements (with dim=" << dim << ")"
            << std::endl;

  Dune::GeometryType gt;
  gt.makeCube(dim);

  typedef TestGeometries<double, dim> TestGeos;
  static const TestGeos testGeos;

  typedef typename TestGeos::Geometry Geometry;
  const Geometry &geo = testGeos.get(gt);

  Dune::Q1FiniteElementFactory<Geometry, double> feFactory;
  bool success = testFE(geo, feFactory.make(geo), eps, delta);

  if(success && result != 1)
    result = 0;
  else
    result = 1;
}

int main(int argc, char** argv) {
  try {
    int result = 77;

    testQ1<0>(result);
    testQ1<1>(result);
    testQ1<2>(result);
    testQ1<3>(result);

    return result;
  }
  catch (const Dune::Exception& e) {
    std::cerr << e << std::endl;
    throw;
  }
}


==> anc/xt-super/dune-localfunctions/dune/localfunctions/test/test-q2.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <cstddef>
#include <iostream>
#include <ostream>

#include <dune/common/exceptions.hh>
#include <dune/common/fvector.hh>

#include <dune/geometry/type.hh>

#include <dune/localfunctions/lagrange/q2.hh>

#include "geometries.hh"
#include "test-fe.hh"

template <int dim>
void test(const double& eps, const double& delta, int& result)
{
  std::cout << "== Checking global-valued Q2 " << dim << "D elements" << std::endl;

  Dune::GeometryType gt;
  gt.makeCube(dim);

  typedef TestGeometries<double, dim> TestGeos;
  static const TestGeos testGeos;

  typedef typename TestGeos::Geometry Geometry;
  const Geometry &geo = testGeos.get(gt);

  Dune::Q2FiniteElementFactory<Geometry, double> feFactory;
  bool success = testFE(geo, feFactory.make(geo), eps, delta);

  if(success && result != 1)
    result = 0;
  else
    result = 1;
}

int main(int argc, char** argv) {
  try {
    // tolerance for floating-point comparisons
    static const double eps = 1e-9;
    // stepsize for numerical differentiation
    static const double delta = 1e-5;

    int result = 77;

    test<1>(eps, delta, result);
    test<2>(eps, delta, result);
    test<3>(eps, delta, result);

    return result;
  }
  catch (const Dune::Exception& e) {
    std::cerr << e << std::endl;
    throw;
  }
}


==> anc/xt-super/dune-localfunctions/dune/localfunctions/test/test-raviartthomassimplex.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <config.h>
#include <dune/localfunctions/raviartthomas/raviartthomassimplex/raviartthomassimplexbasis.hh>
#include <dune/localfunctions/utility/field.hh>
#include <dune/localfunctions/utility/basisprint.hh>

/**
 * \file
 * \brief Performs some tests for the generic Raviart-Thomas
 *        shape functions on simplices.
 *
 * The topology can be chosen at compile time by setting TOPOLOGY
 * to a string like
 * \code
 * Pyramid<Pyramid<Point> > >
 * \endcode
 * which generates a 2d simplex. If TOPOLOGY is not set, all
 * topologies up to 4d are tested. Note, this may lead to prolonged
 * compiler runs.
 *
 * For debugging purpuse the functions and the derivatives can be
 * printed. You have to define the macro TEST_OUTPUT_FUNCTIONS to
 * activate this function.
 */

#if HAVE_GMP
typedef Dune::GMPField< 128 > StorageField;
typedef Dune::GMPField< 512 > ComputeField;
#else
typedef double StorageField;
typedef double ComputeField;
#endif

template <class Topology>
bool test(unsigned int order)
{
  bool ret = true;

  for (unsigned int o = 0; o <= order; ++o)
  {
    std::cout << "Testing " << Topology::name() << " in dimension " << Topology::dimension << " with order " << o << std::endl;
    typedef Dune::RaviartThomasBasisFactory<Topology::dimension,StorageField,ComputeField> BasisFactory;
    const typename BasisFactory::Object &basis = *BasisFactory::template create<Topology>(o);

    // define the macro TEST_OUTPUT_FUNCTIONS to output files containing functions and
    // derivatives in a human readabible form (aka LaTeX source)
#ifdef TEST_OUTPUT_FUNCTIONS
    std::stringstream name;
    name << "rt_" << Topology::name() << "_p" << o << ".basis";
    std::ofstream out(name.str().c_str());
    Dune::basisPrint<0,BasisFactory,typename BasisFactory::StorageField>(out,basis);
    Dune::basisPrint<1,BasisFactory,typename BasisFactory::StorageField>(out,basis);
#endif // TEST_OUTPUT_FUNCTIONS

    // test interpolation
    typedef Dune::RaviartThomasL2InterpolationFactory<Topology::dimension,StorageField> InterpolationFactory;
    const typename InterpolationFactory::Object &interpol = *InterpolationFactory::template create<Topology>(o);
    Dune::LFEMatrix<StorageField> matrix;
    interpol.interpolate(basis,matrix);
    for (unsigned int i=0; i<matrix.rows(); ++i)
      matrix(i,i)-=1;
    for (unsigned int i=0; i<matrix.rows(); ++i)
      for (unsigned int j=0; j<matrix.cols(); ++j)
        if ( std::abs( matrix(i,j) ) > 1000.*Dune::Zero<double>::epsilon() )
          std::cout << "  non-zero entry in interpolation matrix: "
                    << "(" << i << "," << j << ") = " << Dune::field_cast<double>(matrix(i,j))
                    << std::endl;

    BasisFactory::release(&basis);
  }
  if (!ret) {
    std::cout << "   FAILED !" << std::endl;
  }
  return ret;
}
int main ( int argc, char **argv )
{
  using namespace Dune;
  using namespace GenericGeometry;

  const unsigned int order = (argc < 2) ? 5 : atoi(argv[1]);

  if (argc < 2)
  {
    std::cerr << "Usage: " << argv[ 0 ] << " <p>" << std::endl
              << "Using default order of " << order << std::endl;
  }
#ifdef TOPOLOGY
  return (test<TOPOLOGY>(order) ? 0 : 1 );
#else
  bool tests = true;
  tests &= test<Pyramid<Point> > (order);

  tests &= test<Pyramid<Pyramid<Point> > >(order);

  tests &= test<Pyramid<Pyramid<Pyramid<Point> > > >(order);

  tests &= test<Pyramid<Pyramid<Pyramid<Pyramid<Point> > > > >(order);
  return (tests ? 0 : 1);
#endif // TOPOLOGY
}


==> anc/xt-super/dune-localfunctions/dune/localfunctions/test/testgenericfem.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <cstddef>
#include <iostream>
#include <typeinfo>
#include <cstdlib>
#include <vector>

#include <dune/common/function.hh>

#include <dune/common/gmpfield.hh>

// Lagrange type elements
#include <dune/localfunctions/lagrange.hh>
#include <dune/localfunctions/lagrange/equidistantpoints.hh>

// DG type elements
#include <dune/localfunctions/orthonormal.hh>

// Raviart Thomas type elements
#include <dune/localfunctions/raviartthomas.hh>

#include "test-localfe.hh"

int main(int argc, char** argv) try
{
  bool success = true;

  std::cout << "Testing LagrangeLocalFiniteElement<EquidistantPointSet> on 3d"
            << " simplex elements with double precision" << std::endl;
  for (unsigned int order=1; order<=6; ++order)
  {
    std::cout << "order : " << order << std::endl;
    Dune::LagrangeLocalFiniteElement<Dune::EquidistantPointSet,3,double,double>
    lagrangeSimplex(Dune::GeometryType(Dune::GeometryType::simplex, 3), order);
    TEST_FE(lagrangeSimplex);
  }
  std::cout << "Testing LagrangeLocalFiniteElement<EquidistantPointSet> on 2d"
            << " cube elements with double precision" << std::endl;
  for (unsigned int order=1; order<=4; ++order)
  {
    std::cout << "order : " << order << std::endl;
    Dune::LagrangeLocalFiniteElement<Dune::EquidistantPointSet,2,double,double>
    lagrangeCube(Dune::GeometryType(Dune::GeometryType::cube, 2), order);
    TEST_FE(lagrangeCube);
  }
#if HAVE_GMP
  std::cout << "Testing LagrangeLocalFiniteElement<EquidistantPointSet> on 2d"
            << " simplex elements with higher precision" << std::endl;
  for (unsigned int order=5; order<=8; ++order)
  {
    std::cout << "order : " << order << std::endl;
    Dune::LagrangeLocalFiniteElement<Dune::EquidistantPointSet,2,double,double,
        Dune::GMPField<64>,Dune::GMPField<256> >
    lagrangeSimplex(Dune::GeometryType(Dune::GeometryType::simplex, 2), order);
    TEST_FE(lagrangeSimplex);
  }
#endif
  std::cout << "Testing DGLagrangeLocalFiniteElement<EquidistantPointSet> on 3d"
            << " cube elements with double precision" << std::endl;
  for (unsigned int order=1; order<=2; ++order)
  {
    std::cout << "order : " << order << std::endl;
    typedef Dune::LagrangeLocalFiniteElement<Dune::EquidistantPointSet,3,double,double> FE;
    Dune::DGLocalFiniteElement<FE> dglagrangeCube(Dune::GeometryType(Dune::GeometryType::cube, 3), order);
    TEST_FE(dglagrangeCube);
  }
  std::cout << "Testing L2LagrangeLocalFiniteElement<EquidistantPointSet> on 3d"
            << " cube elements with double precision" << std::endl;
  for (unsigned int order=1; order<=3; ++order)
  {
    std::cout << "order : " << order << std::endl;
    typedef Dune::LagrangeLocalFiniteElement<Dune::EquidistantPointSet,3,double,double> FE;
    Dune::L2LocalFiniteElement<FE> dglagrangeCube(Dune::GeometryType(Dune::GeometryType::cube, 3), order);
    TEST_FE(dglagrangeCube);
  }
#if HAVE_GMP
  std::cout << "Testing OrthonormalFiniteElement on 3d"
            << " prism elements with higher precision" << std::endl;
  for (unsigned int order=7; order>=4; --order)
  {
    std::cout << "order : " << order << std::endl;
    Dune::OrthonormalLocalFiniteElement<3,double,double,
        Dune::GMPField<64>,Dune::GMPField<256> >
    onbPrism(Dune::GeometryType(Dune::GeometryType::prism, 3), order);
    TEST_FE(onbPrism);
  }
#endif
  std::cout << "Testing OrthonormalFiniteElement on 3d"
            << " prism elements with double precision" << std::endl;
  for (unsigned int order=4; order>=1; --order)
  {
    std::cout << "order : " << order << std::endl;
    Dune::OrthonormalLocalFiniteElement<3,double,double>
    onbPrism(Dune::GeometryType(Dune::GeometryType::prism, 3), order);
    TEST_FE(onbPrism);
  }
  std::cout << "Testing RaviartThomasSimplexFiniteElement on 3d"
            << " simplex elements with double precision" << std::endl;
  for (unsigned int order=0; order<=4; ++order)
  {
    std::cout << "order : " << order << std::endl;
    Dune::RaviartThomasSimplexLocalFiniteElement<3,double,double>
    rtSimplex(Dune::GeometryType(Dune::GeometryType::simplex, 3), order);
    TEST_FE(rtSimplex);
  }
  return success ? 0 : 1;
}
catch (const Dune::Exception &e)
{
  std::cout << e << std::endl;
  return 1;
}


==> anc/xt-super/dune-localfunctions/dune/localfunctions/test/virtualshapefunctiontest.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <config.h>

#undef DUNE_VIRTUAL_SHAPEFUNCTIONS

#include <array>
#include <cstddef>
#include <iostream>

#include <dune/geometry/type.hh>
#include <dune/localfunctions/common/virtualinterface.hh>

#include <dune/localfunctions/lagrange/p0.hh>
#include <dune/localfunctions/lagrange/p1.hh>
#include <dune/localfunctions/lagrange/pq22d.hh>
#include <dune/localfunctions/monomial.hh>

/** \file
    \brief Test the dynamically polymorphic shape function interface

    This file mainly tests whether the polymorphic interface can be properly
    instantiated, compiled and run without crashed.  It does _not_ test whether
    the shape function sets behave correctly.
 */

using namespace Dune;

template <class T>
void syntax_check( const T& )
{}

// A test function to test the local interpolation
template <class DomainType, class RangeType>
struct TestFunction
//    : public VirtualFunction<DomainType,RangeType>
  : public Function<const DomainType&,RangeType&>
{
  void evaluate(const DomainType& in, RangeType& out) const {
    // May not be flexible enough to compile for all range types
    out = 1;
  }
};


template <class T>
void testLocalBasis(const LocalBasisVirtualInterface<T>* localBasis)
{
  // call each method once to test that it's there
  syntax_check<unsigned int>( localBasis->order() );
  unsigned int size DUNE_UNUSED = localBasis->size();

  // evaluate the local basis at (0,...,0)
  typename T::DomainType in(0);
  std::vector<typename T::RangeType> out;
  localBasis->evaluateFunction(in, out);
  assert(out.size() == size);

  std::vector<typename T::JacobianType> jacobianOut;
  localBasis->evaluateJacobian(in, jacobianOut);
  assert(jacobianOut.size() == localBasis->size());
}

void testLocalCoefficients(const LocalCoefficientsVirtualInterface* localCoefficients)
{
  if (!localCoefficients)
    DUNE_THROW(Dune::Exception, "Received an invalid pointer to LocalCoefficientsVirtualInterface");

  if (localCoefficients->size() < 1)
    DUNE_THROW(Dune::Exception, "LocalCoefficients does not provide any coefficients!");

  for (std::size_t i=0; i<localCoefficients->size(); i++) {

    // Test the localKey method
    // We just test whether the interface is there.  Correctness is tested elsewhere
    syntax_check<unsigned int>( localCoefficients->localKey(i).subEntity() );
    syntax_check<unsigned int>( localCoefficients->localKey(i).codim() );
    syntax_check<unsigned int>( localCoefficients->localKey(i).index() );

  }
}

template <class DomainType, class RangeType>
void testLocalInterpolation(const LocalInterpolationVirtualInterface<DomainType,RangeType>* localInterpolation)
{
  // Test interpolation of a function object derived from VirtualFunction
  TestFunction<DomainType,RangeType> testFunction;
  std::vector<typename RangeType::field_type> coefficients;
  localInterpolation->interpolate(testFunction, coefficients);
}

template <class Interface, int order>
struct EvaluateTest
{
  static void test(const Interface& fe)
  {
    typedef typename Interface::Traits::LocalBasisType::Traits LBTraits;

    std::array<int,order> d;
    for(unsigned int i=0; i<d.size(); ++i)
      d[i] = 0;

    typename LBTraits::DomainType x;
    x = 0;

    typename std::vector<typename LBTraits::RangeType> y1;
    typename std::vector<typename LBTraits::RangeType> y2;

    fe.localBasis().evaluate(d,x,y1);
    fe.localBasis().template evaluate<order>(d,x,y2);

    for(unsigned int i=0; i<d.size(); ++i)
      if (y1[i] != y2[i])
        DUNE_THROW(Dune::Exception, "result of template evaluate<order>() and virtual evaluate() do not coincide");

    EvaluateTest<Interface, order-1>::test(fe);
  }
};

template <class Interface>
struct EvaluateTest<Interface, -1>
{
  static void test(const Interface& fe)
  {}
};


// Test all methods of a local finite element given as a pointer to the abstract base class
template <class T>
void testLocalFiniteElement(const LocalFiniteElementVirtualInterface<T>* localFiniteElement)
{
  // Test method type()
  std::cout << "Testing local finite element for a " << localFiniteElement->type() << "." << std::endl;

  typedef LocalFiniteElementVirtualInterface<T> FEType;

  // Test the local basis
  const typename FEType::Traits::LocalBasisType& basis = localFiniteElement->localBasis();
  testLocalBasis(&basis);

  // Test the local coefficients
  const typename FEType::Traits::LocalCoefficientsType& coeffs = localFiniteElement->localCoefficients();
  testLocalCoefficients(&coeffs);

  // Test the interpolation
  const typename FEType::Traits::LocalInterpolationType& interp = localFiniteElement->localInterpolation();
  testLocalInterpolation(&interp);

  EvaluateTest<FEType, T::diffOrder>::test(*localFiniteElement);
}

int main (int argc, char *argv[]) try
{

  typedef Dune::P1LocalFiniteElement<double, double, 2>::Traits::LocalBasisType::Traits LBTraits;
  typedef Dune::FixedOrderLocalBasisTraits<LBTraits,0>::Traits C0LBTraits;
  typedef Dune::FixedOrderLocalBasisTraits<LBTraits,1>::Traits C1LBTraits;
  typedef Dune::FixedOrderLocalBasisTraits<LBTraits,2>::Traits C2LBTraits;

  const Dune::P0LocalFiniteElement<double, double, 2> p0FE(Dune::GeometryType(Dune::GeometryType::cube, 2));
  const Dune::LocalFiniteElementVirtualImp<Dune::P0LocalFiniteElement<double, double, 2> > p0VFE(p0FE);
  testLocalFiniteElement<C0LBTraits>(&p0VFE);

  const Dune::PQ22DLocalFiniteElement<double, double> pq2FE(Dune::GeometryType(Dune::GeometryType::cube, 2));
  const Dune::PQ22DLocalFiniteElement<double, double> pq2FE2(pq2FE);

  const Dune::LocalFiniteElementVirtualImp<Dune::PQ22DLocalFiniteElement<double, double> > pq2VFE(pq2FE);
  testLocalFiniteElement<C0LBTraits>(&pq2VFE);

  const Dune::LocalFiniteElementVirtualImp<Dune::P1LocalFiniteElement<double, double, 2> > p1VFE;
  testLocalFiniteElement<C0LBTraits>(&p1VFE);
  testLocalFiniteElement<C1LBTraits>(&p1VFE);
  testLocalFiniteElement<C2LBTraits>(&p1VFE);

  const Dune::LocalFiniteElementVirtualImp<
      Dune::LocalFiniteElementVirtualImp<Dune::P1LocalFiniteElement<double, double, 2> > > p1VVFE;
  testLocalFiniteElement<C0LBTraits>(&p1VVFE);
  testLocalFiniteElement<C1LBTraits>(&p1VVFE);
  testLocalFiniteElement<C2LBTraits>(&p1VVFE);

  typedef Dune::MonomialLocalFiniteElement<double, double, 2, 7> Monom7;
  const Monom7 monom7FE(Dune::GeometryType(Dune::GeometryType::cube, 2));
  const Dune::LocalFiniteElementVirtualImp<Monom7> monom7VFE(monom7FE);
  const Dune::LocalFiniteElementVirtualImp<
      Dune::LocalFiniteElementVirtualImp<Monom7> > monom7VVFE(monom7VFE);
  testLocalFiniteElement<C0LBTraits>(&monom7VVFE);
  testLocalFiniteElement<C1LBTraits>(&monom7VVFE);
  testLocalFiniteElement<C2LBTraits>(&monom7VVFE);

  return 0;

}
catch (Exception e) {

  std::cout << e << std::endl;
  return 1;
}


==> anc/xt-super/dune-localfunctions/dune/localfunctions/utility/CMakeLists.txt <==
set(utilitydir  ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/utility)

set(utility_HEADERS  basisevaluator.hh
                  basismatrix.hh
                  basisprint.hh
                  coeffmatrix.hh
                  defaultbasisfactory.hh
                  dglocalcoefficients.hh
                  field.hh
                  interpolationhelper.hh
                  l2interpolation.hh
                  lfematrix.hh
                  localfiniteelement.hh
                  monomialbasis.hh
                  multiindex.hh
                  polynomialbasis.hh
                  tensor.hh)

# include not needed for CMake
# include $(top_srcdir)/am/global-rules

install(FILES ${utility_HEADERS} DESTINATION ${utilitydir})


==> anc/xt-super/dune-localfunctions/dune/localfunctions/utility/Makefile.am <==
utilitydir = $(includedir)/dune/localfunctions/utility

utility_HEADERS = basisevaluator.hh \
                  basismatrix.hh \
                  basisprint.hh \
                  coeffmatrix.hh \
                  defaultbasisfactory.hh \
                  dglocalcoefficients.hh \
                  field.hh \
                  interpolationhelper.hh \
                  l2interpolation.hh \
                  lfematrix.hh \
                  localfiniteelement.hh \
                  monomialbasis.hh \
                  multiindex.hh \
                  polynomialbasis.hh \
                  tensor.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/utility/basisevaluator.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_BASISEVALUATOR_HH
#define DUNE_BASISEVALUATOR_HH

#include <vector>

#include <dune/common/fmatrix.hh>
#include <dune/common/fvector.hh>
#include <dune/common/typetraits.hh>

#include <dune/geometry/genericgeometry/topologytypes.hh>

#include <dune/localfunctions/utility/field.hh>
#include <dune/localfunctions/utility/multiindex.hh>
#include <dune/localfunctions/utility/tensor.hh>

namespace Dune
{
  /*******************************************
  * Should be removed as soon as the Tensor
  * classes have been revisited. See remarks
  * in tensor.hh (also hold true here).
  *******************************************/


  template <class B>
  struct MonomialEvaluator
  {
    typedef B Basis;
    typedef typename Basis::Field Field;
    typedef typename Basis::DomainVector DomainVector;
    static const int dimension = Basis::dimension;
    static const int dimRange = Basis::dimRange;

    typedef std::vector<Field> Container;

    template< class Deriv >
    struct BaseIterator;

    template <unsigned int deriv>
    struct Iterator
    {
      typedef BaseIterator<Derivatives<Field,dimension,dimRange,deriv,derivative> > All;
      typedef BaseIterator<Derivatives<Field,dimension,1,0,value> > Integrate;
    };

    unsigned int size() const
    {
      return size_;
    }

  protected:
    MonomialEvaluator(const Basis &basis,unsigned int order,unsigned int size)
      : basis_(basis),
        order_(order),
        size_(size),
        container_(0)
    {}
    template <int deriv>
    void resize()
    {
      const int totalSize = Derivatives<Field,dimension,dimRange,deriv,derivative>::size*size_;
      container_.resize(totalSize);
    }
    MonomialEvaluator(const MonomialEvaluator&);
    const Basis &basis_;
    unsigned int order_,size_;
    Container container_;
  };


  template< class B >
  template< class Deriv >
  struct MonomialEvaluator< B >::BaseIterator
  {
    typedef Deriv Derivatives;
    typedef typename Deriv::Field Field;
    static const unsigned int blockSize = Deriv::size;
    typedef Dune::FieldVector<Field,blockSize> Block;
    static const DerivativeLayout layout = Deriv::layout;
    static const unsigned int dimDomain = Deriv::dimDomain;
    static const unsigned int dimRange = Deriv::dimRange;

    typedef std::vector<Field> Container;
    typedef typename Container::iterator CIter;

    explicit BaseIterator ( Container &container )
      : pos_( container.begin() ),
        end_( container.end() )
    {}

    const Deriv &operator*() const
    {
      assert(!done());
      return reinterpret_cast<const Deriv&>(*pos_);
    }

    const Deriv *operator->() const
    {
      return &(operator*());
    }

    bool done () const
    {
      return pos_ == end_;
    }

    BaseIterator &operator++ ()
    {
      pos_ += blockSize;
      return *this;
    }

    BaseIterator &operator+= ( unsigned int skip )
    {
      pos_ += skip*blockSize;
      return *this;
    }

  private:
    CIter pos_;
    const CIter end_;
  };

  template< class B >
  struct StandardEvaluator
    : public MonomialEvaluator< B >
  {
    typedef B Basis;
    typedef typename Basis::Field Field;
    typedef typename Basis::DomainVector DomainVector;
    typedef std::vector<Field> Container;
    static const int dimension = Basis::dimension;
    static const int dimRange = Basis::dimRange;
    typedef MonomialEvaluator<B> Base;

    template <unsigned int deriv>
    struct Iterator : public Base::template Iterator<deriv>
    {};

    StandardEvaluator(const Basis &basis)
      : Base(basis,basis.order(),basis.size())
    {}
    template <unsigned int deriv,class DVector>
    typename Iterator<deriv>::All evaluate(const DVector &x)
    {
      Base::template resize<deriv>();
      basis_.template evaluate<deriv>(x,&(container_[0]));
      return typename Iterator<deriv>::All(container_);
    }
    typename Iterator<0>::Integrate integrate()
    {
      Base::template resize<0>();
      basis_.integrate(&(container_[0]));
      return typename Iterator<0>::Integrate(container_);
    }

  protected:
    StandardEvaluator ( const Basis &basis, unsigned int size )
      : Base( basis, basis.order(), size )
    {}

  private:
    StandardEvaluator(const StandardEvaluator&);
    using Base::basis_;
    using Base::container_;
  };

#if 0 // OLD OLD
  template< class B, class Fill >
  struct VecEvaluator
    : public StandardEvaluator< B >
  {
    typedef B Basis;
    typedef typename Basis::Field Field;
    static const int dimension = Basis::dimension;
    static const int dimRange = Basis::dimRange*Fill::dimRange;
    typedef typename Basis::DomainVector DomainVector;
    typedef std::vector<Field> Container;
    typedef StandardEvaluator<B> Base;

    template <unsigned int deriv>
    struct Iterator
    {
      typedef typename Base::template BaseIterator<Derivatives<Field,dimension,dimRange,deriv,Fill::layout> > All;
    };

    VecEvaluator ( const Basis &basis, const Fill &fill )
      : Base( basis, basis.size() ),
        fill_( fill ),
        size_( basis.size()*dimRange )
    {}
    template <unsigned int deriv>
    typename Iterator<deriv>::All evaluate(const DomainVector &x)
    {
      resize< deriv >();
      fill_.template apply<deriv>( x,Base::template evaluate<deriv>(x), vecContainer_ );
      std::vector<Derivatives<Field,dimension,dimRange,deriv,Fill::layout> >& derivContainer =
        reinterpret_cast<std::vector<Derivatives<Field,dimension,dimRange,deriv,Fill::layout> >&>(vecContainer_);
      return typename Iterator<deriv>::All(derivContainer);
    }
    template <unsigned int deriv,class DVector>
    typename Iterator<deriv>::All evaluate(const DVector &x)
    {
      resize< deriv >();
      fill_.template apply<deriv>( x,Base::template evaluate<deriv>(x), vecContainer_ );
      std::vector<Derivatives<Field,dimension,dimRange,deriv,Fill::layout> >& derivContainer =
        reinterpret_cast<std::vector<Derivatives<Field,dimension,dimRange,deriv,Fill::layout> >&>(vecContainer_);
      return typename Iterator<deriv>::All(derivContainer);
    }
    unsigned int size() const
    {
      return size_;
    }

  protected:
    VecEvaluator ( const Basis &basis, const Fill &fill, unsigned int size )
      : Base( basis, basis.size() ),
        fill_( fill ),
        size_( size )
    {
      resize< 2 >();
    }

    template <int deriv>
    void resize()
    {
      const int totalSize = Derivatives<Field,dimension,dimRange,deriv,derivative>::size*size_;
      vecContainer_.resize(totalSize);
    }

    VecEvaluator(const VecEvaluator&);

    Container vecContainer_;
    const Fill &fill_;
    unsigned int size_;
  };

  template <int dimR,DerivativeLayout layout>
  struct DiagonalFill;

  template <int dimR>
  struct DiagonalFill<dimR,derivative>
  {
    static const DerivativeLayout layout = derivative;
    static const int dimRange = dimR;
    template <int deriv, class Domain, class Iter,class Field>
    void apply(const Domain &x,
               Iter iter,std::vector<Field> &vecContainer) const
    {
      typedef std::vector<Field> Container;
      typename Container::iterator vecIter = vecContainer.begin();
      for ( ; !iter.done(); ++iter)
      {
        const typename Iter::Block &block = iter->block();
        for (int r1=0; r1<dimR; ++r1)
        {
          unsigned int b = 0;
          apply<Field>(r1,x,block,b,vecIter);
        }
      }
    }
    template <class Field, class Domain, class Block,class VecIter>
    void apply(int r1, const Domain &x,
               const Block &block,unsigned int &b,
               VecIter &vecIter) const
    {
      unsigned int bStart = b;
      unsigned int bEnd = b+Block::size;
      apply<Field>(r1,x,block,bStart,bEnd,vecIter);
      b=bEnd;
    }
    template <class Field, class Domain, class Block,class VecIter>
    void apply(int r1, const Domain &x,const Block &block,
               unsigned int bStart, unsigned int bEnd,
               VecIter &vecIter) const
    {
      for (int r2=0; r2<dimR; ++r2)
      {
        for (unsigned int bb=bStart; bb<bEnd; ++bb)
        {
          *vecIter = (r1==r2 ? block[bb] : Field(0));
          ++vecIter;
        }
      }
    }
  };
  template <int dimR>
  struct DiagonalFill<dimR,value>
  {
    static const DerivativeLayout layout = value;
    static const int dimRange = dimR;
    template <int deriv, class Domain, class Iter,class Field>
    void apply(const Domain &x,
               Iter iter,std::vector<Field> &vecContainer) const
    {
      typedef std::vector<Field> Container;
      typename Container::iterator vecIter = vecContainer.begin();
      for ( ; !iter.done(); ++iter)
      {
        const typename Iter::Block &block = iter->block();
        for (int r1=0; r1<dimR; ++r1)
        {
          unsigned int b = 0;
          apply<Field>(integral_constant<int,deriv>(),r1,x,block,b,vecIter);
        }
      }
    }
    template <class Field, class Domain, class Block,class VecIter,int deriv>
    void apply(const integral_constat<int,deriv>&, int r1, const Domain &x,
               const Block &block,unsigned int &b,
               VecIter &vecIter) const
    {
      apply<Field>(integral_constant<int,deriv-1>(),r1,x,block,b,vecIter);
      unsigned int bStart = b;
      unsigned int bEnd = b+LFETensor<Field,Domain::dimension,deriv>::size;
      apply<Field>(r1,x,block,bStart,bEnd,vecIter);
      b=bEnd;
    }
    template <class Field, class Domain, class Block,class VecIter>
    void apply(const integral_constant<int,0>&, int r1, const Domain &x,
               const Block &block,unsigned int &b,
               VecIter &vecIter) const
    {
      apply<Field>(r1,x,block,b,b+1,vecIter);
      ++b;
    }
    template <class Field, class Domain, class Block,class VecIter>
    void apply(int r1, const Domain &x,const Block &block,
               unsigned int bStart, unsigned int bEnd,
               VecIter &vecIter) const
    {
      for (int r2=0; r2<dimR; ++r2)
      {
        for (unsigned int bb=bStart; bb<bEnd; ++bb)
        {
          *vecIter = (r1==r2 ? block[bb] : Field(0));
          ++vecIter;
        }
      }
    }
  };

  template <class B,int dimR,DerivativeLayout layout>
  struct VectorialEvaluator
    : public VecEvaluator<B,DiagonalFill<dimR,layout> >
  {
    typedef DiagonalFill<dimR,layout> Fill;
    typedef VecEvaluator< B,Fill > Base;
    VectorialEvaluator(const B &basis)
      : Base(basis,fill_,basis.size()*dimR)
    {}
  private:
    Fill fill_;
  };
#endif // OLD OLD

}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/utility/basismatrix.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_BASISMATRIX_HH
#define DUNE_BASISMATRIX_HH

#include <fstream>
#include <dune/common/exceptions.hh>

#include <dune/localfunctions/utility/lfematrix.hh>
#include <dune/localfunctions/utility/monomialbasis.hh>
#include <dune/localfunctions/utility/polynomialbasis.hh>

namespace Dune
{
  /****************************************
  * A dense matrix representation of a ''polynomial''
  * basis. Its represent a basis as a linear
  * combination of a second basis, i.e., a
  * monomial basis. It is simular to the PolynomialBasis
  * but it not derived from the LocalBasis class.
  * It is used to define a ''pre basis''.
  ****************************************/
  template< class PreBasis, class Interpolation,
      class Field >
  struct BasisMatrix;

  template< class PreBasis, class Interpolation,
      class Field >
  struct BasisMatrixBase : public LFEMatrix<Field>
  {
    typedef LFEMatrix<Field> Matrix;

    BasisMatrixBase( const PreBasis& preBasis,
                     const Interpolation& localInterpolation )
      : cols_(preBasis.size())
    {
      localInterpolation.interpolate( preBasis, *this );

      if ( !Matrix::invert() )
      {
        DUNE_THROW(MathError, "While computing basis a singular matrix was constructed!");
      }
    }
    unsigned int cols () const
    {
      return cols_;
    }
    unsigned int rows () const
    {
      return Matrix::rows();
    }
  private:
    unsigned int cols_;
  };

  template< class Topology, class F,
      class Interpolation,
      class Field >
  struct BasisMatrix< const MonomialBasis< Topology, F >, Interpolation, Field >
    : public BasisMatrixBase< const MonomialBasis< Topology, F >, Interpolation, Field >
  {
    typedef const MonomialBasis< Topology, F > PreBasis;
    typedef BasisMatrixBase<PreBasis,Interpolation,Field> Base;
    typedef typename Base::Matrix Matrix;

    BasisMatrix( const PreBasis& preBasis,
                 const Interpolation& localInterpolation )
      : Base(preBasis, localInterpolation)
    {}
    template <class Vector>
    void row( const unsigned int row, Vector &vec ) const
    {
      const unsigned int N = Matrix::rows();
      assert( Matrix::cols() == N && vec.size() == N );
      // note: that the transposed matrix is computed,
      //       and is square
      for (unsigned int i=0; i<N; ++i)
        field_cast(Matrix::operator()(i,row),vec[i]);
    }
  };
  template< int dim, class F,
      class Interpolation,
      class Field >
  struct BasisMatrix< const Dune::VirtualMonomialBasis< dim, F >, Interpolation, Field >
    : public BasisMatrixBase< const VirtualMonomialBasis< dim, F >, Interpolation, Field >
  {
    typedef const VirtualMonomialBasis< dim, F > PreBasis;
    typedef BasisMatrixBase<PreBasis,Interpolation,Field> Base;
    typedef typename Base::Matrix Matrix;

    BasisMatrix( const PreBasis& preBasis,
                 const Interpolation& localInterpolation )
      : Base(preBasis, localInterpolation)
    {}
    template <class Vector>
    void row( const unsigned int row, Vector &vec ) const
    {
      const unsigned int N = Matrix::rows();
      assert( Matrix::cols() == N && vec.size() == N );
      // note: that the transposed matrix is computed,
      //       and is square
      for (unsigned int i=0; i<N; ++i)
        field_cast(Matrix::operator()(i,row),vec[i]);
    }
  };
  template< class Eval, class CM, class D, class R,
      class Interpolation,
      class Field >
  struct BasisMatrix< const PolynomialBasis<Eval,CM,D,R>, Interpolation, Field >
    : public BasisMatrixBase< const PolynomialBasis<Eval,CM,D,R>, Interpolation, Field >
  {
    typedef const PolynomialBasis<Eval,CM,D,R> PreBasis;
    typedef BasisMatrixBase<PreBasis,Interpolation,Field> Base;
    typedef typename Base::Matrix Matrix;

    BasisMatrix( const PreBasis& preBasis,
                 const Interpolation& localInterpolation )
      : Base(preBasis, localInterpolation),
        preBasis_(preBasis)
    {}
    unsigned int cols() const
    {
      return preBasis_.matrix().baseSize() ;
    }
    template <class Vector>
    void row( const unsigned int row, Vector &vec ) const
    {
      assert( Matrix::rows() == Matrix::cols() );
      assert( vec.size() == preBasis_.matrix().baseSize() );
      assert( Matrix::cols() == preBasis_.size() );
      for (unsigned int j=0; j<Matrix::cols(); ++j)
        vec[j] = 0;
      for (unsigned int i=0; i<Matrix::rows(); ++i)
        preBasis_.matrix().
        addRow(i,Base::Matrix::operator()(i,row),vec);
    }
  private:
    const PreBasis& preBasis_;
  };
  template< class Eval, class CM,
      class Interpolation,
      class Field >
  struct BasisMatrix< const PolynomialBasisWithMatrix<Eval,CM>, Interpolation, Field >
    : public BasisMatrixBase< const PolynomialBasisWithMatrix<Eval,CM>, Interpolation, Field >
  {
    typedef const PolynomialBasisWithMatrix<Eval,CM> PreBasis;
    typedef BasisMatrixBase<PreBasis,Interpolation,Field> Base;
    typedef typename Base::Matrix Matrix;

    BasisMatrix( const PreBasis& preBasis,
                 const Interpolation& localInterpolation )
      : Base(preBasis, localInterpolation),
        preBasis_(preBasis)
    {}
    unsigned int cols() const
    {
      return preBasis_.matrix().baseSize() ;
    }
    unsigned int rows () const
    {
      assert( Matrix::rows() == preBasis_.matrix().size() );
      return preBasis_.matrix().size()*CM::blockSize ;
    }
    template <class Vector>
    void row( const unsigned int row, Vector &vec ) const
    {
      unsigned int r = row / CM::blockSize;
      assert( r < Matrix::rows() );
      assert( Matrix::rows() == Matrix::cols() );
      assert( vec.size() == preBasis_.matrix().baseSize() );
      assert( Matrix::cols() == preBasis_.size() );
      for (unsigned int j=0; j<vec.size(); ++j)
        vec[j] = 0;
      for (unsigned int i=0; i<Matrix::rows(); ++i)
        preBasis_.matrix().
        addRow(i*CM::blockSize+row%CM::blockSize,Base::Matrix::operator()(i,r),vec);
    }
  private:
    const PreBasis& preBasis_;
  };
}

#endif // DUNE_BASISMATRIX_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/utility/basisprint.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef BASISPRINT
#define BASISPRINT
#include <dune/localfunctions/utility/multiindex.hh>
#include <dune/localfunctions/utility/polynomialbasis.hh>
namespace Dune {
  /**********************************************
  * Methods for printing a PolynomialBasis.
  * Is achieved by using the MultiIndex class as
  * Field type and printing the results.
  * The basis and higher order derivatives can be
  * printed. This could be the basis for printing
  * routings providing C++ or matlab methods
  * for computing the basisfunctions for given
  * orders or reference elements.
  **********************************************/
  // default argument does not work for gcc 4.1.2
  // template <int deriv,class BasisFactory,class PrintField=typename BasisFactory::StorageField>
  template <int deriv,class BasisFactory,class PrintField>
  void basisPrint(std::ostream &out,
                  typename BasisFactory::Object &basis)
  {
    typedef typename BasisFactory::Object Basis;
    const int dimension = Basis::dimension;

    typedef MultiIndex< dimension, PrintField > Field;
    typedef typename BasisFactory::template EvaluationBasisFactory<dimension,Field>::Type
    MIBasisFactory;
    typedef typename MIBasisFactory::Object MIBasis;
    typedef typename Basis::CoefficientMatrix CMatrix;
    typedef PolynomialBasis<StandardEvaluator<MIBasis>, CMatrix > PrintBasis;

    MIBasis *miBasis = MIBasisFactory::create( Dune::GeometryType( basis.basis().topologyId(),dimension ),basis.basis().order());
    PrintBasis printBasis(*miBasis,basis.matrix(),basis.size());

    unsigned int size = printBasis.size();

    out << "% Number of base functions:  " << size << std::endl;
    out << "% Derivative order: " << deriv << std::endl;

    /*
        std::vector< FieldVector<
           LFETensor<Field,dimension,deriv>,PrintBasis::dimRange> >
          y( size );
     */
    std::vector< FieldVector<
            FieldVector<Field,LFETensor<Field,dimension,deriv>::size>,
            PrintBasis::dimRange> > y( size );

    FieldVector< Field, dimension > x;
    for( int i = 0; i < dimension; ++i )
      x[ i ].set( i, 1 );
    printBasis.template evaluateSingle<deriv>( x, y );
    for (unsigned int i=0; i<size; ++i)
    {
      out << "$\\varphi_" << i << "(a,b,c)$&$=$&$" << std::endl;
      out << "( ";
      for (unsigned int r=0; r<PrintBasis::dimRange; ++r)
        out << y[i][r] << (r<PrintBasis::dimRange-1 ? " , $ \\\\ && $" : " )$ \\\\");
      out << std::endl;
    }
    MIBasisFactory::release(miBasis);
  }
  // template <int deriv,class BasisFactory,class PrintField=typename BasisFactory::StorageField>
  template <int deriv,class BasisFactory,class PrintField>
  void basisPrint(std::ostream &out,
                  typename BasisFactory::Key &key)
  {
    typename BasisFactory::Object *basis = BasisFactory::create(key);
    basisPrint<deriv,BasisFactory,PrintField>(out,*basis);
    BasisFactory::release(basis);
  }
}


#endif // BASISPRINT


==> anc/xt-super/dune-localfunctions/dune/localfunctions/utility/coeffmatrix.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_COEFFMATRIX_HH
#define DUNE_COEFFMATRIX_HH
#include <cassert>
#include <iostream>
#include <vector>
#include <dune/common/fvector.hh>
#include <dune/localfunctions/utility/field.hh>
#include <dune/localfunctions/utility/tensor.hh>

namespace Dune
{
  /*************************************************
  * Default class for storing a coefficient matrix
  * for the PolynomialBasis. Basically a simple
  * CRS structure is used. The additional complexity
  * is due to the storage and efficient evaluation
  * of higher order derivatives. See the remarks
  * in tensor.hh which also hold true for this file.
  *************************************************/
  template <class Field, class Field2>
  struct Mult
  {
    typedef Field2 BasisEntry;
    static void add(const Field &vec1, const BasisEntry &vec2,
                    BasisEntry &res)
    {
      res += vec1*vec2;
    }
  };

  template <class Field,class Field2, int dimRange>
  struct Mult< Field,FieldVector<Field2,dimRange> >
  {
    typedef FieldVector<Field2,dimRange> BasisEntry;
    static void add(const Field &vec1, const BasisEntry &vec2,
                    BasisEntry &res)
    {
      res.axpy(vec1,vec2);
    }
  };

  template< class F , unsigned int bSize >
  class SparseCoeffMatrix
  {
  public:
    typedef F Field;
    static const unsigned int blockSize = bSize;
    typedef SparseCoeffMatrix<Field,blockSize> This;

    SparseCoeffMatrix()
      : coeff_(0),
        rows_(0),
        skip_(0),
        numRows_(0),
        numCols_(0)
    {}

    ~SparseCoeffMatrix()
    {
      delete [] coeff_;
      delete [] rows_;
      delete [] skip_;
    }

    const unsigned int size () const
    {
      return numRows_/blockSize;
    }
    const unsigned int baseSize () const
    {
      return numCols_;
    }

    template< class BasisIterator, class FF>
    void mult ( const BasisIterator &x,
                unsigned int numLsg,
                FF *y ) const
    {
      typedef typename BasisIterator::Derivatives XDerivatives;
      assert( numLsg*blockSize <= (size_t)numRows_ );
      unsigned int row = 0;
      Field *pos = rows_[ 0 ];
      unsigned int *skipIt = skip_;
      XDerivatives val;
      for( size_t i = 0; i < numLsg; ++i)
      {
        for( unsigned int r = 0; r < blockSize; ++r, ++row )
        {
          val = 0;
          BasisIterator itx = x;
          for( ; pos != rows_[ row+1 ]; ++pos, ++skipIt )
          {
            itx += *skipIt;
            val.axpy(*pos,*itx);
          }
          DerivativeAssign<XDerivatives,FF>::apply(r,val,*(y+i*XDerivatives::size*blockSize));
        }
      }
    }
    template< class BasisIterator, class Vector>
    void mult ( const BasisIterator &x,
                Vector &y ) const
    {
      typedef typename Vector::value_type YDerivatives;
      typedef typename BasisIterator::Derivatives XDerivatives;
      size_t numLsg = y.size();
      assert( numLsg*blockSize <= (size_t)numRows_ );
      unsigned int row = 0;
      Field *pos = rows_[ 0 ];
      unsigned int *skipIt = skip_;
      XDerivatives val;
      for( size_t i = 0; i < numLsg; ++i)
      {
        for( unsigned int r = 0; r < blockSize; ++r, ++row )
        {
          val = 0;
          BasisIterator itx = x;
          for( ; pos != rows_[ row+1 ]; ++pos, ++skipIt )
          {
            itx += *skipIt;
            val.axpy(*pos,*itx);
          }
          DerivativeAssign<XDerivatives,YDerivatives>::apply(r,val,y[i]);
        }
      }
    }
    template <unsigned int deriv, class BasisIterator, class Vector>
    void mult ( const BasisIterator &x,
                Vector &y ) const
    {
      typedef typename Vector::value_type YDerivatives;
      typedef typename BasisIterator::Derivatives XDerivatives;
      typedef FieldVector<typename XDerivatives::Field,YDerivatives::dimension> XLFETensor;
      size_t numLsg = y.size();
      assert( numLsg*blockSize <= (size_t)numRows_ );
      unsigned int row = 0;
      Field *pos = rows_[ 0 ];
      unsigned int *skipIt = skip_;
      for( size_t i = 0; i < numLsg; ++i)
      {
        XLFETensor val(typename XDerivatives::Field(0));
        for( unsigned int r = 0; r < blockSize; ++r, ++row )
        {
          BasisIterator itx = x;
          for( ; pos != rows_[ row+1 ]; ++pos, ++skipIt )
          {
            itx += *skipIt;
            LFETensorAxpy<XDerivatives,XLFETensor,deriv>::apply(r,*pos,*itx,val);
          }
        }
        field_cast(val,y[i]);
      }
    }

    template< class RowMatrix >
    void fill ( const RowMatrix &mat, bool verbose=false )
    {
      numRows_ = mat.rows();
      numCols_ = mat.cols();
      unsigned int size = numRows_*numCols_;

      delete [] coeff_;
      delete [] rows_;
      delete [] skip_;

      Field* coeff = new Field[ size ];
      // we always initialize the next skip entry to zero,
      // including the one following the end, so allocate
      // size+1 entries so we will stay within the bounds.
      unsigned int *skip = new unsigned int[ size+1 ];
      rows_ = new Field*[ numRows_+1 ];
      std::vector<Field> row( numCols_ );

      rows_[ 0 ] = coeff;
      Field *cit = coeff;
      unsigned int *sit = skip;
      for( unsigned int r = 0; r < numRows_; ++r )
      {
        *sit = 0;
        mat.row( r, row );
        for( unsigned int c = 0; c < numCols_; ++c )
        {
          const Field &val = row[c];
          if (val < Zero<Field>() || Zero<Field>() < val)
          {
            *cit = val;
            ++sit;
            ++cit;
            *sit = 1;
          } else
          {
            ++(*sit);
          }
        }
        rows_[ r+1 ] = cit;
      }
      assert( size_t(rows_[numRows_]-rows_[0]) <= size_t(size) );
      size = rows_[numRows_]-rows_[0];
      coeff_ = new Field[ size ];
      skip_ = new unsigned int[ size ];
      for (unsigned int i=0; i<size; ++i)
      {
        coeff_[i] = coeff[i];
        skip_[i] = skip[i];
      }
      for (unsigned int i=0; i<=numRows_; ++i)
        rows_[ i ] = coeff_ + (rows_[ i ] - coeff);

      delete [] coeff;
      delete [] skip;

      if (verbose)
        std::cout << "Entries: " << (rows_[numRows_]-rows_[0])
                  << " full: " << numCols_*numRows_
                  << std::endl;
    }
    // b += a*C[k]
    template <class Vector>
    void addRow( unsigned int k, const Field &a, Vector &b) const
    {
      assert(k<numRows_);
      unsigned int j=0;
      unsigned int *skipIt = skip_ + (rows_[ k ]-rows_[ 0 ]);
      for( Field *pos = rows_[ k ];
           pos != rows_[ k+1 ];
           ++pos, ++skipIt )
      {
        j += *skipIt;
        assert( j < b.size() );
        b[j] += field_cast<typename Vector::value_type>( (*pos)*a );  // field_cast
      }
    }
  private:
    SparseCoeffMatrix ( const This &other )
      : numRows_( other.numRows_ ),
        numCols_( other.numCols_ )
    {
      const unsigned int size = other.rows_[numRows_]-other.rows_[0];
      coeff_ = new Field[ size ];
      rows_ = new Field*[ numRows_+1 ];
      skip_ = new unsigned int[ size ];
      for (unsigned int i=0; i<size; ++i)
      {
        coeff_[i] = other.coeff_[i];
        skip_[i] = other.skip_[i];
      }
      for (unsigned int i=0; i<=numRows_; ++i)
        rows_[ i ] = coeff_ + (other.rows_[ i ] - other.coeff_);
    }

    This &operator= (const This&);
    Field *coeff_;
    Field **rows_;
    unsigned int *skip_;
    unsigned int numRows_,numCols_;
  };

}

#endif // DUNE_COEFFMATRIX_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/utility/defaultbasisfactory.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_DEFAULTBASISFACTORY_HH
#define DUNE_DEFAULTBASISFACTORY_HH

#include <fstream>
#include <dune/common/exceptions.hh>
#include <dune/geometry/topologyfactory.hh>

#include <dune/localfunctions/utility/basismatrix.hh>

namespace Dune
{
  struct Identity
  {
    template <class T>
    static T apply( const T &t )
    {
      return t;
    }
  };
  /************************************************
  * Class for providing a factory for basis
  * functions over the set of reference elements.
  * Is based on the TopologyFactory but additionaly
  * provides rebindes of the field type.
  * The user provides factories for the pre basis and the
  * interpolations. The default construction process of
  * the basis is performed in this class.
  ************************************************/
  template< class PreBFactory,
      class InterpolFactory,
      unsigned int dim, unsigned int dimR,
      class SF, class CF,
      class PreBasisKeyExtractor = Identity >
  struct DefaultBasisFactory;

  template< class PreBFactory,
      class InterpolFactory,
      unsigned int dim, unsigned int dimR,
      class SF, class CF,
      class PreBasisKeyExtractor >
  struct DefaultBasisFactoryTraits
  {
    static const unsigned int dimension = dim;
    static const unsigned int dimRange  = dimR;

    typedef PreBFactory PreBasisFactory;
    typedef typename PreBasisFactory::Object PreBasis;
    typedef InterpolFactory InterpolationFactory;
    typedef typename InterpolationFactory::Object Interpolation;

    typedef typename PreBasisFactory::template EvaluationBasisFactory<dim,SF>::Type MonomialBasisFactory;
    typedef typename MonomialBasisFactory::Object MonomialBasis;
    typedef StandardEvaluator< MonomialBasis > Evaluator;
    typedef PolynomialBasisWithMatrix< Evaluator, SparseCoeffMatrix< SF, dimRange > > Basis;

    typedef const Basis Object;
    typedef typename InterpolationFactory::Key Key;
    typedef DefaultBasisFactory<PreBFactory,InterpolFactory,dim,dimR,SF,CF,PreBasisKeyExtractor> Factory;
  };

  template< class PreBFactory,
      class InterpolFactory,
      unsigned int dim, unsigned int dimR,
      class SF, class CF,
      class PreBasisKeyExtractor >
  struct DefaultBasisFactory
    : public TopologyFactory<
          DefaultBasisFactoryTraits< PreBFactory,InterpolFactory,dim,dimR,SF,CF,PreBasisKeyExtractor >
          >
  {
    typedef DefaultBasisFactoryTraits< PreBFactory,InterpolFactory,dim,dimR,SF,CF,PreBasisKeyExtractor > Traits;
    static const unsigned int dimension = Traits::dimension;
    static const unsigned int dimRange  = Traits::dimRange;
    typedef SF StorageField;
    typedef CF ComputeField;
    typedef typename Traits::Basis Basis;
    typedef typename Traits::PreBasisFactory PreBasisFactory;

    typedef typename Traits::Object Object;
    typedef typename Traits::Key Key;
    template <unsigned int dd, class FF>
    struct EvaluationBasisFactory
    {
      typedef typename Traits::PreBasisFactory::template EvaluationBasisFactory<dd,FF>::Type
      Type;
    };

    template< class Topology >
    static Object *createObject ( const Key &key )
    {
      const typename PreBasisFactory::Key preBasisKey = PreBasisKeyExtractor::apply(key);
      const typename Traits::PreBasis *preBasis = Traits::PreBasisFactory::template create<Topology>( preBasisKey );
      const typename Traits::Interpolation *interpol = Traits::InterpolationFactory::template create<Topology>( key );
      BasisMatrix< typename Traits::PreBasis,
          typename Traits::Interpolation,
          ComputeField > matrix( *preBasis, *interpol );

      const typename Traits::MonomialBasis *monomialBasis = Traits::MonomialBasisFactory::template create< Topology >( preBasis->order() );

      Basis *basis = new Basis( *monomialBasis );

      basis->fill( matrix );

      Traits::InterpolationFactory::release(interpol);
      Traits::PreBasisFactory::release(preBasis);

      return basis;
    }
    //! release the object returned by the create methods
    static void release( Object *object)
    {
      const typename Traits::MonomialBasis *monomialBasis = &(object->basis());
      delete object;
      Traits::MonomialBasisFactory::release( monomialBasis );
    }
  };
}

#endif // #ifndef DUNE_DEFAULTBASISFACTORY_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/utility/dglocalcoefficients.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_DGLOCALCOEFFICIENTS_HH
#define DUNE_DGLOCALCOEFFICIENTS_HH

#include <cassert>
#include <vector>

#include <dune/geometry/topologyfactory.hh>
#include <dune/localfunctions/common/localkey.hh>

namespace Dune
{

  // DGLocalCoefficients
  // -------------------

  /**
   * @brief A class providing local coefficients for dg spaces
   **/
  class DGLocalCoefficients
  {
    typedef DGLocalCoefficients This;

  public:
    //! construct local keys for n basis functions
    DGLocalCoefficients ( const unsigned int n )
      : localKey_( n )
    {
      for( unsigned i = 0; i < n; ++i )
        localKey_[ i ] = LocalKey( 0, 0, i );
    }

    const LocalKey &localKey ( const unsigned int i ) const
    {
      assert( i < size() );
      return localKey_[ i ];
    }

    unsigned int size () const
    {
      return localKey_.size();
    }

  private:
    std::vector< LocalKey > localKey_;
  };



  // DGLocalCoefficientsFactory
  // --------------------------
  /**
   * @brief A factory class for the dg local coefficients.
   **/
  template< class BasisCreator >
  struct DGLocalCoefficientsFactory;
  template< class BasisFactory >
  struct DGLocalCoefficientsFactoryTraits
  {
    static const unsigned int dimension = BasisFactory::dimension;
    typedef typename BasisFactory::Key Key;
    typedef DGLocalCoefficients LocalCoefficients;
    typedef const DGLocalCoefficients Object;
    typedef DGLocalCoefficientsFactory<BasisFactory> Factory;
  };

  template< class BasisFactory >
  struct DGLocalCoefficientsFactory :
    public TopologyFactory< DGLocalCoefficientsFactoryTraits<BasisFactory> >
  {
    typedef DGLocalCoefficientsFactoryTraits<BasisFactory> Traits;

    static const unsigned int dimension = Traits::dimension;
    typedef typename Traits::Key Key;
    typedef typename Traits::Object Object;

    template< class Topology >
    static Object *createObject ( const Key &key )
    {
      const typename BasisFactory::Object *basis
        = BasisFactory::template create< Topology >( key );
      Object *coefficients = new Object( basis->size() );
      BasisFactory::release( basis );
      return coefficients;
    }
  };

}

#endif // #ifndef DUNE_DGLOCALCOEFFICIENTS_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/utility/field.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_UTILITY_FIELD_HH
#define DUNE_LOCALFUNCTIONS_UTILITY_FIELD_HH

#include <dune/common/gmpfield.hh>
#include <dune/common/fvector.hh>
#include <dune/common/fmatrix.hh>

namespace Dune
{

  // Unity
  // -----

  /**
   * @brief A class representing the unit of a given Field
   *
   * This class can be used to assign the unit element to an
   * instance of a given Field also operators for +/- with
   * unit element are provided. Also 1/f can be evaluated.
   * Through specialization this class can be used also in the case that the
   * integer 1 is not automatically converted to the unit
   * element of the Field - the default implementation
   **/
  template< class Field >
  struct Unity
  {
    operator Field () const
    {
      return Field( 1 );
    }
  };

  template< class Field >
  Field operator+ ( const Unity< Field > &u, const Field &f )
  {
    return (Field)u + f;
  }

  template< class Field >
  Field operator- ( const Unity< Field > &u, const Field &f )
  {
    return (Field)u - f;
  }

  template< class Field >
  Field operator* ( const Unity< Field > &u, const Field &f )
  {
    return f;
  }

  template< class Field >
  Field operator/ ( const Unity< Field > &u, const Field &f )
  {
    return (Field)u / f;
  }



  // Zero
  // ----

  /**
   * @brief A class representing the zero of a given Field
   *
   * This class can be used to assign the zero element to an
   * instance of a given Field. An epsilon is also
   * provided for the comparison operators.
   * This class can be used also in the case that the
   * integer 0 is not automatically converted to the zero
   * element of the Field and the epsilon can be changed
   * depending on the accuracy of the Field type.
   **/
  template< class Field >
  struct Zero
  {
    operator Field () const
    {
      return Field( 0 );
    }
    static const Field epsilon()
    {
      return Field(1e-12);
    }
  };

#if HAVE_GMP
  template< unsigned int precision >
  struct Zero< GMPField< precision > >
  {
    typedef GMPField< precision > Field;
    operator Field () const
    {
      return Field( 0 );
    }
    static const Field epsilon()
    {
      return Field(1e-20);
    }
  };
#endif

  template< class Field >
  inline bool operator == ( const Zero< Field > &, const Field &f )
  {
    return ( f < Zero<Field>::epsilon() && f > -Zero<Field>::epsilon() );
  }

  template< class Field >
  inline bool operator == ( const Field &f, const Zero< Field > &z)
  {
    return ( z == f );
  }

  template< class Field >
  inline bool operator< ( const Zero< Field > &, const Field &f )
  {
    return f > Zero<Field>::epsilon();
  }

  template< class Field >
  inline bool operator< ( const Field &f, const Zero< Field > & )
  {
    return f < -Zero<Field>::epsilon();
  }

  template< class Field >
  inline bool operator> ( const Zero< Field > &z, const Field &f )
  {
    return f < z;
  }

  template< class Field >
  inline bool operator> ( const Field &f, const Zero< Field > &z )
  {
    return z < f;
  }


  // field_cast
  // ----------

  /**
   * @brief a helper class to cast from one field
   *        to another
   *
   * This cast can be used for assignement between
   * different field types, including for example
   * between FieldVectors with different fields.
   * Specially the conversion from a special type
   * e.g. gmp to build in types are provided, the
   * other direction can be more easily handled by
   * the special field type implementation.
   **/
  template< class F2, class F1 >
  inline void field_cast ( const F1 &f1, F2 &f2 )
  {
    f2 = f1;
  }

#if HAVE_GMP
  template< unsigned int precision >
  inline void field_cast ( const Dune::GMPField< precision > &f1, double &f2 )
  {
    f2 = f1.get_d();
  }

  template< unsigned int precision >
  inline void field_cast ( const Dune::GMPField< precision > &f1, long double &f2 )
  {
    f2 = f1.get_d();
  }
#endif

  template< class F2, class F1, int dim >
  inline void field_cast ( const Dune::FieldVector< F1, dim > &f1, Dune::FieldVector< F2, dim > &f2 )
  {
    for( int d = 0; d < dim; ++d )
      field_cast( f1[ d ], f2[ d ] );
  }
  template< class F2, class F1 >
  inline void field_cast ( const Dune::FieldVector< F1, 1 > &f1, F2 &f2 )
  {
    field_cast( f1[ 0 ], f2 );
  }
  template< class F2, class F1 >
  inline void field_cast ( const F1 &f1, Dune::FieldVector< F2, 1 > &f2 )
  {
    field_cast( f1, f2[ 0 ] );
  }

  template< class F2, class F1, int rdim, int cdim >
  inline void field_cast ( const Dune::FieldMatrix< F1, rdim, cdim > &f1, Dune::FieldMatrix< F2, rdim, cdim > &f2 )
  {
    for( int r = 0; r < rdim; ++r )
      field_cast( f1[ r ], f2[ r ] );
  }
  template< class F2, class F1 >
  inline void field_cast ( const Dune::FieldMatrix<F1,1,1> &f1, Dune::FieldMatrix< F2, 1,1 > &f2 )
  {
    field_cast( f1[ 0 ][ 0 ], f2[ 0 ][ 0 ] );
  }
  template< class F2, class F1 >
  inline void field_cast ( const Dune::FieldMatrix< F1, 1,1 > &f1, F2 &f2 )
  {
    field_cast( f1[ 0 ][ 0 ], f2 );
  }
  template< class F2, class F1 >
  inline void field_cast ( const F1 &f1, Dune::FieldMatrix< F2, 1,1 > &f2 )
  {
    field_cast( f1, f2[ 0 ][ 0 ] );
  }
  template< class F2, class F1 >
  inline void field_cast ( const Dune::FieldVector<F1,1> &f1, Dune::FieldMatrix< F2, 1,1 > &f2 )
  {
    field_cast( f1[ 0 ], f2[ 0 ][ 0 ] );
  }
  template< class F2, class F1 >
  inline void field_cast ( const Dune::FieldMatrix<F1,1,1> &f1, Dune::FieldVector< F2, 1 > &f2 )
  {
    field_cast( f1[ 0 ][ 0 ], f2[ 0 ] );
  }

  template< class F2, class F1 >
  inline void field_cast ( const Dune::FieldVector< F1, 1 > &f1, Dune::FieldVector<F2, 1> &f2 )
  {
    field_cast( f1[ 0 ], f2[ 0 ] );
  }

  template< class F2,class V >
  struct FieldCast
  {
    typedef F2 type;
  };
  template< class F2,class F1,int dim >
  struct FieldCast< F2, Dune::FieldVector<F1,dim> >
  {
    typedef Dune::FieldVector<F2,dim> type;
  };
  template< class F2,class F1,int dim1, int dim2>
  struct FieldCast< F2, Dune::FieldMatrix<F1,dim1,dim2> >
  {
    typedef Dune::FieldMatrix<F2,dim1,dim2> type;
  };
  template< class F2,class V >
  inline typename FieldCast<F2,V>::type field_cast ( const V &f1 )
  {
    typename FieldCast<F2,V>::type f2;
    field_cast( f1, f2 );
    return f2;
  }


  // Precision
  // this is not a perfect solution to obtain the
  // precision of a field - definition is not clear
  // to be removed
  // ---------

  template <class Field>
  struct Precision;

  template<>
  struct Precision< double >
  {
    static const unsigned int value = 64;
  };

  template<>
  struct Precision< long double >
  {
    static const unsigned int value = 80;
  };

  template<>
  struct Precision< float >
  {
    static const unsigned int value = 32;
  };

#if HAVE_GMP
  template< unsigned int precision >
  struct Precision< GMPField< precision > >
  {
    static const unsigned int value = precision;
  };
#endif

  // ComputeField
  // ------------

  template <class Field,unsigned int sum>
  struct ComputeField
  {
    typedef Field Type;
  };

#if HAVE_GMP
  template< unsigned int precision, unsigned int sum >
  struct ComputeField< GMPField< precision >, sum >
  {
    typedef GMPField<precision+sum> Type;
  };
#endif
} // namespace Dune

#endif // #ifndef DUNE_LOCALFUNCTIONS_UTILITY_FIELD_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/utility/interpolationhelper.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef GENERIC_INTERPOLATIONHELPER_HH
#define GENERIC_INTERPOLATIONHELPER_HH

#include <vector>

#include <dune/common/fvector.hh>
#include <dune/localfunctions/utility/field.hh>

namespace Dune
{
  // A small helper class to avoid having to
  // write the interpolation twice (once for function
  // and once for a basis)
  template< class F, unsigned int dimension >
  struct InterpolationHelper
  {
    template <class Func,class Container, bool type>
    struct Helper;
  };
  template <class F,unsigned int d>
  template <class Func,class Vector>
  struct InterpolationHelper<F,d>::Helper<Func,Vector,true>
  // Func is of Function type
  {
    typedef std::vector< Dune::FieldVector<F,d> > Result;
    Helper(const Func & func, Vector &vec)
      : func_(func),
        vec_(vec),
        tmp_(1)
    {}
    const typename Vector::value_type &operator()(unsigned int row,unsigned int col)
    {
      return vec_[row];
    }
    template <class Fy>
    void set(unsigned int row,unsigned int col,
             const Fy &val)
    {
      assert(col==0);
      assert(row<vec_.size());
      field_cast( val, vec_[row] );
    }
    template <class Fy>
    void add(unsigned int row,unsigned int col,
             const Fy &val)
    {
      assert(col==0);
      assert(row<vec_.size());
      vec_[row] += field_cast<typename Vector::value_type>(val);
    }
    template <class DomainVector>
    const Result &evaluate(const DomainVector &x) const
    {
      typename Func::DomainType xx ;
      typename Func::RangeType ff ;
      field_cast(x,xx);
      func_.evaluate(xx,ff);
      field_cast(ff, tmp_[0] );
      return tmp_;
    }
    unsigned int size() const
    {
      return 1;
    }
    const Func &func_;
    Vector &vec_;
    mutable Result tmp_;
  };
  template <class F,unsigned int d>
  template <class Basis,class Matrix>
  struct InterpolationHelper<F,d>::Helper<Basis,Matrix,false>
  // Func is of Basis type
  {
    typedef std::vector< Dune::FieldVector<F,d> > Result;
    Helper(const Basis & basis, Matrix &matrix)
      : basis_(basis),
        matrix_(matrix),
        tmp_(basis.size()) {}
    const F &operator()(unsigned int row,unsigned int col) const
    {
      return matrix_(row,col);
    }
    F &operator()(unsigned int row,unsigned int col)
    {
      return matrix_(row,col);
    }
    template <class Fy>
    void set(unsigned int row,unsigned int col,
             const Fy &val)
    {
      assert(col<matrix_.cols());
      assert(row<matrix_.rows());
      field_cast(val,matrix_(row,col));
    }
    template <class Fy>
    void add(unsigned int row,unsigned int col,
             const Fy &val)
    {
      assert(col<matrix_.cols());
      assert(row<matrix_.rows());
      matrix_(row,col) += val;
    }
    template <class DomainVector>
    const Result &evaluate(const DomainVector &x) const
    {
      basis_.template evaluate<0>(x,tmp_);
      return tmp_;
    }
    unsigned int size() const
    {
      return basis_.size();
    }

    const Basis &basis_;
    Matrix &matrix_;
    mutable Result tmp_;
  };
}
#endif // GENERIC_INTERPOLATIONHELPER_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/utility/l2interpolation.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_L2INTERPOLATION_HH
#define DUNE_L2INTERPOLATION_HH

#include <dune/geometry/topologyfactory.hh>
#include <dune/geometry/quadraturerules.hh>

#include <dune/localfunctions/utility/lfematrix.hh>

namespace Dune
{
  /**
   * @brief A local L2 interpolation taking a test basis and a quadrature
   *        rule.
   *
   * This class computes a local interpolation where the coefficients
   * are of the form:
   *     c = M^{-1}b
   * - M is the mass matrix with respect to the given basis and
   * - b = int f phi (where phi are the basis functions).
   * Thus the resulting local function u=c.varphi is defined through
   * the l2 interpolation int u phi = in f phi for all phi in the
   * base function set.
   * The third template argument can be used to specify that the
   * mass matrix is the unit matrix (onb=true).
   **/
  template< class B, class Q, bool onb >
  struct LocalL2Interpolation;

  template< class B, class Q >
  class LocalL2InterpolationBase
  {
    typedef LocalL2InterpolationBase< B, Q > This;

  public:
    typedef B Basis;
    typedef Q Quadrature;

    static const unsigned int dimension = Basis::dimension;

    template< class Function, class DofField >
    void interpolate ( const Function &function, std::vector< DofField > &coefficients ) const
    {
      typedef typename Quadrature::iterator Iterator;
      typedef FieldVector< DofField, Basis::dimRange > RangeVector;

      const unsigned int size = basis().size();
      static std::vector< RangeVector > basisValues( size );

      coefficients.resize( size );
      basisValues.resize( size );
      for( unsigned int i = 0; i < size; ++i )
        coefficients[ i ] = Zero< DofField >();

      const Iterator end = quadrature().end();
      for( Iterator it = quadrature().begin(); it != end; ++it )
      {
        basis().evaluate( it->position(), basisValues );
        typename Function::RangeType val;
        function.evaluate( field_cast<typename Function::DomainType::field_type>(it->position()), val );
        RangeVector factor = field_cast< DofField >( val );
        factor *= field_cast< DofField >( it->weight() );
        for( unsigned int i = 0; i < size; ++i )
          coefficients[ i ] += factor * basisValues[ i ];
      }
    }

    const Basis &basis () const
    {
      return basis_;
    }

    const Quadrature &quadrature () const
    {
      return quadrature_;
    }

  protected:
    LocalL2InterpolationBase ( const Basis &basis, const Quadrature &quadrature )
      : basis_( basis ),
        quadrature_( quadrature )
    {}

    const Basis &basis_;
    const Quadrature &quadrature_;
  };

  template< class B, class Q >
  struct LocalL2Interpolation<B,Q,true>
    : public LocalL2InterpolationBase<B,Q>
  {
    typedef LocalL2InterpolationBase<B,Q> Base;
    template< class BasisFactory, bool onb >
    friend class LocalL2InterpolationFactory;
    using typename Base::Basis;
    using typename Base::Quadrature;
  private:
    LocalL2Interpolation ( const typename Base::Basis &basis, const typename Base::Quadrature &quadrature )
      : Base(basis,quadrature)
    {}
  };
  template< class B, class Q >
  struct LocalL2Interpolation<B,Q,false>
    : public LocalL2InterpolationBase<B,Q>
  {
    typedef LocalL2InterpolationBase<B,Q> Base;
    template< class BasisFactory, bool onb >
    friend class LocalL2InterpolationFactory;
    using typename Base::Basis;
    using typename Base::Quadrature;
    template< class Function, class DofField >
    void interpolate ( const Function &function, std::vector< DofField > &coefficients ) const
    {
      const unsigned size = Base::basis().size();
      Base::interpolate(function,val_);
      coefficients.resize( size );
      for (unsigned int i=0; i<size; ++i)
      {
        coefficients[i] = 0;
        for (unsigned int j=0; j<size; ++j)
        {
          coefficients[i] += field_cast<DofField>(massMatrix_(i,j)*val_[j]);
        }
      }
    }
  private:
    LocalL2Interpolation ( const typename Base::Basis &basis, const typename Base::Quadrature &quadrature )
      : Base(basis,quadrature),
        val_(basis.size()),
        massMatrix_()
    {
      typedef FieldVector< Field, Base::Basis::dimRange > RangeVector;
      typedef typename Base::Quadrature::iterator Iterator;
      const unsigned size = basis.size();
      std::vector< RangeVector > basisValues( size );

      massMatrix_.resize( size,size );
      for (unsigned int i=0; i<size; ++i)
        for (unsigned int j=0; j<size; ++j)
          massMatrix_(i,j) = 0;
      const Iterator end = Base::quadrature().end();
      for( Iterator it = Base::quadrature().begin(); it != end; ++it )
      {
        Base::basis().evaluate( it->position(), basisValues );
        for (unsigned int i=0; i<size; ++i)
          for (unsigned int j=0; j<size; ++j)
            massMatrix_(i,j) += (basisValues[i]*basisValues[j])*it->weight();
      }
      if ( !massMatrix_.invert() )
      {
        DUNE_THROW(MathError, "Mass matrix singular in LocalL2Interpolation");
      }

    }
    typedef typename Base::Basis::StorageField Field;
    typedef FieldVector< Field, Base::Basis::dimRange > RangeVector;
    typedef LFEMatrix<Field> MassMatrix;
    mutable std::vector<Field> val_;
    MassMatrix massMatrix_;
  };

  /**
   * @brief A factory class for the local l2 interpolations
   *        taking a basis factory and using GenericGeometry::Quadrature
   *        class.
   **/
  template< class BasisFactory, bool onb >
  struct LocalL2InterpolationFactory;
  template< class BasisFactory, bool onb >
  struct LocalL2InterpolationFactoryTraits
  {
    static const unsigned int dimension = BasisFactory::dimension;
    // typedef typename BasisFactory::StorageField Field;
    typedef double Field;
    typedef QuadratureRule<Field,dimension> Quadrature;
    typedef QuadratureRules<Field,dimension> QuadratureProvider;

    typedef typename BasisFactory::Key Key;
    typedef typename BasisFactory::Object Basis;
    typedef LocalL2Interpolation< Basis, Quadrature, onb > LocalInterpolation;
    typedef const LocalInterpolation Object;
    typedef LocalL2InterpolationFactory<BasisFactory,onb> Factory;
  };

  template< class BasisFactory, bool onb >
  struct LocalL2InterpolationFactory :
    public TopologyFactory< LocalL2InterpolationFactoryTraits<BasisFactory,onb> >
  {
    typedef LocalL2InterpolationFactoryTraits<BasisFactory,onb> Traits;
    static const unsigned int dimension = Traits::dimension;
    typedef typename Traits::Key Key;
    typedef typename Traits::Basis Basis;
    typedef typename Traits::Object Object;
    typedef typename Traits::Field Field;
    typedef typename Traits::Quadrature Quadrature;

    template< class Topology >
    static Object *createObject ( const Key &key )
    {
      Dune::GeometryType gt(Topology::id, Topology::dimension);
      const Basis *basis = BasisFactory::template create< Topology >( key );
      const Quadrature & quadrature = Traits::QuadratureProvider::rule(gt, 2*basis->order()+1);
      return new Object( *basis, quadrature );
    }
    static void release ( Object *object )
    {
      const Basis &basis = object->basis();
      BasisFactory::release( &basis );
      delete object;
    }
  };

}

#endif // #ifndef DUNE_L2INTERPOLATION_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/utility/lfematrix.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_LOCALFUNCTIONS_UTILITY_LFEMATRIX_HH
#define DUNE_LOCALFUNCTIONS_UTILITY_LFEMATRIX_HH

#include <cassert>
#include <vector>

#include "field.hh"

namespace Dune
{

  template< class F >
  class LFEMatrix
  {
    typedef LFEMatrix< F > This;
    typedef std::vector< F > Row;
    typedef std::vector<Row> RealMatrix;

  public:
    typedef F Field;

    operator const RealMatrix & () const
    {
      return matrix_;
    }

    operator RealMatrix & ()
    {
      return matrix_;
    }

    template <class Vector>
    void row( const unsigned int row, Vector &vec ) const
    {
      assert(row<rows());
      for (int i=0; i<cols(); ++i)
        field_cast(matrix_[row][i], vec[i]);
    }

    const Field &operator() ( const unsigned int row, const unsigned int col ) const
    {
      assert(row<rows());
      assert(col<cols());
      return matrix_[ row ][ col ];
    }

    Field &operator() ( const unsigned int row, const unsigned int col )
    {
      assert(row<rows());
      assert(col<cols());
      return matrix_[ row ][ col ];
    }

    unsigned int rows () const
    {
      return rows_;
    }

    unsigned int cols () const
    {
      return cols_;
    }

    const Field *rowPtr ( const unsigned int row ) const
    {
      assert(row<rows());
      return &(matrix_[row][0]);
    }

    Field *rowPtr ( const unsigned int row )
    {
      assert(row<rows());
      return &(matrix_[row][0]);
    }

    void resize ( const unsigned int rows, const unsigned int cols )
    {
      matrix_.resize(rows);
      for (unsigned int i=0; i<rows; ++i)
        matrix_[i].resize(cols);
      rows_ = rows;
      cols_ = cols;
    }

    bool invert ()
    {
      assert( rows() == cols() );
      std::vector<unsigned int> p(rows());
      for (unsigned int j=0; j<rows(); ++j)
        p[j] = j;
      for (unsigned int j=0; j<rows(); ++j)
      {
        // pivot search
        unsigned int r = j;
        Field max = std::abs( (*this)(j,j) );
        for (unsigned int i=j+1; i<rows(); ++i)
        {
          if ( std::abs( (*this)(i,j) ) > max )
          {
            max = std::abs( (*this)(i,j) );
            r = i;
          }
        }
        if (max == Zero<Field>())
          return false;
        // row swap
        if (r > j)
        {
          for (unsigned int k=0; k<cols(); ++k)
            std::swap( (*this)(j,k), (*this)(r,k) );
          std::swap( p[j], p[r] );
        }
        // transformation
        Field hr = Unity<Field>()/(*this)(j,j);
        for (unsigned int i=0; i<rows(); ++i)
          (*this)(i,j) *= hr;
        (*this)(j,j) = hr;
        for (unsigned int k=0; k<cols(); ++k)
        {
          if (k==j) continue;
          for (unsigned int i=0; i<rows(); ++i)
          {
            if (i==j) continue;
            (*this)(i,k) -= (*this)(i,j)*(*this)(j,k);
          }
          (*this)(j,k) *= -hr;
        }
      }
      // column exchange
      Row hv(rows());
      for (unsigned int i=0; i<rows(); ++i)
      {
        for (unsigned int k=0; k<rows(); ++k)
          hv[ p[k] ] = (*this)(i,k);
        for (unsigned int k=0; k<rows(); ++k)
          (*this)(i,k) = hv[k];
      }
      return true;
    }

  private:
    RealMatrix matrix_;
    unsigned int cols_,rows_;
  };

  template< class Field >
  inline std::ostream &operator<<(std::ostream &out, const LFEMatrix<Field> &mat)
  {
    for (unsigned int r=0; r<mat.rows(); ++r)
    {
      out << field_cast<double>(mat(r,0));
      for (unsigned int c=1; c<mat.cols(); ++c)
      {
        out << " , " << field_cast<double>(mat(r,c));
      }
      out << std::endl;
    }
    return out;
  }
}

#endif // #ifndef DUNE_LOCALFUNCTIONS_UTILITY_LFEMATRIX_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/utility/localfiniteelement.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_GENERIC_LOCALFINITEELEMENT_HH
#define DUNE_GENERIC_LOCALFINITEELEMENT_HH

#include <dune/geometry/type.hh>

#include <dune/localfunctions/common/localfiniteelementtraits.hh>
#include <dune/localfunctions/utility/l2interpolation.hh>
#include <dune/localfunctions/utility/dglocalcoefficients.hh>

namespace Dune
{
  /**
   * \brief A LocalFiniteElement implementation based on three
   *        TopologyFactories providing the LocalBasis, LocalCoefficients,
   *        and LocalInterpolations. Note the key type for all three
   *        factories must coincide.
   **/
  template< class BasisF, class CoeffF, class InterpolF>
  struct GenericLocalFiniteElement
  {
    typedef GenericLocalFiniteElement<BasisF, CoeffF, InterpolF> This;
    typedef LocalFiniteElementTraits< typename BasisF::Object,
        typename CoeffF::Object,
        typename InterpolF::Object > Traits;

    typedef typename BasisF::Key Key;
    static const unsigned int dimDomain = BasisF::dimension;

    typedef BasisF BasisFactory;
    typedef CoeffF CoefficientFactory;
    typedef InterpolF InterpolationFactory;

    static_assert(Conversion<Key, typename CoeffF::Key>::sameType,
                  "incompatible keys between BasisCreator and CoefficientsCreator");
    static_assert(Conversion<Key, typename InterpolF::Key>::sameType,
                  "incompatible keys between BasisCreator and InterpolationCreator" );

    /** \todo Please doc me */
    GenericLocalFiniteElement ( const GeometryType &gt, const Key &key )
      : topologyId_( gt.id() ),
        key_( key ),
        finiteElement_()
    {
      GenericGeometry::IfTopology< FiniteElement::template Maker, dimDomain >::apply( topologyId_, key_, finiteElement_ );
    }

    /** \todo Please doc me */
    GenericLocalFiniteElement ( const GenericLocalFiniteElement &other )
      : topologyId_( other.topologyId_ ),
        key_( other.key_ ),
        finiteElement_()
    {
      GenericGeometry::IfTopology< FiniteElement::template Maker, dimDomain >::apply( topologyId_, key_, finiteElement_ );
    }

    ~GenericLocalFiniteElement()
    {
      finiteElement_.release();
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalBasisType& localBasis () const
    {
      return *(finiteElement_.basis_);
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalCoefficientsType& localCoefficients () const
    {
      return *(finiteElement_.coeff_);
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalInterpolationType& localInterpolation () const
    {
      return *(finiteElement_.interpol_);
    }

    /** \brief Number of shape functions in this finite element */
    unsigned int size () const
    {
      return finiteElement_.basis_->size();
    }

    /** \todo Please doc me !
     */
    GeometryType type () const
    {
      return GeometryType(topologyId_,dimDomain);
    }

    /** \todo Please doc me !
     */
    unsigned int topologyId () const
    {
      return topologyId_;
    }
  private:
    struct FiniteElement
    {
      FiniteElement() : basis_(0), coeff_(0), interpol_(0) {}
      template <class Topology>
      void create( const Key &key )
      {
        release();
        basis_ = BasisF::template create<Topology>(key);
        coeff_ = CoeffF::template create<Topology>(key);
        interpol_ = InterpolF::template create<Topology>(key);
      }
      void release()
      {
        if (basis_)
          BasisF::release(basis_);
        if (coeff_)
          CoeffF::release(coeff_);
        if (interpol_)
          InterpolF::release(interpol_);
        basis_=0;
        coeff_=0;
        interpol_=0;
      }
      template< class Topology >
      struct Maker
      {
        static void apply ( const Key &key, FiniteElement &finiteElement )
        {
          finiteElement.template create<Topology>(key);
        };
      };
      typename Traits::LocalBasisType *basis_;
      typename Traits::LocalCoefficientsType *coeff_;
      typename Traits::LocalInterpolationType *interpol_;
    };
    unsigned int topologyId_;
    Key key_;
    FiniteElement finiteElement_;
  };

  /**
   * @brief Takes the basis and interpolation factory from a given
   *        LocalFiniteElement (derived from GenericLocalFiniteElement)
   *        and replaces the coefficients with dg local keys, i.e.,
   *        attaches all degrees of freedom to the codimension zero entity.
   **/
  template <class FE>
  struct DGLocalFiniteElement
    : public GenericLocalFiniteElement< typename FE::BasisFactory,
          DGLocalCoefficientsFactory< typename FE::BasisFactory >,
          typename FE::InterpolationFactory>
  {
    typedef GenericLocalFiniteElement< typename FE::BasisFactory,
        DGLocalCoefficientsFactory< typename FE::BasisFactory >,
        typename FE::InterpolationFactory> Base;
  public:
    typedef typename Base::Traits Traits;

    /** \todo Please doc me !
     */
    DGLocalFiniteElement ( const GeometryType &gt, const typename Base::Key &key  )
      : Base( gt, key )
    {}
  };
  /**
   * @brief Takes the basis factory from a given
   *        LocalFiniteElement (derived from GenericLocalFiniteElement)
   *        and replaces the coefficients with dg local keys, i.e.,
   *        attaches all degrees of freedom to the codimension zero entity
   *        and uses a l2 interpolation.
   **/
  template <class FE>
  struct L2LocalFiniteElement
    : public GenericLocalFiniteElement< typename FE::BasisFactory,
          DGLocalCoefficientsFactory< typename FE::BasisFactory >,
          LocalL2InterpolationFactory< typename FE::BasisFactory, false > >
  {
    typedef GenericLocalFiniteElement< typename FE::BasisFactory,
        DGLocalCoefficientsFactory< typename FE::BasisFactory >,
        LocalL2InterpolationFactory< typename FE::BasisFactory, false > > Base;
  public:
    typedef typename Base::Traits Traits;

    /** \todo Please doc me !
     */
    L2LocalFiniteElement ( const GeometryType &gt, const typename Base::Key &key  )
      : Base( gt, key )
    {}
  };
}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/utility/monomialbasis.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_MONOMIALBASIS_HH
#define DUNE_MONOMIALBASIS_HH

#include <vector>

#include <dune/common/fvector.hh>
#include <dune/common/fmatrix.hh>

#include <dune/geometry/topologyfactory.hh>
#include <dune/geometry/genericgeometry/topologytypes.hh>

#include <dune/localfunctions/utility/field.hh>
#include <dune/localfunctions/utility/multiindex.hh>
#include <dune/localfunctions/utility/tensor.hh>

namespace Dune
{
  /************************************************
  * Classes for evaluating ''Monomials'' on any order
  * for all reference element type.
  * For a simplex topology these are the nomral
  * monomials for cube topologies the bimonomials.
  * The construction follows the construction of the
  * generic geometries using tensor products for
  * prism generation and duffy transform for pyramid
  * construction.
  * A derivative argument can be applied, in which case
  * all derivatives up to the desired order are
  * evaluated. Note that in for higher order derivatives
  * only the ''lower'' part of the symmetric tensor
  * is evaluated, e.g., passing derivative equal to 2
  * to the class will provide the vector
  *    (d/dxdx p, d/dxydx p, d/dydy p,
  *     d/dx p, d/dy p, p)
  * Important:
  * So far the computation of the derivatives has not
  * been fully implemented for general pyramid
  * construction, i.e., in the case where a pyramid is
  * build over a non simplex base geometry.
  *
  * Central classes:
  * 1) template< class Topology, class F >
  *    class MonomialBasisImpl;
  *    Implementation of the monomial evaluation for
  *    a given topology and field type.
  *    The method evaluate fills a F* vector
  * 2) template< class Topology, class F >
  *    class MonomialBasis
  *    The base class for the static monomial evaluation
  *    providing addiional evaluate methods including
  *    one taking std::vector<F>.
  * 3) template< int dim, class F >
  *    class VirtualMonomialBasis
  *    Virtualization of the MonomialBasis.
  * 4) template< int dim, class F >
  *    struct MonomialBasisFactory;
  *    A factory class for the VirtualMonomialBasis
  * 5) template< int dim, class F >
  *    struct MonomialBasisProvider
  *    A singleton container for the virtual monomial
  *    basis
  ************************************************/

  // Internal Forward Declarations
  // -----------------------------

  template< class Topology >
  class MonomialBasisSize;

  template< class Topology, class F >
  class MonomialBasis;



  // MonomialBasisSize
  // -----------------

  template<>
  class MonomialBasisSize< GenericGeometry::Point >
  {
    typedef MonomialBasisSize< GenericGeometry::Point > This;

  public:
    static This &instance ()
    {
      static This _instance;
      return _instance;
    }

    typedef GenericGeometry::Point Topology;

    friend class MonomialBasisSize< GenericGeometry::Prism< Topology > >;
    friend class MonomialBasisSize< GenericGeometry::Pyramid< Topology > >;

    mutable unsigned int maxOrder_;
    // sizes_[ k ]: number of basis functions of exactly order k
    mutable unsigned int *sizes_;
    // numBaseFunctions_[ k ] = sizes_[ 0 ] + ... + sizes_[ k ]
    mutable unsigned int *numBaseFunctions_;

    MonomialBasisSize ()
      : maxOrder_( 0 ),
        sizes_( 0 ),
        numBaseFunctions_( 0 )
    {
      computeSizes( 2 );
    }

    ~MonomialBasisSize ()
    {
      delete[] sizes_;
      delete[] numBaseFunctions_;
    }

    unsigned int operator() ( const unsigned int order ) const
    {
      return numBaseFunctions_[ order ];
    }

    unsigned int maxOrder () const
    {
      return maxOrder_;
    }

    void computeSizes ( unsigned int order ) const
    {
      if (order <= maxOrder_)
        return;

      maxOrder_ = order;

      delete [] sizes_;
      delete [] numBaseFunctions_;
      sizes_            = new unsigned int [ order+1 ];
      numBaseFunctions_ = new unsigned int [ order+1 ];

      sizes_[ 0 ] = 1;
      numBaseFunctions_[ 0 ] = 1;
      for( unsigned int k = 1; k <= order; ++k )
      {
        sizes_[ k ]            = 0;
        numBaseFunctions_[ k ] = 1;
      }
    }
  };

  template< class BaseTopology >
  class MonomialBasisSize< GenericGeometry::Prism< BaseTopology > >
  {
    typedef MonomialBasisSize< GenericGeometry::Prism< BaseTopology > > This;

  public:
    static This &instance ()
    {
      static This _instance;
      return _instance;
    }

    typedef GenericGeometry::Prism< BaseTopology > Topology;

    friend class MonomialBasisSize< GenericGeometry::Prism< Topology > >;
    friend class MonomialBasisSize< GenericGeometry::Pyramid< Topology > >;

    mutable unsigned int maxOrder_;
    // sizes_[ k ]: number of basis functions of exactly order k
    mutable unsigned int *sizes_;
    // numBaseFunctions_[ k ] = sizes_[ 0 ] + ... + sizes_[ k ]
    mutable unsigned int *numBaseFunctions_;

    MonomialBasisSize ()
      : maxOrder_( 0 ),
        sizes_( 0 ),
        numBaseFunctions_( 0 )
    {
      computeSizes( 2 );
    }

    ~MonomialBasisSize ()
    {
      delete[] sizes_;
      delete[] numBaseFunctions_;
    }

    unsigned int operator() ( const unsigned int order ) const
    {
      return numBaseFunctions_[ order ];
    }

    unsigned int maxOrder() const
    {
      return maxOrder_;
    }

    void computeSizes ( unsigned int order ) const
    {
      if (order <= maxOrder_)
        return;

      maxOrder_ = order;

      delete[] sizes_;
      delete[] numBaseFunctions_;
      sizes_            = new unsigned int[ order+1 ];
      numBaseFunctions_ = new unsigned int[ order+1 ];

      MonomialBasisSize<BaseTopology> &baseBasis =
        MonomialBasisSize<BaseTopology>::instance();
      baseBasis.computeSizes( order );
      const unsigned int *const baseSizes = baseBasis.sizes_;
      const unsigned int *const baseNBF   = baseBasis.numBaseFunctions_;

      sizes_[ 0 ] = 1;
      numBaseFunctions_[ 0 ] = 1;
      for( unsigned int k = 1; k <= order; ++k )
      {
        sizes_[ k ]            = baseNBF[ k ] + k*baseSizes[ k ];
        numBaseFunctions_[ k ] = numBaseFunctions_[ k-1 ] + sizes_[ k ];
      }
    }
  };

  template< class BaseTopology >
  class MonomialBasisSize< GenericGeometry::Pyramid< BaseTopology > >
  {
    typedef MonomialBasisSize< GenericGeometry::Pyramid< BaseTopology > > This;

  public:
    static This &instance ()
    {
      static This _instance;
      return _instance;
    }

    typedef GenericGeometry::Pyramid< BaseTopology > Topology;

    friend class MonomialBasisSize< GenericGeometry::Prism< Topology > >;
    friend class MonomialBasisSize< GenericGeometry::Pyramid< Topology > >;

    mutable unsigned int maxOrder_;
    // sizes_[ k ]: number of basis functions of exactly order k
    mutable unsigned int *sizes_;
    // numBaseFunctions_[ k ] = sizes_[ 0 ] + ... + sizes_[ k ]
    mutable unsigned int *numBaseFunctions_;

    MonomialBasisSize ()
      : maxOrder_( 0 ),
        sizes_( 0 ),
        numBaseFunctions_( 0 )
    {
      computeSizes( 2 );
    }

    ~MonomialBasisSize ()
    {
      delete[] sizes_;
      delete[] numBaseFunctions_;
    }

    unsigned int operator() ( const unsigned int order ) const
    {
      return numBaseFunctions_[ order ];
    }

    unsigned int maxOrder() const
    {
      return maxOrder_;
    }

    void computeSizes ( unsigned int order ) const
    {
      if (order <= maxOrder_)
        return;

      maxOrder_ = order;

      delete[] sizes_;
      delete[] numBaseFunctions_;
      sizes_            = new unsigned int[ order+1 ];
      numBaseFunctions_ = new unsigned int[ order+1 ];

      MonomialBasisSize<BaseTopology> &baseBasis =
        MonomialBasisSize<BaseTopology>::instance();

      baseBasis.computeSizes( order );

      const unsigned int *const baseNBF = baseBasis.numBaseFunctions_;
      sizes_[ 0 ] = 1;
      numBaseFunctions_[ 0 ] = 1;
      for( unsigned int k = 1; k <= order; ++k )
      {
        sizes_[ k ]            = baseNBF[ k ];
        numBaseFunctions_[ k ] = numBaseFunctions_[ k-1 ] + sizes_[ k ];
      }
    }
  };



  // MonomialBasisHelper
  // -------------------


  template< int mydim, int dim, class F >
  struct MonomialBasisHelper
  {
    typedef MonomialBasisSize< typename GenericGeometry::SimplexTopology< mydim >::type > MySize;
    typedef MonomialBasisSize< typename GenericGeometry::SimplexTopology< dim >::type > Size;

    static void copy ( const unsigned int deriv, F *&wit, F *&rit,
                       const unsigned int numBaseFunctions, const F &z )
    {
      // n(d,k) = size<k>[d];
      MySize &mySize = MySize::instance();
      Size &size = Size::instance();

      const F *const rend = rit + size( deriv )*numBaseFunctions;
      for( ; rit != rend; )
      {
        F *prit = rit;

        *wit = z * *rit;
        ++rit, ++wit;

        for( unsigned d = 1; d <= deriv; ++d )
        {
          #ifndef NDEBUG
          const F *const derivEnd = rit + mySize.sizes_[ d ];
          #endif
          const F *const drend = rit + mySize.sizes_[ d ] - mySize.sizes_[ d-1 ];
          for( ; rit != drend ; ++rit, ++wit )
            *wit = z * *rit;
          for (unsigned int j=1; j<d; ++j)
          {
            const F *const drend = rit + mySize.sizes_[ d-j ] - mySize.sizes_[ d-j-1 ];
            for( ; rit != drend ; ++prit, ++rit, ++wit )
              *wit = F(j) * *prit + z * *rit;
          }
          *wit = F(d) * *prit + z * *rit;
          ++prit, ++rit, ++wit;
          assert(derivEnd == rit);
          rit += size.sizes_[d] - mySize.sizes_[d];
          prit += size.sizes_[d-1] - mySize.sizes_[d-1];
          const F *const emptyWitEnd = wit + size.sizes_[d] - mySize.sizes_[d];
          for ( ; wit != emptyWitEnd; ++wit )
            *wit = Zero<F>();
        }
      }
    }
  };



  // MonomialBasisImpl
  // -----------------

  template< class Topology, class F >
  class MonomialBasisImpl;

  template< class F >
  class MonomialBasisImpl< GenericGeometry::Point, F >
  {
    typedef MonomialBasisImpl< GenericGeometry::Point, F > This;

  public:
    typedef GenericGeometry::Point Topology;
    typedef F Field;

    static const unsigned int dimDomain = Topology::dimension;

    typedef FieldVector< Field, dimDomain > DomainVector;

  private:
    friend class MonomialBasis< Topology, Field >;
    friend class MonomialBasisImpl< GenericGeometry::Prism< Topology >, Field >;
    friend class MonomialBasisImpl< GenericGeometry::Pyramid< Topology >, Field >;

    template< int dimD >
    void evaluate ( const unsigned int deriv, const unsigned int order,
                    const FieldVector< Field, dimD > &x,
                    const unsigned int block, const unsigned int *const offsets,
                    Field *const values ) const
    {
      *values = Unity< F >();
      F *const end = values + block;
      for( Field *it = values+1 ; it != end; ++it )
        *it = Zero< F >();
    }

    void integrate ( const unsigned int order,
                     const unsigned int *const offsets,
                     Field *const values ) const
    {
      values[ 0 ] = Unity< Field >();
    }
  };

  template< class BaseTopology, class F >
  class MonomialBasisImpl< GenericGeometry::Prism< BaseTopology >, F >
  {
    typedef MonomialBasisImpl< GenericGeometry::Prism< BaseTopology >, F > This;

  public:
    typedef GenericGeometry::Prism< BaseTopology > Topology;
    typedef F Field;

    static const unsigned int dimDomain = Topology::dimension;

    typedef FieldVector< Field, dimDomain > DomainVector;

  private:
    friend class MonomialBasis< Topology, Field >;
    friend class MonomialBasisImpl< GenericGeometry::Prism< Topology >, Field >;
    friend class MonomialBasisImpl< GenericGeometry::Pyramid< Topology >, Field >;

    typedef MonomialBasisSize< BaseTopology > BaseSize;
    typedef MonomialBasisSize< Topology > Size;

    MonomialBasisImpl< BaseTopology, Field > baseBasis_;

    MonomialBasisImpl ()
    {}

    template< int dimD >
    void evaluate ( const unsigned int deriv, const unsigned int order,
                    const FieldVector< Field, dimD > &x,
                    const unsigned int block, const unsigned int *const offsets,
                    Field *const values ) const
    {
      typedef MonomialBasisHelper< dimDomain, dimD, Field > Helper;
      const BaseSize &size = BaseSize::instance();

      const Field &z = x[ dimDomain-1 ];

      // fill first column
      baseBasis_.evaluate( deriv, order, x, block, offsets, values );

      Field *row0 = values;
      for( unsigned int k = 1; k <= order; ++k )
      {
        Field *row1 = values + block*offsets[ k-1 ];
        Field *wit = row1 + block*size.sizes_[ k ];
        Helper::copy( deriv, wit, row1, k*size.sizes_[ k ], z );
        Helper::copy( deriv, wit, row0, size( k-1 ), z );
        row0 = row1;
      }
    }

    void integrate ( const unsigned int order,
                     const unsigned int *const offsets,
                     Field *const values ) const
    {
      const BaseSize &size = BaseSize::instance();
      const Size &mySize = Size::instance();
      // fill first column
      baseBasis_.integrate( order, offsets, values );
      const unsigned int *const baseSizes = size.sizes_;

      Field *row0 = values;
      for( unsigned int k = 1; k <= order; ++k )
      {
        Field *const row1begin = values + offsets[ k-1 ];
        Field *const row1End = row1begin + mySize.sizes_[ k ];
        assert( (unsigned int)(row1End - values) <= offsets[ k ] );

        Field *row1 = row1begin;
        Field *it = row1begin + baseSizes[ k ];
        for( unsigned int j = 1; j <= k; ++j )
        {
          Field *const end = it + baseSizes[ k ];
          assert( (unsigned int)(end - values) <= offsets[ k ] );
          for( ; it != end; ++row1, ++it )
            *it = (Field( j ) / Field( j+1 )) * (*row1);
        }
        for( ; it != row1End; ++row0, ++it )
          *it = (Field( k ) / Field( k+1 )) * (*row0);
        row0 = row1;
      }
    }
  };

  template< class BaseTopology, class F >
  class MonomialBasisImpl< GenericGeometry::Pyramid< BaseTopology >, F >
  {
    typedef MonomialBasisImpl< GenericGeometry::Pyramid< BaseTopology >, F > This;

  public:
    typedef GenericGeometry::Pyramid< BaseTopology > Topology;
    typedef F Field;

    static const unsigned int dimDomain = Topology::dimension;

    typedef FieldVector< Field, dimDomain > DomainVector;

  private:
    friend class MonomialBasis< Topology, Field >;
    friend class MonomialBasisImpl< GenericGeometry::Prism< Topology >, Field >;
    friend class MonomialBasisImpl< GenericGeometry::Pyramid< Topology >, Field >;

    typedef MonomialBasisSize< BaseTopology > BaseSize;
    typedef MonomialBasisSize< Topology > Size;

    MonomialBasisImpl< BaseTopology, Field > baseBasis_;

    MonomialBasisImpl ()
    {}

    template< int dimD >
    void evaluateSimplexBase ( const unsigned int deriv, const unsigned int order,
                               const FieldVector< Field, dimD > &x,
                               const unsigned int block, const unsigned int *const offsets,
                               Field *const values,
                               const BaseSize &size ) const
    {
      baseBasis_.evaluate( deriv, order, x, block, offsets, values );
    }

    template< int dimD >
    void evaluatePyramidBase ( const unsigned int deriv, const unsigned int order,
                               const FieldVector< Field, dimD > &x,
                               const unsigned int block, const unsigned int *const offsets,
                               Field *const values,
                               const BaseSize &size ) const
    {
      Field omz = Unity< Field >() - x[ dimDomain-1 ];

      if( Zero< Field >() < omz )
      {
        const Field invomz = Unity< Field >() / omz;
        FieldVector< Field, dimD > y;
        for( unsigned int i = 0; i < dimDomain-1; ++i )
          y[ i ] = x[ i ] * invomz;

        // fill first column
        baseBasis_.evaluate( deriv, order, y, block, offsets, values );

        Field omzk = omz;
        for( unsigned int k = 1; k <= order; ++k )
        {
          Field *it = values + block*offsets[ k-1 ];
          Field *const end = it + block*size.sizes_[ k ];
          for( ; it != end; ++it )
            *it *= omzk;
          omzk *= omz;
        }
      }
      else
      {
        assert( deriv==0 );
        *values = Unity< Field >();
        for( unsigned int k = 1; k <= order; ++k )
        {
          Field *it = values + block*offsets[ k-1 ];
          Field *const end = it + block*size.sizes_[ k ];
          for( ; it != end; ++it )
            *it = Zero< Field >();
        }
      }
    }

    template< int dimD >
    void evaluate ( const unsigned int deriv, const unsigned int order,
                    const FieldVector< Field, dimD > &x,
                    const unsigned int block, const unsigned int *const offsets,
                    Field *const values ) const
    {
      typedef MonomialBasisHelper< dimDomain, dimD, Field > Helper;
      const BaseSize &size = BaseSize::instance();

      if( GenericGeometry::IsSimplex< Topology >::value )
        evaluateSimplexBase( deriv, order, x, block, offsets, values, size );
      else
        evaluatePyramidBase( deriv, order, x, block, offsets, values, size );

      Field *row0 = values;
      for( unsigned int k = 1; k <= order; ++k )
      {
        Field *row1 = values + block*offsets[ k-1 ];
        Field *wit = row1 + block*size.sizes_[ k ];
        Helper::copy( deriv, wit, row0, size( k-1 ), x[ dimDomain-1 ] );
        row0 = row1;
      }
    }

    void integrate ( const unsigned int order,
                     const unsigned int *const offsets,
                     Field *const values ) const
    {
      const BaseSize &size = BaseSize::instance();

      // fill first column
      baseBasis_.integrate( order, offsets, values );

      const unsigned int *const baseSizes = size.sizes_;

      Field *const col0End = values + baseSizes[ 0 ];
      for( Field *it = values; it != col0End; ++it )
        *it *= Field( 1 ) /  Field( int(dimDomain) );
      Field *row0 = values;

      for( unsigned int k = 1; k <= order; ++k )
      {
        const Field factor = (Field( 1 ) / Field( k + dimDomain ));

        Field *const row1 = values+offsets[ k-1 ];
        Field *const col0End = row1 + baseSizes[ k ];
        Field *it = row1;
        for( ; it != col0End; ++it )
          *it *= factor;
        for( unsigned int i = 1; i <= k; ++i )
        {
          Field *const end = it + baseSizes[ k-i ];
          assert( (unsigned int)(end - values) <= offsets[ k ] );
          for( ; it != end; ++row0, ++it )
            *it = (*row0) * (Field( i ) * factor);
        }
        row0 = row1;
      }
    }
  };



  // MonomialBasis
  // -------------

  template< class Topology, class F >
  class MonomialBasis
    : public MonomialBasisImpl< Topology, F >
  {
    typedef MonomialBasis< Topology, F > This;
    typedef MonomialBasisImpl< Topology, F > Base;

  public:
    static const unsigned int dimension = Base::dimDomain;
    static const unsigned int dimRange = 1;

    typedef typename Base::Field Field;

    typedef typename Base::DomainVector DomainVector;

    typedef Dune::FieldVector<Field,dimRange> RangeVector;

    typedef MonomialBasisSize<Topology> Size;

    MonomialBasis (unsigned int order)
      : Base(),
        order_(order),
        size_(Size::instance())
    {
      assert(order<=1024); // avoid wrapping of unsigned int (0-1) order=1024 is quite hight...)
    }

    const unsigned int *sizes ( unsigned int order ) const
    {
      size_.computeSizes( order );
      return size_.numBaseFunctions_;
    }

    const unsigned int *sizes () const
    {
      return sizes( order_ );
    }

    const unsigned int size () const
    {
      size_.computeSizes( order_ );
      return size_( order_ );
    }

    const unsigned int derivSize ( const unsigned int deriv ) const
    {
      typedef typename GenericGeometry::SimplexTopology< dimension >::type SimplexTopology;
      MonomialBasisSize< SimplexTopology >::instance().computeSizes( deriv );
      return MonomialBasisSize< SimplexTopology >::instance() ( deriv );
    }

    const unsigned int order () const
    {
      return order_ ;
    }

    const unsigned int topologyId ( ) const
    {
      return Topology::id;
    }

    void evaluate ( const unsigned int deriv, const DomainVector &x,
                    Field *const values ) const
    {
      Base::evaluate( deriv, order_, x, derivSize( deriv ), sizes( order_ ), values );
    }

    template <unsigned int deriv>
    void evaluate ( const DomainVector &x,
                    Field *const values ) const
    {
      evaluate( deriv, x, values );
    }

    template<unsigned int deriv, class Vector >
    void evaluate ( const DomainVector &x,
                    Vector &values ) const
    {
      evaluate<deriv>(x,&(values[0]));
    }
    template<unsigned int deriv, DerivativeLayout layout >
    void evaluate ( const DomainVector &x,
                    Derivatives<Field,dimension,1,deriv,layout> *values ) const
    {
      evaluate<deriv>(x,&(values->block()));
    }
    template< unsigned int deriv >
    void evaluate ( const DomainVector &x,
                    FieldVector<Field,Derivatives<Field,dimension,1,deriv,value>::size> *values ) const
    {
      evaluate(0,x,&(values[0][0]));
    }

    template<class Vector >
    void evaluate ( const DomainVector &x,
                    Vector &values ) const
    {
      evaluate<0>(x,&(values[0]));
    }

    template< class DVector, class RVector >
    void evaluate ( const DVector &x, RVector &values ) const
    {
      assert( DVector::dimension == dimension);
      DomainVector bx;
      for( int d = 0; d < dimension; ++d )
        field_cast( x[ d ], bx[ d ] );
      evaluate<0>( bx, values );
    }

    void integrate ( Field *const values ) const
    {
      Base::integrate( order_, sizes( order_ ), values );
    }
    template <class Vector>
    void integrate ( Vector &values ) const
    {
      integrate( &(values[ 0 ]) );
    }
  private:
    MonomialBasis(const This&);
    This& operator=(const This&);
    unsigned int order_;
    Size &size_;
  };



  // StdMonomialBasis
  // ----------------

  template< int dim,class F >
  class StandardMonomialBasis
    : public MonomialBasis< typename GenericGeometry::SimplexTopology< dim >::type, F >
  {
    typedef StandardMonomialBasis< dim, F > This;
    typedef MonomialBasis< typename GenericGeometry::SimplexTopology< dim >::type, F > Base;

  public:
    typedef typename GenericGeometry::SimplexTopology< dim >::type Topology;
    static const int dimension = dim;

    StandardMonomialBasis ( unsigned int order )
      : Base( order )
    {}
  };



  // StandardBiMonomialBasis
  // -----------------------

  template< int dim, class F >
  class StandardBiMonomialBasis
    : public MonomialBasis< typename GenericGeometry::CubeTopology< dim >::type, F >
  {
    typedef StandardBiMonomialBasis< dim, F > This;
    typedef MonomialBasis< typename GenericGeometry::CubeTopology< dim >::type, F > Base;

  public:
    typedef typename GenericGeometry::CubeTopology< dim >::type Topology;
    static const int dimension = dim;

    StandardBiMonomialBasis ( unsigned int order )
      : Base( order )
    {}
  };

  // -----------------------------------------------------------
  // -----------------------------------------------------------
  // VirtualMonomialBasis
  // -------------------

  template< int dim, class F >
  class VirtualMonomialBasis
  {
    typedef VirtualMonomialBasis< dim, F > This;

  public:
    typedef F Field;
    typedef F StorageField;
    static const int dimension = dim;
    static const unsigned int dimRange = 1;

    typedef FieldVector<Field,dimension> DomainVector;
    typedef FieldVector<Field,dimRange> RangeVector;

    explicit VirtualMonomialBasis(unsigned int topologyId,
                                  unsigned int order)
      : order_(order), topologyId_(topologyId) {}

    virtual ~VirtualMonomialBasis() {}

    virtual const unsigned int *sizes ( ) const = 0;

    const unsigned int size ( ) const
    {
      return sizes( )[ order_ ];
    }

    const unsigned int order () const
    {
      return order_;
    }

    const unsigned int topologyId ( ) const
    {
      return topologyId_;
    }

    virtual void evaluate ( const unsigned int deriv, const DomainVector &x,
                            Field *const values ) const = 0;
    template < unsigned int deriv >
    void evaluate ( const DomainVector &x,
                    Field *const values ) const
    {
      evaluate( deriv, x, values );
    }
    template < unsigned int deriv, int size >
    void evaluate ( const DomainVector &x,
                    Dune::FieldVector<Field,size> *const values ) const
    {
      evaluate( deriv, x, &(values[0][0]) );
    }
    template<unsigned int deriv, DerivativeLayout layout >
    void evaluate ( const DomainVector &x,
                    Derivatives<Field,dimension,1,deriv,layout> *values ) const
    {
      evaluate<deriv>(x,&(values->block()));
    }
    template <unsigned int deriv, class Vector>
    void evaluate ( const DomainVector &x,
                    Vector &values ) const
    {
      evaluate<deriv>( x, &(values[ 0 ]) );
    }
    template< class Vector >
    void evaluate ( const DomainVector &x,
                    Vector &values ) const
    {
      evaluate<0>(x,values);
    }
    template< class DVector, class RVector >
    void evaluate ( const DVector &x, RVector &values ) const
    {
      assert( DVector::dimension == dimension);
      DomainVector bx;
      for( int d = 0; d < dimension; ++d )
        field_cast( x[ d ], bx[ d ] );
      evaluate<0>( bx, values );
    }
    template< unsigned int deriv, class DVector, class RVector >
    void evaluate ( const DVector &x, RVector &values ) const
    {
      assert( DVector::dimension == dimension);
      DomainVector bx;
      for( int d = 0; d < dimension; ++d )
        field_cast( x[ d ], bx[ d ] );
      evaluate<deriv>( bx, values );
    }

    virtual void integrate ( Field *const values ) const = 0;
    template <class Vector>
    void integrate ( Vector &values ) const
    {
      integrate( &(values[ 0 ]) );
    }
  protected:
    unsigned int order_;
    unsigned int topologyId_;
  };

  template< class Topology, class F >
  class VirtualMonomialBasisImpl
    : public VirtualMonomialBasis< Topology::dimension, F >
  {
    typedef VirtualMonomialBasis< Topology::dimension, F > Base;
    typedef VirtualMonomialBasisImpl< Topology, F > This;

  public:
    typedef typename Base::Field Field;
    typedef typename Base::DomainVector DomainVector;

    VirtualMonomialBasisImpl(unsigned int order)
      : Base(Topology::id,order), basis_(order)
    {}

    const unsigned int *sizes ( ) const
    {
      return basis_.sizes(order_);
    }

    void evaluate ( const unsigned int deriv, const DomainVector &x,
                    Field *const values ) const
    {
      basis_.evaluate(deriv,x,values);
    }

    void integrate ( Field *const values ) const
    {
      basis_.integrate(values);
    }

  private:
    MonomialBasis<Topology,Field> basis_;
    using Base::order_;
  };

  // MonomialBasisFactory
  // --------------------

  template< int dim, class F >
  struct MonomialBasisFactory;

  template< int dim, class F >
  struct MonomialBasisFactoryTraits
  {
    static const unsigned int dimension = dim;
    typedef unsigned int Key;
    typedef const VirtualMonomialBasis< dimension, F > Object;
    typedef MonomialBasisFactory<dim,F> Factory;
  };

  template< int dim, class F >
  struct MonomialBasisFactory :
    public TopologyFactory< MonomialBasisFactoryTraits<dim,F> >
  {
    static const unsigned int dimension = dim;
    typedef F StorageField;
    typedef MonomialBasisFactoryTraits<dim,F> Traits;

    typedef typename Traits::Key Key;
    typedef typename Traits::Object Object;

    template < int dd, class FF >
    struct EvaluationBasisFactory
    {
      typedef MonomialBasisFactory<dd,FF> Type;
    };

    template< class Topology >
    static Object* createObject ( const Key &order )
    {
      return new VirtualMonomialBasisImpl< Topology, StorageField >( order );
    }
  };



  // MonomialBasisProvider
  // ---------------------

  template< int dim, class SF >
  struct MonomialBasisProvider
    : public TopologySingletonFactory< MonomialBasisFactory< dim, SF > >
  {
    static const unsigned int dimension = dim;
    typedef SF StorageField;
    template < int dd, class FF >
    struct EvaluationBasisFactory
    {
      typedef MonomialBasisProvider<dd,FF> Type;
    };
  };

}

#endif


==> anc/xt-super/dune-localfunctions/dune/localfunctions/utility/multiindex.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_MULTIINDEX_HH
#define DUNE_MULTIINDEX_HH

#include <vector>
#include <ostream>

#include <dune/common/fvector.hh>

#include <dune/localfunctions/utility/field.hh>

namespace Dune
{
  /****************************************************************
  * Provide a Field class which can be used in evaluation methods
  * to produce MultiIndex presentation of polynomials.
  ****************************************************************/
  // Internal Forward Declarations
  // -----------------------------

  template< int dim, class Field >
  class MultiIndex;

  template< int dim, class Field >
  std::ostream &operator<< ( std::ostream &, const MultiIndex< dim,Field > & );



  // MultiIndex
  // ----------

  template< int dim,class Field >
  class MultiIndex
  {
    typedef MultiIndex< dim, Field > This;

    friend std::ostream &operator<<<> ( std::ostream &, const This & );

  public:
    static const int dimension = dim;

    MultiIndex ()
      : vecZ_( 0 ),
        vecOMZ_( 0 ),
        factor_( 1. ),
        next_( 0 )
    {}
    template <class F>
    explicit MultiIndex (const F &f)
      : vecZ_( 0 ),
        vecOMZ_( 0 ),
        factor_( field_cast<Field>(f) ),
        next_( 0 )
    {}

    MultiIndex ( int, const This &other )
      : vecZ_( other.vecOMZ_ ),
        vecOMZ_( other.vecZ_ ),
        factor_( other.factor_ )
    {
      assert(!other.next_);
      if (other.next_)
      {
        next_ = new This( *(other.next_) );
      }
      else
        next_ = 0;
    }

    MultiIndex ( const This &other )
      : vecZ_( other.vecZ_ ),
        vecOMZ_( other.vecOMZ_ ),
        factor_( other.factor_ )
    {
      if (other.next_)
      {
        next_ = new This( *(other.next_) );
      }
      else
        next_ = 0;
    }

    ~MultiIndex()
    {
      remove();
    }

    int z(int i) const
    {
      return vecZ_[i];
    }
    int omz(int i) const
    {
      return vecOMZ_[i];
    }
    const Field &factor() const
    {
      return factor_;
    }

    This &operator= ( const This &other )
    {
      remove();
      vecZ_   = other.vecZ_;
      vecOMZ_ = other.vecOMZ_;
      factor_ = other.factor_;
      if (other.next_)
        next_ = new This(*(other.next_));
      return *this;
    }
    This &operator= ( const Zero<This> &f )
    {
      remove();
      vecZ_ = 0;
      vecOMZ_ = 0;
      factor_ = 0.;
      return *this;
    }
    This &operator= ( const Unity<This> &f )
    {
      remove();
      vecZ_ = 0;
      vecOMZ_ = 0;
      factor_ = 1.;
      return *this;
    }
    template <class F>
    This &operator= ( const F &f )
    {
      remove();
      vecZ_ = 0;
      vecOMZ_ = 0;
      factor_ = field_cast<Field>(f);
      return *this;
    }

    bool operator== (const This &other) const
    {
      assert(!next_ && !other.next_);
      return (vecZ_==other.vecZ_ && vecOMZ_==other.vecOMZ_ && factor_==other.factor_);
    }

    template <class F>
    This &operator*= ( const F &f )
    {
      factor_ *= field_cast<Field>(f);
      if (next_)
        (*next_) *= f;
      return *this;
    }
    template <class F>
    This &operator/= ( const F &f )
    {
      factor_ /= field_cast<Field>(f);
      if (next_)
        (*next_) /= f;
      return *this;
    }

    This &operator*= ( const This &other )
    {
      assert(!other.next_);
      vecZ_   += other.vecZ_;
      vecOMZ_ += other.vecOMZ_;
      factor_ *= other.factor_;
      if (next_)
        (*next_) *= other;
      return *this;
    }
    This &operator/= ( const This &other )
    {
      assert(!other.next_);
      vecZ_   -= other.vecZ_;
      vecOMZ_ -= other.vecOMZ_;
      factor_ /= other.factor_;
      if (next_)
        (*next_) /= other;
      return *this;
    }

    This &operator+= ( const This &other )
    {
      assert(!other.next_);
      if (std::abs(other.factor_)<1e-10)
        return *this;
      if (std::abs(factor_)<1e-10)
      {
        *this = other;
        return *this;
      }
      if (!sameMultiIndex(other))
      {
        if (next_)
          (*next_)+=other;
        else
        {
          next_ = new This(other);
        }
      }
      else
        factor_ += other.factor_;
      return *this;
    }
    This &operator-= ( const This &other )
    {
      assert(!other.next_);
      if (!sameMultiIndex(other))
      {
        if (next_)
          next_-=other;
        else
        {
          next_ = new This(other);
        }
      }
      else
        factor_ -= other.factor_;
      return *this;
    }

    template <class F>
    This operator* ( const F &f ) const
    {
      This z = *this;
      return (z *= f);
    }
    template <class F>
    This operator/ ( const F &f ) const
    {
      This z = *this;
      return (z /= f);
    }

    This operator* ( const This &other ) const
    {
      This z = *this;
      return (z *= other);
    }
    This operator/ ( const This &other ) const
    {
      This z = *this;
      return (z /= other);
    }

    This operator+ ( const This &other ) const
    {
      This z = *this;
      return (z += other);
    }
    This operator- ( const This &other ) const
    {
      This z = *this;
      return (z -= other);
    }

    void set ( int d, int power = 1 )
    {
      vecZ_[ d ] = power;
    }

    int absZ () const
    {
      int ret = 0;
      for( int i = 0; i < dimension; ++i )
        ret += std::abs( vecZ_[ i ] );
      return ret;
    }

    int absOMZ() const
    {
      int ret = 0;
      for( int i = 0; i < dimension; ++i )
        ret += std::abs( vecOMZ_[ i ] );
      return ret;
    }

    bool sameMultiIndex(const This &ind)
    {
      for( int i = 0; i < dimension; ++i )
      {
        if ( vecZ_[i] != ind.vecZ_[i] ||
             vecOMZ_[i] != vecOMZ_[i] )
          return false;
      }
      return true;
    }

  private:
    void remove()
    {
      if (next_)
      {
        next_->remove();
        delete next_;
        next_ = 0;
      }
    }

    typedef Dune::FieldVector< int, dimension > Vector;

    Vector vecZ_;
    Vector vecOMZ_;
    Field factor_;

    This *next_;
  };

  template <int dim, class Field, class F>
  MultiIndex<dim,Field> operator* ( const F &f,
                                    const MultiIndex<dim,Field> &m)
  {
    MultiIndex<dim,Field> z = m;
    return (z *= f);
  }
  template <int dim, class Field, class F>
  MultiIndex<dim,Field> operator/ ( const F &f,
                                    const MultiIndex<dim,Field> &m)
  {
    MultiIndex<dim,Field> z = m;
    return (z /= f);
  }

  template <int d, class F>
  std::ostream &operator<<(std::ostream& out,const std::vector<MultiIndex<d,F> >& y) {
    for (unsigned int r=0; r<y.size(); ++r) {
      out << "f_{" << r << "}(" << char('a');
      for (int i=1; i<d; ++i)
        out << "," << char('a'+i);
      out << ")=";
      out << y[r] << std::endl;
    }
    return out;
  }
  template <int d,class F,int dimR>
  std::ostream &operator<<(std::ostream& out,
                           const std::vector<Dune::FieldVector<MultiIndex<d,F>,dimR> >& y) {
    out << "\\begin{eqnarray*}" << std::endl;
    for (unsigned int k=0; k<y.size(); ++k) {
      out << "f_{" << k << "}(" << char('a');
      for (int i=1; i<d; ++i)
        out << "," << char('a'+i);
      out << ") &=& ( ";
      out << y[k][0] ;
      for (unsigned int r=1; r<dimR; ++r) {
        out << " , " << y[k][r] ;
      }
      out << " ) \\\\" << std::endl;
    }
    out << "\\end{eqnarray*}" << std::endl;
    return out;
  }
  template <int d,class F,int dimR1,int dimR2>
  std::ostream &operator<<(std::ostream& out,
                           const std::vector<Dune::FieldMatrix<MultiIndex<d,F>,dimR1,dimR2> >& y) {
    out << "\\begin{eqnarray*}" << std::endl;
    for (unsigned int k=0; k<y.size(); ++k) {
      for (int q=0; q<dimR2; q++) {
        out << "d_{" << char('a'+q) << "}f_{" << k << "}(" << char('a');
        for (int i=1; i<d; ++i)
          out << "," << char('a'+i);
        out << ") &=& ( ";
        out << y[k][0][q] ;
        for (unsigned int r=1; r<dimR1; ++r) {
          out << " , " << y[k][r][q] ;
        }
        out << " ) \\\\" << std::endl;
      }
    }
    out << "\\end{eqnarray*}" << std::endl;
    return out;
  }
  template <int d, class F>
  std::ostream &operator<<(std::ostream& out,const MultiIndex<d,F>& val)
  {
    bool first = true;
    const MultiIndex<d,F> *m = &val;
    do {
      if (m->absZ()==0 && std::abs(m->factor())<1e-10)
      {
        if (!m->next_ || !first)
        {
          out << "0";
          break;
        }
        else {
          m = m->next_;
          continue;
        }
      }
      if (m->factor()>0 && !first)
        out << " + ";
      else if (m->factor()<0)
        if (!first)
          out << " - ";
        else
          out << "- ";
      else
        out << "  ";
      first = false;
      F f = std::abs(m->factor());
      if (m->absZ()==0)
        out << f;
      else {
        if ( std::abs(f)<1e-10)
          out << 0;
        else
        {
          F f_1(f);
          f_1 -= 1.; // better Unity<F>();
          if ( std::abs(f_1)>1e-10)
            out << f;
          int absVal = 0;
          for (int i=0; i<d; ++i) {
            if (m->vecZ_[i]==0)
              continue;
            else if (m->vecZ_[i]==1)
              out << char('a'+i);
            else if (m->vecZ_[i]>0)
              out << char('a'+i) << "^" << m->vecZ_[i] << "";
            else if (m->vecZ_[i]<0)
              out << char('a'+i) << "^" << m->vecZ_[i] << "";
            absVal += m->vecZ_[i];
            if (absVal<m->absZ()) out << "";
          }
        }
      }
      /*
         if (mi.absOMZ()>0) {
         for (int i=0;i<=mi.absZ();++i) {
          if (mi.vecOMZ_[i]==0)
            continue;
          else if (mi.vecOMZ_[i]==1)
            out << (1-char('a'+i));
          else if (mi.vecOMZ_[i]>0)
            out << (1-char('a'+i)) << "^" << mi.vecOMZ_[i];
          else if (mi.vecOMZ_[i]<0)
            out << (1-char('a'+i)) << "^" << mi.vecOMZ_[i];
          if (i==mi.absZ()+1) out << "*";
         }
         }
       */
      m = m->next_;
    } while (m);
    return out;
  }

  template< int dim, class F>
  struct Unity< MultiIndex< dim, F > >
  {
    typedef MultiIndex< dim, F > Field;

    operator Field () const
    {
      return Field();
    }

    Field operator- ( const Field &other ) const
    {
      return Field( 1, other );
    }

    Field operator/ ( const Field &other ) const
    {
      return Field() / other;
    }
  };



  template< int dim, class F >
  struct Zero< MultiIndex< dim,F > >
  {
    typedef MultiIndex< dim,F > Field;

    // zero does not acutally exist
    operator Field ()
    {
      return Field(0);
    }
  };

  template< int dim, class Field >
  bool operator< ( const Zero< MultiIndex< dim,Field > > &, const MultiIndex< dim,Field > & )
  {
    return true;
  }

  template< int dim, class Field >
  bool operator< ( const MultiIndex< dim, Field > &f, const Zero< MultiIndex< dim,Field > > & )
  {
    return true;
  }

}

#endif // #ifndef DUNE_MULTIINDEX_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/utility/polynomialbasis.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_POLYNOMIALBASIS_HH
#define DUNE_POLYNOMIALBASIS_HH

#include <fstream>

#include <dune/common/fmatrix.hh>

#include <dune/localfunctions/common/localbasis.hh>

#include <dune/localfunctions/utility/coeffmatrix.hh>
#include <dune/localfunctions/utility/monomialbasis.hh>
#include <dune/localfunctions/utility/multiindex.hh>
#include <dune/localfunctions/utility/basisevaluator.hh>

namespace Dune
{

  // PolynomialBasis
  // ---------------

  /**
   * This is the basis class for a ''polynomial''
   * basis, i.e., a basis consisting of linear
   * combiniations of a underlying second basis set.
   * Examples are standard polynomials where the
   * underlying basis is given by the MonomialBasis
   * class. The basis evaluation is given by the matrix
   * vector multiplication between the coefficient
   * matrix and the vector filled by evaluating the
   * underlying basis set.
   * This class is constructed using a reference of
   * the underlying basis and the coefficient matrix.
   * A specialization holding an instance
   * of the coefficient matrix is provided by the class
   * template< class Eval, class CM = SparseCoeffMatrix<typename Eval::Field,Eval::dimRange> >
   * class PolynomialBasisWithMatrix;
   *
   * \tparam B Basis set with
   *           static const int dimension  -> dimension of reference element
   *           typedef DomainVector        -> coordinates in reference element
   *           int size(int order) const   -> number of basis functions
   *           void evaluate( order, x, val ) const
   *              int order
   *              DomainVector x
   *              Container val
   * \tparam CM stroage for coefficience with
   *           typedef Field -> field of coefficience
   *           static const int dimRange -> coeficience are of type
   *                                        FieldMatrix<Field,dimRange,dimRange>
   *           void mult( val, y )
   *              Container val
   *              std::vector<RangeVector> y
   * \tparam Container access to basis functions through forward iterator
   *           typedef value_type
   *           typedef const_iterator
   *           const_iterator begin()
   **/
  template< class Eval, class CM, class D=double, class R=double >
  class PolynomialBasis
  {
    typedef PolynomialBasis< Eval, CM > This;
    typedef Eval Evaluator;

  public:
    typedef CM CoefficientMatrix;

    typedef typename CoefficientMatrix::Field StorageField;

    static const unsigned int dimension = Evaluator::dimension;
    static const unsigned int dimRange = Evaluator::dimRange*CoefficientMatrix::blockSize;
    typedef LocalBasisTraits<D,dimension,FieldVector<D,dimension>,
        R,dimRange,FieldVector<R,dimRange>,
        FieldMatrix<R,dimRange,dimension> > Traits;
    typedef typename Evaluator::Basis Basis;
    typedef typename Evaluator::DomainVector DomainVector;

    PolynomialBasis (const Basis &basis,
                     const CoefficientMatrix &coeffMatrix,
                     unsigned int size)
      : basis_(basis),
        coeffMatrix_(&coeffMatrix),
        eval_(basis),
        order_(basis.order()),
        size_(size)
    {
      // assert(coeffMatrix_);
      // assert(size_ <= coeffMatrix.size()); // !!!
    }

    const Basis &basis () const
    {
      return basis_;
    }

    const CoefficientMatrix &matrix () const
    {
      return *coeffMatrix_;
    }

    const unsigned int order () const
    {
      return order_;
    }

    const unsigned int size () const
    {
      return size_;
    }

    //! \brief Evaluate all shape functions
    void evaluateFunction (const typename Traits::DomainType& x,
                           std::vector<typename Traits::RangeType>& out) const
    {
      out.resize(size());
      evaluate(x,out);
    }

    //! \brief Evaluate Jacobian of all shape functions
    void evaluateJacobian (const typename Traits::DomainType& x,         // position
                           std::vector<typename Traits::JacobianType>& out) const      // return value
    {
      out.resize(size());
      jacobian(x,out);
    }

    template< unsigned int deriv, class F >
    void evaluate ( const DomainVector &x, F *values ) const
    {
      coeffMatrix_->mult( eval_.template evaluate<deriv>( x ), size(), values);
    }
    template< unsigned int deriv, class DVector, class F >
    void evaluate ( const DVector &x, F *values ) const
    {
      assert( DVector::dimension == dimension);
      DomainVector bx;
      for( int d = 0; d < dimension; ++d )
        field_cast( x[ d ], bx[ d ] );
      evaluate<deriv>( bx, values );
    }

    template <bool dummy,class DVector>
    struct Convert
    {
      static DomainVector apply( const DVector &x )
      {
        assert( DVector::dimension == dimension);
        DomainVector bx;
        for( unsigned int d = 0; d < dimension; ++d )
          field_cast( x[ d ], bx[ d ] );
        return bx;
      }
    };
    template <bool dummy>
    struct Convert<dummy,DomainVector>
    {
      static const DomainVector &apply( const DomainVector &x )
      {
        return x;
      }
    };
    template< unsigned int deriv, class DVector, class RVector >
    void evaluate ( const DVector &x, RVector &values ) const
    {
      assert(values.size()>=size());
      const DomainVector &bx = Convert<true,DVector>::apply(x);
      coeffMatrix_->mult( eval_.template evaluate<deriv>( bx ), values );
    }

    template <class Fy>
    void evaluate ( const DomainVector &x, std::vector<FieldVector<Fy,dimRange> > &values ) const
    {
      evaluate<0>(x,values);
    }
    template< class DVector, class RVector >
    void evaluate ( const DVector &x, RVector &values ) const
    {
      assert( DVector::dimension == dimension);
      DomainVector bx;
      for( unsigned int d = 0; d < dimension; ++d )
        field_cast( x[ d ], bx[ d ] );
      evaluate<0>( bx, values );
    }

    template< unsigned int deriv, class Vector >
    void evaluateSingle ( const DomainVector &x, Vector &values ) const
    {
      assert(values.size()>=size());
      coeffMatrix_->template mult<deriv>( eval_.template evaluate<deriv>( x ), values );
    }
    template< unsigned int deriv, class Fy >
    void evaluateSingle ( const DomainVector &x,
                          std::vector< FieldVector<FieldVector<Fy,LFETensor<Fy,dimension,deriv>::size>,dimRange> > &values) const
    {
      evaluateSingle<deriv>(x,reinterpret_cast<std::vector< FieldVector<Fy,LFETensor<Fy,dimension,deriv>::size*dimRange> >&>(values));
    }
    template< unsigned int deriv, class Fy >
    void evaluateSingle ( const DomainVector &x,
                          std::vector< FieldVector<LFETensor<Fy,dimension,deriv>,dimRange> > &values) const
    {
      evaluateSingle<deriv>(x,reinterpret_cast<std::vector< FieldVector<Fy,LFETensor<Fy,dimension,deriv>::size*dimRange> >&>(values));
    }

    template <class Fy>
    void jacobian ( const DomainVector &x, std::vector<FieldMatrix<Fy,dimRange,dimension> > &values ) const
    {
      assert(values.size()>=size());
      evaluateSingle<1>(x,reinterpret_cast<std::vector<FieldVector<Fy,dimRange*dimension> >&>(values));
    }
    template< class DVector, class RVector >
    void jacobian ( const DVector &x, RVector &values ) const
    {
      assert( DVector::dimension == dimension);
      DomainVector bx;
      for( unsigned int d = 0; d < dimension; ++d )
        field_cast( x[ d ], bx[ d ] );
      jacobian( bx, values );
    }

    template <class Fy>
    void integrate ( std::vector<Fy> &values ) const
    {
      assert(values.size()>=size());
      coeffMatrix_->mult( eval_.template integrate(), values );
    }

  protected:
    PolynomialBasis(const PolynomialBasis &other)
      : basis_(other.basis_),
        coeffMatrix_(other.coeffMatrix_),
        eval_(basis_),
        order_(basis_.order()),
        size_(other.size_)
    {}
    PolynomialBasis &operator=(const PolynomialBasis&);
    const Basis &basis_;
    const CoefficientMatrix* coeffMatrix_;
    mutable Evaluator eval_;
    unsigned int order_,size_;
  };

  /**
   * Specialized version of PolynomialBasis with FieldMatrix for matrix
   * coefficience and std::vector for container type with FieldVector as
   * value type. This class stores the coefficient matrix with can be
   * constructed via the fill method
   */
  template< class Eval, class CM = SparseCoeffMatrix<typename Eval::Field,Eval::dimRange>,
      class D=double, class R=double>
  class PolynomialBasisWithMatrix
    : public PolynomialBasis< Eval, CM, D, R >
  {
  public:
    typedef CM CoefficientMatrix;

  private:
    typedef Eval Evaluator;

    typedef PolynomialBasisWithMatrix< Evaluator, CM > This;
    typedef PolynomialBasis<Evaluator,CM> Base;

  public:
    typedef typename Base::Basis Basis;

    PolynomialBasisWithMatrix (const Basis &basis)
      : Base(basis,coeffMatrix_,0)
    {}

    template <class Matrix>
    void fill(const Matrix& matrix)
    {
      coeffMatrix_.fill(matrix);
      this->size_ = coeffMatrix_.size();
    }
    template <class Matrix>
    void fill(const Matrix& matrix,int size)
    {
      coeffMatrix_.fill(matrix);
      assert(size<=coeffMatrix_.size());
      this->size_ = size;
    }

  private:
    PolynomialBasisWithMatrix(const PolynomialBasisWithMatrix &);
    PolynomialBasisWithMatrix &operator=(const PolynomialBasisWithMatrix &);
    CoefficientMatrix coeffMatrix_;
  };
}
#endif // DUNE_POLYNOMIALBASIS_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/utility/tensor.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_TENSOR_HH
#define DUNE_TENSOR_HH

#include <ostream>
#include <vector>

#include <dune/common/fvector.hh>

#include <dune/localfunctions/utility/field.hh>

namespace Dune
{
  /***********************************************
   * The classes here are work in progress.
   * Basically they provide tensor structures for
   * higher order derivatives of vector valued function.
   * Two storage structures are provided
   * (either based on the components of the vector valued
   * functions or on the order of the derivative).
   * Conversions are supplied between the two storage
   * structures and simple operations, which make the
   * code difficult to use and requires rewritting...
   ***************************************************/

  // Structure for scalar tensor of order deriv
  template <class F,int dimD,unsigned int deriv>
  class LFETensor
  {
    typedef LFETensor<F,dimD,deriv> This;
    typedef LFETensor<F,dimD-1,deriv> BaseDim;
    typedef LFETensor<F,dimD,deriv-1> BaseDeriv;

  public:
    typedef F field_type;
    static const unsigned int size = BaseDim::size+BaseDeriv::size;
    typedef Dune::FieldVector<F,size> Block;

    template< class FF >
    This &operator= ( const FF &f )
    {
      block() = field_cast< F >( f );
      return *this;
    }

    This &operator= ( const Block &b )
    {
      block() = b;
      return *this;
    }

    This &operator*= ( const field_type &f )
    {
      block() *= f;
      return *this;
    }

    const field_type &operator[] ( const unsigned int i ) const
    {
      return block()[ i ];
    }

    field_type &operator[] ( const unsigned int i )
    {
      return block()[ i ];
    }

    Block &block()
    {
      return block_;
    }
    const Block &block() const
    {
      return block_;
    }
    void axpy(const F& a, const This &y)
    {
      block().axpy(a,y.block());
    }
    template <class Fy>
    void assign(const LFETensor<Fy,dimD,deriv> &y)
    {
      field_cast(y.block(),block());
    }
    Block block_;
  };

  // ******************************************
  template <class F,unsigned int deriv>
  struct LFETensor<F,0,deriv>
  {
    static const int size = 0;
  };

  template <class F>
  struct LFETensor<F,0,0>
  {
    static const int size = 1;
  };

  template <class F,int dimD>
  class LFETensor<F,dimD,0>
  {
    typedef LFETensor<F,dimD,0> This;

  public:
    typedef F field_type;
    static const int size = 1;
    typedef Dune::FieldVector<F,size> Block;

    template< class FF >
    This &operator= ( const FF &f )
    {
      block() = field_cast< F >( f );
      return *this;
    }

    This &operator= ( const Block &b )
    {
      block() = b;
      return *this;
    }

    This &operator*= ( const field_type &f )
    {
      block() *= f;
      return *this;
    }

    const F &operator[] ( const unsigned int i ) const
    {
      return block()[ i ];
    }

    F &operator[] ( const unsigned int i )
    {
      return block()[ i ];
    }

    void axpy(const F& a, const This &y)
    {
      block().axpy(a,y.block());
    }
    template <class Fy>
    void assign(const LFETensor<Fy,dimD,0> &y)
    {
      field_cast(y.block(),block());
    }

    Block &block()
    {
      return block_;
    }
    const Block &block() const
    {
      return block_;
    }
    Block block_;
  };
  // ***********************************************************
  // Structure for all derivatives up to order deriv
  // for vector valued function
  enum DerivativeLayout {value,derivative};
  template <class F,int dimD,int dimR,unsigned int deriv,
      DerivativeLayout layout>
  struct Derivatives;

  // Implemnetation for valued based layout
  template <class F,int dimD,int dimR,unsigned int deriv>
  struct Derivatives<F,dimD,dimR,deriv,value>
    : public Derivatives<F,dimD,dimR,deriv-1,value>
  {
    typedef Derivatives<F,dimD,dimR,deriv,value> This;
    typedef Derivatives<F,dimD,dimR,deriv-1,value> Base;
    typedef LFETensor<F,dimD,deriv> ThisLFETensor;

    typedef F Field;
    typedef F field_type;

    static const DerivativeLayout layout = value;
    static const unsigned int dimDomain = dimD;
    static const unsigned int dimRange = dimR;
    // size needs to be an anonymous enum value for gcc 3.4 compatibility
    enum { size = Base::size+ThisLFETensor::size*dimR };
    typedef Dune::FieldVector<F,size> Block;

    This &operator=(const F& f)
    {
      block() = f;
      return *this;
    }
    This &operator=(const Dune::FieldVector<ThisLFETensor,dimR> &t)
    {
      tensor_ = t;
      return *this;
    }
    template <unsigned int dorder>
    This &operator=(const Dune::FieldVector<LFETensor<F,dimD,dorder>,dimR> &t)
    {
      tensor<dorder>() = t;
      return *this;
    }
    This &operator=(const Block &t)
    {
      block() = t;
      return *this;
    }

    This &operator*= ( const field_type &f )
    {
      block() *= f;
      return *this;
    }

    void axpy(const F &a, const This &y)
    {
      block().axpy(a,y.block());
    }

    // assign with same layout (only diffrent Field)
    template <class Fy>
    void assign(const Derivatives<Fy,dimD,dimR,deriv,value> &y)
    {
      field_cast(y.block(),block());
    }
    // assign with diffrent layout (same dimRange)
    template <class Fy>
    void assign(const Derivatives<Fy,dimD,dimR,deriv,derivative> &y)
    {
      Base::assign(y);
      for (int rr=0; rr<dimR; ++rr)
        tensor_[rr] = y[rr].template tensor<deriv>()[0];
    }
    // assign with rth component of function
    template <class Fy,int dimRy>
    void assign(const Derivatives<Fy,dimD,dimRy,deriv,value> &y,unsigned int r)
    {
      assign<Fy,dimRy>(y.block(),r);
    }
    // assign with scalar functions to component r
    template <class Fy>
    void assign(unsigned int r,const Derivatives<Fy,dimD,1,deriv,value> &y)
    {
      assign(r,y.block());
    }
    template <class Fy>
    void assign(unsigned int r,const Derivatives<Fy,dimD,1,deriv,derivative> &y)
    {
      assign(r,y[0]);
    }

    Block &block()
    {
      return reinterpret_cast<Block&>(*this);
    }
    const Block &block() const
    {
      return reinterpret_cast<const Block&>(*this);
    }

    template <unsigned int dorder>
    const Dune::FieldVector<LFETensor<F,dimD,dorder>,dimR> &tensor() const
    {
      // use integral_constant<int,...> here to stay compatible with Int2Type
      const integral_constant<int,dorder> a = {};
      return tensor(a);
    }
    template <unsigned int dorder>
    Dune::FieldVector<LFETensor<F,dimD,dorder>,dimR> &tensor()
    {
      // use integral_constant<int,...> here to stay compatible with Int2Type
      return tensor(integral_constant<int,dorder>());
    }
    template <unsigned int dorder>
    const Dune::FieldVector<F,LFETensor<F,dimD,dorder>::size*dimR> &block() const
    {
      // use integral_constant<int,...> here to stay compatible with Int2Type
      const integral_constant<int,dorder> a = {};
      return reinterpret_cast<const Dune::FieldVector<F,LFETensor<F,dimD,dorder>::size*dimR>&>(tensor(a));
    }
    template <unsigned int dorder>
    Dune::FieldVector<F,LFETensor<F,dimD,dorder>::size*dimR> &block()
    {
      // use integral_constant<int,...> here to stay compatible with Int2Type
      const integral_constant<int,dorder> a = {};
      return reinterpret_cast<Dune::FieldVector<F,LFETensor<F,dimD,dorder>::size*dimR>&>(tensor(a));
    }
    ThisLFETensor &operator[](int r) {
      return tensor_[r];
    }
    const ThisLFETensor &operator[](int r) const {
      return tensor_[r];
    }
  protected:
    template <class Fy,int dimRy>
    void assign(const FieldVector<Fy,size*dimRy> &y,unsigned int r)
    {
      Base::template assign<Fy,dimRy>(reinterpret_cast<const FieldVector<Fy,Base::size*dimRy>&>(y),r);
      tensor_[0] = reinterpret_cast<const FieldVector<Fy,ThisLFETensor::size>&>(y[Base::size*dimRy+r*ThisLFETensor::size]);
    }
    template <class Fy>
    void assign(unsigned int r,const FieldVector<Fy,size/dimR> &y)
    {
      Base::assign(r,reinterpret_cast<const FieldVector<Fy,Base::size/dimR>&>(y));
      tensor_[r] = reinterpret_cast<const FieldVector<Fy,ThisLFETensor::size>&>(y[Base::size/dimR]);
    }
    // assign with diffrent layout (same dimRange)
    template <class Fy,unsigned int dy>
    void assign(const Derivatives<Fy,dimD,dimR,dy,derivative> &y)
    {
      Base::assign(y);
      for (int rr=0; rr<dimR; ++rr)
        tensor_[rr] = y[rr].template tensor<deriv>()[0];
    }

    template <int dorder>
    const Dune::FieldVector<LFETensor<F,dimD,dorder>,dimR> &
    tensor(const integral_constant<int,dorder> &dorderVar) const
    {
      return Base::tensor(dorderVar);
    }
    const Dune::FieldVector<LFETensor<F,dimD,deriv>,dimR> &
    tensor(const integral_constant<int,deriv> &dorderVar) const
    {
      return tensor_;
    }
    template <int dorder>
    Dune::FieldVector<LFETensor<F,dimD,dorder>,dimR> &
    tensor(const integral_constant<int,dorder> &dorderVar)
    {
      return Base::tensor(dorderVar);
    }
    Dune::FieldVector<LFETensor<F,dimD,deriv>,dimR> &
    tensor(const integral_constant<int,deriv> &dorderVar)
    {
      return tensor_;
    }
    Dune::FieldVector<ThisLFETensor,dimR> tensor_;
  };

  template <class F,int dimD,int dimR>
  struct Derivatives<F,dimD,dimR,0,value>
  {
    typedef Derivatives<F,dimD,dimR,0,value> This;
    typedef LFETensor<F,dimD,0> ThisLFETensor;

    typedef F Field;
    typedef F field_type;

    static const DerivativeLayout layout = value;
    static const unsigned int dimDomain = dimD;
    static const unsigned int dimRange = dimR;
    // size needs to be an anonymous enum value for gcc 3.4 compatibility
    enum { size = ThisLFETensor::size*dimR };
    typedef Dune::FieldVector<F,size> Block;

    template <class FF>
    This &operator=(const FF& f)
    {
      for (int r=0; r<dimR; ++r)
        tensor_[r] = field_cast<F>(f);
      return *this;
    }
    This &operator=(const Dune::FieldVector<ThisLFETensor,dimR> &t)
    {
      tensor_ = t;
      return *this;
    }

    This &operator=(const Block &t)
    {
      block() = t;
      return *this;
    }

    This &operator*= ( const field_type &f )
    {
      block() *= f;
      return *this;
    }

    void axpy(const F &a, const This &y)
    {
      block().axpy(a,y.block());
    }
    template <class Fy>
    void assign(const Derivatives<Fy,dimD,dimR,0,value> &y)
    {
      field_cast(y.block(),block());
    }
    template <class Fy>
    void assign(const Derivatives<Fy,dimD,dimR,0,derivative> &y)
    {
      for (int rr=0; rr<dimR; ++rr)
        tensor_[rr] = y[rr].template tensor<0>()[0];
    }
    template <class Fy,int dimRy>
    void assign(const Derivatives<Fy,dimD,dimRy,0,value> &y,unsigned int r)
    {
      assign<Fy,dimRy>(y.block(),r);
    }
    template <class Fy>
    void assign(unsigned int r,const Derivatives<Fy,dimD,1,0,value> &y)
    {
      tensor_[r].assign(y[0]);
    }
    template <class Fy>
    void assign(unsigned int r,const Derivatives<Fy,dimD,1,0,derivative> &y)
    {
      tensor_[r].assign(y[0][0]);
    }

    Block &block()
    {
      return reinterpret_cast<Block&>(*this);
    }
    const Block &block() const
    {
      return reinterpret_cast<const Block&>(*this);
    }

    ThisLFETensor &operator[](int r) {
      return tensor_[r];
    }
    const ThisLFETensor &operator[](int r) const {
      return tensor_[r];
    }
    template <int dorder>
    const Dune::FieldVector<LFETensor<F,dimD,0>,dimR> &tensor() const
    {
      return tensor_;
    }
    Dune::FieldVector<LFETensor<F,dimD,0>,dimR> &tensor()
    {
      return tensor_;
    }
    template <unsigned int dorder>
    const Dune::FieldVector<F,LFETensor<F,dimD,dorder>::size*dimR> &block() const
    {
      // use integral_constant<int,...> here to stay compatible with Int2Type
      const integral_constant<int,dorder> a = {};
      return reinterpret_cast<const Dune::FieldVector<F,LFETensor<F,dimD,dorder>::size*dimR>&>(tensor(a));
    }
    template <unsigned int dorder>
    Dune::FieldVector<F,LFETensor<F,dimD,dorder>::size*dimR> &block()
    {
      // use integral_constant<int,...> here to stay compatible with Int2Type
      const integral_constant<int,dorder> a = {};
      return reinterpret_cast<Dune::FieldVector<F,LFETensor<F,dimD,dorder>::size*dimR>&>(tensor(a));
    }

  protected:
    const Dune::FieldVector<LFETensor<F,dimD,0>,dimR> &
    tensor(const integral_constant<int,0> &dorderVar) const
    {
      return tensor_;
    }
    Dune::FieldVector<LFETensor<F,dimD,0>,dimR> &
    tensor(const integral_constant<int,0> &dorderVar)
    {
      return tensor_;
    }
    template <class Fy,unsigned int dy>
    void assign(const Derivatives<Fy,dimD,dimR,dy,derivative> &y)
    {
      for (int rr=0; rr<dimR; ++rr)
        tensor_[rr] = y[rr].template tensor<0>()[0];
    }
    template <class Fy,int dimRy>
    void assign(const FieldVector<Fy,size*dimRy> &y,unsigned int r)
    {
      tensor_[0] = reinterpret_cast<const FieldVector<Fy,ThisLFETensor::size>&>(y[r*ThisLFETensor::size]);
    }
    template <class Fy>
    void assign(unsigned int r,const FieldVector<Fy,size/dimR> &y)
    {
      tensor_[r] = y;
    }
    Dune::FieldVector<ThisLFETensor,dimR> tensor_;
  };

  // Implemnetation for derivative based layout
  template <class F,int dimD,int dimR,unsigned int deriv>
  struct Derivatives<F,dimD,dimR,deriv,derivative>
  {
    typedef Derivatives<F,dimD,dimR,deriv,derivative> This;
    typedef Derivatives<F,dimD,1,deriv,value> ScalarDeriv;

    typedef F Field;
    typedef F field_type;

    static const DerivativeLayout layout = value;
    static const unsigned int dimDomain = dimD;
    static const unsigned int dimRange = dimR;
    // size needs to be an anonymous enum value for gcc 3.4 compatibility
    enum { size = ScalarDeriv::size*dimR };
    typedef Dune::FieldVector<F,size> Block;

    template <class FF>
    This &operator=(const FF& f)
    {
      block() = field_cast<F>(f);
      return *this;
    }
    This &operator=(const Block &t)
    {
      block() = t;
      return *this;
    }

    This &operator*= ( const field_type &f )
    {
      block() *= f;
      return *this;
    }

    template <class FF>
    void axpy(const FF &a, const This &y)
    {
      block().axpy(field_cast<F>(a),y.block());
    }
    // assign with same layout (only diffrent Field)
    template <class Fy>
    void assign(const Derivatives<Fy,dimD,dimR,deriv,derivative> &y)
    {
      field_cast(y.block(),block());
    }
    // assign with diffrent layout (same dimRange)
    template <class Fy>
    void assign(const Derivatives<Fy,dimD,dimR,deriv,value> &y)
    {
      for (unsigned int rr=0; rr<dimR; ++rr)
        deriv_[rr].assign(y,rr);
    }
    // assign with scalar functions to component r
    template <class Fy,DerivativeLayout layouty>
    void assign(unsigned int r,const Derivatives<Fy,dimD,1,deriv,layouty> &y)
    {
      deriv_[r].assign(r,y);
    }

    Block &block()
    {
      return reinterpret_cast<Block&>(*this);
    }
    const Block &block() const
    {
      return reinterpret_cast<const Block&>(*this);
    }

    ScalarDeriv &operator[](int r) {
      return deriv_[r];
    }
    const ScalarDeriv &operator[](int r) const {
      return deriv_[r];
    }
  protected:
    Dune::FieldVector<ScalarDeriv,dimR> deriv_;
  };

  // ******************************************
  // AXPY *************************************
  // ******************************************
  template <class Vec1,class Vec2,unsigned int deriv>
  struct LFETensorAxpy
  {
    template <class Field>
    static void apply(unsigned int r,const Field &a,
                      const Vec1 &x, Vec2 &y)
    {
      y.axpy(a,x);
    }
  };
  template <class F1,int dimD,int dimR,
      unsigned int d,
      class Vec2,
      unsigned int deriv>
  struct LFETensorAxpy<Derivatives<F1,dimD,dimR,d,value>,Vec2,deriv>
  {
    typedef Derivatives<F1,dimD,dimR,d,value> Vec1;
    template <class Field>
    static void apply(unsigned int r,const Field &a,
                      const Vec1 &x, Vec2 &y)
    {
      const FieldVector<F1,Vec2::size> &xx = x.template block<deriv>();
      for (int i=0; i<y.size; ++i)
        y[i] += xx[i]*a;
    }
  };
  template <class F1,int dimD,int dimR,
      unsigned int d,
      class Vec2,
      unsigned int deriv>
  struct LFETensorAxpy<Derivatives<F1,dimD,dimR,d,derivative>,Vec2,deriv>
  {
    typedef Derivatives<F1,dimD,dimR,d,derivative> Vec1;
    template <class Field>
    static void apply(unsigned int r,const Field &a,
                      const Vec1 &x, Vec2 &y)
    {
      for (int rr=0; rr<dimR; ++rr)
        LFETensorAxpy<Derivatives<F1,dimD,1,d,value>,
            Vec2,deriv>::apply(rr,a,x[rr],y);
    }
  };
  template <class F1,int dimD,
      unsigned int d,
      class Vec2,
      unsigned int deriv>
  struct LFETensorAxpy<Derivatives<F1,dimD,1,d,derivative>,Vec2,deriv>
  {
    typedef Derivatives<F1,dimD,1,d,derivative> Vec1;
    template <class Field>
    static void apply(unsigned int r,const Field &a,
                      const Vec1 &x, Vec2 &y)
    {
      LFETensorAxpy<Derivatives<F1,dimD,1,d,value>,
          Vec2,deriv>::apply(r,a,x[0],y);
    }
  };
  template <class F1,int dimD,
      unsigned int d,
      class Vec2,
      unsigned int deriv>
  struct LFETensorAxpy<Derivatives<F1,dimD,1,d,value>,Vec2,deriv>
  {
    typedef Derivatives<F1,dimD,1,d,value> Vec1;
    template <class Field>
    static void apply(unsigned int r,const Field &a,
                      const Vec1 &x, Vec2 &y)
    {
      typedef LFETensor<F1,dimD,deriv> LFETensorType;
      const unsigned int rr = r*LFETensorType::size;
      const FieldVector<F1,LFETensorType::size> &xx = x.template block<deriv>();
      for (int i=0; i<FieldVector<F1,LFETensorType::size>::dimension; ++i)
        y[rr+i] += xx[i]*a;
    }
  };

  // ***********************************************
  // Assign ****************************************
  // ***********************************************
  template <class Vec1,class Vec2>
  struct DerivativeAssign
  {
    static void apply(unsigned int r,const Vec1 &vec1,Vec2 &vec2)
    {
      field_cast(vec1,vec2);
    }
  };
  template <int dimD,int dimR,unsigned int deriv, DerivativeLayout layout,
      class F1,class F2>
  struct DerivativeAssign<Derivatives<F1,dimD,dimR,deriv,layout>,
      Derivatives<F2,dimD,dimR,deriv,layout> >
  {
    typedef Derivatives<F1,dimD,dimR,deriv,layout> Vec1;
    typedef Derivatives<F2,dimD,dimR,deriv,layout> Vec2;
    static void apply(unsigned int r,const Vec1 &vec1,Vec2 &vec2)
    {
      field_cast(vec1.block(),vec2.block());
    }
  };
  template <int dimD,int dimR,unsigned int deriv,
      class F1, class F2>
  struct DerivativeAssign<Derivatives<F1,dimD,dimR,deriv,value>,
      Derivatives<F2,dimD,dimR,deriv,derivative> >
  {
    typedef Derivatives<F1,dimD,dimR,deriv,value> Vec1;
    typedef Derivatives<F2,dimD,dimR,deriv,derivative> Vec2;
    static void apply(unsigned int r,const Vec1 &vec1,Vec2 &vec2)
    {
      vec2.assign(vec1);
    }
  };
  template <int dimD,int dimR,unsigned int deriv,
      class F1, class F2>
  struct DerivativeAssign<Derivatives<F1,dimD,dimR,deriv,derivative>,
      Derivatives<F2,dimD,dimR,deriv,value> >
  {
    typedef Derivatives<F1,dimD,dimR,deriv,derivative> Vec1;
    typedef Derivatives<F2,dimD,dimR,deriv,value> Vec2;
    static void apply(unsigned int r,const Vec1 &vec1,Vec2 &vec2)
    {
      vec2.assign(vec1);
    }
  };
  template <int dimD,int dimR,unsigned int deriv,DerivativeLayout layout,
      class F1, class F2>
  struct DerivativeAssign<Derivatives<F1,dimD,1,deriv,layout>,
      Derivatives<F2,dimD,dimR,deriv,value> >
  {
    typedef Derivatives<F1,dimD,1,deriv,layout> Vec1;
    typedef Derivatives<F2,dimD,dimR,deriv,value> Vec2;
    static void apply(unsigned int r,const Vec1 &vec1,Vec2 &vec2)
    {
      vec2.assign(r,vec1);
    }
  };
  template <int dimD,int dimR,unsigned int deriv,DerivativeLayout layout,
      class F1, class F2>
  struct DerivativeAssign<Derivatives<F1,dimD,1,deriv,layout>,
      Derivatives<F2,dimD,dimR,deriv,derivative> >
  {
    typedef Derivatives<F1,dimD,1,deriv,layout> Vec1;
    typedef Derivatives<F2,dimD,dimR,deriv,derivative> Vec2;
    static void apply(unsigned int r,const Vec1 &vec1,Vec2 &vec2)
    {
      vec2.assign(r,vec1);
    }
  };
  template <int dimD,unsigned int deriv,
      class F1, class F2>
  struct DerivativeAssign<Derivatives<F1,dimD,1,deriv,value>,
      Derivatives<F2,dimD,1,deriv,value> >
  {
    typedef Derivatives<F1,dimD,1,deriv,value> Vec1;
    typedef Derivatives<F2,dimD,1,deriv,value> Vec2;
    static void apply(unsigned int r,const Vec1 &vec1,Vec2 &vec2)
    {
      field_cast(vec1.block(),vec2.block());
    }
  };
  template <int dimD,unsigned int deriv,
      class F1, class F2>
  struct DerivativeAssign<Derivatives<F1,dimD,1,deriv,derivative>,
      Derivatives<F2,dimD,1,deriv,derivative> >
  {
    typedef Derivatives<F1,dimD,1,deriv,derivative> Vec1;
    typedef Derivatives<F2,dimD,1,deriv,derivative> Vec2;
    static void apply(unsigned int r,const Vec1 &vec1,Vec2 &vec2)
    {
      field_cast(vec1.block(),vec2.block());
    }
  };
  template <int dimD,unsigned int deriv,
      class F1, class F2>
  struct DerivativeAssign<Derivatives<F1,dimD,1,deriv,derivative>,
      Derivatives<F2,dimD,1,deriv,value> >
  {
    typedef Derivatives<F1,dimD,1,deriv,derivative> Vec1;
    typedef Derivatives<F2,dimD,1,deriv,value> Vec2;
    static void apply(unsigned int r,const Vec1 &vec1,Vec2 &vec2)
    {
      field_cast(vec1.block(),vec2.block());
    }
  };
  template <int dimD,unsigned int deriv,
      class F1, class F2>
  struct DerivativeAssign<Derivatives<F1,dimD,1,deriv,value>,
      Derivatives<F2,dimD,1,deriv,derivative> >
  {
    typedef Derivatives<F1,dimD,1,deriv,value> Vec1;
    typedef Derivatives<F2,dimD,1,deriv,derivative> Vec2;
    static void apply(unsigned int r,const Vec1 &vec1,Vec2 &vec2)
    {
      field_cast(vec1.block(),vec2.block());
    }
  };
  template <int dimD,unsigned int deriv,DerivativeLayout layout,
      class F1, class F2>
  struct DerivativeAssign<Derivatives<F1,dimD,1,deriv,layout>,
      F2 >
  {
    typedef Derivatives<F1,dimD,1,deriv,layout> Vec1;
    typedef F2 Vec2;
    static void apply(unsigned int r,const Vec1 &vec1,Vec2 &vec2)
    {
      field_cast(vec1.block(),vec2);
    }
  };
  template <int dimD,int dimR,
      class F1,unsigned int deriv,
      class F2>
  struct DerivativeAssign<Derivatives<F1,dimD,dimR,deriv,value>,FieldVector<F2,dimR> >
  {
    typedef Derivatives<F1,dimD,dimR,deriv,value> Vec1;
    typedef FieldVector<F2,dimR> Vec2;
    static void apply(unsigned int r,const Vec1 &vec1,Vec2 &vec2)
    {
      field_cast(vec1.template block<0>(),vec2);
    }
  };
  template <int dimD,int dimR,
      class F1,unsigned int deriv,
      class F2>
  struct DerivativeAssign<Derivatives<F1,dimD,dimR,deriv,derivative>,FieldVector<F2,dimR> >
  {
    typedef Derivatives<F1,dimD,dimR,deriv,derivative> Vec1;
    typedef FieldVector<F2,dimR> Vec2;
    static void apply(unsigned int r,const Vec1 &vec1,Vec2 &vec2)
    {
      for (int rr=0; rr<dimR; ++rr)
        field_cast(vec1[rr].template tensor<0>()[0].block(),vec2[rr]);
    }
  };
  template <int dimD,
      class F1,unsigned int deriv,
      class F2,int dimR>
  struct DerivativeAssign<Derivatives<F1,dimD,1,deriv,value>,FieldVector<F2,dimR> >
  {
    typedef Derivatives<F1,dimD,1,deriv,value> Vec1;
    typedef FieldVector<F2,dimR> Vec2;
    static void apply(unsigned int r,const Vec1 &vec1,Vec2 &vec2)
    {
      field_cast(vec1.template tensor<0>()[0].block(),vec2[r]);
    }
  };
  template <int dimD,
      class F1,unsigned int deriv,
      class F2,int dimR>
  struct DerivativeAssign<Derivatives<F1,dimD,1,deriv,derivative>,FieldVector<F2,dimR> >
  {
    typedef Derivatives<F1,dimD,1,deriv,derivative> Vec1;
    typedef FieldVector<F2,dimR> Vec2;
    static void apply(unsigned int r,const Vec1 &vec1,Vec2 &vec2)
    {
      field_cast(vec1[0].template tensor<0>()[0].block(),vec2[r]);
    }
  };
  template <int dimD,
      class F1,unsigned int deriv,
      class F2>
  struct DerivativeAssign<Derivatives<F1,dimD,1,deriv,value>,FieldVector<F2,1> >
  {
    typedef Derivatives<F1,dimD,1,deriv,value> Vec1;
    typedef FieldVector<F2,1> Vec2;
    static void apply(unsigned int r,const Vec1 &vec1,Vec2 &vec2)
    {
      field_cast(vec1.template tensor<0>()[0].block(),vec2);
    }
  };
  template <int dimD,
      class F1,unsigned int deriv,
      class F2>
  struct DerivativeAssign<Derivatives<F1,dimD,1,deriv,derivative>,FieldVector<F2,1> >
  {
    typedef Derivatives<F1,dimD,1,deriv,derivative> Vec1;
    typedef FieldVector<F2,1> Vec2;
    static void apply(unsigned int r,const Vec1 &vec1,Vec2 &vec2)
    {
      field_cast(vec1[0].template tensor<0>()[0].block(),vec2);
    }
  };

  // ***********************************************
  // IO ********************************************
  // ***********************************************
  template <class F,int dimD,unsigned int deriv>
  std::ostream &operator<< ( std::ostream &out, const LFETensor< F,dimD,deriv > &tensor )
  {
    return out << tensor.block();
  }
#if 0
  template <class F,int dimD,unsigned int deriv>
  std::ostream &operator<< ( std::ostream &out, const ScalarDerivatives< F,dimD,deriv > &d )
  {
    out << static_cast<const ScalarDerivatives< F,dimD,deriv-1 > &>(d);
    out << " , " << d.tensor() << std::endl;
    return out;
  }
  template <class F,int dimD>
  std::ostream &operator<< ( std::ostream &out, const ScalarDerivatives< F,dimD,0 > &d )
  {
    out << d.tensor() << std::endl;
    return out;
  }
#endif
  template <class F,int dimD,int dimR,unsigned int deriv>
  std::ostream &operator<< ( std::ostream &out, const Derivatives< F,dimD,dimR,deriv,derivative > &d )
  {
    out << " ( ";
    out << d[0];
    for (int r=1; r<dimR; ++r)
    {
      out << " , " << d[r];
    }
    out << " ) " << std::endl;
    return out;
  }
  template <class F,int dimD,int dimR,unsigned int deriv>
  std::ostream &operator<< ( std::ostream &out, const Derivatives< F,dimD,dimR,deriv,value > &d )
  {
    out << static_cast<const Derivatives< F,dimD,dimR,deriv-1,value > &>(d);
    out << " ( ";
    out << d[0];
    for (int r=1; r<dimR; ++r)
    {
      out << " , " << d[r];
    }
    out << " ) " << std::endl;
    return out;
  }
  template <class F,int dimD,int dimR>
  std::ostream &operator<< ( std::ostream &out, const Derivatives< F,dimD,dimR,0,derivative > &d )
  {
    out << " ( ";
    out << d[0];
    for (int r=1; r<dimR; ++r)
    {
      out << " , " << d[r];
    }
    out << " ) " << std::endl;
    return out;
  }
  template <class F,int dimD,int dimR>
  std::ostream &operator<< ( std::ostream &out, const Derivatives< F,dimD,dimR,0,value > &d )
  {
    out << " ( ";
    out << d[0];
    for (int r=1; r<dimR; ++r)
    {
      out << " , " << d[r];
    }
    out << " ) " << std::endl;
    return out;
  }
  template <class F,int dimD,int dimR,unsigned int deriv,DerivativeLayout layout>
  std::ostream &operator<< ( std::ostream &out, const std::vector<Derivatives< F,dimD,dimR,deriv,layout > > &y )
  {
    out << "Number of basis functions: " << y.size() << std::endl;
    for (unsigned int i=0; i<y.size(); ++i)
    {
      out << "Base " << i << " : " << std::endl;
      out << y[i];
      out << std::endl;
    }
    return out;
  }
}
#endif // DUNE_TENSOR_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/whitney/CMakeLists.txt <==
set(whitneydir  ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/whitney)
set(whitney_HEADERS
        edges0.5.hh)

set(SUBDIRS
        edges0.5)

# include not needed for CMake
# include $(top_srcdir)/am/global-rules

install(FILES ${whitney_HEADERS} DESTINATION ${whitneydir})
foreach(i ${SUBDIRS})
  if(${i} STREQUAL "test")
    set(opt "EXCLUDE_FROM_ALL")
  endif(${i} STREQUAL "test")
  add_subdirectory(${i} ${opt})
  unset(opt)
endforeach(i ${SUBDIRS})


==> anc/xt-super/dune-localfunctions/dune/localfunctions/whitney/Makefile.am <==
whitneydir = $(includedir)/dune/localfunctions/whitney
whitney_HEADERS =				\
	edges0.5.hh

SUBDIRS =					\
	edges0.5

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/whitney/edges0.5.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_LOCALFUNCTIONS_WHITNEY_EDGES0_5_HH
#define DUNE_LOCALFUNCTIONS_WHITNEY_EDGES0_5_HH

#include <dune/geometry/type.hh>

#include <dune/localfunctions/whitney/edges0.5/basis.hh>
#include <dune/localfunctions/whitney/edges0.5/coefficients.hh>
#include <dune/localfunctions/whitney/edges0.5/interpolation.hh>

namespace Dune {

  //////////////////////////////////////////////////////////////////////
  //
  //  FiniteElement
  //

  //! FiniteElement for lowest order edge elements on simplices
  /**
   * Uses the representation
   * \f[
   *    \mathbf N^i=(L^{i_0}\nabla L^{i_1}-
   *                 L^{i_1}\nabla L^{i_0})\ell^i
   * \f]
   * where \f$L^k\f$ is the P1 shape function for vertex \f$k\f$, \f$i_0\f$
   * and \f$i_1\f$ are the indices of the vertices of edge \f$i\f$ and
   * \f$\ell^i\f$ is the length of edge \f$i\f$.
   *
   * \tparam D   Type to represent the field in the domain.
   * \tparam R   Type to represent the field in the range.
   * \tparam dim Dimension of both domain and range.
   *
   * \nosubgrouping
   */
  template<class Geometry, class RF>
  class EdgeS0_5FiniteElement {
  public:
    /**
     * \implements FiniteElementInterface::Traits
     */
    struct Traits {
      typedef EdgeS0_5Basis<Geometry, RF> Basis;
      typedef EdgeS0_5Interpolation<Geometry,
          typename Basis::Traits> Interpolation;
      typedef EdgeS0_5Coefficients<Geometry::mydimension> Coefficients;
    };

  private:
    typename Traits::Basis basis_;
    typename Traits::Interpolation interpolation_;
    static const typename Traits::Coefficients& coefficients_;
    static const GeometryType gt;

  public:
    //! Constructor
    /**
     * \copydetails EdgeS0_5Basis::EdgeS0_5Basis(const Geometry& geo, const VertexOrder& vertexOrder)
     */
    template<class VertexOrder>
    EdgeS0_5FiniteElement(const Geometry& geo,
                          const VertexOrder& vertexOrder) :
      basis_(geo, vertexOrder), interpolation_(geo, vertexOrder)
    { }

    //! return reference to the basis object
    const typename Traits::Basis& basis() const { return basis_; }
    //! return reference to the interpolation object
    const typename Traits::Interpolation& interpolation() const
    { return interpolation_; }
    //! return reference to the coefficients object
    const typename Traits::Coefficients& coefficients() const
    { return coefficients_; }
    //! return geometry type of this element
    const GeometryType& type() const { return gt; }
  };

  template<class Geometry, class RF>
  const typename EdgeS0_5FiniteElement<Geometry, RF>::Traits::Coefficients&
  EdgeS0_5FiniteElement<Geometry, RF>::coefficients_ =
    typename Traits::Coefficients();

  template<class Geometry, class RF>
  const GeometryType
  EdgeS0_5FiniteElement<Geometry, RF>::gt(GeometryType::simplex,
                                          Geometry::mydimension);

  ////////////////////////////////////////////////////////////////////////
  //
  // Factory
  //

  //! Factory for EdgeS0_5FiniteElement objects
  /**
   * Constructs EdgeS0_5FiniteElement objects given a geometry and a vertex
   * ordering.
   *
   * \tparam Geometry Geometry for the local to global transformation.
   * \tparam RF       Field type of the range.
   *
   * \implements FiniteElementFactoryInterface
   */
  template<class Geometry, class RF>
  struct EdgeS0_5FiniteElementFactory {
    typedef EdgeS0_5FiniteElement<Geometry, RF> FiniteElement;

    //! construct the factory
    /**
     * \param geometry    The geometry object to use for adaption.
     * \param vertexOrder The global ordering of the vertices within the grid,
     *                    used to determine orientation of the edges.  This
     *                    vertexOrder object must support codim=0.
     *
     * \note The returned object stores the reference to the geometry passed
     *       here.  Any use of the returned value after this references has
     *       become invalid results in undefined behaviour.  The exception is
     *       that the destructor of this class may still be called.  The
     *       information contained in the vertexOrder object is extracted and
     *       the object is no longer needed after the contructor returns.  No
     *       reference to internal data of the factory is stored.
     */
    template<class VertexOrder>
    const FiniteElement make(const Geometry& geometry,
                             const VertexOrder& vertexOrder)
    { return FiniteElement(geometry, vertexOrder); }
  };

} // namespace Dune

#endif // DUNE_LOCALFUNCTIONS_WHITNEY_EDGES0_5_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/whitney/edges0.5/CMakeLists.txt <==
set(mydir  ${CMAKE_INSTALL_INCLUDEDIR}/dune/localfunctions/whitney/edges0.5)

set(my_HEADERS
        basis.hh
        coefficients.hh
        common.hh
        interpolation.hh)

# include not needed for CMake
# include $(top_srcdir)/am/global-rules

install(FILES ${my_HEADERS} DESTINATION ${mydir})


==> anc/xt-super/dune-localfunctions/dune/localfunctions/whitney/edges0.5/Makefile.am <==
mydir = $(includedir)/dune/localfunctions/whitney/edges0.5

my_HEADERS =					\
	basis.hh				\
	coefficients.hh				\
	common.hh				\
	interpolation.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-localfunctions/dune/localfunctions/whitney/edges0.5/basis.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_LOCALFUNCTIONS_WHITNEY_EDGES0_5_BASIS_HH
#define DUNE_LOCALFUNCTIONS_WHITNEY_EDGES0_5_BASIS_HH

#include <cstddef>
#include <vector>

#include <dune/common/fmatrix.hh>
#include <dune/common/fvector.hh>

#include <dune/localfunctions/common/localtoglobaladaptors.hh>
#include <dune/localfunctions/lagrange/p1/p1localbasis.hh>
#include <dune/localfunctions/whitney/edges0.5/common.hh>

namespace Dune {

  //////////////////////////////////////////////////////////////////////
  //
  //  Basis
  //

  //! Basis for order 0.5 (lowest order) edge elements on simplices
  /**
   * @ingroup BasisImplementation
   *
   * \tparam Geometry Type of the local-to-global map.
   * \tparam RF       Type to represent the field in the range.
   *
   * \nosubgrouping
   */
  template<class Geometry, class RF>
  class EdgeS0_5Basis :
    private EdgeS0_5Common<Geometry::mydimension, typename Geometry::ctype>
  {
  public:
    //! \brief export type traits for function signature
    struct Traits {
      typedef typename Geometry::ctype DomainField;
      static const std::size_t dimDomainLocal = Geometry::mydimension;
      static const std::size_t dimDomainGlobal = Geometry::coorddimension;
      typedef FieldVector<DomainField, dimDomainLocal> DomainLocal;
      typedef FieldVector<DomainField, dimDomainGlobal> DomainGlobal;

      typedef RF RangeField;
      static const std::size_t dimRange = dimDomainLocal;
      typedef FieldVector<RangeField, dimRange> Range;

      typedef FieldMatrix<RangeField, dimRange, dimDomainGlobal> Jacobian;

      static const std::size_t diffOrder = 1;
    };

  private:
    typedef Dune::P1LocalBasis<typename Traits::DomainField,
        typename Traits::RangeField,
        Traits::dimDomainLocal
        > P1LocalBasis;
    typedef ScalarLocalToGlobalBasisAdaptor<P1LocalBasis, Geometry> P1Basis;

    static const P1LocalBasis& p1LocalBasis;
    static const std::size_t dim = Traits::dimDomainLocal;

    typedef EdgeS0_5Common<dim, typename Geometry::ctype> Base;
    using Base::refelem;
    using Base::s;

    // global values of the Jacobians (gradients) of the p1 basis
    std::vector<typename P1Basis::Traits::Jacobian> p1j;
    // edge sizes and orientations
    std::vector<typename Traits::DomainField> edgel;

  public:
    //! Construct an EdgeS0_5Basis
    /**
     * \param geo         Geometry of the element to contruct a local basis
     *                    for.
     * \param vertexOrder Vertex ordering information.  Only the vertex order
     *                    on the dim=1 sub-entities (edges) is required.
     */
    template<typename VertexOrder>
    EdgeS0_5Basis(const Geometry& geo, const VertexOrder& vertexOrder) :
      p1j(s, typename P1Basis::Traits::Jacobian(0)), edgel(s)
    {
      // use some arbitrary position to evaluate jacobians, they are constant
      static const typename Traits::DomainLocal xl(0);

      // precompute Jacobian (gradients) of the p1 element
      P1Basis(p1LocalBasis, geo).evaluateJacobian(xl, p1j);

      // calculate edge sizes and orientations
      for(std::size_t i = 0; i < s; ++i) {
        edgel[i] = (geo.corner(refelem.subEntity(i,dim-1,0,dim))-
                    geo.corner(refelem.subEntity(i,dim-1,1,dim))
                    ).two_norm();
        const typename VertexOrder::iterator& edgeVertexOrder =
          vertexOrder.begin(dim-1, i);
        if(edgeVertexOrder[0] > edgeVertexOrder[1])
          edgel[i] *= -1;
      }
    }

    //! number of shape functions
    std::size_t size () const { return s; }

    //! Evaluate all shape functions
    void evaluateFunction(const typename Traits::DomainLocal& xl,
                          std::vector<typename Traits::Range>& out) const
    {
      out.assign(s, typename Traits::Range(0));

      // compute p1 values -- use the local basis directly for that, local and
      // global values are identical for scalars
      std::vector<typename P1LocalBasis::Traits::RangeType> p1v;
      p1LocalBasis.evaluateFunction(xl, p1v);

      for(std::size_t i = 0; i < s; i++) {
        const std::size_t i0 = refelem.subEntity(i,dim-1,0,dim);
        const std::size_t i1 = refelem.subEntity(i,dim-1,1,dim);
        out[i].axpy( p1v[i0], p1j[i1][0]);
        out[i].axpy(-p1v[i1], p1j[i0][0]);
        out[i] *= edgel[i];
      }
    }

    //! Evaluate all Jacobians
    void evaluateJacobian(const typename Traits::DomainLocal&,
                          std::vector<typename Traits::Jacobian>& out) const
    {
      out.resize(s);

      for(std::size_t i = 0; i < s; i++) {
        const std::size_t i0 = refelem.subEntity(i,dim-1,0,dim);
        const std::size_t i1 = refelem.subEntity(i,dim-1,1,dim);
        for(std::size_t j = 0; j < dim; j++)
          for(std::size_t k = 0; k < dim; k++)
            out[i][j][k] = edgel[i] *
                           (p1j[i0][0][k]*p1j[i1][0][j]-p1j[i1][0][k]*p1j[i0][0][j]);
      }
    }

    //! Polynomial order of the shape functions
    std::size_t order () const { return 1; }
  };

  template<class Geometry, class RF>
  const typename EdgeS0_5Basis<Geometry, RF>::P1LocalBasis&
  EdgeS0_5Basis<Geometry, RF>::p1LocalBasis = P1LocalBasis();

} // namespace Dune

#endif // DUNE_LOCALFUNCTIONS_WHITNEY_EDGES0_5_BASIS_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/whitney/edges0.5/coefficients.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_LOCALFUNCTIONS_WHITNEY_EDGES0_5_COEFFICIENTS_HH
#define DUNE_LOCALFUNCTIONS_WHITNEY_EDGES0_5_COEFFICIENTS_HH

#include <cstddef>
#include <vector>

#include <dune/localfunctions/common/localkey.hh>
#include <dune/localfunctions/whitney/edges0.5/common.hh>

namespace Dune {

  //////////////////////////////////////////////////////////////////////
  //
  // Coefficients
  //

  //! Coefficients for lowest order edge elements on simplices
  /**
   * \nosubgrouping
   * \implements CoefficientsInterface
   *
   * \tparam dim Dimension of both domain and range.
   */
  template<std::size_t dim>
  class EdgeS0_5Coefficients : private EdgeS0_5Common<dim> {
    using EdgeS0_5Common<dim>::s;

    std::vector<LocalKey> li;

  public:
    //! Standard constructor
    EdgeS0_5Coefficients() : li(s) {
      for(std::size_t i = 0; i < s; i++)
        li[i] = LocalKey(i, dim-1, 0);
    }

    //! number of coefficients
    std::size_t size () const { return s; }

    //! get i'th index
    const LocalKey& localKey(std::size_t i) const { return li[i]; }
  };

} // namespace Dune

#endif // DUNE_LOCALFUNCTIONS_WHITNEY_EDGES0_5_COEFFICIENTS_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/whitney/edges0.5/common.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_LOCALFUNCTIONS_WHITNEY_EDGES0_5_COMMON_HH
#define DUNE_LOCALFUNCTIONS_WHITNEY_EDGES0_5_COMMON_HH

#include <cstddef>

#include <dune/geometry/referenceelements.hh>

namespace Dune {

  //! Common base class for edge elements
  template<std::size_t dim, class DF = double>
  struct EdgeS0_5Common {
    //! The reference element for this edge element
    static const ReferenceElement<DF, dim>& refelem;
    //! The number of base functions
    /**
     * \note This is not a compile time constant, since the number of edges is
     *       extracted from the reference element.
     */
    static const std::size_t s;
  };

  template<std::size_t dim, class DF>
  const ReferenceElement<DF, dim>& EdgeS0_5Common<dim,DF>::
  refelem(ReferenceElements<DF, dim>::simplex());

  template<std::size_t dim, typename DF>
  const std::size_t EdgeS0_5Common<dim,DF>::s(refelem.size(dim-1));

} // namespace Dune

#endif // DUNE_LOCALFUNCTIONS_WHITNEY_EDGES0_5_COMMON_HH


==> anc/xt-super/dune-localfunctions/dune/localfunctions/whitney/edges0.5/interpolation.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_LOCALFUNCTIONS_WHITNEY_EDGES0_5_INTERPOLATION_HH
#define DUNE_LOCALFUNCTIONS_WHITNEY_EDGES0_5_INTERPOLATION_HH

#include <cstddef>
#include <vector>

#include <dune/localfunctions/whitney/edges0.5/common.hh>

namespace Dune {

  //////////////////////////////////////////////////////////////////////
  //
  // Interpolation
  //

  //! Interpolation for lowest order edge elements on simplices
  /**
   * \tparam Geometry Type of the local-to-global map.
   * \tparam RF       Type to represent the field in the range.
   *
   * \nosubgrouping
   */
  template<class Geometry, class Traits_>
  class EdgeS0_5Interpolation :
    private EdgeS0_5Common<Traits_::dimDomainLocal,
        typename Traits_::DomainField>
  {
  public:
    typedef Traits_ Traits;

  private:
    static const std::size_t dim = Traits::dimDomainLocal;
    typedef EdgeS0_5Common<dim, typename Traits::DomainField> Base;
    using Base::refelem;
    using Base::s;

    std::vector<typename Traits::DomainGlobal> edgev;

  public:
    //! constructor
    /**
     * \param geo         Geometry of the element to contruct a local basis
     *                    for.
     * \param vertexOrder Vertex ordering information.  Only the vertex order
     *                    on the dim=1 sub-entities (edges) is required.
     */
    template<typename VertexOrder>
    EdgeS0_5Interpolation(const Geometry& geo,
                          const VertexOrder& vertexOrder) :
      edgev(s)
    {
      for(std::size_t i = 0; i < s; ++i) {
        const std::size_t i0 = refelem.subEntity(i,dim-1,0,dim);
        const std::size_t i1 = refelem.subEntity(i,dim-1,1,dim);

        edgev[i] = geo.corner(i1);
        edgev[i] -= geo.corner(i0);
        edgev[i] /= edgev[i].two_norm();

        const typename VertexOrder::iterator& edgeVertexOrder =
          vertexOrder.begin(dim-1, i);
        if(edgeVertexOrder[0] > edgeVertexOrder[1])
          edgev[i] *= -1;
      }
    }

    //! Interpolation of a function
    template<typename F, typename C>
    void interpolate(const F& f, std::vector<C>& out) const {
      typename Traits::Range y;

      out.resize(s);

      for(std::size_t i = 0; i < s; ++i) {
        f.evaluate(refelem.position(i,dim-1), y);

        out[i] = y * edgev[i];
      }
    }
  };

} // namespace Dune

#endif // DUNE_LOCALFUNCTIONS_WHITNEY_EDGES0_5_INTERPOLATION_HH


==> anc/xt-super/dune-localfunctions/m4/CMakeLists.txt <==
set(ALLM4S  dune-localfunctions.m4)

set(aclocaldir  ${CMAKE_INSTALL_DATADIR}/aclocal)
set(aclocal_DATA  ${ALLM4S})

set(EXTRA_DIST  ${ALLM4S})

# include not needed for CMake
# include $(top_srcdir)/am/global-rules

install(FILES ${aclocal_DATA} DESTINATION ${aclocaldir})


==> anc/xt-super/dune-localfunctions/m4/Makefile.am <==
ALLM4S = dune-localfunctions.m4

aclocaldir = $(datadir)/dune/aclocal
aclocal_DATA = $(ALLM4S)

EXTRA_DIST = CMakeLists.txt $(ALLM4S)

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-localfunctions/m4/dune-localfunctions.m4 <==
AC_DEFUN([DUNE_LOCALFUNCTIONS_CHECKS],[
  AM_CONDITIONAL([ALUGRID], [test x$HAVE_ALUGRID = x1])
])

AC_DEFUN([DUNE_LOCALFUNCTIONS_CHECK_MODULE],[
  AC_MSG_NOTICE([Searching for dune-localfunctions...])
  DUNE_CHECK_MODULES([dune-localfunctions], [localfunctions/common/localbasis.hh])
])


==> anc/xt-super/dune-localfunctions/stamp-vc <==
Subversion is used for revision control. The repository is located at
'https://svn.dune-project.org/svn/dune-localfunctions'.


==> anc/xt-super/dune-pdelab/CHANGELOG.md <==
PDELab
======

This is the 2.4.0-rc1 version of PDELab, a PDE discretization toolkit built
on top of the [DUNE][] framework. License information can be found in the file
[LICENSE.md][].

PDELab 2.4 is a major release with many changes. For details and an overview of the bug fixes in
this release, see the changelog below.

If you need help, please ask on our [mailing list][]. Bugs can also be submitted
to the [PDELab bugtracker][] instead.

Changes
=======

PDELab 2.4
----------

-   PDELab has updated its minimum compiler requirements. You now need a compiler that is at
    least compatible with GCC 4.7 in C++11 mode.

-   The PDELab build system now uses the dune_enable_all_packages() feature and thus requires
    at least CMake 2.8.12 to build.

-   PDELab 2.4.0 requires at least version 2.4.0 of the core modules.

-   In stride with the changes to the core modules, a lot of backwards compatibility code for
    older compilers was removed.

-   There has been a **major** cleanup of the local operators included in PDELab. There were lots of
    duplicate implementations that had similar features, but often used very different interfaces. A lot
    of the older, badly maintained operators have been deprecated or removed, and there is now a much smaller
    set of operators that you should use. Moreover, different operators for the same type of problem (e.g.
    versions for Continuous Galerkin, DG and Finite Volumes) now typically use the same parameter interfaces,
    making it much easier to test different discretizations. In particular:

    -   For convection-diffusion-reaction problems, there are now three files [convectiondiffusionfem.hh][],
        [convectiondiffusiondg.hh][] and [convectiondiffusionccfv.hh][], with a unified parameter interface in
        [convectiondiffusionparameter.hh][]. The implementation in [diffusionmixed.hh][] also uses this parameter
        interface whereas [convectiondiffusion.hh][] which has been renamed to [nonlinearconvectiondiffusionfem.hh][]
        uses its own parameter interface. All other diffusion-type and convection-type operators have been
        deprecated and will be removed after PDELab 2.4.

    -   The parameter class `ConvectionDiffusion_Diffusion_Adapter` has been deprecated and moved from
        [convectiondiffusionparameter.hh][] to the deprecated parameter interface in [diffusionparam.hh][].
        **Note** that the usage of this old parameter interface is now strongly discouraged since it leads
        to a hard **compile error** in order to avoid a deprecation warning whenever [convectiondiffusionparameter.hh][]
        is being included.

    -   New Darcy velocity adapters in [darcy_CCFV.hh][] and [darcy_FEM.hh][] as well as a permeability adapter in
        [permeability_adapter.hh][].

    -   There has been a massive reorganization of the (Navier-)Stokes code. All implementations now use a common
        parameter class, and we now have three implementations: one based on standard Taylor-Hood elements (in
        [taylorhoodnavierstokes.hh][], renamed from [cg_stokes.hh][]), a similar implementation using a DG
        discretization (in [dgnavierstokes.hh][]) and a discontinuous Galerkin discretization that uses a vector-valued
        finite element for the velocity (in [dgnavierstokesvelvecfem.hh][]). All of these implementations now also
        have fully analytic jacobians.

    -   `vectorwave.hh` has been broken for a long time, and as we could not identify any users, it was removed
        without a deprecation period.

    -   The method `g()` in the parameter class for the convection diffusion operators now expects an unwrapped entity
        (that means you have to call it with `eg.entity()` instead of just `eg()`. The version of `g()` that can be
            called with an intersection has been deprecated, please always call the version taking an entity.

    -   All of the operators were updated to new standards in the 2.4 release of the core modules (copyable entities and
        intersections, renamed dimension constants, range-based for loops etc.).

    -   All remaining traces of mimetic finite differences support (which has been broken since at least PDELab 1.1)
        have been removed.

    -   The header [instationary/onestep.hh][] has been split into separate headers for the implicit and explicit one
        step methods and the parameter classes with the Butcher tableaus. The implementation of the class `FilenameHelper`
        has been moved to [common/instationaryfilenamehelper.hh][].

-   The linear algebra backends have also seen a large cleanup:

    -   The code for the different backends has been moved into separate subdirectories like [backend/istl][],
        [backend/eigen][] etc. As part of this change, many files have had their naming improved. As an example,
        [istlvectorbackend.hh][] is now simply [istl/vector.hh][].

    -   Similarly, all of the classes have been moved to corresponding subnamespaces of `Dune::PDELab`. The old classes
        in the namespace `Dune::PDELab` have all been deprecated. Note that when you switch from
        `Dune::PDELab::ISTLVectorBackend` to `Dune::PDELab::istl::VectorBackend`, the type of the `enum` used to describe
        the desired blocking also changes to `Dune::PDELab::istl::Blocking`. The values of the old and the new `enum` can
        be mapped using the following table:

        |`Dune::PDELab::ISTLParameters::Blocking`|`Dune::PDELab::istl::Blocking`|
        |----------------------------------------|------------------------------|
        | `no_blocking`                          | `none`                       |
        | `dynamic_blocking`                     | `bcrs`                       |
        | `static_blocking`                      | `fixed`                      |

        The new identifiers are hopefully better at conveying the actual result of choosing a particular type of
        blocking.

    -   There are now alias templates that provide a much more readable way of extracting vector and matrix types from
        function spaces that feels a lot more like simply using a class template:

        -   Vectors

            ```c++
            // old
            typedef typename Dune::PDELab::BackendVectorSelector<GFS,Field>::Type Vec;
            // new
            using Vec = Dune::PDELab::Backend::Vector<GFS,Field>;
            ```

        -   Matrices

            ```c++
            // old
            typedef typename Dune::PDELab::BackendMatrixSelector<Backend,ColumnVector,RowVector,Field>::Type Mat;
            // new
            using Mat = Dune::PDELab::Backend::Matrix<Backend,ColumnVector,RowVector,Field>;
            ```

    -   The backend infrastructure now has a common method for extracting the native vectors and matrices for all backends
        from the PDELab-specific wrappers. In PDELab 2.0, you could use the `raw()` functions and `raw_type` metafunctions
        for the ISTL backends, but the other backends didn't have any comparable feature. In 2.4, there is now a
        function `native()` and an alias template `Native<>` for this purpose:

        -   Types

            ```c++
            using NativeVector = Dune::PDELab::Backend::Native<Vec>; // a native ISTL BlockVector
            using IdemPotentVector = Dune::PDELab::Backend::Native<NativeVector>; // the functionality is idempotent
            ```

        -   Objects

            ```c++
            auto& native_vector = native(vec);
            ```

        The `native()` function can typically be found using ADL, so you don't have to specify a namespace (like the
        entity iteration functions in `dune-grid`).

    -   The older, ISTL-specific mechanism using `raw()` and `raw_type<>` has been deprecated and will be removed after
        PDELab 2.4.

    -   The old `ISTLMatrixBackend` has been deprecated and will be removed after PDELab 2.4. Please switch to the new
        `istl::BCRSMatrixBackend`, which is much faster during pattern construction. Note, however, that the new
        construction method requires you to provide an approximate guess for the average number of non-zero matrix entries
        per row. A wrong guess will slow down the program, but it will not cause any fatal errors. After matrix
        construction, the matrix provides you with some statistics about the quality of your guess through the member
        function `BCRSMatrix::patternStatistics()`.

        In the case of structured grids it is possible to derive a reasonable estimate for the number of non-zeros that
        is in the most cases even exact. Considering the simplest case of a continuous Galerkin discretization of a
        scalar valued quantity with polynomial degree *deg* in *dim* dimensions the number of non-zeros can be set to
        *(2*deg+1)^dim* which corresponds to the stencil of a discretization with cubic elements.

        The number of non-zeros also depends on the blocking of the unknowns. For a discontinuous Galerkin discretization
        with `Dune::PDELab::istl::Blocking` set to `fixed` this number is independent on the polynomial degree.
        It only depends on the number of faces the mesh elements have which leads to *2*dim+1* on cubic grids and
        *dim+2* on simplicial grids. When considering discretizations involving vector-valued quantities
        the number of non-zeros depend both on the blocking and on the ordering of the unknows. The following table
        summarizes a reasonable choice for the pattern construction in common cases:

        -   Scalar valued quantities

            |Discretization                            |Number of non-zeros|
            |------------------------------------------|-------------------|
            | Continuous Galerkin                      | (2 deg + 1)^dim   |
            | DG on cubic grids, blocking enabled      | 2 dim + 1         |
            | DG on simplicial grids, blocking enabled | dim + 2           |
            | DG, blocking enabled, mass matrix        | 1                 |

        -   Vector valued quantities, using the ordering `Dune::PDELab::EntityBlockedOrderingTag`

            |Discretization                            |Number of non-zeros|
            |------------------------------------------|-------------------|
            | DG on cubic grids, blocking enabled      | 2 dim + 1         |
            | DG on simplicial grids, blocking enabled | dim + 2           |
            | DG, blocking enabled, mass matrix        | 1                 |


            Note that the number of non-zeros is equal to the scalar case.

        -   Vector valued quantities, using the ordering `Dune::PDELab::LexicographicOrderingTag`

            |Discretization                            |Number of non-zeros     |
            |------------------------------------------|------------------------|
            | DG on cubic grids, blocking enabled      | # Childs * (2 dim + 1) |
            | DG on simplicial grids, blocking enabled | # Childs * (dim + 2)   |
            | DG, blocking enabled, mass matrix        | # Childs               |

-   Tests for PDELab are now created using a new CMake function `pdelab_add_test()`, which makes it possible to have
    tests that run on multiple MPI ranks as well as a number of other interesting features. If you are interested, you
    can also use this function in your own modules -- take a look at `cmake/modules/DunePdelabTestMacros.cmake` for
    the documentation. DUNE 3.0 will contain a similar feature in the core modules. Moreover, `make test` will **not**
    build the PDELab tests anymore before running them, you have to explicitly build them using `make build_tests`.
    The manual approach avoids lots of dark CMake magic and makes it possible to build multiple tests in parallel.

-   The support for nonoverlapping parallel computations has been completely rewritten due to changes in the upstream
    modules and is now much more robust. This rewrite does, however, fundamentally change a number of PDELab internals:

    -   `GridFunctionSpace`s and everything built on top of them (`GridOperator`s, constraints etc.) are now defined on an
    `EntitySet` instead of a `GridView`. This `EntitySet` can span a set of parallel partitions that is smaller than
    `Partitions::all`. Its interface is very similar to that of a `GridView`. The most important difference is that it
    provides an `IndexSet` that is restricted to the underlying parallel partition set, i.e. the indices of that set are
    consecutive on that partition set. Users can still create a `GridFunctionSpace` on top of a `GridView`, which will
    automatically be wrapped during construction of the space, but internally, all of PDELab now expects an `EntitySet`.

    -   For nonoverlapping computations, users now **must** manually construct a correct `NonOverlappingEntitySet` and
        pass it to the `GridFunctionSpace`. The `EntitySet` has value semantics, but it is important to only create it
        once and then copy it afterwards, as all copies will share a single `IndexSet`, and this index set can be
        expensive in terms of both setup time and memory usage.

    -   Nonoverlapping computations should now use `ConformingDirichletConstraints` instead of
        `NonoverlappingConformingDirichletConstraints`, as there are no ghost DOFs that need to be constrained anymore.

    -   The template parameter `nonoverlapping_mode` of the `GridOperator` is deprecated, the correct parallelization
        model is extracted from the function spaces and their `EntitySet`.

    -   Take a look at `test/testnonoverlappingsinglephaseflow.cc` for an example of how to port your existing programs.

    -   The `FiniteElementMap` API has been extended with a method `bool hasDOFs(int codim)`. All `FiniteElementMap`
        implementations must support this method, which has to return `true` if it is possible that DOFs might be attached
        to the given codimension.

-   The `StationaryMatrixLinearSolver` has been deprecated. Please use the `StationaryLinearProblemSolver` instead.

-   The `PermutationOrdering` has been deprecated. Please use `PermutedOrdering` instead.

-   There is a new ordering decorator that chunks the index spaces of its children according to a simple list of chunk
    sizes. Take a look at `test/testchunkedblockordering.cc` for an example of how to use this decorator.

-   The deprecated and broken support for multi step methods has been removed.

-   [gridfunctionspace/gridfunctionspaceutilities.hh][] now contains grid functions for the divergence and curl of a
    vector field, even for `VectorGridFunctionSpace`s as in the Taylor-Hood case.

-   The Newton solver implementation now defaults to **not** reallocating the matrix for each iteration, which will
    significantly speed up the solver in many cases. If this setting is problematic for your program, it can be overridden
    using either a method on the `Newton` class and the `ParameterTree` interface.

-   There are new functions `quadratureRule()` and `referenceElement()` to obtain the corresponding objects for a geometry.
    They should be called without namespace qualification and will be found via ADL. Instead of the original objects, they
    return wrappers with value semantics, allowing the result to be captured using `auto` and thus avoiding tedious
    `typedef`ing, e.g. `auto ref_el = referenceElement(geo)`.
    The existing local operators have been ported to make use of the new functions, so you can take a look at those
    implementations for further example of how to use them.

-   (Hopefully) all of the APIs deprecated in PDELab 2.0 have been removed.

-   The `PermutationOrderingTag` and its implementation have been deprecated. If you need to permute an ordering, apply
    the `Permuted<>` decorator instead.

-   There are probably some additional APIs that have been deprecated for removal after the release of PDELab 2.4.

-   We have added a few additional tests and fixed some of the existing ones by either removing clearly broken tests or
    updating them to work again.

-   A lot of existing code has been updated to take advantage of C++11 features like range-based for loops and `auto`.

-   Lots and lots of bug fixes.

### Release history

###### PDELab 2.4.0-rc1 ######

-   Initial release candidate

PDELab 2.0
----------

-   The TypeTree library is now an external dependency. See README for information on
    how to obtain it.

-   PDELab now supports building with CMake in addition to autotools.

-   The DOF handling and the linear algebra backends have been completely rewritten to allow
    for more flexibility (nested vectors / matrices, more elaborate blocking / DOF reordering).
    Most of these changes are transparent to the average user, but you will have to change the
    typedef of your vector and matrix backends. Changing the matrix backend might also speed up
    matrix pattern construction (see below for further details). If you have been working with
    some of the internals of the GridFunctionSpace (e.g. by writing your own discrete grid functions
    that need to load data from a solution vector), you will have to adapt your code to the new
    index mapping and DOF access structure. See the file [doc/README.Changes-2.0][] for further details.

-   There has been an important change to the way nested `GridFunctionSpace`s can be used: It is no longer
    allowed to use a `GridFunctionSpace` on its own and then integrate it into a larger system of spaces at
    a later time. Trying to do so will result in an exception at run time. This change was necessary as
    part of the move to the new DOF handling.

-   There is a new, vastly improved pattern building algorithm for ISTL matrices, which is a lot faster
    than the old version and also avoid the problem of requiring twice as much memory as the final matrix
    during pattern construction. You can select the new algorithm by using the new class
    `Dune::PDELab::istl::BCRSMatrixBackend`. The new algorithm requires you to supply an approximate guesstimate
    of the average number of matrix entries per row, which you pass to the constructor of the matrix backend.
    That matrix backend is then passed to the constructor of the `GridOperator`. After matrix construction, you can
    query the matrix container for statistics about the pattern creation process, in particular about the quality
    of your guess. If your guess was bad, the performance (both memory and run time wise) will slowly degrade, so
    you should try to pass in a good value, even though it does not have to be optimal. All of the examples in the
    Howto have been ported to the new backend and can be used as a template for porting user programs.

-   There are a number of new finite element maps, e.g. Brezzi-Douglas-Marini, a larger number of
    Raviart-Thomas elements, and new QkDG finite element maps.

-   General overhaul of many `FiniteElementMap`s: Instead of having different classes depending
    on the order and dimension, there is now usually a single class that can be parameterized
    using template parameters. The old headers and classes have been deprecated and will be
    removed after the 2.0 release.

-   As part of the new DOF handling, `FiniteElementMap`s now need to export some information about
    the DOF layout, in particular whether they are fixed size (i.e. always attach the same number
    of DOFs to an entity of given GeometryType) and if they do, the number of those DOFs. This
    extra information allows us to avoid a grid traversal for fixed size FEMs.

-   The `ExplicitOneStepMethod` now supports limiters. There is a rather minimal interface (the limiter
    gets called at the beginning of each stage with the old solution and at the end of each stage with
    the new one). It uses a virtual interface, allowing you to switch limiters at run time.

-   Nonoverlapping grids can now be used without creating DOFs on the ghost partition, improving surface-to-
    volume ratio and simplifying the AMG implementation for nonoverlapping grids. In order to use this
    mode, you have to pass a special `OrderingTag` to the leaf `GridFunctionSpace`s and define them on a `GridView`
    that is restricted to the `InteriorBorder` partition. See [dune/pdelab/test/testnonoverlapping.cc][] for
    an example.

-   The constraints files were cleaned up. Now all constraints files have been moved to the directory
    [dune/pdelab/constraints][] (instead of the previous split between [dune/pdelab/constraints][] and
    [dune/pdelab/finiteelementmap][]). The infrastructure headers are now in [dune/pdelab/constraints/common][].
    The old headers are still there in this release, but they have been deprecated and will be removed after
    2.0.

-   There is new support infrastructure for automatically disassembling the `GridFunctionSpace` of a system
    and outputting all of the components to a VTK file. See [doc/README.Changes-2.0][] for further information.

-   The new `VectorGridFunctionSpace` can be used to represent vector-valued fields. It acts like a combination
    of a scalar `GridFunctionSpace` and a `PowerGridFunctionSpace` on top of it. As an added bonus, it will
    automatically be detected by the new VTK output code and will be written as a vector-valued solution to
    VTK.

-   The adaptivity support has been fixed and now also works for systems of variables. As long as there are
    no hanging nodes, it should also work for arbitrary discretizations.

-   The new `PermutedOrdering` is a decorator that can be used to wrap an existing ordering tag and perform
    arbitrary permutations of the DOFs in that underlying ordering.

-   The ISTL vector backend now provides an iterator for flat iteration over the scalar entries in the vector,
    automatically traversing a possible block structure. This can be very useful when you want to simply dump
    or load the contents of a vector for debug or restart purposes.

-   The `GridOperatorSpace`, which had been broken for a long time, has now been completely removed.

-   The `GridFunctionSpace` data handles have been completely rewritten and now support communication per
    entity or per DOF. To avoid code duplication, they have been split into data handles and gather/scatter
    objects responsible for the actual data handling.

-   There have been numerous improvements and bugfixes in the local operators.

-   The method `Dune::PDELab::istl::raw(x)` provides idempotent access to the naked ISTL objects from the
    PDELab wrappers. They will also work correctly if passed an unpacked ISTL objects by returning the
    object itself.

-   The `StdVectorBackend` is gone, but you can use the new simple backend instead. This new backend even
    provides a basic CRS matrix.

-   The constructors of the `StationaryLinearProblemSolver` have been modified to use same order of parameters
    as the one of the `Newton` solver. Moreover, there are now also constructors that load the parameters from
    a `Dune::ParameterTree`. The old constructors have been deprecated and will be removed after PDELab 2.0.

-   The Eigen backend is mostly functional now and works correctly with the new ordering infrastructure.

-   A number of optimizations to the `GridOperator` and its engines make for important performance improvements
    when working with higher-order methods that have a large number of DOFs per element.

-   It is now possible to use a diagonal local matrix for the jacobian assembly to reduce the required memory
    from N^2 to N if N is the number of DOFs per element.

Releasy history

  -   PDELab 2.0.0
      -   Fix instructions for obtaining dune-typetree.
      -   Link `libdunepdelab` against `libdunecommon`.
      -   Documentation fixes.

  -   PDELab 2.0.0-rc2
      -   Buildsystem fixes to include missing headers etc.
      -   Improved handling of constraints engine storage in `GridFunctionSpace`.
      -   Fix PkFEM for k >= 3 in 2D, which was broken due to a bug in the variant
          selection. Also extended interpolation tests to cover this case.
      -   Improvements to coding style and correctness in some places.
      -   Check for correct cell `GeometryType` in PkFEM and VariableMonomFEM.
      -   Fix broken testordering.
      -   Add infrastructure support required for parallel computations with the
          dune-multidomain extension module.

  -   PDELab 2.0.0-rc1
      -   initial release candidate.


PDELab 1.1
----------

This is the first release of PDELab after the move from Subversion to Git for
version control. You CANNOT find this release on the Subversion server. If you prefer
to directly check out the sources instead of using the provided tarballs, please see
our website for information on how to access the Git repository.

-   In the directory boilerplate/ you can find a lot of useful infrastructure classes
    to simplify writing most PDELab programs. For examples on how to use the boilerplate
    infrastructure, take a look at the Howto.

-   There is now a Jacobi preconditioner for scalar nonoverlapping problems, along
    with a BiCGStab-based backend using it.

-   Improved support for calculations with complex field type.

-   The parameter class interface for Stokes problems has been redesigned to increase
    commonality between CG and DG versions.

-   Working adaptivity, including hanging nodes. This functionality is currently restricted
    to scalar problems.

-   Reimplemented support for matrix-free methods using GridOperator::jacobian_apply().

-   We fixed most of the deprecation warnings due to deprecated APIs in the core modules.

-   Fix for builds from repository with recent versions of autotools.

-   Numerous bug fixes.

    -   PDELab 1.1.0
        -   Improved documentation for nonoverlapping AMG solvers

    -   PDELab 1.1-rc2
        -   fix for compilation problem with boilerplate examples in Howto
        -   build tarballs using GNU tar and make sure they work without automake installed

    -   PDELab 1.1-rc1
        -   initial release candidate


Caveats
=======

The following list is a non-exhaustive overview of possible problems you might
encounter with this release.

Assembler
--------

Solvers
-------

*   Both the Newton solver and the linear solve currently allocate a new matrix on
    each call to apply(), which can incur a significant overhead if they are
    called frequently (e.g. for instationary problems). This will be fixed in a
    later release.

Linear Algebra Backends
-----------------------

*   Due to changes in the ISTL backend, users who construct their own solvers
    directly from ISTL primitives will have to make sure to use native ISTL types
    and variables for this. These can be accessed by the nested typedef ::BaseT
    and the method .base() for both vectors and matrices. For an example, see
    src/convection-diffusion/poisson.cc in dune-pdelab-howto. In general, we
    encourage usage of the predefined solver backends, though.

*   The [PETSc][] backend is currently broken.

*   The alternative backend for [Eigen][] is not as mature as the ISTL backend yet.

General
-------

*   Compile times can be really long for non-trivial problems. Some developers
    have had good success with using the clang compiler instead of GCC during
    development and bug-testing to reduce compile times.

*   After PDELab 2.0, the minimum compiler requirement of PDELab will be increased
    to GCC 4.5. Please be aware of this change in minimum requirements.

Links
=====

[DUNE]: https://www.dune-project.org
[mailing list]: http://lists.dune-project.org/mailman/listinfo/dune-pdelab
[PDELab bugtracker]: https://gitlab.dune-project.org/pdelab/dune-pdelab/issues
[PETSc]: http://www.mcs.anl.gov/petsc/
[Eigen]: http://eigen.tuxfamily.org
[LICENSE.md]: LICENSE.md
[convectiondiffusionfem.hh]: dune/pdelab/localoperator/convectiondiffusionfem.hh
[convectiondiffusiondg.hh]: dune/pdelab/localoperator/convectiondiffusiondg.hh
[convectiondiffusionccfv.hh]: dune/pdelab/localoperator/convectiondiffusionccfv.hh
[convectiondiffusionparameter.hh]: dune/pdelab/localoperator/convectiondiffusionparameter.hh
[diffusionparam.hh]: dune/pdelab/localoperator/diffusionparam.hh
[convectiondiffusion.hh]: dune/pdelab/localoperator/convectiondiffusion.hh
[nonlinearconvectiondiffusionfem.hh]: dune/pdelab/localoperator/nonlinearconvectiondiffusionfem.hh
[diffusionmixed.hh]: dune/pdelab/localoperator/diffusionmixed.hh
[darcy_CCFV.hh]: dune/pdelab/localoperator/darcy_CCFV.hh
[darcy_FEM.hh]: dune/pdelab/localoperator/darcy_FEM.hh
[permeability_adapter.hh]: dune/pdelab/localoperator/permeability_adapter.hh
[taylorhoodnavierstokes.hh]: dune/pdelab/localoperator/taylorhoodnavierstokes.hh
[cg_stokes.hh]: dune/pdelab/localoperator/cg_stokes.hh
[dgnavierstokes.hh]: dune/pdelab/localoperator/dgnavierstokes.hh
[dgnavierstokesvelvecfem.hh]: dune/pdelab/localoperator/dgnavierstokesvelvecfem.hh
[instationary/onestep.hh]: dune/pdelab/instationary/onestep.hh
[common/instationaryfilenamehelper.hh]: dune/pdelab/common/instationaryfilenamehelper.hh
[backend/istl]: dune/pdelab/backend/istl
[backend/eigen]: dune/pdelab/backend/eigen
[istlvectorbackend.hh]: dune/pdelab/backend/istlvectorbackend.hh
[istl/vector.hh]: dune/pdelab/backend/istl/vector.hh
[gridfunctionspace/gridfunctionspaceutilities.hh]: dune/pdelab/gridfunctionspace/gridfunctionspaceutilities.hh
[doc/README.Changes-2.0]: doc/README.Changes-2.0
[dune/pdelab/test/testnonoverlapping.cc]: dune/pdelab/test/testnonoverlapping.cc
[dune/pdelab/constraints]: dune/pdelab/constraints
[dune/pdelab/finiteelementmap]: dune/pdelab/finiteelementmap
[dune/pdelab/constraints/common]: dune/pdelab/constraints/common


==> anc/xt-super/dune-pdelab/CMakeLists.txt <==
# set up project
project("dune-pdelab" C CXX)

# general stuff
cmake_minimum_required(VERSION 2.8.12)

# guess dune-common build dir
if(NOT (dune-common_DIR OR dune-common_ROOT OR
        "${CMAKE_PREFIX_PATH}" MATCHES ".*dune-common.*"))
    string(REPLACE  ${CMAKE_PROJECT_NAME} dune-common dune-common_DIR
      ${PROJECT_BINARY_DIR})
endif()

#find dune-common and set the module path
find_package(dune-common REQUIRED)
list(APPEND CMAKE_MODULE_PATH ${dune-common_MODULE_PATH}
  "${PROJECT_SOURCE_DIR}/cmake/modules")

#include the dune macros
include(DuneMacros)

# start a dune project with information from dune.module
dune_project()

# Disable the upstream testing magic, that builds tests during "make test"
set(DUNE_TEST_MAGIC OFF)

# To have enable all packages work with cmake-2.8, the module
# libraries need to be added before the call to dune_enable_all_packages()
# With cmake 3.1, one would use the MODULE_LIBRARIES argument of
# dune_enable_all_packages() instead.
dune_add_library(dunepdelab
  dune/pdelab/common/clock.cc
  dune/pdelab/common/hostname.cc
  dune/pdelab/common/logtag.cc
  )
dune_target_enable_all_packages(dunepdelab)

dune_register_package_flags(LIBRARIES dunepdelab)

# Use the enable all packages feature
dune_enable_all_packages()

add_subdirectory(doc)
add_subdirectory(dune)
add_subdirectory(cmake/modules)
add_subdirectory(lib)
add_subdirectory(m4)

# finalize the dune project, e.g. generating config.h etc.
finalize_dune_project(GENERATE_CONFIG_H_CMAKE)


==> anc/xt-super/dune-pdelab/GPL-2 <==
                    GNU GENERAL PUBLIC LICENSE
                       Version 2, June 1991

 Copyright (C) 1989, 1991 Free Software Foundation, Inc.,
 51 Franklin Street, Fifth Floor, Boston, MA 02110-1301 USA
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

                            Preamble

  The licenses for most software are designed to take away your
freedom to share and change it.  By contrast, the GNU General Public
License is intended to guarantee your freedom to share and change free
software--to make sure the software is free for all its users.  This
General Public License applies to most of the Free Software
Foundation's software and to any other program whose authors commit to
using it.  (Some other Free Software Foundation software is covered by
the GNU Lesser General Public License instead.)  You can apply it to
your programs, too.

  When we speak of free software, we are referring to freedom, not
price.  Our General Public Licenses are designed to make sure that you
have the freedom to distribute copies of free software (and charge for
this service if you wish), that you receive source code or can get it
if you want it, that you can change the software or use pieces of it
in new free programs; and that you know you can do these things.

  To protect your rights, we need to make restrictions that forbid
anyone to deny you these rights or to ask you to surrender the rights.
These restrictions translate to certain responsibilities for you if you
distribute copies of the software, or if you modify it.

  For example, if you distribute copies of such a program, whether
gratis or for a fee, you must give the recipients all the rights that
you have.  You must make sure that they, too, receive or can get the
source code.  And you must show them these terms so they know their
rights.

  We protect your rights with two steps: (1) copyright the software, and
(2) offer you this license which gives you legal permission to copy,
distribute and/or modify the software.

  Also, for each author's protection and ours, we want to make certain
that everyone understands that there is no warranty for this free
software.  If the software is modified by someone else and passed on, we
want its recipients to know that what they have is not the original, so
that any problems introduced by others will not reflect on the original
authors' reputations.

  Finally, any free program is threatened constantly by software
patents.  We wish to avoid the danger that redistributors of a free
program will individually obtain patent licenses, in effect making the
program proprietary.  To prevent this, we have made it clear that any
patent must be licensed for everyone's free use or not licensed at all.

  The precise terms and conditions for copying, distribution and
modification follow.

                    GNU GENERAL PUBLIC LICENSE
   TERMS AND CONDITIONS FOR COPYING, DISTRIBUTION AND MODIFICATION

  0. This License applies to any program or other work which contains
a notice placed by the copyright holder saying it may be distributed
under the terms of this General Public License.  The "Program", below,
refers to any such program or work, and a "work based on the Program"
means either the Program or any derivative work under copyright law:
that is to say, a work containing the Program or a portion of it,
either verbatim or with modifications and/or translated into another
language.  (Hereinafter, translation is included without limitation in
the term "modification".)  Each licensee is addressed as "you".

Activities other than copying, distribution and modification are not
covered by this License; they are outside its scope.  The act of
running the Program is not restricted, and the output from the Program
is covered only if its contents constitute a work based on the
Program (independent of having been made by running the Program).
Whether that is true depends on what the Program does.

  1. You may copy and distribute verbatim copies of the Program's
source code as you receive it, in any medium, provided that you
conspicuously and appropriately publish on each copy an appropriate
copyright notice and disclaimer of warranty; keep intact all the
notices that refer to this License and to the absence of any warranty;
and give any other recipients of the Program a copy of this License
along with the Program.

You may charge a fee for the physical act of transferring a copy, and
you may at your option offer warranty protection in exchange for a fee.

  2. You may modify your copy or copies of the Program or any portion
of it, thus forming a work based on the Program, and copy and
distribute such modifications or work under the terms of Section 1
above, provided that you also meet all of these conditions:

    a) You must cause the modified files to carry prominent notices
    stating that you changed the files and the date of any change.

    b) You must cause any work that you distribute or publish, that in
    whole or in part contains or is derived from the Program or any
    part thereof, to be licensed as a whole at no charge to all third
    parties under the terms of this License.

    c) If the modified program normally reads commands interactively
    when run, you must cause it, when started running for such
    interactive use in the most ordinary way, to print or display an
    announcement including an appropriate copyright notice and a
    notice that there is no warranty (or else, saying that you provide
    a warranty) and that users may redistribute the program under
    these conditions, and telling the user how to view a copy of this
    License.  (Exception: if the Program itself is interactive but
    does not normally print such an announcement, your work based on
    the Program is not required to print an announcement.)

These requirements apply to the modified work as a whole.  If
identifiable sections of that work are not derived from the Program,
and can be reasonably considered independent and separate works in
themselves, then this License, and its terms, do not apply to those
sections when you distribute them as separate works.  But when you
distribute the same sections as part of a whole which is a work based
on the Program, the distribution of the whole must be on the terms of
this License, whose permissions for other licensees extend to the
entire whole, and thus to each and every part regardless of who wrote it.

Thus, it is not the intent of this section to claim rights or contest
your rights to work written entirely by you; rather, the intent is to
exercise the right to control the distribution of derivative or
collective works based on the Program.

In addition, mere aggregation of another work not based on the Program
with the Program (or with a work based on the Program) on a volume of
a storage or distribution medium does not bring the other work under
the scope of this License.

  3. You may copy and distribute the Program (or a work based on it,
under Section 2) in object code or executable form under the terms of
Sections 1 and 2 above provided that you also do one of the following:

    a) Accompany it with the complete corresponding machine-readable
    source code, which must be distributed under the terms of Sections
    1 and 2 above on a medium customarily used for software interchange; or,

    b) Accompany it with a written offer, valid for at least three
    years, to give any third party, for a charge no more than your
    cost of physically performing source distribution, a complete
    machine-readable copy of the corresponding source code, to be
    distributed under the terms of Sections 1 and 2 above on a medium
    customarily used for software interchange; or,

    c) Accompany it with the information you received as to the offer
    to distribute corresponding source code.  (This alternative is
    allowed only for noncommercial distribution and only if you
    received the program in object code or executable form with such
    an offer, in accord with Subsection b above.)

The source code for a work means the preferred form of the work for
making modifications to it.  For an executable work, complete source
code means all the source code for all modules it contains, plus any
associated interface definition files, plus the scripts used to
control compilation and installation of the executable.  However, as a
special exception, the source code distributed need not include
anything that is normally distributed (in either source or binary
form) with the major components (compiler, kernel, and so on) of the
operating system on which the executable runs, unless that component
itself accompanies the executable.

If distribution of executable or object code is made by offering
access to copy from a designated place, then offering equivalent
access to copy the source code from the same place counts as
distribution of the source code, even though third parties are not
compelled to copy the source along with the object code.

  4. You may not copy, modify, sublicense, or distribute the Program
except as expressly provided under this License.  Any attempt
otherwise to copy, modify, sublicense or distribute the Program is
void, and will automatically terminate your rights under this License.
However, parties who have received copies, or rights, from you under
this License will not have their licenses terminated so long as such
parties remain in full compliance.

  5. You are not required to accept this License, since you have not
signed it.  However, nothing else grants you permission to modify or
distribute the Program or its derivative works.  These actions are
prohibited by law if you do not accept this License.  Therefore, by
modifying or distributing the Program (or any work based on the
Program), you indicate your acceptance of this License to do so, and
all its terms and conditions for copying, distributing or modifying
the Program or works based on it.

  6. Each time you redistribute the Program (or any work based on the
Program), the recipient automatically receives a license from the
original licensor to copy, distribute or modify the Program subject to
these terms and conditions.  You may not impose any further
restrictions on the recipients' exercise of the rights granted herein.
You are not responsible for enforcing compliance by third parties to
this License.

  7. If, as a consequence of a court judgment or allegation of patent
infringement or for any other reason (not limited to patent issues),
conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot
distribute so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you
may not distribute the Program at all.  For example, if a patent
license would not permit royalty-free redistribution of the Program by
all those who receive copies directly or indirectly through you, then
the only way you could satisfy both it and this License would be to
refrain entirely from distribution of the Program.

If any portion of this section is held invalid or unenforceable under
any particular circumstance, the balance of the section is intended to
apply and the section as a whole is intended to apply in other
circumstances.

It is not the purpose of this section to induce you to infringe any
patents or other property right claims or to contest validity of any
such claims; this section has the sole purpose of protecting the
integrity of the free software distribution system, which is
implemented by public license practices.  Many people have made
generous contributions to the wide range of software distributed
through that system in reliance on consistent application of that
system; it is up to the author/donor to decide if he or she is willing
to distribute software through any other system and a licensee cannot
impose that choice.

This section is intended to make thoroughly clear what is believed to
be a consequence of the rest of this License.

  8. If the distribution and/or use of the Program is restricted in
certain countries either by patents or by copyrighted interfaces, the
original copyright holder who places the Program under this License
may add an explicit geographical distribution limitation excluding
those countries, so that distribution is permitted only in or among
countries not thus excluded.  In such case, this License incorporates
the limitation as if written in the body of this License.

  9. The Free Software Foundation may publish revised and/or new versions
of the General Public License from time to time.  Such new versions will
be similar in spirit to the present version, but may differ in detail to
address new problems or concerns.

Each version is given a distinguishing version number.  If the Program
specifies a version number of this License which applies to it and "any
later version", you have the option of following the terms and conditions
either of that version or of any later version published by the Free
Software Foundation.  If the Program does not specify a version number of
this License, you may choose any version ever published by the Free Software
Foundation.

  10. If you wish to incorporate parts of the Program into other free
programs whose distribution conditions are different, write to the author
to ask for permission.  For software which is copyrighted by the Free
Software Foundation, write to the Free Software Foundation; we sometimes
make exceptions for this.  Our decision will be guided by the two goals
of preserving the free status of all derivatives of our free software and
of promoting the sharing and reuse of software generally.

                            NO WARRANTY

  11. BECAUSE THE PROGRAM IS LICENSED FREE OF CHARGE, THERE IS NO WARRANTY
FOR THE PROGRAM, TO THE EXTENT PERMITTED BY APPLICABLE LAW.  EXCEPT WHEN
OTHERWISE STATED IN WRITING THE COPYRIGHT HOLDERS AND/OR OTHER PARTIES
PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY OF ANY KIND, EITHER EXPRESSED
OR IMPLIED, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF
MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE.  THE ENTIRE RISK AS
TO THE QUALITY AND PERFORMANCE OF THE PROGRAM IS WITH YOU.  SHOULD THE
PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF ALL NECESSARY SERVICING,
REPAIR OR CORRECTION.

  12. IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING
WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MAY MODIFY AND/OR
REDISTRIBUTE THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES,
INCLUDING ANY GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING
OUT OF THE USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED
TO LOSS OF DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY
YOU OR THIRD PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER
PROGRAMS), EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE
POSSIBILITY OF SUCH DAMAGES.

                     END OF TERMS AND CONDITIONS

            How to Apply These Terms to Your New Programs

  If you develop a new program, and you want it to be of the greatest
possible use to the public, the best way to achieve this is to make it
free software which everyone can redistribute and change under these terms.

  To do so, attach the following notices to the program.  It is safest
to attach them to the start of each source file to most effectively
convey the exclusion of warranty; and each file should have at least
the "copyright" line and a pointer to where the full notice is found.

    <one line to give the program's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License along
    with this program; if not, write to the Free Software Foundation, Inc.,
    51 Franklin Street, Fifth Floor, Boston, MA 02110-1301 USA.

Also add information on how to contact you by electronic and paper mail.

If the program is interactive, make it output a short notice like this
when it starts in an interactive mode:

    Gnomovision version 69, Copyright (C) year name of author
    Gnomovision comes with ABSOLUTELY NO WARRANTY; for details type `show w'.
    This is free software, and you are welcome to redistribute it
    under certain conditions; type `show c' for details.

The hypothetical commands `show w' and `show c' should show the appropriate
parts of the General Public License.  Of course, the commands you use may
be called something other than `show w' and `show c'; they could even be
mouse-clicks or menu items--whatever suits your program.

You should also get your employer (if you work as a programmer) or your
school, if any, to sign a "copyright disclaimer" for the program, if
necessary.  Here is a sample; alter the names:

  Yoyodyne, Inc., hereby disclaims all copyright interest in the program
  `Gnomovision' (which makes passes at compilers) written by James Hacker.

  <signature of Ty Coon>, 1 April 1989
  Ty Coon, President of Vice

This General Public License does not permit incorporating your program into
proprietary programs.  If your program is a subroutine library, you may
consider it more useful to permit linking proprietary applications with the
library.  If this is what you want to do, use the GNU Lesser General
Public License instead of this License.


==> anc/xt-super/dune-pdelab/GPL-3 <==
                    GNU GENERAL PUBLIC LICENSE
                       Version 3, 29 June 2007

 Copyright (C) 2007 Free Software Foundation, Inc. <http://fsf.org/>
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

                            Preamble

  The GNU General Public License is a free, copyleft license for
software and other kinds of works.

  The licenses for most software and other practical works are designed
to take away your freedom to share and change the works.  By contrast,
the GNU General Public License is intended to guarantee your freedom to
share and change all versions of a program--to make sure it remains free
software for all its users.  We, the Free Software Foundation, use the
GNU General Public License for most of our software; it applies also to
any other work released this way by its authors.  You can apply it to
your programs, too.

  When we speak of free software, we are referring to freedom, not
price.  Our General Public Licenses are designed to make sure that you
have the freedom to distribute copies of free software (and charge for
them if you wish), that you receive source code or can get it if you
want it, that you can change the software or use pieces of it in new
free programs, and that you know you can do these things.

  To protect your rights, we need to prevent others from denying you
these rights or asking you to surrender the rights.  Therefore, you have
certain responsibilities if you distribute copies of the software, or if
you modify it: responsibilities to respect the freedom of others.

  For example, if you distribute copies of such a program, whether
gratis or for a fee, you must pass on to the recipients the same
freedoms that you received.  You must make sure that they, too, receive
or can get the source code.  And you must show them these terms so they
know their rights.

  Developers that use the GNU GPL protect your rights with two steps:
(1) assert copyright on the software, and (2) offer you this License
giving you legal permission to copy, distribute and/or modify it.

  For the developers' and authors' protection, the GPL clearly explains
that there is no warranty for this free software.  For both users' and
authors' sake, the GPL requires that modified versions be marked as
changed, so that their problems will not be attributed erroneously to
authors of previous versions.

  Some devices are designed to deny users access to install or run
modified versions of the software inside them, although the manufacturer
can do so.  This is fundamentally incompatible with the aim of
protecting users' freedom to change the software.  The systematic
pattern of such abuse occurs in the area of products for individuals to
use, which is precisely where it is most unacceptable.  Therefore, we
have designed this version of the GPL to prohibit the practice for those
products.  If such problems arise substantially in other domains, we
stand ready to extend this provision to those domains in future versions
of the GPL, as needed to protect the freedom of users.

  Finally, every program is threatened constantly by software patents.
States should not allow patents to restrict development and use of
software on general-purpose computers, but in those that do, we wish to
avoid the special danger that patents applied to a free program could
make it effectively proprietary.  To prevent this, the GPL assures that
patents cannot be used to render the program non-free.

  The precise terms and conditions for copying, distribution and
modification follow.

                       TERMS AND CONDITIONS

  0. Definitions.

  "This License" refers to version 3 of the GNU General Public License.

  "Copyright" also means copyright-like laws that apply to other kinds of
works, such as semiconductor masks.

  "The Program" refers to any copyrightable work licensed under this
License.  Each licensee is addressed as "you".  "Licensees" and
"recipients" may be individuals or organizations.

  To "modify" a work means to copy from or adapt all or part of the work
in a fashion requiring copyright permission, other than the making of an
exact copy.  The resulting work is called a "modified version" of the
earlier work or a work "based on" the earlier work.

  A "covered work" means either the unmodified Program or a work based
on the Program.

  To "propagate" a work means to do anything with it that, without
permission, would make you directly or secondarily liable for
infringement under applicable copyright law, except executing it on a
computer or modifying a private copy.  Propagation includes copying,
distribution (with or without modification), making available to the
public, and in some countries other activities as well.

  To "convey" a work means any kind of propagation that enables other
parties to make or receive copies.  Mere interaction with a user through
a computer network, with no transfer of a copy, is not conveying.

  An interactive user interface displays "Appropriate Legal Notices"
to the extent that it includes a convenient and prominently visible
feature that (1) displays an appropriate copyright notice, and (2)
tells the user that there is no warranty for the work (except to the
extent that warranties are provided), that licensees may convey the
work under this License, and how to view a copy of this License.  If
the interface presents a list of user commands or options, such as a
menu, a prominent item in the list meets this criterion.

  1. Source Code.

  The "source code" for a work means the preferred form of the work
for making modifications to it.  "Object code" means any non-source
form of a work.

  A "Standard Interface" means an interface that either is an official
standard defined by a recognized standards body, or, in the case of
interfaces specified for a particular programming language, one that
is widely used among developers working in that language.

  The "System Libraries" of an executable work include anything, other
than the work as a whole, that (a) is included in the normal form of
packaging a Major Component, but which is not part of that Major
Component, and (b) serves only to enable use of the work with that
Major Component, or to implement a Standard Interface for which an
implementation is available to the public in source code form.  A
"Major Component", in this context, means a major essential component
(kernel, window system, and so on) of the specific operating system
(if any) on which the executable work runs, or a compiler used to
produce the work, or an object code interpreter used to run it.

  The "Corresponding Source" for a work in object code form means all
the source code needed to generate, install, and (for an executable
work) run the object code and to modify the work, including scripts to
control those activities.  However, it does not include the work's
System Libraries, or general-purpose tools or generally available free
programs which are used unmodified in performing those activities but
which are not part of the work.  For example, Corresponding Source
includes interface definition files associated with source files for
the work, and the source code for shared libraries and dynamically
linked subprograms that the work is specifically designed to require,
such as by intimate data communication or control flow between those
subprograms and other parts of the work.

  The Corresponding Source need not include anything that users
can regenerate automatically from other parts of the Corresponding
Source.

  The Corresponding Source for a work in source code form is that
same work.

  2. Basic Permissions.

  All rights granted under this License are granted for the term of
copyright on the Program, and are irrevocable provided the stated
conditions are met.  This License explicitly affirms your unlimited
permission to run the unmodified Program.  The output from running a
covered work is covered by this License only if the output, given its
content, constitutes a covered work.  This License acknowledges your
rights of fair use or other equivalent, as provided by copyright law.

  You may make, run and propagate covered works that you do not
convey, without conditions so long as your license otherwise remains
in force.  You may convey covered works to others for the sole purpose
of having them make modifications exclusively for you, or provide you
with facilities for running those works, provided that you comply with
the terms of this License in conveying all material for which you do
not control copyright.  Those thus making or running the covered works
for you must do so exclusively on your behalf, under your direction
and control, on terms that prohibit them from making any copies of
your copyrighted material outside their relationship with you.

  Conveying under any other circumstances is permitted solely under
the conditions stated below.  Sublicensing is not allowed; section 10
makes it unnecessary.

  3. Protecting Users' Legal Rights From Anti-Circumvention Law.

  No covered work shall be deemed part of an effective technological
measure under any applicable law fulfilling obligations under article
11 of the WIPO copyright treaty adopted on 20 December 1996, or
similar laws prohibiting or restricting circumvention of such
measures.

  When you convey a covered work, you waive any legal power to forbid
circumvention of technological measures to the extent such circumvention
is effected by exercising rights under this License with respect to
the covered work, and you disclaim any intention to limit operation or
modification of the work as a means of enforcing, against the work's
users, your or third parties' legal rights to forbid circumvention of
technological measures.

  4. Conveying Verbatim Copies.

  You may convey verbatim copies of the Program's source code as you
receive it, in any medium, provided that you conspicuously and
appropriately publish on each copy an appropriate copyright notice;
keep intact all notices stating that this License and any
non-permissive terms added in accord with section 7 apply to the code;
keep intact all notices of the absence of any warranty; and give all
recipients a copy of this License along with the Program.

  You may charge any price or no price for each copy that you convey,
and you may offer support or warranty protection for a fee.

  5. Conveying Modified Source Versions.

  You may convey a work based on the Program, or the modifications to
produce it from the Program, in the form of source code under the
terms of section 4, provided that you also meet all of these conditions:

    a) The work must carry prominent notices stating that you modified
    it, and giving a relevant date.

    b) The work must carry prominent notices stating that it is
    released under this License and any conditions added under section
    7.  This requirement modifies the requirement in section 4 to
    "keep intact all notices".

    c) You must license the entire work, as a whole, under this
    License to anyone who comes into possession of a copy.  This
    License will therefore apply, along with any applicable section 7
    additional terms, to the whole of the work, and all its parts,
    regardless of how they are packaged.  This License gives no
    permission to license the work in any other way, but it does not
    invalidate such permission if you have separately received it.

    d) If the work has interactive user interfaces, each must display
    Appropriate Legal Notices; however, if the Program has interactive
    interfaces that do not display Appropriate Legal Notices, your
    work need not make them do so.

  A compilation of a covered work with other separate and independent
works, which are not by their nature extensions of the covered work,
and which are not combined with it such as to form a larger program,
in or on a volume of a storage or distribution medium, is called an
"aggregate" if the compilation and its resulting copyright are not
used to limit the access or legal rights of the compilation's users
beyond what the individual works permit.  Inclusion of a covered work
in an aggregate does not cause this License to apply to the other
parts of the aggregate.

  6. Conveying Non-Source Forms.

  You may convey a covered work in object code form under the terms
of sections 4 and 5, provided that you also convey the
machine-readable Corresponding Source under the terms of this License,
in one of these ways:

    a) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by the
    Corresponding Source fixed on a durable physical medium
    customarily used for software interchange.

    b) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by a
    written offer, valid for at least three years and valid for as
    long as you offer spare parts or customer support for that product
    model, to give anyone who possesses the object code either (1) a
    copy of the Corresponding Source for all the software in the
    product that is covered by this License, on a durable physical
    medium customarily used for software interchange, for a price no
    more than your reasonable cost of physically performing this
    conveying of source, or (2) access to copy the
    Corresponding Source from a network server at no charge.

    c) Convey individual copies of the object code with a copy of the
    written offer to provide the Corresponding Source.  This
    alternative is allowed only occasionally and noncommercially, and
    only if you received the object code with such an offer, in accord
    with subsection 6b.

    d) Convey the object code by offering access from a designated
    place (gratis or for a charge), and offer equivalent access to the
    Corresponding Source in the same way through the same place at no
    further charge.  You need not require recipients to copy the
    Corresponding Source along with the object code.  If the place to
    copy the object code is a network server, the Corresponding Source
    may be on a different server (operated by you or a third party)
    that supports equivalent copying facilities, provided you maintain
    clear directions next to the object code saying where to find the
    Corresponding Source.  Regardless of what server hosts the
    Corresponding Source, you remain obligated to ensure that it is
    available for as long as needed to satisfy these requirements.

    e) Convey the object code using peer-to-peer transmission, provided
    you inform other peers where the object code and Corresponding
    Source of the work are being offered to the general public at no
    charge under subsection 6d.

  A separable portion of the object code, whose source code is excluded
from the Corresponding Source as a System Library, need not be
included in conveying the object code work.

  A "User Product" is either (1) a "consumer product", which means any
tangible personal property which is normally used for personal, family,
or household purposes, or (2) anything designed or sold for incorporation
into a dwelling.  In determining whether a product is a consumer product,
doubtful cases shall be resolved in favor of coverage.  For a particular
product received by a particular user, "normally used" refers to a
typical or common use of that class of product, regardless of the status
of the particular user or of the way in which the particular user
actually uses, or expects or is expected to use, the product.  A product
is a consumer product regardless of whether the product has substantial
commercial, industrial or non-consumer uses, unless such uses represent
the only significant mode of use of the product.

  "Installation Information" for a User Product means any methods,
procedures, authorization keys, or other information required to install
and execute modified versions of a covered work in that User Product from
a modified version of its Corresponding Source.  The information must
suffice to ensure that the continued functioning of the modified object
code is in no case prevented or interfered with solely because
modification has been made.

  If you convey an object code work under this section in, or with, or
specifically for use in, a User Product, and the conveying occurs as
part of a transaction in which the right of possession and use of the
User Product is transferred to the recipient in perpetuity or for a
fixed term (regardless of how the transaction is characterized), the
Corresponding Source conveyed under this section must be accompanied
by the Installation Information.  But this requirement does not apply
if neither you nor any third party retains the ability to install
modified object code on the User Product (for example, the work has
been installed in ROM).

  The requirement to provide Installation Information does not include a
requirement to continue to provide support service, warranty, or updates
for a work that has been modified or installed by the recipient, or for
the User Product in which it has been modified or installed.  Access to a
network may be denied when the modification itself materially and
adversely affects the operation of the network or violates the rules and
protocols for communication across the network.

  Corresponding Source conveyed, and Installation Information provided,
in accord with this section must be in a format that is publicly
documented (and with an implementation available to the public in
source code form), and must require no special password or key for
unpacking, reading or copying.

  7. Additional Terms.

  "Additional permissions" are terms that supplement the terms of this
License by making exceptions from one or more of its conditions.
Additional permissions that are applicable to the entire Program shall
be treated as though they were included in this License, to the extent
that they are valid under applicable law.  If additional permissions
apply only to part of the Program, that part may be used separately
under those permissions, but the entire Program remains governed by
this License without regard to the additional permissions.

  When you convey a copy of a covered work, you may at your option
remove any additional permissions from that copy, or from any part of
it.  (Additional permissions may be written to require their own
removal in certain cases when you modify the work.)  You may place
additional permissions on material, added by you to a covered work,
for which you have or can give appropriate copyright permission.

  Notwithstanding any other provision of this License, for material you
add to a covered work, you may (if authorized by the copyright holders of
that material) supplement the terms of this License with terms:

    a) Disclaiming warranty or limiting liability differently from the
    terms of sections 15 and 16 of this License; or

    b) Requiring preservation of specified reasonable legal notices or
    author attributions in that material or in the Appropriate Legal
    Notices displayed by works containing it; or

    c) Prohibiting misrepresentation of the origin of that material, or
    requiring that modified versions of such material be marked in
    reasonable ways as different from the original version; or

    d) Limiting the use for publicity purposes of names of licensors or
    authors of the material; or

    e) Declining to grant rights under trademark law for use of some
    trade names, trademarks, or service marks; or

    f) Requiring indemnification of licensors and authors of that
    material by anyone who conveys the material (or modified versions of
    it) with contractual assumptions of liability to the recipient, for
    any liability that these contractual assumptions directly impose on
    those licensors and authors.

  All other non-permissive additional terms are considered "further
restrictions" within the meaning of section 10.  If the Program as you
received it, or any part of it, contains a notice stating that it is
governed by this License along with a term that is a further
restriction, you may remove that term.  If a license document contains
a further restriction but permits relicensing or conveying under this
License, you may add to a covered work material governed by the terms
of that license document, provided that the further restriction does
not survive such relicensing or conveying.

  If you add terms to a covered work in accord with this section, you
must place, in the relevant source files, a statement of the
additional terms that apply to those files, or a notice indicating
where to find the applicable terms.

  Additional terms, permissive or non-permissive, may be stated in the
form of a separately written license, or stated as exceptions;
the above requirements apply either way.

  8. Termination.

  You may not propagate or modify a covered work except as expressly
provided under this License.  Any attempt otherwise to propagate or
modify it is void, and will automatically terminate your rights under
this License (including any patent licenses granted under the third
paragraph of section 11).

  However, if you cease all violation of this License, then your
license from a particular copyright holder is reinstated (a)
provisionally, unless and until the copyright holder explicitly and
finally terminates your license, and (b) permanently, if the copyright
holder fails to notify you of the violation by some reasonable means
prior to 60 days after the cessation.

  Moreover, your license from a particular copyright holder is
reinstated permanently if the copyright holder notifies you of the
violation by some reasonable means, this is the first time you have
received notice of violation of this License (for any work) from that
copyright holder, and you cure the violation prior to 30 days after
your receipt of the notice.

  Termination of your rights under this section does not terminate the
licenses of parties who have received copies or rights from you under
this License.  If your rights have been terminated and not permanently
reinstated, you do not qualify to receive new licenses for the same
material under section 10.

  9. Acceptance Not Required for Having Copies.

  You are not required to accept this License in order to receive or
run a copy of the Program.  Ancillary propagation of a covered work
occurring solely as a consequence of using peer-to-peer transmission
to receive a copy likewise does not require acceptance.  However,
nothing other than this License grants you permission to propagate or
modify any covered work.  These actions infringe copyright if you do
not accept this License.  Therefore, by modifying or propagating a
covered work, you indicate your acceptance of this License to do so.

  10. Automatic Licensing of Downstream Recipients.

  Each time you convey a covered work, the recipient automatically
receives a license from the original licensors, to run, modify and
propagate that work, subject to this License.  You are not responsible
for enforcing compliance by third parties with this License.

  An "entity transaction" is a transaction transferring control of an
organization, or substantially all assets of one, or subdividing an
organization, or merging organizations.  If propagation of a covered
work results from an entity transaction, each party to that
transaction who receives a copy of the work also receives whatever
licenses to the work the party's predecessor in interest had or could
give under the previous paragraph, plus a right to possession of the
Corresponding Source of the work from the predecessor in interest, if
the predecessor has it or can get it with reasonable efforts.

  You may not impose any further restrictions on the exercise of the
rights granted or affirmed under this License.  For example, you may
not impose a license fee, royalty, or other charge for exercise of
rights granted under this License, and you may not initiate litigation
(including a cross-claim or counterclaim in a lawsuit) alleging that
any patent claim is infringed by making, using, selling, offering for
sale, or importing the Program or any portion of it.

  11. Patents.

  A "contributor" is a copyright holder who authorizes use under this
License of the Program or a work on which the Program is based.  The
work thus licensed is called the contributor's "contributor version".

  A contributor's "essential patent claims" are all patent claims
owned or controlled by the contributor, whether already acquired or
hereafter acquired, that would be infringed by some manner, permitted
by this License, of making, using, or selling its contributor version,
but do not include claims that would be infringed only as a
consequence of further modification of the contributor version.  For
purposes of this definition, "control" includes the right to grant
patent sublicenses in a manner consistent with the requirements of
this License.

  Each contributor grants you a non-exclusive, worldwide, royalty-free
patent license under the contributor's essential patent claims, to
make, use, sell, offer for sale, import and otherwise run, modify and
propagate the contents of its contributor version.

  In the following three paragraphs, a "patent license" is any express
agreement or commitment, however denominated, not to enforce a patent
(such as an express permission to practice a patent or covenant not to
sue for patent infringement).  To "grant" such a patent license to a
party means to make such an agreement or commitment not to enforce a
patent against the party.

  If you convey a covered work, knowingly relying on a patent license,
and the Corresponding Source of the work is not available for anyone
to copy, free of charge and under the terms of this License, through a
publicly available network server or other readily accessible means,
then you must either (1) cause the Corresponding Source to be so
available, or (2) arrange to deprive yourself of the benefit of the
patent license for this particular work, or (3) arrange, in a manner
consistent with the requirements of this License, to extend the patent
license to downstream recipients.  "Knowingly relying" means you have
actual knowledge that, but for the patent license, your conveying the
covered work in a country, or your recipient's use of the covered work
in a country, would infringe one or more identifiable patents in that
country that you have reason to believe are valid.

  If, pursuant to or in connection with a single transaction or
arrangement, you convey, or propagate by procuring conveyance of, a
covered work, and grant a patent license to some of the parties
receiving the covered work authorizing them to use, propagate, modify
or convey a specific copy of the covered work, then the patent license
you grant is automatically extended to all recipients of the covered
work and works based on it.

  A patent license is "discriminatory" if it does not include within
the scope of its coverage, prohibits the exercise of, or is
conditioned on the non-exercise of one or more of the rights that are
specifically granted under this License.  You may not convey a covered
work if you are a party to an arrangement with a third party that is
in the business of distributing software, under which you make payment
to the third party based on the extent of your activity of conveying
the work, and under which the third party grants, to any of the
parties who would receive the covered work from you, a discriminatory
patent license (a) in connection with copies of the covered work
conveyed by you (or copies made from those copies), or (b) primarily
for and in connection with specific products or compilations that
contain the covered work, unless you entered into that arrangement,
or that patent license was granted, prior to 28 March 2007.

  Nothing in this License shall be construed as excluding or limiting
any implied license or other defenses to infringement that may
otherwise be available to you under applicable patent law.

  12. No Surrender of Others' Freedom.

  If conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot convey a
covered work so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you may
not convey it at all.  For example, if you agree to terms that obligate you
to collect a royalty for further conveying from those to whom you convey
the Program, the only way you could satisfy both those terms and this
License would be to refrain entirely from conveying the Program.

  13. Use with the GNU Affero General Public License.

  Notwithstanding any other provision of this License, you have
permission to link or combine any covered work with a work licensed
under version 3 of the GNU Affero General Public License into a single
combined work, and to convey the resulting work.  The terms of this
License will continue to apply to the part which is the covered work,
but the special requirements of the GNU Affero General Public License,
section 13, concerning interaction through a network will apply to the
combination as such.

  14. Revised Versions of this License.

  The Free Software Foundation may publish revised and/or new versions of
the GNU General Public License from time to time.  Such new versions will
be similar in spirit to the present version, but may differ in detail to
address new problems or concerns.

  Each version is given a distinguishing version number.  If the
Program specifies that a certain numbered version of the GNU General
Public License "or any later version" applies to it, you have the
option of following the terms and conditions either of that numbered
version or of any later version published by the Free Software
Foundation.  If the Program does not specify a version number of the
GNU General Public License, you may choose any version ever published
by the Free Software Foundation.

  If the Program specifies that a proxy can decide which future
versions of the GNU General Public License can be used, that proxy's
public statement of acceptance of a version permanently authorizes you
to choose that version for the Program.

  Later license versions may give you additional or different
permissions.  However, no additional obligations are imposed on any
author or copyright holder as a result of your choosing to follow a
later version.

  15. Disclaimer of Warranty.

  THERE IS NO WARRANTY FOR THE PROGRAM, TO THE EXTENT PERMITTED BY
APPLICABLE LAW.  EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT
HOLDERS AND/OR OTHER PARTIES PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY
OF ANY KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO,
THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR
PURPOSE.  THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE PROGRAM
IS WITH YOU.  SHOULD THE PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF
ALL NECESSARY SERVICING, REPAIR OR CORRECTION.

  16. Limitation of Liability.

  IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING
WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MODIFIES AND/OR CONVEYS
THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES, INCLUDING ANY
GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING OUT OF THE
USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED TO LOSS OF
DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD
PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER PROGRAMS),
EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF
SUCH DAMAGES.

  17. Interpretation of Sections 15 and 16.

  If the disclaimer of warranty and limitation of liability provided
above cannot be given local legal effect according to their terms,
reviewing courts shall apply local law that most closely approximates
an absolute waiver of all civil liability in connection with the
Program, unless a warranty or assumption of liability accompanies a
copy of the Program in return for a fee.

                     END OF TERMS AND CONDITIONS

            How to Apply These Terms to Your New Programs

  If you develop a new program, and you want it to be of the greatest
possible use to the public, the best way to achieve this is to make it
free software which everyone can redistribute and change under these terms.

  To do so, attach the following notices to the program.  It is safest
to attach them to the start of each source file to most effectively
state the exclusion of warranty; and each file should have at least
the "copyright" line and a pointer to where the full notice is found.

    <one line to give the program's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.

Also add information on how to contact you by electronic and paper mail.

  If the program does terminal interaction, make it output a short
notice like this when it starts in an interactive mode:

    <program>  Copyright (C) <year>  <name of author>
    This program comes with ABSOLUTELY NO WARRANTY; for details type `show w'.
    This is free software, and you are welcome to redistribute it
    under certain conditions; type `show c' for details.

The hypothetical commands `show w' and `show c' should show the appropriate
parts of the General Public License.  Of course, your program's commands
might be different; for a GUI interface, you would use an "about box".

  You should also get your employer (if you work as a programmer) or school,
if any, to sign a "copyright disclaimer" for the program, if necessary.
For more information on this, and how to apply and follow the GNU GPL, see
<http://www.gnu.org/licenses/>.

  The GNU General Public License does not permit incorporating your program
into proprietary programs.  If your program is a subroutine library, you
may consider it more useful to permit linking proprietary applications with
the library.  If this is what you want to do, use the GNU Lesser General
Public License instead of this License.  But first, please read
<http://www.gnu.org/philosophy/why-not-lgpl.html>.


==> anc/xt-super/dune-pdelab/LGPL-3 <==
                   GNU LESSER GENERAL PUBLIC LICENSE
                       Version 3, 29 June 2007

 Copyright (C) 2007 Free Software Foundation, Inc. <http://fsf.org/>
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.


  This version of the GNU Lesser General Public License incorporates
the terms and conditions of version 3 of the GNU General Public
License, supplemented by the additional permissions listed below.

  0. Additional Definitions.

  As used herein, "this License" refers to version 3 of the GNU Lesser
General Public License, and the "GNU GPL" refers to version 3 of the GNU
General Public License.

  "The Library" refers to a covered work governed by this License,
other than an Application or a Combined Work as defined below.

  An "Application" is any work that makes use of an interface provided
by the Library, but which is not otherwise based on the Library.
Defining a subclass of a class defined by the Library is deemed a mode
of using an interface provided by the Library.

  A "Combined Work" is a work produced by combining or linking an
Application with the Library.  The particular version of the Library
with which the Combined Work was made is also called the "Linked
Version".

  The "Minimal Corresponding Source" for a Combined Work means the
Corresponding Source for the Combined Work, excluding any source code
for portions of the Combined Work that, considered in isolation, are
based on the Application, and not on the Linked Version.

  The "Corresponding Application Code" for a Combined Work means the
object code and/or source code for the Application, including any data
and utility programs needed for reproducing the Combined Work from the
Application, but excluding the System Libraries of the Combined Work.

  1. Exception to Section 3 of the GNU GPL.

  You may convey a covered work under sections 3 and 4 of this License
without being bound by section 3 of the GNU GPL.

  2. Conveying Modified Versions.

  If you modify a copy of the Library, and, in your modifications, a
facility refers to a function or data to be supplied by an Application
that uses the facility (other than as an argument passed when the
facility is invoked), then you may convey a copy of the modified
version:

   a) under this License, provided that you make a good faith effort to
   ensure that, in the event an Application does not supply the
   function or data, the facility still operates, and performs
   whatever part of its purpose remains meaningful, or

   b) under the GNU GPL, with none of the additional permissions of
   this License applicable to that copy.

  3. Object Code Incorporating Material from Library Header Files.

  The object code form of an Application may incorporate material from
a header file that is part of the Library.  You may convey such object
code under terms of your choice, provided that, if the incorporated
material is not limited to numerical parameters, data structure
layouts and accessors, or small macros, inline functions and templates
(ten or fewer lines in length), you do both of the following:

   a) Give prominent notice with each copy of the object code that the
   Library is used in it and that the Library and its use are
   covered by this License.

   b) Accompany the object code with a copy of the GNU GPL and this license
   document.

  4. Combined Works.

  You may convey a Combined Work under terms of your choice that,
taken together, effectively do not restrict modification of the
portions of the Library contained in the Combined Work and reverse
engineering for debugging such modifications, if you also do each of
the following:

   a) Give prominent notice with each copy of the Combined Work that
   the Library is used in it and that the Library and its use are
   covered by this License.

   b) Accompany the Combined Work with a copy of the GNU GPL and this license
   document.

   c) For a Combined Work that displays copyright notices during
   execution, include the copyright notice for the Library among
   these notices, as well as a reference directing the user to the
   copies of the GNU GPL and this license document.

   d) Do one of the following:

       0) Convey the Minimal Corresponding Source under the terms of this
       License, and the Corresponding Application Code in a form
       suitable for, and under terms that permit, the user to
       recombine or relink the Application with a modified version of
       the Linked Version to produce a modified Combined Work, in the
       manner specified by section 6 of the GNU GPL for conveying
       Corresponding Source.

       1) Use a suitable shared library mechanism for linking with the
       Library.  A suitable mechanism is one that (a) uses at run time
       a copy of the Library already present on the user's computer
       system, and (b) will operate properly with a modified version
       of the Library that is interface-compatible with the Linked
       Version.

   e) Provide Installation Information, but only if you would otherwise
   be required to provide such information under section 6 of the
   GNU GPL, and only to the extent that such information is
   necessary to install and execute a modified version of the
   Combined Work produced by recombining or relinking the
   Application with a modified version of the Linked Version. (If
   you use option 4d0, the Installation Information must accompany
   the Minimal Corresponding Source and Corresponding Application
   Code. If you use option 4d1, you must provide the Installation
   Information in the manner specified by section 6 of the GNU GPL
   for conveying Corresponding Source.)

  5. Combined Libraries.

  You may place library facilities that are a work based on the
Library side by side in a single library together with other library
facilities that are not Applications and are not covered by this
License, and convey such a combined library under terms of your
choice, if you do both of the following:

   a) Accompany the combined library with a copy of the same work based
   on the Library, uncombined with any other library facilities,
   conveyed under the terms of this License.

   b) Give prominent notice with the combined library that part of it
   is a work based on the Library, and explaining where to find the
   accompanying uncombined form of the same work.

  6. Revised Versions of the GNU Lesser General Public License.

  The Free Software Foundation may publish revised and/or new versions
of the GNU Lesser General Public License from time to time. Such new
versions will be similar in spirit to the present version, but may
differ in detail to address new problems or concerns.

  Each version is given a distinguishing version number. If the
Library as you received it specifies that a certain numbered version
of the GNU Lesser General Public License "or any later version"
applies to it, you have the option of following the terms and
conditions either of that published version or of any later version
published by the Free Software Foundation. If the Library as you
received it does not specify a version number of the GNU Lesser
General Public License, you may choose any version of the GNU Lesser
General Public License ever published by the Free Software Foundation.

  If the Library as you received it specifies that a proxy can decide
whether future versions of the GNU Lesser General Public License shall
apply, that proxy's public statement of acceptance of any version is
permanent authorization for you to choose that version for the
Library.


==> anc/xt-super/dune-pdelab/LICENSE.md <==
Licensing Information
=====================

Copyright holders
-----------------

| Year       | Name                       |
|------------|----------------------------|
| 2009--2015 | Peter Bastian              |
| 2009--2014 | Markus Blatt               |
| 2013--2014 | Andreas Buhr               |
| 2014--2015 | Ansgar Burchardt           |
| 2011       | Martin Drohmann            |
| 2009--2015 | Christian Engwer           |
| 2009--2015 | Jorrit Fahlke              |
| 2012--2015 | Christoph Grüninger        |
| 2009--2012 | Felix Heimann              |
| 2014       | René Heß                   |
| 2013--2014 | Pavel Hron                 |
| 2014--2015 | Dominic Kempf              |
| 2010--2011 | Ole Klein                  |
| 2009--2010 | Sven Marnach               |
| 2015       | René Milk                  |
| 2010--2015 | Steffen Müthing            |
| 2010--2014 | Rebecca Neumann            |
| 2011--2015 | Adrian Ngo                 |
| 2013--2015 | Andreas Nüßing             |
| 2014--2015 | Marian Piatkowski          |
| 2012--2013 | Jurgis Pods                |
| 2011       | Hanna Remmel               |
| 2012       | Human Rezaijafari          |
| 2014--2015 | Oliver Sander              |
| 2015       | Linus Seelinger            |
| 2012       | Nicolas Schwenck           |
| 2013       | Bård Skaflestad            |
| 2012       | Christian Waluga           |
| 2013--2015 | Sebastian Westerheide      |
| 2012       | Matthias Wohlmuth          |

License
-------

The PDELab library, headers and test programs are copyrighted free software. You
can use, modify and/or redistribute it under the terms of either one of the two
following licenses:

* The GNU Lesser General Public License as published by the Free Software
  Foundation, either Version 3 of the license or (at your option) any later
  version. You can find a copy of the GNU Lesser General Public License, Version
  3, in the files [GPL-3][1] and [LGPL-3][2] or at http://www.gnu.org/licenses/lgpl-3.0.

* Version 2 of the GNU General Public License as published by the Free Software
  Foundation, with the following special exception for linking and compiling
  against the PDELab library, the so-called "runtime exception":

>   As a special exception, you may use the PDELab source files as part of a
>   software library or application without restriction.  Specifically, if other
>   files instantiate templates or use macros or inline functions from one or
>   more of the PDELab source files, or you compile one or more of the PDELab
>   source files and link them with other files to produce an executable, this
>   does not by itself cause the resulting executable to be covered by the GNU
>   General Public License.  This exception does not however invalidate any
>   other reasons why the executable file might be covered by the GNU General
>   Public License.

  This license is intended to be similar to the GNU Lesser General Public
  License, Version 2, which by itself isn't suitable for a template library. You
  can find a copy of the GNU General Public License, Version 2, in the file
  [GPL-2][3] or at http://www.gnu.org/licenses/gpl-2.0.


Links
-----

[1]: GPL-3
[2]: LGPL-3
[3]: GPL-2


==> anc/xt-super/dune-pdelab/Makefile.am <==
# $Id: duneproject 5370 2008-11-15 17:43:24Z christi $

# we need the module file to be able to build via dunecontrol
EXTRA_DIST = CMakeLists.txt                     \
	dune.module                             \
	GPL-2                                   \
	GPL-3                                   \
	LGPL-3                                  \
	RELEASE_NOTES

# don't follow the full GNU-standard
# we need automake 1.5
AUTOMAKE_OPTIONS = foreign 1.5

# All subdirectories that must (or can) be handled before the library is built
SUBDIRS =					\
        cmake                                   \
	doc					\
	dune					\
	m4
# The library subdirectory itself
SUBDIRS += lib
# All subdirectories that must (or can) be handled after the library is built
# none yet...

# pass most important options when "make distcheck" is used
DISTCHECK_CONFIGURE_FLAGS = --with-dune=$(DUNEROOT) CXX="$(CXX)" CXXFLAGS="$(CXXFLAGS)" CC="$(CC)"

include $(top_srcdir)/am/top-rules
include $(top_srcdir)/am/global-rules

# Distribute and install config.h.cmake
configdir = $(datadir)/dune-pdelab
dist_config_DATA = config.h.cmake

# Generate package configuration files for finding
# installed modules with CMake
include $(top_srcdir)/am/cmake-pkg-config


==> anc/xt-super/dune-pdelab/README.md <==
PDELab
======

This is version 2.4.0-rc1 of the PDELab library.

[PDELab][0] is a PDE solver toolbox built on top of DUNE, the [Distributed and Unified
Numerics Environment][1].

The main intention is to provide a good set of high-level abstractions to allow
for a reasonably quick development of simulation codes, while at the same time
offering the flexibility to implement new numerical methods and optimize for
specific simulation scenarios.

This package contains the PDELab library code. For application examples see the
companion package dune-pdelab-howto.

If you have downloaded a release tarball, you can find the autogenerated Doxygen
API documentation in doc/doxygen/html. Otherwise, you can build this documentation
yourself by calling "make doc". Note that you need Doxygen and GraphViz available at
configure time to be able to build the documentation.

If you need help, please ask on our [mailinglist][8]. Bugs can also be submitted
to the PDELab [bugtracker][9] instead.

Dependencies
------------

PDELab depends on the following software packages:

* DUNE core libraries (dune-common, dune-geometry, dune-grid, dune-istl,
  dune-localfunctions) version 2.4.0, and their respective dependencies.

* The dune-typetree library, version 2.4.0. You can obtain a [source package][0] or
  clone the [repository][10].

* PDELab's compiler requirements differ slightly from the underlying DUNE
  libraries: We require at least GCC 4.7 in C++11 mode. PDELab should also work
  with very recent versions of ICC (icpc 15.0.1+) and current clang (3.4+).

The following software is optional:

* [PETSc 3.3][5] - there is an experimental backend for PETSc vectors and
  matrices. See [CHANGELOG.md][11] for details. WARNING: The PETSC backend is
  currently broken.

* [Eigen 3.1.0][6] - there is an experimental backend for Eigen vectors and
  matrices as well as some solvers. See [CHANGELOG.md][11] for details.

For a full explanation of the DUNE installation process please read
the [installation notes][2].

License
-------

The PDELab library, headers and test programs are free open-source software,
dual-licensed under version 3 or later of the GNU Lesser General Public License
and version 2 of the GNU General Public License with a special run-time exception.

See the file [LICENSE.md][12] for full copying permissions.

Installation
------------

For installation instructions please see the [DUNE website][1].

Links
-----

 [0]: http://www.dune-project.org/pdelab/
 [1]: http://www.dune-project.org
 [2]: http://www.dune-project.org/doc/installation-notes.html
 [4]: http://gcc.gnu.org/onlinedocs/libstdc++/faq.html#faq.license
 [5]: http://www.mcs.anl.gov/petsc/
 [6]: http://eigen.tuxfamily.org
 [8]: http://lists.dune-project.org/mailman/listinfo/dune-pdelab
 [9]: http://gitlab.dune-project.org/pdelab/dune-pdelab/issues
[10]: http://gitlab.dune-project.org/pdelab/dune-typetree
[11]: CHANGELOG.md
[12]: LICENSE.md


==> anc/xt-super/dune-pdelab/cmake/Makefile.am <==
SUBDIRS = modules

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-pdelab/cmake/modules/CMakeLists.txt <==
set(modules
  CorrectWindowsPaths.cmake
  DunePdelabMacros.cmake
  DunePdelabTestMacros.cmake
  FindCXXUnorderedContainers.cmake
  FindPackageMultipass.cmake
  FindPETSc.cmake
  PdelabCheckCXX14.cmake
  ResolveCompilerPaths.cmake
  UseEigen.cmake
  UsePETSc.cmake)
install(FILES ${modules} DESTINATION ${DUNE_INSTALL_MODULEDIR})


==> anc/xt-super/dune-pdelab/cmake/modules/CorrectWindowsPaths.cmake <==
# Downloaded from https://github.com/jedbrown/cmake-modules/blob/master/CorrectWindowsPaths.cmake
# Last update 2015/06/14
# Licenced under CMake's BSD Licence
#
#
# CorrectWindowsPaths - this module defines one macro
#
# CONVERT_CYGWIN_PATH( PATH )
#  This uses the command cygpath (provided by cygwin) to convert
#  unix-style paths into paths useable by cmake on windows

macro (CONVERT_CYGWIN_PATH _path)
  if (WIN32)
    EXECUTE_PROCESS(COMMAND cygpath.exe -m ${${_path}}
      OUTPUT_VARIABLE ${_path})
    string (STRIP ${${_path}} ${_path})
  endif (WIN32)
endmacro (CONVERT_CYGWIN_PATH)


==> anc/xt-super/dune-pdelab/cmake/modules/DunePdelabMacros.cmake <==
include(DunePdelabTestMacros)
include(UsePETSc)
include(UseEigen)
include(PdelabCheckCXX14)

function(add_dune_petsc_flags)
  if(PETSC_FOUND)
    cmake_parse_arguments(ADD_PETSC "SOURCE_ONLY;OBJECT" "" "" ${ARGN})
    if(ADD_PETSC_SOURCE_ONLY)
      set(_prefix SOURCE)
      set(_source_only SOURCE_ONLY)
      include_directories(${PETSC_INCLUDES})
    else()
      set(_prefix TARGET)
      if(ADD_PETSC_OBJECT)
        set(_prefix TARGET)
      else(ADD_PETSC_OBJECT)
        foreach(_target ${ADD_PETSC_UNPARSED_ARGUMENTS})
          target_link_libraries(${_target} ${PETSC_LIBRARIES})
        endforeach(_target ${ADD_PETSC_UNPARSED_ARGUMENTS})
      endif(ADD_PETSC_OBJECT)
      include_directories(${PETSC_INCLUDES})
    endif()

    set_property(${_prefix} ${ADD_PETSC_UNPARSED_ARGUMENTS} APPEND PROPERTY COMPILE_DEFINITIONS ENABLE_PETSC ${PETSC_DEFINITIONS})
    if(NOT (ADD_PETSC_SOURCE_ONLY OR ADD_PETSC_OBJECT))
      set_property(${_prefix} ${ADD_PETSC_UNPARSED_ARGUMENTS} APPEND PROPERTY LINK_LIBRARIES ${PETSC_LIBRARIES})
    endif(NOT (ADD_PETSC_SOURCE_ONLY OR ADD_PETSC_OBJECT))

  endif(PETSC_FOUND)
endfunction(add_dune_petsc_flags)


==> anc/xt-super/dune-pdelab/cmake/modules/DunePdelabTestMacros.cmake <==
# This module defines a macro to add tests in pdelab.
# Adding a new test is a one-liner.
#
# pdelab_add_test(NAME testname
#                [SOURCES src1 [, src2, ...]]
#                [COMMAND cmd [args]]
#                [MPIRANKS ranks]
#                [COMPILE_DEFINITIONS def1 [, def2, ...]]
#                [COMPILE_OPTIONS opt1 [, opt2, ...]]
#                [ALBERTA_GRIDDIM gdim]
#                [ALBERTA_WORLDDIM wdim]
#  )
#
# The macro will do the following steps:
#  * add an executable called testname, that depends on the given source files. If no source files are given, the file <testname>.cc is considered a dependency.
#  * sets additional flags and defines on the target (this allows to write loops over lists of flags)
#  * registers the test
#
# The following features can be used optionally:
#  * parallel test execution.
#  * add flags for the alberta grid manager through ALBERTA_{GRID,WORLD}DIM. This is necessary,
#    as Alberta is the only external package that cannot be handled through dune_enable_all_packages()

# This target will be used to build all tests
add_custom_target(build_tests)

function(pdelab_add_test)
  include(CMakeParseArguments)
  set(OPTIONS)
  set(SINGLEARGS NAME MPIRANKS ALBERTA_GRIDDIM ALBERTA_WORLDDIM)
  set(MULTIARGS SOURCES COMPILE_DEFINITIONS COMPILE_OPTIONS COMMAND)
  cmake_parse_arguments(PDELABTEST "${OPTIONS}" "${SINGLEARGS}" "${MULTIARGS}" ${ARGN})

  if(PDELABTEST_UNPARSED_ARGUMENTS)
    message(WARNING "Unrecognized arguments ('${PDELABTEST_UNPARSED_ARGUMENTS}') for pdelab_add_test()!")
  endif()

  # by default, a test is built from a file with the same name and a ".cc" suffix
  if("${PDELABTEST_SOURCES}" STREQUAL "")
    set(PDELABTEST_SOURCES "${PDELABTEST_NAME}.cc")
  endif()

  add_executable(
    "${PDELABTEST_NAME}"
    EXCLUDE_FROM_ALL
    ${PDELABTEST_SOURCES}
    )

  add_dependencies(build_tests "${PDELABTEST_NAME}")

  target_compile_definitions(
    "${PDELABTEST_NAME}"
    PUBLIC
    ${PDELABTEST_COMPILE_DEFINITIONS}
    )

  target_compile_options(
    "${PDELABTEST_NAME}"
    PUBLIC
    ${PDELABTEST_COMPILE_OPTIONS}
    )

  if(NOT "${PDELABTEST_ALBERTA_GRIDDIM}" STREQUAL "")
    if("${PDELABTEST_ALBERTA_WORLDDIM}" STREQUAL "")
      set(PDELABTEST_ALBERTA_WORLDDIM ${PDELABTEST_ALBERTA_GRIDDIM})
    endif()
    add_dune_alberta_flags(${PDELABTEST_NAME} GRIDDIM ${PDELABTEST_ALBERTA_GRIDDIM} WORLDDIM ${PDELABTEST_ALBERTA_WORLDDIM})
  endif()

  if("${PDELABTEST_COMMAND}" STREQUAL "")
    set(PDELABTEST_COMMAND "${PDELABTEST_NAME}")
  endif()

  set(register_test TRUE)

  if(NOT "${PDELABTEST_MPIRANKS}" STREQUAL "")
    if(NOT "${PDELABTEST_MPIRANKS}" MATCHES "[1-9][0-9]*")
      message(ERROR "While creating test '${PDELABTEST_NAME}: invalid number of MPI ranks (${PDELABTEST_MPIRANKS})")
    endif()

    if(MPI_FOUND)
      set(PDELABTEST_COMMAND ${MPIEXEC} ${MPIEXEC_NUMPROC_FLAG} ${PDELABTEST_MPIRANKS} ${MPIEXEC_PREFLAGS} "${CMAKE_CURRENT_BINARY_DIR}/${PDELABTEST_COMMAND}" ${MPIEXEC_POSTFLAGS})
    else()
      message(WARNING "Test '${PDELABTEST_NAME}' requires MPI, but MPI was not found. Test will be built, but not run")
      set(register_test FALSE)
    endif()
  endif()

  if(${register_test})
    # by default, the test is run by simply invoking the built executable
    _add_test(
      NAME ${PDELABTEST_NAME}
      COMMAND ${PDELABTEST_COMMAND}
      )
  endif()
endfunction()

# Override the builtin add_test command to give a warning if used from within dune-pdelab
macro(add_test)
  if(CMAKE_PROJECT_NAME STREQUAL dune-pdelab)
    message(WARNING "You are using the command add_test from within dune-pdelab. Please use pdelab_add_test instead.")
  endif()
  _add_test(${ARGN})
endmacro()


==> anc/xt-super/dune-pdelab/cmake/modules/FindCXXUnorderedContainers.cmake <==
foreach(_HEADER unordered_map tr1/unordered_map unordered_set tr1/unordered_set)
  string(REPLACE "/" "_" _HEADER_VAR ${_HEADER})
  string(TOUPPER ${_HEADER_VAR} _HEADER_VAR )
  check_include_file_cxx(${_HEADER} "HAVE_${_HEADER_VAR}")
endforeach(_HEADER tuple tr1/tuple tr1/type_traits)


==> anc/xt-super/dune-pdelab/cmake/modules/FindPETSc.cmake <==
# Downloaded from https://github.com/jedbrown/cmake-modules/blob/master/FindPETSc.cmake
# Last update 2015/06/14
# Licenced under CMake's BSD Licence
#
#
#
# - Try to find PETSc
# Once done this will define
#
#  PETSC_FOUND        - system has PETSc
#  PETSC_INCLUDES     - the PETSc include directories
#  PETSC_LIBRARIES    - Link these to use PETSc
#  PETSC_COMPILER     - Compiler used by PETSc, helpful to find a compatible MPI
#  PETSC_DEFINITIONS  - Compiler switches for using PETSc
#  PETSC_MPIEXEC      - Executable for running MPI programs
#  PETSC_VERSION      - Version string (MAJOR.MINOR.SUBMINOR)
#
#  Usage:
#  find_package(PETSc COMPONENTS CXX)  - required if build --with-clanguage=C++ --with-c-support=0
#  find_package(PETSc COMPONENTS C)    - standard behavior of checking build using a C compiler
#  find_package(PETSc)                 - same as above
#
# Setting these changes the behavior of the search
#  PETSC_DIR - directory in which PETSc resides
#  PETSC_ARCH - build architecture
#
# Redistribution and use is allowed according to the terms of the BSD license.
# For details see the accompanying COPYING-CMAKE-SCRIPTS file.
#

set(PETSC_VALID_COMPONENTS
  C
  CXX)

if(NOT PETSc_FIND_COMPONENTS)
  set(PETSC_LANGUAGE_BINDINGS "C")
else()
  # Right now, this is designed for compatability with the --with-clanguage option, so
  # only allow one item in the components list.
  list(LENGTH ${PETSc_FIND_COMPONENTS} components_length)
  if(${components_length} GREATER 1)
    message(FATAL_ERROR "Only one component for PETSc is allowed to be specified")
  endif()
  # This is a stub for allowing multiple components should that time ever come. Perhaps
  # to also test Fortran bindings?
  foreach(component ${PETSc_FIND_COMPONENTS})
    list(FIND PETSC_VALID_COMPONENTS ${component} component_location)
    if(${component_location} EQUAL -1)
      message(FATAL_ERROR "\"${component}\" is not a valid PETSc component.")
    else()
      list(APPEND PETSC_LANGUAGE_BINDINGS ${component})
    endif()
  endforeach()
endif()

function (petsc_get_version)
  if (EXISTS "${PETSC_DIR}/include/petscversion.h")
    file (STRINGS "${PETSC_DIR}/include/petscversion.h" vstrings REGEX "#define PETSC_VERSION_(RELEASE|MAJOR|MINOR|SUBMINOR|PATCH) ")
    foreach (line ${vstrings})
      string (REGEX REPLACE " +" ";" fields ${line}) # break line into three fields (the first is always "#define")
      list (GET fields 1 var)
      list (GET fields 2 val)
      set (${var} ${val} PARENT_SCOPE)
      set (${var} ${val})         # Also in local scope so we have access below
    endforeach ()
    if (PETSC_VERSION_RELEASE)
      set (PETSC_VERSION "${PETSC_VERSION_MAJOR}.${PETSC_VERSION_MINOR}.${PETSC_VERSION_SUBMINOR}p${PETSC_VERSION_PATCH}" PARENT_SCOPE)
    else ()
      # make dev version compare higher than any patch level of a released version
      set (PETSC_VERSION "${PETSC_VERSION_MAJOR}.${PETSC_VERSION_MINOR}.${PETSC_VERSION_SUBMINOR}.99" PARENT_SCOPE)
    endif ()
  else ()
    message (SEND_ERROR "PETSC_DIR can not be used, ${PETSC_DIR}/include/petscversion.h does not exist")
  endif ()
endfunction ()

find_path (PETSC_DIR include/petsc.h
  HINTS ENV PETSC_DIR
  PATHS
  # Debian paths
  /usr/lib/petscdir/3.5.1 /usr/lib/petscdir/3.5
  /usr/lib/petscdir/3.4.2 /usr/lib/petscdir/3.4
  /usr/lib/petscdir/3.3 /usr/lib/petscdir/3.2 /usr/lib/petscdir/3.1
  /usr/lib/petscdir/3.0.0 /usr/lib/petscdir/2.3.3 /usr/lib/petscdir/2.3.2
  # MacPorts path
  /opt/local/lib/petsc
  $ENV{HOME}/petsc
  DOC "PETSc Directory")

find_program (MAKE_EXECUTABLE NAMES make gmake)

if (PETSC_DIR AND NOT PETSC_ARCH)
  set (_petsc_arches
    $ENV{PETSC_ARCH}                   # If set, use environment variable first
    linux-gnu-c-debug linux-gnu-c-opt  # Debian defaults
    x86_64-unknown-linux-gnu i386-unknown-linux-gnu)
  set (petscconf "NOTFOUND" CACHE FILEPATH "Cleared" FORCE)
  foreach (arch ${_petsc_arches})
    if (NOT PETSC_ARCH)
      find_path (petscconf petscconf.h
        HINTS ${PETSC_DIR}
        PATH_SUFFIXES ${arch}/include bmake/${arch}
        NO_DEFAULT_PATH)
      if (petscconf)
        set (PETSC_ARCH "${arch}" CACHE STRING "PETSc build architecture")
      endif (petscconf)
    endif (NOT PETSC_ARCH)
  endforeach (arch)
  set (petscconf "NOTFOUND" CACHE INTERNAL "Scratch variable" FORCE)
endif (PETSC_DIR AND NOT PETSC_ARCH)

set (petsc_slaves LIBRARIES_SYS LIBRARIES_VEC LIBRARIES_MAT LIBRARIES_DM LIBRARIES_KSP LIBRARIES_SNES LIBRARIES_TS
  INCLUDE_DIR INCLUDE_CONF)
include (FindPackageMultipass)
find_package_multipass (PETSc petsc_config_current
  STATES DIR ARCH
  DEPENDENTS INCLUDES LIBRARIES COMPILER MPIEXEC ${petsc_slaves})

# Determine whether the PETSc layout is old-style (through 2.3.3) or
# new-style (>= 3.0.0)
if (EXISTS "${PETSC_DIR}/${PETSC_ARCH}/lib/petsc/conf/petscvariables") # > 3.5
  set (petsc_conf_rules "${PETSC_DIR}/lib/petsc/conf/rules")
  set (petsc_conf_variables "${PETSC_DIR}/lib/petsc/conf/variables")
elseif (EXISTS "${PETSC_DIR}/${PETSC_ARCH}/include/petscconf.h")   # > 2.3.3
  set (petsc_conf_rules "${PETSC_DIR}/conf/rules")
  set (petsc_conf_variables "${PETSC_DIR}/conf/variables")
elseif (EXISTS "${PETSC_DIR}/bmake/${PETSC_ARCH}/petscconf.h") # <= 2.3.3
  set (petsc_conf_rules "${PETSC_DIR}/bmake/common/rules")
  set (petsc_conf_variables "${PETSC_DIR}/bmake/common/variables")
elseif (PETSC_DIR)
  message (SEND_ERROR "The pair PETSC_DIR=${PETSC_DIR} PETSC_ARCH=${PETSC_ARCH} do not specify a valid PETSc installation")
endif ()

if (petsc_conf_rules AND petsc_conf_variables AND NOT petsc_config_current)
  petsc_get_version()

  # Put variables into environment since they are needed to get
  # configuration (petscvariables) in the PETSc makefile
  set (ENV{PETSC_DIR} "${PETSC_DIR}")
  set (ENV{PETSC_ARCH} "${PETSC_ARCH}")

  # A temporary makefile to probe the PETSc configuration
  set (petsc_config_makefile "${PROJECT_BINARY_DIR}/Makefile.petsc")
  file (WRITE "${petsc_config_makefile}"
"## This file was autogenerated by FindPETSc.cmake
# PETSC_DIR  = ${PETSC_DIR}
# PETSC_ARCH = ${PETSC_ARCH}
include ${petsc_conf_rules}
include ${petsc_conf_variables}
show :
\t-@echo -n \${\${VARIABLE}}
")

  macro (PETSC_GET_VARIABLE name var)
    set (${var} "NOTFOUND" CACHE INTERNAL "Cleared" FORCE)
    execute_process (COMMAND ${MAKE_EXECUTABLE} --no-print-directory -f ${petsc_config_makefile} show VARIABLE=${name}
      OUTPUT_VARIABLE ${var}
      RESULT_VARIABLE petsc_return)
  endmacro (PETSC_GET_VARIABLE)
  petsc_get_variable (PETSC_LIB_DIR            petsc_lib_dir)
  petsc_get_variable (PETSC_EXTERNAL_LIB_BASIC petsc_libs_external)
  petsc_get_variable (PETSC_CCPPFLAGS          petsc_cpp_line)
  petsc_get_variable (PETSC_INCLUDE            petsc_include)
  petsc_get_variable (PCC                      petsc_cc)
  petsc_get_variable (PCC_FLAGS                petsc_cc_flags)
  petsc_get_variable (MPIEXEC                  petsc_mpiexec)
  # We are done with the temporary Makefile, calling PETSC_GET_VARIABLE after this point is invalid!
  file (REMOVE ${petsc_config_makefile})

  include (ResolveCompilerPaths)
  # Extract include paths and libraries from compile command line
  resolve_includes (petsc_includes_all "${petsc_cpp_line}")

  #on windows we need to make sure we're linking against the right
  #runtime library
  if (WIN32)
    if (petsc_cc_flags MATCHES "-MT")
      set(using_md False)
      foreach(flag_var
          CMAKE_C_FLAGS CMAKE_C_FLAGS_DEBUG CMAKE_C_FLAGS_RELEASE
          CMAKE_C_FLAGS_MINSIZEREL CMAKE_C_FLAGS_RELWITHDEBINFO
          CMAKE_CXX_FLAGS CMAKE_CXX_FLAGS_DEBUG CMAKE_CXX_FLAGS_RELEASE
          CMAKE_CXX_FLAGS_MINSIZEREL CMAKE_CXX_FLAGS_RELWITHDEBINFO)
        if(${flag_var} MATCHES "/MD")
          set(using_md True)
        endif(${flag_var} MATCHES "/MD")
      endforeach(flag_var)
      if(${using_md} MATCHES "True")
        message(WARNING "PETSc was built with /MT, but /MD is currently set.
 See http://www.cmake.org/Wiki/CMake_FAQ#How_can_I_build_my_MSVC_application_with_a_static_runtime.3F")
      endif(${using_md} MATCHES "True")
    endif (petsc_cc_flags MATCHES "-MT")
  endif (WIN32)

  include (CorrectWindowsPaths)
  convert_cygwin_path(petsc_lib_dir)
  message (STATUS "petsc_lib_dir ${petsc_lib_dir}")

  macro (PETSC_FIND_LIBRARY suffix name)
    set (PETSC_LIBRARY_${suffix} "NOTFOUND" CACHE INTERNAL "Cleared" FORCE) # Clear any stale value, if we got here, we need to find it again
    if (WIN32)
      set (libname lib${name}) #windows expects "libfoo", linux expects "foo"
    else (WIN32)
      set (libname ${name})
    endif (WIN32)
    find_library (PETSC_LIBRARY_${suffix} NAMES ${libname} HINTS ${petsc_lib_dir} NO_DEFAULT_PATH)
    set (PETSC_LIBRARIES_${suffix} "${PETSC_LIBRARY_${suffix}}")
    mark_as_advanced (PETSC_LIBRARY_${suffix})
  endmacro (PETSC_FIND_LIBRARY suffix name)

  # Look for petscvec first, if it doesn't exist, we must be using single-library
  petsc_find_library (VEC petscvec)
  if (PETSC_LIBRARY_VEC)
    petsc_find_library (SYS  "petscsys;petsc") # libpetscsys is called libpetsc prior to 3.1 (when single-library was introduced)
    petsc_find_library (MAT  petscmat)
    petsc_find_library (DM   petscdm)
    petsc_find_library (KSP  petscksp)
    petsc_find_library (SNES petscsnes)
    petsc_find_library (TS   petscts)
    macro (PETSC_JOIN libs deps)
      list (APPEND PETSC_LIBRARIES_${libs} ${PETSC_LIBRARIES_${deps}})
    endmacro (PETSC_JOIN libs deps)
    petsc_join (VEC  SYS)
    petsc_join (MAT  VEC)
    petsc_join (DM   MAT)
    petsc_join (KSP  DM)
    petsc_join (SNES KSP)
    petsc_join (TS   SNES)
    petsc_join (ALL  TS)
  else ()
    set (PETSC_LIBRARY_VEC "NOTFOUND" CACHE INTERNAL "Cleared" FORCE) # There is no libpetscvec
    petsc_find_library (SINGLE petsc)
    foreach (pkg SYS VEC MAT DM KSP SNES TS ALL)
      set (PETSC_LIBRARIES_${pkg} "${PETSC_LIBRARY_SINGLE}")
    endforeach ()
  endif ()
  if (PETSC_LIBRARY_TS)
    message (STATUS "Recognized PETSc install with separate libraries for each package")
  else ()
    message (STATUS "Recognized PETSc install with single library for all packages")
  endif ()

  include(Check${PETSC_LANGUAGE_BINDINGS}SourceRuns)
  macro (PETSC_TEST_RUNS includes libraries runs)
    if(${PETSC_LANGUAGE_BINDINGS} STREQUAL "C")
      set(_PETSC_ERR_FUNC "CHKERRQ(ierr)")
    elseif(${PETSC_LANGUAGE_BINDINGS} STREQUAL "CXX")
      set(_PETSC_ERR_FUNC "CHKERRXX(ierr)")
    endif()
    if (PETSC_VERSION VERSION_GREATER 3.1)
      set (_PETSC_TSDestroy "TSDestroy(&ts)")
    else ()
      set (_PETSC_TSDestroy "TSDestroy(ts)")
    endif ()

    set(_PETSC_TEST_SOURCE "
static const char help[] = \"PETSc test program.\";
#include <petscts.h>
int main(int argc,char *argv[]) {
  PetscErrorCode ierr;
  TS ts;

  ierr = PetscInitialize(&argc,&argv,0,help);${_PETSC_ERR_FUNC};
  ierr = TSCreate(PETSC_COMM_WORLD,&ts);${_PETSC_ERR_FUNC};
  ierr = TSSetFromOptions(ts);${_PETSC_ERR_FUNC};
  ierr = ${_PETSC_TSDestroy};${_PETSC_ERR_FUNC};
  ierr = PetscFinalize();${_PETSC_ERR_FUNC};
  return 0;
}
")
    multipass_source_runs ("${includes}" "${libraries}" "${_PETSC_TEST_SOURCE}" ${runs} "${PETSC_LANGUAGE_BINDINGS}")
    if (${${runs}})
      set (PETSC_EXECUTABLE_RUNS "YES" CACHE BOOL
        "Can the system successfully run a PETSc executable?  This variable can be manually set to \"YES\" to force CMake to accept a given PETSc configuration, but this will almost always result in a broken build.  If you change PETSC_DIR, PETSC_ARCH, or PETSC_CURRENT you would have to reset this variable." FORCE)
    endif (${${runs}})
  endmacro (PETSC_TEST_RUNS)


  find_path (PETSC_INCLUDE_DIR petscts.h HINTS "${PETSC_DIR}" PATH_SUFFIXES include NO_DEFAULT_PATH)
  find_path (PETSC_INCLUDE_CONF petscconf.h HINTS "${PETSC_DIR}" PATH_SUFFIXES "${PETSC_ARCH}/include" "bmake/${PETSC_ARCH}" NO_DEFAULT_PATH)
  mark_as_advanced (PETSC_INCLUDE_DIR PETSC_INCLUDE_CONF)
  set (petsc_includes_minimal ${PETSC_INCLUDE_CONF} ${PETSC_INCLUDE_DIR})

  petsc_test_runs ("${petsc_includes_minimal}" "${PETSC_LIBRARIES_TS}" petsc_works_minimal)
  if (petsc_works_minimal)
    message (STATUS "Minimal PETSc includes and libraries work.  This probably means we are building with shared libs.")
    set (petsc_includes_needed "${petsc_includes_minimal}")
  else (petsc_works_minimal)     # Minimal includes fail, see if just adding full includes fixes it
    petsc_test_runs ("${petsc_includes_all}" "${PETSC_LIBRARIES_TS}" petsc_works_allincludes)
    if (petsc_works_allincludes) # It does, we just need all the includes (
      message (STATUS "PETSc requires extra include paths, but links correctly with only interface libraries.  This is an unexpected configuration (but it seems to work fine).")
      set (petsc_includes_needed ${petsc_includes_all})
    else (petsc_works_allincludes) # We are going to need to link the external libs explicitly
      resolve_libraries (petsc_libraries_external "${petsc_libs_external}")
      foreach (pkg SYS VEC MAT DM KSP SNES TS ALL)
        list (APPEND PETSC_LIBRARIES_${pkg}  ${petsc_libraries_external})
      endforeach (pkg)
      petsc_test_runs ("${petsc_includes_minimal}" "${PETSC_LIBRARIES_TS}" petsc_works_alllibraries)
      if (petsc_works_alllibraries)
         message (STATUS "PETSc only need minimal includes, but requires explicit linking to all dependencies.  This is expected when PETSc is built with static libraries.")
        set (petsc_includes_needed ${petsc_includes_minimal})
      else (petsc_works_alllibraries)
        # It looks like we really need everything, should have listened to Matt
        set (petsc_includes_needed ${petsc_includes_all})
        petsc_test_runs ("${petsc_includes_all}" "${PETSC_LIBRARIES_TS}" petsc_works_all)
        if (petsc_works_all) # We fail anyways
          message (STATUS "PETSc requires extra include paths and explicit linking to all dependencies.  This probably means you have static libraries and something unexpected in PETSc headers.")
        else (petsc_works_all) # We fail anyways
          message (STATUS "PETSc could not be used, maybe the install is broken.")
        endif (petsc_works_all)
      endif (petsc_works_alllibraries)
    endif (petsc_works_allincludes)
  endif (petsc_works_minimal)

  # We do an out-of-source build so __FILE__ will be an absolute path, hence __INSDIR__ is superfluous
  if (${PETSC_VERSION} VERSION_LESS 3.1)
    set (PETSC_DEFINITIONS "-D__SDIR__=\"\"" CACHE STRING "PETSc definitions" FORCE)
  else ()
    set (PETSC_DEFINITIONS "-D__INSDIR__=" CACHE STRING "PETSc definitions" FORCE)
  endif ()
  # Sometimes this can be used to assist FindMPI.cmake
  set (PETSC_MPIEXEC ${petsc_mpiexec} CACHE FILEPATH "Executable for running PETSc MPI programs" FORCE)
  set (PETSC_INCLUDES ${petsc_includes_needed} CACHE STRING "PETSc include path" FORCE)
  set (PETSC_LIBRARIES ${PETSC_LIBRARIES_ALL} CACHE STRING "PETSc libraries" FORCE)
  set (PETSC_COMPILER ${petsc_cc} CACHE FILEPATH "PETSc compiler" FORCE)
  # Note that we have forced values for all these choices.  If you
  # change these, you are telling the system to trust you that they
  # work.  It is likely that you will end up with a broken build.
  mark_as_advanced (PETSC_INCLUDES PETSC_LIBRARIES PETSC_COMPILER PETSC_DEFINITIONS PETSC_MPIEXEC PETSC_EXECUTABLE_RUNS)
endif ()

include (FindPackageHandleStandardArgs)
find_package_handle_standard_args (PETSc
  "PETSc could not be found.  Be sure to set PETSC_DIR and PETSC_ARCH."
  PETSC_INCLUDES PETSC_LIBRARIES PETSC_EXECUTABLE_RUNS)


==> anc/xt-super/dune-pdelab/cmake/modules/FindPackageMultipass.cmake <==
# Downloaded from https://github.com/jedbrown/cmake-modules/blob/master/FindPackageMultipass.cmake
# Last update 2015/06/14
# Licenced under CMake's BSD Licence
#
#
# PackageMultipass - this module defines two macros
#
# FIND_PACKAGE_MULTIPASS (Name CURRENT
#  STATES VAR0 VAR1 ...
#  DEPENDENTS DEP0 DEP1 ...)
#
#  This function creates a cache entry <UPPERCASED-Name>_CURRENT which
#  the user can set to "NO" to trigger a reconfiguration of the package.
#  The first time this function is called, the values of
#  <UPPERCASED-Name>_VAR0, ... are saved.  If <UPPERCASED-Name>_CURRENT
#  is false or if any STATE has changed since the last time
#  FIND_PACKAGE_MULTIPASS() was called, then CURRENT will be set to "NO",
#  otherwise CURRENT will be "YES".  IF not CURRENT, then
#  <UPPERCASED-Name>_DEP0, ... will be FORCED to NOTFOUND.
#  Example:
#    find_path (FOO_DIR include/foo.h)
#    FIND_PACKAGE_MULTIPASS (Foo foo_current
#      STATES DIR
#      DEPENDENTS INCLUDES LIBRARIES)
#    if (NOT foo_current)
#      # Make temporary files, run programs, etc, to determine FOO_INCLUDES and FOO_LIBRARIES
#    endif (NOT foo_current)
#
# MULTIPASS_SOURCE_RUNS (Name INCLUDES LIBRARIES SOURCE RUNS LANGUAGE)
#  Always runs the given test, use this when you need to re-run tests
#  because parent variables have made old cache entries stale. The LANGUAGE
#  variable is either C or CXX indicating which compiler the test should
#  use.
# MULTIPASS_C_SOURCE_RUNS (Name INCLUDES LIBRARIES SOURCE RUNS)
#  DEPRECATED! This is only included for backwards compatability. Use
#  the more general MULTIPASS_SOURCE_RUNS instead.
#  Always runs the given test, use this when you need to re-run tests
#  because parent variables have made old cache entries stale.

macro (FIND_PACKAGE_MULTIPASS _name _current)
  string (TOUPPER ${_name} _NAME)
  set (_args ${ARGV})
  list (REMOVE_AT _args 0 1)

  set (_states_current "YES")
  list (GET _args 0 _cmd)
  if (_cmd STREQUAL "STATES")
    list (REMOVE_AT _args 0)
    list (GET _args 0 _state)
    while (_state AND NOT _state STREQUAL "DEPENDENTS")
      # The name of the stored value for the given state
      set (_stored_var PACKAGE_MULTIPASS_${_NAME}_${_state})
      if (NOT "${${_stored_var}}" STREQUAL "${${_NAME}_${_state}}")
        set (_states_current "NO")
      endif (NOT "${${_stored_var}}" STREQUAL "${${_NAME}_${_state}}")
      set (${_stored_var} "${${_NAME}_${_state}}" CACHE INTERNAL "Stored state for ${_name}." FORCE)
      list (REMOVE_AT _args 0)
      list (GET _args 0 _state)
    endwhile (_state AND NOT _state STREQUAL "DEPENDENTS")
  endif (_cmd STREQUAL "STATES")

  set (_stored ${_NAME}_CURRENT)
  if (NOT ${_stored})
    set (${_stored} "YES" CACHE BOOL "Is the configuration for ${_name} current?  Set to \"NO\" to reconfigure." FORCE)
    set (_states_current "NO")
  endif (NOT ${_stored})

  set (${_current} ${_states_current})
  if (NOT ${_current} AND PACKAGE_MULTIPASS_${_name}_CALLED)
    message (STATUS "Clearing ${_name} dependent variables")
    # Clear all the dependent variables so that the module can reset them
    list (GET _args 0 _cmd)
    if (_cmd STREQUAL "DEPENDENTS")
      list (REMOVE_AT _args 0)
      foreach (dep ${_args})
        set (${_NAME}_${dep} "NOTFOUND" CACHE INTERNAL "Cleared" FORCE)
      endforeach (dep)
    endif (_cmd STREQUAL "DEPENDENTS")
    set (${_NAME}_FOUND "NOTFOUND" CACHE INTERNAL "Cleared" FORCE)
  endif ()
  set (PACKAGE_MULTIPASS_${name}_CALLED YES CACHE INTERNAL "Private" FORCE)
endmacro (FIND_PACKAGE_MULTIPASS)


macro (MULTIPASS_SOURCE_RUNS includes libraries source runs language)
  include (Check${language}SourceRuns)
  # This is a ridiculous hack.  CHECK_${language}_SOURCE_* thinks that if the
  # *name* of the return variable doesn't change, then the test does
  # not need to be re-run.  We keep an internal count which we
  # increment to guarantee that every test name is unique.  If we've
  # gotten here, then the configuration has changed enough that the
  # test *needs* to be rerun.
  if (NOT MULTIPASS_TEST_COUNT)
    set (MULTIPASS_TEST_COUNT 00)
  endif (NOT MULTIPASS_TEST_COUNT)
  math (EXPR _tmp "${MULTIPASS_TEST_COUNT} + 1") # Why can't I add to a cache variable?
  set (MULTIPASS_TEST_COUNT ${_tmp} CACHE INTERNAL "Unique test ID")
  set (testname MULTIPASS_TEST_${MULTIPASS_TEST_COUNT}_${runs})
  set (CMAKE_REQUIRED_INCLUDES ${includes})
  set (CMAKE_REQUIRED_LIBRARIES ${libraries})
  if(${language} STREQUAL "C")
    check_c_source_runs ("${source}" ${testname})
  elseif(${language} STREQUAL "CXX")
    check_cxx_source_runs ("${source}" ${testname})
  endif()
  set (${runs} "${${testname}}")
endmacro (MULTIPASS_SOURCE_RUNS)

macro (MULTIPASS_C_SOURCE_RUNS includes libraries source runs)
  multipass_source_runs("${includes}" "${libraries}" "${source}" ${runs} "C")
endmacro (MULTIPASS_C_SOURCE_RUNS)


==> anc/xt-super/dune-pdelab/cmake/modules/Makefile.am <==
MODULES = 				\
	DunePdelabMacros.cmake		\
	FindPackageMultipass.cmake	\
	FindPETSc.cmake			\
	ResolveCompilerPaths.cmake	\
	UsePETSc.cmake

modulesdir = $(datadir)/dune/cmake/modules
dist_modules_DATA = ${MODULES}

include $(top_srcdir)/am/global-rules
EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-pdelab/cmake/modules/PdelabCheckCXX14.cmake <==
# .. cmake_module::
#
#    Module that checks for C++14 support.
#
#    The behaviour of this module can be modified by the following variable:
#
#    :ref:`PDELAB_DISABLE_CXX_VERSION_CHECK`
#       Disable checking for std=c++14
#
#    This module internally sets the following variables, which are then
#    exported into the config.h of the current dune module.
#
#    :code:`PDELAB_HAVE_CXX14`
#       The module sets this variable to TRUE if your compiler supports C++14.
#       You can use this variable in your CMakeLists.txt files to guard targets
#       that should only be built in C++14 mode.
#
#
# .. cmake_variable:: PDELAB_DISABLE_CXX_VERSION_CHECK
#
#    You may set this variable to TRUE to disable checking for
#    std=c++14.
#
# .. cmake_function:: pdelab_require_cxx14
#
#    This function checks whether your compiler supports C++14 and aborts with
#    an error if it doesn't.
#

include(CMakePushCheckState)
cmake_push_check_state()

# test for C++14 flag
if(NOT PDELAB_DISABLE_CXX_VERSION_CHECK)
  # try to use compiler flag -std=c++14
  include(TestCXXAcceptsFlag)
  check_cxx_accepts_flag("-std=c++14" PDELAB_CXX_FLAG_CXX14)

  include(CheckCXXSourceCompiles)
  cmake_push_check_state()
  set(CMAKE_REQUIRED_FLAGS "${CMAKE_REQUIRED_FLAGS} -std=c++14 ")
  set(CMAKE_CXX_FLAGS_DEBUG "${CMAKE_CXX_FLAGS_DEBUG} -std=c++14 ")
  set(CMAKE_CXX_FLAGS_MINSIZEREL "${CMAKE_CXX_FLAGS_MINSIZEREL} -std=c++14 ")
  set(CMAKE_CXX_FLAGS_RELEASE "${CMAKE_CXX_FLAGS_RELEASE} -std=c++14 ")
  set(CMAKE_CXX_FLAGS_RELWITHDEBINFO "${CMAKE_CXX_FLAGS_RELWITHDEBINFO} -std=c++14 ")
  check_cxx_source_compiles("
      #include <memory>

      int main() {
        std::make_unique<int>();
      }
    " PDELAB_CXX_LIB_SUPPORTS_CXX14)
  cmake_pop_check_state()
endif()

cmake_pop_check_state()

if(PDELAB_CXX_FLAG_CXX14 AND PDELAB_CXX_LIB_SUPPORTS_CXX14)
  set(CMAKE_REQUIRED_FLAGS "${CMAKE_REQUIRED_FLAGS} -std=c++14 ")
  set(CMAKE_CXX_FLAGS_DEBUG "${CMAKE_CXX_FLAGS_DEBUG} -std=c++14 ")
  set(CMAKE_CXX_FLAGS_MINSIZEREL "${CMAKE_CXX_FLAGS_MINSIZEREL} -std=c++14 ")
  set(CMAKE_CXX_FLAGS_RELEASE "${CMAKE_CXX_FLAGS_RELEASE} -std=c++14 ")
  set(CMAKE_CXX_FLAGS_RELWITHDEBINFO "${CMAKE_CXX_FLAGS_RELWITHDEBINFO} -std=c++14 ")
  set(PDELAB_HAVE_CXX14 TRUE)
else()
  set(PDELAB_HAVE_CXX14 FALSE)
endif()


function(pdelab_require_cxx14)
  if(NOT PDELAB_HAVE_CXX14)
    message(FATAL_ERROR "This module requires a compiler with support for C++14, which you compiler does not have.")
  endif()
endfunction()


==> anc/xt-super/dune-pdelab/cmake/modules/ResolveCompilerPaths.cmake <==
# Downloaded from https://github.com/jedbrown/cmake-modules/blob/master/ResolveCompilerPaths.cmake
# Last update 2015/06/14
# Licenced under CMake's BSD Licence
#
#
# ResolveCompilerPaths - this module defines two macros
#
# RESOLVE_LIBRARIES (XXX_LIBRARIES LINK_LINE)
#  This macro is intended to be used by FindXXX.cmake modules.
#  It parses a compiler link line and resolves all libraries
#  (-lfoo) using the library path contexts (-L/path) in scope.
#  The result in XXX_LIBRARIES is the list of fully resolved libs.
#  Example:
#
#    RESOLVE_LIBRARIES (FOO_LIBRARIES "-L/A -la -L/B -lb -lc -ld")
#
#  will be resolved to
#
#    FOO_LIBRARIES:STRING="/A/liba.so;/B/libb.so;/A/libc.so;/usr/lib/libd.so"
#
#  if the filesystem looks like
#
#    /A:       liba.so         libc.so
#    /B:       liba.so libb.so
#    /usr/lib: liba.so libb.so libc.so libd.so
#
#  and /usr/lib is a system directory.
#
#  Note: If RESOLVE_LIBRARIES() resolves a link line differently from
#  the native linker, there is a bug in this macro (please report it).
#
# RESOLVE_INCLUDES (XXX_INCLUDES INCLUDE_LINE)
#  This macro is intended to be used by FindXXX.cmake modules.
#  It parses a compile line and resolves all includes
#  (-I/path/to/include) to a list of directories.  Other flags are ignored.
#  Example:
#
#    RESOLVE_INCLUDES (FOO_INCLUDES "-I/A -DBAR='\"irrelevant -I/string here\"' -I/B")
#
#  will be resolved to
#
#    FOO_INCLUDES:STRING="/A;/B"
#
#  assuming both directories exist.
#  Note: as currently implemented, the -I/string will be picked up mistakenly (cry, cry)
include (CorrectWindowsPaths)

macro (RESOLVE_LIBRARIES LIBS LINK_LINE)
  string (REGEX MATCHALL "((-L|-l|-Wl)([^\" ]+|\"[^\"]+\")|[^\" ]+\\.(a|so|dll|lib))" _all_tokens "${LINK_LINE}")
  set (_libs_found)
  set (_directory_list)
  foreach (token ${_all_tokens})
    if (token MATCHES "-L([^\" ]+|\"[^\"]+\")")
      # If it's a library path, add it to the list
      string (REGEX REPLACE "^-L" "" token ${token})
      string (REGEX REPLACE "//" "/" token ${token})
      convert_cygwin_path(token)
      list (APPEND _directory_list ${token})
    elseif (token MATCHES "^(-l([^\" ]+|\"[^\"]+\")|[^\" ]+\\.(a|so|dll|lib))")
      # It's a library, resolve the path by looking in the list and then (by default) in system directories
      if (WIN32) #windows expects "libfoo", linux expects "foo"
        string (REGEX REPLACE "^-l" "lib" token ${token})
      else (WIN32)
        string (REGEX REPLACE "^-l" "" token ${token})
      endif (WIN32)
      set (_root)
      if (token MATCHES "^/")   # We have an absolute path
        #separate into a path and a library name:
        string (REGEX MATCH "[^/]*\\.(a|so|dll|lib)$" libname ${token})
        string (REGEX MATCH ".*[^${libname}$]" libpath ${token})
        convert_cygwin_path(libpath)
        set (_directory_list ${_directory_list} ${libpath})
        set (token ${libname})
      endif (token MATCHES "^/")
      set (_lib "NOTFOUND" CACHE FILEPATH "Cleared" FORCE)
      find_library (_lib ${token} HINTS ${_directory_list} ${_root})
      if (_lib)
    string (REPLACE "//" "/" _lib ${_lib})
        list (APPEND _libs_found ${_lib})
      else (_lib)
        message (STATUS "Unable to find library ${token}")
      endif (_lib)
    endif (token MATCHES "-L([^\" ]+|\"[^\"]+\")")
  endforeach (token)
  set (_lib "NOTFOUND" CACHE INTERNAL "Scratch variable" FORCE)
  # only the LAST occurence of each library is required since there should be no circular dependencies
  if (_libs_found)
    list (REVERSE _libs_found)
    list (REMOVE_DUPLICATES _libs_found)
    list (REVERSE _libs_found)
  endif (_libs_found)
  set (${LIBS} "${_libs_found}")
endmacro (RESOLVE_LIBRARIES)

macro (RESOLVE_INCLUDES INCS COMPILE_LINE)
  string (REGEX MATCHALL "-I([^\" ]+|\"[^\"]+\")" _all_tokens "${COMPILE_LINE}")
  set (_incs_found "")
  foreach (token ${_all_tokens})
    string (REGEX REPLACE "^-I" "" token ${token})
    string (REGEX REPLACE "//" "/" token ${token})
    convert_cygwin_path(token)
    if (EXISTS ${token})
      list (APPEND _incs_found ${token})
    else (EXISTS ${token})
      message (STATUS "Include directory ${token} does not exist")
    endif (EXISTS ${token})
  endforeach (token)
  list (REMOVE_DUPLICATES _incs_found)
  set (${INCS} "${_incs_found}")
endmacro (RESOLVE_INCLUDES)


==> anc/xt-super/dune-pdelab/cmake/modules/UseEigen.cmake <==
find_package(Eigen3)

set(HAVE_EIGEN ${EIGEN3_FOUND})

if(EIGEN3_FOUND)
  dune_register_package_flags(COMPILE_DEFINITIONS "ENABLE_EIGEN=1"
                              INCLUDE_DIRS "${EIGEN3_INCLUDE_DIR}")
endif(EIGEN3_FOUND)

function(add_dune_eigen_flags)
  if(EIGEN3_FOUND)
    cmake_parse_arguments(ADD_EIGEN "SOURCE_ONLY;OBJECT" "" "" ${ARGN})
    if(ADD_EIGEN_SOURCE_ONLY)
      set(_prefix SOURCE)
    else()
      set(_prefix TARGET)
    endif()

    include_directories(${EIGEN3_INCLUDE_DIR})
    set_property(${_prefix} ${ADD_EIGEN_UNPARSED_ARGUMENTS}
      APPEND PROPERTY
      COMPILE_DEFINITIONS "ENABLE_EIGEN=1")
  endif(EIGEN3_FOUND)
endfunction(add_dune_eigen_flags)


==> anc/xt-super/dune-pdelab/cmake/modules/UsePETSc.cmake <==
find_package(PETSc)

set(HAVE_PETSC ${PETSC_FOUND})


==> anc/xt-super/dune-pdelab/config.h.cmake <==
/* begin dune-pdelab
   put the definitions for config.h specific to
   your project here. Everything above will be
   overwritten
*/
/* begin private */
/* Name of package */
#define PACKAGE "@DUNE_MOD_NAME@"

/* Define to the address where bug reports for this package should be sent. */
#define PACKAGE_BUGREPORT "@DUNE_MAINTAINER@"

/* Define to the full name of this package. */
#define PACKAGE_NAME "@DUNE_MOD_NAME@"

/* Define to the full name and version of this package. */
#define PACKAGE_STRING "@DUNE_MOD_NAME@ @DUNE_MOD_VERSION@"

/* Define to the one symbol short name of this package. */
#define PACKAGE_TARNAME "@DUNE_MOD_NAME@"

/* Define to the home page for this package. */
#define PACKAGE_URL "@DUNE_MOD_URL@"

/* Define to the version of this package. */
#define PACKAGE_VERSION "@DUNE_MOD_VERSION@"

/* end private */

/* Define to the version of dune-pdelab */
#define DUNE_PDELAB_VERSION "${DUNE_PDELAB_VERSION}"

/* Define to the major version of dune-pdelab */
#define DUNE_PDELAB_VERSION_MAJOR ${DUNE_PDELAB_VERSION_MAJOR}

/* Define to the minor version of dune-pdelab */
#define DUNE_PDELAB_VERSION_MINOR ${DUNE_PDELAB_VERSION_MINOR}

/* Define to the revision of dune-pdelab */
#define DUNE_PDELAB_VERSION_REVISION ${DUNE_PDELAB_VERSION_REVISION}

/* This is only true if PETSc was found by configure _and_ if the application
   uses the UG_CPPFLAGS */
#cmakedefine HAVE_PETSC ENABLE_PETSC

/* This is only true if Eigen3 was found by configure */
#cmakedefine HAVE_EIGEN ENABLE_EIGEN

/* Define to 1 if you have the <tr1/unordered_set> header file. */
#cmakedefine HAVE_TR1_UNORDERED_SET 1

/* Define to 1 if you have the <tr1/unordered_map> header file. */
#cmakedefine HAVE_TR1_UNORDERED_MAP 1

/* Define to 1 if you have the <unordered_map> header file. */
#cmakedefine HAVE_UNORDERED_MAP 1

/* Define to 1 if you have the <unordered_set> header file. */
#cmakedefine HAVE_UNORDERED_SET 1

/* Define to 1 if decltype if supported. */
#cmakedefine HAVE_STD_DECLTYPE 1

/* Define to 1 if GCC's __typeof__ extension is supported. */
#cmakedefine HAVE_GCC___TYPEOF__ 1

/* end dune-pdelab */


==> anc/xt-super/dune-pdelab/configure.ac <==
# -*- Autoconf -*-
# Process this file with autoconf to produce a configure script.
AC_PREREQ(2.50)
DUNE_AC_INIT # gets module version from dune.module file
AM_INIT_AUTOMAKE
AC_CONFIG_SRCDIR([dune/pdelab/test/testopbfem.cc])
AC_CONFIG_HEADERS([config.h])

# add configure flags needed to create log files for dune-autobuild
DUNE_AUTOBUILD_FLAGS
#
# we need no more than the standard DE-stuff
# this module depends on dune-common dune-grid dune-localfunctions dune-istl
# this implies checking for [dune-common], [dune-grid], [dune-localfunctions], [dune-istl]
DUNE_CHECK_ALL

# preset variable to path such that #include <dune/...> works
#AC_SUBST([DUNE_PDELAB_ROOT], '$(top_builddir)')
#AC_SUBST([AM_CPPFLAGS], '-I$(top_srcdir)')
#AC_SUBST([LOCAL_LIBS], '$(top_builddir)/lib/libpdelab.la')

# implicitly set the Dune-flags everywhere
AC_SUBST(AM_CPPFLAGS, '$(DUNE_CPPFLAGS) -I$(top_srcdir)')
AC_SUBST(AM_LDFLAGS, $DUNE_LDFLAGS)
AC_SUBST([LDADD], '$(top_builddir)/lib/libdunepdelab.la $(DUNE_LIBS)')

AC_CONFIG_FILES([
  cmake/Makefile
  cmake/modules/Makefile
  doc/doxygen/Doxyfile
  doc/doxygen/Makefile
  doc/Makefile
  dune-pdelab.pc
  dune/Makefile
  dune/pdelab/adaptivity/Makefile
  dune/pdelab/backend/Makefile
  dune/pdelab/backend/common/Makefile
  dune/pdelab/backend/eigen/Makefile
  dune/pdelab/backend/istl/Makefile
  dune/pdelab/backend/simple/Makefile
  dune/pdelab/boilerplate/Makefile
  dune/pdelab/common/Makefile
  dune/pdelab/constraints/Makefile
  dune/pdelab/constraints/common/Makefile
  dune/pdelab/finiteelement/Makefile
  dune/pdelab/finiteelementmap/Makefile
  dune/pdelab/function/Makefile
  dune/pdelab/gridfunctionspace/Makefile
  dune/pdelab/gridoperator/Makefile
  dune/pdelab/gridoperator/common/Makefile
  dune/pdelab/gridoperator/default/Makefile
  dune/pdelab/gridoperator/onestep/Makefile
  dune/pdelab/instationary/Makefile
  dune/pdelab/linearsolver/Makefile
  dune/pdelab/localoperator/Makefile
  dune/pdelab/Makefile
  dune/pdelab/newton/Makefile
  dune/pdelab/ordering/Makefile
  dune/pdelab/stationary/Makefile
  dune/pdelab/test/Makefile
  dune/pdelab/test/fem/Makefile
  lib/Makefile
  m4/Makefile
  Makefile
])
AC_OUTPUT
# finally print the summary information
DUNE_SUMMARY_ALL


==> anc/xt-super/dune-pdelab/doc/CMakeLists.txt <==
# $Id: Makefile.am 3930 2007-12-05 17:17:07Z robertk $

set(SUBDIRS  doxygen)

# setting like in dune-web
set(BASEDIR ..)
set(CURDIR doc)


foreach(i ${SUBDIRS})
  if(${i} STREQUAL "test")
    set(opt EXCLUDE_FROM_ALL)
  endif(${i} STREQUAL "test")
  add_subdirectory(${i} ${opt})
  unset(opt)
endforeach(i ${SUBDIRS})


==> anc/xt-super/dune-pdelab/doc/Makefile.am <==
# $Id: Makefile.am 3930 2007-12-05 17:17:07Z robertk $

SUBDIRS = doxygen

# setting like in dune-web
BASEDIR=..
CURDIR=doc

if ! BUILD_DOCS
# add tag to notify that dist has been build without documentation 
dist-hook:
	echo "# No documentation included in distribution! " > $(distdir)/$(DOCUMENTATION_TAG_FILE) 
endif

include $(top_srcdir)/am/webstuff
include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-pdelab/doc/README.Changes-2.0 <==
If you want to use your dune-pdelab code from release 1.1 with
release 2.0. you have to adapt some things:

ISTL Backends
*************

Before, the template parameter for the ISTLVectorBackend was the block_size.
Now, it has two template parameters, the blocking strategy and the block_size.

before:
| typedef Dune::PDELab::ISTLVectorBackend<1> VBE;
now
| typedef Dune::PDELab::ISTLVectorBackend<> VBE; (no_blocking is default)

Until now, MatrixBackend could be retrieved through the
ISTLVectorBackend, now it is a class without template parameters,
where the field_type will be the one from the corresponding
GridOperators Jacobian field_type.

Just change
| typedef VBE::MatrixBackend MBE;
to
| typedef Dune::PDELab::ISTLMatrixBackend MBE;

When using the Dune::PDELab::BackendVectorSelector construct to get
the coeffient vector type before creating a GridOperator, please
remember to include the header of the vector backend you are using
(default is the ISTL backend in
<dune/pdelab/backend/istlvectorbackend.hh>)!

The new PDELab wrappers for vectors do not inherit from the raw ISTL
classes anymore. If you still need to access the underlying ISTL
object, you can access it using the new function
Dune::PDELab::istl::raw(v). This function will do the right thing,
even if v is already a simple ISTL object. In that case, the function
returns the input unchanged.

For example, replace code like
| GridOperator::Domain x(gfs);
| x[4] = 1.0;
with
| GridOperator::Domain x(gfs);
| Dune::PDELab::istl::raw(x)[4] = 1.0;

If you only need to iterator over all scalar values in your vector, it
will often be easier to switch the loop to iterators:

For blocksize 1, replace
| for (std::size_t i = 0; i < x.N(); ++i)
|   x[i] = x[i] * x[i];
with
| for (typename X::iterator it = x.begin(); it != x.end(); ++it)
|   *it = (*it) * (*it);

For blocksize > 1, you can even save some coding this way. The nested loop
| for (std::size_t i = 0; i < x.N(); ++i)
|   for (std::size_t ii = 0; ii < x[i].N(); ++ii)
|     x[i][ii] = x[i][ii] * x[i][ii];
also becomes a simple
| for (typename X::iterator it = x.begin(); it != x.end(); ++it)
|   *it = (*it) * (*it);


GridFunctionSpaces
******************

For a CompositeGridfunctionSpace or PowerGridfunctionSpace you now
need to include the new header:
| #include<dune/pdelab/gridfunctionspace/subspace.hh>
and then to block all components of one degree of freedom:

before:
| typedef Dune::PDELab::ISTLVectorBackend<2> VBE;
| typedef Dune::PDELab::GridFunctionSpace<GV,FEM0,CON,VBE> GFS0;
| ...
| typedef Dune::PDELab::CompositeGridFunctionSpace
|   <Dune::PDELab::GridFunctionSpaceBlockwiseMapper,GFS0,GFS1> GFS;
|
| typedef Dune::PDELab::GridFunctionSubSpace<GFS,0> U0SUB;

now:
| typedef Dune::PDELab::ISTLVectorBackend<> VBE0;
| typedef Dune::PDELab::ISTLVectorBackend<> VBE1;
| typedef Dune::PDELab::GridFunctionSpace<GV,FEM0,CON,VBE0> GFS0;
| ...
| typedef Dune::PDELab::ISTLVectorBackend
|   <Dune::PDELab::ISTLParameters::static_blocking,2> VBE;
| typedef Dune::PDELab::CompositeGridFunctionSpace
|   <VBE,Dune::PDELab::EntityBlockedOrderingTag,GFS0,GFS1> GFS;
|
| typedef Dune::PDELab::GridFunctionSubSpace
|   <GFS,Dune::PDELab::TypeTree::TreePath<0> > U0SUB;

If you only need the subspaces for visualization you don't need to
extract the SubSpaces explicitly, just use the new functionality
described below.

VTKWriter
*********

With
| #include<dune/pdelab/gridfunctionspace/vtk.hh>
there is is now a very convenient way to write vtk files directly
from GridFunctionSpaces.

before:
| typedef Dune::PDELab::DiscreteGridFunction<GFS,U> DGF;
| DGF udgf(gfs,u);
| Dune::VTKWriter<GV> vtkwriter(gv,Dune::VTK::conforming);
| vtkwriter.addVertexData(new Dune::PDELab::VTKGridFunctionAdapter<DGF>
|   (udgf,"solution"));
| vtkwriter.write("testexample",Dune::VTK::appendedraw);

now:
| gfs.name("solution");
| Dune::VTKWriter<GV> vtkwriter(gv,Dune::VTK::conforming);
| Dune::PDELab::addSolutionToVTKWriter(vtkwriter,gfs,u);
| vtkwriter.write("testexample",Dune::VTK::appendedraw);

This also works for non-scalar GridFunctionSpaces.
By using the new VectorGridFunctionSpace in
| #include<dune/pdelab/gridfunctionspace/vectorgridfunctionspace.hh>
it will automatically write a vector instead of a scalar.

GridOperatorSpace
*****************

The GridOperatorSpace is now completely gone, use the GridOperator instead.
(For more information on how to do that look at README.Changes_release_1.0.1.)

Nonoverlapping Constraints
**************************

NonoverlappingConformingDirichletConstraints now need the GridView as argument:

before:
| typedef Dune::PDELab::NonoverlappingConformingDirichletConstraints CON;
| CON con;
now:
| typedef Dune::PDELab::NonoverlappingConformingDirichletConstraints<GV> CON;
| CON con(gv);

==> anc/xt-super/dune-pdelab/doc/README.Changes_release_1.0.1 <==
If you want to use your dune-pdelab code from snapshot2.1 with the current
trunk (date 07.06.2011) you have to adapt some things:

GridOperator replaces GridOperatorSpace
***************************************

Stationary case
---------------

Instead of the deprecated header

| #include<dune/pdelab/gridoperatorspace/gridoperatorspace.hh>

use

| #include<dune/pdelab/gridoperator/gridoperator.hh>

The grid operator needs the template parameters:

 - GFSU GridFunctionSpace for ansatz functions
 - GFSV GridFunctionSpace for test functions
 - LOP  local operator
 - MBE  Matrix Backend
 - DF   domain field type
 - RF   range field type
 - JF   jacobian field type
 - CU   constraints container (trial space)
 - CV   constraints container (test space)
 - novlp_mode switch
	for nonoverlapping grids (default is false)

An example for a stationary grid operator is:

| typedef Dune::PDELab::GridOperator
|   <GFSU,GFSV,LOP,MBE,DF,RF,JF,CU,CV,novlp_mode> GO;
| GO go(gfsu,cu,gfsv,cv,lop);

The three field type template parameters DF, RF and JF are new. The
names are chosen with regard to the operator mapping which the grid
operator represents. Hence, DF represents the field type of the
solution coefficient vector, RF represents the field type of the
residual vector and JF represents the field type of the jacobian
matrix of the operator.

Instationary case
-----------------

You additionally need the header:

| #include<dune/pdelab/gridoperator/onestep.hh>

An example for an instationary grid operator (where TLOP is the time local
operator) is:

| typedef Dune::PDELab::GridOperator<GFSU,GFSV,LOP,MBE,DF,RF,JF,CU,CV> GO0;
| GO0 go0(gfsu,cu,gfsv,cv,lop);
| typedef Dune::PDELab::GridOperator<GFSU,GFSV,TLOP,MBE,DF,RF,JF,CU,CV> GO1;
| GO1 go1(gfsu,cu,gfsv,cv,tlop);
| typedef Dune::PDELab::OneStepGridOperator<GO0,GO1> IGO;
| IGO igo(go0,go1);

To use an explicit time stepping method set the template parameter of
OneStepGridOperator to false and specify the method through setMethod like
this:

| typedef Dune::PDELab::OneStepGridOperator<GO0,GO1,false> IGO;
| IGO c1igo(c1go0,c1go1);
| igo.setMethod(method);

The new grid operator gives you the appropiate vector and matrix type, so
instead of:

| typedef typename GFS::template VectorContainer<double>::Type V;
| typedef typename GO::template MatrixContainer<double>::Type M;

use

| typedef typename GO::Traits::Domain U;
| typedef typename GO::Traits::Range V;
| typedef typename GO::Jacobian M;

If you need the vector type before the definition of the grid operator use

| typedef typename Dune::PDELab::BackendVectorSelector<GFS,double>::Type V;

Interface changes for containers in LocalOperator
*************************************************

The jacobian_*() methods must now accept any class fulfilling the interface
given below as the local matrix types.  For instance, instead of:

| template<typename EG, typename LFSU, typename X, typename LFSV, typename R>
| void jacobian_volume (const EG& eg, const LFSU& lfsu, const X& x,
|                       const LFSV& lfsv, LocalMatrix<R>& mat) const

use:

| template<typename EG, typename LFSU, typename X, typename LFSV, typename M>
| void jacobian_volume (const EG& eg, const LFSU& lfsu, const X& x,
|                       const LFSV& lfsv, M& mat) const

M is usually an WeightedMatrixAccumulationView.  To get the type of the
entries, you use

| typename M::value_type                              // new way

Access to vector entries:

| x[lfsu.localIndex(i)]                               // old way
| x(lfsu,i)                                           // new way

Access to matrix entries:

| jac(lfsu.localIndex(i),lfsv.localIndex(j))          // old way
| jac(lfsu,i,lfsv,j)                                  // new way

Accumulate residual:

| r[lfsv.localIndex(j)] += value                      // old way
| r.accumulate(lfsv,j,value)                          // new way

Accumulate jacobian:

| jac(lfsu.localIndex(i),lfsv.localIndex(j)) += value // old way
| jac.accumulate(lfsu,i,lfsv,j,value)                 // new way


AMG interface changes
*********************

New template parameter for AMG solvers is the type of the new grid operator
GO:

| Dune::PDELab::ISTLBackend_CG_AMG_SSOR<GO>;
| Dune::PDELab::ISTLBackend_BCGS_AMG_SSOR<GO>;
| Dune::PDELab::ISTLBackend_SEQ_LS_AMG_SSOR<GO>;

The constructor now takes the arguments:

 - gfs_     the grid function space (only for parallel AMG)
 - maxiter_ the max number of iterations
 - verbose_ the verbosity
 - reuse_   determines whether or not to reuse the matrix

If the last argument is set to true, the AMG object will only be built once
with the first matrix and can be reused, only use this if your matrix stays
the same as long as the solver object exists!

Until now the second argument was the number of smoothsteps (not the max
number of iterations which it is now!), this and every other important AMG
parameter can now be changed through a new parameter class
dune-istl/dune/istl/paamg/parameters.hh:

| typedef Dune::PDELab::ISTLBackend_CG_AMG_SSOR<GO> LS;
| Dune::Amg::Parameters params;
| params.setNoPreSmoothSteps(5);
| params.setNoPostSmoothSteps(6);
| params.set...
| ls.setparams(params);

Using AMG with the old GridOperatorSpace
----------------------------------------

To use the old grid operator space (GOS) you can use the fakeGOTraits struct:

| typedef Dune::PDELab::fakeGOTraits<Real,U,GOS> GO;
| class Dune::PDELab::ISTLBackend_SEQ_LS_AMG_SSOR<GO>;

where

 - Real is the type of the matrix entries
 - U    is the type of the vector
 - GOS  is the type of the old grid operator space


Constraints
***********

Instead of the deprecated header:

| #include<dune/pdelab/gridfunctionspace/constraints.hh>

use

| #include<dune/pdelab/constraints/constraints.hh>
| #include<dune/pdelab/constraints/constraintsparameters.hh>

The function call

| Dune::PDELab::constraints(bctype,gfs,cg);

expects an object bctype of a user-defined type BCType implementing the
boundary condition type.

BCType used to be inheriting from Dune::PDELab::BoundaryGridFunctionBase.
This is deprecated.

The new way: Depending on your numerical scheme, BCType has to implement a
specific predicate interface.  Each type of contraints
(e.g. ConformingDirichletConstraints or RT0Constraints) needs its own set of
information to decide where DOFs are constraint and where not.  This
informatation is provided via a predicate (true/false, i.e. constraint/not
constraint).  Each type of constraints defined its own predicate, some of
which can be associated with the usual boundary condition types.

Example:

 - ConformingDirichletConstraints:

   When dealing with scalar ansatz functions, Dirichlet boundaries conditions
   are essential boundary conditions and thus lead to constraint DOFs.  The
   constraints have to be parametrized with a class, which provides the
   isDirichlet predicate, i.e. fulfills the
   Dune::PDELab::DirichletConstraintsParameters interface.

 - RT0Constraints:

   If you consider Raviart-Thomas vector valued ansatz functions Neumann
   boundary conditions are the essential boundary conditions, which means you
   have a constraint on the fluxes over a boundary.  The constraints have to
   be parametrized with a class, which provides the isNeumann predicate,
   i.e. fulfills the Dune::PDELab::FluxConstraintsParameters interface.

At the moment isDirichlet and isNeumann are the only two predicated used in
PDELab.  In the future new Types of Constraints and thus new interface may be
introduced.

Example:

| class BCType : public Dune::PDELab::DirichletConstraintsParameters
| {
| public:
|
|   template<typename I>
|   bool isDirichlet
|   ( const I & intersection,
|     const Dune::FieldVector<typename I::ctype, I::dimension-1> &coord ) const
|   {
|     Dune::FieldVector<typename I::ctype, I::dimension>
|       xg = intersection.geometry().global( coord );
|
|     if ( xg[1]<1E-6 || xg[1]>1.0-1E-6 )
|       return false; // not Dirichlet
|     else
|       return true;  // Dirichlet b.c. on all other boundaries
|   }
| };


Construction of VectorContainer from Backend
********************************************

Previously the VectorBackend provided a nested template class to allow the
user to construct a vector with specific numeric type.  This prevents
specialisations of traits classes for the vector class in the backend.

Now there is a traits class BackendVectorSelector with two template
parameters, one for the GridFunctionSpace and one for the numeric type to
store, that provides the vector class for specific numeric types.

Let GFS be the type of the GridFunctionSpace and R the numeric type
(e.g. double) then the old code

| typedef typename GFS::template VectorContainer<R>::Type VectorType;

should be changed to

| typedef typename Dune::PDELab::BackendVectorSelector<GFS,R>::Type VectorType;


Access to ISTL vector and matrix types
****************************************

The vector and matrix containers defined by the ISTL backends do not
inherit from the ISTL types any more. The wrapped ISTL vector / matrix
can be accessed by calling

| vector.base();
| matrix.base();

on the container. This is sometimes necessary when calling ISTL code
that does not work with the wrappers. A common example that many users
will encounter are printvector() and printmatrix(), where calls like

| Dune::printvector(std::cout, vec, "vector","row");
| Dune::printmatrix(std::cout, mat, "matrix","row");

should be changed to

| Dune::printvector(std::cout, vec.base(), "vector","row");
| Dune::printmatrix(std::cout, mat.base(), "matrix","row");



Various
*******

ISTL MatrixBackend
------------------

You can extract an adequate ISTL MatrixBackend (MBE) from the ISTL
VectorBackend (VBE) through:

| typedef VBE::MatrixBackend MBE;

LocalFunctionSpace
------------------

Until now it was possible to extract the type of a LocalFunctionSpace from the
GridFunctionSpace (GFS):

| typedef typename GFS::LocalFunctionSpace LFS;

now you have to write

| typedef Dune::PDELab::LocalFunctionSpace<GFS> LFS;

MultiTypeTree
-------------

The MultiTypeTree has undergone a complete rewrite.  It is now possible to
create new TypeTrees by transforming an existing type.  This feature is used
for e.g. the construction of a LocalFunctionSpace from a GridFunctionSpace.
This feature will be used easily construct trees of FunctionAdapters and will
thus allow the user to quickly implements its own adapter classes.

Name change for Mappers in Power-/CompositeGridFunctionSpace
------------------------------------------------------------

The names of the Mappers describing the nested embedding of sub function spaces
have been changed to clearly differentiate them from the Mapper types used on the
leaf function spaces, which serve a different purpose. The replacements are:

GridFunctionSpaceLexicographicMapper -> LexicographicOrderingTag
GridFunctionSpaceBlockwiseMapper -> BlockwiseOrderingTag
GridFunctionSpaceComponentBlockwiseMapper -> ComponentBlockwiseOrderingTag
GridFunctionSpaceDynamicBlockwiseMapper -> DynamicBlockwiseOrderingTag

Apart from those renames, the new Tags provide exactly the same interface and
functionality as the old mappers.


==> anc/xt-super/dune-pdelab/doc/doxygen/CMakeLists.txt <==
# $Id: Makefile.am 4161 2008-05-20 21:47:51Z christi $

# setting like in dune-web
set(BASEDIR ../..)
set(CURDIR doc/doxygen)
set(WHAT )

set(doxygen_DATA  ${WHAT})

#we need this in the distribution
set(EXTRA_DIST  ${WHAT} ${DOXYGENDISTFILES})

# include not needed for CMake
# include $(top_srcdir)/am/doxygen
# include not needed for CMake
# include $(top_srcdir)/am/global-rules

# file to clean only in svn and not in tarball tree
set(SVNCLEANFILES  html ${WHAT} ${DOXYGENHEADER})


# Create and install doxygen documentation
add_doxygen_target()

==> anc/xt-super/dune-pdelab/doc/doxygen/Doxylocal <==
INPUT   += @srcdir@/mainpage.txt \
           @srcdir@/modules.txt \
           @top_srcdir@/dune
EXCLUDE += @top_srcdir@/dune/pdelab/test
EXTRA_PACKAGES = amsmath, amssymb


==> anc/xt-super/dune-pdelab/doc/doxygen/Makefile.am <==
# $Id: Makefile.am 4161 2008-05-20 21:47:51Z christi $

# setting like in dune-web
BASEDIR=../..
CURDIR=doc/doxygen
WHAT=

doxygen_DATA = $(WHAT)

#we need this in the distribution
EXTRA_DIST = CMakeLists.txt $(WHAT) $(DOXYGENDISTFILES)

all: $(WHAT) $(DOXYGENFILES)

include $(top_srcdir)/am/doxygen
include $(top_srcdir)/am/global-rules

# file to clean only in svn and not in tarball tree
SVNCLEANFILES = html $(WHAT) $(DOXYGENHEADER)

clean-local:
	if test "x$(VPATH)" != "x" && test ! -e $(srcdir)/doxygen-tag; then \
	  if test -e $(top_srcdir)/doc/doxygen/Doxydep; then \
	    rm -rf $(SVNCLEANFILES); \
	  fi; \
	fi


==> anc/xt-super/dune-pdelab/doc/doxygen/mainpage.txt <==
/** \mainpage dune-pdelab Automatic Documentation

\section intro Introduction

Welcome to the pdelab documentation pages. This documentation has been
generated using Doxygen, a free source code documentation system for
documenting C/C++ code.

\section mods Modules

The best way to start is from the page \subpage modules which gives
you access to the documentation by category.

*/

/** \page modules Modules
*/


==> anc/xt-super/dune-pdelab/doc/doxygen/modules.txt <==
/**
  @defgroup PDELab dune-pdelab

  @defgroup GridFunctionSpace Grid Function Space
  @ingroup  PDELab

    @defgroup FiniteElementMap Finite Element Map
    @ingroup  GridFunctionSpace

    @defgroup Ordering Ordering
    @ingroup  GridFunctionSpace

  @defgroup PDELab_Function PDELab Function
  @ingroup  PDELab

  @defgroup Operator Grid Operator
  @ingroup  PDELab

    @defgroup OneStepMethod One-step methods
    @ingroup  Operator

    @brief Time stepping with one step methods.

    Use the class OneStepMethod to create a one step method.
    the actual method is chosen by providing the constructor
    with the correct parameter class, e.g. ExplicitEulerParameter.

    @defgroup MultiStepMethods Multi-step methods
    @ingroup  Operator

  @defgroup Backend Backends
  @ingroup  PDELab
*/


==> anc/xt-super/dune-pdelab/dune-pdelab.pc.in <==
prefix=@prefix@
exec_prefix=@exec_prefix@
libdir=@libdir@
includedir=@includedir@
CXX=@CXX@
CC=@CC@
DEPENDENCIES=@REQUIRES@

Name: @PACKAGE_NAME@
Version: @VERSION@
Description: dune-pdelab module
URL: http://dune-project.org/
Requires: ${DEPENDENCIES}
Libs: -L${libdir} -ldunepdelab
Cflags: -I${includedir}


==> anc/xt-super/dune-pdelab/dune.module <==
#dune module information file#
##############################

#Name of the module
Module: dune-pdelab
Version: 2.4.0-rc1
Maintainer: dune-pdelab@dune-project.org
#depending on
Depends: dune-common (>= 2.4) dune-geometry (>= 2.4) dune-grid (>= 2.4) dune-localfunctions (>= 2.4) dune-istl (>= 2.4) dune-typetree (>= 2.4)
Suggests: dune-alugrid
Whitespace-Hook: Yes


==> anc/xt-super/dune-pdelab/dune/CMakeLists.txt <==
add_subdirectory(pdelab)


==> anc/xt-super/dune-pdelab/dune/Makefile.am <==
dunedir = $(includedir)/dune
SUBDIRS = pdelab

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-pdelab/dune/pdelab/CMakeLists.txt <==
add_subdirectory(adaptivity)
add_subdirectory(backend)
add_subdirectory(boilerplate)
add_subdirectory(common)
add_subdirectory(constraints)
add_subdirectory(finiteelement)
add_subdirectory(finiteelementmap)
add_subdirectory(function)
add_subdirectory(gridfunctionspace)
add_subdirectory(gridoperator)
add_subdirectory(instationary)
add_subdirectory(linearsolver)
add_subdirectory(localoperator)
add_subdirectory(newton)
add_subdirectory(ordering)
add_subdirectory(stationary)
add_subdirectory(test)


==> anc/xt-super/dune-pdelab/dune/pdelab/Makefile.am <==
pdelabdir = $(includedir)/dune/pdelab
SUBDIRS =					\
	adaptivity				\
	backend					\
	boilerplate				\
	common					\
	constraints				\
	finiteelement			\
	finiteelementmap		\
	function				\
	gridfunctionspace		\
	gridoperator			\
	instationary				\
	linearsolver			\
	localoperator			\
	newton					\
	ordering				\
	stationary				\
	test

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-pdelab/dune/pdelab/adaptivity/CMakeLists.txt <==
install(FILES adaptivity.hh DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/pdelab/adaptivity)


==> anc/xt-super/dune-pdelab/dune/pdelab/adaptivity/Makefile.am <==
adaptivitydir = $(includedir)/dune/pdelab/adaptivity
adaptivity_HEADERS = adaptivity.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-pdelab/dune/pdelab/adaptivity/adaptivity.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_PDELAB_ADAPTIVITY_HH
#define DUNE_PDELAB_ADAPTIVITY_HH

#include<dune/common/exceptions.hh>

#include<limits>
#include<vector>
#include<map>
#include<unordered_map>
#include<dune/common/dynmatrix.hh>
#include<dune/geometry/quadraturerules.hh>
#include<dune/pdelab/gridfunctionspace/genericdatahandle.hh>
#include<dune/pdelab/gridfunctionspace/localfunctionspace.hh>

#include<dune/pdelab/common/function.hh>
// for InterpolateBackendStandard
#include<dune/pdelab/gridfunctionspace/interpolate.hh>
// for intersectionoperator
#include<dune/pdelab/localoperator/defaultimp.hh>
#include<dune/pdelab/localoperator/flags.hh>

#include<dune/grid/io/file/vtk/subsamplingvtkwriter.hh>

namespace Dune {
  namespace PDELab {


    template<typename GFS>
    struct LeafOffsetCache
    {

      typedef typename GFS::Traits::GridView::template Codim<0>::Entity Cell;
      typedef LocalFunctionSpace<GFS> LFS;

        // we need an additional entry because we store offsets and we also want the
        // offset after the last leaf for size calculations
      typedef array<std::size_t,TypeTree::TreeInfo<GFS>::leafCount + 1> LeafOffsets;

      const LeafOffsets& operator[](GeometryType gt) const
      {
        const LeafOffsets& leaf_offsets = _leaf_offset_cache[GlobalGeometryTypeIndex::index(gt)];
        // make sure we have data for this geometry type
        assert(leaf_offsets.back() > 0);
        return leaf_offsets;
      }

      void update(const Cell& e)
      {
        LeafOffsets& leaf_offsets = _leaf_offset_cache[GlobalGeometryTypeIndex::index(e.type())];
        if (leaf_offsets.back() == 0)
          {
            _lfs.bind(e);
            extract_lfs_leaf_sizes(_lfs,leaf_offsets.begin()+1);
            // convert to offsets
            std::partial_sum(leaf_offsets.begin(),leaf_offsets.end(),leaf_offsets.begin());
            // sanity check
            assert(leaf_offsets.back() == _lfs.size());
          }
      }

      explicit LeafOffsetCache(const GFS& gfs)
        : _lfs(gfs)
        , _leaf_offset_cache(GlobalGeometryTypeIndex::size(Cell::dimension))
      {}

      LFS _lfs;
      std::vector<LeafOffsets> _leaf_offset_cache;

    };


    namespace {

      template<typename MassMatrices,typename Cell>
      struct inverse_mass_matrix_calculator
        : public TypeTree::TreeVisitor
        , public TypeTree::DynamicTraversal
      {

        static const int dim  = Cell::Geometry::mydimension;
        typedef std::size_t size_type;
        typedef typename MassMatrices::value_type MassMatrix;
        typedef typename MassMatrix::field_type DF;
        typedef typename Dune::QuadratureRule<DF,dim>::const_iterator QRIterator;

        template<typename GFS, typename TreePath>
        void leaf(const GFS& gfs, TreePath treePath)
        {
          auto& fem = gfs.finiteElementMap();
          auto& fe = fem.find(_element);
          size_type local_size = fe.localBasis().size();

          MassMatrix& mass_matrix = _mass_matrices[_leaf_index];
          mass_matrix.resize(local_size,local_size);

          using Range = typename GFS::Traits::FiniteElementMap::Traits::
            FiniteElement::Traits::LocalBasisType::Traits::RangeType;
          std::vector<Range> phi;
          phi.resize(std::max(phi.size(),local_size));

          for (const auto& ip : _quadrature_rule)
            {
              fe.localBasis().evaluateFunction(ip.position(),phi);
              const DF factor = ip.weight();

              for (size_type i = 0; i < local_size; ++i)
                for (size_type j = 0; j < local_size; ++j)
                  mass_matrix[i][j] += phi[i] * phi[j] * factor;
            }

          mass_matrix.invert();
          ++_leaf_index;

        }

        inverse_mass_matrix_calculator(MassMatrices& mass_matrices, const Cell& element, size_type intorder)
          : _element(element)
          , _mass_matrices(mass_matrices)
          , _quadrature_rule(QuadratureRules<DF,dim>::rule(element.type(),intorder))
          , _leaf_index(0)
        {}

        const Cell& _element;
        MassMatrices& _mass_matrices;
        const QuadratureRule<DF,dim>& _quadrature_rule;
        size_type _leaf_index;

      };

    } // anonymous namespace


    /*! @class L2Projection
     *
     * @brief @todo
     *
     * @tparam GFS Type of ansatz space
     * @tparam U   Container class for the solution
     */
    template<class GFS, class U>
    class L2Projection
    {
      using EntitySet = typename GFS::Traits::EntitySet;
      using Element = typename EntitySet::Element;
      typedef LocalFunctionSpace<GFS> LFS;
      typedef typename U::ElementType DF;

    public:

      typedef DynamicMatrix<typename U::ElementType> MassMatrix;
      typedef std::array<MassMatrix,TypeTree::TreeInfo<GFS>::leafCount> MassMatrices;

      /*! @brief The constructor.
       *
       * @todo Doc params!
       */
      explicit L2Projection(const GFS& gfs, int intorder = 2)
        : _gfs(gfs)
        , _intorder(intorder)
        , _inverse_mass_matrices(GlobalGeometryTypeIndex::size(Element::dimension))
      {}

      /*! @brief Calculate the inverse local mass matrix, used in the local L2 projection
       *
       * @todo Doc template params
       * @todo Doc params
       */
      const MassMatrices& inverseMassMatrices(const Element& e)
      {
        auto gt = e.geometry().type();
        auto& inverse_mass_matrices = _inverse_mass_matrices[GlobalGeometryTypeIndex::index(gt)];
        // if the matrix isn't empty, it has already been cached
        if (inverse_mass_matrices[0].N() > 0)
          return inverse_mass_matrices;

        inverse_mass_matrix_calculator<MassMatrices,Element> calculate_mass_matrices(
          inverse_mass_matrices,
          e,
          _intorder
          );

        TypeTree::applyToTree(_gfs,calculate_mass_matrices);

        return inverse_mass_matrices;
      }

    private:

      GFS _gfs;
      int _intorder;
      std::vector<MassMatrices> _inverse_mass_matrices;
    };


    template<typename GFS, typename DOFVector, typename TransferMap>
    struct backup_visitor
      : public TypeTree::TreeVisitor
      , public TypeTree::DynamicTraversal
    {

      typedef LocalFunctionSpace<GFS> LFS;
      typedef LFSIndexCache<LFS> LFSCache;
      typedef Dune::PDELab::LeafOffsetCache<GFS> LeafOffsetCache;

      using EntitySet = typename GFS::Traits::EntitySet;
      using IDSet = typename EntitySet::Traits::GridView::Grid::LocalIdSet;
      using Element = typename EntitySet::Element;
      typedef typename Element::Geometry Geometry;
      static const int dim = Geometry::mydimension;
      typedef typename DOFVector::ElementType RF;
      typedef typename TransferMap::mapped_type LocalDOFVector;


      typedef L2Projection<typename LFS::Traits::GridFunctionSpace,DOFVector> Projection;
      typedef typename Projection::MassMatrices MassMatrices;
      typedef typename Projection::MassMatrix MassMatrix;

      typedef std::size_t size_type;
      using DF = typename EntitySet::Traits::CoordinateField;

      template<typename LFSLeaf, typename TreePath>
      void leaf(const LFSLeaf& leaf_lfs, TreePath treePath)
      {

        auto& fem = leaf_lfs.gridFunctionSpace().finiteElementMap();
        auto fine_offset = _leaf_offset_cache[_current.type()][_leaf_index];
        auto coarse_offset = _leaf_offset_cache[_ancestor.type()][_leaf_index];

        using Range = typename LFSLeaf::Traits::GridFunctionSpace::Traits::FiniteElementMap::
          Traits::FiniteElement::Traits::LocalBasisType::Traits::RangeType;

        auto& inverse_mass_matrix = _projection.inverseMassMatrices(_element)[_leaf_index];

        auto coarse_phi = std::vector<Range>{};
        auto fine_phi = std::vector<Range>{};

        auto fine_geometry = _current.geometry();
        auto coarse_geometry = _ancestor.geometry();

        // iterate over quadrature points
        for (const auto& ip : QuadratureRules<DF,dim>::rule(_current.type(),_int_order))
          {
            auto coarse_local = coarse_geometry.local(fine_geometry.global(ip.position()));
            auto fe = &fem.find(_current);
            fe->localBasis().evaluateFunction(ip.position(),fine_phi);
            fe = &fem.find(_ancestor);
            fe->localBasis().evaluateFunction(coarse_local,coarse_phi);
            const DF factor = ip.weight()
              * fine_geometry.integrationElement(ip.position())
              / coarse_geometry.integrationElement(coarse_local);

            auto val = Range{0.0};
            for (size_type i = 0; i < fine_phi.size(); ++i)
              {
                val.axpy(_u_fine[fine_offset + i],fine_phi[i]);
              }

            for (size_type i = 0; i < coarse_phi.size(); ++i)
              {
                auto x = Range{0.0};
                for (size_type j = 0; j < inverse_mass_matrix.M(); ++j)
                  x.axpy(inverse_mass_matrix[i][j],coarse_phi[j]);
                (*_u_coarse)[coarse_offset + i] += factor * (x * val);
              }
          }

        ++_leaf_index;
      }

      void operator()(const Element& element)
      {
        _element = element;

        _lfs.bind(_element);
        _lfs_cache.update();
        _u_view.bind(_lfs_cache);
        _u_coarse = &_transfer_map[_id_set.id(_element)];
        _u_coarse->resize(_lfs.size());
        _u_view.read(*_u_coarse);
        _u_view.unbind();

        _leaf_offset_cache.update(_element);

        size_type max_level = _lfs.gridFunctionSpace().gridView().grid().maxLevel();

        _ancestor = _element;
        while (_ancestor.mightVanish())
          {
            // work around UG bug!
            if (!_ancestor.hasFather())
              break;

            _ancestor = _ancestor.father();

            _u_coarse = &_transfer_map[_id_set.id(_ancestor)];
            // don't project more than once
            if (_u_coarse->size() > 0)
              continue;
            _u_coarse->resize(_leaf_offset_cache[_ancestor.type()].back());
            std::fill(_u_coarse->begin(),_u_coarse->end(),RF(0));

            for (const auto& child : descendantElements(_ancestor,max_level))
              {
                // only evaluate on entities with data
                if (child.isLeaf())
                  {
                    _current = child;
                    // reset leaf_index for next run over tree
                    _leaf_index = 0;
                    // load data
                    _lfs.bind(_current);
                    _leaf_offset_cache.update(_current);
                    _lfs_cache.update();
                    _u_view.bind(_lfs_cache);
                    _u_fine.resize(_lfs_cache.size());
                    _u_view.read(_u_fine);
                    _u_view.unbind();
                    // do projection on all leafs
                    TypeTree::applyToTree(_lfs,*this);
                  }
              }
          }
      }

      backup_visitor(const GFS& gfs,
                     Projection& projection,
                     const DOFVector& u,
                     LeafOffsetCache& leaf_offset_cache,
                     TransferMap& transfer_map,
                     std::size_t int_order = 2)
        : _lfs(gfs)
        , _lfs_cache(_lfs)
        , _id_set(gfs.gridView().grid().localIdSet())
        , _projection(projection)
        , _u_view(u)
        , _transfer_map(transfer_map)
        , _u_coarse(nullptr)
        , _leaf_offset_cache(leaf_offset_cache)
        , _int_order(int_order)
        , _leaf_index(0)
      {}

      LFS _lfs;
      LFSCache _lfs_cache;
      const IDSet& _id_set;
      Element _element;
      Element _ancestor;
      Element _current;
      Projection& _projection;
      typename DOFVector::template ConstLocalView<LFSCache> _u_view;
      TransferMap& _transfer_map;
      LocalDOFVector* _u_coarse;
      LeafOffsetCache& _leaf_offset_cache;
      size_type _int_order;
      size_type _leaf_index;
      LocalDOFVector _u_fine;

    };



    template<typename GFS, typename DOFVector, typename CountVector>
    struct replay_visitor
      : public TypeTree::TreeVisitor
      , public TypeTree::DynamicTraversal
    {

      typedef LocalFunctionSpace<GFS> LFS;
      typedef LFSIndexCache<LFS> LFSCache;
      typedef Dune::PDELab::LeafOffsetCache<GFS> LeafOffsetCache;

      using EntitySet = typename GFS::Traits::EntitySet;
      using IDSet = typename EntitySet::Traits::GridView::Grid::LocalIdSet;
      using Element = typename EntitySet::Element;
      using Geometry = typename Element::Geometry;
      typedef typename DOFVector::ElementType RF;
      typedef std::vector<RF> LocalDOFVector;
      typedef std::vector<typename CountVector::ElementType> LocalCountVector;

      typedef std::size_t size_type;
      using DF = typename EntitySet::Traits::CoordinateField;

      template<typename FiniteElement>
      struct coarse_function
      {
        using Range = typename FiniteElement::Traits::LocalBasisType::Traits::RangeType;

        template<typename X, typename Y>
        void evaluate(const X& x, Y& y) const
        {
          _phi.resize(_finite_element.localBasis().size());
          _finite_element.localBasis().evaluateFunction(_coarse_geometry.local(_fine_geometry.global(x)),_phi);
          y = 0;
          for (size_type i = 0; i < _phi.size(); ++i)
            y.axpy(_dofs[_offset + i],_phi[i]);
        }

        coarse_function(const FiniteElement& finite_element, Geometry coarse_geometry, Geometry fine_geometry, const LocalDOFVector& dofs, size_type offset)
          : _finite_element(finite_element)
          , _coarse_geometry(coarse_geometry)
          , _fine_geometry(fine_geometry)
          , _dofs(dofs)
          , _offset(offset)
        {}

        const FiniteElement& _finite_element;
        Geometry _coarse_geometry;
        Geometry _fine_geometry;
        const LocalDOFVector& _dofs;
        mutable std::vector<Range> _phi;
        size_type _offset;

      };


      template<typename LeafLFS, typename TreePath>
      void leaf(const LeafLFS& leaf_lfs, TreePath treePath)
      {
        using FiniteElement = typename LeafLFS::Traits::FiniteElementType;

        auto& fem = leaf_lfs.gridFunctionSpace().finiteElementMap();
        auto element_offset = _leaf_offset_cache[_element.type()][_leaf_index];
        auto ancestor_offset = _leaf_offset_cache[_ancestor.type()][_leaf_index];

        coarse_function<FiniteElement> f(fem.find(_ancestor),_ancestor.geometry(),_element.geometry(),*_u_coarse,ancestor_offset);
        auto& fe = fem.find(_element);

        _u_tmp.resize(fe.localBasis().size());
        std::fill(_u_tmp.begin(),_u_tmp.end(),RF(0.0));
        fe.localInterpolation().interpolate(f,_u_tmp);
        std::copy(_u_tmp.begin(),_u_tmp.end(),_u_fine.begin() + element_offset);

        ++_leaf_index;
      }

      void operator()(const Element& element, const Element& ancestor, const LocalDOFVector& u_coarse)
      {
        _element = element;
        _ancestor = ancestor;
        _u_coarse = &u_coarse;
        _lfs.bind(_element);
        _leaf_offset_cache.update(_element);
        _lfs_cache.update();
        _u_view.bind(_lfs_cache);

        // test identity using ids
        if (_id_set.id(element) == _id_set.id(ancestor))
          {
            // no interpolation necessary, just copy the saved data
            _u_view.add(*_u_coarse);
          }
        else
          {
            _u_fine.resize(_lfs_cache.size());
            std::fill(_u_fine.begin(),_u_fine.end(),RF(0));
            _leaf_index = 0;
            TypeTree::applyToTree(_lfs,*this);
            _u_view.add(_u_fine);
          }
        _u_view.commit();

        _uc_view.bind(_lfs_cache);
        _counts.resize(_lfs_cache.size(),1);
        _uc_view.add(_counts);
        _uc_view.commit();
      }

      replay_visitor(const GFS& gfs, DOFVector& u, CountVector& uc, LeafOffsetCache& leaf_offset_cache)
        : _lfs(gfs)
        , _lfs_cache(_lfs)
        , _id_set(gfs.entitySet().gridView().grid().localIdSet())
        , _u_view(u)
        , _uc_view(uc)
        , _leaf_offset_cache(leaf_offset_cache)
        , _leaf_index(0)
      {}

      LFS _lfs;
      LFSCache _lfs_cache;
      const IDSet& _id_set;
      Element _element;
      Element _ancestor;
      typename DOFVector::template LocalView<LFSCache> _u_view;
      typename CountVector::template LocalView<LFSCache> _uc_view;
      const LocalDOFVector* _u_coarse;
      LeafOffsetCache& _leaf_offset_cache;
      size_type _leaf_index;
      LocalDOFVector _u_fine;
      LocalDOFVector _u_tmp;
      LocalCountVector _counts;

    };


    /*! @class GridAdaptor
     *
     * @brief Class for automatic adaptation of the grid.
     *
     *        The GridAdaptor capsules the act of deciding which Elems to refine and coarsen,
     *        adapting the grid, and transfering the solution from the old grid to the new one.
     *        Currrently this only works for scalar solutions.
     *
     * @tparam Grid       Type of the grid we want to adapt
     * @tparam GFSU       Type of ansatz space, we need to update it after adaptation
     * @tparam U          Container class of the solution
     * @tparam Projection Projection used when Elems vanish
     */
    template<class Grid, class GFSU, class U, class Projection>
    class GridAdaptor
    {
      typedef typename Grid::LeafGridView LeafGridView;
      typedef typename LeafGridView::template Codim<0>
      ::template Partition<Dune::Interior_Partition>::Iterator LeafIterator;
      typedef typename Grid::template Codim<0>::Entity Element;
      typedef typename Grid::LocalIdSet IDSet;
      typedef typename IDSet::IdType ID;

    public:
      typedef std::unordered_map<ID,std::vector<typename U::ElementType> > MapType;


      /*! @brief The constructor.
       *
       * @param gfs         The ansatz space, we need to update it
       */
      explicit GridAdaptor(const GFSU& gfs)
        : _leaf_offset_cache(gfs)
      {}

      /* @brief @todo
       *
       * @param[in]  u           The solution that will be saved
       * @param[out] transferMap The map containing the solution during adaptation
       */
      void backupData(Grid& grid, GFSU& gfsu, Projection& projection, U& u, MapType& transfer_map)
      {
        typedef backup_visitor<GFSU,U,MapType> Visitor;

        Visitor visitor(gfsu,projection,u,_leaf_offset_cache,transfer_map);

        // iterate over all elems
        for(const auto& cell : elements(gfsu.entitySet(),Partitions::interior))
          visitor(cell);
      }

      /* @brief @todo
       *
       * @param[out] u           The solution after adaptation
       * @param[in]  transferMap The map that contains the information for the rebuild of u
       */
      void replayData(Grid& grid, GFSU& gfsu, Projection& projection, U& u, const MapType& transfer_map)
      {
        const IDSet& id_set = grid.localIdSet();

        using CountVector = Backend::Vector<GFSU,int>;
        CountVector uc(gfsu,0);

        typedef replay_visitor<GFSU,U,CountVector> Visitor;
        Visitor visitor(gfsu,u,uc,_leaf_offset_cache);

        // iterate over all elems
        for (const auto& cell : elements(gfsu.entitySet(),Partitions::interior))
          {
            Element ancestor = cell;

            typename MapType::const_iterator map_it;
            while ((map_it = transfer_map.find(id_set.id(ancestor))) == transfer_map.end())
              {
                if (!ancestor.hasFather())
                  DUNE_THROW(Exception,
                             "transferMap of GridAdaptor didn't contain ancestor of element with id " << id_set.id(ancestor));
                ancestor = ancestor.father();
              }

            visitor(cell,ancestor,map_it->second);
          }

        typedef Dune::PDELab::AddDataHandle<GFSU,U> DOFHandle;
        DOFHandle addHandle1(gfsu,u);
        gfsu.entitySet().gridView().communicate(addHandle1,
                                                Dune::InteriorBorder_InteriorBorder_Interface,Dune::ForwardCommunication);
        typedef Dune::PDELab::AddDataHandle<GFSU,CountVector> CountHandle;
        CountHandle addHandle2(gfsu,uc);
        gfsu.entitySet().gridView().communicate(addHandle2,
                                                Dune::InteriorBorder_InteriorBorder_Interface,Dune::ForwardCommunication);

        // normalize multiple-interpolated DOFs by taking the arithmetic average
        typename CountVector::iterator ucit = uc.begin();
        for (typename U::iterator uit = u.begin(), uend = u.end(); uit != uend; ++uit, ++ucit)
          (*uit) /= ((*ucit) > 0 ? (*ucit) : 1.0);
      }

    private:

      LeafOffsetCache<GFSU> _leaf_offset_cache;

    };

    /*! grid adaptation as a function
     *
     * @brief adapt a grid, corresponding function space and solution vectors
     *
     * Assumes that the grid's elements have been marked for refinement and coarsening appropriately before
     *
     * @tparam Grid       Type of the grid we want to adapt
     * @tparam GFS        Type of ansatz space, we need to update it after adaptation
     * @tparam X          Container class for DOF vectors
     */
    template<class Grid, class GFS, class X>
    void adapt_grid (Grid& grid, GFS& gfs, X& x1, int int_order)
    {
      typedef L2Projection<GFS,X> Projection;
      Projection projection(gfs,int_order);

      GridAdaptor<Grid,GFS,X,Projection> grid_adaptor(gfs);

      // prepare the grid for refinement
      grid.preAdapt();

      // save u
      typename GridAdaptor<Grid,GFS,X,Projection>::MapType transferMap1;
      grid_adaptor.backupData(grid,gfs,projection,x1,transferMap1);

      // adapt the grid
      grid.adapt();

      // update the function spaces
      gfs.update(true);

      // reset u
      x1 = X(gfs,0.0);
      grid_adaptor.replayData(grid,gfs,projection,x1,transferMap1);

      // clean up
      grid.postAdapt();
    }

    /*! grid adaptation as a function
     *
     * @brief adapt a grid, corresponding function space and solution vectors
     *
     * Assumes that the grid's elements have been marked for refinement and coarsening appropriately before
     *
     * @tparam Grid       Type of the grid we want to adapt
     * @tparam GFS        Type of ansatz space, we need to update it after adaptation
     * @tparam X          Container class for DOF vectors
     * @tparam Projection Projection used when Elems vanish
     */
    template<class Grid, class GFS, class X>
    void adapt_grid (Grid& grid, GFS& gfs, X& x1, X& x2, int int_order)
    {
      typedef L2Projection<GFS,X> Projection;
      Projection projection(gfs,int_order);

      GridAdaptor<Grid,GFS,X,Projection> grid_adaptor(gfs);

      // prepare the grid for refinement
      grid.preAdapt();

      // save solution
      typename GridAdaptor<Grid,GFS,X,Projection>::MapType transferMap1;
      grid_adaptor.backupData(grid,gfs,projection,x1,transferMap1);
      typename GridAdaptor<Grid,GFS,X,Projection>::MapType transferMap2;
      grid_adaptor.backupData(grid,gfs,projection,x2,transferMap2);

      // adapt the grid
      grid.adapt();

      // update the function spaces
      gfs.update(true);

      // interpolate solution
      x1 = X(gfs,0.0);
      grid_adaptor.replayData(grid,gfs,projection,x1,transferMap1);
      x2 = X(gfs,0.0);
      grid_adaptor.replayData(grid,gfs,projection,x2,transferMap2);

      // clean up
      grid.postAdapt();
    }

#ifndef DOXYGEN
    namespace impl{

      // Struct for storing a GridFunctionSpace, corrosponding vectors and integration order
      template <typename G, typename... X>
      struct GFSWithVectors
      {
        // Export types
        using GFS = G;
        using Tuple = std::tuple<X&...>;

        GFSWithVectors (GFS& gfs, int integrationOrder, X&... x) :
          _gfs(gfs),
          _integrationOrder(integrationOrder),
          _tuple(x...)
        {}

        GFS& _gfs;
        int _integrationOrder;
        Tuple _tuple;
      };

      // Forward declarations needed for the recursion
      template <typename Grid>
      void iteratePacks(Grid& grid);
      template <typename Grid, typename X, typename... XS>
      void iteratePacks(Grid& grid, X& x, XS&... xs);

      // This function is called after the last vector of the tuple.  Here
      // the next pack is called.  On the way back we update the current
      // function space.
      template<std::size_t I = 0, typename Grid, typename X, typename... XS>
      inline typename std::enable_if<I == std::tuple_size<typename X::Tuple>::value, void>::type
      iterateTuple(Grid& grid, X& x, XS&... xs)
      {
        // Iterate next pack
        iteratePacks(grid,xs...);

        // On our way back we need to update the current function space
        x._gfs.update(true);
      }

      /* In this function we store the data of the current vector (indicated
       * by template parameter I) of the current pack. After recursively
       * iterating through the other packs and vectors we replay the data.
       *
       * @tparam I      std:size_t used for tmp
       * @tparam Grid   Grid type
       * @tparam X      Current  pack
       * @tparam ...XS  Remaining packs
       */
      template<std::size_t I = 0, typename Grid, typename X, typename... XS>
      inline typename std::enable_if<I < std::tuple_size<typename X::Tuple>::value, void>::type
      iterateTuple(Grid& grid, X& x, XS&... xs)
      {
        // Get some basic types
        using GFS = typename X::GFS;
        using Tuple = typename X::Tuple;
        using V  = typename std::decay<typename std::tuple_element<I,Tuple>::type>::type;
        // // alternative:
        // auto v = std::get<I>(x._tuple);
        // using V = decltype(v);

        // Setup classes for data restoring
        typedef Dune::PDELab::L2Projection <GFS,V> Projection;
        Projection projection(x._gfs,x._integrationOrder);
        GridAdaptor<Grid,GFS,V,Projection> gridAdaptor(x._gfs);

        // Store vector data
        typename GridAdaptor<Grid,GFS,V,Projection>::MapType transferMap;
        gridAdaptor.backupData(grid,x._gfs,projection,std::get<I>(x._tuple),transferMap);

        // Recursively iterate through remaining vectors (and packs). Grid
        // adaption will be done at the end of recursion.
        iterateTuple<I + 1, Grid, X, XS...>(grid,x,xs...);

        // Play back data. Note: At this point the function space was
        // already updatet.
        std::get<I>(x._tuple) = V(x._gfs,0.0);
        gridAdaptor.replayData(grid,x._gfs,projection,std::get<I>(x._tuple),transferMap);
      }

      // This gets called after the last pack.  After this function call we
      // have visited every vector of every pack and we will go back through
      // the recursive function calls.
      template <typename Grid>
      void iteratePacks(Grid& grid)
      {
        // Adapt the grid
        grid.adapt();
      }

      /* Use template meta programming to iterate over packs at compile time
       *
       * In order to adapt our grid and all vectors of all packs we need to
       * do the following:
       * - Iterate over all vectors of all packs.
       * - Store the data from the vectors where things could change.
       * - Adapt our grid.
       * - Update function spaces and restore data.
       *
       * The key point is that we need the object that stores the data to
       * replay it.  Because of that we can not just iterate over the packs
       * and within each pack iterate over the vectors but we have to make
       * one big recursion.  Therefore we iterate over the vectors of the
       * current pack.
       */
       template <typename Grid, typename X, typename... XS>
       void iteratePacks(Grid& grid, X& x, XS&... xs)
       {
         iterateTuple(grid,x,xs...);
       }

    } // namespace impl
#endif // DOXYGEN

    /*! \brief Pack function space and vectors for grid adaption
     *
     * This function packs a GridFunctionSpace an integration order and an
     * arbitrary number of vectors in a single struct.
     *
     * Important: You have to make sure that all vectors belong to the
     * same function space.
     *
     * @tparam GFS   Grid function space
     * @tparam ...X  Arbitrary number of corresponding vectors
     */
    template <typename GFS, typename... X>
    impl::GFSWithVectors<GFS,X...> transferSolutions(GFS& gfs, int integrationOrder, X&... x)
    {
      impl::GFSWithVectors<GFS,X...> gfsWithVectors(gfs, integrationOrder, x...);
      return gfsWithVectors;
    }

    /*! \brief Adapt grid and multiple function spaces with corresponding vectors
     *
     * Assumes that the grid's elements have been marked for refinement and
     * coarsement appropriately befor
     *
     * @tparam Grid   Type of the Grid
     * @tparam X      Packed GFS with vectors that should be adapted
     *
     * Note: A pack can be created using the transferSolution function.
     */
    template <typename Grid, typename... X>
    void adaptGrid(Grid& grid, X&... x)
    {
      // Prepare the grid for refinement
      grid.preAdapt();

      // Iterate over packs
      impl::iteratePacks(grid,x...);

      // Clean up
      grid.postAdapt();
    }


    template<typename T>
    void error_fraction(const T& x, typename T::ElementType alpha, typename T::ElementType beta,
                        typename T::ElementType& eta_alpha, typename T::ElementType& eta_beta, int verbose=0)
    {
      if (verbose>0)
        std::cout << "+++ error fraction: alpha=" << alpha << " beta=" << beta << std::endl;
      const int steps=20; // max number of bisection steps
      typedef typename T::ElementType NumberType;
      NumberType total_error = x.one_norm();
      NumberType max_error = x.infinity_norm();
      NumberType eta_alpha_left = 0.0;
      NumberType eta_alpha_right = max_error;
      NumberType eta_beta_left = 0.0;
      NumberType eta_beta_right = max_error;
      for (int j=1; j<=steps; j++)
        {
          eta_alpha = 0.5*(eta_alpha_left+eta_alpha_right);
          eta_beta = 0.5*(eta_beta_left+eta_beta_right);
          NumberType sum_alpha=0.0;
          NumberType sum_beta=0.0;
          unsigned int alpha_count = 0;
          unsigned int beta_count = 0;
          for (typename T::const_iterator it = x.begin(),
                 end = x.end();
               it != end;
               ++it)
            {
              if (*it >=eta_alpha) { sum_alpha += *it; alpha_count++;}
              if (*it < eta_beta) { sum_beta += *it; beta_count++;}
            }
          if (verbose>1)
            {
              std::cout << "+++ " << j << " eta_alpha=" << eta_alpha << " alpha_fraction=" << sum_alpha/total_error
                        << " elements: " << alpha_count << " of " << x.N() << std::endl;
              std::cout << "+++ " << j << " eta_beta=" << eta_beta << " beta_fraction=" << sum_beta/total_error
                        << " elements: " << beta_count << " of " << x.N() << std::endl;
            }
          if (std::abs(alpha-sum_alpha/total_error) <= 0.01 && std::abs(beta-sum_beta/total_error) <= 0.01) break;
          if (sum_alpha>alpha*total_error)
            eta_alpha_left = eta_alpha;
          else
            eta_alpha_right = eta_alpha;
          if (sum_beta>beta*total_error)
            eta_beta_right = eta_beta;
          else
            eta_beta_left = eta_beta;
        }
      if (verbose>0)
        {
          std::cout << "+++ refine_threshold=" << eta_alpha
                    << " coarsen_threshold=" << eta_beta << std::endl;
        }
    }


    template<typename T>
    void element_fraction(const T& x, typename T::ElementType alpha, typename T::ElementType beta,
                          typename T::ElementType& eta_alpha, typename T::ElementType& eta_beta, int verbose=0)
    {
      const int steps=20; // max number of bisection steps
      typedef typename T::ElementType NumberType;
      NumberType total_error =x.N();
      NumberType max_error = x.infinity_norm();
      NumberType eta_alpha_left = 0.0;
      NumberType eta_alpha_right = max_error;
      NumberType eta_beta_left = 0.0;
      NumberType eta_beta_right = max_error;
      for (int j=1; j<=steps; j++)
        {
          eta_alpha = 0.5*(eta_alpha_left+eta_alpha_right);
          eta_beta = 0.5*(eta_beta_left+eta_beta_right);
          NumberType sum_alpha=0.0;
          NumberType sum_beta=0.0;
          unsigned int alpha_count = 0;
          unsigned int beta_count = 0;

          for (typename T::const_iterator it = x.begin(),
                 end = x.end();
               it != end;
               ++it)
            {
              if (*it>=eta_alpha) { sum_alpha += 1.0; alpha_count++;}
              if (*it< eta_beta) { sum_beta +=1.0; beta_count++;}
            }
          if (verbose>1)
            {
              std::cout << j << " eta_alpha=" << eta_alpha << " alpha_fraction=" << sum_alpha/total_error
                        << " elements: " << alpha_count << " of " << x.N() << std::endl;
              std::cout << j << " eta_beta=" << eta_beta << " beta_fraction=" << sum_beta/total_error
                        << " elements: " << beta_count << " of " << x.N() << std::endl;
            }
          if (std::abs(alpha-sum_alpha/total_error) <= 0.01 && std::abs(beta-sum_beta/total_error) <= 0.01) break;
          if (sum_alpha>alpha*total_error)
            eta_alpha_left = eta_alpha;
          else
            eta_alpha_right = eta_alpha;
          if (sum_beta>beta*total_error)
            eta_beta_right = eta_beta;
          else
            eta_beta_left = eta_beta;
        }
      if (verbose>0)
        {
          std::cout << "+++ refine_threshold=" << eta_alpha
                    << " coarsen_threshold=" << eta_beta << std::endl;
        }
    }

    /** Compute error distribution
     */
    template<typename T>
    void error_distribution(const T& x, int bins)
    {
      const int steps=30; // max number of bisection steps
      typedef typename T::ElementType NumberType;
      NumberType total_error = x.one_norm();
      NumberType total_elements = x.N();
      NumberType max_error = x.infinity_norm();
      std::vector<NumberType> left(bins,0.0);
      std::vector<NumberType> right(bins,max_error*(1.0+1e-8));
      std::vector<NumberType> eta(bins);
      std::vector<NumberType> target(bins);
      for (unsigned int k=0; k<bins; k++)
        target[k]= (k+1)/((NumberType)bins);
      for (int j=1; j<=steps; j++)
        {
          for (unsigned int k=0; k<bins; k++)
            eta[k]= 0.5*(left[k]+right[k]);
          std::vector<NumberType> sum(bins,0.0);
          std::vector<int> count(bins,0);

          for (typename T::const_iterator it = x.begin(),
                 end = x.end();
               it != end;
               ++it)
            {
              for (unsigned int k=0; k<bins; k++)
                if (*it<=eta[k])
                  {
                    sum[k] += *it;
                    count[k] += 1;
                  }
            }
          // std::cout << std::endl;
          // std::cout << "// step " << j << std::endl;
          // for (unsigned int k=0; k<bins; k++)
          //    std::cout << k+1 << " " << count[k] << " " << eta[k] << " " << right[k]-left[k]
          //          << " " << sum[k]/total_error << " " << target[k] << std::endl;
          for (unsigned int k=0; k<bins; k++)
            if (sum[k]<=target[k]*total_error)
              left[k] = eta[k];
            else
              right[k] = eta[k];
        }
      std::vector<NumberType> sum(bins,0.0);
      std::vector<int> count(bins,0);
      for (unsigned int i=0; i<x.N(); i++)
        for (unsigned int k=0; k<bins; k++)
          if (x[i]<=eta[k])
            {
              sum[k] += x[i];
              count[k] += 1;
            }
      std::cout << "+++ error distribution" << std::endl;
      std::cout << "+++ number of elements: " << x.N() << std::endl;
      std::cout << "+++ max element error:  " << max_error << std::endl;
      std::cout << "+++ total error:        " << total_error << std::endl;
      std::cout << "+++ bin #elements eta sum/total " << std::endl;
      for (unsigned int k=0; k<bins; k++)
        std::cout << "+++ " << k+1 << " " << count[k] << " " << eta[k] << " " << sum[k]/total_error << std::endl;
    }

    template<typename Grid, typename X>
    void mark_grid (Grid &grid, const X& x, typename X::ElementType refine_threshold,
                    typename X::ElementType coarsen_threshold, int min_level = 0, int max_level = std::numeric_limits<int>::max(), int verbose=0)
    {
      typedef typename Grid::LeafGridView GV;

      GV gv = grid.leafGridView();

      unsigned int refine_cnt=0;
      unsigned int coarsen_cnt=0;

      typedef typename X::GridFunctionSpace GFS;
      typedef LocalFunctionSpace<GFS> LFS;
      typedef LFSIndexCache<LFS> LFSCache;
      typedef typename X::template ConstLocalView<LFSCache> XView;

      LFS lfs(x.gridFunctionSpace());
      LFSCache lfs_cache(lfs);
      XView x_view(x);

      for(const auto& cell : elements(gv))
        {
          lfs.bind(cell);
          lfs_cache.update();
          x_view.bind(lfs_cache);

          if (x_view[0]>=refine_threshold && cell.level() < max_level)
            {
              grid.mark(1,cell);
              refine_cnt++;
            }
          if (x_view[0]<=coarsen_threshold && cell.level() > min_level)
            {
              grid.mark(-1,cell);
              coarsen_cnt++;
            }
          x_view.unbind();
        }
      if (verbose>0)
        std::cout << "+++ mark_grid: " << refine_cnt << " marked for refinement, "
                  << coarsen_cnt << " marked for coarsening" << std::endl;
    }


    template<typename Grid, typename X>
    void mark_grid_for_coarsening (Grid &grid, const X& x, typename X::ElementType refine_threshold,
                                   typename X::ElementType coarsen_threshold, int verbose=0)
    {
      typedef typename Grid::LeafGridView GV;

      GV gv = grid.leafGridView();

      unsigned int coarsen_cnt=0;

      typedef typename X::GridFunctionSpace GFS;
      typedef LocalFunctionSpace<GFS> LFS;
      typedef LFSIndexCache<LFS> LFSCache;
      typedef typename X::template ConstLocalView<LFSCache> XView;

      LFS lfs(x.gridFunctionSpace());
      LFSCache lfs_cache(lfs);
      XView x_view(x);

      for(const auto& cell : elements(gv))
        {
          lfs.bind(cell);
          lfs_cache.update();
          x_view.bind(lfs_cache);

          if (x_view[0]>=refine_threshold)
            {
              grid.mark(-1,cell);
              coarsen_cnt++;
            }
          if (x_view[0]<=coarsen_threshold)
            {
              grid.mark(-1,cell);
              coarsen_cnt++;
            }
        }
      if (verbose>0)
        std::cout << "+++ mark_grid_for_coarsening: "
                  << coarsen_cnt << " marked for coarsening" << std::endl;
    }


    class TimeAdaptationStrategy
    {
      // strategy parameters
      double scaling;
      double optimistic_factor;
      double coarsen_limit;
      double balance_limit;
      double tol;
      double T;
      int verbose;
      bool no_adapt;
      double refine_fraction_while_refinement;
      double coarsen_fraction_while_refinement;
      double coarsen_fraction_while_coarsening;
      double timestep_decrease_factor;
      double timestep_increase_factor;

      // results to be reported to the user after evaluating the error
      bool accept;
      bool adapt_dt;
      bool adapt_grid;
      double newdt;
      double q_s, q_t;

      // state variables
      bool have_decreased_time_step;
      bool have_refined_grid;

      // the only state variable: accumulated error
      double accumulated_estimated_error_squared;
      double minenergy_rate;

    public:
      TimeAdaptationStrategy (double tol_, double T_, int verbose_=0)
        : scaling(16.0), optimistic_factor(1.0), coarsen_limit(0.5), balance_limit(0.33333),
          tol(tol_), T(T_), verbose(verbose_), no_adapt(false),
          refine_fraction_while_refinement(0.7),
          coarsen_fraction_while_refinement(0.2),
          coarsen_fraction_while_coarsening(0.2),
          timestep_decrease_factor(0.5), timestep_increase_factor(1.5),
          accept(false), adapt_dt(false), adapt_grid(false), newdt(1.0),
          have_decreased_time_step(false), have_refined_grid(false),
          accumulated_estimated_error_squared(0.0),
          minenergy_rate(0.0)
      {
      }

      void setTimeStepDecreaseFactor (double s)
      {
        timestep_decrease_factor=s;
      }

      void setTimeStepIncreaseFactor (double s)
      {
        timestep_increase_factor=s;
      }

      void setRefineFractionWhileRefinement (double s)
      {
        refine_fraction_while_refinement=s;
      }

      void setCoarsenFractionWhileRefinement (double s)
      {
        coarsen_fraction_while_refinement=s;
      }

      void setCoarsenFractionWhileCoarsening (double s)
      {
        coarsen_fraction_while_coarsening=s;
      }

      void setMinEnergyRate (double s)
      {
        minenergy_rate=s;
      }

      void setCoarsenLimit (double s)
      {
        coarsen_limit=s;
      }

      void setBalanceLimit (double s)
      {
        balance_limit=s;
      }

      void setTemporalScaling (double s)
      {
        scaling=s;
      }

      void setOptimisticFactor (double s)
      {
        optimistic_factor=s;
      }

      void setAdaptationOn ()
      {
        no_adapt = false;
      }

      void setAdaptationOff ()
      {
        no_adapt = true;
      }

      bool acceptTimeStep () const
      {
        return accept;
      }

      bool adaptDT () const
      {
        return adapt_dt;
      }

      bool adaptGrid () const
      {
        return adapt_grid;
      }

      double newDT () const
      {
        return newdt;
      }

      double qs () const
      {
        return q_s;
      }

      double qt () const
      {
        return q_t;
      }

      double endT() const
      {
        return T;
      }

      double accumulatedErrorSquared () const
      {
        return accumulated_estimated_error_squared;
      }

      // to be called when new time step is done
      void startTimeStep ()
      {
        have_decreased_time_step = false;
        have_refined_grid = false;
      }

      template<typename GM, typename X>
      void evaluate_estimators (GM& grid, double time, double dt, const X& eta_space,  const X& eta_time, double energy_timeslab)
      {
        accept=false;
        adapt_dt=false;
        adapt_grid=false;
        newdt=dt;

        double spatial_error = eta_space.one_norm();
        double temporal_error = scaling*eta_time.one_norm();
        double sum = spatial_error + temporal_error;
        //double allowed = optimistic_factor*(tol*tol-accumulated_estimated_error_squared)*dt/(T-time);
        double allowed = tol*tol*(energy_timeslab+minenergy_rate*dt);
        q_s = spatial_error/sum;
        q_t = temporal_error/sum;

        // print some statistics
        if (verbose>0)
          std::cout << "+++"
                    << " q_s=" << q_s
                    << " q_t=" << q_t
                    << " sum/allowed=" << sum/allowed
                    // << " allowed=" << allowed
                    << " estimated error=" << sqrt(accumulated_estimated_error_squared+sum)
                    << " energy_rate=" << energy_timeslab/dt
                    << std::endl;

        // for simplicity: a mode that does no adaptation at all
        if (no_adapt)
          {
            accept = true;
            accumulated_estimated_error_squared += sum;
            if (verbose>1) std::cout << "+++ no adapt mode" << std::endl;
            return;
          }

        // the adaptation strategy
        if (sum<=allowed)
          {
            // we will accept this time step
            accept = true;
            if (verbose>1) std::cout << "+++ accepting time step" << std::endl;
            accumulated_estimated_error_squared += sum;

            // check if grid size or time step needs to be adapted
            if (sum<coarsen_limit*allowed)
              {
                // the error is too small, i.e. the computation is inefficient
                if (q_t<balance_limit)
                  {
                    // spatial error is dominating => increase time step
                    newdt = timestep_increase_factor*dt;
                    adapt_dt = true;
                    if (verbose>1) std::cout << "+++ spatial error dominates: increase time step" << std::endl;
                  }
                else
                  {
                    if (q_s>balance_limit)
                      {
                        // step sizes balanced: coarsen in time
                        newdt = timestep_increase_factor*dt;
                        adapt_dt = true;
                        if (verbose>1) std::cout << "+++ increasing time step" << std::endl;
                      }
                    // coarsen grid in space
                    double eta_refine, eta_coarsen;
                    if (verbose>1) std::cout << "+++ mark grid for coarsening" << std::endl;
                    //error_distribution(eta_space,20);
                    Dune::PDELab::error_fraction(eta_space,coarsen_fraction_while_coarsening,
                                                 coarsen_fraction_while_coarsening,eta_refine,eta_coarsen);
                    Dune::PDELab::mark_grid_for_coarsening(grid,eta_space,eta_refine,eta_coarsen,verbose);
                    adapt_grid = true;
                  }
              }
            else
              {
                // modify at least the time step
                if (q_t<balance_limit)
                  {
                    // spatial error is dominating => increase time step
                    newdt = timestep_increase_factor*dt;
                    adapt_dt = true;
                    if (verbose>1) std::cout << "+++ spatial error dominates: increase time step" << std::endl;
                  }
              }
          }
        else
          {
            // error is too large, we need to do something
            if (verbose>1) std::cout << "+++ will redo time step" << std::endl;
            if (q_t>1-balance_limit)
              {
                // temporal error is dominating => decrease time step only
                newdt = timestep_decrease_factor*dt;
                adapt_dt = true;
                have_decreased_time_step = true;
                if (verbose>1) std::cout << "+++ decreasing time step only" << std::endl;
              }
            else
              {
                if (q_t<balance_limit)
                  {
                    if (!have_decreased_time_step)
                      {
                        // time steps size not balanced (too small)
                        newdt = timestep_increase_factor*dt;
                        adapt_dt = true;
                        if (verbose>1) std::cout << "+++ increasing time step" << std::endl;
                      }
                  }
                else
                  {
                    // step sizes balanced: refine in time as well
                    newdt = timestep_decrease_factor*dt;
                    adapt_dt = true;
                    have_decreased_time_step = true;
                    if (verbose>1) std::cout << "+++ decreasing time step" << std::endl;
                  }
                // refine grid in space
                double eta_refine, eta_coarsen;
                if (verbose>1) std::cout << "+++ BINGO mark grid for refinement and coarsening" << std::endl;
                //error_distribution(eta_space,20);
                Dune::PDELab::error_fraction(eta_space,refine_fraction_while_refinement,
                                             coarsen_fraction_while_refinement,eta_refine,eta_coarsen,0);
                Dune::PDELab::mark_grid(grid,eta_space,eta_refine,eta_coarsen,verbose);
                adapt_grid = true;
              }
          }
      }
    };



  } // namespace PDELab
} // namespace Dune

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/CMakeLists.txt <==
add_subdirectory(common)
add_subdirectory(eigen)
add_subdirectory(istl)
add_subdirectory(simple)

if(NOT HAVE_EIGEN)
  exclude_from_headercheck(
    eigen.hh
    eigenmatrixbackend.hh
    eigensolverbackend.hh
    eigenvectorbackend.hh)
endif()

install(FILES backendselector.hh
              eigen.hh
              eigenmatrixbackend.hh
              eigensolverbackend.hh
              eigenvectorbackend.hh
              interface.hh
              istl.hh
              istlmatrixbackend.hh
              istlsolverbackend.hh
              istlvectorbackend.hh
              novlpistlsolverbackend.hh
              ovlpistlsolverbackend.hh
              seqistlsolverbackend.hh
              simple.hh
              solver.hh
              tags.hh
        DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/pdelab/backend)


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/Makefile.am <==
commondir = $(includedir)/dune/pdelab/backend

SUBDIRS = common eigen simple istl

common_HEADERS = backendselector.hh             \
		 eigen.hh			\
                 eigenmatrixbackend.hh          \
                 eigensolverbackend.hh          \
                 eigenvectorbackend.hh          \
                 istl.hh                        \
                 istlmatrixbackend.hh           \
                 istlsolverbackend.hh           \
                 istlvectorbackend.hh           \
                 novlpistlsolverbackend.hh      \
                 ovlpistlsolverbackend.hh       \
                 seqistlsolverbackend.hh        \
                 simple.hh                      \
                 solver.hh                      \
                 tags.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/backendselector.hh <==
#ifndef DUNE_PDELAB_BACKENDSELECTOR_HH
#define DUNE_PDELAB_BACKENDSELECTOR_HH

#warning This file has been deprecated and will be removed after the release of PDELab 2.4. Use dune/pdelab/backend/interface.hh instead

#include <dune/pdelab/backend/interface.hh>

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/common/CMakeLists.txt <==
install(FILES tags.hh
              uncachedmatrixview.hh
              uncachedvectorview.hh
        DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/pdelab/backend/common)


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/common/Makefile.am <==
commondir = $(includedir)/dune/pdelab/backend/common

common_HEADERS =				\
	tags.hh					\
	uncachedmatrixview.hh			\
	uncachedvectorview.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/common/tags.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PDELAB_BACKEND_TAGS_HH
#define DUNE_PDELAB_BACKEND_TAGS_HH

#include <dune/common/deprecated.hh>

/** \file
 * \brief Various tags for influencing backend behavior.
 * \ingroup Backend
 */

namespace Dune {

  namespace PDELab{

    namespace Backend {

      //! \addtogroup backend_tags Tags
      //! \brief Tags for controlling behavior within the Backend subsystem.
      //! \ingroup Backend
      //! \{

      //! Tag for requesting a vector or matrix container without a pre-attached underlying object.
      struct unattached_container
      {};

      //! Tag for requesting a vector or matrix container with a pre-attached underlying object.
      struct attached_container
      {};

      //! \} group backend_tags

    }

    namespace tags {

      using unattached_container DUNE_DEPRECATED_MSG("unattached_containers was moved to the namespace Dune::PDELab::Backend for PDELab 2.4. Please update your code accordingly.") = Backend::unattached_container;
      using attached_container DUNE_DEPRECATED_MSG("unattached_containers was moved to the namespace Dune::PDELab::Backend for PDELab 2.4. Please update your code accordingly.") = Backend::attached_container;

    }

  } // namespace PDELab

} // namespace Dune

#endif // DUNE_PDELAB_BACKEND_TAGS_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/common/uncachedmatrixview.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_BACKEND_COMMON_UNCACHEDMATRIXVIEW_HH
#define DUNE_PDELAB_BACKEND_COMMON_UNCACHEDMATRIXVIEW_HH

#include <type_traits>

namespace Dune {
  namespace PDELab {


    template<typename M_, typename RowCache, typename ColCache>
    class ConstUncachedMatrixView
    {

    public:

      typedef typename std::remove_const<M_>::type Container;

      static_assert(
        (std::is_same<
           typename RowCache::LocalFunctionSpace::Traits::GridFunctionSpace,
           typename Container::TestGridFunctionSpace
           >::value),
        "The RowCache passed to LocalView must belong to the underlying GFSV"
        );

      static_assert(
        (std::is_same<
           typename ColCache::LocalFunctionSpace::Traits::GridFunctionSpace,
           typename Container::TrialGridFunctionSpace
           >::value),
        "The ColCache passed to LocalView must belong to the underlying GFSU"
        );

    public:

      typedef typename Container::field_type E;
      typedef typename Container::size_type size_type;

      typedef E ElementType;

      typedef RowCache RowIndexCache;
      typedef ColCache ColIndexCache;

      typedef typename RowCache::LocalFunctionSpace LFSV;
      typedef typename ColCache::LocalFunctionSpace LFSU;

      typedef typename LFSV::Traits::DOFIndex RowDOFIndex;
      typedef typename LFSV::Traits::GridFunctionSpace::Ordering::Traits::ContainerIndex RowContainerIndex;

      typedef typename LFSU::Traits::DOFIndex ColDOFIndex;
      typedef typename LFSU::Traits::GridFunctionSpace::Ordering::Traits::ContainerIndex ColContainerIndex;

      ConstUncachedMatrixView()
        : _container(nullptr)
        , _row_cache(nullptr)
        , _col_cache(nullptr)
      {}

      ConstUncachedMatrixView(M_& container)
        : _container(&container)
        , _row_cache(nullptr)
        , _col_cache(nullptr)
      {}

      const RowIndexCache& rowIndexCache() const
      {
        assert(_row_cache);
        return *_row_cache;
      }

      const ColIndexCache& colIndexCache() const
      {
        assert(_col_cache);
        return *_col_cache;
      }

      void attach(M_& container)
      {
        _container = &container;
      }

      void detach()
      {
        _container = nullptr;
      }

      void bind(const RowCache& row_cache, const ColCache& col_cache)
      {
        _row_cache = &row_cache;
        _col_cache = &col_cache;
      }

      void unbind()
      {}

      size_type N() const
      {
        return rowIndexCache().size();
      }

      size_type M() const
      {
        return colIndexCache().size();
      }

      template<typename LC>
      void read(LC& local_container) const
      {
        for (size_type i = 0; i < N(); ++i)
          for (size_type j = 0; j < M(); ++j)
            local_container.getEntry(i,j) = container()(rowIndexCache().containerIndex(i),colIndexCache().containerIndex(j));
      }



      const ElementType& operator()(size_type i, size_type j) const
      {
        return container()(rowIndexCache().containerIndex(i),colIndexCache().containerIndex(j));
      }

      const ElementType& operator()(const RowDOFIndex& i, const ColDOFIndex& j) const
      {
        return container()(rowIndexCache().containerIndex(i),colIndexCache().containerIndex(j));
      }

      const ElementType& operator()(const RowContainerIndex& i, const ColContainerIndex& j) const
      {
        return container()(i,j);
      }

      const ElementType& operator()(const RowContainerIndex& i, size_type j) const
      {
        return container()(i,colIndexCache().containerIndex(j));
      }

      const ElementType& operator()(size_type i, const ColContainerIndex& j) const
      {
        return container()(rowIndexCache().containerIndex(i),j);
      }

      const Container& container() const
      {
        return *_container;
      }

    protected:

      M_* _container;
      const RowCache* _row_cache;
      const ColCache* _col_cache;

    };


    template<typename M_, typename RowCache, typename ColCache>
    class UncachedMatrixView
      : public ConstUncachedMatrixView<M_,RowCache,ColCache>
    {

      typedef ConstUncachedMatrixView<M_,RowCache,ColCache> BaseT;

    public:

      typedef M_ Container;
      typedef typename Container::ElementType ElementType;
      typedef typename Container::size_type size_type;

      typedef RowCache RowIndexCache;
      typedef ColCache ColIndexCache;

      typedef typename RowCache::LocalFunctionSpace LFSV;
      typedef typename ColCache::LocalFunctionSpace LFSU;

      typedef typename LFSV::Traits::DOFIndex RowDOFIndex;
      typedef typename LFSV::Traits::GridFunctionSpace::Ordering::Traits::ContainerIndex RowContainerIndex;

      typedef typename LFSU::Traits::DOFIndex ColDOFIndex;
      typedef typename LFSU::Traits::GridFunctionSpace::Ordering::Traits::ContainerIndex ColContainerIndex;

      using BaseT::rowIndexCache;
      using BaseT::colIndexCache;
      using BaseT::N;
      using BaseT::M;

      // Explicitly pull in operator() from the base class to work around a problem
      // with clang not finding the const overloads of the operator from the base class.
      using BaseT::operator();

      UncachedMatrixView()
      {}

      UncachedMatrixView(Container& container)
        : BaseT(container)
      {}

      void commit()
      {}

      template<typename LC>
      void write(const LC& local_container)
      {
        for (size_type i = 0; i < N(); ++i)
          for (size_type j = 0; j < M(); ++j)
            container()(rowIndexCache().containerIndex(i),colIndexCache().containerIndex(j)) = local_container.getEntry(i,j);
      }

      template<typename LC>
      void add(const LC& local_container)
      {
        for (size_type i = 0; i < N(); ++i)
          for (size_type j = 0; j < M(); ++j)
            container()(rowIndexCache().containerIndex(i),colIndexCache().containerIndex(j)) += local_container.getEntry(i,j);
      }



      ElementType& operator()(size_type i, size_type j)
      {
        return container()(rowIndexCache().containerIndex(i),colIndexCache().containerIndex(j));
      }

      ElementType& operator()(const RowDOFIndex& i, const ColDOFIndex& j)
      {
        return container()(rowIndexCache().containerIndex(i),colIndexCache().containerIndex(j));
      }

      ElementType& operator()(const RowContainerIndex& i, const ColContainerIndex& j)
      {
        return container()(i,j);
      }

      ElementType& operator()(const RowContainerIndex& i, size_type j)
      {
        return container()(i,colIndexCache().containerIndex(j));
      }

      ElementType& operator()(size_type i, const ColContainerIndex& j)
      {
        return container()(rowIndexCache().containerIndex(i),j);
      }

      void add(size_type i, size_type j, const ElementType& v)
      {
        container()(rowIndexCache().containerIndex(i),colIndexCache().containerIndex(j)) += v;
      }

      void add(const RowDOFIndex& i, const ColDOFIndex& j, const ElementType& v)
      {
        container()(rowIndexCache().containerIndex(i),colIndexCache().containerIndex(j)) += v;
      }

      void add(const RowContainerIndex& i, const ColContainerIndex& j, const ElementType& v)
      {
        container()(i,j) += v;
      }

      void add(const RowContainerIndex& i, size_type j, const ElementType& v)
      {
        container()(i,colIndexCache().containerIndex(j)) += v;
      }

      void add(size_type i, const ColContainerIndex& j, const ElementType& v)
      {
        container()(rowIndexCache().containerIndex(i),j) += v;
      }

      Container& container()
      {
        return *(this->_container);
      }

    };


  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_BACKEND_COMMON_UNCACHEDMATRIXVIEW_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/common/uncachedvectorview.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PDELAB_BACKEND_COMMON_UNCACHEDVECTORVIEW_HH
#define DUNE_PDELAB_BACKEND_COMMON_UNCACHEDVECTORVIEW_HH

#include <dune/common/typetraits.hh>
#include <dune/common/deprecated.hh>
#include <dune/pdelab/gridfunctionspace/localvector.hh>

namespace Dune {
  namespace PDELab {


    template<typename V, typename LFSC>
    struct ConstUncachedVectorView
    {

      typedef typename remove_const<V>::type Container;
      typedef LFSC LFSCache;

      typedef typename Container::E ElementType;
      typedef typename Container::size_type size_type;
      typedef typename LFSCache::DOFIndex DOFIndex;
      typedef typename LFSCache::ContainerIndex ContainerIndex;


      ConstUncachedVectorView()
        : _container(nullptr)
        , _lfs_cache(nullptr)
      {}

      ConstUncachedVectorView(V& container)
        : _container(&container)
        , _lfs_cache(nullptr)
      {}

      void attach(V& container)
      {
        _container = &container;
      }

      void detach()
      {
        _container = nullptr;
      }

      void bind(const LFSCache& lfs_cache)
      {
        _lfs_cache = &lfs_cache;
      }

      void unbind()
      {
      }

      size_type size() const
      {
        return cache().size();
      }

      template<typename LC>
      void read(LC& local_container) const
      {
        for (size_type i = 0; i < size(); ++i)
          {
            accessBaseContainer(local_container)[i] = container()[cache().containerIndex(i)];
          }
      }

      template<typename ChildLFS, typename LC>
      void read(const ChildLFS& child_lfs, LC& local_container) const
      {
        for (size_type i = 0; i < child_lfs.size(); ++i)
          {
            const size_type local_index = child_lfs.localIndex(i);
            accessBaseContainer(local_container)[local_index] = container()[cache().containerIndex(local_index)];
          }
      }

      template<typename ChildLFS, typename LC>
      void read_sub_container(const ChildLFS& child_lfs, LC& local_container) const
      {
        for (size_type i = 0; i < child_lfs.size(); ++i)
          {
            const size_type local_index = child_lfs.localIndex(i);
            accessBaseContainer(local_container)[i] = container()[cache().containerIndex(local_index)];
          }
      }


      const ElementType& operator[](size_type i) const
      {
        return container()[cache().containerIndex(i)];
      }


      const ElementType& operator[](const DOFIndex& di) const
      {
        return container()[cache().containerIndex(di)];
      }


      const ElementType& operator[](const ContainerIndex& ci) const
      {
        return container()[ci];
      }


      const Container& container() const
      {
        return *_container;
      }

      const LFSCache& cache() const
      {
        return *_lfs_cache;
      }

    protected:

      V* _container;
      const LFSCache* _lfs_cache;

    };


    template<typename V, typename LFSC>
    struct UncachedVectorView
      : public ConstUncachedVectorView<V,LFSC>
    {

      typedef V Container;
      typedef typename Container::ElementType ElementType;
      typedef typename Container::size_type size_type;

      typedef LFSC LFSCache;
      typedef typename LFSCache::DOFIndex DOFIndex;
      typedef typename LFSCache::ContainerIndex ContainerIndex;

      using ConstUncachedVectorView<V,LFSC>::cache;
      using ConstUncachedVectorView<V,LFSC>::size;

      // Explicitly pull in operator[] from the base class to work around a problem
      // with clang not finding the const overloads of the operator from the base class.
      using ConstUncachedVectorView<V,LFSC>::operator[];

      UncachedVectorView()
      {}

      UncachedVectorView(Container& container)
        : ConstUncachedVectorView<V,LFSC>(container)
      {}

      template<typename LC>
      void write(const LC& local_container)
      {
        for (size_type i = 0; i < size(); ++i)
          {
            container()[cache().containerIndex(i)] = accessBaseContainer(local_container)[i];
          }
      }

      template<typename LC>
      void add(const LC& local_container)
      {
        for (size_type i = 0; i < size(); ++i)
          {
            container()[cache().containerIndex(i)] += accessBaseContainer(local_container)[i];
          }
      }



      template<typename ChildLFS, typename LC>
      void write(const ChildLFS& child_lfs, const LC& local_container)
      {
        for (size_type i = 0; i < child_lfs.size(); ++i)
          {
            const size_type local_index = child_lfs.localIndex(i);
            container()[cache().containerIndex(local_index)] = accessBaseContainer(local_container)[local_index];
          }
      }

      template<typename ChildLFS, typename LC>
      void add(const ChildLFS& child_lfs, const LC& local_container)
      {
        for (size_type i = 0; i < child_lfs.size(); ++i)
          {
            const size_type local_index = child_lfs.localIndex(i);
            container()[cache().containerIndex(local_index)] += accessBaseContainer(local_container)[local_index];
          }
      }




      template<typename ChildLFS, typename LC>
      void write_sub_container(const ChildLFS& child_lfs, const LC& local_container)
      {
        for (size_type i = 0; i < child_lfs.size(); ++i)
          {
            const size_type local_index = child_lfs.localIndex(i);
            container()[cache().containerIndex(local_index)] = accessBaseContainer(local_container)[i];
          }
      }

      template<typename ChildLFS, typename LC>
      void add_sub_container(const ChildLFS& child_lfs, const LC& local_container)
      {
        for (size_type i = 0; i < child_lfs.size(); ++i)
          {
            const size_type local_index = child_lfs.localIndex(i);
            container()[cache().containerIndex(local_index)] += accessBaseContainer(local_container)[i];
          }
      }

      void commit()
      {
      }


      ElementType& operator[](size_type i)
      {
        return container()[cache().containerIndex(i)];
      }


      ElementType& operator[](const DOFIndex& di)
      {
        return container()[cache().containerIndex(di)];
      }


      ElementType& operator[](const ContainerIndex& ci)
      {
        return container()[ci];
      }


      Container& container()
      {
        return *(this->_container);
      }


    };

  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_BACKEND_COMMON_UNCACHEDVECTORVIEW_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/eigen.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PDELAB_BACKEND_EIGEN_HH
#define DUNE_PDELAB_BACKEND_EIGEN_HH

#include <dune/pdelab/backend/eigen/descriptors.hh>
#include <dune/pdelab/backend/eigen/vector.hh>
#include <dune/pdelab/backend/eigen/matrix.hh>
#include <dune/pdelab/backend/eigen/solvers.hh>

#endif // DUNE_PDELAB_BACKEND_EIGEN_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/eigen/CMakeLists.txt <==
if(NOT HAVE_EIGEN)
  exclude_from_headercheck(
    descriptors.hh
    matrix.hh
    solvers.hh
    vector.hh)
endif()

install(FILES descriptors.hh
              matrix.hh
              solvers.hh
              vector.hh
        DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/pdelab/backend/eigen)


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/eigen/Makefile.am <==
eigendir = $(includedir)/dune/pdelab/backend/eigen

eigen_HEADERS = \
	descriptors.hh				\
	matrix.hh				\
	solvers.hh				\
	vector.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/eigen/descriptors.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PDELAB_BACKEND_EIGEN_DESCRIPTORS_HH
#define DUNE_PDELAB_BACKEND_EIGEN_DESCRIPTORS_HH

#include <vector>

#if HAVE_EIGEN

#include <Eigen/Dense>
#include <Eigen/Sparse>

namespace Dune {
  namespace PDELab {

#ifndef DOXYGEN

    namespace EIGEN {

      template<typename GFS, typename E>
      class VectorContainer;

      template<typename GFSV, typename GFSU, typename ET, int _Options>
      class MatrixContainer;

      template<typename M>
      struct MatrixPatternInserter;

    }

#endif // DOXYGEN

    /** Eigen backend for FunctionSpace
     *
     * works with EIGEN >= 3.1
     */
    struct EigenVectorBackend
    {
      typedef std::size_t size_type;

      struct Traits
      {
        static const size_type max_blocking_depth = 0;
      };

      template<typename GFS>
      bool blocked(const GFS& gfs) const
      {
        return false;
      }

    };

    template<int _Options = Eigen::RowMajor>
    struct EigenMatrixBackend
    {

      typedef std::size_t size_type;

      //! The type of the pattern object passed to the GridOperator for pattern construction.
      template<typename Matrix, typename GFSV, typename GFSU>
      using Pattern = EIGEN::MatrixPatternInserter<typename Matrix::Container>;

      template<typename VV, typename VU, typename E>
      struct MatrixHelper
      {
        typedef EIGEN::MatrixContainer<typename VV::GridFunctionSpace,typename VU::GridFunctionSpace, E, _Options> type;
      };
    };

  } // namespace PDELab
} // namespace Dune

#elif defined HEADERCHECK
#warning Skipped header check due to missing Eigen.
#else
#error You need Eigen to use the Eigen backend
#endif // HAVE_EIGEN

#endif // DUNE_PDELAB_BACKEND_EIGEN_DESCRIPTORS_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/eigen/matrix.hh <==
#ifndef DUNE_PDELAB_EIGENMATRIXBACKEND_HH
#define DUNE_PDELAB_EIGENMATRIXBACKEND_HH

#include <utility>
#include <vector>
#include <set>

#if HAVE_EIGEN

#include <dune/pdelab/backend/common/uncachedmatrixview.hh>
#include <dune/pdelab/backend/common/tags.hh>
#include <dune/pdelab/ordering/orderingbase.hh>
#include <Eigen/Sparse>

namespace Dune
{
  namespace PDELab
  {
    namespace EIGEN
    {

      template<typename M>
      struct MatrixPatternInserter
      {
        MatrixPatternInserter(M & mat)
          : _matrix(mat)
        {}

        template<typename RI, typename CI>
        void add_link(const RI& ri, const CI& ci)
        {
          _matrix.coeffRef(ri.back(),ci.back()) = 0.0;
        }

        M & _matrix;
      };

      template<typename GFSV, typename GFSU, typename ET, int _Options>
      class MatrixContainer
        : public Backend::impl::Wrapper<Eigen::SparseMatrix<ET,_Options>>
      {

      public:

        typedef Eigen::SparseMatrix<ET,_Options> Container;

      private:

        friend Backend::impl::Wrapper<Container>;

      public:

        typedef ET ElementType;

        typedef ElementType field_type;
        typedef typename Container::Index size_type;
        typedef typename Container::Index index_type;

        typedef GFSU TrialGridFunctionSpace;
        typedef GFSV TestGridFunctionSpace;

        typedef typename GFSV::Ordering::Traits::ContainerIndex RowIndex;
        typedef typename GFSU::Ordering::Traits::ContainerIndex ColIndex;

        template<typename RowCache, typename ColCache>
        using LocalView = UncachedMatrixView<MatrixContainer,RowCache,ColCache>;

        template<typename RowCache, typename ColCache>
        using ConstLocalView = ConstUncachedMatrixView<const MatrixContainer,RowCache,ColCache>;

        typedef OrderingBase<
          typename GFSV::Ordering::Traits::DOFIndex,
          typename GFSV::Ordering::Traits::ContainerIndex
          > RowOrdering;

        typedef OrderingBase<
          typename GFSU::Ordering::Traits::DOFIndex,
          typename GFSU::Ordering::Traits::ContainerIndex
          > ColOrdering;

        typedef MatrixPatternInserter<Container> Pattern;

        template<typename GO>
        MatrixContainer(const GO& go, int avg_per_row)
          : _container(std::make_shared<Container>())
        {
          allocate_matrix(_container, go, avg_per_row, ElementType(0));
        }

        template<typename GO>
        MatrixContainer(const GO& go, int avg_per_row, const ElementType& e)
          : _container(std::make_shared<Container>())
        {
          allocate_matrix(_container, go, avg_per_row, e);
        }

        //! Creates an MatrixContainer without allocating an underlying Eigen matrix.
        explicit MatrixContainer(Backend::unattached_container = Backend::unattached_container())
        {}

        //! Creates an MatrixContainer with an empty underlying Eigen matrix.
        explicit MatrixContainer(Backend::attached_container)
        : _container(std::make_shared<Container>())
        {}

        MatrixContainer(const MatrixContainer& rhs)
          : _container(std::make_shared<Container>(*(rhs._container)))
        {}

        MatrixContainer& operator=(const MatrixContainer& rhs)
        {
          if (this == &rhs)
            return *this;
          if (attached())
          {
            base() = rhs.base();
          }
          else
          {
            _container = std::make_shared<Container>(rhs.base());
          }
          return *this;
        }

        void detach()
        {
          _container.reset();
        }

        void attach(std::shared_ptr<Container> container)
        {
          _container = container;
        }

        bool attached() const
        {
          return bool(_container);
        }

        const std::shared_ptr<Container>& storage() const
        {
          return _container;
        }

        size_type N() const
        {
          return _container->rows();
        }

        size_type M() const
        {
          return _container->cols();
        }

        MatrixContainer& operator=(const ElementType& e)
        {
          if(!_container->isCompressed()) _container->makeCompressed();
          for (int i=0; i<_container->nonZeros(); i++)
            _container->valuePtr()[i] = e;
          // we require a sufficiently new Eigen version to use setConstant (newer than in debian testing)
          // _container->setConstant(e);
          return *this;
        }

        MatrixContainer& operator*=(const ElementType& e)
        {
          base() *= e;
          return *this;
        }

        template<typename V>
        void mv(const V& x, V& y) const
        {
          y.base() = base() * x.base();
        }

        template<typename V>
        void usmv(const ElementType alpha, const V& x, V& y) const
        {
          y.base() += alpha * (base() * x.base());
        }

        ElementType& operator()(const RowIndex& ri, const ColIndex& ci)
        {
          return _container->coeffRef(ri[0],ci[0]);
        }

        const ElementType operator()(const RowIndex& ri, const ColIndex& ci) const
        {
          return _container->coeffRef(ri[0],ci[0]);
        }

        const Container& base() const
        {
          return *_container;
        }

        Container& base()
        {
          return *_container;
        }

      private:

        const Container& native() const
        {
          return *_container;
        }

        Container& native()
        {
          return *_container;
        }

      public:

        void flush()
        {}

        void finalize()
        {}

        void clear_row(const RowIndex& ri, const ElementType& diagonal_entry)
        {
          _container->middleRows(ri[0],1) *= 0.0;
          _container->coeffRef(ri[0],ri[0]) = diagonal_entry;
        }

      protected:
        template<typename GO>
        static void allocate_matrix(std::shared_ptr<Container> & c, const GO & go, int avg_per_row, const ElementType& e)
        {
          // guess size
          int rows = go.testGridFunctionSpace().ordering().blockCount();
          int cols = go.trialGridFunctionSpace().ordering().blockCount();
          c->resize(rows,cols);
          c->reserve(Eigen::VectorXi::Constant(rows,avg_per_row));
          // setup pattern
          Pattern pattern(*c);
          go.fill_pattern(pattern);
          // compress matrix
          c->makeCompressed();
        }

        std::shared_ptr< Container > _container;
      };

    } // end namespace EIGEN
  } // namespace PDELab
} // namespace Dune

#endif /* HAVE_EIGEN */

#endif /* DUNE_PDELAB_EIGENMATRIXBACKEND_HH */
// -*- tab-width: 4; indent-tabs-mode: nil -*-
// vi: set et ts=4 sw=2 sts=2:


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/eigen/solvers.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:
#ifndef DUNE_PDELAB_EIGEN_SOLVERS_HH
#define DUNE_PDELAB_EIGEN_SOLVERS_HH

#include <dune/common/deprecated.hh>
#include <dune/common/timer.hh>
#include <dune/common/parallel/mpihelper.hh>

#include <dune/pdelab/constraints/common/constraints.hh>

#include "../solver.hh"

#if HAVE_EIGEN

#include <Eigen/Eigen>
#include <Eigen/Sparse>

namespace Dune {
  namespace PDELab {

    //==============================================================================
    // Here we add some standard linear solvers conforming to the linear solver
    // interface required to solve linear and nonlinear problems.
    //==============================================================================

  template<class PreconditionerImp>
    class EigenBackend_BiCGSTAB_Base
      : public LinearResultStorage
    {
    public:
      /*! \brief make a linear solver object

        \param[in] maxiter_ maximum number of iterations to do
        \param[in] verbose_ print messages if true
      */
      explicit EigenBackend_BiCGSTAB_Base(unsigned maxiter_=5000)
        : maxiter(maxiter_)
      {}

      /*! \brief solve the given linear system

        \param[in] A the given matrix
        \param[out] z the solution vector to be computed
        \param[in] r right hand side
        \param[in] reduction to be achieved
      */
      template<class M, class V, class W>
      void apply(M& A, V& z, W& r, typename W::field_type reduction)
      {
        using Backend::Native;
        using Backend::native;
        // PreconditionerImp preconditioner;
        using Mat = Native<M>;
        Eigen::BiCGSTAB<Mat, PreconditionerImp> solver;
        solver.setMaxIterations(maxiter);
        solver.setTolerance(reduction);
        Dune::Timer watch;
        watch.reset();
        solver.compute(native(A));
        native(z) = solver.solve(native(r));
        double elapsed = watch.elapsed();

        res.converged  = solver.info() == Eigen::ComputationInfo::Success;
        res.iterations = solver.iterations();
        res.elapsed    = elapsed;
        res.reduction  = solver.error();
        res.conv_rate  = 0;
      }

    public:
      template<class V>
      typename Dune::template FieldTraits<typename V::ElementType >::real_type norm(const V& v) const
      {
        return native(v).norm();
      }

    private:
      unsigned maxiter;
      int verbose;
    };

    class EigenBackend_BiCGSTAB_IILU
      : public EigenBackend_BiCGSTAB_Base<Eigen::IncompleteLUT<double> >
    {
    public:
        explicit EigenBackend_BiCGSTAB_IILU(unsigned maxiter_=5000)
          : EigenBackend_BiCGSTAB_Base(maxiter_)
        {
        }
    };

    class EigenBackend_BiCGSTAB_Diagonal
      : public EigenBackend_BiCGSTAB_Base<Eigen::DiagonalPreconditioner<double> >
    {
    public:
        explicit EigenBackend_BiCGSTAB_Diagonal(unsigned maxiter_=5000)
          : EigenBackend_BiCGSTAB_Base(maxiter_)
        {}
    };

    template< class Preconditioner, int UpLo >
      class EigenBackend_CG_Base
      : public SequentialNorm, public LinearResultStorage
    {
    public:
      /*! \brief make a linear solver object

        \param[in] maxiter_ maximum number of iterations to do
        \param[in] verbose_ print messages if true
        */
      explicit EigenBackend_CG_Base(unsigned maxiter_=5000)
        : maxiter(maxiter_)
      {}

      /*! \brief solve the given linear system

        \param[in] A the given matrix
        \param[out] z the solution vector to be computed
        \param[in] r right hand side
        \param[in] reduction to be achieved
        */
      template<class M, class V, class W>
      void apply(M& A, V& z, W& r, typename W::field_type reduction)
      {
        using Backend::native;
        using Mat = Backend::Native<M>;
        Eigen::ConjugateGradient<Mat, UpLo, Preconditioner> solver;
        solver.setMaxIterations(maxiter);
        solver.setTolerance(reduction);
        Dune::Timer watch;
        watch.reset();
        solver.compute(native(A));
        native(z) = solver.solve(native(r));
        double elapsed = watch.elapsed();


        res.converged  = solver.info() == Eigen::ComputationInfo::Success;
        res.iterations = solver.iterations();
        res.elapsed    = elapsed;
        res.reduction  = solver.error();
        res.conv_rate  = 0;
      }

    private:
      unsigned maxiter;
      int verbose;
    };


    class EigenBackend_CG_IILU_Up
      : public EigenBackend_CG_Base<Eigen::IncompleteLUT<double>, Eigen::Upper >
    {
    public:
        explicit EigenBackend_CG_IILU_Up(unsigned maxiter_=5000)
          : EigenBackend_CG_Base(maxiter_)
        {}
    };

    class EigenBackend_CG_Diagonal_Up
      : public EigenBackend_CG_Base<Eigen::DiagonalPreconditioner<double>, Eigen::Upper >
    {
    public:
        explicit EigenBackend_CG_Diagonal_Up(unsigned maxiter_=5000)
          : EigenBackend_CG_Base(maxiter_)
        {}
    };

    class EigenBackend_CG_IILU_Lo
      : public EigenBackend_CG_Base<Eigen::IncompleteLUT<double>, Eigen::Lower >
    {
    public:
        explicit EigenBackend_CG_IILU_Lo(unsigned maxiter_=5000)
          : EigenBackend_CG_Base(maxiter_)
        {}
    };

    class EigenBackend_CG_Diagonal_Lo
      : public EigenBackend_CG_Base<Eigen::DiagonalPreconditioner<double>, Eigen::Lower >
    {
    public:
        explicit EigenBackend_CG_Diagonal_Lo(unsigned maxiter_=5000)
          : EigenBackend_CG_Base(maxiter_)
        {}
    };

#if EIGEN_VERSION_AT_LEAST(3,2,2)
    template<template<class, int, class> class Solver, int UpLo>
#else
    template<template<class, int> class Solver, int UpLo>
#endif
      class EigenBackend_SPD_Base
      : public SequentialNorm, public LinearResultStorage
    {
    public:
      /*! \brief make a linear solver object

        \param[in] maxiter_ maximum number of iterations to do
        \param[in] verbose_ print messages if true
        */
      explicit EigenBackend_SPD_Base()
      {}

      /*! \brief solve the given linear system

        \param[in] A the given matrix
        \param[out] z the solution vector to be computed
        \param[in] r right hand side
        \param[in] reduction to be achieved
        */
      template<class M, class V, class W>
      void apply(M& A, V& z, W& r, typename W::field_type reduction)
      {
        using Backend::native;
        using Mat = Backend::Native<M>;
#if EIGEN_VERSION_AT_LEAST(3,2,2)
        // use the approximate minimum degree algorithm for the ordering in
        // the solver. This reproduces the default ordering for the Cholesky
        // type solvers.
        Solver<Mat, UpLo, Eigen::AMDOrdering<typename Mat::Index> > solver;
#else
        Solver<Mat, UpLo> solver;
#endif
        Dune::Timer watch;
        watch.reset();
        solver.compute(native(A));
        native(z) = solver.solve(native(r));
        double elapsed = watch.elapsed();

        res.converged  = solver.info() == Eigen::ComputationInfo::Success;
        res.iterations = solver.iterations();
        res.elapsed    = elapsed;
        res.reduction  = solver.error();
        res.conv_rate  = 0;
      }
    private:
    };

    class EigenBackend_SimplicialCholesky_Up
      : public EigenBackend_SPD_Base<Eigen::SimplicialCholesky, Eigen::Upper >
    {
    public:
        explicit EigenBackend_SimplicialCholesky_Up()
        {}
    };

    class EigenBackend_SimplicialCholesky_Lo
      : public EigenBackend_SPD_Base<Eigen::SimplicialCholesky, Eigen::Lower >
    {
    public:
        explicit EigenBackend_SimplicialCholesky_Lo()
        {}
    };

/*    class EigenBackend_SimplicialLDLt_Up
 *      : public EigenBackend_SPD_Base<Eigen::SimplicialLDLt, Eigen::Upper >
 *    {
 *    public:
 *        explicit EigenBackend_SimplicialLDLt_Up()
 *        {}
 *    };

 *    class EigenBackend_SimplicialLDLt_Lo
 *      : public EigenBackend_SPD_Base<Eigen::SimplicialLDLt, Eigen::Lower >
 *    {
 *    public:
 *        explicit EigenBackend_SimplicialLDLt_Lo()
 *        {}
 *    };

 *    class EigenBackend_SimplicialLLt_Up
 *      : public EigenBackend_SPD_Base<Eigen::SimplicialLLt, Eigen::Upper >
 *    {
 *    public:
 *        explicit EigenBackend_SimplicialLLt_Up()
 *        {}
 *    };

 *    class EigenBackend_SimplicialLLt_Lo
 *      : public EigenBackend_SPD_Base<Eigen::SimplicialLLt, Eigen::Lower >
 *    {
 *    public:
 *        explicit EigenBackend_SimplicialLLt_Lo()
 *        {}
 *    };

 *    class EigenBackend_Cholmod_Up
 *      : public EigenBackend_SPD_Base<Eigen::CholmodDecomposition, Eigen::Upper >
 *    {
 *    public:
 *        explicit EigenBackend_Cholmod_Up()
 *        {}
 *    };

 *    class EigenBackend_Cholmod_Lo
 *      : public EigenBackend_SPD_Base<Eigen::CholmodDecomposition, Eigen::Lower >
 *    {
 *    public:
 *        explicit EigenBackend_Cholmod_Lo()
 *        {}
 *    };*/

    class EigenBackend_LeastSquares
      : public SequentialNorm, public LinearResultStorage
    {
    private:
      const static unsigned int defaultFlag = Eigen::ComputeThinU | Eigen::ComputeThinV;
    public:
      /*! \brief make a linear solver object

        \param[in] maxiter_ maximum number of iterations to do
        \param[in] verbose_ print messages if true
        */
      explicit EigenBackend_LeastSquares(unsigned int flags = defaultFlag)
        : flags_(flags)
      {}

      /*! \brief solve the given linear system

        \param[in] A the given matrix
        \param[out] z the solution vector to be computed
        \param[in] r right hand side
        \param[in] reduction to be achieved
        */
      template<class M, class V, class W>
      void apply(M& A, V& z, W& r, typename W::field_type reduction)
      {
        Dune::Timer watch;
        watch.reset();
        using Backend::native;
        using Mat = Backend::Native<M>;
        Eigen::JacobiSVD<Mat, Eigen::ColPivHouseholderQRPreconditioner> solver(A, flags_);
        native(z) = solver.solve(native(r));
        double elapsed = watch.elapsed();

        res.converged  = solver.info() == Eigen::ComputationInfo::Success;
        res.iterations = solver.iterations();
        res.elapsed    = elapsed;
        res.reduction  = solver.error();
        res.conv_rate  = 0;
      }
    private:
      unsigned int flags_;
    };

  } // namespace PDELab
} // namespace Dune

#endif // HAVE_EIGEN

#endif // DUNE_PDELAB_EIGENSOLVERBACKEND


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/eigen/vector.hh <==
#ifndef DUNE_PDELAB_BACKEND_EIGEN_VECTOR_HH
#define DUNE_PDELAB_BACKEND_EIGEN_VECTOR_HH

#if HAVE_EIGEN

#include <memory>

#include <dune/istl/bvector.hh>

#include <dune/pdelab/backend/common/tags.hh>
#include <dune/pdelab/backend/interface.hh>
#include <dune/pdelab/backend/common/uncachedvectorview.hh>
#include "descriptors.hh"
#include <Eigen/Dense>

namespace Dune {
  namespace PDELab {

    namespace EIGEN {

      template<typename GFS, typename ET>
      class VectorContainer
        : public Backend::impl::Wrapper<Eigen::Matrix<ET, Eigen::Dynamic, 1>>
      {
      public:
        typedef Eigen::Matrix<ET, Eigen::Dynamic, 1> Container;

      private:

        friend Backend::impl::Wrapper<Container>;

      public:
        typedef ET ElementType;
        typedef ET E;

        // for ISTL solver compatibility
        typedef ElementType field_type;

        typedef GFS GridFunctionSpace;
          typedef std::size_t size_type;

        typedef typename GFS::Ordering::Traits::ContainerIndex ContainerIndex;

        typedef ElementType* iterator;
        typedef const ElementType* const_iterator;
        // #warning iterators does not work well with Eigen
        // typedef typename Container::iterator iterator;
        // typedef typename Container::const_iterator const_iterator;

        template<typename LFSCache>
        using LocalView = UncachedVectorView<VectorContainer,LFSCache>;

        template<typename LFSCache>
        using ConstLocalView = ConstUncachedVectorView<const VectorContainer,LFSCache>;

        VectorContainer(const VectorContainer& rhs)
          : _gfs(rhs._gfs)
          , _container(std::make_shared<Container>(*(rhs._container)))
        {}

        VectorContainer (const GFS& gfs, Backend::attached_container = Backend::attached_container())
          : _gfs(gfs)
          , _container(std::make_shared<Container>(gfs.ordering().blockCount()))
        {}

        //! Creates a VectorContainer without allocating storage.
        VectorContainer(const GFS& gfs, Backend::unattached_container)
          : _gfs(gfs)
        {}

        /** \brief Constructs an VectorContainer for an explicitly given vector object
         *
         * \param gfs GridFunctionSpace that determines the size and the blocking of the vector
         * \param container The actual container class
         */
        VectorContainer (const GFS& gfs, Container& container)
          : _gfs(gfs)
          , _container(stackobject_to_shared_ptr(container))
        {
          _container->resize(gfs.ordering().blockCount());
        }

        VectorContainer (const GFS& gfs, const E& e)
          : _gfs(gfs)
          , _container(std::make_shared<Container>(Container::Constant(gfs.ordering().blockCount(),e)))
        {}

        void detach()
        {
          _container.reset();
        }

        void attach(std::shared_ptr<Container> container)
        {
          _container = container;
        }

        bool attached() const
        {
          return bool(_container);
        }

        const std::shared_ptr<Container>& storage() const
        {
          return _container;
        }

        size_type N() const
        {
          return _container->size();
        }

        VectorContainer& operator=(const VectorContainer& r)
        {
          if (this == &r)
            return *this;
          if (attached())
            {
              (*_container) = (*r._container);
            }
          else
            {
              _container = std::make_shared<Container>(*(r._container));
            }
          return *this;
        }

        VectorContainer& operator=(const E& e)
        {
          (*_container) = Container::Constant(N(),e);
          return *this;
        }

        VectorContainer& operator*=(const E& e)
        {
          (*_container) *= e;
          return *this;
        }


        VectorContainer& operator+=(const E& e)
        {
          (*_container) += Container::Constant(N(),e);
          return *this;
        }

        VectorContainer& operator+=(const VectorContainer& y)
        {
          (*_container) += (*y._container);
          return *this;
        }

        VectorContainer& operator-= (const VectorContainer& y)
        {
          (*_container) -= (*y._container);
          return *this;
        }

        E& operator[](const ContainerIndex& ci)
        {
          return (*_container)(ci[0]);
        }

        const E& operator[](const ContainerIndex& ci) const
        {
          return (*_container)(ci[0]);
        }

        typename Dune::template FieldTraits<E>::real_type two_norm() const
        {
          return _container->norm();
        }

        typename Dune::template FieldTraits<E>::real_type one_norm() const
        {
          return _container->template lpNorm<1>();
        }

        typename Dune::template FieldTraits<E>::real_type infinity_norm() const
        {
          return _container->template lpNorm<Eigen::Infinity>();
        }

        //! (*this)^T y
        E operator*(const VectorContainer& y) const
        {
          return _container->transpose() * (*y._container);
        }

        //! (*this)^+ y
        E dot(const VectorContainer& y) const
        {
          return _container->dot(*y._container);
        }

        //! vector space axpy operation ( *this += a y )
        VectorContainer& axpy(const E& a, const VectorContainer& y)
        {
          (*_container) += a * (*y._container);
          return *this;
        }

        // for debugging and AMG access
        Container& base ()
        {
          return *_container;
        }

        const Container& base () const
        {
          return *_container;
        }

      private:

        Container& native ()
        {
          return *_container;
        }

        const Container& native () const
        {
          return *_container;
        }

      public:

        iterator begin()
        {
          return _container->data();
        }

        const_iterator begin() const
        {
          return _container->data();
        }

        iterator end()
        {
          return _container->data() + N();
        }

        const_iterator end() const
        {
          return _container->data() + N();
        }

        size_t flatsize() const
        {
          return _container->size();
        }

        const GFS& gridFunctionSpace() const
        {
          return _gfs;
        }

      private:
        const GFS& _gfs;
        std::shared_ptr<Container> _container;

      };

    } // end namespace EIGEN


#ifndef DOXYGEN

    template<typename GFS, typename E>
    struct EigenVectorSelectorHelper
    {
      using Type = EIGEN::VectorContainer<GFS, E>;
    };

    namespace Backend {
      namespace impl {

        template<typename GFS, typename E>
        struct BackendVectorSelectorHelper<EigenVectorBackend, GFS, E>
          : public EigenVectorSelectorHelper<GFS,E>
        {};

      } // namespace impl
    } // namespace Backend

#endif // DOXYGEN

  } // namespace PDELab
} // namespace Dune

#endif

#endif // DUNE_PDELAB_BACKEND_EIGEN_VECTOR_HH

// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/eigenmatrixbackend.hh <==
#ifndef DUNE_PDELAB_EIGENMATRIXBACKEND_HH
#define DUNE_PDELAB_EIGENMATRIXBACKEND_HH

#include <dune/pdelab/backend/eigen/descriptors.hh>
#include <dune/pdelab/backend/eigen/vector.hh>
#include <dune/pdelab/backend/eigen/matrix.hh>

#warning this header is deprecated, please use dune/pdelab/backend/eigen.hh

#endif /* DUNE_PDELAB_EIGENMATRIXBACKEND_HH */
// -*- tab-width: 4; indent-tabs-mode: nil -*-
// vi: set et ts=4 sw=2 sts=2:


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/eigensolverbackend.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:
#ifndef DUNE_PDELAB_EIGENSOLVERBACKEND_HH
#define DUNE_PDELAB_EIGENSOLVERBACKEND_HH

#include <dune/pdelab/backend/eigen.hh>

#warning this header is deprecated, please use dune/pdelab/backend/eigen.hh

#endif // DUNE_PDELAB_EIGENSOLVERBACKEND


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/eigenvectorbackend.hh <==
#ifndef DUNE_PDELAB_EIGENVECTORBACKEND_HH
#define DUNE_PDELAB_EIGENVECTORBACKEND_HH

#include <dune/pdelab/backend/eigen/descriptors.hh>
#include <dune/pdelab/backend/eigen/vector.hh>

#warning this header is deprecated, please use dune/pdelab/backend/eigen.hh

#endif // DUNE_PDELAB_EIGENVECTORBACKEND_HH

// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/interface.hh <==
#ifndef DUNE_PDELAB_BACKEND_INTERFACE_HH
#define DUNE_PDELAB_BACKEND_INTERFACE_HH

#include <type_traits>
#include <utility>

#include <dune/common/deprecated.hh>

namespace Dune {
  namespace PDELab {
    namespace Backend {

#ifndef DOXYGEN

      namespace impl {

        // This class needs to be specialized by each backend and return the correct
        // vector wrapper type via the nested type named "type"
        template<typename Backend, typename GridFunctionSpace, typename FieldType>
        struct BackendVectorSelectorHelper
        {};

        template<typename GridFunctionSpace, typename FieldType>
        struct BackendVectorSelector
        {
          typedef typename GridFunctionSpace::Traits::Backend Backend;
          typedef typename BackendVectorSelectorHelper<Backend, GridFunctionSpace, FieldType>::Type Type;
        };

        template<typename Backend, typename VU, typename VV, typename E>
        struct BackendMatrixSelector
        {
          typedef typename Backend::template MatrixHelper<VV,VU,E>::type Type;
        };

        // marker mixin type used by the generic implementation below to decide whether a type
        // is a PDELab wrapper around a native object - for internal use only!
        struct WrapperBase
        {};

        // mixin class for PDELab wrappers around vectors and matrices.
        // All backend wrappers should inherit from this class and set the
        // template parameter to the type of the native container of the backend that they are
        // wrapping.
        // Moreover, they have to provide methods
        //
        // NativeContainer& native()
        // const NativeContainer& native() const
        //
        // that provide access to the wrapped data structure. These two methods should be private;
        // in that case, the Wrapper<NativeContainer> mixin must be a friend of the wrapper implementation
        // so that it can access the native() methods.
        template<typename NativeContainer>
        struct Wrapper
          : public WrapperBase
        {

          using native_type = NativeContainer;

          template<typename U>
          static auto access_native(U&& u) -> decltype(u.native())
          {
            // make sure the wrapper actually returns the right type of object
            static_assert(
              std::is_same<
                typename std::decay<
                  decltype(u.native())
                  >::type,
                NativeContainer
                >::value,
              "u.native() must return a cv-qualified xvalue of type T"
              );

            return u.native();
          }

        };

      } // namespace impl

    } // namespace Backend

    template<typename GridFunctionSpace, typename FieldType>
    using BackendVectorSelector DUNE_DEPRECATED_MSG("Direct usage of BackendVectorSelector is deprecated and will be disabled after PDELab 2.4, use Dune::PDELab::Backend::Vector instead") = Backend::impl::BackendVectorSelector<GridFunctionSpace,FieldType>;

    template<typename Backend_, typename VU, typename VV, typename E>
    using BackendMatrixSelector DUNE_DEPRECATED_MSG("Direct usage of BackendMatrixSelector is deprecated and will be disabled after PDELab 2.4, use Dune::PDELab::Backend::Matrix instead") = Backend::impl::BackendMatrixSelector<Backend_,VU,VV,E>;

    namespace Backend{

#endif // DOXYGEN


      /**
       * \brief alias of the return type of BackendVectorSelector
       *
       * This alias can be used as a short hand for retrieving the vector type for
       * a grid function space and a given field type. The typedef
       * \code
       * typedef typename Dune::PDELab::BackendVectorSelector<GFS,FT>::Type Vec;
       * \endcode
       * simplifies to
       * \code
       * typedef Dune::PDELab::Backend::Vector<GFS,FT> Vec;
       * \endcode
       * or
       * \code
       * using Vec = Dune::PDELab::Backend::Vector<GFS,FT>;
       * \endcode
       *
       **/
      template<typename GridFunctionSpace, typename FieldType>
      using Vector = typename impl::BackendVectorSelector<GridFunctionSpace, FieldType>::Type;

      /**
       * \brief alias of the return type of BackendMatrixSelector
       *
       * This alias can be used as a short hand for retrieving the matrix type for
       * given matrix backend, domain, range and field type.
       * \code
       * typedef typename Dune::PDELab::BackendMatrixSelector<Backend,VU,VV,E>::Type Mat;
       * \endcode
       * simplifies to
       * \code
       * typedef Dune::PDELab::Backend::Matrix<Backend,VU,VV,E> Mat;
       * \endcode
       * or
       * \code
       * using Mat = Dune::PDELab::Backend::Matrix<Backend,VU,VV,E>;
       * \endcode
       *
       **/
      template<typename Backend, typename VU, typename VV, typename E>
      using Matrix = typename impl::BackendMatrixSelector<Backend, VU, VV, E>::Type;


      namespace {

        // helper TMP to deduce the native type of a wrapper. It works by checking whether
        // T inherits from WrapperBase. In that case, it returns the nested typedef native_type,
        // otherwise T is returned unchanged.
        template<typename T>
        struct native_type
        {

          // We need to defer the (possible) extraction of the nested type until we are sure
          // that the nested type actually exists. That'w what these lazy_... structs are for:
          // a std::conditional picks the correct version, and the actual evaluation only happens
          // after the evaluation of the std::conditional.

          struct lazy_identity
          {
            template<typename U>
            struct evaluate
            {
              using type = U;
            };

          };

          struct lazy_native_type
          {

            template<typename U>
            struct evaluate
            {
              using type = typename U::native_type;
            };

          };

          using type = typename std::conditional<
            std::is_base_of<impl::WrapperBase,T>::value,
            lazy_native_type,
            lazy_identity
            >::type::template evaluate<T>::type;
        };

      }

      //! Alias of the native container type associated with T or T itself if it is not a backend wrapper.
      template<typename T>
      using Native = typename native_type<T>::type;

#ifdef DOXYEN

      //! Returns the native container embedded in t or t itself if it is not a container.
      template<typename T>
      Native<T> native(T&& t);

#else // DOXYGEN

      // version for mutable reference to wrapper
      template<typename T>
      typename std::enable_if<
        std::is_base_of<impl::WrapperBase,T>::value,
        Native<T>&
        >::type
      native(T& t)
      {
        return impl::Wrapper<Native<T>>::access_native(t);
      }

      // version for const reference to wrapper
      template<typename T>
      typename std::enable_if<
        std::is_base_of<impl::WrapperBase,T>::value,
        const Native<T>&
        >::type
      native(const T& t)
      {
        return impl::Wrapper<Native<T>>::access_native(t);
      }

      // version for non-wrapper class. Important: Don't drop the std::decay<>!
      template<typename T>
      typename std::enable_if<
        !std::is_base_of<impl::WrapperBase,typename std::decay<T>::type>::value,
        decltype(std::forward<T>(std::declval<T&&>()))
        >::type
      native(T&& t)
      {
        return std::forward<T>(t);
      }

#endif // DOXYGEN

    } // namespace Backend
  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_BACKEND_INTERFACE_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/istl.hh <==
#ifndef DUNE_PDELAB_BACKEND_ISTL_HH
#define DUNE_PDELAB_BACKEND_ISTL_HH

#include <dune/pdelab/backend/istl/vector.hh>
#include <dune/pdelab/backend/istl/bcrsmatrix.hh>
#include <dune/pdelab/backend/istl/bcrsmatrixbackend.hh>
#include <dune/pdelab/backend/istl/istlsolverbackend.hh>
#include <dune/pdelab/backend/istl/seq_amg_dg_backend.hh>
#include <dune/pdelab/backend/istl/ovlp_amg_dg_backend.hh>
#include <dune/pdelab/backend/istl/cg_to_dg_prolongation.hh>
#include <dune/pdelab/backend/istl/utility.hh>

#endif // DUNE_PDELAB_BACKEND_ISTL_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/istl/CMakeLists.txt <==
install(FILES
  bcrsmatrix.hh
  bcrsmatrixbackend.hh
  bcrspattern.hh
  blockmatrixdiagonal.hh
  cg_to_dg_prolongation.hh
  descriptors.hh
  forwarddeclarations.hh
  istlsolverbackend.hh
  matrixhelpers.hh
  novlpistlsolverbackend.hh
  ovlp_amg_dg_backend.hh
  ovlpistlsolverbackend.hh
  parallelhelper.hh
  patternstatistics.hh
  seq_amg_dg_backend.hh
  seqistlsolverbackend.hh
  tags.hh
  utility.hh
  vector.hh
  vectorhelpers.hh
  vectoriterator.hh
  DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/pdelab/backend/istl)


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/istl/Makefile.am <==
commondir = $(includedir)/dune/pdelab/backend/istl
common_HEADERS = 				\
	bcrsmatrix.hh				\
	bcrsmatrixbackend.hh			\
	bcrspattern.hh				\
	blockmatrixdiagonal.hh			\
	cg_to_dg_prolongation.hh		\
	descriptors.hh				\
	forwarddeclarations.hh			\
	istlsolverbackend.hh			\
	matrixhelpers.hh			\
	novlpistlsolverbackend.hh		\
	ovlp_amg_dg_backend.hh			\
	ovlpistlsolverbackend.hh		\
	parallelhelper.hh			\
	patternstatistics.hh			\
	seq_amg_dg_backend.hh			\
	seqistlsolverbackend.hh			\
	tags.hh					\
	utility.hh				\
	vector.hh				\
	vectorhelpers.hh			\
	vectoriterator.hh

EXTRA_DIST= CMakeLists.txt

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/istl/bcrsmatrix.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_BACKEND_ISTL_BCRSMATRIX_HH
#define DUNE_PDELAB_BACKEND_ISTL_BCRSMATRIX_HH

#include <dune/common/typetraits.hh>
#include <dune/pdelab/backend/common/tags.hh>
#include <dune/pdelab/backend/common/uncachedmatrixview.hh>
#include <dune/pdelab/backend/istl/matrixhelpers.hh>
#include <dune/pdelab/backend/istl/descriptors.hh>

namespace Dune {
  namespace PDELab {

    namespace istl {

      template<typename GFSV, typename GFSU, typename C, typename Stats>
      class BCRSMatrix
        : public Backend::impl::Wrapper<C>
      {

        friend Backend::impl::Wrapper<C>;

      public:

        typedef typename C::field_type ElementType;
        typedef ElementType E;
        typedef C Container;
        typedef C BaseT;
        typedef typename C::field_type field_type;
        typedef typename C::block_type block_type;
        typedef typename C::size_type size_type;

        typedef GFSU TrialGridFunctionSpace;
        typedef GFSV TestGridFunctionSpace;

        typedef typename GFSV::Ordering::Traits::ContainerIndex RowIndex;
        typedef typename GFSU::Ordering::Traits::ContainerIndex ColIndex;

        typedef typename istl::build_pattern_type<C,GFSV,GFSU,typename GFSV::Ordering::ContainerAllocationTag>::type Pattern;

        typedef Stats PatternStatistics;

#ifndef DOXYGEN

        // some trickery to avoid exposing average users to the fact that there might
        // be multiple statistics objects
        typedef typename conditional<
          (C::blocklevel > 2),
          std::vector<PatternStatistics>,
          PatternStatistics
          >::type StatisticsReturnType;

#endif // DOXYGEN

        template<typename RowCache, typename ColCache>
        using LocalView = UncachedMatrixView<BCRSMatrix,RowCache,ColCache>;

        template<typename RowCache, typename ColCache>
        using ConstLocalView = ConstUncachedMatrixView<const BCRSMatrix,RowCache,ColCache>;

        template<typename GO>
        explicit BCRSMatrix (const GO& go)
          : _container(std::make_shared<Container>())
        {
          _stats = go.matrixBackend().buildPattern(go,*this);
        }

        /** \brief Construct matrix container using an externally given matrix as storage
         *
         * \tparam GO GridOperator type used to assemble into the matrix
         *
         * \param go GridOperator object used to assemble into the matrix
         * \param container ISTL matrix type that stores the actual data
         *
         * This BCRSMatrix constructor will reassemble the matrix occupation pattern.
         */
        template<typename GO>
        BCRSMatrix (const GO& go, Container& container)
          : _container(Dune::stackobject_to_shared_ptr(container))
        {
          _stats = go.matrixBackend().buildPattern(go,*this);
        }

        template<typename GO>
        BCRSMatrix (const GO& go, const E& e)
          : _container(std::make_shared<Container>())
        {
          _stats = go.matrixBackend().buildPattern(go,*this);
          (*_container) = e;
        }

        //! Creates an BCRSMatrix without allocating an underlying ISTL matrix.
        explicit BCRSMatrix (Backend::unattached_container = Backend::unattached_container())
        {}

        //! Creates an BCRSMatrix with an empty underlying ISTL matrix.
        explicit BCRSMatrix (Backend::attached_container)
          : _container(std::make_shared<Container>())
        {}

        BCRSMatrix(const BCRSMatrix& rhs)
          : _container(std::make_shared<Container>(*(rhs._container)))
        {}

        BCRSMatrix& operator=(const BCRSMatrix& rhs)
        {
          if (this == &rhs)
            return *this;
          _stats.clear();
          if (attached())
            {
              (*_container) = (*(rhs._container));
            }
          else
            {
              _container = std::make_shared<Container>(*(rhs._container));
            }
          return *this;
        }

        //! Returns pattern statistics for all contained BCRSMatrix objects.
        const StatisticsReturnType& patternStatistics() const
        {
          return patternStatistics(integral_constant<bool,(C::blocklevel > 2)>());
        }

#ifndef DOXYGEN

      private:

        const PatternStatistics& patternStatistics(false_type multiple) const
        {
          if (_stats.empty())
            DUNE_THROW(InvalidStateException,"no pattern statistics available");
          return _stats[0];
        }

        const std::vector<PatternStatistics>& patternStatistics(true_type multiple) const
        {
          if (_stats.empty())
            DUNE_THROW(InvalidStateException,"no pattern statistics available");
          return _stats;
        }

      public:

#endif

        void detach()
        {
          _container.reset();
          _stats.clear();
        }

        void attach(std::shared_ptr<Container> container)
        {
          _container = container;
        }

        bool attached() const
        {
          return bool(_container);
        }

        const std::shared_ptr<Container>& storage() const
        {
          return _container;
        }

        size_type N() const
        {
          return _container->N();
        }

        size_type M() const
        {
          return _container->M();
        }

        BCRSMatrix& operator= (const E& e)
        {
          (*_container) = e;
          return *this;
        }

        BCRSMatrix& operator*= (const E& e)
        {
          (*_container) *= e;
          return *this;
        }

        E& operator()(const RowIndex& ri, const ColIndex& ci)
        {
          return istl::access_matrix_element(istl::container_tag(*_container),*_container,ri,ci,ri.size()-1,ci.size()-1);
        }

        const E& operator()(const RowIndex& ri, const ColIndex& ci) const
        {
          return istl::access_matrix_element(istl::container_tag(*_container),*_container,ri,ci,ri.size()-1,ci.size()-1);
        }

        const Container&
        DUNE_DEPRECATED_MSG("base() is deprecated and will be removed after PDELab 2.4. Use Backend::native() instead.")
        base() const
        {
          return *_container;
        }

        Container&
        DUNE_DEPRECATED_MSG("base() is deprecated and will be removed after PDELab 2.4. Use Backend::native() instead.")
        base()
        {
          return *_container;
        }

      private:

        const Container& native() const
        {
          return *_container;
        }

        Container& native()
        {
          return *_container;
        }

      public:

        void flush()
        {}

        void finalize()
        {}

        void clear_row(const RowIndex& ri, const E& diagonal_entry)
        {
          istl::clear_matrix_row(istl::container_tag(*_container),*_container,ri,ri.size()-1);
          istl::write_matrix_element_if_exists(diagonal_entry,istl::container_tag(*_container),*_container,ri,ri,ri.size()-1,ri.size()-1);
        }

      private:

        std::shared_ptr<Container> _container;
        std::vector<PatternStatistics> _stats;

      };

    } // namespace istl

  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_BACKEND_ISTL_BCRSMATRIX_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/istl/bcrsmatrixbackend.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_BACKEND_ISTL_BCRSMATRIXBACKEND_HH
#define DUNE_PDELAB_BACKEND_ISTL_BCRSMATRIXBACKEND_HH

#include <dune/pdelab/backend/istl/bcrsmatrix.hh>
#include <dune/pdelab/backend/istl/bcrspattern.hh>
#include <dune/pdelab/backend/istl/patternstatistics.hh>

namespace Dune {
  namespace PDELab {
    namespace istl {

      // ********************************************************************************
      // infrastructure for deducing the pattern type from row and column orderings
      // ********************************************************************************

      namespace {

        template<typename M, typename RowOrdering, typename ColOrdering, bool pattern>
        struct _build_bcrs_pattern_type
        {
          // we use void as a marker for a nonexisting subpattern
          typedef void type;
        };

        // central TMP that is invoked recursively while traversing the ordering hierarchy
        // and builds up the possibly nested pattern.
        template<typename M, typename RowOrdering, typename ColOrdering>
        struct _build_bcrs_pattern_type<M,RowOrdering,ColOrdering,true>
        {

          // descend into blocks
          typedef typename _build_bcrs_pattern_type<
            typename M::block_type,
            RowOrdering,
            ColOrdering,
            requires_pattern<
              typename M::block_type
              >::value
            >::type BlockOrdering;

          // Leafs -> BCRSPattern, interior nodes -> NestedPattern
          typedef typename conditional<
            is_same<BlockOrdering,void>::value,
            BCRSPattern<
              RowOrdering,
              ColOrdering
              >,
            NestedPattern<
              RowOrdering,
              ColOrdering,
              BlockOrdering
              >
            >::type type;

        };

        // Wrapper TMP for constructing OrderingBase types from function spaces and for
        // shielding user from recursive implementation
        template<typename M, typename GFSV, typename GFSU, typename Tag>
        struct build_bcrs_pattern_type
        {

          typedef OrderingBase<
            typename GFSV::Ordering::Traits::DOFIndex,
            typename GFSV::Ordering::Traits::ContainerIndex
            > RowOrdering;

          typedef OrderingBase<
            typename GFSU::Ordering::Traits::DOFIndex,
            typename GFSU::Ordering::Traits::ContainerIndex
            > ColOrdering;

          typedef typename _build_bcrs_pattern_type<M,RowOrdering,ColOrdering,requires_pattern<M>::value>::type type;
        };

        // Specialization for forcibly flat backends
        template<typename M, typename GFSV, typename GFSU>
        struct build_bcrs_pattern_type<M,GFSV,GFSU,FlatContainerAllocationTag>
        {
          typedef BCRSPattern<typename GFSV::Ordering, typename GFSU::Ordering> type;
        };


        // leaf BCRSMatrix
        template<typename OrderingV, typename OrderingU, typename Pattern, typename Container, typename StatsVector>
        typename enable_if<
          is_same<typename Pattern::SubPattern,void>::value
          >::type
        allocate_bcrs_matrix(const OrderingV& ordering_v,
                             const OrderingU& ordering_u,
                             Pattern& p,
                             Container& c,
                             StatsVector& stats)
        {
          c.setSize(ordering_v.blockCount(),ordering_u.blockCount(),0);
          c.setBuildMode(Container::random);

          std::vector<typename Pattern::size_type> row_sizes(p.sizes());

          typename Pattern::size_type nnz = 0;
          typename Pattern::size_type longest_row = 0;

          for (typename Pattern::size_type i = 0; i < c.N(); ++i)
            {
              nnz += row_sizes[i];
              longest_row = std::max(longest_row,row_sizes[i]);
              c.setrowsize(i,row_sizes[i]);
            }
          c.endrowsizes();

          stats.push_back(typename StatsVector::value_type(nnz,longest_row,p.overflowCount(),p.entriesPerRow(),ordering_v.blockCount()));

          for (typename Pattern::size_type i = 0; i < c.N(); ++i)
            c.setIndices(i,p.begin(i),p.end(i));

          // free temporary index storage in pattern before allocating data array in matrix
          p.clear();
          // allocate data array
          c.endindices();
        }


        // ********************************************************************************
        // nested matrix allocation
        // In contrast to the older implementation, this code still uses BCRSMatrix for nested matrices,
        // but we do not attempt to keep the pattern of those interior matrices sparse and always allocate all
        // blocks. That greatly simplifies the code, and as those interior matrices really shouldn't be very
        // large, any performance impact is minimal.
        // The code also collects statistics about the pattern of the leaf BCRSMatrices and collates those stats
        // in a row-major ordering.
        // ********************************************************************************

        // interior BCRSMatrix
        template<typename OrderingV, typename OrderingU, typename Pattern, typename Container, typename StatsVector>
        typename enable_if<
          !is_same<typename Pattern::SubPattern,void>::value &&
           requires_pattern<Container>::value
        >::type
        allocate_bcrs_matrix(const OrderingV& ordering_v,
                             const OrderingU& ordering_u,
                             Pattern& p,
                             Container& c,
                             StatsVector& stats)
        {
          c.setSize(ordering_v.blockCount(),ordering_u.blockCount(),ordering_v.blockCount()*ordering_u.blockCount());
          c.setBuildMode(Container::random);

          for (std::size_t i = 0; i < c.N(); ++i)
            c.setrowsize(i,ordering_u.blockCount());
          c.endrowsizes();

          for (std::size_t i = 0; i < c.N(); ++i)
            for (std::size_t j = 0; j < c.M(); ++j)
              c.addindex(i,j);
          c.endindices();

          for (std::size_t i = 0; i < c.N(); ++i)
            for (std::size_t j = 0; j < c.M(); ++j)
              {
                allocate_bcrs_matrix(ordering_v.childOrdering(i),
                                     ordering_u.childOrdering(j),
                                     p.subPattern(i,j),
                                     c[i][j],
                                     stats);
              }
        }

      } // anonymous namespace



      //! Backend using (possibly nested) ISTL BCRSMatrices.
      /**
       * BCRSMatrixBackend is a matrix backend descriptor for ISTL matrices. It expects that
       * both the ansatz and the test function space use ISTL vectors and automatically deduces
       * the correct matrix type from those two vector backends.
       *
       * The backend uses an accelerated pattern construction scheme, which requires the average
       * number of non-zero entries per matrix row as a priori information. In constrast to the
       * older construction scheme, the improved version never requires more memory than the matrix
       * does after pattern construction and runs a lot faster, as long as it is provided with a
       * reasonable estimate for the number of non-zero entries per row.
       *
       */
      template<typename EntriesPerRow = std::size_t>
      struct BCRSMatrixBackend
      {

        //! The size type of the BCRSMatrix.
        typedef std::size_t size_type;

        //! The type of the object holding the statistics generated during pattern construction.
        typedef PatternStatistics<size_type> Statistics;

        //! The type of the pattern object passed to the GridOperator for pattern construction.
        template<typename Matrix, typename GFSV, typename GFSU>
        using Pattern = typename build_bcrs_pattern_type<
          typename Matrix::Container,
          GFSV,
          GFSU,
          typename GFSV::Ordering::ContainerAllocationTag
          >::type;

        template<typename VV, typename VU, typename E>
        struct MatrixHelper
        {
          typedef BCRSMatrix<
            typename VV::GridFunctionSpace,
            typename VU::GridFunctionSpace,
            typename build_matrix_type<
              E,
              typename VV::Container,
              typename VU::Container
              >::type,
            Statistics
            > type;
        };

        //! Builds the matrix pattern associated with grid_operator and initializes matrix with it.
        /**
         * \returns  a vector with statistics object for all leaf BCRSMatrices in row-major order.
         */
        template<typename GridOperator, typename Matrix>
        std::vector<Statistics> buildPattern(const GridOperator& grid_operator, Matrix& matrix) const
        {
          Pattern<
            Matrix,
            typename GridOperator::Traits::TestGridFunctionSpace,
            typename GridOperator::Traits::TrialGridFunctionSpace
            > pattern(grid_operator.testGridFunctionSpace().ordering(),grid_operator.trialGridFunctionSpace().ordering(),_entries_per_row);
          grid_operator.fill_pattern(pattern);
          std::vector<Statistics> stats;
          allocate_bcrs_matrix(grid_operator.testGridFunctionSpace().ordering(),
                               grid_operator.trialGridFunctionSpace().ordering(),
                               pattern,
                               Backend::native(matrix),
                               stats
                               );
          return stats;
        }

        //! Constructs a BCRSMatrixBackend.
        /**
         * TODO: Document and flesh out the way this should work for nested matrices (use a nested array as entries_per_row).
         *
         * \param entries_per_row  The average number of nonzero entries per row in matrices created with this backend.
         */
        BCRSMatrixBackend(const EntriesPerRow& entries_per_row)
          : _entries_per_row(entries_per_row)
        {}

      private:

        EntriesPerRow _entries_per_row;

      };

    } // namespace istl
  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_BACKEND_ISTL_BCRSMATRIXBACKEND_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/istl/bcrspattern.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_BACKEND_ISTL_BCRSPATTERN_HH
#define DUNE_PDELAB_BACKEND_ISTL_BCRSPATTERN_HH

#include <utility>
#include <vector>
#include <algorithm>
#include <set>

#include <dune/common/iteratorfacades.hh>

#include <dune/pdelab/backend/common/tags.hh>
#include <dune/pdelab/backend/common/uncachedmatrixview.hh>
#include <dune/pdelab/backend/istl/matrixhelpers.hh>
#include <dune/pdelab/backend/istl/descriptors.hh>

namespace Dune {
  namespace PDELab {
    namespace istl {

      //! Pattern builder for generic BCRS-like sparse matrices.
      /**
       * BCRSPattern is a pattern builder for unstructured sparse matrices
       * for operators mapping from a vector that conforms to RowOrdering to a vector
       * that conforms to ColOrdering.
       *
       * BCRSPattern has much better runtime performance and requires far less memory
       * than the older pattern constructon method in PDELab. By letting the user specify
       * the average number of nonzeroes per row, it is possible to use a more efficient
       * array-based storage scheme for the majority of the pattern entries, only using
       * expensive map-like lookups for those entries that exceed that average.
       *
       * BCRSPattern requires a recent version of the BCRSMatrix with support for row-wise
       * setting of column indices and split allocation of column index and data arrays.
       *
       * Note that unlike the implicit construction mode of the BCRSMatrix itself, this
       * pattern builder will neither throw an exception if the number of nonzeroes was set
       * too low nor retain excess memory if it was set too high after the pattern construction
       * is complete. Performance will degrade if the user-provided estimate is too far away
       * from the real value.
       */
      template<typename RowOrdering, typename ColOrdering>
      class BCRSPattern
      {

      public:

        //! size type used by BCRSPattern.
        typedef typename RowOrdering::Traits::size_type size_type;

        //! BCRSPattern cannot contain nested subpatterns. This entry is only required for TMP purposes.
        typedef void SubPattern;

      private:

        //! Marker value indicating an empty array entry.
        static const size_type empty = ~static_cast<size_type>(0);

        //! Functor for looking up a column index within a row.
        /**ss
         * Looking up column indices requires a special comparison iterator,
         * as we want to either return the position of the actual index if it
         * has already been inserted or of the first empty matrix entry that we
         * can use to store the index.
         *
         * \warning Only use for sequential search algorithms, binary searches
         *          will not work correctly!
         */
        struct PaddedColumnCriterion
        {

          bool operator()(size_type k) const
          {
            return k == _j || k == empty;
          }

          PaddedColumnCriterion(size_type j)
            : _j(j)
          {}

          const size_type _j;

        };


        typedef typename std::vector<size_type>::iterator IndicesIterator;
        typedef typename std::set<std::pair<size_type,size_type> >::iterator OverflowIterator;

        typedef typename std::vector<size_type>::const_iterator ConstIndicesIterator;
        typedef typename std::set<std::pair<size_type,size_type> >::const_iterator ConstOverflowIterator;

      public:

        //! Add a link between the row indicated by ri and the column indicated by ci.
        template<typename RI, typename CI>
        void add_link(const RI& ri, const CI& ci)
        {
          // extract block indices for current level
          size_type i = ri.back();
          size_type j = ci.back();

          IndicesIterator start = _indices.begin();
          IndicesIterator begin = start + _entries_per_row*i;
          IndicesIterator end = start + _entries_per_row*(i+1);

          // Does the entry (i,j) already exist?
          IndicesIterator it = std::find_if(begin,end,PaddedColumnCriterion(j));
          if (it != end)
            {
              // Yes, just write out j. This does the right thing regardless of whether
              // it points at the correct column value or at an empty entry.
              *it = j;
            }
          else
            {
              // The row is already full -> spill into map
              _overflow.insert(std::make_pair(i,j));
            }
        }

#ifndef DOXYGEN

        // implementation detail for nested patterns
        template<typename RI, typename CI>
        void recursive_add_entry(const RI& ri, const CI& ci)
        {
          add_link(ri,ci);
        }

#endif //DOXYGEN

        //! Stream the sizes of all rows into the output iterator rit.
        template<typename I>
        void sizes(I rit) const
        {
          ConstIndicesIterator it = _indices.begin();
          ConstIndicesIterator end = _indices.begin() + _entries_per_row;
          ConstOverflowIterator oit = _overflow.begin();
          ConstOverflowIterator oend = _overflow.end();
          for (size_type i = 0; i < _row_ordering.blockCount(); ++i, ++rit, end+=_entries_per_row)
            {
              size_type s = 0;
              // count non-empty column entries, break when first empty one is found.
              for (; it != end; ++it)
                {
                  if (*it == empty)
                    break;
                  ++s;
                }
              it = end;
              // add overflow entries
              for (; oit != oend && oit->first == i; ++oit)
                ++s;
              *rit = s;
            }
        }

        //! Returns a vector with the size of all rows in the pattern.
        std::vector<size_type> sizes() const
        {
          std::vector<size_type> r(_row_ordering.blockCount());
          sizes(r.begin());
          return std::move(r);
        }

        //! Iterator over all column indices for a given row, unique but in arbitrary order.
        struct iterator
          : public ForwardIteratorFacade<iterator, const size_type>
        {

#ifndef DOXYGEN

          const size_type& dereference() const
          {
            if (_in_overflow)
              return _oit->second;
            else
              return *_it;
          }

          void increment()
          {
            if (_in_overflow)
              {
                if (_oit != _oend)
                  ++_oit;
                if (_oit->first == _row)
                  return;
                // we have exhausted the row, invalidate iterator
                _at_end = true;
              }
            else
              {
                if (_it != _end)
                  ++_it;
                if (_it == _end || *_it == empty)
                  {
                    _in_overflow = true;
                    // we have exhausted the row, invalidate iterator
                    if (_oit == _oend || _oit->first > _row)
                      _at_end = true;
                  }
              }
          }

          bool equals(const iterator& other) const
          {
            if (_row != other._row)
              return false;
            if (_at_end || other._at_end)
              return _at_end && other._at_end;
            if (_in_overflow)
              return _oit == other._oit;
            else
              return _it == other._it;
          }

          iterator(const BCRSPattern& p, size_type row, bool at_end)
            : _row(row)
            , _in_overflow(false)
            , _at_end(at_end)
            , _it(p._indices.begin() + row * p._entries_per_row)
            , _end(p._indices.begin() + (row+1) * p._entries_per_row)
            , _oit(p._overflow.lower_bound(std::make_pair(row,0)))
            , _oend(p._overflow.end())
          {
            // catch corner case with completely empty row
            if ((!_at_end) && (_it == _end || *_it == empty))
              {
                _in_overflow = true;
                _at_end = _oit == _oend || _oit->first != _row;
              }
          }

          size_type _row;
          bool _in_overflow;
          bool _at_end;
          typename std::vector<size_type>::const_iterator _it;
          typename std::vector<size_type>::const_iterator _end;
          typename std::set<std::pair<size_type,size_type> >::const_iterator _oit;
          const typename std::set<std::pair<size_type,size_type> >::const_iterator _oend;

#endif // DOXYGEN

        };

        //! Returns an iterator to the first column index of row i.
        iterator begin(size_type i) const
        {
          return iterator(*this,i,false);
        }

        //! Returns an iterator past the last column index of row i.
        iterator end(size_type i) const
        {
          return iterator(*this,i,true);
        }

        //! Constructs a BCRSPattern for the given pair of orderings and reserves space for the provided average number of entries per row.
        /**
         * \param row_ordering    Ordering describing the row structure
         * \param col_ordering    Ordering describing the column structure
         * \param entries_per_row An estimate of the average number of entries per row.
         */
        BCRSPattern(const RowOrdering& row_ordering, const ColOrdering& col_ordering, size_type entries_per_row)
          : _row_ordering(row_ordering)
          , _col_ordering(col_ordering)
          , _entries_per_row(entries_per_row)
          , _indices(row_ordering.blockCount()*entries_per_row,size_type(empty))
        {}

        const RowOrdering& rowOrdering() const
        {
          return _row_ordering;
        }

        const ColOrdering& colOrdering() const
        {
          return _row_ordering;
        }

        //! Discard all internal data.
        /**
         * The purpose of this method is to release all internal memory before calling
         * BCRSMatrix::endindices(). That way, the matrix creation process never consumes
         * substantially more memory as required by the matrix after construction, as the
         * second copy of the column indices is about as large as the data array.
         */
        void clear()
        {
          _indices = std::vector<size_type>();
          _overflow = std::set<std::pair<size_type,size_type> >();
        }

        size_type entriesPerRow() const
        {
          return _entries_per_row;
        }

        size_type overflowCount() const
        {
          return _overflow.size();
        }

      private:

        const RowOrdering& _row_ordering;
        const ColOrdering& _col_ordering;
        const size_type _entries_per_row;

        std::vector<size_type> _indices;
        std::set<std::pair<size_type,size_type> > _overflow;

      };


      //! Pattern builder for nested hierarchies of generic BCRS-like sparse matrices.
      /**
       * NestedPattern contains a dense set of subpatterns for each matrix block. Those
       * blocks can be nested (i.e. be NestedPatterns again) or BCRSPattern instances.
       */

      template<typename RowOrdering, typename ColOrdering, typename SubPattern_>
      class NestedPattern
      {

      public:

        //! The pattern type used for each block.
        typedef SubPattern_ SubPattern;

        //! size type used by NestedPattern.
        typedef typename SubPattern::size_type size_type;

        //! Add a link between the row indicated by ri and the column indicated by ci.
        /**
         * This method just forwards the call to the relevant block as indicated by the
         * tail members of ri and ci.
         */
        template<typename RI, typename CI>
        void add_link(const RI& ri, const CI& ci)
        {
          recursive_add_entry(ri.view(),ci.view());
        }

#ifndef DOXYGEN

        template<typename RI, typename CI>
        void recursive_add_entry(const RI& ri, const CI& ci)
        {
          _sub_patterns[ri.back() * _col_ordering.blockCount() + ci.back()].recursive_add_entry(ri.back_popped(),ci.back_popped());
        }

#endif // DOXYGEN

        template<typename EntriesPerRow>
        NestedPattern(const RowOrdering& row_ordering, const ColOrdering& col_ordering, const EntriesPerRow& entries_per_row)
          : _row_ordering(row_ordering)
          , _col_ordering(col_ordering)
        {
          size_type rows = row_ordering.blockCount();
          size_type cols = col_ordering.blockCount();
          for (size_type i = 0; i < rows; ++i)
            for (size_type j = 0; j < cols; ++j)
              _sub_patterns.push_back(
                SubPattern(
                  _row_ordering.childOrdering(i),
                  _col_ordering.childOrdering(j),
                  entries_per_row[i][j]
                  )
                );
        }

        NestedPattern(const RowOrdering& row_ordering, const ColOrdering& col_ordering, size_type entries_per_row)
          : _row_ordering(row_ordering)
          , _col_ordering(col_ordering)
        {
          size_type rows = row_ordering.blockCount();
          size_type cols = col_ordering.blockCount();
          for (size_type i = 0; i < rows; ++i)
            for (size_type j = 0; j < cols; ++j)
              _sub_patterns.push_back(
                SubPattern(
                  _row_ordering.childOrdering(i),
                  _col_ordering.childOrdering(j),
                  entries_per_row
                  )
                );
        }

        //! Returns the subpattern associated with block (i,j).
        SubPattern& subPattern(size_type i, size_type j)
        {
          return _sub_patterns[i * _col_ordering.blockCount() + j];
        }

      private:

        const RowOrdering& _row_ordering;
        const ColOrdering& _col_ordering;
        std::vector<SubPattern> _sub_patterns;

      };


    } // namespace istl
  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_BACKEND_ISTL_BCRSPATTERN_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/istl/blockmatrixdiagonal.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PDELAB_BACKEND_ISTL_BLOCKMATRIXDIAGONAL_HH
#define DUNE_PDELAB_BACKEND_ISTL_BLOCKMATRIXDIAGONAL_HH

#include <dune/pdelab/backend/istl/bcrsmatrix.hh>
#include <dune/pdelab/backend/istl/vector.hh>
#include <dune/pdelab/backend/istl/utility.hh>
#include <dune/pdelab/gridfunctionspace/entityindexcache.hh>

namespace Dune {
  namespace PDELab {
    namespace istl {

#ifndef DOXYGEN

      // implementation namespace for matrix diagonal

      namespace diagonal {

        // TMP for determining the type of vector to use for the matrix diagonal
        template<typename M>
        struct matrix_element_vector;

        // At FieldMatrix level, we keep the whole matrix
        template<typename E, int n, int m>
        struct matrix_element_vector<
          FieldMatrix<E,n,m>
          >
        {
          typedef FieldMatrix<E,n,m> type;
        };

        // At BCRSMatrix level, we use a BlockVector and recursively apply the
        // TMP to the block type.
        template<typename Block, typename Allocator>
        struct matrix_element_vector<
          Dune::BCRSMatrix<Block,Allocator>
          >
        {
          typedef BlockVector<
            typename matrix_element_vector<Block>::type,
            Allocator
            > type;
        };


        // Function for extracting the diagonal from a matrix.
        // For the FieldMatrix, we just copy the complete matrix.
        template<typename FieldMatrix>
        void matrix_element_vector_from_matrix(tags::field_matrix, FieldMatrix& c, const FieldMatrix& matrix)
        {
          c = matrix;
        }

        // For the BCRSMatrix, we recursively copy diagonal blocks.
        template<typename BlockVector, typename BCRSMatrix>
        void matrix_element_vector_from_matrix(tags::block_vector, BlockVector& c, const BCRSMatrix& m)
        {
          const std::size_t rows = m.N();
          c.resize(rows,false);
          for (std::size_t i = 0; i < rows; ++i)
            matrix_element_vector_from_matrix(container_tag(c[i]),c[i],m[i][i]);
        }


        // Function for inverting the diagonal.
        // The FieldMatrix supports direct inverson.
        template<typename FieldMatrix>
        void invert_blocks(tags::field_matrix, FieldMatrix& c)
        {
          c.invert();
        }

        // For a BCRSMatrix, we recursively invert all diagonal entries.
        template<typename BlockVector>
        void invert_blocks(tags::block_vector, BlockVector& c)
        {
          const std::size_t rows = c.size();
          for (std::size_t i = 0; i < rows; ++i)
            invert_blocks(container_tag(c[i]),c[i]);
        }


        // Matrix-vector product between matrix consisting of only the
        // diagonal and a matching vector.
        // For the FieldMatrix, simply call its matrix-vector product.
        template<typename FieldMatrix, typename X, typename Y>
        void mv(tags::field_matrix, const FieldMatrix& c, const X& x, Y& y)
        {
          c.mv(x,y);
        }

        // For the BCRSMatrix, recursively apply this function to the
        // individual blocks.
        template<typename BlockVector, typename X, typename Y>
        void mv(tags::block_vector, const BlockVector& c, const X& x, Y& y)
        {
          const std::size_t rows = c.size();
          for (std::size_t i = 0; i < rows; ++i)
            mv(container_tag(c[i]),c[i],x[i],y[i]);
        }


        // We don't know the type of the container that stores the actual field values (double, complex,...)
        // Moreover, there might be different containers in case of heterogeneous matrices (multidomain etc.)
        // In order to communicate the matrix blocks, we need to stream the single row inside the lowest-level
        // diagonal matrix block for each DOF.
        // The following set of functions extracts this information from the container and provides a simple
        // interface that uses pointers to the field type as iterators.
        //
        // WARNING: This assumes that matrix blocks at the lowest level are dense and stored in column-major format!
        //

        template<typename FieldMatrix, typename CI>
        std::size_t row_size(tags::field_matrix, const FieldMatrix& c, const CI& ci, int i)
        {
          return FieldMatrix::cols;
        }

        template<typename FieldMatrix>
        std::size_t row_size(tags::field_matrix, const FieldMatrix& c)
        {
          return FieldMatrix::cols;
        }

        template<typename BlockVector, typename CI>
        std::size_t row_size(tags::block_vector, const BlockVector& c, const CI& ci, int i)
        {
          return row_size(container_tag(c[0]),c[0]);
        }

        template<typename BlockVector>
        std::size_t row_size(tags::block_vector, const BlockVector& c)
        {
          return row_size(container_tag(c[0]),c[0]);
        }

        // FieldMatrix with a single row is special because the last-level index isn't stored, so we have to
        // manually extract row 0.
        template<typename FieldMatrix, typename CI>
        typename FieldMatrix::field_type* row_begin(tags::field_matrix_1_any, FieldMatrix& c, const CI& ci, int i)
        {
          assert(i == -1);
          return &(*c[0].begin());
        }

        template<typename FieldMatrix, typename CI>
        typename FieldMatrix::field_type* row_begin(tags::field_matrix_n_any, FieldMatrix& c, const CI& ci, int i)
        {
          assert(i == 0);
          return &(*c[ci[0]].begin());
        }


        // The end iterators are a little tricky: We want a pointer to the memory location directly after the last
        // entry for the given row. In theory, we could get this location by dereferencing the end() iterator and
        // then taking the address of that location, but we are not allowed to dereference an end() iterator. So
        // we instead decrement the end() iterator by one, take the (valid) address of the element at that location
        // and increment that pointer by 1. Yay for ugly hackery! :-P

        // With a 1x1 matrix, we can simply take the address directly following the begin() iterator's target.
        template<typename FieldMatrix, typename CI>
        typename FieldMatrix::field_type* row_end(tags::field_matrix_1_1, FieldMatrix& c, const CI& ci, int i)
        {
          assert(i == -1);
          return &(*c[0].begin()) + 1;
        }

        // For any other matrix, we perform the decrement iterator / increment address of target dance...
        // Once for the optimized storage scheme of single row matrices...
        template<typename FieldMatrix, typename CI>
        typename FieldMatrix::field_type* row_end(tags::field_matrix_1_any, FieldMatrix& c, const CI& ci, int i)
        {
          assert(i == -1);
          typename FieldMatrix::row_type::iterator it = c[0].end();
          --it;
          return &(*it) + 1;
        }

        // ... and once for the general case.
        template<typename FieldMatrix, typename CI>
        typename FieldMatrix::field_type* row_end(tags::field_matrix_n_any, FieldMatrix& c, const CI& ci, int i)
        {
          assert(i == 0);
          typename FieldMatrix::row_type::iterator it = c[ci[0]].end();
          --it;
          return &(*it) + 1;
        }


        // These are the standard begin() and end() methods for BlockVector. They recursvely call row_begin()
        // to arrive at the lowest level block structure.

        template<typename BlockVector, typename CI>
        typename BlockVector::field_type* row_begin(tags::block_vector, BlockVector& c, const CI& ci, std::size_t i)
        {
          return row_begin(container_tag(c[ci[i]]),c[ci[i]],ci,i-1);
        }

        template<typename BlockVector, typename CI>
        typename BlockVector::field_type* row_end(tags::block_vector, BlockVector& c, const CI& ci, std::size_t i)
        {
          return row_end(container_tag(c[ci[i]]),c[ci[i]],ci,i-1);
        }


      } // namespace diagonal

#endif // DOXYGEN


      template<typename M>
      struct BlockMatrixDiagonal
      {

        typedef Backend::Native<M> Matrix;

        struct MatrixElementVector
        {

          typedef typename diagonal::matrix_element_vector<Matrix>::type Container;
          typedef typename Container::field_type field_type;
          typedef field_type* iterator;

          Container _container;

          MatrixElementVector(const M& m)
          {
            diagonal::matrix_element_vector_from_matrix(container_tag(_container),_container,Backend::native(m));
          }

          void invert()
          {
            diagonal::invert_blocks(container_tag(_container),_container);
          }

          template<typename X, typename Y>
          void mv(const X& x, Y& y) const
          {
            diagonal::mv(container_tag(_container),_container,Backend::native(x),Backend::native(y));
          }

          template<typename ContainerIndex>
          std::size_t row_size(const ContainerIndex& ci) const
          {
            return diagonal::row_size(container_tag(_container),_container,ci,ci.size()-1);
          }

          template<typename ContainerIndex>
          iterator row_begin(const ContainerIndex& ci)
          {
            return diagonal::row_begin(container_tag(_container),_container,ci,ci.size()-1);
          }

          template<typename ContainerIndex>
          iterator row_end(const ContainerIndex& ci)
          {
            return diagonal::row_end(container_tag(_container),_container,ci,ci.size()-1);
          }

        };


        template<typename GFS>
        class AddMatrixElementVectorDataHandle
          : public Dune::CommDataHandleIF<AddMatrixElementVectorDataHandle<GFS>,typename Matrix::field_type>
        {

        public:

          typedef typename Matrix::field_type DataType;
          typedef typename GFS::Traits::SizeType size_type;

          AddMatrixElementVectorDataHandle(const GFS& gfs, MatrixElementVector& v)
            : _gfs(gfs)
            , _index_cache(gfs)
            , _v(v)
          {}

          //! returns true if data for this codim should be communicated
          bool contains(int dim, int codim) const
          {
            return _gfs.dataHandleContains(codim);
          }

          //!  \brief returns true if size per entity of given dim and codim is a constant
          bool fixedsize(int dim, int codim) const
          {
            return _gfs.dataHandleFixedSize(codim);
          }

          /*!  \brief how many objects of type DataType have to be sent for a given entity

            Note: Only the sender side needs to know this size.
          */
          template<typename Entity>
          size_type size(Entity& e) const
          {
            _index_cache.update(e);

            size_type s = 0;
            for (size_type i = 0; i < _index_cache.size(); ++i)
              s += _v.row_size(_index_cache.containerIndex(i));
            return s;
          }

          //! \brief pack data from user to message buffer
          template<typename MessageBuffer, typename Entity>
          void gather(MessageBuffer& buff, const Entity& e) const
          {
            _index_cache.update(e);
            for (size_type i = 0; i < _index_cache.size(); ++i)
              {
                const CI& ci = _index_cache.containerIndex(i);
                for (RowIterator it = _v.row_begin(ci),
                       end_it = _v.row_end(ci);
                     it != end_it;
                     ++it)
                  buff.write(*it);
              }
          }

          /*! \brief unpack data from message buffer to user

            n is the number of objects sent by the sender
          */
          template<typename MessageBuffer, typename Entity>
          void scatter(MessageBuffer& buff, const Entity& e, size_type n)
          {
            _index_cache.update(e);
            for (size_type i = 0; i < _index_cache.size(); ++i)
              {
                const CI& ci = _index_cache.containerIndex(i);
                for (RowIterator it = _v.row_begin(ci),
                       end_it = _v.row_end(ci);
                     it != end_it;
                     ++it)
                  {
                    DataType x;
                    buff.read(x);
                    *it += x;
                  }
              }
          }

        private:

          typedef EntityIndexCache<GFS> IndexCache;
          typedef typename IndexCache::ContainerIndex CI;
          typedef typename MatrixElementVector::iterator RowIterator;

          const GFS& _gfs;
          mutable IndexCache _index_cache;
          MatrixElementVector& _v;

        };

      };

    } // namespace istl
  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_BACKEND_ISTL_BLOCKMATRIXDIAGONAL_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/istl/cg_to_dg_prolongation.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_CG_TO_DG_PROLONGATION_HH
#define DUNE_PDELAB_CG_TO_DG_PROLONGATION_HH

#include <dune/common/exceptions.hh>
#include <dune/common/fvector.hh>

#include <dune/geometry/quadraturerules.hh>

#include <dune/localfunctions/common/interfaceswitch.hh>

#include <dune/typetree/pairtraversal.hh>
#include <dune/typetree/transformation.hh>
#include <dune/typetree/visitor.hh>

#include <dune/pdelab/common/geometrywrapper.hh>
#include <dune/pdelab/gridoperator/common/localmatrix.hh>
#include <dune/pdelab/localoperator/pattern.hh>
#include <dune/pdelab/localoperator/flags.hh>
#include <dune/pdelab/localoperator/idefault.hh>

namespace Dune {
  namespace PDELab {

    //! \addtogroup LocalOperator
    //! \ingroup PDELab
    //! \{

    namespace CG2DGHelper { // hide some TMP code

      template <typename Imp>
      struct WrappedLocalShapeFunctionTraits {
        typedef typename Imp::Traits::FiniteElementType::
        Traits::LocalBasisType::Traits::RangeType RangeType;
        typedef typename Imp::Traits::FiniteElementType::
        Traits::LocalBasisType::Traits::DomainType DomainType;
      };

      // evaluate a localfunction as a function on a different element
      template<typename Imp>
      class WrappedLocalShapeFunction
      {
        const Imp & _imp;
        const int _comp;

        typedef typename Imp::Traits::FiniteElementType FEM;
        typedef FiniteElementInterfaceSwitch<FEM> FESwitch;
        typedef BasisInterfaceSwitch<typename FESwitch::Basis > BasisSwitch;
        typedef typename BasisSwitch::DomainField DF;
        typedef typename BasisSwitch::Range RT;
        enum { dim = BasisSwitch::dimDomainLocal };
      public:
        typedef WrappedLocalShapeFunction<Imp> Traits;
        WrappedLocalShapeFunction (const Imp& imp, int comp) :
          _imp(imp), _comp(comp) {}

        void evaluate(const Dune::FieldVector<DF,dim> & x,
          Dune::FieldVector<DF,1> & y) const
        {
          std::vector<RT> v;
          _imp.finiteElement().localBasis().evaluateFunction(x,v);
          y = v[_comp];
        }
      };

      template <typename R>
      class ComputeCG2DGVisitor :
        public TypeTree::DefaultPairVisitor,
        public TypeTree::DynamicTraversal,
        public TypeTree::VisitTree
      {
        LocalMatrix<R>& _mat;

      public:
        ComputeCG2DGVisitor(LocalMatrix<R>& mat) :
          _mat(mat)
        {}

        template<typename LFSU, typename LFSV, typename TreePath>
        void leaf(const LFSU& lfsu, const LFSV& lfsv, TreePath treePath) const
        {
          // map from CG (lfsu) 2 DG (lfsv)
          typedef typename LFSV::Traits::FiniteElementType DG_FEM;
          typedef FiniteElementInterfaceSwitch<DG_FEM> FESwitch;
          typedef BasisInterfaceSwitch<typename FESwitch::Basis > BasisSwitch;
          typedef typename BasisSwitch::DomainField DF;
          std::vector<DF> v;
          for (unsigned int i=0; i<lfsu.size(); i++)
          {
            // create function f, which wraps a CG shape function
            WrappedLocalShapeFunction<LFSU> f(lfsu, i);
            // interpolate f into DG space
            FESwitch::interpolation(lfsv.finiteElement()).
              interpolate(f, v);
            // store coefficients
            for (unsigned int j=0; j<lfsv.size(); j++)
            {
              _mat(lfsv,j,lfsu,i) = v[j];
            }
          }
        }
      };

    } // end namespace CG2DGHelper

    // a local operator to compute DG shift matrix needed for some AMG variants
    class CG2DGProlongation :
      public FullVolumePattern,
      public LocalOperatorDefaultFlags,
      public InstationaryLocalOperatorDefaultMethods<double>
    {
      template<typename LFSU, typename LFSV, typename R>
      void computeCG2DG(const LFSU & lfsu, const LFSV & lfsv,
        LocalMatrix<R>& mat) const
      {
        // lfsu: CG
        // lfsv: DG
        CG2DGHelper::ComputeCG2DGVisitor<R> cg2dg(mat);
        TypeTree::applyToTreePair(lfsu, lfsv, cg2dg);
      }
    public:
      // pattern assembly flags
      enum { doPatternVolume = true };

      // residual assembly flags
      enum { doAlphaVolume  = true };

      CG2DGProlongation  () {}

      // alpha_volume:
      // not implemented, as it should never be used. We just miss-use the assembler to
      // assemble the shift-matrix

      // jacobian of skeleton term
      template<typename EG, typename LFSU, typename X, typename LFSV, typename M>
      void jacobian_volume (const EG&, const LFSU& lfsu, const X&, const LFSV& lfsv,
                            M & mat) const
      {
        computeCG2DG(lfsu, lfsv, mat.container());
      }
    };

    //! \} group LocalOperator
  } // namespace PDELab
} // namespace Dune

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/istl/descriptors.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PDELAB_BACKEND_ISTL_DESCRIPTORS_HH
#define DUNE_PDELAB_BACKEND_ISTL_DESCRIPTORS_HH

#include <dune/pdelab/backend/interface.hh>
#include <dune/pdelab/backend/istl/forwarddeclarations.hh>
#include <dune/pdelab/backend/istl/matrixhelpers.hh>
#include <dune/pdelab/backend/istl/utility.hh>
#include <cstddef>

namespace Dune {
  namespace PDELab {

#ifndef DOXYGEN
      template<typename T>
      constexpr bool deactivate_standard_blocking_for_ordering(const T&)
      {
        return false;
      }
#endif

    namespace istl {

      //! The type of blocking employed at this node in the function space tree.
      enum class Blocking
      {
        //! No blocking at this level.
        none,
        //! Creates one macro block for each child space, each block is a BlockVector / BCRS matrix.
        bcrs,
        //! Create fixed size blocks that each group together a fixed number of DOFs from each child space.
        /**
         * Creates a block structure with fixed size child blocks that each group together a fixed number
         * of DOFs from each child space. Typically used for entity-wise blocking of DOFs across child spaces
         * for e.g. velocity in flow problems or concentrations in multi-component transport.
         *
         * \note This type of blocking cannot be nested due to limitations in ISTL.
         */
        fixed,
      };

      //! Tag describing an ISTL BlockVector backend.
      struct vector_backend_tag {};

      template<Blocking blocking = Blocking::none, std::size_t block_size_ = 1>
      struct VectorBackend
      {

        using tag = vector_backend_tag;

        static_assert((block_size_ > 0),"block size for FieldVector has to be positive");

        using size_type = std::size_t;

        static const size_type blockSize = block_size_;

        struct Traits
        {
          static const Blocking block_type = blocking;
          static const size_type block_size = block_size_;

          static const bool blocked = blocking != Blocking::none;

          static const size_type max_blocking_depth = blocked ? 1 : 0;
        };

        template<typename GFS>
        bool blocked(const GFS& gfs) const
        {
          if (deactivate_standard_blocking_for_ordering(gfs.orderingTag()))
            return false;
          // We have to make an exception for static blocking and block_size == 1:
          // In that case, the ISTL backends expect the redundant index information
          // at that level to be elided, and keeping it in here will break vector
          // and matrix accesses.
          // To work around that problem, we override the user and just turn off
          // blocking internally.
          return Traits::blocked && (blocking != Blocking::fixed || !GFS::isLeaf || block_size_ > 1);
        }

      };

    }

    namespace ISTLParameters {

      enum
      DUNE_DEPRECATED_MSG("ISTLParameters::blocking is deprecated and will be removed after PDELab 2.4. Use the new istl::VectorBackend and istl::Blocking instead. Note that the enum values of istl::Blocking are named differently!")
      Blocking
        {
          no_blocking,
          dynamic_blocking,
          static_blocking
        };
    }

#pragma GCC diagnostic push
#pragma GCC diagnostic ignored "-Wdeprecated-declarations"

    template<ISTLParameters::Blocking blocking = ISTLParameters::no_blocking, std::size_t block_size = 1>
    using ISTLVectorBackend DUNE_DEPRECATED_MSG("ISTLVectorBackend is deprecated and will be removed after PDELab 2.4. Use istl::VectorBackend instead") = istl::VectorBackend<static_cast<istl::Blocking>(blocking),block_size>;

#pragma GCC diagnostic pop

    //! Backend using ISTL matrices.
    /**
     * ISTLMatrixBackend is a matrix backend descriptor for ISTL matrices. It expects that
     * both the ansatz and the test function space use ISTL vectors and automatically deduces
     * the correct matrix type from those two vector backends.
     */
    struct
    DUNE_DEPRECATED_MSG("ISTLMatrixBackend has been deprecated and will be removed after the release of PDELab 2.4. Use istl::BCRSMatrixBackend with the newer pattern construction method instead")
    ISTLMatrixBackend
    {

      typedef std::size_t size_type;

      // The default matrix construction method does not collect statistics, so provide a dummy type here.
      typedef int Statistics;

      //! The type of the pattern object passed to the GridOperator for pattern construction.
      template<typename Matrix, typename GFSV, typename GFSU>
      using Pattern = typename istl::build_pattern_type<
        typename Matrix::Container,
        GFSV,
        GFSU,
        typename GFSV::Ordering::ContainerAllocationTag
        >::type;

      template<typename VV, typename VU, typename E>
      struct MatrixHelper
      {
        typedef istl::BCRSMatrix<
          typename VV::GridFunctionSpace,
          typename VU::GridFunctionSpace,
          typename istl::build_matrix_type<
            E,
            typename VV::Container,
            typename VU::Container
            >::type,
          Statistics
          > type;
      };

      template<typename GridOperator, typename Matrix>
      std::vector<Statistics> buildPattern(const GridOperator& grid_operator, Matrix& matrix) const
      {
        Pattern<
          Matrix,
          typename GridOperator::Traits::TestGridFunctionSpace,
          typename GridOperator::Traits::TrialGridFunctionSpace
          > pattern(grid_operator.testGridFunctionSpace().ordering(),grid_operator.trialGridFunctionSpace().ordering());
        grid_operator.fill_pattern(pattern);
        allocate_matrix(grid_operator.testGridFunctionSpace().ordering(),
                        grid_operator.trialGridFunctionSpace().ordering(),
                        pattern,
                        Backend::native(matrix)
                        );
        return std::vector<Statistics>();
      }

    };

  } // namespace PDELab
} // namespace Dune



#endif // DUNE_PDELAB_BACKEND_ISTL_DESCRIPTORS_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/istl/forwarddeclarations.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PDELAB_BACKEND_ISTL_FORWARDDECLARATIONS_HH
#define DUNE_PDELAB_BACKEND_ISTL_FORWARDDECLARATIONS_HH

#ifndef DOXYGEN // These forward declarations are of no concern to Doxygen

#include <dune/common/version.hh>

namespace Dune {

  // ********************************************************************************
  // forward declarations of tagged types to avoid including their headers
  // ********************************************************************************

  template<typename F, int n>
  class FieldVector;

  template<typename F, int n, int m>
  class FieldMatrix;

  // DynamicVector grew allocator support some time after the 2.3 release,
  // so we have to adjust the forward declaration accordingly

#if DUNE_VERSION_NEWER(DUNE_COMMON,2,4)

  template<typename F, typename Allocator>
  class DynamicVector;

#else

  template<typename F>
  class DynamicVector;

#endif

  template<typename F>
  class DynamicMatrix;

  template<typename Block, typename Alloc>
  class BlockVector;

  template<typename Block, typename Alloc>
  class BCRSMatrix;

  namespace PDELab {

    namespace istl {

      template<typename GFS, typename C>
      class BlockVector;

      template<typename GFSV, typename GFSU, typename C, typename Stats>
      class BCRSMatrix;

      template<typename E, typename VV, typename VU>
      struct build_matrix_type;

    } // namespace istl
  } // namespace PDELab
} // namespace Dune

#endif // DOXYGEN

#endif // DUNE_PDELAB_BACKEND_ISTL_FORWARDDECLARATIONS_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/istl/istlsolverbackend.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:
#ifndef DUNE_ISTLSOLVERBACKEND_HH
#define DUNE_ISTLSOLVERBACKEND_HH

#include "seqistlsolverbackend.hh"
#include "ovlpistlsolverbackend.hh"
#include "novlpistlsolverbackend.hh"

  /**
   * @brief For better handling istlsolverbackend.hh is now divided into:
   * parallelistlhelper.hh for creation of index sets (mainly for amg)
   * seqistlsolverbackend.hh for sequential solvers
   * ovlpistlsolverbackend.hh for overlapping solvers,operators,...
   * novlpistlsolverbackend.hh with nonoverlapping solvers,operators,...
   */

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/istl/matrixhelpers.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PDELAB_BACKEND_ISTL_MATRIXHELPERS_HH
#define DUNE_PDELAB_BACKEND_ISTL_MATRIXHELPERS_HH

#include<utility>
#include<vector>
#include <unordered_map>
#include <unordered_set>

#include <dune/common/fmatrix.hh>
#include <dune/istl/bcrsmatrix.hh>

#include <dune/pdelab/ordering/orderingbase.hh>
#include <dune/pdelab/backend/istl/tags.hh>

namespace Dune {
  namespace PDELab {

#ifndef DOXYGEN

    namespace istl {

      template<typename RV, typename CV, typename block_type>
      struct matrix_for_vectors;

      template<typename B1, typename A1, typename B2, typename A2, typename block_type>
      struct matrix_for_vectors<Dune::BlockVector<B1,A1>,Dune::BlockVector<B2,A2>,block_type>
      {
        typedef Dune::BCRSMatrix<block_type> type;
      };

      template<typename B1, int n1, typename B2, int n2, typename block_type>
      struct matrix_for_vectors<Dune::FieldVector<B1,n1>,Dune::FieldVector<B2,n2>,block_type>
      {
        typedef Dune::FieldMatrix<block_type,n1,n2> type;
      };

      template<typename E, typename RV, typename CV, std::size_t blocklevel>
      struct recursive_build_matrix_type
      {
        typedef typename matrix_for_vectors<RV,CV,typename recursive_build_matrix_type<E,typename RV::block_type,typename CV::block_type,blocklevel-1>::type>::type type;
      };

      template<typename E, typename RV, typename CV>
      struct recursive_build_matrix_type<E,RV,CV,1>
      {
        typedef Dune::FieldMatrix<E,RV::dimension,CV::dimension> type;
      };


      template<typename E, typename RV, typename CV>
      struct build_matrix_type
      {

        static_assert(static_cast<int>(RV::blocklevel) == static_cast<int>(CV::blocklevel),"Both vectors must have identical blocking depth");

        typedef typename recursive_build_matrix_type<E,RV,CV,RV::blocklevel>::type type;

      };

      template<typename RowOrdering, typename ColOrdering, typename SubPattern_ = void>
      class Pattern
        : public std::vector<std::unordered_map<std::size_t,SubPattern_> >
      {

      public:

        typedef SubPattern_ SubPattern;

        template<typename RI, typename CI>
        void add_link(const RI& ri, const CI& ci)
        {
          recursive_add_entry(ri.view(),ci.view());
        }

        template<typename RI, typename CI>
        void recursive_add_entry(const RI& ri, const CI& ci)
        {
          this->resize(_row_ordering.blockCount());
          std::pair<typename std::unordered_map<std::size_t,SubPattern>::iterator,bool> r = (*this)[ri.back()].insert(make_pair(ci.back(),SubPattern(_row_ordering.childOrdering(ri.back()),_col_ordering.childOrdering(ci.back()))));
          r.first->second.recursive_add_entry(ri.back_popped(),ci.back_popped());
        }

        Pattern(const RowOrdering& row_ordering, const ColOrdering& col_ordering)
          : _row_ordering(row_ordering)
          , _col_ordering(col_ordering)
        {}

      private:

        const RowOrdering& _row_ordering;
        const ColOrdering& _col_ordering;

      };

      template<typename RowOrdering, typename ColOrdering>
      class Pattern<RowOrdering,ColOrdering,void>
        : public std::vector<std::unordered_set<std::size_t> >
      {

      public:

        typedef void SubPattern;

        template<typename RI, typename CI>
        void add_link(const RI& ri, const CI& ci)
        {
          recursive_add_entry(ri,ci);
        }

        template<typename RI, typename CI>
        void recursive_add_entry(const RI& ri, const CI& ci)
        {
          this->resize(_row_ordering.blockCount());
          (*this)[ri.back()].insert(ci.back());
        }

        Pattern(const RowOrdering& row_ordering, const ColOrdering& col_ordering)
          : _row_ordering(row_ordering)
          , _col_ordering(col_ordering)
        {}

      private:

        const RowOrdering& _row_ordering;
        const ColOrdering& _col_ordering;

      };

      template<typename M, int blocklevel = M::blocklevel>
      struct requires_pattern
      {
        static const bool value = requires_pattern<typename M::block_type,blocklevel-1>::value;
      };

      template<typename M>
      struct requires_pattern<M,0>
      {
        static const bool value = false;
      };

      template<typename B, typename A, int blocklevel>
      struct requires_pattern<Dune::BCRSMatrix<B,A>,blocklevel>
      {
        static const bool value = true;
      };

      template<typename M, typename RowOrdering, typename ColOrdering, bool pattern>
      struct _build_pattern_type
      {
        typedef void type;
      };

      template<typename M, typename RowOrdering, typename ColOrdering>
      struct _build_pattern_type<M,RowOrdering,ColOrdering,true>
      {
        typedef Pattern<RowOrdering,ColOrdering,typename _build_pattern_type<typename M::block_type,RowOrdering,ColOrdering,requires_pattern<typename M::block_type>::value>::type> type;
      };

      template<typename M, typename GFSV, typename GFSU, typename Tag>
      struct build_pattern_type
      {

        typedef OrderingBase<
          typename GFSV::Ordering::Traits::DOFIndex,
          typename GFSV::Ordering::Traits::ContainerIndex
          > RowOrdering;

        typedef OrderingBase<
          typename GFSU::Ordering::Traits::DOFIndex,
          typename GFSU::Ordering::Traits::ContainerIndex
          > ColOrdering;

        typedef typename _build_pattern_type<M,RowOrdering,ColOrdering,requires_pattern<M>::value>::type type;
      };

      template<typename M, typename GFSV, typename GFSU>
      struct build_pattern_type<M,GFSV,GFSU,FlatContainerAllocationTag>
      {
        typedef Pattern<typename GFSV::Ordering, typename GFSU::Ordering> type;
      };


      template<typename RI, typename CI, typename Block>
      typename Block::field_type&
      access_matrix_element(tags::field_matrix_1_1, Block& b, const RI& ri, const CI& ci, int i, int j)
      {
        assert(i == -1);
        assert(j == -1);
        return b[0][0];
      }

      template<typename RI, typename CI, typename Block>
      typename Block::field_type&
      access_matrix_element(tags::field_matrix_n_m, Block& b, const RI& ri, const CI& ci, int i, int j)
      {
        assert(i == 0);
        assert(j == 0);
        return b[ri[0]][ci[0]];
      }

      template<typename RI, typename CI, typename Block>
      typename Block::field_type&
      access_matrix_element(tags::field_matrix_1_m, Block& b, const RI& ri, const CI& ci, int i, int j)
      {
        assert(i == -1);
        assert(j == 0);
        return b[0][ci[0]];
      }

      template<typename RI, typename CI, typename Block>
      typename Block::field_type&
      access_matrix_element(tags::field_matrix_n_1, Block& b, const RI& ri, const CI& ci, int i, int j)
      {
        assert(i == 0);
        assert(j == -1);
        return b[ri[0]][0];
      }

      template<typename RI, typename CI, typename Block>
      typename Block::field_type&
      access_matrix_element(tags::bcrs_matrix, Block& b, const RI& ri, const CI& ci, int i, int j)
      {
        return access_matrix_element(container_tag(b[ri[i]][ci[j]]),b[ri[i]][ci[j]],ri,ci,i-1,j-1);
      }


      template<typename RI, typename CI, typename Block>
      const typename Block::field_type&
      access_matrix_element(tags::field_matrix_1_1, const Block& b, const RI& ri, const CI& ci, int i, int j)
      {
        assert(i == -1);
        assert(j == -1);
        return b[0][0];
      }

      template<typename RI, typename CI, typename Block>
      const typename Block::field_type&
      access_matrix_element(tags::field_matrix_n_m, const Block& b, const RI& ri, const CI& ci, int i, int j)
      {
        assert(i == 0);
        assert(j == 0);
        return b[ri[0]][ci[0]];
      }

      template<typename RI, typename CI, typename Block>
      const typename Block::field_type&
      access_matrix_element(tags::field_matrix_1_m, const Block& b, const RI& ri, const CI& ci, int i, int j)
      {
        assert(i == -1);
        assert(j == 0);
        return b[0][ci[0]];
      }

      template<typename RI, typename CI, typename Block>
      const typename Block::field_type&
      access_matrix_element(tags::field_matrix_n_1, const Block& b, const RI& ri, const CI& ci, int i, int j)
      {
        assert(i == 0);
        assert(j == -1);
        return b[ri[0]][0];
      }

      template<typename RI, typename CI, typename Block>
      const typename Block::field_type&
      access_matrix_element(tags::bcrs_matrix, const Block& b, const RI& ri, const CI& ci, int i, int j)
      {
        return access_matrix_element(container_tag(b[ri[i]][ci[j]]),b[ri[i]][ci[j]],ri,ci,i-1,j-1);
      }



      template<typename RI, typename Block>
      void clear_matrix_row(tags::field_matrix_1_any, Block& b, const RI& ri, int i)
      {
        assert(i == -1);
        b[0] = 0;
      }

      template<typename RI, typename Block>
      void clear_matrix_row(tags::field_matrix_n_any, Block& b, const RI& ri, int i)
      {
        assert(i == 0);
        b[ri[0]] = 0;
      }

      template<typename RI, typename Block>
      void clear_matrix_row(tags::bcrs_matrix, Block& b, const RI& ri, int i)
      {
        typedef typename Block::ColIterator col_iterator_type;
        const col_iterator_type end = b[ri[i]].end();
        for(col_iterator_type cit = b[ri[i]].begin(); cit != end; ++cit)
          clear_matrix_row(container_tag(*cit),*cit,ri,i-1);
      }


      template<typename T, typename RI, typename CI, typename Block>
      void write_matrix_element_if_exists(const T& v, tags::field_matrix_1_1, Block& b, const RI& ri, const CI& ci, int i, int j)
      {
        assert(i == -1);
        assert(j == -1);
        b[0][0] = v;
      }

      template<typename T, typename RI, typename CI, typename Block>
      void write_matrix_element_if_exists(const T& v, tags::field_matrix_n_m, Block& b, const RI& ri, const CI& ci, int i, int j)
      {
        assert(i == 0);
        assert(j == 0);
        b[ri[0]][ci[0]] = v;
      }

      template<typename T, typename RI, typename CI, typename Block>
      void write_matrix_element_if_exists(const T& v, tags::field_matrix_1_m, Block& b, const RI& ri, const CI& ci, int i, int j)
      {
        assert(i == -1);
        assert(j == 0);
        b[0][ci[0]] = v;
      }

      template<typename T, typename RI, typename CI, typename Block>
      void write_matrix_element_if_exists(const T& v, tags::field_matrix_n_1, Block& b, const RI& ri, const CI& ci, int i, int j)
      {
        assert(i == 0);
        assert(j == -1);
        b[ri[0]][0] = v;
      }

      template<typename T, typename RI, typename CI, typename Block>
      void write_matrix_element_if_exists(const T& v, tags::bcrs_matrix, Block& b, const RI& ri, const CI& ci, int i, int j)
      {
        if (b.exists(ri[i],ci[j]))
          write_matrix_element_if_exists(v,container_tag(b[ri[i]][ci[j]]),b[ri[i]][ci[j]],ri,ci,i-1,j-1);
      }


      template<typename OrderingV, typename OrderingU, typename Pattern, typename Container>
      typename enable_if<
        !is_same<typename Pattern::SubPattern,void>::value &&
      requires_pattern<Container>::value
      >::type
      allocate_matrix(const OrderingV& ordering_v,
                      const OrderingU& ordering_u,
                      const Pattern& p,
                      Container& c)
      {
        c.setSize(ordering_v.blockCount(),ordering_u.blockCount(),false);
        c.setBuildMode(Container::random);

        for (std::size_t i = 0; i < c.N(); ++i)
          c.setrowsize(i,p[i].size());
        c.endrowsizes();

        for (std::size_t i = 0; i < c.N(); ++i)
          for (typename Pattern::value_type::const_iterator cit = p[i].begin(); cit != p[i].end(); ++cit)
            c.addindex(i,cit->first);
        c.endindices();

        for (std::size_t i = 0; i < c.N(); ++i)
          for (typename Pattern::value_type::const_iterator cit = p[i].begin(); cit != p[i].end(); ++cit)
            {
              allocate_matrix(ordering_v.childOrdering(i),
                              ordering_u.childOrdering(cit->first),
                              cit->second,
                              c[i][cit->first]);
            }
      }

      template<typename OrderingV, typename OrderingU, typename Pattern, typename Container>
      typename enable_if<
        !is_same<typename Pattern::SubPattern,void>::value &&
      !requires_pattern<Container>::value
      >::type
      allocate_matrix(const OrderingV& ordering_v,
                      const OrderingU& ordering_u,
                      const Pattern& p,
                      Container& c)
      {
        for (std::size_t i = 0; i < c.N(); ++i)
          for (typename Pattern::value_type::iterator cit = p[i].begin(); cit != p[i].end(); ++cit)
            {
              allocate_matrix(ordering_v.childOrdering(i),
                              ordering_u.childOrdering(cit->first),
                              cit->second,
                              c[i][cit->first]);
            }
      }

      template<typename OrderingV, typename OrderingU, typename Pattern, typename Container>
      typename enable_if<
        is_same<typename Pattern::SubPattern,void>::value
        >::type
      allocate_matrix(const OrderingV& ordering_v,
                      const OrderingU& ordering_u,
                      const Pattern& p,
                      Container& c)
      {
        c.setSize(ordering_v.blockCount(),ordering_u.blockCount(),false);
        c.setBuildMode(Container::random);

        for (std::size_t i = 0; i < c.N(); ++i)
          c.setrowsize(i,p[i].size());
        c.endrowsizes();

        for (std::size_t i = 0; i < c.N(); ++i)
          for (typename Pattern::value_type::const_iterator cit = p[i].begin(); cit != p[i].end(); ++cit)
            c.addindex(i,*cit);
        c.endindices();
      }

    } // namespace istl

#endif // DOXYGEN

  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_BACKEND_ISTL_MATRIXHELPERS_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/istl/novlpistlsolverbackend.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:
#ifndef DUNE_NOVLPISTLSOLVERBACKEND_HH
#define DUNE_NOVLPISTLSOLVERBACKEND_HH

#include <cstddef>

#include <dune/common/deprecated.hh>
#include <dune/common/parallel/mpihelper.hh>

#include <dune/grid/common/gridenums.hh>

#include <dune/istl/io.hh>
#include <dune/istl/operators.hh>
#include <dune/istl/owneroverlapcopy.hh>
#include <dune/istl/paamg/amg.hh>
#include <dune/istl/paamg/pinfo.hh>
#include <dune/istl/preconditioners.hh>
#include <dune/istl/scalarproducts.hh>
#include <dune/istl/solvercategory.hh>
#include <dune/istl/solvers.hh>
#include <dune/istl/superlu.hh>

#include <dune/pdelab/constraints/common/constraints.hh>
#include <dune/pdelab/gridfunctionspace/genericdatahandle.hh>
#include <dune/pdelab/backend/istl/vector.hh>
#include <dune/pdelab/backend/istl/bcrsmatrix.hh>
#include <dune/pdelab/backend/istl/blockmatrixdiagonal.hh>
#include <dune/pdelab/backend/istl/parallelhelper.hh>
#include <dune/pdelab/backend/istl/seqistlsolverbackend.hh>

namespace Dune {
  namespace PDELab {

    //! \addtogroup Backend
    //! \ingroup PDELab
    //! \{

    //========================================================
    // Generic support for nonoverlapping grids
    //========================================================

    //! Operator for the non-overlapping parallel case
    /**
     * Calculate \f$y:=Ax\f$.
     *
     * \tparam GFS The GridFunctionSpace the vectors apply to.
     * \tparam M   Type of the matrix.  Should be one of the ISTL matrix types.
     * \tparam X   Type of the vectors the matrix is applied to.
     * \tparam Y   Type of the result vectors.
     */
    template<typename GFS, typename M, typename X, typename Y>
    class NonoverlappingOperator
      : public Dune::AssembledLinearOperator<M,X,Y>
    {
    public:
      //! export type of matrix
      using matrix_type = Backend::Native<M>;
      //! export type of vectors the matrix is applied to
      using domain_type = Backend::Native<X>;
      //! export type of result vectors
      using range_type = Backend::Native<Y>;
      //! export type of the entries for x
      typedef typename X::field_type field_type;

      //redefine the category, that is the only difference
      enum {category=Dune::SolverCategory::nonoverlapping};

      //! Construct a non-overlapping operator
      /**
       * \param gfs_ GridFunctionsSpace for the vectors.
       * \param A    Matrix for this operator.  This should be the locally
       *             assembled matrix.
       *
       * \note The constructed object stores references to all the objects
       *       given as parameters here.  They should be valid for as long as
       *       the constructed object is used.  They are not needed to
       *       destruct the constructed object.
       */
      NonoverlappingOperator (const GFS& gfs_, const M& A)
        : gfs(gfs_), _A_(A)
      { }

      //! apply operator
      /**
       * Compute \f$y:=A(x)\f$ on this process, then make y consistent (sum up
       * corresponding entries of y on the different processes and store the
       * result back in y on each process).
       */
      virtual void apply (const X& x, Y& y) const
      {
        using Backend::native;
        // apply local operator; now we have sum y_p = sequential y
        native(_A_).mv(native(x),native(y));

        // accumulate y on border
        Dune::PDELab::AddDataHandle<GFS,Y> adddh(gfs,y);
        if (gfs.gridView().comm().size()>1)
          gfs.gridView().communicate(adddh,Dune::InteriorBorder_InteriorBorder_Interface,Dune::ForwardCommunication);
      }

      //! apply operator to x, scale and add:  \f$ y = y + \alpha A(x) \f$
      /**
       * Compute \f$y:=\alpha A(x)\f$ on this process, then make y consistent
       * (sum up corresponding entries of y on the different processes and
       * store the result back in y on each process).
       */
      virtual void applyscaleadd (field_type alpha, const X& x, Y& y) const
      {
        using Backend::native;
        // apply local operator; now we have sum y_p = sequential y
        native(_A_).usmv(alpha,native(x),native(y));

        // accumulate y on border
        Dune::PDELab::AddDataHandle<GFS,Y> adddh(gfs,y);
        if (gfs.gridView().comm().size()>1)
          gfs.gridView().communicate(adddh,Dune::InteriorBorder_InteriorBorder_Interface,Dune::ForwardCommunication);
      }

      //! extract the matrix
      virtual const M& getmat () const
      {
        return _A_;
      }

    private:
      const GFS& gfs;
      const M& _A_;
    };

    // parallel scalar product assuming no overlap
    template<class GFS, class X>
    class NonoverlappingScalarProduct : public Dune::ScalarProduct<X>
    {
    public:
      //! export types
      typedef X domain_type;
      typedef typename X::ElementType field_type;

      //! define the category
      enum {category=Dune::SolverCategory::nonoverlapping};

      /*! \brief Constructor needs to know the grid function space
       */
      NonoverlappingScalarProduct (const GFS& gfs_, const istl::ParallelHelper<GFS>& helper_)
        : gfs(gfs_), helper(helper_)
      {}

      /*! \brief Dot product of two vectors.
        It is assumed that the vectors are consistent on the interior+border
        partition.
      */
      virtual field_type dot (const X& x, const X& y)
      {
        // do local scalar product on unique partition
        field_type sum = helper.disjointDot(x,y);

        // do global communication
        return gfs.gridView().comm().sum(sum);
      }

      /*! \brief Norm of a right-hand side vector.
        The vector must be consistent on the interior+border partition
      */
      virtual double norm (const X& x)
      {
        return sqrt(static_cast<double>(this->dot(x,x)));
      }

      /*! \brief make additive vector consistent
       */
      void make_consistent (X& x) const
      {
        Dune::PDELab::AddDataHandle<GFS,X> adddh(gfs,x);
        if (gfs.gridView().comm().size()>1)
          gfs.gridView().communicate(adddh,Dune::InteriorBorder_InteriorBorder_Interface,Dune::ForwardCommunication);
      }

    private:
      const GFS& gfs;
      const istl::ParallelHelper<GFS>& helper;
    };

    // parallel Richardson preconditioner
    template<class GFS, class X, class Y>
    class NonoverlappingRichardson : public Dune::Preconditioner<X,Y>
    {
    public:
      //! \brief The domain type of the preconditioner.
      typedef X domain_type;
      //! \brief The range type of the preconditioner.
      typedef Y range_type;
      //! \brief The field type of the preconditioner.
      typedef typename X::ElementType field_type;

      // define the category
      enum {
        //! \brief The category the preconditioner is part of.
        category=Dune::SolverCategory::nonoverlapping
      };

      //! \brief Constructor.
      NonoverlappingRichardson (const GFS& gfs_, const istl::ParallelHelper<GFS>& helper_)
        : gfs(gfs_), helper(helper_)
      {
      }

      /*!
        \brief Prepare the preconditioner.
      */
      virtual void pre (X& x, Y& b) {}

      /*!
        \brief Apply the precondioner.
      */
      virtual void apply (X& v, const Y& d)
      {
        v = d;
      }

      /*!
        \brief Clean up.
      */
      virtual void post (X& x) {}

    private:
      const GFS& gfs;
      const istl::ParallelHelper<GFS>& helper;
    };

    //! parallel non-overlapping Jacobi preconditioner
    /**
     * \tparam Diagonal Vector type used to store the diagonal of the matrix
     * \tparam X        Vector type used to store the result of applying the
     *                  preconditioner.
     * \tparam Y        Vector type used to store the defect.
     *
     * The Jacobi preconditioner approximates the inverse of a matrix M by
     * taking the diagonal diag(M) and inverting that.  In the parallel case
     * the matrix M is assumed to be inconsistent, so diagonal entries for
     * dofs on the border are summed up over all relevant processes by this
     * precoditioner before the inverse is computed.
     */
    template<typename A, typename X, typename Y>
    class NonoverlappingJacobi
      : public Dune::Preconditioner<X,Y>
    {

      typedef typename istl::BlockMatrixDiagonal<A>::MatrixElementVector Diagonal;

      Diagonal _inverse_diagonal;

    public:
      //! The domain type of the operator.
      /**
       * The preconditioner is an inverse operator, so this is the output type
       * of the preconditioner.
       */
      typedef X domain_type;
      //! \brief The range type of the operator.
      /**
       * The preconditioner is an inverse operator, so this is the input type
       * of the preconditioner.
       */
      typedef Y range_type;
      //! \brief The field type of the preconditioner.
      typedef typename X::ElementType field_type;

      enum {
        //! \brief The category the preconditioner is part of.
        category=Dune::SolverCategory::nonoverlapping
      };

      //! \brief Constructor.
      /**
       * \param gfs The GridFunctionSpace the matrix and the vectors live on.
       * \param m   The matrix whose inverse the preconditioner should
       *            estimate.  m is assumed to be inconsistent (i.e. rows for
       *            dofs on the border only contain the contribution of the
       *            local process).
       *
       * The preconditioner does not store any reference to the gfs or the
       * matrix m.  The diagonal of m is copied, since it has to be made
       * consistent.
       */
      template<typename GFS>
      NonoverlappingJacobi(const GFS& gfs, const A &m)
        : _inverse_diagonal(m)
      {
        // make the diagonal consistent...
        typename istl::BlockMatrixDiagonal<A>::template AddMatrixElementVectorDataHandle<GFS> addDH(gfs, _inverse_diagonal);
        gfs.gridView().communicate(addDH,
                                   InteriorBorder_InteriorBorder_Interface,
                                   ForwardCommunication);

        // ... and then invert it
        _inverse_diagonal.invert();

      }

      //! Prepare the preconditioner.
      virtual void pre (X& x, Y& b) {}

      //! Apply the precondioner.
      /*
       * For this preconditioner, this method works with both consistent and
       * inconsistent vectors: if d is consistent, v will be consistent, if d
       * is inconsistent, v will be inconsistent.
       */
      virtual void apply (X& v, const Y& d)
      {
        _inverse_diagonal.mv(d,v);
      }

      //! Clean up.
      virtual void post (X& x) {}
    };

    //! \addtogroup PDELab_novlpsolvers Nonoverlapping Solvers
    //! \{

    //! \brief Nonoverlapping parallel CG solver without preconditioner
    template<class GFS>
    class ISTLBackend_NOVLP_CG_NOPREC
    {
      typedef istl::ParallelHelper<GFS> PHELPER;

    public:
      /*! \brief make a linear solver object

        \param[in] gfs_ a grid function space
        \param[in] maxiter_ maximum number of iterations to do
        \param[in] verbose_ print messages if true
      */
      explicit ISTLBackend_NOVLP_CG_NOPREC (const GFS& gfs_,
                                            unsigned maxiter_=5000,
                                            int verbose_=1)
        : gfs(gfs_), phelper(gfs,verbose_), maxiter(maxiter_), verbose(verbose_)
      {}

      /*! \brief compute global norm of a vector

        \param[in] v the given vector
      */
      template<class V>
      typename V::ElementType norm (const V& v) const
      {
        V x(v); // make a copy because it has to be made consistent
        typedef Dune::PDELab::NonoverlappingScalarProduct<GFS,V> PSP;
        PSP psp(gfs,phelper);
        psp.make_consistent(x);
        return psp.norm(x);
      }

      /*! \brief solve the given linear system

        \param[in] A the given matrix
        \param[out] z the solution vector to be computed
        \param[in] r right hand side
        \param[in] reduction to be achieved
      */
      template<class M, class V, class W>
      void apply(M& A, V& z, W& r, typename Dune::template FieldTraits<typename V::ElementType >::real_type reduction)
      {
        typedef Dune::PDELab::NonoverlappingOperator<GFS,M,V,W> POP;
        POP pop(gfs,A);
        typedef Dune::PDELab::NonoverlappingScalarProduct<GFS,V> PSP;
        PSP psp(gfs,phelper);
        typedef Dune::PDELab::NonoverlappingRichardson<GFS,V,W> PRICH;
        PRICH prich(gfs,phelper);
        int verb=0;
        if (gfs.gridView().comm().rank()==0) verb=verbose;
        Dune::CGSolver<V> solver(pop,psp,prich,reduction,maxiter,verb);
        Dune::InverseOperatorResult stat;
        solver.apply(z,r,stat);
        res.converged  = stat.converged;
        res.iterations = stat.iterations;
        res.elapsed    = stat.elapsed;
        res.reduction  = stat.reduction;
        res.conv_rate  = stat.conv_rate;
      }

      /*! \brief Return access to result data */
      const Dune::PDELab::LinearSolverResult<double>& result() const
      {
        return res;
      }

    private:
      const GFS& gfs;
      PHELPER phelper;
      Dune::PDELab::LinearSolverResult<double> res;
      unsigned maxiter;
      int verbose;
    };

    //! \brief Nonoverlapping parallel CG solver with Jacobi preconditioner
    template<class GFS>
    class ISTLBackend_NOVLP_CG_Jacobi
    {
      typedef istl::ParallelHelper<GFS> PHELPER;

      const GFS& gfs;
      PHELPER phelper;
      LinearSolverResult<double> res;
      unsigned maxiter;
      int verbose;

    public:
      //! make a linear solver object
      /**
       * \param gfs_     A grid function space
       * \param maxiter_ Maximum number of iterations to do.
       * \param verbose_ Verbosity level, directly handed to the CGSolver.
       */
      explicit ISTLBackend_NOVLP_CG_Jacobi(const GFS& gfs_,
                                           unsigned maxiter_ = 5000,
                                           int verbose_ = 1) :
        gfs(gfs_), phelper(gfs,verbose_), maxiter(maxiter_), verbose(verbose_)
      {}

      //! compute global norm of a vector
      /**
       * \param v The vector to compute the norm of.  Should be an
       *          inconsistent vector (i.e. the entries corresponding a DoF on
       *          the border should only contain the summand of this process).
       */
      template<class V>
      typename V::ElementType norm (const V& v) const
      {
        V x(v); // make a copy because it has to be made consistent
        typedef NonoverlappingScalarProduct<GFS,V> PSP;
        PSP psp(gfs,phelper);
        psp.make_consistent(x);
        return psp.norm(x);
      }

      //! solve the given linear system
      /**
       * \param A         The matrix to solve.  Should be a matrix from one of
       *                  PDELabs ISTL backends (only ISTLBCRSMatrixBackend at
       *                  the moment).
       * \param z         The solution vector to be computed
       * \param r         Right hand side
       * \param reduction to be achieved
       *
       * Solve the linear system A*z=r such that
       * norm(A*z0-r)/norm(A*z-r) < reduction where z0 is the initial value of
       * z.
       */
      template<class M, class V, class W>
      void apply(M& A, V& z, W& r, typename Dune::template FieldTraits<typename V::ElementType >::real_type reduction)
      {
        typedef NonoverlappingOperator<GFS,M,V,W> POP;
        POP pop(gfs,A);
        typedef NonoverlappingScalarProduct<GFS,V> PSP;
        PSP psp(gfs,phelper);

        typedef NonoverlappingJacobi<M,V,W> PPre;
        PPre ppre(gfs,Backend::native(A));

        int verb=0;
        if (gfs.gridView().comm().rank()==0) verb=verbose;
        CGSolver<V> solver(pop,psp,ppre,reduction,maxiter,verb);
        InverseOperatorResult stat;
        solver.apply(z,r,stat);
        res.converged  = stat.converged;
        res.iterations = stat.iterations;
        res.elapsed    = stat.elapsed;
        res.reduction  = stat.reduction;
        res.conv_rate  = stat.conv_rate;
      }

      //! Return access to result data
      const LinearSolverResult<double>& result() const
      { return res; }
    };

    //! \brief Nonoverlapping parallel BiCGStab solver without preconditioner
    template<class GFS>
    class ISTLBackend_NOVLP_BCGS_NOPREC
    {
      typedef istl::ParallelHelper<GFS> PHELPER;

    public:
      /*! \brief make a linear solver object

        \param[in] gfs_ a grid function space
        \param[in] maxiter_ maximum number of iterations to do
        \param[in] verbose_ print messages if true
      */
      explicit ISTLBackend_NOVLP_BCGS_NOPREC (const GFS& gfs_, unsigned maxiter_=5000, int verbose_=1)
        : gfs(gfs_), phelper(gfs,verbose_), maxiter(maxiter_), verbose(verbose_)
      {}

      /*! \brief compute global norm of a vector

        \param[in] v the given vector
      */
      template<class V>
      typename V::ElementType norm (const V& v) const
      {
        V x(v); // make a copy because it has to be made consistent
        typedef Dune::PDELab::NonoverlappingScalarProduct<GFS,V> PSP;
        PSP psp(gfs,phelper);
        psp.make_consistent(x);
        return psp.norm(x);
      }

      /*! \brief solve the given linear system

        \param[in] A the given matrix
        \param[out] z the solution vector to be computed
        \param[in] r right hand side
        \param[in] reduction to be achieved
      */
      template<class M, class V, class W>
      void apply(M& A, V& z, W& r, typename Dune::template FieldTraits<typename V::ElementType >::real_type reduction)
      {
        typedef Dune::PDELab::NonoverlappingOperator<GFS,M,V,W> POP;
        POP pop(gfs,A);
        typedef Dune::PDELab::NonoverlappingScalarProduct<GFS,V> PSP;
        PSP psp(gfs,phelper);
        typedef Dune::PDELab::NonoverlappingRichardson<GFS,V,W> PRICH;
        PRICH prich(gfs,phelper);
        int verb=0;
        if (gfs.gridView().comm().rank()==0) verb=verbose;
        Dune::BiCGSTABSolver<V> solver(pop,psp,prich,reduction,maxiter,verb);
        Dune::InverseOperatorResult stat;
        solver.apply(z,r,stat);
        res.converged  = stat.converged;
        res.iterations = stat.iterations;
        res.elapsed    = stat.elapsed;
        res.reduction  = stat.reduction;
        res.conv_rate  = stat.conv_rate;
      }

      /*! \brief Return access to result data */
      const Dune::PDELab::LinearSolverResult<double>& result() const
      {
        return res;
      }

    private:
      const GFS& gfs;
      PHELPER phelper;
      Dune::PDELab::LinearSolverResult<double> res;
      unsigned maxiter;
      int verbose;
    };


    //! \brief Nonoverlapping parallel BiCGStab solver with Jacobi preconditioner
    template<class GFS>
    class ISTLBackend_NOVLP_BCGS_Jacobi
    {
      typedef istl::ParallelHelper<GFS> PHELPER;

    public:
      /*! \brief make a linear solver object

        \param[in] gfs_ a grid function space
        \param[in] maxiter_ maximum number of iterations to do
        \param[in] verbose_ print messages if true
      */
      explicit ISTLBackend_NOVLP_BCGS_Jacobi (const GFS& gfs_, unsigned maxiter_=5000, int verbose_=1)
        : gfs(gfs_), phelper(gfs,verbose_), maxiter(maxiter_), verbose(verbose_)
      {}

      /*! \brief compute global norm of a vector

        \param[in] v the given vector
      */
      template<class V>
      typename V::ElementType norm (const V& v) const
      {
        V x(v); // make a copy because it has to be made consistent
        typedef Dune::PDELab::NonoverlappingScalarProduct<GFS,V> PSP;
        PSP psp(gfs,phelper);
        psp.make_consistent(x);
        return psp.norm(x);
      }

      /*! \brief solve the given linear system

        \param[in] A the given matrix
        \param[out] z the solution vector to be computed
        \param[in] r right hand side
        \param[in] reduction to be achieved
      */
      template<class M, class V, class W>
      void apply(M& A, V& z, W& r, typename Dune::template FieldTraits<typename V::ElementType >::real_type reduction)
      {
        typedef Dune::PDELab::NonoverlappingOperator<GFS,M,V,W> POP;
        POP pop(gfs,A);
        typedef Dune::PDELab::NonoverlappingScalarProduct<GFS,V> PSP;
        PSP psp(gfs,phelper);

        typedef NonoverlappingJacobi<M,V,W> PPre;
        PPre ppre(gfs,A);

        int verb=0;
        if (gfs.gridView().comm().rank()==0) verb=verbose;
        Dune::BiCGSTABSolver<V> solver(pop,psp,ppre,reduction,maxiter,verb);
        Dune::InverseOperatorResult stat;
        solver.apply(z,r,stat);
        res.converged  = stat.converged;
        res.iterations = stat.iterations;
        res.elapsed    = stat.elapsed;
        res.reduction  = stat.reduction;
        res.conv_rate  = stat.conv_rate;
      }

      /*! \brief Return access to result data */
      const Dune::PDELab::LinearSolverResult<double>& result() const
      {
        return res;
      }

    private:
      const GFS& gfs;
      PHELPER phelper;
      Dune::PDELab::LinearSolverResult<double> res;
      unsigned maxiter;
      int verbose;
    };

    //! Solver to be used for explicit time-steppers with (block-)diagonal mass matrix
    template<typename GFS>
    class ISTLBackend_NOVLP_ExplicitDiagonal
    {
      typedef istl::ParallelHelper<GFS> PHELPER;

      const GFS& gfs;
      PHELPER phelper;
      Dune::PDELab::LinearSolverResult<double> res;

    public:
      /*! \brief make a linear solver object

        \param[in] gfs_ GridFunctionSpace, used to identify DoFs for parallel
        communication
      */
      explicit ISTLBackend_NOVLP_ExplicitDiagonal(const GFS& gfs_)
        : gfs(gfs_), phelper(gfs)
      {}

      /*! \brief compute global norm of a vector

        \param[in] v the given vector
      */
      template<class V>
      typename V::ElementType norm (const V& v) const
      {
        typedef Dune::PDELab::NonoverlappingScalarProduct<GFS,V> PSP;
        V x(v); // make a copy because it has to be made consistent
        PSP psp(gfs,phelper);
        psp.make_consistent(x);
        return psp.norm(x);
      }

      /*! \brief solve the given linear system

        \param[in] A the given matrix
        \param[out] z the solution vector to be computed
        \param[in] r right hand side
        \param[in] reduction to be achieved
      */
      template<class M, class V, class W>
      void apply(M& A, V& z, W& r, typename Dune::template FieldTraits<typename W::ElementType >::real_type reduction)
      {
        Dune::SeqJac<M,V,W> jac(A,1,1.0);
        jac.pre(z,r);
        jac.apply(z,r);
        jac.post(z);
        if (gfs.gridView().comm().size()>1)
        {
          Dune::PDELab::AddDataHandle<GFS,V> adddh(gfs,z);
          gfs.gridView().communicate(adddh,Dune::InteriorBorder_InteriorBorder_Interface,Dune::ForwardCommunication);
        }
        res.converged  = true;
        res.iterations = 1;
        res.elapsed    = 0.0;
        res.reduction  = reduction;
        res.conv_rate  = reduction; // pow(reduction,1.0/1)
      }

      /*! \brief Return access to result data */
      const Dune::PDELab::LinearSolverResult<double>& result() const
      {
        return res;
      }
    };
    //! \} Nonoverlapping Solvers


    template<class GO,
             template<class,class,class,int> class Preconditioner,
             template<class> class Solver>
    class ISTLBackend_NOVLP_BASE_PREC
    {
      typedef typename GO::Traits::TrialGridFunctionSpace GFS;
      typedef istl::ParallelHelper<GFS> PHELPER;

    public:
      /*! \brief Constructor.

        \param[in] gfs_ a grid function space
        \param[in] maxiter_ maximum number of iterations to do
        \param[in] steps_ number of preconditioner steps to apply as inner iteration
        \param[in] verbose_ print messages if true
      */
      explicit ISTLBackend_NOVLP_BASE_PREC (const GO& grid_operator, unsigned maxiter_ = 5000, unsigned steps_ = 5, int verbose_ = 1)
        : _grid_operator(grid_operator)
        , gfs(grid_operator.trialGridFunctionSpace())
        , phelper(gfs,verbose_)
        , maxiter(maxiter_)
        , steps(steps_)
        , verbose(verbose_)
      {}

      /*! \brief Compute global norm of a vector.

        \param[in] v the given vector
      */
      template<class Vector>
      typename Vector::ElementType norm (const Vector& v) const
      {
        Vector x(v); // make a copy because it has to be made consistent
        typedef Dune::PDELab::NonoverlappingScalarProduct<GFS,Vector> PSP;
        PSP psp(gfs,phelper);
        psp.make_consistent(x);
        return psp.norm(x);
      }

      /*! \brief Solve the given linear system.

        \param[in] A the given matrix
        \param[out] z the solution vector to be computed
        \param[in] r right hand side
        \param[in] reduction to be achieved
      */
      template<class M, class V, class W>
      void apply(M& A, V& z, W& r, typename V::ElementType reduction)
      {
        using MatrixType = Backend::Native<M>;
        MatrixType& mat = Backend::native(A);
        using VectorType = Backend::Native<W>;
#if HAVE_MPI
        typedef typename istl::CommSelector<96,Dune::MPIHelper::isFake>::type Comm;
        _grid_operator.make_consistent(A);
        Comm oocc(gfs.gridView().comm(),Dune::SolverCategory::nonoverlapping);
        phelper.createIndexSetAndProjectForAMG(mat, oocc);
        typedef Preconditioner<MatrixType,VectorType,VectorType,1> Smoother;
        Smoother smoother(mat, steps, 1.0);
        typedef Dune::NonoverlappingSchwarzScalarProduct<VectorType,Comm> PSP;
        PSP psp(oocc);
        typedef Dune::NonoverlappingSchwarzOperator<MatrixType,VectorType,VectorType,Comm> Operator;
        Operator oop(mat,oocc);
        typedef Dune::NonoverlappingBlockPreconditioner<Comm, Smoother> ParSmoother;
        ParSmoother parsmoother(smoother, oocc);
#else
        typedef Preconditioner<MatrixType,VectorType,VectorType,1> ParSmoother;
        ParSmoother parsmoother(mat, steps, 1.0);
        typedef Dune::SeqScalarProduct<VectorType> PSP;
        PSP psp;
        typedef Dune::MatrixAdapter<MatrixType,VectorType,VectorType> Operator;
        Operator oop(mat);
#endif
        int verb=0;
        if (gfs.gridView().comm().rank()==0) verb=verbose;
        Solver<VectorType> solver(oop,psp,parsmoother,reduction,maxiter,verb);
        Dune::InverseOperatorResult stat;
        //make r consistent
        if (gfs.gridView().comm().size()>1){
          Dune::PDELab::AddDataHandle<GFS,V> adddh(gfs,r);
          gfs.gridView().communicate(adddh,
                                     Dune::InteriorBorder_InteriorBorder_Interface,
                                     Dune::ForwardCommunication);
        }

        solver.apply(z,r,stat);
        res.converged  = stat.converged;
        res.iterations = stat.iterations;
        res.elapsed    = stat.elapsed;
        res.reduction  = stat.reduction;
        res.conv_rate  = stat.conv_rate;
      }

      /*! \brief Return access to result data. */
      const Dune::PDELab::LinearSolverResult<double>& result() const
      {
        return res;
      }

    private:
      const GO& _grid_operator;
      const GFS& gfs;
      PHELPER phelper;
      Dune::PDELab::LinearSolverResult<double> res;
      unsigned maxiter;
      unsigned steps;
      int verbose;
    };

    //! \addtogroup PDELab_novlpsolvers Nonoverlapping Solvers
    //! \{

  /**
   * @brief Nonoverlapping parallel BiCGSTAB solver preconditioned by block SSOR.
   * @tparam GO The type of the grid operator
   * (or the fakeGOTraits class for the old grid operator space).
   *
   * The solver uses a NonoverlappingBlockPreconditioner with underlying
   * sequential SSOR preconditioner. The crucial step is to add up the matrix entries
   * corresponding to the border vertices on each process. This is achieved by
   * performing a VertexExchanger::sumEntries(Matrix&) before constructing the
   * sequential SSOR.
   */
  template<class GO>
  class ISTLBackend_NOVLP_BCGS_SSORk
    : public ISTLBackend_NOVLP_BASE_PREC<GO,Dune::SeqSSOR, Dune::BiCGSTABSolver>
  {

  public:
    /*! \brief make a linear solver object

      \param[in] gfs_ a grid function space
      \param[in] maxiter_ maximum number of iterations to do
      \param[in] steps_ number of SSOR steps to apply as inner iteration
      \param[in] verbose_ print messages if true
    */
    explicit ISTLBackend_NOVLP_BCGS_SSORk (const GO& grid_operator, unsigned maxiter_=5000,
                                           int steps_=5, int verbose_=1)
      : ISTLBackend_NOVLP_BASE_PREC<GO,Dune::SeqSSOR, Dune::BiCGSTABSolver>(grid_operator, maxiter_, steps_, verbose_)
    {}
  };

  /**
   * @brief Nonoverlapping parallel CG solver preconditioned by block SSOR.
   */
  template<class GO>
  class ISTLBackend_NOVLP_CG_SSORk
    : public ISTLBackend_NOVLP_BASE_PREC<GO,Dune::SeqSSOR, Dune::CGSolver>
  {

  public:
    /*! \brief make a linear solver object

      \param[in] gfs_ a grid function space
      \param[in] maxiter_ maximum number of iterations to do
      \param[in] steps_ number of SSOR steps to apply as inner iteration
      \param[in] verbose_ print messages if true
    */
    explicit ISTLBackend_NOVLP_CG_SSORk (const GO& grid_operator, unsigned maxiter_=5000,
                                         int steps_=5, int verbose_=1)
      : ISTLBackend_NOVLP_BASE_PREC<GO,Dune::SeqSSOR, Dune::CGSolver>(grid_operator, maxiter_, steps_, verbose_)
    {}
  };
    //! \} Nonoverlapping Solvers
    //! \} group Backend

    template<class GO,int s, template<class,class,class,int> class Preconditioner,
             template<class> class Solver>
    class ISTLBackend_AMG_NOVLP : public LinearResultStorage
    {
      typedef typename GO::Traits::TrialGridFunctionSpace GFS;
      typedef typename istl::ParallelHelper<GFS> PHELPER;
      typedef typename GO::Traits::Jacobian M;
      typedef Backend::Native<M> MatrixType;
      typedef typename GO::Traits::Domain V;
      typedef Backend::Native<V> VectorType;
      typedef typename istl::CommSelector<s,Dune::MPIHelper::isFake>::type Comm;
#if HAVE_MPI
      typedef Preconditioner<MatrixType,VectorType,VectorType,1> Smoother;
      typedef Dune::NonoverlappingBlockPreconditioner<Comm,Smoother> ParSmoother;
      typedef Dune::NonoverlappingSchwarzOperator<MatrixType,VectorType,VectorType,Comm> Operator;
#else
      typedef Preconditioner<MatrixType,VectorType,VectorType,1> ParSmoother;
      typedef Dune::MatrixAdapter<MatrixType,VectorType,VectorType> Operator;
#endif
      typedef typename Dune::Amg::SmootherTraits<ParSmoother>::Arguments SmootherArgs;
      typedef Dune::Amg::AMG<Operator,VectorType,ParSmoother,Comm> AMG;
      typedef Dune::Amg::Parameters Parameters;

    public:
      ISTLBackend_AMG_NOVLP(const GO& grid_operator, unsigned maxiter_=5000,
                            int verbose_=1, bool reuse_=false,
                            bool usesuperlu_=true)
        : _grid_operator(grid_operator)
        , gfs(grid_operator.trialGridFunctionSpace())
        , phelper(gfs,verbose_)
        , maxiter(maxiter_)
        , params(15,2000,1.2,1.6,Dune::Amg::atOnceAccu)
        , verbose(verbose_)
        , reuse(reuse_)
        , firstapply(true)
        , usesuperlu(usesuperlu_)
      {
        params.setDefaultValuesIsotropic(GFS::Traits::GridViewType::Traits::Grid::dimension);
        params.setDebugLevel(verbose_);
#if !HAVE_SUPERLU
        if (phelper.rank() == 0 && usesuperlu == true)
          {
            std::cout << "WARNING: You are using AMG without SuperLU!"
                      << " Please consider installing SuperLU,"
                      << " or set the usesuperlu flag to false"
                      << " to suppress this warning." << std::endl;
          }
#endif
      }

       /*! \brief set AMG parameters

        \param[in] params_ a parameter object of Type Dune::Amg::Parameters
      */
      void setParameters(const Parameters& params_)
      {
        params = params_;
      }

      void setparams(Parameters params_) DUNE_DEPRECATED_MSG("setparams() is deprecated, use setParameters() instead")
      {
        params = params_;
      }

      /**
       * @brief Get the parameters describing the behaviuour of AMG.
       *
       * The returned object can be adjusted to ones needs and then can be
       * reset using setParameters.
       * @return The object holding the parameters of AMG.
       */
      const Parameters& parameters() const
      {
        return params;
      }

      /*! \brief compute global norm of a vector

        \param[in] v the given vector
      */
      typename V::ElementType norm (const V& v) const
      {
        V x(v); // make a copy because it has to be made consistent
        typedef Dune::PDELab::NonoverlappingScalarProduct<GFS,V> PSP;
        PSP psp(gfs,phelper);
        psp.make_consistent(x);
        return psp.norm(x);
      }

      void apply(M& A, V& z, V& r, typename Dune::template FieldTraits<typename V::ElementType >::real_type reduction)
      {
        Timer watch;
        MatrixType& mat = Backend::native(A);
        typedef Dune::Amg::CoarsenCriterion<Dune::Amg::SymmetricCriterion<MatrixType,
          Dune::Amg::FirstDiagonal> > Criterion;
#if HAVE_MPI
        Comm oocc(gfs.gridView().comm(),Dune::SolverCategory::nonoverlapping);
        _grid_operator.make_consistent(A);
        phelper.createIndexSetAndProjectForAMG(A, oocc);
        Dune::NonoverlappingSchwarzScalarProduct<VectorType,Comm> sp(oocc);
        Operator oop(mat, oocc);
#else
        Comm oocc(gfs.gridView().comm());
        Operator oop(mat);
        Dune::SeqScalarProduct<VectorType> sp;
#endif
        SmootherArgs smootherArgs;
        smootherArgs.iterations = 1;
        smootherArgs.relaxationFactor = 1;
        //use noAccu or atOnceAccu
        Criterion criterion(params);
        stats.tprepare=watch.elapsed();
        watch.reset();

        int verb=0;
        if (gfs.gridView().comm().rank()==0) verb=verbose;
        //only construct a new AMG if the matrix changes
        if (reuse==false || firstapply==true){
          amg.reset(new AMG(oop, criterion, smootherArgs, oocc));
          firstapply = false;
          stats.tsetup = watch.elapsed();
          stats.levels = amg->maxlevels();
          stats.directCoarseLevelSolver=amg->usesDirectCoarseLevelSolver();
        }

        Dune::InverseOperatorResult stat;
        // make r consistent
        if (gfs.gridView().comm().size()>1) {
          Dune::PDELab::AddDataHandle<GFS,V> adddh(gfs,r);
          gfs.gridView().communicate(adddh,
                                     Dune::InteriorBorder_InteriorBorder_Interface,
                                     Dune::ForwardCommunication);
        }
        watch.reset();
        Solver<VectorType> solver(oop,sp,*amg,reduction,maxiter,verb);
        solver.apply(Backend::native(z),Backend::native(r),stat);
        stats.tsolve= watch.elapsed();
        res.converged  = stat.converged;
        res.iterations = stat.iterations;
        res.elapsed    = stat.elapsed;
        res.reduction  = stat.reduction;
        res.conv_rate  = stat.conv_rate;
      }

      /**
       * @brief Get statistics of the AMG solver (no of levels, timings).
       * @return statistis of the AMG solver.
       */
      const ISTLAMGStatistics& statistics() const
      {
        return stats;
      }

    private:
      const GO& _grid_operator;
      const GFS& gfs;
      PHELPER phelper;
      unsigned maxiter;
      Parameters params;
      int verbose;
      bool reuse;
      bool firstapply;
      bool usesuperlu;
      std::shared_ptr<AMG> amg;
      ISTLAMGStatistics stats;
    };

    //! \addtogroup PDELab_novlpsolvers Nonoverlapping Solvers
    //! \{

  /**
   * @brief Nonoverlapping parallel CG solver preconditioned with AMG smoothed by SSOR.
   * @tparam GO The type of the grid operator
   * (or the fakeGOTraits class for the old grid operator space).
   * @tparam s The bits to use for the global index.
   *
   * The solver uses AMG with underlying
   * sequential SSOR preconditioner. The crucial step is to add up the matrix entries
   * corresponding to the border vertices on each process. This is achieved by
   * performing a VertexExchanger::sumEntries(Matrix&).
   */

    template<class GO, int s=96>
    class ISTLBackend_NOVLP_CG_AMG_SSOR
      : public ISTLBackend_AMG_NOVLP<GO, s, Dune::SeqSSOR, Dune::CGSolver>
    {

    public:
      ISTLBackend_NOVLP_CG_AMG_SSOR(const GO& grid_operator, unsigned maxiter_=5000,
                                    int verbose_=1, bool reuse_=false,
                                    bool usesuperlu_=true)
        : ISTLBackend_AMG_NOVLP<GO, s, Dune::SeqSSOR, Dune::CGSolver>(grid_operator, maxiter_,verbose_,reuse_,usesuperlu_)
      {}
    };

  /**
   * @brief Nonoverlapping parallel BiCGStab solver preconditioned with AMG smoothed by SSOR.
   * @tparam GO The type of the grid operator
   * (or the fakeGOTraits class for the old grid operator space).
   * @tparam s The bits to use for the global index.
   *
   * The solver uses AMG with underlying
   * sequential SSOR preconditioner. The crucial step is to add up the matrix entries
   * corresponding to the border vertices on each process. This is achieved by
   * performing a VertexExchanger::sumEntries(Matrix&).
   */

    template<class GO, int s=96>
    class ISTLBackend_NOVLP_BCGS_AMG_SSOR
      : public ISTLBackend_AMG_NOVLP<GO, s, Dune::SeqSSOR, Dune::BiCGSTABSolver>
    {

    public:
      ISTLBackend_NOVLP_BCGS_AMG_SSOR(const GO& grid_operator, unsigned maxiter_=5000,
                                      int verbose_=1, bool reuse_=false,
                                      bool usesuperlu_=true)
        : ISTLBackend_AMG_NOVLP<GO, s, Dune::SeqSSOR, Dune::BiCGSTABSolver>(grid_operator, maxiter_,verbose_,reuse_,usesuperlu_)
      {}
    };

  /**
   * @brief Nonoverlapping parallel LoopSolver preconditioned with AMG smoothed by SSOR.
   * @tparam GO The type of the grid operator
   * (or the fakeGOTraits class for the old grid operator space).
   * @tparam s The bits to use for the global index.
   *
   * The solver uses AMG with underlying
   * sequential SSOR preconditioner. The crucial step is to add up the matrix entries
   * corresponding to the border vertices on each process. This is achieved by
   * performing a VertexExchanger::sumEntries(Matrix&).
   */

    template<class GO, int s=96>
    class ISTLBackend_NOVLP_LS_AMG_SSOR
      : public ISTLBackend_AMG_NOVLP<GO, s, Dune::SeqSSOR, Dune::LoopSolver>
    {

    public:
      ISTLBackend_NOVLP_LS_AMG_SSOR(const GO& grid_operator, unsigned maxiter_=5000,
                                    int verbose_=1, bool reuse_=false,
                                    bool usesuperlu_=true)
        : ISTLBackend_AMG_NOVLP<GO, s, Dune::SeqSSOR, Dune::LoopSolver>(grid_operator, maxiter_,verbose_,reuse_,usesuperlu_)
      {}
    };
    //! \} Nonoverlapping Solvers
    //! \} group Backend

  } // namespace PDELab
} // namespace Dune

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/istl/ovlp_amg_dg_backend.hh <==
#ifndef DUNE_PDELAB_OVLP_AMG_DG_BACKEND_HH
#define DUNE_PDELAB_OVLP_AMG_DG_BACKEND_HH

#include <dune/common/parametertree.hh>
#include <dune/common/power.hh>

#include <dune/istl/matrixmatrix.hh>

#include <dune/grid/common/datahandleif.hh>
#include <dune/pdelab/backend/istl/vector.hh>
#include <dune/pdelab/backend/istl/bcrsmatrix.hh>
#include <dune/pdelab/backend/istl/bcrsmatrixbackend.hh>
#include <dune/pdelab/backend/istl/ovlpistlsolverbackend.hh>
#include <dune/pdelab/gridoperator/gridoperator.hh>
#include <dune/pdelab/localoperator/flags.hh>
#include <dune/pdelab/localoperator/idefault.hh>
#include <dune/pdelab/localoperator/pattern.hh>
#include <dune/pdelab/localoperator/defaultimp.hh>

namespace Dune {
  namespace PDELab {
    //***********************************************************
    // A data handle / function to communicate matrix entries
    // in the overlap. It turned out that it is actually not
    // required to do that, but anyway it is there now.
    //***********************************************************

    /** Data handle to build up local index to global id and global id to local index map for codim 0 in overlap
     */
    template<class GFS>
    class LocalGlobalMapDataHandle
      : public Dune::CommDataHandleIF<LocalGlobalMapDataHandle<GFS>,int>
    {
    public:
      // some types from the grid view
      typedef typename GFS::Traits::GridView GV;
      typedef typename GV::IndexSet IndexSet;
      typedef typename IndexSet::IndexType IndexType;
      typedef typename GV::Grid Grid;
      typedef typename Grid::Traits::GlobalIdSet GlobalIdSet;
      typedef typename GlobalIdSet::IdType IdType;

      //! export type of data for message buffer
      typedef int DataType;

      // map types
      typedef std::map<IndexType,IdType> LocalToGlobalMap;
      typedef std::map<IdType,IndexType> GlobalToLocalMap;

      //! returns true if data for this codim should be communicated
      bool contains (int dim, int codim) const
      {
        return (codim==0);
      }

      //! returns true if size per entity of given dim and codim is a constant
      bool fixedsize (int dim, int codim) const
      {
        return true;
      }

      /*! how many objects of type DataType have to be sent for a given entity

        Note: Only the sender side needs to know this size.
      */
      template<class EntityType>
      size_t size (EntityType& e) const
      {
        return 1;
      }

      //! pack data from user to message buffer
      template<class MessageBuffer, class EntityType>
      void gather (MessageBuffer& buff, const EntityType& e) const
      {
        // fill map
        IndexType myindex = indexSet.index(e);
        IdType myid = globalIdSet.id(e);
        l2g[myindex] = myid;
        g2l[myid] = myindex;
        //std::cout << gv.comm().rank() << ": gather local=" << myindex << " global=" << myid << std::endl;

        buff.write(0); // this is a dummy, we are not interested in the data
      }

      /*! unpack data from message buffer to user

        n is the number of objects sent by the sender
      */
      template<class MessageBuffer, class EntityType>
      void scatter (MessageBuffer& buff, const EntityType& e, size_t n)
      {
        DataType x;
        buff.read(x); // this is a dummy, we are not interested in the data

        IndexType myindex = indexSet.index(e);
        IdType myid = globalIdSet.id(e);
        l2g[myindex] = myid;
        g2l[myid] = myindex;
        //std::cout << gv.comm().rank() << ": scatter local=" << myindex << " global=" << myid << std::endl;
      }

      //! constructor
      LocalGlobalMapDataHandle (const GFS& gfs_, LocalToGlobalMap& l2g_, GlobalToLocalMap& g2l_)
        : gfs(gfs_), gv(gfs.gridView()), indexSet(gv.indexSet()),
          grid(gv.grid()), globalIdSet(grid.globalIdSet()),
          l2g(l2g_), g2l(g2l_)
      {
      }

    private:
      const GFS& gfs;
      GV gv;
      const IndexSet& indexSet;
      const Grid& grid;
      const GlobalIdSet& globalIdSet;
      LocalToGlobalMap& l2g;
      GlobalToLocalMap& g2l;
    };


    // A DataHandle class to exchange rows of a sparse matrix
    template<class GFS, class M> // mapper type and vector type
    class MatrixExchangeDataHandle
      : public Dune::CommDataHandleIF<MatrixExchangeDataHandle<GFS,M>,
                                      std::pair<typename GFS::Traits::GridView::Grid::Traits::GlobalIdSet::IdType,
                                                typename M::block_type> >
    {
    public:
      // some types from the grid view
      typedef typename GFS::Traits::GridView GV;
      typedef typename GV::IndexSet IndexSet;
      typedef typename IndexSet::IndexType IndexType;
      typedef typename GV::Grid Grid;
      typedef typename Grid::Traits::GlobalIdSet GlobalIdSet;
      typedef typename GlobalIdSet::IdType IdType;

      // some types from the matrix
      typedef typename M::block_type B;

      //! export type of data for message buffer
      typedef std::pair<IdType,B> DataType;

      // map types
      typedef std::map<IndexType,IdType> LocalToGlobalMap;
      typedef std::map<IdType,IndexType> GlobalToLocalMap;

      //! returns true if data for this codim should be communicated
      bool contains (int dim, int codim) const
      {
        return (codim==0);
      }

      //! returns true if size per entity of given dim and codim is a constant
      bool fixedsize (int dim, int codim) const
      {
        return false;
      }

      /*! how many objects of type DataType have to be sent for a given entity

        Note: Only the sender side needs to know this size.
      */
      template<class EntityType>
      size_t size (EntityType& e) const
      {
        IndexType myindex = indexSet.index(e);
        typename M::row_type myrow = m[myindex];
        typename M::row_type::iterator endit=myrow.end();
        size_t count=0;
        for (typename M::row_type::iterator it=myrow.begin(); it!=endit; ++it)
          {
            typename LocalToGlobalMap::const_iterator find=l2g.find(it.index());
            if (find!=l2g.end())
              {
                count++;
              }
          }
        //std::cout << gv.comm().rank() << ": row=" << myindex << " size=" << count << std::endl;
        return count;
      }

      //! pack data from user to message buffer
      template<class MessageBuffer, class EntityType>
      void gather (MessageBuffer& buff, const EntityType& e) const
      {
        IndexType myindex = indexSet.index(e);
        //std::cout << gv.comm().rank() << ": begin gather local=" << myindex << std::endl;
        typename M::row_type myrow = m[myindex];
        typename M::row_type::iterator endit=myrow.end();
        size_t count = 0;
        for (typename M::row_type::iterator it=myrow.begin(); it!=endit; ++it)
          {
            typename LocalToGlobalMap::const_iterator find=l2g.find(it.index());
            if (find!=l2g.end())
              {
                buff.write(std::make_pair(find->second,*it));
                //std::cout << gv.comm().rank() << ":   ==> local=" << find->first << " global=" << find->second << std::endl;
                count++;
              }
          }
        //std::cout << gv.comm().rank() << ": end gather row=" << myindex << " size=" << count << std::endl;
      }

      /*! unpack data from message buffer to user

        n is the number of objects sent by the sender
      */
      template<class MessageBuffer, class EntityType>
      void scatter (MessageBuffer& buff, const EntityType& e, size_t n)
      {
        IndexType myindex = indexSet.index(e);
        std::cout << gv.comm().rank() << ": begin scatter local=" << myindex << " size=" << n << std::endl;
        DataType x;
        size_t count = 0;
        for (size_t i=0; i<n; ++i)
          {
            buff.read(x);
            std::cout << gv.comm().rank() << ":   --> received global=" << x.first << std::endl;
            typename GlobalToLocalMap::const_iterator find=g2l.find(x.first);
            if (find!=g2l.end())
              {
                IndexType nbindex=find->second;
                if (m.exists(myindex,nbindex))
                  {
                    m[myindex][nbindex] = x.second;
                    B block(x.second);
                    block -= m2[myindex][nbindex];
                    std::cout << gv.comm().rank() << ":   compare i=" << myindex << " j=" << nbindex
                              << " norm=" << block.infinity_norm() << std::endl;

                    count++;
                    //std::cout << gv.comm().rank() << ":   --> local=" << find->first << " global=" << find->second << std::endl;
                  }
              }
          }
        //std::cout << gv.comm().rank() << ": end scatter row=" << myindex << " size=" << count << std::endl;
      }

      //! constructor
      MatrixExchangeDataHandle (const GFS& gfs_, M& m_, const LocalToGlobalMap& l2g_, const GlobalToLocalMap& g2l_,M& m2_)
        : gfs(gfs_), m(m_), gv(gfs.gridView()), indexSet(gv.indexSet()),
          grid(gv.grid()), globalIdSet(grid.globalIdSet()),
          l2g(l2g_), g2l(g2l_), m2(m2_)
      {
      }

    private:
      const GFS& gfs;
      M& m;
      GV gv;
      const IndexSet& indexSet;
      const Grid& grid;
      const GlobalIdSet& globalIdSet;
      const LocalToGlobalMap& l2g;
      const GlobalToLocalMap& g2l;
      M& m2;
    };


  /** A function to communicate matrix entries
   */
  template<class GFS, class T, class A, int n, int m>
  void restore_overlap_entries (const GFS& gfs, Dune::BCRSMatrix<Dune::FieldMatrix<T,n,m>,A>& matrix,
                                Dune::BCRSMatrix<Dune::FieldMatrix<T,n,m>,A>& matrix2)
  {
    typedef Dune::FieldMatrix<T,n,m> B;
    typedef Dune::BCRSMatrix<B,A> M; // m is of type M
    typedef typename LocalGlobalMapDataHandle<GFS>::LocalToGlobalMap LocalToGlobalMap;
    typedef typename LocalGlobalMapDataHandle<GFS>::GlobalToLocalMap GlobalToLocalMap;

    // build up two maps to associate local indices and global ids
    LocalToGlobalMap l2g;
    GlobalToLocalMap g2l;
    LocalGlobalMapDataHandle<GFS> lgdh(gfs,l2g,g2l);
    if (gfs.gridView().comm().size()>1)
      gfs.gridView().communicate(lgdh,Dune::InteriorBorder_All_Interface,Dune::ForwardCommunication);

    // exchange matrix entries
    MatrixExchangeDataHandle<GFS,M> mexdh(gfs,matrix,l2g,g2l,matrix2);
    if (gfs.gridView().comm().size()>1)
      gfs.gridView().communicate(mexdh,Dune::InteriorBorder_All_Interface,Dune::ForwardCommunication);
  }

  //***********************************************************
  // The DG/AMG preconditioner in the overlapping case
  //***********************************************************

  /** An ISTL preconditioner for DG based on AMG applied to CG subspace

      The template parameters are:
      DGGFS       DG space
      DGMatrix    BCRSMatrix assembled with DG
      DGPrec      preconditioner to be used for DG
      CGPrec      preconditioner to be used on CG subspace
      P           BCRSMatrix for grid transfer
  */
  template<class DGGFS, class DGMatrix, class DGPrec, class DGCC,
           class CGGFS, class CGPrec, class CGCC,
           class P, class DGHelper, class Comm>
  class OvlpDGAMGPrec
    : public Dune::Preconditioner<Dune::PDELab::Backend::Vector<DGGFS,typename DGPrec::domain_type::field_type>,
                                  Dune::PDELab::Backend::Vector<DGGFS,typename DGPrec::range_type::field_type>>
  {
    const DGGFS& dggfs;
    DGMatrix& dgmatrix;
    DGPrec& dgprec;
    const DGCC& dgcc;
    const CGGFS& cggfs;
    CGPrec& cgprec;
    const CGCC& cgcc;
    P& p;
    const DGHelper& dghelper;
    const Comm& comm;
    int n1,n2;

  public:
    using V = Dune::PDELab::Backend::Vector<DGGFS,typename DGPrec::domain_type::field_type>;
    using W = Dune::PDELab::Backend::Vector<DGGFS,typename DGPrec::range_type::field_type>;
    typedef typename V::BaseT X;
    typedef typename W::BaseT Y;
    using CGV = Dune::PDELab::Backend::Vector<CGGFS,typename CGPrec::domain_type::field_type>;
    using CGW = Dune::PDELab::Backend::Vector<CGGFS,typename CGPrec::range_type::field_type>;

    // define the category
    enum {
      //! \brief The category the preconditioner is part of.
      category=Dune::SolverCategory::overlapping
    };

    /*! \brief Constructor.

      Constructor gets all parameters to operate the prec.
      \param A The matrix to operate on.
      \param n The number of iterations to perform.
      \param w The relaxation factor.
    */
    OvlpDGAMGPrec (const DGGFS& dggfs_, DGMatrix& dgmatrix_, DGPrec& dgprec_, const DGCC& dgcc_,
                   const CGGFS& cggfs_, CGPrec& cgprec_, const CGCC& cgcc_, P& p_,
                   const DGHelper& dghelper_, const Comm& comm_, int n1_, int n2_)
      : dggfs(dggfs_), dgmatrix(dgmatrix_), dgprec(dgprec_), dgcc(dgcc_),
        cggfs(cggfs_), cgprec(cgprec_), cgcc(cgcc_), p(p_), dghelper(dghelper_),
        comm(comm_), n1(n1_), n2(n2_)
    {
    }

    /*!
      \brief Prepare the preconditioner.

      \copydoc Preconditioner::pre(X&,Y&)
    */
    virtual void pre (V& x, W& b)
    {
      using Backend::native;
      dgprec.pre(native(x),native(b));
      CGW cgd(cggfs,0.0);
      CGV cgv(cggfs,0.0);
      cgprec.pre(native(cgv),native(cgd));
    }

    /*!
      \brief Apply the precondioner.

      \copydoc Preconditioner::apply(X&,const Y&)
    */
    virtual void apply (V& x, const W& b)
    {
      using Backend::native;
      // need local copies to store defect and solution
      W d(b);
      Dune::PDELab::set_constrained_dofs(dgcc,0.0,d);
      V v(x); // only to get correct size

      // pre-smoothing on DG matrix
      for (int i=0; i<n1; i++)
        {
          using Backend::native;
          v = 0.0;
          dgprec.apply(native(v),native(d));
          Dune::PDELab::AddDataHandle<DGGFS,V> adddh(dggfs,v);
          if (dggfs.gridView().comm().size()>1)
            dggfs.gridView().communicate(adddh,Dune::All_All_Interface,Dune::ForwardCommunication);
          dgmatrix.mmv(native(v),native(d));
          Dune::PDELab::set_constrained_dofs(dgcc,0.0,d);
          x += v;
        }

      // restrict defect to CG subspace
      dghelper.maskForeignDOFs(d); // DG defect is additive for overlap 1, but in case we use more
      CGW cgd(cggfs,0.0);
      p.mtv(native(d),native(cgd));
      Dune::PDELab::AddDataHandle<CGGFS,CGW> adddh(cggfs,cgd);
      if (cggfs.gridView().comm().size()>1)
        cggfs.gridView().communicate(adddh,Dune::All_All_Interface,Dune::ForwardCommunication); // now we have consistent defect on coarse grid
      Dune::PDELab::set_constrained_dofs(cgcc,0.0,cgd);
      comm.project(native(cgd));
      CGV cgv(cggfs,0.0);


      // call preconditioner
      cgprec.apply(native(cgv),native(cgd));

      // prolongate correction
      p.mv(native(cgv),native(v));
      dgmatrix.mmv(native(v),native(d));
      Dune::PDELab::set_constrained_dofs(dgcc,0.0,d);
      x += v;

      // post-smoothing on DG matrix
      for (int i=0; i<n2; i++)
        {
          v = 0.0;
          dgprec.apply(native(v),native(d));
          Dune::PDELab::AddDataHandle<DGGFS,V> adddh(dggfs,v);
          if (dggfs.gridView().comm().size()>1)
            dggfs.gridView().communicate(adddh,Dune::All_All_Interface,Dune::ForwardCommunication);
          dgmatrix.mmv(native(v),native(d));
          Dune::PDELab::set_constrained_dofs(dgcc,0.0,d);
          x += v;
        }
    }

    /*!
      \brief Clean up.

      \copydoc Preconditioner::post(X&)
    */
    virtual void post (V& x)
    {
      dgprec.post(Backend::native(x));
      CGV cgv(cggfs,0.0);
      cgprec.post(Backend::native(cgv));
    }
  };

//***********************************************************
// The DG/AMG linear solver backend in the overlapping case
//***********************************************************

/** Overlapping solver backend for using AMG for DG in PDELab

    The template parameters are:
    DGGO         GridOperator for DG discretization, allows access to matrix, vector and grid function space
    DGCC         constraints container for DG problem
    CGGFS        grid function space for CG subspace
    CGCC         constraints container for CG problem
    TransferLOP  local operator to assemble prolongation from CGGFS to DGGFS
    DGPrec       preconditioner for DG problem
    Solver       solver to be used on the complete problem
    int s        size of global index to be used in AMG
*/
template<class DGGO, class DGCC, class CGGFS, class CGCC, class TransferLOP,
         template<class,class,class,int> class DGPrec, template<class> class Solver, int s=96>
class ISTLBackend_OVLP_AMG_4_DG :
  public Dune::PDELab::OVLPScalarProductImplementation<typename DGGO::Traits::TrialGridFunctionSpace>,
  public Dune::PDELab::LinearResultStorage
{
public:
  // DG grid function space
  typedef typename DGGO::Traits::TrialGridFunctionSpace GFS;

  // vectors and matrices on DG level
  typedef typename DGGO::Traits::Jacobian M; // wrapped istl DG matrix
  typedef typename DGGO::Traits::Domain V;   // wrapped istl DG vector
  typedef Backend::Native<M> Matrix;         // istl DG matrix
  typedef Backend::Native<V> Vector;         // istl DG vector
  typedef typename Vector::field_type field_type;

  // vectors and matrices on CG level
  using CGV = Dune::PDELab::Backend::Vector<CGGFS,field_type>; // wrapped istl CG vector
  typedef Backend::Native<CGV> CGVector;                       // istl CG vector

  // prolongation matrix
  typedef Dune::PDELab::istl::BCRSMatrixBackend<> MBE;
  typedef Dune::PDELab::EmptyTransformation CC;
  typedef TransferLOP CGTODGLOP; // local operator
  typedef Dune::PDELab::GridOperator<CGGFS,GFS,CGTODGLOP,MBE,field_type,field_type,field_type,CC,CC> PGO;
  typedef typename PGO::Jacobian PMatrix; // wrapped ISTL prolongation matrix
  typedef Backend::Native<PMatrix> P;     // ISTL prolongation matrix

  // CG subspace matrix
  typedef typename Dune::TransposedMatMultMatResult<P,Matrix>::type PTADG;
  typedef typename Dune::MatMultMatResult<PTADG,P>::type CGMatrix; // istl coarse space matrix

  // AMG in CG-subspace
  typedef typename Dune::PDELab::istl::CommSelector<s,Dune::MPIHelper::isFake>::type Comm;
  typedef Dune::OverlappingSchwarzOperator<CGMatrix,CGVector,CGVector,Comm> ParCGOperator;
  typedef Dune::SeqSSOR<CGMatrix,CGVector,CGVector,1> Smoother;
  typedef Dune::BlockPreconditioner<CGVector,CGVector,Comm,Smoother> ParSmoother;
  typedef Dune::Amg::AMG<ParCGOperator,CGVector,ParSmoother,Comm> AMG;
  typedef Dune::Amg::Parameters Parameters;

private:

  const GFS& gfs;
  DGGO& dggo;
  const DGCC& dgcc;
  CGGFS& cggfs;
  const CGCC& cgcc;
  std::shared_ptr<AMG> amg;
  Parameters amg_parameters;
  unsigned maxiter;
  int verbose;
  bool reuse;
  bool firstapply;
  bool usesuperlu;
  std::size_t low_order_space_entries_per_row;

  CGTODGLOP cgtodglop;  // local operator to assemble prolongation matrix
  PGO pgo;              // grid operator to assemble prolongation matrix
  PMatrix pmatrix;      // wrapped prolongation matrix

  /** an empty local operator to assemble processor boundary constraints
   */
  class EmptyLop : public Dune::PDELab::NumericalJacobianApplyVolume<EmptyLop>,
                   public Dune::PDELab::FullVolumePattern,
                   public Dune::PDELab::LocalOperatorDefaultFlags,
                   public Dune::PDELab::InstationaryLocalOperatorDefaultMethods<double>
  {
  };

  // grid operator with empty local operator for constraints assembly in parallel
  typedef Dune::PDELab::GridOperator<CGGFS,CGGFS,EmptyLop,MBE,field_type,field_type,field_type,CGCC,CGCC> CGGO;
  // CG-subspace matrix
  typedef typename CGGO::Jacobian CGM;
  CGM acg;

public:

  // access to prolongation matrix
  PMatrix& prolongation_matrix ()
  {
    return pmatrix;
  }

  /*! \brief set AMG parameters

    \param[in] amg_parameters_ a parameter object of Type Dune::Amg::Parameters
  */
  void setParameters(const Parameters& amg_parameters_)
  {
    amg_parameters = amg_parameters_;
  }

  /**
   * @brief Get the parameters describing the behaviuour of AMG.
   *
   * The returned object can be adjusted to ones needs and then can be
   * reset using setParameters.
   * @return The object holding the parameters of AMG.
   */
  const Parameters& parameters() const
  {
    return amg_parameters;
  }

  //! Set whether the AMG should be reused again during call to apply().
  void setReuse(bool reuse_)
  {
    reuse = reuse_;
  }

  //! Return whether the AMG is reused during call to apply()
  bool getReuse() const
  {
    return reuse;
  }

  /** make backend object
   */
  ISTLBackend_OVLP_AMG_4_DG(DGGO& dggo_, const DGCC& dgcc_, CGGFS& cggfs_, const CGCC& cgcc_,
                            unsigned maxiter_=5000, int verbose_=1, bool reuse_=false,
                            bool usesuperlu_=true)
    : Dune::PDELab::OVLPScalarProductImplementation<typename DGGO::Traits::TrialGridFunctionSpace>(dggo_.trialGridFunctionSpace())
    , gfs(dggo_.trialGridFunctionSpace())
    , dggo(dggo_)
    , dgcc(dgcc_)
    , cggfs(cggfs_)
    , cgcc(cgcc_)
    , amg_parameters(15,2000)
    , maxiter(maxiter_)
    , verbose(verbose_)
    , reuse(reuse_)
    , firstapply(true)
    , usesuperlu(usesuperlu_)
    , low_order_space_entries_per_row(StaticPower<3,GFS::Traits::GridView::dimension>::power)
    , cgtodglop()
    , pgo(cggfs,dggo.trialGridFunctionSpace(),cgtodglop,MBE(low_order_space_entries_per_row))
    , pmatrix(pgo)
    , acg(Backend::attached_container())
  {
    amg_parameters.setDefaultValuesIsotropic(GFS::Traits::GridViewType::Traits::Grid::dimension);
    amg_parameters.setDebugLevel(verbose_);
#if !HAVE_SUPERLU
    if (usesuperlu == true)
      {
        if (gfs.gridView().comm().rank()==0)
          std::cout << "WARNING: You are using AMG without SuperLU!"
                    << " Please consider installing SuperLU,"
                    << " or set the usesuperlu flag to false"
                    << " to suppress this warning." << std::endl;
      }
#endif

    // assemble prolongation matrix; this will not change from one apply to the next
    pmatrix = 0.0;
    if (verbose>0 && gfs.gridView().comm().rank()==0) std::cout << "allocated prolongation matrix of size " << pmatrix.N() << " x " << pmatrix.M() << std::endl;
    CGV cgx(cggfs,0.0);         // need vector to call jacobian
    pgo.jacobian(cgx,pmatrix);
  }


  /** make backend object
   */
  ISTLBackend_OVLP_AMG_4_DG(DGGO& dggo_, const DGCC& dgcc_, CGGFS& cggfs_, const CGCC& cgcc_,
                            const ParameterTree& params)
    : Dune::PDELab::OVLPScalarProductImplementation<typename DGGO::Traits::TrialGridFunctionSpace>(dggo_.trialGridFunctionSpace())
    , gfs(dggo_.trialGridFunctionSpace())
    , dggo(dggo_)
    , dgcc(dgcc_)
    , cggfs(cggfs_)
    , cgcc(cgcc_)
    , maxiter(params.get<int>("max_iterations",5000))
    , amg_parameters(15,2000)
    , verbose(params.get<int>("verbose",1))
    , reuse(params.get<bool>("reuse",false))
    , firstapply(true)
    , usesuperlu(params.get<bool>("use_superlu",true))
    , low_order_space_entries_per_row(params.get<std::size_t>("low_order_space.entries_per_row",StaticPower<3,GFS::Traits::GridView::dimension>::power))
    , cgtodglop()
    , pgo(cggfs,dggo.trialGridFunctionSpace(),cgtodglop,MBE(low_order_space_entries_per_row))
    , pmatrix(pgo)
    , acg(Backend::attached_container())
  {
    amg_parameters.setDefaultValuesIsotropic(GFS::Traits::GridViewType::Traits::Grid::dimension);
    amg_parameters.setDebugLevel(params.get<int>("verbose",1));
#if !HAVE_SUPERLU
    if (usesuperlu == true)
      {
        if (gfs.gridView().comm().rank()==0)
          std::cout << "WARNING: You are using AMG without SuperLU!"
                    << " Please consider installing SuperLU,"
                    << " or set the usesuperlu flag to false"
                    << " to suppress this warning." << std::endl;
      }
#endif

    // assemble prolongation matrix; this will not change from one apply to the next
    pmatrix = 0.0;
    if (verbose>0 && gfs.gridView().comm().rank()==0) std::cout << "allocated prolongation matrix of size " << pmatrix.N() << " x " << pmatrix.M() << std::endl;
    CGV cgx(cggfs,0.0);         // need vector to call jacobian
    pgo.jacobian(cgx,pmatrix);
  }


  /*! \brief solve the given linear system

    \param[in] A the given matrix
    \param[out] z the solution vector to be computed
    \param[in] r right hand side
    \param[in] reduction to be achieved
  */
  void apply (M& A, V& z, V& r, typename Dune::template FieldTraits<typename V::ElementType >::real_type reduction)
  {
    using Backend::native;
    // make operator and scalar product for overlapping solver
    typedef Dune::PDELab::OverlappingOperator<DGCC,M,V,V> POP;
    POP pop(dgcc,A);
    typedef Dune::PDELab::OVLPScalarProduct<GFS,V> PSP;
    PSP psp(*this);

    // compute CG matrix
    // make grid operator with empty local operator => matrix data type and constraints assembly
    EmptyLop emptylop;
    CGGO cggo(cggfs,cgcc,cggfs,cgcc,emptylop,MBE(low_order_space_entries_per_row));

    // do triple matrix product ACG = P^T ADG P; this is purely local
    Dune::Timer watch;
    watch.reset();
    // only do triple matrix product if the matrix changes
    double triple_product_time = 0.0;
    // no need to set acg here back to zero, this is done in matMultmat
    if(reuse == false || firstapply == true) {
      PTADG ptadg;
      Dune::transposeMatMultMat(ptadg,native(pmatrix),native(A)); // 1a
      //Dune::transposeMatMultMat(ptadg,native(pmatrix),native(A2));   // 1b
      Dune::matMultMat(native(acg),ptadg,native(pmatrix));
      triple_product_time = watch.elapsed();
      if (verbose>0 && gfs.gridView().comm().rank()==0)
        std::cout << "=== triple matrix product " << triple_product_time << " s" << std::endl;
      //Dune::printmatrix(std::cout,native(acg),"triple product matrix","row",10,2);
      CGV cgx(cggfs,0.0);     // need vector to call jacobian
      cggo.jacobian(cgx,acg); // insert trivial rows at processor boundaries
      //std::cout << "CG constraints: " << cgcc.size() << " out of " << cggfs.globalSize() << std::endl;
    }
    else if(verbose>0 && gfs.gridView().comm().rank()==0)
      std::cout << "=== reuse CG matrix, SKIPPING triple matrix product " << std::endl;

    // NOW we need to insert the processor boundary conditions in DG matrix
    typedef Dune::PDELab::GridOperator<GFS,GFS,EmptyLop,MBE,field_type,field_type,field_type,DGCC,DGCC> DGGOEmpty;
    DGGOEmpty dggoempty(gfs,dgcc,gfs,dgcc,emptylop,MBE(1 << GFS::Traits::GridView::dimension));
    dggoempty.jacobian(z,A);

    // and in the residual
    Dune::PDELab::set_constrained_dofs(dgcc,0.0,r);

    // now set up parallel AMG solver for the CG subspace
    Comm oocc(gfs.gridView().comm());
    typedef Dune::PDELab::istl::ParallelHelper<CGGFS> CGHELPER;
    CGHELPER cghelper(cggfs,2);
    cghelper.createIndexSetAndProjectForAMG(acg,oocc);
    ParCGOperator paroop(native(acg),oocc);
    Dune::OverlappingSchwarzScalarProduct<CGVector,Comm> sp(oocc);

    typedef typename Dune::Amg::SmootherTraits<ParSmoother>::Arguments SmootherArgs;
    SmootherArgs smootherArgs;
    smootherArgs.iterations = 1;
    smootherArgs.relaxationFactor = 1.0;
    typedef Dune::Amg::CoarsenCriterion<Dune::Amg::SymmetricCriterion<CGMatrix,Dune::Amg::FirstDiagonal> > Criterion;
    Criterion criterion(amg_parameters);
    watch.reset();

    // only construct a new AMG for the CG-subspace if the matrix changes
    double amg_setup_time = 0.0;
    if(reuse == false || firstapply == true) {
      amg.reset(new AMG(paroop,criterion,smootherArgs,oocc));
      firstapply = false;
      amg_setup_time = watch.elapsed();
      if (verbose>0 && gfs.gridView().comm().rank()==0)
        std::cout << "=== AMG setup " <<amg_setup_time << " s" << std::endl;
    }
    else if (verbose>0 && gfs.gridView().comm().rank()==0)
      std::cout << "=== reuse CG matrix, SKIPPING AMG setup " << std::endl;

    // set up hybrid DG/CG preconditioner
    typedef DGPrec<Matrix,Vector,Vector,1> DGPrecType;
    DGPrecType dgprec(native(A),1,0.92);
    //DGPrecType dgprec(native(A),0.92);
    typedef Dune::PDELab::istl::ParallelHelper<GFS> DGHELPER;
    typedef OvlpDGAMGPrec<GFS,Matrix,DGPrecType,DGCC,CGGFS,AMG,CGCC,P,DGHELPER,Comm> HybridPrec;
    HybridPrec hybridprec(gfs,native(A),dgprec,dgcc,cggfs,*amg,cgcc,native(pmatrix),
                          this->parallelHelper(),oocc,3,3);

    // /********/
    // /* Test */
    // /********/
    // Solver<CGVector> testsolver(paroop,sp,amg,1e-8,100,2);
    // CGV cgxx(cggfs,0.0);
    // CGV cgdd(cggfs,1.0);
    // Dune::InverseOperatorResult statstat;
    // testsolver.apply(native(cgxx),native(cgdd),statstat);
    // /********/

    // set up solver
    int verb=verbose;
    if (gfs.gridView().comm().rank()>0) verb=0;
    Solver<V> solver(pop,psp,hybridprec,reduction,maxiter,verb);

    // solve
    Dune::InverseOperatorResult stat;
    watch.reset();
    solver.apply(z,r,stat);
    double amg_solve_time = watch.elapsed();
    if (verbose>0 && gfs.gridView().comm().rank()==0) std::cout << "=== Hybrid total solve time " << amg_solve_time+amg_setup_time+triple_product_time << " s" << std::endl;
    res.converged  = stat.converged;
    res.iterations = stat.iterations;
    res.elapsed    = amg_solve_time+amg_setup_time+triple_product_time;
    res.reduction  = stat.reduction;
    res.conv_rate  = stat.conv_rate;
  }

};
}
}
#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/istl/ovlpistlsolverbackend.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:
#ifndef DUNE_OVLPISTLSOLVERBACKEND_HH
#define DUNE_OVLPISTLSOLVERBACKEND_HH

#include <dune/common/deprecated.hh>
#include <dune/common/parallel/mpihelper.hh>

#include <dune/istl/owneroverlapcopy.hh>
#include <dune/istl/solvercategory.hh>
#include <dune/istl/operators.hh>
#include <dune/istl/solvers.hh>
#include <dune/istl/preconditioners.hh>
#include <dune/istl/scalarproducts.hh>
#include <dune/istl/paamg/amg.hh>
#include <dune/istl/paamg/pinfo.hh>
#include <dune/istl/io.hh>
#include <dune/istl/superlu.hh>

#include <dune/pdelab/constraints/common/constraints.hh>
#include <dune/pdelab/gridfunctionspace/genericdatahandle.hh>
#include <dune/pdelab/backend/istl/vector.hh>
#include <dune/pdelab/backend/istl/bcrsmatrix.hh>
#include <dune/pdelab/backend/istl/parallelhelper.hh>
#include <dune/pdelab/backend/istl/seqistlsolverbackend.hh>

namespace Dune {
  namespace PDELab {

    //! \addtogroup Backend
    //! \ingroup PDELab
    //! \{

    //========================================================
    // Generic support for overlapping grids
    // (need to be used with appropriate constraints)
    //========================================================

    // operator that resets result to zero at constrained DOFS
    template<class CC, class M, class X, class Y>
    class OverlappingOperator
      : public Dune::AssembledLinearOperator<M,X,Y>
    {
    public:
      //! export types
      typedef M matrix_type;
      typedef X domain_type;
      typedef Y range_type;
      typedef typename X::ElementType field_type;

      //redefine the category, that is the only difference
      enum {category=Dune::SolverCategory::overlapping};

      OverlappingOperator (const CC& cc_, const M& A)
        : cc(cc_), _A_(A)
      {}

      //! apply operator to x:  \f$ y = A(x) \f$
      virtual void apply (const domain_type& x, range_type& y) const
      {
        using Backend::native;
        native(_A_).mv(native(x),native(y));
        Dune::PDELab::set_constrained_dofs(cc,0.0,y);
      }

      //! apply operator to x, scale and add:  \f$ y = y + \alpha A(x) \f$
      virtual void applyscaleadd (field_type alpha, const domain_type& x, range_type& y) const
      {
        using Backend::native;
        native(_A_).usmv(alpha,native(x),native(y));
        Dune::PDELab::set_constrained_dofs(cc,0.0,y);
      }

      //! get matrix via *
      virtual const M& getmat () const
      {
        return _A_;
      }

    private:
      const CC& cc;
      const M& _A_;
    };

    // new scalar product assuming at least overlap 1
    // uses unique partitioning of nodes for parallelization
    template<class GFS, class X>
    class OverlappingScalarProduct
      : public Dune::ScalarProduct<X>
    {
    public:
      //! export types
      typedef X domain_type;
      typedef typename X::ElementType field_type;

      //! define the category
      enum {category=Dune::SolverCategory::overlapping};

      /*! \brief Constructor needs to know the grid function space
       */
      OverlappingScalarProduct (const GFS& gfs_, const istl::ParallelHelper<GFS>& helper_)
        : gfs(gfs_), helper(helper_)
      {}


      /*! \brief Dot product of two vectors.
        It is assumed that the vectors are consistent on the interior+border
        partition.
      */
      virtual field_type dot (const X& x, const X& y)
      {
        // do local scalar product on unique partition
        field_type sum = helper.disjointDot(x,y);

        // do global communication
        return gfs.gridView().comm().sum(sum);
      }

      /*! \brief Norm of a right-hand side vector.
        The vector must be consistent on the interior+border partition
      */
      virtual double norm (const X& x)
      {
        return sqrt(static_cast<double>(this->dot(x,x)));
      }

    private:
      const GFS& gfs;
      const istl::ParallelHelper<GFS>& helper;
    };

    // wrapped sequential preconditioner
    template<class CC, class GFS, class P>
    class OverlappingWrappedPreconditioner
      : public Dune::Preconditioner<Dune::PDELab::Backend::Vector<GFS,typename P::domain_type::field_type>,
                                    Dune::PDELab::Backend::Vector<GFS,typename P::range_type::field_type>>
    {
    public:
      //! \brief The domain type of the preconditioner.
      using domain_type = Dune::PDELab::Backend::Vector<GFS,typename P::domain_type::field_type>;
      //! \brief The range type of the preconditioner.
      using range_type = Dune::PDELab::Backend::Vector<GFS,typename P::range_type::field_type>;

      // define the category
      enum {
        //! \brief The category the preconditioner is part of.
        category=Dune::SolverCategory::overlapping
      };

      //! Constructor.
      OverlappingWrappedPreconditioner (const GFS& gfs_, P& prec_, const CC& cc_,
                                        const istl::ParallelHelper<GFS>& helper_)
        : gfs(gfs_), prec(prec_), cc(cc_), helper(helper_)
      {}

      /*!
        \brief Prepare the preconditioner.
      */
      virtual void pre (domain_type& x, range_type& b)
      {
        prec.pre(x,b);
      }

      /*!
        \brief Apply the preconditioner.
      */
      virtual void apply (domain_type& v, const range_type& d)
      {
        range_type dd(d);
        set_constrained_dofs(cc,0.0,dd);
        prec.apply(Backend::native(v),Backend::native(dd));
        Dune::PDELab::AddDataHandle<GFS,domain_type> adddh(gfs,v);
        if (gfs.gridView().comm().size()>1)
          gfs.gridView().communicate(adddh,Dune::All_All_Interface,Dune::ForwardCommunication);
      }

      /*!
        \brief Clean up.
      */
      virtual void post (domain_type& x)
      {
        prec.post(Backend::native(x));
      }

    private:
      const GFS& gfs;
      P& prec;
      const CC& cc;
      const istl::ParallelHelper<GFS>& helper;
    };


#if HAVE_SUPERLU
    // exact subdomain solves with SuperLU as preconditioner
    template<class GFS, class M, class X, class Y>
    class SuperLUSubdomainSolver : public Dune::Preconditioner<X,Y>
    {
      typedef Backend::Native<M> ISTLM;

    public:
      //! \brief The domain type of the preconditioner.
      typedef X domain_type;
      //! \brief The range type of the preconditioner.
      typedef Y range_type;
      //! \brief The field type of the preconditioner.
      typedef typename X::ElementType field_type;


      // define the category
      enum {
        //! \brief The category the preconditioner is part of.
        category=Dune::SolverCategory::overlapping
      };

      /*! \brief Constructor.

        Constructor gets all parameters to operate the prec.
        \param gfs_ The grid function space.
        \param A_ The matrix to operate on.
      */
      SuperLUSubdomainSolver (const GFS& gfs_, const M& A_)
        : gfs(gfs_), solver(Backend::native(A_),false) // this does the decomposition
      {}

      /*!
        \brief Prepare the preconditioner.
      */
      virtual void pre (X& x, Y& b) {}

      /*!
        \brief Apply the precondioner.
      */
      virtual void apply (X& v, const Y& d)
      {
        Dune::InverseOperatorResult stat;
        Y b(d); // need copy, since solver overwrites right hand side
        solver.apply(Backend::native(v),Backend::native(b),stat);
        if (gfs.gridView().comm().size()>1)
          {
            AddDataHandle<GFS,X> adddh(gfs,v);
            gfs.gridView().communicate(adddh,Dune::All_All_Interface,Dune::ForwardCommunication);
          }
      }

      /*!
        \brief Clean up.
      */
      virtual void post (X& x) {}

    private:
      const GFS& gfs;
      Dune::SuperLU<ISTLM> solver;
    };

    // exact subdomain solves with SuperLU as preconditioner
    template<class GFS, class M, class X, class Y>
    class RestrictedSuperLUSubdomainSolver : public Dune::Preconditioner<X,Y>
    {
      typedef typename M::BaseT ISTLM;

    public:
      //! \brief The domain type of the preconditioner.
      typedef X domain_type;
      //! \brief The range type of the preconditioner.
      typedef Y range_type;
      //! \brief The field type of the preconditioner.
      typedef typename X::ElementType field_type;


      // define the category
      enum {
        //! \brief The category the preconditioner is part of.
        category=Dune::SolverCategory::overlapping
      };

      /*! \brief Constructor.

        Constructor gets all parameters to operate the prec.
        \param gfs_ The grid function space.
        \param A_ The matrix to operate on.
        \param helper_ The parallel istl helper.
      */
      RestrictedSuperLUSubdomainSolver (const GFS& gfs_, const M& A_,
                                        const istl::ParallelHelper<GFS>& helper_)
        : gfs(gfs_), solver(Backend::native(A_),false), helper(helper_) // this does the decomposition
      {}

      /*!
        \brief Prepare the preconditioner.
      */
      virtual void pre (X& x, Y& b) {}

      /*!
        \brief Apply the precondioner.
      */
      virtual void apply (X& v, const Y& d)
      {
        using Backend::native;
        Dune::InverseOperatorResult stat;
        Y b(d); // need copy, since solver overwrites right hand side
        solver.apply(native(v),native(b),stat);
        if (gfs.gridView().comm().size()>1)
          {
            helper.maskForeignDOFs(native(v));
            AddDataHandle<GFS,X> adddh(gfs,v);
            gfs.gridView().communicate(adddh,Dune::InteriorBorder_All_Interface,Dune::ForwardCommunication);
          }
      }

      /*!
        \brief Clean up.
      */
      virtual void post (X& x) {}

    private:
      const GFS& gfs;
      Dune::SuperLU<ISTLM> solver;
      const istl::ParallelHelper<GFS>& helper;
    };
#endif

    template<typename GFS>
    class OVLPScalarProductImplementation
    {
    public:
      OVLPScalarProductImplementation(const GFS& gfs_)
        : gfs(gfs_), helper(gfs_)
      {}

      /*! \brief Dot product of two vectors.
        It is assumed that the vectors are consistent on the interior+border
        partition.
      */
      template<typename X>
      typename X::ElementType dot (const X& x, const X& y) const
      {
        // do local scalar product on unique partition
        typename X::ElementType sum = helper.disjointDot(x,y);

        // do global communication
        return gfs.gridView().comm().sum(sum);
      }

      /*! \brief Norm of a right-hand side vector.
        The vector must be consistent on the interior+border partition
      */
      template<typename X>
      typename Dune::template FieldTraits<typename X::ElementType >::real_type norm (const X& x) const
      {
        using namespace std;
        return sqrt(static_cast<double>(this->dot(x,x)));
      }

      const istl::ParallelHelper<GFS>& parallelHelper() const
      {
        return helper;
      }

      // need also non-const version;
      istl::ParallelHelper<GFS>& parallelHelper() // P.B.: needed for createIndexSetAndProjectForAMG
      {
        return helper;
      }

    private:
      const GFS& gfs;
      istl::ParallelHelper<GFS> helper;
    };


    template<typename GFS, typename X>
    class OVLPScalarProduct
      : public ScalarProduct<X>
    {
    public:
      enum {category=Dune::SolverCategory::overlapping};
      OVLPScalarProduct(const OVLPScalarProductImplementation<GFS>& implementation_)
        : implementation(implementation_)
      {}

      virtual typename X::BaseT::field_type dot(const X& x, const X& y)
      {
        return implementation.dot(x,y);
      }

      virtual typename X::BaseT::field_type norm (const X& x)
      {
        using namespace std;
        return sqrt(static_cast<double>(this->dot(x,x)));
      }

    private:
      const OVLPScalarProductImplementation<GFS>& implementation;
    };

    template<class GFS, class C,
             template<class,class,class,int> class Preconditioner,
             template<class> class Solver>
    class ISTLBackend_OVLP_Base
      : public OVLPScalarProductImplementation<GFS>, public LinearResultStorage
    {
    public:
      /*! \brief make a linear solver object

        \param[in] gfs_ a grid function space
        \param[in] c_ a constraints object
        \param[in] maxiter_ maximum number of iterations to do
        \param[in] steps_ number of SSOR steps to apply as inner iteration
        \param[in] verbose_ print messages if true
      */
      ISTLBackend_OVLP_Base (const GFS& gfs_, const C& c_, unsigned maxiter_=5000,
                                            int steps_=5, int verbose_=1)
        : OVLPScalarProductImplementation<GFS>(gfs_), gfs(gfs_), c(c_), maxiter(maxiter_), steps(steps_), verbose(verbose_)
      {}

      /*! \brief solve the given linear system

        \param[in] A the given matrix
        \param[out] z the solution vector to be computed
        \param[in] r right hand side
        \param[in] reduction to be achieved
      */
      template<class M, class V, class W>
      void apply(M& A, V& z, W& r, typename Dune::template FieldTraits<typename V::ElementType >::real_type reduction)
      {
        using Backend::Native;
        using Backend::native;
        typedef OverlappingOperator<C,M,V,W> POP;
        POP pop(c,A);
        typedef OVLPScalarProduct<GFS,V> PSP;
        PSP psp(*this);
        typedef Preconditioner<
          Native<M>,
          Native<V>,
          Native<W>,
          1
          > SeqPrec;
        SeqPrec seqprec(native(A),steps,1.0);
        typedef OverlappingWrappedPreconditioner<C,GFS,SeqPrec> WPREC;
        WPREC wprec(gfs,seqprec,c,this->parallelHelper());
        int verb=0;
        if (gfs.gridView().comm().rank()==0) verb=verbose;
        Solver<V> solver(pop,psp,wprec,reduction,maxiter,verb);
        Dune::InverseOperatorResult stat;
        solver.apply(z,r,stat);
        res.converged  = stat.converged;
        res.iterations = stat.iterations;
        res.elapsed    = stat.elapsed;
        res.reduction  = stat.reduction;
        res.conv_rate  = stat.conv_rate;
      }
    private:
      const GFS& gfs;
      const C& c;
      unsigned maxiter;
      int steps;
      int verbose;
    };

    // Base class for ILU0 as preconditioner
    template<class GFS, class C,
             template<class> class Solver>
    class ISTLBackend_OVLP_ILU0_Base
      : public OVLPScalarProductImplementation<GFS>, public LinearResultStorage
    {
    public:
      /*! \brief make a linear solver object

        \param[in] gfs_ a grid function space
        \param[in] c_ a constraints object
        \param[in] maxiter_ maximum number of iterations to do
        \param[in] verbose_ verbosity level (0=silent)
      */
      ISTLBackend_OVLP_ILU0_Base (const GFS& gfs_, const C& c_, unsigned maxiter_=5000, int verbose_=1)
        : OVLPScalarProductImplementation<GFS>(gfs_), gfs(gfs_), c(c_), maxiter(maxiter_), verbose(verbose_)
      {}

      /*! \brief solve the given linear system

        \param[in] A the given matrix
        \param[out] z the solution vector to be computed
        \param[in] r right hand side
        \param[in] reduction to be achieved
      */
      template<class M, class V, class W>
      void apply(M& A, V& z, W& r, typename Dune::template FieldTraits<typename V::ElementType >::real_type reduction)
      {
        using Backend::Native;
        using Backend::native;
        typedef OverlappingOperator<C,M,V,W> POP;
        POP pop(c,A);
        typedef OVLPScalarProduct<GFS,V> PSP;
        PSP psp(*this);
        typedef SeqILU0<
          Native<M>,
          Native<V>,
          Native<W>,
          1
          > SeqPrec;
        SeqPrec seqprec(native(A),1.0);
        typedef OverlappingWrappedPreconditioner<C,GFS,SeqPrec> WPREC;
        WPREC wprec(gfs,seqprec,c,this->parallelHelper());
        int verb=0;
        if (gfs.gridView().comm().rank()==0) verb=verbose;
        Solver<V> solver(pop,psp,wprec,reduction,maxiter,verb);
        Dune::InverseOperatorResult stat;
        solver.apply(z,r,stat);
        res.converged  = stat.converged;
        res.iterations = stat.iterations;
        res.elapsed    = stat.elapsed;
        res.reduction  = stat.reduction;
        res.conv_rate  = stat.conv_rate;
      }
    private:
      const GFS& gfs;
      const C& c;
      unsigned maxiter;
      int steps;
      int verbose;
    };

    // Base class for ILUn as preconditioner
    template<class GFS, class C,
             template<class> class Solver>
    class ISTLBackend_OVLP_ILUn_Base
      : public OVLPScalarProductImplementation<GFS>, public LinearResultStorage
    {
    public:
      /*! \brief make a linear solver object

        \param[in] gfs_ a grid function space
        \param[in] c_ a constraints object
        \param[in] n_ level for ILUn
        \param[in] maxiter_ maximum number of iterations to do
        \param[in] verbose_ verbosity level (0=silent)
      */
      ISTLBackend_OVLP_ILUn_Base (const GFS& gfs_, const C& c_, int n_=1, unsigned maxiter_=5000, int verbose_=1)
        : OVLPScalarProductImplementation<GFS>(gfs_), gfs(gfs_), c(c_), n(n_), maxiter(maxiter_), verbose(verbose_)
      {}

      /*! \brief solve the given linear system

        \param[in] A the given matrix
        \param[out] z the solution vector to be computed
        \param[in] r right hand side
        \param[in] reduction to be achieved
      */
      template<class M, class V, class W>
      void apply(M& A, V& z, W& r, typename Dune::template FieldTraits<typename V::ElementType >::real_type reduction)
      {
        using Backend::Native;
        using Backend::native;
        typedef OverlappingOperator<C,M,V,W> POP;
        POP pop(c,A);
        typedef OVLPScalarProduct<GFS,V> PSP;
        PSP psp(*this);
        typedef SeqILUn<
          Native<M>,
          Native<V>,
          Native<W>,
          1
          > SeqPrec;
        SeqPrec seqprec(native(A),n,1.0);
        typedef OverlappingWrappedPreconditioner<C,GFS,SeqPrec> WPREC;
        WPREC wprec(gfs,seqprec,c,this->parallelHelper());
        int verb=0;
        if (gfs.gridView().comm().rank()==0) verb=verbose;
        Solver<V> solver(pop,psp,wprec,reduction,maxiter,verb);
        Dune::InverseOperatorResult stat;
        solver.apply(z,r,stat);
        res.converged  = stat.converged;
        res.iterations = stat.iterations;
        res.elapsed    = stat.elapsed;
        res.reduction  = stat.reduction;
        res.conv_rate  = stat.conv_rate;
      }
    private:
      const GFS& gfs;
      const C& c;
      int n;
      unsigned maxiter;
      int steps;
      int verbose;
    };

    //! \addtogroup PDELab_ovlpsolvers Overlapping Solvers
    //! \{

    /**
     * @brief Overlapping parallel BiCGStab solver with SSOR preconditioner
     * @tparam GFS The Type of the GridFunctionSpace.
     * @tparam CC The Type of the Constraints Container.
     */
    template<class GFS, class CC>
    class ISTLBackend_OVLP_BCGS_SSORk
      : public ISTLBackend_OVLP_Base<GFS,CC,Dune::SeqSSOR, Dune::BiCGSTABSolver>
    {
    public:
      /*! \brief make a linear solver object

        \param[in] gfs a grid function space
        \param[in] cc a constraints container object
        \param[in] maxiter maximum number of iterations to do
        \param[in] steps number of SSOR steps to apply as inner iteration
        \param[in] verbose print messages if true
      */
      ISTLBackend_OVLP_BCGS_SSORk (const GFS& gfs, const CC& cc, unsigned maxiter=5000,
                                            int steps=5, int verbose=1)
        : ISTLBackend_OVLP_Base<GFS,CC,Dune::SeqSSOR, Dune::BiCGSTABSolver>(gfs, cc, maxiter, steps, verbose)
      {}
    };
    /**
     * @brief Overlapping parallel BiCGStab solver with ILU0 preconditioner
     * @tparam GFS The Type of the GridFunctionSpace.
     * @tparam CC The Type of the Constraints Container.
     */
    template<class GFS, class CC>
    class ISTLBackend_OVLP_BCGS_ILU0
      : public ISTLBackend_OVLP_ILU0_Base<GFS,CC,Dune::BiCGSTABSolver>
    {
    public:
      /*! \brief make a linear solver object

        \param[in] gfs a grid function space
        \param[in] cc a constraints container object
        \param[in] maxiter maximum number of iterations to do
        \param[in] verbose print messages if true
      */
      ISTLBackend_OVLP_BCGS_ILU0 (const GFS& gfs, const CC& cc, unsigned maxiter=5000, int verbose=1)
        : ISTLBackend_OVLP_ILU0_Base<GFS,CC,Dune::BiCGSTABSolver>(gfs, cc, maxiter, verbose)
      {}
    };
    /**
     * @brief Overlapping parallel BiCGStab solver with ILU0 preconditioner
     * @tparam GFS The Type of the GridFunctionSpace.
     * @tparam CC The Type of the Constraints Container.
     */
    template<class GFS, class CC>
    class ISTLBackend_OVLP_BCGS_ILUn
      : public ISTLBackend_OVLP_ILUn_Base<GFS,CC,Dune::BiCGSTABSolver>
    {
    public:
      /*! \brief make a linear solver object

        \param[in] gfs a grid function space
        \param[in] cc a constraints container object
        \param[in] n level for ILUn
        \param[in] maxiter maximum number of iterations to do
        \param[in] verbose print messages if true
      */
      ISTLBackend_OVLP_BCGS_ILUn (const GFS& gfs, const CC& cc, int n=1, unsigned maxiter=5000, int verbose=1)
        : ISTLBackend_OVLP_ILUn_Base<GFS,CC,Dune::BiCGSTABSolver>(gfs, cc, n, maxiter, verbose)
      {}
    };
    /**
     * @brief Overlapping parallel CGS solver with SSOR preconditioner
     * @tparam GFS The Type of the GridFunctionSpace.
     * @tparam CC The Type of the Constraints Container.
     */
    template<class GFS, class CC>
    class ISTLBackend_OVLP_CG_SSORk
      : public ISTLBackend_OVLP_Base<GFS,CC,Dune::SeqSSOR, Dune::CGSolver>
    {
    public:
      /*! \brief make a linear solver object

        \param[in] gfs a grid function space
        \param[in] cc a constraints container object
        \param[in] maxiter maximum number of iterations to do
        \param[in] steps number of SSOR steps to apply as inner iteration
        \param[in] verbose print messages if true
      */
      ISTLBackend_OVLP_CG_SSORk (const GFS& gfs, const CC& cc, unsigned maxiter=5000,
                                            int steps=5, int verbose=1)
        : ISTLBackend_OVLP_Base<GFS,CC,Dune::SeqSSOR, Dune::CGSolver>(gfs, cc, maxiter, steps, verbose)
      {}
    };

    /**
     * @brief Overlapping parallel restarted GMRes solver with ILU0 preconditioner
     * @tparam GFS The Type of the GridFunctionSpace.
     * @tparam CC The Type of the Constraints Container.
     */
    template<class GFS, class CC>
    class ISTLBackend_OVLP_GMRES_ILU0
      : public OVLPScalarProductImplementation<GFS>, public LinearResultStorage
    {
    public:
      /*! \brief make a linear solver object

        \param[in] gfs a grid function space
        \param[in] cc a constraints container object
        \param[in] maxiter maximum number of iterations to do
        \param[in] verbose print messages if true
      */
        ISTLBackend_OVLP_GMRES_ILU0 (const GFS& gfs_, const CC& cc_, unsigned maxiter_=5000, int verbose_=1,
                                     int restart_ = 20)
        : OVLPScalarProductImplementation<GFS>(gfs_), gfs(gfs_), cc(cc_), maxiter(maxiter_), verbose(verbose_),
          restart(restart_)
      {}

      /*! \brief solve the given linear system
        \param[in] A the given matrix
        \param[out] z the solution vector to be computed
        \param[in] r right hand side
        \param[in] reduction to be achieved
      */
      template<class M, class V, class W>
      void apply(M& A, V& z, W& r, typename Dune::template FieldTraits<typename V::ElementType >::real_type reduction)
      {
        using Backend::Native;
        using Backend::native;
        typedef OverlappingOperator<CC,M,V,W> POP;
        POP pop(cc,A);
        typedef OVLPScalarProduct<GFS,V> PSP;
        PSP psp(*this);
        typedef SeqILU0<
          Native<M>,
          Native<V>,
          Native<W>,
          1
          > SeqPrec;
        SeqPrec seqprec(native(A),1.0);
        typedef OverlappingWrappedPreconditioner<CC,GFS,SeqPrec> WPREC;
        WPREC wprec(gfs,seqprec,cc,this->parallelHelper());
        int verb=0;
        if (gfs.gridView().comm().rank()==0) verb=verbose;
        RestartedGMResSolver<V> solver(pop,psp,wprec,reduction,restart,maxiter,verb);
        Dune::InverseOperatorResult stat;
        solver.apply(z,r,stat);
        res.converged  = stat.converged;
        res.iterations = stat.iterations;
        res.elapsed    = stat.elapsed;
        res.reduction  = stat.reduction;
        res.conv_rate  = stat.conv_rate;
      }

    private:
      const GFS& gfs;
      const CC& cc;
      unsigned maxiter;
      int steps;
      int verbose;
      int restart;
    };

    //! \} Solver

    template<class GFS, class C, template<typename> class Solver>
    class ISTLBackend_OVLP_SuperLU_Base
      : public OVLPScalarProductImplementation<GFS>, public LinearResultStorage
    {
    public:
      /*! \brief make a linear solver object

        \param[in] gfs_ a grid function space
        \param[in] c_ a constraints object
        \param[in] maxiter_ maximum number of iterations to do
        \param[in] verbose_ print messages if true
      */
      ISTLBackend_OVLP_SuperLU_Base (const GFS& gfs_, const C& c_, unsigned maxiter_=5000,
                                              int verbose_=1)
        : OVLPScalarProductImplementation<GFS>(gfs_), gfs(gfs_), c(c_), maxiter(maxiter_), verbose(verbose_)
      {}

      /*! \brief solve the given linear system

        \param[in] A the given matrix
        \param[out] z the solution vector to be computed
        \param[in] r right hand side
        \param[in] reduction to be achieved
      */
      template<class M, class V, class W>
      void apply(M& A, V& z, W& r, typename Dune::template FieldTraits<typename V::ElementType >::real_type reduction)
      {
        typedef OverlappingOperator<C,M,V,W> POP;
        POP pop(c,A);
        typedef OVLPScalarProduct<GFS,V> PSP;
        PSP psp(*this);
#if HAVE_SUPERLU
        typedef SuperLUSubdomainSolver<GFS,M,V,W> PREC;
        PREC prec(gfs,A);
        int verb=0;
        if (gfs.gridView().comm().rank()==0) verb=verbose;
        Solver<V> solver(pop,psp,prec,reduction,maxiter,verb);
        Dune::InverseOperatorResult stat;
        solver.apply(z,r,stat);
        res.converged  = stat.converged;
        res.iterations = stat.iterations;
        res.elapsed    = stat.elapsed;
        res.reduction  = stat.reduction;
        res.conv_rate  = stat.conv_rate;
#else
        std::cout << "No superLU support, please install and configure it." << std::endl;
#endif
      }

    private:
      const GFS& gfs;
      const C& c;
      unsigned maxiter;
      int verbose;
    };

    //! \addtogroup PDELab_ovlpsolvers Overlapping Solvers
    //! \{
    /**
     * @brief Overlapping parallel BiCGStab solver with SuperLU preconditioner
     * @tparam GFS The Type of the GridFunctionSpace.
     * @tparam CC The Type of the Constraints Container.
     */
    template<class GFS, class CC>
    class ISTLBackend_OVLP_BCGS_SuperLU
      : public ISTLBackend_OVLP_SuperLU_Base<GFS,CC,Dune::BiCGSTABSolver>
    {
    public:

      /*! \brief make a linear solver object

        \param[in] gfs_ a grid function space
        \param[in] cc_ a constraints container object
        \param[in] maxiter_ maximum number of iterations to do
        \param[in] verbose_ print messages if true
      */
      ISTLBackend_OVLP_BCGS_SuperLU (const GFS& gfs_, const CC& cc_, unsigned maxiter_=5000,
                                              int verbose_=1)
        : ISTLBackend_OVLP_SuperLU_Base<GFS,CC,Dune::BiCGSTABSolver>(gfs_,cc_,maxiter_,verbose_)
      {}
    };

    /**
     * @brief Overlapping parallel CG solver with SuperLU preconditioner
     * @tparam GFS The Type of the GridFunctionSpace.
     * @tparam CC The Type of the Constraints Container.
     */
    template<class GFS, class CC>
    class ISTLBackend_OVLP_CG_SuperLU
      : public ISTLBackend_OVLP_SuperLU_Base<GFS,CC,Dune::CGSolver>
    {
    public:

      /*! \brief make a linear solver object

        \param[in] gfs_ a grid function space
        \param[in] cc_ a constraints object
        \param[in] maxiter_ maximum number of iterations to do
        \param[in] verbose_ print messages if true
      */
      ISTLBackend_OVLP_CG_SuperLU (const GFS& gfs_, const CC& cc_,
                                              unsigned maxiter_=5000,
                                              int verbose_=1)
        : ISTLBackend_OVLP_SuperLU_Base<GFS,CC,Dune::CGSolver>(gfs_,cc_,maxiter_,verbose_)
      {}
    };


    /** @brief Solver to be used for explicit time-steppers with (block-)diagonal mass matrix
     * @tparam GFS The Type of the GridFunctionSpace.
     */
    template<class GFS>
    class ISTLBackend_OVLP_ExplicitDiagonal
      : public LinearResultStorage
    {
    public:
      /*! \brief make a linear solver object

        \param[in] gfs_ a grid function space
      */
      explicit ISTLBackend_OVLP_ExplicitDiagonal (const GFS& gfs_)
        : gfs(gfs_)
      {}

      explicit ISTLBackend_OVLP_ExplicitDiagonal (const ISTLBackend_OVLP_ExplicitDiagonal& other_)
        : gfs(other_.gfs)
      {}

      /*! \brief compute global norm of a vector

        \param[in] v the given vector
      */
      template<class V>
      typename V::ElementType norm(const V& v) const
      {
        static_assert
          (AlwaysFalse<V>::value,
           "ISTLBackend_OVLP_ExplicitDiagonal::norm() should not be "
           "neccessary, so we skipped the implementation.  If you have a "
           "scenario where you need it, please implement it or report back to "
           "us.");
      }

      /*! \brief solve the given linear system

        \param[in] A the given matrix
        \param[out] z the solution vector to be computed
        \param[in] r right hand side
        \param[in] reduction to be achieved
      */
      template<class M, class V, class W>
      void apply(M& A, V& z, W& r, typename Dune::template FieldTraits<typename W::ElementType >::real_type reduction)
      {
        using Backend::Native;
        using Backend::native;
        Dune::SeqJac<
          Native<M>,
          Native<V>,
          Native<W>
          > jac(native(A),1,1.0);
        jac.pre(native(z),native(r));
        jac.apply(native(z),native(r));
        jac.post(native(z));
        if (gfs.gridView().comm().size()>1)
        {
          CopyDataHandle<GFS,V> copydh(gfs,z);
          gfs.gridView().communicate(copydh,Dune::InteriorBorder_All_Interface,Dune::ForwardCommunication);
        }
        res.converged  = true;
        res.iterations = 1;
        res.elapsed    = 0.0;
        res.reduction  = static_cast<double>(reduction);
        res.conv_rate  = static_cast<double>(reduction); // pow(reduction,1.0/1)
      }

    private:
      const GFS& gfs;
    };
    //! \} Overlapping Solvers

    template<class GO, int s, template<class,class,class,int> class Preconditioner,
             template<class> class Solver>
    class ISTLBackend_AMG : public LinearResultStorage
    {
      typedef typename GO::Traits::TrialGridFunctionSpace GFS;
      typedef istl::ParallelHelper<GFS> PHELPER;
      typedef typename GO::Traits::Jacobian M;
      typedef Backend::Native<M> MatrixType;
      typedef typename GO::Traits::Domain V;
      typedef Backend::Native<V> VectorType;
      typedef typename istl::CommSelector<s,Dune::MPIHelper::isFake>::type Comm;
#if HAVE_MPI
      typedef Preconditioner<MatrixType,VectorType,VectorType,1> Smoother;
      typedef Dune::BlockPreconditioner<VectorType,VectorType,Comm,Smoother> ParSmoother;
      typedef Dune::OverlappingSchwarzOperator<MatrixType,VectorType,VectorType,Comm> Operator;
#else
      typedef Preconditioner<MatrixType,VectorType,VectorType,1> ParSmoother;
      typedef Dune::MatrixAdapter<MatrixType,VectorType,VectorType> Operator;
#endif
      typedef typename Dune::Amg::SmootherTraits<ParSmoother>::Arguments SmootherArgs;
      typedef Dune::Amg::AMG<Operator,VectorType,ParSmoother,Comm> AMG;

      typedef typename V::ElementType RF;

    public:

      /**
       * @brief Parameters object to customize matrix hierachy building.
       */
      typedef Dune::Amg::Parameters Parameters;

    public:
      ISTLBackend_AMG(const GFS& gfs_, unsigned maxiter_=5000,
                      int verbose_=1, bool reuse_=false,
                      bool usesuperlu_=true)
        : gfs(gfs_), phelper(gfs,verbose_), maxiter(maxiter_), params(15,2000),
          verbose(verbose_), reuse(reuse_), firstapply(true),
          usesuperlu(usesuperlu_)
      {
        params.setDefaultValuesIsotropic(GFS::Traits::GridViewType::Traits::Grid::dimension);
        params.setDebugLevel(verbose_);
#if !HAVE_SUPERLU
        if (gfs.gridView().comm().rank() == 0 && usesuperlu == true)
          {
            std::cout << "WARNING: You are using AMG without SuperLU!"
                      << " Please consider installing SuperLU,"
                      << " or set the usesuperlu flag to false"
                      << " to suppress this warning." << std::endl;
          }
#endif
      }

       /*! \brief set AMG parameters

        \param[in] params_ a parameter object of Type Dune::Amg::Parameters
      */
      void setParameters(const Parameters& params_)
      {
        params = params_;
      }

      void setparams(Parameters params_) DUNE_DEPRECATED_MSG("setparams() is deprecated, use setParameters() instead")
      {
        params = params_;
      }

      /**
       * @brief Get the parameters describing the behaviuour of AMG.
       *
       * The returned object can be adjusted to ones needs and then can be
       * reset using setParameters.
       * @return The object holding the parameters of AMG.
       */
      const Parameters& parameters() const
      {
        return params;
      }

      //! Set whether the AMG should be reused again during call to apply().
      void setReuse(bool reuse_)
      {
        reuse = reuse_;
      }

      //! Return whether the AMG is reused during call to apply()
      bool getReuse() const
      {
        return reuse;
      }

      /*! \brief compute global norm of a vector

        \param[in] v the given vector
      */
      typename V::ElementType norm (const V& v) const
      {
        typedef OverlappingScalarProduct<GFS,V> PSP;
        PSP psp(gfs,phelper);
        return psp.norm(v);
      }

      /*! \brief solve the given linear system

        \param[in] A the given matrix
        \param[out] z the solution vector to be computed
        \param[in] r right hand side
        \param[in] reduction to be achieved
      */
      void apply(M& A, V& z, V& r, typename Dune::template FieldTraits<typename V::ElementType >::real_type reduction)
      {
        Timer watch;
        Comm oocc(gfs.gridView().comm());
        MatrixType& mat=Backend::native(A);
        typedef Dune::Amg::CoarsenCriterion<Dune::Amg::SymmetricCriterion<MatrixType,
          Dune::Amg::FirstDiagonal> > Criterion;
#if HAVE_MPI
        phelper.createIndexSetAndProjectForAMG(A, oocc);
        Operator oop(mat, oocc);
        Dune::OverlappingSchwarzScalarProduct<VectorType,Comm> sp(oocc);
#else
        Operator oop(mat);
        Dune::SeqScalarProduct<VectorType> sp;
#endif
        SmootherArgs smootherArgs;
        smootherArgs.iterations = 1;
        smootherArgs.relaxationFactor = 1;
        Criterion criterion(params);
        stats.tprepare=watch.elapsed();
        watch.reset();

        int verb=0;
        if (gfs.gridView().comm().rank()==0) verb=verbose;
        //only construct a new AMG if the matrix changes
        if (reuse==false || firstapply==true){
          amg.reset(new AMG(oop, criterion, smootherArgs, oocc));
          firstapply = false;
          stats.tsetup = watch.elapsed();
          stats.levels = amg->maxlevels();
          stats.directCoarseLevelSolver=amg->usesDirectCoarseLevelSolver();
        }
        watch.reset();
        Solver<VectorType> solver(oop,sp,*amg,RF(reduction),maxiter,verb);
        Dune::InverseOperatorResult stat;

        solver.apply(Backend::native(z),Backend::native(r),stat);
        stats.tsolve= watch.elapsed();
        res.converged  = stat.converged;
        res.iterations = stat.iterations;
        res.elapsed    = stat.elapsed;
        res.reduction  = stat.reduction;
        res.conv_rate  = stat.conv_rate;
      }

      /**
       * @brief Get statistics of the AMG solver (no of levels, timings).
       * @return statistis of the AMG solver.
       */
      const ISTLAMGStatistics& statistics() const
      {
        return stats;
      }

    private:
      const GFS& gfs;
      PHELPER phelper;
      unsigned maxiter;
      Parameters params;
      int verbose;
      bool reuse;
      bool firstapply;
      bool usesuperlu;
      shared_ptr<AMG> amg;
      ISTLAMGStatistics stats;
    };

    //! \addtogroup PDELab_ovlpsolvers Overlapping Solvers
    //! \{

    /**
     * @brief Overlapping parallel conjugate gradient solver preconditioned with AMG smoothed by SSOR
     * @tparam GO The type of the grid operator
     * (or the fakeGOTraits class for the old grid operator space).
     * @tparam s The bits to use for the global index.
     */
    template<class GO, int s=96>
    class ISTLBackend_CG_AMG_SSOR
      : public ISTLBackend_AMG<GO, s, Dune::SeqSSOR, Dune::CGSolver>
    {
      typedef typename GO::Traits::TrialGridFunctionSpace GFS;
    public:
      /**
       * @brief Constructor
       * @param gfs_ The grid function space used.
       * @param maxiter_ The maximum number of iterations allowed.
       * @param verbose_ The verbosity level to use.
       * @param reuse_ Set true, if the Matrix to be used is always identical
       * (AMG aggregation is then only performed once).
       * @param usesuperlu_ Set false, to suppress the no SuperLU warning
       */
      ISTLBackend_CG_AMG_SSOR(const GFS& gfs_, unsigned maxiter_=5000,
                              int verbose_=1, bool reuse_=false,
                              bool usesuperlu_=true)
        : ISTLBackend_AMG<GO, s, Dune::SeqSSOR, Dune::CGSolver>
          (gfs_, maxiter_, verbose_, reuse_, usesuperlu_)
      {}
    };

    /**
     * @brief Overlapping parallel BiCGStab solver preconditioned with AMG smoothed by SSOR.
     * @tparam GO The type of the grid operator
     * (or the fakeGOTraits class for the old grid operator space).
     * @tparam s The bits to use for the globale index.
     */
    template<class GO, int s=96>
    class ISTLBackend_BCGS_AMG_SSOR
      : public ISTLBackend_AMG<GO, s, Dune::SeqSSOR, Dune::BiCGSTABSolver>
    {
      typedef typename GO::Traits::TrialGridFunctionSpace GFS;
    public:
      /**
       * @brief Constructor
       * @param gfs_ The grid function space used.
       * @param maxiter_ The maximum number of iterations allowed.
       * @param verbose_ The verbosity level to use.
       * @param reuse_ Set true, if the Matrix to be used is always identical
       * (AMG aggregation is then only performed once).
       * @param usesuperlu_ Set false, to suppress the no SuperLU warning
       */
      ISTLBackend_BCGS_AMG_SSOR(const GFS& gfs_, unsigned maxiter_=5000,
                                int verbose_=1, bool reuse_=false,
                                bool usesuperlu_=true)
        : ISTLBackend_AMG<GO, s, Dune::SeqSSOR, Dune::BiCGSTABSolver>
          (gfs_, maxiter_, verbose_, reuse_, usesuperlu_)
      {}
    };

    /**
     * @brief Overlapping parallel BiCGStab solver preconditioned with AMG smoothed by ILU0.
     * @tparam GO The type of the grid operator
     * (or the fakeGOTraits class for the old grid operator space).
     * @tparam s The bits to use for the globale index.
     */
    template<class GO, int s=96>
    class ISTLBackend_BCGS_AMG_ILU0
      : public ISTLBackend_AMG<GO, s, Dune::SeqILU0, Dune::BiCGSTABSolver>
    {
      typedef typename GO::Traits::TrialGridFunctionSpace GFS;
    public:
      /**
       * @brief Constructor
       * @param gfs_ The grid function space used.
       * @param maxiter_ The maximum number of iterations allowed.
       * @param verbose_ The verbosity level to use.
       * @param reuse_ Set true, if the Matrix to be used is always identical
       * (AMG aggregation is then only performed once).
       * @param usesuperlu_ Set false, to suppress the no SuperLU warning
       */
      ISTLBackend_BCGS_AMG_ILU0(const GFS& gfs_, unsigned maxiter_=5000,
                                int verbose_=1, bool reuse_=false,
                                bool usesuperlu_=true)
        : ISTLBackend_AMG<GO, s, Dune::SeqILU0, Dune::BiCGSTABSolver>
          (gfs_, maxiter_, verbose_, reuse_, usesuperlu_)
      {}
    };

    //! \} Overlapping Solvers

    //! \} group Backend

  } // namespace PDELab
} // namespace Dune

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/istl/parallelhelper.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:
#ifndef DUNE_PDELAB_BACKEND_ISTL_PARALLELHELPER_HH
#define DUNE_PDELAB_BACKEND_ISTL_PARALLELHELPER_HH

#include <limits>

#include <dune/common/deprecated.hh>
#include <dune/common/parallel/mpihelper.hh>
#include <dune/common/stdstreams.hh>

#include <dune/istl/owneroverlapcopy.hh>
#include <dune/istl/solvercategory.hh>
#include <dune/istl/operators.hh>
#include <dune/istl/solvers.hh>
#include <dune/istl/preconditioners.hh>
#include <dune/istl/scalarproducts.hh>
#include <dune/istl/paamg/amg.hh>
#include <dune/istl/paamg/pinfo.hh>
#include <dune/istl/io.hh>
#include <dune/istl/superlu.hh>

#include <dune/pdelab/constraints/common/constraints.hh>
#include <dune/pdelab/gridfunctionspace/genericdatahandle.hh>
#include <dune/pdelab/backend/interface.hh>
#include <dune/pdelab/backend/istl/vector.hh>
#include <dune/pdelab/backend/istl/utility.hh>
#include <dune/pdelab/gridfunctionspace/tags.hh>

namespace Dune {
  namespace PDELab {
    namespace istl {

      //! \addtogroup Backend
      //! \ingroup PDELab
      //! \{


      //========================================================
      // A parallel helper class providing a nonoverlapping
      // decomposition of all degrees of freedom
      //========================================================

      template<typename GFS>
      class ParallelHelper
      {

        //! Type for storing rank values.
        typedef int RankIndex;

        //! Type used to store owner rank values of all DOFs.
        using RankVector = Dune::PDELab::Backend::Vector<GFS,RankIndex>;
        //! Type used to store ghost flag of all DOFs.
        using GhostVector = Dune::PDELab::Backend::Vector<GFS,bool>;

        //! ContainerIndex of the underlying GridFunctionSpace.
        typedef typename GFS::Ordering::Traits::ContainerIndex ContainerIndex;

      public:

        ParallelHelper (const GFS& gfs, int verbose = 1)
          : _gfs(gfs)
          , _rank(gfs.gridView().comm().rank())
          , _ranks(gfs,_rank)
          , _ghosts(gfs,false)
          , _verbose(verbose)
        {

          // Let's try to be clever and reduce the communication overhead by picking the smallest
          // possible communication interface depending on the overlap structure of the GFS.
          // FIXME: Switch to simple comparison as soon as dune-grid:1b3e83ec0 is reliably available!
          if (gfs.entitySet().partitions().value == Partitions::interiorBorder.value)
            {
              // The GFS only spans the interior and border partitions, so we can skip sending or
              // receiving anything else.
              _interiorBorder_all_interface = InteriorBorder_InteriorBorder_Interface;
              _all_all_interface = InteriorBorder_InteriorBorder_Interface;
            }
          else
            {
              // In general, we have to transmit more.
              _interiorBorder_all_interface = InteriorBorder_All_Interface;
              _all_all_interface = All_All_Interface;
            }

          if (_gfs.gridView().comm().size()>1)
            {

              // find out about ghosts
              //GFSDataHandle<GFS,GhostVector,GhostGatherScatter>
              GhostDataHandle<GFS,GhostVector>
                gdh(_gfs,_ghosts,false);
              _gfs.gridView().communicate(gdh,_interiorBorder_all_interface,Dune::ForwardCommunication);

              // create disjoint DOF partitioning
              //            GFSDataHandle<GFS,RankVector,DisjointPartitioningGatherScatter<RankIndex> >
              //  ibdh(_gfs,_ranks,DisjointPartitioningGatherScatter<RankIndex>(_rank));
              DisjointPartitioningDataHandle<GFS,RankVector> pdh(_gfs,_ranks);
              _gfs.gridView().communicate(pdh,_interiorBorder_all_interface,Dune::ForwardCommunication);

            }

        }

        //! Mask out all DOFs not owned by the current process with 0.
        template<typename X>
        void maskForeignDOFs(X& x) const
        {
          using Backend::native;
          // dispatch to implementation.
          maskForeignDOFs(istl::container_tag(native(x)),native(x),native(_ranks));
        }

      private:

        // Implementation for block vector; recursively masks blocks.
        template<typename X, typename Mask>
        void maskForeignDOFs(istl::tags::block_vector, X& x, const Mask& mask) const
        {
          typename Mask::const_iterator mask_it = mask.begin();
          for (typename X::iterator it = x.begin(),
                 end_it = x.end();
               it != end_it;
               ++it, ++mask_it)
            maskForeignDOFs(istl::container_tag(*it),*it,*mask_it);
        }

        // Implementation for field vector, iterates over entries and masks them individually.
        template<typename X, typename Mask>
        void maskForeignDOFs(istl::tags::field_vector, X& x, const Mask& mask) const
        {
          typename Mask::const_iterator mask_it = mask.begin();
          for (typename X::iterator it = x.begin(),
                 end_it = x.end();
               it != end_it;
               ++it, ++mask_it)
            *it = (*mask_it == _rank ? *it : typename X::field_type(0));
        }

      public:

        //! Tests whether the given index is owned by this process.
        bool owned(const ContainerIndex& i) const
        {
          return _ranks[i] == _rank;
        }

        //! Tests whether the given index belongs to a ghost DOF.
        bool isGhost(const ContainerIndex& i) const
        {
          return _ghosts[i];
        }

        //! Calculates the (rank-local) dot product of x and y on the disjoint partition defined by the helper.
        template<typename X, typename Y>
        typename PromotionTraits<
          typename X::field_type,
          typename Y::field_type
          >::PromotedType
        disjointDot(const X& x, const Y& y) const
        {
          using Backend::native;
          return disjointDot(istl::container_tag(native(x)),
                             native(x),
                             native(y),
                             native(_ranks)
                             );
        }

      private:

        // Implementation for BlockVector, collects the result of recursively
        // invoking the algorithm on the vector blocks.
        template<typename X, typename Y, typename Mask>
        typename PromotionTraits<
        typename X::field_type,
        typename Y::field_type
        >::PromotedType
        disjointDot(istl::tags::block_vector, const X& x, const Y& y, const Mask& mask) const
        {
          typedef typename PromotionTraits<
            typename X::field_type,
            typename Y::field_type
            >::PromotedType result_type;

          result_type r(0);

          typename Y::const_iterator y_it = y.begin();
          typename Mask::const_iterator mask_it = mask.begin();
          for (typename X::const_iterator x_it = x.begin(),
                 end_it = x.end();
               x_it != end_it;
               ++x_it, ++y_it,  ++mask_it)
            r += disjointDot(istl::container_tag(*x_it),*x_it,*y_it,*mask_it);

          return r;
        }

        // Implementation for FieldVector, iterates over the entries and calls Dune::dot() for DOFs
        // associated with the current rank.
        template<typename X, typename Y, typename Mask>
        typename PromotionTraits<
          typename X::field_type,
          typename Y::field_type
          >::PromotedType
        disjointDot(istl::tags::field_vector, const X& x, const Y& y, const Mask& mask) const
        {
          typedef typename PromotionTraits<
            typename X::field_type,
            typename Y::field_type
            >::PromotedType result_type;

          result_type r(0);

          typename Y::const_iterator y_it = y.begin();
          typename Mask::const_iterator mask_it = mask.begin();
          for (typename X::const_iterator x_it = x.begin(),
                 end_it = x.end();
               x_it != end_it;
               ++x_it, ++y_it, ++mask_it)
            r += (*mask_it == _rank ? Dune::dot(*x_it,*y_it) : result_type(0));

          return r;
        }

      public:

        //! Returns the MPI rank of this process.
        RankIndex rank() const
        {
          return _rank;
        }

#if HAVE_MPI

        //! Makes the matrix consistent and creates the parallel information for AMG.
        /**
         * This function accomplishes two things:
         *
         * 1. Makes the matrix consistent w.r.t. to the disjoint partitioning of the DOF space,
         *    i.e. aggregates matrix entries for border entries from neighboring ranks.
         *
         * 2. Sets up the parallel communication information for AMG.
         *
         * \warning  This function silenty assumes that the matrix only has a single level
         *           of blocking and will not work correctly otherwise. Also note that AMG
         *           will only work correctly for P1 discretisations.
         *
         * \param m  The PDELab matrix container.
         * \param c  The parallel information object providing index set, interfaces and
         *           communicators.
         */
        template<typename MatrixType, typename Comm>
        void createIndexSetAndProjectForAMG(MatrixType& m, Comm& c);

      private:

        // Checks whether a matrix block is owned by the current process. Used for the AMG
        // construction and thus assumes a single level of blocking and blocks with ownership
        // restricted to a single DOF.
        bool owned_for_amg(std::size_t i) const
        {
          return Backend::native(_ranks)[i][0] == _rank;
        }

#endif // HAVE_MPI

      private:

        const GFS& _gfs;
        const RankIndex _rank;
        RankVector _ranks; // vector to identify unique decomposition
        GhostVector _ghosts; //vector to identify ghost dofs
        int _verbose; //verbosity

        //! The actual communication interface used when algorithm requires InteriorBorder_All_Interface.
        InterfaceType _interiorBorder_all_interface;

        //! The actual communication interface used when algorithm requires All_All_Interface.
        InterfaceType _all_all_interface;
      };

#if HAVE_MPI

      template<typename GFS>
      template<typename M, typename C>
      void ParallelHelper<GFS>::createIndexSetAndProjectForAMG(M& m, C& c)
      {

        using Backend::native;

        const bool is_bcrs_matrix =
          is_same<
            typename istl::tags::container<
              Backend::Native<M>
              >::type::base_tag,
          istl::tags::bcrs_matrix
          >::value;

        const bool block_type_is_field_matrix =
          is_same<
            typename istl::tags::container<
              typename Backend::Native<M>::block_type
              >::type::base_tag,
          istl::tags::field_matrix
          >::value;

        // We assume M to be a BCRSMatrix in the following, so better check for that
        static_assert(is_bcrs_matrix && block_type_is_field_matrix, "matrix structure not compatible with AMG");

        // ********************************************************************************
        // In the following, the code will always assume that all DOFs stored in a single
        // block of the BCRSMatrix are attached to the same entity and can be handled
        // identically. For that reason, the code often restricts itself to inspecting the
        // first entry of the blocks in the diverse BlockVectors.
        // ********************************************************************************

        typedef typename GFS::Traits::GridViewType GV;
        typedef typename RankVector::size_type size_type;
        const GV& gv = _gfs.gridView();

        // Do we need to communicate at all?
        const bool need_communication = _gfs.gridView().comm().size() > 1;

        // First find out which dofs we share with other processors
        using BoolVector = Backend::Vector<GFS,bool>;
        BoolVector sharedDOF(_gfs, false);

        if (need_communication)
          {
            SharedDOFDataHandle<GFS,BoolVector> data_handle(_gfs,sharedDOF,false);
            _gfs.gridView().communicate(data_handle,_all_all_interface,Dune::ForwardCommunication);
          }

        // Count shared dofs that we own
        typedef typename C::ParallelIndexSet::GlobalIndex GlobalIndex;
        GlobalIndex count = 0;

        for (size_type i = 0; i < sharedDOF.N(); ++i)
          if (owned_for_amg(i) && native(sharedDOF)[i][0])
            ++count;

        dverb << gv.comm().rank() << ": shared block count is " << count.touint() << std::endl;

        // Communicate per-rank count of owned and shared DOFs to all processes.
        std::vector<GlobalIndex> counts(_gfs.gridView().comm().size());
        _gfs.gridView().comm().allgather(&count, 1, &(counts[0]));

        // Compute start index start_p = \sum_{i=0}^{i<p} counts_i
        GlobalIndex start = std::accumulate(counts.begin(),counts.begin() + _rank,GlobalIndex(0));

        using GIVector = Dune::PDELab::Backend::Vector<GFS,GlobalIndex>;
        GIVector scalarIndices(_gfs, std::numeric_limits<GlobalIndex>::max());

        for (size_type i = 0; i < sharedDOF.N(); ++i)
          if (owned_for_amg(i) && native(sharedDOF)[i][0])
            {
              native(scalarIndices)[i][0] = start;
              ++start;
            }

        // Publish global indices for the shared DOFS to other processors.
        if (need_communication)
          {
            MinDataHandle<GFS,GIVector> data_handle(_gfs,scalarIndices);
            _gfs.gridView().communicate(data_handle,_interiorBorder_all_interface,Dune::ForwardCommunication);
          }

        // Setup the index set
        c.indexSet().beginResize();
        for (size_type i=0; i<scalarIndices.N(); ++i)
          {
            Dune::OwnerOverlapCopyAttributeSet::AttributeSet attr;
            if(native(scalarIndices)[i][0] != std::numeric_limits<GlobalIndex>::max())
              {
                // global index exist in index set
                if (owned_for_amg(i))
                  {
                    // This dof is managed by us.
                    attr = Dune::OwnerOverlapCopyAttributeSet::owner;
                  }
                else
                  {
                    attr = Dune::OwnerOverlapCopyAttributeSet::copy;
                  }
                c.indexSet().add(native(scalarIndices)[i][0], typename C::ParallelIndexSet::LocalIndex(i,attr));
              }
          }
        c.indexSet().endResize();

        // Compute neighbors using communication
        std::set<int> neighbors;

        if (need_communication)
          {
            GFSNeighborDataHandle<GFS,int> data_handle(_gfs,_rank,neighbors);
            _gfs.gridView().communicate(data_handle,_all_all_interface,Dune::ForwardCommunication);
          }

        c.remoteIndices().setNeighbours(neighbors);
        c.remoteIndices().template rebuild<false>();
      }

#endif // HAVE_MPI

      template<int s, bool isFakeMPIHelper>
      struct CommSelector
      {
        typedef Dune::Amg::SequentialInformation type;
      };


#if HAVE_MPI

      // Need MPI for OwnerOverlapCopyCommunication
      template<int s>
      struct CommSelector<s,false>
      {
        typedef OwnerOverlapCopyCommunication<bigunsignedint<s>,int> type;
      };

#endif // HAVE_MPI

      //! \} group Backend

    } // namespace istl
  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_BACKEND_ISTL_PARALLELHELPER_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/istl/patternstatistics.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_BACKEND_ISTL_PATTERNSTATISTICS_HH
#define DUNE_PDELAB_BACKEND_ISTL_PATTERNSTATISTICS_HH

#include <iostream>

namespace Dune {
  namespace PDELab {
    namespace istl {

      //! Statistics about the pattern of a BCRSMatrix.
      template<typename T>
      class PatternStatistics
      {

      public:

        //! size_type of the associated BCRSMatrix.
        typedef T size_type;

#ifndef DOXYGEN

        PatternStatistics(size_type nnz,
                          size_type longest_row,
                          size_type overflow_count,
                          size_type estimate,
                          size_type rows)
          : _nnz(nnz)
          , _longest_row(longest_row)
          , _overflow_count(overflow_count)
          , _estimate(estimate)
          , _rows(rows)
        {}

#endif

        //! The total number of nonzero entries in the matrix.
        size_type nonZeros() const
        {
          return _nnz;
        }

        //! The maximum number of nonzero entries in any row of the matrix.
        size_type longestRow() const
        {
          return _longest_row;
        }

        //! The number of nonzero entries that had to be temporarily stored in the overflow area during pattern construction.
        size_type overflowCount() const
        {
          return _overflow_count;
        }

        //! The estimated number of nonzeros per row as provided by the user before pattern construction.
        size_type estimatedEntriesPerRow() const
        {
          return _estimate;
        }

        //! The number of matrix rows.
        size_type rows() const
        {
          return _rows;
        }

        //! The average number of nonzero entries per row, after matrix construction was completed.
        double averageEntriesPerRow() const
        {
          return static_cast<double>(_nnz) / _rows;
        }

        friend std::ostream& operator<<(std::ostream& os, const PatternStatistics& s)
        {
          std::cout << "==== Pattern statistics ====" << std::endl
                    << "matrix rows: " << s.rows() << std::endl
                    << "nonzero entries: " << s.nonZeros() << std::endl
                    << "maximum number of nonzeros per row: " << s.longestRow() << std::endl
                    << "user-provided estimate of nonzeros per row: " << s.estimatedEntriesPerRow() << std::endl
                    << "average nonzeros per row: " << s.averageEntriesPerRow() << std::endl
                    << "number of entries in overflow area during setup: " << s.overflowCount() << std::endl;
          return os;
        }

      private:

        size_type _nnz;
        size_type _longest_row;
        size_type _overflow_count;
        size_type _estimate;
        size_type _rows;

      };

    } // namespace istl
  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_BACKEND_ISTL_PATTERNSTATISTICS_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/istl/seq_amg_dg_backend.hh <==
#ifndef DUNE_PDELAB_SEQ_AMG_DG_BACKEND_HH
#define DUNE_PDELAB_SEQ_AMG_DG_BACKEND_HH

#include <dune/common/power.hh>
#include <dune/common/parametertree.hh>

#include <dune/istl/matrixmatrix.hh>

#include <dune/grid/common/datahandleif.hh>

#include <dune/pdelab/backend/istl/vector.hh>
#include <dune/pdelab/backend/istl/bcrsmatrix.hh>
#include <dune/pdelab/backend/istl/bcrsmatrixbackend.hh>
#include <dune/pdelab/backend/istl/ovlpistlsolverbackend.hh>
#include <dune/pdelab/gridoperator/gridoperator.hh>

namespace Dune {
  namespace PDELab {

    /** An ISTL preconditioner for DG based on AMG applied to CG subspace

        The template parameters are:
        DGMatrix    BCRSMatrix assembled with DG
        DGPrec      preconditioner to be used for DG
        CGPrec      preconditioner to be used on CG subspace
        P           BCRSMatrix for grid transfer
    */
    template<class DGMatrix, class DGPrec, class CGPrec, class P>
    class SeqDGAMGPrec : public Dune::Preconditioner<typename DGPrec::domain_type,typename DGPrec::range_type>
    {
      DGMatrix& dgmatrix;
      DGPrec& dgprec;
      CGPrec& cgprec;
      P& p;
      int n1,n2;
      bool firstapply;

    public:
      typedef typename DGPrec::domain_type X;
      typedef typename DGPrec::range_type Y;
      typedef typename CGPrec::domain_type CGX;
      typedef typename CGPrec::range_type CGY;

      // define the category
      enum {
        //! \brief The category the preconditioner is part of.
        category=Dune::SolverCategory::sequential
      };

      /*! \brief Constructor.

        Constructor gets all parameters to operate the prec.
        \param A The matrix to operate on.
        \param n The number of iterations to perform.
        \param w The relaxation factor.
      */
      SeqDGAMGPrec (DGMatrix& dgmatrix_, DGPrec& dgprec_, CGPrec& cgprec_, P& p_, int n1_, int n2_)
        : dgmatrix(dgmatrix_), dgprec(dgprec_), cgprec(cgprec_), p(p_), n1(n1_), n2(n2_),
          firstapply(true)
      {
      }

      /*!
        \brief Prepare the preconditioner.

        \copydoc Preconditioner::pre(X&,Y&)
      */
      virtual void pre (X& x, Y& b)
      {
        dgprec.pre(x,b);
        CGY cgd(p.M());
        cgd = 0.0;
        CGX cgv(p.M());
        cgv = 0.0;
        cgprec.pre(cgv,cgd);
      }

      /*!
        \brief Apply the precondioner.

        \copydoc Preconditioner::apply(X&,const Y&)
      */
      virtual void apply (X& x, const Y& b)
      {
        // need local copies to store defect and solution
        Y d(b);
        X v(x);

        // pre-smoothing on DG matrix
        for (int i=0; i<n1; i++)
          {
            v = 0.0;
            dgprec.apply(v,d);
            dgmatrix.mmv(v,d);
            x += v;
          }

        // restrict defect to CG subspace
        CGY cgd(p.M());
        p.mtv(d,cgd);
        CGX cgv(p.M());
        cgv = 0.0;

        // apply AMG
        cgprec.apply(cgv,cgd);

        // prolongate correction
        p.mv(cgv,v);
        dgmatrix.mmv(v,d);
        x += v;

        // pre-smoothing on DG matrix
        for (int i=0; i<n2; i++)
          {
            v = 0.0;
            dgprec.apply(v,d);
            dgmatrix.mmv(v,d);
            x += v;
          }
      }

      /*!
        \brief Clean up.

        \copydoc Preconditioner::post(X&)
      */
      virtual void post (X& x)
      {
        dgprec.post(x);
        CGX cgv(p.M());
        cgv = 0.0;
        cgprec.post(cgv);
      }
    };


    /** Sequential solver backend for using AMG for DG in PDELab

        The template parameters are:
        DGGO       GridOperator for DG discretization, allows access to matrix, vector and grid function space
        CGGFS      grid function space for CG subspace
        DGPrec     preconditioner for DG problem
        Solver     solver to be used on the complete problem

    */
    template<class DGGO, class CGGFS, class TransferLOP, template<class,class,class,int> class DGPrec, template<class> class Solver>
    class ISTLBackend_SEQ_AMG_4_DG : public Dune::PDELab::LinearResultStorage
    {
      // DG grid function space
      typedef typename DGGO::Traits::TrialGridFunctionSpace GFS;

      // vectors and matrices on DG level
      typedef typename DGGO::Traits::Jacobian M; // wrapped istl DG matrix
      typedef typename DGGO::Traits::Domain V;   // wrapped istl DG vector
      typedef Backend::Native<M> Matrix;         // istl DG matrix
      typedef Backend::Native<V> Vector;         // istl DG vector
      typedef typename Vector::field_type field_type;

      // vectors and matrices on CG level
      using CGV = Dune::PDELab::Backend::Vector<CGGFS,field_type>; // wrapped istl CG vector
      typedef Backend::Native<CGV> CGVector;                       // istl CG vector

      // prolongation matrix
      typedef Dune::PDELab::istl::BCRSMatrixBackend<> MBE;
      typedef Dune::PDELab::EmptyTransformation CC;
      typedef TransferLOP CGTODGLOP; // local operator
      typedef Dune::PDELab::GridOperator<CGGFS,GFS,CGTODGLOP,MBE,field_type,field_type,field_type,CC,CC> PGO;
      typedef typename PGO::Jacobian PMatrix; // wrapped ISTL prolongation matrix
      typedef Backend::Native<PMatrix> P;     // ISTL prolongation matrix

      // CG subspace matrix
      typedef typename Dune::TransposedMatMultMatResult<P,Matrix>::type PTADG;
      typedef typename Dune::MatMultMatResult<PTADG,P>::type ACG; // istl coarse space matrix
      typedef ACG CGMatrix; // another name

      // AMG in CG-subspace
      typedef Dune::MatrixAdapter<CGMatrix,CGVector,CGVector> CGOperator;
      typedef Dune::SeqSSOR<CGMatrix,CGVector,CGVector,1> Smoother;
      typedef Dune::Amg::AMG<CGOperator,CGVector,Smoother> AMG;
      typedef Dune::Amg::Parameters Parameters;

      DGGO& dggo;
      CGGFS& cggfs;
      std::shared_ptr<AMG> amg;
      Parameters amg_parameters;
      unsigned maxiter;
      int verbose;
      bool reuse;
      bool firstapply;
      bool usesuperlu;
      std::size_t low_order_space_entries_per_row;

      CGTODGLOP cgtodglop;  // local operator to assemble prolongation matrix
      PGO pgo;              // grid operator to assemble prolongation matrix
      PMatrix pmatrix;      // wrapped prolongation matrix
      ACG acg;              // CG-subspace matrix

    public:
      ISTLBackend_SEQ_AMG_4_DG(DGGO& dggo_, CGGFS& cggfs_, unsigned maxiter_=5000, int verbose_=1, bool reuse_=false, bool usesuperlu_=true)
        : dggo(dggo_)
        , cggfs(cggfs_)
        , amg_parameters(15,2000)
        , maxiter(maxiter_)
        , verbose(verbose_)
        , reuse(reuse_)
        , firstapply(true)
        , usesuperlu(usesuperlu_)
        , low_order_space_entries_per_row(StaticPower<3,GFS::Traits::GridView::dimension>::power)
        , cgtodglop()
        , pgo(cggfs,dggo.trialGridFunctionSpace(),cgtodglop,MBE(low_order_space_entries_per_row))
        , pmatrix(pgo)
        , acg()
      {
        amg_parameters.setDefaultValuesIsotropic(GFS::Traits::GridViewType::Traits::Grid::dimension);
        amg_parameters.setDebugLevel(verbose_);
#if !HAVE_SUPERLU
        if (usesuperlu == true)
          {
            std::cout << "WARNING: You are using AMG without SuperLU!"
                      << " Please consider installing SuperLU,"
                      << " or set the usesuperlu flag to false"
                      << " to suppress this warning." << std::endl;
          }
#endif

        // assemble prolongation matrix; this will not change from one apply to the next
        pmatrix = 0.0;
        if (verbose>0) std::cout << "allocated prolongation matrix of size " << pmatrix.N() << " x " << pmatrix.M() << std::endl;
        CGV cgx(cggfs,0.0);         // need vector to call jacobian
        pgo.jacobian(cgx,pmatrix);
      }

      ISTLBackend_SEQ_AMG_4_DG(DGGO& dggo_, CGGFS& cggfs_, const ParameterTree& params)//unsigned maxiter_=5000, int verbose_=1, bool usesuperlu_=true)
        : dggo(dggo_)
        , cggfs(cggfs_)
        , amg_parameters(15,2000)
        , maxiter(params.get<int>("max_iterations",5000))
        , verbose(params.get<int>("verbose",1))
        , usesuperlu(params.get<bool>("use_superlu",true))
        , low_order_space_entries_per_row(params.get<std::size_t>("low_order_space.entries_per_row",StaticPower<3,GFS::Traits::GridView::dimension>::power))
        , cgtodglop()
        , pgo(cggfs,dggo.trialGridFunctionSpace(),cgtodglop,MBE(low_order_space_entries_per_row))
        , pmatrix(pgo)
      {
        amg_parameters.setDefaultValuesIsotropic(GFS::Traits::GridViewType::Traits::Grid::dimension);
        amg_parameters.setDebugLevel(params.get<int>("verbose",1));
#if !HAVE_SUPERLU
        if (usesuperlu == true)
          {
            std::cout << "WARNING: You are using AMG without SuperLU!"
                      << " Please consider installing SuperLU,"
                      << " or set the usesuperlu flag to false"
                      << " to suppress this warning." << std::endl;
          }
#endif


        // assemble prolongation matrix; this will not change from one apply to the next
        pmatrix = 0.0;
        if (verbose>0) std::cout << "allocated prolongation matrix of size " << pmatrix.N() << " x " << pmatrix.M() << std::endl;
        CGV cgx(cggfs,0.0);         // need vector to call jacobian
        pgo.jacobian(cgx,pmatrix);
      }

      /*! \brief compute global norm of a vector

        \param[in] v the given vector
      */
      typename V::ElementType norm (const V& v) const
      {
        return Backend::native(v).two_norm();
      }

      /*! \brief set AMG parameters

        \param[in] amg_parameters_ a parameter object of Type Dune::Amg::Parameters
      */
      void setParameters(const Parameters& amg_parameters_)
      {
        amg_parameters = amg_parameters_;
      }

      /**
       * @brief Get the parameters describing the behaviuour of AMG.
       *
       * The returned object can be adjusted to ones needs and then can be
       * reset using setParameters.
       * @return The object holding the parameters of AMG.
       */
      const Parameters& parameters() const
      {
        return amg_parameters;
      }

      //! Set whether the AMG should be reused again during call to apply().
      void setReuse(bool reuse_)
      {
        reuse = reuse_;
      }

      //! Return whether the AMG is reused during call to apply()
      bool getReuse() const
      {
        return reuse;
      }

      /*! \brief solve the given linear system

        \param[in] A the given matrix
        \param[out] z the solution vector to be computed
        \param[in] r right hand side
        \param[in] reduction to be achieved
      */
      void apply (M& A, V& z, V& r, typename Dune::template FieldTraits<typename V::ElementType >::real_type reduction)
      {
        using Backend::native;
        // do triple matrix product ACG = P^T ADG P
        Dune::Timer watch;
        watch.reset();
        // only do triple matrix product if the matrix changes
        double triple_product_time = 0.0;
        // no need to set acg here back to zero, this is done in matMultmat
        if(reuse == false || firstapply == true) {
          PTADG ptadg;
          Dune::transposeMatMultMat(ptadg,native(pmatrix),native(A));
          Dune::matMultMat(acg,ptadg,native(pmatrix));
          triple_product_time = watch.elapsed();
          if (verbose>0)
            std::cout << "=== triple matrix product " << triple_product_time << " s" << std::endl;
          //Dune::printmatrix(std::cout,acg,"triple product matrix","row",10,2);
        }
        else if (verbose>0)
          std::cout << "=== reuse CG matrix, SKIPPING triple matrix product " << std::endl;

        // set up AMG solver for the CG subspace
        CGOperator cgop(acg);
        typedef typename Dune::Amg::SmootherTraits<Smoother>::Arguments SmootherArgs;
        SmootherArgs smootherArgs;
        smootherArgs.iterations = 1;
        smootherArgs.relaxationFactor = 1.0;
        typedef Dune::Amg::CoarsenCriterion<Dune::Amg::SymmetricCriterion<CGMatrix,Dune::Amg::FirstDiagonal> > Criterion;
        Criterion criterion(amg_parameters);
        watch.reset();

        // only construct a new AMG for the CG-subspace if the matrix changes
        double amg_setup_time = 0.0;
        if(reuse == false || firstapply == true) {
          amg.reset(new AMG(cgop,criterion,smootherArgs));
          firstapply = false;
          amg_setup_time = watch.elapsed();
          if (verbose>0)
            std::cout << "=== AMG setup " <<amg_setup_time << " s" << std::endl;
        }
        else if (verbose>0)
          std::cout << "=== reuse CG matrix, SKIPPING AMG setup " << std::endl;

        // set up hybrid DG/CG preconditioner
        Dune::MatrixAdapter<Matrix,Vector,Vector> op(native(A));
        DGPrec<Matrix,Vector,Vector,1> dgprec(native(A),1,1);
        typedef SeqDGAMGPrec<Matrix,DGPrec<Matrix,Vector,Vector,1>,AMG,P> HybridPrec;
        HybridPrec hybridprec(native(A),dgprec,*amg,native(pmatrix),2,2);

        // set up solver
        Solver<Vector> solver(op,hybridprec,reduction,maxiter,verbose);

        // solve
        Dune::InverseOperatorResult stat;
        watch.reset();
        solver.apply(native(z),native(r),stat);
        double amg_solve_time = watch.elapsed();
        if (verbose>0) std::cout << "=== Hybrid total solve time " << amg_solve_time+amg_setup_time+triple_product_time << " s" << std::endl;
        res.converged  = stat.converged;
        res.iterations = stat.iterations;
        res.elapsed    = amg_solve_time+amg_setup_time+triple_product_time;
        res.reduction  = stat.reduction;
        res.conv_rate  = stat.conv_rate;
      }

    };
  }
}
#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/istl/seqistlsolverbackend.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:
#ifndef DUNE_SEQISTLSOLVERBACKEND_HH
#define DUNE_SEQISTLSOLVERBACKEND_HH

#include <dune/common/deprecated.hh>
#include <dune/common/parallel/mpihelper.hh>

#include <dune/istl/owneroverlapcopy.hh>
#include <dune/istl/solvercategory.hh>
#include <dune/istl/operators.hh>
#include <dune/istl/solvers.hh>
#include <dune/istl/preconditioners.hh>
#include <dune/istl/scalarproducts.hh>
#include <dune/istl/paamg/amg.hh>
#include <dune/istl/paamg/pinfo.hh>
#include <dune/istl/io.hh>
#include <dune/istl/superlu.hh>
#include <dune/istl/umfpack.hh>

#include <dune/pdelab/constraints/common/constraints.hh>
#include <dune/pdelab/gridfunctionspace/genericdatahandle.hh>
#include <dune/pdelab/backend/solver.hh>
#include <dune/pdelab/backend/istl/vector.hh>
#include <dune/pdelab/backend/istl/bcrsmatrix.hh>

namespace Dune {
  namespace PDELab {

    //! \addtogroup Backend
    //! \ingroup PDELab
    //! \{

    template<typename X, typename Y, typename GOS>
    class OnTheFlyOperator : public Dune::LinearOperator<X,Y>
    {
    public:
      typedef X domain_type;
      typedef Y range_type;
      typedef typename X::field_type field_type;

      enum {category=Dune::SolverCategory::sequential};

      OnTheFlyOperator (GOS& gos_)
        : gos(gos_)
      {}

      virtual void apply (const X& x, Y& y) const
      {
        y = 0.0;
        gos.jacobian_apply(x,y);
      }

      virtual void applyscaleadd (field_type alpha, const X& x, Y& y) const
      {
        Y temp(y);
        temp = 0.0;
        gos.jacobian_apply(x,temp);
        y.axpy(alpha,temp);
      }

    private:
      GOS& gos;
    };

    //==============================================================================
    // Here we add some standard linear solvers conforming to the linear solver
    // interface required to solve linear and nonlinear problems.
    //==============================================================================

    template<template<class,class,class,int> class Preconditioner,
             template<class> class Solver>
    class ISTLBackend_SEQ_Base
      : public SequentialNorm, public LinearResultStorage
    {
    public:
      /*! \brief make a linear solver object

        \param[in] maxiter_ maximum number of iterations to do
        \param[in] verbose_ print messages if true
      */
      explicit ISTLBackend_SEQ_Base(unsigned maxiter_=5000, int verbose_=1)
        : maxiter(maxiter_), verbose(verbose_)
      {}



      /*! \brief solve the given linear system

        \param[in] A the given matrix
        \param[out] z the solution vector to be computed
        \param[in] r right hand side
        \param[in] reduction to be achieved
      */
      template<class M, class V, class W>
      void apply(M& A, V& z, W& r, typename Dune::template FieldTraits<typename W::ElementType >::real_type reduction)
      {
        using Backend::Native;
        using Backend::native;

        Dune::MatrixAdapter<Native<M>,
                            Native<V>,
                            Native<W>> opa(native(A));
        Preconditioner<Native<M>,
                       Native<V>,
                       Native<W>,
                       1> prec(native(A), 3, 1.0);
        Solver<Native<V>> solver(opa, prec, reduction, maxiter, verbose);
        Dune::InverseOperatorResult stat;
        solver.apply(native(z), native(r), stat);
        res.converged  = stat.converged;
        res.iterations = stat.iterations;
        res.elapsed    = stat.elapsed;
        res.reduction  = stat.reduction;
        res.conv_rate  = stat.conv_rate;
      }

    private:
      unsigned maxiter;
      int verbose;
    };

    template<template<typename> class Solver>
    class ISTLBackend_SEQ_ILU0
      :  public SequentialNorm, public LinearResultStorage
    {
    public:
      /*! \brief make a linear solver object

        \param[in] maxiter_ maximum number of iterations to do
        \param[in] verbose_ print messages if true
      */
      explicit ISTLBackend_SEQ_ILU0 (unsigned maxiter_=5000, int verbose_=1)
        : maxiter(maxiter_), verbose(verbose_)
       {}
      /*! \brief solve the given linear system

        \param[in] A the given matrix
        \param[out] z the solution vector to be computed
        \param[in] r right hand side
        \param[in] reduction to be achieved
      */
      template<class M, class V, class W>
      void apply(M& A, V& z, W& r, typename Dune::template FieldTraits<typename W::ElementType >::real_type reduction)
      {
        using Backend::Native;
        using Backend::native;
        Dune::MatrixAdapter<Native<M>,
                            Native<V>,
                            Native<W>> opa(native(A));
        Dune::SeqILU0<Native<M>,
                      Native<V>,
                      Native<W>
                      > ilu0(native(A), 1.0);
        Solver<Native<V>> solver(opa, ilu0, reduction, maxiter, verbose);
        Dune::InverseOperatorResult stat;
        solver.apply(native(z), native(r), stat);
        res.converged  = stat.converged;
        res.iterations = stat.iterations;
        res.elapsed    = stat.elapsed;
        res.reduction  = stat.reduction;
        res.conv_rate  = stat.conv_rate;
       }
    private:
      unsigned maxiter;
      int verbose;
    };

    template<template<typename> class Solver>
    class ISTLBackend_SEQ_ILUn
      :  public SequentialNorm, public LinearResultStorage
    {
    public:
      /*! \brief make a linear solver object
        \param[in] n The number of levels to be used.
        \param[in] w The relaxation factor.
        \param[in] maxiter_ maximum number of iterations to do
        \param[in] verbose_ print messages if true
      */
      ISTLBackend_SEQ_ILUn (int n, double w, unsigned maxiter_=5000, int verbose_=1)
        : n_(n), w_(w), maxiter(maxiter_), verbose(verbose_)
       {}
      /*! \brief solve the given linear system

        \param[in] A the given matrix
        \param[out] z the solution vector to be computed
        \param[in] r right hand side
        \param[in] reduction to be achieved
      */
      template<class M, class V, class W>
      void apply(M& A, V& z, W& r, typename Dune::template FieldTraits<typename W::ElementType >::real_type reduction)
      {
        using Backend::Native;
        using Backend::native;
        Dune::MatrixAdapter<Native<M>,
                            Native<V>,
                            Native<W>
                            > opa(native(A));
        Dune::SeqILUn<Native<M>,
                      Native<V>,
                      Native<W>
                      > ilun(native(A), n_, w_);
        Solver<Native<V>> solver(opa, ilun, reduction, maxiter, verbose);
        Dune::InverseOperatorResult stat;
        solver.apply(native(z), native(r), stat);
        res.converged  = stat.converged;
        res.iterations = stat.iterations;
        res.elapsed    = stat.elapsed;
        res.reduction  = stat.reduction;
        res.conv_rate  = stat.conv_rate;
       }
    private:
      int n_;
      double w_;

      unsigned maxiter;
      int verbose;
    };

    //! \addtogroup PDELab_seqsolvers Sequential Solvers
    //! \{

    /**
     * @brief Backend for sequential loop solver with Jacobi preconditioner.
     */
    class ISTLBackend_SEQ_LOOP_Jac
      : public ISTLBackend_SEQ_Base<Dune::SeqJac, Dune::LoopSolver>
    {
    public:
      /*! \brief make a linear solver object
        \param[in] maxiter_ maximum number of iterations to do
        \param[in] verbose_ print messages if true
      */
      explicit ISTLBackend_SEQ_LOOP_Jac (unsigned maxiter_=5000, int verbose_=1)
        : ISTLBackend_SEQ_Base<Dune::SeqJac, Dune::LoopSolver>(maxiter_, verbose_)
      {}
    };

    /**
     * @brief Backend for sequential BiCGSTAB solver with Jacobi preconditioner.
     */
    class ISTLBackend_SEQ_BCGS_Jac
      : public ISTLBackend_SEQ_Base<Dune::SeqJac, Dune::BiCGSTABSolver>
    {
    public:
      /*! \brief make a linear solver object
        \param[in] maxiter_ maximum number of iterations to do
        \param[in] verbose_ print messages if true
      */
      explicit ISTLBackend_SEQ_BCGS_Jac (unsigned maxiter_=5000, int verbose_=1)
        : ISTLBackend_SEQ_Base<Dune::SeqJac, Dune::BiCGSTABSolver>(maxiter_, verbose_)
      {}
    };

    /**
     * @brief Backend for sequential BiCGSTAB solver with SSOR preconditioner.
     */
    class ISTLBackend_SEQ_BCGS_SSOR
      : public ISTLBackend_SEQ_Base<Dune::SeqSSOR, Dune::BiCGSTABSolver>
    {
    public:
      /*! \brief make a linear solver object

        \param[in] maxiter_ maximum number of iterations to do
        \param[in] verbose_ print messages if true
      */
      explicit ISTLBackend_SEQ_BCGS_SSOR (unsigned maxiter_=5000, int verbose_=1)
        : ISTLBackend_SEQ_Base<Dune::SeqSSOR, Dune::BiCGSTABSolver>(maxiter_, verbose_)
      {}
    };

     /**
     * @brief Backend for sequential BiCGSTAB solver with ILU0 preconditioner.
     */
    class ISTLBackend_SEQ_BCGS_ILU0
      : public ISTLBackend_SEQ_ILU0<Dune::BiCGSTABSolver>
    {
    public:
      /*! \brief make a linear solver object

        \param[in] maxiter_ maximum number of iterations to do
        \param[in] verbose_ print messages if true
      */
      explicit ISTLBackend_SEQ_BCGS_ILU0 (unsigned maxiter_=5000, int verbose_=1)
        : ISTLBackend_SEQ_ILU0<Dune::BiCGSTABSolver>(maxiter_, verbose_)
      {}
    };

    /**
     * @brief Backend for sequential conjugate gradient solver with ILU0 preconditioner.
     */
    class ISTLBackend_SEQ_CG_ILU0
      : public ISTLBackend_SEQ_ILU0<Dune::CGSolver>
    {
    public:
      /*! \brief make a linear solver object

        \param[in] maxiter_ maximum number of iterations to do
        \param[in] verbose_ print messages if true
      */
      explicit ISTLBackend_SEQ_CG_ILU0 (unsigned maxiter_=5000, int verbose_=1)
        : ISTLBackend_SEQ_ILU0<Dune::CGSolver>(maxiter_, verbose_)
      {}
    };

    //! \brief Sequential BiCGStab solver with ILU0 preconditioner
    class ISTLBackend_SEQ_BCGS_ILUn
      : public ISTLBackend_SEQ_ILUn<Dune::BiCGSTABSolver>
    {
    public:
      /*! \brief make a linear solver object


        \param[in] n_ The number of levels to be used.
        \param[in] w_ The relaxation factor.
        \param[in] maxiter_ maximum number of iterations to do
        \param[in] verbose_ print messages if true
      */
      explicit ISTLBackend_SEQ_BCGS_ILUn (int n_, double w_=1.0, unsigned maxiter_=5000, int verbose_=1)
        : ISTLBackend_SEQ_ILUn<Dune::BiCGSTABSolver>(n_, w_, maxiter_, verbose_)
      {}
    };

    //! \brief Sequential congute gradient solver with ILU0 preconditioner
    class ISTLBackend_SEQ_CG_ILUn
      : public ISTLBackend_SEQ_ILUn<Dune::CGSolver>
    {
    public:
      /*! \brief make a linear solver object


        \param[in] n_ The number of levels to be used.
        \param[in] w_ The relaxation factor.
        \param[in] maxiter_ maximum number of iterations to do
        \param[in] verbose_ print messages if true
      */
      explicit ISTLBackend_SEQ_CG_ILUn (int n_, double w_=1.0, unsigned maxiter_=5000, int verbose_=1)
        : ISTLBackend_SEQ_ILUn<Dune::CGSolver>(n_, w_, maxiter_, verbose_)
      {}
    };

    /**
     * @brief Backend for sequential conjugate gradient solver with SSOR preconditioner.
     */
    class ISTLBackend_SEQ_CG_SSOR
      : public ISTLBackend_SEQ_Base<Dune::SeqSSOR, Dune::CGSolver>
    {
    public:
      /*! \brief make a linear solver object

        \param[in] maxiter_ maximum number of iterations to do
        \param[in] verbose_ print messages if true
      */
      explicit ISTLBackend_SEQ_CG_SSOR (unsigned maxiter_=5000, int verbose_=1)
        : ISTLBackend_SEQ_Base<Dune::SeqSSOR, Dune::CGSolver>(maxiter_, verbose_)
      {}
    };

    /**
     * @brief Backend using a MINRes solver preconditioned by SSOR.
     */
    class ISTLBackend_SEQ_MINRES_SSOR
      : public ISTLBackend_SEQ_Base<Dune::SeqSSOR, Dune::MINRESSolver>
    {
    public:
      /*! \brief make a linear solver object

        \param[in] maxiter_ maximum number of iterations to do
        \param[in] verbose_ print messages if true
      */
      explicit ISTLBackend_SEQ_MINRES_SSOR (unsigned maxiter_=5000, int verbose_=1)
        : ISTLBackend_SEQ_Base<Dune::SeqSSOR, Dune::MINRESSolver>(maxiter_, verbose_)
      {}
    };

    /**
     * @brief Backend for conjugate gradient solver with Jacobi preconditioner.
     */
    class ISTLBackend_SEQ_CG_Jac
      : public ISTLBackend_SEQ_Base<Dune::SeqJac, Dune::CGSolver>
    {
    public:
      /*! \brief make a linear solver object
        \param[in] maxiter_ maximum number of iterations to do
        \param[in] verbose_ print messages if true
      */
      explicit ISTLBackend_SEQ_CG_Jac (unsigned maxiter_=5000, int verbose_=1)
        : ISTLBackend_SEQ_Base<Dune::SeqJac, Dune::CGSolver>(maxiter_, verbose_)
      {}
    };

#if HAVE_SUPERLU || DOXYGEN
    /**
     * @brief Solver backend using SuperLU as a direct solver.
     */
    class ISTLBackend_SEQ_SuperLU
      : public SequentialNorm, public LinearResultStorage
    {
    public:
      /*! \brief make a linear solver object

        \param[in] verbose_ print messages if true
      */
      explicit ISTLBackend_SEQ_SuperLU (int verbose_=1)
        : verbose(verbose_)
      {}


      /*! \brief make a linear solver object

        \param[in] maxiter Maximum number of allowed steps (ignored)
        \param[in] verbose_ print messages if true
      */
      ISTLBackend_SEQ_SuperLU (int maxiter, int verbose_)
        : verbose(verbose_)
      {}

      /*! \brief solve the given linear system

        \param[in] A the given matrix
        \param[out] z the solution vector to be computed
        \param[in] r right hand side
        \param[in] reduction to be achieved
      */
      template<class M, class V, class W>
      void apply(M& A, V& z, W& r, typename Dune::template FieldTraits<typename W::ElementType >::real_type reduction)
      {
        using Backend::Native;
        using Backend::native;
        using ISTLM = Native<M>;
        Dune::SuperLU<ISTLM> solver(native(A), verbose);
        Dune::InverseOperatorResult stat;
        solver.apply(native(z), native(r), stat);
        res.converged  = stat.converged;
        res.iterations = stat.iterations;
        res.elapsed    = stat.elapsed;
        res.reduction  = stat.reduction;
        res.conv_rate  = stat.conv_rate;
      }

    private:
      int verbose;
    };
#endif // HAVE_SUPERLU || DOXYGEN

#if HAVE_UMFPACK || DOXYGEN
    /**
     * @brief Solver backend using UMFPack as a direct solver.
     */
    class ISTLBackend_SEQ_UMFPack
      : public SequentialNorm, public LinearResultStorage
    {
    public:
      /*! \brief make a linear solver object

        \param[in] verbose_ print messages if true
      */
      explicit ISTLBackend_SEQ_UMFPack (int verbose_=1)
        : verbose(verbose_)
      {}


      /*! \brief make a linear solver object

        \param[in] maxiter Maximum number of allowed steps (ignored)
        \param[in] verbose_ print messages if true
      */
      ISTLBackend_SEQ_UMFPack (int maxiter, int verbose_)
        : verbose(verbose_)
      {}

      /*! \brief solve the given linear system

        \param[in] A the given matrix
        \param[out] z the solution vector to be computed
        \param[in] r right hand side
        \param[in] reduction to be achieved
      */
      template<class M, class V, class W>
      void apply(M& A, V& z, W& r, typename Dune::template FieldTraits<typename W::ElementType >::real_type reduction)
      {
        using Backend::native;
        using ISTLM = Backend::Native<M>;
        Dune::UMFPack<ISTLM> solver(native(A), verbose);
        Dune::InverseOperatorResult stat;
        solver.apply(native(z), native(r), stat);
        res.converged  = stat.converged;
        res.iterations = stat.iterations;
        res.elapsed    = stat.elapsed;
        res.reduction  = stat.reduction;
        res.conv_rate  = stat.conv_rate;
      }

    private:
      int verbose;
    };
#endif // HAVE_UMFPACK || DOXYGEN

    //! Solver to be used for explicit time-steppers with (block-)diagonal mass matrix
    class ISTLBackend_SEQ_ExplicitDiagonal
      : public SequentialNorm, public LinearResultStorage
    {
    public:
      /*! \brief make a linear solver object
      */
      ISTLBackend_SEQ_ExplicitDiagonal ()
      {}

      /*! \brief solve the given linear system

        \param[in] A the given matrix
        \param[out] z the solution vector to be computed
        \param[in] r right hand side
        \param[in] reduction to be achieved
      */
      template<class M, class V, class W>
      void apply(M& A, V& z, W& r, typename Dune::template FieldTraits<typename W::ElementType >::real_type reduction)
      {
        using Backend::Native;
        Dune::SeqJac<Native<M>,
                     Native<V>,
                     Native<W>
                     > jac(Backend::native(A),1,1.0);
        jac.pre(z,r);
        jac.apply(z,r);
        jac.post(z);
        res.converged  = true;
        res.iterations = 1;
        res.elapsed    = 0.0;
        res.reduction  = reduction;
        res.conv_rate  = reduction; // pow(reduction,1.0/1)
      }
    };

    //! \} Sequential Solvers

    /**
     * @brief Class providing some statistics of the AMG solver.
     *
     */
    struct ISTLAMGStatistics
    {
      /**
       * @brief The needed for computing the parallel information and
       * for adapting the linear system.
       */
      double tprepare;
      /** @brief the number of levels in the AMG hierarchy. */
      int levels;
      /** @brief The time spent in solving the system (without building the hierarchy. */
      double tsolve;
      /** @brief The time needed for building the AMG hierarchy (coarsening). */
      double tsetup;
      /** @brief The number of iterations performed until convergence was reached. */
      int iterations;
      /** @brief True if a direct solver was used on the coarset level. */
      bool directCoarseLevelSolver;
    };

    template<class GO, template<class,class,class,int> class Preconditioner, template<class> class Solver,
              bool skipBlocksizeCheck = false>
    class ISTLBackend_SEQ_AMG : public LinearResultStorage
    {
      typedef typename GO::Traits::TrialGridFunctionSpace GFS;
      typedef typename GO::Traits::Jacobian M;
      typedef Backend::Native<M> MatrixType;
      typedef typename GO::Traits::Domain V;
      typedef Backend::Native<V> VectorType;
      typedef Preconditioner<MatrixType,VectorType,VectorType,1> Smoother;
      typedef Dune::MatrixAdapter<MatrixType,VectorType,VectorType> Operator;
      typedef typename Dune::Amg::SmootherTraits<Smoother>::Arguments SmootherArgs;
      typedef Dune::Amg::AMG<Operator,VectorType,Smoother> AMG;
      typedef Dune::Amg::Parameters Parameters;

    public:
      ISTLBackend_SEQ_AMG(unsigned maxiter_=5000, int verbose_=1,
                          bool reuse_=false, bool usesuperlu_=true)
        : maxiter(maxiter_), params(15,2000), verbose(verbose_),
          reuse(reuse_), firstapply(true), usesuperlu(usesuperlu_)
      {
        params.setDefaultValuesIsotropic(GFS::Traits::GridViewType::Traits::Grid::dimension);
        params.setDebugLevel(verbose_);
#if !HAVE_SUPERLU
        if (usesuperlu == true)
          {
            std::cout << "WARNING: You are using AMG without SuperLU!"
                      << " Please consider installing SuperLU,"
                      << " or set the usesuperlu flag to false"
                      << " to suppress this warning." << std::endl;
          }
#endif
      }

       /*! \brief set AMG parameters

        \param[in] params_ a parameter object of Type Dune::Amg::Parameters
      */
      void setparams(Parameters params_)
      {
        params = params_;
      }

      /*! \brief compute global norm of a vector

        \param[in] v the given vector
      */
      typename V::ElementType norm (const V& v) const
      {
        return Backend::native(v).two_norm();
      }

      /*! \brief solve the given linear system

        \param[in] A the given matrix
        \param[out] z the solution vector to be computed
        \param[in] r right hand side
        \param[in] reduction to be achieved
      */
      void apply(M& A, V& z, V& r, typename Dune::template FieldTraits<typename V::ElementType >::real_type reduction)
      {
        Timer watch;
        MatrixType& mat = Backend::native(A);
        typedef Dune::Amg::CoarsenCriterion<Dune::Amg::SymmetricCriterion<MatrixType,
          Dune::Amg::FirstDiagonal> > Criterion;
        SmootherArgs smootherArgs;
        smootherArgs.iterations = 1;
        smootherArgs.relaxationFactor = 1;

        Criterion criterion(params);
        Operator oop(mat);
        //only construct a new AMG if the matrix changes
        if (reuse==false || firstapply==true){
          amg.reset(new AMG(oop, criterion, smootherArgs));
          firstapply = false;
          stats.tsetup = watch.elapsed();
          stats.levels = amg->maxlevels();
          stats.directCoarseLevelSolver=amg->usesDirectCoarseLevelSolver();
        }
        watch.reset();
        Dune::InverseOperatorResult stat;

        Solver<VectorType> solver(oop,*amg,reduction,maxiter,verbose);
        solver.apply(Backend::native(z),Backend::native(r),stat);
        stats.tsolve= watch.elapsed();
        res.converged  = stat.converged;
        res.iterations = stat.iterations;
        res.elapsed    = stat.elapsed;
        res.reduction  = stat.reduction;
        res.conv_rate  = stat.conv_rate;
      }


      /**
       * @brief Get statistics of the AMG solver (no of levels, timings).
       * @return statistis of the AMG solver.
       */
      const ISTLAMGStatistics& statistics() const
      {
        return stats;
      }

    private:
      unsigned maxiter;
      Parameters params;
      int verbose;
      bool reuse;
      bool firstapply;
      bool usesuperlu;
      std::shared_ptr<AMG> amg;
      ISTLAMGStatistics stats;
    };

    //! \addtogroup PDELab_seqsolvers Sequential Solvers
    //! \{

    /**
     * @brief Sequential conjugate gradient solver preconditioned with AMG smoothed by SSOR
     * @tparam GO The type of the grid operator
     * (or the fakeGOTraits class for the old grid operator space).
     */
    template<class GO>
    class ISTLBackend_SEQ_CG_AMG_SSOR
      : public ISTLBackend_SEQ_AMG<GO, Dune::SeqSSOR, Dune::CGSolver>
    {

    public:
      /**
       * @brief Constructor
       * @param maxiter_ The maximum number of iterations allowed.
       * @param verbose_ The verbosity level to use.
       * @param reuse_ Set true, if the Matrix to be used is always identical
       * (AMG aggregation is then only performed once).
       * @param usesuperlu_ Set false, to suppress the no SuperLU warning
       */
      ISTLBackend_SEQ_CG_AMG_SSOR(unsigned maxiter_=5000, int verbose_=1,
                                  bool reuse_=false, bool usesuperlu_=true)
        : ISTLBackend_SEQ_AMG<GO, Dune::SeqSSOR, Dune::CGSolver>
          (maxiter_, verbose_, reuse_, usesuperlu_)
      {}
    };

    /**
     * @brief Sequential BiCGStab solver preconditioned with AMG smoothed by SSOR
     * @tparam GO The type of the grid operator
     * (or the fakeGOTraits class for the old grid operator space).
     */
    template<class GO>
    class ISTLBackend_SEQ_BCGS_AMG_SSOR
      : public ISTLBackend_SEQ_AMG<GO, Dune::SeqSSOR, Dune::BiCGSTABSolver>
    {

    public:
      /**
       * @brief Constructor
       * @param maxiter_ The maximum number of iterations allowed.
       * @param verbose_ The verbosity level to use.
       * @param reuse_ Set true, if the Matrix to be used is always identical
       * (AMG aggregation is then only performed once).
       * @param usesuperlu_ Set false, to suppress the no SuperLU warning
       */
      ISTLBackend_SEQ_BCGS_AMG_SSOR(unsigned maxiter_=5000, int verbose_=1,
                                    bool reuse_=false, bool usesuperlu_=true)
        : ISTLBackend_SEQ_AMG<GO, Dune::SeqSSOR, Dune::BiCGSTABSolver>
          (maxiter_, verbose_, reuse_, usesuperlu_)
      {}
    };

    /**
     * @brief Sequential BiCGSTAB solver preconditioned with AMG smoothed by SOR
     * @tparam GO The type of the grid operator
     * (or the fakeGOTraits class for the old grid operator space).
     */
    template<class GO>
    class ISTLBackend_SEQ_BCGS_AMG_SOR
      : public ISTLBackend_SEQ_AMG<GO, Dune::SeqSOR, Dune::BiCGSTABSolver>
    {

    public:
      /**
       * @brief Constructor
       * @param maxiter_ The maximum number of iterations allowed.
       * @param verbose_ The verbosity level to use.
       * @param reuse_ Set true, if the Matrix to be used is always identical
       * (AMG aggregation is then only performed once).
       * @param usesuperlu_ Set false, to suppress the no SuperLU warning
       */
      ISTLBackend_SEQ_BCGS_AMG_SOR(unsigned maxiter_=5000, int verbose_=1,
                                   bool reuse_=false, bool usesuperlu_=true)
        : ISTLBackend_SEQ_AMG<GO, Dune::SeqSOR, Dune::BiCGSTABSolver>
          (maxiter_, verbose_, reuse_, usesuperlu_)
      {}
    };

    /**
     * @brief Sequential Loop solver preconditioned with AMG smoothed by SSOR
     * @tparam GO The type of the grid operator
     * (or the fakeGOTraits class for the old grid operator space).
     */
    template<class GO>
    class ISTLBackend_SEQ_LS_AMG_SSOR
      : public ISTLBackend_SEQ_AMG<GO, Dune::SeqSSOR, Dune::LoopSolver>
    {

    public:
      /**
       * @brief Constructor
       * @param maxiter_ The maximum number of iterations allowed.
       * @param verbose_ The verbosity level to use.
       * @param reuse_ Set true, if the Matrix to be used is always identical
       * (AMG aggregation is then only performed once).
       * @param usesuperlu_ Set false, to suppress the no SuperLU warning
       */
      ISTLBackend_SEQ_LS_AMG_SSOR(unsigned maxiter_=5000, int verbose_=1,
                                  bool reuse_=false, bool usesuperlu_=true)
        : ISTLBackend_SEQ_AMG<GO, Dune::SeqSSOR, Dune::LoopSolver>
          (maxiter_, verbose_, reuse_, usesuperlu_)
      {}
    };

    /**
     * @brief Sequential Loop solver preconditioned with AMG smoothed by SOR
     * @tparam GO The type of the grid operator
     * (or the fakeGOTraits class for the old grid operator space).
     */
    template<class GO>
    class ISTLBackend_SEQ_LS_AMG_SOR
      : public ISTLBackend_SEQ_AMG<GO, Dune::SeqSOR, Dune::LoopSolver>
    {

    public:
      /**
       * @brief Constructor
       * @param maxiter_ The maximum number of iterations allowed.
       * @param verbose_ The verbosity level to use.
       * @param reuse_ Set true, if the Matrix to be used is always identical
       * (AMG aggregation is then only performed once).
       * @param usesuperlu_ Set false, to suppress the no SuperLU warning
       */
      ISTLBackend_SEQ_LS_AMG_SOR(unsigned maxiter_=5000, int verbose_=1,
                                 bool reuse_=false, bool usesuperlu_=true)
        : ISTLBackend_SEQ_AMG<GO, Dune::SeqSOR, Dune::LoopSolver>
          (maxiter_, verbose_, reuse_, usesuperlu_)
      {}
    };

    /** \brief Linear solver backend for Restarted GMRes
        preconditioned with ILU(0)

    */

    class ISTLBackend_SEQ_GMRES_ILU0
      : public SequentialNorm, public LinearResultStorage
    {
    public :

      /** \brief make linear solver object

          \param[in] restart_ number of iterations when GMRes has to be restarted
          \param[in] maxiter_ maximum number of iterations to do
          \param[in] verbose_ print messages if true
      */
      explicit ISTLBackend_SEQ_GMRES_ILU0(int restart_ = 200, int maxiter_ = 5000, int verbose_ = 1)
        : restart(restart_), maxiter(maxiter_), verbose(verbose_)
      {}

      /** \brief solve the given linear system

          \param[in] A the given matrix
          \param[out] z the solution vector to be computed
          \param[in] r right hand side
          \param[in] reduction to be achieved
      */
      template<class M, class V, class W>
      void apply(M& A, V& z, W& r, typename Dune::template FieldTraits<typename W::ElementType>::real_type reduction)
      {
        using Backend::Native;
        using Backend::native;
        Dune::MatrixAdapter<
          Native<M>,
          Native<V>,
          Native<W>
          > opa(native(A));
        Dune::SeqILU0<
          Native<M>,
          Native<V>,
          Native<W>
          > ilu0(native(A), 1.0);
        Dune::RestartedGMResSolver<Native<V>> solver(opa,ilu0,reduction,restart,maxiter,verbose);
        Dune::InverseOperatorResult stat;
        solver.apply(native(z), native(r), stat);
        res.converged  = stat.converged;
        res.iterations = stat.iterations;
        res.elapsed    = stat.elapsed;
        res.reduction  = stat.reduction;
        res.conv_rate  = stat.conv_rate;
      }

    private :
      int restart, maxiter, verbose;
    };

    //! \} group Sequential Solvers
    //! \} group Backend

  } // namespace PDELab
} // namespace Dune

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/istl/tags.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:
#ifndef DUNE_PDELAB_BACKEND_ISTL_TAGS_HH
#define DUNE_PDELAB_BACKEND_ISTL_TAGS_HH

#include <dune/common/documentation.hh>
#include <dune/pdelab/backend/istl/forwarddeclarations.hh>
#include <cstddef>

namespace Dune {

  namespace PDELab {

    namespace istl {

      // ********************************************************************************
      // tag definitions
      // ********************************************************************************

      namespace tags {

        //! Tag describing a BlockVector.
        struct block_vector
        {
          typedef block_vector base_tag;
        };

        //! Tag describing a DynamicVector.
        struct dynamic_vector
        {
          typedef dynamic_vector base_tag;
        };

        //! Tag describing an arbitrary FieldVector.
        /**
         * The tagging mechanism will never tag a FieldVector directly with this tag,
         * but will instead return a more specific tag which describes the blocking structure
         * and which inherits from this tag.
         * If you dispatch using a function, you can ignore this detail, as the derived tag will
         * automatically be upcast to this tag, but if you use the tags in a struct, you can
         * always use the member type base_tag to access the common base tag.
         */
        struct field_vector
        {
          //! Base tag for this tag category.
          typedef field_vector base_tag;
        };

        //! Tag describing a field vector with block size 1.
        struct field_vector_1
          : public field_vector
        {};

        //! Tag describing a field vector with block size > 1.
        struct field_vector_n
          : public field_vector
        {};

        //! Tag describing a BCRSMatrix.
        struct bcrs_matrix
        {
          typedef bcrs_matrix base_tag;
        };

        //! Tag describing a DynamicMatrix.
        struct dynamic_matrix
        {
          typedef dynamic_matrix base_tag;
        };

        //! Tag describing an arbitrary FieldMatrix.
        /**
         * The tagging mechanism will never tag a FieldMatrix directly with this tag,
         * but will instead return a more specific tag which describes the blocking structure
         * and which inherits from this tag.
         * If you dispatch using a function, you can ignore this detail, as the derived tag will
         * automatically be upcast to this tag, but if you use the tags in a struct, you can
         * always use the member type base_tag to access the common base tag.
         */
        struct field_matrix
        {
          //! Base tag for this tag category.
          typedef field_matrix base_tag;
        };

        //! Tag describing a FieldMatrix with row block size 1 and arbitrary column block size.
        struct field_matrix_1_any
        {};

        //! Tag describing a FieldMatrix with row block size > 1 and arbitrary column block size.
        struct field_matrix_n_any
        {};

        //! Tag describing a FieldMatrix with arbitrary row block size and column block size 1.
        struct field_matrix_any_1
        {};

        //! Tag describing a FieldMatrix with arbitrary row block size and column block size > 1.
        struct field_matrix_any_m
        {};

        //! Tag describing a FieldMatrix with row block size 1 and column block size 1.
        struct field_matrix_1_1
          : public field_matrix
          , public field_matrix_1_any
          , public field_matrix_any_1
        {};

        //! Tag describing a FieldMatrix with row block size > 1 and column block size 1.
        struct field_matrix_n_1
          : public field_matrix
          , public field_matrix_n_any
          , public field_matrix_any_1
        {};

        //! Tag describing a FieldMatrix with row block size 1 and column block size > 1.
        struct field_matrix_1_m
          : public field_matrix
          , public field_matrix_1_any
          , public field_matrix_any_m
        {};

        //! Tag describing a FieldMatrix with row block size > 1 and column block size > 1.
        struct field_matrix_n_m
          : public field_matrix
          , public field_matrix_n_any
          , public field_matrix_any_m
        {};


        // ********************************************************************************
        // Tag extraction
        // ********************************************************************************

#ifdef DOXYGEN

        //! Extracts the container tag from T.
        /**
         * \tparam T  The container type to tag.
         */
        template<typename T>
        struct container
        {
          //! The container tag associated with T.
          typedef ImplementationDefined type;
        };

#else // DOXYGEN

        // There is no standard implementation.
        template<typename T>
        struct container;


        template<typename Block, typename Alloc>
        struct container<Dune::BlockVector<Block,Alloc> >
        {
          typedef block_vector type;
        };


        // DynamicVector grew allocator support some time after the 2.3 release,
        // so we have to adjust the forward declaration accordingly

#if DUNE_VERSION_NEWER(DUNE_COMMON,2,4)

        template<typename F, typename Allocator>
        struct container<DynamicVector<F,Allocator> >
        {
          typedef dynamic_vector type;
        };

#else

        template<typename F>
        struct container<DynamicVector<F> >
        {
          typedef dynamic_vector type;
        };

#endif

        template<typename F, int n>
        struct container<FieldVector<F,n> >
        {
          typedef field_vector_n type;
        };

        template<typename F>
        struct container<FieldVector<F,1> >
        {
          typedef field_vector_1 type;
        };


        template<typename Block, typename Alloc>
        struct container<Dune::BCRSMatrix<Block,Alloc> >
        {
          typedef bcrs_matrix type;
        };

        template<typename F>
        struct container<DynamicMatrix<F> >
        {
          typedef dynamic_matrix type;
        };

        template<typename F, int n, int m>
        struct container<FieldMatrix<F,n,m> >
        {
          typedef field_matrix_n_m type;
        };

        template<typename F, int n>
        struct container<FieldMatrix<F,n,1> >
        {
          typedef field_matrix_n_1 type;
        };

        template<typename F, int m>
        struct container<FieldMatrix<F,1,m> >
        {
          typedef field_matrix_1_m type;
        };

        template<typename F>
        struct container<FieldMatrix<F,1,1> >
        {
          typedef field_matrix_1_1 type;
        };

#endif // DOXYGEN

      } // namespace tags

      //! Gets instance of container tag associated with T
      /**
       * Returns an instance of the container tag for T. This function
       * is convenient when doing function-based tag dispatch, as it
       * saves on a lot of typing.
       *
       * \tparam T  The container for which to return a tag.
       * \returns   An instance of the associated container tag.
       */
      template<typename T>
      typename tags::container<T>::type container_tag(const T&)
      {
        return typename tags::container<T>::type();
      }

    } // namespace istl

  } // namespace PDELab
} // namespace Dune



#endif // DUNE_PDELAB_BACKEND_ISTL_TAGS_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/istl/utility.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PDELAB_BACKEND_ISTL_UTILITY_HH
#define DUNE_PDELAB_BACKEND_ISTL_UTILITY_HH

#include <dune/common/typetraits.hh>
#include <dune/common/deprecated.hh>

#include <dune/pdelab/backend/istl/tags.hh>

namespace Dune {

  namespace PDELab {

    namespace istl {

      // ********************************************************************************
      // Helper functions for uniform access to ISTL containers
      //
      // The following suite of raw() functions should be used in places where an
      // algorithm might work on either the bare ISTL container or the PDELab
      // wrapper and has to access the bare container.
      // ********************************************************************************

      //! Returns the raw ISTL object associated with v, or v itself it is already an ISTL object.
      template<typename V>
      DUNE_DEPRECATED_MSG("raw() is deprecated and will be removed after PDELab 2.4. Use Backend::native() instead")
      V& raw(V& v)
      {
        return v;
      }

      //! Returns the raw ISTL object associated with v, or v itself it is already an ISTL object.
      template<typename V>
      DUNE_DEPRECATED_MSG("raw() is deprecated and will be removed after PDELab 2.4. Use Backend::native() instead")
      const V& raw(const V& v)
      {
        return v;
      }

      //! Returns the raw ISTL type associated with C, or C itself it is already an ISTL type.
      template<typename C>
      struct
      DUNE_DEPRECATED_MSG("raw_type<> is deprecated and will be removed after PDELab 2.4. Use Backend::Native<> instead")
      raw_type
      {
        typedef C type;
      };

#ifndef DOXYGEN

#pragma GCC diagnostic push
#pragma GCC diagnostic ignored "-Wdeprecated-declarations"

      template<typename GFS, typename C>
      DUNE_DEPRECATED_MSG("raw() is deprecated and will be removed after PDELab 2.4. Use Backend::native() instead")
      typename BlockVector<GFS,C>::Container&
      raw(BlockVector<GFS,C>& v)
      {
        return v.base();
      }

      template<typename GFS, typename C>
      DUNE_DEPRECATED_MSG("raw() is deprecated and will be removed after PDELab 2.4. Use Backend::native() instead")
      const typename BlockVector<GFS,C>::Container&
      raw(const BlockVector<GFS,C>& v)
      {
        return v.base();
      }

      template<typename GFSU, typename GFSV, typename C, typename Stats>
      DUNE_DEPRECATED_MSG("raw() is deprecated and will be removed after PDELab 2.4. Use Backend::native() instead")
      typename BCRSMatrix<GFSU,GFSV,C,Stats>::Container&
      raw(BCRSMatrix<GFSU,GFSV,C,Stats>& m)
      {
        return m.base();
      }

      template<typename GFSU, typename GFSV, typename C, typename Stats>
      DUNE_DEPRECATED_MSG("raw() is deprecated and will be removed after PDELab 2.4. Use Backend::native() instead")
      const typename BCRSMatrix<GFSU,GFSV,C,Stats>::Container&
      raw(const BCRSMatrix<GFSU,GFSV,C,Stats>& m)
      {
        return m.base();
      }

      template<typename GFS, typename C>
      struct raw_type<BlockVector<GFS,C> >
      {
        typedef C type;
      };

      template<typename GFSU, typename GFSV, typename C, typename Stats>
      struct raw_type<BCRSMatrix<GFSU,GFSV,C,Stats> >
      {
        typedef C type;
      };

#pragma GCC diagnostic pop

      // ********************************************************************************
      // Helpers for the nesting_depth TMP
      // ********************************************************************************

      namespace impl {

        template<typename T, std::size_t depth, typename Tag>
        struct nesting_depth;

        template<typename T, std::size_t depth>
        struct nesting_depth<T,depth,tags::block_vector>
          : public nesting_depth<typename T::block_type,depth+1,typename tags::container<typename T::block_type>::type::base_tag>
        {};

        template<typename T, std::size_t depth>
        struct nesting_depth<T,depth,tags::dynamic_vector>
          : public integral_constant<std::size_t,depth+1>
        {};

        template<typename T, std::size_t depth>
        struct nesting_depth<T,depth,tags::field_vector>
          : public integral_constant<std::size_t,depth+1>
        {};

        template<typename T, std::size_t depth>
        struct nesting_depth<T,depth,tags::bcrs_matrix>
          : public nesting_depth<typename T::block_type,depth+1,typename tags::container<typename T::block_type>::type::base_tag>
        {};

        template<typename T, std::size_t depth>
        struct nesting_depth<T,depth,tags::dynamic_matrix>
          : public integral_constant<std::size_t,depth+1>
        {};

        template<typename T, std::size_t depth>
        struct nesting_depth<T,depth,tags::field_matrix>
          : public integral_constant<std::size_t,depth+1>
        {};

      }

#endif // DOXYGEN

      //! TMP for figuring out the depth up to which ISTL containers are nested.
      /**
       * This TMP calculates the nesting depth of ISTL containers. A FieldVector or
       * FieldMatrix has a depth of 1.
       */
      template<typename T>
      struct nesting_depth
        : public impl::nesting_depth<T,0,typename tags::container<T>::type::base_tag>
      {};

    } // namespace istl
  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_BACKEND_ISTL_UTILITY_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/istl/vector.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PDELAB_BACKEND_ISTL_VECTOR_HH
#define DUNE_PDELAB_BACKEND_ISTL_VECTOR_HH

#include <dune/common/fvector.hh>
#include <dune/istl/bvector.hh>
#include <dune/typetree/typetree.hh>

#include <dune/pdelab/backend/interface.hh>
#include <dune/pdelab/backend/common/tags.hh>
#include <dune/pdelab/backend/common/uncachedvectorview.hh>
#include <dune/pdelab/backend/istl/descriptors.hh>
#include <dune/pdelab/backend/istl/vectorhelpers.hh>
#include <dune/pdelab/backend/istl/vectoriterator.hh>
#include <dune/pdelab/gridfunctionspace/gridfunctionspace.hh>
#include <dune/pdelab/gridfunctionspace/lfsindexcache.hh>
#include <dune/pdelab/gridfunctionspace/tags.hh>

namespace Dune {
  namespace PDELab {
    namespace istl {

      template<typename GFS, typename C>
      class BlockVector
        : public Backend::impl::Wrapper<C>
      {

        friend Backend::impl::Wrapper<C>;

      public:
        typedef typename C::field_type ElementType;
        typedef ElementType E;
        typedef C Container;
        typedef GFS GridFunctionSpace;
        typedef Container BaseT;
        typedef typename Container::field_type field_type;
        typedef typename Container::block_type block_type;
        typedef typename Container::size_type size_type;

        typedef typename GFS::Ordering::Traits::ContainerIndex ContainerIndex;

        typedef istl::vector_iterator<C> iterator;
        typedef istl::vector_iterator<const C> const_iterator;


        template<typename LFSCache>
        using LocalView = UncachedVectorView<BlockVector,LFSCache>;

        template<typename LFSCache>
        using ConstLocalView = ConstUncachedVectorView<const BlockVector,LFSCache>;


        BlockVector(const BlockVector& rhs)
          : _gfs(rhs._gfs)
          , _container(std::make_shared<Container>(_gfs.ordering().blockCount()))
        {
          istl::dispatch_vector_allocation(_gfs.ordering(),*_container,typename GFS::Ordering::ContainerAllocationTag());
          (*_container) = rhs.native();
        }

        BlockVector (const GFS& gfs, Backend::attached_container = Backend::attached_container())
          : _gfs(gfs)
          , _container(std::make_shared<Container>(gfs.ordering().blockCount()))
        {
          istl::dispatch_vector_allocation(gfs.ordering(),*_container,typename GFS::Ordering::ContainerAllocationTag());
        }

        //! Creates an BlockVector without allocating an underlying ISTL vector.
        BlockVector(const GFS& gfs, Backend::unattached_container)
          : _gfs(gfs)
        {}

        /** \brief Constructs an BlockVector for an explicitly given vector object
         *
         * \param gfs GridFunctionSpace that determines the size and the blocking of the vector
         * \param container The actual ISTL container class
         */
        BlockVector (const GFS& gfs, Container& container)
          : _gfs(gfs)
          , _container(stackobject_to_shared_ptr(container))
        {
          _container->resize(gfs.ordering().blockCount());
          istl::dispatch_vector_allocation(gfs.ordering(),*_container,typename GFS::Ordering::ContainerAllocationTag());
        }

        BlockVector (const GFS& gfs, const E& e)
          : _gfs(gfs)
          , _container(std::make_shared<Container>(gfs.ordering().blockCount()))
        {
          istl::dispatch_vector_allocation(gfs.ordering(),*_container,typename GFS::Ordering::ContainerAllocationTag());
          (*_container)=e;
        }

        void detach()
        {
          _container.reset();
        }

        void attach(std::shared_ptr<Container> container)
        {
          _container = container;
        }

        bool attached() const
        {
          return bool(_container);
        }

        const std::shared_ptr<Container>& storage() const
        {
          return _container;
        }

        size_type N() const
        {
          return _container->N();
        }

        BlockVector& operator= (const BlockVector& r)
        {
          if (this == &r)
            return *this;
          if (attached())
            {
              (*_container) = r.native();
            }
          else
            {
              _container = std::make_shared<Container>(r.native());
            }
          return *this;
        }

        BlockVector& operator= (const E& e)
        {
          (*_container)=e;
          return *this;
        }

        BlockVector& operator*= (const E& e)
        {
          (*_container)*=e;
          return *this;
        }


        BlockVector& operator+= (const E& e)
        {
          (*_container)+=e;
          return *this;
        }

        BlockVector& operator+= (const BlockVector& e)
        {
          (*_container)+= e.native();
          return *this;
        }

        BlockVector& operator-= (const BlockVector& e)
        {
          (*_container)-= e.native();
          return *this;
        }

        block_type& block(std::size_t i)
        {
          return (*_container)[i];
        }

        const block_type& block(std::size_t i) const
        {
          return (*_container)[i];
        }

        E& operator[](const ContainerIndex& ci)
        {
          return istl::access_vector_element(istl::container_tag(*_container),*_container,ci,ci.size()-1);
        }

        const E& operator[](const ContainerIndex& ci) const
        {
          return istl::access_vector_element(istl::container_tag(*_container),*_container,ci,ci.size()-1);
        }

        typename Dune::template FieldTraits<E>::real_type two_norm() const
        {
          return _container->two_norm();
        }

        typename Dune::template FieldTraits<E>::real_type one_norm() const
        {
          return _container->one_norm();
        }

        typename Dune::template FieldTraits<E>::real_type infinity_norm() const
        {
          return _container->infinity_norm();
        }

        E operator*(const BlockVector& y) const
        {
          return (*_container)*y.native();
        }

        E dot(const BlockVector& y) const
        {
          return _container->dot(y.native());
        }

        BlockVector& axpy(const E& a, const BlockVector& y)
        {
          _container->axpy(a, y.native());
          return *this;
        }

        // for debugging and AMG access
        Container&
        DUNE_DEPRECATED_MSG("base() is deprecated and will be removed after PDELab 2.4. Use Backend::native() instead.")
        base ()
        {
          return *_container;
        }

        const Container&
        DUNE_DEPRECATED_MSG("base() is deprecated and will be removed after PDELab 2.4. Use Backend::native() instead.")
        base () const
        {
          return *_container;
        }

      private:

        // for debugging and AMG access
        Container& native ()
        {
          return *_container;
        }

        const Container& native () const
        {
          return *_container;
        }

      public:

        operator Container&()
        {
          return *_container;
        }

        operator const Container&() const
        {
          return *_container;
        }

        iterator begin()
        {
          return iterator(*_container,false);
        }


        const_iterator begin() const
        {
          return const_iterator(*_container,false);
        }

        iterator end()
        {
          return iterator(*_container,true);
        }


        const_iterator end() const
        {
          return const_iterator(*_container,true);
        }

        size_t flatsize() const
        {
          return _container->dim();
        }

        const GFS& gridFunctionSpace() const
        {
          return _gfs;
        }

      private:
        const GFS& _gfs;
        std::shared_ptr<Container> _container;
      };

#ifndef DOXYGEN

      // helper struct invoking the GFS tree -> ISTL vector reduction
      template<typename GFS, typename E>
      struct BlockVectorSelectorHelper
      {

        typedef typename TypeTree::AccumulateType<
          GFS,
          istl::vector_creation_policy<E>
          >::type vector_descriptor;

        typedef BlockVector<GFS,typename vector_descriptor::vector_type> Type;

      };

#endif // DOXYGEN

    // can't have the closing of the namespace inside the #ifndef DOXYGEN block
    } // namespace istl

#ifndef DOXYGEN

    namespace Backend {
      namespace impl {

        template<Dune::PDELab::istl::Blocking blocking, std::size_t block_size, typename GFS, typename E>
        struct BackendVectorSelectorHelper<istl::VectorBackend<blocking,block_size>, GFS, E>
          : public istl::BlockVectorSelectorHelper<GFS,E>
        {};

      } // namespace impl
    } // namespace Backend

#endif // DOXYGEN

  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_BACKEND_ISTL_VECTOR_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/istl/vectorhelpers.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PDELAB_BACKEND_ISTL_VECTORHELPERS_HH
#define DUNE_PDELAB_BACKEND_ISTL_VECTORHELPERS_HH

#include <dune/common/typetraits.hh>

#include <dune/istl/bvector.hh>

#include <dune/pdelab/backend/istl/tags.hh>
#include <dune/pdelab/backend/istl/descriptors.hh>
#include <dune/pdelab/ordering/orderingbase.hh>

namespace Dune {
  namespace PDELab {

    // Recursive accessors for vector entries using tag dispatch

#ifndef DOXYGEN // All of the following functions are mere implementation details

    namespace istl {

      template<typename CI, typename Block>
      typename Block::field_type&
      access_vector_element(tags::field_vector_1, Block& b, const CI& ci, int i)
      {
        // usually we are at the end of the multi-index (-1),
        // but we might be in a PowerFunctionSpace of size 1,
        // then we are at the lowest multi-index component (0)
        assert(i == -1 || i == 0);
        return b[0];
      }

      template<typename CI, typename Block>
      typename Block::field_type&
      access_vector_element(tags::field_vector_n, Block& b, const CI& ci, int i)
      {
        assert(i == 0);
        return b[ci[0]];
      }

      template<typename CI, typename Block>
      typename Block::field_type&
      access_vector_element(tags::block_vector, Block& b, const CI& ci, int i)
      {
        return access_vector_element(container_tag(b[ci[i]]),b[ci[i]],ci,i-1);
      }


      template<typename CI, typename Block>
      const typename Block::field_type&
      access_vector_element(tags::field_vector_1, const Block& b, const CI& ci, int i)
      {
        // usually we are at the end of the multi-index (-1),
        // but we might be in a PowerFunctionSpace of size 1,
        // then we are at the lowest multi-index component (0)
        assert(i == -1 || i == 0);
        return b[0];
      }

      template<typename CI, typename Block>
      const typename Block::field_type&
      access_vector_element(tags::field_vector_n, const Block& b, const CI& ci, int i)
      {
        assert(i == 0);
        return b[ci[0]];
      }

      template<typename CI, typename Block>
      const typename Block::field_type&
      access_vector_element(tags::block_vector, const Block& b, const CI& ci, int i)
      {
        return access_vector_element(container_tag(b[ci[i]]),b[ci[i]],ci,i-1);
      }


      template<typename Vector>
      void resize_vector(tags::block_vector, Vector& v, std::size_t size, bool copy_values)
      {
        v.resize(size,copy_values);
      }

      template<typename Vector>
      void resize_vector(tags::field_vector, Vector& v, std::size_t size, bool copy_values)
      {
      }

      template<typename DI, typename CI, typename Container>
      void allocate_vector(tags::field_vector, const OrderingBase<DI,CI>& ordering, Container& c)
      {
      }

      template<typename DI, typename CI, typename Container>
      void allocate_vector(tags::block_vector, const OrderingBase<DI,CI>& ordering, Container& c)
      {
        for (std::size_t i = 0; i < ordering.childOrderingCount(); ++i)
          {
            if (ordering.containerBlocked())
              {
                resize_vector(container_tag(c[i]),c[i],ordering.childOrdering(i).blockCount(),false);
                allocate_vector(container_tag(c[i]),ordering.childOrdering(i),c[i]);
              }
            else
              allocate_vector(container_tag(c),ordering.childOrdering(i),c);
          }
      }

      template<typename Ordering, typename Container>
      void dispatch_vector_allocation(const Ordering& ordering, Container& c, HierarchicContainerAllocationTag tag)
      {
        allocate_vector(container_tag(c),ordering,c);
      }

      template<typename Ordering, typename Container>
      void dispatch_vector_allocation(const Ordering& ordering, Container& c, FlatContainerAllocationTag tag)
      {
        resize_vector(container_tag(c),c,ordering.blockCount(),false);
      }


      // ********************************************************************************
      // TMPs for deducing ISTL block structure from GFS backends
      // ********************************************************************************

      // tag dispatch switch on GFS tag for per-node functor - general version
      template<typename E,typename Node, typename Tag, bool isLeafTag = IsBaseOf<LeafGridFunctionSpaceTag,Tag>::value >
      struct vector_descriptor_helper
      {
        // export backend type, as the actual TMP is in the parent reduction functor
        typedef typename Node::Traits::Backend type;
      };

      // descriptor for backends of leaf spaces collecting various information about
      // possible blocking structures
      template<typename E, typename Backend>
      struct leaf_vector_descriptor
      {

        static_assert(Backend::Traits::block_type != Blocking::bcrs,
                      "Dynamically blocked leaf spaces are not supported by this backend.");

        // flag for sibling reduction - always true in the leaf case
        static const bool support_no_blocking = true;

        // flag indicating whether the associated vector type supports cascading
        // the static blocking further up the tree (i.e. create larger static blocks
        // at the parent node level. Due to ISTL limitations, this only works once in
        // the hierarchy, so we only support cascading if we don't already do static
        // blocking at the current level.
        static const bool support_cascaded_blocking =
          Backend::Traits::block_type == Blocking::none; // FIXME

        // The static block size of the associated vector
        static const std::size_t block_size =
          Backend::Traits::block_type == Blocking::fixed
          ? Backend::Traits::block_size
          : 1;

        // The cumulative block size is used by the algorithm to calculate total block
        // size over several children for cascaded blocking. Right now, this will always be set to
        // the block size passed in by the user, but it might also be possible to provide this
        // information in the FiniteElementMap and provide automatic blocking detection.
        static const std::size_t cumulative_block_size = Backend::Traits::block_size;

        // The element type for the vector.
        typedef E element_type;

        // The ISTL vector type associated with the current subtree.
        typedef Dune::BlockVector<FieldVector<E,block_size> > vector_type;

      };

      // Tag dispatch for leaf spaces - extract leaf descriptor.
      template<typename E, typename Node, typename Tag>
        struct vector_descriptor_helper<E,Node,Tag, /* is LeafTag */ true>
      {
        typedef leaf_vector_descriptor<E,typename Node::Traits::Backend> type;
      };

      // the actual functor
      template<typename E>
      struct extract_vector_descriptor
      {

        template<typename Node, typename TreePath>
        struct doVisit
        {
          // visit all nodes
          static const bool value = true;
        };

        template<typename Node, typename TreePath>
        struct visit
        {
          // forward to actual implementation via tag dispatch
          typedef typename vector_descriptor_helper<E,Node,typename Node::ImplementationTag>::type type;
        };

      };

      // Descriptor for combining sibling nodes in the tree
      template<typename Sibling, typename Child>
      struct cascading_vector_descriptor
      {

        // We only support cascaded blocking if all children support it
        static const bool support_cascaded_blocking =
          Sibling::support_cascaded_blocking &&
          Child::support_cascaded_blocking;

        // ISTL requires a single, globally constant blocking structure
        // for its containers, so we make sure the siblings don't disagree
        // on it.
        static const bool support_no_blocking =
          (Sibling::support_no_blocking &&
          is_same<
            typename Sibling::vector_type,
            typename Child::vector_type
           >::value);

        // block size
        static const std::size_t block_size =
          support_no_blocking ? Sibling::block_size : 1;

        // The element type for the vector.
        typedef typename Sibling::element_type element_type;

        // Accumulate total block size of all siblings
        static const std::size_t cumulative_block_size =
          Sibling::cumulative_block_size + Child::cumulative_block_size;

        // The ISTL vector type associated with the current subtree.
        typedef Dune::BlockVector<FieldVector<element_type,block_size> > vector_type;

      };


      // Switch that turns off standard reduction for the first child of a node.
      // Default case: do the standard reduction.
      template<typename D1, typename D2>
      struct initial_reduction_switch
      {
        typedef cascading_vector_descriptor<D1,D2> type;
      };

      // specialization for first child
      template<typename D2>
      struct initial_reduction_switch<void,D2>
      {
        typedef D2 type;
      };

      // sibling reduction functor
      struct combine_vector_descriptor_siblings
      {

        template<typename D1, typename D2>
        struct reduce
          : public initial_reduction_switch<D1,D2>
        {};

      };

      // Data part of child -> parent reduction descriptor
      template<typename Child, typename Backend>
      struct parent_child_vector_descriptor_data
      {

        // If all our have a common blocking structure, we can just
        // concatenate them without doing any blocking
        static const bool support_no_blocking =
          Child::support_no_blocking;

        // We support cascaded blocking if neither we nor any of our
        // children are blocked yet.
        static const bool support_cascaded_blocking =
          Child::support_cascaded_blocking &&
          Backend::Traits::block_type == Blocking::none;

        // Throw an assertion if the user requests static blocking at this level,
        // but we cannot support it.
        static_assert((Backend::Traits::block_type != Blocking::fixed) ||
                      Child::support_cascaded_blocking,
                      "invalid blocking structure.");

        // If we block statically, we create bigger blocks, otherwise the
        // block size doesn't change.
        static const std::size_t block_size =
          Backend::Traits::block_type == Blocking::fixed
          ? Child::cumulative_block_size
          : Child::block_size;

        // Just forward this...
        static const std::size_t cumulative_block_size =
          Child::cumulative_block_size;

        // The element type for the vector.
        typedef typename Child::element_type element_type;

        // The ISTL vector type associated with our subtrees.
        typedef typename Child::vector_type child_vector_type;

      };

      // dispatch switch on blocking type - prototype
      template<typename Data, Blocking>
      struct parent_child_vector_descriptor;

      // dispatch switch on blocking type - no blocking case
      template<typename Data>
      struct parent_child_vector_descriptor<
        Data,
        Blocking::none
        >
        : public Data
      {
        static_assert(Data::support_no_blocking,
                      "Cannot combine incompatible child block structures without static blocking. "
                      "Did you want to apply static blocking at this level?");

        // Just forward the child vector type
        typedef typename Data::child_vector_type vector_type;
      };

      // dispatch switch on blocking type - dynamic blocking case
      template<typename Data>
      struct parent_child_vector_descriptor<
        Data,
        Blocking::bcrs
        >
        : public Data
      {
        static_assert(Data::support_no_blocking,
                      "Incompatible child block structures detected, cannot perform dynamic blocking. "
                      "Did you want to apply static blocking at this level?");

        // Wrap the child vector type in another BlockVector
        typedef Dune::BlockVector<typename Data::child_vector_type> vector_type;
      };

      // dispatch switch on blocking type - static blocking case
      template<typename Data>
      struct parent_child_vector_descriptor<
        Data,
        Blocking::fixed
        >
        : public Data
      {
        // build new block vector with large field block size
        typedef Dune::BlockVector<
          FieldVector<
            typename Data::element_type,
            Data::block_size
            >
          > vector_type;
      };

      // Child - parent reduction functor
      struct combine_vector_descriptor_parent
      {

        template<typename Child, typename Backend>
        struct reduce
        {

          struct type
            : public parent_child_vector_descriptor<parent_child_vector_descriptor_data<
                                                      Child,
                                                      Backend>,
                                                    Backend::Traits::block_type
                                                    >
          {};
        };

      };

      // policy describing the GFS tree -> ISTL vector reduction
      template<typename E>
      struct vector_creation_policy
        : public TypeTree::TypeAccumulationPolicy<extract_vector_descriptor<E>,
                                                  combine_vector_descriptor_siblings,
                                                  void,
                                                  combine_vector_descriptor_parent,
                                                  TypeTree::bottom_up_reduction>
      {};

    } // namespace istl

#endif // DOXYGEN

  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_BACKEND_ISTL_VECTORHELPERS_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/istl/vectoriterator.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:
#ifndef DUNE_PDELAB_BACKEND_ISTL_VECTORITERATOR_HH
#define DUNE_PDELAB_BACKEND_ISTL_VECTORITERATOR_HH

#include <iterator>
#include <cassert>
#include <tuple>

#include <dune/pdelab/backend/istl/tags.hh>

namespace Dune {

  namespace PDELab {

    namespace istl {

      namespace impl {

        template<typename T, bool is_const, typename Tag, typename... Iterators>
        struct _extract_iterators;

        template<typename T, typename... Iterators>
        struct _extract_iterators<T,true,tags::block_vector,Iterators...>
          : public _extract_iterators<typename T::block_type,
                                      true,
                                      typename tags::container<typename T::block_type>::type::base_tag,
                                      Iterators..., typename T::const_iterator
                                      >
        {};

        template<typename T, typename... Iterators>
        struct _extract_iterators<T,false,tags::block_vector,Iterators...>
          : public _extract_iterators<typename T::block_type,
                                      false,
                                      typename tags::container<typename T::block_type>::type::base_tag,
                                      Iterators..., typename T::iterator
                                      >
        {};

        template<typename T, typename... Iterators>
        struct _extract_iterators<T,true,tags::field_vector,Iterators...>
        {
          typedef std::tuple<Iterators...,typename T::const_iterator> type;
        };

        template<typename T, typename... Iterators>
        struct _extract_iterators<T,false,tags::field_vector,Iterators...>
        {
          typedef std::tuple<Iterators...,typename T::iterator> type;
        };


        template<typename T, typename... Iterators>
        struct _extract_iterators<T,true,tags::dynamic_vector,Iterators...>
        {
          typedef std::tuple<Iterators...,typename T::const_iterator> type;
        };

        template<typename T, typename... Iterators>
        struct _extract_iterators<T,false,tags::dynamic_vector,Iterators...>
        {
          typedef std::tuple<Iterators...,typename T::iterator> type;
        };


        template<typename V>
        struct extract_iterators
          : public _extract_iterators<V,false,typename tags::container<V>::type::base_tag>
        {};

        template<typename V>
        struct extract_iterators<const V>
          : public _extract_iterators<V,true,typename tags::container<V>::type::base_tag>
        {};


        template<typename V>
        struct vector_iterator_base
          : public std::iterator<std::forward_iterator_tag,
                                 typename V::field_type,
                                 typename std::ptrdiff_t,
                                 typename V::field_type*,
                                 typename V::field_type&
                                 >
        {
          typedef V vector;
          typedef V& vector_reference;
          typedef typename tags::container<V>::type::base_tag vector_tag;
          static const bool is_const = false;
        };

        template<typename V>
        struct vector_iterator_base<const V>
          : public std::iterator<std::forward_iterator_tag,
                                 typename V::field_type,
                                 typename std::ptrdiff_t,
                                 const typename V::field_type*,
                                 const typename V::field_type&
                                 >
        {
          typedef V vector;
          typedef const V& vector_reference;
          typedef typename tags::container<V>::type::base_tag vector_tag;
          static const bool is_const = true;
        };

      }

      template<typename V>
      class vector_iterator
        : public impl::vector_iterator_base<V>
      {

        typedef impl::vector_iterator_base<V> BaseT;
        typedef typename BaseT::vector vector;
        typedef typename BaseT::vector_reference vector_reference;
        typedef typename BaseT::vector_tag vector_tag;
        typedef typename impl::extract_iterators<V>::type Iterators;
        static const bool is_const = BaseT::is_const;

        template<typename>
        friend class vector_iterator;

      public:

        vector_iterator(vector_reference vector, bool at_end)
          : _at_end(at_end)
          , _current(nullptr)
        {
          if (!_at_end)
            if (!start(vector_tag(),level<0>(),vector))
              _at_end = true;
        }


        // Copy constructor from iterator to const_iterator
        // We disable this one if the two types are identical to avoid hiding
        // the default copy constructor
        template<typename W>
        vector_iterator(const vector_iterator<W>& r, typename std::enable_if<is_const && !std::is_same<V,W>::value && std::is_same<vector,W>::value,void*>::type = nullptr)
          : _at_end(r._at_end)
          , _current(r._current)
          , _iterators(r._iterators)
          , _end(r._end)
        {}


        // Assignment operator from iterator to const_iterator
        // We disable this one if the two types are identical to avoid hiding
        // the default assignment operator
        template<typename W>
        typename std::enable_if<
          is_const && !std::is_same<vector,W>::value && std::is_same<vector,W>::value,
          vector_iterator&
          >::type
        operator=(const vector_iterator<W>& r)
        {
          _at_end = r._at_end;
          _current =r._current;
          _iterators = r._iterators;
          _end = r._end;
          return *this;
        }


        typename BaseT::pointer operator->() const
        {
          assert(!_at_end);
          return _current;
        }

        typename BaseT::reference operator*() const
        {
          assert(!_at_end);
          return *_current;
        }

        vector_iterator& operator++()
        {
          increment();
          return *this;
        }

        vector_iterator operator++(int)
        {
          vector_iterator tmp(*this);
          increment();
          return tmp;
        }

        template<typename W>
        typename std::enable_if<
          std::is_same<vector,typename vector_iterator<W>::vector>::value,
          bool
          >::type
        operator==(const vector_iterator<W>& r) const
        {
          if (!_at_end)
            {
              if (r._at_end)
                return false;
              return _current == r._current;
            }
          else
            return r._at_end;
        }

        template<typename W>
        typename std::enable_if<
          std::is_same<vector,typename vector_iterator<W>::vector>::value,
          bool
          >::type
        operator!=(const vector_iterator<W>& r) const
        {
          return !operator==(r);
        }

      private:

        template<std::size_t l>
        struct level
          : public std::integral_constant<std::size_t,l>
        {};

        void increment()
        {
          assert(!_at_end);
          if (!advance(vector_tag(),level<0>()))
            _at_end = true;
        }

        template<std::size_t l, typename Block>
        bool start_leaf(level<l>, Block& block)
        {
          typedef typename std::tuple_element<l,Iterators>::type iterator;
          iterator& it = std::get<l>(_iterators);
          iterator& end = std::get<l>(_end);

          it = block.begin();
          end = block.end();

          if (it == end)
            return false;

          _current = &(*it);

          return true;
        }

        template<std::size_t l, typename Block>
        bool start(tags::field_vector_n, level<l>, Block& block)
        {
          return start_leaf(level<l>(),block);
        }

        template<std::size_t l, typename Block>
        bool start(tags::dynamic_vector, level<l>, Block& block)
        {
          return start_leaf(level<l>(),block);
        }

        template<std::size_t l, typename Block>
        bool start(tags::field_vector_1, level<l>, Block& block)
        {
          _current = &(block[0]);
          return true;
        }


        template<std::size_t l, typename Block>
        bool start(tags::block_vector, level<l>, Block& block)
        {
          typedef typename std::tuple_element<l,Iterators>::type iterator;
          iterator& it = std::get<l>(_iterators);
          iterator& end = std::get<l>(_end);

          it = block.begin();
          end = block.end();

          while (it != end)
            {
              if (start(container_tag(*it),level<l+1>(),*it))
                return true;

              ++it;
            }

          return false;
        }


        template<std::size_t l>
        bool advance_leaf(level<l>)
        {
          typedef typename std::tuple_element<l,Iterators>::type iterator;
          iterator& it = std::get<l>(_iterators);
          const iterator& end = std::get<l>(_end);

          ++it;

          if (it == end)
            return false;

          _current = &(*it);

          return true;
        }

        template<std::size_t l>
        bool advance(tags::field_vector_n, level<l>)
        {
          return advance_leaf(level<l>());
        }

        template<std::size_t l>
        bool advance(tags::dynamic_vector, level<l>)
        {
          return advance_leaf(level<l>());
        }

        template<std::size_t l>
        bool advance(tags::field_vector_1, level<l>)
        {
          return false;
        }


        template<std::size_t l>
        bool advance(tags::block_vector, level<l>)
        {
          typedef typename std::tuple_element<l,Iterators>::type iterator;
          iterator& it = std::get<l>(_iterators);
          iterator& end = std::get<l>(_end);

          if (advance(container_tag(*it),level<l+1>()))
            return true;

          ++it;

          while (it != end)
            {
              if (start(container_tag(*it),level<l+1>(),*it))
                return true;

              ++it;
            }

          return false;
        }


        bool _at_end;
        typename BaseT::pointer _current;
        Iterators _iterators;
        Iterators _end;

      };

    } // namespace istl
  } // namespace PDELab
} // namespace Dune



#endif // DUNE_PDELAB_BACKEND_ISTL_VECTORITERATOR_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/istlmatrixbackend.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_BACKEND_ISTLMATRIXBACKEND_HH
#warning "The file dune/pdelab/backend/istlmatrixbackend.hh is deprecated. Please use dune/pdelab/backend/istl.hh instead."
#include <dune/pdelab/backend/istl.hh>
#endif // DUNE_PDELAB_BACKEND_ISTLMATRIXBACKEND_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/istlsolverbackend.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:
#ifndef DUNE_ISTLSOLVERBACKEND_HH
#warning "The file dune/pdelab/backend/istlsolverbackend.hh is deprecated. Please use dune/pdelab/backend/istl.hh instead."
#include <dune/pdelab/backend/istl.hh>
#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/istlvectorbackend.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PDELAB_BACKEND_ISTLVECTORBACKEND_HH
#warning "The file dune/pdelab/backend/istlvectorbackend.hh is deprecated. Please use dune/pdelab/backend/istl.hh instead."
#include <dune/pdelab/backend/istl.hh>
#endif // DUNE_PDELAB_BACKEND_ISTLVECTORBACKEND_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/novlpistlsolverbackend.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:
#ifndef DUNE_NOVLPISTLSOLVERBACKEND_HH
#warning "The file dune/pdelab/backend/novlpistlsolverbackend.hh is deprecated. Please use dune/pdelab/backend/istl.hh instead."
#include <dune/pdelab/backend/istl.hh>
#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/ovlpistlsolverbackend.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:
#ifndef DUNE_OVLPISTLSOLVERBACKEND_HH
#warning "The file dune/pdelab/backend/ovlpistlsolverbackend.hh is deprecated. Please use dune/pdelab/backend/istl.hh instead."
#include <dune/pdelab/backend/istl.hh>
#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/seqistlsolverbackend.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:
#ifndef DUNE_SEQISTLSOLVERBACKEND_HH
#warning "The file dune/pdelab/backend/seqistlsolverbackend.hh is deprecated. Please use dune/pdelab/backend/istl.hh instead."
#include <dune/pdelab/backend/istl.hh>
#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/simple.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PDELAB_BACKEND_SIMPLE_HH
#define DUNE_PDELAB_BACKEND_SIMPLE_HH

#include <dune/pdelab/backend/simple/descriptors.hh>
#include <dune/pdelab/backend/simple/vector.hh>
#include <dune/pdelab/backend/simple/matrix.hh>
#include <dune/pdelab/backend/simple/sparse.hh>

#endif // DUNE_PDELAB_BACKEND_SIMPLE_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/simple/CMakeLists.txt <==
install(FILES descriptors.hh
              matrix.hh
              sparse.hh
              vector.hh
        DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/pdelab/backend/simple)


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/simple/Makefile.am <==
simpledir = $(includedir)/dune/pdelab/backend/simple

simple_HEADERS = \
	descriptors.hh				\
	matrix.hh				\
	sparse.hh				\
	vector.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/simple/descriptors.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PDELAB_BACKEND_SIMPLE_DESCRIPTORS_HH
#define DUNE_PDELAB_BACKEND_SIMPLE_DESCRIPTORS_HH

#include <vector>

#include <dune/pdelab/ordering/orderingbase.hh>

namespace Dune {
  namespace PDELab {

#ifndef DOXYGEN

    namespace simple {

      template<typename GFS, typename C>
      class VectorContainer;

      template<typename GFSV, typename GFSU, typename C>
      class MatrixContainer;

      template<typename GFSV, typename GFSU, template<typename> class C, typename ET, typename I>
      class SparseMatrixContainer;

      template<typename _RowOrdering, typename _ColOrdering>
      class SparseMatrixPattern;

      template<typename E>
      using default_vector = std::vector<E>;

    }

#endif // DOXYGEN

    template<template<typename> class Container = simple::default_vector>
    struct SimpleVectorBackend
    {
      template<typename E>
      using vector_type = Container<E>;

      typedef typename vector_type<double>::size_type size_type;

      struct Traits
      {
        static const size_type max_blocking_depth = 0;
      };

      template<typename GFS>
      bool blocked(const GFS& gfs) const
      {
        return false;
      }

    };

    template<template<typename> class Container = simple::default_vector>
    struct SimpleMatrixBackend
    {

      typedef std::size_t size_type;

      template<typename Matrix, typename GFSV, typename GFSU>
      struct Pattern
      {};

      template<typename VV, typename VU, typename E>
      struct MatrixHelper
      {
        typedef simple::MatrixContainer<typename VV::GridFunctionSpace,typename VU::GridFunctionSpace,Container<E> > type;
      };
    };

    template<template<typename> class Container = simple::default_vector, typename IndexType = std::size_t>
    struct SimpleSparseMatrixBackend
    {

      typedef IndexType size_type;

      //! The type of the pattern object passed to the GridOperator for pattern construction.
      template<typename Matrix, typename GFSV, typename GFSU>
      using Pattern = simple::SparseMatrixPattern<
        OrderingBase<
          typename GFSV::Ordering::Traits::DOFIndex,
          typename GFSV::Ordering::Traits::ContainerIndex
          >,
        OrderingBase<
          typename GFSU::Ordering::Traits::DOFIndex,
          typename GFSU::Ordering::Traits::ContainerIndex> >;


      template<typename VV, typename VU, typename E>
      struct MatrixHelper
      {
        typedef simple::SparseMatrixContainer<typename VV::GridFunctionSpace,typename VU::GridFunctionSpace,Container, E, size_type> type;
      };
    };

  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_BACKEND_SIMPLE_DESCRIPTORS_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/simple/matrix.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_BACKEND_SIMPLE_MATRIX_HH
#define DUNE_PDELAB_BACKEND_SIMPLE_MATRIX_HH

#include <vector>
#include <algorithm>
#include <functional>
#include <memory>
#include <numeric>

#include <dune/common/typetraits.hh>
#include <dune/pdelab/backend/common/tags.hh>
#include <dune/pdelab/backend/interface.hh>
#include <dune/pdelab/backend/common/uncachedmatrixview.hh>
#include <dune/pdelab/backend/simple/descriptors.hh>

namespace Dune {
  namespace PDELab {
    namespace simple {

      template<typename GFSV, typename GFSU, typename C>
      class MatrixContainer
        : public Backend::impl::Wrapper<C>
      {

        friend Backend::impl::Wrapper<C>;

      public:

        typedef C Container;
        typedef typename Container::value_type ElementType;
        typedef ElementType E;

        typedef ElementType field_type;
        typedef typename Container::size_type size_type;

        typedef GFSU TrialGridFunctionSpace;
        typedef GFSV TestGridFunctionSpace;

        typedef typename GFSV::Ordering::Traits::ContainerIndex RowIndex;
        typedef typename GFSU::Ordering::Traits::ContainerIndex ColIndex;

        template<typename RowCache, typename ColCache>
        using LocalView = UncachedMatrixView<MatrixContainer,RowCache,ColCache>;

        template<typename RowCache, typename ColCache>
        using ConstLocalView = ConstUncachedMatrixView<const MatrixContainer,RowCache,ColCache>;


        template<typename GO>
        MatrixContainer(const GO& go)
          : _rows(go.testGridFunctionSpace().size())
          , _cols(go.trialGridFunctionSpace().size())
          , _container(std::make_shared<Container>(_rows*_cols,E(0)))
        {}

        template<typename GO>
        MatrixContainer(const GO& go, const E& e)
          : _rows(go.testGridFunctionSpace().size())
          , _cols(go.trialGridFunctionSpace().size())
          , _container(std::make_shared<Container>(_rows*_cols,e))
        {}

        //! Creates an ISTLMatrixContainer without allocating an underlying ISTL matrix.
        explicit MatrixContainer(Backend::unattached_container = Backend::unattached_container())
          : _rows(0)
          , _cols(0)
        {}

        //! Creates an ISTLMatrixContainer with an empty underlying ISTL matrix.
        explicit MatrixContainer(Backend::attached_container)
          : _rows(0)
          , _cols(0)
          , _container(std::make_shared<Container>())
        {}

        MatrixContainer(const MatrixContainer& rhs)
          : _rows(rhs._rows)
          , _cols(rhs._cols)
          , _container(std::make_shared<Container>(*(rhs._container)))
        {}

        MatrixContainer& operator=(const MatrixContainer& rhs)
        {
          if (this == &rhs)
            return *this;
          if (_rows == 0 && _cols == 0)
            {
              _rows = rhs._rows;
              _cols = rhs._cols;
            }
          if (attached())
            {
              (*_container) = (*(rhs._container));
            }
          else
            {
              _container = std::make_shared<Container>(*(rhs._container));
            }
          return *this;
        }

        void detach()
        {
          _container.reset();
        }

        void attach(std::shared_ptr<Container> container)
        {
          _container = container;
        }

        bool attached() const
        {
          return bool(_container);
        }

        const std::shared_ptr<Container>& storage() const
        {
          return _container;
        }

        size_type N() const
        {
          return _rows;
        }

        size_type M() const
        {
          return _cols;
        }

        MatrixContainer& operator=(const E& e)
        {
          std::fill(_container->begin(),_container->end(),e);
          return *this;
        }

        MatrixContainer& operator*=(const E& e)
        {
          using namespace std::placeholders;
          std::transform(_container->begin(),_container->end(),_container->begin(),std::bind(std::multiplies<E>(),e,_1));
          return *this;
        }

        template<typename V>
        void mv(const V& x, V& y) const
        {
          auto rowit = _container->begin();
          for (auto& v : y)
            {
              v = std::inner_product(rowit,rowit + _cols,x.begin(),E(0));
              rowit += _cols;
            }
        }

        template<typename V>
        void usmv(const E alpha, const V& x, V& y) const
        {
          auto rowit = _container->begin();
          for (auto& v : y)
            {
              v += alpha * std::inner_product(rowit,rowit + _cols,x.begin(),E(0));
              rowit += _cols;
            }
        }

        E& operator()(const RowIndex& ri, const ColIndex& ci)
        {
          return (*_container)[ri[0]*_cols + ci[0]];
        }

        const E& operator()(const RowIndex& ri, const ColIndex& ci) const
        {
          return (*_container)[ri[0]*_cols + ci[0]];
        }

        const Container& base() const
        {
          return *_container;
        }

        Container& base()
        {
          return *_container;
        }

      private:

        const Container& native() const
        {
          return *_container;
        }

        Container& native()
        {
          return *_container;
        }

      public:

        void flush()
        {}

        void finalize()
        {}

        void clear_row(const RowIndex& ri, const E& diagonal_entry)
        {
          std::fill(_container->begin() + ri[0]*_cols,_container->begin() + (ri[0]+1)*_cols,E(0));
          (*this)(ri,ri) = diagonal_entry;
        }

      private:

        std::size_t _rows;
        std::size_t _cols;
        std::shared_ptr<Container> _container;
      };

    } // namespace simple

  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_BACKEND_SIMPLE_MATRIX_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/simple/sparse.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_BACKEND_SIMPLE_SPARSE_HH
#define DUNE_PDELAB_BACKEND_SIMPLE_SPARSE_HH

#include <vector>
#include <algorithm>
#include <functional>
#include <numeric>
#include <memory>
#include <unordered_set>

#include <dune/common/typetraits.hh>
#include <dune/pdelab/backend/common/tags.hh>
#include <dune/pdelab/backend/interface.hh>
#include <dune/pdelab/backend/common/uncachedmatrixview.hh>
#include <dune/pdelab/backend/simple/descriptors.hh>

namespace Dune {
  namespace PDELab {
    namespace simple {

      template<typename _RowOrdering, typename _ColOrdering>
      class SparseMatrixPattern
        : public std::vector< std::unordered_set<std::size_t> >
      {

      public:

        typedef _RowOrdering RowOrdering;
        typedef _ColOrdering ColOrdering;

        typedef std::unordered_set<std::size_t> col_type;

        template<typename RI, typename CI>
        void add_link(const RI& ri, const CI& ci)
        {
          this->resize(_row_ordering.blockCount());
          (*this)[ri.back()].insert(ci.back());
        }

        SparseMatrixPattern(const RowOrdering& row_ordering, const ColOrdering& col_ordering)
          : _row_ordering(row_ordering)
          , _col_ordering(col_ordering)
        {}

      private:

        const RowOrdering& _row_ordering;
        const ColOrdering& _col_ordering;

      };

      template<template<typename> class C, typename ET, typename I>
      struct SparseMatrixData
      {
        typedef ET ElementType;
        typedef I  index_type;
        typedef std::size_t size_type;
        std::size_t _rows;
        std::size_t _cols;
        std::size_t _non_zeros;
        C<ElementType> _data;
        C<index_type>  _colindex;
        C<index_type>  _rowoffset;
      };

      /**
         \brief Simple backend for CSR matrices

         Matrix stored as a:
         nnz 		Number of nonzero elements
         data 		CSR format data array of the matrix
         indices 	CSR format index array of the matrix
         rowptr 	CSR format index pointer array of the matrix

         \example
         Consider the following 3x3 matrix
            [1, 0, 2]
            [0, 0, 3]
            [4, 5, 6]
         the data would be stored as
         nnz=6
         data=[1 2 3 4 5 6]
         indices=[0 2 2 0 1 2]
         rowptr=[0 2 3 6]
       */
      template<typename GFSV, typename GFSU, template<typename> class C, typename ET, typename I>
      class SparseMatrixContainer
        : public Backend::impl::Wrapper<SparseMatrixData<C,ET,I> >
      {

      public:

        typedef SparseMatrixData<C,ET,I> Container;

      private:

        friend Backend::impl::Wrapper<Container>;

      public:

        typedef ET ElementType;

        typedef ElementType field_type;
        typedef typename Container::size_type size_type;
        typedef I index_type;

        typedef GFSU TrialGridFunctionSpace;
        typedef GFSV TestGridFunctionSpace;

        typedef typename GFSV::Ordering::Traits::ContainerIndex RowIndex;
        typedef typename GFSU::Ordering::Traits::ContainerIndex ColIndex;

        template<typename RowCache, typename ColCache>
        using LocalView = UncachedMatrixView<SparseMatrixContainer,RowCache,ColCache>;

        template<typename RowCache, typename ColCache>
        using ConstLocalView = ConstUncachedMatrixView<const SparseMatrixContainer,RowCache,ColCache>;

        typedef OrderingBase<
          typename GFSV::Ordering::Traits::DOFIndex,
          typename GFSV::Ordering::Traits::ContainerIndex
          > RowOrdering;

        typedef OrderingBase<
          typename GFSU::Ordering::Traits::DOFIndex,
          typename GFSU::Ordering::Traits::ContainerIndex
          > ColOrdering;

        typedef SparseMatrixPattern<RowOrdering,ColOrdering> Pattern;

        template<typename GO>
        SparseMatrixContainer(const GO& go)
          : _container(std::make_shared<Container>())
        {
          allocate_matrix(_container, go, ElementType(0));
        }

        template<typename GO>
        SparseMatrixContainer(const GO& go, const ElementType& e)
          : _container(std::make_shared<Container>())
        {
          allocate_matrix(_container, go, e);
        }

        //! Creates an SparseMatrixContainer without allocating an underlying ISTL matrix.
        explicit SparseMatrixContainer(Backend::unattached_container = Backend::unattached_container())
        {}

        //! Creates an SparseMatrixContainer with an empty underlying ISTL matrix.
        explicit SparseMatrixContainer(Backend::attached_container)
        : _container(std::make_shared<Container>())
        {}

        SparseMatrixContainer(const SparseMatrixContainer& rhs)
          : _container(std::make_shared<Container>(*(rhs._container)))
        {}

        SparseMatrixContainer& operator=(const SparseMatrixContainer& rhs)
        {
          if (this == &rhs)
            return *this;
          if (attached())
          {
            (*_container) = (*(rhs._container));
          }
          else
          {
            _container = std::make_shared<Container>(*(rhs._container));
          }
          return *this;
        }

        void detach()
        {
          _container.reset();
        }

        void attach(std::shared_ptr<Container> container)
        {
          _container = container;
        }

        bool attached() const
        {
          return bool(_container);
        }

        const std::shared_ptr<Container>& storage() const
        {
          return _container;
        }

        size_type N() const
        {
          return _container->_rows;
        }

        size_type M() const
        {
          return _container->_cols;
        }

        SparseMatrixContainer& operator=(const ElementType& e)
        {
          std::fill(_container->_data.begin(),_container->_data.end(),e);
          return *this;
        }

        SparseMatrixContainer& operator*=(const ElementType& e)
        {
          using namespace std::placeholders;
          std::transform(_container->_data.begin(),_container->_data.end(),_container->_data.begin(),std::bind(std::multiplies<ET>(),e,_1));
          return *this;
        }

        template<typename V>
        void mv(const V& x, V& y) const
        {
          assert(y.N() == N());
          assert(x.N() == M());
          for (std::size_t r = 0; r < N(); ++r)
          {
            y.base()[r] = sparse_inner_product(r,x);
          }
        }

        template<typename V>
        void usmv(const ElementType alpha, const V& x, V& y) const
        {
          assert(y.N() == N());
          assert(x.N() == M());
          for (std::size_t r = 0; r < N(); ++r)
          {
            y.base()[r] += alpha * sparse_inner_product(r,x);
          }
        }

        ElementType& operator()(const RowIndex& ri, const ColIndex& ci)
        {
          // entries are in ascending order
          auto begin = _container->_colindex.begin() + _container->_rowoffset[ri[0]];
          auto end = _container->_colindex.begin() + _container->_rowoffset[ri[0]+1];
          auto it = std::lower_bound(begin,end,ci[0]);
          assert (it != end);
          return _container->_data[it - _container->_colindex.begin()];
        }

        const ElementType& operator()(const RowIndex& ri, const ColIndex& ci) const
        {
          // entries are in ascending order
          auto begin = _container->_colindex.begin() + _container->_rowoffset[ri[0]];
          auto end = _container->_colindex.begin() + _container->_rowoffset[ri[0]+1];
          auto it = std::lower_bound(begin,end,ci[0]);
          assert(it != end);
          return _container->_data[it - _container->_colindex.begin()];
        }

        const Container& base() const
        {
          return *_container;
        }

        Container& base()
        {
          return *_container;
        }

      private:

        const Container& native() const
        {
          return *_container;
        }

        Container& native()
        {
          return *_container;
        }

      public:

        void flush()
        {}

        void finalize()
        {}

        void clear_row(const RowIndex& ri, const ElementType& diagonal_entry)
        {
          std::fill(
            _container->_data.begin() + _container->_rowoffset[ri[0]],
            _container->_data.begin() + _container->_rowoffset[ri[0]+1], ElementType(0));
          (*this)(ri,ri) = diagonal_entry;
        }

      protected:
        template<typename GO>
        static void allocate_matrix(std::shared_ptr<Container> & c, const GO & go, const ElementType& e)
        {
          typedef typename Pattern::col_type col_type;
          Pattern pattern(go.testGridFunctionSpace().ordering(),go.trialGridFunctionSpace().ordering());
          go.fill_pattern(pattern);

          c->_rows = go.testGridFunctionSpace().size();
          c->_cols = go.trialGridFunctionSpace().size();
          // compute row offsets
          c->_rowoffset.resize(c->_rows+1);
          size_type offset = 0;
          auto calc_offset = [=](const col_type & entry) mutable -> size_t { offset += entry.size(); return offset; };
          std::transform(pattern.begin(), pattern.end(),
            c->_rowoffset.begin()+1,
            calc_offset);
          // compute non-zeros
          c->_non_zeros = c->_rowoffset.back();
          // allocate col/data vectors
          c->_data.resize(c->_non_zeros, e);
          c->_colindex.resize(c->_non_zeros);
          // copy pattern
          auto colit = c->_colindex.begin();
          c->_rowoffset[0] = 0;
          for (auto & row : pattern)
          {
            auto last = std::copy(row.begin(),row.end(),colit);
            std::sort(colit, last);
            colit = last;
          }
        }

        template<typename V>
        ElementType sparse_inner_product (std::size_t row, const V & x) const {
            std::size_t begin = _container->_rowoffset[row];
            std::size_t end = _container->_rowoffset[row+1];
            auto accu = [](const ElementType & a, const ElementType & b) -> ElementType { return a+b; };
            auto mult = [=](const ElementType & a, const index_type & i) -> ElementType { return a * x.base()[i]; };
            return std::inner_product(
              &_container->_data[begin],
              &_container->_data[end],
              &_container->_colindex[begin],
              ElementType(0),
              accu, mult
              );
        }

        std::shared_ptr< Container > _container;
      };

    } // namespace simple
  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_BACKEND_SIMPLE_SPARSE_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/simple/vector.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PDELAB_BACKEND_SIMPLE_VECTOR_HH
#define DUNE_PDELAB_BACKEND_SIMPLE_VECTOR_HH

#include <algorithm>
#include <functional>
#include <memory>
#include <numeric>

#include <dune/common/fvector.hh>
#include <dune/istl/bvector.hh>

#include <dune/pdelab/gridfunctionspace/gridfunctionspace.hh>
#include <dune/pdelab/gridfunctionspace/lfsindexcache.hh>
#include <dune/pdelab/backend/common/tags.hh>
#include <dune/pdelab/backend/interface.hh>
#include <dune/pdelab/backend/common/uncachedvectorview.hh>
#include <dune/pdelab/backend/simple/descriptors.hh>

namespace Dune {
  namespace PDELab {

    namespace simple {

      namespace {

        // For some reason std::bind cannot directly deduce the correct version
        // of Dune::fvmeta::abs2, so we package it into a functor to help it along.
        template<typename K>
        struct abs2
        {
          typename FieldTraits<K>::real_type operator()(const K& k) const
          {
            return Dune::fvmeta::abs2(k);
          }
        };

      }

      template<typename GFS, typename C>
      class VectorContainer
        : public Backend::impl::Wrapper<C>
      {

        friend Backend::impl::Wrapper<C>;

      public:
        typedef C Container;
        typedef typename Container::value_type ElementType;
        typedef ElementType E;

        // for ISTL solver compatibility
        typedef ElementType field_type;

        typedef GFS GridFunctionSpace;
        typedef typename Container::size_type size_type;

        typedef typename GFS::Ordering::Traits::ContainerIndex ContainerIndex;

        typedef typename Container::iterator iterator;
        typedef typename Container::const_iterator const_iterator;

        template<typename LFSCache>
        using LocalView = UncachedVectorView<VectorContainer,LFSCache>;

        template<typename LFSCache>
        using ConstLocalView = ConstUncachedVectorView<const VectorContainer,LFSCache>;


        VectorContainer(const VectorContainer& rhs)
          : _gfs(rhs._gfs)
          , _container(std::make_shared<Container>(*(rhs._container)))
        {}

        VectorContainer (const GFS& gfs, Backend::attached_container = Backend::attached_container())
          : _gfs(gfs)
          , _container(std::make_shared<Container>(gfs.ordering().blockCount()))
        {}

        //! Creates a VectorContainer without allocating storage.
        VectorContainer(const GFS& gfs, Backend::unattached_container)
          : _gfs(gfs)
        {}

        /** \brief Constructs an VectorContainer for an explicitly given vector object
         *
         * \param gfs GridFunctionSpace that determines the size and the blocking of the vector
         * \param container The actual container class
         */
        VectorContainer (const GFS& gfs, Container& container)
          : _gfs(gfs)
          , _container(stackobject_to_shared_ptr(container))
        {
          _container->resize(gfs.ordering().blockCount());
        }

        VectorContainer (const GFS& gfs, const E& e)
          : _gfs(gfs)
          , _container(std::make_shared<Container>(gfs.ordering().blockCount(),e))
        {}

        void detach()
        {
          _container.reset();
        }

        void attach(std::shared_ptr<Container> container)
        {
          _container = container;
        }

        bool attached() const
        {
          return bool(_container);
        }

        const std::shared_ptr<Container>& storage() const
        {
          return _container;
        }

        size_type N() const
        {
          return _container->size();
        }

        VectorContainer& operator=(const VectorContainer& r)
        {
          if (this == &r)
            return *this;
          if (attached())
            {
              (*_container) = (*r._container);
            }
          else
            {
              _container = std::make_shared<Container>(*(r._container));
            }
          return *this;
        }

        VectorContainer& operator=(const E& e)
        {
          std::fill(_container->begin(),_container->end(),e);
          return *this;
        }

        VectorContainer& operator*=(const E& e)
        {
          std::transform(_container->begin(),_container->end(),_container->begin(),
                         std::bind(std::multiplies<E>(),e,std::placeholders::_1));
          return *this;
        }


        VectorContainer& operator+=(const E& e)
        {
          std::transform(_container->begin(),_container->end(),_container->begin(),
                         std::bind(std::plus<E>(),e,std::placeholders::_1));
          return *this;
        }

        VectorContainer& operator+=(const VectorContainer& y)
        {
          std::transform(_container->begin(),_container->end(),y._container->begin(),
                         _container->begin(),std::plus<E>());
          return *this;
        }

        VectorContainer& operator-= (const VectorContainer& y)
        {
          std::transform(_container->begin(),_container->end(),y._container->begin(),
                         _container->begin(),std::minus<E>());
          return *this;
        }

        E& operator[](const ContainerIndex& ci)
        {
          return (*_container)[ci[0]];
        }

        const E& operator[](const ContainerIndex& ci) const
        {
          return (*_container)[ci[0]];
        }

        typename Dune::template FieldTraits<E>::real_type two_norm() const
        {
          using namespace std::placeholders;
          typedef typename Dune::template FieldTraits<E>::real_type Real;
          return std::sqrt(std::accumulate(_container->begin(),_container->end(),Real(0),std::bind(std::plus<Real>(),_1,std::bind(abs2<E>(),_2))));
        }

        typename Dune::template FieldTraits<E>::real_type one_norm() const
        {
          using namespace std::placeholders;
          typedef typename Dune::template FieldTraits<E>::real_type Real;
          return std::accumulate(_container->begin(),_container->end(),Real(0),std::bind(std::plus<Real>(),_1,std::bind(std::abs<E>,_2)));
        }

        typename Dune::template FieldTraits<E>::real_type infinity_norm() const
        {
          if (_container->size() == 0)
            return 0;
          using namespace std::placeholders;
          typedef typename Dune::template FieldTraits<E>::real_type Real;
          return *std::max_element(_container->begin(),_container->end(),std::bind(std::less<Real>(),std::bind(std::abs<E>,_1),std::bind(std::abs<E>,_2)));
        }

        E operator*(const VectorContainer& y) const
        {
          return std::inner_product(_container->begin(),_container->end(),y._container->begin(),E(0));
        }

        E dot(const VectorContainer& y) const
        {
          return std::inner_product(_container->begin(),_container->end(),y._container->begin(),E(0),std::plus<E>(),Dune::dot<E,E>);
        }

        VectorContainer& axpy(const E& a, const VectorContainer& y)
        {
          using namespace std::placeholders;
          std::transform(_container->begin(),_container->end(),y._container->begin(),
                         _container->begin(),std::bind(std::plus<E>(),_1,std::bind(std::multiplies<E>(),a,_2)));
          return *this;
        }

        // for debugging and AMG access
        Container& base ()
        {
          return *_container;
        }

        const Container& base () const
        {
          return *_container;
        }

      private:

        Container& native ()
        {
          return *_container;
        }

        const Container& native () const
        {
          return *_container;
        }

      public:

        iterator begin()
        {
          return _container->begin();
        }

        const_iterator begin() const
        {
          return _container->begin();
        }

        iterator end()
        {
          return _container->end();
        }

        const_iterator end() const
        {
          return _container->end();
        }

        size_t flatsize() const
        {
          return _container->size();
        }

        const GFS& gridFunctionSpace() const
        {
          return _gfs;
        }

      private:
        const GFS& _gfs;
        std::shared_ptr<Container> _container;
      };


    }


#ifndef DOXYGEN

    template<typename GFS, typename E>
    struct SimpleVectorSelectorHelper
    {

      using vector_type = typename GFS::Traits::Backend::template vector_type<E>;

      using Type = simple::VectorContainer<GFS,vector_type>;

    };

    namespace Backend {
      namespace impl {

        template<template<typename> class Container, typename GFS, typename E>
        struct BackendVectorSelectorHelper<SimpleVectorBackend<Container>, GFS, E>
          : public SimpleVectorSelectorHelper<GFS,E>
        {};

      } // namespace impl
    } // namespace Backend

#endif // DOXYGEN

  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_BACKEND_SIMPLE_VECTOR_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/solver.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:
#ifndef DUNE_PDELAB_BACKEND_SOLVER_HH
#define DUNE_PDELAB_BACKEND_SOLVER_HH

#include <dune/common/fvector.hh>
#include <dune/pdelab/backend/interface.hh>

namespace Dune {
  namespace PDELab {

    //! \addtogroup Backend
    //! \ingroup PDELab
    //! \{

    struct SequentialNorm
    {/*! \brief compute global norm of a vector

        \param[in] v the given vector
      */
      template<class V>
      typename Dune::template FieldTraits<typename V::ElementType >::real_type norm(const V& v) const
      {
        return Backend::native(v).two_norm();
      }
    };

    // Status information of a linear solver
    template<class RFType>
    struct LinearSolverResult
    {
      bool converged;            // Solver converged
      unsigned int iterations;   // number of iterations
      double elapsed;            // total user time in seconds
      RFType reduction;          // defect reduction
      RFType conv_rate;          // convergence rate (average reduction per step)

      LinearSolverResult() :
        converged(false), iterations(0), elapsed(0.0), reduction(0.0), conv_rate(0.0) {}
    };

    class LinearResultStorage
    {
    public:
      /*! \brief Return access to result data */
      const Dune::PDELab::LinearSolverResult<double>& result() const
      {
        return res;
      }

    protected:
      Dune::PDELab::LinearSolverResult<double> res;
    };

    //! \} group Backend

  } // end namespace PDELab
} // end namespace Dune


#endif // DUNE_PDELAB_BACKEND_SOLVER_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/backend/tags.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PDELAB_BACKEND_TAGS_HH
#warning The file dune/pdelab/backend/tags.hh is deprecated. Please use dune/pdelab/backend/common/tags.hh instead.
#include <dune/pdelab/backend/common/tags.hh>
#endif // DUNE_PDELAB_BACKEND_TAGS_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/boilerplate/CMakeLists.txt <==
install(FILES pdelab.hh DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/pdelab/boilerplate)


==> anc/xt-super/dune-pdelab/dune/pdelab/boilerplate/Makefile.am <==
commondir = $(includedir)/dune/pdelab/boilerplate
common_HEADERS = pdelab.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-pdelab/dune/pdelab/boilerplate/pdelab.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 4 -*-
// vi: set et ts=4 sw=4 sts=4:
#ifndef DUNE_PDELAB_HH
#define DUNE_PDELAB_HH

/** \file
    \brief Provide some classes to reduce boiler plate code in pdelab applications

    These classes are experimental !

    To see examples how they might simplify your life, have a look at the
    dune-pdelab-howto module, in particular at the examples in
    dune-pdelab-howto/src/boilerplatetutorial/.
*/

// first of all we include a lot of dune grids and pdelab files
#include <iostream>
#include <memory>

#include <dune/common/parallel/mpihelper.hh> // include mpi helper class
#include <dune/common/parametertreeparser.hh>
#include <dune/common/classname.hh>
#include <dune/common/exceptions.hh>
#include <dune/common/fvector.hh>

#include <dune/geometry/type.hh>
#include <dune/geometry/quadraturerules.hh>

#include <dune/grid/onedgrid.hh>
#include <dune/grid/io/file/vtk.hh>
#include <dune/grid/yaspgrid.hh>
#if HAVE_UG
#include <dune/grid/uggrid.hh>
#endif
#if HAVE_ALBERTA
#include<dune/grid/albertagrid.hh>
#include <dune/grid/albertagrid/dgfparser.hh>
#endif
#if HAVE_UG
#include<dune/grid/uggrid.hh>
#endif
#if HAVE_DUNE_ALUGRID
#include<dune/alugrid/grid.hh>
#include<dune/grid/io/file/dgfparser/dgfalu.hh>
#include<dune/grid/io/file/dgfparser/dgfparser.hh>
#endif
#include <dune/grid/utility/structuredgridfactory.hh>
#include <dune/grid/io/file/gmshreader.hh>

#include <dune/istl/bvector.hh>
#include <dune/istl/operators.hh>
#include <dune/istl/solvers.hh>
#include <dune/istl/solvercategory.hh>
#include <dune/istl/preconditioners.hh>
#include <dune/istl/io.hh>

#include <dune/istl/paamg/amg.hh>
#include <dune/pdelab/common/function.hh>
#include <dune/pdelab/common/functionutilities.hh>
#include <dune/pdelab/common/vtkexport.hh>
#include <dune/pdelab/backend/istl.hh>
#include <dune/pdelab/constraints/conforming.hh>
#include <dune/pdelab/constraints/hangingnode.hh>
#include <dune/pdelab/constraints/p0.hh>
#include <dune/pdelab/constraints/p0ghost.hh>
#include <dune/pdelab/constraints/common/constraints.hh>
#include <dune/pdelab/gridfunctionspace/gridfunctionspace.hh>
#include <dune/pdelab/gridfunctionspace/gridfunctionspaceutilities.hh>
#include <dune/pdelab/gridfunctionspace/interpolate.hh>
#include <dune/pdelab/gridoperator/gridoperator.hh>
#include <dune/pdelab/gridoperator/onestep.hh>
#include <dune/pdelab/stationary/linearproblem.hh>
#include <dune/pdelab/finiteelementmap/pkfem.hh>
#include <dune/pdelab/finiteelementmap/p0fem.hh>
#include <dune/pdelab/finiteelementmap/opbfem.hh>
#include <dune/pdelab/finiteelementmap/qkfem.hh>
#include <dune/pdelab/finiteelementmap/qkdg.hh>
#include <dune/pdelab/finiteelementmap/qkdggl.hh>
#include <dune/pdelab/finiteelementmap/dglegendre.hh>
#include <dune/pdelab/adaptivity/adaptivity.hh>
#include <dune/pdelab/instationary/onestep.hh>
#include <dune/pdelab/common/instationaryfilenamehelper.hh>
#include <dune/pdelab/newton/newton.hh>

namespace Dune {
    namespace PDELab {

        // make grids
        template<typename T>
        class StructuredGrid
        {
        public:
            // export types
            typedef T Grid;
            typedef typename T::ctype ctype;
            static const int dim = T::dimension;
            static const int dimworld = T::dimensionworld;

            // constructors
            StructuredGrid (Dune::GeometryType::BasicType meshtype, unsigned int cells)
            {
                FieldVector<ctype,dimworld> lowerLeft(0.0);
                FieldVector<ctype,dimworld> upperRight(1.0);
                array<unsigned int,dim> elements; elements.fill(cells);

                StructuredGridFactory<T> factory;

                if (meshtype==Dune::GeometryType::cube)
                    gridp = factory.createCubeGrid(lowerLeft,upperRight,elements);
                else if (meshtype==Dune::GeometryType::simplex)
                    gridp = factory.createSimplexGrid(lowerLeft,upperRight,elements);
                else
                    {
                        DUNE_THROW(GridError, className<StructuredGrid>()
                                   << "::StructuredGrid(): grid type must be simplex or cube ");
                    }
            }


            StructuredGrid (Dune::GeometryType::BasicType meshtype,
                            array<double,dimworld> lower_left, array<double,dimworld> upper_right,
                            array<unsigned int,dim> cells)
            {
                FieldVector<ctype,dimworld> lowerLeft;
                FieldVector<ctype,dimworld> upperRight;
                array<unsigned int,dim> elements;

                // copy data to correct types for StructuredGridFactory
                for (size_t i=0; i<dimworld; i++)
                    {
                        lowerLeft[i] = lower_left[i];
                        upperRight[i] = upper_right[i];
                    }
                for (size_t i=0; i<dim; i++)
                    {
                        elements[i] = cells[i];
                    }

                StructuredGridFactory<T> factory;

                if (meshtype==Dune::GeometryType::cube)
                    gridp = factory.createCubeGrid(lowerLeft,upperRight,elements);
                else if (meshtype==Dune::GeometryType::simplex)
                    gridp = factory.createSimplexGrid(lowerLeft,upperRight,elements);
                else
                    {
                        DUNE_THROW(GridError, className<StructuredGrid>()
                                   << "::StructuredGrid(): grid type must be simplex or cube ");
                    }
            }

            // return shared pointer
            std::shared_ptr<T> getSharedPtr ()
            {
                return gridp;
            }

            // return grid reference
            T& getGrid ()
            {
                return *gridp;
            }

            // return grid reference const version
            const T& getGrid () const
            {
                return *gridp;
            }

            T& operator*()
            {
                return *gridp;
            }

            T* operator->()
            {
                return gridp.operator->();
            }

            const T& operator*() const
            {
                return *gridp;
            }

            const T* operator->() const
            {
                return gridp.operator->();
            }


        private:
            std::shared_ptr<T> gridp; // hold a shared pointer to a grid
        };

        // specialization for yaspgrid; treats paralle case right
        template<int dim>
        class StructuredGrid<YaspGrid<dim> >
        {
        public:

            // export types
            typedef YaspGrid<dim> Grid;
            typedef typename Grid::ctype ctype;
            static const int dimworld = Grid::dimensionworld;

            // simple constructor for the unit cube
            StructuredGrid (Dune::GeometryType::BasicType meshtype, unsigned int cells, int overlap=1)
            {
                // check element type
                if (meshtype!=Dune::GeometryType::cube)
                    std::cout << "StructuredGrid(): element type " << meshtype << " is ignored" << std::endl;

                // copy data to correct types for YaspGrid
                Dune::FieldVector<double,dimworld> L(1.0);
                Dune::array<int,dimworld> N(Dune::fill_array<int,dimworld>(cells));
                std::bitset<dimworld> B(false);

                // instantiate the grid
                gridp = std::shared_ptr<Grid>(new Grid(L,N,B,overlap,Dune::MPIHelper::getCollectiveCommunication()));
            }

            // constructor with sizes given
            StructuredGrid (Dune::GeometryType::BasicType meshtype,
                            array<double,dimworld> lower_left, array<double,dimworld> upper_right,
                            array<unsigned int,dim> cells, int overlap=1)
            {
                // check that lower right corner is the origin
                for(int d = 0; d < dimworld; ++d)
                    if(std::abs(lower_left[d]) > std::abs(upper_right[d])*1e-10)
                        DUNE_THROW(GridError, className<StructuredGrid>()
                                   << "::createCubeGrid(): The lower coordinates "
                                   "must be at the origin for YaspGrid.");

                // check element type
                if (meshtype!=Dune::GeometryType::cube)
                    std::cout << "StructuredGrid(): element type " << meshtype << " is ignored" << std::endl;

                // copy data to correct types for YaspGrid
                Dune::FieldVector<double,dimworld> L;
                Dune::array<int,dimworld> N;
                std::bitset<dimworld> B(false);
                for (size_t i=0; i<dimworld; i++)
                    {
                        L[i] = upper_right[i];
                        N[i] = cells[i];
                    }

                // instantiate the grid
                gridp = std::shared_ptr<Grid>(new Grid(L,N,B,overlap,Dune::MPIHelper::getCollectiveCommunication()));
            }

            // constructor with periodicity argument
            StructuredGrid (Dune::GeometryType::BasicType meshtype,
                            array<double,dimworld> lower_left, array<double,dimworld> upper_right,
                            array<unsigned int,dim> cells, array<bool,dim> periodic, int overlap=1)
            {
                // check that lower right corner is the origin
                for(int d = 0; d < dimworld; ++d)
                    if(std::abs(lower_left[d]) > std::abs(upper_right[d])*1e-10)
                        DUNE_THROW(GridError, className<StructuredGrid>()
                                   << "::createCubeGrid(): The lower coordinates "
                                   "must be at the origin for YaspGrid.");

                // check element type
                if (meshtype!=Dune::GeometryType::cube)
                    std::cout << "StructuredGrid(): element type " << meshtype << " is ignored" << std::endl;

                // copy data to correct types for YaspGrid
                Dune::FieldVector<double,dimworld> L;
                Dune::array<int,dimworld> N;
                std::bitset<dimworld> B(false);
                for (size_t i=0; i<dimworld; i++)
                    {
                        L[i] = upper_right[i];
                        N[i] = cells[i];
                        B[i] = periodic[i];
                    }

                // instantiate the grid
                gridp = std::shared_ptr<Grid>(new Grid(L,N,B,overlap,Dune::MPIHelper::getCollectiveCommunication()));
            }

            // return shared pointer
            std::shared_ptr<Grid> getSharedPtr ()
            {
                return gridp;
            }

            // return grid reference
            Grid& getGrid ()
            {
                return *gridp;
            }

            // return grid reference const version
            const Grid& getGrid () const
            {
                return *gridp;
            }

            Grid& operator*()
            {
                return *gridp;
            }

            Grid* operator->()
            {
                return gridp.operator->();
            }

            const Grid& operator*() const
            {
                return *gridp;
            }

            const Grid* operator->() const
            {
                return gridp.operator->();
            }

        private:
            std::shared_ptr<Grid> gridp; // hold a shared pointer to a grid
        };

        // unstructured grid read from gmsh file
        template<typename T>
        class UnstructuredGrid
        {
        public:
            // export types
            typedef T Grid;
            typedef typename T::ctype ctype;
            static const int dim = T::dimension;
            static const int dimworld = T::dimensionworld;

            // constructors
            UnstructuredGrid (std::string filename, bool verbose = true, bool insert_boundary_segments=true)
            {
                Dune::GridFactory<T> factory;
                Dune::GmshReader<T>::read(factory,filename,verbose,insert_boundary_segments);
                gridp = std::shared_ptr<T>(factory.createGrid());
            }

            // return shared pointer
            std::shared_ptr<T> getSharedPtr ()
            {
                return gridp;
            }

            // return grid reference
            T& getGrid ()
            {
                return *gridp;
            }

            // return grid reference const version
            const T& getGrid () const
            {
                return *gridp;
            }

            T& operator*()
            {
                return *gridp;
            }

            T* operator->()
            {
                return gridp.operator->();
            }

            const T& operator*() const
            {
                return *gridp;
            }

            const T* operator->() const
            {
                return gridp.operator->();
            }

        private:
            std::shared_ptr<T> gridp; // hold a shared pointer to a grid
        };


        //============================================================================
        // Continuous Lagrange Finite Element Space
        //============================================================================

        // finite element map base template
        template<typename GV, typename C, typename R, unsigned int degree, unsigned int dim, Dune::GeometryType::BasicType gt>
        class CGFEMBase
        {};

        template<typename GV, typename C, typename R, unsigned int degree, unsigned int dim>
        class CGFEMBase<GV,C,R,degree,dim,Dune::GeometryType::simplex>
        {
        public:
            typedef PkLocalFiniteElementMap<GV,C,R,degree> FEM;

            CGFEMBase (const GV& gridview)
            {
                femp = std::shared_ptr<FEM>(new FEM(gridview));
            }

            FEM& getFEM() {return *femp;}
            const FEM& getFEM() const {return *femp;}

        private:
            std::shared_ptr<FEM> femp;
        };

        template<typename GV, typename C, typename R, unsigned int degree, unsigned int dim>
        class CGFEMBase<GV,C,R,degree,dim,Dune::GeometryType::cube>
        {
        public:
            typedef QkLocalFiniteElementMap<GV,C,R,degree> FEM;

            CGFEMBase (const GV& gridview)
            {
                femp = std::shared_ptr<FEM>(new FEM(gridview));
            }

            FEM& getFEM() {return *femp;}
            const FEM& getFEM() const {return *femp;}

        private:
            std::shared_ptr<FEM> femp;
        };

        //============================================================================

        // define enumeration type that differentiate conforming and nonconforming meshes
        enum MeshType {
            conforming,
            nonconforming
        };

        // constraints base template
        template<typename Grid, unsigned int degree, Dune::GeometryType::BasicType gt, MeshType mt, SolverCategory::Category st, typename BCType, typename GV = typename Grid::LeafGridView>
        class CGCONBase
        {};

        template<typename Grid, typename BCType, typename GV>
        class CGCONBase<Grid,1,Dune::GeometryType::simplex,MeshType::nonconforming,SolverCategory::sequential,BCType,GV>
        {
        public:
            typedef HangingNodesDirichletConstraints<Grid,HangingNodesConstraintsAssemblers::SimplexGridP1Assembler,BCType> CON;

            CGCONBase (Grid& grid, const BCType& bctype, const GV& gv)
            {
                conp = std::shared_ptr<CON>(new CON(grid,true,bctype));
            }

            CGCONBase (Grid& grid, const BCType& bctype)
            {
                conp = std::shared_ptr<CON>(new CON(grid,true,bctype));
            }

            template<typename GFS>
            void postGFSHook (const GFS& gfs) {}
            CON& getCON() {return *conp;}
            const CON& getCON() const {return *conp;}
            template<typename GFS, typename DOF>
            void make_consistent (const GFS& gfs, DOF& x) const {}
        private:
            std::shared_ptr<CON> conp;
        };

        template<typename Grid, typename BCType, typename GV>
        class CGCONBase<Grid,1,Dune::GeometryType::cube,MeshType::nonconforming,SolverCategory::sequential,BCType,GV>
        {
        public:
            typedef HangingNodesDirichletConstraints<Grid,HangingNodesConstraintsAssemblers::CubeGridQ1Assembler,BCType> CON;

            CGCONBase (Grid& grid, const BCType& bctype, const GV& gv)
            {
                conp = std::shared_ptr<CON>(new CON(grid,true,bctype));
            }

            CGCONBase (Grid& grid, const BCType& bctype)
            {
                conp = std::shared_ptr<CON>(new CON(grid,true,bctype));
            }

            template<typename GFS>
            void postGFSHook (const GFS& gfs) {}
            CON& getCON() {return *conp;}
            const CON& getCON() const {return *conp;}
            template<typename GFS, typename DOF>
            void make_consistent (const GFS& gfs, DOF& x) const {}
        private:
            std::shared_ptr<CON> conp;
        };

        template<typename Grid, unsigned int degree, Dune::GeometryType::BasicType gt,typename BCType, typename GV>
        class CGCONBase<Grid,degree,gt,MeshType::conforming,SolverCategory::sequential,BCType,GV>
        {
        public:
            typedef ConformingDirichletConstraints CON;

            CGCONBase (Grid& grid, const BCType& bctype, const GV& gv)
            {
                conp = std::shared_ptr<CON>(new CON());
            }

            CGCONBase (Grid& grid, const BCType& bctype)
            {
                conp = std::shared_ptr<CON>(new CON());
            }

            template<typename GFS>
            void postGFSHook (const GFS& gfs) {}
            CON& getCON() {return *conp;}
            const CON& getCON() const {return *conp;}
            template<typename GFS, typename DOF>
            void make_consistent (const GFS& gfs, DOF& x) const {}
        private:
            std::shared_ptr<CON> conp;
        };

        template<typename Grid, unsigned int degree, Dune::GeometryType::BasicType gt,typename BCType, typename GV>
        class CGCONBase<Grid,degree,gt,MeshType::conforming,SolverCategory::overlapping,BCType,GV>
        {
        public:
            typedef OverlappingConformingDirichletConstraints CON;

            CGCONBase (Grid& grid, const BCType& bctype, const GV& gv)
            {
                conp = std::shared_ptr<CON>(new CON());
            }

            CGCONBase (Grid& grid, const BCType& bctype)
            {
                conp = std::shared_ptr<CON>(new CON());
            }

            template<typename GFS>
            void postGFSHook (const GFS& gfs) {}
            CON& getCON() {return *conp;}
            const CON& getCON() const {return *conp;}
            template<typename GFS, typename DOF>
            void make_consistent (const GFS& gfs, DOF& x) const
            {
                // make vector consistent; this is needed for all overlapping solvers
                istl::ParallelHelper<GFS> helper(gfs);
                helper.maskForeignDOFs(Backend::native(x));
                Dune::PDELab::AddDataHandle<GFS,DOF> adddh(gfs,x);
                if (gfs.gridView().comm().size()>1)
                    gfs.gridView().communicate(adddh,Dune::InteriorBorder_All_Interface,Dune::ForwardCommunication);
            }
        private:
            std::shared_ptr<CON> conp;
        };

        template<typename Grid, unsigned int degree, Dune::GeometryType::BasicType gt,typename BCType, typename GV>
        class CGCONBase<Grid,degree,gt,MeshType::conforming,SolverCategory::nonoverlapping,BCType,GV>
        {
        public:
            using CON = Dune::PDELab::ConformingDirichletConstraints;
            CGCONBase (Grid& grid, const BCType& bctype)
            {
                conp = std::shared_ptr<CON>(new CON);
            }

            template<typename GFS>
            CON& getCON() {return *conp;}
            const CON& getCON() const {return *conp;}
            template<typename GFS, typename DOF>
            void make_consistent (const GFS& gfs, DOF& x) const {}
        private:
            std::shared_ptr<CON> conp;
        };


        // continuous Lagrange finite elements
        template<typename T, typename N, unsigned int degree, typename BCType,
                 Dune::GeometryType::BasicType gt, MeshType mt, SolverCategory::Category st = SolverCategory::sequential,
                 typename VBET=istl::VectorBackend<> >
        class CGSpace {
        public:

            // export types
            typedef T Grid;
            typedef typename T::LeafGridView GV;
            typedef typename T::ctype ctype;
            static const int dim = T::dimension;
            static const int dimworld = T::dimensionworld;

            typedef CGFEMBase<GV,ctype,N,degree,dim,gt> FEMB;
            typedef CGCONBase<Grid,degree,gt,mt,st,BCType> CONB;

            typedef typename FEMB::FEM FEM;
            typedef typename CONB::CON CON;

            typedef VBET VBE;
            typedef GridFunctionSpace<GV,FEM,CON,VBE> GFS;

            typedef N NT;
            using DOF = Backend::Vector<GFS,N>;
            typedef Dune::PDELab::DiscreteGridFunction<GFS,DOF> DGF;
            typedef typename GFS::template ConstraintsContainer<N>::Type CC;
            typedef VTKGridFunctionAdapter<DGF> VTKF;

            // constructor making the grid function space an all that is needed
            CGSpace (Grid& grid, const BCType& bctype)
                : gv(grid.leafGridView()), femb(gv), conb(grid,bctype)
            {
                gfsp = std::shared_ptr<GFS>(new GFS(gv,femb.getFEM(),conb.getCON()));
                gfsp->name("cgspace");
                // initialize ordering
                gfsp->update();
                conb.postGFSHook(*gfsp);
                ccp = std::shared_ptr<CC>(new CC());
            }

            FEM& getFEM()
            {
                return femb.getFEM();
            }

            const FEM& getFEM() const
            {
                return femb.getFEM();
            }

            // return gfs reference
            GFS& getGFS ()
            {
                return *gfsp;
            }

            // return gfs reference const version
            const GFS& getGFS () const
            {
                return *gfsp;
            }

            // return gfs reference
            CC& getCC ()
            {
                return *ccp;
            }

            // return gfs reference const version
            const CC& getCC () const
            {
                return *ccp;
            }

            void assembleConstraints (const BCType& bctype)
            {
                ccp->clear();
                constraints(bctype,*gfsp,*ccp);
            }

            void clearConstraints ()
            {
                ccp->clear();
            }

            void setConstrainedDOFS (DOF& x, NT nt) const
            {
                set_constrained_dofs(*ccp,nt,x);
                conb.make_consistent(*gfsp,x);
            }

            void setNonConstrainedDOFS (DOF& x, NT nt) const
            {
                set_nonconstrained_dofs(*ccp,nt,x);
                conb.make_consistent(*gfsp,x);
            }

            void copyConstrainedDOFS (const DOF& xin, DOF& xout) const
            {
                copy_constrained_dofs(*ccp,xin,xout);
                conb.make_consistent(*gfsp,xout);
            }

            void copyNonConstrainedDOFS (const DOF& xin, DOF& xout) const
            {
                copy_nonconstrained_dofs(*ccp,xin,xout);
                conb.make_consistent(*gfsp,xout);
            }

        private:
            GV gv; // need this object here because FEM and GFS store a const reference !!
            FEMB femb;
            CONB conb;
            std::shared_ptr<GFS> gfsp;
            std::shared_ptr<CC> ccp;
        };

        // template specialization for nonoverlapping case
        template<typename T, typename N, unsigned int degree, typename BCType,
                 Dune::GeometryType::BasicType gt, MeshType mt,
                 typename VBET>
        class CGSpace<T, N, degree, BCType, gt, mt, SolverCategory::nonoverlapping, VBET> {
        public:

            // export types
            typedef T Grid;
            typedef typename T::LeafGridView GV;
            typedef typename T::ctype ctype;
            typedef typename Dune::PDELab::NonOverlappingEntitySet<GV> ES;
            static const int dim = T::dimension;
            static const int dimworld = T::dimensionworld;

            typedef CGFEMBase<ES,ctype,N,degree,dim,gt> FEMB;
            typedef CGCONBase<Grid,degree,gt,mt,SolverCategory::nonoverlapping,BCType> CONB;

            typedef typename FEMB::FEM FEM;
            typedef typename CONB::CON CON;

            typedef VBET VBE;
            typedef GridFunctionSpace<ES,FEM,CON,VBE> GFS;

            typedef N NT;
            using DOF = Backend::Vector<GFS,N>;
            typedef Dune::PDELab::DiscreteGridFunction<GFS,DOF> DGF;
            typedef typename GFS::template ConstraintsContainer<N>::Type CC;
            typedef VTKGridFunctionAdapter<DGF> VTKF;

            // constructor making the grid function space an all that is needed
            CGSpace (Grid& grid, const BCType& bctype)
                : gv(grid.leafGridView()), es(gv), femb(es), conb(grid,bctype)
            {
                gfsp = std::shared_ptr<GFS>(new GFS(es,femb.getFEM(),conb.getCON()));
                gfsp->name("cgspace");
                // initialize ordering
                gfsp->update();
                // conb.postGFSHook(*gfsp);
                ccp = std::shared_ptr<CC>(new CC());
            }

            FEM& getFEM()
            {
                return femb.getFEM();
            }

            const FEM& getFEM() const
            {
                return femb.getFEM();
            }

            // return gfs reference
            GFS& getGFS ()
            {
                return *gfsp;
            }

            // return gfs reference const version
            const GFS& getGFS () const
            {
                return *gfsp;
            }

            // return gfs reference
            CC& getCC ()
            {
                return *ccp;
            }

            // return gfs reference const version
            const CC& getCC () const
            {
                return *ccp;
            }

            void assembleConstraints (const BCType& bctype)
            {
                ccp->clear();
                constraints(bctype,*gfsp,*ccp);
            }

            void clearConstraints ()
            {
                ccp->clear();
            }

            void setConstrainedDOFS (DOF& x, NT nt) const
            {
                set_constrained_dofs(*ccp,nt,x);
                conb.make_consistent(*gfsp,x);
            }

            void setNonConstrainedDOFS (DOF& x, NT nt) const
            {
                set_nonconstrained_dofs(*ccp,nt,x);
                conb.make_consistent(*gfsp,x);
            }

            void copyConstrainedDOFS (const DOF& xin, DOF& xout) const
            {
                copy_constrained_dofs(*ccp,xin,xout);
                conb.make_consistent(*gfsp,xout);
            }

            void copyNonConstrainedDOFS (const DOF& xin, DOF& xout) const
            {
                copy_nonconstrained_dofs(*ccp,xin,xout);
                conb.make_consistent(*gfsp,xout);
            }

        private:
            GV gv; // need this object here because FEM and GFS store a const reference !!
            ES es;
            FEMB femb;
            CONB conb;
            std::shared_ptr<GFS> gfsp;
            std::shared_ptr<CC> ccp;
        };



        //============================================================================
        // Discontinuous Finite Element Space
        //============================================================================

        // constraints base template
        template<SolverCategory::Category st>
        class DGCONBase
        {};

        template<>
        class DGCONBase<SolverCategory::sequential>
        {
        public:
            typedef NoConstraints CON;
            DGCONBase ()
            {
                conp = std::shared_ptr<CON>(new CON());
            }
            CON& getCON() {return *conp;}
            const CON& getCON() const {return *conp;}
            template<typename GFS, typename DOF>
            void make_consistent (const GFS& gfs, DOF& x) const {}
        private:
            std::shared_ptr<CON> conp;
        };

        template<>
        class DGCONBase<SolverCategory::nonoverlapping>
        {
        public:
            typedef P0ParallelGhostConstraints CON;
            DGCONBase ()
            {
                conp = std::shared_ptr<CON>(new CON());
            }
            CON& getCON() {return *conp;}
            const CON& getCON() const {return *conp;}
            template<typename GFS, typename DOF>
            void make_consistent (const GFS& gfs, DOF& x) const {}
        private:
            std::shared_ptr<CON> conp;
        };

        template<>
        class DGCONBase<SolverCategory::overlapping>
        {
        public:
            typedef P0ParallelConstraints CON;
            DGCONBase ()
            {
                conp = std::shared_ptr<CON>(new CON());
            }
            CON& getCON() {return *conp;}
            const CON& getCON() const {return *conp;}
            template<typename GFS, typename DOF>
            void make_consistent (const GFS& gfs, DOF& x) const
            {
                // make vector consistent; this is needed for all overlapping solvers
                istl::ParallelHelper<GFS> helper(gfs);
                helper.maskForeignDOFs(Backend::native(x));
                Dune::PDELab::AddDataHandle<GFS,DOF> adddh(gfs,x);
                if (gfs.gridView().comm().size()>1)
                    gfs.gridView().communicate(adddh,Dune::InteriorBorder_All_Interface,Dune::ForwardCommunication);
            }
        private:
            std::shared_ptr<CON> conp;
        };

        // Discontinuous space
        // default implementation, use only specializations below
        template<typename T, typename N, unsigned int degree,
                 Dune::GeometryType::BasicType gt, SolverCategory::Category st = SolverCategory::sequential,
                 typename VBET=istl::VectorBackend<istl::Blocking::fixed,Dune::PB::PkSize<degree,T::dimension>::value> >
        class DGPkSpace
        {
        public:

            // export types
            typedef T Grid;
            typedef typename T::LeafGridView GV;
            typedef typename T::ctype ctype;
            static const int dim = T::dimension;
            static const int dimworld = T::dimensionworld;
            typedef N NT;
#if HAVE_GMP
            typedef OPBLocalFiniteElementMap<ctype,NT,degree,dim,gt,Dune::GMPField<512>,Dune::PB::BasisType::Pk> FEM;
#else
            typedef OPBLocalFiniteElementMap<ctype,NT,degree,dim,gt> FEM;
#endif
            typedef DGCONBase<st> CONB;
            typedef typename CONB::CON CON;
            typedef VBET VBE;
            typedef GridFunctionSpace<GV,FEM,CON,VBE> GFS;
            using DOF = Backend::Vector<GFS,N>;
            typedef Dune::PDELab::DiscreteGridFunction<GFS,DOF> DGF;
            typedef typename GFS::template ConstraintsContainer<N>::Type CC;
            typedef VTKGridFunctionAdapter<DGF> VTKF;

            // constructor making the grid function space an all that is needed
            DGPkSpace (const GV& gridview) : gv(gridview), conb()
            {
                femp = std::shared_ptr<FEM>(new FEM());
                gfsp = std::shared_ptr<GFS>(new GFS(gv,*femp));
                // initialize ordering
                gfsp->update();
                ccp = std::shared_ptr<CC>(new CC());
            }

            FEM& getFEM() { return *femp; }
            const FEM& getFEM() const { return *femp; }

            // return gfs reference
            GFS& getGFS () { return *gfsp; }

            // return gfs reference const version
            const GFS& getGFS () const {return *gfsp;}

            // return gfs reference
            CC& getCC () { return *ccp;}

            // return gfs reference const version
            const CC& getCC () const { return *ccp;}

            template<class BCTYPE>
            void assembleConstraints (const BCTYPE& bctype)
            {
                ccp->clear();
                constraints(bctype,*gfsp,*ccp);
            }

            void clearConstraints ()
            {
                ccp->clear();
            }

            void setConstrainedDOFS (DOF& x, NT nt) const
            {
                set_constrained_dofs(*ccp,nt,x);
                conb.make_consistent(*gfsp,x);
            }

            void setNonConstrainedDOFS (DOF& x, NT nt) const
            {
                set_nonconstrained_dofs(*ccp,nt,x);
                conb.make_consistent(*gfsp,x);
            }

            void copyConstrainedDOFS (const DOF& xin, DOF& xout) const
            {
                copy_constrained_dofs(*ccp,xin,xout);
                conb.make_consistent(*gfsp,xout);
            }

            void copyNonConstrainedDOFS (const DOF& xin, DOF& xout) const
            {
                copy_nonconstrained_dofs(*ccp,xin,xout);
                conb.make_consistent(*gfsp,xout);
            }

        private:
            GV gv; // need this object here because FEM and GFS store a const reference !!
            CONB conb;
            std::shared_ptr<FEM> femp;
            std::shared_ptr<GFS> gfsp;
            std::shared_ptr<CC> ccp;
        };

        // Discontinuous space
        // default implementation, use only specializations below
        template<typename T, typename N, unsigned int degree,
                 Dune::GeometryType::BasicType gt, SolverCategory::Category st = SolverCategory::sequential,
                 //typename VBET=istl::VectorBackend<istl::Blocking::fixed,Dune::PB::PkSize<degree,T::dimension>::value> >
                 typename VBET=istl::VectorBackend<> >
        class DGQkOPBSpace
        {
        public:

            // export types
            typedef T Grid;
            typedef typename T::LeafGridView GV;
            typedef typename T::ctype ctype;
            static const int dim = T::dimension;
            static const int dimworld = T::dimensionworld;
            typedef N NT;
#if HAVE_GMP
            typedef OPBLocalFiniteElementMap<ctype,NT,degree,dim,gt,Dune::GMPField<512>,Dune::PB::BasisType::Qk> FEM;
#else
            typedef OPBLocalFiniteElementMap<ctype,NT,degree,dim,gt,N,Dune::PB::BasisType::Qk> FEM;
#endif
            typedef DGCONBase<st> CONB;
            typedef typename CONB::CON CON;
            typedef VBET VBE;
            typedef GridFunctionSpace<GV,FEM,CON,VBE> GFS;
            using DOF = Backend::Vector<GFS,N>;
            typedef Dune::PDELab::DiscreteGridFunction<GFS,DOF> DGF;
            typedef typename GFS::template ConstraintsContainer<N>::Type CC;
            typedef VTKGridFunctionAdapter<DGF> VTKF;

            // constructor making the grid function space an all that is needed
            DGQkOPBSpace (const GV& gridview) : gv(gridview), conb()
            {
                femp = std::shared_ptr<FEM>(new FEM());
                gfsp = std::shared_ptr<GFS>(new GFS(gv,*femp));
                // initialize ordering
                gfsp->update();
                ccp = std::shared_ptr<CC>(new CC());
            }

            FEM& getFEM() { return *femp; }
            const FEM& getFEM() const { return *femp; }

            // return gfs reference
            GFS& getGFS () { return *gfsp; }

            // return gfs reference const version
            const GFS& getGFS () const {return *gfsp;}

            // return gfs reference
            CC& getCC () { return *ccp;}

            // return gfs reference const version
            const CC& getCC () const { return *ccp;}

            template<class BCTYPE>
            void assembleConstraints (const BCTYPE& bctype)
            {
                ccp->clear();
                constraints(bctype,*gfsp,*ccp);
            }

            void clearConstraints ()
            {
                ccp->clear();
            }

            void setConstrainedDOFS (DOF& x, NT nt) const
            {
                set_constrained_dofs(*ccp,nt,x);
                conb.make_consistent(*gfsp,x);
            }

            void setNonConstrainedDOFS (DOF& x, NT nt) const
            {
                set_nonconstrained_dofs(*ccp,nt,x);
                conb.make_consistent(*gfsp,x);
            }

            void copyConstrainedDOFS (const DOF& xin, DOF& xout) const
            {
                copy_constrained_dofs(*ccp,xin,xout);
                conb.make_consistent(*gfsp,xout);
            }

            void copyNonConstrainedDOFS (const DOF& xin, DOF& xout) const
            {
                copy_nonconstrained_dofs(*ccp,xin,xout);
                conb.make_consistent(*gfsp,xout);
            }

        private:
            GV gv; // need this object here because FEM and GFS store a const reference !!
            CONB conb;
            std::shared_ptr<FEM> femp;
            std::shared_ptr<GFS> gfsp;
            std::shared_ptr<CC> ccp;
        };

        // Discontinuous space
        // default implementation, use only specializations below
        template<typename T, typename N, unsigned int degree,
                 Dune::GeometryType::BasicType gt, SolverCategory::Category st = SolverCategory::sequential,
                 typename VBET=istl::VectorBackend<istl::Blocking::fixed,Dune::QkStuff::QkSize<degree,T::dimension>::value> >
        class DGQkSpace
        {
        public:

            // export types
            typedef T Grid;
            typedef typename T::LeafGridView GV;
            typedef typename T::ctype ctype;
            static const int dim = T::dimension;
            static const int dimworld = T::dimensionworld;
            typedef N NT;
            typedef QkDGLocalFiniteElementMap<ctype,NT,degree,dim> FEM;
            typedef DGCONBase<st> CONB;
            typedef typename CONB::CON CON;
            typedef VBET VBE;
            typedef GridFunctionSpace<GV,FEM,CON,VBE> GFS;
            using DOF = Backend::Vector<GFS,N>;
            typedef Dune::PDELab::DiscreteGridFunction<GFS,DOF> DGF;
            typedef typename GFS::template ConstraintsContainer<N>::Type CC;
            typedef VTKGridFunctionAdapter<DGF> VTKF;

            // constructor making the grid function space an all that is needed
            DGQkSpace (const GV& gridview) : gv(gridview), conb()
            {
                femp = std::shared_ptr<FEM>(new FEM());
                gfsp = std::shared_ptr<GFS>(new GFS(gv,*femp));
                // initialize ordering
                gfsp->update();
                ccp = std::shared_ptr<CC>(new CC());
            }

            FEM& getFEM() { return *femp; }
            const FEM& getFEM() const { return *femp; }

            // return gfs reference
            GFS& getGFS () { return *gfsp; }

            // return gfs reference const version
            const GFS& getGFS () const {return *gfsp;}

            // return gfs reference
            CC& getCC () { return *ccp;}

            // return gfs reference const version
            const CC& getCC () const { return *ccp;}

            template<class BCTYPE>
            void assembleConstraints (const BCTYPE& bctype)
            {
                ccp->clear();
                constraints(bctype,*gfsp,*ccp);
            }

            void clearConstraints ()
            {
                ccp->clear();
            }

            void setConstrainedDOFS (DOF& x, NT nt) const
            {
                set_constrained_dofs(*ccp,nt,x);
                conb.make_consistent(*gfsp,x);
            }

            void setNonConstrainedDOFS (DOF& x, NT nt) const
            {
                set_nonconstrained_dofs(*ccp,nt,x);
                conb.make_consistent(*gfsp,x);
            }

            void copyConstrainedDOFS (const DOF& xin, DOF& xout) const
            {
                copy_constrained_dofs(*ccp,xin,xout);
                conb.make_consistent(*gfsp,xout);
            }

            void copyNonConstrainedDOFS (const DOF& xin, DOF& xout) const
            {
                copy_nonconstrained_dofs(*ccp,xin,xout);
                conb.make_consistent(*gfsp,xout);
            }

        private:
            GV gv; // need this object here because FEM and GFS store a const reference !!
            CONB conb;
            std::shared_ptr<FEM> femp;
            std::shared_ptr<GFS> gfsp;
            std::shared_ptr<CC> ccp;
        };


        // Discontinuous space using QK with Gauss Lobatto points (use only for cube elements)
        template<typename T, typename N, unsigned int degree,
                 Dune::GeometryType::BasicType gt, SolverCategory::Category st = SolverCategory::sequential,
                 //typename VBET=istl::VectorBackend<istl::Blocking::fixed,Dune::QkStuff::QkSize<degree,T::dimension>::value> >
                 typename VBET=istl::VectorBackend<> >
        class DGQkGLSpace
        {
        public:

            // export types
            typedef T Grid;
            typedef typename T::LeafGridView GV;
            typedef typename T::ctype ctype;
            static const int dim = T::dimension;
            static const int dimworld = T::dimensionworld;
            typedef N NT;
            typedef QkDGGLLocalFiniteElementMap<ctype,NT,degree,dim> FEM;
            typedef DGCONBase<st> CONB;
            typedef typename CONB::CON CON;
            typedef VBET VBE;
            typedef GridFunctionSpace<GV,FEM,CON,VBE> GFS;
            using DOF = Backend::Vector<GFS,N>;
            typedef Dune::PDELab::DiscreteGridFunction<GFS,DOF> DGF;
            typedef typename GFS::template ConstraintsContainer<N>::Type CC;
            typedef VTKGridFunctionAdapter<DGF> VTKF;

            // constructor making the grid function space an all that is needed
            DGQkGLSpace (const GV& gridview) : gv(gridview), conb()
            {
                femp = std::shared_ptr<FEM>(new FEM());
                gfsp = std::shared_ptr<GFS>(new GFS(gv,*femp));
                // initialize ordering
                gfsp->update();
                ccp = std::shared_ptr<CC>(new CC());
            }

            FEM& getFEM() { return *femp; }
            const FEM& getFEM() const { return *femp; }

            // return gfs reference
            GFS& getGFS () { return *gfsp; }

            // return gfs reference const version
            const GFS& getGFS () const {return *gfsp;}

            // return gfs reference
            CC& getCC () { return *ccp;}

            // return gfs reference const version
            const CC& getCC () const { return *ccp;}

            template<class BCTYPE>
            void assembleConstraints (const BCTYPE& bctype)
            {
                ccp->clear();
                constraints(bctype,*gfsp,*ccp);
            }

            void clearConstraints ()
            {
                ccp->clear();
            }

            void setConstrainedDOFS (DOF& x, NT nt) const
            {
                set_constrained_dofs(*ccp,nt,x);
                conb.make_consistent(*gfsp,x);
            }

            void setNonConstrainedDOFS (DOF& x, NT nt) const
            {
                set_nonconstrained_dofs(*ccp,nt,x);
                conb.make_consistent(*gfsp,x);
            }

            void copyConstrainedDOFS (const DOF& xin, DOF& xout) const
            {
                copy_constrained_dofs(*ccp,xin,xout);
                conb.make_consistent(*gfsp,xout);
            }

            void copyNonConstrainedDOFS (const DOF& xin, DOF& xout) const
            {
                copy_nonconstrained_dofs(*ccp,xin,xout);
                conb.make_consistent(*gfsp,xout);
            }

        private:
            GV gv; // need this object here because FEM and GFS store a const reference !!
            CONB conb;
            std::shared_ptr<FEM> femp;
            std::shared_ptr<GFS> gfsp;
            std::shared_ptr<CC> ccp;
        };


        // Discontinuous space using Legendre polynomials (use only for cube elements)
        template<typename T, typename N, unsigned int degree,
                 Dune::GeometryType::BasicType gt, SolverCategory::Category st = SolverCategory::sequential,
                 //typename VBET=istl::VectorBackend<istl::Blocking::fixed,Dune::QkStuff::QkSize<degree,T::dimension>::value> >
                 typename VBET=istl::VectorBackend<> >
        class DGLegendreSpace
        {
        public:

            // export types
            typedef T Grid;
            typedef typename T::LeafGridView GV;
            typedef typename T::ctype ctype;
            static const int dim = T::dimension;
            static const int dimworld = T::dimensionworld;
            typedef N NT;
            typedef DGLegendreLocalFiniteElementMap<ctype,NT,degree,dim> FEM;
            typedef DGCONBase<st> CONB;
            typedef typename CONB::CON CON;
            typedef VBET VBE;
            typedef GridFunctionSpace<GV,FEM,CON,VBE> GFS;
            using DOF = Backend::Vector<GFS,N>;
            typedef Dune::PDELab::DiscreteGridFunction<GFS,DOF> DGF;
            typedef typename GFS::template ConstraintsContainer<N>::Type CC;
            typedef VTKGridFunctionAdapter<DGF> VTKF;

            // constructor making the grid function space an all that is needed
            DGLegendreSpace (const GV& gridview) : gv(gridview), conb()
            {
                femp = std::shared_ptr<FEM>(new FEM());
                gfsp = std::shared_ptr<GFS>(new GFS(gv,*femp));
                // initialize ordering
                gfsp->update();
                ccp = std::shared_ptr<CC>(new CC());
            }

            FEM& getFEM() { return *femp; }
            const FEM& getFEM() const { return *femp; }

            // return gfs reference
            GFS& getGFS () { return *gfsp; }

            // return gfs reference const version
            const GFS& getGFS () const {return *gfsp;}

            // return gfs reference
            CC& getCC () { return *ccp;}

            // return gfs reference const version
            const CC& getCC () const { return *ccp;}

            template<class BCTYPE>
            void assembleConstraints (const BCTYPE& bctype)
            {
                ccp->clear();
                constraints(bctype,*gfsp,*ccp);
            }

            void clearConstraints ()
            {
                ccp->clear();
            }

            void setConstrainedDOFS (DOF& x, NT nt) const
            {
                set_constrained_dofs(*ccp,nt,x);
                conb.make_consistent(*gfsp,x);
            }

            void setNonConstrainedDOFS (DOF& x, NT nt) const
            {
                set_nonconstrained_dofs(*ccp,nt,x);
                conb.make_consistent(*gfsp,x);
            }

            void copyConstrainedDOFS (const DOF& xin, DOF& xout) const
            {
                copy_constrained_dofs(*ccp,xin,xout);
                conb.make_consistent(*gfsp,xout);
            }

            void copyNonConstrainedDOFS (const DOF& xin, DOF& xout) const
            {
                copy_nonconstrained_dofs(*ccp,xin,xout);
                conb.make_consistent(*gfsp,xout);
            }

        private:
            GV gv; // need this object here because FEM and GFS store a const reference !!
            CONB conb;
            std::shared_ptr<FEM> femp;
            std::shared_ptr<GFS> gfsp;
            std::shared_ptr<CC> ccp;
        };


        // Discontinuous P0 space
        template<typename T, typename N,
                 Dune::GeometryType::BasicType gt, SolverCategory::Category st = SolverCategory::sequential,
                 typename VBET=istl::VectorBackend<> >
        class P0Space
        {
        public:

            // export types
            typedef T Grid;
            typedef typename T::LeafGridView GV;
            typedef typename T::ctype ctype;
            static const int dim = T::dimension;
            static const int dimworld = T::dimensionworld;
            typedef N NT;
            typedef Dune::PDELab::P0LocalFiniteElementMap<ctype,NT,dim> FEM;
            typedef DGCONBase<st> CONB;
            typedef typename CONB::CON CON;
            typedef VBET VBE;
            typedef GridFunctionSpace<GV,FEM,CON,VBE> GFS;
            using DOF = Backend::Vector<GFS,N>;
            typedef Dune::PDELab::DiscreteGridFunction<GFS,DOF> DGF;
            typedef typename GFS::template ConstraintsContainer<N>::Type CC;
            typedef VTKGridFunctionAdapter<DGF> VTKF;

            // constructor making the grid function space an all that is needed
            P0Space (const GV& gridview) : gv(gridview), conb()
            {
                femp = std::shared_ptr<FEM>(new FEM(Dune::GeometryType(gt,dim)));
                gfsp = std::shared_ptr<GFS>(new GFS(gv,*femp));
                // initialize ordering
                gfsp->update();
                ccp = std::shared_ptr<CC>(new CC());
            }

            FEM& getFEM() { return *femp; }
            const FEM& getFEM() const { return *femp; }

            // return gfs reference
            GFS& getGFS () { return *gfsp; }

            // return gfs reference const version
            const GFS& getGFS () const {return *gfsp;}

            // return gfs reference
            CC& getCC () { return *ccp;}

            // return gfs reference const version
            const CC& getCC () const { return *ccp;}

            template<class BCTYPE>
            void assembleConstraints (const BCTYPE& bctype)
            {
                ccp->clear();
                constraints(bctype,*gfsp,*ccp);
            }

            void clearConstraints ()
            {
                ccp->clear();
            }

            void setConstrainedDOFS (DOF& x, NT nt) const
            {
                set_constrained_dofs(*ccp,nt,x);
                conb.make_consistent(*gfsp,x);
            }

            void setNonConstrainedDOFS (DOF& x, NT nt) const
            {
                set_nonconstrained_dofs(*ccp,nt,x);
                conb.make_consistent(*gfsp,x);
            }

            void copyConstrainedDOFS (const DOF& xin, DOF& xout) const
            {
                copy_constrained_dofs(*ccp,xin,xout);
                conb.make_consistent(*gfsp,xout);
            }

            void copyNonConstrainedDOFS (const DOF& xin, DOF& xout) const
            {
                copy_nonconstrained_dofs(*ccp,xin,xout);
                conb.make_consistent(*gfsp,xout);
            }

        private:
            GV gv; // need this object here because FEM and GFS store a const reference !!
            CONB conb;
            std::shared_ptr<FEM> femp;
            std::shared_ptr<GFS> gfsp;
            std::shared_ptr<CC> ccp;
        };


        // how can we most easily specify a grid function
        // pass a function space as parameter
        template<typename FS, typename Functor>
        class UserFunction
            : public GridFunctionBase<GridFunctionTraits<typename FS::GV, typename FS::NT,
                                                         1,FieldVector<typename FS::NT,1> >
                                      ,UserFunction<FS,Functor> >
        {
        public:
            typedef GridFunctionTraits<typename FS::GV, typename FS::NT,
                                       1,FieldVector<typename FS::NT,1> > Traits;

            //! constructor
            UserFunction (const FS& fs_, const Functor& f_)
                : fs(fs_), f(f_)
            {}

            //! \copydoc GridFunctionBase::evaluate()
            inline void evaluate (const typename Traits::ElementType& e,
                                  const typename Traits::DomainType& x,
                                  typename Traits::RangeType& y) const
            {
                typename Traits::DomainType x_ = e.geometry().global(x);
                std::vector<double> x__(x.size());
                for (size_t i=0; i<x.size(); ++i) x__[i]=x_[i];
                y = f(x__);
            }

            inline const typename FS::GV& getGridView () const
            {
                return fs.getGFS().gridView();
            }

        private:
            const FS fs; // store a copy of the function space
            const Functor f;
        };


        template<typename FS, typename LOP, SolverCategory::Category st = SolverCategory::sequential>
        class GalerkinGlobalAssembler
        {
        public:
            // export types
            typedef istl::BCRSMatrixBackend<> MBE;
            typedef Dune::PDELab::GridOperator<typename FS::GFS,typename FS::GFS,LOP,MBE,
                                               typename FS::NT,typename FS::NT,typename FS::NT,
                                               typename FS::CC,typename FS::CC> GO;
            typedef typename GO::Jacobian MAT;

            DUNE_DEPRECATED_MSG("This constructor is deprecated and will removed after the release of PDELab 2.4. Use GalerkinGlobalAssembler(const FS& fs, LOP& lop, const std::size_t nonzeros) instead! The number of nonzeros can be determined with patternStatistics()!")
            GalerkinGlobalAssembler (const FS& fs, LOP& lop)
            {
                gop = std::shared_ptr<GO>(new GO(fs.getGFS(),fs.getCC(),fs.getGFS(),fs.getCC(),lop,MBE(1)));
            }

            GalerkinGlobalAssembler (const FS& fs, LOP& lop, const std::size_t nonzeros)
            {
                gop = std::shared_ptr<GO>(new GO(fs.getGFS(),fs.getCC(),fs.getGFS(),fs.getCC(),lop,MBE(nonzeros)));
            }

            // return grid reference
            GO& getGO ()
            {
                return *gop;
            }

            // return grid reference const version
            const GO& getGO () const
            {
                return *gop;
            }

            GO& operator*()
            {
                return *gop;
            }

            GO* operator->()
            {
                return gop.operator->();
            }

            const GO& operator*() const
            {
                return *gop;
            }

            const GO* operator->() const
            {
                return gop.operator->();
            }

        private:
            std::shared_ptr<GO> gop;
        };


        template<typename FS, typename LOP, SolverCategory::Category st = SolverCategory::sequential>
        class GalerkinGlobalAssemblerNewBackend
        {
        public:
            // export types
            typedef Dune::PDELab::istl::BCRSMatrixBackend<> MBE;
            typedef Dune::PDELab::GridOperator<typename FS::GFS,typename FS::GFS,LOP,MBE,
                                               typename FS::NT,typename FS::NT,typename FS::NT,
                                               typename FS::CC,typename FS::CC> GO;
            typedef typename GO::Jacobian MAT;

            GalerkinGlobalAssemblerNewBackend (const FS& fs, LOP& lop, const MBE& mbe)
            {
                gop = std::shared_ptr<GO>(new GO(fs.getGFS(),fs.getCC(),fs.getGFS(),fs.getCC(),lop,mbe));
            }

            // return grid reference
            GO& getGO ()
            {
                return *gop;
            }

            // return grid reference const version
            const GO& getGO () const
            {
                return *gop;
            }

            GO& operator*()
            {
                return *gop;
            }

            GO* operator->()
            {
                return gop.operator->();
            }

            const GO& operator*() const
            {
                return *gop;
            }

            const GO* operator->() const
            {
                return gop.operator->();
            }

        private:
            std::shared_ptr<GO> gop;
        };


        // variant with two different function spaces
        template<typename FSU, typename FSV, typename LOP, SolverCategory::Category st>
        class GlobalAssembler
        {
        public:
            // export types
            typedef istl::BCRSMatrixBackend<> MBE;
            typedef Dune::PDELab::GridOperator<typename FSU::GFS,typename FSV::GFS,LOP,MBE,
                                               typename FSU::NT,typename FSU::NT,typename FSU::NT,
                                               typename FSU::CC,typename FSV::CC> GO;
            typedef typename GO::Jacobian MAT;

            DUNE_DEPRECATED_MSG("This constructor is deprecated and will removed after the release of PDELab 2.4. Use GalerkinGlobalAssembler(const FSU& fsu, const FSV& fsv, LOP& lop, const std::size_t nonzeros) instead! The number of nonzeros can be determined with patternStatistics()!")
            GlobalAssembler (const FSU& fsu, const FSV& fsv, LOP& lop)
            {
                gop = std::shared_ptr<GO>(new GO(fsu.getGFS(),fsu.getCC(),fsv.getGFS(),fsv.getCC(),lop,MBE(1)));
            }

            GlobalAssembler (const FSU& fsu, const FSV& fsv, LOP& lop, const std::size_t nonzeros)
            {
                gop = std::shared_ptr<GO>(new GO(fsu.getGFS(),fsu.getCC(),fsv.getGFS(),fsv.getCC(),lop,MBE(nonzeros)));
            }

            // return grid reference
            GO& getGO ()
            {
                return *gop;
            }

            // return grid reference const version
            const GO& getGO () const
            {
                return *gop;
            }

            GO& operator*()
            {
                return *gop;
            }

            GO* operator->()
            {
                return gop.operator->();
            }

            const GO& operator*() const
            {
                return *gop;
            }

            const GO* operator->() const
            {
                return gop.operator->();
            }

        private:
            std::shared_ptr<GO> gop;
        };


        template<typename GO1, typename GO2, bool implicit = true>
        class OneStepGlobalAssembler
        {
        public:
            // export types
            typedef istl::BCRSMatrixBackend<> MBE;
            typedef Dune::PDELab::OneStepGridOperator<typename GO1::GO,typename GO2::GO,implicit> GO;
            typedef typename GO::Jacobian MAT;

            OneStepGlobalAssembler (GO1& go1, GO2& go2)
            {
                gop = std::shared_ptr<GO>(new GO(*go1,*go2));
            }

            // return grid reference
            GO& getGO ()
            {
                return *gop;
            }

            // return grid reference const version
            const GO& getGO () const
            {
                return *gop;
            }

            GO& operator*()
            {
                return *gop;
            }

            GO* operator->()
            {
                return gop.operator->();
            }

            const GO& operator*() const
            {
                return *gop;
            }

            const GO* operator->() const
            {
                return gop.operator->();
            }

        private:
            std::shared_ptr<GO> gop;
        };


        // packaging of the CG_AMG_SSOR solver: default version is sequential
        template<typename FS, typename ASS, SolverCategory::Category st = SolverCategory::sequential>
        class ISTLSolverBackend_CG_AMG_SSOR
        {
        public:
            // types exported
            typedef Dune::PDELab::ISTLBackend_SEQ_CG_AMG_SSOR<typename ASS::GO> LS;

            ISTLSolverBackend_CG_AMG_SSOR (const FS& fs, const ASS& ass, unsigned maxiter_=5000,
                                           int verbose_=1, bool reuse_=false, bool usesuperlu_=true)
            {
                lsp = std::shared_ptr<LS>(new LS(maxiter_,verbose_,reuse_,usesuperlu_));
            }

            LS& getLS () {return *lsp;}
            const LS& getLS () const { return *lsp;}
            LS& operator*(){return *lsp;}
            LS* operator->() { return lsp.operator->(); }
            const LS& operator*() const{return *lsp;}
            const LS* operator->() const{ return lsp.operator->();}

       private:
            std::shared_ptr<LS> lsp;
        };

        // packaging of the CG_AMG_SSOR solver: nonoverlapping version
        template<typename FS, typename ASS>
        class ISTLSolverBackend_CG_AMG_SSOR<FS,ASS, SolverCategory::nonoverlapping>
        {
        public:
            // types exported
            typedef Dune::PDELab::ISTLBackend_NOVLP_CG_AMG_SSOR<typename ASS::GO> LS;

            ISTLSolverBackend_CG_AMG_SSOR (const FS& fs, const ASS& ass, unsigned maxiter_=5000,
                                           int verbose_=1, bool reuse_=false, bool usesuperlu_=true)
            {
                lsp = std::shared_ptr<LS>(new LS(fs.getGFS(),maxiter_,verbose_,reuse_,usesuperlu_));
            }

            LS& getLS () {return *lsp;}
            const LS& getLS () const { return *lsp;}
            LS& operator*(){return *lsp;}
            LS* operator->() { return lsp.operator->(); }
            const LS& operator*() const{return *lsp;}
            const LS* operator->() const{ return lsp.operator->();}

       private:
            std::shared_ptr<LS> lsp;
        };

        // packaging of the CG_AMG_SSOR solver: overlapping version
        template<typename FS, typename ASS>
        class ISTLSolverBackend_CG_AMG_SSOR<FS,ASS, SolverCategory::overlapping>
        {
        public:
            // types exported
            typedef Dune::PDELab::ISTLBackend_CG_AMG_SSOR<typename ASS::GO> LS;

            ISTLSolverBackend_CG_AMG_SSOR (const FS& fs, const ASS& ass, unsigned maxiter_=5000,
                                           int verbose_=1, bool reuse_=false, bool usesuperlu_=true)
            {
                lsp = std::shared_ptr<LS>(new LS(fs.getGFS(),maxiter_,verbose_,reuse_,usesuperlu_));
            }

            LS& getLS () {return *lsp;}
            const LS& getLS () const { return *lsp;}
            LS& operator*(){return *lsp;}
            LS* operator->() { return lsp.operator->(); }
            const LS& operator*() const{return *lsp;}
            const LS* operator->() const{ return lsp.operator->();}

        private:
            std::shared_ptr<LS> lsp;
        };

        // packaging of the CG_SSOR solver: default version is sequential
        template<typename FS, typename ASS, SolverCategory::Category st = SolverCategory::sequential>
        class ISTLSolverBackend_CG_SSOR
        {
        public:
            // types exported
            typedef ISTLBackend_SEQ_CG_SSOR LS;

            ISTLSolverBackend_CG_SSOR (const FS& fs, const ASS& ass, unsigned maxiter_=5000,
                                       int steps_=5, int verbose_=1)
            {
                lsp = std::shared_ptr<LS>(new LS(maxiter_,verbose_));
            }

            LS& getLS () {return *lsp;}
            const LS& getLS () const { return *lsp;}
            LS& operator*(){return *lsp;}
            LS* operator->() { return lsp.operator->(); }
            const LS& operator*() const{return *lsp;}
            const LS* operator->() const{ return lsp.operator->();}

       private:
            std::shared_ptr<LS> lsp;
        };

        // packaging of the CG_SSOR solver: nonoverlapping version
        template<typename FS, typename ASS>
        class ISTLSolverBackend_CG_SSOR<FS,ASS,SolverCategory::nonoverlapping>
        {
        public:
            // types exported
            typedef ISTLBackend_NOVLP_CG_SSORk<typename ASS::GO> LS;

            ISTLSolverBackend_CG_SSOR (const FS& fs, const ASS& ass, unsigned maxiter_=5000,
                                       int steps_=5, int verbose_=1)
            {
                lsp = std::shared_ptr<LS>(new LS(fs.getGFS(),maxiter_,steps_,verbose_));
            }

            LS& getLS () {return *lsp;}
            const LS& getLS () const { return *lsp;}
            LS& operator*(){return *lsp;}
            LS* operator->() { return lsp.operator->(); }
            const LS& operator*() const{return *lsp;}
            const LS* operator->() const{ return lsp.operator->();}

       private:
            std::shared_ptr<LS> lsp;
        };

        // packaging of the CG_SSOR solver: overlapping version
        template<typename FS, typename ASS>
        class ISTLSolverBackend_CG_SSOR<FS,ASS,SolverCategory::overlapping>
        {
        public:
            // types exported
            typedef ISTLBackend_OVLP_CG_SSORk<typename FS::GFS, typename FS::CC> LS;

            ISTLSolverBackend_CG_SSOR (const FS& fs, const ASS& ass, unsigned maxiter_=5000,
                                       int steps_=5, int verbose_=1)
            {
                lsp = std::shared_ptr<LS>(new LS(fs.getGFS(),fs.getCC(),maxiter_,steps_,verbose_));
            }

            LS& getLS () {return *lsp;}
            const LS& getLS () const { return *lsp;}
            LS& operator*(){return *lsp;}
            LS* operator->() { return lsp.operator->(); }
            const LS& operator*() const{return *lsp;}
            const LS* operator->() const{ return lsp.operator->();}

       private:
            std::shared_ptr<LS> lsp;
        };


        // packaging of a default solver that should always work
        // in the sequential case : BCGS SSOR
        template<typename FS, typename ASS, SolverCategory::Category st = SolverCategory::sequential>
        class ISTLSolverBackend_IterativeDefault
        {
        public:
            // types exported
            typedef ISTLBackend_SEQ_BCGS_SSOR LS;

            ISTLSolverBackend_IterativeDefault (const FS& fs, const ASS& ass, unsigned maxiter_=5000, int verbose_=1)
            {
                lsp = std::shared_ptr<LS>(new LS(maxiter_,verbose_));
            }

            LS& getLS () {return *lsp;}
            const LS& getLS () const { return *lsp;}
            LS& operator*(){return *lsp;}
            LS* operator->() { return lsp.operator->(); }
            const LS& operator*() const{return *lsp;}
            const LS* operator->() const{ return lsp.operator->();}

       private:
            std::shared_ptr<LS> lsp;
        };

        // in the nonoverlapping case : BCGS SSORk
        template<typename FS, typename ASS>
        class ISTLSolverBackend_IterativeDefault<FS,ASS,SolverCategory::nonoverlapping>
        {
        public:
            // types exported
            typedef Dune::PDELab::ISTLBackend_NOVLP_BCGS_SSORk<typename ASS::GO> LS;

            ISTLSolverBackend_IterativeDefault (const FS& fs, const ASS& ass, unsigned maxiter_=5000, int verbose_=1)
            {
                lsp = std::shared_ptr<LS>(new LS(ass.getGO(),maxiter_,3,verbose_));
            }

            LS& getLS () {return *lsp;}
            const LS& getLS () const { return *lsp;}
            LS& operator*(){return *lsp;}
            LS* operator->() { return lsp.operator->(); }
            const LS& operator*() const{return *lsp;}
            const LS* operator->() const{ return lsp.operator->();}

       private:
            std::shared_ptr<LS> lsp;
        };

        // in the overlapping case : BCGS SSORk
        template<typename FS, typename ASS>
        class ISTLSolverBackend_IterativeDefault<FS,ASS,SolverCategory::overlapping>
        {
        public:
            // types exported
            typedef ISTLBackend_OVLP_BCGS_SSORk<typename FS::GFS, typename FS::CC> LS;

            ISTLSolverBackend_IterativeDefault (const FS& fs, const ASS& ass, unsigned maxiter_=5000, int verbose_=1)
            {
                lsp = std::shared_ptr<LS>(new LS(fs.getGFS(),fs.getCC(),maxiter_,3,verbose_));
            }

            LS& getLS () {return *lsp;}
            const LS& getLS () const { return *lsp;}
            LS& operator*(){return *lsp;}
            LS* operator->() { return lsp.operator->(); }
            const LS& operator*() const{return *lsp;}
            const LS* operator->() const{ return lsp.operator->();}

       private:
            std::shared_ptr<LS> lsp;
        };

        // packaging of a default solver that should always work
        // in the sequential case : BCGS SSOR
        template<typename FS, typename ASS, SolverCategory::Category st = SolverCategory::sequential>
        class ISTLSolverBackend_ExplicitDiagonal
        {
        public:
            // types exported
            typedef Dune::PDELab::ISTLBackend_SEQ_ExplicitDiagonal LS;

            ISTLSolverBackend_ExplicitDiagonal (const FS& fs, const ASS& ass, unsigned maxiter_=5000, int verbose_=1)
            {
                lsp = std::shared_ptr<LS>(new LS());
            }

            LS& getLS () {return *lsp;}
            const LS& getLS () const { return *lsp;}
            LS& operator*(){return *lsp;}
            LS* operator->() { return lsp.operator->(); }
            const LS& operator*() const{return *lsp;}
            const LS* operator->() const{ return lsp.operator->();}

       private:
            std::shared_ptr<LS> lsp;
        };

        // packaging of a default solver that should always work
        // in the sequential case : BCGS SSOR
        template<typename FS, typename ASS>
        class ISTLSolverBackend_ExplicitDiagonal<FS,ASS,SolverCategory::overlapping>
        {
        public:
            // types exported
            typedef Dune::PDELab::ISTLBackend_OVLP_ExplicitDiagonal<typename FS::GFS> LS;

            ISTLSolverBackend_ExplicitDiagonal (const FS& fs, const ASS& ass, unsigned maxiter_=5000, int verbose_=1)
            {
                lsp = std::shared_ptr<LS>(new LS(fs.getGFS()));
            }

            LS& getLS () {return *lsp;}
            const LS& getLS () const { return *lsp;}
            LS& operator*(){return *lsp;}
            LS* operator->() { return lsp.operator->(); }
            const LS& operator*() const{return *lsp;}
            const LS* operator->() const{ return lsp.operator->();}

       private:
            std::shared_ptr<LS> lsp;
        };

        // packaging of a default solver that should always work
        // in the sequential case : BCGS SSOR
        template<typename FS, typename ASS>
        class ISTLSolverBackend_ExplicitDiagonal<FS,ASS,SolverCategory::nonoverlapping>
        {
        public:
            // types exported
            typedef Dune::PDELab::ISTLBackend_NOVLP_ExplicitDiagonal<typename FS::GFS> LS;

            ISTLSolverBackend_ExplicitDiagonal (const FS& fs, const ASS& ass, unsigned maxiter_=5000, int verbose_=1)
            {
                lsp = std::shared_ptr<LS>(new LS(fs.getGFS()));
            }

            LS& getLS () {return *lsp;}
            const LS& getLS () const { return *lsp;}
            LS& operator*(){return *lsp;}
            LS* operator->() { return lsp.operator->(); }
            const LS& operator*() const{return *lsp;}
            const LS* operator->() const{ return lsp.operator->();}

       private:
            std::shared_ptr<LS> lsp;
        };


} // end namespace PDELab
    } // end namespace Dune

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/common/CMakeLists.txt <==
install(FILES benchmarkhelper.hh
              borderindexidcache.hh
              clock.hh
              crossproduct.hh
              dofindex.hh
              elementmapper.hh
              exceptions.hh
              function.hh
              functionutilities.hh
              functionwrappers.hh
              geometrywrapper.hh
              globaldofindex.hh
              hostname.hh
              instationaryfilenamehelper.hh
              intersectiontype.hh
              jacobiantocurl.hh
              logtag.hh
              multiindex.hh
              partitionviewentityset.hh
              polymorphicbufferwrapper.hh
              quadraturerules.hh
              range.hh
              referenceelements.hh
              simpledofindex.hh
              topologyutility.hh
              typetraits.hh
              utility.hh
              vtkexport.hh
        DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/pdelab/common)


==> anc/xt-super/dune-pdelab/dune/pdelab/common/Makefile.am <==
commondir = $(includedir)/dune/pdelab/common
common_HEADERS =				\
	benchmarkhelper.hh                      \
	borderindexidcache.hh			\
	clock.hh				\
	crossproduct.hh				\
	dofindex.hh				\
	elementmapper.hh			\
	exceptions.hh				\
	function.hh				\
	functionutilities.hh			\
	functionwrappers.hh			\
	geometrywrapper.hh			\
	globaldofindex.hh			\
	hostname.hh				\
	instationaryfilenamehelper.hh		\
	intersectiontype.hh			\
	jacobiantocurl.hh			\
	logtag.hh				\
	multiindex.hh				\
	polymorphicbufferwrapper.hh		\
	quadraturerules.hh			\
	range.hh				\
	referenceelements.hh			\
	simpledofindex.hh			\
	topologyutility.hh			\
	typetraits.hh				\
	utility.hh				\
	vtkexport.hh

noinst_LTLIBRARIES = libpdelabcommon.la
libpdelabcommon_la_SOURCES =			\
	clock.cc				\
	hostname.cc				\
	logtag.cc
libpdelabcommon_la_CPPFLAGS = $(AM_CPPFLAGS)	\
	$(POSIX_CLOCK_CPPFLAGS)
libpdelabcommon_la_LDFLAGS = $(AM_LDFLAGS)	\
	$(POSIX_CLOCK_LDFLAGS)
libpdelabcommon_la_LIBADD =			\
	$(DUNE_COMMON_LIBS)			\
	$(POSIX_CLOCK_LIBS)

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-pdelab/dune/pdelab/common/benchmarkhelper.hh <==
#ifndef DUNE_PDELAB_COMMON_BENCHMARKHELPER_HH
#define DUNE_PDELAB_COMMON_BENCHMARKHELPER_HH

#include <ostream>
#include <iomanip>
#include <map>
#include <string>
#include <vector>
#include <limits>
#include <cmath>

#include <dune/common/exceptions.hh>
#include <dune/common/ios_state.hh>

#include <ctime>

namespace Dune {
  namespace PDELab {

    struct CppClockWallTimeSource
    {

      double operator()() const
      {
        return static_cast<double>(std::clock()) / static_cast<double>(CLOCKS_PER_SEC);
      }

    };

#if HAVE_MPI
#include"mpi.h"

    struct MPIWallTimeSource
    {

      double operator()() const
      {
        return MPI_Wtime();
      }

    };

    typedef MPIWallTimeSource DefaultTimeSource;

#else

    typedef CppClockWallTimeSource DefaultTimeSource;

#endif

    struct Timing
    {
      double start;
      double end;

      double elapsed() const
      {
        return end - start;
      }

    };

    struct BenchmarkEntry
    {
      std::vector<Timing> timings;
      double min;
      double max;
      double avg;
      double std_dev;
    };

    template<typename TimeSource = DefaultTimeSource>
    struct BenchmarkHelper
    {

      BenchmarkHelper(std::string name, std::size_t max_runs = 1, TimeSource timeSource = TimeSource())
        : _name(name)
        , _time(timeSource)
        , _run(0)
        , _max_runs(max_runs)
        , _statistics_stale(true)
      {
        _run_times.timings.resize(max_runs);
      }


      void start_run()
      {
        if (_run >= _max_runs)
          {
            DUNE_THROW(Dune::RangeError,"maximum number of benchmark runs exceeded");
          }
        _statistics_stale = true;
        _run_times.timings[_run].start = _time();
      }

      void start_run(std::ostream& s)
      {
        start_run();
        ios_base_all_saver ios_saver(s);
        s << _name << " (" << std::setw(2) << _run << " of " << std::setw(2) << _max_runs << ") " << std::flush;
      }


      void end_run()
      {
        _run_times.timings[_run].end = _time();
        ++_run;
      }

      void end_run(std::ostream& s)
      {
        end_run();
        ios_base_all_saver ios_saver(s);
        s << " " << std::setw(10) << std::setprecision(3) << _run_times.timings[_run-1].elapsed() << " sec" << std::endl;
      }

      void start(std::string task)
      {
        std::pair<
          std::map<std::string,BenchmarkEntry>::iterator,
          bool
          > res = _tasks.insert(make_pair(task,BenchmarkEntry()));
        if (res.second)
          res.first->second.timings.resize(_max_runs);
        res.first->second.timings[_run].start = _time();
        _statistics_stale = true;
      }

      void start(std::string task, std::ostream& s)
      {
        start(task);
      }

      void end(std::string task)
      {
        _tasks[task].timings[_run].end = _time();
        _statistics_stale = true;
      }

      void end(std::string task, std::ostream& s)
      {
        end(task);
        s << "." << std::flush;
      }

      void update_entry(BenchmarkEntry& entry)
      {
        entry.min = std::numeric_limits<double>::max();
        entry.max = 0;
        entry.avg = 0;
        entry.std_dev = 0;

        for (std::vector<Timing>::iterator it = entry.timings.begin(), end = entry.timings.end();
             it != end;
             ++it)
          {
            const double elapsed = it->elapsed();
            entry.min = std::min(entry.min,elapsed);
            entry.max = std::max(entry.max,elapsed);
            entry.avg += elapsed;
            entry.std_dev += elapsed*elapsed;
          }

        entry.avg /= entry.timings.size();
        entry.std_dev /= entry.timings.size();
        entry.std_dev = std::sqrt(entry.std_dev - entry.avg*entry.avg);
      }

      void update_statistics()
      {
        _max_name_len = 5; // strlen("total")
        for (std::map<std::string,BenchmarkEntry>::iterator it = _tasks.begin(), end = _tasks.end();
             it != end;
             ++it)
          {
            _max_name_len = std::max(_max_name_len,it->first.size());
            update_entry(it->second);
          }

        update_entry(_run_times);

        _statistics_stale = false;
      }

      void print_entry(std::ostream& s, std::string name, const BenchmarkEntry& entry, bool summary_only = false) const
      {
        s << std::setw(_max_name_len + 1) << std::left << name
          << std::right << std::scientific << std::setw(10) << std::setprecision(2);
        if (!summary_only)
          for (std::vector<Timing>::const_iterator it = entry.timings.begin(),
                 end = entry.timings.end();
               it != end;
               ++it)
            {
              s << std::setw(10) << it->elapsed();
            }
        s << std::setw(10) << entry.min
          << std::setw(10) << entry.max
          << std::setw(10) << entry.avg
          << std::setw(10) << entry.std_dev;

        s << std::endl;
      }

      void print(std::ostream& s, bool summary_only = false)
      {
        ios_base_all_saver ios_saver(s);

        if (_statistics_stale)
          update_statistics();

        s << _name << " (" << std::setw(2) << _run << " of " << std::setw(2) << _max_runs << ") runs" << std::endl;

        s << std::setw(_max_name_len + 1) << "";

        if (!summary_only)
          for (std::size_t i = 0; i < _max_runs; ++i)
            s << std::setw(10) << i;

        s << std::setw(10) << "min"
          << std::setw(10) << "max"
          << std::setw(10) << "avg"
          << std::setw(10) << "std_dev" << std::endl;

        for (std::map<std::string,BenchmarkEntry>::const_iterator it = _tasks.begin(), end = _tasks.end();
             it != end;
             ++it)
          print_entry(s,it->first,it->second,summary_only);

        print_entry(s,"total",_run_times,summary_only);
      }

    private:
      const std::string _name;
      TimeSource _time;
      std::size_t _run;
      const std::size_t _max_runs;
      std::map<std::string,BenchmarkEntry> _tasks;
      bool _statistics_stale;
      BenchmarkEntry _run_times;
      std::size_t _max_name_len;

    };



  } // namespace PDELAB
} // namespace Dune

#endif // DUNE_PDELAB_COMMON_BENCHMARKHELPER_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/common/borderindexidcache.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:
#ifndef DUNE_PDELAB_COMMON_BORDERINDEXIDCACHE_HH
#define DUNE_PDELAB_COMMON_BORDERINDEXIDCACHE_HH

#include <vector>
#include <utility>
#include <unordered_map>

#include <dune/common/typetraits.hh>
#include <dune/geometry/dimension.hh>
#include <dune/geometry/typeindex.hh>
#include <dune/grid/common/gridenums.hh>
#include <dune/grid/common/capabilities.hh>
#include <dune/grid/common/partitionset.hh>

namespace Dune {
  namespace PDELab {


    //! \addtogroup Backend
    //! \ingroup PDELab
    //! \{


    template<typename GFS>
    struct BorderIndexIdCache
    {

      typedef GFS GridFunctionSpace;
      using EntitySet = typename GridFunctionSpace::Traits::EntitySet;
      typedef typename GFS::Traits::GridView GridView;
      typedef typename GridView::Grid Grid;

      typedef std::size_t size_type;
      using index_type = typename EntitySet::Traits::Index;
      typedef typename GFS::Traits::GridView::Grid::GlobalIdSet::IdType id_type;


      struct EntityIndex
        : public std::pair<std::size_t,std::size_t>
      {

        typedef std::size_t size_type;

        EntityIndex()
        {}

        EntityIndex(size_type gt_index, size_type entity_index)
          : std::pair<size_type,size_type>(gt_index,entity_index)
        {}

        size_type geometryTypeIndex() const
        {
          return this->first;
        }

        size_type entityIndex() const
        {
          return this->second;
        }

      };


      typedef std::vector<
        std::vector<
          bool
          >
        > BorderEntitySet;

      typedef std::vector<
        std::unordered_map<
          index_type,
          id_type
          >
        > IndexToIdMap;

      typedef std::unordered_map<
        id_type,
        EntityIndex
        > IdToIndexMap;

      BorderIndexIdCache(const GFS& gfs)
        : _gfs(gfs)
        , _entity_set(gfs.entitySet())
      {
        update();
      }

      void update()
      {
        _border_entities.resize(GlobalGeometryTypeIndex::size(Grid::dimension));
        _index_to_id.resize(GlobalGeometryTypeIndex::size(Grid::dimension));

        auto& index_set = _entity_set.indexSet();

        // Skip codim 0 - cells can't ever be border entities
        for (int codim = 1; codim <= Grid::dimension; ++codim)
          {
            if (!_gfs.ordering().contains(codim))
              continue;

            for (auto gt : index_set.types(codim))
              {
                _border_entities[GlobalGeometryTypeIndex::index(gt)].resize(index_set.size(gt));
                _index_to_id[GlobalGeometryTypeIndex::index(gt)];
              }
          }
        create_for_codim<Grid::dimension>();
      }

      bool isBorderEntity(std::size_t gt_index, std::size_t entity_index) const
      {
        return _border_entities[gt_index][entity_index];
      }

      id_type id(std::size_t gt_index,index_type entity_index) const
      {
        typename IndexToIdMap::value_type::const_iterator it = _index_to_id[gt_index].find(entity_index);
        if (it == _index_to_id[gt_index].end())
          {
            DUNE_THROW(Dune::Exception,"invalid argument (entity not in map)");
          }
        return it->second;
      }

      EntityIndex index(id_type entity_id) const
      {
        typename IdToIndexMap::const_iterator it = _id_to_index.find(entity_id);
        if (it == _id_to_index.end())
          {
            DUNE_THROW(Dune::Exception,"invalid argument (entity not in map)");
          }
        return it->second;
      }

      std::pair<bool,EntityIndex> findIndex(id_type entity_id) const
      {
        typename IdToIndexMap::const_iterator it = _id_to_index.find(entity_id);
        if (it == _id_to_index.end())
          return std::make_pair(false,EntityIndex());
        else
          return std::make_pair(true,it->second);
      }

    private:

      const GFS& _gfs;
      EntitySet _entity_set;
      BorderEntitySet _border_entities;
      IndexToIdMap _index_to_id;
      IdToIndexMap _id_to_index;

      template<int codim>
      typename enable_if<
        (codim > 0) && Capabilities::hasEntity<Grid,codim>::v
        >::type
      create_for_codim()
      {
        auto& index_set = _entity_set.indexSet();
        auto& id_set = _entity_set.gridView().grid().globalIdSet();

        if (_gfs.ordering().contains(codim))
          {
            for (const auto& e : entities(_entity_set,Codim<codim>{},Partitions::interiorBorder))
              {
                index_type index = index_set.index(e);
                size_type gt_index = GlobalGeometryTypeIndex::index(e.type());

                bool border_entity = _border_entities[gt_index][index] = (e.partitionType() == BorderEntity);
                if (!border_entity)
                  continue;

                id_type id = id_set.id(e);

                _index_to_id[gt_index][index] = id;
                _id_to_index[id] = EntityIndex(gt_index,index);
              }
          }
        create_for_codim<codim-1>();
      }

      template<int codim>
      typename enable_if<
        (codim > 0) && !Capabilities::hasEntity<Grid,codim>::v
        >::type
      create_for_codim()
      {
        if (_gfs.ordering().contains(codim))
          DUNE_THROW(Dune::Exception,"Required codim " << codim << " not supported by grid!");
        create_for_codim<codim-1>();
      }

      template<int codim>
      typename enable_if<
        (codim == 0)
        >::type
      create_for_codim()
      {}

    };

  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_COMMON_BORDERINDEXIDCACHE_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/common/clock.cc <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:

//make sure clock_gettime is available
#if defined(_POSIX_C_SOURCE) && _POSIX_C_SOURCE < 199309L
#undef _POSIX_C_SOURCE
#endif
#if !defined(_POSIX_C_SOURCE) && !defined(__APPLE__)
#define _POSIX_C_SOURCE 199309L
#endif

//make sure gettimeofday is available
#ifndef _BSD_SOURCE
#define _BSD_SOURCE
#endif

#if HAVE_CONFIG_H
#include "config.h"
#endif

#include <cerrno>
#include <iomanip>
#include <ostream>
#include <sstream>
#include <string>

#include <sys/resource.h>
#include <sys/time.h>
#include <time.h>
#include <unistd.h>

#include <dune/common/exceptions.hh>

#include "clock.hh"

namespace Dune {
  namespace PDELab {

    std::ostream &operator<<(std::ostream &s, const TimeSpec &t) {
      std::ostringstream tmp;
      tmp << t.tv_sec << '.' << std::setfill('0') << std::setw(9) << t.tv_nsec;
      std::string tmpstr = tmp.str();
      if(s.precision() < 9)
        tmpstr.resize(tmpstr.size() - ( 9 - s.precision() ));
      if(s.precision() == 0)
        tmpstr.resize(tmpstr.size() - 1);
      s << tmpstr;
      return s;
    }

    //////////////////////////////////////////////////////////////////////
    //
    //  Wall time
    //

#if HAVE_POSIX_CLOCK
    TimeSpec posixGetWallTime() {
      timespec result;
      if(clock_gettime(CLOCK_REALTIME, &result) < 0)
        DUNE_THROW(ClockError, "clock_gettime(CLOCK_REALTIME, ...) failed: "
                   "errno = " << errno);
      TimeSpec tmp = { result.tv_sec, result.tv_nsec };
      return tmp;
    }

    TimeSpec posixGetWallTimeResolution() {
      timespec result;
      if(clock_getres(CLOCK_REALTIME, &result) < 0)
        DUNE_THROW(ClockError, "clock_getres(CLOCK_REALTIME, ...) failed: "
                   "errno = " << errno);
      TimeSpec tmp = { result.tv_sec, result.tv_nsec };
      return tmp;
    }

    bool checkPOSIXGetWallTime() {
# if _POSIX_TIMERS == 0
      return sysconf(_SC_TIMERS) > 0;
# else // _POSIX_TIMERS > 0
      return true;
# endif // _POSIX_TIMERS > 0
    }
#endif // HAVE_POSIX_CLOCK

    TimeSpec gettimeofdayWallTime() {
      timeval result;
      if(gettimeofday(&result, NULL) < 0)
        DUNE_THROW(ClockError, "gettimeofday() failed: errno = " << errno);
      TimeSpec tmp = { result.tv_sec, 1000*result.tv_usec };
      return tmp;
    }

    const TimeSpec &gettimeofdayWallTimeResolution() {
      static const TimeSpec res = { 0, 1000 };
      return res;
    }

    struct WallTimeClock {
      TimeSpec (*clock)();
      TimeSpec resolution;
      std::string clockName;

      static const WallTimeClock &instance() {
        static const WallTimeClock clock;
        return clock;
      }

    private:
      WallTimeClock() {
#if HAVE_POSIX_CLOCK
        if(checkPOSIXGetWallTime()) {
          clock = posixGetWallTime;
          resolution = posixGetWallTimeResolution();
          clockName = "clock_gettime(CLOCK_REALTIME, ...)";
          return;
        }
#endif // HAVE_POSIX_CLOCK
        {
          clock = gettimeofdayWallTime;
          resolution = gettimeofdayWallTimeResolution();
          clockName = "gettimeofday(...)";
          return;
        }
      }
    };
    TimeSpec getWallTime() { return WallTimeClock::instance().clock(); }
    TimeSpec getWallTimeResolution()
    { return WallTimeClock::instance().resolution; }
    const std::string &getWallTimeImp()
    { return WallTimeClock::instance().clockName; }

    //////////////////////////////////////////////////////////////////////
    //
    //  Process Time
    //

#if HAVE_POSIX_CLOCK && _POSIX_CPUTIME >= 0
    TimeSpec posixGetProcessTime() {
      // Use clock_gettime(CLOCK_PROCESS_CPUTIME_ID, ...) even though that may
      // be problematic in the context of process migration between cores.  In
      // practice, it appears to still be far better then the next best
      // alternative, getrusage(), which will only update the clock every
      // jiffy.
      timespec result;
      if(clock_gettime(CLOCK_PROCESS_CPUTIME_ID, &result) < 0)
        DUNE_THROW(ClockError, "clock_gettime(CLOCK_PROCESS_CPUTIME_ID, ...) "
                   "failed: errno = " << errno);
      TimeSpec tmp = { result.tv_sec, result.tv_nsec };
      return tmp;
    }

    TimeSpec posixGetProcessTimeResolution() {
      timespec result;
      if(clock_getres(CLOCK_PROCESS_CPUTIME_ID, &result) < 0)
        DUNE_THROW(ClockError, "clock_getres(CLOCK_PROCESS_CPUTIME_ID, ...) "
                   "failed: errno = " << errno);
      TimeSpec tmp = { result.tv_sec, result.tv_nsec };
      return tmp;
    }

    bool checkPOSIXGetProcessTime() {
# if _POSIX_CPUTIME == 0
      return sysconf(_SC_CPUTIME) > 0;
# else // _POSIX_CPUTIME > 0
      return true;
# endif // _POSIX_CPUTIME > 0
    }
#endif // HAVE_POSIX_CLOCK && _POSIX_CPUTIME >= 0

    TimeSpec getrusageProcessTime() {
      rusage ru;
      if(getrusage(RUSAGE_SELF, &ru) < 0)
        DUNE_THROW(ClockError, "getrusage(RUSAGE_SELF, ...) failed: errno = "
                   << errno);
      TimeSpec time = { ru.ru_utime.tv_sec, 1000*ru.ru_utime.tv_usec };
      TimeSpec tmp = { ru.ru_stime.tv_sec, 1000*ru.ru_stime.tv_usec };
      time += tmp;
      return time;
    }

    const TimeSpec &getrusageProcessTimeResolution() {
      static const TimeSpec res = { 0, 1000 };
      return res;
    }

    struct ProcessTimeClock {
      TimeSpec (*clock)();
      TimeSpec resolution;
      std::string clockName;

      static const ProcessTimeClock &instance() {
        static const ProcessTimeClock clock;
        return clock;
      }

    private:
      ProcessTimeClock() {
#if HAVE_POSIX_CLOCK && _POSIX_CPUTIME >= 0
        if(checkPOSIXGetProcessTime())
        {
          clock = posixGetProcessTime;
          resolution = posixGetProcessTimeResolution();
          clockName = "clock_gettime(CLOCK_PROCESS_CPUTIME_ID, ...)";
          return;
        }
#endif // HAVE_POSIX_CLOCK && _POSIX_CPUTIME
        {
          clock = getrusageProcessTime;
          resolution = getrusageProcessTimeResolution();
          clockName = "getrusage(RUSAGE_SELF, ...)";
        }
      }
    };
    TimeSpec getProcessTime() { return ProcessTimeClock::instance().clock(); }
    TimeSpec getProcessTimeResolution()
    { return ProcessTimeClock::instance().resolution; }
    const std::string &getProcessTimeImp()
    { return ProcessTimeClock::instance().clockName; }

  } // namespace PDELab
} // namespace Dune


==> anc/xt-super/dune-pdelab/dune/pdelab/common/clock.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:

#ifndef DUNE_PDELAB_COMMON_CLOCK_HH
#define DUNE_PDELAB_COMMON_CLOCK_HH

#include <ostream>

#include <sys/types.h>

#include <dune/common/exceptions.hh>

namespace Dune {
  namespace PDELab {

    //! struct to store temporal values
    struct TimeSpec {
      //! seconds part
      time_t tv_sec;
      //! nanoseconds part
      /**
       * \note 0 <= tv_nsec < 1e9 should always hold.
       */
      long tv_nsec;

      inline TimeSpec &operator+=(const TimeSpec &o) {
        tv_sec += o.tv_sec;
        tv_nsec += o.tv_nsec;
        if(tv_nsec >= 1000000000L) {
          ++tv_sec;
          tv_nsec -= 1000000000L;
        }
        return *this;
      }
      inline TimeSpec operator+(const TimeSpec &o) const {
        TimeSpec tmp(*this);
        tmp += o;
        return tmp;
      }
      inline TimeSpec &operator-=(const TimeSpec &o) {
        tv_sec -= o.tv_sec;
        tv_nsec -= o.tv_nsec;
        if(tv_nsec < 0L) {
          --tv_sec;
          tv_nsec += 1000000000L;
        }
        return *this;
      }
      inline TimeSpec operator-(const TimeSpec &o) const {
        TimeSpec tmp(*this);
        tmp -= o;
        return tmp;
      }

    };

    //! insert a timespec into an output stream
    std::ostream &operator<<(std::ostream &s, const TimeSpec &t);

    //! exception thrown by clock functions
    struct ClockError : Exception {};

    //! get the wall time in seconds since the epoch
    TimeSpec getWallTime();
    //! get resolution of the wall time in seconds
    TimeSpec getWallTimeResolution();
    //! \brief return a string describing which implementation is used to get
    //!        the wall time
    const std::string &getWallTimeImp();
    //! get the process time in seconds used by the current process
    TimeSpec getProcessTime();
    //! get resolution of the process time in seconds
    TimeSpec getProcessTimeResolution();
    //! \brief return a string describing which implementation is used to get
    //!        the process time
    const std::string &getProcessTimeImp();

  } // namespace PDELab
} //namespace Dune

#endif // DUNE_PDELAB_COMMON_CLOCK_HH



==> anc/xt-super/dune-pdelab/dune/pdelab/common/crossproduct.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:
#ifndef DUNE_PDELAB_COMMON_CROSSPRODUCT_HH
#define DUNE_PDELAB_COMMON_CROSSPRODUCT_HH

#include <dune/common/fvector.hh>

namespace Dune {
  namespace PDELab {

    //////////////////////////////////////////////////////////////////////
    //
    //  Cross product
    //

    //! Calculate cross product
    /**
     * \f[
     *   A=B\times C
     * \f]
     *
     * \tparam dimB_ Dimension of B.
     * \tparam dimC_ Dimension of C.
     */
    template<unsigned dimB_, unsigned dimC_>
    class CrossProduct {
      static_assert(AlwaysFalse<CrossProduct>::value,
                    "CrossProduct cannot be used unspecialized");
    public:
      //! dimension of \f$A\f$
      static const unsigned dimA;
      //! dimension of \f$B\f$
      static const unsigned dimB;
      //! dimension of \f$C\f$
      static const unsigned dimC;

      //! calculate cross product of B and C
      template<typename AType, typename BType, typename CType>
      CrossProduct(AType& A, const BType& B, const CType& C);
    };

    //! Calculate cross product for dimB=3 and dimC=3
    /**
     * \begin{align*}{
     *   A&=B\times C \\
     *    &\Downarrow \\
     *   a_x&=b_yc_z-b_zc_y \\
     *   a_y&=b_zc_x-b_xc_z \\
     *   a_z&=b_xc_y-b_yc_x \\
     *    &\Downarrow \\
     *   a_0&=b_1c_2-b_2c_1 \\
     *   a_1&=b_2c_0-b_0c_2 \\
     *   a_2&=b_0c_1-b_1c_0
     * \}
     */
    template<>
    struct CrossProduct<3, 3> {
      //! dimension of \f$A\f$
      static const unsigned dimA = 3;
      //! dimension of \f$B\f$
      static const unsigned dimB = 3;
      //! dimension of \f$C\f$
      static const unsigned dimC = 3;

      //! calculate cross product of B and C
      template<typename AType, typename BType, typename CType>
      CrossProduct(AType& A, const BType& B, const CType& C) {
        for(unsigned i = 0; i < 3; ++i) {
          unsigned j = (i+1)%3;
          unsigned k = (i+2)%3;
          A[i] = B[j]*C[k] - B[k]*C[j];
        }
      }
    };

    //! Calculate cross product for dimB=2 and dimC=2
    /**
     * \begin{align*}{
     *   A&=B\times C \\
     *    &\Downarrow \\
     *   a_x&=b_yc_z-b_zc_y \\
     *   a_y&=b_zc_x-b_xc_z \\
     *   a_z&=b_xc_y-b_yc_x
     * \}
     * with
     * \begin{align*}{
     *   b_z&=c_z=0
     *    &\Downarrow \\
     *   a_x&=0 \\
     *   a_y&=0 \\
     *   a_z&=b_xc_y-b_yc_x \\
     *    &\Downarrow \\
     *   a_0&=b_0c_1-b_1c_0
     * \}
     */
    template<>
    struct CrossProduct<2, 2> {
      //! dimension of \f$A\f$
      static const unsigned dimA = 1;
      //! dimension of \f$B\f$
      static const unsigned dimB = 2;
      //! dimension of \f$C\f$
      static const unsigned dimC = 2;

      //! calculate cross product of B and C
      template<typename AType, typename BType, typename CType>
      CrossProduct(AType& A, const BType& B, const CType& C) {
        A[0] = B[0]*C[1] - B[1]*C[0];
      }
    };

    //! Calculate cross product for dimB=2 and dimC=1
    /**
     * \begin{align*}{
     *   A&=B\times C \\
     *    &\Downarrow \\
     *   a_x&=b_yc_z-b_zc_y \\
     *   a_y&=b_zc_x-b_xc_z \\
     *   a_z&=b_xc_y-b_yc_x
     * \}
     * with
     * \begin{align*}{
     *   b_z&=c_x=c_y=0
     *    &\Downarrow \\
     *   a_x&= b_yc_z \\
     *   a_y&=-b_xc_z \\
     *   a_z&=0 \\
     *    &\Downarrow \\
     *   a_0&= b_1c_0 \\
     *   a_1&=-b_0c_0
     * \}
     */
    template<>
    struct CrossProduct<2, 1> {
      //! dimension of \f$A\f$
      static const unsigned dimA = 2;
      //! dimension of \f$B\f$
      static const unsigned dimB = 2;
      //! dimension of \f$C\f$
      static const unsigned dimC = 1;

      //! calculate cross product of B and C
      template<typename AType, typename BType, typename CType>
      CrossProduct(AType& A, const BType& B, const CType& C) {
        A[0] =   B[1]*C[0];
        A[1] = - B[0]*C[0];
      }
    };

    //! Calculate cross product for dimB=1 and dimC=2
    /**
     * \begin{align*}{
     *   A&=B\times C \\
     *    &\Downarrow \\
     *   a_x&=b_yc_z-b_zc_y \\
     *   a_y&=b_zc_x-b_xc_z \\
     *   a_z&=b_xc_y-b_yc_x
     * \}
     * with
     * \begin{align*}{
     *   b_x&=b_y=c_z=0 \\
     *    &\Downarrow \\
     *   a_x&=-b_zc_y \\
     *   a_y&= b_zc_x \\
     *   a_z&= 0 \\
     *    &\Downarrow \\
     *   a_0&=-b_0c_1 \\
     *   a_1&= b_0c_0
     * \}
     */
    template<>
    struct CrossProduct<1, 2> {
      //! dimension of \f$A\f$
      static const unsigned dimA = 2;
      //! dimension of \f$B\f$
      static const unsigned dimB = 1;
      //! dimension of \f$C\f$
      static const unsigned dimC = 2;

      //! calculate cross product of B and C
      template<typename AType, typename BType, typename CType>
      CrossProduct(AType& A, const BType& B, const CType& C) {
        A[0] = - B[0]*C[1];
        A[1] =   B[0]*C[0];
      }
    };

    //////////////////////////////////////////////////////////////////////
    //
    //  Free-standing cross product functions for FieldVectors
    //

    //! calculate crossproduct
    /**
     * Compute the result of \f$b\times c\f$ in \c a.  This does the usual 3D
     * crossproduct:
     * \f[
     *   a_\alpha = \sum_{\beta\gamma}\varepsilon_{\alpha\beta\gamma}
     *                     b_\beta c_\gamma
     * \f]
     */
    template<typename T, int dimB, int dimC>
    void crossproduct(const FieldVector<T, dimB>& b,
                      const FieldVector<T, dimC>& c,
                      FieldVector<T, (CrossProduct<dimB, dimC>::dimA)>& a) {
      CrossProduct<dimB,dimC>(a,b,c);
    }

    //! calculate crossproduct
    /**
     * return the result of \f$b\times c\f$.
     */
    template<typename T, int dimB, int dimC>
    FieldVector<T, CrossProduct<dimB, dimC>::dimA>
    crossproduct(const FieldVector<T, dimB>& b,
                 const FieldVector<T, dimC>& c) {
      FieldVector<T, CrossProduct<dimB, dimC>::dimA> a;
      crossproduct(b,c,a);
      return a;
    }

  } // namespace PDELab
} //namespace Dune

#endif // DUNE_PDELAB_COMMON_CROSSPRODUCT_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/common/dofindex.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PDELAB_COMMON_DOFINDEX_HH
#define DUNE_PDELAB_COMMON_DOFINDEX_HH

#include <dune/pdelab/common/multiindex.hh>
#include <dune/common/array.hh>

namespace Dune {

  namespace PDELab {

    //! A multi-index representing a degree of freedom in a GridFunctionSpace.
    /**
     * A DOFIndex provides a way for identifying degrees of freedom in a (possibly
     * nested) GridFunctionSpace without imposing any kind of ordering. For that
     * purpose, a DOFIndex identifies a degree of freedom by recording
     *
     * - the geometry type of the grid entity associated with the DOF,
     * - an index value uniquely identifying the grid entity among all grid entities
     *   of its geometry type (usually just the index value of some Grid IndexSet),
     * - a tuple of entity-local indices.
     *
     * The length of this index tuple is limited by the template parameter \p tree_n, which will
     * usually be equal to the maximum depth of the current GridFunctionSpace tree. Moreover,
     * there will never be two identical index tuples associated with the same grid entity.
     *
     * The index tuple is oriented from left to right when traversing up the tree (i.e.
     * towards the root node) and from right to left when drilling down from the root node
     * towards a leaf. For non-leaf nodes, the associated index entry identifies the child
     * GridFunctionSpace that the degree of freedom is associated with, while for leafs, it
     * provides a way to provide multiple degrees of freedom for a single grid entity (usually,
     * the index value for a leaf space will correspond to the LocalKey::index() value from
     * the finite element).
     *
     * Note that in general, the length of the index tuple will not be the same for all degrees
     * of freedom in a GridFunctionSpace. Consider the following example of a Taylor-Hood element
     * (P<sub>2</sub>-P<sub>1</sub>):
     * \dot
     * graph taylor_hood {
     * node [shape=record, style=rounded, fontname=Helvetica, fontsize=8, height=0.2, width=0.4];
     * TH [ label="Taylor-Hood"];
     * TH -- V;
     * V [ label="Velocity"];
     * TH -- P;
     * P [ label="Pressure"];
     * V -- Vx;
     * Vx [ label="x Velocity" ];
     * V -- Vy;
     * Vy [ label="y Velocity" ];
     * }
     * \enddot
     * In this case, degrees of freedom for the velocity components will have an index tuple of length
     * 3, while those related to pressure will only have an index tuple of length 2. For the Taylor-Hood
     * space given above, the DOFIndex associated with a triangle with vertex and edge indices in the
     * range {0,1,2} are
     *
     * <table>
     *  <tr>
     *   <th>GeometryType</th>
     *   <th>grid entity index</th>
     *   <th>entity-local index tuple</th>
     *  </tr>
     *  <tr>
     *   <td>Point</td>
     *   <td>0</td>
     *   <td align="right">0, 0, 0</td>
     *  </tr>
     *  <tr>
     *   <td>Point</td>
     *   <td>1</td>
     *   <td align="right">0, 0, 0</td>
     *  </tr>
     *  <tr>
     *   <td>Point</td>
     *   <td>2</td>
     *   <td align="right">0, 0, 0</td>
     *  </tr>
     *  <tr>
     *   <td>Line</td>
     *   <td>0</td>
     *   <td align="right">0, 0, 0</td>
     *  </tr>
     *  <tr>
     *   <td>Line</td>
     *   <td>1</td>
     *   <td align="right">0, 0, 0</td>
     *  </tr>
     *  <tr>
     *   <td>Line</td>
     *   <td>2</td>
     *   <td align="right">0, 0, 0</td>
     *  </tr>
     *  <tr>
     *   <td>Point</td>
     *   <td>0</td>
     *   <td align="right">0, 1, 0</td>
     *  </tr>
     *  <tr>
     *   <td>Point</td>
     *   <td>1</td>
     *   <td align="right">0, 1, 0</td>
     *  </tr>
     *  <tr>
     *   <td>Point</td>
     *   <td>2</td>
     *   <td align="right">0, 1, 0</td>
     *  </tr>
     *  <tr>
     *   <td>Line</td>
     *   <td>0</td>
     *   <td align="right">0, 1, 0</td>
     *  </tr>
     *  <tr>
     *   <td>Line</td>
     *   <td>1</td>
     *   <td align="right">0, 1, 0</td>
     *  </tr>
     *  <tr>
     *   <td>Line</td>
     *   <td>2</td>
     *   <td align="right">0, 1, 0</td>
     *  </tr>
     *  <tr>
     *   <td>Point</td>
     *   <td>0</td>
     *   <td align="right">0, 1</td>
     *  </tr>
     *  <tr>
     *   <td>Point</td>
     *   <td>1</td>
     *   <td align="right">0, 1</td>
     *  </tr>
     *  <tr>
     *   <td>Point</td>
     *   <td>2</td>
     *   <td align="right">0, 1</td>
     *  </tr>
     * </table>
     *
     * \tparam T         the type of the index entries.
     * \tparam tree_n    the maximum length of the tuple of entity-local indices.
     * \tparam entity_n  the maximum length of a tuple which represents the entity index.
     */
    template<typename T, std::size_t tree_n, std::size_t entity_n = 1>
    class DOFIndex
    {

    public:

      //! The maximum possible length of a tuple which represents the entity index.
      static const std::size_t entity_capacity = entity_n;

      //! The maximum possible length of the tuple of entity-local indices.
      static const std::size_t max_depth = tree_n;

      typedef std::array<T,entity_capacity> EntityIndex;
      typedef MultiIndex<T,max_depth> TreeIndex;

      typedef typename TreeIndex::size_type size_type;
      typedef T value_type;

      class View
      {

        friend class DOFIndex;

      public:

        static const std::size_t max_depth = tree_n;
        static const std::size_t entity_capacity = entity_n;

        typedef const std::array<T,entity_n>& EntityIndex;
        typedef typename MultiIndex<T,tree_n>::View TreeIndex;

        EntityIndex& entityIndex() const
        {
          return _entity_index_view;
        }

        const TreeIndex& treeIndex() const
        {
          return _tree_index_view;
        }

        View back_popped() const
        {
          return View(_entity_index_view,_tree_index_view.back_popped());
        }

        friend std::ostream& operator<< (std::ostream& s, const View& di)
        {
          s << "(";

          for (typename std::remove_reference<EntityIndex>::type::const_iterator it = di._entity_index_view.begin(); it != di._entity_index_view.end(); ++it)
            s << std::setw(4) << *it;

          s << " | "
            << di._tree_index_view
            << ")";
          return s;
        }

        std::size_t size() const
        {
          return _tree_index_view.size();
        };

      private:

        explicit View(const DOFIndex& dof_index)
          : _entity_index_view(dof_index._entity_index)
          , _tree_index_view(dof_index._tree_index.view())
        {}

        View(const DOFIndex& dof_index, std::size_t size)
          : _entity_index_view(dof_index._entity_index)
          , _tree_index_view(dof_index._tree_index.view(size))
        {}

        View(EntityIndex& entity_index, const TreeIndex& tree_index)
          : _entity_index_view(entity_index)
          , _tree_index_view(tree_index)
        {}

        EntityIndex _entity_index_view;
        TreeIndex _tree_index_view;

      };

      //! Default constructor.
      DOFIndex()
      {}

      explicit DOFIndex(const View& view)
        : _entity_index(view._entity_index_view)
        , _tree_index(view._tree_index_view)
      {}

      View view() const
      {
        return View(*this);
      }

      View view(std::size_t size) const
      {
        return View(*this,size);
      }

      void clear()
      {
        std::fill(_entity_index.begin(),_entity_index.end(),0);
        _tree_index.clear();
      }

      //! Returns the index of the grid entity associated with the DOF.
      EntityIndex& entityIndex()
      {
        return _entity_index;
      }

      //! Returns the index of the grid entity associated with the DOF.
      const EntityIndex& entityIndex() const
      {
        return _entity_index;
      }

      //! Returns the tuple of entity-local indices associated with the DOF.
      TreeIndex& treeIndex()
      {
        return _tree_index;
      }

      //! Returns the tuple of entity-local indices associated with the DOF.
      const TreeIndex& treeIndex() const
      {
        return _tree_index;
      }

      //! Writes a pretty representation of the DOFIndex to the given std::ostream.
      friend std::ostream& operator<< (std::ostream& s, const DOFIndex& di)
      {
        s << "(";

        for (typename EntityIndex::const_iterator it = di._entity_index.begin(); it != di._entity_index.end(); ++it)
          s << std::setw(4) << *it;

        s << " | "
          << di._tree_index
          << ")";
        return s;
      }

      //! Tests whether two DOFIndices are equal.
      /**
       * \note Only DOFIndices of identical max_depth are comparable.
       */
      bool operator== (const DOFIndex& r) const
      {
        return
          std::equal(_entity_index.begin(),_entity_index.end(),r._entity_index.begin()) &&
          _tree_index == r._tree_index;
      }

      //! Tests whether two DOFIndices are not equal.
      bool operator!= (const DOFIndex& r) const
      {
        return !(*this == r);
      }

#if 0
      bool operator< (const DOFIndex& r) const
      {
        // FIXME: think about natural ordering
        return _c.size() < _r.size();
        return std::lexicographical_compare(_c.begin(),_c.end(),r._c.begin(),r._c.end());
      }
#endif

      std::size_t size() const
      {
        return _tree_index.size();
      }

    private:

      EntityIndex _entity_index;
      TreeIndex _tree_index;

    };

    template<typename T, std::size_t n1, std::size_t n2>
    inline std::size_t hash_value(const DOFIndex<T,n1,n2>& di)
    {
      std::size_t seed = 0;
      hash_range(seed,di.entityIndex().begin(),di.entityIndex().end());
      hash_range(seed,di.treeIndex().begin(),di.treeIndex().end());
      return seed;
    }



  } // namespace PDELab
} // namespace Dune

DUNE_DEFINE_HASH(DUNE_HASH_TEMPLATE_ARGS(typename T, std::size_t n1, std::size_t n2),DUNE_HASH_TYPE(Dune::PDELab::DOFIndex<T,n1,n2>))

#endif // DUNE_PDELAB_COMMON_DOFINDEX_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/common/elementmapper.hh <==
#ifndef DUNE_PDELAB_COMMON_ELEMENTMAPPER_HH
#define DUNE_PDELAB_COMMON_ELEMENTMAPPER_HH

#include <vector>
#include <algorithm>
#include <numeric>

#include <dune/geometry/type.hh>
#include <dune/geometry/typeindex.hh>
#include <dune/grid/common/capabilities.hh>

namespace Dune {

  namespace PDELab {

#ifndef DOXYGEN

    // implementation for mixed grids
    template<typename GV, bool has_single_cell_type>
    class ElementMapperBase
    {

    protected:

      typedef typename GV::template Codim<0>::Entity Element;
      typedef std::size_t size_type;

    private:

      static const size_type dim = GV::dimension;
      typedef typename GV::IndexSet IndexSet;

    protected:

      void update()
      {
        // clear old values
        std::fill(_gt_offsets.begin(),_gt_offsets.end(),0);

        // extract per-GeometryType sizes in codim 0
        for (auto gt : _index_set.types(0))
          {
            _gt_offsets[LocalGeometryTypeIndex::index(gt) + 1] = _index_set.size(gt);
          }

        // convert to offsets
        std::partial_sum(_gt_offsets.begin(),_gt_offsets.end(),_gt_offsets.begin());
      }

      size_type map(const Element& e) const
      {
        return _gt_offsets[LocalGeometryTypeIndex::index(e.type())] + _index_set.index(e);
      }

      ElementMapperBase(const GV& gv)
        : _gt_offsets(LocalGeometryTypeIndex::size(dim) + 1)
        , _index_set(gv.indexSet())
      {
        update();
      }

    private:

      std::vector<size_type> _gt_offsets;
      const IndexSet& _index_set;

    };

    // implementation for grids with a single codim 0 geometry type
    template<typename GV>
    class ElementMapperBase<GV,true>
    {

    protected:

      typedef typename GV::template Codim<0>::Entity Element;
      typedef typename GV::IndexSet IndexSet;
      typedef std::size_t size_type;

      void update()
      {}

      size_type map(const Element& e) const
      {
        return _index_set.index(e);
      }

      ElementMapperBase(const GV& gv)
        : _index_set(gv.indexSet())
      {}

    private:

      const IndexSet& _index_set;

    };

#endif // DOXYGEN


    //! Class providing a consecutive index for codim 0 entities of a GridView.
    /**
     * ElementMapper yields a unique, consecutive, zero-based index for all
     * codim 0 entities of a GridView. Conceptually, this can also be achieved
     * using a Mapper from dune-grid, but this implementation has better performance
     * as it avoids looking up the GeometryType in a std::map. For the common case
     * of grids with a single codim 0 GeometryType, ElementMapper is specialized
     * to just look up the cell index on the IndexSet of the GridView.
     *
     * \tparam GV  The type of the GridView to operate on.
     */
    template<typename GV>
    class ElementMapper
      : public ElementMapperBase<GV,
                                 Dune::Capabilities::hasSingleGeometryType<
                                   typename GV::Grid
                                   >::v
                                 >
    {

      typedef ElementMapperBase<
        GV,
        Dune::Capabilities::hasSingleGeometryType<
          typename GV::Grid
          >::v
        > BaseT;

    public:

      //! The type of the returned index.
      typedef typename BaseT::size_type size_type;

      //! The type of the codim 0 entities of the GridView.
      typedef typename BaseT::Element Element;

      //! Construct a CellIndexProvider for the given GridView.
      /**
       * \param gv  the GridView to operate on.
       */
      ElementMapper(const GV& gv)
        : BaseT(gv)
      {}

      //! Return the index of the given element.
      /**
       * Returns an index for the given codim 0 entity that is guaranteed to be
       * zero-based, consecutive and unique across all codim 0 entities
       * of the GridView.
       *
       * \param e  The codim 0 entity for which to calculate an index.
       * \return   The index of the entity.
       */
      size_type map(const Element& e) const
      {
        return BaseT::map(e);
      }

    };

  } // namespace PDELab

} // namespace Dune

#endif // DUNE_PDELAB_COMMON_ELEMENTMAPPER_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/common/exceptions.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PDELAB_COMMON_EXCEPTIONS_HH
#define DUNE_PDELAB_COMMON_EXCEPTIONS_HH

#include <dune/common/exceptions.hh>

/**
 * \file
 * \brief PDELab-specific exceptions.
 */

namespace Dune {
  namespace PDELab {

    //! Base class for all PDELab exceptions.
    class Exception
      : public Dune::Exception
    {};


    //! GridFunctionSpace-related error.
    class GridFunctionSpaceError
      : public Exception
    {};

    //! Called a GridFunctionSpace method that requires initialization of the space.
    class UninitializedGridFunctionSpaceError
      : public GridFunctionSpaceError
    {};

    //! Called a method on a GridFunctionSpace that is not valid
    //! at its current place in the function space tree.
    class GridFunctionSpaceHierarchyError
      : public GridFunctionSpaceError
    {};

    //! Ordering-related error.
    class OrderingError
      : public Exception
    {};

    //! Error related to the logical structure of an Ordering.
    class OrderingStructureError
      : public OrderingError
    {};

    //! A PermutedOrdering got a permutation vector of the wrong size.
    class PermutedOrderingSizeError
      : public OrderingError
    {};

    //! The block size of a ChunkedBlockOrdering does not divide the block count of the underlying ordering.
    class ChunkedBlockOrderingSizeError
      : public OrderingError
    {};

  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_COMMON_EXCEPTIONS_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/common/function.hh <==
//-*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_FUNCTION_HH
#define DUNE_PDELAB_FUNCTION_HH

#include <iostream>
#include <sstream>

#include <dune/common/deprecated.hh>
#include <dune/common/exceptions.hh>
#include <dune/common/typetraits.hh>
#include <dune/common/fvector.hh>
#include <dune/common/fmatrix.hh>

#include <dune/grid/utility/hierarchicsearch.hh>

#include <dune/typetree/typetree.hh>

#include "vtkexport.hh"
#include "geometrywrapper.hh"

namespace Dune {
  namespace PDELab {

    //! \addtogroup PDELab_Function Function
    //! \ingroup PDELab
    //! \{

    //! traits class holding function signature, same as in local function
    //! \tparam DF The numeric type of the field representing the domain.
    //! \tparam dimension of the domain.
    //! \tparam D The type of the domain.
    //! \tparam m The dimension of the range.
    //! \tparam RF The numeric type of the field representing the range.
    //! \tparam R The type of the range.
    template<class DF, int n, class D, class RF, int m, class R>
    struct FunctionTraits
    {
      //! \brief Export type for domain field
      typedef DF DomainFieldType;

      //! \brief Enum for domain dimension
      enum {
        //! \brief dimension of the domain
        dimDomain = n
      };

      //! \brief domain type in dim-size coordinates
      typedef D DomainType;

      //! \brief Export type for range field
      typedef RF RangeFieldType;

      //! \brief Enum for range dimension
      enum {
        //! \brief dimension of the range
        dimRange = m
      };

      //! \brief range type
      typedef R RangeType;
    };

    //! \brief a Function that maps x in DomainType to y in RangeType
    //! \tparam T The type of the function traits
    //! \tparam Imp The type implementing the interface.
    template<class T, class Imp>
    class FunctionInterface
    {
    public:
      //! \brief Export type traits
      typedef T Traits;

      /** \brief Evaluate all basis function at given position

          Evaluates all shape functions at the given position and returns
          these values in a vector.
      */
      inline void evaluate (const typename Traits::DomainType& x,
                            typename Traits::RangeType& y) const
      {
        asImp().evaluate(x,y);
      }

    private:
      Imp& asImp () {return static_cast<Imp &> (*this);}
      const Imp& asImp () const {return static_cast<const Imp &>(*this);}
    };

    //! \brief Default class for additional methods in instationary functions
    class InstationaryFunctionDefaults
    {
    public:
      //! set time for subsequent evaluation
      /**
       * This method sets the time for subsequent calls to any of the
       * evaluation methods.
       *
       * \note This default method does nothing, it just ensures setTime() can
       *       be called without ill effects.
       * \note Function implementation are free to restrict the types of
       *       acceptable parameters.  This should be noted in the function
       *       classes documentation.
       */
      template<typename Time>
      inline void setTime(Time t)
      { }
    };

    //! \brief GV The type of the grid view the function lives on.
    template<typename GV>
    struct PowerCompositeGridFunctionTraits
    {
      //! \brief The type of the grid view the function lives on.
      typedef GV GridViewType;

      //! \brief codim 0 entity
      typedef typename GV::Traits::template Codim<0>::Entity ElementType;

    };


    //! Mixin base class for specifying output hints to I/O routines like VTK.
    class GridFunctionOutputParameters
    {

    public:

      //! Namespace for output-related data types and enums.
      struct Output
      {
        //! The type of the data set.
        /**
         * This information can be used by a VTKWriter to pick the correct
         * VTK data set type.
         */
        enum DataSetType
          {
            vertexData, //!< A data set with vertex values.
            cellData    //!< A data set with cell values.
          };
      };

      //! Standard constructor.
      /**
       * \param dataSetType The type of the data set represented by this function.
       */
      GridFunctionOutputParameters(Output::DataSetType dataSetType = Output::vertexData)
        : _dataSetType(dataSetType)
      {}

      //! Return the data set type of this function.
      Output::DataSetType dataSetType() const
      {
        return _dataSetType;
      }

      //! Set the data set type of this function.
      void setDataSetType(Output::DataSetType dataSetType)
      {
        _dataSetType = dataSetType;
      }

    private:

      Output::DataSetType _dataSetType;

    };

    //! \brief traits class holding the function signature, same as in local function
    //! \brief GV The type of the grid view the function lives on.
    //! \brief RF The numeric type used in the range of the function.
    //! \brief m The dimension of the range.
    //! \tparam R The numeric type of the field representing the range.
    template<class GV, class RF, int m, class R>
    struct GridFunctionTraits
      : public FunctionTraits<typename GV::Grid::ctype, GV::dimension,
                              Dune::FieldVector<typename GV::Grid::ctype,
                                                GV::dimension>,
                              RF, m, R>
      , public PowerCompositeGridFunctionTraits<GV>
    {
    };

    //! \brief a GridFunction maps x in DomainType to y in RangeType
    template<class T, class Imp>
    class GridFunctionInterface
      : public GridFunctionOutputParameters
    {
    public:
      //! \brief Export type traits
      typedef T Traits;

      GridFunctionInterface(Output::DataSetType dataSetType = Output::vertexData)
        : GridFunctionOutputParameters(dataSetType)
      {}

      /** \brief Evaluate the GridFunction at given position

          Evaluates components of the grid function at the given position and
          returns these values in a vector.

          \param[in]  e The entity to evaluate on
          \param[in]  x The position in entity-local coordinates
          \param[out] y The result of the evaluation
      */
      inline void evaluate (const typename Traits::ElementType& e,
                            const typename Traits::DomainType& x,
                            typename Traits::RangeType& y) const
      {
        asImp().evaluate(e,x,y);
      }

      //! \brief get a reference to the GridView
      inline const typename Traits::GridViewType& getGridView () const
      {
        return asImp().getGridView();
      }

    private:
      Imp& asImp () {return static_cast<Imp &> (*this);}
      const Imp& asImp () const {return static_cast<const Imp &>(*this);}
    };

    //! \brief traits class holding function signature, same as in local function
    //! \tparam GV The type of the grid view the function lives on.
    //! \tparam RF The numeric type of the field representing the range.
    //! \tparam m The dimension of the range.
    //! \tparam R The type of the range.
    template<class GV, class RF, int m, class R>
    struct BoundaryGridFunctionTraits
      : public FunctionTraits<typename GV::Grid::ctype, GV::dimension-1,
                              Dune::FieldVector<typename GV::Grid::ctype,
                                                GV::dimension-1>,
                              RF, m, R>
    {
      //! \brief Export grid view type in addition
      typedef GV GridViewType;
    };


    //! \brief A BoundaryGridFunction allows evaluation on boundary intersections
    // \tparam T The type of the BoundaryGridFunctionTraits.
    // \tparam Imp The type of the implementing class.
    template<class T, class Imp>
    class BoundaryGridFunctionInterface
    {
    public:
      //! \brief Export type traits of the boundary grid function.
      typedef T Traits;

      /** \brief Evaluate the GridFunction at given position

          Evaluates components of the grid function at the given position and
          returns these values in a vector.

          \param[in]  ig geometry of intersection with boundary
          \param[in]  x The position in entity-local coordinates
          \param[out] y The result of the evaluation
      */
      template<typename I>
      inline void evaluate (const IntersectionGeometry<I>& ig,
                            const typename Traits::DomainType& x,
                            typename Traits::RangeType& y) const
      {
        asImp().evaluate(ig,x,y);
      }

      //! get a reference to the GridView
      inline const typename Traits::GridViewType& getGridView () const
      {
        return asImp().getGridView();
      }

    private:
      Imp& asImp () {return static_cast<Imp &> (*this);}
      const Imp& asImp () const {return static_cast<const Imp &>(*this);}
    };

    //! \addtogroup PDELab_FunctionAdapters Function Adapters
    //! \{

    /** \brief make a GridFunction from a Function
     *
     *  \tparam G The GridView type
     *  \tparam T The function type
     */
    template<typename G, typename T>
    class FunctionToGridFunctionAdapter :
      public TypeTree::LeafNode,
      public GridFunctionInterface<GridFunctionTraits<
                                     G,
                                     typename T::Traits::RangeFieldType,
                                     T::Traits::dimRange,
                                     typename T::Traits::RangeType>,
                                   FunctionToGridFunctionAdapter<G,T> >
    {
    public:
      typedef GridFunctionTraits<G,
                                 typename T::Traits::RangeFieldType,
                                 T::Traits::dimRange,
                                 typename T::Traits::RangeType> Traits;
      static_assert(
                    (is_same<typename T::Traits::DomainFieldType,
                     typename Traits::DomainFieldType>::value),
                    "GridView's and wrapped Functions DomainFieldType don't match");
      static_assert(
                    T::Traits::dimDomain==Traits::dimDomain,
                    "GridView's and wrapped Functions dimDomain don't match");
      static_assert(
                    (is_same<typename T::Traits::DomainType,
                     typename Traits::DomainType>::value),
                    "GridView's and wrapped Functions DomainType don't match");

      /** \brief Create a FunctionToGridFunctionAdapter
       *
       *  \param g_ The GridView
       *  \param t_ The function
       */
      FunctionToGridFunctionAdapter (const G& g_, const T& t_) : g(g_), t(t_) {}

      inline void evaluate (const typename Traits::ElementType& e,
                            const typename Traits::DomainType& x,
                            typename Traits::RangeType& y) const
      {
        t.evaluate(e.geometry().global(x),y);
      }

      inline const typename Traits::GridViewType& getGridView () const
      {
        return g;
      }

    private:
      G g;
      const T& t;
    };

    /** \brief make a Function from a GridFunction
     *
     *  \tparam GF The GridFunction type
     */
    template<typename GF>
    class GridFunctionToFunctionAdapter
      : public FunctionInterface<FunctionTraits<typename GF::Traits::GridViewType::ctype,
                                                GF::Traits::GridViewType::dimensionworld,
                                                Dune::FieldVector<typename GF::Traits::GridViewType::ctype,
                                                                  GF::Traits::GridViewType::dimensionworld
                                                                  >,
                                                typename GF::Traits::RangeFieldType,
                                                GF::Traits::dimRange,
                                                Dune::FieldVector<typename GF::Traits::RangeFieldType,
                                                                  GF::Traits::dimRange>
                                                >,
                                 GridFunctionToFunctionAdapter<GF> >
    {
    public:
      //! \brief Export type traits
      typedef FunctionTraits<typename GF::Traits::GridViewType::ctype,
                             GF::Traits::GridViewType::dimensionworld,
                             Dune::FieldVector<typename GF::Traits::GridViewType::ctype,
                                               GF::Traits::GridViewType::dimensionworld
                                               >,
                             typename GF::Traits::RangeFieldType,
                             GF::Traits::dimRange,
                             Dune::FieldVector<typename GF::Traits::RangeFieldType,
                                               GF::Traits::dimRange>
                             > Traits;

      //! make a GridFunctionToFunctionAdapter
      GridFunctionToFunctionAdapter(const GF &gf_)
        : gf(gf_)
        , hsearch(gf.getGridView().grid(), gf.getGridView().indexSet())
      { }

      /** \brief Evaluate all basis function at given position

          Evaluates all shape functions at the given position and returns
          these values in a vector.
      */
      inline void evaluate (const typename Traits::DomainType& x,
                            typename Traits::RangeType& y) const
      {
        typename GF::Traits::GridViewType::Grid::Traits::template Codim<0>::EntityPointer
          ep = hsearch.findEntity(x);
        gf.evaluate(*ep, ep->geometry().local(x), y);
      }

    private:
      const GF &gf;
      const Dune::HierarchicSearch<typename GF::Traits::GridViewType::Grid,
                                   typename GF::Traits::GridViewType::IndexSet> hsearch;
    };


    /** \brief make a Function in local coordinates from a Function in global coordinates
     *
     *  \tparam T Type of the global function
     *  \tparam E Type of the grid's element
     */
    template<typename T, typename E>
    class GlobalFunctionToLocalFunctionAdapter :
      public FunctionInterface<typename T::Traits,
                               GlobalFunctionToLocalFunctionAdapter<T,E> >
    {
    public:
      typedef typename T::Traits Traits;

      /** \brief Create a GlobalFunctionToLocalFunctionAdapter
       *
       *  \param t_ Global function
       *  \param e_ Grid's element where the local function is defined
       */
      GlobalFunctionToLocalFunctionAdapter (const T& t_, const E& e_) : t(t_), e(e_) {}

      /** \brief Evaluate the local function at the given position

          \param[in]  x The position in local coordinates
          \param[out] y The result of the evaluation
      */
      inline void evaluate (const typename Traits::DomainType& x,
                            typename Traits::RangeType& y) const
      {
        t.evaluate(e.geometry().global(x),y);
      }

    private:
      const T& t;
      const E& e;
    };


    /** \brief make a LocalFunction from a GridFunction using local coordinates
     *
     *  \tparam T type of the GridFunction
     */
    template<typename T> // T: GridFunction, E: Entity
    class GridFunctionToLocalFunctionAdapter :
      public FunctionInterface<typename T::Traits,
                               GridFunctionToLocalFunctionAdapter<T> >
    {
    public:
      typedef typename T::Traits Traits;

      /** \brief Create a GridFunctionToLocalFunctionAdapter
       *
       *  \param t_ GridFunction
       *  \param e_ Grid's element where the local function is defined
       */
      GridFunctionToLocalFunctionAdapter (const T& t_,
                                          const typename Traits::ElementType& e_)
        : t(t_), e(e_) {}

      /** \brief Evaluate the local function at the given position

          \param[in]  x The position in local coordinates
          \param[out] y The result of the evaluation
      */
      inline void evaluate (const typename Traits::DomainType& x,
                            typename Traits::RangeType& y) const
      {
        t.evaluate(e,x,y);
      }

    private:
      const T& t;
      const typename Traits::ElementType& e;
    };


    //! a Function maps x in DomainType to y in RangeType
    template<class T>
    class SelectComponentAdapter : public FunctionInterface<FunctionTraits<typename T::Traits::DomainFieldType,T::Traits::dimDomain,typename T::Traits::DomainType,typename T::Traits::RangeFieldType,1,Dune::FieldVector<typename T::Traits::RangeFieldType,1> > , SelectComponentAdapter<T> >
    {
      typedef FunctionInterface<FunctionTraits<typename T::Traits::DomainFieldType,T::Traits::dimDomain,typename T::Traits::DomainType,typename T::Traits::RangeFieldType,1,Dune::FieldVector<typename T::Traits::RangeFieldType,1> > , SelectComponentAdapter<T> > BaseT;
    public:
      //! \brief Export type traits
      typedef typename BaseT::Traits Traits;

      SelectComponentAdapter (const T& t_, int k_) : t(t_), k(k_) {}

      /** \brief Evaluate all basis function at given position

          Evaluates all shape functions at the given position and returns
          these values in a vector.
      */
      inline void evaluate (const typename Traits::DomainType& x,
                            typename Traits::RangeType& y) const
      {
        typename T::Traits::RangeType Y;
        t.evaluate(x,Y);
        y = Y[k];
      }

      //! set component to be selected
      void select (int k_)
      {
        k = k_;
      }

    private:
      const T& t;
      int k;
    };

    //! Takes a BoundaryGridFunction and acts as a single component
    template<class T>
    class BoundaryGridFunctionSelectComponentAdapter
      : public BoundaryGridFunctionInterface<BoundaryGridFunctionTraits<typename T::Traits::GridViewType,
                                                                        typename T::Traits::RangeFieldType,1,
                                                                        Dune::FieldVector<typename T::Traits::RangeFieldType,1> > ,
                                             BoundaryGridFunctionSelectComponentAdapter<T> >
    {
      typedef BoundaryGridFunctionInterface<BoundaryGridFunctionTraits<typename T::Traits::GridViewType,
                                                                       typename T::Traits::RangeFieldType,1,
                                                                       Dune::FieldVector<typename T::Traits::RangeFieldType,1> > ,
                                            BoundaryGridFunctionSelectComponentAdapter<T> > BaseT;
    public:
      //! \brief Export type traits
      typedef typename BaseT::Traits Traits;

      BoundaryGridFunctionSelectComponentAdapter (const T& t_, int k_) : t(t_), k(k_) {}

      /** \brief Evaluate all basis function at given position

          Evaluates all shape functions at the given position and returns
          these values in a vector.
      */
      template<typename I>
      inline void evaluate (const IntersectionGeometry<I>& ig,
                            const typename Traits::DomainType& x,
                            typename Traits::RangeType& y) const
      {
        typename T::Traits::RangeType Y;
        t.evaluate(ig,x,Y);
        y = Y[k];
      }

      //! get a reference to the GridView
      inline const typename Traits::GridViewType& getGridView () const
      {
        return t.getGridView();
      }


      //! set component to be selected
      void select (int k_)
      {
        k = k_;
      }

    private:
      const T& t;
      int k;
    };

    //! \}

    //============================
    // Function tree
    //============================

    //! \addtogroup GridFunctionTree
    //! \{

    struct GridFunctionTag {};

    /** \brief leaf of a function tree
     *
     *  Classes derived from this class implement a \ref GridFunctionTree.
     *
     *  \tparam T   Traits class holding the functions signature
     *  \tparam Imp Class implementing the function.  Imp must be derived from
     *              GridFunctionBase in some way (Barton-Nackman-Trick).
     */
    template<class T, class Imp>
    class GridFunctionBase
      : public GridFunctionInterface<T,Imp>
      , public TypeTree::LeafNode
    {
    public:
      typedef GridFunctionTag ImplementationTag;
      //! Type of the GridView
      typedef typename T::GridViewType GridViewType;
    };


    /** \brief leaf of a function tree
     *
     *  Classes derived from this class implement a \ref GridFunctionTree.
     *
     *  \tparam T   Traits class holding the functions signature
     *  \tparam Imp Class implementing the function.  Imp must be derived from
     *              GridFunctionBase in some way (Barton-Nackman-Trick).
     */
    template<class T, class Imp>
    class BoundaryGridFunctionBase
      : public BoundaryGridFunctionInterface<T,Imp>
      , public TypeTree::LeafNode
    {
    public:
      typedef GridFunctionTag ImplementationTag;
      //! Type of the GridView
      typedef typename T::GridViewType GridViewType;
    };


    /** \brief Visitor for Power- and CompositeGridFunctions calling
        the setTime() method on the leafs of the corresponding
        function trees.

        \tparam Scalar type representing time.
    */
    template<typename TT>
    struct PowerCompositeSetTimeVisitor
      : public TypeTree::TreeVisitor, public TypeTree::DynamicTraversal
    {
      TT time;
      PowerCompositeSetTimeVisitor(const TT time_) : time(time_) {}

      template<typename LeafNode, typename TreePath>
      void leaf(LeafNode& node, TreePath treePath) const
      {
        node.setTime(time);
      }
    };

    struct PowerGridFunctionTag {};

    /** \brief product of identical functions
     *
     *  This collects k instances of T in a \ref GridFunctionTree.
     *
     *  \tparam T The type of the children of this node in the tree.
     *  \tparam k The number of children this node has.
     */
    template<class T, std::size_t k>
    class PowerGridFunction
      : public TypeTree::PowerNode<T,k>
    {

      typedef TypeTree::PowerNode<T,k> BaseT;

    public:

      typedef PowerCompositeGridFunctionTraits<typename T::GridViewType> Traits;

      typedef PowerGridFunctionTag ImplementationTag;

      //! record the GridView
      typedef typename T::GridViewType GridViewType;

      //! Set the time in all leaf nodes of this function tree
      template <typename TT>
      void setTime(TT time){
        PowerCompositeSetTimeVisitor<TT> visitor(time);
        TypeTree::applyToTree(*this,visitor);
      }

      PowerGridFunction()
      {}

      //! Construct a PowerGridFunction with k clones of the function t
      PowerGridFunction (T& t)
        : BaseT(t) {}

      /** \brief Initialize all children with different function objects
       *
       *  This constructor is only available in the non-specialized version
       *
       *  \param t Points to an array of pointers to function objects of type
       *           T.  The function pointed to by the first pointer will be
       *           used to initialize the first child, the second pointer for
       *           the second child and so on.
       */
      // TODO: PowerGridFunction (T** t) : ...

#ifdef DOXYGEN
      /** \brief Initialize all children with different function objects
       *
       *  Currently there exist specializations for 2 <= k <= 9.  Each
       *  specialization has a constructor which takes the initializers for
       *  its children as arguments.
       *
       *  @param t0 The initializer for the first child.
       *  @param t1 The initializer for the second child.
       *  @param ... more initializers
       */
      PowerGridFunction (T& t0, T& t1, ...)
      {
      }

#else

      PowerGridFunction (T& c0,
                         T& c1)
        : BaseT(c0,c1)
      {
      }

      PowerGridFunction (T& c0,
                         T& c1,
                         T& c2)
        : BaseT(c0,c1,c2)
      {
      }

      PowerGridFunction (T& c0,
                         T& c1,
                         T& c2,
                         T& c3)
        : BaseT(c0,c1,c2,c3)
      {
      }

      PowerGridFunction (T& c0,
                         T& c1,
                         T& c2,
                         T& c3,
                         T& c4)
        : BaseT(c0,c1,c2,c3,c4)
      {
      }

      PowerGridFunction (T& c0,
                         T& c1,
                         T& c2,
                         T& c3,
                         T& c4,
                         T& c5)
        : BaseT(c0,c1,c2,c3,c4,c5)
      {
      }

      PowerGridFunction (T& c0,
                         T& c1,
                         T& c2,
                         T& c3,
                         T& c4,
                         T& c5,
                         T& c6)
        : BaseT(c0,c1,c2,c3,c4,c5,c6)
      {
      }

      PowerGridFunction (T& c0,
                         T& c1,
                         T& c2,
                         T& c3,
                         T& c4,
                         T& c5,
                         T& c6,
                         T& c7)
        : BaseT(c0,c1,c2,c3,c4,c5,c6,c7)
      {
      }

      PowerGridFunction (T& c0,
                         T& c1,
                         T& c2,
                         T& c3,
                         T& c4,
                         T& c5,
                         T& c6,
                         T& c7,
                         T& c8)
        : BaseT(c0,c1,c2,c3,c4,c5,c6,c7,c8)
      {
      }

      PowerGridFunction (T& c0,
                         T& c1,
                         T& c2,
                         T& c3,
                         T& c4,
                         T& c5,
                         T& c6,
                         T& c7,
                         T& c8,
                         T& c9)
        : BaseT(c0,c1,c2,c3,c4,c5,c6,c7,c8,c9)
      {
      }

#endif // DOXYGEN
    };

    struct CompositeGridFunctionTag {};

    /** \brief composite functions
     *
     *  Collect instances of possibly different function types Tn within a
     *  \ref GridFunctionTree.  This impolements a \ref GridFunctionTree
     *
     *  \tparam Tn The base types.  Tn==EmptyChild means that slot n is
     *             unused.  Currently, up to 9 slots are supported, making 8
     *             the maximum n.
     */
    template<typename... Children>
    class CompositeGridFunction
      : public TypeTree::CompositeNode<Children...>
    {

      typedef TypeTree::CompositeNode<Children...> BaseT;

    public:

      typedef CompositeGridFunctionTag ImplementationTag;

      typedef PowerCompositeGridFunctionTraits<typename BaseT::template Child<0>::Type::GridViewType> Traits;

      //! record the GridView
      typedef typename BaseT::template Child<0>::Type::GridViewType GridViewType;

      CompositeGridFunction()
      {}

      CompositeGridFunction (Children&... children)
        : BaseT(TypeTree::assertGridViewType<typename BaseT::template Child<0>::Type>(children)...)
      {
      }

      //! Set the time in all leaf nodes of this function tree
      template <typename TT>
      void setTime(TT time){
        PowerCompositeSetTimeVisitor<TT> visitor(time);
        TypeTree::applyToTree(*this,visitor);
      }

#ifdef DOXYGEN
      /** \brief Initialize all children
       *
       *  @param t0 The initializer for the first child.
       *  @param t1 The initializer for the second child.
       *  @param ... more initializers
       *
       *  The actual number of arguments for this constructor corresponds to
       *  the number of slots used in the template parameter list of the class.
       */
      CompositeGridFunction (T0& t0, T1& t1, ...) {}
#endif //DOXYGEN
    };

    //========================================================
    // helper template to turn an ordinary GridFunction into a
    // GridFunctionTree leaf
    //========================================================
    //! Turn an ordinary GridFunction into a GridFunctionTree leaf
    /**
     *  \tparam Imp Class implementing the function.
     */
    template<class Imp>
    class GridFunctionBaseAdapter
      : public GridFunctionBase<typename Imp::Traits,
                                GridFunctionBaseAdapter<Imp> >
    {
      const Imp &imp;

    public:
      //! construct a GridFunctionBaseAdapter
      /**
       * \param imp_ The underlying ordinary GridFunction.  A reference to
       *             this Object is stored, so the object must be valid for as
       *             long as this GridFunctionBaseAdapter is used.
       */
      GridFunctionBaseAdapter(const Imp& imp_)
        : imp(imp_)
      { }

      //! Evaluate the GridFunction at given position
      /**
       * Evaluates components of the grid function at the given position and
       * returns these values in a vector.
       *
       * \param[in]  e The entity to evaluate on
       * \param[in]  x The position in entity-local coordinates
       * \param[out] y The result of the evaluation
       */
      inline void evaluate (const typename Imp::Traits::ElementType& e,
                            const typename Imp::Traits::DomainType& x,
                            typename Imp::Traits::RangeType& y) const
      {
        imp.evaluate(e,x,y);
      }

      //! get a reference to the GridView
      inline const typename Imp::Traits::GridViewType& getGridView () const
      {
        return imp.getGridView();
      }
    };

    //=======================================
    // helper template for analytic functions
    //=======================================

    //! function signature for analytic functions on a grid
    template<typename GV, typename RF, int m>
    struct AnalyticGridFunctionTraits
      : public GridFunctionTraits<GV, RF, m, Dune::FieldVector<RF,m> >
    {
    };

    /** \brief an analytic grid function
     *
     *  This is a convenience class which eases the creation of analytic
     *  GridFunctions.  Classes derived from it need only implement a method
     *  evaluateGlobal(const Dune::FieldVector<typename Traits::DomainFieldType,GV::dimensionworld> &x_global, RangeType &y) to have a
     *  full-fledged GridFunction.
     *
     *  \tparam T   The Traits class
     *  \tparam Imp Class implementing the function.  Imp must be derived from
     *              AnalyticGridFunctionBase in some way
     *              (Barton-Nackman-Trick).
     */
    template<typename T, typename Imp>
    class AnalyticGridFunctionBase
      : public GridFunctionBase<T,AnalyticGridFunctionBase<T,Imp> >
    {
    public:
      typedef T Traits;

      //! Construct an Analytic GridFunctionBase given a GridView g_
      AnalyticGridFunctionBase (const typename Traits::GridViewType& g_) : g(g_) {}

      //! \copydoc GridFunctionBase::evaluate()
      inline void evaluate (const typename Traits::ElementType& e,
                            const typename Traits::DomainType& x,
                            typename Traits::RangeType& y) const
      {
        asImp().evaluateGlobal(e.geometry().global(x),y);
      }

      inline const typename Traits::GridViewType& getGridView () const
      {
        return g;
      }

    private:
      typename Traits::GridViewType g;
      Imp& asImp () {return static_cast<Imp &> (*this);}
      const Imp& asImp () const {return static_cast<const Imp &>(*this);}
    };


    // Adapter takes a vector-valued grid function and provides evaluation
    // of normal flux on the interior of faces.
    template<typename T>
    class NormalFluxGridFunctionAdapter
      : public Dune::PDELab::GridFunctionInterface<Dune::PDELab::GridFunctionTraits<typename T::Traits::GridViewType,
                                                                                    typename T::Traits::RangeFieldType,
                                                                                    1,
                                                                                    Dune::FieldVector<typename T::Traits::RangeFieldType,1>
                                                                                    >,
                                                   NormalFluxGridFunctionAdapter<T> >
      , public TypeTree::LeafNode
    {
    public:
      typedef Dune::PDELab::GridFunctionTraits<typename T::Traits::GridViewType,typename T::Traits::RangeFieldType,1,Dune::FieldVector<typename T::Traits::RangeFieldType,1> > Traits;
      typedef Dune::PDELab::GridFunctionInterface<Traits,NormalFluxGridFunctionAdapter<T> > BaseT;

      NormalFluxGridFunctionAdapter (const T& t_) : t(stackobject_to_shared_ptr(t_)) {}


      inline void evaluate (const typename Traits::ElementType& e,
                            const typename Traits::DomainType& x,
                            typename Traits::RangeType& y) const
      {
        // ensure correct size
        static_assert((static_cast<int>(T::Traits::GridViewType::dimension)==static_cast<int>(T::Traits::dimRange)),"number of components must equal dimension");

        // evaluate velocity
        typename T::Traits::RangeType v;
        t->evaluate(e,x,v);

        // implementation only handles triangles so far
        if (!e.geometry().type().isTriangle())
          DUNE_THROW(Dune::NotImplemented, "only implemented for triangles");

        // start and end corner in local numbering
        int n0, n1;

        typename Traits::DomainType nu;

        // determine outer unit normal
        if (std::abs(x[0])<1E-10)
          {
            // edge 1
            n0 = 2;
            n1 = 0;

            nu = e.geometry().corner(n1);
            nu -= e.geometry().corner(n0);
            typename Traits::DomainFieldType temp = nu[0];
            nu[0] = nu[1];
            nu[1] = -temp;
            nu /= nu.two_norm();
            y = v[0]*nu[0]+v[1]*nu[1];
            return;
          }

        if (std::abs(x[1])<1E-10)
          {
            // edge 2
            n0 = 0;
            n1 = 1;

            nu = e.geometry().corner(n1);
            nu -= e.geometry().corner(n0);
            typename Traits::DomainFieldType temp = nu[0];
            nu[0] = nu[1];
            nu[1] = -temp;
            nu /= nu.two_norm();
            y = v[0]*nu[0]+v[1]*nu[1];
            return;
          }

        if (std::abs(x[0]+x[1]-1.0)<1E-10)
          {
            // edge 0
            n0 = 1;
            n1 = 2;

            nu = e.geometry().corner(n1);
            nu -= e.geometry().corner(n0);
            typename Traits::DomainFieldType temp = nu[0];
            nu[0] = nu[1];
            nu[1] = -temp;
            nu /= nu.two_norm();
            y = v[0]*nu[0]+v[1]*nu[1];
            return;
          }

        DUNE_THROW(Dune::Exception, "x needs to be on an edge");
      }

      //! get a reference to the GridView
      inline const typename Traits::GridViewType& getGridView () const
      {
        return t->getGridView();
      }

    private:
      shared_ptr<T const> t;
    };

    // Adapter takes a vector-valued grid function and applies
    // backward Piola transformation on each element
    template<typename T>
    class PiolaBackwardAdapter
      : public Dune::PDELab::GridFunctionInterface<typename T::Traits,PiolaBackwardAdapter<T> >
      , public TypeTree::LeafNode
    {
    public:
      typedef typename T::Traits::GridViewType GridViewType;
      typedef typename T::Traits Traits;
      typedef Dune::PDELab::GridFunctionInterface<Traits,PiolaBackwardAdapter<T> > BaseT;

      PiolaBackwardAdapter (const T& t_) : t(stackobject_to_shared_ptr(t_)) {}


      inline void evaluate (const typename Traits::ElementType& e,
                            const typename Traits::DomainType& x,
                            typename Traits::RangeType& y) const
      {
        // evaluate velocity
        typename T::Traits::RangeType v;
        t->evaluate(e,x,v);

        // apply Piola transformation
        typename Traits::ElementType::Geometry::JacobianInverseTransposed
          J = e.geometry().jacobianInverseTransposed(x);
        y = 0;
        J.umtv(v,y);
        y *= e.geometry().integrationElement(x);
      }

      //! get a reference to the GridView
      inline const typename Traits::GridViewType& getGridView () const
      {
        return t->getGridView();
      }

    private:
      shared_ptr<T const> t;
    };


    //==========================
    // template metaprograms
    //==========================

    namespace {

      //! implement VisitingFunctor for vtkwriter_tree_addvertexdata
      template<typename VTKWriter>
      struct AddGridFunctionsToVTKWriter
        : public TypeTree::TreeVisitor
        , public TypeTree::DynamicTraversal
      {

        VTKWriter& w;
        const std::string s;

        AddGridFunctionsToVTKWriter(VTKWriter& w_, const std::string & s_) :
          w(w_), s(s_) {}

        template<typename T, typename TreePath>
        void leaf(const T& t, TreePath treePath) {
          std::stringstream name;
          name << s;
          for (std::size_t i=0; i < treePath.size(); ++i)
            name << "_" << treePath.element(i);
          w.addVertexData(make_shared< VTKGridFunctionAdapter<T> >(t,name.str()));
        }
      };

    } // anonymous namespace

    /** \brief add vertex data from a \ref GridFunctionTree to a VTKWriter
     *
     *  \tparam GV The GridView for the VTKWriter
     *  \tparam T  The \ref GridFunctionTree
     */
    template<typename GV, typename T>
    void vtkwriter_tree_addvertexdata (Dune::VTKWriter<GV>& w, const T& t, std::string s = "data")
    {
      AddGridFunctionsToVTKWriter<Dune::VTKWriter<GV> > visitor(w,s);
      TypeTree::applyToTree(t,visitor);
    }

    //! \} GridFunctionTree

    //! \} Function

  } // namespace PDELab
} // namespace Dune

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/common/functionutilities.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:

#ifndef DUNE_PDELAB_COMMON_FUNCTIONUTILITIES_HH
#define DUNE_PDELAB_COMMON_FUNCTIONUTILITIES_HH

#include <limits>
#include <ostream>
#include <memory>

#include <dune/common/debugstream.hh>

#include <dune/geometry/quadraturerules.hh>
#include <dune/geometry/type.hh>

#include <dune/grid/common/gridenums.hh>
#include <dune/grid/utility/hierarchicsearch.hh>

namespace Dune {
  namespace PDELab {

    //! \addtogroup PDELab_Function Function
    //! \ingroup PDELab
    //! \{

    //! Integrate a GridFunction
    /**
     * \code
#include <dune/pdelab/common/functionutilities.hh>
     * \endcode
     *
     * Integrate a GridFunction over the domain given by the GridFunction's
     * GridView.  In the parallel case, this function integrates over the
     * Interior_Partition only.  If the accumulated result over all processors
     * result is required, use something like
     * \code
integrateGridFunction(gf, sum);
sum = gf.getGridView().comm().sum(sum);
     * \endcode
     *
     * \tparam GF Type of the GridFunction.
     * \param gf     The GridFunction object.
     * \param sum    Resulting integral.  There is no need to clear this
     *               variable before calling this function.
     * \param qorder Quadrature order to use.  If the GridFunction is
     *               element-wise polynomial, then this is the order of the
     *               highest-order monom needed to represent the function.
     */
    template<typename GF>
    void integrateGridFunction(const GF& gf,
                               typename GF::Traits::RangeType& sum,
                               unsigned qorder = 1) {
      typedef typename GF::Traits::GridViewType GV;
      typedef typename GV::template Codim<0>::Geometry Geometry;
      typedef typename GF::Traits::RangeType Range;
      typedef typename GF::Traits::DomainFieldType DF;
      static const int dimD = GF::Traits::dimDomain;
      typedef Dune::QuadratureRule<DF,dimD> QR;
      typedef Dune::QuadratureRules<DF,dimD> QRs;

      sum = 0;
      Range val;
      for(const auto& cell : elements(gf.getGridView(),Dune::Partitions::interior)) {
        const Geometry& geo = cell.geometry();
        Dune::GeometryType gt = geo.type();
        const QR& rule = QRs::rule(gt,qorder);
        for (const auto& qip : rule) {
          // evaluate the given grid functions at integration point
          gf.evaluate(cell,qip.position(),val);

          // accumulate error
          val *= qip.weight() * geo.integrationElement(qip.position());
          sum += val;
        }
      }
    }

    //! Evaluate a GridFunction at a certain global coordinate
    /**
     * This class should work correctly even in a parallel setup.  We look for
     * the entity on containing the global coordinate on all ranks, then find
     * the rank that actually has the entity.  The GridFunction is then
     * evaluated only for that rank, and the result is communicated to all the
     * other ranks.
     *
     * \tparam GF Type of the GridFunction to evaluate.
     */
    template<typename GF>
    class GridFunctionProbe {
      typedef typename GF::Traits::GridViewType GV;
      typedef typename GV::template Codim<0>::Entity Entity;
      typedef typename GF::Traits::DomainType Domain;
      typedef typename GF::Traits::RangeType Range;

    public:
      //! Constructor
      /**
       * Construct the object and find the rank and the entity containing the
       * global coordinate \c xg.  The is currently not facility to recompute
       * this information later, e.g. after a loadBalance() on the grid.
       *
       * \param gf The GridFunction to probe, either as a reference, a
       *           pointer, or a shared_ptr.
       * \param xg The global coordinate the evaluate at.
       */
      template<class GFHandle>
      GridFunctionProbe(const GFHandle& gf, const Domain& xg)
      {
        setGridFunction(gf);
        xl = 0;
        evalRank = gfp->getGridView().comm().size();
        int myRank = gfp->getGridView().comm().rank();
        try {
          e.reset(new Entity
                  (HierarchicSearch<typename GV::Grid, typename GV::IndexSet>
                   (gfp->getGridView().grid(), gfp->getGridView().indexSet()).
                   template findEntity<Interior_Partition>(xg)));
          // make sure only interior entities are accepted
          if(e->partitionType() == InteriorEntity)
            evalRank = myRank;
        }
        catch(const Dune::GridError&) { /* do nothing */ }
        evalRank = gfp->getGridView().comm().min(evalRank);
        if(myRank == evalRank)
          xl = e->geometry().local(xg);
        else
          e.reset();
        if(myRank == 0 && evalRank == gfp->getGridView().comm().size())
          dwarn << "Warning: GridFunctionProbe at (" << xg << ") is outside "
                << "the grid" << std::endl;
      }

      //! Set a new GridFunction
      /**
       * This takes the GridFunction as a refence.  The referenced object must
       * be valid for as long a the GridFunctionProbe is evaluated, or until
       * setGridFunction() is called again.
       */
      void setGridFunction(const GF &gf) {
        gfsp.reset();
        gfp = &gf;
      }

      //! Set a new GridFunction
      /**
       * This takes the GridFunction as a pointer.  Ownership of the
       * GridFunction object is transferred to the GridFunctionProbe.  The
       * GridFunction object will be deleted by the GridFunctionProbe on
       * destruction, or the next time setGridFunction is called.
       */
      void setGridFunction(const GF *gf) {
        gfsp.reset(gf);
        gfp = gf;
      }

      //! Set a new GridFunction
      /**
       * This takes the GridFunction as a shared_ptr.  Ownership of the
       * GridFunction object is shared with other places in the program, that
       * hold a shared_ptr to the same GridFunction object.  The GridFunction
       * object will be deleted by the GridFunctionProbe on destruction, or
       * the next time setGridFunction is called, if this GridFunctionProbe
       * holds the last reference at that time.
       */
      void setGridFunction(const std::shared_ptr<const GF> &gf) {
        gfsp = gf;
        gfp = &*gf;
      }

      //! evaluate the GridFunction and broadcast result to all ranks
      /**
       * \param val Store the result here.
       *
       * \note If the GridFunctionProbe is outside the grid NaN will be stored
       *       in val.
       */
      void eval_all(Range& val) const {
        typedef typename GF::Traits::RangeFieldType RF;
        if(evalRank == gfp->getGridView().comm().size())
          val = std::numeric_limits<RF>::quiet_NaN();
        else {
          if(gfp->getGridView().comm().rank() == evalRank)
            gfp->evaluate(*e, xl, val);
          gfp->getGridView().comm().broadcast(&val,1,evalRank);
        }
      }

      //! evaluate the GridFunction and communicate result to the given rank
      /**
       * \param val  Store the result here.  This variable should be considered
       *             undefined on any rank other than the one given in \c rank
       *             after the function returns.
       * \param rank Rank of the process to communicate the result to.
       *
       * \note CollectiveCommunication does not provide any direct
       *       process-to-process communication, so currently this function is
       *       identical with eval_all(), with the \c rank parameter ignored.
       * \note If the GridFunctionProbe is outside the grid NaN will be stored
       *       in val.
       */
      void eval(Range& val, int rank = 0) const {
        eval_all(val);
      }

    private:
      std::shared_ptr<const GF> gfsp;
      const GF *gfp;
      std::shared_ptr<Entity> e;
      Domain xl;
      int evalRank;
    };

    //! \} Function

  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_COMMON_FUNCTIONUTILITIES_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/common/functionwrappers.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_PDELAB_FUNCTIONWRAPPERS_HH
#define DUNE_PDELAB_FUNCTIONWRAPPERS_HH

#include <vector>
#include <tuple>

#include <dune/typetree/nodetags.hh>

#include "function.hh"

namespace Dune {
  namespace PDELab {

    //! \ingroup PDELab_FunctionAdapters
    //! \{

    //////////////////////////////////////////////////////////////////////
    //
    //  PointwiseGridFunctionAdapter
    //

    //! A function wrapper which can map a set of gridfunctions through an
    //! PointwiseAdapterEngine
    /**
     * \tparam Engine The type of the engine
     * \tparam FN     The types of the functions.  Currently, N up to 9 is
     *                supported.
     */
    template<typename Engine, typename F0, typename... Functions>
    class PointwiseGridFunctionAdapter :
      public GridFunctionInterface<
      typename F0::Traits,
      PointwiseGridFunctionAdapter<Engine, F0, Functions...> >
    {
    public:
      typedef typename F0::Traits Traits;

    private:
      const Engine& engine;
      std::tuple<const F0*, const Functions*...> storage;

      //! \brief evaluate a particular function from storage
      /**
       * \tparam I    integral constant which we use to select the correct function
       *
       * \param I     the integral constant, i.e. index
       * \param e     The element at which to evaluate
       * \param x     The local coordinates inside x where to evaluate.
       * \param y     Where to write the result of the evaluation.
       */
      template<unsigned int I, unsigned int N>
      void evaluate(
        const typename Traits::ElementType& e,
        const typename Traits::DomainType& x,
        std::vector<typename Traits::RangeType>& y,
        std::integral_constant<unsigned int, I>,
        std::integral_constant<unsigned int, N>,
        std::integral_constant<bool, true>) const {
        std::get<I>(storage)->evaluate(e, x, y[I]);
        evaluate(e,x,y,
          std::integral_constant<unsigned int, I+1>(),
          std::integral_constant<unsigned int, N>(),
          std::integral_constant<bool, (I+1<N)>()
          );
      }

      //! end of evaluate recursion
      template<unsigned int I>
      void evaluate(
        const typename Traits::ElementType& e,
        const typename Traits::DomainType& x,
        std::vector<typename Traits::RangeType>& y,
        std::integral_constant<unsigned int, I>,
        std::integral_constant<unsigned int, I>,
        std::integral_constant<bool, false>) const
      {}

    public:
      //! construct a PointwiseGridFunctionAdapter
      /**
       * \param engine_ A reference to the engine.  The referenced engine
       *                object must live at least as long as this adapter
       *                object is used for evaluation.
       * \param f0_     Reference to the first function.
       * \param ...     References to the other functions. These referenced function
       *                objects must live at least as long as this adapter
       *                object is used for evaluation. Currently, up to 9 functions
       *                are supported.
       */
      template<typename... F>
      PointwiseGridFunctionAdapter(const Engine& engine_, const F&... functions)
        : engine(engine_), storage(&functions...)
      {}

	  inline void evaluate (const typename Traits::ElementType& e,
							const typename Traits::DomainType& x,
							typename Traits::RangeType& y) const
	  {
        static const unsigned int N = sizeof...(Functions)+1;
        std::vector<typename Traits::RangeType> in(N);
        evaluate(e, x, in,
          std::integral_constant<unsigned int, 0>(),
          std::integral_constant<unsigned int, N>(),
          std::integral_constant<bool, true>()
          );
        engine.evaluate(y, in);
	  }

	  inline const typename Traits::GridViewType& getGridView () const
	  {
        return std::get<0>(storage)->getGridView();
	  }

    };

    //! syntactic sugar for easy creation of PointwiseGridFunctionAdapter
    //! objects
    template<typename Engine, typename... Functions>
    PointwiseGridFunctionAdapter<Engine, Functions...>
    makePointwiseGridFunctionAdapter(const Engine& engine, const Functions&... f)
    {
      return PointwiseGridFunctionAdapter
        <Engine,Functions...>
        (engine,f...);
    }

    //////////////////////////////////////////////////////////////////////
    //
    //  AdapterEngines
    //

    //! Interface of a pointwise adapter engine
    class PointwiseAdapterEngine
    {
    public:

      //! calculate the adapted value from a set of input values
      /**
       * \tparam Domain type of input value
       * \tparam Range  type of output value
       *
       * \param out Where to store the output value
       * \param in  The list of input values
       */
      template<typename Domain, typename Range>
      void evaluate(Range& out,
                    const std::vector<Domain>& in) const;
    };

    //! Scale the output value
    /**
     * \tparam S type of the scaling factor
     *
     * \implements PointwiseAdapterEngine
     */
    template<typename S>
    class PointwiseScaleAdapterEngine
    {
      S scale;

    public:

      //! create a PointwiseScaleAdapterEngine
      /**
       * \param scale_ The scaling factor
       */
      PointwiseScaleAdapterEngine(const S scale_)
        : scale(scale_)
      {}

      //! \copydoc PointwiseAdapterEngine::evaluate
      template<typename Domain, typename Range>
      void evaluate(Range& out,
                    const std::vector<Domain>& in) const {
        assert(in.size() == 1);
        out = in[0];
        out *= scale;
      }
    };
    //! syntactic sugar to create a PointwiseScaleAdapterEngine
    /**
     * \relates PointwiseScaleAdapterEngine
     */
    template<typename S>
    PointwiseScaleAdapterEngine<S>
    makePointwiseScaleAdapterEngine(const S scale) {
      return PointwiseScaleAdapterEngine<S>(scale);
    }

    //! Sum all terms
    /**
     * \tparam S type of the scaling factor
     *
     * \implements PointwiseAdapterEngine
     */
    class PointwiseSumAdapterEngine
    {
    public:

      //! \copydoc PointwiseAdapterEngine::evaluate
      template<typename Domain, typename Range>
      void evaluate(Range& out,
                    const std::vector<Domain>& in) const {
        out = 0;
        for(unsigned i = 0; i < in.size(); ++i)
          out += in[i];
      }
    };

    //! \} Function

  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_FUNCTIONWRAPPERS_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/common/geometrywrapper.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_GEOMETRYWRAPPER_HH
#define DUNE_PDELAB_GEOMETRYWRAPPER_HH

#include <dune/common/fvector.hh>

namespace Dune {
  namespace PDELab {

    //! Wrap element
    /**
     * \todo Please doc me!
     */
    template<typename E>
    class ElementGeometry
    {
    public:
      //! \todo Please doc me!
      typedef typename E::Geometry Geometry;
      //! \todo Please doc me!
      typedef E Entity;

      //! \todo Please doc me!
      ElementGeometry (const E& e_)
        : e(e_)
      {}

      //! \todo Please doc me!
      Geometry geometry () const
      {
        return e.geometry();
      }

      //! \todo Please doc me!
      const Entity& entity () const
      {
        return e;
      }

      //! \todo Please doc me!
      const Entity& hostEntity () const
      {
        return e;
      }

    private:
      const E& e;
    };


    //! Wrap intersection
    /**
     * \todo Please doc me!
     */
    template<typename I>
    class IntersectionGeometry
    {
    private:
      const I& i;
      const unsigned int index;
    public:
      //! \todo Please doc me!
      typedef typename I::Geometry Geometry;
      //! \todo Please doc me!
      typedef typename I::LocalGeometry LocalGeometry;
      //! \todo Please doc me!
      typedef typename I::Entity Entity;
      //! \todo Please doc me!
      typedef typename I::EntityPointer EntityPointer;
      //! \todo Please doc me!
      typedef typename Geometry::ctype ctype;
      //! \todo Please doc me!
      enum { dimension=Entity::dimension };
      //! \todo Please doc me!
      static const int DUNE_DEPRECATED_MSG("Geometry::dimensionworld is deprecated in dune-grid 2.4") dimensionworld=Geometry::coorddimension;
      /** \brief Dimension of the image space of the geometry */
      enum { coorddimension=Geometry::coorddimension };

      //! \todo Please doc me!
      IntersectionGeometry (const I& i_, unsigned int index_)
        : i(i_), index(index_)
      {}

      //! \todo Please doc me!
      int insideDomainIndex() const
      {
        return 0;
      }

      //! \todo Please doc me!
      int outsideDomainIndex() const
      {
        const bool is_boundary = i.boundary();
        return 0 - int(is_boundary);
      }

      //! return true if intersection is with interior or exterior boundary (see the cases above)
      bool boundary () const
      {
        return i.boundary();
      }

      /**
         \brief Identifier for boundary segment from macro grid.

         One can attach a boundary Id to a boundary segment on the macro
         grid. This Id will also be used for all fragments of these
         boundary segments.

         The numbering is defined as:
         - Id==0 for all intersections without boundary()==false
         - Id>=0 for all intersections without boundary()==true

         The way the Identifiers are attached to the grid may differ
         between the different grid implementations.

      */
      int boundaryId () const
      {
        return i.boundaryId();
      }

      //! @brief return true if intersection is shared with another element.
      bool neighbor () const
      {
        return i.neighbor();
      }

      /*! @brief geometrical information about this intersection in local
        coordinates of the inside() entity.

        This method returns a Geometry object that provides a mapping from
        local coordinates of the intersection to local coordinates of the
        inside() entity.
      */
      LocalGeometry geometryInInside () const
      {
        return i.geometryInInside();
      }

      /*! @brief geometrical information about this intersection in local
        coordinates of the outside() entity.

        This method returns a Geometry object that provides a mapping from
        local coordinates of the intersection to local coordinates of the
        outside() entity.
      */
      LocalGeometry geometryInOutside () const
      {
        return i.geometryInOutside();
      }

      /*! @brief geometrical information about this intersection in global coordinates.

        This method returns a Geometry object that provides a mapping from
        local coordinates of the intersection to global (world) coordinates.
      */
      Geometry geometry () const
      {
        return i.geometry();
      }

      //! Local number of codim 1 entity in the inside() Entity where intersection is contained in
      int indexInInside () const
      {
        return i.indexInInside ();
      }

      //! Local number of codim 1 entity in outside() Entity where intersection is contained in
      int indexInOutside () const
      {
        return i.indexInOutside ();
      }

      /*! @brief Return an outer normal (length not necessarily 1)

        The returned vector may depend on local position within the intersection.
      */
      Dune::FieldVector<ctype, coorddimension> outerNormal (const Dune::FieldVector<ctype, dimension-1>& local) const
      {
        return i.outerNormal(local);
      }

      /*! @brief return outer normal scaled with the integration element
        @copydoc outerNormal
        The normal is scaled with the integration element of the intersection. This
        method is redundant but it may be more efficent to use this function
        rather than computing the integration element via intersectionGlobal().
      */
      Dune::FieldVector<ctype, coorddimension> integrationOuterNormal (const Dune::FieldVector<ctype, dimension-1>& local) const
      {
        return i.integrationOuterNormal(local);
      }

      /*! @brief Return unit outer normal (length == 1)

        The returned vector may depend on the local position within the intersection.
        It is scaled to have unit length.
      */
      Dune::FieldVector<ctype, coorddimension> unitOuterNormal (const Dune::FieldVector<ctype, dimension-1>& local) const
      {
        return i.unitOuterNormal(local);
      }

      /*! @brief Return unit outer normal (length == 1)

        The returned vector may depend on the local position within the intersection.
        It is scaled to have unit length.
      */
      Dune::FieldVector<ctype, coorddimension> centerUnitOuterNormal () const
      {
        return i.centerUnitOuterNormal();
      }

      /*! @brief return EntityPointer to the Entity on the inside of this
        intersection. That is the Entity where we started this .
      */
#ifdef DOXYGEN
      Entity
#else
      typename std::conditional<
        std::is_same<
          decltype(i.inside()),
          Entity
          >::value,
        Entity,
        EntityPointer
        >::type
#endif
      inside() const
      {
        return i.inside();
      }

      /*! @brief return EntityPointer to the Entity on the inside of this
        intersection. That is the Entity where we started this .
      */
      EntityPointer insideHostEntity() const
      {
        DUNE_THROW(Dune::Exception,"This should never be called.");
        return i.inside();
      }

      /*! @brief return EntityPointer to the Entity on the outside of this
        intersection. That is the neighboring Entity.

        @warning Don't call this method if there is no neighboring Entity
        (neighbor() returns false). In this case the result is undefined.
      */
#ifdef DOXYGEN
      Entity
#else
      typename std::conditional<
        std::is_same<
          decltype(i.inside()),
          Entity
          >::value,
        Entity,
        EntityPointer
        >::type
#endif
      outside() const
      {
        return i.outside();
      }

      //! \todo Please doc me!
      const I& intersection () const
      {
        return i;
      }

      unsigned int intersectionIndex() const
      {
        return index;
      }
    };

  }
}

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/common/globaldofindex.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PDELAB_COMMON_GLOBALDOFINDEX_HH
#define DUNE_PDELAB_COMMON_GLOBALDOFINDEX_HH

#include <dune/pdelab/common/multiindex.hh>

namespace Dune {

  namespace PDELab {


    template<typename T, std::size_t tree_n, typename ID>
    class GlobalDOFIndex
    {

    public:

      //! The maximum possible depth of the MultiIndex.
      static const std::size_t max_depth = tree_n;

      typedef ID EntityID;
      typedef MultiIndex<T,max_depth> TreeIndex;

      typedef typename TreeIndex::size_type size_type;
      typedef T value_type;

      class View
      {

        friend class GlobalDOFIndex;

      public:

        static const std::size_t max_depth = tree_n;

        typedef ID EntityID;
        typedef typename MultiIndex<T,tree_n>::View TreeIndex;

        const EntityID& entityID() const
        {
          return _entity_id;
        }

        const TreeIndex& treeIndex() const
        {
          return _tree_index_view;
        }

        View back_popped() const
        {
          return View(_entity_id,_tree_index_view.back_popped());
        }

        friend std::ostream& operator<< (std::ostream& s, const View& di)
        {
          s << "(";

          s << di._entity_id;

          s << " | "
            << di._tree_index_view
            << ")";
          return s;
        }

        std::size_t size() const
        {
          return _tree_index_view.size();
        };

      private:

        explicit View(const GlobalDOFIndex& dof_index)
          : _entity_id(dof_index._entity_id)
          , _tree_index_view(dof_index._tree_index.view())
        {}

        View(const GlobalDOFIndex& dof_index, std::size_t size)
          : _entity_id(dof_index._entity_id)
          , _tree_index_view(dof_index._tree_index.view(size))
        {}

        View(const EntityID& entity_id, const TreeIndex& tree_index)
          : _entity_id(entity_id)
          , _tree_index_view(tree_index)
        {}

        const EntityID& _entity_id;
        TreeIndex _tree_index_view;

      };

      //! Default constructor.
      GlobalDOFIndex()
      {}

      GlobalDOFIndex(const EntityID& entity_id, const TreeIndex& tree_index)
        : _entity_id(entity_id)
        , _tree_index(tree_index)
      {}

      View view() const
      {
        return View(*this);
      }

      View view(std::size_t size) const
      {
        return View(*this,size);
      }

      void clear()
      {
        _entity_id = EntityID();
        _tree_index.clear();
      }

      //! Returns the index of the grid entity associated with the DOF.
      EntityID& entityID()
      {
        return _entity_id;
      }

      const EntityID& entityID() const
      {
        return _entity_id;
      }

      TreeIndex& treeIndex()
      {
        return _tree_index;
      }

      const TreeIndex& treeIndex() const
      {
        return _tree_index;
      }

      //! Writes a pretty representation of the MultiIndex to the given std::ostream.
      friend std::ostream& operator<< (std::ostream& s, const GlobalDOFIndex& di)
      {
        s << "(";

        s << di._entity_id;

        s << " | "
          << di._tree_index
          << ")";
        return s;
      }

      //! Tests whether two MultiIndices are equal.
      /**
       * \note Only MultiIndices of identical max_depth are comparable
       */
      bool operator== (const GlobalDOFIndex& r) const
      {
        return
          _entity_id == r._entity_id && _tree_index == r._tree_index;
      }

      //! Tests whether two MultiIndices are not equal.
      bool operator!= (const GlobalDOFIndex& r) const
      {
        return !(*this == r);
      }


      std::size_t size() const
      {
        return _tree_index.size();
      }

    private:

      EntityID _entity_id;
      TreeIndex _tree_index;

    };

    template<typename T, std::size_t n, typename ID>
    inline std::size_t hash_value(const GlobalDOFIndex<T,n,ID>& di)
    {
      std::size_t seed = 0;
      std::hash<ID> id_hasher;
      hash_combine(seed,id_hasher(di.entityID()));
      hash_range(seed,di.treeIndex().begin(),di.treeIndex().end());
      return seed;
    }



  } // namespace PDELab
} // namespace Dune

DUNE_DEFINE_HASH(DUNE_HASH_TEMPLATE_ARGS(typename T, std::size_t n, typename ID),DUNE_HASH_TYPE(Dune::PDELab::GlobalDOFIndex<T,n,ID>))

#endif // DUNE_PDELAB_COMMON_GLOBALDOFINDEX_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/common/hostname.cc <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:

#if HAVE_CONFIG_H
#include "config.h"
#endif

#include <cstddef>
#include <cstring>
#include <string>
#include <vector>

#include <unistd.h>

#include "hostname.hh"

namespace Dune {
  namespace PDELab {

    //! C++ friendly wrapper around POSIX' gethostname()
    std::string getHostName() {
      std::size_t bufsize = 1024;
      std::vector<char> buf(bufsize);
      while(gethostname(&buf[0], buf.size()),
            buf.back() = '\0',
            std::strlen(&buf[0]) == buf.size()-1)
      {
        buf.clear();
        buf.resize(bufsize*=2);
      }
      // ignore everything after the first '.', if any
      std::vector<char>::iterator end = buf.begin();
      while(*end != '\0' && *end != '.') ++end;
      std::string str(buf.begin(), end);
      return str;
    }

  } // namespace PDELab
} // namespace Dune


==> anc/xt-super/dune-pdelab/dune/pdelab/common/hostname.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:

#ifndef DUNE_PDELAB_COMMON_HOSTNAME_HH
#define DUNE_PDELAB_COMMON_HOSTNAME_HH

#include <string>

namespace Dune {
  namespace PDELab {

    //! C++ friendly wrapper around POSIX' gethostname()
    /**
     * \note Anything after the first '.' is stripped from the value returned
     *       by the underlying implementation.
     */
    std::string getHostName();

  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_COMMON_HOSTNAME_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/common/instationaryfilenamehelper.hh <==
// -*- tab-width: 2; indent-tabs-mode: nil -*-
// vi: set et ts=2 sw=2 sts=2:

#ifndef DUNE_PDELAB_COMMON_INSTATIONARYFILENAMEHELPER_HH
#define DUNE_PDELAB_COMMON_INSTATIONARYFILENAMEHELPER_HH

#include <iostream>

namespace Dune {
  namespace PDELab {

    /**
     *  @addtogroup OneStepMethod
     *  @{
     */
    class FilenameHelper
    {
    public:
      FilenameHelper(const char *basename_, int i_=0)
        : i(i_)
      {
        sprintf(basename,"%s",basename_);
      }

      FilenameHelper(const std::string & basename_, int i_=0)
        : i(i_)
      {
        sprintf(basename,"%s",basename_.c_str());
      }

      const char *getName (int i_)
      {
        sprintf(fname,"%s-%05d",basename,i_);
        return fname;
      }

      const char *getName ()
      {
        sprintf(fname,"%s-%05d",basename,i);
        return fname;
      }

      void increment ()
      {
        i++;
      }

    private:
      char fname[255];
      char basename[255];
      int i;
    }; // end class FilenameHelper

    /** @} */
  } // end namespace PDELab
} // end namespace Dune
#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/common/intersectiontype.hh <==
#ifndef DUNE_PDELAB_COMMON_INTERSECTIONTYPE_HH
#define DUNE_PDELAB_COMMON_INTERSECTIONTYPE_HH

#include <utility>
#include <tuple>

#include <dune/common/version.hh>
#include <dune/grid/common/partitionset.hh>

namespace Dune {
  namespace PDELab {

    //! Enum describing the type of an intersection.
    enum class IntersectionType
    {

      processor = 0, //!< processor boundary intersection (neighbor() == false && boundary() == false) or outside entity not in EntitySet
      skeleton = 1,  //!< skeleton intersection (neighbor() == true && boundary() == false)
      boundary = 2,  //!< domain boundary intersection (neighbor() == false && boundary() == true)
      periodic = 3   //!< periodic boundary intersection (neighbor() == true && boundary() == true)

    };

    //! Classifies the type of an intersection wrt to the passed EntitySet.
    /**
     * This function classifies the neighborship type of an intersection. It mirrors
     * the classification provided by the Intersection::boundary() and
     * Intersection::neighbor() methods, but also takes into account an EntitySet that
     * might not span all parallel PartitionTypes.
     *
     * As the classification often requires the function to obtain the outside entity, the function
     * returns a tuple containing both the IntersectionType and the outside entity to avoid obtaining
     * the outside entity twice. In case of a boundary intersection where an outside entity is not available,
     * it will return a default-constructed (invalid) entity.
     */
    template<typename EntitySet, typename Intersection>
    std::tuple<IntersectionType,typename EntitySet::Element> classifyIntersection(const EntitySet& entity_set, const Intersection& is)
    {
      auto type = static_cast<IntersectionType>(1* is.neighbor() + 2*is.boundary());
      if (type == IntersectionType::skeleton)
#if DUNE_VERSION_NEWER_REV(DUNE_GRID,2,4,1)
        if (entity_set.partitions() == Partitions::all)
#else
        if (entity_set.partitions().partitionIterator() == Partitions::all.partitionIterator())
#endif
          return std::make_tuple(type,is.outside());
        else
          {
            auto outside_entity = is.outside();
            if (entity_set.partitions().contains(outside_entity.partitionType()))
              return std::make_tuple(type,outside_entity);
            else
              return std::make_tuple(IntersectionType::processor,std::move(outside_entity));
          }
      else
        return std::make_tuple(type,decltype(is.outside()){});
    }


  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_COMMON_INTERSECTIONTYPE_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/common/jacobiantocurl.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:
#ifndef DUNE_PDELAB_COMMON_JACOBIANTOCURL_HH
#define DUNE_PDELAB_COMMON_JACOBIANTOCURL_HH

#include <cstddef>

#include <dune/common/fvector.hh>

namespace Dune {
  namespace PDELab {

    //! extract the curl of a function from the jacobian of that function
    /**
     * In 3D the curl \f$A=\nabla\times B\f$ is defined as
     * \f{align*}{
     *   a_x = \partial_yb_z-\partial_zb_y \\
     *   a_y = \partial_zb_x-\partial_xb_z \\
     *   a_z = \partial_xb_y-\partial_yb_x
     * \f}
     * In lower dimensions, some of the coordinates may be missing (because
     * the quantity does not vary in that direction), and some of the
     * quantity's components vanish and are thus missing as well.
     */
    template<typename Jacobian, std::size_t dimR = Jacobian::rows,
             std::size_t dimD = Jacobian::cols>
    class JacobianToCurl;

    //! \brief extract the curl of a 1D-valued function in 2D from the
    //!        jacobian of that function
    /**
     * The two coordinates are the \f$x\f$- and \f$y\f$ coordinates and the
     * one value component is the \f$z\f$-component of the quantity.  It is
     * assumed that the quantity shows no variation in the \f$z\f$-direction
     * (thus \f$\partial_z=0\f$) and that its \f$x\f$- and \f$y\f$-components
     * vanish.  From the general 3D formula for the curl
     * \f{align*}{
     *   A &=\nabla\times B \\
     *     & \Downarrow \\
     *   a_x &= \partial_yb_z-\partial_zb_y \\
     *   a_y &= \partial_zb_x-\partial_xb_z \\
     *   a_z &= \partial_xb_y-\partial_yb_x
     * \f}
     * only the first two survive:
     * \f{align*}{
     *   a_x &=  \partial_yb_z \\
     *   a_y &= -\partial_xb_z
     * \f}
     * Replacing \f$x\f$, \f$y\f$ and \f$z\f$ by the apropriate indices yields
     * \f{align*}{
     *   a_0 &=  \partial_1b_0 \\
     *   a_1 &= -\partial_0b_0
     * \f}
     */
    template<typename Jacobian>
    class JacobianToCurl<Jacobian, 1, 2> {
      static_assert
      ( Jacobian::rows == 1 && Jacobian::cols == 2, "This specialization "
        "works only for dimRange == 1 and dimDomain == 2");

    public:
      typedef typename Jacobian::block_type CurlField;
      static const std::size_t dimCurl = 2;
      typedef FieldVector<CurlField, dimCurl> Curl;

      void operator()(const Jacobian& jacobian, Curl& curl) const {
        curl[0] =  jacobian[0][1];
        curl[1] = -jacobian[0][0];
      }
    };

    //! \brief extract the curl of a 2D-valued function in 2D from the
    //!        jacobian of that function
    /**
     * The two coordinates are the \f$x\f$- and \f$y\f$ coordinates and the
     * two value components the \f$x\f$- and \f$y\f$-components of the
     * quantity.  It is assumed that the quantity shows no variation in the
     * \f$z\f$-direction (thus \f$\partial_z=0\f$) and that its
     * \f$z\f$-component vanishes.  From the general 3D formula for the curl
     * \f{align*}{
     *   A &=\nabla\times B \\
     *     & \Downarrow \\
     *   a_x &= \partial_yb_z-\partial_zb_y \\
     *   a_y &= \partial_zb_x-\partial_xb_z \\
     *   a_z &= \partial_xb_y-\partial_yb_x
     * \f}
     * only the last survives:
     * \f{align*}{
     *   a_z &= \partial_xb_y-\partial_yb_x
     * \f}
     * Replacing \f$x\f$, \f$y\f$ and \f$z\f$ by the apropriate indices yields
     * \f{align*}{
     *   a_0 &= \partial_0b_1-\partial_1b_0
     * \f}
     */
    template<typename Jacobian>
    class JacobianToCurl<Jacobian, 2, 2> {
      static_assert
      ( Jacobian::rows == 2 && Jacobian::cols == 2, "This specialization "
        "works only for dimRange == 2 and dimDomain == 2");

    public:
      typedef typename Jacobian::block_type CurlField;
      static const std::size_t dimCurl = 1;
      typedef FieldVector<CurlField, dimCurl> Curl;

      void operator()(const Jacobian& jacobian, Curl& curl) const {
        curl[0] = jacobian[1][0]-jacobian[0][1];
      }
    };

    //! \brief extract the curl of a 3D-valued function in 3D from the
    //!        jacobian of that function
    /**
     * In the general 3D formula for the curl
     * \f{align*}{
     *   A &=\nabla\times B \\
     *     & \Downarrow \\
     *   a_x &= \partial_yb_z-\partial_zb_y \\
     *   a_y &= \partial_zb_x-\partial_xb_z \\
     *   a_z &= \partial_xb_y-\partial_yb_x
     * \f}
     * we just need to replace \f$x\f$, \f$y\f$ and \f$z\f$ by the apropriate
     * indices
     * \f{align*}{
     *   a_0 &= \partial_1b_2-\partial_2b_1 \\
     *   a_1 &= \partial_2b_0-\partial_0b_2 \\
     *   a_2 &= \partial_0b_1-\partial_1b_0
     * \f}
     */
    template<typename Jacobian>
    class JacobianToCurl<Jacobian, 3, 3> {
      static_assert
      ( Jacobian::rows == 3 && Jacobian::cols == 3, "This specialization "
        "works only for dimRange == 3 and dimDomain == 3");

    public:
      typedef typename Jacobian::block_type CurlField;
      static const std::size_t dimCurl = 3;
      typedef FieldVector<CurlField, dimCurl> Curl;

      void operator()(const Jacobian& jacobian, Curl& curl) const {
        for(std::size_t alpha = 0; alpha < 3; ++alpha) {
          std::size_t beta  = (alpha+1)%3;
          std::size_t gamma = (alpha+2)%3;
          curl[alpha] = jacobian[gamma][beta]-jacobian[beta][gamma];
        }
      }
    };

  } // namespace PDELab
} //namespace Dune

#endif // DUNE_PDELAB_COMMON_JACOBIANTOCURL_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/common/logtag.cc <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:

#if HAVE_CONFIG_H
#include "config.h"
#endif

#include <cstddef>
#include <iomanip>
#include <ios>
#include <ostream>
#include <memory>

#include <sys/types.h>
#include <unistd.h>

#if HAVE_MPI
#include <mpi.h>
#endif // HAVE_MPI

#include <dune/common/ios_state.hh>

#include <dune/pdelab/common/clock.hh>
#include <dune/pdelab/common/hostname.hh>

#include "logtag.hh"

namespace Dune {
  namespace PDELab {

    std::shared_ptr<LogtagFormatterBase>
    makeGeneralLogtagFormatter(std::ostream &(&formatFunc)(std::ostream&)) {
      return std::make_shared<
        GeneralLogtagFormatter<std::ostream &(*)(std::ostream&)>
        >(&formatFunc);
    }

    // anonymous namespace to avoid potential clashed with other compilation
    // units that might provide the name logtagFormatter
    namespace {
      std::shared_ptr<LogtagFormatterBase> &logtagFormatter() {
        static std::shared_ptr<LogtagFormatterBase> formatter =
          makeGeneralLogtagFormatter(hostPidWallUserLogtagFormatFunc);
        return formatter;
      }
    }

    const std::shared_ptr<LogtagFormatterBase> &getLogtagFormatter()
    { return logtagFormatter(); }
    void
    setLogtagFormatter(const std::shared_ptr<LogtagFormatterBase> &formatter) {
      if(!formatter)
        logtagFormatter() =
          makeGeneralLogtagFormatter(hostPidWallUserLogtagFormatFunc);
      else
        logtagFormatter() = formatter;
    }

    std::ostream &logtag(std::ostream &s) {
      Dune::ios_base_all_saver saver(s);
      getLogtagFormatter()->writeTag(s);
      return s;
    }

    WithLogtag::~WithLogtag() { setLogtagFormatter(savedFormatter); }

    namespace {
      int &rank() {
#if HAVE_MPI
        static int rank = -1;
#else // !HAVE_MPI
        static int rank = 0;
#endif // !HAVE_MPI
        return rank;
      }
      std::size_t &rankwidth() {
        static std::size_t rankwidth = 1;
        return rankwidth;
      }
      std::size_t &hostwidth() {
        static std::size_t hostwidth = 1;
        return hostwidth;
      }
      std::size_t &pidwidth() {
        static std::size_t pidwidth = 1;
        return pidwidth;
      }
    } // anonymous namespace

    void logtagSetupMPI(bool syncWidthes) {
#if HAVE_MPI
      // setup rank
      MPI_Comm_rank(MPI_COMM_WORLD, &rank());
      if(syncWidthes) {
        // setup width of rank
        {
          int size;
          MPI_Comm_size(MPI_COMM_WORLD, &size);
          std::ostringstream s;
          s << size-1;
          rankwidth() = s.str().size();
        }
        // width of the host part
        {
          unsigned width = getHostName().size();
          MPI_Allreduce(MPI_IN_PLACE, &width, 1, MPI_UNSIGNED, MPI_MAX,
                        MPI_COMM_WORLD);
          hostwidth() = width;
        }
        // width of the pid part
        {
          std::ostringstream s;
          s << getpid();
          unsigned width = s.str().size();
          MPI_Allreduce(MPI_IN_PLACE, &width, 1, MPI_UNSIGNED, MPI_MAX,
                        MPI_COMM_WORLD);
          pidwidth() = width;
        }
      }
#endif // HAVE_MPI
    }

    namespace {
      std::ostream &writeHostName(std::ostream &s) {
        Dune::ios_base_all_saver saver(s);
        char fill = s.fill();
        try {
          s << std::setfill(' ') << std::setw(hostwidth()) << getHostName();
        }
        catch(...) { s.fill(fill); }
        s.fill(fill);
        return s;
      }

      std::ostream &writePid(std::ostream &s) {
        Dune::ios_base_all_saver saver(s);
        char fill = s.fill();
        try {
          s << std::setfill(' ') << std::setw(pidwidth())
            << std::setiosflags(std::ios_base::dec | std::ios_base::right)
            << getpid();
        }
        catch(...) { s.fill(fill); }
        s.fill(fill);
        return s;
      }

      std::ostream &writeRank(std::ostream &s) {
        if(rank() < 0)
          return s << '?';
        Dune::ios_base_all_saver saver(s);
        char fill = s.fill();
        try {
          s << std::setfill(' ') << std::setw(rankwidth())
            << std::setiosflags(std::ios_base::dec | std::ios_base::right)
            << rank();
        }
        catch(...) { s.fill(fill); }
        s.fill(fill);
        return s;
      }

      void writeSeconds(std::ostream &s, TimeSpec seconds, std::size_t width) {
        Dune::ios_base_all_saver saver(s);
        char fill = s.fill();
        try {
          s << std::setfill(' ') << std::setw(width) << std::setprecision(6)
            << std::setiosflags(std::ios_base::dec | std::ios_base::fixed |
                                std::ios_base::right |
                                std::ios_base::showpoint)
            << seconds;
          s.fill(fill);
        }
        catch(...) { s.fill(fill); }
      }

    } // anonymous namespace

    std::ostream &hostRankWallUserLogtagFormatFunc(std::ostream &s) {
      s << std::setw(0) << "[h=" << writeHostName;
#if HAVE_MPI
      s << "|r=" << writeRank;
#endif // HAVE_MPI
      s << "|w=";
      writeSeconds(s, getWallTime(), 17);
      s << "|u=";
      writeSeconds(s, getProcessTime(), 12);
      s << "] ";
      return s;
    }

    std::ostream &hostPidWallUserLogtagFormatFunc(std::ostream &s) {
      s << std::setw(0) << "[h:p=" << writeHostName << ":" << writePid
        << "|w=";
      writeSeconds(s, getWallTime(), 17);
      s << "|u=";
      writeSeconds(s, getProcessTime(), 12);
      s << "] ";
      return s;
    }

    std::ostream &nullFormatFunc(std::ostream &s) { return s; }

  } // namespace PDELab
} // namespace Dune


==> anc/xt-super/dune-pdelab/dune/pdelab/common/logtag.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:

#ifndef DUNE_PDELAB_COMMON_LOGTAG_HH
#define DUNE_PDELAB_COMMON_LOGTAG_HH

#include <memory>
#include <ostream>
#include <sstream>
#include <string>

namespace Dune {
  namespace PDELab {

    //! function that writes a log tag to some stream
    /**
     * Usage:
     * \code
#include <dune/pdelab/common/logtag.hh>
int main() {
  using Dune::PDELab::logtag;
  std::cout << logtag << "Hello world!" << std::endl;
}
     * \endcode
     *
     * By default hostPidWallUserLogtagFormatFunc() is used to generate the
     * tags.
     */
    extern std::ostream &logtag(std::ostream &s);

    //! \brief logtag format function that includes host name, pid, wall time
    //!        and CPU time
    extern std::ostream &hostPidWallUserLogtagFormatFunc(std::ostream &s);

    //! \brief logtag format function that includes hostname, rank (if
    //!        available), wall time and CPU time
    /**
     * For serial programs, the rank is omitted completely.  For parallel
     * programs before logtagSetupMPI() has been called, the rank will show as
     * '?'.
     */
    extern std::ostream &hostRankWallUserLogtagFormatFunc(std::ostream &s);

    //! logtag format function that does not write anything
    extern std::ostream &nullFormatFunc(std::ostream &s);

    //! collect MPI information for the logtag formatters
    /**
     * This function needs to be called explicitly after MPI has been set up.
     * Logtag formatters will work before this function has been called but
     * MPI information will be omitted.
     *
     * Besides determining MPI information, this function also syncronises the
     * widthes of the generated output, such that e.g. host names, ranks and
     * pids will print with the same width on each rank.  This can be switched
     * off by passing \c syncWidthes=false.
     */
    extern void logtagSetupMPI(bool syncWidthes = true);

    //! virtual base class for logger formatters
    /**
     * This is the virtual base class used for type erasure purposes.
     */
    struct LogtagFormatterBase {
      //! function that writes the tag to a stream
      /**
       * Implementations of this function can alter the stream format flags as
       * they like.  The flags are restored to their original values by the
       * caller.
       */
      virtual void writeTag(std::ostream &s) const = 0;
    };

    //! A log tag formatter that wraps a unary formatting function or functor
    template<class FormatFunc>
    class GeneralLogtagFormatter :
      public LogtagFormatterBase
    {
      FormatFunc formatFunc;

    public:
      //! constructor
      /**
       * \param formatFunc_ Formatting functor or function-pointer.  Must be
       *                    copy-constructible.
       */
      GeneralLogtagFormatter(const FormatFunc &formatFunc_) :
        formatFunc(formatFunc_)
      { }
      //! write the tag to the stream
      /**
       * This calls formatFunc(s) to write the tag.
       */
      virtual void writeTag(std::ostream &s) const { formatFunc(s); }
    };
    //! Convenience function to create a GeneralLogtagFormatter
    template<class FormatFunc>
    std::shared_ptr<LogtagFormatterBase>
    makeGeneralLogtagFormatter(const FormatFunc &formatFunc)
    { return std::make_shared<GeneralLogtagFormatter<FormatFunc> >(formatFunc); }
    //! Convenience function to create a GeneralLogtagFormatter
    extern std::shared_ptr<LogtagFormatterBase>
    makeGeneralLogtagFormatter(std::ostream &(&formatFunc)(std::ostream&));

    //! get the log tag formatter currently used by logtag()
    extern const std::shared_ptr<LogtagFormatterBase> &getLogtagFormatter();
    //! set a new log tag formatter to be used by logtag()
    /**
     * Calling this with a 0-pointer or no argument restores reinitializes to
     * the formatter in use at startup.
     */
    extern void
    setLogtagFormatter(const std::shared_ptr<LogtagFormatterBase> &formatter
                       = std::shared_ptr<LogtagFormatterBase>());
    //! set a new log tag format function to be used by logtag()
    /**
     * This automatically wraps the function into a GeneralLogtagFormatter
     * before passing it to setLogtagFormatter().
     */
    template<class FormatFunc>
    void setLogtagFormatFunc(const FormatFunc &formatFunc)
    { setLogtagFormatter(makeGeneralLogtagFormatter(formatFunc)); }

    //! set the rank to be printed by logtag formatters
    /**
     * This function needs to be called explicitly after the MPIHelper has
     * been set up.
     *
     * Not every logtag formatter uses this information.  The special value -1
     * means that rank information is currently not available (e.g. before the
     * MPIHelper has been set up).
     */
    extern void setLogtagRank(int rank);

    //! temporarily use a different log tag format function
    /**
     * This class sets a different log tag format function and restores the
     * old one when the current scope exits, even if that happens via an
     * exception.
     */
    class WithLogtag {
      std::shared_ptr<LogtagFormatterBase> savedFormatter;

    public:
      template<class FormatFunc>
      WithLogtag(const FormatFunc &formatFunc) :
        savedFormatter(getLogtagFormatter())
      { setLogtagFormatFunc(formatFunc); }

      ~WithLogtag();
    };

    //! Insert standard boilerplate into log messages
    /**
     * This class can be used to create your own logtag locally, e.g. inside a
     * function.  When inserted into a std::ostream, it will insert the
     * standard logtag and some static boilerplate string.  The boilerplate
     * string can be constructed by inserting into the localtag itself.
     * Sample usage:
     * \code
void myfunc() {
  LocalTag mytag;
  mytag << "myfunc(): ";
  std::cout << mytag << "Starting..." << std::endl;

  for(unsigned stage = 0; stage < 42; ++stage) {
    LocalTag stagetag(mytag);
    stagetag << "stage " << stage << ": ";
    std::cout << stagetag << "Starting... << std::endl;

    do_somethin(stage);

    std::cout << stagetag << "Finished." << std::endl;
  }

  std::cout << mytag << "Finished." << std::endl;
}
     * \endcode
     */
    class LocalTag {
      std::string str_;

    public:
      //! extract the static boilerplate message
      inline const std::string &str() const { return str_; }

      //! append something to the static boilerplate message
      template<class V>
      LocalTag &operator<<(const V &v) {
        std::stringstream s;
        s << v;
        str_ += s.str();
        return *this;
      }
    };

    //! insert a localtag into a std::ostream
    inline std::ostream &operator<<(std::ostream &s, const LocalTag &tag)
    { return s << logtag << tag.str(); }

  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_COMMON_LOGTAG_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/common/multiindex.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PDELAB_COMMON_MULTIINDEX_HH
#define DUNE_PDELAB_COMMON_MULTIINDEX_HH

#include <dune/common/reservedvector.hh>
#include <dune/geometry/typeindex.hh>

#include <dune/common/hash.hh>

#include <algorithm>
#include <iomanip>

namespace Dune {

  namespace PDELab {


    //! A class for representing multi-indices.
    /**
     * A MultiIndex represents an ordered tuple of indices.
     *
     * \tparam T  the type of the index entries.
     * \tparam n  the maximum number of indices in the MultiIndex.
     */
    template<typename T, std::size_t n>
    class MultiIndex
      : public ReservedVector<T,n>
    {

      typedef ReservedVector<T,n> base_type;

    public:

      //! The maximum possible depth of the MultiIndex.
      static const std::size_t max_depth = n;

      class View
      {

        friend class MultiIndex;

      public:

        //! The maximum possible depth of the MultiIndex.
        static const std::size_t max_depth = n;

        typedef typename base_type::value_type value_type;
        typedef typename base_type::pointer pointer;
        typedef typename base_type::const_reference reference;
        typedef typename base_type::const_reference const_reference;
        typedef typename base_type::size_type size_type;
        typedef typename base_type::difference_type difference_type;
        typedef typename base_type::const_iterator iterator;
        typedef typename base_type::const_iterator const_iterator;

      private:

        View(const MultiIndex& mi, size_type size)
          : _mi(mi)
          , _size(size)
        {}

      public:

        void clear()
        {
          _size = 0;
        }

        reference front()
        {
          return _mi.front();
        }

        const_reference front() const
        {
          return _mi.front();
        }

        reference back()
        {
          return _mi[_size-1];
        }

        const_reference back() const
        {
          return _mi[_size-1];
        }

        reference operator[](size_type i)
        {
          assert(i < _size);
          return _mi[i];
        }

        const_reference operator[](size_type i) const
        {
          assert(i < _size);
          return _mi[i];
        }

        void resize(size_type s)
        {
          assert(s <= _mi.size());
          _size = s;
        }

        View back_popped() const
        {
          assert(_size > 0);
          return View(_mi,_size-1);
        }

        size_type size() const
        {
          return _size;
        }

        bool empty() const
        {
          return _size == 0;
        }

        friend std::ostream& operator<< (std::ostream& s, const View& mi)
        {
          s << "(";
          // fill up to maximum depth for consistent formatting
          for (std::size_t i = mi.size(); i < max_depth; ++i)
            s << "  -";
          for (typename ReservedVector<T,n>::const_iterator it = mi._mi.begin(); it != mi._mi.begin() + mi.size(); ++it)
            s << std::setw(3) << *it;
          s << ")";
          return s;
        }

      private:
        const MultiIndex& _mi;
        size_type _size;

      };

      MultiIndex()
      {}

      MultiIndex(const View& view)
        : base_type(static_cast<const base_type&>(view._mi))
      {
        this->resize(view.size());
      }

      void set(typename ReservedVector<T,n>::value_type index)
      {
        this->clear();
        this->push_back(index);
      }

      //! Writes a pretty representation of the MultiIndex to the given std::ostream.
      friend std::ostream& operator<< (std::ostream& s, const MultiIndex& mi)
      {
        s << "(";
        // fill up to maximum depth for consistent formatting
        for (std::size_t i = mi.size(); i < max_depth; ++i)
          s << "  -";
        for (typename ReservedVector<T,n>::const_iterator it = mi.begin(); it != mi.end(); ++it)
          s << std::setw(3) << *it;
        s << ")";
        return s;
      }

      View view() const
      {
        return View(*this,this->size());
      }

      View view(std::size_t size) const
      {
        return View(*this,size);
      }

      //! Tests whether two MultiIndices are equal.
      /**
       * \note Only MultiIndices of identical max_depth are comparable.
       */
      bool operator== (const MultiIndex& r) const
      {
        return
          this->size() == r.size() &&
          std::equal(this->begin(),this->end(),r.begin());
      }

      //! Tests whether two MultiIndices are not equal.
      bool operator!= (const MultiIndex& r) const
      {
        return !(*this == r);
      }

#if 0
      bool operator< (const MultiIndex& r) const
      {
        // FIXME: think about natural ordering
        return _c.size() < _r.size();
        return std::lexicographical_compare(_c.begin(),_c.end(),r._c.begin(),r._c.end());
      }
#endif

    };


    template<typename T, std::size_t n>
    inline std::size_t hash_value(const MultiIndex<T,n>& mi)
    {
      return hash_range(mi.begin(),mi.end());
    }


  } // namespace PDELab
} // namespace Dune

DUNE_DEFINE_HASH(DUNE_HASH_TEMPLATE_ARGS(typename T, std::size_t n),DUNE_HASH_TYPE(Dune::PDELab::MultiIndex<T,n>))

#endif // DUNE_PDELAB_COMMON_MULTIINDEX_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/common/partitionviewentityset.hh <==
#ifndef DUNE_PDELAB_COMMON_PARTITIONVIEWENTITYSET_HH
#define DUNE_PDELAB_COMMON_PARTITIONVIEWENTITYSET_HH

#include <cassert>
#include <vector>
#include <bitset>
#include <memory>
#include <algorithm>
#include <numeric>
#include <type_traits>

#include <dune/common/version.hh>
#include <dune/common/iteratorrange.hh>
#include <dune/geometry/referenceelements.hh>
#include <dune/geometry/typeindex.hh>
#include <dune/grid/common/capabilities.hh>
#include <dune/grid/common/partitionset.hh>
#include <dune/grid/common/rangegenerators.hh>

namespace Dune {

  namespace PDELab {

    // import range generators to make sure they work with PartitionViewEntitySet
    using Dune::entities;
    using Dune::elements;
    using Dune::facets;
    using Dune::edges;
    using Dune::vertices;
    using Dune::descendantElements;
    using Dune::intersections;

    template<typename GV, typename P>
    class PartitionViewEntitySet;

    template<typename GV, typename P>
    class PartitionViewEntitySetIndexSet;

    template<typename GV, typename P>
    struct PartitionViewEntitySetTraits
    {

      using Partitions = typename std::decay<P>::type;

      using Grid = typename GV::Traits::Grid;
      using GridView = GV;
      using EntitySet = Dune::PDELab::PartitionViewEntitySet<GV,P>;
      using IndexSet = PartitionViewEntitySetIndexSet<GV,Partitions>;
      using BaseIndexSet = typename GV::Traits::IndexSet;

      using Element = typename GV::template Codim<0>::Entity;

      using Intersection = typename GV::Traits::Intersection;

      using IntersectionIterator = typename GV::Traits::IntersectionIterator;

      using CollectiveCommunication = typename GV::Traits::CollectiveCommunication;

      using size_type = std::size_t;
      using dim_type = int;

      using Index = typename BaseIndexSet::IndexType;

      using Types = IteratorRange<std::vector<GeometryType>::const_iterator>;

      using CodimMask = std::bitset<GV::dimension + 1>;

      using CoordinateField = typename Grid::ctype;

      constexpr static Index invalidIndex()
      {
        return ~static_cast<Index>(0ull);
      }

      static const bool conforming = GV::Traits::conforming;

      static const dim_type dimension = GV::dimension;

      static const dim_type dimensionworld = GV::dimensionworld;

      template<dim_type codim>
      struct Codim
      {

        using Iterator = typename GV::template Codim<codim>::template Partition<Partitions::partitionIterator()>::Iterator;

        using Entity = typename GV::template Codim<codim>::Entity;

        using Geometry = typename GV::template Codim<codim>::Geometry;

        using LocalGeometry = typename GV::template Codim<codim>::LocalGeometry;

        template<PartitionIteratorType pitype>
        struct Partition
        {

          using Iterator = typename GV::template Codim<codim>::template Partition<pitype>::Iterator;

        };

      };

    };


    template<typename GV, typename P>
    class PartitionViewEntitySet
    {

    public:

      using Traits = PartitionViewEntitySetTraits<GV,P>;

      using Partitions = typename Traits::Partitions;
      using Grid      = typename Traits::Grid;
      using GridView = typename Traits::GridView;
      using IndexSet  = typename Traits::IndexSet;
      using BaseIndexSet = typename Traits::BaseIndexSet;
      using Element = typename Traits::Element;
      using Intersection = typename Traits::Intersection;
      using IntersectionIterator = typename Traits::IntersectionIterator;
      using CollectiveCommunication = typename Traits::CollectiveCommunication;
      using CodimMask = typename Traits::CodimMask;
      using CoordinateField = typename Traits::CoordinateField;
      using size_type = typename Traits::size_type;
      using dim_type = typename Traits::dim_type;

      using ctype = CoordinateField;

      static const bool conforming = Traits::conforming;
      static const dim_type dimension = Traits::dimension;
      static const dim_type dimensionworld = Traits::dimensionworld;

      template<dim_type codim>
      using Codim = typename Traits::template Codim<codim>;

      constexpr static Partitions partitions()
      {
        return {};
      }

      constexpr static CodimMask allCodims()
      {
        return {~0ull};
      }

      const Grid& grid() const
      {
        return gridView().grid();
      }

      //! Returns the IndexSet of this EntitySet.
      const IndexSet& indexSet() const
      {
        return *_index_set;
      }

      //! Returns the IndexSet of the underlying GridView.
      const BaseIndexSet& baseIndexSet() const
      {
        return indexSet().baseIndexSet();
      }

      template<dim_type codim>
      typename Codim<codim>::Iterator
      begin() const
      {
        return gridView().template begin<codim,Partitions::partitionIterator()>();
      }

      template<dim_type codim>
      typename Codim<codim>::Iterator
      end() const
      {
        return gridView().template end<codim,Partitions::partitionIterator()>();
      }

      template<dim_type codim, PartitionIteratorType pitype>
      typename GV::template Codim<codim>::template Partition<pitype>::Iterator
      begin() const
      {
        return gridView().template begin<codim,pitype>();
      }

      template<dim_type codim, PartitionIteratorType pitype>
      typename GV::template Codim<codim>::template Partition<pitype>::Iterator
      end() const
      {
        return gridView().template end<codim,pitype>();
      }

      size_type size(dim_type codim) const
      {
        return indexSet().size(codim);
      }

      size_type size(const GeometryType& gt) const
      {
        return indexSet().size(gt);
      }

      template<typename Entity>
      bool contains(const Entity& e) const
      {
        return indexSet().contains(e);
      }

      bool contains(dim_type codim) const
      {
        return indexSet().contains(codim);
      }

      bool contains(const GeometryType& gt) const
      {
        return indexSet().contains(gt);
      }

      IntersectionIterator ibegin(const typename Codim<0>::Entity& entity) const
      {
        return gridView().ibegin(entity);
      }

      IntersectionIterator iend(const typename Codim<0>::Entity& entity) const
      {
        return gridView().iend(entity);
      }

      const CollectiveCommunication& comm() const
      {
        return gridView().comm();
      }

      //! Returns the overlap size of this EntitySet, which depends on its PartitionSet.
      size_type overlapSize(dim_type codim) const
      {
        return Partitions::contains(Dune::Partitions::overlap) ? gridView().overlapSize(codim) : 0;
      }

      //! Returns the ghost size of this EntitySet, which depends on its PartitionSet.
      size_type ghostSize(dim_type codim) const
      {
        return Partitions::contains(Dune::Partitions::ghost) ? gridView().ghostSize(codim) : 0;
      }

      template<typename DataHandle>
      void communicate(DataHandle& data, InterfaceType iftype, CommunicationDirection dir) const
      {
        gridView().communicate(data,iftype,dir);
      }

      //! Returns the underlying GridView.
      const GridView& gridView() const
      {
        return indexSet().gridView();
      }

      PartitionViewEntitySet(const GridView& gv, CodimMask supported_codims)
        : _index_set(std::make_shared<IndexSet>(gv,supported_codims,true))
      {}

      explicit PartitionViewEntitySet(const GridView& gv)
        : _index_set(std::make_shared<IndexSet>(gv,CodimMask(),false))
      {}

      //! Reset this EntitySet, which removes all entities from it.
      void reset()
      {
        _index_set->reset();
      }

      //! Add all entities of the given codim to this EntitySet.
      void addCodim(dim_type codim)
      {
        _index_set->addCodim(codim);
      }

      //! Remove all entities of the given codim from this EntitySet.
      void removeCodim(dim_type codim)
      {
        _index_set->removeCodim(codim);
      }

      //! Returns true if you need to call update on this EntitySet before using it.
      bool needsUpdate() const
      {
        return _index_set->needsUpdate();
      }

      //! Update the internal state of this EntitySet.
      /**
       *
       * \param force   If true, forces an update even if the EntitySet parameters have not
       *                changed. This is e.g. required if the underlying grid has changed due
       *                to adaptivity.
       *
       * \return  Returns true if the state of the EntitySet was changed by this method.
       */
      bool update(bool force = false)
      {
        return _index_set->update(force);
      }

    private:

      std::shared_ptr<IndexSet> _index_set;

    };

    template<typename GV, typename P>
    class PartitionViewEntitySetIndexSetBase
    {

      template<typename,typename>
      friend class PartitionViewEntitySet;

    public:

      using Traits = PartitionViewEntitySetTraits<GV,P>;

      using Partitions = typename Traits::Partitions;
      using Grid      = typename Traits::Grid;
      using GridView = typename Traits::GridView;
      using BaseIndexSet = typename Traits::BaseIndexSet;
      using size_type = typename Traits::size_type;
      using dim_type = typename Traits::dim_type;
      using Index = typename Traits::Index;
      using Types = typename Traits::Types;
      using CodimMask = typename Traits::CodimMask;

      using IndexType = Index;

      constexpr static Index invalidIndex()
      {
        return Traits::invalidIndex();
      }

      template<dim_type codim>
      using Codim = typename Traits::template Codim<codim>;

      PartitionViewEntitySetIndexSetBase(const PartitionViewEntitySetIndexSetBase&) = delete;
      PartitionViewEntitySetIndexSetBase& operator=(const PartitionViewEntitySetIndexSetBase&) = delete;


    protected:

      bool update(bool force)
      {
        if (!(_needs_update || force))
          return false;
        std::fill(_gt_offsets.begin(),_gt_offsets.end(),0);
        std::fill(_mapped_gt_offsets.begin(),_mapped_gt_offsets.end(),0);
        _active_geometry_types.reset();
        _geometry_types.resize(0);
        for (dim_type codim = 0; codim <= GV::dimension; ++codim)
          {
            if (!_wanted_codims.test(codim))
              continue;
            for (const auto& gt : baseIndexSet().types(codim))
              {
                auto gt_index = GlobalGeometryTypeIndex::index(gt);
                _gt_offsets[gt_index + 1] = baseIndexSet().size(gt);
                _geometry_types.push_back(gt);
                _active_geometry_types.set(gt_index);
              }
          }
        for (dim_type codim = 0; codim <= GV::dimension; ++codim)
          {
            auto range = std::equal_range(
              _geometry_types.begin(),
              _geometry_types.end(),
              GeometryType(GeometryType::none,GV::dimension - codim),
              [](const GeometryType& x, const GeometryType& y)
              {
                // reverse order because we store in ascending order with regard to the codim, not the dim
                return y.dim() < x.dim();
              });
            _per_codim_geometry_types[codim] = {range.first,range.second};
          }

        std::partial_sum(_gt_offsets.begin(),_gt_offsets.end(),_gt_offsets.begin());
        _active_codims = _wanted_codims;
        _needs_update = false;
        return true;
      }

    public:

      size_type size(GeometryType gt) const
      {
        assert(!needsUpdate());
        auto gt_index = GlobalGeometryTypeIndex::index(gt);
        return _mapped_gt_offsets[gt_index + 1] - _mapped_gt_offsets[gt_index];
      }

      size_type size(dim_type codim) const
      {
        assert(!needsUpdate());
        auto dim = GV::dimension;
#if DUNE_VERSION_NEWER_REV(DUNE_GEOMETRY,2,4,1)
        return _mapped_gt_offsets[GlobalGeometryTypeIndex::offset(dim-codim+1)] -
          _mapped_gt_offsets[GlobalGeometryTypeIndex::offset(dim-codim)];
#else
        return codim < dim ? _mapped_gt_offsets[GlobalGeometryTypeIndex::size(dim-codim)] -
          _mapped_gt_offsets[GlobalGeometryTypeIndex::size(dim-codim-1)] : 0;
#endif
      }

      template<typename Entity>
      bool contains(const Entity& e) const
      {
        return Partitions::contains(e.partitionType()) ? baseIndexSet().contains(e) : false;
      }

      bool contains(dim_type codim) const
      {
        return _active_codims.test(codim);
      }

      bool contains(const GeometryType& gt) const
      {
        return _active_geometry_types.test(GlobalGeometryTypeIndex::index(gt));
      }

      const BaseIndexSet& baseIndexSet() const
      {
        return _gv.indexSet();
      }

      Types types(dim_type codim) const
      {
        assert(!needsUpdate());
        return _per_codim_geometry_types[codim];
      }

      Types types() const
      {
        assert(!needsUpdate());
        return {_geometry_types.begin(),_geometry_types.end()};
      }

      PartitionViewEntitySetIndexSetBase(const GV& gv, CodimMask wanted_codims)
        : _gv(gv)
        , _needs_update(true)
        , _wanted_codims(wanted_codims)
      {}

      const GridView& gridView() const
      {
        return _gv;
      }

      bool needsUpdate() const
      {
        return _needs_update;
      }

    protected:

      void reset()
      {
        _needs_update = true;
        _wanted_codims.reset();
      }

      void addCodim(dim_type codim)
      {
        _wanted_codims.set(codim);
        _needs_update = _wanted_codims != _active_codims || _wanted_codims.none();
      }

      void removeCodim(dim_type codim)
      {
        _wanted_codims.reset(codim);
        _needs_update = _wanted_codims != _active_codims || _wanted_codims.none();
      }

      GV _gv;
      bool _needs_update;
      CodimMask _wanted_codims;
      std::bitset<GlobalGeometryTypeIndex::size(GV::dimension)> _active_geometry_types;
      CodimMask _active_codims;
      std::array<size_type,GlobalGeometryTypeIndex::size(GV::dimension) + 1> _gt_offsets;
      std::array<size_type,GlobalGeometryTypeIndex::size(GV::dimension) + 1> _mapped_gt_offsets;

    private:

      std::vector<GeometryType> _geometry_types;
      std::array<Types,GV::dimension + 1> _per_codim_geometry_types;

    };

    template<typename GV, typename P>
    class PartitionViewEntitySetIndexSet
      : public PartitionViewEntitySetIndexSetBase<GV,P>
    {

      using Base = PartitionViewEntitySetIndexSetBase<GV,P>;

      template<typename,typename>
      friend class PartitionViewEntitySet;

    public:

#if defined(__GNUC__) && !defined(__clang__) && __GNUC__ < 5 && __GNUC_MINOR__ < 8

      using Index = typename Base::Index;
      using Partitions = typename Base::Partitions;
      using size_type = typename Base::size_type;
      using dim_type = typename Base::dim_type;

      using Grid = typename Base::Grid;
      using CodimMask = typename Base::CodimMask;

#else

      using typename Base::Index;
      using typename Base::Partitions;
      using typename Base::size_type;
      using typename Base::dim_type;

      using typename Base::Grid;
      using typename Base::CodimMask;

#endif

      using Base::gridView;
      using Base::baseIndexSet;
      using Base::invalidIndex;
      using Base::contains;
      using Base::needsUpdate;

    private:

      static constexpr bool hasAllEntities(Dune::Dim<Grid::dimension + 1>)
      {
        return true;
      }

      template<dim_type dim = 0>
      static constexpr bool hasAllEntities(Dune::Dim<dim> = {})
      {
        return Capabilities::hasEntity<Grid,dim>::v && hasAllEntities(Dune::Dim<dim+1>{});
      }

      bool update(bool force)
      {
        if (!Base::update(force))
          return false;
        _indices.assign(_gt_offsets.back(),invalidIndex());
        _mapped_gt_offsets[0] = 0;
        update_codims(std::integral_constant<bool,hasAllEntities()>{});
        std::partial_sum(_mapped_gt_offsets.begin(),_mapped_gt_offsets.end(),_mapped_gt_offsets.begin());
        return true;
      }

      void update_codims(std::true_type)
      {
        update_codim(Dune::Codim<0>{});
      }

      void update_codim(Dune::Codim<GV::dimension+1>)
      {}

      template<dim_type cd>
      void update_codim(Dune::Codim<cd> codim)
      {
        if (_active_codims.test(codim))
          for (const auto& e : entities(gridView(),codim,Dune::Partitions::all))
            {
              auto gt = e.type();
              auto gt_index = GlobalGeometryTypeIndex::index(gt);
              if (Partitions::contains(e.partitionType()))
                _indices[_gt_offsets[gt_index] + baseIndexSet().index(e)] = _mapped_gt_offsets[gt_index + 1]++;
            }
        update_codim(Dune::Codim<cd+1>{});
      }


      void update_codims(std::false_type)
      {
        std::fill(_indices.begin(),_indices.end(),invalidIndex());

        auto& index_set = baseIndexSet();

        for (const auto& e : elements(gridView(),Dune::Partitions::all))
          {
            if (!Partitions::contains(e.partitionType()))
              continue;

            auto& ref_el = ReferenceElements<typename Base::Traits::CoordinateField,GV::dimension>::general(e.type());
            for (dim_type codim = 0; codim <= Grid::dimension; ++codim)
              {
                if (!_active_codims.test(codim))
                  continue;

                size_type sub_entity_count = ref_el.size(codim);

                for(size_type i = 0; i < sub_entity_count; ++i)
                  {
                    auto gt = ref_el.type(i,codim);
                    auto gt_index = GlobalGeometryTypeIndex::index(gt);
                    auto index = index_set.subIndex(e,i,codim);
                    if (_indices[_gt_offsets[gt_index] + index] == invalidIndex())
                      _indices[_gt_offsets[gt_index] + index] = _mapped_gt_offsets[gt_index + 1]++;
                  }
              }
          }
      }


    public:

      template<typename E>
      Index index(const E& e) const
      {
        assert(!needsUpdate());
        assert(Partitions::contains(e.partitionType()));
        assert(contains(e.type()));
        auto gt_index = GlobalGeometryTypeIndex::index(e.type());
        return _indices[_gt_offsets[gt_index] + baseIndexSet().index(e)];
      }

      template<typename E>
      Index subIndex(const E& e, size_type i, dim_type codim) const
      {
        assert(!needsUpdate());
        assert(Partitions::contains(e.partitionType()));
        auto gt = ReferenceElements<typename Base::Traits::CoordinateField,GV::dimension>::general(e.type()).type(i,codim);
        assert(contains(gt));
        auto gt_index = GlobalGeometryTypeIndex::index(gt);
        return _indices[_gt_offsets[gt_index] + baseIndexSet().subIndex(e,i,codim)];
      }


      template<typename E>
      Index uniqueIndex(const E& e) const
      {
        assert(!needsUpdate());
        assert(Partitions::contains(e.partitionType()));
        assert(contains(e.type()));
        auto gt_index = GlobalGeometryTypeIndex::index(e.type());
        return _indices[_gt_offsets[gt_index] + baseIndexSet().index(e)] + _mapped_gt_offsets[gt_index];
      }

      template<typename E>
      Index uniqueSubIndex(const E& e, size_type i, dim_type codim) const
      {
        assert(!needsUpdate());
        assert(Partitions::contains(e.partitionType()));
        auto gt = ReferenceElements<typename Base::Traits::CoordinateField,GV::dimension>::general(e.type()).type(i,codim);
        assert(contains(gt));
        auto gt_index = GlobalGeometryTypeIndex::index(gt);
        return _indices[_gt_offsets[gt_index] + baseIndexSet().subIndex(e,i,codim)] + _mapped_gt_offsets[gt_index];
      }


      PartitionViewEntitySetIndexSet(const GV& gv, CodimMask wanted_codims, bool initialize)
        : Base(gv,wanted_codims)
      {
        if (initialize)
          update(true);
      }

    private:

      using Base::_active_codims;
      using Base::_gt_offsets;
      using Base::_mapped_gt_offsets;

      std::vector<Index> _indices;

    };

    template<typename GV>
    class PartitionViewEntitySetIndexSet<GV,Partitions::All>
      : public PartitionViewEntitySetIndexSetBase<GV,Partitions::All>
    {

      using Base = PartitionViewEntitySetIndexSetBase<GV,Dune::Partitions::All>;

      template<typename,typename>
      friend class Dune::PDELab::PartitionViewEntitySet;

    public:

      using typename Base::Index;
      using typename Base::Partitions;
      using typename Base::size_type;
      using typename Base::dim_type;
      using typename Base::CodimMask;

      using Base::baseIndexSet;
      using Base::contains;

    private:

      bool update(bool force)
      {
        if (!Base::update(force))
          return false;
        _mapped_gt_offsets[0] = 0;
        for (const auto& gt : Base::types())
          _mapped_gt_offsets[GlobalGeometryTypeIndex::index(gt) + 1] = baseIndexSet().size(gt);
        std::partial_sum(_mapped_gt_offsets.begin(),_mapped_gt_offsets.end(),_mapped_gt_offsets.begin());
        return true;
      }

    public:

      template<typename E>
      Index index(const E& e) const
      {
        assert(contains(e.type()));
        return baseIndexSet().index(e);
      }

      template<typename E>
      Index uniqueIndex(const E& e) const
      {
        assert(contains(e.type()));
        return baseIndexSet().index(e) + _mapped_gt_offsets[Dune::GlobalGeometryTypeIndex::index(e.type())];
      }

      template<typename E>
      Index subIndex(const E& e, size_type i, dim_type codim) const
      {
#ifndef NDEBUG
        auto gt = ReferenceElements<typename Base::Traits::CoordinateField,GV::dimension>::general(e.type()).type(i,codim);
        assert(contains(gt));
#endif
        return baseIndexSet().subIndex(e,i,codim);
      }

      template<typename E>
      Index uniqueSubIndex(const E& e, size_type i, dim_type codim) const
      {
        auto gt = ReferenceElements<typename Base::Traits::CoordinateField,GV::dimension>::general(e.type()).type(i,codim);
        assert(contains(gt));
        return baseIndexSet().subIndex(e,i,codim) + _mapped_gt_offsets[Dune::GlobalGeometryTypeIndex::index(gt)];
      }

      PartitionViewEntitySetIndexSet(const GV& gv, CodimMask wanted_codims, bool initialize = true)
        : Base(gv,wanted_codims)
      {
        if (initialize)
          update(true);
      }

    private:

      using Base::_mapped_gt_offsets;

    };

    template<typename GV>
    using AllEntitySet = PartitionViewEntitySet<GV,Partitions::All>;

    template<typename GV>
    using OverlappingEntitySet = PartitionViewEntitySet<GV,Partitions::InteriorBorderOverlapFront>;

    template<typename GV>
    using NonOverlappingEntitySet = PartitionViewEntitySet<GV,Partitions::InteriorBorder>;

#ifndef DOXYGEN

    namespace impl {

      template<typename T>
      struct _isEntitySet
      {
        using type = std::false_type;
      };

      template<typename GV,typename P>
      struct _isEntitySet<PartitionViewEntitySet<GV,P>>
      {
        using type = std::true_type;
      };

    }

#endif // DOXYGEN

    //! Type Trait to determine whether T is an EntitySet.
    template<typename T>
    using isEntitySet = typename impl::_isEntitySet<T>::type;

  } // namespace PDELab
} // namespace Dune


#endif // DUNE_PDELAB_COMMON_PARTITIONVIEWENTITYSET_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/common/polymorphicbufferwrapper.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PDELAB_COMMON_POLYMORPHICBUFFERWRAPPER_HH
#define DUNE_PDELAB_COMMON_POLYMORPHICBUFFERWRAPPER_HH

#include <cstddef>

namespace Dune {
  namespace PDELab {

    //! Wrapper for message buffers of grid DataHandles that allows for sending different types of data.
    /**
     * The standard message buffers passed to the callbacks of the grid DataHandles
     * are templated on a specific data type and do not support writing data of other
     * types.
     *
     * This wrapper takes a MessageBuffer for char and allows you to write any kind of POD data
     * into it. It works by simply interpreting the data as a byte stream and serializing / deserializing
     * it. Be aware that this implementation may create problems on heterogeneous architectures with
     * different byte orderings.
     *
     * \warning The underlying MessageBuffer *must* use char as its data type, otherwise you will probably
     *          get compile or runtime errors!
     */
    template<typename Buffer>
    class PolymorphicBufferWrapper
    {

    public:

      template<typename T>
      void write(const T& data)
      {
        const char* raw_data = reinterpret_cast<const char*>(&data);
        for (std::size_t i = 0; i < sizeof(T); ++i)
          _buffer.write(*(raw_data++));
      }

      template<typename T>
      void read(T& data)
      {
        char* raw_data = reinterpret_cast<char*>(&data);
        for (std::size_t i = 0; i < sizeof(T); ++i)
          _buffer.read(*(raw_data++));
      }

      PolymorphicBufferWrapper(Buffer& buffer)
        : _buffer(buffer)
      {}

    private:

      Buffer& _buffer;

    };

  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_COMMON_POLYMORPHICBUFFERWRAPPER_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/common/quadraturerules.hh <==
#ifndef DUNE_PDELAB_COMMON_QUADRATURERULES_HH
#define DUNE_PDELAB_COMMON_QUADRATURERULES_HH

#include <dune/geometry/quadraturerules.hh>

namespace Dune {
  namespace PDELab {

    //! Wrapper for Dune::QuadratureRule with value semantics.
    /**
     * This class wraps a Dune::QuadratureRule and exposes the relevant parts
     * of its interface (iteration, size, order and geometry information).
     * It does, however, not leak internal information by inheriting from
     * std::vector, so you should not rely on the additional types and methods
     * inherited from std::vector.
     *
     * In contrast to Dune::QuadratureRule, QuadratureRuleWrapper should be
     * used with value semantics, i.e. you should store it by value (not by
     * reference) and create copies as needed. Copies are very cheap, as the
     * class internally only stores a reference to the underlying QuadratureRule.
     *
     * \note Users will normally not construct a QuadratureRuleWrapper directly, but
     *       obtain the rule by calling Dune::PDELab::quadratureRule().
     */
    template<typename QR>
    class QuadratureRuleWrapper
    {

    public:

      //! The coordinate type of the local coordinates of the rule.
      using CoordType = typename QR::CoordType;

      //! The size type used by the container.
      using size_type = typename QR::size_type;

      //! A const iterator over the quadrature points.
      using const_iterator = typename QR::const_iterator;

      //! An iterator over the quadrature points (always const, as the container is read-only).
      using iterator = const_iterator;

      //! Returns the maximum polynomial order up to which this rule is exact.
      int order() const
      {
        return _quadrature_rule->order();
      }

      //! Returns the geometry type that this rule is valid for.
      GeometryType type() const
      {
        return _quadrature_rule->type();
      }

      //! Returns the number of quadrature points.
      size_type size() const
      {
        return _quadrature_rule->size();
      }

      //! Returns an iterator pointing to the first quadrature point.
      const_iterator begin() const
      {
        return _quadrature_rule->begin();
      }

      //! Returns an iterator pointing after the last quadrature point.
      const_iterator end() const
      {
        return _quadrature_rule->end();
      }

#ifndef DOXYGEN

      QuadratureRuleWrapper(const QR& quadrature_rule)
        : _quadrature_rule(&quadrature_rule)
      {}

#endif

    private:

      const QR* _quadrature_rule;

    };

    //! Returns a quadrature rule for the given geometry.
    /**
     * This function returns a quadrature rule for the given geometry `geo` which can
     * be used for exact integration of polynomial functions up to the order `order`.
     * Optionally, the type of quadrature rule can be passed as a third parameter. It
     * defaults to Gauss-Legendre quadrature.
     *
     * This function should be used unqualified, e.g.
     *
     * ```c++
     * auto rule = quadratureRule(geo,4);
     * ```
     *
     * \warning Do *not* add `Dune::PDELab` in front of it, as that might cause compiler
     * errors with future versions of the core modules.
     *
     * The function wraps the quadrature rule in a QuadratureRuleWrapper to provide value
     * semantics.
     *
     * \param geo             The geometry for which to obtain a quadrature rule.
     * \param order           The maximum polynomial order up to which the rule should be exact.
     * \param quadrature_type The type of quadrature (default: Gauss-Legendre).
     */
    template<typename Geometry>
    QuadratureRuleWrapper<
      QuadratureRule<
        typename Geometry::ctype,
        Geometry::mydimension
        >
      >
    quadratureRule(const Geometry& geo, std::size_t order, QuadratureType::Enum quadrature_type = QuadratureType::GaussLegendre)
    {
      return { QuadratureRules<typename Geometry::ctype,Geometry::mydimension>::rule(geo.type(),order,quadrature_type) };
    }

  } // namespace PDELab

  // inject the function into the Dune namespace to enable ADL.
  // TODO: Remove this injection once the core modules gain their own version of this function!
  using Dune::PDELab::quadratureRule;

} // namespace Dune

#endif // DUNE_PDELAB_COMMON_QUADRATURERULES_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/common/range.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:

#ifndef DUNE_PDELAB_COMMON_RANGE_HH
#define DUNE_PDELAB_COMMON_RANGE_HH

#include<vector>

namespace Dune {
  namespace PDELab {

    //! Generate a vector with a range of numbers
    /**
     * This is mostly useful to supply default function arguments.
     *
     * The generated vector will consist of the numbers begin,
     * begin+increment etc. through (but not including) passed_the_end.  For
     * instance, rangeVector(23, 42, 7) will yield the vector (23, 30, 37).
     * The increment must be strictly positive at the moment.
     */
    template<class T>
    std::vector<T> rangeVector(T begin, T passed_the_end, T increment = 1) {
      std::vector<T> tmp;
      tmp.reserve((passed_the_end-begin)/increment);
      for(T i = begin; i < passed_the_end; i+=increment)
        tmp.push_back(i);
      return tmp;
    }

    //! Generate a vector with a range of numbers
    /**
     * Equivalent to rangeVector(0, passed_the_end).
     */
    template<class T>
    std::vector<T> rangeVector(T passed_the_end)
    { return rangeVector(T(0), passed_the_end); }

  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_COMMON_RANGE_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/common/referenceelements.hh <==
#ifndef DUNE_PDELAB_COMMON_REFERENCEELEMENTS_HH
#define DUNE_PDELAB_COMMON_REFERENCEELEMENTS_HH

#include <dune/geometry/quadraturerules.hh>
#include <dune/geometry/referenceelements.hh>

namespace Dune {
  namespace PDELab {

    //! Wrapper for Dune::ReferenceElement with value semantics.
    /**
     * This class wraps a Dune::ReferenceElement and exposes the relevant parts
     * of its interface. Note, however, that its signature is different, so code
     * that relies on partial specialization of the reference element type will
     * not work with the wrapper.
     *
     * For the exact documentation of the individual members, please see the documentation
     * of Dune::ReferenceElement.
     *
     * This class exports three additional items of static information:
     *
     * - `CoordinateField` denotes the field type of the spatial coordinates of the
     *   reference element.
     * - `Coordinate` denotes the type of spatial coordinate vectors.
     * - `dimension` denotes the dimension of the element.
     *
     * \note Users will normally not construct a ReferenceWrapper directly, but
     *       obtain the rule by calling Dune::PDELab::referenceElement().
     *
     * \sa Dune::ReferenceElement.
     *
     */
    template<typename RE>
    class ReferenceElementWrapper
    {

    public:

      template<int codim>
      using Codim = typename RE::template Codim<codim>;

      //! The coordinate field type.
      using ctype = typename Codim<0>::Geometry::ctype;
      //! The coordinate field type.
      using CoordinateField = ctype;

      //! The dimension of the reference element.
      static const std::size_t dimension = Codim<0>::Geometry::coorddimension;

      //! The coordinate type of the reference element.
      using Coordinate = FieldVector<CoordinateField,dimension>;

      int size(int c) const
      {
        return _ref_el->size(c);
      }

      int size(int i, int c, int cc) const
      {
        return _ref_el->size(i,c,cc);
      }

      int subEntity(int i, int c, int ii, int cc) const
      {
        return _ref_el->subEntity(i,c,ii,cc);
      }

      GeometryType type(int i, int c) const
      {
        return _ref_el->type(i,c);
      }

      GeometryType type() const
      {
        return _ref_el->type();
      }

      const Coordinate& position(int i, int c) const
      {
        return _ref_el->position(i,c);
      }

      bool checkInside(const Coordinate& local) const
      {
        return _ref_el->checkInside(local);
      }

      template<int codim>
      typename Codim<codim>::Geometry geometry(int i) const
      {
        return _ref_el->geometry(i);
      }

      CoordinateField volume() const
      {
        return _ref_el->volume();
      }

      const Coordinate& integrationOuterNormal(int face) const
      {
        return _ref_el->integrationOuterNormal(face);
      }

#ifndef DOXYGEN

      ReferenceElementWrapper(const RE& ref_el)
        : _ref_el(&ref_el)
      {}

#endif // DOXYGEN

    private:

      const RE* _ref_el;

    };


    //! Returns the reference element for the given geometry.
    /**
     * This function returns the reference element for the given geometry `geo`.
     *
     * This function should be used unqualified, e.g.
     *
     * ```c++
     * auto rule = quadratureRule(geo,4);
     * ```
     *
     * \warning Do *not* add `Dune::PDELab` in front of it, as that might cause compiler
     * errors with future versions of the core modules.
     *
     * The function wraps the reference element in a ReferenceElementWrapper to provide value
     * semantics.
     *
     * \param geo             The geometry for which to obtain the reference element.
     */
    template<typename Geometry>
    ReferenceElementWrapper<
      ReferenceElement<
        typename Geometry::ctype,
        Geometry::mydimension
        >
      >
    referenceElement(const Geometry& geo)
    {
      return { ReferenceElements<typename Geometry::ctype,Geometry::mydimension>::general(geo.type()) };
    }

  } // namespace PDELab

  // inject the function into the Dune namespace to enable ADL.
  // TODO: Remove this injection once the core modules gain their own version of this function!
  using Dune::PDELab::referenceElement;

} // namespace Dune

#endif // DUNE_PDELAB_COMMON_REFERENCEELEMENTS_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/common/simpledofindex.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PDELAB_COMMON_SIMPLEDOFINDEX_HH
#define DUNE_PDELAB_COMMON_SIMPLEDOFINDEX_HH

#include <dune/common/fvector.hh>
#include <dune/common/hash.hh>

namespace Dune {
  namespace PDELab {


    template<typename F>
    struct SimpleDOFIndex
      : public FieldVector<F,1>
    {

      SimpleDOFIndex()
      {}

      SimpleDOFIndex(const F& v)
        : FieldVector<F,1>(v)
      {}

      F& back()
      {
        return (*this)[0];
      }

      const F& back() const
      {
        return (*this)[0];
      }

    };


    template<typename F>
    struct SimpleContainerIndex
      : public FieldVector<F,1>
    {

      SimpleContainerIndex()
      {}

      SimpleContainerIndex(const F& v)
        : FieldVector<F,1>(v)
      {}

      F& back()
      {
        return (*this)[0];
      }

      const F& back() const
      {
        return (*this)[0];
      }

    };

    template<typename F>
    inline std::size_t hash_value(const SimpleDOFIndex<F>& di)
    {
      return di.back();
    }

  } // namespace PDELab
} // namespace Dune

DUNE_DEFINE_HASH(DUNE_HASH_TEMPLATE_ARGS(typename F),DUNE_HASH_TYPE(Dune::PDELab::SimpleDOFIndex<F>))


#endif // DUNE_PDELAB_COMMON_SIMPLEDOFINDEX_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/common/topologyutility.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PDELAB_COMMON_TOPOLOGYUTILITY_HH
#define DUNE_PDELAB_COMMON_TOPOLOGYUTILITY_HH

#include <dune/geometry/type.hh>
#include <dune/geometry/genericgeometry/conversion.hh>

namespace Dune {

  namespace PDELab {


    //! Utility TMP for determining the BasicType of a geometry from its dimension and topology id.
    /**
     * BasicTypeFromDimensionAndTopologyId invokes GenericGeometry-internal machinery to identify
     * the GeometryType::BasicType that belongs to the given combination of dimension and topologyId.
     *
     * This information is often useful when writing generic frontends for FiniteElementMaps that are
     * specialized on dimension and BasicType.
     *
     * \tparam dimension   The dimension of the geometry.
     * \tparam topologyId  The topologyId of the geometry.
     */
    template<int dimension, unsigned int topologyId>
    struct BasicTypeFromDimensionAndTopologyId
    {

      //! The topology described by dimension and topologyId.
      typedef typename GenericGeometry::Topology<topologyId,dimension>::type Topology;

      //! The BasicType of Topology.
      static const GeometryType::BasicType value =
        GenericGeometry::DuneGeometryType<Topology,GeometryType::simplex>::basicType;
    };


  } // namespace PDELab
} // namespace Dune


#endif // DUNE_PDELAB_COMMON_TOPOLOGYUTILITY_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/common/typetraits.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_PDELAB_COMMON_TYPETRAITS_HH
#define DUNE_PDELAB_COMMON_TYPETRAITS_HH

#include <dune/common/typetraits.hh>
#include <dune/typetree/typetraits.hh>

namespace Dune {
  namespace PDELab {

    // Import AlwaysVoid from TypeTree library
    using TypeTree::AlwaysVoid;

    // forward decl of Tag defined in function.hh
    struct GridFunctionTag;
    struct PowerGridFunctionTag;
    struct CompositeGridFunctionTag;

    template<typename T, typename = void>
    struct IsGridFunction
    {
      static const bool value = false;
    };

    template<typename T>
    struct IsGridFunction<T, typename AlwaysVoid<typename T::ImplementationTag>::type >
    {
      typedef typename T::ImplementationTag A;
      static const bool value = is_same<A, GridFunctionTag>::value ||
        is_same<A, PowerGridFunctionTag>::value ||
        is_same<A, CompositeGridFunctionTag>::value;
    };

  } // end namespace PDELab
} // end namespace Dune

#endif // DUNE_PDELAB_COMMON_TYPETRAITS_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/common/utility.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_PDELAB_COMMON_UTILITY_HH
#define DUNE_PDELAB_COMMON_UTILITY_HH

#include <memory>

#include <dune/common/shared_ptr.hh>

namespace Dune {
  namespace PDELab {


    /** \addtogroup common Common Utilities
     *  \ingroup PDELab
     *  \{
     */

    //! Ensures that t is wrapped in a shared_ptr<T>
    /**
     * You have to consider three situations:
     *
     * a) t is of type T&
     *  t is a stack object and must not be deleted.
     *  You create a shared_ptr<T>(&t) with a null_deleter.
     *  b) t is of type T*
     *  t is a raw pointer and the user os assumed to own this pointer.
     *  You create a shared_ptr<T>(t) with a null_deleter.
     *  c) t is of type shared_ptr<T>
     *  t is already a shared_ptr<T>.
     *  You don't have to do anything.
     */
    template<typename T>
    std::shared_ptr<T> ensure_shared_ptr(T & t)
    {
      return std::shared_ptr<T>(&t, null_deleter<T>());
    }

#ifndef DOXYGEN

    template<typename T>
    std::shared_ptr<T> ensure_shared_ptr(T * t)
    {
      return std::shared_ptr<T>(t, null_deleter<T>());
    }

    template<typename T>
    std::shared_ptr<T> & ensure_shared_ptr(std::shared_ptr<T> & t)
    {
      return t;
    }

#endif // DOXYGEN

    //! \}

  } // namespace PDELab
} //namespace Dune

#endif // DUNE_PDELAB_COMMON_UTILITY_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/common/vtkexport.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:

#ifndef DUNE_PDELAB_VTKEXPORT_HH
#define DUNE_PDELAB_VTKEXPORT_HH

#include<cstddef>
#include<string>
#include<vector>

#include <dune/common/shared_ptr.hh>

#include<dune/grid/io/file/vtk/vtkwriter.hh>

#include<dune/pdelab/common/range.hh>

namespace Dune {
  namespace PDELab {

    //! wrap a GridFunction so it can be used with the VTKWriter from dune-grid.
    template<typename T> // T is a grid function
    class VTKGridFunctionAdapter
      : public Dune::VTKFunction<typename T::Traits::GridViewType>
    {
      typedef typename T::Traits::GridViewType::Grid::ctype DF;
      enum {n=T::Traits::GridViewType::dimension};
      typedef typename T::Traits::GridViewType::Grid::template Codim<0>::Entity Entity;

    public:
      //! construct a VTKGridFunctionAdapter
      /**
       * \param t_     GridFunction object to wrap.  A reference to the grid
       *               function object is stored internally and the
       *               constructed object becomes invalid as soon as that
       *               reference becomes invalid.
       * \param s_     Name of the field as returned by name().
       * \param remap_ How components are remapped between PDELab and VTK.
       *               The default value yields the identity map with entries
       *               (0,1,...,T::Traits::dimRange-1).
       *
       * The resulting VTKFunction will have \c remap_.size() components.
       * None of the elements of \c remap_ should be greater or equal to \c
       * T::Traits::dimRange.  When component \c c is requested by the
       * VTKWriter, it will be mapped to the component \c remap_[c] of the
       * GridFunction.
       */
      VTKGridFunctionAdapter(const T& t_, std::string s_,
                             const std::vector<std::size_t> &remap_ =
                               rangeVector(std::size_t(T::Traits::dimRange)))
        : t(stackobject_to_shared_ptr(t_)), s(s_), remap(remap_)
      {}

      //! construct a VTKGridFunctionAdapter
      /**
       * \param t_     Shared pointer to a GridFunction object to wrap.
       * \param s_     Name of the field as returned by name().
       * \param remap_ How components are remapped between PDELab and VTK.
       *               The default value yields the identity map with entries
       *               (0,1,...,T::Traits::dimRange-1).
       *
       * The resulting VTKFunction will have \c remap_.size() components.
       * None of the elements of \c remap_ should be greater or equal to \c
       * T::Traits::dimRange.  When component \c c is requested by the
       * VTKWriter, it will be mapped to the component \c remap_[c] of the
       * GridFunction.
       */
      VTKGridFunctionAdapter(const std::shared_ptr<const T>& t_, std::string s_,
                             const std::vector<std::size_t> &remap_ =
                               rangeVector(std::size_t(T::Traits::dimRange)))
        : t(t_), s(s_), remap(remap_)
      { }

      virtual int ncomps () const
      {
        return remap.size();;
      }

      virtual double evaluate (int comp, const Entity& e, const Dune::FieldVector<DF,n>& xi) const
      {
        typename T::Traits::DomainType x;
        typename T::Traits::RangeType y;

        for (int i=0; i<n; i++)
          x[i] = xi[i];
        t->evaluate(e,x,y);
        return y[remap[comp]];
      }

      virtual std::string name () const
      {
        return s;
      }

    private:
      std::shared_ptr<const T> t;
      std::string s;
      std::vector<std::size_t> remap;
    };

    //! construct a VTKGridFunctionAdapter
    /**
     * \param gf    GridFunction object to wrap.  A reference to the grid
     *              function object is stored internally and the constructed
     *              object becomes invalid as soon as that reference becomes
     *              invalid.
     * \param name  Name of the field as returned by name().
     * \param remap How components are remapped between PDELab and VTK.  The
     *              default value yields the identity map with entries
     *              (0,1,...,T::Traits::dimRange-1).
     *
     * The resulting VTKFunction will have \c remap_.size() components.  None
     * of the elements of \c remap should be greater or equal to \c
     * T::Traits::dimRange.  When component \c c is requested by the
     * VTKWriter, it will be mapped to the component \c remap[c] of the
     * GridFunction.
     */
    template<class GF>
    std::shared_ptr<VTKGridFunctionAdapter<GF> > makeVTKGridFunctionAdapter
    ( const std::shared_ptr<GF> &gf, const std::string &name,
      const std::vector<std::size_t> &remap =
        rangeVector(std::size_t(GF::Traits::dimRange)))
    { return std::make_shared<VTKGridFunctionAdapter<GF> >(gf, name, remap); }

    //! construct a VTKGridFunctionAdapter
    /**
     * \param gf    GridFunction object to wrap.  A reference to the grid
     *              function object is stored internally and the constructed
     *              object becomes invalid as soon as that reference becomes
     *              invalid.
     * \param name  Name of the field as returned by name().
     * \param remap How components are remapped between PDELab and VTK.  The
     *              default value yields the identity map with entries
     *              (0,1,...,T::Traits::dimRange-1).
     *
     * The resulting VTKFunction will have \c remap_.size() components.  None
     * of the elements of \c remap should be greater or equal to \c
     * T::Traits::dimRange.  When component \c c is requested by the
     * VTKWriter, it will be mapped to the component \c remap[c] of the
     * GridFunction.
     */
    template<class GF>
    std::shared_ptr<VTKGridFunctionAdapter<GF> > makeVTKGridFunctionAdapter
    ( const GF &gf, const std::string &name,
      const std::vector<std::size_t> &remap =
        rangeVector(std::size_t(GF::Traits::dimRange)))
    { return std::make_shared<VTKGridFunctionAdapter<GF> >(stackobject_to_shared_ptr(gf), name, remap); }

    //! construct a VTKGridFunctionAdapter
    /**
     * \param gf    Shared pointer to a GridFunction object to wrap.
     * \param name  Name of the field as returned by name().

     * \param remap How components are remapped between PDELab and VTK. The
     *              default value yields the identity map with entries
     *              (0,1,...,T::Traits::dimRange-1).
     *
     * The resulting VTKFunction will have \c remap.size() components.  None
     * of the elements of \c remap should be greater or equal to \c
     * T::Traits::dimRange.  When component \c c is requested by the
     * VTKWriter, it will be mapped to the component \c remap[c] of the
     * GridFunction.
     */
    template<class GF>
    std::shared_ptr<VTKGridFunctionAdapter<GF> > makeVTKGridFunctionAdapter
    ( const std::shared_ptr<const GF> &gf, const std::string &name,
      const std::vector<std::size_t> &remap =
        rangeVector(std::size_t(GF::Traits::dimRange)))
    { return std::make_shared<VTKGridFunctionAdapter<GF> >(gf, name, remap); }

    /** vizualize order of a hp-FiniteElementMap so it can be used with the VTKWriter from dune-grid.
        @tparam GV GridView to vizualize on
        @tparam FEM FiniteElementMap to vizualize
     */
    template<typename G, typename FEM>
    class VTKFiniteElementMapAdapter
      : public Dune::VTKFunction<G>
    {
      typedef typename G::ctype DF;
      enum {n=G::dimension};
      typedef typename G::template Codim<0>::Entity Entity;

    public:
      VTKFiniteElementMapAdapter (const FEM& fem_, std::string s_)
        : fem(fem_), s(s_)
      {}

      virtual int ncomps () const
      {
        return 1;
      }

      virtual double evaluate (int comp, const Entity& e, const Dune::FieldVector<DF,n>& xi) const
      {
        return fem.getOrder(e);
      }

      virtual std::string name () const
      {
        return s;
      }

    private:
      const FEM& fem;
      std::string s;
    };

  }
}

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/constraints/CMakeLists.txt <==
add_subdirectory(common)

install(FILES conforming.hh
              hangingnode.hh
              hangingnodemanager.hh
              interiornode.hh
              noconstraints.hh
              p0.hh
              p0ghost.hh
              raviartthomas0.hh
        DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/pdelab/constraints)


==> anc/xt-super/dune-pdelab/dune/pdelab/constraints/Makefile.am <==
constraintsdir = $(includedir)/dune/pdelab/constraints
constraints_HEADERS =				\
	conforming.hh				\
	hangingnode.hh				\
	hangingnodemanager.hh			\
	interiornode.hh				\
	noconstraints.hh			\
	p0.hh					\
	p0ghost.hh				\
	raviartthomas0.hh

SUBDIRS = common

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-pdelab/dune/pdelab/constraints/common/CMakeLists.txt <==
install(FILES constraints.hh
              constraintsparameters.hh
              constraintstransformation.hh
        DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/pdelab/constraints/common)


==> anc/xt-super/dune-pdelab/dune/pdelab/constraints/common/Makefile.am <==
constraintsdir = $(includedir)/dune/pdelab/constraints/common
constraints_HEADERS =			\
	constraints.hh				\
	constraintsparameters.hh			\
	constraintstransformation.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-pdelab/dune/pdelab/constraints/common/constraints.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_PDELAB_CONSTRAINTS_COMMON_CONSTRAINTS_HH
#define DUNE_PDELAB_CONSTRAINTS_COMMON_CONSTRAINTS_HH

#include<dune/common/exceptions.hh>
#include<dune/common/float_cmp.hh>

#include<dune/pdelab/common/function.hh>
#include<dune/pdelab/common/geometrywrapper.hh>
#include<dune/pdelab/common/typetraits.hh>
#include<dune/pdelab/common/intersectiontype.hh>
#include<dune/pdelab/gridfunctionspace/gridfunctionspace.hh>
#include"constraintstransformation.hh"
#include"constraintsparameters.hh"

namespace Dune {
  namespace PDELab {

    //! \addtogroup GridFunctionSpace
    //! \ingroup PDELab
    //! \{

    namespace { // hide internals
      // do method invocation only if class has the method

      template<typename C, bool doIt>
      struct ConstraintsCallBoundary
      {
        template<typename P, typename IG, typename LFS, typename T>
        static void boundary (const C& c, const P& p, const IG& ig, const LFS& lfs, T& trafo)
        {
        }
      };
      template<typename C, bool doIt>
      struct ConstraintsCallProcessor
      {
        template<typename IG, typename LFS, typename T>
        static void processor (const C& c, const IG& ig, const LFS& lfs, T& trafo)
        {
        }
      };
      template<typename C, bool doIt>
      struct ConstraintsCallSkeleton
      {
        template<typename IG, typename LFS, typename T>
        static void skeleton (const C& c,  const IG& ig,
                              const LFS& lfs_e, const LFS& lfs_f,
                              T& trafo_e, T& trafo_f)
        {
        }
      };
      template<typename C, bool doIt>
      struct ConstraintsCallVolume
      {
        template<typename P, typename EG, typename LFS, typename T>
        static void volume (const C& c, const P&, const EG& eg, const LFS& lfs, T& trafo)
        {
        }
      };


      template<typename C>
      struct ConstraintsCallBoundary<C,true>
      {
        template<typename P, typename IG, typename LFS, typename T>
        static void boundary (const C& c, const P& p, const IG& ig, const LFS& lfs, T& trafo)
        {
          if (lfs.size())
            c.boundary(p,ig,lfs,trafo);
        }
      };
      template<typename C>
      struct ConstraintsCallProcessor<C,true>
      {
        template<typename IG, typename LFS, typename T>
        static void processor (const C& c, const IG& ig, const LFS& lfs, T& trafo)
        {
          if (lfs.size())
            c.processor(ig,lfs,trafo);
        }
      };
      template<typename C>
      struct ConstraintsCallSkeleton<C,true>
      {
        template<typename IG, typename LFS, typename T>
        static void skeleton (const C& c, const IG& ig,
                              const LFS& lfs_e, const LFS& lfs_f,
                              T& trafo_e, T& trafo_f)
        {
          if (lfs_e.size() || lfs_f.size())
            c.skeleton(ig, lfs_e, lfs_f, trafo_e, trafo_f);
        }
      };
      template<typename C>
      struct ConstraintsCallVolume<C,true>
      {
        template<typename P, typename EG, typename LFS, typename T>
        static void volume (const C& c, const P& p, const EG& eg, const LFS& lfs, T& trafo)
        {
          if (lfs.size())
            c.volume(p,eg,lfs,trafo);
        }
      };


      struct ParameterizedConstraintsBase
        : public TypeTree::TreePairVisitor
      {
        // This acts as a catch-all for unsupported leaf- / non-leaf combinations in the two
        // trees. It is necessary because otherwise, the visitor would fall back to the default
        // implementation in TreeVisitor, which simply does nothing. The resulting bugs would
        // probably be hell to find...
        template<typename P, typename LFS, typename TreePath>
        void leaf(const P& p, const LFS& lfs, TreePath treePath) const
        {
          static_assert((AlwaysFalse<P>::Value),
                        "unsupported combination of function and LocalFunctionSpace");
        }
      };


      template<typename P, typename IG, typename CL>
      struct BoundaryConstraintsForParametersLeaf
        : public TypeTree::TreeVisitor
        , public TypeTree::DynamicTraversal
      {

        template<typename LFS, typename TreePath>
        void leaf(const LFS& lfs, TreePath treePath) const
        {

          // extract constraints type
          typedef typename LFS::Traits::ConstraintsType C;

          // iterate over boundary, need intersection iterator
          ConstraintsCallBoundary<C,C::doBoundary>::boundary(lfs.constraints(),p,ig,lfs,cl);
        }

        BoundaryConstraintsForParametersLeaf(const P& p_, const IG& ig_, CL& cl_)
          : p(p_)
          , ig(ig_)
          , cl(cl_)
        {}

        const P& p;
        const IG& ig;
        CL& cl;

      };


      template<typename IG, typename CL>
      struct BoundaryConstraints
        : public ParameterizedConstraintsBase
        , public TypeTree::DynamicTraversal
      {

        // standard case - leaf in both trees
        template<typename P, typename LFS, typename TreePath>
        typename enable_if<P::isLeaf && LFS::isLeaf>::type
        leaf(const P& p, const LFS& lfs, TreePath treePath) const
        {
          // extract constraints type
          typedef typename LFS::Traits::ConstraintsType C;

          // iterate over boundary, need intersection iterator
          ConstraintsCallBoundary<C,C::doBoundary>::boundary(lfs.constraints(),p,ig,lfs,cl);
        }

        // reuse constraints parameter information from p for all LFS children
        template<typename P, typename LFS, typename TreePath>
        typename enable_if<P::isLeaf && (!LFS::isLeaf)>::type
        leaf(const P& p, const LFS& lfs, TreePath treePath) const
        {
          // traverse LFS tree and reuse parameter information
          TypeTree::applyToTree(lfs,BoundaryConstraintsForParametersLeaf<P,IG,CL>(p,ig,cl));
        }

        BoundaryConstraints(const IG& ig_, CL& cl_)
          : ig(ig_)
          , cl(cl_)
        {}

      private:
        const IG& ig;
        CL& cl;

      };


      template<typename IG, typename CL>
      struct ProcessorConstraints
        : public TypeTree::TreeVisitor
        , public TypeTree::DynamicTraversal
      {

        template<typename LFS, typename TreePath>
        void leaf(const LFS& lfs, TreePath treePath) const
        {
          // extract constraints type
          typedef typename LFS::Traits::ConstraintsType C;

          // iterate over boundary, need intersection iterator
          ConstraintsCallProcessor<C,C::doProcessor>::processor(lfs.constraints(),ig,lfs,cl);
        }

        ProcessorConstraints(const IG& ig_, CL& cl_)
          : ig(ig_)
          , cl(cl_)
        {}

      private:
        const IG& ig;
        CL& cl;

      };


      template<typename IG, typename CL>
      struct SkeletonConstraints
        : public TypeTree::TreePairVisitor
        , public TypeTree::DynamicTraversal
      {

        template<typename LFS, typename TreePath>
        void leaf(const LFS& lfs_e, const LFS& lfs_f, TreePath treePath) const
        {
          // extract constraints type
          typedef typename LFS::Traits::ConstraintsType C;

          // as LFS::constraints() just returns the constraints of the
          // GridFunctionSpace, lfs_e.constraints() is equivalent to
          // lfs_f.constraints()
          const C & c = lfs_e.constraints();

          // iterate over boundary, need intersection iterator
          ConstraintsCallSkeleton<C,C::doSkeleton>::skeleton(c,ig,lfs_e,lfs_f,cl_e,cl_f);
        }

        SkeletonConstraints(const IG& ig_, CL& cl_e_, CL& cl_f_)
          : ig(ig_)
          , cl_e(cl_e_)
          , cl_f(cl_f_)
        {}

      private:
        const IG& ig;
        CL& cl_e;
        CL& cl_f;

      };


      template<typename P, typename EG, typename CL>
      struct VolumeConstraintsForParametersLeaf
        : public TypeTree::TreeVisitor
        , public TypeTree::DynamicTraversal
      {

        template<typename LFS, typename TreePath>
        void leaf(const LFS& lfs, TreePath treePath) const
        {
          // extract constraints type
          typedef typename LFS::Traits::ConstraintsType C;
          const C & c = lfs.constraints();

          // iterate over boundary, need intersection iterator
          ConstraintsCallVolume<C,C::doVolume>::volume(c,p,eg,lfs,cl);
        }

        VolumeConstraintsForParametersLeaf(const P& p_, const EG& eg_, CL& cl_)
          : p(p_)
          , eg(eg_)
          , cl(cl_)
        {}

      private:
        const P& p;
        const EG& eg;
        CL& cl;

      };


      template<typename EG, typename CL>
      struct VolumeConstraints
        : public ParameterizedConstraintsBase
        , public TypeTree::DynamicTraversal
      {

        // standard case - leaf in both trees
        template<typename P, typename LFS, typename TreePath>
        typename enable_if<P::isLeaf && LFS::isLeaf>::type
        leaf(const P& p, const LFS& lfs, TreePath treePath) const
        {
          // allocate local constraints map
          CL cl;

          // extract constraints type
          typedef typename LFS::Traits::ConstraintsType C;
          const C & c = lfs.constraints();

          // iterate over boundary, need intersection iterator
          ConstraintsCallVolume<C,C::doVolume>::volume(c,p,eg,lfs,cl);
        }

        // reuse constraints parameter information from p for all LFS children
        template<typename P, typename LFS, typename TreePath>
        typename enable_if<P::isLeaf && (!LFS::isLeaf)>::type
        leaf(const P& p, const LFS& lfs, TreePath treePath) const
        {
          // traverse LFS tree and reuse parameter information
          TypeTree::applyToTree(lfs,VolumeConstraintsForParametersLeaf<P,EG,CL>(p,eg,cl));
        }

        VolumeConstraints(const EG& eg_, CL& cl_)
          : eg(eg_)
          , cl(cl_)
        {}

      private:
        const EG& eg;
        CL& cl;

      };


    } // anonymous namespace

    template<typename... Children>
    struct CompositeConstraintsOperator
      : public TypeTree::CompositeNode<Children...>
    {
      typedef TypeTree::CompositeNode<Children...> BaseT;

      CompositeConstraintsOperator(Children&... children)
        : BaseT(children...)
      {}

      CompositeConstraintsOperator(std::shared_ptr<Children>... children)
        : BaseT(children...)
      {}

      // aggregate flags

      // forward methods to childs

    };

    template<typename... Children>
    struct CompositeConstraintsParameters
      : public TypeTree::CompositeNode<Children...>
    {
      typedef TypeTree::CompositeNode<Children...> BaseT;

      CompositeConstraintsParameters(Children&... children)
        : BaseT(children...)
      {}

      CompositeConstraintsParameters(std::shared_ptr<Children>... children)
        : BaseT(children...)
      {}
    };

    template<typename T, std::size_t k>
    struct PowerConstraintsParameters
      : public TypeTree::PowerNode<T,k>
    {
      typedef TypeTree::PowerNode<T,k> BaseT;

      PowerConstraintsParameters()
        : BaseT()
      {}

      PowerConstraintsParameters(T& c)
        : BaseT(c)
      {}

      PowerConstraintsParameters (T& c0,
                              T& c1)
        : BaseT(c0,c1)
      {}

      PowerConstraintsParameters (T& c0,
                              T& c1,
                              T& c2)
        : BaseT(c0,c1,c2)
      {}

      PowerConstraintsParameters (T& c0,
                              T& c1,
                              T& c2,
                              T& c3)
        : BaseT(c0,c1,c2,c3)
      {}

      PowerConstraintsParameters (T& c0,
                              T& c1,
                              T& c2,
                              T& c3,
                              T& c4)
        : BaseT(c0,c1,c2,c3,c4)
      {}

      PowerConstraintsParameters (T& c0,
                              T& c1,
                              T& c2,
                              T& c3,
                              T& c4,
                              T& c5)
        : BaseT(c0,c1,c2,c3,c4,c5)
      {}

      PowerConstraintsParameters (T& c0,
                              T& c1,
                              T& c2,
                              T& c3,
                              T& c4,
                              T& c5,
                              T& c6)
        : BaseT(c0,c1,c2,c3,c4,c5,c6)
      {}

      PowerConstraintsParameters (T& c0,
                              T& c1,
                              T& c2,
                              T& c3,
                              T& c4,
                              T& c5,
                              T& c6,
                              T& c7)
        : BaseT(c0,c1,c2,c3,c4,c5,c6,c7)
      {}

      PowerConstraintsParameters (T& c0,
                              T& c1,
                              T& c2,
                              T& c3,
                              T& c4,
                              T& c5,
                              T& c6,
                              T& c7,
                              T& c8)
        : BaseT(c0,c1,c2,c3,c4,c5,c6,c7,c8)
      {}

      PowerConstraintsParameters (T& c0,
                              T& c1,
                              T& c2,
                              T& c3,
                              T& c4,
                              T& c5,
                              T& c6,
                              T& c7,
                              T& c8,
                              T& c9)
        : BaseT(c0,c1,c2,c3,c4,c5,c6,c7,c8,c9)
      {}

      PowerConstraintsParameters (const std::array<std::shared_ptr<T>,k>& children)
        : BaseT(children)
      {}
    };

#ifndef DOXYGEN

    //! wraps a BoundaryGridFunction in a OldStyleConstraintsParameter class
    template<typename F>
    class OldStyleConstraintsWrapper
      : public TypeTree::LeafNode
    {
      std::shared_ptr<const F> _f;
      unsigned int _i;
    public:

      template<typename Transformation>
      OldStyleConstraintsWrapper(std::shared_ptr<const F> f, const Transformation& t, unsigned int i=0)
        : _f(f)
        , _i(i)
      {}

      template<typename Transformation>
      OldStyleConstraintsWrapper(const F & f, const Transformation& t, unsigned int i=0)
        : _f(stackobject_to_shared_ptr(f))
        , _i(i)
      {}

      template<typename I>
      bool isDirichlet(const I & intersection, const FieldVector<typename I::ctype, I::dimension-1> & coord) const
      {
        typename F::Traits::RangeType bctype;
        _f->evaluate(intersection,coord,bctype);
        return bctype[_i] > 0;
      }

      template<typename I>
      bool isNeumann(const I & intersection, const FieldVector<typename I::ctype, I::dimension-1> & coord) const
      {
        typename F::Traits::RangeType bctype;
        _f->evaluate(intersection,coord,bctype);
        return bctype[_i] == 0;
      }
    };

    // Tag to name trafo GridFunction -> OldStyleConstraintsWrapper
    struct gf_to_constraints {};

    // register trafos GridFunction -> OldStyleConstraintsWrapper
    template<typename F, typename Transformation>
    struct MultiComponentOldStyleConstraintsWrapperDescription
    {

      static const bool recursive = false;

      enum { dim = F::Traits::dimRange };
      typedef OldStyleConstraintsWrapper<F> node_type;
      typedef PowerConstraintsParameters<node_type, dim> transformed_type;
      typedef std::shared_ptr<transformed_type> transformed_storage_type;

      static transformed_type transform(const F& s, const Transformation& t)
      {
        std::shared_ptr<const F> sp = stackobject_to_shared_ptr(s);
        std::array<std::shared_ptr<node_type>, dim> childs;
        for (int i=0; i<dim; i++)
          childs[i] = std::make_shared<node_type>(sp,t,i);
        return transformed_type(childs);
      }

      static transformed_storage_type transform_storage(std::shared_ptr<const F> s, const Transformation& t)
      {
        std::array<std::shared_ptr<node_type>, dim> childs;
        for (int i=0; i<dim; i++)
          childs[i] = std::make_shared<node_type>(s,t,i);
        return std::make_shared<transformed_type>(childs);
      }

    };
    // trafos for leaf nodes
    template<typename GridFunction>
    typename conditional<
      (GridFunction::Traits::dimRange == 1),
      // trafo for scalar leaf nodes
      TypeTree::GenericLeafNodeTransformation<GridFunction,gf_to_constraints,OldStyleConstraintsWrapper<GridFunction> >,
      // trafo for multi component leaf nodes
      MultiComponentOldStyleConstraintsWrapperDescription<GridFunction,gf_to_constraints>
      >::type
    registerNodeTransformation(GridFunction*, gf_to_constraints*, GridFunctionTag*);

    // trafo for power nodes
    template<typename PowerGridFunction>
    TypeTree::SimplePowerNodeTransformation<PowerGridFunction,gf_to_constraints,PowerConstraintsParameters>
    registerNodeTransformation(PowerGridFunction*, gf_to_constraints*, PowerGridFunctionTag*);

    // trafos for composite nodes
    template<typename CompositeGridFunction>
    TypeTree::SimpleCompositeNodeTransformation<CompositeGridFunction,gf_to_constraints,CompositeConstraintsParameters>
    registerNodeTransformation(CompositeGridFunction*, gf_to_constraints*, CompositeGridFunctionTag*);

    //! construct constraints
    /**
     * \code
     * #include <dune/pdelab/constraints/common/constraints.hh>
     * \endcode
     * \tparam P   Type implementing a constraints parameter tree
     * \tparam GFS Type implementing the model GridFunctionSpace
     * \tparam CG  Type implementing the model
     *             GridFunctionSpace::ConstraintsContainer::Type
     * \tparam isFunction bool to identify old-style parameters, which were implemented the Dune::PDELab::FunctionInterface
     */
    template<typename P, typename GFS, typename CG, bool isFunction>
    struct ConstraintsAssemblerHelper
    {
      //! construct constraints from given boundary condition function
      /**
       * \code
       * #include <dune/pdelab/constraints/common/constraints.hh>
       * \endcode
       * \tparam P   Type implementing a constraints parameter tree
       * \tparam GFS Type implementing the model GridFunctionSpace
       * \tparam CG  Type implementing the model
       *             GridFunctionSpace::ConstraintsContainer::Type
       *
       * \param p       The parameter object
       * \param gfs     The gridfunctionspace
       * \param cg      The constraints container
       * \param verbose Print information about the constaints at the end
       */
      static void
      assemble(const P& p, const GFS& gfs, CG& cg, const bool verbose)
      {
        // get some types
        using ES = typename GFS::Traits::EntitySet;
        using Element = typename ES::Traits::Element;
        using Intersection = typename ES::Traits::Intersection;

        ES es = gfs.entitySet();

        // make local function space
        using LFS = LocalFunctionSpace<GFS>;
        LFS lfs_e(gfs);
        LFSIndexCache<LFS> lfs_cache_e(lfs_e);
        LFS lfs_f(gfs);
        LFSIndexCache<LFS> lfs_cache_f(lfs_f);

        // get index set
        auto& is = es.indexSet();

        // loop once over the grid
        for (const auto& element : elements(es))
        {

          auto id = is.uniqueIndex(element);

          // bind local function space to element
          lfs_e.bind(element);

          using CL = typename CG::LocalTransformation;

          CL cl_self;

          using ElementWrapper = ElementGeometry<Element>;
          using IntersectionWrapper = IntersectionGeometry<Intersection>;

          TypeTree::applyToTreePair(p,lfs_e,VolumeConstraints<ElementWrapper,CL>(ElementWrapper(element),cl_self));

          // iterate over intersections and call metaprogram
          unsigned int intersection_index = 0;
          for (const auto& intersection : intersections(es,element))
          {

            auto intersection_data = classifyIntersection(es,intersection);
            auto intersection_type = std::get<0>(intersection_data);
            auto& outside_element = std::get<1>(intersection_data);

            switch (intersection_type) {

            case IntersectionType::skeleton:
            case IntersectionType::periodic:
              {
                auto idn = is.uniqueIndex(outside_element);

                if(id > idn){
                  // bind local function space to element in neighbor
                  lfs_f.bind(outside_element);

                  CL cl_neighbor;

                  TypeTree::applyToTreePair(lfs_e,lfs_f,SkeletonConstraints<IntersectionWrapper,CL>(IntersectionWrapper(intersection,intersection_index),cl_self,cl_neighbor));

                  if (!cl_neighbor.empty())
                    {
                      lfs_cache_f.update();
                      cg.import_local_transformation(cl_neighbor,lfs_cache_f);
                    }

                }
                break;
              }

            case IntersectionType::boundary:
              TypeTree::applyToTreePair(p,lfs_e,BoundaryConstraints<IntersectionWrapper,CL>(IntersectionWrapper(intersection,intersection_index),cl_self));
              break;

            case IntersectionType::processor:
              TypeTree::applyToTree(lfs_e,ProcessorConstraints<IntersectionWrapper,CL>(IntersectionWrapper(intersection,intersection_index),cl_self));
              break;

            }
            ++intersection_index;
          }

          if (!cl_self.empty())
            {
              lfs_cache_e.update();
              cg.import_local_transformation(cl_self,lfs_cache_e);
            }

        }

        // print result
        if(verbose){
          std::cout << "constraints:" << std::endl;

          std::cout << cg.size() << " constrained degrees of freedom" << std::endl;

          for (const auto& col : cg)
          {
            std::cout << col.first << ": "; // col index
            for (const auto& row : col.second)
              std::cout << "(" << row.first << "," << row.second << ") "; // row index , value
            std::cout << std::endl;
          }
        }
      }
    }; // end ConstraintsAssemblerHelper



    // Disable constraints assembly for empty transformation
    template<typename F, typename GFS>
    struct ConstraintsAssemblerHelper<F, GFS, EmptyTransformation, true>
    {
      static void assemble(const F& f, const GFS& gfs, EmptyTransformation& cg, const bool verbose)
      {}
    };

    // Disable constraints assembly for empty transformation
    template<typename F, typename GFS>
    struct ConstraintsAssemblerHelper<F, GFS, EmptyTransformation, false>
    {
      static void assemble(const F& f, const GFS& gfs, EmptyTransformation& cg, const bool verbose)
      {}
    };



    // Backwards compatibility shim
    template<typename F, typename GFS, typename CG>
    struct ConstraintsAssemblerHelper<F, GFS, CG, true>
    {
      static void
      assemble(const F& f, const GFS& gfs, CG& cg, const bool verbose)
      {
        // type of transformed tree
        typedef typename TypeTree::TransformTree<F,gf_to_constraints> Transformation;
        typedef typename Transformation::Type P;
        // transform tree
        P p = Transformation::transform(f);
        // call parameter based implementation
        ConstraintsAssemblerHelper<P, GFS, CG, IsGridFunction<P>::value>::assemble(p,gfs,cg,verbose);
      }
    };
#endif

    //! construct constraints
    /**
     * \code
     * #include <dune/pdelab/constraints/common/constraints.hh>
     * \endcode
     * \tparam GFS Type implementing the model GridFunctionSpace
     * \tparam CG  Type implementing the model
     *             GridFunctionSpace::ConstraintsContainer::Type
     *
     * \param gfs     The gridfunctionspace
     * \param cg      The constraints container
     * \param verbose Print information about the constaints at the end
     */
    template<typename GFS, typename CG>
    void constraints(const GFS& gfs, CG& cg,
                     const bool verbose = false)
    {
      NoConstraintsParameters p;
      ConstraintsAssemblerHelper<NoConstraintsParameters, GFS, CG, false>::assemble(p,gfs,cg,verbose);
    }

    //! construct constraints from given constraints parameter tree
    /**
     * \code
     * #include <dune/pdelab/constraints/common/constraints.hh>
     * \endcode
     * \tparam P   Type implementing a constraits parameter tree
     * \tparam GFS Type implementing the model GridFunctionSpace
     * \tparam CG  Type implementing the model
     *             GridFunctionSpace::ConstraintsContainer::Type
     *
     * \param p       The condition parameters
     * \param gfs     The gridfunctionspace
     * \param cg      The constraints container
     * \param verbose Print information about the constaints at the end
     *
     * \note For backwards compatibility you can implement the parameter tree as an Implemention Dune::PDELab::FunctionInterface
     *
     */
    template<typename P, typename GFS, typename CG>
    void constraints(const P& p, const GFS& gfs, CG& cg,
                     const bool verbose = false)
    {
      // clear global constraints
      cg.clear();
      ConstraintsAssemblerHelper<P, GFS, CG, IsGridFunction<P>::value>::assemble(p,gfs,cg,verbose);
    }

    //! construct constraints from given boundary condition function
    /**
     * \code
     * #include <dune/pdelab/constraints/common/constraints.hh>
     * \endcode
     * \tparam CG Type of ConstraintsContainer
     * \tparam XG Type of coefficients container
     *
     * \param cg The ConstraintsContainer
     * \param x  The value to assign
     * \param xg The container with the coefficients
     */
    template<typename CG, typename XG>
    void set_constrained_dofs(const CG& cg,
                              typename XG::ElementType x,
                              XG& xg)
    {
      for (const auto& col : cg)
        xg[col.first] = x;
    }


#ifndef DOXYGEN

    // Specialized version for unconstrained spaces
    template<typename XG>
    void set_constrained_dofs(const EmptyTransformation& cg,
                              typename XG::ElementType x,
                              XG& xg)
    {}

#endif // DOXYGEN


    //! check that constrained dofs match a certain value
    /**
     * as if they were set by set_constrained_dofs()
     *
     * \code
     * #include <dune/pdelab/constraints/common/constraints.hh>
     * \endcode
     *
     * \tparam CG  Type of ConstraintsContainer
     * \tparam XG  Type of coefficients container
     * \tparam Cmp Type of Comparison object to use (something with the
     *             interface of Dune::FloatCmpOps)
     *
     * \param cg  The ConstraintsContainer
     * \param x   The value to compare with
     * \param xg  The container with the coefficients
     * \param cmp The comparison object to use.
     *
     * \returns true if all constrained dofs match the given value, false
     *          otherwise.
     */
    template<typename CG, typename XG, typename Cmp>
    bool check_constrained_dofs(const CG& cg, typename XG::ElementType x,
                                XG& xg, const Cmp& cmp = Cmp())
    {
      for (const auto& col : cg)
        if(cmp.ne(xg[col.first], x))
          return false;
      return true;
    }

    //! check that constrained dofs match a certain value
    /**
     * \code
     * #include <dune/pdelab/constraints/common/constraints.hh>
     * \endcode
     *
     * This just calls check_constrained_dofs(cg, x, xg, cmp) with a default
     * comparison object FloatCmpOps<typename XG::ElementType>().
     *
     * \tparam CG  Type of ConstraintsContainer
     * \tparam XG  Type of coefficients container
     *
     * \param cg  The ConstraintsContainer
     * \param x   The value to compare with
     * \param xg  The container with the coefficients
     *
     * \returns true if all constrained dofs match the given value, false
     *          otherwise.
     */
    template<typename CG, typename XG>
    bool check_constrained_dofs(const CG& cg, typename XG::ElementType x,
                                XG& xg)
    {
      return check_constrained_dofs(cg, x, xg,
                                    FloatCmpOps<typename XG::ElementType>());
    }


#ifndef DOXYGEN

    // Specialized version for unconstrained spaces
    template<typename XG, typename Cmp>
    bool check_constrained_dofs(const EmptyTransformation& cg, typename XG::ElementType x,
                                XG& xg, const Cmp& cmp = Cmp())
    {
      return true;
    }

    // Specialized version for unconstrained spaces
    template<typename XG>
    bool check_constrained_dofs(const EmptyTransformation& cg, typename XG::ElementType x,
                                XG& xg)
    {
      return true;
    }

#endif // DOXYGEN


    //! transform residual into transformed basis: r -> r~
    /**
     * \code
     * #include <dune/pdelab/constraints/common/constraints.hh>
     * \endcode
     */
    template<typename CG, typename XG>
    void constrain_residual (const CG& cg, XG& xg)
    {
      for (const auto& col : cg)
        for (const auto& row : col.second)
          xg[row.first] += row.second * xg[col.first];

      // extra loop because constrained dofs might have contributions
      // to constrained dofs
      for (const auto& col : cg)
        xg[col.first] = typename XG::ElementType(0);
    }


#ifndef DOXYGEN

    // Specialized version for unconstrained spaces
    template<typename XG>
    void constrain_residual (const EmptyTransformation& cg, XG& xg)
    {}

#endif // DOXYGEN

    //! Modify coefficient vector based on constrained dofs as given
    //! in the constraints container
    //! @{

    /**
     * \code
     * #include <dune/pdelab/constraints/common/constraints.hh>
     * \endcode
     */
    template<typename CG, typename XG>
    void copy_constrained_dofs (const CG& cg, const XG& xgin, XG& xgout)
    {
      for (const auto& col : cg)
        xgout[col.first] = xgin[col.first];
    }


#ifndef DOXYGEN

    // Specialized version for unconstrained spaces
    template<typename XG>
    void copy_constrained_dofs (const EmptyTransformation& cg, const XG& xgin, XG& xgout)
    {}

#endif // DOXYGEN


    /**
     * \code
     * #include <dune/pdelab/constraints/common/constraints.hh>
     * \endcode
     * \todo reimplement; this is horribly inefficient
     */
    template<typename CG, typename XG>
    void set_nonconstrained_dofs (const CG& cg, typename XG::ElementType x, XG& xg)
    {
      XG tmp(xg);
      xg = x;
      copy_constrained_dofs(cg,tmp,xg);
    }


#ifndef DOXYGEN

    // Specialized version for unconstrained spaces
    template<typename XG>
    void set_nonconstrained_dofs (const EmptyTransformation& cg, typename XG::ElementType x, XG& xg)
    {
      xg = x;
    }

#endif // DOXYGEN


    /**
     * \code
     * #include <dune/pdelab/constraints/common/constraints.hh>
     * \endcode
     * \todo reimplement; this is horribly inefficient
     */
    template<typename CG, typename XG>
    void copy_nonconstrained_dofs (const CG& cg, const XG& xgin, XG& xgout)
    {
      XG tmp(xgin);
      copy_constrained_dofs(cg,xgout,tmp);
      xgout = tmp;
    }


#ifndef DOXYGEN

    // Specialized version for unconstrained spaces
    template<typename XG>
    void copy_nonconstrained_dofs (const EmptyTransformation& cg, const XG& xgin, XG& xgout)
    {
      xgout = xgin;
    }

#endif // DOXYGEN


    /**
     * \code
     * #include <dune/pdelab/constraints/common/constraints.hh>
     * \endcode
     * \todo reimplement; this is horribly inefficient
     */
    template<typename CG, typename XG>
    void set_shifted_dofs (const CG& cg, typename XG::ElementType x, XG& xg)
    {
      XG tmp(xg);
      tmp = x;

      for (const auto& col : cg)
      {
        // this is our marker for Dirichlet constraints
        if (col.second.size() == 0)
        {
          tmp[col.first] = xg[col.first];
        }
      }

      xg = tmp;
    }


#ifndef DOXYGEN

    // Specialized version for unconstrained spaces
    template<typename XG>
    void set_shifted_dofs (const EmptyTransformation& cg, typename XG::ElementType x, XG& xg)
    {}

#endif // DOXYGEN

    //! @}

    //! \} group GridFunctionSpace
  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_CONSTRAINTS_COMMON_CONSTRAINTS_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/constraints/common/constraintsparameters.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_PDELAB_CONSTRAINTSPARAMETERS_HH
#define DUNE_PDELAB_CONSTRAINTSPARAMETERS_HH

#include <dune/common/fvector.hh>
#include <dune/typetree/typetree.hh>

namespace Dune {
  namespace PDELab {

    //! \addtogroup GridFunctionSpace
    //! \ingroup PDELab
    //! \{

    /**
     * Interface for the constraints parameters describing Dirichlet constraints.
     *
     * \note This class not only describes the required interface of the parameter class,
     *       but can also be used as a convenient standard implementation that will add
     *       Dirichlet constraints to all locations it is queried about.
     */
    struct DirichletConstraintsParameters :
      public TypeTree::LeafNode
    {

      /**
       * Indicates whether the given position should be Dirichlet-constrained.
       *
       * \param intersection The grid intersection containing the queried location.
       * \param coord        The position of the queried location in local coordinates
       *                     of the intersection.
       *
       * \returns            true iff the given location should have a Dirichlet constraint.
       */
      template<typename I>
      bool isDirichlet(const I & intersection, const FieldVector<typename I::ctype, I::dimension-1> & coord) const
      {
        return true;
      }

      /**
       * Indicates whether the given position should be Neumann-constrained.
       *
       * Most of the time, this method will be equivalent to !isDirichlet(...), but
       * sometimes (in particular in multi-domain scenarios), both methods may return false.
       *
       * \param intersection The grid intersection containing the queried location.
       * \param coord        The position of the queried location in local coordinates
       *                     of the intersection.
       *
       * \returns            true iff the given location should have a Neumann constraint.
       */
      template<typename I>
      bool isNeumann(const I & intersection, const FieldVector<typename I::ctype, I::dimension-1> & coord) const
      {
        return false;
      }


      /**
       * Sets the current time (only required for instationary problems).
       *
       * \note This method only needs to be implement for instationary problems.
       */
      template<typename T>
      void setTime(const T& time)
      {}

    };

    /**
     * Dirichlet constraints parameters convenience implementation that does not apply
     * Dirichlet constraints anywhere.
     *
     * \sa DirichletConstraintsParameters
     */
    struct NoDirichletConstraintsParameters :
      public TypeTree::LeafNode
    {

      /**
       * Predicate implementation that will always return false.
       */
      template<typename I>
      bool isDirichlet(const I & intersection, const FieldVector<typename I::ctype, I::dimension-1> & coord) const
      {
        return false;
      }

      /**
       * Predicate implementation that will always return true.
       */
      template<typename I>
      bool isNeumann(const I & intersection, const FieldVector<typename I::ctype, I::dimension-1> & coord) const
      {
        return true;
      }

      /**
       * Sets the current time (only required for instationary problems).
       *
       * \note This method only needs to be implement for instationary problems.
       */
      template<typename T>
      void setTime(const T& time)
      {}

    };


    /**
     * Interface for the constraints parameters describing flux (Neumann) constraints.
     *
     * \note This class not only describes the required interface of the parameter class,
     *       but can also be used as a convenient standard implementation that will add
     *       Neumann constraints to all locations it is queried about.
     */
    struct FluxConstraintsParameters :
      public TypeTree::LeafNode
    {

      /**
       * Indicates whether the given position should be Neumann-constrained.
       *
       * \param intersection The grid intersection containing the queried location.
       * \param coord        The position of the queried location in local coordinates
       *                     of the intersection.
       *
       * \returns            true iff the given location should have a Neumann constraint.
       */
      template<typename I>
      bool isNeumann(const I & intersection, const FieldVector<typename I::ctype, I::dimension-1> & coord) const
      {
        return true;
      }

      /**
       * Sets the current time (only required for instationary problems).
       *
       * \note This method only needs to be implement for instationary problems.
       */
      template<typename T>
      void setTime(const T& time)
      {}

    };

    /**
     * Flux (Neumann) constraints parameters convenience implementation that does not apply
     * Neumann constraints anywhere.
     *
     * \sa FluxConstraintsParameters
     */
    struct NoFluxConstraintsParameters :
      public TypeTree::LeafNode
    {

      /**
       * Predicate implementation that will always return false.
       */
      template<typename I>
      bool isNeumann(const I & intersection, const FieldVector<typename I::ctype, I::dimension-1> & coord) const
      {
        return false;
      }

      /**
       * Sets the current time (only required for instationary problems).
       *
       * \note This method only needs to be implement for instationary problems.
       */
      template<typename T>
      void setTime(const T& time)
      {}

    };

    /**
     * Adapter class that deduces Neumann constraints from a model of DirichletConstraintsParameters
     * by applying the standard logic that every location on the boundary is either Neumann or
     * Dirichlet constrained.
     *
     * \warning This adapter will only work for the standard case of \f$\partial \Omega = \Gamma_D \cup \Gamma_N\f$.
     *          Do not try to use it for more advanced problems such as flow with flux, outflow and Dirichlet constraints!
     *
     * \tparam DirichletConstraintsParameters The type of the underlying Dirichlet constraints parameters implementation.
     */
    template<typename DirichletConstraintsParameters>
    struct FluxFromDirichletConstraintsAdapter :
      public TypeTree::LeafNode
    {

      /**
       * Forwards to the underlying DirichletConstraintsParameters implementation.
       */
      template<typename I>
      bool isDirichlet(const I & intersection, const FieldVector<typename I::ctype, I::dimension-1> & coord) const
      {
        return _dirichletConstraintsParameters.isDirichlet(intersection,coord);
      }

      /**
       * Returns the opposite of isDirichlet().
       */
      template<typename I>
      bool isNeumann(const I & intersection, const FieldVector<typename I::ctype, I::dimension-1> & coord) const
      {
        return !_dirichletConstraintsParameters.isDirichlet(intersection,coord);
      }

      /**
       * Forwards the new time to the underlying DirichletConstraintsParameters object.
       */
      template<typename T>
      void setTime(const T& time)
      {
        _dirichletConstraintsParameters.setTime(time);
      }

      FluxFromDirichletConstraintsAdapter(DirichletConstraintsParameters& dirichletConstraintsParameters)
        : _dirichletConstraintsParameters(dirichletConstraintsParameters)
      {}

    private:

      DirichletConstraintsParameters& _dirichletConstraintsParameters;

    };

    /**
     * Adapter class that deduces Dirichlet constraints from a model of FluxConstraintsParameters
     * by applying the standard logic that every location on the boundary is either Neumann or
     * Dirichlet constrained.
     *
     * \warning This adapter will only work for the standard case of \f$\partial \Omega = \Gamma_D \cup \Gamma_N\f$.
     *          Do not try to use it for more advanced problems such as flow with flux, outflow and Dirichlet constraints!
     *
     * \tparam FluxConstraintsParameters The type of the underlying Neumann constraints parameters implementation.
     */
    template<typename FluxConstraintsParameters>
    struct DirichletFromFluxConstraintsAdapter :
      public TypeTree::LeafNode
    {

      /**
       * Returns the opposite of isNeumann().
       */
      template<typename I>
      bool isDirichlet(const I & intersection, const FieldVector<typename I::ctype, I::dimension-1> & coord) const
      {
        return !_fluxConstraintsParameters.isNeumann(intersection,coord);
      }

      /**
       * Forwards to the underlying FluxConstraintsParameters implementation
       */
      template<typename I>
      bool isNeumann(const I & intersection, const FieldVector<typename I::ctype, I::dimension-1> & coord) const
      {
        return _fluxConstraintsParameters.isNeumann(intersection,coord);
      }

      /**
       * Forwards the new time to the underlying FluxConstraintsParameters object.
       */
      template<typename T>
      void setTime(const T& time)
      {
        _fluxConstraintsParameters.setTime(time);
      }

      DirichletFromFluxConstraintsAdapter(FluxConstraintsParameters& fluxConstraintsParameters)
        : _fluxConstraintsParameters(fluxConstraintsParameters)
      {}

    private:

      FluxConstraintsParameters& _fluxConstraintsParameters;

    };

    /**
     * Empty parameters to allow running the assembler for NoConstraints
     *
     * \note This class does not do anything. It only works, because the
     *       NoConstraints don't even try to assemble anything.
     *
     * \remark it is also used internally for the
     *       Dune::PDELab::constraints assembler TMP without any parameters
     */
    class NoConstraintsParameters : public TypeTree::LeafNode {};

    //! \}

  }
}

#endif // DUNE_PDELAB_CONSTRAINTSPARAMETERS_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/constraints/common/constraintstransformation.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:
#ifndef DUNE_PDELAB_GRIDFUNCTIONSPACE_CONSTRAINTSTRANSFORMATION_HH
#define DUNE_PDELAB_GRIDFUNCTIONSPACE_CONSTRAINTSTRANSFORMATION_HH

#include <algorithm>
#include <unordered_map>

namespace Dune {
  namespace PDELab {

    //! \addtogroup GridFunctionSpace
    //! \ingroup PDELab
    //! \{

    //! \brief a class holding transformation for constrained spaces
    template<typename DI, typename CI, typename F>
    class ConstraintsTransformation
      : public std::unordered_map<CI,std::unordered_map<CI,F> >
    {

      typedef std::unordered_map<CI,std::unordered_map<CI,F> > BaseT;

    public:
      //! export ElementType
      typedef F ElementType;
      typedef F Field;

      class LocalTransformation
        : public std::unordered_map<DI,std::unordered_map<DI,F> >
      {

      public:

        typedef F ElementType;
        typedef F Field;

        typedef std::unordered_map<DI,F> RowType;

        bool containsNonDirichletConstraints() const
        {
          return std::any_of(
            this->begin(), this->end(),
            [] (const std::pair<DI,RowType> & c)
                -> bool { return (!c.second.empty()); });
        }

      };

      //! export RowType
      typedef typename ConstraintsTransformation::mapped_type RowType;

      ConstraintsTransformation()
        : _contains_non_dirichlet_constraints(false)
      {}

      void clear()
      {
        BaseT::clear();
        _contains_non_dirichlet_constraints = false;
      }

      template<typename IndexCache>
      void import_local_transformation(const LocalTransformation& local_transformation, const IndexCache& index_cache)
      {
        typedef typename IndexCache::ContainerIndex ContainerIndex;
        typedef typename ConstraintsTransformation::iterator GlobalConstraintIterator;
        typedef typename ConstraintsTransformation::mapped_type GlobalConstraint;

        for (const auto& local_constraint : local_transformation)
          {
            const ContainerIndex& ci = index_cache.containerIndex(local_constraint.first);

            std::pair<GlobalConstraintIterator,bool> r =
              this->insert(make_pair(ci,GlobalConstraint()));

            GlobalConstraint& global_constraint = r.first->second;

            // Don't modify an existing Dirichlet constraint
            if (!r.second && global_constraint.empty())
              continue;

            // The new constraint is a Dirichlet constraint
            // Clear out any existing entries in the global constraint and stop
            if (local_constraint.second.empty())
              {
                global_constraint.clear();
                continue;
              }

            // We have a non-Dirichlet constraint
            _contains_non_dirichlet_constraints = true;

            // Accumulate new entries into global constraint
            for (const auto& local_entry : local_constraint.second)
              global_constraint[index_cache.containerIndex(local_entry.first)] = local_entry.second;
          }
      }

      bool containsNonDirichletConstraints() const
      {
        return _contains_non_dirichlet_constraints;
      }

    private:

      bool _contains_non_dirichlet_constraints;

    };

    class EmptyTransformation : public ConstraintsTransformation<char,char,char>
    {

    public:

      bool containsNonDirichletConstraints() const
      {
        return false;
      }

    };

   //! \} group GridFunctionSpace
  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_GRIDFUNCTIONSPACE_CONSTRAINTSTRANSFORMATION_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/constraints/conforming.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_PDELAB_CONFORMINGCONSTRAINTS_HH
#define DUNE_PDELAB_CONFORMINGCONSTRAINTS_HH

#include <cstddef>
#include <algorithm>

#include <dune/common/exceptions.hh>

#include <dune/geometry/referenceelements.hh>
#include <dune/geometry/type.hh>

#include <dune/grid/common/grid.hh>

#include <dune/localfunctions/common/interfaceswitch.hh>

#include <dune/typetree/typetree.hh>

#include <dune/pdelab/common/geometrywrapper.hh>
#include <dune/pdelab/constraints/common/constraintsparameters.hh>
#include <dune/pdelab/gridfunctionspace/gridfunctionspace.hh>
#include <dune/pdelab/gridfunctionspace/localfunctionspacetags.hh>
#include <dune/pdelab/gridfunctionspace/localvector.hh>

namespace Dune {
  namespace PDELab {

    //! \addtogroup Constraints
    //! \ingroup FiniteElementMap
    //! \{

    //! Dirichlet Constraints construction
    // works in any dimension and on all element types
    class ConformingDirichletConstraints
    {
    public:
      enum { doBoundary = true };
      enum { doProcessor = false };
      enum { doSkeleton = false };
      enum { doVolume = false };

      //! boundary constraints
      /**
       * \tparam P   Parameter class, wich fulfills the DirichletConstraintsParameters interface
       * \tparam IG  intersection geometry
       * \tparam LFS local function space
       * \tparam T   TransformationType
       */
      template<typename P, typename IG, typename LFS, typename T>
      void boundary (const P& param, const IG& ig, const LFS& lfs, T& trafo) const
      {
        typedef FiniteElementInterfaceSwitch<
        typename LFS::Traits::FiniteElementType
          > FESwitch;
        typedef FieldVector<typename IG::ctype, IG::dimension-1> FaceCoord;

        const int face = ig.indexInInside();

        // find all local indices of this face
        Dune::GeometryType gt = ig.inside().type();
        typedef typename IG::ctype DT;
        const int dim = IG::Entity::dimension;
        const Dune::ReferenceElement<DT,dim>& refelem = Dune::ReferenceElements<DT,dim>::general(gt);

        const Dune::ReferenceElement<DT,dim-1> &
          face_refelem = Dune::ReferenceElements<DT,dim-1>::general(ig.geometry().type());

        // empty map means Dirichlet constraint
        typename T::RowType empty;

        const FaceCoord testpoint = face_refelem.position(0,0);

        // Abort if this isn't a Dirichlet boundary
        if (!param.isDirichlet(ig,testpoint))
          return;

        for (std::size_t i=0;
             i<std::size_t(FESwitch::coefficients(lfs.finiteElement()).size());
             i++)
          {
            // The codim to which this dof is attached to
            unsigned int codim =
              FESwitch::coefficients(lfs.finiteElement()).localKey(i).codim();

            if (codim==0) continue;

            for (int j=0; j<refelem.size(face,1,codim); j++){

              if (static_cast<int>(FESwitch::coefficients(lfs.finiteElement()).
                                   localKey(i).subEntity())
                  == refelem.subEntity(face,1,j,codim))
                trafo[lfs.dofIndex(i)] = empty;
            }
          }
      }
    };

    //! extend conforming constraints class by processor boundary
    class OverlappingConformingDirichletConstraints : public ConformingDirichletConstraints
    {
    public:
      enum { doProcessor = true };

      //! processor constraints
      /**
       * \tparam IG  intersection geometry
       * \tparam LFS local function space
       * \tparam T   TransformationType
       */
      template<typename IG, typename LFS, typename T>
      void processor (const IG& ig, const LFS& lfs, T& trafo) const
      {
        typedef FiniteElementInterfaceSwitch<
        typename LFS::Traits::FiniteElementType
          > FESwitch;

        // determine face
        const int face = ig.indexInInside();

        // find all local indices of this face
        Dune::GeometryType gt = ig.inside().type();
        typedef typename IG::ctype DT;
        const int dim = IG::Entity::dimension;

        const Dune::ReferenceElement<DT,dim>& refelem = Dune::ReferenceElements<DT,dim>::general(gt);

        // empty map means Dirichlet constraint
        typename T::RowType empty;

        // loop over all degrees of freedom and check if it is on given face
        for (size_t i=0; i<FESwitch::coefficients(lfs.finiteElement()).size();
             i++)
          {
            // The codim to which this dof is attached to
            unsigned int codim =
              FESwitch::coefficients(lfs.finiteElement()).localKey(i).codim();

            if (codim==0) continue;

            for (int j=0; j<refelem.size(face,1,codim); j++)
              if (FESwitch::coefficients(lfs.finiteElement()).localKey(i).
                  subEntity() == std::size_t(refelem.subEntity(face,1,j,codim)))
                trafo[lfs.dofIndex(i)] = empty;
          }
      }
    };

    //! extend conforming constraints class by processor boundary
    template<typename GV>
    class NonoverlappingConformingDirichletConstraints : public ConformingDirichletConstraints
    {
    public:
      enum { doVolume = true };

      //! volume constraints
      /**
       * \tparam EG  element geometry
       * \tparam LFS local function space
       * \tparam T   TransformationType
       */
      template<typename P, typename EG, typename LFS, typename T>
      void volume (const P& param, const EG& eg, const LFS& lfs, T& trafo) const
      {
        typedef FiniteElementInterfaceSwitch<
          typename LFS::Traits::FiniteElementType
          > FESwitch;

        auto& entity = eg.entity();

        // nothing to do for interior entities
        if (entity.partitionType()==Dune::InteriorEntity)
          return;

        typedef typename FESwitch::Coefficients Coefficients;
        const Coefficients& coeffs = FESwitch::coefficients(lfs.finiteElement());

        // empty map means Dirichlet constraint
        typename T::RowType empty;

        auto& ref_el = ReferenceElements<typename GV::ctype,GV::dimension>::general(entity.type());

        // loop over all degrees of freedom and check if it is not owned by this processor
        for (size_t i = 0; i < coeffs.size(); ++i)
          {
            size_t codim = coeffs.localKey(i).codim();
            size_t sub_entity = coeffs.localKey(i).subEntity();

            size_t entity_index = _gv.indexSet().subIndex(entity,sub_entity,codim);
            size_t gt_index = GlobalGeometryTypeIndex::index(ref_el.type(sub_entity,codim));

            size_t index = _gt_offsets[gt_index] + entity_index;

            if (_ghosts[index])
              {
                trafo[lfs.dofIndex(i)] = empty;
              }
          }
      }

      template<class GFS>
      void compute_ghosts (const GFS& gfs)
      {
        std::fill(_gt_offsets.begin(),_gt_offsets.end(),0);

        for (size_t codim = 0; codim <= GV::dimension; ++codim)
          {
            if (gfs.ordering().contains(codim))
              {
                for (auto gt : _gv.indexSet().types(codim))
                  _gt_offsets[GlobalGeometryTypeIndex::index(gt) + 1] = _gv.indexSet().size(gt);
              }
          }

        std::partial_sum(_gt_offsets.begin(),_gt_offsets.end(),_gt_offsets.begin());

        _ghosts.assign(_gt_offsets.back(),true);

        typedef typename GV::template Codim<0>::
          template Partition<Interior_Partition>::Iterator Iterator;

        for(Iterator it = _gv.template begin<0, Interior_Partition>(),
              end = _gv.template end<0, Interior_Partition>();
            it != end;
            ++it)
          {
            auto entity = *it;

            const ReferenceElement<typename GV::ctype,GV::dimension>& ref_el =
              ReferenceElements<typename GV::ctype,GV::dimension>::general(entity.type());

            for (size_t codim = 0; codim <= GV::dimension; ++codim)
              if (gfs.ordering().contains(codim))
                {
                  for (int i = 0; i < ref_el.size(codim); ++i)
                    {
                      size_t entity_index = _gv.indexSet().subIndex(entity,i,codim);
                      size_t gt_index = GlobalGeometryTypeIndex::index(ref_el.type(i,codim));
                      size_t index = _gt_offsets[gt_index] + entity_index;

                      _ghosts[index] = false;
                    }
                }
          }

      }

      NonoverlappingConformingDirichletConstraints(const GV& gv)
        : _gv(gv)
        , _rank(gv.comm().rank())
        , _gt_offsets(GlobalGeometryTypeIndex::size(GV::dimension) + 1)
      {}

    private:

      GV _gv;
      int _rank;
      std::vector<bool> _ghosts;
      std::vector<size_t> _gt_offsets;
    };
    //! \}

  }
}

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/constraints/hangingnode.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_HANGINGNODECONSTRAINTS_HH
#define DUNE_PDELAB_HANGINGNODECONSTRAINTS_HH

#include <cstddef>

#include<dune/common/exceptions.hh>
#include<dune/geometry/referenceelements.hh>
#include<dune/geometry/type.hh>
#include<dune/pdelab/common/geometrywrapper.hh>
#include"conforming.hh"
#include"hangingnodemanager.hh"

namespace Dune {
  namespace PDELab {

    //! \addtogroup Constraints
    //! \ingroup FiniteElementMap
    //! \{

    class HangingNodesConstraintsAssemblers
    {
    public:
      class CubeGridQ1Assembler
      {
      public:
        template<typename IG, typename LFS, typename T, typename FlagVector>
        static void assembleConstraints(const FlagVector & nodeState_e, const FlagVector & nodeState_f,
                                        const bool & e_has_hangingnodes, const bool & f_has_hangingnodes,
                                        const LFS & lfs_e, const LFS & lfs_f,
                                        T& trafo_e, T& trafo_f,
                                        const IG& ig)
        {
          typedef IG Intersection;
          typedef typename Intersection::Entity Cell;
          typedef typename Intersection::Geometry FaceGeometry;
          typedef typename FaceGeometry::ctype DT;
          typedef typename LFS::Traits::SizeType SizeType;

          typedef typename LFS::Traits::GridFunctionSpace::Traits::GridView::IndexSet IndexSet;
          auto e = ig.inside();
          auto f = ! ig.boundary() ? ig.outside() : ig.inside();

          const std::size_t dimension = Intersection::dimension;

          typedef Dune::ReferenceElement<DT,dimension> GRE;
          const GRE& refelement_e = Dune::ReferenceElements<DT,dimension>::general(e.type());
          const GRE& refelement_f = Dune::ReferenceElements<DT,dimension>::general(f.type());

          // If both entities have hangingnodes, then the face is
          // conforming and no constraints have to be applied.
          if(e_has_hangingnodes && f_has_hangingnodes)
            return;

          // Choose local function space etc for element with hanging nodes
          const LFS & lfs = e_has_hangingnodes ? lfs_e : lfs_f;
          const IndexSet& indexSet = lfs.gridFunctionSpace().gridView().indexSet();

          const Cell& cell = e_has_hangingnodes ? e : f;
          const int faceindex = e_has_hangingnodes ? ig.indexInInside() : ig.indexInOutside();
          const GRE & refelement = e_has_hangingnodes ? refelement_e : refelement_f;
          const FlagVector & nodeState = e_has_hangingnodes ? nodeState_e : nodeState_f;
          T & trafo = e_has_hangingnodes ? trafo_e : trafo_f;

          // A map mapping the local indices from the face to local
          // indices of the cell
          std::vector<int> m(refelement.size(faceindex,1,dimension));
          for (int j=0; j<refelement.size(faceindex,1,dimension); j++)
            m[j] = refelement.subEntity(faceindex,1,j,dimension);

          // A map mapping the local indices from the face to global gridview indices
          std::vector<std::size_t> global_vertex_idx(refelement.size(faceindex,1,dimension));
          for (int j=0; j<refelement.size(faceindex,1,dimension); ++j)
            global_vertex_idx[j] = indexSet.subIndex(cell,refelement.subEntity(faceindex,1,j,dimension),dimension);

          // Create a DOFIndex that we will use to manually craft the correct dof indices for the constraints trafo
          // We copy one of the indices from the LocalFunctionSpace; that way, we automatically get the correct
          // TreeIndex into the DOFIndex and only have to fiddle with the EntityIndex.
          typename LFS::Traits::DOFIndex dof_index(lfs.dofIndex(0));

          typedef typename LFS::Traits::GridFunctionSpace::Ordering::Traits::DOFIndexAccessor::GeometryIndex GeometryIndexAccessor;
          const GeometryType vertex_gt(0);

          // Find the corresponding entity in the reference element
          for (int j=0; j<refelement.size(faceindex,1,dimension); j++){

            // The contribution factors of the base function bound to entity j
            typename T::RowType contribution;

            if(dimension == 3){

              assert(nodeState.size() == 8);

              const SizeType i = 4*j;

              // Neigbor relations in local indices on a quadrilateral face:
              // {Node, Direct Neighbor, Direct Neighbor, Diagonal Neighbor, Node, ...}
              const unsigned int fi[16] = {0,1,2,3, 1,0,3,2, 2,0,3,1, 3,1,2,0};

              // Only hanging nodes have contribution to other nodes
              if(nodeState[m[j]].isHanging()){

                // If both neighbors are hanging nodes, then this node
                // is diagonal to the target of the contribution
                if(nodeState[m[fi[i+1]]].isHanging() && nodeState[m[fi[i+2]]].isHanging())
                  {
                    GeometryIndexAccessor::store(dof_index.entityIndex(),
                                                 vertex_gt,
                                                 global_vertex_idx[fi[i+3]]);

                    contribution[dof_index] = 0.25;

                    GeometryIndexAccessor::store(dof_index.entityIndex(),
                                                 vertex_gt,
                                                 global_vertex_idx[j]);

                    trafo[dof_index] = contribution;
                  }
                // Direct neigbor
                else if(!nodeState[m[fi[i+1]]].isHanging())
                  {
                    GeometryIndexAccessor::store(dof_index.entityIndex(),
                                                 vertex_gt,
                                                 global_vertex_idx[fi[i+1]]);

                    contribution[dof_index] = 0.5;

                    GeometryIndexAccessor::store(dof_index.entityIndex(),
                                                 vertex_gt,
                                                 global_vertex_idx[j]);

                    trafo[dof_index] = contribution;
                  }
                // Direct neigbor
                else if(!nodeState[m[fi[i+2]]].isHanging())
                  {
                    GeometryIndexAccessor::store(dof_index.entityIndex(),
                                                 vertex_gt,
                                                 global_vertex_idx[fi[i+2]]);

                    contribution[dof_index] = 0.5;

                    GeometryIndexAccessor::store(dof_index.entityIndex(),
                                                 vertex_gt,
                                                 global_vertex_idx[j]);

                    trafo[dof_index] = contribution;
                  }
              }

            } else if(dimension == 2){

              assert(nodeState.size() == 4);


              // Only hanging nodes have contribution to other nodes
              if(nodeState[m[j]].isHanging()){

                const SizeType n_j = 1-j;

                assert( !nodeState[m[n_j]].isHanging() );

                GeometryIndexAccessor::store(dof_index.entityIndex(),
                                             vertex_gt,
                                             global_vertex_idx[n_j]);

                contribution[dof_index] = 0.5;

                GeometryIndexAccessor::store(dof_index.entityIndex(),
                                             vertex_gt,
                                             global_vertex_idx[j]);

                trafo[dof_index] = contribution;
              }

            } // end if(dimension==3)

          } // j

        } // end of static void assembleConstraints

      }; // end of class CubeGridQ1Assembler


      class SimplexGridP1Assembler
      {
      public:
        template<typename IG,
                 typename LFS,
                 typename T,
                 typename FlagVector>
        static void assembleConstraints( const FlagVector & nodeState_e,
                                         const FlagVector & nodeState_f,
                                         const bool & e_has_hangingnodes,
                                         const bool & f_has_hangingnodes,
                                         const LFS & lfs_e, const LFS & lfs_f,
                                         T& trafo_e, T& trafo_f,
                                         const IG& ig)
        {
          typedef IG Intersection;
          typedef typename Intersection::Entity Cell;
          typedef typename Intersection::Geometry FaceGeometry;
          typedef typename FaceGeometry::ctype DT;
          typedef typename LFS::Traits::SizeType SizeType;
          typedef typename LFS::Traits::GridFunctionSpace::Traits::GridView::IndexSet IndexSet;

          auto e = ig.inside();
          auto f = ! ig.boundary() ? ig.outside() : ig.inside();

          const std::size_t dimension = Intersection::dimension;

          typedef Dune::ReferenceElement<DT,dimension> GRE;
          const GRE& refelement_e = Dune::ReferenceElements<DT,dimension>::general(e.type());
          const GRE& refelement_f = Dune::ReferenceElements<DT,dimension>::general(f.type());

          // If both entities have hangingnodes, then the face is
          // conforming and no constraints have to be applied.
          if(e_has_hangingnodes && f_has_hangingnodes)
            return;

          // Choose local function space etc for element with hanging nodes
          const LFS & lfs = e_has_hangingnodes ? lfs_e : lfs_f;
          const IndexSet& indexSet = lfs.gridFunctionSpace().gridView().indexSet();

          const Cell& cell = e_has_hangingnodes ? e : f;
          const int faceindex = e_has_hangingnodes ? ig.indexInInside() : ig.indexInOutside();
          const GRE & refelement = e_has_hangingnodes ? refelement_e : refelement_f;
          const FlagVector & nodeState = e_has_hangingnodes ? nodeState_e : nodeState_f;
          T & trafo = e_has_hangingnodes ? trafo_e : trafo_f;

          // A map mapping the local indices from the face to local
          // indices of the cell
          std::vector<int> m(refelement.size(faceindex,1,dimension));
          for (int j=0; j<refelement.size(faceindex,1,dimension); j++)
            m[j] = refelement.subEntity(faceindex,1,j,dimension);

          // A map mapping the local indices from the face to global gridview indices
          std::vector<std::size_t> global_vertex_idx(refelement.size(faceindex,1,dimension));
          for (int j=0; j<refelement.size(faceindex,1,dimension); ++j)
            global_vertex_idx[j] = indexSet.subIndex(cell,refelement.subEntity(faceindex,1,j,dimension),dimension);

          // Create a DOFIndex that we will use to manually craft the correct dof indices for the constraints trafo
          // We copy one of the indices from the LocalFunctionSpace; that way, we automatically get the correct
          // TreeIndex into the DOFIndex and only have to fiddle with the EntityIndex.
          typename LFS::Traits::DOFIndex dof_index(lfs.dofIndex(0));

          typedef typename LFS::Traits::GridFunctionSpace::Ordering::Traits::DOFIndexAccessor::GeometryIndex GeometryIndexAccessor;
          const GeometryType vertex_gt(0);

          // Find the corresponding entity in the reference element
          for (int j=0; j<refelement.size(faceindex,1,dimension); j++){

            // The contribution factors of the base function bound to entity j
            typename T::RowType contribution;

            if(dimension == 3){

              assert(nodeState.size() == 4);
              // Only hanging nodes have contribution to other nodes
              if(nodeState[m[j]].isHanging()){
                for( int k=1; k<=2; ++k ){

                  const SizeType n_j = (j+k)%3;

                  if( !nodeState[m[n_j]].isHanging() )
                    {
                      GeometryIndexAccessor::store(dof_index.entityIndex(),
                                                   vertex_gt,
                                                   global_vertex_idx[n_j]);

                      contribution[dof_index] = 0.5;

                      GeometryIndexAccessor::store(dof_index.entityIndex(),
                                                   vertex_gt,
                                                   global_vertex_idx[j]);

                      trafo[dof_index] = contribution;
                    }
                }
              }
            } else if(dimension == 2){

              assert(nodeState.size() == 3);
              // Only hanging nodes have contribution to other nodes
              if(nodeState[m[j]].isHanging()){
                const SizeType n_j = 1-j;
                assert( !nodeState[m[n_j]].isHanging() );
                // If both neighbors are hanging nodes, then this node
                // is diagonal to the target of the contribution
                GeometryIndexAccessor::store(dof_index.entityIndex(),
                                             vertex_gt,
                                             global_vertex_idx[n_j]);

                contribution[dof_index] = 0.5;

                GeometryIndexAccessor::store(dof_index.entityIndex(),
                                             vertex_gt,
                                             global_vertex_idx[j]);

                trafo[dof_index] = contribution;
              }


            } // end if(dimension==3)

          } // j

        } // end of static void assembleConstraints

      }; // end of class SimplexGridP1Assembler

    }; // end of class HangingNodesConstraintsAssemblers


    //! Hanging Node constraints construction
    // works in any dimension and on all element types
    template <class Grid, class HangingNodesConstraintsAssemblerType, class BoundaryFunction>
    class HangingNodesDirichletConstraints : public ConformingDirichletConstraints
    {
    private:
      typedef Dune::PDELab::HangingNodeManager<Grid,BoundaryFunction> HangingNodeManager;
      HangingNodeManager manager;

    public:
      enum { doBoundary = true };
      enum { doSkeleton = true };
      enum { doVolume = false };
      enum { dimension = Grid::dimension };

      HangingNodesDirichletConstraints( Grid & grid,
                                        bool adaptToIsolatedHangingNodes,
                                        const BoundaryFunction & _boundaryFunction )
        : manager(grid, _boundaryFunction)
      {
        if(adaptToIsolatedHangingNodes)
          manager.adaptToIsolatedHangingNodes();
      }

      void update( Grid & grid ){
        manager.analyzeView();
        manager.adaptToIsolatedHangingNodes();
      }


      //! skeleton constraints
      /**
       * \tparam I  intersection geometry
       * \tparam LFS local function space
       * \tparam T   TransformationType
       */
      template<typename IG, typename LFS, typename T>
      void skeleton (const IG& ig,
                     const LFS& lfs_e, const LFS& lfs_f,
                     T& trafo_e, T& trafo_f) const
      {
        typedef IG Intersection;
        typedef typename Intersection::Geometry FaceGeometry;
        typedef typename FaceGeometry::ctype DT;

        auto e = ig.inside();
        auto f = ig.outside();

        const Dune::ReferenceElement<DT,dimension>& refelem_e
          = Dune::ReferenceElements<DT,dimension>::general(e.type());
        const Dune::ReferenceElement<DT,dimension>& refelem_f
          = Dune::ReferenceElements<DT,dimension>::general(f.type());

        // the return values of the hanging node manager
        typedef typename std::vector<typename HangingNodeManager::NodeState> FlagVector;
        const FlagVector isHangingNode_e(manager.hangingNodes(e));
        const FlagVector isHangingNode_f(manager.hangingNodes(f));

        // just to make sure that the hanging node manager is doing
        // what is expected of him
        assert(std::size_t(refelem_e.size(dimension))
               == isHangingNode_e.size());
        assert(std::size_t(refelem_f.size(dimension))
               == isHangingNode_f.size());

        // the LOCAL indices of the faces in the reference element
        const int faceindex_e = ig.indexInInside();
        const int faceindex_f = ig.indexInOutside();

        bool e_has_hangingnodes = false;
        {
          for (int j=0; j<refelem_e.size(faceindex_e,1,dimension); j++){
            const int index = refelem_e.subEntity(faceindex_e,1,j,dimension);
            if(isHangingNode_e[index].isHanging())
              {
                e_has_hangingnodes = true;
                break;
              }
          }
        }
        bool f_has_hangingnodes = false;
        {
          for (int j=0; j<refelem_f.size(faceindex_f,1,dimension); j++){
            const int index = refelem_f.subEntity(faceindex_f,1,j,dimension);
            if(isHangingNode_f[index].isHanging())
              {
                f_has_hangingnodes = true;
                break;
              }
          }
        }

        if(! e_has_hangingnodes && ! f_has_hangingnodes)
          return;

        HangingNodesConstraintsAssemblerType::
          assembleConstraints(isHangingNode_e, isHangingNode_f,
                              e_has_hangingnodes, f_has_hangingnodes,
                              lfs_e,lfs_f,
                              trafo_e, trafo_f,
                              ig);
      } // skeleton

    }; // end of class HangingNodesDirichletConstraints
    //! \}

  }
}

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/constraints/hangingnodemanager.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:

#ifndef HANGINGNODEMANAGER_HH
#define HANGINGNODEMANAGER_HH

#include<dune/grid/common/grid.hh>
#include<dune/grid/common/mcmgmapper.hh>
#include<dune/common/float_cmp.hh>

#include"../common/geometrywrapper.hh"

namespace Dune {
  namespace PDELab {

    template<class Grid, class BoundaryFunction>
    class HangingNodeManager
    {
    private:
#ifdef DEBUG
      enum{ verbosity = 2 };
#else
      enum{ verbosity = 0 };
#endif
      typedef typename Grid::LeafIndexSet::IndexType IndexType;

    private:
      class NodeInfo
      {
      public:
        // Minimum level of elements containing this node
        unsigned short minimum_level;

        // Maximum level of elements containing this node
        unsigned short maximum_level;

        // Minimum level of elements touching this node
        unsigned short minimum_touching_level;

        bool is_boundary;

        void addLevel(unsigned short level)
        {
          minimum_level = std::min(minimum_level,level);
          maximum_level = std::max(maximum_level,level);
        }

        void addTouchingLevel(unsigned short level)
        {
          minimum_touching_level = std::min(minimum_touching_level,level);
        }

        NodeInfo() : minimum_level(std::numeric_limits<unsigned short>::max()),
                     maximum_level(0),
                     minimum_touching_level(std::numeric_limits<unsigned short>::max()),
                     is_boundary(false)
        {}
      };

      std::vector<NodeInfo> node_info;

    public:

      class NodeState
      {
        friend class HangingNodeManager;
      private:
        bool is_boundary;
        bool is_hanging;

      public:

        inline bool isBoundary() const { return is_boundary; }
        inline bool isHanging() const { return is_hanging; }

        NodeState() :is_boundary(false),
                     is_hanging(false)
        {}
      };


      typedef typename Grid::LeafGridView GridView;
      enum {dim = GridView::dimension};
      typedef typename GridView::template Codim<0>::EntityPointer CellEntityPointer;
      typedef typename GridView::template Codim<0>::Entity Cell;

      typedef typename GridView::template Codim<dim>::EntityPointer VertexEntityPointer;
      typedef typename GridView::template Codim<0>::Iterator Iterator;
      typedef typename GridView::IntersectionIterator IntersectionIterator;
      typedef typename GridView::Grid::ctype ctype;
      typedef typename Dune::FieldVector<ctype,dim> Point;
      typedef typename Dune::FieldVector<ctype,dim-1> FacePoint;

      typedef Dune::MultipleCodimMultipleGeomTypeMapper<GridView,
                                                        MCMGElementLayout> CellMapper;

      Grid & grid;
      const BoundaryFunction & boundaryFunction;
      CellMapper cell_mapper;

    public:

      void analyzeView()
      {
        cell_mapper.update();
        const typename GridView::IndexSet& indexSet = grid.leafGridView().indexSet();

        node_info = std::vector<NodeInfo>(indexSet.size(dim));

        GridView gv = grid.leafGridView();

        // loop over all codim<0> leaf elements of the partially refined grid
        for(const auto& cell : elements(gv)) {

          const Dune::ReferenceElement<double,dim> &
            reference_element =
            Dune::ReferenceElements<double,dim>::general(cell.geometry().type());


          // level of this element
          const unsigned short level = cell.level();

          // number of vertices in this element
          const IndexType v_size = reference_element.size(dim);

          // update minimum_level and maximum_level for vertices in this
          // cell
          // loop over all vertices of the element
          for(IndexType i=0; i<v_size; ++i){
            const IndexType v_globalindex = indexSet.subIndex(cell,i,dim);
            NodeInfo& ni = node_info[v_globalindex];
            ni.addLevel(level);

            if(verbosity>10){
              // This will produce a lot of output on the screen!
              std::cout << "   cell-id=" << cell_mapper.index(cell);
              std::cout << "   level=" << level;
              std::cout << "   v_size=" << v_size;
              std::cout << "   v_globalindex = " << v_globalindex;
              std::cout << "   maximum_level = " << ni.maximum_level;
              std::cout << "   minimum_level = " << ni.minimum_level;
              std::cout << std::endl;
            }

          }

          // Now we still have to update minimum_touching_level for this
          // cell

          typedef typename IntersectionIterator::Intersection Intersection;

          // Loop over faces
          unsigned int intersection_index = 0;
          for(const auto& intersection : intersections(gv,cell)) {
            ++intersection_index;

            const Dune::ReferenceElement<double,dim-1> &
              reference_face_element =
              Dune::ReferenceElements<double,dim-1>::general(intersection.geometry().type());

            const int eLocalIndex =  intersection.indexInInside();
            const int e_level = intersection.inside().level();

            // number of vertices on the face
            const int e_v_size = reference_element.size(eLocalIndex,1,dim);

            if(intersection.boundary()) {

              // loop over vertices on the face
              for(int i=0; i<e_v_size;++i){
                const int e_v_index = reference_element.subEntity(eLocalIndex,1,i,dim);
                const IndexType v_globalindex = indexSet.subIndex(cell,e_v_index,dim);

                const FacePoint facelocal_position = reference_face_element.position(i,dim-1);

                /*
                  typename BoundaryFunction::Traits::RangeType boundary_value;
                  boundaryFunction.evaluate(IntersectionGeometry<Intersection>(*fit,intersection_index),
                  facelocal_position,boundary_value);
                  if(boundary_value)
                  node_info[v_globalindex].is_boundary=true;
                  else
                  node_info[v_globalindex].is_boundary=false;
                */

                NodeInfo& ni = node_info[v_globalindex];
                ni.is_boundary = boundaryFunction.isDirichlet(IntersectionGeometry<Intersection>(intersection,intersection_index),facelocal_position);
                ni.addTouchingLevel(e_level);
              }

              // We are done here - the remaining tests are only required for neighbor intersections
              continue;
            }

            const int f_level = intersection.outside().level();

            // a conforming face has no hanging nodes
            if(intersection.conforming())
              continue;

            // so far no support for initially non conforming grids
            assert(e_level != f_level);

            // this check needs to be performed on the element containing
            // the hanging node only
            if(e_level < f_level)
              continue;

            // loop over vertices on the face
            for(int i=0; i<e_v_size;++i){
              const int e_v_index = reference_element.subEntity(eLocalIndex,1,i,dim);
              const IndexType v_globalindex = indexSet.subIndex(cell,e_v_index,dim);

              node_info[v_globalindex].addTouchingLevel(f_level);
            }

          } // end of loop over faces

        } // end loop over codim<0> leaf elements
      }

      HangingNodeManager(Grid & _grid, const BoundaryFunction & _boundaryFunction)
        : grid(_grid),
          boundaryFunction(_boundaryFunction),
          cell_mapper(grid.leafGridView())
      { analyzeView(); }

      const std::vector<NodeState> hangingNodes(const Cell& e) const
      {
        const typename GridView::IndexSet& indexSet = grid.leafGridView().indexSet();
        std::vector<NodeState> is_hanging;

        const Dune::ReferenceElement<double,dim> &
          reference_element =
          Dune::ReferenceElements<double,dim>::general(e.geometry().type());

        // number of vertices in this element
        const IndexType v_size = reference_element.size(dim);

        // make sure the return array is big enough
        is_hanging.resize(v_size);

        // update minimum_level and maximum_level for vertices in this
        // cell
        // loop over vertices of the element
        for(IndexType i=0; i<v_size; ++i){
          const IndexType v_globalindex = indexSet.subIndex(e,i,dim);

          // here we make use of the fact that a node is hanging if and
          // only if it touches a cell of a level smaller than the
          // smallest level of all element containing the node
          const NodeInfo & v_info = node_info[v_globalindex];
          if(v_info.minimum_touching_level < v_info.minimum_level){
            is_hanging[i].is_hanging = true;
            is_hanging[i].is_boundary = v_info.is_boundary;
#ifndef NDEBUG
            if(verbosity>1){
              const Point & local  = reference_element.position(i,dim);
              const Point global = e.geometry().global(local);
              if(verbosity)
                std::cout << "Found hanging node with id " << v_globalindex << " at " << global << std::endl;
            }
#endif
          }
          else{
            is_hanging[i].is_hanging = false;
            is_hanging[i].is_boundary = v_info.is_boundary;
          }
        }

        return is_hanging;
      }

      void adaptToIsolatedHangingNodes()
      {
        if(verbosity)
          std::cout << "Begin isolation of hanging nodes" << std::endl;

        const typename GridView::IndexSet& indexSet = grid.leafGridView().indexSet();

        size_t iterations(0);

        bool reiterate;

        // Iterate until the isolation condition is achieved.
        do{
          size_t refinements(0);
          reiterate = false;

          GridView gv = grid.leafGridView();

          // loop over all codim<0> leaf elements of the partially refined grid
          for(const auto& cell : elements(gv)) {

            const Dune::ReferenceElement<double,dim> &
              reference_element =
              Dune::ReferenceElements<double,dim>::general(cell.geometry().type());

            //std::cout << "cell center = " << it->geometry().center() << std::endl;

            // get the refinement level of the element
            const unsigned short level = cell.level();

            //std::cout << "level = " << level << std::endl;

            // number of vertices in this element
            const IndexType v_size = reference_element.size(dim);

            // update minimum_level and maximum_level for vertices in this
            // cell
            // loop over vertices of the element
            for(IndexType i=0; i<v_size; ++i){

              const IndexType v_globalindex = indexSet.subIndex(cell,i,dim);

              const NodeInfo & v_info = node_info[v_globalindex];

              //std::cout << "maximum_level = " << v_info.maximum_level << std::endl;

              const unsigned short level_diff = v_info.maximum_level - level;
              if( level_diff > 1){
                grid.mark(1, cell);   // Mark this element for an extra refinement if it has a hanging node belonging to a neighbouring element of a refinement level + 2 or more
                reiterate = true;    // Once an element has to be refined, the procedure needs to be repeated!
                refinements++;       // Count the number of refinements.

                if(verbosity>10){
                  // This will produce a lot of output on the screen!
                  std::cout << "   cell-id=" << cell_mapper.index(cell);
                  std::cout << "   level=" << level;
                  std::cout << "   v_size=" << v_size;
                  std::cout << "   v_globalindex = " << v_globalindex;
                  std::cout << std::endl;
                  std::cout << "Refining element nr " << cell_mapper.index(cell)
                            << " to isolate hanging nodes. Level diff = "
                            << v_info.maximum_level << " - " << level<< std::endl;
                }
                break;
              }
            } // end of loop over vertices


            if( cell.geometry().type().isSimplex() ){
              //
              // SPECIAL CASE for SIMPLICES:
              // Add extra check to find out "neighbouring" elements of level +2 or more
              // which share only a hanging node, but do not share an intersection
              // with the current element.
              //
              if( !reiterate ){

                //std::cout << "Extra check for SIMPLICES:" << std::endl;

                unsigned int intersection_index = 0;

                bool bJumpOut = false;

                // Loop over faces
                for(const auto& intersection : intersections(gv,cell)) {
                  ++intersection_index;

                  // only internal faces need to be taken care of
                  if(!intersection.boundary()) {

                    const int e_level = intersection.inside().level();
                    const int f_level = intersection.outside().level();

                    if( f_level > e_level ){

                      // We have to locate the potential hanging node
                      // for which we do the extra Check.

                      // get element-local index of the intersection
                      const int eLocalIndex =  intersection.indexInInside();

                      // Number of vertices on the face:
                      // A face(=edge) in a triangle has two vertices.
                      // A face(=triangle) in a tetrahedron has three vertices.
                      // const int e_v_size = reference_element.size(eLocalIndex,1,dim);

                      int nEdgeCenters = 0;
                      if( dim == 2 ){
                        // 2D-case: We need to check later for each vertex of the
                        // neigbouring element if it lies on the center of the element edge.
                        // Take care: fit->geometry().center() might return the face
                        // center of a refined neighbouring element!
                        // But we need the face center of the coarse face of the
                        // current element. Therefore loop over vertices on the face
                        // to calculate the proper face center for the coarse face!
                        nEdgeCenters = 1;
                      }
                      else{
                        // 3D-case: We need to check later for each vertex of the
                        // neigbouring element if it lies on the center of one of
                        // the 3 edges of the element face.
                        nEdgeCenters = 3;
                      }
                      std::vector<Dune::FieldVector<ctype,dim> >
                        edgecenter( nEdgeCenters, Dune::FieldVector<ctype,dim>(0) );
                      //std::cout << " edgecenter = " << edgecenter << std::endl;

                      // loop over center of the face (2d) or center of the edges of the face(3d)
                      for(int counter=0; counter<nEdgeCenters; ++counter){

                        int cornerIndex1 = counter % dim;
                        int cornerIndex2 = (counter+1) % dim;

                        const int e_v_index_1 =
                          reference_element.subEntity(eLocalIndex,1,cornerIndex1,dim);

                        const int e_v_index_2 =
                          reference_element.subEntity(eLocalIndex,1,cornerIndex2,dim);

                        auto vertex1 = cell.template subEntity<dim>(e_v_index_1);

                        auto vertex2 = cell.template subEntity<dim>(e_v_index_2);

                        edgecenter[counter] += vertex1.geometry().center();
                        edgecenter[counter] += vertex2.geometry().center();
                        edgecenter[counter] /= ctype( 2 );
                        //std::cout << " edgecenter = " << edgecenter << std::endl;


                        //
                        // check for the neighbouring element now...
                        //
                        const Dune::ReferenceElement<double,dim> &
                          nb_reference_element =
                          Dune::ReferenceElements<double,dim>::general( intersection.outside().geometry().type() );

                        // number of vertices in that neigbouring element
                        const IndexType nb_v_size = nb_reference_element.size(dim);

                        // loop over vertices of the neigbouring element
                        for(IndexType i=0; i<nb_v_size; ++i){

                          auto nb_vertex = intersection.outside().template subEntity<dim>(i);

                          bool doExtraCheck = false;

                          Dune::FieldVector<ctype,dim> center_diff ( edgecenter[counter] );

                          center_diff -= nb_vertex.geometry().center();

                          //std::cout << "nb_vertex = " << nb_vertex->geometry().center() << std::endl;

                          if( center_diff.two_norm2() < 5e-12 ){
                            doExtraCheck = true;
                          }


                          if( doExtraCheck ){

                            //std::cout << "doExtraCheck for node at "
                            // << nb_vertex->geometry().center() << std::endl;

                            const IndexType nb_v_globalindex = indexSet.index(nb_vertex);

                            const NodeInfo & nb_v_info = node_info[nb_v_globalindex];

                            const unsigned short level_diff = nb_v_info.maximum_level - level;

                            if( level_diff > 1){
                              bJumpOut = true;
                              grid.mark(1, cell);   // Mark this element for an extra refinement if it has a hanging node belonging to a neighbouring element of a refinement level + 2 or more
                              reiterate = true;    // Once an element has to be refined, the procedure needs to be repeated!
                              refinements++;       // Count the number of refinements.

                              if(verbosity>10){
                                // This will produce a lot of output on the screen!
                                std::cout << "   cell-id=" << cell_mapper.index(cell);
                                std::cout << "   level=" << level;
                                std::cout << "   v_size=" << v_size;
                                std::cout << std::endl;
                                std::cout << "   Extra refining for element nr " << cell_mapper.index(cell)
                                          << " to isolate hanging nodes. Level diff = "
                                          << nb_v_info.maximum_level << " - " << level<< std::endl;
                              }
                              break;

                            } // end if level_diff > 1

                          } // end if( doExtraCheck )
                          if( bJumpOut ) break;
                        } // end of loop over vertices of the neigbouring element
                        if( bJumpOut ) break;
                      } // end counter loop

                    } // end if( f_level > e_level )

                  } // end if not boundary
                  if( bJumpOut ) break;
                } // end of loop over faces of the element

              } // end if(!reiterate)

            } // end if geometry().type().isSimplex()

          } // end of loop over all codim<0> leaf elements


          if(reiterate){
            if(verbosity)
              std::cout << "Re-adapt for isolation of hanging nodes..." << std::endl;
            grid.preAdapt();
            grid.adapt();
            grid.postAdapt();
            analyzeView();
          }

          iterations++;
          if(verbosity)
            std::cout << "In iteration " << iterations << " there were "
                      << refinements << " grid cells to be refined additionally to isolate hanging nodes." << std::endl;
        }while(reiterate);
      }

    }; // end class HangingNodeManager

  } // end namespace PDELab
} // end namespace Dune
#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/constraints/interiornode.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_INTERIORNODECONSTRAINTS_HH
#define DUNE_PDELAB_INTERIORNODECONSTRAINTS_HH

#include <dune/common/array.hh>
#include <dune/grid/common/gridenums.hh>
#include <dune/geometry/referenceelements.hh>
#include <dune/localfunctions/common/interfaceswitch.hh>
#include <dune/localfunctions/common/localkey.hh>

namespace Dune {
  namespace PDELab {

    //! \addtogroup Constraints
    //! \ingroup FiniteElementMap
    //! \{

    //! \brief constraints all DOFs associated with interior vertices
    //! This allows to implement surface FEM using standard first order FEM
    class InteriorNodeConstraints
    {
      std::vector<bool> interior;
    public:
      enum{doBoundary=false};
      enum{doProcessor=false};
      enum{doSkeleton=false};
      enum{doVolume=true};

      //! volume constraints
      /**
       * \tparam EG  element geometry
       * \tparam LFS local function space
       * \tparam T   TransformationType
       */

      template<typename P, typename EG, typename LFS, typename T>
      void volume (const P& param, const EG& eg, const LFS& lfs, T& trafo) const
      {
        typedef typename EG::Entity Entity;
        enum { dim = Entity::dimension, dimw = Entity::dimensionworld };

        // update component
        typename T::RowType empty;
        typedef typename LFS::Traits::SizeType size_type;
        typedef FiniteElementInterfaceSwitch<
          typename LFS::Traits::FiniteElementType
          > FESwitch;
        for (size_type i=0; i<lfs.size(); i++){
          const LocalKey& key = FESwitch::coefficients(lfs.finiteElement()).localKey(i);
          assert(key.codim() == dim && "InteriorNodeConstraints only work for vertex DOFs");
          assert(key.index() == 0   && "InteriorNodeConstraints only work for P1 shape functions");

          // subentity index
          unsigned int local_idx = key.subEntity();

          // global idx
          unsigned int idx = lfs.gridFunctionSpace().gridView().indexSet().subIndex(eg.entity(), local_idx, dim);

          // update constraints
          if (interior[idx])
            trafo[i] = empty;
        }
      }

      const std::vector<bool> & interiorNodes() const
      {
        return interior;
      }

      template<typename GV>
      void updateInteriorNodes(const GV & gv)
      {
        // update vector size
        const int dim = GV::dimension;
        typedef typename GV::Grid::ctype ctype;

        interior.resize(gv.indexSet().size(dim));
        for(int i=0; i< interior.size(); i++)
          interior[i] = true;

        // loop over all cells
        for(const auto& entity : cells(gv))
        {
          // find boundary faces & associated vertices
          for (const auto& intersection : intersection(gv,entity))
          {
            if (intersection.boundary())
            {
              // boundary face
              unsigned int f = intersection.indexInInside();
              // remember associated vertices
              const ReferenceElement<ctype,dim> & refelem =
                ReferenceElements<ctype,dim>::simplex();
              assert(entity.geometry().type().isSimplex() && "InteriorNodeConstraints only work for simplicial meshes");
              unsigned int sz = refelem.size(f,1, dim);
              assert(sz == dim);
              for (unsigned int v = 0; v < sz; ++v)
              {
                unsigned int local_idx = refelem.subEntity (f,1, v,dim);
                unsigned int idx = gv.indexSet().subIndex(entity, local_idx, dim);
                interior[idx] = false;
              }
            }
          }
        }
      }
    };
    //! \}

  } // end namespace PDELab
} // end namespace Dune

#endif // DUNE_PDELAB_INTERIORNODECONSTRAINTS_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/constraints/noconstraints.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PDELAB_CONSTRAINTS_NOCONSTRAINTS_HH
#define DUNE_PDELAB_CONSTRAINTS_NOCONSTRAINTS_HH

#include <dune/pdelab/common/geometrywrapper.hh>

namespace Dune {
  namespace PDELab {

    //! \addtogroup GridFunctionSpace grid function space
    //! \ingroup PDELab
    //! \{

    // Empty constraints assembler class
    class NoConstraints
    {
    public:
      enum { doBoundary = false };
      enum { doProcessor = false }; // added ParallelStuff
      enum { doSkeleton = false };
      enum { doVolume = false }; // might be necessary for cell-centered in parallel

      // methods are here just to show interfaces; they are never called because doX are false above
      template<typename F, typename I, typename LFS, typename T>
      void boundary (const F& f, const IntersectionGeometry<I>& ig, const LFS& lfs, T& trafo) const
      {
      }

      template<typename I, typename LFS, typename T>
      void processor (const IntersectionGeometry<I>& ig, const LFS& lfs, T& trafo) const
      {
      }

      template<typename I, typename LFS, typename T>
      void skeleton (const IntersectionGeometry<I>& ig, const LFS& lfs, T& trafo) const
      {
      }

      template<typename E, typename LFS, typename T>
      void volume (const ElementGeometry<E>& eg, const LFS& lfs, T& trafo) const
      {
      }

    };

  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_CONSTRAINTS_NOCONSTRAINTS_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/constraints/p0.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_P0CONSTRAINTS_HH
#define DUNE_PDELAB_P0CONSTRAINTS_HH

#include "../common/geometrywrapper.hh"

namespace Dune {
  namespace PDELab {

    //! \addtogroup Constraints
    //! \ingroup FiniteElementMap
    //! \{

    //! Parallel P0 constraints for overlapping grids
    class P0ParallelConstraints
    {
    public:
      enum{doBoundary=false};
      enum{doProcessor=true};
      enum{doSkeleton=false};
      enum{doVolume=false};

      //! processor constraints
      /**
       * \tparam IG  intersection geometry
       * \tparam LFS local function space
       * \tparam T   TransformationType
       */
      template<typename I, typename LFS, typename T>
      void processor (const Dune::PDELab::IntersectionGeometry<I>& ig,
                      const LFS& lfs, T& trafo) const
      {
        typename T::RowType empty;
        typedef typename LFS::Traits::SizeType size_type;
        for (size_type i=0; i<lfs.size(); i++){
          trafo[lfs.dofIndex(i)] = empty;
        }
      }
    };
    //! \}

  }
}

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/constraints/p0ghost.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_P0GHOSTCONSTRAINTS_HH
#define DUNE_PDELAB_P0GHOSTCONSTRAINTS_HH

#include "../common/geometrywrapper.hh"
#include<dune/grid/common/gridenums.hh>

namespace Dune {
  namespace PDELab {

    //! \addtogroup Constraints
    //! \ingroup FiniteElementMap
    //! \{

    //! Parallel P0 constraints for nonoverlapping grids with ghosts
    class P0ParallelGhostConstraints
    {
    public:
      enum{doBoundary=false};
      enum{doProcessor=false};
      enum{doSkeleton=false};
      enum{doVolume=true};

      //! volume constraints
      /**
       * \tparam EG  element geometry
       * \tparam LFS local function space
       * \tparam T   TransformationType
       */

      template<typename P, typename EG, typename LFS, typename T>
      void volume (const P& param, const EG& eg, const LFS& lfs, T& trafo) const
      {
        // nothing to do for interior entities
        if (eg.entity().partitionType()==Dune::InteriorEntity)
          return;

        // constrain ghost entities
        else if  (eg.entity().partitionType()==Dune::GhostEntity){
          typename T::RowType empty;
          typedef typename LFS::Traits::SizeType size_type;
          for (size_type i=0; i<lfs.size(); i++){
            trafo[lfs.dofIndex(i)] = empty;
          }
        }

      }
    };
    //! \}

  }
}

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/constraints/raviartthomas0.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
#ifndef DUNE_PDELAB_RT0CONSTRAINTS_HH
#define DUNE_PDELAB_RT0CONSTRAINTS_HH

#include<dune/typetree/typetree.hh>

#include<dune/common/exceptions.hh>
#include<dune/geometry/referenceelements.hh>
#include<dune/geometry/type.hh>
#include<dune/pdelab/common/geometrywrapper.hh>

namespace Dune {
  namespace PDELab {

    //! Neumann Constraints construction, as needed for RT0
    class RT0Constraints {
    public:
        enum{doBoundary=true};enum{doProcessor=false};
      enum{doSkeleton=false};enum{doVolume=false};


      //! boundary constraints
      /**
       * \tparam P   Parameter class, wich fulfills the FluxConstraintsParameters interface
       * \tparam IG  intersection geometry
       * \tparam LFS local function space
       * \tparam T   TransformationType
       */
      template<typename P, typename IG, typename LFS, typename T>
      void boundary (const P& p, const IG& ig, const LFS& lfs, T& trafo) const
      {
        typedef typename IG::ctype DT;
        const int dim = IG::dimension;
        const int face = ig.indexInInside();
        const Dune::ReferenceElement<DT,dim-1> &
          face_refelem = Dune::ReferenceElements<DT,dim-1>::general(ig.geometry().type());
        const FieldVector<DT, dim-1> ip = face_refelem.position(0,0);
        if (p.isNeumann(ig,ip)) {
          typename T::RowType empty;              // need not interpolate
          trafo[lfs.dofIndex(face)]=empty;
        }
      }
    };

  }
}

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/finiteelement/CMakeLists.txt <==
install(FILES localbasiscache.hh DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/pdelab/finiteelement)


==> anc/xt-super/dune-pdelab/dune/pdelab/finiteelement/Makefile.am <==
mydir = $(includedir)/dune/pdelab/finiteelement
my_HEADERS =					\
	localbasiscache.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-pdelab/dune/pdelab/finiteelement/dglegendre.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

// DG tensor product basis with Legendre polynomials

#ifndef DUNE_PDELAB_FINITEELEMENT_DGLEGENDRE_HH
#define DUNE_PDELAB_FINITEELEMENT_DGLEGENDRE_HH

#include <vector>

#include <dune/common/fvector.hh>
#include <dune/common/deprecated.hh>

#include <dune/geometry/type.hh>
#include <dune/geometry/quadraturerules.hh>

#include <dune/localfunctions/common/localbasis.hh>
#include <dune/localfunctions/common/localfiniteelementtraits.hh>
#include <dune/localfunctions/common/localkey.hh>
#include <dune/localfunctions/common/localtoglobaladaptors.hh>

namespace Dune
{

  namespace LegendreStuff
  {
    // This is the size class
    // k is the polynomial degree,
    // n is the space dimension
    template<int k, int n>
    struct LegendreSize
    {
      enum{
        value=(k+1)*LegendreSize<k,n-1>::value
      };
    };

    template<>
    struct LegendreSize<0,1>
    {
      enum{
        value=1
      };
    };

    template<int k>
    struct LegendreSize<k,1>
    {
      enum{
        value=k+1
      };
    };

    template<int n>
    struct LegendreSize<0,n>
    {
      enum{
        value=1
      };
    };

    template<int k, int d>
    Dune::FieldVector<int,d> multiindex (int i)
    {
      Dune::FieldVector<int,d> alpha;
      for (int j=0; j<d; j++)
        {
          alpha[j] = i % (k+1);
          i = i/(k+1);
        }
      return alpha;
    }

    //! The 1d Legendre Polynomials (k=0,1 are specialized below)
    template<class D, class R, int k>
    class LegendrePolynomials1d
    {
    public:
      //! evaluate all polynomials at point x
      void p (D x, std::vector<R>& value) const
      {
        value.resize(k+1);
        value[0] = 1;
        value[1] = 2*x-1;
        for (int n=2; n<=k; n++)
          value[n] = ((2*n-1)*(2*x-1)*value[n-1]-(n-1)*value[n-2])/n;
      }

      // ith Lagrange polynomial of degree k in one dimension
      R p (int i, D x) const
      {
        std::vector<R> v(k+1);
        p(x,v);
        return v[i];
      }

      // derivative of all polynomials
      void dp (D x, std::vector<R>& derivative) const
      {
        R value[k+1];
        derivative.resize(k+1);
        value[0] = 1;
        derivative[0] = 0.0;
        value[1] = 2*x-1;
        derivative[1] = 2.0;
        for (int n=2; n<=k; n++)
          {
            value[n] = ((2*n-1)*(2*x-1)*value[n-1]-(n-1)*value[n-2])/n;
            derivative[n] = (2*x-1)*derivative[n-1] + 2*n*value[n-1];
          }
      }

      // value and derivative of all polynomials
      void pdp (D x, std::vector<R>& value, std::vector<R>& derivative) const
      {
        value.resize(k+1);
        derivative.resize(k+1);
        value[0] = 1;
        derivative[0] = 0.0;
        value[1] = 2*x-1;
        derivative[1] = 2.0;
        for (int n=2; n<=k; n++)
          {
            value[n] = ((2*n-1)*(2*x-1)*value[n-1]-(n-1)*value[n-2])/n;
            derivative[n] = (2*x-1)*derivative[n-1] + 2*n*value[n-1];
          }
      }

      // derivative of ith Lagrange polynomial of degree k in one dimension
      R dp (int i, D x) const
      {
        std::vector<R> v(k+1);
        dp(x,v);
        return v[i];
      }
    };

    template<class D, class R>
    class LegendrePolynomials1d<D,R,0>
    {
    public:
      //! evaluate all polynomials at point x
      void p (D x, std::vector<R>& value) const
      {
        value.resize(1);
        value[0] = 1.0;
      }

      // ith Lagrange polynomial of degree k in one dimension
      R p (int i, D x) const
      {
        return 1.0;
      }

      // derivative of all polynomials
      void dp (D x, std::vector<R>& derivative) const
      {
        derivative.resize(1);
        derivative[0] = 0.0;
      }

      // derivative of ith Lagrange polynomial of degree k in one dimension
      R dp (int i, D x) const
      {
        return 0.0;
      }

      // value and derivative of all polynomials
      void pdp (D x, std::vector<R>& value, std::vector<R>& derivative) const
      {
        value.resize(1);
        derivative.resize(1);
        value[0] = 1.0;
        derivative[0] = 0.0;
      }
    };

    template<class D, class R>
    class LegendrePolynomials1d<D,R,1>
    {
    public:
      //! evaluate all polynomials at point x
      void p (D x, std::vector<R>& value) const
      {
        value.resize(2);
        value[0] = 1.0;
        value[1] = 2*x-1;
      }

      // ith Lagrange polynomial of degree k in one dimension
      R p (int i, D x) const
      {
        return (1-i) + i*(2*x-1);
      }

      // derivative of all polynomials
      void dp (D x, std::vector<R>& derivative) const
      {
        derivative.resize(2);
        derivative[0] = 0.0;
        derivative[1] = 2.0;
      }

      // derivative of ith Lagrange polynomial of degree k in one dimension
      R dp (int i, D x) const
      {
        return (1-i)*0 + i*(2);
      }

      // value and derivative of all polynomials
      void pdp (D x, std::vector<R>& value, std::vector<R>& derivative) const
      {
        value.resize(2);
        derivative.resize(2);
        value[0] = 1.0;
        value[1] = 2*x-1;
        derivative[0] = 0.0;
        derivative[1] = 2.0;
      }
    };

    /**@ingroup LocalBasisImplementation
       \brief Lagrange shape functions of order k on the reference cube.

       Also known as \f$Q^k\f$.

       \tparam D Type to represent the field in the domain.
       \tparam R Type to represent the field in the range.
       \tparam k Polynomial degree
       \tparam d Dimension of the cube

       \nosubgrouping
    */
    template<class D, class R, int k, int d>
    class DGLegendreLocalBasis
    {
      enum { n = LegendreSize<k,d>::value };
      LegendrePolynomials1d<D,R,k> poly;
      mutable std::vector<std::vector<R> > v;
      mutable std::vector<std::vector<R> > a;

    public:
      typedef LocalBasisTraits<D,d,Dune::FieldVector<D,d>,R,1,Dune::FieldVector<R,1>,Dune::FieldMatrix<R,1,d> > Traits;

      DGLegendreLocalBasis () : v(d,std::vector<R>(k+1,0.0)), a(d,std::vector<R>(k+1,0.0))
      {}

      //! \brief number of shape functions
      unsigned int size () const
      {
        return n;
      }

      //! \brief Evaluate all shape functions
      inline void evaluateFunction (const typename Traits::DomainType& x,
                                    std::vector<typename Traits::RangeType>& value) const
      {
        // resize output vector
        value.resize(n);

        // compute values of 1d basis functions in each direction
        for (size_t j=0; j<d; j++) poly.p(x[j],v[j]);

        // now compute the product
        for (size_t i=0; i<n; i++)
          {
            // convert index i to multiindex
            Dune::FieldVector<int,d> alpha(multiindex<k,d>(i));

            // initialize product
            value[i] = 1.0;

            // dimension by dimension
            for (int j=0; j<d; j++) value[i] *= v[j][alpha[j]];
          }
      }

      //! \brief Evaluate Jacobian of all shape functions
      inline void
      evaluateJacobian (const typename Traits::DomainType& x,         // position
                        std::vector<typename Traits::JacobianType>& value) const      // return value
      {
        // resize output vector
        value.resize(size());

        // compute values of 1d basis functions in each direction
        for (size_t j=0; j<d; j++) poly.pdp(x[j],v[j],a[j]);

        // Loop over all shape functions
        for (size_t i=0; i<n; i++)
          {
            // convert index i to multiindex
            Dune::FieldVector<int,d> alpha(multiindex<k,d>(i));

            // Loop over all coordinate directions
            for (int j=0; j<d; j++)
              {
                // Initialize: the overall expression is a product
                value[i][0][j] = a[j][alpha[j]];

                // rest of the product
                for (int l=0; l<d; l++)
                  if (l!=j)
                    value[i][0][j] *= v[l][alpha[l]];
              }
          }
      }

      //! \brief Polynomial order of the shape functions
      unsigned int order () const
      {
        return k;
      }
    };


    //! determine degrees of freedom
    template<class D, class R, int k, int d>
    class DGLegendreLocalInterpolation
    {
      enum { n = LegendreSize<k,d>::value };
      typedef DGLegendreLocalBasis<D,R,k,d> LB;
      const LB lb;
      Dune::GeometryType gt;

    public:

      DGLegendreLocalInterpolation () : gt(Dune::GeometryType::cube,d)
      {}

      //! \brief Local interpolation of a function
      template<typename F, typename C>
      void interpolate (const F& f, std::vector<C>& out) const
      {
        // select quadrature rule
        typedef typename LB::Traits::RangeType RangeType;
        const Dune::QuadratureRule<R,d>&
          rule = Dune::QuadratureRules<R,d>::rule(gt,2*k);

        // prepare result
        out.resize(n);
        std::vector<R> diagonal(n);
        for (int i=0; i<n; i++) { out[i] = 0.0; diagonal[i] = 0.0; }

        // loop over quadrature points
        for (typename Dune::QuadratureRule<R,d>::const_iterator
               it=rule.begin(); it!=rule.end(); ++it)
          {
            // evaluate function at quadrature point
            typename LB::Traits::DomainType x;
            RangeType y;
            for (int i=0; i<d; i++) x[i] = it->position()[i];
            f.evaluate(x,y);

            // evaluate the basis
            std::vector<RangeType> phi(n);
            lb.evaluateFunction(it->position(),phi);

            // do integration
            for (int i=0; i<n; i++) {
              out[i] += y*phi[i]*it->weight();
              diagonal[i] += phi[i]*phi[i]*it->weight();
            }
          }
        for (int i=0; i<n; i++) out[i] /= diagonal[i];
      }
    };

    /**@ingroup LocalLayoutImplementation
       \brief Layout map for Q1 elements

       \nosubgrouping
       \implements Dune::LocalCoefficientsVirtualImp
    */
    template<int k, int d>
    class DGLegendreLocalCoefficients
    {
      enum { n = LegendreSize<k,d>::value };

    public:
      //! \brief Standard constructor
      DGLegendreLocalCoefficients () : li(n)
      {
        for (std::size_t i=0; i<n; i++)
          li[i] = LocalKey(0,0,i);
      }

      //! number of coefficients
      std::size_t size () const
      {
        return n;
      }

      //! get i'th index
      const LocalKey& localKey (std::size_t i) const
      {
        return li[i];
      }

    private:
      std::vector<LocalKey> li;
    };

  } // end of LegendreStuff namespace

  /** \todo Please doc me !
   */
  template<class D, class R, int k, int d>
  class DGLegendreLocalFiniteElement
  {
    typedef LegendreStuff::DGLegendreLocalBasis<D,R,k,d> LocalBasis;
    typedef LegendreStuff::DGLegendreLocalCoefficients<k,d> LocalCoefficients;
    typedef LegendreStuff::DGLegendreLocalInterpolation<D,R,k,d> LocalInterpolation;

  public:
    // static number of basis functions
    enum { n = LegendreStuff::LegendreSize<k,d>::value };

    /** \todo Please doc me !
     */
    typedef LocalFiniteElementTraits<LocalBasis,LocalCoefficients,LocalInterpolation> Traits;

    /** \todo Please doc me !
     */
    DGLegendreLocalFiniteElement ()
    {
      gt.makeCube(d);
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalBasisType& localBasis () const
    {
      return basis;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalCoefficientsType& localCoefficients () const
    {
      return coefficients;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalInterpolationType& localInterpolation () const
    {
      return interpolation;
    }

    /** \todo Please doc me !
     */
    GeometryType type () const
    {
      return gt;
    }

    DGLegendreLocalFiniteElement* clone () const
    {
      return new DGLegendreLocalFiniteElement(*this);
    }

  private:
    LocalBasis basis;
    LocalCoefficients coefficients;
    LocalInterpolation interpolation;
    GeometryType gt;
  };

  //! Factory for global-valued DGLegendre elements
  /**
   * \tparam Geometry Type of the geometry.  Used to extract the domain field
   *                  type and the dimension.
   * \tparam RF       Range field type.
   */
  template<class Geometry, class RF, int k>
  class DGLegendreFiniteElementFactory :
    public ScalarLocalToGlobalFiniteElementAdaptorFactory<
    DGLegendreLocalFiniteElement<
      typename Geometry::ctype, RF, k, Geometry::mydimension
      >,
    Geometry
    >
  {
    typedef DGLegendreLocalFiniteElement<
      typename Geometry::ctype, RF, k, Geometry::mydimension
      > LFE;
    typedef ScalarLocalToGlobalFiniteElementAdaptorFactory<LFE, Geometry> Base;

    static const LFE lfe;

  public:
    //! default constructor
    DGLegendreFiniteElementFactory() : Base(lfe) {}
  };

  template<class Geometry, class RF, int k>
  const typename DGLegendreFiniteElementFactory<Geometry, RF, k>::LFE
  DGLegendreFiniteElementFactory<Geometry, RF, k>::lfe;

} // End Dune namespace

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/finiteelement/localbasiscache.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_PDELAB_FINITEELEMENT_LOCALBASISCACHE_HH
#define DUNE_PDELAB_FINITEELEMENT_LOCALBASISCACHE_HH

#include<vector>
#include<map>

#include<dune/common/exceptions.hh>

namespace Dune {
  namespace PDELab {

    //! \brief store values of basis functions and gradients in a cache
    template<class LocalBasisType>
    class LocalBasisCache
    {
      typedef typename LocalBasisType::Traits::DomainFieldType DomainFieldType;
      typedef typename LocalBasisType::Traits::DomainType DomainType;
      typedef typename LocalBasisType::Traits::RangeType RangeType;
      typedef typename LocalBasisType::Traits::JacobianType JacobianType;

      struct less_than
      {
        bool operator() (const DomainType& v1, const DomainType& v2) const
        {
          for (typename DomainType::size_type i=0; i<DomainType::dimension; i++)
            {
              if ( v1[i] < v2[i]-1e-5 ) return true;   // is less than
              if ( v1[i] > v2[i]+1e-5 ) return false;  // is greater than
            }
          return false; // is equal
        }
      };

      typedef std::map<DomainType,std::vector<RangeType>,less_than> FunctionCache;
      typedef std::map<DomainType,std::vector<JacobianType>,less_than> JacobianCache;

    public:

      //! \brief constructor
      LocalBasisCache () {}

      //! evaluate basis functions at a point
      const std::vector<RangeType>&
      evaluateFunction (const DomainType& position, const LocalBasisType& localbasis) const
      {
        typename FunctionCache::iterator it = functioncache.find(position);
        if (it!=functioncache.end()) return it->second;
        std::vector<RangeType> values;
        localbasis.evaluateFunction(position,values);
        it = functioncache.insert(functioncache.begin(),std::pair<DomainType,std::vector<RangeType> >(position,values));
        return it->second;
      }

      //! evaluate Jacobians at a point
      const std::vector<JacobianType>&
      evaluateJacobian (const DomainType& position, const LocalBasisType& localbasis) const
      {
        typename JacobianCache::iterator it = jacobiancache.find(position);
        if (it!=jacobiancache.end()) return it->second;
        std::vector<JacobianType> values;
        localbasis.evaluateJacobian(position,values);
        it = jacobiancache.insert(jacobiancache.begin(),std::pair<DomainType,std::vector<JacobianType> >(position,values));
        return it->second;
      }

    private:
      mutable FunctionCache functioncache;
      mutable JacobianCache jacobiancache;
    };

  }
}

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/finiteelementmap/CMakeLists.txt <==
install(FILES bdm1cube2dfem.hh
              bdm1simplex2dfem.hh
              brezzidouglasmarinifem.hh
              edges0.5fem.hh
              finiteelementmap.hh
              global.hh
              l2orthonormal.hh
              mimeticfem.hh
              monomfem.hh
              opbfem.hh
              p0fem.hh
              pk1dbasis.hh
              pkfem.hh
              pkqkfem.hh
              powerfem.hh
              qkdg.hh
              qkdggl.hh
              qkfem.hh
              rannacherturekfem.hh
              raviartthomasfem.hh
              rt0cube2dfem.hh
              rt0cube3dfem.hh
              rt0simplex2dfem.hh
              rt1cube2dfem.hh
              rt1cube3dfem.hh
              rt1simplex2dfem.hh
              rt2cube2dfem.hh
              variablemonomfem.hh
              variableopbfem.hh
              variableqkdgfem.hh
        DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/pdelab/finiteelementmap)


==> anc/xt-super/dune-pdelab/dune/pdelab/finiteelementmap/Makefile.am <==
finiteelementmapdir = $(includedir)/dune/pdelab/finiteelementmap

finiteelementmap_HEADERS =			\
	bdm1cube2dfem.hh			\
	bdm1simplex2dfem.hh			\
	brezzidouglasmarinifem.hh		\
	edges0.5fem.hh				\
	finiteelementmap.hh			\
	global.hh				\
	l2orthonormal.hh			\
	mimeticfem.hh				\
	monomfem.hh				\
	opbfem.hh				\
	p0fem.hh				\
	pk1dbasis.hh				\
	pkfem.hh				\
	pkqkfem.hh				\
	powerfem.hh				\
	qkdg.hh					\
	qkdggl.hh				\
	qkfem.hh				\
	rannacherturekfem.hh			\
	raviartthomasfem.hh			\
	rt0cube2dfem.hh				\
	rt0cube3dfem.hh				\
	rt0simplex2dfem.hh			\
	rt1cube2dfem.hh				\
	rt1cube3dfem.hh				\
	rt1simplex2dfem.hh			\
	rt2cube2dfem.hh				\
	variablemonomfem.hh			\
	variableopbfem.hh			\
	variableqkdgfem.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-pdelab/dune/pdelab/finiteelementmap/bdm1cube2dfem.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_FINITEELEMENTMAP_BDM1CUBE2DFEM_HH
#define DUNE_PDELAB_FINITEELEMENTMAP_BDM1CUBE2DFEM_HH

#include <vector>
#include <dune/localfunctions/brezzidouglasmarini/brezzidouglasmarini1cube2d.hh>
#include "finiteelementmap.hh"

namespace Dune {
  namespace PDELab {

    //! wrap up element from local functions
    //! \ingroup FiniteElementMap
    template<typename GV, typename D, typename R>
    class BDM1Cube2DLocalFiniteElementMap :
      public LocalFiniteElementMapInterface<
        LocalFiniteElementMapTraits<Dune::BDM1Cube2DLocalFiniteElement<D,R> >,
        BDM1Cube2DLocalFiniteElementMap<GV,D,R> >
    {
      typedef Dune::BDM1Cube2DLocalFiniteElement<D,R> FE;
      typedef typename GV::IndexSet IndexSet;

    public:
      //! \brief export type of the signature
      typedef LocalFiniteElementMapTraits<FE> Traits;

      //! \brief Use when Imp has a standard constructor
      BDM1Cube2DLocalFiniteElementMap(const GV& gv_)
        : gv(gv_), is(gv_.indexSet()), orient(gv_.size(0))
      {
        // create all variants
        for (int i = 0; i < 16; i++)
        {
          variant[i] = FE(i);
        }

        // compute orientation for all elements
        //--------------------------------------------
        // loop once over the grid
        for (const auto& cell : elements(gv)) {
          unsigned int myId = is.template index<0>(cell);
          orient[myId] = 0;

          for (const auto& intersection : intersections(gv,cell)) {
            if (intersection.neighbor()
                && is.template index<0>(intersection.outside()) > myId)
            {
              orient[myId] |= 1 << intersection.indexInInside();
            }
          }
        }
      }

      //! \brief get local basis functions for entity
      template<class EntityType>
      const typename Traits::FiniteElementType& find(const EntityType& e) const
      {
        return variant[orient[is.index(e)]];
      }

      bool fixedSize() const
      {
        return true;
      }

      bool hasDOFs(int codim) const
      {
        return codim == 1;
      }

      std::size_t size(GeometryType gt) const
      {
        switch (gt.dim())
          {
          case 1:
            return 2;
          default:
            return 0;
          }
      }

      std::size_t maxLocalSize() const
      {
        return 8;
      }

    private:
      GV gv;
      FE variant[16];
      const IndexSet& is;
      std::vector<unsigned char> orient;
    };
  } // end namespace PDELab
} // end namespace Dune

#endif // DUNE_PDELAB_FINITEELEMENTMAP_BDM1CUBE2DFEM_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/finiteelementmap/bdm1simplex2dfem.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_FINITEELEMENTMAP_BDM1SIMPLEX2DFEM_HH
#define DUNE_PDELAB_FINITEELEMENTMAP_BDM1SIMPLEX2DFEM_HH

#include <vector>
#include <dune/localfunctions/brezzidouglasmarini/brezzidouglasmarini1simplex2d.hh>
#include "finiteelementmap.hh"

namespace Dune {
  namespace PDELab {

    //! wrap up element from local functions
    //! \ingroup FiniteElementMap
    template<typename GV, typename D, typename R>
    class BDM1Simplex2DLocalFiniteElementMap :
      public LocalFiniteElementMapInterface<
        LocalFiniteElementMapTraits< Dune::BDM1Simplex2DLocalFiniteElement<D,R> >,
        BDM1Simplex2DLocalFiniteElementMap<GV,D,R> >
    {
      typedef Dune::BDM1Simplex2DLocalFiniteElement<D,R> FE;
      typedef typename GV::IndexSet IndexSet;

    public:
      //! \brief export type of the signature
      typedef LocalFiniteElementMapTraits<FE> Traits;

      //! \brief Use when Imp has a standard constructor
      BDM1Simplex2DLocalFiniteElementMap(const GV& gv_)
        : gv(gv_), is(gv_.indexSet()), orient(gv_.size(0))
      {
        // create all variants
        for (int i = 0; i < 8; i++)
        {
          variant[i] = FE(i);
        }

        // compute orientation for all elements
        //--------------------------------------------
        // loop once over the grid
        for (const auto& cell : elements(gv)) {
          unsigned int myId = is.template index<0>(cell);
          orient[myId] = 0;

          for (const auto& intersection : intersections(gv,cell)) {
            if (intersection.neighbor()
                && is.template index<0>(intersection.outside()) > myId)
            {
              orient[myId] |= 1 << intersection.indexInInside();
            }
          }
        }
      }

      //! \brief get local basis functions for entity
      template<class EntityType>
      const typename Traits::FiniteElementType& find(const EntityType& e) const
      {
        return variant[orient[is.index(e)]];
      }

      bool fixedSize() const
      {
        return true;
      }

      bool hasDOFs(int codim) const
      {
        return codim == 1;
      }

      std::size_t size(GeometryType gt) const
      {
        switch (gt.dim())
          {
          case 1:
            return 2;
          default:
            return 0;
          }
      }

      std::size_t maxLocalSize() const
      {
        return 6;
      }

    private:
      GV gv;
      FE variant[8];
      const IndexSet& is;
      std::vector<unsigned char> orient;
    };
  } // end namespace PDELab
} // end namespace Dune

#endif // DUNE_PDELAB_FINITEELEMENTMAP_BDM1SIMPLEX2DFEM_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/finiteelementmap/brezzidouglasmarinifem.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_FINITELEMENTMAP_BREZZIDOUGLASMARINIFEM_HH
#define DUNE_PDELAB_FINITELEMENTMAP_BREZZIDOUGLASMARINIFEM_HH

#include <dune/grid/common/capabilities.hh>

#include <dune/pdelab/common/topologyutility.hh>
#include <dune/pdelab/finiteelementmap/bdm1simplex2dfem.hh>
#include <dune/pdelab/finiteelementmap/bdm1cube2dfem.hh>


namespace Dune {
  namespace PDELab {

#ifndef DOXYGEN

    namespace detail {

      //! Template for determining the correct base implementation of BrezziDouglasMariniLocalFiniteElementMap.
      /**
       * This template must be specialized for supported variations of the Brezzi-Douglas-Marini elements.
       * Its member type 'type' will be used as base class of BrezziDouglasMariniLocalFiniteElementMap. That
       * type must have a constructor that takes the GridView as single parameter.
       */
      template<typename GV, int dim, GeometryType::BasicType basic_type, typename D, typename R, std::size_t k>
      struct BrezziDouglasMariniLocalFiniteElementMapBaseSelector
      {
        static_assert((AlwaysFalse<GV>::value),"The requested type of Brezzi-Douglas-Marini element is not implemented, sorry!");
      };


      // ********************************************************************************
      // Specializations
      // ********************************************************************************

      template<typename GV, typename D, typename R>
      struct BrezziDouglasMariniLocalFiniteElementMapBaseSelector<GV,2,GeometryType::simplex,D,R,1>
      {
        typedef BDM1Simplex2DLocalFiniteElementMap<GV,D,R> type;
      };

      template<typename GV, typename D, typename R>
      struct BrezziDouglasMariniLocalFiniteElementMapBaseSelector<GV,2,GeometryType::cube,D,R,1>
      {
        typedef BDM1Cube2DLocalFiniteElementMap<GV,D,R> type;
      };

    } // end namespace detail

#endif // DOXYGEN


    //! \ingroup FiniteElementMap
    //! Brezzi-Douglas-Marini elements of order k.
    /**
     * This LocalFiniteElementMap provides BDM elements of order k for the given
     * GridView GV. It currently supports BDM1 for both simplices and cubes in 2D.
     *
     * We try to infer the type of the reference element (cube / simplex) from the GridView, but
     * that only works for grids with a single element type that is fixed at compile time. For
     * potentially mixed grids like UGGrid, you need to provide the GeometryType::BasicType of the
     * cell reference element as an additional template parameter.
     *
     * \tparam GV          The GridView on which to construct the finite element map.
     * \tparam D           The domain field type of the elements.
     * \tparam R           The range field type of the elements.
     * \tparam k           The order of the finite elements.
     * \tparam basic_type  The GeometryType::BasicType of the grid cells. You only need to provide this
     *                     template parameter for mixed grids (if you don't provide the parameter for a
     *                     mixed grid, you get a compiler error).
     */
    template<typename GV,
             typename D,
             typename R,
             std::size_t k,
             GeometryType::BasicType basic_type = BasicTypeFromDimensionAndTopologyId<
               GV::dimension,
               Capabilities::hasSingleGeometryType<typename GV::Grid>::topologyId
               >::value
             >
    class BrezziDouglasMariniLocalFiniteElementMap :
      public detail::BrezziDouglasMariniLocalFiniteElementMapBaseSelector<GV,GV::dimension,basic_type,D,R,k>::type
    {

    public:

      //! Constructs a finite element map on the GridView gv.
      BrezziDouglasMariniLocalFiniteElementMap(const GV& gv)
        : detail::BrezziDouglasMariniLocalFiniteElementMapBaseSelector<GV,GV::dimension,basic_type,D,R,k>::type(gv)
      {}

    };

#ifndef DOXYGEN

    // Specialization for grids that don't provide a valid topology id for their cells.
    template<typename GV, typename D, typename R, std::size_t k>
    class BrezziDouglasMariniLocalFiniteElementMap<GV,D,R,k,GeometryType::none>
    {
      static_assert((AlwaysFalse<GV>::value),
                    "Your chosen grid does not export a usable topology id for its cells."
                    "Please provide the correct GeometryType::BasicType as an additional template parameter.");
    };

#endif // DOXYGEN

  } // end namespace PDELab
} // end namespace Dune

#endif // DUNE_PDELAB_FINITELEMENTMAP_BREZZIDOUGLASMARINIFEM_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/finiteelementmap/dglegendre.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_PDELAB_FINITEELEMENTMAP_DGLEGENDRE_HH
#define DUNE_PDELAB_FINITEELEMENTMAP_DGLEGENDRE_HH

#include "finiteelementmap.hh"
#include <dune/pdelab/finiteelement/dglegendre.hh>

namespace Dune {
  namespace PDELab {

    //! wrap up element from local functions
    //! \ingroup FiniteElementMap
    template<class D, class R, int k, int d>
    class DGLegendreLocalFiniteElementMap
      : public Dune::PDELab::SimpleLocalFiniteElementMap< Dune::DGLegendreLocalFiniteElement<D,R,k,d> >
    {

    public:

      bool fixedSize() const
      {
        return true;
      }

      bool hasDOFs (int codim) const
      {
        return codim == 0;
      }

      std::size_t size (GeometryType gt) const
      {
        if (gt == GeometryType(GeometryType::cube,d))
          return Dune::QkStuff::QkSize<k,d>::value;
        else
          return 0;
      }

      std::size_t maxLocalSize() const
      {
        return Dune::LegendreStuff::LegendreSize<k,d>::value;
      }

    };

  }
}

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/finiteelementmap/edges0.5fem.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:

#ifndef DUNE_PDELAB_FINITEELEMENTMAP_EDGES0_5FEM_HH
#define DUNE_PDELAB_FINITEELEMENTMAP_EDGES0_5FEM_HH

#include <dune/localfunctions/whitney/edges0.5.hh>

#include <dune/pdelab/finiteelementmap/global.hh>

namespace Dune {
  namespace PDELab {

    //! Global-valued finite element map for EdgeS0_5 elements
    /**
     * \ingroup FiniteElementMap
     *
     * \tparam Geometry           Type of the geometry od the elements.
     * \tparam VertexOrderFactory Type of factory for extracting vertex
     *                            ordering information.
     * \tparam RF                 Range field type.
     */
    template<class Geometry, class VertexOrderFactory, class RF>
    class EdgeS0_5FiniteElementMap :
      public GeometryVertexOrderFiniteElementMap<
        EdgeS0_5FiniteElementFactory<Geometry, RF>, VertexOrderFactory
        >
    {
      typedef EdgeS0_5FiniteElementFactory<Geometry, RF> FEFactory;
      typedef GeometryVertexOrderFiniteElementMap<
        FEFactory, VertexOrderFactory
        > Base;

      static FEFactory &feFactory() {
        static FEFactory feFactory_;
        return feFactory_;
      }

    public:
      EdgeS0_5FiniteElementMap(const VertexOrderFactory &voFactory) :
        Base(feFactory(), voFactory)
      { }

      bool fixedSize() const
      {
        return true;
      }

      bool hasDOFs(int codim) const
      {
        return Geometry::dimension - codim == 1;
      }

      std::size_t size(GeometryType gt) const
      {
        return gt.isLine() ? 1 : 0;
      }

      std::size_t maxLocalSize() const
      {
        return Dune::EdgeS0_5Common<Geometry::mydimension>::s;
      }

    };
  }
}

#endif // DUNE_PDELAB_FINITEELEMENTMAP_EDGES0_5FEM_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/finiteelementmap/finiteelementmap.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_PDELAB_FINITELEMENTMAP_HH
#define DUNE_PDELAB_FINITELEMENTMAP_HH

#include <dune/common/deprecated.hh>
#include <dune/pdelab/common/exceptions.hh>

#include <dune/geometry/referenceelements.hh>

namespace Dune {
  namespace PDELab {

    //! \ingroup FiniteElementMap
    //! \{

    //! \brief general FiniteElementMap exception
    class FiniteElementMapError : public Exception {};
    //! \brief FiniteElementMap exception concerning the computation of the FiniteElementMap size
    class VariableElementSize : public FiniteElementMapError {};
    //! \brief FiniteElementMap exception raised when trying to obtain a finite element for an unsupported GeometryType.
    class InvalidGeometryType : public FiniteElementMapError {};

    //! \brief collect types exported by a finite element map
    template<class T>
    struct FiniteElementMapTraits
    {
      //! Type of finite element from local functions
      typedef T FiniteElementType;

      //! Type of finite element from local functions
      typedef T FiniteElement;
    };

    //! \brief collect types exported by a finite element map
    template<class T>
    struct LocalFiniteElementMapTraits : FiniteElementMapTraits<T> {};

    //! \brief interface for a finite element map
    template<class T, class Imp>
    class LocalFiniteElementMapInterface
    {
    public:
      //! \brief Export traits
      typedef T Traits;

      /** \brief Return local basis for the given entity.

          The return value is a reference to Traits::LocalBasisType. If
          there is a different local basis for two elements then this
          type must be polymorphic.
      */
      template<class EntityType>
      const typename Traits::FiniteElementType& find (const EntityType& e) const
      {
        return asImp().find(e);
      }

      /** @name Size calculation
       *  The FiniteElementMap provides different methods to compute
       *  the size of the GridFunctionSpace (if possible) without
       *  iterating the grid. The approach is as follows (pseudo code):
       *
       *  \code
       *  computeNumberOfDofs(GridView, FEM):
       *    if(FEM.fixedSize()):
       *      sum(FEM.size(gt)*GridView.size(gt) for gt in GeometryTypes)
       *    else
       *      sum(FEM.find(E).basis().size() for E in GridView.entities<0>())
       *  \endcode
       */
      /** @{ */
      /** \brief a FiniteElementMap is fixedSize iif the size of the local
       * functions space for each GeometryType is fixed.
       */
      bool fixedSize() const
      {
        return asImp().fixedSize();
      }
      /** \brief if the FiniteElementMap is fixedSize, the size
       * methods computes the number of DOFs for given GeometryType.
       */
      std::size_t size(GeometryType gt) const
      {
        return asImp().size();
      }
      /** @} */

      /** \brief compute an upper bound for the local number of DOFs.
       *
       * this upper bound is used to avoid reallocations in
       * std::vectors used during the assembly.
       */
      std::size_t maxLocalSize() const
      {
        return asImp().maxLocalSize();
      }

    private:
      Imp& asImp () {return static_cast<Imp &> (*this);}
      const Imp& asImp () const {return static_cast<const Imp &>(*this);}
    };

    //! simple implementation where all entities have the same finite element
    template<class Imp>
    class SimpleLocalFiniteElementMap :
      public LocalFiniteElementMapInterface<LocalFiniteElementMapTraits<Imp>,
                                            SimpleLocalFiniteElementMap<Imp> >
    {
    public:
      //! \brief export type of the signature
      typedef LocalFiniteElementMapTraits<Imp> Traits;

      //! \brief Use when Imp has a standard constructor
      SimpleLocalFiniteElementMap ()
      {}

      //! \brief Constructor where an instance of Imp can be provided
      SimpleLocalFiniteElementMap (const Imp& imp_) : imp(imp_)
      {}

      //! \brief get local basis functions for entity
      template<class EntityType>
      const typename Traits::FiniteElementType& find (const EntityType& e) const
      {
        return imp;
      }

    private:
      Imp imp; // create once
    };

    /** \brief implementation for finite elements requiring oriented edges
     *
     * This is for edge elements. It works for one type of Geometry only, and
     * the requirements for the local finite element are:
     *
     *  - The default orientation of the shape functions on the edges must be
     *    from the vertex with the lower index within the reference element to
     *    the vertex with the higher index.
     *  - The local finite element must allow assignment.
     *  - The local finite element must have a default constructor.
     *  - the local finite element hust have a constructor of the form
     *    FE(unsigned int orientation), where orientation is a bitfield.  If
     *    bit i in orientation is set it means that the orientation of the
     *    shape function corresponding to the edge with id i in the reference
     *    element is inverted.
     *
     * \tparam GV  Type of gridview to work with
     * \tparam FE  Type of local finite element
     * \tparam Imp Type of the final LocalFiniteElementMap implementation
     */
    template<typename GV, typename FE, typename Imp>
    class EdgeS0LocalFiniteElementMap
      : public LocalFiniteElementMapInterface<
          LocalFiniteElementMapTraits<FE>,
          Imp
        >
    {
      typedef typename GV::IndexSet IndexSet;
      static const int dim = GV::dimension;

    public:
      //! \brief export type of the signature
      typedef LocalFiniteElementMapTraits<FE> Traits;

      //! \brief construct EdgeSLocalFiniteElementMap
      EdgeS0LocalFiniteElementMap (const GV& gv_)
        : gv(gv_), orient(gv_.size(0))
      {
        typedef typename GV::Grid::ctype ct;
        auto& refElem =
          ReferenceElements<ct, dim>::general(FE().type());

        auto &idSet = gv.grid().globalIdSet();

        // create all variants
        variant.resize(1 << refElem.size(dim-1));
        for (unsigned int i=0; i<variant.size(); i++)
          variant[i] = FE(i);

        // compute orientation for all elements
        auto& indexSet = gv.indexSet();

        // loop once over the grid
        for (const auto& element : elements(gv))
          {
            auto elemid = indexSet.index(element);
            orient[elemid] = 0;

            std::vector<typename GV::Grid::GlobalIdSet::IdType> vid(refElem.size(dim));
            for(unsigned int i = 0; i < vid.size(); ++i)
              vid[i] = idSet.subId(element, i, dim);

            // loop over all edges of the element
            for(int i = 0; i < refElem.size(dim-1); ++i) {
              int v0 = refElem.subEntity(i, dim-1, 0, dim);
              int v1 = refElem.subEntity(i, dim-1, 1, dim);
              // if (edge orientation in refelement) != (edge orientation in indexset)
              if((v0 > v1) != (vid[v0] > vid[v1]))
                orient[elemid] |= 1 << i;
            }
          }
      }

      //! \brief get local basis functions for entity
      template<class EntityType>
      const typename Traits::FiniteElementType& find (const EntityType& e) const
      {
        return variant[orient[gv.indexSet().index(e)]];
      }

    private:
      GV gv;
      std::vector<FE> variant;
      std::vector<unsigned char> orient;
    };

    //! wrap up element from local functions
    //! \ingroup FiniteElementMap
    template<typename GV, typename FE, typename Imp, std::size_t Variants>
    class RTLocalFiniteElementMap :
      public LocalFiniteElementMapInterface<
        LocalFiniteElementMapTraits<FE>,
        Imp >
    {
      typedef FE FiniteElement;
      typedef typename GV::IndexSet IndexSet;

    public:
      //! \brief export type of the signature
      typedef LocalFiniteElementMapTraits<FE> Traits;

      //! \brief Use when Imp has a standard constructor
      RTLocalFiniteElementMap(const GV& gv_)
        : gv(gv_), is(gv_.indexSet()), orient(gv_.size(0))
      {
        // create all variants
        for (int i = 0; i < Variants; i++)
        {
          variant[i] = FiniteElement(i);
        }

        // compute orientation for all elements
        // loop once over the grid
        for(const auto& cell : elements(gv))
        {
          unsigned int myId = is.index(cell);
          orient[myId] = 0;

          for (const auto& intersection : intersections(gv,cell))
          {
            if (intersection.neighbor()
                && is.index(intersection.outside()) > myId)
            {
              orient[myId] |= 1 << intersection.indexInInside();
            }
          }
        }
      }

      //! \brief get local basis functions for entity
      template<class EntityType>
      const typename Traits::FiniteElementType& find(const EntityType& e) const
      {
        return variant[orient[is.index(e)]];
      }

    private:
      GV gv;
      std::array<FiniteElement,Variants> variant;
      const IndexSet& is;
      std::vector<unsigned char> orient;
    };

    //! \} group FiniteElementMap

  } // namespace PDELab
} // namespace Dune

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/finiteelementmap/global.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:

#ifndef DUNE_PDELAB_FINITEELEMENTMAP_GLOBAL_HH
#define DUNE_PDELAB_FINITEELEMENTMAP_GLOBAL_HH

#include <dune/pdelab/finiteelementmap/finiteelementmap.hh>

namespace Dune {
  namespace PDELab {

    //! \brief Generic finite element map for global finite elements created
    //!        with a geometry
    /**
     * \tparam Factory Finite element factory class that supports make(const
     *                 Geometry&).
     */
    template<class Factory>
    class GeometryFiniteElementMap
    {
      Factory& factory;

    public:
      typedef FiniteElementMapTraits<typename Factory::FiniteElement> Traits;

      //! construct GeometryFiniteElementMap
      /**
       * \param factory_ Reference to a factory object.
       *
       * \note The constructed finite element map object stores a reference to
       *       to factory object.  The finite element map object becomes
       *       invalid as soon the reference to the factory becomes invalid.
       *       The only allowed operation on an invalid finite element map is
       *       calling the destructor, all other operations result in
       *       undefined behaviour.
       */
      GeometryFiniteElementMap(Factory& factory_) : factory(factory_) {}

      //! Return finite element for the given entity.
      /**
       * \param e Grid element to create a finite element for.
       *
       * The returned value is valid for as long as both this finite element
       * map as well as the reference to the grid element are valid.
       */
      template<class Element>
      typename Traits::FiniteElementType find(const Element& e) const {
        return factory.make(e.geometry());
      }
    };

    //! \brief Generic finite element map for global finite elements created
    //!        with a geometry and a vertex ordering
    /**
     * \tparam FEFactory Finite element factory class that supports make(const
     *                   Geometry&, const VertexOrdering&).
     * \tparam VOFactory Factory to extract the vertex ordering for a given
     *                   grid element.
     */
    template<class FEFactory, class VOFactory>
    class GeometryVertexOrderFiniteElementMap
    {
      FEFactory& feFactory;
      const VOFactory& voFactory;

    public:
      typedef FiniteElementMapTraits<typename FEFactory::FiniteElement> Traits;

      //! construct GeometryFiniteElementMap
      /**
       * \param feFactory_ Reference to a finite element factory object.
       * \param voFactory_ Reference to a vertex order factory object.
       *
       * \note The constructed finite element map object stores a reference to
       *       to factory objects.  The finite element map object becomes
       *       invalid as soon one of the references to the factories becomes
       *       invalid.  The only allowed operation on an invalid finite
       *       element map is calling the destructor, all other operations
       *       result in undefined behaviour.
       */
      GeometryVertexOrderFiniteElementMap(FEFactory& feFactory_,
                                          const VOFactory & voFactory_) :
        feFactory(feFactory_), voFactory(voFactory_)
      {}

      //! Return finite element for the given entity.
      /**
       * \param e Grid element to create a finite element for.
       *
       * The returned value is valid for as long as both this finite element
       * map as well as the reference to the grid element are valid.
       */
      template<class Element>
      typename Traits::FiniteElementType find(const Element& e) const {
        return feFactory.make(e.geometry(), voFactory.make(e));
      }
    };

  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_FINITEELEMENTMAP_GLOBAL_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/finiteelementmap/l2orthonormal.hh <==
#ifndef DUNE_PM_ORTHONORMAL_HH
#define DUNE_PM_ORTHONORMAL_HH

#include<iostream>
#include<algorithm>
#include<memory>

#include<dune/common/fvector.hh>
#include<dune/common/fmatrix.hh>
#include<dune/common/gmpfield.hh>
#include<dune/common/exceptions.hh>
#include<dune/common/fvector.hh>
#include<dune/common/array.hh>

#include<dune/geometry/referenceelements.hh>
#include<dune/geometry/quadraturerules.hh>
#include<dune/geometry/type.hh>

#include<dune/localfunctions/common/localbasis.hh>
#include<dune/localfunctions/common/localkey.hh>
#include<dune/localfunctions/common/localfiniteelementtraits.hh>

/** @defgroup PB Polynomial Basis
 *  @ingroup FiniteElementMap
 *  @{
 */

/** @file
 *  @brief This file defines polynomial basis functions on the reference
 *         element in a generic way
 */

namespace Dune {
  namespace PB {

#if HAVE_GMP
    typedef GMPField<512> DefaultComputationalFieldType;
#else
    typedef double DefaultComputationalFieldType;
#endif

    //=====================================================
    // TMPs for computing number of basis functions in P_k
    //=====================================================

    template<int k, int d> struct PkSize;

    template<int j, int k, int d>
    struct PkSizeHelper
    {
      enum{
        value = PkSizeHelper<j-1,k,d>::value + PkSize<k-j,d-1>::value
      };
    };

    template<int k, int d>
    struct PkSizeHelper<0,k,d>
    {
      enum{
        value = PkSize<k,d-1>::value
      };
    };

    // This is the main class
    // k is the polynomial degree and d is the space dimension
    // then PkSize<k,d> is the number of polynomials of at most total degree k.
    template<int k, int d>
    struct PkSize
    {
      enum{
        value=PkSizeHelper<k,k,d>::value
      };
    };

    template<>
    struct PkSize<0,1>
    {
      enum{
        value=1
      };
    };

    template<int k>
    struct PkSize<k,1>
    {
      enum{
        value=k+1
      };
    };

    template<int d>
    struct PkSize<0,d>
    {
      enum{
        value=1
      };
    };

    // number of polynomials of exactly degree k
    template<int k, int d>
    struct PkExactSize
    {
      enum{
        value=PkSize<k,d>::value-PkSize<k-1,d>::value
      };
    };

    template<int d>
    struct PkExactSize<0,d>
    {
      enum{
        value=1
      };
    };

    //=====================================================
    // TMPs for computing number of basis functions in Q_k
    //=====================================================

    // This is the main class
    // usage: QkSize<2,3>::value
    // k is the polynomial degree, d is the space dimension
    template<int k, int d>
    struct QkSize
    {
      enum{
        value=(k+1)*QkSize<k,d-1>::value
      };
    };

    template<>
    struct QkSize<0,1>
    {
      enum{
        value=1
      };
    };

    template<int k>
    struct QkSize<k,1>
    {
      enum{
        value=k+1
      };
    };

    template<int d>
    struct QkSize<0,d>
    {
      enum{
        value=1
      };
    };

    //=====================================================
    // Type to represent a multiindex in d dimensions
    //=====================================================

    template<int d>
    class MultiIndex : public Dune::array<int,d>
    {
    public:

      MultiIndex () : Dune::array<int,d>()
      {
      }

    };

    // the number of polynomials of at most degree k in space dimension d (as run-time function)
    inline int pk_size (int k, int d)
    {
      if (k==0) return 1;
      if (d==1) return k+1;
      int n=0;
      for (int j=0; j<=k; j++)
        n += pk_size(k-j,d-1);
      return n;
    }

    // the number of polynomials of exactly degree k in space dimension d (as run-time function)
    inline int pk_size_exact (int k, int d)
    {
      if (k==0)
        return 1;
      else
        return pk_size(k,d)-pk_size(k-1,d);
    }

    // enumerate all multiindices of degree k and find the i'th
    template<int d>
    void pk_enumerate_multiindex (MultiIndex<d>& alpha, int& count, int norm, int dim, int k, int i)
    {
      // check if dim is valid
      if (dim>=d) return;

      // put all k to current dimension and check
      alpha[dim]=k; count++; // alpha has correct norm
      //      std::cout << "dadi alpha=" << alpha << " count=" << count << " norm=" << norm+k << " dim=" << dim << " k=" << k << " i=" << i << std::endl;
      if (count==i) return; // found the index

      // search recursively
      for (int m=k-1; m>=0; m--)
        {
          alpha[dim]=m;
          //std::cout << "dada alpha=" << alpha << " count=" << count << " norm=" << norm+m << " dim=" << dim << " k=" << k << " i=" << i << std::endl;
          pk_enumerate_multiindex(alpha,count,norm+m,dim+1,k-m,i);
          if (count==i) return;
        }

      // reset if index is not yet found
      alpha[dim]=0;
    }

    // map integer 0<=i<pk_size(k,d) to multiindex
    template<int d>
    void pk_multiindex (int i, MultiIndex<d>& alpha)
    {
      for (int j=0; j<d; j++) alpha[j] = 0; // set alpha to 0
      if (i==0) return;                     // handle case i==0 and k==0
      for (int k=1; k<25; k++)
        if (i>=pk_size(k-1,d) && i<pk_size(k,d))
          {
            int count = -1;
            pk_enumerate_multiindex(alpha,count,0,0,k,i-pk_size(k-1,d));
            return;
          }
      DUNE_THROW(Dune::NotImplemented,"Polynomial degree greater than 24 in pk_multiindex");
    }

    // the number of polynomials of at most degree k in space dimension d (as run-time function)
    inline int qk_size (int k, int d)
    {
      int n = 1;
      for (int i=0; i<d; ++i)
        n *= (k+1);
      return n;
    }

    // map integer 0<=i<qk_size(k,d) to multiindex
    template<int d>
    void qk_multiindex (int i, int k, MultiIndex<d>& alpha)
    {
      for (int j = 0; j<d; ++j) {
        alpha[j] = i % (k+1);
        i /= (k+1);
      }
    }

    //=====================================================
    // Traits classes to group Pk and Qk specifics
    //=====================================================
    enum BasisType {
      Pk, Qk
    };

    template <BasisType basisType>
    struct BasisTraits;

    template <>
    struct BasisTraits<BasisType::Pk>
    {
      template <int k, int d>
      struct Size
      {
        enum{
          value = PkSize<k,d>::value
        };
      };

      template <int k, int d>
      struct Order
      {
        enum{
          value = k
        };
      };

      static int size(int k, int d)
      {
        return pk_size(k,d);
      }

      template <int d>
      static void multiindex(int i, int k, MultiIndex<d>& alpha)
      {
        pk_multiindex(i,alpha);
      }
    };

    template <>
    struct BasisTraits<BasisType::Qk>
    {
      template <int k, int d>
      struct Size
      {
        enum{
          value = QkSize<k,d>::value
        };
      };

      template <int k, int d>
      struct Order
      {
        enum{
          // value = d*k
          value = k
        };
      };

      static int size(int k, int d)
      {
        return qk_size(k,d);
      }

      template <int d>
      static void multiindex(int i, int k, MultiIndex<d>& alpha)
      {
        return qk_multiindex(i,k,alpha);
      }
    };

    //=====================================================
    // Integration kernels for monomials
    //=====================================================

    //! compute binomial coefficient "n over k"
    inline long binomial (long n, long k)
    {
      // pick the shorter version of
      // n*(n-1)*...*(k+1)/((n-k)*(n-k-1)*...*1)
      // and
      // n*(n-1)*...*(n-k+1)/(k*(k-1)*...*1)
      if (2*k>=n)
        {
          long nominator=1;
          for (long i=k+1; i<=n; i++) nominator *= i;
          long denominator=1;
          for (long i=2; i<=n-k; i++) denominator *= i;
          return nominator/denominator;
        }
      else
        {
          long nominator=1;
          for (long i=n-k+1; i<=n; i++) nominator *= i;
          long denominator=1;
          for (long i=2; i<=k; i++) denominator *= i;
          return nominator/denominator;
        }
    }

    /** \brief Integrate monomials over the reference element.
     *
     *  \tparam ComputationFieldType    Type to do computations with. Might be high precission.
     *  \tparam GeometryType::BasicType The reference element
     *  \tparam d                       The space dimension.
     */
    template<typename ComputationFieldType, Dune::GeometryType::BasicType bt, int d>
    class MonomialIntegrator
    {
    public:
      //! integrate one monomial
      ComputationFieldType integrate (const MultiIndex<d>& a) const
      {
        DUNE_THROW(Dune::NotImplemented,"non-specialized version of MonomalIntegrator called. Please implement.");
      }
    };

    /** \brief Integrate monomials over the cube in any d.
     */
    template<typename ComputationFieldType, int d>
    class MonomialIntegrator<ComputationFieldType,Dune::GeometryType::cube,d>
    {
    public:
      //! integrate one monomial
      ComputationFieldType integrate (const MultiIndex<d>& a) const
      {
        ComputationFieldType result(1.0);
        for (int i=0; i<d; i++)
          {
            ComputationFieldType exponent(a[i]+1);
            result = result/exponent;
          }
        return result;
      }
    };

    /** \brief Integrate monomials over the unit interval considered as a simplex.
     */
    template<typename ComputationFieldType>
    class MonomialIntegrator<ComputationFieldType,Dune::GeometryType::simplex,1>
    {
    public:
      //! integrate one monomial
      ComputationFieldType integrate (const MultiIndex<1>& a) const
      {
        ComputationFieldType one(1.0);
        ComputationFieldType exponent0(a[0]+1);
        return one/exponent0;
      }
    };

    /** \brief Integrate monomials over the triangle.
     */
    template<typename ComputationFieldType>
    class MonomialIntegrator<ComputationFieldType,Dune::GeometryType::simplex,2>
    {
    public:
      //! integrate one monomial
      ComputationFieldType integrate (const MultiIndex<2>& a) const
      {
        ComputationFieldType sum(0.0);
        for (int k=0; k<=a[1]+1; k++)
          {
            int sign=1;
            if (k%2==1) sign=-1;
            ComputationFieldType nom(sign*binomial(a[1]+1,k));
            ComputationFieldType denom(a[0]+k+1);
            sum = sum + (nom/denom);
          }
        ComputationFieldType denom(a[1]+1);
        return sum/denom;
      }
    };

    /** \brief Integrate monomials over the tetrahedron.
     */
    template<typename ComputationFieldType>
    class MonomialIntegrator<ComputationFieldType,Dune::GeometryType::simplex,3>
    {
    public:
      //! integrate one monomial
      ComputationFieldType integrate (const MultiIndex<3>& a) const
      {
        ComputationFieldType sumk(0.0);
        for (int k=0; k<=a[2]+1; k++)
          {
            int sign=1;
            if (k%2==1) sign=-1;
            ComputationFieldType nom(sign*binomial(a[2]+1,k));
            ComputationFieldType denom(a[1]+k+1);
            sumk = sumk + (nom/denom);
          }
        ComputationFieldType sumj(0.0);
        for (int j=0; j<=a[1]+a[2]+2; j++)
          {
            int sign=1;
            if (j%2==1) sign=-1;
            ComputationFieldType nom(sign*binomial(a[1]+a[2]+2,j));
            ComputationFieldType denom(a[0]+j+1);
            sumj = sumj + (nom/denom);
          }
        ComputationFieldType denom(a[2]+1);
        return sumk*sumj/denom;
      }
    };

    //=====================================================
    // construct orthonormal basis
    //=====================================================

    //! \brief compute \f$ \prod_{i=0}^{d-1} x_i^{a_i} \f$
    template<typename F, int d>
    struct MonomialEvaluate
    {
      template<typename X, typename A>
      static F compute (const X& x, const A& a)
      {
        F prod(1.0);
        for (int i=0; i<a[d]; i++)
          prod = prod*x[d];
        return prod*MonomialEvaluate<F,d-1>::compute(x,a);
      }
    };

    template<typename F>
    struct MonomialEvaluate<F,0>
    {
      template<typename X, typename A>
      static F compute (const X& x, const A& a)
      {
        F prod(1.0);
        for (int i=0; i<a[0]; i++)
          prod = prod*x[0];
        return prod;
      }
    };

    /** \brief Integrate monomials over the reference element.
     *
     * Computes an L_2 orthonormal basis of P_k on the given reference element.
     * The basis polynomials are stored in a monomial representation. With the
     * matrix coeffs private to this class we have
     * \f[
     *     phi_i(x) = \sum_{j=0}{n_k-1} c[i][j] x^{\alpha_j}  \qquad   (1)
     * \f]
     * with n_k     : the dimension of P_k
     *      alpha_j : the exponents of the j-th monomial
     *
     * The class can be used to evaluate polynomials with any degree l smaller
     * or equal to the compile-time parameter k.
     *
     * Calculating derivatives. From (1) we have
     * \f{align*}{
     *     \partial_s \phi_i(x) &= \sum_{j=0}{n_k-1} c[i][j] \partial_s x^{(\alpha_{j1},...,\alpha_{jd})} \\
     *                          &= \sum_{j=0}{n_k-1} c[i][j] * \alpha_js * x^{\beta_j}
     * \f}
     * where
     *       beta_jr = alpha_jr-1 if r=s and alpha_jr else.
     *
     *  \tparam FieldType               Type to represent coefficients after computation.
     *  \tparam k                       The polynomial degreee.
     *  \tparam d                       The space dimension.
     *  \tparam GeometryType::BasicType The reference element
     *  \tparam ComputationFieldType    Type to do computations with. Might be high precission.
     *  \tparam basisType               Type of the polynomial basis. eiter Pk or Qk
     */
    template<typename FieldType, int k, int d, Dune::GeometryType::BasicType bt, typename ComputationFieldType=FieldType, BasisType basisType = BasisType::Pk>
    class OrthonormalPolynomialBasis
    {
      typedef BasisTraits<basisType> Traits;
    public:
      enum{ n = Traits::template Size<k,d>::value };
      typedef Dune::FieldMatrix<FieldType,n,n> LowprecMat;
      typedef Dune::FieldMatrix<ComputationFieldType,n,n> HighprecMat;

      // construct orthonormal basis
      OrthonormalPolynomialBasis ()
        : coeffs(new LowprecMat)
      {
        for (int i=0; i<d; ++i)
          gradcoeffs[i].reset(new LowprecMat());
        // compute index to multiindex map
        for (int i=0; i<n; i++)
          {
            alpha[i].reset(new MultiIndex<d>());
            Traits::multiindex(i,k,*alpha[i]);
            //std::cout << "i=" << i << " alpha_i=" << alpha[i] << std::endl;
          }

        orthonormalize();
      }

      // construct orthonormal basis from an other basis
      template<class LFE>
      OrthonormalPolynomialBasis (const LFE & lfe)
        : coeffs(new LowprecMat)
      {
        for (int i=0; i<d; ++i)
          gradcoeffs[i].reset(new LowprecMat());
        // compute index to multiindex map
        for (int i=0; i<n; i++)
          {
            alpha[i].reset(new MultiIndex<d>());
            Traits::multiindex(i,k,*alpha[i]);
            //std::cout << "i=" << i << " alpha_i=" << alpha[i] << std::endl;
          }

        orthonormalize();
      }

      // return dimension of P_l
      int size (int l)
      {
        return Traits::size(l,d);
      }

      // evaluate all basis polynomials at given point
      template<typename Point, typename Result>
      void evaluateFunction (const Point& x, Result& r) const
      {
        std::fill(r.begin(),r.end(),0.0);
        for (int j=0; j<n; ++j)
          {
            const FieldType monomial_value = MonomialEvaluate<FieldType,d-1>::compute(x,*alpha[j]);
            for (int i=j; i<n; ++i)
              r[i] += (*coeffs)[i][j] * monomial_value;
          }
      }

      // evaluate all basis polynomials at given point
      template<typename Point, typename Result>
      void evaluateJacobian (const Point& x, Result& r) const
      {
        std::fill(r.begin(),r.end(),0.0);

        for (int j=0; j<n; ++j)
          {
            const FieldType monomial_value = MonomialEvaluate<FieldType,d-1>::compute(x,*alpha[j]);
            for (int i=j; i<n; ++i)
              for (int s=0; s<d; ++s)
                r[i][0][s] += (*gradcoeffs[s])[i][j]*monomial_value;
          }
      }

      // evaluate all basis polynomials at given point up to order l <= k
      template<typename Point, typename Result>
      void evaluateFunction (int l, const Point& x, Result& r) const
      {
        if (l>k)
          DUNE_THROW(Dune::RangeError,"l>k in OrthonormalPolynomialBasis::evaluateFunction");

        for (int i=0; i<Traits::size(l,d); i++)
          {
            FieldType sum(0.0);
            for (int j=0; j<=i; j++)
              sum = sum + (*coeffs)[i][j]*MonomialEvaluate<FieldType,d-1>::compute(x,*alpha[j]);
            r[i] = sum;
          }
      }

      // evaluate all basis polynomials at given point
      template<typename Point, typename Result>
      void evaluateJacobian (int l, const Point& x, Result& r) const
      {
        if (l>k)
          DUNE_THROW(Dune::RangeError,"l>k in OrthonormalPolynomialBasis::evaluateFunction");

        for (int i=0; i<Traits::size(l,d); i++)
          {
            FieldType sum[d];
            for (int s=0; s<d; s++)
              {
                sum[s] = 0.0;
                for (int j=0; j<=i; j++)
                  sum[s] += (*gradcoeffs[s])[i][j]*MonomialEvaluate<FieldType,d-1>::compute(x,*alpha[j]);
              }
            for (int s=0; s<d; s++) r[i][0][s] = sum[s];
          }
      }

    private:
      // store multiindices and coefficients on heap
      Dune::array<std::shared_ptr<MultiIndex<d> >,n> alpha; // store index to multiindex map
      std::shared_ptr<LowprecMat> coeffs; // coefficients with respect to monomials
      Dune::array<std::shared_ptr<LowprecMat>,d > gradcoeffs; // coefficients of gradient

      // compute orthonormalized shapefunctions from a given set of coefficients
      void orthonormalize()
      {
        // run Gram-Schmidt orthogonalization procedure in high precission
        gram_schmidt();

        // std::cout << "orthogonal basis monomial representation" << std::endl;
        // for (int i=0; i<n; i++)
        //   {
        //     std::cout << "phi_" << i << ":" ;
        //     for (int j=0; j<=i; j++)
        //       std::cout << " (" << alpha[j] << "," << coeffs[i][j] << ")";
        //     std::cout << std::endl;
        //   }

        // compute coefficients of gradient
        for (int s=0; s<d; s++)
          for (int i=0; i<n; i++)
            for (int j=0; j<=i; j++)
              (*gradcoeffs[s])[i][j] = 0;
        for (int i=0; i<n; i++)
          for (int j=0; j<=i; j++)
            for (int s=0; s<d; s++)
              if ((*alpha[j])[s]>0)
                {
                  MultiIndex<d> beta = *alpha[j]; // get exponents
                  FieldType factor = beta[s];
                  beta[s] -= 1;
                  int l = invert_index(beta);
                  (*gradcoeffs[s])[i][l] += (*coeffs)[i][j]*factor;
                }

        // for (int s=0; s<d; s++)
        //   {
        //     std::cout << "derivative in direction " << s << std::endl;
        //     for (int i=0; i<n; i++)
        //       {
        //         std::cout << "phi_" << i << ":" ;
        //         for (int j=0; j<=i; j++)
        //           std::cout << " (" << alpha[j] << "," << gradcoeffs[s][i][j] << ")";
        //         std::cout << std::endl;
        //       }
        //   }
      }

      // get index from a given multiindex
      int invert_index (MultiIndex<d>& a)
      {
        for (int i=0; i<n; i++)
          {
            bool found(true);
            for (int j=0; j<d; j++)
              if (a[j]!=(*alpha[i])[j]) found=false;
            if (found) return i;
          }
        DUNE_THROW(Dune::RangeError,"index not found in invertindex");
      }

      void gram_schmidt ()
      {
        // allocate a high precission matrix on the heap
        HighprecMat *p = new HighprecMat();
        HighprecMat& c = *p;

        // fill identity matrix
        for (int i=0; i<n; i++)
          for (int j=0; j<n; j++)
            if (i==j)
              c[i][j] = ComputationFieldType(1.0);
            else
              c[i][j] = ComputationFieldType(0.0);

        // the Gram-Schmidt loop
        MonomialIntegrator<ComputationFieldType,bt,d> integrator;
        for (int i=0; i<n; i++)
          {
            // store orthogonalization coefficients for scaling
            ComputationFieldType bi[n];

            // make p_i orthogonal to previous polynomials p_j
            for (int j=0; j<i; j++)
              {
                // p_j is represented with monomials
                bi[j] = ComputationFieldType(0.0);
                for (int l=0; l<=j; l++)
                  {
                    MultiIndex<d> a;
                    for (int m=0; m<d; m++) a[m] = (*alpha[i])[m] + (*alpha[l])[m];
                    bi[j] = bi[j] + c[j][l]*integrator.integrate(a);
                  }
                for (int l=0; l<=j; l++)
                  c[i][l] = c[i][l] - bi[j]*c[j][l];
              }

            // scale ith polynomial
            ComputationFieldType s2(0.0);
            MultiIndex<d> a;
            for (int m=0; m<d; m++) a[m] = (*alpha[i])[m] + (*alpha[i])[m];
            s2 = s2 + integrator.integrate(a);
            for (int j=0; j<i; j++)
              s2 = s2 - bi[j]*bi[j];
            ComputationFieldType s(1.0);
            using std::sqrt;
            s = s/sqrt(s2);
            for (int l=0; l<=i; l++)
              c[i][l] = s*c[i][l];
          }

        // store coefficients in low precission type
        for (int i=0; i<n; i++)
          for (int j=0; j<n; j++)
            (*coeffs)[i][j] = c[i][j];

        delete p;

        //std::cout << coeffs << std::endl;
      }
    };

  } // PB namespace

  // define the local finite element here

  template<class D, class R, int k, int d, Dune::GeometryType::BasicType bt, typename ComputationFieldType=Dune::PB::DefaultComputationalFieldType, PB::BasisType basisType = PB::BasisType::Pk>
  class OPBLocalBasis
  {
    typedef PB::BasisTraits<basisType> BasisTraits;
    typedef Dune::PB::OrthonormalPolynomialBasis<R,k,d,bt,ComputationFieldType,basisType> PolynomialBasis;
    PolynomialBasis opb;
    Dune::GeometryType gt;

  public:
    typedef Dune::LocalBasisTraits<D,d,Dune::FieldVector<D,d>,R,1,Dune::FieldVector<R,1>,Dune::FieldMatrix<R,1,d>, 0> Traits;
    enum{ n = BasisTraits::template Size<k,d>::value };

    OPBLocalBasis (int order_) : opb(), gt(bt,d) {}

    template<class LFE>
    OPBLocalBasis (int order_, const LFE & lfe) : opb(lfe), gt(bt,d) {}

    unsigned int size () const { return n; }

    //! \brief Evaluate all shape functions
    inline void evaluateFunction (const typename Traits::DomainType& in,
                                  std::vector<typename Traits::RangeType>& out) const {
      out.resize(n);
      opb.evaluateFunction(in,out);
    }

    //! \brief Evaluate Jacobian of all shape functions
    inline void
    evaluateJacobian (const typename Traits::DomainType& in,
                      std::vector<typename Traits::JacobianType>& out) const {
      out.resize(n);
      opb.evaluateJacobian(in,out);
    }

    //! \brief Polynomial order of the shape functions
    unsigned int order () const  {
      return BasisTraits::template Order<k,d>::value;
    }

    Dune::GeometryType type () const { return gt; }
  };

  template<int k, int d, PB::BasisType basisType = PB::BasisType::Pk>
  class OPBLocalCoefficients
  {
    enum{ n = PB::BasisTraits<basisType>::template Size<k,d>::value };
  public:
    OPBLocalCoefficients (int order_) : li(n)  {
      for (int i=0; i<n; i++) li[i] = Dune::LocalKey(0,0,i);
    }

    //! number of coefficients
    std::size_t size () const { return n; }

    //! map index i to local key
    const Dune::LocalKey& localKey (int i) const  {
      return li[i];
    }

  private:
    std::vector<Dune::LocalKey> li;
  };

  template<class LB>
  class OPBLocalInterpolation
  {
    const LB& lb;

  public:
    OPBLocalInterpolation (const LB& lb_, int order_) : lb(lb_) {}

    //! \brief Local interpolation of a function
    template<typename F, typename C>
    void interpolate (const F& f, std::vector<C>& out) const
    {
      // select quadrature rule
      typedef typename FieldTraits<typename LB::Traits::RangeFieldType>::real_type RealFieldType;

      typedef typename LB::Traits::RangeType RangeType;
      const int d = LB::Traits::dimDomain;
      const Dune::QuadratureRule<RealFieldType,d>&
        rule = Dune::QuadratureRules<RealFieldType,d>::rule(lb.type(),2*lb.order());

      // prepare result
      out.resize(LB::n);
      for (int i=0; i<LB::n; i++) out[i] = 0.0;

      // loop over quadrature points
      for (typename Dune::QuadratureRule<RealFieldType,d>::const_iterator
             it=rule.begin(); it!=rule.end(); ++it)
        {
          // evaluate function at quadrature point
          typename LB::Traits::DomainType x;
          RangeType y;
          for (int i=0; i<d; i++) x[i] = it->position()[i];
          f.evaluate(x,y);

          // evaluate the basis
          std::vector<RangeType> phi(LB::n);
          lb.evaluateFunction(it->position(),phi);

          // do integration
          for (int i=0; i<LB::n; i++)
            out[i] += y*phi[i]*it->weight();
        }
    }
  };

  template<class D, class R, int k, int d, Dune::GeometryType::BasicType bt, typename ComputationFieldType=Dune::PB::DefaultComputationalFieldType, PB::BasisType basisType = PB::BasisType::Pk>
  class OPBLocalFiniteElement
  {
    Dune::GeometryType gt;
    OPBLocalBasis<D,R,k,d,bt,ComputationFieldType,basisType> basis;
    OPBLocalCoefficients<k,d,basisType> coefficients;
    OPBLocalInterpolation<OPBLocalBasis<D,R,k,d,bt,ComputationFieldType,basisType> > interpolation;
  public:
    typedef Dune::LocalFiniteElementTraits<OPBLocalBasis<D,R,k,d,bt,ComputationFieldType,basisType>,
                                           OPBLocalCoefficients<k,d,basisType>,
                                           OPBLocalInterpolation<OPBLocalBasis<D,R,k,d,bt,ComputationFieldType,basisType> > > Traits;

    OPBLocalFiniteElement ()
      : gt(bt,d), basis(k), coefficients(k), interpolation(basis,k)
    {}

    template<class LFE>
    explicit OPBLocalFiniteElement (const LFE & lfe)
      : gt(bt,d), basis(k, lfe), coefficients(k), interpolation(basis,k)
    {}

    OPBLocalFiniteElement (const OPBLocalFiniteElement & other)
      : gt(other.gt), basis(other.basis), coefficients(other.coefficients), interpolation(basis,k)
    {}

    const typename Traits::LocalBasisType& localBasis () const
    {
      return basis;
    }

    const typename Traits::LocalCoefficientsType& localCoefficients () const
    {
      return coefficients;
    }

    const typename Traits::LocalInterpolationType& localInterpolation () const
    {
      return interpolation;
    }

    Dune::GeometryType type () const { return gt; }

    OPBLocalFiniteElement* clone () const {
      return new OPBLocalFiniteElement(*this);
    }
  };

}

/** @} end documentation */

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/finiteelementmap/mimeticfem.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_MIMETICFEM_HH
#define DUNE_PDELAB_MIMETICFEM_HH

#include<vector>
#include<dune/geometry/type.hh>
#include<dune/localfunctions/mimetic.hh>
#include"finiteelementmap.hh"

namespace Dune {
  namespace PDELab {

    template<typename IIS, typename D, typename R, int dim>
    class MimeticLocalFiniteElementMap :
      public Dune::PDELab::LocalFiniteElementMapInterface<Dune::PDELab::LocalFiniteElementMapTraits< MimeticLocalFiniteElement<D,R,dim> >,
                                                          MimeticLocalFiniteElementMap<IIS,D,R,dim> >
    {
      typedef MimeticLocalFiniteElement<D,R,dim> FE;

    public:
      //! \brief export type of the signature
      typedef Dune::PDELab::LocalFiniteElementMapTraits<FE> Traits;

      //! \brief Use when Imp has a standard constructor
      MimeticLocalFiniteElementMap (const IIS& iis_, Dune::GeometryType::BasicType basicType)
        : iis(iis_), bt(basicType)

      {
        // create a standard number of variants
        variant.resize(20);
        for (int i=0; i<20; i++) variant[i] = FE(bt,i);
      }

      //! \brief get local basis functions for entity
      template<class EntityType>
      const typename Traits::FiniteElementType& find (const EntityType& e) const
      {
        size_t n = static_cast<size_t>(iis.size(e));
        if (n<variant.size())
          return variant[n];
        else
          {
            size_t old_n = variant.size();
            variant.resize(n+1);
            for (size_t i=old_n; i<n+1; i++) variant[i] = FE(bt,i);
            return variant[n];
          }
      }

    private:
      const IIS& iis;
      Dune::GeometryType::BasicType bt;
      mutable std::vector<FE> variant;
    };

  }
}

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/finiteelementmap/monomfem.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_PDELAB_MONOMFEM_HH
#define DUNE_PDELAB_MONOMFEM_HH

#include <cstddef>

#include <dune/geometry/type.hh>

#include<dune/localfunctions/monomial.hh>

#include"finiteelementmap.hh"
#include <dune/pdelab/finiteelementmap/global.hh>

namespace Dune {
  namespace PDELab {

	//! wrap up element from local functions
    //! \ingroup FiniteElementMap
	template<class D, class R, int d, int p>
	class MonomLocalFiniteElementMap
    : public SimpleLocalFiniteElementMap< Dune::MonomialLocalFiniteElement<D,R,d,p> >
	{
    public:

      MonomLocalFiniteElementMap (const Dune::GeometryType& type)
        : SimpleLocalFiniteElementMap< Dune::MonomialLocalFiniteElement<D,R,d,p> >(Dune::MonomialLocalFiniteElement<D,R,d,p>(type)), _gt(type)
      {
      }

      bool fixedSize() const
      {
        return true;
      }

      bool hasDOFs(int codim) const
      {
        return codim == 0;
      }

      std::size_t size(GeometryType gt) const
      {
        return gt == _gt ? Dune::MonomImp::Size<d,p>::val : 0;
      }

      std::size_t maxLocalSize() const
      {
        return MonomImp::Size<d,p>::val;
      }

    private:
      const GeometryType _gt;

    };

    //! Global-valued finite element map for Monom elements
    /**
     * \ingroup FiniteElementMap
     *
     * \tparam Geometry Type of the geometry od the elements.
     * \tparam RF       Range field type.
     * \tparam p        Maximum polynomial order of the elements.
     */
    template<class Geometry, class RF, std::size_t p>
    class MonomFiniteElementMap
      : public GeometryFiniteElementMap<
          MonomialFiniteElementFactory<Geometry, RF, p>
          >
    {
      typedef MonomialFiniteElementFactory<Geometry, RF, p> FEFactory;
      typedef GeometryFiniteElementMap<FEFactory> Base;

      static FEFactory feFactory;

    public:
      MonomFiniteElementMap() : Base(feFactory) { }
    };

    template<class GV, class RF, std::size_t p>
    typename MonomFiniteElementMap<GV, RF, p>::FEFactory
    MonomFiniteElementMap<GV, RF, p>::feFactory;

  }
}

#endif //DUNE_PDELAB_MONOMFEM_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/finiteelementmap/opbfem.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_OPBFEM_HH
#define DUNE_PDELAB_OPBFEM_HH

#include<dune/pdelab/finiteelementmap/finiteelementmap.hh>
#include"l2orthonormal.hh"

namespace Dune {
  namespace PDELab {

    //! wrap up element from local functions
    //! \ingroup FiniteElementMap
    template<class D, class R, int k, int d, Dune::GeometryType::BasicType bt, typename ComputationFieldType=R, PB::BasisType basisType = PB::BasisType::Pk>
    class OPBLocalFiniteElementMap
      : public Dune::PDELab::SimpleLocalFiniteElementMap< Dune::OPBLocalFiniteElement<D,R,k,d,bt,ComputationFieldType,basisType> >
    {
      typedef PB::BasisTraits<basisType> BasisTraits;
    public:

      bool fixedSize() const
      {
        return true;
      }

      bool hasDOFs(int codim) const
      {
        return codim == 0;
      }

      std::size_t size(GeometryType gt) const
      {
        if (gt == GeometryType(bt,d))
          return BasisTraits::template Size<k,d>::value;
        else
          return 0;
      }

      std::size_t maxLocalSize() const
      {
        return BasisTraits::template Size<k,d>::value;
      }

    };

  }
}

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/finiteelementmap/p0fem.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_P0FEM_HH
#define DUNE_PDELAB_P0FEM_HH

#include <dune/geometry/type.hh>

#include<dune/localfunctions/lagrange/p0.hh>
#include"finiteelementmap.hh"

namespace Dune {
  namespace PDELab {

	//! wrap up element from local functions
    //! \ingroup FiniteElementMap
	template<class D, class R, int d>
	class P0LocalFiniteElementMap
	  : public SimpleLocalFiniteElementMap< Dune::P0LocalFiniteElement<D,R,d> >
	{
    public:

      P0LocalFiniteElementMap (const Dune::GeometryType& type)
        : SimpleLocalFiniteElementMap< Dune::P0LocalFiniteElement<D,R,d> >(Dune::P0LocalFiniteElement<D,R,d>(type))
        , _gt(type)
      {
      }

      bool fixedSize() const
      {
        return true;
      }

      bool hasDOFs(int codim) const
      {
        return codim == 0;
      }

      std::size_t size(GeometryType gt) const
      {
        return gt == _gt ? 1 : 0;
      }

      std::size_t maxLocalSize() const
      {
        return 1;
      }

    private:
      const GeometryType _gt;

    };

  }
}

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/finiteelementmap/pk1dbasis.hh <==
#ifndef DUNE_NPDE_PK1D_HH
#define DUNE_NPDE_PK1D_HH

#include<vector>
#include<iostream>
#include<dune/common/fvector.hh>
#include<dune/common/fmatrix.hh>
#include<dune/common/exceptions.hh>

#include<dune/geometry/type.hh>
#include<dune/geometry/referenceelements.hh>
#include<dune/geometry/quadraturerules.hh>

#include<dune/localfunctions/common/localbasis.hh>
#include<dune/localfunctions/common/localkey.hh>
#include<dune/localfunctions/common/localfiniteelementtraits.hh>

#include<dune/pdelab/finiteelementmap/finiteelementmap.hh>

namespace Dune {

  /** \brief Define the Pk Lagrange basis functions in 1d on the reference interval
   *
   *  \tparam D Type to represent domain.
   *  \tparam R Type to represent range.
   */
  template<class D, class R>
  class Pk1dLocalFiniteElement
  {
    //! \brief Class for the basis functions
    class Pk1dLocalBasis
    {
      Dune::GeometryType gt; // store geometry type for the basis
      std::size_t k;         // polynomial degree
      std::size_t n;         // the number of basis functions
      std::vector<R> s;      // Lagrange points on the reference interval
    public:
      typedef Dune::LocalBasisTraits<D,1,Dune::FieldVector<D,1>,R,1,Dune::FieldVector<R,1>,Dune::FieldMatrix<R,1,1>, 1> Traits;

      //! \brief make a basis object for given polynomial degree
      Pk1dLocalBasis (std::size_t k_) : gt(Dune::GeometryType::cube,1), k(k_), n(k_+1), s(n)
      {
        for (std::size_t i=0; i<=k; i++) s[i] = (1.0*i)/k;
      }

      //! \brief return number of basis functions
      std::size_t size () const { return n; }

      //! \brief Evaluate all shape functions at a given point in local coordinates
      inline void evaluateFunction (const typename Traits::DomainType& in,
                                    std::vector<typename Traits::RangeType>& out) const {
        out.resize(n);
        for (std::size_t i=0; i<=k; i++)
          {
            out[i] = 1.0;
            for (std::size_t j=0; j<=k; j++)
              if (i!=j) out[i] *= (in[0]-s[j])/(s[i]-s[j]);
          }
      }

      //! \brief Evaluate Jacobian of all shape functions
      inline void
      evaluateJacobian (const typename Traits::DomainType& in,
                        std::vector<typename Traits::JacobianType>& out) const {
        out.resize(n);
        for (std::size_t i=0; i<=k; i++) // derivative of basis function i
          {
            out[i][0][0] = 0.0;
            R factor = 1.0;
            R denominator = 1.0;
            for (std::size_t j=0; j<=k; j++)
              {
                if (j==i) continue; // treat factor (x-s_j)
                denominator *= s[i]-s[j];
                R a=1.0;            // product of remaining factors (might be empty)
                for (std::size_t l=j+1; l<=k; l++)
                  {
                    if (l==i) continue;
                    a *= in[0]-s[l];
                  }
                out[i][0][0] += factor*a;
                factor *= in[0]-s[j];
              }
            out[i][0][0] /= denominator;
          }
      }

      //! \brief Polynomial order of the basis functions
      unsigned int order () const  {
        return k;
      }

      //! \brief return geometry type
      Dune::GeometryType type () const { return gt; }
    };

    //! \brief Class for the basis functions
    class Pk1dLocalCoefficients
    {
    public:
      Pk1dLocalCoefficients (std::size_t k_) : k(k_), n(k_+1), li(k_+1)  {
        li[0] = Dune::LocalKey(0,1,0);
        for (int i=1; i<int(k); i++) li[i] = Dune::LocalKey(0,0,i-1);
        li[k] = Dune::LocalKey(1,1,0);
      }

      //! number of coefficients
      std::size_t size () const { return n; }

      //! map index i to local key
      const Dune::LocalKey& localKey (int i) const  {
        return li[i];
      }

    private:
      std::size_t k;                  // polynomial degree
      std::size_t n;                  // the number of basis functions
      std::vector<Dune::LocalKey> li; // assignment of basis function to subentities
    };

    //! \brief Class for interpolating a given function by the basis
    template<typename LB>
    class Pk1dLocalInterpolation
    {
    public:
      Pk1dLocalInterpolation (std::size_t k_) : k(k_), n(k_+1) {}

      //! \brief Local interpolation of a function
      template<typename F, typename C>
      void interpolate (const F& f, std::vector<C>& out) const
      {
        out.resize(n);
        typename LB::Traits::DomainType x;
        typename LB::Traits::RangeType y;
        for (int i=0; i<=int(k); i++)
          {
            x[0] = (1.0*i)/k; // the point to evaluate
            f.evaluate(x,y);
            out[i] = y[0];
          }
      }
    private:
      std::size_t k;                  // polynomial degree
      std::size_t n;                  // the number of basis functions
    };

    Dune::GeometryType gt;
    Pk1dLocalBasis basis;
    Pk1dLocalCoefficients coefficients;
    Pk1dLocalInterpolation<Pk1dLocalBasis> interpolation;

  public:
    typedef Dune::LocalFiniteElementTraits<Pk1dLocalBasis,
                                           Pk1dLocalCoefficients,
                                           Pk1dLocalInterpolation<Pk1dLocalBasis> > Traits;

    Pk1dLocalFiniteElement (std::size_t k)
      : gt(Dune::GeometryType::cube,1), basis(k), coefficients(k), interpolation(k)
    {}

    const typename Traits::LocalBasisType& localBasis () const
    {
      return basis;
    }

    const typename Traits::LocalCoefficientsType& localCoefficients () const
    {
      return coefficients;
    }

    const typename Traits::LocalInterpolationType& localInterpolation () const
    {
      return interpolation;
    }

    Dune::GeometryType type () const { return gt; }

    Pk1dLocalFiniteElement* clone () const {
      return new Pk1dLocalFiniteElement(*this);
    }
  };

  namespace PDELab {

    /** \brief FiniteElementMap for the Pk basis in 1d
     *
     *  \tparam D Type to represent domain.
     *  \tparam R Type to represent range.
     */
    template<class D, class R>
    class Pk1dLocalFiniteElementMap
      : public Dune::PDELab::SimpleLocalFiniteElementMap< Pk1dLocalFiniteElement<D,R> >
    {
    public:
      Pk1dLocalFiniteElementMap (std::size_t k)
        : Dune::PDELab::SimpleLocalFiniteElementMap< Pk1dLocalFiniteElement<D,R> >(Pk1dLocalFiniteElement<D,R>(k))
        , _k(k)
      {}

      bool fixedSize() const
      {
        return true;
      }

      bool hasDOFs(int codim) const
      {
        switch (codim)
          {
          case 0:
            return _k != 1;
          case 1:
            return _k > 0;
          }
        return false;
      }

      std::size_t size(GeometryType gt) const
      {
        if (gt.isVertex())
          return _k > 0 ? 1 : 0;
        if (gt.isLine())
          return _k > 0 ? _k - 1 : 1;
        return 0;
      }

      std::size_t maxLocalSize() const
      {
        return _k + 1;
      }

    private:
      const std::size_t _k;
    };
  }
}
#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/finiteelementmap/pkfem.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_FINITEELEMENTMAP_PKFEM_HH
#define DUNE_PDELAB_FINITEELEMENTMAP_PKFEM_HH

#include <algorithm>

#include <dune/common/deprecated.hh>
#include <dune/common/array.hh>
#include <dune/common/exceptions.hh>
#include <dune/geometry/type.hh>
#include <dune/localfunctions/lagrange/pk.hh>

#include "finiteelementmap.hh"

namespace Dune {
  namespace PDELab {

    namespace fem {

      template<typename GV, typename D, typename R, unsigned int k, unsigned int d>
      class PkLocalFiniteElementMapBase;


      // ********************************************************************************
      // 1D version
      // ********************************************************************************

      template<typename GV, typename D, typename R, unsigned int k>
      class PkLocalFiniteElementMapBase<GV,D,R,k,1>
        : public SimpleLocalFiniteElementMap<Dune::PkLocalFiniteElement<D,R,1,k> >
      {

      public:

        PkLocalFiniteElementMapBase(const GV& gv)
        {}

        bool fixedSize() const
        {
          return true;
        }

        bool hasDOFs(int codim) const
        {
          switch (codim)
            {
            case 1: // vertex
              return k > 0;
            case 0: // line
              return k != 1;
            default:
              assert(false && "Invalid codim specified!");
            }
          return false;
        }

        std::size_t size(GeometryType gt) const
        {
          if (gt.isVertex())
            return k > 0 ? 1 : 0;
          if (gt.isLine())
            return k > 0 ? k - 1 : 1;
          return 0;
        }

        std::size_t maxLocalSize() const
        {
          return k + 1;
        }

      };


      // ********************************************************************************
      // 2D version
      // ********************************************************************************

      template<typename GV, typename D, typename R, unsigned int k>
      class PkLocalFiniteElementMapBase<GV,D,R,k,2>
        : public LocalFiniteElementMapInterface<LocalFiniteElementMapTraits<
                                                  Dune::PkLocalFiniteElement<D,R,2,k>
                                                  >,
                                                PkLocalFiniteElementMapBase<GV,D,R,k,2>
                                                >
      {

        typedef Dune::PkLocalFiniteElement<D,R,2,k> FE;

      public:

        //! \brief export type of the signature
        typedef LocalFiniteElementMapTraits<FE> Traits;

        PkLocalFiniteElementMapBase(const GV& gv)
          : _gv(gv)
        {
          // generate permutations
          unsigned int p[3] = {0,1,2};
          for (int i = 0; i < 6; ++i)
            {
              _variant[i] = FE(p);
              std::next_permutation(p,p+3);
            }
        }

        //! \brief get local basis functions for entity
        template<typename Entity>
        const typename Traits::FiniteElementType& find (const Entity& e) const
        {

          if (!e.type().isSimplex())
            DUNE_THROW(InvalidGeometryType,"PkLocalFiniteElementMap only works for simplices!");

          const typename GV::IndexSet& is = _gv.indexSet();
          unsigned int n0 = is.subIndex(e,0,2);
          unsigned int n1 = is.subIndex(e,1,2);
          unsigned int n2 = is.subIndex(e,2,2);
          // compress first number to [0,2]
          unsigned int n0_compressed = (n0 > n1) + (n0 > n2);
          // translate to permutation index
          return _variant[2 * n0_compressed + (n1 > n2)];
        }

        bool fixedSize() const
        {
          return true;
        }

        bool hasDOFs(int codim) const
        {
          switch (codim)
            {
            case 2: // vertex
              return k > 0;
            case 1: // line
              return k > 1;
            case 0: // triangle
              return k > 2 || k == 0;
            default:
              assert(false && "Invalid codim specified!");
            }
          return false;
        }

        std::size_t size(GeometryType gt) const
        {
          if (gt.isVertex())
            return k > 0 ? 1 : 0;
          if (gt.isLine())
            return k > 1 ? k - 1 : 0;
          if (gt.isTriangle())
            return k > 2 ? (k-2)*(k-1)/2 : (k == 0);
          return 0;
        }

        std::size_t maxLocalSize() const
        {
          return (k+1)*(k+2)/2;
        }

      private:
        std::array<FE,6> _variant;
        GV _gv;

      };


      // ********************************************************************************
      // 3D version
      // ********************************************************************************

      template<typename GV, typename D, typename R, unsigned int k>
      class PkLocalFiniteElementMapBase<GV,D,R,k,3>
        : public LocalFiniteElementMapInterface<LocalFiniteElementMapTraits<
                                                  Dune::PkLocalFiniteElement<D,R,3,k>
                                                  >,
                                                PkLocalFiniteElementMapBase<GV,D,R,k,3>
                                                >
      {

        typedef Dune::PkLocalFiniteElement<D,R,3,k> FE;

      public:

        //! \brief export type of the signature
        typedef LocalFiniteElementMapTraits<FE> Traits;

        PkLocalFiniteElementMapBase(const GV& gv)
          : _gv(gv)
        {
          std::fill(_perm_index.begin(),_perm_index.end(),0);

          // create all variants by iterating over all permutations
          unsigned int n = 0;
          unsigned int vertexmap[4];
          for(vertexmap[0] = 0; vertexmap[0] < 4; ++vertexmap[0])
            {
              for(vertexmap[1] = 0; vertexmap[1] < 4; ++vertexmap[1])
                {
                  if (vertexmap[0] == vertexmap[1])
                    continue;
                  for(vertexmap[2] = 0; vertexmap[2] < 4; ++vertexmap[2])
                    {
                      if (vertexmap[0] == vertexmap[2] ||
                          vertexmap[1] == vertexmap[2])
                        continue;
                      vertexmap[3] = 6 - vertexmap[0] - vertexmap[1] - vertexmap[2];
                      _variant[n] = FE(vertexmap);
                      _perm_index[compressPerm(vertexmap)] = n++;
                    }
                }
            }
        }

        //! \brief get local basis functions for entity
        template<typename Entity>
        const typename Traits::FiniteElementType& find (const Entity& e) const
        {

          if (!e.type().isSimplex())
            DUNE_THROW(InvalidGeometryType,"PkLocalFiniteElementMap only works for simplices!");

          // get the vertex indices
          const typename GV::IndexSet& is = _gv.indexSet();
          unsigned int vertexmap[4];
          for (unsigned int i = 0; i < 4; ++i)
            vertexmap[i] = is.subIndex(e,i,3);

          // reduce the indices to the interval 0..3
          for (unsigned int i = 0; i < 4; ++i)
            {
              int min_index = -1;
              for (unsigned int j = 0; j < 4; ++j)
                if ((min_index < 0 || vertexmap[j] < vertexmap[min_index]) && vertexmap[j] >= i)
                  min_index = j;
              assert(min_index >= 0);
              vertexmap[min_index] = i;
            }
          return _variant[_perm_index[compressPerm(vertexmap)]];
        }

        bool fixedSize() const
        {
          return true;
        }

        bool hasDOFs(int codim) const
        {
          switch (codim)
            {
            case 3: // vertex
              return k > 0;
            case 2: // line
              return k > 1;
            case 1: // triangle
              return k > 2;
            case 0: // tetrahedron
              return k == 0 || k > 3;
            default:
              assert(false && "Invalid codim specified!");
            }
          return false;
        }

        std::size_t size(GeometryType gt) const
        {
          if (gt.isVertex())
            return k > 0 ? 1 : 0;
          if (gt.isLine())
            return k > 1 ? k - 1 : 0;
          if (gt.isTriangle())
            return k > 2 ? (k-2)*(k-1)/2 : 0;
          if (gt.isTetrahedron())
            return k == 0 ? 1 : (k-3)*(k-2)*(k-1)/6;
          return 0;
        }

        std::size_t maxLocalSize() const
        {
          return (k+1)*(k+2)*(k+3)/6;
        }

      private:

        unsigned int compressPerm(const unsigned int vertexmap[4]) const
        {
          return vertexmap[0] + (vertexmap[1]<<2) + (vertexmap[2]<<4) + (vertexmap[3]<<6);
        }

        std::array<FE,24> _variant;
        std::array<unsigned int,256> _perm_index;
        GV _gv;

      };

    } // namespace fem


    template<typename GV, typename D, typename R, unsigned int k>
    class PkLocalFiniteElementMap
      : public fem::PkLocalFiniteElementMapBase<GV,D,R,k,GV::dimension>
    {

    public:

      PkLocalFiniteElementMap(const GV& gv)
        : fem::PkLocalFiniteElementMapBase<GV,D,R,k,GV::dimension>(gv)
      {}

    };


  }
}

#endif // DUNE_PDELAB_FINITEELEMENTMAP_PKFEM_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/finiteelementmap/pkqkfem.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_PKQKFEM_HH
#define DUNE_PDELAB_PKQKFEM_HH

#include <memory>

#include <dune/geometry/type.hh>

#include <dune/localfunctions/common/virtualwrappers.hh>
#include <dune/localfunctions/common/virtualinterface.hh>
#include <dune/common/array.hh>
#include "finiteelementmap.hh"
#include "qkfem.hh"
#include "pkfem.hh"

namespace Dune {
    namespace PDELab {

        namespace {

            /** \brief Construct LocalFiniteElement with a given run-time order
             *
             * \tparam k Loop variable in a static loop
             */
            template<class D, class R, int d, int k>
            struct InitPkQkLocalFiniteElementMap
            {
                /** \brief Set up LocalFiniteElement with order 'order' */
                template<typename C>
                static void init(C & c, unsigned int order)
                {
                    if (order == k)
                    {
                        typedef Dune::QkLocalFiniteElement<D,R,d,k> QkLFE;
                        typedef Dune::PkLocalFiniteElement<D,R,d,k> PkLFE;
                        typedef typename C::value_type ptr;
                        c[0] = ptr(new LocalFiniteElementVirtualImp<QkLFE>(QkLFE()));
                        c[1] = ptr(new LocalFiniteElementVirtualImp<PkLFE>(PkLFE()));
                    }
                    else
                        InitPkQkLocalFiniteElementMap<D,R,d,k-1>::init(c,order);
                }
            };
            template<class D, class R, int d>
            struct InitPkQkLocalFiniteElementMap<D,R,d,-1>
            {
                template<typename C>
                    static void init(C & c, unsigned int order)
                {
                    DUNE_THROW(Exception, "Sorry, but we failed to initialize a QkPk FiniteElementMap of order " << order);
                }
            };
        }

        /** \brief FiniteElementMap which provides PkQkLocalFiniteElement instances, depending on the geometry type
         * \ingroup FiniteElementMap
         *
         * \tparam D Type used for coordinates
         * \tparam R Type used for shape function values
         * \tparam d Grid dimension
         * \tparam maxP Approximation order: if you construct an object of this class with its default constructor,
         *    then this number is the approximation order that you get.  If you construct an object giving an order
         *    at run-time, then maxP is the maximal order that you can request.
         */
        template<class D, class R, int d, int maxP=6>
        class PkQkLocalFiniteElementMap
        {
            //! Type of finite element from local functions
            typedef LocalFiniteElementVirtualInterface<Dune::LocalBasisTraits<D,d,Dune::FieldVector<D,d>,R,1,Dune::FieldVector<R,1>,Dune::FieldMatrix<R,1,d>,0> > FiniteElementType;
        public:
            typedef FiniteElementMapTraits<FiniteElementType> Traits;

            /** \brief Default constructor.  Constructs a space of order maxP */
            PkQkLocalFiniteElementMap ()
              : order_(maxP)
            {
                InitPkQkLocalFiniteElementMap<D,R,d,maxP>::init(finiteElements_,maxP);
            }

            /** \brief Construct a space with a given order
             * \throw Dune::Exception if the requested order is larger than maxP
             */
            PkQkLocalFiniteElementMap (unsigned int order)
              : order_(order)
            {
                InitPkQkLocalFiniteElementMap<D,R,d,maxP>::init(finiteElements_,order);
            }

            //! \brief get local basis functions for entity
            template<class EntityType>
            const typename Traits::FiniteElementType& find (const EntityType& e) const
            {
                typename Dune::GeometryType geoType=e.type();
                return getFEM(geoType);
            }

            //! \brief get local basis functions for a given geometrytype
            const typename Traits::FiniteElementType& getFEM (Dune::GeometryType gt) const
            {
                if (gt.isCube())
                {
                    return *(finiteElements_[0]);
                }
                if (gt.isSimplex())
                {
                    return *(finiteElements_[1]);
                }
                DUNE_THROW(Exception, "We can only handle cubes and simplices");
            }

            bool fixedSize() const
            {
                return false;
            }

            bool hasDOFs(int codim) const
            {
              switch (codim)
                {
                case 0:
                  return order_ == 0 || order_ > 1;
                case d:
                  return order_ > 0;
                default:
                  return order_ > 1;
                }
            }

            std::size_t size(GeometryType gt) const
            {
                assert(false && "this method should never be called");
            }

            std::size_t maxLocalSize() const
            {
                return (1<<d);
            }

        private:
            std::array< std::shared_ptr<FiniteElementType>, 2 > finiteElements_;
            const std::size_t order_;
        };
    }
}

#endif //DUNE_PDELAB_PKQKFEM_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/finiteelementmap/powerfem.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:

#ifndef DUNE_PDELAB_FINITEELEMENTMAP_POWERFEM_HH
#define DUNE_PDELAB_FINITEELEMENTMAP_POWERFEM_HH

#include <cstddef>

#include <dune/localfunctions/meta/power.hh>

#include <dune/pdelab/finiteelementmap/finiteelementmap.hh>

namespace Dune {
  namespace PDELab {

    //! FiniteElementMap for PowerFiniteElements
    /**
     * \tparam BackendFEM Map for finite elements that should be raised to a
     *                    power.
     * \tparam dimR       Power to raise the backend FiniteElements to.
     */
    template<class BackendFEM, std::size_t dimR>
    class PowerFiniteElementMap
    {
      typedef typename BackendFEM::Traits::FiniteElementType BackendFE;
      typedef PowerFiniteElementFactory<BackendFE, dimR> Factory;

      const BackendFEM &backend;
      static const Factory factory;

    public:
      //! export Traits
      typedef FiniteElementMapTraits<typename Factory::FiniteElement> Traits;

      //! construct PowerFiniteElementMap
      /**
       * \param backend_ Reference to a finite element map for the underlying
       *                 finite elements.
       *
       * \note The constructed finite element map object stores a reference to
       *       to backend object.  The finite element map object becomes
       *       invalid as soon the reference to the backend becomes invalid.
       *       The only allowed operation on an invalid finite element map is
       *       calling the destructor, all other operations result in
       *       undefined behaviour.
       */
      PowerFiniteElementMap(const BackendFEM& backend_) : backend(backend_) { }

      //! Return finite element for the given entity.
      /**
       * \param e Grid element to create a finite element for.
       *
       * The returned value is valid for as long as both this finite element
       * map as well as the reference to the grid element are valid.
       */
      template<class Element>
      typename Traits::FiniteElementType find(const Element& e) const
      { return factory.make(backend.find(e)); }

      bool fixedSize() const
      {
        return backend.fixedSize();
      }

      bool hasDOFs(int codim) const
      {
        return backend.hasDOFs(codim);
      }

      std::size_t size(GeometryType gt) const
      {
        return dimR * backend.size(gt);
      }

      std::size_t maxLocalSize() const
      {
        return dimR * backend.maxLocalSize();
      }

    };

    template<class BackendFEM, std::size_t dimR>
    const typename PowerFiniteElementMap<BackendFEM, dimR>::Factory
    PowerFiniteElementMap<BackendFEM, dimR>::factory = Factory();

  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_FINITEELEMENTMAP_POWERFEM_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/finiteelementmap/qkdg.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_QkDG_LOCALFINITEELEMENT_HH
#define DUNE_QkDG_LOCALFINITEELEMENT_HH

#include <dune/common/fvector.hh>
#include <dune/common/deprecated.hh>

#include <dune/geometry/type.hh>

#include <dune/localfunctions/common/localbasis.hh>
#include <dune/localfunctions/common/localfiniteelementtraits.hh>
#include <dune/localfunctions/common/localkey.hh>
#include <dune/localfunctions/common/localtoglobaladaptors.hh>

#include "finiteelementmap.hh"

namespace Dune
{

  namespace QkStuff
  {
    // This is the main class
    // usage: QkSize<2,3>::value
    // k is the polynomial degree,
    // n is the space dimension
    template<int k, int n>
    struct QkSize
    {
      enum{
        value=(k+1)*QkSize<k,n-1>::value
      };
    };

    template<>
    struct QkSize<0,1>
    {
      enum{
        value=1
      };
    };

    template<int k>
    struct QkSize<k,1>
    {
      enum{
        value=k+1
      };
    };

    template<int n>
    struct QkSize<0,n>
    {
      enum{
        value=1
      };
    };

    // ith Lagrange polynomial of degree k in one dimension
    template<class D, class R, int k>
    R p (int i, D x)
    {
      R result(1.0);
      for (int j=0; j<=k; j++)
        if (j!=i) result *= (k*x-j)/(i-j);
      return result;
    }

    // derivative of ith Lagrange polynomial of degree k in one dimension
    template<class D, class R, int k>
    R dp (int i, D x)
    {
      R result(0.0);

      for (int j=0; j<=k; j++)
        if (j!=i)
          {
            R prod( (k*1.0)/(i-j) );
            for (int l=0; l<=k; l++)
              if (l!=i && l!=j) prod *= (k*x-l)/(i-l);
            result += prod;
          }
      return result;
    }

    //! Lagrange polynomials of degree k at equidistant points as a class
    template<class D, class R, int k>
    class EquidistantLagrangePolynomials
    {
    public:
      // ith Lagrange polynomial of degree k in one dimension
      R p (int i, D x) const
      {
        R result(1.0);
        for (int j=0; j<=k; j++)
          if (j!=i) result *= (k*x-j)/(i-j);
        return result;
      }

      // derivative of ith Lagrange polynomial of degree k in one dimension
      R dp (int i, D x) const
      {
        R result(0.0);

        for (int j=0; j<=k; j++)
          if (j!=i)
            {
              R prod( (k*1.0)/(i-j) );
              for (int l=0; l<=k; l++)
                if (l!=i && l!=j) prod *= (k*x-l)/(i-l);
              result += prod;
            }
          return result;
      }

      // get ith Lagrange point
      R x (int i)
      {
        return i/((1.0)*(k+1));
      }
    };

    template<int k, int d>
    Dune::FieldVector<int,d> multiindex (int i)
    {
      Dune::FieldVector<int,d> alpha;
      for (int j=0; j<d; j++)
        {
          alpha[j] = i % (k+1);
          i = i/(k+1);
        }
      return alpha;
    }

    /**@ingroup LocalBasisImplementation
       \brief Lagrange shape functions of order k on the reference cube.

       Also known as \f$Q^k\f$.

       \tparam D Type to represent the field in the domain.
       \tparam R Type to represent the field in the range.
       \tparam k Polynomial degree
       \tparam d Dimension of the cube

       \nosubgrouping
    */
    template<class D, class R, int k, int d>
    class QkLocalBasis
    {
      enum{ n = QkSize<k,d>::value };
    public:
      typedef LocalBasisTraits<D,d,Dune::FieldVector<D,d>,R,1,Dune::FieldVector<R,1>,Dune::FieldMatrix<R,1,d> > Traits;

      //! \brief number of shape functions
      unsigned int size () const
      {
        return QkSize<k,d>::value;
      }

      //! \brief Evaluate all shape functions
      inline void evaluateFunction (const typename Traits::DomainType& in,
                                    std::vector<typename Traits::RangeType>& out) const
      {
        out.resize(size());
        for (size_t i=0; i<size(); i++)
          {
            // convert index i to multiindex
            Dune::FieldVector<int,d> alpha(multiindex<k,d>(i));

            // initialize product
            out[i] = 1.0;

            // dimension by dimension
            for (int j=0; j<d; j++)
              out[i] *= p<D,R,k>(alpha[j],in[j]);
          }
      }

      //! \brief Evaluate Jacobian of all shape functions
      inline void
      evaluateJacobian (const typename Traits::DomainType& in,         // position
                        std::vector<typename Traits::JacobianType>& out) const      // return value
      {
        out.resize(size());

        // Loop over all shape functions
        for (size_t i=0; i<size(); i++)
          {
            // convert index i to multiindex
            Dune::FieldVector<int,d> alpha(multiindex<k,d>(i));

            // Loop over all coordinate directions
            for (int j=0; j<d; j++)
              {
                // Initialize: the overall expression is a product
                // if j-th bit of i is set to -1, else 1
                out[i][0][j] = dp<D,R,k>(alpha[j],in[j]);

                // rest of the product
                for (int l=0; l<d; l++)
                  if (l!=j)
                    out[i][0][j] *= p<D,R,k>(alpha[l],in[l]);
              }
          }
      }

      //! \brief Polynomial order of the shape functions
      unsigned int order () const
      {
        return k;
      }
    };

    /**@ingroup LocalLayoutImplementation
       \brief Layout map for Q1 elements

       \nosubgrouping
       \implements Dune::LocalCoefficientsVirtualImp
    */
    template<int k, int d>
    class QkDGLocalCoefficients
    {
    public:
      //! \brief Standard constructor
      QkDGLocalCoefficients () : li(QkSize<k,d>::value)
      {
        for (std::size_t i=0; i<QkSize<k,d>::value; i++)
          li[i] = LocalKey(0,0,i);
      }

      //! number of coefficients
      std::size_t size () const
      {
        return QkSize<k,d>::value;
      }

      //! get i'th index
      const LocalKey& localKey (std::size_t i) const
      {
        return li[i];
      }

    private:
      std::vector<LocalKey> li;
    };

    /** \todo Please doc me! */
    template<int k, int d, class LB>
    class QkLocalInterpolation
    {
    public:

      //! \brief Local interpolation of a function
      template<typename F, typename C>
      void interpolate (const F& f, std::vector<C>& out) const
      {
        typename LB::Traits::DomainType x;
        typename LB::Traits::RangeType y;

        out.resize(QkSize<k,d>::value);

        for (int i=0; i<QkSize<k,d>::value; i++)
          {
            // convert index i to multiindex
            Dune::FieldVector<int,d> alpha(multiindex<k,d>(i));

            // Generate coordinate of the i-th Lagrange point
            for (int j=0; j<d; j++)
              x[j] = (1.0*alpha[j])/k;

            f.evaluate(x,y); out[i] = y;
          }
      }
    };

    /** \todo Please doc me! */
    template<int d, class LB>
    class QkLocalInterpolation<0,d,LB>
    {
    public:
      //! \brief Local interpolation of a function
      template<typename F, typename C>
      void interpolate (const F& f, std::vector<C>& out) const
      {
        typename LB::Traits::DomainType x(0.5);
        typename LB::Traits::RangeType y;
        f.evaluate(x,y);
        out.resize(1);
        out[0] = y;
      }
    };

  }

  /** \todo Please doc me !
   */
  template<class D, class R, int k, int d>
  class QkDGLocalFiniteElement
  {
    typedef QkStuff::QkLocalBasis<D,R,k,d> LocalBasis;
    typedef QkStuff::QkDGLocalCoefficients<k,d> LocalCoefficients;
    typedef QkStuff::QkLocalInterpolation<k,d,LocalBasis> LocalInterpolation;

  public:
    // static number of basis functions
    enum{ n = QkStuff::QkSize<k,d>::value };

    /** \todo Please doc me !
     */
    typedef LocalFiniteElementTraits<LocalBasis,LocalCoefficients,LocalInterpolation> Traits;

    /** \todo Please doc me !
     */
    QkDGLocalFiniteElement ()
    {
      gt.makeCube(d);
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalBasisType& localBasis () const
    {
      return basis;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalCoefficientsType& localCoefficients () const
    {
      return coefficients;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalInterpolationType& localInterpolation () const
    {
      return interpolation;
    }

    /** \todo Please doc me !
     */
    GeometryType type () const
    {
      return gt;
    }

    QkDGLocalFiniteElement* clone () const
    {
      return new QkDGLocalFiniteElement(*this);
    }

  private:
    LocalBasis basis;
    LocalCoefficients coefficients;
    LocalInterpolation interpolation;
    GeometryType gt;
  };

  //! Factory for global-valued QkDG elements
  /**
   * \tparam Geometry Type of the geometry.  Used to extract the domain field
   *                  type and the dimension.
   * \tparam RF       Range field type.
   */
  template<class Geometry, class RF, int k>
  class QkDGFiniteElementFactory :
    public ScalarLocalToGlobalFiniteElementAdaptorFactory<
    QkDGLocalFiniteElement<
      typename Geometry::ctype, RF, k, Geometry::mydimension
      >,
    Geometry
    >
  {
    typedef QkDGLocalFiniteElement<
      typename Geometry::ctype, RF, k, Geometry::mydimension
      > LFE;
    typedef ScalarLocalToGlobalFiniteElementAdaptorFactory<LFE, Geometry> Base;

    static const LFE lfe;

  public:
    //! default constructor
    QkDGFiniteElementFactory() : Base(lfe) {}
  };

  template<class Geometry, class RF, int k>
  const typename QkDGFiniteElementFactory<Geometry, RF, k>::LFE
  QkDGFiniteElementFactory<Geometry, RF, k>::lfe;


  /** \todo Please doc me !
   * The general class. We only implement some cases below
   */
  template<class D, class R, int k, int d>
  class QkCGLocalFiniteElement {};


  /** \todo Please doc me !
   * The case k=1
   */
  template<class D, class R, int d>
  class QkCGLocalFiniteElement<D,R,1,d>
  {
    enum{ k = 1 };
    typedef QkStuff::QkLocalBasis<D,R,k,d> LocalBasis;

    class QkCGLocalCoefficients
    {
      enum{ k = 1 };
    public:
      //! \brief Standard constructor
      QkCGLocalCoefficients () : li(QkStuff::QkSize<k,d>::value)
      {
        for (std::size_t i=0; i<QkStuff::QkSize<k,d>::value; i++)
          li[i] = LocalKey(i,d,0);
      }

      //! number of coefficients
      std::size_t size () const
      {
        return QkStuff::QkSize<k,d>::value;
      }

      //! get i'th index
      const LocalKey& localKey (std::size_t i) const
      {
        return li[i];
      }

    private:
      std::vector<LocalKey> li;
    };

    typedef QkStuff::QkLocalInterpolation<k,d,LocalBasis> LocalInterpolation;

  public:
    // static number of basis functions
    enum{ n = QkStuff::QkSize<k,d>::value };

    /** \todo Please doc me !
     */
    typedef LocalFiniteElementTraits<LocalBasis,QkCGLocalCoefficients,LocalInterpolation> Traits;

    /** \todo Please doc me !
     */
    QkCGLocalFiniteElement ()
    {
      gt.makeCube(d);
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalBasisType& localBasis () const
    {
      return basis;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalCoefficientsType& localCoefficients () const
    {
      return coefficients;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalInterpolationType& localInterpolation () const
    {
      return interpolation;
    }

    /** \todo Please doc me !
     */
    GeometryType type () const
    {
      return gt;
    }

    QkCGLocalFiniteElement* clone () const
    {
      return new QkCGLocalFiniteElement(*this);
    }

  private:
    LocalBasis basis;
    QkCGLocalCoefficients coefficients;
    LocalInterpolation interpolation;
    GeometryType gt;
  };

  /** \todo Please doc me !
   * The case k=2, d=2
   */
  template<class D, class R>
  class QkCGLocalFiniteElement<D,R,2,2>
  {
    enum{ k = 2 };
    enum{ d = 2 };
    typedef QkStuff::QkLocalBasis<D,R,k,d> LocalBasis;

    class QkCGLocalCoefficients
    {
      enum{ k = 2 };
      enum{ d = 2 };
    public:
      //! \brief Standard constructor
      QkCGLocalCoefficients () : li(QkStuff::QkSize<k,d>::value)
      {
        li[0] = LocalKey(0,2,0);
        li[1] = LocalKey(2,1,0);
        li[2] = LocalKey(1,2,0);
        li[3] = LocalKey(0,1,0);
        li[4] = LocalKey(0,0,0);
        li[5] = LocalKey(1,1,0);
        li[6] = LocalKey(2,2,0);
        li[7] = LocalKey(3,1,0);
        li[8] = LocalKey(3,2,0);
      }

      //! number of coefficients
      std::size_t size () const
      {
        return QkStuff::QkSize<k,d>::value;
      }

      //! get i'th index
      const LocalKey& localKey (std::size_t i) const
      {
        return li[i];
      }

    private:
      std::vector<LocalKey> li;
    };

    typedef QkStuff::QkLocalInterpolation<k,d,LocalBasis> LocalInterpolation;

  public:
    // static number of basis functions
    enum{ n = QkStuff::QkSize<k,d>::value };

    /** \todo Please doc me !
     */
    typedef LocalFiniteElementTraits<LocalBasis,QkCGLocalCoefficients,LocalInterpolation> Traits;

    /** \todo Please doc me !
     */
    QkCGLocalFiniteElement ()
    {
      gt.makeCube(d);
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalBasisType& localBasis () const
    {
      return basis;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalCoefficientsType& localCoefficients () const
    {
      return coefficients;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalInterpolationType& localInterpolation () const
    {
      return interpolation;
    }

    /** \todo Please doc me !
     */
    GeometryType type () const
    {
      return gt;
    }

    QkCGLocalFiniteElement* clone () const
    {
      return new QkCGLocalFiniteElement(*this);
    }

  private:
    LocalBasis basis;
    QkCGLocalCoefficients coefficients;
    LocalInterpolation interpolation;
    GeometryType gt;
  };


  /** \todo Please doc me !
   * The case k=2, d=3
   */
  template<class D, class R>
  class QkCGLocalFiniteElement<D,R,2,3>
  {
    enum{ k = 2 };
    enum{ d = 3 };
    typedef QkStuff::QkLocalBasis<D,R,k,d> LocalBasis;

    class QkCGLocalCoefficients
    {
      enum{ k = 2 };
      enum{ d = 3 };
    public:
      //! \brief Standard constructor
      QkCGLocalCoefficients () : li(QkStuff::QkSize<k,d>::value)
      {
        li[24] = LocalKey(6,3,0); li[25] = LocalKey(11,2,0); li[26] = LocalKey(7,3,0);
        li[21] = LocalKey(8,2,0); li[22] = LocalKey(5,1,0);  li[23] = LocalKey(9,2,0);
        li[18] = LocalKey(4,3,0); li[19] = LocalKey(10,2,0); li[20] = LocalKey(5,3,0);

        li[15] = LocalKey(2,2,0); li[16] = LocalKey(3,1,0); li[17] = LocalKey(3,2,0);
        li[12] = LocalKey(0,1,0); li[13] = LocalKey(0,0,0); li[14] = LocalKey(1,1,0);
        li[ 9] = LocalKey(0,2,0); li[10] = LocalKey(2,1,0); li[11] = LocalKey(1,2,0);

        li[ 6] = LocalKey(2,3,0); li[ 7] = LocalKey(7,2,0); li[ 8] = LocalKey(3,3,0);
        li[ 3] = LocalKey(4,2,0); li[ 4] = LocalKey(4,1,0); li[ 5] = LocalKey(5,2,0);
        li[ 0] = LocalKey(0,3,0); li[ 1] = LocalKey(6,2,0); li[ 2] = LocalKey(1,3,0);
      }

      //! number of coefficients
      std::size_t size () const
      {
        return QkStuff::QkSize<k,d>::value;
      }

      //! get i'th index
      const LocalKey& localKey (std::size_t i) const
      {
        return li[i];
      }

    private:
      std::vector<LocalKey> li;
    };

    typedef QkStuff::QkLocalInterpolation<k,d,LocalBasis> LocalInterpolation;

  public:
    // static number of basis functions
    enum{ n = QkStuff::QkSize<k,d>::value };

    /** \todo Please doc me !
     */
    typedef LocalFiniteElementTraits<LocalBasis,QkCGLocalCoefficients,LocalInterpolation> Traits;

    /** \todo Please doc me !
     */
    QkCGLocalFiniteElement ()
    {
      gt.makeCube(d);
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalBasisType& localBasis () const
    {
      return basis;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalCoefficientsType& localCoefficients () const
    {
      return coefficients;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalInterpolationType& localInterpolation () const
    {
      return interpolation;
    }

    /** \todo Please doc me !
     */
    GeometryType type () const
    {
      return gt;
    }

    QkCGLocalFiniteElement* clone () const
    {
      return new QkCGLocalFiniteElement(*this);
    }

  private:
    LocalBasis basis;
    QkCGLocalCoefficients coefficients;
    LocalInterpolation interpolation;
    GeometryType gt;
  };

}

namespace Dune {
  namespace PDELab {

    //! wrap up element from local functions
    //! \ingroup FiniteElementMap
    template<class D, class R, int k, int d>
    class QkDGLocalFiniteElementMap
      : public Dune::PDELab::SimpleLocalFiniteElementMap< Dune::QkDGLocalFiniteElement<D,R,k,d> >
    {

    public:

      bool fixedSize() const
      {
        return true;
      }

      bool hasDOFs(int codim) const
      {
        return codim == 0;
      }

      std::size_t size(GeometryType gt) const
      {
        if (gt == GeometryType(GeometryType::cube,d))
          return Dune::QkStuff::QkSize<k,d>::value;
        else
          return 0;
      }

      std::size_t maxLocalSize() const
      {
        return Dune::QkStuff::QkSize<k,d>::value;
      }

    };

  }
}

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/finiteelementmap/qkdggl.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

// Qk DG basis with Gauss Lobatto points

#ifndef DUNE_QkDGGL_LOCALFINITEELEMENT_HH
#define DUNE_QkDGGL_LOCALFINITEELEMENT_HH

#include <dune/common/fvector.hh>
#include <dune/common/deprecated.hh>

#include <dune/geometry/type.hh>
#include <dune/geometry/quadraturerules.hh>

#include <dune/localfunctions/common/localbasis.hh>
#include <dune/localfunctions/common/localfiniteelementtraits.hh>
#include <dune/localfunctions/common/localkey.hh>
#include <dune/localfunctions/common/localtoglobaladaptors.hh>

#include <dune/pdelab/finiteelementmap/qkdg.hh>

namespace Dune
{

  namespace QkStuff
  {

    //! Lagrange polynomials at Gauss-Lobatto points
    template<class D, class R, int k>
    class GaussLobattoLagrangePolynomials
    {
      R xi_gl[k+1];
      R w_gl[k+1];

    public:
      GaussLobattoLagrangePolynomials ()
      {
        int matched_order=-1;
        int matched_size=-1;
        for (int order=1; order<=40; order++)
          {
            const Dune::QuadratureRule<D,1>& rule = Dune::QuadratureRules<D,1>::rule(Dune::GeometryType::cube,order,Dune::QuadratureType::GaussLobatto);
            if (rule.size()==k+1)
              {
                matched_order = order;
                matched_size = rule.size();
                //std::cout << "GL: input order=" << order << " delivered=" << rule.order() << " size=" << rule.size()<< std::endl;
                break;
              }
          }
        if (matched_order<0) DUNE_THROW(Dune::Exception,"could not find Gauss Lobatto rule of appropriate size");
        const Dune::QuadratureRule<D,1>& rule = Dune::QuadratureRules<D,1>::rule(Dune::GeometryType::cube,matched_order,Dune::QuadratureType::GaussLobatto);
        size_t count=0;
        for (typename Dune::QuadratureRule<D,1>::const_iterator it=rule.begin(); it!=rule.end(); ++it)
          {
            size_t group=count/2;
            size_t member=count%2;
            size_t newj;
            if (member==1) newj=group; else newj=k-group;
            xi_gl[newj] = it->position()[0];
            w_gl[newj] = it->weight();
            count++;
          }
        for (size_t j=0; j<matched_size/2; j++)
          if (xi_gl[j]>0.5)
            {
              R temp=xi_gl[j];
              xi_gl[j] = xi_gl[k-j];
              xi_gl[k-j] = temp;
              temp=w_gl[j];
              w_gl[j] = w_gl[k-j];
              w_gl[k-j] = temp;
            }
        // for (int i=0; i<k+1; i++)
        //   std::cout << "i=" << i
        //             << " xi=" << xi_gl[i]
        //             << " w=" << w_gl[i]
        //             << std::endl;
      }

      // ith Lagrange polynomial of degree k in one dimension
      R p (int i, D x) const
      {
        R result(1.0);
        for (int j=0; j<=k; j++)
          if (j!=i) result *= (x-xi_gl[j])/(xi_gl[i]-xi_gl[j]);
        return result;
      }

      // derivative of ith Lagrange polynomial of degree k in one dimension
      R dp (int i, D x) const
      {
        R result(0.0);

        for (int j=0; j<=k; j++)
          if (j!=i)
            {
              R prod( 1.0/(xi_gl[i]-xi_gl[j]) );
              for (int l=0; l<=k; l++)
                if (l!=i && l!=j) prod *= (x-xi_gl[l])/(xi_gl[i]-xi_gl[l]);
              result += prod;
            }
        return result;
      }

      // get ith Lagrange point
      R x (int i) const
      {
        return xi_gl[i];
      }

      // get weight of ith Lagrange point
      R w (int i) const
      {
        return w_gl[i];
      }
    };

    /**@ingroup LocalBasisImplementation
       \brief Lagrange shape functions of order k on the reference cube.

       Also known as \f$Q^k\f$.

       \tparam D Type to represent the field in the domain.
       \tparam R Type to represent the field in the range.
       \tparam k Polynomial degree
       \tparam d Dimension of the cube

       \nosubgrouping
    */
    template<class D, class R, int k, int d>
    class QkGLLocalBasis
    {
      enum{ n = QkSize<k,d>::value };
      GaussLobattoLagrangePolynomials<D,R,k> poly;

    public:
      typedef LocalBasisTraits<D,d,Dune::FieldVector<D,d>,R,1,Dune::FieldVector<R,1>,Dune::FieldMatrix<R,1,d> > Traits;

      //! \brief number of shape functions
      unsigned int size () const
      {
        return QkSize<k,d>::value;
      }

      //! \brief Evaluate all shape functions
      inline void evaluateFunction (const typename Traits::DomainType& in,
                                    std::vector<typename Traits::RangeType>& out) const
      {
        out.resize(size());
        for (size_t i=0; i<size(); i++)
          {
            // convert index i to multiindex
            Dune::FieldVector<int,d> alpha(multiindex<k,d>(i));

            // initialize product
            out[i] = 1.0;

            // dimension by dimension
            for (int j=0; j<d; j++)
              out[i] *= poly.p(alpha[j],in[j]);
          }
      }

      //! \brief Evaluate Jacobian of all shape functions
      inline void
      evaluateJacobian (const typename Traits::DomainType& in,         // position
                        std::vector<typename Traits::JacobianType>& out) const      // return value
      {
        out.resize(size());

        // Loop over all shape functions
        for (size_t i=0; i<size(); i++)
          {
            // convert index i to multiindex
            Dune::FieldVector<int,d> alpha(multiindex<k,d>(i));

            // Loop over all coordinate directions
            for (int j=0; j<d; j++)
              {
                // Initialize: the overall expression is a product
                // if j-th bit of i is set to -1, else 1
                out[i][0][j] = poly.dp(alpha[j],in[j]);

                // rest of the product
                for (int l=0; l<d; l++)
                  if (l!=j)
                    out[i][0][j] *= poly.p(alpha[l],in[l]);
              }
          }
      }

      //! \brief Polynomial order of the shape functions
      unsigned int order () const
      {
        return k;
      }
    };

    /** \todo Please doc me! */
    template<int k, int d, class LB>
    class QkGLLocalInterpolation
    {
      GaussLobattoLagrangePolynomials<double,double,k> poly;

    public:

      //! \brief Local interpolation of a function
      template<typename F, typename C>
      void interpolate (const F& f, std::vector<C>& out) const
      {
        typename LB::Traits::DomainType x;
        typename LB::Traits::RangeType y;

        out.resize(QkSize<k,d>::value);

        for (int i=0; i<QkSize<k,d>::value; i++)
          {
            // convert index i to multiindex
            Dune::FieldVector<int,d> alpha(multiindex<k,d>(i));

            // Generate coordinate of the i-th Lagrange point
            for (int j=0; j<d; j++)
              x[j] = poly.x(alpha[j]);

            f.evaluate(x,y); out[i] = y;
          }
      }
    };

    /** \todo Please doc me! */
    template<int d, class LB>
    class QkGLLocalInterpolation<0,d,LB>
    {
    public:
      //! \brief Local interpolation of a function
      template<typename F, typename C>
      void interpolate (const F& f, std::vector<C>& out) const
      {
        typename LB::Traits::DomainType x(0.5);
        typename LB::Traits::RangeType y;
        f.evaluate(x,y);
        out.resize(1);
        out[0] = y;
      }
    };

  }

  /** \todo Please doc me !
   */
  template<class D, class R, int k, int d>
  class QkDGGLLocalFiniteElement
  {
    typedef QkStuff::QkGLLocalBasis<D,R,k,d> LocalBasis;
    typedef QkStuff::QkDGLocalCoefficients<k,d> LocalCoefficients;
    typedef QkStuff::QkGLLocalInterpolation<k,d,LocalBasis> LocalInterpolation;

  public:
    // static number of basis functions
    enum{ n = QkStuff::QkSize<k,d>::value };

    /** \todo Please doc me !
     */
    typedef LocalFiniteElementTraits<LocalBasis,LocalCoefficients,LocalInterpolation> Traits;

    /** \todo Please doc me !
     */
    QkDGGLLocalFiniteElement ()
    {
      gt.makeCube(d);
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalBasisType& localBasis () const
    {
      return basis;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalCoefficientsType& localCoefficients () const
    {
      return coefficients;
    }

    /** \todo Please doc me !
     */
    const typename Traits::LocalInterpolationType& localInterpolation () const
    {
      return interpolation;
    }

    /** \todo Please doc me !
     */
    GeometryType type () const
    {
      return gt;
    }

    QkDGGLLocalFiniteElement* clone () const
    {
      return new QkDGGLLocalFiniteElement(*this);
    }

  private:
    LocalBasis basis;
    LocalCoefficients coefficients;
    LocalInterpolation interpolation;
    GeometryType gt;
  };

  //! Factory for global-valued QkDG elements
  /**
   * \tparam Geometry Type of the geometry.  Used to extract the domain field
   *                  type and the dimension.
   * \tparam RF       Range field type.
   */
  template<class Geometry, class RF, int k>
  class QkDGGLFiniteElementFactory :
    public ScalarLocalToGlobalFiniteElementAdaptorFactory<
    QkDGGLLocalFiniteElement<
      typename Geometry::ctype, RF, k, Geometry::mydimension
      >,
    Geometry
    >
  {
    typedef QkDGGLLocalFiniteElement<
      typename Geometry::ctype, RF, k, Geometry::mydimension
      > LFE;
    typedef ScalarLocalToGlobalFiniteElementAdaptorFactory<LFE, Geometry> Base;

    static const LFE lfe;

  public:
    //! default constructor
    QkDGGLFiniteElementFactory() : Base(lfe) {}
  };

template<class Geometry, class RF, int k>
const typename QkDGGLFiniteElementFactory<Geometry, RF, k>::LFE
QkDGGLFiniteElementFactory<Geometry, RF, k>::lfe;

}

namespace Dune {
  namespace PDELab {

    //! wrap up element from local functions
    //! \ingroup FiniteElementMap
    template<class D, class R, int k, int d>
    class QkDGGLLocalFiniteElementMap
      : public Dune::PDELab::SimpleLocalFiniteElementMap< Dune::QkDGGLLocalFiniteElement<D,R,k,d> >
    {

    public:

      bool fixedSize() const
      {
        return true;
      }

      bool hasDOFs(int codim) const
      {
        return codim == 0;
      }

      std::size_t size(GeometryType gt) const
      {
        if (gt == GeometryType(GeometryType::cube,d))
          return Dune::QkStuff::QkSize<k,d>::value;
        else
          return 0;
      }

      std::size_t maxLocalSize() const
      {
        return Dune::QkStuff::QkSize<k,d>::value;
      }

    };

  }
}

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/finiteelementmap/qkfem.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_PDELAB_FINITEELEMENTMAP_QKFEM_HH
#define DUNE_PDELAB_FINITEELEMENTMAP_QKFEM_HH

#include <cstddef>

#include <dune/localfunctions/lagrange/qk.hh>
#include <dune/pdelab/finiteelementmap/finiteelementmap.hh>

namespace Dune {
  namespace PDELab {

    //! wrap up element from local functions
    //! \ingroup FiniteElementMap
    template<typename GV, typename D, typename R, std::size_t k>
    class QkLocalFiniteElementMap
      : public SimpleLocalFiniteElementMap< Dune::QkLocalFiniteElement<D,R,GV::dimension,k> >
    {

    public:

      QkLocalFiniteElementMap(const GV& gv)
      {}

      bool fixedSize() const
      {
        return true;
      }

      bool hasDOFs(int codim) const
      {
        switch(k)
          {
          case 1:
            return codim == GV::dimension;
          case 2:
            if (GV::dimension != 2 && GV::dimension != 3)
              DUNE_THROW(NotImplemented,"QkLocalFiniteElementMap with k = 2 is only implemented for d = 2,3");
            return 1;
          default:
            DUNE_THROW(NotImplemented,"QkLocalFiniteElementMap is only implemented for k <= 2");
          }
      }

      std::size_t size(GeometryType gt) const
      {
        switch (k)
          {
          case 1:
            return gt.isVertex() ? 1 : 0;
          case 2:
            {
              if (GV::dimension != 2 && GV::dimension != 3)
                DUNE_THROW(NotImplemented,"QkLocalFiniteElementMap with k = 2 is only implemented for d = 2,3");
              // Q1 simply attaches a single DOF to each subentity
              return 1;
            }
          default:
            DUNE_THROW(NotImplemented,"QkLocalFiniteElementMap is only implemented for k <= 2");
          }
      }

      std::size_t maxLocalSize() const
      {
        std::size_t r = 1;
        for (std::size_t i = 0; i < GV::dimension; ++i)
          r *= (k + 1);
        return r;
      }

    };

  }
}

#endif // DUNE_PDELAB_FINITEELEMENTMAP_QKFEM_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/finiteelementmap/rannacherturekfem.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_FINITEELEMENTMAP_RANNACHERTUREKFEM_HH
#define DUNE_PDELAB_FINITEELEMENTMAP_RANNACHERTUREKFEM_HH

#include<dune/localfunctions/rannacherturek.hh>
#include"finiteelementmap.hh"

namespace Dune {
  namespace PDELab {

    //! wrap up element from local functions
    //! \ingroup FiniteElementMap
    template<class D, class R, std::size_t d>
    class  RannacherTurekLocalFiniteElementMap
      : public SimpleLocalFiniteElementMap<RannacherTurekLocalFiniteElement<D,R,d> >
    {
    public:
      bool fixedSize() const
      {
        return true;
      }

      bool hasDOFs(int codim) const
      {
        return codim == 1;
      }

      std::size_t size(GeometryType gt) const
      {
        return gt.isLine() ? 1 : 0;
      }

      std::size_t maxLocalSize() const
      {
        return 4;
      }
    };
  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_FINITEELEMENTMAP_RANNACHERTUREKFEM_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/finiteelementmap/raviartthomasfem.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_FINITEELEMENTMAP_RAVIARTTHOMASFEM_HH
#define DUNE_PDELAB_FINITEELEMENTMAP_RAVIARTTHOMASFEM_HH

#include <dune/grid/common/capabilities.hh>

#include <dune/pdelab/common/topologyutility.hh>
#include <dune/pdelab/finiteelementmap/rt0simplex2dfem.hh>
#include <dune/pdelab/finiteelementmap/rt1simplex2dfem.hh>
#include <dune/pdelab/finiteelementmap/rt0cube2dfem.hh>
#include <dune/pdelab/finiteelementmap/rt1cube2dfem.hh>
#include <dune/pdelab/finiteelementmap/rt2cube2dfem.hh>
#include <dune/pdelab/finiteelementmap/rt0cube3dfem.hh>
#include <dune/pdelab/finiteelementmap/rt1cube3dfem.hh>


namespace Dune {
  namespace PDELab {

#ifndef DOXYGEN

    namespace detail {

      //! Template for determining the correct base implementation of RaviartThomasLocalFiniteElementMap.
      /**
       * This template must be specialized for supported variations of the Raviart-Thomas elements.
       * Its member type 'type' will be used as base class of RaviartThomasLocalFiniteElementMap. That
       * type must have a constructor that takes the GridView as single parameter.
       */
      template<typename GV, int dim, GeometryType::BasicType basic_type, typename D, typename R, std::size_t k>
      struct RaviartThomasLocalFiniteElementMapBaseSelector
      {
        static_assert((AlwaysFalse<GV>::value),"The requested type of Raviart-Thomas element is not implemented, sorry!");
      };


      // ********************************************************************************
      // Specializations
      // ********************************************************************************

      template<typename GV, typename D, typename R>
      struct RaviartThomasLocalFiniteElementMapBaseSelector<GV,2,GeometryType::simplex,D,R,0>
      {
        typedef RT0Simplex2DLocalFiniteElementMap<GV,D,R> type;
      };

      template<typename GV, typename D, typename R>
      struct RaviartThomasLocalFiniteElementMapBaseSelector<GV,2,GeometryType::simplex,D,R,1>
      {
        typedef RT1Simplex2DLocalFiniteElementMap<GV,D,R> type;
      };


      template<typename GV, typename D, typename R>
      struct RaviartThomasLocalFiniteElementMapBaseSelector<GV,2,GeometryType::cube,D,R,0>
      {
        typedef RT0Cube2DLocalFiniteElementMap<GV,D,R> type;
      };

      template<typename GV, typename D, typename R>
      struct RaviartThomasLocalFiniteElementMapBaseSelector<GV,2,GeometryType::cube,D,R,1>
      {
        typedef RT1Cube2DLocalFiniteElementMap<GV,D,R> type;
      };

      template<typename GV, typename D, typename R>
      struct RaviartThomasLocalFiniteElementMapBaseSelector<GV,2,GeometryType::cube,D,R,2>
      {
        typedef RT2Cube2DLocalFiniteElementMap<GV,D,R> type;
      };


      template<typename GV, typename D, typename R>
      struct RaviartThomasLocalFiniteElementMapBaseSelector<GV,3,GeometryType::cube,D,R,0>
      {
        typedef RT0Cube3DLocalFiniteElementMap<GV,D,R> type;
      };

      template<typename GV, typename D, typename R>
      struct RaviartThomasLocalFiniteElementMapBaseSelector<GV,3,GeometryType::cube,D,R,1>
      {
        typedef RT1Cube3DLocalFiniteElementMap<GV,D,R> type;
      };

    } // end namespace detail

#endif // DOXYGEN


    //! Raviart-Thomas elements of order k.
    /**
     * This LocalFiniteElementMap provides Raviart-Thomas elements of order k for the given
     * GridView GV. It currently supports
     *
     * * RT0, RT1 and RT2 for cubes in 2D,
     * * RT0 and RT1 for simplices in 2D,
     * * RT0 and RT1 for cubes in 3D.
     *
     * We try to infer the type of the reference element (cube / simplex) from the GridView, but
     * that only works for grids with a single element type that is fixed at compile time. For
     * potentially mixed grids like UGGrid, you need to provide the GeometryType::BasicType of the
     * cell reference element as an additional template parameter.
     *
     * \tparam GV          The GridView on which to construct the finite element map.
     * \tparam D           The domain field type of the elements.
     * \tparam R           The range field type of the elements.
     * \tparam k           The order of the finite elements.
     * \tparam basic_type  The GeometryType::BasicType of the grid cells. You only need to provide this
     *                     template parameter for mixed grids (if you don't provide the parameter for a
     *                     mixed grid, you get a compiler error).
     */
    template<typename GV,
             typename D,
             typename R,
             std::size_t k,
             GeometryType::BasicType basic_type = BasicTypeFromDimensionAndTopologyId<
               GV::dimension,
               Capabilities::hasSingleGeometryType<typename GV::Grid>::topologyId
               >::value
             >
    class RaviartThomasLocalFiniteElementMap :
      public detail::RaviartThomasLocalFiniteElementMapBaseSelector<GV,GV::dimension,basic_type,D,R,k>::type
    {

    public:

      //! Constructs a finite element map on the GridView gv.
      RaviartThomasLocalFiniteElementMap(const GV& gv)
        : detail::RaviartThomasLocalFiniteElementMapBaseSelector<GV,GV::dimension,basic_type,D,R,k>::type(gv)
      {}

    };

#ifndef DOXYGEN

    // Specialization for grids that don't provide a valid topology id for their cells.
    template<typename GV, typename D, typename R, std::size_t k>
    class RaviartThomasLocalFiniteElementMap<GV,D,R,k,GeometryType::none>
    {
      static_assert((AlwaysFalse<GV>::value),
                    "Your chosen grid does not export a usable topology id for its cells."
                    "Please provide the correct GeometryType::BasicType as an additional template parameter.");
    };

#endif // DOXYGEN

  } // end namespace PDELab
} // end namespace Dune

#endif // DUNE_PDELAB_FINITEELEMENTMAP_RAVIARTTHOMASFEM_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/finiteelementmap/rt0cube2dfem.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_FINITEELEMENTMAP_RT0CUBE2DFEM_HH
#define DUNE_PDELAB_FINITEELEMENTMAP_RT0CUBE2DFEM_HH

#include<vector>
#include<dune/localfunctions/raviartthomas/raviartthomas0cube2d.hh>
#include"finiteelementmap.hh"

namespace Dune {
  namespace PDELab {

    //! wrap up element from local functions
    //! \ingroup FiniteElementMap
    template<typename GV, typename D, typename R>
    class RT0Cube2DLocalFiniteElementMap :
      public RTLocalFiniteElementMap<
        GV,
        Dune::RT0Cube2DLocalFiniteElement<D,R>,
        RT0Cube2DLocalFiniteElementMap<GV,D,R>,
        16>
    {
      typedef Dune::RT0Cube2DLocalFiniteElement<D,R> FE;

    public:
      //! \brief export type of the signature
      typedef LocalFiniteElementMapTraits<FE> Traits;

      //! \brief Use when Imp has a standard constructor
      RT0Cube2DLocalFiniteElementMap (const GV& gv)
        : RTLocalFiniteElementMap<
          GV,
          Dune::RT0Cube2DLocalFiniteElement<D,R>,
          RT0Cube2DLocalFiniteElementMap<GV,D,R>,
          16>(gv)
      {}

      bool fixedSize() const
      {
        return true;
      }

      bool hasDOFs(int codim) const
      {
        return codim == 1;
      }

      std::size_t size(GeometryType gt) const
      {
        return gt.isLine() ? 1 : 0;
      }

      std::size_t maxLocalSize() const
      {
        return 4;
      }

    };
  } // end namespace PDELab
} // end namespace Dune

#endif // DUNE_PDELAB_FINITEELEMENTMAP_RT0CUBE2DFEM_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/finiteelementmap/rt0cube3dfem.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_FINITEELEMENTMAP_RT0CUBE3DFEM_HH
#define DUNE_PDELAB_FINITEELEMENTMAP_RT0CUBE3DFEM_HH

#include<vector>
#include<dune/localfunctions/raviartthomas/raviartthomas0cube3d.hh>
#include"finiteelementmap.hh"

namespace Dune {
  namespace PDELab {

    //! wrap up element from local functions
    //! \ingroup FiniteElementMap
    template<typename GV, typename D, typename R>
    class RT0Cube3DLocalFiniteElementMap :
      public RTLocalFiniteElementMap<
        GV,
        Dune::RT0Cube3DLocalFiniteElement<D,R>,
        RT0Cube3DLocalFiniteElementMap<GV,D,R>,
        64>
    {
      typedef Dune::RT0Cube3DLocalFiniteElement<D,R> FE;

    public:
      //! \brief export type of the signature
      typedef LocalFiniteElementMapTraits<FE> Traits;

      //! \brief Use when Imp has a standard constructor
      RT0Cube3DLocalFiniteElementMap (const GV& gv)
        : RTLocalFiniteElementMap<
          GV,
          Dune::RT0Cube3DLocalFiniteElement<D,R>,
          RT0Cube3DLocalFiniteElementMap<GV,D,R>,
          64>(gv)
      {}

      bool fixedSize() const
      {
        return true;
      }

      bool hasDOFs(int codim) const
      {
        return codim == 1;
      }

      std::size_t size(GeometryType gt) const
      {
        return gt.dim() == 2 && gt.isCube() ? 1 : 0;
      }

      std::size_t maxLocalSize() const
      {
        return 6;
      }

    };
  } // end namespace PDELab
} // end namespace Dune

#endif // DUNE_PDELAB_FINITEELEMENTMAP_RT0CUBE3DFEM_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/finiteelementmap/rt0simplex2dfem.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_FINITEELEMENTMAP_RT0SIMPLEX2DFEM_HH
#define DUNE_PDELAB_FINITEELEMENTMAP_RT0SIMPLEX2DFEM_HH

#include<vector>
#include<dune/localfunctions/raviartthomas/raviartthomas02d.hh>
#include"finiteelementmap.hh"

namespace Dune {
  namespace PDELab {

    //! wrap up element from local functions
    //! \ingroup FiniteElementMap
    template<typename GV, typename D, typename R>
    class RT0Simplex2DLocalFiniteElementMap :
      public RTLocalFiniteElementMap<
        GV,
        Dune::RT02DLocalFiniteElement<D,R>,
        RT0Simplex2DLocalFiniteElementMap<GV,D,R>,
        8>
    {
      typedef Dune::RT02DLocalFiniteElement<D,R> FE;

    public:
      //! \brief export type of the signature
      typedef LocalFiniteElementMapTraits<FE> Traits;

      //! \brief Use when Imp has a standard constructor
      RT0Simplex2DLocalFiniteElementMap (const GV& gv)
        : RTLocalFiniteElementMap<
          GV,
          Dune::RT02DLocalFiniteElement<D,R>,
          RT0Simplex2DLocalFiniteElementMap<GV,D,R>,
          8> (gv)
      {}

      bool fixedSize() const
      {
        return true;
      }

      bool hasDOFs(int codim) const
      {
        return codim == 1;
      }

      std::size_t size(GeometryType gt) const
      {
        return gt.isLine() ? 1 : 0;
      }

      std::size_t maxLocalSize() const
      {
        return 3;
      }

    };
  } // end namespace PDELab
} // end namespace Dune

#endif // DUNE_PDELAB_FINITEELEMENTMAP_RT0SIMPLEX2DFEM_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/finiteelementmap/rt1cube2dfem.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_FINITEELEMENTMAP_RT1CUBE2DFEM_HH
#define DUNE_PDELAB_FINITEELEMENTMAP_RT1CUBE2DFEM_HH

#include <vector>
#include <dune/localfunctions/raviartthomas/raviartthomas1cube2d.hh>
#include "finiteelementmap.hh"

namespace Dune {
  namespace PDELab {

    //! wrap up element from local functions
    //! \ingroup FiniteElementMap
    template<typename GV, typename D, typename R>
    class RT1Cube2DLocalFiniteElementMap :
      public RTLocalFiniteElementMap<
        GV,
        Dune::RT1Cube2DLocalFiniteElement<D,R>,
        RT1Cube2DLocalFiniteElementMap<GV,D,R>,
        16>
    {
      typedef Dune::RT1Cube2DLocalFiniteElement<D,R> FE;

    public:
      //! \brief export type of the signature
      typedef LocalFiniteElementMapTraits<FE> Traits;

      //! \brief Use when Imp has a standard constructor
      RT1Cube2DLocalFiniteElementMap(const GV& gv)
        : RTLocalFiniteElementMap<
          GV,
          Dune::RT1Cube2DLocalFiniteElement<D,R>,
          RT1Cube2DLocalFiniteElementMap<GV,D,R>,
          16>(gv)
      {}

      bool fixedSize() const
      {
        return true;
      }

      bool hasDOFs(int codim) const
      {
        return codim == 0 || codim == 1;
      }

      std::size_t size(GeometryType gt) const
      {
        switch (gt.dim())
          {
          case 2:
            return 4;
          case 1:
            return 2;
          default:
            return 0;
          }
      }

      std::size_t maxLocalSize() const
      {
        return 12;
      }

    };
  } // end namespace PDELab
} // end namespace Dune

#endif // DUNE_PDELAB_FINITEELEMENTMAP_RT1CUBE2DFEM_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/finiteelementmap/rt1cube3dfem.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_FINITEELEMENTMAP_RT1CUBE3DFEM_HH
#define DUNE_PDELAB_FINITEELEMENTMAP_RT1CUBE3DFEM_HH

#include <vector>
#include <dune/localfunctions/raviartthomas/raviartthomas1cube3d.hh>
#include "finiteelementmap.hh"

namespace Dune {
  namespace PDELab {

    //! wrap up element from local functions
    //! \ingroup FiniteElementMap
    template<typename GV, typename D, typename R>
    class RT1Cube3DLocalFiniteElementMap :
      public RTLocalFiniteElementMap<
        GV,
        Dune::RT1Cube3DLocalFiniteElement<D,R>,
        RT1Cube3DLocalFiniteElementMap<GV,D,R>,
        64>
    {
      typedef Dune::RT1Cube3DLocalFiniteElement<D,R> FE;

    public:
      //! \brief export type of the signature
      typedef LocalFiniteElementMapTraits<FE> Traits;

      //! \brief Use when Imp has a standard constructor
      RT1Cube3DLocalFiniteElementMap (const GV& gv)
        : RTLocalFiniteElementMap<
          GV,
          Dune::RT1Cube3DLocalFiniteElement<D,R>,
          RT1Cube3DLocalFiniteElementMap<GV,D,R>,
          64>(gv)
      {}

      bool fixedSize() const
      {
        return true;
      }

      bool hasDOFs(int codim) const
      {
        return (codim == 0 || codim == 1);
      }

      std::size_t size(GeometryType gt) const
      {
        switch (gt.dim())
          {
          case 3:
            return 12;
          case 2:
            return 4;
          default:
            return 0;
          }
      }

      std::size_t maxLocalSize() const
      {
        return 36;
      }

    };
  } // end namespace PDELab
} // end namespace Dune

#endif // DUNE_PDELAB_FINITEELEMENTMAP_RT1CUBE3DFEM_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/finiteelementmap/rt1simplex2dfem.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_FINITEELEMENTMAP_RT1SIMPLEX2DFEM_HH
#define DUNE_PDELAB_FINITEELEMENTMAP_RT1SIMPLEX2DFEM_HH

#include <vector>
#include <dune/localfunctions/raviartthomas/raviartthomas12d.hh>
#include "finiteelementmap.hh"

namespace Dune {
  namespace PDELab {

    //! wrap up element from local functions
    //! \ingroup FiniteElementMap
    template<typename GV, typename D, typename R>
    class RT1Simplex2DLocalFiniteElementMap :
      public RTLocalFiniteElementMap<
        GV,
        Dune::RT12DLocalFiniteElement<D,R>,
        RT1Simplex2DLocalFiniteElementMap<GV,D,R>,
        8>
    {
      typedef Dune::RT12DLocalFiniteElement<D,R> FE;

    public:
      //! \brief export type of the signature
      typedef LocalFiniteElementMapTraits<FE> Traits;

      //! \brief Use when Imp has a standard constructor
      RT1Simplex2DLocalFiniteElementMap(const GV& gv)
        : RTLocalFiniteElementMap<
          GV,
          Dune::RT12DLocalFiniteElement<D,R>,
          RT1Simplex2DLocalFiniteElementMap<GV,D,R>,
          8>(gv)
      {}

      bool fixedSize() const
      {
        return true;
      }

      bool hasDOFs(int codim) const
      {
        return codim == 0 || codim == 1;
      }

      std::size_t size(GeometryType gt) const
      {
        switch (gt.dim())
          {
          case 2:
            return 2;
          case 1:
            return 2;
          default:
            return 0;
          }
      }

      std::size_t maxLocalSize() const
      {
        return 8;
      }

    };
  } // end namespace PDELab
} // end namespace Dune

#endif // DUNE_PDELAB_FINITEELEMENTMAP_RT1SIMPLEX2DFEM_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/finiteelementmap/rt2cube2dfem.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_FINITEELEMENTMAP_RT2CUBE2DFEM_HH
#define DUNE_PDELAB_FINITEELEMENTMAP_RT2CUBE2DFEM_HH

#include <vector>
#include <dune/localfunctions/raviartthomas/raviartthomas2cube2d.hh>
#include "finiteelementmap.hh"

namespace Dune {
  namespace PDELab {

    //! wrap up element from local functions
    //! \ingroup FiniteElementMap
    template<typename GV, typename D, typename R>
    class RT2Cube2DLocalFiniteElementMap :
      public RTLocalFiniteElementMap<
        GV,
        Dune::RT2Cube2DLocalFiniteElement<D,R>,
        RT2Cube2DLocalFiniteElementMap<GV,D,R>,
        16>
    {
      typedef Dune::RT2Cube2DLocalFiniteElement<D,R> FE;

    public:
      //! \brief export type of the signature
      typedef LocalFiniteElementMapTraits<FE> Traits;

      //! \brief Use when Imp has a standard constructor
      RT2Cube2DLocalFiniteElementMap (const GV& gv)
        : RTLocalFiniteElementMap<
          GV,
          Dune::RT2Cube2DLocalFiniteElement<D,R>,
          RT2Cube2DLocalFiniteElementMap<GV,D,R>,
          16>(gv)
      {}

      bool fixedSize() const
      {
        return true;
      }

      bool hasDOFs(int codim) const
      {
        return codim == 0 || codim == 1;
      }

      std::size_t size(GeometryType gt) const
      {
        switch (gt.dim())
          {
          case 2:
            return 12;
          case 1:
            return 3;
          default:
            return 0;
          }
      }

      std::size_t maxLocalSize() const
      {
        return 24;
      }

    };
  } // end namespace PDELab
} // end namespace Dune

#endif // DUNE_PDELAB_FINITEELEMENTMAP_RT2CUBE2DFEM_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/finiteelementmap/variablemonomfem.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_VARIABLEMONOMFEM_HH
#define DUNE_PDELAB_VARIABLEMONOMFEM_HH

#include <memory>

#include <dune/geometry/type.hh>

#include <dune/localfunctions/common/virtualwrappers.hh>
#include <dune/localfunctions/monomial.hh>
#include <dune/common/array.hh>
#include "finiteelementmap.hh"

namespace Dune {
  namespace PDELab {

    namespace {
      template<class D, class R, int d, int p>
      struct InitVariableMonomLocalFiniteElementMap
      {
        template<typename C>
        static void init(C & c, GeometryType gt)
        {
          typedef Dune::MonomialLocalFiniteElement<D,R,d,p> LFE;
          typedef typename C::value_type ptr;
          c[p] = ptr(new LocalFiniteElementVirtualImp<LFE>(LFE(gt)));

          InitVariableMonomLocalFiniteElementMap<D,R,d,p-1>::init(c,gt);
        }
      };
      template<class D, class R, int d>
      struct InitVariableMonomLocalFiniteElementMap<D,R,d,-1>
      {
        template<typename C>
          static void init(C &, GeometryType) {}
      };
    }

    //! FiniteElementMap which provides MonomialLocalFiniteElement instances, depending on the local polynomial degree
    //! \ingroup FiniteElementMap
    template<class M, class D, class R, int d, int maxP=6>
    class VariableMonomLocalFiniteElementMap
    {
      typedef typename FixedOrderLocalBasisTraits<
        typename MonomialLocalFiniteElement<D,R,d,0>::Traits::LocalBasisType::Traits,0>::Traits T;
      //! Type of finite element from local functions
      typedef LocalFiniteElementVirtualInterface<T> FiniteElementType;
    public:
      typedef FiniteElementMapTraits<FiniteElementType> Traits;

      /** Construct a VariableMonomLocalFiniteElementMap for GeometryType Dune::cube */
      VariableMonomLocalFiniteElementMap (const M & m, unsigned int defaultP) :
        gt_(Dune::GeometryType::cube,d), mapper_(m), polOrder_(mapper_.size(), defaultP), defaultP_(defaultP)
      {
        InitVariableMonomLocalFiniteElementMap<D,R,d,maxP>::init(finiteElements_, gt_);
      }

      /** Construct a VariableMonomLocalFiniteElementMap for a given GeometryType gt */
      VariableMonomLocalFiniteElementMap (const M & m, Dune::GeometryType gt, unsigned int defaultP) :
        gt_(gt), mapper_(m), polOrder_(mapper_.size(), defaultP), defaultP_(defaultP)
      {
        InitVariableMonomLocalFiniteElementMap<D,R,d,maxP>::init(finiteElements_, gt_);
      }

      //! \brief get local basis functions for entity
      template<class EntityType>
      const typename Traits::FiniteElementType& find (const EntityType& e) const
      {
        if (e.type() != gt_)
          DUNE_THROW(InvalidGeometryType,"Unsupported geometry type: Support only " << gt_ << ", but got " << e.type());
        return getFEM(getOrder(e));
      }

      //! \brief get local basis functions for a given polynomial order
      const typename Traits::FiniteElementType& getFEM (unsigned int p) const
      {
        return *(finiteElements_[p]);
      }

      //! \brief get local basis functions for the default order
      const typename Traits::FiniteElementType& getFEM () const
      {
        return *(finiteElements_[defaultP_]);
      }

      template<class EntityType>
      void setOrder (const EntityType& e, unsigned int p)
      {
        assert(p <= maxP);
        unsigned int i = mapper_.index(e);
        polOrder_[i] = p;
      }

      template<class EntityType>
      unsigned int getOrder (const EntityType& e) const
      {
        unsigned int i = mapper_.index(e);
        unsigned int p = polOrder_[i];
        assert(p <= maxP);
        return p;
      }

      bool fixedSize() const
      {
        return false;
      }

      bool hasDOFs(int codim) const
      {
        return codim == 0;
      }

      std::size_t size(GeometryType gt) const
      {
        DUNE_THROW(VariableElementSize,"VariableMonomLocalFiniteElementMap can contain elements of variable order.");
      }

      std::size_t maxLocalSize() const
      {
        DUNE_THROW(VariableElementSize,"VariableMonomLocalFiniteElementMap can contain elements of variable order.");
      }

    private:
      const Dune::GeometryType gt_;
      const M & mapper_;
      std::vector<unsigned char> polOrder_;
      unsigned int defaultP_;
      Dune::array< std::shared_ptr<FiniteElementType>, maxP+1 > finiteElements_;
    };



  }
}

#endif //DUNE_PDELAB_VARIABLEMONOMFEM_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/finiteelementmap/variableopbfem.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_VARIABLEOPBFEM_HH
#define DUNE_PDELAB_VARIABLEOPBFEM_HH

#include <memory>

#include <dune/geometry/type.hh>

#include <dune/localfunctions/common/virtualwrappers.hh>
#include <dune/common/array.hh>
#include <dune/pdelab/finiteelementmap/finiteelementmap.hh>
#include <dune/pdelab/finiteelementmap/l2orthonormal.hh>
#include <dune/pdelab/finiteelementmap/monomfem.hh>

namespace Dune {
  namespace PDELab {

    namespace {
      template<class D, class R, int d, int p, Dune::GeometryType::BasicType bt, typename ComputationFieldType>
      struct InitVariableOPBLocalFiniteElementMap
      {
        template<typename C>
        static void init(C & c)
        {
          typedef Dune::OPBLocalFiniteElement<D,R,p,d,bt,ComputationFieldType> LFE;
          typedef typename C::value_type ptr;
          c[p] = ptr(new LocalFiniteElementVirtualImp<LFE>);

          InitVariableOPBLocalFiniteElementMap<D,R,d,p-1,bt,ComputationFieldType>::init(c);
        }
      };
      template<class D, class R, int d, Dune::GeometryType::BasicType bt, typename ComputationFieldType>
      struct InitVariableOPBLocalFiniteElementMap<D,R,d,-1,bt,ComputationFieldType>
      {
        template<typename C>
        static void init(C & c) {}
      };
    }

    //! FiniteElementMap which provides MonomialLocalFiniteElement instances, depending on the local polynomial degree
    //! \ingroup FiniteElementMap
    template<class M, class D, class R, int d, typename ComputationFieldType=R, int maxP=6, Dune::GeometryType::BasicType bt=Dune::GeometryType::cube>
    class VariableOPBLocalFiniteElementMap
    {
      typedef typename FixedOrderLocalBasisTraits<
        typename MonomialLocalFiniteElement<D,R,d,0>::Traits::LocalBasisType::Traits,0>::Traits T;
      //! Type of finite element from local functions
      typedef LocalFiniteElementVirtualInterface<T> FiniteElementType;
    public:
      typedef FiniteElementMapTraits<FiniteElementType> Traits;

      VariableOPBLocalFiniteElementMap (const M & m, unsigned int defaultP) :
        mapper_(m), polOrder_(mapper_.size(), defaultP), defaultP_(defaultP)
      {
        InitVariableOPBLocalFiniteElementMap<D,R,d,maxP,bt,ComputationFieldType>::init(finiteElements_);
      }

      //! \brief get local basis functions for entity
      template<class EntityType>
      const typename Traits::FiniteElementType& find (const EntityType& e) const
      {
        return getFEM(getOrder(e));
      }

      //! \brief get local basis functions for a given polynomial order
      const typename Traits::FiniteElementType& getFEM (unsigned int p) const
      {
        return *(finiteElements_[p]);
      }

      //! \brief get local basis functions for the default order
      const typename Traits::FiniteElementType& getFEM () const
      {
        return *(finiteElements_[defaultP_]);
      }

      template<class EntityType>
      void setOrder (const EntityType& e, unsigned int p)
      {
        assert(p <= maxP);
        unsigned int i = mapper_.map(e);
        polOrder_[i] = p;
      }

      template<class EntityType>
      unsigned int getOrder (const EntityType& e) const
      {
        unsigned int i = mapper_.map(e);
        unsigned int p = polOrder_[i];
        assert(p <= maxP);
        return p;
      }

      bool fixedSize() const
      {
        return false;
      }

      bool hasDOFs(int codim) const
      {
        return codim == 0;
      }

      std::size_t size(GeometryType gt) const
      {
        DUNE_THROW(Dune::Exception,"This should not be called!");
      }

      std::size_t maxLocalSize() const
      {
        return getFEM(maxP).localCoefficients().size();
      }

    private:
      const M & mapper_;
      std::vector<unsigned char> polOrder_;
      unsigned int defaultP_;
      Dune::array< std::shared_ptr<FiniteElementType>, maxP+1 > finiteElements_;
    };



  }
}

#endif //DUNE_PDELAB_VARIABLEOPBFEM_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/finiteelementmap/variableqkdgfem.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_VARIABLEQKDGFEM_HH
#define DUNE_PDELAB_VARIABLEQKDGFEM_HH

#include <memory>

#include <dune/geometry/type.hh>

#include <dune/localfunctions/common/virtualwrappers.hh>
#include <dune/common/array.hh>
#include "finiteelementmap.hh"
#include "qkdg.hh"

namespace Dune {
  namespace PDELab {

    namespace {
      template<class D, class R, int d, int p>
      struct InitVariableQkDGLocalFiniteElementMap
      {
        template<typename C>
        static void init(C & c)
        {
          typedef Dune::QkDGLocalFiniteElement<D,R,p,d> LFE;
          typedef typename C::value_type ptr;
          c[p] = ptr(new LocalFiniteElementVirtualImp<LFE>(LFE()));

          InitVariableQkDGLocalFiniteElementMap<D,R,d,p-1>::init(c);
        }
      };
      template<class D, class R, int d>
      struct InitVariableQkDGLocalFiniteElementMap<D,R,d,-1>
      {
        template<typename C>
        static void init(C & c) {}
      };
    }

    //! FiniteElementMap which provides QkDGLocalFiniteElement instances, depending on the local polynomial degree
    //! \ingroup FiniteElementMap
    template<class M, class D, class R, int d, int maxP=6>
    class VariableQkDGLocalFiniteElementMap
    {
      typedef typename FixedOrderLocalBasisTraits<
      typename QkDGLocalFiniteElement<D,R,0,d>::Traits::LocalBasisType::Traits,0>::Traits T;
      //! Type of finite element from local functions
      typedef LocalFiniteElementVirtualInterface<T> FiniteElementType;
    public:
      typedef FiniteElementMapTraits<FiniteElementType> Traits;

      VariableQkDGLocalFiniteElementMap (const M & m, unsigned int defaultP) :
        mapper_(m), polOrder_(mapper_.size(), defaultP), defaultP_(defaultP)
      {
        InitVariableQkDGLocalFiniteElementMap<D,R,d,maxP>::init(finiteElements_);
      }

      //! \brief get local basis functions for entity
      template<class EntityType>
      const typename Traits::FiniteElementType& find (const EntityType& e) const
      {
        return getFEM(getOrder(e));
      }

      //! \brief get local basis functions for a given polynomial order
      const typename Traits::FiniteElementType& getFEM (unsigned int p) const
      {
        return *(finiteElements_[p]);
      }

      //! \brief get local basis functions for the default order
      const typename Traits::FiniteElementType& getFEM () const
      {
        return *(finiteElements_[defaultP_]);
      }

      template<class EntityType>
      void setOrder (const EntityType& e, unsigned int p)
      {
        assert(p <= maxP);
        unsigned int i = mapper_.map(e);
        polOrder_[i] = p;
      }

      template<class EntityType>
      unsigned int getOrder (const EntityType& e) const
      {
        unsigned int i = mapper_.map(e);
        unsigned int p = polOrder_[i];
        assert(p <= maxP);
        return p;
      }

      bool fixedSize() const
      {
        return false;
      }

      bool hasDOFs(int codim) const
      {
        return codim == 0;
      }

      std::size_t size(GeometryType gt) const
      {
        DUNE_THROW(Dune::Exception,"This should not be called!");
      }

      std::size_t maxLocalSize() const
      {
        return getFEM(maxP).localCoefficients().size();
      }

    private:
      const M & mapper_;
      std::vector<unsigned char> polOrder_;
      unsigned int defaultP_;
      Dune::array< std::shared_ptr<FiniteElementType>, maxP+1 > finiteElements_;
    };


  }
}

#endif //DUNE_PDELAB_VARIABLEQKDGFEM_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/function/CMakeLists.txt <==
install(FILES const.hh
              division.hh
              inverse.hh
              memberadaptor.hh
              minus.hh
              product.hh
              scalarscaled.hh
              selectcomponent.hh
              sqr.hh
              sqrt.hh
        DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/pdelab/function)


==> anc/xt-super/dune-pdelab/dune/pdelab/function/Makefile.am <==
myincdir = $(includedir)/dune/pdelab/function

myinc_HEADERS =					\
	const.hh				\
	division.hh				\
	inverse.hh				\
	memberadaptor.hh			\
	minus.hh				\
	product.hh				\
	scalarscaled.hh				\
	selectcomponent.hh			\
	sqr.hh					\
	sqrt.hh

include $(top_srcdir)/am/global-rules


EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-pdelab/dune/pdelab/function/const.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:
#ifndef DUNE_PDELAB_FUNCTION_CONST_HH
#define DUNE_PDELAB_FUNCTION_CONST_HH

#include <dune/pdelab/common/function.hh>

namespace Dune {
  namespace PDELab {

    //! GridFunction returning a constant value everywhere
    /**
     * \tparam GV       The type of the GridView
     * \tparam RF       The type of the range field
     * \tparam dimRange The dimension of the Range
     */
    template<typename GV, typename RF, unsigned dimR = 1>
    class ConstGridFunction
      : public AnalyticGridFunctionBase<
          AnalyticGridFunctionTraits<GV,RF,dimR>,
          ConstGridFunction<GV,RF,dimR>
        >,
        public InstationaryFunctionDefaults
    {
    public:
      typedef AnalyticGridFunctionTraits<GV,RF,dimR> Traits;
      typedef AnalyticGridFunctionBase<
        Traits,
        ConstGridFunction<GV,RF, dimR> > BaseT;

      //! Contruct a Const GridFunction
      /**
       * \param gv   The GridView to use.  It is passed as a reference to
       *             AnalyticGridFunctionBase (look there for the requirements
       *             of this argument).
       * \param val_ The value tu return on evaluation.  This class stores a
       *             copy of that value.
       */
      ConstGridFunction(const GV& gv,
                        const typename Traits::RangeType& val_ = 1)
        : BaseT(gv)
        , val(val_)
      {}

      //! evaluate the function globally
      /**
       * \param x  Position in global coordinates where to evaluate.
       * \param y  The resulting value.
       */
      inline void
      evaluateGlobal(const typename Traits::DomainType& x,
                     typename Traits::RangeType& y) const
      {
        y = val;
      }

    private:
      typename Traits::RangeType val;
    };

    //! BoundaryGridFunction returning a constant value everywhere
    /**
     * \tparam GV       The type of the GridView
     * \tparam RF       The type of the range field
     * \tparam dimRange The dimension of the Range
     */
    template<typename GV, typename RF, unsigned dimR = 1>
    class ConstBoundaryGridFunction
      : public BoundaryGridFunctionBase<
          BoundaryGridFunctionTraits<
            GV,
            RF,dimR,FieldVector<RF,dimR> >,
          ConstBoundaryGridFunction<GV, RF, dimR> >
    {
    public:
      //! export Traits class
      typedef BoundaryGridFunctionTraits<
        GV,
        RF,dimR,FieldVector<RF,dimR> > Traits;

    private:
      typedef BoundaryGridFunctionBase<
        Traits,
        ConstBoundaryGridFunction<GV,RF,dimR> > BaseT;

    public:
      //! Contruct a ConstBoundaryGridFunction
      /**
       * \param gv_  The GridView to use.  This class stores a copy of it.
       * \param val_ The value tu return on evaluation.  This class stores a
       *             copy of that value.
       */
      ConstBoundaryGridFunction(const GV& gv_,
                                const typename Traits::RangeType& val_ = 1)
        : gv(gv_)
        , val(val_)
      {}

      //! evaluate the function
      /**
       * \tparam I Type of intersection
       *
       * \param ig IntersectionGeometry of this boundary intersection.
       * \param x  Position in local coordinates where to evaluate.
       * \param y  The resulting value.
       */
      template<typename I>
      inline void
      evaluate(const IntersectionGeometry<I>& ig,
               const typename Traits::DomainType& x,
               typename Traits::RangeType& y) const
      {
        y = val;
      }

      //! get a reference to the GridView
      inline const GV& getGridView () const
      {
        return gv;
      }

    private:
      const GV gv;
      const typename Traits::RangeType val;
    };

  } // namspace PDELab
} // namspace Dune

#endif // DUNE_PDELAB_FUNCTION_CONST_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/function/division.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:
#ifndef DUNE_PDELAB_FUNCTION_DIVISION_HH
#define DUNE_PDELAB_FUNCTION_DIVISION_HH

#include <dune/pdelab/common/function.hh>

namespace Dune {
  namespace PDELab {

    //! Substract two GridFunctions
    /**
     * \tparam GF1 Type for the GridFunction on the left side of the division
     * \tparam GF2 Type for the GridFunction on the right side of the division
     */
    template<typename GF1, typename GF2>
    class DivisionGridFunctionAdapter
      : public GridFunctionBase<typename GF1::Traits,
                                DivisionGridFunctionAdapter<GF1,GF2> >
    {
      static_assert(GF2::Traits::dimRange == 1, "Range dimension must be "
                    "1 for the divisor of a DivisionGridFunctionAdapter");
      typedef typename GF1::Traits T;
      typedef GridFunctionBase<T, DivisionGridFunctionAdapter<GF1,GF2>
              > Base;

      GF1& gf1;
      GF2& gf2;

    public:
      typedef typename Base::Traits Traits;

      DivisionGridFunctionAdapter(GF1& gf1_, GF2& gf2_)
        : gf1(gf1_), gf2(gf2_)
      { }

      void evaluate(const typename Traits::ElementType &e,
                    const typename Traits::DomainType &x,
                    typename Traits::RangeType &y) const {
        gf1.evaluate(e,x,y);
        typename GF2::Traits::RangeType y2;
        gf2.evaluate(e,x,y2);
        y /= y2;
      }

      const typename Traits::GridViewType& getGridView() const {
        return gf1.getGridView();
      }

      template<typename Time>
      void setTime(Time time) {
        gf1.setTime(time);
        gf2.setTime(time);
      }
    };

  } // namspace PDELab
} // namspace Dune

#endif // DUNE_PDELAB_FUNCTION_DIVISION_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/function/inverse.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:
#ifndef DUNE_PDELAB_FUNCTION_INVERSE_HH
#define DUNE_PDELAB_FUNCTION_INVERSE_HH

#include <dune/pdelab/common/function.hh>

namespace Dune {
  namespace PDELab {

    //! Take inverse of a GridFunction
    /**
     * \tparam GF The type of the GridFunction to invert
     */
    template<typename GF>
    class InverseGridFunctionAdapter
      : public GridFunctionBase<typename GF::Traits,
                                InverseGridFunctionAdapter<GF> >
    {
      static_assert(GF::Traits::dimRange == 1, "Dimension of range must "
                    "be 1 to take the inverse");

      typedef typename GF::Traits T;
      typedef GridFunctionBase<T, InverseGridFunctionAdapter<GF> >
              Base;
      typedef typename T::RangeFieldType RF;

      GF& gf;

    public:
      typedef typename Base::Traits Traits;

      InverseGridFunctionAdapter(GF& gf_)
        : gf(gf_)
      { }

      void evaluate(const typename Traits::ElementType &e,
                    const typename Traits::DomainType &x,
                    typename Traits::RangeType &y) const {
        gf.evaluate(e,x,y);
        y = 1/y;
      }

      const typename Traits::GridViewType& getGridView() const {
        return gf.getGridView();
      }

      template<typename Time>
      void setTime(Time time) { gf.setTime(time); }
    };

  } // namspace PDELab
} // namspace Dune

#endif // DUNE_PDELAB_FUNCTION_INVERSE_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/function/memberadaptor.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:

#ifndef DUNE_PDELAB_FUNCTION_MEMBERADAPTOR_HH
#define DUNE_PDELAB_FUNCTION_MEMBERADAPTOR_HH

#include <cstddef>

#include <dune/common/fvector.hh>

#include <dune/pdelab/common/function.hh>

namespace Dune {
  namespace PDELab {

    //! GridFunction implemented by a member function of some class
    /**
     * \tparam Member   Member function pointer type.
     * \tparam Class    Type of the class containing the member.
     * \tparam GV       The type of the GridView
     * \tparam RF       The type of the range field
     * \tparam dimRange The dimension of the Range.
     *
     * The member function must support the signature
     * \code
(obj.*member)(typename GV::template Codim<0>::Entity &e,
              const FieldVector<typename GV::ctype, GV::dimension> &xl,
              FieldVector<RF, dimRange> &y) const;
     * \endcode
     */
    template<class Member, class Class,
             class GV, class RF, std::size_t dimR = 1>
    class MemberFunctionToGridFunctionAdaptor :
      public GridFunctionBase<
        GridFunctionTraits< GV, RF, dimR, FieldVector<RF, dimR> >,
        MemberFunctionToGridFunctionAdaptor<Member, Class, GV, RF, dimR>
      >
    {
    public:
      //! export traits class
      typedef GridFunctionTraits< GV, RF, dimR, FieldVector<RF, dimR> > Traits;

    private:
      typedef GridFunctionBase<
        Traits,
        MemberFunctionToGridFunctionAdaptor<Member, Class, GV, RF, dimR>
        > Base;

      const Class &obj;
      Member member;
      GV gv;

    public:
      //! Construct an adaptor object
      /**
       * \param obj_    Class object to call the member function on.
       * \param member_ Member function pointer to the member to use.
       * \param gv_     The GridView to use.
       *
       * This class store the \c obj_ and \c gv_ references internally and
       * becomes invalid when they become invalid.
       */
      MemberFunctionToGridFunctionAdaptor(const Class &obj_, Member member_,
                                          const GV& gv_) :
        obj(obj_), member(member_), gv(gv_)
      { }

      void evaluate(const typename Traits::ElementType &e,
                    const typename Traits::DomainType &x,
                    typename Traits::RangeType &y) const
      {
        (obj.*member)(e, x, y);
      }

      //! get reference to the internal gridview.
      const GV& getGridView() const { return gv; }
    };

    //! easy construction of a MemberFunctionToGridFunctionAdaptor
    /**
     * \relates MemberFunctionToGridFunctionAdaptor
     *
     * \code
#include <dune/pdelab/function/memberadaptor.hh>
     * \endcode
     *
     * The only required template parameters are \c RF and \c dimRange, all
     * other template parameters can be deduced automatically.
     */
    template<class RF, std::size_t dimRange,
             class GV, class Class, class Member>
    MemberFunctionToGridFunctionAdaptor<Member, Class, GV, RF, dimRange>
    makeMemberFunctionToGridFunctionAdaptor(const Class &obj, Member member,
                                            const GV &gv)
    {
      return MemberFunctionToGridFunctionAdaptor
        <Member, Class, GV, RF, dimRange>(obj, member, gv);
    }

    //! GridFunction implemented by a member function of some class
    /**
     * \tparam Member   Member function pointer type.
     * \tparam Class    Type of the class containing the member.
     * \tparam GV       The type of the GridView
     * \tparam RF       The type of the range field
     * \tparam dimRange The dimension of the Range.
     *
     * The member function must support the signature
     * \code
(obj.*member)(typename GV::template Codim<0>::Entity &e,
              const FieldVector<typename GV::ctype, GV::dimension> &xl) const;
     * \endcode
     * The return value should be something assignable to \c
     * FieldVector<RF,dimRange>.
     */
    template<class Member, class Class,
             class GV, class RF, std::size_t dimR = 1>
    class TwoArgsMemberFunctionToGridFunctionAdaptor :
      public GridFunctionBase<
        GridFunctionTraits< GV, RF, dimR, FieldVector<RF, dimR> >,
        TwoArgsMemberFunctionToGridFunctionAdaptor<Member, Class, GV, RF, dimR>
      >
    {
    public:
      //! export traits class
      typedef GridFunctionTraits< GV, RF, dimR, FieldVector<RF, dimR> > Traits;

    private:
      typedef GridFunctionBase<
        Traits,
        TwoArgsMemberFunctionToGridFunctionAdaptor<Member, Class, GV, RF, dimR>
        > Base;

      const Class &obj;
      Member member;
      GV gv;

    public:
      //! Construct an adaptor object
      /**
       * \param obj_    Class object to call the member function on.
       * \param member_ Member function pointer to the member to use.
       * \param gv_     The GridView to use.
       *
       * This class store the \c obj_ and \c gv_ references internally and
       * becomes invalid when they become invalid.
       */
      TwoArgsMemberFunctionToGridFunctionAdaptor(const Class &obj_,
                                                 Member member_,
                                                 const GV& gv_) :
        obj(obj_), member(member_), gv(gv_)
      { }

      void evaluate(const typename Traits::ElementType &e,
                    const typename Traits::DomainType &x,
                    typename Traits::RangeType &y) const
      {
        y = (obj.*member)(e, x);
      }

      //! get reference to the internal gridview.
      const GV& getGridView() const { return gv; }
    };

    //! easy construction of a TwoArgsMemberFunctionToGridFunctionAdaptor
    /**
     * \relates TwoArgsMemberFunctionToGridFunctionAdaptor
     *
     * \code
#include <dune/pdelab/function/memberadaptor.hh>
     * \endcode
     *
     * The only required template parameters are \c RF and \c dimRange, all
     * other template parameters can be deduced automatically.
     */
    template<class RF, std::size_t dimRange,
             class GV, class Class, class Member>
    TwoArgsMemberFunctionToGridFunctionAdaptor<Member, Class, GV, RF,
                                               dimRange>
    makeTwoArgsMemberFunctionToGridFunctionAdaptor(const Class &obj,
                                                     Member member,
                                                     const GV &gv)
    {
      return TwoArgsMemberFunctionToGridFunctionAdaptor
        <Member, Class, GV, RF, dimRange>(obj, member, gv);
    }

    //! BoundaryGridFunction implemented by a member function of some class
    /**
     * \tparam Member   Member function pointer type.
     * \tparam Class    Type of the class containing the member.
     * \tparam GV       The type of the GridView
     * \tparam RF       The type of the range field
     * \tparam dimRange The dimension of the Range.
     *
     * The member function must support the signature
     * \code
(obj.*member)(const Intersection &is,
              const FieldVector<typename GV::ctype,
                                GV::dimension-1> &xl) const;
     * \endcode
     * and return something convertible to \c FieldVector<RF, \c dimRange>.
     */
    template<class Member, class Class,
             class GV, class RF, std::size_t dimR = 1>
    class TwoArgsMemberFunctionToBoundaryGridFunctionAdaptor :
      public BoundaryGridFunctionBase<
        BoundaryGridFunctionTraits< GV, RF, dimR, FieldVector<RF, dimR> >,
        TwoArgsMemberFunctionToBoundaryGridFunctionAdaptor<Member, Class, GV,
                                                           RF, dimR>
      >
    {
    public:
      //! export traits class
      typedef BoundaryGridFunctionTraits< GV, RF, dimR, FieldVector<RF, dimR> >
        Traits;

    private:
      typedef BoundaryGridFunctionBase<
        Traits,
        TwoArgsMemberFunctionToBoundaryGridFunctionAdaptor<Member, Class, GV,
                                                           RF, dimR>
        > Base;

      const Class &obj;
      Member member;
      GV gv;

    public:
      //! Construct an adaptor object
      /**
       * \param obj_    Class object to call the member function on.
       * \param member_ Member function pointer to the member to use.
       * \param gv_     The GridView to use.
       *
       * This class store the \c obj_ and \c gv_ references internally and
       * becomes invalid when they become invalid.
       */
      TwoArgsMemberFunctionToBoundaryGridFunctionAdaptor(const Class &obj_,
                                                         Member member_,
                                                         const GV& gv_) :
        obj(obj_), member(member_), gv(gv_)
      { }

      template<typename Intersection>
      void evaluate(const Intersection &is,
                    const typename Traits::DomainType &x,
                    typename Traits::RangeType &y) const
      {
        y = (obj.*member)(is, x);
      }

      //! get reference to the internal gridview.
      const GV& getGridView() const { return gv; }
    };

    //! \brief easy construction of a
    //!        TwoArgsMemberFunctionToBoundaryGridFunctionAdaptor
    /**
     * \relates TwoArgsMemberFunctionToBoundaryGridFunctionAdaptor
     *
     * \code
#include <dune/pdelab/function/memberadaptor.hh>
     * \endcode
     *
     * The only required template parameters are \c RF and \c dimRange, all
     * other template parameters can be deduced automatically.
     */
    template<class RF, std::size_t dimRange,
             class GV, class Class, class Member>
    TwoArgsMemberFunctionToBoundaryGridFunctionAdaptor<Member, Class, GV, RF,
                                                       dimRange>
    make2ArgsMemberFunctionToBoundaryGridFunctionAdaptor(const Class &obj,
                                                         Member member,
                                                         const GV &gv)
    {
      return TwoArgsMemberFunctionToBoundaryGridFunctionAdaptor
        <Member, Class, GV, RF, dimRange>(obj, member, gv);
    }

  } // namspace PDELab
} // namspace Dune

#endif // DUNE_PDELAB_FUNCTION_MEMBERADAPTOR_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/function/minus.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:
#ifndef DUNE_PDELAB_FUNCTION_MINUS_HH
#define DUNE_PDELAB_FUNCTION_MINUS_HH

#include <cstddef>

#include <dune/pdelab/common/function.hh>

namespace Dune {
  namespace PDELab {

    //! Substract two GridFunctions
    /**
     * \tparam GF1 Type for the GridFunction on the left side of the minus
     * \tparam GF2 Type for the GridFunction on the right side of the minus
     */
    template<typename GF1, typename GF2>
    class MinusGridFunctionAdapter
      : public GridFunctionBase<typename GF1::Traits,
                                MinusGridFunctionAdapter<GF1,GF2> >
    {
      static_assert(std::size_t(GF1::Traits::dimRange) ==
                    std::size_t(GF2::Traits::dimRange),
                    "Range dimension must match for both operands of a "
                    "MinusGridFunctionAdapter");
      typedef typename GF1::Traits T;
      typedef GridFunctionBase<T, MinusGridFunctionAdapter<GF1,GF2> >
              Base;

      GF1& gf1;
      GF2& gf2;

    public:
      typedef typename Base::Traits Traits;

      MinusGridFunctionAdapter(GF1& gf1_, GF2& gf2_)
        : gf1(gf1_), gf2(gf2_)
      { }

      void evaluate(const typename Traits::ElementType &e,
                    const typename Traits::DomainType &x,
                    typename Traits::RangeType &y) const {
        gf1.evaluate(e,x,y);
        typename GF2::Traits::RangeType y2;
        gf2.evaluate(e,x,y2);
        y -= y2;
      }

      const typename Traits::GridViewType& getGridView() const {
        return gf1.getGridView();
      }

      template<typename Time>
      void setTime(Time time) {
        gf1.setTime(time);
        gf2.setTime(time);
      }
    };

  } // namspace PDELab
} // namspace Dune

#endif // DUNE_PDELAB_FUNCTION_MINUS_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/function/product.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:
#ifndef DUNE_PDELAB_FUNCTION_PRODUCT_HH
#define DUNE_PDELAB_FUNCTION_PRODUCT_HH

// #include <cstddef>

#include <dune/common/fvector.hh>
#include <dune/common/typetraits.hh>

#include <dune/pdelab/common/function.hh>

namespace Dune {
  namespace PDELab {

    //! Product of two GridFunctions
    template<typename GF1, typename GF2, class = void>
    class ProductGridFunctionAdapter :
      public GridFunctionBase<
        GridFunctionTraits<
          typename GF1::Traits::GridViewType,
          typename GF1::Traits::RangeFieldType, 1,
          FieldVector<typename GF1::Traits::RangeFieldType, 1> >,
        ProductGridFunctionAdapter<GF1,GF2> >
    {
      static_assert(unsigned(GF1::Traits::dimRange) ==
                    unsigned(GF2::Traits::dimRange),
                    "ProductGridFunctionAdapter: Operands must have "
                    "matching range dimensions, or one operand must be "
                    "scalar-valued.");

      typedef GridFunctionTraits<
        typename GF1::Traits::GridViewType,
        typename GF1::Traits::RangeFieldType, 1,
        FieldVector<typename GF1::Traits::RangeFieldType, 1> > T;
      typedef GridFunctionBase<T, ProductGridFunctionAdapter<GF1,GF2> > Base;

      GF1& gf1;
      GF2& gf2;

    public:
      typedef typename Base::Traits Traits;

      ProductGridFunctionAdapter(GF1& gf1_, GF2& gf2_)
        : gf1(gf1_), gf2(gf2_)
      { }

      void evaluate(const typename Traits::ElementType &e,
                    const typename Traits::DomainType &x,
                    typename Traits::RangeType &y) const {
        typename GF1::Traits::RangeType y1;
        gf1.evaluate(e,x,y1);
        typename GF2::Traits::RangeType y2;
        gf2.evaluate(e,x,y2);
        y = y1 * y2;
      }

      const typename Traits::GridViewType& getGridView() const {
        return gf1.getGridView();
      }

      template<typename Time>
      void setTime(Time time) {
        gf1.setTime(time);
        gf2.setTime(time);
      }
    };

    //! Product of two GridFunctions
    template<typename GF1, typename GF2>
    class ProductGridFunctionAdapter<
      GF1, GF2,
      typename enable_if<
        GF1::Traits::dimRange == 1 && GF2::Traits::dimRange != 1
        >::type> :
      public GridFunctionBase<typename GF2::Traits,
                              ProductGridFunctionAdapter<GF1,GF2> >
    {
      typedef typename GF2::Traits T;
      typedef GridFunctionBase<T, ProductGridFunctionAdapter<GF1,GF2> > Base;

      GF1& gf1;
      GF2& gf2;

    public:
      typedef typename Base::Traits Traits;

      ProductGridFunctionAdapter(GF1& gf1_, GF2& gf2_)
        : gf1(gf1_), gf2(gf2_)
      { }

      void evaluate(const typename Traits::ElementType &e,
                    const typename Traits::DomainType &x,
                    typename Traits::RangeType &y) const {
        typename GF1::Traits::RangeType y1;
        gf1.evaluate(e,x,y1);
        gf2.evaluate(e,x,y);
        y *= y1;
      }

      const typename Traits::GridViewType& getGridView() const {
        return gf1.getGridView();
      }

      template<typename Time>
      void setTime(Time time) {
        gf1.setTime(time);
        gf2.setTime(time);
      }
    };

    //! Product of two GridFunctions
    template<typename GF1, typename GF2>
    class ProductGridFunctionAdapter<
      GF1, GF2,
      typename enable_if<
        GF1::Traits::dimRange != 1 && GF2::Traits::dimRange == 1
        >::type> :
      public ProductGridFunctionAdapter<GF2, GF1>
    {
    public:
      ProductGridFunctionAdapter(GF1& gf1, GF2& gf2)
        : ProductGridFunctionAdapter<GF2, GF1>(gf2, gf1)
      { }
    };

  } // namspace PDELab
} // namspace Dune

#endif // DUNE_PDELAB_FUNCTION_PRODUCT_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/function/scalarscaled.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:
#ifndef DUNE_PDELAB_FUNCTION_SCALARSCALED_HH
#define DUNE_PDELAB_FUNCTION_SCALARSCALED_HH

#include <dune/pdelab/common/function.hh>

namespace Dune {
  namespace PDELab {

    //! Scale a GridFunction by a constant
    /**
     * \tparam GF The type of the GridFunction to scale
     */
    template<typename GF>
    class ScalarScaledGridFunctionAdapter
      : public GridFunctionBase<typename GF::Traits,
                                ScalarScaledGridFunctionAdapter<GF> >
    {
      typedef typename GF::Traits T;
      typedef GridFunctionBase<T, ScalarScaledGridFunctionAdapter<GF> >
              Base;
      typedef typename T::RangeFieldType RF;

      RF factor;
      GF& gf;

    public:
      typedef typename Base::Traits Traits;

      ScalarScaledGridFunctionAdapter(RF factor_, GF& gf_)
        : factor(factor_), gf(gf_)
      { }

      void evaluate(const typename Traits::ElementType &e,
                    const typename Traits::DomainType &x,
                    typename Traits::RangeType &y) const {
        gf.evaluate(e,x,y);
        y *= factor;
      }

      const typename Traits::GridViewType& getGridView() const {
        return gf.getGridView();
      }

      template<typename Time>
      void setTime(Time time) { gf.setTime(time); }
    };

  } // namspace PDELab
} // namspace Dune

#endif // DUNE_PDELAB_FUNCTION_SCALARSCALED_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/function/selectcomponent.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:
#ifndef DUNE_PDELAB_FUNCTION_SELECTCOMPONENT_HH
#define DUNE_PDELAB_FUNCTION_SELECTCOMPONENT_HH

#include <algorithm>
#include <cstddef>
#include <vector>

#include <dune/common/exceptions.hh>

#include <dune/pdelab/common/function.hh>

namespace Dune {
  namespace PDELab {

    //! Select certain component(s) of a gridfunction
    /**
     * \tparam GF   Type for the GridFunction
     * \tparam dimR Number of components of the resulting GridFunction
     *
     * \sa SelectComponentAdaptor, BoundaryGridFunctionSelectComponentAdaptor.
     */
    template<typename GF, std::size_t dimR = 1>
    class SelectComponentGridFunctionAdapter
      : public GridFunctionBase<
          GridFunctionTraits<
            typename GF::Traits::GridViewType,
            typename GF::Traits::RangeFieldType, dimR,
            FieldVector<typename GF::Traits::RangeFieldType, dimR>
            >,
          SelectComponentGridFunctionAdapter<GF, dimR>
        >
    {
    public:
      typedef GridFunctionTraits<
        typename GF::Traits::GridViewType,
        typename GF::Traits::RangeFieldType, dimR,
        FieldVector<typename GF::Traits::RangeFieldType, dimR>
        > Traits;

    private:
      typedef GridFunctionBase<
        Traits, SelectComponentGridFunctionAdapter
        > Base;

      GF& gf;
      std::size_t remap[dimR];

      void checkRemap() const {
        for(std::size_t c = 0; c < dimR; ++c)
          if(remap[c] >= GF::Traits::dimRange)
            DUNE_THROW(InvalidStateException, "remap[" << c << "] = "
                       << remap[c] << " >= GF::Traits::dimRange = "
                       << GF::Traits::dimRange);
      }
    public:
      //! construct with a consecutive range of indices
      SelectComponentGridFunctionAdapter(GF& gf_, std::size_t first) :
        gf(gf_)
      {
        for(std::size_t c = 0; c < dimR; ++c)
          remap[c] = first+c;
        checkRemap();
      }

      //! construct with a full index map
      SelectComponentGridFunctionAdapter
      ( GF& gf_, const std::vector<std::size_t> remap_) :
        gf(gf_)
      {
        if(remap_.size() != dimR)
          DUNE_THROW(Exception, "Got an index map of size "
                     << remap_.size() << " but size " << dimR << " was "
                     "expected.");
        std::copy(remap_.begin(), remap_.end(), remap);
        checkRemap();
      }

      void evaluate(const typename Traits::ElementType &e,
                    const typename Traits::DomainType &x,
                    typename Traits::RangeType &y) const
      {
        typename GF::Traits::RangeType y_;
        gf.evaluate(e,x,y_);
        for(std::size_t c = 0; c < dimR; ++c)
          y[c] = y_[remap[c]];
      }

      const typename Traits::GridViewType& getGridView() const
      { return gf.getGridView(); }

      template<typename Time>
      void setTime(Time time) { gf.setTime(time); }
    };

  } // namspace PDELab
} // namspace Dune

#endif // DUNE_PDELAB_FUNCTION_SELECTCOMPONENT_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/function/sqr.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:
#ifndef DUNE_PDELAB_FUNCTION_SQR_HH
#define DUNE_PDELAB_FUNCTION_SQR_HH

#include <dune/common/fvector.hh>

#include <dune/pdelab/common/function.hh>

namespace Dune {
  namespace PDELab {

    //! Take square of a GridFunction
    /**
     * \tparam GF The type of the GridFunction to square
     */
    template<typename GF>
    class SqrGridFunctionAdapter :
      public GridFunctionBase<
        GridFunctionTraits<
          typename GF::Traits::GridViewType,
          typename GF::Traits::RangeFieldType, 1,
          FieldVector<typename GF::Traits::RangeFieldType, 1>
          >,
        SqrGridFunctionAdapter<GF>
      >
    {
      typedef GridFunctionTraits<
        typename GF::Traits::GridViewType,
        typename GF::Traits::RangeFieldType, 1,
        FieldVector<typename GF::Traits::RangeFieldType, 1>
        > T;
      typedef GridFunctionBase<T, SqrGridFunctionAdapter<GF> >
              Base;
      typedef typename T::RangeFieldType RF;

      GF& gf;

    public:
      typedef typename Base::Traits Traits;

      SqrGridFunctionAdapter(GF& gf_)
        : gf(gf_)
      { }

      void evaluate(const typename Traits::ElementType &e,
                    const typename Traits::DomainType &x,
                    typename Traits::RangeType &y) const
      {
        typename GF::Traits::RangeType y_;
        gf.evaluate(e,x,y_);
        y[0] = y_*y_;
      }

      const typename Traits::GridViewType& getGridView() const {
        return gf.getGridView();
      }

      template<typename Time>
      void setTime(Time time) { gf.setTime(time); }
    };

  } // namspace PDELab
} // namspace Dune

#endif // DUNE_PDELAB_FUNCTION_SQR_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/function/sqrt.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:
#ifndef DUNE_PDELAB_FUNCTION_SQRT_HH
#define DUNE_PDELAB_FUNCTION_SQRT_HH

#include <dune/pdelab/common/function.hh>

namespace Dune {
  namespace PDELab {

    //! Take sqrt of a GridFunction
    /**
     * \tparam GF The type of the GridFunction to invert
     */
    template<typename GF>
    class SqrtGridFunctionAdapter
      : public GridFunctionBase<typename GF::Traits,
                                SqrtGridFunctionAdapter<GF> >
    {
      static_assert(GF::Traits::dimRange == 1, "Dimension of range must "
                    "be 1 to take the sqrt");

      typedef typename GF::Traits T;
      typedef GridFunctionBase<T, SqrtGridFunctionAdapter<GF> >
              Base;
      typedef typename T::RangeFieldType RF;

      GF& gf;

    public:
      typedef typename Base::Traits Traits;

      SqrtGridFunctionAdapter(GF& gf_)
        : gf(gf_)
      { }

      void evaluate(const typename Traits::ElementType &e,
                    const typename Traits::DomainType &x,
                    typename Traits::RangeType &y) const {
        gf.evaluate(e,x,y);
        y[0] = std::sqrt(y[0]);
      }

      const typename Traits::GridViewType& getGridView() const {
        return gf.getGridView();
      }

      template<typename Time>
      void setTime(Time time) { gf.setTime(time); }
    };

  } // namspace PDELab
} // namspace Dune

#endif // DUNE_PDELAB_FUNCTION_SQRT_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/gridfunctionspace/CMakeLists.txt <==
install(FILES compositegridfunctionspace.hh
              datahandleprovider.hh
              entityindexcache.hh
              genericdatahandle.hh
              gridfunctionspace.hh
              gridfunctionspacebase.hh
              gridfunctionspaceutilities.hh
              interpolate.hh
              lfsindexcache.hh
              localfunctionspace.hh
              localfunctionspacetags.hh
              localvector.hh
              powercompositegridfunctionspacebase.hh
              powergridfunctionspace.hh
              subspace.hh
              subspacelocalfunctionspace.hh
              tags.hh
              utility.hh
              vectorgridfunctionspace.hh
              vtk.hh
        DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/pdelab/gridfunctionspace)


==> anc/xt-super/dune-pdelab/dune/pdelab/gridfunctionspace/Makefile.am <==
gridfunctionspacedir = $(includedir)/dune/pdelab/gridfunctionspace
gridfunctionspace_HEADERS =			\
	compositegridfunctionspace.hh		\
	datahandleprovider.hh			\
	entityindexcache.hh			\
	genericdatahandle.hh			\
	gridfunctionspace.hh			\
	gridfunctionspacebase.hh		\
	gridfunctionspaceutilities.hh		\
	interpolate.hh				\
	lfsindexcache.hh			\
	localfunctionspace.hh			\
	localfunctionspacetags.hh		\
	localvector.hh				\
	powercompositegridfunctionspacebase.hh	\
	powergridfunctionspace.hh		\
	subspace.hh				\
	subspacelocalfunctionspace.hh		\
	tags.hh					\
	utility.hh				\
	vectorgridfunctionspace.hh		\
	vtk.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-pdelab/dune/pdelab/gridfunctionspace/compositegridfunctionspace.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:

#ifndef DUNE_PDELAB_GRIDFUNCTIONSPACE_COMPOSITEGRIDFUNCTIONSPACE_HH
#define DUNE_PDELAB_GRIDFUNCTIONSPACE_COMPOSITEGRIDFUNCTIONSPACE_HH

#include <memory>

#include <dune/typetree/compositenode.hh>
#include <dune/typetree/utility.hh>

#include <dune/pdelab/gridfunctionspace/powercompositegridfunctionspacebase.hh>
#include <dune/pdelab/gridfunctionspace/datahandleprovider.hh>
#include <dune/pdelab/gridfunctionspace/tags.hh>

namespace Dune {
  namespace PDELab {

    //=======================================
    // composite grid function space
    //=======================================

    //! \addtogroup GridFunctionSpace grid function space
    //! \ingroup PDELab
    //! \{

    /** \brief base class for tuples of grid function spaces
        base class that holds implementation of the methods
        this is the default version with lexicographic ordering
        \tparam Mapper is the ordering parameter. Use e.g.
        \link GridFunctionSpaceLexicographicMapper GridFunctionSpaceLexicographicMapper \endlink
        or \link  GridFunctionSpaceComponentBlockwiseMapper  GridFunctionSpaceComponentBlockwiseMapper \endlink
        or \link  GridFunctionSpaceBlockwiseMapper  GridFunctionSpaceBlockwiseMapper \endlink
        or \link  GridFunctionSpaceDynamicBlockwiseMapper  GridFunctionSpaceDynamicBlockwiseMapper \endlink
        \tparam Ti are all grid function spaces
    */
    template<typename Backend,
             typename OrderingTag,
             typename... Children>
    class CompositeGridFunctionSpace
      : public TypeTree::CompositeNode<Children...>
      , public PowerCompositeGridFunctionSpaceBase<
          CompositeGridFunctionSpace<
            Backend,
            OrderingTag,
            Children...>,
          typename TypeTree::Child<TypeTree::CompositeNode<Children...>,0>::Traits::EntitySet,
          Backend,
          OrderingTag,
          TypeTree::CompositeNode<Children...>::CHILDREN
        >
      , public DataHandleProvider<CompositeGridFunctionSpace<Backend,OrderingTag,Children...> >
    {
      typedef TypeTree::CompositeNode<Children...> NodeT;

      typedef PowerCompositeGridFunctionSpaceBase<
        CompositeGridFunctionSpace,
        typename TypeTree::Child<NodeT,0>::Traits::EntitySet,
        Backend,
        OrderingTag,
        NodeT::CHILDREN> ImplementationBase;

      friend class PowerCompositeGridFunctionSpaceBase<
        CompositeGridFunctionSpace,
        typename TypeTree::Child<NodeT,0>::Traits::EntitySet,
        Backend,
        OrderingTag,
        NodeT::CHILDREN>;

      typedef TypeTree::TransformTree<CompositeGridFunctionSpace,
                                      gfs_to_ordering<CompositeGridFunctionSpace>
                                      > ordering_transformation;

      template<typename,typename>
      friend class GridFunctionSpaceBase;

    public:
      typedef CompositeGridFunctionSpaceTag ImplementationTag;

      typedef typename ordering_transformation::Type Ordering;

      typedef typename ImplementationBase::Traits Traits;

      // ********************************************************************************
      // constructors for stack-constructed children passed in by reference
      // ********************************************************************************

      CompositeGridFunctionSpace(const Backend& backend, Children&... children)
        : NodeT(TypeTree::assertGridViewType<typename NodeT::template Child<0>::Type>(children)...)
        , ImplementationBase(backend,OrderingTag())
      { }

      CompositeGridFunctionSpace(const OrderingTag& ordering_tag, Children&... children)
        : NodeT(TypeTree::assertGridViewType<typename NodeT::template Child<0>::Type>(children)...)
        , ImplementationBase(Backend(),ordering_tag)
      { }

      CompositeGridFunctionSpace(const Backend& backend, const OrderingTag& ordering_tag, Children&... children)
        : NodeT(TypeTree::assertGridViewType<typename NodeT::template Child<0>::Type>(children)...)
        , ImplementationBase(backend,ordering_tag)
      { }

      CompositeGridFunctionSpace(Children&... children)
        : NodeT(TypeTree::assertGridViewType<typename NodeT::template Child<0>::Type>(children)...)
        , ImplementationBase(Backend(),OrderingTag())
      { }

      // ********************************************************************************
      // constructors for heap-constructed children passed in as shared_ptrs
      // ********************************************************************************

      CompositeGridFunctionSpace(const Backend& backend, std::shared_ptr<Children>... children)
        : NodeT(children...)
        , ImplementationBase(backend,OrderingTag())
      { }

      CompositeGridFunctionSpace(const OrderingTag& ordering_tag, std::shared_ptr<Children>... children)
        : NodeT(children...)
        , ImplementationBase(Backend(),ordering_tag)
      { }

      CompositeGridFunctionSpace(const Backend& backend, const OrderingTag& ordering_tag, std::shared_ptr<Children>... children)
        : NodeT(children...)
        , ImplementationBase(backend,ordering_tag)
      { }

      CompositeGridFunctionSpace(std::shared_ptr<Children>... children)
        : NodeT(children...)
        , ImplementationBase(Backend(),OrderingTag())
      { }


      //! Direct access to the DOF ordering.
      const Ordering &ordering() const
      {
        if (!this->isRootSpace())
          {
            DUNE_THROW(GridFunctionSpaceHierarchyError,
                       "Ordering can only be obtained for root space in GridFunctionSpace tree.");
          }
        if (!_ordering)
          {
            create_ordering();
            this->update(*_ordering);
          }
        return *_ordering;
      }

      //! Direct access to the DOF ordering.
      Ordering &ordering()
      {
        if (!this->isRootSpace())
          {
            DUNE_THROW(GridFunctionSpaceHierarchyError,
                       "Ordering can only be obtained for root space in GridFunctionSpace tree.");
          }
        if (!_ordering)
          {
            create_ordering();
            this->update(*_ordering);
          }
        return *_ordering;
      }

      //! Direct access to the storage of the DOF ordering.
      std::shared_ptr<const Ordering> orderingStorage() const
      {
        if (!this->isRootSpace())
          {
            DUNE_THROW(GridFunctionSpaceHierarchyError,
                       "Ordering can only be obtained for root space in GridFunctionSpace tree.");
          }
        if (!_ordering)
          {
            create_ordering();
            this->update(*_ordering);
          }
        return _ordering;
      }

      //! Direct access to the storage of the DOF ordering.
      std::shared_ptr<Ordering> orderingStorage()
      {
        if (!this->isRootSpace())
          {
            DUNE_THROW(GridFunctionSpaceHierarchyError,
                       "Ordering can only be obtained for root space in GridFunctionSpace tree.");
          }
        if (!_ordering)
          {
            create_ordering();
            this->update(*_ordering);
          }
        return _ordering;
      }


    private:

      // This method here is to avoid a double update of the Ordering when the user calls
      // GFS::update() before GFS::ordering().
      void create_ordering() const
      {
        _ordering = std::make_shared<Ordering>(ordering_transformation::transform(*this));
      }

      mutable std::shared_ptr<Ordering> _ordering;

    };

    //! \}

  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_GRIDFUNCTIONSPACE_COMPOSITEGRIDFUNCTIONSPACE_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/gridfunctionspace/datahandleprovider.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PDELAB_DATAHANDLEPROVIDER_HH
#define DUNE_PDELAB_DATAHANDLEPROVIDER_HH

#include <vector>
#include <stack>

#include <dune/common/typetraits.hh>
#include <dune/common/reservedvector.hh>
#include <dune/common/std/constexpr.hh>
#include <dune/typetree/visitor.hh>

#include <dune/pdelab/ordering/utility.hh>

namespace Dune {
  namespace PDELab {

    namespace {

      template<typename EntityIndex>
      struct get_size_for_entity
        : public TypeTree::TreeVisitor
        , public TypeTree::DynamicTraversal
      {

        template<typename Ordering, typename TreePath>
        void leaf(const Ordering& ordering, TreePath tp)
        {
          _size += ordering.size(_entity_index);
        }

        get_size_for_entity(const EntityIndex& entity_index)
          : _size(0)
          , _entity_index(entity_index)
        {}

        std::size_t size() const
        {
          return _size;
        }

      private:

        std::size_t _size;
        const EntityIndex& _entity_index;

      };


      template<typename EntityIndex, typename OffsetIterator>
      struct get_leaf_offsets_for_entity
        : public TypeTree::TreeVisitor
        , public TypeTree::DynamicTraversal
      {

        template<typename Ordering, typename TreePath>
        void leaf(const Ordering& ordering, TreePath tp)
        {
          *(++_oit) = ordering.size(_entity_index);
        }

        get_leaf_offsets_for_entity(const EntityIndex& entity_index, OffsetIterator oit)
          : _oit(oit)
          , _entity_index(entity_index)
        {}

        //! Export current position of offset iterator - required for MultiDomain support
        OffsetIterator offsetIterator() const
        {
          return _oit;
        }

      private:

        OffsetIterator _oit;
        const EntityIndex& _entity_index;

      };


      template<typename DOFIndex, typename ContainerIndex, std::size_t tree_depth, bool map_dof_indices = false>
      struct indices_for_entity
        : public TypeTree::TreeVisitor
        , public TypeTree::DynamicTraversal
      {

        typedef std::size_t size_type;
        typedef typename DOFIndex::EntityIndex EntityIndex;
        typedef typename std::vector<ContainerIndex>::iterator CIIterator;
        typedef typename std::conditional<
          map_dof_indices,
          typename std::vector<DOFIndex>::iterator,
          DummyDOFIndexIterator
          >::type DIIterator;


        template<typename Ordering, typename Child, typename TreePath, typename ChildIndex>
        void beforeChild(const Ordering& ordering, const Child& child, TreePath tp, ChildIndex childIndex)
        {
          _stack.push(std::make_pair(_ci_it,_di_it));
        }

        template<typename Ordering, typename TreePath>
        void leaf(const Ordering& ordering, TreePath tp)
        {
          size_type size = ordering.extract_entity_indices(_entity_index,
                                                           tp.back(),
                                                           _ci_it,
                                                           _ci_end,
                                                           _di_it);

          _ci_end += size;
          _ci_it = _ci_end;
          _di_end += size;
          _di_it = _di_end;
        }

        template<typename Ordering, typename Child, typename TreePath, typename ChildIndex>
        void afterChild(const Ordering& ordering, const Child& child, TreePath tp, ChildIndex childIndex)
        {
          // pop
          ordering.extract_entity_indices(_entity_index,
                                          childIndex,
                                          _stack.top().first,
                                          _ci_end);

          if (Ordering::consume_tree_index)
            for (DIIterator it = _stack.top().second;
                 it != _di_end;
                 ++it)
              it->treeIndex().push_back(childIndex);

          _stack.pop();
        }


        indices_for_entity(const EntityIndex& entity_index,
                           CIIterator ci_begin,
                           DIIterator di_begin = DIIterator())
          : _entity_index(entity_index)
          , _ci_it(ci_begin)
          , _ci_end(ci_begin)
          , _di_it(di_begin)
          , _di_end(di_begin)
        {}


        // Exposed for multidomain support
        CIIterator ci_end() const
        {
          return _ci_end;
        }

        // Exposed for multidomain support
        DIIterator di_end() const
        {
          return _di_end;
        }

      private:

        const EntityIndex& _entity_index;
        CIIterator _ci_it;
        CIIterator _ci_end;
        DIIterator _di_it;
        DIIterator _di_end;

        std::stack<
          std::pair<
            CIIterator,
            DIIterator
            >,
          ReservedVector<
            std::pair<
              CIIterator,
              DIIterator
              >,
            tree_depth
            >
          > _stack;
      };

    } // anonymous namespace


    template<typename GFS>
    class DataHandleProvider
    {

    public:

      typedef std::size_t size_type;

      //------------------------------
      // generic data handle interface
      //------------------------------

      //! returns true if data for this codim should be communicated
      bool dataHandleContains (int codim) const
      {
        return gfs().ordering().contains(codim);
      }

      //! returns true if size per entity of given dim and codim is a constant
      bool dataHandleFixedSize (int codim) const
      {
        return gfs().ordering().fixedSize(codim);
      }

      //! Returns true if the sizes of the leaf orderings in this tree should be sent as part of the communcation.
      /**
       * The MultiDomain extensions require knowledge about the size of the individual
       * orderings, which might belong to separate subdomains. Otherwise it is possible
       * to have size mismatches for entities with codim > 0 if there are protruding edges
       * in the parallel mesh partitioning.
       *
       * By default, this method will always return false. It must be overridden for cases
       * where the data actually needs to be sent.
       *
       * This flag also modifies the behavior of the generic data handles, which will automatically
       * send, receive and process the additional information. Note that if sendLeafSizes() returns
       * true, the underlying DataHandleIF of the grid will always use the data type char to be able
       * to send different types of data, which will automatically be marshalled to / from a byte stream.
       */
      DUNE_CONSTEXPR bool sendLeafSizes() const
      {
        return false;
      }

      /*! how many objects of type DataType have to be sent for a given entity

        Note: Only the sender side needs to know this size.
      */
      template<typename Entity>
      size_type dataHandleSize (const Entity& e) const
      {
        typedef typename GFS::Ordering Ordering;

        typedef typename Ordering::Traits::DOFIndex::EntityIndex EntityIndex;
        EntityIndex ei;

        Ordering::Traits::DOFIndexAccessor::GeometryIndex::store(
          ei,
          e.type(),
          gfs().gridView().indexSet().index(e)
        );

        get_size_for_entity<EntityIndex> get_size(ei);
        TypeTree::applyToTree(gfs().ordering(),get_size);

        return get_size.size();
      }

      template<typename V, typename EntityIndex>
      void setup_dof_indices(V& v, size_type n, const EntityIndex& ei, std::integral_constant<bool,true>) const
      {
        v.resize(n);
        for (typename V::iterator it = v.begin(),
               endit = v.end();
             it != endit;
             ++it)
          {
            it->treeIndex().clear();
            it->entityIndex() = ei;
          }
      }

      template<typename V, typename EntityIndex>
      void setup_dof_indices(V& v, size_type n, const EntityIndex& ei, std::integral_constant<bool,false>) const
      {}

      template<typename V>
      typename V::iterator dof_indices_begin(V& v, std::integral_constant<bool,true>) const
      {
        return v.begin();
      }

      template<typename V>
      DummyDOFIndexIterator dof_indices_begin(V& v, std::integral_constant<bool,false>) const
      {
        return DummyDOFIndexIterator();
      }

      //! return vector of global indices associated with the given entity
      template<typename Entity, typename ContainerIndex, typename DOFIndex, typename OffsetIterator, bool map_dof_indices>
      void dataHandleIndices (const Entity& e,
                              std::vector<ContainerIndex>& container_indices,
                              std::vector<DOFIndex>& dof_indices,
                              OffsetIterator oit,
                              std::integral_constant<bool,map_dof_indices> map_dof_indices_value
                              ) const
      {
        typedef typename GFS::Ordering Ordering;

        static_assert((is_same<ContainerIndex,typename Ordering::Traits::ContainerIndex>::value),
                      "dataHandleContainerIndices() called with invalid ContainerIndex type.");

        typedef typename Ordering::Traits::DOFIndex::EntityIndex EntityIndex;
        EntityIndex ei;

        Ordering::Traits::DOFIndexAccessor::GeometryIndex::store(
          ei,
          e.type(),
          gfs().entitySet().indexSet().index(e)
        );

        get_leaf_offsets_for_entity<EntityIndex,OffsetIterator> get_offsets(ei,oit);
        TypeTree::applyToTree(gfs().ordering(),get_offsets);
        OffsetIterator end_oit = oit + (TypeTree::TreeInfo<Ordering>::leafCount + 1);

        // convert sizes to offsets - last entry contains total size
        std::partial_sum(oit,end_oit,oit);
        size_type size = *(oit + TypeTree::TreeInfo<Ordering>::leafCount);

        container_indices.resize(size);
        // Clear index state
        for (typename std::vector<ContainerIndex>::iterator it = container_indices.begin(),
               endit = container_indices.end();
             it != endit;
             ++it)
          it->clear();

        setup_dof_indices(dof_indices,size,ei,map_dof_indices_value);

        indices_for_entity<
          DOFIndex,
          ContainerIndex,
          TypeTree::TreeInfo<Ordering>::depth,
          map_dof_indices
          > extract_indices(ei,container_indices.begin(),dof_indices_begin(dof_indices,map_dof_indices_value));
        TypeTree::applyToTree(gfs().ordering(),extract_indices);

      }

    protected:

      const GFS& gfs() const
      {
        return static_cast<const GFS&>(*this);
      }

    };

  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_DATAHANDLEPROVIDER


==> anc/xt-super/dune-pdelab/dune/pdelab/gridfunctionspace/entityindexcache.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PDELAB_ENTITYINDEXCACHE_HH
#define DUNE_PDELAB_ENTITYINDEXCACHE_HH

#include <dune/common/array.hh>
#include <dune/typetree/utility.hh>

#include <dune/pdelab/gridfunctionspace/lfsindexcache.hh>

namespace Dune {
  namespace PDELab {


    template<typename GFS, bool map_dof_indices = false>
    class EntityIndexCache
    {

    public:

      typedef GFS GridFunctionSpace;
      typedef typename GFS::Ordering Ordering;
      typedef typename Ordering::Traits::ContainerIndex ContainerIndex;
      typedef ContainerIndex CI;
      typedef typename Ordering::Traits::DOFIndex DOFIndex;
      typedef DOFIndex DI;
      typedef std::size_t size_type;

      typedef std::vector<CI> CIVector;
      typedef std::vector<DI> DIVector;

    private:

      static const size_type leaf_count = TypeTree::TreeInfo<Ordering>::leafCount;

    public:

      typedef std::array<size_type,leaf_count + 1> Offsets;

      EntityIndexCache(const GFS& gfs)
        : _gfs(gfs)
        , _container_indices(gfs.maxLocalSize())
        , _dof_indices(map_dof_indices ? gfs.maxLocalSize() : 0)
      {
        std::fill(_offsets.begin(),_offsets.end(),0);
      }

      template<typename Entity>
      void update(const Entity& e)
      {
        std::fill(_offsets.begin(),_offsets.end(),0);
        if (!_gfs.dataHandleContains(Entity::codimension))
          return;

        _gfs.dataHandleIndices(e,_container_indices,_dof_indices,_offsets.begin(),std::integral_constant<bool,map_dof_indices>());
      }

      const DI& dofIndex(size_type i) const
      {
        assert(map_dof_indices);
        return _dof_indices[i];
      }

      const CI& containerIndex(size_type i) const
      {
        return _container_indices[i];
      }

      const GridFunctionSpace& gridFunctionSpace() const
      {
        return _gfs;
      }

      size_type size() const
      {
        return _offsets[leaf_count];
      }

      const Offsets& offsets() const
      {
        return _offsets;
      }

    private:

      const GFS& _gfs;
      CIVector _container_indices;
      DIVector _dof_indices;
      Offsets _offsets;

    };

  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_ENTITYINDEXCACHE_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/gridfunctionspace/genericdatahandle.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PDELAB_GENERICDATAHANDLE_HH
#define DUNE_PDELAB_GENERICDATAHANDLE_HH

#include <vector>
#include <set>
#include <limits>

#include<dune/common/exceptions.hh>
#include <dune/common/parallel/mpihelper.hh>

#include <dune/grid/common/datahandleif.hh>
#include <dune/grid/common/gridenums.hh>

#include <dune/pdelab/common/polymorphicbufferwrapper.hh>
#include <dune/pdelab/gridfunctionspace/entityindexcache.hh>

namespace Dune {
  namespace PDELab {

    //! Communication descriptor for sending one item of type E per DOF.
    template<typename E>
    struct DOFDataCommunicationDescriptor
    {

      typedef char DataType;

      //! size type to use if communicating leaf ordering sizes
      typedef std::size_t size_type;

      // Wrap the grid's communication buffer to enable sending leaf ordering sizes along with the data
      static const bool wrap_buffer = true;

      // export original data type to fix up size information forwarded to standard gather / scatter functors
      typedef E OriginalDataType;

      template<typename GFS>
      bool contains(const GFS& gfs, int dim, int codim) const
      {
        return gfs.dataHandleContains(codim);
      }

      template<typename GFS>
      bool fixedSize(const GFS& gfs, int dim, int codim) const
      {
        return gfs.dataHandleFixedSize(codim);
      }

      template<typename GFS, typename Entity>
      std::size_t size(const GFS& gfs, const Entity& e) const
      {
        // include size of leaf ordering offsets if necessary
        return gfs.dataHandleSize(e) * sizeof(E) + (gfs.sendLeafSizes() ? TypeTree::TreeInfo<typename GFS::Ordering>::leafCount * sizeof(size_type) : 0);
      }

    };

    //! Communication descriptor for sending count items of type E per entity with attached DOFs.
    template<typename E>
    struct EntityDataCommunicationDescriptor
    {

      typedef E DataType;

      // Data is per entity, so we don't need to send leaf ordering size and thus can avoid wrapping the
      // grid's communication buffer
      static const bool wrap_buffer = false;

      template<typename GFS>
      bool contains(const GFS& gfs, int dim, int codim) const
      {
        return gfs.dataHandleContains(codim);
      }

      template<typename GFS>
      bool fixedSize(const GFS& gfs, int dim, int codim) const
      {
        return true;
      }

      template<typename GFS, typename Entity>
      std::size_t size(const GFS& gfs, const Entity& e) const
      {
        return gfs.dataHandleContains(Entity::codimension) && gfs.entitySet().contains(e) ? _count : 0;
      }

      explicit EntityDataCommunicationDescriptor(std::size_t count = 1)
        : _count(count)
      {}

    private:

      const std::size_t _count;

    };

    //! Implement a data handle with a grid function space.
    /**
     * \tparam GFS                      a grid function space
     * \tparam V                        a vector container associated with the GFS
     * \tparam GatherScatter            gather/scatter methods with argumemts buffer, and data
     * \tparam CommunicationDescriptor  A descriptor for the communication structure
     */
    template<typename GFS, typename V, typename GatherScatter, typename CommunicationDescriptor = DOFDataCommunicationDescriptor<typename V::ElementType> >
    class GFSDataHandle
      : public Dune::CommDataHandleIF<GFSDataHandle<GFS,V,GatherScatter,CommunicationDescriptor>,typename CommunicationDescriptor::DataType>
    {

    public:

      typedef typename CommunicationDescriptor::DataType DataType;
      typedef typename GFS::Traits::SizeType size_type;

      static const size_type leaf_count = TypeTree::TreeInfo<typename GFS::Ordering>::leafCount;

      GFSDataHandle(const GFS& gfs, V& v, GatherScatter gather_scatter = GatherScatter(), CommunicationDescriptor communication_descriptor = CommunicationDescriptor())
        : _gfs(gfs)
        , _index_cache(gfs)
        , _local_view(v)
        , _gather_scatter(gather_scatter)
        , _communication_descriptor(communication_descriptor)
      {}

      //! returns true if data for this codim should be communicated
      bool contains(int dim, int codim) const
      {
        return _communication_descriptor.contains(_gfs,dim,codim);
      }

      //!  \brief returns true if size per entity of given dim and codim is a constant
      bool fixedsize(int dim, int codim) const
      {
        return _communication_descriptor.fixedSize(_gfs,dim,codim);
      }

      /*!  \brief how many objects of type DataType have to be sent for a given entity

        Note: Only the sender side needs to know this size.
      */
      template<typename Entity>
      size_type size(const Entity& e) const
      {
        return _communication_descriptor.size(_gfs,e);
      }

      //! \brief pack data from user to message buffer - version with support for sending leaf ordering sizes
      template<typename MessageBuffer, typename Entity>
      typename enable_if<
        CommunicationDescriptor::wrap_buffer && AlwaysTrue<Entity>::value // we can only support this if the buffer is wrapped
        >::type
      gather(MessageBuffer& buff, const Entity& e) const
      {
        PolymorphicBufferWrapper<MessageBuffer> buf_wrapper(buff);
        _index_cache.update(e);
        _local_view.bind(_index_cache);
        if (_gfs.sendLeafSizes())
          {
            // send the leaf ordering offsets as exported by the EntityIndexCache
            for (auto it = _index_cache.offsets().begin() + 1,
                   end_it = _index_cache.offsets().end();
                 it != end_it;
                 ++it)
              {
                buf_wrapper.write(static_cast<typename CommunicationDescriptor::size_type>(*it));
              }
          }
        // send the normal data
        if (_gather_scatter.gather(buf_wrapper,e,_local_view))
          _local_view.commit();
        _local_view.unbind();
      }

      //! \brief pack data from user to message buffer - version without support for sending leaf ordering sizes
      template<typename MessageBuffer, typename Entity>
      typename enable_if<
        !CommunicationDescriptor::wrap_buffer && AlwaysTrue<Entity>::value
        >::type
      gather(MessageBuffer& buff, const Entity& e) const
      {
        _index_cache.update(e);
        _local_view.bind(_index_cache);
        if (_gather_scatter.gather(buff,e,_local_view))
          _local_view.commit();
        _local_view.unbind();
      }

      /*! \brief unpack data from message buffer to user

        n is the number of objects sent by the sender

        This is the version with support for receiving leaf ordering sizes
      */
      template<typename MessageBuffer, typename Entity>
      typename enable_if<
        CommunicationDescriptor::wrap_buffer && AlwaysTrue<Entity>::value // we require the buffer to be wrapped
        >::type
      scatter(MessageBuffer& buff, const Entity& e, size_type n)
      {
        PolymorphicBufferWrapper<MessageBuffer> buf_wrapper(buff);
        _index_cache.update(e);
        _local_view.bind(_index_cache);
        bool needs_commit = false;
        if (_gfs.sendLeafSizes())
          {
            // receive leaf ordering offsets and store in local array
            typename IndexCache::Offsets remote_offsets = {{0}};
            for (auto it = remote_offsets.begin() + 1,
                   end_it = remote_offsets.end();
                 it != end_it;
                 ++it)
              {
                typename CommunicationDescriptor::size_type data = 0;
                buf_wrapper.read(data);
                *it = data;
              }
            // call special version of scatter() that can handle empty leafs in the ordering tree
            needs_commit = _gather_scatter.scatter(buf_wrapper,remote_offsets,_index_cache.offsets(),e,_local_view);
          }
        else
          {
            // call standard version of scatter - make sure to fix the reported communication size
            needs_commit = _gather_scatter.scatter(buf_wrapper,n / sizeof(typename CommunicationDescriptor::OriginalDataType),e,_local_view);
          }

        if (needs_commit)
          _local_view.commit();

        _local_view.unbind();
      }

      /*! \brief unpack data from message buffer to user

        n is the number of objects sent by the sender

        This is the version without support for receiving leaf ordering sizes
      */
      template<typename MessageBuffer, typename Entity>
      typename enable_if<
        !CommunicationDescriptor::wrap_buffer && AlwaysTrue<Entity>::value
        >::type
      scatter(MessageBuffer& buff, const Entity& e, size_type n)
      {
        _index_cache.update(e);
        _local_view.bind(_index_cache);

        if (_gather_scatter.scatter(buff,n,e,_local_view))
          _local_view.commit();

        _local_view.unbind();
      }


    private:

      typedef EntityIndexCache<GFS> IndexCache;
      typedef typename V::template LocalView<IndexCache> LocalView;

      const GFS& _gfs;
      mutable IndexCache _index_cache;
      mutable LocalView _local_view;
      mutable GatherScatter _gather_scatter;
      CommunicationDescriptor _communication_descriptor;

    };


    template<typename GatherScatter>
    class DataGatherScatter
    {

    public:

      typedef std::size_t size_type;

      template<typename MessageBuffer, typename Entity, typename LocalView>
      bool gather(MessageBuffer& buff, const Entity& e, const LocalView& local_view) const
      {
        for (std::size_t i = 0; i < local_view.size(); ++i)
          _gather_scatter.gather(buff,local_view[i]);
        return false;
      }

      // default scatter - requires function space structure to be identical on sender and receiver side
      template<typename MessageBuffer, typename Entity, typename LocalView>
      bool scatter(MessageBuffer& buff, size_type n, const Entity& e, LocalView& local_view) const
      {
        if (local_view.cache().gridFunctionSpace().entitySet().partitions().contains(e.partitionType()))
          {
            if (local_view.size() != n)
              DUNE_THROW(Exception,"size mismatch in GridFunctionSpace data handle, have " << local_view.size() << "DOFs, but received " << n);

            for (std::size_t i = 0; i < local_view.size(); ++i)
              _gather_scatter.scatter(buff,local_view[i]);
            return true;
          }
        else
          {
            if (local_view.size() != 0)
              DUNE_THROW(Exception,"expected no DOFs in partition '" << e.partitionType() << "', but have " << local_view.size());

            for (std::size_t i = 0; i < local_view.size(); ++i)
              {
                typename LocalView::ElementType dummy;
                buff.read(dummy);
              }
            return false;
          }
      }

      // enhanced scatter with support for function spaces with different structure on sender and receiver side
      template<typename MessageBuffer, typename Offsets, typename Entity, typename LocalView>
      bool scatter(MessageBuffer& buff, const Offsets& remote_offsets, const Offsets& local_offsets, const Entity& e, LocalView& local_view) const
      {
        if (local_view.cache().gridFunctionSpace().entitySet().partitions().contains(e.partitionType()))
          {
            // the idea here is this:
            // the compile time structure of the overall function space (and its ordering) will be identical on both sides
            // of the communication, but one side may be missing information on some leaf orderings, e.g. because the DOF
            // belongs to a MultiDomain subdomain that only has an active grid cell on one side of the communication.
            // So we step through the leaves and simply ignore any block where one of the two sides is of size 0.
            // Otherwise, it's business as usual: we make sure that the sizes from both sides match and then process all
            // data with the DOF-local gather / scatter functor.
            size_type remote_i = 0;
            size_type local_i = 0;
            bool needs_commit = false;
            for (size_type block = 1; block < local_offsets.size(); ++block)
              {
                // we didn't get any data - just ignore
                if (remote_offsets[block] == remote_i)
                  {
                    local_i = local_offsets[block];
                    continue;
                  }

                // we got data for DOFs we don't have - drain buffer
                if (local_offsets[block] == local_i)
                  {
                    for (; remote_i < remote_offsets[block]; ++remote_i)
                      {
                        typename LocalView::ElementType dummy;
                        buff.read(dummy);
                      }
                    continue;
                  }

                if (remote_offsets[block] - remote_i != local_offsets[block] - local_i)
                  DUNE_THROW(Exception,"size mismatch in GridFunctionSpace data handle block " << block << ", have " << local_offsets[block] - local_i << "DOFs, but received " << remote_offsets[block] - remote_i);

                for (; local_i < local_offsets[block]; ++local_i)
                  _gather_scatter.scatter(buff,local_view[local_i]);

                remote_i = remote_offsets[block];
                needs_commit = true;
              }
            return needs_commit;
          }
        else
          {
            if (local_view.size() != 0)
              DUNE_THROW(Exception,"expected no DOFs in partition '" << e.partitionType() << "', but have " << local_view.size());

            for (std::size_t i = 0; i < remote_offsets.back(); ++i)
              {
                typename LocalView::ElementType dummy;
                buff.read(dummy);
              }
            return false;
          }
      }

      DataGatherScatter(GatherScatter gather_scatter = GatherScatter())
        : _gather_scatter(gather_scatter)
      {}

    private:

      GatherScatter _gather_scatter;

    };


    template<typename GatherScatter>
    class DataEntityGatherScatter
    {

    public:

      typedef std::size_t size_type;

      template<typename MessageBuffer, typename Entity, typename LocalView>
      bool gather(MessageBuffer& buff, const Entity& e, const LocalView& local_view) const
      {
        for (std::size_t i = 0; i < local_view.size(); ++i)
          _gather_scatter.gather(buff,e,local_view[i]);
        return false;
      }

      // see documentation in DataGatherScatter for further info on the scatter() implementations
      template<typename MessageBuffer, typename Entity, typename LocalView>
      bool scatter(MessageBuffer& buff, size_type n, const Entity& e, LocalView& local_view) const
      {
        if (local_view.cache().gridFunctionSpace().entitySet().partitions().contains(e.partitionType()))
          {
            if (local_view.size() != n)
              DUNE_THROW(Exception,"size mismatch in GridFunctionSpace data handle, have " << local_view.size() << "DOFs, but received " << n);

            for (std::size_t i = 0; i < local_view.size(); ++i)
              _gather_scatter.scatter(buff,e,local_view[i]);
            return true;
          }
        else
          {
            if (local_view.size() != 0)
              DUNE_THROW(Exception,"expected no DOFs in partition '" << e.partitionType() << "', but have " << local_view.size());

            for (std::size_t i = 0; i < local_view.size(); ++i)
              {
                typename LocalView::ElementType dummy;
                buff.read(dummy);
              }
            return false;
          }
      }

      // see documentation in DataGatherScatter for further info on the scatter() implementations
      template<typename MessageBuffer, typename Offsets, typename Entity, typename LocalView>
      bool scatter(MessageBuffer& buff, const Offsets& remote_offsets, const Offsets& local_offsets, const Entity& e, LocalView& local_view) const
      {
        if (local_view.cache().gridFunctionSpace().entitySet().partitions().contains(e.partitionType()))
          {
            size_type remote_i = 0;
            size_type local_i = 0;
            bool needs_commit = false;
            for (size_type block = 1; block < local_offsets.size(); ++block)
              {

                // we didn't get any data - just ignore
                if (remote_offsets[block] == remote_i)
                  {
                    local_i = local_offsets[block];
                    continue;
                  }

                // we got data for DOFs we don't have - drain buffer
                if (local_offsets[block] == local_i)
                  {
                    for (; remote_i < remote_offsets[block]; ++remote_i)
                      {
                        typename LocalView::ElementType dummy;
                        buff.read(dummy);
                      }
                    continue;
                  }

                if (remote_offsets[block] - remote_i != local_offsets[block] - local_i)
                  DUNE_THROW(Exception,"size mismatch in GridFunctionSpace data handle block " << block << ", have " << local_offsets[block] - local_i << "DOFs, but received " << remote_offsets[block] - remote_i);

                for (; local_i < local_offsets[block]; ++local_i)
                  _gather_scatter.scatter(buff,e,local_view[local_i]);

                remote_i = remote_offsets[block];
                needs_commit = true;
              }
            return needs_commit;
          }
        else
          {
            if (local_view.size() != 0)
              DUNE_THROW(Exception,"expected no DOFs in partition '" << e.partitionType() << "', but have " << local_view.size());

            for (std::size_t i = 0; i < remote_offsets.back(); ++i)
              {
                typename LocalView::ElementType dummy;
                buff.read(dummy);
              }
            return false;
          }
      }

      DataEntityGatherScatter(GatherScatter gather_scatter = GatherScatter())
        : _gather_scatter(gather_scatter)
      {}

    private:

      GatherScatter _gather_scatter;

    };


    template<typename GatherScatter>
    class DataContainerIndexGatherScatter
    {

    public:

      typedef std::size_t size_type;

      template<typename MessageBuffer, typename Entity, typename LocalView>
      bool gather(MessageBuffer& buff, const Entity& e, const LocalView& local_view) const
      {
        for (std::size_t i = 0; i < local_view.size(); ++i)
          _gather_scatter.gather(buff,local_view.cache().containerIndex(i),local_view[i]);
        return false;
      }

      // see documentation in DataGatherScatter for further info on the scatter() implementations
      template<typename MessageBuffer, typename Entity, typename LocalView>
      bool scatter(MessageBuffer& buff, size_type n, const Entity& e, LocalView& local_view) const
      {
        if (local_view.cache().gridFunctionSpace().entitySet().partitions().contains(e.partitionType()))
          {
            if (local_view.size() != n)
              DUNE_THROW(Exception,"size mismatch in GridFunctionSpace data handle, have " << local_view.size() << "DOFs, but received " << n);

            for (std::size_t i = 0; i < local_view.size(); ++i)
              _gather_scatter.scatter(buff,local_view.cache().containerIndex(i),local_view[i]);

            return true;
          }
        else
          {
            if (local_view.size() != 0)
              DUNE_THROW(Exception,"expected no DOFs in partition '" << e.partitionType() << "', but have " << local_view.size());

            for (std::size_t i = 0; i < local_view.size(); ++i)
              {
                typename LocalView::ElementType dummy;
                buff.read(dummy);
              }
            return false;
          }
      }

      // see documentation in DataGatherScatter for further info on the scatter() implementations
      template<typename MessageBuffer, typename Offsets, typename Entity, typename LocalView>
      bool scatter(MessageBuffer& buff, const Offsets& remote_offsets, const Offsets& local_offsets, const Entity& e, LocalView& local_view) const
      {
        if (local_view.cache().gridFunctionSpace().entitySet().partitions().contains(e.partitionType()))
          {
            size_type remote_i = 0;
            size_type local_i = 0;
            bool needs_commit = false;
            for (size_type block = 1; block < local_offsets.size(); ++block)
              {

                // we didn't get any data - just ignore
                if (remote_offsets[block] == remote_i)
                  {
                    local_i = local_offsets[block];
                    continue;
                  }

                // we got data for DOFs we don't have - drain buffer
                if (local_offsets[block] == local_i)
                  {
                    for (; remote_i < remote_offsets[block]; ++remote_i)
                      {
                        typename LocalView::ElementType dummy;
                        buff.read(dummy);
                      }
                    continue;
                  }

                if (remote_offsets[block] - remote_i != local_offsets[block] - local_i)
                  DUNE_THROW(Exception,"size mismatch in GridFunctionSpace data handle block " << block << ", have " << local_offsets[block] - local_i << "DOFs, but received " << remote_offsets[block] - remote_i);

                for (; local_i < local_offsets[block]; ++local_i)
                  _gather_scatter.scatter(buff,local_view.cache().containerIndex(local_i),local_view[local_i]);

                remote_i = remote_offsets[block];
                needs_commit = true;
              }
            return needs_commit;
          }
        else
          {
            if (local_view.size() != 0)
              DUNE_THROW(Exception,"expected no DOFs in partition '" << e.partitionType() << "', but have " << local_view.size());

            for (std::size_t i = 0; i < remote_offsets.back(); ++i)
              {
                typename LocalView::ElementType dummy;
                buff.read(dummy);
              }
            return false;
          }
      }


      DataContainerIndexGatherScatter(GatherScatter gather_scatter = GatherScatter())
        : _gather_scatter(gather_scatter)
      {}

    private:

      GatherScatter _gather_scatter;

    };


    class AddGatherScatter
    {
    public:
      template<class MessageBuffer, class DataType>
      void gather (MessageBuffer& buff, DataType& data) const
      {
        buff.write(data);
      }

      template<class MessageBuffer, class DataType>
      void scatter (MessageBuffer& buff, DataType& data) const
      {
        DataType x;
        buff.read(x);
        data += x;
      }
    };

    template<class GFS, class V>
    class AddDataHandle
      : public GFSDataHandle<GFS,V,DataGatherScatter<AddGatherScatter> >
    {
      typedef GFSDataHandle<GFS,V,DataGatherScatter<AddGatherScatter> > BaseT;

    public:

      AddDataHandle (const GFS& gfs_, V& v_)
        : BaseT(gfs_,v_)
      {}
    };

    class AddClearGatherScatter
    {
    public:
      template<class MessageBuffer, class DataType>
      void gather (MessageBuffer& buff, DataType& data) const
      {
        buff.write(data);
        data = (DataType) 0;
      }

      template<class MessageBuffer, class DataType>
      void scatter (MessageBuffer& buff, DataType& data) const
      {
        DataType x;
        buff.read(x);
        data += x;
      }
    };

    template<class GFS, class V>
    class AddClearDataHandle
      : public GFSDataHandle<GFS,V,DataGatherScatter<AddClearGatherScatter> >
    {
      typedef GFSDataHandle<GFS,V,DataGatherScatter<AddClearGatherScatter> > BaseT;

    public:

      AddClearDataHandle (const GFS& gfs_, V& v_)
        : BaseT(gfs_,v_)
      {}
    };

    class CopyGatherScatter
    {
    public:
      template<class MessageBuffer, class DataType>
      void gather (MessageBuffer& buff, DataType& data) const
      {
        buff.write(data);
      }

      template<class MessageBuffer, class DataType>
      void scatter (MessageBuffer& buff, DataType& data) const
      {
        DataType x;
        buff.read(x);
        data = x;
      }
    };

    template<class GFS, class V>
    class CopyDataHandle
      : public GFSDataHandle<GFS,V,DataGatherScatter<CopyGatherScatter> >
    {
      typedef GFSDataHandle<GFS,V,DataGatherScatter<CopyGatherScatter> > BaseT;

    public:

      CopyDataHandle (const GFS& gfs_, V& v_)
        : BaseT(gfs_,v_)
      {}
    };

    class MinGatherScatter
    {
    public:
      template<class MessageBuffer, class DataType>
      void gather (MessageBuffer& buff, DataType& data) const
      {
        buff.write(data);
      }

      template<class MessageBuffer, class DataType>
      void scatter (MessageBuffer& buff, DataType& data) const
      {
        DataType x;
        buff.read(x);
        data = std::min(data,x);
      }
    };

    template<class GFS, class V>
    class MinDataHandle
      : public GFSDataHandle<GFS,V,DataGatherScatter<MinGatherScatter> >
    {
      typedef GFSDataHandle<GFS,V,DataGatherScatter<MinGatherScatter> > BaseT;

    public:

      MinDataHandle (const GFS& gfs_, V& v_)
        : BaseT(gfs_,v_)
      {}
    };

    class MaxGatherScatter
    {
    public:
      template<class MessageBuffer, class DataType>
      void gather (MessageBuffer& buff, DataType& data) const
      {
        buff.write(data);
      }

      template<class MessageBuffer, class DataType>
      void scatter (MessageBuffer& buff, DataType& data) const
      {
        DataType x;
        buff.read(x);
        data = std::max(data,x);
      }
    };

    template<class GFS, class V>
    class MaxDataHandle
      : public GFSDataHandle<GFS,V,DataGatherScatter<MaxGatherScatter> >
    {
      typedef GFSDataHandle<GFS,V,DataGatherScatter<MaxGatherScatter> > BaseT;

    public:

      MaxDataHandle (const GFS& gfs_, V& v_)
        : BaseT(gfs_,v_)
      {}
    };


    //! GatherScatter functor for marking ghost DOFs.
    /**
     * This data handle will mark all ghost DOFs (more precisely, all DOFs associated
     * with entities not part of either the interior or the border partition).
     *
     * \note In order to work correctly, the data handle must be communicated on the
     * Dune::InteriorBorder_All_Interface.
     */
    class GhostGatherScatter
    {
    public:

      template<typename MessageBuffer, typename Entity, typename LocalView>
      bool gather(MessageBuffer& buff, const Entity& e, LocalView& local_view) const
      {
        // Figure out where we are...
        const bool ghost = e.partitionType()!=Dune::InteriorEntity && e.partitionType()!=Dune::BorderEntity;

        // ... and send something (doesn't really matter what, we'll throw it away on the receiving side).
        buff.write(ghost);

        return false;
      }

      template<typename MessageBuffer, typename Entity, typename LocalView>
      bool scatter(MessageBuffer& buff, std::size_t n, const Entity& e, LocalView& local_view) const
      {
        // Figure out where we are - we have to do this again on the receiving side due to the asymmetric
        // communication interface!
        const bool ghost = e.partitionType()!=Dune::InteriorEntity && e.partitionType()!=Dune::BorderEntity;

        // drain buffer
        bool dummy;
        buff.read(dummy);

        for (std::size_t i = 0; i < local_view.size(); ++i)
            local_view[i] = ghost;

        return true;
      }

    };

    //! Data handle for marking ghost DOFs.
    /**
     * This data handle will mark all ghost DOFs (more precisely, all DOFs associated
     * with entities not part of either the interior or the border partition).
     *
     * \note In order to work correctly, the data handle must be communicated on the
     * Dune::InteriorBorder_All_Interface.
     */
    template<class GFS, class V>
    class GhostDataHandle
      : public Dune::PDELab::GFSDataHandle<GFS,
                                           V,
                                           GhostGatherScatter,
                                           EntityDataCommunicationDescriptor<bool> >
    {
      typedef Dune::PDELab::GFSDataHandle<
        GFS,
        V,
        GhostGatherScatter,
        EntityDataCommunicationDescriptor<bool>
        > BaseT;

      static_assert((is_same<typename V::ElementType,bool>::value),
                    "GhostDataHandle expects a vector of bool values");

    public:

      //! Creates a new GhostDataHandle.
      /**
       * Creates a new GhostDataHandle and by default initializes the result vector
       * with the correct value of false. If you have already done that externally,
       * you can skip the initialization.
       *
       * \param gfs_         The GridFunctionSpace to operate on.
       * \param v_           The result vector.
       * \param init_vector  Flag to control whether the result vector will be initialized.
       */
      GhostDataHandle(const GFS& gfs_, V& v_, bool init_vector = true)
        : BaseT(gfs_,v_)
      {
        if (init_vector)
          v_ = false;
      }
    };


    //! GatherScatter functor for creating a disjoint DOF partitioning.
    /**
     * This functor will associate each DOF with a unique rank, creating a nonoverlapping partitioning
     * of the unknowns. The rank for a DOF is chosen by finding the lowest rank on which the associated
     * grid entity belongs to either the interior or the border partition.
     *
     * \note In order to work correctly, the data handle must be communicated on the
     * Dune::InteriorBorder_All_Interface and the result vector must be initialized with the MPI rank value.
     */
    template<typename RankIndex>
    class DisjointPartitioningGatherScatter
    {

    public:

      template<typename MessageBuffer, typename Entity, typename LocalView>
      bool gather(MessageBuffer& buff, const Entity& e, LocalView& local_view) const
      {
        // We only gather from interior and border entities, so we can throw in our ownership
        // claim without any further checks.
        buff.write(_rank);

        return true;
      }

      template<typename MessageBuffer, typename Entity, typename LocalView>
      bool scatter(MessageBuffer& buff, std::size_t n, const Entity& e, LocalView& local_view) const
      {
        // Value used for DOFs with currently unknown rank.
        const RankIndex unknown_rank = std::numeric_limits<RankIndex>::max();

        // We can only own this DOF if it is either on the interior or border partition.
        const bool is_interior_or_border = (e.partitionType()==Dune::InteriorEntity || e.partitionType()==Dune::BorderEntity);

        // Receive data.
        RankIndex received_rank;
        buff.read(received_rank);

        for (std::size_t i = 0; i < local_view.size(); ++i)
          {
            // Get the currently stored owner rank for this DOF.
            RankIndex current_rank = local_view[i];

            // We only gather from interior and border entities, so we need to make sure
            // we relinquish any ownership claims on overlap and ghost entities on the
            // receiving side. We also need to make sure not to overwrite any data already
            // received, so we only blank the rank value if the currently stored value is
            // equal to our own rank.
            if (!is_interior_or_border && current_rank == _rank)
              current_rank = unknown_rank;

            // Assign DOFs to minimum rank value.
            local_view[i] = std::min(current_rank,received_rank);
          }
        return true;
      }

      //! Create a DisjointPartitioningGatherScatter object.
      /**
       * \param rank  The MPI rank of the current process.
       */
      DisjointPartitioningGatherScatter(RankIndex rank)
        : _rank(rank)
      {}

    private:

      const RankIndex _rank;

    };

    //! GatherScatter data handle for creating a disjoint DOF partitioning.
    /**
     * This data handle will associate each DOF with a unique rank, creating a nonoverlapping partitioning
     * of the unknowns. The rank for a DOF is chosen by finding the lowest rank on which the associated
     * grid entity belongs to either the interior or the border partition.
     *
     * \note In order to work correctly, the data handle must be communicated on the
     * Dune::InteriorBorder_All_Interface and the result vector must be initialized with the MPI rank value.
     */
    template<class GFS, class V>
    class DisjointPartitioningDataHandle
      : public Dune::PDELab::GFSDataHandle<GFS,
                                           V,
                                           DisjointPartitioningGatherScatter<
                                             typename V::ElementType
                                             >,
                                           EntityDataCommunicationDescriptor<
                                             typename V::ElementType
                                             >
                                           >
    {
      typedef Dune::PDELab::GFSDataHandle<
        GFS,
        V,
        DisjointPartitioningGatherScatter<
          typename V::ElementType
          >,
        EntityDataCommunicationDescriptor<
          typename V::ElementType
          >
        > BaseT;

    public:

      //! Creates a new DisjointPartitioningDataHandle.
      /**
       * Creates a new DisjointPartitioningDataHandle and by default initializes the
       * result vector with the current MPI rank. If you have already done that
       * externally, you can skip the initialization.
       *
       * \param gfs_         The GridFunctionSpace to operate on.
       * \param v_           The result vector.
       * \param init_vector  Flag to control whether the result vector will be initialized.
       */
      DisjointPartitioningDataHandle(const GFS& gfs_, V& v_, bool init_vector = true)
        : BaseT(gfs_,v_,DisjointPartitioningGatherScatter<typename V::ElementType>(gfs_.gridView().comm().rank()))
      {
        if (init_vector)
          v_ = gfs_.gridView().comm().rank();
      }
    };


    //! GatherScatter functor for marking shared DOFs.
    /**
     * This functor will mark all DOFs that exist on multiple processes.
     *
     * \note In order to work correctly, the data handle must be communicated on the
     * Dune::All_All_Interface and the result vector must be initialized with false.
     */
    struct SharedDOFGatherScatter
    {

      template<typename MessageBuffer, typename Entity, typename LocalView>
      bool gather(MessageBuffer& buff, const Entity& e, LocalView& local_view) const
      {
        buff.write(local_view.size() > 0);
        return false;
      }

      template<typename MessageBuffer, typename Entity, typename LocalView>
      bool scatter(MessageBuffer& buff, std::size_t n, const Entity& e, LocalView& local_view) const
      {
        bool remote_entity_has_dofs;
        buff.read(remote_entity_has_dofs);

        for (std::size_t i = 0; i < local_view.size(); ++i)
          {
            local_view[i] |= remote_entity_has_dofs;
          }
        return true;
      }

    };


    //! Data handle for marking shared DOFs.
    /**
     * This data handle will mark all DOFs that exist on multiple processes.
     *
     * \note In order to work correctly, the data handle must be communicated on the
     * Dune::All_All_Interface and the result vector must be initialized with false.
     */
    template<class GFS, class V>
    class SharedDOFDataHandle
      : public Dune::PDELab::GFSDataHandle<GFS,
                                           V,
                                           SharedDOFGatherScatter,
                                           EntityDataCommunicationDescriptor<bool> >
    {
      typedef Dune::PDELab::GFSDataHandle<
        GFS,
        V,
        SharedDOFGatherScatter,
        EntityDataCommunicationDescriptor<bool>
        > BaseT;

      static_assert((is_same<typename V::ElementType,bool>::value),
                    "SharedDOFDataHandle expects a vector of bool values");

    public:

      //! Creates a new SharedDOFDataHandle.
      /**
       * Creates a new SharedDOFDataHandle and by default initializes the result vector
       * with the correct value of false. If you have already done that externally,
       * you can skip the initialization.
       *
       * \param gfs_         The GridFunctionSpace to operate on.
       * \param v_           The result vector.
       * \param init_vector  Flag to control whether the result vector will be initialized.
       */
      SharedDOFDataHandle(const GFS& gfs_, V& v_, bool init_vector = true)
        : BaseT(gfs_,v_)
      {
        if (init_vector)
          v_ = false;
      }
    };


    //! Data handle for collecting set of neighboring MPI ranks.
    /**
     * This data handle collects the MPI ranks of all processes that share grid entities
     * with attached DOFs.
     *
     * \note In order to work correctly, the data handle must be communicated on the
     * Dune::All_All_Interface.
     */
    template<typename GFS, typename RankIndex>
    class GFSNeighborDataHandle
      : public Dune::CommDataHandleIF<GFSNeighborDataHandle<GFS,RankIndex>,RankIndex>
    {

      // We deliberately avoid using the GFSDataHandle here, as we don't want to incur the
      // overhead of invoking the whole GFS infrastructure.

    public:

      typedef RankIndex DataType;
      typedef typename GFS::Traits::SizeType size_type;

      GFSNeighborDataHandle(const GFS& gfs, RankIndex rank, std::set<RankIndex>& neighbors)
        : _gfs(gfs)
        , _rank(rank)
        , _neighbors(neighbors)
      {}

      bool contains(int dim, int codim) const
      {
        // Only create neighbor relations for codims used by the GFS.
        return _gfs.dataHandleContains(codim);
      }

      bool fixedsize(int dim, int codim) const
      {
        // We always send a single value, the MPI rank.
        return true;
      }

      template<typename Entity>
      size_type size(Entity& e) const
      {
        return 1;
      }

      template<typename MessageBuffer, typename Entity>
      void gather(MessageBuffer& buff, const Entity& e) const
      {
        buff.write(_rank);
      }

      template<typename MessageBuffer, typename Entity>
      void scatter(MessageBuffer& buff, const Entity& e, size_type n)
      {
        RankIndex rank;
        buff.read(rank);
        _neighbors.insert(rank);
      }

    private:

      const GFS& _gfs;
      const RankIndex _rank;
      std::set<RankIndex>& _neighbors;

    };


  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_GENERICDATAHANDLE_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/gridfunctionspace/gridfunctionspace.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PDELAB_GRIDFUNCTIONSPACE_HH
#define DUNE_PDELAB_GRIDFUNCTIONSPACE_HH

#include <cstddef>
#include <map>
#include <ostream>
#include <set>
#include <vector>

#include <dune/common/exceptions.hh>
#include <dune/common/shared_ptr.hh>
#include <dune/common/stdstreams.hh>
#include <dune/common/typetraits.hh>

#include <dune/geometry/referenceelements.hh>
#include <dune/geometry/type.hh>

#include <dune/localfunctions/common/interfaceswitch.hh>
#include <dune/localfunctions/common/localkey.hh>

#include <dune/typetree/typetree.hh>

#include <dune/pdelab/common/partitionviewentityset.hh>
#include <dune/pdelab/backend/interface.hh>
#include <dune/pdelab/backend/istl/descriptors.hh>
#include <dune/pdelab/constraints/noconstraints.hh>
#include <dune/pdelab/gridfunctionspace/compositegridfunctionspace.hh>
#include <dune/pdelab/gridfunctionspace/datahandleprovider.hh>
#include <dune/pdelab/gridfunctionspace/gridfunctionspacebase.hh>
#include <dune/pdelab/gridfunctionspace/gridfunctionspaceutilities.hh>
#include <dune/pdelab/gridfunctionspace/powergridfunctionspace.hh>
#include <dune/pdelab/gridfunctionspace/tags.hh>
#include <dune/pdelab/ordering/gridviewordering.hh>
#include <dune/pdelab/ordering/lexicographicordering.hh>

namespace Dune {
  namespace PDELab {

    //! \addtogroup GridFunctionSpace grid function space
    //! \ingroup PDELab
    //! \{

#ifndef DOXYGEN

    namespace impl {

      // Helper structs to avoid compilation failures in the
      // backwards compatibility mode where users stuff a
      // GridView into a GridFunctionSpace.
      // In that case, we cannot extract the GridView type from
      // the GridView itself, so we use a std::conditional in the
      // Traits class to pick either one of the following structs
      // and then use the correct class to do the lookup.

      struct _lazy_identity
      {
        template<typename T>
        struct evaluate
        {
          using type = T;
        };
      };

      struct _lazy_extract_gridview
      {
        template<typename T>
        struct evaluate
        {
          using type = typename T::GridView;
        };
      };

      // Returns a GridView, regardless of whether GV_or_ES is a GridView or an EntitySet
      template<typename GV_or_ES>
      using GridView = typename std::conditional<
        isEntitySet<GV_or_ES>::value,
        impl::_lazy_extract_gridview,
        impl::_lazy_identity
        >::type::template evaluate<GV_or_ES>::type;


      // Returns an EntitySet, regardless of whether GV_or_ES is a GridView or an EntitySet
      template<typename GV_or_ES>
      using EntitySet = typename std::conditional<
        isEntitySet<GV_or_ES>::value,
        GV_or_ES,
        AllEntitySet<GV_or_ES>
        >::type;

    }

#endif // DOXYGEN

    //=======================================
    // grid function space : single component case
    //=======================================

    //! collect types exported by a leaf grid function space
    /**
     * This is based on a global FiniteElementMap
     */
    template<typename G, typename L, typename C, typename B, typename O>
    struct GridFunctionSpaceTraits
    {
      //! True if this grid function space is composed of others.
      static const bool isComposite = false;

      //! the grid view where grid function is defined upon
      using GridView = impl::GridView<G>;

      //! the entity set of this function space.
      using EntitySet = impl::EntitySet<G>;

      using GridViewType = GridView;

      //! vector backend
      typedef B BackendType;

      typedef B Backend;

      //! short cut for size type exported by Backend
      typedef typename B::size_type SizeType;

      //! finite element map
      typedef L FiniteElementMapType;

      //! finite element map
      typedef L FiniteElementMap;

      //! finite element
      typedef typename L::Traits::FiniteElementType FiniteElementType;

      typedef typename L::Traits::FiniteElementType FiniteElement;

      //! type representing constraints
      typedef C ConstraintsType;

      //! tag describing the ordering.
      /**
       * The tag type may contain additional constants and typedefs to
       * control the behavior of the created ordering.
       */
      typedef O OrderingTag;

    };

    /** \brief A grid function space.
     *
     *  \tparam GV   Type implementing GridView
     *  \tparam FEM  Type implementing FiniteElementMapInterface
     *  \tparam CE   Type for constraints assembler
     *  \tparam B    Backend type
     *  \tparam P    Parameter type. Possible types are
     * \link GridFunctionGeneralMapper \endlink (arbitrary number of unknowns per
     * entity) or \link GridFunctionRestrictedMapper \endlink (fixed number of unknowns per
     * entity) or \link GridFunctionStaticSize \endlink (number of unknowns per
     * entity, known at compile-time)
     */
    template<typename GV, typename FEM, typename CE=NoConstraints,
             typename B=istl::VectorBackend<>, typename P=DefaultLeafOrderingTag>
    class GridFunctionSpace
      : public TypeTree::LeafNode
      , public GridFunctionSpaceBase<
                 GridFunctionSpace<GV,FEM,CE,B,P>,
                 GridFunctionSpaceTraits<GV,FEM,CE,B,P>
                 >
      , public GridFunctionOutputParameters
      , public DataHandleProvider<GridFunctionSpace<GV,FEM,CE,B,P> >
    {

      typedef TypeTree::TransformTree<GridFunctionSpace,gfs_to_ordering<GridFunctionSpace> > ordering_transformation;

      template<typename,typename>
      friend class GridFunctionSpaceBase;

    public:
      //! export Traits class
      typedef GridFunctionSpaceTraits<GV,FEM,CE,B,P> Traits;

    private:

      typedef GridFunctionSpaceBase<GridFunctionSpace,Traits> BaseT;

    public:

      typedef typename GV::Traits::template Codim<0>::Entity Element;
      typedef typename GV::Traits::template Codim<0>::Iterator ElementIterator;

      typedef P SizeTag;

      typedef P OrderingTag;

      typedef LeafGridFunctionSpaceTag ImplementationTag;

      typedef typename ordering_transformation::Type Ordering;

       //! extract type for storing constraints
      template<typename E>
      struct ConstraintsContainer
      {

        //! \brief define Type as the Type of a container of E's
        typedef typename conditional<
          is_same<
            CE,
            NoConstraints
            >::value,
          EmptyTransformation,
          ConstraintsTransformation<typename Ordering::Traits::DOFIndex,typename Ordering::Traits::ContainerIndex,E>
          >::type Type;

      private:
        ConstraintsContainer () {}
      };

      // ****************************************************************************************************
      // Construct from GridView
      // ****************************************************************************************************

      //! constructor
      GridFunctionSpace (const typename Traits::GridView& gridview, const FEM& fem, const CE& ce, const B& backend = B(), const OrderingTag& ordering_tag = OrderingTag())
        : BaseT(backend,ordering_tag)
        , _es(gridview)
        , pfem(stackobject_to_shared_ptr(fem))
        , _pce(stackobject_to_shared_ptr(ce))
      {
      }

      //! constructor
      GridFunctionSpace (const typename Traits::GridView& gridview, const std::shared_ptr<const FEM>& fem, const std::shared_ptr<const CE>& ce, const B& backend = B(), const OrderingTag& ordering_tag = OrderingTag())
        : BaseT(backend,ordering_tag)
        , _es(gridview)
        , pfem(fem)
        , _pce(ce)
      {}

      //! constructor
      GridFunctionSpace (const typename Traits::GridView& gridview, const FEM& fem, const B& backend = B(), const OrderingTag& ordering_tag = OrderingTag())
        : BaseT(backend,ordering_tag)
        , _es(gridview)
        , pfem(stackobject_to_shared_ptr(fem))
        , _pce(std::make_shared<CE>())
      {}

      //! constructor
      GridFunctionSpace (const typename Traits::GridView& gridview, const std::shared_ptr<const FEM>& fem, const B& backend = B(), const OrderingTag& ordering_tag = OrderingTag())
        : BaseT(backend,ordering_tag)
        , _es(gridview)
        , pfem(fem)
        , _pce(std::make_shared<CE>())
      {}


      // ****************************************************************************************************
      // Construct from EntitySet
      // ****************************************************************************************************


      //! constructor
      GridFunctionSpace (const typename Traits::EntitySet& entitySet, const FEM& fem, const CE& ce, const B& backend = B(), const OrderingTag& ordering_tag = OrderingTag())
        : BaseT(backend,ordering_tag)
        , _es(entitySet)
        , pfem(stackobject_to_shared_ptr(fem))
        , _pce(stackobject_to_shared_ptr(ce))
      {
      }

      //! constructor
      GridFunctionSpace (const typename Traits::EntitySet& entitySet, const std::shared_ptr<const FEM>& fem, const std::shared_ptr<const CE>& ce, const B& backend = B(), const OrderingTag& ordering_tag = OrderingTag())
        : BaseT(backend,ordering_tag)
        , _es(entitySet)
        , pfem(fem)
        , _pce(ce)
      {}

      //! constructor
      GridFunctionSpace (const typename Traits::EntitySet& entitySet, const FEM& fem, const B& backend = B(), const OrderingTag& ordering_tag = OrderingTag())
        : BaseT(backend,ordering_tag)
        , _es(entitySet)
        , pfem(stackobject_to_shared_ptr(fem))
        , _pce(std::make_shared<CE>())
      {}

      //! constructor
      GridFunctionSpace (const typename Traits::EntitySet& entitySet, const std::shared_ptr<const FEM>& fem, const B& backend = B(), const OrderingTag& ordering_tag = OrderingTag())
        : BaseT(backend,ordering_tag)
        , _es(entitySet)
        , pfem(fem)
        , _pce(std::make_shared<CE>())
      {}


      //! get grid view
      const typename Traits::GridView& gridView () const
      {
        return _es.gridView();
      }

      //! get EntitySet
      const typename Traits::EntitySet& entitySet () const
      {
        return _es;
      }

      //! get finite element map
      const FEM& finiteElementMap () const
      {
        return *pfem;
      }

      //! get finite element map
      std::shared_ptr<const FEM> finiteElementMapStorage () const
      {
        return pfem;
      }

      //! return constraints engine
      const typename Traits::ConstraintsType& constraints () const
      {
        return *_pce;
      }

      //! return storage of constraints engine
      std::shared_ptr<const CE> constraintsStorage () const
      {
        return _pce;
      }

      //------------------------------

      //! Direct access to the DOF ordering.
      const Ordering &ordering() const
      {
        if (!this->isRootSpace())
          {
            DUNE_THROW(GridFunctionSpaceHierarchyError,
                       "Ordering can only be obtained for root space in GridFunctionSpace tree.");
          }
        if (!_ordering)
          {
            create_ordering();
            this->update(*_ordering);
          }
        return *_ordering;
      }

      //! Direct access to the DOF ordering.
      Ordering &ordering()
      {
        if (!this->isRootSpace())
          {
            DUNE_THROW(GridFunctionSpaceHierarchyError,
                       "Ordering can only be obtained for root space in GridFunctionSpace tree.");
          }
        if (!_ordering)
          {
            create_ordering();
            this->update(*_ordering);
          }
        return *_ordering;
      }

      //! Direct access to the storage of the DOF ordering.
      std::shared_ptr<const Ordering> orderingStorage() const
      {
        if (!this->isRootSpace())
          {
            DUNE_THROW(GridFunctionSpaceHierarchyError,
                       "Ordering can only be obtained for root space in GridFunctionSpace tree.");
          }
        if (!_ordering)
          {
            create_ordering();
            this->update(*_ordering);
          }
        return _ordering;
      }

      //! Direct access to the storage of the DOF ordering.
      std::shared_ptr<Ordering> orderingStorage()
      {
        if (!this->isRootSpace())
          {
            DUNE_THROW(GridFunctionSpaceHierarchyError,
                       "Ordering can only be obtained for root space in GridFunctionSpace tree.");
          }
        if (!_ordering)
          {
            create_ordering();
            this->update(*_ordering);
          }
        return _ordering;
      }

    private:

      // This method here is to avoid a double update of the Ordering when the user calls
      // GFS::update() before GFS::ordering().
      void create_ordering() const
      {
        _ordering = std::make_shared<Ordering>(ordering_transformation::transform(*this));
      }

      typename Traits::EntitySet _es;
      std::shared_ptr<FEM const> pfem;
      std::shared_ptr<CE const> _pce;

      mutable std::shared_ptr<Ordering> _ordering;
    };


  } // namespace PDELab
} // namespace Dune

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/gridfunctionspace/gridfunctionspacebase.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PDELAB_GRIDFUNCTIONSPACE_GRIDFUNCTIONSPACEBASE_HH
#define DUNE_PDELAB_GRIDFUNCTIONSPACE_GRIDFUNCTIONSPACEBASE_HH

#include <dune/typetree/visitor.hh>
#include <dune/typetree/traversal.hh>

#include <dune/pdelab/common/exceptions.hh>

namespace Dune {
  namespace PDELab {

    //! \addtogroup GridFunctionSpace grid function space
    //! \ingroup PDELab
    //! \{

#ifndef DOXYGEN

    // forward declaration for friend declaration
    template<typename GFS, typename GFSTraits>
    class GridFunctionSpaceBase;

    namespace impl {

      struct reset_root_space_flag
        : public TypeTree::DirectChildrenVisitor
        , public TypeTree::DynamicTraversal
      {

        template<typename GFS, typename Child, typename TreePath, typename ChildIndex>
        void afterChild(const GFS& gfs, Child& child, TreePath, ChildIndex) const
        {
          if (child._initialized && child._is_root_space)
            {
              DUNE_THROW(GridFunctionSpaceHierarchyError,"initialized space cannot become part of larger GridFunctionSpace tree");
            }
          child._is_root_space = false;
        }

      };

      template<typename size_type>
      struct update_ordering_data;

      // helper class with minimal dependencies. Orderings keep a pointer to this structure and populate it
      // during their update procedure.

      template<typename size_type>
      class GridFunctionSpaceOrderingData
      {

        template<typename,typename>
        friend class ::Dune::PDELab::GridFunctionSpaceBase;

        template<typename>
        friend struct update_ordering_data;

        GridFunctionSpaceOrderingData()
          : _size(0)
          , _block_count(0)
          , _global_size(0)
          , _max_local_size(0)
          , _is_root_space(true)
          , _initialized(false)
          , _size_available(true)
        {}

        size_type _size;
        size_type _block_count;
        size_type _global_size;
        size_type _max_local_size;
        bool _is_root_space;
        bool _initialized;
        bool _size_available;

      };

      template<typename size_type>
      struct update_ordering_data
        : public TypeTree::TreeVisitor
        , public TypeTree::DynamicTraversal
      {

        typedef GridFunctionSpaceOrderingData<size_type> Data;

        template<typename Ordering>
        void update(const Ordering& ordering, bool is_root)
        {
          if (ordering._gfs_data)
            {
              Data& data = *ordering._gfs_data;
              // if (data._initialized && data._is_root_space && !is_root)
              //   {
              //     DUNE_THROW(GridFunctionSpaceHierarchyError,"former root space is now part of a larger tree");
              //   }
              data._initialized = true;
              data._global_size = _global_size;
              data._max_local_size = _max_local_size;
              data._size_available = ordering.update_gfs_data_size(data._size,data._block_count);
            }
        }

        template<typename Ordering, typename TreePath>
        void leaf(const Ordering& ordering, TreePath tp)
        {
          update(ordering,tp.size() == 0);
        }

        template<typename Ordering, typename TreePath>
        void post(const Ordering& ordering, TreePath tp)
        {
          update(ordering,tp.size() == 0);
        }

        template<typename Ordering>
        explicit update_ordering_data(const Ordering& ordering)
          : _global_size(ordering.size())
          , _max_local_size(ordering.maxLocalSize())
        {}

        const size_type _global_size;
        const size_type _max_local_size;

      };


    } // namespace impl

#endif // DOXYGEN


    template<typename GFS, typename GFSTraits>
    class GridFunctionSpaceBase
      : public impl::GridFunctionSpaceOrderingData<typename GFSTraits::SizeType>
    {

      friend struct impl::reset_root_space_flag;

    public:

      typedef GFSTraits Traits;

      template<typename Backend_, typename OrderingTag_>
      GridFunctionSpaceBase(Backend_&& backend, OrderingTag_&& ordering_tag)
        : _backend(std::forward<Backend_>(backend))
        , _ordering_tag(std::forward<OrderingTag_>(ordering_tag))
      {
        TypeTree::applyToTree(gfs(),impl::reset_root_space_flag());
      }

      typename Traits::SizeType size() const
      {
        if (!_initialized)
          {
            DUNE_THROW(UninitializedGridFunctionSpaceError,"space is not initialized");
          }
        if (!_size_available)
          {
            DUNE_THROW(GridFunctionSpaceHierarchyError,
                       "Size cannot be calculated at this point in the GFS tree.");
          }
        return _size;
      }

      typename Traits::SizeType blockCount() const
      {
        if (!_initialized)
          {
            DUNE_THROW(UninitializedGridFunctionSpaceError,"space is not initialized");
          }
        if (!_size_available)
          {
            DUNE_THROW(GridFunctionSpaceHierarchyError,
                       "Block count cannot be calculated at this point in the GFS tree.");
          }
        return _block_count;
      }

      typename Traits::SizeType globalSize() const
      {
        if (!_initialized)
          {
            DUNE_THROW(UninitializedGridFunctionSpaceError,"space is not initialized");
          }
        return _global_size;
      }

      //! get max dimension of shape function space
      typename Traits::SizeType maxLocalSize () const
      {
        if (!_initialized)
          {
            DUNE_THROW(UninitializedGridFunctionSpaceError,"space is not initialized");
          }
        return _max_local_size;
      }

      //! Update the indexing information of the GridFunctionSpace.
      /**
       *
       * \ param force   Set to true if the underlying grid has changed (e.g. due to adaptivity)
       *                 to force an update of the embedded EntitySet.
       */
      void update(bool force = false)
      {
        std::cout << "Updating entity set" << std::endl;
        auto entity_set = gfs().entitySet();
        entity_set.update(force);
        // We bypass the normal access using ordering() here to avoid a double
        // update if the Ordering has not been created yet.
        if (!gfs()._ordering)
          gfs().create_ordering();
        update(*gfs()._ordering);
      }

      const std::string& name() const
      {
        return _name;
      }

      void name(const std::string& name)
      {
        _name = name;
      }

      typename Traits::Backend& backend()
      {
        return _backend;
      }

      const typename Traits::Backend& backend() const
      {
        return _backend;
      }

      typename Traits::OrderingTag& orderingTag()
      {
        return _ordering_tag;
      }

      const typename Traits::OrderingTag& orderingTag() const
      {
        return _ordering_tag;
      }

      bool isRootSpace() const
      {
        return _is_root_space;
      }

    protected:

      template<typename Ordering>
      void update(Ordering& ordering) const
      {
        if (!_is_root_space)
          {
            DUNE_THROW(GridFunctionSpaceHierarchyError,"update() may only be called on the root of the function space hierarchy");
          }
        ordering.update();
        TypeTree::applyToTree(ordering,impl::update_ordering_data<typename Traits::SizeType>(ordering));
      }

    private:

      typedef impl::GridFunctionSpaceOrderingData<typename GFSTraits::SizeType> BaseT;

      GFS& gfs()
      {
        return static_cast<GFS&>(*this);
      }

      const GFS& gfs() const
      {
        return static_cast<const GFS&>(*this);
      }

      std::string _name;
      typename Traits::Backend _backend;
      typename Traits::OrderingTag _ordering_tag;

      using BaseT::_size;
      using BaseT::_block_count;
      using BaseT::_global_size;
      using BaseT::_max_local_size;
      using BaseT::_is_root_space;
      using BaseT::_initialized;
      using BaseT::_size_available;

    };


  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_GRIDFUNCTIONSPACE_GRIDFUNCTIONSPACEBASE_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/gridfunctionspace/gridfunctionspaceutilities.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PDELAB_GRIDFUNCTIONSPACEUTILITIES_HH
#define DUNE_PDELAB_GRIDFUNCTIONSPACEUTILITIES_HH

#include <cstdlib>
#include<vector>

#include<dune/common/exceptions.hh>
#include <dune/common/fvector.hh>

#include <dune/localfunctions/common/interfaceswitch.hh>

#include"../common/function.hh"
#include <dune/pdelab/common/jacobiantocurl.hh>
#include"gridfunctionspace.hh"
#include <dune/pdelab/gridfunctionspace/localfunctionspace.hh>
#include <dune/pdelab/gridfunctionspace/lfsindexcache.hh>

namespace Dune {
  namespace PDELab {

    //! \addtogroup GridFunctionSpace
    //! \ingroup PDELab
    //! \{

    //===============================================================
    // output: convert grid function space to discrete grid function
    //===============================================================


    /** \brief convert a grid function space and a coefficient vector into a
     *         grid function
     *
     * If a GridFunctionSpace with local-valued finite elements is used, this
     * class can only be used for scalar functions, since for vector-valued
     * local finite elements the values must be transformed, and the
     * transformation depends on the type of element.  For H(div) elements
     * (Raviart-Thomas) look at DiscreteGridFunctionPiola.
     *
     * If a GridFunctionSpace with finite elements using the new global-valued
     * interface is used, this class can be used as-is even for vector-valued
     * functions.
     *
     * If you have a GridFunctionSpace tree of 1-component grid-function
     * spaces, and want to collectively treat them as a vector-valued
     * grid-function, look at VectorDiscreteGridFunction.
     *
     * \tparam T Type of GridFunctionSpace
     * \tparam X Type of coefficients vector
     */
    template<typename T, typename X>
    class DiscreteGridFunction
      : public TypeTree::LeafNode
      , GridFunctionInterface<
          GridFunctionTraits<
            typename T::Traits::GridViewType,
            typename BasisInterfaceSwitch<
              typename FiniteElementInterfaceSwitch<
                typename T::Traits::FiniteElementType
                >::Basis
              >::RangeField,
            BasisInterfaceSwitch<
              typename FiniteElementInterfaceSwitch<
                typename T::Traits::FiniteElementType
                >::Basis
              >::dimRange,
            typename BasisInterfaceSwitch<
              typename FiniteElementInterfaceSwitch<
                typename T::Traits::FiniteElementType
                >::Basis
              >::Range
            >,
          DiscreteGridFunction<T,X>
        >
    {
      typedef T GFS;

      typedef typename Dune::BasisInterfaceSwitch<
        typename FiniteElementInterfaceSwitch<
          typename T::Traits::FiniteElementType
          >::Basis
        > BasisSwitch;
      typedef GridFunctionInterface<
        GridFunctionTraits<
          typename T::Traits::GridViewType,
          typename BasisSwitch::RangeField,
          BasisSwitch::dimRange,
          typename BasisSwitch::Range
          >,
        DiscreteGridFunction<T,X>
        > BaseT;

    public:
      typedef typename BaseT::Traits Traits;

      /** \brief Construct a DiscreteGridFunction
       *
       * \param gfs The GridFunctionsSpace
       * \param x_  The coefficients vector
       */
      DiscreteGridFunction (const GFS& gfs, const X& x_)
        : pgfs(stackobject_to_shared_ptr(gfs))
        , lfs(gfs)
        , lfs_cache(lfs)
        , x_view(x_)
        , xl(gfs.maxLocalSize())
        , yb(gfs.maxLocalSize())
      {
      }

      /** \brief Construct a DiscreteGridFunction
       *
       * \param gfs shared pointer to the GridFunctionsSpace
       * \param x_  shared pointer to the coefficients vector
       */
      DiscreteGridFunction (std::shared_ptr<const GFS> gfs, std::shared_ptr<const X> x_)
        : pgfs(gfs)
        , lfs(*gfs)
        , lfs_cache(lfs)
        , x_view(*x_)
        , xl(gfs->maxLocalSize())
        , yb(gfs->maxLocalSize())
        , px(x_) // FIXME: The LocalView should handle a shared_ptr correctly!
      {
      }

      // Evaluate
      inline void evaluate (const typename Traits::ElementType& e,
                            const typename Traits::DomainType& x,
                            typename Traits::RangeType& y) const
      {
        typedef FiniteElementInterfaceSwitch<
          typename Dune::PDELab::LocalFunctionSpace<GFS>::Traits::FiniteElementType
          > FESwitch;
        lfs.bind(e);
        lfs_cache.update();
        x_view.bind(lfs_cache);
        x_view.read(xl);
        x_view.unbind();
        FESwitch::basis(lfs.finiteElement()).evaluateFunction(x,yb);
        y = 0;
        for (unsigned int i=0; i<yb.size(); i++)
        {
          y.axpy(xl[i],yb[i]);
        }
      }

      //! get a reference to the GridView
      inline const typename Traits::GridViewType& getGridView () const
      {
        return pgfs->gridView();
      }

    private:

      typedef LocalFunctionSpace<GFS> LFS;
      typedef LFSIndexCache<LFS> LFSCache;
      typedef typename X::template ConstLocalView<LFSCache> XView;

      std::shared_ptr<GFS const> pgfs;
      mutable LFS lfs;
      mutable LFSCache lfs_cache;
      mutable XView x_view;
      mutable std::vector<typename Traits::RangeFieldType> xl;
      mutable std::vector<typename Traits::RangeType> yb;
      std::shared_ptr<const X> px; // FIXME: dummy pointer to make sure we take ownership of X
    };

    /** \brief convert a grid function space and a coefficient vector into a
     *         grid function of the curl
     *
     * This class works only with a GridFunctionSpace with finite elements
     * using the new global-valued interface.
     *
     * \tparam T Type of GridFunctionSpace
     * \tparam X Type of coefficients vector
     */
    template<typename T, typename X>
    class DiscreteGridFunctionCurl :
      public GridFunctionInterface<
        GridFunctionTraits<
          typename T::Traits::GridViewType,
          typename JacobianToCurl<typename T::Traits::FiniteElementType::
                                  Traits::LocalBasisType::Traits::JacobianType>::CurlField,
          JacobianToCurl<typename T::Traits::FiniteElementType::Traits::LocalBasisType::
                         Traits::JacobianType>::dimCurl,
          typename JacobianToCurl<typename T::Traits::FiniteElementType::
                                  Traits::LocalBasisType::Traits::JacobianType>::Curl
          >,
        DiscreteGridFunctionCurl<T,X>
        >
    {
      typedef T GFS;
      typedef typename T::Traits::FiniteElementType::Traits::LocalBasisType::Traits::
        JacobianType Jacobian;
      typedef JacobianToCurl<Jacobian> J2C;

    public:
      typedef GridFunctionTraits<
        typename T::Traits::GridViewType,
          typename J2C::CurlField, J2C::dimCurl, typename J2C::Curl
        > Traits;

      /** \brief Construct a DiscreteGridFunctionCurl
       *
       * \param gfs  The GridFunctionsSpace
       * \param x_   The coefficients vector
       */
      DiscreteGridFunctionCurl(const GFS& gfs, const X& x_)
      : pgfs(stackobject_to_shared_ptr(gfs))
      , lfs(gfs)
      , lfs_cache(lfs)
      , x_view(x_)
      , xl(gfs.maxLocalSize())
      , jacobian(gfs.maxLocalSize())
      , yb(gfs.maxLocalSize())
      , px(stackobject_to_shared_ptr(x_))
      {}

      // Evaluate
      void evaluate (const typename Traits::ElementType& e,
                     const typename Traits::DomainType& x,
                     typename Traits::RangeType& y) const
      {
        static const J2C& j2C = J2C();

        lfs.bind();
        lfs_cache.update();
        x_view.bind(lfs_cache);
        x_view.read(xl);
        x_view.unbind();

        lfs.finiteElement().basis().evaluateJacobian(x,jacobian);

        y = 0;
        for (std::size_t i=0; i < lfs.size(); i++) {
          j2C(jacobian[i], yb);
          y.axpy(xl[i], yb);
        }
      }

      //! get a reference to the GridView
      const typename Traits::GridViewType& getGridView() const
      { return pgfs->gridView(); }

    private:
      typedef GridFunctionInterface<Traits, DiscreteGridFunctionCurl<T,X> >
        BaseT;
      typedef LocalFunctionSpace<GFS> LFS;
      typedef LFSIndexCache<LFS> LFSCache;
      typedef typename X::template ConstLocalView<LFSCache> XView;

      std::shared_ptr<GFS const> pgfs;
      mutable LFS lfs;
      mutable LFSCache lfs_cache;
      mutable XView x_view;
      mutable std::vector<typename Traits::RangeFieldType> xl;
      mutable std::vector<Jacobian> jacobian;
      mutable std::vector<typename Traits::RangeType> yb;
      std::shared_ptr<const X> px; // FIXME: dummy pointer to make sure we take ownership of X
    };

    //! Helper class to calculate the Traits of DiscreteGridFunctionCurl
    /**
     * \tparam GV              Type of the GridView.
     * \tparam RangeFieldType  RangeFieldType of the basis, and resulting
     *                         RangeFieldType of this function.
     * \tparam dimRangeOfBasis Number of components of the function to take
     *                         the curl of, a.k.a. th dimRange of the basis.
     *
     * \note This the non-specialized version of the
     *       DiscreteGridFunctionCurlTraits template.  It must be specialized
     *       for different values of dimRangeOfBasis.  If this non-specialized
     *       version is instantiated, static_assert() will be triggered.
     */
    template<typename GV, typename RangeFieldType, int dimRangeOfBasis>
    struct DiscreteGridFunctionCurlTraits {
      static_assert(AlwaysFalse<GV>::value,
                    "DiscreteGridFunctionCurl (and friends) work in 2D "
                    "and 3D only");
    };
    //! Helper class to calculate the Traits of DiscreteGridFunctionCurl (1D)
    /**
     *  This is the specialization for dimRangeOfBasis == 1.  It takes the
     *  curl of a scalar valued function in a 2D space, i.e. a function with
     *  dimRange == 1 and dimDomain == 2.  The curl itself will have dimRange
     *  == 2.
     */
    template<typename GV, typename RangeFieldType>
    struct DiscreteGridFunctionCurlTraits<GV, RangeFieldType, 1>
      : public GridFunctionTraits<GV,
                                  RangeFieldType, 2,
                                  FieldVector<RangeFieldType, 2> >
    {
      static_assert(GV::dimensionworld == 2,
                    "World dimension of grid must be 2 for the curl of a "
                    "scalar (1D) quantity");
    };
    //! Helper class to calculate the Traits of DiscreteGridFunctionCurl (2D)
    /**
     *  This is the specialization for dimRangeOfBasis == 2.  It takes the
     *  curl of a function with dimRange == 2 and dimDomain == 2.  The curl
     *  itself will have dimRange == 1.
     */
    template<typename GV, typename RangeFieldType>
    struct DiscreteGridFunctionCurlTraits<GV, RangeFieldType, 2>
      : public GridFunctionTraits<GV,
                                  RangeFieldType, 1,
                                  FieldVector<RangeFieldType, 1> >
    {
      static_assert(GV::dimensionworld == 2,
                    "World dimension of grid must be 2 for the curl of a"
                    "2D quantity");
    };
    //! Helper class to calculate the Traits of DiscreteGridFunctionCurl (3D)
    /**
     *  This is the specialization for dimRangeOfBasis == 3.  It takes the
     *  curl of a function with dimRange == 3 and dimDomain == 3.  The curl
     *  itself will have dimRange == 3.
     */
    template<typename GV, typename RangeFieldType>
    struct DiscreteGridFunctionCurlTraits<GV, RangeFieldType, 3>
      : public GridFunctionTraits<GV,
                                  RangeFieldType, 3,
                                  FieldVector<RangeFieldType, 3> >
    {
      static_assert(GV::dimensionworld == 3,
                    "World dimension of grid must be 3 for the curl of a"
                    "3D quantity");
    };

    //! \brief convert a single component function space with experimental
    //! global finite elements into a grid function representing the curl
    /**
     * For dimDomain=dimRange=3 the curl will be a 3-component function.  For
     * dimDomain=2 (x- and y-coordinates present) and dimRange=2 (x- and
     * y-components present) the curl will be a 1-component function
     * (z-component present).  For dimDomain=2 (x- and y-coordinates present)
     * and dimRange=1 (z-component present) the curl will be a 2-component
     * function (x- and y-components present).
     *
     * This is just an intermediate solution to provide VTK output.
     *
     * \tparam T Type of GridFunctionSpace.  The LocalBasis must provide the
     *           evaluateJacobianGlobal() method.
     * \tparam X Type of coefficients vector
     */
    template<typename T, typename X>
    class DiscreteGridFunctionGlobalCurl
      : public GridFunctionInterface<
          DiscreteGridFunctionCurlTraits<
            typename T::Traits::GridViewType,
            typename T::Traits::FiniteElementType::Traits::
               LocalBasisType::Traits::RangeFieldType,
            T::Traits::FiniteElementType::Traits::LocalBasisType::Traits::
               dimRange>,
          DiscreteGridFunctionGlobalCurl<T,X> >
    {
    public:
      typedef DiscreteGridFunctionCurlTraits<
        typename T::Traits::GridViewType,
        typename T::Traits::FiniteElementType::Traits::
          LocalBasisType::Traits::RangeFieldType,
        T::Traits::FiniteElementType::Traits::LocalBasisType::Traits::
          dimRange> Traits;

    private:
      typedef T GFS;
      typedef GridFunctionInterface<
        Traits,
        DiscreteGridFunctionGlobalCurl<T,X> > BaseT;
      typedef typename T::Traits::FiniteElementType::Traits::
        LocalBasisType::Traits LBTraits;

    public:
      /** \brief Construct a DiscreteGridFunctionGlobalCurl
       *
       * \param gfs The GridFunctionsSpace
       * \param x_  The coefficients vector
       */
      DiscreteGridFunctionGlobalCurl (const GFS& gfs, const X& x_)
      : pgfs(stackobject_to_shared_ptr(gfs))
      , lfs(gfs)
      , lfs_cache(lfs)
      , x_view(x_)
      , xl(gfs.maxLocalSize())
      , J(gfs.maxLocalSize())
      , px(stackobject_to_shared_ptr(x_))
      {}


      // Evaluate
      inline void evaluate (const typename Traits::ElementType& e,
                            const typename Traits::DomainType& x,
                            typename Traits::RangeType& y) const
      {
        lfs.bind(e);
        lfs_cache.update();
        x_view.bind(lfs_cache);
        x_view.read(xl);
        x_view.unbind();

        lfs.finiteElement().localBasis().
          evaluateJacobianGlobal(x,J,e.geometry());
        y = 0;
        for (unsigned int i=0; i<J.size(); i++)
          // avoid a "case label value exceeds maximum value for type"
          // warning: since dimRange is an anonymous enum, its type may
          // contain only the values 0 and 1, resulting in a warning.
          switch(unsigned(Traits::dimRange)) {
          case 1:
            y[0] += xl[i] *  J[i][0][1];
            y[1] += xl[i] * -J[i][0][0];
            break;
          case 2:
            y[0] += xl[i]*(J[i][1][0] - J[i][0][1]);
            break;
          case 3:
            y[0] += xl[i]*(J[i][2][1] - J[i][1][2]);
            y[1] += xl[i]*(J[i][0][2] - J[i][2][0]);
            y[2] += xl[i]*(J[i][1][0] - J[i][0][1]);
            break;
          default:
            //how did that pass all the static asserts?
            std::abort();
          }
      }

      //! get a reference to the GridView
      inline const typename Traits::GridViewType& getGridView () const
      {
        return pgfs->gridView();
      }

    private:
      typedef LocalFunctionSpace<GFS> LFS;
      typedef LFSIndexCache<LFS> LFSCache;
      typedef typename X::template ConstLocalView<LFSCache> XView;

      std::shared_ptr<GFS const> pgfs;
      mutable LFS lfs;
      mutable LFSCache lfs_cache;
      mutable XView x_view;
      mutable std::vector<typename Traits::RangeFieldType> xl;
      mutable std::vector<typename T::Traits::FiniteElementType::Traits::LocalBasisType::Traits::JacobianType> J;
      std::shared_ptr<const X> px; // FIXME: dummy pointer to make sure we take ownership of X
    };

    //! \brief convert a single component function space with a grid function
    //! representing the gradient
    /**
     * The function values should be single-component vectors.  The Gradien
     * will be a dimDomain-component function.
     *
     * \tparam T Type of GridFunctionSpace.  The LocalBasis must provide the
     *           evaluateJacobian() method.
     * \tparam X Type of coefficients vector
     */
    template<typename T, typename X>
    class DiscreteGridFunctionGradient
      : public GridFunctionInterface<
          GridFunctionTraits<
            typename T::Traits::GridViewType,
            typename T::Traits::FiniteElementType::Traits::LocalBasisType
              ::Traits::RangeFieldType,
            T::Traits::FiniteElementType::Traits::LocalBasisType::Traits
              ::dimDomain,
            FieldVector<
              typename T::Traits::FiniteElementType::Traits
                ::LocalBasisType::Traits::RangeFieldType,
              T::Traits::FiniteElementType::Traits::LocalBasisType::Traits
              ::dimDomain> >,
          DiscreteGridFunctionGradient<T,X> >
    {
      typedef T GFS;
      typedef typename GFS::Traits::FiniteElementType::Traits::
        LocalBasisType::Traits LBTraits;

    public:
      typedef GridFunctionTraits<
        typename GFS::Traits::GridViewType,
        typename LBTraits::RangeFieldType,
        LBTraits::dimDomain,
        FieldVector<
          typename LBTraits::RangeFieldType,
          LBTraits::dimDomain> > Traits;

    private:
      typedef GridFunctionInterface<
        Traits,
        DiscreteGridFunctionGradient<T,X> > BaseT;

    public:
      /** \brief Construct a DiscreteGridFunctionGradient
       *
       * \param gfs The GridFunctionsSpace
       * \param x_  The coefficients vector
       */
      DiscreteGridFunctionGradient (const GFS& gfs, const X& x_)
        : pgfs(stackobject_to_shared_ptr(gfs))
        , lfs(gfs)
        , lfs_cache(lfs)
        , x_view(x_)
        , xl(lfs.size())
      { }

      // Evaluate
      inline void evaluate (const typename Traits::ElementType& e,
                            const typename Traits::DomainType& x,
                            typename Traits::RangeType& y) const
      {
        // get and bind local functions space
        lfs.bind(e);
        lfs_cache.update();
        x_view.bind(lfs_cache);

        // get local coefficients
        xl.resize(lfs.size());
        x_view.read(xl);
        x_view.unbind();

        // get Jacobian of geometry
        const typename Traits::ElementType::Geometry::JacobianInverseTransposed
          JgeoIT = e.geometry().jacobianInverseTransposed(x);

        // get local Jacobians/gradients of the shape functions
        std::vector<typename LBTraits::JacobianType> J(lfs.size());
        lfs.finiteElement().localBasis().evaluateJacobian(x,J);

        typename Traits::RangeType gradphi;
        y = 0;
        for(unsigned int i = 0; i < lfs.size(); ++i) {
          // compute global gradient of shape function i
          gradphi = 0;
          JgeoIT.umv(J[i][0], gradphi);

          // sum up global gradients, weighting them with the appropriate coeff
          y.axpy(xl[i], gradphi);
        }

      }

      //! get a reference to the GridView
      inline const typename Traits::GridViewType& getGridView () const
      {
        return pgfs->gridView();
      }

    private:
      typedef LocalFunctionSpace<GFS> LFS;
      typedef LFSIndexCache<LFS> LFSCache;
      typedef typename X::template ConstLocalView<LFSCache> XView;

      std::shared_ptr<GFS const> pgfs;
      mutable LFS lfs;
      mutable LFSCache lfs_cache;
      mutable XView x_view;
      mutable std::vector<typename Traits::RangeFieldType> xl;
    };

    /** \brief DiscreteGridFunction with Piola transformation
     *
     * \copydetails DiscreteGridFunction
     */
    template<typename T, typename X>
    class DiscreteGridFunctionPiola
      : public GridFunctionInterface<
          GridFunctionTraits<
            typename T::Traits::GridViewType,
            typename T::Traits::FiniteElementType::Traits::LocalBasisType::Traits::RangeFieldType,
            T::Traits::FiniteElementType::Traits::LocalBasisType::Traits::dimRange,
            typename T::Traits::FiniteElementType::Traits::LocalBasisType::Traits::RangeType
            >,
          DiscreteGridFunctionPiola<T,X>
          >
    {
      typedef T GFS;

      typedef GridFunctionInterface<
        GridFunctionTraits<
          typename T::Traits::GridViewType,
          typename T::Traits::FiniteElementType::Traits::LocalBasisType::Traits::RangeFieldType,
          T::Traits::FiniteElementType::Traits::LocalBasisType::Traits::dimRange,
          typename T::Traits::FiniteElementType::Traits::LocalBasisType::Traits::RangeType
          >,
        DiscreteGridFunctionPiola<T,X>
        > BaseT;

    public:
      typedef typename BaseT::Traits Traits;

      /** \brief Construct a DiscreteGridFunctionPiola
       *
       * \copydetails DiscreteGridFunction::DiscreteGridFunction(const GFS&,const X&)
       */
      DiscreteGridFunctionPiola (const GFS& gfs, const X& x_)
        : pgfs(stackobject_to_shared_ptr(gfs))
        , lfs(gfs)
        , lfs_cache(lfs)
        , x_view(x_)
        , xl(pgfs->maxLocalSize())
        , yb(pgfs->maxLocalSize())
      {
      }

      inline void evaluate (const typename Traits::ElementType& e,
                            const typename Traits::DomainType& x,
                            typename Traits::RangeType& y) const
      {
        // evaluate shape function on the reference element as before
        lfs.bind(e);
        lfs_cache.update();
        x_view.bind(lfs_cache);
        x_view.read(xl);
        x_view.unbind();

        lfs.finiteElement().localBasis().evaluateFunction(x,yb);
        typename Traits::RangeType yhat;
        yhat = 0;
        for (unsigned int i=0; i<yb.size(); i++)
          yhat.axpy(xl[i],yb[i]);

        // apply Piola transformation
        typename Traits::ElementType::Geometry::JacobianInverseTransposed
          J = e.geometry().jacobianInverseTransposed(x);
        J.invert();
        y = 0;
        J.umtv(yhat,y);
        y /= J.determinant();
      }

      //! get a reference to the GridView
      inline const typename Traits::GridViewType& getGridView () const
      {
        return pgfs->gridView();
      }

    private:

      typedef LocalFunctionSpace<GFS> LFS;
      typedef LFSIndexCache<LFS> LFSCache;
      typedef typename X::template ConstLocalView<LFSCache> XView;

      std::shared_ptr<GFS const> pgfs;
      mutable LFS lfs;
      mutable LFSCache lfs_cache;
      mutable XView x_view;
      mutable std::vector<typename Traits::RangeFieldType> xl;
      mutable std::vector<typename Traits::RangeType> yb;

    };

    /** \brief DiscreteGridFunction for vector-valued functions
     *
     * convert a power function space of scalar function spaces into a
     * vector-valued grid function this is just an intermediate
     * solution to provide VTK output
     *
     * \tparam T Type of PowerGridFunctionSpace
     * \tparam X Type of coefficients vector
     * \tparam dimR Force a different number of components for the resulting
     *              GridFunction than the PowerGridFunctionSpace.
     */
    template<typename T, typename X, std::size_t dimR = T::CHILDREN>
    class VectorDiscreteGridFunction
      : public GridFunctionInterface<
          GridFunctionTraits<
            typename T::Traits::GridViewType,
            typename T::template Child<0>::Type::Traits::FiniteElementType
                     ::Traits::LocalBasisType::Traits::RangeFieldType,
            dimR,
            Dune::FieldVector<
              typename T::template Child<0>::Type::Traits::FiniteElementType
                       ::Traits::LocalBasisType::Traits::RangeFieldType,
              dimR
              >
            >,
          VectorDiscreteGridFunction<T,X>
          >,
        public TypeTree::LeafNode
    {
      typedef T GFS;

      typedef GridFunctionInterface<
        GridFunctionTraits<
          typename T::Traits::GridViewType,
          typename T::template Child<0>::Type::Traits::FiniteElementType
                   ::Traits::LocalBasisType::Traits::RangeFieldType,
          dimR,
          Dune::FieldVector<
            typename T::template Child<0>::Type::Traits::FiniteElementType
                     ::Traits::LocalBasisType::Traits::RangeFieldType,
            dimR
            >
          >,
        VectorDiscreteGridFunction<T,X,dimR>
        > BaseT;

    public:
      typedef typename BaseT::Traits Traits;
      typedef typename T::template Child<0>::Type ChildType;
      typedef typename ChildType::Traits::FiniteElementType
                       ::Traits::LocalBasisType::Traits::RangeFieldType RF;
      typedef typename ChildType::Traits::FiniteElementType
                       ::Traits::LocalBasisType::Traits::RangeType RT;

      //! construct
      /**
       * \param gfs   GridFunctionSpace.
       * \param x_    Coefficient vector.
       * \param start Number of first child of gfs to use.
       */
      VectorDiscreteGridFunction(const GFS& gfs, const X& x_,
                                 std::size_t start = 0)
      : pgfs(stackobject_to_shared_ptr(gfs))
      , lfs(gfs)
      , lfs_cache(lfs)
      , x_view(x_)
      , xl(gfs.maxLocalSize())
      , yb(gfs.maxLocalSize())
      {
        for(std::size_t i = 0; i < dimR; ++i)
          remap[i] = i + start;
      }

      //! construct
      /**
       * \param gfs    GridFunctionSpace.
       * \param x_     Coefficient vector.
       * \param remap_ Subscriptable entity (i.e. a container, array, or
       *               pointer) with at least dimR entries.  The relevant
       *               entries are copied.
       *
       * \note If \c i denotes a component of the resulting grid function,
       *       then remap_[i] denotes the corresponding child of the
       *       gridfunctionspace.
       */
      template<class Remap>
      VectorDiscreteGridFunction(const GFS& gfs, const X& x_,
                                 const Remap &remap_)
      : pgfs(stackobject_to_shared_ptr(gfs))
      , lfs(gfs)
      , lfs_cache(lfs)
      , x_view(x_)
      , xl(gfs.maxLocalSize())
      , yb(gfs.maxLocalSize())
      ,	px(stackobject_to_shared_ptr(x_))
      {
        for(std::size_t i = 0; i < dimR; ++i)
          remap[i] = remap_[i];
      }

      inline void evaluate (const typename Traits::ElementType& e,
                            const typename Traits::DomainType& x,
                            typename Traits::RangeType& y) const
      {
        lfs.bind(e);
        lfs_cache.update();
        x_view.bind(lfs_cache);
        x_view.read(xl);
        x_view.unbind();
        for (unsigned int k=0; k < dimR; k++)
          {
            lfs.child(remap[k]).finiteElement().localBasis().
              evaluateFunction(x,yb);
            y[k] = 0.0;
            for (unsigned int i=0; i<yb.size(); i++)
              y[k] += xl[lfs.child(remap[k]).localIndex(i)]*yb[i];
          }
      }

      //! get a reference to the GridView
      inline const typename Traits::GridViewType& getGridView () const
      {
        return pgfs->gridView();
      }

    private:
      typedef LocalFunctionSpace<GFS> LFS;
      typedef LFSIndexCache<LFS> LFSCache;
      typedef typename X::template ConstLocalView<LFSCache> XView;

      std::shared_ptr<GFS const> pgfs;
      std::size_t remap[dimR];
      mutable LFS lfs;
      mutable LFSCache lfs_cache;
      mutable XView x_view;
      mutable std::vector<RF> xl;
      mutable std::vector<RT> yb;
      std::shared_ptr<const X> px; // FIXME: dummy pointer to make sure we take ownership of X
    };

    /** \brief Equivalent of DiscreteGridFunctionGradient for vector-valued functions
     *
     * \tparam T Type of PowerGridFunctionSpace
     * \tparam X Type of coefficients vector
     */
    template<typename T, typename X>
    class VectorDiscreteGridFunctionGradient
      : public GridFunctionInterface<
                 GridFunctionTraits<
                   typename T::Traits::GridViewType,
                   typename T::template Child<0>::Type::Traits::FiniteElementType::Traits::LocalBasisType::Traits::RangeFieldType,
                   //T::template Child<0>::Type::Traits::FiniteElementType::Traits::LocalBasisType::Traits::dimDomain,
                   T::CHILDREN,
                   Dune::FieldMatrix<
                     typename T::template Child<0>::Type::Traits::FiniteElementType::Traits::LocalBasisType::Traits::RangeFieldType,
                     T::CHILDREN,
                     T::template Child<0>::Type::Traits::FiniteElementType::Traits::LocalBasisType::Traits::dimDomain
                   >
                 >,
                 VectorDiscreteGridFunctionGradient<T,X>
               >,
        public TypeTree::LeafNode
    {
      typedef T GFS;

      typedef GridFunctionInterface<
                GridFunctionTraits<
                  typename T::Traits::GridViewType,
                  typename T::template Child<0>::Type::Traits::FiniteElementType::Traits::LocalBasisType::Traits::RangeFieldType,
                  //T::template Child<0>::Type::Traits::FiniteElementType::Traits::LocalBasisType::Traits::dimDomain,
                  T::CHILDREN,
                  Dune::FieldMatrix<
                    typename T::template Child<0>::Type::Traits::FiniteElementType::Traits::LocalBasisType::Traits::RangeFieldType,
                    T::CHILDREN,
                    T::template Child<0>::Type::Traits::FiniteElementType::Traits::LocalBasisType::Traits::dimDomain>
                  >,
                  VectorDiscreteGridFunctionGradient<T,X>
                > BaseT;

    public:
      typedef typename BaseT::Traits Traits;
      typedef typename T::template Child<0>::Type ChildType;
      typedef typename ChildType::Traits::FiniteElementType::Traits::LocalBasisType::Traits LBTraits;

      typedef typename LBTraits::RangeFieldType RF;
      typedef typename LBTraits::JacobianType JT;

      VectorDiscreteGridFunctionGradient (const GFS& gfs, const X& x_)
        : pgfs(stackobject_to_shared_ptr(gfs))
        , lfs(gfs)
        , lfs_cache(lfs)
        , x_view(x_)
        , xl(gfs.maxLocalSize())
        , J(gfs.maxLocalSize())
      {
      }

      inline void evaluate(const typename Traits::ElementType& e,
          const typename Traits::DomainType& x,
          typename Traits::RangeType& y) const
      {
        // get and bind local functions space
        lfs.bind(e);
        lfs_cache.update();
        x_view.bind(lfs_cache);
        x_view.read(xl);
        x_view.unbind();

        // get Jacobian of geometry
        const typename Traits::ElementType::Geometry::JacobianInverseTransposed
          JgeoIT = e.geometry().jacobianInverseTransposed(x);

        y = 0.0;

        // Loop over PowerLFS and calculate gradient for each child separately
        for(unsigned int k = 0; k != T::CHILDREN; ++k)
        {
          // get local Jacobians/gradients of the shape functions
          std::vector<typename LBTraits::JacobianType> J(lfs.child(k).size());
          lfs.child(k).finiteElement().localBasis().evaluateJacobian(x,J);

          Dune::FieldVector<RF,LBTraits::dimDomain> gradphi;
          for (typename LFS::Traits::SizeType i=0; i<lfs.child(k).size(); i++)
          {
            gradphi = 0;
            JgeoIT.umv(J[i][0], gradphi);

            y[k].axpy(xl[lfs.child(k).localIndex(i)], gradphi);
          }
        }
      }


      //! \brief get a reference to the GridView
      inline const typename Traits::GridViewType& getGridView () const
      {
        return pgfs->gridView();
      }

    private:
      typedef LocalFunctionSpace<GFS> LFS;
      typedef LFSIndexCache<LFS> LFSCache;
      typedef typename X::template ConstLocalView<LFSCache> XView;

      std::shared_ptr<GFS const> pgfs;
      mutable LFS lfs;
      mutable LFSCache lfs_cache;
      mutable XView x_view;
      mutable std::vector<RF> xl;
      mutable std::vector<JT> J;
      std::shared_ptr<const X> px; // FIXME: dummy pointer to make sure we take ownership of X
    };

    /** \brief Helper class to compute a single derivative of scalar basis functions.

        \tparam Mat  The matrix type of the geometry transformation.
        \tparam RF   The underlying field type of Mat,
                     needed especially for the template specialization.
        \tparam size The size of Mat,
                     needed especially for the template specialization

        * The k-th derivative of scalar basis functions is calculated from the
        * matrix-vector product of the geometry transformation and the gradient
        * on the reference element by picking out the k-th component.

    */
    template<typename Mat, typename RF, std::size_t size>
    struct SingleDerivativeComputationHelper {
      /**
       * \param[in] mat The jacobian of the geometry transformation.
       * \param[in] t   The gradient of the shape function on the reference element.
      */
      template<typename T>
      static inline RF compute_derivative(const Mat& mat, const T& t, const unsigned int k)
      {
        // setting this to zero is just a test if the template specialization work
        Dune::FieldVector<RF,size> grad_phi(0.0);
        mat.umv(t,grad_phi);
        return grad_phi[k];
        // return 0.0;
      }
    };

    /** \brief Template specialization for Dune::FieldMatrix.
     *
     * This is a template specialization if the matrix type of the geometry transformation
     * is equal to a Dune::FieldMatrix. The k-th component of the matrix-vector product
     * can then be calculated as a scalar product of the k-th row of the geometry
     * transformation with the gradient on the reference element.
     *
     */
    template<typename RF, std::size_t size>
    struct SingleDerivativeComputationHelper<Dune::FieldMatrix<RF,size,size>,RF,size> {
      /**
       * \param[in] mat The jacobian of the geometry transformation,
       *                has to be a Dune::FieldMatrix.
       * \param[in] t   The gradient of the shape function on the reference element.
       */
      template<typename T>
      static inline RF compute_derivative(const Dune::FieldMatrix<RF,size,size>& mat, const T& t, const unsigned int k)
      {
        return mat[k]*t;
      }
    };

    /** \brief Template specialization for Dune::DiagonalMatrix.
     *
     * This is a template specialization if the matrix type of the geometry transformation
     * is equal to a Dune::DiagonalMatrix. The k-th component of the matrix-vector product
     * can then be calculated as the product of the k-th diagonal element of the
     * geometry transformation with the k-th derivative of the gradient on the reference
     * element.
     * This specialization especially occurs for YaspGrid.
     *
     */
    template<typename RF, std::size_t size>
    struct SingleDerivativeComputationHelper<Dune::DiagonalMatrix<RF,size>,RF,size> {
      /**
       * \param[in] mat The jacobian of the geometry transformation,
       *                has to be a Dune::DiagonalMatrix.
       * \param[in] t   The gradient of the shape function on the reference element.
       */
      template<typename T>
      static inline RF compute_derivative(const Dune::DiagonalMatrix<RF,size>& mat, const T& t, const unsigned int k)
      {
        return mat[k][k]*t[k];
      }
    };

    /** \brief Compute divergence of vector-valued functions.

        \tparam T Type of VectorGridFunctionSpace.
        \tparam X Type of coefficients vector.

        * The grid function space should be a vector grid function space
        * consisting of scalar-valued function spaces. The divergence will be
        * a single component function.

    */
    template<typename T, typename X>
    class VectorDiscreteGridFunctionDiv
      : public Dune::PDELab::GridFunctionInterface<
      Dune::PDELab::GridFunctionTraits<
        typename T::Traits::GridViewType,
        typename T::template Child<0>::Type::Traits::FiniteElementType::Traits::LocalBasisType::Traits::RangeFieldType,
        T::template Child<0>::Type::Traits::FiniteElementType::Traits::LocalBasisType::Traits::dimRange,
        typename T::template Child<0>::Type::Traits::FiniteElementType::Traits::LocalBasisType::Traits::RangeType>,
      VectorDiscreteGridFunctionDiv<T,X> >
      , public TypeTree::LeafNode
    {
      typedef T GFS;

      typedef Dune::PDELab::GridFunctionInterface<
        Dune::PDELab::GridFunctionTraits<
          typename T::Traits::GridViewType,
          typename T::template Child<0>::Type::Traits::FiniteElementType::Traits::LocalBasisType::Traits::RangeFieldType,
          T::template Child<0>::Type::Traits::FiniteElementType::Traits::LocalBasisType::Traits::dimRange,
          typename T::template Child<0>::Type::Traits::FiniteElementType::Traits::LocalBasisType::Traits::RangeType>,
        VectorDiscreteGridFunctionDiv<T,X> > BaseT;
    public :
      typedef typename BaseT::Traits Traits;
      typedef typename T::template Child<0>::Type ChildType;
      typedef typename ChildType::Traits::FiniteElementType::Traits::LocalBasisType::Traits LBTraits;

      typedef typename LBTraits::RangeFieldType RF;
      typedef typename LBTraits::JacobianType JT;

      VectorDiscreteGridFunctionDiv(const GFS& gfs, const X& x_)
        : pgfs(stackobject_to_shared_ptr(gfs))
        , lfs(gfs)
        , lfs_cache(lfs)
        , x_view(x_)
        , xl(gfs.maxLocalSize())
        , J(gfs.maxLocalSize())
      {
        static_assert(LBTraits::dimDomain == T::CHILDREN,
                           "dimDomain and number of children has to be the same");
      }

      inline void evaluate(const typename Traits::ElementType& e,
                           const typename Traits::DomainType& x,
                           typename Traits::RangeType& y) const
      {
        // get and bind local functions space
        lfs.bind(e);
        lfs_cache.update();
        x_view.bind(lfs_cache);
        x_view.read(xl);
        x_view.unbind();

        // get Jacobian of geometry
        const typename Traits::ElementType::Geometry::JacobianInverseTransposed
          JgeoIT = e.geometry().jacobianInverseTransposed(x);

        const typename Traits::ElementType::Geometry::JacobianInverseTransposed::size_type N =
          Traits::ElementType::Geometry::JacobianInverseTransposed::rows;

        y = 0.0;

        // loop over VectorGFS and calculate k-th derivative of k-th child
        for(unsigned int k=0; k != T::CHILDREN; ++k) {

          // get local Jacobians/gradients of the shape functions
          std::vector<typename LBTraits::JacobianType> J(lfs.child(k).size());
          lfs.child(k).finiteElement().localBasis().evaluateJacobian(x,J);

          RF d_k_phi;
          for(typename LFS::Traits::SizeType i=0; i<lfs.child(k).size(); i++) {
            // compute k-th derivative of k-th child
            d_k_phi =
              SingleDerivativeComputationHelper<
                typename Traits::ElementType::Geometry::JacobianInverseTransposed,
              typename Traits::ElementType::Geometry::JacobianInverseTransposed::field_type,
              N>::template compute_derivative<typename LBTraits::JacobianType::row_type>
              (JgeoIT,J[i][0],k);

            y += xl[lfs.child(k).localIndex(i)] * d_k_phi;
          }
        }
      }

      //! \brief get a reference to the GridView
      inline const typename Traits::GridViewType& getGridView() const
      {
        return pgfs->gridView();
      }

    private :
      typedef Dune::PDELab::LocalFunctionSpace<GFS> LFS;
      typedef Dune::PDELab::LFSIndexCache<LFS> LFSCache;
      typedef typename X::template ConstLocalView<LFSCache> XView;

      shared_ptr<GFS const> pgfs;
      mutable LFS lfs;
      mutable LFSCache lfs_cache;
      mutable XView x_view;
      mutable std::vector<RF> xl;
      mutable std::vector<JT> J;
      shared_ptr<const X> px;
    }; // end class VectorDiscreteGridFunctionDiv

    /** \brief Compute curl of vector-valued functions.

        \tparam T Type of VectorGridFunctionSpace.
        \tparam X Type of coefficients vector.
        \tparam dimR The number of components the curl should be taken of.

        \note This is the non-specialized version of VectorDiscreteGridFunctionCurl.
              There is a specialized version for the values of dimR equal to 2 or 3.
              If this non-specialized version is instantiated, a static_assert()
              will be triggered.

     */
    template<typename T, typename X, std::size_t dimR = T::CHILDREN>
    class VectorDiscreteGridFunctionCurl
    {
      typedef T GFS;
    public :
      VectorDiscreteGridFunctionCurl(const GFS& gfs, const X& x)
      {
        static_assert(AlwaysFalse<typename GFS::Traits::GridViewType>::value,
                      "Curl computation can only be done in two or three dimensions");
      }
    };

    /** \brief Compute curl of vector-valued functions (3D).

        \tparam T Type of VectorGridFunctionSpace.
        \tparam X Type of coefficients vector.

        * This is the specialized version for dimR == 3. It takes the curl of a
        * 3D-valued function and the result will be a 3-component vector
        * consisting of scalar-valued functions.

     */
    template<typename T, typename X>
    class VectorDiscreteGridFunctionCurl<T,X,3>
      : public Dune::PDELab::GridFunctionInterface<
      Dune::PDELab::GridFunctionTraits<
        typename T::Traits::GridViewType,
        typename T::template Child<0>::Type::Traits::FiniteElementType::Traits::LocalBasisType::Traits::RangeFieldType,
        //T::template Child<0>::Type::Traits::FiniteElementType::Traits::LocalBasisType::Traits::dimRange,
        T::CHILDREN,
        Dune::FieldVector<
          typename T::template Child<0>::Type::Traits::FiniteElementType
          ::Traits::LocalBasisType::Traits::RangeFieldType,
          //T::template Child<0>::Type::Traits::FiniteElementType::Traits::LocalBasisType::Traits::dimRange
          T::CHILDREN
          >
        >,
      VectorDiscreteGridFunctionCurl<T,X>
      >
      , public TypeTree::LeafNode
    {
      typedef T GFS;

      typedef Dune::PDELab::GridFunctionInterface<
        Dune::PDELab::GridFunctionTraits<
          typename T::Traits::GridViewType,
          typename T::template Child<0>::Type::Traits::FiniteElementType::Traits::LocalBasisType::Traits::RangeFieldType,
          //T::template Child<0>::Type::Traits::FiniteElementType::Traits::LocalBasisType::Traits::dimRange,
          T::CHILDREN,
          Dune::FieldVector<
            typename T::template Child<0>::Type::Traits::FiniteElementType
            ::Traits::LocalBasisType::Traits::RangeFieldType,
            //T::template Child<0>::Type::Traits::FiniteElementType::Traits::LocalBasisType::Traits::dimRange
            T::CHILDREN
            >
          >,
        VectorDiscreteGridFunctionCurl<T,X> > BaseT;

    public :
      typedef typename BaseT::Traits Traits;
      typedef typename T::template Child<0>::Type ChildType;
      typedef typename ChildType::Traits::FiniteElementType::Traits::LocalBasisType::Traits LBTraits;

      typedef typename LBTraits::RangeFieldType RF;
      typedef typename LBTraits::JacobianType JT;

      VectorDiscreteGridFunctionCurl(const GFS& gfs, const X& x_)
        : pgfs(stackobject_to_shared_ptr(gfs))
        , lfs(gfs)
        , lfs_cache(lfs)
        , x_view(x_)
        , xl(gfs.maxLocalSize())
        , J(gfs.maxLocalSize())
      {
        static_assert(LBTraits::dimDomain == T::CHILDREN,
                           "dimDomain and number of children has to be the same");
      }

      inline void evaluate(const typename Traits::ElementType& e,
                           const typename Traits::DomainType& x,
                           typename Traits::RangeType& y) const
      {
        // get and bind local functions space
        lfs.bind(e);
        lfs_cache.update();
        x_view.bind(lfs_cache);
        x_view.read(xl);
        x_view.unbind();

        // get Jacobian of geometry
        const typename Traits::ElementType::Geometry::JacobianInverseTransposed
          JgeoIT = e.geometry().jacobianInverseTransposed(x);

        const typename Traits::ElementType::Geometry::JacobianInverseTransposed::size_type N =
          Traits::ElementType::Geometry::JacobianInverseTransposed::rows;

        y = 0.0;

        // some handy variables for the curl in 3D
        int i1, i2;

        // loop over childs of VectorGFS
        for(unsigned int k=0; k != T::CHILDREN; ++k) {

          // get local Jacobians/gradients of the shape functions
          std::vector<typename LBTraits::JacobianType> J(lfs.child(k).size());
          lfs.child(k).finiteElement().localBasis().evaluateJacobian(x,J);

          // pick out the right derivative and component for the curl computation
          i1 = (k+1)%3;
          i2 = (k+2)%3;

          RF d_k_phi;
          for(typename LFS::Traits::SizeType i=0; i<lfs.child(k).size(); i++) {
            // compute i2-th derivative of k-th child
            d_k_phi =
              SingleDerivativeComputationHelper<
                typename Traits::ElementType::Geometry::JacobianInverseTransposed,
              typename Traits::ElementType::Geometry::JacobianInverseTransposed::field_type,
              N>::template compute_derivative<typename LBTraits::JacobianType::row_type>
              (JgeoIT,J[i][0],i2);

            y[i1] += xl[lfs.child(k).localIndex(i)] * d_k_phi;

            // compute i1-th derivative of k-th child
            d_k_phi =
              SingleDerivativeComputationHelper<
                typename Traits::ElementType::Geometry::JacobianInverseTransposed,
              typename Traits::ElementType::Geometry::JacobianInverseTransposed::field_type,
              N>::template compute_derivative<typename LBTraits::JacobianType::row_type>
              (JgeoIT,J[i][0],i1);

            y[i2] -= xl[lfs.child(k).localIndex(i)] * d_k_phi;
          }
        }
      }

      //! \brief get a reference to the GridView
      inline const typename Traits::GridViewType& getGridView() const
      {
        return pgfs->gridView();
      }

    private :
      typedef Dune::PDELab::LocalFunctionSpace<GFS> LFS;
      typedef Dune::PDELab::LFSIndexCache<LFS> LFSCache;
      typedef typename X::template ConstLocalView<LFSCache> XView;

      shared_ptr<GFS const> pgfs;
      mutable LFS lfs;
      mutable LFSCache lfs_cache;
      mutable XView x_view;
      mutable std::vector<RF> xl;
      mutable std::vector<JT> J;
      shared_ptr<const X> px;
    }; // end class VectorDiscreteGridFunctionCurl (3D)

    /** \brief Compute curl of vector-valued functions (2D).

        \tparam T Type of VectorGridFunctionSpace.
        \tparam X Type of coefficients vector.

        * This is the specialized version for dimR == 2. It takes the curl of a
        * 2D-valued function and the result will be a single component
        * scalar-valued function.

     */
    template<typename T, typename X>
    class VectorDiscreteGridFunctionCurl<T,X,2>
      : public Dune::PDELab::GridFunctionInterface<
      Dune::PDELab::GridFunctionTraits<
        typename T::Traits::GridViewType,
        typename T::template Child<0>::Type::Traits::FiniteElementType::Traits::LocalBasisType::Traits::RangeFieldType,
        T::template Child<0>::Type::Traits::FiniteElementType::Traits::LocalBasisType::Traits::dimRange,
        typename T::template Child<0>::Type::Traits::FiniteElementType::Traits::LocalBasisType::Traits::RangeType>,
      VectorDiscreteGridFunctionDiv<T,X> >
      , public TypeTree::LeafNode
    {
      typedef T GFS;

      typedef Dune::PDELab::GridFunctionInterface<
        Dune::PDELab::GridFunctionTraits<
          typename T::Traits::GridViewType,
          typename T::template Child<0>::Type::Traits::FiniteElementType::Traits::LocalBasisType::Traits::RangeFieldType,
          T::template Child<0>::Type::Traits::FiniteElementType::Traits::LocalBasisType::Traits::dimRange,
          typename T::template Child<0>::Type::Traits::FiniteElementType::Traits::LocalBasisType::Traits::RangeType>,
        VectorDiscreteGridFunctionDiv<T,X> > BaseT;
    public :
      typedef typename BaseT::Traits Traits;
      typedef typename T::template Child<0>::Type ChildType;
      typedef typename ChildType::Traits::FiniteElementType::Traits::LocalBasisType::Traits LBTraits;

      typedef typename LBTraits::RangeFieldType RF;
      typedef typename LBTraits::JacobianType JT;

      VectorDiscreteGridFunctionCurl(const GFS& gfs, const X& x_)
        : pgfs(stackobject_to_shared_ptr(gfs))
        , lfs(gfs)
        , lfs_cache(lfs)
        , x_view(x_)
        , xl(gfs.maxLocalSize())
        , J(gfs.maxLocalSize())
      {
        static_assert(LBTraits::dimDomain == T::CHILDREN,
                           "dimDomain and number of children has to be the same");
      }

      inline void evaluate(const typename Traits::ElementType& e,
                           const typename Traits::DomainType& x,
                           typename Traits::RangeType& y) const
      {
        // get and bind local functions space
        lfs.bind(e);
        lfs_cache.update();
        x_view.bind(lfs_cache);
        x_view.read(xl);
        x_view.unbind();

        // get Jacobian of geometry
        const typename Traits::ElementType::Geometry::JacobianInverseTransposed
          JgeoIT = e.geometry().jacobianInverseTransposed(x);

        const typename Traits::ElementType::Geometry::JacobianInverseTransposed::size_type N =
          Traits::ElementType::Geometry::JacobianInverseTransposed::rows;

        y = 0.0;

        // some handy variables for the curl computation in 2D
        RF sign = -1.0;
        int i2;

        // loop over childs of VectorGFS
        for(unsigned int k=0; k != T::CHILDREN; ++k) {

          // get local Jacobians/gradients of the shape functions
          std::vector<typename LBTraits::JacobianType> J(lfs.child(k).size());
          lfs.child(k).finiteElement().localBasis().evaluateJacobian(x,J);

          RF d_k_phi;
          // pick out the right derivative
          i2 = 1-k;
          for(typename LFS::Traits::SizeType i=0; i<lfs.child(k).size(); i++) {
            // compute i2-th derivative of k-th child
            d_k_phi =
              SingleDerivativeComputationHelper<
                typename Traits::ElementType::Geometry::JacobianInverseTransposed,
              typename Traits::ElementType::Geometry::JacobianInverseTransposed::field_type,
              N>::template compute_derivative<typename LBTraits::JacobianType::row_type>
              (JgeoIT,J[i][0],i2);

            y += sign * xl[lfs.child(k).localIndex(i)] * d_k_phi;
          }
          sign *= -1.0;
        }
      }

      //! \brief get a reference to the GridView
      inline const typename Traits::GridViewType& getGridView() const
      {
        return pgfs->gridView();
      }

    private :
      typedef Dune::PDELab::LocalFunctionSpace<GFS> LFS;
      typedef Dune::PDELab::LFSIndexCache<LFS> LFSCache;
      typedef typename X::template ConstLocalView<LFSCache> XView;

      shared_ptr<GFS const> pgfs;
      mutable LFS lfs;
      mutable LFSCache lfs_cache;
      mutable XView x_view;
      mutable std::vector<RF> xl;
      mutable std::vector<JT> J;
      shared_ptr<const X> px;
    }; // end class VectorDiscreteGridFunctionCurl (2D)

   //! \} group GridFunctionSpace
  } // namespace PDELab
} // namespace Dune

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/gridfunctionspace/interpolate.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_PDELAB_INTERPOLATE_HH
#define DUNE_PDELAB_INTERPOLATE_HH

#include<vector>

#include<dune/common/exceptions.hh>

#include <dune/localfunctions/common/interfaceswitch.hh>

#include <dune/typetree/typetree.hh>
#include <dune/typetree/pairtraversal.hh>

#include <dune/pdelab/common/function.hh>
#include <dune/pdelab/gridfunctionspace/gridfunctionspace.hh>
#include <dune/pdelab/gridfunctionspace/lfsindexcache.hh>

namespace Dune {
  namespace PDELab {

    //! \addtogroup GridFunctionSpace
    //! \ingroup PDELab
    //! \{

    // Backend for standard local interpolation
    struct InterpolateBackendStandard
    {
      template<typename FE, typename ElemFunction, typename XL>
      void interpolate(const FE &fe, const ElemFunction &elemFunction,
                       XL &xl) const
      {
        FiniteElementInterfaceSwitch<FE>::interpolation(fe).
          interpolate(elemFunction,xl);
      }
    };

    namespace {

      template<typename IB, typename LF, typename XG>
      struct InterpolateLeafFromScalarVisitor
        : public TypeTree::TreeVisitor
        , public TypeTree::DynamicTraversal
      {

        template<typename LFS, typename TreePath>
        void leaf(const LFS& lfs, TreePath treePath) const
        {
          std::vector<typename XG::ElementType> xl(lfs.size());

          // call interpolate for the basis
          ib.interpolate(lfs.finiteElement(), lf, xl);

          // write coefficients into local vector
          xg.write_sub_container(lfs,xl);
        }

        InterpolateLeafFromScalarVisitor(const IB& ib_, const LF& lf_, XG& xg_)
          : ib(ib_)
          , lf(lf_)
          , xg(xg_)
        {}

        const IB& ib;
        const LF& lf;
        XG& xg;

      };


      template<typename IB, typename LF, typename XG>
      struct InterpolateLeafFromVectorVisitor
        : public TypeTree::TreeVisitor
        , public TypeTree::DynamicTraversal
      {

        template<typename LFS, typename TreePath>
        void leaf(const LFS& lfs, TreePath treePath) const
        {
          std::vector<typename XG::ElementType> xl(lfs.size());

          // call interpolate for the basis

          typedef SelectComponentAdapter<LF> LFCOMP;

          LFCOMP localfcomp(lf,treePath.back());
          ib.interpolate(lfs.finiteElement(), localfcomp, xl);

          // write coefficients into local vector
          xg.write_sub_container(lfs,xl);
        }

        InterpolateLeafFromVectorVisitor(const IB& ib_, const LF& lf_, XG& xg_)
          : ib(ib_)
          , lf(lf_)
          , xg(xg_)
        {}

        const IB& ib;
        const LF& lf;
        XG& xg;

      };


      template<typename IB, typename E, typename XG>
      struct InterpolateVisitor
        : public TypeTree::TreePairVisitor
        , public TypeTree::DynamicTraversal
      {

        template<typename F, typename LFS, typename TreePath>
        typename enable_if<F::isLeaf && LFS::isLeaf>::type
        leaf(const F& f, const LFS& lfs, TreePath treePath) const
        {
          std::vector<typename XG::ElementType> xl(lfs.size());

          // call interpolate for the basis
          ib.interpolate(lfs.finiteElement(),
                         GridFunctionToLocalFunctionAdapter<F>(f,e), xl);

          // write coefficients into local vector
          xg.write_sub_container(lfs,xl);
        }

        // interpolate PowerLFS from vector-valued function
        template<typename F, typename LFS, typename TreePath>
        typename enable_if<F::isLeaf && F::Traits::dimRange == 1
                           && (!LFS::isLeaf)>::type
        leaf(const F& f, const LFS& lfs, TreePath treePath) const
        {
          static_assert((TypeTree::TreeInfo<LFS>::depth == 2),
                        "Automatic interpolation of vector-valued function " \
                        "is restricted to trees of depth 1");

          typedef GridFunctionToLocalFunctionAdapter<F> LF;
          LF localf(f,e);

          TypeTree::applyToTree(lfs,InterpolateLeafFromScalarVisitor<IB,LF,XG>(ib,localf,xg));

        }

        // interpolate PowerLFS from vector-valued function
        template<typename F, typename LFS, typename TreePath>
        typename enable_if<F::isLeaf && (F::Traits::dimRange > 1) &&
                           (!LFS::isLeaf)>::type
        leaf(const F& f, const LFS& lfs, TreePath treePath) const
        {
          static_assert((TypeTree::TreeInfo<LFS>::depth == 2),
                        "Automatic interpolation of vector-valued function " \
                        "is restricted to trees of depth 1");
          static_assert(LFS::CHILDREN == F::Traits::dimRange,
                        "Number of children and dimension of range type " \
                        "must match for automatic interpolation of "    \
                        "vector-valued function");

          typedef GridFunctionToLocalFunctionAdapter<F> LF;
          LF localf(f,e);

          TypeTree::applyToTree(lfs,InterpolateLeafFromVectorVisitor<IB,LF,XG>(ib,localf,xg));
        }

        InterpolateVisitor(IB ib_, const E& e_, XG& xg_)
          : ib(ib_)
          , e(e_)
          , xg(xg_)
        {}

      private:
        IB ib;
        const E& e;
        XG& xg;
      };

    } // anonymous namespace

    //! interpolation from a given grid function
    /**
     * \code
#include <dune/pdelab/gridfunctionspace/interpolate.hh>
     * \endcode
     * \param f   Function to interpolate from.
     * \param gfs GridFunctionSpace to use for interpoaltion.
     * \param xg  Global vector of dofs to interpolate into.
     *
     * \note \c xg needs to be initialized to the correct size, but there is
     *       no need to initialize its contents.
     */
    template<typename F, typename GFS, typename XG>
    void interpolate (const F& f, const GFS& gfs, XG& xg)
    {
      // this is the leaf version now

      // get some types
      using EntitySet = typename GFS::Traits::EntitySet;
      using Element = typename EntitySet::Element;

      auto entity_set = gfs.entitySet();

      // make local function space
      typedef LocalFunctionSpace<GFS> LFS;
      LFS lfs(gfs);
      typedef LFSIndexCache<LFS> LFSCache;
      LFSCache lfs_cache(lfs);
      typedef typename XG::template LocalView<LFSCache> XView;

      XView x_view(xg);

      // loop once over the grid
      for (const auto& element : elements(entity_set))
        {
          // bind local function space to element
          lfs.bind(element);
          lfs_cache.update();
          x_view.bind(lfs_cache);

          // call interpolate
          TypeTree::applyToTreePair(f,lfs,InterpolateVisitor<InterpolateBackendStandard,Element,XView>(InterpolateBackendStandard(),element,x_view));

          x_view.unbind();
        }

      x_view.detach();
    }

    //! \} group GridFunctionSpace
  } // namespace PDELab
} // namespace Dune

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/gridfunctionspace/lfsindexcache.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PDELAB_LFSINDEXCACHE_HH
#define DUNE_PDELAB_LFSINDEXCACHE_HH

#include <vector>
#include <stack>
#include <algorithm>
#include <unordered_map>

#include <dune/common/reservedvector.hh>
#include <dune/common/exceptions.hh>
#include <dune/common/hash.hh>
#include <dune/common/iteratorfacades.hh>

#include <dune/typetree/typetree.hh>

#include <dune/pdelab/constraints/common/constraintstransformation.hh>
#include <dune/pdelab/gridfunctionspace/tags.hh>

namespace Dune {
  namespace PDELab {

    template<typename Iterator>
    class DOFIndexViewIterator
      : public RandomAccessIteratorFacade<DOFIndexViewIterator<Iterator>,
                                          const typename std::iterator_traits<Iterator>::value_type::View,
                                          const typename std::iterator_traits<Iterator>::value_type::View
                                          >
    {

      friend class RandomAccessIteratorFacade<
        DOFIndexViewIterator,
        const typename std::iterator_traits<Iterator>::value_type::View,
        const typename std::iterator_traits<Iterator>::value_type::View
        >;

      typedef typename std::iterator_traits<Iterator>::value_type::View View;

    public:

      // Add support for returning non-references from iterator.
      // We need a little bit of magic to make operator->() work for this iterator
      // because we return a temporary object from dereference(), and the standard
      // implementation of operator->() in the facade tries to take the address of
      // that temporary, which the compiler will vehemently object to... ;-)
      //
      // So I borrowed the following neat little trick from Boost's iterator library:
      // The proxy object stores a copy of the temporary View object, and operator()->
      // returns the proxy object to the caller. As mandated by the standard, the compiler
      // will then attempt to repeat the operator->() on the returned object and get the
      // address of the copy stored in the (temporary) proxy object. That proxy object
      // is guaranteed to live until the next sequence point, and that is precisely as
      // long as we have to guarantee the validity of the pointer to our View object.
      // Problem solved - and another example of how difficult it is to get this low-level
      // stuff implemented on the same level as Boost...
      struct proxy
      {

        explicit proxy(const View& v)
          : _tmp(v)
        {}

        View* operator->()
        {
          return &_tmp;
        }

        View _tmp;
      };

      // The proxy object will stand in as a pointer
      typedef proxy pointer;

      DOFIndexViewIterator()
        : _iterator()
        , _tail_length(0)
      {}

      explicit DOFIndexViewIterator(Iterator it, std::size_t tail_length = 0)
        : _iterator(it)
        , _tail_length(tail_length)
      {}

      void cut_back()
      {
        ++_tail_length;
      }

      void restore_back()
      {
        --_tail_length;
      }

      const typename std::iterator_traits<Iterator>::reference raw_index() const
      {
        return *_iterator;
      }

      bool equals(const DOFIndexViewIterator& other) const
      {
        return _iterator == other._iterator;
      }

      void increment()
      {
        ++_iterator;
      }

      void decrement()
      {
        --_iterator;
      }

      void advance(int n)
      {
        _iterator += n;
      }

      std::ptrdiff_t distanceTo(DOFIndexViewIterator& other) const
      {
        return other._iterator - _iterator;
      }

      const View dereference() const
      {
        return _iterator->view(_iterator->treeIndex().size() - _tail_length);
      }

      pointer operator->() const
      {
        return pointer(dereference());
      }

    private:

      Iterator _iterator;
      std::size_t _tail_length;

    };


    template<typename Iterator>
    struct extract_lfs_leaf_size_visitor
      : public TypeTree::TreeVisitor
      , public TypeTree::DynamicTraversal
    {

      template<typename LeafLFS, typename TreePath>
      void leaf(const LeafLFS& leaf_lfs, TreePath tp)
      {
        (*it) = leaf_lfs.size();
        ++it;
      }

      extract_lfs_leaf_size_visitor(Iterator leaf_size_container_iterator)
        : it(leaf_size_container_iterator)
      {}

      Iterator it;

    };

    template<typename LFS, typename Iterator>
    Iterator extract_lfs_leaf_sizes(const LFS& lfs, Iterator it)
    {
      extract_lfs_leaf_size_visitor<Iterator> visitor(it);
      TypeTree::applyToTree(lfs,visitor);
      return visitor.it;
    }


    template<typename DOFIterator,
             typename ContainerIterator,
             typename LeafSizeIterator,
             std::size_t tree_depth>
    struct map_dof_indices_to_container_indices
      : public TypeTree::TreeVisitor
      , public TypeTree::DynamicTraversal
    {

      template<typename Ordering, typename TreePath>
      void leaf(const Ordering& ordering, TreePath tp)
      {
        std::size_t leaf_size = *(leaf_size_pos++);
        dof_end += leaf_size;
        ordering.map_lfs_indices(dof_pos,dof_end,container_pos);
        dof_pos = dof_end;
        container_pos += leaf_size;
      }

      template<typename Ordering, typename TreePath>
      void post(const Ordering& ordering, TreePath tp)
      {
        if (Ordering::consume_tree_index)
          {
            dof_pos.restore_back();
            dof_end.restore_back();
          }
        ordering.map_lfs_indices(dof_stack.top(),dof_end,container_stack.top());
        dof_stack.pop();
        container_stack.pop();
      }

      template<typename Ordering, typename TreePath>
      void pre(const Ordering& ordering, TreePath tp)
      {
        dof_stack.push(dof_pos);
        container_stack.push(container_pos);
        if (Ordering::consume_tree_index)
          {
            dof_pos.cut_back();
            dof_end.cut_back();
          }
      }

      map_dof_indices_to_container_indices(DOFIterator dof_begin,
                                           ContainerIterator container_begin,
                                           LeafSizeIterator leaf_size_begin,
                                           std::size_t dof_index_tail_length = 0)
        : dof_pos(dof_begin,dof_index_tail_length)
        , dof_end(dof_begin,dof_index_tail_length)
        , container_pos(container_begin)
        , leaf_size_pos(leaf_size_begin)
      {}


      DOFIndexViewIterator<DOFIterator> dof_pos;
      DOFIndexViewIterator<DOFIterator> dof_end;
      ContainerIterator container_pos;
      LeafSizeIterator leaf_size_pos;
      std::stack<DOFIndexViewIterator<DOFIterator>,ReservedVector<DOFIndexViewIterator<DOFIterator>,tree_depth> > dof_stack;
      std::stack<ContainerIterator,ReservedVector<ContainerIterator,tree_depth> > container_stack;

    };



    template<typename LFS, typename C, typename CacheTag>
    class LFSIndexCacheBase
    {

      enum DOFFlags
        {
          DOF_NONCONSTRAINED = 0,
          DOF_CONSTRAINED = 1<<0,
          DOF_DIRICHLET = 1<<1
        };

    public:

      typedef LFS LocalFunctionSpace;

      typedef typename LFS::Traits::GridFunctionSpace GFS;
      typedef typename GFS::Ordering Ordering;
      typedef typename Ordering::Traits::ContainerIndex ContainerIndex;
      typedef ContainerIndex CI;
      typedef typename Ordering::Traits::DOFIndex DOFIndex;
      typedef DOFIndex DI;
      typedef std::size_t size_type;

      typedef std::vector<CI> CIVector;
      typedef std::unordered_map<DI,CI> CIMap;

      typedef std::unordered_map<const CI*,std::pair<size_type,bool> > InverseMap;

      struct ConstraintsEntry
        : public std::pair<const CI*,typename C::mapped_type::mapped_type>
      {
        typedef CI ContainerIndex;
        typedef typename C::mapped_type::mapped_type Weight;

        const ContainerIndex& containerIndex() const
        {
          return *(this->first);
        }

        const Weight& weight() const
        {
          return this->second;
        }
      };

      //typedef std::pair<CI,typename C::mapped_type::mapped_type> ConstraintsEntry;

      typedef std::vector<ConstraintsEntry> ConstraintsVector;
      typedef typename ConstraintsVector::const_iterator ConstraintsIterator;

      LFSIndexCacheBase(const LFS& lfs, const C& constraints, bool enable_constraints_caching)
        : _lfs(lfs)
        , _enable_constraints_caching(enable_constraints_caching)
        , _container_indices(lfs.maxSize())
        , _dof_flags(lfs.maxSize(),0)
        , _constraints_iterators(lfs.maxSize())
        , _inverse_cache_built(false)
        , _gfs_constraints(constraints)
      {
      }

      void update()
      {
        // clear out existing state
        _container_index_map.clear();
        for (typename CIVector::iterator it = _container_indices.begin(); it != _container_indices.end(); ++it)
          it->clear();

        _inverse_map.clear();
        _inverse_cache_built = false;

        // extract size for all leaf spaces (into a flat list)
        typedef ReservedVector<size_type,TypeTree::TreeInfo<LFS>::leafCount> LeafSizeVector;
        LeafSizeVector leaf_sizes;
        leaf_sizes.resize(TypeTree::TreeInfo<LFS>::leafCount);
        extract_lfs_leaf_sizes(_lfs,leaf_sizes.begin());

        // perform the actual mapping
        map_dof_indices_to_container_indices<
          typename LFS::Traits::DOFIndexContainer::const_iterator,
          typename CIVector::iterator,
          typename LeafSizeVector::const_iterator,
          TypeTree::TreeInfo<Ordering>::depth
          > index_mapper(_lfs._dof_indices->begin(),_container_indices.begin(),leaf_sizes.begin(),_lfs.subSpaceDepth());
        TypeTree::applyToTree(_lfs.gridFunctionSpace().ordering(),index_mapper);

        if (_enable_constraints_caching)
          {
            _constraints.resize(0);
            std::vector<std::pair<size_type,typename C::const_iterator> > non_dirichlet_constrained_dofs;
            size_type constraint_entry_count = 0;
            for (size_type i = 0; i < _lfs.size(); ++i)
              {
                const CI& container_index = _container_indices[i];
                const typename C::const_iterator cit = _gfs_constraints.find(container_index);
                if (cit == _gfs_constraints.end())
                  {
                    _dof_flags[i] = DOF_NONCONSTRAINED;
                    continue;
                  }

                if (cit->second.size() == 0)
                  {
                    _dof_flags[i] = DOF_CONSTRAINED | DOF_DIRICHLET;
                    _constraints_iterators[i] = make_pair(_constraints.end(),_constraints.end());
                  }
                else
                  {
                    _dof_flags[i] = DOF_CONSTRAINED;
                    constraint_entry_count += cit->second.size();
                    non_dirichlet_constrained_dofs.push_back(make_pair(i,cit));
                  }
              }

            if (constraint_entry_count > 0)
              {
                _constraints.resize(constraint_entry_count);
                typename ConstraintsVector::iterator eit = _constraints.begin();
                for (typename std::vector<std::pair<size_type,typename C::const_iterator> >::const_iterator it = non_dirichlet_constrained_dofs.begin();
                     it != non_dirichlet_constrained_dofs.end();
                     ++it)
                  {
                    _constraints_iterators[it->first].first = eit;
                    for (typename C::mapped_type::const_iterator cit = it->second->second.begin(); cit != it->second->second.end(); ++cit, ++eit)
                      {
                        eit->first = &(cit->first);
                        eit->second = cit->second;
                      }
                    _constraints_iterators[it->first].second = eit;
                  }
              }
          }
      }

      const DI& dofIndex(size_type i) const
      {
        return _lfs.dofIndex(i);
      }

      const CI& containerIndex(size_type i) const
      {
        return _container_indices[i];
      }

      const CI& containerIndex(const DI& i) const
      {
        // look up DOFIndex i
        std::pair<typename CIMap::iterator,bool> r = _container_index_map.insert(std::make_pair(std::ref(i),CI()));

        // i did not exist in the cache, map it into the newly inserted container index
        if (r.second)
            _lfs.gridFunctionSpace().ordering().mapIndex(i.view(),r.first->second);

        // return cached container index
        return r.first->second;
      }

      bool isConstrained(size_type i) const
      {
        return _dof_flags[i] & DOF_CONSTRAINED;
      }

      bool isDirichletConstraint(size_type i) const
      {
        return _dof_flags[i] & DOF_DIRICHLET;
      }

      ConstraintsIterator constraintsBegin(size_type i) const
      {
        assert(isConstrained(i));
        return _constraints_iterators[i].first;
      }

      ConstraintsIterator constraintsEnd(size_type i) const
      {
        assert(isConstrained(i));
        return _constraints_iterators[i].second;
      }

      const LocalFunctionSpace& localFunctionSpace() const
      {
        return _lfs;
      }

      size_type size() const
      {
        return _lfs.size();
      }

      std::pair<size_type,bool> localIndex(const ContainerIndex& ci) const
      {
        if (!_inverse_cache_built)
          build_inverse_cache();
        return _inverse_map[ci];
      }

      size_type offset(size_type i) const
      {
        if (!_inverse_cache_built)
          build_inverse_cache();
        return _offsets[i];
      }

      size_type extendedOffset(size_type i) const
      {
        if (!_inverse_cache_built)
          build_inverse_cache();
        return _extended_offsets[i];
      }

      bool constraintsCachingEnabled() const
      {
        return _enable_constraints_caching;
      }

    private:

      struct sort_container_indices
      {
        template<typename T>
        bool operator()(const T* a, const T* b) const
        {
          return std::lexicographical_compare(reversed_iterator(a->end()),reversed_iterator(a->begin()),
                                              reversed_iterator(b->end()),reversed_iterator(b->begin())
                                              );
        }
      };


      void build_inverse_cache()
      {
        size_type i = 0;
        size_type child = 0;
        _offsets[0] = 0;
        for (typename CIVector::const_iterator it = _container_indices.begin(),
               endit = _container_indices.end();
             it != endit;
             ++it, ++i
             )
          {
            _inverse_map.insert(std::make_pair(&(*it),std::make_pair(i,false)));
            if (it->back() != child)
              {
                _offsets[child+1] = i;
                ++child;
              }
          }

        std::vector<const ContainerIndex*> extended_cis;
        extended_cis.reserve(_constraints.size());

        for (typename ConstraintsVector::const_iterator it = _constraints.begin(),
               endit = _constraints.end();
             it != endit;
             ++it
             )
          {
            if (_inverse_map.count(it->first) == 0)
              extended_cis.push_back(it->first);
          }

        std::sort(extended_cis.begin(),extended_cis.end(),sort_container_indices());

        typename std::vector<const ContainerIndex*>::const_iterator endit = std::unique(extended_cis.begin(),extended_cis.end());

        i = 0;
        child = 0;
        for (typename std::vector<const ContainerIndex*>::const_iterator it = extended_cis.begin(); it != endit; ++it, ++i)
          {
            _inverse_map.insert(std::make_pair(&(*it),std::make_pair(i,true)));
            if (it->back() != child)
              {
                _extended_offsets[child+1] = i;
                ++child;
              }
          }

        _inverse_cache_built = true;

      }

      const LFS& _lfs;
      const bool _enable_constraints_caching;
      CIVector _container_indices;
      std::vector<unsigned char> _dof_flags;
      std::vector<std::pair<ConstraintsIterator,ConstraintsIterator> > _constraints_iterators;
      mutable CIMap _container_index_map;
      ConstraintsVector _constraints;
      mutable std::array<size_type,LFS::CHILDREN> _offsets;
      mutable std::array<size_type,LFS::CHILDREN> _extended_offsets;
      mutable bool _inverse_cache_built;
      mutable InverseMap _inverse_map;

      const C& _gfs_constraints;

    };


    template<typename LFS, typename CacheTag>
    class LFSIndexCacheBase<LFS,EmptyTransformation,CacheTag>
    {

    public:

      typedef LFS LocalFunctionSpace;
      typedef typename LFS::Traits::GridFunctionSpace GFS;
      typedef typename GFS::Ordering Ordering;
      typedef typename Ordering::Traits::ContainerIndex ContainerIndex;
      typedef ContainerIndex CI;
      typedef typename Ordering::Traits::DOFIndex DOFIndex;
      typedef DOFIndex DI;
      typedef std::size_t size_type;

      typedef std::vector<CI> CIVector;
      typedef std::unordered_map<DI,CI> CIMap;

      struct ConstraintsEntry
        : public std::pair<const CI*,double>
      {
        typedef CI ContainerIndex;
        typedef double Weight;

        const ContainerIndex& containerIndex() const
        {
          return *(this->first);
        }

        const Weight& weight() const
        {
          return this->second;
        }
      };

      typedef std::vector<ConstraintsEntry> ConstraintsVector;
      typedef typename ConstraintsVector::const_iterator ConstraintsIterator;

      explicit LFSIndexCacheBase(const LFS& lfs)
        : _lfs(lfs)
        , _container_indices(lfs.maxSize())
      {
      }

      template<typename C>
      LFSIndexCacheBase(const LFS& lfs, const C& c, bool enable_constraints_caching)
        : _lfs(lfs)
        , _container_indices(lfs.maxSize())
      {
      }


      void update()
      {
        // clear out existing state
        _container_index_map.clear();
        for (typename CIVector::iterator it = _container_indices.begin(); it != _container_indices.end(); ++it)
          it->clear();

        // extract size for all leaf spaces (into a flat list)
        typedef ReservedVector<size_type,TypeTree::TreeInfo<LFS>::leafCount> LeafSizeVector;
        LeafSizeVector leaf_sizes;
        leaf_sizes.resize(TypeTree::TreeInfo<LFS>::leafCount);
        extract_lfs_leaf_sizes(_lfs,leaf_sizes.begin());

        // perform the actual mapping
        map_dof_indices_to_container_indices<
          typename LFS::Traits::DOFIndexContainer::const_iterator,
          typename CIVector::iterator,
          typename LeafSizeVector::const_iterator,
          TypeTree::TreeInfo<Ordering>::depth
          > index_mapper(_lfs._dof_indices->begin(),_container_indices.begin(),leaf_sizes.begin(),_lfs.subSpaceDepth());
        TypeTree::applyToTree(_lfs.gridFunctionSpace().ordering(),index_mapper);
      }

      const DI& dofIndex(size_type i) const
      {
        return _lfs.dofIndex(i);
      }

      const CI& containerIndex(size_type i) const
      {
        return _container_indices[i];
      }

      const CI& containerIndex(const DI& i) const
      {
        // look up DOFIndex i
        std::pair<typename CIMap::iterator,bool> r = _container_index_map.insert(std::make_pair(std::ref(i),CI()));

        // i did not exist in the cache, map it into the newly inserted container index
        if (r.second)
            _lfs.gridFunctionSpace().ordering().mapIndex(i.view(),r.first->second);

        // return cached container index
        return r.first->second;
      }

      bool isConstrained(size_type i) const
      {
        return false;
      }

      bool isDirichletConstraint(size_type i) const
      {
        return false;
      }

      ConstraintsIterator constraintsBegin(size_type i) const
      {
        return _constraints.begin();
      }

      ConstraintsIterator constraintsEnd(size_type i) const
      {
        return _constraints.end();
      }

      const LocalFunctionSpace& localFunctionSpace() const
      {
        return _lfs;
      }

      size_type size() const
      {
        return _lfs.size();
      }

      bool constraintsCachingEnabled() const
      {
        return false;
      }

    private:

      const LFS& _lfs;
      CIVector _container_indices;
      mutable CIMap _container_index_map;
      const ConstraintsVector _constraints;

    };



    template<typename LFS, typename C>
    class LFSIndexCacheBase<LFS,C,SimpleLFSCacheTag>
    {

      enum DOFFlags
        {
          DOF_NONCONSTRAINED = 0,
          DOF_CONSTRAINED = 1<<0,
          DOF_DIRICHLET = 1<<1
        };

    public:

      typedef LFS LocalFunctionSpace;

      typedef typename LFS::Traits::GridFunctionSpace GFS;
      typedef typename GFS::Ordering Ordering;
      typedef typename Ordering::Traits::ContainerIndex CI;
      typedef typename Ordering::Traits::DOFIndex DI;
      typedef std::size_t size_type;

      typedef std::vector<CI> CIVector;
      typedef std::unordered_map<DI,CI> CIMap;

      struct ConstraintsEntry
        : public std::pair<CI,typename C::mapped_type::mapped_type>
      {
        typedef CI ContainerIndex;
        typedef typename C::mapped_type::mapped_type Weight;

        const ContainerIndex& containerIndex() const
        {
          return this->first;
        }

        const Weight& weight() const
        {
          return this->second;
        }
      };

      typedef std::vector<ConstraintsEntry> ConstraintsVector;
      typedef typename ConstraintsVector::const_iterator ConstraintsIterator;

      LFSIndexCacheBase(const LFS& lfs, const C& constraints)
        : _lfs(lfs)
        , _dof_flags(lfs.maxSize())
        , _constraints_iterators(lfs.maxSize())
        , _gfs_constraints(constraints)
      {
      }

      void update()
      {
        _constraints.resize(0);
        std::vector<std::pair<size_type,typename C::const_iterator> > non_dirichlet_constrained_dofs;
        size_type constraint_entry_count = 0;
        for (size_type i = 0; i < _lfs.size(); ++i)
          {
            const DI& dof_index = _lfs.dofIndex(i);
            const typename C::const_iterator cit = _gfs_constraints.find(dof_index);
            if (cit == _gfs_constraints.end())
              {
                _dof_flags[i] = DOF_NONCONSTRAINED;
                continue;
              }

            if (cit->second.size() == 0)
              {
                _dof_flags[i] = DOF_CONSTRAINED | DOF_DIRICHLET;
                _constraints_iterators[i] = make_pair(_constraints.end(),_constraints.end());
              }
            else
              {
                _dof_flags[i] = DOF_CONSTRAINED;
                constraint_entry_count += cit->second.size();
                non_dirichlet_constrained_dofs.push_back(make_pair(i,cit));
              }
          }

        if (constraint_entry_count > 0)
          {
            _constraints.resize(constraint_entry_count);
            typename ConstraintsVector::iterator eit = _constraints.begin();
            for (typename std::vector<std::pair<size_type,typename C::const_iterator> >::const_iterator it = non_dirichlet_constrained_dofs.begin();
                 it != non_dirichlet_constrained_dofs.end();
                 ++it)
              {
                _constraints_iterators[it->first].first = eit;
                for (typename C::mapped_type::const_iterator cit = it->second->second.begin(); cit != it->second->second.end(); ++cit, ++eit)
                  {
                    eit->first = cit->first;
                    eit->second = cit->second;
                  }
                _constraints_iterators[it->first].second = eit;
              }
          }
      }

      const DI& dofIndex(size_type i) const
      {
        return _lfs.dofIndex(i);
      }

      CI containerIndex(size_type i) const
      {
        return CI(_lfs.dofIndex(i)[0]);
      }

      const CI& containerIndex(const DI& i) const
      {
        return CI(i[0]);
      }

      bool isConstrained(size_type i) const
      {
        return _dof_flags[i] & DOF_CONSTRAINED;
      }

      bool isDirichletConstraint(size_type i) const
      {
        return _dof_flags[i] & DOF_DIRICHLET;
      }

      ConstraintsIterator constraintsBegin(size_type i) const
      {
        assert(isConstrained(i));
        return _constraints_iterators[i].first;
      }

      ConstraintsIterator constraintsEnd(size_type i) const
      {
        assert(isConstrained(i));
        return _constraints_iterators[i].second;
      }

      const LocalFunctionSpace& localFunctionSpace() const
      {
        return _lfs;
      }

      size_type size() const
      {
        return _lfs.size();
      }

    private:

      const LFS& _lfs;
      CIVector _container_indices;
      std::vector<unsigned char> _dof_flags;
      std::vector<std::pair<ConstraintsIterator,ConstraintsIterator> > _constraints_iterators;
      mutable CIMap _container_index_map;
      ConstraintsVector _constraints;

      const C& _gfs_constraints;

    };


    template<typename LFS>
    class LFSIndexCacheBase<LFS,EmptyTransformation,SimpleLFSCacheTag>
    {

    public:

      typedef LFS LocalFunctionSpace;
      typedef typename LFS::Traits::GridFunctionSpace GFS;
      typedef typename GFS::Ordering Ordering;
    private:
      typedef typename Ordering::Traits::ContainerIndex CI;
      typedef typename Ordering::Traits::DOFIndex DI;
    public:
      typedef CI ContainerIndex;
      typedef DI DOFIndex;
      typedef std::size_t size_type;

      typedef std::vector<CI> CIVector;
      typedef std::unordered_map<DI,CI> CIMap;

      struct ConstraintsEntry
        : public std::pair<const CI*,double>
      {
        typedef CI ContainerIndex;
        typedef double Weight;

        const ContainerIndex& containerIndex() const
        {
          return *(this->first);
        }

        const Weight& weight() const
        {
          return this->second;
        }
      };

      typedef std::vector<ConstraintsEntry> ConstraintsVector;
      typedef typename ConstraintsVector::const_iterator ConstraintsIterator;

      explicit LFSIndexCacheBase(const LFS& lfs)
        : _lfs(lfs)
      {
      }

      template<typename C>
      LFSIndexCacheBase(const LFS& lfs, const C& c)
        : _lfs(lfs)
      {
      }


      void update()
      {
        // there's nothing to do here...
      }

      CI containerIndex(size_type i) const
      {
        return CI(_lfs.dofIndex(i)[0]);
      }

      CI containerIndex(const DI& i) const
      {
        return CI(i[0]);
      }

      bool isConstrained(size_type i) const
      {
        return false;
      }

      bool isDirichletConstraint(size_type i) const
      {
        return false;
      }

      ConstraintsIterator constraintsBegin(size_type i) const
      {
        return _constraints.begin();
      }

      ConstraintsIterator constraintsEnd(size_type i) const
      {
        return _constraints.end();
      }

      const LocalFunctionSpace& localFunctionSpace() const
      {
        return _lfs;
      }

      size_type size() const
      {
        return _lfs.size();
      }

    private:

      const LFS& _lfs;
      mutable CIMap _container_index_map;
      const ConstraintsVector _constraints;

    };


    template<typename LFS, typename C = EmptyTransformation>
    class LFSIndexCache
      : public LFSIndexCacheBase<LFS,C,typename LFS::Traits::GridFunctionSpace::Ordering::CacheTag>
    {

    public:

      template<typename CC>
      LFSIndexCache(const LFS& lfs, const CC& c, bool enable_constraints_caching = !is_same<C,EmptyTransformation>::value)
        : LFSIndexCacheBase<LFS,C,typename LFS::Traits::GridFunctionSpace::Ordering::CacheTag>(lfs,c,enable_constraints_caching)
      {
      }

      explicit LFSIndexCache(const LFS& lfs)
        : LFSIndexCacheBase<LFS,C,typename LFS::Traits::GridFunctionSpace::Ordering::CacheTag>(lfs)
      {
      }

    };


  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_LFSINDEXCACHE_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/gridfunctionspace/localfunctionspace.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PDELAB_LOCALFUNCTIONSPACE_HH
#define DUNE_PDELAB_LOCALFUNCTIONSPACE_HH

#include<vector>

#include <dune/common/stdstreams.hh>

#include <dune/geometry/referenceelements.hh>

#include <dune/localfunctions/common/interfaceswitch.hh>
#include <dune/localfunctions/common/localkey.hh>

#include <dune/typetree/typetree.hh>

#include <dune/pdelab/gridfunctionspace/tags.hh>
#include <dune/pdelab/gridfunctionspace/localvector.hh>

namespace Dune {
  namespace PDELab {

    //! \addtogroup GridFunctionSpace
    //! \ingroup PDELab
    //! \{

    //=======================================
    // local function space base: metaprograms
    //=======================================

    namespace {

      // the bogus template parameter is necessary to make GCC honor the friend declaration
      // in the LocalFunctionSpace (probably a GCC bug)
      template<typename = int>
      struct PropagateGlobalStorageVisitor
        : public TypeTree::TreeVisitor
        , public TypeTree::DynamicTraversal
      {

        template<typename LFS, typename Child, typename TreePath, typename ChildIndex>
        void beforeChild(const LFS& lfs, Child& child, TreePath treePath, ChildIndex childIndex) const
        {
          child._dof_indices = lfs._dof_indices;
        }
      };

      // This visitor is not used in standard PDELab code, but is necessary for MultiDomain
      // It is defined here due to the necessary friend declarations in the local function spaces.
      // for template parameter see above
      template<typename = int>
      struct ClearSizeVisitor
        : public TypeTree::TreeVisitor
        , public TypeTree::DynamicTraversal
      {

        template<typename Node, typename TreePath>
        void pre(Node& node, TreePath treePath)
        {
          leaf(node,treePath);
        }

        template<typename Node, typename TreePath>
        void leaf(Node& node, TreePath treePath)
        {
          node.offset = offset;
          node.n = 0;
        }

        ClearSizeVisitor(std::size_t offset_)
          : offset(offset_)
        {}

        const std::size_t offset;

      };


      template<typename Entity>
      struct ComputeSizeVisitor
        : public TypeTree::TreeVisitor
        , public TypeTree::DynamicTraversal
      {

        template<typename Node, typename TreePath>
        void pre(Node& node, TreePath treePath)
        {
          node.offset = offset;
        }

        template<typename Node, typename TreePath>
        void post(Node& node, TreePath treePath)
        {
          node.n = offset - node.offset;
        }

        template<typename Node, typename TreePath>
        void leaf(Node& node, TreePath treePath)
        {
          node.offset = offset;
          Node::FESwitch::setStore(node.pfe, node.pgfs->finiteElementMap().find(e));
          node.n = Node::FESwitch::basis(*node.pfe).size();
          offset += node.n;
        }

        ComputeSizeVisitor(const Entity& entity, std::size_t offset_ = 0)
          : e(entity)
          , offset(offset_)
        {}

        const Entity& e;
        std::size_t offset;

      };


      template<typename Entity>
      struct FillIndicesVisitor
        : public TypeTree::TreeVisitor
        , public TypeTree::DynamicTraversal
      {

        template<typename Node, typename TreePath>
        void leaf(Node& node, TreePath treePath)
        {
          // setup DOFIndices for this finite element
          node.dofIndices(e,node._dof_indices->begin()+node.offset,node._dof_indices->begin()+node.offset+node.n);
        }

        template<typename Node, typename Child, typename TreePath, typename ChildIndex>
        void afterChild(const Node& node, const Child& child, TreePath treePath, ChildIndex childIndex)
        {
          for (std::size_t i = 0; i<child.n; ++i)
            {
              // update tree path for the DOFIndices of the child
              (*node._dof_indices)[child.offset+i].treeIndex().push_back(childIndex);
            }
        }

        FillIndicesVisitor(const Entity& entity)
          : e(entity)
        {}

        const Entity& e;
      };

    } // end empty namespace

    //=======================================
    // local function space base: base class
    //=======================================

    //! traits mapping global function space information to local function space
    template<typename GFS, typename DI>
    struct LocalFunctionSpaceBaseTraits
    {
      //! \brief Type of the underlying grid function space
      typedef GFS GridFunctionSpaceType;

      //! \brief Type of the underlying grid function space
      typedef GFS GridFunctionSpace;

      //! \brief Type to store indices from Backend
      typedef typename GFS::Traits::SizeType SizeType;

      //! \brief Type of container to store indices
      typedef typename std::vector<SizeType> IndexContainer;

      //! \brief Type of MultiIndex associated with this LocalFunctionSpace.
      typedef DI DOFIndex;

      //! \brief Type of container to store multiindices.
      typedef typename std::vector<DI> DOFIndexContainer;

    };

    template <typename GFS, typename DOFIndex>
    class LocalFunctionSpaceBaseNode
    {
      typedef typename GFS::Traits::Backend B;

      template<typename>
      friend struct PropagateGlobalStorageVisitor;

      template<typename>
      friend struct ComputeSizeVisitor;

      template<typename>
      friend struct FillIndicesVisitor;

      template<typename LFS, typename C, typename Tag>
      friend class LFSIndexCacheBase;

    public:
      typedef LocalFunctionSpaceBaseTraits<GFS,DOFIndex> Traits;

      //! \brief construct from global function space
      LocalFunctionSpaceBaseNode (std::shared_ptr<const GFS> gfs)
        : pgfs(gfs)
        , _dof_index_storage()
        , _dof_indices(&_dof_index_storage)
        , n(0)
      {}

      //! \brief get current size
      typename Traits::IndexContainer::size_type size () const
      {
        return n;
      }

      std::size_t subSpaceDepth() const
      {
        return 0;
      }

      //! \brief get maximum possible size (which is maxLocalSize from grid function space)
      typename Traits::IndexContainer::size_type maxSize () const
      {
        // _dof_indices is always as large as the max local size of the root GFS
        return _dof_indices->size();
      }

      //! \brief get size of an appropriate local vector object
      /**
         this is the number of dofs of the complete local function
         space tree, i.e. the size() of the root node. The local
         vector objects must always have this size and the localIndex
         method maps into the range [0,localVectorSize()[
       */
      typename Traits::IndexContainer::size_type localVectorSize () const
      {
        return _dof_indices->size();
      }

      //! \brief map index in this local function space to root local function space
      typename Traits::IndexContainer::size_type localIndex (typename Traits::IndexContainer::size_type index) const
      {
        return offset+index;
      }

      //! \brief Maps given index in this local function space to its corresponding global MultiIndex.
      /**
       * \param index  The local index value from the range 0,...,size()-1
       * \returns      A const reference to the associated, globally unique MultiIndex. Note that the returned
       *               object may (and must) be copied if it needs to be stored beyond the time of the next
       *               call to bind() on this LocalFunctionSpace (e.g. when the MultiIndex is used as a DOF
       *               identifier in a constraints container).
       */
      const typename Traits::DOFIndex& dofIndex(typename Traits::IndexContainer::size_type index) const
      {
        return (*_dof_indices)[offset + index];
      }

      //! \brief print debug information about this local function space
      void debug () const
      {
        std::cout << n << " indices = (";
        for (typename Traits::IndexContainer::size_type k=0; k<n; k++)
          std::cout << (*_dof_indices)[localIndex(k)] << " ";
        std::cout << ")" << std::endl;
      }

      //! Returns the GridFunctionSpace underlying this LocalFunctionSpace.
      const GFS& gridFunctionSpace() const
      {
        return *pgfs;
      }

    public:
      template<typename NodeType>
      void setup(NodeType& node)
      {
        _dof_index_storage.resize(gridFunctionSpace().ordering().maxLocalSize());
        TypeTree::applyToTree(node,PropagateGlobalStorageVisitor<>());
      }

      std::shared_ptr<GFS const> pgfs;
      typename Traits::DOFIndexContainer _dof_index_storage;
      typename Traits::DOFIndexContainer* _dof_indices;
      typename Traits::IndexContainer::size_type n;
      typename Traits::IndexContainer::size_type offset;
    };

    //! traits for local function space on a gridview
    template<typename GFS, typename DOFIndex>
    struct GridViewLocalFunctionSpaceBaseTraits : public LocalFunctionSpaceBaseTraits<GFS,DOFIndex>
    {
      //! \brief Type of the grid view that the underlying grid function space is defined on.
      typedef typename GFS::Traits::GridViewType GridViewType;

      //! \brief Type of the grid view that the underlying grid function space is defined on.
      typedef typename GFS::Traits::GridViewType GridView;

      using EntitySet = typename GFS::Traits::EntitySet;

      //! \brief Type of codim 0 entity in the grid
      using Element = typename EntitySet::Element;
    };

    template <typename GFS, typename DOFIndex>
    class GridViewLocalFunctionSpaceBaseNode :
      public LocalFunctionSpaceBaseNode<GFS,DOFIndex>
    {
      typedef typename GFS::Traits::Backend B;
      typedef LocalFunctionSpaceBaseNode<GFS,DOFIndex> BaseT;

    public:
      typedef GridViewLocalFunctionSpaceBaseTraits<GFS,DOFIndex> Traits;

      //! \brief construct from global function space
      GridViewLocalFunctionSpaceBaseNode (std::shared_ptr<const GFS> gfs)
        : BaseT(gfs)
      {}

    protected:
      //! \brief bind local function space to entity
      /**

         This is a generic implementation of the bind function. It is
         parametrized with the NodeType, which the type of the derived
         LocalFunctionSpaceNode. Handing the NodeType as a parammeter
         avoid the need for the CRTP construct, but all derived
         classes have to add a method bind, which forward to this
         method.

         \param node reference to the derived node, the address must be the same as this
         \param e entity to bind to
       */
      template<typename NodeType>
      void bind (NodeType& node, const typename Traits::Element& e);
    };

    template <typename GFS, typename DOFIndex>
    template <typename NodeType>
    void GridViewLocalFunctionSpaceBaseNode<GFS,DOFIndex>::bind (NodeType& node,
         const typename GridViewLocalFunctionSpaceBaseNode<GFS,DOFIndex>::Traits::Element& e)
    {
      typedef typename GridViewLocalFunctionSpaceBaseNode<GFS,DOFIndex>::Traits::Element Element;
      assert(&node == this);

      // compute sizes
      ComputeSizeVisitor<Element> csv(e);
      TypeTree::applyToTree(node,csv);


      // initialize iterators and fill indices
      FillIndicesVisitor<Element> fiv(e);
      TypeTree::applyToTree(node,fiv);
    }

    //=======================================
    // local function space base: power implementation
    //=======================================

    //! traits for multi component local function space
    template<typename GFS, typename DOFIndex, typename N>
    struct PowerCompositeLocalFunctionSpaceTraits : public GridViewLocalFunctionSpaceBaseTraits<GFS,DOFIndex>
    {
      //! type of local function space node
      typedef N NodeType;
    };

    // local function space for a power grid function space
    template<typename GFS, typename DOFIndex, typename ChildLFS, std::size_t k>
    class PowerLocalFunctionSpaceNode :
      public GridViewLocalFunctionSpaceBaseNode<GFS,DOFIndex>,
      public TypeTree::PowerNode<ChildLFS,k>
    {
      typedef GridViewLocalFunctionSpaceBaseNode<GFS,DOFIndex> BaseT;
      typedef TypeTree::PowerNode<ChildLFS,k> TreeNode;

      template<typename>
      friend struct PropagateGlobalStorageVisitor;

      template<typename>
      friend struct ClearSizeVisitor;

      template<typename>
      friend struct ComputeSizeVisitor;

      template<typename>
      friend struct FillIndicesVisitor;

    public:
      typedef PowerCompositeLocalFunctionSpaceTraits<GFS,DOFIndex,PowerLocalFunctionSpaceNode> Traits;

      typedef PowerLocalFunctionSpaceTag ImplementationTag;

      //! \brief initialize with grid function space
      template<typename Transformation>
      PowerLocalFunctionSpaceNode (std::shared_ptr<const GFS> gfs,
                                   const Transformation& t,
                                   const std::array<std::shared_ptr<ChildLFS>,k>& children)
        : BaseT(gfs)
        , TreeNode(children)
      {}

      template<typename Transformation>
      PowerLocalFunctionSpaceNode (const GFS& gfs,
                                   const Transformation& t,
                                   const std::array<std::shared_ptr<ChildLFS>,k>& children)
        : BaseT(stackobject_to_shared_ptr(gfs))
        , TreeNode(children)
      {}

      //! \brief bind local function space to entity
      void bind (const typename Traits::Element& e)
      {
        // call method on base class, this avoid the barton neckman trick
        BaseT::bind(*this,e);
      }

    };


    // transformation template, we need a custom template in order to inject the DOFIndex type into the LocalFunctionSpace
    template<typename SourceNode, typename Transformation>
    struct power_gfs_to_lfs_template
    {
      template<typename TC>
      struct result
      {
        typedef PowerLocalFunctionSpaceNode<SourceNode,typename Transformation::DOFIndex,TC,SourceNode::CHILDREN> type;
      };
    };

    // register PowerGFS -> LocalFunctionSpace transformation
    template<typename PowerGridFunctionSpace, typename Params>
    TypeTree::TemplatizedGenericPowerNodeTransformation<
      PowerGridFunctionSpace,
      gfs_to_lfs<Params>,
      power_gfs_to_lfs_template<PowerGridFunctionSpace,gfs_to_lfs<Params> >::template result
      >
    registerNodeTransformation(PowerGridFunctionSpace* pgfs, gfs_to_lfs<Params>* t, PowerGridFunctionSpaceTag* tag);


    //=======================================
    // local function space base: composite implementation
    //=======================================

    // local function space for a power grid function space
    template<typename GFS, typename DOFIndex, typename... Children>
    class CompositeLocalFunctionSpaceNode
      : public GridViewLocalFunctionSpaceBaseNode<GFS,DOFIndex>
      , public TypeTree::CompositeNode<Children...>
    {
      typedef GridViewLocalFunctionSpaceBaseNode<GFS,DOFIndex> BaseT;
      typedef TypeTree::CompositeNode<Children...> NodeType;

      template<typename>
      friend struct PropagateGlobalStorageVisitor;

      template<typename>
      friend struct ClearSizeVisitor;

      template<typename>
      friend struct ComputeSizeVisitor;

      template<typename>
      friend struct FillIndicesVisitor;

    public:
      typedef PowerCompositeLocalFunctionSpaceTraits<GFS,DOFIndex,CompositeLocalFunctionSpaceNode> Traits;

      typedef CompositeLocalFunctionSpaceTag ImplementationTag;

      template<typename Transformation>
      CompositeLocalFunctionSpaceNode (std::shared_ptr<const GFS> gfs,
                                       const Transformation& t,
                                       std::shared_ptr<Children>... children)
        : BaseT(gfs)
        , NodeType(children...)
      {}

      template<typename Transformation>
      CompositeLocalFunctionSpaceNode (const GFS& gfs,
                                       const Transformation& t,
                                       std::shared_ptr<Children>... children)
        : BaseT(stackobject_to_shared_ptr(gfs))
        , NodeType(children...)
      {}

      //! \brief bind local function space to entity
      void bind (const typename Traits::Element& e)
      {
        // call method on base class, this avoid the barton neckman trick
        BaseT::bind(*this,e);
      }

    };

    // transformation template, we need a custom template in order to inject the MultiIndex type into the LocalFunctionSpace
    template<typename SourceNode, typename Transformation>
    struct composite_gfs_to_lfs_template
    {
      template<typename... TC>
      struct result
      {
        typedef CompositeLocalFunctionSpaceNode<SourceNode,typename Transformation::DOFIndex,TC...> type;
      };
    };

    // register CompositeGFS -> LocalFunctionSpace transformation (variadic version)
    template<typename CompositeGridFunctionSpace, typename Params>
    TypeTree::TemplatizedGenericCompositeNodeTransformation<
      CompositeGridFunctionSpace,
      gfs_to_lfs<Params>,
      composite_gfs_to_lfs_template<CompositeGridFunctionSpace,gfs_to_lfs<Params> >::template result
      >
    registerNodeTransformation(CompositeGridFunctionSpace* cgfs, gfs_to_lfs<Params>* t, CompositeGridFunctionSpaceTag* tag);


    //=======================================
    // local function space base: single component implementation
    //=======================================

    //! traits for single component local function space
    template<typename GFS, typename DOFIndex, typename N>
    struct LeafLocalFunctionSpaceTraits : public PowerCompositeLocalFunctionSpaceTraits<GFS,DOFIndex,N>
    {
      //! Type of local finite element
      typedef typename GFS::Traits::FiniteElementType FiniteElementType;

      typedef typename GFS::Traits::FiniteElementType FiniteElement;

      //! \brief Type of constraints engine
      typedef typename GFS::Traits::ConstraintsType ConstraintsType;

      typedef typename GFS::Traits::ConstraintsType Constraints;

    };

    //! single component local function space
    template<typename GFS, typename DOFIndex>
    class LeafLocalFunctionSpaceNode
      : public GridViewLocalFunctionSpaceBaseNode<GFS,DOFIndex>
      , public TypeTree::LeafNode
    {
      typedef GridViewLocalFunctionSpaceBaseNode<GFS,DOFIndex> BaseT;

      template<typename>
      friend struct PropagateGlobalStorageVisitor;

      template<typename>
      friend struct ClearSizeVisitor;

      template<typename>
      friend struct ComputeSizeVisitor;

      template<typename>
      friend struct FillIndicesVisitor;

    public:
      typedef LeafLocalFunctionSpaceTraits<GFS,DOFIndex,LeafLocalFunctionSpaceNode> Traits;

      typedef LeafLocalFunctionSpaceTag ImplementationTag;

    private:
      typedef FiniteElementInterfaceSwitch<
      typename Traits::FiniteElementType
      > FESwitch;

    public:

      //! \brief initialize with grid function space
      template<typename Transformation>
      LeafLocalFunctionSpaceNode (std::shared_ptr<const GFS> gfs, const Transformation& t)
        : BaseT(gfs)
      {
      }

      template<typename Transformation>
      LeafLocalFunctionSpaceNode (const GFS& gfs, const Transformation& t)
        : BaseT(stackobject_to_shared_ptr(gfs))
      {
      }

      //! get finite element
      const typename Traits::FiniteElementType& finiteElement () const
      {
        return *pfe;
      }

      //! \brief get constraints engine
      const typename Traits::ConstraintsType& constraints () const
      {
        return this->pgfs->constraints();
      }

      //! Calculates the multiindices associated with the given entity.
      template<typename Entity, typename DOFIndexIterator>
      void dofIndices(const Entity& e, DOFIndexIterator it, DOFIndexIterator endit)
      {
        // get layout of entity
        const typename FESwitch::Coefficients &coeffs =
          FESwitch::coefficients(*pfe);

        using EntitySet = typename GFS::Traits::EntitySet;
        auto es = this->gridFunctionSpace().entitySet();

        const Dune::ReferenceElement<double,EntitySet::dimension>& refEl =
          Dune::ReferenceElements<double,EntitySet::dimension>::general(this->pfe->type());

        for (std::size_t i = 0; i < std::size_t(coeffs.size()); ++i, ++it)
          {
            // get geometry type of subentity
            auto gt = refEl.type(coeffs.localKey(i).subEntity(),
                                 coeffs.localKey(i).codim());

            // evaluate consecutive index of subentity
            auto index = es.indexSet().subIndex(e,
                                                coeffs.localKey(i).subEntity(),
                                                coeffs.localKey(i).codim());

            // store data
            GFS::Ordering::Traits::DOFIndexAccessor::store(*it,gt,index,coeffs.localKey(i).index());

            // make sure we don't write past the end of the iterator range
            assert(it != endit);
          }
      }


      template<typename GC, typename LC>
      void insert_constraints (const LC& lc, GC& gc) const
      {
        // LC and GC are maps of maps
        typedef typename LC::const_iterator local_col_iterator;
        typedef typename LC::value_type::second_type::const_iterator local_row_iterator;
        typedef typename GC::iterator global_col_iterator;
        typedef typename GC::value_type::second_type global_row_type;

        for (local_col_iterator cit=lc.begin(); cit!=lc.end(); ++cit)
          {

            // look up entry in global map, if not found, insert an empty one.
            global_col_iterator gcit = gc.insert(std::make_pair(std::ref(this->dofIndex(cit->first)),global_row_type())).first;

            // copy row to global container with transformed indices
            for (local_row_iterator rit=(cit->second).begin(); rit!=(cit->second).end(); ++rit)
              gcit->second[this->dofIndex(rit->first)] = rit->second;
          }
      }

      //! \brief bind local function space to entity
      void bind (const typename Traits::Element& e)
      {
        // call method on base class, this avoid the barton neckman trick
        BaseT::bind(*this,e);
      }

      //    private:
      typename FESwitch::Store pfe;
    };

    // Register LeafGFS -> LocalFunctionSpace transformation
    template<typename GridFunctionSpace, typename Params>
    TypeTree::GenericLeafNodeTransformation<
      GridFunctionSpace,
      gfs_to_lfs<Params>,
      LeafLocalFunctionSpaceNode<GridFunctionSpace,typename gfs_to_lfs<Params>::DOFIndex>
      >
    registerNodeTransformation(GridFunctionSpace* gfs, gfs_to_lfs<Params>* t, LeafGridFunctionSpaceTag* tag);

    //=======================================
    // local function facade
    //=======================================

    template <typename GFS, typename TAG=AnySpaceTag>
    class LocalFunctionSpace;

    /**
       \brief Create a local function space from a global function space

       The local function space can be tagged with on of the tags
       defined in localfunctionspacetags.hh. This allows to
       destinguish between trial and test space.

       If no TAG is specified the AnySpaceTag is used, which basicly
       states, that it is not clear, whether this is a trial of a test
       space.

       \extends LocalFunctionSpaceBaseNode
     */
    template <typename GFS, typename TAG>
    class LocalFunctionSpace :
      public TypeTree::TransformTree<GFS,gfs_to_lfs<GFS> >::Type
    {
      typedef typename TypeTree::TransformTree<GFS,gfs_to_lfs<GFS> >::Type BaseT;
      typedef typename BaseT::Traits::IndexContainer::size_type I;
      typedef typename BaseT::Traits::IndexContainer::size_type LocalIndex;

      template<typename>
      friend struct PropagateGlobalStorageVisitor;

      template<typename>
      friend struct ClearSizeVisitor;

      template<typename>
      friend struct ComputeSizeVisitor;

      template<typename>
      friend struct FillIndicesVisitor;

    public:
      typedef typename BaseT::Traits Traits;

      LocalFunctionSpace(const GFS & gfs)
        : BaseT(TypeTree::TransformTree<GFS,gfs_to_lfs<GFS> >::transform(gfs))
      {
        this->setup(*this);
      }

      LocalFunctionSpace(const LocalFunctionSpace & lfs)
        : BaseT(lfs)
      {
        // We need to reset the DOFIndex storage pointers in the new LFS tree,
        // as they are still pointing to the _dof_index_storage of the
        // old tree.
        this->_dof_indices = &(this->_dof_index_storage);
        this->setup(*this);
      }

      LocalIndex localIndex (typename Traits::IndexContainer::size_type index) const
      {
        return LocalIndex(BaseT::localIndex(index));
      }

    private:
      // we don't support getChild yet, so let's hide it!
      template<int i>
      void getChild () const;
      template<int i>
      void child () const;
    };

    // specialization for AnySpaceTag
    // WARNING: If you modify this class, make sure to also fix the specialization in
    // subspacelocalfunctionspace.hh!
    template <typename GFS>
    class LocalFunctionSpace<GFS, AnySpaceTag> :
      public TypeTree::TransformTree<GFS,gfs_to_lfs<GFS> >::Type
    {
      typedef typename TypeTree::TransformTree<GFS,gfs_to_lfs<GFS> >::Type BaseT;

      template<typename>
      friend struct PropagateGlobalStorageVisitor;

      template<typename>
      friend struct ClearSizeVisitor;

      template<typename>
      friend struct ComputeSizeVisitor;

      template<typename>
      friend struct FillIndicesVisitor;

    public:

      LocalFunctionSpace(const GFS & gfs)
        : BaseT(TypeTree::TransformTree<GFS,gfs_to_lfs<GFS> >::transform(gfs))
      {
        this->_dof_indices = &(this->_dof_index_storage);
        this->setup(*this);
      }

      LocalFunctionSpace(std::shared_ptr<const GFS> pgfs)
        : BaseT(*TypeTree::TransformTree<GFS,gfs_to_lfs<GFS> >::transform_storage(pgfs))
      {
        this->_dof_indices = &(this->_dof_index_storage);
        this->setup(*this);
      }

      LocalFunctionSpace(const LocalFunctionSpace & lfs)
        : BaseT(lfs)
      {
        // We need to reset the DOFIndex storage pointers in the new LFS tree,
        // as they are still pointing to the _dof_index_storage of the
        // old tree.
        this->_dof_indices = &(this->_dof_index_storage);
        this->setup(*this);
      }

    };

    //! \} group GridFunctionSpace
  } // namespace PDELab
} // namespace Dune

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/gridfunctionspace/localfunctionspacetags.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PDELAB_LFS_TAGS_HH
#define DUNE_PDELAB_LFS_TAGS_HH

/** \file
    \author Christian Engwer
    Define tags to mark local trial and test spaces.
 */

namespace Dune {
  namespace PDELab {
    
    /**
       \addtogroup PDELAB_StrictTrialAndTest Strict Trial and Test space handling
       \ingroup GridFunctionSpace
       \{
       
       When compiling a program with 
       \code
       -DDUNE_PDELAB_CHECK_LOCALINDEX
       \endcode

       additional checks are enabled. For these checks the
       GridFunctionSpace::LocalFunctionSpace types are either tagged
       with TrialSpaceTag or with TestSpaceTag. Usually they are
       tagged with AnySpaceTag, which means that no additional test
       are performed.

       To make code aware of the difference between trial and test space, compile with
       \code
       -DDUNE_PDELAB_CHECK_LOCALINDEX_STRICT_TRIAL_AND_TEST_SPACE
       \endcode
       note, that this will report errors for all local operators, where lfsu==lfsv is assumed.
     */

    /**
       The I-don't-care-which-space-it-is tag
     */
    struct AnySpaceTag {};

#if defined DOXYGEN \
    || defined DUNE_PDELAB_CHECK_LOCALINDEX \
    || defined DUNE_PDELAB_CHECK_LOCALINDEX_STRICT_TRIAL_AND_TEST_SPACE
    /**
       Tag to mark a LocalFunctionSpace as trial-space
     */
    struct TrialSpaceTag {};
#if defined DOXYGEN \
    || defined DUNE_PDELAB_CHECK_LOCALINDEX_STRICT_TRIAL_AND_TEST_SPACE
    /**
       Tag to mark a LocalFunctionSpace as test-space
     */
    struct TestSpaceTag {};
#else
    typedef TrialSpaceTag TestSpaceTag;
#endif    
#else
    typedef AnySpaceTag TrialSpaceTag;
    typedef AnySpaceTag TestSpaceTag;
#endif

    /**
       \}
     */

  } // end namespace PDELab
} // end namespace Dune

#endif // DUNE_PDELAB_LFS_TAGS_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/gridfunctionspace/localvector.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PDELAB_LOCALVECTOR_HH
#define DUNE_PDELAB_LOCALVECTOR_HH

#include <vector>
#include <algorithm>
#include <functional>
#include <dune/pdelab/gridfunctionspace/localfunctionspacetags.hh>

/** \file
    \author Christian Engwer
    A local Vector class, which can be tagged by a tag from localfunctionspacetags.hh
 */

namespace Dune {
  namespace PDELab {

    /**
     * \addtogroup PDELab
     * \{
     */

    //! An accumulate-only view on a local vector that automatically takes into account an accumulation weight.
    template<typename C>
    class WeightedVectorAccumulationView
    {
    public:

      //! The type of the underlying LocalVector.
      typedef C Container;

      //! The type of the storage container underlying the LocalVector.
      typedef typename Container::BaseContainer BaseContainer;

      //! The value type of the entries.
      typedef typename Container::value_type value_type;

      //! The type of the weight applied when accumulating contributions.
      typedef typename Container::weight_type weight_type;

      //! \brief Export this type for uniform handling of the containers
      //!        themselves and their views.
      typedef WeightedVectorAccumulationView WeightedAccumulationView;

      //! \brief Returns a WeighedAccumulationView with some weight in
      //!        addition to this view's weight
      WeightedAccumulationView weightedAccumulationView(weight_type weight)
      {
        return WeightedAccumulationView(container(),weight*this->weight());
      }

      //! The size_type of the underlying container.
      typedef typename Container::size_type size_type;

      //! Returns the weight associated with this view.
      /**
       * \note This can be used together with rawAccumulate() to avoid applying the weight at
       * each loop iteration.
       */
      weight_type weight()
      {
        _modified = true;
        return _weight;
      }

      //! Resets the weighting coefficient of the view.
      /**
       * \warning Only call this method when you know what you are doing! It is especially not meant
       *          to be called from inside local operators.
       */
      void setWeight(weight_type weight)
      {
        _weight = weight;
      }

      //! Applies the current weight to v and adds the result to the n-th degree of freedom of the lfs.
      template<typename LFS>
      void accumulate(const LFS& lfs, size_type n, value_type v)
      {
        _modified = true;
        _container(lfs,n) += _weight * v;
      }

      //! Adds v to the n-th degree of freedom of the lfs without applying the current weight.
      /**
       * \warning When using this method, you must take care of applying the weight yourself, otherwise
       *          your program may exhibit strange behavior or even calculate wrong results!
       */
      template<typename LFS>
      void rawAccumulate(const LFS& lfs, size_type n, value_type v)
      {
        _modified = true;
        _container(lfs,n) += v;
      }

      //! Constructor
      WeightedVectorAccumulationView(C& container, weight_type weight)
        : _container(container)
        , _weight(weight)
        , _modified(false)
      {}

      //! Returns the size of the underlying container.
      size_type size() const
      {
        return _container.size();
      }

      //! Returns whether this view has been written to.
      bool modified() const
      {
        return _modified;
      }

      //! Resets the modification state of the view to not modified.
      /**
       * \warning Never call this method from within a local operator, or
       *          your local residual / matrix contributions will be lost!
       */
      void resetModified()
      {
        _modified = false;
      }

      //! Returns the container (of type LocalVector) that this view is based on.
      Container& container()
      {
        _modified = true;
        return _container;
      }

      //! Returns the container (of type LocalVector) that this view is based on (const version).
      const Container& container() const
      {
        return _container;
      }

      //! Returns the storage container of the underlying LocalVector.
      BaseContainer& base()
      {
        _modified = true;
        return _container.base();
      }

      //! Returns the storage container of the underlying LocalVector (const version).
      const BaseContainer& base() const
      {
        return _container.base();
      }

    private:
      C& _container;
      weight_type _weight;
      bool _modified;
    };


    //! A container for storing data associated with the degrees of freedom of a LocalFunctionSpace.
    /**
     * This container acts as a wrapper around a std::vector-like container and supports accessing
     * its entries indexed by pairs of (LocalFunctionSpace,DOF of LocalFunctionSpace). If requested
     * by specifying a non-default LFSFlavorTag, the container will also assert that a LocalFunctionSpace
     * of the matching kind (trial or test space) is used to access its content.
     *
     * \tparam T            The type of values to store in the vector.
     * \tparam LFSFlavorTag Tag type for differentiating between trial and test space vectors.
     * \tparam W            The type of weight applied in a WeightedAccumulationView.
     */
    template<typename T, typename LFSFlavorTag = AnySpaceTag, typename W = T>
    class LocalVector
    {
    public:

      //! The type of the underlying storage container.
      typedef std::vector<T> BaseContainer;

      //! The value type of this container.
      typedef typename BaseContainer::value_type  value_type;

      //! The size type of this container.
      typedef typename BaseContainer::size_type    size_type;

      //! The reference type of this container.
      typedef typename BaseContainer::reference    reference;

      //! The const reference type of this container.
      typedef typename BaseContainer::const_reference const_reference;

      //! The weight type of this container.
      /**
       * A value of this type will be used to assign a weight to contributions in
       * a WeightedAccumulationView.
       */
      typedef W weight_type;

      //! An accumulate-only view of this container that automatically applies a weight to all contributions.
      typedef WeightedVectorAccumulationView<LocalVector> WeightedAccumulationView;

      //! Returns a WeighedAccumulationView of this container with the given weight.
      WeightedAccumulationView weightedAccumulationView(weight_type weight)
      {
        return WeightedAccumulationView(*this,weight);
      }

      //! Access the value in this container associated with the i-th degree of freedom of the LocalFunctionSpace lfs.
      /**
       * \param lfs The LocalFunctionSpace for which to retrieve a value. This must be the LFS that has been used to
       *            load the values into this vector or one of its children (right now, this is not checked).
       * \param i   The index of the degree of freedom of the LocalFunctionSpace that will be returned.
       */
      template<typename LFS>
      reference operator()(const LFS& lfs, size_type i)
      {
        return _container[lfs.localIndex(i)];
      }

      //! Access the value in this container associated with the i-th degree of freedom of the LocalFunctionSpace lfs (const version).
      /**
       * \param lfs The LocalFunctionSpace for which to retrieve a value. This must be the LFS that has been used to
       *            load the values into this vector or one of its children (right now, this is not checked).
       * \param i   The index of the degree of freedom of the LocalFunctionSpace that will be returned.
       */
      template<typename LFS>
      const_reference operator()(const LFS& lfs, size_type i) const
      {
        return _container[lfs.localIndex(i)];
      }

      //! Assigns v to all entries.
      LocalVector& operator=(const value_type& v)
      {
        std::fill(_container.begin(),_container.end(),v);
        return *this;
      }

      //! Multiplies all entries by v.
      LocalVector& operator*=(const value_type& v)
      {
        std::transform(_container.begin(),_container.end(),_container.begin(),std::bind1st(std::multiplies<value_type>(),v));
        return *this;
      }

      //! The size of the container.
      size_type size() const
      {
        return _container.size();
      }

      //! Resize the container.
      void resize(size_type size)
      {
        _container.resize(size);
      }

      //! Resize the container to size and assign the passed value to all entries.
      void assign(size_type size, const T& value)
      {
        _container.assign(size,value);
      }

      //! Returns the underlying, std::vector-like storage container.
      BaseContainer& base()
      {
        return _container;
      }

      //! Returns the underlying, std::vector-like storage container (const version).
      const BaseContainer& base() const
      {
        return _container;
      }

      //! Default constructor.
      LocalVector()
      {}

      //! Construct a LocalVector with size n.
      explicit LocalVector(size_type n)
        : _container(n)
      {}

      //! Construct a LocalVector with size n and initialize all entries with v.
      LocalVector(size_type n, const value_type & v)
        : _container(n,v)
      {}

    private:

      BaseContainer _container;

    };


    template<typename C>
    C& accessBaseContainer(C& c)
    {
      return c;
    }

    template<typename T, typename Tag, typename W>
    typename LocalVector<T,Tag,W>::BaseContainer& accessBaseContainer(LocalVector<T,Tag,W>& c)
    {
      return c.base();
    }

    template<typename C>
    typename WeightedVectorAccumulationView<C>::BaseContainer& accessBaseContainer
    (WeightedVectorAccumulationView<C>& c)
    {
      return c.base();
    }

    template<typename C>
    const C& accessBaseContainer(const C& c)
    {
      return c;
    }

    template<typename T, typename Tag, typename W>
    const typename LocalVector<T,Tag,W>::BaseContainer& accessBaseContainer(const LocalVector<T,Tag,W>& c)
    {
      return c.base();
    }

    template<typename C>
    const typename WeightedVectorAccumulationView<C>::BaseContainer& accessBaseContainer
    (const WeightedVectorAccumulationView<C>& c)
    {
      return c.base();
    }

    /**
     * \} group PDELab
     */

  } // end namespace PDELab
} // end namespace Dune

#endif // DUNE_PDELAB_LOCALVECTOR_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/gridfunctionspace/powercompositegridfunctionspacebase.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PDELAB_POWERCOMPOSITEGRIDFUNCTIONSPACEBASE_HH
#define DUNE_PDELAB_POWERCOMPOSITEGRIDFUNCTIONSPACEBASE_HH

#include <algorithm>
#include <cstddef>
#include <functional>
#include <vector>

#include <dune/typetree/fixedcapacitystack.hh>
#include <dune/typetree/traversal.hh>
#include <dune/typetree/traversalutilities.hh>
#include <dune/typetree/utility.hh>
#include <dune/typetree/transformation.hh>
#include <dune/typetree/visitor.hh>

#include <dune/pdelab/constraints/common/constraintstransformation.hh>
#include <dune/pdelab/constraints/noconstraints.hh>
#include <dune/pdelab/gridfunctionspace/tags.hh>
#include <dune/pdelab/gridfunctionspace/gridfunctionspacebase.hh>
#include <dune/pdelab/ordering/lexicographicordering.hh>
#include <dune/pdelab/ordering/entityblockedlocalordering.hh>

namespace Dune {
  namespace PDELab {

    //! \addtogroup GridFunctionSpace grid function space
    //! \ingroup PDELab
    //! \{

    //! Trait class for the multi component grid function spaces
    template<typename G, typename B, typename O, std::size_t k>
    struct PowerCompositeGridFunctionSpaceTraits
    {
      enum{
        //! \brief True if this grid function space is composed of others.
        isComposite = 1,
        //! \brief number of child spaces
        noChilds = k
      };

      const static std::size_t CHILDREN = k;

      using EntitySet = G;

      using GridView = typename EntitySet::GridView;

      //! \brief the grid view where grid function is defined upon
      using GridViewType = GridView;

      //! \brief vector backend
      typedef B BackendType;

      typedef B Backend;

      //! \brief mapper
      typedef O MapperType;

      typedef O OrderingTag;

      //! \brief short cut for size type exported by Backend
      typedef typename B::size_type SizeType;
    };

    //! Mixin class providing common functionality of PowerGridFunctionSpace and CompositeGridFunctionSpace
    template<typename GridFunctionSpace, typename GV, typename B, typename O, std::size_t k>
    class PowerCompositeGridFunctionSpaceBase
      : public GridFunctionSpaceBase<
                 GridFunctionSpace,
                 PowerCompositeGridFunctionSpaceTraits<GV,B,O,k>
                 >
    {

#ifndef DOXYGEN

      const GridFunctionSpace& gfs() const
      {
        return static_cast<const GridFunctionSpace&>(*this);
      }

      GridFunctionSpace& gfs()
      {
        return static_cast<GridFunctionSpace&>(*this);
      }

#endif // DOXYGEN

    public:

      //! export traits class
      typedef PowerCompositeGridFunctionSpaceTraits<GV,B,O,k> Traits;

    private:

      typedef GridFunctionSpaceBase<GridFunctionSpace,Traits> BaseT;

    public:

      typedef O OrderingTag;

      // TODO: Do not just use constraints from child 0!
      //! extract type for storing constraints
      template<typename E>
      struct ConstraintsContainer
      {
        typedef typename conditional<
          is_same<
            typename GridFunctionSpace::template Child<0>::type::template ConstraintsContainer<E>::Type,
            EmptyTransformation
            >::value,
          EmptyTransformation,
          ConstraintsTransformation<
            typename GridFunctionSpace::Ordering::Traits::DOFIndex,
            typename GridFunctionSpace::Ordering::Traits::ContainerIndex,
            E
            >
          >::type Type;
      };

      //! get grid view
      const typename Traits::GridView& gridView () const
      {
        return gfs().template child<0>().gridView();
      }

      //! get grid view partition
      const typename Traits::EntitySet& entitySet () const
      {
        return gfs().template child<0>().entitySet();
      }

      PowerCompositeGridFunctionSpaceBase(const B& backend, const OrderingTag& ordering_tag)
        : BaseT(backend,ordering_tag)
      {}

    };

  }

}
//! \}
#endif // DUNE_PDELAB_POWERCOMPOSITEGRIDFUNCTIONSPACEBASE_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/gridfunctionspace/powergridfunctionspace.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:

#ifndef DUNE_PDELAB_POWERGRIDFUNCTIONSPACE_HH
#define DUNE_PDELAB_POWERGRIDFUNCTIONSPACE_HH

#include <cstddef>
#include <memory>

#include <dune/typetree/powernode.hh>

#include <dune/pdelab/gridfunctionspace/powercompositegridfunctionspacebase.hh>
#include <dune/pdelab/gridfunctionspace/datahandleprovider.hh>
#include <dune/pdelab/gridfunctionspace/tags.hh>

namespace Dune {
  namespace PDELab {

    //=======================================
    // power grid function space
    //=======================================

    /** \brief base class for tuples of grid function spaces
        product of identical grid function spaces
        base class that holds implementation of the methods

        PGFS(T,k) = {T}^k

        \tparam T the underlying are all grid function spaces
        \tparam k power factor
        \tparam Mapper is the ordering parameter. Use e.g.
        \link GridFunctionSpaceLexicographicMapper GridFunctionSpaceLexicographicMapper \endlink
        or \link  GridFunctionSpaceComponentBlockwiseMapper  GridFunctionSpaceComponentBlockwiseMapper \endlink
        or \link  GridFunctionSpaceBlockwiseMapper  GridFunctionSpaceBlockwiseMapper \endlink
        or \link  GridFunctionSpaceDynamicBlockwiseMapper  GridFunctionSpaceDynamicBlockwiseMapper \endlink
    */
    template<typename T, std::size_t k,
             typename Backend,
             typename OrderingTag = LexicographicOrderingTag>
    class PowerGridFunctionSpace
      : public TypeTree::PowerNode<T,k>
      , public PowerCompositeGridFunctionSpaceBase<
          PowerGridFunctionSpace<T, k, Backend, OrderingTag>,
          typename T::Traits::EntitySet,
          Backend,
          OrderingTag,
          k>
      , public DataHandleProvider<PowerGridFunctionSpace<T,k,Backend,OrderingTag> >
    {

    public:

      typedef PowerGridFunctionSpaceTag ImplementationTag;

      typedef TypeTree::PowerNode<T,k> BaseT;

    private:

      typedef PowerCompositeGridFunctionSpaceBase<
        PowerGridFunctionSpace,
        typename T::Traits::EntitySet,
        Backend,
        OrderingTag,
        k
        > ImplementationBase;

      friend class PowerCompositeGridFunctionSpaceBase<
        PowerGridFunctionSpace,
        typename T::Traits::EntitySet,
        Backend,
        OrderingTag,
        k>;

      template<typename,typename>
      friend class GridFunctionSpaceBase;

      typedef TypeTree::TransformTree<PowerGridFunctionSpace,
                                      gfs_to_ordering<PowerGridFunctionSpace>
                                      > ordering_transformation;

    public:

      typedef typename ordering_transformation::Type Ordering;

      //! export traits class
      typedef typename ImplementationBase::Traits Traits;


      PowerGridFunctionSpace(T& c, const Backend& backend = Backend(), const OrderingTag ordering_tag = OrderingTag())
        : BaseT(c)
        , ImplementationBase(backend,ordering_tag)
      {}

      PowerGridFunctionSpace (T& c0,
                              T& c1,
                              const Backend& backend = Backend(),
                              const OrderingTag ordering_tag = OrderingTag())
        : BaseT(c0,c1)
        , ImplementationBase(backend,ordering_tag)
      {}

      PowerGridFunctionSpace (T& c0,
                              T& c1,
                              T& c2,
                              const Backend& backend = Backend(),
                              const OrderingTag ordering_tag = OrderingTag())
        : BaseT(c0,c1,c2)
        , ImplementationBase(backend,ordering_tag)
      {}

      PowerGridFunctionSpace (T& c0,
                              T& c1,
                              T& c2,
                              T& c3,
                              const Backend& backend = Backend(),
                              const OrderingTag ordering_tag = OrderingTag())
        : BaseT(c0,c1,c2,c3)
        , ImplementationBase(backend,ordering_tag)
      {}

      PowerGridFunctionSpace (T& c0,
                              T& c1,
                              T& c2,
                              T& c3,
                              T& c4,
                              const Backend& backend = Backend(),
                              const OrderingTag ordering_tag = OrderingTag())
        : BaseT(c0,c1,c2,c3,c4)
        , ImplementationBase(backend,ordering_tag)
      {}

      PowerGridFunctionSpace (T& c0,
                              T& c1,
                              T& c2,
                              T& c3,
                              T& c4,
                              T& c5,
                              const Backend& backend = Backend(),
                              const OrderingTag ordering_tag = OrderingTag())
        : BaseT(c0,c1,c2,c3,c4,c5)
        , ImplementationBase(backend,ordering_tag)
      {}

      PowerGridFunctionSpace (T& c0,
                              T& c1,
                              T& c2,
                              T& c3,
                              T& c4,
                              T& c5,
                              T& c6,
                              const Backend& backend = Backend(),
                              const OrderingTag ordering_tag = OrderingTag())
        : BaseT(c0,c1,c2,c3,c4,c5,c6)
        , ImplementationBase(backend,ordering_tag)
      {}

      PowerGridFunctionSpace (T& c0,
                              T& c1,
                              T& c2,
                              T& c3,
                              T& c4,
                              T& c5,
                              T& c6,
                              T& c7,
                              const Backend& backend = Backend(),
                              const OrderingTag ordering_tag = OrderingTag())
        : BaseT(c0,c1,c2,c3,c4,c5,c6,c7)
        , ImplementationBase(backend,ordering_tag)
      {}

      PowerGridFunctionSpace (T& c0,
                              T& c1,
                              T& c2,
                              T& c3,
                              T& c4,
                              T& c5,
                              T& c6,
                              T& c7,
                              T& c8,
                              const Backend& backend = Backend(),
                              const OrderingTag ordering_tag = OrderingTag())
        : BaseT(c0,c1,c2,c3,c4,c5,c6,c7,c8)
        , ImplementationBase(backend,ordering_tag)
      {}

      PowerGridFunctionSpace (T& c0,
                              T& c1,
                              T& c2,
                              T& c3,
                              T& c4,
                              T& c5,
                              T& c6,
                              T& c7,
                              T& c8,
                              T& c9,
                              const Backend& backend = Backend(),
                              const OrderingTag ordering_tag = OrderingTag())
        : BaseT(c0,c1,c2,c3,c4,c5,c6,c7,c8,c9)
        , ImplementationBase(backend,ordering_tag)
      {}

      template<typename Child0, typename... Children>
      PowerGridFunctionSpace(std::shared_ptr<Child0> child0, std::shared_ptr<Children>... children)
        : BaseT(child0, children...)
        , ImplementationBase(Backend(),OrderingTag())
      {}

      //! Direct access to the DOF ordering.
      const Ordering &ordering() const
      {
        if (!this->isRootSpace())
          {
            DUNE_THROW(GridFunctionSpaceHierarchyError,
                       "Ordering can only be obtained for root space in GridFunctionSpace tree.");
          }
        if (!_ordering)
          {
            create_ordering();
            this->update(*_ordering);
          }
        return *_ordering;
      }

      //! Direct access to the DOF ordering.
      Ordering &ordering()
      {
        if (!this->isRootSpace())
          {
            DUNE_THROW(GridFunctionSpaceHierarchyError,
                       "Ordering can only be obtained for root space in GridFunctionSpace tree.");
          }
        if (!_ordering)
          {
            create_ordering();
            this->update(*_ordering);
          }
        return *_ordering;
      }

      //! Direct access to the storage of the DOF ordering.
      std::shared_ptr<const Ordering> orderingStorage() const
      {
        if (!this->isRootSpace())
          {
            DUNE_THROW(GridFunctionSpaceHierarchyError,
                       "Ordering can only be obtained for root space in GridFunctionSpace tree.");
          }
        if (!_ordering)
          {
            create_ordering();
            this->update(*_ordering);
          }
        return _ordering;
      }

      //! Direct access to the storage of the DOF ordering.
      std::shared_ptr<Ordering> orderingStorage()
      {
        if (!this->isRootSpace())
          {
            DUNE_THROW(GridFunctionSpaceHierarchyError,
                       "Ordering can only be obtained for root space in GridFunctionSpace tree.");
          }
        if (!_ordering)
          {
            create_ordering();
            this->update(*_ordering);
          }
        return _ordering;
      }

    private:

      // This method here is to avoid a double update of the Ordering when the user calls
      // GFS::update() before GFS::ordering().
      void create_ordering() const
      {
        _ordering = std::make_shared<Ordering>(ordering_transformation::transform(*this));
      }

      mutable std::shared_ptr<Ordering> _ordering;

    };

  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_POWERGRIDFUNCTIONSPACE_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/gridfunctionspace/subspace.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PDELAB_GRIDFUNCTIONSPACE_SUBSPACE_HH
#define DUNE_PDELAB_GRIDFUNCTIONSPACE_SUBSPACE_HH

/** \file
 *  \brief GridFunctionSubSpace implementation.
 */

#include <dune/pdelab/gridfunctionspace/gridfunctionspace.hh>
#include <dune/pdelab/gridfunctionspace/powergridfunctionspace.hh>
#include <dune/pdelab/gridfunctionspace/compositegridfunctionspace.hh>
#include <dune/pdelab/gridfunctionspace/subspacelocalfunctionspace.hh>
#include <dune/pdelab/ordering/subordering.hh>

namespace Dune {
  namespace PDELab {

    namespace gfs {

      // forward declaration for use in build_dof_index_type specialization and
      // in feature mixins.
      template<typename GFS, typename TreePath>
      class GridFunctionSubSpace;

    } // namespace gfs

#ifndef DOXYGEN

    // Specialization of DOFIndex type deduction TMP - the DOFIndex
    // of a subspace must be large enough to contain DOFIndex values
    // for the complete tree rooted in the base space.
    template<typename GFS, typename TP>
    struct build_dof_index_type<gfs::GridFunctionSubSpace<GFS,TP> >
    {
      typedef typename GFS::Ordering::Traits::DOFIndex type;
    };

#endif // DOXYGEN

    //! \addtogroup GridFunctionSpace grid function space
    //! \ingroup PDELab
    //! \{


    //! Implementation namespace for GridFunctionSpace-specific features.
    namespace gfs {

      namespace {



        // ********************************************************************************
        // Helper TMPs
        // ********************************************************************************

        //! TMP for deducing the TreePath to the ordering subtree corresponding to a GridFunctionSubSpace
        /**
         * This TMP will recursively walk down the GFS and the Ordering tree and insert additional
         * entries into the Ordering tree as required.
         */
        template<typename Ordering, typename GFS, typename GFSTP, typename OrderingTP = TypeTree::TreePath<> >
        struct find_ordering_treepath_for_sub_gfs
        {

          // Get the ordering at the current subtree position.
          using SubOrdering = TypeTree::ChildForTreePath<Ordering,OrderingTP>;

          // Only descend in the GFS tree if the current ordering child consumes a tree index entry.
          typedef typename conditional<
            SubOrdering::consume_tree_index,
            typename GFS::template Child<TypeTree::TreePathFront<GFSTP>::value>::type,
            GFS
            >::type SubGFS;

          // Insert either GFS child index or synthesized child index (always 0) in the ordering treepath.
          typedef typename TypeTree::TreePathPushBack<
            OrderingTP,
            (SubOrdering::consume_tree_index ? TypeTree::TreePathFront<GFSTP>::value : 0)
            >::type SubOrderingTP;

          // Keep (synthesized ordering node) or drop (ordering with associated GFS) first entry of GFS TreePath.
          typedef typename conditional<
            SubOrdering::consume_tree_index,
            typename TypeTree::TreePathPopFront<GFSTP>::type,
            GFSTP
            >::type SubGFSTP;

          // Recurse into child trees.
          typedef typename find_ordering_treepath_for_sub_gfs<
            Ordering,
            SubGFS,
            SubGFSTP,
            SubOrderingTP
            >::type type;

        };

        //! End of recursion for TreePath-deducing TMP.
        template<typename Ordering, typename GFS, typename OrderingTP>
        struct find_ordering_treepath_for_sub_gfs<Ordering,GFS,TypeTree::TreePath<>,OrderingTP>
        {

          // We have found the correct ordering TreePath, so let's return it.
          typedef OrderingTP type;

        };

      } // anonymous namespace




      // *****************************************************************************************
      // Feature provider mixins
      // *****************************************************************************************

      //! Default features used by every subspace implementation.
      template<typename GFS, typename TreePath, typename Tag>
      class DefaultSubSpaceFeatures
      {

        //! CRTP typedef
        typedef GridFunctionSubSpace<GFS,TreePath> SubSpace;

        //! CRTP access to actual class
        const SubSpace& subSpace() const
        {
          return static_cast<const SubSpace&>(*this);
        }

      public:

        //! \name Default Functionality for all GridFunctionSpaces
        //! \{

        //! The TreePath from the root of the space hierarchy to this subspace.
        typedef TreePath SubSpacePath;

        //! The base GridFunctionSpace that this GridFunctionSubSpace is based on.
        typedef GFS BaseGridFunctionSpace;

        //! The type of the original GridFunctionSpace that is the root of this GridFunctionSpace.
        using ChildGridFunctionSpace = TypeTree::ChildForTreePath<GFS,TreePath>;

        //! Re-exported Traits from the original GridFunctionSpace.
        typedef typename ChildGridFunctionSpace::Traits Traits;

        //! Re-exported OrderingTag from the original GridFunctionSpace.
        typedef typename ChildGridFunctionSpace::OrderingTag OrderingTag;


        //! Re-exported constraints container from the original GridFunctionSpace.
        template<typename E>
        using Constraintscontainer = typename GFS::template ConstraintsContainer<E>;

        //! The ordering used by this GridFunctionSubSpace.
        typedef SubOrdering<
          typename GFS::Ordering,
          typename find_ordering_treepath_for_sub_gfs<
            typename GFS::Ordering,
            GFS,
            TreePath
            >::type
          > Ordering;

        std::size_t subSpaceDepth() const
        {
          return TypeTree::TreePathSize<SubSpacePath>::value;
        }

        //! Returns the ordering associated with this GridFunctionSubSpace.
        const Ordering& ordering() const
        {
          return _ordering;
        }

        //! Returns the underlying EntitySet.
        const typename Traits::EntitySet& entitySet() const
        {
          return subSpace().childGridFunctionSpace().entitySet();
        }

        //! Returns the underlying GridView.
        const typename Traits::GridViewType& gridView() const
        {
          return subSpace().childGridFunctionSpace().gridView();
        }

        //! Returns the global size of the root space.
        typename Traits::SizeType globalSize() const
        {
          return _ordering.size();
        }

        //! Returns the global size of the root space.
        /**
         * \warning The semantics of this methods have changed with the introduction
         *          of Orderings: While this method used to return the size of the subspace
         *          only, it now behaves like globalSize() and returns the overall size of
         *          the root space! Calculating the size of the subspace might be a very
         *          expensive operation depending on the underlying orderings.
         */
        typename Traits::SizeType size() const
        {
          return _ordering.size();
        }

        //! Returns the maximum number of DOFs per cells in this subspace.
        typename Traits::SizeType maxLocalSize() const
        {
          return _ordering.maxLocalSize();
        }

        //! \}

      protected:

        DefaultSubSpaceFeatures(const GFS& gfs)
          : _ordering(gfs.orderingStorage())
        {}

      private:

        Ordering _ordering;

      };


      //! Additional features used by leaf subspaces.
      template<typename GFS, typename TreePath, typename Tag>
      class LeafSubSpaceFeatures
      {

        //! CRTP typedef
        typedef GridFunctionSubSpace<GFS,TreePath> SubSpace;

        //! CRTP access
        const SubSpace& subSpace() const
        {
          return static_cast<const SubSpace&>(*this);
        }

      public:

        //! The type of the original GridFunctionSpace that is the root of this GridFunctionSpace.
        using ChildGridFunctionSpace = TypeTree::ChildForTreePath<GFS,TreePath>;

        //! Re-exported Traits from the original GridFunctionSpace.
        typedef typename ChildGridFunctionSpace::Traits Traits;

        //! \name Additional Functionality for Leaf Spaces
        //! \{

        //! Returns the finite element map of this space.
        const typename Traits::FiniteElementMap& finiteElementMap() const
        {
          return subSpace().childGridFunctionSpace().finiteElementMap();
        }

        //! Returns the storage object for the finite element map of this space.
        std::shared_ptr<const typename Traits::FiniteElementMap> finiteElementMapStorage () const
        {
          return subSpace().childGridFunctionSpace().finiteElementMapStorage();
        }

        //! Returns the constraints engine of this space.
        const typename Traits::ConstraintsType& constraints() const
        {
          return subSpace().childGridFunctionSpace().constraints();
        }

        //! Returns the name of this space.
        const std::string& name() const
        {
          return subSpace().childGridFunctionSpace().name();
        }
        //! \}

      };


#ifdef DOXYGEN


      //! Feature provider for leaf spaces.
      //! \nosubgrouping
      template<typename GFS, typename TreePath, typename Tag>
      class SubSpaceFeatureProvider
        : public DefaultSubSpaceFeatures<GFS,TreePath,Tag>
        , public LeafSubSpaceFeatures<GFS,TreePath,Tag>
      {

      protected:

        SubSpaceFeatureProvider(const GFS& gfs)
          : DefaultSubSpaceFeatures<GFS,TreePath,Tag>(gfs)
        {}

      };

#else // DOXYGEN

      //! Default subspace feature provider.
      template<typename GFS, typename TreePath, typename Tag>
      class SubSpaceFeatureProvider
        : public DefaultSubSpaceFeatures<GFS,TreePath,Tag>
      {

      protected:

        SubSpaceFeatureProvider(const GFS& gfs)
          : DefaultSubSpaceFeatures<GFS,TreePath,Tag>(gfs)
        {}

      };

      //! Feature provider for leaf spaces.
      template<typename GFS, typename TreePath>
      class SubSpaceFeatureProvider<GFS,TreePath,LeafGridFunctionSpaceTag>
        : public DefaultSubSpaceFeatures<GFS,TreePath,LeafGridFunctionSpaceTag>
        , public LeafSubSpaceFeatures<GFS,TreePath,LeafGridFunctionSpaceTag>
      {

      protected:

        SubSpaceFeatureProvider(const GFS& gfs)
          : DefaultSubSpaceFeatures<GFS,TreePath,LeafGridFunctionSpaceTag>(gfs)
        {}

      };

#endif // DOXYGEN

      //! Mixin class which inherits from GridFunctionOutputParameters iff T inherits from GridFunctionOutputParameters
      template<class T, bool Enable = std::is_base_of<GridFunctionOutputParameters, T>::value>
      class GridFunctionSubSpaceOutputParameters
      {
      public:
        void inheritDataSetType(const T & t) {}
      };

#ifndef DOXYGEN
      template<class T>
      class GridFunctionSubSpaceOutputParameters<T,true> :
        public GridFunctionOutputParameters
      {
      public:
        void inheritDataSetType(const T & t)
        {
          setDataSetType(t.dataSetType());
        }
      };
#endif

      // ********************************************************************************
      // GridFunctionSubSpace implementation
      // ********************************************************************************

      //! Non-nesting implementation of GridFunctionSubSpace.
      /**
       * This is the actual implementation of GridFunctionSubSpace. It is based around the idea
       * of performing the mapping from the subspace to the rootspace in a single step using a
       * SubOrdering. As SubOrderings cannot be nested, this class needs some helper functionality
       * that constructs a new GridFunctionSubSpace directly on top of the underlying root GridFunctionSpace
       * if the user attempts to nest GridFunctionSubSpaces. On the other hand, this implementation should
       * render such usage mostly unnecessary, as it is now possible to directly construct a subspace for
       * a given leaf space.
       * If the compiler has support for template aliases, the de-nesting infrastructure will be able to
       * completely remove all traces of nesting, letting the type obtained by nesting two GridFunctionSubSpaces
       * look exactly like the type obtained by constructing a single GridFunctionSubSpace.
       * Alternatively, without template aliases, it is only possible to have the actual implementation be
       * non-nested. In this case, the Dune::PDELab::GridFunctionSubSpace classes will still nest.
       *
       * \note This class should always be used as Dune::PDELab::GridFunctionSubSpace. Never attempt
       *       to directly use the class Dune::PDELab::gfs::GridFunctionSubSpace!
       *
       * \tparam GFS       The root GridFunctionSpace.
       * \tparam TreePath  Path from the root GridFunctionSpace to the represented subspace.
       *
       * \nosubgrouping
       */
      template<typename GFS, typename TreePath>
      class GridFunctionSubSpace
        : public TypeTree::ProxyNode<const TypeTree::ChildForTreePath<GFS,TreePath>>
        , public SubSpaceFeatureProvider<GFS,TreePath,typename TypeTree::ChildForTreePath<GFS,TreePath>::ImplementationTag>
        , public GridFunctionSubSpaceOutputParameters<TypeTree::ChildForTreePath<GFS,TreePath>>
      {

        using NodeT = TypeTree::ProxyNode<const TypeTree::ChildForTreePath<GFS,TreePath>>;

        using FeatureT = SubSpaceFeatureProvider<
          GFS,
          TreePath,
          typename TypeTree::ChildForTreePath<GFS,TreePath>::ImplementationTag
          >;

      public:

        //! Construct a GridFunctionSubSpace from the storage object of a root space.
        explicit GridFunctionSubSpace(std::shared_ptr<const GFS> gfs_storage)
          : NodeT(TypeTree::extract_child_storage(*gfs_storage,TreePath()))
          , FeatureT(*gfs_storage)
          , _base_gfs(gfs_storage)
        {
          this->inheritDataSetType(childGridFunctionSpace());
        }

        // We can mask out the following constructors if we don't have template aliases,
        // as we perform the necessary reference <-> shared_ptr conversions in the derived
        // interface class.

        //! Construct a GridFunctionSubSpace from a root space.
        explicit GridFunctionSubSpace(const GFS& gfs)
          : NodeT(TypeTree::extract_child_storage(gfs,TreePath()))
          , FeatureT(gfs)
          , _base_gfs(stackobject_to_shared_ptr(gfs))
        {
          this->inheritDataSetType(childGridFunctionSpace());
        }

        //! Construct a GridFunctionSubSpace from the storage of another GridFunctionSubSpace.
        /**
         * This constructor is used to implement the non-nesting behavior by extracting the
         * original root space from the GridFunctionSubSpace and using that space for initialization.
         * In order to work correctly, this relies on a support wrapper that correctly sets up the
         * TreePath for the new space.
         *
         * \note The second parameter is a little SFINAE helper that removes the constructor from
         *       the overload set if the two spaces are identical to avoid masking the standard
         *       copy constructor.
         */
        template<typename TP>
        explicit GridFunctionSubSpace(std::shared_ptr<const GridFunctionSubSpace<GFS,TP> > gfs_storage, typename enable_if<!is_same<TP,TreePath>::value,void*>::type = nullptr)
          : NodeT(TypeTree::extract_child_storage(gfs_storage->baseGridFunctionSpace(),TreePath()))
          , FeatureT(gfs_storage->baseGridFunctionSpace())
          , _base_gfs(gfs_storage->baseGridFunctionSpaceStorage())
        {
          setDataSetType(childGridFunctionSpace().dataSetType());
        }

        //! Construct a GridFunctionSubSpace from another GridFunctionSubSpace.
        /**
         * This constructor is used to implement the non-nesting behavior by extracting the
         * original root space from the GridFunctionSubSpace and using that space for initialization.
         * In order to work correctly, this relies on a support wrapper that correctly sets up the
         * TreePath for the new space.
         *
         * \note The second parameter is a little SFINAE helper that removes the constructor from
         *       the overload set if the two spaces are identical to avoid masking the standard
         *       copy constructor.
         */
        template<typename TP>
        explicit GridFunctionSubSpace(const GridFunctionSubSpace<GFS,TP>& gfs, typename enable_if<!is_same<TP,TreePath>::value,void*>::type = nullptr)
          : NodeT(TypeTree::extract_child_storage(gfs.baseGridFunctionSpace(),TreePath()))
          , FeatureT(gfs.baseGridFunctionSpace())
          , _base_gfs(gfs.baseGridFunctionSpaceStorage())
        {
          this->inheritDataSetType(childGridFunctionSpace());
        }

      public:

        //! The base GridFunctionSpace that this GridFunctionSubSpace is based on.
        typedef GFS BaseGridFunctionSpace;

        //! The type of the original GridFunctionSpace that is the root of this GridFunctionSpace.
        using ChildGridFunctionSpace = TypeTree::ChildForTreePath<GFS,TreePath>;

        //! Re-exported Traits from the original GridFunctionSpace.
        typedef typename ChildGridFunctionSpace::Traits Traits;

        //! Our ImplementationTag is derived from the tag of the original GridFunctionSpace.
        typedef GridFunctionSubSpaceTag<
          typename ChildGridFunctionSpace::ImplementationTag
          > ImplementationTag;

        //! Returns the root GridFunctionSpace that this subspace view is based on.
        const BaseGridFunctionSpace& baseGridFunctionSpace() const
        {
          return *_base_gfs;
        }

        //! Returns the storage object of the root GridFunctionSpace that this subspace view is based on.
        std::shared_ptr<const BaseGridFunctionSpace> baseGridFunctionSpaceStorage() const
        {
          return _base_gfs;
        }

        //! Returns the original GridFunctionSpace that we provide a view for.
        /**
         * \warning Users should think *at least* twice before using this object in their
         *          code, as it will usually not do what they want! Due to the way GridFunctionSpaces
         *          are constructed, it is not aware of the overall structure of the space!
         */
        const ChildGridFunctionSpace& childGridFunctionSpace() const
        {
          return this->proxiedNode();
        }

        //! Returns the storage object of the original GridFunctionSpace that we provide a view for.
        /**
         * \warning Users should think *at least* twice before using this object in their
         *          code, as it will usually not do what they want! Due to the way GridFunctionSpaces
         *          are constructed, it is not aware of the overall structure of the space!
         */
        std::shared_ptr<const ChildGridFunctionSpace> childGridFunctionSpaceStorage() const
        {
          return this->proxiedNodeStorage();
        }

        std::string name() const
        {
          return childGridFunctionSpace().name();
        }

        void name(const std::string& name)
        {
          childGridFunctionSpace().name(name);
        }

      private:

        std::shared_ptr<const GFS> _base_gfs;

      };

#ifndef DOXYGEN


      //! Helper TMP to construct non-nested GridFunctionSubSpaces - default case.
      template<typename GFS, typename TreePath>
      struct construct_sub_space
      {
        typedef GridFunctionSubSpace<
          GFS,
          TreePath
          > type;
      };

      //! Helper TMP to construct non-nested GridFunctionSubSpaces - nested case.
      template<typename BaseGFS, typename SubGFSTreePath, typename TreePath>
      struct construct_sub_space<Dune::PDELab::gfs::GridFunctionSubSpace<
                                   BaseGFS,
                                   SubGFSTreePath
                                   >,
                                 TreePath
                                 >
      {
        typedef GridFunctionSubSpace<
          BaseGFS,
          typename TypeTree::TreePathConcat<
            SubGFSTreePath,
            TreePath
            >::type
          > type;
      };

#endif // DOXYGEN

    } // namespace gfs


#if DOXYGEN

    //! \copydoc Dune::PDELab::gfs::GridFunctionSubSpace
    template<typename GFS, typename TreePath>
    using GridFunctionSubSpace = gfs::GridFunctionSubSpace<GFS,TreePath>;

#else // DOXYGEN

    //! \copydoc Dune::PDELab::gfs::GridFunctionSubSpace
    template<typename GFS, typename TreePath>
    using GridFunctionSubSpace = typename gfs::construct_sub_space<GFS,TreePath>::type;

#endif // DOXYGEN

    //! \}

  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_GRIDFUNCTIONSPACE_SUBSPACE_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/gridfunctionspace/subspacelocalfunctionspace.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PDELAB_GRIDFUNCTIONSPACE_SUBSPACELOCALFUNCTIONSPACE_HH
#define DUNE_PDELAB_GRIDFUNCTIONSPACE_SUBSPACELOCALFUNCTIONSPACE_HH

/** \file
 *  \brief Support infrastructure to make LocalFunctionSpaces of GridFunctionSubSpace work.
 */

// nothing in here is of interest to our users
#ifndef DOXYGEN

#include <dune/pdelab/gridfunctionspace/localfunctionspace.hh>

namespace Dune {
  namespace PDELab {

    namespace gfs {

      // ********************************************************************************
      // utility functions for copying a tree path to an iterator range in reverse order
      // ********************************************************************************

      template<typename It>
      void extract_tree_path_elements(TypeTree::TreePath<>, It it)
      {
        // end of recursion
      }

      template<typename TP, typename It>
      void extract_tree_path_elements(TP, It it)
      {
        *it = TypeTree::TreePathBack<TP>::value;
        extract_tree_path_elements(typename TypeTree::TreePathPopBack<TP>::type(),++it);
      }

      // ********************************************************************************
      // intermediate base class for LocalFunctionSpaces of GridFunctionSubSpace
      // ********************************************************************************

      // This class works for subspaces of any kind of underlying space (leaf, Power, Composite)
      // thanks to the magic of perfect forwarding
      template<typename GFS, typename LFS>
      class SubSpaceLocalFunctionSpaceNode
        : public LFS
      {

      public:

        typedef typename LFS::Traits Traits;

        template<typename... T>
        SubSpaceLocalFunctionSpaceNode(T&&... t)
          : LFS(std::forward<T>(t)...)
        {
          extract_tree_path_elements(typename GFS::SubSpacePath(),_tree_path.begin());
        }

        // modify bind to fill up the DOFIndices with our subspace path
        template<typename E>
        void bind(const E& e)
        {
          LFS::bind(e);
          for (auto di= this->_dof_index_storage.begin(), end=this->_dof_index_storage.end();
               di!=end; ++di)
            complete_dof_index(*di);
        }

        std::size_t subSpaceDepth() const
        {
          return this->gridFunctionSpace().subSpaceDepth();
        }

      private:

        //! Extends DOFIndex up to the root of the original DOFIndex tree.
        void complete_dof_index(typename Traits::DOFIndex& di) const
        {
          std::copy(_tree_path.begin(),_tree_path.end(),std::back_inserter(di.treeIndex()));
        }

        std::array<std::size_t,TypeTree::TreePathSize<typename GFS::SubSpacePath>::value> _tree_path;

      };

      // forward declaration for use in LocalFunctionSpace specialization.
      template<typename GFS, typename TreePath>
      class GridFunctionSubSpace;

    } // namespace gfs

    // specialized version of LocalFunctionSpace interface class
    // This class injects SubSpaceLocalFunctionSpaceNode as an intermediate base class
    // to fix the DOFIndex handling in bind().
    template <typename BaseGFS, typename SubSpaceTreePath>
    class LocalFunctionSpace<gfs::GridFunctionSubSpace<BaseGFS,SubSpaceTreePath>, AnySpaceTag>
      : public gfs::SubSpaceLocalFunctionSpaceNode<gfs::GridFunctionSubSpace<BaseGFS,SubSpaceTreePath>,
                                                   typename TypeTree::TransformTree<
                                                     gfs::GridFunctionSubSpace<BaseGFS,SubSpaceTreePath>,
                                                     gfs_to_lfs<gfs::GridFunctionSubSpace<
                                                                  BaseGFS,
                                                                  SubSpaceTreePath
                                                                  >
                                                                >
                                                     >::Type
                                                   >
    {

      typedef gfs::GridFunctionSubSpace<BaseGFS,SubSpaceTreePath> GFS;

      typedef gfs::SubSpaceLocalFunctionSpaceNode<
        GFS,
        typename TypeTree::TransformTree<
          GFS,
          gfs_to_lfs<GFS>
          >::Type
        > BaseT;

      template<typename>
      friend struct PropagateGlobalStorageVisitor;

      template<typename>
      friend struct ClearSizeVisitor;

      template<typename>
      friend struct ComputeSizeVisitor;

      template<typename>
      friend struct FillIndicesVisitor;

    public:

      LocalFunctionSpace(const GFS & gfs)
        : BaseT(TypeTree::TransformTree<GFS,gfs_to_lfs<GFS> >::transform(gfs))
      {
        this->_dof_indices = &(this->_dof_index_storage);
        this->setup(*this);
      }

      LocalFunctionSpace(std::shared_ptr<const GFS> pgfs)
        : BaseT(TypeTree::TransformTree<GFS,gfs_to_lfs<GFS> >::transform_storage(pgfs))
      {
        this->_dof_indices = &(this->_dof_index_storage);
        this->setup(*this);
      }

      LocalFunctionSpace(const LocalFunctionSpace & lfs)
        : BaseT(lfs)
      {
        // We need to reset the DOFIndex storage pointers in the new LFS tree,
        // as they are still pointing to the _dof_index_storage of the
        // old tree.
        this->_dof_indices = &(this->_dof_index_storage);
        this->setup(*this);
      }

    };

  } // namespace PDELab
} // namespace Dune

#endif // DOXYGEN

#endif // DUNE_PDELAB_GRIDFUNCTIONSPACE_SUBSPACELOCALFUNCTIONSPACE_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/gridfunctionspace/tags.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:

#ifndef DUNE_PDELAB_GRIDFUNCTIONSPACE_TAGS_HH
#define DUNE_PDELAB_GRIDFUNCTIONSPACE_TAGS_HH

#include <dune/grid/common/gridenums.hh>
#include <dune/typetree/utility.hh>

#include <dune/pdelab/common/dofindex.hh>
#include <dune/pdelab/common/simpledofindex.hh>

#include <numeric>

namespace Dune {
  namespace PDELab {

    //! \addtogroup GridFunctionSpace
    //! \ingroup PDELab
    //! \{

    struct FunctionSpaceTag {};

    struct GridFunctionSpaceTag : public FunctionSpaceTag {};

    struct PowerGridFunctionSpaceTag : public GridFunctionSpaceTag {};

    struct VectorGridFunctionSpaceTag : public PowerGridFunctionSpaceTag {};

    struct CompositeGridFunctionSpaceTag : public GridFunctionSpaceTag {};

    struct LeafGridFunctionSpaceTag : public GridFunctionSpaceTag {};

    template<typename ProxiedGFSTag>
    struct GridFunctionSubSpaceTag
      : public ProxiedGFSTag
    {};

    //! Tag for the intermediate base class of the CompositeGridFunctionSpace.
    struct CompositeGridFunctionSpaceBaseTag {};

    //! \brief Indicate blocking of the unknowns by grid entity.
    /**
     * This class instructs the non-leaf GridFunctionSpaces to block the dofs
     * of the child-GridFunctionSpaces by grid entity, i.e. first all dofs of
     * all children that belong to vertex 0, then all dofs associated with vertex
     * 1 etc.
     *
     * The EntityBlockedOrdering correctly handles different block sizes for different
     * GeometryTypes as well as GridFunctionSpaces with variable sizes, e.g. for
     * $p$-adaptivity and in a MultiDomain context.
     */
    struct EntityBlockedOrderingTag {};

    //! \brief Indicate lexicographic ordering of the unknowns of non-leaf
    //!        grid function spaces.
    /**
     * This class instructs the non-leaf GridFunctionSpaces to order the dofs
     * of the child-GridFunctionSpaces in a lexicographic manner in the
     * combined dof-vector, i.e. first all dofs of child 0, then all dofs of
     * child 1 and so on.
     */
    struct LexicographicOrderingTag { };

    //! \brief Indicate interleaved ordering of the unknowns of non-leaf
    //!        grid function spaces according to a given blocking pattern.
    /**
     * This class instructs the non-leaf GridFunctionSpaces to order the dofs
     * of the child-GridFunctionSpaces in an interleaved manner in the
     * combined dof-vector. The sizes of the individual blocks have to be passed
     * to the constructor of the tag.
     *
     * \note In the vast majority of scenarios, you will want to use the
     *       EntityBlockedOrderingTag instead of this one, as it is much less error-prone
     *       and works in a wider variety of settings. Only use the InterleavedOrderingTag
     *       if you know that the EntityBlockedOrderingTag will not work for you!
     */
    struct InterleavedOrderingTag
    {

      //! Constructs an InterleavedOrderingTag with a block structure given by the initializer list sizes.
      /**
       * If you have a sufficiently recent compiler, this constructor enables a much more readable
       * syntax when creating a GridFunctionSpace. Assuming that GFS is a PowerGridFunctionSpace and VBE its
       * associated vector backend, you can shorten the verbose
       *
       * \code
       * std::vector<std::size_t> sizes(3);
       * sizes[0] = 2;
       * sizes[1] = 5;
       * sizes[2] = 3;
       * GFS gfs(child_gfs,VBE(),InterleavedOrderingTag(sizes));
       * \endcode
       *
       * to the much shorter and more readable
       *
       * \code
       * GFS gfs(child_gfs,VBE(),{2,5,3});
       * \endcode
       */
      InterleavedOrderingTag(std::initializer_list<std::size_t> sizes)
        : _offsets(sizes.size() + 1,0)
      {
        std::partial_sum(sizes.begin(),sizes.end(),_offsets.begin() + 1);
      }

      //! Constructs an InterleavedOrderingTag with a block structure given by the std::vector sizes.
      InterleavedOrderingTag(std::vector<std::size_t> sizes)
        : _offsets(sizes.size() + 1,0)
      {
        std::partial_sum(sizes.begin(),sizes.end(),_offsets.begin() + 1);
      }

      //! Returns a list of offsets for the child blocks.
      const std::vector<std::size_t>& offsets() const
      {
        return _offsets;
      }

    private:

      std::vector<std::size_t> _offsets;
    };


    //! \brief Indicate permuted ordering of the unknowns of non-leaf
    //!        grid function spaces according to a given permutation.
    /**
     * This class instructs the non-leaf GridFunctionSpaces to reorder the dofs
     * given by a permutation of indices (in form of a std::vector<size_t>
     * as handed over in the constructor.
     *
     */
    struct
    DUNE_DEPRECATED_MSG("Deprecated in DUNE-PDELab 2.4. Please use Permuted<> instead!")
    PermutationOrderingTag
    {

      //! Constructs n PermutationOrderingTag using the permutation given by std::vector perm.
      PermutationOrderingTag(std::vector<std::size_t> perm)
      : _perm(perm)
      {
      }

      //! Returns the permutation
      const std::vector<std::size_t>& permutation() const
      {
        return _perm;
      }

      //! Replaces the existing permutation by a new one
      void updatePermutation(const std::vector<std::size_t>& perm)
      {
        assert(perm.size() == _perm.size());
        _perm = perm;
      }

    private:

      std::vector<std::size_t> _perm;
    };

    //! Mixin indicating whether a leaf GridFunctionSpace should never assume a const ordering size.
    template<bool v>
    struct NoConstOrderingSize
    {
      static const bool no_const_ordering_size = v;
    };

    namespace {

      // Use this compile-time bridge to shup up GCC warnings

      template<int i>
      struct shift_if_nonnegative
      {
        static const unsigned int value = 1 << i;
      };

      template<>
      struct shift_if_nonnegative<-1>
      {
        static const unsigned int value = 0;
      };

    }

    //! Helper for building the bitmask describing the grid partitions contained in a GFS.
    /**
     * This struct should be used to construct the bitmask for use by the
     * PartitionInfoProvider.
     */
    template<int p0 = -1, int p1 = -1, int p2 = -1, int p3 = -1, int p4 = -1>
    struct PartitionSelector
    {

      static const unsigned int partition_mask =
        shift_if_nonnegative<p0>::value |
        shift_if_nonnegative<p1>::value |
        shift_if_nonnegative<p2>::value |
        shift_if_nonnegative<p3>::value |
        shift_if_nonnegative<p4>::value;

    };

    struct EmptyParams
    {};

    //! Tag indicating a standard ordering for a leaf GridfunctionSpace.
    /**
     * Any additional policies regarding the ordering should be passed via
     * the template parameter Params. By itself, this tag indicates that the
     * user wants to use the standard, MultiIndex-based ordering infrastructure
     * for this GridFunctionSpace.
     *
     * \tparam Params  Parameter struct for passing additional static information
     *                 to the ordering. This parameter will become the base class
     *                 of the tag.
     */
    template<typename Params>
    struct LeafOrderingTag
      : public Params
    {};

    using DefaultLeafOrderingTag = LeafOrderingTag<EmptyParams>;

    //! Tag indicating a function space with a single unknown attached to every
    //! entity of a exactly one single codimension.
    struct SingleCodimMapper {};

    //! Tag denoting a PowerLocalFunctionSpace
    struct PowerLocalFunctionSpaceTag {};

    //! Tag denoting a CompositeLocalFunctionSpace
    struct CompositeLocalFunctionSpaceTag {};

    //! Tag denoting a LeafLocalFunctionSpace
    struct LeafLocalFunctionSpaceTag {};

    //! Tag for denoting possibly nested containers, requiring a recursive
    //! allocation algorithm.
    struct HierarchicContainerAllocationTag {};

    //! Tag for denoting that a backend / ordering will always spawn flat
    //! containers.
    struct FlatContainerAllocationTag {};

    //! Tag denoting that an ordering will work with the default implementation
    //! of the LFSIndexCache.
    struct DefaultLFSCacheTag {};

    //! Tag denoting that an ordering will work with the simplified version of
    //! the LFSIndexCache.
    struct SimpleLFSCacheTag {};


    template<typename GFS, typename Tag>
    struct _build_dof_index_type
    {
      typedef Dune::PDELab::DOFIndex<std::size_t,TypeTree::TreeInfo<GFS>::depth,2> type;
    };

    template<typename GFS>
    struct _build_dof_index_type<GFS,SingleCodimMapper>
    {
      typedef SimpleDOFIndex<typename GFS::Traits::SizeType> type;
    };


    template<typename GFS>
    struct build_dof_index_type
    {
      typedef typename _build_dof_index_type<GFS,typename GFS::OrderingTag>::type type;
    };


#ifndef DOXYGEN

    //! GridFunctionSpace to LocalFunctionSpace transformation.
    /**
     * gfs_to_lfs describes the transformation of a GridFunctionSpace tree to its corresponding
     * LocalFunctionSpace tree and holds any information that may be required for performing
     * the transformation.
     *
     * \warning The exact meaning of the template parameter is an implementation detail
     *          and may change at any time, as the only class that is supposed to instantiate
     *          the transformation is LocalFunctionSpace. Implementors of custom transformation
     *          descriptors should only use information exported by gfs_to_lfs. In particular,
     *          the registration declaration should not make any assumptions on GFS and just
     *          treat it as some kind of opaque parameter type.
     *
     * \tparam GFS  the root GridFunctionSpace that the resulting LocalFunctionSpace tree
     *              will be based on.
     */
    template<typename GFS>
    struct gfs_to_lfs {

      //! The MultiIndex type that will be used in the resulting LocalFunctionSpace tree.
      //typedef Dune::PDELab::MultiIndex<std::size_t,TypeTree::TreeInfo<GFS>::depth> MultiIndex;
      typedef typename build_dof_index_type<GFS>::type DOFIndex;

    };

#endif // DOXYGEN

    //! \} group GridFunctionSpace
  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_GRIDFUNCTIONSPACE_TAGS_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/gridfunctionspace/utility.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PDELAB_CONSTRAINTS_NOCONSTRAINTS_HH
#warning dune/pdelab/gridfunctionspace/utility.hh is deprecated, please use dune/pdelab/constraints/noconstraints.hh instead
#include <dune/pdelab/constraints/noconstraints.hh>
#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/gridfunctionspace/vectorgridfunctionspace.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:

#ifndef DUNE_PDELAB_VECTORGRIDFUNCTIONSPACE_HH
#define DUNE_PDELAB_VECTORGRIDFUNCTIONSPACE_HH

#include <algorithm>
#include <cstddef>

#include <dune/common/shared_ptr.hh>

#include <dune/typetree/powernode.hh>

#include <dune/pdelab/gridfunctionspace/powercompositegridfunctionspacebase.hh>
#include <dune/pdelab/gridfunctionspace/tags.hh>
#include <dune/pdelab/gridfunctionspace/gridfunctionspace.hh>
#include <dune/pdelab/gridfunctionspace/powergridfunctionspace.hh>

namespace Dune {
  namespace PDELab {

    //=======================================
    // power grid function space
    //=======================================

    /** \brief base class for tuples of grid function spaces
        product of identical grid function spaces
        base class that holds implementation of the methods

        PGFS(T,k) = {T}^k

        \tparam T the underlying are all grid function spaces
        \tparam k power factor
        \tparam Mapper is the ordering parameter. Use e.g.
        \link GridFunctionSpaceLexicographicMapper GridFunctionSpaceLexicographicMapper \endlink
        or \link  GridFunctionSpaceComponentBlockwiseMapper  GridFunctionSpaceComponentBlockwiseMapper \endlink
        or \link  GridFunctionSpaceBlockwiseMapper  GridFunctionSpaceBlockwiseMapper \endlink
        or \link  GridFunctionSpaceDynamicBlockwiseMapper  GridFunctionSpaceDynamicBlockwiseMapper \endlink
    */
    template<typename GV,
             typename FEM,
             std::size_t k,
             typename Backend,
             typename LeafBackend,
             typename Constraints = NoConstraints,
             typename OrderingTag = LexicographicOrderingTag,
             typename LeafOrderingTag = DefaultLeafOrderingTag>
    class VectorGridFunctionSpace
      : public TypeTree::PowerNode<GridFunctionSpace<
                                     impl::EntitySet<GV>,
                                     FEM,
                                     Constraints,
                                     LeafBackend,
                                     LeafOrderingTag
                                     >,
                                   k>
      , public PowerCompositeGridFunctionSpaceBase<VectorGridFunctionSpace<
                                                     GV,
                                                     FEM,
                                                     k,
                                                     Backend,
                                                     LeafBackend,
                                                     Constraints,
                                                     OrderingTag,
                                                     LeafOrderingTag
                                                     >,
                                                   impl::EntitySet<GV>,
                                                   Backend,
                                                   OrderingTag,
                                                   k>

      , public DataHandleProvider<VectorGridFunctionSpace<
                                    GV,
                                    FEM,
                                    k,
                                    Backend,
                                    LeafBackend,
                                    Constraints,
                                    OrderingTag,
                                    LeafOrderingTag
                                    > >

      , public GridFunctionOutputParameters
    {

      typedef GridFunctionSpace<
        impl::EntitySet<GV>,
        FEM,
        Constraints,
        LeafBackend,
        LeafOrderingTag
        > LeafGFS;

      template<typename,typename>
      friend class GridFunctionSpaceBase;

    public:

      typedef VectorGridFunctionSpaceTag ImplementationTag;

      typedef TypeTree::PowerNode<LeafGFS,k> BaseT;

      typedef PowerCompositeGridFunctionSpaceBase<
        VectorGridFunctionSpace,
        impl::EntitySet<GV>,
        Backend,
        OrderingTag,
        k> ImplementationBase;

      friend class PowerCompositeGridFunctionSpaceBase<
        VectorGridFunctionSpace,
        impl::EntitySet<GV>,
        Backend,
        OrderingTag,
        k>;

      typedef TypeTree::TransformTree<VectorGridFunctionSpace,
                                      gfs_to_ordering<VectorGridFunctionSpace>
                                      > ordering_transformation;

    public:

      typedef typename ordering_transformation::Type Ordering;

      //! export traits class
      typedef typename ImplementationBase::Traits Traits;

    private:

      // Preconstruct children - it is important that the children are set before entering the constructor
      // of ImplementationBase!
      static typename BaseT::NodeStorage create_components(const typename Traits::EntitySet& es,
                                                           std::shared_ptr<const FEM> fem_ptr,
                                                           const LeafBackend& leaf_backend,
                                                           const LeafOrderingTag& leaf_ordering_tag)
      {
        typename BaseT::NodeStorage r;
        for (std::size_t i = 0; i < k; ++i)
          r[i] = std::make_shared<LeafGFS>(es,fem_ptr,leaf_backend,leaf_ordering_tag);
        return r;
      }

    public:

      VectorGridFunctionSpace(const typename Traits::GridView& gv, const FEM& fem,
                              const Backend& backend = Backend(), const LeafBackend& leaf_backend = LeafBackend(),
                              const OrderingTag& ordering_tag = OrderingTag(), const LeafOrderingTag& leaf_ordering_tag = LeafOrderingTag())
        : BaseT(create_components(typename Traits::EntitySet(gv),stackobject_to_shared_ptr(fem),leaf_backend,leaf_ordering_tag))
        , ImplementationBase(backend,ordering_tag)
      {}

      VectorGridFunctionSpace(const typename Traits::EntitySet& es, const FEM& fem,
                              const Backend& backend = Backend(), const LeafBackend& leaf_backend = LeafBackend(),
                              const OrderingTag& ordering_tag = OrderingTag(), const LeafOrderingTag& leaf_ordering_tag = LeafOrderingTag())
        : BaseT(create_components(es,stackobject_to_shared_ptr(fem),leaf_backend,leaf_ordering_tag))
        , ImplementationBase(backend,ordering_tag)
      {}

      std::string name() const
      {
        return ImplementationBase::name();
      }

      void name(std::string name)
      {
        ImplementationBase::name(name);
        for (std::size_t i = 0; i < k; ++i)
          {
            std::stringstream ns;
            ns << name << "_" << i;
            this->child(i).name(ns.str());
          }
      }

      //! Direct access to the DOF ordering.
      const Ordering &ordering() const
      {
        if (!this->isRootSpace())
          {
            DUNE_THROW(GridFunctionSpaceHierarchyError,
                       "Ordering can only be obtained for root space in GridFunctionSpace tree.");
          }
        if (!_ordering)
          {
            create_ordering();
            this->update(*_ordering);
          }
        return *_ordering;
      }

      //! Direct access to the DOF ordering.
      Ordering &ordering()
      {
        if (!this->isRootSpace())
          {
            DUNE_THROW(GridFunctionSpaceHierarchyError,
                       "Ordering can only be obtained for root space in GridFunctionSpace tree.");
          }
        if (!_ordering)
          {
            create_ordering();
            this->update(*_ordering);
          }
        return *_ordering;
      }

      //! Direct access to the storage of the DOF ordering.
      std::shared_ptr<const Ordering> orderingStorage() const
      {
        if (!this->isRootSpace())
          {
            DUNE_THROW(GridFunctionSpaceHierarchyError,
                       "Ordering can only be obtained for root space in GridFunctionSpace tree.");
          }
        if (!_ordering)
          {
            create_ordering();
            _ordering->update();
          }
        return _ordering;
      }

      //! Direct access to the storage of the DOF ordering.
      std::shared_ptr<Ordering> orderingStorage()
      {
        if (!this->isRootSpace())
          {
            DUNE_THROW(GridFunctionSpaceHierarchyError,
                       "Ordering can only be obtained for root space in GridFunctionSpace tree.");
          }
        if (!_ordering)
          {
            create_ordering();
            _ordering->update();
          }
        return _ordering;
      }

    private:

      // This method here is to avoid a double update of the Ordering when the user calls
      // GFS::update() before GFS::ordering().
      void create_ordering() const
      {
        _ordering = std::make_shared<Ordering>(ordering_transformation::transform(*this));
      }

      mutable std::shared_ptr<Ordering> _ordering;

    };

  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_VECTORGRIDFUNCTIONSPACE_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/gridfunctionspace/vtk.hh <==
#ifndef DUNE_PDELAB_GRIDFUNCTIONSPACE_VTK_HH
#define DUNE_PDELAB_GRIDFUNCTIONSPACE_VTK_HH

#include <vector>
#include <sstream>

#include <dune/common/exceptions.hh>

#include <dune/geometry/typeindex.hh>

#include <dune/localfunctions/common/interfaceswitch.hh>

#include <dune/typetree/visitor.hh>
#include <dune/typetree/traversal.hh>

#include <dune/pdelab/common/function.hh>
#include <dune/pdelab/common/vtkexport.hh>
#include <dune/pdelab/common/vtkexport.hh>
#include <dune/pdelab/gridfunctionspace/localfunctionspace.hh>
#include <dune/pdelab/gridfunctionspace/lfsindexcache.hh>
#include <dune/pdelab/gridfunctionspace/localvector.hh>

namespace Dune {

  template<typename GV>
  class VTKWriter;

  template<typename GV>
  class SubsamplingVTKWriter;

  template<typename GV>
  class VTKSequenceWriter;

  template<typename GV>
  class SubsamplingVTKSequenceWriter;

  namespace PDELab {

    namespace vtk {

      namespace {

        template<typename VTKWriter>
        struct vtk_writer_traits;

        template<typename GV>
        struct vtk_writer_traits<Dune::VTKWriter<GV> >
        {
          typedef GV GridView;
        };

        template<typename GV>
        struct vtk_writer_traits<Dune::SubsamplingVTKWriter<GV> >
        {
          typedef GV GridView;
        };

        template<typename GV>
        struct vtk_writer_traits<Dune::VTKSequenceWriter<GV> >
        {
          typedef GV GridView;
        };

        template<typename GV>
        struct vtk_writer_traits<Dune::SubsamplingVTKSequenceWriter<GV> >
        {
          typedef GV GridView;
        };

      }

      template<typename LFS, typename Data>
      class DGFTreeLeafFunction;

      template<typename LFS, typename Data>
      class DGFTreeVectorFunction;

      template<typename VTKWriter, typename Data>
      struct OutputCollector;


      //! Helper class for common data of a DGFTree.
      template<typename GFS, typename X, typename Pred>
      class DGFTreeCommonData
      {

        template<typename LFS, typename Data>
        friend class DGFTreeLeafFunction;

        template<typename LFS, typename Data>
        friend class DGFTreeVectorFunction;

        template<typename, typename>
        friend struct OutputCollector;

        typedef LocalFunctionSpace<GFS> LFS;
        typedef LFSIndexCache<LFS> LFSCache;
        typedef typename X::template ConstLocalView<LFSCache> XView;
        typedef LocalVector<typename X::ElementType> XLocalVector;
        using EntitySet = typename GFS::Traits::EntitySet;
        using Cell = typename EntitySet::Traits::Element;
        using IndexSet = typename EntitySet::Traits::IndexSet;
        typedef typename GFS::Traits::SizeType size_type;

        static const auto dim = EntitySet::dimension;

      public:

        typedef GFS GridFunctionSpace;
        typedef X Vector;
        typedef Pred Predicate;

        DGFTreeCommonData(const GFS& gfs, const X& x)
          : _lfs(gfs)
          , _lfs_cache(_lfs)
          , _x_view(x)
          , _x_local(_lfs.maxSize())
          , _index_set(gfs.entitySet().indexSet())
          , _current_cell_index(std::numeric_limits<size_type>::max())
        {}

      public:

        void bind(const Cell& cell)
        {
          auto cell_index = _index_set.uniqueIndex(cell);
          if (_current_cell_index == cell_index)
            return;

          _lfs.bind(cell);
          _lfs_cache.update();
          _x_view.bind(_lfs_cache);
          _x_view.read(_x_local);
          _x_view.unbind();
          _current_cell_index = cell_index;
        }

        LFS _lfs;
        LFSCache _lfs_cache;
        XView _x_view;
        XLocalVector _x_local;
        const IndexSet& _index_set;
        size_type _current_cell_index;

      };



      template<typename LFS, typename Data>
      class DGFTreeLeafFunction
        : public TypeTree::LeafNode
        , public GridFunctionInterface<GridFunctionTraits<
                                         typename LFS::Traits::GridView,
                                         typename BasisInterfaceSwitch<
                                           typename FiniteElementInterfaceSwitch<
                                             typename LFS::Traits::FiniteElement
                                             >::Basis
                                           >::RangeField,
                                             BasisInterfaceSwitch<
                                             typename FiniteElementInterfaceSwitch<
                                               typename LFS::Traits::FiniteElement
                                               >::Basis
                                             >::dimRange,
                                               typename BasisInterfaceSwitch<
                                               typename FiniteElementInterfaceSwitch<
                                                 typename LFS::Traits::FiniteElement
                                                 >::Basis
                                               >::Range
                                         >,
                                       DGFTreeLeafFunction<LFS,Data>
                                       >
      {

        typedef BasisInterfaceSwitch<
          typename FiniteElementInterfaceSwitch<
            typename LFS::Traits::FiniteElement
            >::Basis
          > BasisSwitch;

        typedef GridFunctionInterface<
          GridFunctionTraits<
            typename LFS::Traits::GridView,
            typename BasisSwitch::RangeField,
            BasisSwitch::dimRange,
            typename BasisSwitch::Range
            >,
          DGFTreeLeafFunction<LFS,Data>
          > BaseT;

      public:
        typedef typename BaseT::Traits Traits;

        DGFTreeLeafFunction (const LFS& lfs, const shared_ptr<Data>& data)
          : BaseT(lfs.gridFunctionSpace().dataSetType())
          , _lfs(lfs)
          , _data(data)
          , _basis(lfs.maxSize())
        {}

        // Evaluate
        void evaluate (const typename Traits::ElementType& e,
                       const typename Traits::DomainType& x,
                       typename Traits::RangeType& y) const
        {
          _data->bind(e);

          typedef FiniteElementInterfaceSwitch<
            typename LFS::Traits::FiniteElement
            > FESwitch;

          y = 0;

          FESwitch::basis(_lfs.finiteElement()).evaluateFunction(x,_basis);
          for (std::size_t i = 0; i < _lfs.size(); ++i)
            y.axpy(_data->_x_local(_lfs,i),_basis[i]);
        }

        //! get a reference to the GridView
        const typename Traits::GridViewType& gridView() const
        {
          return _lfs.gridFunctionSpace().gridView();
        }

        const LFS& localFunctionSpace() const
        {
          return _lfs;
        }

      private:

        const LFS& _lfs;
        const shared_ptr<Data> _data;
        mutable std::vector<typename Traits::RangeType> _basis;

      };



      template<typename LFS, typename Data>
      class DGFTreeVectorFunction
        : public TypeTree::LeafNode
        , public GridFunctionInterface<GridFunctionTraits<
                                         typename LFS::Traits::GridView,
                                         typename BasisInterfaceSwitch<
                                           typename FiniteElementInterfaceSwitch<
                                             typename LFS::ChildType::Traits::FiniteElement
                                             >::Basis
                                           >::RangeField,
                                         LFS::CHILDREN,
                                         Dune::FieldVector<
                                           typename BasisInterfaceSwitch<
                                             typename FiniteElementInterfaceSwitch<
                                               typename LFS::ChildType::Traits::FiniteElement
                                               >::Basis
                                             >::RangeField,
                                           LFS::CHILDREN
                                           >
                                         >,
                                       DGFTreeVectorFunction<LFS,Data>
                                       >
      {

        typedef BasisInterfaceSwitch<
          typename FiniteElementInterfaceSwitch<
            typename LFS::ChildType::Traits::FiniteElement
            >::Basis
          > BasisSwitch;

        static_assert(BasisSwitch::dimRange == 1,
                      "Automatic conversion to vector-valued function only supported for scalar components");

        typedef GridFunctionInterface<
          GridFunctionTraits<
            typename LFS::Traits::GridView,
            typename BasisSwitch::RangeField,
            LFS::CHILDREN,
            Dune::FieldVector<
              typename BasisSwitch::RangeField,
              LFS::CHILDREN
              >
            >,
          DGFTreeVectorFunction<LFS,Data>
          > BaseT;

      public:

        typedef typename BaseT::Traits Traits;
        typedef typename LFS::ChildType ChildLFS;
        typedef typename ChildLFS::Traits::FiniteElement::Traits::LocalBasisType::Traits::RangeFieldType RF;
        typedef typename ChildLFS::Traits::FiniteElement::Traits::LocalBasisType::Traits::RangeType RT;

        DGFTreeVectorFunction (const LFS& lfs, const shared_ptr<Data>& data)
          : BaseT(lfs.gridFunctionSpace().dataSetType())
          , _lfs(lfs)
          , _data(data)
          , _basis(lfs.maxSize())
        {}

        void evaluate (const typename Traits::ElementType& e,
                       const typename Traits::DomainType& x,
                       typename Traits::RangeType& y) const
        {
          _data->bind(e);

          typedef FiniteElementInterfaceSwitch<
            typename ChildLFS::Traits::FiniteElement
            > FESwitch;

          y = 0;

          for (std::size_t k = 0; k < LFS::CHILDREN; ++k)
            {
              const ChildLFS& child_lfs = _lfs.child(k);
              FESwitch::basis(child_lfs.finiteElement()).evaluateFunction(x,_basis);

              for (std::size_t i = 0; i < child_lfs.size(); ++i)
                y[k] += _data->_x_local(child_lfs,i) * _basis[i];
            }
        }

        //! get a reference to the GridView
        const typename Traits::GridViewType& gridView() const
        {
          return _lfs.gridFunctionSpace().gridView();
        }

        const LFS& localFunctionSpace() const
        {
          return _lfs;
        }

      private:

        const LFS& _lfs;
        const shared_ptr<Data> _data;
        mutable std::vector<typename BasisSwitch::Range> _basis;

      };


      class DefaultFunctionNameGenerator
      {

      public:

        template<typename TreePath>
        std::string operator()(std::string component_name, TreePath tp) const
        {
          if (component_name.empty())
            {

              if (_prefix.empty() && _suffix.empty())
                {
                  DUNE_THROW(IOError,
                             "You need to either name all GridFunctionSpaces "
                             "written to the VTK file or provide a prefix / suffix.");
                }

              std::stringstream name_stream;

              if (!_prefix.empty())
                name_stream << _prefix << _separator;

              // Build a simple name based on the component's TreePath (e.g. 0_2_3)
              for (std::size_t i = 0; i < tp.size(); ++i)
                name_stream << (i > 0 ? _separator : "") << tp.element(i);

              if (!_suffix.empty())
                name_stream << _separator << _suffix;
              return name_stream.str();
            }
          else
            {
              // construct name from prefix, component name and suffix
              return _prefix + component_name + _suffix;
            }
        }

        DefaultFunctionNameGenerator& prefix(std::string prefix)
        {
          _prefix = prefix;
          return *this;
        }

        DefaultFunctionNameGenerator& suffix(std::string suffix)
        {
          _suffix = suffix;
          return *this;
        }

        DefaultFunctionNameGenerator& separator(std::string separator)
        {
          _separator = separator;
          return *this;
        }

        DefaultFunctionNameGenerator(std::string prefix = "",
                                        std::string suffix = "",
                                        std::string separator = "_")
          : _prefix(prefix)
          , _suffix(suffix)
          , _separator(separator)
        {}

      private:

        std::string _prefix;
        std::string _suffix;
        std::string _separator;

      };

      inline DefaultFunctionNameGenerator defaultNameScheme()
      {
        return DefaultFunctionNameGenerator();
      }


      template<typename VTKWriter, typename Data, typename NameGenerator>
      struct add_solution_to_vtk_writer_visitor
        : public TypeTree::DefaultVisitor
        , public TypeTree::DynamicTraversal
      {


        template<typename LFS, typename Child, typename TreePath>
        struct VisitChild
        {

          static const bool value =
            // Do not descend into children of VectorGridFunctionSpace
            !std::is_convertible<
              typename LFS::Traits::GridFunctionSpace::ImplementationTag,
              VectorGridFunctionSpaceTag
            >::value;

        };

        //! Helper function for extracting (or building) the component name and adding
        //! the component to the VTKWriter.
        template<typename DGF, typename TreePath>
        void add_to_vtk_writer(const shared_ptr<DGF>& dgf, TreePath tp)
        {
          std::string name = name_generator(dgf->localFunctionSpace().gridFunctionSpace().name(),tp);
          switch (dgf->dataSetType())
            {
            case DGF::Output::vertexData:
              vtk_writer.addVertexData(std::make_shared<VTKGridFunctionAdapter<DGF> >(dgf,name.c_str()));
              break;
            case DGF::Output::cellData:
              vtk_writer.addCellData(std::make_shared<VTKGridFunctionAdapter<DGF> >(dgf,name.c_str()));
              break;
            default:
              DUNE_THROW(NotImplemented,"Unsupported data set type");
            }
        }

        //! Tag dispatch-based switch that creates a vector-valued function for a VectorGridFunctionSpace.
        /**
         * This version handles an actual VectorGridFunctionSpace.
         */
        template<typename LFS, typename TreePath>
        void add_vector_solution(const LFS& lfs, TreePath tp, VectorGridFunctionSpaceTag tag)
        {
          add_to_vtk_writer(std::make_shared<DGFTreeVectorFunction<LFS,Data> >(lfs,data),tp);
        }

        //! Tag dispatch-based switch that creates a vector-valued function for a VectorGridFunctionSpace.
        /**
         * This is the default version for different types of spaces that does nothing.
         */
        template<typename LFS, typename TreePath>
        void add_vector_solution(const LFS& lfs, TreePath tp, GridFunctionSpaceTag tag)
        {
          // do nothing here - not a vector space
        }

        // **********************************************************************
        // Visitor functions for adding DiscreteGridFunctions to VTKWriter
        //
        // The visitor functions contain a switch that will make them ignore
        // function spaces with a different underlying GridView type than
        // the VTKWriter.
        // This cannot happen in vanilla PDELab, but is required for MultiDomain
        // support
        // **********************************************************************

        // don't do anything if GridView types differ
        template<typename LFS, typename TreePath>
        typename enable_if<
          !is_same<
            typename LFS::Traits::GridFunctionSpace::Traits::GridView,
            typename vtk_writer_traits<VTKWriter>::GridView
            >::value
          >::type
        post(const LFS& lfs, TreePath tp)
        {
        }

        // don't do anything if GridView types differ
        template<typename LFS, typename TreePath>
        typename enable_if<
          !is_same<
            typename LFS::Traits::GridFunctionSpace::Traits::GridView,
            typename vtk_writer_traits<VTKWriter>::GridView
            >::value
          >::type
        leaf(const LFS& lfs, TreePath tp)
        {
        }

        //! Handle VectorGridFunctionSpace components in here.
        template<typename LFS, typename TreePath>
        typename enable_if<
          is_same<
            typename LFS::Traits::GridFunctionSpace::Traits::GridView,
            typename vtk_writer_traits<VTKWriter>::GridView
            >::value
          >::type
        post(const LFS& lfs, TreePath tp)
        {
          if (predicate(lfs))
            add_vector_solution(lfs,tp,typename LFS::Traits::GridFunctionSpace::ImplementationTag());
        }

        //! Create a standard leaf function for leaf GridFunctionSpaces.
        template<typename LFS, typename TreePath>
        typename enable_if<
          is_same<
            typename LFS::Traits::GridFunctionSpace::Traits::GridView,
            typename vtk_writer_traits<VTKWriter>::GridView
            >::value
          >::type
        leaf(const LFS& lfs, TreePath tp)
        {
          if (predicate(lfs))
            add_to_vtk_writer(std::make_shared<DGFTreeLeafFunction<LFS,Data> >(lfs,data),tp);
        }


        add_solution_to_vtk_writer_visitor(VTKWriter& vtk_writer_, shared_ptr<Data> data_, const NameGenerator& name_generator_, const typename Data::Predicate& predicate_)
          : vtk_writer(vtk_writer_)
          , data(data_)
          , name_generator(name_generator_)
          , predicate(predicate_)
        {}

        VTKWriter& vtk_writer;
        shared_ptr<Data> data;
        const NameGenerator& name_generator;
        typename Data::Predicate predicate;

      };

      struct DefaultPredicate
      {
        template<typename T>
        bool operator()(const T& t) const
        {
          return true;
        }
      };

      template<typename VTKWriter, typename Data_>
      struct OutputCollector
      {

        //! Common data container (hierarchic LFS, global solution data etc.)
        typedef Data_ Data;

        typedef typename Data::GridFunctionSpace GFS;
        typedef typename Data::Vector Vector;
        typedef typename Data::Predicate Predicate;

        template<typename NameGenerator>
        OutputCollector& addSolution(const NameGenerator& name_generator)
        {

          add_solution_to_vtk_writer_visitor<VTKWriter,Data,NameGenerator> visitor(_vtk_writer,_data,name_generator,_predicate);
          TypeTree::applyToTree(_data->_lfs,visitor);
          return *this;
        }

        template<typename Factory, typename TreePath>
        OutputCollector& addCellFunction(Factory factory, TreePath tp, std::string name)
        {
          typedef typename std::remove_reference<decltype(*factory.create(_data->_lfs.child(tp),_data))>::type DGF;
          _vtk_writer.addCellData(std::make_shared<VTKGridFunctionAdapter<DGF> >(factory.create(_data->_lfs.child(tp),_data),name));
          return *this;
        }

        template<template<typename...> class Function, typename TreePath, typename... Params>
        OutputCollector& addCellFunction(TreePath tp, std::string name, Params&&... params)
        {
          using LFS = TypeTree::ChildForTreePath<typename Data::LFS,TreePath>;
          typedef Function<LFS,Data,Params...> DGF;
          _vtk_writer.addCellData(
            std::make_shared<VTKGridFunctionAdapter<DGF> >(
              std::make_shared<DGF>(
                TypeTree::child(_data->_lfs,tp)
                ),
                _data,
                std::forward<Params>(params)...
              ),
              name
            );
          return *this;
        }

        template<typename Factory, typename TreePath>
        OutputCollector& addVertexFunction(Factory factory, TreePath tp, std::string name)
        {
          typedef typename std::remove_reference<decltype(*factory.create(_data->_lfs.child(tp),_data))>::type DGF;
          _vtk_writer.addVertexData(std::make_shared<VTKGridFunctionAdapter<DGF> >(factory.create(_data->_lfs.child(tp),_data),name));
          return *this;
        }

        template<template<typename...> class Function, typename TreePath, typename... Params>
        OutputCollector& addVertexFunction(TreePath tp, std::string name, Params&&... params)
        {
          using LFS = TypeTree::ChildForTreePath<typename Data::LFS,TreePath>;
          typedef Function<LFS,Data,Params...> DGF;
          _vtk_writer.addVertexData(
            std::make_shared<VTKGridFunctionAdapter<DGF> >(
              std::make_shared<DGF>(
                TypeTree::child(_data->_lfs,tp)
                ),
                _data,
                std::forward<Params>(params)...
              ),
              name
            );
          return *this;
        }

        OutputCollector(VTKWriter& vtk_writer, const shared_ptr<Data>& data, const Predicate& predicate = Predicate())
          : _vtk_writer(vtk_writer)
          , _data(data)
          , _predicate(predicate)
        {}

        VTKWriter& _vtk_writer;
        shared_ptr<Data> _data;
        Predicate _predicate;

      };

    } // namespace vtk

    template<typename VTKWriter,
             typename GFS,
             typename X,
             typename NameGenerator = vtk::DefaultFunctionNameGenerator,
             typename Predicate = vtk::DefaultPredicate>
    vtk::OutputCollector<
      VTKWriter,
      vtk::DGFTreeCommonData<GFS,X,Predicate>
      >
    addSolutionToVTKWriter(VTKWriter& vtk_writer,
                           const GFS& gfs,
                           const X& x,
                           const NameGenerator& name_generator = vtk::defaultNameScheme(),
                           const Predicate& predicate = Predicate())
    {
      typedef vtk::DGFTreeCommonData<GFS,X,Predicate> Data;
      vtk::OutputCollector<VTKWriter,Data> collector(vtk_writer,std::make_shared<Data>(gfs,x),predicate);
      collector.addSolution(name_generator);
      return collector;
    }


  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_GRIDFUNCTIONSPACE_VTK_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/gridoperator/CMakeLists.txt <==
add_subdirectory(common)
add_subdirectory(default)
add_subdirectory(onestep)

install(FILES gridoperator.hh
              onestep.hh
        DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/pdelab/gridoperator)


==> anc/xt-super/dune-pdelab/dune/pdelab/gridoperator/Makefile.am <==
gridoperatordir = $(includedir)/dune/pdelab/gridoperator
SUBDIRS =                                       \
	common					\
	default					\
	onestep

gridoperator_HEADERS =				\
	gridoperator.hh				\
	onestep.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-pdelab/dune/pdelab/gridoperator/common/CMakeLists.txt <==
exclude_from_headercheck(assembler.hh)

install(FILES assembler.hh
              assemblerutilities.hh
              borderdofexchanger.hh
              diagonallocalmatrix.hh
              gridoperatorutilities.hh
              localassemblerenginebase.hh
              localmatrix.hh
              timesteppingparameterinterface.hh
        DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/pdelab/gridoperator/common)


==> anc/xt-super/dune-pdelab/dune/pdelab/gridoperator/common/Makefile.am <==
gridoperatorcommondir = $(includedir)/dune/pdelab/gridoperator/common

headercheck_IGNORE = assembler.hh

gridoperatorcommon_HEADERS =	        \
        assembler.hh                    \
	assemblerutilities.hh		\
	borderdofexchanger.hh		\
	diagonallocalmatrix.hh		\
	gridoperatorutilities.hh	\
	localassemblerenginebase.hh	\
	localmatrix.hh			\
	timesteppingparameterinterface.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-pdelab/dune/pdelab/gridoperator/common/assembler.hh <==
#include <gridoperatorutilities.hh>
#include <assemblerutilties.hh>

namespace Dune {
  namespace PDELab {

    //! \defgroup GridOperator Grid Operator
    //! \ingroup PDELab
    //! \{

    /** \brief The global assembler which performs the traversing of
        the integration parts.

        The global assembler does only provide the local function
        spaces and the integration parts. It does not perform the
        actual integration or modify any of the assembling objects
        like the pattern, residual, and jacobian matrix.

     */
    class AssemblerInterface{
    public:
      template<class LocalAssemblerEngine>
      void assemble(LocalAssemblerEngine & local_assembler_engine);
    };


    /** \brief The local assembler engine which handles the
        integration parts as provided by the global assemblers.

     */
    class LocalAssemblerEngine{
    public:
      //! The type of the local assembler
      typedef LocalAssemblerInterface LocalAssembler;

      //! Access to the superior local assembler object
      const LocalAssembler & localAssembler();

      /** @name Query methods

          Query methods indicating which assembling methods need to be
          called by the global assembler.

      @{
      */
      bool requireSkeleton() const;
      bool requireSkeletonTwoSided() const;
      bool requireUVVolume() const;
      bool requireVVolume() const;
      bool requireUVSkeleton() const;
      bool requireVSkeleton() const;
      bool requireUVBoundary() const;
      bool requireVBoundary() const;
      bool requireUVProcessor() const;
      bool requireVProcessor() const;
      bool requireUVEnrichedCoupling() const;
      bool requireVEnrichedCoupling() const;
      bool requireUVVolumePostSkeleton() const;
      bool requireVVolumePostSkeleton() const;
      //! @}

      /**
         @name Assembling methods

         All local function spaces as provided in these methods are
         already bound to the grid cell corresponding to the entity
         part \a eg or intersection part \a ig .

         @{
       */

      /** Assembling method which is called for a given grid cell. It
      is called before the local function spaces are bound to the cell
      and the coefficients for the local trial function space are
      extracted.

      \return Indicate whether assembling of this cell may be aborted
      after the call of this method. This may avoid unneccessary costs
      due to binding of the local function spaces etc.
      */
      template<typename EG>
      bool assembleCell(const EG & eg);

      /** Assembling for a codim 0 entity part for trial and test
      local function spaces.
      */
      template<typename EG, typename LFSU, typename LFSV>
      void assembleUVVolume(const EG & eg, const LFSU & lfsu, const LFSV & lfsv);

      /** Assembling for a codim 0 entity part for test local function
      spaces.
      */
      template<typename EG, typename LFSV>
      void assembleVVolume(const EG & eg, const LFSV & lfsv);

      /** Assembling for an interior codim 1 entity part for trial and
      test local function spaces.
      */
      template<typename IG, typename LFSU_S, typename LFSV_S, typename LFSU_N, typename LFSV_N>
      void assembleUVSkeleton(const IG & ig, const LFSU_S & lfsu_s, const LFSV_S & lfsv_s,
                              const LFSU_N & lfsu_n, const LFSV_N & lfsv_n);

      /** Assembling for an interior codim 1 entity part for test
      local function spaces.
      */
      template<typename IG, typename LFSV_S, typename LFSV_N>
      void assembleVSkeleton(const IG & ig, const LFSV_S & lfsv_s, const LFSV_N & lfsv_n);

      /** Assembling for a boundary codim 1 entity part for trial and
      test local function spaces.
      */
      template<typename IG, typename LFSU_S, typename LFSV_S>
      void assembleUVBoundary(const IG & ig, const LFSU_S & lfsu_s, const LFSV_S & lfsv_s);

      /** Assembling for a boundary codim 1 entity part for test local
      function spaces.
      */
      template<typename IG, typename LFSV_S>
      void assembleVBoundary(const IG & ig, const LFSV_S & lfsv_s);

      /** Assembling for a processor boundary codim 1 entity part for trial and
      test local function spaces. Specifically, this method will be called for intersections
      for which it holds that both ig.boundary() and ig.neighbor() return false, i.e. intersections
      for which it is not possible to obtain the outside entity.
      */
      template<typename IG, typename LFSU_S, typename LFSV_S>
      void assembleUVProcessor(const IG & ig, const LFSU_S & lfsu_s, const LFSV_S & lfsv_s);

      /** Assembling for a processor boundary codim 1 entity part for test local
      function spaces. Specifically, this method will be called for intersections
      for which it holds that both ig.boundary() and ig.neighbor() return false, i.e. intersections
      for which it is not possible to obtain the outside entity.
      */
      template<typename IG, typename LFSV_S>
      void assembleVProcessor(const IG & ig, const LFSV_S & lfsv_s);

      template<typename IG, typename LFSU_S, typename LFSV_S, typename LFSU_N, typename LFSV_N,
               typename LFSU_C, typename LFSV_C>
      void assembleUVEnrichedCoupling(const IG & ig,
                                      const LFSU_S & lfsu_s, const LFSV_S & lfsv_s,
                                      const LFSU_N & lfsu_n, const LFSV_N & lfsv_n,
                                      const LFSU_C & lfsu_c, const LFSV_C & lfsv_c);

      template<typename IG, typename LFSV_S, typename LFSV_N, typename LFSV_C>
      void assembleVEnrichedCoupling(const IG & ig,
                                     const LFSV_S & lfsv_s,
                                     const LFSV_N & lfsv_n,
                                     const LFSV_C & lfsv_c);

      /** Assembling for a codim 0 entity part for trial and test
      local function spaces which is called after the intersection
      parts of the current cell have been handled.
      */
      template<typename EG, typename LFSU, typename LFSV>
      void assembleUVVolumePostSkeleton(const EG & eg, const LFSU & lfsu, const LFSV & lfsv);

      /** Assembling for a codim 0 entity part for test local function
      spaces which is called after the intersection parts of the
      current cell have been handled.
      */
      template<typename EG, typename LFSV>
      void assembleVVolumePostSkeleton(const EG & eg, const LFSV & lfsv);

      //! Called directly before assembling
      void preAssembly();

      //! Called last thing after assembling
      void postAssembly();

      /**
         @}
       */

      /**
         @name Notifications

         Notification methods called by the global assembler when
         binding and unbinding the local function spaces.

         @{
       */
      void onBindLFSUV(const EG & eg,
                       const LFSU_S & lfsu_s, const LFSV_S & lfsv_s);
      void onBindLFSV(const EG & eg,
                      const LFSV_S & lfsv_s);
      void onBindLFSUVInside(const IG & ig,
                             const LFSU_S & lfsu_s, const LFSV_S & lfsv_s);
      void onBindLFSVInside(const IG & ig,
                            const LFSV_S & lfsv_s);
      void onBindLFSUVOutside(const IG & ig,
                              const LFSU_S & lfsu_s, const LFSV_S & lfsv_s,
                              const LFSU_N & lfsu_n, const LFSV_N & lfsv_n);
      void onBindLFSVOutside(const IG & ig,
                             const LFSV_S & lfsv_s,
                             const LFSV_N & lfsv_n);
      void onBindLFSUVCoupling(const IG & ig,
                               const LFSU_S & lfsu_s, const LFSV_S & lfsv_s,
                               const LFSU_N & lfsu_n, const LFSV_N & lfsv_n
                               const LFSU_Coupling & lfsu_coupling, const LFSV_Coupling & lfsv_coupling);
      void onBindLFSVCoupling(const IG & ig,
                              const LFSV_S & lfsv_s,
                              const LFSV_N & lfsv_n,
                              const LFSV_Coupling & lfsv_coupling);

      void onUnbindLFSUV(const EG & eg,
                         const LFSU_S & lfsu_s, const LFSV_S & lfsv_s);
      void onUnbindLFSV(const EG & eg,
                        const LFSV_S & lfsv_s);
      void onUnbindLFSUVInside(const IG & ig,
                               const LFSU_S & lfsu_s, const LFSV_S & lfsv_s);
      void onUnbindLFSVInside(const IG & ig,
                              const LFSV_S & lfsv_s);
      void onUnbindLFSUVOutside(const IG & ig,
                                const LFSU_S & lfsu_s, const LFSV_S & lfsv_s,
                                const LFSU_N & lfsu_n, const LFSV_N & lfsv_n);
      void onUnbindLFSVOutside(const IG & ig,
                               const LFSV_S & lfsv_s,
                               const LFSV_N & lfsv_n);
      void onUnbindLFSUVCoupling(const IG & ig,
                                 const LFSU_S & lfsu_s, const LFSV_S & lfsv_s,
                                 const LFSU_N & lfsu_n, const LFSV_N & lfsv_n,
                                 const LFSU_Coupling & lfsu_coupling, const LFSV_Coupling & lfsv_coupling);
      void onUnbindLFSVCoupling(const IG & ig,
                                const LFSV_S & lfsv_s,
                                const LFSV_N & lfsv_n,
                                const LFSV_Coupling & lfsv_coupling);

      /** @} */

      /**
         @name Loading trial space coefficients

         Tells the engine to load the local coefficients for the given
         local function space.

         @{
       */
      void loadCoefficientsLFSUInside(const LFSU_S & lfsu_s);
      void loadCoefficientsLFSUOutside(const LFSU_N & lfsu_n);
      void loadCoefficientsLFSUCoupling(const LFSU_Coupling & lfsu_coupling);
      /** @} */


      /**
         @name Assign the assembler target objects

         These methods assign the objects into which the assembler
         should assemble i.e. the solution vector from which the local
         coefficients are to be extracted.

         @{
       */
      void setSolution(const X& x);
      void setPattern(const P& p);
      void setJacobian(const J & j);
      void setResidual(const R& r);
      /** @} */

    };

    /** \brief The local assembler which provides the engines that
        drive the global assembler.

        The local assembler provides engines for the standard
        operations of the grid operator. This includes setting up the
        pattern, computing the residual and the jacobian matrix.

        It also provides a standard interface which may be used by
        implementations of time stepping methods.

     */
    template<typename B, typename CU, typename CV>
    class LocalAssemblerInterface : public LocalAssemblerBase<B,CU,CV>
    {
    public:

      /** @name Notification functions for time step controller
          @{
      */

      //! Set current time of assembling
      template<class TT>
      void setTime(TT time);

      //! Notify local assembler about upcoming time step
      template<typename TT>
      void preStep (TT time, TT dt, std::size_t stages);

      //! Notify local assembler about completion of time step
      void postStep ();

      //! Notify local assembler about upcoming time step stage
      template<typename TT>
      void preStage (TT time, std::size_t stage);

      //! Notify local assembler about completion of time step stage
      void postStage ();

      //! Suggest a valid time step size
      template<typename TT>
      TT suggestTimestep (TT dt) const;

      /** @} */

      //! Set current weight of assembling
      template<class RF>
      void setWeight(RF weight);

      /** @name Access to the assembler engines
          @{
      */
      LocalPatternAssemblerEngine & localPatternAssemblerEngine(P & p);
      LocalResidualAssemblerEngine & localResidualAssemblerEngine(R & r, const X & x);
      LocalJacobianAssemblerEngine & localJacobianAssemblerEngine(A & a, const X & x);
      LocalResidualJacobianAssemblerEngine & localResidualJacobianAssemblerEngine(R & r, A & a, const X & x);
      /** @} */

      /**  @name Assembler engines
           @{
      */
      class LocalPatternAssemblerEngine : public LocalAssemblerEngine {};
      class LocalResidualAssemblerEngine : public LocalAssemblerEngine {};
      class LocalJacobianAssemblerEngine : public LocalAssemblerEngine {};
      class LocalResidualJacobianAssemblerEngine : public LocalAssemblerEngine {};
      /** @} */

    };

    /** \brief The grid operator represents an operator mapping which
        corresponds to the (possibly nonlinear) algebraic problem
        resulting from the discretization of a PDE.

        A grid operator provides methods which allow its evaluation as
        well as the computation of its jacobian matrix. It therefore
        provides all functionality required for a direct application
        of the Newton method.

        For numerical reasons, the field type of the jacobian matrix
        is allowed to differ from the operator's range field type.

    */
    template<typename GFSU, typename GFSV,
             typename MB, typename DF, typename RF, typename JF>
    class GridOperatorInterface{
    public:

      //! The traits class
      typedef GridOperatorTraits
      <GFSU,GFSV,MB,DF,RF,JF,CU,CV,AssemblerInterface,LocalAssemblerInterface> Traits;

      //! Determines the sparsity pattern of the jacobian matrix
      template<typename P>
      void fill_pattern (P& globalpattern) const;

      //! Evaluates the grid operator for a given point \a x in its
      //! domain
      template<typename X, typename R>
      void residual (const X& x, R& r) const;

      //! Evaluates the jacobian matrix of the grid operator for a
      //! given point \a x in its domain
      template<typename X, typename A>
      void jacobian (const X& x, A& a) const;

      //! @name Access to the assembler objects
      //! @{
      Assembler & assembler();
      LocalAssemblerInterface & localAssembler();
      //! @}

      //! @name Access to the grid function spaces
      //! @{
      const GFSU& trialGridFunctionSpace() const;
      const GFSV& testGridFunctionSpace() const;
      typename GFSU::Traits::SizeType globalSizeU () const;
      typename GFSV::Traits::SizeType globalSizeV () const;
      //! @}

      //! Interpolate xnew from f, taking unconstrained values from xold.
      /**
       * \note The exact type of F will depend on the GridOperator and
       *       may be a more complicated object than a simple
       *       GridFunction for scenarios like MultiDomain or
       *       grid-glue.
       */
      template<typename F>
      void interpolate(const typename Traits::Domain& xold,
                       const F& f,
                       typename Traits::Domain& xnew);

      //! Set up the passed-in tuple of GridOperators to cooperate, e.g.
      //! for a time-stepping method. The caller guarantees that the
      //! GridOperators will always be invoked in the order that they
      //! appear in the tuple.
      /**
         \note This function is typically called by a superior grid
         operator which wraps the grid operators given in the
         tuple. It is assumed that all types in \a tuple are
         specializations of the same template class which calls the
         Dune::PDELab::GridOperatorInterface::setupGridOperator
         function itself.

         \warning After calling this function, all data-handling methods
         (onBind...(), onUnbind...(), loadCoefficients() ) MUST always
         be called for all children and in the same order as the one
         passed to this function. Failure to do so will result in wrong
         assembly results!

       */
      template<typename GridOperatorTuple>
      static void setupGridOperators(GridOperatorTuple& tuple);

    };
    //! \}
  };
};

/**
\page GridOperatorDocPage Grid Operator
@ingroup GridOperator

\section GridOperatorDocIntroduction Introduction

In the PDELab concept, the continuous PDE problem is reduced to an
algebraic problem:

Find \f$ \mathbf{u}\in\mathbf{U} \f$ such that \f$
\mathcal{R}(\mathbf{u}) = \mathbf{0} \f$ .

For instationary problems a corresponding algebraic problem is setup
for each time step or stage of a time step.

The grid operator object represents the operator mapping \f$
\mathcal{R} : \mathbf{U} \to \mathbf{V} \f$ . It is evaluated via the
Dune::PDELab::GridOperatorInterface::residual() member method and its
derivatives are aquired with the
Dune::PDELab::GridOperatorInterface::jacobian() method.

Evaluating the grid operator and its jacobian matrix entails
integrations over the computational domain during which the
corresponding algebraic objects are assembled incrementally. The
assembling is performed by two objects corresponding to the
Dune::PDELab::AssemblerInterface and the
Dune::PDELab::LocalAssemblerInterface . The former, the global
assembler, provides the geometric objects, representing parts of the
computational domain to be integrated. The latter, the local
assembler, calls the local operator in an appropriate way to compute
the local integrals and afterwards accumulates the results into the
algebra objects.

The separation of these two tasks into different objects has
significant advantages to a monolithic approach. It allows different
implementations of the assembler interface to be used interchangeably
in common implementations of time stepping schemes. The latter may
link in between the global and the local assembler and thus apply the
necessary modifications to the local integrations (like multiplying
with the time step with or Runge-Kutta coefficients).

Furthermore, the separation provides a junction for caching
objects. Such objects would provide the interface of the local
assembler, while actually wrapping the true local assembler object.

\section GridOperatorDocEngines Engines

In a simple stationary PDE problem, the assembling functionality
provided by Dune::PDELab::AssemblerInterface and the
Dune::PDELab::LocalAssemblerInterface will be used for at least three
different purposes:

- Evaluating the grid operator (usually corresponds to computing the
  problem's residual vector)

- Setup of the jacobian matrix sparsity pattern

- Computing the jacobian matrix

As these three tasks require rather different local operations
(e.g. setting up of the jacobian matrix sparsity pattern does not
require any evaluations of the local function spaces), the local
assembler does not directly interact with the global
assembler. Instead, it provides engines which drive the global
assembler for each of the different tasks. Therefore, every local
assembler is required to provide the engines:

- LocalPatternAssemblerEngine
- LocalResidualAssemblerEngine
- LocalJacobianAssemblerEngine
- LocalResidualJacobianAssemblerEngine

The last of the engines above allows a combined assembling of the
residual and the jacobian matrix.

\section GridOperatorDocComposite Instationary problems and composite grid operators

When given a instationary PDE problem which (after spatial
discretization) results in an algebraic problem

\f[ \partial_t \mathcal{R}_1(\mathbf{u}) + \mathcal{R}_0(\mathbf{u}) = \mathbf{0}, \f]

then the PDELab approach is to define a grid operator for each \f$
\mathcal{R}_1 \f$ and \f$ \mathcal{R}_0 \f$ and then combine these
grid operators in a composite grid operator which provides the
additional functionality needed by the chosen time stepping method
(e.g. for a Runge-Kutta scheme, the grid operator must be able to be
evaluated for each of the Runge-Kutta stages). The class
Dune::PDELab::OneStepGridOperator is a fairly general implementation
which allows the appli cation of many different one step methods
including all methods of Runge-Kutta type.

In general, such composite grid operators will apply multiple
assembler engines in a combined assembling during a single grid
traversion. This will usually result in both engines performing
operations, which they could efficiently share or distribute. To allow
such optimizations, the composite grid operator may inform his
subordinate grid operators of their co-operators and the order in
which they will be called during assembling. This is done via the
Dune::PDELab::GridOperatorInterface::setupGridOperators method.

 */


==> anc/xt-super/dune-pdelab/dune/pdelab/gridoperator/common/assemblerutilities.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_PDELAB_ASSEMBLERUTILITIES_HH
#define DUNE_PDELAB_ASSEMBLERUTILITIES_HH

#include <algorithm>
#include <tuple>

#include <dune/pdelab/constraints/common/constraintstransformation.hh>
#include <dune/pdelab/gridoperator/common/localmatrix.hh>

namespace Dune{
  namespace PDELab{

    /** Traits of the local assembler

        \tparam GO The grid operator

    */
    template<typename GO>
    struct LocalAssemblerTraits
    {

      //! The trial grid function space.
      typedef typename GO::Traits::TrialGridFunctionSpace TrialGridFunctionSpace;

      //! The test grid function space.
      typedef typename GO::Traits::TestGridFunctionSpace TestGridFunctionSpace;


      //! The type of the trial grid function space constraints.
      typedef typename GO::Traits::TrialGridFunctionSpaceConstraints TrialGridFunctionSpaceConstraints;

      //! The type of the test grid function space constraints.
      typedef typename GO::Traits::TestGridFunctionSpaceConstraints TestGridFunctionSpaceConstraints;


      //! The matrix backend of the grid operator.
      typedef typename GO::Traits::MatrixBackend MatrixBackend;


      //! The field type of the domain (solution).
      typedef typename GO::Traits::DomainField DomainField;

      //! The type of the domain (solution).
      typedef typename GO::Traits::Domain Solution;


      //! The field type of the range (residual).
      typedef typename GO::Traits::RangeField RangeField;

      //! The type of the range (residual).
      typedef typename GO::Traits::Range Residual;


      //! The field type of the jacobian.
      typedef typename GO::Traits::JacobianField JacobianField;

      //! The type of the jacobian.
      typedef typename GO::Traits::Jacobian Jacobian;

      //! The matrix pattern
      typedef typename MatrixBackend::template Pattern<
        Jacobian,
        TestGridFunctionSpace,
        TrialGridFunctionSpace
        > MatrixPattern;

      //! The helper class to exchange data on the processor boundary
      typedef typename GO::BorderDOFExchanger BorderDOFExchanger;

    };

    // ********************************************************************************
    // default local pattern implementation
    // ********************************************************************************

    /**
       \brief Entry in sparsity pattern

       The sparsity pattern of a linear operator is described by by connecting
       degrees of freedom in one element with degrees of freedom in the
       same element (intra) or an intersecting element (inter).

       This numbering is with respect to the depth-first canonical order of the
       degrees of freedom of an entity.

       \nosubgrouping
    */
    class SparsityLink : public std::tuple<int,int>
    {
    public:
      //! \brief Standard constructor for uninitialized local index
      SparsityLink ()
      {}

      //! \brief Initialize all components
      SparsityLink (int i, int j)
        : std::tuple<int,int>(i,j)
      {}

      //! \brief Return first component
      inline int i () const
      {
        return std::get<0>(*this);
      }

      //! \brief Return second component
      inline int j () const
      {
        return std::get<1>(*this);
      }

      //! \brief Set both components
      void set (int i, int j)
      {
        std::get<0>(*this) = i;
        std::get<1>(*this) = j;
      }
    };

    /**
       \brief Layout description for a sparse linear operator
       \see SparsityLink

       \nosubgrouping
    */
    class LocalSparsityPattern
      : public std::vector<SparsityLink>
    {

      // make push_back() inaccessible
      using std::vector<SparsityLink>::push_back;

    public:

      //! Adds a link between DOF i of lfsv and DOF j of lfsu.
      /**
       * This methods adds a link between the DOF i of the test local test space lfsv
       * and the DOF j of the local ansatz space lfsu.
       *
       * \param lfsv  The local test space.
       * \param i     Index of the DOF in the test space lfsv.
       * \param lfsu  The local ansatz space.
       * \param j     Index of the DOF in the ansatz space lfsu.
       */
      template<typename LFSV, typename LFSU>
      void addLink(const LFSV& lfsv, std::size_t i, const LFSU& lfsu, std::size_t j)
      {
        std::vector<SparsityLink>::push_back(
          SparsityLink(
            lfsv.localIndex(i),
            lfsu.localIndex(j)
          )
        );
      }

    };



    // ********************************************************************************
    // Assembler base class
    // ********************************************************************************

    /**
       \brief Base class for local assembler

       This class provides some generic behavior required for local
       assembler implementations. This includes the access of the global
       vectors and matrices via local indices and local function spaces
       with regard to the constraint mappings.

       \tparam B    The matrix backend
       \tparam CU   Constraints maps for the individual dofs (trial space)
       \tparam CV   Constraints maps for the individual dofs (test space)
    */
    template<typename B,
             typename CU=EmptyTransformation,
             typename CV=EmptyTransformation>
    class LocalAssemblerBase{
    public:

      typedef typename B::size_type SizeType;

      //! construct AssemblerSpace
      LocalAssemblerBase ()
        : pconstraintsu(&emptyconstraintsu), pconstraintsv(&emptyconstraintsv)
      {}

      //! construct AssemblerSpace, with constraints
      LocalAssemblerBase (const CU& cu, const CV& cv)
        :pconstraintsu(&cu), pconstraintsv(&cv)
      {}

      //! get the constraints on the trial grid function space
      const CU& trialConstraints() const
      {
        return *pconstraintsu;
      }

      //! get the constraints on the test grid function space
      const CV& testConstraints() const
      {
        return *pconstraintsv;
      }


      /** \brief Transforms a vector \f$ \boldsymbol{x} \f$ from \f$
          V\f$ to \f$ V'\f$. If postrestrict == true then
          \f$\boldsymbol{R}^T_{\boldsymbol{\tilde U}', \boldsymbol{U}'}
          \boldsymbol{S}_{\boldsymbol{\tilde V}}\f$ is applied
          instead of the full transformation.  */
      template<typename X>
      typename enable_if<
        AlwaysTrue<X>::value && !is_same<
          CV,
          EmptyTransformation
          >::value
        >::type
      forwardtransform(X & x, const bool postrestrict = false) const
      {
        typedef typename CV::const_iterator global_col_iterator;
        for (global_col_iterator cit=pconstraintsv->begin(); cit!=pconstraintsv->end(); ++cit){
          typedef typename global_col_iterator::value_type::first_type GlobalIndex;
          const GlobalIndex & contributor = cit->first;

          typedef typename global_col_iterator::value_type::second_type ContributedMap;
          typedef typename ContributedMap::const_iterator global_row_iterator;
          const ContributedMap & contributed = cit->second;
          global_row_iterator it  = contributed.begin();
          global_row_iterator eit = contributed.end();

          for(;it!=eit;++it)
            {
              // typename X::block_type block(x[contributor]);
              // block *= it->second;
              // x[it->first] += block;
              x[it->first] += it->second * x[contributor];
            }
        }

        if(postrestrict)
          for (global_col_iterator cit=pconstraintsv->begin(); cit!=pconstraintsv->end(); ++cit)
            x[cit->first]=0.;
      }


      // Disable forwardtransform for EmptyTransformation
      template<typename X>
      typename enable_if<
        AlwaysTrue<X>::value && is_same<
          CV,
          EmptyTransformation
          >::value
        >::type
      forwardtransform(X & x, const bool postrestrict = false) const
      {}


      /** \brief Transforms a vector \f$ \boldsymbol{x} \f$ from \f$
          V'\f$ to \f$ V\f$. If prerestrict == true then
          \f$\boldsymbol{S}^T_{\boldsymbol{\tilde U}}\f$ is applied
          instead of the full transformation.  */
      template<typename X>
      typename enable_if<
        AlwaysTrue<X>::value && !is_same<
          CV,
          EmptyTransformation
          >::value
        >::type
      backtransform(X & x, const bool prerestrict = false) const
      {
        typedef typename CV::const_iterator global_col_iterator;
        for (global_col_iterator cit=pconstraintsv->begin(); cit!=pconstraintsv->end(); ++cit){
          typedef typename global_col_iterator::value_type::first_type GlobalIndex;
          const GlobalIndex & contributor = cit->first;

          typedef typename global_col_iterator::value_type::second_type ContributedMap;
          typedef typename ContributedMap::const_iterator global_row_iterator;
          const ContributedMap & contributed = cit->second;
          global_row_iterator it  = contributed.begin();
          global_row_iterator eit = contributed.end();

          if(prerestrict)
            x[contributor] = 0.;

          for(;it!=eit;++it)
            {
              // typename X::block_type block(x[it->first]);
              // block *= it->second;
              // x[contributor] += block;
              x[contributor] += it->second * x[it->first]; // PB: 27 Sep 12 this was the old version
            }
        }
      }

      // disable backtransform for empty transformation
      template<typename X>
      typename enable_if<
        AlwaysTrue<X>::value && is_same<
          CV,
          EmptyTransformation
          >::value
        >::type
      backtransform(X & x, const bool prerestrict = false) const
      {}


    protected:

      /** \brief read local stiffness matrix for entity */
      template<typename GCView, typename T>
      void eread (const GCView& globalcontainer_view, LocalMatrix<T>& localcontainer) const
      {
        for (int i = 0; i < localcontainer.N(); ++i)
          for (int j = 0; j < localcontainer.M(); ++j)
            localcontainer(i,j) = globalcontainer_view(i,j);
      }

      /** \brief write local stiffness matrix for entity */
      template<typename T, typename GCView>
      void ewrite (const LocalMatrix<T>& localcontainer, GCView& globalcontainer_view) const
      {
        for (int i = 0; i < localcontainer.N(); ++i)
          for (int j = 0; j < localcontainer.M(); ++j)
            globalcontainer_view(i,j) = localcontainer(i,j);
      }

      /** \brief write local stiffness matrix for entity */
      template<typename T, typename GCView>
      void eadd (const LocalMatrix<T>& localcontainer, GCView& globalcontainer_view) const
      {
        for (int i = 0; i < localcontainer.N(); ++i)
          for (int j = 0; j < localcontainer.M(); ++j)
            globalcontainer_view.add(i,j,localcontainer(i,j));
      }

      //! Scatter local jacobian to global container.
      template<typename M, typename GCView>
      typename enable_if<
        AlwaysTrue<M>::value && !is_same<
          CV,
          EmptyTransformation
          >::value
      >::type
      scatter_jacobian(M& local_container, GCView& global_container_view, bool symmetric_mode) const
      {
        typedef typename GCView::RowIndexCache LFSVIndexCache;
        typedef typename GCView::ColIndexCache LFSUIndexCache;

        const LFSVIndexCache& lfsv_indices = global_container_view.rowIndexCache();
        const LFSUIndexCache& lfsu_indices = global_container_view.colIndexCache();

        if (lfsv_indices.constraintsCachingEnabled() && lfsu_indices.constraintsCachingEnabled())
          if (symmetric_mode)
            etadd_symmetric(local_container,global_container_view);
          else
            etadd(local_container,global_container_view);
        else
          {

            typedef typename LFSVIndexCache::LocalFunctionSpace LFSV;
            const LFSV& lfsv = lfsv_indices.localFunctionSpace();

            typedef typename LFSUIndexCache::LocalFunctionSpace LFSU;
            const LFSU& lfsu = lfsu_indices.localFunctionSpace();

            // optionally clear out columns that belong to Dirichlet-constrained DOFs to keep matrix symmetric
            if (symmetric_mode)
              {
                typedef typename LFSUIndexCache::ContainerIndex CI;

                for (size_t j = 0; j < lfsu_indices.size(); ++j)
                  {
                    const CI& container_index = lfsu_indices.containerIndex(j);
                    const typename CU::const_iterator cit = pconstraintsu->find(container_index);
                    if (cit != pconstraintsu->end())
                      {
                        // make sure we only have Dirichlet constraints
                        assert(cit->second.empty());
                        // clear out the current column
                        for (size_t i = 0; i < lfsv_indices.size(); ++i)
                          {
                            // we do not need to update the residual, since the solution
                            // (i.e. the correction) for the Dirichlet DOF is 0 by definition
                            local_container(lfsv,i,lfsu,j) = 0.0;
                          }
                      }
                  }
              }

            // write entries without considering constraints.
            // Dirichlet-constrained rows will be fixed in a postprocessing step.
            for (auto it = local_container.begin(); it != local_container.end(); ++it)
              {
                // skip 0 entries because they might not be present in the pattern
                if (*it == 0.0)
                  continue;
                global_container_view.add(it.row(),it.col(),*it);
              }
          }
      }

      // specialization for empty constraints container
      template<typename M, typename GCView>
      typename enable_if<
        AlwaysTrue<M>::value && is_same<
          CV,
          EmptyTransformation
          >::value
      >::type
      scatter_jacobian(M& local_container, GCView& global_container_view, bool symmetric_mode) const
      {
        // write entries without considering constraints.
        // Dirichlet-constrained rows will be fixed in a postprocessing step.
        for (auto it = local_container.begin(); it != local_container.end(); ++it)
          {
            // skip 0 entries because they might not be present in the pattern
            if (*it == 0.0)
              continue;
            global_container_view.add(it.row(),it.col(),*it);
          }
      }

      /** \brief Add local matrix to global matrix,
          and apply Dirichlet constraints in a symmetric
          fashion. Apart from that, identical to etadd(). */
      template<typename M, typename GCView>
      void etadd_symmetric (M& localcontainer, GCView& globalcontainer_view) const
      {

        typedef typename GCView::RowIndexCache LFSVIndexCache;
        typedef typename GCView::ColIndexCache LFSUIndexCache;

        const LFSVIndexCache& lfsv_indices = globalcontainer_view.rowIndexCache();
        const LFSUIndexCache& lfsu_indices = globalcontainer_view.colIndexCache();

        typedef typename LFSVIndexCache::LocalFunctionSpace LFSV;
        const LFSV& lfsv = lfsv_indices.localFunctionSpace();

        typedef typename LFSUIndexCache::LocalFunctionSpace LFSU;
        const LFSU& lfsu = lfsu_indices.localFunctionSpace();

        for (size_t j = 0; j < lfsu_indices.size(); ++j)
          {
            if (lfsu_indices.isConstrained(j) && lfsu_indices.isDirichletConstraint(j))
              {
                // clear out the current column
                for (size_t i = 0; i < lfsv_indices.size(); ++i)
                  {
                    // we do not need to update the residual, since the solution
                    // (i.e. the correction) for the Dirichlet DOF is 0 by definition
                    localcontainer(lfsv,i,lfsu,j) = 0.0;
                  }
              }
          }

        // hand off to standard etadd() method
        etadd(localcontainer,globalcontainer_view);
      }


      template<typename M, typename GCView>
      void etadd (const M& localcontainer, GCView& globalcontainer_view) const
      {

        typedef typename M::value_type T;

        typedef typename GCView::RowIndexCache LFSVIndexCache;
        typedef typename GCView::ColIndexCache LFSUIndexCache;

        const LFSVIndexCache& lfsv_indices = globalcontainer_view.rowIndexCache();
        const LFSUIndexCache& lfsu_indices = globalcontainer_view.colIndexCache();

        typedef typename LFSVIndexCache::LocalFunctionSpace LFSV;
        const LFSV& lfsv = lfsv_indices.localFunctionSpace();

        typedef typename LFSUIndexCache::LocalFunctionSpace LFSU;
        const LFSU& lfsu = lfsu_indices.localFunctionSpace();

        for (size_t i = 0; i<lfsv_indices.size(); ++i)
          for (size_t j = 0; j<lfsu_indices.size(); ++j)
            {

              if (localcontainer(lfsv,i,lfsu,j) == 0.0)
                continue;

              const bool constrained_v = lfsv_indices.isConstrained(i);
              const bool constrained_u = lfsu_indices.isConstrained(j);

              typedef typename LFSVIndexCache::ConstraintsIterator VConstraintsIterator;
              typedef typename LFSUIndexCache::ConstraintsIterator UConstraintsIterator;

              if (constrained_v)
                {
                  if (lfsv_indices.isDirichletConstraint(i))
                    continue;

                  for (VConstraintsIterator vcit = lfsv_indices.constraintsBegin(i); vcit != lfsv_indices.constraintsEnd(i); ++vcit)
                    if (constrained_u)
                      {
                        if (lfsu_indices.isDirichletConstraint(j))
                          {
                            T value = localcontainer(lfsv,i,lfsu,j) * vcit->weight();
                            if (value != 0.0)
                              globalcontainer_view.add(vcit->containerIndex(),j,value);
                          }
                        else
                          {
                            for (UConstraintsIterator ucit = lfsu_indices.constraintsBegin(j); ucit != lfsu_indices.constraintsEnd(j); ++ucit)
                              {
                                T value = localcontainer(lfsv,i,lfsu,j) * vcit->weight() * ucit->weight();
                                if (value != 0.0)
                                  globalcontainer_view.add(vcit->containerIndex(),ucit->containerIndex(),value);
                              }
                          }
                      }
                    else
                      {
                        T value = localcontainer(lfsv,i,lfsu,j) * vcit->weight();
                        if (value != 0.0)
                          globalcontainer_view.add(vcit->containerIndex(),j,value);
                      }
                }
              else
                {
                  if (constrained_u)
                    {
                      if (lfsu_indices.isDirichletConstraint(j))
                        {
                          T value = localcontainer(lfsv,i,lfsu,j);
                          if (value != 0.0)
                            globalcontainer_view.add(i,j,value);
                        }
                      else
                        {
                          for (UConstraintsIterator ucit = lfsu_indices.constraintsBegin(j); ucit != lfsu_indices.constraintsEnd(j); ++ucit)
                            {
                              T value = localcontainer(lfsv,i,lfsu,j) * ucit->weight();
                              if (value != 0.0)
                                globalcontainer_view.add(i,ucit->containerIndex(),value);
                            }
                        }
                    }
                  else
                    globalcontainer_view.add(i,j,localcontainer(lfsv,i,lfsu,j));
                }
            }
      }


      template<typename Pattern, typename RI, typename CI>
      typename enable_if<
        is_same<RI,CI>::value
        >::type
      add_diagonal_entry(Pattern& pattern, const RI& ri, const CI& ci) const
      {
        if (ri == ci)
          pattern.add_link(ri,ci);
      }

      template<typename Pattern, typename RI, typename CI>
      typename enable_if<
        !is_same<RI,CI>::value
        >::type
      add_diagonal_entry(Pattern& pattern, const RI& ri, const CI& ci) const
      {}

      /** \brief Adding matrix entry to pattern with respect to the
          constraints contributions. This assembles the entries addressed
          by etadd(..). See the documentation there for more information
          about the matrix pattern. */
      template<typename P, typename LFSVIndices, typename LFSUIndices, typename Index>
      void add_entry(P & globalpattern,
                     const LFSVIndices& lfsv_indices, Index i,
                     const LFSUIndices& lfsu_indices, Index j) const
      {
        typedef typename LFSVIndices::ConstraintsIterator VConstraintsIterator;
        typedef typename LFSUIndices::ConstraintsIterator UConstraintsIterator;

        const bool constrained_v = lfsv_indices.isConstrained(i);
        const bool constrained_u = lfsu_indices.isConstrained(j);

        add_diagonal_entry(globalpattern,
                           lfsv_indices.containerIndex(i),
                           lfsu_indices.containerIndex(j)
                           );

        if(!constrained_v)
          {
            if (!constrained_u || lfsu_indices.isDirichletConstraint(j))
              {
                globalpattern.add_link(lfsv_indices.containerIndex(i),lfsu_indices.containerIndex(j));
              }
            else
              {
                for (UConstraintsIterator gurit = lfsu_indices.constraintsBegin(j); gurit != lfsu_indices.constraintsEnd(j); ++gurit)
                  globalpattern.add_link(lfsv_indices.containerIndex(i),gurit->containerIndex());
              }
          }
        else
          {
            if (lfsv_indices.isDirichletConstraint(i))
              {
                globalpattern.add_link(lfsv_indices.containerIndex(i),lfsu_indices.containerIndex(j));
              }
            else
              {
                for(VConstraintsIterator gvrit = lfsv_indices.constraintsBegin(i); gvrit != lfsv_indices.constraintsEnd(i); ++gvrit)
                  {
                    if (!constrained_u || lfsu_indices.isDirichletConstraint(j))
                      {
                        globalpattern.add_link(gvrit->containerIndex(),lfsu_indices.containerIndex(j));
                      }
                    else
                      {
                        for (UConstraintsIterator gurit = lfsu_indices.constraintsBegin(j); gurit != lfsu_indices.constraintsEnd(j); ++gurit)
                          globalpattern.add_link(gvrit->containerIndex(),gurit->containerIndex());
                      }
                  }
              }
          }
      }

      /** \brief insert dirichlet constraints for row and assemble
          T^T_U in constrained rows
      */
      template<typename GFSV, typename GC, typename C>
      void set_trivial_rows(const GFSV& gfsv, GC& globalcontainer, const C& c) const
      {
        typedef typename C::const_iterator global_row_iterator;
        for (global_row_iterator cit = c.begin(); cit != c.end(); ++cit)
          globalcontainer.clear_row(cit->first,1);
      }

      template<typename GFSV, typename GC>
      void set_trivial_rows(const GFSV& gfsv, GC& globalcontainer, const EmptyTransformation& c) const
      {
      }

      template<typename GFSV, typename GC>
      void handle_dirichlet_constraints(const GFSV& gfsv, GC& globalcontainer) const
      {
        globalcontainer.flush();
        set_trivial_rows(gfsv,globalcontainer,*pconstraintsv);
        globalcontainer.finalize();
      }

      /* constraints */
      const CU* pconstraintsu;
      const CV* pconstraintsv;
      static CU emptyconstraintsu;
      static CV emptyconstraintsv;
    };

    template<typename B, typename CU, typename CV>
    CU LocalAssemblerBase<B,CU,CV>::emptyconstraintsu;
    template<typename B, typename CU, typename CV>
    CV LocalAssemblerBase<B,CU,CV>::emptyconstraintsv;

  } // namespace PDELab
} // namespace Dune

#endif //DUNE_PDELAB_ASSEMBLERUTILITIES_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/gridoperator/common/borderdofexchanger.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:
#ifndef DUNE_PDELAB_GRIDOPERATOR_COMMON_BORDERDOFEXCHANGER_HH
#define DUNE_PDELAB_GRIDOPERATOR_COMMON_BORDERDOFEXCHANGER_HH

#include <cstddef>
#include <vector>
#include <algorithm>
#include <unordered_map>
#include <unordered_set>

#include <dune/common/deprecated.hh>
#include <dune/common/parallel/mpihelper.hh>
#include <dune/common/tuples.hh>

#include <dune/geometry/typeindex.hh>
#include <dune/grid/common/gridenums.hh>
#include <dune/grid/common/datahandleif.hh>

#include <dune/pdelab/common/borderindexidcache.hh>
#include <dune/pdelab/common/globaldofindex.hh>
#include <dune/pdelab/gridfunctionspace/entityindexcache.hh>

namespace Dune {
  namespace PDELab {


    //! \addtogroup GridOperator
    //! \ingroup PDELab
    //! \{

    //! Helper class for adding up matrix entries on border.
    /**
     *  Utility class for accumulating matrix entries for border-border
     *  couplings in parallel computations with nonoverlapping domain
     *  decomposition.
     *
     *  For nonoverlapping grids, there is an additional problem related to
     *  matrix entries that should exist on a given node, but which are only
     *  present on a remote node. For these entries, we not only need to
     *  accumulate the matrix values, we also have to create those matrix
     *  entries in the sparsity pattern, as they cannot be discovered during
     *  the node-local matrix creation:
     *
     *  We look at a 2D example with a nonoverlapping grid,
     *  two processes and no ghosts with Q1 discretization.
     *  Process 0 has the left part of the domain
     *  with three cells and eight vertices (1-8),
     *  Process 1 the right part with three cells
     *  and eight vertices (2,4,7-12).
     *  <pre>
     *  1 _ 2        2 _ 9 _ 10
     *  |   |        |   |   |
     *  3 _ 4 _ 7    4 _ 7 _ 11
     *  |   |   |        |   |
     *  5 _ 6 _ 8        8 _ 12
     *  </pre>
     *  If we look at vertex 7 and the corresponding entries in the matrix for P0,
     *  there will be entries for (7,4) and (7,8), but not for (7,2).
     *  Unfortunately, local pattern creation will not create the link (7,2) on process
     *  0. This class will find this kind of entry and extend the sparsity pattern appropriately.
     *
     * @tparam GridOperator The grid operator to work on.
     */
    template<typename GridOperator>
    class NonOverlappingBorderDOFExchanger
    {
      typedef typename GridOperator::Traits::Jacobian M;
      typedef M Matrix;
      typedef typename GridOperator::Traits GridOperatorTraits;
      typedef typename GridOperatorTraits::JacobianField Scalar;
      typedef typename GridOperatorTraits::TrialGridFunctionSpace GFSU;
      typedef typename GridOperatorTraits::TestGridFunctionSpace GFSV;
      using EntitySet = typename GFSV::Traits::EntitySet;
      static const int dim = EntitySet::dimension;
      using Grid = typename EntitySet::Traits::GridView::Traits::Grid;
      typedef typename Matrix::block_type BlockType;
      typedef typename Grid::Traits::GlobalIdSet IdSet;
      typedef typename IdSet::IdType IdType;

      //! Extended DOF index, which globally unique
      typedef Dune::PDELab::GlobalDOFIndex<
        typename GFSV::Ordering::Traits::DOFIndex::value_type,
        GFSV::Ordering::Traits::DOFIndex::max_depth,
        typename IdSet::IdType
        > GlobalDOFIndex;

    public:
      //! Data structure for storing border-border matrix pattern entries in a communication-optimized form
      typedef std::unordered_map<
        typename GFSV::Ordering::Traits::DOFIndex,
        std::unordered_set<GlobalDOFIndex>
        > BorderPattern;

    private:
      typedef typename GFSV::Ordering::Traits::DOFIndex RowDOFIndex;
      typedef typename GFSU::Ordering::Traits::DOFIndex ColDOFIndex;

      typedef std::pair<
        typename RowDOFIndex::TreeIndex,
        typename BorderPattern::mapped_type::value_type
        > PatternMPIData;

      typedef std::tuple<
        typename RowDOFIndex::TreeIndex,
        typename BorderPattern::mapped_type::value_type,
        typename M::field_type
        > ValueMPIData;

    public:
      /*!
       * \brief Constructor. Sets up the local to global relations.
       *
       * \param[in] grid_operator The grid operator to access grid view
       *                          and communication cache.
       */
      NonOverlappingBorderDOFExchanger(const GridOperator& grid_operator)
        : _communication_cache(std::make_shared<CommunicationCache>(grid_operator))
        , _entity_set(grid_operator.testGridFunctionSpace().entitySet())
      {}

      void update(const GridOperator& grid_operator)
      {
        _communication_cache = std::make_shared<CommunicationCache>(grid_operator);
      }

      class CommunicationCache
        : public BorderIndexIdCache<GFSV>
      {

        friend class NonOverlappingBorderDOFExchanger;
        typedef BorderIndexIdCache<GFSV> BaseT;

      public:

        CommunicationCache(const GridOperator& go)
          : BaseT(go.testGridFunctionSpace())
          , _gfsu(go.trialGridFunctionSpace())
          , _initialized(false)
          , _entity_cache(go.testGridFunctionSpace())
        {}

        typedef IdType EntityID;
        typedef typename GFSU::Ordering::Traits::DOFIndex::TreeIndex ColumnTreeIndex;
        typedef std::size_t size_type;

        bool initialized() const
        {
          return _initialized;
        }

        void finishInitialization()
        {
          _initialized = true;
        }

        void update()
        {
          BaseT::update();
          _border_pattern.clear();
          _initialized = false;
        }


        const BorderPattern& pattern() const
        {
          assert(initialized());
          return _border_pattern;
        }

        template<typename LFSVCache, typename LFSUCache, typename LocalPattern>
        void addEntries(const LFSVCache& lfsv_cache, const LFSUCache& lfsu_cache, const LocalPattern& pattern)
        {
          assert(!initialized());

          for (typename LocalPattern::const_iterator it = pattern.begin(),
                 end_it = pattern.end();
               it != end_it;
               ++it)
            {
              // skip constrained entries for now. TODO: Is this correct??
              if (lfsv_cache.isConstrained(it->i()) || lfsu_cache.isConstrained(it->j()))
                continue;

              const typename LFSVCache::DOFIndex& di = lfsv_cache.dofIndex(it->i());
              const typename LFSUCache::DOFIndex& dj = lfsu_cache.dofIndex(it->j());

              size_type row_gt_index = GFSV::Ordering::Traits::DOFIndexAccessor::geometryType(di);
              size_type row_entity_index = GFSV::Ordering::Traits::DOFIndexAccessor::entityIndex(di);

              size_type col_gt_index = GFSU::Ordering::Traits::DOFIndexAccessor::geometryType(dj);
              size_type col_entity_index = GFSU::Ordering::Traits::DOFIndexAccessor::entityIndex(dj);

              // We are only interested in connections between two border entities.
              if (!this->isBorderEntity(row_gt_index,row_entity_index) ||
                  !this->isBorderEntity(col_gt_index,col_entity_index))
                continue;

              _border_pattern[di].insert(GlobalDOFIndex(this->id(col_gt_index,col_entity_index),dj.treeIndex()));
            }
        }


        template<typename Entity>
        size_type size(const Entity& e) const
        {
          if (!_gfsu.entitySet().contains(e))
            return 0;
          _entity_cache.update(e);
          size_type n = 0;
          for (size_type i = 0; i < _entity_cache.size(); ++i)
            {
              typename BorderPattern::const_iterator it = _border_pattern.find(_entity_cache.dofIndex(i));
              if (!transfer_dof(i,it))
                continue;
              n += it->second.size();
            }

          return n;
        }

        template<typename Buffer, typename Entity>
        void gather_pattern(Buffer& buf, const Entity& e) const
        {
          if (!_gfsu.entitySet().contains(e))
            return;
          _entity_cache.update(e);
          for (size_type i = 0; i < _entity_cache.size(); ++i)
            {
              typename BorderPattern::const_iterator it = _border_pattern.find(_entity_cache.dofIndex(i));
              if (!transfer_dof(i,it))
                continue;
              for (typename BorderPattern::mapped_type::const_iterator col_it = it->second.begin(),
                     col_end = it->second.end();
                   col_it != col_end;
                   ++col_it)
                buf.write(std::make_pair(_entity_cache.dofIndex(i).treeIndex(),*col_it));
            }
        }

        template<typename Buffer, typename Entity>
        void gather_data(Buffer& buf, const Entity& e, const M& matrix) const
        {
          if (!_gfsu.entitySet().contains(e))
            return;
          _entity_cache.update(e);
          for (size_type i = 0; i < _entity_cache.size(); ++i)
            {
              typename BorderPattern::const_iterator it = _border_pattern.find(_entity_cache.dofIndex(i));
              if (!transfer_dof(i,it))
                continue;
              for (typename BorderPattern::mapped_type::const_iterator col_it = it->second.begin(),
                     col_end = it->second.end();
                   col_it != col_end;
                   ++col_it)
                {
                  typename BaseT::EntityIndex col_entity = this->index(col_it->entityID());

                  ColDOFIndex dj;
                  GFSU::Ordering::Traits::DOFIndexAccessor::store(dj,col_entity.geometryTypeIndex(),col_entity.entityIndex(),col_it->treeIndex());
                  buf.write(make_tuple(_entity_cache.dofIndex(i).treeIndex(),*col_it,matrix(_entity_cache.containerIndex(i),_gfsu.ordering().mapIndex(dj))));
                }
            }
        }

      private:

        bool transfer_dof(size_type i, typename BorderPattern::const_iterator it) const
        {
          // not a border DOF
          if (it == _border_pattern.end())
            return false;
          else
            return true;

          /* Constraints check moved to addEntry()
          // check for constraint
          typename GridOperator::Traits::TrialGridFunctionSpaceConstraints::const_iterator cit = _constraints->find(_entity_cache.containerIndex(i));

          // transfer if DOF is not constrained
          // TODO: What about non-Dirichlet constraints??
          return cit == _constraints->end();
          */
        }

        const GFSU& _gfsu;
        BorderPattern _border_pattern;
        bool _initialized;
        mutable EntityIndexCache<GFSV,true> _entity_cache;

      };

      //! A DataHandle class to exchange matrix sparsity patterns
      template<typename Pattern>
      class PatternExtender
        : public CommDataHandleIF<PatternExtender<Pattern>, PatternMPIData>
      {

        typedef std::size_t size_type;

      public:
        //! Export type of data for message buffer
        typedef PatternMPIData DataType;

        bool contains (int dim, int codim) const
        {
          return
            codim > 0 &&
            (_gfsu.dataHandleContains(codim) ||
             _gfsv.dataHandleContains(codim));
        }

        bool fixedsize (int dim, int codim) const
        {
          return false;
        }

        /** @brief How many objects of type DataType have to be sent for a given entity
        */
        template<typename Entity>
        size_type size (Entity& e) const
        {
          if (Entity::codimension == 0)
            return 0;

          return _communication_cache.size(e);
        }

        /** @brief Pack data from user to message buffer
        */
        template<typename MessageBuffer, typename Entity>
        void gather (MessageBuffer& buff, const Entity& e) const
        {
          if (Entity::codimension == 0)
            return;

          _communication_cache.gather_pattern(buff,e);
        }

        /** @brief Unpack data from message buffer to user
        */
        template<typename MessageBuffer, typename Entity>
        void scatter (MessageBuffer& buff, const Entity& e, size_t n)
        {
          if (Entity::codimension == 0)
            return;

          for (size_type i = 0; i < n; ++i)
            {
              DataType data;
              buff.read(data);

              std::pair<bool,typename CommunicationCache::EntityIndex> col_index = _communication_cache.findIndex(data.second.entityID());
              if (!col_index.first)
                continue;

              RowDOFIndex di;
              GFSV::Ordering::Traits::DOFIndexAccessor::store(di,
                                                              e.type(),
                                                              _entity_set.indexSet().index(e),
                                                              data.first);

              ColDOFIndex dj;
              GFSU::Ordering::Traits::DOFIndexAccessor::store(dj,
                                                              col_index.second.geometryTypeIndex(),
                                                              col_index.second.entityIndex(),
                                                              data.second.treeIndex());

              _pattern.add_link(_gfsv.ordering().mapIndex(di),_gfsu.ordering().mapIndex(dj));
            }
        }

        PatternExtender(const NonOverlappingBorderDOFExchanger& dof_exchanger,
                        const GFSU& gfsu,
                        const GFSV& gfsv,
                        Pattern& pattern)
          : _communication_cache(dof_exchanger.communicationCache())
          , _entity_set(dof_exchanger.entitySet())
          , _gfsu(gfsu)
          , _gfsv(gfsv)
          , _pattern(pattern)
        {}

      private:

        const CommunicationCache& _communication_cache;
        const EntitySet _entity_set;
        const GFSU& _gfsu;
        const GFSV& _gfsv;
        Pattern& _pattern;

      };

      //! A DataHandle class to exchange matrix entries
      class EntryAccumulator
        : public CommDataHandleIF<EntryAccumulator,ValueMPIData>
      {

        typedef std::size_t size_type;

      public:
        //! Export type of data for message buffer
        typedef ValueMPIData DataType;

        bool contains(int dim, int codim) const
        {
          return
            codim > 0 &&
            (_gfsu.dataHandleContains(codim) ||
             _gfsv.dataHandleContains(codim));
        }

        bool fixedsize(int dim, int codim) const
        {
          return false;
        }

        template<typename Entity>
        size_type size(Entity& e) const
        {
          if (Entity::codimension == 0)
            return 0;

          return _communication_cache.size(e);
        }

        template<typename MessageBuffer, typename Entity>
        void gather(MessageBuffer& buff, const Entity& e) const
        {
          if (Entity::codimension == 0)
            return;

          _communication_cache.gather_data(buff,e,_matrix);
        }

        /** @brief Unpack data from message buffer to user
        */
        template<typename MessageBuffer, typename Entity>
        void scatter(MessageBuffer& buff, const Entity& e, size_type n)
        {
          if (Entity::codimension == 0)
            return;

          for (size_type i = 0; i < n; ++i)
            {
              DataType data;
              buff.read(data);

              std::pair<bool,typename CommunicationCache::EntityIndex> col_index = _communication_cache.findIndex(get<1>(data).entityID());
              if (!col_index.first)
                continue;

              RowDOFIndex di;
              GFSV::Ordering::Traits::DOFIndexAccessor::store(di,
                                                              e.type(),
                                                              _entity_set.indexSet().index(e),
                                                              get<0>(data));

              ColDOFIndex dj;
              GFSU::Ordering::Traits::DOFIndexAccessor::store(dj,
                                                              col_index.second.geometryTypeIndex(),
                                                              col_index.second.entityIndex(),
                                                              get<1>(data).treeIndex());

              _matrix(_gfsv.ordering().mapIndex(di),_gfsu.ordering().mapIndex(dj)) += get<2>(data);
            }
        }


        EntryAccumulator(const NonOverlappingBorderDOFExchanger& dof_exchanger,
                         const GFSU& gfsu,
                         const GFSV& gfsv,
                         Matrix& matrix)
          : _communication_cache(dof_exchanger.communicationCache())
          , _entity_set(dof_exchanger.entitySet())
          , _gfsu(gfsu)
          , _gfsv(gfsv)
          , _matrix(matrix)
        {}

      private:

        const CommunicationCache& _communication_cache;
        EntitySet _entity_set;
        const GFSU& _gfsu;
        const GFSV& _gfsv;
        Matrix& _matrix;

      };

      /**
       * \brief Sums up the entries corresponding to border vertices.
       *
       * \param grid_operator Grid operator.
       * \param matrix Matrix to operate on.
       */
      void accumulateBorderEntries(const GridOperator& grid_operator, Matrix& matrix)
      {
        if (_entity_set.gridView().comm().size() > 1)
          {
            EntryAccumulator data_handle(*this,
                                         grid_operator.testGridFunctionSpace(),
                                         grid_operator.trialGridFunctionSpace(),
                                         matrix);
            _entity_set.gridView().communicate(data_handle,
                                               InteriorBorder_InteriorBorder_Interface,
                                               ForwardCommunication);
          }
      }

      CommunicationCache& communicationCache()
      {
        return *_communication_cache;
      }

      const CommunicationCache& communicationCache() const
      {
        return *_communication_cache;
      }

      shared_ptr<CommunicationCache> communicationCacheStorage()
      {
        return _communication_cache;
      }

      const EntitySet& entitySet() const
      {
        return _entity_set;
      }

    private:

      shared_ptr<CommunicationCache> _communication_cache;
      EntitySet _entity_set;

    };


    template<typename GridOperator>
    class NoDataBorderDOFExchanger
    {

    public:

      typedef NoDataBorderDOFExchanger CommunicationCache;

      //! Data structure for storing border-border matrix pattern entries in a communication-optimized form
      typedef Empty BorderPattern;

      NoDataBorderDOFExchanger()
      {}

      NoDataBorderDOFExchanger(const GridOperator& grid_operator)
      {}

      void accumulateBorderEntries(const GridOperator& grid_operator, typename GridOperator::Traits::Jacobian& matrix)
      {}

      CommunicationCache& communicationCache()
      {
        return *this;
      }

      const CommunicationCache& communicationCache() const
      {
        return *this;
      }

      void update(const GridOperator& grid_operator)
      {}

    };


    template<typename GridOperator>
    class OverlappingBorderDOFExchanger :
      public NoDataBorderDOFExchanger<GridOperator>
    {

    public:

      OverlappingBorderDOFExchanger()
      {}

      OverlappingBorderDOFExchanger(const GridOperator& grid_operator)
      {}

    };


  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_GRIDOPERATOR_COMMON_BORDERDOFEXCHANGER_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/gridoperator/common/diagonallocalmatrix.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_PDELAB_GRIDOPERATOR_COMMON_DIAGONALLOCALMATRIX_HH
#define DUNE_PDELAB_GRIDOPERATOR_COMMON_DIAGONALLOCALMATRIX_HH

#include <dune/pdelab/gridoperator/common/localmatrix.hh>

namespace Dune {
  namespace PDELab {

    /**
     * \addtogroup PDELab
     * \{
     */


    //! A dense matrix for storing data associated with the degrees of freedom of a pair of LocalFunctionSpaces.
    /**
     * This container represents a dense matrix based on a std::vector-like storage container and supports accessing
     * its entries indexed by pairs of (LocalFunctionSpace,DOF of LocalFunctionSpace). If the LocalFunctionSpaces
     * contain tags indicating whether they are trial or test spaces, the access methods will also assert that the
     * first space is a test space and the second space is a trial space.
     *
     * \tparam T            The type of values to store in the matrix.
     * \tparam W            The type of weight applied in a WeightedAccumulationView.
     */	template<typename T, typename W = T>
     class DiagonalLocalMatrix
        {
        public:

          //! The type of the underlying storage container.
          /**
           * \warning This is not a matrix-like container anymore, but a std::vector-like one!
           */
          typedef std::vector<T> BaseContainer;

          //! The value type of this container.
          typedef typename BaseContainer::value_type  value_type;

          //! The size type of this container.
          typedef typename BaseContainer::size_type    size_type;

          //! The reference type of this container.
          typedef typename BaseContainer::reference    reference;

          //! The const reference type of this container.
          typedef typename BaseContainer::const_reference const_reference;

          //! The weight type of this container.
          /**
           * A value of this type will be used to assign a weight to contributions in
           * a WeightedAccumulationView.
           */
          typedef W weight_type;

          //! An accumulate-only view of this container that automatically applies a weight to all contributions.
          typedef WeightedMatrixAccumulationView<DiagonalLocalMatrix> WeightedAccumulationView;

          struct iterator
            : public Dune::BidirectionalIteratorFacade<iterator,value_type>
          {

            iterator()
              : _m(nullptr)
              , _i(0)
            {}

            iterator(DiagonalLocalMatrix& m, size_type i)
              : _m(&m)
              , _i(i)
            {}

            bool equals(const iterator& other) const
            {
              return _m == other._m && _i == other._i;
            }

            value_type& dereference() const
            {
              return _m->getEntry(_i,_i);
            }

            void increment()
            {
              ++_i;
            }

            void decrement()
            {
              --_i;
            }

            size_type row() const
            {
              return _i;
            }

            size_type col() const
            {
              return _i;
            }

            DiagonalLocalMatrix* _m;
            size_type _i;

          };

          iterator begin()
          {
            return iterator(*this,0);
          }

          iterator end()
          {
            return iterator(*this,nrows());
          }

          //! Default constructor
          DiagonalLocalMatrix () {}

          //! Construct a LocalMatrix with r rows and c columns.
          DiagonalLocalMatrix (size_type r, size_type c)
            : _container(r)
            , _rows(r)
            , _cols(c)
          {
            assert(r == c);
          }

          //! Construct a LocalMatrix with r rows and c columns and initialize its entries with t.
          DiagonalLocalMatrix (size_type r, size_type c, const T& t)
            : _container(r,t)
            , _rows(r)
            , _cols(c)
          {
            assert(r == c);
          }

          //! Resize the matrix.
          void resize (size_type r, size_type c)
          {
            assert(r == c);
            _container.resize(r);
            _rows = r;
            _cols = c;
          }

          //! Assign t to all entries of the matrix.
          DiagonalLocalMatrix& operator=(const T& t)
          {
            std::fill(_container.begin(),_container.end(),t);
            return *this;
          }

          //! Resize the matrix and assign t to all entries.
          void assign (size_type r, size_type c, const T& t)
          {
            assert(r == c);
            _container.assign(r,t);
            _rows = r;
            _cols = c;
          }

          //! Access the value associated with the i-th DOF of lfsv and the j-th DOF of lfsu.
          /**
           * \param lfsv The LocalFunctionSpace whose DOF will determine the row index of the entry.
           * \param i    The index of the DOF of lfsv that will determine the row index of the entry.
           * \param lfsu The LocalFunctionSpace whose DOF will determine the column index of the entry.
           * \param j    The index of the DOF of lfsu that will determine the column index of the entry.
           */
          template<typename LFSU, typename LFSV>
          T& operator() (const LFSV& lfsv, size_type i, const LFSU& lfsu, size_type j)
          {
            return getEntry(lfsv.localIndex(i),lfsu.localIndex(j));
          }

          //! Access the value associated with the i-th DOF of lfsv and the j-th DOF of lfsu (const version).
          /**
           * \param lfsv The LocalFunctionSpace whose DOF will determine the row index of the entry.
           * \param i    The index of the DOF of lfsv that will determine the row index of the entry.
           * \param lfsu The LocalFunctionSpace whose DOF will determine the column index of the entry.
           * \param j    The index of the DOF of lfsu that will determine the column index of the entry.
           */
          template<typename LFSU, typename LFSV>
          const T& operator() (const LFSV& lfsv, size_type i, const LFSU& lfsu, size_type j) const
          {
            return getEntry(lfsv.localIndex(i),lfsu.localIndex(j));
          }

          //! Multiplies all entries of the matrix with x.
          DiagonalLocalMatrix& operator *= (const T& x)
          {
            std::transform(_container.begin(),_container.end(),_container.begin(),std::bind1st(std::multiplies<T>(),x));
            return *this;
          }

          //! Returns the number of rows.
          size_type nrows () const
          {
            return _rows;
          }

          //! Returns the number of columns.
          size_type ncols () const
          {
            return _cols;
          }

          //! y += A x
          template<class X, class R>
          void umv (const X& x, R& y) const
          {
            for (size_type i=0; i<_rows; ++i)
              {
                for (size_type j=0; j<_cols; j++)
                  accessBaseContainer(y)[i] += getEntry(i,j) * accessBaseContainer(x)[j];
              }
          }

          //! y += alpha A x
          template<class X, class R>
          void usmv (const value_type& alpha, const X& x, R& y) const
          {
            for (size_type i=0; i<_rows; ++i)
              {
                for (size_type j=0; j<_cols; j++)
                  accessBaseContainer(y)[i] += alpha * getEntry(i,j) * accessBaseContainer(x)[j];
              }
          }

          //! Returns a weighted accumulate-only view of this matrix with the given weight.
          WeightedAccumulationView weightedAccumulationView(weight_type weight)
          {
            return WeightedAccumulationView(*this,weight);
          }

          //! Returns the underlying storage container.
          /**
           * \warning This is not a matrix-like container anymore, but a std::vector-like one!
           */
          BaseContainer& base()
          {
            return _container;
          }

          //! Returns the underlying storage container (const version).
          /**
           * \warning This is not a matrix-like container anymore, but a std::vector-like one!
           */
          const BaseContainer& base() const
          {
            return _container;
          }

          //! Direct (unmapped) access to the (i,j)-th entry of the matrix.
          /**
           * \note This method is just a convenience method for helper function doing things
           *       like printing the matrix, as the BaseContainer is a linear std::vector-like
           *       object and does not know about the shape of the matrix anymore.
           *
           * \warning This method should normally not be called by normal users. Only use it if you
           *          really know what you are doing!
           */
          value_type& getEntry(size_type i, size_type j)
          {
            assert(i == j);
            return _container[i];
          }

          //! Direct (unmapped) access to the (i,j)-th entry of the matrix (const version).
          /**
           * \note This method is just a convenience method for helper function doing things
           *       like printing the matrix, as the BaseContainer is a linear std::vector-like
           *       object and does not know about the shape of the matrix anymore.
           *
           * \warning This method should normally not be called by normal users. Only use it if you
           *          really know what you are doing!
           */
          const value_type& getEntry(size_type i, size_type j) const
          {
            assert(i == j);
            return _container[i];
          }

        private:

          std::vector<T> _container;
          size_type _rows, _cols;
     };

    /**
     * \} group PDELab
     */

  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_GRIDOPERATOR_COMMON_DIAGONALLOCALMATRIX_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/gridoperator/common/gridoperatorutilities.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_PDELAB_GRIDOPERATORUTILITIES_HH
#define DUNE_PDELAB_GRIDOPERATORUTILITIES_HH

#include <dune/pdelab/backend/interface.hh>

namespace Dune{
  namespace PDELab{

    //! Traits class for the grid operator.
    /**
     * This class collects types and auxilliary information about the
     * grid operator.
     *
     * \tparam GFSU The trial function space.
     * \tparam GFSV The test function space.
     * \tparam MB   The matrix backend.
     * \tparam DF   The domain (solution) field type.
     * \tparam RF   The range (residual) field type.
     * \tparam JF   The jacobian field type.
     * \tparam CU   The type of the trial grid function space constraints.
     * \tparam CV   The type of the test grid function space constraints.
     * \tparam A    The global assembler.
     * \tparam LA   The local assembler.
     */
    template<typename GFSU, typename GFSV,
             typename MB,
             typename DF, typename RF, typename JF,
             typename CU, typename CV,
             typename A, typename LA>
    struct GridOperatorTraits
    {

      //! The trial grid function space.
      typedef GFSU TrialGridFunctionSpace;

      //! The test grid function space.
      typedef GFSV TestGridFunctionSpace;


      //! The type of the trial grid function space constraints.
      typedef CU TrialGridFunctionSpaceConstraints;

      //! The type of the test grid function space constraints.
      typedef CV TestGridFunctionSpaceConstraints;


      //! The matrix backend of the grid operator.
      typedef MB MatrixBackend;


      //! The field type of the domain (solution).
      typedef DF DomainField;

      //! The type of the domain (solution).
      using Domain = Dune::PDELab::Backend::Vector<GFSU,DF>;


      //! The field type of the range (residual).
      typedef RF RangeField;

      //! The type of the range (residual).
      using Range = Dune::PDELab::Backend::Vector<GFSV,RF>;


      //! The field type of the jacobian.
      typedef JF JacobianField;

      //! The type of the jacobian.
      using Jacobian = Dune::PDELab::Backend::Matrix<MB,Domain,Range,JF>;


      //! The global assembler of the grid operator.
      typedef A Assembler;

      //! The local assembler of the grid operator.
      typedef LA LocalAssembler;

    };

  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_GRIDOPERATORUTILITIES_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/gridoperator/common/localassemblerenginebase.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_PDELAB_GRIDOPERATOR_COMMON_LOCALASSEMBLERENGINEBASE_HH
#define DUNE_PDELAB_GRIDOPERATOR_COMMON_LOCALASSEMBLERENGINEBASE_HH

namespace Dune {
  namespace PDELab {

      /** \addtogroup GridOperator
       *  \{
       */

      //! Base class for LocalAssemblerEngine implementations to avoid boilerplate code.
      /**
       * This class is a very simple LocalAssemblerEngine that causes the Assembler to
       * iterate over the whole grid, but will not do anything. In particular, all the
       * require...() methods return false, all assembly methods are empty and assembleCell()
       * simply returns false to make sure each cell gets processed by the Assembler.
       */
      class LocalAssemblerEngineBase
      {

      public:

        struct Traits
        {};

        //! @name Query methods - return false by default
        //! @{

        bool requireSkeleton() const
        {
          return false;
        }

        bool requireSkeletonTwoSided() const
        {
          return false;
        }

        bool requireUVVolume() const
        {
          return false;
        }

        bool requireVVolume() const
        {
          return false;
        }

        bool requireUVSkeleton() const
        {
          return false;
        }

        bool requireVSkeleton() const
        {
          return false;
        }

        bool requireUVBoundary() const
        {
          return false;
        }

        bool requireVBoundary() const
        {
          return false;
        }

        bool requireUVProcessor() const
        {
          return false;
        }

        bool requireVProcessor() const
        {
          return false;
        }

        bool requireUVEnrichedCoupling() const
        {
          return false;
        }

        bool requireVEnrichedCoupling() const
        {
          return false;
        }

        bool requireUVVolumePostSkeleton() const
        {
          return false;
        }

        bool requireVVolumePostSkeleton() const
        {
          return false;
        }

        //! @}

        //! @name Callbacks for LocalFunctionSpace binding and unbinding events
        //! @{

        template<typename EG,
                 typename LFSU, typename LFSV>
        void onBindLFSUV(const EG& eg,
                         const LFSU& lfsu, const LFSV& lfsv)
        {
        }

        template<typename EG,
                 typename LFSV>
        void onBindLFSV(const EG& eg,
                        const LFSV& lfsv)
        {
        }

        template<typename EG,
                 typename LFSU, typename LFSV>
        void onUnbindLFSUV(const EG& eg,
                           const LFSU& lfsu, const LFSV& lfsv)
        {
        }

        template<typename EG,
                 typename LFSV_S>
        void onUnbindLFSV(const EG& eg,
                          const LFSV_S& lfsv_s)
        {
        }


        template<typename IG,
                 typename LFSU, typename LFSV>
        void onBindLFSUVInside(const IG& ig,
                               const LFSU& lfsu, const LFSV& lfsv)
        {
        }

        template<typename IG,
                 typename LFSV>
        void onBindLFSVInside(const IG& ig,
                              const LFSV& lfsv)
        {
        }

        template<typename IG,
                 typename LFSU, typename LFSV>
        void onUnbindLFSUVInside(const IG& ig,
                                 const LFSU& lfsu, const LFSV& lfsv)
        {
        }

        template<typename IG,
                 typename LFSV_S>
        void onUnbindLFSVInside(const IG& ig,
                                const LFSV_S& lfsv_s)
        {
        }


        template<typename IG,
                 typename LFSU_S, typename LFSV_S,
                 typename LFSU_N, typename LFSV_N>
        void onBindLFSUVOutside(const IG& ig,
                                const LFSU_S& lfsu_s, const LFSV_S& lfsv_s,
                                const LFSU_N& lfsu_n, const LFSV_N& lfsv_n)
        {
        }

        template<typename IG,
                 typename LFSV_S,
                 typename LFSV_N>
        void onBindLFSVOutside(const IG& ig,
                               const LFSV_S& lfsv_s,
                               const LFSV_N& lfsv_n)
        {
        }

        template<typename IG,
                 typename LFSU_S, typename LFSV_S,
                 typename LFSU_N, typename LFSV_N>
        void onUnbindLFSUVOutside(const IG& ig,
                                  const LFSU_S& lfsu_s, const LFSV_S& lfsv_s,
                                  const LFSU_N& lfsu_n, const LFSV_N& lfsv_n)
        {
        }

        template<typename IG,
                 typename LFSV_S,
                 typename LFSV_N>
        void onUnbindLFSVOutside(const IG& ig,
                                 const LFSV_S& lfsv_s,
                                 const LFSV_N& lfsv_n)
        {
        }


        template<typename IG,
                 typename LFSU_S, typename LFSV_S,
                 typename LFSU_N, typename LFSV_N,
                 typename LFSU_C, typename LFSV_C>
        void onBindLFSUVCoupling(const IG& ig,
                                 const LFSU_S& lfsu_s, const LFSV_S& lfsv_s,
                                 const LFSU_N& lfsu_n, const LFSV_N& lfsv_n,
                                 const LFSU_C& lfsu_c, const LFSV_C& lfsv_c)
        {
        }

        template<typename IG,
                 typename LFSV_S,
                 typename LFSV_N,
                 typename LFSV_C>
        void onBindLFSVCoupling(const IG& ig,
                                const LFSV_S& lfsv_s,
                                const LFSV_N& lfsv_n,
                                const LFSV_C& lfsv_c)
        {
        }

        template<typename IG,
                 typename LFSU_S, typename LFSV_S,
                 typename LFSU_N, typename LFSV_N,
                 typename LFSU_C, typename LFSV_C>
        void onUnbindLFSUVCoupling(const IG& ig,
                                   const LFSU_S& lfsu_s, const LFSV_S& lfsv_s,
                                   const LFSU_N& lfsu_n, const LFSV_N& lfsv_n,
                                   const LFSU_C& lfsu_c, const LFSV_C& lfsv_c)
        {
        }

        template<typename IG,
                 typename LFSV_S,
                 typename LFSV_N,
                 typename LFSV_C>
        void onUnbindLFSVCoupling(const IG& ig,
                                  const LFSV_S& lfsv_s,
                                  const LFSV_N& lfsv_n,
                                  const LFSV_C& lfsv_c)
        {
        }

        template<typename LFSU>
        void loadCoefficientsLFSUInside(const LFSU& lfsu_s)
        {
        }

        template<typename LFSU_N>
        void loadCoefficientsLFSUOutside(const LFSU_N& lfsu_n)
        {
        }

        template<typename LFSU_C>
        void loadCoefficientsLFSUCoupling(const LFSU_C& lfsu_c)
        {
        }

        //! @}

        //! @name Assembly methods
        //! @{

        //! Method for per-cell assembly setup and possibly aborting assembly of current cell
        //! - returns false by default to continue cell assembly.
        template<typename EG>
        bool assembleCell(const EG & eg)
        {
          return false;
        }

        template<typename EG, typename LFSU, typename LFSV>
        void assembleUVVolume(const EG& eg, const LFSU& lfsu, const LFSV& lfsv)
        {
        }

        template<typename EG, typename LFSV>
        void assembleVVolume(const EG& eg, const LFSV& lfsv)
        {
        }


        template<typename IG, typename LFSU_S, typename LFSV_S, typename LFSU_N, typename LFSV_N>
        void assembleUVSkeleton(const IG& ig,
                                const LFSU_S& lfsu_s, const LFSV_S& lfsv_s,
                                const LFSU_N& lfsu_n, const LFSV_N& lfsv_n)
        {
        }

        template<typename IG, typename LFSV_S, typename LFSV_N>
        void assembleVSkeleton(const IG& ig,
                               const LFSV_S& lfsv_s,
                               const LFSV_N& lfsv_n)
        {
        }


        template<typename IG, typename LFSU, typename LFSV>
        void assembleUVBoundary(const IG& ig, const LFSU& lfsu, const LFSV& lfsv)
        {
        }

        template<typename IG, typename LFSV>
        void assembleVBoundary(const IG& ig, const LFSV& lfsv)
        {
        }


        template<typename IG, typename LFSU, typename LFSV>
        void assembleUVProcessor(const IG& ig, const LFSU& lfsu, const LFSV& lfsv)
        {
        }

        template<typename IG, typename LFSV>
        void assembleVProcessor(const IG& ig, const LFSV& lfsv)
        {
        }


        template<typename IG,
                 typename LFSU_S, typename LFSV_S,
                 typename LFSU_N, typename LFSV_N,
                 typename LFSU_C, typename LFSV_C>
        void assembleUVEnrichedCoupling(const IG& ig,
                                        const LFSU_S& lfsu_s, const LFSV_S& lfsv_s,
                                        const LFSU_N& lfsu_n, const LFSV_N& lfsv_n,
                                        const LFSU_C& lfsu_c, const LFSV_C& lfsv_c)
        {
        }

        template<typename IG,
                 typename LFSV_S,
                 typename LFSV_N,
                 typename LFSV_C>
        void assembleVEnrichedCoupling(const IG& ig,
                                       const LFSV_S& lfsv_s,
                                       const LFSV_N& lfsv_n,
                                       const LFSV_C& lfsv_c)
        {
        }


        template<typename EG, typename LFSU, typename LFSV>
        void assembleUVVolumePostSkeleton(const EG& eg, const LFSU& lfsu, const LFSV& lfsv)
        {
        }

        template<typename EG, typename LFSV>
        void assembleVVolumePostSkeleton(const EG& eg, const LFSV& lfsv)
        {
        }

        //! @}

        //! @name Global assembly preparation and finalization methods
        //! @{

        void preAssembly()
        {
        }

        template<typename GFSU, typename GFSV>
        void postAssembly(const GFSU& gfsu, const GFSV& gfsv)
        {
        }

        //! @}

      };


      //! \} group GridOperator

  } // namespace PDELab
} //namespace Dune

#endif // DUNE_PDELAB_GRIDOPERATOR_COMMON_LOCALASSEMBLERENGINEBASE_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/gridoperator/common/localmatrix.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_PDELAB_GRIDOPERATOR_COMMON_LOCALMATRIX_HH
#define DUNE_PDELAB_GRIDOPERATOR_COMMON_LOCALMATRIX_HH

#include <dune/common/iteratorfacades.hh>

#include <dune/pdelab/gridfunctionspace/localvector.hh>

namespace Dune {
  namespace PDELab {

    /**
     * \addtogroup PDELab
     * \{
     */

    //! An accumulate-only view on a local matrix that automatically takes into account an accumulation weight.
    template<typename C>
    class WeightedMatrixAccumulationView
    {

    public:

      //! The type of the underlying container.
      typedef C Container;

      //! The type of the storage container underlying the LocalVector.
      /**
       * \warning This is not a matrix-like container anymore, but a std::vector-like one!
       */
      typedef typename Container::BaseContainer BaseContainer;

      //! The value type of the entries.
      typedef typename C::value_type value_type;

      //! The type of the weight applied when accumulating contributions.
      typedef typename C::weight_type weight_type;

      //! \brief Export this type for uniform handling of the containers
      //!        themselves and their views.
      typedef WeightedMatrixAccumulationView WeightedAccumulationView;

      //! \brief Returns a WeighedAccumulationView with some weight in
      //!        addition to this view's weight
      WeightedAccumulationView weightedAccumulationView(weight_type weight)
      {
        return WeightedAccumulationView(container(),weight*this->weight());
      }

      //! The size_type of the underlying container.
      typedef typename C::size_type size_type;

      //! Returns the weight associated with this view.
      /**
       * \note This can be used together with rawAccumulate() to avoid applying the weight at
       * each loop iteration.
       */
      weight_type weight()
      {
        _modified = true;
        return _weight;
      }

      //! Resets the weighting coefficient of the view.
      /**
       * \warning Only call this method when you know what you are doing! It is especially not meant
       *          to be called from inside local operators.
       */
      void setWeight(weight_type weight)
      {
        _weight = weight;
      }

      //! Applies the current weight to v and adds the result to the matrix entry associated with the i-th entry of lfsv and the j-th entry of lfsu.
      template<typename LFSU, typename LFSV>
      void accumulate(const LFSV& lfsv, size_type i,
                      const LFSU& lfsu, size_type j,
                      value_type v)
      {
        _modified = true;
        _container(lfsv,i,lfsu,j) += _weight * v;
      }

      //! Adds v to the (i,j)-th entry of the underlying container without applying the current weight.
      /**
       * \warning When using this method, you must take care of applying the weight yourself, otherwise
       *          your program may exhibit strange behavior or even calculate wrong results!
       */
      template<typename LFSU, typename LFSV>
      void rawAccumulate(const LFSV& lfsv, size_type i,
                         const LFSU& lfsu, size_type j,
                         value_type v)
      {
        _modified = true;
        _container(lfsv,i,lfsu,j) += v;
      }

      //! Returns the number of rows of the underlying container.
      size_type nrows() const
      {
        return _container.nrows();
      }

      //! Returns the number of colums of the underlying container.
      size_type ncols() const
      {
        return _container.ncols();
      }

      //! Returns whether this view has been written to.
      bool modified() const
      {
        return _modified;
      }

      //! Resets the modification state of the view to not modified.
      /**
       * \warning Never call this method from within a local operator, or
       *          your local residual / matrix contributions will be lost!
       */
      void resetModified()
      {
        _modified = false;
      }

      //! Returns the container (of type LocalMatrix) that this view is based on.
      Container& container()
      {
        _modified = true;
        return _container;
      }

      //! Returns the container (of type LocalMatrix) that this view is based on (const version).
      const Container& container() const
      {
        return _container;
      }

      //! Returns the storage container of the underlying LocalMatrix.
      /**
       * \warning This is not a matrix-like container anymore, but a std::vector-like one!
       */
      BaseContainer& base()
      {
        _modified = true;
        return _container.base();
      }

      //! Returns the storage container of the underlying LocalVector (const version).
      /**
       * \warning This is not a matrix-like container anymore, but a std::vector-like one!
       */
      const BaseContainer& base() const
      {
        return _container.base();
      }

      //! Constructor
      WeightedMatrixAccumulationView(Container& container, weight_type weight)
        : _container(container)
        , _weight(weight)
        , _modified(false)
      {}

    private:
      Container& _container;
      weight_type _weight;
      bool _modified;
    };


    //! A dense matrix for storing data associated with the degrees of freedom of a pair of LocalFunctionSpaces.
    /**
     * This container represents a dense matrix based on a std::vector-like storage container and supports accessing
     * its entries indexed by pairs of (LocalFunctionSpace,DOF of LocalFunctionSpace). If the LocalFunctionSpaces
     * contain tags indicating whether they are trial or test spaces, the access methods will also assert that the
     * first space is a test space and the second space is a trial space.
     *
     * \tparam T            The type of values to store in the matrix.
     * \tparam W            The type of weight applied in a WeightedAccumulationView.
     */	template<typename T, typename W = T>
     class LocalMatrix
        {
        public:

          //! The type of the underlying storage container.
          /**
           * \warning This is not a matrix-like container anymore, but a std::vector-like one!
           */
          typedef std::vector<T> BaseContainer;

          //! The value type of this container.
          typedef typename BaseContainer::value_type  value_type;

          //! The size type of this container.
          typedef typename BaseContainer::size_type    size_type;

          //! The reference type of this container.
          typedef typename BaseContainer::reference    reference;

          //! The const reference type of this container.
          typedef typename BaseContainer::const_reference const_reference;

          //! The weight type of this container.
          /**
           * A value of this type will be used to assign a weight to contributions in
           * a WeightedAccumulationView.
           */
          typedef W weight_type;

          //! An accumulate-only view of this container that automatically applies a weight to all contributions.
          typedef WeightedMatrixAccumulationView<LocalMatrix> WeightedAccumulationView;

          struct iterator
            : public Dune::BidirectionalIteratorFacade<iterator,value_type>
          {

            iterator()
              : _m(nullptr)
              , _i(0)
              , _j(0)
            {}

            iterator(LocalMatrix& m, size_type i, size_type j)
              : _m(&m)
              , _i(i)
              , _j(j)
            {}

            bool equals(const iterator& other) const
            {
              return _m == other._m && _i == other._i && _j == other._j;
            }

            value_type& dereference() const
            {
              return _m->getEntry(_i,_j);
            }

            void increment()
            {
              if (_j < _m->ncols() - 1)
                ++_j;
              else
                {
                  ++_i;
                  _j = 0;
                }
            }

            void decrement()
            {
              if (_j > 0)
                --_j;
              else
                {
                  --_i;
                  _j = _m->ncols() - 1;
                }
            }

            size_type row() const
            {
              return _i;
            }

            size_type col() const
            {
              return _j;
            }

            LocalMatrix* _m;
            size_type _i;
            size_type _j;

          };

          iterator begin()
          {
            return iterator(*this,0,0);
          }

          iterator end()
          {
            return iterator(*this,nrows(),0);
          }

          //! Default constructor
          LocalMatrix () {}

          //! Construct a LocalMatrix with r rows and c columns.
          LocalMatrix (size_type r, size_type c)
            : _container(r*c)
            , _rows(r)
            , _cols(c)
          {}

          //! Construct a LocalMatrix with r rows and c columns and initialize its entries with t.
          LocalMatrix (size_type r, size_type c, const T& t)
            : _container(r*c,t)
            , _rows(r)
            , _cols(c)
          {}

          //! Resize the matrix.
          void resize (size_type r, size_type c)
          {
            _container.resize(r*c);
            _rows = r;
            _cols = c;
          }

          //! Assign t to all entries of the matrix.
          LocalMatrix& operator=(const T& t)
          {
            std::fill(_container.begin(),_container.end(),t);
            return *this;
          }

          //! Resize the matrix and assign t to all entries.
          void assign (size_type r, size_type c, const T& t)
          {
            _container.assign(r*c,t);
            _rows = r;
            _cols = c;
          }

          //! Access the value associated with the i-th DOF of lfsv and the j-th DOF of lfsu.
          /**
           * \param lfsv The LocalFunctionSpace whose DOF will determine the row index of the entry.
           * \param i    The index of the DOF of lfsv that will determine the row index of the entry.
           * \param lfsu The LocalFunctionSpace whose DOF will determine the column index of the entry.
           * \param j    The index of the DOF of lfsu that will determine the column index of the entry.
           */
          template<typename LFSU, typename LFSV>
          T& operator() (const LFSV& lfsv, size_type i, const LFSU& lfsu, size_type j)
          {
            return getEntry(lfsv.localIndex(i),lfsu.localIndex(j));
          }

          //! Access the value associated with the i-th DOF of lfsv and the j-th DOF of lfsu (const version).
          /**
           * \param lfsv The LocalFunctionSpace whose DOF will determine the row index of the entry.
           * \param i    The index of the DOF of lfsv that will determine the row index of the entry.
           * \param lfsu The LocalFunctionSpace whose DOF will determine the column index of the entry.
           * \param j    The index of the DOF of lfsu that will determine the column index of the entry.
           */
          template<typename LFSU, typename LFSV>
          const T& operator() (const LFSV& lfsv, size_type i, const LFSU& lfsu, size_type j) const
          {
            return getEntry(lfsv.localIndex(i),lfsu.localIndex(j));
          }

          //! Multiplies all entries of the matrix with x.
          LocalMatrix& operator *= (const T& x)
          {
            std::transform(_container.begin(),_container.end(),_container.begin(),std::bind1st(std::multiplies<T>(),x));
            return *this;
          }

          //! Returns the number of rows.
          size_type nrows () const
          {
            return _rows;
          }

          //! Returns the number of columns.
          size_type ncols () const
          {
            return _cols;
          }

          //! y += A x
          template<class X, class R>
          void umv (const X& x, R& y) const
          {
            for (size_type i=0; i<_rows; ++i)
              {
                for (size_type j=0; j<_cols; j++)
                  accessBaseContainer(y)[i] += getEntry(i,j) * accessBaseContainer(x)[j];
              }
          }

          //! y += alpha A x
          template<class X, class R>
          void usmv (const value_type& alpha, const X& x, R& y) const
          {
            for (size_type i=0; i<_rows; ++i)
              {
                for (size_type j=0; j<_cols; j++)
                  accessBaseContainer(y)[i] += alpha * getEntry(i,j) * accessBaseContainer(x)[j];
              }
          }

          //! Returns a weighted accumulate-only view of this matrix with the given weight.
          WeightedAccumulationView weightedAccumulationView(weight_type weight)
          {
            return WeightedAccumulationView(*this,weight);
          }

          //! Returns the underlying storage container.
          /**
           * \warning This is not a matrix-like container anymore, but a std::vector-like one!
           */
          BaseContainer& base()
          {
            return _container;
          }

          //! Returns the underlying storage container (const version).
          /**
           * \warning This is not a matrix-like container anymore, but a std::vector-like one!
           */
          const BaseContainer& base() const
          {
            return _container;
          }

          //! Direct (unmapped) access to the (i,j)-th entry of the matrix.
          /**
           * \note This method is just a convenience method for helper function doing things
           *       like printing the matrix, as the BaseContainer is a linear std::vector-like
           *       object and does not know about the shape of the matrix anymore.
           *
           * \warning This method should normally not be called by normal users. Only use it if you
           *          really know what you are doing!
           */
          value_type& getEntry(size_type i, size_type j)
          {
            return _container[j*_rows + i];
          }

          //! Direct (unmapped) access to the (i,j)-th entry of the matrix (const version).
          /**
           * \note This method is just a convenience method for helper function doing things
           *       like printing the matrix, as the BaseContainer is a linear std::vector-like
           *       object and does not know about the shape of the matrix anymore.
           *
           * \warning This method should normally not be called by normal users. Only use it if you
           *          really know what you are doing!
           */
          const value_type& getEntry(size_type i, size_type j) const
          {
            return _container[j*_rows + i];
          }

        private:

          std::vector<T> _container;
          size_type _rows, _cols;
     };

    template<class Stream, class T, class W>
    Stream &operator<<(Stream &stream, const LocalMatrix<T,W> &m) {
      for(int r = 0; r < m.nrows(); ++r) {
        if(m.ncols() >= 1)
          stream << m.getEntry(r, 0);
        for(int c = 1; c < m.ncols(); ++c)
          stream << "\t" << m.getEntry(r, c);
        stream << "\n";
      }
      return stream;
    }

    /**
     * \} group PDELab
     */

  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_GRIDOPERATOR_COMMON_LOCALMATRIX_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/gridoperator/common/timesteppingparameterinterface.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PDELAB_TIMESTEPPINGPARAMETERINTERFACE_HH
#define DUNE_PDELAB_TIMESTEPPINGPARAMETERINTERFACE_HH

#warning This file is deprecated and will be removed after the DUNE-PDELab 2.4 release! Include the header dune/pdelab/instationary/onestepparameter.hh instead!

#include <dune/pdelab/instationary/onestepparameter.hh>

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/gridoperator/default/CMakeLists.txt <==
install(FILES assembler.hh
             jacobianengine.hh
             jacobianapplyengine.hh
             localassembler.hh
             patternengine.hh
             residualengine.hh
       DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/pdelab/gridoperator/default)


==> anc/xt-super/dune-pdelab/dune/pdelab/gridoperator/default/Makefile.am <==
gridoperatordefaultdir = $(includedir)/dune/pdelab/gridoperator/default

gridoperatordefault_HEADERS =				\
	assembler.hh					\
	jacobianengine.hh				\
	jacobianapplyengine.hh				\
	localassembler.hh				\
	patternengine.hh				\
	residualengine.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-pdelab/dune/pdelab/gridoperator/default/assembler.hh <==
#ifndef DUNE_PDELAB_DEFAULT_ASSEMBLER_HH
#define DUNE_PDELAB_DEFAULT_ASSEMBLER_HH

#include <dune/common/typetraits.hh>
#include <dune/pdelab/gridoperator/common/assemblerutilities.hh>
#include <dune/pdelab/gridfunctionspace/localfunctionspace.hh>
#include <dune/pdelab/gridfunctionspace/lfsindexcache.hh>
#include <dune/pdelab/common/geometrywrapper.hh>
#include <dune/pdelab/common/intersectiontype.hh>

namespace Dune{
  namespace PDELab{

    /**
       \brief The assembler for standard DUNE grid

       * \tparam GFSU GridFunctionSpace for ansatz functions
       * \tparam GFSV GridFunctionSpace for test functions
       * \tparam nonoverlapping_mode Indicates whether assembling is done for overlap cells
       */

    template<typename GFSU, typename GFSV, typename CU, typename CV, bool nonoverlapping_mode=false>
    class DefaultAssembler {
    public:

      //! Types related to current grid view
      //! @{
      using EntitySet = typename GFSU::Traits::EntitySet;
      using Element = typename EntitySet::Element;
      using Intersection = typename EntitySet::Intersection;
      //! @}

      //! Grid function spaces
      //! @{
      typedef GFSU TrialGridFunctionSpace;
      typedef GFSV TestGridFunctionSpace;
      //! @}

      //! Size type as used in grid function space
      typedef typename GFSU::Traits::SizeType SizeType;

      //! Static check on whether this is a Galerkin method
      static const bool isGalerkinMethod = Dune::is_same<GFSU,GFSV>::value;

      DefaultAssembler (const GFSU& gfsu_, const GFSV& gfsv_, const CU& cu_, const CV& cv_)
        : gfsu(gfsu_)
        , gfsv(gfsv_)
        , cu(cu_)
        , cv(cv_)
        , lfsu(gfsu_)
        , lfsv(gfsv_)
        , lfsun(gfsu_)
        , lfsvn(gfsv_)
      { }

      DefaultAssembler (const GFSU& gfsu_, const GFSV& gfsv_)
        : gfsu(gfsu_)
        , gfsv(gfsv_)
        , cu()
        , cv()
        , lfsu(gfsu_)
        , lfsv(gfsv_)
        , lfsun(gfsu_)
        , lfsvn(gfsv_)
      { }

      //! Get the trial grid function space
      const GFSU& trialGridFunctionSpace() const
      {
        return gfsu;
      }

      //! Get the test grid function space
      const GFSV& testGridFunctionSpace() const
      {
        return gfsv;
      }

      // Assembler (const GFSU& gfsu_, const GFSV& gfsv_)
      //   : gfsu(gfsu_), gfsv(gfsv_), lfsu(gfsu_), lfsv(gfsv_),
      //     lfsun(gfsu_), lfsvn(gfsv_),
      //     sub_triangulation(ST(gfsu_.gridview(),Dune::PDELab::NoSubTriangulationImp()))
      // { }

      template<class LocalAssemblerEngine>
      void assemble(LocalAssemblerEngine & assembler_engine) const
      {
        typedef LFSIndexCache<LFSU,CU> LFSUCache;

        typedef LFSIndexCache<LFSV,CV> LFSVCache;

        const bool needs_constraints_caching = assembler_engine.needsConstraintsCaching(cu,cv);

        LFSUCache lfsu_cache(lfsu,cu,needs_constraints_caching);
        LFSVCache lfsv_cache(lfsv,cv,needs_constraints_caching);
        LFSUCache lfsun_cache(lfsun,cu,needs_constraints_caching);
        LFSVCache lfsvn_cache(lfsvn,cv,needs_constraints_caching);

        // Notify assembler engine about oncoming assembly
        assembler_engine.preAssembly();

        // Extract integration requirements from the local assembler
        const bool require_uv_skeleton = assembler_engine.requireUVSkeleton();
        const bool require_v_skeleton = assembler_engine.requireVSkeleton();
        const bool require_uv_boundary = assembler_engine.requireUVBoundary();
        const bool require_v_boundary = assembler_engine.requireVBoundary();
        const bool require_uv_processor = assembler_engine.requireUVBoundary();
        const bool require_v_processor = assembler_engine.requireVBoundary();
        const bool require_uv_post_skeleton = assembler_engine.requireUVVolumePostSkeleton();
        const bool require_v_post_skeleton = assembler_engine.requireVVolumePostSkeleton();
        const bool require_skeleton_two_sided = assembler_engine.requireSkeletonTwoSided();

        auto entity_set = gfsu.entitySet();
        auto& index_set = entity_set.indexSet();

        // Traverse grid view
        for (const auto& element : elements(entity_set))
          {
            // Compute unique id
            auto ids = index_set.uniqueIndex(element);

            ElementGeometry<Element> eg(element);

            if(assembler_engine.assembleCell(eg))
              continue;

            // Bind local test function space to element
            lfsv.bind( element );
            lfsv_cache.update();

            // Notify assembler engine about bind
            assembler_engine.onBindLFSV(eg,lfsv_cache);

            // Volume integration
            assembler_engine.assembleVVolume(eg,lfsv_cache);

            // Bind local trial function space to element
            lfsu.bind( element );
            lfsu_cache.update();

            // Notify assembler engine about bind
            assembler_engine.onBindLFSUV(eg,lfsu_cache,lfsv_cache);

            // Load coefficients of local functions
            assembler_engine.loadCoefficientsLFSUInside(lfsu_cache);

            // Volume integration
            assembler_engine.assembleUVVolume(eg,lfsu_cache,lfsv_cache);

            // Skip if no intersection iterator is needed
            if (require_uv_skeleton || require_v_skeleton ||
                require_uv_boundary || require_v_boundary ||
                require_uv_processor || require_v_processor)
              {
                // Traverse intersections
                unsigned int intersection_index = 0;
                for(const auto& intersection : intersections(entity_set,element))
                  {

                    IntersectionGeometry<Intersection> ig(intersection,intersection_index);

                    auto intersection_data = classifyIntersection(entity_set,intersection);
                    auto intersection_type = std::get<0>(intersection_data);
                    auto& outside_element = std::get<1>(intersection_data);

                    switch (intersection_type)
                      {
                      case IntersectionType::skeleton:
                        // the specific ordering of the if-statements in the old code caused periodic
                        // boundary intersection to be handled the same as skeleton intersections
                      case IntersectionType::periodic:
                        if (require_uv_skeleton || require_v_skeleton)
                          {
                            // compute unique id for neighbor

                            auto idn = index_set.uniqueIndex(outside_element);

                            // Visit face if id is bigger
                            bool visit_face = ids > idn || require_skeleton_two_sided;

                            // unique vist of intersection
                            if (visit_face)
                              {
                                // Bind local test space to neighbor element
                                lfsvn.bind(outside_element);
                                lfsvn_cache.update();

                                // Notify assembler engine about binds
                                assembler_engine.onBindLFSVOutside(ig,lfsv_cache,lfsvn_cache);

                                // Skeleton integration
                                assembler_engine.assembleVSkeleton(ig,lfsv_cache,lfsvn_cache);

                                if(require_uv_skeleton){

                                  // Bind local trial space to neighbor element
                                  lfsun.bind(outside_element);
                                  lfsun_cache.update();

                                  // Notify assembler engine about binds
                                  assembler_engine.onBindLFSUVOutside(ig,
                                                                      lfsu_cache,lfsv_cache,
                                                                      lfsun_cache,lfsvn_cache);

                                  // Load coefficients of local functions
                                  assembler_engine.loadCoefficientsLFSUOutside(lfsun_cache);

                                  // Skeleton integration
                                  assembler_engine.assembleUVSkeleton(ig,lfsu_cache,lfsv_cache,lfsun_cache,lfsvn_cache);

                                  // Notify assembler engine about unbinds
                                  assembler_engine.onUnbindLFSUVOutside(ig,
                                                                        lfsu_cache,lfsv_cache,
                                                                        lfsun_cache,lfsvn_cache);
                                }

                                // Notify assembler engine about unbinds
                                assembler_engine.onUnbindLFSVOutside(ig,lfsv_cache,lfsvn_cache);
                              }
                          }
                        break;

                      case IntersectionType::boundary:
                        if(require_uv_boundary || require_v_boundary )
                          {

                            // Boundary integration
                            assembler_engine.assembleVBoundary(ig,lfsv_cache);

                            if(require_uv_boundary){
                              // Boundary integration
                              assembler_engine.assembleUVBoundary(ig,lfsu_cache,lfsv_cache);
                            }
                          }
                        break;

                      case IntersectionType::processor:
                        if(require_uv_processor || require_v_processor )
                          {

                            // Processor integration
                            assembler_engine.assembleVProcessor(ig,lfsv_cache);

                            if(require_uv_processor){
                              // Processor integration
                              assembler_engine.assembleUVProcessor(ig,lfsu_cache,lfsv_cache);
                            }
                          }
                        break;
                      } // switch

                    ++intersection_index;
                  } // iit
              } // do skeleton

            if(require_uv_post_skeleton || require_v_post_skeleton){
              // Volume integration
              assembler_engine.assembleVVolumePostSkeleton(eg,lfsv_cache);

              if(require_uv_post_skeleton){
                // Volume integration
                assembler_engine.assembleUVVolumePostSkeleton(eg,lfsu_cache,lfsv_cache);
              }
            }

            // Notify assembler engine about unbinds
            assembler_engine.onUnbindLFSUV(eg,lfsu_cache,lfsv_cache);

            // Notify assembler engine about unbinds
            assembler_engine.onUnbindLFSV(eg,lfsv_cache);

          } // it

        // Notify assembler engine that assembly is finished
        assembler_engine.postAssembly(gfsu,gfsv);

      }

    private:

      /* global function spaces */
      const GFSU& gfsu;
      const GFSV& gfsv;

      typename conditional<
        is_same<CU,EmptyTransformation>::value,
        const CU,
        const CU&
        >::type cu;
      typename conditional<
        is_same<CV,EmptyTransformation>::value,
        const CV,
        const CV&
        >::type cv;

      /* local function spaces */
      typedef LocalFunctionSpace<GFSU, TrialSpaceTag> LFSU;
      typedef LocalFunctionSpace<GFSV, TestSpaceTag> LFSV;
      // local function spaces in local cell
      mutable LFSU lfsu;
      mutable LFSV lfsv;
      // local function spaces in neighbor
      mutable LFSU lfsun;
      mutable LFSV lfsvn;

    };

  }
}
#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/gridoperator/default/jacobianapplyengine.hh <==
#ifndef DUNE_PDELAB_DEFAULT_APPLYJACOBIANENGINE_HH
#define DUNE_PDELAB_DEFAULT_APPLYJACOBIANENGINE_HH

#include <dune/pdelab/gridfunctionspace/localvector.hh>
#include <dune/pdelab/gridoperator/common/assemblerutilities.hh>
#include <dune/pdelab/gridoperator/common/localassemblerenginebase.hh>
#include <dune/pdelab/constraints/common/constraints.hh>
#include <dune/pdelab/localoperator/callswitch.hh>

namespace Dune{
  namespace PDELab{

    /**
       \brief The local assembler engine for DUNE grids which
       assembles the local application of the Jacobian

       \tparam LA The local assembler

    */
    template<typename LA>
    class DefaultLocalJacobianApplyAssemblerEngine
      : public LocalAssemblerEngineBase
    {
    public:

      template<typename TrialConstraintsContainer, typename TestConstraintsContainer>
      bool needsConstraintsCaching(const TrialConstraintsContainer& cu, const TestConstraintsContainer& cv) const
      {
        return false;
      }

      //! The type of the wrapping local assembler
      typedef LA LocalAssembler;

      //! The type of the local operator
      typedef typename LA::LocalOperator LOP;

      //! The type of the residual vector
      typedef typename LA::Traits::Residual Residual;
      typedef typename Residual::ElementType ResidualElement;

      //! The type of the solution vector
      typedef typename LA::Traits::Solution Solution;
      typedef typename Solution::ElementType SolutionElement;

      //! The local function spaces
      typedef typename LA::LFSU LFSU;
      typedef typename LA::LFSUCache LFSUCache;
      typedef typename LFSU::Traits::GridFunctionSpace GFSU;
      typedef typename LA::LFSV LFSV;
      typedef typename LA::LFSVCache LFSVCache;
      typedef typename LFSV::Traits::GridFunctionSpace GFSV;

      typedef typename Solution::template ConstLocalView<LFSUCache> SolutionView;
      typedef typename Residual::template LocalView<LFSVCache> ResidualView;

      /**
         \brief Constructor

         \param [in] local_assembler_ The local assembler object which
         creates this engine
      */
      DefaultLocalJacobianApplyAssemblerEngine(const LocalAssembler & local_assembler_)
        : local_assembler(local_assembler_), lop(local_assembler_.lop),
          rl_view(rl,1.0),
          rn_view(rn,1.0)
      {}

      //! Query methods for the global grid assembler
      //! @{
      bool requireSkeleton() const
      { return local_assembler.doAlphaSkeleton(); }
      bool requireSkeletonTwoSided() const
      { return local_assembler.doSkeletonTwoSided(); }
      bool requireUVVolume() const
      { return local_assembler.doAlphaVolume(); }
      bool requireUVSkeleton() const
      { return local_assembler.doAlphaSkeleton(); }
      bool requireUVBoundary() const
      { return local_assembler.doAlphaBoundary(); }
      bool requireUVVolumePostSkeleton() const
      { return local_assembler.doAlphaVolumePostSkeleton(); }
      //! @}

      //! Public access to the wrapping local assembler
      const LocalAssembler & localAssembler() const { return local_assembler; }

      //! Trial space constraints
      const typename LocalAssembler::Traits::TrialGridFunctionSpaceConstraints& trialConstraints() const
      {
        return localAssembler().trialConstraints();
      }

      //! Test space constraints
      const typename LocalAssembler::Traits::TestGridFunctionSpaceConstraints& testConstraints() const
      {
        return localAssembler().testConstraints();
      }

      //! Set current residual vector. Should be called prior to
      //! assembling.
      void setResidual(Residual & residual_){
        global_rl_view.attach(residual_);
        global_rn_view.attach(residual_);
      }

      //! Set current solution vector. Should be called prior to
      //! assembling.
      void setSolution(const Solution & solution_){
        global_sl_view.attach(solution_);
        global_sn_view.attach(solution_);
      }

      //! Called immediately after binding of local function space in
      //! global assembler.
      //! @{
      template<typename EG, typename LFSUC, typename LFSVC>
      void onBindLFSUV(const EG & eg, const LFSUC & lfsu_cache, const LFSVC & lfsv_cache){
        global_sl_view.bind(lfsu_cache);
        xl.resize(lfsu_cache.size());
      }

      template<typename EG, typename LFSVC>
      void onBindLFSV(const EG & eg, const LFSVC & lfsv_cache){
        global_rl_view.bind(lfsv_cache);
        rl.assign(lfsv_cache.size(),0.0);
      }

      template<typename IG, typename LFSUC, typename LFSVC>
      void onBindLFSUVInside(const IG & ig, const LFSUC & lfsu_cache, const LFSVC & lfsv_cache){
        global_sl_view.bind(lfsu_cache);
        xl.resize(lfsu_cache.size());
      }

      template<typename IG, typename LFSUC, typename LFSVC>
      void onBindLFSUVOutside(const IG & ig,
                              const LFSUC & lfsu_s_cache, const LFSVC & lfsv_s_cache,
                              const LFSUC & lfsu_n_cache, const LFSVC & lfsv_n_cache)
      {
        global_sn_view.bind(lfsu_n_cache);
        xn.resize(lfsu_n_cache.size());
      }

      template<typename IG, typename LFSVC>
      void onBindLFSVInside(const IG & ig, const LFSVC & lfsv_cache){
        global_rl_view.bind(lfsv_cache);
        rl.assign(lfsv_cache.size(),0.0);
      }

      template<typename IG, typename LFSVC>
      void onBindLFSVOutside(const IG & ig,
                             const LFSVC & lfsv_s_cache,
                             const LFSVC & lfsv_n_cache)
      {
        global_rn_view.bind(lfsv_n_cache);
        rn.assign(lfsv_n_cache.size(),0.0);
      }

      //! @}

      //! Called when the local function space is about to be rebound or
      //! discarded
      //! @{
      template<typename EG, typename LFSVC>
      void onUnbindLFSV(const EG & eg, const LFSVC & lfsv_cache){
        global_rl_view.add(rl);
        global_rl_view.commit();
      }

      template<typename IG, typename LFSVC>
      void onUnbindLFSVInside(const IG & ig, const LFSVC & lfsv_cache){
        global_rl_view.add(rl);
        global_rl_view.commit();
      }

      template<typename IG, typename LFSVC>
      void onUnbindLFSVOutside(const IG & ig,
                               const LFSVC & lfsv_s_cache,
                               const LFSVC & lfsv_n_cache)
      {
        global_rn_view.add(rn);
        global_rn_view.commit();
      }
      //! @}

      //! Methods for loading of the local function's coefficients
      //! @{
      template<typename LFSUC>
      void loadCoefficientsLFSUInside(const LFSUC & lfsu_s_cache){
        global_sl_view.read(xl);
      }
      template<typename LFSUC>
      void loadCoefficientsLFSUOutside(const LFSUC & lfsu_n_cache){
        global_sn_view.read(xn);
      }
      template<typename LFSUC>
      void loadCoefficientsLFSUCoupling(const LFSUC & lfsu_c_cache)
      {DUNE_THROW(Dune::NotImplemented,"No coupling lfsu available for ");}
      //! @}

      //! Notifier functions, called immediately before and after assembling
      //! @{

      void postAssembly(const GFSU& gfsu, const GFSV& gfsv){
        if(local_assembler.doPostProcessing){
            Dune::PDELab::constrain_residual(*(local_assembler.pconstraintsv),global_rl_view.container());
        }
      }

      //! @}

      //! Assembling methods
      //! @{

      /** Assemble on a given cell without function spaces.

          \return If true, the assembling for this cell is assumed to
          be complete and the assembler continues with the next grid
          cell.
       */
      template<typename EG>
      bool assembleCell(const EG & eg)
      {
        return LocalAssembler::isNonOverlapping && eg.entity().partitionType() != Dune::InteriorEntity;
      }

      template<typename EG, typename LFSUC, typename LFSVC>
      void assembleUVVolume(const EG & eg, const LFSUC & lfsu_cache, const LFSVC & lfsv_cache)
      {
        rl_view.setWeight(local_assembler.weight);
        Dune::PDELab::LocalAssemblerCallSwitch<LOP,LOP::doAlphaVolume>::
          jacobian_apply_volume(lop,eg,lfsu_cache.localFunctionSpace(),xl,lfsv_cache.localFunctionSpace(),rl_view);
      }

      template<typename IG, typename LFSUC, typename LFSVC>
      void assembleUVSkeleton(const IG & ig, const LFSUC & lfsu_s_cache, const LFSVC & lfsv_s_cache,
                              const LFSUC & lfsu_n_cache, const LFSVC & lfsv_n_cache)
      {
        rl_view.setWeight(local_assembler.weight);
        rn_view.setWeight(local_assembler.weight);
        Dune::PDELab::LocalAssemblerCallSwitch<LOP,LOP::doAlphaSkeleton>::
          jacobian_apply_skeleton(lop,ig,
                         lfsu_s_cache.localFunctionSpace(),xl,lfsv_s_cache.localFunctionSpace(),
                         lfsu_n_cache.localFunctionSpace(),xn,lfsv_n_cache.localFunctionSpace(),
                         rl_view,rn_view);
      }

      template<typename IG, typename LFSUC, typename LFSVC>
      void assembleUVBoundary(const IG & ig, const LFSUC & lfsu_s_cache, const LFSVC & lfsv_s_cache)
      {
        rl_view.setWeight(local_assembler.weight);
        Dune::PDELab::LocalAssemblerCallSwitch<LOP,LOP::doAlphaBoundary>::
          jacobian_apply_boundary(lop,ig,lfsu_s_cache.localFunctionSpace(),xl,lfsv_s_cache.localFunctionSpace(),rl_view);
      }

      template<typename IG, typename LFSUC, typename LFSVC>
      static void assembleUVEnrichedCoupling(const IG & ig,
                                             const LFSUC & lfsu_s_cache, const LFSVC & lfsv_s_cache,
                                             const LFSUC & lfsu_n_cache, const LFSVC & lfsv_n_cache,
                                             const LFSUC & lfsu_coupling_cache, const LFSVC & lfsv_coupling_cache)
      {DUNE_THROW(Dune::NotImplemented,"Assembling of coupling spaces is not implemented for ");}

      template<typename EG, typename LFSUC, typename LFSVC>
      void assembleUVVolumePostSkeleton(const EG & eg, const LFSUC & lfsu_cache, const LFSVC & lfsv_cache)
      {
        rl_view.setWeight(local_assembler.weight);
        Dune::PDELab::LocalAssemblerCallSwitch<LOP,LOP::doAlphaVolumePostSkeleton>::
          jacobian_apply_volume_post_skeleton(lop,eg,lfsu_cache.localFunctionSpace(),xl,lfsv_cache.localFunctionSpace(),rl_view);
      }

      //! @}

    private:
      //! Reference to the wrapping local assembler object which
      //! constructed this engine
      const LocalAssembler & local_assembler;

      //! Reference to the local operator
      const LOP & lop;

      //! Pointer to the current residual vector in which to assemble
      ResidualView global_rl_view;
      ResidualView global_rn_view;

      //! Pointer to the current residual vector in which to assemble
      SolutionView global_sl_view;
      SolutionView global_sn_view;

      //! The local vectors and matrices as required for assembling
      //! @{
      typedef Dune::PDELab::TrialSpaceTag LocalTrialSpaceTag;
      typedef Dune::PDELab::TestSpaceTag LocalTestSpaceTag;

      typedef Dune::PDELab::LocalVector<SolutionElement, LocalTrialSpaceTag> SolutionVector;
      typedef Dune::PDELab::LocalVector<ResidualElement, LocalTestSpaceTag> ResidualVector;

      //! Inside local coefficients
      SolutionVector xl;
      //! Outside local coefficients
      SolutionVector xn;
      //! Inside local residual
      ResidualVector rl;
      //! Outside local residual
      ResidualVector rn;
      //! Inside local residual weighted view
      typename ResidualVector::WeightedAccumulationView rl_view;
      //! Outside local residual weighted view
      typename ResidualVector::WeightedAccumulationView rn_view;
      //! @}

    }; // End of class DefaultLocalJacobianAssemblerEngine

  }
}
#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/gridoperator/default/jacobianengine.hh <==
#ifndef DUNE_PDELAB_DEFAULT_JACOBIANENGINE_HH
#define DUNE_PDELAB_DEFAULT_JACOBIANENGINE_HH

#include <dune/pdelab/constraints/common/constraints.hh>
#include <dune/pdelab/gridfunctionspace/localvector.hh>
#include <dune/pdelab/gridoperator/common/localmatrix.hh>
#include <dune/pdelab/gridoperator/common/diagonallocalmatrix.hh>
#include <dune/pdelab/gridoperator/common/assemblerutilities.hh>
#include <dune/pdelab/gridoperator/common/localassemblerenginebase.hh>
#include <dune/pdelab/localoperator/callswitch.hh>
#include <dune/pdelab/localoperator/flags.hh>

namespace Dune{
  namespace PDELab{

    /**
       \brief The local assembler engine for DUNE grids which
       assembles the jacobian matrix

       \tparam LA The local assembler

    */
    template<typename LA>
    class DefaultLocalJacobianAssemblerEngine
      : public LocalAssemblerEngineBase
    {
    public:

      template<typename TrialConstraintsContainer, typename TestConstraintsContainer>
      bool needsConstraintsCaching(const TrialConstraintsContainer& cu, const TestConstraintsContainer& cv)
      {
        return cu.containsNonDirichletConstraints() || cv.containsNonDirichletConstraints();
      }

      //! The type of the wrapping local assembler
      typedef LA LocalAssembler;

      //! The type of the local operator
      typedef typename LA::LocalOperator LOP;

      //! The local function spaces
      typedef typename LA::LFSU LFSU;
      typedef typename LA::LFSUCache LFSUCache;
      typedef typename LFSU::Traits::GridFunctionSpace GFSU;
      typedef typename LA::LFSV LFSV;
      typedef typename LA::LFSVCache LFSVCache;
      typedef typename LFSV::Traits::GridFunctionSpace GFSV;

      //! The type of the jacobian matrix
      typedef typename LA::Traits::Jacobian Jacobian;
      typedef typename Jacobian::ElementType JacobianElement;
      typedef typename Jacobian::template LocalView<LFSVCache,LFSUCache> JacobianView;

      //! The type of the solution vector
      typedef typename LA::Traits::Solution Solution;
      typedef typename Solution::ElementType SolutionElement;
      typedef typename Solution::template ConstLocalView<LFSUCache> SolutionView;

      /**
         \brief Constructor

         \param [in] local_assembler_ The local assembler object which
         creates this engine
      */
      DefaultLocalJacobianAssemblerEngine(const LocalAssembler & local_assembler_)
        : local_assembler(local_assembler_), lop(local_assembler_.lop),
          al_view(al,1.0),
          al_sn_view(al_sn,1.0),
          al_ns_view(al_ns,1.0),
          al_nn_view(al_nn,1.0)
      {}

      //! Query methods for the global grid assembler
      //! @{
      bool requireSkeleton() const
      { return local_assembler.doAlphaSkeleton(); }
      bool requireSkeletonTwoSided() const
      { return local_assembler.doSkeletonTwoSided(); }
      bool requireUVVolume() const
      { return local_assembler.doAlphaVolume(); }
      bool requireUVSkeleton() const
      { return local_assembler.doAlphaSkeleton(); }
      bool requireUVBoundary() const
      { return local_assembler.doAlphaBoundary(); }
      bool requireUVVolumePostSkeleton() const
      { return local_assembler.doAlphaVolumePostSkeleton(); }
      //! @}

      //! Public access to the wrapping local assembler
      const LocalAssembler & localAssembler() const { return local_assembler; }

      //! Trial space constraints
      const typename LocalAssembler::Traits::TrialGridFunctionSpaceConstraints& trialConstraints() const
      {
        return localAssembler().trialConstraints();
      }

      //! Test space constraints
      const typename LocalAssembler::Traits::TestGridFunctionSpaceConstraints& testConstraints() const
      {
        return localAssembler().testConstraints();
      }

      //! Set current residual vector. Should be called prior to
      //! assembling.
      void setJacobian(Jacobian & jacobian_){
        global_a_ss_view.attach(jacobian_);
        global_a_sn_view.attach(jacobian_);
        global_a_ns_view.attach(jacobian_);
        global_a_nn_view.attach(jacobian_);
      }

      //! Set current solution vector. Should be called prior to
      //! assembling.
      void setSolution(const Solution & solution_){
        global_s_s_view.attach(solution_);
        global_s_n_view.attach(solution_);
      }

      //! Called immediately after binding of local function space in
      //! global assembler.
      //! @{
      template<typename EG, typename LFSUC, typename LFSVC>
      void onBindLFSUV(const EG & eg, const LFSUC & lfsu_cache, const LFSVC & lfsv_cache){
        global_s_s_view.bind(lfsu_cache);
        xl.resize(lfsu_cache.size());
        global_a_ss_view.bind(lfsv_cache,lfsu_cache);
        al.assign(lfsv_cache.size(),lfsu_cache.size(),0.0);
      }

      template<typename IG, typename LFSUC, typename LFSVC>
      void onBindLFSUVOutside(const IG & ig,
                              const LFSUC & lfsu_s_cache, const LFSVC & lfsv_s_cache,
                              const LFSUC & lfsu_n_cache, const LFSVC & lfsv_n_cache)
      {
        global_s_n_view.bind(lfsu_n_cache);
        xn.resize(lfsu_n_cache.size());
        global_a_sn_view.bind(lfsv_s_cache,lfsu_n_cache);
        al_sn.assign(lfsv_s_cache.size(),lfsu_n_cache.size(),0.0);
        global_a_ns_view.bind(lfsv_n_cache,lfsu_s_cache);
        al_ns.assign(lfsv_n_cache.size(),lfsu_s_cache.size(),0.0);
        global_a_nn_view.bind(lfsv_n_cache,lfsu_n_cache);
        al_nn.assign(lfsv_n_cache.size(),lfsu_n_cache.size(),0.0);
      }

      //! @}

      //! Called when the local function space is about to be rebound or
      //! discarded
      //! @{
      template<typename EG, typename LFSUC, typename LFSVC>
      void onUnbindLFSUV(const EG & eg, const LFSUC & lfsu_cache, const LFSVC & lfsv_cache){
        local_assembler.scatter_jacobian(al,global_a_ss_view,false);
      }

      template<typename IG, typename LFSUC, typename LFSVC>
      void onUnbindLFSUVOutside(const IG & ig,
                                const LFSUC & lfsu_s_cache, const LFSVC & lfsv_s_cache,
                                const LFSUC & lfsu_n_cache, const LFSVC & lfsv_n_cache)
      {
        local_assembler.scatter_jacobian(al_sn,global_a_sn_view,false);
        local_assembler.scatter_jacobian(al_ns,global_a_ns_view,false);
        local_assembler.scatter_jacobian(al_nn,global_a_nn_view,false);
      }

      //! @}

      //! Methods for loading of the local function's coefficients
      //! @{
      template<typename LFSUC>
      void loadCoefficientsLFSUInside(const LFSUC & lfsu_cache){
        global_s_s_view.read(xl);
      }
      template<typename LFSUC>
      void loadCoefficientsLFSUOutside(const LFSUC & lfsu_n_cache){
        global_s_n_view.read(xn);
      }
      template<typename LFSUC>
      void loadCoefficientsLFSUCoupling(const LFSUC & lfsu_c_cache)
      {DUNE_THROW(Dune::NotImplemented,"No coupling lfsu_cache available for ");}
      //! @}

      //! Notifier functions, called immediately before and after assembling
      //! @{
      void postAssembly(const GFSU& gfsu, const GFSV& gfsv){
        Jacobian& jacobian = global_a_ss_view.container();
        global_s_s_view.detach();
        global_s_n_view.detach();
        global_a_ss_view.detach();
        global_a_sn_view.detach();
        global_a_ns_view.detach();
        global_a_nn_view.detach();

        if(local_assembler.doPostProcessing){
          local_assembler.handle_dirichlet_constraints(gfsv,jacobian);
        }
      }
      //! @}

      //! Assembling methods
      //! @{

      /** Assemble on a given cell without function spaces.

          \return If true, the assembling for this cell is assumed to
          be complete and the assembler continues with the next grid
          cell.
       */
      template<typename EG>
      bool assembleCell(const EG & eg)
      {
        return LocalAssembler::isNonOverlapping && eg.entity().partitionType() != Dune::InteriorEntity;
      }

      template<typename EG, typename LFSUC, typename LFSVC>
      void assembleUVVolume(const EG & eg, const LFSUC & lfsu_cache, const LFSVC & lfsv_cache)
      {
        al_view.setWeight(local_assembler.weight);
        Dune::PDELab::LocalAssemblerCallSwitch<LOP,LOP::doAlphaVolume>::
          jacobian_volume(lop,eg,lfsu_cache.localFunctionSpace(),xl,lfsv_cache.localFunctionSpace(),al_view);
      }

      template<typename IG, typename LFSUC, typename LFSVC>
      void assembleUVSkeleton(const IG & ig, const LFSUC & lfsu_s_cache, const LFSVC & lfsv_s_cache,
                              const LFSUC & lfsu_n_cache, const LFSVC & lfsv_n_cache)
      {
        al_view.setWeight(local_assembler.weight);
        al_sn_view.setWeight(local_assembler.weight);
        al_ns_view.setWeight(local_assembler.weight);
        al_nn_view.setWeight(local_assembler.weight);

        Dune::PDELab::LocalAssemblerCallSwitch<LOP,LOP::doAlphaSkeleton>::
          jacobian_skeleton(lop,ig,lfsu_s_cache.localFunctionSpace(),xl,lfsv_s_cache.localFunctionSpace(),lfsu_n_cache.localFunctionSpace(),xn,lfsv_n_cache.localFunctionSpace(),al_view,al_sn_view,al_ns_view,al_nn_view);
      }

      template<typename IG, typename LFSUC, typename LFSVC>
      void assembleUVBoundary(const IG & ig, const LFSUC & lfsu_s_cache, const LFSVC & lfsv_s_cache)
      {
        al_view.setWeight(local_assembler.weight);
        Dune::PDELab::LocalAssemblerCallSwitch<LOP,LOP::doAlphaBoundary>::
          jacobian_boundary(lop,ig,lfsu_s_cache.localFunctionSpace(),xl,lfsv_s_cache.localFunctionSpace(),al_view);
      }

      template<typename IG, typename LFSUC, typename LFSVC>
      static void assembleUVEnrichedCoupling(const IG & ig,
                                             const LFSUC & lfsu_s_cache, const LFSVC & lfsv_s_cache,
                                             const LFSUC & lfsu_n_cache, const LFSVC & lfsv_n_cache,
                                             const LFSUC & lfsu_coupling_cache, const LFSVC & lfsv_coupling_cache)
      {DUNE_THROW(Dune::NotImplemented,"Assembling of coupling spaces is not implemented for ");}

      template<typename IG, typename LFSVC>
      static void assembleVEnrichedCoupling(const IG & ig,
                                            const LFSVC & lfsv_s_cache,
                                            const LFSVC & lfsv_n_cache,
                                            const LFSVC & lfsv_coupling_cache)
      {DUNE_THROW(Dune::NotImplemented,"Assembling of coupling spaces is not implemented for ");}

      template<typename EG, typename LFSUC, typename LFSVC>
      void assembleUVVolumePostSkeleton(const EG & eg, const LFSUC & lfsu_cache, const LFSVC & lfsv_cache)
      {
        al_view.setWeight(local_assembler.weight);
        Dune::PDELab::LocalAssemblerCallSwitch<LOP,LOP::doAlphaVolumePostSkeleton>::
          jacobian_volume_post_skeleton(lop,eg,lfsu_cache.localFunctionSpace(),xl,lfsv_cache.localFunctionSpace(),al_view);
      }

      //! @}

    private:
      //! Reference to the wrapping local assembler object which
      //! constructed this engine
      const LocalAssembler & local_assembler;

      //! Reference to the local operator
      const LOP & lop;

      //! Pointer to the current solution vector for which to assemble
      SolutionView global_s_s_view;
      SolutionView global_s_n_view;

      //! Pointer to the current residual vector in which to assemble
      JacobianView global_a_ss_view;
      JacobianView global_a_sn_view;
      JacobianView global_a_ns_view;
      JacobianView global_a_nn_view;

      //! The local vectors and matrices as required for assembling
      //! @{
      typedef Dune::PDELab::TrialSpaceTag LocalTrialSpaceTag;
      typedef Dune::PDELab::TestSpaceTag LocalTestSpaceTag;

      typedef Dune::PDELab::LocalVector<SolutionElement, LocalTrialSpaceTag> SolutionVector;
      typedef typename std::conditional<
        std::is_base_of<
          lop::DiagonalJacobian,
          LOP
          >::value,
        Dune::PDELab::DiagonalLocalMatrix<JacobianElement>,
        Dune::PDELab::LocalMatrix<JacobianElement>
        >::type JacobianMatrix;

      SolutionVector xl;
      SolutionVector xn;

      JacobianMatrix al;
      JacobianMatrix al_sn;
      JacobianMatrix al_ns;
      JacobianMatrix al_nn;

      typename JacobianMatrix::WeightedAccumulationView al_view;
      typename JacobianMatrix::WeightedAccumulationView al_sn_view;
      typename JacobianMatrix::WeightedAccumulationView al_ns_view;
      typename JacobianMatrix::WeightedAccumulationView al_nn_view;

      //! @}

    }; // End of class DefaultLocalJacobianAssemblerEngine

  }
}
#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/gridoperator/default/localassembler.hh <==
#ifndef DUNE_PDELAB_DEFAULT_LOCAL_ASSEMBLER_HH
#define DUNE_PDELAB_DEFAULT_LOCAL_ASSEMBLER_HH

#include <dune/typetree/typetree.hh>

#include <dune/pdelab/gridoperator/default/residualengine.hh>
#include <dune/pdelab/gridoperator/default/patternengine.hh>
#include <dune/pdelab/gridoperator/default/jacobianengine.hh>
#include <dune/pdelab/gridoperator/default/jacobianapplyengine.hh>
#include <dune/pdelab/gridoperator/common/assemblerutilities.hh>
#include <dune/pdelab/gridfunctionspace/lfsindexcache.hh>

namespace Dune{
  namespace PDELab{

    /**
       \brief The local assembler for DUNE grids

       \tparam GFSU GridFunctionSpace for ansatz functions
       \tparam GFSV GridFunctionSpace for test functions
       \tparam X The solution vector representation type
       \tparam R The residual vector representation type
       \tparam A The jacobian matrix representation type
       \tparam B The matrix backend
       \tparam P The matrix pattern representation type
       \tparam CU   Constraints maps for the individual dofs (trial space)
       \tparam CV   Constraints maps for the individual dofs (test space)

    */
    template<typename GO, typename LOP, bool nonoverlapping_mode = false>
    class DefaultLocalAssembler :
      public Dune::PDELab::LocalAssemblerBase<typename GO::Traits::MatrixBackend,
                                              typename GO::Traits::TrialGridFunctionSpaceConstraints,
                                              typename GO::Traits::TestGridFunctionSpaceConstraints>
    {

      // The GridOperator has to be a friend to modify the do{Pre,Post}Processing flags
      template<typename, typename, typename,
               typename, typename, typename, typename,
               typename, typename, int>
      friend class GridOperator;

    public:

      //! The traits class
      typedef Dune::PDELab::LocalAssemblerTraits<GO> Traits;

      //! The local operators type for real numbers e.g. time
      typedef typename Traits::Residual::ElementType RangeField;
      typedef RangeField Real;

      typedef typename Traits::TrialGridFunctionSpace GFSU;
      typedef typename Traits::TestGridFunctionSpace GFSV;

      typedef typename Traits::TrialGridFunctionSpaceConstraints CU;
      typedef typename Traits::TestGridFunctionSpaceConstraints CV;

      //! The base class of this local assembler
      typedef Dune::PDELab::LocalAssemblerBase<typename Traits::MatrixBackend,CU,CV> Base;

      //! The local operator
      typedef LOP LocalOperator;

      static const bool isNonOverlapping = nonoverlapping_mode;

      //! The local function spaces
      //! @{
      // Types of local function spaces
      typedef Dune::PDELab::LocalFunctionSpace<GFSU, Dune::PDELab::TrialSpaceTag> LFSU;
      typedef Dune::PDELab::LocalFunctionSpace<GFSV, Dune::PDELab::TestSpaceTag> LFSV;
      typedef LFSIndexCache<LFSU,CU> LFSUCache;
      typedef LFSIndexCache<LFSV,CV> LFSVCache;

      //! @}

      //! The local assembler engines
      //! @{
      typedef DefaultLocalPatternAssemblerEngine<DefaultLocalAssembler> LocalPatternAssemblerEngine;
      typedef DefaultLocalResidualAssemblerEngine<DefaultLocalAssembler> LocalResidualAssemblerEngine;
      typedef DefaultLocalJacobianAssemblerEngine<DefaultLocalAssembler> LocalJacobianAssemblerEngine;
      typedef DefaultLocalJacobianApplyAssemblerEngine<DefaultLocalAssembler> LocalJacobianApplyAssemblerEngine;

      friend class DefaultLocalPatternAssemblerEngine<DefaultLocalAssembler>;
      friend class DefaultLocalResidualAssemblerEngine<DefaultLocalAssembler>;
      friend class DefaultLocalJacobianAssemblerEngine<DefaultLocalAssembler>;
      friend class DefaultLocalJacobianApplyAssemblerEngine<DefaultLocalAssembler>;
      //! @}

      //! Constructor with empty constraints
      DefaultLocalAssembler (LOP & lop_, shared_ptr<typename GO::BorderDOFExchanger> border_dof_exchanger)
        : lop(lop_),  weight(1.0), doPreProcessing(true), doPostProcessing(true),
          pattern_engine(*this,border_dof_exchanger), residual_engine(*this), jacobian_engine(*this), jacobian_apply_engine(*this)
        , _reconstruct_border_entries(isNonOverlapping)
      {}

      //! Constructor for non trivial constraints
      DefaultLocalAssembler (LOP & lop_, const CU& cu_, const CV& cv_,
                             shared_ptr<typename GO::BorderDOFExchanger> border_dof_exchanger)
        : Base(cu_, cv_),
          lop(lop_),  weight(1.0), doPreProcessing(true), doPostProcessing(true),
          pattern_engine(*this,border_dof_exchanger), residual_engine(*this), jacobian_engine(*this), jacobian_apply_engine(*this)
        , _reconstruct_border_entries(isNonOverlapping)
      {}

      //! Notifies the local assembler about the current time of
      //! assembling. Should be called before assembling if the local
      //! operator has time dependencies.
      void setTime(Real time_){
        lop.setTime(time_);
      }

      //! Notifies the assembler about the current weight of assembling.
      void setWeight(RangeField weight_){
        weight = weight_;
      }

      //! Time stepping interface
      //! @{
      void preStage (Real time_, int r_) { lop.preStage(time_,r_); }
      void preStep (Real time_, Real dt_, std::size_t stages_){ lop.preStep(time_,dt_,stages_); }
      void postStep (){ lop.postStep(); }
      void postStage (){ lop.postStage(); }
      Real suggestTimestep (Real dt) const{return lop.suggestTimestep(dt); }
      //! @}

      bool reconstructBorderEntries() const
      {
        return _reconstruct_border_entries;
      }

      //! Access methods which provid "ready to use" engines
      //! @{

      //! Returns a reference to the requested engine. This engine is
      //! completely configured and ready to use.
      LocalPatternAssemblerEngine & localPatternAssemblerEngine
      (typename Traits::MatrixPattern & p)
      {
        pattern_engine.setPattern(p);
        return pattern_engine;
      }

      //! Returns a reference to the requested engine. This engine is
      //! completely configured and ready to use.
      LocalResidualAssemblerEngine & localResidualAssemblerEngine
      (typename Traits::Residual & r, const typename Traits::Solution & x)
      {
        residual_engine.setResidual(r);
        residual_engine.setSolution(x);
        return residual_engine;
      }

      //! Returns a reference to the requested engine. This engine is
      //! completely configured and ready to use.
      LocalJacobianAssemblerEngine & localJacobianAssemblerEngine
      (typename Traits::Jacobian & a, const typename Traits::Solution & x)
      {
        jacobian_engine.setJacobian(a);
        jacobian_engine.setSolution(x);
        return jacobian_engine;
      }

      //! Returns a reference to the requested engine. This engine is
      //! completely configured and ready to use.
      LocalJacobianApplyAssemblerEngine & localJacobianApplyAssemblerEngine
      (typename Traits::Residual & r, const typename Traits::Solution & x)
      {
        jacobian_apply_engine.setResidual(r);
        jacobian_apply_engine.setSolution(x);
        return jacobian_apply_engine;
      }

      //! @}

      //! \brief Query methods for the assembler engines. Theses methods
      //! do not belong to the assembler interface, but simplify the
      //! implementations of query methods in the engines;
      //! @{
      static bool doAlphaVolume() { return LOP::doAlphaVolume; }
      static bool doLambdaVolume() { return LOP::doLambdaVolume; }
      static bool doAlphaSkeleton() { return LOP::doAlphaSkeleton; }
      static bool doLambdaSkeleton() { return LOP::doLambdaSkeleton; }
      static bool doAlphaBoundary()  { return LOP::doAlphaBoundary; }
      static bool doLambdaBoundary() { return LOP::doLambdaBoundary; }
      static bool doAlphaVolumePostSkeleton()  { return LOP::doAlphaVolumePostSkeleton; }
      static bool doLambdaVolumePostSkeleton() { return LOP::doLambdaVolumePostSkeleton; }
      static bool doSkeletonTwoSided()  { return LOP::doSkeletonTwoSided; }
      static bool doPatternVolume()  { return LOP::doPatternVolume; }
      static bool doPatternSkeleton()  { return LOP::doPatternSkeleton; }
      static bool doPatternBoundary()  { return LOP::doPatternBoundary; }
      static bool doPatternVolumePostSkeleton()  { return LOP::doPatternVolumePostSkeleton; }
      //! @}

      //! This method allows to set the behavior with regard to any
      //! preprocessing within the engines. It is called by the
      //! setupGridOperators() method of the GridOperator and should
      //! not be called directly.
      void preProcessing(bool v)
      {
        doPreProcessing = v;
      }

      //! This method allows to set the behavior with regard to any
      //! postprocessing within the engines. It is called by the
      //! setupGridOperators() method of the GridOperator and should
      //! not be called directly.
      void postProcessing(bool v)
      {
        doPostProcessing = v;
      }

    private:

      //! The local operator
      LOP & lop;

      //! The current weight of assembling
      RangeField weight;

      //! Indicates whether this local operator has to perform pre
      //! processing
      bool doPreProcessing;

      //! Indicates whether this local operator has to perform post
      //! processing
      bool doPostProcessing;

      //! The engine member objects
      //! @{
      LocalPatternAssemblerEngine  pattern_engine;
      LocalResidualAssemblerEngine residual_engine;
      LocalJacobianAssemblerEngine jacobian_engine;
      LocalJacobianApplyAssemblerEngine jacobian_apply_engine;
      //! @}

      bool _reconstruct_border_entries;

    };

  }
}
#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/gridoperator/default/patternengine.hh <==
#ifndef DUNE_PDELAB_DEFAULT_PATTERNENGINE_HH
#define DUNE_PDELAB_DEFAULT_PATTERNENGINE_HH

#include <dune/pdelab/gridfunctionspace/localvector.hh>
#include <dune/pdelab/gridoperator/common/localmatrix.hh>
#include <dune/pdelab/gridoperator/common/assemblerutilities.hh>
#include <dune/pdelab/gridoperator/common/localassemblerenginebase.hh>
#include <dune/pdelab/constraints/common/constraints.hh>
#include <dune/pdelab/localoperator/callswitch.hh>

namespace Dune{
  namespace PDELab{

    /**
       \brief The local assembler engine for DUNE grids which creates
       the matrix pattern

       \tparam LA The local assembler

    */
    template<typename LA>
    class DefaultLocalPatternAssemblerEngine
      : public LocalAssemblerEngineBase
    {
    public:

      template<typename TrialConstraintsContainer, typename TestConstraintsContainer>
      bool needsConstraintsCaching(const TrialConstraintsContainer& cu, const TestConstraintsContainer& cv) const
      {
        return cu.containsNonDirichletConstraints() || cv.containsNonDirichletConstraints();
      }

      //! The type of the wrapping local assembler
      typedef LA LocalAssembler;

      //! The type of the local operator
      typedef typename LA::LocalOperator LOP;

      //! The local function spaces
      typedef typename LA::LFSU LFSU;
      typedef typename LA::LFSUCache LFSUCache;
      typedef typename LFSU::Traits::GridFunctionSpace GFSU;
      typedef typename LA::LFSV LFSV;
      typedef typename LA::LFSVCache LFSVCache;
      typedef typename LFSV::Traits::GridFunctionSpace GFSV;

      //! helper classes
      typedef typename LA::Traits::BorderDOFExchanger BorderDOFExchanger;
      typedef typename BorderDOFExchanger::BorderPattern BorderPattern;

      //! The type of the solution vector
      typedef typename LA::Traits::MatrixPattern Pattern;

      typedef Dune::PDELab::LocalSparsityPattern LocalPattern;

      typedef std::size_t size_type;

      /**
         \brief Constructor

         \param [in] local_assembler_ The local assembler object which
         creates this engine
      */
      DefaultLocalPatternAssemblerEngine(const LocalAssembler & local_assembler_,
                                         shared_ptr<typename LA::Traits::BorderDOFExchanger> border_dof_exchanger)
        : local_assembler(local_assembler_)
        , lop(local_assembler.lop)
        , pattern(nullptr)
        , _border_dof_exchanger(border_dof_exchanger)
      {}

      //! Public access to the wrapping local assembler
      const LocalAssembler & localAssembler() const
      {
        return local_assembler;
      }

      //! Trial space constraints
      const typename LocalAssembler::Traits::TrialGridFunctionSpaceConstraints& trialConstraints() const
      {
        return localAssembler().trialConstraints();
      }

      //! Test space constraints
      const typename LocalAssembler::Traits::TestGridFunctionSpaceConstraints& testConstraints() const
      {
        return localAssembler().testConstraints();
      }

      //! Set current residual vector. Should be called prior to
      //! assembling.
      void setPattern(Pattern & pattern_)
      {
        pattern = &pattern_;
      }

      //! Query methods for the global grid assembler
      //! @{

      bool requireSkeleton() const
      {
        return local_assembler.doPatternSkeleton();
      }

      bool requireUVVolume() const
      {
        return local_assembler.doPatternVolume();
      }

      bool requireUVSkeleton() const
      {
        return local_assembler.doPatternSkeleton();
      }

      bool requireUVBoundary() const
      {
        return local_assembler.doPatternBoundary();
      }

      bool requireUVVolumePostSkeleton() const
      {
        return local_assembler.doPatternVolumePostSkeleton();
      }

      //! @}

      //! @}

      template<typename LFSVC, typename LFSUC>
      void add_border_pattern(true_type, const LFSVC& lfsv_cache, const LFSUC& lfsu_cache,
                              const LocalPattern& p)
      {
        if (local_assembler.reconstructBorderEntries() &&
            !communicationCache().initialized())
          {
            communicationCache().addEntries(lfsv_cache,lfsu_cache,p);
          }
      }

      template<typename LFSVC, typename LFSUC>
      void add_border_pattern(false_type, const LFSVC& lfsv_cache, const LFSUC& lfsu_cache,
                              const LocalPattern& p)
      {}

      template<typename LFSVC, typename LFSUC>
      void add_pattern(const LFSVC& lfsv_cache, const LFSUC& lfsu_cache, const LocalPattern& p)
      {
        for (size_type k=0; k<p.size(); ++k)
          local_assembler.add_entry(*pattern,
                                    lfsv_cache,p[k].i(),
                                    lfsu_cache,p[k].j()
                                    );

        add_border_pattern(integral_constant<bool,LocalAssembler::isNonOverlapping>(),
                           lfsv_cache,
                           lfsu_cache,
                           p);
      }


      //! Called when the local function space is about to be rebound or
      //! discarded
      //! @{
      template<typename EG, typename LFSUC, typename LFSVC>
      void onUnbindLFSUV(const EG & eg, const LFSUC & lfsu_cache, const LFSVC & lfsv_cache)
      {
        add_pattern(lfsv_cache,lfsu_cache,localpattern);
        localpattern.clear();
      }

      template<typename IG, typename LFSUC, typename LFSVC>
      void onUnbindLFSUVOutside(const IG& ig,
                                const LFSUC& lfsu_s_cache, const LFSVC& lfsv_s_cache,
                                const LFSUC& lfsu_n_cache, const LFSVC& lfsv_n_cache)
      {
        add_pattern(lfsv_s_cache,lfsu_n_cache,localpattern_sn);
        localpattern_sn.clear();
        add_pattern(lfsv_n_cache,lfsu_s_cache,localpattern_ns);
        localpattern_ns.clear();
      }

      //! @}

      //! Assembling methods
      //! @{

      template<typename EG, typename LFSUC, typename LFSVC>
      void assembleUVVolume(const EG & eg, const LFSUC & lfsu_cache, const LFSVC & lfsv_cache)
      {
        Dune::PDELab::LocalAssemblerCallSwitch<LOP,LOP::doPatternVolume>::
          pattern_volume(lop,lfsu_cache.localFunctionSpace(),lfsv_cache.localFunctionSpace(),localpattern);
      }

      template<typename IG, typename LFSUC, typename LFSVC>
      void assembleUVSkeleton(const IG & ig, const LFSUC & lfsu_s_cache, const LFSVC & lfsv_s_cache,
                              const LFSUC & lfsu_n_cache, const LFSVC & lfsv_n_cache)
      {
        Dune::PDELab::LocalAssemblerCallSwitch<LOP,LOP::doPatternSkeleton>::
          pattern_skeleton(lop,
                           lfsu_s_cache.localFunctionSpace(),lfsv_s_cache.localFunctionSpace(),
                           lfsu_n_cache.localFunctionSpace(),lfsv_n_cache.localFunctionSpace(),
                           localpattern_sn, localpattern_ns);
      }

      template<typename IG, typename LFSUC, typename LFSVC>
      void assembleUVBoundary(const IG & ig, const LFSUC & lfsu_s_cache, const LFSVC & lfsv_s_cache)
      {
        Dune::PDELab::LocalAssemblerCallSwitch<LOP,LOP::doPatternBoundary>::
          pattern_boundary(lop,lfsu_s_cache.localFunctionSpace(),lfsv_s_cache.localFunctionSpace(),localpattern);
      }

      template<typename IG, typename LFSUC, typename LFSVC>
      static void assembleUVEnrichedCoupling(const IG & ig,
                                             const LFSUC & lfsu_s_cache, const LFSVC & lfsv_s_cache,
                                             const LFSUC & lfsu_n_cache, const LFSVC & lfsv_n_cache,
                                             const LFSUC & lfsu_coupling_cache, const LFSVC & lfsv_coupling_cache)
      {
        DUNE_THROW(Dune::NotImplemented,"Assembling of coupling spaces is not implemented for ");
      }

      template<typename IG, typename LFSVC>
      static void assembleVEnrichedCoupling(const IG & ig,
                                            const LFSVC & lfsv_s_cache,
                                            const LFSVC & lfsv_n_cache,
                                            const LFSVC & lfsv_coupling_cache)
      {
        DUNE_THROW(Dune::NotImplemented,"Assembling of coupling spaces is not implemented for ");
      }

      template<typename EG, typename LFSUC, typename LFSVC>
      void assembleUVVolumePostSkeleton(const EG & eg, const LFSUC & lfsu_cache, const LFSVC & lfsv_cache)
      {
        Dune::PDELab::LocalAssemblerCallSwitch<LOP,LOP::doPatternVolumePostSkeleton>::
          pattern_volume_post_skeleton(lop,lfsu_cache.localFunctionSpace(),lfsv_cache.localFunctionSpace(),localpattern);
      }


      void postAssembly(const GFSU& gfsu, const GFSV& gfsv){
        post_border_pattern_assembly(integral_constant<bool,LocalAssembler::isNonOverlapping>(),
                                     gfsu,
                                     gfsv);
      }

      void post_border_pattern_assembly(true_type, const GFSU& gfsu, const GFSV& gfsv)
      {
        if(local_assembler.doPostProcessing &&
           local_assembler.reconstructBorderEntries())
          {
            communicationCache().finishInitialization();

            typename LA::Traits::BorderDOFExchanger::template PatternExtender<Pattern>
              data_handle(*_border_dof_exchanger,gfsu,gfsv,*pattern);
            gfsv.gridView().communicate(data_handle,
                                        InteriorBorder_InteriorBorder_Interface,
                                        ForwardCommunication);
          }
      }

      void post_border_pattern_assembly(false_type, const GFSU& gfsu, const GFSV& gfsv)
      {}

      //! @}


    private:

      typename LA::Traits::BorderDOFExchanger::CommunicationCache&
      communicationCache()
      {
        return _border_dof_exchanger->communicationCache();
      }

      const typename LA::Traits::BorderDOFExchanger::CommunicationCache&
      communicationCache() const
      {
        return _border_dof_exchanger->communicationCache();
      }

      //! Reference to the wrapping local assembler object
      const LocalAssembler & local_assembler;

      //! Reference to the local operator
      const LOP & lop;

      //! Pointer to the current matrix pattern container
      Pattern * pattern;

      //! Local pattern object used in assembling
      LocalPattern localpattern;
      LocalPattern localpattern_sn, localpattern_ns;

      BorderPattern _border_pattern;

      shared_ptr<BorderDOFExchanger> _border_dof_exchanger;

    }; // End of class DefaultLocalPatternAssemblerEngine

  }
}
#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/gridoperator/default/residualengine.hh <==
#ifndef DUNE_PDELAB_DEFAULT_RESIDUALENGINE_HH
#define DUNE_PDELAB_DEFAULT_RESIDUALENGINE_HH

#include <dune/pdelab/gridfunctionspace/localvector.hh>
#include <dune/pdelab/gridoperator/common/assemblerutilities.hh>
#include <dune/pdelab/gridoperator/common/localassemblerenginebase.hh>
#include <dune/pdelab/constraints/common/constraints.hh>
#include <dune/pdelab/localoperator/callswitch.hh>

namespace Dune{
  namespace PDELab{

    /**
       \brief The local assembler engine for DUNE grids which
       assembles the residual vector

       \tparam LA The local assembler

    */
    template<typename LA>
    class DefaultLocalResidualAssemblerEngine
      : public LocalAssemblerEngineBase
    {
    public:

      template<typename TrialConstraintsContainer, typename TestConstraintsContainer>
      bool needsConstraintsCaching(const TrialConstraintsContainer& cu, const TestConstraintsContainer& cv) const
      {
        return false;
      }

      //! The type of the wrapping local assembler
      typedef LA LocalAssembler;

      //! The type of the local operator
      typedef typename LA::LocalOperator LOP;

      //! The type of the residual vector
      typedef typename LA::Traits::Residual Residual;
      typedef typename Residual::ElementType ResidualElement;

      //! The type of the solution vector
      typedef typename LA::Traits::Solution Solution;
      typedef typename Solution::ElementType SolutionElement;

      //! The local function spaces
      typedef typename LA::LFSU LFSU;
      typedef typename LA::LFSUCache LFSUCache;
      typedef typename LFSU::Traits::GridFunctionSpace GFSU;
      typedef typename LA::LFSV LFSV;
      typedef typename LA::LFSVCache LFSVCache;
      typedef typename LFSV::Traits::GridFunctionSpace GFSV;

      typedef typename Solution::template ConstLocalView<LFSUCache> SolutionView;
      typedef typename Residual::template LocalView<LFSVCache> ResidualView;

      /**
         \brief Constructor

         \param [in] local_assembler_ The local assembler object which
         creates this engine
      */
      DefaultLocalResidualAssemblerEngine(const LocalAssembler & local_assembler_)
        : local_assembler(local_assembler_), lop(local_assembler_.lop),
          rl_view(rl,1.0),
          rn_view(rn,1.0)
      {}

      //! Query methods for the global grid assembler
      //! @{
      bool requireSkeleton() const
      { return ( local_assembler.doAlphaSkeleton() || local_assembler.doLambdaSkeleton() ); }
      bool requireSkeletonTwoSided() const
      { return local_assembler.doSkeletonTwoSided(); }
      bool requireUVVolume() const
      { return local_assembler.doAlphaVolume(); }
      bool requireVVolume() const
      { return local_assembler.doLambdaVolume(); }
      bool requireUVSkeleton() const
      { return local_assembler.doAlphaSkeleton(); }
      bool requireVSkeleton() const
      { return local_assembler.doLambdaSkeleton(); }
      bool requireUVBoundary() const
      { return local_assembler.doAlphaBoundary(); }
      bool requireVBoundary() const
      { return local_assembler.doLambdaBoundary(); }
      bool requireUVVolumePostSkeleton() const
      { return local_assembler.doAlphaVolumePostSkeleton(); }
      bool requireVVolumePostSkeleton() const
      { return local_assembler.doLambdaVolumePostSkeleton(); }
      //! @}

      //! Public access to the wrapping local assembler
      const LocalAssembler & localAssembler() const { return local_assembler; }

      //! Trial space constraints
      const typename LocalAssembler::Traits::TrialGridFunctionSpaceConstraints& trialConstraints() const
      {
        return localAssembler().trialConstraints();
      }

      //! Test space constraints
      const typename LocalAssembler::Traits::TestGridFunctionSpaceConstraints& testConstraints() const
      {
        return localAssembler().testConstraints();
      }

      //! Set current residual vector. Should be called prior to
      //! assembling.
      void setResidual(Residual & residual_){
        global_rl_view.attach(residual_);
        global_rn_view.attach(residual_);
      }

      //! Set current solution vector. Should be called prior to
      //! assembling.
      void setSolution(const Solution & solution_){
        global_sl_view.attach(solution_);
        global_sn_view.attach(solution_);
      }

      //! Called immediately after binding of local function space in
      //! global assembler.
      //! @{
      template<typename EG, typename LFSUC, typename LFSVC>
      void onBindLFSUV(const EG & eg, const LFSUC & lfsu_cache, const LFSVC & lfsv_cache){
        global_sl_view.bind(lfsu_cache);
        xl.resize(lfsu_cache.size());
      }

      template<typename EG, typename LFSVC>
      void onBindLFSV(const EG & eg, const LFSVC & lfsv_cache){
        global_rl_view.bind(lfsv_cache);
        rl.assign(lfsv_cache.size(),0.0);
      }

      template<typename IG, typename LFSUC, typename LFSVC>
      void onBindLFSUVInside(const IG & ig, const LFSUC & lfsu_cache, const LFSVC & lfsv_cache){
        global_sl_view.bind(lfsu_cache);
        xl.resize(lfsu_cache.size());
      }

      template<typename IG, typename LFSUC, typename LFSVC>
      void onBindLFSUVOutside(const IG & ig,
                              const LFSUC & lfsu_s_cache, const LFSVC & lfsv_s_cache,
                              const LFSUC & lfsu_n_cache, const LFSVC & lfsv_n_cache)
      {
        global_sn_view.bind(lfsu_n_cache);
        xn.resize(lfsu_n_cache.size());
      }

      template<typename IG, typename LFSVC>
      void onBindLFSVInside(const IG & ig, const LFSVC & lfsv_cache){
        global_rl_view.bind(lfsv_cache);
        rl.assign(lfsv_cache.size(),0.0);
      }

      template<typename IG, typename LFSVC>
      void onBindLFSVOutside(const IG & ig,
                             const LFSVC & lfsv_s_cache,
                             const LFSVC & lfsv_n_cache)
      {
        global_rn_view.bind(lfsv_n_cache);
        rn.assign(lfsv_n_cache.size(),0.0);
      }

      //! @}

      //! Called when the local function space is about to be rebound or
      //! discarded
      //! @{
      template<typename EG, typename LFSVC>
      void onUnbindLFSV(const EG & eg, const LFSVC & lfsv_cache){
        global_rl_view.add(rl);
        global_rl_view.commit();
      }

      template<typename IG, typename LFSVC>
      void onUnbindLFSVInside(const IG & ig, const LFSVC & lfsv_cache){
        global_rl_view.add(rl);
        global_rl_view.commit();
      }

      template<typename IG, typename LFSVC>
      void onUnbindLFSVOutside(const IG & ig,
                               const LFSVC & lfsv_s_cache,
                               const LFSVC & lfsv_n_cache)
      {
        global_rn_view.add(rn);
        global_rn_view.commit();
      }
      //! @}

      //! Methods for loading of the local function's coefficients
      //! @{
      template<typename LFSUC>
      void loadCoefficientsLFSUInside(const LFSUC & lfsu_s_cache){
        global_sl_view.read(xl);
      }
      template<typename LFSUC>
      void loadCoefficientsLFSUOutside(const LFSUC & lfsu_n_cache){
        global_sn_view.read(xn);
      }
      template<typename LFSUC>
      void loadCoefficientsLFSUCoupling(const LFSUC & lfsu_c_cache)
      {DUNE_THROW(Dune::NotImplemented,"No coupling lfsu available for ");}
      //! @}

      //! Notifier functions, called immediately before and after assembling
      //! @{

      void postAssembly(const GFSU& gfsu, const GFSV& gfsv){
        if(local_assembler.doPostProcessing)
          {
            Dune::PDELab::constrain_residual(*(local_assembler.pconstraintsv),global_rl_view.container());
          }
      }

      //! @}

      //! Assembling methods
      //! @{

      /** Assemble on a given cell without function spaces.

          \return If true, the assembling for this cell is assumed to
          be complete and the assembler continues with the next grid
          cell.
       */
      template<typename EG>
      bool assembleCell(const EG & eg)
      {
        return LocalAssembler::isNonOverlapping && eg.entity().partitionType() != Dune::InteriorEntity;
      }

      template<typename EG, typename LFSUC, typename LFSVC>
      void assembleUVVolume(const EG & eg, const LFSUC & lfsu_cache, const LFSVC & lfsv_cache)
      {
        rl_view.setWeight(local_assembler.weight);
        Dune::PDELab::LocalAssemblerCallSwitch<LOP,LOP::doAlphaVolume>::
          alpha_volume(lop,eg,lfsu_cache.localFunctionSpace(),xl,lfsv_cache.localFunctionSpace(),rl_view);
      }

      template<typename EG, typename LFSVC>
      void assembleVVolume(const EG & eg, const LFSVC & lfsv_cache)
      {
        rl_view.setWeight(local_assembler.weight);
        Dune::PDELab::LocalAssemblerCallSwitch<LOP,LOP::doLambdaVolume>::
          lambda_volume(lop,eg,lfsv_cache.localFunctionSpace(),rl_view);
      }

      template<typename IG, typename LFSUC, typename LFSVC>
      void assembleUVSkeleton(const IG & ig, const LFSUC & lfsu_s_cache, const LFSVC & lfsv_s_cache,
                              const LFSUC & lfsu_n_cache, const LFSVC & lfsv_n_cache)
      {
        rl_view.setWeight(local_assembler.weight);
        rn_view.setWeight(local_assembler.weight);
        Dune::PDELab::LocalAssemblerCallSwitch<LOP,LOP::doAlphaSkeleton>::
          alpha_skeleton(lop,ig,
                         lfsu_s_cache.localFunctionSpace(),xl,lfsv_s_cache.localFunctionSpace(),
                         lfsu_n_cache.localFunctionSpace(),xn,lfsv_n_cache.localFunctionSpace(),
                         rl_view,rn_view);
      }

      template<typename IG, typename LFSVC>
      void assembleVSkeleton(const IG & ig, const LFSVC & lfsv_s_cache, const LFSVC & lfsv_n_cache)
      {
        rl_view.setWeight(local_assembler.weight);
        rn_view.setWeight(local_assembler.weight);
        Dune::PDELab::LocalAssemblerCallSwitch<LOP,LOP::doLambdaSkeleton>::
          lambda_skeleton(lop, ig, lfsv_s_cache.localFunctionSpace(), lfsv_n_cache.localFunctionSpace(), rl_view, rn_view);
      }

      template<typename IG, typename LFSUC, typename LFSVC>
      void assembleUVBoundary(const IG & ig, const LFSUC & lfsu_s_cache, const LFSVC & lfsv_s_cache)
      {
        rl_view.setWeight(local_assembler.weight);
        Dune::PDELab::LocalAssemblerCallSwitch<LOP,LOP::doAlphaBoundary>::
          alpha_boundary(lop,ig,lfsu_s_cache.localFunctionSpace(),xl,lfsv_s_cache.localFunctionSpace(),rl_view);
      }

      template<typename IG, typename LFSVC>
      void assembleVBoundary(const IG & ig, const LFSVC & lfsv_s_cache)
      {
        rl_view.setWeight(local_assembler.weight);
        Dune::PDELab::LocalAssemblerCallSwitch<LOP,LOP::doLambdaBoundary>::
          lambda_boundary(lop,ig,lfsv_s_cache.localFunctionSpace(),rl_view);
      }

      template<typename IG, typename LFSUC, typename LFSVC>
      static void assembleUVEnrichedCoupling(const IG & ig,
                                             const LFSUC & lfsu_s_cache, const LFSVC & lfsv_s_cache,
                                             const LFSUC & lfsu_n_cache, const LFSVC & lfsv_n_cache,
                                             const LFSUC & lfsu_coupling_cache, const LFSVC & lfsv_coupling_cache)
      {DUNE_THROW(Dune::NotImplemented,"Assembling of coupling spaces is not implemented for ");}

      template<typename IG, typename LFSVC>
      static void assembleVEnrichedCoupling(const IG & ig,
                                            const LFSVC & lfsv_s_cache,
                                            const LFSVC & lfsv_n_cache,
                                            const LFSVC & lfsv_coupling_cache)
      {DUNE_THROW(Dune::NotImplemented,"Assembling of coupling spaces is not implemented for ");}

      template<typename EG, typename LFSUC, typename LFSVC>
      void assembleUVVolumePostSkeleton(const EG & eg, const LFSUC & lfsu_cache, const LFSVC & lfsv_cache)
      {
        rl_view.setWeight(local_assembler.weight);
        Dune::PDELab::LocalAssemblerCallSwitch<LOP,LOP::doAlphaVolumePostSkeleton>::
          alpha_volume_post_skeleton(lop,eg,lfsu_cache.localFunctionSpace(),xl,lfsv_cache.localFunctionSpace(),rl_view);
      }

      template<typename EG, typename LFSVC>
      void assembleVVolumePostSkeleton(const EG & eg, const LFSVC & lfsv_cache)
      {
        rl_view.setWeight(local_assembler.weight);
        Dune::PDELab::LocalAssemblerCallSwitch<LOP,LOP::doLambdaVolumePostSkeleton>::
          lambda_volume_post_skeleton(lop,eg,lfsv_cache.localFunctionSpace(),rl_view);
      }

      //! @}

    private:
      //! Reference to the wrapping local assembler object which
      //! constructed this engine
      const LocalAssembler & local_assembler;

      //! Reference to the local operator
      const LOP & lop;

      //! Pointer to the current residual vector in which to assemble
      ResidualView global_rl_view;
      ResidualView global_rn_view;

      //! Pointer to the current residual vector in which to assemble
      SolutionView global_sl_view;
      SolutionView global_sn_view;

      //! The local vectors and matrices as required for assembling
      //! @{
      typedef Dune::PDELab::TrialSpaceTag LocalTrialSpaceTag;
      typedef Dune::PDELab::TestSpaceTag LocalTestSpaceTag;

      typedef Dune::PDELab::LocalVector<SolutionElement, LocalTrialSpaceTag> SolutionVector;
      typedef Dune::PDELab::LocalVector<ResidualElement, LocalTestSpaceTag> ResidualVector;

      //! Inside local coefficients
      SolutionVector xl;
      //! Outside local coefficients
      SolutionVector xn;
      //! Inside local residual
      ResidualVector rl;
      //! Outside local residual
      ResidualVector rn;
      //! Inside local residual weighted view
      typename ResidualVector::WeightedAccumulationView rl_view;
      //! Outside local residual weighted view
      typename ResidualVector::WeightedAccumulationView rn_view;
      //! @}

    }; // End of class DefaultLocalResidualAssemblerEngine

  }
}
#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/gridoperator/gridoperator.hh <==
#ifndef DUNE_PDELAB_GRIDOPERATOR_HH
#define DUNE_PDELAB_GRIDOPERATOR_HH

#include <dune/common/tupleutility.hh>

#include <dune/pdelab/gridfunctionspace/interpolate.hh>
#include <dune/pdelab/gridoperator/common/borderdofexchanger.hh>
#include <dune/pdelab/gridoperator/common/gridoperatorutilities.hh>
#include <dune/pdelab/gridoperator/default/assembler.hh>
#include <dune/pdelab/gridoperator/default/localassembler.hh>

namespace Dune{
  namespace PDELab{

    namespace impl {

      template<int i>
      struct warn_on_deprecated_nonoverlapping_mode_parameter
      {

        warn_on_deprecated_nonoverlapping_mode_parameter() DUNE_DEPRECATED_MSG(
"the nonoverlapping_mode parameter on the GridOperator has been deprecated and will be removed after PDELab 2.4."
"The correct mode is now automatically deduced from the EntitySet of the function space.")
        {}

      };

      template<>
      struct warn_on_deprecated_nonoverlapping_mode_parameter<-1>
      {};

    }

    /**
       \brief Standard grid operator implementation

       \tparam GFSU GridFunctionSpace for ansatz functions
       \tparam GFSV GridFunctionSpace for test functions
       \tparam MB The matrix backend to be used for representation of the jacobian
       \tparam DF The domain field type of the operator
       \tparam RF The range field type of the operator
       \tparam JF The jacobian field type
       \tparam CU   Constraints maps for the individual dofs (trial space)
       \tparam CV   Constraints maps for the individual dofs (test space)

    */
    template<typename GFSU, typename GFSV, typename LOP,
             typename MB, typename DF, typename RF, typename JF,
             typename CU=Dune::PDELab::EmptyTransformation,
             typename CV=Dune::PDELab::EmptyTransformation,
             int nonoverlapping_mode = -1>
    class GridOperator
      : public impl::warn_on_deprecated_nonoverlapping_mode_parameter<nonoverlapping_mode>
    {
    public:

      static_assert(nonoverlapping_mode == -1 ||
                    nonoverlapping_mode == 0 ||
                    nonoverlapping_mode == 1,
                    "invalid value for nonoverlapping_mode! This parameter is also deprecated in PDELab 2.4, so please remove it from your typedefs!");

      //! The global assembler type
      typedef DefaultAssembler<GFSU,GFSV,CU,CV,static_cast<bool>(nonoverlapping_mode)> Assembler;

      //! The type of the domain (solution).
      using Domain = Dune::PDELab::Backend::Vector<GFSU,DF>;
      //! The type of the range (residual).
      using Range = Dune::PDELab::Backend::Vector<GFSV,RF>;
      //! The type of the jacobian.
      using Jacobian = Dune::PDELab::Backend::Matrix<MB,Domain,Range,JF>;

      //! The sparsity pattern container for the jacobian matrix
      typedef typename MB::template Pattern<Jacobian,GFSV,GFSU> Pattern;

      //! The local assembler type
      typedef DefaultLocalAssembler<
        GridOperator,
        LOP,
        GFSU::Traits::EntitySet::Partitions::partitionIterator() == InteriorBorder_Partition
        > LocalAssembler;

      // Fix this as soon as the default Partitions are constexpr
      typedef typename conditional<
        GFSU::Traits::EntitySet::Partitions::partitionIterator() == InteriorBorder_Partition,
        NonOverlappingBorderDOFExchanger<GridOperator>,
        OverlappingBorderDOFExchanger<GridOperator>
        >::type BorderDOFExchanger;

      //! The grid operator traits
      typedef Dune::PDELab::GridOperatorTraits
      <GFSU,GFSV,MB,DF,RF,JF,CU,CV,Assembler,LocalAssembler> Traits;

      template <typename MFT>
      struct MatrixContainer{
        typedef typename Traits::Jacobian Type;
      };

      //! Constructor for non trivial constraints
      GridOperator(const GFSU & gfsu_, const CU & cu_, const GFSV & gfsv_, const CV & cv_, LOP & lop_, const MB& mb_ = MB())
        : global_assembler(gfsu_,gfsv_,cu_,cv_)
        , dof_exchanger(std::make_shared<BorderDOFExchanger>(*this))
        , local_assembler(lop_, cu_, cv_,dof_exchanger)
        , backend(mb_)
      {}

      //! Constructor for empty constraints
      GridOperator(const GFSU & gfsu_, const GFSV & gfsv_, LOP & lop_, const MB& mb_ = MB())
        : global_assembler(gfsu_,gfsv_)
        , dof_exchanger(std::make_shared<BorderDOFExchanger>(*this))
        , local_assembler(lop_,dof_exchanger)
        , backend(mb_)
      {}

      //! Get the trial grid function space
      const GFSU& trialGridFunctionSpace() const
      {
        return global_assembler.trialGridFunctionSpace();
      }

      //! Get the test grid function space
      const GFSV& testGridFunctionSpace() const
      {
        return global_assembler.testGridFunctionSpace();
      }

      //! Get dimension of space u
      typename GFSU::Traits::SizeType globalSizeU () const
      {
        return trialGridFunctionSpace().globalSize();
      }

      //! Get dimension of space v
      typename GFSV::Traits::SizeType globalSizeV () const
      {
        return testGridFunctionSpace().globalSize();
      }

      Assembler & assembler() { return global_assembler; }

      const Assembler & assembler() const { return global_assembler; }

      LocalAssembler & localAssembler() const { return local_assembler; }


      //! Visitor which is called in the method setupGridOperators for
      //! each tuple element.
      template <typename GridOperatorTuple>
      struct SetupGridOperator {
        SetupGridOperator()
          : index(0), size(Dune::tuple_size<GridOperatorTuple>::value) {}

        template <typename T>
        void visit(T& elem) {
          elem.localAssembler().doPreProcessing = index == 0;
          elem.localAssembler().doPostProcessing = index == size-1;
          ++index;
        }

        int index;
        const int size;
      };

      //! Method to set up a number of grid operators which are used
      //! in a joint assembling. It is assumed that all operators are
      //! specializations of the same template type
      template<typename GridOperatorTuple>
      static void setupGridOperators(GridOperatorTuple tuple)
      {
        Dune::ForEachValue<GridOperatorTuple> forEach(tuple);
        SetupGridOperator<GridOperatorTuple> setup_visitor;
        forEach.apply(setup_visitor);
      }

      //! Interpolate the constrained dofs from given function
      template<typename F, typename X>
      void interpolate (const X& xold, F& f, X& x) const
      {
        // Interpolate f into grid function space and set corresponding coefficients
        Dune::PDELab::interpolate(f,global_assembler.trialGridFunctionSpace(),x);

        // Copy non-constrained dofs from old time step
        Dune::PDELab::copy_nonconstrained_dofs(local_assembler.trialConstraints(),xold,x);
      }

      //! Fill pattern of jacobian matrix
      void fill_pattern(Pattern & p) const {
        typedef typename LocalAssembler::LocalPatternAssemblerEngine PatternEngine;
        PatternEngine & pattern_engine = local_assembler.localPatternAssemblerEngine(p);
        global_assembler.assemble(pattern_engine);
      }

      //! Assemble residual
      void residual(const Domain & x, Range & r) const {
        typedef typename LocalAssembler::LocalResidualAssemblerEngine ResidualEngine;
        ResidualEngine & residual_engine = local_assembler.localResidualAssemblerEngine(r,x);
        global_assembler.assemble(residual_engine);
      }

      //! Assembler jacobian
      void jacobian(const Domain & x, Jacobian & a) const {
        typedef typename LocalAssembler::LocalJacobianAssemblerEngine JacobianEngine;
        JacobianEngine & jacobian_engine = local_assembler.localJacobianAssemblerEngine(a,x);
        global_assembler.assemble(jacobian_engine);
      }

      //! Apply jacobian matrix without explicitly assembling it
      void jacobian_apply(const Domain & x, Range & r) const {
        typedef typename LocalAssembler::LocalJacobianApplyAssemblerEngine JacobianApplyEngine;
       JacobianApplyEngine & jacobian_apply_engine = local_assembler.localJacobianApplyAssemblerEngine(r,x);
        global_assembler.assemble(jacobian_apply_engine);
      }

      void make_consistent(Jacobian& a) const {
        dof_exchanger->accumulateBorderEntries(*this,a);
      }

      void update()
      {
        // the DOF exchanger has matrix information, so we need to update it
        dof_exchanger->update(*this);
      }

      //! Get the matrix backend for this grid operator.
      const typename Traits::MatrixBackend& matrixBackend() const
      {
        return backend;
      }

    private:
      Assembler global_assembler;
      shared_ptr<BorderDOFExchanger> dof_exchanger;

      mutable LocalAssembler local_assembler;
      MB backend;

    };

  }
}
#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/gridoperator/onestep.hh <==

#ifndef DUNE_PDELAB_ONESTEP_OPERATOR_HH
#define DUNE_PDELAB_ONESTEP_OPERATOR_HH

#include <dune/pdelab/instationary/onestep.hh>
#include <dune/pdelab/gridoperator/onestep/localassembler.hh>
#include <dune/pdelab/gridoperator/common/gridoperatorutilities.hh>
#include <dune/pdelab/constraints/common/constraints.hh>

namespace Dune{
  namespace PDELab{

    template<typename GO0, typename GO1, bool implicit = true>
    class OneStepGridOperator
    {
    public:

      //! The sparsity pattern container for the jacobian matrix
      typedef typename GO0::Pattern Pattern;

      //! The global UDG assembler type
      typedef typename GO0::Traits::Assembler Assembler;

      //! The local assembler types of the subordinate grid operators
      //! @{
      typedef typename GO0::Traits::LocalAssembler LocalAssemblerDT0;
      typedef typename GO1::Traits::LocalAssembler LocalAssemblerDT1;
      //! @}

      //! The local assembler type
      typedef OneStepLocalAssembler<OneStepGridOperator,LocalAssemblerDT0,LocalAssemblerDT1> LocalAssembler;

      //! The BorderDOFExchanger
      typedef typename GO0::BorderDOFExchanger BorderDOFExchanger;

      //! The grid operator traits
      typedef Dune::PDELab::GridOperatorTraits
      <typename GO0::Traits::TrialGridFunctionSpace,
       typename GO0::Traits::TestGridFunctionSpace,
       typename GO0::Traits::MatrixBackend,
       typename GO0::Traits::DomainField,
       typename GO0::Traits::RangeField,
       typename GO0::Traits::JacobianField,
       typename GO0::Traits::TrialGridFunctionSpaceConstraints,
       typename GO0::Traits::TestGridFunctionSpaceConstraints,
       Assembler,
       LocalAssembler> Traits;

      //! The io types of the operator
      //! @{
      typedef typename Traits::Domain Domain;
      typedef typename Traits::Range Range;
      typedef typename Traits::Jacobian Jacobian;
      //! @}

      template <typename MFT>
      struct MatrixContainer{
        typedef Jacobian Type;
      };

      //! The type for real number e.g. time
      typedef typename LocalAssembler::Real Real;

      //! The type of the one step method parameters
      typedef typename LocalAssembler::OneStepParameters OneStepParameters;

      //! Constructor for non trivial constraints
      OneStepGridOperator(GO0 & go0_, GO1 & go1_)
        : global_assembler(go0_.assembler()),
          go0(go0_), go1(go1_),
          la0(go0_.localAssembler()), la1(go1_.localAssembler()),
          const_residual( go0_.testGridFunctionSpace() ),
          local_assembler(la0,la1, const_residual)
      {
        GO0::setupGridOperators(Dune::tie(go0_,go1_));
        if(!implicit)
          local_assembler.setDTAssemblingMode(LocalAssembler::DoNotAssembleDT);
      }

      //! Determines whether the time step size is multiplied to the
      //! mass term (first order time derivative) or the elliptic term
      //! (zero-th order time derivative).
      void divideMassTermByDeltaT()
      {
        if(!implicit)
          DUNE_THROW(Dune::Exception,"This function should not be called in explicit mode");
        local_assembler.setDTAssemblingMode(LocalAssembler::DivideOperator1ByDT);
      }
      void multiplySpatialTermByDeltaT()
      {
        if(!implicit)
          DUNE_THROW(Dune::Exception,"This function should not be called in explicit mode");
        local_assembler.setDTAssemblingMode(LocalAssembler::MultiplyOperator0ByDT);
      }

      //! Get the trial grid function space
      const typename Traits::TrialGridFunctionSpace& trialGridFunctionSpace() const
      {
        return global_assembler.trialGridFunctionSpace();
      }

      //! Get the test grid function space
      const typename Traits::TestGridFunctionSpace& testGridFunctionSpace() const
      {
        return global_assembler.testGridFunctionSpace();
      }

      //! Get dimension of space u
      typename Traits::TrialGridFunctionSpace::Traits::SizeType globalSizeU () const
      {
        return trialGridFunctionSpace().globalSize();
      }

      //! Get dimension of space v
      typename Traits::TestGridFunctionSpace::Traits::SizeType globalSizeV () const
      {
        return testGridFunctionSpace().globalSize();
      }

      Assembler & assembler() const { return global_assembler; }

      LocalAssembler & localAssembler() const { return local_assembler; }

      //! Fill pattern of jacobian matrix
      void fill_pattern(Pattern & p) const {
        if(implicit){
          typedef typename LocalAssembler::LocalPatternAssemblerEngine PatternEngine;
          PatternEngine & pattern_engine = local_assembler.localPatternAssemblerEngine(p);
          global_assembler.assemble(pattern_engine);
        } else {
          typedef typename LocalAssembler::LocalExplicitPatternAssemblerEngine PatternEngine;
          PatternEngine & pattern_engine = local_assembler.localExplicitPatternAssemblerEngine(p);
          global_assembler.assemble(pattern_engine);
        }
      }

      //! Assemble constant part of residual
      void preStage(unsigned int stage, const std::vector<Domain*> & x){
        if(!implicit){DUNE_THROW(Dune::Exception,"This function should not be called in explicit mode");}

        typedef typename LocalAssembler::LocalPreStageAssemblerEngine PreStageEngine;
        local_assembler.setStage(stage);
        PreStageEngine & prestage_engine = local_assembler.localPreStageAssemblerEngine(x);
        global_assembler.assemble(prestage_engine);
        //Dune::printvector(std::cout,const_residual.base(),"const residual","row",4,9,1);
      }

      //! Assemble residual
      void residual(const Domain & x, Range & r) const {
        if(!implicit){DUNE_THROW(Dune::Exception,"This function should not be called in explicit mode");}

        typedef typename LocalAssembler::LocalResidualAssemblerEngine ResidualEngine;
        ResidualEngine & residual_engine = local_assembler.localResidualAssemblerEngine(r,x);
        global_assembler.assemble(residual_engine);
        //Dune::printvector(std::cout,r.base(),"residual","row",4,9,1);
      }

      //! Assemble jacobian
      void jacobian(const Domain & x, Jacobian & a) const {
        if(!implicit){DUNE_THROW(Dune::Exception,"This function should not be called in explicit mode");}

        typedef typename LocalAssembler::LocalJacobianAssemblerEngine JacobianEngine;
        JacobianEngine & jacobian_engine = local_assembler.localJacobianAssemblerEngine(a,x);
        global_assembler.assemble(jacobian_engine);
        //printmatrix(std::cout,a.base(),"global stiffness matrix","row",9,1);
      }

      //! Assemble jacobian and residual simultaneously for explicit treatment
      void explicit_jacobian_residual(unsigned int stage, const std::vector<Domain*> & x,
                                      Jacobian & a, Range & r1, Range & r0)
      {
        if(implicit){DUNE_THROW(Dune::Exception,"This function should not be called in implicit mode");}

        local_assembler.setStage(stage);

        typedef typename LocalAssembler::LocalExplicitJacobianResidualAssemblerEngine
          ExplicitJacobianResidualEngine;

        ExplicitJacobianResidualEngine & jacobian_residual_engine
          = local_assembler.localExplicitJacobianResidualAssemblerEngine(a,r0,r1,x);

        global_assembler.assemble(jacobian_residual_engine);
      }

      //! Interpolate constrained values from given function f
      template<typename F, typename X>
      void interpolate (unsigned stage, const X& xold, F& f, X& x) const
      {
        // Set time in boundary value function
        f.setTime(local_assembler.timeAtStage(stage));

        go0.localAssembler().setTime(local_assembler.timeAtStage(stage));

        // Interpolate
        go0.interpolate(xold,f,x);

        // Copy non-constrained dofs from old time step
        Dune::PDELab::copy_nonconstrained_dofs(local_assembler.trialConstraints(),xold,x);
      }

      //! set time stepping method
      void setMethod (const TimeSteppingParameterInterface<Real>& method_)
      {
        local_assembler.setMethod(method_);
      }

      //! parametrize assembler with a time-stepping method
      void preStep (const TimeSteppingParameterInterface<Real>& method_, Real time_, Real dt_)
      {
        local_assembler.setMethod(method_);
        local_assembler.preStep(time_,dt_,method_.s());
      }

      //! to be called after step is completed
      void postStep ()
      {
        la0.postStep();
        la1.postStep();
      }

      //! to be called after stage is completed
      void postStage ()
      {
        la0.postStage();
        la1.postStage();
      }

      //! to be called once before each stage
      Real suggestTimestep (Real dt) const
      {
        Real suggested_dt = std::min(la0.suggestTimestep(dt),la1.suggestTimestep(dt));
        if (trialGridFunctionSpace().gridView().comm().size()>1)
          suggested_dt =  trialGridFunctionSpace().gridView().comm().min(suggested_dt);
        return suggested_dt;
      }

      void update()
      {
        go0.update();
        go1.update();
        const_residual = Range(go0.testGridFunctionSpace());
      }

      const typename Traits::MatrixBackend& matrixBackend() const
      {
        return go0.matrixBackend();
      }

    private:
      Assembler & global_assembler;
      GO0 & go0;
      GO1 & go1;
      LocalAssemblerDT0 & la0;
      LocalAssemblerDT1 & la1;
      Range const_residual;
      mutable LocalAssembler local_assembler;
    };

  }
}
#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/gridoperator/onestep/CMakeLists.txt <==
install(FILES enginebase.hh
              jacobianengine.hh
              jacobianresidualengine.hh
              localassembler.hh
              patternengine.hh
              prestageengine.hh
              residualengine.hh
        DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/pdelab/gridoperator/onestep)


==> anc/xt-super/dune-pdelab/dune/pdelab/gridoperator/onestep/Makefile.am <==
gridoperatoronestepdir = $(includedir)/dune/pdelab/gridoperator/onestep

gridoperatoronestep_HEADERS =			\
        enginebase.hh                           \
	jacobianengine.hh			\
        jacobianresidualengine.hh               \
	localassembler.hh			\
	patternengine.hh			\
	prestageengine.hh			\
	residualengine.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-pdelab/dune/pdelab/gridoperator/onestep/enginebase.hh <==
#ifndef DUNE_ONE_STEP_ENGINEBASE_HH
#define DUNE_ONE_STEP_ENGINEBASE_HH

namespace Dune{
  namespace PDELab{

    /**
       \brief The local assembler engine for UDG sub triangulations which
       assembles the residual vector

       \tparam LA The local udg assembler

    */
    template<typename OSLA, typename LAE0, typename LAE1>
    class OneStepLocalAssemblerEngineBase
    {
    public:
      //! The type of the wrapping local assembler
      typedef OSLA OneStepLocalAssembler;

      typedef typename LAE0::Traits Traits;

      template<typename TrialConstraintsContainer, typename TestConstraintsContainer>
      bool needsConstraintsCaching(const TrialConstraintsContainer& cu, const TestConstraintsContainer& cv) const
      {
        return
          lae0->needsConstraintsCaching(cu,cv) ||
          lae1->needsConstraintsCaching(cu,cv);
      }


      //! Types of the subordinate assemblers and engines
      //! @{
      typedef typename OSLA::LocalAssemblerDT0 LocalAssemblerDT0;
      typedef typename OSLA::LocalAssemblerDT1 LocalAssemblerDT1;

      typedef LAE0 LocalAssemblerEngineDT0;
      typedef LAE1 LocalAssemblerEngineDT1;
      //! @}

      //! The type for real numbers
      typedef typename OSLA::Real Real;

      typedef OSLA LocalAssembler;

      /**
         \brief Constructor

         \param [in] local_assembler_ The local assembler object which
         creates this engine
      */
      OneStepLocalAssemblerEngineBase(const LocalAssembler & local_assembler_)
        : invalid_lae0(static_cast<LocalAssemblerEngineDT0*>(0)),
          invalid_lae1(static_cast<LocalAssemblerEngineDT1*>(0)),
          la(local_assembler_),
          lae0(invalid_lae0), lae1(invalid_lae1),
          implicit(true)
      {}

      //! Query methods for the global grid assembler
      //! @{
      bool requireSkeleton() const
      { return implicit && (lae0->requireSkeleton() || lae1->requireSkeleton()); }
      bool requireSkeletonTwoSided() const
      { return lae0->requireSkeletonTwoSided() || lae1->requireSkeletonTwoSided(); }
      bool requireUVVolume() const
      { return lae0->requireUVVolume() || lae1->requireUVVolume(); }
      bool requireVVolume() const
      { return lae0->requireVVolume() || lae1->requireVVolume(); }
      bool requireUVSkeleton() const
      { return lae0->requireUVSkeleton() || lae1->requireUVSkeleton(); }
      bool requireVSkeleton() const
      { return lae0->requireVSkeleton() || lae1->requireVSkeleton(); }
      bool requireUVBoundary() const
      { return lae0->requireUVBoundary() || lae1->requireUVBoundary(); }
      bool requireVBoundary() const
      { return lae0->requireVBoundary() || lae1->requireVBoundary(); }
      bool requireUVProcessor() const
      { return lae0->requireUVProcessor() || lae1->requireUVProcessor(); }
      bool requireVProcessor() const
      { return lae0->requireVProcessor() || lae1->requireVProcessor(); }
      bool requireUVEnrichedCoupling() const
      { return lae0->requireUVEnrichedCoupling() || lae1->requireUVEnrichedCoupling(); }
      bool requireVEnrichedCoupling() const
      { return lae0->requireVEnrichedCoupling() || lae1->requireVEnrichedCoupling(); }
      bool requireUVVolumePostSkeleton() const
      { return lae0->requireUVVolumePostSkeleton() || lae1->requireUVVolumePostSkeleton();}
      bool requireVVolumePostSkeleton() const
      { return lae0->requireVVolumePostSkeleton() || lae1->requireVVolumePostSkeleton(); }
      //! @}


      //! Public access to the wrapping local assembler
      const LocalAssembler & localAssembler(){ return la; }

      LocalAssemblerEngineDT0& localAssemblerEngineDT0()
      {
        return *lae0;
      }

      const LocalAssemblerEngineDT0& localAssemblerEngineDT0() const
      {
        return *lae0;
      }

      LocalAssemblerEngineDT1& localAssemblerEngineDT1()
      {
        return *lae1;
      }

      const LocalAssemblerEngineDT1& localAssemblerEngineDT1() const
      {
        return *lae1;
      }

      void setLocalAssemblerEngineDT0(LocalAssemblerEngineDT0& lae0_)
      {
        lae0 = &lae0_;
      }

      void setLocalAssemblerEngineDT1(LocalAssemblerEngineDT1& lae1_)
      {
        lae1 = &lae1_;
      }

      const typename OneStepLocalAssembler::Traits::TrialGridFunctionSpaceConstraints& trialConstraints() const
      {
        return localAssemblerEngineDT0().trialConstraints();
      }

      const typename OneStepLocalAssembler::Traits::TestGridFunctionSpaceConstraints& testConstraints() const
      {
        return localAssemblerEngineDT0().testConstraints();
      }

      //! Called immediately after binding of local function space in
      //! global assembler.
      //! @{
      template<typename EG, typename LFSU, typename LFSV>
      void onBindLFSUV(const EG & eg, const LFSU & lfsu, const LFSV & lfsv){
        lae0->onBindLFSUV(eg,lfsu,lfsv);
        lae1->onBindLFSUV(eg,lfsu,lfsv);
      }

      template<typename EG, typename LFSV>
      void onBindLFSV(const EG & eg, const LFSV & lfsv){
        lae0->onBindLFSV(eg,lfsv);
        lae1->onBindLFSV(eg,lfsv);
      }

      template<typename IG, typename LFSU, typename LFSV>
      void onBindLFSUVInside(const IG & ig, const LFSU & lfsu, const LFSV & lfsv){
        lae0->onBindLFSUVInside(ig,lfsu,lfsv);
        lae1->onBindLFSUVInside(ig,lfsu,lfsv);
      }

      template<typename IG,
               typename LFSU_S, typename LFSV_S,
               typename LFSU_N, typename LFSV_N>
      void onBindLFSUVOutside(const IG & ig,
                              const LFSU_S & lfsu_s, const LFSV_S & lfsv_s,
                              const LFSU_N & lfsu_n, const LFSV_N & lfsv_n){
        lae0->onBindLFSUVOutside(ig,lfsu_s,lfsv_s,lfsu_n,lfsv_n);
        lae1->onBindLFSUVOutside(ig,lfsu_s,lfsv_s,lfsu_n,lfsv_n);
      }

      template<typename IG, typename LFSV>
      void onBindLFSVInside(const IG & ig, const LFSV & lfsv){
        lae0->onBindLFSVInside(ig,lfsv);
        lae1->onBindLFSVInside(ig,lfsv);
      }

      template<typename IG,
               typename LFSV_S,
               typename LFSV_N>
      void onBindLFSVOutside(const IG & ig,
                             const LFSV_S & lfsv_s,
                             const LFSV_N & lfsv_n){
        lae0->onBindLFSVOutside(ig,lfsv_s,lfsv_n);
        lae1->onBindLFSVOutside(ig,lfsv_s,lfsv_n);
      }

      template<typename IG,
               typename LFSU_S, typename LFSV_S,
               typename LFSU_N, typename LFSV_N,
               typename LFSU_C, typename LFSV_C>
      void onBindLFSUVCoupling(const IG & ig,
                               const LFSU_S & lfsu_s, const LFSV_S & lfsv_s,
                               const LFSU_N & lfsu_n, const LFSV_N & lfsv_n,
                               const LFSU_C & lfsu_c, const LFSV_C & lfsv_c){
        lae0->onBindLFSUVCoupling(ig,
                                  lfsu_s,lfsv_s,
                                  lfsu_n,lfsv_n,
                                  lfsu_c,lfsv_c);
        lae1->onBindLFSUVCoupling(ig,
                                  lfsu_s,lfsv_s,
                                  lfsu_n,lfsv_n,
                                  lfsu_c,lfsv_c);
      }

      template<typename IG,
               typename LFSV_S,
               typename LFSV_N,
               typename LFSV_C>
      void onBindLFSVCoupling(const IG & ig,
                              const LFSV_S & lfsv_s,
                              const LFSV_N & lfsv_n,
                              const LFSV_C & lfsv_c){
        lae0->onBindLFSVCoupling(ig,lfsv_s,lfsv_n,lfsv_c);
        lae1->onBindLFSVCoupling(ig,lfsv_s,lfsv_n,lfsv_c);
      }

      //! @}

      //! Called when the local function space is about to be rebound or
      //! discarded
      //! @{
      template<typename EG, typename LFSU, typename LFSV>
      void onUnbindLFSUV(const EG & eg, const LFSU & lfsu, const LFSV & lfsv){
        lae0->onUnbindLFSUV(eg,lfsu, lfsv);
        lae1->onUnbindLFSUV(eg,lfsu, lfsv);
      }

      template<typename EG, typename LFSV>
      void onUnbindLFSV(const EG & eg, const LFSV & lfsv){
        lae0->onUnbindLFSV(eg,lfsv);
        lae1->onUnbindLFSV(eg,lfsv);
      }

      template<typename IG, typename LFSU, typename LFSV>
      void onUnbindLFSUVInside(const IG & ig, const LFSU & lfsu, const LFSV & lfsv){
        lae0->onUnbindLFSUVInside(ig,lfsu, lfsv);
        lae1->onUnbindLFSUVInside(ig,lfsu, lfsv);
      }

      template<typename IG,
               typename LFSU_S, typename LFSV_S,
               typename LFSU_N, typename LFSV_N>
      void onUnbindLFSUVOutside(const IG & ig,
                                const LFSU_S & lfsu_s, const LFSV_S & lfsv_s,
                                const LFSU_N & lfsu_n, const LFSV_N & lfsv_n){
        lae0->onUnbindLFSUVOutside(ig,lfsu_s,lfsv_s,lfsu_n,lfsv_n);
        lae1->onUnbindLFSUVOutside(ig,lfsu_s,lfsv_s,lfsu_n,lfsv_n);
      }

      template<typename IG, typename LFSV>
      void onUnbindLFSVInside(const IG & ig, const LFSV & lfsv){
        lae0->onUnbindLFSVInside(ig,lfsv);
        lae1->onUnbindLFSVInside(ig,lfsv);
      }

      template<typename IG,
               typename LFSV_S,
               typename LFSV_N>
      void onUnbindLFSVOutside(const IG & ig,
                               const LFSV_S & lfsv_s,
                               const LFSV_N & lfsv_n){
        lae0->onUnbindLFSVOutside(ig,lfsv_s,lfsv_n);
        lae1->onUnbindLFSVOutside(ig,lfsv_s,lfsv_n);
      }

      template<typename IG,
               typename LFSU_S, typename LFSV_S,
               typename LFSU_N, typename LFSV_N,
               typename LFSU_C, typename LFSV_C>
      void onUnbindLFSUVCoupling(const IG & ig,
                                 const LFSU_S & lfsu_s, const LFSV_S & lfsv_s,
                                 const LFSU_N & lfsu_n, const LFSV_N & lfsv_n,
                                 const LFSU_C & lfsu_c, const LFSV_C & lfsv_c){
        lae0->onUnbindLFSUVCoupling(ig,
                                    lfsu_s,lfsv_s,
                                    lfsu_n,lfsv_n,
                                    lfsu_c,lfsv_c);
        lae1->onUnbindLFSUVCoupling(ig,
                                    lfsu_s,lfsv_s,
                                    lfsu_n,lfsv_n,
                                    lfsu_c,lfsv_c);
      }

      template<typename IG,
               typename LFSV_S,
               typename LFSV_N,
               typename LFSV_C>
      void onUnbindLFSVCoupling(const IG & ig,
                                const LFSV_S & lfsv_s,
                                const LFSV_N & lfsv_n,
                                const LFSV_C & lfsv_c){
        lae0->onUnbindLFSVCoupling(ig,lfsv_s,lfsv_n,lfsv_c);
        lae1->onUnbindLFSVCoupling(ig,lfsv_s,lfsv_n,lfsv_c);
      }

      //! @}

      //! Methods for loading of the local function's
      //! coefficients.
      //!@{
      template<typename LFSU>
      void loadCoefficientsLFSUInside(const LFSU & lfsu_s){
        lae0->loadCoefficientsLFSUInside(lfsu_s);
        lae1->loadCoefficientsLFSUInside(lfsu_s);
      }
      template<typename LFSU>
      void loadCoefficientsLFSUOutside(const LFSU & lfsu_n){
        lae0->loadCoefficientsLFSUOutside(lfsu_n);
        lae1->loadCoefficientsLFSUOutside(lfsu_n);
      }
      template<typename LFSU>
      void loadCoefficientsLFSUCoupling(const LFSU & lfsu_c){
        lae0->loadCoefficientsLFSUCoupling(lfsu_c);
        lae1->loadCoefficientsLFSUCoupling(lfsu_c);
      }
      //! @}

      //! @name Assembling methods
      //! @{

      template<typename EG>
      bool assembleCell(const EG & eg)
      {
        bool rv = true;
        rv &= lae0->assembleCell(eg);
        rv &= lae1->assembleCell(eg);
        return rv;
      }

      template<typename EG, typename LFSU, typename LFSV>
      void assembleUVVolume(const EG & eg, const LFSU & lfsu, const LFSV & lfsv)
      {
        if(implicit)
          lae0->assembleUVVolume(eg,lfsu,lfsv);
        lae1->assembleUVVolume(eg,lfsu,lfsv);
      }

      template<typename EG, typename LFSV>
      void assembleVVolume(const EG & eg, const LFSV & lfsv)
      {
        if(implicit)
          lae0->assembleVVolume(eg,lfsv);
        lae1->assembleVVolume(eg,lfsv);
      }

      template<typename IG, typename LFSU_S, typename LFSV_S, typename LFSU_N, typename LFSV_N>
      void assembleUVSkeleton(const IG & ig, const LFSU_S & lfsu_s, const LFSV_S & lfsv_s,
                              const LFSU_N & lfsu_n, const LFSV_N & lfsv_n)
      {
        if(implicit)
          lae0->assembleUVSkeleton(ig,lfsu_s,lfsv_s,lfsu_n,lfsv_n);
        lae1->assembleUVSkeleton(ig,lfsu_s,lfsv_s,lfsu_n,lfsv_n);
      }

      template<typename IG, typename LFSV_S, typename LFSV_N>
      void assembleVSkeleton(const IG & ig, const LFSV_S & lfsv_s, const LFSV_N & lfsv_n)
      {
        if(implicit)
          lae0->assembleVSkeleton(ig,lfsv_s,lfsv_n);
        lae1->assembleVSkeleton(ig,lfsv_s,lfsv_n);
      }

      template<typename IG, typename LFSU_S, typename LFSV_S>
      void assembleUVBoundary(const IG & ig, const LFSU_S & lfsu_s, const LFSV_S & lfsv_s)
      {
        if(implicit)
          lae0->assembleUVBoundary(ig,lfsu_s,lfsv_s);
        lae1->assembleUVBoundary(ig,lfsu_s,lfsv_s);
      }

      template<typename IG, typename LFSV_S>
      void assembleVBoundary(const IG & ig, const LFSV_S & lfsv_s)
      {
        if(implicit)
          lae0->assembleVBoundary(ig,lfsv_s);
        lae1->assembleVBoundary(ig,lfsv_s);
      }

      template<typename IG, typename LFSU_S, typename LFSV_S>
      void assembleUVProcessor(const IG & ig, const LFSU_S & lfsu_s, const LFSV_S & lfsv_s)
      {
        if(implicit)
          lae0->assembleUVProcessor(ig,lfsu_s,lfsv_s);
        lae1->assembleUVProcessor(ig,lfsu_s,lfsv_s);
      }

      template<typename IG, typename LFSV_S>
      void assembleVProcessor(const IG & ig, const LFSV_S & lfsv_s)
      {
        if(implicit)
          lae0->assembleVProcessor(ig,lfsv_s);
        lae1->assembleVProcessor(ig,lfsv_s);
      }

      template<typename IG, typename LFSU_S, typename LFSV_S, typename LFSU_N, typename LFSV_N,
               typename LFSU_C, typename LFSV_C>
      void assembleUVEnrichedCoupling(const IG & ig,
                                             const LFSU_S & lfsu_s, const LFSV_S & lfsv_s,
                                             const LFSU_N & lfsu_n, const LFSV_N & lfsv_n,
                                             const LFSU_C & lfsu_c, const LFSV_C & lfsv_c)
      {
        if(implicit)
          lae0->assembleUVEnrichedCoupling(ig,lfsu_s,lfsv_s,lfsu_n,lfsv_n,lfsu_c,lfsv_c);
        lae1->assembleUVEnrichedCoupling(ig,lfsu_s,lfsv_s,lfsu_n,lfsv_n,lfsu_c,lfsv_c);
      }

      template<typename IG, typename LFSV_S, typename LFSV_N, typename LFSV_C>
      void assembleVEnrichedCoupling(const IG & ig,
                                            const LFSV_S & lfsv_s,
                                            const LFSV_N & lfsv_n,
                                            const LFSV_C & lfsv_c)
      {
        if(implicit)
          lae0->assembleVEnrichedCoupling(ig,lfsv_s,lfsv_n,lfsv_c);
      }

      template<typename EG, typename LFSU, typename LFSV>
      void assembleUVVolumePostSkeleton(const EG & eg, const LFSU & lfsu, const LFSV & lfsv)
      {
        if(implicit)
          lae0->assembleUVVolumePostSkeleton(eg,lfsu,lfsv);
      }

      template<typename EG, typename LFSV>
      void assembleVVolumePostSkeleton(const EG & eg, const LFSV & lfsv)
      {
        if(implicit)
          lae0->assembleVVolumePostSkeleton(eg,lfsv);
      }
      //! @}

    private:

      LocalAssemblerEngineDT0 * const invalid_lae0;
      LocalAssemblerEngineDT1 * const invalid_lae1;

    protected:

      //! Reference to the wrapping local assembler object which
      //! constructed this engine
      const LocalAssembler & la;

      LocalAssemblerEngineDT0 * lae0;
      LocalAssemblerEngineDT1 * lae1;

      bool implicit;

    }; // End of class OneStepLocalAssemblerEngineBase

  }
}

#endif // DUNE_ONE_STEP_ENGINEBASE_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/gridoperator/onestep/jacobianengine.hh <==
#ifndef DUNE_ONE_STEP_JACOBIANENGINE_HH
#define DUNE_ONE_STEP_JACOBIANENGINE_HH

#include <dune/pdelab/gridoperator/onestep/enginebase.hh>
#include <cmath>

namespace Dune{
  namespace PDELab{

    /**
       \brief The local assembler engine for one step methods which
       assembles the residual vector

       \tparam LA The local one step assembler

    */
    template<typename OSLA>
    class OneStepLocalJacobianAssemblerEngine
      : public OneStepLocalAssemblerEngineBase<OSLA,
                                               typename OSLA::LocalAssemblerDT0::LocalJacobianAssemblerEngine,
                                               typename OSLA::LocalAssemblerDT1::LocalJacobianAssemblerEngine
                                               >
    {

      typedef OneStepLocalAssemblerEngineBase<OSLA,
                                              typename OSLA::LocalAssemblerDT0::LocalJacobianAssemblerEngine,
                                              typename OSLA::LocalAssemblerDT1::LocalJacobianAssemblerEngine
                                              > BaseT;

      using BaseT::la;
      using BaseT::lae0;
      using BaseT::lae1;
      using BaseT::implicit;
      using BaseT::setLocalAssemblerEngineDT0;
      using BaseT::setLocalAssemblerEngineDT1;
    public:
      //! The type of the wrapping local assembler
      typedef OSLA LocalAssembler;

      typedef typename OSLA::LocalAssemblerDT0 LocalAssemblerDT0;
      typedef typename OSLA::LocalAssemblerDT1 LocalAssemblerDT1;

      typedef typename LocalAssemblerDT0::LocalJacobianAssemblerEngine JacobianEngineDT0;
      typedef typename LocalAssemblerDT1::LocalJacobianAssemblerEngine JacobianEngineDT1;

      //! The type of the residual vector
      typedef typename OSLA::Traits::Jacobian Jacobian;

      //! The type of the solution vector
      typedef typename OSLA::Traits::Solution Solution;

      //! The type for real numbers
      typedef typename OSLA::Real Real;

      /**
         \brief Constructor

         \param [in] local_assembler_ The local assembler object which
         creates this engine
      */
      OneStepLocalJacobianAssemblerEngine(const LocalAssembler & local_assembler_)
        : BaseT(local_assembler_),
          invalid_jacobian(static_cast<Jacobian*>(0)),
          invalid_solution(static_cast<Solution*>(0)),
          jacobian(invalid_jacobian), solution(invalid_solution)
      {}


      //! Set current solution vector. Must be called before
      //! setResidual(). Should be called prior to assembling.
      void setSolution(const Solution & solution_){
        solution = &solution_;
      }

      //! Set current residual vector. Should be called prior to
      //! assembling.
      void setJacobian(Jacobian & jacobian_){
        jacobian = &jacobian_;

        assert(solution != invalid_solution);

        // Initialize the engines of the two wrapped local assemblers
        setLocalAssemblerEngineDT0(la.la0.localJacobianAssemblerEngine(*jacobian,*solution));
        setLocalAssemblerEngineDT1(la.la1.localJacobianAssemblerEngine(*jacobian,*solution));
      }

      //! When multiple engines are combined in one assembling
      //! procedure, this method allows to reset the weights which may
      //! have been changed by the other engines.
      void setWeights(){
        la.la0.setWeight(b_rr * la.dt_factor0);
        la.la1.setWeight(la.dt_factor1);
      }

      //! Notifier functions, called immediately before and after assembling
      //! @{
      void preAssembly()
      {
        lae0->preAssembly();
        lae1->preAssembly();

        // Extract the coefficients of the time step scheme
        b_rr = la.osp_method->b(la.stage,la.stage);
        d_r = la.osp_method->d(la.stage);

        // Here we only want to know whether this stage is implicit
        implicit = std::abs(b_rr) > 1e-6;

        // prepare local operators for stage
        la.la0.setTime(la.time + d_r * la.dt);
        la.la1.setTime(la.time + d_r * la.dt);

        setWeights();
      }

      template<typename GFSU, typename GFSV>
      void postAssembly(const GFSU& gfsu, const GFSV& gfsv){
        lae0->postAssembly(gfsu,gfsv);
        lae1->postAssembly(gfsu,gfsv);
      }
      //! @}

    private:

      //! Default value indicating an invalid residual pointer
      Jacobian * const invalid_jacobian;

      //! Default value indicating an invalid solution pointer
      Solution * const invalid_solution;

      //! Pointer to the current constant part residual vector in
      //! which to assemble
      Jacobian * jacobian;

      //! Pointer to the current residual vector in which to assemble
      const Solution * solution;

      //! Coefficients of time stepping scheme
      Real b_rr, d_r;

    }; // End of class OneStepLocalJacobianAssemblerEngine

  }
}

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/gridoperator/onestep/jacobianresidualengine.hh <==
#ifndef DUNE_PDELAB_ONESTEP_JACOBIANRESIDUALENGINE_HH
#define DUNE_PDELAB_ONESTEP_JACOBIANRESIDUALENGINE_HH

#include <cassert>

#include <dune/pdelab/gridoperator/common/localassemblerenginebase.hh>

namespace Dune{
  namespace PDELab{

    /**
       \brief The local assembler engine for DUNE grids which
       assembles the residual vector

       \tparam LA The local assembler

    */
    template<typename OSLA>
    class OneStepExplicitLocalJacobianResidualAssemblerEngine
      : public LocalAssemblerEngineBase
    {
    public:
      //! The type of the wrapping local assembler
      typedef OSLA OneStepLocalAssembler;

      template<typename TrialConstraintsContainer, typename TestConstraintsContainer>
      bool needsConstraintsCaching(const TrialConstraintsContainer& cu, const TestConstraintsContainer& cv) const
      {
        return cu.containsNonDirichletConstraints() || cv.containsNonDirichletConstraints();
      }

      //! The type for real numbers
      typedef typename OSLA::Real Real;

      typedef OSLA LocalAssembler;
      typedef typename LocalAssembler::LocalPreStageAssemblerEngine PreStageEngine;
      typedef typename LocalAssembler::LocalResidualAssemblerEngine ResidualEngine;
      typedef typename LocalAssembler::LocalAssemblerDT1::LocalJacobianAssemblerEngine JacobianEngine;

      /**
         \brief Constructor

         \param [in] local_assembler_ The local assembler object which
         creates this engine
      */
      OneStepExplicitLocalJacobianResidualAssemblerEngine
      (LocalAssembler & local_assembler_)
        : la(local_assembler_),
          prestage_engine(0),
          jacobian_engine(0)
      {}

      void setLocalPreStageEngine(PreStageEngine & prestage_engine_)
      {
        prestage_engine = & prestage_engine_;
      }

      void setLocalJacobianEngine(JacobianEngine & jacobian_engine_)
      {
        jacobian_engine = & jacobian_engine_;
      }

      //! Query methods for the global grid assembler
      //! @{
      bool requireSkeleton() const
      { return prestage_engine->requireSkeleton() ||
          jacobian_engine->requireSkeleton(); }
      bool requireSkeletonTwoSided() const
      { return prestage_engine->requireSkeletonTwoSided() ||
          jacobian_engine->requireSkeletonTwoSided(); }
      bool requireUVVolume() const
      { return prestage_engine->requireUVVolume() ||
          jacobian_engine->requireUVVolume(); }
      bool requireVVolume() const
      { return prestage_engine->requireVVolume() ||
          jacobian_engine->requireVVolume(); }
      bool requireUVSkeleton() const
      { return prestage_engine->requireUVSkeleton() ||
          jacobian_engine->requireUVSkeleton(); }
      bool requireVSkeleton() const
      { return prestage_engine->requireVSkeleton() ||
          jacobian_engine->requireVSkeleton(); }
      bool requireUVBoundary() const
      { return prestage_engine->requireUVBoundary() ||
          jacobian_engine->requireUVBoundary(); }
      bool requireVBoundary() const
      { return prestage_engine->requireVBoundary() ||
          jacobian_engine->requireVBoundary(); }
      bool requireUVVolumePostSkeleton() const
      { return prestage_engine->requireUVVolumePostSkeleton() ||
          jacobian_engine->requireUVVolumePostSkeleton(); }
      bool requireVVolumePostSkeleton() const
      { return prestage_engine->requireVVolumePostSkeleton() ||
          jacobian_engine->requireVVolumePostSkeleton(); }

      //! @}

      //! Public access to the wrapping local assembler
      const LocalAssembler & localAssembler() const { return la; }

      //! Called immediately after binding of local function space in
      //! global assembler.
      //! @{
      template<typename EG, typename LFSU, typename LFSV>
      void onBindLFSUV(const EG & eg, const LFSU & lfsu, const LFSV & lfsv){
        if (prestage_engine->requireUVVolume() || prestage_engine->requireVVolume())
          prestage_engine->onBindLFSUV(eg,lfsu,lfsv);
        if (jacobian_engine->requireUVVolume() || jacobian_engine->requireVVolume())
          jacobian_engine->onBindLFSUV(eg,lfsu,lfsv);
      }

      template<typename EG, typename LFSV>
      void onBindLFSV(const EG & eg, const LFSV & lfsv){
        if (prestage_engine->requireUVVolume() || prestage_engine->requireVVolume())
          prestage_engine->onBindLFSV(eg,lfsv);
        if (jacobian_engine->requireUVVolume() || jacobian_engine->requireVVolume())
          jacobian_engine->onBindLFSV(eg,lfsv);
      }

      template<typename IG, typename LFSU, typename LFSV>
      void onBindLFSUVInside(const IG & ig, const LFSU & lfsu, const LFSV & lfsv){
        if (prestage_engine->requireUVVolume() || prestage_engine->requireVVolume())
          prestage_engine->onBindLFSUVInside(ig,lfsu,lfsv);
        if (jacobian_engine->requireUVVolume() || jacobian_engine->requireVVolume())
          jacobian_engine->onBindLFSUVInside(ig,lfsu,lfsv);
      }

      template<typename IG, typename LFSU_S, typename LFSV_S, typename LFSU_N, typename LFSV_N>
      void onBindLFSUVOutside(const IG & ig,
                              const LFSU_S & lfsus, const LFSV_S & lfsvs,
                              const LFSU_N & lfsun, const LFSV_N & lfsvn)
      {
        if (prestage_engine->requireSkeleton())
          prestage_engine->onBindLFSUVOutside(ig,lfsus,lfsvs,lfsun,lfsvn);
        if (jacobian_engine->requireSkeleton())
          jacobian_engine->onBindLFSUVOutside(ig,lfsus,lfsvs,lfsun,lfsvn);
      }

      template<typename IG, typename LFSV>
      void onBindLFSVInside(const IG & ig, const LFSV & lfsv){
        if (prestage_engine->requireUVVolume() || prestage_engine->requireVVolume())
          prestage_engine->onBindLFSVInside(ig,lfsv);
        if (jacobian_engine->requireUVVolume() || jacobian_engine->requireVVolume())
          jacobian_engine->onBindLFSVInside(ig,lfsv);
      }

      template<typename IG, typename LFSV_S, typename LFSV_N>
      void onBindLFSVOutside(const IG & ig,
                             const LFSV_S & lfsvs,
                             const LFSV_N & lfsvn)
      {
        if (prestage_engine->requireSkeleton())
          prestage_engine->onBindLFSVOutside(ig,lfsvs,lfsvn);
        if (jacobian_engine->requireSkeleton())
          jacobian_engine->onBindLFSVOutside(ig,lfsvs,lfsvn);
      }

      //! @}

      //! Called when the local function space is about to be rebound or
      //! discarded
      //! @{
      template<typename EG, typename LFSV>
      void onUnbindLFSV(const EG & eg, const LFSV & lfsv){
        if (prestage_engine->requireUVVolume() || prestage_engine->requireVVolume())
          prestage_engine->onUnbindLFSV(eg,lfsv);
        if (jacobian_engine->requireUVVolume() || jacobian_engine->requireVVolume())
          jacobian_engine->onUnbindLFSV(eg,lfsv);
      }

      template<typename IG, typename LFSV>
      void onUnbindLFSVInside(const IG & ig, const LFSV & lfsv){
        if (prestage_engine->requireUVVolume() || prestage_engine->requireVVolume())
          prestage_engine->onUnbindLFSVInside(ig,lfsv);
        if (jacobian_engine->requireUVVolume() || jacobian_engine->requireVVolume())
          jacobian_engine->onUnbindLFSVInside(ig,lfsv);
      }

      template<typename IG, typename LFSV_S, typename LFSV_N>
      void onUnbindLFSVOutside(const IG & ig,
                               const LFSV_S & lfsvs,
                               const LFSV_N & lfsvn)
      {
        if (prestage_engine->requireSkeleton())
          prestage_engine->onUnbindLFSVOutside(ig,lfsvs,lfsvn);
        if (jacobian_engine->requireSkeleton())
          jacobian_engine->onUnbindLFSVOutside(ig,lfsvs,lfsvn);
      }

      template<typename EG, typename LFSU, typename LFSV>
      void onUnbindLFSUV(const EG& eg, const LFSU& lfsu, const LFSV& lfsv)
      {
        if (prestage_engine->requireUVVolume() || prestage_engine->requireVVolume())
          prestage_engine->onUnbindLFSUV(eg,lfsu,lfsv);
        if (jacobian_engine->requireUVVolume() || jacobian_engine->requireVVolume())
          jacobian_engine->onUnbindLFSUV(eg,lfsu,lfsv);
      }

      template<typename IG, typename LFSU, typename LFSV>
      void onUnbindLFSUVInside(const IG& ig, const LFSU& lfsu, const LFSV& lfsv)
      {
        if (prestage_engine->requireUVVolume() || prestage_engine->requireVVolume())
          prestage_engine->onUnbindLFSUVInside(ig,lfsu,lfsv);
        if (jacobian_engine->requireUVVolume() || jacobian_engine->requireVVolume())
          jacobian_engine->onUnbindLFSUVInside(ig,lfsu,lfsv);
      }

      template<typename IG, typename LFSU_S, typename LFSV_S, typename LFSU_N, typename LFSV_N>
      void onUnbindLFSUVOutside(const IG& ig,
                                const LFSU_S& lfsu_s, const LFSV_S& lfsv_s,
                                const LFSU_N& lfsu_n, const LFSV_N& lfsv_n)
      {
        if (prestage_engine->requireSkeleton())
          prestage_engine->onUnbindLFSUVOutside(ig,lfsu_s,lfsv_s,lfsu_n,lfsv_n);
        if (jacobian_engine->requireSkeleton())
          jacobian_engine->onUnbindLFSUVOutside(ig,lfsu_s,lfsv_s,lfsu_n,lfsv_n);
      }


      //! @}

      //! Methods for loading of the local function's coefficients
      //! @{
      template<typename LFSU>
      void loadCoefficientsLFSUInside(const LFSU & lfsu_s){
        if (prestage_engine->requireUVVolume())
          prestage_engine->loadCoefficientsLFSUInside(lfsu_s);
        if (jacobian_engine->requireUVVolume())
          jacobian_engine->loadCoefficientsLFSUInside(lfsu_s);
      }

      template<typename LFSU>
      void loadCoefficientsLFSUOutside(const LFSU & lfsu_n){
        if (prestage_engine->requireUVSkeleton())
          prestage_engine->loadCoefficientsLFSUOutside(lfsu_n);
        if (jacobian_engine->requireUVSkeleton())
          jacobian_engine->loadCoefficientsLFSUOutside(lfsu_n);
      }

      template<typename LFSU>
      void loadCoefficientsLFSUCoupling(const LFSU & lfsu_c)
      {
        prestage_engine->loadCoefficientsLFSUCoupling(lfsu_c);
        jacobian_engine->loadCoefficientsLFSUCoupling(lfsu_c);
      }
      //! @}

      //! Notifier functions, called immediately before and after assembling
      //! @{

      void preAssembly(){
        prestage_engine->preAssembly();
        jacobian_engine->preAssembly();
      }

      template<typename GFSU, typename GFSV>
      void postAssembly(const GFSU& gfsu, const GFSV& gfsv){
        prestage_engine->postAssembly(gfsu,gfsv);
        jacobian_engine->postAssembly(gfsu,gfsv);
      }

      //! @}

      //! Assembling methods
      //! @{

      template<typename EG>
      bool assembleCell(const EG & eg)
      {
        const bool abort_a = prestage_engine->assembleCell(eg);
        const bool abort_c = jacobian_engine->assembleCell(eg);
        return abort_a && abort_c;
      }

      template<typename EG, typename LFSU, typename LFSV>
      void assembleUVVolume(const EG & eg, const LFSU & lfsu, const LFSV & lfsv)
      {
        if (prestage_engine->requireUVVolume())
          prestage_engine->assembleUVVolume(eg,lfsu,lfsv);
        la.setWeight(-1.0);
        prestage_engine->setTimeInLastStage();
        if (jacobian_engine->requireUVVolume())
          jacobian_engine->assembleUVVolume(eg,lfsu,lfsv);
      }

      template<typename EG, typename LFSV>
      void assembleVVolume(const EG & eg, const LFSV & lfsv)
      {
        if (prestage_engine->requireVVolume())
          prestage_engine->assembleVVolume(eg,lfsv);
        la.setWeight(-1.0);
        prestage_engine->setTimeInLastStage();
        if (jacobian_engine->requireVVolume())
          jacobian_engine->assembleVVolume(eg,lfsv);
      }

      template<typename IG, typename LFSU_S, typename LFSV_S, typename LFSU_N, typename LFSV_N>
      void assembleUVSkeleton(const IG & ig, const LFSU_S & lfsu_s, const LFSV_S & lfsv_s,
                              const LFSU_N & lfsu_n, const LFSV_N & lfsv_n)
      {
        if (prestage_engine->requireUVSkeleton())
          prestage_engine->assembleUVSkeleton(ig,lfsu_s,lfsv_s,lfsu_n,lfsv_n);
        la.setWeight(-1.0);
        if (jacobian_engine->requireUVSkeleton())
          jacobian_engine->assembleUVSkeleton(ig,lfsu_s,lfsv_s,lfsu_n,lfsv_n);
      }

      template<typename IG, typename LFSV_S, typename LFSV_N>
      void assembleVSkeleton(const IG & ig, const LFSV_S & lfsv_s, const LFSV_N & lfsv_n)
      {
        if (prestage_engine->requireVSkeleton())
          prestage_engine->assembleVSkeleton(ig,lfsv_s,lfsv_n);
        la.setWeight(-1.0);
        if (jacobian_engine->requireVSkeleton())
          jacobian_engine->assembleVSkeleton(ig,lfsv_s,lfsv_n);
      }

      template<typename IG, typename LFSU, typename LFSV>
      void assembleUVBoundary(const IG & ig, const LFSU & lfsu_s, const LFSV & lfsv_s)
      {
        if (prestage_engine->requireUVBoundary())
          prestage_engine->assembleUVBoundary(ig,lfsu_s,lfsv_s);
        la.setWeight(-1.0);
        if (jacobian_engine->requireUVBoundary())
          jacobian_engine->assembleUVBoundary(ig,lfsu_s,lfsv_s);
      }

      template<typename IG, typename LFSV>
      void assembleVBoundary(const IG & ig, const LFSV & lfsv_s)
      {
        if (prestage_engine->requireVBoundary())
          prestage_engine->assembleVBoundary(ig,lfsv_s);
        la.setWeight(-1.0);
        if (jacobian_engine->requireVBoundary())
          jacobian_engine->assembleVBoundary(ig,lfsv_s);
      }

      template<typename IG, typename LFSU_S, typename LFSV_S, typename LFSU_N, typename LFSV_N,
               typename LFSU_C, typename LFSV_C>
      void assembleUVEnrichedCoupling(const IG & ig,
                                      const LFSU_S & lfsu_s, const LFSV_S & lfsv_s,
                                      const LFSU_N & lfsu_n, const LFSV_N & lfsv_n,
                                      const LFSU_C & lfsu_coupling, const LFSV_C & lfsv_coupling)
      {
        prestage_engine->assembleUVEnrichedCoupling(ig,lfsu_s,lfsv_s,lfsu_n,lfsv_n,lfsu_coupling,lfsv_coupling);
        la.setWeight(-1.0);
        jacobian_engine->assembleUVEnrichedCoupling(ig,lfsu_s,lfsv_s,lfsu_n,lfsv_n,lfsu_coupling,lfsv_coupling);
      }

      template<typename IG, typename LFSV_S, typename LFSV_N, typename LFSV_C>
      void assembleVEnrichedCoupling(const IG & ig,
                                            const LFSV_S & lfsv_s,
                                            const LFSV_N & lfsv_n,
                                            const LFSV_C & lfsv_coupling)
      {
        prestage_engine->assembleVEnrichedCoupling(ig,lfsv_s,lfsv_n,lfsv_coupling);
        la.setWeight(-1.0);
        jacobian_engine->assembleVEnrichedCoupling(ig,lfsv_s,lfsv_n,lfsv_coupling);
      }

      template<typename EG, typename LFSU, typename LFSV>
      void assembleUVVolumePostSkeleton(const EG & eg, const LFSU & lfsu, const LFSV & lfsv)
      {
        if (prestage_engine->requireUVVolumePostSkeleton())
          prestage_engine->assembleUVVolumePostSkeleton(eg,lfsu,lfsv);
        la.setWeight(-1.0);
        if (jacobian_engine->requireUVVolumePostSkeleton())
          jacobian_engine->assembleUVVolumePostSkeleton(eg,lfsu,lfsv);
      }

      template<typename EG, typename LFSV>
      void assembleVVolumePostSkeleton(const EG & eg, const LFSV & lfsv)
      {
        if (prestage_engine->requireVVolumePostSkeleton())
          prestage_engine->assembleVVolumePostSkeleton(eg,lfsv);
        la.setWeight(-1.0);
        if (jacobian_engine->requireVVolumePostSkeleton())
          jacobian_engine->assembleVVolumePostSkeleton(eg,lfsv);
      }

      //! @}

    private:

      //! Reference to the wrapping local assembler object which
      //! constructed this engine
      LocalAssembler & la;

      PreStageEngine * prestage_engine;
      JacobianEngine * jacobian_engine;

    }; // End of class OneStepJacobianResidualAssemblerEngine

  }
}
#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/gridoperator/onestep/localassembler.hh <==
#ifndef DUNE_PDELAB_ONESTEP_LOCAL_ASSEMBLER_HH
#define DUNE_PDELAB_ONESTEP_LOCAL_ASSEMBLER_HH

#include <dune/typetree/typetree.hh>

#include <dune/pdelab/gridoperator/onestep/residualengine.hh>
#include <dune/pdelab/gridoperator/onestep/patternengine.hh>
#include <dune/pdelab/gridoperator/onestep/jacobianengine.hh>
#include <dune/pdelab/gridoperator/onestep/prestageengine.hh>
#include <dune/pdelab/gridoperator/onestep/jacobianresidualengine.hh>

#include <dune/pdelab/instationary/onestepparameter.hh>

#include <dune/pdelab/gridoperator/common/assemblerutilities.hh>

#include <dune/pdelab/gridfunctionspace/lfsindexcache.hh>

namespace Dune{
  namespace PDELab{

    /**
       \brief The local assembler for one step methods

       \tparam LA0 The local assembler for the temporal derivative term of order zero
       \tparam LA1 The local assembler for the temporal derivative term of order one
    */
    template<typename GO, typename LA0, typename LA1>
    class OneStepLocalAssembler
      : public Dune::PDELab::LocalAssemblerBase<
      typename GO::Traits::MatrixBackend,
      typename GO::Traits::TrialGridFunctionSpaceConstraints,
      typename GO::Traits::TestGridFunctionSpaceConstraints>
    {
    public:

      //! The types of the local assemblers of order one and zero
      typedef LA0 LocalAssemblerDT0;
      typedef LA1 LocalAssemblerDT1;

      typedef Dune::PDELab::LocalAssemblerTraits<GO> Traits;

      //! The base class
      typedef Dune::PDELab::LocalAssemblerBase
      <typename GO::Traits::MatrixBackend,
       typename GO::Traits::TrialGridFunctionSpaceConstraints,
       typename GO::Traits::TestGridFunctionSpaceConstraints> Base;

      //! The local assembler engines
      //! @{
      typedef OneStepLocalPatternAssemblerEngine<OneStepLocalAssembler> LocalPatternAssemblerEngine;
      typedef OneStepLocalPreStageAssemblerEngine<OneStepLocalAssembler> LocalPreStageAssemblerEngine;
      typedef OneStepLocalResidualAssemblerEngine<OneStepLocalAssembler> LocalResidualAssemblerEngine;
      typedef OneStepLocalJacobianAssemblerEngine<OneStepLocalAssembler> LocalJacobianAssemblerEngine;

      typedef typename LA1::LocalPatternAssemblerEngine LocalExplicitPatternAssemblerEngine;
      typedef OneStepExplicitLocalJacobianResidualAssemblerEngine<OneStepLocalAssembler>
      LocalExplicitJacobianResidualAssemblerEngine;

      friend class OneStepLocalPatternAssemblerEngine<OneStepLocalAssembler>;
      friend class OneStepLocalPreStageAssemblerEngine<OneStepLocalAssembler>;
      friend class OneStepLocalResidualAssemblerEngine<OneStepLocalAssembler>;
      friend class OneStepLocalJacobianAssemblerEngine<OneStepLocalAssembler>;
      friend class OneStepExplicitLocalJacobianResidualAssemblerEngine<OneStepLocalAssembler>;
      //! @}

      void static_checks(){
        static_assert((is_same<typename LA0::Traits::Jacobian::Pattern,
                       typename LA1::Traits::Jacobian::Pattern>::value),
                      "Received two local assemblers which are non-compatible "
                      "due to different matrix pattern types");
        static_assert((is_same<typename LA0::Traits::Jacobian,
                       typename LA1::Traits::Jacobian>::value),
                      "Received two local assemblers which are non-compatible "
                      "due to different jacobian types");
        static_assert((is_same<typename LA0::Traits::Solution,
                       typename LA1::Traits::Solution>::value),
                      "Received two local assemblers which are non-compatible "
                      "due to different solution vector types");
        static_assert((is_same<typename LA0::Traits::Residual,
                            typename LA1::Traits::Residual>::value),
                           "Received two local assemblers which are non-compatible "
                           "due to different residual vector types");
      }

      //! The local operators type for real numbers e.g. time
      typedef typename Traits::RangeField Real;

      //! The type of the one step parameter object
      typedef Dune::PDELab::TimeSteppingParameterInterface<Real> OneStepParameters;

      //! Constructor with empty constraints
      OneStepLocalAssembler (LA0 & la0_, LA1 & la1_, typename Traits::Residual & const_residual_)
        : Base(la0_.trialConstraints(),la0_.testConstraints()),
          la0(la0_), la1(la1_),
          const_residual(const_residual_),
          time(0.0), dt_mode(MultiplyOperator0ByDT), stage(0),
          pattern_engine(*this), prestage_engine(*this), residual_engine(*this), jacobian_engine(*this),
          explicit_jacobian_residual_engine(*this)
      { static_checks(); }

      //! Notifies the local assembler about the current time of
      //! assembling. Should be called before assembling if the local
      //! operator has time dependencies.
      void preStep(Real time_, Real dt_, int stages_){
        time = time_;
        dt = dt_;

        // This switch decides which term will be multiplied with dt
        if(dt_mode == DivideOperator1ByDT){
          dt_factor0 = 1.0;
          dt_factor1 = 1.0 / dt;
        }
        else if(dt_mode == MultiplyOperator0ByDT){
          dt_factor0 = dt;
          dt_factor1 = 1.0;
        }
        else if(dt_mode == DoNotAssembleDT){
          dt_factor0 = 1.0;
          dt_factor1 = 1.0;
        }
        else{
          DUNE_THROW(Dune::Exception,"Unknown mode for assembling of time step size!");
        }

        la0.preStep(time_,dt_, stages_);
        la1.preStep(time_,dt_, stages_);
      }

      //! Set the one step method parameters
      void setMethod(const OneStepParameters & method_){
        osp_method = & method_;
      }

      //! Set the current stage of the one step scheme
      void setStage(int stage_){
        stage = stage_;
      }

      enum DTAssemblingMode { DivideOperator1ByDT, MultiplyOperator0ByDT, DoNotAssembleDT };

      //! Determines whether the time step size is multiplied to the
      //! mass term (first order time derivative) or the elliptic term
      //! (zero-th order time derivative).
      void setDTAssemblingMode(DTAssemblingMode dt_mode_){
        dt_mode = dt_mode_;
      }

      //! Access time at given stage
      Real timeAtStage(int stage_){
        return time+osp_method->d(stage_)*dt;
      }

      //! Access time at given stage
      Real timeAtStage(){
        return time+osp_method->d(stage)*dt;
      }

      void setWeight(const Real weight){
        la0.setWeight(weight);
        la1.setWeight(weight);
      }

      //! Access methods which provid "ready to use" engines
      //! @{

      //! Returns a reference to the requested engine. This engine is
      //! completely configured and ready to use.
      LocalPatternAssemblerEngine & localPatternAssemblerEngine
      (typename Traits::MatrixPattern & p)
      {
        pattern_engine.setPattern(p);
        return pattern_engine;
      }

      //! Returns a reference to the requested engine. This engine is
      //! completely configured and ready to use.
      LocalPreStageAssemblerEngine & localPreStageAssemblerEngine
      (const std::vector<typename Traits::Solution*> & x)
      {
        prestage_engine.setSolutions(x);
        prestage_engine.setConstResidual(const_residual);
        return prestage_engine;
      }

      //! Returns a reference to the requested engine. This engine is
      //! completely configured and ready to use.
      LocalResidualAssemblerEngine & localResidualAssemblerEngine
      (typename Traits::Residual & r, const typename Traits::Solution & x)
      {
        residual_engine.setSolution(x);
        residual_engine.setConstResidual(const_residual);
        residual_engine.setResidual(r);
        return residual_engine;
      }

      //! Returns a reference to the requested engine. This engine is
      //! completely configured and ready to use.
      LocalJacobianAssemblerEngine & localJacobianAssemblerEngine
      (typename Traits::Jacobian & a, const typename Traits::Solution & x)
      {
        jacobian_engine.setSolution(x);
        jacobian_engine.setJacobian(a);
        return jacobian_engine;
      }

      //! Returns a reference to the requested engine. This engine is
      //! completely configured and ready to use.
      LocalExplicitPatternAssemblerEngine & localExplicitPatternAssemblerEngine
      (typename Traits::MatrixPattern & p)
      {
        return la1.localPatternAssemblerEngine(p);
      }

      //! Returns a reference to the requested engine. This engine is
      //! completely configured and ready to use.
      LocalExplicitJacobianResidualAssemblerEngine & localExplicitJacobianResidualAssemblerEngine
      (typename Traits::Jacobian & a,
       typename Traits::Residual & r0, typename Traits::Residual & r1,
       const std::vector<typename Traits::Solution*> & x)
      {
        // Init pre stage engine
        prestage_engine.setSolutions( x );
        prestage_engine.setConstResiduals(r0,r1);
        explicit_jacobian_residual_engine.setLocalPreStageEngine(prestage_engine);

        // Init jacobian engine
        explicit_jacobian_residual_engine.setLocalJacobianEngine
          (la1.localJacobianAssemblerEngine(a,*(x[stage])));

        return explicit_jacobian_residual_engine;
      }

      //! @}

    private:

      //! The local assemblers for the temporal derivative of order
      //! one and zero
      //! @{
      LA0 & la0;
      LA1 & la1;
      //! @}

      //! The one step parameter object containing the generalized
      //! butcher tableau parameters
      const OneStepParameters * osp_method;

      //! The constant part of the residual
      typename Traits::Residual & const_residual;

      //! The current time of assembling
      Real time;

      //! The time step size
      Real dt;

      /** The time step factors for assembling. Depending on the value
       of \a dt_mode, it will hold:

       dt_factor0 = dt and dt_factor1 = 1.0

       or

       dt_factor0 = 1.0 and dt_factor1 = 1.0 / dt

       or

       dt_factor0 = 1.0 and dt_factor1 = 1.0 .

      */
      Real dt_factor0, dt_factor1;

      //! Determines, whether the time step size will be multiplied
      //! with the time derivative term of first of zero-th order.
      DTAssemblingMode dt_mode;

      //! The current stage of the one step scheme
      int stage;

      //! The engine member objects
      //! @{
      LocalPatternAssemblerEngine  pattern_engine;
      LocalPreStageAssemblerEngine prestage_engine;
      LocalResidualAssemblerEngine residual_engine;
      LocalJacobianAssemblerEngine jacobian_engine;
      LocalExplicitJacobianResidualAssemblerEngine explicit_jacobian_residual_engine;
      //! @}
    };

  }
}
#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/gridoperator/onestep/patternengine.hh <==
#ifndef DUNE_ONE_STEP_PATTERNENGINE_HH
#define DUNE_ONE_STEP_PATTERNENGINE_HH

#include <dune/pdelab/gridoperator/common/assemblerutilities.hh>
#include <dune/pdelab/gridoperator/onestep/enginebase.hh>

namespace Dune{
  namespace PDELab{

    /**
       \brief The local assembler engine for OneStep sub triangulations which
       creates the matrix pattern

       \tparam LA The local udg assembler

    */
    template<typename OSLA>
    class OneStepLocalPatternAssemblerEngine
      : public OneStepLocalAssemblerEngineBase<OSLA,
                                               typename OSLA::LocalAssemblerDT0::LocalPatternAssemblerEngine,
                                               typename OSLA::LocalAssemblerDT1::LocalPatternAssemblerEngine
                                               >
    {

      typedef OneStepLocalAssemblerEngineBase<OSLA,
                                              typename OSLA::LocalAssemblerDT0::LocalPatternAssemblerEngine,
                                              typename OSLA::LocalAssemblerDT1::LocalPatternAssemblerEngine
                                              > BaseT;

      using BaseT::la;
      using BaseT::lae0;
      using BaseT::lae1;
      using BaseT::implicit;
      using BaseT::setLocalAssemblerEngineDT0;
      using BaseT::setLocalAssemblerEngineDT1;

    public:
      //! The type of the wrapping local assembler
      typedef OSLA LocalAssembler;

      typedef typename OSLA::LocalAssemblerDT0 LocalAssemblerDT0;
      typedef typename OSLA::LocalAssemblerDT1 LocalAssemblerDT1;

      //! The type of the matrix pattern container
      typedef typename LocalAssembler::Traits::MatrixPattern Pattern;
      typedef Dune::PDELab::LocalSparsityPattern LocalPattern;

      /**
         \brief Constructor

         \param [in] la_ The local assembler object which
         creates this engine
      */
      OneStepLocalPatternAssemblerEngine(const LocalAssembler & la_)
        : BaseT(la_),
          invalid_pattern(static_cast<Pattern*>(0)), pattern(invalid_pattern)
      {}

      //! Set current residual vector. Should be called prior to
      //! assembling.
      void setPattern(Pattern & pattern_){

        // Set pointer to global pattern
        pattern = &pattern_;

        // Initialize the engines of the two wrapped local assemblers
        setLocalAssemblerEngineDT0(la.la0.localPatternAssemblerEngine(pattern_));
        setLocalAssemblerEngineDT1(la.la1.localPatternAssemblerEngine(pattern_));
      }


      //! @name Notification functions
      //! @{
      void preAssembly(){
        implicit = la.osp_method->implicit();

        lae0->preAssembly();
        lae1->preAssembly();
      }

      template<typename GFSU, typename GFSV>
      void postAssembly(const GFSU& gfsu, const GFSV& gfsv){
        lae0->postAssembly(gfsu,gfsv);
        lae1->postAssembly(gfsu,gfsv);
      }
      //! @}

    private:

      //! Default value indicating an invalid solution pointer
      Pattern * const invalid_pattern;

      //! Pointer to the current matrix pattern container
      Pattern * pattern;

    }; // End of class OneStepLocalPatternAssemblerEngine

  }
}

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/gridoperator/onestep/prestageengine.hh <==
#ifndef DUNE_PDELAB_ONESTEP_PRESTAGEENGINE_HH
#define DUNE_PDELAB_ONESTEP_PRESTAGEENGINE_HH

#include <dune/pdelab/gridoperator/onestep/enginebase.hh>
#include <cmath>
#include <vector>

namespace Dune{
  namespace PDELab{

    /**
       \brief The local assembler engine for one step methods which
       assembles the constant part of the residual vector

       \tparam LA The local one step assembler

    */
    template<typename OSLA>
    class OneStepLocalPreStageAssemblerEngine
      : public OneStepLocalAssemblerEngineBase<OSLA,
                                               typename OSLA::LocalAssemblerDT0::LocalResidualAssemblerEngine,
                                               typename OSLA::LocalAssemblerDT1::LocalResidualAssemblerEngine
                                               >
    {

      typedef OneStepLocalAssemblerEngineBase<OSLA,
                                              typename OSLA::LocalAssemblerDT0::LocalResidualAssemblerEngine,
                                              typename OSLA::LocalAssemblerDT1::LocalResidualAssemblerEngine
                                              > BaseT;

      using BaseT::la;
      using BaseT::lae0;
      using BaseT::lae1;
      using BaseT::implicit;
      using BaseT::setLocalAssemblerEngineDT0;
      using BaseT::setLocalAssemblerEngineDT1;

    public:
      //! The type of the wrapping local assembler
      typedef OSLA LocalAssembler;

      //! Types of the subordinate assemblers and engines
      //! @{
      typedef typename OSLA::LocalAssemblerDT0 LocalAssemblerDT0;
      typedef typename OSLA::LocalAssemblerDT1 LocalAssemblerDT1;

      typedef typename LocalAssemblerDT0::LocalResidualAssemblerEngine ResidualEngineDT0;
      typedef typename LocalAssemblerDT1::LocalResidualAssemblerEngine ResidualEngineDT1;
      //! @}

      //! The type of the residual vector
      typedef typename OSLA::Traits::Residual Residual;
      typedef typename Residual::ElementType ResidualElement;

      //! The type of the solution vector
      typedef typename OSLA::Traits::Solution Solution;
      typedef typename Solution::ElementType SolutionElement;

      //! The type for real numbers
      typedef typename OSLA::Real Real;

      //! The type of the solution container
      typedef std::vector<Solution*> Solutions;

      /**
         \brief Constructor

         \param [in] la_ The local assembler object which
         creates this engine
      */
      OneStepLocalPreStageAssemblerEngine(LocalAssembler & la_)
        : BaseT(la_),
          invalid_residual(static_cast<Residual*>(0)),
          invalid_solutions(static_cast<Solutions*>(0)),
          const_residual_0(invalid_residual),
          const_residual_1(invalid_residual),
          solutions(invalid_solutions)
      {}

      //! Query methods for the global grid assembler
      //! @{
      bool requireSkeleton() const
      { return lae0->requireSkeleton() || lae1->requireSkeleton(); }
      //! @}

      //! Set current solution vector. Must be called before
      //! setConstResidual()! Should be called prior to assembling.
      void setSolutions(const Solutions & solutions_){
        solutions = &solutions_;
      }

      //! Set current const residual vector. Should be called prior to
      //! assembling.
      void setConstResiduals(Residual & const_residual_0_, Residual & const_residual_1_){
        const_residual_0 = &const_residual_0_;
        const_residual_1 = &const_residual_1_;

        // Initialize the engines of the two wrapped local assemblers
        assert(solutions != invalid_solutions);
        setLocalAssemblerEngineDT0(la.la0.localResidualAssemblerEngine(*const_residual_0,*((*solutions)[0])));
        setLocalAssemblerEngineDT1(la.la1.localResidualAssemblerEngine(*const_residual_1,*((*solutions)[0])));
      }

      //! Set current const residual vector. Should be called prior to
      //! assembling.
      void setConstResidual(Residual & const_residual_){
        const_residual_0 = &const_residual_;
        const_residual_1 = &const_residual_;

        // Initialize the engines of the two wrapped local assemblers
        assert(solutions != invalid_solutions);
        setLocalAssemblerEngineDT0(la.la0.localResidualAssemblerEngine(*const_residual_0,*((*solutions)[0])));
        setLocalAssemblerEngineDT1(la.la1.localResidualAssemblerEngine(*const_residual_1,*((*solutions)[0])));
      }

      //! Methods for loading of the local function's
      //! coefficients. These methods are blocked. The loading of the
      //! coefficients is done in each assemble call.
      //!@{
      template<typename LFSU>
      void loadCoefficientsLFSUInside(const LFSU & lfsu_s){}
      template<typename LFSU>
      void loadCoefficientsLFSUOutside(const LFSU & lfsu_n){}
      template<typename LFSU>
      void loadCoefficientsLFSUCoupling(const LFSU & lfsu_c){}
      //! @}

      //! Method setting time for la1 local assembler.
      //! This function must be called for explicit methods
      //! before jacobian_engine->assemble.. was called
      void setTimeInLastStage()
      {
        la.la1.setTime(la.time+la.osp_method->d(la.stage)*la.dt);
      }

      //! Notifier functions, called immediately before and after assembling
      //! @{
      void preAssembly()
      {
        lae0->preAssembly();
        lae1->preAssembly();

        *const_residual_0 = 0.0;
        *const_residual_1 = 0.0;

        // Extract the coefficients of the time step scheme
        a.resize(la.stage);
        b.resize(la.stage);
        d.resize(la.stage);
        do0.resize(la.stage);
        do1.resize(la.stage);
        for (int i=0; i<la.stage; ++i){
          a[i] = la.osp_method->a(la.stage,i);
          b[i] = la.osp_method->b(la.stage,i);
          d[i] = la.osp_method->d(i);
          do0[i] = ( std::abs(b[i]) > 1E-6 );
          do1[i] = ( std::abs(a[i]) > 1E-6 );
        }

        // prepare local operators for stage
        la.la0.preStage(la.time+la.osp_method->d(la.stage)*la.dt,la.stage);
        la.la1.preStage(la.time+la.osp_method->d(la.stage)*la.dt,la.stage);
      }

      template<typename GFSU, typename GFSV>
      void postAssembly(const GFSU& gfsu, const GFSV& gfsv)
      {
        lae0->postAssembly(gfsu,gfsv);
        lae1->postAssembly(gfsu,gfsv);
      }
      //! @}

      //! @ Assembling methods
      //! @{

      template<typename EG, typename LFSU, typename LFSV>
      void assembleUVVolume(const EG & eg, const LFSU & lfsu, const LFSV & lfsv)
      {
        for (int s=0; s<la.stage; ++s){
          // Reset the time in the local assembler
          la.la0.setTime(la.time+d[s]*la.dt);
          la.la1.setTime(la.time+d[s]*la.dt);

          lae0->setSolution(*((*solutions)[s]));
          lae1->setSolution(*((*solutions)[s]));

          lae0->loadCoefficientsLFSUInside(lfsu);
          lae1->loadCoefficientsLFSUInside(lfsu);

          if(do0[s]){
            la.la0.setWeight(b[s]*la.dt_factor0);
            lae0->assembleUVVolume(eg,lfsu,lfsv);
          }

          if(do1[s]){
            la.la1.setWeight(a[s]*la.dt_factor1);
            lae1->assembleUVVolume(eg,lfsu,lfsv);
          }
        }
      }

      template<typename EG, typename LFSV>
      void assembleVVolume(const EG & eg, const LFSV & lfsv)
      {
        for (int s=0; s<la.stage; ++s){
          // Reset the time in the local assembler
          la.la0.setTime(la.time+d[s]*la.dt);
          la.la1.setTime(la.time+d[s]*la.dt);

          if(do0[s]){
            la.la0.setWeight(b[s]*la.dt_factor0);
            lae0->assembleVVolume(eg,lfsv);
          }

          if(do1[s]){
            la.la1.setWeight(a[s]*la.dt_factor1);
            lae1->assembleVVolume(eg,lfsv);
          }

        }
      }

      template<typename IG, typename LFSU_S, typename LFSV_S, typename LFSU_N, typename LFSV_N>
      void assembleUVSkeleton(const IG & ig, const LFSU_S & lfsu_s, const LFSV_S & lfsv_s,
                              const LFSU_N & lfsu_n, const LFSV_N & lfsv_n)
      {
        for (int s=0; s<la.stage; ++s){
          // Reset the time in the local assembler
          la.la0.setTime(la.time+d[s]*la.dt);
          la.la1.setTime(la.time+d[s]*la.dt);

          lae0->setSolution(*((*solutions)[s]));
          lae1->setSolution(*((*solutions)[s]));

          lae0->loadCoefficientsLFSUInside(lfsu_s);
          lae1->loadCoefficientsLFSUInside(lfsu_s);
          lae0->loadCoefficientsLFSUOutside(lfsu_n);
          lae1->loadCoefficientsLFSUOutside(lfsu_n);

          if(do0[s]){
            la.la0.setWeight(b[s]*la.dt_factor0);
            lae0->setSolution(*((*solutions)[s]));
            lae0->assembleUVSkeleton(ig,lfsu_s,lfsv_s,lfsu_n,lfsv_n);
          }

          if(do1[s]){
            la.la1.setWeight(a[s]*la.dt_factor1);
            lae1->setSolution(*((*solutions)[s]));
            lae1->assembleUVSkeleton(ig,lfsu_s,lfsv_s,lfsu_n,lfsv_n);
          }
        }
      }

      template<typename IG, typename LFSV_S, typename LFSV_N>
      void assembleVSkeleton(const IG & ig, const LFSV_S & lfsv_s, const LFSV_N & lfsv_n)
      {
        for (int s=0; s<la.stage; ++s){
          // Reset the time in the local assembler
          la.la0.setTime(la.time+d[s]*la.dt);
          la.la1.setTime(la.time+d[s]*la.dt);

          if(do0[s]){
            la.la0.setWeight(b[s]*la.dt_factor0);
            lae0->assembleVSkeleton(ig,lfsv_s,lfsv_n);
          }

          if(do1[s]){
            la.la1.setWeight(a[s]*la.dt_factor1);
            lae1->assembleVSkeleton(ig,lfsv_s,lfsv_n);
          }
        }
      }

      template<typename IG, typename LFSU_S, typename LFSV_S>
      void assembleUVBoundary(const IG & ig, const LFSU_S & lfsu_s, const LFSV_S & lfsv_s)
      {
        for (int s=0; s<la.stage; ++s){
          // Reset the time in the local assembler
          la.la0.setTime(la.time+d[s]*la.dt);
          la.la1.setTime(la.time+d[s]*la.dt);

          lae0->setSolution(*((*solutions)[s]));
          lae1->setSolution(*((*solutions)[s]));

          lae0->loadCoefficientsLFSUInside(lfsu_s);
          lae1->loadCoefficientsLFSUInside(lfsu_s);

          if(do0[s]){
            la.la0.setWeight(b[s]*la.dt_factor0);
            lae0->assembleUVBoundary(ig,lfsu_s,lfsv_s);
          }

          if(do1[s]){
            la.la1.setWeight(a[s]*la.dt_factor1);
            lae1->assembleUVBoundary(ig,lfsu_s,lfsv_s);
          }
        }
      }

      template<typename IG, typename LFSV_S>
      void assembleVBoundary(const IG & ig, const LFSV_S & lfsv_s)
      {
        for (int s=0; s<la.stage; ++s){
          // Reset the time in the local assembler
          la.la0.setTime(la.time+d[s]*la.dt);
          la.la1.setTime(la.time+d[s]*la.dt);

          if(do0[s]){
            la.la0.setWeight(b[s]*la.dt_factor0);
            lae0->assembleVBoundary(ig,lfsv_s);
          }

          if(do1[s]){
            la.la1.setWeight(a[s]*la.dt_factor1);
            lae1->assembleVBoundary(ig,lfsv_s);
          }
        }
      }

      template<typename IG, typename LFSU_S, typename LFSV_S>
      void assembleUVProcessor(const IG & ig, const LFSU_S & lfsu_s, const LFSV_S & lfsv_s)
      {
        for (int s=0; s<la.stage; ++s){
          // Reset the time in the local assembler
          la.la0.setTime(la.time+d[s]*la.dt);
          la.la1.setTime(la.time+d[s]*la.dt);

          lae0->setSolution(*((*solutions)[s]));
          lae1->setSolution(*((*solutions)[s]));

          lae0->loadCoefficientsLFSUInside(lfsu_s);
          lae1->loadCoefficientsLFSUInside(lfsu_s);

          if(do0[s]){
            la.la0.setWeight(b[s]*la.dt_factor0);
            lae0->assembleUVProcessor(ig,lfsu_s,lfsv_s);
          }

          if(do1[s]){
            la.la1.setWeight(a[s]*la.dt_factor1);
            lae1->assembleUVProcessor(ig,lfsu_s,lfsv_s);
          }
        }
      }

      template<typename IG, typename LFSV_S>
      void assembleVProcessor(const IG & ig, const LFSV_S & lfsv_s)
      {
        for (int s=0; s<la.stage; ++s){
          // Reset the time in the local assembler
          la.la0.setTime(la.time+d[s]*la.dt);
          la.la1.setTime(la.time+d[s]*la.dt);

          if(do0[s]){
            la.la0.setWeight(b[s]*la.dt_factor0);
            lae0->assembleVProcessor(ig,lfsv_s);
          }

          if(do1[s]){
            la.la1.setWeight(a[s]*la.dt_factor1);
            lae1->assembleVProcessor(ig,lfsv_s);
          }
        }
      }

      template<typename IG, typename LFSU_S, typename LFSV_S, typename LFSU_N, typename LFSV_N,
               typename LFSU_C, typename LFSV_C>
      void assembleUVEnrichedCoupling(const IG & ig,
                                             const LFSU_S & lfsu_s, const LFSV_S & lfsv_s,
                                             const LFSU_N & lfsu_n, const LFSV_N & lfsv_n,
                                             const LFSU_C & lfsu_c, const LFSV_C & lfsv_c)
      {
        for (int s=0; s<la.stage; ++s){
          // Reset the time in the local assembler
          la.la0.setTime(la.time+d[s]*la.dt);
          la.la1.setTime(la.time+d[s]*la.dt);

          lae0->setSolution(*((*solutions)[s]));
          lae1->setSolution(*((*solutions)[s]));

          lae0->loadCoefficientsLFSUInside(lfsu_s);
          lae1->loadCoefficientsLFSUInside(lfsu_s);

          lae0->loadCoefficientsLFSUOutside(lfsu_n);
          lae1->loadCoefficientsLFSUOutside(lfsu_n);

          lae0->loadCoefficientsLFSUCoupling(lfsu_c);
          lae1->loadCoefficientsLFSUCoupling(lfsu_c);

          if(do0[s]){
            la.la0.setWeight(b[s]*la.dt_factor0);
            lae0->assembleUVEnrichedCoupling(ig,lfsu_s,lfsv_s,lfsu_n,lfsv_n,lfsu_c,lfsv_c);
          }

          if(do1[s]){
            la.la1.setWeight(a[s]*la.dt_factor1);
            lae1->assembleUVEnrichedCoupling(ig,lfsu_s,lfsv_s,lfsu_n,lfsv_n,lfsu_c,lfsv_c);
          }
        }
      }

      template<typename IG, typename LFSV_S, typename LFSV_N, typename LFSV_C>
      void assembleVEnrichedCoupling(const IG & ig,
                                            const LFSV_S & lfsv_s,
                                            const LFSV_N & lfsv_n,
                                            const LFSV_C & lfsv_c)
      {
        for (int s=0; s<la.stage; ++s){
          // Reset the time in the local assembler
          la.la0.setTime(la.time+d[s]*la.dt);
          la.la1.setTime(la.time+d[s]*la.dt);

          if(do0[s]){
            la.la0.setWeight(b[s]*la.dt_factor0);
            lae0->assembleVEnrichedCoupling(ig,lfsv_s,lfsv_n,lfsv_c);
          }

          if(do1[s]){
            la.la1.setWeight(a[s]*la.dt_factor1);
            lae1->assembleVEnrichedCoupling(ig,lfsv_s,lfsv_n,lfsv_c);
          }

        }
      }

      template<typename EG, typename LFSU, typename LFSV>
      void assembleUVVolumePostSkeleton(const EG & eg, const LFSU & lfsu, const LFSV & lfsv)
      {
        for (int s=0; s<la.stage; ++s){
          // Reset the time in the local assembler
          la.la0.setTime(la.time+d[s]*la.dt);
          la.la1.setTime(la.time+d[s]*la.dt);

          lae0->setSolution(*((*solutions)[s]));
          lae1->setSolution(*((*solutions)[s]));

          lae0->loadCoefficientsLFSUInside(lfsu);
          lae1->loadCoefficientsLFSUInside(lfsu);

          if(do0[s]){
            la.la0.setWeight(b[s]*la.dt_factor0);
            lae0->assembleUVVolumePostSkeleton(eg,lfsu,lfsv);
          }

          if(do1[s]){
            la.la1.setWeight(a[s]*la.dt_factor1);
            lae1->assembleUVVolumePostSkeleton(eg,lfsu,lfsv);
          }

        }
      }

      template<typename EG, typename LFSV>
      void assembleVVolumePostSkeleton(const EG & eg, const LFSV & lfsv)
      {
        for (int s=0; s<la.stage; ++s){
          // Reset the time in the local assembler
          la.la0.setTime(la.time+d[s]*la.dt);
          la.la1.setTime(la.time+d[s]*la.dt);

          if(do0[s]){
            la.la0.setWeight(b[s]*la.dt_factor0);
            lae0->assembleVVolumePostSkeleton(eg,lfsv);
          }

          if(do1[s]){
            la.la1.setWeight(a[s]*la.dt_factor1);
            lae1->assembleVVolumePostSkeleton(eg,lfsv);
          }
        }
      }
      //! @}

    private:

      //! Default value indicating an invalid residual pointer
      Residual * const invalid_residual;

      //! Default value indicating an invalid solution pointer
      Solutions * const invalid_solutions;

      //! Pointer to the current constant part residual vector in
      //! which to assemble the residual corresponding to the operator
      //! representing the time derivative of order zero and one.
      //! @{
      Residual * const_residual_0;
      Residual * const_residual_1;
      //! @}

      //! Pointer to the current residual vector in which to assemble
      const Solutions * solutions;

      //! Coefficients of time stepping scheme
      std::vector<Real> a;
      std::vector<Real> b;
      std::vector<Real> d;
      std::vector<bool> do0;
      std::vector<bool> do1;

    }; // End of class OneStepLocalPreStageAssemblerEngine

  }
}
#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/gridoperator/onestep/residualengine.hh <==
#ifndef DUNE_ONE_STEP_RESIDUALENGINE_HH
#define DUNE_ONE_STEP_RESIDUALENGINE_HH

#include <dune/pdelab/gridoperator/onestep/enginebase.hh>

#include <cmath>

namespace Dune{
  namespace PDELab{

    /**
       \brief The local assembler engine for one step methods which
       assembles the residual vector

       \tparam LA The local one step assembler

    */
    template<typename OSLA>
    class OneStepLocalResidualAssemblerEngine
      : public OneStepLocalAssemblerEngineBase<OSLA,
                                               typename OSLA::LocalAssemblerDT0::LocalResidualAssemblerEngine,
                                               typename OSLA::LocalAssemblerDT1::LocalResidualAssemblerEngine
                                               >
    {

      typedef OneStepLocalAssemblerEngineBase<OSLA,
                                              typename OSLA::LocalAssemblerDT0::LocalResidualAssemblerEngine,
                                              typename OSLA::LocalAssemblerDT1::LocalResidualAssemblerEngine
                                              > BaseT;

      using BaseT::la;
      using BaseT::lae0;
      using BaseT::lae1;
      using BaseT::implicit;
      using BaseT::setLocalAssemblerEngineDT0;
      using BaseT::setLocalAssemblerEngineDT1;

    public:
      //! The type of the wrapping local assembler
      typedef OSLA OneStepLocalAssembler;

      //! Types of the subordinate assemblers and engines
      //! @{
      typedef typename OSLA::LocalAssemblerDT0 LocalAssemblerDT0;
      typedef typename OSLA::LocalAssemblerDT1 LocalAssemblerDT1;

      typedef typename LocalAssemblerDT0::LocalResidualAssemblerEngine ResidualEngineDT0;
      typedef typename LocalAssemblerDT1::LocalResidualAssemblerEngine ResidualEngineDT1;
      //! @}

      //! The type of the residual vector
      typedef typename OSLA::Traits::Residual Residual;

      //! The type of the solution vector
      typedef typename OSLA::Traits::Solution Solution;

      //! The type for real numbers
      typedef typename OSLA::Real Real;

      typedef OSLA LocalAssembler;

      /**
         \brief Constructor

         \param [in] local_assembler_ The local assembler object which
         creates this engine
      */
      OneStepLocalResidualAssemblerEngine(const LocalAssembler & local_assembler_)
        : BaseT(local_assembler_),
          invalid_residual(static_cast<Residual*>(0)),
          invalid_solution(static_cast<Solution*>(0)),
          residual_0(invalid_residual),
          residual_1(invalid_residual),
          const_residual_0(invalid_residual),
          const_residual_1(invalid_residual),
          solution(invalid_solution)
      {}

      //! Set current solution vector. Must be called before
      //! setResidual(). Should be called prior to assembling.
      void setSolution(const Solution & solution_){
        solution = &solution_;
      }

      //! Set current const residual vector. Must be called before
      //! setResidual(). Should be called prior to assembling.
      void setConstResidual(const Residual &const_residual_){
        const_residual_0 = &const_residual_;
        const_residual_1 = &const_residual_;
      }

      //! Set current const residual vector. Should be called prior to
      //! assembling.
      void setResidual(Residual & residual_){
        residual_0 = &residual_;
        residual_1 = &residual_;

        // Initialize the engines of the two wrapped local assemblers
        assert(solution != invalid_solution);
        setLocalAssemblerEngineDT0(la.la0.localResidualAssemblerEngine(*residual_0,*solution));
        setLocalAssemblerEngineDT1(la.la1.localResidualAssemblerEngine(*residual_1,*solution));
      }

      //! Set current const residual vectors. Must be called before
      //! setResidual(). Should be called prior to assembling. Here,
      //! separate vectors are used for the operators corresponding to
      //! the time dervatives of order one and zero.
      void setConstResiduals(const Residual &const_residual_0_, const Residual &const_residual_1_){
        const_residual_0 = &const_residual_0_;
        const_residual_1 = &const_residual_1_;
      }

      //! Set current const residual vectors. Should be called prior
      //! to assembling. Here, separate vectors are used for the
      //! operators corresponding to the time dervatives of order one
      //! and zero.
      void setResiduals(Residual & residual_0_, Residual & residual_1_){
        residual_0 = &residual_0_;
        residual_1 = &residual_1_;

        // Initialize the engines of the two wrapped local assemblers
        assert(solution != invalid_solution);
        setLocalAssemblerEngineDT0(la.la0.localResidualAssemblerEngine(*residual_0,*solution));
        setLocalAssemblerEngineDT1(la.la1.localResidualAssemblerEngine(*residual_1,*solution));
      }

      //! When multiple engines are combined in one assembling
      //! procedure, this method allows to reset the weights which may
      //! have been changed by the other engines.
      void setWeights(){
        la.la0.setWeight(b_rr * la.dt_factor0);
        la.la1.setWeight(la.dt_factor1);
      }

      //! Notifier functions, called immediately before and after assembling
      //! @{
      void preAssembly()
      {
        lae0->preAssembly();
        lae1->preAssembly();

        // Extract the coefficients of the time step scheme
        b_rr = la.osp_method->b(la.stage,la.stage);
        d_r = la.osp_method->d(la.stage);
        implicit = std::abs(b_rr) > 1e-6;

        // prepare local operators for stage
        la.la0.setTime(la.time + d_r * la.dt);
        la.la1.setTime(la.time + d_r * la.dt);

        setWeights();
      }

      template<typename GFSU, typename GFSV>
      void postAssembly(const GFSU& gfsu, const GFSV& gfsv){

        // Update residual vectors with constant part
        assert(const_residual_0 != invalid_residual);
        assert(const_residual_1 != invalid_residual);
        *residual_0 += *const_residual_0;
        if(residual_0 != residual_1){
          assert(const_residual_0 != const_residual_1);
          *residual_1 += *const_residual_1;
        }

        lae0->postAssembly(gfsu,gfsv);
        lae1->postAssembly(gfsu,gfsv);
      }
      //! @}


    private:

      //! Default value indicating an invalid residual pointer
      Residual * const invalid_residual;

      //! Default value indicating an invalid solution pointer
      Solution * const invalid_solution;

      //! Pointer to the current constant part residual vector in
      //! which to assemble the residual corresponding to the operator
      //! representing the time derivative of order zero and one.
      //! @{
      Residual * residual_0;
      Residual * residual_1;
      //! @}

      //! Pointer to the current constant part residual vectors in
      //! which to assemble the residual corresponding to the operator
      //! representing the time derivative of order zero and one.
      //! @{
      const Residual * const_residual_0;
      const Residual * const_residual_1;
      //! @}

      //! Pointer to the current residual vector in which to assemble
      const Solution * solution;

      //! Coefficients of time stepping scheme
      Real b_rr, d_r;

    }; // End of class OneStepLocalResidualAssemblerEngine

  }
}

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/instationary/CMakeLists.txt <==
install(FILES explicitonestep.hh
              implicitonestep.hh
              onestep.hh
              onestepparameter.hh
              pvdwriter.hh
        DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/pdelab/instationary)


==> anc/xt-super/dune-pdelab/dune/pdelab/instationary/Makefile.am <==
instationarydir = $(includedir)/dune/pdelab/instationary
instationary_HEADERS = explicitonestep.hh 		\
                       implicitonestep.hh 		\
                       onestep.hh 			\
                       onestepparameter.hh		\
                       pvdwriter.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-pdelab/dune/pdelab/instationary/explicitonestep.hh <==
// -*- tab-width: 2; indent-tabs-mode: nil -*-
// vi: set et ts=2 sw=2 sts=2:

#ifndef DUNE_PDELAB_INSTATIONARY_EXPLICITONESTEP_HH
#define DUNE_PDELAB_INSTATIONARY_EXPLICITONESTEP_HH

#include <iostream>
#include <iomanip>

#include <dune/common/ios_state.hh>
#include <dune/pdelab/common/logtag.hh>
#include <dune/pdelab/instationary/onestepparameter.hh>

namespace Dune {
  namespace PDELab {

    /**
     *  @addtogroup OneStepMethod
     *  @{
     */
    /**
     * \brief Controller interface for adaptive time stepping.
     * \tparam R C++ type of the floating point parameters
     */
    template<class R>
    class TimeControllerInterface
    {
    public:
      typedef R RealType;

      /*! \brief Return name of the scheme
       */
      virtual RealType suggestTimestep (RealType time, RealType givendt) = 0;

      //! every abstract base class has a virtual destructor
      virtual ~TimeControllerInterface () {}
    };

    //! Default time controller; just returns given dt
    /**
     * \tparam R C++ type of the floating point parameters
     */
    template<class R>
    class SimpleTimeController : public TimeControllerInterface<R>
    {
    public:
      typedef R RealType;

      /*! \brief Return name of the scheme
       */
      virtual RealType suggestTimestep (RealType time, RealType givendt)
      {
        return givendt;
      }
    };


    //! limit time step to maximum dt * CFL number
    /**
     * \tparam R     C++ type of the floating point parameters
     * \tparam IGOS  instationary grid operator space
     */
    template<class R, class IGOS>
    class CFLTimeController : public TimeControllerInterface<R>
    {
    public:
      typedef R RealType;

      CFLTimeController (R cfl_, const IGOS& igos_) : cfl(cfl_), target(1e100), igos(igos_)
      {}

      CFLTimeController (R cfl_, R target_, const IGOS& igos_) : cfl(cfl_), target(target_), igos(igos_)
      {}

      void setTarget (R target_)
      {
        target = target_;
      }

      /*! \brief Return name of the scheme
       */
      virtual RealType suggestTimestep (RealType time, RealType givendt)
      {
        RealType suggested = cfl*igos.suggestTimestep(givendt);
        if (time+2.0*suggested<target)
          return suggested;
        if (time+suggested<target)
          return 0.5*(target-time);
        return target-time;
      }

    private:
      R cfl;
      R target;
      const IGOS& igos;
    };


    //! Do one step of an explicit time-stepping scheme
    /**
     * \tparam T          type to represent time values
     * \tparam IGOS       assembler for instationary problems
     * \tparam LS         backend to solve diagonal linear system
     * \tparam TrlV       vector type to represent coefficients of solutions
     * \tparam TstV       vector type to represent residuals
     * \tparam TC         time controller class
     */
    template<class T, class IGOS, class LS, class TrlV, class TstV = TrlV, class TC = SimpleTimeController<T> >
    class ExplicitOneStepMethod
    {
      typedef typename TrlV::ElementType Real;
      typedef typename IGOS::template MatrixContainer<Real>::Type M;

    public:
      //! construct a new one step scheme
      /**
       * \param method_    Parameter object.
       * \param igos_      Assembler object (instationary grid operator space).
       * \param pdesolver_ solver object (typically Newton).
       *
       * The contructed method object stores references to the object it is
       * constructed with, so these objects should be valid for as long as the
       * constructed object is used (or until setMethod() is called, see
       * there).
       * Use SimpleTimeController that does not control the time step.
       */
      ExplicitOneStepMethod(const TimeSteppingParameterInterface<T>& method_, IGOS& igos_, LS& ls_)
        : method(&method_), igos(igos_), ls(ls_), verbosityLevel(1), step(1), D(igos),
          tc(new SimpleTimeController<T>()), allocated(true)
      {
        if (method->implicit())
          DUNE_THROW(Exception,"explicit one step method called with implicit scheme");
        if (igos.trialGridFunctionSpace().gridView().comm().rank()>0)
          verbosityLevel = 0;
      }

      //! construct a new one step scheme
      /**
       * \param method_    Parameter object.
       * \param igos_      Assembler object (instationary grid operator space).
       * \param pdesolver_ solver object (typically Newton).
       * \param tc_        a time controller object
       *
       * The contructed method object stores references to the object it is
       * constructed with, so these objects should be valid for as long as the
       * constructed object is used (or until setMethod() is called, see
       * there).
       */
      ExplicitOneStepMethod(const TimeSteppingParameterInterface<T>& method_, IGOS& igos_, LS& ls_, TC& tc_)
        : method(&method_), igos(igos_), ls(ls_), verbosityLevel(1), step(1), D(igos),
          tc(&tc_), allocated(false)
      {
        if (method->implicit())
          DUNE_THROW(Exception,"explicit one step method called with implicit scheme");
      }

      ~ExplicitOneStepMethod ()
      {
        if (allocated) delete tc;
      }

      //! change verbosity level; 0 means completely quiet
      void setVerbosityLevel (int level)
      {
        if (igos.trialGridFunctionSpace().gridView().comm().rank()>0)
          verbosityLevel = 0;
        else
          verbosityLevel = level;
      }

      //! change number of current step
      void setStepNumber(int newstep) { step = newstep; }

      //! redefine the method to be used; can be done before every step
      /**
       * \param method_ Parameter object.
       *
       * The OneStepMethod object stores a reference to the method_ object.
       * The old method object is no longer referenced after this member
       * function returns.
       */
      void setMethod (const TimeSteppingParameterInterface<T>& method_)
      {
        method = &method_;
        if (method->implicit())
          DUNE_THROW(Exception,"explicit one step method called with implicit scheme");
      }

      /*! \brief do one step;
       * \param[in]  time start of time step
       * \param[in]  dt suggested time step size
       * \param[in]  xold value at begin of time step
       * \param[in]  limiter
       * \param[in,out] xnew value at end of time step; contains initial guess for first substep on entry
       * \return time step size
       */
      T apply (T time, T dt, TrlV& xold, TrlV& xnew)
      {
        DefaultLimiter limiter;
        return apply(time,dt,xold,xnew,limiter);
      }

      template<typename Limiter>
      T apply (T time, T dt, TrlV& xold, TrlV& xnew, Limiter& limiter)
      {
        // save formatting attributes
        ios_base_all_saver format_attribute_saver(std::cout);
        LocalTag mytag;
        mytag << "ExplicitOneStepMethod::apply(): ";

        std::vector<TrlV*> x(1); // vector of pointers to all steps
        x[0] = &xold;         // initially we have only one
        if(verbosityLevel>=4)
          std::cout << mytag << "Creating residual vectors alpha and beta..."
                    << std::endl;
        TstV alpha(igos.testGridFunctionSpace()), beta(igos.testGridFunctionSpace()); // split residual vectors
        if(verbosityLevel>=4)
          std::cout << mytag
                    << "Creating residual vectors alpha and beta... done."
                    << std::endl;

        if (verbosityLevel>=1){
          std::ios_base::fmtflags oldflags = std::cout.flags();
          std::cout << "TIME STEP [" << method->name() << "] "
                    << std::setw(6) << step
                    << " time (from): "
                    << std::setw(12) << std::setprecision(4) << std::scientific
                    << time
                    << " dt: "
                    << std::setw(12) << std::setprecision(4) << std::scientific
                    << dt
                    << " time (to): "
                    << std::setw(12) << std::setprecision(4) << std::scientific
                    << time+dt
                    << std::endl;
          std::cout.flags(oldflags);
        }

        // prepare assembler
        if(verbosityLevel>=4)
          std::cout << mytag << "Preparing assembler..." << std::endl;
        igos.preStep(*method,time,dt);
        if(verbosityLevel>=4)
          std::cout << mytag << "Preparing assembler... done." << std::endl;

        // loop over all stages
        for(unsigned r=1; r<=method->s(); ++r)
          {
            LocalTag stagetag(mytag);
            stagetag << "stage " << r << ": ";
            if (verbosityLevel>=4)
              std::cout << stagetag << "Start." << std::endl;

            if (verbosityLevel>=2){
              std::ios_base::fmtflags oldflags = std::cout.flags();
              std::cout << "STAGE "
                        << r
                        << " time (to): "
                        << std::setw(12) << std::setprecision(4) << std::scientific
                        << time+method->d(r)*dt
                        << "." << std::endl;
              std::cout.flags(oldflags);
            }

            // get vector for current stage
            if (r==method->s())
              {
                // last stage
                x.push_back(&xnew);
                if (r>1) xnew = *(x[r-1]); // if r=1 then xnew has already initial guess
              }
            else
              {
                // intermediate step
                x.push_back(new TrlV(igos.trialGridFunctionSpace()));
                if (r>1)
                  *(x[r]) = *(x[r-1]); // use result of last stage as initial guess
                else
                  *(x[r]) = xnew;
              }

            // compute residuals and jacobian
            if (verbosityLevel>=4) std::cout << "assembling D, alpha, beta ..." << std::endl;
            D = Real(0.0);
            alpha = 0.0;
            beta = 0.0;

            //apply slope limiter to old solution (e.g for finite volume reconstruction scheme)
            limiter.prestage(*x[r-1]);

            if(verbosityLevel>=4)
              std::cout << stagetag << "Assembling residual..." << std::endl;
            igos.explicit_jacobian_residual(r,x,D,alpha,beta);
            if(verbosityLevel>=4)
              std::cout << stagetag << "Assembling residual... done."
                        << std::endl;

            // let time controller compute the optimal dt in first stage
            if (r==1)
              {
                T newdt = tc->suggestTimestep(time,dt);
                newdt = std::min(newdt, dt);

                if (verbosityLevel>=4){
                  std::ios_base::fmtflags oldflags = std::cout.flags();
                  std::cout << stagetag
                            << "current dt: "
                            << std::setw(12) << std::setprecision(4) << std::scientific
                            << dt
                            << " suggested dt: "
                            << std::setw(12) << std::setprecision(4) << std::scientific
                            << newdt
                            << std::endl;
                  std::cout.flags(oldflags);
                }

                if (verbosityLevel>=2 && newdt!=dt)
                  {
                    std::ios_base::fmtflags oldflags = std::cout.flags();
                    std::cout << "changed dt to "
                              << std::setw(12) << std::setprecision(4) << std::scientific
                              << newdt
                              << std::endl;
                    std::cout.flags(oldflags);
                  }
                dt = newdt;
              }

            // combine residual with selected dt
            if (verbosityLevel>=4)
              std::cout << stagetag
                        << "Combining residuals with selected dt..."
                        << std::endl;
            alpha.axpy(dt,beta);
            if (verbosityLevel>=4)
              std::cout << stagetag
                        << "Combining residuals with selected dt... done."
                        << std::endl;

            // solve diagonal system
            if (verbosityLevel>=4)
              std::cout << stagetag << "Solving diagonal system..."
                        << std::endl;
            ls.apply(D,*x[r],alpha,0.99); // dummy reduction
            if (verbosityLevel>=4)
              std::cout << stagetag << "Solving diagonal system... done."
                        << std::endl;

            // apply slope limiter to new solution (e.g DG scheme)
            limiter.poststage(*x[r]);

            // stage cleanup
            if (verbosityLevel>=4)
              std::cout << stagetag << "Cleanup..." << std::endl;
            igos.postStage();
            if (verbosityLevel>=4)
              std::cout << stagetag << "Cleanup... done" << std::endl;

            if (verbosityLevel>=4)
              std::cout << stagetag << "Finished." << std::endl;
          }

        // delete intermediate steps
        for(unsigned i=1; i<method->s(); ++i) delete x[i];

        // step cleanup
        if (verbosityLevel>=4)
          std::cout << mytag << "Cleanup..." << std::endl;
        igos.postStep();
        if (verbosityLevel>=4)
          std::cout << mytag << "Cleanup... done." << std::endl;

        step++;
        return dt;
      }

    private:

      //! dummy default limiter
      class DefaultLimiter
      {
      public:
        template<typename V>
        void prestage(V& v)
        {}

        template<typename V>
        void poststage(V& v)
        {}
      };

      const TimeSteppingParameterInterface<T> *method;
      IGOS& igos;
      LS& ls;
      int verbosityLevel;
      int step;
      M D;
      TimeControllerInterface<T> *tc;
      bool allocated;
    };

    /** @} */
  } // end namespace PDELab
} // end namespace Dune
#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/instationary/implicitonestep.hh <==
// -*- tab-width: 2; indent-tabs-mode: nil -*-
// vi: set et ts=2 sw=2 sts=2:

#ifndef DUNE_PDELAB_INSTATIONARY_IMPLICITONESTEP_HH
#define DUNE_PDELAB_INSTATIONARY_IMPLICITONESTEP_HH

#include <iostream>
#include <iomanip>

#include <dune/common/ios_state.hh>
#include <dune/pdelab/instationary/onestepparameter.hh>

namespace Dune {
  namespace PDELab {

    /**
     *  @addtogroup OneStepMethod
     *  @{
     */

    // Status information of Newton's method
    struct OneStepMethodPartialResult
    {
      unsigned int timesteps;
      double assembler_time;
      double linear_solver_time;
      int linear_solver_iterations;
      int nonlinear_solver_iterations;

      OneStepMethodPartialResult() :
        timesteps(0),
        assembler_time(0.0),
        linear_solver_time(0.0),
        linear_solver_iterations(0),
        nonlinear_solver_iterations(0)
      {}
    };

    struct OneStepMethodResult
    {
      OneStepMethodPartialResult total;
      OneStepMethodPartialResult successful;
      OneStepMethodResult() : total(), successful()
      {}
    };

    //! Do one step of a time-stepping scheme
    /**
     * \tparam T          type to represent time values
     * \tparam IGOS       assembler for instationary problems
     * \tparam PDESOLVER  solver problem in each step (typically Newton)
     * \tparam TrlV       vector type to represent coefficients of solutions
     * \tparam TstV       vector type to represent residuals
     */
    template<class T, class IGOS, class PDESOLVER, class TrlV, class TstV = TrlV>
    class OneStepMethod
    {
      typedef typename PDESOLVER::Result PDESolverResult;

    public:
      typedef OneStepMethodResult Result;

      //! construct a new one step scheme
      /**
       * \param method_    Parameter object. This chooses the actual method
       *                   used.
       * \param igos_      Assembler object (instationary grid operator space).
       * \param pdesolver_ solver object (typically Newton).
       *
       * The contructed method object stores references to the object it is
       * constructed with, so these objects should be valid for as long as the
       * constructed object is used (or until setMethod() is called, see
       * there).
       */
      OneStepMethod(const TimeSteppingParameterInterface<T>& method_,
                    IGOS& igos_, PDESOLVER& pdesolver_)
        : method(&method_), igos(igos_), pdesolver(pdesolver_), verbosityLevel(1), step(1), res()
      {
        if (igos.trialGridFunctionSpace().gridView().comm().rank()>0)
          verbosityLevel = 0;
      }

      //! change verbosity level; 0 means completely quiet
      void setVerbosityLevel (int level)
      {
        if (igos.trialGridFunctionSpace().gridView().comm().rank()>0)
          verbosityLevel = 0;
        else
          verbosityLevel = level;
      }

      //! change number of current step
      void setStepNumber(int newstep) { step = newstep; }

      //! Access to the (non) linear solver
      const PDESOLVER & getPDESolver() const
      {
        return pdesolver;
      }

      //! Access to the (non) linear solver
      PDESOLVER & getPDESolver()
      {
        return pdesolver;
      }

      const Result& result() const
      {
        return res;
      }

      //! redefine the method to be used; can be done before every step
      /**
       * \param method_ Parameter object.
       *
       * The OneStepMethod object stores a reference to the method_ object.
       * The old method object is no longer referenced after this member
       * function returns.
       */
      void setMethod (const TimeSteppingParameterInterface<T>& method_)
      {
        method = &method_;
      }

      /*! \brief do one step;
       * \param[in]  time start of time step
       * \param[in]  dt suggested time step size
       * \param[in]  xold value at begin of time step
       * \param[in,out] xnew value at end of time step; contains initial guess for first substep on entry
       * \return selected time step size
       */
      T apply (T time, T dt, TrlV& xold, TrlV& xnew)
      {
        // save formatting attributes
        ios_base_all_saver format_attribute_saver(std::cout);

        // do statistics
        OneStepMethodPartialResult step_result;

        std::vector<TrlV*> x(1); // vector of pointers to all steps
        x[0] = &xold;            // initially we have only one

        if (verbosityLevel>=1){
          std::ios_base::fmtflags oldflags = std::cout.flags();
          std::cout << "TIME STEP [" << method->name() << "] "
                    << std::setw(6) << step
                    << " time (from): "
                    << std::setw(12) << std::setprecision(4) << std::scientific
                    << time
                    << " dt: "
                    << std::setw(12) << std::setprecision(4) << std::scientific
                    << dt
                    << " time (to): "
                    << std::setw(12) << std::setprecision(4) << std::scientific
                    << time+dt
                    << std::endl;
          std::cout.flags(oldflags);
        }

        // prepare assembler
        igos.preStep(*method,time,dt);

        // loop over all stages
        for (unsigned r=1; r<=method->s(); ++r)
          {
            if (verbosityLevel>=2){
              std::ios_base::fmtflags oldflags = std::cout.flags();
              std::cout << "STAGE "
                        << r
                        << " time (to): "
                        << std::setw(12) << std::setprecision(4) << std::scientific
                        << time+method->d(r)*dt
                        << "." << std::endl;
              std::cout.flags(oldflags);
            }

            // prepare stage
            igos.preStage(r,x);

            // get vector for current stage
            if (r==method->s())
              {
                // last stage
                x.push_back(&xnew);
                if (r>1) xnew = *(x[r-1]); // if r=1 then xnew has already initial guess
              }
            else
              {
                // intermediate step
                x.push_back(new TrlV(igos.trialGridFunctionSpace()));
                if (r>1)
                  *(x[r]) = *(x[r-1]); // use result of last stage as initial guess
                else
                  *(x[r]) = xnew;
              }

            // solve stage
            try {
              pdesolver.apply(*x[r]);
            }
            catch (...)
              {
                // time step failed -> accumulate to total only
                PDESolverResult pderes = pdesolver.result();
                step_result.assembler_time += pderes.assembler_time;
                step_result.linear_solver_time += pderes.linear_solver_time;
                step_result.linear_solver_iterations += pderes.linear_solver_iterations;
                step_result.nonlinear_solver_iterations += pderes.iterations;
                res.total.assembler_time += step_result.assembler_time;
                res.total.linear_solver_time += step_result.linear_solver_time;
                res.total.linear_solver_iterations += step_result.linear_solver_iterations;
                res.total.nonlinear_solver_iterations += step_result.nonlinear_solver_iterations;
                res.total.timesteps += 1;
                throw;
              }
            PDESolverResult pderes = pdesolver.result();
            step_result.assembler_time += pderes.assembler_time;
            step_result.linear_solver_time += pderes.linear_solver_time;
            step_result.linear_solver_iterations += pderes.linear_solver_iterations;
            step_result.nonlinear_solver_iterations += pderes.iterations;

            // stage cleanup
            igos.postStage();
          }

        // delete intermediate steps
        for (unsigned i=1; i<method->s(); ++i) delete x[i];

        // step cleanup
        igos.postStep();

        // update statistics
        res.total.assembler_time += step_result.assembler_time;
        res.total.linear_solver_time += step_result.linear_solver_time;
        res.total.linear_solver_iterations += step_result.linear_solver_iterations;
        res.total.nonlinear_solver_iterations += step_result.nonlinear_solver_iterations;
        res.total.timesteps += 1;
        res.successful.assembler_time += step_result.assembler_time;
        res.successful.linear_solver_time += step_result.linear_solver_time;
        res.successful.linear_solver_iterations += step_result.linear_solver_iterations;
        res.successful.nonlinear_solver_iterations += step_result.nonlinear_solver_iterations;
        res.successful.timesteps += 1;
        if (verbosityLevel>=1){
          std::ios_base::fmtflags oldflags = std::cout.flags();
          std::cout << "::: timesteps      " << std::setw(6) << res.successful.timesteps
                    << " (" << res.total.timesteps << ")" << std::endl;
          std::cout << "::: nl iterations  " << std::setw(6) << res.successful.nonlinear_solver_iterations
                    << " (" << res.total.nonlinear_solver_iterations << ")" << std::endl;
          std::cout << "::: lin iterations " << std::setw(6) << res.successful.linear_solver_iterations
                    << " (" << res.total.linear_solver_iterations << ")" << std::endl;
          std::cout << "::: assemble time  " << std::setw(12) << std::setprecision(4) << std::scientific
                    << res.successful.assembler_time << " (" << res.total.assembler_time << ")" << std::endl;
          std::cout << "::: lin solve time " << std::setw(12) << std::setprecision(4) << std::scientific
                    << res.successful.linear_solver_time << " (" << res.total.linear_solver_time << ")" << std::endl;
          std::cout.flags(oldflags);
        }

        step++;
        return dt;
      }

      /*! \brief do one step;
       * This is a version which interpolates constraints at the start of each stage
       *
       * \param[in]  time start of time step
       * \param[in]  dt suggested time step size
       * \param[in]  xold value at begin of time step
       * \param[in]  f function to interpolate boundary conditions from
       * \param[in,out] xnew value at end of time step; contains initial guess for first substep on entry
       * \return selected time step size
       */
      template<typename F>
      T apply (T time, T dt, TrlV& xold, F& f, TrlV& xnew)
      {
        // do statistics
        OneStepMethodPartialResult step_result;

        // save formatting attributes
        ios_base_all_saver format_attribute_saver(std::cout);

        std::vector<TrlV*> x(1); // vector of pointers to all steps
        x[0] = &xold;            // initially we have only one

        if (verbosityLevel>=1){
          std::ios_base::fmtflags oldflags = std::cout.flags();
          std::cout << "TIME STEP [" << method->name() << "] "
                    << std::setw(6) << step
                    << " time (from): "
                    << std::setw(12) << std::setprecision(4) << std::scientific
                    << time
                    << " dt: "
                    << std::setw(12) << std::setprecision(4) << std::scientific
                    << dt
                    << " time (to): "
                    << std::setw(12) << std::setprecision(4) << std::scientific
                    << time+dt
                    << std::endl;
          std::cout.flags(oldflags);
        }

        // prepare assembler
        igos.preStep(*method,time,dt);

        // loop over all stages
        for (unsigned r=1; r<=method->s(); ++r)
          {
            if (verbosityLevel>=2){
              std::ios_base::fmtflags oldflags = std::cout.flags();
              std::cout << "STAGE "
                        << r
                        << " time (to): "
                        << std::setw(12) << std::setprecision(4) << std::scientific
                        << time+method->d(r)*dt
                        << "." << std::endl;
              std::cout.flags(oldflags);
            }

            // prepare stage
            igos.preStage(r,x);

            // get vector for current stage
            if (r==method->s())
              {
                // last stage
                x.push_back(&xnew);
              }
            else
              {
                // intermediate step
                x.push_back(new TrlV(igos.trialGridFunctionSpace()));
              }

            // set boundary conditions and initial value
            igos.interpolate(r,*x[r-1],f,*x[r]);

            // solve stage
            try {
              pdesolver.apply(*x[r]);
            }
            catch (...)
              {
                // time step failed -> accumulate to total only
                PDESolverResult pderes = pdesolver.result();
                step_result.assembler_time += pderes.assembler_time;
                step_result.linear_solver_time += pderes.linear_solver_time;
                step_result.linear_solver_iterations += pderes.linear_solver_iterations;
                step_result.nonlinear_solver_iterations += pderes.iterations;
                res.total.assembler_time += step_result.assembler_time;
                res.total.linear_solver_time += step_result.linear_solver_time;
                res.total.linear_solver_iterations += step_result.linear_solver_iterations;
                res.total.nonlinear_solver_iterations += step_result.nonlinear_solver_iterations;
                res.total.timesteps += 1;
                throw;
              }
            PDESolverResult pderes = pdesolver.result();
            step_result.assembler_time += pderes.assembler_time;
            step_result.linear_solver_time += pderes.linear_solver_time;
            step_result.linear_solver_iterations += pderes.linear_solver_iterations;
            step_result.nonlinear_solver_iterations += pderes.iterations;

            // stage cleanup
            igos.postStage();
          }

        // delete intermediate steps
        for (unsigned i=1; i<method->s(); ++i) delete x[i];

        // step cleanup
        igos.postStep();

        // update statistics
        res.total.assembler_time += step_result.assembler_time;
        res.total.linear_solver_time += step_result.linear_solver_time;
        res.total.linear_solver_iterations += step_result.linear_solver_iterations;
        res.total.nonlinear_solver_iterations += step_result.nonlinear_solver_iterations;
        res.total.timesteps += 1;
        res.successful.assembler_time += step_result.assembler_time;
        res.successful.linear_solver_time += step_result.linear_solver_time;
        res.successful.linear_solver_iterations += step_result.linear_solver_iterations;
        res.successful.nonlinear_solver_iterations += step_result.nonlinear_solver_iterations;
        res.successful.timesteps += 1;
        if (verbosityLevel>=1){
          std::ios_base::fmtflags oldflags = std::cout.flags();
          std::cout << "::: timesteps      " << std::setw(6) << res.successful.timesteps
                    << " (" << res.total.timesteps << ")" << std::endl;
          std::cout << "::: nl iterations  " << std::setw(6) << res.successful.nonlinear_solver_iterations
                    << " (" << res.total.nonlinear_solver_iterations << ")" << std::endl;
          std::cout << "::: lin iterations " << std::setw(6) << res.successful.linear_solver_iterations
                    << " (" << res.total.linear_solver_iterations << ")" << std::endl;
          std::cout << "::: assemble time  " << std::setw(12) << std::setprecision(4) << std::scientific
                    << res.successful.assembler_time << " (" << res.total.assembler_time << ")" << std::endl;
          std::cout << "::: lin solve time " << std::setw(12) << std::setprecision(4) << std::scientific
                    << res.successful.linear_solver_time << " (" << res.total.linear_solver_time << ")" << std::endl;
          std::cout.flags(oldflags);
        }

        step++;
        return dt;
      }

    private:
      const TimeSteppingParameterInterface<T> *method;
      IGOS& igos;
      PDESOLVER& pdesolver;
      int verbosityLevel;
      int step;
      Result res;
    };

    /** @} */
  } // end namespace PDELab
} // end namespace Dune
#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/instationary/onestep.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:

#ifndef DUNE_PDELAB_INSTATIONARY_ONESTEP_HH
#define DUNE_PDELAB_INSTATIONARY_ONESTEP_HH

#include <dune/pdelab/instationary/explicitonestep.hh>
#include <dune/pdelab/instationary/implicitonestep.hh>

// TODO: Remove include after PDELab 2.4
#include <dune/pdelab/common/instationaryfilenamehelper.hh>

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/instationary/onestepparameter.hh <==
// -*- tab-width: 2; indent-tabs-mode: nil -*-
// vi: set et ts=2 sw=2 sts=2:

#ifndef DUNE_PDELAB_INSTATIONARY_ONESTEPPARAMETER_HH
#define DUNE_PDELAB_INSTATIONARY_ONESTEPPARAMETER_HH

#include <dune/common/exceptions.hh>
#include <dune/common/fmatrix.hh>
#include <dune/common/fvector.hh>

namespace Dune {
  namespace PDELab {

    /**
     *  @addtogroup OneStepMethod
     *  @{
     */
    //! Base parameter class for time stepping scheme parameters
    /**
     * \tparam R C++ type of the floating point parameters
     */
    template<class R>
    class TimeSteppingParameterInterface
    {
    public:
      typedef R RealType;

      /*! \brief Return true if method is implicit
       */
      virtual bool implicit () const = 0;

      /*! \brief Return number of stages of the method
       */
      virtual unsigned s () const = 0;

      /*! \brief Return entries of the A matrix
        \note that r ∈ 1,...,s and i ∈ 0,...,r
      */
      virtual R a (int r, int i) const = 0;

      /*! \brief Return entries of the B matrix
        \note that r ∈ 1,...,s and i ∈ 0,...,r
      */
      virtual R b (int r, int i) const = 0;

      /*! \brief Return entries of the d Vector
        \note that i ∈ 0,...,r
      */
      virtual R d (int r) const = 0;

      /*! \brief Return name of the scheme
       */
      virtual std::string name () const = 0;

      //! every abstract base class has a virtual destructor
      virtual ~TimeSteppingParameterInterface () {}
    };

    /**
     * \brief Parameters to turn the ExplicitOneStepMethod into an
     * explicite Euler method.
     *
     * \tparam R C++ type of the floating point parameters
     */
    template<class R>
    class ExplicitEulerParameter : public TimeSteppingParameterInterface<R>
    {
    public:

      ExplicitEulerParameter ()
      {
        D[0] = 0.0;  D[1] = 1.0;
        A[0][0] = -1.0; A[0][1] = 1.0;
        B[0][0] = 1.0;  B[0][1] = 0.0;
      }

      /*! \brief Return true if method is implicit
       */
      virtual bool implicit () const
      {
        return false;
      }

      /*! \brief Return number of stages s of the method
       */
      virtual unsigned s () const
      {
        return 1;
      }

      /*! \brief Return entries of the A matrix
        \note that r ∈ 1,...,s and i ∈ 0,...,r
      */
      virtual R a (int r, int i) const
      {
        return A[r-1][i];
      }

      /*! \brief Return entries of the B matrix
        \note that r ∈ 1,...,s and i ∈ 0,...,r
      */
      virtual R b (int r, int i) const
      {
        return B[r-1][i];
      }

      /*! \brief Return entries of the d Vector
        \note that i ∈ 0,...,s
      */
      virtual R d (int i) const
      {
        return D[i];
      }

      /*! \brief Return name of the scheme
       */
      virtual std::string name () const
      {
        return std::string("explicit Euler");
      }

    private:
      Dune::FieldVector<R,2> D;
      Dune::FieldMatrix<R,1,2> A;
      Dune::FieldMatrix<R,1,2> B;
    };

    /**
     * \brief Parameters to turn the OneStepMethod into an
     * one step theta method.
     *
     * For theta=0 this parameter class can be used with the
     * ExplicitOneStepMethod
     * \tparam R C++ type of the floating point parameters
     */
    template<class R>
    class OneStepThetaParameter : public TimeSteppingParameterInterface<R>
    {
      //! hide default constructor, otherwise theta will be undefined
      OneStepThetaParameter();

    public:
      //! construct OneStepThetaParameter class
      OneStepThetaParameter (R theta_)
      : theta(theta_)
      {
        D[0] = 0.0;  D[1] = 1.0;
        A[0][0] = -1.0; A[0][1] = 1.0;
        B[0][0] = 1.0-theta;  B[0][1] = theta;
      }

      /*! \brief Return true if method is implicit
       */
      virtual bool implicit () const
      {
        if (theta>0.0)
          return true;
        else
          return false;
      }

      /*! \brief Return number of stages s of the method
       */
      virtual unsigned s () const
      {
        return 1;
      }

      /*! \brief Return entries of the A matrix
        \note that r ∈ 1,...,s and i ∈ 0,...,r
      */
      virtual R a (int r, int i) const
      {
        return A[r-1][i];
      }

      /*! \brief Return entries of the B matrix
        \note that r ∈ 1,...,s and i ∈ 0,...,r
      */
      virtual R b (int r, int i) const
      {
        return B[r-1][i];
      }

      /*! \brief Return entries of the d Vector
        \note that i ∈ 0,...,s
      */
      virtual R d (int i) const
      {
        return D[i];
      }

      /*! \brief Return name of the scheme
       */
      virtual std::string name () const
      {
        return std::string("one step theta");
      }

    private:
      R theta;
      Dune::FieldVector<R,2> D;
      Dune::FieldMatrix<R,1,2> A;
      Dune::FieldMatrix<R,1,2> B;
    };

    /**
     * \brief Parameters to turn the ExplicitOneStepMethod into a
     * Heun scheme.
     *
     * \tparam R C++ type of the floating point parameters
     */
    template<class R>
    class HeunParameter : public TimeSteppingParameterInterface<R>
    {
    public:

      HeunParameter ()
      {
        D[0] = 0.0;     D[1] = 1.0;     D[2] = 1.0;

        A[0][0] = -1.0; A[0][1] = 1.0;  A[0][2] = 0.0;
        A[1][0] = -0.5; A[1][1] = -0.5; A[1][2] = 1.0;

        B[0][0] =  1.0; B[0][1] = 0.0;  B[0][2] = 0.0;
        B[1][0] =  0.0; B[1][1] = 0.5;  B[1][2] = 0.0;
      }

      /*! \brief Return true if method is implicit
       */
      virtual bool implicit () const
      {
        return false;
      }

      /*! \brief Return number of stages s of the method
       */
      virtual unsigned s () const
      {
        return 2;
      }

      /*! \brief Return entries of the A matrix
        \note that r ∈ 1,...,s and i ∈ 0,...,r
      */
      virtual R a (int r, int i) const
      {
        return A[r-1][i];
      }

      /*! \brief Return entries of the B matrix
        \note that r ∈ 1,...,s and i ∈ 0,...,r
      */
      virtual R b (int r, int i) const
      {
        return B[r-1][i];
      }

      /*! \brief Return entries of the d Vector
        \note that i ∈ 0,...,s
      */
      virtual R d (int i) const
      {
        return D[i];
      }

      /*! \brief Return name of the scheme
       */
      virtual std::string name () const
      {
        return std::string("Heun");
      }

    private:
      Dune::FieldVector<R,3> D;
      Dune::FieldMatrix<R,2,3> A;
      Dune::FieldMatrix<R,2,3> B;
    };

    /**
     * \brief Parameters to turn the ExplicitOneStepMethod into a
     * third order strong stability preserving (SSP) scheme.
     *
     * \tparam R C++ type of the floating point parameters
     */
    template<class R>
    class Shu3Parameter : public TimeSteppingParameterInterface<R>
    {
    public:

      Shu3Parameter ()
      {
        D[0] = 0.0;     D[1] = 1.0;     D[2] = 0.5; D[3] = 1.0;

        A[0][0] = -1.0; A[0][1] = 1.0; A[0][2] = 0.0; A[0][3] = 0.0;
        A[1][0] = -0.75; A[1][1] = -0.25; A[1][2] = 1.0; A[1][3] = 0.0;
        A[2][0] = -1.0/3.0; A[2][1] = 0.0; A[2][2] = -2.0/3.0; A[2][3] = 1.0;

        B[0][0] =  1.0; B[0][1] = 0.0;  B[0][2] = 0.0;     B[0][3] = 0.0;
        B[1][0] =  0.0; B[1][1] = 0.25;  B[1][2] = 0.0;     B[1][3] = 0.0;
        B[2][0] =  0.0; B[2][1] = 0.0;  B[2][2] = 2.0/3.0; B[2][3] = 0.0;

      }

      /*! \brief Return true if method is implicit
       */
      virtual bool implicit () const
      {
        return false;
      }

      /*! \brief Return number of stages s of the method
       */
      virtual unsigned s () const
      {
        return 3;
      }

      /*! \brief Return entries of the A matrix
        \note that r ∈ 1,...,s and i ∈ 0,...,r
      */
      virtual R a (int r, int i) const
      {
        return A[r-1][i];
      }

      /*! \brief Return entries of the B matrix
        \note that r ∈ 1,...,s and i ∈ 0,...,r
      */
      virtual R b (int r, int i) const
      {
        return B[r-1][i];
      }

      /*! \brief Return entries of the d Vector
        \note that i ∈ 0,...,s
      */
      virtual R d (int i) const
      {
        return D[i];
      }

      /*! \brief Return name of the scheme
       */
      virtual std::string name () const
      {
        return std::string("Shu's third order method");
      }

    private:
      Dune::FieldVector<R,4> D;
      Dune::FieldMatrix<R,3,4> A;
      Dune::FieldMatrix<R,3,4> B;
    };


    /**
     * \brief Parameters to turn the ExplicitOneStepMethod into a
     * classical fourth order Runge-Kutta method
     *
     * \tparam R C++ type of the floating point parameters
     */
    template<class R>
    class RK4Parameter : public TimeSteppingParameterInterface<R>
    {
    public:

      RK4Parameter ()
      {
        D[0] = 0.0;     D[1] = 0.5;     D[2] = 0.5; D[3] = 1.0; D[4] = 1.0;

        A[0][0] = -1.0; A[0][1] = 1.0; A[0][2] = 0.0; A[0][3] = 0.0;  A[0][4] = 0.0;
        A[1][0] = -1.0; A[1][1] = 0.0; A[1][2] = 1.0; A[1][3] = 0.0;  A[1][4] = 0.0;
        A[2][0] = -1.0; A[2][1] = 0.0; A[2][2] = 0.0; A[2][3] = 1.0;  A[2][4] = 0.0;
        A[3][0] = -1.0; A[3][1] = 0.0; A[3][2] = 0.0; A[3][3] = 0.0;  A[3][4] = 1.0;

        B[0][0] =  0.5;     B[0][1] = 0.0;     B[0][2] = 0.0;     B[0][3] = 0.0;      B[0][4] = 0.0;
        B[1][0] =  0.0;     B[1][1] = 0.5;     B[1][2] = 0.0;     B[1][3] = 0.0;      B[1][4] = 0.0;
        B[2][0] =  0.0;     B[2][1] = 0.0;     B[2][2] = 1.0;     B[2][3] = 0.0;      B[2][4] = 0.0;
        B[3][0] =  1.0/6.0; B[3][1] = 1.0/3.0; B[3][2] = 1.0/3.0; B[3][3] = 1.0/6.0;  B[3][4] = 0.0;

      }

      /*! \brief Return true if method is implicit
       */
      virtual bool implicit () const
      {
        return false;
      }

      /*! \brief Return number of stages s of the method
       */
      virtual unsigned s () const
      {
        return 4;
      }

      /*! \brief Return entries of the A matrix
        \note that r ∈ 1,...,s and i ∈ 0,...,r
      */
      virtual R a (int r, int i) const
      {
        return A[r-1][i];
      }

      /*! \brief Return entries of the B matrix
        \note that r ∈ 1,...,s and i ∈ 0,...,r
      */
      virtual R b (int r, int i) const
      {
        return B[r-1][i];
      }

      /*! \brief Return entries of the d Vector
        \note that i ∈ 0,...,s
      */
      virtual R d (int i) const
      {
        return D[i];
      }

      /*! \brief Return name of the scheme
       */
      virtual std::string name () const
      {
        return std::string("RK4");
      }

    private:
      Dune::FieldVector<R,5> D;
      Dune::FieldMatrix<R,4,5> A;
      Dune::FieldMatrix<R,4,5> B;
    };




    /**
     * \brief Parameters to turn the OneStepMethod into an
     * Alexander scheme.
     *
     * \tparam R C++ type of the floating point parameters
     */
    template<class R>
    class Alexander2Parameter : public TimeSteppingParameterInterface<R>
    {
    public:

      Alexander2Parameter ()
      {
        alpha = 1.0 - 0.5*sqrt(2.0);

        D[0] = 0.0;     D[1] = alpha;     D[2] = 1.0;

        A[0][0] = -1.0; A[0][1] = 1.0; A[0][2] = 0.0;
        A[1][0] = -1.0; A[1][1] = 0.0; A[1][2] = 1.0;

        B[0][0] =  0.0; B[0][1] = alpha;  B[0][2] = 0.0;
        B[1][0] =  0.0; B[1][1] = 1.0-alpha;  B[1][2] = alpha;
      }

      /*! \brief Return true if method is implicit
       */
      virtual bool implicit () const
      {
        return true;
      }

      /*! \brief Return number of stages s of the method
       */
      virtual unsigned s () const
      {
        return 2;
      }

      /*! \brief Return entries of the A matrix
        \note that r ∈ 1,...,s and i ∈ 0,...,r
      */
      virtual R a (int r, int i) const
      {
        return A[r-1][i];
      }

      /*! \brief Return entries of the B matrix
        \note that r ∈ 1,...,s and i ∈ 0,...,r
      */
      virtual R b (int r, int i) const
      {
        return B[r-1][i];
      }

      /*! \brief Return entries of the d Vector
        \note that i ∈ 0,...,s
      */
      virtual R d (int i) const
      {
        return D[i];
      }

      /*! \brief Return name of the scheme
       */
      virtual std::string name () const
      {
        return std::string("Alexander (order 2)");
      }

    private:
      R alpha;
      Dune::FieldVector<R,3> D;
      Dune::FieldMatrix<R,2,3> A;
      Dune::FieldMatrix<R,2,3> B;
    };

    /**
     * \brief Parameters to turn the OneStepMethod into a
     * fractional step theta scheme.
     *
     * \tparam R C++ type of the floating point parameters
     */
    template<class R>
    class FractionalStepParameter : public TimeSteppingParameterInterface<R>
    {
    public:

      FractionalStepParameter ()
      {
        R alpha, theta, thetap, beta;
        theta = 1.0 - 0.5*sqrt(2.0);
        thetap = 1.0-2.0*theta;
        alpha = 2.0-sqrt(2.0);
        beta = 1.0-alpha;

        D[0] = 0.0;     D[1] = theta;     D[2] = 1.0-theta; D[3] = 1.0;

        A[0][0] = -1.0; A[0][1] = 1.0; A[0][2] = 0.0; A[0][3] = 0.0;
        A[1][0] = 0.0; A[1][1] = -1.0; A[1][2] = 1.0; A[1][3] = 0.0;
        A[2][0] = 0.0; A[2][1] = 0.0; A[2][2] = -1.0; A[2][3] = 1.0;

        B[0][0] =  beta*theta; B[0][1] = alpha*theta;  B[0][2] = 0.0; B[0][3] = 0.0;
        B[1][0] =  0.0; B[1][1] = alpha*thetap;  B[1][2] = alpha*theta; B[1][3] = 0.0;
        B[2][0] =  0.0; B[2][1] = 0.0; B[2][2] = beta*theta;  B[2][3] = alpha*theta;
      }

      /*! \brief Return true if method is implicit
       */
      virtual bool implicit () const
      {
        return true;
      }

      /*! \brief Return number of stages s of the method
       */
      virtual unsigned s () const
      {
        return 3;
      }

      /*! \brief Return entries of the A matrix
        \note that r ∈ 1,...,s and i ∈ 0,...,r
      */
      virtual R a (int r, int i) const
      {
        return A[r-1][i];
      }

      /*! \brief Return entries of the B matrix
        \note that r ∈ 1,...,s and i ∈ 0,...,r
      */
      virtual R b (int r, int i) const
      {
        return B[r-1][i];
      }

      /*! \brief Return entries of the d Vector
        \note that i ∈ 0,...,s
      */
      virtual R d (int i) const
      {
        return D[i];
      }

      /*! \brief Return name of the scheme
       */
      virtual std::string name () const
      {
        return std::string("Fractional step theta");
      }

    private:
      Dune::FieldVector<R,4> D;
      Dune::FieldMatrix<R,3,4> A;
      Dune::FieldMatrix<R,3,4> B;
    };

    /**

     * \brief Parameters to turn the OneStepMethod into an
     * Alexander3 scheme.
     *
     * \tparam R C++ type of the floating point parameters
     */
    template<class R>
    class Alexander3Parameter : public TimeSteppingParameterInterface<R>
    {
    public:

      Alexander3Parameter ()
      {
        R alpha = 0.4358665215;

        // Newton iteration for alpha
        for (int i=1; i<=10; i++)
          {
            alpha = alpha - (alpha*(alpha*alpha-3.0*(alpha-0.5))-1.0/6.0)/(3.0*alpha*(alpha-2.0)+1.5);
            //         std::cout.precision(16);
            //         std::cout << "alpha "
            //               << std::setw(8) << i << "  "
            //               << std::scientific << alpha << std::endl;
          }

        R tau2 = (1.0+alpha)*0.5;
        R b1 = -(6.0*alpha*alpha -16.0*alpha + 1.0)*0.25;
        R b2 = (6*alpha*alpha - 20.0*alpha + 5.0)*0.25;

        //         std::cout.precision(16);
        //         std::cout << "alpha " << std::scientific << alpha << std::endl;
        //         std::cout << "tau2  " << std::scientific << tau2 << std::endl;
        //         std::cout << "b1    " << std::scientific << b1 << std::endl;
        //         std::cout << "b2    " << std::scientific << b2 << std::endl;

        D[0] = 0.0;     D[1] = alpha;     D[2] = tau2; D[3] = 1.0;

        A[0][0] = -1.0; A[0][1] = 1.0; A[0][2] = 0.0; A[0][3] = 0.0;
        A[1][0] = -1.0; A[1][1] = 0.0; A[1][2] = 1.0; A[1][3] = 0.0;
        A[2][0] = -1.0; A[2][1] = 0.0; A[2][2] = 0.0; A[2][3] = 1.0;

        B[0][0] =  0.0; B[0][1] = alpha;      B[0][2] = 0.0;   B[0][3] = 0.0;
        B[1][0] =  0.0; B[1][1] = tau2-alpha; B[1][2] = alpha; B[1][3] = 0.0;
        B[2][0] =  0.0; B[2][1] = b1;         B[2][2] = b2;    B[2][3] = alpha;
      }

      /*! \brief Return true if method is implicit
       */
      virtual bool implicit () const
      {
        return true;
      }

      /*! \brief Return number of stages s of the method
       */
      virtual unsigned s () const
      {
        return 3;
      }

      /*! \brief Return entries of the A matrix
        \note that r ∈ 1,...,s and i ∈ 0,...,r
      */
      virtual R a (int r, int i) const
      {
        return A[r-1][i];
      }

      /*! \brief Return entries of the B matrix
        \note that r ∈ 1,...,s and i ∈ 0,...,r
      */
      virtual R b (int r, int i) const
      {
        return B[r-1][i];
      }

      /*! \brief Return entries of the d Vector
        \note that i ∈ 0,...,s
      */
      virtual R d (int i) const
      {
        return D[i];
      }

      /*! \brief Return name of the scheme
       */
      virtual std::string name () const
      {
        return std::string("Alexander (claims order 3)");
      }

    private:
      R alpha, theta, thetap, beta;
      Dune::FieldVector<R,4> D;
      Dune::FieldMatrix<R,3,4> A;
      Dune::FieldMatrix<R,3,4> B;
    };

  } // end namespace PDELab
} // end namespace Dune
#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/instationary/pvdwriter.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 4 -*-
// vi: set et ts=8 sw=2 sts=2:
#ifndef DUNE_VTK_PVDWRITER_HH
#define DUNE_VTK_PVDWRITER_HH

#warning dune/pdelab/instationary/pvdwriter.hh and the class PVDWriter are deprecated, please use VTKSequenceWriter or SubsamplingVTKSequenceWriter from dune-grid instead


#include <vector>
#include <fstream>
#include <dune/common/deprecated.hh>
#include <dune/grid/io/file/vtk/vtkwriter.hh>
#include "onestep.hh"

#include <stdlib.h>

namespace Dune
{

    template< class GridView, class VTK = VTKWriter<GridView> >
    class DUNE_DEPRECATED_MSG("Deprecated in DUNE-PDELab 2.4. Please use VTKSequenceWriter from DUNE-Grid instead!") PVDWriter : public VTK
    {
        GridView gv;
        std::string basename;
        PDELab::FilenameHelper fn;
        std::string path;
        std::vector<double> timesteps;
        Dune::VTK::OutputType outputtype;
        unsigned int offset;

    public:

        PVDWriter(const GridView & gv_, std::string basename_,
                  Dune::VTK::DataMode datamode_ = Dune::VTK::conforming,
                  Dune::VTK::OutputType outputtype_ = Dune::VTK::appendedraw,
                  std::string path_="vtk", unsigned int offset_=0) :
            VTK(gv_,datamode_), gv(gv_),
            basename(basename_), fn(basename_,offset_),
            path(path_), outputtype(outputtype_),
            offset(offset_){}

        void write(double time)
        {
            /* remember current time step */
            timesteps.push_back(time);
            /* make sure the directory exists */
            // mkdir("vtk", 777);
            /* write VTK file */
            VTK::pwrite(fn.getName(),path,"",outputtype);
            /* write pvd file */
            std::string pvdname = basename + ".pvd";
            std::ofstream pvd(pvdname.c_str());
            //std::cout << "WRITE PVD FILE " << pvdname << std::endl;
            assert(pvd.is_open());
            pvd << std::fixed;
            pvd << "<?xml version=\"1.0\"?>\n"
                << "<VTKFile type=\"Collection\" version=\"0.1\">\n"
                << "<Collection>\n";
            PDELab::FilenameHelper fnloop(basename,offset);
            for (unsigned int i=0; i<timesteps.size(); i++)
                {
                    std::string fname = this->getParallelHeaderName(fnloop.getName(), path, gv.comm().size());
                    pvd << "  <DataSet timestep=\"" << timesteps[i]
                        << "\" file=\"" << fname << "\"/>\n";
                    fnloop.increment();
                }
            pvd << "</Collection>\n"
                << "</VTKFile>\n";
            pvd.close();

            /* increment counter */
            fn.increment();
        }
    };

} // end namespace Dune

#endif // DUNE_VTK_PVDWRITER_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/linearsolver/CMakeLists.txt <==
install(FILES stationarymatrix.hh DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/pdelab/linearsolver)


==> anc/xt-super/dune-pdelab/dune/pdelab/linearsolver/Makefile.am <==
mydir = $(includedir)/dune/pdelab/linearsolver

my_HEADERS =					\
	stationarymatrix.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-pdelab/dune/pdelab/linearsolver/stationarymatrix.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:

#ifndef DUNE_PDELAB_LINEARPROBLEM_STATIONARYMATRIX_HH
#define DUNE_PDELAB_LINEARPROBLEM_STATIONARYMATRIX_HH

#include <iostream>
#include <ostream>
#include <memory>

#include <dune/common/timer.hh>
#include <dune/common/deprecated.hh>

#warning <dune/pdelab/linearsolver/stationarymatrix.hh> and StationaryMatrixLinearSolver are deprecated and will be removed after PDELab 2.4. Please use LinearProblemSolver instead.

#include <dune/pdelab/backend/interface.hh>

namespace Dune {
  namespace PDELab {

    //! A class for solving linear problems with stationary matrices.
    /**
     * In apply() it first check whether the marix has already been assembled.
     * If it hasn't,it assembles the matrix and stores it for future
     * applications.  Then it computes the right hand side and solves the
     * problem.
     *
     * \tparam GOS   GridOperatorSpace to use.
     * \tparam SB    Solver backend.
     * \tparam Coeff Type of the matrix/vector entries
     */
    template<class GOS, class SB, class Coeff>
    class
    DUNE_DEPRECATED_MSG("StationaryMatrixLinearSolver is deprecated and will be removed after PDELab 2.4. Please use LinearProblemSolver instead.")
    StationaryMatrixLinearSolver
    {
      typedef typename GOS::template MatrixContainer<Coeff>::Type Matrix;
      using VectorU = Dune::PDELab::Backend::Vector
        <typename GOS::Traits::TrialGridFunctionSpace, Coeff>;
      using VectorV = Dune::PDELab::Backend::Vector
        <typename GOS::Traits::TestGridFunctionSpace, Coeff>;

      const GOS& gos;
      SB& sb;
      std::shared_ptr<Matrix> m;
      Coeff reduction;
      Coeff mindefect;

    public:
      StationaryMatrixLinearSolver(const GOS& gos_, SB& sb_, Coeff reduction_,
                                   Coeff mindefect_ = 1e-99) :
        gos(gos_), sb(sb_), reduction(reduction_), mindefect(mindefect_)
      { }

      void apply (VectorU& x) {
        Dune::Timer watch;
        double timing;

        if(!m) {
          // setup new matrix from sparsity pattern
          watch.reset();

          m.reset(new Matrix(gos));

          timing = watch.elapsed();
          if (gos.trialGridFunctionSpace().gridView().comm().rank()==0)
            std::cout << "=== matrix setup " << timing << " s" << std::endl;

          // assemble matrix
          watch.reset();

          *m = 0.0;
          gos.jacobian(x,*m);

          timing = watch.elapsed();
          if (gos.trialGridFunctionSpace().gridView().comm().rank()==0)
            std::cout << "=== matrix assembly " << timing << " s" << std::endl;
        }
        else {
          if (gos.trialGridFunctionSpace().gridView().comm().rank()==0)
            std::cout << "=== matrix setup skipped" << std::endl
                      << "=== matrix assembly skipped" << std::endl;
        }

        // assemble residual
        watch.reset();

        VectorV r(gos.testGridFunctionSpace(),0.0);
        gos.residual(x,r);  // residual is additive

        timing = watch.elapsed();
        if (gos.trialGridFunctionSpace().gridView().comm().rank()==0)
          std::cout << "=== residual assembly " << timing << " s" << std::endl;

        Coeff defect = sb.norm(r);

        // compute correction
        watch.reset();
        VectorU z(gos.trialGridFunctionSpace(),0.0);
        Coeff red = std::min(reduction,defect/mindefect);
        sb.apply(*m,z,r,red); // solver makes right hand side consistent
        timing = watch.elapsed();

        if (gos.trialGridFunctionSpace().gridView().comm().rank()==0)
          std::cout << "=== solving (reduction: " << red << ") "
                    << timing << " s" << std::endl;

        // and update
        x -= z;
      }

    };

  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_LINEARPROBLEM_STATIONARYMATRIX_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/CMakeLists.txt <==
install(FILES callswitch.hh
              cg_stokes.hh
              convectiondiffusion.hh
              convectiondiffusiondg.hh
              convectiondiffusionfem.hh
              convectiondiffusionparameter.hh
              defaultimp.hh
              dgnavierstokes.hh
              dgnavierstokesparameter.hh
              dgnavierstokesvelvecfem.hh
              dgparameter.hh
              diffusion.hh
              diffusionccfv.hh
              diffusiondg.hh
              diffusionmixed.hh
              diffusionparam.hh
              electrodynamic.hh
              errorindicatordg.hh
              eval.hh
              flags.hh
              idefault.hh
              interface.hh
              l2.hh
              l2volumefunctional.hh
              laplace.hh
              laplacedirichletccfv.hh
              laplacedirichletp12d.hh
              linearelasticity.hh
              linearelasticityparameter.hh
              linearacousticsdg.hh
              linearacousticsparameter.hh
              maxwelldg.hh
              maxwellparameter.hh
              navierstokesmass.hh
              pattern.hh
              poisson.hh
              scaled.hh
              stokesdg.hh
              sum.hh
              stokesdgparameter.hh
              stokesparameter.hh
              stokesdg_vecfem.hh
              taylorhoodnavierstokes.hh
              transportccfv.hh
              twophaseccfv.hh
              weightedsum.hh
              zero.hh
        DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/pdelab/localoperator)


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/Makefile.am <==
commondir = $(includedir)/dune/pdelab/localoperator
common_HEADERS =				\
	callswitch.hh				\
	cg_stokes.hh				\
	convectiondiffusion.hh			\
	convectiondiffusiondg.hh		\
	convectiondiffusionfem.hh		\
	convectiondiffusionparameter.hh		\
	defaultimp.hh				\
	dgnavierstokes.hh			\
	dgnavierstokesparameter.hh		\
	dgnavierstokesvelvecfem.hh 		\
	dgparameter.hh				\
	diffusion.hh				\
	diffusionccfv.hh			\
	diffusiondg.hh				\
	diffusionmixed.hh			\
	diffusionparam.hh			\
	electrodynamic.hh			\
	errorindicatordg.hh			\
	eval.hh					\
	flags.hh				\
	idefault.hh				\
	interface.hh				\
	l2.hh					\
	l2volumefunctional.hh			\
	laplace.hh				\
	laplacedirichletccfv.hh			\
	laplacedirichletp12d.hh			\
        linearelasticity.hh                     \
	linearelasticityparameter.hh		\
	linearacousticsdg.hh			\
	linearacousticsparameter.hh		\
	maxwelldg.hh				\
	maxwellparameter.hh			\
	navierstokesmass.hh			\
	pattern.hh				\
	poisson.hh				\
	scaled.hh				\
	stokesdg.hh				\
	sum.hh					\
        stokesdgparameter.hh                    \
        stokesparameter.hh                      \
        stokesdg_vecfem.hh                      \
	taylorhoodnavierstokes.hh  		\
	transportccfv.hh			\
	twophaseccfv.hh				\
	weightedsum.hh				\
	zero.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/callswitch.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PDELAB_LOCALOPERATOR_CALLSWITCH_HH
#define DUNE_PDELAB_LOCALOPERATOR_CALLSWITCH_HH

namespace Dune {
  namespace PDELab {


    // compile time switching of function call
    template<typename LA, bool doIt>
    struct LocalAssemblerCallSwitch
    {
      template<typename LFSU, typename LFSV, typename LocalPattern>
      static void pattern_volume (const LA& la, const LFSU& lfsu, const LFSV& lfsv, LocalPattern& pattern)
      {
      }
      template<typename LFSU, typename LFSV, typename LocalPattern>
      static void pattern_volume_post_skeleton
      ( const LA& la,
        const LFSU& lfsu, const LFSV& lfsv,
        LocalPattern& pattern)
      {
      }
      template<typename LFSU, typename LFSV, typename LocalPattern>
      static void pattern_skeleton (const LA& la, const LFSU& lfsu_s, const LFSV& lfsv_s,
        const LFSU& lfsu_n, const LFSV& lfsv_n,
        LocalPattern& pattern_sn,
        LocalPattern& pattern_ns)
      {
      }
      template<typename LFSU, typename LFSV, typename LocalPattern>
      static void pattern_boundary(const LA& la,
        const LFSU& lfsu_s, const LFSV& lfsv_s,
        LocalPattern& pattern_ss)
      {
      }
      template<typename EG, typename LFSU, typename X, typename LFSV, typename R>
      static void alpha_volume (const LA& la, const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv, R& r)
      {
      }
      template<typename EG, typename LFSU, typename X, typename LFSV, typename R>
      static void alpha_volume_post_skeleton (const LA& la, const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv, R& r)
      {
      }
      template<typename IG, typename LFSU, typename X, typename LFSV, typename R>
      static void alpha_skeleton (const LA& la, const IG& ig,
        const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
        const LFSU& lfsu_n, const X& x_n, const LFSV& lfsv_n,
        R& r_s, R& r_n)
      {
      }
      template<typename IG, typename LFSU, typename X, typename LFSV, typename R>
      static void alpha_boundary (const LA& la, const IG& ig,
        const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
        R& r_s)
      {
      }

      template<typename EG, typename LFSV, typename R>
      static void lambda_volume (const LA& la, const EG& eg, const LFSV& lfsv, R& r)
      {
      }
      template<typename EG, typename LFSV, typename R>
      static void lambda_volume_post_skeleton (const LA& la, const EG& eg, const LFSV& lfsv, R& r)
      {
      }
      template<typename IG, typename LFSV, typename R>
      static void lambda_skeleton(const LA& la, const IG& ig,
        const LFSV& lfsv_s, const LFSV& lfsv_n,
        R& r_s, R& r_n)
      {
      }
      template<typename IG, typename LFSV, typename R>
      static void lambda_boundary (const LA& la, const IG& ig, const LFSV& lfsv, R& r)
      {
      }

      template<typename EG, typename LFSU, typename X, typename LFSV, typename Y>
      static void jacobian_apply_volume (const LA& la, const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv, Y& y)
      {
      }
      template<typename EG, typename LFSU, typename X, typename LFSV, typename Y>
      static void jacobian_apply_volume_post_skeleton (const LA& la, const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv, Y& y)
      {
      }
      template<typename IG, typename LFSU, typename X, typename LFSV, typename Y>
      static void jacobian_apply_skeleton (const LA& la, const IG& ig,
        const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
        const LFSU& lfsu_n, const X& x_n, const LFSV& lfsv_n,
        Y& y_s, Y& y_n)
      {
      }
      template<typename IG, typename LFSU, typename X, typename LFSV, typename Y>
      static void jacobian_apply_boundary (const LA& la, const IG& ig,
        const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
        Y& y_s)
      {
      }
      template<typename EG, typename LFSU, typename X, typename LFSV, typename M>
      static void jacobian_volume (const LA& la, const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv, M & mat)
      {
      }
      template<typename EG, typename LFSU, typename X, typename LFSV, typename M>
      static void jacobian_volume_post_skeleton (const LA& la, const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv, M& mat)
      {
      }
      template<typename IG, typename LFSU, typename X, typename LFSV, typename M>
      static void jacobian_skeleton (const LA& la, const IG& ig,
        const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
        const LFSU& lfsu_n, const X& x_n, const LFSV& lfsv_n,
        M & mat_ss, M & mat_sn,
        M & mat_ns, M & mat_nn)
      {
      }
      template<typename IG, typename LFSU, typename X, typename LFSV, typename M>
      static void jacobian_boundary (const LA& la, const IG& ig,
        const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
        M & mat_ss)
      {
      }
    };
    template<typename LA>
    struct LocalAssemblerCallSwitch<LA,true>
    {
      template<typename LFSU, typename LFSV, typename LocalPattern>
      static void pattern_volume (const LA& la, const LFSU& lfsu, const LFSV& lfsv, LocalPattern& pattern)
      {
        la.pattern_volume(lfsu,lfsv,pattern);
      }
      template<typename LFSU, typename LFSV, typename LocalPattern>
      static void pattern_volume_post_skeleton
      ( const LA& la,
        const LFSU& lfsu, const LFSV& lfsv,
        LocalPattern& pattern)
      {
        la.pattern_volume_post_skeleton(lfsu,lfsv,pattern);
      }
      template<typename LFSU, typename LFSV, typename LocalPattern>
      static void pattern_skeleton (const LA& la, const LFSU& lfsu_s, const LFSV& lfsv_s,
        const LFSU& lfsu_n, const LFSV& lfsv_n,
        LocalPattern& pattern_sn,
        LocalPattern& pattern_ns)
      {
        la.pattern_skeleton(lfsu_s,lfsv_s,lfsu_n,lfsv_n,
          pattern_sn, pattern_ns);
      }
      template<typename LFSU, typename LFSV, typename LocalPattern>
      static void pattern_boundary(const LA& la,
        const LFSU& lfsu_s, const LFSV& lfsv_s,
        LocalPattern& pattern_ss)
      {
        la.pattern_boundary(lfsu_s,lfsv_s,pattern_ss);
      }

      template<typename EG, typename LFSU, typename X, typename LFSV, typename R>
      static void alpha_volume (const LA& la, const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv, R& r)
      {
        la.alpha_volume(eg,lfsu,x,lfsv,r);
      }
      template<typename EG, typename LFSU, typename X, typename LFSV, typename R>
      static void alpha_volume_post_skeleton (const LA& la, const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv, R& r)
      {
        la.alpha_volume_post_skeleton(eg,lfsu,x,lfsv,r);
      }
      template<typename IG, typename LFSU, typename X, typename LFSV, typename R>
      static void alpha_skeleton (const LA& la, const IG& ig,
        const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
        const LFSU& lfsu_n, const X& x_n, const LFSV& lfsv_n,
        R& r_s, R& r_n)
      {
        la.alpha_skeleton(ig,lfsu_s,x_s,lfsv_s,lfsu_n,x_n,lfsv_n,r_s,r_n);
      }
      template<typename IG, typename LFSU, typename X, typename LFSV, typename R>
      static void alpha_boundary (const LA& la, const IG& ig,
        const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
        R& r_s)
      {
        la.alpha_boundary(ig,lfsu_s,x_s,lfsv_s,r_s);
      }

      template<typename EG, typename LFSV, typename R>
      static void lambda_volume (const LA& la, const EG& eg, const LFSV& lfsv, R& r)
      {
        la.lambda_volume(eg,lfsv,r);
      }
      template<typename EG, typename LFSV, typename R>
      static void lambda_volume_post_skeleton (const LA& la, const EG& eg, const LFSV& lfsv, R& r)
      {
        la.lambda_volume_post_skeleton(eg,lfsv,r);
      }
      template<typename IG, typename LFSV, typename R>
      static void lambda_skeleton(const LA& la, const IG& ig,
        const LFSV& lfsv_s, const LFSV& lfsv_n,
        R& r_s, R& r_n)
      {
        la.lambda_skeleton(ig, lfsv_s, lfsv_n, r_s, r_n);
      }
      template<typename IG, typename LFSV, typename R>
      static void lambda_boundary (const LA& la, const IG& ig, const LFSV& lfsv, R& r)
      {
        la.lambda_boundary(ig,lfsv,r);
      }

      template<typename EG, typename LFSU, typename X, typename LFSV, typename Y>
      static void jacobian_apply_volume (const LA& la, const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv, Y& y)
      {
        la.jacobian_apply_volume(eg,lfsu,x,lfsv,y);
      }
      template<typename EG, typename LFSU, typename X, typename LFSV, typename Y>
      static void jacobian_apply_volume_post_skeleton (const LA& la, const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv, Y& y)
      {
        la.jacobian_apply_volume_post_skeleton(eg,lfsu,x,lfsv,y);
      }
      template<typename IG, typename LFSU, typename X, typename LFSV, typename Y>
      static void jacobian_apply_skeleton (const LA& la, const IG& ig,
        const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
        const LFSU& lfsu_n, const X& x_n, const LFSV& lfsv_n,
        Y& y_s, Y& y_n)
      {
        la.jacobian_apply_skeleton(ig,lfsu_s,x_s,lfsv_s,lfsu_n,x_n,lfsv_n,y_s,y_n);
      }
      template<typename IG, typename LFSU, typename X, typename LFSV, typename Y>
      static void jacobian_apply_boundary (const LA& la, const IG& ig,
        const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
        Y& y_s)
      {
        la.jacobian_apply_boundary(ig,lfsu_s,x_s,lfsv_s,y_s);
      }

      template<typename EG, typename LFSU, typename X, typename LFSV, typename M>
      static void jacobian_volume (const LA& la, const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv, M & mat)
      {
        la.jacobian_volume(eg,lfsu,x,lfsv,mat);
      }
      template<typename EG, typename LFSU, typename X, typename LFSV, typename M>
      static void jacobian_volume_post_skeleton (const LA& la, const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv, M & mat)
      {
        la.jacobian_volume_post_skeleton(eg,lfsu,x,lfsv,mat);
      }
      template<typename IG, typename LFSU, typename X, typename LFSV, typename M>
      static void jacobian_skeleton (const LA& la, const IG& ig,
        const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
        const LFSU& lfsu_n, const X& x_n, const LFSV& lfsv_n,
        M & mat_ss, M & mat_sn,
        M & mat_ns, M & mat_nn)
      {
        la.jacobian_skeleton(ig,lfsu_s,x_s,lfsv_s,lfsu_n,x_n,lfsv_n,
          mat_ss, mat_sn, mat_ns, mat_nn);
      }
      template<typename IG, typename LFSU, typename X, typename LFSV, typename M>
      static void jacobian_boundary (const LA& la, const IG& ig,
        const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
        M & mat_ss)
      {
        la.jacobian_boundary(ig,lfsu_s,x_s,lfsv_s,mat_ss);
      }
    };

  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_LOCALOPERATOR_CALLSWITCH_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/cg_stokes.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_CGSTOKES_HH
#define DUNE_PDELAB_CGSTOKES_HH

#warning This file is deprecated and will be removed after the DUNE-PDELab 2.4 release! Include the header dune/pdelab/localoperator/taylorhoodnavierstokes.hh instead!

#include <dune/pdelab/localoperator/taylorhoodnavierstokes.hh>

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/convectiondiffusion.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_CONVECTIONDIFFUSION_HH
#define DUNE_PDELAB_CONVECTIONDIFFUSION_HH
#warning This file is deprecated and will be removed after the Dune-PDELab 2.4 release! Include the header dune/pdelab/localoperator/nonlinearconvectiondiffusionfem.hh instead!

#include<vector>

#include<dune/common/exceptions.hh>
#include<dune/common/fvector.hh>
#include<dune/geometry/type.hh>

#include<dune/geometry/referenceelements.hh>
#include<dune/geometry/quadraturerules.hh>

#include <dune/pdelab/common/function.hh>
#include<dune/pdelab/constraints/common/constraintsparameters.hh>

#include"defaultimp.hh"
#include"pattern.hh"
#include"flags.hh"
#include"idefault.hh"


namespace Dune {
  namespace PDELab {
    //! \addtogroup LocalOperator
    //! \ingroup PDELab
    //! \{

    /** a local operator for solving the non-linear convection-diffusion equation with standard FEM
     *
     * \f{align*}{
     *   \nabla\cdot\{q(x,u) - D(x) v(u) \nabla w(u)\} &=& f(u) \mbox{ in } \Omega,  \\
     *                                            u &=& g \mbox{ on } \partial\Omega_D \\
     *         (q(x,u) - K(x)\nabla w(u)) \cdot \nu &=& j(u) \mbox{ on } \partial\Omega_N \\
     * \f}
     */

    //! traits class for two phase parameter class
    template<typename GV, typename RF>
    struct ConvectionDiffusionParameterTraits
    {
      //! \brief the grid view
      typedef GV GridViewType;

      //! \brief Enum for domain dimension
      enum {
        //! \brief dimension of the domain
        dimDomain = GV::dimension
      };

      //! \brief Export type for domain field
      typedef typename GV::Grid::ctype DomainFieldType;

      //! \brief domain type
      typedef Dune::FieldVector<DomainFieldType,dimDomain> DomainType;

      //! \brief domain type
      typedef Dune::FieldVector<DomainFieldType,dimDomain-1> IntersectionDomainType;

      //! \brief Export type for range field
      typedef RF RangeFieldType;

      //! \brief range type
      typedef Dune::FieldVector<RF,GV::dimensionworld> RangeType;

      //! \brief permeability tensor type
      typedef Dune::FieldMatrix<RangeFieldType,dimDomain,dimDomain> PermTensorType;

      //! grid types
      typedef typename GV::Traits::template Codim<0>::Entity ElementType;
      typedef typename GV::Intersection IntersectionType;
    };

    //! base class for parameter class
    template<class T, class Imp>
    class ConvectionDiffusionParameterInterface
    {
    public:
      typedef T Traits;

      //! source/reaction term
      typename Traits::RangeFieldType
      f (const typename Traits::ElementType& e, const typename Traits::DomainType& x,
         typename Traits::RangeFieldType u) const
      {
        return asImp().f(e,x,u);
      }

      //! nonlinearity under gradient
      typename Traits::RangeFieldType
      w (const typename Traits::ElementType& e, const typename Traits::DomainType& x,
         typename Traits::RangeFieldType u) const
      {
        return asImp().w(e,x,u);
      }

      //! scalar nonlinearity in diffusion coefficient
      typename Traits::RangeFieldType
      v (const typename Traits::ElementType& e, const typename Traits::DomainType& x,
         typename Traits::RangeFieldType u) const
      {
        return asImp().v(e,x,u);
      }

      //! tensor diffusion coefficient
      typename Traits::PermTensorType
      D (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
      {
        return asImp().D(e,x);
      }

      //! nonlinear flux vector
      typename Traits::RangeType
      q (const typename Traits::ElementType& e, const typename Traits::DomainType& x,
         typename Traits::RangeFieldType u) const
      {
        return asImp().q(e,x,u);
      }

      template<typename I>
      bool isDirichlet(
                       const I & intersection,               /*@\label{bcp:name}@*/
                       const Dune::FieldVector<typename I::ctype, I::dimension-1> & coord
                       ) const
      {
        return asImp().isDirichlet( intersection, coord );
      }

      //! Dirichlet boundary condition value
      typename Traits::RangeFieldType
      g (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
      {
        return asImp().g(e,x);
      }

      //! Neumann boundary condition
      // Good: The dependence on u allows us to implement Robin type boundary conditions.
      // Bad: This interface cannot be used for mixed finite elements where the flux is the essential b.c.
      typename Traits::RangeFieldType
      j (const typename Traits::ElementType& e, const typename Traits::DomainType& x,
         typename Traits::RangeFieldType u) const
      {
        return asImp().j(e,x);
      }

    private:
      Imp& asImp () {return static_cast<Imp &> (*this);}
      const Imp& asImp () const {return static_cast<const Imp &>(*this);}
    };


    /*! Adapter that extracts boundary condition type function from parameter class

      \tparam T  model of ConvectionDiffusionParameterInterface
    */
    template<typename T>
    class BCTypeParam_CD
      : public Dune::PDELab::DirichletConstraintsParameters   /*@\label{bcp:base}@*/
    {
      const typename T::Traits::GridViewType gv;
      const T& t;

    public:
      BCTypeParam_CD( const typename T::Traits::GridViewType& gv_, const T& t_ )
        : gv( gv_ ), t( t_ )
      {
      }

      template<typename I>
      bool isDirichlet(
                       const I & intersection,               /*@\label{bcp:name}@*/
                       const Dune::FieldVector<typename I::ctype, I::dimension-1> & coord
                       ) const
      {
        return t.isDirichlet( intersection, coord );
      }
    };


    /*! Adapter that extracts Dirichlet boundary conditions from parameter class

      \tparam T  model of ConvectionDiffusionParameterInterface
    */
    template<typename T>
    class DirichletBoundaryCondition_CD
      : public GridFunctionBase<Dune::PDELab::GridFunctionTraits<typename T::Traits::GridViewType,
                                                                 typename T::Traits::RangeFieldType,
                                                                 1,Dune::FieldVector<typename T::Traits::RangeFieldType,1> >
                                ,DirichletBoundaryCondition_CD<T> >
    {
    public:
      typedef Dune::PDELab::GridFunctionTraits<typename T::Traits::GridViewType,
                                               typename T::Traits::RangeFieldType,
                                               1,Dune::FieldVector<typename T::Traits::RangeFieldType,1> > Traits;

      //! constructor
      DirichletBoundaryCondition_CD (const typename Traits::GridViewType& g_, const T& t_) : g(g_), t(t_) {}

      //! \copydoc GridFunctionBase::evaluate()
      inline void evaluate (const typename Traits::ElementType& e,
                            const typename Traits::DomainType& x,
                            typename Traits::RangeType& y) const
      {
        y = t.g(e,x);
      }

      inline const typename Traits::GridViewType& getGridView () const
      {
        return g;
      }

    private:
      typename Traits::GridViewType g;
      const T& t;
    };


    /** a local operator for solving the convection-diffusion equation defined above
     *
     * with conforming finite elements on all types of grids in any dimension
     * \tparam T model of ConvectionDiffusionParameterInterface
     */
    template<typename T>
    class DUNE_DEPRECATED_MSG("Deprecated in Dune-PDELab 2.4, use the local operator NonLinearConvectionDiffusionFEM instead!") ConvectionDiffusion :
      public NumericalJacobianApplyVolume<ConvectionDiffusion<T> >,
      public NumericalJacobianApplyBoundary<ConvectionDiffusion<T> >,
      public NumericalJacobianVolume<ConvectionDiffusion<T> >,
      public NumericalJacobianBoundary<ConvectionDiffusion<T> >,
      public FullVolumePattern,
      public LocalOperatorDefaultFlags,
      public InstationaryLocalOperatorDefaultMethods<double>
    {
    public:
      // pattern assembly flags
      enum { doPatternVolume = true };

      // residual assembly flags
      enum { doAlphaVolume = true };
      enum { doAlphaBoundary = true };

      DUNE_DEPRECATED_MSG("Deprecated in Dune-PDELab 2.4, use the local operator NonLinearConvectionDiffusionFEM instead!")
      ConvectionDiffusion (T& param_, int intorder_=2)
        : param(param_), intorder(intorder_)
      {}

      // volume integral depending on test and ansatz functions
      template<typename EG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv, R& r) const
      {
        // domain and range field type
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::JacobianType JacobianType;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeType RangeType;

        typedef typename LFSU::Traits::SizeType size_type;

        // dimensions
        const int dim = EG::Geometry::mydimension;

        // select quadrature rule
        Dune::GeometryType gt = eg.geometry().type();
        const Dune::QuadratureRule<DF,dim>& rule = Dune::QuadratureRules<DF,dim>::rule(gt,intorder);

        // evaluate diffusion tensor at cell center, assume it is constant over elements
        typename T::Traits::PermTensorType tensor;
        Dune::FieldVector<DF,dim> localcenter = Dune::ReferenceElements<DF,dim>::general(gt).position(0,0);
        tensor = param.D(eg.entity(),localcenter);

        // evaluate nonlinearity w(x_i); we assume here it is a Lagrange basis!
        std::vector<typename T::Traits::RangeFieldType> w(lfsu.size());
        for (size_type i=0; i<lfsu.size(); i++)
          w[i] = param.w(eg.entity(),localcenter,x(lfsu,i));

        // loop over quadrature points
        for (typename Dune::QuadratureRule<DF,dim>::const_iterator it=rule.begin(); it!=rule.end(); ++it)
          {
            // evaluate basis functions
            std::vector<RangeType> phi(lfsu.size());
            lfsu.finiteElement().localBasis().evaluateFunction(it->position(),phi);

            // evaluate u
            RF u=0.0;
            for (size_type i=0; i<lfsu.size(); i++)
              u += w[i]*phi[i];

            // evaluate source term
            typename T::Traits::RangeFieldType f = param.f(eg.entity(),it->position(),u);

            // evaluate flux term
            typename T::Traits::RangeType q = param.q(eg.entity(),it->position(),u);

            // evaluate gradient of shape functions (we assume Galerkin method lfsu=lfsv)
            std::vector<JacobianType> js(lfsu.size());
            lfsu.finiteElement().localBasis().evaluateJacobian(it->position(),js);

            // transform gradients of shape functions to real element
            const typename EG::Geometry::JacobianInverseTransposed jac
              = eg.geometry().jacobianInverseTransposed(it->position());
            std::vector<Dune::FieldVector<RF,dim> > gradphi(lfsu.size());
            for (size_type i=0; i<lfsu.size(); i++)
              {
                gradphi[i] = 0.0;
                jac.umv(js[i][0],gradphi[i]);
              }

            // v(u) compute gradient of u
            Dune::FieldVector<RF,dim> vgradu(0.0);
            for (size_type i=0; i<lfsu.size(); i++)
              vgradu.axpy(w[i],gradphi[i]);
            vgradu *= param.v(eg.entity(),it->position(),u);

            // compute D * v(u) * gradient of u
            Dune::FieldVector<RF,dim> Dvgradu(0.0);
            tensor.umv(vgradu,Dvgradu);

            // integrate (K grad u)*grad phi_i + a_0*u*phi_i
            RF factor = it->weight() * eg.geometry().integrationElement(it->position());
            for (size_type i=0; i<lfsu.size(); i++)
              r.accumulate(lfsu,i,( Dvgradu*gradphi[i] - q*gradphi[i] - f*phi[i] )*factor);
          }
      }

      // boundary integral
      template<typename IG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_boundary (const IG& ig,
                           const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                           R& r_s) const
      {
        // domain and range field type
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeType RangeType;

        typedef typename LFSV::Traits::SizeType size_type;

        // dimensions
        const int dim = IG::dimension;

        // select quadrature rule
        Dune::GeometryType gtface = ig.geometryInInside().type();
        const Dune::QuadratureRule<DF,dim-1>& rule = Dune::QuadratureRules<DF,dim-1>::rule(gtface,intorder);

        // evaluate nonlinearity w(x_i); we assume here it is a Lagrange basis!
        Dune::FieldVector<DF,dim-1> facecenterlocal = Dune::ReferenceElements<DF,dim-1>::general(gtface).position(0,0);
        Dune::FieldVector<DF,dim> facecenterinelement = ig.geometryInInside().global( facecenterlocal );
        std::vector<typename T::Traits::RangeFieldType> w(lfsu_s.size());
        auto cell_inside = ig.inside();
        for (size_type i=0; i<lfsu_s.size(); i++)
          w[i] = param.w(cell_inside,facecenterinelement,x_s(lfsu_s,i));

        // loop over quadrature points and integrate normal flux
        for (typename Dune::QuadratureRule<DF,dim-1>::const_iterator it=rule.begin(); it!=rule.end(); ++it)
          {
            // evaluate boundary condition type
            // skip rest if we are on Dirichlet boundary
            if( param.isDirichlet( ig.intersection(), it->position() ) )
              continue;

            // position of quadrature point in local coordinates of element
            Dune::FieldVector<DF,dim> local = ig.geometryInInside().global(it->position());

            // evaluate test shape functions
            std::vector<RangeType> phi(lfsv_s.size());
            lfsv_s.finiteElement().localBasis().evaluateFunction(local,phi);

            // evaluate u
            RF u=0.0;
            for (size_type i=0; i<lfsu_s.size(); i++)
              u += w[i]*phi[i];

            // evaluate flux boundary condition
            typename T::Traits::RangeFieldType j;
            j = param.j(cell_inside,local,u);

            // integrate j
            RF factor = it->weight()*ig.geometry().integrationElement(it->position());
            for (size_type i=0; i<lfsv_s.size(); i++)
              r_s.accumulate(lfsu_s,i,j*phi[i]*factor);
          }
      }

      //! set time in parameter class
      void setTime (double t)
      {
        param.setTime(t);
      }

    private:
      T& param;
      int intorder;
    };

    //! \} group LocalOperator
  } // namespace PDELab
} // namespace Dune

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/convectiondiffusionccfv.hh <==
// -*- tab-width: 2; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_LOCALOPERATOR_CONVECTIONDIFFUSIONCCFV_HH
#define DUNE_PDELAB_LOCALOPERATOR_CONVECTIONDIFFUSIONCCFV_HH

#include<dune/common/exceptions.hh>
#include<dune/common/fvector.hh>
#include<dune/common/typetraits.hh>
#include<dune/geometry/referenceelements.hh>

#include<dune/pdelab/common/geometrywrapper.hh>
#include<dune/pdelab/localoperator/pattern.hh>
#include<dune/pdelab/localoperator/flags.hh>
#include<dune/pdelab/localoperator/idefault.hh>
#include<dune/pdelab/localoperator/defaultimp.hh>
#include<dune/pdelab/localoperator/convectiondiffusionparameter.hh>

namespace Dune {
  namespace PDELab {

    /** a local operator for solving the linear convection-diffusion equation with CCFV
     *
     * \f{align*}{
     *   \nabla\cdot(-A(x) \nabla u + b(x) u) + c(x)u &=& f \mbox{ in } \Omega,  \\
     *                                         u(t,x) &=& g(t,x) \mbox{ on } \partial\Omega_D \\
     *                (b(x) u - A(x)\nabla u) \cdot n &=& j \mbox{ on } \partial\Omega_N \\
     *                        -(A(x)\nabla u) \cdot n &=& j \mbox{ on } \partial\Omega_O
     * \f}
     * Note:
     *  - This formulation is valid for velocity fields which are non-divergence free.
     *  - Assumes that the tensor is diagonal !
     *  - Outflow boundary conditions should only be set on the outflow boundary
     *
     * \tparam TP model of ConvectionDiffusionParameterInterface
     */
    template<typename TP>
    class ConvectionDiffusionCCFV
      :
      // public NumericalJacobianSkeleton<ConvectionDiffusionCCFV<TP> >,
      // public NumericalJacobianBoundary<ConvectionDiffusionCCFV<TP> >,
      // public NumericalJacobianVolume<ConvectionDiffusionCCFV<TP> >,
      public FullSkeletonPattern,
      public FullVolumePattern,
      public LocalOperatorDefaultFlags,
      public InstationaryLocalOperatorDefaultMethods<typename TP::Traits::RangeFieldType>
    {
      typedef typename ConvectionDiffusionBoundaryConditions::Type BCType;

    public:
      // pattern assembly flags
      enum { doPatternVolume = true };
      enum { doPatternSkeleton = true };

      // residual assembly flags
      enum { doAlphaVolume    = true };
      enum { doAlphaSkeleton  = true };
      enum { doAlphaBoundary  = true };
      enum { doLambdaVolume   = true };
      enum { doLambdaSkeleton = false };
      enum { doLambdaBoundary = false };

      ConvectionDiffusionCCFV (TP& param_) : param(param_)
      {}

      // volume integral depending on test and ansatz functions
      template<typename EG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv, R& r) const
      {
        // domain and range field type
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;

        // dimensions
        const int dim = EG::Geometry::mydimension;

        // cell center
        const Dune::FieldVector<DF,dim>
          inside_local(Dune::ReferenceElements<DF,dim>::general(eg.entity().type()).position(0,0));

        // evaluate reaction term
        typename TP::Traits::RangeFieldType c = param.c(eg.entity(),inside_local);

        // and accumulate
        r.accumulate(lfsu,0,(c*x(lfsu,0))*eg.geometry().volume());
      }

      // jacobian of volume term
      template<typename EG, typename LFSU, typename X, typename LFSV, typename M>
      void jacobian_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv,
                            M& mat) const
      {
        // domain and range field type
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;

        // dimensions
        const int dim = EG::Geometry::mydimension;

        // cell center
        const Dune::FieldVector<DF,dim>
          inside_local(Dune::ReferenceElements<DF,dim>::general(eg.entity().type()).position(0,0));

        // evaluate reaction term
        typename TP::Traits::RangeFieldType c = param.c(eg.entity(),inside_local);

        // and accumulate
        mat.accumulate(lfsu,0,lfsu,0,c*eg.geometry().volume());
      }

      // skeleton integral depending on test and ansatz functions
      // each face is only visited ONCE!
      template<typename IG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_skeleton (const IG& ig,
                           const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                           const LFSU& lfsu_n, const X& x_n, const LFSV& lfsv_n,
                           R& r_s, R& r_n) const
      {
        // domain and range field type
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;
        const int dim = IG::dimension;

        // center in face's reference element
        const Dune::FieldVector<DF,dim-1>
          face_local = Dune::ReferenceElements<DF,IG::dimension-1>::general(ig.geometry().type()).position(0,0);

        // face volume for integration
        RF face_volume = ig.geometry().integrationElement(face_local)
          *Dune::ReferenceElements<DF,dim-1>::general(ig.geometry().type()).volume();

        auto cell_inside = ig.inside();
        auto cell_outside = ig.outside();

        // cell centers in references elements
        const Dune::FieldVector<DF,dim>
          inside_local = Dune::ReferenceElements<DF,IG::dimension>::general(cell_inside.type()).position(0,0);
        const Dune::FieldVector<DF,dim>
          outside_local = Dune::ReferenceElements<DF,IG::dimension>::general(cell_outside.type()).position(0,0);

        // evaluate diffusion coefficient from either side and take harmonic average
        typename TP::Traits::PermTensorType tensor_inside;
        tensor_inside = param.A(cell_inside,inside_local);
        typename TP::Traits::PermTensorType tensor_outside;
        tensor_outside = param.A(cell_outside,outside_local);
        const Dune::FieldVector<DF,dim> n_F = ig.centerUnitOuterNormal();
        Dune::FieldVector<RF,dim> An_F;
        tensor_inside.mv(n_F,An_F);
        RF k_inside = n_F*An_F;
        tensor_outside.mv(n_F,An_F);
        RF k_outside = n_F*An_F;
        RF k_avg = 2.0/(1.0/(k_inside+1E-30) + 1.0/(k_outside+1E-30));

        // evaluate convective term
        Dune::FieldVector<DF,dim> iplocal_s = ig.geometryInInside().global(face_local);
        typename TP::Traits::RangeType b = param.b(cell_inside,iplocal_s);
        RF vn = b*n_F;
        RF u_upwind=0;
        if (vn>=0) u_upwind = x_s(lfsu_s,0); else u_upwind = x_n(lfsu_n,0);

        // cell centers in global coordinates
        Dune::FieldVector<DF,IG::dimension>
          inside_global = cell_inside.geometry().global(inside_local);
        Dune::FieldVector<DF,IG::dimension>
          outside_global = cell_outside.geometry().global(outside_local);

        // distance between the two cell centers
        inside_global -= outside_global;
        RF distance = inside_global.two_norm();

        // contribution to residual on inside element, other residual is computed by symmetric call
        r_s.accumulate(lfsu_s,0,(u_upwind*vn)*face_volume+k_avg*(x_s(lfsu_s,0)-x_n(lfsu_n,0))*face_volume/distance);
        r_n.accumulate(lfsu_n,0,-(u_upwind*vn)*face_volume-k_avg*(x_s(lfsu_s,0)-x_n(lfsu_n,0))*face_volume/distance);
      }

      template<typename IG, typename LFSU, typename X, typename LFSV, typename M>
      void jacobian_skeleton (const IG& ig,
                              const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                              const LFSU& lfsu_n, const X& x_n, const LFSV& lfsv_n,
                              M& mat_ss, M& mat_sn,
                              M& mat_ns, M& mat_nn) const
      {
        // domain and range field type
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;
        const int dim = IG::dimension;

        // center in face's reference element
        const Dune::FieldVector<DF,dim-1>
          face_local = Dune::ReferenceElements<DF,IG::dimension-1>::general(ig.geometry().type()).position(0,0);

        // face volume for integration
        RF face_volume = ig.geometry().integrationElement(face_local)
          *Dune::ReferenceElements<DF,dim-1>::general(ig.geometry().type()).volume();

        auto cell_inside = ig.inside();
        auto cell_outside = ig.outside();

        // cell centers in references elements
        const Dune::FieldVector<DF,dim>
          inside_local = Dune::ReferenceElements<DF,IG::dimension>::general(cell_inside.type()).position(0,0);
        const Dune::FieldVector<DF,dim>
          outside_local = Dune::ReferenceElements<DF,IG::dimension>::general(cell_outside.type()).position(0,0);

        // evaluate diffusion coefficient from either side and take harmonic average
        typename TP::Traits::PermTensorType tensor_inside;
        tensor_inside = param.A(cell_inside,inside_local);
        typename TP::Traits::PermTensorType tensor_outside;
        tensor_outside = param.A(cell_outside,outside_local);
        const Dune::FieldVector<DF,dim> n_F = ig.centerUnitOuterNormal();
        Dune::FieldVector<RF,dim> An_F;
        tensor_inside.mv(n_F,An_F);
        RF k_inside = n_F*An_F;
        tensor_outside.mv(n_F,An_F);
        RF k_outside = n_F*An_F;
        RF k_avg = 2.0/(1.0/(k_inside+1E-30) + 1.0/(k_outside+1E-30));

        // evaluate convective term
        Dune::FieldVector<DF,dim> iplocal_s = ig.geometryInInside().global(face_local);
        typename TP::Traits::RangeType b = param.b(cell_inside,iplocal_s);
        RF vn = b*n_F;

        // cell centers in global coordinates
        Dune::FieldVector<DF,IG::dimension>
          inside_global = cell_inside.geometry().global(inside_local);
        Dune::FieldVector<DF,IG::dimension>
          outside_global = cell_outside.geometry().global(outside_local);

        // distance between the two cell centers
        inside_global -= outside_global;
        RF distance = inside_global.two_norm();

        // contribution to residual on inside element, other residual is computed by symmetric call
        mat_ss.accumulate(lfsu_s,0,lfsu_s,0,   k_avg*face_volume/distance );
        mat_ns.accumulate(lfsu_n,0,lfsu_s,0,  -k_avg*face_volume/distance );
        mat_sn.accumulate(lfsu_s,0,lfsu_n,0,  -k_avg*face_volume/distance );
        mat_nn.accumulate(lfsu_n,0,lfsu_n,0,   k_avg*face_volume/distance );
        if (vn>=0)
          {
            mat_ss.accumulate(lfsu_s,0,lfsu_s,0,   vn*face_volume );
            mat_ns.accumulate(lfsu_n,0,lfsu_s,0,  -vn*face_volume );
          }
        else
          {
            mat_sn.accumulate(lfsu_s,0,lfsu_n,0,   vn*face_volume );
            mat_nn.accumulate(lfsu_n,0,lfsu_n,0,  -vn*face_volume );
          }
      }




      // post skeleton: compute time step allowable for cell; to be done later
      template<typename EG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_volume_post_skeleton(const EG& eg, const LFSU& lfsu, const X& x,
                                      const LFSV& lfsv, R& r) const
      {
        // domain and range field type
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        const int dim = EG::Geometry::mydimension;

        if (!first_stage) return; // time step calculation is only done in first stage

        // cell center
        const Dune::FieldVector<DF,dim>&
          inside_local = Dune::ReferenceElements<DF,dim>::general(eg.entity().type()).position(0,0);

        // compute optimal dt for this cell
        typename TP::Traits::RangeFieldType cellcapacity = param.d(eg.entity(),inside_local)*eg.geometry().volume();
        typename TP::Traits::RangeFieldType celldt = cellcapacity/(cellinflux+1E-30);
        dtmin = std::min(dtmin,celldt);
      }



      // skeleton integral depending on test and ansatz functions
      // We put the Dirchlet evaluation also in the alpha term to save some geometry evaluations
      template<typename IG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_boundary (const IG& ig,
                           const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                           R& r_s) const
      {
        // domain and range field type
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;
        const int dim = IG::dimension;

        // center in face's reference element
        const Dune::FieldVector<DF,dim-1>
          face_local = Dune::ReferenceElements<DF,dim-1>::general(ig.geometry().type()).position(0,0);

        // face volume for integration
        RF face_volume = ig.geometry().integrationElement(face_local)
          *Dune::ReferenceElements<DF,dim-1>::general(ig.geometry().type()).volume();

        auto cell_inside = ig.inside();

        // cell center in reference element
        const Dune::FieldVector<DF,dim>
          inside_local = Dune::ReferenceElements<DF,IG::dimension>::general(cell_inside.type()).position(0,0);

        // evaluate boundary condition type
        BCType bctype;
        bctype = param.bctype(ig.intersection(),face_local);

        if (bctype==ConvectionDiffusionBoundaryConditions::Dirichlet)
          {
            // Dirichlet boundary
            // distance between cell center and face center
            Dune::FieldVector<DF,dim> inside_global = cell_inside.geometry().global(inside_local);
            Dune::FieldVector<DF,dim> outside_global = ig.geometry().global(face_local);
            inside_global -= outside_global;
            RF distance = inside_global.two_norm();

            // evaluate diffusion coefficient
            typename TP::Traits::PermTensorType tensor_inside;
            tensor_inside = param.A(cell_inside,inside_local);
            const Dune::FieldVector<DF,dim> n_F = ig.centerUnitOuterNormal();
            Dune::FieldVector<RF,dim> An_F;
            tensor_inside.mv(n_F,An_F);
            RF k_inside = n_F*An_F;

            // evaluate boundary condition function
            Dune::FieldVector<DF,dim> iplocal_s = ig.geometryInInside().global(face_local);
            RF g = param.g(cell_inside,iplocal_s);

            // velocity needed for convection term
            typename TP::Traits::RangeType b = param.b(cell_inside,iplocal_s);
            const Dune::FieldVector<DF,dim> n = ig.centerUnitOuterNormal();

            // contribution to residual on inside element, assumes that Dirichlet boundary is inflow
            r_s.accumulate(lfsu_s,0,(b*n)*g*face_volume + k_inside*(x_s(lfsu_s,0)-g)*face_volume/distance);

            return;
          }

        if (bctype==ConvectionDiffusionBoundaryConditions::Neumann)
          {
            // Neumann boundary
            // evaluate flux boundary condition

            //evaluate boundary function
            typename TP::Traits::RangeFieldType j = param.j(ig.intersection(),face_local);

            // contribution to residual on inside element
            r_s.accumulate(lfsu_s,0,j*face_volume);

            return;
          }

        if (bctype==ConvectionDiffusionBoundaryConditions::Outflow)
          {
            // evaluate velocity field and outer unit normal
            Dune::FieldVector<DF,dim> iplocal_s = ig.geometryInInside().global(face_local);
            typename TP::Traits::RangeType b = param.b(cell_inside,iplocal_s);
            const Dune::FieldVector<DF,dim> n = ig.centerUnitOuterNormal();

            // evaluate outflow boundary condition
            typename TP::Traits::RangeFieldType o = param.o(ig.intersection(),face_local);

            // integrate o
            r_s.accumulate(lfsu_s,0,((b*n)*x_s(lfsu_s,0) + o)*face_volume);

            return;
          }
      }

      template<typename IG, typename LFSU, typename X, typename LFSV, typename M>
      void jacobian_boundary (const IG& ig,
                              const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                              M& mat_ss) const
      {
        // domain and range field type
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;
        const int dim = IG::dimension;

        // center in face's reference element
        const Dune::FieldVector<DF,dim-1>
          face_local = Dune::ReferenceElements<DF,dim-1>::general(ig.geometry().type()).position(0,0);

        // face volume for integration
        RF face_volume = ig.geometry().integrationElement(face_local)
          *Dune::ReferenceElements<DF,dim-1>::general(ig.geometry().type()).volume();

        auto cell_inside = ig.inside();

        // cell center in reference element
        const Dune::FieldVector<DF,dim>
          inside_local = Dune::ReferenceElements<DF,IG::dimension>::general(cell_inside.type()).position(0,0);

        // evaluate boundary condition type
        BCType bctype;
        bctype = param.bctype(ig.intersection(),face_local);


        if (bctype==ConvectionDiffusionBoundaryConditions::Dirichlet)
          {
            // Dirichlet boundary
            // distance between cell center and face center
            Dune::FieldVector<DF,dim> inside_global = cell_inside.geometry().global(inside_local);
            Dune::FieldVector<DF,dim> outside_global = ig.geometry().global(face_local);
            inside_global -= outside_global;
            RF distance = inside_global.two_norm();

            // evaluate diffusion coefficient
            typename TP::Traits::PermTensorType tensor_inside;
            tensor_inside = param.A(cell_inside,inside_local);
            const Dune::FieldVector<DF,dim> n_F = ig.centerUnitOuterNormal();
            Dune::FieldVector<RF,dim> An_F;
            tensor_inside.mv(n_F,An_F);
            RF k_inside = n_F*An_F;

            // contribution to residual on inside element
            mat_ss.accumulate(lfsu_s,0,lfsv_s,0, k_inside*face_volume/distance );

            return;
          }

        if (bctype==ConvectionDiffusionBoundaryConditions::Outflow)
          {
            // evaluate velocity field and outer unit normal
            Dune::FieldVector<DF,dim> iplocal_s = ig.geometryInInside().global(face_local);
            typename TP::Traits::RangeType b = param.b(cell_inside,iplocal_s);
            const Dune::FieldVector<DF,dim> n = ig.centerUnitOuterNormal();

            // integrate o
            mat_ss.accumulate(lfsu_s,0,lfsv_s,0, (b*n)*face_volume );

            return;
          }
      }

      // volume integral depending only on test functions
      template<typename EG, typename LFSV, typename R>
      void lambda_volume (const EG& eg, const LFSV& lfsv, R& r) const
      {
        // domain and range field type
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        const int dim = EG::Geometry::mydimension;

        // cell center
        const Dune::FieldVector<DF,dim>&
          inside_local = Dune::ReferenceElements<DF,dim>::general(eg.entity().type()).position(0,0);

        // evaluate source and sink term
        typename TP::Traits::RangeFieldType f = param.f(eg.entity(),inside_local);

        r.accumulate(lfsv,0,-f*eg.geometry().volume());
      }

      //! set time in parameter class
      void setTime (typename TP::Traits::RangeFieldType t)
      {
        param.setTime(t);
      }

      //! to be called once before each time step
      void preStep (typename TP::Traits::RangeFieldType time, typename TP::Traits::RangeFieldType dt,
                    int stages)
      {
      }

      //! to be called once before each stage
      void preStage (typename TP::Traits::RangeFieldType time, int r)
      {
        if (r==1)
          {
            first_stage = true;
            dtmin = 1E100;
          }
        else first_stage = false;
      }

      //! to be called once at the end of each stage
      void postStage ()
      {
      }

      //! to be called once before each stage
      typename TP::Traits::RangeFieldType suggestTimestep (typename TP::Traits::RangeFieldType dt) const
      {
        return dtmin;
      }

    private:
      TP& param;
      bool first_stage;
      mutable typename TP::Traits::RangeFieldType dtmin; // accumulate minimum dt here
      mutable typename TP::Traits::RangeFieldType cellinflux;
    };




    /** a local operator for the weighted mass matrix (capacity term d(x))
     *
     * \f{align*}{
         \int_\Omega d(x) uv dx
     * \f}
     */
    template<class TP>
    class ConvectionDiffusionCCFVTemporalOperator
      :
      // public NumericalJacobianApplyVolume<ConvectionDiffusionCCFVTemporalOperator<TP> >,
      public FullVolumePattern,
      public LocalOperatorDefaultFlags,
      public InstationaryLocalOperatorDefaultMethods<typename TP::Traits::RangeFieldType>
    {
    public:
      // pattern assembly flags
      enum { doPatternVolume = true };

      // residual assembly flags
      enum { doAlphaVolume = true };

      ConvectionDiffusionCCFVTemporalOperator (TP& param_)
        : param(param_)
      {
      }

      // volume integral depending on test and ansatz functions
      template<typename EG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv, R& r) const
      {
        // domain and range field type
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;

        // dimensions
        const int dim = EG::Geometry::mydimension;

        // cell center
        const Dune::FieldVector<DF,dim>&
          inside_local = Dune::ReferenceElements<DF,dim>::general(eg.entity().type()).position(0,0);
        // capacity term
        typename TP::Traits::RangeFieldType capacity = param.d(eg.entity(),inside_local);

        // residual contribution
        r.accumulate(lfsu,0,capacity*x(lfsu,0)*eg.geometry().volume());
      }

      // jacobian of volume term
      template<typename EG, typename LFSU, typename X, typename LFSV, typename M>
      void jacobian_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv,
                            M& mat) const
      {
        // domain and range field type
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;

        // dimensions
        const int dim = EG::Geometry::mydimension;

        // cell center
        const Dune::FieldVector<DF,dim>&
          inside_local = Dune::ReferenceElements<DF,dim>::general(eg.entity().type()).position(0,0);

        // capacity term
        typename TP::Traits::RangeFieldType capacity = param.d(eg.entity(),inside_local);

        // residual contribution
        mat.accumulate(lfsu,0,lfsu,0,capacity*eg.geometry().volume());
      }

    private:
      TP& param;
    };


    //! \} group GridFunctionSpace
  } // namespace PDELab
} // namespace Dune

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/convectiondiffusiondg.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_CONVECTIONDIFFUSIONDG_HH
#define DUNE_PDELAB_CONVECTIONDIFFUSIONDG_HH

#include<dune/common/exceptions.hh>
#include<dune/common/fvector.hh>
#include<dune/geometry/referenceelements.hh>
#include<dune/pdelab/common/function.hh>
#include<dune/pdelab/localoperator/pattern.hh>
#include<dune/pdelab/localoperator/flags.hh>
#include<dune/pdelab/localoperator/idefault.hh>
#include<dune/pdelab/localoperator/defaultimp.hh>
#include<dune/pdelab/finiteelement/localbasiscache.hh>

#include"convectiondiffusionparameter.hh"

#ifndef USECACHE
#define USECACHE 1
//#define USECACHE 0
#endif

/**
   \todo update quadrature order to work with lfsv != lfsu
   \todo update alpha_* to work with lfsv != lfsu (./)
   \todo update jacobian_* to work with lfsv != lfsu
   \todo update caches to work with lfsv != lfsu
 */

namespace Dune {
  namespace PDELab {

    struct ConvectionDiffusionDGMethod
    {
      enum Type { NIPG, SIPG };
    };

    struct ConvectionDiffusionDGWeights
    {
      enum Type { weightsOn, weightsOff };
    };

    /** a local operator for solving the convection-diffusion equation with discontinuous Galerkin
     *
     * \f{align*}{
     *   \nabla\cdot(-A(x) \nabla u + b(x) u) + c(x)u &=& f \mbox{ in } \Omega,  \\
     *                                              u &=& g \mbox{ on } \partial\Omega_D \\
     *                (b(x,u) - A(x)\nabla u) \cdot n &=& j \mbox{ on } \partial\Omega_N \\
     *                        -(A(x)\nabla u) \cdot n &=& j \mbox{ on } \partial\Omega_O
     * \f}
     * Note:
     *  - This formulation is valid for velocity fields which are non-divergence free.
     *  - Outflow boundary conditions should only be set on the outflow boundary
     *
     * \tparam T model of ConvectionDiffusionParameterInterface
     */
    template<typename T, typename FiniteElementMap>
    class ConvectionDiffusionDG
      : public Dune::PDELab::NumericalJacobianApplyVolume<ConvectionDiffusionDG<T,FiniteElementMap> >,
        public Dune::PDELab::NumericalJacobianApplySkeleton<ConvectionDiffusionDG<T,FiniteElementMap> >,
        public Dune::PDELab::NumericalJacobianApplyBoundary<ConvectionDiffusionDG<T,FiniteElementMap> >,
        public Dune::PDELab::FullSkeletonPattern,
        public Dune::PDELab::FullVolumePattern,
        public Dune::PDELab::LocalOperatorDefaultFlags,
        public Dune::PDELab::InstationaryLocalOperatorDefaultMethods<typename T::Traits::RangeFieldType>
    {
      enum { dim = T::Traits::GridViewType::dimension };

      typedef typename T::Traits::RangeFieldType Real;
      typedef typename ConvectionDiffusionBoundaryConditions::Type BCType;

    public:
      // pattern assembly flags
      enum { doPatternVolume = true };
      enum { doPatternSkeleton = true };

      // residual assembly flags
      enum { doAlphaVolume  = true };
      enum { doAlphaSkeleton  = true };
      enum { doAlphaBoundary  = true };
      enum { doLambdaVolume  = true };

      //! constructor: pass parameter object
      ConvectionDiffusionDG (T& param_,
                             ConvectionDiffusionDGMethod::Type method_=ConvectionDiffusionDGMethod::NIPG,
                             ConvectionDiffusionDGWeights::Type weights_=ConvectionDiffusionDGWeights::weightsOff,
                             Real alpha_=0.0,
                             int intorderadd_=0
                             )
        : Dune::PDELab::NumericalJacobianApplyVolume<ConvectionDiffusionDG<T,FiniteElementMap> >(1.0e-7),
          Dune::PDELab::NumericalJacobianApplySkeleton<ConvectionDiffusionDG<T,FiniteElementMap> >(1.0e-7),
          Dune::PDELab::NumericalJacobianApplyBoundary<ConvectionDiffusionDG<T,FiniteElementMap> >(1.0e-7),
          param(param_), method(method_), weights(weights_),
          alpha(alpha_), intorderadd(intorderadd_), quadrature_factor(2),
          cache(20)
      {
        theta = 1.0;
        if (method==ConvectionDiffusionDGMethod::SIPG) theta = -1.0;
      }

      // volume integral depending on test and ansatz functions
      template<typename EG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv, R& r) const
      {
        // domain and range field type
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::JacobianType JacobianType;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeType RangeType;
        typedef typename LFSU::Traits::SizeType size_type;

        // dimensions
        const int dim = EG::Entity::dimension;
        const int order = std::max(lfsu.finiteElement().localBasis().order(),
            lfsv.finiteElement().localBasis().order());
        const int intorder = intorderadd + quadrature_factor * order;

        // select quadrature rule
        Dune::GeometryType gt = eg.geometry().type();
        const Dune::QuadratureRule<DF,dim>& rule = Dune::QuadratureRules<DF,dim>::rule(gt,intorder);

        // evaluate diffusion tensor at cell center, assume it is constant over elements
        typename T::Traits::PermTensorType A;
        Dune::FieldVector<DF,dim> localcenter = Dune::ReferenceElements<DF,dim>::general(gt).position(0,0);
        A = param.A(eg.entity(),localcenter);

        // transformation
        typename EG::Geometry::JacobianInverseTransposed jac;

        // loop over quadrature points
        for (const auto& ip : rule)
          {
            // evaluate basis functions
#if USECACHE==0
            std::vector<RangeType> phi(lfsu.size());
            lfsu.finiteElement().localBasis().evaluateFunction(ip.position(),phi);
            std::vector<RangeType> psi(lfsv.size());
            lfsv.finiteElement().localBasis().evaluateFunction(ip.position(),psi);
#else
            const std::vector<RangeType>& phi = cache[order].evaluateFunction(ip.position(),lfsu.finiteElement().localBasis());
            const std::vector<RangeType>& psi = cache[order].evaluateFunction(ip.position(),lfsv.finiteElement().localBasis());
#endif

            // evaluate u
            RF u=0.0;
            for (size_type i=0; i<lfsu.size(); i++)
              u += x(lfsu,i)*phi[i];

            // evaluate gradient of basis functions
#if USECACHE==0
            std::vector<JacobianType> js(lfsu.size());
            lfsu.finiteElement().localBasis().evaluateJacobian(ip.position(),js);
            std::vector<JacobianType> js_v(lfsv.size());
            lfsv.finiteElement().localBasis().evaluateJacobian(ip.position(),js_v);
#else
            const std::vector<JacobianType>& js = cache[order].evaluateJacobian(ip.position(),lfsu.finiteElement().localBasis());
            const std::vector<JacobianType>& js_v = cache[order].evaluateJacobian(ip.position(),lfsv.finiteElement().localBasis());
#endif

            // transform gradients of shape functions to real element
            jac = eg.geometry().jacobianInverseTransposed(ip.position());
            std::vector<Dune::FieldVector<RF,dim> > gradphi(lfsu.size());
            for (size_type i=0; i<lfsu.size(); i++)
              jac.mv(js[i][0],gradphi[i]);

            std::vector<Dune::FieldVector<RF,dim> > gradpsi(lfsv.size());
            for (size_type i=0; i<lfsv.size(); i++)
              jac.mv(js_v[i][0],gradpsi[i]);

            // compute gradient of u
            Dune::FieldVector<RF,dim> gradu(0.0);
            for (size_type i=0; i<lfsu.size(); i++)
              gradu.axpy(x(lfsu,i),gradphi[i]);

            // compute A * gradient of u
            Dune::FieldVector<RF,dim> Agradu(0.0);
            A.umv(gradu,Agradu);

            // evaluate velocity field
            typename T::Traits::RangeType b = param.b(eg.entity(),ip.position());

            // evaluate reaction term
            typename T::Traits::RangeFieldType c = param.c(eg.entity(),ip.position());

            // integrate (A grad u - bu)*grad phi_i + a*u*phi_i
            RF factor = ip.weight() * eg.geometry().integrationElement(ip.position());
            for (size_type i=0; i<lfsv.size(); i++)
              r.accumulate(lfsv,i,( Agradu*gradpsi[i] - u*(b*gradpsi[i]) + c*u*psi[i] )*factor);
          }
      }

      // jacobian of volume term
      template<typename EG, typename LFSU, typename X, typename LFSV, typename M>
      void jacobian_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv,
                            M& mat) const
      {
        // domain and range field type
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::JacobianType JacobianType;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeType RangeType;
        typedef typename LFSU::Traits::SizeType size_type;

        // dimensions
        const int dim = EG::Entity::dimension;
        const int order = std::max(lfsu.finiteElement().localBasis().order(),
            lfsv.finiteElement().localBasis().order());
        const int intorder = intorderadd + quadrature_factor * order;

        // select quadrature rule
        Dune::GeometryType gt = eg.geometry().type();
        const Dune::QuadratureRule<DF,dim>& rule = Dune::QuadratureRules<DF,dim>::rule(gt,intorder);

        // evaluate diffusion tensor at cell center, assume it is constant over elements
        typename T::Traits::PermTensorType A;
        Dune::FieldVector<DF,dim> localcenter = Dune::ReferenceElements<DF,dim>::general(gt).position(0,0);
        A = param.A(eg.entity(),localcenter);

        // transformation
        typename EG::Geometry::JacobianInverseTransposed jac;

        // loop over quadrature points
        for (const auto& ip : rule)
          {
            // evaluate basis functions
#if USECACHE==0
            std::vector<RangeType> phi(lfsu.size());
            lfsu.finiteElement().localBasis().evaluateFunction(ip.position(),phi);
#else
            const std::vector<RangeType>& phi = cache[order].evaluateFunction(ip.position(),lfsu.finiteElement().localBasis());
#endif

            // evaluate gradient of basis functions
#if USECACHE==0
            std::vector<JacobianType> js(lfsu.size());
            lfsu.finiteElement().localBasis().evaluateJacobian(ip.position(),js);
#else
            const std::vector<JacobianType>& js = cache[order].evaluateJacobian(ip.position(),lfsu.finiteElement().localBasis());
#endif

            // transform gradients of shape functions to real element
            jac = eg.geometry().jacobianInverseTransposed(ip.position());
            std::vector<Dune::FieldVector<RF,dim> > gradphi(lfsu.size());
            std::vector<Dune::FieldVector<RF,dim> > Agradphi(lfsu.size());
            for (size_type i=0; i<lfsu.size(); i++)
              {
                jac.mv(js[i][0],gradphi[i]);
                A.mv(gradphi[i],Agradphi[i]);
              }

            // evaluate velocity field
            typename T::Traits::RangeType b = param.b(eg.entity(),ip.position());

            // evaluate reaction term
            typename T::Traits::RangeFieldType c = param.c(eg.entity(),ip.position());

            // integrate (A grad u - bu)*grad phi_i + a*u*phi_i
            RF factor = ip.weight() * eg.geometry().integrationElement(ip.position());
            for (size_type j=0; j<lfsu.size(); j++)
              for (size_type i=0; i<lfsu.size(); i++)
                mat.accumulate(lfsu,i,lfsu,j,( Agradphi[j]*gradphi[i] - phi[j]*(b*gradphi[i]) + c*phi[j]*phi[i] )*factor);
          }
      }

      // skeleton integral depending on test and ansatz functions
      // each face is only visited ONCE!
      template<typename IG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_skeleton (const IG& ig,
                           const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                           const LFSU& lfsu_n, const X& x_n, const LFSV& lfsv_n,
                           R& r_s, R& r_n) const
      {
        // domain and range field type
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeType RangeType;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::JacobianType JacobianType;
        typedef typename LFSV::Traits::SizeType size_type;

        // dimensions
        const int dim = IG::dimension;
        const int order = std::max(
            std::max(lfsu_s.finiteElement().localBasis().order(),
                lfsu_n.finiteElement().localBasis().order()),
            std::max(lfsv_s.finiteElement().localBasis().order(),
                lfsv_n.finiteElement().localBasis().order())
            );
        const int intorder = intorderadd+quadrature_factor*order;

        // make copy of inside and outside cell w.r.t. the intersection
        auto inside_cell = ig.inside();
        auto outside_cell = ig.outside();

        // evaluate permeability tensors
        const Dune::FieldVector<DF,dim>&
          inside_local = Dune::ReferenceElements<DF,dim>::general(inside_cell.type()).position(0,0);
        const Dune::FieldVector<DF,dim>&
          outside_local = Dune::ReferenceElements<DF,dim>::general(outside_cell.type()).position(0,0);
        typename T::Traits::PermTensorType A_s, A_n;
        A_s = param.A(inside_cell,inside_local);
        A_n = param.A(outside_cell,outside_local);

        // face diameter; this should be revised for anisotropic meshes?
        DF h_s, h_n;
        DF hmax_s = 0.;
        DF hmax_n = 0.;
        element_size(inside_cell.geometry(),h_s,hmax_s);
        element_size(outside_cell.geometry(),h_n,hmax_n);
        RF h_F = std::min(h_s,h_n);
        h_F = std::min(inside_cell.geometry().volume(),outside_cell.geometry().volume())/ig.geometry().volume(); // Houston!

        // select quadrature rule
        Dune::GeometryType gtface = ig.geometryInInside().type();
        const Dune::QuadratureRule<DF,dim-1>& rule = Dune::QuadratureRules<DF,dim-1>::rule(gtface,intorder);

        // transformation
        typename IG::Entity::Geometry::JacobianInverseTransposed jac;

        // tensor times normal
        const Dune::FieldVector<DF,dim> n_F = ig.centerUnitOuterNormal();
        Dune::FieldVector<RF,dim> An_F_s;
        A_s.mv(n_F,An_F_s);
        Dune::FieldVector<RF,dim> An_F_n;
        A_n.mv(n_F,An_F_n);

        // compute weights
        RF omega_s;
        RF omega_n;
        RF harmonic_average(0.0);
        if (weights==ConvectionDiffusionDGWeights::weightsOn)
          {
            RF delta_s = (An_F_s*n_F);
            RF delta_n = (An_F_n*n_F);
            omega_s = delta_n/(delta_s+delta_n+1e-20);
            omega_n = delta_s/(delta_s+delta_n+1e-20);
            harmonic_average = 2.0*delta_s*delta_n/(delta_s+delta_n+1e-20);
          }
        else
          {
            omega_s = omega_n = 0.5;
            harmonic_average = 1.0;
          }

        // get polynomial degree
        const int order_s = lfsu_s.finiteElement().localBasis().order();
        const int order_n = lfsu_n.finiteElement().localBasis().order();
        int degree = std::max( order_s, order_n );

        // penalty factor
        RF penalty_factor = (alpha/h_F) * harmonic_average * degree*(degree+dim-1);

        // loop over quadrature points
        for (const auto& ip : rule)
          {
            // exact normal
            const Dune::FieldVector<DF,dim> n_F_local = ig.unitOuterNormal(ip.position());

            // position of quadrature point in local coordinates of elements
            Dune::FieldVector<DF,dim> iplocal_s = ig.geometryInInside().global(ip.position());
            Dune::FieldVector<DF,dim> iplocal_n = ig.geometryInOutside().global(ip.position());

            // evaluate basis functions
#if USECACHE==0
            std::vector<RangeType> phi_s(lfsu_s.size());
            lfsu_s.finiteElement().localBasis().evaluateFunction(iplocal_s,phi_s);
            std::vector<RangeType> phi_n(lfsu_n.size());
            lfsu_n.finiteElement().localBasis().evaluateFunction(iplocal_n,phi_n);
            std::vector<RangeType> psi_s(lfsv_s.size());
            lfsv_s.finiteElement().localBasis().evaluateFunction(iplocal_s,psi_s);
            std::vector<RangeType> psi_n(lfsv_n.size());
            lfsv_n.finiteElement().localBasis().evaluateFunction(iplocal_n,psi_n);
#else
            const std::vector<RangeType>& phi_s = cache[order_s].evaluateFunction(iplocal_s,lfsu_s.finiteElement().localBasis());
            const std::vector<RangeType>& phi_n = cache[order_n].evaluateFunction(iplocal_n,lfsu_n.finiteElement().localBasis());
            const std::vector<RangeType>& psi_s = cache[order_s].evaluateFunction(iplocal_s,lfsv_s.finiteElement().localBasis());
            const std::vector<RangeType>& psi_n = cache[order_n].evaluateFunction(iplocal_n,lfsv_n.finiteElement().localBasis());
#endif

            // evaluate u
            RF u_s=0.0;
            for (size_type i=0; i<lfsu_s.size(); i++)
              u_s += x_s(lfsu_s,i)*phi_s[i];
            RF u_n=0.0;
            for (size_type i=0; i<lfsu_n.size(); i++)
              u_n += x_n(lfsu_n,i)*phi_n[i];

            // evaluate gradient of basis functions
#if USECACHE==0
            std::vector<JacobianType> gradphi_s(lfsu_s.size());
            lfsu_s.finiteElement().localBasis().evaluateJacobian(iplocal_s,gradphi_s);
            std::vector<JacobianType> gradphi_n(lfsu_n.size());
            lfsu_n.finiteElement().localBasis().evaluateJacobian(iplocal_n,gradphi_n);
            std::vector<JacobianType> gradpsi_s(lfsv_s.size());
            lfsv_s.finiteElement().localBasis().evaluateJacobian(iplocal_s,gradpsi_s);
            std::vector<JacobianType> gradpsi_n(lfsv_n.size());
            lfsv_n.finiteElement().localBasis().evaluateJacobian(iplocal_n,gradpsi_n);
#else
            const std::vector<JacobianType>& gradphi_s = cache[order_s].evaluateJacobian(iplocal_s,lfsu_s.finiteElement().localBasis());
            const std::vector<JacobianType>& gradphi_n = cache[order_n].evaluateJacobian(iplocal_n,lfsu_n.finiteElement().localBasis());
            const std::vector<JacobianType>& gradpsi_s = cache[order_s].evaluateJacobian(iplocal_s,lfsv_s.finiteElement().localBasis());
            const std::vector<JacobianType>& gradpsi_n = cache[order_n].evaluateJacobian(iplocal_n,lfsv_n.finiteElement().localBasis());
#endif

            // transform gradients of shape functions to real element
            jac = inside_cell.geometry().jacobianInverseTransposed(iplocal_s);
            std::vector<Dune::FieldVector<RF,dim> > tgradphi_s(lfsu_s.size());
            for (size_type i=0; i<lfsu_s.size(); i++) jac.mv(gradphi_s[i][0],tgradphi_s[i]);
            std::vector<Dune::FieldVector<RF,dim> > tgradpsi_s(lfsv_s.size());
            for (size_type i=0; i<lfsv_s.size(); i++) jac.mv(gradpsi_s[i][0],tgradpsi_s[i]);
            jac = outside_cell.geometry().jacobianInverseTransposed(iplocal_n);
            std::vector<Dune::FieldVector<RF,dim> > tgradphi_n(lfsu_n.size());
            for (size_type i=0; i<lfsu_n.size(); i++) jac.mv(gradphi_n[i][0],tgradphi_n[i]);
            std::vector<Dune::FieldVector<RF,dim> > tgradpsi_n(lfsv_n.size());
            for (size_type i=0; i<lfsv_n.size(); i++) jac.mv(gradpsi_n[i][0],tgradpsi_n[i]);

            // compute gradient of u
            Dune::FieldVector<RF,dim> gradu_s(0.0);
            for (size_type i=0; i<lfsu_s.size(); i++)
              gradu_s.axpy(x_s(lfsu_s,i),tgradphi_s[i]);
            Dune::FieldVector<RF,dim> gradu_n(0.0);
            for (size_type i=0; i<lfsu_n.size(); i++)
              gradu_n.axpy(x_n(lfsu_n,i),tgradphi_n[i]);

            // evaluate velocity field and upwinding, assume H(div) velocity field => may choose any side
            typename T::Traits::RangeType b = param.b(inside_cell,iplocal_s);
            RF normalflux = b*n_F_local;
            RF omegaup_s, omegaup_n;
            if (normalflux>=0.0)
              {
                omegaup_s = 1.0;
                omegaup_n = 0.0;
              }
            else
              {
                omegaup_s = 0.0;
                omegaup_n = 1.0;
              }

            // integration factor
            RF factor = ip.weight() * ig.geometry().integrationElement(ip.position());

            // convection term
            RF term1 = (omegaup_s*u_s + omegaup_n*u_n) * normalflux *factor;
            for (size_type i=0; i<lfsv_s.size(); i++)
              r_s.accumulate(lfsv_s,i,term1 * psi_s[i]);
            for (size_type i=0; i<lfsv_n.size(); i++)
              r_n.accumulate(lfsv_n,i,-term1 * psi_n[i]);

            // diffusion term
            RF term2 =  -(omega_s*(An_F_s*gradu_s) + omega_n*(An_F_n*gradu_n)) * factor;
            for (size_type i=0; i<lfsv_s.size(); i++)
              r_s.accumulate(lfsv_s,i,term2 * psi_s[i]);
            for (size_type i=0; i<lfsv_n.size(); i++)
              r_n.accumulate(lfsv_n,i,-term2 * psi_n[i]);

            // (non-)symmetric IP term
            RF term3 = (u_s-u_n) * factor;
            for (size_type i=0; i<lfsv_s.size(); i++)
              r_s.accumulate(lfsv_s,i,term3 * theta * omega_s * (An_F_s*tgradpsi_s[i]));
            for (size_type i=0; i<lfsv_n.size(); i++)
              r_n.accumulate(lfsv_n,i,term3 * theta * omega_n * (An_F_n*tgradpsi_n[i]));

            // standard IP term integral
            RF term4 = penalty_factor * (u_s-u_n) * factor;
            for (size_type i=0; i<lfsv_s.size(); i++)
              r_s.accumulate(lfsv_s,i,term4 * psi_s[i]);
            for (size_type i=0; i<lfsv_n.size(); i++)
              r_n.accumulate(lfsv_n,i,-term4 * psi_n[i]);
          }
      }

      template<typename IG, typename LFSU, typename X, typename LFSV, typename M>
      void jacobian_skeleton (const IG& ig,
                              const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                              const LFSU& lfsu_n, const X& x_n, const LFSV& lfsv_n,
                              M& mat_ss, M& mat_sn,
                              M& mat_ns, M& mat_nn) const
      {
        // domain and range field type
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeType RangeType;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::JacobianType JacobianType;
        typedef typename LFSV::Traits::SizeType size_type;

        // dimensions
        const int dim = IG::dimension;
        const int order = std::max(
            std::max(lfsu_s.finiteElement().localBasis().order(),
                lfsu_n.finiteElement().localBasis().order()),
            std::max(lfsv_s.finiteElement().localBasis().order(),
                lfsv_n.finiteElement().localBasis().order())
            );
        const int intorder = intorderadd+quadrature_factor*order;

        // make copy of inside and outside cell w.r.t. the intersection
        auto inside_cell = ig.inside();
        auto outside_cell = ig.outside();

        // evaluate permeability tensors
        const Dune::FieldVector<DF,dim>&
          inside_local = Dune::ReferenceElements<DF,dim>::general(inside_cell.type()).position(0,0);
        const Dune::FieldVector<DF,dim>&
          outside_local = Dune::ReferenceElements<DF,dim>::general(outside_cell.type()).position(0,0);
        typename T::Traits::PermTensorType A_s, A_n;
        A_s = param.A(inside_cell,inside_local);
        A_n = param.A(outside_cell,outside_local);

        // face diameter; this should be revised for anisotropic meshes?
        DF h_s, h_n;
        DF hmax_s = 0., hmax_n = 0.;
        element_size(inside_cell.geometry(),h_s,hmax_s);
        element_size(outside_cell.geometry(),h_n,hmax_n);
        RF h_F = std::min(h_s,h_n);
        h_F = std::min(inside_cell.geometry().volume(),outside_cell.geometry().volume())/ig.geometry().volume(); // Houston!

        // select quadrature rule
        Dune::GeometryType gtface = ig.geometryInInside().type();
        const Dune::QuadratureRule<DF,dim-1>& rule = Dune::QuadratureRules<DF,dim-1>::rule(gtface,intorder);

        // transformation
        typename IG::Entity::Geometry::JacobianInverseTransposed jac;

        // tensor times normal
        const Dune::FieldVector<DF,dim> n_F = ig.centerUnitOuterNormal();
        Dune::FieldVector<RF,dim> An_F_s;
        A_s.mv(n_F,An_F_s);
        Dune::FieldVector<RF,dim> An_F_n;
        A_n.mv(n_F,An_F_n);

        // compute weights
        RF omega_s;
        RF omega_n;
        RF harmonic_average(0.0);
        if (weights==ConvectionDiffusionDGWeights::weightsOn)
          {
            RF delta_s = (An_F_s*n_F);
            RF delta_n = (An_F_n*n_F);
            omega_s = delta_n/(delta_s+delta_n+1e-20);
            omega_n = delta_s/(delta_s+delta_n+1e-20);
            harmonic_average = 2.0*delta_s*delta_n/(delta_s+delta_n+1e-20);
          }
        else
          {
            omega_s = omega_n = 0.5;
            harmonic_average = 1.0;
          }

        // get polynomial degree
        const int order_s = lfsu_s.finiteElement().localBasis().order();
        const int order_n = lfsu_n.finiteElement().localBasis().order();
        int degree = std::max( order_s, order_n );

        // penalty factor
        RF penalty_factor = (alpha/h_F) * harmonic_average * degree*(degree+dim-1);

        // loop over quadrature points
        for (const auto& ip : rule)
          {
            // exact normal
            const Dune::FieldVector<DF,dim> n_F_local = ig.unitOuterNormal(ip.position());

            // position of quadrature point in local coordinates of elements
            Dune::FieldVector<DF,dim> iplocal_s = ig.geometryInInside().global(ip.position());
            Dune::FieldVector<DF,dim> iplocal_n = ig.geometryInOutside().global(ip.position());

            // evaluate basis functions
#if USECACHE==0
            std::vector<RangeType> phi_s(lfsu_s.size());
            lfsu_s.finiteElement().localBasis().evaluateFunction(iplocal_s,phi_s);
            std::vector<RangeType> phi_n(lfsu_n.size());
            lfsu_n.finiteElement().localBasis().evaluateFunction(iplocal_n,phi_n);
#else
            const std::vector<RangeType>& phi_s = cache[order_s].evaluateFunction(iplocal_s,lfsu_s.finiteElement().localBasis());
            const std::vector<RangeType>& phi_n = cache[order_n].evaluateFunction(iplocal_n,lfsu_n.finiteElement().localBasis());
#endif

            // evaluate gradient of basis functions
#if USECACHE==0
            std::vector<JacobianType> gradphi_s(lfsu_s.size());
            lfsu_s.finiteElement().localBasis().evaluateJacobian(iplocal_s,gradphi_s);
            std::vector<JacobianType> gradphi_n(lfsu_n.size());
            lfsu_n.finiteElement().localBasis().evaluateJacobian(iplocal_n,gradphi_n);
#else
            const std::vector<JacobianType>& gradphi_s = cache[order_s].evaluateJacobian(iplocal_s,lfsu_s.finiteElement().localBasis());
            const std::vector<JacobianType>& gradphi_n = cache[order_n].evaluateJacobian(iplocal_n,lfsu_n.finiteElement().localBasis());
#endif

            // transform gradients of shape functions to real element
            jac = inside_cell.geometry().jacobianInverseTransposed(iplocal_s);
            std::vector<Dune::FieldVector<RF,dim> > tgradphi_s(lfsu_s.size());
            for (size_type i=0; i<lfsu_s.size(); i++) jac.mv(gradphi_s[i][0],tgradphi_s[i]);
            jac = outside_cell.geometry().jacobianInverseTransposed(iplocal_n);
            std::vector<Dune::FieldVector<RF,dim> > tgradphi_n(lfsu_n.size());
            for (size_type i=0; i<lfsu_n.size(); i++) jac.mv(gradphi_n[i][0],tgradphi_n[i]);

            // evaluate velocity field and upwinding, assume H(div) velocity field => may choose any side
            typename T::Traits::RangeType b = param.b(inside_cell,iplocal_s);
            RF normalflux = b*n_F_local;
            RF omegaup_s, omegaup_n;
            if (normalflux>=0.0)
              {
                omegaup_s = 1.0;
                omegaup_n = 0.0;
              }
            else
              {
                omegaup_s = 0.0;
                omegaup_n = 1.0;
              }

            // integration factor
            RF factor = ip.weight() * ig.geometry().integrationElement(ip.position());
            RF ipfactor = penalty_factor * factor;

            // do all terms in the order: I convection, II diffusion, III consistency, IV ip
            for (size_type j=0; j<lfsu_s.size(); j++) {
              RF temp1 = -(An_F_s*tgradphi_s[j])*omega_s*factor;
              for (size_type i=0; i<lfsu_s.size(); i++) {
                mat_ss.accumulate(lfsu_s,i,lfsu_s,j,omegaup_s * phi_s[j] * normalflux *factor * phi_s[i]);
                mat_ss.accumulate(lfsu_s,i,lfsu_s,j,temp1 * phi_s[i]);
                mat_ss.accumulate(lfsu_s,i,lfsu_s,j,phi_s[j] * factor * theta * omega_s * (An_F_s*tgradphi_s[i]));
                mat_ss.accumulate(lfsu_s,i,lfsu_s,j,phi_s[j] * ipfactor * phi_s[i]);
              }
            }
            for (size_type j=0; j<lfsu_n.size(); j++) {
              RF temp1 = -(An_F_n*tgradphi_n[j])*omega_n*factor;
              for (size_type i=0; i<lfsu_s.size(); i++) {
                mat_sn.accumulate(lfsu_s,i,lfsu_n,j,omegaup_n * phi_n[j] * normalflux *factor * phi_s[i]);
                mat_sn.accumulate(lfsu_s,i,lfsu_n,j,temp1 * phi_s[i]);
                mat_sn.accumulate(lfsu_s,i,lfsu_n,j,-phi_n[j] * factor * theta * omega_s * (An_F_s*tgradphi_s[i]));
                mat_sn.accumulate(lfsu_s,i,lfsu_n,j,-phi_n[j] * ipfactor * phi_s[i]);
              }
            }
            for (size_type j=0; j<lfsu_s.size(); j++) {
              RF temp1 = -(An_F_s*tgradphi_s[j])*omega_s*factor;
              for (size_type i=0; i<lfsu_n.size(); i++) {
                mat_ns.accumulate(lfsu_n,i,lfsu_s,j,-omegaup_s * phi_s[j] * normalflux *factor * phi_n[i]);
                mat_ns.accumulate(lfsu_n,i,lfsu_s,j,-temp1 * phi_n[i]);
                mat_ns.accumulate(lfsu_n,i,lfsu_s,j,phi_s[j] * factor * theta * omega_n * (An_F_n*tgradphi_n[i]));
                mat_ns.accumulate(lfsu_n,i,lfsu_s,j,-phi_s[j] * ipfactor * phi_n[i]);
              }
            }
            for (size_type j=0; j<lfsu_n.size(); j++) {
              RF temp1 = -(An_F_n*tgradphi_n[j])*omega_n*factor;
              for (size_type i=0; i<lfsu_n.size(); i++) {
                mat_nn.accumulate(lfsu_n,i,lfsu_n,j,-omegaup_n * phi_n[j] * normalflux *factor * phi_n[i]);
                mat_nn.accumulate(lfsu_n,i,lfsu_n,j,-temp1 * phi_n[i]);
                mat_nn.accumulate(lfsu_n,i,lfsu_n,j,-phi_n[j] * factor * theta * omega_n * (An_F_n*tgradphi_n[i]));
                mat_nn.accumulate(lfsu_n,i,lfsu_n,j,phi_n[j] * ipfactor * phi_n[i]);
              }
            }
          }
      }

      // boundary integral depending on test and ansatz functions
      // We put the Dirchlet evaluation also in the alpha term to save some geometry evaluations
      template<typename IG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_boundary (const IG& ig,
                           const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                           R& r_s) const
      {
        // domain and range field type
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeType RangeType;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::JacobianType JacobianType;
        typedef typename LFSV::Traits::SizeType size_type;

        // dimensions
        const int dim = IG::dimension;
        const int order = std::max(
            lfsu_s.finiteElement().localBasis().order(),
            lfsv_s.finiteElement().localBasis().order()
            );
        const int intorder = intorderadd+quadrature_factor*order;

        // make copy of inside cell w.r.t. the boundary
        auto inside_cell = ig.inside();

        // evaluate permeability tensors
        const Dune::FieldVector<DF,dim>&
          inside_local = Dune::ReferenceElements<DF,dim>::general(inside_cell.type()).position(0,0);
        typename T::Traits::PermTensorType A_s;
        A_s = param.A(inside_cell,inside_local);

        // select quadrature rule
        Dune::GeometryType gtface = ig.geometryInInside().type();
        const Dune::QuadratureRule<DF,dim-1>& rule = Dune::QuadratureRules<DF,dim-1>::rule(gtface,intorder);

        // face diameter
        DF h_s;
        DF hmax_s = 0.;
        element_size(inside_cell.geometry(),h_s,hmax_s);
        RF h_F = h_s;
        h_F = inside_cell.geometry().volume()/ig.geometry().volume(); // Houston!

        // transformation
        Dune::FieldMatrix<DF,dim,dim> jac;

        // compute weights
        const Dune::FieldVector<DF,dim> n_F = ig.centerUnitOuterNormal();
        Dune::FieldVector<RF,dim> An_F_s;
        A_s.mv(n_F,An_F_s);
        RF harmonic_average;
        if (weights==ConvectionDiffusionDGWeights::weightsOn)
          harmonic_average = An_F_s*n_F;
        else
          harmonic_average = 1.0;

        // get polynomial degree
        const int order_s = lfsu_s.finiteElement().localBasis().order();
        int degree = order_s;

        // penalty factor
        RF penalty_factor = (alpha/h_F) * harmonic_average * degree*(degree+dim-1);

        // loop over quadrature points
        for (const auto& ip : rule)
          {
            BCType bctype = param.bctype(ig.intersection(),ip.position());

            if (bctype == ConvectionDiffusionBoundaryConditions::None)
              continue;

            // position of quadrature point in local coordinates of elements
            Dune::FieldVector<DF,dim> iplocal_s = ig.geometryInInside().global(ip.position());

            // local normal
            const Dune::FieldVector<DF,dim> n_F_local = ig.unitOuterNormal(ip.position());

            // evaluate basis functions
#if USECACHE==0
            std::vector<RangeType> phi_s(lfsu_s.size());
            lfsu_s.finiteElement().localBasis().evaluateFunction(iplocal_s,phi_s);
            std::vector<RangeType> psi_s(lfsv_s.size());
            lfsv_s.finiteElement().localBasis().evaluateFunction(iplocal_s,psi_s);
#else
            const std::vector<RangeType>& phi_s = cache[order_s].evaluateFunction(iplocal_s,lfsu_s.finiteElement().localBasis());
            const std::vector<RangeType>& psi_s = cache[order_s].evaluateFunction(iplocal_s,lfsv_s.finiteElement().localBasis());
#endif

            // integration factor
            RF factor = ip.weight() * ig.geometry().integrationElement(ip.position());

            if (bctype == ConvectionDiffusionBoundaryConditions::Neumann)
              {
                // evaluate flux boundary condition
                RF j = param.j(ig.intersection(),ip.position());

                // integrate
                for (size_type i=0; i<lfsv_s.size(); i++)
                  r_s.accumulate(lfsv_s,i,j * psi_s[i] * factor);

                continue;
              }

            // evaluate u
            RF u_s=0.0;
            for (size_type i=0; i<lfsu_s.size(); i++)
              u_s += x_s(lfsu_s,i)*phi_s[i];

            // evaluate velocity field and upwinding, assume H(div) velocity field => choose any side
            typename T::Traits::RangeType b = param.b(inside_cell,iplocal_s);
            RF normalflux = b*n_F_local;

            if (bctype == ConvectionDiffusionBoundaryConditions::Outflow)
              {
                if (normalflux<-1e-30)
                  DUNE_THROW(Dune::Exception,
                    "Outflow boundary condition on inflow! [b("
                    << ig.geometry().global(ip.position()) << ") = "
                    << b << ")");

                // convection term
                RF term1 = u_s * normalflux *factor;
                for (size_type i=0; i<lfsv_s.size(); i++)
                  r_s.accumulate(lfsv_s,i,term1 * psi_s[i]);

                // evaluate flux boundary condition
                RF o = param.o(ig.intersection(),ip.position());

                // integrate
                for (size_type i=0; i<lfsv_s.size(); i++)
                  r_s.accumulate(lfsv_s,i,o * psi_s[i] * factor);

                continue;
              }

            // evaluate gradient of basis functions
            assert (bctype == ConvectionDiffusionBoundaryConditions::Dirichlet);
#if USECACHE==0
            std::vector<JacobianType> gradphi_s(lfsu_s.size());
            lfsu_s.finiteElement().localBasis().evaluateJacobian(iplocal_s,gradphi_s);
            std::vector<JacobianType> gradpsi_s(lfsv_s.size());
            lfsv_s.finiteElement().localBasis().evaluateJacobian(iplocal_s,gradpsi_s);
#else
            const std::vector<JacobianType>& gradphi_s = cache[order_s].evaluateJacobian(iplocal_s,lfsu_s.finiteElement().localBasis());
            const std::vector<JacobianType>& gradpsi_s = cache[order_s].evaluateJacobian(iplocal_s,lfsv_s.finiteElement().localBasis());
#endif

            // transform gradients of shape functions to real element
            jac = inside_cell.geometry().jacobianInverseTransposed(iplocal_s);
            std::vector<Dune::FieldVector<RF,dim> > tgradphi_s(lfsu_s.size());
            for (size_type i=0; i<lfsu_s.size(); i++) jac.mv(gradphi_s[i][0],tgradphi_s[i]);
            std::vector<Dune::FieldVector<RF,dim> > tgradpsi_s(lfsv_s.size());
            for (size_type i=0; i<lfsv_s.size(); i++) jac.mv(gradpsi_s[i][0],tgradpsi_s[i]);

            // compute gradient of u
            Dune::FieldVector<RF,dim> gradu_s(0.0);
            for (size_type i=0; i<lfsu_s.size(); i++)
              gradu_s.axpy(x_s(lfsu_s,i),tgradphi_s[i]);

            // evaluate Dirichlet boundary condition
            RF g = param.g(inside_cell,iplocal_s);

            // upwind
            RF omegaup_s, omegaup_n;
            if (normalflux>=0.0)
              {
                omegaup_s = 1.0;
                omegaup_n = 0.0;
              }
            else
              {
                omegaup_s = 0.0;
                omegaup_n = 1.0;
              }

            // convection term
            RF term1 = (omegaup_s*u_s + omegaup_n*g) * normalflux *factor;
            for (size_type i=0; i<lfsv_s.size(); i++)
              r_s.accumulate(lfsv_s,i,term1 * psi_s[i]);

            // diffusion term
            RF term2 =  (An_F_s*gradu_s) * factor;
            for (size_type i=0; i<lfsv_s.size(); i++)
              r_s.accumulate(lfsv_s,i,-term2 * psi_s[i]);

            // (non-)symmetric IP term
            RF term3 = (u_s-g) * factor;
            for (size_type i=0; i<lfsv_s.size(); i++)
              r_s.accumulate(lfsv_s,i,term3 * theta * (An_F_s*tgradpsi_s[i]));

            // standard IP term
            RF term4 = penalty_factor * (u_s-g) * factor;
            for (size_type i=0; i<lfsv_s.size(); i++)
              r_s.accumulate(lfsv_s,i,term4 * psi_s[i]);
          }
      }

      template<typename IG, typename LFSU, typename X, typename LFSV, typename M>
      void jacobian_boundary (const IG& ig,
                              const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                              M& mat_ss) const
      {
        // domain and range field type
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeType RangeType;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::JacobianType JacobianType;
        typedef typename LFSV::Traits::SizeType size_type;

        // dimensions
        const int dim = IG::dimension;
        const int order = std::max(
            lfsu_s.finiteElement().localBasis().order(),
            lfsv_s.finiteElement().localBasis().order()
            );
        const int intorder = intorderadd+quadrature_factor*order;

        // make copy of inside cell w.r.t. the boundary
        auto inside_cell = ig.inside();

        // evaluate permeability tensors
        const Dune::FieldVector<DF,dim>&
          inside_local = Dune::ReferenceElements<DF,dim>::general(inside_cell.type()).position(0,0);
        typename T::Traits::PermTensorType A_s;
        A_s = param.A(inside_cell,inside_local);

        // select quadrature rule
        Dune::GeometryType gtface = ig.geometryInInside().type();
        const Dune::QuadratureRule<DF,dim-1>& rule = Dune::QuadratureRules<DF,dim-1>::rule(gtface,intorder);

        // face diameter
        DF h_s;
        DF hmax_s = 0.;
        element_size(inside_cell.geometry(),h_s,hmax_s);
        RF h_F = h_s;
        h_F = inside_cell.geometry().volume()/ig.geometry().volume(); // Houston!

        // transformation
        Dune::FieldMatrix<DF,dim,dim> jac;

        // compute weights
        const Dune::FieldVector<DF,dim> n_F = ig.centerUnitOuterNormal();
        Dune::FieldVector<RF,dim> An_F_s;
        A_s.mv(n_F,An_F_s);
        RF harmonic_average;
        if (weights==ConvectionDiffusionDGWeights::weightsOn)
          harmonic_average = An_F_s*n_F;
        else
          harmonic_average = 1.0;

        // get polynomial degree
        const int order_s = lfsu_s.finiteElement().localBasis().order();
        int degree = order_s;

        // penalty factor
        RF penalty_factor = (alpha/h_F) * harmonic_average * degree*(degree+dim-1);

        // Neumann boundary makes no contribution to boundary
        //if (bctype == ConvectionDiffusionBoundaryConditions::Neumann) return;

        // loop over quadrature points
        for (const auto& ip : rule)
          {
            BCType bctype = param.bctype(ig.intersection(),ip.position());

            if (bctype == ConvectionDiffusionBoundaryConditions::None ||
                bctype == ConvectionDiffusionBoundaryConditions::Neumann)
              continue;

            // position of quadrature point in local coordinates of elements
            Dune::FieldVector<DF,dim> iplocal_s = ig.geometryInInside().global(ip.position());

            // local normal
            const Dune::FieldVector<DF,dim> n_F_local = ig.unitOuterNormal(ip.position());

            // evaluate basis functions
#if USECACHE==0
            std::vector<RangeType> phi_s(lfsu_s.size());
            lfsu_s.finiteElement().localBasis().evaluateFunction(iplocal_s,phi_s);
#else
            const std::vector<RangeType>& phi_s = cache[order_s].evaluateFunction(iplocal_s,lfsu_s.finiteElement().localBasis());
#endif

            // integration factor
            RF factor = ip.weight() * ig.geometry().integrationElement(ip.position());

            // evaluate velocity field and upwinding, assume H(div) velocity field => choose any side
            typename T::Traits::RangeType b = param.b(inside_cell,iplocal_s);
            RF normalflux = b*n_F_local;

            if (bctype == ConvectionDiffusionBoundaryConditions::Outflow)
              {
                if (normalflux<-1e-30)
                  DUNE_THROW(Dune::Exception,
                    "Outflow boundary condition on inflow! [b("
                    << ig.geometry().global(ip.position()) << ") = "
                    << b << ")" << n_F_local << " " << normalflux);

                // convection term
                for (size_type j=0; j<lfsu_s.size(); j++)
                  for (size_type i=0; i<lfsu_s.size(); i++)
                    mat_ss.accumulate(lfsu_s,i,lfsu_s,j,phi_s[j] * normalflux * factor * phi_s[i]);

                continue;
              }

            // evaluate gradient of basis functions
#if USECACHE==0
            std::vector<JacobianType> gradphi_s(lfsu_s.size());
            lfsu_s.finiteElement().localBasis().evaluateJacobian(iplocal_s,gradphi_s);
#else
            const std::vector<JacobianType>& gradphi_s = cache[order_s].evaluateJacobian(iplocal_s,lfsu_s.finiteElement().localBasis());
#endif

            // transform gradients of shape functions to real element
            jac = inside_cell.geometry().jacobianInverseTransposed(iplocal_s);
            std::vector<Dune::FieldVector<RF,dim> > tgradphi_s(lfsu_s.size());
            for (size_type i=0; i<lfsu_s.size(); i++) jac.mv(gradphi_s[i][0],tgradphi_s[i]);

            // upwind
            RF omegaup_s, omegaup_n;
            if (normalflux>=0.0)
              {
                omegaup_s = 1.0;
                omegaup_n = 0.0;
              }
            else
              {
                omegaup_s = 0.0;
                omegaup_n = 1.0;
              }

            // convection term
            for (size_type j=0; j<lfsu_s.size(); j++)
              for (size_type i=0; i<lfsu_s.size(); i++)
                mat_ss.accumulate(lfsu_s,i,lfsu_s,j,omegaup_s * phi_s[j] * normalflux * factor * phi_s[i]);

            // diffusion term
            for (size_type j=0; j<lfsu_s.size(); j++)
              for (size_type i=0; i<lfsu_s.size(); i++)
                mat_ss.accumulate(lfsu_s,i,lfsu_s,j,-(An_F_s*tgradphi_s[j]) * factor * phi_s[i]);

            // (non-)symmetric IP term
            for (size_type j=0; j<lfsu_s.size(); j++)
              for (size_type i=0; i<lfsu_s.size(); i++)
                mat_ss.accumulate(lfsu_s,i,lfsu_s,j,phi_s[j] * factor * theta * (An_F_s*tgradphi_s[i]));

            // standard IP term
            for (size_type j=0; j<lfsu_s.size(); j++)
              for (size_type i=0; i<lfsu_s.size(); i++)
                mat_ss.accumulate(lfsu_s,i,lfsu_s,j,penalty_factor * phi_s[j] * phi_s[i] * factor);
          }
      }

      // volume integral depending only on test functions
      template<typename EG, typename LFSV, typename R>
      void lambda_volume (const EG& eg, const LFSV& lfsv, R& r) const
      {
        // domain and range field type
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeType RangeType;
        typedef typename LFSV::Traits::SizeType size_type;

        // dimensions
        const int dim = EG::Entity::dimension;
        const int order = lfsv.finiteElement().localBasis().order();
        const int intorder = intorderadd + 2 * order;

        // select quadrature rule
        Dune::GeometryType gt = eg.geometry().type();
        const Dune::QuadratureRule<DF,dim>& rule = Dune::QuadratureRules<DF,dim>::rule(gt,intorder);

        // loop over quadrature points
        for (const auto& ip : rule)
          {
            // evaluate shape functions
#if USECACHE==0
            std::vector<RangeType> phi(lfsv.size());
            lfsv.finiteElement().localBasis().evaluateFunction(ip.position(),phi);
#else
            const std::vector<RangeType>& phi = cache[order].evaluateFunction(ip.position(),lfsv.finiteElement().localBasis());
#endif

            // evaluate right hand side parameter function
            Real f;
            f = param.f(eg.entity(),ip.position());

            // integrate f
            RF factor = ip.weight() * eg.geometry().integrationElement(ip.position());
            for (size_type i=0; i<lfsv.size(); i++)
              r.accumulate(lfsv,i,-f*phi[i]*factor);
          }
      }

      //! set time in parameter class
      void setTime (double t)
      {
        Dune::PDELab::InstationaryLocalOperatorDefaultMethods<typename T::Traits::RangeFieldType>::setTime(t);
        param.setTime(t);
      }

    private:
      T& param;  // two phase parameter class
      ConvectionDiffusionDGMethod::Type method;
      ConvectionDiffusionDGWeights::Type weights;
      Real alpha, beta;
      int intorderadd;
      int quadrature_factor;
      Real theta;
      typedef typename FiniteElementMap::Traits::FiniteElementType::Traits::LocalBasisType LocalBasisType;

      typedef Dune::PDELab::LocalBasisCache<LocalBasisType> Cache;

      // In theory it is possible that one and the same local operator is
      // called first with a finite element of one type and later with a
      // finite element of another type.  Since finite elements of different
      // type will usually produce different results for the same local
      // coordinate they cannot share a cache.  Here we use a vector of caches
      // to allow for different orders of the shape functions, which should be
      // enough to support p-adaptivity.  (Another likely candidate would be
      // differing geometry types, i.e. hybrid meshes.)

      std::vector<Cache> cache;

      template<class GEO>
      void element_size (const GEO& geo, typename GEO::ctype& hmin, typename GEO::ctype hmax) const
      {
        typedef typename GEO::ctype DF;
        hmin = 1.0E100;
        hmax = -1.0E00;
        const int dim = GEO::coorddimension;
        if (dim==1)
          {
            Dune::FieldVector<DF,dim> x = geo.corner(0);
            x -= geo.corner(1);
            hmin = hmax = x.two_norm();
            return;
          }
        else
          {
            Dune::GeometryType gt = geo.type();
            for (int i=0; i<Dune::ReferenceElements<DF,dim>::general(gt).size(dim-1); i++)
              {
                Dune::FieldVector<DF,dim> x = geo.corner(Dune::ReferenceElements<DF,dim>::general(gt).subEntity(i,dim-1,0,dim));
                x -= geo.corner(Dune::ReferenceElements<DF,dim>::general(gt).subEntity(i,dim-1,1,dim));
                hmin = std::min(hmin,x.two_norm());
                hmax = std::max(hmax,x.two_norm());
              }
            return;
          }
      }
    };
  }
}
#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/convectiondiffusionfem.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_CONVECTIONDIFFUSIONFEM_HH
#define DUNE_PDELAB_CONVECTIONDIFFUSIONFEM_HH

#include<vector>

#include<dune/pdelab/common/quadraturerules.hh>
#include<dune/pdelab/common/referenceelements.hh>
#include<dune/pdelab/localoperator/pattern.hh>
#include<dune/pdelab/localoperator/flags.hh>
#include<dune/pdelab/localoperator/idefault.hh>
#include<dune/pdelab/localoperator/defaultimp.hh>
#include<dune/pdelab/finiteelement/localbasiscache.hh>

#include"convectiondiffusionparameter.hh"

namespace Dune {
  namespace PDELab {

    /** a local operator for solving the linear convection-diffusion equation with standard FEM
     *
     * \f{align*}{
     *   \nabla\cdot(-A(x) \nabla u + b(x) u) + c(x)u &=& f \mbox{ in } \Omega,  \\
     *                                              u &=& g \mbox{ on } \partial\Omega_D \\
     *                (b(x,u) - A(x)\nabla u) \cdot n &=& j \mbox{ on } \partial\Omega_N \\
     *                        -(A(x)\nabla u) \cdot n &=& j \mbox{ on } \partial\Omega_O
     * \f}
     * Note:
     *  - This formulation is valid for velocity fields which are non-divergence free.
     *  - Outflow boundary conditions should only be set on the outflow boundary
     *
     * \tparam T model of ConvectionDiffusionParameterInterface
     */
    template<typename T, typename FiniteElementMap>
    class ConvectionDiffusionFEM :
      public Dune::PDELab::NumericalJacobianApplyVolume<ConvectionDiffusionFEM<T,FiniteElementMap> >,
      public Dune::PDELab::NumericalJacobianApplyBoundary<ConvectionDiffusionFEM<T,FiniteElementMap> >,
      public Dune::PDELab::NumericalJacobianVolume<ConvectionDiffusionFEM<T,FiniteElementMap> >,
      public Dune::PDELab::NumericalJacobianBoundary<ConvectionDiffusionFEM<T,FiniteElementMap> >,
      public Dune::PDELab::FullVolumePattern,
      public Dune::PDELab::LocalOperatorDefaultFlags,
      public Dune::PDELab::InstationaryLocalOperatorDefaultMethods<typename T::Traits::RangeFieldType>
    {
    public:
      // pattern assembly flags
      enum { doPatternVolume = true };

      // residual assembly flags
      enum { doAlphaVolume = true };
      enum { doAlphaBoundary = true };

      ConvectionDiffusionFEM (T& param_, int intorderadd_=0)
        : param(param_), intorderadd(intorderadd_)
      {
      }

      // volume integral depending on test and ansatz functions
      template<typename EG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv, R& r) const
      {
        // domain and range field type
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;

        typedef typename LFSU::Traits::SizeType size_type;

        // dimensions
        const int dim = EG::Entity::dimension;

        // select quadrature rule
        auto geo = eg.geometry();
        auto intorder = intorderadd+2*lfsu.finiteElement().localBasis().order();

        // evaluate diffusion tensor at cell center, assume it is constant over elements
        auto ref_el = referenceElement(geo);
        auto localcenter = ref_el.position(0,0);
        auto tensor = param.A(eg.entity(),localcenter);

        // loop over quadrature points
        for (const auto& ip : quadratureRule(geo,intorder))
          {
            // evaluate basis functions
            // std::vector<RangeType> phi(lfsu.size());
            // lfsu.finiteElement().localBasis().evaluateFunction(ip.position(),phi);
            auto& phi = cache.evaluateFunction(ip.position(),lfsu.finiteElement().localBasis());

            // evaluate u
            RF u=0.0;
            for (size_type i=0; i<lfsu.size(); i++)
              u += x(lfsu,i)*phi[i];

            // evaluate gradient of shape functions (we assume Galerkin method lfsu=lfsv)
            // std::vector<JacobianType> js(lfsu.size());
            // lfsu.finiteElement().localBasis().evaluateJacobian(ip.position(),js);
            auto& js = cache.evaluateJacobian(ip.position(),lfsu.finiteElement().localBasis());

            // transform gradients of shape functions to real element
            auto jac = geo.jacobianInverseTransposed(ip.position());

            std::vector<Dune::FieldVector<RF,dim> > gradphi(lfsu.size());
            for (size_type i=0; i<lfsu.size(); i++)
              jac.mv(js[i][0],gradphi[i]);

            // compute gradient of u
            Dune::FieldVector<RF,dim> gradu(0.0);
            for (size_type i=0; i<lfsu.size(); i++)
              gradu.axpy(x(lfsu,i),gradphi[i]);

            // compute A * gradient of u
            Dune::FieldVector<RF,dim> Agradu(0.0);
            tensor.umv(gradu,Agradu);

            // evaluate velocity field, sink term and source term
            auto b = param.b(eg.entity(),ip.position());
            auto c = param.c(eg.entity(),ip.position());
            auto f = param.f(eg.entity(),ip.position());

            // integrate (A grad u)*grad phi_i - u b*grad phi_i + c*u*phi_i
            RF factor = ip.weight() * geo.integrationElement(ip.position());
            for (size_type i=0; i<lfsu.size(); i++)
              r.accumulate(lfsu,i,( Agradu*gradphi[i] - u*(b*gradphi[i]) + (c*u-f)*phi[i] )*factor);
          }
      }

      // jacobian of volume term
      template<typename EG, typename LFSU, typename X, typename LFSV, typename M>
      void jacobian_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv,
                            M& mat) const
      {
        // domain and range field type
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::JacobianType JacobianType;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeType RangeType;
        typedef typename LFSU::Traits::SizeType size_type;

        // dimensions
        const int dim = EG::Entity::dimension;

        // select quadrature rule
        Dune::GeometryType gt = eg.geometry().type();
        const int intorder = intorderadd+2*lfsu.finiteElement().localBasis().order();
        const Dune::QuadratureRule<DF,dim>& rule = Dune::QuadratureRules<DF,dim>::rule(gt,intorder);

        // evaluate diffusion tensor at cell center, assume it is constant over elements
        typename T::Traits::PermTensorType tensor;
        Dune::FieldVector<DF,dim> localcenter = Dune::ReferenceElements<DF,dim>::general(gt).position(0,0);
        tensor = param.A(eg.entity(),localcenter);

        // loop over quadrature points
        for (const auto& ip : rule)
          {
            // evaluate gradient of shape functions (we assume Galerkin method lfsu=lfsv)
            // std::vector<JacobianType> js(lfsu.size());
            // lfsu.finiteElement().localBasis().evaluateJacobian(ip.position(),js);
            const std::vector<JacobianType>& js = cache.evaluateJacobian(ip.position(),lfsu.finiteElement().localBasis());

            // transform gradient to real element
            const typename EG::Geometry::JacobianInverseTransposed jac
              = eg.geometry().jacobianInverseTransposed(ip.position());
            std::vector<Dune::FieldVector<RF,dim> > gradphi(lfsu.size());
            std::vector<Dune::FieldVector<RF,dim> > Agradphi(lfsu.size());
            for (size_type i=0; i<lfsu.size(); i++)
              {
                jac.mv(js[i][0],gradphi[i]);
                tensor.mv(gradphi[i],Agradphi[i]);
              }

            // evaluate basis functions
            // std::vector<RangeType> phi(lfsu.size());
            // lfsu.finiteElement().localBasis().evaluateFunction(ip.position(),phi);
            const std::vector<RangeType>& phi = cache.evaluateFunction(ip.position(),lfsu.finiteElement().localBasis());

            // evaluate velocity field, sink term and source te
            typename T::Traits::RangeType b = param.b(eg.entity(),ip.position());
            typename T::Traits::RangeFieldType c = param.c(eg.entity(),ip.position());

            // integrate (A grad phi_j)*grad phi_i - phi_j b*grad phi_i + c*phi_j*phi_i
            RF factor = ip.weight() * eg.geometry().integrationElement(ip.position());
            for (size_type j=0; j<lfsu.size(); j++)
              for (size_type i=0; i<lfsu.size(); i++)
                mat.accumulate(lfsu,i,lfsu,j,( Agradphi[j]*gradphi[i]-phi[j]*(b*gradphi[i])+c*phi[j]*phi[i] )*factor);
          }
      }

      // boundary integral
      template<typename IG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_boundary (const IG& ig,
                           const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                           R& r_s) const
      {
        // domain and range field type
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeType RangeType;

        typedef typename LFSV::Traits::SizeType size_type;

        // dimensions
        const int dim = IG::dimension;

        // get cell entity
        auto inside_cell = ig.inside();

        // evaluate boundary condition type
        Dune::GeometryType gtface = ig.geometryInInside().type();
        Dune::FieldVector<DF,dim-1> facecenterlocal = Dune::ReferenceElements<DF,dim-1>::general(gtface).position(0,0);
        ConvectionDiffusionBoundaryConditions::Type bctype;
        bctype = param.bctype(ig.intersection(),facecenterlocal);

        // skip rest if we are on Dirichlet boundary
        if (bctype==ConvectionDiffusionBoundaryConditions::Dirichlet) return;

        // select quadrature rule
        const int intorder = intorderadd+2*lfsu_s.finiteElement().localBasis().order();
        const Dune::QuadratureRule<DF,dim-1>& rule = Dune::QuadratureRules<DF,dim-1>::rule(gtface,intorder);

        // loop over quadrature points and integrate normal flux
        for (const auto& ip : rule)
          {
            // position of quadrature point in local coordinates of element
            Dune::FieldVector<DF,dim> local = ig.geometryInInside().global(ip.position());

            // evaluate shape functions (assume Galerkin method)
            // std::vector<RangeType> phi(lfsu_s.size());
            // lfsu_s.finiteElement().localBasis().evaluateFunction(local,phi);
            const std::vector<RangeType>& phi = cache.evaluateFunction(local,lfsu_s.finiteElement().localBasis());

            if (bctype==ConvectionDiffusionBoundaryConditions::Neumann)
              {
                // evaluate flux boundary condition
                typename T::Traits::RangeFieldType j = param.j(ig.intersection(),ip.position());

                // integrate j
                RF factor = ip.weight()*ig.geometry().integrationElement(ip.position());
                for (size_type i=0; i<lfsu_s.size(); i++)
                  r_s.accumulate(lfsu_s,i,j*phi[i]*factor);
              }

            if (bctype==ConvectionDiffusionBoundaryConditions::Outflow)
              {
                // evaluate u
                RF u=0.0;
                for (size_type i=0; i<lfsu_s.size(); i++)
                  u += x_s(lfsu_s,i)*phi[i];

                // evaluate velocity field and outer unit normal
                typename T::Traits::RangeType b = param.b(inside_cell,local);
                const Dune::FieldVector<DF,dim> n = ig.unitOuterNormal(ip.position());

                // evaluate outflow boundary condition
                typename T::Traits::RangeFieldType o = param.o(ig.intersection(),ip.position());

                // integrate o
                RF factor = ip.weight()*ig.geometry().integrationElement(ip.position());
                for (size_type i=0; i<lfsu_s.size(); i++)
                  r_s.accumulate(lfsu_s,i,( (b*n)*u + o)*phi[i]*factor);
              }
          }
      }

      // jacobian contribution from boundary
      template<typename IG, typename LFSU, typename X, typename LFSV, typename M>
      void jacobian_boundary (const IG& ig,
                              const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                              M& mat_s) const
      {
        // domain and range field type
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeType RangeType;

        typedef typename LFSV::Traits::SizeType size_type;

        // dimensions
        const int dim = IG::dimension;

        // get cell entity
        auto inside_cell = ig.inside();

        // evaluate boundary condition type
        Dune::GeometryType gtface = ig.geometryInInside().type();
        Dune::FieldVector<DF,dim-1> facecenterlocal = Dune::ReferenceElements<DF,dim-1>::general(gtface).position(0,0);
        ConvectionDiffusionBoundaryConditions::Type bctype;
        bctype = param.bctype(ig.intersection(),facecenterlocal);

        // skip rest if we are on Dirichlet boundary
        if (bctype==ConvectionDiffusionBoundaryConditions::Dirichlet) return;
        if (bctype==ConvectionDiffusionBoundaryConditions::Neumann) return;

        // select quadrature rule
        const int intorder = intorderadd+2*lfsu_s.finiteElement().localBasis().order();
        const Dune::QuadratureRule<DF,dim-1>& rule = Dune::QuadratureRules<DF,dim-1>::rule(gtface,intorder);

        // loop over quadrature points and integrate normal flux
        for (const auto& ip : rule)
          {
            // position of quadrature point in local coordinates of element
            Dune::FieldVector<DF,dim> local = ig.geometryInInside().global(ip.position());

            // evaluate shape functions (assume Galerkin method)
            // std::vector<RangeType> phi(lfsu_s.size());
            // lfsu_s.finiteElement().localBasis().evaluateFunction(local,phi);
            const std::vector<RangeType>& phi = cache.evaluateFunction(local,lfsu_s.finiteElement().localBasis());

            // evaluate velocity field and outer unit normal
            typename T::Traits::RangeType b = param.b(inside_cell,local);
            const Dune::FieldVector<DF,dim> n = ig.unitOuterNormal(ip.position());

            // integrate
            RF factor = ip.weight()*ig.geometry().integrationElement(ip.position());
            for (size_type j=0; j<lfsu_s.size(); j++)
              for (size_type i=0; i<lfsu_s.size(); i++)
                mat_s.accumulate(lfsu_s,i,lfsu_s,j,(b*n)*phi[j]*phi[i]*factor);
          }
      }


      //! set time in parameter class
      void setTime (double t)
      {
        param.setTime(t);
      }

    private:
      T& param;
      int intorderadd;
      typedef typename FiniteElementMap::Traits::FiniteElementType::Traits::LocalBasisType LocalBasisType;
      Dune::PDELab::LocalBasisCache<LocalBasisType> cache;
    };



    /** a local operator for residual-based error estimation
     *
     * A call to residual() of a grid operator space will assemble
     * the quantity \f$\eta_T^2\f$ for each cell. Note that the squares
     * of the cell indicator \f$\eta_T\f$ is stored. To compute the global
     * error estimate sum up all values and take the square root.
     *
     * Assumptions and limitations:
     * - Assumes that LFSU is \f$P_k\f$/\f$Q_k\f$ finite element space
     *   and LFSV is a \f$P_0\f$ finite element space (one value per cell).
     *   However, the second order derivatives are ignored!
     * - Convection term is ignored (but reaction term is included)
     *
     * \tparam T model of ConvectionDiffusionParameterInterface
     */
    template<typename T>
    class ConvectionDiffusionFEMResidualEstimator
      : public Dune::PDELab::LocalOperatorDefaultFlags
    {
      enum { dim = T::Traits::GridViewType::dimension };

      typedef typename T::Traits::RangeFieldType Real;
      typedef typename ConvectionDiffusionBoundaryConditions::Type BCType;

    public:
      // pattern assembly flags
      enum { doPatternVolume = false };
      enum { doPatternSkeleton = false };

      // residual assembly flags
      enum { doAlphaVolume  = true };
      enum { doAlphaSkeleton  = true };
      enum { doAlphaBoundary  = true };

      //! constructor: pass parameter object
      ConvectionDiffusionFEMResidualEstimator (T& param_)
        : param(param_)
      {}

      // volume integral depending on test and ansatz functions
      template<typename EG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv, R& r) const
      {
        // domain and range field type
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeType RangeType;
        typedef typename LFSU::Traits::SizeType size_type;

        // dimensions
        const int dim = EG::Geometry::mydimension;
        const int intorder = 2*lfsu.finiteElement().localBasis().order();

        // select quadrature rule
        Dune::GeometryType gt = eg.geometry().type();
        const Dune::QuadratureRule<DF,dim>& rule = Dune::QuadratureRules<DF,dim>::rule(gt,intorder);

        // loop over quadrature points
        RF sum(0.0);
        for (const auto& ip : rule)
          {
            // evaluate basis functions
            std::vector<RangeType> phi(lfsu.size());
            lfsu.finiteElement().localBasis().evaluateFunction(ip.position(),phi);

            // evaluate u
            RF u=0.0;
            for (size_type i=0; i<lfsu.size(); i++)
              u += x(lfsu,i)*phi[i];

            // evaluate reaction term
            typename T::Traits::RangeFieldType c = param.c(eg.entity(),ip.position());

            // evaluate right hand side parameter function
            typename T::Traits::RangeFieldType f = param.f(eg.entity(),ip.position());

            // integrate f^2
            RF factor = ip.weight() * eg.geometry().integrationElement(ip.position());
            sum += (f*f-c*c*u*u)*factor;
          }

        // accumulate cell indicator
        DF h_T = diameter(eg.geometry());
        r.accumulate(lfsv,0,h_T*h_T*sum);
      }


      // skeleton integral depending on test and ansatz functions
      // each face is only visited ONCE!
      template<typename IG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_skeleton (const IG& ig,
                           const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                           const LFSU& lfsu_n, const X& x_n, const LFSV& lfsv_n,
                           R& r_s, R& r_n) const
      {
        // domain and range field type
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::JacobianType JacobianType;
        typedef typename LFSU::Traits::SizeType size_type;

        // dimensions
        const int dim = IG::dimension;

        // get cell entities from both sides of the intersection
        auto inside_cell = ig.inside();
        auto outside_cell = ig.outside();

        // evaluate permeability tensors
        const Dune::FieldVector<DF,dim>&
          inside_local = Dune::ReferenceElements<DF,dim>::general(inside_cell.type()).position(0,0);
        const Dune::FieldVector<DF,dim>&
          outside_local = Dune::ReferenceElements<DF,dim>::general(outside_cell.type()).position(0,0);
        typename T::Traits::PermTensorType A_s, A_n;
        A_s = param.A(inside_cell,inside_local);
        A_n = param.A(outside_cell,outside_local);

        // select quadrature rule
        const int intorder = 2*lfsu_s.finiteElement().localBasis().order();
        Dune::GeometryType gtface = ig.geometryInInside().type();
        const Dune::QuadratureRule<DF,dim-1>& rule = Dune::QuadratureRules<DF,dim-1>::rule(gtface,intorder);

        // transformation
        typename IG::Entity::Geometry::JacobianInverseTransposed jac;

        // tensor times normal
        const Dune::FieldVector<DF,dim> n_F = ig.centerUnitOuterNormal();
        Dune::FieldVector<RF,dim> An_F_s;
        A_s.mv(n_F,An_F_s);
        Dune::FieldVector<RF,dim> An_F_n;
        A_n.mv(n_F,An_F_n);

        // loop over quadrature points and integrate normal flux
        RF sum(0.0);
        for (const auto& ip : rule)
          {
            // position of quadrature point in local coordinates of elements
            Dune::FieldVector<DF,dim> iplocal_s = ig.geometryInInside().global(ip.position());
            Dune::FieldVector<DF,dim> iplocal_n = ig.geometryInOutside().global(ip.position());

            // evaluate gradient of basis functions
            std::vector<JacobianType> gradphi_s(lfsu_s.size());
            lfsu_s.finiteElement().localBasis().evaluateJacobian(iplocal_s,gradphi_s);
            std::vector<JacobianType> gradphi_n(lfsu_n.size());
            lfsu_n.finiteElement().localBasis().evaluateJacobian(iplocal_n,gradphi_n);

            // transform gradients of shape functions to real element
            jac = inside_cell.geometry().jacobianInverseTransposed(iplocal_s);
            std::vector<Dune::FieldVector<RF,dim> > tgradphi_s(lfsu_s.size());
            for (size_type i=0; i<lfsu_s.size(); i++) jac.mv(gradphi_s[i][0],tgradphi_s[i]);
            jac = outside_cell.geometry().jacobianInverseTransposed(iplocal_n);
            std::vector<Dune::FieldVector<RF,dim> > tgradphi_n(lfsu_n.size());
            for (size_type i=0; i<lfsu_n.size(); i++) jac.mv(gradphi_n[i][0],tgradphi_n[i]);

            // compute gradient of u
            Dune::FieldVector<RF,dim> gradu_s(0.0);
            for (size_type i=0; i<lfsu_s.size(); i++)
              gradu_s.axpy(x_s(lfsu_s,i),tgradphi_s[i]);
            Dune::FieldVector<RF,dim> gradu_n(0.0);
            for (size_type i=0; i<lfsu_n.size(); i++)
              gradu_n.axpy(x_n(lfsu_n,i),tgradphi_n[i]);

            // integrate
            RF factor = ip.weight() * ig.geometry().integrationElement(ip.position());
            RF jump = (An_F_s*gradu_s)-(An_F_n*gradu_n);
            sum += 0.25*jump*jump*factor;
          }

        // accumulate indicator
        // DF h_T = diameter(ig.geometry());
        DF h_T = std::max(diameter(inside_cell.geometry()),diameter(outside_cell.geometry()));
        r_s.accumulate(lfsv_s,0,h_T*sum);
        r_n.accumulate(lfsv_n,0,h_T*sum);
      }


      // boundary integral depending on test and ansatz functions
      // We put the Dirchlet evaluation also in the alpha term to save some geometry evaluations
      template<typename IG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_boundary (const IG& ig,
                           const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                           R& r_s) const
      {
        // domain and range field type
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::JacobianType JacobianType;
        typedef typename LFSU::Traits::SizeType size_type;

        // dimensions
        const int dim = IG::dimension;

        auto inside_cell = ig.inside();
        // evaluate permeability tensors
        const Dune::FieldVector<DF,dim>&
          inside_local = Dune::ReferenceElements<DF,dim>::general(inside_cell.type()).position(0,0);
        typename T::Traits::PermTensorType A_s;
        A_s = param.A(inside_cell,inside_local);
        const Dune::FieldVector<DF,dim> n_F = ig.centerUnitOuterNormal();
        Dune::FieldVector<RF,dim> An_F_s;
        A_s.mv(n_F,An_F_s);

        // select quadrature rule
        const int intorder = 2*lfsu_s.finiteElement().localBasis().order();
        Dune::GeometryType gtface = ig.geometryInInside().type();
        const Dune::QuadratureRule<DF,dim-1>& rule = Dune::QuadratureRules<DF,dim-1>::rule(gtface,intorder);

        // transformation
        typename IG::Entity::Geometry::JacobianInverseTransposed jac;

        // evaluate boundary condition
        const Dune::FieldVector<DF,dim-1>
          face_local = Dune::ReferenceElements<DF,dim-1>::general(gtface).position(0,0);
        BCType bctype = param.bctype(ig.intersection(),face_local);
        if (bctype != ConvectionDiffusionBoundaryConditions::Neumann)
          return;

        // loop over quadrature points and integrate normal flux
        RF sum(0.0);
        for (const auto& ip : rule)
          {
            // position of quadrature point in local coordinates of elements
            Dune::FieldVector<DF,dim> iplocal_s = ig.geometryInInside().global(ip.position());

            // evaluate gradient of basis functions
            std::vector<JacobianType> gradphi_s(lfsu_s.size());
            lfsu_s.finiteElement().localBasis().evaluateJacobian(iplocal_s,gradphi_s);

            // transform gradients of shape functions to real element
            jac = inside_cell.geometry().jacobianInverseTransposed(iplocal_s);
            std::vector<Dune::FieldVector<RF,dim> > tgradphi_s(lfsu_s.size());
            for (size_type i=0; i<lfsu_s.size(); i++) jac.mv(gradphi_s[i][0],tgradphi_s[i]);

            // compute gradient of u
            Dune::FieldVector<RF,dim> gradu_s(0.0);
            for (size_type i=0; i<lfsu_s.size(); i++)
              gradu_s.axpy(x_s(lfsu_s,i),tgradphi_s[i]);

            // evaluate flux boundary condition
            RF j = param.j(ig.intersection(),ip.position());

            // integrate
            RF factor = ip.weight() * ig.geometry().integrationElement(ip.position());
            RF jump = j+(An_F_s*gradu_s);
            sum += jump*jump*factor;
          }

        // accumulate indicator
        //DF h_T = diameter(ig.geometry());
        DF h_T = diameter(inside_cell.geometry());
        r_s.accumulate(lfsv_s,0,h_T*sum);
      }

    private:
      T& param;  // two phase parameter class

      template<class GEO>
      typename GEO::ctype diameter (const GEO& geo) const
      {
        typedef typename GEO::ctype DF;
        DF hmax = -1.0E00;
        const int dim = GEO::coorddimension;
        for (int i=0; i<geo.corners(); i++)
          {
            Dune::FieldVector<DF,dim> xi = geo.corner(i);
            for (int j=i+1; j<geo.corners(); j++)
              {
                Dune::FieldVector<DF,dim> xj = geo.corner(j);
                xj -= xi;
                hmax = std::max(hmax,xj.two_norm());
              }
          }
        return hmax;
      }

    };


    /** a local operator for evaluating the temporal part of error estimator
     *
     * A call to residual() of a grid operator space will assemble
     * the quantity \f$\eta_T^2\f$ for each cell. Note that the squares
     * of the cell indicator \f$\eta_T\f$ is stored. To compute the global
     * error estimate sum up all values and take the square root.
     *
     * Assumptions and limitations:
     * - Assumes that LFSU is \f$P_k\f$/\f$Q_k\f$ finite element space
     *   and LFSV is a \f$P_0\f$ finite element space (one value per cell).
     * - Assumes that x is the jump from one time interval to the next, i.e. x=xnew-xold.
     * - Data oscillation part is currently not yet implemented
     *
     * \tparam T model of ConvectionDiffusionParameterInterface
     */
    template<typename T>
    class ConvectionDiffusionTemporalResidualEstimator1
      : public Dune::PDELab::LocalOperatorDefaultFlags,
        public InstationaryLocalOperatorDefaultMethods<double>
    {
      enum { dim = T::Traits::GridViewType::dimension };

      typedef typename T::Traits::RangeFieldType Real;
      typedef typename ConvectionDiffusionBoundaryConditions::Type BCType;

    public:
      // pattern assembly flags
      enum { doPatternVolume = false };
      enum { doPatternSkeleton = false };

      // residual assembly flags
      enum { doAlphaVolume  = true };

      //! constructor: pass parameter object
      // supply time step from implicit Euler scheme
      ConvectionDiffusionTemporalResidualEstimator1 (T& param_, double time_, double dt_)
        : param(param_), time(time_), dt(dt_), cmax(0)
      {}

      // volume integral depending on test and ansatz functions
      template<typename EG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv, R& r) const
      {
        // domain and range field type
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeType RangeType;
        typedef typename LFSU::Traits::SizeType size_type;

        // dimensions
        const int dim = EG::Geometry::mydimension;
        const int intorder = 2*lfsu.finiteElement().localBasis().order();

        // select quadrature rule
        Dune::GeometryType gt = eg.geometry().type();
        const Dune::QuadratureRule<DF,dim>& rule = Dune::QuadratureRules<DF,dim>::rule(gt,intorder);

        // loop over quadrature points
        RF sum(0.0);
        RF fsum_up(0.0);
        RF fsum_mid(0.0);
        RF fsum_down(0.0);
        for (const auto& ip : rule)
          {
            // evaluate basis functions
            std::vector<RangeType> phi(lfsu.size());
            lfsu.finiteElement().localBasis().evaluateFunction(ip.position(),phi);

            // evaluate u
            RF u=0.0;
            for (size_type i=0; i<lfsu.size(); i++)
              u += x(lfsu,i)*phi[i];

            // integrate f^2
            RF factor = ip.weight() * eg.geometry().integrationElement(ip.position());
            sum += u*u*factor;

            // evaluate right hand side parameter function
            param.setTime(time);
            typename T::Traits::RangeFieldType f_down = param.f(eg.entity(),ip.position());
            param.setTime(time+0.5*dt);
            typename T::Traits::RangeFieldType f_mid = param.f(eg.entity(),ip.position());
            param.setTime(time+dt);
            typename T::Traits::RangeFieldType f_up = param.f(eg.entity(),ip.position());
            RF f_average = (1.0/6.0)*f_down + (2.0/3.0)*f_mid + (1.0/6.0)*f_up;

            // integrate f-f_average
            fsum_down += (f_down-f_average)*(f_down-f_average)*factor;
            fsum_mid += (f_mid-f_average)*(f_mid-f_average)*factor;
            fsum_up += (f_up-f_average)*(f_up-f_average)*factor;
          }

        // accumulate cell indicator
        DF h_T = diameter(eg.geometry());
        r.accumulate(lfsv,0,(h_T*h_T/dt)*sum); // h^2*k_n||jump/k_n||^2
        r.accumulate(lfsv,0,h_T*h_T * dt*((1.0/6.0)*fsum_down+(2.0/3.0)*fsum_mid+(1.0/6.0)*fsum_up) ); // h^2*||f-time_average(f)||^2_0_s_t
      }

      void clearCmax ()
      {
        cmax = 0;
      }

      double getCmax () const
      {
        return cmax;
      }

    private:
      T& param;  // two phase parameter class
      double time;
      double dt;
      mutable double cmax;

      template<class GEO>
      typename GEO::ctype diameter (const GEO& geo) const
      {
        typedef typename GEO::ctype DF;
        DF hmax = -1.0E00;
        const int dim = GEO::coorddimension;
        for (int i=0; i<geo.corners(); i++)
          {
            Dune::FieldVector<DF,dim> xi = geo.corner(i);
            for (int j=i+1; j<geo.corners(); j++)
              {
                Dune::FieldVector<DF,dim> xj = geo.corner(j);
                xj -= xi;
                hmax = std::max(hmax,xj.two_norm());
              }
          }
        return hmax;
      }

    };

    // a functor that can be used to evaluate rhs parameter function in interpolate
    template<typename T, typename EG>
    class CD_RHS_LocalAdapter
    {
    public:
      CD_RHS_LocalAdapter (const T& t_, const EG& eg_) : t(t_), eg(eg_)
      {}

      template<typename X, typename Y>
      inline void evaluate (const X& x, Y& y) const
      {
        y[0] = t.f(eg.entity(),x);
      }

    private:
      const T& t;
      const EG& eg;
    };

    /** a local operator for evaluating the temporal part of error estimator
     *
     * A call to residual() of a grid operator space will assemble
     * the quantity \f$\eta_T^2\f$ for each cell. Note that the squares
     * of the cell indicator \f$\eta_T\f$ is stored. To compute the global
     * error estimate sum up all values and take the square root.
     *
     * Assumptions and limitations:
     * - Assumes that LFSU is \f$P_k\f$/\f$Q_k\f$ finite element space
     *   and LFSV is a \f$P_0\f$ finite element space (one value per cell).
     * - Assumes that x is the jump from one time interval to the next, i.e. x=xnew-xold.
     * - Neumann boundary part not completely implemented
     *
     * \tparam T model of ConvectionDiffusionParameterInterface
     */
    template<typename T>
    class ConvectionDiffusionTemporalResidualEstimator
      : public Dune::PDELab::LocalOperatorDefaultFlags,
        public InstationaryLocalOperatorDefaultMethods<double>
    {
      enum { dim = T::Traits::GridViewType::dimension };

      typedef typename T::Traits::RangeFieldType Real;
      typedef typename ConvectionDiffusionBoundaryConditions::Type BCType;

    public:
      // pattern assembly flags
      enum { doPatternVolume = false };
      enum { doPatternSkeleton = false };

      // residual assembly flags
      enum { doAlphaVolume  = true };
      enum { doAlphaBoundary  = true };

      //! constructor: pass parameter object
      // supply time step from implicit Euler scheme
      ConvectionDiffusionTemporalResidualEstimator (T& param_, double time_, double dt_)
        : param(param_), time(time_), dt(dt_)
      {}

      // volume integral depending on test and ansatz functions
      template<typename EG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv, R& r) const
      {
        // domain and range field type
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeType RangeType;
        typedef typename LFSU::Traits::SizeType size_type;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::JacobianType JacobianType;

        // dimensions
        const int dim = EG::Geometry::mydimension;
        const int intorder = 2*lfsu.finiteElement().localBasis().order();

        // select quadrature rule
        Dune::GeometryType gt = eg.geometry().type();
        const Dune::QuadratureRule<DF,dim>& rule = Dune::QuadratureRules<DF,dim>::rule(gt,intorder);

        // interpolate f as finite element function to compute the gradient
        CD_RHS_LocalAdapter<T,EG> f_adapter(param,eg);
        std::vector<RF> f_up, f_down, f_mid;
        param.setTime(time);
        lfsu.finiteElement().localInterpolation().interpolate(f_adapter,f_down);
        param.setTime(time+0.5*dt);
        lfsu.finiteElement().localInterpolation().interpolate(f_adapter,f_mid);
        param.setTime(time+dt);
        lfsu.finiteElement().localInterpolation().interpolate(f_adapter,f_up);

        // loop over quadrature points
        RF sum(0.0);
        RF sum_grad(0.0);
        RF fsum_grad_up(0.0);
        RF fsum_grad_mid(0.0);
        RF fsum_grad_down(0.0);
        for (const auto& ip : rule)
          {
            // evaluate basis functions
            std::vector<RangeType> phi(lfsu.size());
            lfsu.finiteElement().localBasis().evaluateFunction(ip.position(),phi);

            // evaluate u
            RF u=0.0;
            for (size_type i=0; i<lfsu.size(); i++)
              u += x(lfsu,i)*phi[i];

            // integrate jump
            RF factor = ip.weight() * eg.geometry().integrationElement(ip.position());
            sum += u*u*factor;

            // evaluate gradient of shape functions (we assume Galerkin method lfsu=lfsv)
            std::vector<JacobianType> js(lfsu.size());
            lfsu.finiteElement().localBasis().evaluateJacobian(ip.position(),js);

            // transform gradients of shape functions to real element
            const typename EG::Geometry::JacobianInverseTransposed jac =
              eg.geometry().jacobianInverseTransposed(ip.position());
            std::vector<Dune::FieldVector<RF,dim> > gradphi(lfsu.size());
            for (size_type i=0; i<lfsu.size(); i++)
              jac.mv(js[i][0],gradphi[i]);

            // compute gradient of u
            Dune::FieldVector<RF,dim> gradu(0.0);
            for (size_type i=0; i<lfsu.size(); i++)
              gradu.axpy(x(lfsu,i),gradphi[i]);

            // integrate jump of gradient
            sum_grad += (gradu*gradu)*factor;

            // compute gradients of f
            Dune::FieldVector<RF,dim> gradf_down(0.0);
            for (size_type i=0; i<lfsu.size(); i++) gradf_down.axpy(f_down[i],gradphi[i]);
            Dune::FieldVector<RF,dim> gradf_mid(0.0);
            for (size_type i=0; i<lfsu.size(); i++) gradf_mid.axpy(f_mid[i],gradphi[i]);
            Dune::FieldVector<RF,dim> gradf_up(0.0);
            for (size_type i=0; i<lfsu.size(); i++) gradf_up.axpy(f_up[i],gradphi[i]);
            Dune::FieldVector<RF,dim> gradf_average(0.0);
            for (size_type i=0; i<lfsu.size(); i++)
              gradf_average.axpy((1.0/6.0)*f_down[i]+(2.0/3.0)*f_mid[i]+(1.0/6.0)*f_up[i],gradphi[i]);

            // integrate grad(f-f_average)
            gradf_down -= gradf_average;
            fsum_grad_down += (gradf_down*gradf_down)*factor;
            gradf_mid -= gradf_average;
            fsum_grad_mid += (gradf_mid*gradf_mid)*factor;
            gradf_up -= gradf_average;
            fsum_grad_up += (gradf_up*gradf_up)*factor;
          }

        // accumulate cell indicator
        DF h_T = diameter(eg.geometry());
        r.accumulate(lfsv,0,dt    * sum_grad);  // k_n*||grad(jump)||^2
        r.accumulate(lfsv,0,dt*dt * dt*((1.0/6.0)*fsum_grad_down+(2.0/3.0)*fsum_grad_mid+(1.0/6.0)*fsum_grad_up)); // k_n^2*||grad(f-time_average(f))||^2_s_t
      }

      // boundary integral depending on test and ansatz functions
      // We put the Dirchlet evaluation also in the alpha term to save some geometry evaluations
      template<typename IG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_boundary (const IG& ig,
                           const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                           R& r_s) const
      {
        // domain and range field type
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;

        // dimensions
        const int dim = IG::dimension;

        // select quadrature rule
        const int intorder = 2*lfsu_s.finiteElement().localBasis().order();
        Dune::GeometryType gtface = ig.geometryInInside().type();
        const Dune::QuadratureRule<DF,dim-1>& rule = Dune::QuadratureRules<DF,dim-1>::rule(gtface,intorder);

        // evaluate boundary condition
        const Dune::FieldVector<DF,dim-1>
          face_local = Dune::ReferenceElements<DF,dim-1>::general(gtface).position(0,0);
        BCType bctype = param.bctype(ig.intersection(),face_local);
        if (bctype != ConvectionDiffusionBoundaryConditions::Neumann)
          return;

        // loop over quadrature points and integrate
        RF sum_up(0.0);
        RF sum_down(0.0);
        for (const auto& ip : rule)
          {
            // evaluate flux boundary condition
            param.setTime(time);
            RF j_down = param.j(ig.intersection(),ip.position());
            param.setTime(time+0.5*dt);
            RF j_mid = param.j(ig.intersection(),ip.position());
            param.setTime(time+dt);
            RF j_up = param.j(ig.intersection(),ip.position());

            // integrate
            RF factor = ip.weight() * ig.geometry().integrationElement(ip.position());
            sum_down += (j_down-j_mid)*(j_down-j_mid)*factor;
            sum_up += (j_up-j_mid)*(j_up-j_mid)*factor;
          }

        // accumulate indicator
        //DF h_T = diameter(ig.geometry());
        auto inside_cell = ig.inside();
        DF h_T = diameter(inside_cell.geometry());
        r_s.accumulate(lfsv_s,0,(h_T+dt*dt/h_T)*dt*0.5*(sum_down+sum_up));
      }

    private:
      T& param;  // two phase parameter class
      double time;
      double dt;

      template<class GEO>
      typename GEO::ctype diameter (const GEO& geo) const
      {
        typedef typename GEO::ctype DF;
        DF hmax = -1.0E00;
        const int dim = GEO::coorddimension;
        for (int i=0; i<geo.corners(); i++)
          {
            Dune::FieldVector<DF,dim> xi = geo.corner(i);
            for (int j=i+1; j<geo.corners(); j++)
              {
                Dune::FieldVector<DF,dim> xj = geo.corner(j);
                xj -= xi;
                hmax = std::max(hmax,xj.two_norm());
              }
          }
        return hmax;
      }

    };



  }
}
#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/convectiondiffusionparameter.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_CONVECTIONDIFFUSIONPARAMETER_HH
#define DUNE_PDELAB_CONVECTIONDIFFUSIONPARAMETER_HH

#include<vector>

#include<dune/common/exceptions.hh>
#include<dune/common/fvector.hh>
#include<dune/geometry/type.hh>
#include<dune/geometry/referenceelements.hh>
#include<dune/geometry/quadraturerules.hh>
#include<dune/pdelab/common/geometrywrapper.hh>
#include<dune/pdelab/common/function.hh>
#include<dune/pdelab/common/functionutilities.hh>
#include<dune/pdelab/constraints/common/constraintsparameters.hh>

namespace Dune {
  namespace PDELab {

    /** \brief Traits class for convection diffusion parameters
     *
     * A class supplying parameters to a convection-diffusion local
     * operator has to define a public traits class exporting the needed
     * types and constants.
     */
    template<typename GV, typename RF>
    struct ConvectionDiffusionParameterTraits
    {
      //! \brief the grid view
      typedef GV GridViewType;

      //! \brief Enum for domain dimension
      enum {
        //! \brief dimension of the domain
        dimDomain = GV::dimension
      };

      //! \brief Export type for domain field
      typedef typename GV::Grid::ctype DomainFieldType;

      //! \brief domain type
      typedef Dune::FieldVector<DomainFieldType,dimDomain> DomainType;

      //! \brief domain type
      typedef Dune::FieldVector<DomainFieldType,dimDomain-1> IntersectionDomainType;

      //! \brief Export type for range field
      typedef RF RangeFieldType;

      //! \brief range type
      typedef Dune::FieldVector<RF,GV::dimensionworld> RangeType;

      //! \brief permeability tensor type
      typedef Dune::FieldMatrix<RangeFieldType,dimDomain,dimDomain> PermTensorType;

      //! grid types
      typedef typename GV::Traits::template Codim<0>::Entity ElementType;
      typedef typename GV::Intersection IntersectionType;
    };

    /** \brief Class to define the boundary condition types
     */
    struct ConvectionDiffusionBoundaryConditions
    {
      enum Type { Dirichlet=1, Neumann=-1, Outflow=-2, None=-3 }; // BC requiring constraints must be >0 if
      // constraints assembler coming with PDELab is used
    };

    /** \brief Parameter class for solving the linear convection-diffusion equation
     *
     * A parameter class for the linear convection-diffusion equation
     * \f{align*}{
     *   -\nabla\cdot(A(x) \nabla u) + b(x)\cdot \nabla u + c(x)u &=& f \mbox{ in } \Omega,  \\
     *                                                          u &=& g \mbox{ on } \partial\Omega_D \\
     *                            (b(x,u) - A(x)\nabla u) \cdot n &=& j \mbox{ on } \partial\Omega_N \\
     *                                    -(A(x)\nabla u) \cdot n &=& o \mbox{ on } \partial\Omega_O
     * \f}
     * Note:
     *  - This formulation is valid for velocity fields which are non-divergence free.
     *  - Outflow boundary conditions should only be set on the outflow boundary
     *
     * \tparam T a traits class defining the necessary types
     */
    template<typename GV, typename RF>
    class ConvectionDiffusionModelProblem
    {
      typedef ConvectionDiffusionBoundaryConditions::Type BCType;

    public:
      typedef ConvectionDiffusionParameterTraits<GV,RF> Traits;

      //! tensor diffusion coefficient
      typename Traits::PermTensorType
      A (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
      {
        typename Traits::PermTensorType I;
        for (std::size_t i=0; i<Traits::dimDomain; i++)
          for (std::size_t j=0; j<Traits::dimDomain; j++)
            I[i][j] = (i==j) ? 1 : 0;
        return I;
      }

      //! velocity field
      typename Traits::RangeType
      b (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
      {
        typename Traits::RangeType v(0.0);
        return v;
      }

      //! sink term
      typename Traits::RangeFieldType
      c (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
      {
        return 0.0;
      }

      //! source term
      typename Traits::RangeFieldType
      f (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
      {
        return 0.0;
      }

      //! boundary condition type function
      BCType
      bctype (const typename Traits::IntersectionType& is, const typename Traits::IntersectionDomainType& x) const
      {
        typename Traits::DomainType xglobal = is.geometry().global(x);
        return ConvectionDiffusionBoundaryConditions::Dirichlet;
      }

      //! Dirichlet boundary condition value
      typename Traits::RangeFieldType
      g (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
      {
        typename Traits::DomainType xglobal = e.geometry().global(x);
        return xglobal.two_norm();
      }

      //! Neumann boundary condition
      typename Traits::RangeFieldType
      j (const typename Traits::IntersectionType& is, const typename Traits::IntersectionDomainType& x) const
      {
        return 0.0;
      }

      //! outflow boundary condition
      typename Traits::RangeFieldType
      o (const typename Traits::IntersectionType& is, const typename Traits::IntersectionDomainType& x) const
      {
        return 0.0;
      }
    };


    /*! Adapter that extracts boundary condition type function from parameter class

      \tparam T  model of ConvectionDiffusionParameterInterface
    */
    template<typename T>
    class ConvectionDiffusionBoundaryConditionAdapter
      :
      public Dune::PDELab::FluxConstraintsParameters,
      public Dune::PDELab::DirichletConstraintsParameters   /*@\label{bcp:base}@*/
    {
      const T& t;

    public:

      ConvectionDiffusionBoundaryConditionAdapter(const typename T::Traits::GridViewType& gv_,
                                                  const T& t_ )
        : t( t_ )
      {}

      ConvectionDiffusionBoundaryConditionAdapter(const T& t_ )
        : t( t_ )
      {}

      template<typename I>
      bool isDirichlet(const I & ig               /*@\label{bcp:name}@*/
                       , const Dune::FieldVector<typename I::ctype, I::dimension-1> & coord
                       ) const
      {
        return( t.bctype( ig.intersection(), coord )
                == ConvectionDiffusionBoundaryConditions::Dirichlet );
      }

      template<typename I>
      bool isNeumann(const I & ig,   /*@\label{bcp:name}@*/
                     const Dune::FieldVector<typename I::ctype, I::dimension-1> & coord
                     ) const
      {
        return !isDirichlet( ig, coord );
      }

    };





    /*! Adapter that extracts the flux boundary conditions from the parameter class

      \tparam T  model of ConvectionDiffusionParameterInterface
    */
    template<typename T>
    class ConvectionDiffusionVelocityExtensionAdapter
      : public Dune::PDELab::AnalyticGridFunctionBase<Dune::PDELab::AnalyticGridFunctionTraits
                                                      <typename T::Traits::GridViewType,
                                                       typename T::Traits::RangeFieldType,
                                                       T::Traits::GridViewType::dimension>,
                                                      ConvectionDiffusionVelocityExtensionAdapter<T> >
    {
    public:
      typedef Dune::PDELab::AnalyticGridFunctionTraits<typename T::Traits::GridViewType,
                                                       typename T::Traits::RangeFieldType,
                                                       T::Traits::GridViewType::dimension> Traits;
      typedef Dune::PDELab::AnalyticGridFunctionBase<Traits,ConvectionDiffusionVelocityExtensionAdapter<T> > BaseT;


      //! constructor
      ConvectionDiffusionVelocityExtensionAdapter (const typename Traits::GridViewType& gv_, T& t_)
        : BaseT(gv_), gv(gv_), t(t_)
      {}

      inline void evaluateGlobal (const typename Traits::DomainType& x,
                                  typename Traits::RangeType& y) const
      {
        y = t.b(x);
      }

      //! \copydoc GridFunctionBase::evaluate()
      inline void evaluate (const typename Traits::ElementType& e,
                            const typename Traits::DomainType& x,
                            typename Traits::RangeType& y) const
      {
        y = t.b(e,x);
      }

      inline const typename Traits::GridViewType& getGridView () const
      {
        return gv;
      }

      inline void setTime(double time_)
      {
        t.setTime(time_);
      }

    private:
      const typename Traits::GridViewType gv;
      T& t;
    };





  /*! Adapter that extracts Dirichlet boundary conditions from parameter class

    \tparam T  model of ConvectionDiffusionParameterInterface
  */
  template<typename T>
  class ConvectionDiffusionDirichletExtensionAdapter
    : public Dune::PDELab::GridFunctionBase<Dune::PDELab::GridFunctionTraits<typename T::Traits::GridViewType,
                                                                             typename T::Traits::RangeFieldType,
                                                                             1,Dune::FieldVector<typename T::Traits::RangeFieldType,1> >
                                            ,ConvectionDiffusionDirichletExtensionAdapter<T> >
  {
  public:
    typedef Dune::PDELab::GridFunctionTraits<typename T::Traits::GridViewType,
                                             typename T::Traits::RangeFieldType,
                                             1,Dune::FieldVector<typename T::Traits::RangeFieldType,1> > Traits;

    //! constructor
    ConvectionDiffusionDirichletExtensionAdapter (const typename Traits::GridViewType& g_, T& t_)
    : g(g_), t(t_)
    {}

    //! \copydoc GridFunctionBase::evaluate()
    inline void evaluate (const typename Traits::ElementType& e,
                          const typename Traits::DomainType& x,
                          typename Traits::RangeType& y) const
    {
      y = t.g(e,x);
    }

    inline const typename Traits::GridViewType& getGridView () const
    {
      return g;
    }

    inline void setTime(double time_)
    {
      t.setTime(time_);
    }

  private:
    const typename Traits::GridViewType g;
    T& t;
  };


/*! Adapter that extracts gradient of exact solution from parameter class

  \tparam T  model of ConvectionDiffusionParameterInterface
*/
template<typename T>
class ConvectionDiffusionExactGradientAdapter
  : public Dune::PDELab::GridFunctionBase<Dune::PDELab::GridFunctionTraits<typename T::Traits::GridViewType,
                                                                           typename T::Traits::RangeFieldType,
                                                                           T::Traits::GridViewType::dimension,Dune::FieldVector<typename T::Traits::RangeFieldType,T::Traits::GridViewType::dimension> >
                                          ,ConvectionDiffusionExactGradientAdapter<T> >
{
public:
  typedef Dune::PDELab::GridFunctionTraits<typename T::Traits::GridViewType,
                                           typename T::Traits::RangeFieldType,
                                           T::Traits::GridViewType::dimension,Dune::FieldVector<typename T::Traits::RangeFieldType,T::Traits::GridViewType::dimension> > Traits;

  //! constructor
  ConvectionDiffusionExactGradientAdapter (const typename Traits::GridViewType& g_, const T& t_) : g(g_), t(t_) {}

  //! \copydoc GridFunctionBase::evaluate()
  inline void evaluate (const typename Traits::ElementType& e,
                        const typename Traits::DomainType& x,
                        typename Traits::RangeType& y) const
  {
    y = t.gradient(e,x);
  }

  inline const typename Traits::GridViewType& getGridView () const
  {
    return g;
  }

private:
  const typename Traits::GridViewType g;
  const T& t;
};
  }
}


#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/darcy_CCFV.hh <==
// -*- tab-width: 2; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_LOCALOPERATOR_DARCY_CCFV_HH
#define DUNE_PDELAB_LOCALOPERATOR_DARCY_CCFV_HH

#include<dune/common/exceptions.hh>
#include<dune/common/fvector.hh>
#include<dune/common/typetraits.hh>
#include<dune/geometry/referenceelements.hh>
#include<dune/localfunctions/raviartthomas/raviartthomascube.hh>

#include<dune/pdelab/common/geometrywrapper.hh>
#include<dune/pdelab/common/function.hh>
#include<dune/pdelab/localoperator/pattern.hh>
#include<dune/pdelab/localoperator/flags.hh>
#include<dune/pdelab/localoperator/idefault.hh>
#include<dune/pdelab/localoperator/defaultimp.hh>
#include<dune/pdelab/localoperator/convectiondiffusionparameter.hh>

// A DataHandle class to exchange RT0 coefficients in the overlap
template<class GV, class V> // mapper type and vector type
class VectorExchange
  : public Dune::CommDataHandleIF<VectorExchange<GV,V>,
                                  typename V::value_type>
{
  typedef typename GV::IndexSet IndexSet;
  typedef typename IndexSet::IndexType IndexType;

  GV gv;
  V& c;
  const IndexSet& indexSet;

public:
  //! export type of data for message buffer
  typedef typename V::value_type DataType;

  //! constructor
  VectorExchange (const GV& gv_, V& c_)
    : gv(gv_), c(c_), indexSet(gv.indexSet())
  {}

  //! returns true if data for this codim should be communicated
  bool contains (int dim, int codim) const
  {
    return (codim==0);
  }

  //! returns true if size per entity of given dim and codim is a constant
  bool fixedsize (int dim, int codim) const
  {
    return true;
  }

  /*! how many objects of type DataType have to be sent for a given entity

    Note: Only the sender side needs to know this size.
  */
  template<class EntityType>
  size_t size (EntityType& e) const
  {
    return 1;
  }

  //! pack data from user to message buffer
  template<class MessageBuffer, class EntityType>
  void gather (MessageBuffer& buff, const EntityType& e) const
  {
    buff.write(c[indexSet.index(e)]);
  }

  /*! unpack data from message buffer to user

    n is the number of objects sent by the sender
  */
  template<class MessageBuffer, class EntityType>
  void scatter (MessageBuffer& buff, const EntityType& e, size_t n)
  {
    DataType x;
    buff.read(x);
    c[indexSet.index(e)]=x;
  }
};

/** \brief Provide velocity field for liquid phase

    Uses RT0 interpolation on a cell.

    - T  : provides TwoPhaseParameterInterface
    - PL : P0 function for liquid phase pressure
*/
template<typename  T, typename PL>
class DarcyVelocityFromHeadCCFV
  : public Dune::PDELab::GridFunctionBase<Dune::PDELab::GridFunctionTraits<typename PL::Traits::GridViewType,
                                                                           typename PL::Traits::RangeFieldType,
                                                                           PL::Traits::GridViewType::dimension,
                                                                           Dune::FieldVector<typename PL::Traits::RangeFieldType,PL::Traits::GridViewType::dimension> >,
                                          DarcyVelocityFromHeadCCFV<T,PL> >
{
  // extract useful types
  typedef typename PL::Traits::GridViewType GV;
  typedef typename GV::IndexSet IndexSet;
  typedef typename GV::Grid::ctype DF;
  typedef typename PL::Traits::RangeFieldType RF;
  typedef typename PL::Traits::RangeType RangeType;
  enum { dim = PL::Traits::GridViewType::dimension };
  typedef typename GV::Traits::template Codim<0>::Entity Element;
  typedef typename GV::IntersectionIterator IntersectionIterator;
  typedef typename IntersectionIterator::Intersection Intersection;
  typedef typename Dune::RaviartThomasCubeLocalFiniteElement<DF,RF,dim,0>::Traits::LocalBasisType::Traits::RangeType RT0RangeType;
  typedef typename Dune::PDELab::ConvectionDiffusionBoundaryConditions::Type BCType;

  const T& t;
  const PL& pl;
  Dune::RaviartThomasCubeLocalFiniteElement<DF,RF,dim,0> rt0fe;

  mutable Dune::FieldMatrix<DF,dim,dim> B;
  mutable RF determinant;
  mutable int cachedindex;
  typename T::Traits::RangeFieldType time;

  typedef Dune::FieldVector<RF,2*dim> RT0Coeffs;
  GV gv;
  const IndexSet& is;
  std::vector<RT0Coeffs> storedcoeffs;
  mutable std::vector<RT0RangeType> rt0vectors;

public:
  typedef Dune::PDELab::GridFunctionTraits<GV,RF,dim,Dune::FieldVector<RF,dim> > Traits;
  typedef Dune::PDELab::GridFunctionBase<Traits,DarcyVelocityFromHeadCCFV<T,PL> > BaseT;

  DarcyVelocityFromHeadCCFV (const T& t_, const PL& pl_)
    : t(t_), pl(pl_), cachedindex(-1), time(0), gv(pl_.getGridView()), is(gv.indexSet()), storedcoeffs(is.size(0)),
      rt0vectors(rt0fe.localBasis().size())
  {
    // iterate over grid and store values
    typedef typename GV::Traits::template Codim<0>::template Partition<Dune::Interior_Partition>::Iterator ElementIterator;
    //std::cout << "Allocated std::vector with size " << storedcoeffs.size() << std::endl;

    // compute RT0 coefficients for all interior cells
    for (ElementIterator it = gv.template begin<0,Dune::Interior_Partition>();
         it!=gv.template end<0,Dune::Interior_Partition>(); ++it)
      {
        // get local cell number
        int index = is.index(*it);

        // cell geometry
        const Dune::FieldVector<DF,dim>
          inside_cell_center_local = Dune::ReferenceElements<DF,dim>::
          general(it->type()).position(0,0);
        Dune::FieldVector<DF,dim>
          inside_cell_center_global = it->geometry().global(inside_cell_center_local);

        // absolute permeability in primary cell
        typename T::Traits::PermTensorType tensor_inside;
        tensor_inside = t.A(*it,inside_cell_center_local);

        // pressure evaluation
        typename PL::Traits::RangeType pl_inside;
        pl.evaluate(*it,inside_cell_center_local,pl_inside);

        // for coefficient computation
        RF vn[2*dim];    // normal velocities
        Dune::FieldMatrix<typename Traits::DomainFieldType,dim,dim>
          B = it->geometry().jacobianInverseTransposed(inside_cell_center_local); // the transformation. Assume it is linear
        RF determinant = B.determinant();

        // loop over cell neighbors
        IntersectionIterator endit = pl.getGridView().iend(*it);
        for (IntersectionIterator iit = pl.getGridView().ibegin(*it); iit!=endit; ++iit)
          {
            // set to zero for processor boundary
            vn[iit->indexInInside()] = 0.0;

            // face geometry
            const Dune::FieldVector<DF,dim-1>&
              face_local = Dune::ReferenceElements<DF,dim-1>::general(iit->geometry().type()).position(0,0);

            // interior face
            if (iit->neighbor())
              {
                auto outside_cell = iit->outside();
                const Dune::FieldVector<DF,dim>
                  outside_cell_center_local = Dune::ReferenceElements<DF,dim>::
                  general(outside_cell.type()).position(0,0);
                Dune::FieldVector<DF,dim>
                  outside_cell_center_global = outside_cell.geometry().global(outside_cell_center_local);

                // distance of cell centers
                Dune::FieldVector<DF,dim> d(outside_cell_center_global);
                d -= inside_cell_center_global;
                RF distance = d.two_norm();

                // absolute permeability
                typename T::Traits::PermTensorType tensor_outside;
                tensor_outside = t.A(outside_cell,outside_cell_center_local);
                const Dune::FieldVector<DF,dim> n_F = iit->centerUnitOuterNormal();
                Dune::FieldVector<RF,dim> An_F;
                tensor_inside.mv(n_F,An_F);
                RF k_inside = n_F*An_F;
                tensor_outside.mv(n_F,An_F);
                RF k_outside = n_F*An_F;
                RF k_avg = 2.0/(1.0/(k_inside+1E-30) + 1.0/(k_outside+1E-30));

                // pressure evaluation
                typename PL::Traits::RangeType pl_outside;
                pl.evaluate(outside_cell,outside_cell_center_local,pl_outside);

                // set coefficient
                vn[iit->indexInInside()] = k_avg*(pl_inside-pl_outside)/distance;
              }

            // boundary face
            if (iit->boundary())
              {
                // distance of cell center to boundary
                Dune::FieldVector<DF,dim> d = iit->geometry().global(face_local);
                d -= inside_cell_center_global;
                RF distance = d.two_norm();

                // evaluate boundary condition type
                BCType bctype;
                bctype = t.bctype(*iit,face_local);

                // liquid phase Dirichlet boundary
                if (bctype==Dune::PDELab::ConvectionDiffusionBoundaryConditions::Dirichlet)
                  {
                    Dune::FieldVector<DF,dim> iplocal_s = iit->geometryInInside().global(face_local);
                    RF g_l = t.g(iit->inside(),iplocal_s);
                    const Dune::FieldVector<DF,dim> n_F = iit->centerUnitOuterNormal();
                    Dune::FieldVector<RF,dim> An_F;
                    tensor_inside.mv(n_F,An_F);
                    RF k_inside = n_F*An_F;
                    vn[iit->indexInInside()] = k_inside * (pl_inside-g_l)/distance;
                  }

                // liquid phase Neumann boundary
                if (bctype==Dune::PDELab::ConvectionDiffusionBoundaryConditions::Neumann)
                  {
                    typename T::Traits::RangeFieldType j = t.j(*iit,face_local);
                    vn[iit->indexInInside()] = j;
                  }
              }

            // compute coefficient
            Dune::FieldVector<DF,dim> vstar=iit->centerUnitOuterNormal(); // normal on tranformef element
            vstar *= vn[iit->indexInInside()];
            Dune::FieldVector<RF,dim> normalhat(0); // normal on reference element
            if (iit->indexInInside()%2==0)
              normalhat[iit->indexInInside()/2] = -1.0;
            else
              normalhat[iit->indexInInside()/2] =  1.0;
            Dune::FieldVector<DF,dim> vstarhat(0);
            B.umtv(vstar,vstarhat); // Piola backward transformation
            vstarhat *= determinant;
            storedcoeffs[index][iit->indexInInside()] = vstarhat*normalhat;
          }
      }

    // communicate coefficients in overlap
    VectorExchange<GV,std::vector<RT0Coeffs> > dh(gv,storedcoeffs);
    if (gv.grid().comm().size()>1)
      gv.grid().communicate(dh,Dune::InteriorBorder_All_Interface,Dune::ForwardCommunication);
  }

  // set time where operator is to be evaluated (i.e. end of the time intervall)
  void set_time (typename T::Traits::RangeFieldType time_)
  {
    time = time_;
  }

  inline void evaluate (const typename Traits::ElementType& e,
                        const typename Traits::DomainType& x,
                        typename Traits::RangeType& y) const
  {
    // local cell number
    int index = is.index(e);

    // compute velocity on reference element
    rt0fe.localBasis().evaluateFunction(x,rt0vectors);
    typename Traits::RangeType yhat(0);
    for (unsigned int i=0; i<rt0fe.localBasis().size(); i++)
      yhat.axpy(storedcoeffs[index][i],rt0vectors[i]);

    // apply Piola transformation
    if (index != cachedindex)
      {
        B = e.geometry().jacobianTransposed(x); // the transformation. Assume it is linear
        determinant = B.determinant();
        cachedindex = index;
      }
    y = 0;
    B.umtv(yhat,y);
    y *= determinant;
  }

  inline const typename Traits::GridViewType& getGridView () const
  {
    return pl.getGridView();
  }
};

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/darcy_FEM.hh <==
// -*- tab-width: 2; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_LOCALOPERATOR_DARCY_FEM_HH
#define DUNE_PDELAB_LOCALOPERATOR_DARCY_FEM_HH

#include <dune/common/fvector.hh>
#include <dune/geometry/referenceelements.hh>

#include <dune/pdelab/common/function.hh>
#include <dune/pdelab/gridfunctionspace/lfsindexcache.hh>
#include <dune/pdelab/gridfunctionspace/localfunctionspace.hh>

//! \brief Provide Darcy velocity as a vector-valued grid function
/**
 * The function values should be single-component vectors.  The Gradient
 * will be a dimDomain-component function.
 *
 * \tparam T Type of GridFunctionSpace.  The LocalBasis must provide the
 *           evaluateJacobian() method.
 * \tparam X Type of coefficients vector
 */
template<typename P, typename T, typename X>
class DarcyVelocityFromHeadFEM
  : public Dune::PDELab::GridFunctionInterface<
  Dune::PDELab::GridFunctionTraits<
    typename T::Traits::GridViewType,
    typename T::Traits::FiniteElementType::Traits::LocalBasisType
    ::Traits::RangeFieldType,
    T::Traits::FiniteElementType::Traits::LocalBasisType::Traits
    ::dimDomain,
    Dune::FieldVector<
      typename T::Traits::FiniteElementType::Traits
      ::LocalBasisType::Traits::RangeFieldType,
      T::Traits::FiniteElementType::Traits::LocalBasisType::Traits
      ::dimDomain> >,
  DarcyVelocityFromHeadFEM<P,T,X> >
{
  typedef T GFS;
  typedef typename GFS::Traits::FiniteElementType::Traits::
  LocalBasisType::Traits LBTraits;

  typedef Dune::PDELab::LocalFunctionSpace<GFS> LFS;
  typedef Dune::PDELab::LFSIndexCache<LFS> LFSCache;
  typedef typename X::template LocalView<LFSCache> LView;

public:
  typedef Dune::PDELab::GridFunctionTraits<
  typename GFS::Traits::GridViewType,
  typename LBTraits::RangeFieldType,
  LBTraits::dimDomain,
  Dune::FieldVector<
    typename LBTraits::RangeFieldType,
    LBTraits::dimDomain> > Traits;

private:
  typedef Dune::PDELab::GridFunctionInterface<
  Traits,
  DarcyVelocityFromHeadFEM<P,T,X> > BaseT;

public:
  /** \brief Construct a DarcyVelocityFromHeadFEM
   *
   * \param gfs The GridFunctionsSpace
   * \param x_  The coefficients vector
   */
  DarcyVelocityFromHeadFEM (const P& p, const GFS& gfs, X& x_)
    : pgfs(stackobject_to_shared_ptr(gfs))
    , pxg(stackobject_to_shared_ptr(x_))
    , pp(stackobject_to_shared_ptr(p))
    , lfs(pgfs)
    , lfs_cache(lfs)
    , lview(*pxg)
  {}

  // Evaluate
  inline void evaluate (const typename Traits::ElementType& e,
                        const typename Traits::DomainType& x,
                        typename Traits::RangeType& y) const
  {
    // get and bind local functions space
    lfs.bind(e);
    lfs_cache.update();

    // get local coefficients
    std::vector<typename Traits::RangeFieldType> xl(lfs.size());
    lview.bind(lfs_cache);
    lview.read(xl);
    lview.unbind();

    // get Jacobian of geometry
    const typename Traits::ElementType::Geometry::JacobianInverseTransposed
      JgeoIT(e.geometry().jacobianInverseTransposed(x));

    // get local Jacobians/gradients of the shape functions
    std::vector<typename LBTraits::JacobianType> J(lfs.size());
    lfs.finiteElement().localBasis().evaluateJacobian(x,J);

    typename Traits::RangeType gradphi;
    typename Traits::RangeType minusgrad(0);
    for(unsigned int i = 0; i < lfs.size(); ++i) {
      // compute global gradient of shape function i
      gradphi = 0;
      JgeoIT.umv(J[i][0], gradphi);

      // sum up global gradients, weighting them with the appropriate coeff
      minusgrad.axpy(-xl[i], gradphi);
    }

    // multiply with permeability tensor
    typedef typename Traits::DomainFieldType DF;
    const int dim = LBTraits::dimDomain;
    const Dune::FieldVector<DF,dim>
      inside_cell_center_local = Dune::ReferenceElements<DF,dim>::
      general(e.type()).position(0,0);
    typename P::Traits::PermTensorType A(pp->A(e,inside_cell_center_local));
    A.mv(minusgrad,y);
  }

  //! get a reference to the GridView
  inline const typename Traits::GridViewType& getGridView () const
  {
    return pgfs->gridView();
  }

private:
  std::shared_ptr<const GFS> pgfs;
  std::shared_ptr<X> pxg;
  std::shared_ptr<const P> pp;
  mutable LFS lfs;
  mutable LFSCache lfs_cache;
  mutable LView lview;
};

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/defaultimp.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:
#ifndef DUNE_PDELAB_LOCALOPERATOR_DEFAULTIMP_HH
#define DUNE_PDELAB_LOCALOPERATOR_DEFAULTIMP_HH

#include <cmath>
#include <vector>

#include <dune/pdelab/gridfunctionspace/localvector.hh>
#include <dune/pdelab/gridoperator/common/localmatrix.hh>

namespace Dune {
  namespace PDELab {

    //! \addtogroup LocalOperatorDefaultImp
    //! \ingroup LocalOperator
    //! \{

    ////////////////////////////////////////////////////////////////////////
    //
    //  Numerical implementation of jacobian_*() in terms of alpha_*()
    //

    //! Implement jacobian_volume() based on alpha_volume()
    /**
     * Derive from this class to add numerical jacobian for volume.  The
     * derived class needs to implement alpha_volume().
     *
     * \tparam Imp Type of the derived class (CRTP-trick).
     */
    template<typename Imp>
    class NumericalJacobianVolume
    {
    public:
      NumericalJacobianVolume ()
        : epsilon(1e-7)
      {}

      NumericalJacobianVolume (double epsilon_)
        : epsilon(epsilon_)
      {}

      //! compute local jacobian of the volume term
      template<typename EG, typename LFSU, typename X, typename LFSV,
               typename Jacobian>
      void jacobian_volume
      ( const EG& eg,
        const LFSU& lfsu, const X& x, const LFSV& lfsv,
        Jacobian& mat) const
      {
        typedef typename X::value_type D;
        typedef typename Jacobian::value_type R;
        typedef LocalVector<R,TestSpaceTag,typename Jacobian::weight_type> ResidualVector;
        typedef typename ResidualVector::WeightedAccumulationView ResidualView;

        const int m=lfsv.size();
        const int n=lfsu.size();

        X u(x);

        // Notice that in general lfsv.size() != mat.nrows()
        ResidualVector down(mat.nrows(),0.),up(mat.nrows());
        ResidualView downview = down.weightedAccumulationView(mat.weight());
        ResidualView upview = up.weightedAccumulationView(mat.weight());


        asImp().alpha_volume(eg,lfsu,u,lfsv,downview);
        for (int j=0; j<n; j++) // loop over columns
        {
          up = 0.0;
          D delta = epsilon*(1.0+std::abs(u(lfsu,j)));
          u(lfsu,j) += delta;
          asImp().alpha_volume(eg,lfsu,u,lfsv,upview);
          for (int i=0; i<m; i++)
            mat.rawAccumulate(lfsv,i,lfsu,j,(up(lfsv,i)-down(lfsv,i))/delta);
          u(lfsu,j) = x(lfsu,j);
        }
      }

    private:
      const double epsilon; // problem: this depends on data type R!
      Imp& asImp () { return static_cast<Imp &> (*this); }
      const Imp& asImp () const { return static_cast<const Imp &>(*this); }
    };

    //! Implement jacobian_volume_post_skeleton() based on
    //! alpha_volume_post_skeleton()
    /**
     * Derive from this class to add numerical jacobian for volume
     * (post-skeleton part).  The derived class needs to implement
     * alpha_volume_post_skeleton().
     *
     * \tparam Imp Type of the derived class (CRTP-trick).
     */
    template<typename Imp>
    class NumericalJacobianVolumePostSkeleton
    {
    public:
      NumericalJacobianVolumePostSkeleton ()
        : epsilon(1e-7)
      {}

      NumericalJacobianVolumePostSkeleton (double epsilon_)
        : epsilon(epsilon_)
      {}

      //! compute local post-skeleton jacobian of the volume term
      template<typename EG, typename LFSU, typename X, typename LFSV,
               typename Jacobian>
      void jacobian_volume_post_skeleton
      ( const EG& eg,
        const LFSU& lfsu, const X& x, const LFSV& lfsv,
        Jacobian& mat) const
      {
        typedef typename X::value_type D;
        typedef typename Jacobian::value_type R;
        typedef LocalVector<R,TestSpaceTag,typename Jacobian::weight_type> ResidualVector;
        typedef typename ResidualVector::WeightedAccumulationView ResidualView;

        const int m=lfsv.size();
        const int n=lfsu.size();

        X u(x);

        // Notice that in general lfsv.size() != mat.nrows()
        ResidualVector down(mat.nrows(),0.),up(mat.nrows());
        ResidualView downview = down.weightedAccumulationView(mat.weight());
        ResidualView upview = up.weightedAccumulationView(mat.weight());

        asImp().alpha_volume_post_skeleton(eg,lfsu,u,lfsv,downview);
        for (int j=0; j<n; j++) // loop over columns
        {
          up = 0.0;
          D delta = epsilon*(1.0+std::abs(u(lfsu,j)));
          u(lfsu,j) += delta;
          asImp().alpha_volume_post_skeleton(eg,lfsu,u,lfsv,upview);
          for (int i=0; i<m; i++)
            mat.rawAccumulate(lfsv,i,lfsu,j,(up(lfsv,i)-down(lfsv,i))/delta);
          u(lfsu,j) = x(lfsu,j);
        }
      }

    private:
      const double epsilon; // problem: this depends on data type R!
      Imp& asImp () { return static_cast<Imp &> (*this); }
      const Imp& asImp () const { return static_cast<const Imp &>(*this); }
    };

    //! Implement jacobian_skeleton() based on alpha_skeleton()
    /**
     * Derive from this class to add numerical jacobian for skeleton.  The
     * derived class needs to implement alpha_skeleton().
     *
     * \tparam Imp Type of the derived class (CRTP-trick).
     */
    template<typename Imp>
    class NumericalJacobianSkeleton
    {
    public:
      NumericalJacobianSkeleton ()
        : epsilon(1e-7)
      {}

      NumericalJacobianSkeleton (double epsilon_)
        : epsilon(epsilon_)
      {}

      //! compute local jacobian of the skeleton term
      template<typename IG, typename LFSU, typename X, typename LFSV,
               typename Jacobian>
      void jacobian_skeleton
      ( const IG& ig,
        const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
        const LFSU& lfsu_n, const X& x_n, const LFSV& lfsv_n,
        Jacobian& mat_ss, Jacobian& mat_sn,
        Jacobian& mat_ns, Jacobian& mat_nn) const
      {
        typedef typename X::value_type D;
        typedef typename Jacobian::value_type R;
        typedef LocalVector<R,TestSpaceTag,typename Jacobian::weight_type> ResidualVector;
        typedef typename ResidualVector::WeightedAccumulationView ResidualView;

        const int m_s=lfsv_s.size();
        const int m_n=lfsv_n.size();
        const int n_s=lfsu_s.size();
        const int n_n=lfsu_n.size();

        X u_s(x_s);
        X u_n(x_n);

        // Notice that in general lfsv.size() != mat.nrows()
        ResidualVector down_s(mat_ss.nrows()),up_s(mat_ss.nrows());
        ResidualView downview_s = down_s.weightedAccumulationView(1.0);
        ResidualView upview_s = up_s.weightedAccumulationView(1.0);

        ResidualVector down_n(mat_nn.nrows()),up_n(mat_nn.nrows());
        ResidualView downview_n = down_n.weightedAccumulationView(1.0);
        ResidualView upview_n = up_n.weightedAccumulationView(1.0);

        // base line
        asImp().alpha_skeleton(ig,lfsu_s,u_s,lfsv_s,lfsu_n,u_n,lfsv_n,downview_s,
                               downview_n);

        // jiggle in self
        for (int j=0; j<n_s; j++)
        {
          up_s = 0.0;
          up_n = 0.0;
          D delta = epsilon*(1.0+std::abs(u_s(lfsu_s,j)));
          u_s(lfsu_s,j) += delta;
          asImp().alpha_skeleton(ig,lfsu_s,u_s,lfsv_s,lfsu_n,u_n,lfsv_n,upview_s,
                                 upview_n);
          for (int i=0; i<m_s; i++)
            mat_ss.accumulate(lfsv_s,i,lfsu_s,j,(up_s(lfsv_s,i)-down_s(lfsv_s,i))/delta);
          for (int i=0; i<m_n; i++)
            mat_ns.accumulate(lfsv_n,i,lfsu_s,j,(up_n(lfsv_n,i)-down_n(lfsv_n,i))/delta);
          u_s(lfsu_s,j) = x_s(lfsu_s,j);
        }

        // jiggle in neighbor
        for (int j=0; j<n_n; j++)
        {
          up_s = 0.0;
          up_n = 0.0;
          D delta = epsilon*(1.0+std::abs(u_n(lfsu_n,j)));
          u_n(lfsu_n,j) += delta;
          asImp().alpha_skeleton(ig,lfsu_s,u_s,lfsv_s,lfsu_n,u_n,lfsv_n,upview_s,
                                 upview_n);
          for (int i=0; i<m_s; i++)
            mat_sn.accumulate(lfsv_s,i,lfsu_n,j,(up_s(lfsv_s,i)-down_s(lfsv_s,i))/delta);
          for (int i=0; i<m_n; i++)
            mat_nn.accumulate(lfsv_n,i,lfsu_n,j,(up_n(lfsv_n,i)-down_n(lfsv_n,i))/delta);
          u_n(lfsu_n,j) = x_n(lfsu_n,j);
        }
      }

    private:
      const double epsilon; // problem: this depends on data type R!
      Imp& asImp () { return static_cast<Imp &> (*this); }
      const Imp& asImp () const { return static_cast<const Imp &>(*this); }
    };

    //! Implement jacobian_boundary() based on alpha_boundary()
    /**
     * Derive from this class to add numerical jacobian for boundary.  The
     * derived class needs to implement alpha_boundary().
     *
     * \tparam Imp Type of the derived class (CRTP-trick).
     */
    template<typename Imp>
    class NumericalJacobianBoundary
    {
    public:
      NumericalJacobianBoundary ()
        : epsilon(1e-7)
      {}

      NumericalJacobianBoundary (double epsilon_)
        : epsilon(epsilon_)
      {}

      //! compute local jacobian of the boundary term
      template<typename IG, typename LFSU, typename X, typename LFSV,
               typename Jacobian>
      void jacobian_boundary
      ( const IG& ig,
        const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
        Jacobian& mat_ss) const
      {
        typedef typename X::value_type D;
        typedef typename Jacobian::value_type R;
        typedef LocalVector<R,TestSpaceTag,typename Jacobian::weight_type> ResidualVector;
        typedef typename ResidualVector::WeightedAccumulationView ResidualView;

        const int m_s=lfsv_s.size();
        const int n_s=lfsu_s.size();

        X u_s(x_s);

        // Notice that in general lfsv.size() != mat.nrows()
        ResidualVector down_s(mat_ss.nrows()),up_s(mat_ss.nrows());
        ResidualView downview_s = down_s.weightedAccumulationView(mat_ss.weight());
        ResidualView upview_s = up_s.weightedAccumulationView(mat_ss.weight());;


        // base line
        asImp().alpha_boundary(ig,lfsu_s,u_s,lfsv_s,downview_s);

        // jiggle in self
        for (int j=0; j<n_s; j++)
        {
          up_s = 0.0;
          D delta = epsilon*(1.0+std::abs(u_s(lfsu_s,j)));
          u_s(lfsu_s,j) += delta;
          asImp().alpha_boundary(ig,lfsu_s,u_s,lfsv_s,upview_s);
          for (int i=0; i<m_s; i++)
            mat_ss.rawAccumulate(lfsv_s,i,lfsu_s,j,(up_s(lfsv_s,i)-down_s(lfsv_s,i))/delta);
          u_s(lfsu_s,j) = x_s(lfsu_s,j);
        }
      }

    private:
      const double epsilon; // problem: this depends on data type R!
      Imp& asImp () { return static_cast<Imp &> (*this); }
      const Imp& asImp () const { return static_cast<const Imp &>(*this); }
    };

    ////////////////////////////////////////////////////////////////////////
    //
    //  Numerical implementation of jacobian_apply_*() in terms of alpha_*()
    //

    //! Implement jacobian_apply_volume() based on alpha_volume()
    /**
     * Derive from this class to add numerical jacobian application for
     * volume.  The derived class needs to implement alpha_volume().
     *
     * \tparam Imp Type of the derived class (CRTP-trick).
     */
    template<typename Imp>
    class NumericalJacobianApplyVolume
    {
    public:
      NumericalJacobianApplyVolume ()
        : epsilon(1e-7)
      {}

      NumericalJacobianApplyVolume (double epsilon_)
        : epsilon(epsilon_)
      {}

      //! apply local jacobian of the volume term
      template<typename EG, typename LFSU, typename X, typename LFSV,
               typename Y>
      void jacobian_apply_volume
      ( const EG& eg,
        const LFSU& lfsu, const X& x, const LFSV& lfsv,
        Y& y) const
      {
        typedef typename X::value_type D;
        typedef typename Y::value_type R;
        typedef LocalVector<R,TestSpaceTag,typename Y::weight_type> ResidualVector;
        typedef typename ResidualVector::WeightedAccumulationView ResidualView;

        const int m=lfsv.size();
        const int n=lfsu.size();

        X u(x);

        // Notice that in general lfsv.size() != y.size()
        ResidualVector down(y.size()),up(y.size());
        ResidualView downview = down.weightedAccumulationView(y.weight());
        ResidualView upview = up.weightedAccumulationView(y.weight());

        asImp().alpha_volume(eg,lfsu,u,lfsv,downview);
        for (int j=0; j<n; j++) // loop over columns
        {
          up = 0.0;
          D delta = epsilon*(1.0+std::abs(u(lfsu,j)));
          u(lfsu,j) += delta;
          asImp().alpha_volume(eg,lfsu,u,lfsv,upview);
          for (int i=0; i<m; i++)
            y.rawAccumulate(lfsv,i,((up(lfsv,i)-down(lfsv,i))/delta)*x(lfsu,j));
          u(lfsu,j) = x(lfsu,j);
        }
      }

    private:
      const double epsilon; // problem: this depends on data type R!
      Imp& asImp () { return static_cast<Imp &> (*this); }
      const Imp& asImp () const { return static_cast<const Imp &>(*this); }
    };

    //! Implement jacobian_apply_volume_post_skeleton() based on
    //! alpha_volume_post_skeleton()
    /**
     * Derive from this class to add numerical jacobian application for volume
     * (post skeleton part).  The derived class needs to implement
     * alpha_volume().
     *
     * \tparam Imp Type of the derived class (CRTP-trick).
     */
    template<typename Imp>
    class NumericalJacobianApplyVolumePostSkeleton
    {
    public:
      NumericalJacobianApplyVolumePostSkeleton ()
        : epsilon(1e-7)
      {}

      NumericalJacobianApplyVolumePostSkeleton (double epsilon_)
        : epsilon(epsilon_)
      {}

      //! apply local jacobian of the volume term (post skeleton part)
      template<typename EG, typename LFSU, typename X, typename LFSV,
               typename Y>
      void jacobian_apply_volume_post_skeleton
      ( const EG& eg,
        const LFSU& lfsu, const X& x, const LFSV& lfsv,
        Y& y) const
      {
        typedef typename X::value_type D;
        typedef typename Y::value_type R;
        typedef LocalVector<R,TestSpaceTag,typename Y::weight_type> ResidualVector;
        typedef typename ResidualVector::WeightedAccumulationView ResidualView;

        const int m=lfsv.size();
        const int n=lfsu.size();

        X u(x);

        // Notice that in general lfsv.size() != y.size()
        ResidualVector down(y.size()),up(y.size());
        ResidualView downview = down.weightedAccumulationView(y.weight());
        ResidualView upview = up.weightedAccumulationView(y.weight());

        asImp().alpha_volume_post_skeleton(eg,lfsu,u,lfsv,downview);
        for (int j=0; j<n; j++) // loop over columns
        {
          up = 0.0;
          D delta = epsilon*(1.0+std::abs(u(lfsu,j)));
          u(lfsu,j) += delta;
          asImp().alpha_volume_post_skeleton(eg,lfsu,u,lfsv,upview);
          for (int i=0; i<m; i++)
            y.rawAccumulate(lfsv,i,((up(lfsv,i)-down(lfsv,i))/delta)*x(lfsu,j));
          u(lfsu,j) = x(lfsu,j);
        }
      }

    private:
      const double epsilon; // problem: this depends on data type R!
      Imp& asImp () {return static_cast<Imp &> (*this);}
      const Imp& asImp () const {return static_cast<const Imp &>(*this);}
    };

    //! Implement jacobian_apply_skeleton() based on alpha_skeleton()
    /**
     * Derive from this class to add numerical jacobian application for
     * skeleton.  The derived class needs to implement alpha_skeleton().
     *
     * \tparam Imp Type of the derived class (CRTP-trick).
     */
    template<typename Imp>
    class NumericalJacobianApplySkeleton
    {
    public:
      NumericalJacobianApplySkeleton ()
        : epsilon(1e-7)
      {}

      NumericalJacobianApplySkeleton (double epsilon_)
        : epsilon(epsilon_)
      {}

      //! apply local jacobian of the skeleton term
      template<typename IG, typename LFSU, typename X, typename LFSV,
               typename Y>
      void jacobian_apply_skeleton
      ( const IG& ig,
        const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
        const LFSU& lfsu_n, const X& x_n, const LFSV& lfsv_n,
        Y& y_s, Y& y_n) const
      {
        typedef typename X::value_type D;
        typedef typename Y::value_type R;
        typedef LocalVector<R,TestSpaceTag,typename Y::weight_type> ResidualVector;
        typedef typename ResidualVector::WeightedAccumulationView ResidualView;

        const int m_s=lfsv_s.size();
        const int m_n=lfsv_n.size();
        const int n_s=lfsu_s.size();
        const int n_n=lfsu_n.size();

        X u_s(x_s);
        X u_n(x_n);

        // Notice that in general lfsv_s.size() != y_s.size()
        ResidualVector down_s(y_s.size()),up_s(y_s.size());
        ResidualView downview_s = down_s.weightedAccumulationView(1.0);
        ResidualView upview_s = up_s.weightedAccumulationView(1.0);

        ResidualVector down_n(y_n.size()),up_n(y_n.size());
        ResidualView downview_n = down_n.weightedAccumulationView(1.0);
        ResidualView upview_n = up_n.weightedAccumulationView(1.0);

        // base line
        asImp().alpha_skeleton(ig,lfsu_s,u_s,lfsv_s,lfsu_n,u_n,lfsv_n,downview_s,
                               downview_n);

        // jiggle in self
        for (int j=0; j<n_s; j++)
        {
          up_s = 0.0;
          up_n = 0.0;
          D delta = epsilon*(1.0+std::abs(u_s(lfsu_s,j)));
          u_s(lfsu_s,j) += delta;
          asImp().alpha_skeleton(ig,lfsu_s,u_s,lfsv_s,lfsu_n,u_n,lfsv_n,upview_s,
                                 upview_n);
          for (int i=0; i<m_s; i++)
            y_s.accumulate(lfsv_s,i,((up_s(lfsv_s,i)-down_s(lfsv_s,i))/delta)*x_s(lfsu_s,j));
          for (int i=0; i<m_n; i++)
            y_n.accumulate(lfsv_n,i,((up_n(lfsv_n,i)-down_n(lfsv_n,i))/delta)*x_s(lfsu_s,j));
          u_s(lfsu_s,j) = x_s(lfsu_s,j);
        }

        // jiggle in neighbor
        for (int j=0; j<n_n; j++)
        {
          up_s = 0.0;
          up_n = 0.0;
          D delta = epsilon*(1.0+std::abs(u_n(lfsu_n,j)));
          u_n(lfsu_n,j) += delta;
          asImp().alpha_skeleton(ig,lfsu_s,u_s,lfsv_s,lfsu_n,u_n,lfsv_n,upview_s,
                                 upview_n);
          for (int i=0; i<m_s; i++)
            y_s.accumulate(lfsv_s,i,((up_s(lfsv_s,i)-down_s(lfsv_s,i))/delta)*x_n(lfsu_n,j));
          for (int i=0; i<m_n; i++)
            y_n.accumulate(lfsv_n,i,((up_n(lfsv_n,i)-down_n(lfsv_n,i))/delta)*x_n(lfsu_n,j));
          u_n(lfsu_n,j) = x_n(lfsu_n,j);
        }
      }

    private:
      const double epsilon; // problem: this depends on data type R!
      Imp& asImp () { return static_cast<Imp &> (*this); }
      const Imp& asImp () const { return static_cast<const Imp &>(*this); }
    };

    //! Implement jacobian_apply_boundary() based on alpha_boundary()
    /**
     * Derive from this class to add numerical jacobian application for
     * boundary.  The derived class needs to implement alpha_boundary().
     *
     * \tparam Imp Type of the derived class (CRTP-trick).
     */
    template<typename Imp>
    class NumericalJacobianApplyBoundary
    {
    public:
      NumericalJacobianApplyBoundary ()
        : epsilon(1e-7)
      {}

      NumericalJacobianApplyBoundary (double epsilon_)
        : epsilon(epsilon_)
      {}

      //! apply local jacobian of the boundaryterm
      template<typename IG, typename LFSU, typename X, typename LFSV,
               typename Y>
      void jacobian_apply_boundary
      ( const IG& ig,
        const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
        Y& y_s) const
      {
        typedef typename X::value_type D;
        typedef typename Y::value_type R;
        typedef LocalVector<R,TestSpaceTag,typename Y::weight_type> ResidualVector;
        typedef typename ResidualVector::WeightedAccumulationView ResidualView;

        const int m_s=lfsv_s.size();
        const int n_s=lfsu_s.size();

        X u_s(x_s);

        // Notice that in general lfsv_s.size() != y_s.size()
        ResidualVector down_s(y_s.size()),up_s(y_s.size());
        ResidualView downview_s = down_s.weightedAccumulationView(1.0);
        ResidualView upview_s = up_s.weightedAccumulationView(1.0);

        // base line
        asImp().alpha_boundary(ig,lfsu_s,u_s,lfsv_s,downview_s);

        // jiggle in self
        for (int j=0; j<n_s; j++)
        {
          up_s = 0.0;
          D delta = epsilon*(1.0+std::abs(u_s(lfsu_s,j)));
          u_s(lfsu_s,j) += delta;
          asImp().alpha_boundary(ig,lfsu_s,u_s,lfsv_s,upview_s);
          for (int i=0; i<m_s; i++)
            y_s.rawAccumulate(lfsv_s,i,((up_s(lfsv_s,i)-down_s(lfsv_s,i))/delta)*x_s(lfsu_s,j));
          u_s(lfsu_s,j) = x_s(lfsu_s,j);
        }
      }

    private:
      const double epsilon; // problem: this depends on data type R!
      Imp& asImp () { return static_cast<Imp &> (*this); }
      const Imp& asImp () const { return static_cast<const Imp &>(*this); }
    };

    ////////////////////////////////////////////////////////////////////////
    //
    //  Implementation of alpha_*() in terms of jacobian_*()
    //

    //! Implement alpha_volume() based on jacobian_volume()
    /**
     * Derive from this class to add an alpha_volume() method.  The derived
     * class needs to implement jacobian_volume().
     *
     * \note This only works in the common case that alpha_volume() does not
     *       contain an affine shift (the affine shift can be moved to
     *       lambda_volume() instead).
     *
     * \tparam Imp Type of the derived class (CRTP-trick).
     */
    template<typename Imp>
    class JacobianBasedAlphaVolume
    {
    public:

      //! compute \f$\alpha_\text{vol}\f$
      template<typename EG, typename LFSU, typename X, typename LFSV,
               typename R>
      void alpha_volume
      ( const EG& eg,
        const LFSU& lfsu, const X& x, const LFSV& lfsv,
        R& r) const
      {
        typedef LocalMatrix<typename R::value_type> Jacobian;
        typedef typename Jacobian::WeightedAccumulationView JacobianView;

        Jacobian mat(r.size(),x.size(), 0);
        JacobianView matview = mat.weightedAccumulationView(1.0);
        asImp().jacobian_volume(eg, lfsu, x, lfsv, matview);
        // we need to include the weight here, as umv() and usmv() operate on the bare container for effiency
        mat.usmv(r.weight(),x,r);
      }

    private:
      Imp& asImp () { return static_cast<Imp &> (*this); }
      const Imp& asImp () const { return static_cast<const Imp &>(*this); }
    };

    //! Implement alpha_skeleton() based on jacobian_skeleton()
    /**
     * Derive from this class to add an alpha_skeleton() method.  The derived
     * class needs to implement jacobian_skeleton().
     *
     * \note This only works in the common case that alpha_skeleton() does not
     *       contain an affine shift (the affine shift can be moved to
     *       lambda_skeleton() instead).
     *
     * \tparam Imp Type of the derived class (CRTP-trick).
     */
    template<typename Imp>
    class JacobianBasedAlphaSkeleton
    {
    public:

      //! compute \f$\alpha_\text{skel}\f$
      template<typename IG, typename LFSU, typename X, typename LFSV,
               typename R>
      void alpha_skeleton
      ( const IG& ig,
        const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
        const LFSU& lfsu_n, const X& x_n, const LFSV& lfsv_n,
        R& r_s, R& r_n) const
      {
        typedef LocalMatrix<typename R::value_type> Jacobian;
        typedef typename Jacobian::WeightedAccumulationView JacobianView;

        Jacobian mat_ss(r_s.size(),x_s.size(),0);
        Jacobian mat_sn(r_s.size(),x_n.size(),0);
        Jacobian mat_ns(r_n.size(),x_s.size(),0);
        Jacobian mat_nn(r_n.size(),x_n.size(),0);

        JacobianView view_ss = mat_ss.weightedAccumulationView(1.0);
        JacobianView view_sn = mat_sn.weightedAccumulationView(1.0);
        JacobianView view_ns = mat_ns.weightedAccumulationView(1.0);
        JacobianView view_nn = mat_nn.weightedAccumulationView(1.0);

        asImp().jacobian_skeleton(ig,
          lfsu_s, x_s, lfsv_s,
          lfsu_n, x_n, lfsv_n,
          view_ss, view_sn, view_ns, view_nn);
        // TODO: Reihenfolge der Multiplikationen!
        mat_ss.usmv(r_s.weight(),x_s,r_s);
        mat_ns.usmv(r_n.weight(),x_s,r_n);
        mat_sn.usmv(r_s.weight(),x_n,r_s);
        mat_nn.usmv(r_n.weight(),x_n,r_n);
      }

    private:
      Imp& asImp () { return static_cast<Imp &> (*this); }
      const Imp& asImp () const { return static_cast<const Imp &>(*this); }
    };

    //! Implement alpha_boundary() based on jacobian_boundary()
    /**
     * Derive from this class to add an alpha_boundary() method.  The derived
     * class needs to implement jacobian_boundary().
     *
     * \note This only works in the common case that alpha_boundary() does not
     *       contain an affine shift (the affine shift can be moved to
     *       lambda_boundary() instead).
     *
     * \tparam Imp Type of the derived class (CRTP-trick).
     */
    template<typename Imp>
    class JacobianBasedAlphaBoundary
    {
    public:

      //! compute \f$\alpha_\text{bnd}\f$
      template<typename IG, typename LFSU, typename X, typename LFSV,
               typename R>
      void alpha_boundary
      ( const IG& ig,
        const LFSU& lfsu, const X& x, const LFSV& lfsv,
        R& r) const
      {
        typedef LocalMatrix<typename R::value_type> Jacobian;
        typedef typename Jacobian::WeightedAccumulationView JacobianView;

        Jacobian mat(x.size(),r.size(), 0);
        JacobianView view = mat.weightedAccumulationView(1.0);
        asImp().jacobian_boundary(ig, lfsu, x, lfsv, view);
        // we need to include the weight here, as umv() and usmv() operate on the bare container for effiency
        mat.usmv(r.weight(),x,r);
      }

    private:
      Imp& asImp () { return static_cast<Imp &> (*this); }
      const Imp& asImp () const { return static_cast<const Imp &>(*this); }
    };

    //! \} group LocalOperatorDefaultImp
  }
}

#endif // DUNE_PDELAB_LOCALOPERATOR_DEFAULTIMP_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/dgnavierstokes.hh <==
// -*- tab-width: 2; indent-tabs-mode: nil -*-
// vi: set et ts=2 sw=2 sts=2:

#ifndef DUNE_PDELAB_LOCALOPERATOR_DGNAVIERSTOKES_HH
#define DUNE_PDELAB_LOCALOPERATOR_DGNAVIERSTOKES_HH

#include <dune/common/exceptions.hh>
#include <dune/common/fvector.hh>
#include <dune/common/parametertreeparser.hh>

#include <dune/geometry/quadraturerules.hh>

#include <dune/localfunctions/common/interfaceswitch.hh>
#include <dune/pdelab/localoperator/idefault.hh>

#include <dune/pdelab/localoperator/defaultimp.hh>
#include <dune/pdelab/localoperator/pattern.hh>
#include <dune/pdelab/localoperator/flags.hh>
#include <dune/pdelab/localoperator/dgnavierstokesparameter.hh>
#include <dune/pdelab/localoperator/navierstokesmass.hh>

#ifndef VBLOCK
#define VBLOCK 0
#endif
#define PBLOCK (- VBLOCK + 1)

namespace Dune {
  namespace PDELab {

    /** \brief A local operator for solving the Navier-Stokes equations using a DG discretization

        \tparam PRM Parameter class for this local operator.

    */
    template<typename PRM>
    class DGNavierStokes :
      public LocalOperatorDefaultFlags,
      public FullSkeletonPattern, public FullVolumePattern,
      public InstationaryLocalOperatorDefaultMethods<double>
    {
      typedef StokesBoundaryCondition BC;
      typedef typename PRM::Traits::RangeField RF;

      typedef InstationaryLocalOperatorDefaultMethods<double> InstatBase;
      typedef typename InstatBase::RealType Real;

      static const bool navier = PRM::assemble_navier;
      static const bool full_tensor = PRM::assemble_full_tensor;

    public:

      // pattern assembly flags
      enum { doPatternVolume = true };
      enum { doPatternSkeleton = true };

      // call the assembler for each face only once
      enum { doSkeletonTwoSided = false };

      // residual assembly flags
      enum { doAlphaVolume    = true };
      enum { doAlphaSkeleton  = true };
      enum { doAlphaBoundary  = true };
      enum { doLambdaVolume   = true };
      enum { doLambdaBoundary = true };

      /** \brief Constructor

          \param [in] _prm                        Parameter class for this local operator
          \param [in] _superintegration_order     This number will be added to the order of
                                                  quadrature in every integration. It is
                                                  only needed, when one of the parameters (e.g
                                                  rho, mu) is not constant or the mappings from
                                                  the reference elements to the cells are
                                                  nonlinear. Boundary conditions are assumed to
                                                  have the same order as the corresponding
                                                  finite element.
      */
      DGNavierStokes (PRM& _prm, int _superintegration_order=0) :
        prm(_prm), superintegration_order(_superintegration_order),
        current_dt(1.0)
      {}

      // Store current dt
      void preStep (RealType , RealType dt, int )
      {
        current_dt = dt;
      }

      // set time in parameter class
      void setTime(Real t)
      {
        InstatBase::setTime(t);
        prm.setTime(t);
      }

      // volume integral depending on test and ansatz functions
      template<typename EG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv, R& r) const
      {
        // dimensions
        const unsigned int dim = EG::Geometry::mydimension;

        // subspaces
        static_assert
          ((LFSV::CHILDREN == 2), "You seem to use the wrong function space for DGNavierStokes");
        typedef typename LFSV::template Child<VBLOCK>::Type LFSV_PFS_V;
        const LFSV_PFS_V& lfsv_pfs_v = lfsv.template child<VBLOCK>();
        static_assert
          ((LFSV_PFS_V::CHILDREN == dim), "You seem to use the wrong function space for DGNavierStokes");

        // ... we assume all velocity components are the same
        typedef typename LFSV_PFS_V::template Child<0>::Type LFSV_V;
        const LFSV_V& lfsv_v = lfsv_pfs_v.template child<0>();
        const unsigned int vsize = lfsv_v.size();
        typedef typename LFSV::template Child<PBLOCK>::Type LFSV_P;
        const LFSV_P& lfsv_p = lfsv.template child<PBLOCK>();
        const unsigned int psize = lfsv_p.size();

        // domain and range field type
        typedef FiniteElementInterfaceSwitch<typename LFSV_V::Traits::FiniteElementType > FESwitch_V;
        typedef BasisInterfaceSwitch<typename FESwitch_V::Basis > BasisSwitch_V;
        typedef typename BasisSwitch_V::DomainField DF;
        typedef typename BasisSwitch_V::Range RT;
        typedef typename BasisSwitch_V::RangeField RF;
        typedef FiniteElementInterfaceSwitch<typename LFSV_P::Traits::FiniteElementType > FESwitch_P;
        typedef typename LFSV::Traits::SizeType size_type;

        // select quadrature rule
        Dune::GeometryType gt = eg.geometry().type();
        const int v_order = FESwitch_V::basis(lfsv_v.finiteElement()).order();
        const int det_jac_order = gt.isSimplex() ? 0 : (dim-1);
        const int jac_order = gt.isSimplex() ? 0 : 1;
        const int qorder = 3*v_order - 1 + jac_order + det_jac_order + superintegration_order;
        const Dune::QuadratureRule<DF,dim>& rule = Dune::QuadratureRules<DF,dim>::rule(gt,qorder);

        const RF incomp_scaling = prm.incompressibilityScaling(current_dt);

        // loop over quadrature points
        for (const auto& ip : rule)
          {
            const Dune::FieldVector<DF,dim> local = ip.position();
            const RF mu = prm.mu(eg,local);
            const RF rho = prm.rho(eg,local);

            // compute u (if Navier term enabled)
            std::vector<RT> phi_v(vsize);
            Dune::FieldVector<RF,dim> vu(0.0);
            if(navier) {
              FESwitch_V::basis(lfsv_v.finiteElement()).evaluateFunction(local,phi_v);

              for(unsigned int d=0; d<dim; ++d) {
                const LFSV_V& lfsu_v = lfsv_pfs_v.child(d);
                for(size_type i=0; i<vsize; i++)
                  vu[d] += x(lfsu_v,i) * phi_v[i];
              }
            } // end navier

            // and value of pressure shape functions
            std::vector<RT> phi_p(psize);
            FESwitch_P::basis(lfsv_p.finiteElement()).evaluateFunction(local,phi_p);

            // compute pressure
            RF p(0.0);
            for(size_type i=0; i<psize; i++)
              p += x(lfsv_p,i) * phi_p[i];

            // compute gradients
            std::vector<Dune::FieldMatrix<RF,1,dim> > grad_phi_v(vsize);
            BasisSwitch_V::gradient(FESwitch_V::basis(lfsv_v.finiteElement()),
                                    eg.geometry(), local, grad_phi_v);

            // compute velocity jacobian
            Dune::FieldMatrix<RF,dim,dim> jacu(0.0);
            for(unsigned int d = 0; d<dim; ++d) {
              const LFSV_V& lfsv_v = lfsv_pfs_v.child(d);
              for(size_type i=0; i<vsize; i++)
                jacu[d].axpy(x(lfsv_v,i), grad_phi_v[i][0]);
            }

            const RF detj = eg.geometry().integrationElement(ip.position());
            const RF weight = ip.weight() * detj;

            for(unsigned int d = 0; d<dim; ++d) {
              const LFSV_V& lfsv_v = lfsv_pfs_v.child(d);

              for(size_type i=0; i<vsize; i++) {
                //================================================//
                // \int (mu*grad_u*grad_v)
                //================================================//
                r.accumulate(lfsv_v,i, mu * (jacu[d]*grad_phi_v[i][0]) * weight);

                // Assemble symmetric part for (grad u)^T
                if(full_tensor)
                  for(unsigned int dd = 0; dd<dim; ++dd)
                    r.accumulate(lfsv_v,i, mu * jacu[dd][d] * grad_phi_v[i][0][dd] * weight);

                //================================================//
                // \int -p \nabla\cdot v
                //================================================//
                r.accumulate(lfsv_v,i, -p * grad_phi_v[i][0][d] * weight);

                //================================================//
                // \int \rho ((u\cdot\nabla ) u )\cdot v
                //================================================//
                if(navier) {
                  // compute u * grad u_d
                  const RF u_nabla_u = vu * jacu[d];

                  r.accumulate(lfsv_v,i, rho * u_nabla_u * phi_v[i] * weight);
                } // end navier

              } // end i
            } // end d

            //================================================//
            // \int -q \nabla\cdot u
            //================================================//
            for(size_type i=0; i<psize; i++)
              for(unsigned int d = 0; d < dim; ++d)
                // divergence of u is the trace of the velocity jacobian
                r.accumulate(lfsv_p,i, -jacu[d][d] * phi_p[i] * incomp_scaling * weight);

          } // end loop quadrature points
      } // end alpha_volume

      // jacobian of volume term
      template<typename EG, typename LFSU, typename X, typename LFSV,
               typename LocalMatrix>
      void jacobian_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv,
                            LocalMatrix& mat) const
      {
        // dimensions
        const unsigned int dim = EG::Geometry::mydimension;

        // subspaces
        static_assert
          ((LFSV::CHILDREN == 2), "You seem to use the wrong function space for DGNavierStokes");
        typedef typename LFSV::template Child<VBLOCK>::Type LFSV_PFS_V;
        const LFSV_PFS_V& lfsv_pfs_v = lfsv.template child<VBLOCK>();
        static_assert
          ((LFSV_PFS_V::CHILDREN == dim), "You seem to use the wrong function space for DGNavierStokes");

        // ... we assume all velocity components are the same
        typedef typename LFSV_PFS_V::template Child<0>::Type LFSV_V;
        const LFSV_V& lfsv_v = lfsv_pfs_v.template child<0>();
        const unsigned int vsize = lfsv_v.size();
        typedef typename LFSV::template Child<PBLOCK>::Type LFSV_P;
        const LFSV_P& lfsv_p = lfsv.template child<PBLOCK>();
        const unsigned int psize = lfsv_p.size();

        // domain and range field type
        typedef FiniteElementInterfaceSwitch<typename LFSV_V::Traits::FiniteElementType > FESwitch_V;
        typedef BasisInterfaceSwitch<typename FESwitch_V::Basis > BasisSwitch_V;
        typedef typename BasisSwitch_V::DomainField DF;
        typedef typename BasisSwitch_V::Range RT;
        typedef typename BasisSwitch_V::RangeField RF;
        typedef FiniteElementInterfaceSwitch<typename LFSV_P::Traits::FiniteElementType > FESwitch_P;
        typedef typename LFSV::Traits::SizeType size_type;

        // select quadrature rule
        Dune::GeometryType gt = eg.geometry().type();
        const int v_order = FESwitch_V::basis(lfsv_v.finiteElement()).order();
        const int det_jac_order = gt.isSimplex() ? 0 : (dim-1);
        const int jac_order = gt.isSimplex() ? 0 : 1;
        const int qorder = 3*v_order - 1 + jac_order + det_jac_order + superintegration_order;
        const Dune::QuadratureRule<DF,dim>& rule = Dune::QuadratureRules<DF,dim>::rule(gt,qorder);

        const RF incomp_scaling = prm.incompressibilityScaling(current_dt);

        // loop over quadrature points
        for (const auto& ip : rule)
          {
            const Dune::FieldVector<DF,dim> local = ip.position();
            const RF mu = prm.mu(eg,local);
            const RF rho = prm.rho(eg,local);

            // compute u (if Navier term enabled)
            std::vector<RT> phi_v(vsize);
            Dune::FieldVector<RF,dim> vu(0.0);
            if(navier) {
              FESwitch_V::basis(lfsv_v.finiteElement()).evaluateFunction(local,phi_v);

              for(unsigned int d=0; d<dim; ++d) {
                const LFSV_V& lfsu_v = lfsv_pfs_v.child(d);
                for(size_type i=0; i<vsize; i++)
                  vu[d] += x(lfsu_v,i) * phi_v[i];
              }
            } // end navier

            // and value of pressure shape functions
            std::vector<RT> phi_p(psize);
            FESwitch_P::basis(lfsv_p.finiteElement()).evaluateFunction(local,phi_p);

            // compute gradients
            std::vector<Dune::FieldMatrix<RF,1,dim> > grad_phi_v(vsize);
            BasisSwitch_V::gradient(FESwitch_V::basis(lfsv_v.finiteElement()),
                                    eg.geometry(), local, grad_phi_v);

            const RF detj = eg.geometry().integrationElement(ip.position());
            const RF weight = ip.weight() * detj;

            for(unsigned int dv = 0; dv<dim; ++dv) {
              const LFSV_V& lfsv_v = lfsv_pfs_v.child(dv);

              // gradient of dv-th velocity component
              Dune::FieldVector<RF,dim> gradu_dv(0.0);
              if(navier)
                for(size_type l=0; l<vsize; ++l)
                  gradu_dv.axpy(x(lfsv_v,l), grad_phi_v[l][0]);

              for(size_type i=0; i<vsize; i++) {

                for(size_type j=0; j<vsize; j++) {
                  //================================================//
                  // \int (mu*grad_u*grad_v)
                  //================================================//
                  mat.accumulate(lfsv_v,i,lfsv_v,j, mu * (grad_phi_v[j][0]*grad_phi_v[i][0]) * weight);

                  // Assemble symmetric part for (grad u)^T
                  if(full_tensor)
                    for(unsigned int du = 0; du<dim; ++du) {
                      const LFSV_V& lfsu_v = lfsv_pfs_v.child(du);
                      mat.accumulate(lfsv_v,i,lfsu_v,j, mu * (grad_phi_v[j][0][dv]*grad_phi_v[i][0][du]) * weight);
                    }
                }

                //================================================//
                // - q * div u
                // - p * div v
                //================================================//
                for(size_type j=0; j<psize; j++) {
                  mat.accumulate(lfsv_p,j,lfsv_v,i, -phi_p[j] * grad_phi_v[i][0][dv] * incomp_scaling * weight);
                  mat.accumulate(lfsv_v,i,lfsv_p,j, -phi_p[j] * grad_phi_v[i][0][dv] * weight);
                }

                //================================================//
                // \int \rho ((u\cdot\nabla ) u )\cdot v
                //================================================//
                if(navier) {

                  // block diagonal contribution
                  for(size_type j=0; j<vsize; j++)
                    mat.accumulate(lfsv_v,i,lfsv_v,j, rho * (vu * grad_phi_v[j][0]) * phi_v[i] * weight);

                  // remaining contribution
                  for(unsigned int du = 0; du < dim; ++du) {
                    const LFSV_V& lfsu_v = lfsv_pfs_v.child(du);
                    for(size_type j=0; j<vsize; j++)
                      mat.accumulate(lfsv_v,i,lfsu_v,j, rho * phi_v[j] * gradu_dv[du] * phi_v[i] * weight);
                  }

                } // end navier

              } // end i
            } // end dv

          } // end loop quadrature points
      } // end jacobian_volume

      // skeleton integral depending on test and ansatz functions
      // each face is only visited ONCE!
      template<typename IG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_skeleton (const IG& ig,
                           const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                           const LFSU& lfsu_n, const X& x_n, const LFSV& lfsv_n,
                           R& r_s, R& r_n) const
      {
        // dimensions
        const unsigned int dim = IG::dimension;
        const unsigned int dimw = IG::coorddimension;

        // subspaces
        static_assert
          ((LFSV::CHILDREN == 2), "You seem to use the wrong function space for DGNavierStokes");

        typedef typename LFSV::template Child<VBLOCK>::Type LFSV_PFS_V;
        const LFSV_PFS_V& lfsv_s_pfs_v = lfsv_s.template child<VBLOCK>();
        const LFSV_PFS_V& lfsv_n_pfs_v = lfsv_n.template child<VBLOCK>();
        static_assert
          ((LFSV_PFS_V::CHILDREN == dim), "You seem to use the wrong function space for DGNavierStokes");

        // ... we assume all velocity components are the same
        typedef typename LFSV_PFS_V::template Child<0>::Type LFSV_V;
        const LFSV_V& lfsv_s_v = lfsv_s_pfs_v.template child<0>();
        const LFSV_V& lfsv_n_v = lfsv_n_pfs_v.template child<0>();
        const unsigned int vsize_s = lfsv_s_v.size();
        const unsigned int vsize_n = lfsv_n_v.size();
        typedef typename LFSV::template Child<PBLOCK>::Type LFSV_P;
        const LFSV_P& lfsv_s_p = lfsv_s.template child<PBLOCK>();
        const LFSV_P& lfsv_n_p = lfsv_n.template child<PBLOCK>();
        const unsigned int psize_s = lfsv_s_p.size();
        const unsigned int psize_n = lfsv_n_p.size();

        // domain and range field type
        typedef FiniteElementInterfaceSwitch<typename LFSV_V::Traits::FiniteElementType > FESwitch_V;
        typedef BasisInterfaceSwitch<typename FESwitch_V::Basis > BasisSwitch_V;
        typedef typename BasisSwitch_V::DomainField DF;
        typedef typename BasisSwitch_V::Range RT;
        typedef typename BasisSwitch_V::RangeField RF;
        typedef FiniteElementInterfaceSwitch<typename LFSV_P::Traits::FiniteElementType > FESwitch_P;

        // make copy of inside and outside cell w.r.t. the intersection
        auto inside_cell = ig.inside();
        auto outside_cell = ig.outside();

        // select quadrature rule
        Dune::GeometryType gtface = ig.geometry().type();
        const int v_order = FESwitch_V::basis(lfsv_s_v.finiteElement()).order();
        const int det_jac_order = gtface.isSimplex() ? 0 : (dim-2);
        const int qorder = 2*v_order + det_jac_order + superintegration_order;
        const Dune::QuadratureRule<DF,dim-1>& rule = Dune::QuadratureRules<DF,dim-1>::rule(gtface,qorder);

        const int epsilon = prm.epsilonIPSymmetryFactor();
        const RF incomp_scaling = prm.incompressibilityScaling(current_dt);

        // loop over quadrature points and integrate normal flux
        for (const auto& ip : rule)
          {

            // position of quadrature point in local coordinates of element
            Dune::FieldVector<DF,dim> local_s = ig.geometryInInside().global(ip.position());
            Dune::FieldVector<DF,dim> local_n = ig.geometryInOutside().global(ip.position());

            const RF penalty_factor = prm.getFaceIP(ig,ip.position());

            // value of velocity shape functions
            std::vector<RT> phi_v_s(vsize_s);
            std::vector<RT> phi_v_n(vsize_n);
            FESwitch_V::basis(lfsv_s_v.finiteElement()).evaluateFunction(local_s,phi_v_s);
            FESwitch_V::basis(lfsv_n_v.finiteElement()).evaluateFunction(local_n,phi_v_n);

            // evaluate u
            assert(vsize_s == vsize_n);
            Dune::FieldVector<RF,dim> u_s(0.0), u_n(0.0);
            for(unsigned int d=0; d<dim; ++d) {
              const LFSV_V & lfsv_s_v = lfsv_s_pfs_v.child(d);
              const LFSV_V & lfsv_n_v = lfsv_n_pfs_v.child(d);
              for(unsigned int i=0; i<vsize_s; i++) {
                u_s[d] += x_s(lfsv_s_v,i) * phi_v_s[i];
                u_n[d] += x_n(lfsv_n_v,i) * phi_v_n[i];
              }
            }

            // value of pressure shape functions
            std::vector<RT> phi_p_s(psize_s);
            std::vector<RT> phi_p_n(psize_n);
            FESwitch_P::basis(lfsv_s_p.finiteElement()).evaluateFunction(local_s,phi_p_s);
            FESwitch_P::basis(lfsv_n_p.finiteElement()).evaluateFunction(local_n,phi_p_n);

            // evaluate pressure
            assert(psize_s == psize_n);
            RF p_s(0.0), p_n(0.0);
            for(unsigned int i=0; i<psize_s; i++) {
              p_s += x_s(lfsv_s_p,i) * phi_p_s[i];
              p_n += x_n(lfsv_n_p,i) * phi_p_n[i];
            }

            // compute gradients
            std::vector<Dune::FieldMatrix<RF,1,dim> > grad_phi_v_s(vsize_s);
            BasisSwitch_V::gradient(FESwitch_V::basis(lfsv_s_v.finiteElement()),
                                    inside_cell.geometry(), local_s, grad_phi_v_s);

            std::vector<Dune::FieldMatrix<RF,1,dim> > grad_phi_v_n(vsize_n);
            BasisSwitch_V::gradient(FESwitch_V::basis(lfsv_n_v.finiteElement()),
                                    outside_cell.geometry(), local_n, grad_phi_v_n);

            // evaluate velocity jacobian
            Dune::FieldMatrix<RF,dim,dim> jacu_s(0.0), jacu_n(0.0);
            for(unsigned int d=0; d<dim; ++d) {
              const LFSV_V & lfsv_s_v = lfsv_s_pfs_v.child(d);
              const LFSV_V & lfsv_n_v = lfsv_n_pfs_v.child(d);
              for(unsigned int i=0; i<vsize_s; i++) {
                jacu_s[d].axpy(x_s(lfsv_s_v,i), grad_phi_v_s[i][0]);
                jacu_n[d].axpy(x_n(lfsv_n_v,i), grad_phi_v_n[i][0]);
              }
            }

            const Dune::FieldVector<DF,dimw> normal = ig.unitOuterNormal(ip.position());
            const RF weight = ip.weight()*ig.geometry().integrationElement(ip.position());
            const RF mu = prm.mu(ig,ip.position());

            const RF factor = mu * weight;

            for(unsigned int d=0; d<dim; ++d) {
              const LFSV_V & lfsv_s_v = lfsv_s_pfs_v.child(d);
              const LFSV_V & lfsv_n_v = lfsv_n_pfs_v.child(d);

              //================================================//
              // diffusion term
              //================================================//
              RF val = 0.5 * ((jacu_s[d] * normal) + (jacu_n[d] * normal)) * factor;
              for(unsigned int i=0; i<vsize_s; i++) {
                r_s.accumulate(lfsv_s_v,i, -val * phi_v_s[i]);
                r_n.accumulate(lfsv_n_v,i, val * phi_v_n[i]);

                if(full_tensor) {
                  for(unsigned int dd=0; dd<dim; ++dd) {
                    RF Tval = 0.5 * (jacu_s[dd][d] + jacu_n[dd][d]) * normal[dd] * factor;
                    r_s.accumulate(lfsv_s_v,i, -Tval * phi_v_s[i]);
                    r_n.accumulate(lfsv_n_v,i, Tval * phi_v_n[i]);
                  }
                }
              } // end i

              //================================================//
              // (non-)symmetric IP term
              //================================================//
              RF jumpu_d  = u_s[d] - u_n[d];
              for(unsigned int i=0; i<vsize_s; i++) {
                r_s.accumulate(lfsv_s_v,i, epsilon * 0.5 * (grad_phi_v_s[i][0] * normal) * jumpu_d * factor);
                r_n.accumulate(lfsv_n_v,i, epsilon * 0.5 * (grad_phi_v_n[i][0] * normal) * jumpu_d * factor);

                if(full_tensor) {
                  for(unsigned int dd=0; dd<dim; ++dd) {
                    r_s.accumulate(lfsv_s_v,i, epsilon * 0.5 * grad_phi_v_s[i][0][dd] * (u_s[dd] - u_n[dd]) * normal[d] * factor);
                    r_n.accumulate(lfsv_n_v,i, epsilon * 0.5 * grad_phi_v_n[i][0][dd] * (u_s[dd] - u_n[dd]) * normal[d] * factor);
                  }
                }
              } // end i

              //================================================//
              // standard IP term integral
              //================================================//
              for(unsigned int i=0; i<vsize_s; i++) {
                r_s.accumulate(lfsv_s_v,i, penalty_factor * jumpu_d * phi_v_s[i] * weight);
                r_n.accumulate(lfsv_n_v,i, -penalty_factor * jumpu_d * phi_v_n[i] * weight);
              } // end i

              //================================================//
              // pressure-velocity-coupling in momentum equation
              //================================================//
              RF mean_p = 0.5*(p_s + p_n);
              for(unsigned int i=0; i<vsize_s; i++) {
                r_s.accumulate(lfsv_s_v,i, mean_p * phi_v_s[i] * normal[d] * weight);
                r_n.accumulate(lfsv_n_v,i, -mean_p * phi_v_n[i] * normal[d] * weight);
              } // end i
            } // end d

            //================================================//
            // incompressibility constraint
            //================================================//
            RF jumpu_n = (u_s*normal) - (u_n*normal);
            for(unsigned int i=0; i<psize_s; i++) {
              r_s.accumulate(lfsv_s_p,i, 0.5 * phi_p_s[i] * jumpu_n * incomp_scaling * weight);
              r_n.accumulate(lfsv_n_p,i, 0.5 * phi_p_n[i] * jumpu_n * incomp_scaling * weight);
            } // end i

          } // end loop quadrature points
      } // end alpha_skeleton

      // jacobian of skeleton term
      template<typename IG, typename LFSU, typename X, typename LFSV,
               typename LocalMatrix>
      void jacobian_skeleton (const IG& ig,
                              const LFSU& lfsu_s, const X&, const LFSV& lfsv_s,
                              const LFSU& lfsu_n, const X&, const LFSV& lfsv_n,
                              LocalMatrix& mat_ss, LocalMatrix& mat_sn,
                              LocalMatrix& mat_ns, LocalMatrix& mat_nn) const
      {
        // dimensions
        const unsigned int dim = IG::dimension;
        const unsigned int dimw = IG::coorddimension;

        // subspaces
        static_assert
          ((LFSV::CHILDREN == 2), "You seem to use the wrong function space for DGNavierStokes");

        typedef typename LFSV::template Child<VBLOCK>::Type LFSV_PFS_V;
        const LFSV_PFS_V& lfsv_s_pfs_v = lfsv_s.template child<VBLOCK>();
        const LFSV_PFS_V& lfsv_n_pfs_v = lfsv_n.template child<VBLOCK>();
        static_assert
          ((LFSV_PFS_V::CHILDREN == dim), "You seem to use the wrong function space for DGNavierStokes");

        // ... we assume all velocity components are the same
        typedef typename LFSV_PFS_V::template Child<0>::Type LFSV_V;
        const LFSV_V& lfsv_s_v = lfsv_s_pfs_v.template child<0>();
        const LFSV_V& lfsv_n_v = lfsv_n_pfs_v.template child<0>();
        const unsigned int vsize_s = lfsv_s_v.size();
        const unsigned int vsize_n = lfsv_n_v.size();
        typedef typename LFSV::template Child<PBLOCK>::Type LFSV_P;
        const LFSV_P& lfsv_s_p = lfsv_s.template child<PBLOCK>();
        const LFSV_P& lfsv_n_p = lfsv_n.template child<PBLOCK>();
        const unsigned int psize_s = lfsv_s_p.size();
        const unsigned int psize_n = lfsv_n_p.size();

        // domain and range field type
        typedef FiniteElementInterfaceSwitch<typename LFSV_V::Traits::FiniteElementType > FESwitch_V;
        typedef BasisInterfaceSwitch<typename FESwitch_V::Basis > BasisSwitch_V;
        typedef typename BasisSwitch_V::DomainField DF;
        typedef typename BasisSwitch_V::Range RT;
        typedef typename BasisSwitch_V::RangeField RF;
        typedef FiniteElementInterfaceSwitch<typename LFSV_P::Traits::FiniteElementType > FESwitch_P;

        // make copy of inside and outside cell w.r.t. the intersection
        auto inside_cell = ig.inside();
        auto outside_cell = ig.outside();

        // select quadrature rule
        Dune::GeometryType gtface = ig.geometry().type();
        const int v_order = FESwitch_V::basis(lfsv_s_v.finiteElement()).order();
        const int det_jac_order = gtface.isSimplex() ? 0 : (dim-2);
        const int qorder = 2*v_order + det_jac_order + superintegration_order;
        const Dune::QuadratureRule<DF,dim-1>& rule = Dune::QuadratureRules<DF,dim-1>::rule(gtface,qorder);

        const int epsilon = prm.epsilonIPSymmetryFactor();
        const RF incomp_scaling = prm.incompressibilityScaling(current_dt);

        // loop over quadrature points and integrate normal flux
        for (const auto& ip : rule)
          {

            // position of quadrature point in local coordinates of element
            Dune::FieldVector<DF,dim> local_s = ig.geometryInInside().global(ip.position());
            Dune::FieldVector<DF,dim> local_n = ig.geometryInOutside().global(ip.position());

            const RF penalty_factor = prm.getFaceIP(ig,ip.position());

            // value of velocity shape functions
            std::vector<RT> phi_v_s(vsize_s);
            std::vector<RT> phi_v_n(vsize_n);
            FESwitch_V::basis(lfsv_s_v.finiteElement()).evaluateFunction(local_s,phi_v_s);
            FESwitch_V::basis(lfsv_n_v.finiteElement()).evaluateFunction(local_n,phi_v_n);
            // and value of pressure shape functions
            std::vector<RT> phi_p_s(psize_s);
            std::vector<RT> phi_p_n(psize_n);
            FESwitch_P::basis(lfsv_s_p.finiteElement()).evaluateFunction(local_s,phi_p_s);
            FESwitch_P::basis(lfsv_n_p.finiteElement()).evaluateFunction(local_n,phi_p_n);

            // compute gradients
            std::vector<Dune::FieldMatrix<RF,1,dim> > grad_phi_v_s(vsize_s);
            BasisSwitch_V::gradient(FESwitch_V::basis(lfsv_s_v.finiteElement()),
                                    inside_cell.geometry(), local_s, grad_phi_v_s);

            std::vector<Dune::FieldMatrix<RF,1,dim> > grad_phi_v_n(vsize_n);
            BasisSwitch_V::gradient(FESwitch_V::basis(lfsv_n_v.finiteElement()),
                                    outside_cell.geometry(), local_n, grad_phi_v_n);

            const Dune::FieldVector<DF,dimw> normal = ig.unitOuterNormal(ip.position());
            const RF weight = ip.weight()*ig.geometry().integrationElement(ip.position());
            const RF mu = prm.mu(ig,ip.position());

            assert(vsize_s == vsize_n);
            const RF factor = mu * weight;

            for(unsigned int d = 0; d < dim; ++d) {
              const LFSV_V& lfsv_s_v = lfsv_s_pfs_v.child(d);
              const LFSV_V& lfsv_n_v = lfsv_n_pfs_v.child(d);

              //================================================//
              // - (\mu \int < \nabla u > . normal . [v])
              // \mu \int \frac{\sigma}{|\gamma|^\beta} [u] \cdot [v]
              //================================================//
              for(unsigned int i=0; i<vsize_s; ++i) {

                for(unsigned int j=0; j<vsize_s; ++j) {
                  RF val = (0.5*(grad_phi_v_s[i][0]*normal)*phi_v_s[j]) * factor;
                  mat_ss.accumulate(lfsv_s_v,j,lfsv_s_v,i, -val);
                  mat_ss.accumulate(lfsv_s_v,i,lfsv_s_v,j, epsilon * val);
                  mat_ss.accumulate(lfsv_s_v,i,lfsv_s_v,j, phi_v_s[i] * phi_v_s[j] * penalty_factor * weight);

                  // Assemble symmetric part for (grad u)^T
                  if(full_tensor) {
                    for(unsigned int dd = 0; dd < dim; ++dd) {
                      RF Tval = (0.5*(grad_phi_v_s[i][0][d]*normal[dd])*phi_v_s[j]) * factor;
                      const LFSV_V& lfsv_s_v_dd = lfsv_s_pfs_v.child(dd);
                      mat_ss.accumulate(lfsv_s_v,j,lfsv_s_v_dd,i, - Tval);
                      mat_ss.accumulate(lfsv_s_v_dd,i,lfsv_s_v,j, epsilon*Tval );
                    }
                  }
                }

                for(unsigned int j=0; j<vsize_n; ++j) {
                  // the normal vector flipped, thus the sign flips
                  RF val = (-0.5*(grad_phi_v_s[i][0]*normal)*phi_v_n[j]) * factor;
                  mat_ns.accumulate(lfsv_n_v,j,lfsv_s_v,i,- val);
                  mat_sn.accumulate(lfsv_s_v,i,lfsv_n_v,j, epsilon*val);
                  mat_ns.accumulate(lfsv_n_v,j,lfsv_s_v,i, -phi_v_s[i] * phi_v_n[j] * penalty_factor * weight);

                  // Assemble symmetric part for (grad u)^T
                  if(full_tensor) {
                    for (unsigned int dd=0;dd<dim;++dd) {
                      RF Tval = (-0.5*(grad_phi_v_s[i][0][d]*normal[dd])*phi_v_n[j]) * factor;
                      const LFSV_V& lfsv_s_v_dd = lfsv_s_pfs_v.child(dd);
                      mat_ns.accumulate(lfsv_n_v,j,lfsv_s_v_dd,i,- Tval);
                      mat_sn.accumulate(lfsv_s_v_dd,i,lfsv_n_v,j, epsilon*Tval);
                    }
                  }
                }

                for(unsigned int j=0; j<vsize_s; ++j) {
                  RF val = (0.5*(grad_phi_v_n[i][0]*normal)*phi_v_s[j]) * factor;
                  mat_sn.accumulate(lfsv_s_v,j,lfsv_n_v,i, - val);
                  mat_ns.accumulate(lfsv_n_v,i,lfsv_s_v,j, epsilon*val );
                  mat_sn.accumulate(lfsv_s_v,j,lfsv_n_v,i, -phi_v_n[i] * phi_v_s[j] * penalty_factor * weight);

                  // Assemble symmetric part for (grad u)^T
                  if(full_tensor) {
                    for (unsigned int dd=0;dd<dim;++dd) {
                      RF Tval = (0.5*(grad_phi_v_n[i][0][d]*normal[dd])*phi_v_s[j]) * factor;
                      const LFSV_V& lfsv_n_v_dd = lfsv_n_pfs_v.child(dd);
                      mat_sn.accumulate(lfsv_s_v,j,lfsv_n_v_dd,i, - Tval);
                      mat_ns.accumulate(lfsv_n_v_dd,i,lfsv_s_v,j, epsilon*Tval );
                    }
                  }
                }

                for(unsigned int j=0; j<vsize_n; ++j) {
                  // the normal vector flipped, thus the sign flips
                  RF val = (-0.5*(grad_phi_v_n[i][0]*normal)*phi_v_n[j]) * factor;
                  mat_nn.accumulate(lfsv_n_v,j,lfsv_n_v,i, - val);
                  mat_nn.accumulate(lfsv_n_v,i,lfsv_n_v,j, epsilon*val);
                  mat_nn.accumulate(lfsv_n_v,j,lfsv_n_v,i, phi_v_n[i] * phi_v_n[j] * penalty_factor * weight);

                  // Assemble symmetric part for (grad u)^T
                  if(full_tensor) {
                    for (unsigned int dd=0;dd<dim;++dd) {
                      RF Tval = (-0.5*(grad_phi_v_n[i][0][d]*normal[dd])*phi_v_n[j]) * factor;
                      const LFSV_V& lfsv_n_v_dd = lfsv_n_pfs_v.child(dd);
                      mat_nn.accumulate(lfsv_n_v,j,lfsv_n_v_dd,i,- Tval);
                      mat_nn.accumulate(lfsv_n_v_dd,i,lfsv_n_v,j, epsilon*Tval);
                    }
                  }
                }

                //================================================//
                // \int <q> [u] n
                // \int <p> [v] n
                //================================================//
                for(unsigned int j=0; j<psize_s; ++j) {
                  RF val = 0.5*(phi_p_s[j]*normal[d]*phi_v_s[i]) * weight;
                  mat_ss.accumulate(lfsv_s_v,i,lfsv_s_p,j, val);
                  mat_ss.accumulate(lfsv_s_p,j,lfsv_s_v,i, val * incomp_scaling);
                }

                for(unsigned int j=0; j<psize_n; ++j) {
                  RF val = 0.5*(phi_p_n[j]*normal[d]*phi_v_s[i]) * weight;
                  mat_sn.accumulate(lfsv_s_v,i,lfsv_n_p,j, val);
                  mat_ns.accumulate(lfsv_n_p,j,lfsv_s_v,i, val * incomp_scaling);
                }

                for (unsigned int j=0; j<psize_s;++j) {
                  // the normal vector flipped, thus the sign flips
                  RF val = -0.5*(phi_p_s[j]*normal[d]*phi_v_n[i]) * weight;
                  mat_ns.accumulate(lfsv_n_v,i,lfsv_s_p,j, val);
                  mat_sn.accumulate(lfsv_s_p,j,lfsv_n_v,i, val * incomp_scaling);
                }

                for (unsigned int j=0; j<psize_n;++j) {
                  // the normal vector flipped, thus the sign flips
                  RF val = -0.5*(phi_p_n[j]*normal[d]*phi_v_n[i]) * weight;
                  mat_nn.accumulate(lfsv_n_v,i,lfsv_n_p,j, val);
                  mat_nn.accumulate(lfsv_n_p,j,lfsv_n_v,i, val * incomp_scaling);
                }
              } // end i
            } // end d

          } // end loop quadrature points
      } // end jacobian_skeleton

      // boundary term
      template<typename IG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_boundary (const IG& ig,
                           const LFSU& lfsu, const X& x, const LFSV& lfsv,
                           R& r) const
      {
        // dimensions
        const unsigned int dim = IG::dimension;
        const unsigned int dimw = IG::coorddimension;

        // subspaces
        static_assert
          ((LFSV::CHILDREN == 2), "You seem to use the wrong function space for DGNavierStokes");

        typedef typename LFSV::template Child<VBLOCK>::Type LFSV_PFS_V;
        const LFSV_PFS_V& lfsv_pfs_v = lfsv.template child<VBLOCK>();
        static_assert
          ((LFSV_PFS_V::CHILDREN == dim), "You seem to use the wrong function space for DGNavierStokes");

        // ... we assume all velocity components are the same
        typedef typename LFSV_PFS_V::template Child<0>::Type LFSV_V;
        const LFSV_V& lfsv_v = lfsv_pfs_v.template child<0>();
        const unsigned int vsize = lfsv_v.size();
        typedef typename LFSV::template Child<PBLOCK>::Type LFSV_P;
        const LFSV_P& lfsv_p = lfsv.template child<PBLOCK>();
        const unsigned int psize = lfsv_p.size();

        // domain and range field type
        typedef FiniteElementInterfaceSwitch<typename LFSV_V::Traits::FiniteElementType > FESwitch_V;
        typedef BasisInterfaceSwitch<typename FESwitch_V::Basis > BasisSwitch_V;
        typedef typename BasisSwitch_V::DomainField DF;
        typedef typename BasisSwitch_V::Range RT;
        typedef typename BasisSwitch_V::RangeField RF;
        typedef FiniteElementInterfaceSwitch<typename LFSV_P::Traits::FiniteElementType > FESwitch_P;

        // make copy of inside cell w.r.t. the boundary
        auto inside_cell = ig.inside();

        // select quadrature rule
        const int v_order = FESwitch_V::basis(lfsv_v.finiteElement()).order();
        Dune::GeometryType gtface = ig.geometry().type();
        const int det_jac_order = gtface.isSimplex() ? 0 : (dim-1);
        const int qorder = 2*v_order + det_jac_order + superintegration_order;
        const Dune::QuadratureRule<DF,dim-1>& rule = Dune::QuadratureRules<DF,dim-1>::rule(gtface,qorder);

        const int epsilon = prm.epsilonIPSymmetryFactor();
        const RF incomp_scaling = prm.incompressibilityScaling(current_dt);

        // loop over quadrature points and integrate normal flux
        for (const auto& ip : rule)
          {
            // position of quadrature point in local coordinates of element
            Dune::FieldVector<DF,dim> local = ig.geometryInInside().global(ip.position());

            const RF penalty_factor = prm.getFaceIP(ig,ip.position() );

            // value of velocity shape functions
            std::vector<RT> phi_v(vsize);
            FESwitch_V::basis(lfsv_v.finiteElement()).evaluateFunction(local,phi_v);

            // evaluate u
            Dune::FieldVector<RF,dim> u(0.0);
            for(unsigned int d=0; d<dim; ++d) {
              const LFSV_V& lfsv_v = lfsv_pfs_v.child(d);
              for(unsigned int i=0; i<vsize; i++)
                u[d] += x(lfsv_v,i) * phi_v[i];
            }

            // value of pressure shape functions
            std::vector<RT> phi_p(psize);
            FESwitch_P::basis(lfsv_p.finiteElement()).evaluateFunction(local,phi_p);

            // evaluate pressure
            RF p(0.0);
            for(unsigned int i=0; i<psize; i++)
              p += x(lfsv_p,i) * phi_p[i];

            // compute gradients
            std::vector<Dune::FieldMatrix<RF,1,dim> > grad_phi_v(vsize);
            BasisSwitch_V::gradient(FESwitch_V::basis(lfsv_v.finiteElement()),
                                    inside_cell.geometry(), local, grad_phi_v);

            // evaluate velocity jacobian
            Dune::FieldMatrix<RF,dim,dim> jacu(0.0);
            for(unsigned int d=0; d<dim; ++d) {
              const LFSV_V& lfsv_v = lfsv_pfs_v.child(d);
              for(unsigned int i=0; i<vsize; i++)
                jacu[d].axpy(x(lfsv_v,i), grad_phi_v[i][0]);
            }

            const Dune::FieldVector<DF,dimw> normal = ig.unitOuterNormal(ip.position());
            const RF weight = ip.weight()*ig.geometry().integrationElement(ip.position());
            const RF mu = prm.mu(ig,ip.position());

            // evaluate boundary condition type
            typename PRM::Traits::BoundaryCondition::Type bctype(prm.bctype(ig,ip.position()));

            // Slip factor smoothly switching between slip and no slip conditions.
            RF slip_factor = 0.0;
            typedef NavierStokesDGImp::VariableBoundarySlipSwitch<PRM> BoundarySlipSwitch;
            if (bctype == BC::SlipVelocity)
              // Calls boundarySlip(..) function of parameter
              // class if available, i.e. if
              // enable_variable_slip is defined. Otherwise
              // returns 1.0;
              slip_factor = BoundarySlipSwitch::boundarySlip(prm,ig,ip.position());

            // velocity boundary condition
            if (bctype == BC::VelocityDirichlet || bctype == BC::SlipVelocity)
              {
                // on BC::VelocityDirichlet: 1.0 - slip_factor = 1.0
                const RF factor = weight * (1.0 - slip_factor);

                for(unsigned int d = 0; d < dim; ++d) {
                  const LFSV_V& lfsv_v = lfsv_pfs_v.child(d);

                  RF val = (jacu[d] * normal) * factor * mu;
                  for(unsigned int i=0; i<vsize; i++) {
                    //================================================//
                    // - (\mu \int \nabla u. normal . v)
                    //================================================//
                    r.accumulate(lfsv_v,i, -val * phi_v[i]);
                    r.accumulate(lfsv_v,i, epsilon * mu * (grad_phi_v[i][0] * normal) * u[d] * factor);

                    if(full_tensor) {
                      for(unsigned int dd=0; dd<dim; ++dd) {
                        r.accumulate(lfsv_v,i, -mu * jacu[dd][d] * normal[dd] * phi_v[i] * factor);
                        r.accumulate(lfsv_v,i, epsilon * mu * grad_phi_v[i][0][dd] * u[dd] * normal[d] * factor);
                      }
                    }

                    //================================================//
                    // \mu \int \sigma / |\gamma|^\beta v u
                    //================================================//
                    r.accumulate(lfsv_v,i, u[d] * phi_v[i] * penalty_factor * factor);

                    //================================================//
                    // \int p v n
                    //================================================//
                    r.accumulate(lfsv_v,i, p * phi_v[i] * normal[d] * weight);
                  } // end i
                } // end d

                //================================================//
                // \int q u n
                //================================================//
                for(unsigned int i=0; i<psize; i++) {
                  r.accumulate(lfsv_p,i, phi_p[i] * (u * normal) * incomp_scaling * weight);
                }
              } // Velocity Dirichlet

            if(bctype == BC::SlipVelocity)
              {
                const RF factor = weight * (slip_factor);

                RF ten_sum = 1.0;
                if(full_tensor)
                  ten_sum = 2.0;

                for(unsigned int d = 0; d < dim; ++d) {
                  const LFSV_V& lfsv_v = lfsv_pfs_v.child(d);

                  for(unsigned int i=0; i<vsize; i++) {
                    //================================================//
                    // - (\mu \int \nabla u. normal . v)
                    //================================================//
                    for(unsigned int dd = 0; dd < dim; ++dd)
                      r.accumulate(lfsv_v,i, -ten_sum * mu * (jacu[dd] * normal) * normal[dd] *phi_v[i] * normal[d] * factor);
                    r.accumulate(lfsv_v,i, epsilon * ten_sum * mu * (u * normal) * (grad_phi_v[i][0] * normal) * normal[d] * factor);

                    //================================================//
                    // \mu \int \sigma / |\gamma|^\beta v u
                    //================================================//
                    r.accumulate(lfsv_v,i, penalty_factor * (u * normal) * phi_v[i] * normal[d] * factor);
                  } // end i
                } // end d

              } // Slip Velocity
          } // end loop quadrature points
      } // end alpha_boundary

      // jacobian of boundary term
      template<typename IG, typename LFSU, typename X, typename LFSV,
               typename LocalMatrix>
      void jacobian_boundary (const IG& ig,
                              const LFSU& lfsu, const X& x, const LFSV& lfsv,
                              LocalMatrix& mat) const
      {
        // dimensions
        const unsigned int dim = IG::dimension;
        const unsigned int dimw = IG::coorddimension;

        // subspaces
        static_assert
          ((LFSV::CHILDREN == 2), "You seem to use the wrong function space for DGNavierStokes");

        typedef typename LFSV::template Child<VBLOCK>::Type LFSV_PFS_V;
        const LFSV_PFS_V& lfsv_pfs_v = lfsv.template child<VBLOCK>();
        static_assert
          ((LFSV_PFS_V::CHILDREN == dim), "You seem to use the wrong function space for DGNavierStokes");

        // ... we assume all velocity components are the same
        typedef typename LFSV_PFS_V::template Child<0>::Type LFSV_V;
        const LFSV_V& lfsv_v = lfsv_pfs_v.template child<0>();
        const unsigned int vsize = lfsv_v.size();
        typedef typename LFSV::template Child<PBLOCK>::Type LFSV_P;
        const LFSV_P& lfsv_p = lfsv.template child<PBLOCK>();
        const unsigned int psize = lfsv_p.size();

        // domain and range field type
        typedef FiniteElementInterfaceSwitch<typename LFSV_V::Traits::FiniteElementType > FESwitch_V;
        typedef BasisInterfaceSwitch<typename FESwitch_V::Basis > BasisSwitch_V;
        typedef typename BasisSwitch_V::DomainField DF;
        typedef typename BasisSwitch_V::Range RT;
        typedef typename BasisSwitch_V::RangeField RF;
        typedef FiniteElementInterfaceSwitch<typename LFSV_P::Traits::FiniteElementType > FESwitch_P;

        // make copy of inside cell w.r.t. the boundary
        auto inside_cell = ig.inside();

        // select quadrature rule
        const int v_order = FESwitch_V::basis(lfsv_v.finiteElement()).order();
        Dune::GeometryType gtface = ig.geometry().type();
        const int det_jac_order = gtface.isSimplex() ? 0 : (dim-1);
        const int qorder = 2*v_order + det_jac_order + superintegration_order;
        const Dune::QuadratureRule<DF,dim-1>& rule = Dune::QuadratureRules<DF,dim-1>::rule(gtface,qorder);

        const int epsilon = prm.epsilonIPSymmetryFactor();
        const RF incomp_scaling = prm.incompressibilityScaling(current_dt);

        // loop over quadrature points and integrate normal flux
        for (const auto& ip : rule)
          {
            // position of quadrature point in local coordinates of element
            Dune::FieldVector<DF,dim> local = ig.geometryInInside().global(ip.position());

            const RF penalty_factor = prm.getFaceIP(ig,ip.position() );

            // value of velocity shape functions
            std::vector<RT> phi_v(vsize);
            FESwitch_V::basis(lfsv_v.finiteElement()).evaluateFunction(local,phi_v);
            // and value of pressure shape functions
            std::vector<RT> phi_p(psize);
            FESwitch_P::basis(lfsv_p.finiteElement()).evaluateFunction(local,phi_p);

            std::vector<Dune::FieldMatrix<RF,1,dim> > grad_phi_v(vsize);
            BasisSwitch_V::gradient(FESwitch_V::basis(lfsv_v.finiteElement()),
                                    inside_cell.geometry(), local, grad_phi_v);

            const Dune::FieldVector<DF,dimw> normal = ig.unitOuterNormal(ip.position());
            const RF weight = ip.weight()*ig.geometry().integrationElement(ip.position());
            const RF mu = prm.mu(ig,ip.position());

            // evaluate boundary condition type
            typename PRM::Traits::BoundaryCondition::Type bctype(prm.bctype(ig,ip.position()));

            // Slip factor smoothly switching between slip and no slip conditions.
            RF slip_factor = 0.0;
            typedef NavierStokesDGImp::VariableBoundarySlipSwitch<PRM> BoundarySlipSwitch;
            if (bctype == BC::SlipVelocity)
              // Calls boundarySlip(..) function of parameter
              // class if available, i.e. if
              // enable_variable_slip is defined. Otherwise
              // returns 1.0;
              slip_factor = BoundarySlipSwitch::boundarySlip(prm,ig,ip.position());

            // velocity boundary condition
            if (bctype == BC::VelocityDirichlet || bctype == BC::SlipVelocity)
              {
                // on BC::VelocityDirichlet: 1.0 - slip_factor = 1.0
                const RF factor = weight * (1.0 - slip_factor);

                for(unsigned int d = 0; d < dim; ++d) {
                  const LFSV_V& lfsv_v = lfsv_pfs_v.child(d);

                  for(unsigned int i=0; i<vsize; i++) {

                    for(unsigned int j=0; j<vsize; j++) {
                      //================================================//
                      // - (\mu \int \nabla u. normal . v)
                      //================================================//
                      RF val = ((grad_phi_v[j][0]*normal)*phi_v[i]) * factor * mu;
                      mat.accumulate(lfsv_v,i,lfsv_v,j, - val);
                      mat.accumulate(lfsv_v,j,lfsv_v,i, epsilon*val);

                      // Assemble symmetric part for (grad u)^T
                      if(full_tensor) {
                        for(unsigned int dd = 0; dd < dim; ++dd) {
                          const LFSV_V& lfsv_v_dd = lfsv_pfs_v.child(dd);
                          RF Tval = ((grad_phi_v[j][0][d]*normal[dd])*phi_v[i]) * factor * mu;
                          mat.accumulate(lfsv_v,i,lfsv_v_dd,j, - Tval);
                          mat.accumulate(lfsv_v_dd,j,lfsv_v,i, epsilon*Tval);
                        }
                      }
                      //================================================//
                      // \mu \int \sigma / |\gamma|^\beta v u
                      //================================================//
                      mat.accumulate(lfsv_v,j,lfsv_v,i, phi_v[i] * phi_v[j] * penalty_factor * factor);
                    }

                    //================================================//
                    // \int q u n
                    // \int p v n
                    //================================================//
                    for(unsigned int j=0; j<psize; j++) {
                      mat.accumulate(lfsv_p,j,lfsv_v,i, (phi_p[j]*normal[d]*phi_v[i]) * weight * incomp_scaling);
                      mat.accumulate(lfsv_v,i,lfsv_p,j, (phi_p[j]*normal[d]*phi_v[i]) * weight);
                    }
                  } // end i
                } // end d

              } // Velocity Dirichlet

            if (bctype == BC::SlipVelocity)
              {
                const RF factor = weight * (slip_factor);

                //================================================//
                // - (\mu \int \nabla u. normal . v)
                //================================================//

                for (unsigned int i=0;i<vsize;++i) // ansatz
                  {
                    for (unsigned int j=0;j<vsize;++j) // test
                      {
                        RF ten_sum = 1.0;

                        // Assemble symmetric part for (grad u)^T
                        if(full_tensor)
                          ten_sum = 2.0;

                        RF val = ten_sum * ((grad_phi_v[j][0]*normal)*phi_v[i]) * factor * mu;
                        for (unsigned int d=0;d<dim;++d)
                          {
                            const LFSV_V& lfsv_v_d = lfsv_pfs_v.child(d);

                            for (unsigned int dd=0;dd<dim;++dd)
                              {
                                const LFSV_V& lfsv_v_dd = lfsv_pfs_v.child(dd);

                                mat.accumulate(lfsv_v_dd,i,lfsv_v_d,j, -val*normal[d]*normal[dd]);
                                mat.accumulate(lfsv_v_d,j,lfsv_v_dd,i, epsilon*val*normal[d]*normal[dd]);
                              }
                          }
                      }
                  }

                //================================================//
                // \mu \int \sigma / |\gamma|^\beta v u
                //================================================//
                const RF p_factor = penalty_factor * factor;
                for (unsigned int i=0;i<vsize;++i)
                  {
                    for (unsigned int j=0;j<vsize;++j)
                      {
                        RF val = phi_v[i]*phi_v[j] * p_factor;
                        for (unsigned int d=0;d<dim;++d)
                          {
                            const LFSV_V& lfsv_v_d = lfsv_pfs_v.child(d);
                            for (unsigned int dd=0;dd<dim;++dd)
                              {
                                const LFSV_V& lfsv_v_dd = lfsv_pfs_v.child(dd);
                                mat.accumulate(lfsv_v_d,j,lfsv_v_dd,i, val*normal[d]*normal[dd]);
                              }
                          }
                      }
                  }

              } // Slip Velocity
          } // end loop quadrature points
      } // end jacobian_boundary

      // volume integral depending only on test functions,
      // contains f on the right hand side
      template<typename EG, typename LFSV, typename R>
      void lambda_volume (const EG& eg, const LFSV& lfsv, R& r) const
      {
        // dimensions
        static const unsigned int dim = EG::Geometry::mydimension;

        // subspaces
        static_assert
          ((LFSV::CHILDREN == 2), "You seem to use the wrong function space for DGNavierStokes");

        typedef typename LFSV::template Child<VBLOCK>::Type LFSV_PFS_V;
        const LFSV_PFS_V& lfsv_pfs_v = lfsv.template child<VBLOCK>();

        static_assert
          ((LFSV_PFS_V::CHILDREN == dim),"You seem to use the wrong function space for DGNavierStokes");

        // we assume all velocity components are the same type
        typedef typename LFSV_PFS_V::template Child<0>::Type LFSV_V;
        const LFSV_V& lfsv_v = lfsv_pfs_v.template child<0>();
        const unsigned int vsize = lfsv_v.size();
        typedef typename LFSV::template Child<PBLOCK>::Type LFSV_P;
        const LFSV_P& lfsv_p = lfsv.template child<PBLOCK>();
        const unsigned int psize = lfsv_p.size();

        // domain and range field type
        typedef FiniteElementInterfaceSwitch<typename LFSV_V::Traits::FiniteElementType > FESwitch_V;
        typedef BasisInterfaceSwitch<typename FESwitch_V::Basis > BasisSwitch_V;
        typedef typename BasisSwitch_V::DomainField DF;
        typedef typename BasisSwitch_V::Range RT;
        typedef typename BasisSwitch_V::RangeField RF;
        typedef FiniteElementInterfaceSwitch<typename LFSV_P::Traits::FiniteElementType > FESwitch_P;
        typedef typename LFSV::Traits::SizeType size_type;

        // select quadrature rule
        Dune::GeometryType gt = eg.geometry().type();
        const int v_order = FESwitch_V::basis(lfsv_v.finiteElement()).order();
        const int det_jac_order = gt.isSimplex() ?  0 : (dim-1);
        const int qorder = 2*v_order + det_jac_order + superintegration_order;

        const Dune::QuadratureRule<DF,dim>& rule = Dune::QuadratureRules<DF,dim>::rule(gt,qorder);

        // loop over quadrature points
        for (const auto& ip : rule)
          {
            const Dune::FieldVector<DF,dim> local = ip.position();
            //const Dune::FieldVector<DF,dimw> global = eg.geometry().global(local);

            // values of velocity shape functions
            std::vector<RT> phi_v(vsize);
            FESwitch_V::basis(lfsv_v.finiteElement()).evaluateFunction(local,phi_v);

            // values of pressure shape functions
            std::vector<RT> phi_p(psize);
            FESwitch_P::basis(lfsv_p.finiteElement()).evaluateFunction(local,phi_p);

            const RF weight = ip.weight() * eg.geometry().integrationElement(ip.position());

            // evaluate source term
            typename PRM::Traits::VelocityRange fval(prm.f(eg,local));

            //================================================//
            // \int (f*v)
            //================================================//
            const RF factor = weight;
            for (unsigned int d=0; d<dim; d++) {
              const LFSV_V& lfsv_v = lfsv_pfs_v.child(d);

              // and store for each velocity component
              for (size_type i=0; i<vsize; i++) {
                RF val = phi_v[i]*factor;
                r.accumulate(lfsv_v,i, -fval[d] * val);
              }
            }

            const RF g2 = prm.g2(eg,ip.position());

            // integrate div u * psi_i
            for (size_t i=0; i<lfsv_p.size(); i++) {
              r.accumulate(lfsv_p,i, g2 * phi_p[i] * factor);
            }

          } // end loop quadrature points
      } // end lambda_volume

      // boundary integral independent of ansatz functions,
      // Neumann and Dirichlet boundary conditions, DG penalty term's right hand side
      template<typename IG, typename LFSV, typename R>
      void lambda_boundary (const IG& ig, const LFSV& lfsv, R& r) const
      {
        // dimensions
        static const unsigned int dim = IG::dimension;

        // subspaces
        static_assert
          ((LFSV::CHILDREN == 2), "You seem to use the wrong function space for DGNavierStokes");

        typedef typename LFSV::template Child<VBLOCK>::Type LFSV_PFS_V;
        const LFSV_PFS_V& lfsv_pfs_v = lfsv.template child<VBLOCK>();

        static_assert
          ((LFSV_PFS_V::CHILDREN == dim), "You seem to use the wrong function space for DGNavierStokes");

        // ... we assume all velocity components are the same
        typedef typename LFSV_PFS_V::template Child<0>::Type LFSV_V;
        const LFSV_V& lfsv_v = lfsv_pfs_v.template child<0>();
        const unsigned int vsize = lfsv_v.size();
        typedef typename LFSV::template Child<PBLOCK>::Type LFSV_P;
        const LFSV_P& lfsv_p = lfsv.template child<PBLOCK>();
        const unsigned int psize = lfsv_p.size();

        // domain and range field type
        typedef FiniteElementInterfaceSwitch<typename LFSV_V::Traits::FiniteElementType > FESwitch_V;
        typedef BasisInterfaceSwitch<typename FESwitch_V::Basis > BasisSwitch_V;
        typedef typename BasisSwitch_V::DomainField DF;
        typedef typename BasisSwitch_V::Range RT;
        typedef typename BasisSwitch_V::RangeField RF;
        typedef FiniteElementInterfaceSwitch<typename LFSV_P::Traits::FiniteElementType > FESwitch_P;

        // make copy of inside cell w.r.t. the boundary
        auto inside_cell = ig.inside();

        // select quadrature rule
        Dune::GeometryType gtface = ig.geometry().type();
        const int v_order = FESwitch_V::basis(lfsv_v.finiteElement()).order();
        const int det_jac_order = gtface.isSimplex() ? 0 : (dim-2);
        const int jac_order = gtface.isSimplex() ? 0 : 1;
        const int qorder = 2*v_order + det_jac_order + jac_order + superintegration_order;
        const Dune::QuadratureRule<DF,dim-1>& rule = Dune::QuadratureRules<DF,dim-1>::rule(gtface,qorder);

        const int epsilon = prm.epsilonIPSymmetryFactor();
        const RF incomp_scaling = prm.incompressibilityScaling(current_dt);

        // loop over quadrature points and integrate normal flux
        for (const auto& ip : rule)
          {
            // position of quadrature point in local coordinates of element
            Dune::FieldVector<DF,dim-1> flocal = ip.position();
            Dune::FieldVector<DF,dim> local = ig.geometryInInside().global(flocal);
            //Dune::FieldVector<DF,dimw> global = ig.geometry().global(flocal);

            const RF penalty_factor = prm.getFaceIP(ig,flocal);

            // value of velocity shape functions
            std::vector<RT> phi_v(vsize);
            FESwitch_V::basis(lfsv_v.finiteElement()).evaluateFunction(local,phi_v);
            // and value of pressure shape functions
            std::vector<RT> phi_p(psize);
            FESwitch_P::basis(lfsv_p.finiteElement()).evaluateFunction(local,phi_p);

            std::vector<Dune::FieldMatrix<RF,1,dim> > grad_phi_v(vsize);
            BasisSwitch_V::gradient(FESwitch_V::basis(lfsv_v.finiteElement()),
                                    inside_cell.geometry(), local, grad_phi_v);

            const Dune::FieldVector<DF,dim> normal = ig.unitOuterNormal(ip.position());
            const RF weight = ip.weight()*ig.geometry().integrationElement(ip.position());
            const RF mu = prm.mu(ig,flocal);

            // evaluate boundary condition type
            typename PRM::Traits::BoundaryCondition::Type bctype(prm.bctype(ig,flocal));

            if (bctype == BC::VelocityDirichlet)
              {
                typename PRM::Traits::VelocityRange u0(prm.g(inside_cell,local));

                RF factor = mu * weight;
                for(unsigned int d = 0; d < dim; ++d) {
                  const LFSV_V& lfsv_v = lfsv_pfs_v.child(d);

                  for(unsigned int i=0; i<vsize; i++) {
                    //================================================//
                    // \mu \int \nabla v \cdot u_0 \cdot n
                    //================================================//
                    r.accumulate(lfsv_v,i, -epsilon * (grad_phi_v[i][0] * normal) * factor * u0[d]);

                    // Assemble symmetric part for (grad u)^T
                    if(full_tensor) {
                      for(unsigned int dd = 0; dd < dim; ++dd) {
                        const LFSV_V& lfsv_v_dd = lfsv_pfs_v.child(dd);
                        RF Tval = (grad_phi_v[i][0][d]*normal[dd]) * factor;
                        r.accumulate(lfsv_v_dd,i, -epsilon * Tval * u0[d]);
                      }
                    }
                    //================================================//
                    // \int \sigma / |\gamma|^\beta v u_0
                    //================================================//
                    r.accumulate(lfsv_v,i, -phi_v[i] * penalty_factor * u0[d] * weight);

                  } // end i
                } // end d

                //================================================//
                // \int q u_0 n
                //================================================//
                for (unsigned int i=0;i<psize;++i) // test
                  {
                    RF val = phi_p[i]*(u0 * normal) * weight;
                    r.accumulate(lfsv_p,i, - val * incomp_scaling);
                  }
              } // end BC velocity
            if (bctype == BC::StressNeumann)
              {
                typename PRM::Traits::VelocityRange stress(prm.j(ig,flocal,normal));

                //std::cout << "Pdirichlet\n";
                //================================================//
                // \int p u n
                //================================================//
                for(unsigned int d = 0; d < dim; ++d) {
                  const LFSV_V& lfsv_v = lfsv_pfs_v.child(d);

                  for(unsigned int i=0; i<vsize; i++)
                    r.accumulate(lfsv_v,i, stress[d] * phi_v[i] * weight);
                }
              }
          } // end loop quadrature points
      } // end lambda_boundary

    private :
      PRM& prm;
      const int superintegration_order;
      Real current_dt;
    }; // end class DGNavierStokes

  } // end namespace PDELab
} // end namespace Dune
#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/dgnavierstokesparameter.hh <==
// -*- tab-width: 2; indent-tabs-mode: nil -*-
// vi: set et ts=2 sw=2 sts=2:

#ifndef DUNE_PDELAB_LOCALOPERATOR_DGNAVIERSTOKESPARAMETER_HH
#define DUNE_PDELAB_LOCALOPERATOR_DGNAVIERSTOKESPARAMETER_HH

#include <dune/common/parametertreeparser.hh>
#include <dune/pdelab/common/geometrywrapper.hh>
#include <dune/pdelab/localoperator/dgparameter.hh>
#include <dune/pdelab/localoperator/stokesparameter.hh>

namespace Dune {
  namespace PDELab {

    /** \brief Parameter class for local operator DGNavierStokes.

        \tparam GV          GridView.
        \tparam RF          The range field type of the Navier-Stokes solution.
        \tparam F           Momentum source term function
        \tparam B           Boundary condition function
        \tparam V           Dirichlet velocity boundary condition function
        \tparam J           Neumann stress boundary function (vector- or scalar-valued).
                            Scalar values will be interpreted as the magnitude of a vector
                            oriented in outer normal direction.
                            For prescribed pressure you can use $J=p \cdot n$.
        \tparam navier      Flag turning the local operator to a Navier-Stokes one.
        \tparam full_tensor Flag enabling the assembling of the
                            full tensor of the viscous stress.
        \tparam IP          A class providing the interior penalty for each face.

    */
    template<typename GV, typename RF, typename F, typename B, typename V, typename J,
             bool navier = false, bool full_tensor = false, typename IP = DefaultInteriorPenalty<typename V::Traits::RangeFieldType> >
    class DGNavierStokesParameters :
      public NavierStokesDefaultParameters<GV,RF,F,B,V,J,navier,full_tensor>
    {

      //! Typedef of base class
      typedef NavierStokesDefaultParameters<GV,RF,F,B,V,J,navier,full_tensor> Base;

      void initFromString(const std::string & method)
      {
        std::string s = method;
        std::transform(s.begin(), s.end(), s.begin(), tolower);

        // nipg (epsilon=1) 2d p1 -> Klaus sagt sollte auch sigma 1 klappen
        if (s.find("nipg") != std::string::npos)
          {
            _epsilon = 1;
            return;
          }
        // sipg (epsilon=-1) 2d p1 -> Klaus sagt sigma=3.9irgendwas
        if (s.find("sipg") != std::string::npos)
          {
            _epsilon = -1;
            return;
          }
        // obb sigma = 0, epsilon =
        if (s == "obb")
          {
            _epsilon = 1;
            return;
          }
        // extract parameters
        {
          double sigma, beta;
          if (3 == sscanf(s.c_str(), "%d %lg %lg", &_epsilon, &sigma, &beta))
            return;
        }
        DUNE_THROW(Dune::Exception, "Unknown DG type " << method);
      }

    public :

      //! Traits class
      typedef typename Base::Traits Traits;

      //! Constructor
      DGNavierStokesParameters(const std::string& method, const RF mu, const RF rho,
                               F& f, B& b, V& v, J& j, IP& ip) :
        Base(mu,rho,f,b,v,j) ,
        _ip(ip)
      {
        initFromString(method);
      }

      //! Constructor
      DGNavierStokesParameters(const Dune::ParameterTree& configuration,
                               F& f, B& b, V& v, J& j, IP& ip) :
        Base(configuration,f,b,v,j) ,
        _ip(ip) ,
        _epsilon(configuration.get<int>("epsilon"))
      {}


      //! Rescaling factor for the incompressibility equation
      typename Traits::RangeField
      incompressibilityScaling ( typename Traits::RangeField  dt ) const
      {
        typename Traits::RangeField y(1.0 / dt);
        return y;
      }

      /** \brief Interior penalty parameter.

          \return The coefficient of the interior penalty term.
      */
      template<typename I>
      typename Traits::RangeField
      getFaceIP(const I & ig) const
      {
        return _ip.getFaceIP(ig);
      }

      /** \brief Interior penalty parameter.

          \return The coefficient of the interior penalty term.
      */
      template<typename I>
      typename Traits::RangeField
      getFaceIP(const I & ig, const typename Traits::IntersectionDomain& ) const
      {
        return _ip.getFaceIP(ig);
      }

      //! Return the symmetry factor epsilon for this IP
      //! discretization
      int
      epsilonIPSymmetryFactor()
      {
        return _epsilon;
      }

    private:

      IP & _ip;              // Interior penalty
      int _epsilon;          // IP symmetry factor
    }; // end class DGNavierStokesParameters


    namespace NavierStokesDGImp{
      /** \brief Compile-time switch for the boundary slip factor

          If the parameter class declares
          static const bool enable_variable_slip = true;
          it may also define a function

          template<typename IntersectionGeometry>
          typename Traits::RangeField
          boundarySlip (const IntersectionGeometry& ig,
          const typename Traits::IntersectionDomain& x) const

          which returns a value in [0,1] and may be used to define a
          smooth transition from a slip to a no-slip boundary.

          @{
      */
      template< typename PRM, typename Dummy = void>
      struct VariableBoundarySlipSwitch{

        template<typename IntersectionGeometry>
        static typename PRM::Traits::RangeField
        boundarySlip
        (const PRM & ,
         const IntersectionGeometry& ,
         const typename PRM::Traits::IntersectionDomain& )
        {
          return 1.0;
        }

      };

      template< typename PRM>
      struct VariableBoundarySlipSwitch
      <PRM,typename Dune::enable_if<PRM::enable_variable_slip>::type>
      {
        template<typename IntersectionGeometry>
        static typename PRM::Traits::RangeField
        boundarySlip
        (const PRM & prm,
         const IntersectionGeometry& ig,
         const typename PRM::Traits::IntersectionDomain& x)
        {
          return prm.boundarySlip(ig,x);
        }

      };
      /** @} */
    }

  } // end namespace PDELab
} // end namespace Dune
#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/dgnavierstokesvelvecfem.hh <==
// -*- tab-width: 2; indent-tabs-mode: nil -*-
// vi: set et ts=2 sw=2 sts=2:

#ifndef DUNE_PDELAB_LOCALOPERATOR_DGNAVIERSTOKESVELVECFEM_HH
#define DUNE_PDELAB_LOCALOPERATOR_DGNAVIERSTOKESVELVECFEM_HH

#include <dune/common/exceptions.hh>
#include <dune/common/fvector.hh>
#include <dune/common/parametertree.hh>

#include <dune/geometry/quadraturerules.hh>

#include <dune/localfunctions/common/interfaceswitch.hh>
#include <dune/pdelab/localoperator/idefault.hh>

#include <dune/pdelab/localoperator/defaultimp.hh>
#include <dune/pdelab/localoperator/pattern.hh>
#include <dune/pdelab/localoperator/flags.hh>
#include <dune/pdelab/localoperator/dgnavierstokesparameter.hh>
#include <dune/pdelab/localoperator/navierstokesmass.hh>

#ifndef VBLOCK
#define VBLOCK 0
#endif
#define PBLOCK (- VBLOCK + 1)

namespace Dune {
  namespace PDELab {

  template<class Basis, class Dummy = void>
  struct VectorBasisInterfaceSwitch {
    //! export vector type of the local coordinates
    typedef typename Basis::Traits::DomainLocal DomainLocal;
    //! export field type of the values
    typedef typename Basis::Traits::RangeField RangeField;
    //! export dimension of the values
    static const std::size_t dimRange = Basis::Traits::dimRange;

    //! Compute global jacobian matrix for vector valued bases
    template<typename Geometry>
    static void jacobian(const Basis& basis, const Geometry& geometry,
                         const DomainLocal& xl,
                         std::vector<FieldMatrix<RangeField, dimRange,
                                          Geometry::coorddimension> >& jac)
    {
      jac.resize(basis.size());
      basis.evaluateJacobian(xl, jac);
    }
  };

  //! Switch for uniform treatment of local and global basis classes
  template<class Basis>
  struct VectorBasisInterfaceSwitch<
    Basis, typename enable_if<
             Std::to_true_type<
               integral_constant<
                 std::size_t,
                 Basis::Traits::dimDomain
                 >
               >::value
             >::type
    >
  {
    //! export vector type of the local coordinates
    typedef typename Basis::Traits::DomainType DomainLocal;
    //! export field type of the values
    typedef typename Basis::Traits::RangeFieldType RangeField;
    //! export dimension of the values
    static const std::size_t dimRange = Basis::Traits::dimRange;

    //! Compute global jacobian matrix for vector valued bases
    template<typename Geometry>
    static void jacobian(const Basis& basis, const Geometry& geometry,
                         const DomainLocal& xl,
                         std::vector<FieldMatrix<RangeField, dimRange,
                                          Geometry::coorddimension> >& jac)
    {
      jac.resize(basis.size());

      std::vector<FieldMatrix<
      RangeField, dimRange, Geometry::coorddimension> > ljac(basis.size());
      basis.evaluateJacobian(xl, ljac);

      const typename Geometry::JacobianInverseTransposed& geojac =
        geometry.jacobianInverseTransposed(xl);

      for(std::size_t i = 0; i < basis.size(); ++i)
        for(std::size_t row=0; row < dimRange; ++row)
          geojac.mv(ljac[i][row], jac[i][row]);
    }
  };

    /** \brief A local operator for solving the stokes equation using
        a DG discretization and a vector-valued finite element map
        for the velocity grid function space.

        \tparam PRM Parameter class for this local operator.

    */
    template<typename PRM>
    class DGNavierStokesVelVecFEM :
      public LocalOperatorDefaultFlags,
      public FullSkeletonPattern, public FullVolumePattern,
      public InstationaryLocalOperatorDefaultMethods<double>
    {
      typedef StokesBoundaryCondition BC;
      typedef typename PRM::Traits::RangeField RF;

      typedef InstationaryLocalOperatorDefaultMethods<double> InstatBase;
      typedef typename InstatBase::RealType Real;

      static const bool navier = PRM::assemble_navier;
      static const bool full_tensor = PRM::assemble_full_tensor;

    public :

      // pattern assembly flags
      enum { doPatternVolume = true };
      enum { doPatternSkeleton = true };

      // call the assembler for each face only once
      enum { doSkeletonTwoSided = false };

      // residual assembly flags
      enum { doAlphaVolume    = true };
      enum { doAlphaSkeleton  = true };
      enum { doAlphaBoundary  = true };
      enum { doLambdaVolume   = true };

      /** \brief Constructor

          \param [in] _prm                        Parameter class for this local operator
          \param [in] _superintegration_order     This number will be added to the order of
                                                  quadrature in every integration. It is
                                                  only needed, when one of the parameters (e.g
                                                  rho, mu) is not constant or the mappings from
                                                  the reference elements to the cells are
                                                  nonlinear. Boundary conditions are assumed to
                                                  have the same order as the corresponding
                                                  finite element.
      */
      DGNavierStokesVelVecFEM (PRM& _prm, int _superintegration_order=0) :
        prm(_prm), superintegration_order(_superintegration_order),
        current_dt(1.0)
      {}

      // Store current dt
      void preStep (RealType , RealType dt, int )
      {
        current_dt = dt;
      }

      // set time in parameter class
      void setTime(Real t)
      {
        InstatBase::setTime(t);
        prm.setTime(t);
      }

      // volume integral depending on test and ansatz functions
      template<typename EG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv, R& r) const
      {
        const unsigned int dim = EG::Geometry::mydimension;

        // subspaces
        static_assert
          ((LFSV::CHILDREN == 2), "You seem to use the wrong function space for DGNavierStokesVelVecFEM");

        typedef typename LFSV::template Child<VBLOCK>::Type LFSV_V;
        const LFSV_V& lfsv_v = lfsv.template child<VBLOCK>();
        const LFSV_V& lfsu_v = lfsu.template child<VBLOCK>();

        typedef typename LFSV::template Child<PBLOCK>::Type LFSV_P;
        const LFSV_P& lfsv_p = lfsv.template child<PBLOCK>();
        const LFSV_P& lfsu_p = lfsu.template child<PBLOCK>();

        // domain and range field type
        typedef FiniteElementInterfaceSwitch<typename LFSV_V::Traits::FiniteElementType > FESwitch_V;
        typedef BasisInterfaceSwitch<typename FESwitch_V::Basis > BasisSwitch_V;
        typedef VectorBasisInterfaceSwitch<typename FESwitch_V::Basis > VectorBasisSwitch_V;
        typedef FiniteElementInterfaceSwitch<typename LFSV_P::Traits::FiniteElementType > FESwitch_P;
        typedef BasisInterfaceSwitch<typename FESwitch_P::Basis > BasisSwitch_P;
        typedef typename BasisSwitch_V::DomainField DF;
        typedef typename BasisSwitch_V::RangeField RF;
        typedef typename BasisSwitch_V::Range Range_V;
        typedef typename BasisSwitch_P::Range Range_P;
        typedef typename LFSV::Traits::SizeType size_type;

        // select quadrature rule
        Dune::GeometryType gt = eg.geometry().type();
        const int v_order = FESwitch_V::basis(lfsv_v.finiteElement()).order();
        const int det_jac_order = gt.isSimplex() ? 0 : (dim-1);
        const int jac_order = gt.isSimplex() ? 0 : 1;
        const int qorder = 3*v_order - 1 + jac_order + det_jac_order + superintegration_order;
        const Dune::QuadratureRule<DF,dim>& rule = Dune::QuadratureRules<DF,dim>::rule(gt,qorder);

        const RF incomp_scaling = prm.incompressibilityScaling(current_dt);

        // loop over quadrature points
        for (const auto& ip : rule)
          {
            const Dune::FieldVector<DF,dim> local = ip.position();
            const RF mu = prm.mu(eg,local);
            const RF rho = prm.rho(eg,local);

            // compute u (if Navier term enabled)
            std::vector<Range_V> phi_v(lfsv_v.size());
            Range_V val_u(0.0);
            if(navier) {
              FESwitch_V::basis(lfsv_v.finiteElement()).evaluateFunction(local,phi_v);
              for (size_type i=0; i<lfsu_v.size(); i++)
                val_u.axpy(x(lfsu_v,i),phi_v[i]);
            }

            // values of pressure shape functions
            std::vector<Range_P> phi_p(lfsv_p.size());
            FESwitch_P::basis(lfsv_p.finiteElement()).evaluateFunction(local,phi_p);

            // compute pressure value
            Range_P val_p(0.0);
            for (size_type i=0; i<lfsu_p.size(); i++)
              val_p.axpy(x(lfsu_p,i),phi_p[i]);

            // evaluate jacobian of velocity shape functions on reference element
            std::vector<Dune::FieldMatrix<RF,dim,dim> > jac_phi_v(lfsu_v.size());
            VectorBasisSwitch_V::jacobian
              (FESwitch_V::basis(lfsv_v.finiteElement()), eg.geometry(), local, jac_phi_v);

            // compute divergence of test functions
            std::vector<RF> div_phi_v(lfsv_v.size(),0.0);
            for (size_type i=0; i<lfsv_v.size(); i++)
              for (size_type d=0; d<dim; d++)
                div_phi_v[i] += jac_phi_v[i][d][d];

            // compute velocity jacobian and divergence
            Dune::FieldMatrix<RF,dim,dim> jac_u(0.0);
            RF div_u(0.0);
            for (size_type i=0; i<lfsu_v.size(); i++){
              jac_u.axpy(x(lfsu_v,i),jac_phi_v[i]);
              div_u += x(lfsu_v,i) * div_phi_v[i];
            }

            const RF detj = eg.geometry().integrationElement(ip.position());
            const RF weight = ip.weight() * detj;

            for (size_type i=0; i<lfsv_v.size(); i++) {
              //================================================//
              // \int (mu*grad_u*grad_v)
              //================================================//
              RF dvdu(0); contraction(jac_u,jac_phi_v[i],dvdu);
              r.accumulate(lfsv_v, i, dvdu * mu * weight);

              //================================================//
              // \int -p \nabla\cdot v
              //================================================//
              r.accumulate(lfsv_v, i, - div_phi_v[i] * val_p * weight);

              //================================================//
              // \int \rho ((u\cdot\nabla ) u )\cdot v
              //================================================//
              if(navier) {
                // compute (grad u) u (matrix-vector product)
                Range_V nabla_u_u(0.0);
                jac_u.mv(val_u,nabla_u_u);
                r.accumulate(lfsv_v, i, rho * (nabla_u_u*phi_v[i]) * weight);
              } // end navier

            } // end i

            for (size_type i=0; i<lfsv_p.size(); i++) {
              //================================================//
              // \int -q \nabla\cdot u
              //================================================//
              r.accumulate(lfsv_p, i, - div_u * phi_p[i] * incomp_scaling * weight);
            }

          } // end loop quadrature points
      } // end alpha_volume

      // jacobian of volume term
      template<typename EG, typename LFSU, typename X, typename LFSV,
               typename LocalMatrix>
      void jacobian_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv,
                            LocalMatrix& mat) const
      {
        const unsigned int dim = EG::Geometry::mydimension;

        // subspaces
       static_assert
          ((LFSV::CHILDREN == 2), "You seem to use the wrong function space for DGNavierStokesVelVecFEM");

        typedef typename LFSV::template Child<VBLOCK>::Type LFSV_V;
        const LFSV_V& lfsv_v = lfsv.template child<VBLOCK>();
        const LFSV_V& lfsu_v = lfsu.template child<VBLOCK>();

        typedef typename LFSV::template Child<PBLOCK>::Type LFSV_P;
        const LFSV_P& lfsv_p = lfsv.template child<PBLOCK>();
        const LFSV_P& lfsu_p = lfsu.template child<PBLOCK>();

        // domain and range field type
        typedef FiniteElementInterfaceSwitch<typename LFSV_V::Traits::FiniteElementType > FESwitch_V;
        typedef BasisInterfaceSwitch<typename FESwitch_V::Basis > BasisSwitch_V;
        typedef VectorBasisInterfaceSwitch<typename FESwitch_V::Basis > VectorBasisSwitch_V;
        typedef FiniteElementInterfaceSwitch<typename LFSV_P::Traits::FiniteElementType > FESwitch_P;
        typedef BasisInterfaceSwitch<typename FESwitch_P::Basis > BasisSwitch_P;
        typedef typename BasisSwitch_V::DomainField DF;
        typedef typename BasisSwitch_V::RangeField RF;
        typedef typename BasisSwitch_V::Range Range_V;
        typedef typename BasisSwitch_P::Range Range_P;
        typedef typename LFSV::Traits::SizeType size_type;

        // select quadrature rule
        Dune::GeometryType gt = eg.geometry().type();
        const int v_order = FESwitch_V::basis(lfsv_v.finiteElement()).order();
        const int det_jac_order = gt.isSimplex() ? 0 : (dim-1);
        const int jac_order = gt.isSimplex() ? 0 : 1;
        const int qorder = 3*v_order - 1 + jac_order + det_jac_order + superintegration_order;
        const Dune::QuadratureRule<DF,dim>& rule = Dune::QuadratureRules<DF,dim>::rule(gt,qorder);

        const RF incomp_scaling = prm.incompressibilityScaling(current_dt);

        // loop over quadrature points
        for (const auto& ip : rule)
          {
            const Dune::FieldVector<DF,dim> local = ip.position();
            const RF mu = prm.mu(eg,local);
            const RF rho = prm.rho(eg,local);

            // compute u (if Navier term enabled)
            std::vector<Range_V> phi_v(lfsv_v.size());
            Range_V val_u(0.0);
            if(navier) {
              FESwitch_V::basis(lfsv_v.finiteElement()).evaluateFunction(local,phi_v);
              for (size_type i=0; i<lfsu_v.size(); i++)
                val_u.axpy(x(lfsu_v,i),phi_v[i]);
            }

            // values of pressure shape functions
            std::vector<Range_P> phi_p(lfsv_p.size());
            FESwitch_P::basis(lfsv_p.finiteElement()).evaluateFunction(local,phi_p);

            // evaluate jacobian of velocity shape functions on reference element
            std::vector<Dune::FieldMatrix<RF,dim,dim> > jac_phi_v(lfsu_v.size());
            VectorBasisSwitch_V::jacobian
              (FESwitch_V::basis(lfsv_v.finiteElement()), eg.geometry(), local, jac_phi_v);

            assert(lfsu_v.size() == lfsv_v.size());
            // compute divergence of velocity shape functions
            std::vector<RF> div_phi_v(lfsv_v.size(),0.0);
            for (size_type i=0; i<lfsv_v.size(); i++)
              for (size_type d=0; d<dim; d++)
                div_phi_v[i] += jac_phi_v[i][d][d];

            // compute velocity jacobian (if Navier term enabled)
            Dune::FieldMatrix<RF,dim,dim> jac_u(0.0);
            if(navier) {
              for (size_type i=0; i<lfsu_v.size(); i++){
                jac_u.axpy(x(lfsu_v,i),jac_phi_v[i]);
              }
            }

            const RF detj = eg.geometry().integrationElement(ip.position());
            const RF weight = ip.weight() * detj;

            for(size_type i=0; i<lfsv_v.size(); i++) {

              for(size_type j=0; j<lfsu_v.size(); j++) {
                //================================================//
                // \int (mu*grad_u*grad_v)
                //================================================//
                RF dvdu(0.0); contraction(jac_phi_v[j],jac_phi_v[i],dvdu);
                mat.accumulate(lfsv_v,i,lfsu_v,j, mu * dvdu * weight);

                //================================================//
                // \int \rho ((u\cdot\nabla ) u )\cdot v
                //================================================//
                if(navier) {
                  // compute (grad u) phi_v_j (matrix-vector product)
                  Range_V nabla_u_phi_v_j(0.0);
                  jac_u.mv(phi_v[j],nabla_u_phi_v_j);
                  // compute (grad phi_v_j) u (matrix-vector product)
                  Range_V nabla_phi_v_j_u(0.0);
                  jac_phi_v[j].mv(val_u,nabla_phi_v_j_u);
                  mat.accumulate(lfsv_v,i,lfsu_v,j, rho * ((nabla_u_phi_v_j*phi_v[i]) + (nabla_phi_v_j_u*phi_v[i])) * weight);
                } // end navier

              } // end j

              for(size_type j=0; j<lfsv_p.size(); j++) {
                //================================================//
                // - p * div v
                // - q * div u
                //================================================//
                mat.accumulate(lfsv_v,i,lfsu_p,j, -phi_p[j] * div_phi_v[i] * weight);
                mat.accumulate(lfsv_p,j,lfsu_v,i, -phi_p[j] * div_phi_v[i] * incomp_scaling * weight);
              }
            } // end i

          } // end loop quadrature points
      } // end jacobian_volume

      // skeleton term, each face is only visited ONCE
      template<typename IG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_skeleton (const IG& ig,
                           const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                           const LFSU& lfsu_n, const X& x_n, const LFSV& lfsv_n,
                           R& r_s, R& r_n) const
      {
        // dimensions
        const unsigned int dim = IG::dimension;
        const unsigned int dimw = IG::coorddimension;

        // subspaces
        static_assert
          ((LFSV::CHILDREN == 2), "You seem to use the wrong function space for DGNavierStokesVelVecFEM");

        typedef typename LFSV::template Child<VBLOCK>::Type LFSV_V;
        const LFSV_V& lfsv_v_s = lfsv_s.template child<VBLOCK>();
        const LFSV_V& lfsu_v_s = lfsu_s.template child<VBLOCK>();
        const LFSV_V& lfsv_v_n = lfsv_n.template child<VBLOCK>();
        const LFSV_V& lfsu_v_n = lfsu_n.template child<VBLOCK>();

        typedef typename LFSV::template Child<PBLOCK>::Type LFSV_P;
        const LFSV_P& lfsv_p_s = lfsv_s.template child<PBLOCK>();
        const LFSV_P& lfsu_p_s = lfsu_s.template child<PBLOCK>();
        const LFSV_P& lfsv_p_n = lfsv_n.template child<PBLOCK>();
        const LFSV_P& lfsu_p_n = lfsu_n.template child<PBLOCK>();

        // domain and range field type
        typedef FiniteElementInterfaceSwitch<typename LFSV_V::Traits::FiniteElementType > FESwitch_V;
        typedef BasisInterfaceSwitch<typename FESwitch_V::Basis > BasisSwitch_V;
        typedef VectorBasisInterfaceSwitch<typename FESwitch_V::Basis > VectorBasisSwitch_V;
        typedef FiniteElementInterfaceSwitch<typename LFSV_P::Traits::FiniteElementType > FESwitch_P;
        typedef BasisInterfaceSwitch<typename FESwitch_P::Basis > BasisSwitch_P;
        typedef typename BasisSwitch_V::DomainField DF;
        typedef typename BasisSwitch_V::RangeField RF;
        typedef typename BasisSwitch_V::Range Range_V;
        typedef typename BasisSwitch_P::Range Range_P;
        typedef typename LFSV::Traits::SizeType size_type;

        // make copy of inside and outside cell w.r.t. the intersection
        auto inside_cell = ig.inside();
        auto outside_cell = ig.outside();

        // select quadrature rule
        Dune::GeometryType gtface = ig.geometry().type();
        const int v_order = FESwitch_V::basis(lfsv_v_s.finiteElement()).order();
        const int det_jac_order = gtface.isSimplex() ? 0 : (dim-2);
        const int qorder = 2*v_order + det_jac_order + superintegration_order;
        const Dune::QuadratureRule<DF,dim-1>& rule = Dune::QuadratureRules<DF,dim-1>::rule(gtface,qorder);

        const int epsilon = prm.epsilonIPSymmetryFactor();
        const RF incomp_scaling = prm.incompressibilityScaling(current_dt);

        // loop over quadrature points and integrate normal flux
        for (const auto& ip : rule)
          {

            // position of quadrature point in local coordinates of element
            Dune::FieldVector<DF,dim> local_s = ig.geometryInInside().global(ip.position());
            Dune::FieldVector<DF,dim> local_n = ig.geometryInOutside().global(ip.position());

            const RF penalty_factor = prm.getFaceIP(ig,ip.position());

            // values of velocity shape functions
            std::vector<Range_V> phi_v_s(lfsv_v_s.size());
            std::vector<Range_V> phi_v_n(lfsv_v_n.size());
            FESwitch_V::basis(lfsv_v_s.finiteElement()).evaluateFunction(local_s,phi_v_s);
            FESwitch_V::basis(lfsv_v_n.finiteElement()).evaluateFunction(local_n,phi_v_n);

            // values of pressure shape functions
            std::vector<Range_P> phi_p_s(lfsv_p_s.size());
            std::vector<Range_P> phi_p_n(lfsv_p_n.size());
            FESwitch_P::basis(lfsv_p_s.finiteElement()).evaluateFunction(local_s,phi_p_s);
            FESwitch_P::basis(lfsv_p_n.finiteElement()).evaluateFunction(local_n,phi_p_n);

            // compute pressure value
            Range_P val_p_s(0.0);
            Range_P val_p_n(0.0);
            for (size_type i=0; i<lfsu_p_s.size(); i++)
              val_p_s.axpy(x_s(lfsu_p_s,i),phi_p_s[i]);
            for (size_type i=0; i<lfsu_p_n.size(); i++)
              val_p_n.axpy(x_n(lfsu_p_n,i),phi_p_n[i]);

            // evaluate jacobian of velocity shape functions on reference element
            std::vector<Dune::FieldMatrix<RF,dim,dim> > jac_phi_v_s(lfsu_v_s.size());
            std::vector<Dune::FieldMatrix<RF,dim,dim> > jac_phi_v_n(lfsu_v_n.size());
            VectorBasisSwitch_V::jacobian
              (FESwitch_V::basis(lfsv_v_s.finiteElement()), inside_cell.geometry(), local_s, jac_phi_v_s);
            VectorBasisSwitch_V::jacobian
              (FESwitch_V::basis(lfsv_v_n.finiteElement()), outside_cell.geometry(), local_n, jac_phi_v_n);

            // compute velocity value, jacobian, and divergence
            Range_V val_u_s(0.0);
            Range_V val_u_n(0.0);
            Dune::FieldMatrix<RF,dim,dim> jac_u_s(0.0);
            Dune::FieldMatrix<RF,dim,dim> jac_u_n(0.0);
            for (size_type i=0; i<lfsu_v_s.size(); i++){
              val_u_s.axpy(x_s(lfsu_v_s,i),phi_v_s[i]);
              jac_u_s.axpy(x_s(lfsu_v_s,i),jac_phi_v_s[i]);
            }
            for (size_type i=0; i<lfsu_v_n.size(); i++){
              val_u_n.axpy(x_n(lfsu_v_n,i),phi_v_n[i]);
              jac_u_n.axpy(x_n(lfsu_v_n,i),jac_phi_v_n[i]);
            }

            const Dune::FieldVector<DF,dimw> normal = ig.unitOuterNormal(ip.position());
            const RF weight = ip.weight()*ig.geometry().integrationElement(ip.position());
            const RF mu = prm.mu(ig,ip.position());

            const RF factor = mu * weight;

            // compute jump in velocity
            const Dune::FieldVector<DF,dimw> jump = val_u_s - val_u_n;

            // compute mean in pressure
            const RF mean_p = 0.5*(val_p_s + val_p_n);

            // compute flux of velocity jacobian
            Dune::FieldVector<DF,dimw> flux_jac_u(0.0);
            add_compute_flux(jac_u_s,normal,flux_jac_u);
            add_compute_flux(jac_u_n,normal,flux_jac_u);
            flux_jac_u *= 0.5;

            // loop over test functions, same element
            for (size_t i=0; i<lfsv_v_s.size(); i++) {
              //================================================//
              // diffusion term
              //================================================//
              r_s.accumulate(lfsv_v_s, i, -(flux_jac_u * phi_v_s[i]) * factor);

              //================================================//
              // (non-)symmetric IP term
              //================================================//
              Dune::FieldVector<DF,dimw> flux_jac_phi(0.0);
              add_compute_flux(jac_phi_v_s[i],normal,flux_jac_phi);
              r_s.accumulate(lfsv_v_s, i, epsilon * 0.5 * (flux_jac_phi * jump) * factor);

              //================================================//
              // standard IP term integral
              //================================================//
              r_s.accumulate(lfsv_v_s,i, penalty_factor * (jump*phi_v_s[i]) * weight);

              //================================================//
              // pressure-velocity-coupling in momentum equation
              //================================================//
              r_s.accumulate(lfsv_v_s,i, mean_p * (phi_v_s[i]*normal) * weight);
            }

            // loop over test functions, neighbour element
            for (size_t i=0; i<lfsv_v_n.size(); i++) {
              //================================================//
              // diffusion term
              //================================================//
              r_n.accumulate(lfsv_v_n, i,  (flux_jac_u * phi_v_n[i]) * factor);

              //================================================//
              // (non-)symmetric IP term
              //================================================//
              Dune::FieldVector<DF,dimw> flux_jac_phi(0.0);
              add_compute_flux(jac_phi_v_n[i],normal,flux_jac_phi);
              r_n.accumulate(lfsv_v_n, i, epsilon * 0.5 * (flux_jac_phi * jump) * factor);

              //================================================//
              // standard IP term integral
              //================================================//
              r_n.accumulate(lfsv_v_n,i, -penalty_factor * (jump*phi_v_n[i]) * weight);

              //================================================//
              // pressure-velocity-coupling in momentum equation
              //================================================//
              r_n.accumulate(lfsv_v_n,i, -mean_p * (phi_v_n[i]*normal) * weight);
            }

            //================================================//
            // incompressibility constraint
            //================================================//
            for (size_t i=0; i<lfsv_p_s.size(); i++)
              r_s.accumulate(lfsv_p_s,i, 0.5*phi_p_s[i] * (jump*normal) * incomp_scaling * weight);
            for (size_t i=0; i<lfsv_p_n.size(); i++)
              r_n.accumulate(lfsv_p_n,i, 0.5*phi_p_n[i] * (jump*normal) * incomp_scaling * weight);

          } // end loop quadrature points
      } // end alpha_skeleton

      // jacobian of skeleton term, each face is only visited ONCE
      template<typename IG, typename LFSU, typename X, typename LFSV,
               typename LocalMatrix>
      void jacobian_skeleton (const IG& ig,
                              const LFSU& lfsu_s, const X&, const LFSV& lfsv_s,
                              const LFSU& lfsu_n, const X&, const LFSV& lfsv_n,
                              LocalMatrix& mat_ss, LocalMatrix& mat_sn,
                              LocalMatrix& mat_ns, LocalMatrix& mat_nn) const
      {
        // dimensions
        const unsigned int dim = IG::dimension;
        const unsigned int dimw = IG::coorddimension;

        // subspaces
        static_assert
          ((LFSV::CHILDREN == 2), "You seem to use the wrong function space for DGNavierStokesVelVecFEM");

        typedef typename LFSV::template Child<VBLOCK>::Type LFSV_V;
        const LFSV_V& lfsv_v_s = lfsv_s.template child<VBLOCK>();
        const LFSV_V& lfsu_v_s = lfsu_s.template child<VBLOCK>();
        const LFSV_V& lfsv_v_n = lfsv_n.template child<VBLOCK>();
        const LFSV_V& lfsu_v_n = lfsu_n.template child<VBLOCK>();

        typedef typename LFSV::template Child<PBLOCK>::Type LFSV_P;
        const LFSV_P& lfsv_p_s = lfsv_s.template child<PBLOCK>();
        const LFSV_P& lfsu_p_s = lfsu_s.template child<PBLOCK>();
        const LFSV_P& lfsv_p_n = lfsv_n.template child<PBLOCK>();
        const LFSV_P& lfsu_p_n = lfsu_n.template child<PBLOCK>();

        // domain and range field type
        typedef FiniteElementInterfaceSwitch<typename LFSV_V::Traits::FiniteElementType > FESwitch_V;
        typedef BasisInterfaceSwitch<typename FESwitch_V::Basis > BasisSwitch_V;
        typedef VectorBasisInterfaceSwitch<typename FESwitch_V::Basis > VectorBasisSwitch_V;
        typedef FiniteElementInterfaceSwitch<typename LFSV_P::Traits::FiniteElementType > FESwitch_P;
        typedef BasisInterfaceSwitch<typename FESwitch_P::Basis > BasisSwitch_P;
        typedef typename BasisSwitch_V::DomainField DF;
        typedef typename BasisSwitch_V::RangeField RF;
        typedef typename BasisSwitch_V::Range Range_V;
        typedef typename BasisSwitch_P::Range Range_P;
        typedef typename LFSV::Traits::SizeType size_type;

        // make copy of inside and outside cell w.r.t. the intersection
        auto inside_cell = ig.inside();
        auto outside_cell = ig.outside();

        // select quadrature rule
        Dune::GeometryType gtface = ig.geometry().type();
        const int v_order = FESwitch_V::basis(lfsv_v_s.finiteElement()).order();
        const int det_jac_order = gtface.isSimplex() ? 0 : (dim-2);
        const int qorder = 2*v_order + det_jac_order + superintegration_order;
        const Dune::QuadratureRule<DF,dim-1>& rule = Dune::QuadratureRules<DF,dim-1>::rule(gtface,qorder);

        const int epsilon = prm.epsilonIPSymmetryFactor();
        const RF incomp_scaling = prm.incompressibilityScaling(current_dt);

        // loop over quadrature points and integrate normal flux
        for (const auto& ip : rule)
          {

            // position of quadrature point in local coordinates of element
            Dune::FieldVector<DF,dim> local_s = ig.geometryInInside().global(ip.position());
            Dune::FieldVector<DF,dim> local_n = ig.geometryInOutside().global(ip.position());

            const RF penalty_factor = prm.getFaceIP(ig,ip.position());

            // values of velocity shape functions
            std::vector<Range_V> phi_v_s(lfsv_v_s.size());
            std::vector<Range_V> phi_v_n(lfsv_v_n.size());
            FESwitch_V::basis(lfsv_v_s.finiteElement()).evaluateFunction(local_s,phi_v_s);
            FESwitch_V::basis(lfsv_v_n.finiteElement()).evaluateFunction(local_n,phi_v_n);

            // values of pressure shape functions
            std::vector<Range_P> phi_p_s(lfsv_p_s.size());
            std::vector<Range_P> phi_p_n(lfsv_p_n.size());
            FESwitch_P::basis(lfsv_p_s.finiteElement()).evaluateFunction(local_s,phi_p_s);
            FESwitch_P::basis(lfsv_p_n.finiteElement()).evaluateFunction(local_n,phi_p_n);

            // evaluate jacobian of velocity shape functions on reference element
            std::vector<Dune::FieldMatrix<RF,dim,dim> > jac_phi_v_s(lfsu_v_s.size());
            std::vector<Dune::FieldMatrix<RF,dim,dim> > jac_phi_v_n(lfsu_v_n.size());
            VectorBasisSwitch_V::jacobian
              (FESwitch_V::basis(lfsv_v_s.finiteElement()), inside_cell.geometry(), local_s, jac_phi_v_s);
            VectorBasisSwitch_V::jacobian
              (FESwitch_V::basis(lfsv_v_n.finiteElement()), outside_cell.geometry(), local_n, jac_phi_v_n);

            const Dune::FieldVector<DF,dimw> normal = ig.unitOuterNormal(ip.position());
            const RF weight = ip.weight()*ig.geometry().integrationElement(ip.position());
            const RF mu = prm.mu(ig,ip.position());

            const RF factor = mu * weight;

            //============================================
            // loop over test functions, same element
            //============================================
            for(size_type i=0; i<lfsv_v_s.size(); i++) {

              // compute flux
              Dune::FieldVector<DF,dimw> flux_jac_phi_i(0.0);
              add_compute_flux(jac_phi_v_s[i],normal,flux_jac_phi_i);

              //============================================
              // diffusion
              // (non-)symmetric IP-Term
              // standard IP integral
              //============================================
              for(size_type j=0; j<lfsu_v_s.size(); j++) {
                Dune::FieldVector<DF,dimw> flux_jac_phi_j(0.0);
                add_compute_flux(jac_phi_v_s[j],normal,flux_jac_phi_j);

                mat_ss.accumulate(lfsv_v_s,i,lfsu_v_s,j, -0.5 * (flux_jac_phi_j*phi_v_s[i]) * factor);
                mat_ss.accumulate(lfsv_v_s,i,lfsu_v_s,j, epsilon * 0.5 * (flux_jac_phi_i*phi_v_s[j]) * factor);
                mat_ss.accumulate(lfsv_v_s,i,lfsu_v_s,j, penalty_factor * (phi_v_s[j]*phi_v_s[i]) * weight);
              }

              for(size_type j=0; j<lfsu_v_n.size(); j++) {
                Dune::FieldVector<DF,dimw> flux_jac_phi_j(0.0);
                add_compute_flux(jac_phi_v_n[j],normal,flux_jac_phi_j);

                mat_sn.accumulate(lfsv_v_s,i,lfsu_v_n,j, -0.5 * (flux_jac_phi_j*phi_v_s[i]) * factor);
                mat_sn.accumulate(lfsv_v_s,i,lfsu_v_n,j, -epsilon * 0.5 * (flux_jac_phi_i*phi_v_n[j]) * factor);
                mat_sn.accumulate(lfsv_v_s,i,lfsu_v_n,j, -penalty_factor * (phi_v_n[j]*phi_v_s[i]) * weight);
              }

              //============================================
              // pressure-velocity coupling in momentum equation
              //============================================
              for(size_type j=0; j<lfsu_p_s.size(); j++) {
                mat_ss.accumulate(lfsv_v_s,i,lfsu_p_s,j, 0.5*phi_p_s[j] * (phi_v_s[i]*normal) * weight);
              }

              for(size_type j=0; j<lfsu_p_n.size(); j++) {
                mat_sn.accumulate(lfsv_v_s,i,lfsu_p_n,j, 0.5*phi_p_n[j] * (phi_v_s[i]*normal) * weight);
              }
            } // end i (same)

            //============================================
            // loop over test functions, neighbour element
            //============================================
            for(size_type i=0; i<lfsv_v_n.size(); i++) {

              // compute flux
              Dune::FieldVector<DF,dimw> flux_jac_phi_i(0.0);
              add_compute_flux(jac_phi_v_n[i],normal,flux_jac_phi_i);

              //============================================
              // diffusion
              // (non-)symmetric IP-Term
              // standard IP integral
              //============================================
              for(size_type j=0; j<lfsu_v_s.size(); j++) {
                Dune::FieldVector<DF,dimw> flux_jac_phi_j(0.0);
                add_compute_flux(jac_phi_v_s[j],normal,flux_jac_phi_j);

                mat_ns.accumulate(lfsv_v_n,i,lfsu_v_s,j, 0.5 * (flux_jac_phi_j*phi_v_n[i]) * factor);
                mat_ns.accumulate(lfsv_v_n,i,lfsu_v_s,j, epsilon * 0.5 * (flux_jac_phi_i*phi_v_s[j]) * factor);
                mat_ns.accumulate(lfsv_v_n,i,lfsu_v_s,j, -penalty_factor * (phi_v_s[j]*phi_v_n[i]) * weight);
              }

              for(size_type j=0; j<lfsu_v_n.size(); j++) {
                Dune::FieldVector<DF,dimw> flux_jac_phi_j(0.0);
                add_compute_flux(jac_phi_v_n[j],normal,flux_jac_phi_j);

                mat_nn.accumulate(lfsv_v_n,i,lfsu_v_n,j, 0.5 * (flux_jac_phi_j*phi_v_n[i]) * factor);
                mat_nn.accumulate(lfsv_v_n,i,lfsu_v_n,j, -epsilon * 0.5 * (flux_jac_phi_i*phi_v_n[j]) * factor);
                mat_nn.accumulate(lfsv_v_n,i,lfsu_v_n,j, penalty_factor * (phi_v_n[j]*phi_v_n[i]) * weight);
              }

              //============================================
              // pressure-velocity coupling in momentum equation
              //============================================
              for(size_type j=0; j<lfsu_p_s.size(); j++) {
                mat_ns.accumulate(lfsv_v_n,i,lfsu_p_s,j, -0.5*phi_p_s[j] * (phi_v_n[i]*normal) * weight);
              }

              for(size_type j=0; j<lfsu_p_n.size(); j++) {
                mat_nn.accumulate(lfsv_v_n,i,lfsu_p_n,j, -0.5*phi_p_n[j] * (phi_v_n[i]*normal) * weight);
              }
            } // end i (neighbour)

            //================================================//
            // \int <q> [u] n
            //================================================//
            for(size_type i=0; i<lfsv_p_s.size(); i++) {
              for(size_type j=0; j<lfsu_v_s.size(); j++)
                mat_ss.accumulate(lfsv_p_s,i,lfsu_v_s,j, 0.5*phi_p_s[i] * (phi_v_s[j]*normal) * incomp_scaling * weight);

              for(size_type j=0; j<lfsu_v_n.size(); j++)
                mat_sn.accumulate(lfsv_p_s,i,lfsu_v_n,j, -0.5*phi_p_s[i] * (phi_v_n[j]*normal) * incomp_scaling * weight);
            }

            for(size_type i=0; i<lfsv_p_n.size(); i++) {
              for(size_type j=0; j<lfsu_v_s.size(); j++)
                mat_ns.accumulate(lfsv_p_n,i,lfsu_v_s,j, 0.5*phi_p_n[i] * (phi_v_s[j]*normal) * incomp_scaling * weight);

              for(size_type j=0; j<lfsu_v_n.size(); j++)
                mat_nn.accumulate(lfsv_p_n,i,lfsu_v_n,j, -0.5*phi_p_n[i] * (phi_v_n[j]*normal) * incomp_scaling * weight);
            }

          } // end loop quadrature points
      } // end jacobian_skeleton

      // boundary term
      template<typename IG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_boundary (const IG& ig,
                           const LFSU& lfsu, const X& x, const LFSV& lfsv,
                           R& r) const
      {
        // dimensions
        const unsigned int dim = IG::dimension;
        const unsigned int dimw = IG::coorddimension;

        // subspaces
        static_assert
          ((LFSV::CHILDREN == 2), "You seem to use the wrong function space for DGNavierStokesVelVecFEM");

        typedef typename LFSV::template Child<VBLOCK>::Type LFSV_V;
        const LFSV_V& lfsv_v = lfsv.template child<VBLOCK>();
        const LFSV_V& lfsu_v = lfsu.template child<VBLOCK>();

        typedef typename LFSV::template Child<PBLOCK>::Type LFSV_P;
        const LFSV_P& lfsv_p = lfsv.template child<PBLOCK>();
        const LFSV_P& lfsu_p = lfsu.template child<PBLOCK>();

        // domain and range field type
        typedef FiniteElementInterfaceSwitch<typename LFSV_V::Traits::FiniteElementType > FESwitch_V;
        typedef BasisInterfaceSwitch<typename FESwitch_V::Basis > BasisSwitch_V;
        typedef VectorBasisInterfaceSwitch<typename FESwitch_V::Basis > VectorBasisSwitch_V;
        typedef FiniteElementInterfaceSwitch<typename LFSV_P::Traits::FiniteElementType > FESwitch_P;
        typedef BasisInterfaceSwitch<typename FESwitch_P::Basis > BasisSwitch_P;
        typedef typename BasisSwitch_V::DomainField DF;
        typedef typename BasisSwitch_V::RangeField RF;
        typedef typename BasisSwitch_V::Range Range_V;
        typedef typename BasisSwitch_P::Range Range_P;
        typedef typename LFSV::Traits::SizeType size_type;

        // make copy of inside cell w.r.t. the boundary
        auto inside_cell = ig.inside();

        // select quadrature rule
        const int v_order = FESwitch_V::basis(lfsv_v.finiteElement()).order();
        Dune::GeometryType gtface = ig.geometry().type();
        const int det_jac_order = gtface.isSimplex() ? 0 : (dim-1);
        const int qorder = 2*v_order + det_jac_order + superintegration_order;
        const Dune::QuadratureRule<DF,dim-1>& rule = Dune::QuadratureRules<DF,dim-1>::rule(gtface,qorder);

        const int epsilon = prm.epsilonIPSymmetryFactor();
        const RF incomp_scaling = prm.incompressibilityScaling(current_dt);

        // loop over quadrature points and integrate normal flux
        for (const auto& ip : rule)
          {
            // position of quadrature point in local coordinates of element
            Dune::FieldVector<DF,dim> local = ig.geometryInInside().global(ip.position());

            const RF penalty_factor = prm.getFaceIP(ig,ip.position() );

            // values of velocity shape functions
            std::vector<Range_V> phi_v(lfsv_v.size());
            FESwitch_V::basis(lfsv_v.finiteElement()).evaluateFunction(local,phi_v);

            // values of pressure shape functions
            std::vector<Range_P> phi_p(lfsv_p.size());
            FESwitch_P::basis(lfsv_p.finiteElement()).evaluateFunction(local,phi_p);

            // evaluate jacobian of basis functions on reference element
            std::vector<Dune::FieldMatrix<RF,dim,dim> > jac_phi_v(lfsu_v.size());
            VectorBasisSwitch_V::jacobian
              (FESwitch_V::basis(lfsv_v.finiteElement()), inside_cell.geometry(), local, jac_phi_v);

            // compute pressure value
            Range_P val_p(0.0);
            for (size_type i=0; i<lfsu_p.size(); i++)
              val_p.axpy(x(lfsu_p,i),phi_p[i]);

            // compute u and velocity jacobian
            Range_V val_u(0.0);
            Dune::FieldMatrix<RF,dim,dim> jac_u(0.0);
            for (size_type i=0; i<lfsu_v.size(); i++){
              val_u.axpy(x(lfsu_v,i),phi_v[i]);
              jac_u.axpy(x(lfsu_v,i),jac_phi_v[i]);
            }

            const Dune::FieldVector<DF,dimw> normal = ig.unitOuterNormal(ip.position());
            const RF weight = ip.weight()*ig.geometry().integrationElement(ip.position());
            const RF mu = prm.mu(ig,ip.position());

            // evaluate boundary condition type
            typename PRM::Traits::BoundaryCondition::Type bctype(prm.bctype(ig,ip.position()));

            if (bctype == BC::VelocityDirichlet) {
              // compute jump relative to Dirichlet value
              typename PRM::Traits::VelocityRange u0(prm.g(inside_cell,local));
              const Dune::FieldVector<DF,dimw> jump = val_u - u0;

              // compute flux of velocity jacobian
              Dune::FieldVector<DF,dimw> flux_jac_u(0.0);
              add_compute_flux(jac_u,normal,flux_jac_u);

              for (size_t i=0; i<lfsv_v.size(); i++) {
                //================================================//
                // diffusion term
                //================================================//
                r.accumulate(lfsv_v,i, -mu * (flux_jac_u * phi_v[i]) * weight);

                //================================================//
                // (non-)symmetric IP term
                //================================================//
                Dune::FieldVector<DF,dimw> flux_jac_phi(0.0);
                add_compute_flux(jac_phi_v[i],normal,flux_jac_phi);
                r.accumulate(lfsv_v,i, mu * epsilon * (flux_jac_phi*jump) * weight);

                //================================================//
                // standard IP term integral
                //================================================//
                r.accumulate(lfsv_v,i, (jump*phi_v[i]) * penalty_factor * weight);

                //================================================//
                // pressure-velocity-coupling in momentum equation
                //================================================//
                r.accumulate(lfsv_v,i, val_p * (phi_v[i]*normal) * weight);
              } // end i

              //================================================//
              // incompressibility constraint
              //================================================//
              for(size_type i=0; i<lfsv_p.size(); i++) {
                r.accumulate(lfsv_p,i, phi_p[i] * (jump*normal) * incomp_scaling * weight);
              }
            } // Velocity Dirichlet

            if (bctype == BC::StressNeumann) {
              typename PRM::Traits::VelocityRange stress(prm.j(ig,ip.position(),normal));

              for(size_type i=0; i<lfsv_v.size(); i++) {
                r.accumulate(lfsv_v,i, (stress*phi_v[i]) * weight);
              }
            } // Pressure Dirichlet

          } // end loop quadrature points
      } // end alpha_boundary

      // jacobian of boundary term
      template<typename IG, typename LFSU, typename X, typename LFSV,
               typename LocalMatrix>
      void jacobian_boundary (const IG& ig,
                              const LFSU& lfsu, const X& x, const LFSV& lfsv,
                              LocalMatrix& mat) const
      {
        // dimensions
        const unsigned int dim = IG::dimension;
        const unsigned int dimw = IG::coorddimension;

        // subspaces
        static_assert
          ((LFSV::CHILDREN == 2), "You seem to use the wrong function space for DGNavierStokesVelVecFEM");

        typedef typename LFSV::template Child<VBLOCK>::Type LFSV_V;
        const LFSV_V& lfsv_v = lfsv.template child<VBLOCK>();
        const LFSV_V& lfsu_v = lfsu.template child<VBLOCK>();

        typedef typename LFSV::template Child<PBLOCK>::Type LFSV_P;
        const LFSV_P& lfsv_p = lfsv.template child<PBLOCK>();
        const LFSV_P& lfsu_p = lfsu.template child<PBLOCK>();

        // domain and range field type
        typedef FiniteElementInterfaceSwitch<typename LFSV_V::Traits::FiniteElementType > FESwitch_V;
        typedef BasisInterfaceSwitch<typename FESwitch_V::Basis > BasisSwitch_V;
        typedef VectorBasisInterfaceSwitch<typename FESwitch_V::Basis > VectorBasisSwitch_V;
        typedef FiniteElementInterfaceSwitch<typename LFSV_P::Traits::FiniteElementType > FESwitch_P;
        typedef BasisInterfaceSwitch<typename FESwitch_P::Basis > BasisSwitch_P;
        typedef typename BasisSwitch_V::DomainField DF;
        typedef typename BasisSwitch_V::RangeField RF;
        typedef typename BasisSwitch_V::Range Range_V;
        typedef typename BasisSwitch_P::Range Range_P;
        typedef typename LFSV::Traits::SizeType size_type;

        // make copy of inside cell w.r.t. the boundary
        auto inside_cell = ig.inside();

        // select quadrature rule
        const int v_order = FESwitch_V::basis(lfsv_v.finiteElement()).order();
        Dune::GeometryType gtface = ig.geometry().type();
        const int det_jac_order = gtface.isSimplex() ? 0 : (dim-1);
        const int qorder = 2*v_order + det_jac_order + superintegration_order;
        const Dune::QuadratureRule<DF,dim-1>& rule = Dune::QuadratureRules<DF,dim-1>::rule(gtface,qorder);

        const int epsilon = prm.epsilonIPSymmetryFactor();
        const RF incomp_scaling = prm.incompressibilityScaling(current_dt);

        // loop over quadrature points and integrate normal flux
        for (const auto& ip : rule)
          {
            // position of quadrature point in local coordinates of element
            Dune::FieldVector<DF,dim> local = ig.geometryInInside().global(ip.position());

            const RF penalty_factor = prm.getFaceIP(ig,ip.position() );

            // values of velocity shape functions
            std::vector<Range_V> phi_v(lfsv_v.size());
            FESwitch_V::basis(lfsv_v.finiteElement()).evaluateFunction(local,phi_v);

            // values of pressure shape functions
            std::vector<Range_P> phi_p(lfsv_p.size());
            FESwitch_P::basis(lfsv_p.finiteElement()).evaluateFunction(local,phi_p);

            // evaluate jacobian of basis functions on reference element
            std::vector<Dune::FieldMatrix<RF,dim,dim> > jac_phi_v(lfsu_v.size());
            VectorBasisSwitch_V::jacobian
              (FESwitch_V::basis(lfsv_v.finiteElement()), inside_cell.geometry(), local, jac_phi_v);

            const Dune::FieldVector<DF,dimw> normal = ig.unitOuterNormal(ip.position());
            const RF weight = ip.weight()*ig.geometry().integrationElement(ip.position());
            const RF mu = prm.mu(ig,ip.position());

            // evaluate boundary condition type
            typename PRM::Traits::BoundaryCondition::Type bctype(prm.bctype(ig,ip.position()));

            if (bctype == BC::VelocityDirichlet) {

              for(size_type i=0; i<lfsv_v.size(); i++) {
                // compute flux
                Dune::FieldVector<DF,dimw> flux_jac_phi_i(0.0);
                add_compute_flux(jac_phi_v[i],normal,flux_jac_phi_i);

                for(size_type j=0; j<lfsu_v.size(); j++) {
                  //================================================//
                  // diffusion term
                  // (non-)symmetric IP term
                  //================================================//
                  Dune::FieldVector<DF,dimw> flux_jac_phi_j(0.0);
                  add_compute_flux(jac_phi_v[j],normal,flux_jac_phi_j);

                  mat.accumulate(lfsv_v,i,lfsu_v,j, -mu * (flux_jac_phi_j*phi_v[i]) * weight);
                  mat.accumulate(lfsv_v,i,lfsu_v,j, mu * epsilon * (flux_jac_phi_i*phi_v[j])  *weight);

                  //================================================//
                  // standard IP term integral
                  //================================================//
                  mat.accumulate(lfsv_v,i,lfsu_v,j, (phi_v[j]*phi_v[i]) * penalty_factor * weight);
                }

                //================================================//
                // pressure-velocity-coupling in momentum equation
                //================================================//
                for(size_type j=0; j<lfsu_p.size(); j++) {
                  mat.accumulate(lfsv_v,i,lfsu_p,j, phi_p[j] * (phi_v[i]*normal) * weight);
                }
              } // end i

              //================================================//
              // incompressibility constraint
              //================================================//
              for(size_type i=0; i<lfsv_p.size(); i++) {
                for(size_type j=0; j<lfsu_v.size(); j++) {
                  mat.accumulate(lfsv_p,i,lfsu_v,j, phi_p[i] * (phi_v[j]*normal) * incomp_scaling * weight);
                }
              }

            } // Velocity Dirichlet

          } // end loop quadrature points
      } // end jacobian_boundary

      // volume integral depending only on test functions,
      // contains f on the right hand side
      template<typename EG, typename LFSV, typename R>
      void lambda_volume (const EG& eg, const LFSV& lfsv, R& r) const
      {
        const unsigned int dim = EG::Geometry::mydimension;

        // subspaces
        static_assert
          ((LFSV::CHILDREN == 2), "You seem to use the wrong function space for DGNavierStokesVelVecFEM");

        typedef typename LFSV::template Child<VBLOCK>::Type LFSV_V;
        const LFSV_V& lfsv_v = lfsv.template child<VBLOCK>();

        // domain and range field type
        typedef FiniteElementInterfaceSwitch<typename LFSV_V::Traits::FiniteElementType > FESwitch_V;
        typedef BasisInterfaceSwitch<typename FESwitch_V::Basis > BasisSwitch_V;
        typedef typename BasisSwitch_V::DomainField DF;
        typedef typename BasisSwitch_V::RangeField RF;
        typedef typename BasisSwitch_V::Range Range_V;
        typedef typename LFSV::Traits::SizeType size_type;

        // select quadrature rule
        Dune::GeometryType gt = eg.geometry().type();
        const int v_order = FESwitch_V::basis(lfsv_v.finiteElement()).order();
        const int det_jac_order = gt.isSimplex() ? 0 : (dim-1);
        const int qorder = 2*v_order + det_jac_order + superintegration_order;

        const Dune::QuadratureRule<DF,dim>& rule = Dune::QuadratureRules<DF,dim>::rule(gt,qorder);

        // loop over quadrature points
        for (const auto& ip : rule)
          {
            const Dune::FieldVector<DF,dim> local = ip.position();
            //const Dune::FieldVector<DF,dimw> global = eg.geometry().global(local);

            // values of velocity shape functions
            std::vector<Range_V> phi_v(lfsv_v.size());
            FESwitch_V::basis(lfsv_v.finiteElement()).evaluateFunction(local,phi_v);

            const RF weight = ip.weight() * eg.geometry().integrationElement(ip.position());

            // evaluate source term
            typename PRM::Traits::VelocityRange fval(prm.f(eg,local));

            //================================================//
            // \int (f*v)
            //================================================//
            for(size_type i=0; i<lfsv_v.size(); i++)
              r.accumulate(lfsv_v,i, -(fval*phi_v[i]) * weight);

          } // end loop quadrature points
      } // end lambda_volume

    private :

      template<class M, class RF>
      static void contraction(const M & a, const M & b, RF & v)
      {
        v = 0;
        const int an = a.N();
        const int am = a.M();
        for(int r=0; r<an; ++r)
          for(int c=0; c<am; ++c)
            v += a[r][c] * b[r][c];
      }

      template<class DU, class R>
      static void add_compute_flux(const DU & du, const R & n, R & result)
      {
        const int N = du.N();
        const int M = du.M();
        for(int r=0; r<N; ++r)
          for(int c=0; c<M; ++c)
            result[r] += du[r][c] * n[c];
      }

      PRM& prm;
      const int superintegration_order;
      Real current_dt;
    }; // end class DGNavierStokesVelVecFEM

  } // end namespace PDELab
} // end namespace Dune
#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/dgparameter.hh <==
#ifndef DUNE_PDELAB_LOCALOPERATOR_DGPARAMETER_HH
#define DUNE_PDELAB_LOCALOPERATOR_DGPARAMETER_HH

#include <dune/common/parametertreeparser.hh>

namespace Dune {
    namespace PDELab {

        /** 
            \brief This is the default implementation for the interior
            penalty factor.

            It computes the factor according to \f$
            \frac{\sigma}{|e|^\beta} \f$ for each face \f$ e \f$. It
            assumes that the intersection geometries passed to the
            local assembler allow to compute \f$|e|\f$ via \a
            ig.geometry().volume().
        */
        template <typename RF>
        class DefaultInteriorPenalty
        {
        private:
            RF beta;
            RF sigma;
            RF mu;
        public:

            DefaultInteriorPenalty(const std::string method, const RF mu_)
                : mu(mu_)
            {
                std::string s = method;
                std::transform(s.begin(), s.end(), s.begin(), tolower);

                // nipg (epsilon=1) 2d p1 -> Klaus sagt sollte auch sigma 1 klappen
                if (s.find("nipg") != std::string::npos)
                {
                    beta = 1;
                    if (sscanf(s.c_str(), "nipg %lg", &sigma) != 1)
                        sigma = 3.9;
                    return;
                }
                // sipg (epsilon=-1) 2d p1 -> Klaus sagt sigma=3.9irgendwas
                if (s.find("sipg") != std::string::npos)
                {
                    beta = 1;
                    if (sscanf(s.c_str(), "sipg %lg", &sigma) != 1)
                        sigma = 3.9;
                    return;
                }
                // obb sigma = 0, epsilon = 
                if (s == "obb")
                {
                    beta = 1;
                    sigma = 0;
                    return;
                }
                // extract parameters
                {
                    int epsilon;
                    if (3 == sscanf(s.c_str(), "%d %lg %lg", &epsilon, &sigma, &beta))
                        return;
                }
                DUNE_THROW(Dune::Exception, "Unknown DG type " << method);
            }

            DefaultInteriorPenalty(const Dune::ParameterTree & config, const RF mu_)
                : mu(mu_)
            {
                beta = config.get<double>("beta");
                sigma = config.get<double>("ip_sigma");
            }

            template<typename I>
            RF getFaceIP(const I & ig) const
            {
                return mu * sigma / std::pow(ig.geometry().volume(),beta);
            }
        };

    } // end namespace PDELab
} // end namespace Dune

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/diffusion.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_DIFFUSION_HH
#define DUNE_PDELAB_DIFFUSION_HH
#warning This file is deprecated and will be removed after the Dune-PDELab 2.4 release! Use the ConvectionDiffusionFEM local operator from dune/pdelab/localoperator/convectiondiffusionfem.hh instead!

#include<vector>

#include<dune/common/exceptions.hh>
#include<dune/common/fvector.hh>
#include<dune/geometry/type.hh>
#include<dune/geometry/referenceelements.hh>
#include<dune/geometry/quadraturerules.hh>

#include"defaultimp.hh"
#include"pattern.hh"
#include"flags.hh"
#include"idefault.hh"
#include "diffusionparam.hh"

namespace Dune {
  namespace PDELab {
    //! \addtogroup LocalOperator
    //! \ingroup PDELab
    //! \{

    /** a local operator for solving the diffusion equation
     *
     * \f{align*}{
     * - \nabla\cdot\{K(x) \nabla u\} + a_0 u &=& f \mbox{ in } \Omega,          \ \
     *                                      u &=& g \mbox{ on } \partial\Omega_D \\
     *              -(K(x)\nabla u) \cdot \nu &=& j \mbox{ on } \partial\Omega_N \\
     * \f}
     * with conforming finite elements on all types of grids in any dimension
     * \tparam F grid function type giving f
     * \tparam B grid function type selecting boundary condition
     * \tparam J grid function type giving j
     */
    template<typename K, typename A0, typename F, typename B, typename J>
    class Diffusion : public NumericalJacobianApplyVolume<Diffusion<K,A0,F,B,J> >,
                      public FullVolumePattern,
                      public LocalOperatorDefaultFlags,
                      public InstationaryLocalOperatorDefaultMethods<double>
      //,public NumericalJacobianVolume<Diffusion<K,A0,F,B,J> >
    {
    public:
      // pattern assembly flags
      enum { doPatternVolume = true };

      // residual assembly flags
      enum { doAlphaVolume = true };
      enum { doLambdaVolume = true };
      enum { doLambdaBoundary = true };

      DUNE_DEPRECATED_MSG("Deprecated in Dune-PDELab 2.4, use the local operator ConvectionDiffusionFEM instead!")
      Diffusion (const K& k_, const A0& a0_, const F& f_, const B& bctype_, const J& j_, int intorder_=2)
        : k(k_), a0(a0_), f(f_), bctype(bctype_), j(j_), intorder(intorder_)
      {}

      // volume integral depending on test and ansatz functions
      template<typename EG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv, R& r) const
      {
        // domain and range field type
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::JacobianType JacobianType;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeType RangeType;

        typedef typename LFSU::Traits::SizeType size_type;

        // dimensions
        const int dim = EG::Geometry::dimension;

        // select quadrature rule
        Dune::GeometryType gt = eg.geometry().type();
        const Dune::QuadratureRule<DF,dim>& rule = Dune::QuadratureRules<DF,dim>::rule(gt,intorder);

        // evaluate diffusion tensor at cell center, assume it is constant over elements
        typename K::Traits::RangeType tensor(0.0);
        Dune::FieldVector<DF,dim> localcenter = Dune::ReferenceElements<DF,dim>::general(gt).position(0,0);
        k.evaluate(eg.entity(),localcenter,tensor);

        // loop over quadrature points
        for (typename Dune::QuadratureRule<DF,dim>::const_iterator it=rule.begin(); it!=rule.end(); ++it)
          {
            // evaluate gradient of shape functions (we assume Galerkin method lfsu=lfsv)
            std::vector<JacobianType> js(lfsu.size());
            lfsu.finiteElement().localBasis().evaluateJacobian(it->position(),js);

            // transform gradient to real element
            const typename EG::Geometry::JacobianInverseTransposed jac =
              eg.geometry().jacobianInverseTransposed(it->position());
            std::vector<Dune::FieldVector<RF,dim> > gradphi(lfsu.size());
            for (size_type i=0; i<lfsu.size(); i++)
              {
                gradphi[i] = 0.0;
                jac.umv(js[i][0],gradphi[i]);
              }

            // compute gradient of u
            Dune::FieldVector<RF,dim> gradu(0.0);
            for (size_type i=0; i<lfsu.size(); i++)
              gradu.axpy(x[i],gradphi[i]);

            // compute K * gradient of u
            Dune::FieldVector<RF,dim> Kgradu(0.0);
            tensor.umv(gradu,Kgradu);

            // evaluate basis functions
            std::vector<RangeType> phi(lfsu.size());
            lfsu.finiteElement().localBasis().evaluateFunction(it->position(),phi);

            // evaluate u
            RF u=0.0;
            for (size_type i=0; i<lfsu.size(); i++)
              u += x[i]*phi[i];

            // evaluate Helmholtz term
            typename A0::Traits::RangeType y;
            a0.evaluate(eg.entity(),it->position(),y);

            // integrate (K grad u)*grad phi_i + a_0*u*phi_i
            RF factor = it->weight() * eg.geometry().integrationElement(it->position());
            for (size_type i=0; i<lfsu.size(); i++)
              r[i] += ( Kgradu*gradphi[i] + y*u*phi[i] )*factor;
          }
      }

      // jacobian of volume term
      template<typename EG, typename LFSU, typename X, typename LFSV, typename R>
      void jacobian_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv,
                            LocalMatrix<R>& mat) const
      {
        // domain and range field type
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::JacobianType JacobianType;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeType RangeType;
        typedef typename LFSU::Traits::SizeType size_type;

        // dimensions
        const int dim = EG::Geometry::dimension;

        // select quadrature rule
        Dune::GeometryType gt = eg.geometry().type();
        const Dune::QuadratureRule<DF,dim>& rule = Dune::QuadratureRules<DF,dim>::rule(gt,intorder);

        // evaluate diffusion tensor at cell center, assume it is constant over elements
        typename K::Traits::RangeType tensor(0.0);
        Dune::FieldVector<DF,dim> localcenter = Dune::ReferenceElements<DF,dim>::general(gt).position(0,0);
        k.evaluate(eg.entity(),localcenter,tensor);

        // loop over quadrature points
        for (typename Dune::QuadratureRule<DF,dim>::const_iterator it=rule.begin(); it!=rule.end(); ++it)
          {
            // evaluate gradient of shape functions (we assume Galerkin method lfsu=lfsv)
            std::vector<JacobianType> js(lfsu.size());
            lfsu.finiteElement().localBasis().evaluateJacobian(it->position(),js);

            // transform gradient to real element
            const typename EG::Geometry::JacobianInverseTransposed jac =
              eg.geometry().jacobianInverseTransposed(it->position());
            std::vector<Dune::FieldVector<RF,dim> > gradphi(lfsu.size());
            for (size_type i=0; i<lfsu.size(); i++)
              {
                gradphi[i] = 0.0;
                jac.umv(js[i][0],gradphi[i]);
              }

            // compute K * gradient of shape functions
            std::vector<Dune::FieldVector<RF,dim> > Kgradphi(lfsu.size());
            for (size_type i=0; i<lfsu.size(); i++)
              tensor.mv(gradphi[i],Kgradphi[i]);

            // evaluate basis functions
            std::vector<RangeType> phi(lfsu.size());
            lfsu.finiteElement().localBasis().evaluateFunction(it->position(),phi);

            // evaluate Helmholtz term
            typename A0::Traits::RangeType y;
            a0.evaluate(eg.entity(),it->position(),y);

            // integrate (K grad phi_j)*grad phi_i + a_0*phi_j*phi_i
            RF factor = it->weight() * eg.geometry().integrationElement(it->position());
            for (size_type j=0; j<lfsu.size(); j++)
              for (size_type i=0; i<lfsu.size(); i++)
                mat(i,j) += ( Kgradphi[j]*gradphi[i] + y*phi[j]*phi[i] )*factor;
          }
      }

      // volume integral depending only on test functions
      template<typename EG, typename LFSV, typename R>
      void lambda_volume (const EG& eg, const LFSV& lfsv, R& r) const
      {
        // domain and range field type
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeType RangeType;

        typedef typename LFSV::Traits::SizeType size_type;

        // dimensions
        const int dim = EG::Geometry::dimension;

        // select quadrature rule
        Dune::GeometryType gt = eg.geometry().type();
        const Dune::QuadratureRule<DF,dim>& rule = Dune::QuadratureRules<DF,dim>::rule(gt,intorder);

        // loop over quadrature points
        for (typename Dune::QuadratureRule<DF,dim>::const_iterator it=rule.begin(); it!=rule.end(); ++it)
          {
            // evaluate shape functions
            std::vector<RangeType> phi(lfsv.size());
            lfsv.finiteElement().localBasis().evaluateFunction(it->position(),phi);

            // evaluate right hand side parameter function
            typename F::Traits::RangeType y;
            f.evaluate(eg.entity(),it->position(),y);

            // integrate f
            RF factor = it->weight() * eg.geometry().integrationElement(it->position());
            for (size_type i=0; i<lfsv.size(); i++)
              r[i] -= y*phi[i]*factor;
          }
      }

      // boundary integral independen of ansatz functions
      template<typename IG, typename LFSV, typename R>
      void lambda_boundary (const IG& ig, const LFSV& lfsv, R& r) const
      {
        // domain and range field type
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeType RangeType;

        typedef typename LFSV::Traits::SizeType size_type;

        // dimensions
        const int dim = IG::dimension;

        // select quadrature rule
        Dune::GeometryType gtface = ig.geometryInInside().type();
        const Dune::QuadratureRule<DF,dim-1>& rule = Dune::QuadratureRules<DF,dim-1>::rule(gtface,intorder);

        // loop over quadrature points and integrate normal flux
        for (typename Dune::QuadratureRule<DF,dim-1>::const_iterator it=rule.begin(); it!=rule.end(); ++it)
          {
            // evaluate boundary condition type
            // skip rest if we are on Dirichlet boundary
            if( bctype.isDirichlet( ig,it->position() ) )
              continue;

            // position of quadrature point in local coordinates of element
            Dune::FieldVector<DF,dim> local = ig.geometryInInside().global(it->position());

            // evaluate test shape functions
            std::vector<RangeType> phi(lfsv.size());
            lfsv.finiteElement().localBasis().evaluateFunction(local,phi);

            // evaluate flux boundary condition
            typename J::Traits::RangeType y;
            j.evaluate(*(ig.inside()),local,y);

            // integrate J
            RF factor = it->weight()*ig.geometry().integrationElement(it->position());
            for (size_type i=0; i<lfsv.size(); i++)
              r[i] += y*phi[i]*factor;
          }
      }

    private:
      const K& k;
      const A0& a0;
      const F& f;
      const B& bctype;
      const J& j;
      int intorder;
    };

    //! \} group LocalOperator
  } // namespace PDELab
} // namespace Dune

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/diffusionccfv.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_DIFFUSIONCCFV_HH
#define DUNE_PDELAB_DIFFUSIONCCFV_HH
#warning "The file dune/pdelab/localoperator/diffusionccfv.hh is deprecated. Please use the ConvectionDiffusionCCFV local operator from dune/pdelab/localoperator/convectiondiffusionccfv.hh instead."

#include<dune/common/deprecated.hh>
#include<dune/common/exceptions.hh>
#include<dune/common/fvector.hh>
#include<dune/geometry/referenceelements.hh>

#include"defaultimp.hh"
#include"pattern.hh"
#include"flags.hh"
#include"diffusionparam.hh"


namespace Dune {
  namespace PDELab {

    // a local operator for solving the Laplace equation with Dirichlet boundary conditions
    //     - div (k(x) grad u) + a0*u = f in \Omega,
    //                              u = g on \partial\Omega_D
    //            - k(x) grad u * \nu = j on \partial\Omega_N
    // with cell centered finite volumes on axiparallel cube grids
    // K : scalar permeability field
    // A0: Helmholtz Term
    // F : source term
    // B : boundary condition function
    // J : flux boundary condition
    // G : grid function for Dirichlet boundary conditions
    template<typename K, typename A0, typename F, typename B, typename J, typename G>
    class DUNE_DEPRECATED_MSG("Deprecated in DUNE-PDELab 2.4. Please use ConvectionDiffusionCCFV instead!") DiffusionCCFV : public NumericalJacobianApplySkeleton<DiffusionCCFV<K,A0,F,B,J,G> >,
                          public NumericalJacobianApplyBoundary<DiffusionCCFV<K,A0,F,B,J,G> >,
                          public NumericalJacobianApplyVolume<DiffusionCCFV<K,A0,F,B,J,G> >,
                          public NumericalJacobianSkeleton<DiffusionCCFV<K,A0,F,B,J,G> >,
                          public NumericalJacobianBoundary<DiffusionCCFV<K,A0,F,B,J,G> >,
                          public NumericalJacobianVolume<DiffusionCCFV<K,A0,F,B,J,G> >,
                          public FullSkeletonPattern,
                          public FullVolumePattern,
                          public LocalOperatorDefaultFlags

    {
    public:
      // pattern assembly flags
      enum { doPatternVolume = true };
      enum { doPatternSkeleton = true };

      // residual assembly flags
      enum { doAlphaVolume    = true };
      enum { doAlphaSkeleton  = true };
      enum { doAlphaBoundary  = true };
      enum { doLambdaVolume   = false };
      enum { doLambdaSkeleton = false };
      enum { doLambdaBoundary = false };

      DUNE_DEPRECATED_MSG("Deprecated in DUNE-PDELab 2.4, use the local operator ConvectionDiffusionCCFV instead!")
      DiffusionCCFV (const K& k_, const A0& a0_, const F& f_, const B& b_, const J& j_, const G& g_)
        : k(k_), a0(a0_), f(f_), b(b_), j(j_), g(g_)
      {}


      // volume integral depending on test and ansatz functions
      template<typename EG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv, R& r) const
      {
        // domain and range field type
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;

        // dimensions
        const int dim = EG::Geometry::dimension;

        // cell center
        const Dune::FieldVector<DF,dim>&
          inside_local = Dune::ReferenceElements<DF,dim>::general(eg.entity().type()).position(0,0);

        // evaluate Helmholtz term
        typename A0::Traits::RangeType a0value;
        a0.evaluate(eg.entity(),inside_local,a0value);

        r.accumulate(lfsu,0,a0value*x(lfsu,0)*eg.geometry().volume());

        // evaluate source term
        typename F::Traits::RangeType fvalue;
        f.evaluate(eg.entity(),inside_local,fvalue);

        r.accumulate(lfsu,0,-fvalue*eg.geometry().volume());
      }

      // skeleton integral depending on test and ansatz functions
      // each face is only visited ONCE!
      template<typename IG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_skeleton (const IG& ig,
                           const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                           const LFSU& lfsu_n, const X& x_n, const LFSV& lfsv_n,
                           R& r_s, R& r_n) const
      {
        // domain and range field type
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;

        // center in face's reference element
        const Dune::FieldVector<DF,IG::dimension-1>&
          face_local = Dune::ReferenceElements<DF,IG::dimension-1>::general(ig.geometry().type()).position(0,0);

        // face volume for integration
        RF face_volume = ig.geometry().integrationElement(face_local)
          *Dune::ReferenceElements<DF,IG::dimension-1>::general(ig.geometry().type()).volume();

        auto cell_inside = ig.inside();
        auto cell_outside = ig.outside();

        // cell centers in references elements
        const Dune::FieldVector<DF,IG::dimension>&
          inside_local = Dune::ReferenceElements<DF,IG::dimension>::general(cell_inside.type()).position(0,0);
        const Dune::FieldVector<DF,IG::dimension>&
          outside_local = Dune::ReferenceElements<DF,IG::dimension>::general(cell_outside.type()).position(0,0);

        // evaluate diffusion coefficient
        typename K::Traits::RangeType k_inside, k_outside;
        k.evaluate(cell_inside,inside_local,k_inside);
        k.evaluate(cell_outside,outside_local,k_outside);
        typename K::Traits::RangeType k_avg = 2.0/(1.0/(k_inside+1E-30) + 1.0/(k_outside+1E-30));

        // cell centers in global coordinates
        Dune::FieldVector<DF,IG::dimension>
          inside_global = cell_inside.geometry().global(inside_local);
        Dune::FieldVector<DF,IG::dimension>
          outside_global = cell_outside.geometry().global(outside_local);

        // distance between the two cell centers
        inside_global -= outside_global;
        RF distance = inside_global.two_norm();

        // contribution to residual on inside element, other residual is computed by symmetric call
        r_s.accumulate(lfsu_s,0,k_avg*(x_s(lfsu_s,0)-x_n(lfsu_n,0))*face_volume/distance);
        r_n.accumulate(lfsu_n,0,-k_avg*(x_s(lfsu_s,0)-x_n(lfsu_n,0))*face_volume/distance);
      }

      // skeleton integral depending on test and ansatz functions
      // We put the Dirchlet evaluation also in the alpha term to save som e geometry evaluations
      template<typename IG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_boundary (const IG& ig,
                           const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                           R& r_s) const
      {
        // domain and range field type
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;

        // center in face's reference element
        const Dune::FieldVector<DF,IG::dimension-1>&
          face_local = Dune::ReferenceElements<DF,IG::dimension-1>::general(ig.geometry().type()).position(0,0);

        // face volume for integration
        RF face_volume = ig.geometry().integrationElement(face_local)
          *Dune::ReferenceElements<DF,IG::dimension-1>::general(ig.geometry().type()).volume();

        auto cell_inside = ig.inside();

        // cell center in reference element
        const Dune::FieldVector<DF,IG::dimension>&
          inside_local = Dune::ReferenceElements<DF,IG::dimension>::general(cell_inside.type()).position(0,0);

        // evaluate boundary condition type
        typename B::Traits::RangeType bctype;
        b.evaluate(ig,face_local,bctype);

        if (DiffusionBoundaryCondition::isDirichlet(bctype))
          {
            // Dirichlet boundary
            // distance between cell center and face center
            Dune::FieldVector<DF,IG::dimension>
              inside_global = cell_inside.geometry().global(inside_local);
            Dune::FieldVector<DF,IG::dimension>
              outside_global = ig.geometry().global(face_local);
            inside_global -= outside_global;
            RF distance = inside_global.two_norm();

            // evaluate diffusion coefficient
            typename K::Traits::RangeType k_inside;
            k.evaluate(cell_inside,inside_local,k_inside);

            // evaluate boundary condition function
            typename G::Traits::DomainType x = ig.geometryInInside().global(face_local);
            typename G::Traits::RangeType y;
            g.evaluate(cell_inside,x,y);

            // contribution to residual on inside element
            r_s.accumulate(lfsu_s,0,k_inside*(x_s(lfsu_s,0)-y[0])*face_volume/distance);
          }
        else // if (DiffusionBoundaryCondition::isNeumann(bctype))
          {
            // Neumann boundary
            // evaluate flux boundary condition

            //evaluate boundary function
            typename J::Traits::DomainType x = ig.geometryInInside().global(face_local);
            typename J::Traits::RangeType jvalue;
            j.evaluate(cell_inside,x,jvalue);

            // contribution to residual on inside element
            r_s.accumulate(lfsu_s,0,jvalue*face_volume);
          }
      }

    private:
      const K& k;
      const A0& a0;
      const F& f;
      const B& b;
      const J& j;
      const G& g;
    };

    //! \} group GridFunctionSpace
  } // namespace PDELab
} // namespace Dune

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/diffusiondg.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_DIFFUSIONDG_HH
#define DUNE_PDELAB_DIFFUSIONDG_HH
#warning This file is deprecated and will be removed after the Dune-PDELab 2.4 release! Use the ConvectionDiffusionDG local operator from dune/pdelab/localoperator/convectiondiffusiondg.hh instead!

#include <dune/common/exceptions.hh>
#include <dune/common/fvector.hh>
#include <dune/geometry/quadraturerules.hh>
#include <dune/geometry/referenceelements.hh>

#include <dune/pdelab/localoperator/defaultimp.hh>

#include "defaultimp.hh"
#include "pattern.hh"
#include "flags.hh"
#include "diffusionparam.hh"

namespace Dune {
  namespace PDELab {

    // a local operator for solving the diffusion equation
    //     - div (K grad u) = f in \Omega,
    //                    u = g on \Gamma_D
    //    (- K grad u) * nu = j on \Gamma_N
    // discontinuous Galerkin method (SIPG, NIPG, OBB)
    //
    // @tparam K grid function for permeability tensor
    // @tparam F grid function for rhs
    // @tparam B boundary type function
    // @tparam G grid function for Dirichlet boundary conditions
    // @tparam J grid function for Neumann boundary conditions
    template<typename K, typename F, typename B, typename G, typename J>
    class DiffusionDG :
      public LocalOperatorDefaultFlags,
      public FullSkeletonPattern, public FullVolumePattern
// #define JacobianBasedAlphaX
// #define NumericalJacobianX
#ifdef JacobianBasedAlphaX
      ,public JacobianBasedAlphaVolume<DiffusionDG<K, F, B, G, J> >
      ,public JacobianBasedAlphaSkeleton<DiffusionDG<K, F, B, G, J> >
      ,public JacobianBasedAlphaBoundary<DiffusionDG<K, F, B, G, J> >
#endif
#ifdef NumericalJacobianX
      #ifdef JacobianBasedAlphaX
      #error You have provide either the alpha_* or the jacobian_* methods...
      #endif
      ,public NumericalJacobianVolume<DiffusionDG<K, F, B, G, J> >
      ,public NumericalJacobianSkeleton<DiffusionDG<K, F, B, G, J> >
      ,public NumericalJacobianBoundary<DiffusionDG<K, F, B, G, J> >
#endif
    {
    public:
      // pattern assembly flags
      enum { doPatternVolume = true };
      enum { doPatternSkeleton = true };

      // residual assembly flags
      enum { doAlphaVolume    = true };
      enum { doAlphaSkeleton  = true };
      enum { doAlphaBoundary  = true };
      enum { doLambdaVolume   = true };
      enum { doLambdaSkeleton = false };
      enum { doLambdaBoundary = true };

      DUNE_DEPRECATED_MSG("Deprecated in Dune-PDELab 2.4, use the local operator ConvectionDiffusionDG instead!")
      DiffusionDG (const K& k_, const F& f_, const B& bctype_, const G& g_, const J& j_, int dg_method, int _superintegration_order = 0) :
        k(k_), f(f_), bctype(bctype_), g(g_), j(j_), superintegration_order(_superintegration_order)
      {

        // OBB
        if (dg_method == 0)
          {
            epsilon = 1.0;
            sigma = 0.0;
            beta = 0.0;
          }
        // NIPG
        else if (dg_method == 1)
          {
            epsilon = 1.0;
            sigma = 4.5;   // should be < 5 for stability reasons
            beta = 2.0 - 0.5*F::Traits::dimDomain;  // 2D => 1, 3D => 0.5
          }
        // SIPG
        else if (dg_method == 2)
          {
            epsilon = -1.0;
            sigma = 4.5;   // should be < 5 for stability reasons
            beta = 2.0 - 0.5*F::Traits::dimDomain;  // 2D => 1, 3D => 0.5
          }
      }

#ifndef JacobianBasedAlphaX
      // volume integral depending on test and ansatz functions
      template<typename EG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv, R& r) const
      {
        // domain and range field type
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::JacobianType JacobianType;

        // dimensionslocal
        const int dim = EG::Geometry::dimension;

        // select quadrature rule
        Dune::GeometryType gt = eg.geometry().type();
        const int qorder = std::max ( 2 * ( (int)lfsu.finiteElement().localBasis().order() - 1 ), 0) + superintegration_order;
        const Dune::QuadratureRule<DF,dim>& rule = Dune::QuadratureRules<DF,dim>::rule(gt,qorder);

        // evaluate diffusion tensor at cell center, assume it is constant over elements
        typename K::Traits::RangeType tensor(0.0);
        Dune::FieldVector<DF,dim> localcenter = Dune::ReferenceElements<DF,dim>::general(gt).position(0,0);
        k.evaluate(eg.entity(),localcenter,tensor);

        // loop over quadrature points
        for (typename Dune::QuadratureRule<DF,dim>::const_iterator it=rule.begin(); it!=rule.end(); ++it)
          {
            // evaluate gradient of shape functions (we assume Galerkin method lfsu=lfsv)
            std::vector<JacobianType> js(lfsu.size());
            lfsu.finiteElement().localBasis().evaluateJacobian(it->position(),js);

            // transform gradient to real element
            const typename EG::Geometry::JacobianInverseTransposed jac =
              eg.geometry().jacobianInverseTransposed(it->position());
            std::vector<Dune::FieldVector<RF,dim> > gradphi(lfsu.size());
            for (size_t i=0; i<lfsu.size(); i++)
              {
                gradphi[i] = 0.0;
                jac.umv(js[i][0],gradphi[i]);
              }

            // compute gradient of u
            Dune::FieldVector<RF,dim> gradu(0.0);
            for (size_t i=0; i<lfsu.size(); i++)
              gradu.axpy(x(lfsu,i),gradphi[i]);

            // compute K * gradient of u
            Dune::FieldVector<RF,dim> Kgradu(0.0);
            tensor.umv(gradu,Kgradu);

            // integrate (K grad u)*grad phi_i
            RF factor = it->weight() * eg.geometry().integrationElement(it->position());
            for (size_t i=0; i<lfsu.size(); i++)
              {
                r.accumulate( lfsv, i, Kgradu*gradphi[i] * factor ) ;
              }
          }
      }

      // skeleton integral depending on test and ansatz functions
      // each face is only visited ONCE!
      template<typename IG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_skeleton (const IG& ig,
                           const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                           const LFSU& lfsu_n, const X& x_n, const LFSV& lfsv_n,
                           R& r_s, R& r_n) const
      {
        // domain and range field type
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeType RangeType;
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::JacobianType JacobianType;

        // dimensions
        const int dim = IG::dimension;
        const int dimw = IG::dimensionworld;

        // select quadrature rule
        Dune::GeometryType gtface = ig.geometryInInside().type();
        const int qorder = std::max( 0, std::max(
            2 * ( (int)lfsu_s.finiteElement().localBasis().order() - 1 ),
            2 * ( (int)lfsu_n.finiteElement().localBasis().order() - 1 ))) + superintegration_order;
        const Dune::QuadratureRule<DF,dim-1>& rule = Dune::QuadratureRules<DF,dim-1>::rule(gtface,qorder);

        // normal of center in face's reference element
        const Dune::FieldVector<DF,IG::dimension-1>& face_center =
          Dune::ReferenceElements<DF,IG::dimension-1>::
          general(ig.geometry().type()).position(0,0);
        const Dune::FieldVector<DF,dimw> normal = ig.unitOuterNormal(face_center);

        // evaluate diffusion tensor at elements' centers, assume they are constant over elements
        const Dune::FieldVector<DF,IG::dimension>&
          inside_local = Dune::ReferenceElements<DF,IG::dimension>::general(ig.inside()->type()).position(0,0);
        const Dune::FieldVector<DF,IG::dimension>&
          outside_local = Dune::ReferenceElements<DF,IG::dimension>::general(ig.outside()->type()).position(0,0);
        typename K::Traits::RangeType permeability_s(0.0);
        typename K::Traits::RangeType permeability_n(0.0);
        k.evaluate(*(ig.inside()),inside_local,permeability_s);
        k.evaluate(*(ig.outside()),outside_local,permeability_n);

        // penalty weight for NIPG / SIPG
        RF penalty_weight = sigma / pow(ig.geometry().volume(), beta);

        // loop over quadrature points
        for (typename Dune::QuadratureRule<DF,dim-1>::const_iterator it=rule.begin(); it!=rule.end(); ++it)
          {
            // position of quadrature point in local coordinates of element
            Dune::FieldVector<DF,dim> local_s = ig.geometryInInside().global(it->position());
            Dune::FieldVector<DF,dim> local_n = ig.geometryInOutside().global(it->position());

            // evaluate gradient of shape functions (we assume Galerkin method lfsu=lfsv)
            std::vector<JacobianType> js_s(lfsv_s.size());
            lfsv_s.finiteElement().localBasis().evaluateJacobian(local_s,js_s);
            std::vector<JacobianType> js_n(lfsv_n.size());
            lfsv_n.finiteElement().localBasis().evaluateJacobian(local_n,js_n);

            // transform gradient to real element
            typename IG::Entity::Geometry::JacobianInverseTransposed jac_s;
            jac_s = ig.inside()->geometry().jacobianInverseTransposed(local_s);
            std::vector<Dune::FieldVector<RF,dim> > gradphi_s(lfsv_s.size());
            for (size_t i=0; i<lfsv_s.size(); i++)
              {
                gradphi_s[i] = 0.0;
                jac_s.umv(js_s[i][0],gradphi_s[i]);
              }
            typename IG::Entity::Geometry::JacobianInverseTransposed jac_n;
            jac_n = ig.outside()->geometry().jacobianInverseTransposed(local_n);
            std::vector<Dune::FieldVector<RF,dim> > gradphi_n(lfsv_n.size());
            for (size_t i=0; i<lfsv_n.size(); i++)
              {
                gradphi_n[i] = 0.0;
                jac_n.umv(js_n[i][0],gradphi_n[i]);
              }

            // evaluate test shape functions
            std::vector<RangeType> phi_s(lfsv_s.size());
            lfsv_s.finiteElement().localBasis().evaluateFunction(local_s,phi_s);
            std::vector<RangeType> phi_n(lfsv_n.size());
            lfsv_n.finiteElement().localBasis().evaluateFunction(local_n,phi_n);

            // compute gradient of u
            Dune::FieldVector<RF,dim> gradu_s(0.0);
            for (size_t i=0; i<lfsu_s.size(); i++)
              {
                gradu_s.axpy(x_s(lfsu_s,i),gradphi_s[i]);
              }
            Dune::FieldVector<RF,dim> gradu_n(0.0);
            for (size_t i=0; i<lfsu_n.size(); i++)
              {
                gradu_n.axpy(x_n(lfsu_n,i),gradphi_n[i]);
              }

            // compute K * gradient of u
            Dune::FieldVector<RF,dim> kgradu_s(0.0);
            permeability_s.umv(gradu_s,kgradu_s);
            Dune::FieldVector<RF,dim> kgradu_n(0.0);
            permeability_n.umv(gradu_n,kgradu_n);

            // evaluate u in both elements self and neighbor
            RF u_s = 0.0;
            for (size_t i=0; i<lfsu_s.size(); i++)
              {
                u_s += x_s(lfsu_s,i)*phi_s[i];
              }
            RF u_n = 0.0;
            for (size_t i=0; i<lfsu_n.size(); i++)
              {
                u_n += x_n(lfsu_n,i)*phi_n[i];
              }

            // jump and average for u
            RF u_jump = u_s - u_n;

            // average on intersection of K * grad u * normal
            RF kgradunormal_average = (kgradu_s + kgradu_n)*normal * 0.5;

            // average on intersection of K * grad v * normal
            std::vector<Dune::FieldVector<RF,dim> > kgradphi_s(lfsu_s.size());
            std::vector<Dune::FieldVector<RF,dim> > kgradphi_n(lfsu_n.size());
            for (size_t i=0; i<lfsu_s.size(); i++)
              {
                permeability_s.mv(gradphi_s[i],kgradphi_s[i]);
              }
            for (size_t i=0; i<lfsu_n.size(); i++)
              {
                permeability_n.mv(gradphi_n[i],kgradphi_n[i]);
              }

            // integrate what needed
            RF factor = it->weight()*ig.geometry().integrationElement(it->position());
            for (unsigned int i=0; i<lfsv_s.size(); i++)
              {
                // NIPG / SIPG penalty term: sigma/|gamma|^beta * [u]*[v]
                r_s.accumulate( lfsv_s, i, penalty_weight * u_jump*phi_s[i]*factor );
                // epsilon * <Kgradv*my>[u] - <Kgradu*my>[v]
                r_s.accumulate( lfsv_s, i, epsilon*(kgradphi_s[i]*normal)*0.5*u_jump*factor );
                r_s.accumulate( lfsv_s, i, - phi_s[i]*kgradunormal_average*factor );
              }
            for (unsigned int i=0; i<lfsv_n.size(); i++)
              {
                // NIPG / SIPG penalty term: sigma/|gamma|^beta * [u]*[v]
                r_n.accumulate( lfsv_s, i, penalty_weight * u_jump*(-phi_n[i])*factor );
                // epsilon * <Kgradv*my>[u] - [v]<Kgradu*my>
                r_n.accumulate( lfsv_s, i, epsilon*(kgradphi_n[i]*normal)*0.5*u_jump*factor );
                r_n.accumulate( lfsv_s, i,  phi_n[i] * kgradunormal_average * factor );
              }
          }
      }

      // boundary integral depending on test and ansatz functions
      template<typename IG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_boundary (const IG& ig, const LFSU& lfsu, const X& x, const LFSV& lfsv, R& r) const
      {
        // domain and range field type
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeType RangeType;
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::JacobianType JacobianType;

        // dimensions
        const int dim = IG::dimension;
        const int dimw = IG::dimensionworld;

        // select quadrature rule
        Dune::GeometryType gtface = ig.geometryInInside().type();
        const int qorder = std::max ( 2 * ( (int)lfsu.finiteElement().localBasis().order() - 1 ), 0) + superintegration_order;
        const Dune::QuadratureRule<DF,dim-1>& rule = Dune::QuadratureRules<DF,dim-1>::rule(gtface,qorder);

        // evaluate boundary condition type
        // Dirichlet boundary condition
        if( bctype.isDirichlet( ig, rule.begin()->position() ) )
          {
            // center in face's reference element
            const Dune::FieldVector<DF,IG::dimension-1>& face_center =
              Dune::ReferenceElements<DF,IG::dimension-1>::
              general(ig.geometry().type()).position(0,0);
            // outer normal, assuming it is constant over whole intersection
            const Dune::FieldVector<DF,dimw> normal = ig.unitOuterNormal(face_center);

            // evaluate diffusion tensor at cell center, assume it is constant over elements
            const Dune::FieldVector<DF,IG::dimension>
              localcenter = Dune::ReferenceElements<DF,IG::dimension>::general(ig.inside()->type()).position(0,0);
            typename K::Traits::RangeType tensor(0.0);
            k.evaluate(*ig.inside(),localcenter,tensor);

            // penalty weight for NIPG / SIPG
            RF penalty_weight = sigma / pow(ig.geometry().volume(), beta);

            // loop over quadrature points and integrate u * phi
            for (typename Dune::QuadratureRule<DF,dim-1>::const_iterator it=rule.begin(); it!=rule.end(); ++it)
              {
                // position of quadrature point in local coordinates of element
                Dune::FieldVector<DF,dim> local = ig.geometryInInside().global(it->position());

                // evaluate gradient of shape functions (we assume Galerkin method lfsu=lfsv)
                std::vector<JacobianType> js(lfsv.size());
                lfsv.finiteElement().localBasis().evaluateJacobian(local,js);

                // transform gradient to real element
                typename IG::Entity::Geometry::JacobianInverseTransposed jac;
                jac = ig.inside()->geometry().jacobianInverseTransposed(local);
                std::vector<Dune::FieldVector<RF,dim> > gradphi(lfsv.size());
                for (size_t i=0; i<lfsv.size(); i++)
                  {
                    gradphi[i] = 0.0;
                    jac.umv(js[i][0],gradphi[i]);
                  }

                // evaluate test shape functions
                std::vector<RangeType> phi(lfsv.size());
                lfsv.finiteElement().localBasis().evaluateFunction(local,phi);

                // compute gradient of u
                Dune::FieldVector<RF,dim> gradu(0.0);
                for (size_t i=0; i<lfsu.size(); i++)
                  {
                    gradu.axpy(x(lfsu,i),gradphi[i]);
                  }

                // compute K * gradient of u
                Dune::FieldVector<RF,dim> Kgradu(0.0);
                tensor.umv(gradu,Kgradu);

                // evaluate u
                RF u=0.0;
                for (size_t i=0; i<lfsu.size(); i++)
                  {
                    u += x(lfsu,i)*phi[i];
                  }

                // integrate u
                RF factor = it->weight()*ig.geometry().integrationElement(it->position());
                for (size_t i=0; i<lfsv.size(); i++)
                  {
                    // Left hand side of NIPG / SIPG penalty term: sigma/|gamma|^beta*u*v
                    r.accumulate( lfsv, i, penalty_weight*u*phi[i]*factor );
                    // epsilon*K*gradient of v*my*u - v*K*gradient of u*my
                    Dune::FieldVector<RF,dim> Kgradv(0.0);
                    tensor.umv(gradphi[i],Kgradv);
                    r.accumulate( lfsv, i, epsilon * (Kgradv*normal)*u*factor );
                    r.accumulate( lfsv, i, - phi[i]*(Kgradu*normal)*factor );
                  }
              }
          }
      }
#endif

      // volume integral depending only on test functions,
      // contains f on the right hand side
      template<typename EG, typename LFSV, typename R>
      void lambda_volume (const EG& eg, const LFSV& lfsv, R& r) const
      {
        // domain and range field type
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeType RangeType;

        // dimensions
        const int dim = EG::Geometry::dimension;

        // select quadrature rule
        Dune::GeometryType gt = eg.geometry().type();
        const int qorder = std::max ( 2 * ( (int)lfsv.finiteElement().localBasis().order() - 1 ), 0) + superintegration_order;
        const Dune::QuadratureRule<DF,dim>& rule = Dune::QuadratureRules<DF,dim>::rule(gt,qorder);

        // loop over quadrature points
        for (typename Dune::QuadratureRule<DF,dim>::const_iterator it=rule.begin(); it!=rule.end(); ++it)
          {
            // evaluate shape functions
            std::vector<RangeType> phi(lfsv.size());
            lfsv.finiteElement().localBasis().evaluateFunction(it->position(),phi);

            // evaluate right hand side parameter function
            typename F::Traits::RangeType y;
            f.evaluate(eg.entity(),it->position(),y);

            // integrate f
            RF factor = it->weight() * eg.geometry().integrationElement(it->position());
            for (size_t i=0; i<lfsv.size(); i++)
              {
                // f*v
                r.accumulate( lfsv, i, - y*phi[i]*factor );
              }
          }
      }

      // boundary integral independent of ansatz functions,
      // Neumann and Dirichlet boundary conditions, DG penalty term's right hand side
      template<typename IG, typename LFSV, typename R>
      void lambda_boundary (const IG& ig, const LFSV& lfsv, R& r) const
      {
        // domain and range field type
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeType RangeType;
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::JacobianType JacobianType;

        // dimensions
        const int dim = IG::dimension;
        const int dimw = IG::dimensionworld;

        // select quadrature rule
        Dune::GeometryType gtface = ig.geometryInInside().type();
        const int qorder = std::max ( 2 * ( (int)lfsv.finiteElement().localBasis().order() - 1 ), 0) + superintegration_order;
        const Dune::QuadratureRule<DF,dim-1>& rule = Dune::QuadratureRules<DF,dim-1>::rule(gtface,qorder);

        // evaluate boundary condition type
        // Neumann boundary condition
        if( bctype.isNeumann( ig, rule.begin()->position() ) )
          {
            // loop over quadrature points and integrate normal flux
            for (typename Dune::QuadratureRule<DF,dim-1>::const_iterator it=rule.begin(); it!=rule.end(); ++it)
              {
                // position of quadrature point in local coordinates of element
                Dune::FieldVector<DF,dim> local = ig.geometryInInside().global(it->position());

                // evaluate test shape functions
                std::vector<RangeType> phi(lfsv.size());
                lfsv.finiteElement().localBasis().evaluateFunction(local,phi);

                // evaluate flux boundary condition
                typename J::Traits::RangeType y(0.0);
                j.evaluate(*(ig.inside()),local,y);

                // integrate J
                RF factor = it->weight()*ig.geometry().integrationElement(it->position());
                for (size_t i=0; i<lfsv.size(); i++)
                  {
                    // Neumann boundary condition: j*v
                    r.accumulate( lfsv, i, y*phi[i]*factor );
                  }
              }
          }
        // Dirichlet boundary condition
        else if( bctype.isDirichlet( ig, rule.begin()->position() ) )
          {
            /*
              !!!!!!!! TODO: Warum normale am face center? !!!!!!
            */
            // center in face's reference element
            const Dune::FieldVector<DF,IG::dimension-1>& face_center =
              Dune::ReferenceElements<DF,IG::dimension-1>::
              general(ig.geometry().type()).position(0,0);
            // outer normal, assuming it is constant over whole intersection
            const Dune::FieldVector<DF,dimw> normal = ig.unitOuterNormal(face_center);
            // evaluate diffusion tensor at cell center, assume it is constant over elements
            const Dune::FieldVector<DF,IG::dimension>
              localcenter = Dune::ReferenceElements<DF,IG::dimension>::general(ig.inside()->type()).position(0,0);
            typename K::Traits::RangeType tensor(0.0);
            k.evaluate(*ig.inside(),localcenter,tensor);
            // penalty weight for NIPG / SIPG
            RF penalty_weight = sigma / pow(ig.geometry().volume(), beta);

            // loop over quadrature points and integrate g * phi
            for (typename Dune::QuadratureRule<DF,dim-1>::const_iterator it=rule.begin(); it!=rule.end(); ++it)
              {
                // position of quadrature point in local coordinates of element
                Dune::FieldVector<DF,dim> local = ig.geometryInInside().global(it->position());

                // evaluate gradient of shape functions (we assume Galerkin method lfsu=lfsv)
                std::vector<JacobianType> js(lfsv.size());
                lfsv.finiteElement().localBasis().evaluateJacobian(local,js);

                // transform gradient to real element
                typename IG::Entity::Geometry::JacobianInverseTransposed jac;
                jac = ig.inside()->geometry().jacobianInverseTransposed(local);
                std::vector<Dune::FieldVector<RF,dim> > gradphi(lfsv.size());
                for (size_t i=0; i<lfsv.size(); i++)
                  {
                    gradphi[i] = 0.0;
                    jac.umv(js[i][0],gradphi[i]);
                  }

                // evaluate test shape functions
                std::vector<RangeType> phi(lfsv.size());
                lfsv.finiteElement().localBasis().evaluateFunction(local,phi);

                // evaluate Dirichlet boundary condition
                typename G::Traits::RangeType y = 0;
                g.evaluate(*(ig.inside()),local,y);

                // integrate G
                RF factor = it->weight()*ig.geometry().integrationElement(it->position());
                for (size_t i=0; i<lfsv.size(); i++)
                  {
                    // Right hand side of NIPG / SIPG penalty term: -sigma / |gamma|^beta * g
                    r.accumulate( lfsv, i, -penalty_weight * y * phi[i] * factor );
                    // Dirichlet boundary: -epsilon*K*gradient of v*my*g
                    Dune::FieldVector<RF,dim> Kgradv(0.0);
                    tensor.umv(gradphi[i],Kgradv);
                    r.accumulate( lfsv, i, -epsilon * (Kgradv*normal)*y*factor );
                  }
              }
          }
        else
          {
            DUNE_THROW( Dune::Exception, "Unrecognized or unsupported boundary condition type!" );
          }
      }

#ifndef NumericalJacobianX
      // jacobian of volume term
      template<typename EG, typename LFSU, typename X, typename LFSV, typename M>
      void jacobian_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv,
                            M& mat) const
      {
        // domain and range field type
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::JacobianType JacobianType;

        // dimensions
        const int dim = EG::Geometry::dimension;

        // select quadrature rule
        Dune::GeometryType gt = eg.geometry().type();
        const int qorder = std::max ( 2 * ( (int)lfsu.finiteElement().localBasis().order() - 1 ), 0) + superintegration_order;
        const Dune::QuadratureRule<DF,dim>& rule = Dune::QuadratureRules<DF,dim>::rule(gt,qorder);

        // evaluate diffusion tensor at cell center, assume it is constant over elements
        typename K::Traits::RangeType tensor;
        Dune::FieldVector<DF,dim> localcenter = Dune::ReferenceElements<DF,dim>::general(gt).position(0,0);
        k.evaluate(eg.entity(),localcenter,tensor);

        // loop over quadrature points
        for (typename Dune::QuadratureRule<DF,dim>::const_iterator it=rule.begin(); it!=rule.end(); ++it)
          {
            // evaluate gradient of shape functions (we assume Galerkin method lfsu=lfsv)
            std::vector<JacobianType> js(lfsu.size());
            lfsu.finiteElement().localBasis().evaluateJacobian(it->position(),js);

            // transform gradient to real element
            typename EG::Geometry::JacobianInverseTransposed jac;
             jac = eg.geometry().jacobianInverseTransposed(it->position());
            std::vector<Dune::FieldVector<RF,dim> > gradphi(lfsu.size());
            for (typename LFSU::Traits::SizeType i=0; i<lfsu.size(); i++)
              {
                gradphi[i] = 0.0;
                jac.umv(js[i][0],gradphi[i]);
              }

            // compute K * gradient of shape functions
            std::vector<Dune::FieldVector<RF,dim> > Kgradphi(lfsu.size());
            for (typename LFSU::Traits::SizeType i=0; i<lfsu.size(); i++)
              {
                tensor.mv(gradphi[i],Kgradphi[i]);
              }

            // integrate (K grad phi_j)*grad phi_i
            RF factor = it->weight() * eg.geometry().integrationElement(it->position());
            for (typename LFSU::Traits::SizeType j=0; j<lfsu.size(); j++)
              {
                for (typename LFSU::Traits::SizeType i=0; i<lfsu.size(); i++)
                  {
                    // K*gradient of phi_j*K*gradient of phi_i
                    mat.accumulate( lfsu, i, lfsu, j, ( Kgradphi[j]*gradphi[i])*factor );
                  }
              }
          }
      }

      // jacobian of skeleton term
      template<typename IG, typename LFSU, typename X, typename LFSV, typename M>
      void jacobian_skeleton (const IG& ig,
                              const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                              const LFSU& lfsu_n, const X& x_n, const LFSV& lfsv_n,
                              M& mat_ss, M& mat_sn,
                              M& mat_ns, M& mat_nn) const
      {
        // domain and range field type
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeType RangeType;
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::JacobianType JacobianType;

        // dimensions
        const int dim = IG::dimension;
        const int dimw = IG::dimensionworld;

        // select quadrature rule
        Dune::GeometryType gtface = ig.geometryInInside().type();
        const int qorder = std::max( 0, std::max(
            2 * ( (int)lfsu_s.finiteElement().localBasis().order() - 1 ),
            2 * ( (int)lfsu_n.finiteElement().localBasis().order() - 1 ))) + superintegration_order;
        const Dune::QuadratureRule<DF,dim-1>& rule = Dune::QuadratureRules<DF,dim-1>::rule(gtface,qorder);

        // center in face's reference element
        const Dune::FieldVector<DF,IG::dimension-1>& face_center =
          Dune::ReferenceElements<DF,IG::dimension-1>::
          general(ig.geometry().type()).position(0,0);
        const Dune::FieldVector<DF,dimw> normal = ig.unitOuterNormal(face_center);

        // evaluate diffusion tensor at cell center, assume it is constant over elements
        const Dune::FieldVector<DF,IG::dimension>&
          inside_local = Dune::ReferenceElements<DF,IG::dimension>::general(ig.inside()->type()).position(0,0);
        const Dune::FieldVector<DF,IG::dimension>&
          outside_local = Dune::ReferenceElements<DF,IG::dimension>::general(ig.outside()->type()).position(0,0);
        typename K::Traits::RangeType permeability_s(0.0);
        typename K::Traits::RangeType permeability_n(0.0);
        k.evaluate(*(ig.inside()),inside_local,permeability_s);
        k.evaluate(*(ig.outside()),outside_local,permeability_n);

        // penalty weight for NIPG / SIPG
        RF penalty_weight = sigma / pow(ig.geometry().volume(), beta);

        // loop over quadrature points
        for (typename Dune::QuadratureRule<DF,dim-1>::const_iterator it=rule.begin(); it!=rule.end(); ++it)
          {
            // position of quadrature point in local coordinates of element
            Dune::FieldVector<DF,dim> local_s = ig.geometryInInside().global(it->position());
            Dune::FieldVector<DF,dim> local_n = ig.geometryInOutside().global(it->position());

            // evaluate gradient of shape functions (we assume Galerkin method lfsu=lfsv)
            std::vector<JacobianType> js_s(lfsv_s.size());
            lfsv_s.finiteElement().localBasis().evaluateJacobian(local_s,js_s);
            std::vector<JacobianType> js_n(lfsv_n.size());
            lfsv_n.finiteElement().localBasis().evaluateJacobian(local_n,js_n);

            // transform gradient to real element
            typename IG::Entity::Geometry::JacobianInverseTransposed jac_s;
            jac_s = ig.inside()->geometry().jacobianInverseTransposed(local_s);
            std::vector<Dune::FieldVector<RF,dim> > gradphi_s(lfsv_s.size());
            for (size_t i=0; i<lfsv_s.size(); i++)
              {
                gradphi_s[i] = 0.0;
                jac_s.umv(js_s[i][0],gradphi_s[i]);
              }
            typename IG::Entity::Geometry::JacobianInverseTransposed jac_n;
            jac_n = ig.outside()->geometry().jacobianInverseTransposed(local_n);
            std::vector<Dune::FieldVector<RF,dim> > gradphi_n(lfsv_n.size());
            for (size_t i=0; i<lfsv_n.size(); i++)
              {
                gradphi_n[i] = 0.0;
                jac_n.umv(js_n[i][0],gradphi_n[i]);
              }

            // evaluate test shape functions
            std::vector<RangeType> phi_s(lfsv_s.size());
            lfsv_s.finiteElement().localBasis().evaluateFunction(local_s,phi_s);
            std::vector<RangeType> phi_n(lfsv_n.size());
            lfsv_n.finiteElement().localBasis().evaluateFunction(local_n,phi_n);

            // compute gradient of u
            Dune::FieldVector<RF,dim> gradu_s(0.0);
            for (size_t i=0; i<lfsu_s.size(); i++)
              {
                gradu_s.axpy(x_s(lfsu_s,i),gradphi_s[i]);
              }
            Dune::FieldVector<RF,dim> gradu_n(0.0);
            for (size_t i=0; i<lfsu_n.size(); i++)
              {
                gradu_n.axpy(x_n(lfsu_n,i),gradphi_n[i]);
              }

            // compute K * gradient of u
            Dune::FieldVector<RF,dim> kgradu_s(0.0);
            permeability_s.umv(gradu_s,kgradu_s);
            Dune::FieldVector<RF,dim> kgradu_n(0.0);
            permeability_n.umv(gradu_n,kgradu_n);

            // evaluate u in both elements self and neighbor
            RF u_s = 0.0;
            for (size_t i=0; i<lfsu_s.size(); i++)
              {
                u_s += x_s(lfsu_n,i)*phi_s[i];
              }
            RF u_n = 0.0;
            for (size_t i=0; i<lfsu_n.size(); i++)
              {
                u_n += x_n(lfsu_n,i)*phi_n[i];
              }

            // average on intersection of K * grad v * normal
            std::vector<Dune::FieldVector<RF,dim> > kgradphi_s(lfsu_s.size());
            std::vector<Dune::FieldVector<RF,dim> > kgradphi_n(lfsu_n.size());
            for (size_t i=0; i<lfsu_s.size(); i++)
              {
                permeability_s.mv(gradphi_s[i],kgradphi_s[i]);
              }
            for (size_t i=0; i<lfsu_n.size(); i++)
              {
                permeability_n.mv(gradphi_n[i],kgradphi_n[i]);
              }

            // integrate what needed
            RF factor = it->weight()*ig.geometry().integrationElement(it->position());
            for (typename LFSU::Traits::SizeType j=0; j<lfsu_s.size(); j++)
              {
                for (typename LFSU::Traits::SizeType i=0; i<lfsu_s.size(); i++)
                  {
                    // epsilon*(K*gradient of phi_s_j + K*gradient of phi_n_j)/2*(phi_s_i - phi_n_i) - (phi_s_j - phi_n_j)*(K*gradient of phi_s_i + K*gradient of phi_n_i)/2
                    mat_ss.accumulate( lfsu_s, i, lfsu_s, j, (epsilon*0.5*(kgradphi_s[i]*normal)*(phi_s[j]) - (phi_s[i])*0.5*(kgradphi_s[j]*normal) ) * factor );
                    // NIPG / SIPG term: (phi_n_j - phi_s_j)*(phi_n_i - phi_s_i)
                    mat_ss.accumulate( lfsu_s, i, lfsu_s, j, penalty_weight*(phi_s[j])*(phi_s[i]) * factor );
                  }
                for (typename LFSU::Traits::SizeType i=0; i<lfsu_n.size(); i++)
                  {
                    // epsilon*(K*gradient of phi_s_j + K*gradient of phi_n_j)/2*(phi_s_i - phi_n_i) - (phi_s_j - phi_n_j)*(K*gradient of phi_s_i + K*gradient of phi_n_i)/2
                    mat_ns.accumulate( lfsu_n, i, lfsu_s, j, (epsilon*0.5*(kgradphi_n[i]*normal)*(phi_s[j]) - (-phi_n[i])*0.5*(kgradphi_s[j]*normal) )*factor );
                    // NIPG / SIPG term: (phi_n_j - phi_s_j)*(phi_n_i - phi_s_i)
                    mat_ns.accumulate( lfsu_n, i, lfsu_s, j, penalty_weight*(phi_s[j])*(-phi_n[i]) *factor );
                  }
              }
            for (typename LFSU::Traits::SizeType j=0; j<lfsu_n.size(); j++)
              {
                for (typename LFSU::Traits::SizeType i=0; i<lfsu_s.size(); i++)
                  {
                    // epsilon*(K*gradient of phi_s_j + K*gradient of phi_n_j)/2*(phi_s_i - phi_n_i) - (phi_s_j - phi_n_j)*(K*gradient of phi_s_i + K*gradient of phi_n_i)/2
                    mat_sn.accumulate( lfsu_s, i, lfsu_n, j, (epsilon*0.5*(kgradphi_s[i]*normal)*(-phi_n[j]) - (phi_s[i])*0.5*(kgradphi_n[j]*normal) )*factor );
                    // NIPG / SIPG term: (phi_n_j - phi_s_j)*(phi_n_i - phi_s_i)
                    mat_sn.accumulate( lfsu_s, i, lfsu_n, j, penalty_weight*(-phi_n[j])*(phi_s[i]) *factor );
                  }
                for (typename LFSU::Traits::SizeType i=0; i<lfsu_n.size(); i++)
                  {
                    // epsilon*(K*gradient of phi_s_j + K*gradient of phi_n_j)/2*(phi_s_i - phi_n_i) - (phi_s_j - phi_n_j)*(K*gradient of phi_s_i + K*gradient of phi_n_i)/2
                    mat_nn.accumulate( lfsu_s, i, lfsu_n, j, (epsilon*0.5*(kgradphi_n[i]*normal)*(-phi_n[j]) - (-phi_n[i])*0.5*(kgradphi_n[j]*normal) )*factor );
                    // NIPG / SIPG term: (phi_n_j - phi_s_j)*(phi_n_i - phi_s_i)
                    mat_nn.accumulate( lfsu_s, i, lfsu_n, j, penalty_weight*(-phi_n[j])*(-phi_n[i]) *factor );
                  }
              }
          }
      }

      // jacobian of volume term
      template<typename IG, typename LFSU, typename X, typename LFSV, typename M>
      void jacobian_boundary (const IG& ig,
                              const LFSU& lfsu, const X& x, const LFSV& lfsv,
                              M& mat) const
      {
        // domain and range field type
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeType RangeType;
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::JacobianType JacobianType;

        // dimensions
        const int dim = IG::dimension;
        const int dimw = IG::dimensionworld;

        // select quadrature rule
        Dune::GeometryType gtface = ig.geometryInInside().type();
        const int qorder = std::max ( 2 * ( (int)lfsu.finiteElement().localBasis().order() - 1 ), 0) + superintegration_order;
        const Dune::QuadratureRule<DF,dim-1>& rule = Dune::QuadratureRules<DF,dim-1>::rule(gtface,qorder);

        // evaluate boundary condition type
        // Dirichlet boundary condition
        if( bctype.isDirichlet( ig, rule.begin()->position() ) )
          {
            // center in face's reference element
            const Dune::FieldVector<DF,IG::dimension-1>& face_center =
              Dune::ReferenceElements<DF,IG::dimension-1>::
              general(ig.geometry().type()).position(0,0);
            // outer normal, assuming it is constant over whole intersection
            const Dune::FieldVector<DF,dimw> normal = ig.unitOuterNormal(face_center);

            // evaluate diffusion tensor at cell center, assume it is constant over elements
            const Dune::FieldVector<DF,IG::dimension>
              localcenter = Dune::ReferenceElements<DF,IG::dimension>::general(ig.inside()->type()).position(0,0);
            typename K::Traits::RangeType tensor(0.0);
            k.evaluate(*ig.inside(),localcenter,tensor);

            // penalty weight for NIPG / SIPG
            RF penalty_weight = sigma / pow(ig.geometry().volume(), beta);

            // loop over quadrature points and integrate u * phi
            for (typename Dune::QuadratureRule<DF,dim-1>::const_iterator it=rule.begin(); it!=rule.end(); ++it)
              {
                // position of quadrature point in local coordinates of element
                Dune::FieldVector<DF,dim> local = ig.geometryInInside().global(it->position());

                // evaluate gradient of shape functions (we assume Galerkin method lfsu=lfsv)
                std::vector<JacobianType> js(lfsv.size());
                lfsv.finiteElement().localBasis().evaluateJacobian(local,js);

                // transform gradient to real element
                typename IG::Entity::Geometry::JacobianInverseTransposed jac;
                jac = ig.inside()->geometry().jacobianInverseTransposed(local);
                std::vector<Dune::FieldVector<RF,dim> > gradphi(lfsv.size());
                for (size_t i=0; i<lfsv.size(); i++)
                  {
                    gradphi[i] = 0.0;
                    jac.umv(js[i][0],gradphi[i]);
                  }

                // evaluate test shape functions
                std::vector<RangeType> phi(lfsv.size());
                lfsv.finiteElement().localBasis().evaluateFunction(local,phi);

                // compute gradient of u
                Dune::FieldVector<RF,dim> gradu(0.0);
                for (size_t i=0; i<lfsu.size(); i++)
                  {
                    gradu.axpy(x(lfsu,i),gradphi[i]);
                  }

                // compute K * gradient of v
                std::vector<Dune::FieldVector<RF,dim> > kgradphi(lfsu.size());
                for (size_t i=0; i<lfsu.size(); i++)
                  {
                    tensor.mv(gradphi[i],kgradphi[i]);
                  }

                // integrate
                RF factor = it->weight()*ig.geometry().integrationElement(it->position());
                for (typename LFSU::Traits::SizeType j=0; j<lfsu.size(); j++)
                  {
                    for (typename LFSU::Traits::SizeType i=0; i<lfsu.size(); i++)
                      {
                        // epsilon*K*gradient of phi_i*my*phi_j - phi_i*K*gradient of phi_j*my
                        mat.accumulate( lfsu, i, lfsu, j, (epsilon*(kgradphi[i]*normal)*phi[j] - phi[i]*(kgradphi[j]*normal))*factor );
                        // NIPG / SIPG penalty term: sigma / |gamma|^beta *phi_j*phi_i
                        mat.accumulate( lfsu, i, lfsu, j, (penalty_weight*phi[j]*phi[i])*factor );
                      }
                  }
              }
          }
      }
#endif

    private:
      const K& k;
      const F& f;
      const B& bctype;
      const G& g;
      const J& j;
      // values for NIPG / NIPG
      double epsilon;
      double sigma;
      double beta;
      int superintegration_order; // Quadrature order
    };

    //! \} group GridFunctionSpace
  } // namespace PDELab
} // namespace Dune

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/diffusionmixed.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_DIFFUSIONMIXED_HH
#define DUNE_PDELAB_DIFFUSIONMIXED_HH

#include <cstddef>
#include<vector>

#include<dune/common/exceptions.hh>
#include<dune/common/fvector.hh>
#include<dune/common/fmatrix.hh>

#include<dune/geometry/type.hh>
#include<dune/geometry/quadraturerules.hh>
#include<dune/geometry/referenceelements.hh>

#include"defaultimp.hh"
#include"pattern.hh"
#include"flags.hh"
#include "convectiondiffusionparameter.hh"

namespace Dune {
  namespace PDELab {

    // a local operator for solving the Poisson equation
    //     div sigma +a_0 u = f         in \Omega,
    //                sigma = -K grad u in \Omega,
    //                    u = g         on \partial\Omega_D
    //      sigma \cdot \nu = j         on \partial\Omega_N
    // with H(div) conforming (mixed) finite elements
    // param.A : diffusion tensor dependent on position
    // param.c : Helmholtz term
    // param.f : grid function type giving f
    // param.bctype : grid function type selecting boundary condition
    // param.g : grid function type giving g
    template<typename PARAM>
    class DiffusionMixed : public NumericalJacobianApplyVolume<DiffusionMixed<PARAM> >,
                           public NumericalJacobianVolume<DiffusionMixed<PARAM> >,
                           public FullVolumePattern,
                           public LocalOperatorDefaultFlags
    {

      typedef typename ConvectionDiffusionBoundaryConditions::Type BCType;

    public:
      // pattern assembly flags
      enum { doPatternVolume = true };

      // residual assembly flags
      enum { doAlphaVolume = true };
      enum { doLambdaVolume = true };
      enum { doLambdaBoundary = true };

      DiffusionMixed ( const PARAM& param_,
                       int qorder_v_=2,
                       int qorder_p_=1 )
        : param(param_),
          qorder_v(qorder_v_),
          qorder_p(qorder_p_)
      {
      }

      // volume integral depending on test and ansatz functions
      template<typename EG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv, R& r) const
      {
        // select the two components
        typedef typename LFSU::template Child<0>::Type VelocitySpace;
        const VelocitySpace& velocityspace = lfsu.template child<0>();
        typedef typename LFSU::template Child<1>::Type PressureSpace;
        const PressureSpace& pressurespace = lfsu.template child<1>();

        // domain and range field type
        typedef typename VelocitySpace::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename VelocitySpace::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;
        typedef typename VelocitySpace::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::JacobianType VelocityJacobianType;
        typedef typename VelocitySpace::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeType VelocityRangeType;
        typedef typename PressureSpace::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeType PressureRangeType;

        // dimensions
        const int dim = EG::Geometry::mydimension;

        // evaluate transformation which must be linear
        Dune::FieldVector<DF,dim> pos; pos = 0.0;
        typename EG::Geometry::JacobianInverseTransposed jac;
        jac = eg.geometry().jacobianInverseTransposed(pos);
        jac.invert();
        RF det = eg.geometry().integrationElement(pos);

        // evaluate diffusion tensor at cell center, assume it is constant over elements
        //typename K::Traits::RangeType tensor;
        Dune::GeometryType gt = eg.geometry().type();
        Dune::FieldVector<DF,dim> localcenter = Dune::ReferenceElements<DF,dim>::general(gt).position(0,0);

        typename PARAM::Traits::PermTensorType tensor;
        tensor = param.A(eg.entity(),localcenter);
        tensor.invert(); // need iverse for mixed method

        // \sigma\cdot v term
        const Dune::QuadratureRule<DF,dim>& vrule = Dune::QuadratureRules<DF,dim>::rule(gt,qorder_v);
        // loop over quadrature points
        for (const auto& ip : vrule)
          {
            // evaluate shape functions at ip (this is a Galerkin method)
            std::vector<VelocityRangeType> vbasis(velocityspace.size());
            velocityspace.finiteElement().localBasis().evaluateFunction(ip.position(),vbasis);

            // transform basis vectors
            std::vector<VelocityRangeType> vtransformedbasis(velocityspace.size());
            for (std::size_t i=0; i<velocityspace.size(); i++)
              {
                vtransformedbasis[i] = 0.0;
                jac.umtv(vbasis[i],vtransformedbasis[i]);
              }

            // compute sigma
            VelocityRangeType sigma; sigma = 0.0;
            for (std::size_t i=0; i<velocityspace.size(); i++)
              sigma.axpy(x(velocityspace,i),vtransformedbasis[i]);

            // K^{-1} * sigma
            VelocityRangeType Kinvsigma;
            tensor.mv(sigma,Kinvsigma);

            // integrate  (K^{-1}*sigma) * phi_i
            RF factor = ip.weight() / det;
            for (std::size_t i=0; i<velocityspace.size(); i++)
              r.accumulate(velocityspace,i,(Kinvsigma*vtransformedbasis[i])*factor);
          }

        // u div v term, div sigma q term, a0*u term
        const Dune::QuadratureRule<DF,dim>& prule = Dune::QuadratureRules<DF,dim>::rule(gt,qorder_p);
        // loop over quadrature points
        for (const auto& ip : prule)
          {
            // evaluate shape functions at ip (this is a Galerkin method)
            std::vector<VelocityJacobianType> vbasis(velocityspace.size());
            velocityspace.finiteElement().localBasis().evaluateJacobian(ip.position(),vbasis);
            std::vector<PressureRangeType> pbasis(pressurespace.size());
            pressurespace.finiteElement().localBasis().evaluateFunction(ip.position(),pbasis);

            // compute u
            PressureRangeType u; u = 0.0;
            for (std::size_t i=0; i<pressurespace.size(); i++)
              u.axpy(x(pressurespace,i),pbasis[i]);

            // evaluate Helmholtz term (reaction term)
            typename PARAM::Traits::RangeFieldType a0value = param.c(eg.entity(),ip.position());

            // integrate a0 * u * q
            RF factor = ip.weight();
            for (std::size_t i=0; i<pressurespace.size(); i++)
              r.accumulate(pressurespace,i,-a0value*u*pbasis[i]*factor);

            // compute divergence of velocity basis functions on reference element
            std::vector<RF> divergence(velocityspace.size(),0.0);
            for (std::size_t i=0; i<velocityspace.size(); i++)
              for (int j=0; j<dim; j++)
                divergence[i] += vbasis[i][j][j];

            // integrate sigma * phi_i
            for (std::size_t i=0; i<velocityspace.size(); i++)
              r.accumulate(velocityspace,i,-u*divergence[i]*factor);

            // compute divergence of sigma
            RF divergencesigma = 0.0;
            for (std::size_t i=0; i<velocityspace.size(); i++)
              divergencesigma += x(velocityspace,i)*divergence[i];

            // integrate div sigma * q
            for (std::size_t i=0; i<pressurespace.size(); i++)
              r.accumulate(pressurespace,i,-divergencesigma*pbasis[i]*factor);
          }
      }

      // volume integral depending only on test functions
      template<typename EG, typename LFSV, typename R>
      void lambda_volume (const EG& eg, const LFSV& lfsv, R& r) const
      {
        // select the two components
        typedef typename LFSV::template Child<1>::Type PressureSpace;
        const PressureSpace& pressurespace = lfsv.template child<1>();

        // domain and range field type
        typedef typename PressureSpace::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename PressureSpace::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;
        typedef typename PressureSpace::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeType PressureRangeType;

        // dimensions
        const int dim = EG::Geometry::mydimension;

        // select quadrature rule
        Dune::GeometryType gt = eg.geometry().type();
        const Dune::QuadratureRule<DF,dim>& rule = Dune::QuadratureRules<DF,dim>::rule(gt,qorder_p);
        // loop over quadrature points
        for (const auto& ip : rule)
          {
            // evaluate shape functions
            std::vector<PressureRangeType> pbasis(pressurespace.size());
            pressurespace.finiteElement().localBasis().evaluateFunction(ip.position(),pbasis);

            // evaluate right hand side parameter function
            RF y = param.f(eg.entity(),ip.position());

            // integrate f
            RF factor = ip.weight() * eg.geometry().integrationElement(ip.position());
            for (std::size_t i=0; i<pressurespace.size(); i++)
              r.accumulate(pressurespace,i,y*pbasis[i]*factor);
          }
      }

      // boundary integral independen of ansatz functions
      template<typename IG, typename LFSV, typename R>
      void lambda_boundary (const IG& ig, const LFSV& lfsv, R& r) const
      {
        // select the two components
        typedef typename LFSV::template Child<0>::Type VelocitySpace;
        const VelocitySpace& velocityspace = lfsv.template child<0>();

        // domain and range field type
        typedef typename VelocitySpace::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename VelocitySpace::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;
        typedef typename VelocitySpace::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeType VelocityRangeType;

        // dimensions
        const int dim = IG::dimension;

        auto inside_cell = ig.inside();

        // evaluate transformation which must be linear
        Dune::FieldVector<DF,dim> pos; pos = 0.0;
        typename IG::Entity::Geometry::JacobianInverseTransposed jac;
        jac = inside_cell.geometry().jacobianInverseTransposed(pos);
        jac.invert();
        RF det = inside_cell.geometry().integrationElement(pos);

        // select quadrature rule
        Dune::GeometryType gtface = ig.geometryInInside().type();
        const Dune::QuadratureRule<DF,dim-1>& rule = Dune::QuadratureRules<DF,dim-1>::rule(gtface,qorder_v);

        // loop over quadrature points and integrate normal flux
        for (const auto& ip : rule)
          {
            // evaluate boundary condition type
            BCType bctype = param.bctype(ig.intersection(),ip.position());

            // skip rest if we are on Neumann boundary
            if (bctype == ConvectionDiffusionBoundaryConditions::Neumann)
              continue;

            // position of quadrature point in local coordinates of element
            Dune::FieldVector<DF,dim> local = ig.geometryInInside().global(ip.position());

            // evaluate test shape functions
            std::vector<VelocityRangeType> vbasis(velocityspace.size());
            velocityspace.finiteElement().localBasis().evaluateFunction(local,vbasis);

            // transform basis vectors
            std::vector<VelocityRangeType> vtransformedbasis(velocityspace.size());
            for (std::size_t i=0; i<velocityspace.size(); i++)
              {
                vtransformedbasis[i] = 0.0;
                jac.umtv(vbasis[i],vtransformedbasis[i]);
              }

            // evaluate Dirichlet boundary condition
            RF y = param.g(inside_cell,local);

            // integrate g v*normal
            RF factor = ip.weight()*ig.geometry().integrationElement(ip.position())/det;
            for (std::size_t i=0; i<velocityspace.size(); i++)
              r.accumulate(velocityspace,i,y*(vtransformedbasis[i]*ig.unitOuterNormal(ip.position()))*factor);
          }
      }

    private:
      const PARAM& param;
      int qorder_v;
      int qorder_p;
    };

    //! \} group GridFunctionSpace
  } // namespace PDELab
} // namespace Dune

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/diffusionparam.hh <==
#ifndef DUNE_PDELAB_DIFFUSIONPARAM_HH
#define DUNE_PDELAB_DIFFUSIONPARAM_HH
#warning This file is deprecated and will be removed after the Dune-PDELab 2.4 release, use convectiondiffusionparameter.hh and the implementation therein instead!

#include <iostream>
#include <dune/common/deprecated.hh>

#include "convectiondiffusionparameter.hh"

namespace Dune {
  namespace PDELab {
    //! \addtogroup LocalOperator
    //! \ingroup PDELab
    //! \{

    /** \brief Group types and methods to specify the boundary condition of a diffusion problem
     */
    struct DiffusionBoundaryCondition {
      //! Enum for the Boundary condition type of a diffusion problem
      enum Type {
        //! Neumann boundary condition (prescribed flux)
        Neumann = 0,
        //! Dirichlet boundary condition (prescribed value)
        Dirichlet = 1
      };

      //! Test for Dirichlet boundary condition
      static bool isDirichlet (Type i)
      {
        return (i == Dirichlet);
      }
      //! Test for Neumann boundary condition
      static bool isNeumann (Type i)
      {
        return (i == Neumann);
      }
    };

    /** \brief Adapter to get ConvectionDiffusion parameter object from the old style separate parameter grid functions
     *
     */
    template<typename K, typename A0, typename F, typename B, typename G, typename J>
    class DUNE_DEPRECATED_MSG("Deprecated in Dune-PDELab 2.4, use the parameter class ConvectionDiffusionModelProblem instead!") ConvectionDiffusion_Diffusion_Adapter
    {
      typedef typename F::Traits::RangeFieldType RF;
      typedef typename F::Traits::GridViewType GV;

      typedef ConvectionDiffusionBoundaryConditions::Type BCType;

    public:
      typedef ConvectionDiffusionParameterTraits<GV,RF> Traits;

      //! constructor
      DUNE_DEPRECATED_MSG("Deprecated in Dune-PDELab 2.4, use the parameter class ConvectionDiffusionModelProblem instead!")
      ConvectionDiffusion_Diffusion_Adapter (const K& k_, const A0& a0_, const F& f_, const B& b_, const G& g_, const J& j_) :
        k__(k_), a0__(a0_), f__(f_), b__(b_), g__(g_), j__(j_)
      {}

      //! tensor diffusion coefficient
      typename Traits::PermTensorType
      A (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
      {
        typename K::Traits::RangeType tensor(0.0);
        k__.evaluate(e,x,tensor);
        return tensor;
      }

      //! velocity field
      typename Traits::RangeType
      b (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
      {
        typename Traits::RangeType v(0.0);
        return v;
      }

      //! sink term
      typename Traits::RangeFieldType
      c (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
      {
        typename A0::Traits::RangeType y;
        a0__.evaluate(e,x,y);
        return y;
      }

      //! source term
      typename Traits::RangeFieldType
      f (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
      {
        typename F::Traits::RangeType y;
        f__.evaluate(e,x,y);
        return y;
      }

      //! boundary condition type function
      BCType
      bctype (const typename Traits::IntersectionType& is, const typename Traits::IntersectionDomainType& x) const
      {
        typename B::Traits::RangeType bctype;
        b__.evaluate(Dune::PDELab::IntersectionGeometry<typename Traits::IntersectionType>(is,0),x,bctype);
        if (DiffusionBoundaryCondition::isDirichlet(bctype)) return ConvectionDiffusionBoundaryConditions::Dirichlet;
        return ConvectionDiffusionBoundaryConditions::Neumann;
      }

      //! Dirichlet boundary condition value
      typename Traits::RangeFieldType
      g (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
      {
        typename G::Traits::RangeType y;
        g__.evaluate(e,x,y);
        return y;
      }

      //! Neumann boundary condition
      typename Traits::RangeFieldType
      j (const typename Traits::IntersectionType& is, const typename Traits::IntersectionDomainType& x) const
      {
        typename J::Traits::RangeType y;
        j__.evaluate(*(is.inside()),is.geometryInInside().global(x),y);
        return y;
      }

      //! outflow boundary condition
      typename Traits::RangeFieldType
      o (const typename Traits::IntersectionType& is, const typename Traits::IntersectionDomainType& x) const
      {
        return 0.0;
      }

    private:
      const K& k__;
      const A0& a0__;
      const F& f__;
      const B& b__;
      const G& g__;
      const J& j__;
    };
    //! \}
  }
}

#endif // DUNE_PDELAB_DIFFUSIONPARAM_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/electrodynamic.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PDELAB_ELECTRODYNAMIC_HH
#define DUNE_PDELAB_ELECTRODYNAMIC_HH

#include<vector>

#include<dune/common/exceptions.hh>
#include<dune/common/fmatrix.hh>
#include<dune/common/fvector.hh>
#include<dune/common/typetraits.hh>

#include<dune/geometry/type.hh>
#include<dune/geometry/quadraturerules.hh>

#include"defaultimp.hh"
#include"pattern.hh"
#include"flags.hh"

namespace Dune {
  namespace PDELab {
    //! \addtogroup LocalOperator
    //! \ingroup PDELab
    //! \{

    //! Contruct matrix T for the Electrodynamic operator
    /**
     * Construct the matrix
     * \f[
     *    T_{ij}=\int_\Omega\epsilon\mathbf N_i\cdot\mathbf N_jdV
     * \f]
     * which appears inside the Electrodynamic operator.
     *
     * \tparam Eps    Type of function to evaluate \f$\epsilon\f$
     */
    template<typename Eps>
    class Electrodynamic_T
      : public FullVolumePattern
      , public LocalOperatorDefaultFlags
      , public JacobianBasedAlphaVolume<Electrodynamic_T<Eps> >
    {
    public:

      // pattern assembly flags
      enum { doPatternVolume = true };

      enum { doAlphaVolume = true };

      //! Construct an Electrodynamic_T localoperator
      /**
       * \param eps_    Reference to function object to evaluate
       * \param qorder_ Quadrature order to use.
       *
       * \note The references the the function objects should be valid for as
       *       long as this localoperators residual() method is used.
       */
      Electrodynamic_T(const Eps &eps_, int qorder_ = 2)
        : eps(eps_)
        , qorder(qorder_)
      {}

      /**
       * \note We support only Galerkin method lfsu==lfsv
       */
      template<typename EG, typename LFS, typename X, typename M>
      void jacobian_volume (const EG& eg, const LFS& lfsu, const X& x,
                            const LFS& lfsv, M& mat) const
      {
        // domain and range field type
        typedef typename LFS::Traits::FiniteElementType::
          Traits::Basis::Traits BasisTraits;

        typedef typename BasisTraits::DomainField DF;
        static const unsigned dimDLocal = BasisTraits::dimDomainLocal;

        typedef typename BasisTraits::RangeField RF;
        typedef typename BasisTraits::Range Range;
        static const unsigned dimR = BasisTraits::dimRange;

        // static checks
        static_assert(dimR == 3 || dimR == 2,
                      "Works only in 2D or 3D");
        static_assert
          ((Dune::is_same<typename EG::Geometry::ctype, DF>::value),
           "Grids ctype and Finite Elements DomainFieldType must match");

        // select quadrature rule
        typedef Dune::QuadratureRule<DF,dimDLocal> QR;
        typedef Dune::QuadratureRules<DF,dimDLocal> QRs;
        Dune::GeometryType gt = eg.geometry().type();
        const QR& rule = QRs::rule(gt,qorder);

        // loop over quadrature points
        for(typename QR::const_iterator it=rule.begin();
            it!=rule.end(); ++it) {
          // values of basefunctions
          std::vector<Range> phi(lfsu.size());
          lfsu.finiteElement().basis().evaluateFunction(it->position(),phi);

          // calculate T
          typename Eps::Traits::RangeType epsval;
          eps.evaluate(eg.entity(), it->position(), epsval);

          RF factor = it->weight()
            * eg.geometry().integrationElement(it->position()) * epsval;

          for(unsigned i = 0; i < lfsu.size(); ++i)
            for(unsigned j = 0; j < lfsu.size(); ++j)
              mat.accumulate(lfsv,i,lfsu,j,factor * (phi[i] * phi[j]));
        }
      }

    private:
      const Eps &eps;
      const int qorder;
    };

    //! Contruct matrix S for the Electrodynamic operator
    /**
     * Construct the matrix
     * \f[
     *    S_{ij}=\int_\Omega\mu^{-1}(\nabla\times\mathbf N_i)\cdot
     *                              (\nabla\times\mathbf N_j)dV
     * \f]
     * which appears inside the Electrodynamic operator.
     *
     * \tparam Mu    Type of function to evaluate \f$\mu\f$
     */
    template<typename Mu>
    class Electrodynamic_S
      : public FullVolumePattern
      , public LocalOperatorDefaultFlags
      , public JacobianBasedAlphaVolume<Electrodynamic_S<Mu> >
    {
      //! size of FieldVector for holding the curl
      template <unsigned d>
      struct CurlTraits {
        static const unsigned dim =
          d == 1 ? 2 :
          d == 2 ? 1 :
          /*else*/ 3;
      };

      template<typename RF>
      static void
      jacobianToCurl(FieldVector<RF, 1> &curl,
                     const FieldMatrix<RF, 2, 2> &jacobian)
      {
        curl[0] = jacobian[1][0] - jacobian[0][1];
      }
      template<typename RF>
      static void
      jacobianToCurl(FieldVector<RF, 3> &curl,
                     const FieldMatrix<RF, 3, 3> &jacobian)
      {
        for(unsigned i = 0; i < 3; ++i)
          curl[i] = jacobian[(i+2)%3][(i+1)%3] - jacobian[(i+1)%3][(i+2)%3];
      }

    public:

      // pattern assembly flags
      enum { doPatternVolume = true };

      enum { doAlphaVolume = true };

      //! Construct an Electrodynamic_S localoperator
      /**
       * \param mu_     Reference to function object to evaluate
       * \param qorder_ Quadrature order to use.
       *
       * \note The references the the function objects should be valid for as
       *       long as this localoperators residual() method is used.
       */
      Electrodynamic_S(const Mu &mu_, int qorder_ = 2)
        : mu(mu_)
        , qorder(qorder_)
      {}

      /**
       * \note We support only Galerkin method lfsu==lfsv
       */
      template<typename EG, typename LFS, typename X, typename M>
      void jacobian_volume (const EG& eg, const LFS& lfsu, const X& x,
                            const LFS& lfsv, M& mat) const
      {
        // domain and range field type
        typedef typename LFS::Traits::FiniteElementType::Traits::Basis::Traits
          BasisTraits;

        typedef typename BasisTraits::DomainField DF;
        static const unsigned dimDLocal = BasisTraits::dimDomainLocal;

        typedef typename BasisTraits::RangeField RF;
        static const unsigned dimR = BasisTraits::dimRange;

        typedef typename BasisTraits::Jacobian Jacobian;
        typedef FieldVector<RF, CurlTraits<dimR>::dim> Curl;

        // static checks
        static_assert(dimR == 3 || dimR == 2,
                           "Works only in 2D or 3D");
        static_assert
          ((Dune::is_same<typename EG::Geometry::ctype, DF>::value),
           "Grids ctype and Finite Elements DomainFieldType must match");

        // select quadrature rule
        typedef Dune::QuadratureRule<DF,dimDLocal> QR;
        typedef Dune::QuadratureRules<DF,dimDLocal> QRs;
        Dune::GeometryType gt = eg.geometry().type();
        const QR& rule = QRs::rule(gt,qorder);

        // loop over quadrature points
        for(typename QR::const_iterator it=rule.begin();
            it!=rule.end(); ++it) {
          // curl of the basefunctions
          std::vector<Jacobian> J(lfsu.size());
          lfsu.finiteElement().basis().evaluateJacobian(it->position(),J);

          std::vector<Curl> rotphi(lfsu.size());
          for(unsigned i = 0; i < lfsu.size(); ++i)
            jacobianToCurl(rotphi[i], J[i]);

          // calculate S
          typename Mu::Traits::RangeType muval;
          mu.evaluate(eg.entity(), it->position(), muval);

          RF factor = it->weight()
            * eg.geometry().integrationElement(it->position()) / muval;

          for(unsigned i = 0; i < lfsu.size(); ++i)
            for(unsigned j = 0; j < lfsu.size(); ++j)
              mat.accumulate(lfsv,i,lfsu,j,factor * (rotphi[i] * rotphi[j]));

        }
      }

    private:
      const Mu &mu;
      const int qorder;
    };

    //! \} group LocalOperator
  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_ELECTRODYNAMIC_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/errorindicatordg.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_ERRORINDICATORDG_HH
#define DUNE_PDELAB_ERRORINDICATORDG_HH

#include <algorithm>
#include <vector>

#include <dune/common/fvector.hh>

#include <dune/geometry/quadraturerules.hh>
#include <dune/geometry/referenceelements.hh>

#include <dune/pdelab/localoperator/convectiondiffusiondg.hh>
#include <dune/pdelab/localoperator/convectiondiffusionparameter.hh>
#include <dune/pdelab/localoperator/eval.hh>
#include <dune/pdelab/localoperator/flags.hh>


// Note:
// The residual-based error estimator implemented here (for h-refinement only!)
// is taken from the PhD thesis
// "Robust A Posteriori Error Estimation for Discontinuous Galerkin Methods for Convection Diffusion Problems"
// by Liang Zhu (2010)
//

namespace Dune {
  namespace PDELab {

    /**
     * \brief a local operator for residual-based error estimation
     *
     * A call to residual() of a grid operator space will assemble
     * the quantity \f$\eta_T^2\f$ for each cell. Note that the squares
     * of the cell indicator \f$\eta_T\f$ is stored. To compute the global
     * error estimate sum up all values and take the square root.
     *
     * Assumptions and limitations:
     * - Assumes that LFSU is \f$P_1\f$/\f$Q_1\f$ finite element space
     *   and LFSV is a \f$P_0\f$ finite element space (one value per cell).
     * - Convection term is ignored (but reaction term is included)
     *
     * \tparam T model of ConvectionDiffusionParameterInterface
     */
    template<typename T>
    class ConvectionDiffusionDG_ErrorIndicator
      : public Dune::PDELab::LocalOperatorDefaultFlags
    {
      enum { dim = T::Traits::GridViewType::dimension };

      typedef typename T::Traits::RangeFieldType Real;
      typedef typename ConvectionDiffusionBoundaryConditions::Type BCType;

    public:
      // pattern assembly flags
      enum { doPatternVolume = false };
      enum { doPatternSkeleton = false };

      // residual assembly flags
      enum { doAlphaVolume  = true };
      enum { doAlphaSkeleton  = true };
      enum { doAlphaBoundary  = true };

      //! constructor: pass parameter object
      ConvectionDiffusionDG_ErrorIndicator ( T& param_,
                                             ConvectionDiffusionDGMethod::Type method_=ConvectionDiffusionDGMethod::NIPG,
                                             ConvectionDiffusionDGWeights::Type weights_=ConvectionDiffusionDGWeights::weightsOff,
                                             Real gamma_=0.0
                                             )
        : param(param_),
          method(method_),
          weights(weights_),
          gamma(gamma_) // interior penalty parameter, same as alpha in ConvectionDiffusionDG
      {}

      // volume integral depending on test and ansatz functions
      template<typename EG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv, R& r) const
      {
        // domain and range field type
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeType RangeType;
        typedef typename LFSU::Traits::SizeType size_type;

        // dimensions
        const int dim = EG::Geometry::mydimension;

        // extract objects
        auto cell = eg.entity();
        auto geo  = eg.geometry();

        const auto &gt = geo.type();

        const auto &ref = Dune::ReferenceElements<DF,dim>::general(gt);

        const auto &localcenter = ref.position(0,0);

        // Diffusion tensor at cell center
        auto A = param.A(cell,localcenter);

        static_assert(dim == 2 || dim == 3,
                      "The computation of epsilon looks very "
                      "much like it will only work in 2D or 3D.  If you think "
                      "otherwise, replace this static assert with a comment "
                      "that explains why.  --Jö");
        RF epsilon = std::min( A[0][0], A[1][1]);
        if( dim>2 ) epsilon = std::min( A[2][2], epsilon );

        // select quadrature rule
        // pOrder is constant on all grid elements (h-adaptive scheme).
        const int pOrder = lfsu.finiteElement().localBasis().order();
        const int intorder = 2 * pOrder;
        const auto rule = Dune::QuadratureRules<DF,dim>::rule(gt,intorder);

        RF sum(0.0);
        std::vector<RangeType> phi(lfsu.size());

        // loop over quadrature points
        for (const auto &qp : rule)
          {
            // evaluate basis functions
            lfsu.finiteElement().localBasis().evaluateFunction(qp.position(),phi);

            // evaluate u
            RF u=0.0;
            for (size_type i=0; i<lfsu.size(); i++)
              u += x(lfsu,i)*phi[i];

            // evaluate reaction term
            auto c = param.c(cell,qp.position());

            // evaluate right hand side parameter function
            auto f = param.f(cell,qp.position());

            // evaluate convection term
            auto beta = param.b(cell,qp.position());


            /**********************/
            /* Evaluate Gradients */
            /**********************/

            Dune::FieldVector<RF,dim> gradu(0.0);
            evalGradient( qp.position(), cell, lfsu, x, gradu );


            // integrate f^2
            RF factor = qp.weight() * geo.integrationElement(qp.position());

            RF square = f - (beta*gradu) - c*u; // + eps * Laplacian_u (TODO for pMax=2)
            square *= square;
            sum += square * factor;
          }

        // accumulate cell indicator
        DF h_T = diameter(geo);

        // L.Zhu: First term, interior residual squared
        RF eta_RK = h_T * h_T / pOrder / pOrder / epsilon * sum;

        // add contributions
        r.accumulate( lfsv, 0, eta_RK );
      }


      // skeleton integral depending on test and ansatz functions
      // each face is only visited ONCE!
      template<typename IG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_skeleton (const IG& ig,
                           const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                           const LFSU& lfsu_n, const X& x_n, const LFSV& lfsv_n,
                           R& r_s, R& r_n) const
      {
        // domain and range field type
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;

        // dimensions
        const int dim = IG::dimension;

        // extract objects
        auto cell_inside = ig.inside();
        auto cell_outside = ig.outside();

        auto geo            = ig.geometry();
        auto geo_in_inside  = ig.geometryInInside();
        auto geo_in_outside = ig.geometryInOutside();

        const auto &gtface = geo.type();

        const auto &insideRef =
          Dune::ReferenceElements<DF,dim>::general(cell_inside.type());
        const auto &outsideRef =
          Dune::ReferenceElements<DF,dim>::general(cell_outside.type());

        const auto &inside_local = insideRef.position(0,0);
        const auto &outside_local = outsideRef.position(0,0);

        // evaluate permeability tensors
        auto A_s = param.A(cell_inside,inside_local);
        auto A_n = param.A(cell_outside,outside_local);

        static_assert(dim == 2 || dim == 3,
                      "The computation of epsilon_s and epsilon_n looks very "
                      "much like it will only work in 2D or 3D.  If you think "
                      "otherwise, replace this static assert with a comment "
                      "that explains why.  --Jö");
        RF epsilon_s = std::min( A_s[0][0], A_s[1][1]);
        if( dim>2 ) epsilon_s = std::min( A_s[2][2], epsilon_s );

        RF epsilon_n = std::min( A_n[0][0], A_n[1][1]);
        if( dim>2 ) epsilon_n = std::min( A_n[2][2], epsilon_n );

        // select quadrature rule
        const int pOrder_s = lfsu_s.finiteElement().localBasis().order();
        const int intorder = 2*pOrder_s;
        const auto& rule = Dune::QuadratureRules<DF,dim-1>::rule(gtface,intorder);

        const auto &n_F = ig.centerUnitOuterNormal();

        RF flux_jump_L2normSquare(0.0);
        RF uh_jump_L2normSquare(0.0);

        // loop over quadrature points and integrate normal flux
        for (const auto &qp : rule)
          {
            // position of quadrature point in local coordinates of elements
            const auto &iplocal_s = geo_in_inside .global(qp.position());
            const auto &iplocal_n = geo_in_outside.global(qp.position());

            // Diffusion tensor at quadrature point
            A_s = param.A( cell_inside,  iplocal_s );
            A_n = param.A( cell_outside, iplocal_n );

            Dune::FieldVector<RF,dim> An_F_s;
            A_s.mv(n_F,An_F_s);
            Dune::FieldVector<RF,dim> An_F_n;
            A_n.mv(n_F,An_F_n);

            /**********************/
            /* Evaluate Functions */
            /**********************/

            // evaluate uDG_s, uDG_n
            RF uDG_s=0.0;
            evalFunction( iplocal_s, lfsu_s, x_s, uDG_s );

            RF uDG_n=0.0;
            evalFunction( iplocal_n, lfsu_n, x_n, uDG_n );


            /**********************/
            /* Evaluate Gradients */
            /**********************/

            Dune::FieldVector<RF,dim> gradu_s(0.0);
            evalGradient( iplocal_s, cell_inside, lfsu_s, x_s, gradu_s );

            Dune::FieldVector<RF,dim> gradu_n(0.0);
            evalGradient( iplocal_n, cell_outside, lfsu_n, x_n, gradu_n );


            // integrate
            RF factor = qp.weight() * geo.integrationElement(qp.position());

            // evaluate flux jump term
            RF flux_jump = (An_F_s*gradu_s)-(An_F_n*gradu_n);
            flux_jump_L2normSquare += flux_jump * flux_jump * factor;

            // evaluate jump term
            RF jump_uDG = (uDG_s - uDG_n);
            uh_jump_L2normSquare += jump_uDG * jump_uDG * factor ;
          }

        // accumulate indicator
        DF h_face = diameter(ig.geometry());

        // L.Zhu: second term, edge residual
        RF eta_Ek_s = 0.5 * h_face * flux_jump_L2normSquare;
        RF eta_Ek_n = eta_Ek_s; // equal on both sides of the intersection!

        // L.Zhu: third term, edge jumps
        RF eta_Jk_s = 0.5 * ( gamma / h_face + h_face / epsilon_s) * uh_jump_L2normSquare;
        RF eta_Jk_n = 0.5 * ( gamma / h_face + h_face / epsilon_n) * uh_jump_L2normSquare;

        // add contributions from both sides of the intersection
        r_s.accumulate( lfsv_s, 0, eta_Ek_s + eta_Jk_s );
        r_n.accumulate( lfsv_n, 0, eta_Ek_n + eta_Jk_n );
      }


      // boundary integral depending on test and ansatz functions
      // We put the Dirchlet evaluation also in the alpha term to save some geometry evaluations
      template<typename IG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_boundary (const IG& ig,
                           const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                           R& r_s) const
      {
        // domain and range field type
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;

        // dimensions
        const int dim = IG::dimension;

        // extract objects
        auto cell_inside = ig.inside();

        auto geo            = ig.geometry();
        auto geo_in_inside  = ig.geometryInInside();

        const auto &gtface = geo.type();

        const auto &ref =
          Dune::ReferenceElements<DF,dim-1>::general(gtface);
        const auto &insideRef =
          Dune::ReferenceElements<DF,dim>::general(cell_inside.type());

        const auto &inside_local = insideRef.position(0,0);

        // evaluate permeability tensors
        auto A_s = param.A(cell_inside,inside_local);

        static_assert(dim == 2 || dim == 3,
                      "The computation of epsilon_s looks very "
                      "much like it will only work in 2D or 3D.  If you think "
                      "otherwise, replace this static assert with a comment "
                      "that explains why.  --Jö");
        RF epsilon_s = std::min( A_s[0][0], A_s[1][1]);
        if( dim>2 ) epsilon_s = std::min( A_s[2][2], epsilon_s );

        // select quadrature rule
        const int pOrder_s = lfsu_s.finiteElement().localBasis().order();
        const int intorder = 2*pOrder_s;
        const auto& rule = Dune::QuadratureRules<DF,dim-1>::rule(gtface,intorder);

        // evaluate boundary condition
        const auto &face_local = ref.position(0,0);
        BCType bctype = param.bctype(ig.intersection(),face_local);
        if (bctype != ConvectionDiffusionBoundaryConditions::Dirichlet)
          return;

        RF uh_jump_L2normSquare(0.0);

        // loop over quadrature points and integrate normal flux
        for (const auto &qp : rule)
          {
            // position of quadrature point in local coordinates of elements
            const auto &iplocal_s = geo_in_inside .global(qp.position());

            // evaluate Dirichlet boundary condition
            RF gDirichlet = param.g( cell_inside, iplocal_s );

            /**********************/
            /* Evaluate Functions */
            /**********************/

            // evaluate uDG_s
            RF uDG_s=0.0;
            evalFunction( iplocal_s, lfsu_s, x_s, uDG_s );

            // integrate
            RF factor = qp.weight() * geo.integrationElement(qp.position());

            // evaluate jump term
            RF jump_uDG = uDG_s - gDirichlet;
            uh_jump_L2normSquare += jump_uDG * jump_uDG * factor;
          }

        // accumulate indicator
        DF h_face = diameter(ig.geometry());

        // L.Zhu: third term, edge jumps on the Dirichlet boundary
        RF eta_Jk_s = (gamma / h_face + h_face / epsilon_s) * uh_jump_L2normSquare;

        // add contributions
        r_s.accumulate( lfsv_s, 0, eta_Jk_s );  // boundary edge
      }

    private:
      T& param;  // two phase parameter class
      ConvectionDiffusionDGMethod::Type method;
      ConvectionDiffusionDGWeights::Type weights;
      Real gamma; // interior penalty parameter, same as alpha in class TransportOperatorDG

      template<class GEO>
      typename GEO::ctype diameter (const GEO& geo) const
      {
        typedef typename GEO::ctype DF;
        DF hmax = -1.0E00;
        const int dim = GEO::coorddimension;
        for (int i=0; i<geo.corners(); i++)
          {
            Dune::FieldVector<DF,dim> xi = geo.corner(i);
            for (int j=i+1; j<geo.corners(); j++)
              {
                Dune::FieldVector<DF,dim> xj = geo.corner(j);
                xj -= xi;
                hmax = std::max(hmax,xj.two_norm());
              }
          }
        return hmax;
      }

    };


  }
}
#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/eval.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_LOCALOPERATOR_EVAL_HH
#define DUNE_PDELAB_LOCALOPERATOR_EVAL_HH

#include <vector>

#include <dune/common/fmatrix.hh>

namespace Dune {
  namespace PDELab {

    /** two simple functions used again and again to evaluate
     *  the function value or the gradient vector of the solution on an element
     */

    template< class DomainType,
              class LFS,
              class LV,
              class RangeFieldType>
    inline void evalFunction( const DomainType& location,  // expects element local coordinates!
                              const LFS& lfs,
                              const LV& xlocal,
                              RangeFieldType &valU
                              ){

      typedef typename LFS::Traits::FiniteElementType::
        Traits::LocalBasisType::Traits::RangeType RangeType;  // normally = Dune::FieldVector<double,1>

      std::vector<RangeType> phi(lfs.size());
      lfs.finiteElement().localBasis().evaluateFunction( location, phi );

      // evaluate u
      valU = RangeFieldType(0.0);
      for( std::size_t i=0; i<lfs.size(); i++ )
        valU += xlocal( lfs, i ) * phi[i];
    }




    template< class DomainType,
              class EG,
              class LFS,
              class LV,
              class RangeType
              >
    inline void evalGradient( const DomainType& location, // expects element local coordinates!
                              const EG& eg,
                              const LFS& lfs,
                              const LV& xlocal,
                              RangeType &gradu
                              ){

      typedef typename LFS::Traits::FiniteElementType::
        Traits::LocalBasisType::Traits::JacobianType JacobianType;

      typedef typename LFS::Traits::SizeType size_type;

      std::vector<JacobianType> js(lfs.size());
      lfs.finiteElement().localBasis().evaluateJacobian( location, js );

      enum { dim = RangeType::dimension };
      // transformation
      typename EG::Geometry::JacobianInverseTransposed jac;

      // transform gradients of shape functions to real element
      jac = eg.geometry().jacobianInverseTransposed( location );
      std::vector<RangeType> gradphi(lfs.size());
      for (size_type i=0; i<lfs.size(); i++)
        jac.mv( js[i][0], gradphi[i] );

      // compute gradient of u
      gradu = RangeType(0);
      for (size_type i=0; i<lfs.size(); i++)
        gradu.axpy( xlocal(lfs,i), gradphi[i] );

    }


  }
}
#endif // DUNE_PDELAB_LOCALOPERATOR_EVAL_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/flags.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 4 -*-
// vi: set et ts=8 sw=4 sts=4:
#ifndef DUNE_PDELAB_LOCALOPERATOR_FLAGS_HH
#define DUNE_PDELAB_LOCALOPERATOR_FLAGS_HH

namespace Dune
{
    namespace PDELab
    {
        //! \addtogroup LocalOperator
        //! \ingroup PDELab
        //! \{

        //! Default flags for all local operators
        /**
         * \nosubgrouping
         */
        class LocalOperatorDefaultFlags
        {
        public:
            //! \name Flags for the sparsity pattern
            //! \{

            //! \brief Whether to assemble the pattern on the elements,
            //!        i.e. whether or not pattern_volume() should be called.
            enum { /*! \hideinitializer */ doPatternVolume = false };
            //! \brief Whether to assemble the pattern on the elements after
            //!        the skeleton has been handled, i.e. whether or not
            //!        pattern_volume_post_skeleton() should be called.
            enum { /*! \hideinitializer */ doPatternVolumePostSkeleton = false };
            //! \brief Whether to assemble the pattern on the interior
            //!        intersections, i.e. whether or not pattern_skeleton()
            //!        should be called.
            enum { /*! \hideinitializer */ doPatternSkeleton = false };
            //! \brief Whether to assemble the pattern on the boundary
            //!        intersections, i.e. whether or not pattern_boundary()
            //!        should be called.
            enum { /*! \hideinitializer */ doPatternBoundary = false };

            //! \} Flags for the sparsity pattern

            //! \name Flags for the non-constant part of the residual and the jacobian
            //! \{

            //! \brief Whether to call the local operator's alpha_volume(),
            //!        jacobian_apply_volume() and jacobian_volume().
            enum { /*! \hideinitializer */ doAlphaVolume = false };
            //! \brief Whether to call the local operator's
            //!        alpha_volume_post_skeleton(),
            //!        jacobian_apply_volume_post_skeleton() and
            //!        jacobian_volume_post_skeleton().
            enum { /*! \hideinitializer */ doAlphaVolumePostSkeleton = false };
            //! \brief Whether to call the local operator's alpha_skeleton(),
            //!        jacobian_apply_skeleton() and jacobian_skeleton().
            enum { /*! \hideinitializer */ doAlphaSkeleton = false };
            //! \brief Whether to call the local operator's alpha_boundary(),
            //!        jacobian_apply_boundary() and jacobian_boundary().
            enum { /*! \hideinitializer */ doAlphaBoundary = false };

            //! \} Flags for the non-constant part of the residual and the jacobian

            //! \name Flags for the constant part of the residual
            //! \{

            //! \brief Whether to call the local operator's lambda_volume().
            enum { /*! \hideinitializer */ doLambdaVolume = false };
            //! \brief Whether to call the local operator's
            //!        lambda_volume_post_skeleton().
            enum { /*! \hideinitializer */ doLambdaVolumePostSkeleton = false };
            //! \brief Whether to call the local operator's lambda_skeleton().
            enum { /*! \hideinitializer */ doLambdaSkeleton = false };
            //! \brief Whether to call the local operator's lambda_boundary().
            enum { /*! \hideinitializer */ doLambdaBoundary = false };

            //! \} Flags for the constant part of the residual

            //! \name Special flags
            //! \{

            //! \brief Whether to visit the skeleton methods from both sides
            enum { /*! \hideinitializer */ doSkeletonTwoSided = false };

            //! \} Special flags
        };


        //! Namespace with decorator classes that influence assembler behavior.
        namespace lop {

            //! Decorator base class for local operators that have a diagonal jacobian matrix.
            /**
             * By inheriting from this decorator class, local operators assert that
             * their jacobian is completely diagonal.
             * This information can be used by the assembler to e.g. switch to a diagonal
             * local matrix that gets passed to the LocalOperator, which can save a lot of
             * memory bandwidth for large local function spaces.
             */
            struct DiagonalJacobian
            {};

        }

        //! \} group LocalOperator
    }
}

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/idefault.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 4 -*-
// vi: set et ts=8 sw=4 sts=4:
#ifndef DUNE_PDELAB_IDEFAULT_HH
#define DUNE_PDELAB_IDEFAULT_HH

namespace Dune
{
    namespace PDELab
    {
        //! \addtogroup LocalOperator
        //! \ingroup PDELab
        //! \{

        //! Default class for additional methods in instationary local operators
        /**
         * The algorithm used by the InstationaryGridOperatorSpace and the
         * OneStepMethod to advance one step in time is as follows:
         * <ol>
         * <li>Call the method preStep(start_time_of_step, step_size, nstages)
         *     on each localoperator.
         * <li>For each stage1 in [1, nstages]
         *     <ol>
         *     <li>Call preStage(time_of_stage1, number_of_stage1) on each
         *         localoperator.
         *     <li>Assemble constant part of residual: For each stage2 in [0,
         *         number_of_stage1-1]
         *         <ol>
         *         <li>Call setTime(time_of_stage2) for each local operator.
         *         <li>Iterate over grid and evaluate the local operator.
         *         </ol>
         *     <li>Call setTime(time_of_stage1) for each local operator.
         *     <li>Apply solver: Iterate over grid (possibly multiple times
         *         and evaluate local operator.
         *     <li>Call postStage() on each local operator.
         *     </ol>
         * <li>Call postStep() on the temporal local operator.
         * </ol>
         *
         * The algorithm used by the InstationaryGridOperatorSpace and the
         * ExplicitOneStepMethod to advance one step in time is as follows:
         * <ol>
         * <li>Call the method preStep(start_time_of_step, step_size, nstages)
         *     on each localoperator.
         * <li>For each stage1 in [1, nstages]
         *     <ol>
         *     <li>Call preStage(time_of_stage1, number_of_stage1) on each
         *         localoperator.
         *     <li>Assemble constant part of residual: For each stage2 in [0,
         *         number_of_stage1-1]
         *         <ol>
         *         <li>Call setTime(time_of_stage2) for each local operator.
         *         <li>Iterate over grid and evaluate the local operator.
         *         </ol>
         *     <li>Call setTime(time_of_stage1) for each local operator.
         *     <li>Assemble matrices to be solved: Iterate over the grid and
         *         evaluate the local operator.
         *     <li>If stage1 == 1:
         *         <ol>
         *         <li>Possibly call suggestTimeStep() and adjust the time
         *             step accordingly.
         *         </ol>
         *     <li>Call postStage() on each local operator.
         *     </ol>
         * <li>Call postStep() on the temporal local operator.
         * </ol>
         *
         * The algorithm used by the MultiStepGridOperatorSpace and the
         * MultiStepMethod to advance one step in time is as follows:
         * <ol>
         * <li>Call the method preStep(start_time_of_step, step_size, 1)
         *     on each localoperator.
         * <li>Call the method preStage(end_time_of_step, 1) on each local
         *     operator.
         * <li>Assemble constant part of residual: For each step in [1,
         *     number_of_steps]
         *     <ol>
         *     <li>Call setTime(end_time_of_step-step_size*number_of_step) for
         *         each local operator.
         *     <li>Iterate over grid and evaluate the local operators.
         *     </ol>
         * <li>Call setTime(end_time_of_step) for each local operator.
         * <li>Apply solver: Iterate over grid (possibly multiple times and
         *     evaluate local operator.
         * <li>Call postStage() on each local operator.
         * <li>Call postStep() on each local operator.
         * </ol>
         */
        template<class R = double>
        class InstationaryLocalOperatorDefaultMethods
        {
        public:
            typedef R RealType;

            //! set time for subsequent evaluation
            /**
             * This method set the time for subsequent calls to the alpha_*(),
             * lambda_*(), jacobian_*() and jacobian_apply_*() methods.
             *
             * \note For ExplicitOneStepMethod the time given here in the
             *       first stage may be incorrect, since the time step size is
             *       only finally determined after the first stage has been
             *       assembled.
             */
            void setTime (R t_)
            {
                t = t_;
            }

            //! get current time
            /**
             * \return The time previously set by setTime().
             */
            R getTime () const
            {
                return t;
            }

            //! to be called once before each time step
            /**
             * \param time   Time at beginning of the step.
             * \param dt     Size of time step.
             * \param stages Number of stages to do in the step.  For the
             *               MultiStepMethod this is always 1.
             *
             * \note For ExplicitOneStepMethod the dt given here may be
             *       incorrect, since the time step size is only finally
             *       determined after the first stage has been assembled.
             *
             * \note For the MultiStepMethod the number of stages is given as
             *       1.  Since there are no times of evaluation in the middle
             *       of the step, a multi-step method is similar to a one step
             *       method with one stage.
             */
            void preStep (RealType time, RealType dt, int stages)
            {
            }

            //! to be called once at the end of each time step
            /**
             * \note With the OneStepMethod and the ExplicitOneStepMetod, for
             *       reasons unknown this is only called for temporal but not
             *       for spatial local operators.  With the MultiStepMethod
             *       this *is* called for all local operators.
             */
            void postStep ()
            {
            }

            //! to be called once before each stage
            /**
             * \param time Time of the stage
             * \param r    Number of the stage, r ∈ [1, nstages] inclusive,
             *             where nstages is the number of stage in the step
             *             given in the previous call to preStep()
             *
             * \note For ExplicitOneStepMethod the time given here for stage 1
             *       may be incorrect, since the time step size is only
             *       finally determined after the first stage has been
             *       assembled.
             *
             * \note For the MultiStepMethod, this is called once after
             *       preStep() with r=1.
             */
            void preStage (RealType time, int r)
            {
                stage = r;
            }

            //! get current stage
            /**
             * \return The current stage number previously set by preStage().
             */
            int getStage () const
            {
                return stage;
            }

            //! to be called once at the end of each stage
            void postStage ()
            {
            }

            //! to be called after stage 1
            /**
             * \note Only used by the ExplicitOneStepMethod.
             *
             * This may be called on the spatial local operator in the case of
             * an explicit one step scheme.  It is called after stage 1 has
             * been assembled (so the time given to preStep() may not apply
             * anymore in this case).  All the alpha_*() and lambda_*()
             * methods should have been called, so they are a good place to
             * generate the information returned here.
             */
            RealType suggestTimestep (RealType dt) const
            {
                return dt;
            }

        private:
            int stage;
            R t;
        };
        //! \} group LocalOperator
    }
}

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/interface.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:
#ifndef DUNE_PDELAB_LOCALOPERATOR_INTERFACE_HH
#define DUNE_PDELAB_LOCALOPERATOR_INTERFACE_HH

#include <dune/pdelab/localoperator/flags.hh>

namespace Dune {
  namespace PDELab {
    //! \addtogroup LocalOperator
    //! \ingroup PDELab
    //! \{

    //! Class to document the stationary local operator interface
    /**
     * \nosubgrouping
     *
     * This class is for documentation purposes only.  Each method given here
     * is controlled by an flag.  If the corresponding flag for a method is
     * false, that method is never called and it is permissible for the method
     * to be missing entirely from the local operator.  The flags are those
     * from LocalOperatorDefaultFlags.
     *
     * There are five categories of methods, denoted by the first part of
     * their name:
     * \li \c pattern_*(): Methods for the sparsity pattern, controlled by the
     *     \c doPattern* flags,
     * \li \c alpha_*(): Methods for the non-constant parts of the residual,
     *     controlled by the \c doAlpha* flags,
     * \li \c lambda_*(): Methods for the constant parts of the residual,
     *     controlled by the \c doLambda* flags,
     * \li \c jacobian_apply_*(): Methods for the application of the jacobian,
     *     controlled by the \c doAlpha* flags, and finally
     * \li \c jacobian_*(): Methods to extract the jacobian, controlled by the
     *     \c doAlpha* flags.
     *
     * There are four classes of methods, denoted by the last part of their
     * name:
     * \li \c *_volume(): methods called on the entities before iterating over
     *     the intersections, controlled by the \c do*Volume flags,
     * \li \c *_volume_post_skeleton(): methods called on the entities after
     *     iterating over the intersections, controlled by the \c
     *     do*VolumePostSkeleton flags,
     * \li \c *_skeleton(): methods called on the interior intersections,
     *     controlled by the \c do*Skeleton flags, and finally
     * \li \c *_boundary(): methods called on the bounary intersections,
     *     controlled by the \c do*Boundary flags.
     *
     * Not all combinations of categories and methods to actually exits.
     *
     * To assemble the global sparsity pattern, residual or jacobian, the
     * GridOperatorSpace iterates over the elements of the grid.  For each
     * element, it will call the appropriate \c *_volume() method.  Then it
     * will iterate through the elements intersections and call the
     * appropriate \c *_skeleton() or \c *_boundary() methods on the
     * intersection.  Finally it will call the appropriate
     * *_volume_post_skeleton() method.
     *
     * The special flag \ref doSkeletonTwoSided controls whether each interior
     * intersection is visited once or twice.  If it is true, each
     * intersection is \em may be given to \c *_skeleton() twice -- the second
     * time with the meaning of \em inside and \em outside exchanged.  Note
     * "may": In the paralell case only interior entities are visited, so
     * intersections at a processor boundary will only be visited once per
     * processor in any case.
     *
     * If \ref doSkeletonTwoSided is false (the default), each intersection
     * will only be visited once -- and the orientation in which it is visited
     * is left unspecified, except that the inside entity will always be an
     * interior entity.  Note that it will be visited once per process, so
     * intersecions at processor boundaries are still visited twice when all
     * processes are considered.
     *
     * The \c alpha and \c lambda categories are a bit special in that the
     * GridOperatorSpace uses them together -- each time a method on the local
     * operator should be called, it will first call the \c alpha_*() method
     * and then call the \c lambda_*() method.
     *
     * If the controlling flag for a method is false, the call to the method
     * is omitted in such a way that the method does not even has to be
     * present on the local operator.  If both the \c do*Skeleton and \c
     * do*Boundary flags are false, the iteration through the intersections is
     * skipped.
     */
    class LocalOperatorInterface
      : public LocalOperatorDefaultFlags
    {
    public:
      //////////////////////////////////////////////////////////////////////
      //
      //! \name Methods for the sparsity pattern
      //! \{
      //

      //! get an element's contribution to the sparsity pattern
      /**
       * \param lfsu    LocalFunctionSpace of the trial GridFunctionSpace.
       * \param lfsv    LocalFunctionSpace of the test GridFunctionSpace.
       * \param pattern Local sparsity pattern.
       *
       * \note The method should not clear the pattern; it should just add
       *       its entries to it.
       *
       * This method is controlled by the flag \ref doPatternVolume.  For a
       * given element, it is called *before* the pattern_skeleton() and/or
       * pattern_boundary() methods are called (if they are called at all).
       */
      template<typename LFSU, typename LFSV, typename LocalPattern>
      void pattern_volume
      ( const LFSU& lfsu, const LFSV& lfsv,
        LocalPattern& pattern);

      //! \brief get an element's contribution to the sparsity pattern after
      //!        the intersections have been handled
      /**
       * \param lfsu    LocalFunctionSpace of the trial GridFunctionSpace.
       * \param lfsv    LocalFunctionSpace of the test GridFunctionSpace.
       * \param pattern Local sparsity pattern.
       *
       * \note The method should not clear the pattern; it should just add
       *       its entries to it.
       *
       * This method is controlled by the flag \ref doPatternVolume.  For a
       * given element, it is called *before* the pattern_skeleton() and/or
       * pattern_boundary() methods are called (if they are called at all).
       */
      template<typename LFSU, typename LFSV, typename LocalPattern>
      void pattern_volume_post_skeleton
      ( const LFSU& lfsu, const LFSV& lfsv,
        LocalPattern& pattern);

      //! get an internal intersection's contribution to the sparsity pattern
      /**
       * \param lfsu_s     LocalFunctionSpace of the trial GridFunctionSpace
       *                   in the inside entity.
       * \param lfsv_s     LocalFunctionSpace of the test GridFunctionSpace
       *                   in the inside entity.
       * \param lfsu_n     LocalFunctionSpace of the trial GridFunctionSpace
       *                   in the outside entity.
       * \param lfsv_n     LocalFunctionSpace of the test GridFunctionSpace
       *                   in the outside entity.
       * \param pattern_sn Local sparsity pattern.
       * \param pattern_ns Local sparsity pattern.
       *
       * \note The method should not clear the patterns; it should just add
       *       its entries to them.
       *
       * This method is controlled by the flag \ref doPatternSkeleton.  For a
       * given element, it's calls happen intermingled with the calls to
       * pattern_boundary(), but after the call to pattern_volume() and before
       * the call to pattern_volume_post_skeleton().
       */
      template<typename LFSU, typename LFSV, typename LocalPattern>
      void pattern_skeleton
      ( const LFSU& lfsu_s, const LFSV& lfsv_s,
        const LFSU& lfsu_n, const LFSV& lfsv_n,
        LocalPattern& pattern_sn,
        LocalPattern& pattern_ns);

      //! get a boundary intersection's contribution to the sparsity pattern
      /**
       * \param lfsu_s     LocalFunctionSpace of the trial GridFunctionSpace
       *                   in the inside entity.
       * \param lfsv_s     LocalFunctionSpace of the test GridFunctionSpace
       *                   in the inside entity.
       * \param pattern_ss Local sparsity pattern for the inside entity.
       *
       * \note The method should not clear the pattern; it should just add
       *       its entries to it.
       *
       * This method is controlled by the flag \ref doPatternBoundary.  For a
       * given element, it's calls happen intermingled with the calls to
       * pattern_skeleton(), but after the call to pattern_volume() and before
       * the call to pattern_volume_post_skeleton().
       */
      template<typename LFSU, typename LFSV, typename LocalPattern>
      void pattern_boundary
      ( const LFSU& lfsu_s, const LFSV& lfsv_s,
        LocalPattern& pattern_ss);

      //! \} Methods for the sparsity pattern

      //////////////////////////////////////////////////////////////////////
      //
      //! \name Methods for the residual -- non-constant parts
      //! \{
      //

      //! get an element's contribution to alpha
      /**
       * \param eg   ElementGeometry describing the entity.
       * \param lfsu LocalFunctionSpace of the trial GridFunctionSpace.
       * \param x    Local position in the trial GridFunctionSpace.
       * \param lfsv LocalFunctionSpace of the test GridFunctionSpace.
       * \param r    Local part of the residual.
       *
       * \note It is permissible to include contributions of the residual
       *       which are independent of \c x here (they have to be omitted
       *       from lambda_volume() in that case, of course).  This is the
       *       difference to jacobian_apply_volume().
       *
       * \note \c x and \c r are of type std::vector.
       *
       * \note The method should not clear \c r; it should just add its
       *       entries to it.
       *
       * This method is controlled by the flag \ref doAlphaVolume.  For a
       * given element, it is called *before* the alpha_skeleton() and/or
       * alpha_boundary() methods are called (if they are called at all).
       */
      template<typename EG, typename LFSU, typename X, typename LFSV,
               typename R>
      void alpha_volume
      ( const EG& eg,
        const LFSU& lfsu, const X& x, const LFSV& lfsv,
        R& r);

      //! \brief get an element's contribution to alpha after the
      //!        intersections have been handled
      /**
       * \param eg   ElementGeometry describing the entity.
       * \param lfsu LocalFunctionSpace of the trial GridFunctionSpace.
       * \param x    Local position in the trial GridFunctionSpace.
       * \param lfsv LocalFunctionSpace of the test GridFunctionSpace.
       * \param r    Local part of the residual.
       *
       * \note It is permissible to include contributions of the residual
       *       which are independent of \c x here (they have to be omitted
       *       from lambda_volume_post_skeleton() in that case, of course).
       *       This is the difference to
       *       jacobian_apply_volume_post_skeleton().
       *
       * \note \c x and \c r are of type std::vector.
       *
       * \note The method should not clear \c r; it should just add its
       *       entries to it.
       *
       * This method is controlled by the flag \ref doAlphaVolumePostSkeleton.
       * For a given element, it is called *after* the alpha_skeleton() and/or
       * alpha_boundary() methods are called (if they are called at all).
       */
      template<typename EG, typename LFSU, typename X, typename LFSV,
               typename R>
      void alpha_volume_post_skeleton
      ( const EG& eg,
        const LFSU& lfsu, const X& x, const LFSV& lfsv,
        R& r);

      //! get an internal intersections's contribution to alpha
      /**
       * \param ig     IntersectionGeometry describing the intersection.
       * \param lfsu_s LocalFunctionSpace of the trial GridFunctionSpace in
       *               the inside entity.
       * \param x_s    Local position in the trial GridFunctionSpace in the
       *               inside entity.
       * \param lfsv_s LocalFunctionSpace of the test GridFunctionSpace in the
       *               inside entity.
       * \param lfsu_n LocalFunctionSpace of the trial GridFunctionSpace in
       *               the outside entity.
       * \param x_n    Local position in the trial GridFunctionSpace in the
       *               outside entity.
       * \param lfsv_n LocalFunctionSpace of the test GridFunctionSpace in the
       *               outside entity.
       * \param r_s    Local part of the residual in the inside entity.
       * \param r_n    Local part of the residual in the outside entity.
       *
       * \note It is permissible to include contributions of the residual
       *       which are independent of \c x_s and \c x_n here (they have to
       *       be omitted from lambda_skeleton() in that case, of course).
       *       This is the difference to jacobian_apply_skeleton().
       *
       * \note \c x_s, \c x_n, \c r_s and \c r_n are of type std::vector.
       *
       * \note The method should not clear \c r_s and \c r_n; it should just
       *       add its entries to them.
       *
       * This method is controlled by the flag \ref doAlphaSkeleton.  For a
       * given element, it's calls happen intermingled with the calls to
       * alpha_boundary(), but after the call to alpha_volume() and before the
       * call to alpha_volume_post_skeleton().
       */
      template<typename IG, typename LFSU, typename X, typename LFSV,
               typename R>
      void alpha_skeleton
      ( const IG& ig,
        const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
        const LFSU& lfsu_n, const X& x_n, const LFSV& lfsv_n,
        R& r_s, R& r_n);

      //! get a boundary intersections's contribution to alpha
      /**
       * \param ig     IntersectionGeometry describing the intersection.
       * \param lfsu_s LocalFunctionSpace of the trial GridFunctionSpace in
       *               the inside entity.
       * \param x_s    Local position in the trial GridFunctionSpace in the
       *               inside entity.
       * \param lfsv_s LocalFunctionSpace of the test GridFunctionSpace in the
       *               inside entity.
       * \param r_s    Local part of the residual in the inside entity.
       *
       * \note It is permissible to include contributions of the residual
       *       which are independent of \c x_s here (they have to be omitted
       *       from lambda_boundary() in that case, of course).  This is the
       *       difference to jacobian_apply_boundary().
       *
       * \note \c x_s and \c r_s are of type std::vector.
       *
       * \note The method should not clear \c r_s; it should just add its
       *       entries to it.
       *
       * This method is controlled by the flag \ref doAlphaBoundary.  For a
       * given element, it's calls happen intermingled with the calls to
       * alpha_skeleton(), but after the call to alpha_volume() and before the
       * call to alpha_volume_post_skeleton().
       */
      template<typename IG, typename LFSU, typename X, typename LFSV,
               typename R>
      void alpha_boundary
      ( const IG& ig,
        const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
        R& r_s);

      //! \} Methods for the residual -- non-constant parts

      //////////////////////////////////////////////////////////////////////
      //
      //! \name Methods for the residual -- constant parts
      //! \{
      //

      //! get an element's contribution to lambda
      /**
       * \param eg   ElementGeometry describing the entity.
       * \param lfsv LocalFunctionSpace of the test GridFunctionSpace.
       * \param r    Local part of the residual.
       *
       * \note \c r is of type std::vector.
       *
       * \note The method should not clear \c r; it should just add its
       *       entries to it.
       *
       * This method is controlled by the flag \ref doLambdaVolume.  For a
       * given element, it is called *before* the lambda_skeleton() and/or
       * lambda_boundary() methods are called (if they are called at all).
       */
      template<typename EG, typename LFSV, typename R>
      void lambda_volume(const EG& eg, const LFSV& lfsv, R& r);

      //! \brief get an element's contribution to lambda after the
      //!        intersections have been handled
      /**
       *
       * \param eg   ElementGeometry describing the entity.
       * \param lfsv LocalFunctionSpace of the test GridFunctionSpace.
       * \param r    Local part of the residual.
       *
       * \note \c r is of type std::vector.
       *
       * \note The method should not clear \c r; it should just add its
       *       entries to it.
       *
       * This method is controlled by the flag \ref
       * doLambdaVolumePostSkeleton.  For a given element, it is called
       * *after* the lambda_skeleton() and/or lambda_boundary() methods are
       * called (if they are called at all).
       */
      template<typename EG, typename LFSV, typename R>
      void lambda_volume_post_skeleton(const EG& eg, const LFSV& lfsv, R& r);

      //! get an internal intersections's contribution to lambda
      /**
       * \param ig     IntersectionGeometry describing the intersection.
       *               inside entity.
       * \param lfsv_s LocalFunctionSpace of the test GridFunctionSpace in the
       *               inside entity.
       * \param lfsv_n LocalFunctionSpace of the test GridFunctionSpace in the
       *               outside entity.
       * \param r_s    Local part of the residual in the inside entity.
       * \param r_n    Local part of the residual in the outside entity.
       *
       * \note \c r_s and \c r_n are of type std::vector.
       *
       * \note The method should not clear \c r_s and \c r_n; it should just
       *       add its entries to them.
       *
       * This method is controlled by the flag \ref doLambdaSkeleton.  For a
       * given element, it's calls happen intermingled with the calls to
       * lambda_boundary(), but after the call to lambda_volume() and before
       * the call to lambda_volume_post_skeleton().
       */
      template<typename IG, typename LFSV, typename R>
      void lambda_skeleton(const IG& ig,
                           const LFSV& lfsv_s, const LFSV& lfsv_n,
                           R& r_s, R& r_n);

      //! get a boundary intersections's contribution to lambda
      /**
       * \param ig     IntersectionGeometry describing the intersection.
       *               inside entity.
       * \param lfsv_s LocalFunctionSpace of the test GridFunctionSpace in the
       *               inside entity.
       * \param r_s    Local part of the residual in the inside entity.
       *
       * \note \c r_s is of type std::vector.
       *
       * \note The method should not clear \c r_s; it should just add its
       *       entries to it.
       *
       * This method is controlled by the flag \ref doLambdaBoundary.  For a
       * given element, it's calls happen intermingled with the calls to
       * lambda_skeleton(), but after the call to lambda_volume() and before
       * the call to lambda_volume_post_skeleton().
       */
      template<typename IG, typename LFSV, typename R>
      void lambda_boundary(const IG& ig, const LFSV& lfsv_s, R& r_s);

      //! \} Methods for the residual -- constant parts

      //////////////////////////////////////////////////////////////////////
      //
      //! \name Methods for the application of the jacobian
      //! \{
      //

      //! apply an element's jacobian
      /**
       * \param eg   ElementGeometry describing the entity.
       * \param lfsu LocalFunctionSpace of the trial GridFunctionSpace.
       * \param x    Local position in the trial GridFunctionSpace.
       * \param lfsv LocalFunctionSpace of the test GridFunctionSpace.
       * \param y    Where to store the result.
       *
       * \note This is different from alpha_volume(), since the result will be
       *       linear in \c x, whereas alpha_volume() may include
       *       contributions to the the residual which are constant in \c x.
       *
       * \note \c x and \c y are of type std::vector.
       *
       * \note The method should not clear \c y; it should just add its
       *       entries to it.
       *
       * \note \c x is both the position where the jacobian is evaluated (for
       *       non-linear problems) as well as the vector the jacobian is
       *       applied to.
       *
       * This method is controlled by the flag \ref doAlphaVolume.  For a
       * given element, it is called *before* the jacobian_apply_skeleton()
       * and/or jacobian_apply_boundary() methods are called (if they are
       * called at all).
       */
      template<typename EG, typename LFSU, typename X, typename LFSV,
               typename Y>
      void jacobian_apply_volume
      ( const EG& eg,
        const LFSU& lfsu, const X& x, const LFSV& lfsv,
        Y& y);

      //! \brief apply an element's jacobian after the intersections have been
      //!        handled
      /**
       * \param eg   ElementGeometry describing the entity.
       * \param lfsu LocalFunctionSpace of the trial GridFunctionSpace.
       * \param x    Local position in the trial GridFunctionSpace.
       * \param lfsv LocalFunctionSpace of the test GridFunctionSpace.
       * \param y    Where to store the result.
       *
       * \note This is different from alpha_volume_post_skeleton(), since the
       *       result will be linear in \c x, whereas
       *       alpha_volume_post_skeleton() may include contributions to the
       *       the residual which are constant in \c x.
       *
       * \note \c x and \c y are of type std::vector.
       *
       * \note The method should not clear \c y; it should just add its
       *       entries to it.
       *
       * \note \c x is both the position where the jacobian is evaluated (for
       *       non-linear problems) as well as the vector the jacobian is
       *       applied to.
       *
       * This method is controlled by the flag \ref doAlphaVolumePostSkeleton.
       * For a given element, it is called *after* the
       * jacobian_apply_skeleton() and/or jacobian_apply_boundary() methods
       * are called (if they are called at all).
       */
      template<typename EG, typename LFSU, typename X, typename LFSV,
               typename Y>
      void jacobian_apply_volume_post_skeleton
      ( const EG& eg,
        const LFSU& lfsu, const X& x, const LFSV& lfsv,
        Y& y);

      //! apply an internal intersections's jacobians
      /**
       * \param ig     IntersectionGeometry describing the intersection.
       * \param lfsu_s LocalFunctionSpace of the trial GridFunctionSpace in
       *               the inside entity.
       * \param x_s    Local position in the trial GridFunctionSpace in the
       *               inside entity.
       * \param lfsv_s LocalFunctionSpace of the test GridFunctionSpace in the
       *               inside entity.
       * \param lfsu_n LocalFunctionSpace of the trial GridFunctionSpace in
       *               the outside entity.
       * \param x_n    Local position in the trial GridFunctionSpace in the
       *               outside entity.
       * \param lfsv_n LocalFunctionSpace of the test GridFunctionSpace in the
       *               outside entity.
       * \param y_s    Where to store the inside entity's result.
       * \param y_n    Where to store the outside entity's result.
       *
       * \note This is different from alpha_skeleton(), since the result will
       *       be linear in \c x_s and \c x_n, whereas alpha_skeleton() may
       *       include contributions to the the residual which are constant in
       *       \c x_s and \c x_n.
       *
       * \note \c x_s, \c x_n, \c y_s and \c y_n are of type std::vector.
       *
       * \note The method should not clear \c y_s and \c y_n; it should just
       *       add its entries to them.
       *
       * \note \c x_s and \c x_n are both the positions where the jacobian is
       *       evaluated (for non-linear problems) as well as the vectors the
       *       jacobian is applied to.
       *
       * This method is controlled by the flag \ref doAlphaSkeleton.  For a
       * given element, it's calls happen intermingled with the calls to
       * jacobian_apply_boundary(), but after the call to
       * jacobian_apply_volume() and before the call to
       * jacobian_apply_volume_post_skeleton().
       */
      template<typename IG, typename LFSU, typename X, typename LFSV,
               typename Y>
      void jacobian_apply_skeleton
      ( const IG& ig,
        const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
        const LFSU& lfsu_n, const X& x_n, const LFSV& lfsv_n,
        Y& y_s, Y& y_n);

      //! apply a boundary intersections's jacobian
      /**
       * \param ig     IntersectionGeometry describing the intersection.
       * \param lfsu_s LocalFunctionSpace of the trial GridFunctionSpace in
       *               the inside entity.
       * \param x_s    Local position in the trial GridFunctionSpace in the
       *               inside entity.
       * \param lfsv_s LocalFunctionSpace of the test GridFunctionSpace in the
       *               inside entity.
       * \param y_s    Local part of the residual in the inside entity.
       *
       * \note This is different from alpha_boundary(), since the result will
       *       be linear in \c x, whereas alpha_boundary() may include
       *       contributions to the the residual which are constant in \c x.
       *
       * \note \c x_s and \c y_s are of type std::vector.
       *
       * \note The method should not clear \c y_s; it should just add its
       *       entries to it.
       *
       * \note \c x_s is both the position where the jacobian is evaluated
       *       (for non-linear problems) as well as the vector the jacobian is
       *       applied to.
       *
       * This method is controlled by the flag \ref doAlphaBoundary.  For a
       * given element, it's calls happen intermingled with the calls to
       * jacobian_apply_skeleton(), but after the call to
       * jacobian_apply_volume() and before the call to
       * jacobian_apply_volume_post_skeleton().
       */
      template<typename IG, typename LFSU, typename X, typename LFSV,
               typename Y>
      void jacobian_apply_boundary
      ( const IG& ig,
        const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
        Y& y_s);

      //! \} Methods for the application of the jacobian

      //////////////////////////////////////////////////////////////////////
      //
      //! \name Methods to extract the jacobian
      //! \{
      //

      //! get an element's jacobian
      /**
       * \param eg   ElementGeometry describing the entity.
       * \param lfsu LocalFunctionSpace of the trial GridFunctionSpace.
       * \param x    Local position in the trial GridFunctionSpace.
       * \param lfsv LocalFunctionSpace of the test GridFunctionSpace.
       * \param mat  Where to store the contribution to the jacobian.
       *
       * \note \c x is of type std::vector.
       *
       * \note The method should not clear \c mat; it should just add its
       *       entries to it.
       *
       * This method is controlled by the flag \ref doAlphaVolume.  For a
       * given element, it is called *before* the jacobian_skeleton() and/or
       * jacobian_boundary() methods are called (if they are called at all).
       */
      template<typename EG, typename LFSU, typename X, typename LFSV,
               typename LocalMatrix>
      void jacobian_volume
      ( const EG& eg,
        const LFSU& lfsu, const X& x, const LFSV& lfsv,
        LocalMatrix& mat);

      //! get an element's jacobian after the intersections have been handled
      /**
       * \param eg   ElementGeometry describing the entity.
       * \param lfsu LocalFunctionSpace of the trial GridFunctionSpace.
       * \param x    Local position in the trial GridFunctionSpace.
       * \param lfsv LocalFunctionSpace of the test GridFunctionSpace.
       * \param mat  Where to store the contribution to the jacobian.
       *
       * \note \c x is of type std::vector.
       *
       * \note The method should not clear \c mat; it should just add its
       *       entries to it.
       *
       * This method is controlled by the flag \ref doAlphaVolumePostSkeleton.
       * For a given element, it is called *after* the jacobian_skeleton()
       * and/or jacobian_boundary() methods are called (if they are called at
       * all).
       */
      template<typename EG, typename LFSU, typename X, typename LFSV,
               typename LocalMatrix>
      void jacobian_volume_post_skeleton
      ( const EG& eg,
        const LFSU& lfsu, const X& x, const LFSV& lfsv,
        LocalMatrix& mat);

      //! apply an internal intersections's jacobians
      /**
       * \param ig     IntersectionGeometry describing the intersection.
       * \param lfsu_s LocalFunctionSpace of the trial GridFunctionSpace in
       *               the inside entity.
       * \param x_s    Local position in the trial GridFunctionSpace in the
       *               inside entity.
       * \param lfsv_s LocalFunctionSpace of the test GridFunctionSpace in the
       *               inside entity.
       * \param lfsu_n LocalFunctionSpace of the trial GridFunctionSpace in
       *               the outside entity.
       * \param x_n    Local position in the trial GridFunctionSpace in the
       *               outside entity.

       * \param lfsv_n LocalFunctionSpace of the test GridFunctionSpace in the
       *               outside entity.
       * \param mat_ss Where to store the contribution to the inside entity's
       *               jacobian.
       * \param mat_sn Where to store the contribution to the interaction
       *               jacobian between the inside and the outside entity.
       * \param mat_ns Where to store the contribution to the interaction
       *               jacobian between the outside and the inside entity.
       * \param mat_nn Where to store the contribution to the outside entity's
       *               jacobian.
       *
       * \note \c x_s and \c x_n are of type std::vector.
       *
       * \note The method should not clear \c mat_ss, \c mat_sn, \c mat_ns, \c
       *       mat_nn; it should just add its entries to them.
       *
       * This method is controlled by the flag \ref doAlphaSkeleton.  For a
       * given element, it's calls happen intermingled with the calls to
       * jacobian_boundary(), but after the call to jacobian_volume() and
       * before the call to jacobian_volume_post_skeleton().
       */
      template<typename IG, typename LFSU, typename X, typename LFSV,
               typename LocalMatrix>
      void jacobian_skeleton
      ( const IG& ig,
        const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
        const LFSU& lfsu_n, const X& x_n, const LFSV& lfsv_n,
        LocalMatrix& mat_ss, LocalMatrix& mat_sn,
        LocalMatrix& mat_ns, LocalMatrix& mat_nn);
      //! get a boundary intersections's jacobian
      /**
       * \param ig     IntersectionGeometry describing the intersection.
       * \param lfsu_s LocalFunctionSpace of the trial GridFunctionSpace in
       *               the inside entity.
       * \param x_s    Local position in the trial GridFunctionSpace in the
       *               inside entity.
       * \param lfsv_s LocalFunctionSpace of the test GridFunctionSpace in the
       *               inside entity.
       * \param mat_ss Where to store the contribution to the inside entity's
       *               jacobian.
       *
       * \note \c x_s is of type std::vector.
       *
       * \note The method should not clear \c mat_ss; it should just add its
       *       entries to it.
       *
       * This method is controlled by the flag \ref doAlphaBoundary.  For a
       * given element, it's calls happen intermingled with the calls to
       * jacobian_skeleton(), but after the call to jacobian_volume() and
       * before the call to jacobian_volume_post_skeleton().
       */
      template<typename IG, typename LFSU, typename X, typename LFSV,
               typename LocalMatrix>
      void jacobian_boundary
      ( const IG& ig,
        const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
        LocalMatrix& mat_ss);

      //! \} Methods to extract the jacobian
    };

    //! \} group LocalOperatorDefaultImp
  }
}

#endif // DUNE_PDELAB_LOCALOPERATOR_INTERFACE_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/l2.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_L2_HH
#define DUNE_PDELAB_L2_HH

#include<vector>

#include<dune/common/exceptions.hh>
#include<dune/common/fvector.hh>

#include<dune/geometry/type.hh>
#include<dune/geometry/referenceelements.hh>
#include<dune/geometry/quadraturerules.hh>

#include <dune/localfunctions/common/interfaceswitch.hh>

#include"defaultimp.hh"
#include"pattern.hh"
#include"flags.hh"
#include"idefault.hh"

namespace Dune {
  namespace PDELab {
    //! \addtogroup LocalOperator
    //! \ingroup PDELab
    //! \{

    /** a local operator for the mass operator (L_2 integral)
     *
     * \f{align*}{
     \int_\Omega uv dx
     * \f}
     */
    class L2 : public NumericalJacobianApplyVolume<L2>,
               public FullVolumePattern,
               public LocalOperatorDefaultFlags,
               public InstationaryLocalOperatorDefaultMethods<double>
    {
    public:
      // pattern assembly flags
      enum { doPatternVolume = true };

      // residual assembly flags
      enum { doAlphaVolume = true };

      L2 (int intorder_=2,double scaling=1.0)
        : intorder(intorder_)
        , _scaling(scaling)
      {}

      // volume integral depending on test and ansatz functions
      template<typename EG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv, R& r) const
      {
        // Switches between local and global interface
        typedef FiniteElementInterfaceSwitch<
          typename LFSU::Traits::FiniteElementType
          > FESwitch;
        typedef BasisInterfaceSwitch<
          typename FESwitch::Basis
          > BasisSwitch;

        // domain and range field type
        typedef typename BasisSwitch::DomainField DF;
        typedef typename BasisSwitch::RangeField RF;
        typedef typename BasisSwitch::Range RangeType;

        typedef typename LFSU::Traits::SizeType size_type;

        // dimensions
        const int dim = EG::Geometry::mydimension;

        // select quadrature rule
        const auto& geometry = eg.geometry();
        Dune::GeometryType gt = geometry.type();
        const Dune::QuadratureRule<DF,dim>& rule = Dune::QuadratureRules<DF,dim>::rule(gt,intorder);

        // loop over quadrature points
        for (const auto& qp : rule)
          {
            // evaluate basis functions
            std::vector<RangeType> phi(lfsu.size());
            FESwitch::basis(lfsu.finiteElement()).evaluateFunction(qp.position(),phi);

            // evaluate u
            RF u=0.0;
            for (size_type i=0; i<lfsu.size(); i++)
              u += RF(x(lfsu,i)*phi[i]);

            // u*phi_i
            RF factor = _scaling * qp.weight() * geometry.integrationElement(qp.position());
            for (size_type i=0; i<lfsu.size(); i++)
              r.accumulate(lfsv,i, u*phi[i]*factor);
          }
      }

      // jacobian of volume term
      template<typename EG, typename LFSU, typename X, typename LFSV, typename M>
      void jacobian_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv,
                            M & mat) const
      {
        // Switches between local and global interface
        typedef FiniteElementInterfaceSwitch<
          typename LFSU::Traits::FiniteElementType
          > FESwitch;
        typedef BasisInterfaceSwitch<
          typename FESwitch::Basis
          > BasisSwitch;

        // domain and range field type
        typedef typename BasisSwitch::DomainField DF;
        typedef typename BasisSwitch::RangeField RF;
        typedef typename BasisSwitch::Range RangeType;
        typedef typename LFSU::Traits::SizeType size_type;

        // dimensions
        const int dim = EG::Geometry::mydimension;

        // select quadrature rule
        const auto& geometry = eg.geometry();
        Dune::GeometryType gt = geometry.type();
        const Dune::QuadratureRule<DF,dim>& rule = Dune::QuadratureRules<DF,dim>::rule(gt,intorder);

        // loop over quadrature points
        for (const auto& qp : rule)
          {
            // evaluate basis functions
            std::vector<RangeType> phi(lfsu.size());
            FESwitch::basis(lfsu.finiteElement()).evaluateFunction(qp.position(),phi);

            // integrate phi_j*phi_i
            RF factor = _scaling * qp.weight() * geometry.integrationElement(qp.position());
            for (size_type j=0; j<lfsu.size(); j++)
              for (size_type i=0; i<lfsu.size(); i++)
                mat.accumulate(lfsv,i,lfsu,j, phi[j]*phi[i]*factor);
          }
      }

    private:
      int intorder;
      const double _scaling;
    };

    /** a local operator for the mass operator of a vector valued lfs (L_2 integral)
     *
     * \f{align*}{
     \int_\Omega uv dx
     * \f}
     */
    class PowerL2 : public NumericalJacobianApplyVolume<PowerL2>,
                    public FullVolumePattern,
                    public LocalOperatorDefaultFlags,
                    public InstationaryLocalOperatorDefaultMethods<double>
    {
    public:
      // pattern assembly flags
      enum { doPatternVolume = true };

      // residual assembly flags
      enum { doAlphaVolume = true };

      PowerL2 (int intorder_=2)
        : scalar_operator(intorder_)
      {}

      // volume integral depending on test and ansatz functions
      template<typename EG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv, R& r) const
      {
        for(unsigned int i=0; i<LFSU::CHILDREN; ++i)
          scalar_operator.alpha_volume(eg,lfsu.child(i),x,lfsv.child(i),r);
      }

      // jacobian of volume term
      template<typename EG, typename LFSU, typename X, typename LFSV, typename M>
      void jacobian_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv,
                            M& mat) const
      {
        for(unsigned int i=0; i<LFSU::CHILDREN; ++i)
          scalar_operator.jacobian_volume(eg,lfsu.child(i),x,lfsv.child(i),mat);
      }

    private:
      L2 scalar_operator;
    };

    //! \} group LocalOperator
  } // namespace PDELab
} // namespace Dune

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/l2volumefunctional.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PDELAB_LOCALOPERATOR_L2VOLUMEFUNCTIONAL_HH
#define DUNE_PDELAB_LOCALOPERATOR_L2VOLUMEFUNCTIONAL_HH

#include <vector>

#include <dune/common/exceptions.hh>
#include <dune/common/fvector.hh>

#include <dune/geometry/type.hh>
#include <dune/geometry/quadraturerules.hh>

#include <dune/localfunctions/common/interfaceswitch.hh>

#include <dune/pdelab/localoperator/idefault.hh>
#include <dune/pdelab/localoperator/pattern.hh>
#include <dune/pdelab/localoperator/flags.hh>

namespace Dune {
  namespace PDELab {
    //! \addtogroup LocalOperator
    //! \ingroup PDELab
    //! \{

    /** \brief A local operator that tests a function against a test function space defined on the entire grid
     *
     * It computes
     * \f{align*}{
     *           b_i = \int_\Omega f \varphi_i\, dx
     * \f}
     * with conforming finite elements on all types of grids in any dimension
     * \tparam F grid function type giving f
     */
    template<typename F>
    class L2VolumeFunctional
    : public LocalOperatorDefaultFlags
    {
    public:
      // residual assembly flags
      enum { doLambdaVolume = true };

      /** \brief Constructor
       *
       * \param f Function f to integrate over
       * \param quadOrder Order of the quadrature rule used for integrating over the element
       */
      L2VolumeFunctional (const F& f, unsigned int quadOrder)
        : f_(f), quadOrder_(quadOrder)
      {}

      // volume integral depending only on test functions
      template<typename EG, typename LFSV, typename R>
      void lambda_volume (const EG& eg, const LFSV& lfsv, R& r) const
      {
        // domain and range field type
        typedef FiniteElementInterfaceSwitch<typename LFSV::Traits::FiniteElementType> FESwitch;
        typedef BasisInterfaceSwitch<typename FESwitch::Basis> BasisSwitch;

        typedef typename BasisSwitch::DomainField DF;
        typedef typename BasisSwitch::RangeField RF;
        typedef typename BasisSwitch::Range Range;

        // dimensions
        static const int dimLocal = EG::Geometry::mydimension;

        // select quadrature rule
        Dune::GeometryType gt = eg.geometry().type();
        const Dune::QuadratureRule<DF,dimLocal>& rule =
          Dune::QuadratureRules<DF,dimLocal>::rule(gt,quadOrder_);

        // loop over quadrature points
        for (typename Dune::QuadratureRule<DF,dimLocal>::const_iterator it =
               rule.begin(); it!=rule.end(); ++it)
          {
            // evaluate shape functions
            std::vector<Range> phi(lfsv.size());
            FESwitch::basis(lfsv.finiteElement()).
              evaluateFunction(it->position(),phi);

            // evaluate right hand side parameter function
            typename F::Traits::RangeType y(0.0);
            f_.evaluate(eg.entity(),it->position(),y);

            // integrate f
            RF factor = r.weight() * it->weight() * eg.geometry().integrationElement(it->position());
            for (size_t i=0; i<lfsv.size(); i++)
              r.rawAccumulate(lfsv,i,y*phi[i]*factor);
          }
      }

    protected:
      const F& f_;

      // Quadrature rule order
      unsigned int quadOrder_;
    };

    //! \} group LocalOperator
  } // namespace PDELab
} // namespace Dune

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/laplace.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_PDELAB_LOCALOPERATOR_LAPLACE_HH
#define DUNE_PDELAB_LOCALOPERATOR_LAPLACE_HH
#warning This file is deprecated and will be removed after the Dune-PDELab 2.4 release! Use the ConvectionDiffusionFEM local operator from dune/pdelab/localoperator/convectiondiffusionfem.hh instead!

#include <vector>

#include <dune/common/fvector.hh>

#include <dune/geometry/type.hh>
#include <dune/geometry/quadraturerules.hh>

#include <dune/localfunctions/common/interfaceswitch.hh>

#include <dune/pdelab/localoperator/pattern.hh>
#include <dune/pdelab/localoperator/flags.hh>

namespace Dune {
  namespace PDELab {
    //! \addtogroup LocalOperator
    //! \ingroup PDELab
    //! \{

    /** a local operator for solving the Laplace equation
     *
     * \f{align*}{
     *           - \Delta u &=& 0 \mbox{ in } \Omega,          \\
     *  -\nabla u \cdot \nu &=& 0 \mbox{ on } \partial\Omega_N \\
     * \f}
     * with conforming finite elements on all types of grids in any dimension.
     *
     * In other words, it only assembles the Laplace matrix.
     *
     */
    class Laplace
    : public FullVolumePattern,
      public LocalOperatorDefaultFlags
    {
    public:
      // pattern assembly flags
      enum { doPatternVolume = true };

      // residual assembly flags
      enum { doAlphaVolume = true };

      /** \brief Constructor
       *
       * \param quadOrder Order of the quadrature rule used for integrating over the element
       */
      DUNE_DEPRECATED_MSG("Deprecated in Dune-PDELab 2.4, use the local operator ConvectionDiffusionFEM instead!")
      Laplace (unsigned int quadOrder)
      : quadOrder_(quadOrder)
      {}

      /** \brief Compute Laplace matrix times a given vector for one element
       *
       * This is used for matrix-free algorithms for the Laplace equation
       *
       * \param [in]  eg The grid element we are assembling on
       * \param [in]  lfsu Local ansatz function space basis
       * \param [in]  lfsv Local test function space basis
       * \param [in]  x Input vector
       * \param [out] r The product of the Laplace matrix times x
       */
      template<typename EG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv, R& r) const
      {
        // domain and range field type
        typedef FiniteElementInterfaceSwitch<
        typename LFSU::Traits::FiniteElementType
        > FESwitch;
        typedef BasisInterfaceSwitch<
        typename FESwitch::Basis
        > BasisSwitch;
        typedef typename BasisSwitch::DomainField DF;
        typedef typename BasisSwitch::RangeField RF;

        // dimensions
        static const int dimLocal = EG::Geometry::mydimension;
        static const int dimGlobal = EG::Geometry::coorddimension;

        // select quadrature rule
        Dune::GeometryType gt = eg.geometry().type();
        const Dune::QuadratureRule<DF,dimLocal>& rule =
        Dune::QuadratureRules<DF,dimLocal>::rule(gt,quadOrder_);

        // loop over quadrature points
        for(typename Dune::QuadratureRule<DF,dimLocal>::const_iterator it =
          rule.begin(); it!=rule.end(); ++it)
        {
          // evaluate gradient of shape functions
          // (we assume Galerkin method lfsu=lfsv)
          std::vector<Dune::FieldMatrix<RF,1,dimGlobal> >
          gradphiu(lfsu.size());
          BasisSwitch::gradient(FESwitch::basis(lfsu.finiteElement()),
                                eg.geometry(), it->position(), gradphiu);
          std::vector<Dune::FieldMatrix<RF,1,dimGlobal> >
          gradphiv(lfsv.size());
          BasisSwitch::gradient(FESwitch::basis(lfsv.finiteElement()),
                                eg.geometry(), it->position(), gradphiv);

          // compute gradient of u
          Dune::FieldVector<RF,dimGlobal> gradu(0.0);
          for (size_t i=0; i<lfsu.size(); i++)
            gradu.axpy(x(lfsu,i),gradphiu[i][0]);

          // integrate grad u * grad phi_i
          RF factor = r.weight() * it->weight() * eg.geometry().integrationElement(it->position());
          for (size_t i=0; i<lfsv.size(); i++)
            r.rawAccumulate(lfsv,i,(gradu*gradphiv[i][0])*factor);
        }
      }

      /** \brief Compute the Laplace stiffness matrix for the element given in 'eg'
       *
       * \tparam M Type of the element stiffness matrix
       *
       * \param [in]  eg The grid element we are assembling on
       * \param [in]  lfsu Local ansatz function space basis
       * \param [in]  lfsv Local test function space basis
       * \param [in]  x Current configuration; gets ignored for linear problems like this one
       * \param [out] matrix Element stiffness matrix
       */
      template<typename EG, typename LFSU, typename X, typename LFSV, typename M>
      void jacobian_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv, M & matrix) const
      {
        // Switches between local and global interface
        typedef FiniteElementInterfaceSwitch<
          typename LFSU::Traits::FiniteElementType
          > FESwitch;
        typedef BasisInterfaceSwitch<
          typename FESwitch::Basis
          > BasisSwitch;

        // domain and range field type
        typedef typename BasisSwitch::DomainField DF;
        typedef typename BasisSwitch::RangeField RF;
        typedef typename LFSU::Traits::SizeType size_type;

        // dimensions
        const int dim = EG::Entity::dimension;

        // select quadrature rule
        Dune::GeometryType gt = eg.geometry().type();
        const Dune::QuadratureRule<DF,dim>& rule = Dune::QuadratureRules<DF,dim>::rule(gt,quadOrder_);

        // loop over quadrature points
        for (typename QuadratureRule<DF,dim>::const_iterator it=rule.begin(); it!=rule.end(); ++it)
        {
          std::vector<Dune::FieldMatrix<RF,1,dim> > gradphi(lfsu.size());
          BasisSwitch::gradient(FESwitch::basis(lfsu.finiteElement()),
                                eg.geometry(), it->position(), gradphi);

          // geometric weight
          RF factor = it->weight() * eg.geometry().integrationElement(it->position());

          for (size_type i=0; i<lfsu.size(); i++)
          {
            for (size_type j=0; j<lfsv.size(); j++)
            {
              // integrate grad u * grad phi
              matrix.accumulate(lfsv,j,lfsu,i, gradphi[i][0] * gradphi[j][0] * factor);
            }
          }
        }
      }

    protected:
      // Quadrature rule order
      unsigned int quadOrder_;
    };

     //! \} group LocalOperator
  } // namespace PDELab
} // namespace Dune

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/laplacedirichletccfv.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_LAPLACEDIRICHLETCCFV_HH
#define DUNE_PDELAB_LAPLACEDIRICHLETCCFV_HH
#warning This file is deprecated and will be removed after the Dune-PDELab 2.4 release! Use the ConvectionDiffusionCCFV local operator from dune/pdelab/localoperator/convectiondiffusionccfv.hh instead!

#include<dune/common/exceptions.hh>
#include<dune/common/fvector.hh>
#include<dune/geometry/referenceelements.hh>

#include <dune/pdelab/localoperator/defaultimp.hh>

#include"pattern.hh"
#include"flags.hh"


namespace Dune {
  namespace PDELab {

    // a local operator for solving the Laplace equation with Dirichlet boundary conditions
    //     - \Delta u = 0 in \Omega,
    //              u = g on \partial\Omega
    // with cell centered finite volumes on axiparallel cube grids
    // G : grid function for Dirichlet boundary conditions
    template<typename G>
    class LaplaceDirichletCCFV : public NumericalJacobianApplySkeleton<LaplaceDirichletCCFV<G> >,
                                 public NumericalJacobianApplyBoundary<LaplaceDirichletCCFV<G> >,
                                 public NumericalJacobianSkeleton<LaplaceDirichletCCFV<G> >,
                                 public NumericalJacobianBoundary<LaplaceDirichletCCFV<G> >,
                                 public FullSkeletonPattern,
                                 public FullVolumePattern,
                                 public LocalOperatorDefaultFlags
    {
    public:
      // pattern assembly flags
      enum { doPatternVolume = true };
      enum { doPatternSkeleton = true };

      // residual assembly flags
      enum { doAlphaSkeleton  = true };
      enum { doAlphaBoundary  = true };

      DUNE_DEPRECATED_MSG("Deprecated in Dune-PDELab 2.4, use the local operator ConvectionDiffusionCCFV instead!")
      LaplaceDirichletCCFV (const G& g_) : g(g_) {}

      // skeleton integral depending on test and ansatz functions
      // each face is only visited ONCE!
      template<typename IG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_skeleton (const IG& ig,
                           const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                           const LFSU& lfsu_n, const X& x_n, const LFSV& lfsv_n,
                           R& r_s, R& r_n) const
      {
        // domain and range field type
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;

        // center in face's reference element
        const Dune::FieldVector<DF,IG::dimension-1>&
          face_local = Dune::ReferenceElements<DF,IG::dimension-1>::general(ig.geometry().type()).position(0,0);

        // face volume for integration
        RF face_volume = ig.geometry().integrationElement(face_local)
          *Dune::ReferenceElements<DF,IG::dimension-1>::general(ig.geometry().type()).volume();

        // cell centers in references elements
        const Dune::FieldVector<DF,IG::dimension>&
          inside_local = Dune::ReferenceElements<DF,IG::dimension>::general(ig.inside()->type()).position(0,0);
        const Dune::FieldVector<DF,IG::dimension>&
          outside_local = Dune::ReferenceElements<DF,IG::dimension>::general(ig.outside()->type()).position(0,0);

        // distance between the two cell centers
        Dune::FieldVector<DF,IG::dimension>
          inside_global = ig.inside()->geometry().global(inside_local);
        Dune::FieldVector<DF,IG::dimension>
          outside_global = ig.outside()->geometry().global(outside_local);
        inside_global -= outside_global;
        RF distance = inside_global.two_norm();

        // contribution to residual on inside element, other residual is computed by symmetric call
        r_s.accumulate(lfsu_s,0,(x_s(lfsu_s,0)-x_n(lfsu_n,0))*face_volume/distance);
        r_n.accumulate(lfsu_n,0,-(x_s(lfsu_s,0)-x_n(lfsu_n,0))*face_volume/distance);
      }

      // skeleton integral depending on test and ansatz functions
      // We put the Dirchlet evaluation also in the alpha term to save som e geometry evaluations
      template<typename IG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_boundary (const IG& ig,
                           const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                           R& r_s) const
      {
        // domain and range field type
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;

        // center in face's reference element
        const Dune::FieldVector<DF,IG::dimension-1>&
          face_local = Dune::ReferenceElements<DF,IG::dimension-1>::general(ig.geometry().type()).position(0,0);

        // face volume for integration
        RF face_volume = ig.geometry().integrationElement(face_local)
          *Dune::ReferenceElements<DF,IG::dimension-1>::general(ig.geometry().type()).volume();

        // cell center in reference element
        const Dune::FieldVector<DF,IG::dimension>&
          inside_local = Dune::ReferenceElements<DF,IG::dimension>::general(ig.inside()->type()).position(0,0);

        // distance between cell center and face center
        Dune::FieldVector<DF,IG::dimension>
          inside_global = ig.inside()->geometry().global(inside_local);
        Dune::FieldVector<DF,IG::dimension>
          outside_global = ig.geometry().global(face_local);
        inside_global -= outside_global;
        RF distance = inside_global.two_norm();

        // evaluate boundary condition function
        typename G::Traits::DomainType x = ig.geometryInInside().global(face_local);
        typename G::Traits::RangeType y;
        g.evaluate(*(ig.inside()),x,y);

        // contribution to residual on inside element
        r_s.accumulate(lfsu_s,0,(x_s(lfsu_s,0)-y[0])*face_volume/distance);
      }

    private:
      const G& g;
    };

    //! \} group GridFunctionSpace
  } // namespace PDELab
} // namespace Dune

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/laplacedirichletp12d.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_LAPLACEDIRICHLETP12D_HH
#define DUNE_PDELAB_LAPLACEDIRICHLETP12D_HH
#warning This file is deprecated and will be removed after the Dune-PDELab 2.4 release! Use the ConvectionDiffusionFEM local operator from dune/pdelab/localoperator/convectiondiffusionfem.hh instead!

#include <dune/common/exceptions.hh>
#include <dune/common/fvector.hh>
#include <dune/common/fmatrix.hh>

#include <dune/pdelab/localoperator/defaultimp.hh>

#include"pattern.hh"
#include"flags.hh"


namespace Dune {
  namespace PDELab {

    // a local operator for solving the Laplace equation with Dirichlet boundary conditions
    //     - \Delta u = 0 in \Omega,
    //              u = g on \partial\Omega
    // with P1 conforming finite elements on triangles
    class DUNE_DEPRECATED_MSG("Deprecated in Dune-PDELab 2.4, use the local operator ConvectionDiffusionFEM instead!") LaplaceDirichletP12D
        : public NumericalJacobianApplyVolume<LaplaceDirichletP12D>,
        public NumericalJacobianVolume<LaplaceDirichletP12D>,
        public FullVolumePattern,
        public LocalOperatorDefaultFlags
    {
    public:
      // pattern assembly flags
      enum { doPatternVolume = true };

      // residual assembly flags
      enum { doAlphaVolume = true };

      // volume integral depending on test and ansatz functions
      template<typename EG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv, R& r) const
      {
        // domain and range field type
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;

        // define integration point (hard coded quadrature)
        Dune::FieldVector<DF,2> integrationpoint(1.0/3.0);

        // gradient of shape functions at integration point
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::JacobianType JT;
        std::vector<JT> gradients(lfsu.size());
        lfsu.finiteElement().localBasis().
          evaluateJacobian(integrationpoint,gradients);

        // transformation of gradients to real element
        const typename EG::Geometry::JacobianInverseTransposed
          jac = eg.geometry().jacobianInverseTransposed(integrationpoint);
        Dune::FieldVector<RF,2> gradphi[3];
        for (int i=0; i<3; i++)
          {
            gradphi[i] = 0.0;
            jac.umv(gradients[i][0],gradphi[i]);
          }

        // compute gradient of solution at integration point
        Dune::FieldVector<RF,2> gradu(0.0);
        for (int i=0; i<3; i++)
          gradu.axpy(x[i],gradphi[i]);

        // integrate grad u * grad phi_i (0.5 is the area of the reference element)
        RF area = 0.5*eg.geometry().integrationElement(integrationpoint);
        for (int i=0; i<3; i++)
          r.accumulate(lfsv, i, (gradu*gradphi[i])*area);
      }
    };

    //! \} group GridFunctionSpace
  } // namespace PDELab
} // namespace Dune

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/linearacousticsdg.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_LINEARACOUSTICSDG_HH
#define DUNE_PDELAB_LINEARACOUSTICSDG_HH

#include<vector>

#include<dune/common/exceptions.hh>
#include<dune/common/fvector.hh>
#include<dune/geometry/referenceelements.hh>
#include<dune/pdelab/common/geometrywrapper.hh>
#include<dune/pdelab/common/function.hh>
#include<dune/pdelab/localoperator/pattern.hh>
#include<dune/pdelab/localoperator/flags.hh>
#include<dune/pdelab/localoperator/idefault.hh>
#include<dune/pdelab/localoperator/defaultimp.hh>
#include<dune/pdelab/finiteelement/localbasiscache.hh>

#include"linearacousticsparameter.hh"

namespace Dune {
  namespace PDELab {


    template<int dim>
    class LinearAcousticsEigenvectors
    {};

    /** \brief provide matrix which contains rowwise the eigenvectors of linear acoustics problem
        \tparam dim the space dimension
    */
    template<>
    class LinearAcousticsEigenvectors<1>
    {
      enum { dim = 1 };
    public:
      /**
         \param c speed of sound
         \param n unit outer normal vector
         \param RT matrix to be filled
      */
      template<typename T1, typename T2, typename T3>
      static void eigenvectors_transposed (T1 c, const Dune::FieldVector<T2,dim>& n, Dune::FieldMatrix<T3,dim+1,dim+1>& RT)
      {
        RT[0][0] =  1; RT[0][1] = c*n[0];
        RT[1][0] = -1; RT[1][1] = c*n[0];
      }

      template<typename T1, typename T2, typename T3>
      static void eigenvectors (T1 c, const Dune::FieldVector<T2,dim>& n, Dune::FieldMatrix<T3,dim+1,dim+1>& RT)
      {
        RT[0][0] =  1; RT[1][0] = c*n[0];
        RT[0][1] = -1; RT[1][1] = c*n[0];
      }

    };

    /** \brief provide matrix which contains rowwise the eigenvectors of linear acoustics problem
        \tparam dim the space dimension
    */
    template<>
    class LinearAcousticsEigenvectors<2>
    {
      enum { dim = 2 };
    public:
      /**
         \param c speed of sound
         \param n unit outer normal vector
         \param RT matrix to be filled
      */
      template<typename T1, typename T2, typename T3>
      static void eigenvectors_transposed (T1 c, const Dune::FieldVector<T2,dim>& n, Dune::FieldMatrix<T3,dim+1,dim+1>& RT)
      {
        RT[0][0] =  0; RT[0][1] =  -n[1];  RT[0][2] = n[0];
        RT[1][0] =  1; RT[1][1] = c*n[0];  RT[1][2] = c*n[1];
        RT[2][0] = -1; RT[2][1] = c*n[0];  RT[2][2] = c*n[1];
      }

      template<typename T1, typename T2, typename T3>
      static void eigenvectors (T1 c, const Dune::FieldVector<T2,dim>& n, Dune::FieldMatrix<T3,dim+1,dim+1>& RT)
      {
        RT[0][0] =  0; RT[1][0] =  -n[1];  RT[2][0] = n[0];
        RT[0][1] =  1; RT[1][1] = c*n[0];  RT[2][1] = c*n[1];
        RT[0][2] = -1; RT[1][2] = c*n[0];  RT[2][2] = c*n[1];
      }
    };

    /** \brief provide matrix which contains rowwise the eigenvectors of linear acoustics problem
        \tparam dim the space dimension
    */
    template<>
    class LinearAcousticsEigenvectors<3>
    {
      enum { dim = 3 };
    public:
      /**
         \param c speed of sound
         \param n unit outer normal vector
         \param RT matrix to be filled
      */
      template<typename T1, typename T2, typename T3>
      static void eigenvectors_transposed (T1 c, const Dune::FieldVector<T2,dim>& n, Dune::FieldMatrix<T3,dim+1,dim+1>& RT)
      {
        Dune::FieldVector<T2,dim> s;
        s[0] = n[1]-n[2]; s[1] = n[2]-n[0]; s[2] = n[0]-n[1];
        if (s.two_norm()<1e-5)
          {
            s[0] = n[1]+n[2]; s[1] = n[2]-n[0]; s[2] = -(n[0]+n[1]);
          }

        Dune::FieldVector<T2,dim> t; // compute cross product s * n
        t[0] = n[1]*s[2] - n[2]*s[1];
        t[1] = n[2]*s[0] - n[0]*s[2];
        t[2] = n[0]*s[1] - n[1]*s[0];

        RT[0][0] =  0;  RT[0][1] =   s[0];  RT[0][2] =   s[1];  RT[0][3] =   s[2];
        RT[1][0] =  0;  RT[1][1] =   t[0];  RT[1][2] =   t[1];  RT[1][3] =   t[2];
        RT[2][0] =  1;  RT[2][1] = c*n[0];  RT[2][2] = c*n[1];  RT[2][3] = c*n[2];
        RT[3][0] = -1;  RT[3][1] = c*n[0];  RT[3][2] = c*n[1];  RT[3][3] = c*n[2];
      }

      template<typename T1, typename T2, typename T3>
      static void eigenvectors (T1 c, const Dune::FieldVector<T2,dim>& n, Dune::FieldMatrix<T3,dim+1,dim+1>& RT)
      {
        Dune::FieldVector<T2,dim> s;
        s[0] = n[1]-n[2]; s[1] = n[2]-n[0]; s[2] = n[0]-n[1];
        if (s.two_norm()<1e-5)
          {
            s[0] = n[1]+n[2]; s[1] = n[2]-n[0]; s[2] = -(n[0]+n[1]);
          }

        Dune::FieldVector<T2,dim> t; // compute cross product s * n
        t[0] = n[1]*s[2] - n[2]*s[1];
        t[1] = n[2]*s[0] - n[0]*s[2];
        t[2] = n[0]*s[1] - n[1]*s[0];

        RT[0][0] =  0;  RT[1][0] =   s[0];  RT[2][0] =   s[1];  RT[3][0] =   s[2];
        RT[0][1] =  0;  RT[1][1] =   t[0];  RT[2][1] =   t[1];  RT[3][1] =   t[2];
        RT[0][2] =  1;  RT[1][2] = c*n[0];  RT[2][2] = c*n[1];  RT[3][2] = c*n[2];
        RT[0][3] = -1;  RT[1][3] = c*n[0];  RT[2][3] = c*n[1];  RT[3][3] = c*n[2];
      }
    };

    /** Spatial local operator for discontinuous Galerkin method for the equations
        of linear acoustics in conservative form:

        \nabla \cdot \{ w \}  = 0 in \Omega
        \nabla \{ c^2 \rho \} = 0 in \Omega
        A^-(x) u = A^-(x) g on \partial\Omega

        Where u = (\rho,w) is the solution with dim+1 components, w = \bar\rho v is the momentum.

        - Assumes that the local function space is a power space
        with dim+1 identical components.
        - Assumes Galerkin method, i.e. U=V

        \tparam T parameter class
        \tparam FEM Finite Element Map needed to select the cache
    */
    template<typename T, typename FEM>
    class DGLinearAcousticsSpatialOperator :
      public NumericalJacobianApplyVolume<DGLinearAcousticsSpatialOperator<T,FEM> >,
      public NumericalJacobianVolume<DGLinearAcousticsSpatialOperator<T,FEM> >,
      public NumericalJacobianApplySkeleton<DGLinearAcousticsSpatialOperator<T,FEM> >,
      public NumericalJacobianSkeleton<DGLinearAcousticsSpatialOperator<T,FEM> >,
      public NumericalJacobianApplyBoundary<DGLinearAcousticsSpatialOperator<T,FEM> >,
      public NumericalJacobianBoundary<DGLinearAcousticsSpatialOperator<T,FEM> >,
      public FullSkeletonPattern,
      public FullVolumePattern,
      public LocalOperatorDefaultFlags,
      public InstationaryLocalOperatorDefaultMethods<typename T::Traits::RangeFieldType>
    {
      enum { dim = T::Traits::GridViewType::dimension };

    public:
      // pattern assembly flags
      enum { doPatternVolume = true };
      enum { doPatternSkeleton = true };

      // residual assembly flags
      enum { doAlphaVolume  = true };
      enum { doAlphaSkeleton  = true };
      enum { doAlphaBoundary  = true };
      enum { doLambdaVolume  = true };

      // ! constructor
      DGLinearAcousticsSpatialOperator (T& param_, int overintegration_=0)
        : param(param_), overintegration(overintegration_), cache(20)
      {
      }

      // volume integral depending on test and ansatz functions
      template<typename EG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv, R& r) const
      {
        // get types
        typedef typename LFSV::template Child<0>::Type DGSpace;
        typedef typename DGSpace::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename DGSpace::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;
        typedef typename DGSpace::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeType RangeType;
        typedef typename DGSpace::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::JacobianType JacobianType;
        typedef typename DGSpace::Traits::SizeType size_type;

        // paranoia check number of number of components
        if (LFSV::CHILDREN!=dim+1)
          DUNE_THROW(Dune::Exception,"need exactly dim+1 components!");

        // get local function space that is identical for all components
        const DGSpace& dgspace = lfsv.template child<0>();

        auto geometry = eg.geometry();

        // select quadrature rule
        const int order = dgspace.finiteElement().localBasis().order();
        const int intorder = overintegration+2*order;
        Dune::GeometryType gt = geometry.type();

        // transformation
        typename EG::Geometry::JacobianInverseTransposed jac;

        // evaluate speed of sound (assumed constant per element)
        Dune::FieldVector<DF,dim> localcenter = Dune::ReferenceElements<DF,dim>::general(gt).position(0,0);
        RF c2 = param.c(eg.entity(),localcenter);
        c2 = c2*c2; // square it

        // std::cout << "alpha_volume center=" << geometry.center() << std::endl;

        // loop over quadrature points
        for (const auto& ip : Dune::QuadratureRules<DF,dim>::rule(gt,intorder))
          {
            // evaluate basis functions
            const std::vector<RangeType>& phi = cache[order].evaluateFunction(ip.position(),dgspace.finiteElement().localBasis());

            // evaluate u
            Dune::FieldVector<RF,dim+1> u(0.0);
            for (size_type k=0; k<=dim; k++) // for all components
              for (size_type j=0; j<dgspace.size(); j++) // for all basis functions
            u[k] += x(lfsv.child(k),j)*phi[j];
            // std::cout << "  u at " << ip.position() << " : " << u << std::endl;

            // evaluate gradient of basis functions (we assume Galerkin method lfsu=lfsv)
            const std::vector<JacobianType>& js = cache[order].evaluateJacobian(ip.position(),dgspace.finiteElement().localBasis());

            // compute global gradients
            jac = geometry.jacobianInverseTransposed(ip.position());
            std::vector<Dune::FieldVector<RF,dim> > gradphi(dgspace.size());
            for (size_type i=0; i<dgspace.size(); i++)
              jac.mv(js[i][0],gradphi[i]);

            // integrate
            RF factor = ip.weight() * geometry.integrationElement(ip.position());
            for (size_type k=0; k<dgspace.size(); k++) // loop over all vector-valued (!) basis functions (with identical components)
              {
                // component i=0
                for (size_type j=0; j<dim; j++)
                  r.accumulate(lfsv.child(0),k, - u[j+1]*gradphi[k][j]*factor);
                // components i=1...d
                for (size_type i=1; i<=dim; i++)
                  r.accumulate(lfsv.child(i),k, - c2*u[0]*gradphi[k][i-1]*factor);
              }
            // std::cout << "  residual: ";
            // for (size_type i=0; i<r.size(); i++) std::cout << r[i] << " ";
            // std::cout << std::endl;
          }
      }

      // skeleton integral depending on test and ansatz functions
      // each face is only visited ONCE!
      template<typename IG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_skeleton (const IG& ig,
                           const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                           const LFSU& lfsu_n, const X& x_n, const LFSV& lfsv_n,
                           R& r_s, R& r_n) const
      {
        // get types
        typedef typename LFSV::template Child<0>::Type DGSpace;
        typedef typename DGSpace::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename DGSpace::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;
        typedef typename DGSpace::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeType RangeType;
        typedef typename DGSpace::Traits::SizeType size_type;

        // get local function space that is identical for all components
        const DGSpace& dgspace_s = lfsv_s.template child<0>();
        const DGSpace& dgspace_n = lfsv_n.template child<0>();

        // normal: assume faces are planar
        const Dune::FieldVector<DF,dim> n_F = ig.centerUnitOuterNormal();

        // store inside and outside cells
        auto inside_cell = ig.inside();
        auto outside_cell = ig.outside();

        // evaluate speed of sound (assumed constant per element)
        const Dune::FieldVector<DF,dim>&
          inside_local = Dune::ReferenceElements<DF,dim>::general(inside_cell.type()).position(0,0);
        const Dune::FieldVector<DF,dim>&
          outside_local = Dune::ReferenceElements<DF,dim>::general(outside_cell.type()).position(0,0);
        RF c_s = param.c(inside_cell,inside_local);
        RF c_n = param.c(outside_cell,outside_local);

        // compute A+ (outgoing waves)
        Dune::FieldMatrix<DF,dim+1,dim+1> RT;
        LinearAcousticsEigenvectors<dim>::eigenvectors_transposed(c_s,n_F,RT);
        Dune::FieldVector<DF,dim+1> alpha;
        for (int i=0; i<=dim; i++) alpha[i] = RT[dim-1][i]; // row dim-1 corresponds to eigenvalue +c
        Dune::FieldVector<DF,dim+1> unit(0.0);
        unit[dim-1] = 1.0;
        Dune::FieldVector<DF,dim+1> beta;
        RT.solve(beta,unit);
        Dune::FieldMatrix<DF,dim+1,dim+1> A_plus_s;
        for (int i=0; i<=dim; i++)
          for (int j=0; j<=dim; j++)
            A_plus_s[i][j] = c_s*alpha[i]*beta[j];

        // compute A- (incoming waves)
        LinearAcousticsEigenvectors<dim>::eigenvectors_transposed(c_n,n_F,RT);
        for (int i=0; i<=dim; i++) alpha[i] = RT[dim][i]; // row dim corresponds to eigenvalue -c
        unit = 0.0;
        unit[dim] = 1.0;
        RT.solve(beta,unit);
        Dune::FieldMatrix<DF,dim+1,dim+1> A_minus_n;
        for (int i=0; i<=dim; i++)
          for (int j=0; j<=dim; j++)
            A_minus_n[i][j] = -c_n*alpha[i]*beta[j];

        auto geometry = ig.geometry();

        // select quadrature rule
        const int order_s = dgspace_s.finiteElement().localBasis().order();
        const int order_n = dgspace_n.finiteElement().localBasis().order();
        const int intorder = overintegration+1+2*std::max(order_s,order_n);
        Dune::GeometryType gtface = geometry.type();

        // std::cout << "alpha_skeleton center=" << geometry.center() << std::endl;

        // loop over quadrature points
        for (const auto& ip : Dune::QuadratureRules<DF,dim-1>::rule(gtface,intorder))
          {
            // position of quadrature point in local coordinates of elements
            Dune::FieldVector<DF,dim> iplocal_s = ig.geometryInInside().global(ip.position());
            Dune::FieldVector<DF,dim> iplocal_n = ig.geometryInOutside().global(ip.position());

            // evaluate basis functions
            const std::vector<RangeType>& phi_s = cache[order_s].evaluateFunction(iplocal_s,dgspace_s.finiteElement().localBasis());
            const std::vector<RangeType>& phi_n = cache[order_n].evaluateFunction(iplocal_n,dgspace_n.finiteElement().localBasis());

            // evaluate u from inside and outside
            Dune::FieldVector<RF,dim+1> u_s(0.0);
            for (size_type i=0; i<=dim; i++) // for all components
              for (size_type k=0; k<dgspace_s.size(); k++) // for all basis functions
            u_s[i] += x_s(lfsv_s.child(i),k)*phi_s[k];
            Dune::FieldVector<RF,dim+1> u_n(0.0);
            for (size_type i=0; i<=dim; i++) // for all components
              for (size_type k=0; k<dgspace_n.size(); k++) // for all basis functions
            u_n[i] += x_n(lfsv_n.child(i),k)*phi_n[k];

            // compute numerical flux at integration point
            Dune::FieldVector<RF,dim+1> f(0.0);
            A_plus_s.umv(u_s,f);
            // std::cout << "  after A_plus*u_s  " << f << std::endl;
            A_minus_n.umv(u_n,f);
            // std::cout << "  after A_minus*u_n " << f << std::endl;

            // integrate
            RF factor = ip.weight() * geometry.integrationElement(ip.position());
            for (size_type k=0; k<dgspace_s.size(); k++) // loop over all vector-valued (!) basis functions (with identical components)
              for (size_type i=0; i<=dim; i++) // loop over all components
            r_s.accumulate(lfsv_s.child(i),k, f[i]*phi_s[k]*factor);
            for (size_type k=0; k<dgspace_n.size(); k++) // loop over all vector-valued (!) basis functions (with identical components)
              for (size_type i=0; i<=dim; i++) // loop over all components
            r_n.accumulate(lfsv_n.child(i),k, - f[i]*phi_n[k]*factor);
          }

        // std::cout << "  residual_s: ";
        // for (size_type i=0; i<r_s.size(); i++) std::cout << r_s[i] << " ";
        // std::cout << std::endl;
        // std::cout << "  residual_n: ";
        // for (size_type i=0; i<r_n.size(); i++) std::cout << r_n[i] << " ";
        // std::cout << std::endl;

      }

      // skeleton integral depending on test and ansatz functions
      template<typename IG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_boundary (const IG& ig,
                           const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                           R& r_s) const
      {
        // get types
        typedef typename LFSV::template Child<0>::Type DGSpace;
        typedef typename DGSpace::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename DGSpace::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;
        typedef typename DGSpace::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeType RangeType;
        typedef typename DGSpace::Traits::SizeType size_type;

          // get local function space that is identical for all components
          const DGSpace& dgspace_s = lfsv_s.template child<0>();

        // normal: assume faces are planar
        const Dune::FieldVector<DF,dim> n_F = ig.centerUnitOuterNormal();

        auto cell = ig.inside();

        // evaluate speed of sound (assumed constant per element)
        const Dune::FieldVector<DF,dim>&
            inside_local = Dune::ReferenceElements<DF,dim>::general(cell.type()).position(0,0);
        RF c_s = param.c(cell,inside_local);

        // compute A+ (outgoing waves)
        Dune::FieldMatrix<DF,dim+1,dim+1> RT;
        LinearAcousticsEigenvectors<dim>::eigenvectors_transposed(c_s,n_F,RT);
        Dune::FieldVector<DF,dim+1> alpha;
        for (int i=0; i<=dim; i++) alpha[i] = RT[dim-1][i]; // row dim-1 corresponds to eigenvalue +c
        Dune::FieldVector<DF,dim+1> unit(0.0);
        unit[dim-1] = 1.0;
        Dune::FieldVector<DF,dim+1> beta;
        RT.solve(beta,unit);
        Dune::FieldMatrix<DF,dim+1,dim+1> A_plus_s;
        for (int i=0; i<=dim; i++)
          for (int j=0; j<=dim; j++)
            A_plus_s[i][j] = c_s*alpha[i]*beta[j];

        // compute A- (incoming waves)
        LinearAcousticsEigenvectors<dim>::eigenvectors_transposed(c_s,n_F,RT);
        for (int i=0; i<=dim; i++) alpha[i] = RT[dim][i]; // row dim corresponds to eigenvalue -c
        unit = 0.0;
        unit[dim] = 1.0;
        RT.solve(beta,unit);
        Dune::FieldMatrix<DF,dim+1,dim+1> A_minus_n;
        for (int i=0; i<=dim; i++)
          for (int j=0; j<=dim; j++)
            A_minus_n[i][j] = -c_s*alpha[i]*beta[j];

        auto geometry = ig.geometry();

        // select quadrature rule
        const int order_s = dgspace_s.finiteElement().localBasis().order();
        const int intorder = overintegration+1+2*order_s;
        Dune::GeometryType gtface = geometry.type();

        // std::cout << "alpha_boundary center=" << geometry.center() << std::endl;

        // loop over quadrature points
        for (const auto& ip : Dune::QuadratureRules<DF,dim-1>::rule(gtface,intorder))
          {
            // position of quadrature point in local coordinates of elements
            Dune::FieldVector<DF,dim> iplocal_s = ig.geometryInInside().global(ip.position());

            // evaluate basis functions
            const std::vector<RangeType>& phi_s = cache[order_s].evaluateFunction(iplocal_s,dgspace_s.finiteElement().localBasis());

            // evaluate u from inside and outside
            Dune::FieldVector<RF,dim+1> u_s(0.0);
            for (size_type i=0; i<=dim; i++) // for all components
              for (size_type k=0; k<dgspace_s.size(); k++) // for all basis functions
            u_s[i] += x_s(lfsv_s.child(i),k)*phi_s[k];
            // std::cout << "  u_s " << u_s << std::endl;

            // evaluate boundary condition
            Dune::FieldVector<RF,dim+1> u_n(param.g(ig.intersection(),ip.position(),u_s));
            // std::cout << "  u_n " << u_n << " bc: " << param.g(ig.intersection(),ip.position(),u_s) << std::endl;

            // compute numerical flux at integration point
            Dune::FieldVector<RF,dim+1> f(0.0);
            A_plus_s.umv(u_s,f);
            // std::cout << "  after A_plus*u_s  " << f << std::endl;
            A_minus_n.umv(u_n,f);
            // std::cout << "  after A_minus*u_n " << f << std::endl;

            // integrate
            RF factor = ip.weight() * geometry.integrationElement(ip.position());
            for (size_type k=0; k<dgspace_s.size(); k++) // loop over all vector-valued (!) basis functions (with identical components)
              for (size_type i=0; i<=dim; i++) // loop over all components
            r_s.accumulate(lfsv_s.child(i),k, f[i]*phi_s[k]*factor);
          }

        // std::cout << "  residual_s: ";
        // for (size_type i=0; i<r_s.size(); i++) std::cout << r_s[i] << " ";
        // std::cout << std::endl;
      }

      // volume integral depending only on test functions
      template<typename EG, typename LFSV, typename R>
      void lambda_volume (const EG& eg, const LFSV& lfsv, R& r) const
      {
        // get types
        typedef typename LFSV::template Child<0>::Type DGSpace;
        typedef typename DGSpace::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename DGSpace::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;
        typedef typename DGSpace::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeType RangeType;
        typedef typename DGSpace::Traits::SizeType size_type;

        // get local function space that is identical for all components
        const DGSpace& dgspace = lfsv.template child<0>();

        auto geometry = eg.geometry();

        // select quadrature rule
        const int order_s = dgspace.finiteElement().localBasis().order();
        const int intorder = overintegration+2*order_s;
        Dune::GeometryType gt = geometry.type();

        // loop over quadrature points
        for (const auto& ip : Dune::QuadratureRules<DF,dim>::rule(gt,intorder))
          {
            // evaluate right hand side
            Dune::FieldVector<RF,dim+1> q(param.q(eg.entity(),ip.position()));

            // evaluate basis functions
            const std::vector<RangeType>& phi = cache[order_s].evaluateFunction(ip.position(),dgspace.finiteElement().localBasis());

            // integrate
            RF factor = ip.weight() * geometry.integrationElement(ip.position());
            for (size_type k=0; k<=dim; k++) // for all components
              for (size_type i=0; i<dgspace.size(); i++) // for all test functions of this component
            r.accumulate(lfsv.child(k),i, - q[k]*phi[i]*factor);
          }
      }

      //! set time in parameter class
      void setTime (typename T::Traits::RangeFieldType t)
      {
      }

      //! to be called once before each time step
      void preStep (typename T::Traits::RangeFieldType time, typename T::Traits::RangeFieldType dt,
                    int stages)
      {
      }

      //! to be called once before each stage
      void preStage (typename T::Traits::RangeFieldType time, int r)
      {
      }

      //! to be called once at the end of each stage
      void postStage ()
      {
      }

      //! to be called once before each stage
      typename T::Traits::RangeFieldType suggestTimestep (typename T::Traits::RangeFieldType dt) const
      {
        return dt;
      }

    private:
      T& param;
      int overintegration;
      typedef typename FEM::Traits::FiniteElementType::Traits::LocalBasisType LocalBasisType;
      typedef Dune::PDELab::LocalBasisCache<LocalBasisType> Cache;
      std::vector<Cache> cache;
    };



    /** a local operator for the mass operator of a vector valued lfs (L_2 integral)
     *
     * \f{align*}{
     \int_\Omega uv dx
     * \f}
     */
    template<typename T, typename FEM>
    class DGLinearAcousticsTemporalOperator :
      public NumericalJacobianApplyVolume<DGLinearAcousticsTemporalOperator<T,FEM> >,
        public LocalOperatorDefaultFlags,
        public InstationaryLocalOperatorDefaultMethods<typename T::Traits::RangeFieldType>
    {
      enum { dim = T::Traits::GridViewType::dimension };
    public:
      // pattern assembly flags
      enum { doPatternVolume = true };

      // residual assembly flags
      enum { doAlphaVolume = true };

      DGLinearAcousticsTemporalOperator (T& param_, int overintegration_=0)
        : param(param_), overintegration(overintegration_), cache(20)
      {}

      // define sparsity pattern of operator representation
      template<typename LFSU, typename LFSV, typename LocalPattern>
      void pattern_volume (const LFSU& lfsu, const LFSV& lfsv,
                           LocalPattern& pattern) const
      {
        // paranoia check number of number of components
        if (LFSU::CHILDREN!=LFSV::CHILDREN)
          DUNE_THROW(Dune::Exception,"need U=V!");
        if (LFSV::CHILDREN!=dim+1)
          DUNE_THROW(Dune::Exception,"need exactly dim+1 components!");

        for (size_t k=0; k<LFSV::CHILDREN; k++)
          for (size_t i=0; i<lfsv.child(k).size(); ++i)
            for (size_t j=0; j<lfsu.child(k).size(); ++j)
              pattern.addLink(lfsv.child(k),i,lfsu.child(k),j);
      }

      // volume integral depending on test and ansatz functions
      template<typename EG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv, R& r) const
      {
        // get types
        typedef typename LFSV::template Child<0>::Type DGSpace;
        typedef typename DGSpace::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename DGSpace::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;
        typedef typename DGSpace::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeType RangeType;
        typedef typename DGSpace::Traits::SizeType size_type;

        // get local function space that is identical for all components
        const DGSpace& dgspace = lfsv.template child<0>();

        auto geometry = eg.geometry();

        // select quadrature rule
        const int order = dgspace.finiteElement().localBasis().order();
        const int intorder = overintegration+2*order;
        Dune::GeometryType gt = geometry.type();

        // loop over quadrature points
        for (const auto& ip : Dune::QuadratureRules<DF,dim>::rule(gt,intorder))
          {
            // evaluate basis functions
            const std::vector<RangeType>& phi = cache[order].evaluateFunction(ip.position(),dgspace.finiteElement().localBasis());

            // evaluate u
            Dune::FieldVector<RF,dim+1> u(0.0);
            for (size_type k=0; k<=dim; k++) // for all components
              for (size_type j=0; j<dgspace.size(); j++) // for all basis functions
            u[k] += x(lfsv.child(k),j)*phi[j];

            // integrate
            RF factor = ip.weight() * geometry.integrationElement(ip.position());
            for (size_type k=0; k<=dim; k++) // for all components
              for (size_type i=0; i<dgspace.size(); i++) // for all test functions of this component
            r.accumulate(lfsv.child(k),i, u[k]*phi[i]*factor);
          }
      }

      // jacobian of volume term
      template<typename EG, typename LFSU, typename X, typename LFSV, typename M>
      void jacobian_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv,
                            M & mat) const
      {
        // get types
        typedef typename LFSV::template Child<0>::Type DGSpace;
        typedef typename DGSpace::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename DGSpace::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;
        typedef typename DGSpace::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeType RangeType;
        typedef typename DGSpace::Traits::SizeType size_type;

        // get local function space that is identical for all components
        const DGSpace& dgspace = lfsv.template child<0>();

        auto geometry = eg.geometry();

        // select quadrature rule
        const int order = dgspace.finiteElement().localBasis().order();
        const int intorder = overintegration+2*order;
        Dune::GeometryType gt = geometry.type();

        // loop over quadrature points
        for (const auto& ip : Dune::QuadratureRules<DF,dim>::rule(gt,intorder))
          {
            // evaluate basis functions
            const std::vector<RangeType>& phi = cache[order].evaluateFunction(ip.position(),dgspace.finiteElement().localBasis());

            // integrate
            RF factor = ip.weight() * geometry.integrationElement(ip.position());
            for (size_type k=0; k<=dim; k++) // for all components
              for (size_type i=0; i<dgspace.size(); i++) // for all test functions of this component
                for (size_type j=0; j<dgspace.size(); j++) // for all ansatz functions of this component
                  mat.accumulate(lfsv.child(k),i,lfsu.child(k),j, phi[j]*phi[i]*factor);
          }
      }

    private:
      T& param;
      int overintegration;
      typedef typename FEM::Traits::FiniteElementType::Traits::LocalBasisType LocalBasisType;
      typedef Dune::PDELab::LocalBasisCache<LocalBasisType> Cache;
      std::vector<Cache> cache;
    };

  }
}

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/linearacousticsparameter.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_LINEARACOUSTICPARAMETER_HH
#define DUNE_PDELAB_LINEARACOUSTICPARAMETER_HH

#include<vector>

#include<dune/common/exceptions.hh>
#include<dune/common/fvector.hh>
#include<dune/geometry/type.hh>
#include<dune/geometry/referenceelements.hh>
#include<dune/geometry/quadraturerules.hh>
#include<dune/pdelab/common/geometrywrapper.hh>
#include<dune/pdelab/common/function.hh>
#include<dune/pdelab/common/functionutilities.hh>

namespace Dune {
  namespace PDELab {

    /** \brief Traits class for linear acoustics parameters
     *
     * A class supplying parameters to a linear-acoustics local
     * operator has to define a public traits class exporting the needed
     * types and constants.
     */
    template<typename GV, typename RF>
    struct LinearAcousticsParameterTraits
    {
      //! \brief the grid view
      typedef GV GridViewType;

      //! \brief Enum for domain dimension
      enum {
        //! \brief dimension of the domain
        dimDomain = GV::dimension
      };

      //! \brief Export type for domain field
      typedef typename GV::Grid::ctype DomainFieldType;

      //! \brief domain type
      typedef Dune::FieldVector<DomainFieldType,dimDomain> DomainType;

      //! \brief domain type
      typedef Dune::FieldVector<DomainFieldType,dimDomain-1> IntersectionDomainType;

      //! \brief Export type for range field
      typedef RF RangeFieldType;

      //! \brief range type
      typedef Dune::FieldVector<RF,GV::dimension> RangeType;

      //! \brief range type
      typedef Dune::FieldVector<RF,GV::dimension+1> StateType;

      //! grid types
      typedef typename GV::Traits::template Codim<0>::Entity ElementType;
      typedef typename GV::Intersection IntersectionType;
    };

    template<typename T>
    class LinearAcousticsInitialValueAdapter
      : public Dune::PDELab::GridFunctionBase<Dune::PDELab::GridFunctionTraits<typename T::Traits::GridViewType,
                                                                               typename T::Traits::RangeFieldType,
                                                                               T::Traits::dimDomain+1,Dune::FieldVector<typename T::Traits::RangeFieldType,T::Traits::dimDomain+1> >
                                              ,LinearAcousticsInitialValueAdapter<T> >
    {
    public:
      typedef Dune::PDELab::GridFunctionTraits<typename T::Traits::GridViewType,
                                               typename T::Traits::RangeFieldType,
                                               T::Traits::dimDomain+1,Dune::FieldVector<typename T::Traits::RangeFieldType,T::Traits::dimDomain+1> > Traits;

      //! constructor
      LinearAcousticsInitialValueAdapter (const typename Traits::GridViewType& g_, const T& t_) : g(g_), t(t_) {}

      //! \copydoc GridFunctionBase::evaluate()
      inline void evaluate (const typename Traits::ElementType& e,
                            const typename Traits::DomainType& x,
                            typename Traits::RangeType& y) const
      {
        y = t.u0(e,x);
      }

      inline const typename Traits::GridViewType& getGridView () const
      {
        return g;
      }

    private:
      typename Traits::GridViewType g;
      const T& t;
    };

  template<typename GV, typename RF>
  class LinearAcousticsModelProblem
  {
  public:
    typedef LinearAcousticsParameterTraits<GV,RF> Traits;

    LinearAcousticsModelProblem ()
      : pi(3.141592653589793238462643), time(0.0)
    {
    }

    //! speed of sound
    typename Traits::RangeFieldType
    c (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
    {
      return 340.0;
    }

    //! Dirichlet boundary condition value
    typename Traits::StateType
    g (const typename Traits::IntersectionType& is, const typename Traits::IntersectionDomainType& x, const typename Traits::StateType& s) const
    {
      typename Traits::DomainType xglobal = is.geometry().global(x);
      if (xglobal[0]<1e-6)
        {
          typename Traits::StateType u(0.0);
          u[0] = s[0];
          u[1] = 1.224*(1+0.5*sin(2*pi*1500.0*time));
          return u;
        }
      if (xglobal[0]>1.0-1e-6)
        {
          typename Traits::StateType u(0.0);
          return u;
        }
      typename Traits::StateType u(0.0);
      u[0] = s[0];
      u[2] = 0.0;
      return u;
    }

    //! right hand side
    typename Traits::StateType
    q (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
    {
      typename Traits::StateType rhs(0.0);
      return rhs;
    }

    //! initial value
    typename Traits::StateType
    u0 (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
    {
      typename Traits::StateType u(0.0);
      return u;
    }

    //! set time for subsequent evaluation
    void setTime (RF t)
    {
      time = t;
    }

  private:
    double pi;
    RF time;
  };



  }
}

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/linearelasticity.hh <==
// -*- tab-width: 4; c-basic-offset: 2; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_LINEARELASTICITY_HH
#define DUNE_PDELAB_LINEARELASTICITY_HH

#include <vector>

#include <dune/common/exceptions.hh>
#include <dune/common/fvector.hh>

#include <dune/geometry/type.hh>
#include <dune/geometry/referenceelements.hh>
#include <dune/geometry/quadraturerules.hh>

#include "defaultimp.hh"
#include "pattern.hh"
#include "flags.hh"
#include "idefault.hh"

#include "linearelasticityparameter.hh"

namespace Dune {
  namespace PDELab {
    //! \addtogroup LocalOperator
    //! \ingroup PDELab
    //! \{

    /** a local operator for solving the the linear elasticity problem using conforming FEM
     *
     * \note we only support Dirichlet and homogeneous Neumann boundary conditions
     *
     * \tparam T model of LinearElasticityParameterInterface
     *
     * \todo check LFSU size
     * \todo check LFSU == LFSV
     */
    template<typename T>
    class LinearElasticity : public FullVolumePattern,
                             public LocalOperatorDefaultFlags,
                             public InstationaryLocalOperatorDefaultMethods<typename T::Traits::DomainType>
    {
    public:

      typedef T ParameterType;

      // pattern assembly flags
      enum { doPatternVolume = true };

      // residual assembly flags
      enum { doAlphaVolume = true };
      enum { doLambdaVolume = true };
      enum { doLambdaBoundary = true };

      LinearElasticity (const ParameterType & p, int intorder=4)
        : intorder_(intorder), param_(p)
      {}

      template<typename EG, typename LFSU, typename X, typename LFSV, typename M>
      void jacobian_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv, M & mat) const
      {
        // extract local function spaces
        typedef typename LFSU::template Child<0>::Type LFSU_SUB;

        // domain and range field type
        typedef typename LFSU_SUB::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename M::value_type RF;
        typedef typename LFSU_SUB::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::JacobianType JacobianType;

        typedef typename LFSU_SUB::Traits::SizeType size_type;

        // dimensions
        const int dim = EG::Entity::dimension;
        const int dimw = EG::Geometry::coorddimension;
        static_assert(dim == dimw, "doesn't work on manifolds");

        // select quadrature rule
        const auto& geometry = eg.geometry();
        GeometryType gt = geometry.type();
        const QuadratureRule<DF,dim>& rule = QuadratureRules<DF,dim>::rule(gt,intorder_);

        // loop over quadrature points
        for (const auto& qp : rule)
        {
          // evaluate gradient of shape functions (we assume Galerkin method lfsu=lfsv)
          std::vector<JacobianType> js(lfsu.child(0).size());
          lfsu.child(0).finiteElement().localBasis().evaluateJacobian(qp.position(),js);

          // transform gradient to real element
          const typename EG::Geometry::JacobianInverseTransposed jac
            = geometry.jacobianInverseTransposed(qp.position());
          std::vector<FieldVector<RF,dim> > gradphi(lfsu.child(0).size());
          for (size_type i=0; i<lfsu.child(0).size(); i++)
          {
            gradphi[i] = 0.0;
            jac.umv(js[i][0],gradphi[i]);
          }

          // material parameters
          RF mu = param_.mu(eg.entity(),qp.position());
          RF lambda = param_.lambda(eg.entity(),qp.position());

          // geometric weight
          RF factor = qp.weight() * geometry.integrationElement(qp.position());

          for(int d=0; d<dim; ++d)
          {
            for (size_type i=0; i<lfsu.child(0).size(); i++)
            {
              for (int k=0; k<dim; k++)
              {
                for (size_type j=0; j<lfsv.child(k).size(); j++)
                {
                  // integrate \mu (grad u + (grad u)^T) * (grad phi_i + (grad phi_i)^T)
                  mat.accumulate(lfsv.child(k),j,lfsu.child(k),i,
                    // mu (d u_k / d x_d) (d v_k / d x_d)
                    mu * gradphi[i][d] * gradphi[j][d]
                    *factor);
                  mat.accumulate(lfsv.child(k),j,lfsu.child(d),i,
                    // mu (d u_d / d x_k) (d v_k / d x_d)
                    mu * gradphi[i][k] * gradphi[j][d]
                    *factor);
                  // integrate \lambda sum_(k=0..dim) (d u_d / d x_d) * (d v_k / d x_k)
                  mat.accumulate(lfsv.child(k),j,lfsu.child(d),i,
                    lambda * gradphi[i][d]*gradphi[j][k]
                    *factor);
                }
              }
            }
          }
        }
      }

      // volume integral depending on test and ansatz functions
      template<typename EG, typename LFSU_HAT, typename X, typename LFSV, typename R>
      void alpha_volume (const EG& eg, const LFSU_HAT& lfsu_hat, const X& x, const LFSV& lfsv, R& r) const
      {
        // extract local function spaces
        typedef typename LFSU_HAT::template Child<0>::Type LFSU;

        // domain and range field type
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename R::value_type RF;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::JacobianType JacobianType;

        typedef typename LFSU::Traits::SizeType size_type;

        // dimensions
        const int dim = EG::Entity::dimension;
        const int dimw = EG::Geometry::coorddimension;
        static_assert(dim == dimw, "doesn't work on manifolds");

        // select quadrature rule
        const auto& geometry = eg.geometry();
        GeometryType gt = geometry.type();
        const QuadratureRule<DF,dim>& rule = QuadratureRules<DF,dim>::rule(gt,intorder_);

        // loop over quadrature points
        for (const auto& qp : rule)
        {
          // evaluate gradient of shape functions (we assume Galerkin method lfsu=lfsv)
          std::vector<JacobianType> js(lfsu_hat.child(0).size());
          lfsu_hat.child(0).finiteElement().localBasis().evaluateJacobian(qp.position(),js);

          // transform gradient to real element
          const typename EG::Geometry::JacobianInverseTransposed jac
            = geometry.jacobianInverseTransposed(qp.position());
          std::vector<FieldVector<RF,dim> > gradphi(lfsu_hat.child(0).size());
          for (size_type i=0; i<lfsu_hat.child(0).size(); i++)
          {
            gradphi[i] = 0.0;
            jac.umv(js[i][0],gradphi[i]);
          }

          // material parameters
          RF mu = param_.mu(eg.entity(),qp.position());
          RF lambda = param_.lambda(eg.entity(),qp.position());

          // geometric weight
          RF factor = qp.weight() * geometry.integrationElement(qp.position());

          for(int d=0; d<dim; ++d)
          {
            const LFSU & lfsu = lfsu_hat.child(d);

            // compute gradient of u
            Dune::FieldVector<RF,dim> gradu(0.0);
            for (size_t i=0; i<lfsu.size(); i++)
            {
              gradu.axpy(x(lfsu,i),gradphi[i]);
            }

            for (size_type i=0; i<lfsv.child(d).size(); i++)
            {
              for (int k=0; k<dim; k++)
              {
                // integrate \mu (grad u + (grad u)^T) * (grad phi_i + (grad phi_i)^T)
                r.accumulate(lfsv.child(d),i,
                  // mu (d u_d / d x_k) (d phi_i_d / d x_k)
                  mu * gradu[k] * gradphi[i][k]
                  *factor);
                r.accumulate(lfsv.child(k),i,
                  // mu (d u_d / d x_k) (d phi_i_k / d x_d)
                  mu * gradu[k] * gradphi[i][d]
                  *factor);
                // integrate \lambda sum_(k=0..dim) (d u / d x_d) * (d phi_i / d x_k)
                r.accumulate(lfsv.child(k),i,
                  lambda * gradu[d]*gradphi[i][k]
                  *factor);
              }
            }
          }
        }
      }

      // volume integral depending only on test functions
      template<typename EG, typename LFSV_HAT, typename R>
      void lambda_volume (const EG& eg, const LFSV_HAT& lfsv_hat, R& r) const
      {
        // extract local function spaces
        typedef typename LFSV_HAT::template Child<0>::Type LFSV;

        // domain and range field type
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename R::value_type RF;
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeType RangeType;

        typedef typename LFSV::Traits::SizeType size_type;

        // dimensions
        const int dim = EG::Entity::dimension;

        // select quadrature rule
        const auto& geometry = eg.geometry();
        GeometryType gt = geometry.type();
        const QuadratureRule<DF,dim>& rule = QuadratureRules<DF,dim>::rule(gt,intorder_);

        // loop over quadrature points
        for (const auto& qp : rule)
        {
          // evaluate shape functions
          std::vector<RangeType> phi(lfsv_hat.child(0).size());
          lfsv_hat.child(0).finiteElement().localBasis().evaluateFunction(qp.position(),phi);

          // evaluate right hand side parameter function
          FieldVector<RF,dim> y(0.0);
          param_.f(eg.entity(),qp.position(),y);

          // weight
          RF factor = qp.weight() * geometry.integrationElement(qp.position());

          for(int d=0; d<dim; ++d)
          {
            const LFSV & lfsv = lfsv_hat.child(d);

            // integrate f
            for (size_type i=0; i<lfsv.size(); i++)
              r.accumulate(lfsv,i, -y[d]*phi[i] * factor);
          }
        }
      }

      // jacobian of boundary term
      template<typename IG, typename LFSV_HAT, typename R>
      void lambda_boundary (const IG& ig, const LFSV_HAT& lfsv_hat, R& r) const
      {
        // extract local function spaces
        typedef typename LFSV_HAT::template Child<0>::Type LFSV;

        // domain and range field type
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename R::value_type RF;
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeType RangeType;

        typedef typename LFSV::Traits::SizeType size_type;

        // dimensions
        const int dim = IG::Entity::dimension;

        // select quadrature rule
        const auto& geometryInInside = ig.geometryInInside();
        const auto& geometry = ig.geometry();
        GeometryType gt = ig.geometry().type();
        const QuadratureRule<DF,dim-1>& rule = QuadratureRules<DF,dim-1>::rule(gt,intorder_);

        // loop over quadrature points
        for (const auto& qp : rule)
        {
          // position of quadrature point in local coordinates of element
          Dune::FieldVector<DF,dim> local = geometryInInside.global(qp.position());

          // evaluate boundary condition type
          // skip rest if we are on Dirichlet boundary
          if( param_.isDirichlet( ig.intersection(), qp.position() ) )
            continue;

          // evaluate shape functions
          std::vector<RangeType> phi(lfsv_hat.child(0).size());
          lfsv_hat.child(0).finiteElement().localBasis().evaluateFunction(local,phi);

          // evaluate surface force
          FieldVector<RF,dim> y(0.0);
          // currently we only implement homogeneous Neumann (e.g. Stress) BC
          // param_.g(eg.entity(),qp.position(),y);

          // weight
          RF factor = qp.weight() * geometry.integrationElement(qp.position());

          for(int d=0; d<dim; ++d)
          {
            const LFSV & lfsv = lfsv_hat.child(d);

            // integrate f
            for (size_type i=0; i<lfsv.size(); i++)
              r.accumulate(lfsv,i, y[d]*phi[i] * factor);
          }
        }
      }

    protected:
      int intorder_;
      const ParameterType & param_;
    };

    //! \} group LocalOperator
  } // namespace PDELab
} // namespace Dune

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/linearelasticityparameter.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_LINEARELASTICITYPARAMETER_HH
#define DUNE_PDELAB_LINEARELASTICITYPARAMETER_HH

#include<vector>

#include<dune/common/exceptions.hh>
#include<dune/common/fvector.hh>
#include<dune/geometry/type.hh>
#include<dune/geometry/referenceelements.hh>
#include<dune/geometry/quadraturerules.hh>
#include<dune/pdelab/common/geometrywrapper.hh>
#include<dune/pdelab/common/function.hh>
#include<dune/pdelab/common/functionutilities.hh>
#include<dune/pdelab/constraints/common/constraintsparameters.hh>

namespace Dune {
  namespace PDELab {

    /** \brief Traits class for linear elasticity parameters
     *
     * A class supplying parameters to a linear-elasticity local
     * operator has to define a public traits class exporting the needed
     * types and constants.
     */
    template<typename GV, typename RF>
    struct LinearElasticityParameterTraits
    {
      //! \brief the grid view
      typedef GV GridViewType;

      //! \brief Enum for domain dimension
      enum {
        //! \brief dimension of the domain
        dimDomain = GV::dimension,
        dimRange = GV::dimension
      };

      //! \brief Export type for domain field
      typedef typename GV::Grid::ctype DomainFieldType;

      //! \brief domain type
      typedef Dune::FieldVector<DomainFieldType,dimDomain> DomainType;

      //! \brief domain type
      typedef Dune::FieldVector<DomainFieldType,dimDomain-1> IntersectionDomainType;

      //! \brief Export type for range field
      typedef RF RangeFieldType;

      //! \brief range type
      typedef Dune::FieldVector<RF,dimRange> RangeType;

      //! grid types
      typedef typename GV::Traits::template Codim<0>::Entity ElementType;
      typedef typename GV::Intersection IntersectionType;
    };

    //! base class for linear elasticity parameter class
    template<class T, class Imp>
    class LinearElasticityParameterInterface
      : public Dune::PDELab::DirichletConstraintsParameters
    {
    public:
      typedef T Traits;

      //! volume force term
      void
      f (const typename Traits::ElementType& e, const typename Traits::DomainType& x,
         typename Traits::RangeType & y) const
      {
        asImp().f(e,x,y);
      }

      template<typename I>
      bool isDirichlet(const I & ig,
        const typename Traits::IntersectionDomainType & coord
        ) const
      {
        return asImp().isDirichlet( ig, coord );
      }

      //! Dirichlet boundary condition value (displacement)
      void
      u (const typename Traits::ElementType& e, const typename Traits::DomainType& x,
        typename Traits::RangeType & y) const
      {
        asImp().g(e,x,y);
      }

      // //! Neumann boundary condition (surface force)
      // void
      // g (const typename Traits::ElementType& e, const typename Traits::DomainType& x,
      //   typename Traits::RangeType & y) const
      // {
      //   asImp().g(e,x,y);
      // }

      //! First Lame parameter
      typename Traits::RangeFieldType
      lambda(const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
      {
        return asImp().lambda(e,x);
      }

      //! Second Lame parameter (shear modulus)
      typename Traits::RangeFieldType
      mu(const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
      {
        return asImp().mu(e,x);
      }

    private:
      Imp& asImp () {return static_cast<Imp &> (*this);}
      const Imp& asImp () const {return static_cast<const Imp &>(*this);}
    };

    /*! Adapter that extracts Dirichlet boundary conditions from parameter class

      \tparam T  model of LinearElasticityParameterInterface
    */
    template<typename T>
    class LinearElasticityDirichletExtensionAdapter
      : public Dune::PDELab::GridFunctionBase<Dune::PDELab::GridFunctionTraits<typename T::Traits::GridViewType,
                                                                               typename T::Traits::RangeFieldType,
                                                                               T::Traits::dimRange, typename T::Traits::RangeType >
                                              ,LinearElasticityDirichletExtensionAdapter<T> >
    {
    public:
      typedef Dune::PDELab::GridFunctionTraits<typename T::Traits::GridViewType,
                                               typename T::Traits::RangeFieldType,
                                               T::Traits::dimRange, typename T::Traits::RangeType > Traits;

      //! constructor
      LinearElasticityDirichletExtensionAdapter (const typename Traits::GridViewType& g_, T& t_)
        : g(g_), t(t_)
      {}

      //! \copydoc GridFunctionBase::evaluate()
      inline void evaluate (const typename Traits::ElementType& e,
        const typename Traits::DomainType& x,
        typename Traits::RangeType& y) const
      {
        t.u(e,x,y);
      }

      inline const typename Traits::GridViewType& getGridView () const
      {
        return g;
      }

    private:
      const typename Traits::GridViewType g;
      T& t;
    };

  }
}

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/maxwelldg.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_MAXWELLDG_HH
#define DUNE_PDELAB_MAXWELLDG_HH

#include<vector>

#include<dune/common/exceptions.hh>
#include<dune/common/fvector.hh>

#include <dune/geometry/referenceelements.hh>

#include<dune/pdelab/common/function.hh>
#include<dune/pdelab/common/geometrywrapper.hh>
#include<dune/pdelab/finiteelement/localbasiscache.hh>
#include<dune/pdelab/localoperator/defaultimp.hh>
#include<dune/pdelab/localoperator/flags.hh>
#include<dune/pdelab/localoperator/idefault.hh>
#include<dune/pdelab/localoperator/pattern.hh>

#include"maxwellparameter.hh"

namespace Dune {
  namespace PDELab {


    template<int dim>
    class MaxwellEigenvectors
    {};

    /** \brief provide matrix which contains column-wise the eigenvectors of
               maxwell problem

        \tparam dim the space dimension
    */
    template<>
    class MaxwellEigenvectors<3>
    {
      enum { dim = 3 };
    public:

      /**
         Returns eigenvalues in the order

         s, s, -s, -s, 0, 0  (s = 1/sqrt(\mu \epsilon)

         \param eps permittivity
         \param mu permeability
         \param RT matrix to be filled
      */
      template<typename T1, typename T2, typename T3>
      static void eigenvalues (T1 eps, T1 mu, const Dune::FieldVector<T2,2*dim>& e)
      {
        T1 s = 1.0/sqrt(mu*eps); //speed of light s = 1/sqrt(\mu \epsilon)
        e[0] = s;
        e[1] = s;
        e[2] = -s;
        e[3] = -s;
        e[4] = 0;
        e[5] = 0;
      }

      /**
         Returns a matrix with columnwise the eigenvectors. They correspond to
         the eigenvalues in the order

         s, s, -s, -s, 0, 0  (s = 1/sqrt(\mu \epsilon)

         \param eps permittivity
         \param mu permeability
         \param n unit outer normal vector
         \param R matrix to be filled
      */
      template<typename T1, typename T2, typename T3>
      static void eigenvectors (T1 eps, T1 mu, const Dune::FieldVector<T2,dim>& n, Dune::FieldMatrix<T3,2*dim,2*dim>& R)
      {
        T1 a=n[0], b=n[1], c=n[2];

        Dune::FieldVector<T2,dim> re, im;
        if (std::abs(c)<0.5)
          {
            re[0]=a*c; re[1]=b*c; re[2]=c*c-1;
            im[0]=-b;  im[1]=a;   im[2]=0;
          }
        else
          {
            re[0]=a*b; re[1]=b*b-1; re[2]=b*c;
            im[0]=c;  im[1]=0.0;   im[2]=-a;
          }

        // \lambda_0,1 = s
        R[0][0] =  re[0];   R[0][1] =  -im[0];
        R[1][0] =  re[1];   R[1][1] =  -im[1];
        R[2][0] =  re[2];   R[2][1] =  -im[2];
        R[3][0] =  im[0];   R[3][1] =  re[0];
        R[4][0] =  im[1];   R[4][1] =  re[1];
        R[5][0] =  im[2];   R[5][1] =  re[2];

        // \lambda_2,3 = -s
        R[0][2] =  im[0];  R[0][3] =  re[0];
        R[1][2] =  im[1];  R[1][3] =  re[1];
        R[2][2] =  im[2];  R[2][3] =  re[2];
        R[3][2] =  re[0];  R[3][3] =  -im[0];
        R[4][2] =  re[1];  R[4][3] =  -im[1];
        R[5][2] =  re[2];  R[5][3] =  -im[2];

        // \lambda_4,5 = 0
        R[0][4] =   a;  R[0][5] =   0;
        R[1][4] =   b;  R[1][5] =   0;
        R[2][4] =   c;  R[2][5] =   0;
        R[3][4] =   0;  R[3][5] =   a;
        R[4][4] =   0;  R[4][5] =   b;
        R[5][4] =   0;  R[5][5] =   c;

        // apply scaling
        T1 weps=sqrt(eps);
        T1 wmu=sqrt(mu);
        for (std::size_t i=0; i<3; i++)
          for (std::size_t j=0; j<6; j++)
            R[i][j] *= weps;
        for (std::size_t i=3; i<6; i++)
          for (std::size_t j=0; j<6; j++)
            R[i][j] *= wmu;

        return;

        // if (std::abs(std::abs(c)-1)<1e-10)
        //   {
        //     if (c>0)
        //       {
        //         // \lambda_0,1 = s
        //         R[0][0] =  0;   R[0][1] =  1;
        //         R[1][0] =  -1;  R[1][1] =  0;
        //         R[2][0] =  0;   R[2][1] =  0;
        //         R[3][0] =  1;   R[3][1] =  0;
        //         R[4][0] =  0;   R[4][1] =  1;
        //         R[5][0] =  0;   R[5][1] =  0;

        //         // \lambda_2,3 = -s
        //         R[0][2] =  -1; R[0][3] =  0;
        //         R[1][2] =  0;  R[1][3] =  1;
        //         R[2][2] =  0;  R[2][3] =  0;
        //         R[3][2] =  0;  R[3][3] =  1;
        //         R[4][2] =  1;  R[4][3] =  0;
        //         R[5][2] =  0;  R[5][3] =  0;
        //       }
        //     else
        //       {
        //         // \lambda_0,1 = s
        //         R[0][0] =  -1; R[0][1] =  0;
        //         R[1][0] =  0;  R[1][1] =  1;
        //         R[2][0] =  0;  R[2][1] =  0;
        //         R[3][0] =  0;  R[3][1] =  1;
        //         R[4][0] =  1;  R[4][1] =  0;
        //         R[5][0] =  0;  R[5][1] =  0;

        //         // \lambda_2,3 = -s
        //         R[0][2] =  0;   R[0][3] =  1;
        //         R[1][2] =  -1;  R[1][3] =  0;
        //         R[2][2] =  0;   R[2][3] =  0;
        //         R[3][2] =  1;   R[3][3] =  0;
        //         R[4][2] =  0;   R[4][3] =  1;
        //         R[5][2] =  0;   R[5][3] =  0;
        //       }
        //   }
        // else if (std::abs(std::abs(b)-1)<1e-10)
        //   {
        //     if (b>0)
        //       {
        //         // \lambda_0,1 = s
        //         R[0][0] =  -1;  R[0][1] =  0;
        //         R[1][0] =  0;   R[1][1] =  0;
        //         R[2][0] =  0;   R[2][1] =  1;
        //         R[3][0] =  0;   R[3][1] =  1;
        //         R[4][0] =  0;   R[4][1] =  0;
        //         R[5][0] =  1;   R[5][1] =  0;

        //         // \lambda_2,3 = -s
        //         R[0][2] =  0;  R[0][3] =  1;
        //         R[1][2] =  0;  R[1][3] =  0;
        //         R[2][2] =  -1; R[2][3] =  0;
        //         R[3][2] =  1;  R[3][3] =  0;
        //         R[4][2] =  0;  R[4][3] =  0;
        //         R[5][2] =  0;  R[5][3] =  1;
        //       }
        //     else
        //       {
        //         // \lambda_0,1 = s
        //         R[0][0] =  0;  R[0][1] =  1;
        //         R[1][0] =  0;  R[1][1] =  0;
        //         R[2][0] =  -1; R[2][1] =  0;
        //         R[3][0] =  1;  R[3][1] =  0;
        //         R[4][0] =  0;  R[4][1] =  0;
        //         R[5][0] =  0;  R[5][1] =  1;

        //         // \lambda_2,3 = -s
        //         R[0][2] =  -1;  R[0][3] =  0;
        //         R[1][2] =  0;   R[1][3] =  0;
        //         R[2][2] =  0;   R[2][3] =  1;
        //         R[3][2] =  0;   R[3][3] =  1;
        //         R[4][2] =  0;   R[4][3] =  0;
        //         R[5][2] =  1;   R[5][3] =  0;
        //       }
        //   }
        // else if (std::abs(std::abs(a)-1)<1e-10)
        //   {
        //     if (a>0)
        //       {
        //         // \lambda_0,1 = s
        //         R[0][0] =  0;   R[0][1] =  0;
        //         R[1][0] =  0;   R[1][1] =  1;
        //         R[2][0] =  -1;  R[2][1] =  0;
        //         R[3][0] =  0;   R[3][1] =  0;
        //         R[4][0] =  1;   R[4][1] =  0;
        //         R[5][0] =  0;   R[5][1] =  1;

        //         // \lambda_2,3 = -s
        //         R[0][2] =  0;  R[0][3] =  0;
        //         R[1][2] =  -1; R[1][3] =  0;
        //         R[2][2] =  0;  R[2][3] =  1;
        //         R[3][2] =  0;  R[3][3] =  0;
        //         R[4][2] =  0;  R[4][3] =  1;
        //         R[5][2] =  1;  R[5][3] =  0;
        //       }
        //     else
        //       {
        //         // \lambda_0,1 = s
        //         R[0][0] =  0;  R[0][1] =  0;
        //         R[1][0] =  -1; R[1][1] =  0;
        //         R[2][0] =  0;  R[2][1] =  1;
        //         R[3][0] =  0;  R[3][1] =  0;
        //         R[4][0] =  0;  R[4][1] =  1;
        //         R[5][0] =  1;  R[5][1] =  0;

        //         // \lambda_2,3 = -s
        //         R[0][2] =  0;   R[0][3] =  0;
        //         R[1][2] =  0;   R[1][3] =  1;
        //         R[2][2] =  -1;  R[2][3] =  0;
        //         R[3][2] =  0;   R[3][3] =  0;
        //         R[4][2] =  1;   R[4][3] =  0;
        //         R[5][2] =  0;   R[5][3] =  1;
        //       }
        //   }
        // else
        //   {
        //     DUNE_THROW(Dune::Exception,"need axiparallel grids for now!");

        //     // \lambda_0,1 = s
        //     R[0][0] =  b;          R[0][1] =  -(b*b+c*c);
        //     R[1][0] =  -a;         R[1][1] =  a*b;
        //     R[2][0] =  0;          R[2][1] =  a*c;
        //     R[3][0] =  a*c;        R[3][1] =  0;
        //     R[4][0] =  b*c;        R[4][1] =  -c;
        //     R[5][0] =  -(a*a+b*b); R[5][1] =  b;

        //     // \lambda_2,3 = -s
        //     R[0][2] =  -b;         R[0][3] =  -(b*b+c*c);
        //     R[1][2] =  a;          R[1][3] =  a*b;
        //     R[2][2] =  0;          R[2][3] =  a*c;
        //     R[3][2] =  a*c;        R[3][3] =  0;
        //     R[4][2] =  b*c;        R[4][3] =  c;
        //     R[5][2] =  -(a*a+b*b); R[5][3] =  -b;
        //   }

        // // \lambda_4,5 = 0
        // R[0][4] =   0;  R[0][5] =   a;
        // R[1][4] =   0;  R[1][5] =   b;
        // R[2][4] =   0;  R[2][5] =   c;
        // R[3][4] =   a;  R[3][5] =   0;
        // R[4][4] =   b;  R[4][5] =   0;
        // R[5][4] =   c;  R[5][5] =   0;

        // // apply scaling
        // T1 weps=sqrt(eps);
        // T1 wmu=sqrt(mu);
        // for (std::size_t i=0; i<3; i++)
        //   for (std::size_t j=0; j<6; j++)
        //     R[i][j] *= weps;
        // for (std::size_t i=3; i<6; i++)
        //   for (std::size_t j=0; j<6; j++)
        //     R[i][j] *= wmu;

        //std::cout << R << std::endl;

      }
    };

    /** Spatial local operator for discontinuous Galerkin method for Maxwells Equations

        - \nabla \times (\mu^-1 B) + (\sigma/\epsilon) D = j
        + \nabla \times (\eps^-1 D)                      = 0

        with the state vector u=(D,B) having 2*dim components

        - Assumes that the local function space is a power space
        with 2*dim identical components.
        - Assumes Galerkin method, i.e. U=V

        \tparam T parameter class
        \tparam FEM Finite Element Map needed to select the cache
    */
    template<typename T, typename FEM>
    class DGMaxwellSpatialOperator :
      public NumericalJacobianApplyVolume<DGMaxwellSpatialOperator<T,FEM> >,
      public NumericalJacobianVolume<DGMaxwellSpatialOperator<T,FEM> >,
      public NumericalJacobianApplySkeleton<DGMaxwellSpatialOperator<T,FEM> >,
      public NumericalJacobianSkeleton<DGMaxwellSpatialOperator<T,FEM> >,
      public NumericalJacobianApplyBoundary<DGMaxwellSpatialOperator<T,FEM> >,
      public NumericalJacobianBoundary<DGMaxwellSpatialOperator<T,FEM> >,
      public FullSkeletonPattern,
      public FullVolumePattern,
      public LocalOperatorDefaultFlags,
      public InstationaryLocalOperatorDefaultMethods<typename T::Traits::RangeFieldType>
    {
      enum { dim = T::Traits::GridViewType::dimension };

    public:
      // pattern assembly flags
      enum { doPatternVolume = true };
      enum { doPatternSkeleton = true };

      // residual assembly flags
      enum { doAlphaVolume  = true };
      enum { doAlphaSkeleton  = true };
      enum { doAlphaBoundary  = true };
      enum { doLambdaVolume  = true };

      // ! constructor
      DGMaxwellSpatialOperator (T& param_, int overintegration_=0)
        : param(param_), overintegration(overintegration_), cache(20)
      {
      }

      // volume integral depending on test and ansatz functions
      template<typename EG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv, R& r) const
      {
        // get types
        using DGSpace = typename LFSV::template Child<0>::Type;
        using DF = typename DGSpace::Traits::FiniteElementType::Traits
          ::LocalBasisType::Traits::DomainFieldType;
        using RF = typename DGSpace::Traits::FiniteElementType::Traits
          ::LocalBasisType::Traits::RangeFieldType;
        using size_type = typename DGSpace::Traits::SizeType;

        // paranoia check number of number of components
        static_assert(LFSV::CHILDREN == dim*2,
                      "need exactly dim*2 components!");

        // get local function space that is identical for all components
        const auto& dgspace = lfsv.template child<0>();

        // select quadrature rule
        const int order = dgspace.finiteElement().localBasis().order();
        const int intorder = overintegration+2*order;
        auto gt = eg.geometry().type();

        // intermediate results
        std::vector<Dune::FieldVector<RF,dim> > gradphi(dgspace.size());

        // evaluate parameters (assumed constant per element)
        const auto& localcenter =
          Dune::ReferenceElements<DF,dim>::general(gt).position(0,0);
        auto mu = param.mu(eg.entity(),localcenter);
        auto eps = param.eps(eg.entity(),localcenter);
        auto sigma = param.sigma(eg.entity(),localcenter);
        auto muinv = 1.0/mu;
        auto epsinv = 1.0/eps;

        //std::cout << "alpha_volume center=" << eg.geometry().center() << std::endl;

        // loop over quadrature points
        for (const auto &qp : Dune::QuadratureRules<DF,dim>::rule(gt,intorder))
          {
            // evaluate basis functions
            const auto& phi = cache[order].evaluateFunction
              (qp.position(), dgspace.finiteElement().localBasis());

            // evaluate state vector u
            Dune::FieldVector<RF,dim*2> u(0.0);
            for (size_type k=0; k<dim*2; k++) // for all components
              for (size_type j=0; j<dgspace.size(); j++) // for all basis functions
                u[k] += x(lfsv.child(k),j)*phi[j];
            //std::cout << "  u at " << qp.position() << " : " << u << std::endl;

            // evaluate gradient of basis functions (we assume Galerkin method lfsu=lfsv)
            const auto& js = cache[order].evaluateJacobian
              (qp.position(), dgspace.finiteElement().localBasis());

            // compute global gradients
            const auto &jac =
              eg.geometry().jacobianInverseTransposed(qp.position());
            for (size_type i=0; i<dgspace.size(); i++)
              jac.mv(js[i][0],gradphi[i]);

            // integrate
            RF factor = qp.weight()
              * eg.geometry().integrationElement(qp.position());

            Dune::FieldMatrix<RF,dim*2,dim> F;
            F[0][0] = 0;            F[0][1] = -muinv*u[5];  F[0][2] = muinv*u[4];
            F[1][0] = muinv*u[5];   F[1][1] = 0;            F[1][2] = -muinv*u[3];
            F[2][0] =-muinv*u[4];   F[2][1] = muinv*u[3];   F[2][2] = 0;
            F[3][0] = 0;            F[3][1] = epsinv*u[2];  F[3][2] = -epsinv*u[1];
            F[4][0] = -epsinv*u[2]; F[4][1] = 0;            F[4][2] = epsinv*u[0];
            F[5][0] = epsinv*u[1];  F[5][1] = -epsinv*u[0]; F[5][2] = 0;

            // for all components of the system
            for (size_type i=0; i<dim*2; i++)
              // for all test functions of this component
              for (size_type k=0; k<dgspace.size(); k++)
                // for all dimensions
                for (size_type j=0; j<dim; j++)
                  r.accumulate(lfsv.child(i),k,-F[i][j]*gradphi[k][j]*factor);

            // for the first half of the system
            for (size_type i=0; i<dim; i++)
              // for all test functions of this component
              for (size_type k=0; k<dgspace.size(); k++)
                r.accumulate(lfsv.child(i),k,(sigma/eps)*u[i]*phi[k]*factor);

            // std::cout << "  residual: ";
            // for (size_type i=0; i<r.size(); i++) std::cout << r[i] << " ";
            // std::cout << std::endl;
          }
      }

      // skeleton integral depending on test and ansatz functions
      // each face is only visited ONCE!
      template<typename IG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_skeleton (const IG& ig,
                           const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                           const LFSU& lfsu_n, const X& x_n, const LFSV& lfsv_n,
                           R& r_s, R& r_n) const
      {
        using std::max;
        using std::sqrt;

        // get types
        using DGSpace = typename LFSV::template Child<0>::Type;
        using DF = typename DGSpace::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType;
        using RF = typename DGSpace::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType;
        using size_type = typename DGSpace::Traits::SizeType;

        // get local function space that is identical for all components
        const auto& dgspace_s = lfsv_s.template child<0>();
        const auto& dgspace_n = lfsv_n.template child<0>();

        // normal: assume faces are planar
        const auto& n_F = ig.centerUnitOuterNormal();

        // evaluate speed of sound (assumed constant per element)
        const auto& inside_local =
          Dune::ReferenceElements<DF,dim>::general(ig.inside().type()).position(0,0);
        const auto& outside_local =
          Dune::ReferenceElements<DF,dim>::general(ig.outside().type()).position(0,0);
        // This is wrong -- this approach (with A- and A+) does not allow
        // position-dependent eps and mu, so we should not allow the parameter
        // class to specify them in a position-dependent manner.  See my
        // (Jorrit Fahlke) dissertation on how to do it right.
        auto mu_s = param.mu(ig.inside(),inside_local);
        auto mu_n = param.mu(ig.outside(),outside_local);
        auto eps_s = param.eps(ig.inside(),inside_local);
        auto eps_n = param.eps(ig.outside(),outside_local);
        //auto sigma_s = param.sigma(ig.inside(),inside_local);
        //auto sigma_n = param.sigma(ig.outside(),outside_local);

        // compute A+ (outgoing waves)
        Dune::FieldMatrix<DF,dim*2,dim*2> R_s;
        MaxwellEigenvectors<dim>::eigenvectors(eps_s,mu_s,n_F,R_s);
        Dune::FieldMatrix<DF,dim*2,dim*2> Dplus_s(0.0);
        Dplus_s[0][0] = 1.0/sqrt(eps_s*mu_s);
        Dplus_s[1][1] = 1.0/sqrt(eps_s*mu_s);
        Dune::FieldMatrix<DF,dim*2,dim*2> Aplus_s(R_s);
        Aplus_s.rightmultiply(Dplus_s);
        R_s.invert();
        Aplus_s.rightmultiply(R_s);

        // compute A- (incoming waves)
        Dune::FieldMatrix<DF,dim*2,dim*2> R_n;
        MaxwellEigenvectors<dim>::eigenvectors(eps_n,mu_n,n_F,R_n);
        Dune::FieldMatrix<DF,dim*2,dim*2> Dminus_n(0.0);
        Dminus_n[2][2] = -1.0/sqrt(eps_n*mu_n);
        Dminus_n[3][3] = -1.0/sqrt(eps_n*mu_n);
        Dune::FieldMatrix<DF,dim*2,dim*2> Aminus_n(R_n);
        Aminus_n.rightmultiply(Dminus_n);
        R_n.invert();
        Aminus_n.rightmultiply(R_n);

        // select quadrature rule
        const int order_s = dgspace_s.finiteElement().localBasis().order();
        const int order_n = dgspace_n.finiteElement().localBasis().order();
        const int intorder = overintegration+1+2*max(order_s,order_n);
        auto gtface = ig.geometry().type();

        // std::cout << "alpha_skeleton center=" << ig.geometry().center() << std::endl;

        // loop over quadrature points
        for (const auto &qp :
               Dune::QuadratureRules<DF,dim-1>::rule(gtface,intorder))
          {
            // position of quadrature point in local coordinates of elements
            const auto& iplocal_s = ig.geometryInInside().global(qp.position());
            const auto& iplocal_n = ig.geometryInOutside().global(qp.position());

            // evaluate basis functions
            const auto& phi_s = cache[order_s].evaluateFunction(iplocal_s,dgspace_s.finiteElement().localBasis());
            const auto& phi_n = cache[order_n].evaluateFunction(iplocal_n,dgspace_n.finiteElement().localBasis());

            // evaluate u from inside and outside
            Dune::FieldVector<RF,dim*2> u_s(0.0);
            for (size_type i=0; i<dim*2; i++) // for all components
              for (size_type k=0; k<dgspace_s.size(); k++) // for all basis functions
                u_s[i] += x_s(lfsv_s.child(i),k)*phi_s[k];
            Dune::FieldVector<RF,dim*2> u_n(0.0);
            for (size_type i=0; i<dim*2; i++) // for all components
              for (size_type k=0; k<dgspace_n.size(); k++) // for all basis functions
                u_n[i] += x_n(lfsv_n.child(i),k)*phi_n[k];

            // compute numerical flux at integration point
            Dune::FieldVector<RF,dim*2> f(0.0);
            Aplus_s.umv(u_s,f);
            // std::cout << "  after A_plus*u_s  " << f << std::endl;
            Aminus_n.umv(u_n,f);
            // std::cout << "  after A_minus*u_n " << f << std::endl;

            //std::cout << "f=" << f << " u_s=" << u_s << " u_n=" << u_n << std::endl;

            // integrate
            RF factor = qp.weight() * ig.geometry().integrationElement(qp.position());
            for (size_type k=0; k<dgspace_s.size(); k++) // loop over all vector-valued (!) basis functions (with identical components)
              for (size_type i=0; i<dim*2; i++) // loop over all components
                r_s.accumulate(lfsv_s.child(i),k,f[i]*phi_s[k]*factor);
            for (size_type k=0; k<dgspace_n.size(); k++) // loop over all vector-valued (!) basis functions (with identical components)
              for (size_type i=0; i<dim*2; i++) // loop over all components
                r_n.accumulate(lfsv_n.child(i),k,-f[i]*phi_n[k]*factor);
          }

        // std::cout << "  residual_s: ";
        // for (auto v : r_s) std::cout << v << " ";
        // std::cout << std::endl;
        // std::cout << "  residual_n: ";
        // for (auto v : r_n) std::cout << v << " ";
        // std::cout << std::endl;
      }

      // skeleton integral depending on test and ansatz functions
      template<typename IG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_boundary (const IG& ig,
                           const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                           R& r_s) const
      {
        // get types
        using DGSpace = typename LFSV::template Child<0>::Type;
        using DF = typename DGSpace::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType;
        using RF = typename DGSpace::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType;
        using size_type = typename DGSpace::Traits::SizeType;

        // get local function space that is identical for all components
        const auto& dgspace_s = lfsv_s.template child<0>();

        // normal: assume faces are planar
        const auto& n_F = ig.centerUnitOuterNormal();

        // evaluate speed of sound (assumed constant per element)
        const auto& inside_local =
          Dune::ReferenceElements<DF,dim>::general(ig.inside().type()).position(0,0);
        auto mu_s = param.mu(ig.inside(),inside_local);
        auto eps_s = param.eps(ig.inside(),inside_local);
        //auto sigma_s = param.sigma(ig.inside(),inside_local);

        // compute A+ (outgoing waves)
        Dune::FieldMatrix<DF,dim*2,dim*2> R_s;
        MaxwellEigenvectors<dim>::eigenvectors(eps_s,mu_s,n_F,R_s);
        Dune::FieldMatrix<DF,dim*2,dim*2> Dplus_s(0.0);
        Dplus_s[0][0] = 1.0/sqrt(eps_s*mu_s);
        Dplus_s[1][1] = 1.0/sqrt(eps_s*mu_s);
        Dune::FieldMatrix<DF,dim*2,dim*2> Aplus_s(R_s);
        Aplus_s.rightmultiply(Dplus_s);
        R_s.invert();
        Aplus_s.rightmultiply(R_s);

        // compute A- (incoming waves)
        Dune::FieldMatrix<DF,dim*2,dim*2> R_n;
        MaxwellEigenvectors<dim>::eigenvectors(eps_s,mu_s,n_F,R_n);
        Dune::FieldMatrix<DF,dim*2,dim*2> Dminus_n(0.0);
        Dminus_n[2][2] = -1.0/sqrt(eps_s*mu_s);
        Dminus_n[3][3] = -1.0/sqrt(eps_s*mu_s);
        Dune::FieldMatrix<DF,dim*2,dim*2> Aminus_n(R_n);
        Aminus_n.rightmultiply(Dminus_n);
        R_n.invert();
        Aminus_n.rightmultiply(R_n);

        // select quadrature rule
        const int order_s = dgspace_s.finiteElement().localBasis().order();
        const int intorder = overintegration+1+2*order_s;
        auto gtface = ig.geometry().type();

        // std::cout << "alpha_boundary center=" << ig.geometry().center() << std::endl;

        // loop over quadrature points
        for(const auto &qp :
              Dune::QuadratureRules<DF,dim-1>::rule(gtface,intorder))
          {
            // position of quadrature point in local coordinates of elements
            const auto& iplocal_s = ig.geometryInInside().global(qp.position());

            // evaluate basis functions
            const auto& phi_s = cache[order_s].evaluateFunction
              (iplocal_s,dgspace_s.finiteElement().localBasis());

            // evaluate u from inside and outside
            Dune::FieldVector<RF,dim*2> u_s(0.0);
            for (size_type i=0; i<dim*2; i++) // for all components
              for (size_type k=0; k<dgspace_s.size(); k++) // for all basis functions
                u_s[i] += x_s(lfsv_s.child(i),k)*phi_s[k];
            // std::cout << "  u_s " << u_s << std::endl;

            // evaluate boundary condition
            Dune::FieldVector<RF,dim*2> u_n(param.g(ig.intersection(),qp.position(),u_s));
            // std::cout << "  u_n " << u_n << " bc: " << param.g(ig.intersection(),qp.position(),u_s) << std::endl;

            // compute numerical flux at integration point
            Dune::FieldVector<RF,dim*2> f(0.0);
            Aplus_s.umv(u_s,f);
            // std::cout << "  after A_plus*u_s  " << f << std::endl;
            Aminus_n.umv(u_n,f);
            // std::cout << "  after A_minus*u_n " << f << std::endl;

            // integrate
            RF factor = qp.weight() * ig.geometry().integrationElement(qp.position());
            for (size_type k=0; k<dgspace_s.size(); k++) // loop over all vector-valued (!) basis functions (with identical components)
              for (size_type i=0; i<dim*2; i++) // loop over all components
                r_s.accumulate(lfsv_s.child(i),k,f[i]*phi_s[k]*factor);
          }

        // std::cout << "  residual_s: ";
        // for (size_type i=0; i<r_s.size(); i++) std::cout << r_s[i] << " ";
        // std::cout << std::endl;
      }

      // volume integral depending only on test functions
      template<typename EG, typename LFSV, typename R>
      void lambda_volume (const EG& eg, const LFSV& lfsv, R& r) const
      {
        // get types
        using DGSpace = typename LFSV::template Child<0>::Type;
        using DF = typename DGSpace::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType;
        using size_type = typename DGSpace::Traits::SizeType;

        // get local function space that is identical for all components
        const auto& dgspace = lfsv.template child<0>();

        // select quadrature rule
        const int order_s = dgspace.finiteElement().localBasis().order();
        const int intorder = overintegration+2*order_s;
        Dune::GeometryType gt = eg.geometry().type();

        // loop over quadrature points
        for (const auto &qp : Dune::QuadratureRules<DF,dim>::rule(gt,intorder))
          {
            // evaluate right hand side
            auto j = param.j(eg.entity(),qp.position());

            // evaluate basis functions
            const auto& phi = cache[order_s].evaluateFunction(qp.position(),dgspace.finiteElement().localBasis());

            // integrate
            auto factor = qp.weight() * eg.geometry().integrationElement(qp.position());
            for (size_type k=0; k<dim*2; k++) // for all components
              for (size_type i=0; i<dgspace.size(); i++) // for all test functions of this component
                r.accumulate(lfsv.child(k),i,-j[k]*phi[i]*factor);
          }
      }

      //! set time in parameter class
      void setTime (typename T::Traits::RangeFieldType t)
      {
      }

      //! to be called once before each time step
      void preStep (typename T::Traits::RangeFieldType time, typename T::Traits::RangeFieldType dt,
                    int stages)
      {
      }

      //! to be called once before each stage
      void preStage (typename T::Traits::RangeFieldType time, int r)
      {
      }

      //! to be called once at the end of each stage
      void postStage ()
      {
      }

      //! to be called once before each stage
      typename T::Traits::RangeFieldType suggestTimestep (typename T::Traits::RangeFieldType dt) const
      {
        return dt;
      }

    private:
      T& param;
      int overintegration;
      typedef typename FEM::Traits::FiniteElementType::Traits::LocalBasisType LocalBasisType;
      typedef Dune::PDELab::LocalBasisCache<LocalBasisType> Cache;
      std::vector<Cache> cache;
    };



    /** a local operator for the mass operator of a vector valued lfs (L_2 integral)
     *
     * \f{align*}{
     \int_\Omega uv dx
     * \f}
     *
     * This is pretty much the same as PowerL2.  Differences are:
     * \item this operator evaluates the child basis only once for child 0 an
     *       reuses that for the other components
     * \item this operator caches basis evaluations
     */
    template<typename T, typename FEM>
    class DGMaxwellTemporalOperator :
      public NumericalJacobianApplyVolume<DGMaxwellTemporalOperator<T,FEM> >,
      public LocalOperatorDefaultFlags,
      public InstationaryLocalOperatorDefaultMethods<typename T::Traits::RangeFieldType>
    {
      enum { dim = T::Traits::GridViewType::dimension };
    public:
      // pattern assembly flags
      enum { doPatternVolume = true };

      // residual assembly flags
      enum { doAlphaVolume = true };

      DGMaxwellTemporalOperator (T& param_, int overintegration_=0)
        : param(param_), overintegration(overintegration_), cache(20)
      {}

      // define sparsity pattern of operator representation
      template<typename LFSU, typename LFSV, typename LocalPattern>
      void pattern_volume (const LFSU& lfsu, const LFSV& lfsv,
                           LocalPattern& pattern) const
      {
        // paranoia check number of number of components
        static_assert(LFSU::CHILDREN==LFSV::CHILDREN, "need U=V!");
        static_assert(LFSV::CHILDREN==dim*2, "need exactly dim*2 components!");

        for (size_t k=0; k<LFSV::CHILDREN; k++)
          for (size_t i=0; i<lfsv.child(k).size(); ++i)
            for (size_t j=0; j<lfsu.child(k).size(); ++j)
              pattern.addLink(lfsv.child(k),i,lfsu.child(k),j);
      }

      // volume integral depending on test and ansatz functions
      template<typename EG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv, R& r) const
      {
        // get types
        using DGSpace = typename LFSV::template Child<0>::Type;
        using DF = typename DGSpace::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType;
        using RF = typename DGSpace::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType;
        using size_type = typename DGSpace::Traits::SizeType;

        // get local function space that is identical for all components
        const auto& dgspace = lfsv.template child<0>();

        // select quadrature rule
        const int order = dgspace.finiteElement().localBasis().order();
        const int intorder = overintegration+2*order;
        auto gt = eg.geometry().type();

        // loop over quadrature points
        for (const auto& qp : Dune::QuadratureRules<DF,dim>::rule(gt,intorder))
          {
            // evaluate basis functions
            const auto& phi = cache[order].evaluateFunction(qp.position(),dgspace.finiteElement().localBasis());

            // evaluate u
            Dune::FieldVector<RF,dim*2> u(0.0);
            for (size_type k=0; k<dim*2; k++) // for all components
              for (size_type j=0; j<dgspace.size(); j++) // for all basis functions
                u[k] += x(lfsv.child(k),j)*phi[j];

            // integrate
            RF factor = qp.weight() * eg.geometry().integrationElement(qp.position());
            for (size_type k=0; k<dim*2; k++) // for all components
              for (size_type i=0; i<dgspace.size(); i++) // for all test functions of this component
                r.accumulate(lfsv.child(k),i,u[k]*phi[i]*factor);
          }
      }

      // jacobian of volume term
      template<typename EG, typename LFSU, typename X, typename LFSV, typename M>
      void jacobian_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv,
                            M& mat) const
      {
        // get types
        using DGSpace = typename LFSV::template Child<0>::Type;
        using DF = typename DGSpace::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType;
        using RF = typename DGSpace::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType;
        using size_type = typename DGSpace::Traits::SizeType;

        // get local function space that is identical for all components
        const auto& dgspace = lfsv.template child<0>();

        // select quadrature rule
        const int order = dgspace.finiteElement().localBasis().order();
        const int intorder = overintegration+2*order;
        auto gt = eg.geometry().type();

        // loop over quadrature points
        for (const auto& qp : Dune::QuadratureRules<DF,dim>::rule(gt,intorder))
          {
            // evaluate basis functions
            const auto& phi = cache[order].evaluateFunction(qp.position(),dgspace.finiteElement().localBasis());

            // integrate
            RF factor = qp.weight() * eg.geometry().integrationElement(qp.position());
            for (size_type k=0; k<dim*2; k++) // for all components
              for (size_type i=0; i<dgspace.size(); i++) // for all test functions of this component
                for (size_type j=0; j<dgspace.size(); j++) // for all ansatz functions of this component
                  mat.accumulate(lfsv.child(k),i,lfsu.child(k),j,phi[j]*phi[i]*factor);
          }
      }

    private:
      T& param;
      int overintegration;
      typedef typename FEM::Traits::FiniteElementType::Traits::LocalBasisType LocalBasisType;
      typedef Dune::PDELab::LocalBasisCache<LocalBasisType> Cache;
      std::vector<Cache> cache;
    };

  }
}

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/maxwellparameter.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_MAXWELLPARAMETER_HH
#define DUNE_PDELAB_MAXWELLPARAMETER_HH

#include<vector>

#include<dune/common/exceptions.hh>
#include<dune/common/fvector.hh>

#include<dune/geometry/quadraturerules.hh>
#include<dune/geometry/referenceelements.hh>
#include<dune/geometry/type.hh>

#include<dune/pdelab/common/function.hh>
#include<dune/pdelab/common/functionutilities.hh>
#include<dune/pdelab/common/geometrywrapper.hh>

namespace Dune {
  namespace PDELab {

    /** \brief Traits class for convection diffusion parameters
     *
     * A class supplying parameters to a convection-diffusion local
     * operator has to define a public traits class exporting the needed
     * types and constants.
     */
    template<typename GV, typename RF>
    struct MaxwellParameterTraits
    {
      //! \brief the grid view
      typedef GV GridViewType;

      //! \brief Enum for domain dimension
      enum {
        //! \brief dimension of the domain
        dimDomain = GV::dimension
      };

      //! \brief Export type for domain field
      typedef typename GV::Grid::ctype DomainFieldType;

      //! \brief domain type
      typedef Dune::FieldVector<DomainFieldType,dimDomain> DomainType;

      //! \brief domain type
      typedef Dune::FieldVector<DomainFieldType,dimDomain-1> IntersectionDomainType;

      //! \brief Export type for range field
      typedef RF RangeFieldType;

      //! \brief range type
      typedef Dune::FieldVector<RF,GV::dimension> RangeType;

      //! \brief range type
      typedef Dune::FieldVector<RF,2*GV::dimension> StateType;

      //! grid types
      typedef typename GV::Traits::template Codim<0>::Entity ElementType;
      typedef typename GV::Intersection IntersectionType;
    };

    template<typename T>
    class MaxwellInitialValueAdapter
      : public Dune::PDELab::GridFunctionBase<Dune::PDELab::GridFunctionTraits<typename T::Traits::GridViewType,
                                                                               typename T::Traits::RangeFieldType,
                                                                               T::Traits::dimDomain*2,Dune::FieldVector<typename T::Traits::RangeFieldType,T::Traits::dimDomain*2> >
                                              ,MaxwellInitialValueAdapter<T> >
    {
    public:
      typedef Dune::PDELab::GridFunctionTraits<typename T::Traits::GridViewType,
                                               typename T::Traits::RangeFieldType,
                                               T::Traits::dimDomain*2,Dune::FieldVector<typename T::Traits::RangeFieldType,T::Traits::dimDomain*2> > Traits;

      //! constructor
      MaxwellInitialValueAdapter (const typename Traits::GridViewType& g_, const T& t_) : g(g_), t(t_) {}

      //! \copydoc GridFunctionBase::evaluate()
      inline void evaluate (const typename Traits::ElementType& e,
                            const typename Traits::DomainType& x,
                            typename Traits::RangeType& y) const
      {
        y = t.u0(e,x);
      }

      inline const typename Traits::GridViewType& getGridView () const
      {
        return g;
      }

    private:
      typename Traits::GridViewType g;
      const T& t;
    };

    template<typename GV, typename RF>
    class MaxwellModelProblem
    {
    public:
      typedef MaxwellParameterTraits<GV,RF> Traits;

      MaxwellModelProblem ()
        : pi(3.141592653589793238462643), time(0.0)
      {
      }

      //! permittivity
      typename Traits::RangeFieldType
      eps (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
      {
        return 1.0;
      }

      //! permeability
      typename Traits::RangeFieldType
      mu (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
      {
        return 1.0;
      }

      //! permeability
      typename Traits::RangeFieldType
      sigma (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
      {
        return 1.0;
      }

      //! boundary condition value
      typename Traits::StateType
      g (const typename Traits::IntersectionType& is, const typename Traits::IntersectionDomainType& x, const typename Traits::StateType& s) const
      {
        typename Traits::DomainType xglobal = is.geometry().global(x);
        typename Traits::StateType u(0.0);
        return u;
      }

      //! right hand side
      typename Traits::StateType
      j (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
      {
        typename Traits::StateType rhs(0.0);
        return rhs;
      }

      //! initial value
      typename Traits::StateType
      u0 (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
      {
        typename Traits::StateType u(0.0);
        return u;
      }

      //! set time for subsequent evaluation
      void setTime (RF t)
      {
        time = t;
      }

    private:
      double pi;
      RF time;
    };
  }
}
#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/navierstokesmass.hh <==
// -*- tab-width: 2; indent-tabs-mode: nil -*-
// vi: set et ts=2 sw=2 sts=2:

#ifndef DUNE_PDELAB_LOCALOPERATOR_NAVIERSTOKESMASS_HH
#define DUNE_PDELAB_LOCALOPERATOR_NAVIERSTOKESMASS_HH

#include <dune/geometry/quadraturerules.hh>
#include <dune/localfunctions/common/interfaceswitch.hh>

#include <dune/pdelab/localoperator/pattern.hh>
#include <dune/pdelab/localoperator/flags.hh>
#include <dune/pdelab/localoperator/idefault.hh>

namespace Dune {
  namespace PDELab {

    /** \brief A local operator for the mass term corresponding to the
        instationary part in the Navier-Stokes equations.

        \f{align*}{
        \int_\Omega \rho u\cdot v dx
        \f}
    */
    template<typename PRM>
    class NavierStokesMass :
      public FullVolumePattern ,
      public LocalOperatorDefaultFlags ,
      public InstationaryLocalOperatorDefaultMethods<double>
    {
    public:
      // pattern assembly flags
      enum { doPatternVolume = true };

      // residual assembly flags
      enum { doAlphaVolume = true };

      NavierStokesMass (const PRM & p_, int superintegration_order_ = 0)
        : p(p_), superintegration_order(superintegration_order_)
      {}

      // volume integral depending on test and ansatz functions
      template<typename EG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv, R& r) const
      {
        typedef typename LFSV::template Child<0>::Type LFSV_PFS_V;
        const LFSV_PFS_V& lfsv_pfs_v = lfsv.template child<0>();

        for(unsigned int i=0; i<LFSV_PFS_V::CHILDREN; ++i)
          {
            scalar_alpha_volume(eg,lfsv_pfs_v.child(i),x,lfsv_pfs_v.child(i),r);
          }
      }

      // jacobian of volume term
      template<typename EG, typename LFSU, typename X, typename LFSV, typename M>
      void jacobian_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv,
                            M& mat) const
      {
        typedef typename LFSV::template Child<0>::Type LFSV_PFS_V;
        const LFSV_PFS_V& lfsv_pfs_v = lfsv.template child<0>();

        for(unsigned int i=0; i<LFSV_PFS_V::CHILDREN; ++i)
          {
            scalar_jacobian_volume(eg,lfsv_pfs_v.child(i),x,lfsv_pfs_v.child(i),mat);
          }
      }

    private:
      template<typename EG, typename LFSU, typename X, typename LFSV, typename R>
      void scalar_alpha_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv,
                                R& r) const
      {

        // Switches between local and global interface
        typedef FiniteElementInterfaceSwitch<
          typename LFSU::Traits::FiniteElementType
          > FESwitch;
        typedef BasisInterfaceSwitch<
          typename FESwitch::Basis
          > BasisSwitch;

        // domain and range field type
        typedef typename BasisSwitch::DomainField DF;
        typedef typename BasisSwitch::RangeField RF;
        typedef typename BasisSwitch::Range RangeType;

        typedef typename LFSU::Traits::SizeType size_type;

        // dimensions
        const int dim = EG::Geometry::mydimension;

        // select quadrature rule
        Dune::GeometryType gt = eg.geometry().type();
        const int v_order = FESwitch::basis(lfsu.finiteElement()).order();
        const int det_jac_order = gt.isSimplex() ? 0 : (dim-1);
        const int qorder = 2*v_order + det_jac_order + superintegration_order;
        const Dune::QuadratureRule<DF,dim>& rule = Dune::QuadratureRules<DF,dim>::rule(gt,qorder);

        // loop over quadrature points
        for (const auto& ip : rule)
          {
            // evaluate basis functions
            std::vector<RangeType> phi(lfsu.size());
            FESwitch::basis(lfsu.finiteElement()).evaluateFunction(ip.position(),phi);

            RF rho = p.rho(eg,ip.position());
            // evaluate u
            RF u=0.0;
            for (size_type i=0; i<lfsu.size(); i++)
              u += x(lfsu,i)*phi[i];

            // u*phi_i
            RF factor = ip.weight() * rho * eg.geometry().integrationElement(ip.position());

            for (size_type i=0; i<lfsu.size(); i++)
              r.accumulate(lfsv,i, u*phi[i]*factor);
          }
      }

      template<typename EG, typename LFSU, typename X, typename LFSV, typename M>
      void scalar_jacobian_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv,
                                   M& mat) const
      {

        // Switches between local and global interface
        typedef FiniteElementInterfaceSwitch<
          typename LFSU::Traits::FiniteElementType
          > FESwitch;
        typedef BasisInterfaceSwitch<
          typename FESwitch::Basis
          > BasisSwitch;

        // domain and range field type
        typedef typename BasisSwitch::DomainField DF;
        typedef typename BasisSwitch::RangeField RF;
        typedef typename BasisSwitch::Range RangeType;
        typedef typename LFSU::Traits::SizeType size_type;

        // dimensions
        const int dim = EG::Geometry::mydimension;

        // select quadrature rule
        Dune::GeometryType gt = eg.geometry().type();
        const int v_order = FESwitch::basis(lfsu.finiteElement()).order();
        const int det_jac_order = gt.isSimplex() ? 0 : (dim-1);
        const int qorder = 2*v_order + det_jac_order + superintegration_order;
        const Dune::QuadratureRule<DF,dim>& rule = Dune::QuadratureRules<DF,dim>::rule(gt,qorder);

        // loop over quadrature points
        for (const auto& ip : rule)
          {
            // evaluate basis functions
            std::vector<RangeType> phi(lfsu.size());
            FESwitch::basis(lfsu.finiteElement()).evaluateFunction(ip.position(),phi);

            // integrate phi_j*phi_i
            RF rho = p.rho(eg,ip.position());
            RF factor = ip.weight() * rho * eg.geometry().integrationElement(ip.position());
            for (size_type j=0; j<lfsu.size(); j++)
              for (size_type i=0; i<lfsu.size(); i++)
                mat.accumulate(lfsv,i,lfsu,j, phi[j]*phi[i]*factor);
          }
      }

      const PRM& p;
      const int superintegration_order;
    }; // end class NavierStokesMass

    /** \brief A local operator for the mass term corresponding to the
        instationary part in the Navier-Stokes equations
        using a vector-valued Finite Element map for the velocity grid function space.

        \f{align*}{
        \int_\Omega \rho u\cdot v dx
        \f}
    */
    template<typename PRM>
    class NavierStokesVelVecMass :
      public FullVolumePattern ,
      public LocalOperatorDefaultFlags ,
      public InstationaryLocalOperatorDefaultMethods<double>
    {
    public:
      // pattern assembly flags
      enum { doPatternVolume = true };

      // residual assembly flags
      enum { doAlphaVolume = true };

      NavierStokesVelVecMass (const PRM & p_, int superintegration_order_ = 0)
        : p(p_), superintegration_order(superintegration_order_)
      {}

      // volume integral depending on test and ansatz functions
      template<typename EG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv, R& r) const
      {
        // dimensions
        const int dim = EG::Geometry::mydimension;

        // subspaces
        typedef typename LFSV::template Child<0>::Type LFSV_V;
        const LFSV_V& lfsv_v = lfsv.template child<0>();
        const LFSV_V& lfsu_v = lfsu.template child<0>();

        // domain and range field type
        typedef FiniteElementInterfaceSwitch<typename LFSV_V::Traits::FiniteElementType > FESwitch_V;
        typedef BasisInterfaceSwitch<typename FESwitch_V::Basis > BasisSwitch_V;
        typedef typename BasisSwitch_V::DomainField DF;
        typedef typename BasisSwitch_V::RangeField RF;
        typedef typename BasisSwitch_V::Range Range_V;
        typedef typename LFSV::Traits::SizeType size_type;

        // select quadrature rule
        Dune::GeometryType gt = eg.geometry().type();
        const int v_order = FESwitch_V::basis(lfsv_v.finiteElement()).order();
        const int det_jac_order = gt.isSimplex() ? 0 : (dim-1);
        const int qorder = 2*v_order + det_jac_order + superintegration_order;
        const Dune::QuadratureRule<DF,dim>& rule = Dune::QuadratureRules<DF,dim>::rule(gt,qorder);

        // loop over quadrature points
        for (const auto& ip : rule)
          {
            const Dune::FieldVector<DF,dim> local = ip.position();
            const RF rho = p.rho(eg,local);

            // compute basis functions
            std::vector<Range_V> phi_v(lfsv_v.size());
            FESwitch_V::basis(lfsv_v.finiteElement()).evaluateFunction(local,phi_v);

            // compute u
            Range_V u(0.0);
            for(size_type i=0; i<lfsu_v.size(); i++)
              u.axpy(x(lfsu_v,i),phi_v[i]);

            const RF factor = ip.weight() * rho * eg.geometry().integrationElement(ip.position());

            for(size_type i=0; i<lfsv_v.size(); i++)
              r.accumulate(lfsv_v,i, (u*phi_v[i]) * factor);

          } // end loop quadrature points
      } // end alpha_volume

      // jacobian of volume term
      template<typename EG, typename LFSU, typename X, typename LFSV, typename M>
      void jacobian_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv,
                            M& mat) const
      {
        // dimensions
        const int dim = EG::Geometry::mydimension;

        // subspaces
        typedef typename LFSV::template Child<0>::Type LFSV_V;
        const LFSV_V& lfsv_v = lfsv.template child<0>();
        const LFSV_V& lfsu_v = lfsu.template child<0>();

        // domain and range field type
        typedef FiniteElementInterfaceSwitch<typename LFSV_V::Traits::FiniteElementType > FESwitch_V;
        typedef BasisInterfaceSwitch<typename FESwitch_V::Basis > BasisSwitch_V;
        typedef typename BasisSwitch_V::DomainField DF;
        typedef typename BasisSwitch_V::RangeField RF;
        typedef typename BasisSwitch_V::Range Range_V;
        typedef typename LFSV::Traits::SizeType size_type;

        // select quadrature rule
        Dune::GeometryType gt = eg.geometry().type();
        const int v_order = FESwitch_V::basis(lfsv_v.finiteElement()).order();
        const int det_jac_order = gt.isSimplex() ? 0 : (dim-1);
        const int qorder = 2*v_order + det_jac_order + superintegration_order;
        const Dune::QuadratureRule<DF,dim>& rule = Dune::QuadratureRules<DF,dim>::rule(gt,qorder);

        // loop over quadrature points
        for (const auto& ip : rule)
          {
            const Dune::FieldVector<DF,dim> local = ip.position();
            const RF rho = p.rho(eg,local);

            // compute basis functions
            std::vector<Range_V> phi_v(lfsv_v.size());
            FESwitch_V::basis(lfsv_v.finiteElement()).evaluateFunction(local,phi_v);

            const RF factor = ip.weight() * rho * eg.geometry().integrationElement(ip.position());

            for(size_type i=0; i<lfsv_v.size(); i++)
              for(size_type j=0; j<lfsu_v.size(); j++)
                mat.accumulate(lfsv_v,i,lfsu_v,j, (phi_v[j]*phi_v[i]) * factor);
          } // end loop quadrature points
      } // end jacobian_volume

    private :
      const PRM& p;
      const int superintegration_order;
    }; // end class NavierStokesVelVecMass

  } // end namespace PDELab
} // end namespace Dune
#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/nonlinearconvectiondiffusionfem.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_LOCALOPERATOR_NONLINEARCONVECTIONDIFFUSIONFEM_HH
#define DUNE_PDELAB_LOCALOPERATOR_NONLINEARCONVECTIONDIFFUSIONFEM_HH

#include<vector>

#include<dune/common/exceptions.hh>
#include<dune/common/fvector.hh>
#include<dune/geometry/type.hh>

#include<dune/geometry/referenceelements.hh>
#include<dune/geometry/quadraturerules.hh>

#include <dune/pdelab/common/function.hh>
#include<dune/pdelab/constraints/common/constraintsparameters.hh>

#include"defaultimp.hh"
#include"pattern.hh"
#include"flags.hh"
#include"idefault.hh"


namespace Dune {
  namespace PDELab {
    //! \addtogroup LocalOperator
    //! \ingroup PDELab
    //! \{

    /** a local operator for solving the non-linear convection-diffusion equation with standard FEM
     *
     * \f{align*}{
     *   \nabla\cdot\{q(x,u) - D(x) v(u) \nabla w(u)\} &=& f(u) \mbox{ in } \Omega,  \\
     *                                            u &=& g \mbox{ on } \partial\Omega_D \\
     *         (q(x,u) - K(x)\nabla w(u)) \cdot \nu &=& j(u) \mbox{ on } \partial\Omega_N \\
     * \f}
     */

    //! traits class for two phase parameter class
    template<typename GV, typename RF>
    struct ConvectionDiffusionParameterTraits
    {
      //! \brief the grid view
      typedef GV GridViewType;

      //! \brief Enum for domain dimension
      enum {
        //! \brief dimension of the domain
        dimDomain = GV::dimension
      };

      //! \brief Export type for domain field
      typedef typename GV::Grid::ctype DomainFieldType;

      //! \brief domain type
      typedef Dune::FieldVector<DomainFieldType,dimDomain> DomainType;

      //! \brief domain type
      typedef Dune::FieldVector<DomainFieldType,dimDomain-1> IntersectionDomainType;

      //! \brief Export type for range field
      typedef RF RangeFieldType;

      //! \brief range type
      typedef Dune::FieldVector<RF,GV::dimensionworld> RangeType;

      //! \brief permeability tensor type
      typedef Dune::FieldMatrix<RangeFieldType,dimDomain,dimDomain> PermTensorType;

      //! grid types
      typedef typename GV::Traits::template Codim<0>::Entity ElementType;
      typedef typename GV::Intersection IntersectionType;
    };

    //! base class for parameter class
    template<class T, class Imp>
    class ConvectionDiffusionParameterInterface
    {
    public:
      typedef T Traits;

      //! source/reaction term
      typename Traits::RangeFieldType
      f (const typename Traits::ElementType& e, const typename Traits::DomainType& x,
         typename Traits::RangeFieldType u) const
      {
        return asImp().f(e,x,u);
      }

      //! nonlinearity under gradient
      typename Traits::RangeFieldType
      w (const typename Traits::ElementType& e, const typename Traits::DomainType& x,
         typename Traits::RangeFieldType u) const
      {
        return asImp().w(e,x,u);
      }

      //! scalar nonlinearity in diffusion coefficient
      typename Traits::RangeFieldType
      v (const typename Traits::ElementType& e, const typename Traits::DomainType& x,
         typename Traits::RangeFieldType u) const
      {
        return asImp().v(e,x,u);
      }

      //! tensor diffusion coefficient
      typename Traits::PermTensorType
      D (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
      {
        return asImp().D(e,x);
      }

      //! nonlinear flux vector
      typename Traits::RangeType
      q (const typename Traits::ElementType& e, const typename Traits::DomainType& x,
         typename Traits::RangeFieldType u) const
      {
        return asImp().q(e,x,u);
      }

      template<typename I>
      bool isDirichlet(
                       const I & intersection,               /*@\label{bcp:name}@*/
                       const Dune::FieldVector<typename I::ctype, I::dimension-1> & coord
                       ) const
      {
        return asImp().isDirichlet( intersection, coord );
      }

      //! Dirichlet boundary condition value
      typename Traits::RangeFieldType
      g (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
      {
        return asImp().g(e,x);
      }

      //! Neumann boundary condition
      // Good: The dependence on u allows us to implement Robin type boundary conditions.
      // Bad: This interface cannot be used for mixed finite elements where the flux is the essential b.c.
      typename Traits::RangeFieldType
      j (const typename Traits::ElementType& e, const typename Traits::DomainType& x,
         typename Traits::RangeFieldType u) const
      {
        return asImp().j(e,x);
      }

    private:
      Imp& asImp () {return static_cast<Imp &> (*this);}
      const Imp& asImp () const {return static_cast<const Imp &>(*this);}
    };


    /*! Adapter that extracts boundary condition type function from parameter class

      \tparam T  model of ConvectionDiffusionParameterInterface
    */
    template<typename T>
    class BCTypeParam_CD
      : public Dune::PDELab::DirichletConstraintsParameters   /*@\label{bcp:base}@*/
    {
      const typename T::Traits::GridViewType gv;
      const T& t;

    public:
      BCTypeParam_CD( const typename T::Traits::GridViewType& gv_, const T& t_ )
        : gv( gv_ ), t( t_ )
      {
      }

      template<typename I>
      bool isDirichlet(
                       const I & intersection,               /*@\label{bcp:name}@*/
                       const Dune::FieldVector<typename I::ctype, I::dimension-1> & coord
                       ) const
      {
        return t.isDirichlet( intersection, coord );
      }
    };


    /*! Adapter that extracts Dirichlet boundary conditions from parameter class

      \tparam T  model of ConvectionDiffusionParameterInterface
    */
    template<typename T>
    class DirichletBoundaryCondition_CD
      : public GridFunctionBase<Dune::PDELab::GridFunctionTraits<typename T::Traits::GridViewType,
                                                                 typename T::Traits::RangeFieldType,
                                                                 1,Dune::FieldVector<typename T::Traits::RangeFieldType,1> >
                                ,DirichletBoundaryCondition_CD<T> >
    {
    public:
      typedef Dune::PDELab::GridFunctionTraits<typename T::Traits::GridViewType,
                                               typename T::Traits::RangeFieldType,
                                               1,Dune::FieldVector<typename T::Traits::RangeFieldType,1> > Traits;

      //! constructor
      DirichletBoundaryCondition_CD (const typename Traits::GridViewType& g_, const T& t_) : g(g_), t(t_) {}

      //! \copydoc GridFunctionBase::evaluate()
      inline void evaluate (const typename Traits::ElementType& e,
                            const typename Traits::DomainType& x,
                            typename Traits::RangeType& y) const
      {
        y = t.g(e,x);
      }

      inline const typename Traits::GridViewType& getGridView () const
      {
        return g;
      }

    private:
      typename Traits::GridViewType g;
      const T& t;
    };


    /** a local operator for solving the convection-diffusion equation defined above
     *
     * with conforming finite elements on all types of grids in any dimension
     * \tparam T model of ConvectionDiffusionParameterInterface
     */
    template<typename T>
    class NonLinearConvectionDiffusionFEM :
      public NumericalJacobianApplyVolume<NonLinearConvectionDiffusionFEM<T> >,
      public NumericalJacobianApplyBoundary<NonLinearConvectionDiffusionFEM<T> >,
      public NumericalJacobianVolume<NonLinearConvectionDiffusionFEM<T> >,
      public NumericalJacobianBoundary<NonLinearConvectionDiffusionFEM<T> >,
      public FullVolumePattern,
      public LocalOperatorDefaultFlags,
      public InstationaryLocalOperatorDefaultMethods<double>
    {
    public:
      // pattern assembly flags
      enum { doPatternVolume = true };

      // residual assembly flags
      enum { doAlphaVolume = true };
      enum { doAlphaBoundary = true };

      NonLinearConvectionDiffusionFEM (T& param_, int intorder_=2)
        : param(param_), intorder(intorder_)
      {}

      // volume integral depending on test and ansatz functions
      template<typename EG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv, R& r) const
      {
        // domain and range field type
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::JacobianType JacobianType;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeType RangeType;

        typedef typename LFSU::Traits::SizeType size_type;

        // dimensions
        const int dim = EG::Geometry::mydimension;

        // select quadrature rule
        Dune::GeometryType gt = eg.geometry().type();
        const Dune::QuadratureRule<DF,dim>& rule = Dune::QuadratureRules<DF,dim>::rule(gt,intorder);

        // evaluate diffusion tensor at cell center, assume it is constant over elements
        typename T::Traits::PermTensorType tensor;
        Dune::FieldVector<DF,dim> localcenter = Dune::ReferenceElements<DF,dim>::general(gt).position(0,0);
        tensor = param.D(eg.entity(),localcenter);

        // evaluate nonlinearity w(x_i); we assume here it is a Lagrange basis!
        std::vector<typename T::Traits::RangeFieldType> w(lfsu.size());
        for (size_type i=0; i<lfsu.size(); i++)
          w[i] = param.w(eg.entity(),localcenter,x(lfsu,i));

        // loop over quadrature points
        for (typename Dune::QuadratureRule<DF,dim>::const_iterator it=rule.begin(); it!=rule.end(); ++it)
          {
            // evaluate basis functions
            std::vector<RangeType> phi(lfsu.size());
            lfsu.finiteElement().localBasis().evaluateFunction(it->position(),phi);

            // evaluate u
            RF u=0.0;
            for (size_type i=0; i<lfsu.size(); i++)
              u += w[i]*phi[i];

            // evaluate source term
            typename T::Traits::RangeFieldType f = param.f(eg.entity(),it->position(),u);

            // evaluate flux term
            typename T::Traits::RangeType q = param.q(eg.entity(),it->position(),u);

            // evaluate gradient of shape functions (we assume Galerkin method lfsu=lfsv)
            std::vector<JacobianType> js(lfsu.size());
            lfsu.finiteElement().localBasis().evaluateJacobian(it->position(),js);

            // transform gradients of shape functions to real element
            const typename EG::Geometry::JacobianInverseTransposed jac
              = eg.geometry().jacobianInverseTransposed(it->position());
            std::vector<Dune::FieldVector<RF,dim> > gradphi(lfsu.size());
            for (size_type i=0; i<lfsu.size(); i++)
              {
                gradphi[i] = 0.0;
                jac.umv(js[i][0],gradphi[i]);
              }

            // v(u) compute gradient of u
            Dune::FieldVector<RF,dim> vgradu(0.0);
            for (size_type i=0; i<lfsu.size(); i++)
              vgradu.axpy(w[i],gradphi[i]);
            vgradu *= param.v(eg.entity(),it->position(),u);

            // compute D * v(u) * gradient of u
            Dune::FieldVector<RF,dim> Dvgradu(0.0);
            tensor.umv(vgradu,Dvgradu);

            // integrate (K grad u)*grad phi_i + a_0*u*phi_i
            RF factor = it->weight() * eg.geometry().integrationElement(it->position());
            for (size_type i=0; i<lfsu.size(); i++)
              r.accumulate(lfsu,i,( Dvgradu*gradphi[i] - q*gradphi[i] - f*phi[i] )*factor);
          }
      }

      // boundary integral
      template<typename IG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_boundary (const IG& ig,
                           const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                           R& r_s) const
      {
        // domain and range field type
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeType RangeType;

        typedef typename LFSV::Traits::SizeType size_type;

        // dimensions
        const int dim = IG::dimension;

        // select quadrature rule
        Dune::GeometryType gtface = ig.geometryInInside().type();
        const Dune::QuadratureRule<DF,dim-1>& rule = Dune::QuadratureRules<DF,dim-1>::rule(gtface,intorder);

        // evaluate nonlinearity w(x_i); we assume here it is a Lagrange basis!
        Dune::FieldVector<DF,dim-1> facecenterlocal = Dune::ReferenceElements<DF,dim-1>::general(gtface).position(0,0);
        Dune::FieldVector<DF,dim> facecenterinelement = ig.geometryInInside().global( facecenterlocal );
        std::vector<typename T::Traits::RangeFieldType> w(lfsu_s.size());
        auto cell_inside = ig.inside();
        for (size_type i=0; i<lfsu_s.size(); i++)
          w[i] = param.w(cell_inside,facecenterinelement,x_s(lfsu_s,i));

        // loop over quadrature points and integrate normal flux
        for (typename Dune::QuadratureRule<DF,dim-1>::const_iterator it=rule.begin(); it!=rule.end(); ++it)
          {
            // evaluate boundary condition type
            // skip rest if we are on Dirichlet boundary
            if( param.isDirichlet( ig.intersection(), it->position() ) )
              continue;

            // position of quadrature point in local coordinates of element
            Dune::FieldVector<DF,dim> local = ig.geometryInInside().global(it->position());

            // evaluate test shape functions
            std::vector<RangeType> phi(lfsv_s.size());
            lfsv_s.finiteElement().localBasis().evaluateFunction(local,phi);

            // evaluate u
            RF u=0.0;
            for (size_type i=0; i<lfsu_s.size(); i++)
              u += w[i]*phi[i];

            // evaluate flux boundary condition
            typename T::Traits::RangeFieldType j;
            j = param.j(cell_inside,local,u);

            // integrate j
            RF factor = it->weight()*ig.geometry().integrationElement(it->position());
            for (size_type i=0; i<lfsv_s.size(); i++)
              r_s.accumulate(lfsu_s,i,j*phi[i]*factor);
          }
      }

      //! set time in parameter class
      void setTime (double t)
      {
        param.setTime(t);
      }

    private:
      T& param;
      int intorder;
    };

    //! \} group LocalOperator
  } // namespace PDELab
} // namespace Dune

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/pattern.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:
#ifndef DUNE_PDELAB_PATTERN_HH
#define DUNE_PDELAB_PATTERN_HH

#include<dune/common/exceptions.hh>
#include <dune/common/fvector.hh>

namespace Dune {
  namespace PDELab {

    //! sparsity pattern generator
    class FullVolumePattern
    {
    public:

      // define sparsity pattern of operator representation
      template<typename LFSU, typename LFSV, typename LocalPattern>
      void pattern_volume (const LFSU& lfsu, const LFSV& lfsv,
                           LocalPattern& pattern) const
      {
        for (size_t i=0; i<lfsv.size(); ++i)
          for (size_t j=0; j<lfsu.size(); ++j)
            pattern.addLink(lfsv,i,lfsu,j);
      }
   };

    //! sparsity pattern generator
    class FullSkeletonPattern
    {
    public:

      // define sparsity pattern connecting self and neighbor dofs
      template<typename LFSU, typename LFSV, typename LocalPattern>
      void pattern_skeleton (const LFSU& lfsu_s, const LFSV& lfsv_s, const LFSU& lfsu_n, const LFSV& lfsv_n,
                            LocalPattern& pattern_sn,
                            LocalPattern& pattern_ns) const
      {
        for (unsigned int i=0; i<lfsv_s.size(); ++i)
          for (unsigned int j=0; j<lfsu_n.size(); ++j)
            pattern_sn.addLink(lfsv_s,i,lfsu_n,j);

        for (unsigned int i=0; i<lfsv_n.size(); ++i)
          for (unsigned int j=0; j<lfsu_s.size(); ++j)
            pattern_ns.addLink(lfsv_n,i,lfsu_s,j);
      }
   };

    //! sparsity pattern generator
    class FullBoundaryPattern
    {
    public:

      // define sparsity pattern connecting dofs on boundary elements
      template<typename LFSU, typename LFSV, typename LocalPattern>
      void pattern_boundary(const LFSU& lfsu_s, const LFSV& lfsv_s,
                            LocalPattern& pattern_ss) const
      {
        for (unsigned int i=0; i<lfsv_s.size(); ++i)
          for (unsigned int j=0; j<lfsu_s.size(); ++j)
            pattern_ss.addLink(lfsv_s,i,lfsu_s,j);
      }
   };

    //! \} group GridFunctionSpace
  } // namespace PDELab
} // namespace Dune

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/permeability_adapter.hh <==
#ifndef PERMEABILITY_ADAPTER_HH
#define PERMEABILITY_ADAPTER_HH

#include <dune/pdelab/common/function.hh>

/*! Adapter that extracts permeability from parameter class

  \tparam T  model of ConvectionDiffusionParameterInterface
*/
template<typename T>
class PermeabilityAdapter
  : public Dune::PDELab::GridFunctionBase<Dune::PDELab::GridFunctionTraits<typename T::Traits::GridViewType,
                                       typename T::Traits::RangeFieldType,
                                       1,Dune::FieldVector<typename T::Traits::RangeFieldType,1> >
                      ,PermeabilityAdapter<T> >
{
public:
  typedef Dune::PDELab::GridFunctionTraits<typename T::Traits::GridViewType,
                       typename T::Traits::RangeFieldType,
                       1,Dune::FieldVector<typename T::Traits::RangeFieldType,1> > Traits;

  //! constructor
  PermeabilityAdapter (const typename Traits::GridViewType& g_, T& t_)
    : g(g_), t(t_)
  {}

  //! \copydoc GridFunctionBase::evaluate()
  inline void evaluate (const typename Traits::ElementType& e,
            const typename Traits::DomainType& x,
            typename Traits::RangeType& y) const
  {
    y = log(t.A(e,x)[0][0]);
  }

  inline const typename Traits::GridViewType& getGridView () const
  {
    return g;
  }

  inline void setTime(double time_)
  {
    t.setTime(time_);
  }

private:
  const typename Traits::GridViewType& g;
  T& t;
};

/*! Adapter that extracts diagonal of permeability tensor from parameter class

  \tparam T  model of ConvectionDiffusionParameterInterface
*/
template<typename T>
class DiagonalPermeabilityAdapter
  : public Dune::PDELab::GridFunctionBase<Dune::PDELab::GridFunctionTraits<typename T::Traits::GridViewType,
                                       typename T::Traits::RangeFieldType,
                                       T::Traits::dimDomain,Dune::FieldVector<typename T::Traits::RangeFieldType,T::Traits::dimDomain> >
                      ,DiagonalPermeabilityAdapter<T> >
{
public:
  typedef Dune::PDELab::GridFunctionTraits<typename T::Traits::GridViewType,
                       typename T::Traits::RangeFieldType,
                       T::Traits::dimDomain,Dune::FieldVector<typename T::Traits::RangeFieldType,T::Traits::dimDomain> > Traits;

  //! constructor
  DiagonalPermeabilityAdapter (const typename Traits::GridViewType& g_, T& t_)
    : g(g_), t(t_)
  {}

  //! \copydoc GridFunctionBase::evaluate()
  inline void evaluate (const typename Traits::ElementType& e,
            const typename Traits::DomainType& x,
            typename Traits::RangeType& y) const
  {
    for (int i=0; i<T::Traits::dimDomain; i++)
      y[i] = log10(t.A(e,x)[i][i]);
  }

  inline const typename Traits::GridViewType& getGridView () const
  {
    return g;
  }

  inline void setTime(double time_)
  {
    t.setTime(time_);
  }

private:
  const typename Traits::GridViewType& g;
  T& t;
};

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/poisson.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_PDELAB_POISSON_HH
#define DUNE_PDELAB_POISSON_HH
#warning "The file dune/pdelab/localoperator/poisson.hh is deprecated. Please use the ConvectionDiffusionFEM local operator from dune/pdelab/localoperator/convectiondiffusionfem.hh instead."

#include<vector>

#include<dune/common/deprecated.hh>
#include<dune/common/exceptions.hh>
#include<dune/common/fvector.hh>

#include<dune/geometry/type.hh>
#include<dune/geometry/quadraturerules.hh>

#include <dune/localfunctions/common/interfaceswitch.hh>

#include <dune/pdelab/localoperator/laplace.hh>

#include"defaultimp.hh"
#include"idefault.hh"
#include"pattern.hh"
#include"flags.hh"

namespace Dune {
  namespace PDELab {
    //! \addtogroup LocalOperator
    //! \ingroup PDELab
    //! \{

    /** a local operator for solving the Poisson equation
     *
     * \f{align*}{
     *           - \Delta u &=& f \mbox{ in } \Omega,          \\
     *                    u &=& g \mbox{ on } \partial\Omega_D \\
     *  -\nabla u \cdot \nu &=& j \mbox{ on } \partial\Omega_N \\
     * \f}
     * with conforming finite elements on all types of grids in any dimension
     * \tparam F grid function type giving f
     * \tparam B grid function type selecting boundary condition
     * \tparam J grid function type giving j
     */
    template<typename F, typename B, typename J>
    class DUNE_DEPRECATED_MSG("Deprecated in DUNE-PDELab 2.4. Please use ConvectionDiffusionFEM instead!") Poisson
                  : public NumericalJacobianApplyVolume<Poisson<F,B,J> >,
                    public FullVolumePattern,
                    public LocalOperatorDefaultFlags
	{
	public:
      // pattern assembly flags
      enum { doPatternVolume = true };

	  // residual assembly flags
      enum { doAlphaVolume = true };
      enum { doLambdaVolume = true };
      enum { doLambdaBoundary = true };

      /** \brief Constructor
       *
       * \param quadOrder Order of the quadrature rule used for integrating over the element
       */
      DUNE_DEPRECATED_MSG("Deprecated in DUNE-PDELab 2.4, use the local operator ConvectionDiffusionFEM instead!")
      Poisson (const F& f_, const B& bctype_, const J& j_, unsigned int quadOrder)
        : f(f_), bctype(bctype_), j(j_),
        laplace_(quadOrder),
        quadOrder_(quadOrder)
      {}

	  // volume integral depending on test and ansatz functions
	  template<typename EG, typename LFSU, typename X, typename LFSV, typename R>
	  void alpha_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv, R& r) const
	  {
        laplace_.alpha_volume(eg, lfsu, x, lfsv, r);
	  }

      /** \brief Compute the Laplace stiffness matrix for the element given in 'eg'
       *
       * \tparam M Type of the element stiffness matrix
       *
       * \param [in]  eg The grid element we are assembling on
       * \param [in]  lfsu Local ansatz function space basis
       * \param [in]  lfsv Local test function space basis
       * \param [in]  x Current configuration; gets ignored for linear problems like this one
       * \param [out] matrix Element stiffness matrix
       */
      template<typename EG, typename LFSU, typename X, typename LFSV, typename M>
      void jacobian_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv, M & matrix) const
      {
        laplace_.jacobian_volume(eg, lfsu, x, lfsv, matrix);
      }
 	  // volume integral depending only on test functions
	  template<typename EG, typename LFSV, typename R>
      void lambda_volume (const EG& eg, const LFSV& lfsv, R& r) const
      {
		// domain and range field type
        typedef FiniteElementInterfaceSwitch<
          typename LFSV::Traits::FiniteElementType
          > FESwitch;
        typedef BasisInterfaceSwitch<
          typename FESwitch::Basis
          > BasisSwitch;
        typedef typename BasisSwitch::DomainField DF;
        typedef typename BasisSwitch::RangeField RF;
        typedef typename BasisSwitch::Range Range;

        // dimensions
        static const int dimLocal = EG::Geometry::mydimension;

        // select quadrature rule
        Dune::GeometryType gt = eg.geometry().type();
        const Dune::QuadratureRule<DF,dimLocal>& rule =
          Dune::QuadratureRules<DF,dimLocal>::rule(gt,quadOrder_);

        // loop over quadrature points
        for (typename Dune::QuadratureRule<DF,dimLocal>::const_iterator it =
               rule.begin(); it!=rule.end(); ++it)
          {
            // evaluate shape functions
            std::vector<Range> phi(lfsv.size());
            FESwitch::basis(lfsv.finiteElement()).
              evaluateFunction(it->position(),phi);

            // evaluate right hand side parameter function
            typename F::Traits::RangeType y(0.0);
            f.evaluate(eg.entity(),it->position(),y);

            // integrate f
            RF factor = - r.weight() * it->weight() * eg.geometry().integrationElement(it->position());
            for (size_t i=0; i<lfsv.size(); i++)
              r.rawAccumulate(lfsv,i,y*phi[i]*factor);
          }
      }

      // boundary integral independen of ansatz functions
 	  template<typename IG, typename LFSV, typename R>
      void lambda_boundary (const IG& ig, const LFSV& lfsv, R& r) const
      {
		// domain and range field type
        typedef FiniteElementInterfaceSwitch<
          typename LFSV::Traits::FiniteElementType
          > FESwitch;
        typedef BasisInterfaceSwitch<
          typename FESwitch::Basis
          > BasisSwitch;
        typedef typename BasisSwitch::DomainField DF;
        typedef typename BasisSwitch::DomainLocal DomainLocal;
        typedef typename BasisSwitch::RangeField RF;
        typedef typename BasisSwitch::Range Range;

        // dimensions
        static const int dimLocal = IG::Geometry::mydimension;

        // select quadrature rule
        Dune::GeometryType gtface = ig.geometryInInside().type();
        const Dune::QuadratureRule<DF,dimLocal>& rule =
          Dune::QuadratureRules<DF,dimLocal>::rule(gtface,quadOrder_);

        // loop over quadrature points and integrate normal flux
        for (typename Dune::QuadratureRule<DF,dimLocal>::const_iterator it =
               rule.begin(); it!=rule.end(); ++it)
          {
            // evaluate boundary condition type
            // skip rest if we are on Dirichlet boundary
            if( !bctype.isNeumann( ig,it->position() ) )
              continue;

            // position of quadrature point in local coordinates of element
            const DomainLocal& local =
              ig.geometryInInside().global(it->position());

            // evaluate test shape functions
            std::vector<Range> phi(lfsv.size());
            FESwitch::basis(lfsv.finiteElement()).evaluateFunction(local,phi);

            // evaluate flux boundary condition
            typename J::Traits::RangeType y(0.0);
            j.evaluate(*(ig.inside()),local,y);

            // integrate J
            RF factor = r.weight() * it->weight()*ig.geometry().integrationElement(it->position());
            for (size_t i=0; i<lfsv.size(); i++)
              r.rawAccumulate(lfsv,i,y*phi[i]*factor);
          }
      }

    protected:
      const F& f;
      const B& bctype;
      const J& j;

      // Laplace assembler to handle the matrix assembly
      Laplace laplace_;

      // Quadrature rule order
      unsigned int quadOrder_;
	};

    //! \brief a local operator for solving the Poisson equation in
    //!        instationary problems
    /**
     * \f{align*}{
     *           - \Delta u &=& f \mbox{ in } \Omega,          \\
     *                    u &=& g \mbox{ on } \partial\Omega_D \\
     *  -\nabla u \cdot \nu &=& j \mbox{ on } \partial\Omega_N \\
     * \f}
     * with conforming finite elements on all types of grids in any dimension
     *
     * \tparam F Grid function type giving f
     * \tparam B Grid function type selecting boundary condition
     * \tparam J Grid function type giving j
     *
     * \note The grid functions need to support the member function setTime().
     */
    template<typename Time, typename F, typename B, typename J>
    class DUNE_DEPRECATED_MSG("Deprecated in DUNE-PDELab 2.4. Please use ConvectionDiffusionFEM instead!") InstationaryPoisson
      : public Poisson<F,B,J>,
        public InstationaryLocalOperatorDefaultMethods<Time>
    {
      typedef Poisson<F,B,J> Base;
      typedef InstationaryLocalOperatorDefaultMethods<Time> IDefault;

    protected:
      // need non-const references for setTime()
      F& f;
      B& bctype;
      J& j;

    public:
      //! construct InstationaryPoisson
      InstationaryPoisson(F& f_, B& bctype_, J& j_, unsigned int quadOrder)
        : Base(f_, bctype_, j_, quadOrder)
        , f(f_)
        , bctype(bctype_)
        , j(j_)
      {}

      //! set the time for subsequent evaluation on the parameter functions
      void setTime (Time t) {
        f.setTime(t);
        bctype.setTime(t);
        j.setTime(t);
        IDefault::setTime(t);
      }
    };

    //! \} group LocalOperator
  } // namespace PDELab
} // namespace Dune

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/scaled.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:
#ifndef DUNE_PDELAB_LOCALOPERATOR_SCALED_HH
#define DUNE_PDELAB_LOCALOPERATOR_SCALED_HH

namespace Dune {
  namespace PDELab {
    //! \addtogroup LocalOperator
    //! \ingroup PDELab
    //! \{

    //! A local operator that scales the result of another local operator
    /**
     * \nosubgrouping
     *
     * This local operator takes another local operator as a backend and a
     * scaling factor.  It forwards calls to the evaluation methods to the
     * backend local operator, but scales the result by the scaling factor
     * before returning it.  Calls to the instationary methods setTime()
     * et. al. are forwarded as well, without modification to the behaviour.
     *
     * If the scaling factor equal zero, calls to the evaluation methods of
     * the backend operator are eliminated at run time.  Note that "equals
     * zero" is determined by the expression \c factor==0, so if you have
     * values that are nearly zero and you want them to be treated as zero,
     * you should force the factor to zero yourself before passing it to this
     * class.
     *
     * \tparam Backend Type of the backend operator.
     * \tparam Factor  Type of the scaling factor.
     * \tparam Time    Type of time values.
     */
    template<typename Backend, typename Factor, typename Time = double>
    class ScaledLocalOperator
    // do *not* derive from LocalOperatorDefaultFlags -- we need to take care
    // of all the possible flags ourselves.
    //
    // If there is a new flag added to LocalOperatorDefaultFlags, it will
    // probably be false by default.  If we would derive from
    // LocalOperatorDefaultFlags, we would derive from that flag -- and claim
    // this flag to be false no matter what the underlying local operator
    // says.  It that flag controls a method that the underlying operator
    // implements, that method would never get called, and no diagnostic would
    // be given.  The only way to notice this situation would be by noticing
    // that the solution of the simulation is errornous.
    //
    // By not deriving from LocalOperatorDefaultFlags, we do not inherit any
    // new flags.  If anything tries to use this new flag, this will result in
    // a compilation error.  This way the missing implementation in this class
    // gets noticed, and the flag can be correctly forwarded from the
    // underlying local operator.
    //
    // The same argument applies for not deriving from
    // InstationaryLocalOperatorDefaultMethods.
    {
      Factor factor;
      Backend* bp;

    public:
      //////////////////////////////////////////////////////////////////////
      //
      //! \name Construction and modification
      //! \{
      //

      //! construct a ScaledLocalOperator
      /**
       * \param backend Reference to the backend local operator
       * \param factor_ Scaling factor
       */
      ScaledLocalOperator(Backend& backend, Factor factor_ = 0)
        : factor(factor_), bp(&backend) { }
      //! construct a ScaledLocalOperator
      /**
       * \note This constructor does not set a backend local operator -- you
       *       *must* call setBackend() before you can use this object
       *
       * \param factor_ Scaling factor
       */
      ScaledLocalOperator(Factor factor_ = 0) : factor(factor_), bp(0) { }

      //! set the scaling factor
      void setFactor(Factor factor_) { factor = factor_; }
      //! get the scaling factor
      Factor getFactor() const { return factor; }

      //! set the backend
      void setBackend(Backend& backend) { bp = &backend; }
      //! get a reference to the backend
      Backend& getBackend() const { return *bp; }

      //! \} Construction and modification

      ////////////////////////////////////////////////////////////////////////
      //
      //! \name Control flags
      //! \{
      //

      //! \brief Whether to assemble the pattern on the elements, i.e. whether
      //!        or not pattern_volume() should be called.
      enum { doPatternVolume = Backend::doPatternVolume };
      //! \brief Whether to assemble the pattern on the elements after the
      //!        skeleton has been handled, i.e. whether or not
      //!        pattern_volume_post_skeleton() should be called.
      enum {
        doPatternVolumePostSkeleton = Backend::doPatternVolumePostSkeleton
      };
      //! \brief Whether to assemble the pattern on the interior
      //!        intersections, i.e. whether or not pattern_skeleton()
      //!        should be called.
      enum { doPatternSkeleton = Backend::doPatternSkeleton };
      //! \brief Whether to assemble the pattern on the boundary
      //!        intersections, i.e. whether or not pattern_boundary()
      //!        should be called.
      enum { doPatternBoundary = Backend::doPatternBoundary };

      //! \brief Whether to call the local operator's alpha_volume(),
      //!        jacobian_apply_volume() and jacobian_volume().
      enum { doAlphaVolume = Backend::doAlphaVolume };
      //! \brief Whether to call the local operator's
      //!        alpha_volume_post_skeleton(),
      //!        jacobian_apply_volume_post_skeleton() and
      //!        jacobian_volume_post_skeleton().
      enum { doAlphaVolumePostSkeleton = Backend::doAlphaVolumePostSkeleton };
      //! \brief Whether to call the local operator's alpha_skeleton(),
      //!        jacobian_apply_skeleton() and jacobian_skeleton().
      enum { doAlphaSkeleton = Backend::doAlphaSkeleton };
      //! \brief Whether to call the local operator's alpha_boundary(),
      //!        jacobian_apply_boundary() and jacobian_boundary().
      enum { doAlphaBoundary = Backend::doAlphaBoundary };

      //! \brief Whether to call the local operator's lambda_volume().
      enum { doLambdaVolume = Backend::doLambdaVolume };
      //! \brief Whether to call the local operator's
      //!        lambda_volume_post_skeleton().
      enum {
        doLambdaVolumePostSkeleton = Backend::doLambdaVolumePostSkeleton
      };
      //! \brief Whether to call the local operator's lambda_skeleton().
      enum { doLambdaSkeleton = Backend::doLambdaSkeleton };
      //! \brief Whether to call the local operator's lambda_boundary().
      enum { doLambdaBoundary = Backend::doLambdaBoundary };

      //! \brief Whether to visit the skeleton methods from both sides
      enum { doSkeletonTwoSided = Backend::doSkeletonTwoSided };

      //! \} Control flags

      //////////////////////////////////////////////////////////////////////
      //
      //! \name Methods for the sparsity pattern
      //! \{
      //

      //! get an element's contribution to the sparsity pattern
      /**
       * \param lfsu    LocalFunctionSpace of the trial GridFunctionSpace.
       * \param lfsv    LocalFunctionSpace of the test GridFunctionSpace.
       * \param pattern Local sparsity pattern.
       *
       * \note The method should not clear the pattern; it should just add
       *       its entries to it.
       *
       * This method is controlled by the flag \ref doPatternVolume.  For a
       * given element, it is called *before* the pattern_skeleton() and/or
       * pattern_boundary() methods are called (if they are called at all).
       */
      template<typename LFSU, typename LFSV, typename LocalPattern>
      void pattern_volume
      ( const LFSU& lfsu, const LFSV& lfsv,
        LocalPattern& pattern) const
      {
        if(factor != 0)
          bp->pattern_volume(lfsu, lfsv, pattern);
      }

      //! \brief get an element's contribution to the sparsity pattern after
      //!        the intersections have been handled
      /**
       * \param lfsu    LocalFunctionSpace of the trial GridFunctionSpace.
       * \param lfsv    LocalFunctionSpace of the test GridFunctionSpace.
       * \param pattern Local sparsity pattern.
       *
       * \note The method should not clear the pattern; it should just add
       *       its entries to it.
       *
       * This method is controlled by the flag \ref doPatternVolume.  For a
       * given element, it is called *before* the pattern_skeleton() and/or
       * pattern_boundary() methods are called (if they are called at all).
       */
      template<typename LFSU, typename LFSV, typename LocalPattern>
      void pattern_volume_post_skeleton
      ( const LFSU& lfsu, const LFSV& lfsv,
        LocalPattern& pattern) const
      {
        if(factor != 0)
          bp->pattern_volume_post_skeleton(lfsu, lfsv, pattern);
      }

      //! get an internal intersection's contribution to the sparsity pattern
      /**
       * \param lfsu_s     LocalFunctionSpace of the trial GridFunctionSpace
       *                   in the inside entity.
       * \param lfsv_s     LocalFunctionSpace of the test GridFunctionSpace
       *                   in the inside entity.
       * \param lfsu_n     LocalFunctionSpace of the trial GridFunctionSpace
       *                   in the outside entity.
       * \param lfsv_n     LocalFunctionSpace of the test GridFunctionSpace
       *                   in the outside entity.
       * \param pattern_sn Local sparsity pattern.
       * \param pattern_ns Local sparsity pattern.
       *
       * \note The method should not clear the patterns; it should just add
       *       its entries to them.
       *
       * This method is controlled by the flag \ref doPatternSkeleton.  For a
       * given element, it's calls happen intermingled with the calls to
       * pattern_boundary(), but after the call to pattern_volume() and before
       * the call to pattern_volume_post_skeleton().
       */
      template<typename LFSU, typename LFSV, typename LocalPattern>
      void pattern_skeleton
      ( const LFSU& lfsu_s, const LFSV& lfsv_s,
        const LFSU& lfsu_n, const LFSV& lfsv_n,
        LocalPattern& pattern_sn,
        LocalPattern& pattern_ns) const
      {
        if(factor != 0)
          bp->pattern_skeleton(lfsu_s, lfsv_s, lfsu_n, lfsv_n,
                               pattern_sn, pattern_ns);
      }

      //! get a boundary intersection's contribution to the sparsity pattern
      /**
       * \param lfsu_s     LocalFunctionSpace of the trial GridFunctionSpace
       *                   in the inside entity.
       * \param lfsv_s     LocalFunctionSpace of the test GridFunctionSpace
       *                   in the inside entity.
       * \param pattern_ss Local sparsity pattern for the inside entity.
       *
       * \note The method should not clear the pattern; it should just add
       *       its entries to it.
       *
       * This method is controlled by the flag \ref doPatternBoundary.  For a
       * given element, it's calls happen intermingled with the calls to
       * pattern_skeleton(), but after the call to pattern_volume() and before
       * the call to pattern_volume_post_skeleton().
       */
      template<typename LFSU, typename LFSV, typename LocalPattern>
      void pattern_boundary
      ( const LFSU& lfsu_s, const LFSV& lfsv_s,
        LocalPattern& pattern_ss) const
      {
        if(factor != 0)
          bp->pattern_boundary(lfsu_s, lfsv_s, pattern_ss);
      }

      //! \} Methods for the sparsity pattern

      //////////////////////////////////////////////////////////////////////
      //
      //! \name Methods for the residual -- non-constant parts
      //! \{
      //

      //! get an element's contribution to alpha
      /**
       * \param eg   ElementGeometry describing the entity.
       * \param lfsu LocalFunctionSpace of the trial GridFunctionSpace.
       * \param x    Local position in the trial GridFunctionSpace.
       * \param lfsv LocalFunctionSpace of the test GridFunctionSpace.
       * \param r    Local part of the residual.
       *
       * \note It is permissible to include contributions of the residual
       *       which are independent of \c x here (they have to be omitted
       *       from lambda_volume() in that case, of course).  This is the
       *       difference to jacobian_apply_volume().
       *
       * \note \c x and \c r are of type std::vector.
       *
       * \note The method should not clear \c r; it should just add its
       *       entries to it.
       *
       * This method is controlled by the flag \ref doAlphaVolume.  For a
       * given element, it is called *before* the alpha_skeleton() and/or
       * alpha_boundary() methods are called (if they are called at all).
       */
      template<typename EG, typename LFSU, typename X, typename LFSV,
               typename R>
      void alpha_volume
      ( const EG& eg,
        const LFSU& lfsu, const X& x, const LFSV& lfsv,
        R& r) const
      {
        if(factor != 0) {
          typename R::WeightedAccumulationView
            my_r(r.weightedAccumulationView(factor));
          bp->alpha_volume(eg, lfsu, x, lfsv, my_r);
        }
      }

      //! \brief get an element's contribution to alpha after the
      //!        intersections have been handled
      /**
       * \param eg   ElementGeometry describing the entity.
       * \param lfsu LocalFunctionSpace of the trial GridFunctionSpace.
       * \param x    Local position in the trial GridFunctionSpace.
       * \param lfsv LocalFunctionSpace of the test GridFunctionSpace.
       * \param r    Local part of the residual.
       *
       * \note It is permissible to include contributions of the residual
       *       which are independent of \c x here (they have to be omitted
       *       from lambda_volume_post_skeleton() in that case, of course).
       *       This is the difference to
       *       jacobian_apply_volume_post_skeleton().
       *
       * \note \c x and \c r are of type std::vector.
       *
       * \note The method should not clear \c r; it should just add its
       *       entries to it.
       *
       * This method is controlled by the flag \ref doAlphaVolumePostSkeleton.
       * For a given element, it is called *after* the alpha_skeleton() and/or
       * alpha_boundary() methods are called (if they are called at all).
       */
      template<typename EG, typename LFSU, typename X, typename LFSV,
               typename R>
      void alpha_volume_post_skeleton
      ( const EG& eg,
        const LFSU& lfsu, const X& x, const LFSV& lfsv,
        R& r) const
      {
        if(factor != 0) {
          typename R::WeightedAccumulationView
            my_r(r.weightedAccumulationView(factor));
          bp->alpha_volume_post_skeleton(eg, lfsu, x, lfsv, my_r);
        }
      }

      //! get an internal intersections's contribution to alpha
      /**
       * \param ig     IntersectionGeometry describing the intersection.
       * \param lfsu_s LocalFunctionSpace of the trial GridFunctionSpace in
       *               the inside entity.
       * \param x_s    Local position in the trial GridFunctionSpace in the
       *               inside entity.
       * \param lfsv_s LocalFunctionSpace of the test GridFunctionSpace in the
       *               inside entity.
       * \param lfsu_n LocalFunctionSpace of the trial GridFunctionSpace in
       *               the outside entity.
       * \param x_n    Local position in the trial GridFunctionSpace in the
       *               outside entity.
       * \param lfsv_n LocalFunctionSpace of the test GridFunctionSpace in the
       *               outside entity.
       * \param r_s    Local part of the residual in the inside entity.
       * \param r_n    Local part of the residual in the outside entity.
       *
       * \note It is permissible to include contributions of the residual
       *       which are independent of \c x_s and \c x_n here (they have to
       *       be omitted from lambda_skeleton() in that case, of course).
       *       This is the difference to jacobian_apply_skeleton().
       *
       * \note \c x_s, \c x_n, \c r_s and \c r_n are of type std::vector.
       *
       * \note The method should not clear \c r_s and \c r_n; it should just
       *       add its entries to them.
       *
       * This method is controlled by the flag \ref doAlphaSkeleton.  For a
       * given element, it's calls happen intermingled with the calls to
       * alpha_boundary(), but after the call to alpha_volume() and before the
       * call to alpha_volume_post_skeleton().
       */
      template<typename IG, typename LFSU, typename X, typename LFSV,
               typename R>
      void alpha_skeleton
      ( const IG& ig,
        const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
        const LFSU& lfsu_n, const X& x_n, const LFSV& lfsv_n,
        R& r_s, R& r_n) const
      {
        if(factor != 0) {
          typename R::WeightedAccumulationView
            my_r_s(r_s.weightedAccumulationView(factor));
          typename R::WeightedAccumulationView
            my_r_n(r_n.weightedAccumulationView(factor));
          bp->alpha_skeleton(ig,
                             lfsu_s, x_s, lfsv_s,
                             lfsu_n, x_n, lfsv_n,
                             my_r_s, my_r_n);
        }
      }

      //! get a boundary intersections's contribution to alpha
      /**
       * \param ig     IntersectionGeometry describing the intersection.
       * \param lfsu_s LocalFunctionSpace of the trial GridFunctionSpace in
       *               the inside entity.
       * \param x_s    Local position in the trial GridFunctionSpace in the
       *               inside entity.
       * \param lfsv_s LocalFunctionSpace of the test GridFunctionSpace in the
       *               inside entity.
       * \param r_s    Local part of the residual in the inside entity.
       *
       * \note It is permissible to include contributions of the residual
       *       which are independent of \c x_s here (they have to be omitted
       *       from lambda_boundary() in that case, of course).  This is the
       *       difference to jacobian_apply_boundary().
       *
       * \note \c x_s and \c r_s are of type std::vector.
       *
       * \note The method should not clear \c r_s; it should just add its
       *       entries to it.
       *
       * This method is controlled by the flag \ref doAlphaBoundary.  For a
       * given element, it's calls happen intermingled with the calls to
       * alpha_skeleton(), but after the call to alpha_volume() and before the
       * call to alpha_volume_post_skeleton().
       */
      template<typename IG, typename LFSU, typename X, typename LFSV,
               typename R>
      void alpha_boundary
      ( const IG& ig,
        const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
        R& r_s) const
      {
        if(factor != 0) {
          typename R::WeightedAccumulationView
            my_r_s(r_s.weightedAccumulationView(factor));
          bp->alpha_boundary(ig, lfsu_s, x_s, lfsv_s, my_r_s);
        }
      }

      //! \} Methods for the residual -- non-constant parts

      //////////////////////////////////////////////////////////////////////
      //
      //! \name Methods for the residual -- constant parts
      //! \{
      //

      //! get an element's contribution to lambda
      /**
       * \param eg   ElementGeometry describing the entity.
       * \param lfsv LocalFunctionSpace of the test GridFunctionSpace.
       * \param r    Local part of the residual.
       *
       * \note \c r is of type std::vector.
       *
       * \note The method should not clear \c r; it should just add its
       *       entries to it.
       *
       * This method is controlled by the flag \ref doLambdaVolume.  For a
       * given element, it is called *before* the lambda_skeleton() and/or
       * lambda_boundary() methods are called (if they are called at all).
       */
      template<typename EG, typename LFSV, typename R>
      void lambda_volume(const EG& eg, const LFSV& lfsv, R& r) const
      {
        if(factor != 0) {
          typename R::WeightedAccumulationView
            my_r(r.weightedAccumulationView(factor));
          bp->lambda_volume(eg, lfsv, my_r);
        }
      }

      //! \brief get an element's contribution to lambda after the
      //!        intersections have been handled
      /**
       *
       * \param eg   ElementGeometry describing the entity.
       * \param lfsv LocalFunctionSpace of the test GridFunctionSpace.
       * \param r    Local part of the residual.
       *
       * \note \c r is of type std::vector.
       *
       * \note The method should not clear \c r; it should just add its
       *       entries to it.
       *
       * This method is controlled by the flag \ref
       * doLambdaVolumePostSkeleton.  For a given element, it is called
       * *after* the lambda_skeleton() and/or lambda_boundary() methods are
       * called (if they are called at all).
       */
      template<typename EG, typename LFSV, typename R>
      void lambda_volume_post_skeleton(const EG& eg,
                                       const LFSV& lfsv,
                                       R& r) const
      {
        if(factor != 0) {
          typename R::WeightedAccumulationView
            my_r(r.weightedAccumulationView(factor));
          bp->lambda_volume_post_skeleton(eg, lfsv, my_r);
        }
      }

      //! get an internal intersections's contribution to lambda
      /**
       * \param ig     IntersectionGeometry describing the intersection.
       *               inside entity.
       * \param lfsv_s LocalFunctionSpace of the test GridFunctionSpace in the
       *               inside entity.
       * \param lfsv_n LocalFunctionSpace of the test GridFunctionSpace in the
       *               outside entity.
       * \param r_s    Local part of the residual in the inside entity.
       * \param r_n    Local part of the residual in the outside entity.
       *
       * \note \c r_s and \c r_n are of type std::vector.
       *
       * \note The method should not clear \c r_s and \c r_n; it should just
       *       add its entries to them.
       *
       * This method is controlled by the flag \ref doLambdaSkeleton.  For a
       * given element, it's calls happen intermingled with the calls to
       * lambda_boundary(), but after the call to lambda_volume() and before
       * the call to lambda_volume_post_skeleton().
       */
      template<typename IG, typename LFSV, typename R>
      void lambda_skeleton(const IG& ig,
                           const LFSV& lfsv_s, const LFSV& lfsv_n,
                           R& r_s, R& r_n) const
      {
        if(factor != 0) {
          typename R::WeightedAccumulationView
            my_r_s(r_s.weightedAccumulationView(factor));
          typename R::WeightedAccumulationView
            my_r_n(r_n.weightedAccumulationView(factor));
          bp->lambda_skeleton(ig, lfsv_s, lfsv_n, my_r_s, my_r_n);
        }
      }

      //! get a boundary intersections's contribution to lambda
      /**
       * \param ig     IntersectionGeometry describing the intersection.
       *               inside entity.
       * \param lfsv_s LocalFunctionSpace of the test GridFunctionSpace in the
       *               inside entity.
       * \param r_s    Local part of the residual in the inside entity.
       *
       * \note \c r_s is of type std::vector.
       *
       * \note The method should not clear \c r_s; it should just add its
       *       entries to it.
       *
       * This method is controlled by the flag \ref doLambdaBoundary.  For a
       * given element, it's calls happen intermingled with the calls to
       * lambda_skeleton(), but after the call to lambda_volume() and before
       * the call to lambda_volume_post_skeleton().
       */
      template<typename IG, typename LFSV, typename R>
      void lambda_boundary(const IG& ig, const LFSV& lfsv_s, R& r_s) const
      {
        if(factor != 0) {
          typename R::WeightedAccumulationView
            my_r_s(r_s.weightedAccumulationView(factor));
          bp->lambda_boundary(ig, lfsv_s, my_r_s);
        }
      }

      //! \} Methods for the residual -- constant parts

      //////////////////////////////////////////////////////////////////////
      //
      //! \name Methods for the application of the jacobian
      //! \{
      //

      //! apply an element's jacobian
      /**
       * \param eg   ElementGeometry describing the entity.
       * \param lfsu LocalFunctionSpace of the trial GridFunctionSpace.
       * \param x    Local position in the trial GridFunctionSpace.
       * \param lfsv LocalFunctionSpace of the test GridFunctionSpace.
       * \param y    Where to store the result.
       *
       * \note This is different from alpha_volume(), since the result will be
       *       linear in \c x, whereas alpha_volume() may include
       *       contributions to the the residual which are constant in \c x.
       *
       * \note \c x and \c y are of type std::vector.
       *
       * \note The method should not clear \c y; it should just add its
       *       entries to it.
       *
       * \note \c x is both the position where the jacobian is evaluated (for
       *       non-linear problems) as well as the vector the jacobian is
       *       applied to.
       *
       * This method is controlled by the flag \ref doAlphaVolume.  For a
       * given element, it is called *before* the jacobian_apply_skeleton()
       * and/or jacobian_apply_boundary() methods are called (if they are
       * called at all).
       */
      template<typename EG, typename LFSU, typename X, typename LFSV,
               typename Y>
      void jacobian_apply_volume
      ( const EG& eg,
        const LFSU& lfsu, const X& x, const LFSV& lfsv,
        Y& y) const
      {
        if(factor != 0) {
          typename Y::WeightedAccumulationView
            my_y(y.weightedAccumulationView(factor));
          bp->jacobian_apply_volume(eg, lfsu, x, lfsv, my_y);
        }
      }

      //! \brief apply an element's jacobian after the intersections have been
      //!        handled
      /**
       * \param eg   ElementGeometry describing the entity.
       * \param lfsu LocalFunctionSpace of the trial GridFunctionSpace.
       * \param x    Local position in the trial GridFunctionSpace.
       * \param lfsv LocalFunctionSpace of the test GridFunctionSpace.
       * \param y    Where to store the result.
       *
       * \note This is different from alpha_volume_post_skeleton(), since the
       *       result will be linear in \c x, whereas
       *       alpha_volume_post_skeleton() may include contributions to the
       *       the residual which are constant in \c x.
       *
       * \note \c x and \c y are of type std::vector.
       *
       * \note The method should not clear \c y; it should just add its
       *       entries to it.
       *
       * \note \c x is both the position where the jacobian is evaluated (for
       *       non-linear problems) as well as the vector the jacobian is
       *       applied to.
       *
       * This method is controlled by the flag \ref doAlphaVolumePostSkeleton.
       * For a given element, it is called *after* the
       * jacobian_apply_skeleton() and/or jacobian_apply_boundary() methods
       * are called (if they are called at all).
       */
      template<typename EG, typename LFSU, typename X, typename LFSV,
               typename Y>
      void jacobian_apply_volume_post_skeleton
      ( const EG& eg,
        const LFSU& lfsu, const X& x, const LFSV& lfsv,
        Y& y) const
      {
        if(factor != 0) {
          typename Y::WeightedAccumulationView
            my_y(y.weightedAccumulationView(factor));
          bp->jacobian_apply_volume_post_skeleton(eg, lfsu, x, lfsv, my_y);
        }
      }

      //! apply an internal intersections's jacobians
      /**
       * \param ig     IntersectionGeometry describing the intersection.
       * \param lfsu_s LocalFunctionSpace of the trial GridFunctionSpace in
       *               the inside entity.
       * \param x_s    Local position in the trial GridFunctionSpace in the
       *               inside entity.
       * \param lfsv_s LocalFunctionSpace of the test GridFunctionSpace in the
       *               inside entity.
       * \param lfsu_n LocalFunctionSpace of the trial GridFunctionSpace in
       *               the outside entity.
       * \param x_n    Local position in the trial GridFunctionSpace in the
       *               outside entity.
       * \param lfsv_n LocalFunctionSpace of the test GridFunctionSpace in the
       *               outside entity.
       * \param y_s    Where to store the inside entity's result.
       * \param y_n    Where to store the outside entity's result.
       *
       * \note This is different from alpha_skeleton(), since the result will
       *       be linear in \c x_s and \c x_n, whereas alpha_skeleton() may
       *       include contributions to the the residual which are constant in
       *       \c x_s and \c x_n.
       *
       * \note \c x_s, \c x_n, \c y_s and \c y_n are of type std::vector.
       *
       * \note The method should not clear \c y_s and \c y_n; it should just
       *       add its entries to them.
       *
       * \note \c x_s and \c x_n are both the positions where the jacobian is
       *       evaluated (for non-linear problems) as well as the vectors the
       *       jacobian is applied to.
       *
       * This method is controlled by the flag \ref doAlphaSkeleton.  For a
       * given element, it's calls happen intermingled with the calls to
       * jacobian_apply_boundary(), but after the call to
       * jacobian_apply_volume() and before the call to
       * jacobian_apply_volume_post_skeleton().
       */
      template<typename IG, typename LFSU, typename X, typename LFSV,
               typename Y>
      void jacobian_apply_skeleton
      ( const IG& ig,
        const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
        const LFSU& lfsu_n, const X& x_n, const LFSV& lfsv_n,
        Y& y_s, Y& y_n) const
      {
        if(factor != 0) {
          typename Y::WeightedAccumulationView
            my_y_s(y_s.weightedAccumulationView(factor));
          typename Y::WeightedAccumulationView
            my_y_n(y_n.weightedAccumulationView(factor));
          bp->jacobian_apply_skeleton(ig,
                                      lfsu_s, x_s, lfsv_s,
                                      lfsu_n, x_n, lfsv_n,
                                      my_y_s, my_y_n);
        }
      }

      //! apply a boundary intersections's jacobian
      /**
       * \param ig     IntersectionGeometry describing the intersection.
       * \param lfsu_s LocalFunctionSpace of the trial GridFunctionSpace in
       *               the inside entity.
       * \param x_s    Local position in the trial GridFunctionSpace in the
       *               inside entity.
       * \param lfsv_s LocalFunctionSpace of the test GridFunctionSpace in the
       *               inside entity.
       * \param y_s    Local part of the residual in the inside entity.
       *
       * \note This is different from alpha_boundary(), since the result will
       *       be linear in \c x, whereas alpha_boundary() may include
       *       contributions to the the residual which are constant in \c x.
       *
       * \note \c x_s and \c y_s are of type std::vector.
       *
       * \note The method should not clear \c y_s; it should just add its
       *       entries to it.
       *
       * \note \c x_s is both the position where the jacobian is evaluated
       *       (for non-linear problems) as well as the vector the jacobian is
       *       applied to.
       *
       * This method is controlled by the flag \ref doAlphaBoundary.  For a
       * given element, it's calls happen intermingled with the calls to
       * jacobian_apply_skeleton(), but after the call to
       * jacobian_apply_volume() and before the call to
       * jacobian_apply_volume_post_skeleton().
       */
      template<typename IG, typename LFSU, typename X, typename LFSV,
               typename Y>
      void jacobian_apply_boundary
      ( const IG& ig,
        const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
        Y& y_s) const
      {
        if(factor != 0) {
          typename Y::WeightedAccumulationView
            my_y_s(y_s.weightedAccumulationView(factor));
          bp->jacobian_apply_boundary(ig, lfsu_s, x_s, lfsv_s, my_y_s);
        }
      }

      //! \} Methods for the application of the jacobian

      //////////////////////////////////////////////////////////////////////
      //
      //! \name Methods to extract the jacobian
      //! \{
      //

      //! get an element's jacobian
      /**
       * \param eg   ElementGeometry describing the entity.
       * \param lfsu LocalFunctionSpace of the trial GridFunctionSpace.
       * \param x    Local position in the trial GridFunctionSpace.
       * \param lfsv LocalFunctionSpace of the test GridFunctionSpace.
       * \param mat  Where to store the contribution to the jacobian.
       *
       * \note \c x is of type std::vector.
       *
       * \note The method should not clear \c mat; it should just add its
       *       entries to it.
       *
       * This method is controlled by the flag \ref doAlphaVolume.  For a
       * given element, it is called *before* the jacobian_skeleton() and/or
       * jacobian_boundary() methods are called (if they are called at all).
       */
      template<typename EG, typename LFSU, typename X, typename LFSV,
               typename M>
      void jacobian_volume
      ( const EG& eg,
        const LFSU& lfsu, const X& x, const LFSV& lfsv,
        M& mat) const
      {
        if(factor != 0) {
          typename M::WeightedAccumulationView
            my_mat(mat.weightedAccumulationView(factor));
          bp->jacobian_volume(eg, lfsu, x, lfsv, my_mat);
        }
      }

      //! get an element's jacobian after the intersections have been handled
      /**
       * \param eg   ElementGeometry describing the entity.
       * \param lfsu LocalFunctionSpace of the trial GridFunctionSpace.
       * \param x    Local position in the trial GridFunctionSpace.
       * \param lfsv LocalFunctionSpace of the test GridFunctionSpace.
       * \param mat  Where to store the contribution to the jacobian.
       *
       * \note \c x is of type std::vector.
       *
       * \note The method should not clear \c mat; it should just add its
       *       entries to it.
       *
       * This method is controlled by the flag \ref doAlphaVolumePostSkeleton.
       * For a given element, it is called *after* the jacobian_skeleton()
       * and/or jacobian_boundary() methods are called (if they are called at
       * all).
       */
      template<typename EG, typename LFSU, typename X, typename LFSV,
               typename M>
      void jacobian_volume_post_skeleton
      ( const EG& eg,
        const LFSU& lfsu, const X& x, const LFSV& lfsv,
        M& mat) const
      {
        if(factor != 0) {
          typename M::WeightedAccumulationView
            my_mat(mat.weightedAccumulationView(factor));
          bp->jacobian_volume_post_skeleton(eg, lfsu, x, lfsv, my_mat);
        }
      }

      //! apply an internal intersections's jacobians
      /**
       * \param ig     IntersectionGeometry describing the intersection.
       * \param lfsu_s LocalFunctionSpace of the trial GridFunctionSpace in
       *               the inside entity.
       * \param x_s    Local position in the trial GridFunctionSpace in the
       *               inside entity.
       * \param lfsv_s LocalFunctionSpace of the test GridFunctionSpace in the
       *               inside entity.
       * \param lfsu_n LocalFunctionSpace of the trial GridFunctionSpace in
       *               the outside entity.
       * \param x_n    Local position in the trial GridFunctionSpace in the
       *               outside entity.

       * \param lfsv_n LocalFunctionSpace of the test GridFunctionSpace in the
       *               outside entity.
       * \param mat_ss Where to store the contribution to the inside entity's
       *               jacobian.
       * \param mat_sn Where to store the contribution to the interaction
       *               jacobian between the inside and the outside entity.
       * \param mat_ns Where to store the contribution to the interaction
       *               jacobian between the outside and the inside entity.
       * \param mat_nn Where to store the contribution to the outside entity's
       *               jacobian.
       *
       * \note \c x_s and \c x_n are of type std::vector.
       *
       * \note The method should not clear \c mat_ss, \c mat_sn, \c mat_ns, \c
       *       mat_nn; it should just add its entries to them.
       *
       * This method is controlled by the flag \ref doAlphaSkeleton.  For a
       * given element, it's calls happen intermingled with the calls to
       * jacobian_boundary(), but after the call to jacobian_volume() and
       * before the call to jacobian_volume_post_skeleton().
       */
      template<typename IG, typename LFSU, typename X, typename LFSV,
               typename M>
      void jacobian_skeleton
      ( const IG& ig,
        const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
        const LFSU& lfsu_n, const X& x_n, const LFSV& lfsv_n,
        M& mat_ss, M& mat_sn, M& mat_ns, M& mat_nn) const
      {
        if(factor != 0) {
          typename M::WeightedAccumulationView
            my_mat_ss(mat_ss.weightedAccumulationView(factor));
          typename M::WeightedAccumulationView
            my_mat_sn(mat_sn.weightedAccumulationView(factor));
          typename M::WeightedAccumulationView
            my_mat_ns(mat_ns.weightedAccumulationView(factor));
          typename M::WeightedAccumulationView
            my_mat_nn(mat_nn.weightedAccumulationView(factor));
          bp->jacobian_skeleton(ig,
                                lfsu_s, x_s, lfsv_s,
                                lfsu_n, x_n, lfsv_n,
                                my_mat_ss, my_mat_sn, my_mat_ns, my_mat_nn);
        }
      }

      //! get a boundary intersections's jacobian
      /**
       * \param ig     IntersectionGeometry describing the intersection.
       * \param lfsu_s LocalFunctionSpace of the trial GridFunctionSpace in
       *               the inside entity.
       * \param x_s    Local position in the trial GridFunctionSpace in the
       *               inside entity.
       * \param lfsv_s LocalFunctionSpace of the test GridFunctionSpace in the
       *               inside entity.
       * \param mat_ss Where to store the contribution to the inside entity's
       *               jacobian.
       *
       * \note \c x_s is of type std::vector.
       *
       * \note The method should not clear \c mat_ss; it should just add its
       *       entries to it.
       *
       * This method is controlled by the flag \ref doAlphaBoundary.  For a
       * given element, it's calls happen intermingled with the calls to
       * jacobian_skeleton(), but after the call to jacobian_volume() and
       * before the call to jacobian_volume_post_skeleton().
       */
      template<typename IG, typename LFSU, typename X, typename LFSV,
               typename M>
      void jacobian_boundary
      ( const IG& ig,
        const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
        M& mat_ss) const
      {
        if(factor != 0) {
          typename M::WeightedAccumulationView
            my_mat_ss(mat_ss.weightedAccumulationView(factor));
          bp->jacobian_boundary(ig, lfsu_s, x_s, lfsv_s, my_mat_ss);
        }
      }

      //! \} Methods to extract the jacobian

      ////////////////////////////////////////////////////////////////////////
      //
      //! \name Methods for temporal local operators
      //! \{

      typedef Time RealType;

      //! set time for subsequent evaluation
      /**
       * This method set the time for subsequent calls to the alpha_*(),
       * lambda_*(), jacobian_*() and jacobian_apply_*() methods.
       *
       * \note For ExplicitOneStepMethod the time given here in the first
       *       stage may be incorrect, since the time step size is only
       *       finally determined after the first stage has been assembled.
       */
      void setTime (Time t) { bp->setTime(t); }

      //! get current time
      /**
       * \return The time previously set by setTime().
       */
      Time getTime () const { return bp->getTime(); }

      //! to be called once before each time step
      /**
       * \param time   Time at beginning of the step.
       * \param dt     Size of time step.
       * \param stages Number of stages to do in the step.  For the
       *               MultiStepMethod this is always 1.
       *
       * \note For ExplicitOneStepMethod the dt given here may be incorrect,
       *       since the time step size is only finally determined after the
       *       first stage has been assembled.
       *
       * \note For the MultiStepMethod the number of stages is given as 1.
       *       There are no since there are no times of evaluation in the
       *       middle of the step, a multi-step method is similar to a one
       *       step method with one stage.
       */
      void preStep (Time time, Time dt, int stages)
      { bp->preStep(time, dt, stages); }

      //! to be called once at the end of each time step
      /**
       * \note With the OneStepMethod and the ExplicitOneStepMetod, for
       *       reasons unknown this is only called for temporal but not
       *       for spatial local operators.  With the MultiStepMethod
       *       this *is* called for all local operators.
       */
      void postStep () { bp->postStep(); }

      //! to be called once before each stage
      /**
       * \param time Time of the stage
       * \param r    Number of the stage, r ∈ [1, nstages] inclusive, where
       *             nstages is the number of stage in the step given in the
       *             previous call to preStep()
       *
       * \note For ExplicitOneStepMethod the time given here for stage 1 may
       *       be incorrect, since the time step size is only finally
       *       determined after the first stage has been assembled.
       *
       * \note For the MultiStepMethod, this is called once after preStep()
       *       with r=1.
       */
      void preStage (Time time, int r) { bp->preStage(time, r); }

      //! get current stage
      /**
       * \return The current stage number previously set by preStage().
       */
      int getStage () const { return bp->getStage(); }

      //! to be called once at the end of each stage
      void postStage () { bp->postStage(); }

      //! to be called after stage 1
      /**
       * \note Only used by the ExplicitOneStepMethod.
       *
       * This may be called on the spatial local operator in the case of an
       * explicit one step scheme.  It is called after stage 1 has been
       * assembled (so the time given to preStep() may not apply anymore in
       * this case).  All the alpha_*() and lambda_*() methods should have
       * been called, so they are a good place to generate the information
       * returned here.
       */
      Time suggestTimestep (Time dt) const
      { return bp->suggestTimestep(dt); }

      //! \} Methods for temporal local operators

    };

    //! \} group LocalOperator
  }
}

#endif // DUNE_PDELAB_LOCALOPERATOR_SCALED_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/stokesdg.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_STOKESDG_HH
#define DUNE_PDELAB_STOKESDG_HH

#warning This file is deprecated, include the header dune/pdelab/localoperator/dgnavierstokes.hh instead!

#include <dune/common/exceptions.hh>
#include <dune/common/fvector.hh>
#include <dune/common/parametertreeparser.hh>

#include <dune/geometry/quadraturerules.hh>

#include <dune/localfunctions/common/interfaceswitch.hh>
#include <dune/pdelab/localoperator/idefault.hh>

#include "defaultimp.hh"
#include "pattern.hh"
#include "flags.hh"
#include "stokesdgparameter.hh"

#ifndef VBLOCK
#define VBLOCK 0
#endif
#define PBLOCK (- VBLOCK + 1)

namespace Dune {
    namespace PDELab {

        /** \brief A local operator for solving the stokes equation using a DG discretization

            \tparam PRM                 Parameter class for this local operator
            \tparam full_tensor         Flag enabling the assembling of the
                                        full tensor for the viscous stress
         */
        template<typename PRM, bool full_tensor = true>
        class DUNE_DEPRECATED_MSG("Deprecated in DUNE-PDELab 2.4, use DGNavierStokes instead!") StokesDG :
            public LocalOperatorDefaultFlags,
            public FullSkeletonPattern, public FullVolumePattern
            //
            ,public JacobianBasedAlphaVolume< StokesDG<PRM,full_tensor> >
            ,public JacobianBasedAlphaSkeleton< StokesDG<PRM,full_tensor> >
            ,public JacobianBasedAlphaBoundary< StokesDG<PRM,full_tensor> >
            ,public InstationaryLocalOperatorDefaultMethods<double>
        {
            typedef StokesBoundaryCondition BC;
            typedef typename PRM::Traits::RangeField RF;

            typedef InstationaryLocalOperatorDefaultMethods<double> InstatBase;
            typedef typename InstatBase::RealType Real;

        public:

            // pattern assembly flags
            enum { doPatternVolume = true };
            enum { doPatternSkeleton = true };

            // call the assembler for each face only once
            enum { doSkeletonTwoSided = false };

            // residual assembly flags
            enum { doAlphaVolume    = true };
            enum { doAlphaSkeleton  = true };
            enum { doAlphaBoundary  = true };
            enum { doLambdaVolume   = true };
            enum { doLambdaBoundary = true };

            /** \brief Constructor

                \param [in] _prm                        Parameter class for this local operator
                \param [in] _superintegration_order     This number will be added to the order of
                                                        quadrature in every integration. It is
                                                        only needed, when one of the parameters (e.g
                                                        rho, mu) is not constant or the mappings from
                                                        the reference elements to the cells are
                                                        nonlinear. Boundary conditions are assumed to
                                                        have the same order as the corresponding
                                                        finite element.
             */
            DUNE_DEPRECATED_MSG("Deprecated in DUNE-PDELab 2.4, use DGNavierStokes instead!")
            StokesDG (PRM & _prm, int _superintegration_order=0) :
              prm(_prm), superintegration_order(_superintegration_order),
              current_dt(1.0)
            {}

            // Store current dt
            void preStep (RealType , RealType dt, int )
            {
              current_dt = dt;
            }

            // set time in parameter class
            void setTime(Real t)
            {
                InstatBase::setTime(t);
                prm.setTime(t);
            }

            // volume integral depending only on test functions,
            // contains f on the right hand side
            template<typename EG, typename LFSV, typename R>
            void lambda_volume (const EG& eg, const LFSV& lfsv, R& r) const
            {
                // dimensions
                static const unsigned int dim = EG::Geometry::dimension;

                // subspaces
                static_assert
                  ((LFSV::CHILDREN == 2), "You seem to use the wrong function space for StokesDG");

                typedef typename LFSV::template Child<VBLOCK>::Type LFSV_PFS_V;
                const LFSV_PFS_V& lfsv_pfs_v = lfsv.template child<VBLOCK>();

                static_assert
                  ((LFSV_PFS_V::CHILDREN == dim),"You seem to use the wrong function space for StokesDG");

                // we assume all velocity components are the same type
                typedef typename LFSV_PFS_V::template Child<0>::Type LFSV_V;
                const LFSV_V& lfsv_v = lfsv_pfs_v.template child<0>();
                const unsigned int vsize = lfsv_v.size();
                typedef typename LFSV::template Child<PBLOCK>::Type LFSV_P;
                const LFSV_P& lfsv_p = lfsv.template child<PBLOCK>();
                const unsigned int psize = lfsv_p.size();

                // domain and range field type
                typedef FiniteElementInterfaceSwitch<typename LFSV_V::Traits::FiniteElementType > FESwitch_V;
                typedef BasisInterfaceSwitch<typename FESwitch_V::Basis > BasisSwitch_V;
                typedef typename BasisSwitch_V::DomainField DF;
                typedef typename BasisSwitch_V::Range RT;
                typedef typename BasisSwitch_V::RangeField RF;
                typedef FiniteElementInterfaceSwitch<typename LFSV_P::Traits::FiniteElementType > FESwitch_P;
                typedef typename LFSV::Traits::SizeType size_type;

                // select quadrature rule
                Dune::GeometryType gt = eg.geometry().type();
                const int v_order = FESwitch_V::basis(lfsv_v.finiteElement()).order();
                const int det_jac_order = gt.isSimplex() ?  0 : (dim-1);
                // quad order is velocity order + det_jac order + superintegration
                const int qorder = v_order + det_jac_order + superintegration_order;

                const Dune::QuadratureRule<DF,dim>& rule = Dune::QuadratureRules<DF,dim>::rule(gt,qorder);

                // loop over quadrature points
                for (const auto& ip : rule)
                {
                    const Dune::FieldVector<DF,dim> local = ip.position();
                    //const Dune::FieldVector<DF,dimw> global = eg.geometry().global(local);

                    // values of velocity shape functions
                    std::vector<RT> phi_v(vsize);
                    FESwitch_V::basis(lfsv_v.finiteElement()).evaluateFunction(local,phi_v);

                    // values of pressure shape functions
                    std::vector<RT> phi_p(psize);
                    FESwitch_P::basis(lfsv_p.finiteElement()).evaluateFunction(local,phi_p);

                    const RF weight = ip.weight() * eg.geometry().integrationElement(ip.position());

                    // evaluate source term
                    typename PRM::Traits::VelocityRange fval(prm.f(eg,local));

                    //================================================//
                    // \int (f*v)
                    //================================================//
                    const RF factor = weight;
                    for (unsigned int d=0; d<dim; d++)
                    {
                        const LFSV_V& lfsv_v = lfsv_pfs_v.child(d);

                        // and store for each velocity component
                        for (size_type i=0; i<vsize; i++)
                        {
                            RF val = phi_v[i]*factor;
                            r.accumulate(lfsv_v,i, -fval[d] * val);
                        }
                    }

                    const RF g2 = prm.g2(eg,ip.position());

                    // integrate div u * psi_i
                    for (size_t i=0; i<lfsv_p.size(); i++)
                    {
                        r.accumulate(lfsv_p,i, g2 * phi_p[i] * factor);
                    }

                }
            }

            // boundary integral independent of ansatz functions,
            // Neumann and Dirichlet boundary conditions, DG penalty term's right hand side
            template<typename IG, typename LFSV, typename R>
            void lambda_boundary (const IG& ig, const LFSV& lfsv, R& r) const
            {
                // dimensions
                static const unsigned int dim = IG::Geometry::dimension;

                // subspaces
                static_assert
                    ((LFSV::CHILDREN == 2), "You seem to use the wrong function space for StokesDG");

                typedef typename LFSV::template Child<VBLOCK>::Type LFSV_PFS_V;
                const LFSV_PFS_V& lfsv_pfs_v = lfsv.template child<VBLOCK>();

                static_assert
                    ((LFSV_PFS_V::CHILDREN == dim), "You seem to use the wrong function space for StokesDG");

                // ... we assume all velocity components are the same
                typedef typename LFSV_PFS_V::template Child<0>::Type LFSV_V;
                const LFSV_V& lfsv_v = lfsv_pfs_v.template child<0>();
                const unsigned int vsize = lfsv_v.size();
                typedef typename LFSV::template Child<PBLOCK>::Type LFSV_P;
                const LFSV_P& lfsv_p = lfsv.template child<PBLOCK>();
                const unsigned int psize = lfsv_p.size();

                // domain and range field type
                typedef FiniteElementInterfaceSwitch<typename LFSV_V::Traits::FiniteElementType > FESwitch_V;
                typedef BasisInterfaceSwitch<typename FESwitch_V::Basis > BasisSwitch_V;
                typedef typename BasisSwitch_V::DomainField DF;
                typedef typename BasisSwitch_V::Range RT;
                typedef typename BasisSwitch_V::RangeField RF;
                typedef FiniteElementInterfaceSwitch<typename LFSV_P::Traits::FiniteElementType > FESwitch_P;

                // make copy of inside cell w.r.t. the boundary
                auto inside_cell = ig.inside();

                // select quadrature rule
                Dune::GeometryType gtface = ig.geometry().type();
                const int v_order = FESwitch_V::basis(lfsv_v.finiteElement()).order();
                const int det_jac_order = gtface.isSimplex() ? 0 : (dim-2);
                const int jac_order = gtface.isSimplex() ? 0 : 1;
                const int qorder = 2*v_order + det_jac_order + jac_order + superintegration_order;
                const Dune::QuadratureRule<DF,dim-1>& rule = Dune::QuadratureRules<DF,dim-1>::rule(gtface,qorder);

                const int epsilon = prm.epsilonIPSymmetryFactor();
                const RF incomp_scaling = prm.incompressibilityScaling(current_dt);

                // loop over quadrature points and integrate normal flux
                for (const auto& ip : rule)
                {
                    // position of quadrature point in local coordinates of element
                    Dune::FieldVector<DF,dim-1> flocal = ip.position();
                    Dune::FieldVector<DF,dim> local = ig.geometryInInside().global(flocal);
                    //Dune::FieldVector<DF,dimw> global = ig.geometry().global(flocal);

                    const RF penalty_factor = prm.getFaceIP(ig,flocal);

                    // value of velocity shape functions
                    std::vector<RT> phi_v(vsize);
                    FESwitch_V::basis(lfsv_v.finiteElement()).evaluateFunction(local,phi_v);
                    // and value of pressure shape functions
                    std::vector<RT> phi_p(psize);
                    FESwitch_P::basis(lfsv_p.finiteElement()).evaluateFunction(local,phi_p);

                    std::vector<Dune::FieldMatrix<RF,1,dim> > grad_phi_v(vsize);
                    BasisSwitch_V::gradient(FESwitch_V::basis(lfsv_v.finiteElement()),
                                          inside_cell.geometry(), local, grad_phi_v);

                    const Dune::FieldVector<DF,dim> normal = ig.unitOuterNormal(ip.position());
                    const RF weight = ip.weight()*ig.geometry().integrationElement(ip.position());
                    const RF mu = prm.mu(ig,flocal);

                    // evaluate boundary condition type
                    typename PRM::Traits::BoundaryCondition::Type bctype(prm.bctype(ig,flocal));

                    if (bctype == BC::VelocityDirichlet)
                    {
                        typename PRM::Traits::VelocityRange u0(prm.g(inside_cell,local));

                        //================================================//
                        // \mu \int \nabla v \cdot u_0 \cdot n
                        //================================================//
                        RF factor = mu * weight;
                        for (unsigned int i=0;i<vsize;++i)
                        {
                            const RF val = (grad_phi_v[i][0]*normal) * factor;
                            for (unsigned int d=0;d<dim;++d)
                            {
                                const LFSV_V& lfsv_v = lfsv_pfs_v.child(d);
                                r.accumulate(lfsv_v,i, - epsilon * val * u0[d]);

                                // Assemble symmetric part for (grad u)^T
                                if(full_tensor){

                                    for (unsigned int dd=0;dd<dim;++dd)
                                    {
                                        RF Tval = (grad_phi_v[i][0][d]*normal[dd]) * factor;
                                        const LFSV_V& lfsv_v_dd = lfsv_pfs_v.child(dd);
                                        r.accumulate(lfsv_v_dd,i, - epsilon * Tval * u0[d]);
                                    }
                                }
                            }
                        }
                        //================================================//
                        // \int \sigma / |\gamma|^\beta v u_0
                        //================================================//
                        factor = penalty_factor * weight;
                        for (unsigned int i=0;i<vsize;++i)
                        {
                            const RF val = phi_v[i] * factor;
                            for (unsigned int d=0;d<dim;++d)
                            {
                                const LFSV_V& lfsv_v = lfsv_pfs_v.child(d);
                                r.accumulate(lfsv_v,i, -val * u0[d] );
                            }
                        }
                        //================================================//
                        // \int q u_0 n
                        //================================================//
                        for (unsigned int i=0;i<psize;++i) // test
                        {
                            RF val = phi_p[i]*(u0 * normal) * weight;
                            r.accumulate(lfsv_p,i, - val * incomp_scaling);
                        }
                    }
                    if (bctype == BC::StressNeumann)
                    {
                      typename PRM::Traits::VelocityRange stress(prm.j(ig,flocal,normal));

                        //std::cout << "Pdirichlet\n";
                        //================================================//
                        // \int p u n
                        //================================================//
                        for (unsigned int i=0;i<vsize;++i)
                        {
                            for (unsigned int d=0;d<dim;++d)
                            {
                                const LFSV_V& lfsv_v = lfsv_pfs_v.child(d);
                                RF val = stress[d]*phi_v[i] * weight;
                                r.accumulate(lfsv_v,i, val);
                            }
                        }
                    }
                }
            }

            // jacobian of volume term
            template<typename EG, typename LFSU, typename X, typename LFSV,
                     typename LocalMatrix>
            void jacobian_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv,
                                  LocalMatrix& mat) const
            {
                // dimensions
                static const unsigned int dim = EG::Geometry::dimension;

                // subspaces
                static_assert
                    ((LFSV::CHILDREN == 2), "You seem to use the wrong function space for StokesDG");
                typedef typename LFSV::template Child<VBLOCK>::Type LFSV_PFS_V;
                const LFSV_PFS_V& lfsv_pfs_v = lfsv.template child<VBLOCK>();
                static_assert
                    ((LFSV_PFS_V::CHILDREN == dim), "You seem to use the wrong function space for StokesDG");

                // ... we assume all velocity components are the same
                typedef typename LFSV_PFS_V::template Child<0>::Type LFSV_V;
                const LFSV_V& lfsv_v = lfsv_pfs_v.template child<0>();
                const unsigned int vsize = lfsv_v.size();
                typedef typename LFSV::template Child<PBLOCK>::Type LFSV_P;
                const LFSV_P& lfsv_p = lfsv.template child<PBLOCK>();
                const unsigned int psize = lfsv_p.size();

                // domain and range field type
                typedef FiniteElementInterfaceSwitch<typename LFSV_V::Traits::FiniteElementType > FESwitch_V;
                typedef BasisInterfaceSwitch<typename FESwitch_V::Basis > BasisSwitch_V;
                typedef typename BasisSwitch_V::DomainField DF;
                typedef typename BasisSwitch_V::Range RT;
                typedef typename BasisSwitch_V::RangeField RF;
                typedef FiniteElementInterfaceSwitch<typename LFSV_P::Traits::FiniteElementType > FESwitch_P;
                typedef typename LFSV::Traits::SizeType size_type;

                // select quadrature rule
                Dune::GeometryType gt = eg.geometry().type();
                const int v_order = FESwitch_V::basis(lfsv_v.finiteElement()).order();
                const int det_jac_order = gt.isSimplex() ? 0 : (dim-1);
                const int jac_order = gt.isSimplex() ? 0 : 1;
                const int qorder = 2*v_order - 2 + 2*jac_order + det_jac_order + superintegration_order;
                const Dune::QuadratureRule<DF,dim>& rule = Dune::QuadratureRules<DF,dim>::rule(gt,qorder);

                const RF incomp_scaling = prm.incompressibilityScaling(current_dt);

                // loop over quadrature points
                for (const auto& ip : rule)
                {
                    const Dune::FieldVector<DF,dim> local = ip.position();
                    const RF mu = prm.mu(eg,local);

                    // and value of pressure shape functions
                    std::vector<RT> phi_p(psize);
                    FESwitch_P::basis(lfsv_p.finiteElement()).evaluateFunction(local,phi_p);

                    // compute gradients
                    std::vector<Dune::FieldMatrix<RF,1,dim> > grad_phi_v(vsize);
                    BasisSwitch_V::gradient(FESwitch_V::basis(lfsv_v.finiteElement()),
                                            eg.geometry(), local, grad_phi_v);

                    const RF detj = eg.geometry().integrationElement(ip.position());
                    const RF weight = ip.weight() * detj;

                    //================================================//
                    // \int (mu*grad_u*grad_v)
                    //================================================//
                    const RF factor = mu * weight;
                    for (size_type j=0; j<vsize; j++)
                    {
                        for (size_type i=0; i<vsize; i++)
                        {
                            // grad_phi_j*grad_phi_i
                            RF val = (grad_phi_v[j][0]*grad_phi_v[i][0])*factor;

                            for (unsigned int d=0; d<dim; d++)
                            {
                                const LFSV_V& lfsv_v_d = lfsv_pfs_v.child(d);
                                mat.accumulate(lfsv_v_d,i,lfsv_v_d,j, val);

                                // Assemble symmetric part for (grad u)^T
                                if(full_tensor){
                                  for (unsigned int dd=0; dd<dim; dd++){
                                    RF Tval = (grad_phi_v[j][0][d]*grad_phi_v[i][0][dd])*factor;
                                    const LFSV_V& lfsv_v_dd = lfsv_pfs_v.child(dd);
                                    mat.accumulate(lfsv_v_d,i,lfsv_v_dd,j, Tval);
                                  }
                                }

                            }
                        }
                    }

                    //================================================//
                    // - q * div u
                    // - p * div v
                    //================================================//
                    for (size_type j=0; j<psize; j++) // test (q)
                    {
                        RF val = -1.0 * phi_p[j]*weight;
                        for (size_type i=0; i<vsize; i++) // ansatz (u)
                        {
                            for (unsigned int d=0; d<dim; d++)
                            {
                                const LFSV_V& lfsv_v = lfsv_pfs_v.child(d);
                                mat.accumulate(lfsv_p,j,lfsv_v,i, val*grad_phi_v[i][0][d] * incomp_scaling);
                                mat.accumulate(lfsv_v,i,lfsv_p,j, val*grad_phi_v[i][0][d]);
                            }
                        }
                    }
                }
            }

            // jacobian of skeleton term
            template<typename IG, typename LFSU, typename X, typename LFSV,
                     typename LocalMatrix>
            void jacobian_skeleton (const IG& ig,
                const LFSU& lfsu_s, const X&, const LFSV& lfsv_s,
                const LFSU& lfsu_n, const X&, const LFSV& lfsv_n,
                LocalMatrix& mat_ss, LocalMatrix& mat_sn,
                LocalMatrix& mat_ns, LocalMatrix& mat_nn) const
            {
                // dimensions
                static const unsigned int dim = IG::Geometry::dimension;
                static const unsigned int dimw = IG::Geometry::dimensionworld;

                // subspaces
                static_assert
                    ((LFSV::CHILDREN == 2), "You seem to use the wrong function space for StokesDG");

                typedef typename LFSV::template Child<VBLOCK>::Type LFSV_PFS_V;
                const LFSV_PFS_V& lfsv_s_pfs_v = lfsv_s.template child<VBLOCK>();
                const LFSV_PFS_V& lfsv_n_pfs_v = lfsv_n.template child<VBLOCK>();
                static_assert
                    ((LFSV_PFS_V::CHILDREN == dim), "You seem to use the wrong function space for StokesDG");

                // ... we assume all velocity components are the same
                typedef typename LFSV_PFS_V::template Child<0>::Type LFSV_V;
                const LFSV_V& lfsv_s_v = lfsv_s_pfs_v.template child<0>();
                const LFSV_V& lfsv_n_v = lfsv_n_pfs_v.template child<0>();
                const unsigned int vsize_s = lfsv_s_v.size();
                const unsigned int vsize_n = lfsv_n_v.size();
                typedef typename LFSV::template Child<PBLOCK>::Type LFSV_P;
                const LFSV_P& lfsv_s_p = lfsv_s.template child<PBLOCK>();
                const LFSV_P& lfsv_n_p = lfsv_n.template child<PBLOCK>();
                const unsigned int psize_s = lfsv_s_p.size();
                const unsigned int psize_n = lfsv_n_p.size();

                // domain and range field type
                typedef FiniteElementInterfaceSwitch<typename LFSV_V::Traits::FiniteElementType > FESwitch_V;
                typedef BasisInterfaceSwitch<typename FESwitch_V::Basis > BasisSwitch_V;
                typedef typename BasisSwitch_V::DomainField DF;
                typedef typename BasisSwitch_V::Range RT;
                typedef typename BasisSwitch_V::RangeField RF;
                typedef FiniteElementInterfaceSwitch<typename LFSV_P::Traits::FiniteElementType > FESwitch_P;

                // make copy of inside and outside cell w.r.t. the intersection
                auto inside_cell = ig.inside();
                auto outside_cell = ig.outside();

                // select quadrature rule
                Dune::GeometryType gtface = ig.geometry().type();
                const int v_order = FESwitch_V::basis(lfsv_s_v.finiteElement()).order();
                const int det_jac_order = gtface.isSimplex() ? 0 : (dim-2);
                const int qorder = 2*v_order + det_jac_order + superintegration_order;
                const Dune::QuadratureRule<DF,dim-1>& rule = Dune::QuadratureRules<DF,dim-1>::rule(gtface,qorder);

                const int epsilon = prm.epsilonIPSymmetryFactor();
                const RF incomp_scaling = prm.incompressibilityScaling(current_dt);

                // loop over quadrature points and integrate normal flux
                for (const auto& ip : rule)
                {

                    // position of quadrature point in local coordinates of element
                    Dune::FieldVector<DF,dim> local_s = ig.geometryInInside().global(ip.position());
                    Dune::FieldVector<DF,dim> local_n = ig.geometryInOutside().global(ip.position());

                    const RF penalty_factor = prm.getFaceIP(ig,ip.position());

                    // value of velocity shape functions
                    std::vector<RT> phi_v_s(vsize_s);
                    std::vector<RT> phi_v_n(vsize_n);
                    FESwitch_V::basis(lfsv_s_v.finiteElement()).evaluateFunction(local_s,phi_v_s);
                    FESwitch_V::basis(lfsv_n_v.finiteElement()).evaluateFunction(local_n,phi_v_n);
                    // and value of pressure shape functions
                    std::vector<RT> phi_p_s(psize_s);
                    std::vector<RT> phi_p_n(psize_n);
                    FESwitch_P::basis(lfsv_s_p.finiteElement()).evaluateFunction(local_s,phi_p_s);
                    FESwitch_P::basis(lfsv_n_p.finiteElement()).evaluateFunction(local_n,phi_p_n);

                    // compute gradients
                    std::vector<Dune::FieldMatrix<RF,1,dim> > grad_phi_v_s(vsize_s);
                    BasisSwitch_V::gradient(FESwitch_V::basis(lfsv_s_v.finiteElement()),
                                            inside_cell.geometry(), local_s, grad_phi_v_s);

                    std::vector<Dune::FieldMatrix<RF,1,dim> > grad_phi_v_n(vsize_n);
                    BasisSwitch_V::gradient(FESwitch_V::basis(lfsv_n_v.finiteElement()),
                                            outside_cell.geometry(), local_n, grad_phi_v_n);

                    const Dune::FieldVector<DF,dimw> normal = ig.unitOuterNormal(ip.position());
                    const RF weight = ip.weight()*ig.geometry().integrationElement(ip.position());
                    const RF mu = prm.mu(ig,ip.position());

                    //================================================//
                    // - (\mu \int < \nabla u > . normal . [v])
                    //================================================//
                    assert(vsize_s == vsize_n);
                    RF factor = mu * weight;
                    for (unsigned int i=0;i<vsize_s;++i)
                    {
                        for (unsigned int j=0;j<vsize_s;++j)
                        {
                            RF val = (0.5*(grad_phi_v_s[i][0]*normal)*phi_v_s[j]) * factor;
                            for (unsigned int d=0;d<dim;++d)
                            {
                                const LFSV_V& lfsv_s_v = lfsv_s_pfs_v.child(d);
                                mat_ss.accumulate(lfsv_s_v,j,lfsv_s_v,i, - val);
                                mat_ss.accumulate(lfsv_s_v,i,lfsv_s_v,j, epsilon*val );

                                // Assemble symmetric part for (grad u)^T
                                if(full_tensor){

                                  for (unsigned int dd=0;dd<dim;++dd)
                                    {
                                      RF Tval = (0.5*(grad_phi_v_s[i][0][d]*normal[dd])*phi_v_s[j]) * factor;
                                      const LFSV_V& lfsv_s_v_dd = lfsv_s_pfs_v.child(dd);
                                      mat_ss.accumulate(lfsv_s_v,j,lfsv_s_v_dd,i, - Tval);
                                      mat_ss.accumulate(lfsv_s_v_dd,i,lfsv_s_v,j, epsilon*Tval );
                                    }
                                }
                            }
                        }
                        for (unsigned int j=0;j<vsize_n;++j)
                        {
                            // the normal vector flipped, thus the sign flips
                            RF val = (-0.5*(grad_phi_v_s[i][0]*normal)*phi_v_n[j]) * factor;
                            for (unsigned int d=0;d<dim;++d)
                            {
                                const LFSV_V& lfsv_s_v = lfsv_s_pfs_v.child(d);
                                const LFSV_V& lfsv_n_v = lfsv_n_pfs_v.child(d);
                                mat_ns.accumulate(lfsv_n_v,j,lfsv_s_v,i,- val);
                                mat_sn.accumulate(lfsv_s_v,i,lfsv_n_v,j, epsilon*val);

                                // Assemble symmetric part for (grad u)^T
                                if(full_tensor){

                                  for (unsigned int dd=0;dd<dim;++dd)
                                    {
                                      RF Tval = (-0.5*(grad_phi_v_s[i][0][d]*normal[dd])*phi_v_n[j]) * factor;
                                      const LFSV_V& lfsv_s_v_dd = lfsv_s_pfs_v.child(dd);
                                      mat_ns.accumulate(lfsv_n_v,j,lfsv_s_v_dd,i,- Tval);
                                      mat_sn.accumulate(lfsv_s_v_dd,i,lfsv_n_v,j, epsilon*Tval);
                                    }
                                }
                            }
                        }
                    }
                    for (unsigned int i=0;i<vsize_n;++i)
                    {
                        for (unsigned int j=0;j<vsize_s;++j)
                        {
                            RF val = (0.5*(grad_phi_v_n[i][0]*normal)*phi_v_s[j]) * factor;
                            for (unsigned int d=0;d<dim;++d)
                            {
                                const LFSV_V& lfsv_s_v = lfsv_s_pfs_v.child(d);
                                const LFSV_V& lfsv_n_v = lfsv_n_pfs_v.child(d);
                                mat_sn.accumulate(lfsv_s_v,j,lfsv_n_v,i, - val);
                                mat_ns.accumulate(lfsv_n_v,i,lfsv_s_v,j, epsilon*val );

                                // Assemble symmetric part for (grad u)^T
                                if(full_tensor){

                                  for (unsigned int dd=0;dd<dim;++dd)
                                    {
                                      RF Tval = (0.5*(grad_phi_v_n[i][0][d]*normal[dd])*phi_v_s[j]) * factor;
                                      const LFSV_V& lfsv_n_v_dd = lfsv_n_pfs_v.child(dd);
                                      mat_sn.accumulate(lfsv_s_v,j,lfsv_n_v_dd,i, - Tval);
                                      mat_ns.accumulate(lfsv_n_v_dd,i,lfsv_s_v,j, epsilon*Tval );
                                    }
                                }
                            }
                        }
                        for (unsigned int j=0;j<vsize_n;++j)
                        {
                            // the normal vector flipped, thus the sign flips
                            RF val = (-0.5*(grad_phi_v_n[i][0]*normal)*phi_v_n[j]) * factor;
                            for (unsigned int d=0;d<dim;++d)
                            {
                                const LFSV_V& lfsv_n_v = lfsv_n_pfs_v.child(d);
                                mat_nn.accumulate(lfsv_n_v,j,lfsv_n_v,i,- val);
                                mat_nn.accumulate(lfsv_n_v,i,lfsv_n_v,j, epsilon*val);

                                // Assemble symmetric part for (grad u)^T
                                if(full_tensor){

                                  for (unsigned int dd=0;dd<dim;++dd)
                                    {
                                      RF Tval = (-0.5*(grad_phi_v_n[i][0][d]*normal[dd])*phi_v_n[j]) * factor;
                                      const LFSV_V& lfsv_n_v_dd = lfsv_n_pfs_v.child(dd);
                                      mat_nn.accumulate(lfsv_n_v,j,lfsv_n_v_dd,i,- Tval);
                                      mat_nn.accumulate(lfsv_n_v_dd,i,lfsv_n_v,j, epsilon*Tval);
                                    }
                                }
                            }
                        }
                    }
                    //================================================//
                    // \mu \int \sigma / |\gamma|^\beta v u
                    //================================================//
                    factor = penalty_factor * weight;
                    for (unsigned int i=0;i<vsize_s;++i)
                    {
                        for (unsigned int j=0;j<vsize_s;++j)
                        {
                            RF val = phi_v_s[i]*phi_v_s[j] * factor;
                            for (unsigned int d=0;d<dim;++d)
                            {
                                const LFSV_V& lfsv_s_v = lfsv_s_pfs_v.child(d);
                                mat_ss.accumulate(lfsv_s_v,j,lfsv_s_v,i, val);
                            }
                        }
                        for (unsigned int j=0;j<vsize_n;++j)
                        {
                            RF val = phi_v_s[i]*phi_v_n[j] * factor;
                            for (unsigned int d=0;d<dim;++d)
                            {
                                const LFSV_V& lfsv_s_v = lfsv_s_pfs_v.child(d);
                                const LFSV_V& lfsv_n_v = lfsv_n_pfs_v.child(d);
                                mat_ns.accumulate(lfsv_n_v,j,lfsv_s_v,i, - val);
                            }
                        }
                    }
                    for (unsigned int i=0;i<vsize_n;++i)
                    {
                        for (unsigned int j=0;j<vsize_s;++j)
                        {
                            RF val = phi_v_n[i]*phi_v_s[j] * factor;
                            for (unsigned int d=0;d<dim;++d)
                            {
                                const LFSV_V& lfsv_s_v = lfsv_s_pfs_v.child(d);
                                const LFSV_V& lfsv_n_v = lfsv_n_pfs_v.child(d);
                                mat_sn.accumulate(lfsv_s_v,j,lfsv_n_v,i, - val);
                            }
                        }
                        for (unsigned int j=0;j<vsize_n;++j)
                        {
                            RF val = phi_v_n[i]*phi_v_n[j] * factor;
                            for (unsigned int d=0;d<dim;++d)
                            {
                                const LFSV_V& lfsv_n_v = lfsv_n_pfs_v.child(d);
                                mat_nn.accumulate(lfsv_n_v,j,lfsv_n_v,i, val);
                            }
                        }
                    }
                    //================================================//
                    // \int <q> [u] n
                    // \int <p> [v] n
                    //================================================//
                    for (unsigned int i=0;i<vsize_s;++i)
                    {
                        for (unsigned int j=0;j<psize_s;++j)
                        {
                            for (unsigned int d=0;d<dim;++d)
                            {
                                const LFSV_V& lfsv_s_v = lfsv_s_pfs_v.child(d);
                                RF val = 0.5*(phi_p_s[j]*normal[d]*phi_v_s[i]) * weight;
                                mat_ss.accumulate(lfsv_s_v,i,lfsv_s_p,j, val);
                                mat_ss.accumulate(lfsv_s_p,j,lfsv_s_v,i, val * incomp_scaling);
                            }
                        }
                        for (unsigned int j=0;j<psize_n;++j)
                        {
                            for (unsigned int d=0;d<dim;++d)
                            {
                                const LFSV_V& lfsv_s_v = lfsv_s_pfs_v.child(d);
                                RF val = 0.5*(phi_p_n[j]*normal[d]*phi_v_s[i]) * weight;
                                mat_sn.accumulate(lfsv_s_v,i,lfsv_n_p,j, val);
                                mat_ns.accumulate(lfsv_n_p,j,lfsv_s_v,i, val * incomp_scaling);
                            }
                        }
                    }
                    for (unsigned int i=0;i<vsize_n;++i)
                    {
                        for (unsigned int j=0;j<psize_s;++j)
                        {
                            for (unsigned int d=0;d<dim;++d)
                            {
                                const LFSV_V& lfsv_n_v = lfsv_n_pfs_v.child(d);

                                // the normal vector flipped, thus the sign flips
                                RF val = -0.5*(phi_p_s[j]*normal[d]*phi_v_n[i]) * weight;
                                mat_ns.accumulate(lfsv_n_v,i,lfsv_s_p,j, val);
                                mat_sn.accumulate(lfsv_s_p,j,lfsv_n_v,i, val * incomp_scaling);
                            }
                        }
                        for (unsigned int j=0;j<psize_n;++j)
                        {
                            for (unsigned int d=0;d<dim;++d)
                            {
                                const LFSV_V& lfsv_n_v = lfsv_n_pfs_v.child(d);

                                // the normal vector flipped, thus the sign flips
                                RF val = -0.5*(phi_p_n[j]*normal[d]*phi_v_n[i]) * weight;
                                mat_nn.accumulate(lfsv_n_v,i,lfsv_n_p,j, val);
                                mat_nn.accumulate(lfsv_n_p,j,lfsv_n_v,i, val * incomp_scaling);
                            }
                        }
                    }
                }
            }

            // jacobian of boundary term
            template<typename IG, typename LFSU, typename X, typename LFSV,
                     typename LocalMatrix>
            void jacobian_boundary (const IG& ig,
                const LFSU& lfsu, const X& x, const LFSV& lfsv,
                LocalMatrix& mat) const
            {
                // dimensions
                static const unsigned int dim = IG::Geometry::dimension;
                static const unsigned int dimw = IG::Geometry::dimensionworld;

                // subspaces
                static_assert
                    ((LFSV::CHILDREN == 2), "You seem to use the wrong function space for StokesDG");

                typedef typename LFSV::template Child<VBLOCK>::Type LFSV_PFS_V;
                const LFSV_PFS_V& lfsv_pfs_v = lfsv.template child<VBLOCK>();
                static_assert
                    ((LFSV_PFS_V::CHILDREN == dim), "You seem to use the wrong function space for StokesDG");

                // ... we assume all velocity components are the same
                typedef typename LFSV_PFS_V::template Child<0>::Type LFSV_V;
                const LFSV_V& lfsv_v = lfsv_pfs_v.template child<0>();
                const unsigned int vsize = lfsv_v.size();
                typedef typename LFSV::template Child<PBLOCK>::Type LFSV_P;
                const LFSV_P& lfsv_p = lfsv.template child<PBLOCK>();
                const unsigned int psize = lfsv_p.size();

                // domain and range field type
                typedef FiniteElementInterfaceSwitch<typename LFSV_V::Traits::FiniteElementType > FESwitch_V;
                typedef BasisInterfaceSwitch<typename FESwitch_V::Basis > BasisSwitch_V;
                typedef typename BasisSwitch_V::DomainField DF;
                typedef typename BasisSwitch_V::Range RT;
                typedef typename BasisSwitch_V::RangeField RF;
                typedef FiniteElementInterfaceSwitch<typename LFSV_P::Traits::FiniteElementType > FESwitch_P;

                // make copy of inside cell w.r.t. the boundary
                auto inside_cell = ig.inside();

                // select quadrature rule
                const int v_order = FESwitch_V::basis(lfsv_v.finiteElement()).order();
                Dune::GeometryType gtface = ig.geometry().type();
                const int det_jac_order = gtface.isSimplex() ? 0 : (dim-1);
                const int qorder = 2*v_order + det_jac_order + superintegration_order;
                const Dune::QuadratureRule<DF,dim-1>& rule = Dune::QuadratureRules<DF,dim-1>::rule(gtface,qorder);

                // evaluate boundary condition type
                typename PRM::Traits::BoundaryCondition::Type bctype(prm.bctype(ig,rule.begin()->position()));

                const int epsilon = prm.epsilonIPSymmetryFactor();
                const RF incomp_scaling = prm.incompressibilityScaling(current_dt);

                // loop over quadrature points and integrate normal flux
                for (const auto& ip : rule)
                {
                    // position of quadrature point in local coordinates of element
                    Dune::FieldVector<DF,dim> local = ig.geometryInInside().global(ip.position());

                    const RF penalty_factor = prm.getFaceIP(ig,ip.position() );

                    // value of velocity shape functions
                    std::vector<RT> phi_v(vsize);
                    FESwitch_V::basis(lfsv_v.finiteElement()).evaluateFunction(local,phi_v);
                    // and value of pressure shape functions
                    std::vector<RT> phi_p(psize);
                    FESwitch_P::basis(lfsv_p.finiteElement()).evaluateFunction(local,phi_p);

                    std::vector<Dune::FieldMatrix<RF,1,dim> > grad_phi_v(vsize);
                    BasisSwitch_V::gradient(FESwitch_V::basis(lfsv_v.finiteElement()),
                                          inside_cell.geometry(), local, grad_phi_v);

                    const Dune::FieldVector<DF,dimw> normal = ig.unitOuterNormal(ip.position());
                    const RF weight = ip.weight()*ig.geometry().integrationElement(ip.position());
                    const RF mu = prm.mu(ig,ip.position());

                    // Slip factor smoothly switching between slip and no slip conditions.
                    RF slip_factor = 0.0;
                    typedef NavierStokesDGImp::VariableBoundarySlipSwitch<PRM> BoundarySlipSwitch;
                    if (bctype == BC::SlipVelocity)
                      // Calls boundarySlip(..) function of parameter
                      // class if available, i.e. if
                      // enable_variable_slip is defined. Otherwise
                      // returns 1.0;
                      slip_factor = BoundarySlipSwitch::boundarySlip(prm,ig,ip.position());

                    // velocity boundary condition
                    if (bctype == BC::VelocityDirichlet || bctype == BC::SlipVelocity)
                    {
                      const RF factor = weight * (1.0 - slip_factor);

                        //================================================//
                        // - (\mu \int \nabla u. normal . v)
                        //================================================//
                        for (unsigned int i=0;i<vsize;++i) // ansatz
                        {
                            for (unsigned int j=0;j<vsize;++j) // test
                            {
                                RF val = ((grad_phi_v[j][0]*normal)*phi_v[i]) * factor * mu;
                                for (unsigned int d=0;d<dim;++d)
                                {
                                    const LFSV_V& lfsv_v = lfsv_pfs_v.child(d);
                                    mat.accumulate(lfsv_v,i,lfsv_v,j, - val);
                                    mat.accumulate(lfsv_v,j,lfsv_v,i, epsilon*val);

                                    // Assemble symmetric part for (grad u)^T
                                    if(full_tensor){

                                      for (unsigned int dd=0;dd<dim;++dd)
                                        {
                                          RF Tval = ((grad_phi_v[j][0][d]*normal[dd])*phi_v[i]) * factor * mu;
                                          const LFSV_V& lfsv_v_dd = lfsv_pfs_v.child(dd);
                                          mat.accumulate(lfsv_v,i,lfsv_v_dd,j, - Tval);
                                          mat.accumulate(lfsv_v_dd,j,lfsv_v,i, epsilon*Tval);
                                        }
                                    }
                                }
                            }
                        }
                        //================================================//
                        // \int q u n
                        // \int p v n
                        //================================================//
                        for (unsigned int i=0;i<vsize;++i) // ansatz
                        {
                            for (unsigned int j=0;j<psize;++j) // test
                            {
                                for (unsigned int d=0;d<dim;++d)
                                {
                                    const LFSV_V& lfsv_v = lfsv_pfs_v.child(d);
                                    RF val = (phi_p[j]*normal[d]*phi_v[i]) * weight;
                                    mat.accumulate(lfsv_p,j,lfsv_v,i, val * incomp_scaling); // q u n
                                    mat.accumulate(lfsv_v,i,lfsv_p,j, val); // p v n
                                }
                            }
                        }
                        //================================================//
                        // \mu \int \sigma / |\gamma|^\beta v u
                        //================================================//
                        const RF p_factor = penalty_factor * factor;
                        for (unsigned int i=0;i<vsize;++i)
                        {
                            for (unsigned int j=0;j<vsize;++j)
                            {
                                RF val = phi_v[i]*phi_v[j] * p_factor;
                                for (unsigned int d=0;d<dim;++d)
                                {
                                    const LFSV_V& lfsv_v = lfsv_pfs_v.child(d);
                                    mat.accumulate(lfsv_v,j,lfsv_v,i, val);
                                }
                            }
                        }

                    } // Velocity Dirichlet
                    if (bctype == BC::SlipVelocity)
                    {
                        const RF factor = weight * (slip_factor);

                        //================================================//
                        // - (\mu \int \nabla u. normal . v)
                        //================================================//

                        for (unsigned int i=0;i<vsize;++i) // ansatz
                        {
                            for (unsigned int j=0;j<vsize;++j) // test
                            {
                                RF ten_sum = 1.0;

                                // Assemble symmetric part for (grad u)^T
                                if(full_tensor)
                                  ten_sum = 2.0;

                                RF val = ten_sum * ((grad_phi_v[j][0]*normal)*phi_v[i]) * factor * mu;
                                for (unsigned int d=0;d<dim;++d)
                                {
                                    const LFSV_V& lfsv_v_d = lfsv_pfs_v.child(d);

                                    for (unsigned int dd=0;dd<dim;++dd)
                                      {
                                        const LFSV_V& lfsv_v_dd = lfsv_pfs_v.child(dd);

                                        mat.accumulate(lfsv_v_dd,i,lfsv_v_d,j, -val*normal[d]*normal[dd]);
                                        mat.accumulate(lfsv_v_d,j,lfsv_v_dd,i, epsilon*val*normal[d]*normal[dd]);
                                      }
                                }
                            }
                        }

                        //================================================//
                        // \mu \int \sigma / |\gamma|^\beta v u
                        //================================================//
                        const RF p_factor = penalty_factor * factor;
                        for (unsigned int i=0;i<vsize;++i)
                        {
                            for (unsigned int j=0;j<vsize;++j)
                            {
                                RF val = phi_v[i]*phi_v[j] * p_factor;
                                for (unsigned int d=0;d<dim;++d)
                                {
                                    const LFSV_V& lfsv_v_d = lfsv_pfs_v.child(d);
                                    for (unsigned int dd=0;dd<dim;++dd)
                                      {
                                        const LFSV_V& lfsv_v_dd = lfsv_pfs_v.child(dd);
                                        mat.accumulate(lfsv_v_d,j,lfsv_v_dd,i, val*normal[d]*normal[dd]);
                                      }
                                }
                            }
                        }

                    } // Slip Velocity
                }
            }

        protected:
          PRM & prm;                  // Parameter class for this local operator
          int superintegration_order; // Quadrature order
          Real current_dt;
        };


        /** \brief A local operator for solving the navier stokes
            equation using a DG discretization

            \tparam PRM                 Parameter Class corresponding to the
                                        NavierStokesDGParameters interface
            \tparam full_tensor         Flag enabling the assembling of the
                                        full tensor for the viscous stress
         */
        template<typename PRM, bool full_tensor = true>
        class DUNE_DEPRECATED_MSG("Deprecated in DUNE-PDELab 2.4, use DGNavierStokes instead!") NavierStokesDG : public StokesDG<PRM,full_tensor>
        {
        public:
            //! Boundary condition indicator type
            typedef StokesBoundaryCondition BC;
            //! Common range field type
            typedef typename PRM::Traits::RangeField RF;

          typedef StokesDG<PRM,full_tensor> StokesLocalOperator;


        public:
            using StokesLocalOperator::prm;
            using StokesLocalOperator::superintegration_order;

            DUNE_DEPRECATED_MSG("Deprecated in DUNE-PDELab 2.4, use DGNavierStokes instead!")
            NavierStokesDG (PRM & prm_, int superintegration_order_=0)
                : StokesLocalOperator(prm_ ,superintegration_order_)
            {}

            template<typename EG, typename LFSU, typename X, typename LFSV,
                     typename LocalMatrix>
            void jacobian_volume( const EG& eg,const LFSU& lfsu, const X& x,
                                  const LFSV& lfsv, LocalMatrix& mat) const
            {
                // Assemble the Stokes part of the jacobian
                StokesLocalOperator::jacobian_volume(eg,lfsu,x,lfsv,mat);

                // dimensions
                static const unsigned int dim = EG::Geometry::dimension;

                // subspaces
                static_assert
                    ((LFSV::CHILDREN == 2), "You seem to use the wrong function space for StokesDG");
                typedef typename LFSV::template Child<VBLOCK>::Type LFSV_PFS_V;
                const LFSV_PFS_V& lfsv_pfs_v = lfsv.template child<VBLOCK>();
                static_assert
                    ((LFSV_PFS_V::CHILDREN == dim), "You seem to use the wrong function space for StokesDG");

                // ... we assume all velocity components are the same
                typedef typename LFSV_PFS_V::template Child<0>::Type LFSV_V;
                const LFSV_V& lfsv_v = lfsv_pfs_v.template child<0>();
                const unsigned int vsize = lfsv_v.size();

                // domain and range field type
                typedef FiniteElementInterfaceSwitch<typename LFSV_V::Traits::FiniteElementType > FESwitch_V;
                typedef BasisInterfaceSwitch<typename FESwitch_V::Basis > BasisSwitch_V;
                typedef typename BasisSwitch_V::DomainField DF;
                typedef typename BasisSwitch_V::Range RT;
                typedef typename BasisSwitch_V::RangeField RF;

                // select quadrature rule
                Dune::GeometryType gt = eg.geometry().type();
                const int v_order = FESwitch_V::basis(lfsv_v.finiteElement()).order();
                const int det_jac_order = gt.isSimplex() ? 0 : (dim-1);
                const int jac_order = gt.isSimplex() ? 0 : 1;
                const int qorder = 3*v_order - 1 + jac_order + det_jac_order + superintegration_order;
                const Dune::QuadratureRule<DF,dim>& rule = Dune::QuadratureRules<DF,dim>::rule(gt,qorder);

                // loop over quadrature points
                for (const auto& ip : rule)
                    {
                        const Dune::FieldVector<DF,dim> local = ip.position();

                        // Get density at point
                        const RF rho = prm.rho(eg,local);
                        if(rho == 0) continue;

                        // and value of pressure shape functions
                        std::vector<RT> phi_v(vsize);
                        FESwitch_V::basis(lfsv_v.finiteElement()).evaluateFunction(local,phi_v);

                        // compute gradients
                        std::vector<Dune::FieldMatrix<RF,1,dim> > grad_phi_v(vsize);
                        BasisSwitch_V::gradient(FESwitch_V::basis(lfsv_v.finiteElement()),
                                                eg.geometry(), local, grad_phi_v);

                        const RF weight = ip.weight() * eg.geometry().integrationElement(ip.position());

                        // compute u (if Navier term enabled)
                        Dune::FieldVector<RF,dim> vu(0.0);
                        for(unsigned int d=0; d<dim; ++d){
                            const LFSV_V & lfsu_v = lfsv_pfs_v.child(d);
                            for (size_t i=0; i<lfsu_v.size(); i++)
                              vu[d] += x(lfsu_v,i) * phi_v[i];
                        }

                        for(unsigned int dv=0; dv<dim; ++dv){
                            const LFSV_V & lfsv_v = lfsv_pfs_v.child(dv);

                            // compute gradient of u
                            Dune::FieldVector<RF,dim> gradu(0.0);
                            for (size_t i=0; i<lfsv_v.size(); i++)
                              gradu.axpy(x(lfsv_v,i),grad_phi_v[i][0]);


                            for(unsigned int du=0; du < dim; ++du){
                                const LFSV_V & lfsu_v = lfsv_pfs_v.child(du);

                                for (size_t i=0; i<vsize; i++)
                                    for(size_t j=0; j<vsize; j++)
                                      mat.accumulate(lfsv_v,i,lfsu_v,j,
                                                     rho * phi_v[j] * gradu[du] * phi_v[i] * weight);
                            } // du

                            const LFSV_V & lfsu_v = lfsv_pfs_v.child(dv);
                            for(size_t j=0; j<vsize; j++){
                                const Dune::FieldVector<RF,dim> du(grad_phi_v[j][0]);
                                for (size_t i=0; i<vsize; i++){
                                  mat.accumulate(lfsv_v,i,lfsu_v,j, rho * (vu * du) * phi_v[i] * weight);
                                } // j
                            }// i
                        } // dv

                    }
            }

            // volume integral depending on test and ansatz functions
            template<typename EG, typename LFSU, typename X, typename LFSV, typename R>
            void alpha_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv, R& r) const
            {
                // Assemble the Stokes part of the residual
                StokesLocalOperator::alpha_volume(eg,lfsu,x,lfsv,r);

                // dimensions
                static const unsigned int dim = EG::Geometry::dimension;

                // subspaces
                static_assert
                    ((LFSV::CHILDREN == 2), "You seem to use the wrong function space for StokesDG");
                typedef typename LFSV::template Child<VBLOCK>::Type LFSV_PFS_V;
                const LFSV_PFS_V& lfsv_pfs_v = lfsv.template child<VBLOCK>();
                static_assert
                    ((LFSV_PFS_V::CHILDREN == dim), "You seem to use the wrong function space for StokesDG");

                // ... we assume all velocity components are the same
                typedef typename LFSV_PFS_V::template Child<0>::Type LFSV_V;
                const LFSV_V& lfsv_v = lfsv_pfs_v.template child<0>();
                const unsigned int vsize = lfsv_v.size();

                // domain and range field type
                typedef FiniteElementInterfaceSwitch<typename LFSV_V::Traits::FiniteElementType > FESwitch_V;
                typedef BasisInterfaceSwitch<typename FESwitch_V::Basis > BasisSwitch_V;
                typedef typename BasisSwitch_V::DomainField DF;
                typedef typename BasisSwitch_V::Range RT;
                typedef typename BasisSwitch_V::RangeField RF;

                // select quadrature rule
                const int v_order = FESwitch_V::basis(lfsv_v.finiteElement()).order();
                Dune::GeometryType gt = eg.geometry().type();
                const int det_jac_order = gt.isSimplex() ? 0 : (dim-1);
                const int jac_order = gt.isSimplex() ? 0 : 1;
                const int qorder = 3*v_order - 1 + jac_order + det_jac_order + superintegration_order;
                const Dune::QuadratureRule<DF,dim>& rule = Dune::QuadratureRules<DF,dim>::rule(gt,qorder);

                // loop over quadrature points
                for (const auto& ip : rule)
                    {
                        const Dune::FieldVector<DF,dim> local = ip.position();

                        // Get density at point
                        const RF rho = prm.rho(eg,local);
                        if(rho == 0) continue;

                        // and value of pressure shape functions
                        std::vector<RT> phi_v(vsize);
                        FESwitch_V::basis(lfsv_v.finiteElement()).evaluateFunction(local,phi_v);

                        // compute gradients
                        std::vector<Dune::FieldMatrix<RF,1,dim> > grad_phi_v(vsize);
                        BasisSwitch_V::gradient(FESwitch_V::basis(lfsv_v.finiteElement()),
                                                eg.geometry(), local, grad_phi_v);

                        const RF weight = ip.weight() * eg.geometry().integrationElement(ip.position());

                        // compute u (if Navier term enabled)
                        Dune::FieldVector<RF,dim> vu(0.0);
                        for(unsigned int d=0; d<dim; ++d){
                            const LFSV_V & lfsu_v = lfsv_pfs_v.child(d);
                            for (size_t i=0; i<lfsu_v.size(); i++)
                              vu[d] += x(lfsu_v,i) * phi_v[i];
                        }

                        for(unsigned int d=0; d<dim; ++d){
                            const LFSV_V & lfsu_v = lfsv_pfs_v.child(d);

                            // compute gradient of u
                            Dune::FieldVector<RF,dim> gradu(0.0);
                            for (size_t i=0; i<lfsu_v.size(); i++)
                              gradu.axpy(x(lfsu_v,i),grad_phi_v[i][0]);

                            //compute u * grad u_d
                            const RF u_nabla_u = vu * gradu;

                            for (size_t i=0; i<vsize; i++)
                              r.accumulate(lfsu_v,i, rho * u_nabla_u * phi_v[i] * weight);
                        }

                    }
            }

        };

        /** \brief A local operator for solving the stokes equation using a DG discretization

            \tparam PRM Parameter class for this local operator
         */
        template<typename PRM>
        class DUNE_DEPRECATED_MSG("Deprecated in DUNE-PDELab 2.4, use NavierStokesMass instead!") StokesMassDG :
            public LocalOperatorDefaultFlags,
            public FullVolumePattern,
            public JacobianBasedAlphaVolume< StokesMassDG<PRM> >,
            public InstationaryLocalOperatorDefaultMethods<double>
        {
            typedef StokesBoundaryCondition BC;
            typedef typename PRM::Traits::RangeField RF;

        public:

            // pattern assembly flags
            enum { doPatternVolume = true };

            // residual assembly flags
            enum { doAlphaVolume    = true };

            /** \brief Constructor

                \param [in] _prm                        Parameter class for this local operator
                \param [in] _superintegration_order     This number will be added to the order of
                                                        quadrature in every integration. It is
                                                        only needed, when one of the parameters (e.g
                                                        rho, mu) is not constant or the mappings from
                                                        the reference elements to the cells are
                                                        nonlinear. Boundary conditions are assumed to
                                                        have the same order as the corresponding
                                                        finite element.
             */
            DUNE_DEPRECATED_MSG("Deprecated in DUNE-PDELab 2.4, use NavierStokesMass instead!")
            StokesMassDG (PRM & _prm, int _superintegration_order=0) :
                prm(_prm), superintegration_order(_superintegration_order)
            {}

            // jacobian of volume term
            template<typename EG, typename LFSU, typename X, typename LFSV,
                     typename LocalMatrix>
            void jacobian_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv,
                                  LocalMatrix& mat) const
            {
                // dimensions
                static const unsigned int dim = EG::Geometry::dimension;

                // subspaces
                typedef typename LFSV::template Child<VBLOCK>::Type LFSV_PFS_V;
                const LFSV_PFS_V& lfsv_pfs_v = lfsv.template child<VBLOCK>();
                static_assert
                    ((LFSV_PFS_V::CHILDREN == dim), "You seem to use the wrong function space for StokesMassDG");

                // ... we assume all velocity components are the same
                typedef typename LFSV_PFS_V::template Child<0>::Type LFSV_V;
                const LFSV_V& lfsv_v = lfsv_pfs_v.template child<0>();
                const unsigned int vsize = lfsv_v.size();

                // domain and range field type
                typedef FiniteElementInterfaceSwitch<typename LFSV_V::Traits::FiniteElementType > FESwitch_V;
                typedef BasisInterfaceSwitch<typename FESwitch_V::Basis > BasisSwitch_V;
                typedef typename BasisSwitch_V::DomainField DF;
                typedef typename BasisSwitch_V::Range RT;
                typedef typename BasisSwitch_V::RangeField RF;
                typedef typename LFSV::Traits::SizeType size_type;

                // select quadrature rule
                Dune::GeometryType gt = eg.geometry().type();
                const int v_order = FESwitch_V::basis(lfsv_v.finiteElement()).order();
                const int det_jac_order = gt.isSimplex() ? 0 : (dim-1);
                const int qorder = 2*v_order + det_jac_order + superintegration_order;
                const Dune::QuadratureRule<DF,dim>& rule = Dune::QuadratureRules<DF,dim>::rule(gt,qorder);

                // loop over quadrature points
                for (const auto& ip : rule)
                {
                    const Dune::FieldVector<DF,dim> local = ip.position();

                    // and value of pressure shape functions
                    std::vector<RT> psi_v(vsize);
                    FESwitch_V::basis(lfsv_v.finiteElement()).evaluateFunction(local,psi_v);

                    const RF rho = prm.rho(eg,local);
                    const RF weight = ip.weight() * eg.geometry().integrationElement(ip.position());

                    //================================================//
                    // \int (rho*u*v)
                    //================================================//
                    const RF factor = rho * weight;
                    for (size_type j=0; j<vsize; j++)
                    {
                        for (size_type i=0; i<vsize; i++)
                        {
                            const RF val = (psi_v[j]*psi_v[i])*factor;
                            // and store for each velocity component
                            for (unsigned int d=0; d<dim; d++)
                            {
                                const LFSV_V& lfsv_v = lfsv_pfs_v.child(d);
                                mat.accumulate(lfsv_v,i,lfsv_v,j, val);
                            }
                        }
                    }
                }
            }

        protected:
          PRM & prm;                  // Parameter class for this local operator
          int superintegration_order; // Quadrature order
        };

        //! \} group GridFunctionSpace
    } // namespace PDELab
} // namespace Dune

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/stokesdg_vecfem.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_STOKESDG_VECFEM_HH
#define DUNE_PDELAB_STOKESDG_VECFEM_HH

#warning This file is deprecated and will be removed after the DUNE-PDELab 2.4 release! Include the header dune/pdelab/localoperator/dgnavierstokesvelvecfem.hh instead!

#include <dune/common/exceptions.hh>
#include <dune/common/fvector.hh>
#include <dune/common/parametertree.hh>

#include <dune/geometry/quadraturerules.hh>

#include <dune/localfunctions/common/interfaceswitch.hh>
#include <dune/pdelab/localoperator/idefault.hh>

#include "defaultimp.hh"
#include "pattern.hh"
#include "flags.hh"
#include "stokesdg.hh"

#ifndef VBLOCK
#define VBLOCK 0
#endif
#define PBLOCK (- VBLOCK + 1)

namespace Dune {
  namespace PDELab {

  template<class Basis, class Dummy = void>
  struct VectorBasisInterfaceSwitch {
    //! export vector type of the local coordinates
    typedef typename Basis::Traits::DomainLocal DomainLocal;
    //! export field type of the values
    typedef typename Basis::Traits::RangeField RangeField;
    //! export dimension of the values
    static const std::size_t dimRange = Basis::Traits::dimRange;

    //! Compute global jacobian matrix for vector valued bases
    template<typename Geometry>
    static void jacobian(const Basis& basis, const Geometry& geometry,
                         const DomainLocal& xl,
                         std::vector<FieldMatrix<RangeField, dimRange,
                                          Geometry::coorddimension> >& jac)
    {
      jac.resize(basis.size());
      basis.evaluateJacobian(xl, jac);
    }
  };

  //! Switch for uniform treatment of local and global basis classes
  template<class Basis>
  struct VectorBasisInterfaceSwitch<
    Basis, typename enable_if<Basis::Traits::dimDomain>::type
    >
  {
    //! export vector type of the local coordinates
    typedef typename Basis::Traits::DomainType DomainLocal;
    //! export field type of the values
    typedef typename Basis::Traits::RangeFieldType RangeField;
    //! export dimension of the values
    static const std::size_t dimRange = Basis::Traits::dimRange;

    //! Compute global jacobian matrix for vector valued bases
    template<typename Geometry>
    static void jacobian(const Basis& basis, const Geometry& geometry,
                         const DomainLocal& xl,
                         std::vector<FieldMatrix<RangeField, dimRange,
                                          Geometry::coorddimension> >& jac)
    {
      jac.resize(basis.size());

      std::vector<FieldMatrix<
      RangeField, dimRange, Geometry::coorddimension> > ljac(basis.size());
      basis.evaluateJacobian(xl, ljac);

      const typename Geometry::Jacobian& geojac =
        geometry.jacobianInverseTransposed(xl);

      for(std::size_t i = 0; i < basis.size(); ++i)
        for(std::size_t row=0; row < dimRange; ++row)
          geojac.mv(ljac[i][row], jac[i][row]);
    }
  };

    /** \brief A local operator for solving the stokes equation using
            a DG discretization and a vector valued finite element map
            for the velocity grid function space.

        \tparam F velocity source term function
        \tparam B boundary condition function
        \tparam V dirichlet velocity boundary condition function
        \tparam P dirichlet pressure boundary condition function
        \tparam IP a class providing the interior penalty factor for each face
    */
    template<typename F, typename B, typename V, typename P,
             typename IP = DefaultInteriorPenalty<typename V::Traits::RangeFieldType> >
    class DUNE_DEPRECATED_MSG("Deprecated in DUNE-PDELab 2.4, use DGNavierStokesVelVecFEM instead!") StokesDGVectorFEM :
      public LocalOperatorDefaultFlags,
      public FullSkeletonPattern, public FullVolumePattern,
      public Dune::PDELab::NumericalJacobianApplyVolume<StokesDGVectorFEM<F,B,V,P,IP> >,
      public Dune::PDELab::NumericalJacobianVolume<StokesDGVectorFEM<F,B,V,P,IP> >,
      public Dune::PDELab::NumericalJacobianApplySkeleton<StokesDGVectorFEM<F,B,V,P,IP> >,
      public Dune::PDELab::NumericalJacobianSkeleton<StokesDGVectorFEM<F,B,V,P,IP> >,
      public Dune::PDELab::NumericalJacobianApplyBoundary<StokesDGVectorFEM<F,B,V,P,IP> >,
      public Dune::PDELab::NumericalJacobianBoundary<StokesDGVectorFEM<F,B,V,P,IP> >,
      public InstationaryLocalOperatorDefaultMethods<double>
    {
      typedef StokesBoundaryCondition BC;
      typedef typename V::Traits::RangeFieldType RF;

    public:
      typedef IP InteriorPenaltyFactor;

      // pattern assembly flags
      enum { doPatternVolume = true };
      enum { doPatternSkeleton = true };

      // residual assembly flags
      enum { doAlphaVolume    = true };
      enum { doAlphaSkeleton  = true };
      enum { doAlphaBoundary  = true };

      DUNE_DEPRECATED_MSG("Deprecated in DUNE-PDELab 2.4, use DGNavierStokesVelVecFEM instead!")
      StokesDGVectorFEM (const Dune::ParameterTree & configuration,const IP & ip_factor_, const RF mu_,
                         const F & _f, const B & _b, const V & _v, const P & _p, int _qorder=4) :
        f(_f), b(_b), v(_v), p(_p), qorder(_qorder), mu(mu_), ip_factor(ip_factor_)
      {
        epsilon = configuration.get<int>("epsilon");
      }

      // volume integral depending on test and ansatz functions
      template<typename EG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv, R& r) const
      {
        // dimensions
        static const unsigned int dim = EG::Geometry::dimension;
        static const unsigned int dimw = EG::Geometry::dimensionworld;

        // subspaces
        static_assert
          ((LFSV::CHILDREN == 2), "You seem to use the wrong function space for StokesDGVectorFEM");

        typedef typename LFSV::template Child<VBLOCK>::Type LFSV_V;
        const LFSV_V& lfsv_v = lfsv.template child<VBLOCK>();
        const LFSV_V& lfsu_v = lfsu.template child<VBLOCK>();

        typedef typename LFSV::template Child<PBLOCK>::Type LFSV_P;
        const LFSV_P& lfsv_p = lfsv.template child<PBLOCK>();
        const LFSV_P& lfsu_p = lfsu.template child<PBLOCK>();

        // domain and range field type
        typedef FiniteElementInterfaceSwitch<typename LFSV_V::Traits::FiniteElementType > FESwitch_V;
        typedef BasisInterfaceSwitch<typename FESwitch_V::Basis > BasisSwitch_V;
        typedef VectorBasisInterfaceSwitch<typename FESwitch_V::Basis > VectorBasisSwitch_V;
        typedef FiniteElementInterfaceSwitch<typename LFSV_P::Traits::FiniteElementType > FESwitch_P;
        typedef BasisInterfaceSwitch<typename FESwitch_P::Basis > BasisSwitch_P;
        typedef typename BasisSwitch_V::DomainField DF;
        typedef typename BasisSwitch_V::RangeField RF;
        typedef typename BasisSwitch_V::Range Range_V;
        typedef typename BasisSwitch_P::Range Range_P;
        typedef typename LFSV::Traits::SizeType size_type;

        // select quadrature rule
        Dune::GeometryType gt = eg.geometry().type();
        const Dune::QuadratureRule<DF,dim>& rule = Dune::QuadratureRules<DF,dim>::rule(gt,qorder);

        // loop over quadrature points
        for (typename Dune::QuadratureRule<DF,dim>::const_iterator it=rule.begin(); it!=rule.end(); ++it)
          {
            // Compute weight and coordinates
            const Dune::FieldVector<DF,dim> local = it->position();
            const Dune::FieldVector<DF,dimw> global = eg.geometry().global(local);
            const RF weight = it->weight() * eg.geometry().integrationElement(it->position());

            // values of velocity shape functions
            std::vector<Range_V> phi_v(lfsv_v.size());
            FESwitch_V::basis(lfsv_v.finiteElement()).evaluateFunction(local,phi_v);

            // values of velocity shape functions
            std::vector<Range_P> phi_p(lfsv_p.size());
            FESwitch_P::basis(lfsv_p.finiteElement()).evaluateFunction(local,phi_p);

            // evaluate jacobian of basis functions on reference element
            std::vector<Dune::FieldMatrix<RF,dim,dim> > jac_phi_v(lfsu_v.size());
            VectorBasisSwitch_V::jacobian
              (FESwitch_V::basis(lfsv_v.finiteElement()), eg.geometry(), it->position(), jac_phi_v);

            // compute divergence of test functions
            std::vector<RF> div_phi_v(lfsv_v.size(),0.0);
            for (size_type i=0; i<lfsv_v.size(); i++)
              for (size_type d=0; d<dim; d++)
                div_phi_v[i] += jac_phi_v[i][d][d];

            // compute velocity value, jacobian, and divergence
            Range_V val_u(0.0);
            Dune::FieldMatrix<RF,dim,dim> jac_u(0.0);
            RF div_u(0.0);
            for (size_type i=0; i<lfsu_v.size(); i++){
              val_u.axpy(x(lfsu_v,i),phi_v[i]);
              jac_u.axpy(x(lfsu_v,i),jac_phi_v[i]);
              div_u += x(lfsu_v,i) * div_phi_v[i];
            }

            // compute pressure value
            Range_P val_p(0.0);
            for (size_type i=0; i<lfsu_p.size(); i++)
              val_p.axpy(x(lfsu_p,i),phi_p[i]);

            // evaluate source term
            typename F::Traits::RangeType fval;
            f.evaluateGlobal(global,fval);

            {// Integrate (f*v)
              const RF factor = weight;
              for (size_type i=0; i<lfsv_v.size(); i++)
                r.accumulate(lfsv_v, i, (fval * phi_v[i]) * factor );
            }

            {// Integrate (mu * d_i u_j d_i v_j)
              const RF factor = mu * weight;
              for (size_type i=0; i<lfsv_v.size(); i++){
                RF dvdu(0); contraction(jac_u,jac_phi_v[i],dvdu);
                r.accumulate(lfsv_v, i, dvdu * factor);
              }
            }

            {// Integrate - p div v
              for (size_type i=0; i<lfsv_v.size(); i++)
                r.accumulate(lfsv_v, i, - div_phi_v[i] * val_p * weight);
            }

            {// Integrate - q div u
              for (size_type i=0; i<lfsv_p.size(); i++)
                r.accumulate(lfsv_p, i, - div_u * phi_p[i] * weight);
            }

          }
      }

      template<typename IG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_skeleton (const IG& ig,
                           const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                           const LFSU& lfsu_n, const X& x_n, const LFSV& lfsv_n,
                           R& r_s, R& r_n) const
      {
        // dimensions
        static const unsigned int dim = IG::Geometry::dimension;
        static const unsigned int dimw = IG::Geometry::dimensionworld;

        // subspaces
        static_assert
          ((LFSV::CHILDREN == 2), "You seem to use the wrong function space for StokesDGVectorFEM");

        typedef typename LFSV::template Child<VBLOCK>::Type LFSV_V;
        const LFSV_V& lfsv_v_s = lfsv_s.template child<VBLOCK>();
        const LFSV_V& lfsu_v_s = lfsu_s.template child<VBLOCK>();
        const LFSV_V& lfsv_v_n = lfsv_n.template child<VBLOCK>();
        const LFSV_V& lfsu_v_n = lfsu_n.template child<VBLOCK>();

        typedef typename LFSV::template Child<PBLOCK>::Type LFSV_P;
        const LFSV_P& lfsv_p_s = lfsv_s.template child<PBLOCK>();
        const LFSV_P& lfsu_p_s = lfsu_s.template child<PBLOCK>();
        const LFSV_P& lfsv_p_n = lfsv_n.template child<PBLOCK>();
        const LFSV_P& lfsu_p_n = lfsu_n.template child<PBLOCK>();

        // domain and range field type
        typedef FiniteElementInterfaceSwitch<typename LFSV_V::Traits::FiniteElementType > FESwitch_V;
        typedef BasisInterfaceSwitch<typename FESwitch_V::Basis > BasisSwitch_V;
        typedef VectorBasisInterfaceSwitch<typename FESwitch_V::Basis > VectorBasisSwitch_V;
        typedef FiniteElementInterfaceSwitch<typename LFSV_P::Traits::FiniteElementType > FESwitch_P;
        typedef BasisInterfaceSwitch<typename FESwitch_P::Basis > BasisSwitch_P;
        typedef typename BasisSwitch_V::DomainField DF;
        typedef typename BasisSwitch_V::RangeField RF;
        typedef typename BasisSwitch_V::Range Range_V;
        typedef typename BasisSwitch_P::Range Range_P;
        typedef typename LFSV::Traits::SizeType size_type;

        // select quadrature rule
        Dune::GeometryType gt = ig.geometry().type();
        const Dune::QuadratureRule<DF,dim-1>& rule
          = Dune::QuadratureRules<DF,dim-1>::rule(gt,qorder);

        const typename IG::EntityPointer self = ig.inside();
        const typename IG::EntityPointer neighbor = ig.outside();

        // loop over quadrature points
        for (typename Dune::QuadratureRule<DF,dim-1>::const_iterator it=rule.begin(); it!=rule.end(); ++it){

          // position of quadrature point in adjacent elements
          const Dune::FieldVector<DF,dim> local_s = ig.geometryInInside().global(it->position());
          const Dune::FieldVector<DF,dim> local_n = ig.geometryInOutside().global(it->position());
          const Dune::FieldVector<DF,dim> global = ig.geometry().global(it->position());
          const RF weight = it->weight() * ig.geometry().integrationElement(it->position());

          // values of velocity shape functions
          std::vector<Range_V> phi_v_s(lfsv_v_s.size());
          std::vector<Range_V> phi_v_n(lfsv_v_n.size());
          FESwitch_V::basis(lfsv_v_s.finiteElement()).evaluateFunction(local_s,phi_v_s);
          FESwitch_V::basis(lfsv_v_n.finiteElement()).evaluateFunction(local_n,phi_v_n);

          // values of velocity shape functions
          std::vector<Range_P> phi_p_s(lfsv_p_s.size());
          std::vector<Range_P> phi_p_n(lfsv_p_n.size());
          FESwitch_P::basis(lfsv_p_s.finiteElement()).evaluateFunction(local_s,phi_p_s);
          FESwitch_P::basis(lfsv_p_n.finiteElement()).evaluateFunction(local_n,phi_p_n);

          // evaluate jacobian of basis functions on reference element
          std::vector<Dune::FieldMatrix<RF,dim,dim> > jac_phi_v_s(lfsu_v_s.size());
          std::vector<Dune::FieldMatrix<RF,dim,dim> > jac_phi_v_n(lfsu_v_n.size());
          VectorBasisSwitch_V::jacobian
            (FESwitch_V::basis(lfsv_v_s.finiteElement()), ig.inside()->geometry(), local_s, jac_phi_v_s);
          VectorBasisSwitch_V::jacobian
            (FESwitch_V::basis(lfsv_v_n.finiteElement()), ig.outside()->geometry(), local_n, jac_phi_v_n);

          // compute divergence of test functions
          std::vector<RF> div_phi_v_s(lfsv_v_s.size(),0.0);
          std::vector<RF> div_phi_v_n(lfsv_v_s.size(),0.0);
          for (size_type d=0; d<dim; d++){
            for (size_type i=0; i<lfsv_v_s.size(); i++)
              div_phi_v_s[i] += jac_phi_v_s[i][d][d];
            for (size_type i=0; i<lfsv_v_n.size(); i++)
              div_phi_v_n[i] += jac_phi_v_n[i][d][d];
          }

          // compute velocity value, jacobian, and divergence
          Range_V val_u_s(0.0);
          Range_V val_u_n(0.0);
          Dune::FieldMatrix<RF,dim,dim> jac_u_s(0.0);
          Dune::FieldMatrix<RF,dim,dim> jac_u_n(0.0);
          RF div_u_s(0.0);
          RF div_u_n(0.0);
          for (size_type i=0; i<lfsu_v_s.size(); i++){
            val_u_s.axpy(x_s(lfsu_v_s,i),phi_v_s[i]);
            jac_u_s.axpy(x_s(lfsu_v_s,i),jac_phi_v_s[i]);
            div_u_s += x_s(lfsu_v_s,i) * div_phi_v_s[i];
          }
          for (size_type i=0; i<lfsu_v_n.size(); i++){
            val_u_n.axpy(x_n(lfsu_v_n,i),phi_v_n[i]);
            jac_u_n.axpy(x_n(lfsu_v_n,i),jac_phi_v_n[i]);
            div_u_n += x_n(lfsu_v_n,i) * div_phi_v_n[i];
          }

          // compute pressure value
          Range_P val_p_s(0.0);
          Range_P val_p_n(0.0);
          for (size_type i=0; i<lfsu_p_s.size(); i++)
            val_p_s.axpy(x_s(lfsu_p_s,i),phi_p_s[i]);
          for (size_type i=0; i<lfsu_p_n.size(); i++)
            val_p_n.axpy(x_n(lfsu_p_n,i),phi_p_n[i]);

          // face normal vector
          const Dune::FieldVector<DF,dimw> normal = ig.unitOuterNormal(it->position());

          // compute jump in solution
          const Dune::FieldVector<DF,dimw> jump = val_u_s - val_u_n;

          {// update residual (flux term)

            // compute flux
            Dune::FieldVector<DF,dimw> flux(0.0);
            add_compute_flux(jac_u_s,normal,flux);
            add_compute_flux(jac_u_n,normal,flux);
            flux *= 0.5;

            const RF factor = weight * mu;
            for (size_t i=0; i<lfsv_v_s.size(); i++)
              r_s.accumulate(lfsv_v_s, i, -(flux * phi_v_s[i]) * factor);
            for (size_t i=0; i<lfsv_v_n.size(); i++)
              r_n.accumulate(lfsv_v_n, i,  (flux * phi_v_n[i]) * factor);
          }

          {// update residual (symmetry term)
            const RF factor = weight * mu;

            for (size_t i=0; i<lfsv_v_s.size(); i++){
              Dune::FieldVector<DF,dimw> flux(0.0);
              add_compute_flux(jac_phi_v_s[i],normal,flux);
              r_s.accumulate(lfsv_v_s, i, epsilon * 0.5 * (flux * jump) * factor);
            }
            for (size_t i=0; i<lfsv_v_n.size(); i++){
              Dune::FieldVector<DF,dimw> flux(0.0);
              add_compute_flux(jac_phi_v_n[i],normal,flux);
              r_n.accumulate(lfsv_v_n, i, epsilon * 0.5 * (flux * jump) * factor);
            }
          }

          {// interior penalty
            const RF factor = weight;
            const RF gamma = ip_factor.getFaceIP(ig);
            for (size_t i=0; i<lfsv_v_s.size(); i++)
              r_s.accumulate(lfsv_v_s,i, gamma * (jump * phi_v_s[i]) * factor);
            for (size_t i=0; i<lfsv_v_n.size(); i++)
              r_n.accumulate(lfsv_v_n,i, - gamma * (jump * phi_v_n[i]) * factor);
          }

          {// pressure and incompressibility
            const RF factor = weight;
            const RF val_p = 0.5 * (val_p_s + val_p_n);
            for (size_t i=0; i<lfsv_v_s.size(); i++)
              r_s.accumulate(lfsv_v_s, i, val_p * (phi_v_s[i] * normal) * factor);
            for (size_t i=0; i<lfsv_v_n.size(); i++)
              r_n.accumulate(lfsv_v_n, i, - val_p * (phi_v_n[i] * normal) * factor);

            for (size_t i=0; i<lfsv_p_s.size(); i++)
              r_s.accumulate(lfsv_p_s, i, 0.5 * phi_p_s[i] * (jump*normal) * factor);
            for (size_t i=0; i<lfsv_p_n.size(); i++)
              r_n.accumulate(lfsv_p_n, i, 0.5 * phi_p_n[i] * (jump*normal) * factor);
          }

        } // it - quadrature

      }

      template<typename IG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_boundary (const IG& ig,
                           const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                           R& r_s) const
      {
        // dimensions
        static const unsigned int dim = IG::Geometry::dimension;
        static const unsigned int dimw = IG::Geometry::dimensionworld;

        // subspaces
        static_assert
          ((LFSV::CHILDREN == 2), "You seem to use the wrong function space for StokesDGVectorFEM");

        typedef typename LFSV::template Child<VBLOCK>::Type LFSV_V;
        const LFSV_V& lfsv_v_s = lfsv_s.template child<VBLOCK>();
        const LFSV_V& lfsu_v_s = lfsu_s.template child<VBLOCK>();

        typedef typename LFSV::template Child<PBLOCK>::Type LFSV_P;
        const LFSV_P& lfsv_p_s = lfsv_s.template child<PBLOCK>();
        const LFSV_P& lfsu_p_s = lfsu_s.template child<PBLOCK>();

        // domain and range field type
        typedef FiniteElementInterfaceSwitch<typename LFSV_V::Traits::FiniteElementType > FESwitch_V;
        typedef BasisInterfaceSwitch<typename FESwitch_V::Basis > BasisSwitch_V;
        typedef VectorBasisInterfaceSwitch<typename FESwitch_V::Basis > VectorBasisSwitch_V;
        typedef FiniteElementInterfaceSwitch<typename LFSV_P::Traits::FiniteElementType > FESwitch_P;
        typedef BasisInterfaceSwitch<typename FESwitch_P::Basis > BasisSwitch_P;
        typedef typename BasisSwitch_V::DomainField DF;
        typedef typename BasisSwitch_V::RangeField RF;
        typedef typename BasisSwitch_V::Range Range_V;
        typedef typename BasisSwitch_P::Range Range_P;
        typedef typename LFSV::Traits::SizeType size_type;

        // select quadrature rule
        Dune::GeometryType gt = ig.geometry().type();
        const Dune::QuadratureRule<DF,dim-1>& rule
          = Dune::QuadratureRules<DF,dim-1>::rule(gt,qorder);

        const typename IG::EntityPointer self = ig.inside();

        // loop over quadrature points
        for (typename Dune::QuadratureRule<DF,dim-1>::const_iterator it=rule.begin(); it!=rule.end(); ++it){

          // position of quadrature point in adjacent elements
          const Dune::FieldVector<DF,dim> local_s = ig.geometryInInside().global(it->position());
          const Dune::FieldVector<DF,dim> global = ig.geometry().global(it->position());
          const RF weight = it->weight() * ig.geometry().integrationElement(it->position());

          // evaluate boundary condition type
          typename B::Traits::RangeType bctype;
          b.evaluate(ig,it->position(),bctype);

          // values of velocity shape functions
          std::vector<Range_V> phi_v_s(lfsv_v_s.size());
          FESwitch_V::basis(lfsv_v_s.finiteElement()).evaluateFunction(local_s,phi_v_s);

          // values of velocity shape functions
          std::vector<Range_P> phi_p_s(lfsv_p_s.size());
          FESwitch_P::basis(lfsv_p_s.finiteElement()).evaluateFunction(local_s,phi_p_s);

          // evaluate jacobian of basis functions on reference element
          std::vector<Dune::FieldMatrix<RF,dim,dim> > jac_phi_v_s(lfsu_v_s.size());
          VectorBasisSwitch_V::jacobian
            (FESwitch_V::basis(lfsv_v_s.finiteElement()), ig.inside()->geometry(), local_s, jac_phi_v_s);

          // compute divergence of test functions
          std::vector<RF> div_phi_v_s(lfsv_v_s.size(),0.0);

          for (size_type d=0; d<dim; d++){
            for (size_type i=0; i<lfsv_v_s.size(); i++)
              div_phi_v_s[i] += jac_phi_v_s[i][d][d];
          }

          // compute velocity value, jacobian, and divergence
          Range_V val_u_s(0.0);
          Dune::FieldMatrix<RF,dim,dim> jac_u_s(0.0);
          RF div_u_s(0.0);
          for (size_type i=0; i<lfsu_v_s.size(); i++){
            val_u_s.axpy(x_s(lfsu_v_s,i),phi_v_s[i]);
            jac_u_s.axpy(x_s(lfsu_v_s,i),jac_phi_v_s[i]);
            div_u_s += x_s(lfsu_v_s,i) * div_phi_v_s[i];
          }

          // compute pressure value
          Range_P val_p_s(0.0);
          for (size_type i=0; i<lfsu_p_s.size(); i++)
            val_p_s.axpy(x_s(lfsu_p_s,i),phi_p_s[i]);

          // face normal vector
          const Dune::FieldVector<DF,dimw> normal = ig.unitOuterNormal(it->position());

          if (bctype == BC::VelocityDirichlet) {

            // Compute jump relative to Dirichlet value
            typename V::Traits::RangeType u0;
            v.evaluateGlobal(global,u0);
            const Dune::FieldVector<DF,dimw> jump = val_u_s - u0;

            {// update residual (flux term)

              // compute flux
              Dune::FieldVector<DF,dimw> flux(0.0);
              add_compute_flux(jac_u_s,normal,flux);

              const RF factor = weight * mu;
              for (size_t i=0; i<lfsv_v_s.size(); i++)
                r_s.accumulate(lfsv_v_s, i, -(flux * phi_v_s[i]) * factor);
            }

            {// update residual (symmetry term)
              const RF factor = weight * mu;

              for (size_t i=0; i<lfsv_v_s.size(); i++){
                Dune::FieldVector<DF,dimw> flux(0.0);
                add_compute_flux(jac_phi_v_s[i],normal,flux);
                r_s.accumulate(lfsv_v_s, i, epsilon * 0.5 * (flux * jump) * factor);
              }
            }

            {// interior penalty
              const RF factor = weight;
              const RF gamma = ip_factor.getFaceIP(ig);
              for (size_t i=0; i<lfsv_v_s.size(); i++)
                r_s.accumulate(lfsv_v_s,i, gamma * (jump * phi_v_s[i]) * factor);
            }

            {// pressure and incompressibility
              const RF factor = weight;
              const RF val_p = val_p_s;
              for (size_t i=0; i<lfsv_v_s.size(); i++)
                r_s.accumulate(lfsv_v_s, i, val_p * (phi_v_s[i] * normal) * factor);
              for (size_t i=0; i<lfsv_p_s.size(); i++)
                r_s.accumulate(lfsv_p_s, i, 0.5 * phi_p_s[i] * (jump*normal) * factor);
            }

          } // DirichletVelocity

          if (bctype == BC::StressNeumann){
            typename P::Traits::RangeType p0;
            p.evaluateGlobal(global,p0);

            for (size_t i=0; i<lfsv_v_s.size(); i++){
              const RF val = p0 * (normal*phi_v_s[i]) * weight;
              r_s.accumulate(lfsv_v_s, i, val);
            }
          } // PressureDirichlet

        } // it - quadrature

      }

    private:

      template<class M, class RF>
      static void contraction(const M & a, const M & b, RF & v)
      {
        v = 0;
        const int an = a.N();
        const int am = a.M();
        for(int r=0; r<an; ++r)
          for(int c=0; c<am; ++c)
            v += a[r][c] * b[r][c];
      }

      template<class DU, class R>
      static void add_compute_flux(const DU & du, const R & n, R & result)
      {
        const int N = du.N();
        const int M = du.M();
        for(int r=0; r<N; ++r)
          for(int c=0; c<M; ++c)
            result[r] += du[r][c] * n[c];
      }

      const F& f;
      const B& b;
      const V& v;
      const P& p;
      // values for NIPG / NIPG
      int    epsilon;
      int    qorder;
      // physical parameters
      double mu;
      const IP & ip_factor;
    };

    //! \} group GridFunctionSpace
  } // namespace PDELab
} // namespace Dune

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/stokesdgparameter.hh <==
#ifndef DUNE_PDELAB_LOCALOPERATOR_STOKESDGPARAMETER_HH
#define DUNE_PDELAB_LOCALOPERATOR_STOKESDGPARAMETER_HH

#warning This file is deprecated, include the header dune/pdelab/localoperator/dgnavierstokesparameter.hh instead!

#include <dune/common/parametertreeparser.hh>

#include <dune/pdelab/common/geometrywrapper.hh>

#include "dgparameter.hh"
#include "stokesparameter.hh"

namespace Dune {
  namespace PDELab {

    /** \brief Parameter class for local operator StokesDG

        \tparam F Momentum source term function
        \tparam B Boundary condition function
        \tparam V Dirichlet velocity boundary condition function
        \tparam J Neumann stress boundary function (vector- or scalar-valued).
                  Scalar values will be interpreted as the magnitude of a vector
                  oriented in outer normal direction.
                  For prescribed pressure you can use \f$J=p \cdot n\f$.
        \tparam IP A class providing the interior penalty factor for each face
    */
    template<typename GV, typename RF, typename F, typename B, typename V, typename J,
             typename IP = DefaultInteriorPenalty<typename V::Traits::RangeFieldType> >
    class DUNE_DEPRECATED_MSG("Deprecated in DUNE-PDELab 2.4, use DGNavierStokesParameters instead!") StokesDGParameters
      : public NavierStokesDefaultParameters<GV,RF,F,B,V,J>
    {
    private:

      typedef NavierStokesDefaultParameters<GV,RF,F,B,V,J> Base;

      void initFromString(const std::string & method)
      {
        std::string s = method;
        std::transform(s.begin(), s.end(), s.begin(), tolower);

        // nipg (epsilon=1) 2d p1 -> Klaus sagt sollte auch sigma 1 klappen
        if (s.find("nipg") != std::string::npos)
          {
            _epsilon = 1;
            return;
          }
        // sipg (epsilon=-1) 2d p1 -> Klaus sagt sigma=3.9irgendwas
        if (s.find("sipg") != std::string::npos)
          {
            _epsilon = -1;
            return;
          }
        // obb sigma = 0, epsilon =
        if (s == "obb")
          {
            _epsilon = 1;
            return;
          }
        // extract parameters
        {
          double sigma, beta;
          if (3 == sscanf(s.c_str(), "%d %lg %lg", &_epsilon, &sigma, &beta))
            return;
        }
        DUNE_THROW(Dune::Exception, "Unknown DG type " << method);
      }

    protected:
      DUNE_DEPRECATED_MSG("Deprecated in DUNE-PDELab 2.4, use DGNavierStokesParameters instead!")
      StokesDGParameters(const std::string & method, const RF mu, const RF rho,
                         F & f, B & b, V & v, J & j, IP & ip)
        : Base(mu,rho,f,b,v,j),
          _ip(ip)
      {
        initFromString(method);
      }


    public:

      //! Traits class
      typedef typename Base::Traits Traits;

      DUNE_DEPRECATED_MSG("Deprecated in DUNE-PDELab 2.4, use DGNavierStokesParameters instead!")
      StokesDGParameters(const std::string & method, const RF mu,
                         F & f, B & b, V & v, J & j, IP & ip)
        : Base(mu,1.0,f,b,v,j),
          _ip(ip)
      {
        initFromString(method);
      }

      DUNE_DEPRECATED_MSG("Deprecated in DUNE-PDELab 2.4, use DGNavierStokesParameters instead!")
      StokesDGParameters(const Dune::ParameterTree & configuration,
                         F & f, B & b, V & v, J & j, IP & ip)
        : Base(configuration,f,b,v,j),
          _ip(ip),
          _epsilon(configuration.get<int>("epsilon"))
      {}


      //! Rescaling factor for the incompressibility equation
      typename Traits::RangeField
      incompressibilityScaling ( typename Traits::RangeField  dt ) const
      {
        typename Traits::RangeField y(1.0 / dt);
        return y;
      }

      /** \brief Interior penalty parameter.

          \return The coefficient of the interior penalty term.
      */
      template<typename I>
      typename Traits::RangeField
      getFaceIP(const I & ig) const
      {
        return _ip.getFaceIP(ig);
      }

      /** \brief Interior penalty parameter.

          \return The coefficient of the interior penalty term.
      */
      template<typename I>
      typename Traits::RangeField
      getFaceIP(const I & ig, const typename Traits::IntersectionDomain& ) const
      {
        return _ip.getFaceIP(ig);
      }

      //! Return the symmetry factor epsilon for this IP
      //! discretization
      int
      epsilonIPSymmetryFactor()
      {
        return _epsilon;
      }

    private:

      IP & _ip;              // Interior penalty
      int _epsilon;          // IP symmetry factor
    };


    /** \brief Parameter class for local operator NavierStokesDG

        \tparam F Momentum source term function
        \tparam B Boundary condition function
        \tparam V Dirichlet velocity boundary condition function
        \tparam J Neumann stress boundary function (vector- or scalar-valued).
                  Scalar values will be interpreted as the magnitude of a vector
                  oriented in outer normal direction.
                  For prescribed pressure you can use \f$J=p \cdot n\f$.
        \tparam IP A class providing the interior penalty factor for each face
    */
    template<typename GV, typename RF, typename F, typename B, typename V, typename J,
             typename IP = DefaultInteriorPenalty<typename V::Traits::RangeField> >
    class DUNE_DEPRECATED_MSG("Deprecated in DUNE-PDELab 2.4, use DGNavierStokesParameters instead!") NavierStokesDGParameters
      : public StokesDGParameters<GV,RF,F,B,V,J,IP>
    {

      //!  of base class
      typedef StokesDGParameters<GV,RF,F,B,V,J,IP> Base;

    public:

      DUNE_DEPRECATED_MSG("Deprecated in DUNE-PDELab 2.4, use DGNavierStokesParameters instead!")
      NavierStokesDGParameters(const std::string & method, const RF mu, const RF rho,
                               F & f, B & b, V & v, J & j, IP & ip)
        : Base(method,mu,rho,f,b,v,j,ip)
      {}

      DUNE_DEPRECATED_MSG("Deprecated in DUNE-PDELab 2.4, use DGNavierStokesParameters instead!")
      NavierStokesDGParameters(const Dune::ParameterTree & configuration,
                               F & f, B & b, V & v, J & j, IP & ip)
        : Base(configuration,f,b,v,j,ip)
      {}

    };


    namespace NavierStokesDGImp{
      /** \brief Compile-time switch for the boundary slip factor

          If the parameter class declares
          static const bool enable_variable_slip = true;
          it may also define a function

          template<typename IntersectionGeometry>
          typename Traits::RangeField
          boundarySlip (const IntersectionGeometry& ig,
          const typename Traits::IntersectionDomain& x) const

          which returns a value in [0,1] and may be used to define a
          smooth transition from a slip to a no-slip boundary.

          @{
      */
      template< typename PRM, typename Dummy = void>
      struct VariableBoundarySlipSwitch{

        template<typename IntersectionGeometry>
        static typename PRM::Traits::RangeField
        boundarySlip
        (const PRM & ,
         const IntersectionGeometry& ,
         const typename PRM::Traits::IntersectionDomain& )
        {
          return 1.0;
        }

      };

      template< typename PRM>
      struct VariableBoundarySlipSwitch
      <PRM,typename Dune::enable_if<PRM::enable_variable_slip>::type>
      {
        template<typename IntersectionGeometry>
        static typename PRM::Traits::RangeField
        boundarySlip
        (const PRM & prm,
         const IntersectionGeometry& ig,
         const typename PRM::Traits::IntersectionDomain& x)
        {
          return prm.boundarySlip(ig,x);
        }

      };
      /** @} */
    }


  }
}

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/stokesparameter.hh <==
#ifndef DUNE_PDELAB_LOCALOPERATOR_STOKESPARAMETER_HH
#define DUNE_PDELAB_LOCALOPERATOR_STOKESPARAMETER_HH

#include <dune/common/parametertree.hh>
#include <dune/pdelab/common/function.hh>
#include <dune/pdelab/constraints/common/constraintsparameters.hh>

namespace Dune {
  namespace PDELab {

    /**
     * These are the boundary condition types as to be returned by
     * the employed boundary type function.
     *
     * Possible types:
     *
     * <ul>
     *
     * <li>\a DoNothing : No boundary conditions.
     *
     * <li>\a VelocityDirichlet : Dirichlet conditions for velocity.
     *
     * <li>\a StressNeumann : Natural Neumann conditions for the
     * impulse flux. These are equivalent to a fixed pressure
     * condition \b if \f$ \forall i : n \cdot \nabla v_i = 0 \f$.
     *
     * <li>\a SlipVelocity : Smooth transition between slip and no-slip
     * condition - only works for DG!
     *
     * </ul>
     */
    struct StokesBoundaryCondition {
      enum Type {
        DoNothing = 0,
        VelocityDirichlet = 1,
        StressNeumann = 2,
        SlipVelocity = 3
      };
    };

    /**
     * Traits class for the parameter class of a Navier-Stokes local operator.
     */
    template<typename GV, typename RF>
    struct NavierStokesParameterTraits
    {
      //! \brief the grid view
      typedef GV GridView;

      //! \brief Enum for domain dimension
      enum {
        //! \brief dimension of the domain
        dimDomain = GV::dimension
      };

      //! \brief Export type for domain field
      typedef typename GV::Grid::ctype DomainField;

      //! \brief domain type
      typedef Dune::FieldVector<DomainField,dimDomain> Domain;

      //! \brief domain type
      typedef Dune::FieldVector<DomainField,dimDomain-1> IntersectionDomain;

      //! \brief Export type for range field
      typedef RF RangeField;

      //! \brief deformation range type
      typedef Dune::FieldVector<RF,GV::dimensionworld> VelocityRange;

      //! \brief pressure range type
      typedef Dune::FieldVector<RF,1> PressureRange;

      //! \brief boundary type value
      typedef StokesBoundaryCondition BoundaryCondition;

      //! \brief grid element type
      typedef typename GV::Traits::template Codim<0>::Entity Element;
      //! \brief grid intersection type
      typedef typename GV::Intersection Intersection;
    };

    namespace {

      /**
       * Compile-time switch allowing the evaluation of a
       * vector valued grid function.
       */
      template<typename GF, typename Entity, typename Domain>
      typename GF::Traits::RangeType
      evaluateVelocityGridFunction(const GF& gf,
                                   const Entity& e,
                                   const Domain& x)
      {
        static_assert(int(GF::Traits::dimRange) == int(Domain::dimension),"dimension of function range does not match grid dimension");
        typename GF::Traits::RangeType y;
        gf.evaluate(e,x,y);
        return y;
      }

      /**
       * Compile-time switch allowing the evaluation of a
       * power grid function.
       */
      template<typename GF, typename Entity, typename Domain>
      FieldVector<typename GF::template Child<0>::Type::Traits::RangeFieldType,GF::CHILDREN>
      evaluateVelocityGridFunction(const GF& gf,
                                   const Entity& e,
                                   const Domain& x)
      {
        static_assert(Domain::dimension == GF::CHILDREN,"dimension of function range does not match grid dimension");
        FieldVector<typename GF::template Child<0>::Type::Traits::RangeFieldType,GF::CHILDREN> y;
        typename GF::template Child<0>::Type::Traits::RangeType cy;
        for (int d = 0; d < Domain::dimension; ++d)
          {
            gf.child(d).evaluate(e,x,cy);
            y[d] = cy;
          }
        return y;
      }

    }

    /**
     * Default implementation for the parameter class to be
     * used with the Taylor-Hood Navier-Stokes local operator.
     *
     * This is designed to work with the TaylorHoodNavierStokes,
     * TaylorHoodNavierStokesJacobian and NavierStokesMass local
     * operator classes.
     *
     * \tparam GV    GridView.
     * \tparam RF    The range field type of the Navier-Stokes solution.
     * \tparam F     External force term function (vector-valued).
     * \tparam B     Boundary type function returning an element
     *               of StokesBoundaryCondition.
     * \tparam V     Dirichlet velocity function.
     * \tparam J     Neumann stress boundary function (vector- or scalar-valued).
     *               Scalar values will be interpreted as the magnitude of a vector
     *               oriented in outer normal direction.
     */
    template <typename GV, typename RF, typename F, typename B, typename V, typename J, bool navier = false, bool tensor = false>
    class NavierStokesDefaultParameters
    {
    public:

      static const bool assemble_navier = navier;
      static const bool assemble_full_tensor = tensor;

      //! Type traits
      typedef NavierStokesParameterTraits<GV,RF> Traits;

      //! Constructor
      NavierStokesDefaultParameters(const Dune::ParameterTree& config,
                                    F& f,
                                    B& b,
                                    V& v,
                                    J& j)
        : _rho(config.get<double>("rho"))
        , _mu(config.get<double>("mu"))
        , _f(f)
        , _b(b)
        , _v(v)
        , _j(j)
      {}

      NavierStokesDefaultParameters(const RF& mu,
                                    const RF& rho,
                                    F& f,
                                    B& b,
                                    V& v,
                                    J& j)
        : _rho(rho)
        , _mu(mu)
        , _f(f)
        , _b(b)
        , _v(v)
        , _j(j)
      {}


      //! source term
      template<typename EG>
      typename Traits::VelocityRange
      f(const EG& e, const typename Traits::Domain& x) const
      {
        typename F::Traits::RangeType fvalue;
        return evaluateVelocityGridFunction(_f,e.entity(),x);
      }

      //! boundary condition type from local intersection coordinate
      template<typename IG>
      typename Traits::BoundaryCondition::Type
      bctype(const IG& is,
             const typename Traits::IntersectionDomain& x) const
      {
        typename B::Traits::RangeType y;
        _b.evaluate(is,x,y);
        return y;
      }

      //! Dynamic viscosity value from local cell coordinate
      template<typename EG>
      typename Traits::RangeField
      mu(const EG& e, const typename Traits::Domain& x) const
      {
        return _mu;
      }

      //! Dynamic viscosity value from local intersection coordinate
      template<typename IG>
      typename Traits::RangeField
      mu(const IG& ig, const typename Traits::IntersectionDomain& x) const
      {
        return _mu;
      }

      //! Density value from local cell coordinate
      template<typename EG>
      typename Traits::RangeField
      rho(const EG& eg, const typename Traits::Domain& x) const
      {
        return _rho;
      }

      //! Density value from local intersection coordinate
      template<typename IG>
      typename Traits::RangeField
      rho(const IG& ig, const typename Traits::IntersectionDomain& x) const
      {
        return _rho;
      }

      //! Dirichlet boundary condition value from local cell coordinate
      template<typename EG>
      typename Traits::VelocityRange
      g(const EG& e, const typename Traits::Domain& x) const
      {
        typename V::Traits::RangeType y;
        _v.evaluate(e,x,y);
        return y;
      }

      //! Dirichlet boundary condition value from local intersection coordinate
      template<typename IG>
      typename Traits::VelocityRange
      DUNE_DEPRECATED_MSG("Deprecated in DUNE-PDELab 2.4, use entity-based version instead!")
      g(const IG& ig, const typename Traits::IntersectionDomain& x) const
      {
        auto e = ig.inside();
        typename V::Traits::RangeType y;
        _v.evaluate(e,ig.geometryInInside().global(x),y);
        return y;
      }

      //! pressure source term
      template<typename EG>
      typename Traits::RangeField
      g2(const EG& e, const typename Traits::Domain& x) const
      {
        return 0;
      }

#ifdef DOXYGEN

      //! Neumann boundary condition (stress)
      template<typename IG>
      typename Traits::VelocityRange>
      j(const IG& ig,
        const typename Traits::IntersectionDomain& x,
        const typename Traits::Domain& normal) const;

#else // DOXYGEN

      //! Neumann boundary condition (stress) - version for scalar function
      template<typename IG>
      typename enable_if<
        J::Traits::dimRange == 1 &&
        (GV::dimension > 1) &&
        AlwaysTrue<IG>::value, // required to force lazy evaluation
        typename Traits::VelocityRange
        >::type
      j(const IG& ig,
        const typename Traits::IntersectionDomain& x,
        typename Traits::Domain normal) const
      {
        typename J::Traits::RangeType r;
        auto e = ig.inside();
        _j.evaluate(e,ig.geometryInInside().global(x),r);
        normal *= r;
        return normal;
      }

      //! Neumann boundary condition (stress) - version for vector-valued function
      template<typename IG>
      typename enable_if<
        J::Traits::dimRange == GV::dimension &&
        AlwaysTrue<IG>::value, // required to force lazy evaluation
        typename Traits::VelocityRange
        >::type
      j(const IG& ig,
        const typename Traits::IntersectionDomain& x,
        const typename Traits::Domain& normal) const
      {
        auto e = ig.inside();
        typename J::Traits::RangeType y;
        _j.evaluate(e,ig.geometryInInside().global(x),y);
        return y;
      }

#endif // DOXYGEN

      void setTime(RF time)
      {
        _f.setTime(time);
        _b.setTime(time);
        _v.setTime(time);
        _j.setTime(time);
      }

    private:
      const RF _rho;
      const RF _mu;
      const F& _f;
      const B& _b;
      const V& _v;
      const J& _j;
    };


    /**
     * Stokes velocity boundary constraints function
     */
    template<typename PRM>
    class StokesVelocityDirichletConstraints
      : public Dune::PDELab::DirichletConstraintsParameters
    {
    private:
      const PRM & prm_;

    public:

      /** \brief Constructor */
      StokesVelocityDirichletConstraints (const PRM & _prm)
      : prm_(_prm) { }

      /** Predicate identifying Dirichlet boundaries for velocity. */
      template<typename I>
      bool isDirichlet(const I & intersection,
                       const Dune::FieldVector<typename I::ctype, I::dimension-1> & coord) const
      {
        StokesBoundaryCondition::Type bctype = prm_.bctype(intersection,coord);
        return (bctype == StokesBoundaryCondition::VelocityDirichlet);
      }

    };

    /**
     * Stokes pressure boundary constraints function
     */
    template<typename PRM>
    class StokesPressureDirichletConstraints
      : public Dune::PDELab::DirichletConstraintsParameters
    {
    private:
      const PRM & prm_;

    public:

      /** \brief Constructor */
      StokesPressureDirichletConstraints (const PRM & _prm)
      : prm_(_prm) { }

      /** Predicate identifying Dirichlet boundaries for velocity. */
      template<typename I>
      bool isDirichlet(const I & intersection,
                       const Dune::FieldVector<typename I::ctype, I::dimension-1> & coord) const
      { return false; }
    };



#ifndef DOXYGEN

    /**
     * Common base class for NavierStokesParameters -> GridFunction adapters.
     */
    template<typename PRM, int rangeDim>
    class NavierStokesFunctionAdapterBase
      : public Dune::PDELab::GridFunctionBase<
          Dune::PDELab::GridFunctionTraits<
            typename PRM::Traits::GridView,
            typename PRM::Traits::RangeField,
            rangeDim,
            Dune::FieldVector<typename PRM::Traits::RangeField,rangeDim>
            >,
          NavierStokesFunctionAdapterBase<PRM,rangeDim>
          >
    {
    public:
      //! Traits class
      typedef Dune::PDELab::GridFunctionTraits<
        typename PRM::Traits::GridView,
        typename PRM::Traits::RangeField,
        rangeDim,
        Dune::FieldVector<typename PRM::Traits::RangeField,rangeDim>
        > Traits;

      //! Constructor
      NavierStokesFunctionAdapterBase(PRM& prm)
        : _prm(prm)
      {}

      void setTime(const double time)
      {
        _prm.setTime(time);
      }

      const PRM& parameters() const
      {
        return _prm;
      }

      //! Access to underlying grid view
      const typename Traits::GridViewType& getGridView () const
      {
        return _prm.gridView();
      }

    private:
      PRM& _prm;
    };


#endif // DOXYGEN

    /**
     * Adapter that extracts force density Dirichlet boundary
     * conditions from parameter class
     *
     * \tparam PRM   Model of NavierStokesDefaultParameters
     */
    template<typename PRM>
    class NavierStokesVelocityFunctionAdapter
      : public NavierStokesFunctionAdapterBase<PRM,PRM::Traits::dimDomain>
    {

      //! Base class
      typedef NavierStokesFunctionAdapterBase<PRM,PRM::Traits::dimDomain> Base;

      using Base::parameters;

    public:

      typedef typename Base::Traits Traits;

      //! Constructor
      NavierStokesVelocityFunctionAdapter(PRM& prm)
        : Base(prm)
      {}

      //! Evaluate dirichlet function
      void evaluate (const typename Traits::ElementType& e,
                     const typename Traits::DomainType& x,
                     typename Traits::RangeType& y) const
      {
        y = parameters().g(e,x);
      }
};



#if 0
/** \brief Factory for a Dirichlet function which can be used
    for interpolation. */
template < typename PRM >
class NavierStokesDirichletFunctionAdapterFactory
{
public:
  typedef Dune::PDELab::CompositeGridFunction<
    NavierStokesDirichletFunctionAdapter<PRM>,
     NavierStokesPressureDirichletFunctionAdapter<PRM> >
  BoundaryDirichletFunction;

NavierStokesDirichletFunctionAdapterFactory(PRM & prm)
: v(prm), p(prm), df(v,p)
{}

BoundaryDirichletFunction & dirichletFunction()
{
  return df;
}

private:
NavierStokesVelocityDirichletFunctionAdapter<PRM> v;
NavierStokesPressureDirichletFunctionAdapter<PRM> p;
BoundaryDirichletFunction df;
};
#endif


} // end namespace PDELab
} // end namespace Dune

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/sum.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:
#ifndef DUNE_PDELAB_LOCALOPERATOR_SUM_HH
#define DUNE_PDELAB_LOCALOPERATOR_SUM_HH

#include <cstddef>

#include <dune/common/forloop.hh>
#include <dune/common/tuples.hh>
#include <dune/common/tupleutility.hh>
#include <dune/common/typetraits.hh>

#include <dune/pdelab/localoperator/callswitch.hh>

namespace Dune {
  namespace PDELab {
    //! \addtogroup LocalOperator
    //! \ingroup PDELab
    //! \{

    //! A local operator to take the sum of other local operators
    /**
     * \nosubgrouping
     *
     * \tparam Args Tuple of local operators.  Must fulfill \c
     *              tuple_size<Args>::value>=1.
     */
    template<typename Args>
    class InstationarySumLocalOperator
    {
      static const std::size_t size = tuple_size<Args>::value;

      typedef typename ForEachType<AddPtrTypeEvaluator, Args>::Type ArgPtrs;
      typedef typename ForEachType<AddRefTypeEvaluator, Args>::Type ArgRefs;

      ArgPtrs lops;

    public:
      //////////////////////////////////////////////////////////////////////
      //
      //! \name Construction and modification
      //! \{
      //

      //! \brief construct a InstationarySumLocalOperator from a tuple of
      //!        local operators
      InstationarySumLocalOperator(const ArgRefs& lops_)
        : lops(transformTuple<AddPtrTypeEvaluator>(lops_))
      { }

      //! set the i'th component of the sum
      template<std::size_t i>
      void setSummand(typename tuple_element<i,Args>::type& summand)
      { get<i>(lops) = &summand; }

      //! get the i'th component of the sum
      template<std::size_t i>
      typename tuple_element<i,Args>::type& getSummand()
      { return *get<i>(lops); }

      //! \} Construction and modification

      ////////////////////////////////////////////////////////////////////////
      //
      //! \name Control flags
      //! \{
      //

    private:
      template<typename T1, typename T2>
      struct OrOperation
        : public integral_constant<bool, T1::value || T2:: value>
      { };
      template<template<int> class Value>
      struct AccFlag : public GenericForLoop<OrOperation, Value, 0, size-1>
      { };

      template<int i>
      struct PatternVolumeValue : public integral_constant
      < bool, tuple_element<i, Args>::type::doPatternVolume>
      { };
      template<int i>
      struct PatternVolumePostSkeletonValue : public integral_constant
      < bool, tuple_element<i, Args>::type::doPatternVolumePostSkeleton>
      { };
      template<int i>
      struct PatternSkeletonValue : public integral_constant
      < bool, tuple_element<i, Args>::type::doPatternSkeleton>
      { };
      template<int i>
      struct PatternBoundaryValue : public integral_constant
      < bool, tuple_element<i, Args>::type::doPatternBoundary>
      { };

      template<int i>
      struct AlphaVolumeValue : public integral_constant
      < bool, tuple_element<i, Args>::type::doAlphaVolume>
      { };
      template<int i>
      struct AlphaVolumePostSkeletonValue : public integral_constant
      < bool, tuple_element<i, Args>::type::doAlphaVolumePostSkeleton>
      { };
      template<int i>
      struct AlphaSkeletonValue : public integral_constant
      < bool, tuple_element<i, Args>::type::doAlphaSkeleton>
      { };
      template<int i>
      struct AlphaBoundaryValue : public integral_constant
      < bool, tuple_element<i, Args>::type::doAlphaBoundary>
      { };

      template<int i>
      struct LambdaVolumeValue : public integral_constant
      < bool, tuple_element<i, Args>::type::doLambdaVolume>
      { };
      template<int i>
      struct LambdaVolumePostSkeletonValue : public integral_constant
      < bool, tuple_element<i, Args>::type::doLambdaVolumePostSkeleton>
      { };
      template<int i>
      struct LambdaSkeletonValue : public integral_constant
      < bool, tuple_element<i, Args>::type::doLambdaSkeleton>
      { };
      template<int i>
      struct LambdaBoundaryValue : public integral_constant
      < bool, tuple_element<i, Args>::type::doLambdaBoundary>
      { };

      template<int i>
      struct OneSidedSkeletonRequiredValue : public integral_constant
      < bool, ( ( tuple_element<i, Args>::type::doAlphaSkeleton ||
                  tuple_element<i, Args>::type::doLambdaSkeleton) &&
                ! tuple_element<i, Args>::type::doSkeletonTwoSided)>
      { };
      template<int i>
      struct TwoSidedSkeletonRequiredValue : public integral_constant
      < bool, ( ( tuple_element<i, Args>::type::doAlphaSkeleton ||
                  tuple_element<i, Args>::type::doLambdaSkeleton) &&
                tuple_element<i, Args>::type::doSkeletonTwoSided)>
      { };

    public:
      //! \brief Whether to assemble the pattern on the elements, i.e. whether
      //!        or not pattern_volume() should be called.
      enum { doPatternVolume             =
             AccFlag<PatternVolumeValue>::value             };
      //! \brief Whether to assemble the pattern on the elements after the
      //!        skeleton has been handled, i.e. whether or not
      //!        pattern_volume_post_skeleton() should be called.
      enum { doPatternVolumePostSkeleton =
             AccFlag<PatternVolumePostSkeletonValue>::value };
      //! \brief Whether to assemble the pattern on the interior
      //!        intersections, i.e. whether or not pattern_skeleton() should
      //!        be called.
      enum { doPatternSkeleton           =
             AccFlag<PatternSkeletonValue>::value           };
      //! \brief Whether to assemble the pattern on the boundary
      //!        intersections, i.e. whether or not pattern_boundary() should
      //!        be called.
      enum { doPatternBoundary           =
             AccFlag<PatternBoundaryValue>::value           };

      //! \brief Whether to call the local operator's alpha_volume(),
      //!        jacobian_apply_volume() and jacobian_volume().
      enum { doAlphaVolume               =
             AccFlag<AlphaVolumeValue>::value               };
      //! \brief Whether to call the local operator's
      //!        alpha_volume_post_skeleton(),
      //!        jacobian_apply_volume_post_skeleton() and
      //!        jacobian_volume_post_skeleton().
      enum { doAlphaVolumePostSkeleton   =
             AccFlag<AlphaVolumePostSkeletonValue>::value   };
      //! \brief Whether to call the local operator's alpha_skeleton(),
      //!        jacobian_apply_skeleton() and jacobian_skeleton().
      enum { doAlphaSkeleton             =
             AccFlag<AlphaSkeletonValue>::value             };
      //! \brief Whether to call the local operator's alpha_boundary(),
      //!        jacobian_apply_boundary() and jacobian_boundary().
      enum { doAlphaBoundary             =
             AccFlag<AlphaBoundaryValue>::value             };

      //! \brief Whether to call the local operator's lambda_volume().
      enum { doLambdaVolume              =
             AccFlag<LambdaVolumeValue>::value              };
      //! \brief Whether to call the local operator's
      //!        lambda_volume_post_skeleton().
      enum { doLambdaVolumePostSkeleton  =
             AccFlag<LambdaVolumePostSkeletonValue>::value  };
      //! \brief Whether to call the local operator's lambda_skeleton().
      enum { doLambdaSkeleton            =
             AccFlag<LambdaSkeletonValue>::value            };
      //! \brief Whether to call the local operator's lambda_boundary().
      enum { doLambdaBoundary            =
             AccFlag<LambdaBoundaryValue>::value            };

      //! \brief Whether to visit the skeleton methods from both sides
      enum { doSkeletonTwoSided          =
             AccFlag<TwoSidedSkeletonRequiredValue>::value  };
      static_assert(!(AccFlag<OneSidedSkeletonRequiredValue>::value &&
                      AccFlag<TwoSidedSkeletonRequiredValue>::value),
                    "Some summands require a one-sided skelton, others a "
                    "two-sided skeleton.  This is not supported.");

      //! \} Control flags

      //////////////////////////////////////////////////////////////////////
      //
      //! \name Methods for the sparsity pattern
      //! \{
      //

    private:
      // template meta program helpers for the pattern_* methods

      template<int i>
      struct PatternVolumeOperation {
        template<typename LFSU, typename LFSV, typename LocalPattern>
        static void apply(const ArgPtrs& lops,
                          const LFSU& lfsu, const LFSV& lfsv,
                          LocalPattern& pattern)
        {
          LocalAssemblerCallSwitch<typename tuple_element<i,Args>::type,
            tuple_element<i,Args>::type::doPatternVolume>::
            pattern_volume(*get<i>(lops), lfsu, lfsv, pattern);
        }
      };

      template<int i>
      struct PatternVolumePostSkeletonOperation {
        template<typename LFSU, typename LFSV, typename LocalPattern>
        static void apply(const ArgPtrs& lops,
                          const LFSU& lfsu, const LFSV& lfsv,
                          LocalPattern& pattern)
        {
          LocalAssemblerCallSwitch<typename tuple_element<i,Args>::type,
            tuple_element<i,Args>::type::doPatternVolumePostSkeleton>::
            pattern_volume_post_skeleton(*get<i>(lops), lfsu, lfsv, pattern);
        }
      };

      template<int i>
      struct PatternSkeletonOperation {
        template<typename LFSU, typename LFSV, typename LocalPattern>
        static void apply(const ArgPtrs& lops,
                          const LFSU& lfsu_s, const LFSV& lfsv_s,
                          const LFSU& lfsu_n, const LFSV& lfsv_n,
                          LocalPattern& pattern_sn,
                          LocalPattern& pattern_ns)
        {
          LocalAssemblerCallSwitch<typename tuple_element<i,Args>::type,
            tuple_element<i,Args>::type::doPatternSkeleton>::
            pattern_skeleton(*get<i>(lops),
                             lfsu_s, lfsv_s, lfsu_n, lfsv_n,
                             pattern_sn, pattern_ns);
        }
      };

      template<int i>
      struct PatternBoundaryOperation {
        template<typename LFSU, typename LFSV, typename LocalPattern>
        static void apply(const ArgPtrs& lops,
                          const LFSU& lfsu_s, const LFSV& lfsv_s,
                          LocalPattern& pattern_ss)
        {
          LocalAssemblerCallSwitch<typename tuple_element<i,Args>::type,
            tuple_element<i,Args>::type::doPatternBoundary>::
            pattern_boundary(*get<i>(lops), lfsu_s, lfsv_s, pattern_ss);
        }
      };

    public:
      //! get an element's contribution to the sparsity pattern
      /**
       * \note Summands with zero weight don't contribute to the sparsity
       *       pattern, and the calls to the pattern methods are eliminated at
       *       run-time.
       */
      template<typename LFSU, typename LFSV, typename LocalPattern>
      void pattern_volume
      ( const LFSU& lfsu, const LFSV& lfsv,
        LocalPattern& pattern) const
      {
        ForLoop<PatternVolumeOperation, 0, size-1>::
          apply(lops, lfsu, lfsv, pattern);
      }

      //! \brief get an element's contribution to the sparsity pattern after
      //!        the intersections have been handled
      /**
       * \note Summands with zero weight don't contribute to the sparsity
       *       pattern, and the calls to the pattern methods are eliminated at
       *       run-time.
       */
      template<typename LFSU, typename LFSV, typename LocalPattern>
      void pattern_volume_post_skeleton
      ( const LFSU& lfsu, const LFSV& lfsv,
        LocalPattern& pattern) const
      {
        ForLoop<PatternVolumePostSkeletonOperation, 0, size-1>::
          apply(lops, lfsu, lfsv, pattern);
      }

      //! get an internal intersection's contribution to the sparsity pattern
      /**
       * \note Summands with zero weight don't contribute to the sparsity
       *       pattern, and the calls to the pattern methods are eliminated at
       *       run-time.
       */
      template<typename LFSU, typename LFSV, typename LocalPattern>
      void pattern_skeleton
      ( const LFSU& lfsu_s, const LFSV& lfsv_s,
        const LFSU& lfsu_n, const LFSV& lfsv_n,
        LocalPattern& pattern_sn,
        LocalPattern& pattern_ns) const
      {
        ForLoop<PatternSkeletonOperation, 0, size-1>::
          apply(lops, lfsu_s, lfsv_s, lfsu_n, lfsv_n,
                pattern_sn, pattern_ns);
      }

      //! get a boundary intersection's contribution to the sparsity pattern
      /**
       * \note Summands with zero weight don't contribute to the sparsity
       *       pattern, and the calls to the pattern methods are eliminated at
       *       run-time.
       */
      template<typename LFSU, typename LFSV, typename LocalPattern>
      void pattern_boundary
      ( const LFSU& lfsu_s, const LFSV& lfsv_s,
        LocalPattern& pattern_ss) const
      {
        ForLoop<PatternBoundaryOperation, 0, size-1>::
          apply(lops, lfsu_s, lfsv_s, pattern_ss);
      }

      //! \} Methods for the sparsity pattern

      //////////////////////////////////////////////////////////////////////
      //
      //! \name Methods for the residual -- non-constant parts
      //! \{
      //

    private:
      // template meta program helpers for the alpha_* methods

      template<int i>
      struct AlphaVolumeOperation {
        template<typename EG, typename LFSU, typename X, typename LFSV,
                 typename R>
        static void apply(const ArgPtrs& lops, const EG& eg,
                          const LFSU& lfsu, const X& x, const LFSV& lfsv,
                          R& r)
        {
          LocalAssemblerCallSwitch<typename tuple_element<i,Args>::type,
            tuple_element<i,Args>::type::doAlphaVolume>::
          alpha_volume(*get<i>(lops), eg, lfsu, x, lfsv, r);
        }
      };

      template<int i>
      struct AlphaVolumePostSkeletonOperation {
        template<typename EG, typename LFSU, typename X, typename LFSV,
                 typename R>
        static void apply(const ArgPtrs& lops, const EG& eg,
                          const LFSU& lfsu, const X& x, const LFSV& lfsv,
                          R& r)
        {
          LocalAssemblerCallSwitch<typename tuple_element<i,Args>::type,
            tuple_element<i,Args>::type::doAlphaVolumePostSkeleton>::
            alpha_volume_post_skeleton(*get<i>(lops), eg,
                                       lfsu, x, lfsv,
                                       r);
        }
      };

      template<int i>
      struct AlphaSkeletonOperation {
        template<typename IG, typename LFSU, typename X, typename LFSV,
                 typename R>
        static void apply(const ArgPtrs& lops, const IG& ig,
                          const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                          const LFSU& lfsu_n, const X& x_n, const LFSV& lfsv_n,
                          R& r_s, R& r_n)
        {
          LocalAssemblerCallSwitch<typename tuple_element<i,Args>::type,
            tuple_element<i,Args>::type::doAlphaSkeleton>::
            alpha_skeleton(*get<i>(lops), ig,
                           lfsu_s, x_s, lfsv_s,
                           lfsu_n, x_n, lfsv_n,
                           r_s, r_n);
        }
      };

      template<int i>
      struct AlphaBoundaryOperation {
        template<typename IG, typename LFSU, typename X, typename LFSV,
                 typename R>
        static void apply(const ArgPtrs& lops, const IG& ig,
                          const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                          R& r_s)
        {
          LocalAssemblerCallSwitch<typename tuple_element<i,Args>::type,
            tuple_element<i,Args>::type::doAlphaBoundary>::
            alpha_boundary(*get<i>(lops), ig, lfsu_s, x_s, lfsv_s, r_s);
        }
      };

    public:
      //! get an element's contribution to alpha
      /**
       * \note Summands with zero weight don't contribute to the residual, and
       *       the calls to the evaluation methods are eliminated at run-time.
       */
      template<typename EG, typename LFSU, typename X, typename LFSV,
               typename R>
      void alpha_volume
      ( const EG& eg,
        const LFSU& lfsu, const X& x, const LFSV& lfsv,
        R& r) const
      {
        ForLoop<AlphaVolumeOperation, 0, size-1>::
          apply(lops, eg, lfsu, x, lfsv, r);
      }

      //! \brief get an element's contribution to alpha after the
      //!        intersections have been handled
      /**
       * \note Summands with zero weight don't contribute to the residual, and
       *       the calls to the evaluation methods are eliminated at run-time.
       */
      template<typename EG, typename LFSU, typename X, typename LFSV,
               typename R>
      void alpha_volume_post_skeleton
      ( const EG& eg,
        const LFSU& lfsu, const X& x, const LFSV& lfsv,
        R& r) const
      {
        ForLoop<AlphaVolumePostSkeletonOperation, 0, size-1>::
          apply(lops, eg, lfsu, x, lfsv, r);
      }

      //! get an internal intersections's contribution to alpha
      /**
       * \note Summands with zero weight don't contribute to the residual, and
       *       the calls to the evaluation methods are eliminated at run-time.
       */
      template<typename IG, typename LFSU, typename X, typename LFSV,
               typename R>
      void alpha_skeleton
      ( const IG& ig,
        const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
        const LFSU& lfsu_n, const X& x_n, const LFSV& lfsv_n,
        R& r_s, R& r_n) const
      {
        ForLoop<AlphaSkeletonOperation, 0, size-1>::
          apply(lops, ig,
                lfsu_s, x_s, lfsv_s,
                lfsu_n, x_n, lfsv_n,
                r_s, r_n);
      }

      //! get a boundary intersections's contribution to alpha
      /**
       * \note Summands with zero weight don't contribute to the residual, and
       *       the calls to the evaluation methods are eliminated at run-time.
       */
      template<typename IG, typename LFSU, typename X, typename LFSV,
               typename R>
      void alpha_boundary
      ( const IG& ig,
        const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
        R& r_s) const
      {
        ForLoop<AlphaVolumePostSkeletonOperation, 0, size-1>::
          apply(lops, ig, lfsu_s, x_s, lfsv_s, r_s);
      }

      //! \} Methods for the residual -- non-constant parts

      //////////////////////////////////////////////////////////////////////
      //
      //! \name Methods for the residual -- constant parts
      //! \{
      //

    private:
      // template meta program helpers for the lambda_* methods

      template<int i>
      struct LambdaVolumeOperation {
        template<typename EG, typename LFSV, typename R>
        static void apply(const ArgPtrs& lops, const EG& eg,
                          const LFSV& lfsv,
                          R& r)
        {
          LocalAssemblerCallSwitch<typename tuple_element<i,Args>::type,
            tuple_element<i,Args>::type::doLambdaVolume>::
            lambda_volume(*get<i>(lops), eg, lfsv, r);
        }
      };

      template<int i>
      struct LambdaVolumePostSkeletonOperation {
        template<typename EG, typename LFSV, typename R>
        static void apply(const ArgPtrs& lops, const EG& eg,
                          const LFSV& lfsv,
                          R& r)
        {
          LocalAssemblerCallSwitch<typename tuple_element<i,Args>::type,
            tuple_element<i,Args>::type::doLambdaVolumePostSkeleton>::
            lambda_volume_post_skeleton(*get<i>(lops), eg, lfsv, r);
        }
      };

      template<int i>
      struct LambdaSkeletonOperation {
        template<typename IG, typename LFSV, typename R>
        static void apply(const ArgPtrs& lops, const IG& ig,
                          const LFSV& lfsv_s,
                          const LFSV& lfsv_n,
                          R& r_s, R& r_n)
        {
          LocalAssemblerCallSwitch<typename tuple_element<i,Args>::type,
            tuple_element<i,Args>::type::doLambdaSkeleton>::
            lambda_skeleton(*get<i>(lops), ig,
                            lfsv_s, lfsv_n,
                            r_s, r_n);
        }
      };

      template<int i>
      struct LambdaBoundaryOperation {
        template<typename IG, typename LFSV, typename R>
        static void apply(const ArgPtrs& lops, const IG& ig,
                          const LFSV& lfsv_s,
                          R& r_s)
        {
          LocalAssemblerCallSwitch<typename tuple_element<i,Args>::type,
            tuple_element<i,Args>::type::doLambdaBoundary>::
            lambda_boundary(*get<i>(lops), ig, lfsv_s, r_s);
        }
      };

    public:
      //! get an element's contribution to lambda
      /**
       * \note Summands with zero weight don't contribute to the residual, and
       *       the calls to the evaluation methods are eliminated at run-time.
       */
      template<typename EG, typename LFSV, typename R>
      void lambda_volume(const EG& eg, const LFSV& lfsv, R& r) const
      {
        ForLoop<LambdaVolumeOperation, 0, size-1>::
          apply(lops, eg, lfsv, r);
      }

      //! \brief get an element's contribution to lambda after the
      //!        intersections have been handled
      /**
       * \note Summands with zero weight don't contribute to the residual, and
       *       the calls to the evaluation methods are eliminated at run-time.
       */
      template<typename EG, typename LFSV, typename R>
      void lambda_volume_post_skeleton(const EG& eg,
                                       const LFSV& lfsv,
                                       R& r) const
      {
        ForLoop<LambdaVolumePostSkeletonOperation, 0, size-1>::
          apply(lops, eg, lfsv, r);
      }

      //! get an internal intersections's contribution to lambda
      /**
       * \note Summands with zero weight don't contribute to the residual, and
       *       the calls to the evaluation methods are eliminated at run-time.
       */
      template<typename IG, typename LFSV, typename R>
      void lambda_skeleton(const IG& ig,
                           const LFSV& lfsv_s, const LFSV& lfsv_n,
                           R& r_s, R& r_n) const
      {
        ForLoop<LambdaSkeletonOperation, 0, size-1>::
          apply(lops, ig, lfsv_s, lfsv_n, r_s, r_n);
      }

      //! get a boundary intersections's contribution to lambda
      /**
       * \note Summands with zero weight don't contribute to the residual, and
       *       the calls to the evaluation methods are eliminated at run-time.
       */
      template<typename IG, typename LFSV, typename R>
      void lambda_boundary(const IG& ig, const LFSV& lfsv_s, R& r_s) const
      {
        ForLoop<LambdaBoundaryOperation, 0, size-1>::
          apply(lops, ig, lfsv_s, r_s);
      }

      //! \} Methods for the residual -- constant parts

      //////////////////////////////////////////////////////////////////////
      //
      //! \name Methods for the application of the jacobian
      //! \{
      //

    private:
      // template meta program helpers for the jacobian_apply_* methods

      template<int i>
      struct JacobianApplyVolumeOperation {
        template<typename EG, typename LFSU, typename X, typename LFSV,
                 typename Y>
        static void apply(const ArgPtrs& lops, const EG& eg,
                          const LFSU& lfsu, const X& x, const LFSV& lfsv,
                          Y& y)
        {
          LocalAssemblerCallSwitch<typename tuple_element<i,Args>::type,
            tuple_element<i,Args>::type::doAlphaVolume>::
            jacobian_apply_volume(*get<i>(lops), eg, lfsu, x, lfsv, y);
        }
      };

      template<int i>
      struct JacobianApplyVolumePostSkeletonOperation {
        template<typename EG, typename LFSU, typename X, typename LFSV,
                 typename Y>
        static void apply(const ArgPtrs& lops, const EG& eg,
                          const LFSU& lfsu, const X& x, const LFSV& lfsv,
                          Y& y)
        {
          LocalAssemblerCallSwitch<typename tuple_element<i,Args>::type,
            tuple_element<i,Args>::type::doAlphaVolumePostSkeleton>::
            jacobian_apply_volume_post_skeleton(*get<i>(lops), eg,
                                                lfsu, x, lfsv,
                                                y);
        }
      };

      template<int i>
      struct JacobianApplySkeletonOperation {
        template<typename IG, typename LFSU, typename X, typename LFSV,
                 typename Y>
        static void apply(const ArgPtrs& lops, const IG& ig,
                          const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                          const LFSU& lfsu_n, const X& x_n, const LFSV& lfsv_n,
                          Y& y_s, Y& y_n)
        {
          LocalAssemblerCallSwitch<typename tuple_element<i,Args>::type,
            tuple_element<i,Args>::type::doAlphaSkeleton>::
          jacobian_apply_skeleton(*get<i>(lops), ig,
                                  lfsu_s, x_s, lfsv_s,
                                  lfsu_n, x_n, lfsv_n,
                                  y_s, y_n);
        }
      };

      template<int i>
      struct JacobianApplyBoundaryOperation {
        template<typename IG, typename LFSU, typename X, typename LFSV,
                 typename Y>
        static void apply(const ArgPtrs& lops, const IG& ig,
                          const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                          Y& y_s)
        {
          LocalAssemblerCallSwitch<typename tuple_element<i,Args>::type,
            tuple_element<i,Args>::type::doAlphaBoundary>::
            jacobian_apply_boundary(*get<i>(lops), ig,
                                    lfsu_s, x_s, lfsv_s,
                                    y_s);
        }
      };

    public:
      //! apply an element's jacobian
      /**
       * \note Summands with zero weight don't contribute to the jacobian, and
       *       the calls to the evaluation methods are eliminated at run-time.
       */
      template<typename EG, typename LFSU, typename X, typename LFSV,
               typename Y>
      void jacobian_apply_volume
      ( const EG& eg,
        const LFSU& lfsu, const X& x, const LFSV& lfsv,
        Y& y) const
      {
        ForLoop<JacobianApplyVolumeOperation, 0, size-1>::
          apply(lops, eg, lfsu, x, lfsv, y);
      }

      //! \brief apply an element's jacobian after the intersections have been
      //!        handled
      /**
       * \note Summands with zero weight don't contribute to the jacobian, and
       *       the calls to the evaluation methods are eliminated at run-time.
       */
      template<typename EG, typename LFSU, typename X, typename LFSV,
               typename Y>
      void jacobian_apply_volume_post_skeleton
      ( const EG& eg,
        const LFSU& lfsu, const X& x, const LFSV& lfsv,
        Y& y) const
      {
        ForLoop<JacobianApplyVolumePostSkeletonOperation, 0, size-1>::
          apply(lops, eg, lfsu, x, lfsv, y);
      }

      //! apply an internal intersections's jacobians
      /**
       * \note Summands with zero weight don't contribute to the jacobian, and
       *       the calls to the evaluation methods are eliminated at run-time.
       */
      template<typename IG, typename LFSU, typename X, typename LFSV,
               typename Y>
      void jacobian_apply_skeleton
      ( const IG& ig,
        const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
        const LFSU& lfsu_n, const X& x_n, const LFSV& lfsv_n,
        Y& y_s, Y& y_n) const
      {
        ForLoop<JacobianApplySkeletonOperation, 0, size-1>::
          apply(lops, ig,
                lfsu_s, x_s, lfsv_s,
                lfsu_n, x_n, lfsv_n,
                y_s, y_n);
      }

      //! apply a boundary intersections's jacobian
      /**
       * \note Summands with zero weight don't contribute to the jacobian, and
       *       the calls to the evaluation methods are eliminated at run-time.
       */
      template<typename IG, typename LFSU, typename X, typename LFSV,
               typename Y>
      void jacobian_apply_boundary
      ( const IG& ig,
        const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
        Y& y_s) const
      {
        ForLoop<JacobianApplyBoundaryOperation, 0, size-1>::
          apply(lops, ig, lfsu_s, x_s, lfsv_s, y_s);
      }

      //! \} Methods for the application of the jacobian

      //////////////////////////////////////////////////////////////////////
      //
      //! \name Methods to extract the jacobian
      //! \{
      //

    private:
      // template meta program helpers for the jacobian_apply_* methods

      template<int i>
      struct JacobianVolumeOperation {
        template<typename EG, typename LFSU, typename X, typename LFSV,
                 typename LocalMatrix>
        static void apply(const ArgPtrs& lops, const EG& eg,
                          const LFSU& lfsu, const X& x, const LFSV& lfsv,
                          LocalMatrix& mat)
        {
          LocalAssemblerCallSwitch<typename tuple_element<i,Args>::type,
            tuple_element<i,Args>::type::doAlphaVolume>::
            jacobian_volume(*get<i>(lops), eg, lfsu, x, lfsv, mat);
        }
      };

      template<int i>
      struct JacobianVolumePostSkeletonOperation {
        template<typename EG, typename LFSU, typename X, typename LFSV,
                 typename LocalMatrix>
        static void apply(const ArgPtrs& lops, const EG& eg,
                          const LFSU& lfsu, const X& x, const LFSV& lfsv,
                          LocalMatrix& mat)
        {
          LocalAssemblerCallSwitch<typename tuple_element<i,Args>::type,
            tuple_element<i,Args>::type::doAlphaVolumePostSkeleton>::
            jacobian_volume_post_skeleton(*get<i>(lops), eg,
                                          lfsu, x, lfsv,
                                          mat);
        }
      };

      template<int i>
      struct JacobianSkeletonOperation {
        template<typename IG, typename LFSU, typename X, typename LFSV,
                 typename LocalMatrix>
        static void apply(const ArgPtrs& lops, const IG& ig,
                          const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                          const LFSU& lfsu_n, const X& x_n, const LFSV& lfsv_n,
                          LocalMatrix& mat_ss, LocalMatrix& mat_sn,
                          LocalMatrix& mat_ns, LocalMatrix& mat_nn)
        {
          LocalAssemblerCallSwitch<typename tuple_element<i,Args>::type,
            tuple_element<i,Args>::type::doAlphaSkeleton>::
            jacobian_skeleton(*get<i>(lops), ig,
                              lfsu_s, x_s, lfsv_s,
                              lfsu_n, x_n, lfsv_n,
                              mat_ss, mat_sn, mat_ns, mat_nn);
        }
      };

      template<int i>
      struct JacobianBoundaryOperation {
        template<typename IG, typename LFSU, typename X, typename LFSV,
                 typename LocalMatrix>
        static void apply(const ArgPtrs& lops, const IG& ig,
                          const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                          LocalMatrix& mat_ss)
        {
          LocalAssemblerCallSwitch<typename tuple_element<i,Args>::type,
            tuple_element<i,Args>::type::doAlphaBoundary>::
            jacobian_boundary(*get<i>(lops), ig,
                              lfsu_s, x_s, lfsv_s, mat_ss);
        }
      };

    public:
      //! get an element's jacobian
      /**
       * \note Summands with zero weight don't contribute to the jacobian, and
       *       the calls to the evaluation methods are eliminated at run-time.
       */
      template<typename EG, typename LFSU, typename X, typename LFSV,
               typename LocalMatrix>
      void jacobian_volume
      ( const EG& eg,
        const LFSU& lfsu, const X& x, const LFSV& lfsv,
        LocalMatrix& mat) const
      {
        ForLoop<JacobianVolumeOperation, 0, size-1>::
          apply(lops, eg, lfsu, x, lfsv, mat);
      }

      //! get an element's jacobian after the intersections have been handled
      /**
       * \note Summands with zero weight don't contribute to the jacobian, and
       *       the calls to the evaluation methods are eliminated at run-time.
       */
      template<typename EG, typename LFSU, typename X, typename LFSV,
               typename LocalMatrix>
      void jacobian_volume_post_skeleton
      ( const EG& eg,
        const LFSU& lfsu, const X& x, const LFSV& lfsv,
        LocalMatrix& mat) const
      {
        ForLoop<JacobianVolumePostSkeletonOperation, 0, size-1>::
          apply(lops, eg, lfsu, x, lfsv, mat);
      }

      //! apply an internal intersections's jacobians
      /**
       * \note Summands with zero weight don't contribute to the jacobian, and
       *       the calls to the evaluation methods are eliminated at run-time.
       */
      template<typename IG, typename LFSU, typename X, typename LFSV,
               typename LocalMatrix>
      void jacobian_skeleton
      ( const IG& ig,
        const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
        const LFSU& lfsu_n, const X& x_n, const LFSV& lfsv_n,
        LocalMatrix& mat_ss, LocalMatrix& mat_sn,
        LocalMatrix& mat_ns, LocalMatrix& mat_nn) const
      {
        ForLoop<JacobianSkeletonOperation, 0, size-1>::
          apply(lops, ig,
                lfsu_s, x_s, lfsv_s,
                lfsu_n, x_n, lfsv_n,
                mat_ss, mat_sn, mat_ns, mat_nn);
      }

      //! get a boundary intersections's jacobian
      /**
       * \note Summands with zero weight don't contribute to the jacobian, and
       *       the calls to the evaluation methods are eliminated at run-time.
       */
      template<typename IG, typename LFSU, typename X, typename LFSV,
               typename LocalMatrix>
      void jacobian_boundary
      ( const IG& ig,
        const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
        LocalMatrix& mat_ss) const
      {
        ForLoop<JacobianBoundaryOperation, 0, size-1>::
          apply(lops, ig, lfsu_s, x_s, lfsv_s, mat_ss);
      }

      //! \} Methods to extract the jacobian

      //////////////////////////////////////////////////////////////////////
      //
      //! \name Methods for instationary problems
      //! \{
      //

      //! Export type used for time values
      typedef typename tuple_element<0, Args>::type::RealType RealType;

    private:
      // template meta program helpers for the methods related to instationary
      // stuff

      template<int i> struct SetTimeOperation {
        static void apply(ArgPtrs& lops, RealType t)
        { get<i>(lops)->setTime(t); }
      };

      template<int i> struct PreStepOperation {
        static void apply(ArgPtrs& lops,
                          RealType time, RealType dt, int stages)
        { get<i>(lops)->preStep(time, dt, stages); }
      };

      template<int i> struct PostStepOperation {
        static void apply(ArgPtrs& lops)
        { get<i>(lops)->postStep(); }
      };

      template<int i> struct PreStageOperation {
        static void apply(ArgPtrs& lops, RealType time, int r)
        { get<i>(lops)->preStage(time, r); }
      };

      template<int i> struct PostStageOperation {
        static void apply(ArgPtrs& lops)
        { get<i>(lops)->postStage(); }
      };

      template<int i> struct SuggestTimestepOperation {
        static void apply(ArgPtrs& lops, RealType& dt)
        { dt = get<i>(lops)->suggestTimestep(dt); }
      };

    public:
      //! set time for subsequent evaluation
      void setTime (RealType t)
      {
        ForLoop<SetTimeOperation, 0, size-1>::apply(lops, t);
      }

      //! get current time
      RealType getTime () const
      {
        return get<0>(lops)->getTime();
      }

      //! to be called once before each time step
      void preStep (RealType time, RealType dt, int stages)
      {
        ForLoop<PreStepOperation, 0, size-1>::apply(lops, time, dt, stages);
      }

      //! to be called once at the end of each time step
      void postStep ()
      {
        ForLoop<PostStepOperation, 0, size-1>::apply(lops);
      }

      //! to be called once before each stage
      void preStage (RealType time, int r)
      {
        ForLoop<PreStageOperation, 0, size-1>::apply(lops, time, r);
      }

      //! get current stage
      int getStage () const
      {
        return get<0>(lops)->getStage();
      }

      //! to be called once at the end of each stage
      void postStage ()
      {
        ForLoop<PostStageOperation, 0, size-1>::apply(lops);
      }

      //! to be called after stage 1
      /**
       * \note This operator simply chains suggestTimestep() methods of all
       *       the component local operators together and hopes that the
       *       result will be meaningful.
       */
      RealType suggestTimestep (RealType dt) const
      {
        ForLoop<SuggestTimestepOperation, 0, size-1>::apply(lops, dt);
        return dt;
      }

      //! \} Methods for instationary problems
    };

    //! \} group LocalOperatorDefaultImp
  }
}

#endif // DUNE_PDELAB_LOCALOPERATOR_SUM_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/taylorhoodnavierstokes.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_LOCALOPERATOR_TAYLORHOODNAVIERSTOKES_HH
#define DUNE_PDELAB_LOCALOPERATOR_TAYLORHOODNAVIERSTOKES_HH

#include<vector>

#include<dune/common/exceptions.hh>
#include<dune/common/fvector.hh>

#include<dune/geometry/type.hh>
#include<dune/geometry/quadraturerules.hh>
#include<dune/pdelab/gridfunctionspace/localvector.hh>

#include"defaultimp.hh"
#include"pattern.hh"
#include"idefault.hh"
#include"flags.hh"
#include"l2.hh"
#include"stokesparameter.hh"
#include"navierstokesmass.hh"

namespace Dune {
  namespace PDELab {

    //! \addtogroup LocalOperator
    //! \ingroup PDELab
    //! \{

    /** \brief A local operator for the Navier-Stokes equations.

        This class implements a local operator for conforming finite
        element discretizations of the Navier-Stokes equations with
        TaylorHood basis.

        \f{align*}{
        u \cdot \nabla u \cdot v - \nabla \cdot ( \nabla u + (\nabla u)^T + p I) &=& 0 \mbox{ in } \Omega, \\
        \nabla \cdot u &=& 0 \mbox{ in } \Omega \\
        u &=& g \mbox{ on } \partial\Omega_D \\
        -\nu (\nabla u + p I ) \nu &=& j \mbox{ on } \partial\Omega_N \\
        \f}

        As indicated in the equation above, this implementation
        utilizes only scalar Neumann conditions.

      \tparam P A suitable parameter class with the interface of
      TaylorHoodNavierStokesDefaultParameters

        \tparam navier May be set to false, to avoid assembling of
        navier term in case rho=0.

        \tparam q Quadrature order.
    */

    template<typename P>
    class TaylorHoodNavierStokes :
      public FullVolumePattern,
      public LocalOperatorDefaultFlags,
      public InstationaryLocalOperatorDefaultMethods<typename P::Traits::RangeField>
    {
    public:
      //! Boundary condition indicator type
      typedef StokesBoundaryCondition BC;

      static const bool navier = P::assemble_navier;
      static const bool full_tensor = P::assemble_full_tensor;

      // pattern assembly flags
      enum { doPatternVolume = true };

      // residual assembly flags
      enum { doAlphaVolume = true };
      enum { doLambdaVolume = true };
      enum { doLambdaBoundary = true };

      typedef P PhysicalParameters;

      TaylorHoodNavierStokes (const PhysicalParameters & p, int superintegration_order_ = 0)

        : _p(p)
        , superintegration_order(superintegration_order_)
      {}

      // volume integral depending on test and ansatz functions
      template<typename EG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv, R& r) const
      {
        // dimensions
        const int dim = EG::Geometry::mydimension;

        // extract local function spaces
        typedef typename LFSU::template Child<0>::Type LFSU_V_PFS;
        const LFSU_V_PFS& lfsu_v_pfs = lfsu.template child<0>();

        typedef typename LFSU_V_PFS::template Child<0>::Type LFSU_V;
        const unsigned int vsize = lfsu_v_pfs.child(0).size();

        // domain and range field type
        typedef typename LFSU_V::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;
        typedef typename LFSU_V::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeType RT_V;
        typedef typename LFSU_V::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::JacobianType JacobianType_V;


        typedef typename LFSU::template Child<1>::Type LFSU_P;
        const LFSU_P& lfsu_p = lfsu.template child<1>();
        const unsigned int psize = lfsu_p.size();

        typedef typename LFSU_P::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename LFSU_P::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeType RT_P;

        // select quadrature rule
        Dune::GeometryType gt = eg.geometry().type();
        const int v_order = lfsu_v_pfs.child(0).finiteElement().localBasis().order();
        const int det_jac_order = gt.isSimplex() ? 0 : (dim-1);
        const int jac_order = gt.isSimplex() ? 0 : 1;
        const int qorder = 3*v_order - 1 + jac_order + det_jac_order + superintegration_order;
        const Dune::QuadratureRule<DF,dim>& rule = Dune::QuadratureRules<DF,dim>::rule(gt,qorder);

        // loop over quadrature points
        for (const auto& ip : rule)
          {
            // evaluate gradient of shape functions (we assume Galerkin method lfsu=lfsv)
            std::vector<JacobianType_V> js(vsize);
            lfsu_v_pfs.child(0).finiteElement().localBasis().evaluateJacobian(ip.position(),js);

            // transform gradient to real element
            const typename EG::Geometry::JacobianInverseTransposed jac =
              eg.geometry().jacobianInverseTransposed(ip.position());
            std::vector<Dune::FieldVector<RF,dim> > gradphi(vsize);
            for (size_t i=0; i<vsize; i++)
              {
                gradphi[i] = 0.0;
                jac.umv(js[i][0],gradphi[i]);
              }

            // evaluate basis functions
            std::vector<RT_P> psi(psize);
            lfsu_p.finiteElement().localBasis().evaluateFunction(ip.position(),psi);

            // compute u (if Navier term enabled)
            Dune::FieldVector<RF,dim> vu(0.0);

            std::vector<RT_V> phi(vsize);
            if(navier)
              {
                lfsu_v_pfs.child(0).finiteElement().localBasis().evaluateFunction(ip.position(),phi);

                for(int d=0; d<dim; ++d)
                  {
                    const LFSU_V & lfsu_v = lfsu_v_pfs.child(d);
                    for (size_t i=0; i<lfsu_v.size(); i++)
                      vu[d] += x(lfsu_v,i) * phi[i];
                  }
              }

            // Compute velocity jacobian
            Dune::FieldMatrix<RF,dim,dim> jacu(0.0);
            for(int d=0; d<dim; ++d){
              const LFSU_V & lfsu_v = lfsu_v_pfs.child(d);
              for (size_t i=0; i<lfsu_v.size(); i++)
                jacu[d].axpy(x(lfsu_v,i),gradphi[i]);
            }

            // compute pressure
            RT_P func_p(0.0);
            for (size_t i=0; i<lfsu_p.size(); i++)
              func_p += x(lfsu_p,i) * psi[i];

            // Viscosity and density
            const RF mu = _p.mu(eg,ip.position());
            const RF rho = _p.rho(eg,ip.position());

            // geometric weight
            const RF factor = ip.weight() * eg.geometry().integrationElement(ip.position());

            for(int d=0; d<dim; ++d){

              const LFSU_V & lfsu_v = lfsu_v_pfs.child(d);

              //compute u * grad u_d
              const RF u_nabla_u = vu * jacu[d];

              for (size_t i=0; i<vsize; i++){

                // integrate grad u * grad phi_i
                r.accumulate(lfsu_v,i, mu * (jacu[d] * gradphi[i]) * factor);

                // integrate (grad u)^T * grad phi_i
                if (full_tensor)
                  for(int dd=0; dd<dim; ++dd)
                    r.accumulate(lfsu_v,i, mu * (jacu[dd][d] * gradphi[i][dd]) * factor);

                // integrate div phi_i * p
                r.accumulate(lfsu_v,i,- (func_p * gradphi[i][d]) * factor);

                // integrate u * grad u * phi_i
                if(navier)
                  r.accumulate(lfsu_v,i, rho * u_nabla_u * phi[i] * factor);
              }

            }

            // integrate div u * psi_i
            for (size_t i=0; i<psize; i++)
                for(int d=0; d<dim; ++d)
                    // divergence of u is the trace of the velocity jacobian
                    r.accumulate(lfsu_p,i, -1.0 * jacu[d][d] * psi[i] * factor);

          }
      }


      // volume integral depending on test functions
      template<typename EG, typename LFSV, typename R>
      void lambda_volume (const EG& eg, const LFSV& lfsv, R& r) const
      {
        // dimensions
        const int dim = EG::Geometry::mydimension;

        // extract local function spaces
        typedef typename LFSV::template Child<0>::Type LFSV_V_PFS;
        const LFSV_V_PFS& lfsv_v_pfs = lfsv.template child<0>();

        typedef typename LFSV_V_PFS::template Child<0>::Type LFSV_V;
        const unsigned int vsize = lfsv_v_pfs.child(0).size();

        // domain and range field type
        typedef typename LFSV_V::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;
        typedef typename LFSV_V::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeType RT_V;

        typedef typename LFSV::template Child<1>::Type LFSV_P;
        const LFSV_P& lfsv_p = lfsv.template child<1>();
        const unsigned int psize = lfsv_p.size();

        typedef typename LFSV_V::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename LFSV_P::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeType RT_P;

        // select quadrature rule
        Dune::GeometryType gt = eg.geometry().type();
        const int v_order = lfsv_v_pfs.child(0).finiteElement().localBasis().order();
        const int det_jac_order = gt.isSimplex() ?  0 : (dim-1);
        const int qorder = 2*v_order + det_jac_order + superintegration_order;
        const Dune::QuadratureRule<DF,dim>& rule = Dune::QuadratureRules<DF,dim>::rule(gt,qorder);

        // loop over quadrature points
        for (const auto& ip : rule)
          {
            std::vector<RT_V> phi(vsize);
            lfsv_v_pfs.child(0).finiteElement().localBasis().evaluateFunction(ip.position(),phi);

            std::vector<RT_P> psi(psize);
            lfsv_p.finiteElement().localBasis().evaluateFunction(ip.position(),psi);

            // forcing term
            const Dune::FieldVector<RF,dim> f1 = _p.f(eg,ip.position());

            // geometric weight
            const RF factor = ip.weight() * eg.geometry().integrationElement(ip.position());

            for(int d=0; d<dim; ++d){

              const LFSV_V & lfsv_v = lfsv_v_pfs.child(d);

              for (size_t i=0; i<vsize; i++)
                {
                  // integrate f1 * phi_i
                  r.accumulate(lfsv_v,i, -f1[d]*phi[i] * factor);
                }

            }

            const RF g2 = _p.g2(eg,ip.position());

            // integrate div u * psi_i
            for (size_t i=0; i<psize; i++)
              {
                r.accumulate(lfsv_p,i, g2 * psi[i] * factor);
              }

          }
      }


      // residual of boundary term
      template<typename IG, typename LFSV, typename R>
      void lambda_boundary (const IG& ig, const LFSV& lfsv, R& r) const
      {
        // dimensions
        static const unsigned int dim = IG::dimension;
        static const unsigned int dimw = IG::coorddimension;

        // extract local velocity function spaces
        typedef typename LFSV::template Child<0>::Type LFSV_V_PFS;
        const LFSV_V_PFS& lfsv_v_pfs = lfsv.template child<0>();

        typedef typename LFSV_V_PFS::template Child<0>::Type LFSV_V;
        const unsigned int vsize = lfsv_v_pfs.child(0).size();

        typedef typename LFSV_V::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeType RT_V;

        // the range field type (equal for velocity and pressure)
        typedef typename LFSV_V::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;

        // the domain field type (equal for velocity and pressure)
        typedef typename LFSV_V::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;

        // select quadrature rule
        Dune::GeometryType gtface = ig.geometryInInside().type();
        const int v_order = lfsv_v_pfs.child(0).finiteElement().localBasis().order();
        const int det_jac_order = gtface.isSimplex() ? 0 : (dim-2);
        const int jac_order = gtface.isSimplex() ? 0 : 1;
        const int qorder = 2*v_order + det_jac_order + jac_order + superintegration_order;
        const Dune::QuadratureRule<DF,dim-1>& rule = Dune::QuadratureRules<DF,dim-1>::rule(gtface,qorder);

        // loop over quadrature points and integrate normal flux
        for (const auto& ip : rule)
          {
            // evaluate boundary condition type
            typename BC::Type bctype = _p.bctype(ig,ip.position());

            // skip rest if we are on Dirichlet boundary
            if (bctype != BC::StressNeumann)
              continue;

            // position of quadrature point in local coordinates of element
            Dune::FieldVector<DF,dim> local = ig.geometryInInside().global(ip.position());

            // evaluate basis functions
            std::vector<RT_V> phi(vsize);
            lfsv_v_pfs.child(0).finiteElement().localBasis().evaluateFunction(local,phi);

            const RF factor = ip.weight() * ig.geometry().integrationElement(ip.position());
            const Dune::FieldVector<DF,dimw> normal = ig.unitOuterNormal(ip.position());

            // evaluate flux boundary condition
            const Dune::FieldVector<DF,dimw> neumann_stress = _p.j(ig,ip.position(),normal);

            for(unsigned int d=0; d<dim; ++d)
              {

                const LFSV_V & lfsv_v = lfsv_v_pfs.child(d);

                for (size_t i=0; i<vsize; i++)
                  {
                    r.accumulate(lfsv_v,i, neumann_stress[d] * phi[i] * factor);
                  }

              }
          }
      }


      template<typename EG, typename LFSU, typename X, typename LFSV, typename M>
      void jacobian_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv,
                            M& mat) const
      {
        // dimensions
        const int dim = EG::Geometry::mydimension;


        // extract local function spaces
        typedef typename LFSU::template Child<0>::Type LFSU_V_PFS;
        const LFSU_V_PFS& lfsu_v_pfs = lfsu.template child<0>();
        const unsigned int vsize = lfsu_v_pfs.child(0).size();

        typedef typename LFSU_V_PFS::template Child<0>::Type LFSU_V;

        // domain and range field type
        typedef typename LFSU_V::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;
        typedef typename LFSU_V::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeType RT_V;
        typedef typename LFSU_V::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::JacobianType JacobianType_V;


        typedef typename LFSU::template Child<1>::Type LFSU_P;
        const LFSU_P& lfsu_p = lfsu.template child<1>();
        const unsigned int psize = lfsu_p.size();

        typedef typename LFSU_P::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;

        typedef typename LFSU_P::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeType RT_P;

        // select quadrature rule
        Dune::GeometryType gt = eg.geometry().type();
        const int v_order = lfsu_v_pfs.child(0).finiteElement().localBasis().order();
        const int det_jac_order = gt.isSimplex() ? 0 : (dim-1);
        const int jac_order = gt.isSimplex() ? 0 : 1;
        const int qorder = 3*v_order - 1 + jac_order + det_jac_order + superintegration_order;
        const Dune::QuadratureRule<DF,dim>& rule = Dune::QuadratureRules<DF,dim>::rule(gt,qorder);

        // loop over quadrature points
        for (const auto& ip : rule)
          {
            // evaluate gradient of shape functions (we assume Galerkin method lfsu=lfsv)
            std::vector<JacobianType_V> js(vsize);
            lfsu_v_pfs.child(0).finiteElement().localBasis().evaluateJacobian(ip.position(),js);

            // transform gradient to real element
            const typename EG::Geometry::JacobianInverseTransposed jac =
              eg.geometry().jacobianInverseTransposed(ip.position());
            std::vector<Dune::FieldVector<RF,dim> > gradphi(vsize);
            for (size_t i=0; i<vsize; i++)
              {
                gradphi[i] = 0.0;
                jac.umv(js[i][0],gradphi[i]);
              }

            // evaluate basis functions
            std::vector<RT_P> psi(psize);
            lfsu_p.finiteElement().localBasis().evaluateFunction(ip.position(),psi);

            // compute u (if Navier term enabled)
            std::vector<RT_V> phi(vsize);
            Dune::FieldVector<RF,dim> vu(0.0);
            if(navier){
              lfsu_v_pfs.child(0).finiteElement().localBasis().evaluateFunction(ip.position(),phi);

              for(int d = 0; d < dim; ++d){
                const LFSU_V & lfsv_v = lfsu_v_pfs.child(d);
                for(size_t l = 0; l < vsize; ++l)
                  vu[d] += x(lfsv_v,l) * phi[l];
              }
            }

            // Viscosity and density
            const RF mu = _p.mu(eg,ip.position());
            const RF rho = _p.rho(eg,ip.position());

            const RF factor = ip.weight() * eg.geometry().integrationElement(ip.position());

            for(int d=0; d<dim; ++d){

              const LFSU_V & lfsv_v = lfsu_v_pfs.child(d);
              const LFSU_V & lfsu_v = lfsv_v;

              // Derivatives of d-th velocity component
              Dune::FieldVector<RF,dim> gradu_d(0.0);
              if(navier)
                for(size_t l =0; l < vsize; ++l)
                  gradu_d.axpy(x(lfsv_v,l), gradphi[l]);

              for (size_t i=0; i<lfsv_v.size(); i++){

                // integrate grad phi_u_i * grad phi_v_i (viscous force)
                for (size_t j=0; j<lfsv_v.size(); j++){
                  mat.accumulate(lfsv_v,i,lfsu_v,j, mu * (gradphi[i] * gradphi[j]) * factor);

                  // integrate (grad phi_u_i)^T * grad phi_v_i (viscous force)
                  if(full_tensor)
                    for(int dd=0; dd<dim; ++dd){
                      const LFSU_V & lfsu_v = lfsu_v_pfs.child(dd);
                      mat.accumulate(lfsv_v,i,lfsu_v,j, mu * (gradphi[j][d] * gradphi[i][dd]) * factor);
                    }

                }

                // integrate grad_d phi_v_d * p_u (pressure force)
                for (size_t j=0; j<psize; j++)
                  mat.accumulate(lfsv_v,i,lfsu_p,j, - (gradphi[i][d] * psi[j]) * factor);

                if(navier){
                  for(int k =0; k < dim; ++k){
                    const LFSU_V & lfsu_v = lfsu_v_pfs.child(k);

                    const RF pre_factor = factor * rho * gradu_d[k] * phi[i];

                    for(size_t j=0; j< lfsu_v.size(); ++j)
                      mat.accumulate(lfsv_v,i,lfsu_v,j, pre_factor * phi[j]);
                  } // k
                }

                if(navier){
                  const RF pre_factor = factor * rho *  phi[i];
                  for(size_t j=0; j< lfsu_v.size(); ++j)
                    mat.accumulate(lfsv_v,i,lfsu_v,j,  pre_factor * (vu * gradphi[j]));
                }

              }

              for (size_t i=0; i<psize; i++){
                for (size_t j=0; j<lfsu_v.size(); j++)
                  mat.accumulate(lfsu_p,i,lfsu_v,j, - (gradphi[j][d] * psi[i]) * factor);
              }

            } // d

          } // it
      }

    private:
      const P& _p;
      const int superintegration_order;
    };

    //! \} group LocalOperator
  } // namespace PDELab
} // namespace Dune

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/transportccfv.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_TRANSPORTCCFV_HH
#define DUNE_PDELAB_TRANSPORTCCFV_HH
#warning This file is deprecated and will be removed after the Dune-PDELab 2.4 release! Use the local operators from dune/pdelab/localoperator/convectiondiffusionccfv.hh instead!

#include<dune/common/fvector.hh>
#include<dune/geometry/referenceelements.hh>

#include <dune/pdelab/localoperator/defaultimp.hh>

#include"../common/function.hh"
#include"pattern.hh"
#include"flags.hh"
#include"idefault.hh"

namespace Dune {
  namespace PDELab {

    //! traits class for two phase parameter class
    template<typename GV, typename RF>
    struct TransportParameterTraits
    {
      //! \brief the grid view
      typedef GV GridViewType;

      //! \brief Enum for domain dimension
      enum {
        //! \brief dimension of the domain
        dimDomain = GV::dimension
      };

      //! \brief Export type for domain field
      typedef typename GV::Grid::ctype DomainFieldType;

      //! \brief domain type
      typedef Dune::FieldVector<DomainFieldType,dimDomain> DomainType;

      //! \brief domain type
      typedef Dune::FieldVector<DomainFieldType,dimDomain-1> IntersectionDomainType;

      //! \brief Export type for range field
      typedef RF RangeFieldType;

      //! \brief range type
      typedef Dune::FieldVector<RF,GV::dimensionworld> RangeType;

      //! grid types
      typedef typename GV::Traits::template Codim<0>::Entity ElementType;
      typedef typename GV::Intersection IntersectionType;
    };

    //! base class for parameter class
    template<class T, class Imp>
    class TransportSpatialParameterInterface
    {
    public:
      typedef T Traits;

      //! velocity field
      typename Traits::RangeType
      v (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
      {
        return asImp().v(e,x);
      }

      //! scalar diffusion coefficient
      typename Traits::RangeFieldType
      D (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
      {
        return asImp().D(e,x);
      }

      //! source term
      typename Traits::RangeFieldType
      q (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
      {
        return asImp().q(e,x);
      }

      //! boundary condition type function
      /**
       * 0 means Neumann
       * 1 means Dirichlet
       * 2 means Outflow (zero diffusive flux, velocity points outward)
       */
      int
      bc (const typename Traits::IntersectionType& is, const typename Traits::IntersectionDomainType& x) const
      {
        return asImp().bc(is,x);
      }

      //! Dirichlet boundary condition on inflow
      typename Traits::RangeFieldType
      g (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
      {
        return asImp().g(e,x);
      }

      //! Neumann boundary condition
      typename Traits::RangeFieldType
      j (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
      {
        return asImp().j(e,x);
      }

    private:
      Imp& asImp () {return static_cast<Imp &> (*this);}
      const Imp& asImp () const {return static_cast<const Imp &>(*this);}
    };


    /*! Adapter that extracts boundary condition type function from parameter class

      \tparam T  model of ConvectionDiffusionParameterInterface
    */
    template<typename T>
    class BoundaryConditionType_Transport
      : public Dune::PDELab::BoundaryGridFunctionBase<Dune::PDELab::
                                                      BoundaryGridFunctionTraits<typename T::Traits::GridViewType,int,1,
                                                                                 Dune::FieldVector<int,1> >,
                                                      BoundaryConditionType_Transport<T> >
    {
      typename T::Traits::GridViewType gv;
      const T& t;

    public:
      typedef Dune::PDELab::BoundaryGridFunctionTraits<typename T::Traits::GridViewType,int,1,
                                                       Dune::FieldVector<int,1> > Traits;
      typedef Dune::PDELab::BoundaryGridFunctionBase<Traits,BoundaryConditionType_Transport<T> > BaseT;

      BoundaryConditionType_Transport (const typename T::Traits::GridViewType& gv_, const T& t_) : gv(gv_), t(t_) {}

      template<typename I>
      inline void evaluate (const Dune::PDELab::IntersectionGeometry<I>& ig,
                            const typename Traits::DomainType& x,
                            typename Traits::RangeType& y) const
      {
        y = t.bc(ig.intersection(),x);
      }

      //! get a reference to the GridView
      inline const typename T::Traits::GridViewType& getGridView ()
      {
        return gv;
      }
    };


    /*! Adapter that extracts Dirichlet boundary conditions from parameter class

      \tparam T  model of ConvectionDiffusionParameterInterface
    */
    template<typename T>
    class DirichletBoundaryCondition_Transport
      : public GridFunctionBase<Dune::PDELab::GridFunctionTraits<typename T::Traits::GridViewType,
                                                                 typename T::Traits::RangeFieldType,
                                                                 1,Dune::FieldVector<typename T::Traits::RangeFieldType,1> >
                                ,DirichletBoundaryCondition_Transport<T> >
    {
    public:
      typedef Dune::PDELab::GridFunctionTraits<typename T::Traits::GridViewType,
                                               typename T::Traits::RangeFieldType,
                                               1,Dune::FieldVector<typename T::Traits::RangeFieldType,1> > Traits;

      //! constructor
      DirichletBoundaryCondition_Transport (const typename Traits::GridViewType& g_, const T& t_) : g(g_), t(t_) {}

      //! \copydoc GridFunctionBase::evaluate()
      inline void evaluate (const typename Traits::ElementType& e,
                            const typename Traits::DomainType& x,
                            typename Traits::RangeType& y) const
      {
        y = t.g(e,x);
      }

      inline const typename Traits::GridViewType& getGridView () const
      {
        return g;
      }

    private:
      typename Traits::GridViewType g;
      const T& t;
    };

    /**
     * \brief A local operator for a cell-centered finite volume scheme for
     * the transport equation
     *
     * \f$\nabla \cdot \{v u - D \nabla u \} = q\f$ in \f$\Omega\f$
     * \f$u = g\f$ on \f$\Gamma_D\f$
     * \f$\{v u - D \nabla u \} \cdot \nu = j\f$ on \f$\Gamma_N\f$
     * outflow on \f$\Gamma_O\f$
     *
     * Can be used for stationary and time-dependent computations
     *
     * \tparam TP parameter class implementing ComponentTransportParameterInterface
     */
    template<typename TP>
    class CCFVSpatialTransportOperator :
      public NumericalJacobianApplySkeleton<CCFVSpatialTransportOperator<TP> >,
      public NumericalJacobianSkeleton<CCFVSpatialTransportOperator<TP> >,
      public NumericalJacobianApplyBoundary<CCFVSpatialTransportOperator<TP> >,
      public NumericalJacobianBoundary<CCFVSpatialTransportOperator<TP> >,
      public NumericalJacobianApplyVolumePostSkeleton<CCFVSpatialTransportOperator<TP> >,
      public NumericalJacobianVolumePostSkeleton<CCFVSpatialTransportOperator<TP> >,
      public FullSkeletonPattern,
      public FullVolumePattern,
      public LocalOperatorDefaultFlags,
      public InstationaryLocalOperatorDefaultMethods<typename TP::Traits::RangeFieldType>
    {
      enum { dim = TP::Traits::GridViewType::dimension };

    public:
      // pattern assembly flags
      enum { doPatternVolume = true };
      enum { doPatternSkeleton = true };

      // residual assembly flags
      enum { doAlphaVolume  = true };
      enum { doAlphaSkeleton  = true };
      enum { doAlphaVolumePostSkeleton = true };
      enum { doAlphaBoundary  = true };
      enum { doLambdaVolume    = true };

      enum { doSkeletonTwoSided = true }; // need to see face from both sides for CFL calculation

      DUNE_DEPRECATED_MSG("Deprecated in Dune-PDELab 2.4, use the local operator ConvectionDiffusionCCFV instead!")
      CCFVSpatialTransportOperator (TP& tp_)
        : tp(tp_)
      {
      }

      // volume integral depending on test and ansatz functions
      template<typename EG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv, R& r) const
      {
        cellinflux = 0.0; // prepare dt computation
      }

      // jacobian of volume term
      template<typename EG, typename LFSU, typename X, typename LFSV, typename M>
      void jacobian_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv,
                            M& mat) const
      {
        // do nothing; alpha_volume only needed for dt computations
      }

      // skeleton integral depending on test and ansatz functions
      // each face is only visited ONCE!
      template<typename IG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_skeleton (const IG& ig,
                           const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                           const LFSU& lfsu_n, const X& x_n, const LFSV& lfsv_n,
                           R& r_s, R& r_n) const
      {
        // domain and range field type
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;

        // face geometry
        const Dune::FieldVector<DF,IG::dimension-1>&
          face_local = Dune::ReferenceElements<DF,IG::dimension-1>::general(ig.geometry().type()).position(0,0);
        RF face_volume = ig.geometry().volume();

        // face center in element coordinates
        Dune::FieldVector<DF,IG::dimension> face_center_in_element = ig.geometryInInside().global(face_local);

        // evaluate velocity
        typename TP::Traits::RangeType v(tp.v(*(ig.inside()),face_center_in_element));

        // the normal velocity
        RF vn = v*ig.centerUnitOuterNormal();

        // convective flux
        RF u_upwind=0;
        if (vn>=0) u_upwind = x_s(lfsu_s,0); else u_upwind = x_n(lfsu_n,0);
        r_s.accumulate(lfsu_s,0,(u_upwind*vn)*face_volume);
        if (vn>=0)
          cellinflux += vn*face_volume; // dt computation

        // evaluate diffusion coefficients
        const Dune::FieldVector<DF,IG::dimension>&
          inside_local = Dune::ReferenceElements<DF,IG::dimension>::general(ig.inside()->type()).position(0,0);
        const Dune::FieldVector<DF,IG::dimension>&
          outside_local = Dune::ReferenceElements<DF,IG::dimension>::general(ig.outside()->type()).position(0,0);
        typename TP::Traits::RangeFieldType D_inside = tp.D(*(ig.inside()),inside_local);
        typename TP::Traits::RangeFieldType D_outside = tp.D(*(ig.outside()),outside_local);
        typename TP::Traits::RangeFieldType D_avg = 2.0/(1.0/(D_inside+1E-30) + 1.0/(D_outside+1E-30));

        // distance between cell centers in global coordinates
        Dune::FieldVector<DF,IG::dimension>
          inside_global = ig.inside()->geometry().center();
        Dune::FieldVector<DF,IG::dimension>
          outside_global = ig.outside()->geometry().center();
        inside_global -= outside_global;
        RF distance = inside_global.two_norm();

        // diffusive flux
        // note: we do only one-sided evaluation here
        r_s.accumulate(lfsu_s,0,-(D_avg*(x_n(lfsu_n,0)-x_s(lfsu_s,0))/distance)*face_volume);
      }

      // post skeleton: compute time step allowable for cell; to be done later
      template<typename EG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_volume_post_skeleton(const EG& eg, const LFSU& lfsu, const X& x,
                                      const LFSV& lfsv, R& r) const
      {
        // domain and range field type
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        const int dim = EG::Geometry::dimension;

        if (!first_stage) return; // time step calculation is only done in first stage

        // cell center
        const Dune::FieldVector<DF,dim>&
          inside_local = Dune::ReferenceElements<DF,dim>::general(eg.entity().type()).position(0,0);

        // compute optimal dt for this cell
        typename TP::Traits::RangeFieldType cellcapacity = tp.c(eg.entity(),inside_local)*eg.geometry().volume();
        typename TP::Traits::RangeFieldType celldt = cellcapacity/(cellinflux+1E-30);
        dtmin = std::min(dtmin,celldt);
      }

      // skeleton integral depending on test and ansatz functions
      // We put the Dirchlet evaluation also in the alpha term to save some geometry evaluations
      template<typename IG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_boundary (const IG& ig,
                           const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                           R& r_s) const
      {
        // domain and range field type
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;

        // face geometry
        const Dune::FieldVector<DF,IG::dimension-1>&
          face_local = Dune::ReferenceElements<DF,IG::dimension-1>::general(ig.geometry().type()).position(0,0);
        RF face_volume = ig.geometry().volume();
        Dune::FieldVector<DF,dim> face_center_in_element = ig.geometryInInside().global(face_local);

        // evaluate boundary condition type
        int bc = tp.bc(ig.intersection(),face_local);

        // do things depending on boundary condition type
        if (bc==0) // Neumann boundary
          {
            typename TP::Traits::RangeFieldType j = tp.j(*(ig.inside()),face_center_in_element);
            r_s.accumulate(lfsu_s,0,j*face_volume);
            return;
          }

        // evaluate velocity
        typename TP::Traits::RangeType v(tp.v(*(ig.inside()),face_center_in_element));

        // the normal velocity
        RF vn = v*ig.centerUnitOuterNormal();
        if (vn>=0)
          cellinflux += vn*face_volume; // dt computation

        if (bc==2) // Outflow boundary
          {
            r_s.accumulate(lfsu_s,0,vn*x_s(lfsu_s,0)*face_volume);
            return;
          }

        if (bc==1) // Dirichlet boundary
          {
            typename TP::Traits::RangeFieldType g;
            if (vn>=0) g=x_s(lfsu_s,0); else g=tp.g(*(ig.inside()),face_center_in_element);
            const Dune::FieldVector<DF,IG::dimension>&
              inside_local = Dune::ReferenceElements<DF,IG::dimension>::general(ig.inside()->type()).position(0,0);
            typename TP::Traits::RangeFieldType D_inside = tp.D(*(ig.inside()),inside_local);
            Dune::FieldVector<DF,IG::dimension>
              inside_global = ig.inside()->geometry().center();
            Dune::FieldVector<DF,IG::dimension>
              outside_global = ig.geometry().center();
            inside_global -= outside_global;
            RF distance = inside_global.two_norm();
            r_s.accumulate(lfsu_s,0,(g*vn - D_inside*(g-x_s(lfsu_s,0))/distance)*face_volume);
            return;
          }
      }

      // volume integral depending only on test functions
      template<typename EG, typename LFSV, typename R>
      void lambda_volume (const EG& eg, const LFSV& lfsv, R& r) const
      {
        // domain and range field type
        typedef typename LFSV::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        const int dim = EG::Geometry::dimension;

        // cell center
        const Dune::FieldVector<DF,dim>&
          inside_local = Dune::ReferenceElements<DF,dim>::general(eg.entity().type()).position(0,0);

        // evaluate source term
        typename TP::Traits::RangeFieldType q = tp.q(eg.entity(),inside_local);

        r.accumulate(lfsv,0,-q*eg.geometry().volume());
      }

      //! set time in parameter class
      void setTime (typename TP::Traits::RangeFieldType t)
      {
      }

      //! to be called once before each time step
      void preStep (typename TP::Traits::RangeFieldType time, typename TP::Traits::RangeFieldType dt,
                    int stages)
      {
      }

      //! to be called once before each stage
      void preStage (typename TP::Traits::RangeFieldType time, int r)
      {
        if (r==1)
          {
            first_stage = true;
            dtmin = 1E100;
          }
        else first_stage = false;
      }

      //! to be called once at the end of each stage
      void postStage ()
      {
      }

      //! to be called once before each stage
      typename TP::Traits::RangeFieldType suggestTimestep (typename TP::Traits::RangeFieldType dt) const
      {
        return dtmin;
      }

    private:
      TP& tp;
      bool first_stage;
      mutable typename TP::Traits::RangeFieldType dtmin; // accumulate minimum dt here
      mutable typename TP::Traits::RangeFieldType cellinflux;
    };


    //! base class for parameter class
    template<class T, class Imp>
    class TransportTemporalParameterInterface
    {
    public:
      typedef T Traits;

      //! source term
      typename Traits::RangeFieldType
      c (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
      {
        return asImp().c(e,x);
      }

    private:
      Imp& asImp () {return static_cast<Imp &> (*this);}
      const Imp& asImp () const {return static_cast<const Imp &>(*this);}
    };

    /** a local operator for the storage operator
     *
     * \f{align*}{
     \int_\Omega c(x) uv dx
     * \f}
     */
    template<class TP>
    class CCFVTemporalOperator : public NumericalJacobianApplyVolume<CCFVTemporalOperator<TP> >,
                                 public FullVolumePattern,
                                 public LocalOperatorDefaultFlags,
                                 public InstationaryLocalOperatorDefaultMethods<typename TP::Traits::RangeFieldType>
    {
    public:
      // pattern assembly flags
      enum { doPatternVolume = true };

      // residual assembly flags
      enum { doAlphaVolume = true };

      DUNE_DEPRECATED_MSG("Deprecated in Dune-PDELab 2.4, use the local operator ConvectionDiffusionCCFVTemporalOperator instead!")
      CCFVTemporalOperator (TP& tp_)
        : tp(tp_)
      {
      }

      // volume integral depending on test and ansatz functions
      template<typename EG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv, R& r) const
      {
        // domain and range field type
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;

        // dimensions
        const int dim = EG::Geometry::dimension;

        // cell center
        const Dune::FieldVector<DF,dim>&
          inside_local = Dune::ReferenceElements<DF,dim>::general(eg.entity().type()).position(0,0);

        // evaluate capacity
        typename TP::Traits::RangeFieldType c = tp.c(eg.entity(),inside_local);

        // residual contribution
        r.accumulate(lfsu,0,c*x(lfsu,0)*eg.geometry().volume());
      }

      // jacobian of volume term
      template<typename EG, typename LFSU, typename X, typename LFSV, typename M>
      void jacobian_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv,
                            M& mat) const
      {
        // domain and range field type
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;

        // dimensions
        const int dim = EG::Geometry::dimension;

        // cell center
        const Dune::FieldVector<DF,dim>&
          inside_local = Dune::ReferenceElements<DF,dim>::general(eg.entity().type()).position(0,0);

        // evaluate capacity
        typename TP::Traits::RangeFieldType c = tp.c(eg.entity(),inside_local);

        // residual contribution
        mat.accumulate(lfsu,0,lfsu,0,c*eg.geometry().volume());
      }

    private:
      TP& tp;
    };

  }
}

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/twophaseccfv.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_TWOPHASEOP_HH
#define DUNE_PDELAB_TWOPHASEOP_HH

#include<dune/common/exceptions.hh>
#include<dune/common/fvector.hh>
#include<dune/geometry/referenceelements.hh>
#include<dune/localfunctions/raviartthomas/raviartthomascube.hh>

#include <dune/pdelab/localoperator/defaultimp.hh>

#include"../common/function.hh"
#include"pattern.hh"
#include"flags.hh"
#include"idefault.hh"

namespace Dune {
  namespace PDELab {

    //! traits class for two phase parameter class
    template<typename GV, typename RF>
    struct TwoPhaseParameterTraits
    {
      //! \brief the grid view
      typedef GV GridViewType;

      //! \brief Enum for domain dimension
      enum {
        //! \brief dimension of the domain
        dimDomain = GV::dimension
      };

      //! \brief Export type for domain field
      typedef typename GV::Grid::ctype DomainFieldType;

      //! \brief domain type
      typedef Dune::FieldVector<DomainFieldType,dimDomain> DomainType;

      //! \brief domain type
      typedef Dune::FieldVector<DomainFieldType,dimDomain-1> IntersectionDomainType;

      //! \brief Export type for range field
      typedef RF RangeFieldType;

      //! \brief range type
      typedef Dune::FieldVector<RF,GV::dimensionworld> RangeType;

      //! \brief permeability tensor type
      typedef RangeFieldType PermTensorType;

      //! grid types
      typedef typename GV::Traits::template Codim<0>::Entity ElementType;
      typedef typename GV::Intersection IntersectionType;
    };

    template<typename GV, typename RF>
    struct TwoPhaseFullTensorParameterTraits : TwoPhaseParameterTraits<GV, RF>
    {
      typedef TwoPhaseParameterTraits<GV, RF> Base;
      typedef typename Base::RangeFieldType RangeFieldType;

      //! \brief permeability tensor type
      typedef Dune::FieldMatrix<RangeFieldType,Base::dimDomain,Base::dimDomain> PermTensorType;
    };

    //! base class for parameter class
    template<class T, class Imp>
    class TwoPhaseParameterInterface
    {
    public:
      typedef T Traits;

      //! porosity
      typename Traits::RangeFieldType
      phi (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
      {
        return asImp().phi(e,x);
      }

      //! capillary pressure function
      typename Traits::RangeFieldType
      pc (const typename Traits::ElementType& e, const typename Traits::DomainType& x,
          typename Traits::RangeFieldType s_l) const
      {
        return asImp().pc(e,x,s_l);
      }

      //! inverse capillary pressure function
      typename Traits::RangeFieldType
      s_l (const typename Traits::ElementType& e, const typename Traits::DomainType& x,
           typename Traits::RangeFieldType pc) const
      {
        return asImp().s_l(e,x,pc);
      }

      //! liquid phase relative permeability
      typename Traits::RangeFieldType
      kr_l (const typename Traits::ElementType& e, const typename Traits::DomainType& x,
            typename Traits::RangeFieldType s_l) const
      {
        return asImp().kr_l(e,x,s_l);
      }

      //! gas phase relative permeability
      typename Traits::RangeFieldType
      kr_g (const typename Traits::ElementType& e, const typename Traits::DomainType& x,
            typename Traits::RangeFieldType s_g) const
      {
        return asImp().kr_g(e,x,s_g);
      }

      //! liquid phase viscosity
      typename Traits::RangeFieldType
      mu_l (const typename Traits::ElementType& e, const typename Traits::DomainType& x,
            typename Traits::RangeFieldType p_l) const
      {
        return asImp().mu_l(e,x,p_l);
      }

      //! gas phase viscosity
      typename Traits::RangeFieldType
      mu_g (const typename Traits::ElementType& e, const typename Traits::DomainType& x,
            typename Traits::RangeFieldType p_g) const
      {
        return asImp().mu_l(e,x,p_g);
      }

      //! absolute permeability (scalar!)
      typename Traits::PermTensorType
      k_abs (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
      {
        return asImp().k_abs(e,x);
      }

      //! gravity vector
      const typename Traits::RangeType& gravity () const
      {
        return asImp().gravity();
      }

      //! liquid phase molar density
      template<typename E>
      typename Traits::RangeFieldType
      nu_l (const typename Traits::ElementType& e, const typename Traits::DomainType& x,
            typename Traits::RangeFieldType p_l) const
      {
        return asImp().nu_l(e,x,p_l);
      }

      //! gas phase molar density
      typename Traits::RangeFieldType
      nu_g (const typename Traits::ElementType& e, const typename Traits::DomainType& x,
            typename Traits::RangeFieldType p_g) const
      {
        return asImp().nu_g(e,x,p_g);
      }

      //! liquid phase mass density
      typename Traits::RangeFieldType
      rho_l (const typename Traits::ElementType& e, const typename Traits::DomainType& x,
             typename Traits::RangeFieldType p_l) const
      {
        return asImp().rho_l(e,x,p_l);
      }

      //! gas phase mass density
      typename Traits::RangeFieldType
      rho_g (const typename Traits::ElementType& e, const typename Traits::DomainType& x,
             typename Traits::RangeFieldType p_g) const
      {
        return asImp().rho_g(e,x,p_g);
      }

      //! liquid phase boundary condition type
      int
      bc_l (const typename Traits::IntersectionType& is, const typename Traits::IntersectionDomainType& x, typename Traits::RangeFieldType time) const
      {
        return asImp().bc_l(is,x,time);
      }

      //! gas phase boundary condition type
      int
      bc_g (const typename Traits::IntersectionType& is, const typename Traits::IntersectionDomainType& x, typename Traits::RangeFieldType time) const
      {
        return asImp().bc_g(is,x,time);
      }

      //! liquid phase Dirichlet boundary condition
      typename Traits::RangeFieldType
      g_l (const typename Traits::IntersectionType& is, const typename Traits::IntersectionDomainType& x, typename Traits::RangeFieldType time) const
      {
        return asImp().g_l(is,x,time);
      }

      //! gas phase Dirichlet boundary condition
      typename Traits::RangeFieldType
      g_g (const typename Traits::IntersectionType& is, const typename Traits::IntersectionDomainType& x, typename Traits::RangeFieldType time) const
      {
        return asImp().g_g(is,x,time);
      }

      //! liquid phase Neumann boundary condition
      typename Traits::RangeFieldType
      j_l (const typename Traits::IntersectionType& is, const typename Traits::IntersectionDomainType& x, typename Traits::RangeFieldType time) const
      {
        return asImp().j_l(is,x,time);
      }

      //! gas phase Neumann boundary condition
      typename Traits::RangeFieldType
      j_g (const typename Traits::IntersectionType& is, const typename Traits::IntersectionDomainType& x, typename Traits::RangeFieldType time) const
      {
        return asImp().j_g(is,x,time);
      }

      //! liquid phase source term
      typename Traits::RangeFieldType
      q_l (const typename Traits::ElementType& e, const typename Traits::DomainType& x,
           typename Traits::RangeFieldType time) const
      {
        return asImp().q_l(e,x,time);
      }

      //! gas phase source term
      typename Traits::RangeFieldType
      q_g (const typename Traits::ElementType& e, const typename Traits::DomainType& x,
           typename Traits::RangeFieldType time) const
      {
        return asImp().q_g(e,x,time);
      }

    private:
      Imp& asImp () {return static_cast<Imp &> (*this);}
      const Imp& asImp () const {return static_cast<const Imp &>(*this);}
    };


    // a local operator for solving the two-phase flow in pressure-pressure formulation
    // with two-point flux approximation
    // TP : parameter class, see above
    // V  : Vector holding last time step
    template<typename TP>
    class TwoPhaseTwoPointFluxOperator
      : public NumericalJacobianSkeleton<TwoPhaseTwoPointFluxOperator<TP> >,
        public NumericalJacobianApplySkeleton<TwoPhaseTwoPointFluxOperator<TP> >,

        public NumericalJacobianBoundary<TwoPhaseTwoPointFluxOperator<TP> >,
        public NumericalJacobianApplyBoundary<TwoPhaseTwoPointFluxOperator<TP> >,

        public FullSkeletonPattern,
        public FullVolumePattern,
        public LocalOperatorDefaultFlags,

        public InstationaryLocalOperatorDefaultMethods<typename TP::Traits::RangeFieldType>
    {
      enum { dim = TP::Traits::GridViewType::dimension };
      enum { liquid = 0 };
      enum { gas = 1 };

      typedef typename TP::Traits::RangeFieldType Real;
    public:
      // pattern assembly flags
      enum { doPatternVolume = true };
      enum { doPatternSkeleton = true };

      // residual assembly flags
      enum { doAlphaSkeleton  = true };
      enum { doAlphaBoundary  = true };
      enum { doLambdaVolume   = true };
      enum { doLambdaBoundary = true };

      //! constructor: pass parameter object
      TwoPhaseTwoPointFluxOperator (const TP& tp_, Real scale_l_=1.0, Real scale_g_=1.0)
        : tp(tp_), scale_l(scale_l_), scale_g(scale_g_)
      {}

      // volume integral depending only on test functions
      template<typename EG, typename LFSV, typename R>
      void lambda_volume (const EG& eg, const LFSV& lfsv, R& r) const
      {
        // select the two components
        typedef typename LFSV::template Child<liquid>::Type PLSpace;

        // domain and range field type
        typedef typename PLSpace::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename PLSpace::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;

        // cell geometry
        const Dune::FieldVector<DF,dim>&
          cell_center_local = Dune::ReferenceElements<DF,dim>::general(eg.geometry().type()).position(0,0);
        RF cell_volume = eg.geometry().volume();

        // contribution from source term
        r.accumulate(lfsv, liquid, -scale_l * tp.q_l(eg.entity(),cell_center_local,time) * cell_volume);
        r.accumulate(lfsv, gas, -scale_g * tp.q_g(eg.entity(),cell_center_local,time) * cell_volume);
      }

      // skeleton integral depending on test and ansatz functions
      // each face is only visited ONCE!
      template<typename IG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_skeleton (const IG& ig,
                           const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                           const LFSU& lfsu_n, const X& x_n, const LFSV& lfsv_n,
                           R& r_s, R& r_n) const
      {
        // select the two components
        typedef typename LFSV::template Child<0>::Type PLSpace;

        // domain and range field type
        typedef typename PLSpace::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename PLSpace::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;

        // cell geometries
        const Dune::FieldVector<DF,dim>&
          inside_cell_center_local = Dune::ReferenceElements<DF,dim>::general(ig.inside()->type()).position(0,0);
        const Dune::FieldVector<DF,dim>&
          outside_cell_center_local = Dune::ReferenceElements<DF,dim>::general(ig.outside()->type()).position(0,0);
        Dune::FieldVector<DF,IG::dimension>
          inside_cell_center_global = ig.inside()->geometry().center();
        Dune::FieldVector<DF,IG::dimension>
          outside_cell_center_global = ig.outside()->geometry().center();

        // distance of cell centers
        Dune::FieldVector<DF,dim> d(outside_cell_center_global);
        d -= inside_cell_center_global;
        RF distance = d.two_norm();

        // face geometry
        const Dune::FieldVector<DF,IG::dimension-1>&
          face_local = Dune::ReferenceElements<DF,IG::dimension-1>::general(ig.geometry().type()).position(0,0);
        RF face_volume = ig.geometry().volume();

        // absolute permeability
        RF k_abs_inside = tp.k_abs(*(ig.inside()),inside_cell_center_local);
        RF k_abs_outside = tp.k_abs(*(ig.outside()),outside_cell_center_local);

        // gravity times normal
        RF gn = tp.gravity()*ig.unitOuterNormal(face_local);

        // liquid phase calculation
        RF rho_l_inside = tp.rho_l(*(ig.inside()),inside_cell_center_local,x_s(lfsu_s,liquid));
        RF rho_l_outside = tp.rho_l(*(ig.outside()),outside_cell_center_local,x_n(lfsu_n,liquid));
        RF w_l = (x_s(lfsu_s,liquid)-x_n(lfsu_n,liquid))/distance + aavg(rho_l_inside,rho_l_outside)*gn; // determines direction
        RF pc_upwind, s_l_upwind, s_g_upwind;
        RF nu_l = aavg(tp.nu_l(*(ig.inside()),inside_cell_center_local,x_s(lfsu_s,liquid)),
                       tp.nu_l(*(ig.outside()),outside_cell_center_local,x_n(lfsu_n,liquid)));
        if (w_l>=0) // upwind capillary pressure on face
          {
            pc_upwind = x_s(lfsu_s,gas)-x_s(lfsu_s,liquid);
            s_l_upwind = tp.s_l(*(ig.inside()),inside_cell_center_local,pc_upwind);
          }
        else
          {
            pc_upwind = x_n(lfsu_n,gas)-x_n(lfsu_n,liquid);
            s_l_upwind = tp.s_l(*(ig.outside()),outside_cell_center_local,pc_upwind);
          }
        s_g_upwind = 1-s_l_upwind;
        RF lambda_l_inside = tp.kr_l(*(ig.inside()),inside_cell_center_local,s_l_upwind)/
          tp.mu_l(*(ig.inside()),inside_cell_center_local,x_s(lfsu_s,liquid));
        RF lambda_l_outside = tp.kr_l(*(ig.outside()),outside_cell_center_local,s_l_upwind)/
          tp.mu_l(*(ig.outside()),outside_cell_center_local,x_n(lfsu_n,liquid));
        RF sigma_l = havg(lambda_l_inside*k_abs_inside,lambda_l_outside*k_abs_outside);

        r_s.accumulate(lfsv_s,liquid, scale_l * nu_l * sigma_l * w_l * face_volume);
        r_n.accumulate(lfsv_n,liquid, -scale_l * nu_l * sigma_l * w_l * face_volume);

        // gas phase calculation
        RF rho_g_inside = tp.rho_g(*(ig.inside()),inside_cell_center_local,x_s(lfsu_s,gas));
        RF rho_g_outside = tp.rho_g(*(ig.outside()),outside_cell_center_local,x_n(lfsu_n,gas));
        RF w_g = (x_s(lfsu_s,gas)-x_n(lfsu_n,gas))/distance + aavg(rho_g_inside,rho_g_outside)*gn; // determines direction
        RF nu_g = aavg(tp.nu_g(*(ig.inside()),inside_cell_center_local,x_s(lfsu_s,gas)),
                       tp.nu_g(*(ig.outside()),outside_cell_center_local,x_n(lfsu_n,gas)));
        if (w_l*w_g<=0) // new evaluation necessary only if signs differ
          {
            if (w_g>=0) // upwind capillary pressure on face
              {
                pc_upwind = x_s(lfsu_s,gas)-x_s(lfsu_s,liquid);
                s_l_upwind = tp.s_l(*(ig.inside()),inside_cell_center_local,pc_upwind);
              }
            else
              {
                pc_upwind = x_n(lfsu_n,gas)-x_n(lfsu_n,liquid);
                s_l_upwind = tp.s_l(*(ig.outside()),outside_cell_center_local,pc_upwind);
              }
            s_g_upwind = 1-s_l_upwind;
          }
        RF lambda_g_inside = tp.kr_g(*(ig.inside()),inside_cell_center_local,s_g_upwind)/
          tp.mu_g(*(ig.inside()),inside_cell_center_local,x_s(lfsu_s,gas));
        RF lambda_g_outside = tp.kr_g(*(ig.outside()),outside_cell_center_local,s_g_upwind)/
          tp.mu_g(*(ig.outside()),outside_cell_center_local,x_n(lfsu_n,gas));
        RF sigma_g = havg(lambda_g_inside*k_abs_inside,lambda_g_outside*k_abs_outside);

        r_s.accumulate(lfsv_s, gas, scale_g * nu_g * sigma_g * w_g * face_volume);
        r_n.accumulate(lfsv_n, gas, -scale_g * nu_g * sigma_g * w_g * face_volume);
      }

      // skeleton integral depending on test and ansatz functions
      // We put the Dirchlet evaluation also in the alpha term to save some geometry evaluations
      template<typename IG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_boundary (const IG& ig,
                           const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                           R& r_s) const
      {
        // select the two components
        typedef typename LFSV::template Child<0>::Type PLSpace;

        // domain and range field type
        typedef typename PLSpace::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename PLSpace::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;

        // face geometry
        const Dune::FieldVector<DF,dim-1>&
          face_local = Dune::ReferenceElements<DF,dim-1>::general(ig.geometry().type()).position(0,0);
        RF face_volume = ig.geometry().volume();

        // evaluate boundary condition type
        int bc_l = tp.bc_l(ig.intersection(),face_local,time);
        int bc_g = tp.bc_g(ig.intersection(),face_local,time);
        if (bc_l!=1 && bc_g!=1) return; // no Dirichlet boundary conditions

        // cell geometry
        const Dune::FieldVector<DF,dim>&
          inside_cell_center_local = Dune::ReferenceElements<DF,dim>::general(ig.inside()->type()).position(0,0);
        Dune::FieldVector<DF,dim>
          inside_cell_center_global = ig.inside()->geometry().global(inside_cell_center_local);

        // distance of cell center to boundary
        Dune::FieldVector<DF,dim> d = ig.geometry().global(face_local);
        d -= inside_cell_center_global;
        RF distance = d.two_norm();

        // absolute permeability
        RF k_abs_inside = tp.k_abs(*(ig.inside()),inside_cell_center_local);

        // gravity times normal
        RF gn = tp.gravity()*ig.unitOuterNormal(face_local);

        // liquid phase Dirichlet boundary
        if (bc_l==1)
          {
            RF rho_l_inside = tp.rho_l(*(ig.inside()),inside_cell_center_local,x_s(lfsu_s,liquid));
            RF g_l = tp.g_l(ig.intersection(),face_local,time);
            RF w_l = (x_s(lfsu_s,liquid)-g_l)/distance + rho_l_inside*gn;
            RF s_l = tp.s_l(*(ig.inside()),inside_cell_center_local,x_s(lfsu_s,gas)-x_s(lfsu_s,liquid));
            RF lambda_l_inside = tp.kr_l(*(ig.inside()),inside_cell_center_local,s_l)/
              tp.mu_l(*(ig.inside()),inside_cell_center_local,x_s(lfsu_s,liquid));
            RF sigma_l = lambda_l_inside*k_abs_inside;
            RF nu_l = tp.nu_l(*(ig.inside()),inside_cell_center_local,x_s(lfsu_s,liquid));
            r_s.accumulate(lfsv_s, liquid, scale_l * nu_l * sigma_l * w_l * face_volume);
          }

        // gas phase Dirichlet boundary
        if (bc_g==1)
          {
            RF rho_g_inside = tp.rho_g(*(ig.inside()),inside_cell_center_local,x_s(lfsu_s,gas));
            RF g_g = tp.g_g(ig.intersection(),face_local,time);
            RF w_g = (x_s(lfsu_s,gas)-g_g)/distance + rho_g_inside*gn;
            RF s_l = tp.s_l(*(ig.inside()),inside_cell_center_local,x_s(lfsu_s,gas)-x_s(lfsu_s,liquid));
            RF s_g = 1-s_l;
            RF lambda_g_inside = tp.kr_g(*(ig.inside()),inside_cell_center_local,s_g)/
              tp.mu_g(*(ig.inside()),inside_cell_center_local,x_s(lfsu_s,gas));
            RF sigma_g = lambda_g_inside*k_abs_inside;
            RF nu_g = tp.nu_g(*(ig.inside()),inside_cell_center_local,x_s(lfsu_s,gas));
            r_s.accumulate(lfsv_s, gas, scale_l * nu_g * sigma_g * w_g * face_volume);
          }
      }

      // boundary integral independent of ansatz functions
      template<typename IG, typename LFSV, typename R>
      void lambda_boundary (const IG& ig, const LFSV& lfsv, R& r_s) const
      {
        // select the two components
        typedef typename LFSV::template Child<0>::Type PLSpace;

        // domain and range field type
        typedef typename PLSpace::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename PLSpace::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;

        // face geometry
        const Dune::FieldVector<DF,dim-1>&
          face_local = Dune::ReferenceElements<DF,dim-1>::general(ig.geometry().type()).position(0,0);
        RF face_volume = ig.geometry().integrationElement(face_local)*
          Dune::ReferenceElements<DF,dim-1>::general(ig.geometry().type()).volume();

        // evaluate boundary condition type
        int bc_l = tp.bc_l(ig.intersection(),face_local,time);
        int bc_g = tp.bc_g(ig.intersection(),face_local,time);
        if (bc_l!=0 && bc_g!=0) return; // no Neumann boundary conditions

        // liquid phase Neumann boundary
        if (bc_l==0)
          {
            RF j_l = tp.j_l(ig.intersection(),face_local,time);
            r_s.accumulate(lfsv, liquid, scale_l * j_l * face_volume);
          }

        // gas phase Neumann boundary
        if (bc_g==0)
          {
            RF j_g = tp.j_g(ig.intersection(),face_local,time);
            r_s.accumulate(lfsv, gas, scale_g * j_g * face_volume);
          }
      }

      //! set time for subsequent evaluation
      void setTime (typename TP::Traits::RangeFieldType t)
      {
        time = t;
      }

    private:
      const TP& tp;  // two phase parameter class
      typename TP::Traits::RangeFieldType time;
      Real scale_l, scale_g;

      template<typename T>
      T aavg (T a, T b) const
      {
        return 0.5*(a+b);
      }

      template<typename T>
      T havg (T a, T b) const
      {
        T eps = 1E-30;
        return 2.0/(1.0/(a+eps) + 1.0/(b+eps));
      }
    };


    /** a local operator for the storage operator
     *
     * \f{align*}{
     \int_\Omega c(x) uv dx
     * \f}
     */
    template<class TP>
    class TwoPhaseOnePointTemporalOperator
      : public NumericalJacobianVolume<TwoPhaseOnePointTemporalOperator<TP> >,
        public NumericalJacobianApplyVolume<TwoPhaseOnePointTemporalOperator<TP> >,
        public FullVolumePattern,
        public LocalOperatorDefaultFlags,
        public InstationaryLocalOperatorDefaultMethods<typename TP::Traits::RangeFieldType>
    {
      enum { dim = TP::Traits::GridViewType::dimension };
      enum { liquid = 0 };
      enum { gas = 1 };

      typedef typename TP::Traits::RangeFieldType Real;

    public:
      // pattern assembly flags
      enum { doPatternVolume = true };

      // residual assembly flags
      enum { doAlphaVolume = true };

      TwoPhaseOnePointTemporalOperator (TP& tp_, Real scale_l_=1.0, Real scale_g_=1.0)
        : tp(tp_), scale_l(scale_l_), scale_g(scale_g_)
      {
      }

      //! set time for subsequent evaluation
      void setTime (typename TP::Traits::RangeFieldType t)
      {
        time = t;
      }

      // volume integral depending on test and ansatz functions
      template<typename EG, typename LFSU, typename X, typename LFSV, typename R>
      void alpha_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv, R& r) const
      {
        // select the two components
        typedef typename LFSV::template Child<0>::Type PLSpace;

        // domain and range field type
        typedef typename PLSpace::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename PLSpace::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;

        // cell geometry
        const Dune::FieldVector<DF,dim>&
          cell_center_local = Dune::ReferenceElements<DF,dim>::general(eg.geometry().type()).position(0,0);
        RF cell_volume = eg.geometry().volume();

        RF phi = tp.phi(eg.entity(),cell_center_local);
        RF s_l = tp.s_l(eg.entity(),cell_center_local,x(lfsu,gas)-x(lfsu,liquid));

        r.accumulate(lfsv, liquid, scale_l * phi * s_l * tp.nu_l(eg.entity(),cell_center_local,x(lfsu,liquid)) * cell_volume);
        r.accumulate(lfsv, gas, scale_g * phi * (1-s_l) * tp.nu_g(eg.entity(),cell_center_local,x(lfsu,gas)) * cell_volume);
      }

    private:
      TP& tp;
      typename TP::Traits::RangeFieldType time;
      Real scale_l, scale_g;
    };


    /** \brief Provide velocity field for liquid phase

        Uses RT0 interpolation on a cell.

        - T  : provides TwoPhaseParameterInterface
        - PL : P0 function for liquid phase pressure
        - PG : P0 function for gas phase pressure
    */
    template<typename  TP, typename PL, typename PG>
    class V_l
      : public Dune::PDELab::GridFunctionBase<Dune::PDELab::GridFunctionTraits<typename PL::Traits::GridViewType,
                                                                               typename PL::Traits::RangeFieldType,
                                                                               PL::Traits::GridViewType::dimension,
                                                                               Dune::FieldVector<typename PL::Traits::RangeFieldType,PL::Traits::GridViewType::dimension> >,
                                              V_l<TP,PL,PG> >
    {
      // extract useful types
      typedef typename PL::Traits::GridViewType GV;
      typedef typename GV::Grid::ctype DF;
      typedef typename PL::Traits::RangeFieldType RF;
      typedef typename PL::Traits::RangeType RangeType;
      enum { dim = PL::Traits::GridViewType::dimension };
      typedef typename GV::Traits::template Codim<0>::Entity Element;
      typedef typename GV::IntersectionIterator IntersectionIterator;
      typedef typename IntersectionIterator::Intersection Intersection;

      const TP& tp;
      const PL& pl;
      const PG& pg;
      Dune::RaviartThomasCubeLocalFiniteElement<DF,RF,dim,0> rt0fe;
      typename TP::Traits::RangeFieldType time;


      typedef typename Dune::RaviartThomasCubeLocalFiniteElement<DF,RF,dim,0>::Traits::LocalBasisType::Traits::RangeType RT0RangeType;

    public:
      typedef Dune::PDELab::GridFunctionTraits<GV,RF,dim,Dune::FieldVector<RF,dim> > Traits;

      typedef Dune::PDELab::GridFunctionBase<Traits,V_l<TP,PL,PG> > BaseT;

      V_l (const TP& tp_, const PL& pl_, const PG& pg_) : tp(tp_), pl(pl_), pg(pg_), time(0) {}

      // set time where operator is to be evaluated (i.e. end of the time intervall)
      void set_time (typename TP::Traits::RangeFieldType time_)
      {
        time = time_;
      }

      inline void evaluate (const typename Traits::ElementType& e,
                            const typename Traits::DomainType& x,
                            typename Traits::RangeType& y) const
      {
        // cell geometry
        const Dune::FieldVector<DF,dim>&
          inside_cell_center_local = Dune::ReferenceElements<DF,dim>::
          general(e.type()).position(0,0);
        Dune::FieldVector<DF,dim>
          inside_cell_center_global = e.geometry().global(inside_cell_center_local);

        // absolute permeability
        RF k_abs_inside = tp.k_abs(e,inside_cell_center_local);

        // pressure evaluation
        typename PL::Traits::RangeType pl_inside, pg_inside;
        pl.evaluate(e,inside_cell_center_local,pl_inside);
        pg.evaluate(e,inside_cell_center_local,pg_inside);

        // density
        RF nu_l_inside = tp.nu_l(e,inside_cell_center_local,pl_inside);

        // for coefficient computation
        RF vn[2*dim];    // normal velocities
        RF coeff[2*dim]; // RT0 coefficient
        typename Traits::ElementType::Geometry::JacobianInverseTransposed
          B = e.geometry().jacobianInverseTransposed(x); // the transformation. Assume it is linear
        RF determinant = B.determinant();

        // loop over cell neighbors
        IntersectionIterator endit = pl.getGridView().iend(e);
        for (IntersectionIterator iit = pl.getGridView().ibegin(e); iit!=endit; ++iit)
          {
            // set to zero for processor boundary
            vn[iit->indexInInside()] = 0.0;

            // face geometry
            const Dune::FieldVector<DF,dim-1>&
              face_local = Dune::ReferenceElements<DF,dim-1>::general(iit->geometry().type()).position(0,0);


            // interior face
            if (iit->neighbor())
              {
                const Dune::FieldVector<DF,dim>&
                  outside_cell_center_local = Dune::ReferenceElements<DF,dim>::
                  general(iit->outside()->type()).position(0,0);
                Dune::FieldVector<DF,dim>
                  outside_cell_center_global = iit->outside()->geometry().global(outside_cell_center_local);

                // distance of cell centers
                Dune::FieldVector<DF,dim> d(outside_cell_center_global);
                d -= inside_cell_center_global;
                RF distance = d.two_norm();

                // absolute permeability
                RF k_abs_outside = tp.k_abs(*(iit->outside()),outside_cell_center_local);

                // gravity times normal
                RF gn = tp.gravity()*iit->unitOuterNormal(face_local);

                // pressure evaluation
                typename PL::Traits::RangeType pl_outside, pg_outside;
                pl.evaluate(*(iit->outside()),outside_cell_center_local,pl_outside);
                pg.evaluate(*(iit->outside()),outside_cell_center_local,pg_outside);

                // density
                RF nu_l_outside = tp.nu_l(*(iit->outside()),outside_cell_center_local,pg_outside);

                // liquid phase calculation
                RF rho_l_inside = tp.rho_l(e,inside_cell_center_local,pl_inside);
                RF rho_l_outside = tp.rho_l(*(iit->outside()),outside_cell_center_local,pl_outside);
                RF w_l = (pl_inside-pl_outside)/distance + aavg(rho_l_inside,rho_l_outside)*gn; // determines direction
                RF pc_upwind, s_l_upwind, s_g_upwind;
                if (w_l>=0) // upwind capillary pressure on face
                  {
                    pc_upwind = pg_inside-pl_inside;
                    s_l_upwind = tp.s_l(e,inside_cell_center_local,pc_upwind);
                  }
                else
                  {
                    pc_upwind = pg_outside-pl_outside;
                    s_l_upwind = tp.s_l(*(iit->outside()),outside_cell_center_local,pc_upwind);
                  }
                s_g_upwind = 1-s_l_upwind;
                RF lambda_l_inside = tp.kr_l(e,inside_cell_center_local,s_l_upwind)/
                  tp.mu_l(e,inside_cell_center_local,pl_inside);
                RF lambda_l_outside = tp.kr_l(*(iit->outside()),outside_cell_center_local,s_l_upwind)/
                  tp.mu_l(*(iit->outside()),outside_cell_center_local,pl_outside);
                RF sigma_l = havg(lambda_l_inside*k_abs_inside,lambda_l_outside*k_abs_outside);
                RF nu_l = aavg(nu_l_inside,nu_l_outside);

                // set coefficient
                vn[iit->indexInInside()] = nu_l * sigma_l * w_l;
              }

            // boundary face
            if (iit->boundary())
              {
                // distance of cell center to boundary
                Dune::FieldVector<DF,dim> d = iit->geometry().global(face_local);
                d -= inside_cell_center_global;
                RF distance = d.two_norm();

                // evaluate boundary condition type
                int bc_l = tp.bc_l(*iit,face_local,time);

                // liquid phase Dirichlet boundary
                if (bc_l==1)
                  {
                    RF rho_l_inside = tp.rho_l(e,inside_cell_center_local,pl_inside);
                    RF g_l = tp.g_l(*iit,face_local,time);
                    RF gn = tp.gravity()*iit->unitOuterNormal(face_local);
                    RF w_l = (pl_inside-g_l)/distance + rho_l_inside*gn;
                    RF s_l = tp.s_l(e,inside_cell_center_local,pg_inside-pl_inside);
                    RF lambda_l_inside = tp.kr_l(e,inside_cell_center_local,s_l)/
                      tp.mu_l(e,inside_cell_center_local,pl_inside);
                    RF sigma_l = lambda_l_inside*k_abs_inside;
                    vn[iit->indexInInside()] = nu_l_inside * sigma_l * w_l;
                  }

                // liquid phase Neumann boundary
                if (bc_l==0)
                  {
                    RF j_l = tp.j_l(*iit,face_local,time);
                    vn[iit->indexInInside()] = j_l;
                  }
              }

            // compute coefficient
            Dune::FieldVector<DF,dim> vstar=iit->unitOuterNormal(face_local); // normal on tranformef element
            vstar *= vn[iit->indexInInside()];
            Dune::FieldVector<RF,dim> normalhat(0); // normal on reference element
            if (iit->indexInInside()%2==0)
              normalhat[iit->indexInInside()/2] = -1.0;
            else
              normalhat[iit->indexInInside()/2] =  1.0;
            Dune::FieldVector<DF,dim> vstarhat(0);
            B.umtv(vstar,vstarhat); // Piola backward transformation
            vstarhat *= determinant;
            coeff[iit->indexInInside()] = vstarhat*normalhat;
          }

        // compute velocity on reference element
        std::vector<RT0RangeType> rt0vectors(rt0fe.localBasis().size());
        rt0fe.localBasis().evaluateFunction(x,rt0vectors);
        typename Traits::RangeType yhat(0);
        for (unsigned int i=0; i<rt0fe.localBasis().size(); i++)
          yhat.axpy(coeff[i],rt0vectors[i]);

        // apply Piola transformation
        B.invert();
        y = 0;
        B.umtv(yhat,y);
        y /= determinant;

        //         std::cout << "vn= " ;
        //         for (int i=0; i<2*dim; i++) std::cout << vn[i] << " ";
        //         std::cout << std::endl;
        //         std::cout << "V_l: x=" << x << " y=" << y << std::endl;
      }

      inline const typename Traits::GridViewType& getGridView ()
      {
        return pl.getGridView();
      }

    private:

      template<typename T>
      T aavg (T a, T b) const
      {
        return 0.5*(a+b);
      }

      template<typename T>
      T havg (T a, T b) const
      {
        T eps = 1E-30;
        return 2.0/(1.0/(a+eps) + 1.0/(b+eps));
      }
    };

    /** \brief Provide velocity field for gas phase

        Uses RT0 interpolation on a cell.

        - T  : provides TwoPhaseParameterInterface
        - PL : P0 function for liquid phase pressure
        - PG : P0 function for gas phase pressure
    */
    template<typename  TP, typename PL, typename PG>
    class V_g
      : public Dune::PDELab::GridFunctionBase<Dune::PDELab::GridFunctionTraits<typename PL::Traits::GridViewType,
                                                                               typename PL::Traits::RangeFieldType,
                                                                               PL::Traits::GridViewType::dimension,
                                                                               Dune::FieldVector<typename PL::Traits::RangeFieldType,PL::Traits::GridViewType::dimension> >,
                                              V_g<TP,PL,PG> >
    {
      // extract useful types
      typedef typename PL::Traits::GridViewType GV;
      typedef typename GV::Grid::ctype DF;
      typedef typename PL::Traits::RangeFieldType RF;
      typedef typename PL::Traits::RangeType RangeType;
      enum { dim = PL::Traits::GridViewType::dimension };
      typedef typename GV::Traits::template Codim<0>::Entity Element;
      typedef typename GV::IntersectionIterator IntersectionIterator;
      typedef typename IntersectionIterator::Intersection Intersection;

      const TP& tp;
      const PL& pl;
      const PG& pg;
      Dune::RaviartThomasCubeLocalFiniteElement<DF,RF,dim,0> rt0fe;
      typename TP::Traits::RangeFieldType time;


      typedef typename Dune::RaviartThomasCubeLocalFiniteElement<DF,RF,dim,0>::Traits::LocalBasisType::Traits::RangeType RT0RangeType;

    public:
      typedef Dune::PDELab::GridFunctionTraits<GV,RF,dim,Dune::FieldVector<RF,dim> > Traits;

      typedef Dune::PDELab::GridFunctionBase<Traits,V_g<TP,PL,PG> > BaseT;

      V_g (const TP& tp_, const PL& pl_, const PG& pg_) : tp(tp_), pl(pl_), pg(pg_), time(0) {}

      // set time where operator is to be evaluated (i.e. end of the time intervall)
      void set_time (typename TP::Traits::RangeFieldType time_)
      {
        time = time_;
      }

      inline void evaluate (const typename Traits::ElementType& e,
                            const typename Traits::DomainType& x,
                            typename Traits::RangeType& y) const
      {
        // cell geometry
        const Dune::FieldVector<DF,dim>&
          inside_cell_center_local = Dune::ReferenceElements<DF,dim>::
          general(e.type()).position(0,0);
        Dune::FieldVector<DF,dim>
          inside_cell_center_global = e.geometry().global(inside_cell_center_local);

        // absolute permeability
        RF k_abs_inside = tp.k_abs(e,inside_cell_center_local);

        // pressure evaluation
        typename PL::Traits::RangeType pl_inside, pg_inside;
        pl.evaluate(e,inside_cell_center_local,pl_inside);
        pg.evaluate(e,inside_cell_center_local,pg_inside);

        // density evaluation
        RF nu_g_inside = tp.nu_g(e,inside_cell_center_local,pg_inside);

        // for coefficient computation
        RF vn[2*dim];    // normal velocities
        RF coeff[2*dim]; // RT0 coefficient
        typename Traits::ElementType::Geometry::JacobianInverseTransposed
          B = e.geometry().jacobianInverseTransposed(x); // the transformation. Assume it is linear
        RF determinant = B.determinant();

        // loop over cell neighbors
        IntersectionIterator endit = pl.getGridView().iend(e);
        for (IntersectionIterator iit = pl.getGridView().ibegin(e); iit!=endit; ++iit)
          {
            // set to zero for processor boundary
            vn[iit->indexInInside()] = 0.0;

            // face geometry
            const Dune::FieldVector<DF,dim-1>&
              face_local = Dune::ReferenceElements<DF,dim-1>::general(iit->geometry().type()).position(0,0);

            // interior face
            if (iit->neighbor())
              {
                const Dune::FieldVector<DF,dim>&
                  outside_cell_center_local = Dune::ReferenceElements<DF,dim>::
                  general(iit->outside()->type()).position(0,0);
                Dune::FieldVector<DF,dim>
                  outside_cell_center_global = iit->outside()->geometry().global(outside_cell_center_local);

                // distance of cell centers
                Dune::FieldVector<DF,dim> d(outside_cell_center_global);
                d -= inside_cell_center_global;
                RF distance = d.two_norm();

                // absolute permeability
                RF k_abs_outside = tp.k_abs(*(iit->outside()),outside_cell_center_local);

                // gravity times normal
                RF gn = tp.gravity()*iit->unitOuterNormal(face_local);

                // pressure evaluation
                typename PL::Traits::RangeType pl_outside, pg_outside;
                pl.evaluate(*(iit->outside()),outside_cell_center_local,pl_outside);
                pg.evaluate(*(iit->outside()),outside_cell_center_local,pg_outside);

                // needed for both phases
                RF pc_upwind, s_l_upwind, s_g_upwind;

                // gas phase calculation
                RF rho_g_inside = tp.rho_g(e,inside_cell_center_local,pg_inside);
                RF rho_g_outside = tp.rho_g(e,outside_cell_center_local,pg_outside);
                RF w_g = (pg_inside-pg_outside)/distance + aavg(rho_g_inside,rho_g_outside)*gn; // determines direction
                if (w_g>=0) // upwind capillary pressure on face
                  {
                    pc_upwind = pg_inside-pl_inside;
                    s_l_upwind = tp.s_l(e,inside_cell_center_local,pc_upwind);
                  }
                else
                  {
                    pc_upwind = pg_outside-pl_outside;
                    s_l_upwind = tp.s_l(*(iit->outside()),outside_cell_center_local,pc_upwind);
                  }
                s_g_upwind = 1-s_l_upwind;
                RF lambda_g_inside = tp.kr_g(e,inside_cell_center_local,s_g_upwind)/
                  tp.mu_g(e,inside_cell_center_local,pg_inside);
                RF lambda_g_outside = tp.kr_g(*(iit->outside()),outside_cell_center_local,s_g_upwind)/
                  tp.mu_g(*(iit->outside()),outside_cell_center_local,pg_outside);
                RF sigma_g = havg(lambda_g_inside*k_abs_inside,lambda_g_outside*k_abs_outside);

                RF nu_g_outside = tp.nu_g(*(iit->outside()),outside_cell_center_local,pg_outside);

                // set coefficient
                vn[iit->indexInInside()] = aavg(nu_g_inside,nu_g_outside) * sigma_g * w_g;
              }

            // boundary face
            if (iit->boundary())
              {
                // distance of cell center to boundary
                Dune::FieldVector<DF,dim> d = iit->geometry().global(face_local);
                d -= inside_cell_center_global;
                RF distance = d.two_norm();

                // evaluate boundary condition type
                int bc_g = tp.bc_g(*iit,face_local,time);

                // gas phase Dirichlet boundary
                if (bc_g==1)
                  {
                    RF rho_g_inside = tp.rho_g(e,inside_cell_center_local,pg_inside);
                    RF g_g = tp.g_g(*iit,face_local,time);
                    RF gn = tp.gravity()*iit->unitOuterNormal(face_local);
                    RF w_g = (pg_inside-g_g)/distance + rho_g_inside*gn;
                    RF s_l = tp.s_l(e,inside_cell_center_local,pg_inside-pl_inside);
                    RF s_g = 1-s_l;
                    RF lambda_g_inside = tp.kr_g(e,inside_cell_center_local,s_g)/
                      tp.mu_g(e,inside_cell_center_local,pg_inside);
                    RF sigma_g = lambda_g_inside*k_abs_inside;

                    vn[iit->indexInInside()] = nu_g_inside * sigma_g * w_g;
                  }

                // gas phase Neumann boundary
                if (bc_g==0)
                  {
                    RF j_g = tp.j_g(*iit,face_local,time);
                    vn[iit->indexInInside()] = j_g; /* /nu_g_inside*/;
                  }
              }

            // compute coefficient
            Dune::FieldVector<DF,dim> vstar=iit->unitOuterNormal(face_local); // normal on tranformef element
            vstar *= vn[iit->indexInInside()];
            Dune::FieldVector<RF,dim> normalhat(0); // normal on reference element
            if (iit->indexInInside()%2==0)
              normalhat[iit->indexInInside()/2] = -1.0;
            else
              normalhat[iit->indexInInside()/2] =  1.0;
            Dune::FieldVector<DF,dim> vstarhat(0);
            B.umtv(vstar,vstarhat); // Piola backward transformation
            vstarhat *= determinant;
            coeff[iit->indexInInside()] = vstarhat*normalhat;
          }

        // compute velocity on reference element
        std::vector<RT0RangeType> rt0vectors(rt0fe.localBasis().size());
        rt0fe.localBasis().evaluateFunction(x,rt0vectors);
        typename Traits::RangeType yhat(0);
        for (unsigned int i=0; i<rt0fe.localBasis().size(); i++)
          yhat.axpy(coeff[i],rt0vectors[i]);

        // apply Piola transformation
        B.invert();
        y = 0;
        B.umtv(yhat,y);
        y /= determinant;
      }

      inline const typename Traits::GridViewType& getGridView ()
      {
        return pl.getGridView();
      }

    private:

      template<typename T>
      T aavg (T a, T b) const
      {
        return 0.5*(a+b);
      }

      template<typename T>
      T havg (T a, T b) const
      {
        T eps = 1E-30;
        return 2.0/(1.0/(a+eps) + 1.0/(b+eps));
      }
    };


  }
}

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/weightedsum.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:
#ifndef DUNE_PDELAB_LOCALOPERATOR_WEIGHTEDSUM_HH
#define DUNE_PDELAB_LOCALOPERATOR_WEIGHTEDSUM_HH

#include <cstddef>

#include <dune/common/forloop.hh>
#include <dune/common/fvector.hh>
#include <dune/common/tuples.hh>
#include <dune/common/tupleutility.hh>
#include <dune/common/typetraits.hh>

#include <dune/pdelab/gridfunctionspace/localvector.hh>
#include <dune/pdelab/gridoperator/common/localmatrix.hh>

#include <dune/pdelab/localoperator/callswitch.hh>

namespace Dune {
  namespace PDELab {
    //! \addtogroup LocalOperator
    //! \ingroup PDELab
    //! \{

    //! A local operator to take the weighted sum of other local operators
    /**
     * \nosubgrouping
     *
     * If the weight for one summand is zero, calls to that local operators
     * evaluation and pattern methods are eliminated at run-time.
     *
     * \tparam K    Type of the scaling factors.
     * \tparam Args Tuple of local operators.  Must fulfill \c
     *              tuple_size<Args>::value>=1.
     */
    template<typename K, typename Args>
    class WeightedSumLocalOperator
    {
      static const std::size_t size = tuple_size<Args>::value;

      typedef typename ForEachType<AddPtrTypeEvaluator, Args>::Type ArgPtrs;
      typedef typename ForEachType<AddRefTypeEvaluator, Args>::Type ArgRefs;

      ArgPtrs lops;
      typedef FieldVector<K, size> Weights;
      Weights weights;

    public:
      //////////////////////////////////////////////////////////////////////
      //
      //! \name Construction and modification
      //! \{
      //

      //! construct a WeightedSumLocalOperator
      /**
       * No summand local operators are set.  They must be initialized with
       * setSummand() before the constructed object is used.
       */
      WeightedSumLocalOperator
      ( const Weights& weights_ = Weights(1))
        : weights(weights_)
      { }

      //! construct a WeightedSumLocalOperator from a tuple of local operators
      WeightedSumLocalOperator
      ( const ArgRefs& lops_,
        const Weights& weights_ = Weights(1))
        : lops(transformTuple<AddPtrTypeEvaluator>(lops_)), weights(weights_)
      { }

      //! set the i'th component of the sum
      template<std::size_t i>
      void setSummand(typename tuple_element<i,Args>::type& summand)
      { get<i>(lops) = &summand; }

      //! get the i'th component of the sum
      template<std::size_t i>
      typename tuple_element<i,Args>::type& getSummand()
      { return *get<i>(lops); }

      //! set the weight for the i'th component of the sum
      void setWeight(K w, std::size_t i)
      { weights[i] = w; }

      //! get the weight for the i'th component of the sum
      K getWeight(std::size_t i)
      { return weights[i]; }

      //! \} Construction and modification

      ////////////////////////////////////////////////////////////////////////
      //
      //! \name Control flags
      //! \{
      //

    private:
      template<typename T1, typename T2>
      struct OrOperation
        : public integral_constant<bool, T1::value || T2:: value>
      { };
      template<template<int> class Value>
      struct AccFlag : public GenericForLoop<OrOperation, Value, 0, size-1>
      { };

      template<int i>
      struct PatternVolumeValue : public integral_constant
      < bool, tuple_element<i, Args>::type::doPatternVolume>
      { };
      template<int i>
      struct PatternVolumePostSkeletonValue : public integral_constant
      < bool, tuple_element<i, Args>::type::doPatternVolumePostSkeleton>
      { };
      template<int i>
      struct PatternSkeletonValue : public integral_constant
      < bool, tuple_element<i, Args>::type::doPatternSkeleton>
      { };
      template<int i>
      struct PatternBoundaryValue : public integral_constant
      < bool, tuple_element<i, Args>::type::doPatternBoundary>
      { };

      template<int i>
      struct AlphaVolumeValue : public integral_constant
      < bool, tuple_element<i, Args>::type::doAlphaVolume>
      { };
      template<int i>
      struct AlphaVolumePostSkeletonValue : public integral_constant
      < bool, tuple_element<i, Args>::type::doAlphaVolumePostSkeleton>
      { };
      template<int i>
      struct AlphaSkeletonValue : public integral_constant
      < bool, tuple_element<i, Args>::type::doAlphaSkeleton>
      { };
      template<int i>
      struct AlphaBoundaryValue : public integral_constant
      < bool, tuple_element<i, Args>::type::doAlphaBoundary>
      { };

      template<int i>
      struct LambdaVolumeValue : public integral_constant
      < bool, tuple_element<i, Args>::type::doLambdaVolume>
      { };
      template<int i>
      struct LambdaVolumePostSkeletonValue : public integral_constant
      < bool, tuple_element<i, Args>::type::doLambdaVolumePostSkeleton>
      { };
      template<int i>
      struct LambdaSkeletonValue : public integral_constant
      < bool, tuple_element<i, Args>::type::doLambdaSkeleton>
      { };
      template<int i>
      struct LambdaBoundaryValue : public integral_constant
      < bool, tuple_element<i, Args>::type::doLambdaBoundary>
      { };

      template<int i>
      struct OneSidedSkeletonRequiredValue : public integral_constant
      < bool, ( ( tuple_element<i, Args>::type::doAlphaSkeleton ||
                  tuple_element<i, Args>::type::doLambdaSkeleton) &&
                ! tuple_element<i, Args>::type::doSkeletonTwoSided)>
      { };
      template<int i>
      struct TwoSidedSkeletonRequiredValue : public integral_constant
      < bool, ( ( tuple_element<i, Args>::type::doAlphaSkeleton ||
                  tuple_element<i, Args>::type::doLambdaSkeleton) &&
                tuple_element<i, Args>::type::doSkeletonTwoSided)>
      { };

    public:
      //! \brief Whether to assemble the pattern on the elements, i.e. whether
      //!        or not pattern_volume() should be called.
      enum { doPatternVolume             =
             AccFlag<PatternVolumeValue>::value             };
      //! \brief Whether to assemble the pattern on the elements after the
      //!        skeleton has been handled, i.e. whether or not
      //!        pattern_volume_post_skeleton() should be called.
      enum { doPatternVolumePostSkeleton =
             AccFlag<PatternVolumePostSkeletonValue>::value };
      //! \brief Whether to assemble the pattern on the interior
      //!        intersections, i.e. whether or not pattern_skeleton() should
      //!        be called.
      enum { doPatternSkeleton           =
             AccFlag<PatternSkeletonValue>::value           };
      //! \brief Whether to assemble the pattern on the boundary
      //!        intersections, i.e. whether or not pattern_boundary() should
      //!        be called.
      enum { doPatternBoundary           =
             AccFlag<PatternBoundaryValue>::value           };

      //! \brief Whether to call the local operator's alpha_volume(),
      //!        jacobian_apply_volume() and jacobian_volume().
      enum { doAlphaVolume               =
             AccFlag<AlphaVolumeValue>::value               };
      //! \brief Whether to call the local operator's
      //!        alpha_volume_post_skeleton(),
      //!        jacobian_apply_volume_post_skeleton() and
      //!        jacobian_volume_post_skeleton().
      enum { doAlphaVolumePostSkeleton   =
             AccFlag<AlphaVolumePostSkeletonValue>::value   };
      //! \brief Whether to call the local operator's alpha_skeleton(),
      //!        jacobian_apply_skeleton() and jacobian_skeleton().
      enum { doAlphaSkeleton             =
             AccFlag<AlphaSkeletonValue>::value             };
      //! \brief Whether to call the local operator's alpha_boundary(),
      //!        jacobian_apply_boundary() and jacobian_boundary().
      enum { doAlphaBoundary             =
             AccFlag<AlphaBoundaryValue>::value             };

      //! \brief Whether to call the local operator's lambda_volume().
      enum { doLambdaVolume              =
             AccFlag<LambdaVolumeValue>::value              };
      //! \brief Whether to call the local operator's
      //!        lambda_volume_post_skeleton().
      enum { doLambdaVolumePostSkeleton  =
             AccFlag<LambdaVolumePostSkeletonValue>::value  };
      //! \brief Whether to call the local operator's lambda_skeleton().
      enum { doLambdaSkeleton            =
             AccFlag<LambdaSkeletonValue>::value            };
      //! \brief Whether to call the local operator's lambda_boundary().
      enum { doLambdaBoundary            =
             AccFlag<LambdaBoundaryValue>::value            };

      //! \brief Whether to visit the skeleton methods from both sides
      enum { doSkeletonTwoSided          =
             AccFlag<TwoSidedSkeletonRequiredValue>::value  };
      static_assert(!(AccFlag<OneSidedSkeletonRequiredValue>::value &&
                      AccFlag<TwoSidedSkeletonRequiredValue>::value),
                    "Some summands require a one-sided skelton, others a "
                    "two-sided skeleton.  This is not supported.");

      //! \} Control flags

      //////////////////////////////////////////////////////////////////////
      //
      //! \name Methods for the sparsity pattern
      //! \{
      //

    private:
      // template meta program helpers for the pattern_* methods

      template<int i>
      struct PatternVolumeOperation {
        template<typename LFSU, typename LFSV, typename LocalPattern>
        static void apply(const ArgPtrs& lops, const Weights& weights,
                          const LFSU& lfsu, const LFSV& lfsv,
                          LocalPattern& pattern)
        {
          if(weights[i] != K(0))
            LocalAssemblerCallSwitch<typename tuple_element<i,Args>::type,
              tuple_element<i,Args>::type::doPatternVolume>::
              pattern_volume(*get<i>(lops), lfsu, lfsv, pattern);
        }
      };

      template<int i>
      struct PatternVolumePostSkeletonOperation {
        template<typename LFSU, typename LFSV, typename LocalPattern>
        static void apply(const ArgPtrs& lops, const Weights& weights,
                          const LFSU& lfsu, const LFSV& lfsv,
                          LocalPattern& pattern)
        {
          if(weights[i] != K(0))
            LocalAssemblerCallSwitch<typename tuple_element<i,Args>::type,
              tuple_element<i,Args>::type::doPatternVolumePostSkeleton>::
              pattern_volume_post_skeleton(*get<i>(lops), lfsu, lfsv, pattern);
        }
      };

      template<int i>
      struct PatternSkeletonOperation {
        template<typename LFSU, typename LFSV, typename LocalPattern>
        static void apply(const ArgPtrs& lops, const Weights& weights,
                          const LFSU& lfsu_s, const LFSV& lfsv_s,
                          const LFSU& lfsu_n, const LFSV& lfsv_n,
                          LocalPattern& pattern_sn,
                          LocalPattern& pattern_ns)
        {
          if(weights[i] != K(0))
            LocalAssemblerCallSwitch<typename tuple_element<i,Args>::type,
              tuple_element<i,Args>::type::doPatternSkeleton>::
              pattern_skeleton(*get<i>(lops),
                               lfsu_s, lfsv_s, lfsu_n, lfsv_n,
                               pattern_sn, pattern_ns);
        }
      };

      template<int i>
      struct PatternBoundaryOperation {
        template<typename LFSU, typename LFSV, typename LocalPattern>
        static void apply(const ArgPtrs& lops, const Weights& weights,
                          const LFSU& lfsu_s, const LFSV& lfsv_s,
                          LocalPattern& pattern_ss)
        {
          if(weights[i] != K(0))
            LocalAssemblerCallSwitch<typename tuple_element<i,Args>::type,
              tuple_element<i,Args>::type::doPatternBoundary>::
              pattern_boundary(*get<i>(lops), lfsu_s, lfsv_s, pattern_ss);
        }
      };

    public:
      //! get an element's contribution to the sparsity pattern
      /**
       * \note Summands with zero weight don't contribute to the sparsity
       *       pattern, and the calls to the pattern methods are eliminated at
       *       run-time.
       */
      template<typename LFSU, typename LFSV, typename LocalPattern>
      void pattern_volume
      ( const LFSU& lfsu, const LFSV& lfsv,
        LocalPattern& pattern) const
      {
        ForLoop<PatternVolumeOperation, 0, size-1>::
          apply(lops, weights, lfsu, lfsv, pattern);
      }

      //! \brief get an element's contribution to the sparsity pattern after
      //!        the intersections have been handled
      /**
       * \note Summands with zero weight don't contribute to the sparsity
       *       pattern, and the calls to the pattern methods are eliminated at
       *       run-time.
       */
      template<typename LFSU, typename LFSV, typename LocalPattern>
      void pattern_volume_post_skeleton
      ( const LFSU& lfsu, const LFSV& lfsv,
        LocalPattern& pattern) const
      {
        ForLoop<PatternVolumePostSkeletonOperation, 0, size-1>::
          apply(lops, weights, lfsu, lfsv, pattern);
      }

      //! get an internal intersection's contribution to the sparsity pattern
      /**
       * \note Summands with zero weight don't contribute to the sparsity
       *       pattern, and the calls to the pattern methods are eliminated at
       *       run-time.
       */
      template<typename LFSU, typename LFSV, typename LocalPattern>
      void pattern_skeleton
      ( const LFSU& lfsu_s, const LFSV& lfsv_s,
        const LFSU& lfsu_n, const LFSV& lfsv_n,
        LocalPattern& pattern_sn,
        LocalPattern& pattern_ns) const
      {
        ForLoop<PatternSkeletonOperation, 0, size-1>::
          apply(lops, weights, lfsu_s, lfsv_s, lfsu_n, lfsv_n,
                pattern_sn, pattern_ns);
      }

      //! get a boundary intersection's contribution to the sparsity pattern
      /**
       * \note Summands with zero weight don't contribute to the sparsity
       *       pattern, and the calls to the pattern methods are eliminated at
       *       run-time.
       */
      template<typename LFSU, typename LFSV, typename LocalPattern>
      void pattern_boundary
      ( const LFSU& lfsu_s, const LFSV& lfsv_s,
        LocalPattern& pattern_ss) const
      {
        ForLoop<PatternBoundaryOperation, 0, size-1>::
          apply(lops, weights, lfsu_s, lfsv_s, pattern_ss);
      }

      //! \} Methods for the sparsity pattern

      //////////////////////////////////////////////////////////////////////
      //
      //! \name Methods for the residual -- non-constant parts
      //! \{
      //

    private:
      // template meta program helpers for the alpha_* methods

      template<int i>
      struct AlphaVolumeOperation {
        typedef typename tuple_element<i,Args>::type Arg;
        template<typename EG, typename LFSU, typename X, typename LFSV,
                 typename C>
        static void apply(const ArgPtrs& lops, const Weights& weights,
                          const EG& eg,
                          const LFSU& lfsu, const X& x, const LFSV& lfsv,
                          WeightedVectorAccumulationView<C>& r)
        {
          apply(lops, weights[i]*r.weight(), eg, lfsu, x, lfsv, r.container());
        }
        template<typename EG, typename LFSU, typename X, typename LFSV,
                 typename C>
        static void apply(const ArgPtrs& lops, typename C::weight_type weight,
                          const EG& eg,
                          const LFSU& lfsu, const X& x, const LFSV& lfsv,
                          C& r)
        {
          if(weight != K(0)) {
            WeightedVectorAccumulationView<C> view(r, weight);
            LocalAssemblerCallSwitch<Arg, Arg::doAlphaVolume>::
              alpha_volume(*get<i>(lops), eg, lfsu, x, lfsv, view);
          }
        }
      };

      template<int i>
      struct AlphaVolumePostSkeletonOperation {
        typedef typename tuple_element<i,Args>::type Arg;
        template<typename EG, typename LFSU, typename X, typename LFSV,
                 typename C>
        static void apply(const ArgPtrs& lops, const Weights& weights,
                          const EG& eg,
                          const LFSU& lfsu, const X& x, const LFSV& lfsv,
                          WeightedVectorAccumulationView<C>& r)
        {
          apply(lops, weights[i]*r.weight(), eg, lfsu, x, lfsv, r.container());
        }
        template<typename EG, typename LFSU, typename X, typename LFSV,
                 typename C>
        static void apply(const ArgPtrs& lops, typename C::weight_type weight,
                          const EG& eg,
                          const LFSU& lfsu, const X& x, const LFSV& lfsv,
                          C& r)
        {
          if(weight != K(0)) {
            WeightedVectorAccumulationView<C> view(r, weight);
            LocalAssemblerCallSwitch<Arg, Arg::doAlphaVolumePostSkeleton>::
              alpha_volume_post_skeleton(*get<i>(lops), eg,
                                         lfsu, x, lfsv,
                                         view);
          }
        }
      };

      template<int i>
      struct AlphaSkeletonOperation {
        typedef typename tuple_element<i,Args>::type Arg;
        template<typename IG, typename LFSU, typename X, typename LFSV,
                 typename C>
        static void apply(const ArgPtrs& lops, const Weights& weights,
                          const IG& ig,
                          const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                          const LFSU& lfsu_n, const X& x_n, const LFSV& lfsv_n,
                          WeightedVectorAccumulationView<C>& r_s,
                          WeightedVectorAccumulationView<C>& r_n)
        {
          apply(lops, weights[i]*r_s.weight(), weights[i]*r_n.weight(),
                ig,
                lfsu_s, x_s, lfsv_s,
                lfsu_n, x_n, lfsv_n,
                r_s.container(), r_n.container());
        }
        template<typename IG, typename LFSU, typename X, typename LFSV,
                 typename C>
        static void apply(const ArgPtrs& lops,
                          typename C::weight_type weight_s,
                          typename C::weight_type weight_n,
                          const IG& ig,
                          const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                          const LFSU& lfsu_n, const X& x_n, const LFSV& lfsv_n,
                          C& r_s, C& r_n)
        {
          if(weight_s != K(0) || weight_n != K(0)) {
            WeightedVectorAccumulationView<C> view_s(r_s, weight_s);
            WeightedVectorAccumulationView<C> view_n(r_n, weight_n);
            LocalAssemblerCallSwitch<Arg, Arg::doAlphaSkeleton>::
              alpha_skeleton(*get<i>(lops), ig,
                             lfsu_s, x_s, lfsv_s,
                             lfsu_n, x_n, lfsv_n,
                             view_s, view_n);
          }
        }
      };

      template<int i>
      struct AlphaBoundaryOperation {
        typedef typename tuple_element<i,Args>::type Arg;
        template<typename IG, typename LFSU, typename X, typename LFSV,
                 typename C>
        static void apply(const ArgPtrs& lops, const Weights& weights,
                          const IG& ig,
                          const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                          WeightedVectorAccumulationView<C>& r_s)
        {
          apply(lops, weights[i]*r_s.weight(), ig,
                lfsu_s, x_s, lfsv_s,
                r_s.container());
        }
        template<typename IG, typename LFSU, typename X, typename LFSV,
                 typename C>
        static void apply(const ArgPtrs& lops,
                          typename C::weight_type weight_s,
                          const IG& ig,
                          const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                          C& r_s)
        {
          if(weight_s != K(0)) {
            WeightedVectorAccumulationView<C> view_s(r_s, weight_s);
            LocalAssemblerCallSwitch<Arg, Arg::doAlphaBoundary>::
              alpha_boundary(*get<i>(lops), ig, lfsu_s, x_s, lfsv_s, view_s);
          }
        }
      };

    public:
      //! get an element's contribution to alpha
      /**
       * \note Summands with zero weight don't contribute to the residual, and
       *       the calls to the evaluation methods are eliminated at run-time.
       */
      template<typename EG, typename LFSU, typename X, typename LFSV,
               typename C>
      void alpha_volume
      ( const EG& eg,
        const LFSU& lfsu, const X& x, const LFSV& lfsv,
        C& r) const
      {
        ForLoop<AlphaVolumeOperation, 0, size-1>::
          apply(lops, weights, eg, lfsu, x, lfsv, r);
      }

      //! \brief get an element's contribution to alpha after the
      //!        intersections have been handled
      /**
       * \note Summands with zero weight don't contribute to the residual, and
       *       the calls to the evaluation methods are eliminated at run-time.
       */
      template<typename EG, typename LFSU, typename X, typename LFSV,
               typename C>
      void alpha_volume_post_skeleton
      ( const EG& eg,
        const LFSU& lfsu, const X& x, const LFSV& lfsv,
        C& r) const
      {
        ForLoop<AlphaVolumePostSkeletonOperation, 0, size-1>::
          apply(lops, weights, eg, lfsu, x, lfsv, r);
      }

      //! get an internal intersections's contribution to alpha
      /**
       * \note Summands with zero weight don't contribute to the residual, and
       *       the calls to the evaluation methods are eliminated at run-time.
       */
      template<typename IG, typename LFSU, typename X, typename LFSV,
               typename C>
      void alpha_skeleton
      ( const IG& ig,
        const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
        const LFSU& lfsu_n, const X& x_n, const LFSV& lfsv_n,
        C& r_s, C& r_n) const
      {
        ForLoop<AlphaSkeletonOperation, 0, size-1>::
          apply(lops, weights, ig,
                lfsu_s, x_s, lfsv_s,
                lfsu_n, x_n, lfsv_n,
                r_s, r_n);
      }

      //! get a boundary intersections's contribution to alpha
      /**
       * \note Summands with zero weight don't contribute to the residual, and
       *       the calls to the evaluation methods are eliminated at run-time.
       */
      template<typename IG, typename LFSU, typename X, typename LFSV,
               typename C>
      void alpha_boundary
      ( const IG& ig,
        const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
        C& r_s) const
      {
        ForLoop<AlphaBoundaryOperation, 0, size-1>::
          apply(lops, weights, ig, lfsu_s, x_s, lfsv_s, r_s);
      }

      //! \} Methods for the residual -- non-constant parts

      //////////////////////////////////////////////////////////////////////
      //
      //! \name Methods for the residual -- constant parts
      //! \{
      //

    private:
      // template meta program helpers for the lambda_* methods

      template<int i>
      struct LambdaVolumeOperation {
        typedef typename tuple_element<i,Args>::type Arg;
        template<typename EG, typename LFSV, typename C>
        static void apply(const ArgPtrs& lops, const Weights& weights,
                          const EG& eg,
                          const LFSV& lfsv,
                          WeightedVectorAccumulationView<C>& r)
        {
          apply(lops, weights[i]*r.weight(), eg, lfsv, r.container());
        }
        template<typename EG, typename LFSV, typename C>
        static void apply(const ArgPtrs& lops, typename C::weight_type weight,
                          const EG& eg,
                          const LFSV& lfsv,
                          C& r)
        {
          if(weight != K(0)) {
            WeightedVectorAccumulationView<C> view(r, weight);
            LocalAssemblerCallSwitch<Arg, Arg::doLambdaVolume>::
              lambda_volume(*get<i>(lops), eg, lfsv, view);
          }
        }
      };

      template<int i>
      struct LambdaVolumePostSkeletonOperation {
        typedef typename tuple_element<i,Args>::type Arg;
        template<typename EG, typename LFSV, typename C>
        static void apply(const ArgPtrs& lops, const Weights& weights,
                          const EG& eg,
                          const LFSV& lfsv,
                          WeightedVectorAccumulationView<C>& r)
        {
          apply(lops, weights[i]*r.weight(), eg, lfsv, r.container());
        }
        template<typename EG, typename LFSV, typename C>
        static void apply(const ArgPtrs& lops, typename C::weight_type weight,
                          const EG& eg,
                          const LFSV& lfsv,
                          C& r)
        {
          if(weight != K(0)) {
            WeightedVectorAccumulationView<C> view(r, weight);
            LocalAssemblerCallSwitch<Arg, Arg::doLambdaVolumePostSkeleton>::
              lambda_volume_post_skeleton(*get<i>(lops), eg, lfsv, view);
          }
        }
      };

      template<int i>
      struct LambdaSkeletonOperation {
        typedef typename tuple_element<i,Args>::type Arg;
        template<typename IG, typename LFSV, typename C>
        static void apply(const ArgPtrs& lops, const Weights& weights,
                          const IG& ig,
                          const LFSV& lfsv_s, const LFSV& lfsv_n,
                          WeightedVectorAccumulationView<C>& r_s,
                          WeightedVectorAccumulationView<C>& r_n)
        {
          apply(lops, weights[i]*r_s.weight(), weights[i]*r_n.weight(),
                ig,
                lfsv_s, lfsv_n,
                r_s.container(), r_n.container());
        }
        template<typename IG, typename LFSV, typename C>
        static void apply(const ArgPtrs& lops,
                          typename C::weight_type weight_s,
                          typename C::weight_type weight_n,
                          const IG& ig,
                          const LFSV& lfsv_s, const LFSV& lfsv_n,
                          C& r_s, C& r_n)
        {
          if(weight_s != K(0) || weight_n != K(0)) {
            WeightedVectorAccumulationView<C> view_s(r_s, weight_s);
            WeightedVectorAccumulationView<C> view_n(r_n, weight_n);
            LocalAssemblerCallSwitch<Arg, Arg::doLambdaSkeleton>::
              lambda_skeleton(*get<i>(lops), ig,
                              lfsv_s, lfsv_n,
                              view_s, view_n);
          }
        }
      };

      template<int i>
      struct LambdaBoundaryOperation {
        typedef typename tuple_element<i,Args>::type Arg;
        template<typename IG, typename LFSV, typename C>
        static void apply(const ArgPtrs& lops, const Weights& weights,
                          const IG& ig,
                          const LFSV& lfsv_s,
                          WeightedVectorAccumulationView<C>& r_s)
        {
          apply(lops, weights[i]*r_s.weight(), ig, lfsv_s, r_s.container());
        }
        template<typename IG, typename LFSV, typename C>
        static void apply(const ArgPtrs& lops,
                          typename C::weight_type weight_s,
                          const IG& ig,
                          const LFSV& lfsv_s,
                          C& r_s)
        {
          if(weight_s != K(0)) {
            WeightedVectorAccumulationView<C> view_s(r_s, weight_s);
            LocalAssemblerCallSwitch<Arg, Arg::doLambdaBoundary>::
              lambda_boundary(*get<i>(lops), ig, lfsv_s, view_s);
          }
        }
      };

    public:
      //! get an element's contribution to lambda
      /**
       * \note Summands with zero weight don't contribute to the residual, and
       *       the calls to the evaluation methods are eliminated at run-time.
       */
      template<typename EG, typename LFSV, typename C>
      void lambda_volume(const EG& eg, const LFSV& lfsv, C& r) const
      {
        ForLoop<LambdaVolumeOperation, 0, size-1>::
          apply(lops, weights, eg, lfsv, r);
      }

      //! \brief get an element's contribution to lambda after the
      //!        intersections have been handled
      /**
       * \note Summands with zero weight don't contribute to the residual, and
       *       the calls to the evaluation methods are eliminated at run-time.
       */
      template<typename EG, typename LFSV, typename C>
      void lambda_volume_post_skeleton(const EG& eg,
                                       const LFSV& lfsv,
                                       C& r) const
      {
        ForLoop<LambdaVolumePostSkeletonOperation, 0, size-1>::
          apply(lops, weights, eg, lfsv, r);
      }

      //! get an internal intersections's contribution to lambda
      /**
       * \note Summands with zero weight don't contribute to the residual, and
       *       the calls to the evaluation methods are eliminated at run-time.
       */
      template<typename IG, typename LFSV, typename C>
      void lambda_skeleton(const IG& ig,
                           const LFSV& lfsv_s, const LFSV& lfsv_n,
                           C& r_s, C& r_n) const
      {
        ForLoop<LambdaSkeletonOperation, 0, size-1>::
          apply(lops, weights, ig, lfsv_s, lfsv_n, r_s, r_n);
      }

      //! get a boundary intersections's contribution to lambda
      /**
       * \note Summands with zero weight don't contribute to the residual, and
       *       the calls to the evaluation methods are eliminated at run-time.
       */
      template<typename IG, typename LFSV, typename C>
      void lambda_boundary(const IG& ig, const LFSV& lfsv_s, C& r_s) const
      {
        ForLoop<LambdaBoundaryOperation, 0, size-1>::
          apply(lops, weights, ig, lfsv_s, r_s);
      }

      //! \} Methods for the residual -- constant parts

      //////////////////////////////////////////////////////////////////////
      //
      //! \name Methods for the application of the jacobian
      //! \{
      //

    private:
      // template meta program helpers for the jacobian_apply_* methods

      template<int i>
      struct JacobianApplyVolumeOperation {
        typedef typename tuple_element<i,Args>::type Arg;
        template<typename EG, typename LFSU, typename X, typename LFSV,
                 typename C>
        static void apply(const ArgPtrs& lops, const Weights& weights,
                          const EG& eg,
                          const LFSU& lfsu, const X& x, const LFSV& lfsv,
                          WeightedVectorAccumulationView<C>& r)
        {
          apply(lops, weights[i]*r.weight(), eg, lfsu, x, lfsv, r.container());
        }
        template<typename EG, typename LFSU, typename X, typename LFSV,
                 typename C>
        static void apply(const ArgPtrs& lops, typename C::weight_type weight,
                          const EG& eg,
                          const LFSU& lfsu, const X& x, const LFSV& lfsv,
                          C& r)
        {
          if(weight != K(0)) {
            WeightedVectorAccumulationView<C> view(r, weight);
            LocalAssemblerCallSwitch<Arg, Arg::doAlphaVolume>::
              jacobian_apply_volume(*get<i>(lops), eg, lfsu, x, lfsv, view);
          }
        }
      };

      template<int i>
      struct JacobianApplyVolumePostSkeletonOperation {
        typedef typename tuple_element<i,Args>::type Arg;
        template<typename EG, typename LFSU, typename X, typename LFSV,
                 typename C>
        static void apply(const ArgPtrs& lops, const Weights& weights,
                          const EG& eg,
                          const LFSU& lfsu, const X& x, const LFSV& lfsv,
                          WeightedVectorAccumulationView<C>& r)
        {
          apply(lops, weights[i]*r.weight(), eg, lfsu, x, lfsv, r.container());
        }
        template<typename EG, typename LFSU, typename X, typename LFSV,
                 typename C>
        static void apply(const ArgPtrs& lops, typename C::weight_type weight,
                          const EG& eg,
                          const LFSU& lfsu, const X& x, const LFSV& lfsv,
                          C& r)
        {
          if(weight != K(0)) {
            WeightedVectorAccumulationView<C> view(r, weight);
            LocalAssemblerCallSwitch<Arg, Arg::doAlphaVolumePostSkeleton>::
              jacobian_apply_volume_post_skeleton(*get<i>(lops), eg,
                                                  lfsu, x, lfsv,
                                                  view);
          }
        }
      };

      template<int i>
      struct JacobianApplySkeletonOperation {
        typedef typename tuple_element<i,Args>::type Arg;
        template<typename IG, typename LFSU, typename X, typename LFSV,
                 typename C>
        static void apply(const ArgPtrs& lops, const Weights& weights,
                          const IG& ig,
                          const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                          const LFSU& lfsu_n, const X& x_n, const LFSV& lfsv_n,
                          WeightedVectorAccumulationView<C>& r_s,
                          WeightedVectorAccumulationView<C>& r_n)
        {
          apply(lops, weights[i]*r_s.weight(), weights[i]*r_n.weight(),
                ig,
                lfsu_s, x_s, lfsv_s,
                lfsu_n, x_n, lfsv_n,
                r_s.container(), r_n.container());
        }
        template<typename IG, typename LFSU, typename X, typename LFSV,
                 typename C>
        static void apply(const ArgPtrs& lops,
                          typename C::weight_type weight_s,
                          typename C::weight_type weight_n,
                          const IG& ig,
                          const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                          const LFSU& lfsu_n, const X& x_n, const LFSV& lfsv_n,
                          C& r_s, C& r_n)
        {
          if(weight_s != K(0) || weight_n != K(0)) {
            WeightedVectorAccumulationView<C> view_s(r_s, weight_s);
            WeightedVectorAccumulationView<C> view_n(r_n, weight_n);
            LocalAssemblerCallSwitch<Arg, Arg::doAlphaSkeleton>::
              jacobian_apply_skeleton(*get<i>(lops), ig,
                                      lfsu_s, x_s, lfsv_s,
                                      lfsu_n, x_n, lfsv_n,
                                      view_s, view_n);
          }
        }
      };

      template<int i>
      struct JacobianApplyBoundaryOperation {
        typedef typename tuple_element<i,Args>::type Arg;
        template<typename IG, typename LFSU, typename X, typename LFSV,
                 typename C>
        static void apply(const ArgPtrs& lops, const Weights& weights,
                          const IG& ig,
                          const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                          WeightedVectorAccumulationView<C>& r_s)
        {
          apply(lops, weights[i]*r_s.weight(), ig,
                lfsu_s, x_s, lfsv_s,
                r_s.container());
        }
        template<typename IG, typename LFSU, typename X, typename LFSV,
                 typename C>
        static void apply(const ArgPtrs& lops,
                          typename C::weight_type weight_s,
                          const IG& ig,
                          const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                          C& r_s)
        {
          if(weight_s != K(0)) {
            WeightedVectorAccumulationView<C> view_s(r_s, weight_s);
            LocalAssemblerCallSwitch<Arg, Arg::doAlphaBoundary>::
              jacobian_apply_boundary(*get<i>(lops), ig,
                                      lfsu_s, x_s, lfsv_s,
                                      view_s);
          }
        }
      };

    public:
      //! apply an element's jacobian
      /**
       * \note Summands with zero weight don't contribute to the jacobian, and
       *       the calls to the evaluation methods are eliminated at run-time.
       */
      template<typename EG, typename LFSU, typename X, typename LFSV,
               typename C>
      void jacobian_apply_volume
      ( const EG& eg,
        const LFSU& lfsu, const X& x, const LFSV& lfsv,
        C& r) const
      {
        ForLoop<JacobianApplyVolumeOperation, 0, size-1>::
          apply(lops, weights, eg, lfsu, x, lfsv, r);
      }

      //! \brief apply an element's jacobian after the intersections have been
      //!        handled
      /**
       * \note Summands with zero weight don't contribute to the jacobian, and
       *       the calls to the evaluation methods are eliminated at run-time.
       */
      template<typename EG, typename LFSU, typename X, typename LFSV,
               typename C>
      void jacobian_apply_volume_post_skeleton
      ( const EG& eg,
        const LFSU& lfsu, const X& x, const LFSV& lfsv,
        C& r) const
      {
        ForLoop<JacobianApplyVolumePostSkeletonOperation, 0, size-1>::
          apply(lops, weights, eg, lfsu, x, lfsv, r);
      }

      //! apply an internal intersections's jacobians
      /**
       * \note Summands with zero weight don't contribute to the jacobian, and
       *       the calls to the evaluation methods are eliminated at run-time.
       */
      template<typename IG, typename LFSU, typename X, typename LFSV,
               typename C>
      void jacobian_apply_skeleton
      ( const IG& ig,
        const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
        const LFSU& lfsu_n, const X& x_n, const LFSV& lfsv_n,
        C& r_s, C& r_n) const
      {
        ForLoop<JacobianApplySkeletonOperation, 0, size-1>::
          apply(lops, weights, ig,
                lfsu_s, x_s, lfsv_s,
                lfsu_n, x_n, lfsv_n,
                r_s, r_n);
      }

      //! apply a boundary intersections's jacobian
      /**
       * \note Summands with zero weight don't contribute to the jacobian, and
       *       the calls to the evaluation methods are eliminated at run-time.
       */
      template<typename IG, typename LFSU, typename X, typename LFSV,
               typename C>
      void jacobian_apply_boundary
      ( const IG& ig,
        const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
        C& r_s) const
      {
        ForLoop<JacobianApplyBoundaryOperation, 0, size-1>::
          apply(lops, weights, ig, lfsu_s, x_s, lfsv_s, r_s);
      }

      //! \} Methods for the application of the jacobian

      //////////////////////////////////////////////////////////////////////
      //
      //! \name Methods to extract the jacobian
      //! \{
      //

    private:
      // template meta program helpers for the jacobian_apply_* methods

      template<int i>
      struct JacobianVolumeOperation {
        typedef typename tuple_element<i,Args>::type Arg;
        template<typename EG, typename LFSU, typename X, typename LFSV,
                 typename C>
        static void apply(const ArgPtrs& lops, const Weights& weights,
                          const EG& eg,
                          const LFSU& lfsu, const X& x, const LFSV& lfsv,
                          WeightedMatrixAccumulationView<C>& m)
        {
          apply(lops, weights[i]*m.weight(), eg, lfsu, x, lfsv, m.container());
        }
        template<typename EG, typename LFSU, typename X, typename LFSV,
                 typename C>
        static void apply(const ArgPtrs& lops, typename C::weight_type weight,
                          const EG& eg,
                          const LFSU& lfsu, const X& x, const LFSV& lfsv,
                          C& m)
        {
          if(weight != K(0)) {
            WeightedMatrixAccumulationView<C> view(m, weight);
            LocalAssemblerCallSwitch<Arg, Arg::doAlphaVolume>::
              jacobian_volume(*get<i>(lops), eg, lfsu, x, lfsv, view);
          }
        }
      };

      template<int i>
      struct JacobianVolumePostSkeletonOperation {
        typedef typename tuple_element<i,Args>::type Arg;
        template<typename EG, typename LFSU, typename X, typename LFSV,
                 typename C>
        static void apply(const ArgPtrs& lops, const Weights& weights,
                          const EG& eg,
                          const LFSU& lfsu, const X& x, const LFSV& lfsv,
                          WeightedMatrixAccumulationView<C>& m)
        {
          apply(lops, weights[i]*m.weight(), eg, lfsu, x, lfsv, m.container());
        }
        template<typename EG, typename LFSU, typename X, typename LFSV,
                 typename C>
        static void apply(const ArgPtrs& lops, typename C::weight_type weight,
                          const EG& eg,
                          const LFSU& lfsu, const X& x, const LFSV& lfsv,
                          C& m)
        {
          if(weight != K(0)) {
            WeightedMatrixAccumulationView<C> view(m, weight);
            LocalAssemblerCallSwitch<Arg, Arg::doAlphaVolumePostSkeleton>::
              jacobian_volume_post_skeleton(*get<i>(lops), eg,
                                            lfsu, x, lfsv,
                                            view);
          }
        }
      };

      template<int i>
      struct JacobianSkeletonOperation {
        typedef typename tuple_element<i,Args>::type Arg;
        template<typename IG, typename LFSU, typename X, typename LFSV,
                 typename C>
        static void apply(const ArgPtrs& lops, const Weights& weights,
                          const IG& ig,
                          const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                          const LFSU& lfsu_n, const X& x_n, const LFSV& lfsv_n,
                          WeightedMatrixAccumulationView<C>& m_ss,
                          WeightedMatrixAccumulationView<C>& m_sn,
                          WeightedMatrixAccumulationView<C>& m_ns,
                          WeightedMatrixAccumulationView<C>& m_nn)
        {
          apply(lops,
                weights[i]*m_ss.weight(), weights[i]*m_sn.weight(),
                weights[i]*m_ns.weight(), weights[i]*m_nn.weight(),
                ig,
                lfsu_s, x_s, lfsv_s,
                lfsu_n, x_n, lfsv_n,
                m_ss.container(), m_sn.container(),
                m_ns.container(), m_nn.container());
        }
        template<typename IG, typename LFSU, typename X, typename LFSV,
                 typename C>
        static void apply(const ArgPtrs& lops,
                          typename C::weight_type weight_ss,
                          typename C::weight_type weight_sn,
                          typename C::weight_type weight_ns,
                          typename C::weight_type weight_nn,
                          const IG& ig,
                          const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                          const LFSU& lfsu_n, const X& x_n, const LFSV& lfsv_n,
                          C& m_ss, C& m_sn, C& m_ns, C& m_nn)
        {
          if(weight_ss != K(0) || weight_sn != K(0) ||
             weight_ns != K(0) || weight_nn != K(0))
          {
            WeightedMatrixAccumulationView<C> view_ss(m_ss, weight_ss);
            WeightedMatrixAccumulationView<C> view_sn(m_sn, weight_sn);
            WeightedMatrixAccumulationView<C> view_ns(m_ns, weight_ns);
            WeightedMatrixAccumulationView<C> view_nn(m_nn, weight_nn);
            LocalAssemblerCallSwitch<Arg, Arg::doAlphaSkeleton>::
              jacobian_skeleton(*get<i>(lops), ig,
                                lfsu_s, x_s, lfsv_s,
                                lfsu_n, x_n, lfsv_n,
                                view_ss, view_sn, view_ns, view_nn);
          }
        }
      };

      template<int i>
      struct JacobianBoundaryOperation {
        typedef typename tuple_element<i,Args>::type Arg;
        template<typename IG, typename LFSU, typename X, typename LFSV,
                 typename C>
        static void apply(const ArgPtrs& lops, const Weights& weights,
                          const IG& ig,
                          const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                          WeightedMatrixAccumulationView<C>& m_ss)
        {
          apply(lops, weights[i]*m_ss.weight(), ig,
                lfsu_s, x_s, lfsv_s,
                m_ss.container());
        }
        template<typename IG, typename LFSU, typename X, typename LFSV,
                 typename C>
        static void apply(const ArgPtrs& lops,
                          typename C::weight_type weight_ss,
                          const IG& ig,
                          const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                          C& m_ss)
        {
          if(weight_ss != K(0))
          {
            WeightedMatrixAccumulationView<C> view_ss(m_ss, weight_ss);
            LocalAssemblerCallSwitch<Arg, Arg::doAlphaBoundary>::
              jacobian_boundary(*get<i>(lops), ig,
                                lfsu_s, x_s, lfsv_s, view_ss);
          }
        }
      };

    public:
      //! get an element's jacobian
      /**
       * \note Summands with zero weight don't contribute to the jacobian, and
       *       the calls to the evaluation methods are eliminated at run-time.
       */
      template<typename EG, typename LFSU, typename X, typename LFSV,
               typename C>
      void jacobian_volume
      ( const EG& eg,
        const LFSU& lfsu, const X& x, const LFSV& lfsv,
        C& m) const
      {
        ForLoop<JacobianVolumeOperation, 0, size-1>::
          apply(lops, weights, eg, lfsu, x, lfsv, m);
      }

      //! get an element's jacobian after the intersections have been handled
      /**
       * \note Summands with zero weight don't contribute to the jacobian, and
       *       the calls to the evaluation methods are eliminated at run-time.
       */
      template<typename EG, typename LFSU, typename X, typename LFSV,
               typename C>
      void jacobian_volume_post_skeleton
      ( const EG& eg,
        const LFSU& lfsu, const X& x, const LFSV& lfsv,
        C& m) const
      {
        ForLoop<JacobianVolumePostSkeletonOperation, 0, size-1>::
          apply(lops, weights, eg, lfsu, x, lfsv, m);
      }

      //! apply an internal intersections's jacobians
      /**
       * \note Summands with zero weight don't contribute to the jacobian, and
       *       the calls to the evaluation methods are eliminated at run-time.
       */
      template<typename IG, typename LFSU, typename X, typename LFSV,
               typename C>
      void jacobian_skeleton
      ( const IG& ig,
        const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
        const LFSU& lfsu_n, const X& x_n, const LFSV& lfsv_n,
        C& m_ss, C& m_sn, C& m_ns, C& m_nn) const
      {
        ForLoop<JacobianSkeletonOperation, 0, size-1>::
          apply(lops, weights, ig,
                lfsu_s, x_s, lfsv_s,
                lfsu_n, x_n, lfsv_n,
                m_ss, m_sn, m_ns, m_nn);
      }

      //! get a boundary intersections's jacobian
      /**
       * \note Summands with zero weight don't contribute to the jacobian, and
       *       the calls to the evaluation methods are eliminated at run-time.
       */
      template<typename IG, typename LFSU, typename X, typename LFSV,
               typename C>
      void jacobian_boundary
      ( const IG& ig,
        const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
        C& m_ss) const
      {
        ForLoop<JacobianBoundaryOperation, 0, size-1>::
          apply(lops, weights, ig, lfsu_s, x_s, lfsv_s, m_ss);
      }

      //! \} Methods to extract the jacobian

      //////////////////////////////////////////////////////////////////////
      //
      //! \name Methods for instationary problems
      //! \{
      //

      //! Export type used for time values
      typedef typename tuple_element<0, Args>::type::RealType RealType;

    private:
      // template meta program helpers for the methods related to instationary
      // stuff

      template<int i> struct SetTimeOperation {
        static void apply(ArgPtrs& lops, RealType t)
        { get<i>(lops)->setTime(t); }
      };

      template<int i> struct PreStepOperation {
        static void apply(ArgPtrs& lops,
                          RealType time, RealType dt, int stages)
        { get<i>(lops)->preStep(time, dt, stages); }
      };

      template<int i> struct PostStepOperation {
        static void apply(ArgPtrs& lops)
        { get<i>(lops)->postStep(); }
      };

      template<int i> struct PreStageOperation {
        static void apply(ArgPtrs& lops, RealType time, int r)
        { get<i>(lops)->preStage(time, r); }
      };

      template<int i> struct PostStageOperation {
        static void apply(ArgPtrs& lops)
        { get<i>(lops)->postStage(); }
      };

      template<int i> struct SuggestTimestepOperation {
        static void apply(ArgPtrs& lops, RealType& dt)
        { dt = get<i>(lops)->suggestTimestep(dt); }
      };

    public:
      //! set time for subsequent evaluation
      void setTime (RealType t)
      {
        ForLoop<SetTimeOperation, 0, size-1>::apply(lops, t);
      }

      //! get current time
      RealType getTime () const
      {
        return get<0>(lops)->getTime();
      }

      //! to be called once before each time step
      void preStep (RealType time, RealType dt, int stages)
      {
        ForLoop<PreStepOperation, 0, size-1>::apply(lops, time, dt, stages);
      }

      //! to be called once at the end of each time step
      void postStep ()
      {
        ForLoop<PostStepOperation, 0, size-1>::apply(lops);
      }

      //! to be called once before each stage
      void preStage (RealType time, int r)
      {
        ForLoop<PreStageOperation, 0, size-1>::apply(lops, time, r);
      }

      //! get current stage
      int getStage () const
      {
        return get<0>(lops)->getStage();
      }

      //! to be called once at the end of each stage
      void postStage ()
      {
        ForLoop<PostStageOperation, 0, size-1>::apply(lops);
      }

      //! to be called after stage 1
      /**
       * \note This operator simply chains suggestTimestep() methods of all
       *       the component local operators together and hopes that the
       *       result will be meaningful.
       */
      RealType suggestTimestep (RealType dt) const
      {
        ForLoop<SuggestTimestepOperation, 0, size-1>::apply(lops, dt);
        return dt;
      }

      //! \} Methods for instationary problems
    };

    //! \} group LocalOperatorDefaultImp
  }
}

#endif // DUNE_PDELAB_LOCALOPERATOR_WEIGHTEDSUM_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/localoperator/zero.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:

#ifndef DUNE_PDELAB_LOCALOPERATOR_ZERO_HH
#define DUNE_PDELAB_LOCALOPERATOR_ZERO_HH

#include <dune/pdelab/localoperator/flags.hh>
#include <dune/pdelab/localoperator/idefault.hh>

namespace Dune {
  namespace PDELab {
    //! \addtogroup LocalOperator
    //! \ingroup PDELab
    //! \{

    //! Do-nothing local operator
    /**
     * This local operator does nothing.  It can be used as a
     * placeholder where an (instationary) local operator is semantically
     * required but not actually used.
     *
     * \tparam Time Type used for temporal values.
     */
    template<class Time>
    class ZeroLocalOperator :
      public LocalOperatorDefaultFlags,
      public InstationaryLocalOperatorDefaultMethods<Time>
    { };

    //! \} group LocalOperator
  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_LOCALOPERATOR_ZERO_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/newton/CMakeLists.txt <==
install(FILES newton.hh DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/pdelab/newton)


==> anc/xt-super/dune-pdelab/dune/pdelab/newton/Makefile.am <==
commondir = $(includedir)/dune/pdelab/newton
common_HEADERS = newton.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-pdelab/dune/pdelab/newton/newton.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PDELAB_NEWTON_HH
#define DUNE_PDELAB_NEWTON_HH

#include <iostream>
#include <iomanip>
#include <cmath>
#include <memory>

#include <math.h>

#include <dune/common/exceptions.hh>
#include <dune/common/ios_state.hh>
#include <dune/common/timer.hh>
#include <dune/common/parametertree.hh>

#include <dune/pdelab/backend/solver.hh>

namespace Dune
{
  namespace PDELab
  {
    // Exception classes used in NewtonSolver
    class NewtonError : public Exception {};
    class NewtonDefectError : public NewtonError {};
    class NewtonLinearSolverError : public NewtonError {};
    class NewtonLineSearchError : public NewtonError {};
    class NewtonNotConverged : public NewtonError {};

    // Status information of Newton's method
    template<class RFType>
    struct NewtonResult : LinearSolverResult<RFType>
    {
      RFType first_defect;       // the first defect
      RFType defect;             // the final defect
      double assembler_time;     // Cumulative time for matrix assembly
      double linear_solver_time; // Cumulative time for linear sovler
      int linear_solver_iterations; // Total number of linear iterations

      NewtonResult() :
        first_defect(0.0), defect(0.0), assembler_time(0.0), linear_solver_time(0.0),
        linear_solver_iterations(0) {}
    };

    template<class GOS, class TrlV, class TstV>
    class NewtonBase
    {
      typedef GOS GridOperator;
      typedef TrlV TrialVector;
      typedef TstV TestVector;

      typedef typename TestVector::ElementType RFType;
      typedef typename GOS::Traits::Jacobian Matrix;


    public:
      // export result type
      typedef NewtonResult<RFType> Result;

      void setVerbosityLevel(unsigned int verbosity_level)
      {
        if (gridoperator_.trialGridFunctionSpace().gridView().comm().rank()>0)
          verbosity_level_ = 0;
        else
          verbosity_level_ = verbosity_level;
      }

      //! Set whether the jacobian matrix should be kept across calls to apply().
      void setKeepMatrix(bool b)
      {
        keep_matrix_ = b;
      }

      //! Return whether the jacobian matrix is kept across calls to apply().
      bool keepMatrix() const
      {
        return keep_matrix_;
      }

      //! Discard the stored Jacobian matrix.
      void discardMatrix()
      {
        if(A_)
          A_.reset();
      }

    protected:
      const GridOperator& gridoperator_;
      TrialVector *u_;
      std::shared_ptr<TrialVector> z_;
      std::shared_ptr<TestVector> r_;
      std::shared_ptr<Matrix> A_;
      Result res_;
      unsigned int verbosity_level_;
      RFType prev_defect_;
      RFType linear_reduction_;
      bool reassembled_;
      RFType reduction_;
      RFType abs_limit_;
      bool keep_matrix_;

      NewtonBase(const GridOperator& go, TrialVector& u)
        : gridoperator_(go)
        , u_(&u)
        , verbosity_level_(1)
        , keep_matrix_(true)
      {
        if (gridoperator_.trialGridFunctionSpace().gridView().comm().rank()>0)
          verbosity_level_ = 0;
      }

      NewtonBase(const GridOperator& go)
        : gridoperator_(go)
        , u_(0)
        , verbosity_level_(1)
        , keep_matrix_(true)
      {
        if (gridoperator_.trialGridFunctionSpace().gridView().comm().rank()>0)
          verbosity_level_ = 0;
      }

      virtual ~NewtonBase() { }

      virtual bool terminate() = 0;
      virtual void prepare_step(Matrix& A, TestVector& r) = 0;
      virtual void line_search(TrialVector& z, TestVector& r) = 0;
      virtual void defect(TestVector& r) = 0;
    }; // end class NewtonBase

    template<class GOS, class S, class TrlV, class TstV>
    class NewtonSolver : public virtual NewtonBase<GOS,TrlV,TstV>
    {
      typedef S Solver;
      typedef GOS GridOperator;
      typedef TrlV TrialVector;
      typedef TstV TestVector;

      typedef typename TestVector::ElementType RFType;
      typedef typename GOS::Traits::Jacobian Matrix;

    public:
      typedef NewtonResult<RFType> Result;

      NewtonSolver(const GridOperator& go, TrialVector& u_, Solver& solver)
        : NewtonBase<GOS,TrlV,TstV>(go,u_)
        , solver_(solver)
        , result_valid_(false)
      {}

      NewtonSolver(const GridOperator& go, Solver& solver)
        : NewtonBase<GOS,TrlV,TstV>(go)
        , solver_(solver)
        , result_valid_(false)
      {}

      void apply();

      void apply(TrialVector& u_);

      const Result& result() const
      {
        if (!result_valid_)
          DUNE_THROW(NewtonError,
                     "NewtonSolver::result() called before NewtonSolver::solve()");
        return this->res_;
      }

    protected:
      virtual void defect(TestVector& r)
      {
        r = 0.0;                                        // TODO: vector interface
        this->gridoperator_.residual(*this->u_, r);
        this->res_.defect = this->solver_.norm(r);                    // TODO: solver interface
        if (!std::isfinite(this->res_.defect))
          DUNE_THROW(NewtonDefectError,
                     "NewtonSolver::defect(): Non-linear defect is NaN or Inf");
      }


    private:
      void linearSolve(Matrix& A, TrialVector& z, TestVector& r) const
      {
        if (this->verbosity_level_ >= 4)
          std::cout << "      Solving linear system..." << std::endl;
        z = 0.0;                                        // TODO: vector interface
        this->solver_.apply(A, z, r, this->linear_reduction_);        // TODO: solver interface

        ios_base_all_saver restorer(std::cout); // store old ios flags

        if (!this->solver_.result().converged)                 // TODO: solver interface
          DUNE_THROW(NewtonLinearSolverError,
                     "NewtonSolver::linearSolve(): Linear solver did not converge "
                     "in " << this->solver_.result().iterations << " iterations");
        if (this->verbosity_level_ >= 4)
          std::cout << "          linear solver iterations:     "
                    << std::setw(12) << solver_.result().iterations << std::endl
                    << "          linear defect reduction:      "
                    << std::setw(12) << std::setprecision(4) << std::scientific
                    << solver_.result().reduction << std::endl;
      }

      Solver& solver_;
      bool result_valid_;
    }; // end class NewtonSolver

    template<class GOS, class S, class TrlV, class TstV>
    void NewtonSolver<GOS,S,TrlV,TstV>::apply(TrialVector& u)
    {
      this->u_ = &u;
      apply();
    }

    template<class GOS, class S, class TrlV, class TstV>
    void NewtonSolver<GOS,S,TrlV,TstV>::apply()
    {
      this->res_.iterations = 0;
      this->res_.converged = false;
      this->res_.reduction = 1.0;
      this->res_.conv_rate = 1.0;
      this->res_.elapsed = 0.0;
      this->res_.assembler_time = 0.0;
      this->res_.linear_solver_time = 0.0;
      this->res_.linear_solver_iterations = 0;
      result_valid_ = true;
      Timer timer;

      try
        {
          if(!this->r_) {
            // std::cout << "=== Setting up residual vector ..." << std::endl;
            this->r_ = std::make_shared<TestVector>(this->gridoperator_.testGridFunctionSpace());
          }
          // residual calculation in member function "defect":
          //--------------------------------------------------
          // - set residual vector to zero
          // - calculate new residual
          // - store norm of residual in "this->res_.defect"
          this->defect(*this->r_);
          this->res_.first_defect = this->res_.defect;
          this->prev_defect_ = this->res_.defect;

          if (this->verbosity_level_ >= 2)
            {
              // store old ios flags
              ios_base_all_saver restorer(std::cout);
              std::cout << "  Initial defect: "
                        << std::setw(12) << std::setprecision(4) << std::scientific
                        << this->res_.defect << std::endl;
            }

          if(!this->A_) {
            // std::cout << "==== Setting up jacobian matrix ... " << std::endl;
            this->A_ = std::make_shared<Matrix>(this->gridoperator_);
          }
          if(!this->z_) {
            // std::cout << "==== Setting up correction vector ... " << std::endl;
            this->z_ = std::make_shared<TrialVector>(this->gridoperator_.trialGridFunctionSpace());
          }

          while (!this->terminate())
            {
              if (this->verbosity_level_ >= 3)
                std::cout << "  Newton iteration " << this->res_.iterations
                          << " --------------------------------" << std::endl;

              Timer assembler_timer;
              try
                {
                  // jacobian calculation in member function "prepare_step"
                  //-------------------------------------------------------
                  // - if above reassemble threshold
                  //   - set jacobian to zero
                  //   - calculate new jacobian
                  // - set linear reduction
                  this->prepare_step(*this->A_,*this->r_);
                }
              catch (...)
                {
                  this->res_.assembler_time += assembler_timer.elapsed();
                  throw;
                }
              double assembler_time = assembler_timer.elapsed();
              this->res_.assembler_time += assembler_time;
              if (this->verbosity_level_ >= 3)
                std::cout << "      matrix assembly time:             "
                          << std::setw(12) << std::setprecision(4) << std::scientific
                          << assembler_time << std::endl;

              Timer linear_solver_timer;
              try
                {
                  // solution of linear system in member function "linearSolve"
                  //-----------------------------------------------------------
                  // - set initial guess for correction z to zero
                  // - call linear solver
                  this->linearSolve(*this->A_, *this->z_, *this->r_);
                }
              catch (...)
                {
                  this->res_.linear_solver_time += linear_solver_timer.elapsed();
                  this->res_.linear_solver_iterations += this->solver_.result().iterations;
                  throw;
                }
              double linear_solver_time = linear_solver_timer.elapsed();
              this->res_.linear_solver_time += linear_solver_time;
              this->res_.linear_solver_iterations += this->solver_.result().iterations;

              try
                {
                  // line search with correction z
                  // the undamped version is also integrated in here
                  this->line_search(*this->z_, *this->r_);
                }
              catch (NewtonLineSearchError)
                {
                  if (this->reassembled_)
                    throw;
                  if (this->verbosity_level_ >= 3)
                    std::cout << "      line search failed - trying again with reassembled matrix" << std::endl;
                  continue;
                }

              this->res_.reduction = this->res_.defect/this->res_.first_defect;
              this->res_.iterations++;
              this->res_.conv_rate = std::pow(this->res_.reduction, 1.0/this->res_.iterations);

              // store old ios flags
              ios_base_all_saver restorer(std::cout);

              if (this->verbosity_level_ >= 3)
                std::cout << "      linear solver time:               "
                          << std::setw(12) << std::setprecision(4) << std::scientific
                          << linear_solver_time << std::endl
                          << "      defect reduction (this iteration):"
                          << std::setw(12) << std::setprecision(4) << std::scientific
                          << this->res_.defect/this->prev_defect_ << std::endl
                          << "      defect reduction (total):         "
                          << std::setw(12) << std::setprecision(4) << std::scientific
                          << this->res_.reduction << std::endl
                          << "      new defect:                       "
                          << std::setw(12) << std::setprecision(4) << std::scientific
                          << this->res_.defect << std::endl;
              if (this->verbosity_level_ == 2)
                std::cout << "  Newton iteration " << std::setw(2) << this->res_.iterations
                          << ".  New defect: "
                          << std::setw(12) << std::setprecision(4) << std::scientific
                          << this->res_.defect
                          << ".  Reduction (this): "
                          << std::setw(12) << std::setprecision(4) << std::scientific
                          << this->res_.defect/this->prev_defect_
                          << ".  Reduction (total): "
                          << std::setw(12) << std::setprecision(4) << std::scientific
                          << this->res_.reduction << std::endl;
            } // end while
        } // end try
      catch(...)
        {
          this->res_.elapsed = timer.elapsed();
          throw;
        }
      this->res_.elapsed = timer.elapsed();

      ios_base_all_saver restorer(std::cout); // store old ios flags

      if (this->verbosity_level_ == 1)
        std::cout << "  Newton converged after " << std::setw(2) << this->res_.iterations
                  << " iterations.  Reduction: "
                  << std::setw(12) << std::setprecision(4) << std::scientific
                  << this->res_.reduction
                  << "   (" << std::setprecision(4) << this->res_.elapsed << "s)"
                  << std::endl;

      if(!this->keep_matrix_)
        this->A_.reset();
    } // end apply

    template<class GOS, class TrlV, class TstV>
    class NewtonTerminate : public virtual NewtonBase<GOS,TrlV,TstV>
    {
      typedef GOS GridOperator;
      typedef TrlV TrialVector;

      typedef typename TstV::ElementType RFType;

    public:
      NewtonTerminate(const GridOperator& go, TrialVector& u_)
        : NewtonBase<GOS,TrlV,TstV>(go,u_)
        , maxit_(40)
        , force_iteration_(false)
      {
        this->reduction_ = 1e-8;
        this->abs_limit_ = 1e-12;
      }

      NewtonTerminate(const GridOperator& go)
        : NewtonBase<GOS,TrlV,TstV>(go)
        , maxit_(40)
        , force_iteration_(false)
      {
        this->reduction_ = 1e-8;
        this->abs_limit_ = 1e-12;
      }

      void setReduction(RFType reduction)
      {
        this->reduction_ = reduction;
      }

      void setMaxIterations(unsigned int maxit)
      {
        maxit_ = maxit;
      }

      void setForceIteration(bool force_iteration)
      {
        force_iteration_ = force_iteration;
      }

      void setAbsoluteLimit(RFType abs_limit_)
      {
        this->abs_limit_ = abs_limit_;
      }

      virtual bool terminate()
      {
        if (force_iteration_ && this->res_.iterations == 0)
          return false;
        this->res_.converged = this->res_.defect < this->abs_limit_
          || this->res_.defect < this->res_.first_defect * this->reduction_;
        if (this->res_.iterations >= maxit_ && !this->res_.converged)
          DUNE_THROW(NewtonNotConverged,
                     "NewtonTerminate::terminate(): Maximum iteration count reached");
        return this->res_.converged;
      }

    private:
      unsigned int maxit_;
      bool force_iteration_;
    }; // end class NewtonTerminate

    template<class GOS, class TrlV, class TstV>
    class NewtonPrepareStep : public virtual NewtonBase<GOS,TrlV,TstV>
    {
      typedef GOS GridOperator;
      typedef TrlV TrialVector;

      typedef typename TstV::ElementType RFType;
      typedef typename GOS::Traits::Jacobian Matrix;

    public:
      NewtonPrepareStep(const GridOperator& go, TrialVector& u_)
        : NewtonBase<GOS,TrlV,TstV>(go,u_)
        , min_linear_reduction_(1e-3)
        , fixed_linear_reduction_(0.0)
        , reassemble_threshold_(0.0)
      {}

      NewtonPrepareStep(const GridOperator& go)
        : NewtonBase<GOS,TrlV,TstV>(go)
        , min_linear_reduction_(1e-3)
        , fixed_linear_reduction_(0.0)
        , reassemble_threshold_(0.0)
      {}

      /**\brief set the minimal reduction in the linear solver

         \note with min_linear_reduction > 0, the linear reduction will be
         determined as mininum of the min_linear_reduction and the
         linear_reduction needed to achieve second order
         Newton convergence. */
      void setMinLinearReduction(RFType min_linear_reduction)
      {
        min_linear_reduction_ = min_linear_reduction;
      }

      /**\brief set a fixed reduction in the linear solver (overwrites setMinLinearReduction)

         \note with fixed_linear_reduction > 0, the linear reduction
         rate will always be fixed to min_linear_reduction. */
      void setFixedLinearReduction(bool fixed_linear_reduction)
      {
        fixed_linear_reduction_ = fixed_linear_reduction;
      }

      /**\brief set a threshold, when the linear operator is reassembled

         We allow to keep the linear operator over several newton
         iterations. If the reduction in the newton drops below a
         given threshold the linear operator is reassembled to ensure
         convergence.
       */
      void setReassembleThreshold(RFType reassemble_threshold)
      {
        reassemble_threshold_ = reassemble_threshold;
      }

      virtual void prepare_step(Matrix& A, TstV& )
      {
        this->reassembled_ = false;
        if (this->res_.defect/this->prev_defect_ > reassemble_threshold_)
          {
            if (this->verbosity_level_ >= 3)
              std::cout << "      Reassembling matrix..." << std::endl;
            A = 0.0;                                    // TODO: Matrix interface
            this->gridoperator_.jacobian(*this->u_, A);
            this->reassembled_ = true;
          }

        if (fixed_linear_reduction_ == true)
          this->linear_reduction_ = min_linear_reduction_;
        else {
          // determine maximum defect, where Newton is converged.
          RFType stop_defect =
            std::max(this->res_.first_defect * this->reduction_,
                     this->abs_limit_);

          /*
            To achieve second order convergence of newton
            we need a linear reduction of at least
            current_defect^2/prev_defect^2.
            For the last newton step a linear reduction of
            1/10*end_defect/current_defect
            is sufficient for convergence.
          */
          if ( stop_defect/(10*this->res_.defect) >
               this->res_.defect*this->res_.defect/(this->prev_defect_*this->prev_defect_) )
            this->linear_reduction_ =
              stop_defect/(10*this->res_.defect);
          else
            this->linear_reduction_ =
              std::min(min_linear_reduction_,this->res_.defect*this->res_.defect/(this->prev_defect_*this->prev_defect_));
        }

        this->prev_defect_ = this->res_.defect;

        ios_base_all_saver restorer(std::cout); // store old ios flags

        if (this->verbosity_level_ >= 3)
          std::cout << "      requested linear reduction:       "
                    << std::setw(12) << std::setprecision(4) << std::scientific
                    << this->linear_reduction_ << std::endl;
      }

    private:
      RFType min_linear_reduction_;
      bool fixed_linear_reduction_;
      RFType reassemble_threshold_;
    }; // end class NewtonPrepareStep

    template<class GOS, class TrlV, class TstV>
    class NewtonLineSearch : public virtual NewtonBase<GOS,TrlV,TstV>
    {
      typedef GOS GridOperator;
      typedef TrlV TrialVector;
      typedef TstV TestVector;

      typedef typename TestVector::ElementType RFType;

    public:
      enum Strategy {
        /** \brief don't do any linesearch or damping */
        noLineSearch,
        /** \brief perform a linear search for the optimal damping parameter with multiples of damping

         the strategy was described in <a href="http://dx.doi.org/10.1007/BF01406516">[Hackbusch and Reusken, 1989]</a> */
        hackbuschReusken,
        /** \brief same as hackbuschReusken, but doesn't fail if the best update is still not good enough */
        hackbuschReuskenAcceptBest };

      NewtonLineSearch(const GridOperator& go, TrialVector& u_)
        : NewtonBase<GOS,TrlV,TstV>(go,u_)
        , strategy_(hackbuschReusken)
        , maxit_(10)
        , damping_factor_(0.5)
      {}

      NewtonLineSearch(const GridOperator& go)
        : NewtonBase<GOS,TrlV,TstV>(go)
        , strategy_(hackbuschReusken)
        , maxit_(10)
        , damping_factor_(0.5)
      {}

      void setLineSearchStrategy(Strategy strategy)
      {
        strategy_ = strategy;
      }

      void setLineSearchStrategy(std::string strategy)
      {
        strategy_ = strategyFromName(strategy);
      }

      void setLineSearchMaxIterations(unsigned int maxit)
      {
        maxit_ = maxit;
      }

      void setLineSearchDampingFactor(RFType damping_factor)
      {
        damping_factor_ = damping_factor;
      }

      virtual void line_search(TrialVector& z, TestVector& r)
      {
        if (strategy_ == noLineSearch)
          {
            this->u_->axpy(-1.0, z);                     // TODO: vector interface
            this->defect(r);
            return;
          }

        if (this->verbosity_level_ >= 4)
          std::cout << "      Performing line search..." << std::endl;
        RFType lambda = 1.0;
        RFType best_lambda = 0.0;
        RFType best_defect = this->res_.defect;
        TrialVector prev_u(*this->u_);  // TODO: vector interface
        unsigned int i = 0;
        ios_base_all_saver restorer(std::cout); // store old ios flags

        while (1)
          {
            if (this->verbosity_level_ >= 4)
              std::cout << "          trying line search damping factor:   "
                        << std::setw(12) << std::setprecision(4) << std::scientific
                        << lambda
                        << std::endl;

            this->u_->axpy(-lambda, z);                  // TODO: vector interface
            try {
              this->defect(r);
            }
             catch (NewtonDefectError)
              {
                if (this->verbosity_level_ >= 4)
                  std::cout << "          Nans detected" << std::endl;
              }       // ignore NaNs and try again with lower lambda

            if (this->res_.defect <= (1.0 - lambda/4) * this->prev_defect_)
              {
                if (this->verbosity_level_ >= 4)
                  std::cout << "          line search converged" << std::endl;
                break;
              }

            if (this->res_.defect < best_defect)
              {
                best_defect = this->res_.defect;
                best_lambda = lambda;
              }

            if (++i >= maxit_)
              {
                if (this->verbosity_level_ >= 4)
                  std::cout << "          max line search iterations exceeded" << std::endl;
                switch (strategy_)
                  {
                  case hackbuschReusken:
                    *this->u_ = prev_u;
                    this->defect(r);
                    DUNE_THROW(NewtonLineSearchError,
                               "NewtonLineSearch::line_search(): line search failed, "
                               "max iteration count reached, "
                               "defect did not improve enough");
                  case hackbuschReuskenAcceptBest:
                    if (best_lambda == 0.0)
                      {
                        *this->u_ = prev_u;
                        this->defect(r);
                        DUNE_THROW(NewtonLineSearchError,
                                   "NewtonLineSearch::line_search(): line search failed, "
                                   "max iteration count reached, "
                                   "defect did not improve in any of the iterations");
                      }
                    if (best_lambda != lambda)
                      {
                        *this->u_ = prev_u;
                        this->u_->axpy(-best_lambda, z);
                        this->defect(r);
                      }
                    break;
                  case noLineSearch:
                    break;
                  }
                break;
              }

            lambda *= damping_factor_;
            *this->u_ = prev_u;                          // TODO: vector interface
          }
        if (this->verbosity_level_ >= 4)
          std::cout << "          line search damping factor:   "
                    << std::setw(12) << std::setprecision(4) << std::scientific
                    << lambda << std::endl;
      } // end line_search

    protected:
      /** helper function to get the different strategies from their name */
      Strategy strategyFromName(const std::string & s) {
        if (s == "noLineSearch")
          return noLineSearch;
        if (s == "hackbuschReusken")
          return hackbuschReusken;
        if (s == "hackbuschReuskenAcceptBest")
          return hackbuschReuskenAcceptBest;
        DUNE_THROW(Exception, "unknown linesearch strategy" << s);
      }

    private:
      Strategy strategy_;
      unsigned int maxit_;
      RFType damping_factor_;
    }; // end class NewtonLineSearch

    template<class GOS, class S, class TrlV, class TstV = TrlV>
    class Newton : public NewtonSolver<GOS,S,TrlV,TstV>
                 , public NewtonTerminate<GOS,TrlV,TstV>
                 , public NewtonLineSearch<GOS,TrlV,TstV>
                 , public NewtonPrepareStep<GOS,TrlV,TstV>
    {
      typedef GOS GridOperator;
      typedef S Solver;
      typedef TrlV TrialVector;

    public:
      Newton(const GridOperator& go, TrialVector& u_, Solver& solver_)
        : NewtonBase<GOS,TrlV,TstV>(go,u_)
        , NewtonSolver<GOS,S,TrlV,TstV>(go,u_,solver_)
        , NewtonTerminate<GOS,TrlV,TstV>(go,u_)
        , NewtonLineSearch<GOS,TrlV,TstV>(go,u_)
        , NewtonPrepareStep<GOS,TrlV,TstV>(go,u_)
      {}
      Newton(const GridOperator& go, Solver& solver_)
        : NewtonBase<GOS,TrlV,TstV>(go)
        , NewtonSolver<GOS,S,TrlV,TstV>(go,solver_)
        , NewtonTerminate<GOS,TrlV,TstV>(go)
        , NewtonLineSearch<GOS,TrlV,TstV>(go)
        , NewtonPrepareStep<GOS,TrlV,TstV>(go)
      {}
      //! interpret a parameter tree as a set of options for the newton solver
      /**

         example configuration:

         \code
         [NewtonParameters]

         ReassembleThreshold = 0.1
         LineSearchMaxIterations = 10
         MaxIterations = 7
         AbsoluteLimit = 1e-6
         Reduction = 1e-4
         LinearReduction = 1e-3
         LineSearchDamping  = 0.9
         \endcode

         and invocation in the code:
         \code
         newton.setParameters(param.sub("NewtonParameters"));
         \endcode
      */
      void setParameters(Dune::ParameterTree & param)
      {
        typedef typename TstV::ElementType RFType;
        if (param.hasKey("VerbosityLevel"))
          this->setVerbosityLevel(
            param.get<unsigned int>("VerbosityLevel"));
        if (param.hasKey("Reduction"))
          this->setReduction(
            param.get<RFType>("Reduction"));
        if (param.hasKey("MaxIterations"))
          this->setMaxIterations(
            param.get<unsigned int>("MaxIterations"));
        if (param.hasKey("ForceIteration"))
          this->setForceIteration(
            param.get<bool>("ForceIteration"));
        if (param.hasKey("AbsoluteLimit"))
          this->setAbsoluteLimit(
            param.get<RFType>("AbsoluteLimit"));
        if (param.hasKey("MinLinearReduction"))
          this->setMinLinearReduction(
            param.get<RFType>("MinLinearReduction"));
        if (param.hasKey("FixedLinearReduction"))
          this->setFixedLinearReduction(
            param.get<bool>("FixedLinearReduction"));
        if (param.hasKey("ReassembleThreshold"))
          this->setReassembleThreshold(
            param.get<RFType>("ReassembleThreshold"));
        if (param.hasKey("LineSearchStrategy"))
          this->setLineSearchStrategy(
            param.get<std::string>("LineSearchStrategy"));
        if (param.hasKey("LineSearchMaxIterations"))
          this->setLineSearchMaxIterations(
            param.get<unsigned int>("LineSearchMaxIterations"));
        if (param.hasKey("LineSearchDampingFactor"))
          this->setLineSearchDampingFactor(
            param.get<RFType>("LineSearchDampingFactor"));
        if (param.hasKey("KeepMatrix"))
          this->setKeepMatrix(
            param.get<bool>("KeepMatrix"));
      }
    }; // end class Newton
  } // end namespace PDELab
} // end namespace Dune

#endif // DUNE_PDELAB_NEWTON_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/ordering/CMakeLists.txt <==
install(FILES
  chunkedblockordering.hh
  decorator.hh
  directleaflocalordering.hh
  entityblockedlocalordering.hh
  gridviewordering.hh
  interleavedordering.hh
  leafgridviewordering.hh
  leaflocalordering.hh
  leaforderingbase.hh
  lexicographicordering.hh
  localorderingbase.hh
  orderingbase.hh
  permutationordering.hh
  permutedordering.hh
  singlecodimleafordering.hh
  subordering.hh
  transformations.hh
  utility.hh
  DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/pdelab/ordering)


==> anc/xt-super/dune-pdelab/dune/pdelab/ordering/Makefile.am <==
gridfunctionspacedir = $(includedir)/dune/pdelab/ordering
gridfunctionspace_HEADERS =			\
	chunkedblockordering.hh			\
	decorator.hh				\
	directleaflocalordering.hh		\
	entityblockedlocalordering.hh		\
	gridviewordering.hh			\
	interleavedordering.hh			\
	leafgridviewordering.hh			\
	leaflocalordering.hh			\
	leaforderingbase.hh			\
	lexicographicordering.hh		\
	localorderingbase.hh			\
	orderingbase.hh				\
	permutationordering.hh			\
	permutedordering.hh			\
	singlecodimleafordering.hh		\
	subordering.hh				\
	transformations.hh			\
	utility.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-pdelab/dune/pdelab/ordering/chunkedblockordering.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:

#ifndef DUNE_PDELAB_ORDERING_CHUNKEDBLOCKORDERING_HH
#define DUNE_PDELAB_ORDERING_CHUNKEDBLOCKORDERING_HH

#include <dune/typetree/typetree.hh>

#include <dune/pdelab/ordering/utility.hh>
#include <dune/pdelab/ordering/orderingbase.hh>
#include <dune/pdelab/ordering/decorator.hh>

namespace Dune {
  namespace PDELab {

    namespace ordering {

#ifndef DOXYGEN // implementation internals

      namespace chunked {

        struct tag_base
        {

          tag_base(std::size_t block_size)
            : _block_size(block_size)
          {}

          std::size_t blockSize() const
          {
            return _block_size;
          }

        private:

          const std::size_t _block_size;

        };

        template<std::size_t i>
        struct base_holder
          : public tag_base
        {

          base_holder(std::size_t block_size)
            : tag_base(block_size)
          {}

        };

      } // namespace chunked

#endif // DOXYGEN

      //! Block the ordering created from the passed-in tag by simply carving it up into blocks of the chunk size
      //! passed to this ordering tag.
      /**
       * This tag modifies the Ordering designed by the passed-in OrderingTag to perform an additional
       * blocking step on the ContainerIndex entries touched by that Ordering. In layman's terms:
       * You can block the list of ContainerIndices by a fixed chunk block size, as long as the block count of the
       * underlying node is the multiple of the chunk size. Otherwise, an exception will be raised.
       *
       * \tparam OrderingTag  The tag describing the Ordering that will be blocked.
       */
      template<typename OrderingTag>
      struct Chunked
        : public chunked::base_holder<decorated_ordering_tag<Chunked<OrderingTag>,OrderingTag>::level>
        , public decorated_ordering_tag<Chunked<OrderingTag>,OrderingTag>
      {

        Chunked(std::size_t block_size)
          : chunked::base_holder<decorated_ordering_tag<Chunked<OrderingTag>,OrderingTag>::level>(block_size)
        {}

        Chunked(std::size_t block_size, const OrderingTag& tag)
          : chunked::base_holder<decorated_ordering_tag<Chunked<OrderingTag>,OrderingTag>::level>(block_size)
          , decorated_ordering_tag<Chunked<OrderingTag>,OrderingTag>(tag)
        {}

        Chunked(std::size_t block_size, OrderingTag&& tag)
          : chunked::base_holder<decorated_ordering_tag<Chunked<OrderingTag>,OrderingTag>::level>(block_size)
          , decorated_ordering_tag<Chunked<OrderingTag>,OrderingTag>(std::move(tag))
        {}

        template<std::size_t i>
        const chunked::base_holder<i>& chunked() const
        {
          return *this;
        }

        template<std::size_t i>
        chunked::base_holder<i>& chunked()
        {
          return *this;
        }

      };

      template<typename Decorated>
      DUNE_CONSTEXPR bool deactivate_standard_blocking_for_ordering(const Chunked<Decorated>&)
      {
        return true;
      }

    } // namespace ordering

    //! \addtogroup Ordering
    //! \{

    //! Ordering that permutes top-level ContainerIndex entries.
    template<typename Ordering>
    class ChunkedBlockOrdering
      : public TypeTree::CompositeNode<Ordering>
      , public VirtualOrderingBase<typename Ordering::Traits::DOFIndex,
                                   typename Ordering::Traits::ContainerIndex>
      , public OrderingBase<typename Ordering::Traits::DOFIndex,
                            typename Ordering::Traits::ContainerIndex>
    {
    public:
      typedef typename Ordering::Traits Traits;

      static const bool consume_tree_index = false;

    private:

      typedef TypeTree::CompositeNode<Ordering> NodeT;

      typedef OrderingBase<
        typename Ordering::Traits::DOFIndex,
        typename Ordering::Traits::ContainerIndex
        > BaseT;

    public:

      Ordering& ordering()
      {
        return this->template child<0>();
      }

      const Ordering& ordering() const
      {
        return this->template child<0>();
      }


      ChunkedBlockOrdering(const typename NodeT::NodeStorage& ordering, const ordering::chunked::tag_base& tag)
        : NodeT(ordering)
        , BaseT(*this,true,nullptr,this)
        , _tag(tag)
      {}

      ChunkedBlockOrdering(const ChunkedBlockOrdering& r)
        : NodeT(r.nodeStorage())
        , BaseT(r)
        ,_tag(r._tag)
      {
        this->setDelegate(this);
      }

      ChunkedBlockOrdering(ChunkedBlockOrdering&& r)
        : NodeT(r.nodeStorage())
        , BaseT(std::move(r))
        ,_tag(r._tag)
      {
        this->setDelegate(this);
      }

      virtual void map_index_dynamic(typename Traits::DOFIndexView di, typename Traits::ContainerIndex& ci) const
      {
        ordering().mapIndex(di,ci);
        std::size_t flat_index = ci.back();
        std::size_t block_index = flat_index / _tag.blockSize();
        std::size_t inner_index = flat_index % _tag.blockSize();
        ci.back() = inner_index;
        ci.push_back(block_index);
      }

      template<typename ItIn, typename ItOut>
      void map_lfs_indices(ItIn in, const ItIn end, ItOut out) const
      {
        for (; in != end; ++in, ++out)
          {
            std::size_t flat_index = out->back();
            std::size_t block_index = flat_index / _tag.blockSize();
            std::size_t inner_index = flat_index % _tag.blockSize();
            out->back() = inner_index;
            out->push_back(block_index);
          }
      }

      template<typename CIOutIterator>
      typename Traits::SizeType
      extract_entity_indices(const typename Traits::DOFIndex::EntityIndex& ei,
                             typename Traits::SizeType child_index,
                             CIOutIterator ci_out, const CIOutIterator ci_end) const
      {
        for (; ci_out != ci_end; ++ci_out)
          {
            std::size_t flat_index = ci_out->back();
            std::size_t block_index = flat_index / _tag.blockSize();
            std::size_t inner_index = flat_index % _tag.blockSize();
            ci_out->back() = inner_index;
            ci_out->push_back(block_index);
          }
        return 0;
      }

      void update()
      {
        ordering().update();
        BaseT::update();
        if (ordering().blockCount() % _tag.blockSize() != 0)
          DUNE_THROW(ChunkedBlockOrderingSizeError,
                     "Block size of chunked block ordering does not divide the block count "
                     "of the underlying ordering: "
                     << ordering().blockCount()
                     << " % "
                     << _tag.blockSize()
                     << " != 0"
                     );
        this->_block_count = ordering().blockCount() / _tag.blockSize();
      }

    private:

      const ordering::chunked::tag_base& _tag;

    };

    namespace ordering {

      namespace chunked {

        template<typename GFS, typename Transformation, typename Undecorated, typename Tag>
        struct gfs_to_chunked
        {

          typedef ChunkedBlockOrdering<Undecorated> transformed_type;
          typedef std::shared_ptr<transformed_type> transformed_storage_type;

          static transformed_type transform(const GFS& gfs, const Transformation& t, std::shared_ptr<Undecorated> undecorated)
          {
            return transformed_type(make_tuple(undecorated),gfs.orderingTag().template chunked<Tag::level>());
          }

          static transformed_storage_type transform_storage(std::shared_ptr<const GFS> gfs_pointer, const Transformation& t, std::shared_ptr<Undecorated> undecorated)
          {
            return std::make_shared<transformed_type>(make_tuple(undecorated),gfs_pointer->orderingTag().template chunked<Tag::level>());
          }

        };

        template<typename GFS, typename Transformation, typename Undecorated, typename GlueTag, typename UndecoratedTag>
        gfs_to_chunked<GFS,Transformation,Undecorated,GlueTag>
        register_gfs_to_decorator_descriptor(GFS*,Transformation*,Undecorated*,GlueTag*,Chunked<UndecoratedTag>*);

      } // namespace chunked
    } // namespace ordering


    template<typename GFS, typename Transformation, typename U>
    struct power_gfs_to_local_ordering_descriptor<GFS,Transformation,ordering::Chunked<U> >
      : public power_gfs_to_local_ordering_descriptor<GFS,Transformation,U>
    {};


    template<typename GFS, typename Transformation, typename U>
    struct composite_gfs_to_local_ordering_descriptor<GFS,Transformation,ordering::Chunked<U> >
      : public composite_gfs_to_local_ordering_descriptor<GFS,Transformation,U>
    {};

    //! \} group Ordering
  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_ORDERING_CHUNKEDBLOCKORDERING_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/ordering/decorator.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_PDELAB_ORDERING_DECORATOR_HH
#define DUNE_PDELAB_ORDERING_DECORATOR_HH

#include <dune/typetree/typetree.hh>

#include <dune/pdelab/common/typetraits.hh>
#include <dune/pdelab/ordering/utility.hh>
#include <dune/pdelab/ordering/orderingbase.hh>

namespace Dune {
  namespace PDELab {

    //! \addtogroup Ordering
    //! \{

    namespace ordering {

#ifndef DOXYGEN

      // Forward declaration for is_decorated specialization
      template<typename D, typename U>
      struct decorated_ordering_tag;

      namespace impl {

        struct is_decorated
        {};

        template<typename DecoratedOrderingTag, std::size_t level>
        struct basetag_access_provider
        {};

        // provide access to the base tag for disambiguation of member
        // accesses in case those are overloaded by a decorator.
        template<typename D, typename U>
        struct basetag_access_provider<decorated_ordering_tag<D,U>,0>
          : public is_decorated
        {
          typedef U BaseTag;

          const BaseTag& baseTag() const
          {
            return static_cast<decorated_ordering_tag<D,U>& >(*this);
          }

          BaseTag& baseTag()
          {
            return static_cast<decorated_ordering_tag<D,U>& >(*this);
          }

        };

        template<typename T, T v>
        struct lazy_constant
        {
          typedef integral_constant<T,v> type;
        };

        template<typename D>
        struct lazy_level
        {
          typedef integral_constant<std::size_t,D::level> type;
        };

        template<typename D>
        struct decoration_level
          : public conditional<
                     is_base_of<is_decorated, D>::value,
                     lazy_level<D>,
                     lazy_constant<std::size_t,0>
                   >::type::type
        {};

      } // namespace impl

#endif // DOXYGEN

      template<typename D, typename U>
      struct decorated_ordering_tag
        : U
        , impl::basetag_access_provider<decorated_ordering_tag<D,U>,impl::decoration_level<U>::value>
      {

        typedef D Decorator;
        typedef U Undecorated;

        static const std::size_t level = impl::decoration_level<U>::value + 1;

        decorated_ordering_tag()
        {}

        decorated_ordering_tag(const Undecorated& u)
          : Undecorated(u)
        {}

        decorated_ordering_tag(Undecorated&& u)
          : Undecorated(std::move(u))
        {}

      };


      namespace {

        // recursive helper for undecorated_ordering that traverses down the Ordering tree level times

        // end of recursion
        template<typename Ordering>
        const Ordering& _unwind_decorators(const Ordering& ordering, std::integral_constant<std::size_t,0>)
        {
          return ordering;
        }

        // recursive implementation - this uses decltype to avoid implementing a separate meta function
        // for calculating the return type
        template<typename Ordering, std::size_t level>
        auto _unwind_decorators(const Ordering& ordering, std::integral_constant<std::size_t,level>)
          -> decltype(
            _unwind_decorators(
              ordering.template child<0>(),
              std::integral_constant<std::size_t,level-1>()
              )
            )
        {
          return _unwind_decorators(
            ordering.template child<0>(),
            std::integral_constant<std::size_t,level-1>()
            );
        }

      }


      //! Unwinds the stack of decorators on top of the base ordering of gfs and returns the base ordering.
      /**
       * This support functionality is required for the DataHandleProvider of dune-multidomaingrid.
       */
      template<typename GFS>
      auto undecorated_ordering(const GFS& gfs)
        -> decltype(
          _unwind_decorators(
            gfs.ordering(),
            impl::decoration_level<typename GFS::OrderingTag>()
            )
          )
      {
        return _unwind_decorators(
          gfs.ordering(),
          impl::decoration_level<typename GFS::OrderingTag>()
          );
      }


      template<typename GFS,typename Transformation,typename Undecorated,typename GlueTag, typename Tag>
      struct gfs_to_decorator_descriptor
        : public TypeTree::meta_function
      {
        typedef decltype(
          register_gfs_to_decorator_descriptor(
            TypeTree::declptr<GFS>(),             // the source GridFunctionSpace
            TypeTree::declptr<Transformation>(),  // the full transformation descriptor
            TypeTree::declptr<Undecorated>(),     // the type of the undecorated Ordering to be wrapped in the decorator
            TypeTree::declptr<GlueTag>(),         // the decorated_ordering_tag for the current decoration nesting level
            TypeTree::declptr<Tag>()              // the decorator tag
            )
          ) type;
      };


      template<typename GFS, typename Transformation, typename OrderingTag>
      struct leaf_gfs_to_decorated
      {

        static const bool recursive = false;

        typedef typename leaf_gfs_to_ordering_descriptor<
          GFS,
          Transformation,
          typename OrderingTag::Undecorated
          >::type undecorated_descriptor;

        typedef typename undecorated_descriptor::transformed_type undecorated_type;

        typedef typename gfs_to_decorator_descriptor<
          GFS,
          Transformation,
          undecorated_type,
          OrderingTag,
          typename OrderingTag::Decorator
          >::type decorator_descriptor;

        typedef typename decorator_descriptor::transformed_type transformed_type;
        typedef typename decorator_descriptor::transformed_storage_type transformed_storage_type;

        static transformed_type transform(const GFS& gfs, const Transformation& t)
        {
          return decorator_descriptor::transform(gfs,t,std::make_shared<undecorated_type>(undecorated_descriptor::transform(gfs,t)));
        }

        static transformed_storage_type transform(std::shared_ptr<const GFS>& gfs_pointer, const Transformation& t)
        {
          return decorator_descriptor::transform(gfs_pointer,t,undecorated_descriptor::transform(gfs_pointer,t));
        }

      };

      template<typename GFS, typename Transformation, typename D, typename U>
      leaf_gfs_to_decorated<GFS,Transformation,decorated_ordering_tag<D,U> >
      register_leaf_gfs_to_ordering_descriptor(GFS*,Transformation*,decorated_ordering_tag<D,U>*);


      template<typename GFS, typename Transformation, typename OrderingTag>
      struct recursive_power_gfs_to_decorated
      {

        static const bool recursive = true;

        template<typename TC>
        struct result
        {

          typedef typename power_gfs_to_ordering_descriptor<
            GFS,
            Transformation,
            typename OrderingTag::Undecorated
            >::type undecorated_descriptor;

          typedef typename undecorated_descriptor::template result<TC>::type undecorated_type;
          typedef typename gfs_to_decorator_descriptor<
            GFS,
            Transformation,
            undecorated_type,
            OrderingTag,
            typename OrderingTag::Decorator
            >::type decorator_descriptor;

          typedef typename decorator_descriptor::transformed_type type;
          typedef typename decorator_descriptor::transformed_storage_type storage_type;

        };

        template<typename TC>
        static typename result<TC>::type transform(const GFS& gfs, const Transformation& t, const array<std::shared_ptr<TC>,GFS::CHILDREN>& children)
        {
          return result<TC>::decorator_descriptor::transform(gfs,t,std::make_shared<typename result<TC>::undecorated_type>(result<TC>::undecorated_descriptor::transform(gfs,t,children)));
        }

        template<typename TC>
        static typename result<TC>::storage_type transform_storage(std::shared_ptr<const GFS> gfs_pointer, const Transformation& t, const array<std::shared_ptr<TC>,GFS::CHILDREN>& children)
        {
          return result<TC>::decorator_descriptor::transform(gfs_pointer,t,result<TC>::undecorated_descriptor::transform_storage(gfs_pointer,t,children));
        }

      };


      template<typename GFS, typename Transformation, typename OrderingTag>
      struct nonrecursive_power_gfs_to_decorated
      {

        static const bool recursive = false;

        typedef typename power_gfs_to_ordering_descriptor<
          GFS,
          Transformation,
          typename OrderingTag::Undecorated
          >::type undecorated_descriptor;

        typedef typename undecorated_descriptor::transformed_type undecorated_type;

        typedef typename gfs_to_decorator_descriptor<
          GFS,
          Transformation,
          undecorated_type,
          OrderingTag,
          typename OrderingTag::Decorator
          >::type decorator_descriptor;

        typedef typename decorator_descriptor::transformed_type transformed_type;
        typedef typename decorator_descriptor::transformed_storage_type transformed_storage_type;

        static transformed_type transform(const GFS& gfs, const Transformation& t)
        {
          return decorator_descriptor::transform(gfs,t,std::make_shared<undecorated_type>(undecorated_descriptor::transform(gfs,t)));
        }

        static transformed_storage_type transform_storage(std::shared_ptr<const GFS>& gfs_pointer, const Transformation& t)
        {
          return decorator_descriptor::transform_storage(gfs_pointer,t,undecorated_descriptor::transform_storage(gfs_pointer,t));
        }

      };


      template<typename GFS, typename Transformation, typename OrderingTag>
      struct power_gfs_to_decorated
        : public std::conditional<
            power_gfs_to_ordering_descriptor<
              GFS,
              Transformation,
              typename OrderingTag::Undecorated
              >::type::recursive,
            recursive_power_gfs_to_decorated<
              GFS,
              Transformation,
              OrderingTag
              >,
            nonrecursive_power_gfs_to_decorated<
              GFS,
              Transformation,
              OrderingTag>
          >::type
      {};

      template<typename GFS, typename Transformation, typename D, typename U>
      power_gfs_to_decorated<
        GFS,
        Transformation,
        decorated_ordering_tag<D,U>
        >
      register_power_gfs_to_ordering_descriptor(GFS*,Transformation*,decorated_ordering_tag<D,U>*);






      template<typename GFS, typename Transformation, typename OrderingTag>
      struct recursive_composite_gfs_to_decorated
      {

        static const bool recursive = true;

        template<typename... TC>
        struct result
        {

          typedef typename composite_gfs_to_ordering_descriptor<
            GFS,
            Transformation,
            typename OrderingTag::Undecorated
            >::type undecorated_descriptor;

          typedef typename undecorated_descriptor::template result<TC...>::type undecorated_type;
          typedef typename gfs_to_decorator_descriptor<
            GFS,
            Transformation,
            undecorated_type,
            OrderingTag,
            typename OrderingTag::Decorator
            >::type decorator_descriptor;

          typedef typename decorator_descriptor::transformed_type type;
          typedef typename decorator_descriptor::transformed_storage_type storage_type;

        };

        template<typename... TC>
        static typename result<TC...>::type transform(const GFS& gfs, const Transformation& t, std::shared_ptr<TC>... children)
        {
          return result<TC...>::decorator_descriptor::transform(gfs,t,std::make_shared<typename result<TC...>::undecorated_type>(result<TC...>::undecorated_descriptor::transform(gfs,t,children...)));
        }

        template<typename... TC>
        static typename result<TC...>::storage_type transform_storage(std::shared_ptr<const GFS> gfs_pointer, const Transformation& t, std::shared_ptr<TC>... children)
        {
          return result<TC...>::decorator_descriptor::transform_storage(gfs_pointer,t,result<TC...>::undecorated_descriptor::transform(gfs_pointer,t,children...));
        }

      };


      template<typename GFS, typename Transformation, typename OrderingTag>
      struct nonrecursive_composite_gfs_to_decorated
      {

        static const bool recursive = false;

        typedef typename composite_gfs_to_ordering_descriptor<
          GFS,
          Transformation,
          typename OrderingTag::Undecorated
          >::type undecorated_descriptor;

        typedef typename undecorated_descriptor::transformed_type undecorated_type;

        typedef typename gfs_to_decorator_descriptor<
          GFS,
          Transformation,
          undecorated_type,
          OrderingTag,
          typename OrderingTag::Decorator
          >::type decorator_descriptor;

        typedef typename decorator_descriptor::transformed_type transformed_type;
        typedef typename decorator_descriptor::transformed_storage_type transformed_storage_type;

        static transformed_type transform(const GFS& gfs, const Transformation& t)
        {
          return decorator_descriptor::transform(gfs,t,std::make_shared<undecorated_type>(undecorated_descriptor::transform(gfs,t)));
        }

        static transformed_storage_type transform_storage(std::shared_ptr<const GFS>& gfs_pointer, const Transformation& t)
        {
          return decorator_descriptor::transform_storage(gfs_pointer,t,undecorated_descriptor::transform(gfs_pointer,t));
        }

      };


      template<typename GFS, typename Transformation, typename OrderingTag>
      struct composite_gfs_to_decorated
        : public std::conditional<
            composite_gfs_to_ordering_descriptor<
              GFS,
              Transformation,
              typename OrderingTag::Undecorated
              >::type::recursive,
            recursive_composite_gfs_to_decorated<
              GFS,
              Transformation,
              OrderingTag
              >,
            nonrecursive_composite_gfs_to_decorated<
              GFS,
              Transformation,
              OrderingTag>
          >::type
      {};


      template<typename GFS, typename Transformation, typename D, typename U>
      composite_gfs_to_decorated<GFS,Transformation,decorated_ordering_tag<D,U> >
      register_composite_gfs_to_ordering_descriptor(GFS*,Transformation*,decorated_ordering_tag<D,U>*);

    } // namespace ordering

    //! \} group ordering

  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_ORDERING_DECORATOR_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/ordering/directleaflocalordering.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:

#ifndef DUNE_PDELAB_ORDERING_DIRECTLEAFLOCALORDERING_HH
#define DUNE_PDELAB_ORDERING_DIRECTLEAFLOCALORDERING_HH

#include <dune/typetree/leafnode.hh>

#include <dune/geometry/referenceelements.hh>
#include <dune/localfunctions/common/interfaceswitch.hh>
#include <dune/localfunctions/common/localkey.hh>
#include <dune/pdelab/ordering/utility.hh>
#include <dune/pdelab/gridfunctionspace/gridfunctionspacebase.hh>

#include <vector>
#include <numeric>

namespace Dune {
  namespace PDELab {

    //! \addtogroup Ordering
    //! \{

    template<typename OrderingTag, typename FEM, typename ES, typename DI, typename CI>
    class DirectLeafLocalOrdering
      : public TypeTree::LeafNode
    {

      template<typename>
      friend class LeafGridViewOrdering;

      template<typename>
      friend class LeafOrderingBase;

      template<typename size_type>
      friend struct ::Dune::PDELab::impl::update_ordering_data;

    public:

      typedef LocalOrderingTraits<ES,DI,CI> Traits;

    private:

      typedef impl::GridFunctionSpaceOrderingData<typename Traits::SizeType> GFSData;

    public:

      void map_local_index(const typename Traits::SizeType geometry_type_index,
                           const typename Traits::SizeType entity_index,
                           typename Traits::TreeIndexView mi,
                           typename Traits::ContainerIndex& ci) const
      {
        DUNE_THROW(NotImplemented,"not implemented");
      }

      template<typename ItIn, typename ItOut>
      void map_lfs_indices(const ItIn begin, const ItIn end, ItOut out) const
      {
        // don't do anything - this is handled by the specialized GridViewOrdering
      }

      template<typename CIOutIterator, typename DIOutIterator = DummyDOFIndexIterator>
      typename Traits::SizeType
      extract_entity_indices(const typename Traits::DOFIndex::EntityIndex& ei,
                             typename Traits::SizeType child_index,
                             CIOutIterator ci_out, const CIOutIterator ci_end,
                             DIOutIterator di_out = DIOutIterator()) const
      {
        const typename Traits::SizeType s = size(ei);

        // Handle DOF indices
        for (typename Traits::SizeType i = 0; i < s; ++i, ++di_out)
          di_out->treeIndex().push_back(i);

        // only return the size, as the tree visitor expects that from all leaf nodes.
        // The actual index processing is done by the specialized GridViewOrdering.
        return s;
      }

      typename Traits::SizeType size(const typename Traits::DOFIndex::EntityIndex& index) const
      {
        return size(
          Traits::DOFIndexAccessor::GeometryIndex::geometryType(index),
          Traits::DOFIndexAccessor::GeometryIndex::entityIndex(index)
        );
      }

      typename Traits::SizeType size(const typename Traits::SizeType geometry_type_index, const typename Traits::SizeType entity_index) const
      {
        typedef typename Traits::SizeType size_type;
        if (_fixed_size)
          return _gt_dof_sizes[geometry_type_index];
        else if (_gt_used[geometry_type_index])
          {
            const size_type index = _gt_entity_offsets[geometry_type_index] + entity_index;
            return _entity_dof_offsets[index+1] - _entity_dof_offsets[index];
          }
        else
          return 0;
      }

      typename Traits::SizeType size(const typename Traits::SizeType geometry_type_index, const typename Traits::SizeType entity_index, const typename Traits::SizeType child_index) const
      {
        DUNE_THROW(NotImplemented,"not implemented");
      }

      typename Traits::SizeType offset(const typename Traits::SizeType geometry_type_index, const typename Traits::SizeType entity_index, const typename Traits::SizeType child_index) const
      {
        assert(child_index == 0);
        return 0;
      }

      DirectLeafLocalOrdering(const shared_ptr<const FEM>& fem, const ES& es)
        : _fem(fem)
        , _es(es)
        , _fixed_size(false)
        , _container_blocked(false)
        , _gfs_data(nullptr)
      {}

      const typename Traits::EntitySet& entitySet() const
      {
        return _es;
      }

      const FEM& finiteElementMap() const
      {
        return *_fem;
      }

    private:

      typedef FiniteElementInterfaceSwitch<
      typename FEM::Traits::FiniteElement
      > FESwitch;


      void update_a_priori_fixed_size()
      {
        _fixed_size = _fem->fixedSize();
      }

      template<typename CodimMask>
      void collect_used_codims(CodimMask& codims) const
      {
        for (typename ES::dim_type codim = 0; codim <= ES::dimension; ++codim)
          if (_fem->hasDOFs(codim))
            codims.set(codim);
      }

      template<typename It>
      void update_fixed_size(It it, const It end)
      {
        assert(_fixed_size);

        _max_local_size = _fem->maxLocalSize();

        typedef typename Traits::SizeType size_type;
        const size_type dim = Traits::GridView::dimension;
        _codim_used.reset();
        _gt_used.assign(GlobalGeometryTypeIndex::size(dim),false);
        _gt_dof_sizes.assign(GlobalGeometryTypeIndex::size(dim),0);
        for (; it != end; ++it)
          {
            size_type size = _fem->size(*it);
            _gt_dof_sizes[GlobalGeometryTypeIndex::index(*it)] = size;
            _gt_used[GlobalGeometryTypeIndex::index(*it)] = size > 0;
            _codim_used[dim - it->dim()] = _codim_used[dim - it->dim()] || (size > 0);
          }

        _codim_fixed_size.set();
      }


      void pre_collect_used_geometry_types_from_cell()
      {
        typedef typename Traits::SizeType size_type;
        const size_type dim = Traits::GridView::dimension;

        _codim_used.reset();
        _gt_used.assign(GlobalGeometryTypeIndex::size(dim),false);
        _gt_dof_sizes.assign(GlobalGeometryTypeIndex::size(dim),0);
        _local_gt_dof_sizes.resize(GlobalGeometryTypeIndex::size(dim));
        _max_local_size = 0;
        _fixed_size_possible = true;
      }


      void collect_used_geometry_types_from_cell(const typename Traits::GridView::template Codim<0>::Entity& cell)
      {
        FESwitch::setStore(_fe_store,_fem->find(cell));

        const typename FESwitch::Coefficients& coeffs =
          FESwitch::coefficients(*_fe_store);

        _max_local_size = std::max(_max_local_size,coeffs.size());

        const ReferenceElement<typename Traits::GridView::ctype, Traits::GridView::dimension>& ref_el = ReferenceElements<typename Traits::GridView::ctype,Traits::GridView::dimension>::general(cell.type());

        for (std::size_t i = 0; i < coeffs.size(); ++i)
          {
            const LocalKey& key = coeffs.localKey(i);
            GeometryType gt = ref_el.type(key.subEntity(),key.codim());
            _gt_used[GlobalGeometryTypeIndex::index(gt)] = true;
            _codim_used.set(key.codim());
          }
      }


      template<typename It>
      void allocate_entity_offset_vector(It it, const It end)
      {
        _gt_entity_offsets.assign(GlobalGeometryTypeIndex::size(ES::dimension) + 1,0);
        for (; it != end; ++it)
          {
            if (_gt_used[GlobalGeometryTypeIndex::index(*it)])
              _gt_entity_offsets[GlobalGeometryTypeIndex::index(*it) + 1] = _es.indexSet().size(*it);
          }
        std::partial_sum(_gt_entity_offsets.begin(),_gt_entity_offsets.end(),_gt_entity_offsets.begin());
        _entity_dof_offsets.assign(_gt_entity_offsets.back() + 1,0);

        // Don't claim fixed size for any codim for now
        _codim_fixed_size.reset();
      }


      void extract_per_entity_sizes_from_cell(const typename Traits::GridView::template Codim<0>::Entity& cell)
      {
        if (this->_fixed_size_possible)
          std::fill(_local_gt_dof_sizes.begin(),_local_gt_dof_sizes.end(),0);

        FESwitch::setStore(_fe_store,_fem->find(cell));

        const typename FESwitch::Coefficients& coeffs =
          FESwitch::coefficients(*_fe_store);

        typedef typename Traits::SizeType size_type;

        const ReferenceElement<typename Traits::GridView::ctype,Traits::GridView::dimension>& ref_el =
          ReferenceElements<typename Traits::GridView::ctype,Traits::GridView::dimension>::general(cell.type());

        for (std::size_t i = 0; i < coeffs.size(); ++i)
          {
            const LocalKey& key = coeffs.localKey(i);
            GeometryType gt = ref_el.type(key.subEntity(),key.codim());
            const size_type geometry_type_index = GlobalGeometryTypeIndex::index(gt);

            const size_type entity_index = _es.indexSet().subIndex(cell,key.subEntity(),key.codim());
            const size_type index = _gt_entity_offsets[geometry_type_index] + entity_index;
            _local_gt_dof_sizes[geometry_type_index] = _entity_dof_offsets[index+1] = std::max(_entity_dof_offsets[index+1],static_cast<size_type>(key.index() + 1));
          }

        if (_fixed_size_possible)
          {
            for (size_type i = 0; i < _local_gt_dof_sizes.size(); ++i)
              if (_local_gt_dof_sizes[i] > 0)
                {
                  if (_gt_dof_sizes[i] == 0)
                    _gt_dof_sizes[i] = _local_gt_dof_sizes[i];
                  else if (_gt_dof_sizes[i] != _local_gt_dof_sizes[i])
                    {
                      _fixed_size_possible = false;
                      break;
                    }
                }
          }

      }


      void finalize_non_fixed_size_update()
      {
        if (_fixed_size_possible)
          {
            // free per-entity offsets
            _entity_dof_offsets = std::vector<typename Traits::SizeType>();
            _fixed_size = true;
            _codim_fixed_size.set();
          }
        else
          {
            // convert per-entity sizes to offsets
            std::partial_sum(_entity_dof_offsets.begin(),_entity_dof_offsets.end(),_entity_dof_offsets.begin());
            _fixed_size = false;
            _codim_fixed_size.reset();
          }
      }


      typename Traits::SizeType maxLocalSize() const
      {
        return _max_local_size;
      }

    private:

      bool update_gfs_data_size(typename Traits::SizeType& size, typename Traits::SizeType& block_count) const
      {
        return false;
      }

    protected:

      shared_ptr<const FEM> _fem;
      typename FESwitch::Store _fe_store;

      ES _es;
      bool _fixed_size;
      bool _fixed_size_possible;
      typename Traits::SizeType _max_local_size;
      const bool _container_blocked;

      typename Traits::CodimFlag _codim_used;
      typename Traits::CodimFlag _codim_fixed_size;
      std::vector<bool> _gt_used;

      std::vector<typename Traits::SizeType> _gt_entity_offsets;
      std::vector<typename Traits::SizeType> _gt_dof_sizes;
      std::vector<typename Traits::SizeType> _entity_dof_offsets;
      std::vector<typename Traits::SizeType> _local_gt_dof_sizes;

      // This is only here to make the visitor happy that traverses all
      // Orderings to manipulate the contained GFSData
      GFSData* _gfs_data;

    };

    //! \} group ordering

  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_ORDERING_DIRECTLEAFLOCALORDERING_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/ordering/entityblockedlocalordering.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:

#ifndef DUNE_PDELAB_ORDERING_ENTITYBLOCKEDLOCALORDERING_HH
#define DUNE_PDELAB_ORDERING_ENTITYBLOCKEDLOCALORDERING_HH

#include <cstddef>
#include <ostream>
#include <string>

#include <dune/common/classname.hh>
#include <dune/common/exceptions.hh>
#include <dune/common/stdstreams.hh>
#include <dune/common/typetraits.hh>
#include <dune/common/deprecated.hh>

#include <dune/typetree/compositenode.hh>
#include <dune/typetree/powernode.hh>
#include <dune/typetree/traversal.hh>
#include <dune/typetree/visitor.hh>
#include <dune/typetree/typetraits.hh>

#include <dune/pdelab/ordering/gridviewordering.hh>

namespace Dune {
  namespace PDELab {

    //! \addtogroup Ordering
    //! \{

    template<typename ChildOrdering, std::size_t k>
    class PowerEntityBlockedLocalOrdering
      : public TypeTree::PowerNode<ChildOrdering,k>
      , public LocalOrderingBase<typename ChildOrdering::Traits::EntitySet,
                                 typename ChildOrdering::Traits::DOFIndex,
                                 typename ChildOrdering::Traits::ContainerIndex>
    {

      typedef TypeTree::PowerNode<ChildOrdering,k> NodeT;
      typedef LocalOrderingBase<typename ChildOrdering::Traits::EntitySet,
                                typename ChildOrdering::Traits::DOFIndex,
                                typename ChildOrdering::Traits::ContainerIndex> BaseT;

    public:

      static const bool consume_tree_index = true;

      typedef typename BaseT::Traits Traits;

      PowerEntityBlockedLocalOrdering(const typename NodeT::NodeStorage& child_storage, bool container_blocked)
        : NodeT(child_storage)
        , BaseT(*this,container_blocked,nullptr)
      {}

      const typename Traits::EntitySet& entitySet() const
      {
        return this->child(0).entitySet();
      }

    };

    template<typename GFS, typename Transformation>
    struct power_gfs_to_local_ordering_descriptor<GFS,Transformation,EntityBlockedOrderingTag>
    {

      static const bool recursive = true;

      template<typename TC>
      struct result
      {
        typedef PowerEntityBlockedLocalOrdering<TC,GFS::CHILDREN> type;
        typedef std::shared_ptr<type> storage_type;
      };

      template<typename TC>
      static typename result<TC>::type transform(const GFS& gfs, const Transformation& t, const std::array<std::shared_ptr<TC>,GFS::CHILDREN>& children)
      {
        return typename result<TC>::type(children,gfs.backend().blocked(gfs));
      }

      template<typename TC>
      static typename result<TC>::storage_type transform_storage(std::shared_ptr<const GFS> gfs, const Transformation& t, const std::array<std::shared_ptr<TC>,GFS::CHILDREN>& children)
      {
        return std::make_shared<typename result<TC>::type>(children,gfs->backend().blocked(*gfs));
      }

    };



    template<typename GFS, typename Transformation>
    struct power_gfs_to_entityblocked_ordering_descriptor
    {

      static const bool recursive = false;

      typedef TypeTree::TransformTree<GFS,gfs_to_local_ordering<Transformation> > LocalOrderingTransformation;
      typedef typename LocalOrderingTransformation::Type LocalOrdering;

      typedef GridViewOrdering<LocalOrdering> transformed_type;

      typedef std::shared_ptr<transformed_type> transformed_storage_type;

      static transformed_type transform(const GFS& gfs, const Transformation& t)
      {
        transformed_type r(make_tuple(std::make_shared<LocalOrdering>(LocalOrderingTransformation::transform(gfs,gfs_to_local_ordering<Transformation>()))),gfs.backend().blocked(gfs),const_cast<GFS*>(&gfs));
        return std::move(r);
      }

      static transformed_storage_type transform_storage(std::shared_ptr<const GFS> gfs, const Transformation& t)
      {
        transformed_storage_type r(std::make_shared<transformed_type>(make_tuple(LocalOrderingTransformation::transform_storage(gfs,gfs_to_local_ordering<Transformation>())),gfs->backend().blocked(*gfs),const_cast<GFS*>(gfs.get())));
        return std::move(r);
      }

    };

    template<typename GFS, typename Transformation>
    power_gfs_to_entityblocked_ordering_descriptor<GFS,Transformation>
    register_power_gfs_to_ordering_descriptor(GFS*,Transformation*,EntityBlockedOrderingTag*);



    template<typename... Children>
    class CompositeEntityBlockedLocalOrdering
      : public TypeTree::CompositeNode<Children...>
      , public LocalOrderingBase<typename first_type<Children...>::type::Traits::EntitySet,
                                 typename first_type<Children...>::type::Traits::DOFIndex,
                                 typename first_type<Children...>::type::Traits::ContainerIndex>
    {

      typedef TypeTree::CompositeNode<Children...> Node;
      typedef LocalOrderingBase<typename first_type<Children...>::type::Traits::EntitySet,
                                typename first_type<Children...>::type::Traits::DOFIndex,
                                typename first_type<Children...>::type::Traits::ContainerIndex> Base;

    public:

      typedef typename Base::Traits Traits;

      static const bool consume_tree_index = true;

      CompositeEntityBlockedLocalOrdering(bool container_blocked, std::shared_ptr<Children>... children)
        : Node(children...)
        , Base(*this,container_blocked,nullptr)
      {}

      const typename Traits::EntitySet& entitySet() const
      {
        return this->template child<0>().entitySet();
      }

    };


    template<typename GFS, typename Transformation>
    struct composite_gfs_to_local_ordering_descriptor<GFS,Transformation,EntityBlockedOrderingTag>
    {

      static const bool recursive = true;

      template<typename... TC>
      struct result
      {
        typedef CompositeEntityBlockedLocalOrdering<TC...> type;
        typedef std::shared_ptr<type> storage_type;
      };

      template<typename... TC>
      static typename result<TC...>::type transform(const GFS& gfs, const Transformation& t, std::shared_ptr<TC>... children)
      {
        return typename result<TC...>::type(gfs.backend().blocked(gfs),children...);
      }

      template<typename... TC>
      static typename result<TC...>::storage_type transform_storage(std::shared_ptr<const GFS> gfs, const Transformation& t, std::shared_ptr<TC>... children)
      {
        return std::make_shared<typename result<TC...>::type>(gfs.backend().blocked(*gfs),children...);
      }

    };

    template<typename GFS, typename Transformation>
    struct composite_gfs_to_entityblocked_ordering_descriptor
    {

      static const bool recursive = false;

      typedef TypeTree::TransformTree<GFS,gfs_to_local_ordering<Transformation> > LocalOrderingTransformation;
      typedef typename LocalOrderingTransformation::Type LocalOrdering;

      typedef GridViewOrdering<LocalOrdering> transformed_type;

      typedef std::shared_ptr<transformed_type> transformed_storage_type;

      static transformed_type transform(const GFS& gfs, const Transformation& t)
      {
        transformed_type r(make_tuple(std::make_shared<LocalOrdering>(LocalOrderingTransformation::transform(gfs,gfs_to_local_ordering<Transformation>()))),gfs.backend().blocked(gfs),const_cast<GFS*>(&gfs));
        return std::move(r);
      }

      static transformed_storage_type transform_storage(std::shared_ptr<const GFS> gfs, const Transformation& t)
      {
        transformed_storage_type r(std::make_shared<transformed_type>(make_tuple(LocalOrderingTransformation::transform_storage(gfs,gfs_to_local_ordering<Transformation>())),gfs->backend().blocked(*gfs)),const_cast<GFS*>(gfs.get()));
        return std::move(r);
      }

    };

    template<typename GFS, typename Transformation>
    composite_gfs_to_entityblocked_ordering_descriptor<GFS,Transformation>
    register_composite_gfs_to_ordering_descriptor(GFS*,Transformation*,EntityBlockedOrderingTag*);


   //! \} group Ordering
  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_ORDERING_ENTITYBLOCKEDORDERING_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/ordering/gridviewordering.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:

#ifndef DUNE_PDELAB_ORDERING_GRIDVIEWORDERING_HH
#define DUNE_PDELAB_ORDERING_GRIDVIEWORDERING_HH

#include <dune/typetree/typetree.hh>

#include <dune/pdelab/ordering/utility.hh>
#include <dune/pdelab/ordering/localorderingbase.hh>
#include <dune/pdelab/ordering/orderingbase.hh>
#include <dune/pdelab/ordering/leaflocalordering.hh>
#include <dune/pdelab/ordering/lexicographicordering.hh>
#include <dune/pdelab/ordering/leafgridviewordering.hh>

namespace Dune {
  namespace PDELab {

    //! \addtogroup Ordering
    //! \{

    template<typename Codims>
    struct collect_used_codims
      : public TypeTree::TreeVisitor
      , public TypeTree::DynamicTraversal
    {

      template<typename Node, typename TreePath>
      void leaf(Node& node, TreePath tp)
      {
        node.collect_used_codims(codims);
      }

      collect_used_codims(Codims& codims_)
        : codims(codims_)
      {}

      Codims& codims;

    };


    struct collect_a_priori_fixed_size
      : public TypeTree::TreeVisitor
      , public TypeTree::DynamicTraversal
    {

      template<typename Node, typename TreePath>
      void leaf(Node& node, TreePath tp)
      {
        node.update_a_priori_fixed_size();
        any = any || node._fixed_size;
        all = all && node._fixed_size;
      }

      template<typename Node, typename TreePath>
      void pre(Node& node, TreePath tp) const
      {
        node._fixed_size = true;
      }

      template<typename Node, typename Child, typename TreePath, typename ChildIndex>
      void afterChild(Node& node, const Child& child, TreePath tp, ChildIndex childIndex) const
      {
        node._fixed_size = node._fixed_size && child._fixed_size;
      }

      collect_a_priori_fixed_size()
        : any(false)
        , all(true)
      {}

      bool any;
      bool all;

    };


    template<typename ES>
    struct update_fixed_size
      : public TypeTree::TreeVisitor
      , public TypeTree::DynamicTraversal
    {

      template<typename Node, typename TreePath>
      void leaf(Node& node, TreePath tp) const
      {
        if (node._fixed_size)
          {
            typedef typename Node::Traits::SizeType size_type;
            const size_type dim = ES::dimension;
            node._codim_used.reset();
            node._gt_used.assign(GlobalGeometryTypeIndex::size(dim),false);
            node._gt_dof_offsets.assign(GlobalGeometryTypeIndex::size(dim),0);
            for (const auto& gt : es.indexSet().types())
              {
                size_type size = node.finiteElementMap().size(gt);
                node._gt_dof_offsets[GlobalGeometryTypeIndex::index(gt)] = size;
                node._gt_used[GlobalGeometryTypeIndex::index(gt)] = size > 0;
                node._codim_used[dim - gt.dim()] = node._codim_used[dim - gt.dim()] || (size > 0);
              }
            node._max_local_size = node.finiteElementMap().maxLocalSize();
          }
      }

      template<typename Node, typename TreePath>
      void pre(Node& node, TreePath tp) const
      {
        if (node._fixed_size)
          {
            typedef typename Node::Traits::SizeType size_type;
            const size_type dim = ES::dimension;
            node._codim_used.reset();
            node._gt_used.assign(Dune::GlobalGeometryTypeIndex::size(dim),false);
            node._gt_dof_offsets.assign(Dune::GlobalGeometryTypeIndex::size(dim) * Node::CHILDREN,0);
            node._max_local_size = 0;
          }
      }

      template<typename Node, typename Child, typename TreePath, typename ChildIndex>
      void afterChild(Node& node, const Child& child, TreePath tp, ChildIndex childIndex) const
      {
        if (node._fixed_size)
          {
            node._codim_used |= child._codim_used;

            std::transform(node._gt_used.begin(),
                           node._gt_used.end(),
                           child._gt_used.begin(),
                           node._gt_used.begin(),
                           std::logical_or<bool>());

            node._max_local_size += child._max_local_size;

            typedef typename Node::Traits::SizeType size_type;

            const size_type per_gt_size = child._child_count > 0 ? child._child_count : 1;
            const size_type size_offset = child._child_count > 0 ? child._child_count - 1 : 0;

            for (size_type gt = 0; gt < Dune::GlobalGeometryTypeIndex::size(ES::dimension); ++gt)
              node._gt_dof_offsets[gt * Node::CHILDREN + childIndex] = child._gt_dof_offsets[gt * per_gt_size + size_offset];
          }
      }

      template<typename Node, typename TreePath>
      void post(Node& node, TreePath tp) const
      {
        if (node._fixed_size)
          {
            typedef typename std::vector<typename Node::Traits::SizeType>::iterator iterator;

            iterator next_gt_it = node._gt_dof_offsets.begin() + Node::CHILDREN;
            const iterator end_it = node._gt_dof_offsets.end();

            for (iterator it = node._gt_dof_offsets.begin();
                 it != end_it;
                 it += Node::CHILDREN, next_gt_it += Node::CHILDREN)
              std::partial_sum(it,next_gt_it,it);
          }
      }

      update_fixed_size(const ES es_)
        : es(es_)
      {}

      ES es;

    };


    struct pre_collect_used_geometry_types
      : public TypeTree::TreeVisitor
      , public TypeTree::DynamicTraversal
    {

      template<typename Node, typename TreePath>
      void leaf(Node& node, TreePath tp) const
      {
        if (!node._fixed_size)
          {
            node._codim_used.reset();
            node._gt_used.assign(Dune::GlobalGeometryTypeIndex::size(dim),false);
            node._gt_dof_offsets.assign(Dune::GlobalGeometryTypeIndex::size(dim) * std::max(node._child_count,static_cast<std::size_t>(1)),0);
            node._gt_entity_offsets.assign(Dune::GlobalGeometryTypeIndex::size(dim) + 1,0);
          }
      }

      template<typename Node, typename TreePath>
      void pre(Node& node, TreePath tp) const
      {
        leaf(node,tp);
      }

      pre_collect_used_geometry_types(std::size_t dimension)
        : dim(dimension)
      {}

      const std::size_t dim;

    };


    template<typename Cell>
    struct collect_used_geometry_types_from_cell_visitor
      : public TypeTree::TreeVisitor
      , public TypeTree::DynamicTraversal
    {

      template<typename Node, typename TreePath>
      void leaf(Node& node, TreePath tp) const
      {
        if (!node._fixed_size)
          node.collect_used_geometry_types_from_cell(cell);
      }

      collect_used_geometry_types_from_cell_visitor(const Cell& cell_)
        : cell(cell_)
        , ref_el(Dune::ReferenceElements<typename Cell::Geometry::ctype,Cell::dimension>::general(cell_.type()))
      {}

      const Cell& cell;
      const Dune::ReferenceElement<typename Cell::Geometry::ctype,Cell::dimension>& ref_el;

    };


    template<typename ES>
    struct post_collect_used_geometry_types
      : public TypeTree::TreeVisitor
      , public TypeTree::DynamicTraversal
    {

      template<typename Node, typename TreePath>
      void leaf(Node& node, TreePath tp) const
      {
        if (!node._fixed_size)
          {
            typedef typename Node::Traits::SizeType size_type;

            for (const auto& gt : es.indexSet().types())
              {
                if (node._gt_used[Dune::GlobalGeometryTypeIndex::index(gt)])
                  node._gt_entity_offsets[Dune::GlobalGeometryTypeIndex::index(gt) + 1] = es.indexSet().size(gt);
              }

            std::partial_sum(node._gt_entity_offsets.begin(),node._gt_entity_offsets.end(),node._gt_entity_offsets.begin());
            node._entity_dof_offsets.assign(node._gt_entity_offsets.back() * std::max(node._child_count,static_cast<size_type>(1)),0);
            node.setup_fixed_size_possible();
          }
      }

      template<typename Node, typename Child, typename TreePath, typename ChildIndex>
      void afterChild(Node& node, const Child& child, TreePath tp, ChildIndex childIndex) const
      {
        if (!node._fixed_size)
          {
            node._codim_used |= child._codim_used;

            std::transform(node._gt_used.begin(),
                           node._gt_used.end(),
                           child._gt_used.begin(),
                           node._gt_used.begin(),
                           std::logical_or<bool>());
          }
      }

      template<typename Node, typename TreePath>
      void post(Node& node, TreePath tp) const
      {
        leaf(node,tp);
      }

      post_collect_used_geometry_types(const ES& es_)
        : es(es_)
      {}

      ES es;

    };


    template<typename ES>
    struct extract_per_entity_sizes_from_cell_visitor
      : public TypeTree::TreeVisitor
      , public TypeTree::DynamicTraversal
    {

      static const std::size_t dim = ES::dimension;
      typedef typename ES::template Codim<0>::Entity Cell;
      typedef std::size_t size_type;

      template<typename Node, typename TreePath>
      void leaf(Node& node, TreePath tp)
      {
        if (!node._fixed_size)
          node.extract_per_entity_sizes_from_cell(*cell,gt_sizes);
      }

      extract_per_entity_sizes_from_cell_visitor(const ES& es_)
        : es(es_)
        , cell(nullptr)
        , ref_el(nullptr)
        , gt_sizes(Dune::GlobalGeometryTypeIndex::size(dim),0)
      {}

      void set_cell(const Cell& cell_)
      {
        cell = &cell_;
        ref_el = &(Dune::ReferenceElements<typename ES::Traits::CoordinateField,dim>::general(cell_.type()));
      }

      ES es;
      const Cell* cell;
      const Dune::ReferenceElement<typename ES::Traits::CoordinateField,dim>* ref_el;
      std::vector<size_type> gt_sizes;

    };


    template<typename ES>
    struct post_extract_per_entity_sizes
      : public TypeTree::TreeVisitor
      , public TypeTree::DynamicTraversal
    {

      typedef std::vector<GeometryType> GTVector;


      template<typename Node, typename TreePath>
      void leaf(Node& node, TreePath tp) const
      {
        if (!node._fixed_size)
          {
            if (node._fixed_size_possible)
              {
                node._entity_dof_offsets = std::vector<typename Node::Traits::SizeType>();
                node._fixed_size = true;
              }
          }
      }

      template<typename Node, typename TreePath>
      void pre(Node& node, TreePath tp) const
      {
        if (!node._fixed_size)
          {
            node._fixed_size_possible = true;
            node._max_local_size = 0;
          }
      }


      template<typename Node, typename Child, typename TreePath, typename ChildIndex>
      void afterChild(Node& node, const Child& child, TreePath tp, ChildIndex childIndex) const
      {
        if (!node._fixed_size)
          {
            node._fixed_size_possible = node._fixed_size_possible && child._fixed_size;
            node._max_local_size += child._max_local_size;
          }
      }


      template<typename Node, typename TreePath>
      void post(Node& node, TreePath tp) const
      {
        if (!node._fixed_size)
          {

            typedef typename Node::Traits::SizeType size_type;
            const size_type dim = ES::dimension;

            if (node._fixed_size_possible)
              {

                for (size_type gt = 0; gt < GlobalGeometryTypeIndex::size(ES::dimension); ++gt)
                  {
                    for (size_type child_index = 0; child_index < Node::CHILDREN; ++child_index)
                      {
                        const size_type per_gt_size = node.childOrdering(child_index)._child_count > 0 ? node.childOrdering(child_index)._child_count : 1;
                        const size_type size_offset = node.childOrdering(child_index)._child_count > 0 ? node.childOrdering(child_index)._child_count - 1 : 0;

                        node._gt_dof_offsets[gt * Node::CHILDREN + child_index] = node.childOrdering(child_index)._gt_dof_offsets[gt * per_gt_size + size_offset];
                      }
                  }

                typedef typename std::vector<typename Node::Traits::SizeType>::iterator iterator;

                const iterator end_it = node._gt_dof_offsets.end();

                for (iterator it = node._gt_dof_offsets.begin();
                     it != end_it;
                     it += Node::CHILDREN)
                  std::partial_sum(it,it + Node::CHILDREN,it);

                node._fixed_size = true;
              }
            else
              {
                typedef typename Node::Traits::SizeType size_type;

                size_type index = 0;
                for (size_type geometry_type_index = 0; geometry_type_index < GlobalGeometryTypeIndex::size(dim); ++geometry_type_index)
                  {
                    if (!node._gt_used[geometry_type_index])
                      continue;
                    const size_type entity_count = node._gt_entity_offsets[geometry_type_index+1] - node._gt_entity_offsets[geometry_type_index];
                    for (size_type entity_index = 0; entity_index < entity_count; ++entity_index)
                      {
                        size_type carry = 0;
                        for (size_type child_index = 0; child_index < Node::CHILDREN; ++child_index)
                          node._entity_dof_offsets[index++] = (carry += node.childOrdering(child_index).size(geometry_type_index,entity_index));
                      }
                  }

              }
          }
      }

      post_extract_per_entity_sizes(const ES& es_)
        : es(es_)
      {}

      ES es;

    };


    template<typename LocalOrdering>
    class GridViewOrdering
      : public TypeTree::CompositeNode<LocalOrdering>
      , public VirtualOrderingBase<typename LocalOrdering::Traits::DOFIndex,
                                   typename LocalOrdering::Traits::ContainerIndex>
      , public OrderingBase<typename LocalOrdering::Traits::DOFIndex,
                            typename LocalOrdering::Traits::ContainerIndex>
    {
    public:
      typedef typename LocalOrdering::Traits Traits;

      static const bool has_dynamic_ordering_children = false;

      static const bool consume_tree_index = false;

    private:

      typedef TypeTree::CompositeNode<LocalOrdering> NodeT;
      typedef OrderingBase<
        typename LocalOrdering::Traits::DOFIndex,
        typename LocalOrdering::Traits::ContainerIndex
        > BaseT;

      using EntitySet = typename Traits::EntitySet;

    public:
      //! Construct ordering object
      /**
       * In general, an ordering object is not properly setup after
       * construction.  This must be done by a separate call to update().
       * This particular ordering however can be used right away.
       */
      GridViewOrdering(const typename NodeT::NodeStorage& local_ordering, bool container_blocked, typename BaseT::GFSData* gfs_data)
        : NodeT(local_ordering)
        , BaseT(*this,container_blocked,gfs_data,this)
        , _es(localOrdering().entitySet())
      {
        // make sure to switch off container blocking handling in the local ordering,
        // we already handle it in the GridViewOrdering
        localOrdering().disable_container_blocking();
      }

#ifndef DOXYGEN

// we need to override the default copy / move ctor to fix the delegate pointer, but that is
// hardly interesting to our users...

      GridViewOrdering(const GridViewOrdering& r)
        : NodeT(r.nodeStorage())
        , BaseT(r)
        , _es(r._es)
        , _gt_dof_offsets(r._gt_dof_offsets)
        , _gt_entity_offsets(r._gt_entity_offsets)
        , _entity_dof_offsets(r._entity_dof_offsets)
      {
        this->setDelegate(this);
      }

      GridViewOrdering(GridViewOrdering&& r)
        : NodeT(r.nodeStorage())
        , BaseT(std::move(r))
        , _es(std::move(r._es))
        , _gt_dof_offsets(std::move(r._gt_dof_offsets))
        , _gt_entity_offsets(std::move(r._gt_entity_offsets))
        , _entity_dof_offsets(std::move(r._entity_dof_offsets))
      {
        this->setDelegate(this);
      }

#endif // DOXYGEN

      LocalOrdering& localOrdering()
      {
        return this->template child<0>();
      }

      const LocalOrdering& localOrdering() const
      {
        return this->template child<0>();
      }

      virtual void map_index_dynamic(typename Traits::DOFIndexView di, typename Traits::ContainerIndex& ci) const
      {
        mapIndex(di,ci);
      }

      typename Traits::ContainerIndex mapIndex(const typename Traits::DOFIndex& di) const
      {
        typename Traits::ContainerIndex ci;
        mapIndex(di.view(),ci);
        return ci;
      }

      void mapIndex(typename Traits::DOFIndexView di, typename Traits::ContainerIndex& ci) const
      {
        typedef typename Traits::SizeType size_type;
        const size_type geometry_type_index = Traits::DOFIndexAccessor::geometryType(di);
        const size_type entity_index = Traits::DOFIndexAccessor::entityIndex(di);
        localOrdering().map_local_index(geometry_type_index,entity_index,di.treeIndex(),ci);
        if (_container_blocked)
          {
            if (_fixed_size)
              {
                ci.push_back(_gt_dof_offsets[geometry_type_index] + entity_index);
              }
            else
              {
                ci.push_back(_gt_entity_offsets[geometry_type_index] + entity_index);
              }
          }
        else
          {
            if (_fixed_size)
              {
                ci.back() += _gt_dof_offsets[geometry_type_index] + entity_index * localOrdering().size(geometry_type_index,entity_index);
              }
            else
              {
                ci.back() += _entity_dof_offsets[_gt_entity_offsets[geometry_type_index] + entity_index];
              }
          }
      }

      template<typename ItIn, typename ItOut>
      void map_lfs_indices(const ItIn begin, const ItIn end, ItOut out) const
      {
        typedef typename Traits::SizeType size_type;
        if (_container_blocked)
          {
            if (_fixed_size)
              for (ItIn in = begin; in != end; ++in, ++out)
                {
                  const size_type geometry_type_index = Traits::DOFIndexAccessor::geometryType(*in);
                  const size_type entity_index = Traits::DOFIndexAccessor::entityIndex(*in);
                  out->push_back(_gt_dof_offsets[geometry_type_index] + entity_index);
                }
            else
              for (ItIn in = begin; in != end; ++in, ++out)
                {
                  const size_type geometry_type_index = Traits::DOFIndexAccessor::geometryType(*in);
                  const size_type entity_index = Traits::DOFIndexAccessor::entityIndex(*in);
                  out->push_back(_gt_entity_offsets[geometry_type_index] + entity_index);
                }
          }
        else if (_fixed_size)
          {
            for (ItIn in = begin; in != end; ++in, ++out)
              {
                const size_type geometry_type_index = Traits::DOFIndexAccessor::geometryType(*in);
                const size_type entity_index = Traits::DOFIndexAccessor::entityIndex(*in);
                out->back() += _gt_dof_offsets[geometry_type_index] + entity_index * localOrdering().size(geometry_type_index,entity_index);
              }
          }
        else
          {
            for (ItIn in = begin; in != end; ++in, ++out)
              {
                const size_type geometry_type_index = Traits::DOFIndexAccessor::geometryType(*in);
                const size_type entity_index = Traits::DOFIndexAccessor::entityIndex(*in);
                out->back() += _entity_dof_offsets[_gt_entity_offsets[geometry_type_index] + entity_index];
              }
          }
      }

      template<typename CIOutIterator>
      typename Traits::SizeType
      extract_entity_indices(const typename Traits::DOFIndex::EntityIndex& ei,
                             typename Traits::SizeType child_index,
                             CIOutIterator ci_out, const CIOutIterator ci_end) const
      {
        typedef typename Traits::SizeType size_type;

        const size_type geometry_type_index = Traits::DOFIndexAccessor::GeometryIndex::geometryType(ei);
        const size_type entity_index = Traits::DOFIndexAccessor::GeometryIndex::entityIndex(ei);

        if (_container_blocked)
          {
            if (_fixed_size)
              for (; ci_out != ci_end; ++ci_out)
                {
                  ci_out->push_back(_gt_dof_offsets[geometry_type_index] + entity_index);
                }
            else
              for (; ci_out != ci_end; ++ci_out)
                {
                  ci_out->push_back(_gt_entity_offsets[geometry_type_index] + entity_index);
                }
          }
        else if (_fixed_size)
          {
            for (; ci_out != ci_end; ++ci_out)
              {
                ci_out->back() += _gt_dof_offsets[geometry_type_index] + entity_index * localOrdering().size(geometry_type_index,entity_index);
              }
          }
        else
          {
            for (; ci_out != ci_end; ++ci_out)
              {
                ci_out->back() += _entity_dof_offsets[_gt_entity_offsets[geometry_type_index] + entity_index];
              }
          }

        // The return value is not used for non-leaf orderings.
        return 0;
      }

      void update()
      {

        typedef typename Traits::SizeType size_type;
        using ES = typename Traits::EntitySet;
        const size_type dim = ES::dimension;

        typename ES::CodimMask codims;
        codims.set(0); // we always need cells

        TypeTree::applyToTree(localOrdering(),collect_used_codims<typename ES::CodimMask>(codims));

        for (typename ES::dim_type codim = 0; codim <= ES::dimension; ++codim)
          if (codims.test(codim))
            _es.addCodim(codim);

        _es.update();

        // Do we already know that we have fixed per-GeometryType sizes?
        collect_a_priori_fixed_size fixed_size_collector;
        TypeTree::applyToTree(localOrdering(),fixed_size_collector);
        _fixed_size = localOrdering().fixedSize();

        const size_type gt_index_count = GlobalGeometryTypeIndex::size(ES::dimension);

        if (fixed_size_collector.any)
          {
            // collect used GeometryTypes
            TypeTree::applyToTree(localOrdering(),update_fixed_size<ES>(_es));
          }

        if (!fixed_size_collector.all)
          {
            TypeTree::applyToTree(localOrdering(),pre_collect_used_geometry_types(ES::dimension));

            using Element = typename ES::template Codim<0>::Entity;

            for (const auto& element : elements(_es))
              {
                TypeTree::applyToTree(localOrdering(),collect_used_geometry_types_from_cell_visitor<Element>(element));
              }
            TypeTree::applyToTree(localOrdering(),post_collect_used_geometry_types<ES>(_es));
            // allocate

            //TypeTree::applyToTree(localOrdering(),pre_extract_per_entity_sizes<GV>(_gv));
            extract_per_entity_sizes_from_cell_visitor<ES> visitor(_es);
            for (const auto& element : elements(_es))
              {
                visitor.set_cell(element);
                TypeTree::applyToTree(localOrdering(),visitor);
              }
            TypeTree::applyToTree(localOrdering(),post_extract_per_entity_sizes<ES>(_es));
          }

        _codim_used = localOrdering()._codim_used;

        if (localOrdering().fixedSize())
          {
            _fixed_size = true;
            _gt_dof_offsets.assign(gt_index_count + 1,0);

            _block_count = 0;

            _size = 0;

            for (const auto& gt : _es.indexSet().types())
              {
                const size_type gt_index = GlobalGeometryTypeIndex::index(gt);
                size_type gt_size = localOrdering().size(gt_index,0);
                const size_type gt_entity_count = _es.indexSet().size(gt);
                _size += gt_size * gt_entity_count;
                if (_container_blocked)
                  gt_size = gt_size > 0;
                _gt_dof_offsets[gt_index + 1] = gt_size * gt_entity_count;
              }

            std::partial_sum(_gt_dof_offsets.begin(),_gt_dof_offsets.end(),_gt_dof_offsets.begin());
            _block_count = _gt_dof_offsets.back();

            _codim_fixed_size.set();

          }
        else
          {
            _gt_entity_offsets.assign(gt_index_count + 1,0);

            for (const auto& gt : _es.indexSet().types())
              {
                if (!localOrdering().contains(gt))
                  continue;
                const size_type gt_index = GlobalGeometryTypeIndex::index(gt);
                _gt_entity_offsets[gt_index + 1] = _es.indexSet().size(gt);
              }

            std::partial_sum(_gt_entity_offsets.begin(),_gt_entity_offsets.end(),_gt_entity_offsets.begin());
            _entity_dof_offsets.assign(_gt_entity_offsets.back()+1,0);
            _block_count = 0;

            size_type carry = 0;
            size_type index = 0;
            for (size_type gt_index = 0; gt_index < GlobalGeometryTypeIndex::size(dim); ++gt_index)
              {
                if (!localOrdering().contains_geometry_type(gt_index))
                  continue;
                const size_type entity_count = _gt_entity_offsets[gt_index + 1] - _gt_entity_offsets[gt_index];
                for (size_type entity_index = 0; entity_index < entity_count; ++entity_index)
                  {
                    const size_type size = localOrdering().size(gt_index,entity_index);
                    _entity_dof_offsets[++index] = (carry += size);
                    _block_count += (size > 0);
                  }
              }
            _size = _entity_dof_offsets.back();

            if (!_container_blocked)
              _block_count = _size;

            _codim_fixed_size.reset();
          }

        _max_local_size = localOrdering().maxLocalSize();
      }

      using BaseT::fixedSize;

    private:

      using BaseT::_container_blocked;
      using BaseT::_fixed_size;
      using BaseT::_max_local_size;
      using BaseT::_size;
      using BaseT::_block_count;
      using BaseT::_codim_used;
      using BaseT::_codim_fixed_size;

      typename Traits::EntitySet _es;
      std::vector<typename Traits::SizeType> _gt_dof_offsets;
      std::vector<typename Traits::SizeType> _gt_entity_offsets;
      std::vector<typename Traits::SizeType> _entity_dof_offsets;

    };


   //! \} group Ordering
  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_ORDERING_LEAFORDERING_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/ordering/interleavedordering.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PDELAB_ORDERING_INTERLEAVEDORDERING_HH
#define DUNE_PDELAB_ORDERING_INTERLEAVEDORDERING_HH

#include <string>

#include <dune/typetree/compositenode.hh>
#include <dune/typetree/powernode.hh>

#include <dune/pdelab/common/exceptions.hh>

#include <dune/pdelab/gridfunctionspace/tags.hh>
#include <dune/pdelab/ordering/utility.hh>
#include <dune/pdelab/ordering/orderingbase.hh>

namespace Dune {
  namespace PDELab {

    //! \addtogroup Ordering
    //! \{

    namespace interleaved_ordering {

      //! Interface for merging index spaces
      template<typename DI, typename CI, typename Node>
      class Base
        : public OrderingBase<DI,CI>
      {

        typedef OrderingBase<DI,CI> BaseT;

      public:

        typedef typename OrderingBase<DI,CI>::Traits Traits;

        typedef InterleavedOrderingTag OrderingTag;

        static const bool consume_tree_index = true;

        //! Construct ordering object
        /**
         * In general, an ordering object is not properly setup after
         * construction.  This must be done by a seperate call to update()
         * after all the children have been properly set up.
         */
        Base(Node& node, bool container_blocked, const OrderingTag& ordering_tag, typename BaseT::GFSData* gfs_data)
          : BaseT(node,container_blocked,ordering_tag.offsets(),gfs_data,nullptr)
        {
          // This check looks a little weird, but there is always one offset more than
          // there are blocks (the first offsets is 0, and the last one is the "offset
          // beyond the end" to encode the size of the final child).
          if (node.CHILDREN != ordering_tag.offsets().size() - 1)
            DUNE_THROW(OrderingStructureError,
                       "Invalid block structure for InterleavedOrdering: "
                       << node.CHILDREN << " children, but "
                       << (ordering_tag.offsets().size() - 1) << " block sizes.");
        }

        template<typename ItIn, typename ItOut>
        void map_lfs_indices(const ItIn begin, const ItIn end, ItOut out) const
        {
          typedef typename Traits::SizeType size_type;
          if (this->_container_blocked)
            {
              for (ItIn in = begin; in != end; ++in, ++out)
                {
                  size_type child_index = in->treeIndex().back();
                  size_type child_block_offset = this->_child_block_merge_offsets[child_index];
                  size_type child_block_size = this->_child_block_merge_offsets[child_index + 1] - child_block_offset;
                  size_type index = out->back();
                  size_type block_index = index / child_block_size;
                  size_type offset = index % child_block_size;
                  out->back() = child_block_offset + offset;
                  out->push_back(block_index);
                }
            }
          else
            {
              for (ItIn in = begin; in != end; ++in, ++out)
                {
                  size_type child_index = in->treeIndex().back();
                  size_type child_block_offset = this->_child_block_merge_offsets[child_index];
                  size_type child_block_size = this->_child_block_merge_offsets[child_index + 1] - child_block_offset;
                  size_type block_size = this->_child_block_merge_offsets.back();
                  size_type index = out->back();
                  size_type block_index = index / child_block_size;
                  size_type offset = index % child_block_size;
                  out->back() = block_index * block_size + child_block_offset + offset;
                }
            }
        }

        template<typename CIOutIterator, typename DIOutIterator = DummyDOFIndexIterator>
        typename Traits::SizeType
        extract_entity_indices(const typename Traits::DOFIndex::EntityIndex& ei,
                               typename Traits::SizeType child_index,
                               CIOutIterator ci_out, const CIOutIterator ci_end) const
        {
          typedef typename Traits::SizeType size_type;
          if (this->_container_blocked)
            {
              for (; ci_out != ci_end; ++ci_out)
                {
                  size_type child_block_offset = this->_child_block_merge_offsets[child_index];
                  size_type child_block_size = this->_child_block_merge_offsets[child_index + 1] - child_block_offset;
                  size_type index = ci_out->back();
                  size_type block_index = index / child_block_size;
                  size_type offset =index % child_block_size;
                  ci_out->back() = child_block_offset + offset;
                  ci_out->push_back(block_index);
                }
            }
          else
            {
              for (; ci_out != ci_end; ++ci_out)
                {
                  size_type child_block_offset = this->_child_block_merge_offsets[child_index];
                  size_type child_block_size = this->_child_block_merge_offsets[child_index + 1] - child_block_offset;
                  size_type block_size = this->_child_block_merge_offsets.back();
                  size_type index = ci_out->back();
                  size_type block_index = index / child_block_size;
                  size_type offset =index % child_block_size;
                  ci_out->back() = block_index * block_size + child_block_offset + offset;
                }
            }

          // The return value is not used for non-leaf orderings.
          return 0;
        }

      };

    } // namespace interleaved_ordering


    template<typename DI, typename CI, typename Child, std::size_t k>
    class PowerInterleavedOrdering
      : public TypeTree::PowerNode<Child, k>
      , public interleaved_ordering::Base<DI,
                                          CI,
                                          PowerInterleavedOrdering<DI,CI,Child,k>
                                          >
    {
      typedef TypeTree::PowerNode<Child, k> Node;

      typedef interleaved_ordering::Base<DI,
                                         CI,
                                         PowerInterleavedOrdering<DI,CI,Child,k>
                                         > Base;

    public:

      //! Construct ordering object
      /**
       * In general, an ordering object is not properly setup after
       * construction.  This must be done by a seperate call to update() after
       * all the children have been properly set up.
       *
       * \note This constructor must be present for ordering objects not at
       *       the leaf of the tree.
       */
      PowerInterleavedOrdering(bool container_blocked, const InterleavedOrderingTag& ordering_tag, const typename Node::NodeStorage& children, typename Base::GFSData* gfs_data)
        : Node(children)
        , Base(*this,container_blocked,ordering_tag,gfs_data)
      {}

      void update()
      {
        for (std::size_t i = 0; i < Node::CHILDREN; ++i)
          {
            this->child(i).update();
          }
        Base::update();
      }

      std::string name() const { return "PowerInterleavedOrdering"; }
    };


    template<typename GFS, typename Transformation>
    struct power_gfs_to_interleaved_ordering_descriptor
    {

      static const bool recursive = true;

      template<typename TC>
      struct result
      {

        typedef PowerInterleavedOrdering<
          typename Transformation::DOFIndex,
          typename Transformation::ContainerIndex,
          TC,
          GFS::CHILDREN
          > type;

        typedef std::shared_ptr<type> storage_type;

      };

      template<typename TC>
      static typename result<TC>::type transform(const GFS& gfs, const Transformation& t, const array<std::shared_ptr<TC>,GFS::CHILDREN>& children)
      {
        return typename result<TC>::type(gfs.backend().blocked(gfs),gfs.orderingTag(),children,const_cast<GFS*>(&gfs));
      }

      template<typename TC>
      static typename result<TC>::storage_type transform_storage(std::shared_ptr<const GFS> gfs, const Transformation& t, const array<std::shared_ptr<TC>,GFS::CHILDREN>& children)
      {
        return std::make_shared<typename result<TC>::type>(gfs->backend().blocked(*gfs),gfs->orderingTag(),children,const_cast<GFS*>(gfs.get()));
      }

    };

    template<typename GFS, typename Transformation>
    power_gfs_to_interleaved_ordering_descriptor<GFS,Transformation>
    register_power_gfs_to_ordering_descriptor(GFS*,Transformation*,InterleavedOrderingTag*);



    template<typename DI, typename CI, typename... Children>
    class CompositeInterleavedOrdering :
      public TypeTree::CompositeNode<Children...>,
      public interleaved_ordering::Base<DI,
                                        CI,
                                        CompositeInterleavedOrdering<
                                          DI,
                                          CI,
                                          Children...
                                          >
                                        >
    {
      typedef TypeTree::CompositeNode<Children...> Node;

      typedef interleaved_ordering::Base<
        DI,
        CI,
        CompositeInterleavedOrdering<
          DI,
          CI,
          Children...
          >
        > Base;

    public:
      //! Construct ordering object
      /**
       * In general, an ordering object is not properly setup after
       * construction.  This must be done by a seperate call to update() after
       * all the children have been properly set up.
       *
       * \note This constructor must be present for ordering objects not at
       *       the leaf of the tree.
       */
      CompositeInterleavedOrdering(bool backend_blocked, const InterleavedOrderingTag& ordering_tag, typename Base::GFSData* gfs_data, std::shared_ptr<Children>... children)
        : Node(children...)
        , Base(*this,backend_blocked,ordering_tag,gfs_data)
      { }

      std::string name() const { return "CompositeInterleavedOrdering"; }

      void update()
      {
        TypeTree::applyToTree(*this,ordering::update_direct_children());
        Base::update();
      }
    };

    template<typename GFS, typename Transformation>
    struct composite_gfs_to_interleaved_ordering_descriptor
    {

      static const bool recursive = true;

      template<typename... TC>
      struct result
      {

        typedef CompositeInterleavedOrdering<
          typename Transformation::DOFIndex,
          typename Transformation::ContainerIndex,
          TC...
          > type;

        typedef std::shared_ptr<type> storage_type;

      };

      template<typename... TC>
      static typename result<TC...>::type transform(const GFS& gfs, const Transformation& t, std::shared_ptr<TC>... children)
      {
        return typename result<TC...>::type(gfs.backend().blocked(gfs),gfs.orderingTag(),const_cast<GFS*>(&gfs),children...);
      }

      template<typename... TC>
      static typename result<TC...>::storage_type transform_storage(std::shared_ptr<const GFS> gfs, const Transformation& t, std::shared_ptr<TC>... children)
      {
        return std::make_shared<typename result<TC...>::type>(gfs->backend().blocked(*gfs),gfs.orderingTag(),const_cast<GFS*>(gfs.get()),children...);
      }

    };

    template<typename GFS, typename Transformation>
    composite_gfs_to_interleaved_ordering_descriptor<GFS,Transformation>
    register_composite_gfs_to_ordering_descriptor(GFS*,Transformation*,InterleavedOrderingTag*);

   //! \} group Ordering
  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_ORDERING_LEXICOGRAPHICORDERING_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/ordering/leafgridviewordering.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:

#ifndef DUNE_PDELAB_ORDERING_LEAFGRIDVIEWORDERING_HH
#define DUNE_PDELAB_ORDERING_LEAFGRIDVIEWORDERING_HH

#include <dune/pdelab/ordering/directleaflocalordering.hh>
#include <dune/pdelab/ordering/leaforderingbase.hh>

namespace Dune {
  namespace PDELab {

    //! \addtogroup Ordering
    //! \{

    //! Gridview ordering for leaf spaces
    template<typename LocalOrdering>
    class LeafGridViewOrdering
      : public LeafOrderingBase<LocalOrdering>
    {
    public:
      typedef typename LocalOrdering::Traits Traits;

    private:

      using ES = typename Traits::EntitySet;

      typedef LeafOrderingBase<LocalOrdering> BaseT;
      typedef typename BaseT::NodeT NodeT;

    public:

      LeafGridViewOrdering(const typename NodeT::NodeStorage& local_ordering, bool container_blocked, typename BaseT::GFSData* gfs_data)
        : BaseT(local_ordering, container_blocked, gfs_data)
        , _es(this->template child<0>().entitySet())
      {}

#ifndef DOXYGEN

// we need to override the default copy / move ctor to fix the delegate pointer, but that is
// hardly interesting to our users...

      LeafGridViewOrdering(const LeafGridViewOrdering& r)
        : BaseT(r)
        , _es(r._es)
      {}

      LeafGridViewOrdering(LeafGridViewOrdering&& r)
        : BaseT(std::move(r))
        , _es(r._es)
      {}

#endif // DOXYGEN

      virtual void update()
      {
        LocalOrdering& lo = this->localOrdering();
        lo.update_a_priori_fixed_size();

        const std::size_t dim = ES::dimension;

        typename ES::CodimMask codims;
        codims.set(0); // always need cells
        lo.collect_used_codims(codims);

        for (typename ES::dim_type codim = 0; codim <= ES::dimension; ++codim)
          if (codims.test(codim))
            _es.addCodim(codim);

        _es.update();

        typedef typename Traits::SizeType size_type;
        auto geom_types = _es.indexSet().types();

        if (lo._fixed_size)
          {
            lo.update_fixed_size(geom_types.begin(),geom_types.end());
          }
        else
          {
            lo.pre_collect_used_geometry_types_from_cell();

            for (const auto& element : elements(_es))
              {
                lo.collect_used_geometry_types_from_cell(element);
              }

            lo.allocate_entity_offset_vector(geom_types.begin(),geom_types.end());

            for (const auto& element : elements(_es))
              {
                lo.extract_per_entity_sizes_from_cell(element);
              }

            // FIXME: handling of blocked containers!
            lo.finalize_non_fixed_size_update();
          }

        // we need to re-test here, as the local ordering could have detected a fixed size ordering
        // and switched its implementation
        if (lo._fixed_size)
          {
            _gt_dof_offsets.assign(GlobalGeometryTypeIndex::size(dim) + 1,0);
            _size = 0;

            for (auto gt : geom_types)
              {
                const size_type gt_index = GlobalGeometryTypeIndex::index(gt);
                size_type gt_size = lo.size(gt_index,0);
                size_type entity_count = _es.indexSet().size(gt);
                _size += gt_size * entity_count;
                if (_container_blocked)
                  gt_size = gt_size > 0;
                _gt_dof_offsets[gt_index + 1] = gt_size * entity_count;
              }
            std::partial_sum(_gt_dof_offsets.begin(),_gt_dof_offsets.end(),_gt_dof_offsets.begin());
            _block_count = _gt_dof_offsets.back();
            _codim_fixed_size.set();
          }
        else
          {
            _block_count = _size = lo._entity_dof_offsets.back();
            _codim_fixed_size.reset();
          }

        _fixed_size = lo._fixed_size;
        _max_local_size = lo.maxLocalSize();

        _codim_used = lo._codim_used;
        _codim_fixed_size = lo._codim_fixed_size;

      }

      using BaseT::fixedSize;

    private:

      using BaseT::_max_local_size;
      using BaseT::_size;
      using BaseT::_block_count;
      using BaseT::_container_blocked;
      using BaseT::_fixed_size;
      using BaseT::_codim_used;
      using BaseT::_codim_fixed_size;
      using BaseT::_gt_dof_offsets;

      typename Traits::EntitySet _es;
    };


    template<typename GFS, typename Transformation>
    struct direct_leaf_gfs_to_gridview_ordering_descriptor
    {

      static const bool recursive = false;

      typedef DirectLeafLocalOrdering<typename GFS::Traits::OrderingTag,
                                      typename GFS::Traits::FiniteElementMap,
                                      typename GFS::Traits::EntitySet,
                                      typename Transformation::DOFIndex,
                                      typename Transformation::ContainerIndex
                                      > LocalOrdering;

      typedef LeafGridViewOrdering<LocalOrdering> GridViewOrdering;

      typedef GridViewOrdering transformed_type;
      typedef std::shared_ptr<transformed_type> transformed_storage_type;

      static transformed_type transform(const GFS& gfs, const Transformation& t)
      {
        return transformed_type(make_tuple(std::make_shared<LocalOrdering>(gfs.finiteElementMapStorage(),gfs.entitySet())),gfs.backend().blocked(gfs),const_cast<GFS*>(&gfs));
      }

      static transformed_storage_type transform_storage(std::shared_ptr<const GFS> gfs, const Transformation& t)
      {
        return std::make_shared<transformed_type>(make_tuple(std::make_shared<LocalOrdering>(gfs->finiteElementMapStorage(),gfs->entitySet())),gfs->backend().blocked(*gfs),const_cast<GFS*>(gfs.get()));
      }

    };


    template<typename GFS, typename Transformation, typename Params>
    direct_leaf_gfs_to_gridview_ordering_descriptor<GFS,Transformation>
    register_leaf_gfs_to_ordering_descriptor(GFS*,Transformation*,LeafOrderingTag<Params>*);

   //! \} group Ordering
  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_ORDERING_LEAFORDERING_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/ordering/leaflocalordering.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:

#ifndef DUNE_PDELAB_ORDERING_LEAFLOCALORDERING_HH
#define DUNE_PDELAB_ORDERING_LEAFLOCALORDERING_HH

#include <dune/typetree/leafnode.hh>

#include <dune/geometry/referenceelements.hh>
#include <dune/localfunctions/common/interfaceswitch.hh>
#include <dune/localfunctions/common/localkey.hh>
#include <dune/pdelab/ordering/localorderingbase.hh>

namespace Dune {
  namespace PDELab {

    //! \addtogroup Ordering
    //! \{

    template<typename OrderingTag, typename FEM, typename ES, typename DI, typename CI>
    class LeafLocalOrdering
      : public TypeTree::LeafNode
      , public LocalOrderingBase<ES,DI,CI>
    {

      template<typename>
      friend struct collect_used_geometry_types_from_cell_visitor;

      template<typename>
      friend struct extract_per_entity_sizes_from_cell_visitor;

      typedef LocalOrderingBase<ES,DI,CI> BaseT;

    public:

      typedef typename BaseT::Traits Traits;

      LeafLocalOrdering(const std::shared_ptr<const FEM>& fem, const ES& es, bool backend_blocked, typename BaseT::GFSData* gfs_data)
        : BaseT(*this,backend_blocked,gfs_data)
        , _fem(fem)
        , _es(es)
      {}

      const typename Traits::EntitySet& entitySet() const
      {
        return _es;
      }

      const typename Traits::GridView& gridView() const
      {
        return _es.gridView();
      }

      const FEM& finiteElementMap() const
      {
        return *_fem;
      }

      template<typename CodimMask>
      void collect_used_codims(CodimMask& codims) const
      {
        for (typename ES::dim_type codim = 0; codim <= ES::dimension; ++codim)
          if (_fem->hasDOFs(codim))
            codims.set(codim);
      }

      void update_a_priori_fixed_size()
      {
        this->_fixed_size = _fem->fixedSize();
      }

      void setup_fixed_size_possible()
      {
        this->_fixed_size_possible = true;
      }

    private:

      typedef FiniteElementInterfaceSwitch<
      typename FEM::Traits::FiniteElement
      > FESwitch;

      void collect_used_geometry_types_from_cell(const typename Traits::EntitySet::Element& cell)
      {
        FESwitch::setStore(_pfe,_fem->find(cell));

        const typename FESwitch::Coefficients& coeffs =
          FESwitch::coefficients(*_pfe);

        this->_max_local_size = std::max(this->_max_local_size,coeffs.size());

        const auto& ref_el =
          ReferenceElements<typename Traits::EntitySet::Traits::CoordinateField,Traits::EntitySet::dimension>::general(cell.type());

        for (std::size_t i = 0; i < coeffs.size(); ++i)
          {
            const LocalKey& key = coeffs.localKey(i);
            Dune::GeometryType gt = ref_el.type(key.subEntity(),key.codim());
            this->_gt_used[GlobalGeometryTypeIndex::index(gt)] = true;
            this->_codim_used.set(key.codim());
          }
      }


      void extract_per_entity_sizes_from_cell(const typename Traits::EntitySet::Element& cell,
                                              std::vector<typename Traits::SizeType>& gt_sizes)
      {
        if (this->_fixed_size_possible)
          std::fill(gt_sizes.begin(),gt_sizes.end(),0);

        FESwitch::setStore(_pfe,_fem->find(cell));

        const typename FESwitch::Coefficients& coeffs =
          FESwitch::coefficients(*_pfe);

        this->_max_local_size = std::max(this->_max_local_size,coeffs.size());

        typedef typename Traits::SizeType size_type;

        const auto& ref_el =
          ReferenceElements<typename Traits::EntitySet::Traits::CoordinateField,Traits::EntitySet::dimension>::general(cell.type());

        for (std::size_t i = 0; i < coeffs.size(); ++i)
          {
            const LocalKey& key = coeffs.localKey(i);
            GeometryType gt = ref_el.type(key.subEntity(),key.codim());
            const size_type geometry_type_index = GlobalGeometryTypeIndex::index(gt);

            const size_type entity_index = _es.indexSet().subIndex(cell,key.subEntity(),key.codim());
            const size_type index = this->_gt_entity_offsets[geometry_type_index] + entity_index;
            gt_sizes[geometry_type_index] = this->_entity_dof_offsets[index] = std::max(this->_entity_dof_offsets[index],static_cast<size_type>(key.index() + 1));
          }

        if (this->_fixed_size_possible)
          {
            for (size_type i = 0; i < gt_sizes.size(); ++i)
              if (gt_sizes[i] > 0)
                {
                  if (this->_gt_dof_offsets[i] == 0)
                    this->_gt_dof_offsets[i] = gt_sizes[i];
                  else if (this->_gt_dof_offsets[i] != gt_sizes[i])
                    {
                      this->_fixed_size_possible = false;
                      break;
                    }
                }
          }
      }

      std::shared_ptr<const FEM> _fem;
      ES _es;
      typename FESwitch::Store _pfe;

    };

    template<typename GFS, typename Transformation, typename Params>
    struct leaf_gfs_to_local_ordering_descriptor<GFS,Transformation,LeafOrderingTag<Params> >
    {

      static const bool recursive = false;

      typedef LeafLocalOrdering<
        typename GFS::Traits::OrderingTag,
        typename GFS::Traits::FiniteElementMap,
        typename GFS::Traits::EntitySet,
        typename Transformation::DOFIndex,
        typename Transformation::ContainerIndex
        > transformed_type;

      typedef std::shared_ptr<transformed_type> transformed_storage_type;

      static transformed_type transform(const GFS& gfs, const Transformation& t)
      {
        return transformed_type(gfs.finiteElementMapStorage(),gfs.entitySet(),false,&const_cast<GFS*>(gfs));
      }

      static transformed_storage_type transform_storage(std::shared_ptr<const GFS> gfs, const Transformation& t)
      {
        return std::make_shared<transformed_type>(gfs->finiteElementMapStorage(),gfs->entitySet(),false,const_cast<GFS*>(gfs.get()));
      }

    };

    //! \}

  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_ORDERING_LEAFLOCALORDERING_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/ordering/leaforderingbase.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:

#ifndef DUNE_PDELAB_ORDERING_LEAFORDERINGBASE_HH
#define DUNE_PDELAB_ORDERING_LEAFORDERINGBASE_HH

#include <dune/typetree/typetree.hh>

#include <dune/pdelab/ordering/utility.hh>
#include <dune/pdelab/ordering/orderingbase.hh>
#include <dune/pdelab/ordering/directleaflocalordering.hh>

namespace Dune {
  namespace PDELab {

    //! \addtogroup Ordering
    //! \{

    //! Generic infrastructure for orderings for leaf spaces
    template<typename LocalOrdering>
    class LeafOrderingBase
      : public TypeTree::CompositeNode<LocalOrdering>
      , public VirtualOrderingBase<typename LocalOrdering::Traits::DOFIndex,
                                   typename LocalOrdering::Traits::ContainerIndex>
      , public OrderingBase<typename LocalOrdering::Traits::DOFIndex,
                            typename LocalOrdering::Traits::ContainerIndex>
    {
    public:
      typedef typename LocalOrdering::Traits Traits;

      static const bool has_dynamic_ordering_children = false;

      static const bool consume_tree_index = false;

    protected:

      typedef TypeTree::CompositeNode<LocalOrdering> NodeT;

      typedef OrderingBase<typename LocalOrdering::Traits::DOFIndex,
                           typename LocalOrdering::Traits::ContainerIndex> BaseT;

    public:

      LocalOrdering& localOrdering()
      {
        return this->template child<0>();
      }

      const LocalOrdering& localOrdering() const
      {
        return this->template child<0>();
      }


      LeafOrderingBase(const typename NodeT::NodeStorage& local_ordering, bool container_blocked, typename BaseT::GFSData* gfs_data)
        : NodeT(local_ordering)
        , BaseT(*this,container_blocked,gfs_data,this)
      {}

#ifndef DOXYGEN

// we need to override the default copy / move ctor to fix the delegate pointer, but that is
// hardly interesting to our users...

      LeafOrderingBase(const LeafOrderingBase& r)
        : NodeT(r.nodeStorage())
        , BaseT(r)
        , _gt_dof_offsets(r._gt_dof_offsets)
      {
        this->setDelegate(this);
      }

      LeafOrderingBase(LeafOrderingBase&& r)
        : NodeT(r.nodeStorage())
        , BaseT(std::move(r))
        , _gt_dof_offsets(std::move(r._gt_dof_offsets))
      {
        this->setDelegate(this);
      }

#endif // DOXYGEN

      virtual void map_index_dynamic(typename Traits::DOFIndexView di, typename Traits::ContainerIndex& ci) const
      {
        mapIndex(di,ci);
      }

      typename Traits::ContainerIndex mapIndex(const typename Traits::DOFIndex& di) const
      {
        typename Traits::ContainerIndex ci;
        mapIndex(di.view(),ci);
        return ci;
      }

      void mapIndex(typename Traits::DOFIndexView di, typename Traits::ContainerIndex& ci) const
      {

        const typename Traits::SizeType geometry_type_index = Traits::DOFIndexAccessor::geometryType(di);
        const typename Traits::SizeType entity_index = Traits::DOFIndexAccessor::entityIndex(di);
        assert (di.treeIndex().size() == 1);
        ci.push_back(di.treeIndex().back());

        if (localOrdering()._fixed_size)
          {
            if (_container_blocked)
              {
                // This check is needed to avoid a horrid stream of compiler warnings about
                // exceeding array bounds in ReservedVector!
                if (ci.size() < ci.capacity())
                  ci.push_back(_gt_dof_offsets[geometry_type_index] + entity_index);
                else
                  {
                    DUNE_THROW(Dune::Exception,"Container blocking incompatible with backend structure");
                  }
              }
            else
              {
                ci.back() += _gt_dof_offsets[geometry_type_index] + entity_index * localOrdering()._gt_dof_sizes[geometry_type_index];
              }
          }
        else
          {
            if (_container_blocked)
              {
                // This check is needed to avoid a horrid stream of compiler warnings about
                // exceeding array bounds in ReservedVector!
                if (ci.size() < ci.capacity())
                  ci.push_back(localOrdering()._gt_entity_offsets[geometry_type_index] + entity_index);
                else
                  {
                    DUNE_THROW(Dune::Exception,"Container blocking incompatible with backend structure");
                  }
              }
            else
              {
                ci.back() += localOrdering()._entity_dof_offsets[localOrdering()._gt_entity_offsets[geometry_type_index] + entity_index];
              }
          }
      }


      template<typename ItIn, typename ItOut>
      void map_lfs_indices(const ItIn begin, const ItIn end, ItOut out) const
      {
        typedef typename Traits::SizeType size_type;

        if (localOrdering()._fixed_size)
          {
            if (_container_blocked)
              {
                for (ItIn in = begin; in != end; ++in, ++out)
                  {
                    assert(in->treeIndex().size() == 1);
                    out->push_back(in->treeIndex().back());
                    const size_type geometry_type_index = Traits::DOFIndexAccessor::geometryType(*in);
                    const size_type entity_index = Traits::DOFIndexAccessor::entityIndex(*in);
                    assert(localOrdering()._gt_used[geometry_type_index]);
                    out->push_back(_gt_dof_offsets[geometry_type_index] + entity_index);
                  }
              }
            else
              {
                for (ItIn in = begin; in != end; ++in, ++out)
                  {
                    assert(in->treeIndex().size() == 1);
                    out->push_back(in->treeIndex().back());
                    const size_type geometry_type_index = Traits::DOFIndexAccessor::geometryType(*in);
                    const size_type entity_index = Traits::DOFIndexAccessor::entityIndex(*in);
                    assert(localOrdering()._gt_used[geometry_type_index]);
                    out->back() += _gt_dof_offsets[geometry_type_index] + entity_index * localOrdering()._gt_dof_sizes[geometry_type_index];
                  }
              }
          }
        else
          {
            if (_container_blocked)
              {
                for (ItIn in = begin; in != end; ++in, ++out)
                  {
                    assert(in->treeIndex().size() == 1);
                    out->push_back(in->treeIndex().back());
                    const size_type geometry_type_index = Traits::DOFIndexAccessor::geometryType(*in);
                    const size_type entity_index = Traits::DOFIndexAccessor::entityIndex(*in);
                    assert(localOrdering()._gt_used[geometry_type_index]);
                    out->push_back(localOrdering()._gt_entity_offsets[geometry_type_index] + entity_index);
                  }
              }
            else
              {
                for (ItIn in = begin; in != end; ++in, ++out)
                  {
                    assert(in->treeIndex().size() == 1);
                    out->push_back(in->treeIndex().back());
                    const size_type geometry_type_index = Traits::DOFIndexAccessor::geometryType(*in);
                    const size_type entity_index = Traits::DOFIndexAccessor::entityIndex(*in);
                    assert(localOrdering()._gt_used[geometry_type_index]);
                    out->back() += localOrdering()._entity_dof_offsets[localOrdering()._gt_entity_offsets[geometry_type_index] + entity_index];
                  }
              }
          }
      }

      template<typename CIOutIterator>
      typename Traits::SizeType
      extract_entity_indices(const typename Traits::DOFIndex::EntityIndex& ei,
                             typename Traits::SizeType child_index,
                             CIOutIterator ci_out, const CIOutIterator ci_end) const
      {
        typedef typename Traits::SizeType size_type;

        const size_type geometry_type_index = Traits::DOFIndexAccessor::GeometryIndex::geometryType(ei);
        const size_type entity_index = Traits::DOFIndexAccessor::GeometryIndex::entityIndex(ei);

        if (!localOrdering()._gt_used[geometry_type_index])
          return 0;

        if (localOrdering()._fixed_size)
          {
            size_type size = localOrdering()._gt_dof_sizes[geometry_type_index];
            if (_container_blocked)
              {
                for (size_type i = 0; i < size; ++i, ++ci_out)
                  {
                    ci_out->push_back(i);
                    ci_out->push_back(_gt_dof_offsets[geometry_type_index] + entity_index);
                  }
              }
            else
              {
                for (size_type i = 0; i < size; ++i, ++ci_out)
                  {
                    ci_out->push_back(i);
                    ci_out->back() += _gt_dof_offsets[geometry_type_index] + entity_index * localOrdering()._gt_dof_sizes[geometry_type_index];
                  }
              }
            return 0;
          }
        else
          {
            size_type index = localOrdering()._gt_entity_offsets[geometry_type_index] + entity_index;
            size_type size = localOrdering()._entity_dof_offsets[index+1] - localOrdering()._entity_dof_offsets[index];
            if (_container_blocked)
              {
                for (size_type i = 0; i < size; ++i, ++ci_out)
                  {
                    ci_out->push_back(i);
                    ci_out->push_back(index);
                  }
              }
            else
              {
                for (size_type i = 0; i < size; ++i, ++ci_out)
                  {
                    ci_out->push_back(i);
                    ci_out->back() += localOrdering()._entity_dof_offsets[index];
                  }
              }
            return 0;
          }
      }

      /**
       The actual implementation has to implement an update() method to fill ...
      */
      virtual void update() = 0;

      using BaseT::fixedSize;

    protected:

      using BaseT::_max_local_size;
      using BaseT::_size;
      using BaseT::_block_count;
      using BaseT::_container_blocked;
      using BaseT::_fixed_size;
      using BaseT::_codim_used;
      using BaseT::_codim_fixed_size;

      std::vector<typename Traits::SizeType> _gt_dof_offsets;

    };

   //! \} group Ordering
  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_ORDERING_LEAFORDERING_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/ordering/lexicographicordering.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:

#ifndef DUNE_PDELAB_ORDERING_LEXICOGRAPHICORDERING_HH
#define DUNE_PDELAB_ORDERING_LEXICOGRAPHICORDERING_HH

#include <cstddef>
#include <ostream>
#include <string>

#include <dune/common/classname.hh>
#include <dune/common/exceptions.hh>
#include <dune/common/stdstreams.hh>

#include <dune/typetree/compositenode.hh>
#include <dune/typetree/powernode.hh>
#include <dune/typetree/traversal.hh>
#include <dune/typetree/visitor.hh>

#include <dune/pdelab/gridfunctionspace/tags.hh>
#include <dune/pdelab/ordering/utility.hh>
#include <dune/pdelab/ordering/orderingbase.hh>

namespace Dune {
  namespace PDELab {

    //! \addtogroup Ordering
    //! \{

    namespace lexicographic_ordering {

      template<typename DI, typename CI, typename Node>
      class Base
        : public OrderingBase<DI,CI>
      {

        typedef OrderingBase<DI,CI> BaseT;

      public:

        typedef typename OrderingBase<DI,CI>::Traits Traits;

        typedef LexicographicOrderingTag OrderingTag;

        static const bool consume_tree_index = true;

        //! Construct ordering object
        /**
         * In general, an ordering object is not properly setup after
         * construction.  This must be done by a seperate call to update()
         * after all the children have been properly set up.
         */
        Base(Node& node, bool container_blocked, typename BaseT::GFSData* gfs_data)
          : BaseT(node,container_blocked,gfs_data,nullptr)
        {
        }

        template<typename ItIn, typename ItOut>
        void map_lfs_indices(const ItIn begin, const ItIn end, ItOut out) const
        {
          if (this->_container_blocked)
            {
              for (ItIn in = begin; in != end; ++in, ++out)
                out->push_back(in->treeIndex().back());
            }
          else
            {
              for (ItIn in = begin; in != end; ++in, ++out)
                out->back() += (this->blockOffset(in->treeIndex().back()));
            }
        }

        template<typename CIOutIterator, typename DIOutIterator = DummyDOFIndexIterator>
        typename Traits::SizeType
        extract_entity_indices(const typename Traits::DOFIndex::EntityIndex& ei,
                               typename Traits::SizeType child_index,
                               CIOutIterator ci_out, const CIOutIterator ci_end) const
        {
          if (this->_container_blocked)
            {
              for (; ci_out != ci_end; ++ci_out)
                {
                  ci_out->push_back(child_index);
                }
            }
          else
            {
              for (; ci_out != ci_end; ++ci_out)
                {
                  ci_out->back() += (this->blockOffset(child_index));
                }
            }

          // The return value is not used for non-leaf orderings.
          return 0;
        }

      };
    }



    template<typename DI, typename CI, typename Child, std::size_t k>
    class PowerLexicographicOrdering
      : public TypeTree::PowerNode<Child, k>
      , public lexicographic_ordering::Base<DI,
                                            CI,
                                            PowerLexicographicOrdering<DI,CI,Child,k>
                                            >
    {
      typedef TypeTree::PowerNode<Child, k> Node;

      typedef lexicographic_ordering::Base<DI,
                                           CI,
                                           PowerLexicographicOrdering<DI,CI,Child,k>
                                           > Base;

    public:

      //! Construct ordering object
      /**
       * In general, an ordering object is not properly setup after
       * construction.  This must be done by a seperate call to update() after
       * all the children have been properly set up.
       *
       * \note This constructor must be present for ordering objects not at
       *       the leaf of the tree.
       */
      PowerLexicographicOrdering(bool container_blocked, const typename Node::NodeStorage& children, typename Base::GFSData* gfs_data)
        : Node(children)
        , Base(*this,container_blocked,gfs_data)
      { }

      void update()
      {
        for (std::size_t i = 0; i < Node::CHILDREN; ++i)
          {
            this->child(i).update();
          }
        Base::update();
      }

      std::string name() const { return "PowerLexicographicOrdering"; }
    };


    template<typename GFS, typename Transformation>
    struct power_gfs_to_lexicographic_ordering_descriptor
    {

      static const bool recursive = true;

      template<typename TC>
      struct result
      {

        typedef PowerLexicographicOrdering<
          typename Transformation::DOFIndex,
          typename Transformation::ContainerIndex,
          TC,
          GFS::CHILDREN
          > type;

        typedef std::shared_ptr<type> storage_type;

      };

      template<typename TC>
      static typename result<TC>::type transform(const GFS& gfs, const Transformation& t, const std::array<std::shared_ptr<TC>,GFS::CHILDREN>& children)
      {
        return typename result<TC>::type(gfs.backend().blocked(gfs),children,const_cast<GFS*>(&gfs));
      }

      template<typename TC>
      static typename result<TC>::storage_type transform_storage(std::shared_ptr<const GFS> gfs, const Transformation& t, const std::array<std::shared_ptr<TC>,GFS::CHILDREN>& children)
      {
        return std::make_shared<typename result<TC>::type>(gfs->backend().blocked(*gfs),children,const_cast<GFS*>(gfs.get()));
      }

    };

    template<typename GFS, typename Transformation>
    power_gfs_to_lexicographic_ordering_descriptor<GFS,Transformation>
    register_power_gfs_to_ordering_descriptor(GFS*,Transformation*,LexicographicOrderingTag*);

    // the generic registration for PowerGridFunctionSpace happens in transformations.hh


    //! Interface for merging index spaces
    template<typename DI, typename CI, typename... Children>
    class CompositeLexicographicOrdering :
      public TypeTree::CompositeNode<Children...>,
      public lexicographic_ordering::Base<DI,
                                          CI,
                                          CompositeLexicographicOrdering<
                                            DI,
                                            CI,
                                            Children...
                                            >
                                          >
    {
      typedef TypeTree::CompositeNode<Children...> Node;

      typedef lexicographic_ordering::Base<
        DI,
        CI,
        CompositeLexicographicOrdering<
          DI,
          CI,
          Children...
          >
        > Base;

    public:
      //! Construct ordering object
      /**
       * In general, an ordering object is not properly setup after
       * construction.  This must be done by a seperate call to update() after
       * all the children have been properly set up.
       *
       * \note This constructor must be present for ordering objects not at
       *       the leaf of the tree.
       */
      CompositeLexicographicOrdering(bool backend_blocked, typename Base::GFSData* gfs_data, std::shared_ptr<Children>... children)
        : Node(children...)
        , Base(*this,backend_blocked,gfs_data)
      { }

      std::string name() const { return "CompositeLexicographicOrdering"; }

      void update()
      {
        TypeTree::applyToTree(*this,ordering::update_direct_children());
        Base::update();
      }
    };

    template<typename GFS, typename Transformation>
    struct composite_gfs_to_lexicographic_ordering_descriptor
    {

      static const bool recursive = true;

      template<typename... TC>
      struct result
      {

        typedef CompositeLexicographicOrdering<
          typename Transformation::DOFIndex,
          typename Transformation::ContainerIndex,
          TC...
          > type;

        typedef std::shared_ptr<type> storage_type;

      };

      template<typename... TC>
      static typename result<TC...>::type transform(const GFS& gfs, const Transformation& t, std::shared_ptr<TC>... children)
      {
        return typename result<TC...>::type(gfs.backend().blocked(gfs),const_cast<GFS*>(&gfs),children...);
      }

      template<typename... TC>
      static typename result<TC...>::storage_type transform_storage(std::shared_ptr<const GFS> gfs, const Transformation& t, std::shared_ptr<TC>... children)
      {
        return std::make_shared<typename result<TC...>::type>(gfs->backend().blocked(*gfs),const_cast<GFS*>(gfs.get()),children...);
      }

    };


    template<typename GFS, typename Transformation>
    composite_gfs_to_lexicographic_ordering_descriptor<GFS,Transformation>
    register_composite_gfs_to_ordering_descriptor(GFS*,Transformation*,LexicographicOrderingTag*);

   //! \} group Ordering
  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_ORDERING_LEXICOGRAPHICORDERING_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/ordering/localorderingbase.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:

#ifndef DUNE_PDELAB_ORDERING_LOCALORDERINGBASE_HH
#define DUNE_PDELAB_ORDERING_LOCALORDERINGBASE_HH

#include <dune/pdelab/ordering/utility.hh>
#include <dune/pdelab/gridfunctionspace/gridfunctionspacebase.hh>

#include <vector>

namespace Dune {
  namespace PDELab {

    //! \addtogroup Ordering
    //! \{

    template<typename ES, typename DI, typename CI>
    class LocalOrderingBase
    {

      friend struct collect_a_priori_fixed_size;

      template<typename>
      friend struct update_fixed_size;

      template<typename>
      friend struct post_collect_used_geometry_types;

      template<typename>
      friend struct post_extract_per_entity_sizes;

      friend struct pre_collect_used_geometry_types;

      template<typename>
      friend struct collect_used_geometry_types_from_cell;

      template<typename>
      friend struct extract_per_entity_sizes_from_cell;

      template<typename>
      friend class GridViewOrdering;

      template<typename size_type>
      friend struct ::Dune::PDELab::impl::update_ordering_data;

      typedef std::vector<LocalOrderingBase*> ChildVector;
      typedef typename ChildVector::iterator ChildIterator;
      typedef typename ChildVector::const_iterator ConstChildIterator;

    public:

      static const bool has_dynamic_ordering_children = true;

      static const bool consume_tree_index = true;

      typedef LocalOrderingTraits<ES,DI,CI> Traits;

    protected:

      typedef impl::GridFunctionSpaceOrderingData<typename Traits::SizeType> GFSData;

    public:

      void map_local_index(const typename Traits::SizeType geometry_type_index,
                           const typename Traits::SizeType entity_index,
                           typename Traits::TreeIndexView mi,
                           typename Traits::ContainerIndex& ci) const
      {
        if (_child_count == 0)
          {
            assert(mi.size() == 1 && "MultiIndex length must match GridFunctionSpace tree depth");
            ci.push_back(mi.back());
          }
        else
          {
            const typename Traits::SizeType child_index = mi.back();
            if (!mi.empty())
              _children[child_index]->map_local_index(geometry_type_index,entity_index,mi.back_popped(),ci);
            if (_container_blocked)
              {
                ci.push_back(child_index);
              }
            else if (child_index > 0)
              {
                if (_fixed_size)
                  {
                    const typename Traits::SizeType index = geometry_type_index * _child_count + child_index - 1;
                    ci.back() += _gt_dof_offsets[index];
                  }
                else
                  {
                    assert(_gt_used[geometry_type_index]);
                    const typename Traits::SizeType index = (_gt_entity_offsets[geometry_type_index] + entity_index) * _child_count + child_index - 1;
                    ci.back() += _entity_dof_offsets[index];
                  }
              }
          }
      }


      template<typename ItIn, typename ItOut>
      void map_lfs_indices(const ItIn begin, const ItIn end, ItOut out) const
      {
        if (_child_count == 0)
          {
            for (ItIn in = begin; in != end; ++in, ++out)
              {
                assert(in->size() == 1 && "MultiIndex length must match GridFunctionSpace tree depth");
                out->push_back(in->treeIndex().back());
              }
          }
        else if (_container_blocked)
          {
            for (ItIn in = begin; in != end; ++in, ++out)
              out->push_back(in->treeIndex().back());
          }
        else if (_fixed_size)
          {
            for (ItIn in = begin; in != end; ++in, ++out)
              {
                const typename Traits::SizeType child_index = in->treeIndex().back();
                const typename Traits::SizeType gt_index = Traits::DOFIndexAccessor::geometryType(*in);
                if (child_index > 0)
                  {
                    const typename Traits::SizeType index = gt_index * _child_count + child_index - 1;
                    out->back() += _gt_dof_offsets[index];
                  }
              }
          }
        else
          {
            for (ItIn in = begin; in != end; ++in, ++out)
              {
                const typename Traits::SizeType child_index = in->treeIndex().back();
                if (child_index > 0)
                  {
                    const typename Traits::SizeType gt_index = Traits::DOFIndexAccessor::geometryType(*in);
                    const typename Traits::SizeType entity_index = Traits::DOFIndexAccessor::entityIndex(*in);

                    assert(_gt_used[gt_index]);

                    const typename Traits::SizeType index = (_gt_entity_offsets[gt_index] + entity_index) * _child_count + child_index - 1;
                    out->back() += _entity_dof_offsets[index];
                  }
              }
          }
      }

      template<typename CIOutIterator, typename DIOutIterator = DummyDOFIndexIterator>
      typename Traits::SizeType
      extract_entity_indices(const typename Traits::DOFIndex::EntityIndex& ei,
                             typename Traits::SizeType child_index,
                             CIOutIterator ci_out, const CIOutIterator ci_end,
                             DIOutIterator di_out = DIOutIterator()) const
      {
        typedef typename Traits::SizeType size_type;

        const size_type geometry_type_index = Traits::DOFIndexAccessor::GeometryIndex::geometryType(ei);
        const size_type entity_index = Traits::DOFIndexAccessor::GeometryIndex::entityIndex(ei);

        if (!_gt_used[geometry_type_index])
          return 0;

        if (_child_count == 0)
          {
            const size_type size = _fixed_size
              ? _gt_dof_offsets[geometry_type_index]
              : _entity_dof_offsets[(_gt_entity_offsets[geometry_type_index] + entity_index)];

            for (size_type i = 0; i < size; ++i, ++ci_out, ++di_out)
              {
                ci_out->push_back(i);
                di_out->treeIndex().push_back(i);
              }
            return size;
          }
        else
          {
            if (_container_blocked)
              {
                for (; ci_out != ci_end; ++ci_out)
                  {
                    ci_out->push_back(child_index);
                  }
              }
            else if (child_index > 0)
              {
                if (_fixed_size)
                  for (; ci_out != ci_end; ++ci_out)
                    {
                      const typename Traits::SizeType index = geometry_type_index * _child_count + child_index - 1;
                      ci_out->back() += _gt_dof_offsets[index];
                    }
                else
                  for (; ci_out != ci_end; ++ci_out)
                    {
                      const typename Traits::SizeType index = (_gt_entity_offsets[geometry_type_index] + entity_index) * _child_count + child_index - 1;
                      ci_out->back() += _entity_dof_offsets[index];
                    }
              }

            // The return value is not used for non-leaf orderings.
            return 0;
          }
      }

      typename Traits::SizeType size(const typename Traits::DOFIndex::EntityIndex& index) const
      {
        return size(
          Traits::DOFIndexAccessor::GeometryIndex::geometryType(index),
          Traits::DOFIndexAccessor::GeometryIndex::entityIndex(index)
        );
      }

      typename Traits::SizeType size(const typename Traits::SizeType geometry_type_index, const typename Traits::SizeType entity_index) const
      {
        if (_fixed_size)
          return _child_count > 0
            ? _gt_dof_offsets[geometry_type_index * _child_count + _child_count - 1]
            : _gt_dof_offsets[geometry_type_index];

        if (!_gt_used[geometry_type_index])
          return 0;

        return _child_count > 0
          ? _entity_dof_offsets[(_gt_entity_offsets[geometry_type_index] + entity_index) * _child_count + _child_count - 1]
          : _entity_dof_offsets[(_gt_entity_offsets[geometry_type_index] + entity_index)];
      }

      typename Traits::SizeType size(const typename Traits::SizeType geometry_type_index, const typename Traits::SizeType entity_index, const typename Traits::SizeType child_index) const
      {
        assert(child_index < _child_count);
        if (_fixed_size)
          {
            const typename Traits::SizeType index = geometry_type_index * _child_count + child_index;
            return child_index > 0 ? _gt_dof_offsets[index] - _gt_dof_offsets[index-1] : _gt_dof_offsets[index];
          }
        else
          {
            if (_gt_used[geometry_type_index])
              {
                const typename Traits::SizeType index = (_gt_entity_offsets[geometry_type_index] + entity_index) * _child_count + child_index;
                return child_index > 0 ? _entity_dof_offsets[index] - _entity_dof_offsets[index-1] : _entity_dof_offsets[index];
              }
            else
              {
                return 0;
              }
          }
      }

      typename Traits::SizeType offset(const typename Traits::SizeType geometry_type_index, const typename Traits::SizeType entity_index, const typename Traits::SizeType child_index) const
      {
        assert(child_index < _child_count);
        assert(_gt_used[geometry_type_index]);
        if (_fixed_size)
          return child_index > 0 ? _gt_dof_offsets[geometry_type_index * _child_count + child_index - 1] : 0;
        else
          return child_index > 0 ? _entity_dof_offsets[(_gt_entity_offsets[geometry_type_index] + entity_index) * _child_count + child_index - 1] : 0;
      }

      template<typename Node>
      LocalOrderingBase(Node& node, bool container_blocked, GFSData* gfs_data)
        : _fixed_size(false)
        , _fixed_size_possible(false)
        , _container_blocked(container_blocked)
        , _max_local_size(0)
        , _child_count(Node::CHILDREN)
        , _children(Node::CHILDREN,nullptr)
        , _gfs_data(gfs_data)
      {
        TypeTree::applyToTree(node,extract_child_bases<LocalOrderingBase>(_children));
      }

      bool fixedSize() const
      {
        return _fixed_size;
      }

      bool contains(const GeometryType& gt) const
      {
        return _gt_used[GlobalGeometryTypeIndex::index(gt)];
      }

      bool contains_geometry_type(typename Traits::SizeType gt_index) const
      {
        return _gt_used[gt_index];
      }

      bool contains(typename Traits::SizeType codim) const
      {
        return _codim_used.test(codim);
      }

      typename Traits::SizeType maxLocalSize() const
      {
        return _max_local_size;
      }

    private:

      bool update_gfs_data_size(typename Traits::SizeType& size, typename Traits::SizeType& block_count) const
      {
        return false;
      }

    protected:

      LocalOrderingBase& childOrdering(typename Traits::SizeType i)
      {
        return *_children[i];
      }

      const LocalOrderingBase& childOrdering(typename Traits::SizeType i) const
      {
        return *_children[i];
      }

      void disable_container_blocking()
      {
        _container_blocked = false;
      }

      //! Initial setup of the flag indicating whether a fixed size ordering is possible.
      /**
       * For a non-leaf ordering, a fixed size ordering is possible if all children can
       * support it, so we implement that logic here.
       *
       * \note Leaf orderings will usually want to extract this a priori information from somewhere
       * else, so they should override this method (the correct method will get called even
       * without a virtual call, as the call happens from a TypeTree visitor that is aware of
       * the precise type of the ordering).
       */
      void setup_fixed_size_possible()
      {
        _fixed_size_possible = true;
        for (ConstChildIterator it = _children.begin(),
               end_it = _children.end();
             it != end_it;
             ++it)
          _fixed_size_possible = _fixed_size_possible && (*it)->_fixed_size_possible;
      }



      bool _fixed_size;
      bool _fixed_size_possible;
      bool _container_blocked;
      std::size_t _max_local_size;

      const std::size_t _child_count;
      std::vector<LocalOrderingBase*> _children;

      typename Traits::CodimFlag _codim_used;
      std::vector<bool> _gt_used;

      std::vector<typename Traits::SizeType> _gt_entity_offsets;
      std::vector<typename Traits::SizeType> _gt_dof_offsets;
      std::vector<typename Traits::SizeType> _entity_dof_offsets;

      GFSData* _gfs_data;

    };

    //! \}

  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_ORDERING_LOCALORDERINGBASE_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/ordering/orderingbase.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:

#ifndef DUNE_PDELAB_ORDERING_ORDERINGBASE_HH
#define DUNE_PDELAB_ORDERING_ORDERINGBASE_HH

#include <dune/pdelab/common/exceptions.hh>
#include <dune/pdelab/ordering/utility.hh>
#include <dune/pdelab/gridfunctionspace/gridfunctionspacebase.hh>

#include <vector>

namespace Dune {
  namespace PDELab {

    //! \addtogroup Ordering
    //! \{

    template<typename DI, typename CI>
    class OrderingBase
    {

      template<typename size_type>
      friend struct ::Dune::PDELab::impl::update_ordering_data;

    public:

      typedef OrderingTraits<DI,CI> Traits;

    protected:

      typedef Dune::PDELab::impl::GridFunctionSpaceOrderingData<typename Traits::SizeType> GFSData;

    public:

      typedef HierarchicContainerAllocationTag ContainerAllocationTag;

      typedef DefaultLFSCacheTag CacheTag;

      static const bool has_dynamic_ordering_children = true;

      static const bool consume_tree_index = true;

      typename Traits::ContainerIndex mapIndex(const typename Traits::DOFIndex& di) const
      {
        typename Traits::ContainerIndex ci;
        mapIndex(di.view(),ci);
        return ci;
      }

      void mapIndex(typename Traits::DOFIndexView di, typename Traits::ContainerIndex& ci) const
      {
        if (_delegate)
          _delegate->map_index_dynamic(di,ci);
        else
          {
            _mapIndex(di,ci);
          }
      }

      typename Traits::SizeType size() const
      {
        return _size;
      }

      typename Traits::SizeType blockCount() const
      {
        return _block_count;
      }

      typename Traits::SizeType size(const typename Traits::SizeType child_index) const
      {
        return _child_size_offsets[child_index + 1] - _child_size_offsets[child_index];
      }

      typename Traits::SizeType sizeOffset(const typename Traits::SizeType child_index) const
      {
        return _child_size_offsets[child_index];
      }

      typename Traits::SizeType blockOffset(const typename Traits::SizeType child_index) const
      {
        assert(_merge_mode == MergeMode::lexicographic);
        return _child_block_offsets[child_index];
      }

      typename Traits::SizeType maxLocalSize() const
      {
        return _max_local_size;
      }

      MergeMode::type mergeMode() const
      {
        return _merge_mode;
      }

      void update()
      {
        std::fill(_child_size_offsets.begin(),_child_size_offsets.end(),0);
        std::fill(_child_block_offsets.begin(),_child_block_offsets.end(),0);
        _codim_used.reset();
        _codim_fixed_size.set();
        _max_local_size = 0;
        _block_count = 0;
        typename Traits::SizeType block_carry = 0;
        typename Traits::SizeType size_carry = 0;
        for (typename Traits::SizeType i = 0; i < _child_count; ++i)
          {
            _child_block_offsets[i+1] = (block_carry += _children[i]->blockCount());
            _child_size_offsets[i+1] = (size_carry += _children[i]->size());
            _codim_used |= _children[i]->_codim_used;
            _codim_fixed_size &= _children[i]->_codim_fixed_size;
            _block_count += _children[i]->blockCount();
            _max_local_size += _children[i]->maxLocalSize();
          }
        if (_container_blocked)
          if (_merge_mode == MergeMode::lexicographic)
            {
              _block_count = _child_count;
            }
          else
            {
              if (_child_block_offsets.back() % _child_block_merge_offsets.back() != 0)
                DUNE_THROW(OrderingStructureError,
                           "Invalid ordering structure: "
                           << "total number of blocks ("
                           << _child_block_offsets.back()
                           << ") is not a multiple of the interleaved block size ("
                           << _child_block_merge_offsets.back()
                           << ")."
                           );
              _block_count = _child_block_offsets.back() / _child_block_merge_offsets.back();
            }
        else
          _block_count = _child_block_offsets.back();
        _size = _child_size_offsets.back();
      }

      template<typename Node>
      OrderingBase(Node& node,
                   bool container_blocked,
                   GFSData* gfs_data,
                   VirtualOrderingBase<DI,CI>* delegate = nullptr)
        : _fixed_size(false)
        , _container_blocked(container_blocked)
        , _merge_mode(MergeMode::lexicographic)
        , _child_count(Node::has_dynamic_ordering_children ? Node::CHILDREN : 0)
        , _children(_child_count,nullptr)
        , _child_size_offsets((_child_count > 0 ? _child_count + 1 : 0),0)
        , _child_block_offsets((_child_count > 0 ? _child_count + 1 : 0),0)
        , _max_local_size(0)
        , _size(0)
        , _block_count(0)
        , _delegate(delegate)
        , _gfs_data(gfs_data)
      {
        TypeTree::applyToTree(node,extract_child_bases<OrderingBase>(_children));
      }

      template<typename Node>
      OrderingBase(Node& node,
                   bool container_blocked,
                   const std::vector<std::size_t>& merge_offsets,
                   GFSData* gfs_data,
                   VirtualOrderingBase<DI,CI>* delegate = nullptr)
        : _fixed_size(false)
        , _container_blocked(container_blocked)
        , _merge_mode(MergeMode::interleaved)
        , _child_count(Node::has_dynamic_ordering_children ? Node::CHILDREN : 0)
        , _children(_child_count,nullptr)
        , _child_size_offsets((_child_count > 0 ? _child_count + 1 : 0),0)
        , _child_block_offsets((_child_count > 0 ? _child_count + 1 : 0),0)
        , _child_block_merge_offsets(merge_offsets)
        , _max_local_size(0)
        , _size(0)
        , _block_count(0)
        , _delegate(delegate)
        , _gfs_data(gfs_data)
      {
        TypeTree::applyToTree(node,extract_child_bases<OrderingBase>(_children));
      }


      bool containerBlocked() const
      {
        return _container_blocked;
      }

      std::size_t childOrderingCount() const
      {
        return _child_count;
      }

      OrderingBase& childOrdering(typename Traits::SizeType i)
      {
        return *_children[i];
      }

      const OrderingBase& childOrdering(typename Traits::SizeType i) const
      {
        return *_children[i];
      }

      bool contains(typename Traits::SizeType codim) const
      {
        return _codim_used.test(codim);
      }

      bool fixedSize(typename Traits::SizeType codim) const
      {
        return _codim_fixed_size.test(codim);
      }

    protected:

      //! Set the delegate called in mapIndex().
      /**
       * When copying an Ordering with a delegate, the derived Ordering
       * *must* call this method with 'this' as its argument in the copy
       * and the move constructors!
       */
      void setDelegate(const VirtualOrderingBase<DI,CI>* delegate)
      {
        _delegate = delegate;
      }

      void _mapIndex(typename Traits::DOFIndexView di, typename Traits::ContainerIndex& ci) const
      {
        typedef typename Traits::SizeType size_type;
        size_type child_index = di.treeIndex().back();
        _children[child_index]->mapIndex(di.back_popped(),ci);
        if (_merge_mode == MergeMode::lexicographic)
          {
            if (_container_blocked)
              ci.push_back(child_index);
            else
              ci.back() += blockOffset(child_index);
          }
        else
          {
            size_type child_block_offset = _child_block_merge_offsets[child_index];
            size_type child_block_size = _child_block_merge_offsets[child_index + 1] - child_block_offset;
            size_type block_index = ci.back() / child_block_size;
            size_type offset = ci.back() % child_block_size;
            if (_container_blocked)
              {
                ci.back() = child_block_offset + offset;
                ci.push_back(block_index);
              }
            else
              {
                size_type block_size = _child_block_merge_offsets.back();
                ci.back() = block_index * block_size + child_block_offset + offset;
              }
          }
      }

    private:

      bool update_gfs_data_size(typename Traits::SizeType& size, typename Traits::SizeType& block_count) const
      {
        size = _size;
        block_count = _block_count;
        return true;
      }

    public:

      bool _fixed_size;
      const bool _container_blocked;
      const MergeMode::type _merge_mode;

      const std::size_t _child_count;
      std::vector<OrderingBase*> _children;

      std::vector<typename Traits::SizeType> _child_size_offsets;
      std::vector<typename Traits::SizeType> _child_block_offsets;
      std::vector<typename Traits::SizeType> _child_block_merge_offsets;
      typename Traits::CodimFlag _codim_used;
      typename Traits::CodimFlag _codim_fixed_size;

      std::size_t _max_local_size;
      std::size_t _size;
      std::size_t _block_count;

      const VirtualOrderingBase<DI,CI>* _delegate;
      GFSData* _gfs_data;

    };

    //! \}

  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_ORDERING_ORDERINGBASE_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/ordering/permutationordering.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:

#ifndef DUNE_PDELAB_ORDERING_PERMUTATIONORDERING_HH
#define DUNE_PDELAB_ORDERING_PERMUTATIONORDERING_HH

#warning "The file dune/pdelab/ordering/permutationordering.hh and the contained variants of PermutationOrdering are deprecated and will be removed after PDELab 2.4. Please use the Permuted<> decorator from dune/pdelab/ordering/permutedordering.hh instead."

#include <cstddef>
#include <ostream>
#include <string>

#include <dune/common/classname.hh>
#include <dune/common/exceptions.hh>
#include <dune/common/stdstreams.hh>

#include <dune/typetree/compositenode.hh>
#include <dune/typetree/powernode.hh>
#include <dune/typetree/traversal.hh>
#include <dune/typetree/visitor.hh>

#include <dune/pdelab/gridfunctionspace/tags.hh>
#include <dune/pdelab/ordering/lexicographicordering.hh>
#include <dune/pdelab/ordering/utility.hh>
#include <dune/pdelab/ordering/orderingbase.hh>

namespace Dune {
  namespace PDELab {

    //! \addtogroup Ordering
    //! \{

    namespace permutation_ordering {

      //! Interface for merging index spaces
      template<typename DI, typename CI, typename Node>
      class Base
        : public lexicographic_ordering::Base<DI,CI,Node>,
          public VirtualOrderingBase<DI,CI>
      {

      public:

        typedef Base<DI,CI,Node> This;
        typedef lexicographic_ordering::Base<DI,CI,Node> BaseT;
        typedef typename BaseT::Traits Traits;

        typedef PermutationOrderingTag OrderingTag;

        static const bool consume_tree_index = true;

        //! Construct ordering object
        /**
         * In general, an ordering object is not properly setup after
         * construction.  This must be done by a separate call to update()
         * after all the children have been properly set up.
         */
        Base(Node& node, bool container_blocked, const OrderingTag& ordering_tag)
          : BaseT(node,container_blocked),
            _perm(ordering_tag.permutation())
        {
          // Make sure to use 'this' as a delegate in OrderingBase, so the virtual function call
          // to 'map_index_dynamic' is found!
          this->setDelegate(this);
        }

        //! Copy constructor
        Base(const This& other)
          : BaseT(other),
            _perm(other._perm)
        {
          // Make sure to use 'this' as a delegate in OrderingBase, so the virtual function call
          // to 'map_index_dynamic' is found!
          this->setDelegate(this);
        }

        Base(This&& other)
          : BaseT(std::move(other)),
            _perm(std::move(other._perm))
        {
          // Make sure to use 'this' as a delegate in OrderingBase, so the virtual function call
          // to 'map_index_dynamic' is found!
          this->setDelegate(this);
        }

        template<typename ItIn, typename ItOut>
        void map_lfs_indices(const ItIn begin, const ItIn end, ItOut out) const
        {
          BaseT::map_lfs_indices(begin,end,out);

          // Permute indices
          for (ItIn in = begin; in != end; ++in, ++out)
            out->back() = _perm[out->back()];
        }

        template<typename CIOutIterator, typename DIOutIterator = DummyDOFIndexIterator>
        typename Traits::SizeType
        extract_entity_indices(const typename Traits::DOFIndex::EntityIndex& ei,
                               typename Traits::SizeType child_index,
                               CIOutIterator ci_out, const CIOutIterator ci_end) const
        {
          BaseT::extract_entity_indices(ei,child_index,ci_out,ci_end);

          // Permute indices
          for (; ci_out != ci_end; ++ci_out)
          {
            ci_out->back() = _perm[ci_out->back()];
          }

          // The return value is not used for non-leaf orderings.
          return 0;
        }

        virtual void map_index_dynamic(typename Traits::DOFIndexView di, typename Traits::ContainerIndex& ci) const
        {
          this->_mapIndex(di,ci);

          // Permute index
          ci.back() = _perm[ci.back()];
        }

      private:
        const std::vector<std::size_t>& _perm;

      };
    }

    //! Interface for merging index spaces
    template<typename DI, typename CI, typename Child, std::size_t k>
    class PowerPermutationOrdering
      : public TypeTree::PowerNode<Child, k>
      , public permutation_ordering::Base<DI,
                                            CI,
                                            PowerLexicographicOrdering<DI,CI,Child,k>
                                            >
    {
      typedef TypeTree::PowerNode<Child, k> Node;

      typedef permutation_ordering::Base<DI,
                                           CI,
                                           PowerLexicographicOrdering<DI,CI,Child,k>
                                           > Base;

    public:

      //! Construct ordering object
      /**
       * In general, an ordering object is not properly setup after
       * construction.  This must be done by a seperate call to update() after
       * all the children have been properly set up.
       *
       * \note This constructor must be present for ordering objects not at
       *       the leaf of the tree.
       */
      PowerPermutationOrdering(bool container_blocked, const PermutationOrderingTag& ordering_tag, const typename Node::NodeStorage& children)
        : Node(children)
        , Base(*this,container_blocked,ordering_tag)
      { }

      void update()
      {
        for (std::size_t i = 0; i < Node::CHILDREN; ++i)
          {
            this->child(i).update();
          }
        Base::update();
      }

      std::string name() const { return "PowerPermutationOrdering"; }
    };


    template<typename GFS, typename Transformation>
    struct power_gfs_to_ordering_descriptor<GFS,Transformation,PermutationOrderingTag>
    {

      static const bool recursive = true;

      template<typename TC>
      struct result
      {

        typedef PowerPermutationOrdering<
          typename Transformation::DOFIndex,
          typename Transformation::ContainerIndex,
          TC,
          GFS::CHILDREN
          > type;

        typedef std::shared_ptr<type> storage_type;

      };

      template<typename TC>
      static typename result<TC>::type transform(const GFS& gfs, const Transformation& t, const array<std::shared_ptr<TC>,GFS::CHILDREN>& children)
      {
        return typename result<TC>::type(gfs.backend().blocked(gfs),gfs->orderingTag(),children);
      }

      template<typename TC>
      static typename result<TC>::storage_type transform_storage(std::shared_ptr<const GFS> gfs, const Transformation& t, const array<std::shared_ptr<TC>,GFS::CHILDREN>& children)
      {
        return std::make_shared<typename result<TC>::type>(gfs->backend().blocked(*gfs),gfs->orderingTag(),children);
      }

    };

    // the generic registration for PowerGridFunctionSpace happens in transformations.hh


    //! Interface for merging index spaces
    template<typename DI, typename CI, typename... Children>
    class CompositePermutationOrdering :
      public TypeTree::CompositeNode<Children...>,
      public permutation_ordering::Base<DI,
                                          CI,
                                          CompositePermutationOrdering<
                                            DI,
                                            CI,
                                            Children...
                                            >
                                          >
    {
      typedef TypeTree::CompositeNode<Children...> Node;

      typedef permutation_ordering::Base<
        DI,
        CI,
        CompositePermutationOrdering<
          DI,
          CI,
          Children...
          >
        > Base;

    public:
      //! Construct ordering object
      /**
       * In general, an ordering object is not properly setup after
       * construction.  This must be done by a seperate call to update() after
       * all the children have been properly set up.
       *
       * \note This constructor must be present for ordering objects not at
       *       the leaf of the tree.
       */
      CompositePermutationOrdering(bool backend_blocked, const PermutationOrderingTag& ordering_tag,
          std::shared_ptr<Children>... children)
        : Node(children...)
        , Base(*this,backend_blocked,ordering_tag)
      { }

      std::string name() const { return "CompositePermutationOrdering"; }

      void update()
      {
        TypeTree::applyToTree(*this,ordering::update_direct_children());
        Base::update();
      }
    };

    template<typename GFS, typename Transformation>
    struct composite_gfs_to_ordering_descriptor<GFS,Transformation,PermutationOrderingTag>
    {

      static const bool recursive = true;

      template<typename... TC>
      struct result
      {

        typedef CompositePermutationOrdering<
          typename Transformation::DOFIndex,
          typename Transformation::ContainerIndex,
          TC...
          > type;

        typedef std::shared_ptr<type> storage_type;

      };

      template<typename... TC>
      static typename result<TC...>::type transform(const GFS& gfs, const Transformation& t, std::shared_ptr<TC>... children)
      {
        return typename result<TC...>::type(gfs.backend().blocked(gfs),gfs.orderingTag(),children...);
      }

      template<typename... TC>
      static typename result<TC...>::storage_type transform_storage(std::shared_ptr<const GFS> gfs, const Transformation& t, std::shared_ptr<TC>... children)
      {
        return std::make_shared<typename result<TC...>::type>(gfs->backend().blocked(*gfs),gfs.orderingTag(),children...);
      }

    };

    // the generic registration for PowerGridFunctionSpace happens in transformations.hh

   //! \} group Ordering
  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_ORDERING_PERMUTATIONORDERING_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/ordering/permutedordering.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:

#ifndef DUNE_PDELAB_ORDERING_PERMUTEDORDERING_HH
#define DUNE_PDELAB_ORDERING_PERMUTEDORDERING_HH

#include <dune/typetree/typetree.hh>

#include <dune/pdelab/ordering/utility.hh>
#include <dune/pdelab/ordering/orderingbase.hh>
#include <dune/pdelab/ordering/decorator.hh>

namespace Dune {
  namespace PDELab {

    namespace ordering {

#ifndef DOXYGEN // implementation internals

      namespace permuted {

        struct tag_base
        {

          std::vector<std::size_t>& permutation()
          {
            return _permutation;
          }

          const std::vector<std::size_t>& permutation() const
          {
            return _permutation;
          }

        private:

          std::vector<std::size_t> _permutation;

        };

        template<std::size_t i>
        struct base_holder
          : public tag_base
        {};

      } // namespace permuted

#endif // DOXYGEN

      //! Permute the ordering created from the passed-in tag based on a simple lookup table.
      /**
       * This tag modifies the Ordering designed by the passed-in OrderingTag to perform an additional
       * permutation step on the ContainerIndex entries touched by that Ordering. In layman's terms:
       * You can reorder the list of ContainerIndices you would get if the GridFunctionSpace associated
       * with this OrderingTag were the topmost space, but you cannot perform any reordering within those
       * individual blocks.
       *
       *
       *
       * \tparam OrderingTag  The tag describing the Ordering that will be permuted.
       */
      template<typename OrderingTag>
      struct Permuted
        : public permuted::base_holder<decorated_ordering_tag<Permuted<OrderingTag>,OrderingTag>::level>
        , public decorated_ordering_tag<Permuted<OrderingTag>,OrderingTag>
      {

        Permuted()
        {}

        Permuted(const OrderingTag& tag)
          : decorated_ordering_tag<Permuted<OrderingTag>,OrderingTag>(tag)
        {}

        Permuted(OrderingTag&& tag)
          : decorated_ordering_tag<Permuted<OrderingTag>,OrderingTag>(std::move(tag))
        {}

        template<std::size_t i>
        const permuted::base_holder<i>& permuted() const
        {
          return *this;
        }

        template<std::size_t i>
        permuted::base_holder<i>& permuted()
        {
          return *this;
        }

      };

    } // namespace ordering

    //! \addtogroup Ordering
    //! \{

    //! Ordering that permutes top-level ContainerIndex entries.
    template<typename Ordering>
    class PermutedOrdering
      : public TypeTree::CompositeNode<Ordering>
      , public VirtualOrderingBase<typename Ordering::Traits::DOFIndex,
                                   typename Ordering::Traits::ContainerIndex>
      , public OrderingBase<typename Ordering::Traits::DOFIndex,
                            typename Ordering::Traits::ContainerIndex>
    {
    public:
      typedef typename Ordering::Traits Traits;

      static const bool has_dynamic_ordering_children = true;

      static const bool consume_tree_index = false;

    private:

      typedef TypeTree::CompositeNode<Ordering> NodeT;

      typedef OrderingBase<typename Ordering::Traits::DOFIndex,
                           typename Ordering::Traits::ContainerIndex> BaseT;

    public:

      Ordering& ordering()
      {
        return this->template child<0>();
      }

      const Ordering& ordering() const
      {
        return this->template child<0>();
      }


      PermutedOrdering(const typename NodeT::NodeStorage& ordering, const ordering::permuted::tag_base& tag)
        : NodeT(ordering)
        , BaseT(*this,false,nullptr,this)
        , _tag(tag)
      {}

      PermutedOrdering(const PermutedOrdering& r)
        : NodeT(r.nodeStorage())
        , BaseT(r)
        ,_tag(r._tag)
      {
        this->setDelegate(this);
      }

      PermutedOrdering(PermutedOrdering&& r)
        : NodeT(r.nodeStorage())
        , BaseT(std::move(r))
        ,_tag(r._tag)
      {
        this->setDelegate(this);
      }

      virtual void map_index_dynamic(typename Traits::DOFIndexView di, typename Traits::ContainerIndex& ci) const
      {
        ordering().mapIndex(di,ci);
        ci.back() = _tag.permutation()[ci.back()];
      }

      template<typename ItIn, typename ItOut>
      void map_lfs_indices(ItIn in, const ItIn end, ItOut out) const
      {
        for (; in != end; ++in, ++out)
          {
            out->back() = _tag.permutation()[out->back()];
          }
      }

      template<typename CIOutIterator>
      typename Traits::SizeType
      extract_entity_indices(const typename Traits::DOFIndex::EntityIndex& ei,
                             typename Traits::SizeType child_index,
                             CIOutIterator ci_out, const CIOutIterator ci_end) const
      {
        for (; ci_out != ci_end; ++ci_out)
          {
            ci_out->back() = _tag.permutation()[ci_out->back()];
          }
        return 0;
      }

      void update()
      {
        ordering().update();
        BaseT::update();
        if (!_tag.permutation().empty() && _tag.permutation().size() != this->blockCount())
          DUNE_THROW(PermutedOrderingSizeError,
                     "Size of permutation array does not match block count of ordering: "
                     << _tag.permutation().size()
                     << " != "
                     << this->blockCount()
                     );
        else
          {
            auto& mutable_tag = const_cast<ordering::permuted::tag_base&>(_tag);
            mutable_tag.permutation().resize(this->blockCount());
            std::iota(
              mutable_tag.permutation().begin(),
              mutable_tag.permutation().end(),
              0
              );
          }
      }

    private:

      const ordering::permuted::tag_base& _tag;

    };

    namespace ordering {

      namespace permuted {

        template<typename GFS, typename Transformation, typename Undecorated, typename Tag>
        struct gfs_to_permuted
        {

          typedef PermutedOrdering<Undecorated> transformed_type;
          typedef std::shared_ptr<transformed_type> transformed_storage_type;

          static transformed_type transform(const GFS& gfs, const Transformation& t, std::shared_ptr<Undecorated> undecorated)
          {
            return transformed_type(make_tuple(undecorated),gfs.orderingTag().template permuted<Tag::level>());
          }

          static transformed_storage_type transform_storage(std::shared_ptr<const GFS> gfs_pointer, const Transformation& t, std::shared_ptr<Undecorated> undecorated)
          {
            return std::make_shared<transformed_type>(make_tuple(undecorated),gfs_pointer->orderingTag().template permuted<Tag::level>());
          }

        };

        template<typename GFS, typename Transformation, typename Undecorated, typename GlueTag, typename UndecoratedTag>
        gfs_to_permuted<GFS,Transformation,Undecorated,GlueTag>
        register_gfs_to_decorator_descriptor(GFS*,Transformation*,Undecorated*,GlueTag*,Permuted<UndecoratedTag>*);

      } // namespace permuted
    } // namespace ordering


    template<typename GFS, typename Transformation, typename U>
    struct power_gfs_to_local_ordering_descriptor<GFS,Transformation,ordering::Permuted<U> >
      : public power_gfs_to_local_ordering_descriptor<GFS,Transformation,U>
    {};


    template<typename GFS, typename Transformation, typename U>
    struct composite_gfs_to_local_ordering_descriptor<GFS,Transformation,ordering::Permuted<U> >
      : public composite_gfs_to_local_ordering_descriptor<GFS,Transformation,U>
    {};

    //! \} group Ordering
  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_ORDERING_PERMUTEDORDERING_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/ordering/singlecodimleafordering.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:

#ifndef DUNE_PDELAB_ORDERING_SINGLECODIMLEAFORDERING_HH
#define DUNE_PDELAB_ORDERING_SINGLECODIMLEAFORDERING_HH

#include <dune/typetree/leafnode.hh>

#include <dune/pdelab/ordering/utility.hh>
#include <dune/pdelab/gridfunctionspace/tags.hh>

namespace Dune {
  namespace PDELab {

    //! \addtogroup Ordering
    //! \{

    template<typename GV, typename DI, typename CI>
    class SingleCodimLeafOrdering
      : public TypeTree::LeafNode
    {

    public:

      typedef FlatContainerAllocationTag ContainerAllocationTag;

      typedef SimpleLFSCacheTag CacheTag;


      typedef SimpleOrderingTraits<DI,CI> Traits;

      typename Traits::ContainerIndex mapIndex(const typename Traits::DOFIndex& di) const
      {
        return di[0];
      }

      void mapIndex(typename Traits::DOFIndex di, typename Traits::ContainerIndex& ci) const
      {
        ci = di[0];
      }

      typename Traits::SizeType size() const
      {
        return _gv.size(0);
      }

      typename Traits::SizeType blockCount() const
      {
        return size();
      }

      typename Traits::SizeType maxLocalSize() const
      {
        return 1;
      }

      void update()
      {
      }

      SingleCodimLeafOrdering(const GV& gv)
        : _gv(gv)
      {
      }

      bool container_blocked() const
      {
        return false;
      }

    private:

      GV _gv;

    };


    template<typename GFS, typename Transformation>
    struct leaf_gfs_to_ordering_descriptor<GFS,Transformation,SingleCodimMapper>
    {

      static const bool recursive = false;

      typedef SingleCodimLeafOrdering<
        typename GFS::Traits::GridView,
        SimpleDOFIndex<typename GFS::Traits::SizeType>,
        SimpleContainerIndex<typename GFS::Traits::SizeType>
        > transformed_type;

      typedef std::shared_ptr<transformed_type> transformed_storage_type;

      static transformed_type transform(const GFS& gfs, const Transformation& t)
      {
        return transformed_type(gfs.gridView());
      }

      static transformed_storage_type transform_storage(std::shared_ptr<const GFS> gfs, const Transformation& t)
      {
        return std::make_shared<transformed_type>(gfs->gridView());
      }

    };

    //! \} group ordering

  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_ORDERING_SINGLECODIMLEAFORDERING_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/ordering/subordering.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:

#ifndef DUNE_PDELAB_ORDERING_SUBORDERING_HH
#define DUNE_PDELAB_ORDERING_SUBORDERING_HH

#include <algorithm>
#include <iterator>
#include <memory>

#include <dune/common/array.hh>

#include <dune/typetree/treepath.hh>
#include <dune/typetree/proxynode.hh>
#include <dune/typetree/childextraction.hh>

#include <dune/pdelab/ordering/utility.hh>

namespace Dune {
  namespace PDELab {

    //! \addtogroup Ordering
    //! \{

    //! A view on a subtree of a multi-component ordering.
    /**
     * SubOrdering presents a read-only view on the components of BaseOrdering contained
     * in the subtree pointed at by TreePath. The TreePath has to be an instantiation of
     * Dune::TypeTree::TreePath and is interpreted from left to right, i.e. a
     * TypeTree<3,1> means take the fourth child of BaseOrdering and continue to the second
     * child of that ordering.
     *
     * \note SubOrdering is not (yet) as feature-complete as a regular ordering. The most
     *       important missing feature is support for per-entity indices.
     *
     * \warning SubOrdering does *not* support nesting! Trying to construct a Subordering
     *          with a SubOrdering as BaseOrdering will not work and might either just fail
     *          to compile or fail in subtle ways at runtime, so don't try it. SubOrdering
     *          is not really an ordering, but more of a view into a subset of a real Ordering.
     *          Overall, this restriction should not be problematic, as users will usually
     *          construct GridFunctionSubSpaces, which take care of avoiding this recursion.
     *
     * \tparam BaseOrdering_  The type of the underlying base ordering.
     * \tparam TreePath       The path to the subtree for which to provide a view.
     *                        \warning This path will usually differ from the path into the
     *                                 GridFunctionSpace!
     */
    template<typename BaseOrdering_, typename TreePath>
    class SubOrdering
      : public TypeTree::ProxyNode<const TypeTree::ChildForTreePath<BaseOrdering_,TreePath>>
    {

      using NodeT = TypeTree::ProxyNode<const TypeTree::ChildForTreePath<BaseOrdering_,TreePath>>;

    public:

      //! The type of the BaseOrdering for which to represent a SubOrdering view.
      typedef BaseOrdering_ BaseOrdering;

      //! The target ordering that makes up the root of this SubOrdering view.
      using TargetOrdering = TypeTree::ChildForTreePath<BaseOrdering,TreePath>;

      //! Forwarded Ordering traits from BaseOrdering.
      typedef typename BaseOrdering::Traits Traits;

      //! Forwarded tag from BaseOrdering, required by PDELab internals.
      typedef typename BaseOrdering::ContainerAllocationTag ContainerAllocationTag;

      //! Forwarded tag from BaseOrdering, required by PDELab internals.
      typedef typename BaseOrdering::CacheTag CacheTag;

      //! Forwarded ordering property from TargetOrdering, required by PDELab internals.
      static const bool has_dynamic_ordering_children = TargetOrdering::has_dynamic_ordering_children;

      //! Forwarded ordering property from TargetOrdering, required by PDELab internals.
      static const bool consume_tree_index = TargetOrdering::consume_tree_index;


      //! Constructs a SubOrdering for base_ordering.
      /**
       * Constructor for a subordering view of base_ordering rooted in the subtree pointed to by
       * TreePath. The second parameter DOFIndexTreePath represents the subtree in the DOFIndex
       * space, i.e. the path to append to passed-in DOFIndices to obtain valid DOFIndices that
       * can be mapped using base_ordering (usually, this will be the TreePath of a GridFunctionSubSpace).
       * This information has to be passed in separately, as the two paths will generally not be
       * identical due to synthesized nodes in the ordering tree.
       *
       * \param base_ordering      Storage pointer to the BaseOrdering.
       * \tparam DOFIndexTreePath  Instantiation of TypeTree::TreePath, representing the path from
       *                           the root of the DOFIndex tree to the DOFIndices passed to this
       *                           ordering.
       */
      explicit SubOrdering(std::shared_ptr<const BaseOrdering> base_ordering)
        : NodeT(base_ordering->child(TreePath()))
        , _base_ordering(base_ordering)
      {
        update();
      }

      //! Updates this SubOrdering.
      void update()
      {}


      template<typename ItIn, typename ItOut>
      void map_lfs_indices(ItIn begin, const ItIn end, ItOut out) const
      {
        // Only allocate storage for our local copy of the DOFIndices once
        // we really need it.
        // _dof_indices.resize(maxLocalSize()); TODO:Remove this thing!

        // Do the mapping up to the root ordering.
        // Avoid spelling out the type of ItIn here (it has to be a DOFIndexViewIterator),
        // so we don't need to include lfsindexcache.hh.
        map_lfs_indices_to_root_space(TreePath(),
                                      begin,
                                      end,
                                      out);
      }


    private:


      //! Performs the single-level index mapping in the ordering pointed at by TP.
      template<typename TP, typename ItIn, typename ItOut>
      void map_lfs_indices_in_ancestor(TP tp, ItIn& begin, ItIn& end, ItOut out) const
      {
        using Ordering = TypeTree::ChildForTreePath<BaseOrdering,TP>;

        // This logic needs to be replicated from the IndexCache visitor, as we bypass
        // the tree-visiting algorithm and work our way up the tree all by ourselves.
        // Don't consume the first entry in the tree path to the parent before it has
        // been used!
        if (!is_same<TreePath,TP>::value && Ordering::consume_tree_index)
          {
            begin.restore_back();
            end.restore_back();
          }

        // Call the single-level mapping step of our ancestor ordering.
        TypeTree::child(baseOrdering(),tp).map_lfs_indices(begin,end,out);
      }

      // Template recursion for walking up the TreePath to the BaseOrdering
      template<typename TP, typename ItIn, typename ItOut>
      typename enable_if<
        (TypeTree::TreePathSize<TP>::value > 0)
          >::type
      map_lfs_indices_to_root_space(TP, ItIn begin, ItIn end, ItOut out) const
      {
        map_lfs_indices_in_ancestor(TP(),begin,end,out);
        // recurse further up to the tree
        map_lfs_indices_to_root_space(typename TypeTree::TreePathPopBack<TP>::type(),begin,end,out);
      }

      // End of template recursion for walking up the TreePath to the BaseOrdering
      template<typename TP, typename ItIn, typename ItOut>
      typename enable_if<
        (TypeTree::TreePathSize<TP>::value == 0)
          >::type
      map_lfs_indices_to_root_space(TP, ItIn begin, ItIn end, ItOut out) const
      {
        map_lfs_indices_in_ancestor(TP(),begin,end,out);
      }

    public:

      //! Maps di from the DOFIndex subtree to the ContainerIndex in the BaseOrdering.
      typename Traits::ContainerIndex mapIndex(const typename Traits::DOFIndex& di) const
      {
        typename Traits::ContainerIndex ci;
        mapIndex(di,ci);
        return ci;
      }

      //! Maps di from the DOFIndex subtree to the ContainerIndex in the BaseOrdering - inplace version.
      void mapIndex(typename Traits::DOFIndexView di, typename Traits::ContainerIndex& ci) const
      {
        baseOrdering().mapIndex(di,ci);
      }

      //! Returns the size of the BaseOrdering.
      typename Traits::SizeType size() const
      {
        return baseOrdering().size();
      }

      //! Returns the block count of the BaseOrdering.
      typename Traits::SizeType blockCount() const
      {
        return baseOrdering().blockCount();
      }

      //! Returns the maximum per-entity size of the TargetOrdering.
      typename Traits::SizeType maxLocalSize() const
      {
        return targetOrdering().maxLocalSize();
      }

      //! Returns whether the TargetOrdering has DOFs attached to entities of codimension codim.
      bool contains(typename Traits::SizeType codim) const
      {
        return targetOrdering().contains(codim);
      }

      //! Returns whether the TargetOrdering is of fixed size for entities of codimension codim.
      bool fixedSize(typename Traits::SizeType codim) const
      {
        return targetOrdering().fixedSize(codim);
      }

      //! Returns the BaseOrdering.
      const BaseOrdering& baseOrdering() const
      {
        return *_base_ordering;
      }

      //! Returns the TargetOrdering.
      const TargetOrdering& targetOrdering() const
      {
        return this->proxiedNode();
      }

    private:

      std::shared_ptr<const BaseOrdering> _base_ordering;

    };

    //! \}

  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_ORDERING_SUBORDERING_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/ordering/transformations.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_PDELAB_ORDERING_TRANSFORMATIONS_HH
#define DUNE_PDELAB_ORDERING_TRANSFORMATIONS_HH

#include <cstddef>

#include <dune/typetree/traversal.hh>
#include <dune/typetree/accumulate_static.hh>

#include <dune/pdelab/common/typetraits.hh>
#include <dune/pdelab/common/multiindex.hh>
#include <dune/pdelab/gridfunctionspace/tags.hh>
#include <dune/pdelab/gridfunctionspace/tags.hh>

/**
 * \file
 * \brief Define and register ordering related transformations.
 * This header defines the two transformations gfs_to_ordering and gfs_to_local_ordering.
 * As both the PowerGFS and the CompositeGFS transformations use a single descriptor that
 * is specialized for the individual orderings, the prototype of those descriptors are also
 * declared in this file and are registered with the TypeTree transformation system.
 */

namespace Dune {
  namespace PDELab {

    //! \addtogroup Ordering
    //! \{

#ifndef DOXYGEN

    struct extract_max_container_depth
    {

      typedef std::size_t result_type;

      template<typename Node, typename TreePath>
      struct doVisit
      {
        static const bool value = true;
      };

      template<typename Node, typename TreePath>
      struct visit
      {
        static const std::size_t result = Node::Traits::Backend::Traits::max_blocking_depth;
      };

    };


    //! GridFunctionSpace to Ordering transformation descriptor
    template<typename RootGFS>
    struct gfs_to_ordering
    {
      static const std::size_t ci_depth =
        TypeTree::AccumulateValue<RootGFS,
                                  extract_max_container_depth,
                                  TypeTree::max<std::size_t>,
                                  0,
                                  TypeTree::plus<std::size_t>
                                  >::result + 1;

      typedef typename gfs_to_lfs<RootGFS>::DOFIndex DOFIndex;
      typedef MultiIndex<std::size_t,ci_depth> ContainerIndex;
    };

    //! GridFunctionSpace to LocalOrdering transformation descriptor
    template<typename GlobalTransformation>
    struct gfs_to_local_ordering
    {
      typedef typename GlobalTransformation::DOFIndex DOFIndex;
      typedef typename GlobalTransformation::ContainerIndex ContainerIndex;
    };


    // Declare PowerGFS to ordering descriptor and register transformation

    template<typename GFS, typename Transformation, typename OrderingTag>
    struct power_gfs_to_ordering_descriptor
      : public TypeTree::meta_function
    {
      typedef decltype(
        register_power_gfs_to_ordering_descriptor(
          TypeTree::declptr<GFS>(),
          TypeTree::declptr<Transformation>(),
          TypeTree::declptr<OrderingTag>()
          )
        ) type;
    };

    template<typename GridFunctionSpace, typename Params>
    power_gfs_to_ordering_descriptor<
      GridFunctionSpace,
      gfs_to_ordering<Params>,
      typename GridFunctionSpace::OrderingTag
      >
    registerNodeTransformation(GridFunctionSpace*, gfs_to_ordering<Params>*, PowerGridFunctionSpaceTag*);


    // Declare LeafGFS to ordering descriptor and register transformation

    template<typename GFS, typename Transformation, typename OrderingTag>
    struct leaf_gfs_to_ordering_descriptor
      : public TypeTree::meta_function
    {
      typedef decltype(
        register_leaf_gfs_to_ordering_descriptor(
          TypeTree::declptr<GFS>(),
          TypeTree::declptr<Transformation>(),
          TypeTree::declptr<OrderingTag>()
          )
        ) type;
    };

    template<typename GridFunctionSpace, typename Params>
    leaf_gfs_to_ordering_descriptor<
      GridFunctionSpace,
      gfs_to_ordering<Params>,
      typename GridFunctionSpace::Traits::OrderingTag
      >
    registerNodeTransformation(GridFunctionSpace*, gfs_to_ordering<Params>*, LeafGridFunctionSpaceTag*);


    // Declare CompositeGFS to ordering descriptor and register transformation

    template<typename GFS, typename Transformation, typename OrderingTag>
    struct composite_gfs_to_ordering_descriptor
      : public TypeTree::meta_function
    {
      typedef decltype(
        register_composite_gfs_to_ordering_descriptor(
          TypeTree::declptr<GFS>(),
          TypeTree::declptr<Transformation>(),
          TypeTree::declptr<OrderingTag>()
          )
        ) type;
    };

    template<typename GridFunctionSpace, typename Params>
    composite_gfs_to_ordering_descriptor<
      GridFunctionSpace,
      gfs_to_ordering<Params>,
      typename GridFunctionSpace::OrderingTag
      >
    registerNodeTransformation(GridFunctionSpace*, gfs_to_ordering<Params>*, CompositeGridFunctionSpaceTag*);


    // Declare PowerGFS to local ordering descriptor and register transformation

   template<typename GFS, typename Transformation, typename OrderingTag>
   struct power_gfs_to_local_ordering_descriptor;

    template<typename GFS, typename Params>
    power_gfs_to_local_ordering_descriptor<
      GFS,
      gfs_to_local_ordering<Params>,
      typename GFS::OrderingTag
      >
    registerNodeTransformation(GFS*, gfs_to_local_ordering<Params>*, PowerGridFunctionSpaceTag*);


    // Declare LeafGFS to local ordering descriptor and register transformation

    template<typename GFS, typename Transformation, typename OrderingTag>
    struct leaf_gfs_to_local_ordering_descriptor;

    template<typename GFS, typename Params>
    leaf_gfs_to_local_ordering_descriptor<
      GFS,
      gfs_to_local_ordering<Params>,
      typename GFS::Traits::OrderingTag
      >
    registerNodeTransformation(GFS*, gfs_to_local_ordering<Params>*, LeafGridFunctionSpaceTag*);


    // Declare CompositeGFS to ordering descriptor and register transformation

    template<typename GFS, typename Transformation, typename OrderingTag>
    struct composite_gfs_to_local_ordering_descriptor;

    template<typename GFS, typename Params>
    composite_gfs_to_local_ordering_descriptor<
      GFS,
      gfs_to_local_ordering<Params>,
      typename GFS::OrderingTag
      >
    registerNodeTransformation(GFS*, gfs_to_local_ordering<Params>*, CompositeGridFunctionSpaceTag*);


#endif // DOXYGEN

    //! \} group ordering

  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_ORDERING_TRANSFORMATIONS_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/ordering/utility.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:

#ifndef DUNE_PDELAB_ORDERING_UTILITY_HH
#define DUNE_PDELAB_ORDERING_UTILITY_HH

#include <vector>
#include <bitset>

#include <dune/pdelab/common/dofindex.hh>
#include <dune/pdelab/common/globaldofindex.hh>
#include <dune/pdelab/ordering/transformations.hh>

namespace Dune {
  namespace PDELab {

    //! \addtogroup Ordering
    //! \{

    //! Index merging algorithm for global orderings.
    struct MergeMode
    {

      enum type {
        lexicographic, //!< Lexicographically ordered ([i1,i2],[j1,j2] -> [i1,i2,j1,j2]).
        interleaved  //!< Indices are interleaved according to a user-supplied pattern ([i1,i2],[j1,j2] -> [i1,j1,i2,j2]).
      };

    };

#ifndef DOXYGEN

    namespace ordering {

      // This is an implementation detail of the composite orderings, no need to confuse our users!
      struct update_direct_children
        : public TypeTree::DirectChildrenVisitor
        , public TypeTree::DynamicTraversal
      {

        template<typename GFS, typename Child, typename TreePath, typename ChildIndex>
        void afterChild(const GFS& gfs, Child& child, TreePath tp, ChildIndex childIndex) const
        {
          child.update();
        }

      };

    } // end namespace ordering

#endif // DOXYGEN


    struct DefaultDOFIndexAccessor
    {

      template<typename DOFIndex, typename SizeType, typename IndexType>
      static typename enable_if<
        std::is_integral<IndexType>::value
        >::type
      store(DOFIndex& dof_index, const GeometryType& gt, SizeType entity_index, IndexType tree_index)
      {
        dof_index.clear();
        dof_index.entityIndex()[0] = GlobalGeometryTypeIndex::index(gt);
        dof_index.entityIndex()[1] = entity_index;
        dof_index.treeIndex().push_back(tree_index);
      }

      template<typename DOFIndex, typename SizeType, typename IndexType>
      static typename enable_if<
        !std::is_integral<IndexType>::value
        >::type
      store(DOFIndex& dof_index, const GeometryType& gt, SizeType entity_index, IndexType tree_index)
      {
        dof_index.entityIndex()[0] = GlobalGeometryTypeIndex::index(gt);
        dof_index.entityIndex()[1] = entity_index;
        dof_index.treeIndex() = tree_index;
      }

      template<typename DOFIndex, typename SizeType, typename IndexType>
      static typename enable_if<
        std::is_integral<IndexType>::value
        >::type
      store(DOFIndex& dof_index, SizeType gt_index, SizeType entity_index, IndexType tree_index)
      {
        dof_index.clear();
        dof_index.entityIndex()[0] = gt_index;
        dof_index.entityIndex()[1] = entity_index;
        dof_index.treeIndex().push_back(tree_index);
      }

      template<typename DOFIndex, typename SizeType, typename IndexType>
      static typename enable_if<
        !std::is_integral<IndexType>::value
        >::type
      store(DOFIndex& dof_index, SizeType gt_index, SizeType entity_index, IndexType tree_index)
      {
        dof_index.entityIndex()[0] = gt_index;
        dof_index.entityIndex()[1] = entity_index;
        dof_index.treeIndex() = tree_index;
      }


      struct GeometryIndex
      {

        template<typename Index>
        static std::size_t geometryType(const Index& geometry_index)
        {
          return geometry_index[0];
        }

        template<typename Index>
        static std::size_t entityIndex(const Index& geometry_index)
        {
          return geometry_index[1];
        }

        template<typename Index, typename SizeType>
        static void store(Index& index, const GeometryType& gt, SizeType entity_index)
        {
          index[0] = GlobalGeometryTypeIndex::index(gt);
          index[1] = entity_index;
        }

      };

      template<typename DOFIndex>
      static std::size_t geometryType(const DOFIndex& dof_index)
      {
        return GeometryIndex::geometryType(dof_index.entityIndex());
      }

      template<typename DOFIndex>
      static std::size_t entityIndex(const DOFIndex& dof_index)
      {
        return GeometryIndex::entityIndex(dof_index.entityIndex());
      }

    };

    struct SimpleDOFIndexAccessor
    {

      template<typename DOFIndex, typename SizeType>
      static void store(DOFIndex& dof_index, const GeometryType& gt, SizeType entity_index, SizeType tree_index)
      {
        dof_index = entity_index;
      }

    };


    template<typename DI, typename CI>
    struct SimpleOrderingTraits
    {

      typedef DI DOFIndex;

      typedef CI ContainerIndex;

      typedef std::size_t SizeType;

      typedef DefaultDOFIndexAccessor DOFIndexAccessor;

    };


    template<typename SizeType_, typename CI>
    struct SimpleOrderingTraits<SimpleDOFIndex<SizeType_>,CI>
    {

      typedef SimpleDOFIndex<SizeType_> DOFIndex;

      typedef CI ContainerIndex;

      typedef SizeType_ SizeType;

      typedef SimpleDOFIndexAccessor DOFIndexAccessor;

    };



    template<typename DI, typename CI>
    struct OrderingTraits
      : public SimpleOrderingTraits<DI,CI>
    {

      // The maximum dimension supported (length of bitsets)
      // 32 dimensions should probably be fine for now... ;-)
      static const std::size_t max_dim = 32;

      typedef std::bitset<max_dim> CodimFlag;

      typedef typename DI::TreeIndex TreeIndex;

      typedef typename DI::View DOFIndexView;
      typedef typename DI::View::TreeIndex TreeIndexView;

      typedef typename DI::size_type SizeType;
      typedef typename DI::size_type size_type;

    };


    template<typename ES, typename DI, typename CI>
    struct LocalOrderingTraits
      : public OrderingTraits<DI,
                              CI
                              >
    {

      using EntitySet = ES;
      using GridView = typename ES::GridView;

    };

    template<typename ES, typename DI, typename CI>
    struct GridViewOrderingTraits
      : public LocalOrderingTraits<ES,DI,CI>
    {

      typedef typename DI::EntityIndex EntityIndex;
      typedef typename DI::View::EntityIndex EntityIndexView;

    };


    template<typename DI, typename CI>
    class VirtualOrderingBase
    {
    public:

      typedef OrderingTraits<DI,CI> Traits;

      VirtualOrderingBase() {}

      virtual void map_index_dynamic(typename Traits::DOFIndexView di, typename Traits::ContainerIndex& ci) const = 0;
    };


    template<typename child_type>
    struct extract_child_bases
      : public TypeTree::DirectChildrenVisitor
      , public TypeTree::DynamicTraversal
    {

      template<typename Node, typename Child, typename TreePath, typename ChildIndex>
      void afterChild(const Node& node, Child& child, TreePath tp, ChildIndex child_index)
      {
        extract_child(node,child,child_index);
      }

      template<typename Node, typename Child, typename ChildIndex>
      typename enable_if<Node::has_dynamic_ordering_children>::type
      extract_child(const Node& node, Child& child, ChildIndex child_index)
      {
        _children[child_index] = &child;
      }

      template<typename Node, typename Child, typename ChildIndex>
      typename enable_if<!Node::has_dynamic_ordering_children>::type
      extract_child(const Node& node, Child& child, ChildIndex child_index)
      {
      }

      extract_child_bases(std::vector<child_type*>& children)
        : _children(children)
      {}

    private:
      std::vector<child_type*>& _children;

    };


    //! Dummy iterator type over DOF indices.
    /**
     * This dummy iterator is used to support omitting the calculation
     * of DOFIndex values in the per-entity index lookup methods of
     * orderings. By defining all operations performed on the DOFIndex
     * iterator and its value by this methods as no-ops, we can reuse the
     * combined implementation mapping both DOFIndex and ContainerIndex for
     * the (much more common) case of only having to map the ContainerIndex
     * values.
     */
    struct DummyDOFIndexIterator
    {

      typedef std::size_t size_type;

      DummyDOFIndexIterator& operator++()
      {
        return *this;
      }

      DummyDOFIndexIterator& operator+=(size_type i)
      {
        return *this;
      }

      DummyDOFIndexIterator& operator*()
      {
        return *this;
      }

      DummyDOFIndexIterator* operator->()
      {
        return this;
      }

      DummyDOFIndexIterator& treeIndex()
      {
        return *this;
      }

      bool operator==(const DummyDOFIndexIterator& r) const
      {
        return true;
      }

      bool operator!=(const DummyDOFIndexIterator& r) const
      {
        return !operator==(r);
      }

      void push_back(size_type i)
      {}

    };

   //! \} group Ordering
  } // namespace PDELab
} // namespace Dune

#endif // DUNE_PDELAB_ORDERING_UTILITY_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/stationary/CMakeLists.txt <==
install(FILES linearproblem.hh DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/pdelab/stationary)


==> anc/xt-super/dune-pdelab/dune/pdelab/stationary/Makefile.am <==
commondir = $(includedir)/dune/pdelab/stationary
common_HEADERS = linearproblem.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-pdelab/dune/pdelab/stationary/linearproblem.hh <==
#ifndef DUNE_PDELAB_STATIONARYLINEARPROBLEM_HH
#define DUNE_PDELAB_STATIONARYLINEARPROBLEM_HH

#include <iostream>

#include <dune/common/timer.hh>
#include <dune/common/parametertree.hh>

#include <dune/pdelab/backend/interface.hh>
#include <dune/pdelab/constraints/common/constraints.hh>
#include <dune/pdelab/backend/solver.hh>

namespace Dune {
  namespace PDELab {

    //===============================================================
    // A class for solving linear stationary problems.
    // It assembles the matrix, computes the right hand side and
    // solves the problem.
    // This is only a first vanilla implementation which has to be improved.
    //===============================================================

    // Status information of linear problem solver
    template<class RFType>
    struct StationaryLinearProblemSolverResult : LinearSolverResult<RFType>
    {
      RFType first_defect;       // the first defect
      RFType defect;             // the final defect
      double assembler_time;     // Cumulative time for matrix assembly
      double linear_solver_time; // Cumulative time for linear sovler
      int linear_solver_iterations; // Total number of linear iterations

      StationaryLinearProblemSolverResult()
        : first_defect(0.0)
        , defect(0.0)
        , assembler_time(0.0)
        , linear_solver_time(0.0)
        , linear_solver_iterations(0)
      {}

    };

    template<typename GO, typename LS, typename V>
    class StationaryLinearProblemSolver
    {
      typedef typename Dune::template FieldTraits<typename V::ElementType >::real_type Real;
      typedef typename GO::Traits::Jacobian M;
      typedef typename GO::Traits::TrialGridFunctionSpace TrialGridFunctionSpace;
      using W = Dune::PDELab::Backend::Vector<TrialGridFunctionSpace,typename V::ElementType>;
      typedef GO GridOperator;

    public:
      typedef StationaryLinearProblemSolverResult<double> Result;

      StationaryLinearProblemSolver(const GO& go, LS& ls, V& x, Real reduction, Real min_defect = 1e-99, int verbose=1)
        : _go(go)
        , _ls(ls)
        , _x(&x)
        , _reduction(reduction)
        , _min_defect(min_defect)
        , _hanging_node_modifications(false)
        , _keep_matrix(true)
        , _verbose(verbose)
      {}

      StationaryLinearProblemSolver (const GO& go, LS& ls, Real reduction, Real min_defect = 1e-99, int verbose=1)
        : _go(go)
        , _ls(ls)
        , _x()
        , _reduction(reduction)
        , _min_defect(min_defect)
        , _hanging_node_modifications(false)
        , _keep_matrix(true)
        , _verbose(verbose)
      {}

      //! Construct a StationaryLinearProblemSolver for the given objects and read parameters from a ParameterTree.
      /**
       * This constructor reads the parameter controlling its operation from a passed-in ParameterTree
       * instead of requiring the user to specify all of them as individual constructor parameters.
       * Currently the following parameters are read:
       *
       * Name                       | Default Value | Explanation
       * -------------------------- | ------------- | -----------
       * reduction                  |               | Required relative defect reduction
       * min_defect                 | 1e-99         | minimum absolute defect at which to stop
       * hanging_node_modifications | false         | perform required transformations for hanging nodes
       * keep_matrix                | true          | keep matrix between calls to apply() (but reassemble values every time)
       * verbosity                  | 1             | control amount of debug output
       *
       * Apart from reduction, all parameters have a default value and are optional.
       * The actual reduction for a call to apply() is calculated as r = max(reduction,min_defect/start_defect),
       * where start defect is the norm of the residual of x.
       */
      StationaryLinearProblemSolver(const GO& go, LS& ls, V& x, const ParameterTree& params)
        : _go(go)
        , _ls(ls)
        , _x(&x)
        , _reduction(params.get<Real>("reduction"))
        , _min_defect(params.get<Real>("min_defect",1e-99))
        , _hanging_node_modifications(params.get<bool>("hanging_node_modifications",false))
        , _keep_matrix(params.get<bool>("keep_matrix",true))
        , _verbose(params.get<int>("verbosity",1))
      {}

      //! Construct a StationaryLinearProblemSolver for the given objects and read parameters from a ParameterTree.
      /**
       * This constructor reads the parameter controlling its operation from a passed-in ParameterTree
       * instead of requiring the user to specify all of them as individual constructor parameters.
       * Currently the following parameters are read:
       *
       * Name                       | Default Value | Explanation
       * -------------------------- | ------------- | -----------
       * reduction                  |               | Required relative defect reduction
       * min_defect                 | 1e-99         | minimum absolute defect at which to stop
       * hanging_node_modifications | false         | perform required transformations for hanging nodes
       * keep_matrix                | true          | keep matrix between calls to apply() (but reassemble values every time)
       * verbosity                  | 1             | control amount of debug output
       *
       * Apart from reduction, all parameters have a default value and are optional.
       * The actual reduction for a call to apply() is calculated as r = max(reduction,min_defect/start_defect),
       * where start defect is the norm of the residual of x.
       */
      StationaryLinearProblemSolver(const GO& go, LS& ls, const ParameterTree& params)
        : _go(go)
        , _ls(ls)
        , _x()
        , _reduction(params.get<Real>("reduction"))
        , _min_defect(params.get<Real>("min_defect",1e-99))
        , _hanging_node_modifications(params.get<bool>("hanging_node_modifications",false))
        , _keep_matrix(params.get<bool>("keep_matrix",true))
        , _verbose(params.get<int>("verbosity",1))
      {}

      //! Set whether the solver should apply the necessary transformations for calculations on hanging nodes.
      void setHangingNodeModifications(bool b)
      {
        _hanging_node_modifications=b;
      }

      //! Return whether the solver performs the necessary transformations for calculations on hanging nodes.
      bool hangingNodeModifications() const
      {
        return _hanging_node_modifications;
      }

      //! Set whether the jacobian matrix should be kept across calls to apply().
      void setKeepMatrix(bool b)
      {
        _keep_matrix = b;
      }

      //! Return whether the jacobian matrix is kept across calls to apply().
      bool keepMatrix() const
      {
        return _keep_matrix;
      }

      const Result& result() const
      {
        return _res;
      }

      void apply(V& x, bool reuse_matrix = false) {
        _x = &x;
        apply(reuse_matrix);
      }

      void apply (bool reuse_matrix = false)
      {
        Dune::Timer watch;
        double timing,assembler_time=0;

        // assemble matrix; optional: assemble only on demand!
        watch.reset();

        if (!_jacobian)
          {
            _jacobian = std::make_shared<M>(_go);
            timing = watch.elapsed();
            if (_go.trialGridFunctionSpace().gridView().comm().rank()==0 && _verbose>=1)
              std::cout << "=== matrix setup (max) " << timing << " s" << std::endl;
            watch.reset();
            assembler_time += timing;
          }
        else if (_go.trialGridFunctionSpace().gridView().comm().rank()==0 && _verbose>=1)
          std::cout << "=== matrix setup skipped (matrix already allocated)" << std::endl;

        if (_hanging_node_modifications)
          {
            Dune::PDELab::set_shifted_dofs(_go.localAssembler().trialConstraints(),0.0,*_x); // set hanging node DOFs to zero
            _go.localAssembler().backtransform(*_x); // interpolate hanging nodes adjacent to Dirichlet nodes
          }

        if (!reuse_matrix)
          {
            (*_jacobian) = Real(0.0);
            _go.jacobian(*_x,*_jacobian);
          }

        timing = watch.elapsed();
        // timing = gos.trialGridFunctionSpace().gridView().comm().max(timing);
        if (_go.trialGridFunctionSpace().gridView().comm().rank()==0 && _verbose>=1)
          {
            if (reuse_matrix)
              std::cout << "=== matrix assembly SKIPPED" << std::endl;
            else
              std::cout << "=== matrix assembly (max) " << timing << " s" << std::endl;
          }

        assembler_time += timing;

        // assemble residual
        watch.reset();

        W r(_go.testGridFunctionSpace(),0.0);
        _go.residual(*_x,r);  // residual is additive

        timing = watch.elapsed();
        // timing = gos.trialGridFunctionSpace().gridView().comm().max(timing);
        if (_go.trialGridFunctionSpace().gridView().comm().rank()==0 && _verbose>=1)
          std::cout << "=== residual assembly (max) " << timing << " s" << std::endl;
        assembler_time += timing;
        _res.assembler_time = assembler_time;

        auto defect = _ls.norm(r);

        // compute correction
        watch.reset();
        V z(_go.trialGridFunctionSpace(),0.0);
        auto red = std::max(_reduction,_min_defect/defect);
        if (_go.trialGridFunctionSpace().gridView().comm().rank()==0)
          std::cout << "=== solving (reduction: " << red << ") " << std::endl;
        _ls.apply(*_jacobian,z,r,red); // solver makes right hand side consistent
        _linear_solver_result = _ls.result();
        timing = watch.elapsed();
        // timing = gos.trialGridFunctionSpace().gridView().comm().max(timing);
        if (_go.trialGridFunctionSpace().gridView().comm().rank()==0 && _verbose>=1)
          std::cout << timing << " s" << std::endl;
        _res.linear_solver_time = timing;

        _res.converged = _linear_solver_result.converged;
        _res.iterations = _linear_solver_result.iterations;
        _res.elapsed = _linear_solver_result.elapsed;
        _res.reduction = _linear_solver_result.reduction;
        _res.conv_rate = _linear_solver_result.conv_rate;
        _res.first_defect = static_cast<double>(defect);
        _res.defect = static_cast<double>(defect)*_linear_solver_result.reduction;
        _res.linear_solver_iterations = _linear_solver_result.iterations;

        // and update
        if (_hanging_node_modifications)
          Dune::PDELab::set_shifted_dofs(_go.localAssembler().trialConstraints(),0.0,*_x); // set hanging node DOFs to zero
        *_x -= z;
        if (_hanging_node_modifications)
          _go.localAssembler().backtransform(*_x); // interpolate hanging nodes adjacent to Dirichlet nodes

        if (!_keep_matrix)
          _jacobian.reset();
      }

      //! Discard the stored Jacobian matrix.
      void discardMatrix()
      {
        if(_jacobian)
          _jacobian.reset();
      }

      const Dune::PDELab::LinearSolverResult<double>& ls_result() const{
        return _linear_solver_result;
      }

      Real reduction() const
      {
        return _reduction;
      }

      void setReduction(Real reduction)
      {
        _reduction = reduction;
      }


    private:
      const GO& _go;
      LS& _ls;
      V* _x;
      shared_ptr<M> _jacobian;
      Real _reduction;
      Real _min_defect;
      Dune::PDELab::LinearSolverResult<double> _linear_solver_result;
      Result _res;
      bool _hanging_node_modifications;
      bool _keep_matrix;
      int _verbose;
    };

  } // namespace PDELab
} // namespace Dune

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/test/CMakeLists.txt <==
add_subdirectory(fem)

pdelab_add_test(NAME testanalytic)
pdelab_add_test(NAME testclock)
pdelab_add_test(NAME testcomplexnumbers-istl SOURCES testcomplexnumbers.cc COMPILE_DEFINITIONS SUPERLU_NTYPE=3 USE_ISTL) # needed for complex SuperLU
pdelab_add_test(NAME testcomplexnumbers-istlbackend SOURCES testcomplexnumbers.cc COMPILE_DEFINITIONS SUPERLU_NTYPE=3 USE_ISTL_BACKEND) # needed for complex SuperLU
pdelab_add_test(NAME testconstraints COMPILE_DEFINITIONS "GRIDSDIR=\"${CMAKE_CURRENT_SOURCE_DIR}/grids\"")
pdelab_add_test(NAME testdglegendre)
pdelab_add_test(NAME testfunction)
pdelab_add_test(NAME testgridfunctionspace)
pdelab_add_test(NAME testheat-instationary-periodic)
pdelab_add_test(NAME testlaplacedirichletccfv COMPILE_DEFINITIONS "GRIDSDIR=\"${CMAKE_CURRENT_SOURCE_DIR}/grids\"")
pdelab_add_test(NAME testelasticity)
pdelab_add_test(NAME testlocalfunctionspace)
pdelab_add_test(NAME testpk2dinterpolation COMPILE_DEFINITIONS "GRIDSDIR=\"${CMAKE_CURRENT_SOURCE_DIR}/grids\"" ALBERTA_GRIDDIM 2)
pdelab_add_test(NAME testpk COMPILE_DEFINITIONS "GRIDSDIR=\"${CMAKE_CURRENT_SOURCE_DIR}/grids\"" ALBERTA_GRIDDIM 2)
pdelab_add_test(NAME testpoisson COMPILE_DEFINITIONS "GRIDSDIR=\"${CMAKE_CURRENT_SOURCE_DIR}/grids\"" ALBERTA_GRIDDIM 2)
pdelab_add_test(NAME testchunkedblockordering)
pdelab_add_test(NAME testrt0 COMPILE_DEFINITIONS "GRIDSDIR=\"${CMAKE_CURRENT_SOURCE_DIR}/grids\"" ALBERTA_GRIDDIM 2)
pdelab_add_test(NAME testrt02dgridfunctionspace COMPILE_DEFINITIONS "GRIDSDIR=\"${CMAKE_CURRENT_SOURCE_DIR}/grids\"" ALBERTA_GRIDDIM 2)
pdelab_add_test(NAME testutilities)
pdelab_add_test(NAME testinterpolate)
pdelab_add_test(NAME testrtfem COMPILE_DEFINITIONS "GRIDSDIR=\"${CMAKE_CURRENT_SOURCE_DIR}/grids\"")
pdelab_add_test(NAME testbdmfem COMPILE_DEFINITIONS "GRIDSDIR=\"${CMAKE_CURRENT_SOURCE_DIR}/grids\"")
pdelab_add_test(NAME testvectoriterator)
pdelab_add_test(NAME testpermutedordering)
pdelab_add_test(NAME testsimplebackend COMPILE_DEFINITIONS "GRIDSDIR=\"${CMAKE_CURRENT_SOURCE_DIR}/grids\"")
pdelab_add_test(NAME test-transport-ccfv)

if(EIGEN3_FOUND)
  pdelab_add_test(NAME testeigenbackend COMPILE_DEFINITIONS "GRIDSDIR=\"${CMAKE_CURRENT_SOURCE_DIR}/grids\"")
endif(EIGEN3_FOUND)

if(dune-alugrid_FOUND)
  pdelab_add_test(NAME testordering)
endif(dune-alugrid_FOUND)

if(GMP_FOUND)
  pdelab_add_test(NAME testopbfem)
  pdelab_add_test(NAME test-dg-amg)
endif(GMP_FOUND)

# Include periodic tests. Must run in parallel.
foreach(degree IN ITEMS 1 2)
  foreach(dg IN ITEMS 0 1)
    pdelab_add_test(NAME testpoisson-periodic-2d-deg${degree}-dg${dg}-parallel SOURCES testpoisson-periodic-2d.cc MPIRANKS 2 COMPILE_DEFINITIONS "DEGREE=${degree}" "DG=${dg}")
    pdelab_add_test(NAME testpoisson-periodic-2d-deg${degree}-dg${dg}-sequential SOURCES testpoisson-periodic-2d.cc COMPILE_DEFINITIONS "DEGREE=${degree}" "DG=${dg}")
    pdelab_add_test(NAME testpoisson-periodic-3d-deg${degree}-dg${dg}-parallel SOURCES testpoisson-periodic-3d.cc MPIRANKS 4 COMPILE_DEFINITIONS "DEGREE=${degree}" "DG=${dg}")
    pdelab_add_test(NAME testpoisson-periodic-3d-deg${degree}-dg${dg}-sequential SOURCES testpoisson-periodic-3d.cc COMPILE_DEFINITIONS "DEGREE=${degree}" "DG=${dg}")
  endforeach()
endforeach()

pdelab_add_test(NAME testnonoverlappingsinglephaseflow-yasp SOURCES testnonoverlappingsinglephaseflow.cc)
pdelab_add_test(NAME testnonoverlappingsinglephaseflow-yasp-parallel SOURCES testnonoverlappingsinglephaseflow.cc MPIRANKS 2)
if (UG_FOUND)
  pdelab_add_test(NAME testnonoverlappingsinglephaseflow-ug SOURCES testnonoverlappingsinglephaseflow.cc COMPILE_DEFINITIONS "GRID_UG")
  pdelab_add_test(NAME testnonoverlappingsinglephaseflow-ug-parallel SOURCES testnonoverlappingsinglephaseflow.cc COMPILE_DEFINITIONS "GRID_UG" MPIRANKS 2)
endif (UG_FOUND)

if (UG_FOUND)
  pdelab_add_test(NAME testnonoverlappingsinglephaseflow-boilerplate SOURCES testnonoverlappingsinglephaseflow-boilerplate.cc COMPILE_DEFINITIONS "GRIDSDIR=\"${CMAKE_CURRENT_SOURCE_DIR}/grids\"" MPIRANKS 2)
endif (UG_FOUND)

if (UG_FOUND)
  pdelab_add_test(NAME testadaptivity)
  pdelab_add_test(NAME testnonoverlapping MPIRANKS 2)
endif (UG_FOUND)

set_tests_properties(
  testpk2dinterpolation
  testrt02dgridfunctionspace
  PROPERTIES SKIP_RETURN_CODE 77
)

exclude_from_headercheck(
  gridexamples.hh
  helmholtzoperator.hh
  testadaptivity-adaptivity.hh
  testadaptivity-bcextension.hh
  testadaptivity-bctype.hh
  testadaptivity-error-indicator.hh
  testadaptivity-operator.hh
  testcomplexnumbers-problem.hh
  testnonoverlappingsinglephaseflow-boilerplate-problem.hh
  testnonoverlappingsinglephaseflow-problem.hh
  testpoisson-periodic.hh
)

file(MAKE_DIRECTORY ${CMAKE_CURRENT_BINARY_DIR}/vtk)


==> anc/xt-super/dune-pdelab/dune/pdelab/test/Makefile.am <==
# $Id: Makefile.am 586 2006-04-28 13:41:31Z mblatt $

SUBDIRS =					\
	fem

#defined empty so we can add to it later
NORMALTESTS =
MOSTLYCLEANFILES =
check_SCRIPTS =

# list of tests to run
TESTS = $(NORMALTESTS)

# programs just to build when "make check" is used
check_PROGRAMS = $(NORMALTESTS)

# UG flags must be in front of ALUGrid flags, else when
# dune/grid/uggrid/ugincludes.hh does #include "parallel.h",
# ALUGrid-1.14-inst/include/serial/parallel.h will be included...
AM_CPPFLAGS = @AM_CPPFLAGS@				\
	-DGRIDSDIR="\"$(srcdir)/grids\""			\
	$(UG_CPPFLAGS)					\
	$(DUNE_ALUGRID_CPPFLAGS)				\
	$(AMIRAMESH_CPPFLAGS)				\
	$(DUNE_CPPFLAGS)				\
	$(DUNEMPICPPFLAGS)				\
	$(PARMETIS_CPPFLAGS)
AM_LDFLAGS = @AM_LDFLAGS@			\
	$(UG_LDFLAGS)				\
	$(DUNE_ALUGRID_LDFLAGS)			\
	$(AMIRAMESH_LDFLAGS)			\
	$(DUNE_LDFLAGS)				\
	$(DUNEMPILDFLAGS)			\
	$(PARMETIS_LDFLAGS)
LDADD =						\
	@LDADD@                                 \
	$(PARMETIS_LIBS)			\
	$(DUNE_ALUGRID_LIBS)				\
	$(AMIRAMESH_LIBS)			\
	$(DUNEMPILIBS)				\
	$(UG_LIBS)

noinst_HEADERS =				\
	fmt.hh					\
	gnuplotgraph.hh				\
	gridexamples.hh				\
	l2difference.hh				\
	l2norm.hh


noinst_SCRIPTS =				\
	make_pvd.sh

GRIDDIM = 2

# scripts are not distributed automatically
# but since this is need for make all:
EXTRA_DIST = CMakeLists.txt make_pvd.sh \
             grids grids/*

NORMALTESTS += testanalytic
testanalytic_SOURCES = testanalytic.cc
testanalytic_CPPFLAGS = $(AM_CPPFLAGS)		\
	$(ALBERTA_CPPFLAGS)
testanalytic_LDFLAGS = $(AM_LDFLAGS)		\
	$(ALBERTA_LDFLAGS)
testanalytic_LDADD =				\
	$(LDADD)                                \
	$(ALBERTA_LIBS)

MOSTLYCLEANFILES += channel.vtu

NORMALTESTS += testclock
testclock_SOURCES = testclock.cc
# don't include all the grid stuff
testclock_CPPFLAGS = @AM_CPPFLAGS@
testclock_LDFLAGS = @AM_LDFLAGS@
testclock_LDADD = @LDADD@

NORMALTESTS += testconstraints
testconstraints_SOURCES = testconstraints.cc
testconstraints_CPPFLAGS = $(AM_CPPFLAGS)	\
	$(ALBERTA_CPPFLAGS)
testconstraints_LDFLAGS = $(AM_LDFLAGS)		\
	$(ALBERTA_LDFLAGS)
testconstraints_LDADD =				\
        $(LDADD)                                \
	$(ALBERTA_LIBS)
MOSTLYCLEANFILES += testconstraintsp1.vtu testconstraintspowerp1.vtu

NORMALTESTS += testfunction
testfunction_SOURCES = testfunction.cc
testfunction_CPPFLAGS = $(AM_CPPFLAGS)		\
	$(ALBERTA_CPPFLAGS)
testfunction_LDFLAGS = $(AM_LDFLAGS)		\
	$(ALBERTA_LDFLAGS)
testfunction_LDADD =				\
        $(LDADD)                                \
	$(ALBERTA_LIBS)
MOSTLYCLEANFILES += multi.vtu single.vtu

NORMALTESTS += testgridfunctionspace
testgridfunctionspace_SOURCES = testgridfunctionspace.cc

NORMALTESTS += testlaplacedirichletccfv
testlaplacedirichletccfv_SOURCES = testlaplacedirichletccfv.cc
testlaplacedirichletccfv_CPPFLAGS = $(AM_CPPFLAGS)	\
	$(ALBERTA_CPPFLAGS)				\
	$(SUPERLU_CPPFLAGS)
testlaplacedirichletccfv_LDFLAGS = $(AM_LDFLAGS)	\
	$(ALBERTA_LDFLAGS)				\
	$(SUPERLU_LDFLAGS)
testlaplacedirichletccfv_LDADD =		\
	$(LDADD)                                \
	$(SUPERLU_LDFLAGS) $(SUPERLU_LIBS)	\
	$(ALBERTA_LIBS)
MOSTLYCLEANFILES += testlaplacedirichletccfv-2d.vtu \
	testlaplacedirichletccfv-3d.vtu


# This test is broken right now
# NORMALTESTS += testlaplacedirichletccfv-simplified
# testlaplacedirichletccfv_simplified_SOURCES = $(testlaplacedirichletccfv_SOURCES)
# testlaplacedirichletccfv_simplified_CPPFLAGS = $(testlaplacedirichletccfv_CPPFLAGS)	\
	-DTEST_SIMPLIFIED_INFRASTRUCTURE
# testlaplacedirichletccfv_simplified_LDFLAGS = $(testlaplacedirichletccfv_LDFLAGS)
# testlaplacedirichletccfv_simplified_LDADD = $(testlaplacedirichletccfv_LDADD)
# MOSTLYCLEANFILES += testlaplacedirichletccfv-simplified-2d.vtu \
	testlaplacedirichletccfv-simplified-3d.vtu

# This test still uses GridOperatorSpace
# NORMALTESTS += testlaplacedirichletp12d
# testlaplacedirichletp12d_SOURCES = testlaplacedirichletp12d.cc
# testlaplacedirichletp12d_CPPFLAGS = $(AM_CPPFLAGS)	\
# 	$(ALBERTA_CPPFLAGS)				\
# 	$(SUPERLU_CPPFLAGS)
# testlaplacedirichletp12d_LDFLAGS = $(AM_LDFLAGS)	\
# 	$(ALBERTA_LDFLAGS)				\
# 	$(SUPERLU_LDFLAGS)
# testlaplacedirichletp12d_LDADD =		\
# 	$(SUPERLU_LDFLAGS) $(SUPERLU_LIBS)	\
# 	$(ALBERTA_LIBS)				\
# 	$(LDADD)
# MOSTLYCLEANFILES += testlaplacedirichletp12d.vtu

NORMALTESTS += testelasticity
testelasticity_SOURCES = testelasticity.cc
testelasticity_CPPFLAGS = $(AM_CPPFLAGS)	\
	$(SUPERLU_CPPFLAGS)
testelasticity_LDFLAGS = $(AM_LDFLAGS)
testelasticity_LDADD =		          \
	$(LDADD)                          \
	$(SUPERLU_LDFLAGS) $(SUPERLU_LIBS)
MOSTLYCLEANFILES += testelasticity.vtu

NORMALTESTS += testlocalfunctionspace
testlocalfunctionspace_SOURCES = testlocalfunctionspace.cc
testlocalfunctionspace_CPPFLAGS = $(AM_CPPFLAGS)	\
	$(ALBERTA_CPPFLAGS)
testlocalfunctionspace_LDFLAGS = $(AM_LDFLAGS)	\
	$(ALBERTA_LDFLAGS)
testlocalfunctionspace_LDADD =			\
        $(LDADD)                                \
	$(ALBERTA_LIBS)

NORMALTESTS += testpk2dinterpolation
testpk2dinterpolation_SOURCES = testpk2dinterpolation.cc
testpk2dinterpolation_CPPFLAGS = $(AM_CPPFLAGS)				\
	$(ALBERTA2D_CPPFLAGS)
testpk2dinterpolation_LDFLAGS = $(AM_LDFLAGS)	\
	$(ALBERTA2D_LDFLAGS)
testpk2dinterpolation_LDADD =					\
	$(LDADD)                                \
	$(ALBERTA2D_LIBS)

NORMALTESTS += testpk
testpk_SOURCES = testpk.cc
testpk_CPPFLAGS = $(AM_CPPFLAGS)		\
	$(ALBERTA_CPPFLAGS)
testpk_LDFLAGS = $(AM_LDFLAGS)			\
	$(ALBERTA_LDFLAGS)
testpk_LDADD =					\
	$(LDADD)                                \
	$(ALBERTA_LIBS)
MOSTLYCLEANFILES += testpk.vtu

NORMALTESTS += testpoisson
testpoisson_SOURCES = testpoisson.cc
testpoisson_CPPFLAGS = $(AM_CPPFLAGS)		\
	$(ALBERTA_CPPFLAGS)			\
	$(SUPERLU_CPPFLAGS)
testpoisson_LDFLAGS = $(AM_LDFLAGS)		\
	$(ALBERTA_LDFLAGS)			\
	$(SUPERLU_LDFLAGS)
testpoisson_LDADD =				\
	$(LDADD)                                \
	$(SUPERLU_LDFLAGS) $(SUPERLU_LIBS)	\
	$(ALBERTA_LIBS)
MOSTLYCLEANFILES += poisson_*.vtu

NORMALTESTS += testpoisson-old
testpoisson_old_SOURCES = testpoisson.cc
testpoisson_old_CPPFLAGS = $(AM_CPPFLAGS)	\
	$(ALBERTA_CPPFLAGS)			\
	$(SUPERLU_CPPFLAGS)			\
	-DOLD_BACKEND
testpoisson_old_LDFLAGS = $(AM_LDFLAGS)		\
	$(ALBERTA_LDFLAGS)			\
	$(SUPERLU_LDFLAGS)
testpoisson_old_LDADD =				\
	$(LDADD)                                \
	$(SUPERLU_LDFLAGS) $(SUPERLU_LIBS)	\
	$(ALBERTA_LIBS)
MOSTLYCLEANFILES += poisson_*.vtu

NORMALTESTS += testrt0
testrt0_SOURCES = testrt0.cc
testrt0_CPPFLAGS = $(AM_CPPFLAGS)		\
	$(ALBERTA_CPPFLAGS)
testrt0_LDFLAGS = $(AM_LDFLAGS)			\
	$(ALBERTA_LDFLAGS)
testrt0_LDADD = 				\
	$(LDADD)                                \
	$(ALBERTA_LIBS)
MOSTLYCLEANFILES += testrt0.vtu

NORMALTESTS += testrt02dgridfunctionspace
testrt02dgridfunctionspace_SOURCES = testrt02dgridfunctionspace.cc
testrt02dgridfunctionspace_CPPFLAGS = $(AM_CPPFLAGS)	\
	$(ALBERTA_CPPFLAGS)
testrt02dgridfunctionspace_LDFLAGS = $(AM_LDFLAGS)	\
	$(ALBERTA_LDFLAGS)
testrt02dgridfunctionspace_LDADD = 		\
	$(LDADD)                                \
	$(ALBERTA_LIBS)
MOSTLYCLEANFILES += rt02dgridfunctionspace-*.vtu

NORMALTESTS += testutilities
testutilities_SOURCES = testutilities.cc
testutilities_CPPFLAGS = $(AM_CPPFLAGS)		\
	$(ALBERTA_CPPFLAGS)
testutilities_LDFLAGS = $(AM_LDFLAGS)		\
	$(ALBERTA_LDFLAGS)
testutilities_LDADD = 				\
	$(LDADD)                                \
	$(ALBERTA_LIBS)
MOSTLYCLEANFILES += edger.vtu interpolated.vtu q1.vtu taylorhood.vtu

check_PROGRAMS += testinterpolate
testinterpolate_SOURCES = testinterpolate.cc

if GMP
check_PROGRAMS += testopbfem
testopbfem_SOURCES = testopbfem.cc
testopbfem_CPPFLAGS = @AM_CPPFLAGS@ $(GMP_CPPFLAGS)
testopbfem_LDFLAGS = $(AM_LDFLAGS) $(GMP_LDFLAGS)
testopbfem_LDADD = $(LDADD) $(GMP_LIBS)
endif

if HAVE_DUNE_ALUGRID
check_PROGRAMS += testordering
testordering_SOURCES = testordering.cc
endif HAVE_DUNE_ALUGRID

check_PROGRAMS += testpermutedordering
testpermutedordering_SOURCES = testpermutedordering.cc

check_PROGRAMS += testdatahandle
testdatahandle_SOURCES = testdatahandle.cc

check_PROGRAMS += testrtfem
testrtfem_SOURCES = testrtfem.cc

check_PROGRAMS += testbdmfem
testbdmfem_SOURCES = testbdmfem.cc

if UG
check_PROGRAMS += testnonoverlapping
testnonoverlapping_SOURCES = testnonoverlapping.cc
endif

check_PROGRAMS += testvectoriterator
testvectoriterator_SOURCES = testvectoriterator.cc

check_PROGRAMS += testchunkedblockordering
testchunkedblockordering_SOURCES = testchunkedblockordering.cc

NORMALTESTS += testsimplebackend
testsimplebackend_SOURCES = testsimplebackend.cc
MOSTLYCLEANFILES += simplebackend_*.vtu

if EIGEN

NORMALTESTS += testeigenbackend
testeigenbackend_SOURCES = testeigenbackend.cc
testeigenbackend_CXXFLAGS = @AM_CPPFLAGS@ $(EIGEN_CPPFLAGS) $(EIGEN_CXXFLAGS)
testeigenbackend_LDFLAGS = $(AM_LDFLAGS) $(EIGEN_LDFLAGS)
testeigenbackend_LDADD = $(LDADD) $(EIGEN_LIBS)
MOSTLYCLEANFILES += eigenbackend_*.vtu

endif


if GMP

NORMALTESTS += test-dg-amg
test_dg_amg_SOURCES = test-dg-amg.cc
test_dg_amg_CXXFLAGS = @AM_CPPFLAGS@ $(GMP_CPPFLAGS)
test_dg_amg_LDFLAGS = $(AM_LDFLAGS) $(GMP_LDFLAGS)
test_dg_amg_LDADD = $(GMP_LIBS) $(LDADD)

endif

include $(top_srcdir)/am/global-rules

DISTCHECK_CONFIGURE_FLAGS = --with-dune=$(DUNEROOT) CXX="$(CXX)" CC="$(CC)"


==> anc/xt-super/dune-pdelab/dune/pdelab/test/fem/CMakeLists.txt <==
set(orders 0 1 2 3)
set(dimensions 2 3)
set(geometries simplex cube)
# store upper case strings for the geometries, too.
foreach(geo ${geometries})
  string(TOUPPER ${geo} ${geo}_upper)
endforeach(geo ${geometries})

# Raviart-Thomas
# RT0 and RT1 in 2D for simplex and cube
foreach(geometry ${geometries})
  foreach(order 0 1)
    pdelab_add_test(NAME testrt${order}${geometry}2dfem
                    SOURCES testfemwithgfs.cc
                    COMPILE_DEFINITIONS
                      FEM_DIM=2
                      FEM_${${geometry}_upper}
                      USE_RT_BDM_FEM_FACTORY
                      FEM_FACTORY=RTBDMFEMFactory
                      FEM_FACTORY_FEM_CLASS=Dune::PDELab::RaviartThomasLocalFiniteElementMap
                      FEM_FACTORY_ORDER=${order}
                      GRIDSDIR="${CMAKE_CURRENT_SOURCE_DIR}/grids"
    )
  endforeach()
endforeach()


# RT2 in 2D for cube
pdelab_add_test(NAME testrt2cube2dfem
                SOURCES testfemwithgfs.cc
                COMPILE_DEFINITIONS
                  FEM_DIM=2
                  FEM_CUBE
                  USE_RT_BDM_FEM_FACTORY
                  FEM_FACTORY=RTBDMFEMFactory
                  FEM_FACTORY_FEM_CLASS=Dune::PDELab::RaviartThomasLocalFiniteElementMap
                  FEM_FACTORY_ORDER=2
                  GRIDSDIR="${CMAKE_CURRENT_SOURCE_DIR}/grids"
)

# RT 0 and RT1 in 3D for cube
foreach(order 0 1)
  pdelab_add_test(NAME testrt${order}cube3dfem
                  SOURCES testfemwithgfs.cc
                  COMPILE_DEFINITIONS
                    FEM_DIM=3
                    FEM_CUBE
                    USE_RT_BDM_FEM_FACTORY
                    FEM_FACTORY=RTBDMFEMFactory
                    FEM_FACTORY_FEM_CLASS=Dune::PDELab::RaviartThomasLocalFiniteElementMap
                    FEM_FACTORY_ORDER=${order}
                    GRIDSDIR="${CMAKE_CURRENT_SOURCE_DIR}/grids"
  )
endforeach()

# BDM 1 in 2D for simplex and cube
foreach(geometry ${geometries})
  pdelab_add_test(NAME testbdm1${geometry}2dfem
                    SOURCES testfemwithgfs.cc
                    COMPILE_DEFINITIONS
                      FEM_DIM=2
                      FEM_${${geometry}_upper}
                      USE_RT_BDM_FEM_FACTORY
                      FEM_FACTORY=RTBDMFEMFactory
                      FEM_FACTORY_FEM_CLASS=Dune::PDELab::BrezziDouglasMariniLocalFiniteElementMap
                      FEM_FACTORY_ORDER=1
                      GRIDSDIR="${CMAKE_CURRENT_SOURCE_DIR}/grids"
   )
endforeach()

# OPB order 0-3 in 2D and 3D for simplex and cube
foreach(dimension ${dimensions})
  foreach(geometry ${geometries})
    foreach(order ${orders})
      pdelab_add_test(NAME testopb${order}${geometry}${dimension}dfem
                      SOURCES testfemwithgfs.cc
                      COMPILE_DEFINITIONS
                        FEM_DIM=${dimension}
                        FEM_${${geometry}_upper}
                        USE_OPB_FEM_FACTORY
                        FEM_FACTORY=OPBFEMFactory
                        FEM_FACTORY_ORDER=${order}
                        GRIDSDIR="${CMAKE_CURRENT_SOURCE_DIR}/grids")
      endforeach()
  endforeach()
endforeach()


# Pk order 0-3 in 2D and 3D for simplex
foreach(dimension ${dimensions})
  foreach(order ${orders})
    pdelab_add_test(NAME testp${order}${dimension}dfem
                    SOURCES testfemwithgfs.cc
                    COMPILE_DEFINITIONS
                      FEM_DIM=${dimension}
                      FEM_${${geometry}_upper}
                      USE_PK_FEM_FACTORY
                      FEM_FACTORY=PKFEMFactory
                      FEM_FACTORY_ORDER=${order}
                      GRIDSDIR="${CMAKE_CURRENT_SOURCE_DIR}/grids"
    )
  endforeach()
endforeach()

# Rannacher-Turek in 2D and 3D for cube
foreach(dimension ${dimensions})
  pdelab_add_test(NAME testrannacherturekcube${dimension}dfem
                  SOURCES testfemwithgfs.cc
                  COMPILE_DEFINITIONS
                    FEM_DIM=${dimension}
                    FEM_CUBE
                    USE_RANNACHER_TUREK_FEM_FACTORY
                    FEM_FACTORY=RannacherTurekFEMFactory
                    GRIDSDIR="${CMAKE_CURRENT_SOURCE_DIR}/grids"
  )
endforeach()


==> anc/xt-super/dune-pdelab/dune/pdelab/test/fem/Makefile.am <==
# $Id: Makefile.am 586 2006-04-28 13:41:31Z mblatt $

#defined empty so we can add to it later
NORMALTESTS =
MOSTLYCLEANFILES =
check_SCRIPTS =

# list of tests to run
TESTS = $(NORMALTESTS)

# programs just to build when "make check" is used
check_PROGRAMS = $(NORMALTESTS)

noinst_HEADERS =

# UG flags must be in front of ALUGrid flags, else when
# dune/grid/uggrid/ugincludes.hh does #include "parallel.h",
# ALUGrid-1.14-inst/include/serial/parallel.h will be included...
AM_CPPFLAGS = @AM_CPPFLAGS@				\
	-DGRIDSDIR="\"$(srcdir)/../grids\""	\
	$(UG_CPPFLAGS)					\
	$(DUNE_ALUGRID_CPPFLAGS)				\
	$(DUNE_CPPFLAGS)				\
	$(DUNEMPICPPFLAGS)

AM_LDFLAGS = @AM_LDFLAGS@			\
	$(UG_LDFLAGS)				\
	$(DUNE_ALUGRID_LDFLAGS)			\
	$(DUNE_LDFLAGS)				\
	$(DUNEMPILDFLAGS)

LDADD =						\
	$(DUNE_ALUGRID_LIBS)				\
	$(DUNE_LIBS)				\
	$(DUNEMPILIBS)				\
	$(UG_LIBS)				\
	@LDADD@


noinst_HEADERS += rtbdmfem.hh

check_PROGRAMS += testrt0simplex2dfem
testrt0simplex2dfem_SOURCES = testfemwithgfs.cc
testrt0simplex2dfem_CPPFLAGS = $(AM_CPPFLAGS) -DFEM_DIM=2 -DFEM_SIMPLEX -DUSE_RT_BDM_FEM_FACTORY -DFEM_FACTORY=RTBDMFEMFactory -DFEM_FACTORY_FEM_CLASS=Dune::PDELab::RaviartThomasLocalFiniteElementMap -DFEM_FACTORY_ORDER=0
TESTS += testrt0simplex2dfem

check_PROGRAMS += testrt1simplex2dfem
testrt1simplex2dfem_SOURCES = testfemwithgfs.cc
testrt1simplex2dfem_CPPFLAGS = $(AM_CPPFLAGS) -DFEM_DIM=2 -DFEM_SIMPLEX -DUSE_RT_BDM_FEM_FACTORY -DFEM_FACTORY=RTBDMFEMFactory -DFEM_FACTORY_FEM_CLASS=Dune::PDELab::RaviartThomasLocalFiniteElementMap -DFEM_FACTORY_ORDER=1
TESTS += testrt1simplex2dfem

check_PROGRAMS += testrt0cube2dfem
testrt0cube2dfem_SOURCES = testfemwithgfs.cc
testrt0cube2dfem_CPPFLAGS = $(AM_CPPFLAGS) -DFEM_DIM=2 -DFEM_CUBE -DUSE_RT_BDM_FEM_FACTORY -DFEM_FACTORY=RTBDMFEMFactory -DFEM_FACTORY_FEM_CLASS=Dune::PDELab::RaviartThomasLocalFiniteElementMap -DFEM_FACTORY_ORDER=0
TESTS += testrt0cube2dfem

check_PROGRAMS += testrt1cube2dfem
testrt1cube2dfem_SOURCES = testfemwithgfs.cc
testrt1cube2dfem_CPPFLAGS = $(AM_CPPFLAGS) -DFEM_DIM=2 -DFEM_CUBE -DUSE_RT_BDM_FEM_FACTORY -DFEM_FACTORY=RTBDMFEMFactory -DFEM_FACTORY_FEM_CLASS=Dune::PDELab::RaviartThomasLocalFiniteElementMap -DFEM_FACTORY_ORDER=1
TESTS += testrt1cube2dfem

check_PROGRAMS += testrt2cube2dfem
testrt2cube2dfem_SOURCES = testfemwithgfs.cc
testrt2cube2dfem_CPPFLAGS = $(AM_CPPFLAGS) -DFEM_DIM=2 -DFEM_CUBE -DUSE_RT_BDM_FEM_FACTORY -DFEM_FACTORY=RTBDMFEMFactory -DFEM_FACTORY_FEM_CLASS=Dune::PDELab::RaviartThomasLocalFiniteElementMap -DFEM_FACTORY_ORDER=2
TESTS += testrt2cube2dfem

check_PROGRAMS += testrt0cube3dfem
testrt0cube3dfem_SOURCES = testfemwithgfs.cc
testrt0cube3dfem_CPPFLAGS = $(AM_CPPFLAGS) -DFEM_DIM=3 -DFEM_CUBE -DUSE_RT_BDM_FEM_FACTORY -DFEM_FACTORY=RTBDMFEMFactory -DFEM_FACTORY_FEM_CLASS=Dune::PDELab::RaviartThomasLocalFiniteElementMap -DFEM_FACTORY_ORDER=0
TESTS += testrt0cube3dfem

check_PROGRAMS += testrt1cube3dfem
testrt1cube3dfem_SOURCES = testfemwithgfs.cc
testrt1cube3dfem_CPPFLAGS = $(AM_CPPFLAGS) -DFEM_DIM=3 -DFEM_CUBE -DUSE_RT_BDM_FEM_FACTORY -DFEM_FACTORY=RTBDMFEMFactory -DFEM_FACTORY_FEM_CLASS=Dune::PDELab::RaviartThomasLocalFiniteElementMap -DFEM_FACTORY_ORDER=1
TESTS += testrt1cube3dfem


check_PROGRAMS += testbdm1simplex2dfem
testbdm1simplex2dfem_SOURCES = testfemwithgfs.cc
testbdm1simplex2dfem_CPPFLAGS = $(AM_CPPFLAGS) -DFEM_DIM=2 -DFEM_SIMPLEX -DUSE_RT_BDM_FEM_FACTORY -DFEM_FACTORY=RTBDMFEMFactory -DFEM_FACTORY_FEM_CLASS=Dune::PDELab::BrezziDouglasMariniLocalFiniteElementMap -DFEM_FACTORY_ORDER=1
TESTS += testbdm1simplex2dfem


check_PROGRAMS += testbdm1cube2dfem
testbdm1cube2dfem_SOURCES = testfemwithgfs.cc
testbdm1cube2dfem_CPPFLAGS = $(AM_CPPFLAGS) -DFEM_DIM=2 -DFEM_CUBE -DUSE_RT_BDM_FEM_FACTORY -DFEM_FACTORY=RTBDMFEMFactory -DFEM_FACTORY_FEM_CLASS=Dune::PDELab::BrezziDouglasMariniLocalFiniteElementMap -DFEM_FACTORY_ORDER=1
TESTS += testbdm1cube2dfem




noinst_HEADERS += opbfem.hh

check_PROGRAMS += testopb0cube2dfem
testopb0cube2dfem_SOURCES = testfemwithgfs.cc
testopb0cube2dfem_CPPFLAGS = $(AM_CPPFLAGS) $(GMP_CPPFLAGS) -DFEM_DIM=2 -DFEM_CUBE -DUSE_OPB_FEM_FACTORY -DFEM_FACTORY=OPBFEMFactory -DFEM_FACTORY_ORDER=0
testopb0cube2dfem_LDFLAGS = $(AM_LDFLAGS) $(GMP_LDFLAGS)
testopb0cube2dfem_LDADD = $(GMP_LIBS) $(LDADD)
TESTS += testopb0cube2dfem

check_PROGRAMS += testopb1cube2dfem
testopb1cube2dfem_SOURCES = testfemwithgfs.cc
testopb1cube2dfem_CPPFLAGS = $(AM_CPPFLAGS) $(GMP_CPPFLAGS) -DFEM_DIM=2 -DFEM_CUBE -DUSE_OPB_FEM_FACTORY -DFEM_FACTORY=OPBFEMFactory -DFEM_FACTORY_ORDER=1
testopb1cube2dfem_LDFLAGS = $(AM_LDFLAGS) $(GMP_LDFLAGS)
testopb1cube2dfem_LDADD = $(GMP_LIBS) $(LDADD)
TESTS += testopb0cube2dfem

check_PROGRAMS += testopb2cube2dfem
testopb2cube2dfem_SOURCES = testfemwithgfs.cc
testopb2cube2dfem_CPPFLAGS = $(AM_CPPFLAGS) $(GMP_CPPFLAGS) -DFEM_DIM=2 -DFEM_CUBE -DUSE_OPB_FEM_FACTORY -DFEM_FACTORY=OPBFEMFactory -DFEM_FACTORY_ORDER=2
testopb2cube2dfem_LDFLAGS = $(AM_LDFLAGS) $(GMP_LDFLAGS)
testopb2cube2dfem_LDADD = $(GMP_LIBS) $(LDADD)
TESTS += testopb0cube2dfem


check_PROGRAMS += testopb3cube2dfem
testopb3cube2dfem_SOURCES = testfemwithgfs.cc
testopb3cube2dfem_CPPFLAGS = $(AM_CPPFLAGS) $(GMP_CPPFLAGS) -DFEM_DIM=2 -DFEM_CUBE -DUSE_OPB_FEM_FACTORY -DFEM_FACTORY=OPBFEMFactory -DFEM_FACTORY_ORDER=2
testopb3cube2dfem_LDFLAGS = $(AM_LDFLAGS) $(GMP_LDFLAGS)
testopb3cube2dfem_LDADD = $(GMP_LIBS) $(LDADD)
TESTS += testopb0cube2dfem

check_PROGRAMS += testopb0simplex2dfem
testopb0simplex2dfem_SOURCES = testfemwithgfs.cc
testopb0simplex2dfem_CPPFLAGS = $(AM_CPPFLAGS) $(GMP_CPPFLAGS) -DFEM_DIM=2 -DFEM_SIMPLEX -DUSE_OPB_FEM_FACTORY -DFEM_FACTORY=OPBFEMFactory -DFEM_FACTORY_ORDER=0
testopb0simplex2dfem_LDFLAGS = $(AM_LDFLAGS) $(GMP_LDFLAGS)
testopb0simplex2dfem_LDADD = $(GMP_LIBS) $(LDADD)
TESTS += testopb0simplex2dfem

check_PROGRAMS += testopb1simplex2dfem
testopb1simplex2dfem_SOURCES = testfemwithgfs.cc
testopb1simplex2dfem_CPPFLAGS = $(AM_CPPFLAGS) $(GMP_CPPFLAGS) -DFEM_DIM=2 -DFEM_SIMPLEX -DUSE_OPB_FEM_FACTORY -DFEM_FACTORY=OPBFEMFactory -DFEM_FACTORY_ORDER=1
testopb1simplex2dfem_LDFLAGS = $(AM_LDFLAGS) $(GMP_LDFLAGS)
testopb1simplex2dfem_LDADD = $(GMP_LIBS) $(LDADD)
TESTS += testopb1simplex2dfem

check_PROGRAMS += testopb2simplex2dfem
testopb2simplex2dfem_SOURCES = testfemwithgfs.cc
testopb2simplex2dfem_CPPFLAGS = $(AM_CPPFLAGS) $(GMP_CPPFLAGS) -DFEM_DIM=2 -DFEM_SIMPLEX -DUSE_OPB_FEM_FACTORY -DFEM_FACTORY=OPBFEMFactory -DFEM_FACTORY_ORDER=2
testopb2simplex2dfem_LDFLAGS = $(AM_LDFLAGS) $(GMP_LDFLAGS)
testopb2simplex2dfem_LDADD = $(GMP_LIBS) $(LDADD)
TESTS += testopb2simplex2dfem

check_PROGRAMS += testopb3simplex2dfem
testopb3simplex2dfem_SOURCES = testfemwithgfs.cc
testopb3simplex2dfem_CPPFLAGS = $(AM_CPPFLAGS) $(GMP_CPPFLAGS) -DFEM_DIM=2 -DFEM_SIMPLEX -DUSE_OPB_FEM_FACTORY -DFEM_FACTORY=OPBFEMFactory -DFEM_FACTORY_ORDER=3
testopb3simplex2dfem_LDFLAGS = $(AM_LDFLAGS) $(GMP_LDFLAGS)
testopb3simplex2dfem_LDADD = $(GMP_LIBS) $(LDADD)
TESTS += testopb3simplex2dfem



check_PROGRAMS += testopb0cube3dfem
testopb0cube3dfem_SOURCES = testfemwithgfs.cc
testopb0cube3dfem_CPPFLAGS = $(AM_CPPFLAGS) $(GMP_CPPFLAGS) -DFEM_DIM=3 -DFEM_CUBE -DUSE_OPB_FEM_FACTORY -DFEM_FACTORY=OPBFEMFactory -DFEM_FACTORY_ORDER=0
testopb0cube3dfem_LDFLAGS = $(AM_LDFLAGS) $(GMP_LDFLAGS)
testopb0cube3dfem_LDADD = $(GMP_LIBS) $(LDADD)
TESTS += testopb0cube3dfem

check_PROGRAMS += testopb1cube3dfem
testopb1cube3dfem_SOURCES = testfemwithgfs.cc
testopb1cube3dfem_CPPFLAGS = $(AM_CPPFLAGS) $(GMP_CPPFLAGS) -DFEM_DIM=3 -DFEM_CUBE -DUSE_OPB_FEM_FACTORY -DFEM_FACTORY=OPBFEMFactory -DFEM_FACTORY_ORDER=1
testopb1cube3dfem_LDFLAGS = $(AM_LDFLAGS) $(GMP_LDFLAGS)
testopb1cube3dfem_LDADD = $(GMP_LIBS) $(LDADD)
TESTS += testopb1cube3dfem

check_PROGRAMS += testopb2cube3dfem
testopb2cube3dfem_SOURCES = testfemwithgfs.cc
testopb2cube3dfem_CPPFLAGS = $(AM_CPPFLAGS) $(GMP_CPPFLAGS) -DFEM_DIM=3 -DFEM_CUBE -DUSE_OPB_FEM_FACTORY -DFEM_FACTORY=OPBFEMFactory -DFEM_FACTORY_ORDER=2
testopb2cube3dfem_LDFLAGS = $(AM_LDFLAGS) $(GMP_LDFLAGS)
testopb2cube3dfem_LDADD = $(GMP_LIBS) $(LDADD)
TESTS += testopb2cube3dfem

check_PROGRAMS += testopb3cube3dfem
testopb3cube3dfem_SOURCES = testfemwithgfs.cc
testopb3cube3dfem_CPPFLAGS = $(AM_CPPFLAGS) $(GMP_CPPFLAGS) -DFEM_DIM=3 -DFEM_CUBE -DUSE_OPB_FEM_FACTORY -DFEM_FACTORY=OPBFEMFactory -DFEM_FACTORY_ORDER=2
testopb3cube3dfem_LDFLAGS = $(AM_LDFLAGS) $(GMP_LDFLAGS)
testopb3cube3dfem_LDADD = $(GMP_LIBS) $(LDADD)
TESTS += testopb3cube3dfem


check_PROGRAMS += testopb0simplex3dfem
testopb0simplex3dfem_SOURCES = testfemwithgfs.cc
testopb0simplex3dfem_CPPFLAGS = $(AM_CPPFLAGS) $(GMP_CPPFLAGS) -DFEM_DIM=3 -DFEM_SIMPLEX -DUSE_OPB_FEM_FACTORY -DFEM_FACTORY=OPBFEMFactory -DFEM_FACTORY_ORDER=0
testopb0simplex3dfem_LDFLAGS = $(AM_LDFLAGS) $(GMP_LDFLAGS)
testopb0simplex3dfem_LDADD = $(GMP_LIBS) $(LDADD)
TESTS += testopb0simplex3dfem

check_PROGRAMS += testopb1simplex3dfem
testopb1simplex3dfem_SOURCES = testfemwithgfs.cc
testopb1simplex3dfem_CPPFLAGS = $(AM_CPPFLAGS) $(GMP_CPPFLAGS) -DFEM_DIM=3 -DFEM_SIMPLEX -DUSE_OPB_FEM_FACTORY -DFEM_FACTORY=OPBFEMFactory -DFEM_FACTORY_ORDER=1
testopb1simplex3dfem_LDFLAGS = $(AM_LDFLAGS) $(GMP_LDFLAGS)
testopb1simplex3dfem_LDADD = $(GMP_LIBS) $(LDADD)
TESTS += testopb1simplex3dfem

check_PROGRAMS += testopb2simplex3dfem
testopb2simplex3dfem_SOURCES = testfemwithgfs.cc
testopb2simplex3dfem_CPPFLAGS = $(AM_CPPFLAGS) $(GMP_CPPFLAGS) -DFEM_DIM=3 -DFEM_SIMPLEX -DUSE_OPB_FEM_FACTORY -DFEM_FACTORY=OPBFEMFactory -DFEM_FACTORY_ORDER=2
testopb2simplex3dfem_LDFLAGS = $(AM_LDFLAGS) $(GMP_LDFLAGS)
testopb2simplex3dfem_LDADD = $(GMP_LIBS) $(LDADD)
TESTS += testopb2simplex3dfem

check_PROGRAMS += testopb3simplex3dfem
testopb3simplex3dfem_SOURCES = testfemwithgfs.cc
testopb3simplex3dfem_CPPFLAGS = $(AM_CPPFLAGS) $(GMP_CPPFLAGS) -DFEM_DIM=3 -DFEM_SIMPLEX -DUSE_OPB_FEM_FACTORY -DFEM_FACTORY=OPBFEMFactory -DFEM_FACTORY_ORDER=2
testopb3simplex3dfem_LDFLAGS = $(AM_LDFLAGS) $(GMP_LDFLAGS)
testopb3simplex3dfem_LDADD = $(GMP_LIBS) $(LDADD)
TESTS += testopb3simplex3dfem



noinst_HEADERS += pkfem.hh

check_PROGRAMS += testp0simplex2dfem
testp0simplex2dfem_SOURCES = testfemwithgfs.cc
testp0simplex2dfem_CPPFLAGS = $(AM_CPPFLAGS) -DFEM_DIM=2 -DFEM_SIMPLEX -DUSE_PK_FEM_FACTORY -DFEM_FACTORY=PKFEMFactory -DFEM_FACTORY_ORDER=0
TESTS += testp0simplex2dfem

check_PROGRAMS += testp1simplex2dfem
testp1simplex2dfem_SOURCES = testfemwithgfs.cc
testp1simplex2dfem_CPPFLAGS = $(AM_CPPFLAGS) -DFEM_DIM=2 -DFEM_SIMPLEX -DUSE_PK_FEM_FACTORY -DFEM_FACTORY=PKFEMFactory -DFEM_FACTORY_ORDER=1
TESTS += testp1simplex2dfem

check_PROGRAMS += testp2simplex2dfem
testp2simplex2dfem_SOURCES = testfemwithgfs.cc
testp2simplex2dfem_CPPFLAGS = $(AM_CPPFLAGS) -DFEM_DIM=2 -DFEM_SIMPLEX -DUSE_PK_FEM_FACTORY -DFEM_FACTORY=PKFEMFactory -DFEM_FACTORY_ORDER=2
TESTS += testp2simplex2dfem

check_PROGRAMS += testp3simplex2dfem
testp3simplex2dfem_SOURCES = testfemwithgfs.cc
testp3simplex2dfem_CPPFLAGS = $(AM_CPPFLAGS) -DFEM_DIM=2 -DFEM_SIMPLEX -DUSE_PK_FEM_FACTORY -DFEM_FACTORY=PKFEMFactory -DFEM_FACTORY_ORDER=3
TESTS += testp3simplex2dfem


check_PROGRAMS += testp0simplex3dfem
testp0simplex3dfem_SOURCES = testfemwithgfs.cc
testp0simplex3dfem_CPPFLAGS = $(AM_CPPFLAGS) -DFEM_DIM=3 -DFEM_SIMPLEX -DUSE_PK_FEM_FACTORY -DFEM_FACTORY=PKFEMFactory -DFEM_FACTORY_ORDER=0
TESTS += testp0simplex3dfem

check_PROGRAMS += testp1simplex3dfem
testp1simplex3dfem_SOURCES = testfemwithgfs.cc
testp1simplex3dfem_CPPFLAGS = $(AM_CPPFLAGS) -DFEM_DIM=3 -DFEM_SIMPLEX -DUSE_PK_FEM_FACTORY -DFEM_FACTORY=PKFEMFactory -DFEM_FACTORY_ORDER=1
TESTS += testp1simplex3dfem

check_PROGRAMS += testp2simplex3dfem
testp2simplex3dfem_SOURCES = testfemwithgfs.cc
testp2simplex3dfem_CPPFLAGS = $(AM_CPPFLAGS) -DFEM_DIM=3 -DFEM_SIMPLEX -DUSE_PK_FEM_FACTORY -DFEM_FACTORY=PKFEMFactory -DFEM_FACTORY_ORDER=2
TESTS += testp2simplex3dfem

check_PROGRAMS += testp3simplex3dfem
testp3simplex3dfem_SOURCES = testfemwithgfs.cc
testp3simplex3dfem_CPPFLAGS = $(AM_CPPFLAGS) -DFEM_DIM=3 -DFEM_SIMPLEX -DUSE_PK_FEM_FACTORY -DFEM_FACTORY=PKFEMFactory -DFEM_FACTORY_ORDER=3
TESTS += testp3simplex3dfem


noinst_HEADERS += rannacherturekfem.hh

check_PROGRAMS += testrannacherturekcube2dfem
testrannacherturekcube2dfem_SOURCES = testfemwithgfs.cc
testrannacherturekcube2dfem_CPPFLAGS = $(AM_CPPFLAGS) -DFEM_DIM=2 -DFEM_CUBE -DUSE_RANNACHER_TUREK_FEM_FACTORY -DFEM_FACTORY=RannacherTurekFEMFactory
TESTS += testrannacherturekcube2dfem

check_PROGRAMS += testrannacherturekcube3dfem
testrannacherturekcube3dfem_SOURCES = testfemwithgfs.cc
testrannacherturekcube3dfem_CPPFLAGS = $(AM_CPPFLAGS) -DFEM_DIM=3 -DFEM_CUBE -DUSE_RANNACHER_TUREK_FEM_FACTORY -DFEM_FACTORY=RannacherTurekFEMFactory
TESTS += testrannacherturekcube2dfem


include $(top_srcdir)/am/global-rules

DISTCHECK_CONFIGURE_FLAGS = --with-dune=$(DUNEROOT) CXX="$(CXX)" CC="$(CC)"

EXTRA_DIST = CMakeLists.txt grids


==> anc/xt-super/dune-pdelab/dune/pdelab/test/fem/opbfem.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#include <dune/pdelab/finiteelementmap/opbfem.hh>

#ifdef USE_OPB_FEM_FACTORY

struct OPBFEMFactory
{

  template<typename GV, typename DF, typename RF, Dune::GeometryType::BasicType basic_type>
  struct FEM
  {

#if HAVE_GMP
    typedef Dune::GMPField<512> CFT;
#else
#warning Testing OPBLocalFiniteElementMap without GMP!
    typedef double CFT;
#endif

    typedef Dune::PDELab::OPBLocalFiniteElementMap<DF,RF,FEM_FACTORY_ORDER,GV::dimension,basic_type,CFT> type;
    typedef std::shared_ptr<type> pointer;
  };

  template<typename GV, typename DF, typename RF, Dune::GeometryType::BasicType basic_type>
  static typename FEM<GV,DF,RF,basic_type>::pointer create(const GV& gv)
  {
#if !HAVE_GMP
    std::cerr << "Warning: Testing OPBLocalFiniteElementMap without GMP!" << std::endl;
#endif
    return Dune::make_shared<typename FEM<GV,DF,RF,basic_type>::type>();
  }

};

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/test/fem/pkfem.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#include <dune/pdelab/finiteelementmap/pkfem.hh>

#ifdef USE_PK_FEM_FACTORY

struct PKFEMFactory
{

  template<typename GV, typename DF, typename RF, Dune::GeometryType::BasicType basic_type>
  struct FEM
  {
    typedef Dune::PDELab::PkLocalFiniteElementMap<GV,DF,RF,FEM_FACTORY_ORDER> type;
    typedef std::shared_ptr<type> pointer;
  };

  template<typename GV, typename DF, typename RF, Dune::GeometryType::BasicType basic_type>
  static typename FEM<GV,DF,RF,basic_type>::pointer create(const GV& gv)
  {
    return Dune::make_shared<typename FEM<GV,DF,RF,basic_type>::type>(gv);
  }

};

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/test/fem/rannacherturekfem.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#include <dune/pdelab/finiteelementmap/rannacherturekfem.hh>

#ifdef USE_RANNACHER_TUREK_FEM_FACTORY

struct RannacherTurekFEMFactory
{

  template<typename GV, typename DF, typename RF, Dune::GeometryType::BasicType basic_type>
  struct FEM
  {
    typedef Dune::PDELab::RannacherTurekLocalFiniteElementMap<DF,RF,GV::dimension> type;
    typedef std::shared_ptr<type> pointer;
  };

  template<typename GV, typename DF, typename RF, Dune::GeometryType::BasicType basic_type>
  static typename FEM<GV,DF,RF,basic_type>::pointer create(const GV& gv)
  {
    return Dune::make_shared<typename FEM<GV,DF,RF,basic_type>::type>();
  }

};

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/test/fem/rtbdmfem.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#include <dune/pdelab/finiteelementmap/brezzidouglasmarinifem.hh>
#include <dune/pdelab/finiteelementmap/raviartthomasfem.hh>

#ifdef USE_RT_BDM_FEM_FACTORY

struct RTBDMFEMFactory
{

  template<typename GV, typename DF, typename RF, Dune::GeometryType::BasicType basic_type>
  struct FEM
  {
    typedef FEM_FACTORY_FEM_CLASS<GV,DF,RF,FEM_FACTORY_ORDER,basic_type> type;
    typedef std::shared_ptr<type> pointer;
  };

  template<typename GV, typename DF, typename RF, Dune::GeometryType::BasicType basic_type>
  static typename FEM<GV,DF,RF,basic_type>::pointer create(const GV& gv)
  {
    return Dune::make_shared<typename FEM<GV,DF,RF,basic_type>::type>(gv);
  }

};

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/test/fem/testfemwithgfs.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <iostream>

#include <dune/common/exceptions.hh>
#include <dune/common/parallel/mpihelper.hh>
#include <dune/common/fvector.hh>
#include <dune/common/typetraits.hh>
#include <dune/grid/yaspgrid.hh>
#include <dune/pdelab/gridfunctionspace/gridfunctionspace.hh>
#include <dune/pdelab/test/gridexamples.hh>


// Include snippets for the different FEMs

#include "rtbdmfem.hh"
#include "opbfem.hh"
#include "pkfem.hh"
#include "rannacherturekfem.hh"


// Run unit tests for given FEM
template<typename FEM, typename GV, typename Constraints, typename VBE>
void test_fem(const FEM& fem, GV gv, const Constraints& constraints, const VBE& vbe)
{

  typedef Dune::PDELab::GridFunctionSpace<
    GV,
    FEM,
    Constraints,
    VBE
    > GFS;

  GFS gfs(gv,fem,constraints,vbe);

  std::cout << gfs.ordering().size() << std::endl;

}


template<typename RF, typename Constraints, typename VBE>
void test_2d_cube(const Constraints& constraints, const VBE& vbe)
{

  // make grid
  Dune::FieldVector<double,2> L(1.0);
  Dune::array<int,2> N;
  std::fill(N.begin(),N.end(),1);
  Dune::YaspGrid<2> grid(L,N);
  grid.globalRefine(3);

  // get view
  typedef Dune::YaspGrid<2>::LeafGridView GV;
  const GV& gv=grid.leafGridView();

  typedef GV::Grid::ctype DF;

  typedef typename FEM_FACTORY::template FEM<GV,DF,RF,Dune::GeometryType::cube>::pointer PFEM;

  PFEM pfem = FEM_FACTORY::template create<GV,DF,RF,Dune::GeometryType::cube>(gv);

  test_fem(*pfem,gv,constraints,vbe);

}


template<typename RF, typename Constraints, typename VBE>
void test_3d_cube(const Constraints& constraints, const VBE& vbe)
{

  // make grid
  Dune::FieldVector<double,3> L(1.0);
  Dune::array<int,3> N;
  std::fill(N.begin(),N.end(),1);

  Dune::YaspGrid<3> grid(L,N);
  grid.globalRefine(3);

  // get view
  typedef Dune::YaspGrid<3>::LeafGridView GV;
  const GV& gv=grid.leafGridView();

  typedef GV::Grid::ctype DF;

  typedef typename FEM_FACTORY::template FEM<GV,DF,RF,Dune::GeometryType::cube>::pointer PFEM;

  PFEM pfem = FEM_FACTORY::template create<GV,DF,RF,Dune::GeometryType::cube>(gv);

  test_fem(*pfem,gv,constraints,vbe);

}


template<typename RF, typename Constraints, typename VBE>
void test_2d_simplex(const Constraints& constraints, const VBE& vbe)
{

#if HAVE_DUNE_ALUGRID

    {
      // make grid
      typedef Dune::ALUGrid<2,2,Dune::simplex,Dune::nonconforming> Grid;
      std::shared_ptr<Grid> gridptr = TriangulatedUnitSquareMaker<Grid>::create();
      Grid& grid = *gridptr;
      grid.globalRefine(3);

      // get view
      typedef Grid::LeafGridView GV;
      const GV& gv=grid.leafGridView();

      typedef GV::Grid::ctype DF;

      typedef typename FEM_FACTORY::template FEM<GV,DF,RF,Dune::GeometryType::simplex>::pointer PFEM;

      PFEM pfem = FEM_FACTORY::template create<GV,DF,RF,Dune::GeometryType::simplex>(gv);

      test_fem(*pfem,gv,constraints,vbe);
    }

#elif HAVE_UG

    {
      // make grid
      typedef Dune::UGGrid<2> Grid;
      std::shared_ptr<Grid> gridptr = TriangulatedUnitSquareMaker<Grid>::create();
      Grid& grid = *gridptr;
      grid.globalRefine(3);

      // get view
      typedef Grid::LeafGridView GV;
      const GV& gv=grid.leafGridView();

      typedef GV::Grid::ctype DF;

      typedef typename FEM_FACTORY::template FEM<GV,DF,RF,Dune::GeometryType::simplex>::pointer PFEM;

      PFEM pfem = FEM_FACTORY::template create<GV,DF,RF,Dune::GeometryType::simplex>(gv);

      test_fem(*pfem,gv,constraints,vbe);
    }

#else

#warning Could not find supported 2D simplex grid, 2D simplex tests will be skipped.
    std::cerr << "Warning: 2D simplex tests were skipped." << std::endl;

#endif

}


template<typename RF, typename Constraints, typename VBE>
void test_3d_simplex(const Constraints& constraints, const VBE& vbe)
{

#if HAVE_DUNE_ALUGRID

    {
      // make grid
      typedef Dune::ALUGrid<3,3,Dune::simplex,Dune::nonconforming> Grid;
      std::shared_ptr<Grid> gridptr = TriangulatedUnitCubeMaker<Grid>::create();
      Grid& grid = *gridptr;
      grid.globalRefine(3);

      // get view
      typedef Grid::LeafGridView GV;
      const GV& gv=grid.leafGridView();

      typedef GV::Grid::ctype DF;

      typedef typename FEM_FACTORY::template FEM<GV,DF,RF,Dune::GeometryType::simplex>::pointer PFEM;

      PFEM pfem = FEM_FACTORY::template create<GV,DF,RF,Dune::GeometryType::simplex>(gv);

      test_fem(*pfem,gv,constraints,vbe);
    }

#elif HAVE_UG

    {
      // make grid
      typedef Dune::UGGrid<3> Grid;
      std::shared_ptr<Grid> gridptr = TriangulatedUnitCubeMaker<Grid>::create();
      Grid& grid = *gridptr;
      grid.globalRefine(3);

      // get view
      typedef Grid::LeafGridView GV;
      const GV& gv=grid.leafGridView();

      typedef GV::Grid::ctype DF;

      typedef typename FEM_FACTORY::template FEM<GV,DF,RF,Dune::GeometryType::simplex>::pointer PFEM;

      PFEM pfem = FEM_FACTORY::template create<GV,DF,RF,Dune::GeometryType::simplex>(gv);

      test_fem(*pfem,gv,constraints,vbe);
    }

#else

#warning Could not find supported 3D simplex grid, 3D simplex tests will be skipped.
    std::cerr << "Warning: 3D simplex tests were skipped." << std::endl;

#endif

}


int main(int argc, char** argv)
{
  try{

    Dune::MPIHelper::instance(argc,argv);

    typedef Dune::PDELab::NoConstraints Constraints;
    Constraints constraints;

    typedef Dune::PDELab::istl::VectorBackend<> VBE;
    VBE vbe;

    typedef double RF;

#if FEM_DIM == 1

#ifdef FEM_CUBE
    test_1d_cube<RF>(constraints,vbe);
#endif

#ifdef FEM_SIMPLEX
    test_1d_simplex<RF>(constraints,vbe);
#endif

#elif FEM_DIM == 2

#ifdef FEM_CUBE
    test_2d_cube<RF>(constraints,vbe);
#endif

#ifdef FEM_SIMPLEX
    test_2d_simplex<RF>(constraints,vbe);
#endif

#elif FEM_DIM == 3

#ifdef FEM_CUBE
    test_3d_cube<RF>(constraints,vbe);
#endif

#ifdef FEM_SIMPLEX
    test_3d_simplex<RF>(constraints,vbe);
#endif

#endif

    // test passed
    return 0;
  }
  catch (Dune::Exception &e){
    std::cerr << "Dune reported error: " << e << std::endl;
    return 1;
  }
  catch (...){
    std::cerr << "Unknown exception thrown!" << std::endl;
    return 1;
  }
}


==> anc/xt-super/dune-pdelab/dune/pdelab/test/fmt.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:
#ifndef DUNE_PDELAB_FMT_HH
#define DUNE_PDELAB_FMT_HH

#include <sstream>
#include <string>
#include <utility>
#include <vector>

#include <dune/common/fvector.hh>

template<typename T, int n>
std::string fmt(const Dune::FieldVector<T, n>& v) {
  std::ostringstream s;
  s << "(";
  if(n > 0)
    s << v[0];
  for(unsigned i = 1; i < n; ++i)
    s << ", " << v[i];
  s << ")";
  return s.str();
}

template<typename U, typename V>
std::string fmt(const std::pair<U, V>& p) {
  std::ostringstream s;
  s << "("<< p.first << ", " << p.second << ")";
  return s.str();
}

template<typename T>
std::string fmt(const std::vector<T> &v) {
  std::ostringstream s;
  s << "(";
  if(v.size() > 0)
    s << v[0];
  for(unsigned i = 1; i < v.size(); ++i)
    s << ", " << v[i];
  s << ")";
  return s.str();
}

#endif // DUNE_PDELAB_FMT_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/test/gnuplotgraph.hh <==
#ifndef DUNE_PDELAB_TEST_GNUPLOTGRAPH_HH
#define DUNE_PDELAB_TEST_GNUPLOTGRAPH_HH

#include <cstdlib>
#include <fstream>
#include <string>
#include <sstream>

class GnuplotGraph
{
public:
  GnuplotGraph(const std::string &prefix)
    : mode(command)
    , filename(prefix+".gnuplot")
    , stream(filename.c_str())
    , datname_(prefix+".dat")
  {}

  void addCommand(const std::string &cmd)
  {
    commandMode();
    stream << cmd << std::endl;
  }

  void addPlot(const std::string &plotstuff)
  {
    plotMode();
    stream << plotDelim << plotstuff;
    plotDelim = ", \\\n     ";
  }

  ~GnuplotGraph()
  {
    commandMode();
    stream.close();
    datstream.close();
    std::ostringstream command;
    command << "gnuplot " << filename;
    std::system(command.str().c_str());
  }

  const std::string &datname() const {
    return datname_;
  }

  std::ostream &dat() {
    if(!datstream.is_open())
      datstream.open(datname_.c_str());
    return datstream;
  }

private:
  void commandMode()
  {
    switch(mode) {
    case command:
      break;
    case plot:
      stream << std::endl;
      break;
    }
    mode = command;
  }
  
  void plotMode()
  {
    switch(mode) {
    case command:
      plotDelim = "plot \\\n     ";
      break;
    case plot:
      break;
    }
    mode = plot;
  }

  enum Mode { command, plot };

  Mode mode;
  std::string filename;
  std::ofstream stream;
  std::string datname_;
  std::ofstream datstream;
  std::string plotDelim;
};
  
#endif // DUNE_PDELAB_TEST_GNUPLOTGRAPH_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/test/gridexamples.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_GRIDEXAMPLES_HH
#define DUNE_PDELAB_GRIDEXAMPLES_HH

#include <memory>
#include <vector>

#include <dune/common/fvector.hh>

#include <dune/geometry/type.hh>

#include<dune/grid/yaspgrid.hh>
#include<dune/grid/common/gridfactory.hh>
#if HAVE_ALBERTA
#include<dune/grid/albertagrid.hh>
#include <dune/grid/albertagrid/dgfparser.hh>
#include <dune/grid/albertagrid/gridfactory.hh>
#endif
#if HAVE_UG
#include <dune/grid/uggrid/uggridfactory.hh>
#endif
#if HAVE_DUNE_ALUGRID
#include <dune/alugrid/grid.hh>
#endif

class YaspUnitSquare : public Dune::YaspGrid<2>
{
public:

  YaspUnitSquare () : Dune::YaspGrid<2>(Dune::FieldVector<double,2>(1.0),
                                        Dune::fill_array<int,2>(1),
                                        std::bitset<2>(false),
                                        0)
  {}
};

#if HAVE_DUNE_ALUGRID
class ALUUnitSquare : public Dune::ALUGrid<2,2,Dune::simplex,Dune::nonconforming>
{
public:
  ALUUnitSquare () : Dune::ALUGrid<2,2,Dune::simplex,Dune::nonconforming>(GRIDSDIR "/2dsimplex.alu") {}
};

#endif //HAVE_DUNE_ALUGRID


#if HAVE_ALBERTA
#  if ALBERTA_DIM == 2
class AlbertaLDomain : public Dune::AlbertaGrid<2,2>
{
public:
  AlbertaLDomain () : Dune::AlbertaGrid<2,2>(GRIDSDIR "/ldomain.al") {}
};

class AlbertaUnitSquare : public Dune::AlbertaGrid<2,2>
{
public:
  AlbertaUnitSquare () : Dune::AlbertaGrid<2,2>(GRIDSDIR "/2dgrid.al") {}
};

class AlbertaReentrantCorner : public Dune::GridPtr<Dune::AlbertaGrid<2,2> >
{
public:
  AlbertaReentrantCorner()
    : Dune::GridPtr<Dune::AlbertaGrid<2,2> >(GRIDSDIR "/2dreentrantcorner.dgf")
  { }
};
#  endif //ALBERTA_DIM == 2
#endif //HAVE_ALBERTA

template<typename Grid>
class TriangulatedLDomainMaker {
  static_assert(Grid::dimension == 2, "Dimension of grid must be 2");
  static_assert(Grid::dimensionworld == 2, "Dimension of world must be 2");
public:
  static std::shared_ptr<Grid> create() {
    Dune::GridFactory<Grid> gf;

    Dune::FieldVector<typename Grid::ctype, 2> pos;
	pos[0] =-1.0;  pos[1] =-1.0; gf.insertVertex(pos);
	pos[0] = 0.0;  pos[1] =-1.0; gf.insertVertex(pos);
	pos[0] =-1.0;  pos[1] = 0.0; gf.insertVertex(pos);
	pos[0] = 0.0;  pos[1] = 0.0; gf.insertVertex(pos);
	pos[0] = 1.0;  pos[1] = 0.0; gf.insertVertex(pos);
	pos[0] =-1.0;  pos[1] = 1.0; gf.insertVertex(pos);
	pos[0] = 0.0;  pos[1] = 1.0; gf.insertVertex(pos);
	pos[0] = 1.0;  pos[1] = 1.0; gf.insertVertex(pos);

    Dune::GeometryType type; type.makeTriangle();
	std::vector<unsigned int> vid(3);
	vid[0] = 0;  vid[1] = 1;  vid[2] = 2; gf.insertElement(type, vid);
	vid[0] = 2;  vid[1] = 1;  vid[2] = 3; gf.insertElement(type, vid);
	vid[0] = 2;  vid[1] = 3;  vid[2] = 5; gf.insertElement(type, vid);
	vid[0] = 5;  vid[1] = 3;  vid[2] = 6; gf.insertElement(type, vid);
	vid[0] = 3;  vid[1] = 4;  vid[2] = 6; gf.insertElement(type, vid);
	vid[0] = 6;  vid[1] = 4;  vid[2] = 7; gf.insertElement(type, vid);

    return std::shared_ptr<Grid>(gf.createGrid());
  }
};

//////////////////////////////////////////////////////////////////////
//
// UnitTriangle
//

template<typename Grid>
class UnitTriangleMaker {
  static_assert(Grid::dimension == 2, "Dimension of grid must be 2");
  static_assert(Grid::dimensionworld == 2, "Dimension of world must be 2");
public:
  static std::shared_ptr<Grid> create() {
    Dune::GridFactory<Grid> gf;
    Dune::FieldVector<typename Grid::ctype, 2> pos;

    pos[0] = 0; pos[1] = 0; gf.insertVertex(pos);
    pos[0] = 1; pos[1] = 0; gf.insertVertex(pos);
    pos[0] = 0; pos[1] = 1; gf.insertVertex(pos);

    Dune::GeometryType type;
    type.makeTriangle();
    std::vector<unsigned int> vid(3);

    vid[0] = 0; vid[1] = 1; vid[2] = 2; gf.insertElement(type, vid);

    return std::shared_ptr<Grid>(gf.createGrid());
  }
};

#if HAVE_DUNE_ALUGRID
template<>
class UnitTriangleMaker<Dune::ALUGrid<2,2,Dune::simplex,Dune::nonconforming> > {
  typedef Dune::ALUGrid<2,2,Dune::simplex,Dune::nonconforming> Grid;
public:
  static std::shared_ptr<Grid> create() {
    return std::shared_ptr<Grid>(new Grid(GRIDSDIR "/2dtriangle.alu"));
  }
};
#endif // HAVE_DUNE_ALUGRID

//////////////////////////////////////////////////////////////////////
//
// TriangulatedUnitSquare
//

template<typename Grid>
class TriangulatedUnitSquareMaker {
  static_assert(Grid::dimension == 2, "Dimension of grid must be 2");
  static_assert(Grid::dimensionworld == 2, "Dimension of world must be 2");
public:
  static std::shared_ptr<Grid> create() {
    Dune::GridFactory<Grid> gf;
    Dune::FieldVector<typename Grid::ctype, 2> pos;

    pos[0] = 0; pos[1] = 0; gf.insertVertex(pos);
    pos[0] = 1; pos[1] = 0; gf.insertVertex(pos);
    pos[0] = 0; pos[1] = 1; gf.insertVertex(pos);
    pos[0] = 1; pos[1] = 1; gf.insertVertex(pos);

    Dune::GeometryType type;
    type.makeTriangle();
    std::vector<unsigned int> vid(3);

    vid[0] = 0; vid[1] = 1; vid[2] = 2; gf.insertElement(type, vid);
    vid[0] = 1; vid[1] = 2; vid[2] = 3; gf.insertElement(type, vid);

    return std::shared_ptr<Grid>(gf.createGrid());
  }
};

#if HAVE_DUNE_ALUGRID
template<>
class TriangulatedUnitSquareMaker<Dune::ALUGrid<2,2,Dune::simplex,Dune::nonconforming> > {
  typedef Dune::ALUGrid<2,2,Dune::simplex,Dune::nonconforming> Grid;
public:
  static std::shared_ptr<Grid> create() {
    return std::shared_ptr<Grid>(new Grid(GRIDSDIR "/2dsimplex.alu"));
  }
};
#endif //HAVE_DUNE_ALUGRID

//////////////////////////////////////////////////////////////////////
//
// UnitTetrahedron
//

template<typename Grid>
class UnitTetrahedronMaker {
  static_assert(Grid::dimension == 3, "Dimension of grid must be 3");
  static_assert(Grid::dimensionworld == 3, "Dimension of world must be 3");
public:
  static std::shared_ptr<Grid> create() {
    Dune::GridFactory<Grid> gf;
    Dune::FieldVector<typename Grid::ctype, 3> pos;

    pos[0] = 0; pos[1] = 0; pos[2] = 0; gf.insertVertex(pos);
    pos[0] = 1; pos[1] = 0; pos[2] = 0; gf.insertVertex(pos);
    pos[0] = 0; pos[1] = 1; pos[2] = 0; gf.insertVertex(pos);
    pos[0] = 0; pos[1] = 0; pos[2] = 1; gf.insertVertex(pos);

    Dune::GeometryType type;
    type.makeTetrahedron();
    std::vector<unsigned int> vid(4);

    vid[0] = 0; vid[1] = 1; vid[2] = 2; vid[3] = 3; gf.insertElement(type, vid);

    return std::shared_ptr<Grid>(gf.createGrid());
  }
};

//////////////////////////////////////////////////////////////////////
//
// TriangulatedUnitCube
//

// Minimal triangulation with 5 tets, does contain unit tet
// AlbertaSimplexGrid<3,3> cannot refine this, see Flyspry#569
template<typename Grid>
class TriangulatedUnitCubeMaker {
  static_assert(Grid::dimension == 3, "Dimension of grid must be 3");
  static_assert(Grid::dimensionworld == 3, "Dimension of world must be 3");
public:
  static std::shared_ptr<Grid> create() {
    Dune::GridFactory<Grid> gf;
    Dune::FieldVector<typename Grid::ctype, 3> pos;

    pos[0] = 0; pos[1] = 0; pos[2] = 0; gf.insertVertex(pos);
    pos[0] = 1; pos[1] = 0; pos[2] = 0; gf.insertVertex(pos);
    pos[0] = 0; pos[1] = 1; pos[2] = 0; gf.insertVertex(pos);
    pos[0] = 1; pos[1] = 1; pos[2] = 0; gf.insertVertex(pos);
    pos[0] = 0; pos[1] = 0; pos[2] = 1; gf.insertVertex(pos);
    pos[0] = 1; pos[1] = 0; pos[2] = 1; gf.insertVertex(pos);
    pos[0] = 0; pos[1] = 1; pos[2] = 1; gf.insertVertex(pos);
    pos[0] = 1; pos[1] = 1; pos[2] = 1; gf.insertVertex(pos);

    Dune::GeometryType type;
    type.makeTetrahedron();
    std::vector<unsigned int> vid(4);

    // tet at vertex 0
    vid[0] = 0; vid[1] = 1; vid[2] = 2; vid[3] = 4; gf.insertElement(type, vid);
    // tet at vertex 3
    vid[0] = 1; vid[1] = 2; vid[2] = 3; vid[3] = 7; gf.insertElement(type, vid);
    // central tet
    vid[0] = 1; vid[1] = 2; vid[2] = 4; vid[3] = 7; gf.insertElement(type, vid);
    // tet at vertex 5
    vid[0] = 1; vid[1] = 4; vid[2] = 5; vid[3] = 7; gf.insertElement(type, vid);
    // tet at vertex 6
    vid[0] = 2; vid[1] = 4; vid[2] = 6; vid[3] = 7; gf.insertElement(type, vid);

    return std::shared_ptr<Grid>(gf.createGrid());
  }
};

#if HAVE_ALBERTA
# if ALBERTA_DIM == 3
#  ifndef ALLOW_ALBERTA_MINIMAL_TRIANGULATED_CUBE
// AlbertaSimplexGrid<3,3> cannot refine the minimal triangulated cube, see
// Flyspry#569.  If you want to use it nevertheless, define
// ALLOW_ALBERTA_MINIMAL_TRIANGULATED_CUBE before including gridexamples.hh.
// specialize the template to make any attempt to use the create() method fail.
template<>
class TriangulatedUnitCubeMaker<Dune::AlbertaGrid<3,3> >
{};
#  endif //ALLOW_ALBERTA_MINIMAL_TRIANGULATED_CUBE
# endif //ALBERTA_DIM == 3
#endif //HAVE_ALBERTA

//////////////////////////////////////////////////////////////////////
//
// KuhnTriangulatedUnitCubeMaker
//

// Kuhn triangulation with 6 tets, does not contain unit tet, all tets have
// (0,7) as a common edge
template<typename Grid>
class KuhnTriangulatedUnitCubeMaker {
  static_assert(Grid::dimension == 3, "Dimension of grid must be 3");
  static_assert(Grid::dimensionworld == 3, "Dimension of world must be 3");
public:
  static std::shared_ptr<Grid> create() {
    Dune::GridFactory<Grid> gf;

    int fake_argc = 0;
    char **fake_argv = NULL;

    if(Dune::MPIHelper::instance(fake_argc, fake_argv).rank() == 0) {
      Dune::FieldVector<typename Grid::ctype, 3> pos;

      pos[0] = 0; pos[1] = 0; pos[2] = 0; gf.insertVertex(pos);
      pos[0] = 1; pos[1] = 0; pos[2] = 0; gf.insertVertex(pos);
      pos[0] = 0; pos[1] = 1; pos[2] = 0; gf.insertVertex(pos);
      pos[0] = 1; pos[1] = 1; pos[2] = 0; gf.insertVertex(pos);
      pos[0] = 0; pos[1] = 0; pos[2] = 1; gf.insertVertex(pos);
      pos[0] = 1; pos[1] = 0; pos[2] = 1; gf.insertVertex(pos);
      pos[0] = 0; pos[1] = 1; pos[2] = 1; gf.insertVertex(pos);
      pos[0] = 1; pos[1] = 1; pos[2] = 1; gf.insertVertex(pos);

      Dune::GeometryType type;
      type.makeTetrahedron();
      std::vector<unsigned int> vid(4);

      vid[0] = 0; vid[1] = 1; vid[2] = 3; vid[3] = 7; gf.insertElement(type, vid);
      vid[0] = 0; vid[1] = 1; vid[2] = 5; vid[3] = 7; gf.insertElement(type, vid);
      vid[0] = 0; vid[1] = 4; vid[2] = 5; vid[3] = 7; gf.insertElement(type, vid);
      vid[0] = 0; vid[1] = 4; vid[2] = 6; vid[3] = 7; gf.insertElement(type, vid);
      vid[0] = 0; vid[1] = 2; vid[2] = 6; vid[3] = 7; gf.insertElement(type, vid);
      vid[0] = 0; vid[1] = 2; vid[2] = 3; vid[3] = 7; gf.insertElement(type, vid);
    }

    std::shared_ptr<Grid> gp(gf.createGrid());
    gp->loadBalance();
    return gp;
  }
};

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/test/grids/2dgrid.al <==
DIM: 2
DIM_OF_WORLD: 2

number of elements: 2
number of vertices: 4

vertex coordinates:
0.0 0.0
1.0 0.0
1.0 1.0
0.0 1.0

element vertices:
2 0 1
0 2 3

element boundaries:
1 1 0
1 1 0





==> anc/xt-super/dune-pdelab/dune/pdelab/test/grids/2dreentrantcorner-generator.py <==
#!/usr/bin/python
"""2dreantrantcorner-generator.py -- generate a mesh for the reentrant corner

SYNOPSIS:
./2dreantrantcorner-generator.py [-s] [-t TRIANGLE_OPTS] NODES OPENING  

PARAMETERS:
-s  Call showme on the generated mesh

NODES Number of nodes on the circumference

OPENING the opening angle in degrees
"""

from math import pi, cos, sin
from os import system, chdir
from shutil import rmtree
from sys import argv, stderr, stdout
from tempfile import mkdtemp


showme = False
triangle_opts = ""
params = []
i = 1
while i < len(argv):
    if argv[i] == "-s":
        showme = True
    elif argv[i] == "-t":
        i+=1
        triangle_opts = argv[i]
    elif argv[i][0:2] == "-t":
        triangle_opts = argv[i][2:]
    elif argv[i][0] == "-":
        print __doc__
        exit(1)
    else:
        params += [argv[i]]
    i+=1

if(len(params) != 2):
    print __doc__
    exit(1)

nodes = int(params[0])
angle = float(params[1])/360*2*pi

dir = mkdtemp()
chdir(dir)
stderr.write("Using Temporary directory %s\n" % dir)

poly = file("mesh.poly", "w")
#First line:  <# of vertices> <dimension (must be 2)> <# of attributes> <# of boundary markers (0 or 1)>
poly.write("%d 2 0 0\n" % (nodes+1))
#Following lines:  <vertex #> <x> <y> [attributes] [boundary marker]
for i in range(nodes):
    used = 2*pi - angle
    piece_angle = used / (nodes-1)
    my_theta = piece_angle * i
    x = cos(my_theta)
    y = sin(my_theta)
    poly.write("%d %.17g %.17g\n" % (i, x, y))
poly.write("%d 0 0\n" % nodes)
#One line:  <# of segments> <# of boundary markers (0 or 1)>
poly.write("%d 0\n" % (nodes+1))
#Following lines:  <segment #> <endpoint> <endpoint> [boundary marker]
for i in range(nodes+1):
    poly.write("%d %g %g\n" % (i, i, (i+1)%(nodes+1)))
#One line:  <# of holes>
poly.write("0\n")
#Following lines:  <hole #> <x> <y>
#Optional line:  <# of regional attributes and/or area constraints>
#Optional following lines:  <region #> <x> <y> <attribute> <max area>
poly.close()

system("triangle -p %s mesh.poly 1>&2" % triangle_opts)

if showme:
    system("showme mesh.1.ele 1>&2")

stdout.write("DGF\n")
stdout.write("%% generated by %s\n" % " ".join(argv))

node = file("mesh.1.node")
nodes = node.readline().split()[0];
stdout.write("Vertex\n")
for i in range(int(nodes)):
    (x, y) = node.readline().split()[1:3]
    stdout.write("%s\t%s\n" % (x, y))
node.close()
stdout.write("#\n")

ele = file("mesh.1.ele")
elems = ele.readline().split()[0]
stdout.write("Simplex\n")
for i in range(int(elems)):
    nodes = ele.readline().split()[1:4]
    stdout.write("\t".join(nodes)+"\n")
ele.close()
stdout.write("#\n")

stdout.write("Boundarydomain\n")
stdout.write("default 1\n")
stdout.write("#\n")

rmtree(dir)


==> anc/xt-super/dune-pdelab/dune/pdelab/test/grids/2dreentrantcorner.dgf <==
DGF
% generated by ./2dreentrantcorner-generator.py -s 50 10 -t-q -a.05
Vertex
1	0
0.99223920660017206	0.12434370464748518
0.96907728622907796	0.24675739769029365
0.93087374864420425	0.36534102436639504
0.87822157337022855	0.47825397862131824
0.8119380057158565	0.58374367223478985
0.73305187182982634	0.68017273777091947
0.64278760968653936	0.76604444311897801
0.54254626386575944	0.8400259231507714
0.43388373911755818	0.90096886790241915
0.31848665025168443	0.9479273461671317
0.19814614319939755	0.98017248784854383
0.074730093586424171	0.99720379718118013
-0.049845885660697295	0.99875692121892234
-0.1736481776669303	0.98480775301220802
-0.29475517441090421	0.95557280578614068
-0.41128710313061156	0.91150585231167314
-0.521435203379498	0.85329088163215572
-0.62348980185873348	0.78183148246802991
-0.71586684925971844	0.69823681808607285
-0.7971325072229225	0.60380441032547738
-0.86602540378443871	0.49999999999999994
-0.92147621187040774	0.38843479627469463
-0.96262424695001214	0.270840468143005
-0.98883082622512852	0.14904226617617428
-0.99968918200081625	0.024930691738072653
-0.99503077536540141	-0.099567846595816925
-0.97492791218182362	-0.22252093395631428
-0.93969262078590843	-0.34202014332566866
-0.88987180881146866	-0.45621065735316291
-0.82623877431599491	-0.56332005806362206
-0.7497812029677341	-0.66168583759685951
-0.66168583759685939	-0.74978120296773421
-0.56332005806362195	-0.82623877431599491
-0.45621065735316318	-0.88987180881146843
-0.34202014332566855	-0.93969262078590843
-0.22252093395631459	-0.97492791218182362
-0.099567846595816342	-0.99503077536540141
0.024930691738072788	-0.99968918200081625
0.14904226617617483	-0.98883082622512852
0.27084046814300511	-0.96262424695001203
0.38843479627469518	-0.92147621187040751
0.50000000000000011	-0.8660254037844386
0.60380441032547716	-0.79713250722292261
0.69823681808607296	-0.71586684925971833
0.78183148246802969	-0.62348980185873371
0.85329088163215583	-0.52143520337949789
0.91150585231167314	-0.41128710313061168
0.95557280578614079	-0.29475517441090388
0.98480775301220802	-0.17364817766693039
0	0
-0.56951768300802863	-0.3383469436692812
-0.62526770617908989	0.21879063316037251
-0.23431098553005647	0.61961875989120196
-0.10689011409080418	-0.65376107949221818
0.73860581475915599	-0.13023613325019778
0.39337127099710717	0.53299914512435931
0.5	0
-0.72601639667689244	-0.11870387807861411
-0.75471336549527912	-0.32927807530390568
-0.65012377913651909	-0.50532700970194144
-0.80499445773164502	0.1732057676706826
-0.55760679039196914	0.47985944423692239
-0.73736204003266348	0.36648811283849897
-0.38475714745595285	0.72799605247186183
0.0091709247948184025	0.73559928837173916
-0.19322100087709282	0.80042611136388464
-0.030788562251440443	-0.82284164902339718
-0.37574189803437918	-0.63246220833827183
-0.23287876037772437	-0.78979984673206227
0.65904537583969047	-0.46146854018520256
0.32742728746095112	-0.6587729429329694
0.53710484397881531	-0.62412715171473587
0.40278700317991878	0.71817751635817428
0.62289812226714347	0.3913928310414847
0.56754735098616016	0.5965788458549699
0.75	0
0.16923612600715776	-0.78654507477348712
-0.2901184870246325	0.27123258772113434
0.20823178803407011	0.77713161269406283
0.76574795256714023	0.24669747001703521
0.035186753179550945	0.36741812922137224
0.49240387650610401	-0.086824088833465193
0.37905253463008748	0.25296928522476497
0.25	0
-0.3959314068850292	-0.049089048939028532
0.17044057896409651	0.19999010106789877
-0.21690128685927626	-0.33492907570075015
0.16661883393058249	0.5533070379130397
-0.15990511668490717	0.42903683663519332
-0.090425848674833845	0.19405380678790754
-0.44184280445353097	0.14371460346653966
-0.39407916022745365	-0.2469148926005364
0.11323258049480614	-0.39941362626369153
-0.18651382115204718	-0.11691054020508497
0.3947569408182664	-0.35464057062234267
0.22874711412961535	-0.14240327113260373
#
Simplex
78	91	85
76	80	57
83	74	56
60	29	30
29	59	28
41	77	40
5	75	74
27	58	26
59	60	51
56	74	75
51	60	68
77	67	39
70	82	95
37	69	36
34	35	69
9	10	73
42	72	71
59	27	28
33	34	68
55	82	70
10	11	79
69	35	36
61	22	23
63	20	21
23	24	61
60	30	31
22	61	63
63	21	22
89	65	53
16	17	64
25	26	58
89	78	90
19	62	18
64	18	62
47	48	55
67	69	37
73	8	9
16	64	15
51	92	58
62	19	20
61	25	58
57	80	83
64	66	15
70	72	45
14	15	66
54	87	68
37	38	67
80	1	2
41	71	77
55	70	47
34	69	68
71	41	42
72	43	44
72	42	43
32	68	60
67	77	54
54	68	69
54	69	67
45	46	70
77	39	40
38	39	67
48	49	55
47	70	46
53	65	66
86	90	50
89	62	78
79	88	73
86	84	83
13	66	65
44	45	72
54	93	87
59	29	60
75	8	73
10	79	73
68	32	33
31	32	60
13	65	12
75	73	56
51	58	59
61	52	63
27	59	58
65	79	12
6	7	75
80	4	74
18	64	17
20	63	62
58	52	61
75	7	8
64	53	66
5	6	75
4	5	74
52	91	62
52	62	63
3	4	80
0	1	76
25	61	24
62	53	64
66	13	14
58	85	91
3	80	2
95	72	70
93	95	96
68	87	92
12	79	11
89	88	65
80	74	83
1	80	76
83	84	57
88	56	73
87	94	92
93	77	71
88	83	56
86	50	84
85	94	90
88	86	83
86	81	90
54	77	93
90	94	50
65	88	79
88	81	86
89	81	88
62	89	53
89	90	81
85	90	78
62	91	78
58	91	52
58	92	85
68	92	51
72	95	71
94	93	50
92	94	85
93	94	87
96	95	82
95	93	71
82	50	96
93	96	50
#
Boundarydomain
default 1
#


==> anc/xt-super/dune-pdelab/dune/pdelab/test/grids/2dsimplex.alu <==
!Triangles
4
0 0 
0 1 
1 0 
1 1 
2
 2  3  0 
 1  0  3 
4
-1 1 0 
-1 0 2 
-1 3 1 
-1 2 3 


==> anc/xt-super/dune-pdelab/dune/pdelab/test/grids/2dtriangle.alu <==
!Triangles
3
0 0
0 1
1 0
1
 1  2  0
3
-1 1 0
-1 0 2
-1 2 1


==> anc/xt-super/dune-pdelab/dune/pdelab/test/grids/3dgrid.al <==
DIM:          3 
DIM_OF_WORLD: 3

number of vertices: 8
number of elements: 6

vertex coordinates:
  0.0  0.0  0.0
  1.0  0.0  0.0
  0.0  0.0  1.0
  1.0  0.0  1.0
  1.0  1.0  0.0
  1.0  1.0  1.0
  0.0  1.0  0.0
  0.0  1.0  1.0

element vertices:
  0    5    4    1
  0    5    3    1
  0    5    3    2
  0    5    4    6
  0    5    7    6
  0    5    7    2

element boundaries:
  1    1    0    0
  1    1    0    0 
  1    1    0    0
  1    1    0    0
  1    1    0    0
  1    1    0    0

element neighbours:
 -1   -1    1    3
 -1   -1    0    2
 -1   -1    5    1
 -1   -1    4    0
 -1   -1    3    5
 -1   -1    2    4


==> anc/xt-super/dune-pdelab/dune/pdelab/test/grids/README.txt <==
2dgrid.al

2dreentrantcorner-generator.py
  Python Skript used to generate 2dreentrantcorner.dgf.

2dreentrantcorner.dgf
  Pie shaped domain with a reentrant corner.

2dsimplex.alu
  ALUGrid<2,2,simplex,nonconforming> Unit cube.

2dtriangle.alu
  ALUGrid<2,2,simplex,nonconforming> Unit triangle.

3dgrid.al

cube.hexa

cube.tetra

ldomain.al


==> anc/xt-super/dune-pdelab/dune/pdelab/test/grids/brick.dgf <==
DGF
% a brick shaped domain with relatively prime edge lengths to avoid degeneration of solutions

Interval
0 0 0
2 3 5
5 8 13
#
simplex 
#
Boundarydomain
default 1
#


==> anc/xt-super/dune-pdelab/dune/pdelab/test/grids/cube.hexa <==
!Hexahedra

8
0.000000  0.000000  0.000000
1.000000  0.000000  0.000000
1.000000  1.000000  0.000000
0.000000  1.000000  0.000000
0.000000  0.000000  1.000000
1.000000  0.000000  1.000000
1.000000  1.000000  1.000000
0.000000  1.000000  1.000000

1
0  1  2  3  4  5  6  7 

6
-2 4 0 3 7 4
-3 4 1 5 6 2
-1 4 0 4 5 1 
-1 4 3 2 6 7
-1 4 0 1 2 3 
-1 4 5 4 7 6 

0 -1
1 -1
2 -1
3 -1
4 -1
5 -1
6 -1
7 -1


==> anc/xt-super/dune-pdelab/dune/pdelab/test/grids/cube.tetra <==
!Tetrahedra
8
0.000000  0.000000  0.000000
1.000000  0.000000  0.000000
0.000000  1.000000  1.000000
0.000000  0.000000  1.000000
0.000000  1.000000  0.000000
1.000000  0.000000  1.000000
1.000000  1.000000  0.000000
1.000000  1.000000  1.000000

6
0  1  2  3
0  2  1  4
1  5  2  3
1  6  4  2
1  6  2  7
1  7  2  5

12
-2  3  3  2  0
-2  3  1  3  0
-1  3  4  1  0
-2  3  2  4  0
-1  3  2  3  5
-2  3  5  3  1
-2  3  4  2  6
-1  3  4  6  1
-2  3  2  7  6
-2  3  6  7  1
-1  3  2  5  7
-2  3  7  5  1

0 -1
1 -1
2 -1
3 -1
4 -1
5 -1
6 -1
7 -1


==> anc/xt-super/dune-pdelab/dune/pdelab/test/grids/cube1045.msh <==
$MeshFormat
2 0 8
$EndMeshFormat
$Nodes
1045
1 0 0 0
2 1 0 0
3 0 1 0
4 1 1 0
5 0 0 1
6 1 0 1
7 0 1 1
8 1 1 1
9 0.1111111111108444 0 0
10 0.2222222222216888 0 0
11 0.3333333333326072 0 0
12 0.4444444444435502 0 0
13 0.5555555555546474 0 0
14 0.6666666666658989 0 0
15 0.7777777777771888 0 0
16 0.8888888888885945 0 0
17 1 0.1111111111108444 0
18 1 0.2222222222216888 0
19 1 0.3333333333326072 0
20 1 0.4444444444435502 0
21 1 0.5555555555546474 0
22 1 0.6666666666658989 0
23 1 0.7777777777771888 0
24 1 0.8888888888885945 0
25 0.888888888889043 1 0
26 0.7777777777780861 1 0
27 0.6666666666673606 1 0
28 0.555555555556712 1 0
29 0.4444444444457551 1 0
30 0.3333333333344899 1 0
31 0.2222222222231475 1 0
32 0.1111111111115738 1 0
33 0 0.888888888889043 0
34 0 0.7777777777780861 0
35 0 0.6666666666673606 0
36 0 0.555555555556712 0
37 0 0.4444444444457551 0
38 0 0.3333333333344899 0
39 0 0.2222222222231475 0
40 0 0.1111111111115738 0
41 0.1111111111108444 0 1
42 0.2222222222216888 0 1
43 0.3333333333326072 0 1
44 0.4444444444435502 0 1
45 0.5555555555546474 0 1
46 0.6666666666658989 0 1
47 0.7777777777771888 0 1
48 0.8888888888885945 0 1
49 1 0.1111111111108444 1
50 1 0.2222222222216888 1
51 1 0.3333333333326072 1
52 1 0.4444444444435502 1
53 1 0.5555555555546474 1
54 1 0.6666666666658989 1
55 1 0.7777777777771888 1
56 1 0.8888888888885945 1
57 0.888888888889043 1 1
58 0.7777777777780861 1 1
59 0.6666666666673606 1 1
60 0.555555555556712 1 1
61 0.4444444444457551 1 1
62 0.3333333333344899 1 1
63 0.2222222222231475 1 1
64 0.1111111111115738 1 1
65 0 0.888888888889043 1
66 0 0.7777777777780861 1
67 0 0.6666666666673606 1
68 0 0.555555555556712 1
69 0 0.4444444444457551 1
70 0 0.3333333333344899 1
71 0 0.2222222222231475 1
72 0 0.1111111111115738 1
73 0 0 0.1111111111108444
74 0 0 0.2222222222216888
75 0 0 0.3333333333326072
76 0 0 0.4444444444435502
77 0 0 0.5555555555546474
78 0 0 0.6666666666658989
79 0 0 0.7777777777771888
80 0 0 0.8888888888885945
81 1 0 0.1111111111108444
82 1 0 0.2222222222216888
83 1 0 0.3333333333326072
84 1 0 0.4444444444435502
85 1 0 0.5555555555546474
86 1 0 0.6666666666658989
87 1 0 0.7777777777771888
88 1 0 0.8888888888885945
89 0 1 0.1111111111108444
90 0 1 0.2222222222216888
91 0 1 0.3333333333326072
92 0 1 0.4444444444435502
93 0 1 0.5555555555546474
94 0 1 0.6666666666658989
95 0 1 0.7777777777771888
96 0 1 0.8888888888885945
97 1 1 0.1111111111108444
98 1 1 0.2222222222216888
99 1 1 0.3333333333326072
100 1 1 0.4444444444435502
101 1 1 0.5555555555546474
102 1 1 0.6666666666658989
103 1 1 0.7777777777771888
104 1 1 0.8888888888885945
105 0.6329822121114453 0.5515141493904655 0
106 0.3755664975186761 0.4015004731707619 0
107 0.4985020570454951 0.7209972672488659 0
108 0.7842373799608925 0.2191934828208488 0
109 0.2349585046935984 0.7274786605050934 0
110 0.2166131849472014 0.1234808130368751 0
111 0.7958964525516974 0.8817235493489277 0
112 0.8992165725270373 0.1682209430438521 0
113 0.1384077944838123 0.09716037532797832 0
114 0.468456631446933 0.6041745375625921 0
115 0.1728491724877784 0.4267279576245183 0
116 0.3056289817798174 0.6172004528652077 0
117 0.5857741209498551 0.3149900612963816 0
118 0.4961346439456109 0.1591044341224252 0
119 0.8169757754190495 0.487960443062684 0
120 0.9088230181662258 0.4223413753698694 0
121 0.66832929592956 0.8548024871771892 0
122 0.5920204935004216 0.1034533178783547 0
123 0.6213070030720217 0.7586777712983506 0
124 0.5763676561292145 0.6364637344498224 0
125 0.7418308959585477 0.4306234135980793 0
126 0.8890631796070437 0.6877225916622466 0
127 0.709410281579947 0.6570949704720801 0
128 0.3751101017481786 0.7208905664152921 0
129 0.2369845412080806 0.864635610283277 0
130 0.8969562559570177 0.2985925952008812 0
131 0.2688747719424356 0.2063305524597508 0
132 0.1116365468826099 0.6413587409512006 0
133 0.06595416408867232 0.2595331820797684 0
134 0.49782325413032 0.9174496642768828 0
135 0.8302517291803069 0.08725258063028914 0
136 0.1548134583068247 0.9056262695982791 0
137 0.08501041618308534 0.83927393986944 0
138 0.8020155927881927 0.7494022006062185 0
139 0.331361498312106 0.4920868268073335 0
140 0.2750248295391565 0.4114960295759252 0
141 0.4558508807401883 0.2882581067156485 0
142 0.1352599155847568 0.5320723096138069 0
143 0.4252545599323018 0.4995220744362534 0
144 0.3925213179212255 0.9124507382044063 0
145 0.238463587995792 0.5198442824631809 0
146 0.1160516612488879 0.3334448265598255 0
147 0.2204519026681925 0.3243425845366278 0
148 0.4035255640620834 0.649731652838771 0
149 0.7192158783857384 0.5264084878491667 0
150 0.6307999894770138 0.4417395794631722 0
151 0.4093465465312754 0.08347513157164095 0
152 0.3366255590574546 0.3005074484265072 0
153 0.8072276411953485 0.369737867101442 0
154 0.5559697538649686 0.835186070923276 0
155 0.2065155396030028 0.6128895469327929 0
156 0.3868454471066484 0.5725431089020315 0
157 0.7179253834589325 0.7812097208402864 0
158 0.4991513874908032 0.4131650344821356 0
159 0.4975689541934454 0.07276801417803791 0
160 0.538835406097952 0.5244298516307402 0
161 0.3284571728274792 0.8296676598488478 0
162 0.7006135681558182 0.3268289175039752 0
163 0.4413147096459662 0.8174190139131379 0
164 0.9244716008495708 0.07458444360352319 0
165 0.1549600817093265 0.220674127629112 0
166 0.3053361096148162 0.1018842872758687 0
167 0.7174609047463267 0.09909808034557005 0
168 0.06914626597287221 0.1610427623212278 0
169 0.903168147179286 0.8188465841400273 0
170 0.6589543495417761 0.2142472207618507 0
171 0.7018993414369842 0.9320362413127041 0
172 0.3786947519719635 0.1899266600953069 0
173 0.5577468977355704 0.2160106281549322 0
174 0.8073475363219709 0.5962139155539972 0
175 0.9127899905877965 0.5482812131040625 0
176 0.6077073112643175 0.923245743948342 0
177 0.9175906977240051 0.9178918044755099 0
178 0.8019591475742885 0.6726084195736356 0
179 0.07575051912472694 0.928523130232805 0
180 0.1055578912177703 0.7392995977449476 0
181 0.1634649623218719 0.8152628156002073 0
182 0.3027037175028845 0.9213508016673062 0
183 0.07069345822023719 0.437596404522518 0
184 0.06373303431350578 0.07386284975215598 0
185 0.6235785133373437 0 0.521296496913323
186 0.3213638306107164 0 0.3058632209859184
187 0.7442164989941734 0 0.7151638628350724
188 0.928789222067898 0 0.1695013188605875
189 0.1685663000914294 0 0.9103244004613025
190 0.3218755536976654 0 0.5221542887518802
191 0.5591618607673275 0 0.2225646555635713
192 0.5689143546793376 0 0.7775276358670382
193 0.1729490167856937 0 0.4593607465941649
194 0.8980598227677571 0 0.4196017921053807
195 0.4992880328901885 0 0.1187363589281005
196 0.5204982342899275 0 0.4476714636696734
197 0.1078991669480721 0 0.5809454470119091
198 0.4864613795780433 0 0.8745047729192322
199 0.110009170939484 0 0.3554134868453821
200 0.3143832902039145 0 0.07825217153532338
201 0.2906375059554828 0 0.8977530316408266
202 0.8826096377417612 0 0.2848194642413791
203 0.9068897021018468 0 0.7327751486263336
204 0.1996546688876322 0 0.1355531611810763
205 0.09195434114814414 0 0.829840685423362
206 0.08216040512126857 0 0.2111369038317484
207 0.8211325188869972 0 0.7734532253300257
208 0.4372075354237029 0 0.2406562897665503
209 0.322773213643698 0 0.4113544160925211
210 0.9098689671724719 0 0.5378683101005634
211 0.4251973389707699 0 0.3700878304847086
212 0.4180967547407489 0 0.6645786361901408
213 0.3076396766451871 0 0.635467390989528
214 0.415048095798941 0 0.4693087720877149
215 0.4428305171975322 0 0.7796497612940231
216 0.3085210405702273 0 0.197189389208044
217 0.227789544598468 0 0.377409333384964
218 0.6120011831266707 0 0.1067546405816161
219 0.395590180478723 0 0.5647890875047005
220 0.2333796452216155 0 0.5528054091729969
221 0.813803032176551 0 0.3986198766986466
222 0.6394829453801989 0 0.3238061583009937
223 0.5372354308149264 0 0.337055741549283
224 0.8903311946251075 0 0.8392097489022839
225 0.2101711122115577 0 0.2663024416245647
226 0.3299766596497077 0 0.7647502479614329
227 0.7526127627975698 0 0.8356298609107886
228 0.2603832163033737 0 0.4646408001276831
229 0.5196396365739174 0 0.6894331942685146
230 0.8334659837434023 0 0.6457384337871134
231 0.7437666957043589 0 0.09176194737376091
232 0.4007688687063166 0 0.1269668418876036
233 0.6073928148792046 0 0.4171040619838385
234 0.5097151347548303 0 0.5735956302339993
235 0.6335014736088028 0 0.8864372492652326
236 0.9276317879115037 0 0.6248407513435604
237 0.1025247345569057 0 0.07630019602061151
238 0.3866725103069091 0 0.888162926254136
239 0.7540544725662591 0 0.3066928014514015
240 0.8308596477580802 0 0.923970571014808
241 0.6749599236288188 0 0.774570073976412
242 0.7081243348096774 0 0.4424988535986461
243 0.6875598642830413 0 0.2042297407408245
244 0.203163303172389 0 0.7825568296301603
245 0.7311028180157232 0 0.9245393718314778
246 0.2010540331344536 0 0.662918983863378
247 0.08218384845112821 0 0.4755950835319672
248 0.09926733250427087 0 0.7133244710825167
249 0.7308326779268292 0 0.5866363819178684
250 0.8156924697661149 0 0.5051606080347031
251 0.07491858388781049 0 0.9284105502102313
252 0.9220159462543563 0 0.9304138417611373
253 0.6245509628421786 0 0.6626033251446038
254 0.823537389467936 0 0.1854268047038959
255 0.880394281986568 0 0.07968588314986981
256 0.2604584181504344 0 0.7114233631111249
257 1 0.6091554372071692 0.4210192613317492
258 1 0.2280755585499881 0.3317625179814627
259 1 0.3486207348246733 0.7156328964365813
260 1 0.1667898901255805 0.8946752305408133
261 1 0.3048077386100623 0.4930846432046547
262 1 0.5758898387571939 0.224313914203763
263 1 0.475250193916062 0.550270906443772
264 1 0.7953362879194718 0.4889232041348094
265 1 0.3743517418273414 0.1017282822476356
266 1 0.417390103301899 0.3490767608313257
267 1 0.09780474058974817 0.5198681783993141
268 1 0.484841700708933 0.8137380788842985
269 1 0.1601887745634335 0.6347689670863493
270 1 0.6582393534199026 0.6480286128513412
271 1 0.1637727834823311 0.7693684057710565
272 1 0.2771562145158697 0.1759638358396073
273 1 0.7551706817994749 0.1156466176013864
274 1 0.7425012864938777 0.3061239459199667
275 1 0.2854771332004 0.8943923208286785
276 1 0.1236956679541126 0.328919478032585
277 1 0.853327136547031 0.6937431285203435
278 1 0.07754328587941905 0.8311039849458962
279 1 0.871211136396386 0.1028275749710253
280 1 0.1879578612708682 0.1291379020915774
281 1 0.2397941686066828 0.8158019938776239
282 1 0.798673163542581 0.7832188596421478
283 1 0.5646826017361835 0.1026147350032604
284 1 0.4474054274581939 0.4520709082472733
285 1 0.408776197554273 0.6269000246035662
286 1 0.8747671907993306 0.8903161338976122
287 1 0.3585739696635459 0.4284396461656819
288 1 0.9010897072771336 0.5212563323445597
289 1 0.4552456262112152 0.7224612490764732
290 1 0.8317453332026599 0.5968589051163172
291 1 0.3090079847648664 0.5985323553334992
292 1 0.5169210936899207 0.3862999952676346
293 1 0.3996467029157612 0.7840598863059641
294 1 0.3841395216489865 0.2420016336844887
295 1 0.5883354215588884 0.3243311399802825
296 1 0.7018526948180052 0.4547584150853969
297 1 0.5750918182865615 0.5915728444401935
298 1 0.3850542815630471 0.5247630825168043
299 1 0.9196930744150144 0.6279652198486964
300 1 0.7651051185584986 0.3966801971741079
301 1 0.7302212706481642 0.2159573052062962
302 1 0.6381621041234263 0.5227684073305975
303 1 0.2700224730296696 0.4131790875930014
304 1 0.6586955652973558 0.2682454189765699
305 1 0.4975583096761915 0.2839082930811854
306 1 0.2519499426892792 0.7044601173704663
307 1 0.5436643457802223 0.4873337205102033
308 1 0.4998918295990559 0.645552190707083
309 1 0.6776075873222992 0.3618597297446788
310 1 0.8550251815232367 0.321384274552132
311 1 0.3199513064142538 0.7958165274041705
312 1 0.6575288137620318 0.1531256430780249
313 1 0.1700288521076739 0.4253602935793463
314 1 0.3257017156853748 0.3357580900699499
315 1 0.7545108741283896 0.6779925091008437
316 1 0.4759314011699205 0.1723305237443763
317 1 0.734101499164177 0.5616562031951308
318 1 0.07914148611318057 0.7114691622534274
319 1 0.8860927158797235 0.4176702976636277
320 1 0.6195404558523286 0.8363425911551464
321 1 0.7165557431006635 0.8143973789227137
322 1 0.5092938834852402 0.9102182363076129
323 1 0.6296174311343746 0.9200279094153077
324 1 0.9210966535770532 0.7613390174113613
325 1 0.1970185883392523 0.2359577342602388
326 1 0.2226846665548476 0.522575668893675
327 1 0.8107442471597262 0.2173364005060203
328 1 0.5634042204245689 0.7203064160563312
329 1 0.09850283964579237 0.07628611067592252
330 1 0.939903257696139 0.9451874517274026
331 1 0.3972171617901147 0.8842052346074815
332 1 0.2837161136996194 0.2615445508001609
333 1 0.08340984293240403 0.2093372353366333
334 1 0.231886558618451 0.612963709377586
335 1 0.6851539684114057 0.7467143946214206
336 1 0.921451914705421 0.2201433400235037
337 1 0.06808972510692501 0.6186065655324089
338 1 0.7262283469817666 0.8920432675761326
339 1 0.2790042746336751 0.08136600403576406
340 1 0.4829931489463286 0.07533470819905445
341 1 0.07830585213030691 0.4103851455574805
342 1 0.0710888574231688 0.9229336208750608
343 1 0.9400250063212451 0.05348467152046742
344 0.4730446686452329 1 0.6161334100714938
345 0.3061097623919221 1 0.3505915003018
346 0.7121738361480601 1 0.368178168082022
347 0.2283439875385389 1 0.7257068368098231
348 0.7874036690272442 1 0.8059251960450841
349 0.7821239606958157 1 0.160036713097629
350 0.1473019883694272 1 0.2077002577735808
351 0.1745081437891702 1 0.9204522078653632
352 0.1037121849064808 1 0.1173667895114893
353 0.8350248981500427 1 0.08659982091495196
354 0.237381790661199 1 0.5470397274153204
355 0.7885651936851962 1 0.5864209953855494
356 0.5145376292667817 1 0.3545172287015761
357 0.4195352690989274 1 0.1630673808319881
358 0.6667170358366764 1 0.193602435624677
359 0.4306751482394082 1 0.8222615279859827
360 0.6159502631369842 1 0.9123703374606166
361 0.1170792374302595 1 0.51510549784333
362 0.8958299132564322 1 0.643454970331249
363 0.3348306576399632 1 0.8683652520535616
364 0.5672829933891307 1 0.5409830283742184
365 0.8690161136142239 1 0.4796368549860999
366 0.631645445121132 1 0.7461785711030253
367 0.3542325544525596 1 0.6758312457991601
368 0.1234537771901332 1 0.2975667486257018
369 0.8921843550362665 1 0.3500067064367063
370 0.09917906999259146 1 0.6978668562521314
371 0.2152317412045333 1 0.1528985182776687
372 0.7250220541842386 1 0.09063484838087123
373 0.7761739958972871 1 0.2782265688940212
374 0.8992051192300352 1 0.2184431098756291
375 0.2254414338963009 1 0.2601218722636388
376 0.7159693179465617 1 0.888235516796289
377 0.5291714194330849 1 0.1864892653937275
378 0.796745248533051 1 0.7100845966913149
379 0.4068725589075931 1 0.344193913254776
380 0.595211718873725 1 0.09393244487903751
381 0.6149427405400933 1 0.3615487686489007
382 0.7481634353121677 1 0.4667998024007569
383 0.418738539891769 1 0.9272824079597324
384 0.8597351309739256 1 0.8995873871617722
385 0.6950756254933924 1 0.6740490142156542
386 0.1732798663427839 1 0.6148067670806827
387 0.4653524411248705 1 0.4192203033356571
388 0.6434169304896288 1 0.4534406208510935
389 0.6699068763758135 1 0.2950891904081797
390 0.2448058609510828 1 0.4533858135059942
391 0.4662915638633107 1 0.2609467541252346
392 0.5726862024233614 1 0.6612004386659863
393 0.5769278775526268 1 0.2753656071503826
394 0.471131004281623 1 0.08478543575673182
395 0.133864307986619 1 0.8182573407330768
396 0.5500105410521896 1 0.4442952041465686
397 0.3737986961445556 1 0.4348848312945086
398 0.6691983967988128 1 0.5638156499822098
399 0.2062934537468617 1 0.3560695923318155
400 0.6273218671279729 1 0.8212478892558761
401 0.3317642782348744 1 0.2281490660701063
402 0.7097133415323534 1 0.7665536980543849
403 0.5384107356616138 1 0.7714691534169512
404 0.3862372364737459 1 0.5899078055187186
405 0.5311086849357434 1 0.8757718860131933
406 0.3365073267043504 1 0.5253086624887966
407 0.4503191290762965 1 0.5101047493185659
408 0.7995423472016011 1 0.3885696201599212
409 0.1170538904344059 1 0.3984741901103128
410 0.8891771309105905 1 0.5687744395986165
411 0.284257405779072 1 0.6156569143541143
412 0.2455990910436266 1 0.8432959212496565
413 0.4448259705055939 1 0.7226126330568391
414 0.9036618187320234 1 0.7696176639581408
415 0.3256431275713983 1 0.0858874644664072
416 0.3397512349032817 1 0.7763455694925039
417 0.07790763475312698 1 0.610000268679338
418 0.289207085324822 1 0.9272260512756872
419 0.1967848981040444 1 0.07207986164122027
420 0.05370582400451365 1 0.05711947515558342
421 0.9246237812538242 1 0.0832308083802851
422 0.9371560049657421 1 0.9471190690125917
423 0.06991392714789384 1 0.9008960358773704
424 0 0.554362390899923 0.3871128240099397
425 0 0.8268959435629407 0.3150793650788329
426 0 0.3241304975382486 0.7054833320151657
427 0 0.7138813866084498 0.7537880894468479
428 0 0.1662318364866577 0.8963024115463334
429 0 0.08379966428943068 0.1525744931777015
430 0 0.8055605496802999 0.4270378080187132
431 0 0.2278844321493955 0.4907789848952948
432 0 0.7116717847200851 0.1914320082410634
433 0 0.5422029092649769 0.704622773608604
434 0 0.460539847322974 0.5233853603631945
435 0 0.6635965533548064 0.539346477641136
436 0 0.5316688411225804 0.1965463825875871
437 0 0.100417043405858 0.5023502164738874
438 0 0.3867938139825111 0.3423917562399529
439 0 0.9165315963105609 0.4923226340142013
440 0 0.3244029058617611 0.1649337398618952
441 0 0.7300724400166517 0.3115449173045885
442 0 0.09147389092334675 0.3932989679665314
443 0 0.2872153866831065 0.8989979658798357
444 0 0.7707052347931632 0.1086028822279172
445 0 0.2460388555312097 0.8044836280116572
446 0 0.8178488927040616 0.8344010383787013
447 0 0.9092593199652795 0.2744175018937431
448 0 0.9112465895996568 0.3749237187152291
449 0 0.8115183292279093 0.2289895162671789
450 0 0.4294437904285604 0.1729812431001319
451 0 0.7806900759324339 0.5945391460472432
452 0 0.4502964084890748 0.2687884401400218
453 0 0.8362942419683528 0.5245088556631735
454 0 0.6969351743557256 0.4327402640553056
455 0 0.3570326834970312 0.251318626130945
456 0 0.1709649689405617 0.6092992755324157
457 0 0.5915342144778782 0.6192071341026351
458 0 0.5444218581857531 0.296241248044201
459 0 0.5549808633865491 0.5355426536698672
460 0 0.4771632441928627 0.823607616677266
461 0 0.3847715430123055 0.0913318159960891
462 0 0.3997856021770964 0.6042186504533139
463 0 0.4216158871799024 0.4360570070219426
464 0 0.2426556220629001 0.2343921482968667
465 0 0.2942301947939975 0.6039082486240922
466 0 0.4974500237188004 0.09429030924910597
467 0 0.4952970278537099 0.6113682491450301
468 0 0.6020387967281755 0.4517676546435599
469 0 0.4263587968517468 0.7058604560527798
470 0 0.6305234122770287 0.2412461143656463
471 0 0.7553957235516777 0.5073183751141703
472 0 0.3132552860083251 0.4153739444609232
473 0 0.4778550042745164 0.3643562547655687
474 0 0.3623777397326185 0.5136448963691175
475 0 0.6982883112494548 0.6570561198370822
476 0 0.6371770071891001 0.7050492960994166
477 0 0.9256035363710573 0.7109893208313216
478 0 0.3467294528156277 0.8080592294159444
479 0 0.2057015576916721 0.6990639780441527
480 0 0.2895389629717707 0.3229464192498755
481 0 0.1996999466123336 0.3660026245908976
482 0 0.8205984245283025 0.7038000912736486
483 0 0.5118987982986735 0.4497036257456787
484 0 0.6274279959808368 0.345981189390022
485 0 0.7084002300312955 0.8880363420359807
486 0 0.5798756781343249 0.9049194575629335
487 0 0.2502689504252403 0.09999270959009267
488 0 0.6094071089360186 0.8009894199728738
489 0 0.8971025535872439 0.606911752864305
490 0 0.1524574062467215 0.07673655948281304
491 0 0.637877553636265 0.1057309406264159
492 0 0.8276469113319036 0.9336685840256289
493 0 0.07666437170667682 0.8325367618786758
494 0 0.3918245208155904 0.9079246964440878
495 0 0.151437239193333 0.7859696153711754
496 0 0.1657999348505928 0.168733385579394
497 0 0.9182282701434089 0.8102937761438195
498 0 0.1118459702215708 0.2668175330749668
499 0 0.0968604966613079 0.7151757920211104
500 0 0.8973756706872521 0.1705609673124933
501 0 0.489772688629049 0.9272903541368575
502 0 0.9087688271780695 0.9112087145727906
503 0 0.07080146386098167 0.9235456124627207
504 0 0.07481745949083847 0.6086126932991721
505 0 0.1548688282727335 0.4381076984816528
506 0 0.07269467441769895 0.06982614759650188
507 0 0.8891245953579241 0.06504582677520913
508 0.5854892116448122 0.5235907471108708 1
509 0.2734299632775087 0.3083455669514776 1
510 0.7738939648026997 0.1875364947403594 1
511 0.2230854688621912 0.6966507651259781 1
512 0.1927089215241284 0.1045988022637469 1
513 0.5773163568165904 0.2765123010543126 1
514 0.5359532715652422 0.7824246012432022 1
515 0.4101260848191249 0.158964600026961 1
516 0.3279586298270169 0.6304487595464904 1
517 0.3696328409270846 0.375131673602648 1
518 0.9012715068939484 0.3874324693989831 1
519 0.710432091025384 0.09852928777112724 1
520 0.7955684930451188 0.3603510854799249 1
521 0.7534426646391633 0.7289886772318851 1
522 0.0655061331990108 0.6090986442339563 1
523 0.09097733326133664 0.4154222816119261 1
524 0.09339288047713344 0.1697835989624943 1
525 0.1666723151517428 0.9265733189082266 1
526 0.1761714151291801 0.2377613218193384 1
527 0.6694129877701988 0.9182406595745904 1
528 0.5587264473686969 0.6572189068995545 1
529 0.361200551144943 0.5005344951359858 1
530 0.58047025287443 0.3820584092689106 1
531 0.8725205036606801 0.2724481569557447 1
532 0.6963236262325428 0.4434947220583916 1
533 0.5979496789381328 0.09810552295507917 1
534 0.6840405748494425 0.6125987011938847 1
535 0.0885156446501761 0.5049500621260828 1
536 0.4786313951454732 0.4461223288891387 1
537 0.4610826514926131 0.5806794130856338 1
538 0.4204640870447772 0.8191417356682873 1
539 0.430019451414156 0.7122648910966961 1
540 0.3887060974764836 0.2652757400103373 1
541 0.4778277383512373 0.9026618931242335 1
542 0.4831932100216072 0.3229882362293833 1
543 0.8815400778157055 0.5415037947524985 1
544 0.6777390905404922 0.3178677146444204 1
545 0.7625530116697731 0.5347596221501905 1
546 0.6623668844850291 0.8018618596835588 1
547 0.8988266543129105 0.1554045307047219 1
548 0.1761101660032746 0.4658827839650658 1
549 0.3684457056943153 0.8985251188826756 1
550 0.5090867128327917 0.1954382991924138 1
551 0.2688356220486778 0.4210374118144942 1
552 0.4811967094148106 0.08719938169643283 1
553 0.6584677936122113 0.2075308083789192 1
554 0.1661349854307539 0.591602784346848 1
555 0.5674025500242204 0.8788125754389444 1
556 0.8285739202903426 0.450749062922084 1
557 0.312180044628693 0.783536597088842 1
558 0.8185495578811031 0.6300270568218482 1
559 0.2576013585294689 0.5376274938089999 1
560 0.3018600436878404 0.1909389831793341 1
561 0.2643796400129443 0.9064598955229356 1
562 0.7538262075150856 0.270786121462156 1
563 0.08071646188156706 0.07767247652035647 1
564 0.07920438625852519 0.8882340863625673 1
565 0.1506165271831563 0.3506035437708491 1
566 0.8323773035418457 0.08283764479527178 1
567 0.08403616455789398 0.2627408040220638 1
568 0.1044819807197594 0.7094564653021206 1
569 0.9256352899826897 0.472878562265835 1
570 0.7739766619774638 0.8552886432254916 1
571 0.1768583112651864 0.8161257167751658 1
572 0.8848942704487429 0.7206054561721781 1
573 0.6420905659367122 0.7139202687930547 1
574 0.6821016060991427 0.5286109481283343 1
575 0.9169545213676662 0.6258666253721532 1
576 0.3408416799205358 0.07738596673806783 1
577 0.9240185693486701 0.0698706573221676 1
578 0.2436951106623577 0.6140824507070791 1
579 0.09013616956086776 0.797898511554485 1
580 0.8495231699165023 0.9230179167521351 1
581 0.8933244683153152 0.8395396870231204 1
582 0.9247120080485789 0.9289047671576867 1
583 0.8264095163451713 0.7861056159131687 1
584 0.7738025983077983 0.3588596382432933 0.2704325561499095
585 0.7731224718181233 0.3210935751190886 0.606497871410048
586 0.7679160595819416 0.6624385448721798 0.2062198778160441
587 0.4000498447518142 0.6798245810104863 0.2477289753692224
588 0.4840124650992287 0.7434654556726882 0.6324222417971755
589 0.7583619073315451 0.6665850348747335 0.5867761262303833
590 0.8984952989565891 0.4314396357141954 0.1177256850853066
591 0.4052887354074738 0.3386598800358879 0.2625667336460376
592 0.8465561483644316 0.6311280778817361 0.167982173200498
593 0.4337903396990121 0.3139532147466879 0.5606556398874065
594 0.3107862384332516 0.5723349400169816 0.198931470053245
595 0.4513114403226585 0.5226108879403697 0.2174976602506258
596 0.7266586592271402 0.4397551290044425 0.1247476232771962
597 0.6792308752095683 0.6051088848100054 0.130731694842993
598 0.6857042618546583 0.7502572041726984 0.1480800874464394
599 0.6523885829367687 0.5609803155261865 0.2818332598621633
600 0.6614253425302069 0.6344751774915203 0.4576444175478234
601 0.7997572712000308 0.7206445961171409 0.111685861916917
602 0.8107588928899333 0.8804509365355984 0.3534064739002972
603 0.4804288928903283 0.7868090729801761 0.1686534838931724
604 0.3081728335990889 0.7693217545045337 0.2075785821950642
605 0.514110043511517 0.7275406418360569 0.351197202149358
606 0.6905734594725277 0.725048612629335 0.2966127936763361
607 0.6809638373645682 0.7773710478811595 0.5178100652327805
608 0.4861277908166647 0.3649119572273154 0.1192792588203968
609 0.4612167613721681 0.5731832260773506 0.4049191207832339
610 0.1845560792680725 0.5583501687691785 0.1680388297267436
611 0.2018846182639847 0.3822776333253069 0.1202153407241356
612 0.349357271990023 0.4153899951045335 0.1759129072590628
613 0.3196179768347422 0.5925627744985098 0.3587170186191219
614 0.5318945593398777 0.2310689371313787 0.1320773851394951
615 0.5008699713856907 0.4025764322147584 0.3236240577730548
616 0.495929698896409 0.461748905748982 0.5871750359750247
617 0.5346312273622975 0.6216059155907886 0.5418036550116533
618 0.5603423053032315 0.7447196892050122 0.08732176557205114
619 0.1968731562059096 0.7628975160172035 0.1251426296026124
620 0.3221139843204379 0.771315196374908 0.3815653634947322
621 0.5615949553798089 0.7732115564578615 0.518946482121864
622 0.9022968970124586 0.5660621956857131 0.3977196781544514
623 0.658677355628779 0.2943147266111825 0.1718683650044344
624 0.6616615990941265 0.3891326684285743 0.3037039671211597
625 0.5508888155457764 0.637120205395267 0.1349988626840795
626 0.9260081742272968 0.3205012760491475 0.1672436799799197
627 0.8021844091156254 0.2146879601968072 0.2998786337445642
628 0.9222993711479495 0.2290210797080187 0.09293942947434633
629 0.6895697065515638 0.2540857074907414 0.3553857149385565
630 0.8841337484387032 0.4401821083012903 0.2556670432126575
631 0.802233738450458 0.192400978496247 0.5894502385657753
632 0.1743888373796921 0.7819288379987979 0.3145335530266747
633 0.8330445117621439 0.4360012946024036 0.529745342513509
634 0.2045906915776109 0.2607517990920014 0.2038980622305453
635 0.1796877717712869 0.4455872900530115 0.3563959487844445
636 0.1521695244136847 0.6126905635529435 0.3096370959022056
637 0.3811922799676687 0.2341558542737706 0.1821906419089132
638 0.1091986398795426 0.2232559171554526 0.3584696763570587
639 0.3159072149514863 0.4239340463581923 0.3351684781547227
640 0.1038112696304115 0.326673019324517 0.0840022746294621
641 0.3027070914619134 0.2398886348040336 0.3224239135264469
642 0.3191900256170396 0.434421984143476 0.4931584930521016
643 0.1969287225811072 0.4795596769959766 0.08872780573794953
644 0.2765074916050218 0.5639289066769593 0.08021219811483538
645 0.3079540385495655 0.6193219008019351 0.5552499372427465
646 0.2932240821401829 0.4660326354448349 0.09880160753293418
647 0.4299052108587049 0.6221590323297083 0.1058748641097244
648 0.4324468978310351 0.7189993870282254 0.1025845449422824
649 0.5142881850294024 0.2445407066363655 0.3183901331435123
650 0.2282299105624809 0.8027341301802207 0.565987753907692
651 0.2242397663544878 0.6527046991459649 0.1293803721634689
652 0.1190762535083208 0.6735791234044831 0.1065784698780576
653 0.332420185609362 0.670853692562988 0.09350157407481023
654 0.8018710197192032 0.7432122623700242 0.4554441109228398
655 0.6146629660195659 0.8279610142610971 0.1162103840720609
656 0.4324586938562686 0.4595532635333614 0.08243042935407172
657 0.4361591903215092 0.1092735039541993 0.140350127947308
658 0.5641112731537476 0.1552688326366847 0.5797941978313352
659 0.3047327879512157 0.26833547105923 0.4799694985351631
660 0.5709517496166713 0.4826308758871773 0.1314939882959795
661 0.2249681444865381 0.1073258126930865 0.08934732783529897
662 0.2059856297272459 0.2258905342853853 0.1001823713758498
663 0.4673167551847757 0.546962313137035 0.08253119296341387
664 0.3719885523234442 0.536433501515541 0.1003075222996444
665 0.3142220127821336 0.3138500035074023 0.093487273647843
666 0.1617790277454671 0.570773066410718 0.07576796064728569
667 0.5508601608079534 0.09588698404306936 0.09468528214330081
668 0.8999370822675015 0.1073369286445247 0.1139265604262203
669 0.7631255636774652 0.1266982205121543 0.119409844190783
670 0.8860897148677332 0.1126631857878276 0.2555123562116369
671 0.3802031524627698 0.8062972215231643 0.1083196088605375
672 0.3918680804720137 0.8955387003390122 0.08921676852034348
673 0.1029409508459853 0.09007817916338742 0.09825473626386338
674 0.7900851036860584 0.5645236021392193 0.1299720836433421
675 0.1002383094494993 0.1987769854349616 0.1109808303491528
676 0.1814007895835746 0.2896678818310445 0.5812367387617543
677 0.6435483190177949 0.1346700738204221 0.08702892491880579
678 0.6878201730274827 0.2004876749516074 0.5269932589980464
679 0.7330669826849673 0.8741309756907679 0.09986353974593261
680 0.5046522747167194 0.8937302140064692 0.108286259992376
681 0.6281580559652773 0.9079079336669531 0.104512625545524
682 0.6435806724869384 0.8927786618196659 0.2423461642960884
683 0.3332077547588896 0.1110410410261961 0.09762084266830461
684 0.2971899725854578 0.2052062402341219 0.1172323003616475
685 0.1131018516216733 0.9031310419267496 0.09715490298128854
686 0.1957936976799465 0.8837555763152969 0.08205351782583019
687 0.08856441022915157 0.8092000782255939 0.1082672395895271
688 0.08233746286053877 0.9173838789690963 0.2098688620611998
689 0.2821906415256448 0.9088094015685414 0.09510002615059182
690 0.1802755349102586 0.8616718237605983 0.1822733589013115
691 0.2769953951938944 0.8102231036200095 0.09136111131246934
692 0.09527468233313233 0.4683046849089256 0.1028640771982679
693 0.1184856320569739 0.1295582330566832 0.2094381605953979
694 0.4629339381170057 0.2566895456436272 0.8232834618533799
695 0.1877677940439782 0.1927192388910416 0.874191651126325
696 0.2806341310683633 0.287064598242982 0.8191114923869653
697 0.3737351819686733 0.22782727847185 0.7007352326154517
698 0.6777929997873345 0.1691729406803783 0.8874283170951912
699 0.544304376991804 0.2837103979873339 0.6722981609513489
700 0.1417402617345914 0.2644547324337819 0.7043766742339135
701 0.1144142348636961 0.4166183205289596 0.825476804813267
702 0.1853875906711045 0.6106289804609947 0.8291277507092679
703 0.8862097750535606 0.2039205430248848 0.6739611766342503
704 0.8666897857491681 0.3898835830108531 0.6322050811588562
705 0.8242617622736113 0.2046487077188669 0.8072064042948829
706 0.707384099575499 0.2135111389707039 0.7072702525144011
707 0.6522134086971061 0.4144703644138412 0.697597440669687
708 0.799806268885318 0.4170697142569195 0.8960224556433396
709 0.4188616861063423 0.105517641918632 0.3596350839853071
710 0.4319481831892982 0.2488919314267848 0.4285995871003349
711 0.517531503421418 0.429548854837799 0.7824544434847275
712 0.3801799398526498 0.4215453131957929 0.7046553778811173
713 0.4302393381723738 0.1266364422444601 0.5675580805157204
714 0.7072246912365348 0.4777320963213449 0.5415179004514212
715 0.1909797626810902 0.4039206620123337 0.7303568220320511
716 0.3445934650642763 0.6111114920530796 0.7053377409488281
717 0.3526373801795541 0.4490800819281465 0.8713376659231217
718 0.658961162036394 0.4132066776775508 0.8671678795867408
719 0.9154942458038758 0.1170513116563503 0.7845956342940873
720 0.8541539588100858 0.5619659442589467 0.8506573034361359
721 0.8446660567038489 0.07675638962564259 0.8245496889300457
722 0.2111433954358159 0.08471737137680099 0.4657231863888238
723 0.1991573091472814 0.2033552201548796 0.4667462257843816
724 0.1536513167784799 0.4584302514850446 0.4767986372386042
725 0.3151963008295662 0.09442704373078728 0.5093255689688083
726 0.1962798076223595 0.1331602221791813 0.5778379294433496
727 0.2966740417554736 0.2022803290675485 0.5939523159489595
728 0.296838012750123 0.09408361158380937 0.6716139904916912
729 0.8195903410723135 0.1028804611359428 0.7090797793612654
730 0.8388453176576542 0.6231280704928127 0.6810745994484433
731 0.486713522489067 0.102045518901561 0.8935345183890819
732 0.5146350581258878 0.4161500003924641 0.9039835513747965
733 0.4299722584152355 0.5867529782822093 0.8719263686974467
734 0.2750075310367269 0.1152322416765462 0.3838897251349093
735 0.311063031323661 0.1221909880322073 0.8474156339697076
736 0.8868511161283931 0.09405944518107778 0.5865235692271923
737 0.8170289845497257 0.5785666525818881 0.5110559520582652
738 0.5600010164077084 0.1314744690679771 0.2784620515575129
739 0.5574607661912196 0.1047380148789421 0.4326982179223743
740 0.6893940907151784 0.1021325202940215 0.3887896329367758
741 0.5980113182335 0.2162937609516844 0.4229068723203817
742 0.5953641665823688 0.1212511591759793 0.7555257926222071
743 0.5143048511400017 0.6008331645610139 0.7152990750068919
744 0.4496680587050703 0.1135228626712402 0.7322021530006491
745 0.7266978084565366 0.09211129017262237 0.7834142360089023
746 0.6985253187166234 0.55003522476345 0.7831409992301898
747 0.6776540186895543 0.1127474530992521 0.2257720911300278
748 0.8005016108398636 0.09463660936459377 0.9147296832599481
749 0.1694618435304265 0.08352467228137019 0.6668913601357885
750 0.2286455359623622 0.1838119115265855 0.7055430716227064
751 0.9158778373749802 0.09636666595960867 0.6775733360200942
752 0.2694651022983744 0.126727873460186 0.2313441373432114
753 0.7194848768327253 0.0996262992249244 0.6328745978494097
754 0.6659076634389034 0.6109482296456057 0.6798932960880407
755 0.9203684716873713 0.07617407172131689 0.9147253211196412
756 0.108704386517668 0.1012392716129259 0.8910158409959843
757 0.7846442604759316 0.1225247580719451 0.480604296856845
758 0.9039983862453094 0.08402478226594963 0.4744346596766699
759 0.9077584954392777 0.19490850635851 0.89328346623687
760 0.925583317077015 0.3786596139794942 0.3854668817888202
761 0.8186391283962956 0.3704027989422545 0.3923183584345248
762 0.7987418566713486 0.7589541234507831 0.6663717579074614
763 0.9130442412766658 0.4037978687054897 0.7184192904283359
764 0.7802139221757949 0.3279501649431156 0.7576879052364689
765 0.6491010010285398 0.7316959449199648 0.6237723993536397
766 0.81108716122907 0.8066803926765158 0.8276524358361464
767 0.9077510848300746 0.811586791224153 0.5454582012031406
768 0.7743586896200749 0.8096168225330389 0.5605287872420934
769 0.9169357996554978 0.4684397169876163 0.3657297741013187
770 0.9075138342081036 0.4509107591629478 0.8054321933007255
771 0.7974668614938862 0.4627147496024999 0.778535845295385
772 0.7051013664643254 0.7694733655659344 0.8883991434825437
773 0.881599409477768 0.3611891810533307 0.8210249549498566
774 0.896845212674802 0.4603064023629844 0.9122493221338995
775 0.7832402741100178 0.4973196514268354 0.3600262923408243
776 0.9041511497650415 0.666250560360737 0.3765611289851903
777 0.9205317300084626 0.5401886447990271 0.3026256926763383
778 0.9216697629845967 0.4673422302261532 0.5981009859112073
779 0.9210381381246088 0.7506885832617075 0.4693817422284133
780 0.8865568682402141 0.8764445041481524 0.450346900421444
781 0.9098982143947868 0.6352520746835127 0.465896366161128
782 0.9082742177384178 0.6695267574897796 0.5557285457290327
783 0.9147065375972284 0.7619358265635021 0.3640173182698447
784 0.9235476380244287 0.2796312309145921 0.4627362170421936
785 0.8087987996911363 0.279997542810795 0.4794408825844295
786 0.914519471744149 0.3713975065181738 0.470916710412949
787 0.9099815938308614 0.1805132251485117 0.5332278216757181
788 0.9095510091479135 0.2671561892231565 0.566654262670756
789 0.9115121701123712 0.2788409469830578 0.3697818010219971
790 0.9244772868048873 0.6276487018194142 0.2764164848278702
791 0.8263179912742781 0.6043319240872471 0.2757067121772021
792 0.9350674846802253 0.7129814057962744 0.2908880209482915
793 0.8275161288054383 0.7447811619667137 0.2763429852499693
794 0.9206613325888182 0.8027213479057673 0.2742956108805674
795 0.9302662454875643 0.9122257547186132 0.2681139609157189
796 0.9050177244037694 0.6994946865323773 0.1968568436895123
797 0.9159518295242001 0.5469343176701535 0.5360098654142554
798 0.9125769922093216 0.4693684521878929 0.4726654790351607
799 0.9158727876202619 0.5713721781130017 0.6408568839011278
800 0.800205800815506 0.4891899622169479 0.6420326909600007
801 0.7920360318100202 0.6342580654984215 0.3855712750788399
802 0.9278638170475718 0.89040895029168 0.3629875588485562
803 0.9178994182595561 0.2664164995577825 0.7658006017551752
804 0.9112515775610809 0.3154423719786726 0.9005685847285342
805 0.8944319415276233 0.6290607366900591 0.08643098686210866
806 0.9087697727110957 0.7443318529622722 0.07935245154418105
807 0.9085686943640842 0.1833431331762692 0.3981648878973569
808 0.8983326676411161 0.7989271777848078 0.7330604012843207
809 0.9069543414539711 0.8556264247998293 0.8188912579727323
810 0.9129425549281974 0.5562197882645943 0.189418867719884
811 0.912037204980876 0.3583861510715132 0.5565560221650224
812 0.9090036351951964 0.3209594121851345 0.2861702524388214
813 0.9107929363546967 0.8672918814175091 0.6458551305240379
814 0.7937610988829742 0.8920196746800476 0.629459020160284
815 0.8839526267916845 0.7593386133491381 0.6226344771773802
816 0.9334494417278092 0.9174580853608835 0.7205300644727458
817 0.8912674845198995 0.9185782804546031 0.5524111049975442
818 0.9036002702578302 0.2156531031809799 0.1958925009642391
819 0.9159454673905544 0.3086104781527353 0.6583981438329732
820 0.8293970579982407 0.3428247115992943 0.1769784904839685
821 0.9152195462330679 0.3337729090091522 0.07074875536312243
822 0.9209550442388336 0.2031420556985457 0.2953497549654611
823 0.9078351406759602 0.5144212411017405 0.7247903211662452
824 0.8961910335501847 0.728915760534006 0.8147990542803234
825 0.9245534610098474 0.6247767106810354 0.768651404752526
826 0.9100977337230051 0.7113818085378045 0.7160946846490717
827 0.7764132640386117 0.7067104350726531 0.7579801270786422
828 0.3500294784914631 0.7933008349434459 0.6356062448201948
829 0.4853812587312649 0.7776594605368828 0.8828469286521688
830 0.9135421892383909 0.8246565917785774 0.1692718233438309
831 0.8853355233629171 0.7732992193402226 0.9139226238454925
832 0.8066456905064902 0.2582424859106882 0.09911739638695115
833 0.899746834406745 0.5252275698613539 0.08767163361251047
834 0.8848275659684871 0.08635468972566389 0.3638665431342943
835 0.141959462392957 0.7574485195566365 0.6396016047253134
836 0.8552255972297754 0.891605422934629 0.1024653913071334
837 0.409060612329805 0.780733299440479 0.5021679722880961
838 0.09816546019845585 0.8841579654779795 0.3012341979833947
839 0.07986241389759643 0.8212891480406307 0.2559227625220643
840 0.1590705602797662 0.6346921598570936 0.4969127740642708
841 0.3092204709449774 0.9055075113302964 0.182952988442399
842 0.1909744365345587 0.7283235557949175 0.8742740077019271
843 0.3500616981508095 0.7736131093145265 0.8651495595618891
844 0.1862046081681893 0.5636252337038125 0.6939272952465998
845 0.5670775732686356 0.9053008457141384 0.3815660794792658
846 0.4539526077604247 0.8889417412889075 0.3548962681864785
847 0.6871860608114202 0.8916100220362425 0.3644231597258624
848 0.7352776502462902 0.8904076566728387 0.4980580187552658
849 0.7567539086191071 0.8696574490722752 0.2203952758126303
850 0.8488745562069049 0.9071272302221481 0.237211455453965
851 0.4254067752130958 0.8799023662370914 0.2339809727354731
852 0.5328434177624691 0.9246500004190857 0.2850488795002598
853 0.5757540644259429 0.8036245174659331 0.2585487830163284
854 0.5653641269326984 0.9083093157063947 0.189558341904318
855 0.2977884911763329 0.9076798059121 0.3158897226923069
856 0.1978579673026739 0.9169100506750516 0.2631114451598782
857 0.6696750475560777 0.8997678687291593 0.9059140167564173
858 0.7399209881655583 0.8988050844174416 0.8267172330415676
859 0.8341627050786969 0.9279273436126146 0.8087774392767813
860 0.814694934553897 0.9097600054072074 0.9099528149638354
861 0.8251417432628962 0.8664883469997893 0.7255191490430418
862 0.5707884153902326 0.9077662839113542 0.8177318798119668
863 0.6503753070198163 0.9094279761628258 0.7457728754845451
864 0.6812184238570711 0.8000213515895865 0.7862685066213523
865 0.5319738387927627 0.9215694617944256 0.7153297130693554
866 0.5576985615523933 0.7986152094178678 0.7394213080795403
867 0.416747720959207 0.8966739012830733 0.6893954740824264
868 0.5292135953259687 0.9103360231091072 0.909486214625231
869 0.2911026901549071 0.9104689869397651 0.5539847434516226
870 0.5057995691075245 0.8840806928090515 0.5902204852118736
871 0.3105089142712306 0.9071018495568685 0.6590532792306782
872 0.2154402799316869 0.9085348683051392 0.8868007277229497
873 0.2296776845340357 0.8212706313266356 0.9177173874396852
874 0.7420610793105979 0.9205765450783349 0.7279718961850359
875 0.7105777444080245 0.8262381130829412 0.682193862756777
876 0.6414490850702144 0.8782210980993509 0.6160741422542518
877 0.6128531949126671 0.8978507849970664 0.4939961876944493
878 0.6329205061182658 0.7954746595739555 0.4157665000452238
879 0.1817476846559264 0.906489929459428 0.3646448307794923
880 0.07741127136880896 0.8131552217213792 0.3677840807222495
881 0.1382514865570666 0.8782442163436862 0.4606914808865434
882 0.4356267315942692 0.9060304423185875 0.8135809799545699
883 0.2177168177094782 0.917677111324004 0.6398933093783674
884 0.2155395842512004 0.8116205564549193 0.6957136586857146
885 0.270716179091298 0.8684963337703782 0.77513138756244
886 0.1088834124870683 0.9164798245611581 0.5633964783275698
887 0.3115166231572555 0.895965260565374 0.8898838690289432
888 0.4098753421356853 0.8852586397778708 0.9105925226032574
889 0.1183256057637461 0.8766446834311842 0.7047894461884333
890 0.4068821067797542 0.754466025561159 0.7549820953469644
891 0.4987614102258035 0.8864498611433431 0.4705636292722316
892 0.3506385261698314 0.905010249196335 0.4389059287371214
893 0.4023753736321826 0.9083139526139523 0.557681380308815
894 0.1028521835858098 0.8985709140808243 0.8909164800017448
895 0.1050686878301205 0.7400712935992795 0.2042369664573423
896 0.08326519884093378 0.2155255010774385 0.8966903552766249
897 0.1091636441392273 0.4752158897333527 0.1929511364784809
898 0.0807666302265964 0.4634081554043122 0.2963199768009509
899 0.09777622063342102 0.3838695436274632 0.1923584063116902
900 0.09811420257513487 0.5525280407826012 0.2954553182683661
901 0.2163224636709478 0.5510645773659799 0.2856763894282413
902 0.0846747109107784 0.6721780639618858 0.2859340039859212
903 0.06197490759101905 0.5584624545241349 0.3878780395428946
904 0.07266748846987243 0.6472631506058711 0.5181304776377628
905 0.1124161579568868 0.6351356180553139 0.6410841654865818
906 0.09758976456682852 0.3754013217816515 0.6508393632177204
907 0.09271175725477759 0.4997735435986025 0.6625839999701569
908 0.08306211722832246 0.467960260215263 0.5610660036018102
909 0.2163544169060087 0.4593760491361034 0.6023929179445329
910 0.1244608747230659 0.5505431174150207 0.5674915035421687
911 0.09515571462693241 0.3782336537216561 0.5490293294674012
912 0.07107263164995159 0.4175910557914544 0.473437861821878
913 0.2180962057879716 0.7070676660672243 0.4362782808392228
914 0.09770838096871898 0.3889821649169197 0.3923708370110087
915 0.08351403078687493 0.4748897476735763 0.3972231860189125
916 0.2038796844580897 0.4574670355885125 0.2291471987263886
917 0.09598444092242424 0.3736059515106424 0.2931236418139255
918 0.1878020326693438 0.3590681737933734 0.4662763286944501
919 0.09754275088493869 0.3024927856853606 0.4688543394031236
920 0.0694715695326934 0.7142418323872641 0.5897829996204642
921 0.1077050831230013 0.5265620980092284 0.792462315326886
922 0.2638114634628366 0.5239122644088842 0.7880657493068189
923 0.09602728847211564 0.6206965701667487 0.74579981015803
924 0.2370782396370493 0.3545607864478607 0.2471523822293139
925 0.09542825914146404 0.28832058232797 0.2464775619810757
926 0.08092259590234011 0.5405814241615902 0.4767507017144214
927 0.1971403911273995 0.5593603183244216 0.41696229007717
928 0.1039733704479989 0.7548429066175063 0.4738923091923777
929 0.09271413284422091 0.8084227745555055 0.5705557732556162
930 0.1683887024079969 0.7083451152738121 0.5634568875315561
931 0.05976051171816512 0.7901381168557029 0.6465381113898293
932 0.1026578717127187 0.6597180914765574 0.3943505080392967
933 0.09316294368773602 0.7293882487519647 0.7125964789045665
934 0.2337194834243748 0.6951503295001654 0.7323145098692833
935 0.09640252503920176 0.6735088770309802 0.8545856549418834
936 0.08246030828346348 0.3167004524053458 0.3575017282819031
937 0.1853878190966505 0.3160931993057108 0.3561377586064349
938 0.06884216820152743 0.5848502400154851 0.06632329042272656
939 0.1025320264459501 0.3031295291638857 0.7981980128784975
940 0.1183238433452405 0.7981646115599687 0.8037776996689117
941 0.0800959813784702 0.5686950984663736 0.1533794069342193
942 0.1170518549842592 0.6357939679837086 0.2121750368851871
943 0.2229593233955693 0.6741720581870781 0.2825416829150747
944 0.1104228351279221 0.1878481075081629 0.6317621617689372
945 0.08081810929563196 0.3369395282842675 0.9180197480836149
946 0.09948778076977181 0.118882834360171 0.7664106553840312
947 0.09182171279780757 0.20083930025463 0.5122738665738595
948 0.09268511874571952 0.5515022275950243 0.9126825560069834
949 0.07658225370452211 0.09468155907492136 0.6323144757126979
950 0.115896015154508 0.0999927022613788 0.5110729235125562
951 0.1204208403297816 0.113539518062935 0.3726001885423875
952 0.6292319619658429 0.6661984081021111 0.8541127777430776
953 0.3907154471459999 0.3393782807113724 0.8981257798595528
954 0.5942359114569935 0.2861816244257769 0.86921492070801
955 0.1020781930965312 0.4492978040978025 0.9123718096403254
956 0.2366311264174936 0.5332874101516111 0.9095924794608439
957 0.8034029107932187 0.2678026442528119 0.9028849469101556
958 0.1812253891427587 0.2868990630120127 0.9167935575878984
959 0.7211896891316472 0.3200677434837402 0.9107659619704068
960 0.7758837784666875 0.6729246299402745 0.8970635111737152
961 0.612363157178211 0.5253897766424737 0.8962127464454145
962 0.7229089705279141 0.5315163860845953 0.9005647251050735
963 0.6007353620665324 0.794272410054246 0.9019807654891151
964 0.2239614795309478 0.3863444047326706 0.8982624217763091
965 0.3897256632447529 0.2161601992723132 0.9146863448771216
966 0.9140547549159301 0.6422742460652895 0.9016218420977109
967 0.283610369079513 0.6689137252731836 0.9061787028070631
968 0.1653574282273429 0.6366136272128833 0.9276573435258331
969 0.1041736159519864 0.7977139162771478 0.9098885992638237
970 0.9205633567082809 0.9213628223886337 0.9232091013462441
971 0.7782379805433675 0.8144927915427751 0.9247810616981935
972 0.2880894260566649 0.3190851949561793 0.6482971558996897
973 0.6157174977937022 0.3766638826423446 0.4614800523777337
974 0.05356406111068188 0.8691194593862437 0.04129456009452784
975 0.04958911784241727 0.4956909986789854 0.04746034022030927
976 0.9596736280158509 0.04179481367935566 0.6353340361903128
977 0.1438911805342555 0.9524606857319873 0.04269105887717706
978 0.04764775029495879 0.9535156763806572 0.8561318665097936
979 0.6754339185923415 0.9475978587709732 0.05325737992156216
980 0.9490320443967759 0.4847018227504658 0.04289505970661509
981 0.06683483245650987 0.06255093255173309 0.428600330411201
982 0.9471542245914473 0.9524771127780477 0.6311424860041535
983 0.05176209175170617 0.743668129285685 0.9498718558303478
984 0.6263720658098677 0.05893892046318482 0.04642277311126996
985 0.1417607591855674 0.04847330915924854 0.9525738856127346
986 0.05084212628281549 0.04316523059772619 0.8601808678213022
987 0.04408475270467809 0.4133943078218094 0.9538219971389578
988 0.06439110790386728 0.9508837956941361 0.7556407662652217
989 0.04755200596542449 0.8500996476269415 0.9581497850863993
990 0.3750136172991552 0.05060689769748635 0.05495774755027572
991 0.3649511788852889 0.9527281604516608 0.04430769680717049
992 0.9526548120973988 0.4187720286768861 0.948380746139408
993 0.931233606458487 0.05378988898954468 0.211483896732865
994 0.9371370504819906 0.04630486352315594 0.8161141565259732
995 0.4673747078078933 0.05721045850986665 0.06470219574600748
996 0.04774320754692509 0.05093457745389934 0.7107653315410818
997 0.9379760381036203 0.9323375750679569 0.1601050141069544
998 0.04919121434285288 0.1364025812311057 0.9483218494296364
999 0.8354409892778445 0.05298187425475595 0.06573873439500083
1000 0.05235960124042301 0.9483454670302839 0.2949357663041224
1001 0.05054137851359815 0.1313729508804645 0.04622224833398975
1002 0.05710367896186678 0.7035508878778857 0.05184856778676142
1003 0.4494131083136897 0.9393335847418941 0.9578280888454893
1004 0.2873578653750462 0.9470476442147037 0.9563180434085954
1005 0.04728267877385359 0.04703795307069358 0.1592119798970351
1006 0.9594824670250129 0.5893490726154698 0.9611861245309786
1007 0.9525096714658345 0.9383439862699982 0.8189260214355956
1008 0.04161419499353182 0.419934357791961 0.05261492995312937
1009 0.6068388847191333 0.9450456374067938 0.9533164485372631
1010 0.06737298194690114 0.06065673049366423 0.2894043310026629
1011 0.7223781954166116 0.05597360998780605 0.05297977375146744
1012 0.7088650670320993 0.0650748350738822 0.9235077111973239
1013 0.9490743175735885 0.1440724059511791 0.05258570808897186
1014 0.2429039641622033 0.05640556950262416 0.9227074807172589
1015 0.04887486520364296 0.04667885285757975 0.05304922088481787
1016 0.04834060737117529 0.9475875928880649 0.1329204080310609
1017 0.06518826927766642 0.9439478750707118 0.6482032236484526
1018 0.5655231559478366 0.944842744089838 0.0527374377603305
1019 0.9528406851229851 0.5623304560107265 0.05158692312840259
1020 0.05395665264908657 0.04925894930583362 0.5438926360887434
1021 0.05112892550724327 0.4812687562006693 0.9606667605696071
1022 0.9541230598997765 0.04542513288401523 0.7252282685929688
1023 0.2511603998968211 0.9450438453188921 0.04440784364448777
1024 0.9500599716307504 0.04795489283342652 0.5486983740821162
1025 0.04820538537927586 0.9399958156241175 0.9420439007342264
1026 0.05599565026140731 0.6413242958927478 0.9385523640458551
1027 0.2993245030282993 0.05475438366490754 0.04296502467264893
1028 0.9412056707744387 0.8331499591297332 0.06396197630976005
1029 0.05259870542977156 0.2299912589494718 0.05468923800736501
1030 0.08551965738959266 0.9357212398242107 0.367567012016764
1031 0.9652190066054711 0.4951287734623949 0.9689140080797232
1032 0.3638419567723958 0.9477390978051278 0.9457786819737402
1033 0.1984705645057989 0.9585360991719946 0.9521034625808392
1034 0.05696194072527309 0.9465133943945512 0.05624850586077524
1035 0.8000728093253815 0.9400450362364918 0.05722766400837054
1036 0.936812157693637 0.9046237030870548 0.07857366244947053
1037 0.6267404403627063 0.06278552432988586 0.9446637525091677
1038 0.9441641663563553 0.0542599073846711 0.05429270912543004
1039 0.3572161786621157 0.04797014069873377 0.9302267501457878
1040 0.05395390914657387 0.05187803131054737 0.9485075498881458
1041 0.4651538118056641 0.9518717959927678 0.04409152495815272
1042 0.9540721727366804 0.4093797960918647 0.05348017998807932
1043 0.9592524080214675 0.936305313738202 0.03389616874594851
1044 0.9638422581726801 0.9596651881414368 0.07942698440038257
1045 0.908983509556899 0.9595653984229509 0.04321198993057252
$EndNodes
$Elements
5431
1 2 3 300 200 0 124 123 107
2 2 3 300 200 0 107 114 124
3 2 3 300 200 0 108 112 130
4 2 3 300 200 0 31 32 136
5 2 3 300 200 0 136 129 31
6 2 3 300 200 0 135 15 16
7 2 3 300 200 0 128 109 116
8 2 3 300 200 0 124 105 127
9 2 3 300 200 0 124 127 123
10 2 3 300 200 0 19 20 120
11 2 3 300 200 0 132 35 36
12 2 3 300 200 0 28 29 134
13 2 3 300 200 0 19 120 130
14 2 3 300 200 0 133 38 39
15 2 3 300 200 0 19 130 18
16 2 3 300 200 0 18 130 112
17 2 3 300 200 0 112 17 18
18 2 3 300 200 0 135 112 108
19 2 3 300 200 0 106 139 140
20 2 3 300 200 0 132 36 142
21 2 3 300 200 0 143 139 106
22 2 3 300 200 0 145 139 116
23 2 3 300 200 0 145 142 115
24 2 3 300 200 0 147 140 115
25 2 3 300 200 0 115 146 147
26 2 3 300 200 0 114 107 148
27 2 3 300 200 0 128 116 148
28 2 3 300 200 0 148 107 128
29 2 3 300 200 0 149 125 119
30 2 3 300 200 0 149 127 105
31 2 3 300 200 0 150 149 105
32 2 3 300 200 0 125 149 150
33 2 3 300 200 0 151 11 12
34 2 3 300 200 0 106 140 152
35 2 3 300 200 0 120 119 153
36 2 3 300 200 0 153 119 125
37 2 3 300 200 0 116 109 155
38 2 3 300 200 0 132 142 155
39 2 3 300 200 0 155 109 132
40 2 3 300 200 0 156 148 116
41 2 3 300 200 0 116 139 156
42 2 3 300 200 0 114 148 156
43 2 3 300 200 0 157 121 123
44 2 3 300 200 0 158 143 106
45 2 3 300 200 0 159 151 12
46 2 3 300 200 0 118 151 159
47 2 3 300 200 0 105 124 160
48 2 3 300 200 0 160 124 114
49 2 3 300 200 0 161 109 128
50 2 3 300 200 0 129 109 161
51 2 3 300 200 0 164 2 17
52 2 3 300 200 0 16 2 164
53 2 3 300 200 0 165 113 110
54 2 3 300 200 0 110 131 165
55 2 3 300 200 0 127 157 123
56 2 3 300 200 0 111 121 157
57 2 3 300 200 0 111 157 138
58 2 3 300 200 0 133 165 146
59 2 3 300 200 0 143 114 156
60 2 3 300 200 0 143 156 139
61 2 3 300 200 0 145 115 140
62 2 3 300 200 0 139 145 140
63 2 3 300 200 0 147 131 152
64 2 3 300 200 0 147 152 140
65 2 3 300 200 0 145 116 155
66 2 3 300 200 0 145 155 142
67 2 3 300 200 0 165 131 147
68 2 3 300 200 0 146 165 147
69 2 3 300 200 0 146 38 133
70 2 3 300 200 0 159 12 13
71 2 3 300 200 0 159 122 118
72 2 3 300 200 0 154 107 123
73 2 3 300 200 0 123 121 154
74 2 3 300 200 0 163 154 134
75 2 3 300 200 0 107 154 163
76 2 3 300 200 0 114 143 160
77 2 3 300 200 0 143 158 160
78 2 3 300 200 0 162 153 125
79 2 3 300 200 0 130 120 153
80 2 3 300 200 0 153 108 130
81 2 3 300 200 0 108 153 162
82 2 3 300 200 0 17 112 164
83 2 3 300 200 0 164 112 135
84 2 3 300 200 0 135 16 164
85 2 3 300 200 0 128 107 163
86 2 3 300 200 0 161 128 163
87 2 3 300 200 0 134 144 163
88 2 3 300 200 0 144 161 163
89 2 3 300 200 0 30 144 29
90 2 3 300 200 0 29 144 134
91 2 3 300 200 0 10 110 113
92 2 3 300 200 0 113 9 10
93 2 3 300 200 0 106 141 158
94 2 3 300 200 0 158 141 117
95 2 3 300 200 0 166 110 10
96 2 3 300 200 0 10 11 166
97 2 3 300 200 0 167 14 15
98 2 3 300 200 0 113 165 168
99 2 3 300 200 0 111 26 171
100 2 3 300 200 0 171 121 111
101 2 3 300 200 0 171 26 27
102 2 3 300 200 0 172 151 118
103 2 3 300 200 0 117 141 173
104 2 3 300 200 0 173 141 118
105 2 3 300 200 0 127 149 174
106 2 3 300 200 0 174 149 119
107 2 3 300 200 0 166 11 151
108 2 3 300 200 0 168 39 40
109 2 3 300 200 0 133 39 168
110 2 3 300 200 0 133 168 165
111 2 3 300 200 0 169 23 24
112 2 3 300 200 0 111 138 169
113 2 3 300 200 0 172 118 141
114 2 3 300 200 0 162 150 117
115 2 3 300 200 0 125 150 162
116 2 3 300 200 0 138 126 169
117 2 3 300 200 0 127 138 157
118 2 3 300 200 0 122 159 13
119 2 3 300 200 0 173 118 122
120 2 3 300 200 0 173 122 170
121 2 3 300 200 0 122 167 170
122 2 3 300 200 0 135 108 167
123 2 3 300 200 0 167 15 135
124 2 3 300 200 0 170 167 108
125 2 3 300 200 0 150 105 160
126 2 3 300 200 0 117 150 158
127 2 3 300 200 0 158 150 160
128 2 3 300 200 0 152 141 106
129 2 3 300 200 0 131 172 152
130 2 3 300 200 0 141 152 172
131 2 3 300 200 0 21 22 175
132 2 3 300 200 0 175 22 126
133 2 3 300 200 0 176 27 28
134 2 3 300 200 0 176 154 121
135 2 3 300 200 0 171 27 176
136 2 3 300 200 0 171 176 121
137 2 3 300 200 0 176 28 134
138 2 3 300 200 0 154 176 134
139 2 3 300 200 0 14 122 13
140 2 3 300 200 0 167 122 14
141 2 3 300 200 0 110 166 131
142 2 3 300 200 0 131 166 172
143 2 3 300 200 0 166 151 172
144 2 3 300 200 0 21 175 20
145 2 3 300 200 0 119 120 175
146 2 3 300 200 0 174 119 175
147 2 3 300 200 0 174 175 126
148 2 3 300 200 0 20 175 120
149 2 3 300 200 0 162 170 108
150 2 3 300 200 0 117 170 162
151 2 3 300 200 0 173 170 117
152 2 3 300 200 0 33 34 137
153 2 3 300 200 0 177 4 25
154 2 3 300 200 0 24 4 177
155 2 3 300 200 0 23 126 22
156 2 3 300 200 0 169 126 23
157 2 3 300 200 0 177 111 169
158 2 3 300 200 0 169 24 177
159 2 3 300 200 0 178 174 126
160 2 3 300 200 0 178 138 127
161 2 3 300 200 0 127 174 178
162 2 3 300 200 0 126 138 178
163 2 3 300 200 0 179 3 33
164 2 3 300 200 0 179 136 32
165 2 3 300 200 0 32 3 179
166 2 3 300 200 0 179 33 137
167 2 3 300 200 0 136 179 137
168 2 3 300 200 0 25 26 111
169 2 3 300 200 0 111 177 25
170 2 3 300 200 0 132 109 180
171 2 3 300 200 0 137 34 180
172 2 3 300 200 0 109 129 181
173 2 3 300 200 0 137 180 181
174 2 3 300 200 0 181 180 109
175 2 3 300 200 0 180 34 35
176 2 3 300 200 0 132 180 35
177 2 3 300 200 0 30 31 182
178 2 3 300 200 0 182 31 129
179 2 3 300 200 0 182 144 30
180 2 3 300 200 0 181 129 136
181 2 3 300 200 0 137 181 136
182 2 3 300 200 0 182 129 161
183 2 3 300 200 0 144 182 161
184 2 3 300 200 0 183 146 115
185 2 3 300 200 0 115 142 183
186 2 3 300 200 0 184 1 9
187 2 3 300 200 0 40 1 184
188 2 3 300 200 0 9 113 184
189 2 3 300 200 0 36 37 183
190 2 3 300 200 0 36 183 142
191 2 3 300 200 0 183 37 38
192 2 3 300 200 0 146 183 38
193 2 3 300 200 0 168 40 184
194 2 3 300 200 0 168 184 113
195 2 3 301 201 0 195 13 12
196 2 3 301 201 0 45 198 44
197 2 3 301 201 0 80 205 79
198 2 3 301 201 0 206 73 74
199 2 3 301 201 0 83 194 84
200 2 3 301 201 0 83 202 194
201 2 3 301 201 0 86 203 87
202 2 3 301 201 0 75 206 74
203 2 3 301 201 0 206 75 199
204 2 3 301 201 0 82 202 83
205 2 3 301 201 0 82 188 202
206 2 3 301 201 0 42 43 201
207 2 3 301 201 0 189 42 201
208 2 3 301 201 0 211 186 209
209 2 3 301 201 0 190 214 209
210 2 3 301 201 0 216 200 204
211 2 3 301 201 0 216 186 208
212 2 3 301 201 0 195 218 13
213 2 3 301 201 0 190 219 214
214 2 3 301 201 0 197 220 193
215 2 3 301 201 0 190 220 213
216 2 3 301 201 0 224 88 87
217 2 3 301 201 0 203 224 87
218 2 3 301 201 0 199 225 206
219 2 3 301 201 0 225 204 206
220 2 3 301 201 0 225 199 217
221 2 3 301 201 0 227 207 187
222 2 3 301 201 0 228 193 220
223 2 3 301 201 0 190 228 220
224 2 3 301 201 0 230 187 207
225 2 3 301 201 0 203 230 207
226 2 3 301 201 0 195 232 208
227 2 3 301 201 0 234 196 214
228 2 3 301 201 0 196 234 185
229 2 3 301 201 0 86 236 203
230 2 3 301 201 0 237 9 1
231 2 3 301 201 0 73 237 1
232 2 3 301 201 0 238 198 215
233 2 3 301 201 0 14 231 15
234 2 3 301 201 0 223 211 196
235 2 3 301 201 0 216 232 200
236 2 3 301 201 0 216 208 232
237 2 3 301 201 0 209 228 190
238 2 3 301 201 0 211 214 196
239 2 3 301 201 0 211 209 214
240 2 3 301 201 0 213 219 190
241 2 3 301 201 0 213 212 219
242 2 3 301 201 0 214 219 234
243 2 3 301 201 0 238 226 201
244 2 3 301 201 0 215 226 238
245 2 3 301 201 0 207 224 203
246 2 3 301 201 0 85 236 86
247 2 3 301 201 0 236 85 210
248 2 3 301 201 0 221 194 202
249 2 3 301 201 0 44 238 43
250 2 3 301 201 0 238 44 198
251 2 3 301 201 0 238 201 43
252 2 3 301 201 0 223 222 191
253 2 3 301 201 0 227 224 207
254 2 3 301 201 0 85 84 210
255 2 3 301 201 0 84 194 210
256 2 3 301 201 0 233 196 185
257 2 3 301 201 0 223 196 233
258 2 3 301 201 0 233 222 223
259 2 3 301 201 0 209 186 217
260 2 3 301 201 0 193 217 199
261 2 3 301 201 0 193 228 217
262 2 3 301 201 0 209 217 228
263 2 3 301 201 0 235 198 45
264 2 3 301 201 0 198 235 192
265 2 3 301 201 0 192 215 198
266 2 3 301 201 0 192 229 215
267 2 3 301 201 0 212 215 229
268 2 3 301 201 0 191 218 195
269 2 3 301 201 0 186 211 208
270 2 3 301 201 0 208 191 195
271 2 3 301 201 0 223 191 208
272 2 3 301 201 0 208 211 223
273 2 3 301 201 0 14 13 218
274 2 3 301 201 0 239 221 202
275 2 3 301 201 0 240 47 48
276 2 3 301 201 0 240 224 227
277 2 3 301 201 0 241 227 187
278 2 3 301 201 0 242 233 185
279 2 3 301 201 0 243 218 191
280 2 3 301 201 0 222 243 191
281 2 3 301 201 0 244 201 226
282 2 3 301 201 0 245 47 240
283 2 3 301 201 0 227 245 240
284 2 3 301 201 0 199 247 193
285 2 3 301 201 0 220 246 213
286 2 3 301 201 0 246 220 197
287 2 3 301 201 0 244 189 201
288 2 3 301 201 0 244 205 189
289 2 3 301 201 0 75 76 199
290 2 3 301 201 0 247 199 76
291 2 3 301 201 0 245 46 47
292 2 3 301 201 0 10 200 11
293 2 3 301 201 0 234 219 212
294 2 3 301 201 0 212 229 234
295 2 3 301 201 0 188 82 81
296 2 3 301 201 0 236 230 203
297 2 3 301 201 0 230 236 210
298 2 3 301 201 0 10 204 200
299 2 3 301 201 0 235 45 46
300 2 3 301 201 0 245 235 46
301 2 3 301 201 0 245 227 235
302 2 3 301 201 0 227 241 235
303 2 3 301 201 0 213 226 212
304 2 3 301 201 0 212 226 215
305 2 3 301 201 0 225 186 216
306 2 3 301 201 0 186 225 217
307 2 3 301 201 0 204 225 216
308 2 3 301 201 0 14 218 231
309 2 3 301 201 0 248 246 197
310 2 3 301 201 0 248 78 79
311 2 3 301 201 0 77 247 76
312 2 3 301 201 0 193 247 197
313 2 3 301 201 0 247 77 197
314 2 3 301 201 0 200 12 11
315 2 3 301 201 0 195 12 232
316 2 3 301 201 0 200 232 12
317 2 3 301 201 0 42 189 41
318 2 3 301 201 0 9 237 10
319 2 3 301 201 0 206 204 237
320 2 3 301 201 0 204 10 237
321 2 3 301 201 0 206 237 73
322 2 3 301 201 0 249 187 230
323 2 3 301 201 0 242 185 249
324 2 3 301 201 0 210 250 230
325 2 3 301 201 0 250 249 230
326 2 3 301 201 0 41 251 5
327 2 3 301 201 0 251 80 5
328 2 3 301 201 0 252 48 6
329 2 3 301 201 0 252 88 224
330 2 3 301 201 0 88 252 6
331 2 3 301 201 0 249 253 187
332 2 3 301 201 0 188 254 202
333 2 3 301 201 0 239 202 254
334 2 3 301 201 0 192 235 241
335 2 3 301 201 0 242 249 250
336 2 3 301 201 0 252 240 48
337 2 3 301 201 0 224 240 252
338 2 3 301 201 0 251 41 189
339 2 3 301 201 0 251 205 80
340 2 3 301 201 0 205 251 189
341 2 3 301 201 0 77 78 197
342 2 3 301 201 0 78 248 197
343 2 3 301 201 0 221 239 242
344 2 3 301 201 0 242 222 233
345 2 3 301 201 0 222 242 239
346 2 3 301 201 0 16 255 2
347 2 3 301 201 0 255 81 2
348 2 3 301 201 0 255 188 81
349 2 3 301 201 0 255 254 188
350 2 3 301 201 0 254 255 231
351 2 3 301 201 0 16 15 255
352 2 3 301 201 0 15 231 255
353 2 3 301 201 0 222 239 243
354 2 3 301 201 0 231 218 243
355 2 3 301 201 0 243 254 231
356 2 3 301 201 0 239 254 243
357 2 3 301 201 0 253 229 192
358 2 3 301 201 0 192 241 253
359 2 3 301 201 0 253 241 187
360 2 3 301 201 0 194 221 250
361 2 3 301 201 0 242 250 221
362 2 3 301 201 0 250 210 194
363 2 3 301 201 0 248 205 244
364 2 3 301 201 0 248 79 205
365 2 3 301 201 0 244 246 248
366 2 3 301 201 0 234 253 185
367 2 3 301 201 0 253 249 185
368 2 3 301 201 0 234 229 253
369 2 3 301 201 0 256 213 246
370 2 3 301 201 0 256 244 226
371 2 3 301 201 0 244 256 246
372 2 3 301 201 0 213 256 226
373 2 3 302 202 0 22 273 23
374 2 3 302 202 0 278 260 271
375 2 3 302 202 0 281 260 275
376 2 3 302 202 0 260 281 271
377 2 3 302 202 0 279 24 23
378 2 3 302 202 0 88 278 87
379 2 3 302 202 0 279 23 273
380 2 3 302 202 0 50 51 275
381 2 3 302 202 0 260 50 275
382 2 3 302 202 0 266 287 284
383 2 3 302 202 0 259 289 285
384 2 3 302 202 0 264 290 288
385 2 3 302 202 0 291 259 285
386 2 3 302 202 0 292 266 284
387 2 3 302 202 0 293 268 289
388 2 3 302 202 0 259 293 289
389 2 3 302 202 0 257 295 292
390 2 3 302 202 0 263 298 285
391 2 3 302 202 0 298 263 284
392 2 3 302 202 0 101 299 102
393 2 3 302 202 0 299 101 288
394 2 3 302 202 0 264 300 296
395 2 3 302 202 0 257 302 296
396 2 3 302 202 0 270 302 297
397 2 3 302 202 0 303 261 287
398 2 3 302 202 0 304 262 295
399 2 3 302 202 0 304 274 301
400 2 3 302 202 0 305 266 292
401 2 3 302 202 0 306 271 281
402 2 3 302 202 0 307 263 297
403 2 3 302 202 0 263 307 284
404 2 3 302 202 0 263 308 297
405 2 3 302 202 0 308 263 285
406 2 3 302 202 0 257 309 295
407 2 3 302 202 0 309 257 296
408 2 3 302 202 0 310 274 300
409 2 3 302 202 0 275 311 281
410 2 3 302 202 0 259 311 293
411 2 3 302 202 0 262 312 283
412 2 3 302 202 0 273 312 301
413 2 3 302 202 0 313 258 276
414 2 3 302 202 0 258 313 303
415 2 3 302 202 0 314 266 294
416 2 3 302 202 0 266 314 287
417 2 3 302 202 0 277 315 282
418 2 3 302 202 0 316 262 283
419 2 3 302 202 0 317 264 296
420 2 3 302 202 0 318 86 87
421 2 3 302 202 0 318 271 269
422 2 3 302 202 0 319 264 288
423 2 3 302 202 0 264 319 300
424 2 3 302 202 0 53 322 52
425 2 3 302 202 0 268 322 320
426 2 3 302 202 0 323 53 54
427 2 3 302 202 0 324 103 102
428 2 3 302 202 0 326 261 303
429 2 3 302 202 0 327 274 310
430 2 3 302 202 0 274 327 301
431 2 3 302 202 0 329 17 2
432 2 3 302 202 0 81 329 2
433 2 3 302 202 0 330 56 8
434 2 3 302 202 0 104 330 8
435 2 3 302 202 0 331 268 293
436 2 3 302 202 0 278 318 87
437 2 3 302 202 0 278 271 318
438 2 3 302 202 0 299 324 102
439 2 3 302 202 0 299 277 324
440 2 3 302 202 0 306 311 259
441 2 3 302 202 0 306 281 311
442 2 3 302 202 0 292 307 257
443 2 3 302 202 0 292 284 307
444 2 3 302 202 0 298 287 261
445 2 3 302 202 0 284 287 298
446 2 3 302 202 0 285 289 308
447 2 3 302 202 0 291 298 261
448 2 3 302 202 0 291 285 298
449 2 3 302 202 0 303 314 258
450 2 3 302 202 0 303 287 314
451 2 3 302 202 0 317 290 264
452 2 3 302 202 0 299 290 277
453 2 3 302 202 0 288 290 299
454 2 3 302 202 0 305 295 262
455 2 3 302 202 0 292 295 305
456 2 3 302 202 0 316 305 262
457 2 3 302 202 0 331 311 275
458 2 3 302 202 0 293 311 331
459 2 3 302 202 0 304 309 274
460 2 3 302 202 0 304 295 309
461 2 3 302 202 0 317 302 270
462 2 3 302 202 0 296 302 317
463 2 3 302 202 0 309 300 274
464 2 3 302 202 0 296 300 309
465 2 3 302 202 0 307 302 257
466 2 3 302 202 0 297 302 307
467 2 3 302 202 0 310 300 319
468 2 3 302 202 0 304 312 262
469 2 3 302 202 0 304 301 312
470 2 3 302 202 0 326 313 267
471 2 3 302 202 0 303 313 326
472 2 3 302 202 0 323 322 53
473 2 3 302 202 0 320 322 323
474 2 3 302 202 0 331 322 268
475 2 3 302 202 0 286 330 104
476 2 3 302 202 0 56 330 286
477 2 3 302 202 0 286 55 56
478 2 3 302 202 0 101 100 288
479 2 3 302 202 0 288 100 319
480 2 3 302 202 0 324 104 103
481 2 3 302 202 0 286 104 324
482 2 3 302 202 0 324 277 282
483 2 3 302 202 0 282 286 324
484 2 3 302 202 0 325 272 280
485 2 3 302 202 0 317 270 315
486 2 3 302 202 0 277 290 315
487 2 3 302 202 0 315 290 317
488 2 3 302 202 0 328 270 297
489 2 3 302 202 0 297 308 328
490 2 3 302 202 0 294 265 272
491 2 3 302 202 0 316 265 294
492 2 3 302 202 0 266 305 294
493 2 3 302 202 0 294 305 316
494 2 3 302 202 0 325 276 258
495 2 3 302 202 0 22 21 283
496 2 3 302 202 0 22 312 273
497 2 3 302 202 0 22 283 312
498 2 3 302 202 0 268 320 328
499 2 3 302 202 0 52 331 51
500 2 3 302 202 0 322 331 52
501 2 3 302 202 0 331 275 51
502 2 3 302 202 0 306 259 291
503 2 3 302 202 0 306 269 271
504 2 3 302 202 0 261 326 291
505 2 3 302 202 0 269 326 267
506 2 3 302 202 0 332 294 272
507 2 3 302 202 0 325 332 272
508 2 3 302 202 0 294 332 314
509 2 3 302 202 0 306 334 269
510 2 3 302 202 0 326 334 291
511 2 3 302 202 0 334 326 269
512 2 3 302 202 0 334 306 291
513 2 3 302 202 0 332 258 314
514 2 3 302 202 0 325 258 332
515 2 3 302 202 0 333 81 82
516 2 3 302 202 0 83 333 82
517 2 3 302 202 0 325 333 276
518 2 3 302 202 0 333 325 280
519 2 3 302 202 0 83 276 333
520 2 3 302 202 0 328 289 268
521 2 3 302 202 0 328 308 289
522 2 3 302 202 0 333 280 329
523 2 3 302 202 0 329 81 333
524 2 3 302 202 0 85 337 267
525 2 3 302 202 0 337 269 267
526 2 3 302 202 0 338 286 282
527 2 3 302 202 0 321 338 282
528 2 3 302 202 0 328 320 335
529 2 3 302 202 0 336 99 98
530 2 3 302 202 0 310 336 327
531 2 3 302 202 0 318 337 86
532 2 3 302 202 0 337 318 269
533 2 3 302 202 0 337 85 86
534 2 3 302 202 0 321 335 320
535 2 3 302 202 0 336 97 279
536 2 3 302 202 0 97 336 98
537 2 3 302 202 0 319 100 99
538 2 3 302 202 0 310 319 99
539 2 3 302 202 0 336 310 99
540 2 3 302 202 0 270 335 315
541 2 3 302 202 0 335 270 328
542 2 3 302 202 0 321 282 335
543 2 3 302 202 0 335 282 315
544 2 3 302 202 0 280 18 329
545 2 3 302 202 0 17 329 18
546 2 3 302 202 0 327 273 301
547 2 3 302 202 0 273 327 279
548 2 3 302 202 0 327 336 279
549 2 3 302 202 0 85 267 84
550 2 3 302 202 0 265 20 19
551 2 3 302 202 0 338 55 286
552 2 3 302 202 0 338 54 55
553 2 3 302 202 0 338 321 320
554 2 3 302 202 0 338 323 54
555 2 3 302 202 0 320 323 338
556 2 3 302 202 0 339 18 280
557 2 3 302 202 0 272 339 280
558 2 3 302 202 0 340 20 265
559 2 3 302 202 0 340 316 283
560 2 3 302 202 0 316 340 265
561 2 3 302 202 0 341 84 267
562 2 3 302 202 0 313 341 267
563 2 3 302 202 0 340 21 20
564 2 3 302 202 0 283 21 340
565 2 3 302 202 0 19 339 265
566 2 3 302 202 0 18 339 19
567 2 3 302 202 0 339 272 265
568 2 3 302 202 0 84 341 83
569 2 3 302 202 0 276 341 313
570 2 3 302 202 0 341 276 83
571 2 3 302 202 0 50 260 49
572 2 3 302 202 0 49 342 6
573 2 3 302 202 0 342 88 6
574 2 3 302 202 0 342 49 260
575 2 3 302 202 0 278 342 260
576 2 3 302 202 0 342 278 88
577 2 3 302 202 0 24 343 4
578 2 3 302 202 0 97 343 279
579 2 3 302 202 0 343 97 4
580 2 3 302 202 0 343 24 279
581 2 3 303 203 0 26 25 353
582 2 3 303 203 0 93 92 361
583 2 3 303 203 0 101 102 362
584 2 3 303 203 0 365 100 101
585 2 3 303 203 0 372 353 349
586 2 3 303 203 0 373 358 349
587 2 3 303 203 0 375 368 350
588 2 3 303 203 0 372 349 358
589 2 3 303 203 0 59 60 360
590 2 3 303 203 0 350 352 371
591 2 3 303 203 0 353 372 26
592 2 3 303 203 0 97 98 374
593 2 3 303 203 0 374 349 353
594 2 3 303 203 0 372 27 26
595 2 3 303 203 0 369 99 100
596 2 3 303 203 0 100 365 369
597 2 3 303 203 0 374 98 99
598 2 3 303 203 0 99 369 374
599 2 3 303 203 0 373 349 374
600 2 3 303 203 0 369 373 374
601 2 3 303 203 0 375 350 371
602 2 3 303 203 0 370 95 94
603 2 3 303 203 0 355 362 378
604 2 3 303 203 0 380 372 358
605 2 3 303 203 0 382 365 355
606 2 3 303 203 0 384 376 348
607 2 3 303 203 0 355 378 385
608 2 3 303 203 0 387 379 356
609 2 3 303 203 0 388 381 346
610 2 3 303 203 0 346 382 388
611 2 3 303 203 0 389 373 346
612 2 3 303 203 0 358 373 389
613 2 3 303 203 0 346 381 389
614 2 3 303 203 0 357 377 391
615 2 3 303 203 0 393 377 358
616 2 3 303 203 0 393 381 356
617 2 3 303 203 0 370 347 395
618 2 3 303 203 0 356 381 396
619 2 3 303 203 0 396 387 356
620 2 3 303 203 0 345 379 397
621 2 3 303 203 0 397 390 345
622 2 3 303 203 0 398 382 355
623 2 3 303 203 0 399 375 345
624 2 3 303 203 0 368 375 399
625 2 3 303 203 0 400 376 360
626 2 3 303 203 0 348 376 402
627 2 3 303 203 0 402 378 348
628 2 3 303 203 0 366 400 403
629 2 3 303 203 0 403 392 366
630 2 3 303 203 0 404 344 367
631 2 3 303 203 0 405 400 360
632 2 3 303 203 0 354 390 406
633 2 3 303 203 0 364 344 407
634 2 3 303 203 0 346 373 408
635 2 3 303 203 0 408 373 369
636 2 3 303 203 0 410 101 362
637 2 3 303 203 0 410 355 365
638 2 3 303 203 0 365 101 410
639 2 3 303 203 0 362 355 410
640 2 3 303 203 0 411 404 367
641 2 3 303 203 0 395 347 412
642 2 3 303 203 0 395 412 351
643 2 3 303 203 0 400 366 402
644 2 3 303 203 0 400 402 376
645 2 3 303 203 0 398 355 385
646 2 3 303 203 0 380 358 377
647 2 3 303 203 0 393 356 391
648 2 3 303 203 0 377 393 391
649 2 3 303 203 0 391 356 379
650 2 3 303 203 0 402 366 385
651 2 3 303 203 0 378 402 385
652 2 3 303 203 0 387 397 379
653 2 3 303 203 0 393 358 389
654 2 3 303 203 0 381 393 389
655 2 3 303 203 0 388 364 396
656 2 3 303 203 0 388 396 381
657 2 3 303 203 0 398 364 388
658 2 3 303 203 0 382 398 388
659 2 3 303 203 0 409 368 399
660 2 3 303 203 0 396 364 407
661 2 3 303 203 0 396 407 387
662 2 3 303 203 0 397 406 390
663 2 3 303 203 0 405 359 403
664 2 3 303 203 0 400 405 403
665 2 3 303 203 0 411 354 406
666 2 3 303 203 0 404 411 406
667 2 3 303 203 0 360 376 59
668 2 3 303 203 0 62 383 61
669 2 3 303 203 0 64 351 63
670 2 3 303 203 0 27 380 28
671 2 3 303 203 0 372 380 27
672 2 3 303 203 0 395 95 370
673 2 3 303 203 0 394 29 28
674 2 3 303 203 0 380 394 28
675 2 3 303 203 0 357 394 377
676 2 3 303 203 0 394 380 377
677 2 3 303 203 0 57 58 384
678 2 3 303 203 0 405 360 60
679 2 3 303 203 0 350 368 90
680 2 3 303 203 0 352 350 90
681 2 3 303 203 0 90 368 91
682 2 3 303 203 0 90 89 352
683 2 3 303 203 0 411 367 347
684 2 3 303 203 0 413 367 344
685 2 3 303 203 0 344 392 413
686 2 3 303 203 0 403 359 413
687 2 3 303 203 0 403 413 392
688 2 3 303 203 0 392 344 364
689 2 3 303 203 0 398 392 364
690 2 3 303 203 0 366 392 385
691 2 3 303 203 0 392 398 385
692 2 3 303 203 0 408 382 346
693 2 3 303 203 0 365 382 408
694 2 3 303 203 0 408 369 365
695 2 3 303 203 0 401 375 371
696 2 3 303 203 0 386 361 354
697 2 3 303 203 0 411 386 354
698 2 3 303 203 0 386 347 370
699 2 3 303 203 0 347 386 411
700 2 3 303 203 0 345 390 399
701 2 3 303 203 0 390 354 361
702 2 3 303 203 0 409 390 361
703 2 3 303 203 0 390 409 399
704 2 3 303 203 0 345 375 401
705 2 3 303 203 0 345 401 379
706 2 3 303 203 0 391 401 357
707 2 3 303 203 0 401 391 379
708 2 3 303 203 0 92 91 409
709 2 3 303 203 0 409 361 92
710 2 3 303 203 0 409 91 368
711 2 3 303 203 0 415 31 30
712 2 3 303 203 0 363 412 416
713 2 3 303 203 0 416 412 347
714 2 3 303 203 0 93 361 417
715 2 3 303 203 0 417 361 386
716 2 3 303 203 0 417 94 93
717 2 3 303 203 0 412 363 418
718 2 3 303 203 0 419 371 352
719 2 3 303 203 0 419 31 415
720 2 3 303 203 0 371 419 415
721 2 3 303 203 0 32 31 419
722 2 3 303 203 0 370 94 417
723 2 3 303 203 0 370 417 386
724 2 3 303 203 0 383 62 418
725 2 3 303 203 0 383 418 363
726 2 3 303 203 0 62 63 418
727 2 3 303 203 0 351 412 418
728 2 3 303 203 0 418 63 351
729 2 3 303 203 0 352 32 419
730 2 3 303 203 0 59 376 58
731 2 3 303 203 0 58 376 384
732 2 3 303 203 0 348 378 414
733 2 3 303 203 0 414 378 362
734 2 3 303 203 0 414 103 104
735 2 3 303 203 0 384 348 414
736 2 3 303 203 0 414 104 384
737 2 3 303 203 0 61 383 60
738 2 3 303 203 0 383 363 359
739 2 3 303 203 0 405 383 359
740 2 3 303 203 0 383 405 60
741 2 3 303 203 0 102 103 414
742 2 3 303 203 0 102 414 362
743 2 3 303 203 0 416 359 363
744 2 3 303 203 0 416 347 367
745 2 3 303 203 0 413 416 367
746 2 3 303 203 0 359 416 413
747 2 3 303 203 0 407 344 404
748 2 3 303 203 0 387 407 397
749 2 3 303 203 0 397 407 406
750 2 3 303 203 0 407 404 406
751 2 3 303 203 0 29 415 30
752 2 3 303 203 0 401 371 415
753 2 3 303 203 0 401 415 357
754 2 3 303 203 0 415 394 357
755 2 3 303 203 0 394 415 29
756 2 3 303 203 0 32 352 420
757 2 3 303 203 0 89 3 420
758 2 3 303 203 0 420 352 89
759 2 3 303 203 0 420 3 32
760 2 3 303 203 0 25 4 421
761 2 3 303 203 0 421 4 97
762 2 3 303 203 0 421 353 25
763 2 3 303 203 0 57 384 422
764 2 3 303 203 0 104 8 422
765 2 3 303 203 0 422 384 104
766 2 3 303 203 0 422 8 57
767 2 3 303 203 0 421 97 374
768 2 3 303 203 0 353 421 374
769 2 3 303 203 0 64 7 423
770 2 3 303 203 0 423 7 96
771 2 3 303 203 0 423 96 95
772 2 3 303 203 0 423 395 351
773 2 3 303 203 0 351 64 423
774 2 3 303 203 0 395 423 95
775 2 3 304 204 0 439 92 93
776 2 3 304 204 0 425 430 441
777 2 3 304 204 0 70 71 443
778 2 3 304 204 0 449 425 441
779 2 3 304 204 0 432 449 441
780 2 3 304 204 0 443 428 445
781 2 3 304 204 0 76 75 442
782 2 3 304 204 0 442 437 76
783 2 3 304 204 0 448 91 92
784 2 3 304 204 0 92 439 448
785 2 3 304 204 0 430 425 448
786 2 3 304 204 0 430 448 439
787 2 3 304 204 0 447 90 91
788 2 3 304 204 0 448 447 91
789 2 3 304 204 0 425 447 448
790 2 3 304 204 0 449 447 425
791 2 3 304 204 0 74 73 429
792 2 3 304 204 0 452 450 436
793 2 3 304 204 0 430 439 453
794 2 3 304 204 0 441 430 454
795 2 3 304 204 0 440 450 455
796 2 3 304 204 0 456 437 431
797 2 3 304 204 0 458 452 436
798 2 3 304 204 0 435 457 459
799 2 3 304 204 0 461 38 37
800 2 3 304 204 0 461 450 440
801 2 3 304 204 0 440 455 464
802 2 3 304 204 0 465 456 431
803 2 3 304 204 0 465 462 426
804 2 3 304 204 0 467 457 433
805 2 3 304 204 0 467 462 434
806 2 3 304 204 0 435 459 468
807 2 3 304 204 0 468 454 435
808 2 3 304 204 0 433 460 469
809 2 3 304 204 0 426 462 469
810 2 3 304 204 0 435 454 471
811 2 3 304 204 0 471 451 435
812 2 3 304 204 0 471 454 430
813 2 3 304 204 0 438 463 472
814 2 3 304 204 0 473 463 438
815 2 3 304 204 0 438 452 473
816 2 3 304 204 0 474 463 434
817 2 3 304 204 0 434 462 474
818 2 3 304 204 0 475 457 435
819 2 3 304 204 0 435 451 475
820 2 3 304 204 0 433 457 476
821 2 3 304 204 0 477 94 95
822 2 3 304 204 0 480 455 438
823 2 3 304 204 0 434 463 483
824 2 3 304 204 0 483 459 434
825 2 3 304 204 0 441 454 484
826 2 3 304 204 0 486 67 68
827 2 3 304 204 0 93 94 489
828 2 3 304 204 0 489 94 477
829 2 3 304 204 0 485 67 486
830 2 3 304 204 0 452 438 455
831 2 3 304 204 0 452 455 450
832 2 3 304 204 0 471 430 453
833 2 3 304 204 0 451 471 453
834 2 3 304 204 0 458 424 473
835 2 3 304 204 0 458 473 452
836 2 3 304 204 0 484 424 458
837 2 3 304 204 0 468 424 484
838 2 3 304 204 0 468 484 454
839 2 3 304 204 0 455 480 464
840 2 3 304 204 0 475 427 476
841 2 3 304 204 0 475 476 457
842 2 3 304 204 0 467 434 459
843 2 3 304 204 0 457 467 459
844 2 3 304 204 0 483 424 468
845 2 3 304 204 0 459 483 468
846 2 3 304 204 0 467 433 469
847 2 3 304 204 0 467 469 462
848 2 3 304 204 0 465 431 474
849 2 3 304 204 0 465 474 462
850 2 3 304 204 0 473 424 483
851 2 3 304 204 0 473 483 463
852 2 3 304 204 0 474 431 472
853 2 3 304 204 0 463 474 472
854 2 3 304 204 0 480 438 472
855 2 3 304 204 0 476 427 488
856 2 3 304 204 0 485 427 446
857 2 3 304 204 0 427 485 488
858 2 3 304 204 0 439 93 489
859 2 3 304 204 0 489 453 439
860 2 3 304 204 0 37 36 466
861 2 3 304 204 0 461 37 466
862 2 3 304 204 0 436 450 466
863 2 3 304 204 0 450 461 466
864 2 3 304 204 0 440 464 487
865 2 3 304 204 0 39 38 487
866 2 3 304 204 0 440 487 461
867 2 3 304 204 0 487 38 461
868 2 3 304 204 0 443 445 478
869 2 3 304 204 0 482 446 427
870 2 3 304 204 0 482 427 475
871 2 3 304 204 0 482 475 451
872 2 3 304 204 0 436 470 458
873 2 3 304 204 0 470 432 441
874 2 3 304 204 0 484 470 441
875 2 3 304 204 0 470 484 458
876 2 3 304 204 0 426 445 479
877 2 3 304 204 0 465 426 479
878 2 3 304 204 0 465 479 456
879 2 3 304 204 0 478 445 426
880 2 3 304 204 0 478 426 469
881 2 3 304 204 0 478 469 460
882 2 3 304 204 0 492 65 66
883 2 3 304 204 0 493 80 79
884 2 3 304 204 0 70 443 494
885 2 3 304 204 0 494 443 478
886 2 3 304 204 0 495 445 428
887 2 3 304 204 0 479 445 495
888 2 3 304 204 0 487 464 496
889 2 3 304 204 0 477 95 497
890 2 3 304 204 0 498 74 429
891 2 3 304 204 0 75 74 498
892 2 3 304 204 0 75 498 442
893 2 3 304 204 0 497 95 96
894 2 3 304 204 0 491 444 432
895 2 3 304 204 0 470 491 432
896 2 3 304 204 0 495 428 493
897 2 3 304 204 0 482 477 497
898 2 3 304 204 0 497 446 482
899 2 3 304 204 0 35 491 36
900 2 3 304 204 0 36 491 466
901 2 3 304 204 0 485 486 488
902 2 3 304 204 0 494 69 70
903 2 3 304 204 0 478 460 494
904 2 3 304 204 0 446 492 485
905 2 3 304 204 0 489 451 453
906 2 3 304 204 0 482 451 489
907 2 3 304 204 0 482 489 477
908 2 3 304 204 0 498 481 442
909 2 3 304 204 0 480 481 464
910 2 3 304 204 0 464 481 498
911 2 3 304 204 0 431 481 472
912 2 3 304 204 0 481 480 472
913 2 3 304 204 0 476 488 433
914 2 3 304 204 0 460 433 488
915 2 3 304 204 0 40 39 490
916 2 3 304 204 0 487 490 39
917 2 3 304 204 0 429 490 496
918 2 3 304 204 0 496 490 487
919 2 3 304 204 0 449 432 444
920 2 3 304 204 0 89 90 500
921 2 3 304 204 0 500 90 447
922 2 3 304 204 0 499 79 78
923 2 3 304 204 0 499 495 493
924 2 3 304 204 0 493 79 499
925 2 3 304 204 0 479 495 499
926 2 3 304 204 0 499 456 479
927 2 3 304 204 0 67 485 66
928 2 3 304 204 0 66 485 492
929 2 3 304 204 0 428 443 71
930 2 3 304 204 0 486 460 488
931 2 3 304 204 0 501 494 460
932 2 3 304 204 0 460 486 501
933 2 3 304 204 0 69 494 501
934 2 3 304 204 0 502 7 65
935 2 3 304 204 0 96 7 502
936 2 3 304 204 0 68 69 501
937 2 3 304 204 0 68 501 486
938 2 3 304 204 0 437 77 76
939 2 3 304 204 0 71 72 428
940 2 3 304 204 0 444 491 35
941 2 3 304 204 0 35 34 444
942 2 3 304 204 0 72 5 503
943 2 3 304 204 0 503 5 80
944 2 3 304 204 0 503 428 72
945 2 3 304 204 0 493 428 503
946 2 3 304 204 0 503 80 493
947 2 3 304 204 0 500 449 444
948 2 3 304 204 0 447 449 500
949 2 3 304 204 0 502 497 96
950 2 3 304 204 0 502 446 497
951 2 3 304 204 0 492 446 502
952 2 3 304 204 0 65 492 502
953 2 3 304 204 0 504 499 78
954 2 3 304 204 0 456 499 504
955 2 3 304 204 0 77 437 504
956 2 3 304 204 0 504 78 77
957 2 3 304 204 0 504 437 456
958 2 3 304 204 0 437 442 505
959 2 3 304 204 0 481 431 505
960 2 3 304 204 0 505 442 481
961 2 3 304 204 0 505 431 437
962 2 3 304 204 0 436 466 491
963 2 3 304 204 0 436 491 470
964 2 3 304 204 0 506 1 40
965 2 3 304 204 0 73 1 506
966 2 3 304 204 0 40 490 506
967 2 3 304 204 0 429 73 506
968 2 3 304 204 0 429 506 490
969 2 3 304 204 0 500 444 507
970 2 3 304 204 0 34 33 507
971 2 3 304 204 0 34 507 444
972 2 3 304 204 0 33 3 507
973 2 3 304 204 0 507 3 89
974 2 3 304 204 0 89 500 507
975 2 3 304 204 0 498 429 496
976 2 3 304 204 0 464 498 496
977 2 3 305 205 0 63 525 64
978 2 3 305 205 0 524 72 71
979 2 3 305 205 0 51 518 52
980 2 3 305 205 0 524 526 512
981 2 3 305 205 0 522 68 67
982 2 3 305 205 0 69 523 70
983 2 3 305 205 0 512 42 41
984 2 3 305 205 0 531 520 518
985 2 3 305 205 0 508 532 530
986 2 3 305 205 0 534 508 528
987 2 3 305 205 0 522 535 68
988 2 3 305 205 0 536 517 529
989 2 3 305 205 0 536 508 530
990 2 3 305 205 0 508 537 528
991 2 3 305 205 0 516 537 529
992 2 3 305 205 0 539 514 528
993 2 3 305 205 0 517 540 509
994 2 3 305 205 0 541 514 538
995 2 3 305 205 0 513 542 530
996 2 3 305 205 0 544 513 530
997 2 3 305 205 0 547 510 531
998 2 3 305 205 0 548 523 535
999 2 3 305 205 0 61 549 62
1000 2 3 305 205 0 552 45 44
1001 2 3 305 205 0 553 519 533
1002 2 3 305 205 0 522 554 535
1003 2 3 305 205 0 555 514 541
1004 2 3 305 205 0 559 516 529
1005 2 3 305 205 0 509 560 526
1006 2 3 305 205 0 560 509 540
1007 2 3 305 205 0 510 562 531
1008 2 3 305 205 0 562 520 531
1009 2 3 305 205 0 563 41 5
1010 2 3 305 205 0 72 563 5
1011 2 3 305 205 0 564 65 7
1012 2 3 305 205 0 564 64 525
1013 2 3 305 205 0 64 564 7
1014 2 3 305 205 0 565 523 548
1015 2 3 305 205 0 519 47 46
1016 2 3 305 205 0 555 546 514
1017 2 3 305 205 0 527 546 555
1018 2 3 305 205 0 539 537 516
1019 2 3 305 205 0 528 537 539
1020 2 3 305 205 0 536 537 508
1021 2 3 305 205 0 536 529 537
1022 2 3 305 205 0 536 542 517
1023 2 3 305 205 0 536 530 542
1024 2 3 305 205 0 544 532 520
1025 2 3 305 205 0 530 532 544
1026 2 3 305 205 0 553 550 513
1027 2 3 305 205 0 533 550 553
1028 2 3 305 205 0 550 552 515
1029 2 3 305 205 0 550 533 552
1030 2 3 305 205 0 548 535 554
1031 2 3 305 205 0 539 538 514
1032 2 3 305 205 0 541 549 61
1033 2 3 305 205 0 541 538 549
1034 2 3 305 205 0 550 542 513
1035 2 3 305 205 0 562 544 520
1036 2 3 305 205 0 565 551 509
1037 2 3 305 205 0 548 551 565
1038 2 3 305 205 0 61 60 541
1039 2 3 305 205 0 555 541 60
1040 2 3 305 205 0 69 68 535
1041 2 3 305 205 0 523 69 535
1042 2 3 305 205 0 49 547 50
1043 2 3 305 205 0 60 59 527
1044 2 3 305 205 0 555 60 527
1045 2 3 305 205 0 526 565 509
1046 2 3 305 205 0 41 563 512
1047 2 3 305 205 0 563 524 512
1048 2 3 305 205 0 524 563 72
1049 2 3 305 205 0 70 523 565
1050 2 3 305 205 0 63 561 525
1051 2 3 305 205 0 561 63 62
1052 2 3 305 205 0 549 561 62
1053 2 3 305 205 0 553 510 519
1054 2 3 305 205 0 562 510 553
1055 2 3 305 205 0 513 544 553
1056 2 3 305 205 0 553 544 562
1057 2 3 305 205 0 521 558 534
1058 2 3 305 205 0 545 534 558
1059 2 3 305 205 0 550 515 540
1060 2 3 305 205 0 517 542 540
1061 2 3 305 205 0 540 542 550
1062 2 3 305 205 0 556 520 532
1063 2 3 305 205 0 520 556 518
1064 2 3 305 205 0 532 545 556
1065 2 3 305 205 0 566 47 519
1066 2 3 305 205 0 510 566 519
1067 2 3 305 205 0 71 567 524
1068 2 3 305 205 0 565 567 70
1069 2 3 305 205 0 567 71 70
1070 2 3 305 205 0 568 67 66
1071 2 3 305 205 0 569 52 518
1072 2 3 305 205 0 569 556 543
1073 2 3 305 205 0 556 569 518
1074 2 3 305 205 0 561 571 525
1075 2 3 305 205 0 534 573 521
1076 2 3 305 205 0 573 546 521
1077 2 3 305 205 0 508 574 532
1078 2 3 305 205 0 545 574 534
1079 2 3 305 205 0 574 545 532
1080 2 3 305 205 0 574 508 534
1081 2 3 305 205 0 54 572 55
1082 2 3 305 205 0 571 557 511
1083 2 3 305 205 0 561 557 571
1084 2 3 305 205 0 567 526 524
1085 2 3 305 205 0 565 526 567
1086 2 3 305 205 0 569 53 52
1087 2 3 305 205 0 543 53 569
1088 2 3 305 205 0 45 552 533
1089 2 3 305 205 0 50 547 531
1090 2 3 305 205 0 557 549 538
1091 2 3 305 205 0 549 557 561
1092 2 3 305 205 0 573 528 514
1093 2 3 305 205 0 528 573 534
1094 2 3 305 205 0 546 573 514
1095 2 3 305 205 0 566 48 47
1096 2 3 305 205 0 547 566 510
1097 2 3 305 205 0 559 551 548
1098 2 3 305 205 0 548 554 559
1099 2 3 305 205 0 517 551 529
1100 2 3 305 205 0 551 517 509
1101 2 3 305 205 0 551 559 529
1102 2 3 305 205 0 546 570 521
1103 2 3 305 205 0 570 546 527
1104 2 3 305 205 0 556 545 543
1105 2 3 305 205 0 545 558 543
1106 2 3 305 205 0 512 526 560
1107 2 3 305 205 0 540 515 560
1108 2 3 305 205 0 564 66 65
1109 2 3 305 205 0 571 564 525
1110 2 3 305 205 0 557 516 511
1111 2 3 305 205 0 539 516 557
1112 2 3 305 205 0 557 538 539
1113 2 3 305 205 0 575 54 53
1114 2 3 305 205 0 543 575 53
1115 2 3 305 205 0 577 49 6
1116 2 3 305 205 0 48 577 6
1117 2 3 305 205 0 49 577 547
1118 2 3 305 205 0 566 577 48
1119 2 3 305 205 0 566 547 577
1120 2 3 305 205 0 558 575 543
1121 2 3 305 205 0 576 552 44
1122 2 3 305 205 0 552 576 515
1123 2 3 305 205 0 43 576 44
1124 2 3 305 205 0 51 50 531
1125 2 3 305 205 0 518 51 531
1126 2 3 305 205 0 560 576 512
1127 2 3 305 205 0 576 560 515
1128 2 3 305 205 0 58 527 59
1129 2 3 305 205 0 58 570 527
1130 2 3 305 205 0 46 45 533
1131 2 3 305 205 0 519 46 533
1132 2 3 305 205 0 43 42 576
1133 2 3 305 205 0 42 512 576
1134 2 3 305 205 0 568 522 67
1135 2 3 305 205 0 554 522 568
1136 2 3 305 205 0 554 568 511
1137 2 3 305 205 0 558 521 572
1138 2 3 305 205 0 575 558 572
1139 2 3 305 205 0 54 575 572
1140 2 3 305 205 0 568 571 511
1141 2 3 305 205 0 516 578 511
1142 2 3 305 205 0 554 578 559
1143 2 3 305 205 0 578 554 511
1144 2 3 305 205 0 578 516 559
1145 2 3 305 205 0 564 579 66
1146 2 3 305 205 0 568 579 571
1147 2 3 305 205 0 579 568 66
1148 2 3 305 205 0 579 564 571
1149 2 3 305 205 0 57 580 58
1150 2 3 305 205 0 580 570 58
1151 2 3 305 205 0 580 581 570
1152 2 3 305 205 0 572 581 55
1153 2 3 305 205 0 581 56 55
1154 2 3 305 205 0 582 57 8
1155 2 3 305 205 0 56 582 8
1156 2 3 305 205 0 57 582 580
1157 2 3 305 205 0 581 582 56
1158 2 3 305 205 0 581 580 582
1159 2 3 305 205 0 583 521 570
1160 2 3 305 205 0 583 581 572
1161 2 3 305 205 0 581 583 570
1162 2 3 305 205 0 521 583 572
1163 4 3 1001 1000 0 280 628 339 18
1164 4 3 1001 1000 0 308 263 285 778
1165 4 3 1001 1000 0 687 181 685 686
1166 4 3 1001 1000 0 501 1021 955 948
1167 4 3 1001 1000 0 906 908 462 907
1168 4 3 1001 1000 0 847 878 845 853
1169 4 3 1001 1000 0 662 640 675 634
1170 4 3 1001 1000 0 738 657 667 191
1171 4 3 1001 1000 0 467 907 469 462
1172 4 3 1001 1000 0 777 790 810 791
1173 4 3 1001 1000 0 662 661 752 693
1174 4 3 1001 1000 0 33 507 34 974
1175 4 3 1001 1000 0 508 536 537 733
1176 4 3 1001 1000 0 260 719 278 755
1177 4 3 1001 1000 0 492 983 485 969
1178 4 3 1001 1000 0 192 731 744 215
1179 4 3 1001 1000 0 914 635 917 898
1180 4 3 1001 1000 0 48 566 755 748
1181 4 3 1001 1000 0 37 183 975 1008
1182 4 3 1001 1000 0 956 922 921 702
1183 4 3 1001 1000 0 502 894 446 497
1184 4 3 1001 1000 0 699 742 694 744
1185 4 3 1001 1000 0 956 551 559 548
1186 4 3 1001 1000 0 320 338 966 323
1187 4 3 1001 1000 0 770 720 774 268
1188 4 3 1001 1000 0 758 757 736 787
1189 4 3 1001 1000 0 789 812 258 822
1190 4 3 1001 1000 0 1044 1045 421 4
1191 4 3 1001 1000 0 807 757 627 834
1192 4 3 1001 1000 0 384 859 970 860
1193 4 3 1001 1000 0 580 570 860 581
1194 4 3 1001 1000 0 539 557 538 843
1195 4 3 1001 1000 0 668 280 333 329
1196 4 3 1001 1000 0 795 850 830 794
1197 4 3 1001 1000 0 778 297 797 799
1198 4 3 1001 1000 0 731 694 735 965
1199 4 3 1001 1000 0 570 860 581 971
1200 4 3 1001 1000 0 583 570 581 971
1201 4 3 1001 1000 0 1044 1045 1036 421
1202 4 3 1001 1000 0 353 1045 1035 25
1203 4 3 1001 1000 0 580 57 970 860
1204 4 3 1001 1000 0 353 1045 25 421
1205 4 3 1001 1000 0 1045 4 25 421
1206 4 3 1001 1000 0 836 1045 421 1036
1207 4 3 1001 1000 0 590 810 833 674
1208 4 3 1001 1000 0 913 881 650 620
1209 4 3 1001 1000 0 97 997 1044 279
1210 4 3 1001 1000 0 737 654 782 781
1211 4 3 1001 1000 0 304 790 312 262
1212 4 3 1001 1000 0 805 174 833 674
1213 4 3 1001 1000 0 174 805 833 175
1214 4 3 1001 1000 0 757 785 631 787
1215 4 3 1001 1000 0 777 305 262 295
1216 4 3 1001 1000 0 748 957 759 705
1217 4 3 1001 1000 0 796 790 793 791
1218 4 3 1001 1000 0 897 452 899 898
1219 4 3 1001 1000 0 943 901 613 927
1220 4 3 1001 1000 0 739 710 649 709
1221 4 3 1001 1000 0 847 849 373 602
1222 4 3 1001 1000 0 657 191 195 667
1223 4 3 1001 1000 0 309 304 790 792
1224 4 3 1001 1000 0 863 875 864 866
1225 4 3 1001 1000 0 889 477 482 497
1226 4 3 1001 1000 0 618 124 127 625
1227 4 3 1001 1000 0 1044 997 97 421
1228 4 3 1001 1000 0 1043 1045 1044 4
1229 4 3 1001 1000 0 216 661 752 683
1230 4 3 1001 1000 0 293 770 331 268
1231 4 3 1001 1000 0 117 608 150 158
1232 4 3 1001 1000 0 786 760 761 798
1233 4 3 1001 1000 0 543 556 545 774
1234 4 3 1001 1000 0 894 395 351 872
1235 4 3 1001 1000 0 123 157 655 598
1236 4 3 1001 1000 0 779 296 781 776
1237 4 3 1001 1000 0 682 598 853 655
1238 4 3 1001 1000 0 112 668 669 135
1239 4 3 1001 1000 0 956 516 559 529
1240 4 3 1001 1000 0 680 681 380 854
1241 4 3 1001 1000 0 662 634 675 693
1242 4 3 1001 1000 0 612 924 665 637
1243 4 3 1001 1000 0 273 830 327 279
1244 4 3 1001 1000 0 634 924 665 611
1245 4 3 1001 1000 0 913 881 620 632
1246 4 3 1001 1000 0 671 672 691 841
1247 4 3 1001 1000 0 1005 673 429 693
1248 4 3 1001 1000 0 597 586 598 606
1249 4 3 1001 1000 0 395 412 885 347
1250 4 3 1001 1000 0 115 145 643 140
1251 4 3 1001 1000 0 707 771 764 800
1252 4 3 1001 1000 0 646 612 106 656
1253 4 3 1001 1000 0 917 924 925 899
1254 4 3 1001 1000 0 461 899 640 692
1255 4 3 1001 1000 0 1044 997 1036 279
1256 4 3 1001 1000 0 576 731 965 515
1257 4 3 1001 1000 0 222 739 223 233
1258 4 3 1001 1000 0 976 337 86 85
1259 4 3 1001 1000 0 626 332 272 294
1260 4 3 1001 1000 0 335 826 825 824
1261 4 3 1001 1000 0 731 550 694 965
1262 4 3 1001 1000 0 1043 1045 4 177
1263 4 3 1001 1000 0 226 744 728 735
1264 4 3 1001 1000 0 928 920 904 930
1265 4 3 1001 1000 0 121 979 681 679
1266 4 3 1001 1000 0 879 399 368 409
1267 4 3 1001 1000 0 307 797 263 297
1268 4 3 1001 1000 0 813 290 299 277
1269 4 3 1001 1000 0 628 280 339 272
1270 4 3 1001 1000 0 961 718 746 962
1271 4 3 1001 1000 0 927 642 645 909
1272 4 3 1001 1000 0 4 97 421 1044
1273 4 3 1001 1000 0 821 590 1042 120
1274 4 3 1001 1000 0 739 710 709 713
1275 4 3 1001 1000 0 239 747 243 222
1276 4 3 1001 1000 0 236 1022 976 751
1277 4 3 1001 1000 0 587 653 647 594
1278 4 3 1001 1000 0 290 264 767 288
1279 4 3 1001 1000 0 710 741 658 739
1280 4 3 1001 1000 0 332 812 818 822
1281 4 3 1001 1000 0 274 309 783 792
1282 4 3 1001 1000 0 44 45 731 552
1283 4 3 1001 1000 0 848 768 654 780
1284 4 3 1001 1000 0 845 853 605 846
1285 4 3 1001 1000 0 850 997 830 836
1286 4 3 1001 1000 0 687 180 137 181
1287 4 3 1001 1000 0 296 309 783 300
1288 4 3 1001 1000 0 802 300 783 310
1289 4 3 1001 1000 0 156 653 664 647
1290 4 3 1001 1000 0 852 682 393 381
1291 4 3 1001 1000 0 671 672 163 161
1292 4 3 1001 1000 0 643 644 666 610
1293 4 3 1001 1000 0 4 97 1044 343
1294 4 3 1001 1000 0 997 374 97 421
1295 4 3 1001 1000 0 378 874 385 814
1296 4 3 1001 1000 0 332 812 294 626
1297 4 3 1001 1000 0 511 967 516 578
1298 4 3 1001 1000 0 626 339 821 265
1299 4 3 1001 1000 0 160 158 656 143
1300 4 3 1001 1000 0 791 793 606 801
1301 4 3 1001 1000 0 315 826 270 335
1302 4 3 1001 1000 0 332 272 325 818
1303 4 3 1001 1000 0 760 786 784 287
1304 4 3 1001 1000 0 757 242 185 740
1305 4 3 1001 1000 0 902 943 932 636
1306 4 3 1001 1000 0 945 494 443 70
1307 4 3 1001 1000 0 610 651 652 942
1308 4 3 1001 1000 0 803 271 719 703
1309 4 3 1001 1000 0 821 628 626 832
1310 4 3 1001 1000 0 1023 136 977 31
1311 4 3 1001 1000 0 452 450 897 899
1312 4 3 1001 1000 0 874 385 814 876
1313 4 3 1001 1000 0 879 1030 881 409
1314 4 3 1001 1000 0 140 643 611 646
1315 4 3 1001 1000 0 370 395 889 347
1316 4 3 1001 1000 0 557 538 888 549
1317 4 3 1001 1000 0 858 874 863 402
1318 4 3 1001 1000 0 580 57 860 58
1319 4 3 1001 1000 0 521 583 831 971
1320 4 3 1001 1000 0 816 809 414 861
1321 4 3 1001 1000 0 115 640 611 692
1322 4 3 1001 1000 0 587 620 851 604
1323 4 3 1001 1000 0 514 868 555 963
1324 4 3 1001 1000 0 876 398 364 392
1325 4 3 1001 1000 0 643 115 611 692
1326 4 3 1001 1000 0 395 423 95 978
1327 4 3 1001 1000 0 639 613 595 594
1328 4 3 1001 1000 0 628 821 130 832
1329 4 3 1001 1000 0 315 317 270 815
1330 4 3 1001 1000 0 829 514 963 868
1331 4 3 1001 1000 0 979 171 27 26
1332 4 3 1001 1000 0 24 1043 1036 343
1333 4 3 1001 1000 0 430 441 425 880
1334 4 3 1001 1000 0 115 643 611 140
1335 4 3 1001 1000 0 147 115 611 140
1336 4 3 1001 1000 0 398 848 382 355
1337 4 3 1001 1000 0 780 779 783 300
1338 4 3 1001 1000 0 760 786 284 798
1339 4 3 1001 1000 0 617 588 645 743
1340 4 3 1001 1000 0 374 836 421 997
1341 4 3 1001 1000 0 508 961 732 733
1342 4 3 1001 1000 0 769 798 775 761
1343 4 3 1001 1000 0 179 977 1034 685
1344 4 3 1001 1000 0 622 797 798 307
1345 4 3 1001 1000 0 630 820 596 590
1346 4 3 1001 1000 0 618 123 655 598
1347 4 3 1001 1000 0 787 269 736 267
1348 4 3 1001 1000 0 769 305 292 266
1349 4 3 1001 1000 0 179 977 32 1034
1350 4 3 1001 1000 0 112 628 668 1013
1351 4 3 1001 1000 0 1008 640 461 38
1352 4 3 1001 1000 0 943 913 632 932
1353 4 3 1001 1000 0 449 500 688 687
1354 4 3 1001 1000 0 999 254 669 231
1355 4 3 1001 1000 0 455 450 452 899
1356 4 3 1001 1000 0 729 753 745 706
1357 4 3 1001 1000 0 3 32 1034 179
1358 4 3 1001 1000 0 941 466 938 692
1359 4 3 1001 1000 0 157 123 655 121
1360 4 3 1001 1000 0 626 339 265 272
1361 4 3 1001 1000 0 769 305 630 777
1362 4 3 1001 1000 0 121 979 679 171
1363 4 3 1001 1000 0 727 697 972 750
1364 4 3 1001 1000 0 167 122 677 170
1365 4 3 1001 1000 0 121 979 171 176
1366 4 3 1001 1000 0 626 820 630 590
1367 4 3 1001 1000 0 769 622 798 292
1368 4 3 1001 1000 0 106 140 152 665
1369 4 3 1001 1000 0 679 171 111 121
1370 4 3 1001 1000 0 785 585 678 631
1371 4 3 1001 1000 0 187 207 230 729
1372 4 3 1001 1000 0 662 147 611 665
1373 4 3 1001 1000 0 690 689 371 841
1374 4 3 1001 1000 0 607 768 848 876
1375 4 3 1001 1000 0 535 522 554 948
1376 4 3 1001 1000 0 180 619 109 181
1377 4 3 1001 1000 0 639 901 927 613
1378 4 3 1001 1000 0 731 744 735 694
1379 4 3 1001 1000 0 904 920 471 435
1380 4 3 1001 1000 0 669 668 999 135
1381 4 3 1001 1000 0 863 385 876 392
1382 4 3 1001 1000 0 860 580 581 970
1383 4 3 1001 1000 0 361 92 409 881
1384 4 3 1001 1000 0 152 147 131 665
1385 4 3 1001 1000 0 1033 894 351 872
1386 4 3 1001 1000 0 634 662 611 665
1387 4 3 1001 1000 0 132 666 938 142
1388 4 3 1001 1000 0 634 924 637 665
1389 4 3 1001 1000 0 738 747 740 222
1390 4 3 1001 1000 0 622 257 776 781
1391 4 3 1001 1000 0 638 936 472 919
1392 4 3 1001 1000 0 315 826 335 282
1393 4 3 1001 1000 0 975 938 36 466
1394 4 3 1001 1000 0 434 908 462 911
1395 4 3 1001 1000 0 608 117 150 623
1396 4 3 1001 1000 0 975 938 466 692
1397 4 3 1001 1000 0 271 306 269 703
1398 4 3 1001 1000 0 271 703 269 751
1399 4 3 1001 1000 0 187 729 753 745
1400 4 3 1001 1000 0 608 591 615 595
1401 4 3 1001 1000 0 236 1024 736 976
1402 4 3 1001 1000 0 1040 998 72 563
1403 4 3 1001 1000 0 607 876 621 765
1404 4 3 1001 1000 0 1040 563 72 5
1405 4 3 1001 1000 0 829 866 882 862
1406 4 3 1001 1000 0 718 959 708 532
1407 4 3 1001 1000 0 286 970 831 55
1408 4 3 1001 1000 0 659 727 676 723
1409 4 3 1001 1000 0 1040 998 563 756
1410 4 3 1001 1000 0 108 162 832 153
1411 4 3 1001 1000 0 797 737 633 800
1412 4 3 1001 1000 0 755 88 224 994
1413 4 3 1001 1000 0 455 464 925 480
1414 4 3 1001 1000 0 913 613 620 645
1415 4 3 1001 1000 0 196 739 223 709
1416 4 3 1001 1000 0 586 597 598 601
1417 4 3 1001 1000 0 589 607 600 765
1418 4 3 1001 1000 0 230 250 249 736
1419 4 3 1001 1000 0 799 308 328 823
1420 4 3 1001 1000 0 963 862 868 857
1421 4 3 1001 1000 0 730 826 270 815
1422 4 3 1001 1000 0 187 230 753 729
1423 4 3 1001 1000 0 83 202 834 670
1424 4 3 1001 1000 0 703 585 764 819
1425 4 3 1001 1000 0 785 789 807 627
1426 4 3 1001 1000 0 252 88 755 6
1427 4 3 1001 1000 0 737 600 801 775
1428 4 3 1001 1000 0 769 760 284 798
1429 4 3 1001 1000 0 112 669 108 135
1430 4 3 1001 1000 0 778 297 799 308
1431 4 3 1001 1000 0 570 860 971 857
1432 4 3 1001 1000 0 607 589 600 654
1433 4 3 1001 1000 0 374 836 353 421
1434 4 3 1001 1000 0 127 597 674 601
1435 4 3 1001 1000 0 891 396 407 364
1436 4 3 1001 1000 0 728 727 726 750
1437 4 3 1001 1000 0 539 528 537 733
1438 4 3 1001 1000 0 635 916 898 900
1439 4 3 1001 1000 0 943 587 604 620
1440 4 3 1001 1000 0 643 644 610 646
1441 4 3 1001 1000 0 671 163 603 648
1442 4 3 1001 1000 0 728 749 726 220
1443 4 3 1001 1000 0 75 981 199 1010
1444 4 3 1001 1000 0 1005 1015 506 673
1445 4 3 1001 1000 0 482 497 446 940
1446 4 3 1001 1000 0 293 770 763 773
1447 4 3 1001 1000 0 1015 506 1 73
1448 4 3 1001 1000 0 770 289 763 823
1449 4 3 1001 1000 0 848 814 817 355
1450 4 3 1001 1000 0 1006 322 543 966
1451 4 3 1001 1000 0 102 982 299 816
1452 4 3 1001 1000 0 778 800 704 763
1453 4 3 1001 1000 0 982 817 299 813
1454 4 3 1001 1000 0 377 852 854 393
1455 4 3 1001 1000 0 850 795 602 794
1456 4 3 1001 1000 0 867 416 882 413
1457 4 3 1001 1000 0 1005 1015 673 237
1458 4 3 1001 1000 0 989 983 492 969
1459 4 3 1001 1000 0 500 687 444 507
1460 4 3 1001 1000 0 473 903 483 915
1461 4 3 1001 1000 0 716 645 712 909
1462 4 3 1001 1000 0 912 463 434 483
1463 4 3 1001 1000 0 915 903 927 900
1464 4 3 1001 1000 0 906 907 715 909
1465 4 3 1001 1000 0 16 999 255 1038
1466 4 3 1001 1000 0 922 956 921 701
1467 4 3 1001 1000 0 723 722 726 950
1468 4 3 1001 1000 0 235 241 745 227
1469 4 3 1001 1000 0 884 828 650 871
1470 4 3 1001 1000 0 967 557 511 516
1471 4 3 1001 1000 0 727 593 972 697
1472 4 3 1001 1000 0 378 814 355 362
1473 4 3 1001 1000 0 564 571 969 894
1474 4 3 1001 1000 0 522 968 554 948
1475 4 3 1001 1000 0 903 473 483 424
1476 4 3 1001 1000 0 716 922 909 712
1477 4 3 1001 1000 0 1005 693 429 498
1478 4 3 1001 1000 0 474 463 912 472
1479 4 3 1001 1000 0 528 961 733 952
1480 4 3 1001 1000 0 641 709 734 752
1481 4 3 1001 1000 0 912 918 911 919
1482 4 3 1001 1000 0 907 906 715 469
1483 4 3 1001 1000 0 411 883 386 354
1484 4 3 1001 1000 0 887 416 885 412
1485 4 3 1001 1000 0 877 876 364 870
1486 4 3 1001 1000 0 645 642 712 909
1487 4 3 1001 1000 0 874 863 385 876
1488 4 3 1001 1000 0 999 668 255 1038
1489 4 3 1001 1000 0 531 759 957 804
1490 4 3 1001 1000 0 539 514 829 538
1491 4 3 1001 1000 0 820 584 623 627
1492 4 3 1001 1000 0 807 341 834 276
1493 4 3 1001 1000 0 1039 201 1014 735
1494 4 3 1001 1000 0 805 796 312 806
1495 4 3 1001 1000 0 1032 549 888 1003
1496 4 3 1001 1000 0 2 16 255 1038
1497 4 3 1001 1000 0 902 441 932 632
1498 4 3 1001 1000 0 691 689 129 686
1499 4 3 1001 1000 0 182 689 129 161
1500 4 3 1001 1000 0 31 32 136 977
1501 4 3 1001 1000 0 619 687 690 686
1502 4 3 1001 1000 0 773 293 331 311
1503 4 3 1001 1000 0 708 959 520 532
1504 4 3 1001 1000 0 770 774 331 268
1505 4 3 1001 1000 0 342 260 278 755
1506 4 3 1001 1000 0 697 699 744 713
1507 4 3 1001 1000 0 500 449 444 687
1508 4 3 1001 1000 0 764 585 704 819
1509 4 3 1001 1000 0 562 959 553 544
1510 4 3 1001 1000 0 550 731 533 552
1511 4 3 1001 1000 0 963 528 514 829
1512 4 3 1001 1000 0 569 1031 774 543
1513 4 3 1001 1000 0 851 587 603 605
1514 4 3 1001 1000 0 1043 1045 177 1036
1515 4 3 1001 1000 0 177 24 4 1043
1516 4 3 1001 1000 0 629 649 741 973
1517 4 3 1001 1000 0 367 867 404 344
1518 4 3 1001 1000 0 474 465 911 462
1519 4 3 1001 1000 0 267 787 758 736
1520 4 3 1001 1000 0 984 122 167 14
1521 4 3 1001 1000 0 1043 1045 1036 1044
1522 4 3 1001 1000 0 523 945 565 70
1523 4 3 1001 1000 0 727 593 697 713
1524 4 3 1001 1000 0 212 728 744 713
1525 4 3 1001 1000 0 617 600 765 754
1526 4 3 1001 1000 0 183 36 975 142
1527 4 3 1001 1000 0 136 977 685 686
1528 4 3 1001 1000 0 941 897 610 900
1529 4 3 1001 1000 0 24 177 1036 1043
1530 4 3 1001 1000 0 991 689 1023 182
1531 4 3 1001 1000 0 743 617 765 754
1532 4 3 1001 1000 0 863 874 864 875
1533 4 3 1001 1000 0 519 1037 1012 46
1534 4 3 1001 1000 0 282 335 321 824
1535 4 3 1001 1000 0 752 225 951 693
1536 4 3 1001 1000 0 891 877 364 870
1537 4 3 1001 1000 0 530 536 508 732
1538 4 3 1001 1000 0 929 451 489 453
1539 4 3 1001 1000 0 46 45 533 1037
1540 4 3 1001 1000 0 42 41 512 985
1541 4 3 1001 1000 0 668 112 1013 164
1542 4 3 1001 1000 0 689 1023 686 419
1543 4 3 1001 1000 0 74 206 1005 1010
1544 4 3 1001 1000 0 906 426 462 465
1545 4 3 1001 1000 0 747 614 677 667
1546 4 3 1001 1000 0 206 693 1005 1010
1547 4 3 1001 1000 0 206 74 75 1010
1548 4 3 1001 1000 0 944 750 700 946
1549 4 3 1001 1000 0 989 564 894 1025
1550 4 3 1001 1000 0 761 798 775 633
1551 4 3 1001 1000 0 764 771 773 763
1552 4 3 1001 1000 0 628 112 18 1013
1553 4 3 1001 1000 0 112 17 18 1013
1554 4 3 1001 1000 0 770 720 823 771
1555 4 3 1001 1000 0 737 730 782 589
1556 4 3 1001 1000 0 989 65 564 1025
1557 4 3 1001 1000 0 779 654 782 767
1558 4 3 1001 1000 0 290 317 815 767
1559 4 3 1001 1000 0 564 65 7 1025
1560 4 3 1001 1000 0 797 297 782 799
1561 4 3 1001 1000 0 493 79 946 986
1562 4 3 1001 1000 0 230 203 751 729
1563 4 3 1001 1000 0 553 519 533 698
1564 4 3 1001 1000 0 605 600 621 617
1565 4 3 1001 1000 0 642 639 927 613
1566 4 3 1001 1000 0 371 689 419 415
1567 4 3 1001 1000 0 598 679 655 682
1568 4 3 1001 1000 0 512 42 985 1014
1569 4 3 1001 1000 0 737 730 799 782
1570 4 3 1001 1000 0 310 274 794 327
1571 4 3 1001 1000 0 17 329 1038 2
1572 4 3 1001 1000 0 122 173 677 170
1573 4 3 1001 1000 0 668 669 254 670
1574 4 3 1001 1000 0 327 830 301 794
1575 4 3 1001 1000 0 830 796 793 601
1576 4 3 1001 1000 0 887 1032 418 1004
1577 4 3 1001 1000 0 887 1032 1004 549
1578 4 3 1001 1000 0 36 975 466 37
1579 4 3 1001 1000 0 737 600 775 714
1580 4 3 1001 1000 0 183 115 142 692
1581 4 3 1001 1000 0 941 466 692 436
1582 4 3 1001 1000 0 134 680 672 163
1583 4 3 1001 1000 0 805 174 126 175
1584 4 3 1001 1000 0 915 903 926 927
1585 4 3 1001 1000 0 157 679 655 598
1586 4 3 1001 1000 0 598 618 127 625
1587 4 3 1001 1000 0 620 943 632 604
1588 4 3 1001 1000 0 549 1032 1004 62
1589 4 3 1001 1000 0 117 150 623 162
1590 4 3 1001 1000 0 1024 337 736 976
1591 4 3 1001 1000 0 630 769 761 760
1592 4 3 1001 1000 0 847 606 878 853
1593 4 3 1001 1000 0 596 599 624 775
1594 4 3 1001 1000 0 852 682 854 393
1595 4 3 1001 1000 0 1018 154 680 134
1596 4 3 1001 1000 0 805 796 592 810
1597 4 3 1001 1000 0 642 659 593 972
1598 4 3 1001 1000 0 796 790 810 312
1599 4 3 1001 1000 0 728 219 713 212
1600 4 3 1001 1000 0 1014 42 201 43
1601 4 3 1001 1000 0 691 109 161 128
1602 4 3 1001 1000 0 417 361 886 93
1603 4 3 1001 1000 0 500 1016 89 90
1604 4 3 1001 1000 0 805 796 810 312
1605 4 3 1001 1000 0 361 417 886 386
1606 4 3 1001 1000 0 561 887 873 872
1607 4 3 1001 1000 0 787 334 788 703
1608 4 3 1001 1000 0 631 787 788 703
1609 4 3 1001 1000 0 622 777 775 791
1610 4 3 1001 1000 0 340 590 833 980
1611 4 3 1001 1000 0 340 1042 590 980
1612 4 3 1001 1000 0 207 203 230 729
1613 4 3 1001 1000 0 494 501 69 987
1614 4 3 1001 1000 0 492 969 485 446
1615 4 3 1001 1000 0 501 955 460 948
1616 4 3 1001 1000 0 808 766 827 824
1617 4 3 1001 1000 0 748 759 755 721
1618 4 3 1001 1000 0 219 728 213 212
1619 4 3 1001 1000 0 809 831 766 824
1620 4 3 1001 1000 0 1040 80 986 251
1621 4 3 1001 1000 0 1 184 1015 9
1622 4 3 1001 1000 0 308 778 763 823
1623 4 3 1001 1000 0 308 799 778 823
1624 4 3 1001 1000 0 228 217 193 722
1625 4 3 1001 1000 0 719 729 703 751
1626 4 3 1001 1000 0 800 778 823 763
1627 4 3 1001 1000 0 799 778 823 800
1628 4 3 1001 1000 0 945 565 567 958
1629 4 3 1001 1000 0 762 827 808 861
1630 4 3 1001 1000 0 875 866 876 765
1631 4 3 1001 1000 0 876 866 588 765
1632 4 3 1001 1000 0 119 590 120 833
1633 4 3 1001 1000 0 674 590 119 833
1634 4 3 1001 1000 0 822 325 276 670
1635 4 3 1001 1000 0 325 333 276 670
1636 4 3 1001 1000 0 175 119 120 833
1637 4 3 1001 1000 0 755 342 49 6
1638 4 3 1001 1000 0 789 287 303 314
1639 4 3 1001 1000 0 605 621 600 878
1640 4 3 1001 1000 0 296 779 264 300
1641 4 3 1001 1000 0 284 786 287 298
1642 4 3 1001 1000 0 294 305 630 266
1643 4 3 1001 1000 0 798 307 263 284
1644 4 3 1001 1000 0 340 1042 980 20
1645 4 3 1001 1000 0 1019 340 980 21
1646 4 3 1001 1000 0 863 875 866 876
1647 4 3 1001 1000 0 863 874 875 876
1648 4 3 1001 1000 0 449 441 839 425
1649 4 3 1001 1000 0 883 411 869 354
1650 4 3 1001 1000 0 451 929 471 453
1651 4 3 1001 1000 0 136 181 685 137
1652 4 3 1001 1000 0 855 345 401 375
1653 4 3 1001 1000 0 676 750 972 700
1654 4 3 1001 1000 0 57 580 970 582
1655 4 3 1001 1000 0 906 908 907 909
1656 4 3 1001 1000 0 315 282 277 808
1657 4 3 1001 1000 0 889 482 940 497
1658 4 3 1001 1000 0 340 1042 20 265
1659 4 3 1001 1000 0 370 1017 988 94
1660 4 3 1001 1000 0 817 362 814 813
1661 4 3 1001 1000 0 432 444 895 652
1662 4 3 1001 1000 0 350 856 375 368
1663 4 3 1001 1000 0 941 666 938 652
1664 4 3 1001 1000 0 855 851 401 379
1665 4 3 1001 1000 0 903 468 926 932
1666 4 3 1001 1000 0 675 440 640 487
1667 4 3 1001 1000 0 682 853 854 655
1668 4 3 1001 1000 0 680 603 655 854
1669 4 3 1001 1000 0 623 747 614 677
1670 4 3 1001 1000 0 1042 19 20 265
1671 4 3 1001 1000 0 377 852 393 391
1672 4 3 1001 1000 0 682 681 655 854
1673 4 3 1001 1000 0 681 680 655 854
1674 4 3 1001 1000 0 325 332 818 822
1675 4 3 1001 1000 0 608 612 595 656
1676 4 3 1001 1000 0 280 628 668 818
1677 4 3 1001 1000 0 814 768 817 767
1678 4 3 1001 1000 0 883 386 889 347
1679 4 3 1001 1000 0 411 347 871 367
1680 4 3 1001 1000 0 891 407 870 364
1681 4 3 1001 1000 0 821 1042 265 19
1682 4 3 1001 1000 0 892 650 869 881
1683 4 3 1001 1000 0 858 874 864 863
1684 4 3 1001 1000 0 964 955 956 701
1685 4 3 1001 1000 0 332 325 258 822
1686 4 3 1001 1000 0 305 769 630 266
1687 4 3 1001 1000 0 789 760 784 287
1688 4 3 1001 1000 0 821 590 265 1042
1689 4 3 1001 1000 0 871 416 885 867
1690 4 3 1001 1000 0 89 1034 352 1016
1691 4 3 1001 1000 0 506 673 490 429
1692 4 3 1001 1000 0 981 505 950 951
1693 4 3 1001 1000 0 906 908 909 911
1694 4 3 1001 1000 0 697 727 713 728
1695 4 3 1001 1000 0 217 734 951 722
1696 4 3 1001 1000 0 242 757 250 221
1697 4 3 1001 1000 0 697 696 750 735
1698 4 3 1001 1000 0 147 662 165 131
1699 4 3 1001 1000 0 746 707 754 800
1700 4 3 1001 1000 0 785 585 631 788
1701 4 3 1001 1000 0 965 542 694 953
1702 4 3 1001 1000 0 828 885 867 871
1703 4 3 1001 1000 0 18 628 339 821
1704 4 3 1001 1000 0 769 760 630 266
1705 4 3 1001 1000 0 135 668 999 164
1706 4 3 1001 1000 0 352 1034 685 1016
1707 4 3 1001 1000 0 871 416 867 367
1708 4 3 1001 1000 0 473 458 898 452
1709 4 3 1001 1000 0 935 842 934 940
1710 4 3 1001 1000 0 371 419 686 685
1711 4 3 1001 1000 0 871 416 367 347
1712 4 3 1001 1000 0 943 651 604 594
1713 4 3 1001 1000 0 716 828 645 934
1714 4 3 1001 1000 0 345 892 855 379
1715 4 3 1001 1000 0 430 425 448 880
1716 4 3 1001 1000 0 631 729 706 753
1717 4 3 1001 1000 0 752 661 204 693
1718 4 3 1001 1000 0 936 914 919 937
1719 4 3 1001 1000 0 935 923 934 702
1720 4 3 1001 1000 0 215 731 735 238
1721 4 3 1001 1000 0 430 928 880 881
1722 4 3 1001 1000 0 580 970 582 581
1723 4 3 1001 1000 0 439 430 881 453
1724 4 3 1001 1000 0 862 857 864 863
1725 4 3 1001 1000 0 3 1034 420 89
1726 4 3 1001 1000 0 79 493 946 499
1727 4 3 1001 1000 0 430 928 881 453
1728 4 3 1001 1000 0 911 918 909 676
1729 4 3 1001 1000 0 216 657 232 683
1730 4 3 1001 1000 0 439 92 881 448
1731 4 3 1001 1000 0 464 496 675 693
1732 4 3 1001 1000 0 738 739 223 222
1733 4 3 1001 1000 0 657 172 151 683
1734 4 3 1001 1000 0 747 191 243 222
1735 4 3 1001 1000 0 395 412 351 872
1736 4 3 1001 1000 0 759 719 755 721
1737 4 3 1001 1000 0 547 577 566 755
1738 4 3 1001 1000 0 412 351 872 418
1739 4 3 1001 1000 0 759 748 755 547
1740 4 3 1001 1000 0 585 707 764 800
1741 4 3 1001 1000 0 318 337 86 976
1742 4 3 1001 1000 0 887 885 873 872
1743 4 3 1001 1000 0 669 167 135 1011
1744 4 3 1001 1000 0 313 784 807 787
1745 4 3 1001 1000 0 282 808 824 809
1746 4 3 1001 1000 0 285 291 811 298
1747 4 3 1001 1000 0 812 626 630 294
1748 4 3 1001 1000 0 686 1023 689 129
1749 4 3 1001 1000 0 794 795 602 802
1750 4 3 1001 1000 0 894 969 873 571
1751 4 3 1001 1000 0 176 979 27 1018
1752 4 3 1001 1000 0 760 769 761 798
1753 4 3 1001 1000 0 760 284 287 266
1754 4 3 1001 1000 0 887 412 872 418
1755 4 3 1001 1000 0 273 796 806 312
1756 4 3 1001 1000 0 309 296 783 776
1757 4 3 1001 1000 0 452 438 917 898
1758 4 3 1001 1000 0 570 583 521 971
1759 4 3 1001 1000 0 758 210 250 194
1760 4 3 1001 1000 0 473 915 438 898
1761 4 3 1001 1000 0 1024 337 976 85
1762 4 3 1001 1000 0 452 473 438 898
1763 4 3 1001 1000 0 290 813 767 815
1764 4 3 1001 1000 0 363 416 359 882
1765 4 3 1001 1000 0 287 789 303 784
1766 4 3 1001 1000 0 438 914 917 898
1767 4 3 1001 1000 0 22 21 1019 175
1768 4 3 1001 1000 0 860 384 376 58
1769 4 3 1001 1000 0 285 778 704 763
1770 4 3 1001 1000 0 589 737 600 654
1771 4 3 1001 1000 0 824 321 966 825
1772 4 3 1001 1000 0 686 1023 977 419
1773 4 3 1001 1000 0 970 56 8 582
1774 4 3 1001 1000 0 102 816 299 324
1775 4 3 1001 1000 0 359 405 882 403
1776 4 3 1001 1000 0 891 396 364 877
1777 4 3 1001 1000 0 827 589 754 765
1778 4 3 1001 1000 0 865 863 866 876
1779 4 3 1001 1000 0 607 768 765 589
1780 4 3 1001 1000 0 991 394 1041 29
1781 4 3 1001 1000 0 762 815 861 808
1782 4 3 1001 1000 0 308 297 799 328
1783 4 3 1001 1000 0 915 914 438 898
1784 4 3 1001 1000 0 459 904 457 910
1785 4 3 1001 1000 0 865 344 413 392
1786 4 3 1001 1000 0 733 516 529 537
1787 4 3 1001 1000 0 894 395 872 889
1788 4 3 1001 1000 0 358 679 849 682
1789 4 3 1001 1000 0 814 385 398 876
1790 4 3 1001 1000 0 405 868 360 60
1791 4 3 1001 1000 0 797 778 633 798
1792 4 3 1001 1000 0 607 768 876 765
1793 4 3 1001 1000 0 796 830 793 794
1794 4 3 1001 1000 0 967 968 956 578
1795 4 3 1001 1000 0 855 892 620 846
1796 4 3 1001 1000 0 916 901 610 900
1797 4 3 1001 1000 0 650 929 886 881
1798 4 3 1001 1000 0 991 394 672 1041
1799 4 3 1001 1000 0 1018 394 1041 680
1800 4 3 1001 1000 0 682 847 389 381
1801 4 3 1001 1000 0 884 828 871 885
1802 4 3 1001 1000 0 927 840 926 910
1803 4 3 1001 1000 0 914 915 912 724
1804 4 3 1001 1000 0 588 876 621 870
1805 4 3 1001 1000 0 455 452 438 917
1806 4 3 1001 1000 0 853 851 854 603
1807 4 3 1001 1000 0 907 844 909 910
1808 4 3 1001 1000 0 991 689 182 672
1809 4 3 1001 1000 0 474 434 462 911
1810 4 3 1001 1000 0 700 695 696 939
1811 4 3 1001 1000 0 361 886 881 354
1812 4 3 1001 1000 0 22 1019 805 175
1813 4 3 1001 1000 0 32 352 1034 977
1814 4 3 1001 1000 0 914 912 919 918
1815 4 3 1001 1000 0 947 465 919 431
1816 4 3 1001 1000 0 1018 394 28 1041
1817 4 3 1001 1000 0 394 680 672 1041
1818 4 3 1001 1000 0 937 914 919 918
1819 4 3 1001 1000 0 936 914 472 919
1820 4 3 1001 1000 0 828 716 645 588
1821 4 3 1001 1000 0 770 289 823 268
1822 4 3 1001 1000 0 731 576 965 735
1823 4 3 1001 1000 0 827 730 746 754
1824 4 3 1001 1000 0 718 708 962 532
1825 4 3 1001 1000 0 320 322 323 966
1826 4 3 1001 1000 0 917 455 899 925
1827 4 3 1001 1000 0 716 922 844 909
1828 4 3 1001 1000 0 456 944 465 479
1829 4 3 1001 1000 0 426 700 939 479
1830 4 3 1001 1000 0 455 452 917 899
1831 4 3 1001 1000 0 1041 394 28 29
1832 4 3 1001 1000 0 916 611 899 897
1833 4 3 1001 1000 0 1040 503 756 986
1834 4 3 1001 1000 0 669 167 108 135
1835 4 3 1001 1000 0 455 464 440 925
1836 4 3 1001 1000 0 626 339 272 628
1837 4 3 1001 1000 0 176 979 1018 681
1838 4 3 1001 1000 0 716 922 934 844
1839 4 3 1001 1000 0 494 701 955 945
1840 4 3 1001 1000 0 965 542 953 540
1841 4 3 1001 1000 0 101 102 982 299
1842 4 3 1001 1000 0 657 738 208 191
1843 4 3 1001 1000 0 727 728 726 725
1844 4 3 1001 1000 0 956 702 921 948
1845 4 3 1001 1000 0 885 412 872 887
1846 4 3 1001 1000 0 514 868 541 555
1847 4 3 1001 1000 0 503 998 1040 756
1848 4 3 1001 1000 0 199 981 951 1010
1849 4 3 1001 1000 0 661 673 204 693
1850 4 3 1001 1000 0 184 113 673 9
1851 4 3 1001 1000 0 795 830 336 327
1852 4 3 1001 1000 0 778 297 308 263
1853 4 3 1001 1000 0 258 807 276 313
1854 4 3 1001 1000 0 451 475 920 931
1855 4 3 1001 1000 0 651 644 610 666
1856 4 3 1001 1000 0 568 522 968 554
1857 4 3 1001 1000 0 701 955 921 460
1858 4 3 1001 1000 0 664 612 595 594
1859 4 3 1001 1000 0 513 550 542 954
1860 4 3 1001 1000 0 946 79 248 205
1861 4 3 1001 1000 0 436 897 941 900
1862 4 3 1001 1000 0 922 716 934 733
1863 4 3 1001 1000 0 851 587 604 603
1864 4 3 1001 1000 0 282 809 324 816
1865 4 3 1001 1000 0 967 557 539 843
1866 4 3 1001 1000 0 492 65 989 502
1867 4 3 1001 1000 0 915 635 898 900
1868 4 3 1001 1000 0 985 1040 563 756
1869 4 3 1001 1000 0 847 606 682 849
1870 4 3 1001 1000 0 845 388 877 847
1871 4 3 1001 1000 0 525 564 894 571
1872 4 3 1001 1000 0 412 416 885 347
1873 4 3 1001 1000 0 395 885 889 347
1874 4 3 1001 1000 0 985 1040 41 563
1875 4 3 1001 1000 0 475 451 482 931
1876 4 3 1001 1000 0 557 967 539 516
1877 4 3 1001 1000 0 672 689 691 841
1878 4 3 1001 1000 0 452 917 899 898
1879 4 3 1001 1000 0 941 470 900 942
1880 4 3 1001 1000 0 491 444 432 652
1881 4 3 1001 1000 0 499 946 949 479
1882 4 3 1001 1000 0 644 156 653 664
1883 4 3 1001 1000 0 742 698 745 706
1884 4 3 1001 1000 0 748 547 566 755
1885 4 3 1001 1000 0 456 499 949 479
1886 4 3 1001 1000 0 847 606 853 682
1887 4 3 1001 1000 0 981 437 1020 950
1888 4 3 1001 1000 0 358 679 681 372
1889 4 3 1001 1000 0 947 723 726 950
1890 4 3 1001 1000 0 679 681 655 682
1891 4 3 1001 1000 0 883 885 871 347
1892 4 3 1001 1000 0 863 865 366 392
1893 4 3 1001 1000 0 635 915 927 900
1894 4 3 1001 1000 0 682 852 853 845
1895 4 3 1001 1000 0 60 555 1009 527
1896 4 3 1001 1000 0 589 730 754 800
1897 4 3 1001 1000 0 963 528 829 952
1898 4 3 1001 1000 0 273 796 312 301
1899 4 3 1001 1000 0 563 41 5 1040
1900 4 3 1001 1000 0 609 639 642 613
1901 4 3 1001 1000 0 806 796 830 601
1902 4 3 1001 1000 0 672 144 163 161
1903 4 3 1001 1000 0 681 679 655 121
1904 4 3 1001 1000 0 193 197 950 247
1905 4 3 1001 1000 0 634 752 638 693
1906 4 3 1001 1000 0 220 950 197 726
1907 4 3 1001 1000 0 1035 171 979 26
1908 4 3 1001 1000 0 183 38 640 1008
1909 4 3 1001 1000 0 146 640 165 147
1910 4 3 1001 1000 0 1039 201 735 238
1911 4 3 1001 1000 0 740 739 222 233
1912 4 3 1001 1000 0 230 210 250 736
1913 4 3 1001 1000 0 1039 201 238 43
1914 4 3 1001 1000 0 596 832 153 820
1915 4 3 1001 1000 0 760 812 314 789
1916 4 3 1001 1000 0 739 740 678 185
1917 4 3 1001 1000 0 946 493 986 756
1918 4 3 1001 1000 0 699 658 713 593
1919 4 3 1001 1000 0 985 512 756 563
1920 4 3 1001 1000 0 192 241 253 742
1921 4 3 1001 1000 0 593 973 699 658
1922 4 3 1001 1000 0 44 1039 238 43
1923 4 3 1001 1000 0 242 239 222 740
1924 4 3 1001 1000 0 464 496 693 498
1925 4 3 1001 1000 0 917 455 925 480
1926 4 3 1001 1000 0 200 12 990 232
1927 4 3 1001 1000 0 642 927 645 613
1928 4 3 1001 1000 0 229 192 253 742
1929 4 3 1001 1000 0 306 334 269 703
1930 4 3 1001 1000 0 570 546 857 971
1931 4 3 1001 1000 0 509 696 958 964
1932 4 3 1001 1000 0 804 759 957 705
1933 4 3 1001 1000 0 753 757 185 678
1934 4 3 1001 1000 0 539 733 537 516
1935 4 3 1001 1000 0 748 47 48 566
1936 4 3 1001 1000 0 858 772 971 857
1937 4 3 1001 1000 0 513 530 954 542
1938 4 3 1001 1000 0 530 954 542 732
1939 4 3 1001 1000 0 803 759 705 719
1940 4 3 1001 1000 0 701 939 469 715
1941 4 3 1001 1000 0 697 696 712 972
1942 4 3 1001 1000 0 1022 278 719 994
1943 4 3 1001 1000 0 203 87 86 1022
1944 4 3 1001 1000 0 337 318 751 976
1945 4 3 1001 1000 0 764 959 957 708
1946 4 3 1001 1000 0 836 177 1045 1036
1947 4 3 1001 1000 0 712 696 715 972
1948 4 3 1001 1000 0 731 1039 735 238
1949 4 3 1001 1000 0 309 274 783 300
1950 4 3 1001 1000 0 536 717 733 732
1951 4 3 1001 1000 0 720 543 545 774
1952 4 3 1001 1000 0 804 773 774 331
1953 4 3 1001 1000 0 807 258 303 313
1954 4 3 1001 1000 0 622 737 797 781
1955 4 3 1001 1000 0 759 531 957 510
1956 4 3 1001 1000 0 803 271 306 281
1957 4 3 1001 1000 0 803 763 773 311
1958 4 3 1001 1000 0 779 317 767 782
1959 4 3 1001 1000 0 731 1039 238 44
1960 4 3 1001 1000 0 328 308 289 823
1961 4 3 1001 1000 0 802 300 310 319
1962 4 3 1001 1000 0 837 892 650 869
1963 4 3 1001 1000 0 157 679 111 121
1964 4 3 1001 1000 0 1035 171 26 111
1965 4 3 1001 1000 0 439 886 489 453
1966 4 3 1001 1000 0 991 1023 30 182
1967 4 3 1001 1000 0 415 991 30 29
1968 4 3 1001 1000 0 176 27 28 1018
1969 4 3 1001 1000 0 731 576 1039 44
1970 4 3 1001 1000 0 1043 4 1044 343
1971 4 3 1001 1000 0 177 4 25 1045
1972 4 3 1001 1000 0 603 587 604 648
1973 4 3 1001 1000 0 796 304 790 312
1974 4 3 1001 1000 0 587 653 604 648
1975 4 3 1001 1000 0 863 874 385 402
1976 4 3 1001 1000 0 987 523 945 955
1977 4 3 1001 1000 0 791 599 775 801
1978 4 3 1001 1000 0 780 768 654 767
1979 4 3 1001 1000 0 848 814 398 876
1980 4 3 1001 1000 0 406 407 892 397
1981 4 3 1001 1000 0 848 814 355 398
1982 4 3 1001 1000 0 1021 987 955 523
1983 4 3 1001 1000 0 398 876 364 877
1984 4 3 1001 1000 0 371 689 686 419
1985 4 3 1001 1000 0 588 837 870 621
1986 4 3 1001 1000 0 887 416 412 363
1987 4 3 1001 1000 0 407 406 893 404
1988 4 3 1001 1000 0 887 888 843 882
1989 4 3 1001 1000 0 939 701 964 715
1990 4 3 1001 1000 0 275 804 331 311
1991 4 3 1001 1000 0 826 827 808 762
1992 4 3 1001 1000 0 384 104 422 970
1993 4 3 1001 1000 0 760 812 789 761
1994 4 3 1001 1000 0 378 385 355 814
1995 4 3 1001 1000 0 597 596 149 674
1996 4 3 1001 1000 0 1018 154 134 176
1997 4 3 1001 1000 0 785 585 633 714
1998 4 3 1001 1000 0 791 586 606 793
1999 4 3 1001 1000 0 504 1020 437 949
2000 4 3 1001 1000 0 518 569 52 992
2001 4 3 1001 1000 0 651 610 652 666
2002 4 3 1001 1000 0 629 785 761 973
2003 4 3 1001 1000 0 150 596 623 162
2004 4 3 1001 1000 0 1020 437 949 950
2005 4 3 1001 1000 0 525 564 64 894
2006 4 3 1001 1000 0 640 461 38 487
2007 4 3 1001 1000 0 902 943 895 632
2008 4 3 1001 1000 0 81 333 668 993
2009 4 3 1001 1000 0 491 1002 652 938
2010 4 3 1001 1000 0 1020 77 504 437
2011 4 3 1001 1000 0 304 796 790 792
2012 4 3 1001 1000 0 1017 886 489 93
2013 4 3 1001 1000 0 710 591 641 639
2014 4 3 1001 1000 0 725 214 209 709
2015 4 3 1001 1000 0 696 717 953 712
2016 4 3 1001 1000 0 1021 501 955 987
2017 4 3 1001 1000 0 929 931 889 489
2018 4 3 1001 1000 0 216 661 683 200
2019 4 3 1001 1000 0 747 239 740 222
2020 4 3 1001 1000 0 649 591 615 614
2021 4 3 1001 1000 0 738 649 709 739
2022 4 3 1001 1000 0 629 584 761 627
2023 4 3 1001 1000 0 127 174 178 674
2024 4 3 1001 1000 0 886 1017 489 889
2025 4 3 1001 1000 0 273 830 301 327
2026 4 3 1001 1000 0 121 979 176 681
2027 4 3 1001 1000 0 81 668 333 329
2028 4 3 1001 1000 0 346 847 388 381
2029 4 3 1001 1000 0 670 668 333 993
2030 4 3 1001 1000 0 236 1024 976 85
2031 4 3 1001 1000 0 34 687 180 137
2032 4 3 1001 1000 0 514 539 829 528
2033 4 3 1001 1000 0 423 1025 96 978
2034 4 3 1001 1000 0 216 661 200 204
2035 4 3 1001 1000 0 1017 93 489 94
2036 4 3 1001 1000 0 787 334 703 269
2037 4 3 1001 1000 0 641 649 709 637
2038 4 3 1001 1000 0 739 740 741 678
2039 4 3 1001 1000 0 947 944 950 726
2040 4 3 1001 1000 0 168 1029 1001 675
2041 4 3 1001 1000 0 675 925 693 634
2042 4 3 1001 1000 0 499 504 456 949
2043 4 3 1001 1000 0 939 696 958 695
2044 4 3 1001 1000 0 752 204 216 225
2045 4 3 1001 1000 0 946 944 949 479
2046 4 3 1001 1000 0 1015 673 237 9
2047 4 3 1001 1000 0 1 1015 237 9
2048 4 3 1001 1000 0 653 671 604 648
2049 4 3 1001 1000 0 755 224 88 252
2050 4 3 1001 1000 0 187 241 227 745
2051 4 3 1001 1000 0 787 269 267 326
2052 4 3 1001 1000 0 778 798 811 633
2053 4 3 1001 1000 0 618 123 124 107
2054 4 3 1001 1000 0 719 803 703 705
2055 4 3 1001 1000 0 804 773 331 311
2056 4 3 1001 1000 0 123 655 121 154
2057 4 3 1001 1000 0 1005 1015 237 73
2058 4 3 1001 1000 0 760 786 761 784
2059 4 3 1001 1000 0 618 123 154 655
2060 4 3 1001 1000 0 757 785 787 807
2061 4 3 1001 1000 0 51 518 52 992
2062 4 3 1001 1000 0 177 836 169 1028
2063 4 3 1001 1000 0 771 770 773 763
2064 4 3 1001 1000 0 1018 154 176 681
2065 4 3 1001 1000 0 583 831 971 581
2066 4 3 1001 1000 0 796 586 793 601
2067 4 3 1001 1000 0 763 764 704 819
2068 4 3 1001 1000 0 1013 17 1038 164
2069 4 3 1001 1000 0 550 513 553 954
2070 4 3 1001 1000 0 398 877 364 388
2071 4 3 1001 1000 0 668 1013 1038 164
2072 4 3 1001 1000 0 848 768 814 876
2073 4 3 1001 1000 0 317 315 290 815
2074 4 3 1001 1000 0 997 795 830 336
2075 4 3 1001 1000 0 519 553 510 698
2076 4 3 1001 1000 0 596 832 820 623
2077 4 3 1001 1000 0 790 309 792 776
2078 4 3 1001 1000 0 995 13 667 195
2079 4 3 1001 1000 0 519 748 510 566
2080 4 3 1001 1000 0 679 157 601 598
2081 4 3 1001 1000 0 805 674 592 601
2082 4 3 1001 1000 0 516 956 559 578
2083 4 3 1001 1000 0 862 360 405 868
2084 4 3 1001 1000 0 688 500 447 90
2085 4 3 1001 1000 0 13 218 667 195
2086 4 3 1001 1000 0 122 13 667 159
2087 4 3 1001 1000 0 344 893 407 870
2088 4 3 1001 1000 0 122 984 667 13
2089 4 3 1001 1000 0 1038 255 81 668
2090 4 3 1001 1000 0 757 785 678 631
2091 4 3 1001 1000 0 671 680 851 603
2092 4 3 1001 1000 0 282 816 808 809
2093 4 3 1001 1000 0 757 740 185 678
2094 4 3 1001 1000 0 862 360 868 857
2095 4 3 1001 1000 0 59 60 1009 527
2096 4 3 1001 1000 0 708 556 532 520
2097 4 3 1001 1000 0 384 860 376 348
2098 4 3 1001 1000 0 757 785 629 678
2099 4 3 1001 1000 0 947 723 919 676
2100 4 3 1001 1000 0 1038 255 2 81
2101 4 3 1001 1000 0 1008 466 692 975
2102 4 3 1001 1000 0 17 1038 164 2
2103 4 3 1001 1000 0 344 893 870 867
2104 4 3 1001 1000 0 867 865 870 344
2105 4 3 1001 1000 0 423 395 894 978
2106 4 3 1001 1000 0 741 629 973 678
2107 4 3 1001 1000 0 886 439 489 93
2108 4 3 1001 1000 0 612 664 595 656
2109 4 3 1001 1000 0 944 947 676 726
2110 4 3 1001 1000 0 625 124 114 107
2111 4 3 1001 1000 0 394 991 672 415
2112 4 3 1001 1000 0 837 828 645 588
2113 4 3 1001 1000 0 673 661 675 693
2114 4 3 1001 1000 0 434 912 926 908
2115 4 3 1001 1000 0 629 785 973 678
2116 4 3 1001 1000 0 534 528 961 508
2117 4 3 1001 1000 0 716 645 909 844
2118 4 3 1001 1000 0 889 894 940 872
2119 4 3 1001 1000 0 48 755 577 6
2120 4 3 1001 1000 0 482 931 489 889
2121 4 3 1001 1000 0 332 812 258 314
2122 4 3 1001 1000 0 225 1010 693 206
2123 4 3 1001 1000 0 139 116 145 644
2124 4 3 1001 1000 0 48 755 566 577
2125 4 3 1001 1000 0 463 434 474 912
2126 4 3 1001 1000 0 465 676 911 906
2127 4 3 1001 1000 0 456 944 949 950
2128 4 3 1001 1000 0 463 914 438 915
2129 4 3 1001 1000 0 313 784 787 326
2130 4 3 1001 1000 0 226 744 735 215
2131 4 3 1001 1000 0 79 946 248 996
2132 4 3 1001 1000 0 760 812 761 630
2133 4 3 1001 1000 0 965 542 540 550
2134 4 3 1001 1000 0 708 518 804 774
2135 4 3 1001 1000 0 764 959 708 718
2136 4 3 1001 1000 0 531 804 957 520
2137 4 3 1001 1000 0 562 531 957 520
2138 4 3 1001 1000 0 718 530 532 961
2139 4 3 1001 1000 0 967 956 516 578
2140 4 3 1001 1000 0 889 482 933 940
2141 4 3 1001 1000 0 522 67 1026 68
2142 4 3 1001 1000 0 905 923 844 934
2143 4 3 1001 1000 0 807 258 276 822
2144 4 3 1001 1000 0 757 758 221 834
2145 4 3 1001 1000 0 944 726 749 949
2146 4 3 1001 1000 0 1001 113 673 184
2147 4 3 1001 1000 0 173 122 677 667
2148 4 3 1001 1000 0 725 722 723 734
2149 4 3 1001 1000 0 795 98 336 997
2150 4 3 1001 1000 0 181 136 685 686
2151 4 3 1001 1000 0 792 796 793 794
2152 4 3 1001 1000 0 309 295 257 776
2153 4 3 1001 1000 0 445 426 939 479
2154 4 3 1001 1000 0 939 696 964 958
2155 4 3 1001 1000 0 551 509 964 517
2156 4 3 1001 1000 0 181 136 686 129
2157 4 3 1001 1000 0 443 445 939 896
2158 4 3 1001 1000 0 953 542 517 540
2159 4 3 1001 1000 0 519 1037 46 533
2160 4 3 1001 1000 0 731 192 742 235
2161 4 3 1001 1000 0 731 235 1037 45
2162 4 3 1001 1000 0 46 519 47 1012
2163 4 3 1001 1000 0 614 170 117 623
2164 4 3 1001 1000 0 845 852 846 356
2165 4 3 1001 1000 0 691 181 619 686
2166 4 3 1001 1000 0 1021 501 69 68
2167 4 3 1001 1000 0 41 985 563 512
2168 4 3 1001 1000 0 1040 41 5 251
2169 4 3 1001 1000 0 226 744 215 212
2170 4 3 1001 1000 0 780 783 602 802
2171 4 3 1001 1000 0 847 346 389 381
2172 4 3 1001 1000 0 235 698 731 1037
2173 4 3 1001 1000 0 321 335 825 824
2174 4 3 1001 1000 0 88 87 224 994
2175 4 3 1001 1000 0 539 829 528 733
2176 4 3 1001 1000 0 444 1002 35 34
2177 4 3 1001 1000 0 357 394 672 415
2178 4 3 1001 1000 0 851 605 846 620
2179 4 3 1001 1000 0 72 71 998 428
2180 4 3 1001 1000 0 503 998 756 428
2181 4 3 1001 1000 0 697 699 593 712
2182 4 3 1001 1000 0 611 612 916 924
2183 4 3 1001 1000 0 1020 78 504 77
2184 4 3 1001 1000 0 961 534 508 574
2185 4 3 1001 1000 0 970 286 831 809
2186 4 3 1001 1000 0 134 1041 28 29
2187 4 3 1001 1000 0 251 189 205 756
2188 4 3 1001 1000 0 986 503 756 493
2189 4 3 1001 1000 0 968 568 554 511
2190 4 3 1001 1000 0 1037 1012 235 698
2191 4 3 1001 1000 0 842 511 968 967
2192 4 3 1001 1000 0 621 607 600 878
2193 4 3 1001 1000 0 873 511 842 967
2194 4 3 1001 1000 0 959 562 520 544
2195 4 3 1001 1000 0 718 961 532 962
2196 4 3 1001 1000 0 46 45 1037 235
2197 4 3 1001 1000 0 1037 1012 46 235
2198 4 3 1001 1000 0 231 1011 15 14
2199 4 3 1001 1000 0 340 1042 265 590
2200 4 3 1001 1000 0 760 761 789 784
2201 4 3 1001 1000 0 557 571 561 873
2202 4 3 1001 1000 0 423 978 96 95
2203 4 3 1001 1000 0 95 395 978 988
2204 4 3 1001 1000 0 981 76 199 247
2205 4 3 1001 1000 0 75 76 199 981
2206 4 3 1001 1000 0 492 989 969 894
2207 4 3 1001 1000 0 883 884 650 871
2208 4 3 1001 1000 0 505 481 951 442
2209 4 3 1001 1000 0 1020 78 77 197
2210 4 3 1001 1000 0 434 467 462 908
2211 4 3 1001 1000 0 643 644 646 145
2212 4 3 1001 1000 0 710 591 639 615
2213 4 3 1001 1000 0 64 1025 894 564
2214 4 3 1001 1000 0 174 805 126 178
2215 4 3 1001 1000 0 1023 31 30 182
2216 4 3 1001 1000 0 176 979 171 27
2217 4 3 1001 1000 0 372 358 380 681
2218 4 3 1001 1000 0 649 738 741 739
2219 4 3 1001 1000 0 739 196 223 233
2220 4 3 1001 1000 0 1027 10 11 200
2221 4 3 1001 1000 0 692 183 975 142
2222 4 3 1001 1000 0 122 984 13 14
2223 4 3 1001 1000 0 1008 183 692 640
2224 4 3 1001 1000 0 272 280 325 818
2225 4 3 1001 1000 0 634 937 641 924
2226 4 3 1001 1000 0 526 896 524 567
2227 4 3 1001 1000 0 601 127 138 178
2228 4 3 1001 1000 0 806 836 601 830
2229 4 3 1001 1000 0 125 596 149 150
2230 4 3 1001 1000 0 2 16 1038 164
2231 4 3 1001 1000 0 112 668 135 164
2232 4 3 1001 1000 0 16 135 999 164
2233 4 3 1001 1000 0 112 17 1013 164
2234 4 3 1001 1000 0 295 304 262 790
2235 4 3 1001 1000 0 777 295 262 790
2236 4 3 1001 1000 0 675 440 487 464
2237 4 3 1001 1000 0 820 818 812 627
2238 4 3 1001 1000 0 683 232 200 990
2239 4 3 1001 1000 0 472 914 912 919
2240 4 3 1001 1000 0 22 805 806 126
2241 4 3 1001 1000 0 229 192 744 215
2242 4 3 1001 1000 0 211 709 209 214
2243 4 3 1001 1000 0 869 892 881 390
2244 4 3 1001 1000 0 688 856 368 838
2245 4 3 1001 1000 0 91 90 1000 447
2246 4 3 1001 1000 0 1039 201 43 1014
2247 4 3 1001 1000 0 731 215 198 238
2248 4 3 1001 1000 0 676 909 715 972
2249 4 3 1001 1000 0 641 649 710 709
2250 4 3 1001 1000 0 1011 999 135 669
2251 4 3 1001 1000 0 45 552 533 731
2252 4 3 1001 1000 0 679 157 655 121
2253 4 3 1001 1000 0 618 123 107 154
2254 4 3 1001 1000 0 740 739 233 185
2255 4 3 1001 1000 0 242 740 222 233
2256 4 3 1001 1000 0 676 906 715 909
2257 4 3 1001 1000 0 680 134 154 163
2258 4 3 1001 1000 0 590 119 120 153
2259 4 3 1001 1000 0 717 536 529 517
2260 4 3 1001 1000 0 820 821 153 590
2261 4 3 1001 1000 0 120 821 153 130
2262 4 3 1001 1000 0 820 821 832 153
2263 4 3 1001 1000 0 34 687 137 974
2264 4 3 1001 1000 0 826 815 762 808
2265 4 3 1001 1000 0 320 335 328 825
2266 4 3 1001 1000 0 960 831 766 971
2267 4 3 1001 1000 0 808 766 824 809
2268 4 3 1001 1000 0 962 961 532 574
2269 4 3 1001 1000 0 963 528 952 573
2270 4 3 1001 1000 0 100 319 288 780
2271 4 3 1001 1000 0 817 362 813 982
2272 4 3 1001 1000 0 589 600 754 765
2273 4 3 1001 1000 0 817 101 362 982
2274 4 3 1001 1000 0 982 817 101 299
2275 4 3 1001 1000 0 982 813 299 816
2276 4 3 1001 1000 0 975 938 692 142
2277 4 3 1001 1000 0 652 651 895 942
2278 4 3 1001 1000 0 796 304 312 301
2279 4 3 1001 1000 0 307 797 297 302
2280 4 3 1001 1000 0 1011 999 15 135
2281 4 3 1001 1000 0 761 785 633 714
2282 4 3 1001 1000 0 757 631 678 753
2283 4 3 1001 1000 0 813 290 817 299
2284 4 3 1001 1000 0 1036 24 279 1028
2285 4 3 1001 1000 0 643 115 692 142
2286 4 3 1001 1000 0 1035 349 679 836
2287 4 3 1001 1000 0 373 850 349 374
2288 4 3 1001 1000 0 145 115 643 142
2289 4 3 1001 1000 0 868 829 882 862
2290 4 3 1001 1000 0 892 837 893 869
2291 4 3 1001 1000 0 830 1036 1028 836
2292 4 3 1001 1000 0 396 891 407 387
2293 4 3 1001 1000 0 1044 1036 343 279
2294 4 3 1001 1000 0 779 317 782 296
2295 4 3 1001 1000 0 781 797 302 782
2296 4 3 1001 1000 0 274 327 301 794
2297 4 3 1001 1000 0 319 100 99 802
2298 4 3 1001 1000 0 960 572 831 521
2299 4 3 1001 1000 0 725 722 734 228
2300 4 3 1001 1000 0 941 666 652 610
2301 4 3 1001 1000 0 1002 444 491 652
2302 4 3 1001 1000 0 22 805 126 175
2303 4 3 1001 1000 0 123 618 127 598
2304 4 3 1001 1000 0 220 722 726 725
2305 4 3 1001 1000 0 127 674 178 601
2306 4 3 1001 1000 0 862 857 863 400
2307 4 3 1001 1000 0 553 959 954 544
2308 4 3 1001 1000 0 690 895 632 839
2309 4 3 1001 1000 0 441 454 484 932
2310 4 3 1001 1000 0 852 381 393 356
2311 4 3 1001 1000 0 849 679 598 682
2312 4 3 1001 1000 0 679 358 681 682
2313 4 3 1001 1000 0 758 210 1024 736
2314 4 3 1001 1000 0 562 957 510 698
2315 4 3 1001 1000 0 326 334 291 788
2316 4 3 1001 1000 0 797 799 800 778
2317 4 3 1001 1000 0 786 287 261 784
2318 4 3 1001 1000 0 931 920 835 933
2319 4 3 1001 1000 0 943 651 594 610
2320 4 3 1001 1000 0 474 472 912 919
2321 4 3 1001 1000 0 751 703 269 736
2322 4 3 1001 1000 0 673 496 490 429
2323 4 3 1001 1000 0 449 441 895 839
2324 4 3 1001 1000 0 611 916 899 924
2325 4 3 1001 1000 0 662 640 634 611
2326 4 3 1001 1000 0 156 663 114 647
2327 4 3 1001 1000 0 663 156 664 647
2328 4 3 1001 1000 0 787 334 269 326
2329 4 3 1001 1000 0 1036 997 1044 421
2330 4 3 1001 1000 0 655 681 121 154
2331 4 3 1001 1000 0 168 39 40 1001
2332 4 3 1001 1000 0 165 1029 168 675
2333 4 3 1001 1000 0 500 687 507 685
2334 4 3 1001 1000 0 31 182 1023 129
2335 4 3 1001 1000 0 952 743 754 746
2336 4 3 1001 1000 0 379 892 855 846
2337 4 3 1001 1000 0 845 388 847 381
2338 4 3 1001 1000 0 548 956 554 559
2339 4 3 1001 1000 0 938 35 491 1002
2340 4 3 1001 1000 0 144 134 672 163
2341 4 3 1001 1000 0 968 967 511 578
2342 4 3 1001 1000 0 671 653 691 128
2343 4 3 1001 1000 0 180 687 619 181
2344 4 3 1001 1000 0 953 696 694 965
2345 4 3 1001 1000 0 219 214 713 234
2346 4 3 1001 1000 0 551 717 517 964
2347 4 3 1001 1000 0 725 214 709 713
2348 4 3 1001 1000 0 829 952 528 733
2349 4 3 1001 1000 0 771 720 746 962
2350 4 3 1001 1000 0 764 698 706 705
2351 4 3 1001 1000 0 721 207 224 227
2352 4 3 1001 1000 0 24 1036 279 343
2353 4 3 1001 1000 0 739 738 223 709
2354 4 3 1001 1000 0 641 709 710 734
2355 4 3 1001 1000 0 160 663 114 143
2356 4 3 1001 1000 0 1001 506 490 40
2357 4 3 1001 1000 0 719 759 755 260
2358 4 3 1001 1000 0 719 759 705 721
2359 4 3 1001 1000 0 737 730 800 799
2360 4 3 1001 1000 0 264 779 780 300
2361 4 3 1001 1000 0 597 598 601 127
2362 4 3 1001 1000 0 786 760 284 287
2363 4 3 1001 1000 0 556 569 774 543
2364 4 3 1001 1000 0 778 297 263 797
2365 4 3 1001 1000 0 322 543 1031 1006
2366 4 3 1001 1000 0 772 858 864 857
2367 4 3 1001 1000 0 739 738 741 740
2368 4 3 1001 1000 0 649 629 741 738
2369 4 3 1001 1000 0 858 857 863 864
2370 4 3 1001 1000 0 723 947 726 676
2371 4 3 1001 1000 0 727 697 750 728
2372 4 3 1001 1000 0 501 69 987 1021
2373 4 3 1001 1000 0 189 1014 985 42
2374 4 3 1001 1000 0 333 81 82 993
2375 4 3 1001 1000 0 797 737 782 781
2376 4 3 1001 1000 0 807 789 258 822
2377 4 3 1001 1000 0 669 112 108 832
2378 4 3 1001 1000 0 679 1035 836 111
2379 4 3 1001 1000 0 825 799 328 823
2380 4 3 1001 1000 0 285 778 811 704
2381 4 3 1001 1000 0 697 696 735 694
2382 4 3 1001 1000 0 731 215 735 744
2383 4 3 1001 1000 0 797 737 799 782
2384 4 3 1001 1000 0 1035 349 836 353
2385 4 3 1001 1000 0 797 737 800 799
2386 4 3 1001 1000 0 318 271 269 751
2387 4 3 1001 1000 0 753 230 249 736
2388 4 3 1001 1000 0 313 784 326 303
2389 4 3 1001 1000 0 760 769 284 266
2390 4 3 1001 1000 0 761 633 775 714
2391 4 3 1001 1000 0 304 295 309 790
2392 4 3 1001 1000 0 599 791 606 801
2393 4 3 1001 1000 0 149 597 674 127
2394 4 3 1001 1000 0 630 596 820 584
2395 4 3 1001 1000 0 353 1035 372 26
2396 4 3 1001 1000 0 590 810 674 630
2397 4 3 1001 1000 0 816 813 808 861
2398 4 3 1001 1000 0 310 274 300 783
2399 4 3 1001 1000 0 813 814 815 861
2400 4 3 1001 1000 0 661 673 113 10
2401 4 3 1001 1000 0 210 758 250 736
2402 4 3 1001 1000 0 827 826 808 824
2403 4 3 1001 1000 0 113 10 673 9
2404 4 3 1001 1000 0 868 857 555 963
2405 4 3 1001 1000 0 813 815 808 861
2406 4 3 1001 1000 0 868 383 888 1003
2407 4 3 1001 1000 0 60 383 868 1003
2408 4 3 1001 1000 0 558 960 534 521
2409 4 3 1001 1000 0 406 892 869 390
2410 4 3 1001 1000 0 92 439 881 886
2411 4 3 1001 1000 0 892 406 397 390
2412 4 3 1001 1000 0 425 838 880 839
2413 4 3 1001 1000 0 1043 24 4 343
2414 4 3 1001 1000 0 78 949 996 248
2415 4 3 1001 1000 0 850 836 349 374
2416 4 3 1001 1000 0 177 24 1028 169
2417 4 3 1001 1000 0 78 949 248 197
2418 4 3 1001 1000 0 344 893 867 404
2419 4 3 1001 1000 0 851 680 854 603
2420 4 3 1001 1000 0 680 357 851 377
2421 4 3 1001 1000 0 847 682 845 381
2422 4 3 1001 1000 0 358 849 373 389
2423 4 3 1001 1000 0 689 691 129 161
2424 4 3 1001 1000 0 680 357 377 394
2425 4 3 1001 1000 0 671 851 604 603
2426 4 3 1001 1000 0 847 877 845 878
2427 4 3 1001 1000 0 682 852 845 381
2428 4 3 1001 1000 0 344 893 404 407
2429 4 3 1001 1000 0 876 385 398 392
2430 4 3 1001 1000 0 407 406 892 893
2431 4 3 1001 1000 0 1035 349 353 372
2432 4 3 1001 1000 0 768 814 815 767
2433 4 3 1001 1000 0 411 883 869 871
2434 4 3 1001 1000 0 411 883 871 347
2435 4 3 1001 1000 0 941 666 610 692
2436 4 3 1001 1000 0 643 611 897 692
2437 4 3 1001 1000 0 387 379 356 846
2438 4 3 1001 1000 0 317 815 767 782
2439 4 3 1001 1000 0 848 398 382 388
2440 4 3 1001 1000 0 526 560 958 509
2441 4 3 1001 1000 0 701 945 478 939
2442 4 3 1001 1000 0 560 696 958 509
2443 4 3 1001 1000 0 643 692 897 610
2444 4 3 1001 1000 0 912 434 926 483
2445 4 3 1001 1000 0 848 817 382 355
2446 4 3 1001 1000 0 1035 1045 177 25
2447 4 3 1001 1000 0 907 921 469 715
2448 4 3 1001 1000 0 869 650 886 881
2449 4 3 1001 1000 0 25 353 26 1035
2450 4 3 1001 1000 0 441 839 880 632
2451 4 3 1001 1000 0 906 676 911 909
2452 4 3 1001 1000 0 465 944 947 676
2453 4 3 1001 1000 0 944 749 726 750
2454 4 3 1001 1000 0 914 463 912 915
2455 4 3 1001 1000 0 696 560 958 695
2456 4 3 1001 1000 0 515 560 540 965
2457 4 3 1001 1000 0 1035 1045 836 177
2458 4 3 1001 1000 0 622 790 791 776
2459 4 3 1001 1000 0 791 790 793 776
2460 4 3 1001 1000 0 532 961 508 574
2461 4 3 1001 1000 0 961 530 508 732
2462 4 3 1001 1000 0 588 716 645 743
2463 4 3 1001 1000 0 1034 33 179 974
2464 4 3 1001 1000 0 3 1034 33 179
2465 4 3 1001 1000 0 501 948 460 486
2466 4 3 1001 1000 0 1034 974 179 685
2467 4 3 1001 1000 0 271 719 278 260
2468 4 3 1001 1000 0 582 57 8 970
2469 4 3 1001 1000 0 441 449 895 432
2470 4 3 1001 1000 0 133 640 38 1029
2471 4 3 1001 1000 0 687 500 688 685
2472 4 3 1001 1000 0 36 491 466 938
2473 4 3 1001 1000 0 654 793 783 776
2474 4 3 1001 1000 0 793 654 801 776
2475 4 3 1001 1000 0 661 662 752 684
2476 4 3 1001 1000 0 946 944 749 949
2477 4 3 1001 1000 0 34 507 687 974
2478 4 3 1001 1000 0 132 36 142 938
2479 4 3 1001 1000 0 285 259 289 763
2480 4 3 1001 1000 0 759 50 531 547
2481 4 3 1001 1000 0 946 749 944 750
2482 4 3 1001 1000 0 988 477 95 94
2483 4 3 1001 1000 0 985 251 41 1040
2484 4 3 1001 1000 0 259 293 289 763
2485 4 3 1001 1000 0 964 509 565 958
2486 4 3 1001 1000 0 791 793 801 776
2487 4 3 1001 1000 0 761 785 789 784
2488 4 3 1001 1000 0 365 100 780 369
2489 4 3 1001 1000 0 786 785 761 784
2490 4 3 1001 1000 0 138 806 601 126
2491 4 3 1001 1000 0 257 296 781 302
2492 4 3 1001 1000 0 830 336 327 279
2493 4 3 1001 1000 0 307 257 781 302
2494 4 3 1001 1000 0 785 789 784 807
2495 4 3 1001 1000 0 787 785 784 807
2496 4 3 1001 1000 0 282 826 824 808
2497 4 3 1001 1000 0 785 788 787 784
2498 4 3 1001 1000 0 778 285 811 298
2499 4 3 1001 1000 0 778 798 298 811
2500 4 3 1001 1000 0 3 507 1034 89
2501 4 3 1001 1000 0 34 687 507 444
2502 4 3 1001 1000 0 403 865 882 413
2503 4 3 1001 1000 0 400 405 403 862
2504 4 3 1001 1000 0 602 850 794 793
2505 4 3 1001 1000 0 739 738 740 222
2506 4 3 1001 1000 0 218 747 191 243
2507 4 3 1001 1000 0 366 400 403 862
2508 4 3 1001 1000 0 367 416 867 413
2509 4 3 1001 1000 0 638 481 951 505
2510 4 3 1001 1000 0 880 1030 879 838
2511 4 3 1001 1000 0 721 994 203 719
2512 4 3 1001 1000 0 1022 278 994 87
2513 4 3 1001 1000 0 87 203 224 994
2514 4 3 1001 1000 0 845 388 381 396
2515 4 3 1001 1000 0 691 181 686 129
2516 4 3 1001 1000 0 632 856 604 690
2517 4 3 1001 1000 0 679 358 349 372
2518 4 3 1001 1000 0 373 849 349 850
2519 4 3 1001 1000 0 849 358 373 349
2520 4 3 1001 1000 0 679 358 849 349
2521 4 3 1001 1000 0 1030 92 881 409
2522 4 3 1001 1000 0 807 341 276 313
2523 4 3 1001 1000 0 751 337 976 736
2524 4 3 1001 1000 0 203 230 751 236
2525 4 3 1001 1000 0 534 960 545 962
2526 4 3 1001 1000 0 569 556 774 518
2527 4 3 1001 1000 0 730 746 754 800
2528 4 3 1001 1000 0 961 711 743 746
2529 4 3 1001 1000 0 445 939 946 479
2530 4 3 1001 1000 0 731 576 44 552
2531 4 3 1001 1000 0 945 71 896 567
2532 4 3 1001 1000 0 92 91 409 1030
2533 4 3 1001 1000 0 84 758 834 194
2534 4 3 1001 1000 0 850 830 794 793
2535 4 3 1001 1000 0 785 757 629 627
2536 4 3 1001 1000 0 758 221 834 194
2537 4 3 1001 1000 0 261 287 303 784
2538 4 3 1001 1000 0 682 389 393 381
2539 4 3 1001 1000 0 969 935 940 842
2540 4 3 1001 1000 0 568 969 579 571
2541 4 3 1001 1000 0 989 983 969 579
2542 4 3 1001 1000 0 358 682 389 393
2543 4 3 1001 1000 0 846 391 852 851
2544 4 3 1001 1000 0 783 794 602 802
2545 4 3 1001 1000 0 865 870 344 392
2546 4 3 1001 1000 0 865 876 870 392
2547 4 3 1001 1000 0 731 576 552 515
2548 4 3 1001 1000 0 865 366 403 862
2549 4 3 1001 1000 0 659 676 972 642
2550 4 3 1001 1000 0 672 671 851 841
2551 4 3 1001 1000 0 841 855 851 401
2552 4 3 1001 1000 0 865 867 882 413
2553 4 3 1001 1000 0 148 653 647 648
2554 4 3 1001 1000 0 821 120 1042 19
2555 4 3 1001 1000 0 416 359 882 413
2556 4 3 1001 1000 0 340 21 20 980
2557 4 3 1001 1000 0 651 653 604 594
2558 4 3 1001 1000 0 447 425 839 838
2559 4 3 1001 1000 0 865 867 413 344
2560 4 3 1001 1000 0 326 784 787 788
2561 4 3 1001 1000 0 622 295 257 292
2562 4 3 1001 1000 0 622 307 798 292
2563 4 3 1001 1000 0 628 280 272 818
2564 4 3 1001 1000 0 561 1033 1004 872
2565 4 3 1001 1000 0 561 1033 872 525
2566 4 3 1001 1000 0 596 597 149 105
2567 4 3 1001 1000 0 295 622 257 776
2568 4 3 1001 1000 0 690 689 841 691
2569 4 3 1001 1000 0 865 392 413 403
2570 4 3 1001 1000 0 1033 525 63 64
2571 4 3 1001 1000 0 352 371 350 685
2572 4 3 1001 1000 0 671 691 161 128
2573 4 3 1001 1000 0 144 672 182 161
2574 4 3 1001 1000 0 612 646 664 656
2575 4 3 1001 1000 0 612 591 924 637
2576 4 3 1001 1000 0 653 587 647 648
2577 4 3 1001 1000 0 564 969 571 579
2578 4 3 1001 1000 0 894 525 1033 64
2579 4 3 1001 1000 0 1033 418 63 1004
2580 4 3 1001 1000 0 525 894 1033 872
2581 4 3 1001 1000 0 683 232 990 657
2582 4 3 1001 1000 0 786 261 811 784
2583 4 3 1001 1000 0 728 697 750 735
2584 4 3 1001 1000 0 633 704 585 811
2585 4 3 1001 1000 0 1020 78 197 949
2586 4 3 1001 1000 0 633 704 811 778
2587 4 3 1001 1000 0 585 785 633 811
2588 4 3 1001 1000 0 1040 80 251 5
2589 4 3 1001 1000 0 945 70 71 567
2590 4 3 1001 1000 0 549 538 888 541
2591 4 3 1001 1000 0 962 532 545 574
2592 4 3 1001 1000 0 860 376 857 58
2593 4 3 1001 1000 0 633 737 714 800
2594 4 3 1001 1000 0 657 232 990 995
2595 4 3 1001 1000 0 993 254 670 668
2596 4 3 1001 1000 0 210 1024 85 84
2597 4 3 1001 1000 0 657 208 195 191
2598 4 3 1001 1000 0 128 163 648 107
2599 4 3 1001 1000 0 208 657 195 232
2600 4 3 1001 1000 0 383 1032 363 888
2601 4 3 1001 1000 0 651 644 594 610
2602 4 3 1001 1000 0 612 639 595 594
2603 4 3 1001 1000 0 231 669 243 254
2604 4 3 1001 1000 0 202 83 82 993
2605 4 3 1001 1000 0 710 591 615 649
2606 4 3 1001 1000 0 653 671 691 604
2607 4 3 1001 1000 0 710 591 649 641
2608 4 3 1001 1000 0 609 599 615 595
2609 4 3 1001 1000 0 473 463 438 915
2610 4 3 1001 1000 0 676 659 918 642
2611 4 3 1001 1000 0 914 463 438 472
2612 4 3 1001 1000 0 499 946 479 495
2613 4 3 1001 1000 0 907 921 433 469
2614 4 3 1001 1000 0 676 727 659 972
2615 4 3 1001 1000 0 944 700 479 946
2616 4 3 1001 1000 0 788 585 819 811
2617 4 3 1001 1000 0 609 617 616 973
2618 4 3 1001 1000 0 263 778 298 285
2619 4 3 1001 1000 0 633 585 800 714
2620 4 3 1001 1000 0 363 1032 383 418
2621 4 3 1001 1000 0 707 800 714 754
2622 4 3 1001 1000 0 807 789 303 258
2623 4 3 1001 1000 0 797 297 302 782
2624 4 3 1001 1000 0 297 799 328 270
2625 4 3 1001 1000 0 778 797 633 800
2626 4 3 1001 1000 0 785 787 788 631
2627 4 3 1001 1000 0 771 730 823 800
2628 4 3 1001 1000 0 817 362 101 410
2629 4 3 1001 1000 0 768 848 814 817
2630 4 3 1001 1000 0 820 821 626 832
2631 4 3 1001 1000 0 355 817 362 814
2632 4 3 1001 1000 0 1032 383 418 62
2633 4 3 1001 1000 0 60 868 383 405
2634 4 3 1001 1000 0 383 61 1032 1003
2635 4 3 1001 1000 0 657 172 683 637
2636 4 3 1001 1000 0 995 118 657 667
2637 4 3 1001 1000 0 122 118 159 667
2638 4 3 1001 1000 0 680 671 851 672
2639 4 3 1001 1000 0 785 585 788 811
2640 4 3 1001 1000 0 785 788 784 811
2641 4 3 1001 1000 0 597 660 625 105
2642 4 3 1001 1000 0 355 362 817 410
2643 4 3 1001 1000 0 870 364 344 392
2644 4 3 1001 1000 0 264 319 300 780
2645 4 3 1001 1000 0 660 160 656 663
2646 4 3 1001 1000 0 508 528 733 537
2647 4 3 1001 1000 0 536 717 529 733
2648 4 3 1001 1000 0 987 494 945 70
2649 4 3 1001 1000 0 494 987 69 70
2650 4 3 1001 1000 0 70 945 565 567
2651 4 3 1001 1000 0 145 155 142 666
2652 4 3 1001 1000 0 855 851 846 620
2653 4 3 1001 1000 0 891 892 387 846
2654 4 3 1001 1000 0 718 530 961 732
2655 4 3 1001 1000 0 465 906 911 462
2656 4 3 1001 1000 0 622 737 781 801
2657 4 3 1001 1000 0 803 763 764 773
2658 4 3 1001 1000 0 760 789 314 287
2659 4 3 1001 1000 0 622 791 775 801
2660 4 3 1001 1000 0 771 707 746 800
2661 4 3 1001 1000 0 116 155 651 109
2662 4 3 1001 1000 0 461 899 692 450
2663 4 3 1001 1000 0 587 943 604 594
2664 4 3 1001 1000 0 155 651 666 644
2665 4 3 1001 1000 0 692 938 666 142
2666 4 3 1001 1000 0 730 799 823 800
2667 4 3 1001 1000 0 682 852 854 853
2668 4 3 1001 1000 0 902 943 632 932
2669 4 3 1001 1000 0 904 468 454 932
2670 4 3 1001 1000 0 454 468 484 932
2671 4 3 1001 1000 0 913 613 927 943
2672 4 3 1001 1000 0 612 611 916 646
2673 4 3 1001 1000 0 183 640 38 146
2674 4 3 1001 1000 0 383 61 62 1032
2675 4 3 1001 1000 0 145 155 666 644
2676 4 3 1001 1000 0 145 643 666 142
2677 4 3 1001 1000 0 132 666 142 155
2678 4 3 1001 1000 0 938 35 1002 132
2679 4 3 1001 1000 0 643 692 666 142
2680 4 3 1001 1000 0 661 673 10 204
2681 4 3 1001 1000 0 683 661 752 684
2682 4 3 1001 1000 0 383 1032 888 1003
2683 4 3 1001 1000 0 161 671 128 163
2684 4 3 1001 1000 0 1041 680 672 134
2685 4 3 1001 1000 0 1041 144 672 991
2686 4 3 1001 1000 0 680 357 394 672
2687 4 3 1001 1000 0 139 145 646 644
2688 4 3 1001 1000 0 614 172 657 637
2689 4 3 1001 1000 0 738 747 667 614
2690 4 3 1001 1000 0 661 662 684 131
2691 4 3 1001 1000 0 992 322 1031 52
2692 4 3 1001 1000 0 155 651 652 666
2693 4 3 1001 1000 0 74 1005 429 498
2694 4 3 1001 1000 0 166 661 1027 683
2695 4 3 1001 1000 0 995 657 195 667
2696 4 3 1001 1000 0 690 895 839 687
2697 4 3 1001 1000 0 688 838 839 690
2698 4 3 1001 1000 0 688 856 838 690
2699 4 3 1001 1000 0 688 856 690 350
2700 4 3 1001 1000 0 691 181 129 109
2701 4 3 1001 1000 0 856 855 841 375
2702 4 3 1001 1000 0 467 457 433 907
2703 4 3 1001 1000 0 955 921 460 948
2704 4 3 1001 1000 0 912 724 911 918
2705 4 3 1001 1000 0 747 218 191 667
2706 4 3 1001 1000 0 219 212 234 713
2707 4 3 1001 1000 0 639 591 595 615
2708 4 3 1001 1000 0 725 219 214 713
2709 4 3 1001 1000 0 731 576 735 1039
2710 4 3 1001 1000 0 703 764 706 705
2711 4 3 1001 1000 0 192 229 744 742
2712 4 3 1001 1000 0 207 745 721 729
2713 4 3 1001 1000 0 244 201 226 735
2714 4 3 1001 1000 0 630 769 775 761
2715 4 3 1001 1000 0 758 757 250 736
2716 4 3 1001 1000 0 658 753 185 678
2717 4 3 1001 1000 0 271 719 703 751
2718 4 3 1001 1000 0 271 318 719 751
2719 4 3 1001 1000 0 203 1022 751 719
2720 4 3 1001 1000 0 729 203 751 719
2721 4 3 1001 1000 0 318 337 751 269
2722 4 3 1001 1000 0 730 827 746 720
2723 4 3 1001 1000 0 890 829 733 743
2724 4 3 1001 1000 0 992 322 774 1031
2725 4 3 1001 1000 0 191 218 195 667
2726 4 3 1001 1000 0 1031 322 53 52
2727 4 3 1001 1000 0 792 309 783 776
2728 4 3 1001 1000 0 274 304 309 792
2729 4 3 1001 1000 0 543 53 1031 1006
2730 4 3 1001 1000 0 1031 322 774 543
2731 4 3 1001 1000 0 730 815 782 589
2732 4 3 1001 1000 0 599 600 775 801
2733 4 3 1001 1000 0 668 669 670 818
2734 4 3 1001 1000 0 333 83 276 670
2735 4 3 1001 1000 0 1041 144 991 29
2736 4 3 1001 1000 0 788 326 261 291
2737 4 3 1001 1000 0 789 812 822 627
2738 4 3 1001 1000 0 786 798 298 284
2739 4 3 1001 1000 0 747 738 667 191
2740 4 3 1001 1000 0 707 585 764 706
2741 4 3 1001 1000 0 730 771 746 800
2742 4 3 1001 1000 0 798 786 633 761
2743 4 3 1001 1000 0 181 687 685 137
2744 4 3 1001 1000 0 806 836 830 1028
2745 4 3 1001 1000 0 1041 144 29 134
2746 4 3 1001 1000 0 770 771 823 763
2747 4 3 1001 1000 0 298 786 287 261
2748 4 3 1001 1000 0 757 785 807 627
2749 4 3 1001 1000 0 812 332 258 822
2750 4 3 1001 1000 0 325 822 818 670
2751 4 3 1001 1000 0 912 908 724 926
2752 4 3 1001 1000 0 912 915 483 926
2753 4 3 1001 1000 0 903 927 932 926
2754 4 3 1001 1000 0 841 357 672 415
2755 4 3 1001 1000 0 859 384 348 860
2756 4 3 1001 1000 0 378 874 814 861
2757 4 3 1001 1000 0 428 71 998 896
2758 4 3 1001 1000 0 428 71 896 443
2759 4 3 1001 1000 0 507 974 1034 685
2760 4 3 1001 1000 0 507 687 974 685
2761 4 3 1001 1000 0 534 961 528 952
2762 4 3 1001 1000 0 945 70 443 71
2763 4 3 1001 1000 0 862 360 857 400
2764 4 3 1001 1000 0 963 866 862 864
2765 4 3 1001 1000 0 848 876 398 877
2766 4 3 1001 1000 0 945 443 896 71
2767 4 3 1001 1000 0 877 396 364 388
2768 4 3 1001 1000 0 398 848 877 388
2769 4 3 1001 1000 0 885 883 889 347
2770 4 3 1001 1000 0 386 370 889 347
2771 4 3 1001 1000 0 828 867 893 871
2772 4 3 1001 1000 0 405 862 882 403
2773 4 3 1001 1000 0 883 884 871 885
2774 4 3 1001 1000 0 883 650 869 871
2775 4 3 1001 1000 0 395 412 872 885
2776 4 3 1001 1000 0 1026 485 67 983
2777 4 3 1001 1000 0 475 451 920 435
2778 4 3 1001 1000 0 897 916 898 899
2779 4 3 1001 1000 0 461 899 450 440
2780 4 3 1001 1000 0 927 901 900 636
2781 4 3 1001 1000 0 441 902 484 470
2782 4 3 1001 1000 0 727 593 713 659
2783 4 3 1001 1000 0 953 711 732 694
2784 4 3 1001 1000 0 935 923 933 934
2785 4 3 1001 1000 0 964 955 701 945
2786 4 3 1001 1000 0 679 1035 979 372
2787 4 3 1001 1000 0 206 204 693 225
2788 4 3 1001 1000 0 612 608 591 637
2789 4 3 1001 1000 0 204 752 693 225
2790 4 3 1001 1000 0 411 883 347 386
2791 4 3 1001 1000 0 1035 171 111 679
2792 4 3 1001 1000 0 465 911 676 919
2793 4 3 1001 1000 0 509 526 565 958
2794 4 3 1001 1000 0 956 968 702 948
2795 4 3 1001 1000 0 973 710 615 649
2796 4 3 1001 1000 0 417 93 1017 94
2797 4 3 1001 1000 0 1026 485 983 935
2798 4 3 1001 1000 0 451 929 489 931
2799 4 3 1001 1000 0 894 889 940 497
2800 4 3 1001 1000 0 1017 386 889 886
2801 4 3 1001 1000 0 97 98 997 336
2802 4 3 1001 1000 0 838 1030 879 368
2803 4 3 1001 1000 0 729 719 703 705
2804 4 3 1001 1000 0 719 729 721 705
2805 4 3 1001 1000 0 803 703 705 764
2806 4 3 1001 1000 0 137 136 179 685
2807 4 3 1001 1000 0 710 741 739 649
2808 4 3 1001 1000 0 92 91 1030 448
2809 4 3 1001 1000 0 748 519 510 698
2810 4 3 1001 1000 0 983 935 485 969
2811 4 3 1001 1000 0 761 785 714 973
2812 4 3 1001 1000 0 944 949 950 726
2813 4 3 1001 1000 0 492 983 66 485
2814 4 3 1001 1000 0 44 576 1039 43
2815 4 3 1001 1000 0 701 939 478 469
2816 4 3 1001 1000 0 197 949 726 950
2817 4 3 1001 1000 0 276 83 834 670
2818 4 3 1001 1000 0 258 325 276 822
2819 4 3 1001 1000 0 84 83 194 834
2820 4 3 1001 1000 0 749 197 949 726
2821 4 3 1001 1000 0 92 439 886 93
2822 4 3 1001 1000 0 883 386 886 889
2823 4 3 1001 1000 0 220 950 726 722
2824 4 3 1001 1000 0 944 750 726 676
2825 4 3 1001 1000 0 804 51 275 331
2826 4 3 1001 1000 0 985 251 1040 756
2827 4 3 1001 1000 0 992 322 52 331
2828 4 3 1001 1000 0 855 851 604 841
2829 4 3 1001 1000 0 523 535 548 955
2830 4 3 1001 1000 0 565 955 945 523
2831 4 3 1001 1000 0 565 955 523 548
2832 4 3 1001 1000 0 220 722 725 228
2833 4 3 1001 1000 0 434 474 912 911
2834 4 3 1001 1000 0 1041 144 134 672
2835 4 3 1001 1000 0 689 672 161 182
2836 4 3 1001 1000 0 619 632 604 690
2837 4 3 1001 1000 0 690 856 604 841
2838 4 3 1001 1000 0 653 109 691 128
2839 4 3 1001 1000 0 904 459 457 435
2840 4 3 1001 1000 0 911 918 676 919
2841 4 3 1001 1000 0 465 676 906 700
2842 4 3 1001 1000 0 907 906 469 462
2843 4 3 1001 1000 0 731 235 45 198
2844 4 3 1001 1000 0 135 167 15 1011
2845 4 3 1001 1000 0 999 254 231 255
2846 4 3 1001 1000 0 1011 167 15 14
2847 4 3 1001 1000 0 634 693 638 925
2848 4 3 1001 1000 0 553 562 510 698
2849 4 3 1001 1000 0 190 228 220 725
2850 4 3 1001 1000 0 748 957 705 698
2851 4 3 1001 1000 0 943 651 942 895
2852 4 3 1001 1000 0 779 780 654 767
2853 4 3 1001 1000 0 132 180 652 109
2854 4 3 1001 1000 0 753 742 745 706
2855 4 3 1001 1000 0 681 176 121 154
2856 4 3 1001 1000 0 672 689 161 691
2857 4 3 1001 1000 0 697 728 744 735
2858 4 3 1001 1000 0 192 731 198 235
2859 4 3 1001 1000 0 721 994 719 755
2860 4 3 1001 1000 0 959 562 553 698
2861 4 3 1001 1000 0 959 562 957 520
2862 4 3 1001 1000 0 482 451 489 931
2863 4 3 1001 1000 0 448 92 881 1030
2864 4 3 1001 1000 0 674 791 810 592
2865 4 3 1001 1000 0 880 1030 838 448
2866 4 3 1001 1000 0 596 149 674 119
2867 4 3 1001 1000 0 590 596 674 119
2868 4 3 1001 1000 0 1008 466 975 37
2869 4 3 1001 1000 0 755 278 88 994
2870 4 3 1001 1000 0 772 960 766 971
2871 4 3 1001 1000 0 363 412 887 418
2872 4 3 1001 1000 0 827 960 766 772
2873 4 3 1001 1000 0 463 473 483 915
2874 4 3 1001 1000 0 912 463 483 915
2875 4 3 1001 1000 0 824 960 766 827
2876 4 3 1001 1000 0 772 858 971 766
2877 4 3 1001 1000 0 661 10 166 1027
2878 4 3 1001 1000 0 864 766 858 772
2879 4 3 1001 1000 0 157 127 138 601
2880 4 3 1001 1000 0 157 123 127 598
2881 4 3 1001 1000 0 490 1029 1001 39
2882 4 3 1001 1000 0 1023 136 31 129
2883 4 3 1001 1000 0 943 587 620 613
2884 4 3 1001 1000 0 663 160 656 143
2885 4 3 1001 1000 0 107 148 114 647
2886 4 3 1001 1000 0 625 107 114 647
2887 4 3 1001 1000 0 1029 640 487 675
2888 4 3 1001 1000 0 817 290 767 288
2889 4 3 1001 1000 0 817 410 365 355
2890 4 3 1001 1000 0 768 848 817 780
2891 4 3 1001 1000 0 813 290 767 817
2892 4 3 1001 1000 0 1031 569 53 543
2893 4 3 1001 1000 0 583 521 831 572
2894 4 3 1001 1000 0 437 504 949 456
2895 4 3 1001 1000 0 793 792 783 776
2896 4 3 1001 1000 0 939 700 946 479
2897 4 3 1001 1000 0 445 443 428 896
2898 4 3 1001 1000 0 1005 1015 73 506
2899 4 3 1001 1000 0 76 77 1020 437
2900 4 3 1001 1000 0 434 912 908 911
2901 4 3 1001 1000 0 947 465 676 919
2902 4 3 1001 1000 0 906 908 911 462
2903 4 3 1001 1000 0 747 738 191 222
2904 4 3 1001 1000 0 1029 38 39 487
2905 4 3 1001 1000 0 954 550 542 694
2906 4 3 1001 1000 0 756 1014 512 985
2907 4 3 1001 1000 0 229 212 215 744
2908 4 3 1001 1000 0 244 750 749 946
2909 4 3 1001 1000 0 650 929 889 886
2910 4 3 1001 1000 0 1017 386 886 417
2911 4 3 1001 1000 0 967 922 934 733
2912 4 3 1001 1000 0 492 894 446 502
2913 4 3 1001 1000 0 317 290 264 767
2914 4 3 1001 1000 0 792 274 794 783
2915 4 3 1001 1000 0 492 989 894 502
2916 4 3 1001 1000 0 795 310 802 794
2917 4 3 1001 1000 0 440 640 487 461
2918 4 3 1001 1000 0 37 183 1008 38
2919 4 3 1001 1000 0 640 133 38 146
2920 4 3 1001 1000 0 257 296 776 781
2921 4 3 1001 1000 0 786 785 784 811
2922 4 3 1001 1000 0 310 783 802 794
2923 4 3 1001 1000 0 708 764 773 957
2924 4 3 1001 1000 0 839 425 447 449
2925 4 3 1001 1000 0 306 259 291 819
2926 4 3 1001 1000 0 267 787 326 313
2927 4 3 1001 1000 0 805 810 674 833
2928 4 3 1001 1000 0 622 797 307 781
2929 4 3 1001 1000 0 310 274 783 794
2930 4 3 1001 1000 0 720 730 825 823
2931 4 3 1001 1000 0 569 518 774 992
2932 4 3 1001 1000 0 447 839 688 838
2933 4 3 1001 1000 0 590 596 630 674
2934 4 3 1001 1000 0 782 297 302 270
2935 4 3 1001 1000 0 858 376 857 860
2936 4 3 1001 1000 0 1029 640 38 487
2937 4 3 1001 1000 0 856 855 375 399
2938 4 3 1001 1000 0 855 345 375 399
2939 4 3 1001 1000 0 406 892 893 869
2940 4 3 1001 1000 0 847 848 388 877
2941 4 3 1001 1000 0 814 385 355 398
2942 4 3 1001 1000 0 817 365 382 355
2943 4 3 1001 1000 0 490 1029 39 487
2944 4 3 1001 1000 0 273 1028 806 830
2945 4 3 1001 1000 0 596 674 775 630
2946 4 3 1001 1000 0 856 375 368 399
2947 4 3 1001 1000 0 273 1028 830 279
2948 4 3 1001 1000 0 721 994 755 224
2949 4 3 1001 1000 0 240 252 224 755
2950 4 3 1001 1000 0 23 24 1028 279
2951 4 3 1001 1000 0 584 775 630 596
2952 4 3 1001 1000 0 534 961 962 574
2953 4 3 1001 1000 0 530 961 508 532
2954 4 3 1001 1000 0 718 771 746 962
2955 4 3 1001 1000 0 730 827 589 754
2956 4 3 1001 1000 0 737 654 781 801
2957 4 3 1001 1000 0 707 754 714 616
2958 4 3 1001 1000 0 584 629 624 623
2959 4 3 1001 1000 0 769 777 775 622
2960 4 3 1001 1000 0 584 775 596 624
2961 4 3 1001 1000 0 584 629 761 624
2962 4 3 1001 1000 0 657 738 667 614
2963 4 3 1001 1000 0 830 1036 836 997
2964 4 3 1001 1000 0 115 146 640 183
2965 4 3 1001 1000 0 975 938 142 36
2966 4 3 1001 1000 0 240 47 748 245
2967 4 3 1001 1000 0 598 157 601 127
2968 4 3 1001 1000 0 830 795 794 327
2969 4 3 1001 1000 0 779 264 780 767
2970 4 3 1001 1000 0 307 622 781 257
2971 4 3 1001 1000 0 584 775 624 761
2972 4 3 1001 1000 0 622 737 801 775
2973 4 3 1001 1000 0 786 785 633 761
2974 4 3 1001 1000 0 177 24 1036 1028
2975 4 3 1001 1000 0 155 116 651 644
2976 4 3 1001 1000 0 116 155 145 644
2977 4 3 1001 1000 0 671 672 161 691
2978 4 3 1001 1000 0 177 836 1028 1036
2979 4 3 1001 1000 0 671 691 604 841
2980 4 3 1001 1000 0 643 916 646 610
2981 4 3 1001 1000 0 83 670 333 993
2982 4 3 1001 1000 0 613 587 595 594
2983 4 3 1001 1000 0 936 638 480 925
2984 4 3 1001 1000 0 615 609 616 973
2985 4 3 1001 1000 0 107 148 647 648
2986 4 3 1001 1000 0 83 333 82 993
2987 4 3 1001 1000 0 662 661 675 165
2988 4 3 1001 1000 0 10 661 110 113
2989 4 3 1001 1000 0 640 662 675 165
2990 4 3 1001 1000 0 133 38 39 1029
2991 4 3 1001 1000 0 147 640 662 611
2992 4 3 1001 1000 0 352 371 685 419
2993 4 3 1001 1000 0 89 352 1034 420
2994 4 3 1001 1000 0 851 671 604 841
2995 4 3 1001 1000 0 802 369 780 100
2996 4 3 1001 1000 0 935 921 702 948
2997 4 3 1001 1000 0 700 715 696 972
2998 4 3 1001 1000 0 676 727 972 750
2999 4 3 1001 1000 0 718 707 746 771
3000 4 3 1001 1000 0 202 83 834 194
3001 4 3 1001 1000 0 207 745 729 187
3002 4 3 1001 1000 0 742 731 694 744
3003 4 3 1001 1000 0 802 795 99 310
3004 4 3 1001 1000 0 168 184 1001 40
3005 4 3 1001 1000 0 455 440 899 925
3006 4 3 1001 1000 0 221 202 834 194
3007 4 3 1001 1000 0 802 100 99 369
3008 4 3 1001 1000 0 734 638 951 723
3009 4 3 1001 1000 0 683 990 1027 166
3010 4 3 1001 1000 0 217 209 186 734
3011 4 3 1001 1000 0 461 899 440 640
3012 4 3 1001 1000 0 186 752 216 225
3013 4 3 1001 1000 0 315 826 282 808
3014 4 3 1001 1000 0 166 661 683 131
3015 4 3 1001 1000 0 768 815 762 589
3016 4 3 1001 1000 0 876 588 621 765
3017 4 3 1001 1000 0 588 866 743 765
3018 4 3 1001 1000 0 743 866 754 765
3019 4 3 1001 1000 0 546 772 573 963
3020 4 3 1001 1000 0 816 808 809 861
3021 4 3 1001 1000 0 871 416 347 885
3022 4 3 1001 1000 0 317 296 302 782
3023 4 3 1001 1000 0 22 273 806 312
3024 4 3 1001 1000 0 174 149 674 127
3025 4 3 1001 1000 0 166 1027 11 990
3026 4 3 1001 1000 0 654 779 782 781
3027 4 3 1001 1000 0 622 791 801 776
3028 4 3 1001 1000 0 661 166 10 110
3029 4 3 1001 1000 0 296 779 783 776
3030 4 3 1001 1000 0 309 295 776 790
3031 4 3 1001 1000 0 166 10 11 1027
3032 4 3 1001 1000 0 730 737 800 589
3033 4 3 1001 1000 0 803 281 306 311
3034 4 3 1001 1000 0 768 589 762 765
3035 4 3 1001 1000 0 332 626 272 818
3036 4 3 1001 1000 0 832 628 626 818
3037 4 3 1001 1000 0 814 813 815 767
3038 4 3 1001 1000 0 847 682 853 845
3039 4 3 1001 1000 0 626 820 590 821
3040 4 3 1001 1000 0 379 892 846 387
3041 4 3 1001 1000 0 1019 340 21 283
3042 4 3 1001 1000 0 590 316 810 630
3043 4 3 1001 1000 0 845 388 396 877
3044 4 3 1001 1000 0 855 375 401 841
3045 4 3 1001 1000 0 788 291 811 819
3046 4 3 1001 1000 0 841 357 415 401
3047 4 3 1001 1000 0 853 851 605 846
3048 4 3 1001 1000 0 345 855 401 379
3049 4 3 1001 1000 0 852 851 854 853
3050 4 3 1001 1000 0 853 603 854 655
3051 4 3 1001 1000 0 847 849 682 389
3052 4 3 1001 1000 0 358 849 389 682
3053 4 3 1001 1000 0 377 852 391 851
3054 4 3 1001 1000 0 34 687 1002 180
3055 4 3 1001 1000 0 890 828 885 867
3056 4 3 1001 1000 0 320 335 825 321
3057 4 3 1001 1000 0 865 863 876 392
3058 4 3 1001 1000 0 828 890 588 867
3059 4 3 1001 1000 0 1002 687 652 180
3060 4 3 1001 1000 0 362 102 414 816
3061 4 3 1001 1000 0 361 386 886 354
3062 4 3 1001 1000 0 928 929 650 881
3063 4 3 1001 1000 0 1002 180 35 34
3064 4 3 1001 1000 0 928 929 881 453
3065 4 3 1001 1000 0 848 847 878 877
3066 4 3 1001 1000 0 1026 485 935 486
3067 4 3 1001 1000 0 891 387 845 846
3068 4 3 1001 1000 0 851 379 855 846
3069 4 3 1001 1000 0 886 869 881 354
3070 4 3 1001 1000 0 886 439 881 453
3071 4 3 1001 1000 0 883 650 886 869
3072 4 3 1001 1000 0 439 430 448 881
3073 4 3 1001 1000 0 619 651 895 652
3074 4 3 1001 1000 0 902 943 942 895
3075 4 3 1001 1000 0 432 652 895 942
3076 4 3 1001 1000 0 935 427 488 485
3077 4 3 1001 1000 0 731 192 744 742
3078 4 3 1001 1000 0 426 906 462 469
3079 4 3 1001 1000 0 381 396 356 845
3080 4 3 1001 1000 0 463 914 912 472
3081 4 3 1001 1000 0 923 905 933 934
3082 4 3 1001 1000 0 920 475 905 933
3083 4 3 1001 1000 0 935 940 934 933
3084 4 3 1001 1000 0 482 477 889 489
3085 4 3 1001 1000 0 417 886 1017 93
3086 4 3 1001 1000 0 458 473 898 900
3087 4 3 1001 1000 0 115 183 640 692
3088 4 3 1001 1000 0 935 1026 486 948
3089 4 3 1001 1000 0 587 943 594 613
3090 4 3 1001 1000 0 837 846 892 891
3091 4 3 1001 1000 0 225 1010 206 199
3092 4 3 1001 1000 0 551 717 964 956
3093 4 3 1001 1000 0 716 890 733 743
3094 4 3 1001 1000 0 589 827 762 765
3095 4 3 1001 1000 0 960 521 831 971
3096 4 3 1001 1000 0 1026 485 486 67
3097 4 3 1001 1000 0 892 837 650 620
3098 4 3 1001 1000 0 400 366 863 862
3099 4 3 1001 1000 0 400 366 402 863
3100 4 3 1001 1000 0 1002 444 35 491
3101 4 3 1001 1000 0 168 1029 133 39
3102 4 3 1001 1000 0 366 865 863 862
3103 4 3 1001 1000 0 184 1 1015 40
3104 4 3 1001 1000 0 68 948 486 1026
3105 4 3 1001 1000 0 547 577 755 49
3106 4 3 1001 1000 0 1026 67 486 68
3107 4 3 1001 1000 0 88 342 755 6
3108 4 3 1001 1000 0 1009 868 360 857
3109 4 3 1001 1000 0 1032 61 62 549
3110 4 3 1001 1000 0 1032 61 549 1003
3111 4 3 1001 1000 0 546 514 555 963
3112 4 3 1001 1000 0 395 885 872 889
3113 4 3 1001 1000 0 561 1033 525 63
3114 4 3 1001 1000 0 502 1025 96 7
3115 4 3 1001 1000 0 1033 418 1004 872
3116 4 3 1001 1000 0 1004 887 872 418
3117 4 3 1001 1000 0 361 390 881 409
3118 4 3 1001 1000 0 829 868 882 888
3119 4 3 1001 1000 0 868 405 862 882
3120 4 3 1001 1000 0 405 383 359 882
3121 4 3 1001 1000 0 868 383 882 888
3122 4 3 1001 1000 0 321 320 966 825
3123 4 3 1001 1000 0 1006 322 966 323
3124 4 3 1001 1000 0 1025 894 502 978
3125 4 3 1001 1000 0 826 335 282 824
3126 4 3 1001 1000 0 405 383 882 868
3127 4 3 1001 1000 0 514 546 573 963
3128 4 3 1001 1000 0 883 650 889 886
3129 4 3 1001 1000 0 774 322 331 268
3130 4 3 1001 1000 0 1025 502 96 978
3131 4 3 1001 1000 0 532 959 520 544
3132 4 3 1001 1000 0 708 959 957 520
3133 4 3 1001 1000 0 804 708 957 520
3134 4 3 1001 1000 0 614 172 637 141
3135 4 3 1001 1000 0 777 769 775 630
3136 4 3 1001 1000 0 280 1013 668 628
3137 4 3 1001 1000 0 426 700 465 906
3138 4 3 1001 1000 0 688 839 447 449
3139 4 3 1001 1000 0 936 438 914 917
3140 4 3 1001 1000 0 51 804 518 992
3141 4 3 1001 1000 0 720 322 774 268
3142 4 3 1001 1000 0 883 884 889 650
3143 4 3 1001 1000 0 826 315 270 815
3144 4 3 1001 1000 0 455 450 899 440
3145 4 3 1001 1000 0 267 787 313 758
3146 4 3 1001 1000 0 1024 84 758 267
3147 4 3 1001 1000 0 211 709 186 209
3148 4 3 1001 1000 0 734 709 186 752
3149 4 3 1001 1000 0 209 709 186 734
3150 4 3 1001 1000 0 455 438 480 917
3151 4 3 1001 1000 0 464 638 693 925
3152 4 3 1001 1000 0 1024 267 85 84
3153 4 3 1001 1000 0 905 907 910 844
3154 4 3 1001 1000 0 79 78 996 248
3155 4 3 1001 1000 0 697 712 593 972
3156 4 3 1001 1000 0 457 905 907 910
3157 4 3 1001 1000 0 748 759 510 547
3158 4 3 1001 1000 0 759 531 510 547
3159 4 3 1001 1000 0 904 905 457 910
3160 4 3 1001 1000 0 789 807 303 784
3161 4 3 1001 1000 0 758 341 313 267
3162 4 3 1001 1000 0 915 903 483 926
3163 4 3 1001 1000 0 890 866 882 829
3164 4 3 1001 1000 0 828 884 650 934
3165 4 3 1001 1000 0 539 829 843 538
3166 4 3 1001 1000 0 698 550 553 954
3167 4 3 1001 1000 0 608 623 615 614
3168 4 3 1001 1000 0 423 894 1025 978
3169 4 3 1001 1000 0 969 894 940 446
3170 4 3 1001 1000 0 758 1024 267 736
3171 4 3 1001 1000 0 988 894 497 889
3172 4 3 1001 1000 0 943 927 932 636
3173 4 3 1001 1000 0 1035 349 372 679
3174 4 3 1001 1000 0 353 1045 421 836
3175 4 3 1001 1000 0 659 723 676 918
3176 4 3 1001 1000 0 353 1045 836 1035
3177 4 3 1001 1000 0 659 937 723 918
3178 4 3 1001 1000 0 597 596 660 105
3179 4 3 1001 1000 0 671 603 604 648
3180 4 3 1001 1000 0 618 123 127 124
3181 4 3 1001 1000 0 67 983 485 66
3182 4 3 1001 1000 0 967 539 733 843
3183 4 3 1001 1000 0 884 828 885 934
3184 4 3 1001 1000 0 597 149 105 127
3185 4 3 1001 1000 0 680 671 672 163
3186 4 3 1001 1000 0 625 107 647 648
3187 4 3 1001 1000 0 904 468 435 454
3188 4 3 1001 1000 0 459 908 926 910
3189 4 3 1001 1000 0 690 689 691 686
3190 4 3 1001 1000 0 687 619 181 686
3191 4 3 1001 1000 0 1024 337 85 267
3192 4 3 1001 1000 0 1024 337 267 736
3193 4 3 1001 1000 0 459 468 926 483
3194 4 3 1001 1000 0 242 740 233 185
3195 4 3 1001 1000 0 560 576 965 515
3196 4 3 1001 1000 0 711 712 743 616
3197 4 3 1001 1000 0 225 1010 199 951
3198 4 3 1001 1000 0 60 868 555 541
3199 4 3 1001 1000 0 887 416 363 882
3200 4 3 1001 1000 0 689 415 1023 419
3201 4 3 1001 1000 0 225 1010 951 693
3202 4 3 1001 1000 0 912 908 911 724
3203 4 3 1001 1000 0 986 503 493 80
3204 4 3 1001 1000 0 79 493 80 986
3205 4 3 1001 1000 0 191 738 223 222
3206 4 3 1001 1000 0 981 193 950 247
3207 4 3 1001 1000 0 415 31 1023 419
3208 4 3 1001 1000 0 415 31 30 1023
3209 4 3 1001 1000 0 738 208 191 223
3210 4 3 1001 1000 0 658 739 741 678
3211 4 3 1001 1000 0 240 748 227 245
3212 4 3 1001 1000 0 721 748 745 227
3213 4 3 1001 1000 0 562 959 957 698
3214 4 3 1001 1000 0 929 928 471 453
3215 4 3 1001 1000 0 928 430 471 453
3216 4 3 1001 1000 0 968 956 554 948
3217 4 3 1001 1000 0 57 384 970 860
3218 4 3 1001 1000 0 617 837 605 609
3219 4 3 1001 1000 0 519 1037 533 698
3220 4 3 1001 1000 0 893 867 404 871
3221 4 3 1001 1000 0 518 804 774 992
3222 4 3 1001 1000 0 54 1006 323 53
3223 4 3 1001 1000 0 773 770 774 331
3224 4 3 1001 1000 0 991 415 30 1023
3225 4 3 1001 1000 0 282 816 324 277
3226 4 3 1001 1000 0 965 542 550 694
3227 4 3 1001 1000 0 809 816 414 1007
3228 4 3 1001 1000 0 103 816 1007 414
3229 4 3 1001 1000 0 816 813 299 277
3230 4 3 1001 1000 0 813 315 808 815
3231 4 3 1001 1000 0 813 315 815 290
3232 4 3 1001 1000 0 813 315 290 277
3233 4 3 1001 1000 0 816 813 277 808
3234 4 3 1001 1000 0 282 816 277 808
3235 4 3 1001 1000 0 306 334 819 291
3236 4 3 1001 1000 0 802 300 319 780
3237 4 3 1001 1000 0 960 772 521 971
3238 4 3 1001 1000 0 960 572 521 558
3239 4 3 1001 1000 0 808 766 809 861
3240 4 3 1001 1000 0 101 817 288 299
3241 4 3 1001 1000 0 817 290 288 299
3242 4 3 1001 1000 0 334 306 819 703
3243 4 3 1001 1000 0 645 617 743 616
3244 4 3 1001 1000 0 963 772 864 857
3245 4 3 1001 1000 0 874 378 402 348
3246 4 3 1001 1000 0 378 874 402 385
3247 4 3 1001 1000 0 865 866 862 882
3248 4 3 1001 1000 0 379 851 401 391
3249 4 3 1001 1000 0 599 609 615 973
3250 4 3 1001 1000 0 891 396 845 387
3251 4 3 1001 1000 0 396 387 356 845
3252 4 3 1001 1000 0 629 761 624 973
3253 4 3 1001 1000 0 874 858 348 402
3254 4 3 1001 1000 0 876 364 870 392
3255 4 3 1001 1000 0 363 887 882 888
3256 4 3 1001 1000 0 887 416 882 885
3257 4 3 1001 1000 0 477 988 95 497
3258 4 3 1001 1000 0 988 894 889 395
3259 4 3 1001 1000 0 988 477 889 497
3260 4 3 1001 1000 0 617 609 600 973
3261 4 3 1001 1000 0 708 770 774 773
3262 4 3 1001 1000 0 609 599 600 973
3263 4 3 1001 1000 0 804 708 774 773
3264 4 3 1001 1000 0 598 597 606 625
3265 4 3 1001 1000 0 790 777 810 262
3266 4 3 1001 1000 0 597 599 606 625
3267 4 3 1001 1000 0 334 788 819 291
3268 4 3 1001 1000 0 849 679 601 598
3269 4 3 1001 1000 0 796 586 592 791
3270 4 3 1001 1000 0 777 622 790 791
3271 4 3 1001 1000 0 937 639 635 918
3272 4 3 1001 1000 0 464 496 487 675
3273 4 3 1001 1000 0 440 640 899 925
3274 4 3 1001 1000 0 496 673 675 693
3275 4 3 1001 1000 0 991 689 672 415
3276 4 3 1001 1000 0 611 643 916 646
3277 4 3 1001 1000 0 584 629 623 627
3278 4 3 1001 1000 0 747 629 627 623
3279 4 3 1001 1000 0 653 587 604 594
3280 4 3 1001 1000 0 788 334 819 703
3281 4 3 1001 1000 0 608 665 637 612
3282 4 3 1001 1000 0 200 12 11 990
3283 4 3 1001 1000 0 675 925 634 640
3284 4 3 1001 1000 0 902 441 484 932
3285 4 3 1001 1000 0 470 902 900 942
3286 4 3 1001 1000 0 991 689 415 1023
3287 4 3 1001 1000 0 642 927 724 909
3288 4 3 1001 1000 0 914 912 918 724
3289 4 3 1001 1000 0 625 618 107 648
3290 4 3 1001 1000 0 116 156 148 653
3291 4 3 1001 1000 0 603 618 625 648
3292 4 3 1001 1000 0 680 671 163 603
3293 4 3 1001 1000 0 597 598 127 625
3294 4 3 1001 1000 0 664 653 594 647
3295 4 3 1001 1000 0 128 148 107 648
3296 4 3 1001 1000 0 628 112 130 18
3297 4 3 1001 1000 0 730 827 720 825
3298 4 3 1001 1000 0 149 174 674 119
3299 4 3 1001 1000 0 596 125 149 119
3300 4 3 1001 1000 0 151 657 990 995
3301 4 3 1001 1000 0 752 208 186 216
3302 4 3 1001 1000 0 995 232 12 195
3303 4 3 1001 1000 0 995 232 195 657
3304 4 3 1001 1000 0 995 118 667 159
3305 4 3 1001 1000 0 657 118 151 172
3306 4 3 1001 1000 0 692 436 897 941
3307 4 3 1001 1000 0 436 450 897 452
3308 4 3 1001 1000 0 894 492 446 969
3309 4 3 1001 1000 0 433 923 488 921
3310 4 3 1001 1000 0 433 923 921 907
3311 4 3 1001 1000 0 944 456 949 479
3312 4 3 1001 1000 0 749 728 726 750
3313 4 3 1001 1000 0 197 1020 949 950
3314 4 3 1001 1000 0 981 505 951 442
3315 4 3 1001 1000 0 1022 278 87 318
3316 4 3 1001 1000 0 725 219 713 728
3317 4 3 1001 1000 0 1022 278 318 719
3318 4 3 1001 1000 0 536 508 732 733
3319 4 3 1001 1000 0 976 1022 86 318
3320 4 3 1001 1000 0 328 268 825 823
3321 4 3 1001 1000 0 885 889 940 872
3322 4 3 1001 1000 0 705 698 706 745
3323 4 3 1001 1000 0 658 739 678 185
3324 4 3 1001 1000 0 585 703 764 706
3325 4 3 1001 1000 0 729 703 706 705
3326 4 3 1001 1000 0 748 957 698 510
3327 4 3 1001 1000 0 337 267 736 269
3328 4 3 1001 1000 0 739 658 234 185
3329 4 3 1001 1000 0 1022 318 751 719
3330 4 3 1001 1000 0 1027 661 10 200
3331 4 3 1001 1000 0 1022 87 86 318
3332 4 3 1001 1000 0 216 657 683 752
3333 4 3 1001 1000 0 976 1022 318 751
3334 4 3 1001 1000 0 506 1005 673 429
3335 4 3 1001 1000 0 200 683 216 232
3336 4 3 1001 1000 0 68 948 535 1021
3337 4 3 1001 1000 0 260 342 49 755
3338 4 3 1001 1000 0 748 547 510 566
3339 4 3 1001 1000 0 535 1021 69 68
3340 4 3 1001 1000 0 770 708 771 773
3341 4 3 1001 1000 0 708 764 771 773
3342 4 3 1001 1000 0 535 1021 955 523
3343 4 3 1001 1000 0 817 100 288 780
3344 4 3 1001 1000 0 813 814 817 767
3345 4 3 1001 1000 0 589 737 654 782
3346 4 3 1001 1000 0 768 817 767 780
3347 4 3 1001 1000 0 624 599 615 973
3348 4 3 1001 1000 0 1021 535 69 523
3349 4 3 1001 1000 0 268 328 289 823
3350 4 3 1001 1000 0 338 320 966 321
3351 4 3 1001 1000 0 1021 535 955 948
3352 4 3 1001 1000 0 826 315 815 808
3353 4 3 1001 1000 0 282 809 286 324
3354 4 3 1001 1000 0 759 49 755 260
3355 4 3 1001 1000 0 328 320 825 268
3356 4 3 1001 1000 0 813 315 277 808
3357 4 3 1001 1000 0 759 50 275 804
3358 4 3 1001 1000 0 50 759 531 804
3359 4 3 1001 1000 0 981 1020 76 247
3360 4 3 1001 1000 0 531 51 804 518
3361 4 3 1001 1000 0 1020 197 247 950
3362 4 3 1001 1000 0 76 77 247 1020
3363 4 3 1001 1000 0 807 789 822 627
3364 4 3 1001 1000 0 827 826 824 825
3365 4 3 1001 1000 0 761 785 627 789
3366 4 3 1001 1000 0 826 827 730 825
3367 4 3 1001 1000 0 981 1020 247 950
3368 4 3 1001 1000 0 935 568 842 969
3369 4 3 1001 1000 0 475 427 476 933
3370 4 3 1001 1000 0 692 643 666 610
3371 4 3 1001 1000 0 77 197 247 1020
3372 4 3 1001 1000 0 967 557 843 873
3373 4 3 1001 1000 0 841 357 401 851
3374 4 3 1001 1000 0 375 371 401 841
3375 4 3 1001 1000 0 894 1033 351 64
3376 4 3 1001 1000 0 423 894 351 64
3377 4 3 1001 1000 0 935 427 940 933
3378 4 3 1001 1000 0 362 813 816 861
3379 4 3 1001 1000 0 814 813 362 861
3380 4 3 1001 1000 0 378 814 362 861
3381 4 3 1001 1000 0 390 361 881 354
3382 4 3 1001 1000 0 500 449 688 447
3383 4 3 1001 1000 0 425 441 839 880
3384 4 3 1001 1000 0 846 391 851 379
3385 4 3 1001 1000 0 885 887 873 843
3386 4 3 1001 1000 0 189 1014 42 201
3387 4 3 1001 1000 0 946 896 756 695
3388 4 3 1001 1000 0 1014 244 189 756
3389 4 3 1001 1000 0 563 512 756 524
3390 4 3 1001 1000 0 503 1040 72 5
3391 4 3 1001 1000 0 427 482 940 933
3392 4 3 1001 1000 0 503 998 428 72
3393 4 3 1001 1000 0 915 914 635 724
3394 4 3 1001 1000 0 885 842 940 934
3395 4 3 1001 1000 0 468 904 926 932
3396 4 3 1001 1000 0 1019 340 283 833
3397 4 3 1001 1000 0 643 644 145 666
3398 4 3 1001 1000 0 450 436 897 692
3399 4 3 1001 1000 0 1019 340 833 980
3400 4 3 1001 1000 0 473 903 915 900
3401 4 3 1001 1000 0 805 283 833 1019
3402 4 3 1001 1000 0 608 665 612 106
3403 4 3 1001 1000 0 941 466 436 491
3404 4 3 1001 1000 0 955 956 921 948
3405 4 3 1001 1000 0 956 955 921 701
3406 4 3 1001 1000 0 848 780 654 602
3407 4 3 1001 1000 0 443 445 478 939
3408 4 3 1001 1000 0 467 907 462 908
3409 4 3 1001 1000 0 930 650 835 934
3410 4 3 1001 1000 0 894 497 940 446
3411 4 3 1001 1000 0 635 914 918 724
3412 4 3 1001 1000 0 473 915 898 900
3413 4 3 1001 1000 0 902 932 900 636
3414 4 3 1001 1000 0 840 928 913 932
3415 4 3 1001 1000 0 945 443 939 896
3416 4 3 1001 1000 0 248 749 197 949
3417 4 3 1001 1000 0 727 593 659 972
3418 4 3 1001 1000 0 426 700 906 939
3419 4 3 1001 1000 0 469 701 460 478
3420 4 3 1001 1000 0 494 701 945 478
3421 4 3 1001 1000 0 494 701 478 460
3422 4 3 1001 1000 0 946 244 205 248
3423 4 3 1001 1000 0 1020 78 949 504
3424 4 3 1001 1000 0 248 749 949 946
3425 4 3 1001 1000 0 946 996 949 248
3426 4 3 1001 1000 0 244 749 248 946
3427 4 3 1001 1000 0 964 565 509 551
3428 4 3 1001 1000 0 852 853 845 846
3429 4 3 1001 1000 0 852 851 853 846
3430 4 3 1001 1000 0 772 960 521 573
3431 4 3 1001 1000 0 546 772 521 573
3432 4 3 1001 1000 0 865 862 403 882
3433 4 3 1001 1000 0 366 865 403 392
3434 4 3 1001 1000 0 534 952 528 573
3435 4 3 1001 1000 0 546 857 555 527
3436 4 3 1001 1000 0 570 546 527 857
3437 4 3 1001 1000 0 546 772 971 521
3438 4 3 1001 1000 0 570 546 971 521
3439 4 3 1001 1000 0 570 860 857 58
3440 4 3 1001 1000 0 254 668 188 255
3441 4 3 1001 1000 0 905 930 835 934
3442 4 3 1001 1000 0 496 487 675 490
3443 4 3 1001 1000 0 1001 113 184 168
3444 4 3 1001 1000 0 673 496 675 490
3445 4 3 1001 1000 0 617 605 837 621
3446 4 3 1001 1000 0 835 930 905 920
3447 4 3 1001 1000 0 104 970 330 8
3448 4 3 1001 1000 0 555 857 1009 527
3449 4 3 1001 1000 0 1009 868 857 555
3450 4 3 1001 1000 0 1025 65 7 502
3451 4 3 1001 1000 0 64 1025 564 7
3452 4 3 1001 1000 0 428 896 998 756
3453 4 3 1001 1000 0 968 554 578 511
3454 4 3 1001 1000 0 551 717 956 529
3455 4 3 1001 1000 0 956 733 516 529
3456 4 3 1001 1000 0 733 717 529 956
3457 4 3 1001 1000 0 962 534 574 545
3458 4 3 1001 1000 0 963 862 857 864
3459 4 3 1001 1000 0 963 866 864 952
3460 4 3 1001 1000 0 149 596 105 150
3461 4 3 1001 1000 0 596 660 105 150
3462 4 3 1001 1000 0 660 160 105 150
3463 4 3 1001 1000 0 384 104 970 414
3464 4 3 1001 1000 0 23 24 169 1028
3465 4 3 1001 1000 0 699 954 707 711
3466 4 3 1001 1000 0 118 122 173 667
3467 4 3 1001 1000 0 885 940 873 872
3468 4 3 1001 1000 0 885 842 873 940
3469 4 3 1001 1000 0 12 13 995 195
3470 4 3 1001 1000 0 423 395 351 894
3471 4 3 1001 1000 0 204 673 237 206
3472 4 3 1001 1000 0 22 283 805 1019
3473 4 3 1001 1000 0 22 21 283 1019
3474 4 3 1001 1000 0 661 662 675 693
3475 4 3 1001 1000 0 842 969 873 940
3476 4 3 1001 1000 0 940 894 873 872
3477 4 3 1001 1000 0 569 1031 53 52
3478 4 3 1001 1000 0 3 507 33 1034
3479 4 3 1001 1000 0 836 177 111 1035
3480 4 3 1001 1000 0 969 894 873 940
3481 4 3 1001 1000 0 3 32 420 1034
3482 4 3 1001 1000 0 507 33 1034 974
3483 4 3 1001 1000 0 1018 394 680 380
3484 4 3 1001 1000 0 216 661 204 752
3485 4 3 1001 1000 0 10 661 204 200
3486 4 3 1001 1000 0 25 1035 26 111
3487 4 3 1001 1000 0 177 1035 25 111
3488 4 3 1001 1000 0 216 657 752 208
3489 4 3 1001 1000 0 886 929 889 489
3490 4 3 1001 1000 0 929 886 453 489
3491 4 3 1001 1000 0 857 546 555 963
3492 4 3 1001 1000 0 58 59 857 527
3493 4 3 1001 1000 0 570 58 857 527
3494 4 3 1001 1000 0 848 780 602 382
3495 4 3 1001 1000 0 700 906 939 715
3496 4 3 1001 1000 0 1018 1041 134 680
3497 4 3 1001 1000 0 68 948 522 535
3498 4 3 1001 1000 0 307 622 257 292
3499 4 3 1001 1000 0 284 769 292 266
3500 4 3 1001 1000 0 798 307 284 292
3501 4 3 1001 1000 0 769 798 284 292
3502 4 3 1001 1000 0 68 948 1021 501
3503 4 3 1001 1000 0 68 948 501 486
3504 4 3 1001 1000 0 68 948 1026 522
3505 4 3 1001 1000 0 558 960 545 534
3506 4 3 1001 1000 0 720 558 545 543
3507 4 3 1001 1000 0 708 518 774 556
3508 4 3 1001 1000 0 795 369 602 802
3509 4 3 1001 1000 0 956 554 559 578
3510 4 3 1001 1000 0 956 968 554 578
3511 4 3 1001 1000 0 1040 986 756 251
3512 4 3 1001 1000 0 694 696 735 965
3513 4 3 1001 1000 0 681 680 380 1018
3514 4 3 1001 1000 0 1018 27 28 380
3515 4 3 1001 1000 0 18 19 821 339
3516 4 3 1001 1000 0 120 19 20 1042
3517 4 3 1001 1000 0 795 850 602 369
3518 4 3 1001 1000 0 867 367 413 344
3519 4 3 1001 1000 0 116 148 128 653
3520 4 3 1001 1000 0 1018 979 380 681
3521 4 3 1001 1000 0 373 346 602 408
3522 4 3 1001 1000 0 663 156 143 664
3523 4 3 1001 1000 0 663 156 114 143
3524 4 3 1001 1000 0 1027 200 11 990
3525 4 3 1001 1000 0 640 147 662 165
3526 4 3 1001 1000 0 147 662 131 665
3527 4 3 1001 1000 0 133 640 165 146
3528 4 3 1001 1000 0 662 684 131 665
3529 4 3 1001 1000 0 866 865 867 882
3530 4 3 1001 1000 0 847 346 602 373
3531 4 3 1001 1000 0 407 364 344 870
3532 4 3 1001 1000 0 1004 62 418 63
3533 4 3 1001 1000 0 1018 979 27 380
3534 4 3 1001 1000 0 383 60 61 1003
3535 4 3 1001 1000 0 1011 999 669 231
3536 4 3 1001 1000 0 156 139 143 664
3537 4 3 1001 1000 0 663 664 143 656
3538 4 3 1001 1000 0 135 15 16 999
3539 4 3 1001 1000 0 1011 999 231 15
3540 4 3 1001 1000 0 477 889 1017 988
3541 4 3 1001 1000 0 550 731 515 965
3542 4 3 1001 1000 0 836 169 138 111
3543 4 3 1001 1000 0 248 749 246 197
3544 4 3 1001 1000 0 728 220 726 725
3545 4 3 1001 1000 0 981 505 442 437
3546 4 3 1001 1000 0 442 481 951 498
3547 4 3 1001 1000 0 755 88 278 342
3548 4 3 1001 1000 0 759 49 260 50
3549 4 3 1001 1000 0 271 318 278 719
3550 4 3 1001 1000 0 240 721 227 748
3551 4 3 1001 1000 0 138 806 126 169
3552 4 3 1001 1000 0 113 675 673 661
3553 4 3 1001 1000 0 192 731 215 198
3554 4 3 1001 1000 0 749 197 220 246
3555 4 3 1001 1000 0 1017 477 489 889
3556 4 3 1001 1000 0 78 949 499 996
3557 4 3 1001 1000 0 885 887 843 882
3558 4 3 1001 1000 0 536 530 542 732
3559 4 3 1001 1000 0 477 1017 489 94
3560 4 3 1001 1000 0 953 717 964 517
3561 4 3 1001 1000 0 349 836 353 374
3562 4 3 1001 1000 0 885 890 867 882
3563 4 3 1001 1000 0 484 903 900 932
3564 4 3 1001 1000 0 425 838 447 448
3565 4 3 1001 1000 0 902 484 900 932
3566 4 3 1001 1000 0 341 83 834 276
3567 4 3 1001 1000 0 477 988 1017 94
3568 4 3 1001 1000 0 618 680 163 603
3569 4 3 1001 1000 0 897 916 610 900
3570 4 3 1001 1000 0 113 675 661 165
3571 4 3 1001 1000 0 113 675 165 168
3572 4 3 1001 1000 0 773 803 311 804
3573 4 3 1001 1000 0 293 770 773 331
3574 4 3 1001 1000 0 992 322 331 774
3575 4 3 1001 1000 0 688 352 1016 90
3576 4 3 1001 1000 0 1016 352 688 685
3577 4 3 1001 1000 0 748 519 1012 47
3578 4 3 1001 1000 0 240 721 748 755
3579 4 3 1001 1000 0 240 721 755 224
3580 4 3 1001 1000 0 863 385 366 402
3581 4 3 1001 1000 0 916 897 898 900
3582 4 3 1001 1000 0 963 862 829 868
3583 4 3 1001 1000 0 359 403 882 413
3584 4 3 1001 1000 0 416 885 867 882
3585 4 3 1001 1000 0 941 652 942 610
3586 4 3 1001 1000 0 941 666 692 938
3587 4 3 1001 1000 0 387 845 846 356
3588 4 3 1001 1000 0 396 891 845 877
3589 4 3 1001 1000 0 855 604 856 841
3590 4 3 1001 1000 0 638 947 723 919
3591 4 3 1001 1000 0 852 381 356 845
3592 4 3 1001 1000 0 869 390 881 354
3593 4 3 1001 1000 0 929 886 881 453
3594 4 3 1001 1000 0 1030 91 409 368
3595 4 3 1001 1000 0 883 386 354 886
3596 4 3 1001 1000 0 869 883 354 886
3597 4 3 1001 1000 0 911 909 918 724
3598 4 3 1001 1000 0 415 841 689 672
3599 4 3 1001 1000 0 841 357 851 672
3600 4 3 1001 1000 0 415 841 401 371
3601 4 3 1001 1000 0 415 841 371 689
3602 4 3 1001 1000 0 673 204 693 206
3603 4 3 1001 1000 0 908 724 909 911
3604 4 3 1001 1000 0 165 1029 675 640
3605 4 3 1001 1000 0 879 1030 409 368
3606 4 3 1001 1000 0 912 474 919 911
3607 4 3 1001 1000 0 831 55 581 572
3608 4 3 1001 1000 0 474 465 919 911
3609 4 3 1001 1000 0 474 472 919 431
3610 4 3 1001 1000 0 583 831 581 572
3611 4 3 1001 1000 0 465 474 919 431
3612 4 3 1001 1000 0 614 172 141 118
3613 4 3 1001 1000 0 162 117 170 623
3614 4 3 1001 1000 0 140 147 152 665
3615 4 3 1001 1000 0 608 117 141 158
3616 4 3 1001 1000 0 795 310 794 327
3617 4 3 1001 1000 0 373 849 850 602
3618 4 3 1001 1000 0 878 606 605 853
3619 4 3 1001 1000 0 853 878 845 605
3620 4 3 1001 1000 0 846 391 379 356
3621 4 3 1001 1000 0 591 608 615 614
3622 4 3 1001 1000 0 660 608 615 595
3623 4 3 1001 1000 0 585 707 800 714
3624 4 3 1001 1000 0 633 737 775 714
3625 4 3 1001 1000 0 32 1034 352 420
3626 4 3 1001 1000 0 675 440 464 925
3627 4 3 1001 1000 0 634 937 924 925
3628 4 3 1001 1000 0 641 734 638 752
3629 4 3 1001 1000 0 1016 352 89 90
3630 4 3 1001 1000 0 643 145 646 140
3631 4 3 1001 1000 0 145 139 646 140
3632 4 3 1001 1000 0 790 792 793 776
3633 4 3 1001 1000 0 825 799 823 730
3634 4 3 1001 1000 0 797 307 781 302
3635 4 3 1001 1000 0 608 612 591 595
3636 4 3 1001 1000 0 612 639 591 595
3637 4 3 1001 1000 0 139 644 646 664
3638 4 3 1001 1000 0 924 612 665 611
3639 4 3 1001 1000 0 1001 506 1015 673
3640 4 3 1001 1000 0 139 140 106 646
3641 4 3 1001 1000 0 165 1029 640 133
3642 4 3 1001 1000 0 683 661 684 131
3643 4 3 1001 1000 0 165 1029 133 168
3644 4 3 1001 1000 0 313 784 303 807
3645 4 3 1001 1000 0 739 196 233 185
3646 4 3 1001 1000 0 608 665 106 141
3647 4 3 1001 1000 0 591 641 924 637
3648 4 3 1001 1000 0 505 947 950 951
3649 4 3 1001 1000 0 166 661 131 110
3650 4 3 1001 1000 0 450 436 692 466
3651 4 3 1001 1000 0 692 450 899 897
3652 4 3 1001 1000 0 36 183 975 37
3653 4 3 1001 1000 0 1008 183 975 692
3654 4 3 1001 1000 0 751 337 736 269
3655 4 3 1001 1000 0 1001 506 40 1015
3656 4 3 1001 1000 0 271 803 306 703
3657 4 3 1001 1000 0 306 803 819 703
3658 4 3 1001 1000 0 798 786 298 811
3659 4 3 1001 1000 0 214 196 713 234
3660 4 3 1001 1000 0 709 196 713 214
3661 4 3 1001 1000 0 1015 73 1 237
3662 4 3 1001 1000 0 710 709 725 734
3663 4 3 1001 1000 0 1015 1 506 40
3664 4 3 1001 1000 0 727 723 726 676
3665 4 3 1001 1000 0 738 657 208 709
3666 4 3 1001 1000 0 208 738 709 223
3667 4 3 1001 1000 0 642 712 593 616
3668 4 3 1001 1000 0 642 645 712 616
3669 4 3 1001 1000 0 253 753 249 185
3670 4 3 1001 1000 0 196 739 234 185
3671 4 3 1001 1000 0 658 741 973 678
3672 4 3 1001 1000 0 545 720 708 962
3673 4 3 1001 1000 0 600 737 801 654
3674 4 3 1001 1000 0 790 796 793 792
3675 4 3 1001 1000 0 310 795 336 327
3676 4 3 1001 1000 0 830 796 301 794
3677 4 3 1001 1000 0 576 512 735 1014
3678 4 3 1001 1000 0 779 296 783 300
3679 4 3 1001 1000 0 576 1014 1039 43
3680 4 3 1001 1000 0 309 296 776 257
3681 4 3 1001 1000 0 792 274 301 794
3682 4 3 1001 1000 0 785 786 633 811
3683 4 3 1001 1000 0 798 786 811 633
3684 4 3 1001 1000 0 261 788 811 784
3685 4 3 1001 1000 0 633 704 778 800
3686 4 3 1001 1000 0 786 298 811 261
3687 4 3 1001 1000 0 633 704 800 585
3688 4 3 1001 1000 0 585 704 819 811
3689 4 3 1001 1000 0 576 42 1014 43
3690 4 3 1001 1000 0 286 338 831 809
3691 4 3 1001 1000 0 282 338 286 809
3692 4 3 1001 1000 0 599 606 600 801
3693 4 3 1001 1000 0 586 796 793 791
3694 4 3 1001 1000 0 807 341 313 758
3695 4 3 1001 1000 0 812 332 818 626
3696 4 3 1001 1000 0 590 821 153 120
3697 4 3 1001 1000 0 377 852 851 854
3698 4 3 1001 1000 0 853 851 603 605
3699 4 3 1001 1000 0 345 892 379 397
3700 4 3 1001 1000 0 576 42 512 1014
3701 4 3 1001 1000 0 922 716 733 712
3702 4 3 1001 1000 0 430 441 880 454
3703 4 3 1001 1000 0 379 892 387 397
3704 4 3 1001 1000 0 538 829 843 888
3705 4 3 1001 1000 0 712 642 593 972
3706 4 3 1001 1000 0 912 915 926 724
3707 4 3 1001 1000 0 576 1014 735 1039
3708 4 3 1001 1000 0 611 692 899 897
3709 4 3 1001 1000 0 641 639 924 937
3710 4 3 1001 1000 0 639 612 924 916
3711 4 3 1001 1000 0 1013 17 329 1038
3712 4 3 1001 1000 0 141 106 152 665
3713 4 3 1001 1000 0 147 140 611 665
3714 4 3 1001 1000 0 639 612 591 924
3715 4 3 1001 1000 0 641 639 591 924
3716 4 3 1001 1000 0 943 901 927 636
3717 4 3 1001 1000 0 1013 17 18 329
3718 4 3 1001 1000 0 242 757 249 250
3719 4 3 1001 1000 0 967 843 733 934
3720 4 3 1001 1000 0 897 692 941 610
3721 4 3 1001 1000 0 427 482 446 940
3722 4 3 1001 1000 0 955 535 548 948
3723 4 3 1001 1000 0 956 955 548 948
3724 4 3 1001 1000 0 548 956 948 554
3725 4 3 1001 1000 0 535 548 948 554
3726 4 3 1001 1000 0 240 721 224 227
3727 4 3 1001 1000 0 280 1013 628 18
3728 4 3 1001 1000 0 804 708 773 957
3729 4 3 1001 1000 0 803 759 804 705
3730 4 3 1001 1000 0 642 676 972 909
3731 4 3 1001 1000 0 712 642 972 909
3732 4 3 1001 1000 0 699 697 593 713
3733 4 3 1001 1000 0 922 701 921 715
3734 4 3 1001 1000 0 743 617 754 616
3735 4 3 1001 1000 0 668 1013 329 1038
3736 4 3 1001 1000 0 595 587 647 594
3737 4 3 1001 1000 0 587 609 613 595
3738 4 3 1001 1000 0 280 1013 18 329
3739 4 3 1001 1000 0 351 1033 63 64
3740 4 3 1001 1000 0 226 215 735 238
3741 4 3 1001 1000 0 201 226 735 238
3742 4 3 1001 1000 0 745 1012 748 698
3743 4 3 1001 1000 0 475 920 931 933
3744 4 3 1001 1000 0 394 991 415 29
3745 4 3 1001 1000 0 693 496 429 498
3746 4 3 1001 1000 0 1001 113 168 675
3747 4 3 1001 1000 0 168 1029 39 1001
3748 4 3 1001 1000 0 570 580 860 58
3749 4 3 1001 1000 0 561 1033 63 1004
3750 4 3 1001 1000 0 64 1025 7 423
3751 4 3 1001 1000 0 64 1025 423 894
3752 4 3 1001 1000 0 187 253 753 249
3753 4 3 1001 1000 0 437 456 949 950
3754 4 3 1001 1000 0 230 187 753 249
3755 4 3 1001 1000 0 1025 423 96 7
3756 4 3 1001 1000 0 482 475 931 933
3757 4 3 1001 1000 0 931 482 933 889
3758 4 3 1001 1000 0 745 1012 698 235
3759 4 3 1001 1000 0 610 941 900 942
3760 4 3 1001 1000 0 339 19 821 265
3761 4 3 1001 1000 0 197 749 220 726
3762 4 3 1001 1000 0 1004 1032 418 62
3763 4 3 1001 1000 0 748 1012 245 47
3764 4 3 1001 1000 0 759 50 260 275
3765 4 3 1001 1000 0 281 759 260 275
3766 4 3 1001 1000 0 846 391 356 852
3767 4 3 1001 1000 0 503 998 72 1040
3768 4 3 1001 1000 0 503 493 428 756
3769 4 3 1001 1000 0 467 907 433 469
3770 4 3 1001 1000 0 952 960 772 573
3771 4 3 1001 1000 0 960 534 521 573
3772 4 3 1001 1000 0 960 952 534 573
3773 4 3 1001 1000 0 901 610 900 942
3774 4 3 1001 1000 0 317 782 302 270
3775 4 3 1001 1000 0 796 792 301 794
3776 4 3 1001 1000 0 304 274 301 792
3777 4 3 1001 1000 0 317 815 782 270
3778 4 3 1001 1000 0 796 304 301 792
3779 4 3 1001 1000 0 312 790 810 262
3780 4 3 1001 1000 0 946 493 495 499
3781 4 3 1001 1000 0 901 943 610 942
3782 4 3 1001 1000 0 505 638 947 951
3783 4 3 1001 1000 0 989 983 579 66
3784 4 3 1001 1000 0 1044 97 279 343
3785 4 3 1001 1000 0 989 66 65 492
3786 4 3 1001 1000 0 989 983 66 492
3787 4 3 1001 1000 0 1044 1043 343 1036
3788 4 3 1001 1000 0 515 550 965 540
3789 4 3 1001 1000 0 550 731 552 515
3790 4 3 1001 1000 0 158 106 656 143
3791 4 3 1001 1000 0 836 997 1036 421
3792 4 3 1001 1000 0 426 445 939 478
3793 4 3 1001 1000 0 945 443 478 939
3794 4 3 1001 1000 0 295 777 292 622
3795 4 3 1001 1000 0 426 939 469 478
3796 4 3 1001 1000 0 945 494 478 443
3797 4 3 1001 1000 0 748 519 47 566
3798 4 3 1001 1000 0 674 810 805 592
3799 4 3 1001 1000 0 531 562 957 510
3800 4 3 1001 1000 0 450 461 466 692
3801 4 3 1001 1000 0 305 777 292 295
3802 4 3 1001 1000 0 812 266 630 760
3803 4 3 1001 1000 0 812 789 258 314
3804 4 3 1001 1000 0 812 266 760 314
3805 4 3 1001 1000 0 805 1019 833 175
3806 4 3 1001 1000 0 760 287 314 266
3807 4 3 1001 1000 0 691 109 129 161
3808 4 3 1001 1000 0 691 181 109 619
3809 4 3 1001 1000 0 789 258 314 303
3810 4 3 1001 1000 0 947 723 950 951
3811 4 3 1001 1000 0 947 638 723 951
3812 4 3 1001 1000 0 862 360 400 405
3813 4 3 1001 1000 0 1027 661 200 683
3814 4 3 1001 1000 0 632 855 604 856
3815 4 3 1001 1000 0 124 618 107 625
3816 4 3 1001 1000 0 680 681 655 154
3817 4 3 1001 1000 0 626 272 265 294
3818 4 3 1001 1000 0 626 821 590 265
3819 4 3 1001 1000 0 280 1013 329 668
3820 4 3 1001 1000 0 530 718 954 732
3821 4 3 1001 1000 0 699 707 954 706
3822 4 3 1001 1000 0 723 722 950 951
3823 4 3 1001 1000 0 225 217 951 199
3824 4 3 1001 1000 0 634 662 752 693
3825 4 3 1001 1000 0 206 75 199 1010
3826 4 3 1001 1000 0 675 440 925 640
3827 4 3 1001 1000 0 722 734 951 723
3828 4 3 1001 1000 0 1010 74 75 498
3829 4 3 1001 1000 0 675 925 464 693
3830 4 3 1001 1000 0 236 1022 751 203
3831 4 3 1001 1000 0 506 1005 429 73
3832 4 3 1001 1000 0 750 727 726 676
3833 4 3 1001 1000 0 944 456 947 950
3834 4 3 1001 1000 0 220 950 722 193
3835 4 3 1001 1000 0 46 1012 47 245
3836 4 3 1001 1000 0 74 73 429 1005
3837 4 3 1001 1000 0 1001 1015 40 184
3838 4 3 1001 1000 0 673 496 429 693
3839 4 3 1001 1000 0 406 869 354 390
3840 4 3 1001 1000 0 406 411 354 869
3841 4 3 1001 1000 0 391 852 393 356
3842 4 3 1001 1000 0 771 800 823 763
3843 4 3 1001 1000 0 720 558 543 966
3844 4 3 1001 1000 0 308 763 289 823
3845 4 3 1001 1000 0 893 406 869 404
3846 4 3 1001 1000 0 406 411 869 404
3847 4 3 1001 1000 0 869 893 404 871
3848 4 3 1001 1000 0 103 816 414 102
3849 4 3 1001 1000 0 299 816 277 324
3850 4 3 1001 1000 0 802 300 780 783
3851 4 3 1001 1000 0 411 869 404 871
3852 4 3 1001 1000 0 536 733 529 537
3853 4 3 1001 1000 0 558 575 543 966
3854 4 3 1001 1000 0 177 836 111 169
3855 4 3 1001 1000 0 805 22 806 312
3856 4 3 1001 1000 0 283 22 805 312
3857 4 3 1001 1000 0 953 509 540 517
3858 4 3 1001 1000 0 769 622 775 798
3859 4 3 1001 1000 0 896 945 567 958
3860 4 3 1001 1000 0 565 526 567 958
3861 4 3 1001 1000 0 526 896 567 958
3862 4 3 1001 1000 0 905 835 933 934
3863 4 3 1001 1000 0 385 863 366 392
3864 4 3 1001 1000 0 1012 46 235 245
3865 4 3 1001 1000 0 1018 394 380 28
3866 4 3 1001 1000 0 1018 1041 28 134
3867 4 3 1001 1000 0 377 357 851 391
3868 4 3 1001 1000 0 677 1011 218 984
3869 4 3 1001 1000 0 357 851 391 401
3870 4 3 1001 1000 0 218 984 1011 14
3871 4 3 1001 1000 0 618 603 163 648
3872 4 3 1001 1000 0 618 680 603 655
3873 4 3 1001 1000 0 618 163 107 648
3874 4 3 1001 1000 0 107 163 618 154
3875 4 3 1001 1000 0 888 557 843 538
3876 4 3 1001 1000 0 677 669 218 1011
3877 4 3 1001 1000 0 710 593 713 658
3878 4 3 1001 1000 0 713 593 710 659
3879 4 3 1001 1000 0 953 711 717 732
3880 4 3 1001 1000 0 717 711 953 712
3881 4 3 1001 1000 0 711 733 717 732
3882 4 3 1001 1000 0 717 733 711 712
3883 4 3 1001 1000 0 802 319 310 99
3884 4 3 1001 1000 0 218 1011 669 231
3885 4 3 1001 1000 0 1011 218 14 231
3886 4 3 1001 1000 0 933 835 905 920
3887 4 3 1001 1000 0 905 433 457 907
3888 4 3 1001 1000 0 130 832 112 628
3889 4 3 1001 1000 0 112 832 130 108
3890 4 3 1001 1000 0 627 740 834 757
3891 4 3 1001 1000 0 627 740 757 629
3892 4 3 1001 1000 0 294 590 630 316
3893 4 3 1001 1000 0 590 316 265 340
3894 4 3 1001 1000 0 210 84 758 1024
3895 4 3 1001 1000 0 56 55 970 286
3896 4 3 1001 1000 0 56 970 581 582
3897 4 3 1001 1000 0 210 84 194 758
3898 4 3 1001 1000 0 618 655 853 598
3899 4 3 1001 1000 0 853 655 618 603
3900 4 3 1001 1000 0 934 933 884 835
3901 4 3 1001 1000 0 850 997 836 374
3902 4 3 1001 1000 0 850 997 374 795
3903 4 3 1001 1000 0 645 913 930 650
3904 4 3 1001 1000 0 617 605 600 609
3905 4 3 1001 1000 0 605 599 600 609
3906 4 3 1001 1000 0 1040 80 5 503
3907 4 3 1001 1000 0 360 857 400 376
3908 4 3 1001 1000 0 1040 80 503 986
3909 4 3 1001 1000 0 1009 527 857 59
3910 4 3 1001 1000 0 172 665 684 637
3911 4 3 1001 1000 0 665 141 172 152
3912 4 3 1001 1000 0 172 141 665 637
3913 4 3 1001 1000 0 599 625 660 595
3914 4 3 1001 1000 0 660 625 599 597
3915 4 3 1001 1000 0 937 635 917 914
3916 4 3 1001 1000 0 917 635 937 924
3917 4 3 1001 1000 0 693 1010 951 498
3918 4 3 1001 1000 0 442 1010 951 981
3919 4 3 1001 1000 0 873 511 967 557
3920 4 3 1001 1000 0 873 511 557 571
3921 4 3 1001 1000 0 864 766 772 827
3922 4 3 1001 1000 0 743 961 952 733
3923 4 3 1001 1000 0 743 952 961 746
3924 4 3 1001 1000 0 739 710 713 658
3925 4 3 1001 1000 0 442 1010 981 75
3926 4 3 1001 1000 0 713 725 710 709
3927 4 3 1001 1000 0 249 736 757 753
3928 4 3 1001 1000 0 757 736 249 250
3929 4 3 1001 1000 0 311 763 293 259
3930 4 3 1001 1000 0 311 293 763 773
3931 4 3 1001 1000 0 653 604 619 651
3932 4 3 1001 1000 0 619 604 653 691
3933 4 3 1001 1000 0 653 619 109 651
3934 4 3 1001 1000 0 109 619 653 691
3935 4 3 1001 1000 0 590 980 1042 120
3936 4 3 1001 1000 0 980 120 20 1042
3937 4 3 1001 1000 0 659 734 641 710
3938 4 3 1001 1000 0 980 590 833 120
3939 4 3 1001 1000 0 252 755 48 6
3940 4 3 1001 1000 0 973 599 775 624
3941 4 3 1001 1000 0 761 973 775 624
3942 4 3 1001 1000 0 761 775 973 714
3943 4 3 1001 1000 0 743 952 829 733
3944 4 3 1001 1000 0 913 613 943 620
3945 4 3 1001 1000 0 838 1030 1000 448
3946 4 3 1001 1000 0 1000 1030 838 368
3947 4 3 1001 1000 0 1000 447 448 91
3948 4 3 1001 1000 0 448 447 1000 838
3949 4 3 1001 1000 0 577 755 49 6
3950 4 3 1001 1000 0 360 1009 857 59
3951 4 3 1001 1000 0 1009 868 60 360
3952 4 3 1001 1000 0 810 796 791 790
3953 4 3 1001 1000 0 810 791 796 592
3954 4 3 1001 1000 0 601 674 586 597
3955 4 3 1001 1000 0 601 586 674 592
3956 4 3 1001 1000 0 586 791 674 592
3957 4 3 1001 1000 0 59 60 360 1009
3958 4 3 1001 1000 0 752 683 684 637
3959 4 3 1001 1000 0 674 178 805 174
3960 4 3 1001 1000 0 805 178 674 601
3961 4 3 1001 1000 0 138 806 169 836
3962 4 3 1001 1000 0 1009 868 555 60
3963 4 3 1001 1000 0 632 855 856 879
3964 4 3 1001 1000 0 330 56 970 286
3965 4 3 1001 1000 0 1008 466 37 461
3966 4 3 1001 1000 0 871 367 404 411
3967 4 3 1001 1000 0 404 367 871 867
3968 4 3 1001 1000 0 712 733 743 716
3969 4 3 1001 1000 0 644 156 664 139
3970 4 3 1001 1000 0 644 156 139 116
3971 4 3 1001 1000 0 165 661 131 662
3972 4 3 1001 1000 0 165 131 661 110
3973 4 3 1001 1000 0 849 602 793 850
3974 4 3 1001 1000 0 658 744 229 742
3975 4 3 1001 1000 0 212 713 229 234
3976 4 3 1001 1000 0 212 229 713 744
3977 4 3 1001 1000 0 37 1008 461 38
3978 4 3 1001 1000 0 461 1008 692 640
3979 4 3 1001 1000 0 1008 466 461 692
3980 4 3 1001 1000 0 946 495 445 479
3981 4 3 1001 1000 0 764 763 800 771
3982 4 3 1001 1000 0 800 763 764 704
3983 4 3 1001 1000 0 896 958 939 945
3984 4 3 1001 1000 0 939 958 896 695
3985 4 3 1001 1000 0 927 932 913 943
3986 4 3 1001 1000 0 742 241 235 192
3987 4 3 1001 1000 0 742 235 241 745
3988 4 3 1001 1000 0 130 832 153 108
3989 4 3 1001 1000 0 153 832 130 821
3990 4 3 1001 1000 0 368 856 879 838
3991 4 3 1001 1000 0 368 879 856 399
3992 4 3 1001 1000 0 720 730 771 746
3993 4 3 1001 1000 0 771 730 720 823
3994 4 3 1001 1000 0 132 666 155 652
3995 4 3 1001 1000 0 132 666 652 938
3996 4 3 1001 1000 0 263 798 797 307
3997 4 3 1001 1000 0 797 798 263 778
3998 4 3 1001 1000 0 119 833 174 674
3999 4 3 1001 1000 0 174 833 119 175
4000 4 3 1001 1000 0 645 844 934 905
4001 4 3 1001 1000 0 934 844 645 716
4002 4 3 1001 1000 0 625 605 606 853
4003 4 3 1001 1000 0 905 840 910 904
4004 4 3 1001 1000 0 232 12 990 995
4005 4 3 1001 1000 0 627 670 818 822
4006 4 3 1001 1000 0 988 894 395 978
4007 4 3 1001 1000 0 812 627 818 822
4008 4 3 1001 1000 0 700 715 676 906
4009 4 3 1001 1000 0 676 715 700 972
4010 4 3 1001 1000 0 858 376 860 348
4011 4 3 1001 1000 0 858 376 348 402
4012 4 3 1001 1000 0 858 400 857 376
4013 4 3 1001 1000 0 759 49 50 547
4014 4 3 1001 1000 0 584 623 624 596
4015 4 3 1001 1000 0 759 49 547 755
4016 4 3 1001 1000 0 584 820 623 596
4017 4 3 1001 1000 0 864 963 952 772
4018 4 3 1001 1000 0 963 866 952 829
4019 4 3 1001 1000 0 963 573 952 772
4020 4 3 1001 1000 0 963 528 573 514
4021 4 3 1001 1000 0 656 660 595 608
4022 4 3 1001 1000 0 638 505 431 481
4023 4 3 1001 1000 0 431 505 638 947
4024 4 3 1001 1000 0 638 431 472 481
4025 4 3 1001 1000 0 220 722 228 193
4026 4 3 1001 1000 0 220 950 193 197
4027 4 3 1001 1000 0 629 740 738 747
4028 4 3 1001 1000 0 738 740 629 741
4029 4 3 1001 1000 0 893 828 870 867
4030 4 3 1001 1000 0 870 828 588 867
4031 4 3 1001 1000 0 286 324 1007 104
4032 4 3 1001 1000 0 1007 324 286 809
4033 4 3 1001 1000 0 518 520 804 531
4034 4 3 1001 1000 0 104 324 1007 103
4035 4 3 1001 1000 0 103 816 102 324
4036 4 3 1001 1000 0 196 709 211 214
4037 4 3 1001 1000 0 843 842 967 873
4038 4 3 1001 1000 0 885 842 843 873
4039 4 3 1001 1000 0 629 627 761 785
4040 4 3 1001 1000 0 103 816 324 1007
4041 4 3 1001 1000 0 674 775 599 596
4042 4 3 1001 1000 0 599 775 674 791
4043 4 3 1001 1000 0 674 599 597 596
4044 4 3 1001 1000 0 812 294 314 332
4045 4 3 1001 1000 0 812 266 314 294
4046 4 3 1001 1000 0 809 816 1007 324
4047 4 3 1001 1000 0 783 602 654 780
4048 4 3 1001 1000 0 104 422 970 8
4049 4 3 1001 1000 0 779 783 654 780
4050 4 3 1001 1000 0 817 101 365 410
4051 4 3 1001 1000 0 817 100 101 288
4052 4 3 1001 1000 0 910 467 457 459
4053 4 3 1001 1000 0 910 457 467 907
4054 4 3 1001 1000 0 57 422 8 970
4055 4 3 1001 1000 0 1006 543 53 575
4056 4 3 1001 1000 0 560 576 735 965
4057 4 3 1001 1000 0 694 744 697 699
4058 4 3 1001 1000 0 694 697 744 735
4059 4 3 1001 1000 0 752 657 709 208
4060 4 3 1001 1000 0 216 657 208 232
4061 4 3 1001 1000 0 752 657 683 637
4062 4 3 1001 1000 0 752 657 637 709
4063 4 3 1001 1000 0 645 650 828 837
4064 4 3 1001 1000 0 645 828 650 934
4065 4 3 1001 1000 0 414 861 362 816
4066 4 3 1001 1000 0 362 861 414 378
4067 4 3 1001 1000 0 594 646 610 644
4068 4 3 1001 1000 0 646 664 594 612
4069 4 3 1001 1000 0 594 664 646 644
4070 4 3 1001 1000 0 756 244 205 946
4071 4 3 1001 1000 0 205 244 756 189
4072 4 3 1001 1000 0 898 458 436 452
4073 4 3 1001 1000 0 898 436 458 900
4074 4 3 1001 1000 0 897 898 436 452
4075 4 3 1001 1000 0 897 436 898 900
4076 4 3 1001 1000 0 900 470 484 902
4077 4 3 1001 1000 0 484 470 900 458
4078 4 3 1001 1000 0 935 921 948 488
4079 4 3 1001 1000 0 890 843 733 829
4080 4 3 1001 1000 0 54 575 966 1006
4081 4 3 1001 1000 0 843 539 733 829
4082 4 3 1001 1000 0 54 575 1006 53
4083 4 3 1001 1000 0 625 105 127 597
4084 4 3 1001 1000 0 127 105 625 124
4085 4 3 1001 1000 0 855 879 399 856
4086 4 3 1001 1000 0 973 617 714 600
4087 4 3 1001 1000 0 973 714 617 616
4088 4 3 1001 1000 0 714 617 754 600
4089 4 3 1001 1000 0 714 754 617 616
4090 4 3 1001 1000 0 964 939 945 701
4091 4 3 1001 1000 0 964 945 939 958
4092 4 3 1001 1000 0 542 694 732 954
4093 4 3 1001 1000 0 732 694 542 953
4094 4 3 1001 1000 0 711 718 961 732
4095 4 3 1001 1000 0 954 711 718 707
4096 4 3 1001 1000 0 954 718 711 732
4097 4 3 1001 1000 0 678 740 629 757
4098 4 3 1001 1000 0 678 629 740 741
4099 4 3 1001 1000 0 857 772 546 963
4100 4 3 1001 1000 0 857 546 772 971
4101 4 3 1001 1000 0 543 575 1006 966
4102 4 3 1001 1000 0 711 733 961 743
4103 4 3 1001 1000 0 961 733 711 732
4104 4 3 1001 1000 0 957 764 698 959
4105 4 3 1001 1000 0 957 698 764 705
4106 4 3 1001 1000 0 74 73 1005 206
4107 4 3 1001 1000 0 73 206 237 1005
4108 4 3 1001 1000 0 600 621 765 607
4109 4 3 1001 1000 0 601 126 806 805
4110 4 3 1001 1000 0 601 126 805 178
4111 4 3 1001 1000 0 601 126 178 138
4112 4 3 1001 1000 0 206 673 237 1005
4113 4 3 1001 1000 0 74 1010 1005 498
4114 4 3 1001 1000 0 953 717 696 964
4115 4 3 1001 1000 0 782 296 781 779
4116 4 3 1001 1000 0 782 781 296 302
4117 4 3 1001 1000 0 650 620 881 892
4118 4 3 1001 1000 0 913 881 632 928
4119 4 3 1001 1000 0 892 387 407 891
4120 4 3 1001 1000 0 407 387 892 397
4121 4 3 1001 1000 0 708 518 556 520
4122 4 3 1001 1000 0 708 518 520 804
4123 4 3 1001 1000 0 746 718 711 707
4124 4 3 1001 1000 0 746 711 718 961
4125 4 3 1001 1000 0 604 690 691 619
4126 4 3 1001 1000 0 604 691 690 841
4127 4 3 1001 1000 0 691 690 686 619
4128 4 3 1001 1000 0 690 689 686 371
4129 4 3 1001 1000 0 625 648 587 603
4130 4 3 1001 1000 0 625 587 605 603
4131 4 3 1001 1000 0 587 647 625 595
4132 4 3 1001 1000 0 625 647 587 648
4133 4 3 1001 1000 0 612 608 106 656
4134 4 3 1001 1000 0 608 665 141 637
4135 4 3 1001 1000 0 608 158 106 656
4136 4 3 1001 1000 0 106 158 608 141
4137 4 3 1001 1000 0 1010 693 1005 498
4138 4 3 1001 1000 0 606 682 849 598
4139 4 3 1001 1000 0 206 673 1005 693
4140 4 3 1001 1000 0 853 682 606 598
4141 4 3 1001 1000 0 798 298 263 778
4142 4 3 1001 1000 0 263 298 798 284
4143 4 3 1001 1000 0 887 561 549 1004
4144 4 3 1001 1000 0 707 764 771 718
4145 4 3 1001 1000 0 561 62 1004 63
4146 4 3 1001 1000 0 710 659 639 641
4147 4 3 1001 1000 0 710 639 659 642
4148 4 3 1001 1000 0 639 918 659 642
4149 4 3 1001 1000 0 866 743 890 588
4150 4 3 1001 1000 0 890 743 866 829
4151 4 3 1001 1000 0 97 997 279 336
4152 4 3 1001 1000 0 830 1036 997 279
4153 4 3 1001 1000 0 459 926 434 483
4154 4 3 1001 1000 0 459 908 910 467
4155 4 3 1001 1000 0 236 736 230 751
4156 4 3 1001 1000 0 230 736 236 210
4157 4 3 1001 1000 0 757 249 185 242
4158 4 3 1001 1000 0 185 249 757 753
4159 4 3 1001 1000 0 536 717 953 517
4160 4 3 1001 1000 0 953 717 536 732
4161 4 3 1001 1000 0 536 953 542 517
4162 4 3 1001 1000 0 542 953 536 732
4163 4 3 1001 1000 0 549 561 62 1004
4164 4 3 1001 1000 0 641 709 752 637
4165 4 3 1001 1000 0 818 670 627 669
4166 4 3 1001 1000 0 561 887 872 1004
4167 4 3 1001 1000 0 627 670 747 669
4168 4 3 1001 1000 0 1033 418 872 351
4169 4 3 1001 1000 0 1033 418 351 63
4170 4 3 1001 1000 0 754 864 827 765
4171 4 3 1001 1000 0 827 746 720 960
4172 4 3 1001 1000 0 1003 60 61 541
4173 4 3 1001 1000 0 746 962 720 960
4174 4 3 1001 1000 0 1003 61 549 541
4175 4 3 1001 1000 0 843 885 882 890
4176 4 3 1001 1000 0 60 1003 868 541
4177 4 3 1001 1000 0 868 1003 888 541
4178 4 3 1001 1000 0 713 728 744 697
4179 4 3 1001 1000 0 1003 549 888 541
4180 4 3 1001 1000 0 880 1030 448 881
4181 4 3 1001 1000 0 838 880 448 425
4182 4 3 1001 1000 0 609 639 613 595
4183 4 3 1001 1000 0 642 615 710 639
4184 4 3 1001 1000 0 785 973 585 714
4185 4 3 1001 1000 0 585 973 785 678
4186 4 3 1001 1000 0 699 585 678 973
4187 4 3 1001 1000 0 895 632 441 902
4188 4 3 1001 1000 0 441 632 895 839
4189 4 3 1001 1000 0 448 880 881 430
4190 4 3 1001 1000 0 880 1030 881 879
4191 4 3 1001 1000 0 472 638 480 936
4192 4 3 1001 1000 0 480 638 472 481
4193 4 3 1001 1000 0 689 129 1023 182
4194 4 3 1001 1000 0 1023 136 129 686
4195 4 3 1001 1000 0 850 374 369 795
4196 4 3 1001 1000 0 369 374 850 373
4197 4 3 1001 1000 0 842 511 571 568
4198 4 3 1001 1000 0 571 842 568 969
4199 4 3 1001 1000 0 873 511 571 842
4200 4 3 1001 1000 0 571 873 842 969
4201 4 3 1001 1000 0 847 373 389 346
4202 4 3 1001 1000 0 389 373 847 849
4203 4 3 1001 1000 0 585 788 703 631
4204 4 3 1001 1000 0 703 788 585 819
4205 4 3 1001 1000 0 180 132 1002 35
4206 4 3 1001 1000 0 938 35 132 36
4207 4 3 1001 1000 0 756 735 244 946
4208 4 3 1001 1000 0 1014 244 756 735
4209 4 3 1001 1000 0 867 866 890 588
4210 4 3 1001 1000 0 867 890 866 882
4211 4 3 1001 1000 0 488 948 460 921
4212 4 3 1001 1000 0 488 460 948 486
4213 4 3 1001 1000 0 155 652 109 132
4214 4 3 1001 1000 0 109 652 155 651
4215 4 3 1001 1000 0 903 458 900 473
4216 4 3 1001 1000 0 903 458 473 424
4217 4 3 1001 1000 0 903 458 424 484
4218 4 3 1001 1000 0 903 458 484 900
4219 4 3 1001 1000 0 699 973 678 658
4220 4 3 1001 1000 0 699 585 973 707
4221 4 3 1001 1000 0 469 906 939 426
4222 4 3 1001 1000 0 469 939 906 715
4223 4 3 1001 1000 0 180 132 652 1002
4224 4 3 1001 1000 0 938 35 36 491
4225 4 3 1001 1000 0 1002 132 652 938
4226 4 3 1001 1000 0 710 741 649 973
4227 4 3 1001 1000 0 713 709 739 196
4228 4 3 1001 1000 0 739 713 234 658
4229 4 3 1001 1000 0 234 713 739 196
4230 4 3 1001 1000 0 390 879 409 399
4231 4 3 1001 1000 0 390 409 879 881
4232 4 3 1001 1000 0 717 715 696 964
4233 4 3 1001 1000 0 712 715 696 717
4234 4 3 1001 1000 0 715 939 696 964
4235 4 3 1001 1000 0 700 696 715 939
4236 4 3 1001 1000 0 674 791 630 810
4237 4 3 1001 1000 0 630 791 674 775
4238 4 3 1001 1000 0 791 777 630 810
4239 4 3 1001 1000 0 630 777 791 775
4240 4 3 1001 1000 0 207 745 187 227
4241 4 3 1001 1000 0 207 745 227 721
4242 4 3 1001 1000 0 285 763 308 778
4243 4 3 1001 1000 0 308 763 285 289
4244 4 3 1001 1000 0 606 654 600 801
4245 4 3 1001 1000 0 964 715 922 717
4246 4 3 1001 1000 0 922 715 964 701
4247 4 3 1001 1000 0 964 922 956 717
4248 4 3 1001 1000 0 602 654 847 606
4249 4 3 1001 1000 0 490 1029 487 675
4250 4 3 1001 1000 0 602 847 849 606
4251 4 3 1001 1000 0 1001 506 673 490
4252 4 3 1001 1000 0 602 847 654 848
4253 4 3 1001 1000 0 1001 673 675 490
4254 4 3 1001 1000 0 1001 1015 184 673
4255 4 3 1001 1000 0 934 645 930 650
4256 4 3 1001 1000 0 600 878 654 606
4257 4 3 1001 1000 0 654 878 600 607
4258 4 3 1001 1000 0 654 848 878 607
4259 4 3 1001 1000 0 736 631 787 757
4260 4 3 1001 1000 0 736 631 757 753
4261 4 3 1001 1000 0 631 729 753 736
4262 4 3 1001 1000 0 736 631 703 787
4263 4 3 1001 1000 0 618 680 655 154
4264 4 3 1001 1000 0 618 680 154 163
4265 4 3 1001 1000 0 610 651 942 943
4266 4 3 1001 1000 0 490 1029 675 1001
4267 4 3 1001 1000 0 787 334 326 788
4268 4 3 1001 1000 0 787 269 703 736
4269 4 3 1001 1000 0 849 606 793 602
4270 4 3 1001 1000 0 1001 39 40 490
4271 4 3 1001 1000 0 606 654 793 602
4272 4 3 1001 1000 0 838 368 688 1000
4273 4 3 1001 1000 0 345 399 855 390
4274 4 3 1001 1000 0 271 803 759 281
4275 4 3 1001 1000 0 759 803 271 719
4276 4 3 1001 1000 0 271 759 260 281
4277 4 3 1001 1000 0 260 759 271 719
4278 4 3 1001 1000 0 705 773 764 957
4279 4 3 1001 1000 0 804 705 773 803
4280 4 3 1001 1000 0 804 773 705 957
4281 4 3 1001 1000 0 824 960 827 720
4282 4 3 1001 1000 0 824 720 827 825
4283 4 3 1001 1000 0 966 720 824 825
4284 4 3 1001 1000 0 240 47 48 748
4285 4 3 1001 1000 0 584 775 761 630
4286 4 3 1001 1000 0 877 607 878 848
4287 4 3 1001 1000 0 877 607 848 876
4288 4 3 1001 1000 0 877 607 876 621
4289 4 3 1001 1000 0 745 729 705 721
4290 4 3 1001 1000 0 745 705 729 706
4291 4 3 1001 1000 0 688 368 90 1000
4292 4 3 1001 1000 0 604 851 855 620
4293 4 3 1001 1000 0 979 1035 26 372
4294 4 3 1001 1000 0 632 855 879 620
4295 4 3 1001 1000 0 1035 171 679 979
4296 4 3 1001 1000 0 91 90 368 1000
4297 4 3 1001 1000 0 696 560 735 965
4298 4 3 1001 1000 0 874 864 861 858
4299 4 3 1001 1000 0 864 766 827 861
4300 4 3 1001 1000 0 377 680 380 854
4301 4 3 1001 1000 0 377 680 854 851
4302 4 3 1001 1000 0 680 357 672 851
4303 4 3 1001 1000 0 377 680 394 380
4304 4 3 1001 1000 0 999 231 15 255
4305 4 3 1001 1000 0 999 15 16 255
4306 4 3 1001 1000 0 817 382 780 848
4307 4 3 1001 1000 0 780 382 817 365
4308 4 3 1001 1000 0 927 910 645 840
4309 4 3 1001 1000 0 645 910 927 909
4310 4 3 1001 1000 0 645 844 910 909
4311 4 3 1001 1000 0 913 840 927 645
4312 4 3 1001 1000 0 999 254 255 668
4313 4 3 1001 1000 0 595 664 647 663
4314 4 3 1001 1000 0 595 647 664 594
4315 4 3 1001 1000 0 16 999 1038 164
4316 4 3 1001 1000 0 658 744 742 699
4317 4 3 1001 1000 0 999 668 1038 164
4318 4 3 1001 1000 0 658 744 699 713
4319 4 3 1001 1000 0 700 479 465 944
4320 4 3 1001 1000 0 465 479 700 426
4321 4 3 1001 1000 0 57 422 970 384
4322 4 3 1001 1000 0 970 56 330 8
4323 4 3 1001 1000 0 780 369 408 365
4324 4 3 1001 1000 0 779 317 296 264
4325 4 3 1001 1000 0 779 317 264 767
4326 4 3 1001 1000 0 493 495 756 946
4327 4 3 1001 1000 0 493 756 495 428
4328 4 3 1001 1000 0 495 896 756 946
4329 4 3 1001 1000 0 495 896 946 445
4330 4 3 1001 1000 0 495 896 445 428
4331 4 3 1001 1000 0 495 896 428 756
4332 4 3 1001 1000 0 928 932 904 454
4333 4 3 1001 1000 0 932 880 632 441
4334 4 3 1001 1000 0 932 880 441 454
4335 4 3 1001 1000 0 436 900 470 458
4336 4 3 1001 1000 0 470 900 436 941
4337 4 3 1001 1000 0 710 741 973 658
4338 4 3 1001 1000 0 973 710 658 593
4339 4 3 1001 1000 0 593 973 615 616
4340 4 3 1001 1000 0 615 660 599 624
4341 4 3 1001 1000 0 615 599 660 595
4342 4 3 1001 1000 0 614 667 173 677
4343 4 3 1001 1000 0 937 635 914 918
4344 4 3 1001 1000 0 999 254 668 669
4345 4 3 1001 1000 0 326 784 788 261
4346 4 3 1001 1000 0 326 784 261 303
4347 4 3 1001 1000 0 156 647 148 653
4348 4 3 1001 1000 0 148 647 156 114
4349 4 3 1001 1000 0 660 158 608 656
4350 4 3 1001 1000 0 660 158 656 160
4351 4 3 1001 1000 0 660 158 160 150
4352 4 3 1001 1000 0 660 158 150 608
4353 4 3 1001 1000 0 226 244 728 256
4354 4 3 1001 1000 0 728 244 226 735
4355 4 3 1001 1000 0 603 853 625 618
4356 4 3 1001 1000 0 603 625 853 605
4357 4 3 1001 1000 0 202 834 239 221
4358 4 3 1001 1000 0 239 834 202 670
4359 4 3 1001 1000 0 616 609 645 617
4360 4 3 1001 1000 0 919 431 638 947
4361 4 3 1001 1000 0 638 431 919 472
4362 4 3 1001 1000 0 947 505 437 431
4363 4 3 1001 1000 0 437 505 947 950
4364 4 3 1001 1000 0 947 437 456 431
4365 4 3 1001 1000 0 456 437 947 950
4366 4 3 1001 1000 0 725 734 659 710
4367 4 3 1001 1000 0 706 658 753 742
4368 4 3 1001 1000 0 706 658 742 699
4369 4 3 1001 1000 0 706 658 699 678
4370 4 3 1001 1000 0 706 658 678 753
4371 4 3 1001 1000 0 960 545 720 558
4372 4 3 1001 1000 0 720 545 960 962
4373 4 3 1001 1000 0 761 627 812 789
4374 4 3 1001 1000 0 998 896 524 756
4375 4 3 1001 1000 0 812 266 294 630
4376 4 3 1001 1000 0 599 596 660 597
4377 4 3 1001 1000 0 599 660 596 624
4378 4 3 1001 1000 0 825 328 270 335
4379 4 3 1001 1000 0 825 799 730 270
4380 4 3 1001 1000 0 826 825 270 335
4381 4 3 1001 1000 0 765 866 864 875
4382 4 3 1001 1000 0 765 864 866 754
4383 4 3 1001 1000 0 767 288 780 817
4384 4 3 1001 1000 0 270 799 782 297
4385 4 3 1001 1000 0 179 977 685 136
4386 4 3 1001 1000 0 179 977 136 32
4387 4 3 1001 1000 0 946 735 695 756
4388 4 3 1001 1000 0 352 1034 977 685
4389 4 3 1001 1000 0 507 1016 500 685
4390 4 3 1001 1000 0 507 1016 685 1034
4391 4 3 1001 1000 0 507 1016 1034 89
4392 4 3 1001 1000 0 507 1016 89 500
4393 4 3 1001 1000 0 712 694 697 699
4394 4 3 1001 1000 0 694 711 712 953
4395 4 3 1001 1000 0 712 711 694 699
4396 4 3 1001 1000 0 694 696 712 697
4397 4 3 1001 1000 0 694 712 696 953
4398 4 3 1001 1000 0 954 694 711 699
4399 4 3 1001 1000 0 638 480 464 481
4400 4 3 1001 1000 0 464 480 638 925
4401 4 3 1001 1000 0 683 131 172 166
4402 4 3 1001 1000 0 172 131 683 684
4403 4 3 1001 1000 0 524 71 567 896
4404 4 3 1001 1000 0 459 908 467 434
4405 4 3 1001 1000 0 459 908 434 926
4406 4 3 1001 1000 0 524 71 896 998
4407 4 3 1001 1000 0 718 962 708 771
4408 4 3 1001 1000 0 563 72 524 998
4409 4 3 1001 1000 0 764 718 708 771
4410 4 3 1001 1000 0 806 836 1028 169
4411 4 3 1001 1000 0 705 764 773 803
4412 4 3 1001 1000 0 72 71 524 998
4413 4 3 1001 1000 0 563 998 524 756
4414 4 3 1001 1000 0 244 750 946 735
4415 4 3 1001 1000 0 652 109 619 651
4416 4 3 1001 1000 0 619 109 652 180
4417 4 3 1001 1000 0 99 374 795 369
4418 4 3 1001 1000 0 720 320 825 966
4419 4 3 1001 1000 0 720 320 966 322
4420 4 3 1001 1000 0 720 320 322 268
4421 4 3 1001 1000 0 720 320 268 825
4422 4 3 1001 1000 0 806 22 23 273
4423 4 3 1001 1000 0 806 23 22 126
4424 4 3 1001 1000 0 169 23 806 126
4425 4 3 1001 1000 0 244 750 735 728
4426 4 3 1001 1000 0 97 98 374 997
4427 4 3 1001 1000 0 598 625 853 618
4428 4 3 1001 1000 0 853 625 598 606
4429 4 3 1001 1000 0 1017 386 417 370
4430 4 3 1001 1000 0 795 98 997 374
4431 4 3 1001 1000 0 370 1017 94 417
4432 4 3 1001 1000 0 850 997 795 830
4433 4 3 1001 1000 0 780 319 288 264
4434 4 3 1001 1000 0 735 695 750 946
4435 4 3 1001 1000 0 767 780 288 264
4436 4 3 1001 1000 0 341 84 267 758
4437 4 3 1001 1000 0 798 775 737 622
4438 4 3 1001 1000 0 737 775 798 633
4439 4 3 1001 1000 0 798 737 797 622
4440 4 3 1001 1000 0 797 737 798 633
4441 4 3 1001 1000 0 319 802 780 100
4442 4 3 1001 1000 0 341 83 84 834
4443 4 3 1001 1000 0 811 261 291 788
4444 4 3 1001 1000 0 291 261 811 298
4445 4 3 1001 1000 0 770 289 268 293
4446 4 3 1001 1000 0 770 289 293 763
4447 4 3 1001 1000 0 338 966 54 831
4448 4 3 1001 1000 0 54 966 338 323
4449 4 3 1001 1000 0 54 1006 966 323
4450 4 3 1001 1000 0 388 847 382 848
4451 4 3 1001 1000 0 388 382 847 346
4452 4 3 1001 1000 0 661 113 165 110
4453 4 3 1001 1000 0 1001 113 675 673
4454 4 3 1001 1000 0 683 637 172 684
4455 4 3 1001 1000 0 341 758 834 84
4456 4 3 1001 1000 0 224 721 203 207
4457 4 3 1001 1000 0 721 994 224 203
4458 4 3 1001 1000 0 721 729 203 207
4459 4 3 1001 1000 0 203 729 721 719
4460 4 3 1001 1000 0 834 740 221 757
4461 4 3 1001 1000 0 221 740 834 239
4462 4 3 1001 1000 0 740 242 221 757
4463 4 3 1001 1000 0 221 242 740 239
4464 4 3 1001 1000 0 601 849 836 679
4465 4 3 1001 1000 0 836 849 349 679
4466 4 3 1001 1000 0 836 349 849 850
4467 4 3 1001 1000 0 345 892 397 390
4468 4 3 1001 1000 0 345 892 390 855
4469 4 3 1001 1000 0 427 923 933 935
4470 4 3 1001 1000 0 427 923 935 488
4471 4 3 1001 1000 0 427 923 488 476
4472 4 3 1001 1000 0 427 923 476 933
4473 4 3 1001 1000 0 878 847 654 606
4474 4 3 1001 1000 0 878 654 847 848
4475 4 3 1001 1000 0 606 600 605 599
4476 4 3 1001 1000 0 605 600 606 878
4477 4 3 1001 1000 0 895 444 449 687
4478 4 3 1001 1000 0 895 449 444 432
4479 4 3 1001 1000 0 966 960 831 824
4480 4 3 1001 1000 0 966 960 824 720
4481 4 3 1001 1000 0 824 960 831 766
4482 4 3 1001 1000 0 1006 322 323 53
4483 4 3 1001 1000 0 53 322 1031 1006
4484 4 3 1001 1000 0 858 400 376 402
4485 4 3 1001 1000 0 858 400 402 863
4486 4 3 1001 1000 0 750 695 735 696
4487 4 3 1001 1000 0 946 499 949 996
4488 4 3 1001 1000 0 882 383 363 888
4489 4 3 1001 1000 0 882 363 383 359
4490 4 3 1001 1000 0 936 438 917 480
4491 4 3 1001 1000 0 936 438 480 472
4492 4 3 1001 1000 0 937 639 659 641
4493 4 3 1001 1000 0 937 659 639 918
4494 4 3 1001 1000 0 903 468 484 424
4495 4 3 1001 1000 0 484 468 903 932
4496 4 3 1001 1000 0 918 723 919 937
4497 4 3 1001 1000 0 918 919 723 676
4498 4 3 1001 1000 0 845 605 891 846
4499 4 3 1001 1000 0 837 846 891 605
4500 4 3 1001 1000 0 79 78 499 996
4501 4 3 1001 1000 0 459 435 904 468
4502 4 3 1001 1000 0 926 459 904 468
4503 4 3 1001 1000 0 897 643 916 611
4504 4 3 1001 1000 0 897 916 643 610
4505 4 3 1001 1000 0 524 695 512 756
4506 4 3 1001 1000 0 524 695 756 896
4507 4 3 1001 1000 0 524 695 896 526
4508 4 3 1001 1000 0 78 499 949 504
4509 4 3 1001 1000 0 752 638 693 951
4510 4 3 1001 1000 0 240 755 48 252
4511 4 3 1001 1000 0 79 946 996 499
4512 4 3 1001 1000 0 12 13 159 995
4513 4 3 1001 1000 0 752 734 638 951
4514 4 3 1001 1000 0 12 159 151 995
4515 4 3 1001 1000 0 995 118 159 151
4516 4 3 1001 1000 0 1037 698 731 533
4517 4 3 1001 1000 0 519 1037 698 1012
4518 4 3 1001 1000 0 748 698 1012 519
4519 4 3 1001 1000 0 995 118 151 657
4520 4 3 1001 1000 0 509 965 696 953
4521 4 3 1001 1000 0 509 965 953 540
4522 4 3 1001 1000 0 104 1007 414 103
4523 4 3 1001 1000 0 509 965 540 560
4524 4 3 1001 1000 0 509 965 560 696
4525 4 3 1001 1000 0 55 831 286 338
4526 4 3 1001 1000 0 159 13 667 995
4527 4 3 1001 1000 0 831 55 54 338
4528 4 3 1001 1000 0 831 54 55 572
4529 4 3 1001 1000 0 973 600 775 599
4530 4 3 1001 1000 0 973 775 600 714
4531 4 3 1001 1000 0 974 33 179 137
4532 4 3 1001 1000 0 730 825 270 826
4533 4 3 1001 1000 0 825 799 270 328
4534 4 3 1001 1000 0 720 823 268 770
4535 4 3 1001 1000 0 268 823 720 825
4536 4 3 1001 1000 0 719 994 278 755
4537 4 3 1001 1000 0 994 1022 203 719
4538 4 3 1001 1000 0 539 733 516 967
4539 4 3 1001 1000 0 994 1022 87 203
4540 4 3 1001 1000 0 733 956 516 967
4541 4 3 1001 1000 0 88 87 994 278
4542 4 3 1001 1000 0 804 50 51 531
4543 4 3 1001 1000 0 804 51 50 275
4544 4 3 1001 1000 0 239 670 202 254
4545 4 3 1001 1000 0 993 254 668 188
4546 4 3 1001 1000 0 993 254 188 202
4547 4 3 1001 1000 0 855 399 879 390
4548 4 3 1001 1000 0 870 837 828 893
4549 4 3 1001 1000 0 870 828 837 588
4550 4 3 1001 1000 0 621 877 878 891
4551 4 3 1001 1000 0 621 877 891 870
4552 4 3 1001 1000 0 878 845 891 877
4553 4 3 1001 1000 0 202 993 82 188
4554 4 3 1001 1000 0 993 81 82 188
4555 4 3 1001 1000 0 758 221 250 757
4556 4 3 1001 1000 0 250 221 758 194
4557 4 3 1001 1000 0 81 668 255 188
4558 4 3 1001 1000 0 81 668 188 993
4559 4 3 1001 1000 0 993 254 202 670
4560 4 3 1001 1000 0 1007 970 809 286
4561 4 3 1001 1000 0 1007 970 286 104
4562 4 3 1001 1000 0 1007 970 104 414
4563 4 3 1001 1000 0 1007 970 414 809
4564 4 3 1001 1000 0 830 1036 279 1028
4565 4 3 1001 1000 0 830 279 997 336
4566 4 3 1001 1000 0 614 118 141 173
4567 4 3 1001 1000 0 614 141 637 608
4568 4 3 1001 1000 0 614 118 173 667
4569 4 3 1001 1000 0 614 172 118 657
4570 4 3 1001 1000 0 373 602 369 408
4571 4 3 1001 1000 0 369 602 373 850
4572 4 3 1001 1000 0 602 382 847 848
4573 4 3 1001 1000 0 671 128 648 653
4574 4 3 1001 1000 0 648 128 671 163
4575 4 3 1001 1000 0 128 653 109 116
4576 4 3 1001 1000 0 974 687 137 685
4577 4 3 1001 1000 0 653 651 109 116
4578 4 3 1001 1000 0 992 804 774 331
4579 4 3 1001 1000 0 51 804 992 331
4580 4 3 1001 1000 0 648 653 128 148
4581 4 3 1001 1000 0 346 602 382 847
4582 4 3 1001 1000 0 382 602 346 408
4583 4 3 1001 1000 0 131 665 172 152
4584 4 3 1001 1000 0 172 665 131 684
4585 4 3 1001 1000 0 382 780 408 365
4586 4 3 1001 1000 0 382 408 780 602
4587 4 3 1001 1000 0 941 466 491 938
4588 4 3 1001 1000 0 491 941 938 652
4589 4 3 1001 1000 0 942 491 652 941
4590 4 3 1001 1000 0 942 432 902 895
4591 4 3 1001 1000 0 942 902 432 470
4592 4 3 1001 1000 0 902 432 441 895
4593 4 3 1001 1000 0 902 441 432 470
4594 4 3 1001 1000 0 311 804 281 275
4595 4 3 1001 1000 0 281 804 311 803
4596 4 3 1001 1000 0 804 759 281 275
4597 4 3 1001 1000 0 281 759 804 803
4598 4 3 1001 1000 0 270 730 782 799
4599 4 3 1001 1000 0 270 782 730 815
4600 4 3 1001 1000 0 903 483 468 424
4601 4 3 1001 1000 0 468 483 903 926
4602 4 3 1001 1000 0 600 765 621 617
4603 4 3 1001 1000 0 699 585 707 706
4604 4 3 1001 1000 0 699 707 973 616
4605 4 3 1001 1000 0 992 1031 569 52
4606 4 3 1001 1000 0 635 639 937 924
4607 4 3 1001 1000 0 51 992 52 331
4608 4 3 1001 1000 0 916 639 635 924
4609 4 3 1001 1000 0 803 819 764 763
4610 4 3 1001 1000 0 764 819 803 703
4611 4 3 1001 1000 0 803 259 306 819
4612 4 3 1001 1000 0 803 259 819 763
4613 4 3 1001 1000 0 803 259 763 311
4614 4 3 1001 1000 0 803 259 311 306
4615 4 3 1001 1000 0 545 708 720 774
4616 4 3 1001 1000 0 708 774 545 556
4617 4 3 1001 1000 0 545 708 532 962
4618 4 3 1001 1000 0 532 708 545 556
4619 4 3 1001 1000 0 708 962 720 771
4620 4 3 1001 1000 0 974 137 179 685
4621 4 3 1001 1000 0 708 720 770 771
4622 4 3 1001 1000 0 770 720 708 774
4623 4 3 1001 1000 0 162 832 170 108
4624 4 3 1001 1000 0 108 669 170 167
4625 4 3 1001 1000 0 108 170 669 832
4626 4 3 1001 1000 0 170 669 677 167
4627 4 3 1001 1000 0 623 677 669 747
4628 4 3 1001 1000 0 992 1031 774 569
4629 4 3 1001 1000 0 967 922 733 956
4630 4 3 1001 1000 0 991 144 30 29
4631 4 3 1001 1000 0 427 933 475 482
4632 4 3 1001 1000 0 144 991 30 182
4633 4 3 1001 1000 0 625 105 160 124
4634 4 3 1001 1000 0 160 105 625 660
4635 4 3 1001 1000 0 625 160 114 124
4636 4 3 1001 1000 0 956 967 702 968
4637 4 3 1001 1000 0 967 922 956 702
4638 4 3 1001 1000 0 967 922 702 934
4639 4 3 1001 1000 0 617 837 588 621
4640 4 3 1001 1000 0 588 837 617 645
4641 4 3 1001 1000 0 557 888 887 549
4642 4 3 1001 1000 0 887 888 557 843
4643 4 3 1001 1000 0 557 887 561 549
4644 4 3 1001 1000 0 964 956 922 701
4645 4 3 1001 1000 0 991 144 672 182
4646 4 3 1001 1000 0 456 947 465 944
4647 4 3 1001 1000 0 465 947 456 431
4648 4 3 1001 1000 0 953 509 964 696
4649 4 3 1001 1000 0 964 509 953 517
4650 4 3 1001 1000 0 494 701 460 955
4651 4 3 1001 1000 0 955 494 945 987
4652 4 3 1001 1000 0 955 494 987 501
4653 4 3 1001 1000 0 955 494 501 460
4654 4 3 1001 1000 0 777 292 769 305
4655 4 3 1001 1000 0 769 292 777 622
4656 4 3 1001 1000 0 240 48 755 748
4657 4 3 1001 1000 0 34 687 444 1002
4658 4 3 1001 1000 0 745 705 748 721
4659 4 3 1001 1000 0 745 748 705 698
4660 4 3 1001 1000 0 748 705 759 721
4661 4 3 1001 1000 0 748 957 510 759
4662 4 3 1001 1000 0 498 638 951 693
4663 4 3 1001 1000 0 498 638 693 464
4664 4 3 1001 1000 0 498 638 464 481
4665 4 3 1001 1000 0 498 638 481 951
4666 4 3 1001 1000 0 966 960 720 558
4667 4 3 1001 1000 0 960 572 558 966
4668 4 3 1001 1000 0 981 193 247 199
4669 4 3 1001 1000 0 981 193 199 951
4670 4 3 1001 1000 0 543 720 322 774
4671 4 3 1001 1000 0 322 720 543 966
4672 4 3 1001 1000 0 273 796 301 830
4673 4 3 1001 1000 0 273 796 830 806
4674 4 3 1001 1000 0 960 572 966 831
4675 4 3 1001 1000 0 966 572 558 575
4676 4 3 1001 1000 0 966 572 575 54
4677 4 3 1001 1000 0 966 572 54 831
4678 4 3 1001 1000 0 1018 154 681 680
4679 4 3 1001 1000 0 1018 176 134 28
4680 4 3 1001 1000 0 642 710 593 659
4681 4 3 1001 1000 0 834 822 627 807
4682 4 3 1001 1000 0 834 822 807 276
4683 4 3 1001 1000 0 834 822 276 670
4684 4 3 1001 1000 0 834 822 670 627
4685 4 3 1001 1000 0 954 706 764 698
4686 4 3 1001 1000 0 954 764 959 698
4687 4 3 1001 1000 0 959 764 954 718
4688 4 3 1001 1000 0 860 581 831 970
4689 4 3 1001 1000 0 831 581 860 971
4690 4 3 1001 1000 0 766 831 860 971
4691 4 3 1001 1000 0 380 854 358 377
4692 4 3 1001 1000 0 854 393 358 377
4693 4 3 1001 1000 0 358 393 854 682
4694 4 3 1001 1000 0 704 764 800 585
4695 4 3 1001 1000 0 683 151 990 166
4696 4 3 1001 1000 0 634 924 641 637
4697 4 3 1001 1000 0 634 937 925 638
4698 4 3 1001 1000 0 634 641 752 637
4699 4 3 1001 1000 0 752 641 634 638
4700 4 3 1001 1000 0 687 690 685 688
4701 4 3 1001 1000 0 685 690 687 686
4702 4 3 1001 1000 0 685 371 690 686
4703 4 3 1001 1000 0 793 586 598 601
4704 4 3 1001 1000 0 793 598 586 606
4705 4 3 1001 1000 0 849 793 598 601
4706 4 3 1001 1000 0 849 598 793 606
4707 4 3 1001 1000 0 606 801 793 654
4708 4 3 1001 1000 0 166 990 11 151
4709 4 3 1001 1000 0 810 305 777 630
4710 4 3 1001 1000 0 810 305 630 316
4711 4 3 1001 1000 0 810 305 316 262
4712 4 3 1001 1000 0 810 305 262 777
4713 4 3 1001 1000 0 896 946 445 939
4714 4 3 1001 1000 0 57 384 860 58
4715 4 3 1001 1000 0 622 790 295 777
4716 4 3 1001 1000 0 295 790 622 776
4717 4 3 1001 1000 0 369 602 780 408
4718 4 3 1001 1000 0 780 602 369 802
4719 4 3 1001 1000 0 611 899 692 640
4720 4 3 1001 1000 0 990 12 11 151
4721 4 3 1001 1000 0 690 895 687 619
4722 4 3 1001 1000 0 449 839 687 688
4723 4 3 1001 1000 0 449 687 839 895
4724 4 3 1001 1000 0 656 664 595 663
4725 4 3 1001 1000 0 683 657 990 151
4726 4 3 1001 1000 0 660 656 595 663
4727 4 3 1001 1000 0 12 151 990 995
4728 4 3 1001 1000 0 681 358 854 682
4729 4 3 1001 1000 0 854 358 681 380
4730 4 3 1001 1000 0 832 668 818 669
4731 4 3 1001 1000 0 832 668 669 112
4732 4 3 1001 1000 0 832 668 112 628
4733 4 3 1001 1000 0 832 668 628 818
4734 4 3 1001 1000 0 725 228 209 190
4735 4 3 1001 1000 0 725 209 228 734
4736 4 3 1001 1000 0 725 214 190 209
4737 4 3 1001 1000 0 709 209 725 734
4738 4 3 1001 1000 0 962 952 746 961
4739 4 3 1001 1000 0 962 952 961 534
4740 4 3 1001 1000 0 962 952 534 960
4741 4 3 1001 1000 0 962 952 960 746
4742 4 3 1001 1000 0 361 92 886 93
4743 4 3 1001 1000 0 361 92 881 886
4744 4 3 1001 1000 0 115 147 640 146
4745 4 3 1001 1000 0 115 640 147 611
4746 4 3 1001 1000 0 958 526 695 560
4747 4 3 1001 1000 0 958 695 526 896
4748 4 3 1001 1000 0 695 512 756 735
4749 4 3 1001 1000 0 524 695 526 512
4750 4 3 1001 1000 0 793 830 849 850
4751 4 3 1001 1000 0 793 849 830 601
4752 4 3 1001 1000 0 849 830 836 850
4753 4 3 1001 1000 0 849 836 830 601
4754 4 3 1001 1000 0 929 451 920 931
4755 4 3 1001 1000 0 840 928 932 904
4756 4 3 1001 1000 0 928 920 930 929
4757 4 3 1001 1000 0 471 454 904 435
4758 4 3 1001 1000 0 707 954 764 718
4759 4 3 1001 1000 0 764 954 707 706
4760 4 3 1001 1000 0 812 626 820 630
4761 4 3 1001 1000 0 820 818 627 832
4762 4 3 1001 1000 0 812 820 584 630
4763 4 3 1001 1000 0 584 820 812 627
4764 4 3 1001 1000 0 812 584 761 630
4765 4 3 1001 1000 0 761 584 812 627
4766 4 3 1001 1000 0 917 635 916 898
4767 4 3 1001 1000 0 916 635 917 924
4768 4 3 1001 1000 0 917 916 899 898
4769 4 3 1001 1000 0 899 916 917 924
4770 4 3 1001 1000 0 690 687 839 688
4771 4 3 1001 1000 0 690 895 619 632
4772 4 3 1001 1000 0 645 930 905 934
4773 4 3 1001 1000 0 930 905 920 904
4774 4 3 1001 1000 0 914 635 898 915
4775 4 3 1001 1000 0 564 66 989 579
4776 4 3 1001 1000 0 564 66 65 989
4777 4 3 1001 1000 0 614 170 623 677
4778 4 3 1001 1000 0 989 564 579 969
4779 4 3 1001 1000 0 614 170 677 173
4780 4 3 1001 1000 0 989 1025 894 502
4781 4 3 1001 1000 0 989 564 969 894
4782 4 3 1001 1000 0 793 794 783 792
4783 4 3 1001 1000 0 930 928 929 650
4784 4 3 1001 1000 0 930 928 650 913
4785 4 3 1001 1000 0 928 904 471 454
4786 4 3 1001 1000 0 928 920 929 471
4787 4 3 1001 1000 0 627 239 834 740
4788 4 3 1001 1000 0 627 740 629 747
4789 4 3 1001 1000 0 627 239 740 747
4790 4 3 1001 1000 0 715 921 844 907
4791 4 3 1001 1000 0 715 844 921 922
4792 4 3 1001 1000 0 909 715 844 907
4793 4 3 1001 1000 0 909 844 715 922
4794 4 3 1001 1000 0 601 586 592 796
4795 4 3 1001 1000 0 989 65 1025 502
4796 4 3 1001 1000 0 805 601 592 796
4797 4 3 1001 1000 0 673 10 237 9
4798 4 3 1001 1000 0 806 601 805 796
4799 4 3 1001 1000 0 10 673 237 204
4800 4 3 1001 1000 0 835 934 650 884
4801 4 3 1001 1000 0 683 172 151 166
4802 4 3 1001 1000 0 184 673 1015 9
4803 4 3 1001 1000 0 683 990 200 1027
4804 4 3 1001 1000 0 18 19 130 821
4805 4 3 1001 1000 0 885 890 934 828
4806 4 3 1001 1000 0 885 934 890 843
4807 4 3 1001 1000 0 934 890 716 828
4808 4 3 1001 1000 0 935 921 488 923
4809 4 3 1001 1000 0 948 935 968 702
4810 4 3 1001 1000 0 186 734 225 217
4811 4 3 1001 1000 0 186 225 734 752
4812 4 3 1001 1000 0 225 734 951 217
4813 4 3 1001 1000 0 225 951 734 752
4814 4 3 1001 1000 0 253 234 658 185
4815 4 3 1001 1000 0 253 658 753 185
4816 4 3 1001 1000 0 753 658 253 742
4817 4 3 1001 1000 0 690 350 685 688
4818 4 3 1001 1000 0 685 350 690 371
4819 4 3 1001 1000 0 821 120 19 130
4820 4 3 1001 1000 0 551 717 529 517
4821 4 3 1001 1000 0 18 628 821 130
4822 4 3 1001 1000 0 559 956 529 551
4823 4 3 1001 1000 0 826 762 730 827
4824 4 3 1001 1000 0 730 762 826 815
4825 4 3 1001 1000 0 762 589 730 827
4826 4 3 1001 1000 0 730 589 762 815
4827 4 3 1001 1000 0 111 679 138 836
4828 4 3 1001 1000 0 111 138 679 157
4829 4 3 1001 1000 0 138 601 679 157
4830 4 3 1001 1000 0 880 454 928 430
4831 4 3 1001 1000 0 454 471 928 430
4832 4 3 1001 1000 0 932 880 454 928
4833 4 3 1001 1000 0 747 254 670 239
4834 4 3 1001 1000 0 747 254 239 243
4835 4 3 1001 1000 0 747 254 243 669
4836 4 3 1001 1000 0 747 254 669 670
4837 4 3 1001 1000 0 243 669 218 747
4838 4 3 1001 1000 0 243 218 669 231
4839 4 3 1001 1000 0 1017 386 370 889
4840 4 3 1001 1000 0 918 635 642 639
4841 4 3 1001 1000 0 918 642 635 724
4842 4 3 1001 1000 0 642 635 927 639
4843 4 3 1001 1000 0 642 927 635 724
4844 4 3 1001 1000 0 609 639 595 615
4845 4 3 1001 1000 0 642 615 609 616
4846 4 3 1001 1000 0 645 642 609 616
4847 4 3 1001 1000 0 988 395 370 95
4848 4 3 1001 1000 0 988 395 889 370
4849 4 3 1001 1000 0 626 339 628 821
4850 4 3 1001 1000 0 628 272 626 818
4851 4 3 1001 1000 0 908 724 910 909
4852 4 3 1001 1000 0 910 724 908 926
4853 4 3 1001 1000 0 724 927 910 909
4854 4 3 1001 1000 0 910 927 724 926
4855 4 3 1001 1000 0 654 783 793 602
4856 4 3 1001 1000 0 370 988 95 94
4857 4 3 1001 1000 0 783 794 793 602
4858 4 3 1001 1000 0 370 1017 889 988
4859 4 3 1001 1000 0 973 649 624 629
4860 4 3 1001 1000 0 973 624 649 615
4861 4 3 1001 1000 0 624 649 623 629
4862 4 3 1001 1000 0 779 776 654 783
4863 4 3 1001 1000 0 987 523 69 70
4864 4 3 1001 1000 0 523 987 945 70
4865 4 3 1001 1000 0 69 523 987 1021
4866 4 3 1001 1000 0 801 654 781 776
4867 4 3 1001 1000 0 79 986 80 205
4868 4 3 1001 1000 0 654 779 781 776
4869 4 3 1001 1000 0 333 818 280 668
4870 4 3 1001 1000 0 333 818 668 670
4871 4 3 1001 1000 0 333 818 670 325
4872 4 3 1001 1000 0 333 818 325 280
4873 4 3 1001 1000 0 595 663 625 660
4874 4 3 1001 1000 0 625 663 595 647
4875 4 3 1001 1000 0 625 114 663 647
4876 4 3 1001 1000 0 695 946 896 939
4877 4 3 1001 1000 0 909 908 907 910
4878 4 3 1001 1000 0 838 839 632 880
4879 4 3 1001 1000 0 908 467 907 910
4880 4 3 1001 1000 0 746 743 707 711
4881 4 3 1001 1000 0 707 743 746 754
4882 4 3 1001 1000 0 743 616 707 711
4883 4 3 1001 1000 0 707 616 743 754
4884 4 3 1001 1000 0 875 814 876 874
4885 4 3 1001 1000 0 875 814 874 861
4886 4 3 1001 1000 0 875 864 861 874
4887 4 3 1001 1000 0 762 814 875 861
4888 4 3 1001 1000 0 875 814 768 876
4889 4 3 1001 1000 0 876 768 875 765
4890 4 3 1001 1000 0 695 512 560 526
4891 4 3 1001 1000 0 596 119 590 153
4892 4 3 1001 1000 0 627 623 669 747
4893 4 3 1001 1000 0 187 745 253 241
4894 4 3 1001 1000 0 253 745 187 753
4895 4 3 1001 1000 0 745 742 253 241
4896 4 3 1001 1000 0 253 742 745 753
4897 4 3 1001 1000 0 285 763 819 259
4898 4 3 1001 1000 0 819 763 285 704
4899 4 3 1001 1000 0 285 819 291 259
4900 4 3 1001 1000 0 654 589 815 768
4901 4 3 1001 1000 0 654 815 589 782
4902 4 3 1001 1000 0 767 654 815 768
4903 4 3 1001 1000 0 767 815 654 782
4904 4 3 1001 1000 0 613 642 609 645
4905 4 3 1001 1000 0 609 639 615 642
4906 4 3 1001 1000 0 842 511 568 968
4907 4 3 1001 1000 0 968 568 842 935
4908 4 3 1001 1000 0 842 968 702 967
4909 4 3 1001 1000 0 702 968 842 935
4910 4 3 1001 1000 0 842 702 934 967
4911 4 3 1001 1000 0 934 702 842 935
4912 4 3 1001 1000 0 891 870 837 621
4913 4 3 1001 1000 0 837 846 605 620
4914 4 3 1001 1000 0 894 873 525 571
4915 4 3 1001 1000 0 525 873 894 872
4916 4 3 1001 1000 0 873 561 525 571
4917 4 3 1001 1000 0 525 561 873 872
4918 4 3 1001 1000 0 902 636 942 943
4919 4 3 1001 1000 0 942 636 902 900
4920 4 3 1001 1000 0 636 901 942 943
4921 4 3 1001 1000 0 942 901 636 900
4922 4 3 1001 1000 0 565 955 548 964
4923 4 3 1001 1000 0 964 956 548 551
4924 4 3 1001 1000 0 964 955 548 956
4925 4 3 1001 1000 0 695 560 735 696
4926 4 3 1001 1000 0 150 125 596 162
4927 4 3 1001 1000 0 596 119 153 125
4928 4 3 1001 1000 0 887 418 1032 363
4929 4 3 1001 1000 0 887 1032 549 888
4930 4 3 1001 1000 0 33 974 34 137
4931 4 3 1001 1000 0 887 1032 888 363
4932 4 3 1001 1000 0 663 160 625 660
4933 4 3 1001 1000 0 663 625 160 114
4934 4 3 1001 1000 0 601 138 679 836
4935 4 3 1001 1000 0 80 986 251 205
4936 4 3 1001 1000 0 614 117 608 623
4937 4 3 1001 1000 0 614 170 173 117
4938 4 3 1001 1000 0 614 117 173 141
4939 4 3 1001 1000 0 986 251 205 756
4940 4 3 1001 1000 0 596 832 623 162
4941 4 3 1001 1000 0 946 986 205 756
4942 4 3 1001 1000 0 832 170 623 162
4943 4 3 1001 1000 0 737 714 589 600
4944 4 3 1001 1000 0 589 714 737 800
4945 4 3 1001 1000 0 714 754 589 600
4946 4 3 1001 1000 0 589 754 714 800
4947 4 3 1001 1000 0 809 824 338 831
4948 4 3 1001 1000 0 824 338 966 321
4949 4 3 1001 1000 0 824 966 338 831
4950 4 3 1001 1000 0 934 967 843 842
4951 4 3 1001 1000 0 986 79 946 205
4952 4 3 1001 1000 0 885 934 843 842
4953 4 3 1001 1000 0 1014 244 735 201
4954 4 3 1001 1000 0 724 915 927 635
4955 4 3 1001 1000 0 724 927 915 926
4956 4 3 1001 1000 0 712 699 616 711
4957 4 3 1001 1000 0 712 616 699 593
4958 4 3 1001 1000 0 189 1014 756 985
4959 4 3 1001 1000 0 985 251 189 41
4960 4 3 1001 1000 0 884 889 885 883
4961 4 3 1001 1000 0 807 757 758 787
4962 4 3 1001 1000 0 807 758 757 834
4963 4 3 1001 1000 0 313 807 758 787
4964 4 3 1001 1000 0 807 341 758 834
4965 4 3 1001 1000 0 1014 244 201 189
4966 4 3 1001 1000 0 735 512 576 560
4967 4 3 1001 1000 0 756 1014 735 512
4968 4 3 1001 1000 0 695 512 735 560
4969 4 3 1001 1000 0 985 251 756 189
4970 4 3 1001 1000 0 294 590 316 265
4971 4 3 1001 1000 0 294 590 265 626
4972 4 3 1001 1000 0 645 712 743 716
4973 4 3 1001 1000 0 743 712 645 616
4974 4 3 1001 1000 0 802 795 369 99
4975 4 3 1001 1000 0 795 98 374 99
4976 4 3 1001 1000 0 795 98 99 336
4977 4 3 1001 1000 0 99 795 336 310
4978 4 3 1001 1000 0 832 818 627 669
4979 4 3 1001 1000 0 623 832 627 669
4980 4 3 1001 1000 0 623 627 832 820
4981 4 3 1001 1000 0 42 41 985 189
4982 4 3 1001 1000 0 667 677 218 984
4983 4 3 1001 1000 0 627 239 747 670
4984 4 3 1001 1000 0 627 239 670 834
4985 4 3 1001 1000 0 599 625 605 606
4986 4 3 1001 1000 0 936 438 472 914
4987 4 3 1001 1000 0 936 480 917 925
4988 4 3 1001 1000 0 937 917 936 914
4989 4 3 1001 1000 0 170 623 669 832
4990 4 3 1001 1000 0 669 623 170 677
4991 4 3 1001 1000 0 674 586 599 791
4992 4 3 1001 1000 0 599 586 674 597
4993 4 3 1001 1000 0 586 606 599 791
4994 4 3 1001 1000 0 599 606 586 597
4995 4 3 1001 1000 0 742 954 699 694
4996 4 3 1001 1000 0 954 731 742 698
4997 4 3 1001 1000 0 742 731 954 694
4998 4 3 1001 1000 0 706 954 742 698
4999 4 3 1001 1000 0 706 742 954 699
5000 4 3 1001 1000 0 725 213 219 728
5001 4 3 1001 1000 0 725 213 728 220
5002 4 3 1001 1000 0 725 213 220 190
5003 4 3 1001 1000 0 658 744 713 229
5004 4 3 1001 1000 0 229 658 742 253
5005 4 3 1001 1000 0 229 658 253 234
5006 4 3 1001 1000 0 229 658 234 713
5007 4 3 1001 1000 0 687 652 619 895
5008 4 3 1001 1000 0 444 687 652 1002
5009 4 3 1001 1000 0 444 652 687 895
5010 4 3 1001 1000 0 750 696 972 700
5011 4 3 1001 1000 0 750 972 696 697
5012 4 3 1001 1000 0 890 733 934 716
5013 4 3 1001 1000 0 934 733 890 843
5014 4 3 1001 1000 0 928 932 632 913
5015 4 3 1001 1000 0 932 880 928 632
5016 4 3 1001 1000 0 905 840 930 645
5017 4 3 1001 1000 0 930 840 905 904
5018 4 3 1001 1000 0 840 913 930 645
5019 4 3 1001 1000 0 905 645 910 840
5020 4 3 1001 1000 0 905 910 645 844
5021 4 3 1001 1000 0 728 226 256 213
5022 4 3 1001 1000 0 226 744 212 728
5023 4 3 1001 1000 0 212 226 728 213
5024 4 3 1001 1000 0 877 607 621 878
5025 4 3 1001 1000 0 621 877 870 876
5026 4 3 1001 1000 0 645 650 620 913
5027 4 3 1001 1000 0 913 632 620 943
5028 4 3 1001 1000 0 637 649 591 641
5029 4 3 1001 1000 0 591 649 637 614
5030 4 3 1001 1000 0 677 167 1011 984
5031 4 3 1001 1000 0 866 870 865 876
5032 4 3 1001 1000 0 866 870 876 588
5033 4 3 1001 1000 0 866 870 588 867
5034 4 3 1001 1000 0 485 940 969 935
5035 4 3 1001 1000 0 485 940 935 427
5036 4 3 1001 1000 0 485 940 427 446
5037 4 3 1001 1000 0 485 940 446 969
5038 4 3 1001 1000 0 810 316 283 262
5039 4 3 1001 1000 0 312 810 283 262
5040 4 3 1001 1000 0 620 587 609 613
5041 4 3 1001 1000 0 860 766 858 859
5042 4 3 1001 1000 0 860 858 766 971
5043 4 3 1001 1000 0 857 858 860 971
5044 4 3 1001 1000 0 831 809 860 970
5045 4 3 1001 1000 0 860 809 831 766
5046 4 3 1001 1000 0 809 859 860 970
5047 4 3 1001 1000 0 860 859 809 766
5048 4 3 1001 1000 0 1026 968 935 568
5049 4 3 1001 1000 0 568 1026 983 935
5050 4 3 1001 1000 0 1026 968 568 522
5051 4 3 1001 1000 0 677 167 984 122
5052 4 3 1001 1000 0 667 677 984 122
5053 4 3 1001 1000 0 667 218 677 747
5054 4 3 1001 1000 0 623 660 624 596
5055 4 3 1001 1000 0 150 623 660 608
5056 4 3 1001 1000 0 150 660 623 596
5057 4 3 1001 1000 0 623 615 660 608
5058 4 3 1001 1000 0 660 615 623 624
5059 4 3 1001 1000 0 715 717 712 922
5060 4 3 1001 1000 0 632 838 690 839
5061 4 3 1001 1000 0 909 715 712 922
5062 4 3 1001 1000 0 909 712 715 972
5063 4 3 1001 1000 0 984 218 13 14
5064 4 3 1001 1000 0 752 634 684 662
5065 4 3 1001 1000 0 634 684 637 752
5066 4 3 1001 1000 0 848 654 768 607
5067 4 3 1001 1000 0 984 218 667 13
5068 4 3 1001 1000 0 654 589 768 607
5069 4 3 1001 1000 0 1011 984 167 14
5070 4 3 1001 1000 0 817 365 101 100
5071 4 3 1001 1000 0 817 365 100 780
5072 4 3 1001 1000 0 553 959 698 954
5073 4 3 1001 1000 0 23 806 1028 169
5074 4 3 1001 1000 0 273 1028 279 23
5075 4 3 1001 1000 0 138 806 836 601
5076 4 3 1001 1000 0 273 1028 23 806
5077 4 3 1001 1000 0 609 617 837 645
5078 4 3 1001 1000 0 859 861 414 809
5079 4 3 1001 1000 0 384 414 859 348
5080 4 3 1001 1000 0 963 866 829 862
5081 4 3 1001 1000 0 952 866 864 754
5082 4 3 1001 1000 0 743 952 866 829
5083 4 3 1001 1000 0 743 866 952 754
5084 4 3 1001 1000 0 605 891 878 845
5085 4 3 1001 1000 0 605 878 891 621
5086 4 3 1001 1000 0 235 698 742 731
5087 4 3 1001 1000 0 742 698 235 745
5088 4 3 1001 1000 0 717 733 922 956
5089 4 3 1001 1000 0 717 922 733 712
5090 4 3 1001 1000 0 1026 968 522 948
5091 4 3 1001 1000 0 67 568 983 66
5092 4 3 1001 1000 0 568 935 983 969
5093 4 3 1001 1000 0 202 670 83 993
5094 4 3 1001 1000 0 651 644 653 594
5095 4 3 1001 1000 0 653 644 651 116
5096 4 3 1001 1000 0 644 664 653 594
5097 4 3 1001 1000 0 644 156 116 653
5098 4 3 1001 1000 0 568 1026 522 67
5099 4 3 1001 1000 0 701 921 469 460
5100 4 3 1001 1000 0 701 469 921 715
5101 4 3 1001 1000 0 81 1038 668 329
5102 4 3 1001 1000 0 81 1038 329 2
5103 4 3 1001 1000 0 738 629 623 649
5104 4 3 1001 1000 0 623 629 738 747
5105 4 3 1001 1000 0 738 623 614 649
5106 4 3 1001 1000 0 614 623 738 747
5107 4 3 1001 1000 0 820 153 596 590
5108 4 3 1001 1000 0 596 832 162 153
5109 4 3 1001 1000 0 528 733 961 508
5110 4 3 1001 1000 0 596 125 153 162
5111 4 3 1001 1000 0 611 634 899 640
5112 4 3 1001 1000 0 899 634 611 924
5113 4 3 1001 1000 0 634 925 899 640
5114 4 3 1001 1000 0 899 925 634 924
5115 4 3 1001 1000 0 211 709 208 186
5116 4 3 1001 1000 0 709 752 208 186
5117 4 3 1001 1000 0 568 66 579 983
5118 4 3 1001 1000 0 557 887 873 561
5119 4 3 1001 1000 0 557 873 887 843
5120 4 3 1001 1000 0 106 646 665 612
5121 4 3 1001 1000 0 665 646 106 140
5122 4 3 1001 1000 0 646 611 665 612
5123 4 3 1001 1000 0 665 611 646 140
5124 4 3 1001 1000 0 646 656 139 664
5125 4 3 1001 1000 0 646 139 656 106
5126 4 3 1001 1000 0 139 656 143 664
5127 4 3 1001 1000 0 139 143 656 106
5128 4 3 1001 1000 0 632 690 838 856
5129 4 3 1001 1000 0 838 632 879 880
5130 4 3 1001 1000 0 642 909 918 676
5131 4 3 1001 1000 0 642 918 909 724
5132 4 3 1001 1000 0 954 731 550 694
5133 4 3 1001 1000 0 969 568 579 983
5134 4 3 1001 1000 0 862 863 866 865
5135 4 3 1001 1000 0 866 863 862 864
5136 4 3 1001 1000 0 362 813 982 816
5137 4 3 1001 1000 0 645 620 609 613
5138 4 3 1001 1000 0 888 541 829 868
5139 4 3 1001 1000 0 829 541 888 538
5140 4 3 1001 1000 0 541 514 829 868
5141 4 3 1001 1000 0 829 514 541 538
5142 4 3 1001 1000 0 676 944 700 465
5143 4 3 1001 1000 0 676 700 944 750
5144 4 3 1001 1000 0 879 632 838 856
5145 4 3 1001 1000 0 837 605 891 621
5146 4 3 1001 1000 0 227 1012 235 245
5147 4 3 1001 1000 0 745 1012 235 227
5148 4 3 1001 1000 0 227 1012 245 748
5149 4 3 1001 1000 0 745 1012 227 748
5150 4 3 1001 1000 0 725 213 190 219
5151 4 3 1001 1000 0 725 219 190 214
5152 4 3 1001 1000 0 631 729 736 703
5153 4 3 1001 1000 0 736 703 729 751
5154 4 3 1001 1000 0 729 736 230 753
5155 4 3 1001 1000 0 230 736 729 751
5156 4 3 1001 1000 0 609 620 645 837
5157 4 3 1001 1000 0 101 102 362 982
5158 4 3 1001 1000 0 820 818 832 626
5159 4 3 1001 1000 0 820 818 626 812
5160 4 3 1001 1000 0 833 316 810 590
5161 4 3 1001 1000 0 833 316 590 340
5162 4 3 1001 1000 0 833 316 340 283
5163 4 3 1001 1000 0 833 316 283 810
5164 4 3 1001 1000 0 435 920 471 451
5165 4 3 1001 1000 0 471 920 929 451
5166 4 3 1001 1000 0 928 920 471 904
5167 4 3 1001 1000 0 901 639 635 916
5168 4 3 1001 1000 0 635 639 901 927
5169 4 3 1001 1000 0 901 635 900 916
5170 4 3 1001 1000 0 900 635 901 927
5171 4 3 1001 1000 0 102 362 982 816
5172 4 3 1001 1000 0 591 637 608 614
5173 4 3 1001 1000 0 981 505 437 950
5174 4 3 1001 1000 0 856 350 371 690
5175 4 3 1001 1000 0 371 350 856 375
5176 4 3 1001 1000 0 856 371 841 690
5177 4 3 1001 1000 0 841 371 856 375
5178 4 3 1001 1000 0 706 678 631 753
5179 4 3 1001 1000 0 631 678 706 585
5180 4 3 1001 1000 0 631 729 703 706
5181 4 3 1001 1000 0 703 631 706 585
5182 4 3 1001 1000 0 981 437 76 1020
5183 4 3 1001 1000 0 75 76 981 442
5184 4 3 1001 1000 0 617 588 765 621
5185 4 3 1001 1000 0 765 588 617 743
5186 4 3 1001 1000 0 981 437 442 76
5187 4 3 1001 1000 0 619 652 687 180
5188 4 3 1001 1000 0 932 900 927 903
5189 4 3 1001 1000 0 927 900 932 636
5190 4 3 1001 1000 0 954 553 544 513
5191 4 3 1001 1000 0 442 1010 75 498
5192 4 3 1001 1000 0 954 544 530 513
5193 4 3 1001 1000 0 442 1010 498 951
5194 4 3 1001 1000 0 980 1019 175 833
5195 4 3 1001 1000 0 980 21 20 175
5196 4 3 1001 1000 0 837 846 620 892
5197 4 3 1001 1000 0 835 930 929 650
5198 4 3 1001 1000 0 929 930 835 920
5199 4 3 1001 1000 0 801 781 622 776
5200 4 3 1001 1000 0 634 665 684 662
5201 4 3 1001 1000 0 684 665 634 637
5202 4 3 1001 1000 0 864 766 861 858
5203 4 3 1001 1000 0 766 861 858 859
5204 4 3 1001 1000 0 808 766 861 827
5205 4 3 1001 1000 0 766 809 861 859
5206 4 3 1001 1000 0 859 858 874 861
5207 4 3 1001 1000 0 874 858 859 348
5208 4 3 1001 1000 0 859 874 378 861
5209 4 3 1001 1000 0 378 874 859 348
5210 4 3 1001 1000 0 859 378 414 861
5211 4 3 1001 1000 0 414 378 859 348
5212 4 3 1001 1000 0 980 21 175 1019
5213 4 3 1001 1000 0 935 921 923 702
5214 4 3 1001 1000 0 980 175 20 120
5215 4 3 1001 1000 0 920 457 904 905
5216 4 3 1001 1000 0 920 457 905 475
5217 4 3 1001 1000 0 920 457 475 435
5218 4 3 1001 1000 0 920 457 435 904
5219 4 3 1001 1000 0 824 282 338 321
5220 4 3 1001 1000 0 824 338 282 809
5221 4 3 1001 1000 0 588 716 890 828
5222 4 3 1001 1000 0 588 890 716 743
5223 4 3 1001 1000 0 175 980 833 120
5224 4 3 1001 1000 0 56 581 970 55
5225 4 3 1001 1000 0 677 669 1011 167
5226 4 3 1001 1000 0 218 669 677 747
5227 4 3 1001 1000 0 858 348 860 859
5228 4 3 1001 1000 0 858 400 863 857
5229 4 3 1001 1000 0 595 599 605 609
5230 4 3 1001 1000 0 605 599 595 625
5231 4 3 1001 1000 0 595 605 587 609
5232 4 3 1001 1000 0 587 605 595 625
5233 4 3 1001 1000 0 762 814 861 815
5234 4 3 1001 1000 0 762 814 815 768
5235 4 3 1001 1000 0 837 893 891 892
5236 4 3 1001 1000 0 891 893 837 870
5237 4 3 1001 1000 0 893 407 891 892
5238 4 3 1001 1000 0 891 407 893 870
5239 4 3 1001 1000 0 879 620 892 881
5240 4 3 1001 1000 0 892 620 879 855
5241 4 3 1001 1000 0 879 892 390 881
5242 4 3 1001 1000 0 390 892 879 855
5243 4 3 1001 1000 0 970 414 859 384
5244 4 3 1001 1000 0 859 414 970 809
5245 4 3 1001 1000 0 869 893 828 837
5246 4 3 1001 1000 0 869 828 893 871
5247 4 3 1001 1000 0 650 869 828 837
5248 4 3 1001 1000 0 650 828 869 871
5249 4 3 1001 1000 0 973 710 593 615
5250 4 3 1001 1000 0 593 973 616 699
5251 4 3 1001 1000 0 615 593 642 710
5252 4 3 1001 1000 0 615 642 593 616
5253 4 3 1001 1000 0 924 925 937 917
5254 4 3 1001 1000 0 634 937 638 641
5255 4 3 1001 1000 0 925 936 937 917
5256 4 3 1001 1000 0 937 936 925 638
5257 4 3 1001 1000 0 196 709 223 211
5258 4 3 1001 1000 0 55 970 831 581
5259 4 3 1001 1000 0 223 709 208 211
5260 4 3 1001 1000 0 372 979 681 380
5261 4 3 1001 1000 0 500 1016 688 685
5262 4 3 1001 1000 0 688 1016 500 90
5263 4 3 1001 1000 0 352 350 688 685
5264 4 3 1001 1000 0 688 350 352 90
5265 4 3 1001 1000 0 688 90 368 350
5266 4 3 1001 1000 0 688 1000 90 447
5267 4 3 1001 1000 0 688 856 350 368
5268 4 3 1001 1000 0 838 1000 688 447
5269 4 3 1001 1000 0 91 1030 1000 368
5270 4 3 1001 1000 0 866 870 867 865
5271 4 3 1001 1000 0 1000 1030 91 448
5272 4 3 1001 1000 0 979 372 27 380
5273 4 3 1001 1000 0 882 843 829 888
5274 4 3 1001 1000 0 882 829 843 890
5275 4 3 1001 1000 0 372 979 27 26
5276 4 3 1001 1000 0 605 620 851 587
5277 4 3 1001 1000 0 605 609 620 587
5278 4 3 1001 1000 0 901 943 594 610
5279 4 3 1001 1000 0 901 594 943 613
5280 4 3 1001 1000 0 639 594 901 613
5281 4 3 1001 1000 0 659 725 723 734
5282 4 3 1001 1000 0 723 725 659 727
5283 4 3 1001 1000 0 725 722 726 723
5284 4 3 1001 1000 0 723 726 725 727
5285 4 3 1001 1000 0 476 933 905 475
5286 4 3 1001 1000 0 476 905 933 923
5287 4 3 1001 1000 0 457 476 905 475
5288 4 3 1001 1000 0 864 827 952 754
5289 4 3 1001 1000 0 864 952 827 772
5290 4 3 1001 1000 0 952 827 746 754
5291 4 3 1001 1000 0 699 585 706 678
5292 4 3 1001 1000 0 699 707 616 711
5293 4 3 1001 1000 0 973 714 707 585
5294 4 3 1001 1000 0 707 714 973 616
5295 4 3 1001 1000 0 679 979 681 372
5296 4 3 1001 1000 0 743 733 712 711
5297 4 3 1001 1000 0 978 894 502 497
5298 4 3 1001 1000 0 978 497 96 95
5299 4 3 1001 1000 0 641 723 659 937
5300 4 3 1001 1000 0 641 723 937 638
5301 4 3 1001 1000 0 641 723 638 734
5302 4 3 1001 1000 0 641 723 734 659
5303 4 3 1001 1000 0 193 722 951 950
5304 4 3 1001 1000 0 193 951 722 217
5305 4 3 1001 1000 0 981 193 951 950
5306 4 3 1001 1000 0 199 951 193 217
5307 4 3 1001 1000 0 988 894 978 497
5308 4 3 1001 1000 0 732 954 694 711
5309 4 3 1001 1000 0 659 725 713 727
5310 4 3 1001 1000 0 725 728 713 727
5311 4 3 1001 1000 0 978 502 96 497
5312 4 3 1001 1000 0 710 725 713 659
5313 4 3 1001 1000 0 497 95 978 988
5314 4 3 1001 1000 0 840 932 927 926
5315 4 3 1001 1000 0 840 932 926 904
5316 4 3 1001 1000 0 840 928 904 930
5317 4 3 1001 1000 0 840 932 913 927
5318 4 3 1001 1000 0 840 928 930 913
5319 4 3 1001 1000 0 977 352 685 419
5320 4 3 1001 1000 0 1023 136 686 977
5321 4 3 1001 1000 0 926 904 459 910
5322 4 3 1001 1000 0 32 352 977 419
5323 4 3 1001 1000 0 926 840 904 910
5324 4 3 1001 1000 0 977 419 685 686
5325 4 3 1001 1000 0 623 649 624 615
5326 4 3 1001 1000 0 31 32 977 419
5327 4 3 1001 1000 0 623 614 649 615
5328 4 3 1001 1000 0 895 943 619 632
5329 4 3 1001 1000 0 619 943 895 651
5330 4 3 1001 1000 0 943 604 619 632
5331 4 3 1001 1000 0 619 604 943 651
5332 4 3 1001 1000 0 762 814 768 875
5333 4 3 1001 1000 0 762 875 768 765
5334 4 3 1001 1000 0 875 827 762 861
5335 4 3 1001 1000 0 762 827 875 765
5336 4 3 1001 1000 0 875 864 827 861
5337 4 3 1001 1000 0 827 864 875 765
5338 4 3 1001 1000 0 285 819 811 291
5339 4 3 1001 1000 0 285 811 819 704
5340 4 3 1001 1000 0 565 955 964 945
5341 4 3 1001 1000 0 548 565 964 551
5342 4 3 1001 1000 0 565 964 958 945
5343 4 3 1001 1000 0 913 613 645 927
5344 4 3 1001 1000 0 614 117 141 608
5345 4 3 1001 1000 0 614 118 667 657
5346 4 3 1001 1000 0 977 1023 31 419
5347 4 3 1001 1000 0 294 590 626 630
5348 4 3 1001 1000 0 198 731 238 44
5349 4 3 1001 1000 0 316 305 630 294
5350 4 3 1001 1000 0 810 283 805 312
5351 4 3 1001 1000 0 810 805 283 833
5352 4 3 1001 1000 0 1026 968 948 935
5353 4 3 1001 1000 0 568 1026 67 983
5354 4 3 1001 1000 0 488 935 486 948
5355 4 3 1001 1000 0 488 486 935 485
5356 4 3 1001 1000 0 731 1037 533 45
5357 4 3 1001 1000 0 433 469 921 460
5358 4 3 1001 1000 0 44 45 198 731
5359 4 3 1001 1000 0 488 433 921 460
5360 4 3 1001 1000 0 942 491 941 470
5361 4 3 1001 1000 0 942 491 470 432
5362 4 3 1001 1000 0 491 941 470 436
5363 4 3 1001 1000 0 942 491 432 652
5364 4 3 1001 1000 0 940 934 884 885
5365 4 3 1001 1000 0 884 934 940 933
5366 4 3 1001 1000 0 940 884 889 885
5367 4 3 1001 1000 0 889 884 940 933
5368 4 3 1001 1000 0 960 952 827 746
5369 4 3 1001 1000 0 827 952 960 772
5370 4 3 1001 1000 0 901 916 594 639
5371 4 3 1001 1000 0 594 916 901 610
5372 4 3 1001 1000 0 916 612 594 639
5373 4 3 1001 1000 0 835 933 889 931
5374 4 3 1001 1000 0 889 933 835 884
5375 4 3 1001 1000 0 650 889 835 884
5376 4 3 1001 1000 0 929 889 835 650
5377 4 3 1001 1000 0 835 889 929 931
5378 4 3 1001 1000 0 920 835 929 931
5379 4 3 1001 1000 0 905 433 907 923
5380 4 3 1001 1000 0 905 433 923 476
5381 4 3 1001 1000 0 905 433 476 457
5382 4 3 1001 1000 0 632 855 620 604
5383 4 3 1001 1000 0 928 881 632 880
5384 4 3 1001 1000 0 913 881 928 650
5385 4 3 1001 1000 0 881 879 632 880
5386 4 3 1001 1000 0 881 632 879 620
5387 4 3 1001 1000 0 916 646 594 612
5388 4 3 1001 1000 0 594 646 916 610
5389 4 3 1001 1000 0 244 749 728 246
5390 4 3 1001 1000 0 213 728 246 256
5391 4 3 1001 1000 0 959 718 544 532
5392 4 3 1001 1000 0 544 718 959 954
5393 4 3 1001 1000 0 718 530 544 532
5394 4 3 1001 1000 0 544 530 718 954
5395 4 3 1001 1000 0 695 946 939 700
5396 4 3 1001 1000 0 695 696 750 700
5397 4 3 1001 1000 0 751 976 236 736
5398 4 3 1001 1000 0 695 750 946 700
5399 4 3 1001 1000 0 236 1022 203 86
5400 4 3 1001 1000 0 236 1024 85 210
5401 4 3 1001 1000 0 919 638 937 723
5402 4 3 1001 1000 0 937 638 919 936
5403 4 3 1001 1000 0 614 738 637 657
5404 4 3 1001 1000 0 637 738 614 649
5405 4 3 1001 1000 0 738 709 637 657
5406 4 3 1001 1000 0 637 709 738 649
5407 4 3 1001 1000 0 236 1022 86 976
5408 4 3 1001 1000 0 244 749 246 248
5409 4 3 1001 1000 0 728 244 246 256
5410 4 3 1001 1000 0 244 750 728 749
5411 4 3 1001 1000 0 734 209 228 217
5412 4 3 1001 1000 0 236 1024 210 736
5413 4 3 1001 1000 0 722 734 228 217
5414 4 3 1001 1000 0 236 976 86 85
5415 4 3 1001 1000 0 360 59 857 376
5416 4 3 1001 1000 0 58 376 857 59
5417 4 3 1001 1000 0 970 104 330 286
5418 4 3 1001 1000 0 728 220 246 749
5419 4 3 1001 1000 0 728 246 220 213
5420 4 3 1001 1000 0 698 550 954 731
5421 4 3 1001 1000 0 698 550 731 533
5422 4 3 1001 1000 0 698 550 533 553
5423 4 3 1001 1000 0 837 620 605 609
5424 4 3 1001 1000 0 645 620 650 837
5425 4 3 1001 1000 0 702 921 844 922
5426 4 3 1001 1000 0 702 844 921 923
5427 4 3 1001 1000 0 934 702 844 922
5428 4 3 1001 1000 0 934 844 702 923
5429 4 3 1001 1000 0 844 923 907 921
5430 4 3 1001 1000 0 907 923 844 905
5431 4 3 1001 1000 0 433 923 476 488
$EndElements


==> anc/xt-super/dune-pdelab/dune/pdelab/test/grids/ldomain.al <==
DIM: 2
DIM_OF_WORLD: 2

number of elements: 6
number of vertices: 8

vertex coordinates:
-1.0 -1.0
 0.0 -1.0
-1.0  0.0
 0.0  0.0
 1.0  0.0
-1.0  1.0
 0.0  1.0
 1.0  1.0


element vertices:
3 0 1
0 3 2
3 5 2
5 3 6
7 3 4
3 7 6

element boundaries:
1 1 0
0 1 0
1 0 0
0 1 0
1 1 0
1 0 0





==> anc/xt-super/dune-pdelab/dune/pdelab/test/helmholtzoperator.hh <==
// -*- tab-width: 2; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_TEST_HELMHOLTZOPERATOR_HH
#define DUNE_PDELAB_TEST_HELMHOLTZOPERATOR_HH

#include<dune/geometry/quadraturerules.hh>
#include<dune/geometry/referenceelements.hh>

#include<dune/pdelab/localoperator/defaultimp.hh>
#include<dune/pdelab/localoperator/flags.hh>
#include<dune/pdelab/localoperator/pattern.hh>

/** A local operator for solving the complex-valued Helmholtz equation
 *  \f{align*}{
 *          - \Delta u - \omega^2 u &=& f \mbox{in} \Omega \\
 *                                u &=& g \mbox{on} \Gamma_D \\
 *    \nabla u \cdot n - i \omega u &=& 0 \mbox{on} \Gamma_R
 *  \f}
 *
 * with conforming finite elements on all types of grids in any dimension
 *
 * \tparam PARAM Parameter class for this local operator.
 *
 * \author Philipp Stekl, Marian Piatkowski
 *
 */
template<class PARAM>
class HelmholtzLocalOperator :
  public Dune::PDELab::NumericalJacobianApplyVolume<HelmholtzLocalOperator<PARAM> >,
  public Dune::PDELab::NumericalJacobianVolume<HelmholtzLocalOperator<PARAM> >,
  public Dune::PDELab::NumericalJacobianApplyBoundary<HelmholtzLocalOperator<PARAM> >,
  public Dune::PDELab::NumericalJacobianBoundary<HelmholtzLocalOperator<PARAM> >,
  public Dune::PDELab::FullVolumePattern,
  public Dune::PDELab::LocalOperatorDefaultFlags
{
public:
  // pattern assembly flags
  enum { doPatternVolume = true };

  // residual assembly flags
  enum { doAlphaVolume = true };
  enum { doAlphaBoundary = true };

  HelmholtzLocalOperator (const PARAM& param_, unsigned int intorder_=2)
     : param(param_ ), intorder(intorder_)
  {
  }


  // volume integral depending on test and ansatz functions
  template<typename EG, typename LFSU, typename X, typename LFSV, typename R>
  void alpha_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv, R& r) const
  {
    // extract some types
    typedef typename LFSU::Traits::FiniteElementType::
      Traits::LocalBasisType::Traits::DomainFieldType DF;
    typedef typename LFSU::Traits::FiniteElementType::
      Traits::LocalBasisType::Traits::RangeFieldType RF;
    typedef typename LFSU::Traits::FiniteElementType::
      Traits::LocalBasisType::Traits::JacobianType JacobianType;
    typedef typename LFSU::Traits::FiniteElementType::
      Traits::LocalBasisType::Traits::RangeType RangeType;
    typedef typename LFSU::Traits::SizeType size_type;

    // dimensions
    const int dim = EG::Geometry::mydimension;

    // select quadrature rule
    Dune::GeometryType gt = eg.geometry().type();
    const auto& rule = Dune::QuadratureRules<DF,dim>::rule(gt,intorder);

    // loop over quadrature points
    for (const auto& qp : rule) {
      // evaluate basis functions on reference element
      std::vector<RangeType> phi(lfsu.size());
      lfsu.finiteElement().localBasis().evaluateFunction(qp.position(),phi);

      // compute u at integration point
      RF u=0.0;
      for (size_type i=0; i<lfsu.size(); i++)
        u = u + x(lfsu,i)*phi[i];

      // evaluate gradient of basis functions on reference element
      std::vector<JacobianType> js(lfsu.size());
      lfsu.finiteElement().localBasis().evaluateJacobian(qp.position(),js);

      // transform gradients from reference element to real element
      const typename EG::Geometry::JacobianInverseTransposed
        jac = eg.geometry().jacobianInverseTransposed(qp.position());
      std::vector<Dune::FieldVector<RF,dim> > gradphi(lfsu.size());
      for (size_type i=0; i<lfsu.size(); i++)
        jac.mv(js[i][0],gradphi[i]);

      // compute gradient of u
      Dune::FieldVector<RF,dim> gradu(0.0);
      for (size_type i=0; i<lfsu.size(); i++)
        gradu.axpy(x(lfsu,i),gradphi[i]);

      // evaluate parameters
      RF f(param.f(eg.entity(),qp.position()));

      // integrate grad u * grad phi_i - omega*omega*u*phi_i - f phi_i
      RF factor = qp.weight()*eg.geometry().integrationElement(qp.position());
      for (size_type i=0; i<lfsu.size(); i++)
        r.accumulate(lfsu,i,( gradu*gradphi[i] - param.omega*param.omega*u*phi[i] - f*phi[i] )*factor);
    }
  }

  // - n \nabla u  = j
  // n \nabla u − i \omega u = 0
  // boundary integral
  template<typename IG, typename LFSU, typename X, typename LFSV, typename R>
  void alpha_boundary (const IG& ig, const LFSU& lfsu_s, const X& x_s,
                       const LFSV& lfsv_s, R& r_s) const
  {
    // some types
    typedef typename LFSU::Traits::FiniteElementType::
      Traits::LocalBasisType::Traits::DomainFieldType DF;
    typedef typename LFSU::Traits::FiniteElementType::
      Traits::LocalBasisType::Traits::RangeFieldType RF;
    typedef typename LFSU::Traits::FiniteElementType::
      Traits::LocalBasisType::Traits::RangeType Range;
    typedef typename LFSU::Traits::SizeType size_type;

    // dimensions
    const int dim = IG::dimension;

    Dune::GeometryType gtface = ig.geometryInInside().type();

    // select quadrature rule for face
    const auto& rule = Dune::QuadratureRules<DF,dim-1>::rule(gtface,intorder);

    // loop over quadrature points and integrate normal flux
    for (const auto& qp : rule) {
      // skip rest if we are on Dirichlet boundary
      if ( param.isDirichlet(ig, qp.position()))
        continue;

      // position of quadrature point in local coordinates of element
      Dune::FieldVector<DF,dim> local = ig.geometryInInside().global(qp.position());

      // evaluate basis functions at integration point
      std::vector<Range> phi(lfsu_s.size());
      lfsu_s.finiteElement().localBasis().evaluateFunction(local,phi);

      // evaluate u (e.g. flux may depend on u)
      RF u=0.0;
      for (size_type i=0; i<lfsu_s.size(); ++i)
        u = u + x_s(lfsu_s,i)*phi[i];

      //============================================
      // NOTE
      // We treat Robin boundary conditions as Neumann boundary conditions
      // by making the flux also depend on u.
      //============================================
      if ( param.isNeumann(ig.intersection(), qp.position()))
        {
          // evaluate flux boundary condition
          RF j = param.j(ig.intersection(), qp.position(), u);

          // integrate j
          RF factor = qp.weight()*ig.geometry().integrationElement(qp.position());
          for (size_type i=0; i<lfsu_s.size(); ++i)
            r_s.accumulate(lfsu_s,i,j*phi[i]*factor);
        }
    }
  }

private:

  const PARAM& param;
  unsigned int intorder;
};
#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/test/l2difference.hh <==
#ifndef DUNE_PDELAB_TEST_L2DIFFERENCE_HH
#define DUNE_PDELAB_TEST_L2DIFFERENCE_HH

#include <cmath>

#include <dune/geometry/type.hh>
#include <dune/geometry/quadraturerules.hh>

#include "../common/functionwrappers.hh"

#include "l2norm.hh"

// Calculate the squared L2 differerence of two functions
template<typename U, typename V> 
double l2difference2 (const U& u, const V &v, int qorder=1)
{
  return l2norm2
    (Dune::PDELab::makePointwiseGridFunctionAdapter
     (Dune::PDELab::PointwiseSumAdapterEngine(),
      u,
      Dune::PDELab::makePointwiseGridFunctionAdapter
      (Dune::PDELab::makePointwiseScaleAdapterEngine
      ((typename V::Traits::RangeFieldType)(-1)),
       v)),
     qorder);
}

// Calculate the L2 differerence of two functions
template<typename U, typename V> 
double l2difference (const U& u, const V &v, int qorder=1)
{
  return std::sqrt(l2difference2(u, v, qorder));
}

#endif // DUNE_PDELAB_TEST_L2DIFFERENCE_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/test/l2norm.hh <==
#ifndef DUNE_PDELAB_TEST_L2NORM_HH
#define DUNE_PDELAB_TEST_L2NORM_HH

#include <cmath>

#include <dune/geometry/type.hh>
#include <dune/geometry/quadraturerules.hh>


// Calculate the squared L2 norm of a function
template<typename U>
typename U::Traits::RangeFieldType
l2norm2 (const U& u, int qorder=1)
{
  // constants and types
  typedef typename U::Traits::GridViewType GV;
  static const int dimDomain = U::Traits::dimDomain;
  typedef typename GV::Traits::template Codim<0>::Iterator ElementIterator;
  typedef typename U::Traits::DomainFieldType ct;
  typedef Dune::QuadratureRule<ct,dimDomain> QR;
  
  // loop over grid view
  typename U::Traits::RangeFieldType sum = 0.0;
  for (ElementIterator eit = u.getGridView().template begin<0>();
       eit!=u.getGridView().template end<0>(); ++eit)
  {

    Dune::GeometryType gt = eit->geometry().type();
    const QR& rule = Dune::QuadratureRules<ct,dimDomain>::rule(gt,qorder);

    for (typename QR::const_iterator qit=rule.begin(); qit!=rule.end(); ++qit)
    {
      // evaluate the given grid functions at integration point
      typename U::Traits::RangeType u_val;
      u.evaluate(*eit,qit->position(),u_val);

      // accumulate error
      sum += u_val.two_norm2()*qit->weight()*
        eit->geometry().integrationElement(qit->position());
    }
  }
  return sum;
}

// Calculate the L2 norm of a function
template<typename U> 
typename U::Traits::RangeFieldType
l2norm (const U& u, int qorder=1)
{
  return std::sqrt(l2norm2(u, qorder));
}

#endif // DUNE_PDELAB_TEST_L2DIFFERENCE_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/test/make_pvd.sh <==
#!/bin/bash

prefix="$1"

# .pvd (output) file name
pvdFile="$prefix.pvd"

# File prefix, ending and number of files in your animation series
# Filename generation:  filename=$filePrefix$fileNumber$ending
# with filenumber=`printf $formating $i`
# e.g. filename=hairy-0045.vtu

suffix=.vtu
formatting="%d"

# pvd xml file header
echo  "<?xml version=\"1.0\"?>" > "$pvdFile"
echo  "<VTKFile type=\"Collection\" version=\"0.1\" byte_order=\"LittleEndian\">" >> "$pvdFile"
echo "<Collection>" >> "$pvdFile"

# Files list
i=0
while filename=`printf "%s.$formatting%s" "$prefix" "$i" "$suffix"`
      [ -e "$filename" ]
do echo "<DataSet timestep=\"$i \" part=\"001\" file=\"$filename\"/>" >> "$pvdFile"
   i=`expr $i + 1`
done

# pvd end
echo "</Collection>" >> "$pvdFile"
echo "</VTKFile>" >> "$pvdFile"


==> anc/xt-super/dune-pdelab/dune/pdelab/test/modes.pl <==
#/usr/bin/perl

my $max = 5e9;
my $binsize = 2.9966e+07/8;
my $sigma = $binsize;

my @freq;

for(my $n = 1; ; ++$n) {
    my $m;
    for($m = 1; ; ++$m) {
        my $p;
        for($p = 0; ; ++$p) {
            my $f = 3e8*sqrt($n**2+$m**2+$p**2)/2;
            last if $f > $max;
            push @freq, $f;
        }
        last if $p == 0;
    }
    last if $m == 1;
}

for(my $pos = $binsize / 2; $pos < $max; $pos += $binsize) {
    my $amp = 0;
    for my $freq (@freq) {
        $amp += exp(-($pos-$freq)**2/2/$sigma**2);
    }
    print "$pos\t$amp\n";
}


==> anc/xt-super/dune-pdelab/dune/pdelab/test/test-dg-amg.cc <==
#ifdef HAVE_CONFIG_H
#include <config.h>
#endif

#include <dune/pdelab/boilerplate/pdelab.hh>
#include <dune/istl/matrixmatrix.hh>
#include <dune/pdelab/localoperator/convectiondiffusionfem.hh>
#include <dune/pdelab/localoperator/convectiondiffusiondg.hh>
#include <dune/pdelab/localoperator/l2.hh>

#include <dune/pdelab/backend/istl.hh>

/** Parameter class for the stationary convection-diffusion equation of the following form:
 *
 * \f{align*}{
 *   \nabla\cdot(-A(x) \nabla u + b(x) u) + c(x)u &=& f \mbox{ in } \Omega,  \ \
 *                                              u &=& g \mbox{ on } \partial\Omega_D (Dirichlet)\ \
 *                (b(x,u) - A(x)\nabla u) \cdot n &=& j \mbox{ on } \partial\Omega_N (Flux)\ \
 *                        -(A(x)\nabla u) \cdot n &=& o \mbox{ on } \partial\Omega_O (Outflow)
 * \f}
 * Note:
 *  - This formulation is valid for velocity fields which are non-divergence free.
 *  - Outflow boundary conditions should only be set on the outflow boundary
 *
 * The template parameters are:
 *  - GV a model of a GridView
 *  - RF numeric type to represent results
 */

template<typename GV, typename RF>
class GenericEllipticProblem
{
  typedef Dune::PDELab::ConvectionDiffusionBoundaryConditions::Type BCType;

public:
  typedef Dune::PDELab::ConvectionDiffusionParameterTraits<GV,RF> Traits;

  //! tensor diffusion coefficient
  typename Traits::PermTensorType
  A (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
  {
    typename Traits::PermTensorType I;
    for (std::size_t i=0; i<Traits::dimDomain; i++)
      for (std::size_t j=0; j<Traits::dimDomain; j++)
        I[i][j] = (i==j) ? 1 : 0;
    return I;
  }

  //! velocity field
  typename Traits::RangeType
  b (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
  {
    typename Traits::RangeType v(0.0);
    return v;
  }

  //! sink term
  typename Traits::RangeFieldType
  c (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
  {
    return 0.0;
  }

  //! source term
  typename Traits::RangeFieldType
  f (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
  {
    return 0.0;
  }

  //! boundary condition type function
  /* return Dune::PDELab::ConvectionDiffusionBoundaryConditions::Dirichlet for Dirichlet boundary conditions
   * return Dune::PDELab::ConvectionDiffusionBoundaryConditions::Neumann for flux boundary conditions
   * return Dune::PDELab::ConvectionDiffusionBoundaryConditions::Outflow for outflow boundary conditions
   */
  BCType
  bctype (const typename Traits::IntersectionType& is, const typename Traits::IntersectionDomainType& x) const
  {
    return Dune::PDELab::ConvectionDiffusionBoundaryConditions::Dirichlet;
  }

  //! Dirichlet boundary condition value
  typename Traits::RangeFieldType
  g (const typename Traits::ElementType& e, const typename Traits::DomainType& xlocal) const
  {
    typename Traits::DomainType x = e.geometry().global(xlocal);
    return exp(-(x*x));
  }

  //! flux boundary condition
  typename Traits::RangeFieldType
  j (const typename Traits::IntersectionType& is, const typename Traits::IntersectionDomainType& x) const
  {
    return 0.0;
  }

  //! outflow boundary condition
  typename Traits::RangeFieldType
  o (const typename Traits::IntersectionType& is, const typename Traits::IntersectionDomainType& x) const
  {
    return 0.0;
  }
};

int main(int argc, char **argv)
{
  // initialize MPI, finalize is done automatically on exit
  Dune::MPIHelper::instance(argc,argv);

  // command line args
  int cells=16; if (argc>=2) sscanf(argv[1],"%d",&cells);
  int refinements=0; if (argc>=3) sscanf(argv[2],"%d",&refinements);

  Dune::Timer watch;

  // define parameters
  const unsigned int dim = 2;
  const unsigned int degree = 1;
  const Dune::GeometryType::BasicType elemtype = Dune::GeometryType::cube;
  const Dune::PDELab::MeshType meshtype = Dune::PDELab::MeshType::conforming;
  const Dune::SolverCategory::Category solvertype = Dune::SolverCategory::overlapping;
  typedef double NumberType;

  // make grid
  typedef Dune::YaspGrid<dim> GM;
  typedef Dune::PDELab::StructuredGrid<GM> Grid;
  Grid grid(elemtype,cells,1);
  grid->loadBalance();
  grid->refineOptions(false);
  grid->globalRefine(refinements);

  // make problem parameters
  typedef GenericEllipticProblem<GM::LeafGridView,NumberType> Problem;
  Problem problem;
  // make dummy constraints parameters, DG has no essential boundary conditions
  typedef Dune::PDELab::DirichletConstraintsParameters BCType;
  BCType bctype;

  // make DG finite element space
  typedef Dune::PDELab::DGQkSpace<GM,NumberType,degree,elemtype,solvertype> FS;
  FS fs(grid->leafGridView());
  fs.assembleConstraints(bctype);
  //std::cout << "number of constraints is " << fs.getCC().size() << std::endl;

  // assembler for finite elemenent problem
  typedef Dune::PDELab::ConvectionDiffusionDG<Problem,typename FS::FEM> LOP;
  LOP lop(problem,Dune::PDELab::ConvectionDiffusionDGMethod::SIPG,Dune::PDELab::ConvectionDiffusionDGWeights::weightsOn,2.0);
  typedef Dune::PDELab::GalerkinGlobalAssemblerNewBackend<FS,LOP,solvertype> ASSEMBLER;
  ASSEMBLER assembler(fs,lop,ASSEMBLER::MBE(5)); // 5 entries per row with cartesian mesh in 2D and blocked DG space

  // allocate solution vector
  typedef FS::DOF V;
  V x(fs.getGFS(),0.0);
  std::cout << "number of elements is " << Dune::PDELab::Backend::native(x).N() << std::endl;

  // use purely Neumann-zero boundary conditions
  // projected matrix from DG space has no essential boundary conditions
  typedef Dune::PDELab::NoDirichletConstraintsParameters CGBCType;
  CGBCType cgbctype;
  // CG space
  typedef Dune::PDELab::CGSpace<GM,NumberType,1,CGBCType,elemtype,meshtype,solvertype> CGFS;
  CGFS cgfs(*grid,cgbctype);
  cgfs.assembleConstraints(cgbctype);

  // need to set up my own grid operator that does not use P0Constraints
  typedef typename FS::GFS GFS;
  typedef typename FS::CC DGCC2;
  DGCC2 dgcc2; // empty: no constraints!
  typedef Dune::PDELab::istl::BCRSMatrixBackend<> MBE;
  typedef Dune::PDELab::GridOperator<GFS,GFS,LOP,MBE,NumberType,NumberType,NumberType,DGCC2,DGCC2> DGGO2;
  DGGO2 dggo2(fs.getGFS(),dgcc2,fs.getGFS(),dgcc2,lop,MBE(5));

  /////////////////// SEQUENTIAL
  // make linear solver and solve problem
  {
      typedef Dune::PDELab::ISTLBackend_SEQ_AMG_4_DG<ASSEMBLER::GO,CGFS::GFS,
                                                     Dune::PDELab::CG2DGProlongation,Dune::SeqSSOR,Dune::CGSolver> LS;
      LS ls(assembler.getGO(),cgfs.getGFS(),1000,3);
      // set parameters for AMG in CG-subspace
      Dune::Amg::Parameters params = ls.parameters();
      params.setCoarsenTarget(2000);
      params.setMaxLevel(20);
      params.setProlongationDampingFactor(1.8);
      params.setNoPreSmoothSteps(2);
      params.setNoPostSmoothSteps(2);
      params.setGamma(1);
      params.setAdditive(false);
      ls.setParameters(params);
      typedef Dune::PDELab::StationaryLinearProblemSolver<DGGO2,LS,V> SLP;
      SLP slp(dggo2,ls,x,1e-8);
      slp.setHangingNodeModifications(false);
      slp.apply();
  }

  /////////////////// OVERLAPPING
  // reset initial iterate
  x = 0.0;
  // make linear solver and solve problem
#if HAVE_MPI
  {
      typedef Dune::PDELab::ISTLBackend_OVLP_AMG_4_DG<ASSEMBLER::GO,FS::CC,CGFS::GFS,CGFS::CC,
                                                      Dune::PDELab::CG2DGProlongation,Dune::SeqSSOR,Dune::CGSolver> LS;
      LS ls(assembler.getGO(),fs.getCC(),cgfs.getGFS(),cgfs.getCC(),1000,3);
      // set parameters for AMG in CG-subspace
      Dune::Amg::Parameters params = ls.parameters();
      params.setCoarsenTarget(2000);
      params.setMaxLevel(20);
      params.setProlongationDampingFactor(1.8);
      params.setNoPreSmoothSteps(2);
      params.setNoPostSmoothSteps(2);
      params.setGamma(1);
      params.setAdditive(false);
      ls.setParameters(params);
      typedef Dune::PDELab::StationaryLinearProblemSolver<DGGO2,LS,V> SLP;
      SLP slp(dggo2,ls,x,1e-8);
      slp.setHangingNodeModifications(false);
      slp.apply();
  }
#endif // HAVE_MPI

  // done
  return 0;
}


==> anc/xt-super/dune-pdelab/dune/pdelab/test/test-transport-ccfv.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
/** \file
    \brief Test case for "convectiondiffusionccfv.hh". Solve linear transport problem with cell-centered finite volumes in stationary and instationary (explicit and implicit). Newton is being tested here only for the linear case.
*/
#ifdef HAVE_CONFIG_H
#include "config.h"
#endif
#include<math.h>
#include<iostream>
#include<vector>
#include<map>
#include<string>

#include<dune/common/parallel/mpihelper.hh>
#include<dune/common/exceptions.hh>
#include<dune/common/fvector.hh>
#include<dune/common/typetraits.hh>
#include<dune/common/timer.hh>
#include<dune/grid/io/file/vtk.hh>
#include<dune/grid/io/file/gmshreader.hh>
#include<dune/grid/yaspgrid.hh>
#include<dune/istl/bvector.hh>
#include<dune/istl/operators.hh>
#include<dune/istl/solvers.hh>
#include<dune/istl/preconditioners.hh>
#include<dune/istl/io.hh>
#include<dune/istl/superlu.hh>

#include<dune/pdelab/constraints/p0.hh>
#include<dune/pdelab/constraints/conforming.hh>
#include<dune/pdelab/constraints/common/constraints.hh>
#include<dune/pdelab/finiteelementmap/p0fem.hh>
#include<dune/pdelab/gridfunctionspace/gridfunctionspace.hh>
#include<dune/pdelab/gridfunctionspace/gridfunctionspaceutilities.hh>
#include<dune/pdelab/gridfunctionspace/genericdatahandle.hh>
#include<dune/pdelab/gridfunctionspace/interpolate.hh>
#include<dune/pdelab/common/function.hh>
#include<dune/pdelab/common/vtkexport.hh>
#include<dune/pdelab/gridoperator/gridoperator.hh>
#include<dune/pdelab/gridoperator/onestep.hh>
#include<dune/pdelab/backend/istl.hh>

#include<dune/pdelab/localoperator/convectiondiffusionccfv.hh>

#include<dune/pdelab/newton/newton.hh>
#include<dune/pdelab/stationary/linearproblem.hh>
#include<dune/pdelab/instationary/onestep.hh>


//==============================================================================
// Parameter class for the convection diffusion problem
//==============================================================================

//! base class for parameter class

template<typename GV, typename RF>
class TransportProblem //:
// public Dune::PDELab::TransportSpatialParameterInterface<Dune::PDELab::TransportParameterTraits<GV,RF>,
//                                                          TransportProblem<GV,RF> >
{

private:
  typedef Dune::PDELab::ConvectionDiffusionBoundaryConditions::Type BCType;
  RF time;

public:
  typedef Dune::PDELab::ConvectionDiffusionParameterTraits<GV,RF> Traits;
  //typedef Dune::PDELab::TransportParameterTraits<GV,RF> Traits;

  //! tensor permeability
  typename Traits::PermTensorType
  A (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
  {
    typename Traits::PermTensorType I;
    RF k = 1E-10;

    for (int i=0; i<GV::dimension; i++)
      for (int j=0; j<GV::dimension; j++)
        if (i==j)
          I[i][i] = k;
        else
          I[i][j] = 0.0;

    return I;
  }

  //! velocity field
  typename Traits::RangeType
  b (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
  {
    typename Traits::RangeType flux;
    flux[0] = 1.0;
    flux[1] = 0.5;
    return flux;
  }

  //! reaction term
  typename Traits::RangeFieldType
  c (const typename Traits::ElementType& e, const typename Traits::DomainType& ) const
  {
    return 1.0;
  }

  //! capacity term
  typename Traits::RangeFieldType
  d (const typename Traits::ElementType& e, const typename Traits::DomainType& ) const
  {
    return 1.0;
  }

  //! source term
  typename Traits::RangeFieldType
  f (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
  {
    return 0.0;
  }

  //! boundary condition type function
  BCType
  bctype (const typename Traits::IntersectionType& is, const typename Traits::IntersectionDomainType& x) const
  {
    typename Traits::DomainType xglobal = is.geometry().global(x);
    if (xglobal[0]<1E-6 || xglobal[1]<1E-6)
      return Dune::PDELab::ConvectionDiffusionBoundaryConditions::Dirichlet;
    else
      return Dune::PDELab::ConvectionDiffusionBoundaryConditions::Outflow;
  }


  //! Dirichlet boundary condition value
  typename Traits::RangeFieldType
  g (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
  {
    typename Traits::RangeType global = e.geometry().global(x);
    typename Traits::RangeFieldType k = std::abs( std::cos( 2.0 * time ) );
    if (global[0]>1E-12 && global[0]<1.0-1E-12 &&           // this is needed for parallel
        global[1]>1E-12 && global[1]<1.0-1E-12) return 0.0; // overlapping version !
    if (global[0]<1E-6 && global[1]>0.25 && global[1]<0.5+k*0.25)
      return k; // 1.0;
    else
      return 0.0;
  }

  //! Neumann boundary condition
  // Good: The dependence on u allows us to implement Robin type boundary conditions.
  // Bad: This interface cannot be used for mixed finite elements where the flux is the essential b.c.
  typename Traits::RangeFieldType
  j (const typename Traits::IntersectionType& is, const typename Traits::IntersectionDomainType& x) const
  {
    return 0.0;
  }

  //! outflow boundary function
  typename Traits::RangeFieldType
  o (const typename Traits::IntersectionType& is, const typename Traits::IntersectionDomainType& x) const
  {
    return 0.0;
  }

  //! set time for subsequent evaluation
  void setTime (RF t)
  {
    time = t;
  }
};


//===============================================================
// Some variants to solve the linear convection diffusion problem
//===============================================================

// example solving stationary transport problem
template<class GV>
void stationary (const GV& gv)
{
  // <<<1>>> Choose domain and range field type
  typedef typename GV::Grid::ctype Coord;
  typedef double Real;
  const int dim = GV::dimension;

  // <<<2>>> Make grid function space
  Dune::GeometryType gt;
  gt.makeCube(dim);
  typedef Dune::PDELab::P0LocalFiniteElementMap<Coord,Real,dim> FEM;
  FEM fem(gt); // works only for cubes
  typedef Dune::PDELab::P0ParallelConstraints CON;
  typedef Dune::PDELab::ISTLVectorBackend<> VBE;
  typedef Dune::PDELab::GridFunctionSpace<GV,FEM,CON,VBE> GFS;
  GFS gfs(gv,fem);

  // <<<2b>>> define problem parameters
  typedef TransportProblem<GV,Real> Param;

  Param param;
  Dune::PDELab::ConvectionDiffusionBoundaryConditionAdapter<Param> bctype(gv,param);
  typedef Dune::PDELab::ConvectionDiffusionDirichletExtensionAdapter<Param> G;
  G g(gv,param);

  // <<<3>>> Compute constrained space
  typedef typename GFS::template ConstraintsContainer<Real>::Type CC;
  CC cc;
  Dune::PDELab::constraints(bctype,gfs,cc);
  std::cout << "constrained dofs=" << cc.size()
            << " of " << gfs.globalSize() << std::endl;

  // <<<4>>> Make grid operator
  typedef Dune::PDELab::ConvectionDiffusionCCFV<Param> LOP;
  LOP lop(param);
  typedef Dune::PDELab::istl::BCRSMatrixBackend<> MBE;
  MBE mbe(5); // Maximal number of nonzeroes per row can be cross-checked by patternStatistics().
  typedef Dune::PDELab::GridOperator<GFS,GFS,LOP,MBE,Real,Real,Real,CC,CC> GO;
  GO go(gfs,cc,gfs,cc,lop,mbe);

  // <<<5>>> Compute affine shift
  typedef typename GO::Traits::Domain V;
  V x(gfs,0.0);
  Dune::PDELab::interpolate(g,gfs,x);
  Dune::PDELab::set_nonconstrained_dofs(cc,0.0,x);

  // <<<6>>> Make a linear solver
#if HAVE_SUPERLU
  typedef Dune::PDELab::ISTLBackend_SEQ_BCGS_AMG_SSOR<GO> LS;
  LS ls;
#else
  typedef Dune::PDELab::ISTLBackend_SEQ_BCGS_SSOR LS;
  LS ls(5000,true);
#endif

  // <<<7>>> solve nonlinear problem
  Dune::PDELab::Newton<GO,LS,V> newton(go,x,ls);
  newton.setReassembleThreshold(0.0);
  newton.setVerbosityLevel(2);
  newton.setReduction(0.9);
  newton.setMinLinearReduction(1e-9);
  newton.apply();

  // <<<8>>> graphical output
  typedef Dune::PDELab::DiscreteGridFunction<GFS,V> DGF;
  DGF xdgf(gfs,x);
  Dune::VTKWriter<GV> vtkwriter(gv,Dune::VTK::conforming);
  vtkwriter.addCellData(std::make_shared<Dune::PDELab::VTKGridFunctionAdapter<DGF> >(xdgf,"solution"));
  vtkwriter.write("test_transport_ccfv_stationary",Dune::VTK::appendedraw);

}


// example using implicit time-stepping
template<class GV>
void implicit_scheme (const GV& gv, double Tend, double timestep)
{
  // <<<1>>> Choose domain and range field type
  typedef typename GV::Grid::ctype Coord;
  typedef double Real;
  const int dim = GV::dimension;

  // <<<2>>> Make grid function space
  Dune::GeometryType gt;
  gt.makeCube(dim);
  typedef Dune::PDELab::P0LocalFiniteElementMap<Coord,Real,dim> FEM;
  FEM fem(gt); // works only for cubes
  typedef Dune::PDELab::P0ParallelConstraints CON;
  typedef Dune::PDELab::ISTLVectorBackend<> VBE;
  typedef Dune::PDELab::GridFunctionSpace<GV,FEM,CON,VBE> GFS;
  GFS gfs(gv,fem);

  // <<<2b>>> define problem parameters
  typedef TransportProblem<GV,Real> Param;
  Param param;
  Dune::PDELab::ConvectionDiffusionBoundaryConditionAdapter<Param> bctype(gv,param);
  typedef Dune::PDELab::ConvectionDiffusionDirichletExtensionAdapter<Param> G;
  G g(gv,param);

  // <<<3>>> Compute constrained space
  typedef typename GFS::template ConstraintsContainer<Real>::Type CC;
  CC cc;

  Dune::PDELab::constraints(bctype,gfs,cc);
  std::cout << "constrained dofs=" << cc.size()
            << " of " << gfs.globalSize() << std::endl;

  // <<<4>>> Make grid operator
  typedef Dune::PDELab::ConvectionDiffusionCCFV<Param> LOP;
  LOP lop(param);
  typedef Dune::PDELab::ConvectionDiffusionCCFVTemporalOperator<Param> SLOP;
  SLOP slop(param);
  typedef Dune::PDELab::istl::BCRSMatrixBackend<> MBE;
  MBE mbe(5); // number of nonzero entries per row can be cross-checked by patternStatistics().
  Dune::PDELab::FractionalStepParameter<Real> method;
  typedef Dune::PDELab::GridOperator<GFS,GFS,LOP,MBE,Real,Real,Real,CC,CC> GO0;
  GO0 go0(gfs,cc,gfs,cc,lop,mbe);
  typedef Dune::PDELab::GridOperator<GFS,GFS,SLOP,MBE,Real,Real,Real,CC,CC> GO1;
  GO1 go1(gfs,cc,gfs,cc,slop,mbe);
  typedef Dune::PDELab::OneStepGridOperator<GO0,GO1> IGO;
  IGO igo(go0,go1);

  // <<<5>>> Compute affine shift
  typedef typename IGO::Traits::Domain V;
  V x(gfs,0.0);
  Dune::PDELab::interpolate(g,gfs,x);
  Dune::PDELab::set_nonconstrained_dofs(cc,0.0,x);

  // <<<6>>> Make a linear solver
  typedef Dune::PDELab::ISTLBackend_OVLP_BCGS_SSORk<GFS,CC> LS;
  LS ls(gfs,cc,5000,1,1);

  // <<<7>>> make Newton for time-dependent problem
  typedef Dune::PDELab::Newton<IGO,LS,V> PDESOLVER;
  PDESOLVER tnewton(igo,ls);
  tnewton.setReassembleThreshold(0.0);
  tnewton.setVerbosityLevel(0);
  tnewton.setReduction(0.9);
  tnewton.setMinLinearReduction(1e-7);

  // <<<8>>> time-stepper
  Dune::PDELab::OneStepMethod<Real,IGO,PDESOLVER,V,V> osm(method,igo,tnewton);
  osm.setVerbosityLevel(2);

  // <<<9>>> initial value and initial value for first time step with b.c. set
  V xold(gfs,0.0);
  xold = 0.0;

  // <<<10>>> graphics for initial guess
  typedef Dune::PDELab::DiscreteGridFunction<GFS,V> DGF;
  DGF xdgf(gfs,xold);
  Dune::VTKSequenceWriter<GV> vtkwriter(gv,"test_transport_ccfv_implicit_fs","vtk","");
  vtkwriter.addCellData(std::make_shared<Dune::PDELab::VTKGridFunctionAdapter<DGF> >(xdgf,"solution"));
  vtkwriter.write(0.0,Dune::VTK::appendedraw);


  // <<<11>>> time loop
  Real time = 0.0;
  Real dt = timestep;
  x = 0;
  while (time < Tend)
    {
      // do time step
      osm.apply(time,dt,xold,x);

      // graphics
      xold = x;
      time += dt;
      vtkwriter.write(time,Dune::VTK::appendedraw);

    }
}


// example using explicit time-stepping
template<class GV>
void explicit_scheme (const GV& gv, double Tend, double timestep)
{
  // <<<1>>> Choose domain and range field type
  typedef typename GV::Grid::ctype Coord;
  typedef double Real;
  const int dim = GV::dimension;

  // <<<2>>> Make grid function space
  Dune::GeometryType gt;
  gt.makeCube(dim);
  typedef Dune::PDELab::P0LocalFiniteElementMap<Coord,Real,dim> FEM;
  FEM fem(gt); // works only for cubes
  typedef Dune::PDELab::P0ParallelConstraints CON;
  typedef Dune::PDELab::ISTLVectorBackend<> VBE;
  typedef Dune::PDELab::GridFunctionSpace<GV,FEM,CON,VBE> GFS;
  GFS gfs(gv,fem);

  // <<<2b>>> define problem parameters
  typedef TransportProblem<GV,Real> Param;
  Param param;
  Dune::PDELab::ConvectionDiffusionBoundaryConditionAdapter<Param> bctype(gv,param);
  typedef Dune::PDELab::ConvectionDiffusionDirichletExtensionAdapter<Param> G;
  G g(gv,param);

  // <<<3>>> Compute constrained space
  typedef typename GFS::template ConstraintsContainer<Real>::Type CC;
  CC cc;
  Dune::PDELab::constraints(bctype,gfs,cc);
  std::cout << "constrained dofs=" << cc.size()
            << " of " << gfs.globalSize() << std::endl;


  // <<<5>>> Make grid operator space
  typedef Dune::PDELab::ConvectionDiffusionCCFV<Param> LOP;
  LOP lop(param);
  typedef Dune::PDELab::ConvectionDiffusionCCFVTemporalOperator<Param> SLOP;
  SLOP slop(param);
  typedef Dune::PDELab::istl::BCRSMatrixBackend<> MBE;
  MBE mbe(5); // number of nonzero entries per row can be cross-checked by patternStatistics().
  typedef Dune::PDELab::GridOperator<GFS,GFS,LOP,MBE,Real,Real,Real,CC,CC> GO0;
  GO0 go0(gfs,cc,gfs,cc,lop,mbe);
  Dune::PDELab::ExplicitEulerParameter<Real> method;
  typedef Dune::PDELab::GridOperator<GFS,GFS,SLOP,MBE,Real,Real,Real,CC,CC> GO1;
  GO1 go1(gfs,cc,gfs,cc,slop,mbe);
  typedef Dune::PDELab::OneStepGridOperator<GO0,GO1,false> IGO;
  IGO igo(go0,go1);
  igo.setMethod(method);

  // <<<4>>> Compute affine shift
  typedef typename IGO::Traits::Domain V;
  V x(gfs,0.0);
  Dune::PDELab::interpolate(g,gfs,x);
  Dune::PDELab::set_nonconstrained_dofs(cc,0.0,x);

  // <<<6>>> Make a linear solver backend
  typedef Dune::PDELab::ISTLBackend_OVLP_ExplicitDiagonal<GFS> LS;
  LS ls(gfs);

  // <<<8>>> time-stepper
  typedef Dune::PDELab::CFLTimeController<Real,IGO> TC;
  TC tc(0.999,igo);
  Dune::PDELab::ExplicitOneStepMethod<Real,IGO,LS,V,V,TC> osm(method,igo,ls,tc);
  osm.setVerbosityLevel(2);

  // <<<9>>> initial value and initial value for first time step with b.c. set
  V xold(gfs,0.0);
  xold = 0.0;

  // <<<10>>> graphics for initial guess
  typedef Dune::PDELab::DiscreteGridFunction<GFS,V> DGF;
  DGF xdgf(gfs,xold);
  Dune::VTKSequenceWriter<GV> vtkwriter(gv,"test_transport_ccfv_explicit_euler","vtk","");
  vtkwriter.addCellData(std::make_shared<Dune::PDELab::VTKGridFunctionAdapter<DGF> >(xdgf,"solution"));
  vtkwriter.write(0.0,Dune::VTK::appendedraw);


  // <<<11>>> time loop
  Real time = 0.0;
  Real dt = timestep;
  x = 0;
  while (time < Tend)
    {
      // do time step
      dt = osm.apply(time,dt,xold,x);

      // graphics
      xold = x;
      time += dt;
      vtkwriter.write(time,Dune::VTK::appendedraw);

    }
}

//===============================================================
// Main program with grid setup
//===============================================================

int main(int argc, char** argv)
{
  try{
    //Maybe initialize Mpi
    Dune::MPIHelper& helper = Dune::MPIHelper::instance(argc, argv);
    if(Dune::MPIHelper::isFake)
      std::cout<< "This is a sequential program." << std::endl;
    else {
      if(helper.rank()==0)
        std::cout << "parallel run on " << helper.size() << " process(es)" << std::endl;
    }

    double Tend;
    double timestep;
    int n;
    int o;
    int choice;

    if (argc==1){
      Tend = 4.8;
      timestep = 0.06;
      n = 64;           // number of cells at one boundary = 64
      o = 1;            // overlap = 1
      choice = 2;       // Implicit Euler
    }
    else if( argc == 6 ){
      sscanf(argv[1],"%lg",&Tend);
      sscanf(argv[2],"%lg",&timestep);
      sscanf(argv[3],"%d",&n);
      sscanf(argv[4],"%d",&o);
      sscanf(argv[5],"%d",&choice);
    }
    else {
      if(helper.rank()==0){
        std::cout << "usage: " << std::endl;
        std::cout << "./test-transport-ccfv <end time> <time step> <elements on a side> <overlap> <method>" << std::endl;
        std::cout << "  <method> = <1|2|3>, 1=stationary, 2=implicit, 3=explicit " << std::endl;
        std::cout << std::endl;
        std::cout << "examples: " << std::endl;
        std::cout << "mpirun -np 4 ./test-transport-ccfv 6.0 1.0 64 1 1" << std::endl;
        std::cout << "mpirun -np 4 ./test-transport-ccfv 6.0 0.06 64 1 2" << std::endl;
        std::cout << "mpirun -np 4 ./test-transport-ccfv 6.0 0.0006 64 1 3" << std::endl;
        std::cout << std::endl;
      }
      return 1;
    }


    // parallel overlapping version
    if (true) {
      const int dim = 2;
      Dune::FieldVector<double,dim> L(1.0);
      Dune::array<int,dim> N(Dune::fill_array<int,dim>(n));
      std::bitset<dim> periodic(false);
      int overlap=o;
      Dune::YaspGrid<dim> grid(L,N,periodic,overlap,helper.getCommunicator());
      typedef Dune::YaspGrid<dim>::LeafGridView GV;
      GV gv = grid.leafGridView();

      if( choice==1 ){
        std::cout << "\n stationary" << std::endl;
        stationary(gv);
      }

      if( choice==2 ){
        std::cout << "\n implicit_scheme" << std::endl;
        implicit_scheme(gv,Tend,timestep);
      }

      if( choice==3 ){
        std::cout << "\n explicit_scheme" << std::endl;
        explicit_scheme(gv,Tend,timestep);
      }
    }

  }
  catch (Dune::Exception &e){
    std::cerr << "Dune reported error: " << e << std::endl;
    return 1;
  }
  catch (std::exception &e){
    std::cerr << "STL error: " << e.what() << std::endl;
    return 1;
  }
  catch (...){
    std::cerr << "Unknown exception thrown!" << std::endl;
    return 1;
  }
}


==> anc/xt-super/dune-pdelab/dune/pdelab/test/testadaptivity-adaptivity.hh <==
template<class Grid, class GV>
void adaptivity (Grid& grid, const GV& gv, int startLevel, int maxLevel)
{
  using Dune::PDELab::Backend::native;

  // <<<1>>> Choose domain and range field type
  typedef typename GV::Grid::ctype Coord;
  typedef double Real;
  const int dim = GV::dimension;

  // <<<2>>> Make grid function space
  typedef Dune::PDELab::PkLocalFiniteElementMap<GV,Coord,Real,1> FEM;
  FEM fem(gv);
  typedef Dune::PDELab::ConformingDirichletConstraints CON;     // constraints class
  typedef Dune::PDELab::ISTLVectorBackend<> VBE;
  typedef Dune::PDELab::GridFunctionSpace<GV,FEM,CON,VBE> GFS;
  GFS gfs(gv,fem);
  gfs.name("solution");

  // <<<3>>> assemble constraints on this space
  BCTypeParam bctype; // boundary condition type
  typedef typename GFS::template ConstraintsContainer<Real>::Type CC;
  CC cc;
  Dune::PDELab::constraints( bctype, gfs, cc );               // assemble constraints

  // <<<4>>> make DOF vector
  typedef typename Dune::PDELab::BackendVectorSelector<GFS,Real>::Type U;
  U u(gfs,0.0);
  typedef BCExtension<GV,Real> G;                        // boundary value + extension
  G g(gv);
  Dune::PDELab::interpolate(g,gfs,u);                    // interpolate coefficient vector

  for (int i = 0; i <= maxLevel - startLevel; i++)
  {
    std::stringstream s;
    s << i;
    std::string iter;
    s >> iter;
    std::cout << "Iteration: " << iter << "\thighest level in grid: " << grid.maxLevel() << std::endl;
    std::cout << "constrained dofs=" << cc.size()
            << " of " << gfs.globalSize() << std::endl;

    //  Make grid operator
    typedef Example02LocalOperator<BCTypeParam> LOP;       // operator including boundary
    LOP lop(bctype);
    typedef Dune::PDELab::istl::BCRSMatrixBackend<> MBE;
    MBE mbe(7);
    typedef Dune::PDELab::GridOperator<GFS,GFS,LOP,MBE,Real,Real,Real,CC,CC> GO;
    GO go(gfs,cc,gfs,cc,lop,mbe);

    // Select a linear solver backend
    typedef Dune::PDELab::ISTLBackend_SEQ_CG_SSOR LS;
    LS ls(5000,true);

    // Select linear problem solver
    typedef Dune::PDELab::StationaryLinearProblemSolver<GO,LS,U> SLP;
    SLP slp(go,ls,u,1e-10);

    // Preparation: Define types for the computation of the error estimate eta.
    typedef Dune::PDELab::P0LocalFiniteElementMap<Coord,Real,dim> P0FEM;
    P0FEM p0fem(Dune::GeometryType(Dune::GeometryType::simplex,dim));
    typedef Dune::PDELab::GridFunctionSpace<GV,P0FEM,Dune::PDELab::NoConstraints,VBE> P0GFS;
    typedef Dune::PDELab::ExampleErrorEstimator ESTLOP;
    typedef Dune::PDELab::EmptyTransformation NoTrafo;
    typedef typename Dune::PDELab::BackendVectorSelector<P0GFS,Real>::Type U0;

    // <<<8>>> Solve linear problem.
    slp.apply();

    // <<<9>>> graphical output
    Dune::VTKWriter<GV> vtkwriter(gv,Dune::VTK::conforming);
    Dune::PDELab::addSolutionToVTKWriter(vtkwriter,gfs,u);
    vtkwriter.write("testadaptivity_"+iter,Dune::VTK::appendedraw);

    // <<<10>>> compute estimated error eta
    P0GFS p0gfs(gv,p0fem);
    ESTLOP estlop;
    typedef Dune::PDELab::GridOperator<GFS,P0GFS,ESTLOP,MBE,Real,Real,Real,NoTrafo,NoTrafo> ESTGO;
    ESTGO estgo(gfs,p0gfs,estlop,mbe);
    U0 eta(p0gfs,0.0);
    estgo.residual(u,eta);

    for (unsigned int i=0; i<eta.flatsize(); i++)
      native(eta)[i] = sqrt(native(eta)[i]); // eta contains squares

    // Use eta to refine the grid following two different strategies based
    // (1) element fraction
    // (2) error fraction

    double alpha(0.4);       // refinement fraction
    double eta_alpha(0);     // refinement threshold
    double beta(0.0);        // coarsening fraction
    double eta_beta(0);      // coarsening threshold
    int verbose = 0;

    // <<<10>>> Adapt the grid locally...
    // with strategy 1:
    Dune::PDELab::element_fraction( eta, alpha, beta, eta_alpha, eta_beta, verbose );
    // or, alternatively, with strategy 2:
    //Dune::PDELab::error_fraction( eta, alpha, beta, eta_alpha, eta_beta, verbose );

    Dune::PDELab::mark_grid( grid, eta, eta_alpha, 0.0 ,0 , 100, verbose);
    Dune::PDELab::adapt_grid( grid, gfs, u, 2 );

    Dune::PDELab::constraints(bctype,gfs,cc);
    Dune::PDELab::interpolate(g,gfs,u); // this will overwrite the solution !
  }
}


==> anc/xt-super/dune-pdelab/dune/pdelab/test/testadaptivity-bcextension.hh <==
/** \brief A function that defines Dirichlet boundary conditions AND
    its extension to the interior */
template<typename GV, typename RF>
class BCExtension
  : public Dune::PDELab::GridFunctionBase<Dune::PDELab::
           GridFunctionTraits<GV,RF,1,Dune::FieldVector<RF,1> >, BCExtension<GV,RF> > {
  GV gv;
public:
  typedef Dune::PDELab::GridFunctionTraits<GV,RF,1,Dune::FieldVector<RF,1> > Traits;

  //! construct from grid view
  BCExtension (const GV& gv_) : gv(gv_) {}

  //! evaluate extended function on element
  inline void evaluate (const typename Traits::ElementType& e,
                        const typename Traits::DomainType& xlocal,
                        typename Traits::RangeType& y) const
  {
    const int dim = Traits::GridViewType::Grid::dimension;
    typedef typename Traits::GridViewType::Grid::ctype ctype;
    Dune::FieldVector<ctype,dim> x = e.geometry().global(xlocal);
    if (x[0]<1E-6 && x[1]>0.25 && x[1]<0.5) y = 1.0; else y = 0.0;
    return;
  }

  //! get a reference to the grid view
  inline const GV& getGridView () {return gv;}
};


==> anc/xt-super/dune-pdelab/dune/pdelab/test/testadaptivity-bctype.hh <==
#include<dune/common/fvector.hh>

#include<dune/pdelab/common/function.hh>
#include<dune/pdelab/constraints/common/constraintsparameters.hh>

//! \brief Parameter class selecting boundary conditions
class BCTypeParam
  : public Dune::PDELab::DirichletConstraintsParameters
{
public:
  //! Test whether boundary is Dirichlet-constrained
  template<typename I>
  bool isDirichlet(const I & intersection,
                   const Dune::FieldVector<typename I::ctype, I::dimension-1> & coord
                   ) const
  {
    Dune::FieldVector<typename I::ctype, I::dimension>
      xg = intersection.geometry().global( coord );

    if( xg[0]>1.0-1E-6 )
      return false; // no Dirichlet b.c. on the eastern boundary

    return true;  // Dirichlet b.c. on all other boundaries
  }

};


==> anc/xt-super/dune-pdelab/dune/pdelab/test/testadaptivity-error-indicator.hh <==
namespace Dune {
  namespace PDELab {

    /** a local operator for residual-based error estimation
     *
     * A call to residual() of a grid operator space will assemble
     * the quantity \eta_T^2 for each cell. Note that the squares
     * of the cell indicator \eta_T is stored. To compute the global
     * error estimate sum up all values and take the square root.
     *
     * Assumptions and limitations:
     * - Assumes that LFSU is P_k/Q_k finite element space
     *   and LFSV is a P_0 finite element space (one value per cell).
     *   However, the second order derivatives are ignored!
     * - Convection/reaction terms are ignored
     *
     */
    class ExampleErrorEstimator
      : public Dune::PDELab::LocalOperatorDefaultFlags
    {

    public:
      // pattern assembly flags
      enum { doPatternVolume = false };
      enum { doPatternSkeleton = false };

      // residual assembly flags
      enum { doAlphaSkeleton  = true };

      // skeleton integral depending on test and ansatz functions
      // each face is only visited ONCE!
      template<typename IG,
               typename LFSU,
               typename X,
               typename LFSV,
               typename R>
      void alpha_skeleton (const IG& ig,
                           const LFSU& lfsu_s, const X& x_s, const LFSV& lfsv_s,
                           const LFSU& lfsu_n, const X& x_n, const LFSV& lfsv_n,
                           R& r_s, R& r_n) const
      {
        // domain and range field type
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::DomainFieldType DF;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::RangeFieldType RF;
        typedef typename LFSU::Traits::FiniteElementType::
          Traits::LocalBasisType::Traits::JacobianType JacobianType;
        typedef typename LFSU::Traits::SizeType size_type;

        // dimensions
        const int dim = IG::dimension;

        // make copy of inside and outside w.r.t. the intersection
        auto inside_cell = ig.inside();
        auto outside_cell = ig.outside();

        // select quadrature rule
        const int intorder = 2*lfsu_s.finiteElement().localBasis().order();
        Dune::GeometryType gtface = ig.geometryInInside().type();
        const Dune::QuadratureRule<DF,dim-1>& rule = Dune::QuadratureRules<DF,dim-1>::rule(gtface,intorder);

        // tensor times normal
        const Dune::FieldVector<DF,dim> n_F = ig.centerUnitOuterNormal();

        // loop over quadrature points and integrate normal flux
        RF sum(0.0);
        for (const auto& ip : rule)
          {
            // position of quadrature point in local coordinates of elements
            Dune::FieldVector<DF,dim> iplocal_s = ig.geometryInInside().global(ip.position());
            Dune::FieldVector<DF,dim> iplocal_n = ig.geometryInOutside().global(ip.position());

            // evaluate gradient of basis functions
            std::vector<JacobianType> gradphi_s(lfsu_s.size());
            lfsu_s.finiteElement().localBasis().evaluateJacobian(iplocal_s,gradphi_s);
            std::vector<JacobianType> gradphi_n(lfsu_n.size());
            lfsu_n.finiteElement().localBasis().evaluateJacobian(iplocal_n,gradphi_n);

            // transform gradients of shape functions to real element
            Dune::FieldMatrix<DF,dim,dim> jac = inside_cell.geometry().jacobianInverseTransposed(iplocal_s);
            std::vector<Dune::FieldVector<RF,dim> > tgradphi_s(lfsu_s.size());
            for (size_type i=0; i<lfsu_s.size(); i++) jac.mv(gradphi_s[i][0],tgradphi_s[i]);
            jac = outside_cell.geometry().jacobianInverseTransposed(iplocal_n);
            std::vector<Dune::FieldVector<RF,dim> > tgradphi_n(lfsu_n.size());
            for (size_type i=0; i<lfsu_n.size(); i++) jac.mv(gradphi_n[i][0],tgradphi_n[i]);

            // compute gradient of u
            Dune::FieldVector<RF,dim> gradu_s(0.0);
            for (size_type i=0; i<lfsu_s.size(); i++)
              gradu_s.axpy(x_s(lfsu_s,i),tgradphi_s[i]);
            Dune::FieldVector<RF,dim> gradu_n(0.0);
            for (size_type i=0; i<lfsu_n.size(); i++)
              gradu_n.axpy(x_n(lfsu_n,i),tgradphi_n[i]);

            // integrate
            RF factor = ip.weight() * ig.geometry().integrationElement(ip.position());
            RF jump = (n_F*gradu_s)-(n_F*gradu_n);
            sum += 0.25*jump*jump*factor;
          }

        // accumulate indicator
        DF h_T = std::max( diameter(inside_cell.geometry()),
                           diameter(outside_cell.geometry()) );

        r_s.accumulate(lfsv_s,0,h_T*sum);
        r_n.accumulate(lfsv_n,0,h_T*sum);
      }

    private:

      template<class GEO>
      typename GEO::ctype diameter (const GEO& geo) const
      {
        typedef typename GEO::ctype DF;
        DF hmax = -1.0E00;
        const int dim = GEO::coorddimension;
        for (int i=0; i<geo.corners(); i++)
          {
            Dune::FieldVector<DF,dim> xi = geo.corner(i);
            for (int j=i+1; j<geo.corners(); j++)
              {
                Dune::FieldVector<DF,dim> xj = geo.corner(j);
                xj -= xi;
                hmax = std::max(hmax,xj.two_norm());
              }
          }
        return hmax;
      }

    };

  }
}


==> anc/xt-super/dune-pdelab/dune/pdelab/test/testadaptivity-operator.hh <==
#include<dune/geometry/quadraturerules.hh>
#include<dune/geometry/referenceelements.hh>

#include<dune/pdelab/localoperator/defaultimp.hh>
#include<dune/pdelab/localoperator/flags.hh>
#include<dune/pdelab/localoperator/pattern.hh>

/** a local operator for solving the equation
 *
 *   - \Delta u + a*u = f   in \Omega
 *                  u = g   on \Gamma_D\subseteq\partial\Omega
 *  -\nabla u \cdot n = j   on \Gamma_N = \partial\Omega\setminus\Gamma_D
 *
 * with conforming finite elements on all types of grids in any dimension
 *
 * \tparam BCType parameter class indicating the type of boundary condition
 */
template<class BCType>
class Example02LocalOperator :
  public Dune::PDELab::NumericalJacobianApplyVolume<Example02LocalOperator<BCType> >,
  public Dune::PDELab::NumericalJacobianVolume<Example02LocalOperator<BCType> >,
  public Dune::PDELab::NumericalJacobianApplyBoundary<Example02LocalOperator<BCType> >,
  public Dune::PDELab::NumericalJacobianBoundary<Example02LocalOperator<BCType> >,
  public Dune::PDELab::FullVolumePattern,
  public Dune::PDELab::LocalOperatorDefaultFlags
{
public:
  // pattern assembly flags
  enum { doPatternVolume = true };

  // residual assembly flags
  enum { doAlphaVolume = true };
  enum { doAlphaBoundary = true };                                // assemble boundary

  Example02LocalOperator(const BCType& bctype_, // boundary cond.type
                         unsigned int intorder_=2) :
    bctype( bctype_ ), intorder( intorder_ )
  {}

  // volume integral depending on test and ansatz functions
  template<typename EG, typename LFSU, typename X, typename LFSV, typename R>
  void alpha_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv, R& r) const
  {
    // assume Galerkin: lfsu == lfsv
    // This yields more efficient code since the local functionspace only
    // needs to be evaluated once, but would be incorrect for a finite volume
    // method

    // dimensions
    const int dim = EG::Geometry::mydimension;
    const int coorddim = EG::Geometry::coorddimension;

    // extract some types
    typedef typename LFSU::Traits::FiniteElementType::
      Traits::LocalBasisType::Traits::DomainFieldType DF;
    typedef typename LFSU::Traits::FiniteElementType::
      Traits::LocalBasisType::Traits::RangeFieldType RF;
    typedef typename LFSU::Traits::FiniteElementType::
      Traits::LocalBasisType::Traits::JacobianType Jacobian;
    typedef typename LFSU::Traits::FiniteElementType::
      Traits::LocalBasisType::Traits::RangeType Range;
    typedef Dune::FieldVector<RF,coorddim> Gradient;
    typedef typename LFSU::Traits::SizeType size_type;

    // select quadrature rule
    Dune::GeometryType gt = eg.geometry().type();
    const Dune::QuadratureRule<DF,dim>&
      rule = Dune::QuadratureRules<DF,dim>::rule(gt,intorder);

    // loop over quadrature points
    for (typename Dune::QuadratureRule<DF,dim>::const_iterator
           it=rule.begin(); it!=rule.end(); ++it)
      {
        // evaluate basis functions on reference element
        std::vector<Range> phi(lfsu.size());
        lfsu.finiteElement().localBasis().evaluateFunction(it->position(),phi);

        // compute u at integration point
        RF u=0.0;
        for (size_type i=0; i<lfsu.size(); ++i)
          u += x(lfsu,i)*phi[i];

        // evaluate gradient of basis functions on reference element
        std::vector<Jacobian> js(lfsu.size());
        lfsu.finiteElement().localBasis().evaluateJacobian(it->position(),js);

        // transform gradients from reference element to real element
        const typename EG::Geometry::JacobianInverseTransposed
          jac = eg.geometry().jacobianInverseTransposed(it->position());
        std::vector<Gradient> gradphi(lfsu.size());
        for (size_type i=0; i<lfsu.size(); i++)
          jac.mv(js[i][0],gradphi[i]);

        // compute gradient of u
        Gradient gradu(0.0);
        for (size_type i=0; i<lfsu.size(); ++i)
          gradu.axpy(x(lfsu,i),gradphi[i]);

        // evaluate parameters;
        // Dune::FieldVector<RF,dim>
        //   globalpos = eg.geometry().global(it->position());
        RF f = 0;
        RF a = 0;

        // integrate grad u * grad phi_i + a*u*phi_i - f phi_i
        RF factor = it->weight()*eg.geometry().integrationElement(it->position());
        for (size_type i=0; i<lfsu.size(); ++i)
          r.accumulate(lfsu, i, (gradu*gradphi[i] + a*u*phi[i] - f*phi[i]) * factor);
      }
  }

  // boundary integral
  template<typename IG, typename LFSU, typename X, typename LFSV, typename R>
  void alpha_boundary (const IG& ig, const LFSU& lfsu_s, const X& x_s,
                       const LFSV& lfsv_s, R& r_s) const
  {
    // assume Galerkin: lfsu_s == lfsv_s
    // This yields more efficient code since the local functionspace only
    // needs to be evaluated once, but would be incorrect for a finite volume
    // method

    // some types
    typedef typename LFSU::Traits::FiniteElementType::
      Traits::LocalBasisType::Traits::DomainFieldType DF;
    typedef typename LFSU::Traits::FiniteElementType::
      Traits::LocalBasisType::Traits::RangeFieldType RF;
    typedef typename LFSU::Traits::FiniteElementType::
      Traits::LocalBasisType::Traits::RangeType Range;
    typedef typename LFSU::Traits::SizeType size_type;

    // dimensions
    const int dim = IG::dimension;

    // select quadrature rule for face
    Dune::GeometryType gtface = ig.geometryInInside().type();
    const Dune::QuadratureRule<DF,dim-1>&
      rule = Dune::QuadratureRules<DF,dim-1>::rule(gtface,intorder);

    // loop over quadrature points and integrate normal flux
    for (typename Dune::QuadratureRule<DF,dim-1>::const_iterator it=rule.begin();
         it!=rule.end(); ++it)
      {
        // skip rest if we are on Dirichlet boundary
        if ( bctype.isDirichlet( ig, it->position() ) )
          continue;

        // position of quadrature point in local coordinates of element
        Dune::FieldVector<DF,dim> local = ig.geometryInInside().global(it->position());

        // evaluate basis functions at integration point
        std::vector<Range> phi(lfsu_s.size());
        lfsu_s.finiteElement().localBasis().evaluateFunction(local,phi);

        // evaluate u (e.g. flux may depend on u)
        RF u=0.0;
        for (size_type i=0; i<lfsu_s.size(); ++i)
          u += x_s(lfsu_s,i)*phi[i];

        // evaluate flux boundary condition
        Dune::FieldVector<RF,dim>
          globalpos = ig.geometry().global(it->position());
        RF j;
        if (globalpos[1]<0.5)
          j = 1.0;
        else
          j = -1.0; // some outflow

        // integrate j
        RF factor = it->weight()*ig.geometry().integrationElement(it->position());
        for (size_type i=0; i<lfsu_s.size(); ++i)
          r_s.accumulate(lfsu_s,i,j*phi[i]*factor);
      }
  }

private:
  const BCType& bctype;
  unsigned int intorder;
};


==> anc/xt-super/dune-pdelab/dune/pdelab/test/testadaptivity.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
/** \file

    \brief Solve elliptic problem with adaptive conforming finite element method
*/
#ifdef HAVE_CONFIG_H
#include "config.h"
#endif
#include<math.h>
#include<iostream>
#include<vector>
#include<map>
#include<string>

#include<dune/common/parallel/mpihelper.hh>
#include<dune/common/exceptions.hh>
#include<dune/common/fvector.hh>
#include<dune/common/typetraits.hh>
#include<dune/common/timer.hh>
#include<dune/grid/io/file/vtk/subsamplingvtkwriter.hh>
#include<dune/grid/io/file/gmshreader.hh>
#include<dune/grid/yaspgrid.hh>
#include<dune/grid/uggrid.hh>
#include<dune/grid/utility/structuredgridfactory.hh>
#include<dune/istl/bvector.hh>
#include<dune/istl/operators.hh>
#include<dune/istl/solvers.hh>
#include<dune/istl/preconditioners.hh>
#include<dune/istl/io.hh>
#include<dune/istl/superlu.hh>

#include<dune/pdelab/common/function.hh>
#include<dune/pdelab/common/vtkexport.hh>
#include<dune/pdelab/finiteelementmap/p0fem.hh>
#include<dune/pdelab/finiteelementmap/pkfem.hh>
#include<dune/pdelab/constraints/common/constraints.hh>
#include<dune/pdelab/constraints/conforming.hh>
#include<dune/pdelab/gridfunctionspace/gridfunctionspace.hh>
#include<dune/pdelab/gridfunctionspace/gridfunctionspaceutilities.hh>
#include<dune/pdelab/gridfunctionspace/genericdatahandle.hh>
#include<dune/pdelab/gridfunctionspace/interpolate.hh>
#include<dune/pdelab/gridfunctionspace/vtk.hh>
#include<dune/pdelab/gridoperator/gridoperator.hh>
#include<dune/pdelab/backend/istl.hh>
#include<dune/pdelab/stationary/linearproblem.hh>

#include<dune/pdelab/adaptivity/adaptivity.hh>

#include<dune/pdelab/test/testadaptivity-bctype.hh>
#include<dune/pdelab/test/testadaptivity-bcextension.hh>
#include<dune/pdelab/test/testadaptivity-operator.hh>
#include<dune/pdelab/test/testadaptivity-error-indicator.hh>
#include<dune/pdelab/test/testadaptivity-adaptivity.hh>

//===============================================================
// Main program with grid setup
//===============================================================

int main(int argc, char** argv)
{
  try{
    //Maybe initialize Mpi
    Dune::MPIHelper::instance(argc, argv);

    int startLevel = 4;
    int maxLevel = 6;

    // make grid
    const int dim = 2;
    typedef Dune::UGGrid<dim> Grid;
    Dune::FieldVector<Grid::ctype, dim> ll(0.0);
    Dune::FieldVector<Grid::ctype, dim> ur(1.0);
    std::array<unsigned int, dim> elements;
    std::fill(elements.begin(), elements.end(), 1);

    std::shared_ptr<Grid> grid = Dune::StructuredGridFactory<Grid>::createSimplexGrid(ll, ur, elements);
    grid->globalRefine(startLevel);

    typedef Grid::LeafGridView GV;
    GV gv = grid->leafGridView();
    adaptivity(*grid,gv,startLevel,maxLevel);
  }
  catch (Dune::Exception &e){
    std::cerr << "Dune reported error: " << e << std::endl;
    return 1;
  }
  catch (...){
    std::cerr << "Unknown exception thrown!" << std::endl;
    return 1;
  }
}


==> anc/xt-super/dune-pdelab/dune/pdelab/test/testanalytic.cc <==
#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <iostream>

#include <dune/common/parallel/mpihelper.hh>
#include <dune/grid/yaspgrid.hh>

#include <dune/pdelab/common/function.hh>
#include <dune/pdelab/common/vtkexport.hh>

// beautiful version for analytic functions
template<typename GV, typename RF>
class Velocity
  : public Dune::PDELab::AnalyticGridFunctionBase<Dune::PDELab::AnalyticGridFunctionTraits<GV,RF,3>,
													  Velocity<GV,RF> >
{
public:
  typedef Dune::PDELab::AnalyticGridFunctionTraits<GV,RF,3> Traits;
  typedef Dune::PDELab::AnalyticGridFunctionBase<Traits,Velocity<GV,RF> > BaseT;

  Velocity (const GV& gv) : BaseT(gv) {}
  inline void evaluateGlobal (const typename Traits::DomainType& x,
							  typename Traits::RangeType& y) const
  {
	y[0] = x[1]*(1-x[1])*x[2]*(1-x[2])*16.0;
	y[1] = 0;
	y[2] = 0;
  }
};

template<typename GV, typename RF>
class Pressure
  : public Dune::PDELab::AnalyticGridFunctionBase<Dune::PDELab::AnalyticGridFunctionTraits<GV,RF,1>,
													  Pressure<GV,RF> >
{
public:
  typedef Dune::PDELab::AnalyticGridFunctionTraits<GV,RF,1> Traits;
  typedef Dune::PDELab::AnalyticGridFunctionBase<Traits,Pressure<GV,RF> > BaseT;

  Pressure (const GV& gv) : BaseT(gv) {}
  inline void evaluateGlobal (const typename Traits::DomainType& x,
							  typename Traits::RangeType& y) const
  {
	y[0] = 4.0-x[0];
  }
};

// test function trees
template<class GV>
void testuserfriendly (const GV& gv)
{
  typedef Pressure<GV,double> P;
  P p(gv);
  typedef Velocity<GV,double> V;
  V v(gv);
  typedef Dune::PDELab::CompositeGridFunction<V,P> TH;
  TH th(v,p);
  Dune::VTKWriter<GV> vtkwriter(gv,Dune::VTK::conforming);
  Dune::PDELab::vtkwriter_tree_addvertexdata(vtkwriter,th);
  vtkwriter.write("channel",Dune::VTK::ascii);
}

int main(int argc, char** argv)
{
  try{
    //Maybe initialize Mpi
    Dune::MPIHelper::instance(argc, argv);

    // need a 3D grid for user friendly version
    Dune::FieldVector<double,3> L3(1.0); L3[0] = 4;
    Dune::array<int,3> N3(Dune::fill_array<int,3>(1)); N3[0] = 4;
    Dune::YaspGrid<3> grid(L3,N3);
    grid.globalRefine(4);
    testuserfriendly(grid.leafGridView());

    // test passed
    return 0;

  }
  catch (Dune::Exception &e){
    std::cerr << "Dune reported error: " << e << std::endl;
	return 1;
  }
  catch (...){
    std::cerr << "Unknown exception thrown!" << std::endl;
	return 1;
  }
}


==> anc/xt-super/dune-pdelab/dune/pdelab/test/testbdmfem.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <iostream>

#include <dune/common/parallel/mpihelper.hh>
#include <dune/grid/yaspgrid.hh>
#include <dune/pdelab/finiteelementmap/brezzidouglasmarinifem.hh>
#include <dune/pdelab/finiteelementmap/bdm1simplex2dfem.hh>
#include <dune/pdelab/finiteelementmap/bdm1cube2dfem.hh>

#include "gridexamples.hh"

// Run unit tests for given FEM
template<typename GV, typename FEM, typename BaseFEM>
void test(GV gv, const FEM& fem, const BaseFEM& baseFEM)
{
  typename GV::template Codim<0>::Iterator it = gv.template begin<0>();
  const typename FEM::Traits::FiniteElement& fe = fem.find(*it);
  const typename BaseFEM::Traits::FiniteElement& bfe = baseFEM.find(*it);
  static_assert((Dune::is_same<typename FEM::Traits::FiniteElement,typename BaseFEM::Traits::FiniteElement>::value),
                "Implementation error in BrezziDouglasMariniLocalFiniteElementMap: picked wrong base FEM");
  if (fe.localBasis().size() != bfe.localBasis().size())
    DUNE_THROW(Dune::InvalidStateException,"finite elements should be of same size");
}


int main(int argc, char** argv)
{
  try{

    Dune::MPIHelper::instance(argc,argv);

    // 2D cube tests
    {
      // make grid
      Dune::FieldVector<double,2> L(1.0);
      Dune::array<int,2> N(Dune::fill_array<int,2>(1));
      Dune::YaspGrid<2> grid(L,N);
      grid.globalRefine(3);

      // get view
      typedef Dune::YaspGrid<2>::LeafGridView GV;
      const GV& gv=grid.leafGridView();

      typedef GV::Grid::ctype DF;
      typedef double RF;

      typedef Dune::PDELab::BrezziDouglasMariniLocalFiniteElementMap<GV,DF,RF,1> BDM1FEM;
      typedef Dune::PDELab::BDM1Cube2DLocalFiniteElementMap<GV,DF,RF> BDM1BASEFEM;
      BDM1FEM bdm1_fem(gv);
      BDM1BASEFEM bdm1_base_fem(gv);
      test(gv,bdm1_fem,bdm1_base_fem);

    }

#if HAVE_DUNE_ALUGRID

    {
      // 2D simplex tests
      ALUUnitSquare grid;
      grid.globalRefine(4);

      // get view
      typedef ALUUnitSquare::LeafGridView GV;
      const GV& gv=grid.leafGridView();

      typedef GV::Grid::ctype DF;
      typedef double RF;

      typedef Dune::PDELab::BrezziDouglasMariniLocalFiniteElementMap<GV,DF,RF,1> BDM1FEM;
      typedef Dune::PDELab::BDM1Simplex2DLocalFiniteElementMap<GV,DF,RF> BDM1BASEFEM;

      BDM1FEM bdm1_fem(gv);
      BDM1BASEFEM bdm1_base_fem(gv);
      test(gv,bdm1_fem,bdm1_base_fem);

    }

#endif

    // test passed
    return 0;
  }
  catch (Dune::Exception &e){
    std::cerr << "Dune reported error: " << e << std::endl;
    return 1;
  }
  catch (...){
    std::cerr << "Unknown exception thrown!" << std::endl;
    return 1;
  }
}


==> anc/xt-super/dune-pdelab/dune/pdelab/test/testchunkedblockordering.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <iostream>
#include <memory>

#include <dune/common/exceptions.hh>
#include <dune/common/parallel/mpihelper.hh>

#include <dune/grid/yaspgrid.hh>
#include <dune/grid/utility/structuredgridfactory.hh>

#include <dune/pdelab/finiteelementmap/qkfem.hh>
#include <dune/pdelab/gridfunctionspace/gridfunctionspace.hh>
#include <dune/pdelab/gridfunctionspace/powergridfunctionspace.hh>
#include <dune/pdelab/gridfunctionspace/compositegridfunctionspace.hh>
#include <dune/pdelab/gridfunctionspace/vectorgridfunctionspace.hh>
#include <dune/pdelab/ordering/interleavedordering.hh>
#include <dune/pdelab/ordering/chunkedblockordering.hh>
#include <dune/pdelab/ordering/permutedordering.hh>

// test chunked block ordering with a taylor hood space

int main(int argc, char** argv)
{
  try{
    //Maybe initialize Mpi
    Dune::MPIHelper::instance(argc, argv);

    std::size_t chunk_size = argc > 1 ? atoi(argv[1]) : 5;

    // 2D
    {
      std::cout << "2D tests" << std::endl;
      // need a grid in order to test grid functions
      // typedef Dune::YaspGrid<2> Grid;
      Dune::FieldVector<double,2> L(1.0);
      std::array<int,2> N{2,2};
      typedef Dune::YaspGrid<2> Grid;
      Grid grid(L,N);

      typedef Grid::LeafGridView GV;
      GV gv = grid.leafGridView();

      typedef Dune::PDELab::QkLocalFiniteElementMap<GV,double,double,2> V_FEM;
      typedef Dune::PDELab::QkLocalFiniteElementMap<GV,double,double,1> P_FEM;
      V_FEM v_fem(gv);
      P_FEM p_fem(gv);

      typedef Dune::PDELab::istl::VectorBackend<> V_Component_Backend;
      typedef Dune::PDELab::istl::VectorBackend<Dune::PDELab::istl::Blocking::fixed,2> V_Backend;
      typedef Dune::PDELab::istl::VectorBackend<> P_Backend;
      typedef Dune::PDELab::istl::VectorBackend<Dune::PDELab::istl::Blocking::bcrs> TH_Backend;

      typedef Dune::PDELab::DefaultLeafOrderingTag V_Component_Ordering;
      typedef Dune::PDELab::ordering::Chunked<Dune::PDELab::EntityBlockedOrderingTag> V_Ordering;
      typedef Dune::PDELab::DefaultLeafOrderingTag P_Ordering;
      typedef Dune::PDELab::LexicographicOrderingTag TH_Ordering;

      typedef Dune::PDELab::VectorGridFunctionSpace<
        GV,
        V_FEM,
        2,
        V_Backend,
        V_Component_Backend,
        Dune::PDELab::NoConstraints,
        V_Ordering,
        V_Component_Ordering
        > V_GFS;
      V_GFS v_gfs(gv,v_fem,V_Backend(),V_Component_Backend(),V_Ordering(chunk_size),V_Component_Ordering());

      typedef Dune::PDELab::GridFunctionSpace<
        GV,
        P_FEM,
        Dune::PDELab::NoConstraints,
        P_Backend,
        P_Ordering
        > P_GFS;
      P_GFS p_gfs(gv,p_fem,P_Backend(),P_Ordering());

      typedef Dune::PDELab::CompositeGridFunctionSpace<
        TH_Backend,
        TH_Ordering,
        V_GFS,
        P_GFS
        > TH_GFS;
      TH_GFS th_gfs(TH_Backend(),TH_Ordering(),v_gfs,p_gfs);

      th_gfs.update();

      std::cout << th_gfs.ordering().size() << " " << th_gfs.ordering().blockCount() << std::endl;
      std::cout << th_gfs.ordering().template child<0>().size() << " " << th_gfs.ordering().template child<0>().blockCount() << std::endl;

    }

    // test passed
    return 0;

  }
  catch (Dune::Exception &e){
    std::cerr << "Dune reported error: " << e << std::endl;
    return 1;
  }
  catch (...){
    std::cerr << "Unknown exception thrown!" << std::endl;
    return 1;
  }
}


==> anc/xt-super/dune-pdelab/dune/pdelab/test/testclock.cc <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:

#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <iostream>
#include <ostream>

#include <dune/common/exceptions.hh>
#include <dune/common/parallel/mpihelper.hh>

#include <dune/pdelab/common/clock.hh>

int main(int argc, char** argv) {
  try{
    int result = 0;

    //Maybe initialize Mpi
    Dune::MPIHelper::instance(argc, argv);

    // Check Wall Time
    std::cout << "Testing wall time" << std::endl;
    try {
      std::cout << "  Wall time implemented by: "
                << Dune::PDELab::getWallTimeImp() << std::endl;
      std::cout << "  Wall time resolution: "
                << Dune::PDELab::getWallTimeResolution() << std::endl;
      std::cout << "  Current wall time: " << Dune::PDELab::getWallTime()
                << std::endl;
    }
    catch(Dune::PDELab::ClockError &e) {
      std::cerr << "  Cought ClockError: " << e << std::endl;
      result = 1;
    }

    std::cout << std::endl;

    // Check Process Time
    std::cout << "Testing process time" << std::endl;
    try {
      std::cout << "  Process time implemented by: "
                << Dune::PDELab::getProcessTimeImp() << std::endl;
      std::cout << "  Process time resolution: "
                << Dune::PDELab::getProcessTimeResolution() << std::endl;
      std::cout << "  Current process time: " << Dune::PDELab::getProcessTime()
                << std::endl;
    }
    catch(Dune::PDELab::ClockError &e) {
      std::cerr << "  Cought ClockError: " << e << std::endl;
      result = 1;
    }

    // tests done
    return result;
  }
  catch (Dune::Exception &e){
    std::cerr << "Dune reported error: " << e << std::endl;
    throw;
  }
  catch (...){
    std::cerr << "Unknown exception thrown!" << std::endl;
    throw;
  }
}


==> anc/xt-super/dune-pdelab/dune/pdelab/test/testcomplexnumbers-problem.hh <==
// -*- tab-width: 2; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_TEST_TESTCOMPLEXNUMBERS_PROBLEM_HH
#define DUNE_PDELAB_TEST_TESTCOMPLEXNUMBERS_PROBLEM_HH

#include<dune/pdelab/localoperator/convectiondiffusionparameter.hh>

/** \file

    \brief Parameters for spherical wave problem.
    \author Philipp Stekl, Marian Piatkowski
*/
template<typename GV, typename RF, typename DF>
class ParametersSphericalWave  : public Dune::PDELab::DirichletConstraintsParameters
{
public:

  typedef Dune::PDELab::ConvectionDiffusionParameterTraits<GV,RF> Traits;

  ParametersSphericalWave (double omega_)
    : omega(omega_)
  {
  }


  //! Dirichlet boundary condition type function
  template<typename IG>
  inline bool isDirichlet(const IG& intersection, const Dune::FieldVector<typename IG::ctype, IG::dimension-1>& xlocal) const
  {
    return false;
  }

  //! Neumann boundary condition type function
  template<typename IG>
  inline bool isNeumann(const IG& intersection, const Dune::FieldVector<typename IG::ctype, IG::dimension-1>& xlocal) const
  {
    return true;
  }

  //! Dirichlet boundary condition value
  RF g (const typename Traits::ElementType& e, const typename Traits::DomainType& xlocal ) const
  {
    return RF(0.,0.);
  }

  //! Neumann boundary condition value
  RF j (const typename Traits::IntersectionType& is, const typename Traits::IntersectionDomainType& xlocal, RF u) const
  {
    RF i(0., 1.);
    return -i*omega*u;
  }



  //! source term
  RF f (const typename Traits::ElementType& e, const typename Traits::DomainType& position) const
  {
    auto xg = e.geometry().global(position);
    Dune::FieldVector<DF,Traits::dimDomain> midpoint(0.5);

    xg -= midpoint;

    RF res(0.,0.);

    auto r = 0.2;
    auto tmp = xg.two_norm();
    if(tmp < r)
      res = RF(25,0.0);

    return res;
  }


#if 0
  //! exact solution / analytic solution
  RF ua (const typename Traits::ElementType& e, const typename Traits::DomainType& xlocal ) const
  {

    // const int dim = Traits::GridViewType::Grid::dimension;
    // typedef typename Traits::GridViewType::Grid::ctype ctype;
    // Dune::FieldVector<ctype,dim> xglobal = e.geometry().global(xlocal);

    std::cout<<"Error: Analytical Solution has not been implemented"<<std::endl;

    return RF(0.,0.);

  }

  const static int dim = Traits::GridViewType::Grid::dimension;

  //! exact grad of solution / analytic grad of solution
  Dune::FieldVector<RF,dim> ugrada (const typename Traits::ElementType& e, const typename Traits::DomainType& xlocal ) const
  {


    // typedef typename Traits::GridViewType::Grid::ctype ctype;
    // Dune::FieldVector<ctype,dim> xglobal = e.geometry().global(xlocal);

    std::cout<<"Error: Analytical Solution has not been implemented"<<std::endl;
    Dune::FieldVector<RF,dim> res;
    res[0] = 0.;
    res[1] = 0.;
    return res;

  }
#endif

  const double omega;

};

#endif


==> anc/xt-super/dune-pdelab/dune/pdelab/test/testcomplexnumbers.cc <==
// -*- tab-width: 2; indent-tabs-mode: nil -*-
/** \file

    \brief Solve complex-valued Helmholtz equation.
    \author Philipp Stekl, Marian Piatkowski

    * This test checks the support for computations with complex field types
    * by solving a complex-valued PDE. The problem arises from the time-harmonic
    * treatment of the wave equation which has been studied in the master thesis
    * by Philipp Stekl.
    * This test uses a slim version of one of the test problems used in this work.
    * It solves the stationary complex-valued Helmholtz equation
    * \f[
    * -\Delta u - \omega^2 u = f
    *  \f]
    * with Robin boundary conditions
    * \f[
    * \nabla u \cdot n - \mathrm{i}\omega u = 0
    * \f]
    * as a first order approximation to the Sommerfeld radiation condition.
    * Thus we also have an example on imposing Robin boundary conditions which are
    * treated as Neumann boundary conditions by allowing the flux also to depend
    * on the solution u.
    *
    * In this test we employ a broad collection of linear solvers which are called
    * either directly from dune-istl or from the backends in dune-pdelab to solve
    * the same problem again and again.
    */

#ifdef HAVE_CONFIG_H
#include "config.h"
#endif
#include<iostream>
#include<fstream>
#include<vector>
#include<map>
#include<string>
#include<complex>

#include<dune/common/parallel/mpihelper.hh>
#include<dune/common/exceptions.hh>
#include<dune/common/fvector.hh>
#include<dune/common/parametertreeparser.hh>
#include<dune/common/float_cmp.hh>
#include<dune/common/typetraits.hh>
#include<dune/grid/yaspgrid.hh>
#include<dune/grid/io/file/vtk.hh>
#include<dune/grid/io/file/gmshreader.hh>
#include<dune/istl/bvector.hh>
#include<dune/istl/operators.hh>
#include<dune/istl/solvers.hh>
#include<dune/istl/preconditioners.hh>
#include<dune/istl/io.hh>
#include<dune/istl/superlu.hh>
// set number type for SuperLU via preprocessor macro because SuperLU is in C where there are no templates
// here is the summary
// -------------------
// SUPERLU_NTYPE==0 float
// SUPERLU_NTYPE==1 double
// SUPERLU_NTYPE==2 std::complex<float>
// SUPERLU_NTYPE==3 std::complex<double>
#include<dune/istl/umfpack.hh>

#include<dune/pdelab/finiteelementmap/qkfem.hh>
#include<dune/pdelab/constraints/common/constraints.hh>
#include<dune/pdelab/constraints/conforming.hh>
#include<dune/pdelab/gridoperator/gridoperator.hh>
#include<dune/pdelab/gridfunctionspace/gridfunctionspace.hh>
#include<dune/pdelab/backend/istl.hh>
#include<dune/pdelab/gridfunctionspace/vtk.hh>
#include<dune/pdelab/stationary/linearproblem.hh>

#include"testcomplexnumbers-problem.hh"
#include"helmholtzoperator.hh"

//===============================================================
// set up Helmholtz problem and solve it
//===============================================================

template<int k, class GV, class PARAM>
void helmholtz_Qk (const GV& gv, PARAM& param)
{
  using Dune::PDELab::Backend::native;
  using Dune::PDELab::Backend::Native;

  // <<<1>>> Choose domain and range field type
  typedef typename GV::Grid::ctype Coord;
  const int dim = GV::dimension;
  typedef double Real;
  typedef std::complex<Real> RF;

  // <<<2>>> Make grid function space
  typedef Dune::PDELab::QkLocalFiniteElementMap<GV,Coord,RF,k> FEM;
  FEM fem(gv);
  typedef Dune::PDELab::ConformingDirichletConstraints CON; // constraints class
  typedef Dune::PDELab::istl::VectorBackend<> VBE;
  typedef Dune::PDELab::GridFunctionSpace<GV,FEM,CON,VBE> GFS;
  GFS gfs(gv,fem);
  gfs.name("solution");
  //BCTypeParam bctype; // boundary condition type

  typedef typename GFS::template ConstraintsContainer<RF>::Type CC;
  CC cc;
  Dune::PDELab::constraints( param, gfs, cc ); // assemble constraints
  gfs.update();
  std::cout << "constrained dofs=" << cc.size() << " of " << gfs.globalSize() << std::endl;


  // <<<3>>> Make grid operator
  typedef HelmholtzLocalOperator<PARAM > LOP;

  LOP lop(param, 2*k);
  typedef Dune::PDELab::istl::BCRSMatrixBackend<> MBE;
  typedef Dune::PDELab::GridOperator<GFS,GFS,LOP,MBE,RF,RF,RF,CC,CC> GO;
  GO go(gfs,cc,gfs,cc,lop,MBE(std::pow(2*k+1,dim)));

  typedef typename GO::Traits::Domain U;
  RF zero(0.);
  U u(gfs,zero);                                      // initial value

#ifdef USE_ISTL_BACKEND
  // <<<4>>> Select a linear solver backend
  // <<<4.1>>> BCGS SSOR
  typedef Dune::PDELab::ISTLBackend_SEQ_BCGS_SSOR BCGS_SSOR;
  BCGS_SSOR bcgs_ssor;
  typedef Dune::PDELab::StationaryLinearProblemSolver<GO,BCGS_SSOR,U> BCGS_SSOR_SLP;
  BCGS_SSOR_SLP bcgs_ssor_slp(go,bcgs_ssor,u,1e-7);
  bcgs_ssor_slp.apply();

  // <<<4.2>>> BCGS ILUn
  typedef Dune::PDELab::ISTLBackend_SEQ_BCGS_ILUn BCGS_ILUn;
  BCGS_ILUn bcgs_ilun(1);
  typedef Dune::PDELab::StationaryLinearProblemSolver<GO,BCGS_ILUn,U> BCGS_ILUn_SLP;
  BCGS_ILUn_SLP bcgs_ilun_slp(go,bcgs_ilun,1e-7);
  u = 0.0;
  bcgs_ilun_slp.apply(u);

  // <<<4.3>>> BCGS ILU0
  typedef Dune::PDELab::ISTLBackend_SEQ_BCGS_ILU0 BCGS_ILU0;
  BCGS_ILU0 bcgs_ilu0;
  typedef Dune::PDELab::StationaryLinearProblemSolver<GO,BCGS_ILU0,U> BCGS_ILU0_SLP;
  BCGS_ILU0_SLP bcgs_ilu0_slp(go,bcgs_ilu0,1e-7);
  u = 0.0;
  bcgs_ilu0_slp.apply(u);

  // <<<4.4>>> GMRes ILU0
  typedef Dune::PDELab::ISTLBackend_SEQ_GMRES_ILU0 GMRES_ILU0;
  GMRES_ILU0 gmres_ilu0(5000,5000);
  typedef Dune::PDELab::StationaryLinearProblemSolver<GO,GMRES_ILU0,U> GMRES_ILU0_SLP;
  GMRES_ILU0_SLP gmres_ilu0_slp(go,gmres_ilu0,1e-7);
  u = 0.0;
  gmres_ilu0_slp.apply(u);
#endif // USE_ISTL_BACKEND

#ifdef USE_ISTL

  // do it the manual way by creating all the objects explicitly
  // and calling the linear solver directly instead
  using V = Dune::PDELab::Backend::Vector<GFS,RF>;
  typedef typename GO::Jacobian M;
  using ISTLM = Native<M>;
  using ISTLV = Native<V>;

  M m(go,0.);
  // How well did we estimate the number of entries per matrix row?
  // => print Jacobian pattern statistics
  // std::cout << m.patternStatistics() << std::endl;
  // return;
  go.jacobian(u,m);
  V r(gfs);
  r = 0.0;
  go.residual(u,r);
  r *= -1.0; // need -residual
  V b(r);

  // <<<4>>> Select linear solver
  Dune::InverseOperatorResult stat;
  Dune::MatrixAdapter<ISTLM,ISTLV,ISTLV> opa(native(m));

  // <<<4.1>>> UMFPack
  std::cout << "=== Using UMFPack as a direct solver" << std::endl;
  Dune::UMFPack<ISTLM> umfpack(native(m), 1);
  umfpack.apply(native(u),native(b),stat);

  // <<<4.2>> SuperLU
  std::cout << "=== Using SuperLU as a direct solver" << std::endl;
  Dune::SuperLU<ISTLM> superlu(native(m), 1);
  u = 0;
  b = r;
  superlu.apply(native(u),native(b),stat);

  // <<<4.3>>> GMRes ILU0
  std::cout << "=== Using GMRes ILU0" << std::endl;
  Dune::SeqILU0<ISTLM,ISTLV,ISTLV> ilu0(native(m),1.0);
  Dune::RestartedGMResSolver<ISTLV> gmres_ilu0(opa, ilu0, 1E-7, 5000, 5000, 1);
  u = 0;
  b = r;
  gmres_ilu0.apply(native(u),native(b),stat);

  // <<<4.4>>> GMRes ILUn
  std::cout << "=== Using GMRes ILUn" << std::endl;
  Dune::SeqILUn<ISTLM,ISTLV,ISTLV> ilun(native(m), 1, 1.0);
  Dune::RestartedGMResSolver<ISTLV> gmres_ilun(opa, ilun, 1E-7, 5000, 5000, 1);
  u = 0;
  b = r;
  gmres_ilun.apply(native(u),native(b),stat);

  // <<<4.5>>> GMRes SSOR
  std::cout << "=== Using GMRes SSOR" << std::endl;
  Dune::SeqSSOR<ISTLM,ISTLV,ISTLV> ssor(native(m), 3, 1.); //ssor with \omega = 1 is SGS (symmetric gauss seidel)
  Dune::RestartedGMResSolver<ISTLV> gmres_ssor(opa, ssor, 1E-7, 5000, 5000, 1);
  u = 0;
  b = r;
  gmres_ssor.apply(native(u),native(b),stat);

  // <<<4.6>>> BCGS ILU0
  std::cout << "=== Using BiCGSTAB ILU0" << std::endl;
  Dune::BiCGSTABSolver<ISTLV> bcgs_ilu0(opa,ilu0,1E-7,20000, 1);
  u = 0;
  b = r;
  bcgs_ilu0.apply(native(u),native(b),stat);

  // <<<4.7>>> BCGS ILUn
  std::cout << "=== Using BiCGSTAB ILUn" << std::endl;
  Dune::BiCGSTABSolver<ISTLV> bcgs_ilun(opa,ilun,1E-7,20000, 1);
  u = 0;
  b = r;
  bcgs_ilun.apply(native(u),native(b),stat);

  // <<<4.8>>> BCGS SSOR
  std::cout << "=== Using BiCGSTAB SSOR" << std::endl;
  Dune::BiCGSTABSolver<ISTLV> bcgs_ssor(opa,ssor,1E-7,20000, 1);
  u = 0;
  b = r;
  bcgs_ssor.apply(native(u),native(b),stat);
#endif // USE_ISTL

  // Make a real-valued grid function space
  typedef Dune::PDELab::QkLocalFiniteElementMap<GV,Coord,Real,k> FEMr;
  typedef Dune::PDELab::GridFunctionSpace<GV,FEMr,CON,VBE> GFSr;
  FEMr femr(gv);
  GFSr gfsr(gv,femr);

  //create real-valued analytic solution vectors
  using Vr = Dune::PDELab::Backend::Vector<GFSr,Real>;
  Vr reu(gfsr, 0.0);  // real part u_h
  Vr imu(gfsr, 0.0);  // imag part u_h

  // treat real part and imaginary part separately
  auto reut = reu.begin();
  auto imut = imu.begin();

  for(const auto& x : u) {
    *reut = std::real(x);
    *imut = std::imag(x);

    ++reut;
    ++imut;
  }

  //<<<5>>> graphical output
  Dune::SubsamplingVTKWriter<GV> vtkwriter(gv, k-1);

  gfsr.name("real");
  Dune::PDELab::addSolutionToVTKWriter(vtkwriter,gfsr,reu);

  gfsr.name("imaginary");
  Dune::PDELab::addSolutionToVTKWriter(vtkwriter,gfsr,imu);

#ifdef USE_ISTL
  std::string filename = "vtk/testcomplexnumbers_istl";
#endif
#ifdef USE_ISTL_BACKEND
  std::string filename = "vtk/testcomplexnumber_istlbackend";
#endif
  vtkwriter.write(filename,Dune::VTK::appendedraw);
}

//===============================================================
// Main program with grid setup
//===============================================================

int main(int argc, char** argv)
{
  try{
    //Maybe initialize Mpi
    Dune::MPIHelper& helper = Dune::MPIHelper::instance(argc, argv);
    if(Dune::MPIHelper::isFake)
      std::cout<< "This is a sequential program." << std::endl;
    else
      {
        if(helper.rank()==0)
          std::cout << "parallel run on " << helper.size() << " process(es)" << std::endl;
      }

    // sequential version
    if (helper.size()==1) {
      typedef double R;
      typedef std::complex<R> C;

      Dune::FieldVector<double,2> L(1.);
      Dune::array<int,2> N(Dune::fill_array<int,2>(128));
      std::bitset<2> periodic(false);
      int overlap=0;
      Dune::YaspGrid<2> grid(L,N,periodic,overlap);
      typedef Dune::YaspGrid<2>::LeafGridView GV;

      // get leafGridView
      GV gv = grid.leafGridView();

      //define problem
      typedef ParametersSphericalWave<GV,C,R> PARAM;

      const double omega = 40.0;
      PARAM param(omega);

      helmholtz_Qk<1,GV,PARAM>(gv,param);

    }
  }
  catch (Dune::Exception &e){
    std::cerr << "Dune reported error: " << e << std::endl;
    return 1;
  }
  catch (...){
    std::cerr << "Unknown exception thrown!" << std::endl;
    return 1;
  }
}


==> anc/xt-super/dune-pdelab/dune/pdelab/test/testconstraints.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <iostream>
#include <vector>
#include <map>
#include <dune/common/parallel/mpihelper.hh>
#include <dune/grid/yaspgrid.hh>
#include <dune/pdelab/backend/istl.hh>
#include <dune/pdelab/finiteelementmap/p0fem.hh>
#include <dune/pdelab/finiteelementmap/pkfem.hh>
#include <dune/pdelab/constraints/common/constraints.hh>
#include <dune/pdelab/constraints/conforming.hh>
#include <dune/pdelab/gridfunctionspace/gridfunctionspace.hh>
#include <dune/pdelab/gridfunctionspace/gridfunctionspaceutilities.hh>
#include <dune/pdelab/gridfunctionspace/interpolate.hh>
#include <dune/pdelab/gridfunctionspace/subspace.hh>
#include <dune/pdelab/common/function.hh>
#include <dune/pdelab/common/vtkexport.hh>
#include "gridexamples.hh"


// define some grid functions to interpolate from
template<typename GV, typename RF>
class F
  : public Dune::PDELab::AnalyticGridFunctionBase<Dune::PDELab::AnalyticGridFunctionTraits<GV,RF,1>,
                                                  F<GV,RF> >
{
public:
  typedef Dune::PDELab::AnalyticGridFunctionTraits<GV,RF,1> Traits;
  typedef Dune::PDELab::AnalyticGridFunctionBase<Traits,F<GV,RF> > BaseT;

  F (const GV& gv) : BaseT(gv) {}
  inline void evaluateGlobal (const typename Traits::DomainType& x,
							  typename Traits::RangeType& y) const
  {
    typename Traits::DomainType center;
    for (int i=0; i<GV::dimension; i++) center[i] = 0.5;
    center -= x;
	y = exp(-center.two_norm2());
  }
};

// define some boundary grid functions to define boundary conditions
template<typename GV>
class B
  : public Dune::PDELab::BoundaryGridFunctionBase<Dune::PDELab::BoundaryGridFunctionTraits<GV,int,1,
                                                                                           Dune::FieldVector<int,1> >,
                                                  B<GV> >
{
  GV gv;

public:
  typedef Dune::PDELab::BoundaryGridFunctionTraits<GV,int,1,Dune::FieldVector<int,1> > Traits;
  typedef Dune::PDELab::BoundaryGridFunctionBase<Traits,B<GV> > BaseT;

  B (const GV& gv_) : gv(gv_) {}

  template<typename I>
  inline void evaluate (const Dune::PDELab::IntersectionGeometry<I>& ig,
                        const typename Traits::DomainType& x,
                        typename Traits::RangeType& y) const
  {
    y = 1; // all is Dirichlet boundary
  }

  //! get a reference to the GridView
  inline const GV& getGridView () const
  {
    return gv;
  }
};


// generate a P1 function and output it
template<class GV>
void testp1 (const GV& gv)
{
  typedef typename GV::Grid::ctype DF;

  // instantiate finite element maps
  typedef Dune::PDELab::PkLocalFiniteElementMap<GV,DF,double,1> P1FEM;
  P1FEM p1fem(gv);

  // make constrained space
  typedef Dune::PDELab::GridFunctionSpace<GV,P1FEM,Dune::PDELab::ConformingDirichletConstraints> P1GFS;
  P1GFS p1gfs(gv,p1fem);

  // make coefficent Vectors
  using P1V = Dune::PDELab::Backend::Vector<P1GFS,double>;
  P1V p1xg(p1gfs);
  p1xg = 0.0;

  // make constraints map
  typedef typename P1GFS::template ConstraintsContainer<double>::Type P1C;
  P1C p1cg;
  p1cg.clear();

  // interpolate from grid function
  typedef F<GV,double> FType;
  FType f(gv);
  Dune::PDELab::interpolate(f,p1gfs,p1xg);

  // set up constraints from boundary condition function
  typedef B<GV> BType;
  BType b(gv);
  Dune::PDELab::constraints(b,p1gfs,p1cg);

  // set Dirichlet nodes to zero
  Dune::PDELab::set_nonconstrained_dofs(p1cg,0.0,p1xg);

  // make discrete function object
  typedef Dune::PDELab::DiscreteGridFunction<P1GFS,P1V> P1DGF;
  P1DGF p1dgf(p1gfs,p1xg);

  // output grid function with VTKWriter
  Dune::VTKWriter<GV> vtkwriter(gv,Dune::VTK::conforming);
  vtkwriter.addVertexData(std::make_shared<Dune::PDELab::VTKGridFunctionAdapter<P1DGF> >(p1dgf,"p1"));
  vtkwriter.write("testconstraintsp1",Dune::VTK::ascii);
}


// define m component function
template<typename GV, typename RF, int m>
class Fm
  : public Dune::PDELab::AnalyticGridFunctionBase<Dune::PDELab::AnalyticGridFunctionTraits<GV,RF,m>,
                                                  Fm<GV,RF,m> >
{
public:
  typedef Dune::PDELab::AnalyticGridFunctionTraits<GV,RF,m> Traits;
  typedef Dune::PDELab::AnalyticGridFunctionBase<Traits,Fm<GV,RF,m> > BaseT;

  Fm (const GV& gv) : BaseT(gv) {}

  inline void evaluateGlobal (const typename Traits::DomainType& x,
							  typename Traits::RangeType& y) const
  {
    for (int i=0; i<m; i++)
      y[i] = i*x.two_norm();
  }
};

// define m component boundary condition function
template<typename GV, int m>
class Bm
  : public Dune::PDELab::BoundaryGridFunctionBase<Dune::PDELab::BoundaryGridFunctionTraits<GV,int,m,
                                                                                           Dune::FieldVector<int,m> >,
                                                  Bm<GV,m> >
{
  GV gv;

public:
  typedef Dune::PDELab::BoundaryGridFunctionTraits<GV,int,m,Dune::FieldVector<int,m> > Traits;
  typedef Dune::PDELab::BoundaryGridFunctionBase<Traits,Bm<GV,m> > BaseT;

  Bm (const GV& gv_) : gv(gv_) {}

  template<typename I>
  inline void evaluate (const Dune::PDELab::IntersectionGeometry<I>& ig,
                        const typename Traits::DomainType& x,
                        typename Traits::RangeType& y) const
  {
    typedef Dune::PDELab::IntersectionGeometry<I> IG;

    // map from local coordinates in intersection to global coordinates
    Dune::FieldVector<typename IG::ctype,IG::Geometry::coorddimension>
      xg = ig.geometry().global(x);

    // set boundary condition according to coordinates
    // here we could also use boundaryid etc.
    for (int i=0; i<m; i++)
      if (xg[i%2]>1.0-1E-6)
        y[i] = 1; // Dirichlet boundary
      else
        y[i] = 0;
  }

  //! get a reference to the GridView
  inline const GV& getGridView () const
  {
    return gv;
  }
};


// generate a P1 function and output it
template<class GV>
void testpowerp1 (const GV& gv)
{
  typedef typename GV::Grid::ctype DF;
  const int m=5;

  // instantiate finite element map
  typedef Dune::PDELab::PkLocalFiniteElementMap<GV,DF,double,1> P1FEM;
  P1FEM p1fem(gv);

  // make constrained space
  typedef Dune::PDELab::GridFunctionSpace<GV,P1FEM,Dune::PDELab::ConformingDirichletConstraints> P1GFS;
  P1GFS p1gfs(gv,p1fem);

  // make m components of type P1
  typedef Dune::PDELab::PowerGridFunctionSpace<P1GFS,m,Dune::PDELab::istl::VectorBackend<> > P1mGFS;
  P1mGFS p1mgfs(p1gfs);

  // make coefficent Vector
  using P1mV = Dune::PDELab::Backend::Vector<P1mGFS,double>;
  P1mV p1mxg(p1mgfs);
  p1mxg = 0.0;

  // make constraints map
  typedef typename P1mGFS::template ConstraintsContainer<double>::Type P1mC;
  P1mC p1mcg;

  // interpolate from grid function
  typedef Fm<GV,double,m> FmType;
  FmType fm(gv);
  Dune::PDELab::interpolate(fm,p1mgfs,p1mxg);

  // set up constraints from boundary condition function
  typedef Bm<GV,m> BmType;
  BmType bm(gv);
  Dune::PDELab::constraints(bm,p1mgfs,p1mcg);

  // set Dirichlet nodes to zero
  Dune::PDELab::set_constrained_dofs(p1mcg,0.0,p1mxg);

  // subspaces
  typedef Dune::PDELab::GridFunctionSubSpace<P1mGFS,Dune::TypeTree::TreePath<0> > SUB0GFS;
  SUB0GFS sub0gfs(p1mgfs);
  typedef Dune::PDELab::GridFunctionSubSpace<P1mGFS,Dune::TypeTree::TreePath<1> > SUB1GFS;
  SUB1GFS sub1gfs(p1mgfs);
  typedef Dune::PDELab::GridFunctionSubSpace<P1mGFS,Dune::TypeTree::TreePath<2> > SUB2GFS;
  SUB2GFS sub2gfs(p1mgfs);
  typedef Dune::PDELab::GridFunctionSubSpace<P1mGFS,Dune::TypeTree::TreePath<3> > SUB3GFS;
  SUB3GFS sub3gfs(p1mgfs);
  typedef Dune::PDELab::GridFunctionSubSpace<P1mGFS,Dune::TypeTree::TreePath<4> > SUB4GFS;
  SUB4GFS sub4gfs(p1mgfs);

  // make discrete function objects (this is not yet generic enough
  typedef Dune::PDELab::DiscreteGridFunction<SUB0GFS,P1mV> SUB0DGF;
  SUB0DGF sub0dgf(sub0gfs,p1mxg);
  typedef Dune::PDELab::DiscreteGridFunction<SUB1GFS,P1mV> SUB1DGF;
  SUB1DGF sub1dgf(sub1gfs,p1mxg);
  typedef Dune::PDELab::DiscreteGridFunction<SUB2GFS,P1mV> SUB2DGF;
  SUB2DGF sub2dgf(sub2gfs,p1mxg);
  typedef Dune::PDELab::DiscreteGridFunction<SUB3GFS,P1mV> SUB3DGF;
  SUB3DGF sub3dgf(sub3gfs,p1mxg);
  typedef Dune::PDELab::DiscreteGridFunction<SUB4GFS,P1mV> SUB4DGF;
  SUB4DGF sub4dgf(sub4gfs,p1mxg);

  // output grid function with VTKWriter
  Dune::VTKWriter<GV> vtkwriter(gv,Dune::VTK::conforming);
  vtkwriter.addVertexData(std::make_shared< Dune::PDELab::VTKGridFunctionAdapter<SUB0DGF> >(sub0dgf,"comp 0"));
  vtkwriter.addVertexData(std::make_shared< Dune::PDELab::VTKGridFunctionAdapter<SUB1DGF> >(sub1dgf,"comp 1"));
  vtkwriter.addVertexData(std::make_shared< Dune::PDELab::VTKGridFunctionAdapter<SUB2DGF> >(sub2dgf,"comp 2"));
  vtkwriter.addVertexData(std::make_shared< Dune::PDELab::VTKGridFunctionAdapter<SUB3DGF> >(sub3dgf,"comp 3"));
  vtkwriter.addVertexData(std::make_shared< Dune::PDELab::VTKGridFunctionAdapter<SUB4DGF> >(sub4dgf,"comp 4"));
  vtkwriter.write("testconstraintspowerp1",Dune::VTK::ascii);
}



int main(int argc, char** argv)
{
  try{
    //Maybe initialize Mpi
    Dune::MPIHelper::instance(argc, argv);

#if HAVE_UG
    std::shared_ptr<Dune::UGGrid<2> > uggrid(TriangulatedUnitSquareMaker<Dune::UGGrid<2> >::create());
  	uggrid->globalRefine(4);
    testp1(uggrid->leafGridView());
    testpowerp1(uggrid->leafGridView());
#endif

	// test passed
	return 0;

  }
  catch (Dune::Exception &e){
    std::cerr << "Dune reported error: " << e << std::endl;
	return 1;
  }
  catch (...){
    std::cerr << "Unknown exception thrown!" << std::endl;
	return 1;
  }
}


==> anc/xt-super/dune-pdelab/dune/pdelab/test/testdatahandle.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <iostream>

#include <dune/common/parallel/mpihelper.hh>

#include <dune/grid/yaspgrid.hh>

#include <dune/pdelab/finiteelementmap/p0fem.hh>
#include <dune/pdelab/finiteelementmap/pkfem.hh>
#include <dune/pdelab/finiteelementmap/qkfem.hh>
#include <dune/pdelab/finiteelementmap/qkdg.hh>
#include <dune/pdelab/gridfunctionspace/gridfunctionspace.hh>
#include <dune/pdelab/gridfunctionspace/powergridfunctionspace.hh>
#include <dune/pdelab/backend/istl.hh>
#include <dune/pdelab/gridfunctionspace/genericdatahandle.hh>
#include <dune/pdelab/gridfunctionspace/vtk.hh>

template<int codim, typename GFS>
void print_info(const GFS& gfs)
{
  std::cout << "codim " << codim << ":" << std::endl;
  std::cout << "contains = " << std::boolalpha << gfs.dataHandleContains(codim) << "  "
            << "fixed size = " << gfs.dataHandleFixedSize(codim) << std::endl;
  std::vector<typename GFS::Ordering::Traits::ContainerIndex> indices;
  typedef typename GFS::Traits::GridView GV;
  GV gv = gfs.gridView();
  for (typename GV::template Codim<codim>::Iterator it = gv.template begin<codim>();
       it != gv.template end<codim>();
       ++it)
    {
      std::size_t size = gfs.dataHandleSize(*it);
      std::cout << "entity index = " << gv.indexSet().index(*it) << "  "
                << "size = " << size << std::endl;
      indices.resize(size);
      gfs.dataHandleContainerIndices(*it,indices);
      for (typename std::vector<typename GFS::Ordering::Traits::ContainerIndex>::const_iterator it = indices.begin();
           it != indices.end();
           ++it)
        std::cout << *it << std::endl;
    }
}

template<typename GFS>
void info(const GFS& gfs, std::string name)
{
  std::cout << name << std::endl
            << gfs.ordering().size() << std::endl;
  print_info<0>(gfs);
  //print_info<1>(gfs);
  print_info<2>(gfs);

  std::cout << std::endl << std::endl;
}

template<class GV>
static void testdatahandle(const GV& gv)
{
  // instantiate finite element maps
  Dune::GeometryType gt;
  gt.makeCube(2);
  typedef Dune::PDELab::P0LocalFiniteElementMap<float,double,GV::dimension> P0FEM;
  P0FEM p0fem(gt);
  typedef Dune::PDELab::QkLocalFiniteElementMap<GV,float,double,1> Q12DFEM;
  Q12DFEM q12dfem(gv);
  typedef Dune::PDELab::QkLocalFiniteElementMap<GV,float,double,2> Q22DFEM;
  Q22DFEM q22dfem(gv);
  typedef Dune::PDELab::QkDGLocalFiniteElementMap<double,double,2,2> DG22DFEM;
  DG22DFEM dg22dfem;

  typedef Dune::PDELab::NoConstraints NoConstraints;
  typedef Dune::PDELab::istl::VectorBackend<> VBE;

  // make a grid function space
  typedef Dune::PDELab::GridFunctionSpace<GV,P0FEM,NoConstraints,VBE> P0GFS;
  P0GFS p0gfs(gv,p0fem);
  p0gfs.name("p0gfs");
  typedef Dune::PDELab::GridFunctionSpace<GV,Q12DFEM,NoConstraints,VBE> GFS1;
  GFS1 gfs1(gv,q12dfem);
  gfs1.name("gfs1");
  typedef Dune::PDELab::GridFunctionSpace<GV,DG22DFEM,NoConstraints,VBE> GFS2;
  GFS2 gfs2(gv,dg22dfem);
  gfs2.name("gfs2");
  typedef Dune::PDELab::GridFunctionSpace<GV,Q22DFEM,NoConstraints,VBE> GFS3;
  GFS3 gfs3(gv,q22dfem);
  gfs3.name("gfs3");

  using V = Dune::PDELab::Backend::Vector<GFS1,int>;

  V v(gfs1);
  v = 1;

  Dune::PDELab::AddDataHandle<GFS1,V> adddh(gfs1,v);
  gfs1.gridView().communicate(adddh,Dune::All_All_Interface,Dune::ForwardCommunication);

  Dune::VTKWriter<GV> vtkwriter(gv,Dune::VTK::conforming);
  Dune::PDELab::addSolutionToVTKWriter(vtkwriter,gfs1,v);
  vtkwriter.write("testdatahandle-gfs1",Dune::VTK::ascii);

#if 0
  info(p0gfs,"P0");
  info(gfs1,"P1");
  info(gfs2,"DG2");
  info(gfs3,"Q2");

  typedef Dune::PDELab::istl::VectorBackend<> VBE;

  typedef Dune::PDELab::PowerGridFunctionSpace<GFS1,3,VBE> PGFS1;
  PGFS1 pgfs1(gfs1);

  info(pgfs1,"P1^3");

  typedef Dune::PDELab::PowerGridFunctionSpace<GFS1,3,VBE,Dune::PDELab::EntityBlockedOrderingTag> PGFS2;
  PGFS2 pgfs2(gfs1);

  info(pgfs2,"P1^3 (entity-wise blocked)");

  typedef Dune::PDELab::CompositeGridFunctionSpace<
    VBE,
    Dune::PDELab::LexicographicOrderingTag,
    GFS1,
    GFS2
    > CGFS1;

  CGFS1 cgfs1(gfs1,gfs2);

  info(cgfs1,"P1 * DG2");

  typedef Dune::PDELab::CompositeGridFunctionSpace<
    VBE,
    Dune::PDELab::EntityBlockedOrderingTag,
    GFS1,
    GFS2,
    GFS1
    > CGFS2;

  CGFS2 cgfs2(gfs1,gfs2,gfs1);

  info(cgfs2,"P1 * DG2 * P1 (entity-wise blocked)");

  typedef Dune::PDELab::PowerGridFunctionSpace<
    GFS3,
    3,
    Dune::PDELab::istl::VectorBackend<
      Dune::PDELab::istl::Blocking::fixed
      >,
    Dune::PDELab::EntityBlockedOrderingTag
    > VGFS;
  VGFS vgfs(gfs3);

  info(vgfs,"P2^3 (entity-wise blocked, matrix blocks)");

  typedef Dune::PDELab::CompositeGridFunctionSpace<
    Dune::PDELab::istl::VectorBackend<
      Dune::PDELab::istl::Blocking::bcrs
      >,
    Dune::PDELab::LexicographicOrderingTag,
    GFS1,
    VGFS
    > THGFS;

  THGFS thgfs(gfs1,vgfs);

  info(thgfs,"P1 * (P2^3) (entity-wise blocked with matrix blocks at P2 level, macro blocks");

#if 0
  typedef Dune::PDELab::GridFunctionSpace<GV,Q22DFEM,Dune::PDELab::NoConstraints,
                                          Dune::PDELab::istl::VectorBackend<1>,
                                          Dune::PDELab::GridFunctionRestrictedMapper> GFS3;
  GFS3 gfs3(gv,q22dfem);

  // test power
  typedef Dune::PDELab::PowerGridFunctionSpace<GFS2,2> PGFS2;
  PGFS2 pgfs2(gfs2,gfs2);
  typedef Dune::PDELab::PowerGridFunctionSpace<GFS2,3> PGFS3;
  PGFS3 pgfs3(gfs2,gfs2,gfs2);
  typedef Dune::PDELab::PowerGridFunctionSpace<GFS2,4> PGFS4;
  PGFS4 pgfs4(gfs2,gfs2,gfs2,gfs2);
  typedef Dune::PDELab::PowerGridFunctionSpace<GFS2,5> PGFS5;
  PGFS5 pgfs5(gfs2,gfs2,gfs2,gfs2,gfs2);
  typedef Dune::PDELab::PowerGridFunctionSpace<GFS2,6> PGFS6;
  PGFS6 pgfs6(gfs2,gfs2,gfs2,gfs2,gfs2,gfs2);
  typedef Dune::PDELab::PowerGridFunctionSpace<GFS2,7> PGFS7;
  PGFS7 pgfs7(gfs2,gfs2,gfs2,gfs2,gfs2,gfs2,gfs2);
  typedef Dune::PDELab::PowerGridFunctionSpace<GFS2,8> PGFS8;
  PGFS8 pgfs8(gfs2,gfs2,gfs2,gfs2,gfs2,gfs2,gfs2,gfs2);
  typedef Dune::PDELab::PowerGridFunctionSpace<GFS2,9> PGFS9;
  PGFS9 pgfs9(gfs2,gfs2,gfs2,gfs2,gfs2,gfs2,gfs2,gfs2,gfs2);
  typedef Dune::PDELab::PowerGridFunctionSpace<GFS2,10> PGFS10;
  PGFS10 pgfs10(gfs2,gfs2,gfs2,gfs2,gfs2,gfs2,gfs2,gfs2,gfs2,gfs2);
  typedef Dune::PDELab::PowerGridFunctionSpace<GFS2,17> PGFS17;
  PGFS17 pgfs17(gfs2);
  typedef Dune::PDELab::PowerGridFunctionSpace<GFS2,17,Dune::PDELab::GridFunctionSpaceBlockwiseMapper> PGFS17B;
  PGFS17B pgfs17b(gfs2);

  // make coefficent Vectors
  using V1 = Dune::PDELab::Backend::Vector<GFS1,double>;
  V1 x1(gfs1);
  x1 = 0.0;
  using V2 = Dune::PDELab::Backend::Vector<GFS2,double>;
  V2 x2(gfs2);
  x2 = 0.0;

  // test composite
  typedef Dune::PDELab::CompositeGridFunctionSpace<Dune::PDELab::GridFunctionSpaceLexicographicMapper,
                                                   GFS1,PGFS2> CGFS2;
  CGFS2 cgfs2(gfs1,pgfs2);
  typedef Dune::PDELab::CompositeGridFunctionSpace<Dune::PDELab::GridFunctionSpaceLexicographicMapper,
                                                   GFS1,PGFS2,CGFS2> CGFS3;
  CGFS3 cgfs3(gfs1,pgfs2,cgfs2);
  typedef Dune::PDELab::CompositeGridFunctionSpace<Dune::PDELab::GridFunctionSpaceLexicographicMapper,
                                                   GFS1,PGFS2,CGFS2,CGFS3> CGFS4;
  CGFS4 cgfs4(gfs1,pgfs2,cgfs2,cgfs3);
  typedef Dune::PDELab::CompositeGridFunctionSpace<Dune::PDELab::GridFunctionSpaceLexicographicMapper,
                                                   GFS1,PGFS2,CGFS2,CGFS3,CGFS4> CGFS5;
  CGFS5 cgfs5(gfs1,pgfs2,cgfs2,cgfs3,cgfs4);
  typedef Dune::PDELab::CompositeGridFunctionSpace<Dune::PDELab::GridFunctionSpaceLexicographicMapper,
                                                   GFS1,PGFS2,CGFS2,CGFS3,CGFS4,CGFS5> CGFS6;
  CGFS6 cgfs6(gfs1,pgfs2,cgfs2,cgfs3,cgfs4,cgfs5);
  typedef Dune::PDELab::CompositeGridFunctionSpace<Dune::PDELab::GridFunctionSpaceLexicographicMapper,
                                                   GFS1,PGFS2,CGFS2,CGFS3,CGFS4,CGFS5,CGFS6> CGFS7;
  CGFS7 cgfs7(gfs1,pgfs2,cgfs2,cgfs3,cgfs4,cgfs5,cgfs6);
  typedef Dune::PDELab::CompositeGridFunctionSpace<Dune::PDELab::GridFunctionSpaceLexicographicMapper,
                                                   GFS1,PGFS2,CGFS2,CGFS3,CGFS4,CGFS5,CGFS6,CGFS7> CGFS8;
  CGFS8 cgfs8(gfs1,pgfs2,cgfs2,cgfs3,cgfs4,cgfs5,cgfs6,cgfs7);
  typedef Dune::PDELab::CompositeGridFunctionSpace<Dune::PDELab::GridFunctionSpaceLexicographicMapper,
                                                   GFS1,PGFS2,CGFS2,CGFS3,CGFS4,CGFS5,CGFS6,CGFS7,CGFS8> CGFS9;
  CGFS9 cgfs9(gfs1,pgfs2,cgfs2,cgfs3,cgfs4,cgfs5,cgfs6,cgfs7,cgfs8);

#endif
#endif
}


int main(int argc, char** argv)
{
  try{
    //Maybe initialize Mpi

    Dune::MPIHelper& helper = Dune::MPIHelper::instance(argc, argv);

    // 2D
    {
      if (helper.rank() == 0)
        std::cout << "2D tests" << std::endl;
      // need a grid in order to test grid functions
      Dune::FieldVector<double,2> L(1.0);
      L[0] *= 5;
      Dune::array<int,2> N(Dune::fill_array<int,2>(2));
      N[0] = 10;
      std::bitset<2> B(false);
      Dune::YaspGrid<2> grid(helper.getCommunicator(),L,N,B,1);
      // grid.globalRefine(1);

      testdatahandle(grid.leafGridView());
    }

#if 0
    // 3D
    {
      std::cout << "3D tests" << std::endl;
      // need a grid in order to test grid functions
      Dune::FieldVector<double,3> L(1.0);
      Dune::array<int,3> N(Dune::fill_array<int,3>(1));
      std::bitset<3> B(false);
      Dune::YaspGrid<3> grid(L,N,B,1);
      grid.globalRefine(1);

      testleafgridfunction(grid.leafGridView());
    }
#endif
  // test passed

    return 0;

  }
  catch (Dune::Exception &e){
    std::cerr << "Dune reported error: " << e << std::endl;
    return 1;
  }
  catch (...){
    std::cerr << "Unknown exception thrown!" << std::endl;
    return 1;
  }
}


==> anc/xt-super/dune-pdelab/dune/pdelab/test/testdglegendre.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifdef HAVE_CONFIG_H
#include "config.h"
#endif


#include <dune/pdelab/boilerplate/pdelab.hh>
#include <dune/pdelab/common/functionutilities.hh>
#include <dune/pdelab/localoperator/convectiondiffusionfem.hh>
#include <dune/pdelab/localoperator/convectiondiffusiondg.hh>

/** Parameter class for the stationary convection-diffusion equation of the following form:
 *
 * \f{align*}{
 *   \nabla\cdot(-A(x) \nabla u + b(x) u) + c(x)u &=& f \mbox{ in } \Omega,  \ \
 *                                              u &=& g \mbox{ on } \partial\Omega_D (Dirichlet)\ \
 *                (b(x,u) - A(x)\nabla u) \cdot n &=& j \mbox{ on } \partial\Omega_N (Flux)\ \
 *                        -(A(x)\nabla u) \cdot n &=& o \mbox{ on } \partial\Omega_O (Outflow)
 * \f}
 * Note:
 *  - This formulation is valid for velocity fields which are non-divergence free.
 *  - Outflow boundary conditions should only be set on the outflow boundary
 *
 * The template parameters are:
 *  - GV a model of a GridView
 *  - RF numeric type to represent results
 */
template<typename GV, typename RF>
class GenericAdvectionProblem
{
  typedef Dune::PDELab::ConvectionDiffusionBoundaryConditions::Type BCType;

public:
  typedef Dune::PDELab::ConvectionDiffusionParameterTraits<GV,RF> Traits;

  GenericAdvectionProblem ()
  {
    for (std::size_t i=0; i<Traits::dimDomain; i++)
      for (std::size_t j=0; j<Traits::dimDomain; j++)
        I[i][j] = (i==j) ? 0 : 0;
    for (std::size_t i=0; i<Traits::dimDomain; i++)
      v[i] = 0.0;
    v[0] = 1.0;
    v[1] = 1.0/3.0;
    b0 = 0.25;
  }

  //! tensor diffusion coefficient
  typename Traits::PermTensorType
  A (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
  {
    return I;
  }

  //! velocity field
  typename Traits::RangeType
  b (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
  {
    return v;
  }

  //! sink term
  typename Traits::RangeFieldType
  c (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
  {
    return 0.0;
  }

  //! source term
  typename Traits::RangeFieldType
  f (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
  {
    return 0.0;
  }

  //! boundary condition type function
  /* return Dune::PDELab::ConvectionDiffusionBoundaryConditions::Dirichlet for Dirichlet boundary conditions
   * return Dune::PDELab::ConvectionDiffusionBoundaryConditions::Neumann for flux boundary conditions
   * return Dune::PDELab::ConvectionDiffusionBoundaryConditions::Outflow for outflow boundary conditions
   */
  BCType
  bctype (const typename Traits::IntersectionType& is, const typename Traits::IntersectionDomainType& xlocal) const
  {
    if (is.outerNormal(xlocal)*v<0)
      return Dune::PDELab::ConvectionDiffusionBoundaryConditions::Dirichlet;
    else
      return Dune::PDELab::ConvectionDiffusionBoundaryConditions::Outflow;
  }

  //! Dirichlet boundary condition value
  typename Traits::RangeFieldType
  g (const typename Traits::ElementType& e, const typename Traits::DomainType& xlocal) const
  {
    typename Traits::DomainType x = e.geometry().global(xlocal);
    if (x[1] < v[1]*x[0]+b0)
      return 0.0;
    else
      return 1.0;
  }

  //! flux boundary condition
  typename Traits::RangeFieldType
  j (const typename Traits::IntersectionType& is, const typename Traits::IntersectionDomainType& x) const
  {
    return 0.0;
  }

  //! outflow boundary condition
  typename Traits::RangeFieldType
  o (const typename Traits::IntersectionType& is, const typename Traits::IntersectionDomainType& x) const
  {
    return 0.0;
  }

private:
  typename Traits::PermTensorType I;
  typename Traits::RangeType v;
  typename Traits::RangeFieldType b0;
};

/*! \brief Adapter returning ||f1(x)-f2(x)||^2 for two given grid functions

  \tparam T1  a grid function type
  \tparam T2  a grid function type
*/
template<typename T1, typename T2>
class DifferenceSquaredAdapter
  : public Dune::PDELab::GridFunctionBase<
  Dune::PDELab::GridFunctionTraits<typename T1::Traits::GridViewType,
                                   typename T1::Traits::RangeFieldType,
                                   1,Dune::FieldVector<typename T1::Traits::RangeFieldType,1> >
  ,DifferenceSquaredAdapter<T1,T2> >
{
public:
  typedef Dune::PDELab::GridFunctionTraits<typename T1::Traits::GridViewType,
                                           typename T1::Traits::RangeFieldType,
                                           1,Dune::FieldVector<typename T1::Traits::RangeFieldType,1> > Traits;

  //! constructor
  DifferenceSquaredAdapter (const T1& t1_, const T2& t2_) : t1(t1_), t2(t2_) {}

  //! \copydoc GridFunctionBase::evaluate()
  inline void evaluate (const typename Traits::ElementType& e,
                        const typename Traits::DomainType& x,
                        typename Traits::RangeType& y) const
  {
    typename T1::Traits::RangeType y1;
    t1.evaluate(e,x,y1);
    typename T2::Traits::RangeType y2;
    t2.evaluate(e,x,y2);
    y1 -= y2;
    y = y1.two_norm2();
  }

  inline const typename Traits::GridViewType& getGridView () const
  {
    return t1.getGridView();
  }

private:
  const T1& t1;
  const T2& t2;
};


// Solve problem
template <typename Grid, typename FS, typename Problem, typename GM, Dune::SolverCategory::Category solvertype, int degree>
void solveProblem(const Grid& grid, FS& fs, typename FS::DOF x, Problem& problem, std::string basename)
{

  // initialize DOF vector it with boundary condition
  typedef Dune::PDELab::ConvectionDiffusionBoundaryConditionAdapter<Problem> BCType;
  BCType bctype(grid->leafGridView(),problem);
  typedef typename Dune::PDELab::ConvectionDiffusionDirichletExtensionAdapter<Problem> G;
  G g(grid->leafGridView(),problem);
  Dune::PDELab::interpolate(g,fs.getGFS(),x);

  // assemble constraints
  fs.assembleConstraints(bctype);
  fs.setNonConstrainedDOFS(x,0.0);

  // assembler for finite elemenent problem
  typedef typename Dune::PDELab::ConvectionDiffusionDG<Problem,typename FS::FEM> LOP;
  LOP lop(problem,Dune::PDELab::ConvectionDiffusionDGMethod::SIPG,Dune::PDELab::ConvectionDiffusionDGWeights::weightsOn,2.0);
  typedef typename Dune::PDELab::GalerkinGlobalAssembler<FS,LOP,solvertype> ASSEMBLER;
  ASSEMBLER assembler(fs,lop);

  // make linear solver and solve problem
  typedef typename Dune::PDELab::ISTLSolverBackend_IterativeDefault<FS,ASSEMBLER,solvertype> SBE;
  SBE sbe(fs,assembler,5000,1);
  typedef typename Dune::PDELab::StationaryLinearProblemSolver<typename ASSEMBLER::GO,typename SBE::LS,typename FS::DOF> SLP;
  SLP slp(*assembler,*sbe,x,1e-6);
  slp.apply();

  // output grid to VTK file
  Dune::SubsamplingVTKWriter<typename GM::LeafGridView> vtkwriter(grid->leafGridView(),degree-1);
  typename FS::DGF xdgf(fs.getGFS(),x);
  vtkwriter.addVertexData(std::make_shared<typename FS::VTKF>(xdgf,"x_h"));
  vtkwriter.write(basename,Dune::VTK::appendedraw);
}


int main(int argc, char **argv)
{
  // initialize MPI, finalize is done automatically on exit
  Dune::MPIHelper::instance(argc,argv);

  // command line args
  int cells=10; if (argc>=2) sscanf(argv[1],"%d",&cells);

  // define parameters
  const unsigned int dim = 2;
  const unsigned int degree = 1;
  const Dune::GeometryType::BasicType elemtype = Dune::GeometryType::cube;
  const Dune::SolverCategory::Category solvertype = Dune::SolverCategory::overlapping;
  typedef double NumberType;

  // make grid
  typedef Dune::YaspGrid<dim> GM;
  typedef Dune::PDELab::StructuredGrid<GM> Grid;
  Grid grid(elemtype,cells);
  grid->loadBalance();

  // make problem parameters
  typedef GenericAdvectionProblem<GM::LeafGridView,NumberType> Problem;
  Problem problem;

  // make a finite element space and DOF vector
  typedef Dune::PDELab::DGLegendreSpace<GM,NumberType,degree,elemtype,solvertype> FS;
  FS fs(grid->leafGridView());
  typedef typename FS::DOF X;
  X x(fs.getGFS(),0.0);

  // solve problem
  solveProblem<Grid,FS,Problem,GM,solvertype,degree>(grid,fs,x,problem,"new");

  // make a finite element space and DOF vector
  typedef Dune::PDELab::DGQkSpace<GM,NumberType,degree,elemtype,solvertype> FS2;
  FS2 fs2(grid->leafGridView());
  typedef typename FS2::DOF X2;
  X2 x2(fs2.getGFS(),0.0);

  // solve problem
  solveProblem<Grid,FS2,Problem,GM,solvertype,degree>(grid,fs2,x2,problem,"old");

  // calculate l2 error squared between the two functions
  FS::DGF xdgf(fs.getGFS(),x);
  FS2::DGF xdgf2(fs2.getGFS(),x2);
  typedef DifferenceSquaredAdapter<FS::DGF,FS2::DGF> DifferenceSquared;
  DifferenceSquared differencesquared(xdgf,xdgf2);
  typename DifferenceSquared::Traits::RangeType l2errorsquared(0.0);
  Dune::PDELab::integrateGridFunction(differencesquared,l2errorsquared,10);

  std::cout << std::endl << "l2 error squared: " << l2errorsquared << std::endl;

  if (l2errorsquared>1e-14){
    return 1;
  }

  // done
  return 0;
}


==> anc/xt-super/dune-pdelab/dune/pdelab/test/testeigenbackend.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <iostream>
#include <string>

#include <dune/common/parallel/mpihelper.hh>
#include <dune/grid/yaspgrid.hh>
#include <dune/istl/solvers.hh>
#include <dune/istl/preconditioners.hh>
#include <dune/istl/operators.hh>

#include <dune/pdelab/finiteelementmap/qkfem.hh>
#include <dune/pdelab/constraints/conforming.hh>
#include <dune/pdelab/gridfunctionspace/gridfunctionspace.hh>
#include <dune/pdelab/gridfunctionspace/gridfunctionspaceutilities.hh>
#include <dune/pdelab/gridfunctionspace/interpolate.hh>
#include <dune/pdelab/common/function.hh>
#include <dune/pdelab/backend/eigen.hh>
#include <dune/pdelab/gridoperator/gridoperator.hh>
#include <dune/pdelab/localoperator/laplacedirichletp12d.hh>
#include <dune/pdelab/localoperator/convectiondiffusionfem.hh>
#include <dune/pdelab/gridfunctionspace/vtk.hh>

#include "gridexamples.hh"

//===============================================================
//===============================================================
// Solve the Poisson equation
//           - \Delta u = f in \Omega,
//                    u = g on \partial\Omega_D
//  -\nabla u \cdot \nu = j on \partial\Omega_N
//===============================================================
//===============================================================

//===============================================================
// Define parameter functions f,g,j and \partial\Omega_D/N
//===============================================================

template<typename GV, typename RF>
class PoissonModelProblem
{
  typedef Dune::PDELab::ConvectionDiffusionBoundaryConditions::Type BCType;

public:
  typedef Dune::PDELab::ConvectionDiffusionParameterTraits<GV,RF> Traits;

  //! tensor diffusion coefficient
  typename Traits::PermTensorType
  A (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
  {
    typename Traits::PermTensorType I;
    for (std::size_t i=0; i<Traits::dimDomain; i++)
      for (std::size_t j=0; j<Traits::dimDomain; j++)
        I[i][j] = (i==j) ? 1 : 0;
    return I;
  }

  //! velocity field
  typename Traits::RangeType
  b (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
  {
    typename Traits::RangeType v(0.0);
    return v;
  }

  //! sink term
  typename Traits::RangeFieldType
  c (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
  {
    return 0.0;
  }

  //! source term
  typename Traits::RangeFieldType
  f (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
  {
    const auto& xglobal = e.geometry().global(x);
    if (xglobal[0]>0.25 && xglobal[0]<0.375 && xglobal[1]>0.25 && xglobal[1]<0.375)
      return 50.0;
    else
      return 0.0;
  }

  //! boundary condition type function
  BCType
  bctype (const typename Traits::IntersectionType& is, const typename Traits::IntersectionDomainType& x) const
  {
    typename Traits::DomainType xglobal = is.geometry().global(x);

    if (xglobal[1]<1E-6 || xglobal[1]>1.0-1E-6)
      {
        return Dune::PDELab::ConvectionDiffusionBoundaryConditions::Neumann;
      }
    if (xglobal[0]>1.0-1E-6 && xglobal[1]>0.5+1E-6)
      {
        return Dune::PDELab::ConvectionDiffusionBoundaryConditions::Neumann;
      }
    return Dune::PDELab::ConvectionDiffusionBoundaryConditions::Dirichlet;
  }

  //! Dirichlet boundary condition value
  typename Traits::RangeFieldType
  g (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
  {
    typename Traits::DomainType xglobal = e.geometry().global(x);
    xglobal -= 0.5;
    return exp(-xglobal.two_norm2());
  }

  //! Neumann boundary condition
  typename Traits::RangeFieldType
  j (const typename Traits::IntersectionType& is, const typename Traits::IntersectionDomainType& x) const
  {
    typename Traits::DomainType xglobal = is.geometry().global(x);

    if (xglobal[0] > 1.0 - 1E-6 && xglobal[1] > 0.5 + 1E-6) {
      return -5.0;
    } else {
      return 0.0;
    }
  }

  //! outflow boundary condition
  typename Traits::RangeFieldType
  o (const typename Traits::IntersectionType& is, const typename Traits::IntersectionDomainType& x) const
  {
    return 0.0;
  }
};

//===============================================================
// Problem setup and solution
//===============================================================

// generate a P1 function and output it
template<typename GV, typename FEM, typename CON>
void poisson (const GV& gv, const FEM& fem, std::string filename, int q)
{
  typedef Dune::PDELab::EigenMatrixBackend<> MBE;

  // constants and types
  typedef typename FEM::Traits::FiniteElementType::Traits::
    LocalBasisType::Traits::RangeFieldType R;

  // make function space
  typedef Dune::PDELab::GridFunctionSpace<
    GV,
    FEM,
    CON,
    Dune::PDELab::EigenVectorBackend
    > GFS;
  GFS gfs(gv,fem);
  gfs.name("solution");

  // make model problem
  typedef PoissonModelProblem<GV,R> Problem;
  Problem problem;

  // make constraints map and initialize it from a function
  typedef typename GFS::template ConstraintsContainer<R>::Type C;
  C cg;
  cg.clear();
  Dune::PDELab::ConvectionDiffusionBoundaryConditionAdapter<Problem> bctype(gv,problem);
  Dune::PDELab::constraints(bctype,gfs,cg);

  // make local operator
  typedef Dune::PDELab::ConvectionDiffusionFEM<Problem,FEM> LOP;
  LOP lop(problem);

  // make grid operator
  typedef Dune::PDELab::GridOperator<GFS,GFS,LOP,
                                     MBE,
                                     double,double,double,
                                     C,C> GridOperator;
  GridOperator gridoperator(gfs,cg,gfs,cg,lop);

  // make coefficent Vector and initialize it from a function
  // There is some weird shuffling around here - please leave it in,
  // it's there to test the copy constructor and assignment operator of the
  // matrix wrapper
  typedef typename GridOperator::Traits::Domain DV;
  DV x0(gfs,Dune::PDELab::Backend::unattached_container());
  {
    DV x1(gfs);
    DV x2(x1);
    x2 = 0.0;
    x0 = x1;
    x0 = x2;
  }

  // initialize DOFs from Dirichlet extension
  typedef Dune::PDELab::ConvectionDiffusionDirichletExtensionAdapter<Problem> G;
  G g(gv,problem);
  Dune::PDELab::interpolate(g,gfs,x0);
  Dune::PDELab::set_nonconstrained_dofs(cg,0.0,x0);

  // represent operator as a matrix
  // There is some weird shuffling around here - please leave it in,
  // it's there to test the copy constructor and assignment operator of the
  // matrix wrapper
  typedef typename GridOperator::Traits::Jacobian M;
  M m;
  {
    M m1(gridoperator, 27);
    M m2(m1);
    m2 = 0.0;
    m = m1;
    m = m2;
  }
  gridoperator.jacobian(x0,m);
  std::cout << "two-norm: " << x0.two_norm() << std::endl
            << "one-norm: " << x0.one_norm() << std::endl
            << "inf-norm: " << x0.infinity_norm() << std::endl
            << "dot-prod: " << x0.dot(x0) << std::endl;

  // evaluate residual w.r.t initial guess
  typedef typename GridOperator::Traits::Range RV;
  RV r(gfs);
  r = 0.0;
  gridoperator.residual(x0,r);

  DV x(gfs,0.0);
  // test the container interface
  {
    // make ISTL solver
    Dune::MatrixAdapter<M,DV,RV> opa(m);
    // only Richardson - everything else would need ISTL support
    Dune::Richardson<DV,RV> richardson(1.0);
  }

  // test the solver backend
  {
    // make EIGEN solver
    Dune::PDELab::EigenBackend_BiCGSTAB_Diagonal solver;
    // solve the jacobian system
    r *= -1.0; // need -residual
    solver.apply(m,x,r,1e-10);
    x += x0;
  }

  // output grid function with VTKWriter
  Dune::VTKWriter<GV> vtkwriter(gv,Dune::VTK::conforming);
  Dune::PDELab::addSolutionToVTKWriter(vtkwriter,gfs,x);
  vtkwriter.write(filename,Dune::VTK::ascii);
}

//===============================================================
// Main program with grid setup
//===============================================================

int main(int argc, char** argv)
{
  try{
    //Maybe initialize Mpi
    Dune::MPIHelper::instance(argc, argv);

    // YaspGrid Q1 2D test
    {
      // make grid
      Dune::FieldVector<double,2> L(1.0);
      Dune::array<int,2> N(Dune::fill_array<int,2>(1));
      Dune::YaspGrid<2> grid(L,N);
      grid.globalRefine(3);

      // get view
      typedef Dune::YaspGrid<2>::LeafGridView GV;
      const GV& gv=grid.leafGridView();

      // make finite element map
      typedef GV::Grid::ctype DF;
      typedef Dune::PDELab::QkLocalFiniteElementMap<GV,DF,double,1> FEM;
      FEM fem(gv);

      // solve problem
      poisson<GV,FEM,Dune::PDELab::ConformingDirichletConstraints>(gv,fem,"eigenbackend_yasp_Q1_2d",2);
    }

    // YaspGrid Q2 2D test
    {
      // make grid
      Dune::FieldVector<double,2> L(1.0);
      Dune::array<int,2> N(Dune::fill_array<int,2>(1));
      Dune::YaspGrid<2> grid(L,N);
      grid.globalRefine(3);

      // get view
      typedef Dune::YaspGrid<2>::LeafGridView GV;
      const GV& gv=grid.leafGridView();

      // make finite element map
      typedef GV::Grid::ctype DF;
      typedef Dune::PDELab::QkLocalFiniteElementMap<GV,DF,double,2> FEM;
      FEM fem(gv);

      // and again with the space matrix
      poisson<GV,FEM,Dune::PDELab::ConformingDirichletConstraints>(gv,fem,"eigenbackend_yasp_Q2_2d",2);
    }

    // test passed
    return 0;
  }
  catch (Dune::Exception &e){
    std::cerr << "Dune reported error: " << e << std::endl;
    return 1;
  }
  catch (...){
    std::cerr << "Unknown exception thrown!" << std::endl;
    return 1;
  }
}


==> anc/xt-super/dune-pdelab/dune/pdelab/test/testelasticity.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifdef HAVE_CONFIG_H
#include "config.h"
#endif
#include <iostream>
#include <vector>
#include <map>

#include <dune/common/parallel/mpihelper.hh>
#include <dune/grid/yaspgrid.hh>

#include <dune/pdelab/finiteelementmap/qkfem.hh>
#include <dune/pdelab/constraints/conforming.hh>
#include <dune/pdelab/gridfunctionspace/gridfunctionspace.hh>
#include <dune/pdelab/gridfunctionspace/gridfunctionspaceutilities.hh>
#include <dune/pdelab/gridfunctionspace/interpolate.hh>
#include <dune/pdelab/constraints/common/constraints.hh>
#include <dune/pdelab/common/function.hh>
#include <dune/pdelab/common/vtkexport.hh>
#include <dune/pdelab/backend/istl.hh>
#include <dune/pdelab/gridoperator/gridoperator.hh>
#include <dune/pdelab/localoperator/linearelasticity.hh>

#include <dune/pdelab/gridfunctionspace/vectorgridfunctionspace.hh>
#include <dune/pdelab/gridfunctionspace/vtk.hh>

static const double szX = 10.0;

// define some grid functions to interpolate from
template<typename GV, typename RF>
class G
    : public Dune::PDELab::AnalyticGridFunctionBase<Dune::PDELab::AnalyticGridFunctionTraits<GV,RF,GV::dimension>,
                                                  G<GV,RF> >
{
public:
  typedef Dune::PDELab::AnalyticGridFunctionTraits<GV,RF,GV::dimension> Traits;
  typedef Dune::PDELab::AnalyticGridFunctionBase<Traits,G<GV,RF> > BaseT;

  G (const GV& gv) : BaseT(gv) {}
  inline void evaluateGlobal (const typename Traits::DomainType& x,
                              typename Traits::RangeType& y) const
  {
    y = 0.0;
    if (x[0] == szX)
    {
        y[0] = 0.1;
    }
  }
};

// define some boundary grid functions to define boundary conditions
template<typename GV>
class ModelProblem
  : public Dune::PDELab::LinearElasticityParameterInterface<
  Dune::PDELab::LinearElasticityParameterTraits<GV, double>,
  ModelProblem<GV> >
{
public:

  typedef Dune::PDELab::LinearElasticityParameterTraits<GV, double> Traits;

  ModelProblem(typename Traits::RangeType G,
    typename Traits::RangeFieldType l,
    typename Traits::RangeFieldType m) :
    G_(G), lambda_(l), mu_(m)
  {}

  void
  f (const typename Traits::ElementType& e, const typename Traits::DomainType& x,
    typename Traits::RangeType & y) const
  {
    y = G_;
  }

  template<typename I>
  bool isDirichlet(const I & ig,
    const typename Traits::IntersectionDomainType & coord
    ) const
  {
    typename Traits::DomainType xg = ig.geometry().global( coord );
    return (xg[0] == 0.0); // || xg[0] == szX);  // Dirichlet b.c. on left & right boundary
  }

  void
  u (const typename Traits::ElementType& e, const typename Traits::DomainType& x,
    typename Traits::RangeType & y) const
  {
    y = 0.0;
  }

  typename Traits::RangeFieldType
  lambda (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
  {
    return lambda_;
  }

  typename Traits::RangeFieldType
  mu (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
  {
    return mu_;
  }

private:

  typename Traits::RangeType G_;
  typename Traits::RangeFieldType lambda_;
  typename Traits::RangeFieldType mu_;

};

// generate a P1 function and output it
template<class GV>
void testp1 (const GV& gv, double mu, double lambda, double constG)
{
  using Dune::PDELab::Backend::native;

  typedef typename GV::Grid::ctype DF;

  const int dim = GV::dimension;

  // instantiate finite element maps
  typedef Dune::PDELab::QkLocalFiniteElementMap<GV,DF,double,1> FEM;
  FEM fem(gv);

  // make function space
  typedef Dune::PDELab::ConformingDirichletConstraints Constraints;
  typedef Dune::PDELab::istl::VectorBackend<> ComponentVectorBackend;

  typedef Dune::PDELab::DefaultLeafOrderingTag Mapper;

  typedef Dune::PDELab::LexicographicOrderingTag OrderingTag;
  typedef Dune::PDELab::VectorGridFunctionSpace<
    GV,
    FEM,
    dim,
    Dune::PDELab::istl::VectorBackend<>,
    ComponentVectorBackend,
    Constraints,
    OrderingTag,
    Mapper
    > GFS;
  GFS gfs(gv,fem);
  gfs.name("displacement");

  // model description
  typedef ModelProblem<GV> Param;
  Dune::FieldVector<double, dim> G(0.0); G[dim-1] = -constG;
  Param param(G, mu, lambda);

  // make constraints map and initialize it from a function
  typedef typename GFS::template ConstraintsContainer<double>::Type C;
  C cg;
  cg.clear();
  Dune::PDELab::constraints(param,gfs,cg);

  std::cout << gfs.size() << " DOFs\n";
  std::cout << cg.size() << " constraint DOFs\n";

  // make local operator
  typedef Dune::PDELab::LinearElasticity<Param> LO;
  LO lo(param);

  typedef Dune::PDELab::istl::BCRSMatrixBackend<> MBE;
  MBE mbe(9); // 2D Q1

  // make grid operator
  typedef Dune::PDELab::GridOperator<
    GFS,GFS,LO,
    MBE,
    double,double,double,
    C,C> GOS;
  GOS gos(gfs,cg,gfs,cg,lo,mbe);

  // make coefficent Vector and initialize it from a function
  typedef typename GOS::Traits::Domain V;
  V x0(gfs);
  x0 = 0.0;
  typedef Dune::PDELab::LinearElasticityDirichletExtensionAdapter<Param> Displacement;
  Displacement u_fnkt(gv, param);
  Dune::PDELab::interpolate(u_fnkt,gfs,x0);
  Dune::PDELab::set_nonconstrained_dofs(cg,0.0,x0);

  // represent operator as a matrix
  typedef typename GOS::Traits::Jacobian M;
  M m(gos);
  m = 0.0;
  gos.jacobian(x0,m);
  if (gfs.size() <= 16)
    Dune::printmatrix(std::cout,native(m),"global stiffness matrix","row",9,3);

  // evaluate residual w.r.t initial guess
  V r(gfs);
  r = 0.0;
  gos.residual(x0,r);

  // make ISTL solver
  typedef typename M::BaseT ISTL_M;
  typedef typename V::BaseT ISTL_V;
  Dune::MatrixAdapter<ISTL_M,ISTL_V,ISTL_V> opa(native(m));
  Dune::SeqILU0<ISTL_M,ISTL_V,ISTL_V> ilu0(native(m),1e-2);

  Dune::CGSolver<ISTL_V> solver(opa,ilu0,1E-20,5000,2);
  Dune::InverseOperatorResult stat;

  // solve the jacobian system
  r *= -1.0; // need -residual
  V x(gfs,0.0);
  Dune::PDELab::set_nonconstrained_dofs(cg,1.0,x);
  solver.apply(native(x),native(r),stat);
  x += x0;

  // output grid function with VTKWriter
  Dune::VTKWriter<GV> vtkwriter(gv,Dune::VTK::conforming);
  Dune::PDELab::addSolutionToVTKWriter(vtkwriter,gfs,x);
  vtkwriter.write("testelasticity",Dune::VTK::ascii);
}

int main(int argc, char** argv)
{
  try{
    //Maybe initialize Mpi
    Dune::MPIHelper::instance(argc, argv);

    double mu = 100.0;
    double lambda = 10000.0;
    double g = 1.0;
    int level=5;

    if (argc > 1)
        mu = atof(argv[1]);
    if (argc > 2)
        lambda = atof(argv[2]);
    if (argc > 3)
        g = atof(argv[3]);
    if (argc > 4)
        level = atoi(argv[4]);

    std::cout << "mu     = " << mu << "\n"
              << "lambda = " << lambda << "\n"
              << "g = " << g << std::endl;

    Dune::FieldVector<double,2> L(1); L[0] = szX;
    Dune::array<int,2> N(Dune::fill_array<int,2>(1)); N[0] = szX;
    Dune::YaspGrid<2> grid(L,N);
    grid.globalRefine(level);

    testp1(grid.leafGridView(), mu, lambda, g);

    // test passed
    return 0;
  }
  catch (Dune::Exception &e){
    std::cerr << "Dune reported error: " << e << std::endl;
    return 1;
  }
  catch (...){
    std::cerr << "Unknown exception thrown!" << std::endl;
    return 1;
  }
}


==> anc/xt-super/dune-pdelab/dune/pdelab/test/testfunction.cc <==
#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <iostream>

#include <dune/common/math.hh>
#include <dune/common/parallel/mpihelper.hh>

#include <dune/grid/yaspgrid.hh>

#include <dune/pdelab/common/function.hh>
#include <dune/pdelab/common/vtkexport.hh>

// an analytic scalar function
template<typename T>
class F : public Dune::PDELab::FunctionInterface<
  Dune::PDELab::FunctionTraits<T,2,Dune::FieldVector<T,2>,
                               T,1,Dune::FieldVector<T,1> >,
  F<T> >
{
public:
  inline void evaluate (const Dune::FieldVector<T,2>& x,
                        Dune::FieldVector<T,1>& y) const
  {
    y = sin(3*Dune::StandardMathematicalConstants<T>::pi()*x[0])
      * cos(7*Dune::StandardMathematicalConstants<T>::pi()*x[1]);
  }
};

// an analytic vector-valued function
template<typename T>
class G : public Dune::PDELab::FunctionInterface<
  Dune::PDELab::FunctionTraits<T,2,Dune::FieldVector<T,2>,
                               T,2,Dune::FieldVector<T,2> >,
  G<T> >
{
public:
  inline void evaluate (const Dune::FieldVector<T,2>& x,
                        Dune::FieldVector<T,2>& y) const
  {
    y[0] =  x.two_norm()*x[1];
    y[1] = -x.two_norm()*x[0];
  }
};


// iterate over grid view and use analytic function as grid function through adapter
template<class GV, class T>
void testgridfunction (const GV& gv, const T& t)
{
  // make a grid function from the analytic function
  typedef Dune::PDELab::FunctionToGridFunctionAdapter<GV,T> GF;
  GF gf(gv,t);

  typedef typename GV::Traits::template Codim<0>::Iterator ElementIterator;
  for (ElementIterator it = gv.template begin<0>();
       it!=gv.template end<0>(); ++it)
    {
      typename T::Traits::DomainType x(0.0);
      typename T::Traits::RangeType y;
      gf.evaluate(*it,x,y);

      // make a function in local coordinates from the grid function
      Dune::PDELab::GridFunctionToLocalFunctionAdapter<GF>
        lf(gf,*it);
      lf.evaluate(x,y);

      // make a function in local coordinates from the global function
      Dune::PDELab::GlobalFunctionToLocalFunctionAdapter<T,typename ElementIterator::Entity>
        lg(t,*it);
      lg.evaluate(x,y);
    }
}

// iterate over grid view and use analytic function as grid function through adapter
template<class GV, class T>
void testvtkexport (const GV& gv, const T& t)
{
  // make a grid function from the analytic function
  typedef Dune::PDELab::FunctionToGridFunctionAdapter<GV,T> GF;
  GF gf(gv,t);

  // make a VTKFunction from grid function
  Dune::PDELab::VTKGridFunctionAdapter<GF> vtkf(gf,"blub");

  Dune::VTKWriter<GV> vtkwriter(gv,Dune::VTK::conforming);
  vtkwriter.addVertexData(Dune::make_shared< Dune::PDELab::VTKGridFunctionAdapter<GF> >(gf,"blub")); // VTKWriter takes control
  vtkwriter.write("single",Dune::VTK::ascii);
}

// a grid function
template<typename G, typename T>
class L : public Dune::PDELab::GridFunctionBase<
  Dune::PDELab::GridFunctionTraits<G,T,1,Dune::FieldVector<T,1> >,
  L<G,T> >
{
  typedef typename G::Traits::template Codim<0>::Entity ElementType;
public:
  L (const G& g_) : g(g_) {}

  inline void evaluate (const Dune::FieldVector<T,2>& x,
                        Dune::FieldVector<T,1>& y) const
  {
    y = sin(3*3.1415*x[0])*cos(7*3.1415*x[1]);
  }

  inline void evaluate (const ElementType& e,
                        const Dune::FieldVector<T,2>& x,
                        Dune::FieldVector<T,1>& y) const
  {
    evaluate(e.geometry().global(x),y);
  }

  inline const G& getGridView () const
  {
    return g;
  }

private:
  const G& g;
};


// test function trees
template<class GV>
void testfunctiontree (const GV& gv)
{
  // a leaf function
  typedef L<GV,typename GV::Grid::ctype> A;
  A a(gv);

  // test power
  typedef Dune::PDELab::PowerGridFunction<A,10> B10;
  B10 b10(a);
  typedef Dune::PDELab::PowerGridFunction<A,2> B2;
  B2 b2(a,a);
  typedef Dune::PDELab::PowerGridFunction<A,3> B3;
  B3 b3(a,a,a);
  typedef Dune::PDELab::PowerGridFunction<A,4> B4;
  B4 b4(a,a,a,a);
  typedef Dune::PDELab::PowerGridFunction<A,5> B5;
  B5 b5(a,a,a,a,a);
  typedef Dune::PDELab::PowerGridFunction<A,6> B6;
  B6 b6(a,a,a,a,a,a);
  typedef Dune::PDELab::PowerGridFunction<A,7> B7;
  B7 b7(a,a,a,a,a,a,a);
  typedef Dune::PDELab::PowerGridFunction<A,8> B8;
  B8 b8(a,a,a,a,a,a,a,a);
  typedef Dune::PDELab::PowerGridFunction<A,9> B9;
  B9 b9(a,a,a,a,a,a,a,a,a);

  // test composite
  typedef Dune::PDELab::CompositeGridFunction<A,A,A,A,A,A,A,A,A> C9;
  C9 c9(a,a,a,a,a,a,a,a,a);
  typedef Dune::PDELab::CompositeGridFunction<B10,B2> C2;
  C2 c2(b10,b2);
  typedef Dune::PDELab::CompositeGridFunction<B10,B2,B3> C3;
  C3 c3(b10,b2,b3);
  typedef Dune::PDELab::CompositeGridFunction<B10,B2,B3,B4> C4;
  C4 c4(b10,b2,b3,b4);
  typedef Dune::PDELab::CompositeGridFunction<B10,B2,B3,B4,B5> C5;
  C5 c5(b10,b2,b3,b4,b5);
  typedef Dune::PDELab::CompositeGridFunction<B10,B2,B3,B4,B5,B6> C6;
  C6 c6(b10,b2,b3,b4,b5,b6);
  typedef Dune::PDELab::CompositeGridFunction<B10,B2,B3,B4,B5,B6,B7> C7;
  C7 c7(b10,b2,b3,b4,b5,b6,b7);
  typedef Dune::PDELab::CompositeGridFunction<B10,B2,B3,B4,B5,B6,B7,B8> C8;
  C8 c8(b10,b2,b3,b4,b5,b6,b7,b8);

  typedef Dune::PDELab::CompositeGridFunction<C2,C9> T;
  T t(c2,c9);

  std::cout << "depth of T is " << Dune::TypeTree::TreeInfo<T>::depth << std::endl;
  std::cout << "number of nodes in T is " << Dune::TypeTree::TreeInfo<T>::nodeCount << std::endl;
  std::cout << "number of leaves in T is " << Dune::TypeTree::TreeInfo<T>::leafCount << std::endl;

  Dune::VTKWriter<GV> vtkwriter(gv,Dune::VTK::conforming);
  Dune::PDELab::vtkwriter_tree_addvertexdata(vtkwriter,t);
  vtkwriter.write("multi",Dune::VTK::ascii);
}

int main(int argc, char** argv)
{
  try{
    //Maybe initialize Mpi
    Dune::MPIHelper::instance(argc, argv);

    std::cout << "instantiate and evaluate some functions" << std::endl;

    // instantiate F and evaluate
    F<float> f;
    Dune::FieldVector<float,2> x;
    x[0] = 1.0; x[1] = 2.0;
    Dune::FieldVector<float,1> y;
    f.evaluate(x,y);

    // instantiate G and evaluate
    G<float> g;
    Dune::FieldVector<float,2> u;
    g.evaluate(x,u);

    // need a grid in order to test grid functions
    Dune::FieldVector<double,2> L(1.0);
    Dune::array<int,2> N(Dune::fill_array<int,2>(1));
    Dune::YaspGrid<2> grid(L,N);
    grid.globalRefine(6);

    // run algorithm on a grid
    std::cout << "instantiate grid functions on a grid" << std::endl;
    testgridfunction(grid.leafGridView(),F<Dune::YaspGrid<2>::ctype>());

    // run algorithm on a grid
    std::cout << "testing vtk output" << std::endl;
    testvtkexport(grid.leafGridView(),F<Dune::YaspGrid<2>::ctype>());
    testfunctiontree(grid.leafGridView());

    // test passed
    return 0;

  }
  catch (Dune::Exception &e){
    std::cerr << "Dune reported error: " << e << std::endl;
    return 1;
  }
  catch (...){
    std::cerr << "Unknown exception thrown!" << std::endl;
    return 1;
  }
}


==> anc/xt-super/dune-pdelab/dune/pdelab/test/testgridfunctionspace.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <iostream>

#include <dune/common/parallel/mpihelper.hh>

#include <dune/grid/yaspgrid.hh>

#include <dune/pdelab/backend/istl.hh>
#include <dune/pdelab/finiteelementmap/p0fem.hh>
#include <dune/pdelab/finiteelementmap/pkfem.hh>
#include <dune/pdelab/finiteelementmap/qkfem.hh>
#include <dune/pdelab/gridfunctionspace/gridfunctionspace.hh>

// test function trees
template<int dim>
struct test;

template<>
struct test<2> {
  template<class GV>
  static void testleafgridfunction(const GV& gv)
  {
    // instantiate finite element maps
    Dune::GeometryType gt;
    gt.makeCube(2);
    typedef Dune::PDELab::P0LocalFiniteElementMap<float,double,GV::dimension> P0FEM;
    P0FEM p0fem(gt);
    typedef Dune::PDELab::QkLocalFiniteElementMap<GV,float,double,1> Q12DFEM;
    Q12DFEM q12dfem(gv);
    typedef Dune::PDELab::QkLocalFiniteElementMap<GV,float,double,2> Q22DFEM;
    Q22DFEM q22dfem(gv);

    // make a grid function space
    typedef Dune::PDELab::GridFunctionSpace<GV,P0FEM> P0GFS;
    P0GFS p0gfs(gv,p0fem);
    typedef Dune::PDELab::GridFunctionSpace<GV,Q12DFEM> GFS1;
    GFS1 gfs1(gv,q12dfem);
    typedef Dune::PDELab::GridFunctionSpace<GV,Q22DFEM> GFS2;
    GFS2 gfs2(gv,q22dfem);
    typedef Dune::PDELab::GridFunctionSpace<GV,Q22DFEM,Dune::PDELab::NoConstraints,
      Dune::PDELab::istl::VectorBackend<> > GFS3;
    GFS3 gfs3(gv,q22dfem);

    // test power
    typedef Dune::PDELab::PowerGridFunctionSpace<GFS2,2,Dune::PDELab::istl::VectorBackend<> > PGFS2;
    PGFS2 pgfs2(gfs2,gfs2);
    typedef Dune::PDELab::PowerGridFunctionSpace<GFS2,3,Dune::PDELab::istl::VectorBackend<> > PGFS3;
    PGFS3 pgfs3(gfs2,gfs2,gfs2);
    typedef Dune::PDELab::PowerGridFunctionSpace<GFS2,4,Dune::PDELab::istl::VectorBackend<> > PGFS4;
    PGFS4 pgfs4(gfs2,gfs2,gfs2,gfs2);
    typedef Dune::PDELab::PowerGridFunctionSpace<GFS2,5,Dune::PDELab::istl::VectorBackend<> > PGFS5;
    PGFS5 pgfs5(gfs2,gfs2,gfs2,gfs2,gfs2);
    typedef Dune::PDELab::PowerGridFunctionSpace<GFS2,6,Dune::PDELab::istl::VectorBackend<> > PGFS6;
    PGFS6 pgfs6(gfs2,gfs2,gfs2,gfs2,gfs2,gfs2);
    typedef Dune::PDELab::PowerGridFunctionSpace<GFS2,7,Dune::PDELab::istl::VectorBackend<> > PGFS7;
    PGFS7 pgfs7(gfs2,gfs2,gfs2,gfs2,gfs2,gfs2,gfs2);
    typedef Dune::PDELab::PowerGridFunctionSpace<GFS2,8,Dune::PDELab::istl::VectorBackend<> > PGFS8;
    PGFS8 pgfs8(gfs2,gfs2,gfs2,gfs2,gfs2,gfs2,gfs2,gfs2);
    typedef Dune::PDELab::PowerGridFunctionSpace<GFS2,9,Dune::PDELab::istl::VectorBackend<> > PGFS9;
    PGFS9 pgfs9(gfs2,gfs2,gfs2,gfs2,gfs2,gfs2,gfs2,gfs2,gfs2);
    typedef Dune::PDELab::PowerGridFunctionSpace<GFS2,10,Dune::PDELab::istl::VectorBackend<> > PGFS10;
    PGFS10 pgfs10(gfs2,gfs2,gfs2,gfs2,gfs2,gfs2,gfs2,gfs2,gfs2,gfs2);
    typedef Dune::PDELab::PowerGridFunctionSpace<GFS2,17,Dune::PDELab::istl::VectorBackend<> > PGFS17;
    PGFS17 pgfs17(gfs2);
    typedef Dune::PDELab::PowerGridFunctionSpace<GFS2,17,Dune::PDELab::istl::VectorBackend<>,
        Dune::PDELab:: EntityBlockedOrderingTag> PGFS17B;
    PGFS17B pgfs17b(gfs2);

    // make coefficent Vectors - we need to use copies of the spaces because the original
    // spaces are now part of a larger hierarchy
    {
      using V1 = Dune::PDELab::Backend::Vector<GFS1,double>;
      GFS1 gfs1(gv,q12dfem);
      V1 x1(gfs1);
      x1 = 0.0;
      using V2 = Dune::PDELab::Backend::Vector<GFS2,double>;
      GFS2 gfs2(gv,q22dfem);
      V2 x2(gfs2);
      x2 = 0.0;
    }

    // test composite
    typedef Dune::PDELab::CompositeGridFunctionSpace<Dune::PDELab::istl::VectorBackend<>,
        Dune::PDELab::LexicographicOrderingTag,GFS1,PGFS2> CGFS2;
    CGFS2 cgfs2(gfs1,pgfs2);
    typedef Dune::PDELab::CompositeGridFunctionSpace<Dune::PDELab::istl::VectorBackend<>,
        Dune::PDELab::LexicographicOrderingTag,GFS1,PGFS2,CGFS2> CGFS3;
    CGFS3 cgfs3(gfs1,pgfs2,cgfs2);
    typedef Dune::PDELab::CompositeGridFunctionSpace<Dune::PDELab::istl::VectorBackend<>,
        Dune::PDELab::LexicographicOrderingTag,GFS1,PGFS2,CGFS2,CGFS3> CGFS4;
    CGFS4 cgfs4(gfs1,pgfs2,cgfs2,cgfs3);
    typedef Dune::PDELab::CompositeGridFunctionSpace<Dune::PDELab::istl::VectorBackend<>,
        Dune::PDELab::LexicographicOrderingTag,GFS1,PGFS2,CGFS2,CGFS3,CGFS4> CGFS5;
    CGFS5 cgfs5(gfs1,pgfs2,cgfs2,cgfs3,cgfs4);
    typedef Dune::PDELab::CompositeGridFunctionSpace<Dune::PDELab::istl::VectorBackend<>,
        Dune::PDELab::LexicographicOrderingTag,GFS1,PGFS2,CGFS2,CGFS3,CGFS4,CGFS5> CGFS6;
    CGFS6 cgfs6(gfs1,pgfs2,cgfs2,cgfs3,cgfs4,cgfs5);
    typedef Dune::PDELab::CompositeGridFunctionSpace<Dune::PDELab::istl::VectorBackend<>,
        Dune::PDELab::LexicographicOrderingTag,GFS1,PGFS2,CGFS2,CGFS3,CGFS4,CGFS5,CGFS6> CGFS7;
    CGFS7 cgfs7(gfs1,pgfs2,cgfs2,cgfs3,cgfs4,cgfs5,cgfs6);
    typedef Dune::PDELab::CompositeGridFunctionSpace<Dune::PDELab::istl::VectorBackend<>,
        Dune::PDELab::LexicographicOrderingTag,GFS1,PGFS2,CGFS2,CGFS3,CGFS4,CGFS5,CGFS6,CGFS7> CGFS8;
    CGFS8 cgfs8(gfs1,pgfs2,cgfs2,cgfs3,cgfs4,cgfs5,cgfs6,cgfs7);
    typedef Dune::PDELab::CompositeGridFunctionSpace<Dune::PDELab::istl::VectorBackend<>,
        Dune::PDELab::LexicographicOrderingTag,GFS1,PGFS2,CGFS2,CGFS3,CGFS4,CGFS5,CGFS6,CGFS7,CGFS8> CGFS9;
    CGFS9 cgfs9(gfs1,pgfs2,cgfs2,cgfs3,cgfs4,cgfs5,cgfs6,cgfs7,cgfs8);
  }
};

template<>
struct test<3> {
  template<class GV>
  static void testleafgridfunction(const GV& gv)
  {
    // instantiate finite element maps
    Dune::GeometryType gt;
    gt.makeCube(3);
    typedef Dune::PDELab::P0LocalFiniteElementMap<float,double,GV::dimension> P0FEM;
    P0FEM p0fem(gt);
    typedef Dune::PDELab::PkLocalFiniteElementMap<GV,float,double,1> P1FEM;
    P1FEM p1fem(gv);
    typedef Dune::PDELab::QkLocalFiniteElementMap<GV,float,double,1> Q1FEM;
    Q1FEM q1fem(gv);

    // make a grid function space
    typedef Dune::PDELab::GridFunctionSpace<GV,P0FEM> P0GFS;
    P0GFS p0gfs(gv,p0fem);
// Doesn't work, we need a grid with triangular elemets for that
//  typedef Dune::PDELab::GridFunctionSpace<GV,P1FEM> P1GFS;
//  P1GFS p1gfs(gv,p1fem);
    typedef Dune::PDELab::GridFunctionSpace<GV,Q1FEM> Q1GFS;
    Q1GFS q1gfs(gv,q1fem);
  }
};

template<class GV>
void testleafgridfunction(const GV& gv)
{
  test<GV::dimension>::testleafgridfunction(gv);
}


int main(int argc, char** argv)
{
  try{
    //Maybe initialize Mpi
    Dune::MPIHelper::instance(argc, argv);

    // 2D
    {
      std::cout << "2D tests" << std::endl;
      // need a grid in order to test grid functions
      Dune::FieldVector<double,2> L(1.0);
      Dune::array<int,2> N(Dune::fill_array<int,2>(1));
      Dune::YaspGrid<2> grid(L,N);
      grid.globalRefine(1);

      testleafgridfunction(grid.leafGridView());
    }

    // 3D
    {
      std::cout << "3D tests" << std::endl;
      // need a grid in order to test grid functions
      Dune::FieldVector<double,3> L(1.0);
      Dune::array<int,3> N(Dune::fill_array<int,3>(1));
      Dune::YaspGrid<3> grid(L,N);
      grid.globalRefine(1);

      testleafgridfunction(grid.leafGridView());
    }

	// test passed
	return 0;

  }
  catch (Dune::Exception &e){
    std::cerr << "Dune reported error: " << e << std::endl;
	return 1;
  }
  catch (...){
    std::cerr << "Unknown exception thrown!" << std::endl;
	return 1;
  }
}


==> anc/xt-super/dune-pdelab/dune/pdelab/test/testheat-instationary-periodic.cc <==
// -*- tab-width: 2; indent-tabs-mode: nil -*-
#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <dune/pdelab/boilerplate/pdelab.hh>
#include <dune/pdelab/localoperator/l2.hh>

#include <dune/pdelab/localoperator/convectiondiffusionfem.hh>

//***********************************************************************
//***********************************************************************
// diffusion problem with time dependent coefficients
//***********************************************************************
//***********************************************************************

/** \brief Parameter class for solving the linear convection-diffusion equation
 *
 * A parameter class for the linear convection-diffusion equation
 * \f{align*}{
 *   -\nabla\cdot(A(x) \nabla u) + b(x)\cdot \nabla u + c(x)u &=& f \mbox{ in } \Omega,  \\
 *                                                          u &=& g \mbox{ on } \partial\Omega_D \\
 *                            (b(x,u) - A(x)\nabla u) \cdot n &=& j \mbox{ on } \partial\Omega_N \\
 *                                    -(A(x)\nabla u) \cdot n &=& o \mbox{ on } \partial\Omega_O
 * \f}
 * Note:
 *  - This formulation is valid for velocity fields which are non-divergence free.
 *  - Outflow boundary conditions should only be set on the outflow boundary
 *
 * \tparam T a traits class defining the necessary types
 */
const double kx = 3.0, ky = 3.0;
template<typename GV, typename RF>
class ConvectionDiffusionModelProblem
{
  typedef Dune::PDELab::ConvectionDiffusionBoundaryConditions::Type BCType;

public:
  typedef Dune::PDELab::ConvectionDiffusionParameterTraits<GV,RF> Traits;

  //! tensor diffusion coefficient
  typename Traits::PermTensorType
  A (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
  {
    typename Traits::PermTensorType I;
    for (std::size_t i=0; i<Traits::dimDomain; i++)
      for (std::size_t j=0; j<Traits::dimDomain; j++)
        I[i][j] = (i==j) ? 1 : 0;
    return I;
  }

  //! velocity field
  typename Traits::RangeType
  b (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
  {
    typename Traits::RangeType v(0.0);
    return v;
  }

  //! sink term
  typename Traits::RangeFieldType
  c (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
  {
    return 0.0;
  }

  //! source term
  typename Traits::RangeFieldType
  f (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
  {
    return 0.0;
  }

  //! boundary condition type function
  BCType
  bctype (const typename Traits::IntersectionType& is, const typename Traits::IntersectionDomainType& x) const
  {
    return Dune::PDELab::ConvectionDiffusionBoundaryConditions::Dirichlet;
  }

  //! Dirichlet boundary condition value
  typename Traits::RangeFieldType
  g (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
  {
    typename Traits::DomainType xglobal = e.geometry().global(x);
    return std::exp(-(kx*kx+ky*ky)*M_PI*M_PI*time) * sin(kx*M_PI*xglobal[0]) * sin(ky*M_PI*xglobal[1]);
  }

  //! Neumann boundary condition
  typename Traits::RangeFieldType
  j (const typename Traits::IntersectionType& is, const typename Traits::IntersectionDomainType& x) const
  {
    return 0.0;
  }

  //! outflow boundary condition
  typename Traits::RangeFieldType
  o (const typename Traits::IntersectionType& is, const typename Traits::IntersectionDomainType& x) const
  {
    return 0.0;
  }

  //! set time for subsequent evaluation
  void setTime (RF t)
  {
    time = t;
  }

private:
  RF time;
};

//***********************************************************************
//***********************************************************************
// a function that does the simulation on a given grid
//***********************************************************************
//***********************************************************************

template<typename GM, unsigned int degree, Dune::GeometryType::BasicType elemtype,
         Dune::PDELab::MeshType meshtype, Dune::SolverCategory::Category solvertype>
void do_simulation (double T, double dt, GM& grid, std::string basename)
{
  // define parameters
  typedef double NumberType;

  typedef typename GM::LeafGridView GV;
  typedef typename GV::Grid::ctype Coord;
  typedef Dune::PDELab::QkLocalFiniteElementMap<GV,Coord,NumberType,degree> FEM;
  FEM fem(grid.leafGridView());
  typedef Dune::PDELab::OverlappingConformingDirichletConstraints CON; // ovlp
  typedef Dune::PDELab::ISTLVectorBackend<> VBE;
  typedef Dune::PDELab::GridFunctionSpace<GV,FEM,CON,VBE> FS;
  FS fs(grid.leafGridView(),fem);

  // define problem parameters
  typedef ConvectionDiffusionModelProblem<GV,NumberType> Problem;
  Problem problem;
  typedef Dune::PDELab::ConvectionDiffusionBoundaryConditionAdapter<Problem> BCType;
  BCType bctype(grid.leafGridView(),problem);
  typedef Dune::PDELab::ConvectionDiffusionDirichletExtensionAdapter<Problem> G;
  G g(grid.leafGridView(),problem);

  typedef typename FS::template ConstraintsContainer<NumberType>::Type C;
  C cg;
  Dune::PDELab::constraints(bctype, fs, cg);

  // make grid operator space for time-dependent problem
  typedef Dune::PDELab::ConvectionDiffusionFEM<Problem,FEM> LOP;
  LOP lop(problem,1);
  typedef Dune::PDELab::L2 MLOP;
  MLOP mlop(2*degree + 2);
  typedef Dune::PDELab::istl::BCRSMatrixBackend<> MBE;
  MBE mbe(5); // Maximal number of nonzeroes per row can be cross-checked by patternStatistics().
  //Dune::PDELab::FractionalStepParameter<Real> method;
  Dune::PDELab::Alexander2Parameter<NumberType> method;
  typedef Dune::PDELab::GridOperator<FS,FS,LOP,MBE,NumberType,NumberType,NumberType,C,C> GO0;
  GO0 go0(fs,cg,fs,cg,lop,mbe);
  typedef Dune::PDELab::GridOperator<FS,FS,MLOP,MBE,NumberType,NumberType,NumberType,C,C> GO1;
  GO1 go1(fs,cg,fs,cg,mlop,mbe);
  typedef Dune::PDELab::OneStepGridOperator<GO0,GO1> IGO;
  IGO igo(go0,go1);
  typedef typename IGO::Traits::Domain V;

  // make a degree of freedom vector and set initial value
  V x(fs,0.0);
  problem.setTime(0.0);
  Dune::PDELab::interpolate(g,fs,x);

  // linear problem solver
  typedef Dune::PDELab::ISTLBackend_OVLP_BCGS_ILU0<FS, C> LS;
  LS ls(fs, cg);

  typedef Dune::PDELab::StationaryLinearProblemSolver<IGO,LS,V> PDESOLVER;
  PDESOLVER pdesolver(igo,ls,1e-10);

  Dune::PDELab::OneStepMethod<NumberType,IGO,PDESOLVER,V,V> osm(method,igo,pdesolver);
  osm.setVerbosityLevel(2);

  Dune::SubsamplingVTKSequenceWriter<typename GM::LeafGridView> vtkwriter(grid.leafGridView(),degree-1,basename,"","");
  typedef Dune::PDELab::DiscreteGridFunction<FS,V> DGF;
  DGF xdgf(fs,x);
  vtkwriter.addVertexData(std::make_shared<Dune::PDELab::VTKGridFunctionAdapter<DGF> >(xdgf,"x_h"));

  // time loop
  NumberType time = 0.0;
  vtkwriter.write(time,Dune::VTK::appendedraw);
  while (time<T-1e-10)
    {
      problem.setTime(time+dt);

      // do time step
      V xnew(fs,0.0);
      osm.apply(time,dt,x,xnew);

      // accept time step
      x = xnew;
      time += dt;

      // VTK output
      vtkwriter.write(time,Dune::VTK::appendedraw);
    }
}

//***********************************************************************
//***********************************************************************
// the main function
//***********************************************************************
//***********************************************************************

int main(int argc, char **argv)
{
  // initialize MPI, finalize is done automatically on exit
  Dune::MPIHelper& mpihelper = Dune::MPIHelper::instance(argc,argv);

  double T = 0.075;
  double dt = 0.0075;
  int cells = 128;

  // start try/catch block to get error messages from dune
  try {

    const int dim=2;
    const int degree=1;
    const Dune::SolverCategory::Category solvertype = Dune::SolverCategory::overlapping;
    const Dune::GeometryType::BasicType elemtype = Dune::GeometryType::cube;
    const Dune::PDELab::MeshType meshtype = Dune::PDELab::MeshType::conforming;

    typedef Dune::YaspGrid<dim> GM;
    Dune::FieldVector<double,dim> L(1.0);
    Dune::array<int,dim> N(Dune::fill_array<int,dim>(cells));

    std::bitset<dim> periodic (false);
    periodic[0] = true;
    periodic[1] = true;
    int overlap = 1;

    GM grid(L,N,periodic, overlap);
    grid.refineOptions (true);
    grid.globalRefine (1);
    grid.loadBalance();

    std::stringstream basename;
    basename << "heat_instationary_periodic" << "_dim" << dim << "_degree" << degree;
    do_simulation<GM,degree,elemtype,meshtype,solvertype>(T,dt,grid,basename.str());
  }
  catch (std::exception & e) {
    std::cout << "STL ERROR: " << e.what() << std::endl;
    return 1;
  }
  catch (Dune::Exception & e) {
    std::cout << "DUNE ERROR: " << e.what() << std::endl;
    return 1;
  }
  catch (...) {
    std::cout << "Unknown ERROR" << std::endl;
    return 1;
  }

  // done
  return 0;
}


==> anc/xt-super/dune-pdelab/dune/pdelab/test/testinterpolate.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <iostream>

#include <dune/common/parallel/mpihelper.hh>
#include <dune/grid/yaspgrid.hh>
#include <dune/pdelab/finiteelementmap/p0fem.hh>
#include <dune/pdelab/finiteelementmap/qkfem.hh>
#include <dune/pdelab/gridfunctionspace/gridfunctionspace.hh>
#include <dune/pdelab/backend/istl.hh>
#include <dune/pdelab/common/function.hh>
#include <dune/pdelab/gridfunctionspace/interpolate.hh>

template<typename GV, std::size_t range_dim>
struct interpolation_function
  : public Dune::PDELab::AnalyticGridFunctionBase<
  Dune::PDELab::AnalyticGridFunctionTraits<GV,double,range_dim>,
  interpolation_function<GV,range_dim> >
{

public:
  typedef Dune::PDELab::AnalyticGridFunctionTraits<GV,double,range_dim> Traits;
  typedef Dune::PDELab::AnalyticGridFunctionBase<Traits,interpolation_function<GV,range_dim> > BaseT;

  interpolation_function (const GV& gv) : BaseT(gv) {}

  inline void evaluateGlobal (const typename Traits::DomainType& x,
                              typename Traits::RangeType& y) const
  {
    y = x[0];
  }
};


template<class GV>
static void test_interpolate(const GV& gv)
{
  // instantiate finite element maps
  Dune::GeometryType gt;
  gt.makeCube(2);
  typedef Dune::PDELab::P0LocalFiniteElementMap<double,double,GV::dimension> P0FEM;
  P0FEM p0fem(gt);
  typedef Dune::PDELab::QkLocalFiniteElementMap<GV,double,double,1> Q12DFEM;
  Q12DFEM q12dfem(gv);
  typedef Dune::PDELab::QkLocalFiniteElementMap<GV,double,double,2> Q22DFEM;
  Q22DFEM q22dfem(gv);

  // make a grid function space
  typedef Dune::PDELab::GridFunctionSpace<GV,P0FEM> P0GFS;
  P0GFS p0gfs(gv,p0fem);
  typedef Dune::PDELab::GridFunctionSpace<GV,Q12DFEM> GFS1;
  GFS1 gfs1(gv,q12dfem);
  typedef Dune::PDELab::GridFunctionSpace<GV,Q22DFEM> GFS2;
  GFS2 gfs2(gv,q22dfem);
  typedef Dune::PDELab::GridFunctionSpace<GV,Q22DFEM,Dune::PDELab::NoConstraints,
                                          Dune::PDELab::istl::VectorBackend<> > GFS3;
  GFS3 gfs3(gv,q22dfem);

  // test power
  typedef Dune::PDELab::PowerGridFunctionSpace<GFS2,3,Dune::PDELab::istl::VectorBackend<> > PGFS;
  PGFS pgfs(gfs2,gfs2,gfs2);

  // test composite
  typedef Dune::PDELab::CompositeGridFunctionSpace<
    Dune::PDELab::istl::VectorBackend<>,
    Dune::PDELab::LexicographicOrderingTag,
    P0GFS,GFS1,GFS2,GFS3
    > CGFS;

  CGFS cgfs(p0gfs,gfs1,gfs2,gfs3);

  // master space - contains power and composite twice, once for interpolation from
  // scalar function, once for interpolation from vector function
  typedef Dune::PDELab::CompositeGridFunctionSpace<
    Dune::PDELab::istl::VectorBackend<>,
    Dune::PDELab::LexicographicOrderingTag,
    GFS1,PGFS,CGFS,PGFS,CGFS
    > GFS;

  GFS gfs(gfs1,pgfs,cgfs,pgfs,cgfs);

  // make coefficent Vector
  using V = Dune::PDELab::Backend::Vector<GFS, double>;
  V x(gfs,0.0);

  // build interpolation function tree
  typedef interpolation_function<GV,1> scalar_interpolation_function;
  typedef interpolation_function<GV,3> interpolation_function_3d;
  typedef interpolation_function<GV,4> interpolation_function_4d;

  scalar_interpolation_function sif(gv);
  interpolation_function_3d if3d(gv);
  interpolation_function_4d if4d(gv);

  typedef Dune::PDELab::CompositeGridFunction<
    scalar_interpolation_function,
    scalar_interpolation_function,
    scalar_interpolation_function,
    interpolation_function_3d,
    interpolation_function_4d
    > F;

  F f(sif,sif,sif,if3d,if4d);

  // interpolate
  Dune::PDELab::interpolate(f,gfs,x);

  //Dune::VTKWriter<GV> vtkwriter(gv);
  //Dune::PDELab::vtkwriter_tree_addvertexdata(vtkwriter,
}

int main(int argc, char** argv)
{
  try{
    //Maybe initialize Mpi
    Dune::MPIHelper::instance(argc, argv);

    std::cout << "interpolation tests (2D)" << std::endl;
    // need a grid in order to test grid functions
    Dune::FieldVector<double,2> L(1.0);
    Dune::array<int,2> N(Dune::fill_array<int,2>(1));
    Dune::YaspGrid<2> grid(L,N);
    grid.globalRefine(1);

    test_interpolate(grid.leafGridView());

	// test passed
	return 0;

  }
  catch (Dune::Exception &e){
    std::cerr << "Dune reported error: " << e << std::endl;
	return 1;
  }
  catch (...){
    std::cerr << "Unknown exception thrown!" << std::endl;
	return 1;
  }
}


==> anc/xt-super/dune-pdelab/dune/pdelab/test/testlaplacedirichletccfv.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <iostream>
#include <sstream>
#include <vector>
#include <map>

#include <dune/common/parallel/mpihelper.hh>
#include <dune/grid/yaspgrid.hh>

#include <dune/pdelab/finiteelementmap/p0fem.hh>
#include <dune/pdelab/gridfunctionspace/gridfunctionspace.hh>
#include <dune/pdelab/gridfunctionspace/gridfunctionspaceutilities.hh>
#include <dune/pdelab/gridfunctionspace/interpolate.hh>
#include <dune/pdelab/constraints/common/constraints.hh>
#include <dune/pdelab/common/function.hh>
#include <dune/pdelab/common/vtkexport.hh>
#include <dune/pdelab/localoperator/laplacedirichletccfv.hh>
#include <dune/pdelab/backend/istl.hh>

#include <dune/pdelab/gridoperator/gridoperator.hh>
#include <dune/pdelab/ordering/singlecodimleafordering.hh>
#include <dune/pdelab/gridfunctionspace/vtk.hh>


#include"gridexamples.hh"


// define some grid functions to interpolate from
template<typename GV, typename RF>
class G
  : public Dune::PDELab::AnalyticGridFunctionBase<Dune::PDELab::AnalyticGridFunctionTraits<GV,RF,1>,
                                                  G<GV,RF> >
{
public:
  typedef Dune::PDELab::AnalyticGridFunctionTraits<GV,RF,1> Traits;
  typedef Dune::PDELab::AnalyticGridFunctionBase<Traits,G<GV,RF> > BaseT;

  G (const GV& gv) : BaseT(gv) {}
  inline void evaluateGlobal (const typename Traits::DomainType& x,
							  typename Traits::RangeType& y) const
  {
    typename Traits::DomainType center;
    for (int i=0; i<GV::dimension; i++) center[i] = 0.5;
    center -= x;
	y = exp(-center.two_norm2());
  }
};

// define some boundary grid functions to define boundary conditions
template<typename GV>
class B
  : public Dune::PDELab::BoundaryGridFunctionBase<Dune::PDELab::BoundaryGridFunctionTraits<GV,int,1,
                                                                                           Dune::FieldVector<int,1> >,
                                                  B<GV> >
{
  GV gv;

public:
  typedef Dune::PDELab::BoundaryGridFunctionTraits<GV,int,1,Dune::FieldVector<int,1> > Traits;
  typedef Dune::PDELab::BoundaryGridFunctionBase<Traits,B<GV> > BaseT;

  B (const GV& gv_) : gv(gv_) {}

  template<typename I>
  inline void evaluate (const Dune::PDELab::IntersectionGeometry<I>& ig,
                        const typename Traits::DomainType& x,
                        typename Traits::RangeType& y) const
  {
    y = 1; // all is Dirichlet boundary
  }

  //! get a reference to the GridView
  inline const GV& getGridView () const
  {
    return gv;
  }
};


template<class GV>
void test (const GV& gv)
{
  using Dune::PDELab::Backend::native;

  typedef typename GV::Grid::ctype DF;
  typedef double RF;
  const int dim = GV::dimension;

  // instantiate finite element maps
  Dune::GeometryType gt;
  gt.makeCube(dim);
  typedef Dune::PDELab::P0LocalFiniteElementMap<DF,RF,dim> FEM;
  FEM fem(gt); // works only for cubes

#ifdef TEST_SIMPLIFIED_INFRASTRUCTURE
  typedef Dune::PDELab::SingleCodimMapper Mapper;
#else
  typedef Dune::PDELab::DefaultLeafOrderingTag Mapper;
#endif

  // make function space
  typedef Dune::PDELab::GridFunctionSpace<
    GV,
    FEM,
    Dune::PDELab::NoConstraints,
    Dune::PDELab::istl::VectorBackend<>,
    Mapper> GFS;
  GFS gfs(gv,fem);
  gfs.name("u");
  gfs.setDataSetType(GFS::Output::cellData);

  typedef G<GV,RF> GType;
  GType g(gv);

  // make grid function operator
  typedef Dune::PDELab::LaplaceDirichletCCFV<GType> LO;
  LO lo(g);

  typedef Dune::PDELab::istl::BCRSMatrixBackend<> MBE;
  MBE mbe(GV::dimension == 2 ? 5 : 7); // P0 on quadrilaterals

  typedef Dune::PDELab::GridOperator<
    GFS,GFS,LO,
    MBE,
    RF,RF,RF> GO;
  GO go(gfs,gfs,lo,mbe);

  // make coefficent Vector and initialize it from a function
  typedef typename GO::Traits::Domain V;
  V x0(gfs);
  x0 = 0.0;

  Dune::PDELab::interpolate(g,gfs,x0);

  // represent operator as a matrix
  typedef typename GO::Traits::Jacobian M;
  M m(go);
  m = 0.0;

  go.jacobian(x0,m);

  // evaluate residual w.r.t initial guess
  V r(gfs);
  r = 0.0;
  go.residual(x0,r);

  typedef typename M::Container ISTLM;
  typedef typename V::Container ISTLV;

  // make ISTL solver
  Dune::MatrixAdapter<ISTLM,ISTLV,ISTLV> opa(native(m));
  //  typedef Dune::PDELab::OnTheFlyOperator<V,V,GOS> ISTLOnTheFlyOperator;
  //  ISTLOnTheFlyOperator opb(gos);
  //  Dune::SeqSSOR<M,V,V> ssor(m,1,1.0);
  Dune::SeqILU0<ISTLM,ISTLV,ISTLV> ilu0(native(m),1.0);
  //  Dune::Richardson<V,V> richardson(1.0);
  Dune::CGSolver<ISTLV> solvera(opa,ilu0,1E-10,5000,2);
  //  Dune::CGSolver<V> solverb(opb,richardson,1E-10,5000,2);
  Dune::InverseOperatorResult stat;

  // solve the jacobian system
  r *= -1.0; // need -residual
  V x(gfs,0.0);
  solvera.apply(native(x),native(r),stat);
  x += x0;

  // output grid function with VTKWriter
  Dune::VTKWriter<GV> vtkwriter(gv,Dune::VTK::nonconforming);
  Dune::PDELab::addSolutionToVTKWriter(vtkwriter,gfs,x);

  std::stringstream vtu_name;

#ifdef TEST_SIMPLIFIED_INFRASTRUCTURE
  vtu_name << "testlaplacedirichletccfv-simplified";
#else
  vtu_name << "testlaplacedirichletccfv";
#endif

  vtu_name << "-" << dim << "D";

  vtkwriter.write(vtu_name.str(),Dune::VTK::ascii);
}

int main(int argc, char** argv)
{
  try{
    //Maybe initialize Mpi
    Dune::MPIHelper::instance(argc, argv);

    // 2D
    {
      std::cout << "2D tests" << std::endl;
      // need a grid in order to test grid functions
      Dune::FieldVector<double,2> L(1.0);
      Dune::array<int,2> N(Dune::fill_array<int,2>(1));
      Dune::YaspGrid<2> grid(L,N);
      grid.globalRefine(3);

      test(grid.leafGridView());
    }

    // 3D
    {
      std::cout << "3D tests" << std::endl;
      // need a grid in order to test grid functions
      Dune::FieldVector<double,3> L(1.0);
      Dune::array<int,3> N(Dune::fill_array<int,3>(1));
      Dune::YaspGrid<3> grid(L,N);
      grid.globalRefine(3);

      test(grid.leafGridView());
    }

	// test passed
	return 0;

  }
  catch (Dune::Exception &e){
    std::cerr << "Dune reported error: " << e << std::endl;
	return 1;
  }
  catch (...){
    std::cerr << "Unknown exception thrown!" << std::endl;
	return 1;
  }
}


==> anc/xt-super/dune-pdelab/dune/pdelab/test/testlaplacedirichletp12d.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <iostream>
#include <vector>
#include <map>

#include <dune/common/parallel/mpihelper.hh>
#include <dune/grid/yaspgrid.hh>

#include <dune/pdelab/finiteelementmap/p0fem.hh>
#include <dune/pdelab/finiteelementmap/pkfem.hh>
#include <dune/pdelab/constraints/conforming.hh>
#include <dune/pdelab/gridfunctionspace/gridfunctionspace.hh>
#include <dune/pdelab/gridfunctionspace/gridfunctionspaceutilities.hh>
#include <dune/pdelab/gridfunctionspace/interpolate.hh>
#include <dune/pdelab/common/function.hh>
#include <dune/pdelab/common/vtkexport.hh>
#include <dune/pdelab/gridoperator/gridoperator.hh>
#include <dune/pdelab/localoperator/laplacedirichletp12d.hh>
#include <dune/pdelab/backend/istl.hh>

#include "gridexamples.hh"


// define some grid functions to interpolate from
template<typename GV, typename RF>
class G
  : public Dune::PDELab::AnalyticGridFunctionBase<Dune::PDELab::AnalyticGridFunctionTraits<GV,RF,1>,
                                                  G<GV,RF> >
{
public:
  typedef Dune::PDELab::AnalyticGridFunctionTraits<GV,RF,1> Traits;
  typedef Dune::PDELab::AnalyticGridFunctionBase<Traits,G<GV,RF> > BaseT;

  G (const GV& gv) : BaseT(gv) {}
  inline void evaluateGlobal (const typename Traits::DomainType& x,
							  typename Traits::RangeType& y) const
  {
    typename Traits::DomainType center;
    for (int i=0; i<GV::dimension; i++) center[i] = 0.5;
    center -= x;
	y = exp(-center.two_norm2());
  }
};

// define some boundary grid functions to define boundary conditions
template<typename GV>
class B
  : public Dune::PDELab::BoundaryGridFunctionBase<Dune::PDELab::BoundaryGridFunctionTraits<GV,int,1,
                                                                                           Dune::FieldVector<int,1> >,
                                                  B<GV> >
{
  GV gv;

public:
  typedef Dune::PDELab::BoundaryGridFunctionTraits<GV,int,1,Dune::FieldVector<int,1> > Traits;
  typedef Dune::PDELab::BoundaryGridFunctionBase<Traits,B<GV> > BaseT;

  B (const GV& gv_) : gv(gv_) {}

  template<typename I>
  inline void evaluate (const Dune::PDELab::IntersectionGeometry<I>& ig,
                        const typename Traits::DomainType& x,
                        typename Traits::RangeType& y) const
  {
    y = 1; // all is Dirichlet boundary
  }

  //! get a reference to the GridView
  inline const GV& getGridView () const
  {
    return gv;
  }
};

// generate a P1 function and output it
template<class GV>
void testp1 (const GV& gv)
{
  typedef typename GV::Grid::ctype DF;

  // instantiate finite element maps
  typedef Dune::PDELab::PkLocalFiniteElementMap<GV,DF,double,1> FEM;
  FEM fem(gv);

  // make function space
  typedef Dune::PDELab::GridFunctionSpace<
    GV,
    FEM,
    Dune::PDELab::ConformingDirichletConstraints,
    Dune::PDELab::ISTLVectorBackend<1>
    > GFS;
  GFS gfs(gv,fem);

  // make constraints map and initialize it from a function
  typedef typename GFS::template ConstraintsContainer<double>::Type C;
  C cg;
  cg.clear();
  typedef B<GV> BType;
  BType b(gv);
  Dune::PDELab::constraints(b,gfs,cg);

  // make coefficent Vector and initialize it from a function
  using V = Dune::PDELab::Backend::Vector<GFS,double>;
  V x0(gfs);
  x0 = 0.0;
  typedef G<GV,double> GType;
  GType g(gv);
  Dune::PDELab::interpolate(g,gfs,x0);
  Dune::PDELab::set_nonconstrained_dofs(cg,0.0,x0);

  // make grid function operator
  Dune::PDELab::LaplaceDirichletP12D la;
  typedef Dune::PDELab::GridOperator<
    GFS,GFS,
    Dune::PDELab::LaplaceDirichletP12D,C,C,Dune::PDELab::ISTLBCRSMatrixBackend<1,1> > GOS;
  GOS gos(gfs,cg,gfs,cg,la);

  // represent operator as a matrix
  typedef typename GOS::template MatrixContainer<double>::Type M;
  M m(gos);
  m = 0.0;
  gos.jacobian(x0,m);
  //  Dune::printmatrix(std::cout,m.base(),"global stiffness matrix","row",9,1);

  // evaluate residual w.r.t initial guess
  V r(gfs);
  r = 0.0;
  gos.residual(x0,r);

  // make ISTL solver
  Dune::MatrixAdapter<M,V,V> opa(m);
  typedef Dune::PDELab::OnTheFlyOperator<V,V,GOS> ISTLOnTheFlyOperator;
  ISTLOnTheFlyOperator opb(gos);
  Dune::SeqSSOR<M,V,V> ssor(m,1,1.0);
  Dune::SeqILU0<M,V,V> ilu0(m,1.0);
  Dune::Richardson<V,V> richardson(1.0);

//   typedef Dune::Amg::CoarsenCriterion<Dune::Amg::SymmetricCriterion<M,
//     Dune::Amg::FirstDiagonal> > Criterion;
//   typedef Dune::SeqSSOR<M,V,V> Smoother;
//   typedef typename Dune::Amg::SmootherTraits<Smoother>::Arguments SmootherArgs;
//   SmootherArgs smootherArgs;
//   smootherArgs.iterations = 2;
//   int maxlevel = 20, coarsenTarget = 100;
//   Criterion criterion(maxlevel, coarsenTarget);
//   criterion.setMaxDistance(2);
//   typedef Dune::Amg::AMG<Dune::MatrixAdapter<M,V,V>,V,Smoother> AMG;
//   AMG amg(opa,criterion,smootherArgs,1,1);

  Dune::CGSolver<V> solvera(opa,ilu0,1E-10,5000,2);
  Dune::CGSolver<V> solverb(opb,richardson,1E-10,5000,2);
  Dune::InverseOperatorResult stat;

  // solve the jacobian system
  r *= -1.0; // need -residual
  V x(gfs,0.0);
  solvera.apply(x,r,stat);
  x += x0;

  // make discrete function object
  typedef Dune::PDELab::DiscreteGridFunction<GFS,V> DGF;
  DGF dgf(gfs,x);

  // output grid function with VTKWriter
  Dune::VTKWriter<GV> vtkwriter(gv,Dune::VTK::conforming);
  vtkwriter.addVertexData(std::make_shared<Dune::PDELab::VTKGridFunctionAdapter<DGF> >(dgf,"p1"));
  vtkwriter.write("testlaplacedirichletp12d",Dune::VTK::ascii);
}

int main(int argc, char** argv)
{
  try{
    //Maybe initialize Mpi
    Dune::MPIHelper::instance(argc, argv);

#if HAVE_UG
    std::shared_ptr<Dune::UGGrid<2> > uggrid(TriangulatedUnitSquareMaker<Dune::UGGrid<2> >::create());
  	uggrid->globalRefine(3);
    testp1(uggrid->leafGridView());
#endif

	// test passed
	return 0;
  }
  catch (Dune::Exception &e){
    std::cerr << "Dune reported error: " << e << std::endl;
	return 1;
  }
  catch (...){
    std::cerr << "Unknown exception thrown!" << std::endl;
	return 1;
  }
}


==> anc/xt-super/dune-pdelab/dune/pdelab/test/testlocalfunctionspace.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <iostream>
#include <vector>

#include <dune/common/parallel/mpihelper.hh>
#include <dune/grid/yaspgrid.hh>

#include <dune/pdelab/backend/istl.hh>
#include <dune/pdelab/finiteelementmap/qkfem.hh>
#include <dune/pdelab/gridfunctionspace/gridfunctionspace.hh>
#include <dune/pdelab/gridfunctionspace/localvector.hh>
#include <dune/pdelab/gridfunctionspace/subspace.hh>


// test function trees
template<class GV>
void test (const GV& gv)
{
  // instantiate finite element maps
  typedef Dune::PDELab::QkLocalFiniteElementMap<GV,float,double,2> Q22DFEM;
  Q22DFEM q22dfem(gv);
  typedef Dune::PDELab::QkLocalFiniteElementMap<GV,float,double,1> Q12DFEM;
  Q12DFEM q12dfem(gv);

  // make a grid function space
  typedef Dune::PDELab::GridFunctionSpace<GV,Q22DFEM> Q2GFS;
  Q2GFS q2gfs(gv,q22dfem);
  typedef Dune::PDELab::GridFunctionSpace<GV,Q12DFEM> Q1GFS;
  Q1GFS q1gfs(gv,q12dfem);

  // power grid function space
  typedef Dune::PDELab::PowerGridFunctionSpace<Q2GFS,2,
    Dune::PDELab::istl::VectorBackend<>, Dune::PDELab::LexicographicOrderingTag> PowerGFS;
  PowerGFS powergfs(q2gfs);

  // composite grid function space
  typedef Dune::PDELab::CompositeGridFunctionSpace<Dune::PDELab::istl::VectorBackend<>,
      Dune::PDELab::LexicographicOrderingTag,PowerGFS,Q1GFS> CompositeGFS;
  CompositeGFS compositegfs(powergfs,q1gfs);

  // make coefficent Vectors - we need to make copies of the spaces because we stuck
  // them in a hierarchy
  using V = Dune::PDELab::Backend::Vector<Q2GFS,double>;
  Q2GFS q2gfs2(gv,q22dfem);
  V x(q2gfs2);
  x = 0.0;
  using VP = Dune::PDELab::Backend::Vector<PowerGFS,double>;
  Q2GFS q2gfs_pc(gv,q22dfem);
  PowerGFS powergfs2(q2gfs_pc);
  VP xp(powergfs2);
  xp = 0.0;

  // make local function space object
  typedef Dune::PDELab::AnySpaceTag Tag;
  typedef typename Dune::PDELab::LocalFunctionSpace<Q2GFS> Q2LFS;
  Q2LFS q2lfs(q2gfs2);
  typedef Dune::PDELab::LFSIndexCache<Q2LFS> Q2LFSCache;
  Q2LFSCache q2lfsCache(q2lfs);
  typedef typename V::template ConstLocalView<Q2LFSCache> VView;
  VView x_view(x);
  Dune::PDELab::LocalVector<double, Tag> xl(q2lfs.maxSize());

  typedef typename Dune::PDELab::LocalFunctionSpace<PowerGFS> PowerLFS;
  PowerLFS powerlfs(powergfs2);
  typedef Dune::PDELab::LFSIndexCache<PowerLFS> PowerLFSCache;
  PowerLFSCache powerlfsCache(powerlfs);
  typedef typename VP::template ConstLocalView<PowerLFSCache> VPView;
  VPView xp_view(xp);
  Dune::PDELab::LocalVector<double, Tag> xlp(powerlfs.maxSize());

  typedef typename Dune::PDELab::LocalFunctionSpace<CompositeGFS> CompositeLFS;
  CompositeLFS compositelfs(compositegfs);
  //typedef Dune::PDELab::LFSIndexCache<CompositeLFS> CompositeLFSCache;
  //CompositeLFSCache compositelfsCache(compositelfs);
  //  std::vector<double> xlc(compositelfs.maxSize());

  typedef Dune::TypeTree::TreePath<1> Path1;
  typedef Dune::PDELab::GridFunctionSubSpace<CompositeGFS, Path1> SubGFS1;
  typedef Dune::PDELab::LocalFunctionSpace<SubGFS1> SubLFS1;
  SubGFS1 subgfs1(compositegfs);
  SubLFS1 sublfs1(subgfs1);

  // loop over elements
  typedef typename GV::Traits::template Codim<0>::Iterator ElementIterator;
  for (ElementIterator it = gv.template begin<0>();
       it!=gv.template end<0>(); ++it)
    {
      q2lfs.bind(*it);
      q2lfs.debug();
      q2lfsCache.update();
      x_view.bind(q2lfsCache);
      x_view.read(xl);
      x_view.unbind();
      assert(q2lfs.size() ==
          q2lfs.localVectorSize());

      powerlfs.bind(*it);
      powerlfs.debug();
      powerlfsCache.update();
      xp_view.bind(powerlfsCache);
      xp_view.read(xlp);
      assert(powerlfs.size() ==
          powerlfs.localVectorSize());
      assert(powerlfs.localVectorSize() ==
          powerlfs.template child<0>().localVectorSize());
      assert(powerlfs.localVectorSize() ==
          powerlfs.template child<1>().localVectorSize());

      compositelfs.bind(*it);
      compositelfs.debug();
      assert(compositelfs.size() ==
          compositelfs.localVectorSize());
      assert(compositelfs.localVectorSize() ==
          compositelfs.template child<0>().localVectorSize());
      assert(compositelfs.localVectorSize() ==
          compositelfs.template child<0>().template child<0>().localVectorSize());
      assert(compositelfs.localVectorSize() ==
          compositelfs.template child<0>().template child<1>().localVectorSize());
      assert(compositelfs.localVectorSize() ==
          compositelfs.template child<1>().localVectorSize());

      // check LFS<SubSpace<CompositeSpace,1>> == LFS<CompositeSpace>::Child<1>
      sublfs1.bind(*it);
      assert(compositelfs.template child<1>().size() == sublfs1.size());
      for (unsigned int i=0; i<compositelfs.template child<1>().size(); i++)
      {
        if ( compositelfs.template child<1>().dofIndex(i) != sublfs1.dofIndex(i) )
        {
          std::cout << "DOF " << i << ": \n"
                    << "LFS::CHILD\t" << compositelfs.template child<1>().dofIndex(i) << "\n"
                    << "LFS<SUB>\t" << sublfs1.dofIndex(i) << "\n";
        }
        assert( compositelfs.template child<1>().dofIndex(i) == sublfs1.dofIndex(i) );
      }

    }
}

int main(int argc, char** argv)
{
  try{
    //Maybe initialize Mpi
    Dune::MPIHelper::instance(argc, argv);

    // need a grid in order to test grid functions
    Dune::FieldVector<double,2> L(1.0);
    Dune::array<int,2> N(Dune::fill_array<int,2>(1));
    Dune::YaspGrid<2> grid(L,N);
    grid.globalRefine(1);

    test(grid.leafGridView());

    // test passed
    return 0;

  }
  catch (Dune::Exception &e){
    std::cerr << "Dune reported error: " << e << std::endl;
    return 1;
  }
  catch (...){
    std::cerr << "Unknown exception thrown!" << std::endl;
    return 1;
  }
}


==> anc/xt-super/dune-pdelab/dune/pdelab/test/testnonoverlapping.cc <==
#include "config.h"

#include <iostream>

#include <dune/common/parallel/mpihelper.hh>
#include <dune/grid/uggrid.hh>
#include <dune/grid/io/file/vtk/vtkwriter.hh>
#include <dune/grid/utility/structuredgridfactory.hh>

#include <dune/pdelab/gridfunctionspace/gridfunctionspace.hh>
#include <dune/pdelab/finiteelementmap/pkfem.hh>
#include <dune/pdelab/finiteelementmap/qkfem.hh>
#include <dune/pdelab/constraints/common/constraints.hh>
#include <dune/pdelab/backend/istl.hh>
#include <dune/pdelab/localoperator/l2.hh>

#include <dune/pdelab/gridoperator/gridoperator.hh>
#include <dune/pdelab/gridfunctionspace/vtk.hh>

#include <dune/istl/io.hh>




class AssigningLOP
  : public Dune::PDELab::FullVolumePattern
  , public Dune::PDELab::LocalOperatorDefaultFlags
{

public:

  // pattern assembly flags
  enum { doPatternVolume = true };

  // residual assembly flags
  enum { doAlphaVolume = true };

  // jacobian of volume term
  template<typename EG, typename LFSU, typename X, typename LFSV, typename M>
  void jacobian_volume (const EG& eg, const LFSU& lfsu, const X& x, const LFSV& lfsv,
                        M & mat) const
  {

    for (std::size_t i = 0; i < lfsv.size(); ++i)
      for (std::size_t j = 0; j < lfsu.size(); ++j)
        mat.accumulate(lfsv,i,lfsu,j,1.0);
  }

};


template<typename GV, typename FEM>
void run_test(const GV& gv, const FEM& fem, std::string suffix)
{

  using EntitySet = Dune::PDELab::NonOverlappingEntitySet<GV>;
  auto entity_set = EntitySet(gv);

  using RF = double;

  using VBE = Dune::PDELab::istl::VectorBackend<>;
  using NoConstraints = Dune::PDELab::NoConstraints;

  using GFS = Dune::PDELab::GridFunctionSpace<EntitySet,FEM,NoConstraints,VBE>;
  GFS gfs(entity_set,fem);
  gfs.name("x");

  using LOP = AssigningLOP;
  LOP lop;

  using CC = Dune::PDELab::EmptyTransformation;

  using MBE = Dune::PDELab::istl::BCRSMatrixBackend<>;

  using GridOperator = Dune::PDELab::GridOperator<
    GFS,GFS,
    LOP,
    MBE,
    RF,RF,RF,CC,CC
    >;

  GridOperator grid_operator(gfs,gfs,lop,MBE(9));

  typename GridOperator::Traits::Range x(gfs,0.0);

  typename GridOperator::Traits::Jacobian A(grid_operator,0.0);

  grid_operator.jacobian(x,A);
  grid_operator.make_consistent(A);

  auto& comm = gv.grid().comm();

  std::cout << comm.rank() << ": Starting VTK output" << std::endl;

  Dune::VTKWriter<GV> vtk_writer(gv);
  vtk_writer.write("nononverlapping_" + suffix);

  for (int r = 0; r < comm.size(); ++r)
    {
      if (r == comm.rank())
        {
          std::cout << "rank: " << r << std::endl;
          for (const auto& vertex : vertices(entity_set))
            {
              std::cout << std::setw(3) << entity_set.indexSet().index(vertex) << " "
                        << "(" << vertex.geometry().center() << ") "
                        << gv.grid().globalIdSet().id(vertex)
                        << std::endl;
            }
          std::cout << std::endl;

          Dune::printmatrix(std::cout,Dune::PDELab::Backend::native(A),"","");

        }

      comm.barrier();
    }
}


int main(int argc, char** argv)
{
  try {
    Dune::MPIHelper& mpi_helper = Dune::MPIHelper::instance(argc,argv);

    {

      using Grid = Dune::UGGrid<2>;
      auto grid_ptr = Dune::StructuredGridFactory<Grid>::createSimplexGrid({{0.0,0.0}},{{1.0,1.0}},{{4,4}});
      Grid& grid = *grid_ptr;

      grid.loadBalance();

      using GV = Grid::LeafGridView;
      auto gv = grid.leafGridView();

      using DF = Grid::ctype;
      using RF = double;

      using FEM = Dune::PDELab::PkLocalFiniteElementMap<GV,DF,RF,1>;
      FEM fem(gv);

      run_test(gv,fem,"structured_simplex");

    }

    {

      using Grid = Dune::UGGrid<2>;

      Dune::GridFactory<Grid> factory;

      // The following code builds a 2D grid with 5x3 cubes. On 2 MPI ranks, UG will by default
      // partition that grid in a way that introduces a concave corner on each rank, allowing us
      // to test the pattern extender algorithm in the GridOperator.
      if (mpi_helper.getCollectiveCommunication().rank() == 0)
        {

          const std::size_t nx = 5;
          const std::size_t ny = 3;

          std::size_t idx = 0;

          for (std::size_t j = 0; j < ny + 1; ++j)
            for (std::size_t i = 0; i < nx + 1; ++i, ++idx)
              {
                factory.insertVertex({static_cast<double>(i),static_cast<double>(j)});
                std::cout << idx << ": (" << i << "," << j << ")" << std::endl;
              }

          std::vector<unsigned int> corners(4);

          for (std::size_t j = 0; j < ny; ++j)
            for (std::size_t i = 0; i < nx; ++i)
              {
                corners[0] = (nx+1)*j       + i;
                corners[1] = (nx+1)*j       + i + 1;
                corners[2] = (nx+1)*(j + 1) + i;
                corners[3] = (nx+1)*(j + 1) + i + 1;
                factory.insertElement(Dune::GeometryType(Dune::GeometryType::cube,2),corners);
              }
        }

      // need to explicitly wrap in a shared_ptr here
      auto grid_ptr = std::shared_ptr<Grid>(factory.createGrid());

      Grid& grid = *grid_ptr;

      grid.loadBalance();

      using GV = Grid::LeafGridView;
      auto gv = grid.leafGridView();

      using DF = Grid::ctype;
      using RF = double;

      using FEM = Dune::PDELab::QkLocalFiniteElementMap<GV,DF,RF,1>;
      FEM fem(gv);

      run_test(gv,fem,"structured_cube_concave_corner");

    }

    return 0;
  }
  catch (Dune::Exception& e) {
    std::cerr << "Dune exception: " << e << std::endl;
  }
  catch (std::exception& e) {
    std::cerr << "std::exception: " << e.what() << std::endl;
  }
  catch (...) {
    std::cerr << "unknown exception" << std::endl;
  }
  return 1;
}


==> anc/xt-super/dune-pdelab/dune/pdelab/test/testnonoverlappingsinglephaseflow-boilerplate-problem.hh <==
#ifndef DUNE_PARAMETERA_HH
#define DUNE_PARAMETERA_HH

template<typename GV, typename RF>
class ParameterA
{
  const GV gv;
  typedef Dune::PDELab::ConvectionDiffusionBoundaryConditions::Type BCType;

public:
  typedef RF RangeFieldType;
  typedef Dune::PDELab::ConvectionDiffusionParameterTraits<GV,RF> Traits;

  ParameterA( const GV gv_ ) : gv(gv_)
  {
  }

  std::string name() const {return "A";};

  //! tensor diffusion coefficient
  typename Traits::PermTensorType
  A (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
  {
    typename Traits::PermTensorType I;
    for (std::size_t i=0; i<Traits::dimDomain; i++)
      for (std::size_t j=0; j<Traits::dimDomain; j++)
        I[i][j] = (i==j) ? 1 : 0;
    return I;
  }

  //! velocity field
  typename Traits::RangeType
  b (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
  {
    typename Traits::RangeType v(0.0);
    return v;
  }

  //! sink term
  typename Traits::RangeFieldType
  c (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
  {
    return 0.0;
  }

  //! source term
  typename Traits::RangeFieldType
  f (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
  {
    typename Traits::DomainType xglobal = e.geometry().global(x);
    typename Traits::RangeFieldType norm = xglobal.two_norm2();
    return (2.0*GV::dimension-4.0*norm)*exp(-norm);
  }

  //! boundary condition type function
  BCType
  bctype (const typename Traits::IntersectionType& is, const typename Traits::IntersectionDomainType& x) const
  {
    return Dune::PDELab::ConvectionDiffusionBoundaryConditions::Dirichlet;
  }

  //! Dirichlet boundary condition value
  typename Traits::RangeFieldType
  g (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
  {
    typename Traits::DomainType xglobal = e.geometry().global(x);
    typename Traits::RangeFieldType norm = xglobal.two_norm2();
    return exp(-norm);
  }

  //! Neumann boundary condition
  typename Traits::RangeFieldType
  j (const typename Traits::IntersectionType& is, const typename Traits::IntersectionDomainType& x) const
  {
    return 0.0;
  }

  //! outflow boundary condition
  typename Traits::RangeFieldType
  o (const typename Traits::IntersectionType& is, const typename Traits::IntersectionDomainType& x) const
  {
    return 0.0;
  }

};


#endif // DUNE_PARAMETERA_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/test/testnonoverlappingsinglephaseflow-boilerplate.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
/** \file
    \brief Solve single phase flow problem in parallel on non-overlapping grids using conforming linear finite elements with boilerplate code
*/
#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <dune/pdelab/boilerplate/pdelab.hh>
#include <dune/pdelab/localoperator/convectiondiffusionfem.hh>

#include<dune/pdelab/gridfunctionspace/vtk.hh>

#include "testnonoverlappingsinglephaseflow-boilerplate-problem.hh"

int main(int argc, char **argv)
{
  try{
    //Maybe initialize Mpi
    Dune::MPIHelper& helper = Dune::MPIHelper::instance(argc, argv);
    if(Dune::MPIHelper::isFake)
      std::cout<< "This is a sequential program." << std::endl;
    else
    {
      if(helper.rank()==0)
        std::cout << "parallel run on " << helper.size() << " process(es)" << std::endl;
    }

    // define parameters
    const unsigned int dim = 3;
    const unsigned int degree = 1;
    const Dune::PDELab::MeshType meshtype = Dune::PDELab::MeshType::conforming;
    const Dune::GeometryType::BasicType elemtype = Dune::GeometryType::simplex;
    const Dune::SolverCategory::Category solvertype = Dune::SolverCategory::nonoverlapping;
    typedef double NumberType;

    // make grid
    typedef Dune::UGGrid<dim> GM;
    typedef Dune::PDELab::UnstructuredGrid<GM> Grid;
    Grid grid(GRIDSDIR "/cube1045.msh",true,true);
    grid->loadBalance();

    std::cout << " after load balance /" << helper.rank() << "/ " << grid->size(0) << std::endl;

    // get view
    typedef GM::LeafGridView GV;
    using ES = Dune::PDELab::NonOverlappingEntitySet<GV>;
    ES es(grid->leafGridView());

    // make problem parameters
    typedef ParameterA<ES,NumberType> Problem;
    Problem problem(es);
    typedef Dune::PDELab::ConvectionDiffusionBoundaryConditionAdapter<Problem> BCType;
    BCType bctype(es,problem);

    // make a finite element space
    typedef Dune::PDELab::CGSpace<GM,NumberType,degree,BCType,elemtype,meshtype,solvertype> FS;
    FS fs(*grid,bctype);

    // make a degree of freedom vector and initialize it with a function
    typedef FS::DOF X;
    X x(fs.getGFS(),0.0);
    typedef Dune::PDELab::ConvectionDiffusionDirichletExtensionAdapter<Problem> G;
    G g(es,problem);
    Dune::PDELab::interpolate(g,fs.getGFS(),x);

    // assemble constraints
    fs.assembleConstraints(bctype);
    fs.setNonConstrainedDOFS(x,0.0);

    // assembler for finite elemenent problem
    typedef Dune::PDELab::ConvectionDiffusionFEM<Problem,typename FS::FEM> LOP;
    LOP lop(problem);
    typedef Dune::PDELab::GalerkinGlobalAssembler<FS,LOP,solvertype> ASSEMBLER;
    ASSEMBLER assembler(fs,lop,std::pow(2*degree+1,dim));

    // make linear solver and solve problem
    typedef Dune::PDELab::ISTLSolverBackend_IterativeDefault<FS,ASSEMBLER,solvertype> SBE;
    SBE sbe(fs,assembler,5000,1);
    typedef Dune::PDELab::StationaryLinearProblemSolver<ASSEMBLER::GO,SBE::LS,X> SLP;
    SLP slp(*assembler,*sbe,x,1e-6);
    slp.apply();

    // output grid to VTK file
    typedef typename ES::Traits::GridView GV;
    Dune::SubsamplingVTKWriter<GV> vtkwriter(es.gridView(),3);
    Dune::PDELab::addSolutionToVTKWriter(vtkwriter,fs.getGFS(),x);
    vtkwriter.write("advection_stationary",Dune::VTK::ascii);

    // done
    return 0;
  }
  catch (Dune::Exception &e){
    std::cerr << "Dune reported error: " << e << std::endl;
    return 1;
  }
  catch (...){
    std::cerr << "Unknown exception thrown!" << std::endl;
    return 1;
  }
}


==> anc/xt-super/dune-pdelab/dune/pdelab/test/testnonoverlappingsinglephaseflow-problem.hh <==
#ifndef DUNE_PDELAB_TEST_SINGLEPHASEFLOW_PARAMETER_HH
#define DUNE_PDELAB_TEST_SINGLEPHASEFLOW_PARAMETER_HH

template<typename GV, typename RF>
class Parameter
{
  typedef Dune::PDELab::ConvectionDiffusionBoundaryConditions::Type BCType;

public:
  typedef Dune::PDELab::ConvectionDiffusionParameterTraits<GV,RF> Traits;

  //! tensor diffusion coefficient
  typename Traits::PermTensorType
  A (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
  {
    typename Traits::PermTensorType I;
    for (std::size_t i=0; i<Traits::dimDomain; i++)
      for (std::size_t j=0; j<Traits::dimDomain; j++)
        I[i][j] = (i==j) ? 1 : 0;
    return I;
  }

  //! velocity field
  typename Traits::RangeType
  b (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
  {
    typename Traits::RangeType v(0.0);
    return v;
  }

  //! sink term
  typename Traits::RangeFieldType
  c (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
  {
    return 0.0;
  }

  //! source term
  typename Traits::RangeFieldType
  f (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
  {
    typename Traits::DomainType xglobal = e.geometry().global(x);
    typename Traits::RangeFieldType norm = xglobal.two_norm2();
    return (2.0*GV::dimension-4.0*norm)*exp(-norm);
  }

  //! boundary condition type function
  BCType
  bctype (const typename Traits::IntersectionType& is, const typename Traits::IntersectionDomainType& x) const
  {
    return Dune::PDELab::ConvectionDiffusionBoundaryConditions::Dirichlet;
  }

  //! Dirichlet boundary condition value
  typename Traits::RangeFieldType
  g (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
  {
    typename Traits::DomainType xglobal = e.geometry().global(x);
    typename Traits::RangeFieldType norm = xglobal.two_norm2();
    return exp(-norm);
  }

  //! Neumann boundary condition
  typename Traits::RangeFieldType
  j (const typename Traits::IntersectionType& is, const typename Traits::IntersectionDomainType& x) const
  {
    return 0.0;
  }

  //! outflow boundary condition
  typename Traits::RangeFieldType
  o (const typename Traits::IntersectionType& is, const typename Traits::IntersectionDomainType& x) const
  {
    return 0.0;
  }
};


#endif // DUNE_PDELAB_TEST_SINGLEPHASEFLOW_PARAMETER_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/test/testnonoverlappingsinglephaseflow.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
/** \file
    \brief Solve problem in parallel on non-overlapping grids using conforming linear finite elements
*/
#ifdef HAVE_CONFIG_H
#include "config.h"
#endif
#include<iostream>
#include<vector>
#include<string>

#if GRID_UG
#include<dune/grid/uggrid.hh>
#else
#include<dune/grid/yaspgrid.hh>
#endif

#include<dune/common/parallel/mpihelper.hh>
#include<dune/common/exceptions.hh>
#include<dune/common/fvector.hh>
#include<dune/common/timer.hh>
#include<dune/grid/io/file/vtk/subsamplingvtkwriter.hh>
#include<dune/grid/utility/structuredgridfactory.hh>
#include<dune/pdelab/constraints/conforming.hh>
#include<dune/pdelab/constraints/common/constraints.hh>
#include<dune/pdelab/constraints/common/constraintsparameters.hh>
#include<dune/pdelab/finiteelementmap/qkfem.hh>
#include<dune/pdelab/finiteelementmap/pkfem.hh>
#include<dune/pdelab/gridfunctionspace/gridfunctionspace.hh>
#include<dune/pdelab/gridfunctionspace/gridfunctionspaceutilities.hh>
#include<dune/pdelab/gridfunctionspace/genericdatahandle.hh>
#include<dune/pdelab/gridfunctionspace/interpolate.hh>
#include<dune/pdelab/common/function.hh>
#include<dune/pdelab/gridfunctionspace/vtk.hh>
#include<dune/pdelab/gridoperator/gridoperator.hh>
#include<dune/pdelab/backend/istl.hh>
#include<dune/pdelab/localoperator/convectiondiffusionparameter.hh>
#include<dune/pdelab/localoperator/convectiondiffusionfem.hh>
#include<dune/pdelab/stationary/linearproblem.hh>

#include "testnonoverlappingsinglephaseflow-problem.hh"

//===============================================================
// set up diffusion problem and solve it
//===============================================================

template< typename PROBLEM, typename ES, typename FEM>
void driver(PROBLEM& problem, ES es, const FEM& fem,
            std::string filename)
{
  // constants and types and global variables
  typedef typename FEM::Traits::FiniteElementType::Traits::
    LocalBasisType::Traits::RangeFieldType R;
  Dune::Timer watch;

  // make function space
  //typedef Dune::PDELab::NonoverlappingConformingDirichletConstraints<GV> CON;
  using CON = Dune::PDELab::ConformingDirichletConstraints;
  typedef Dune::PDELab::GridFunctionSpace
    <ES,FEM,CON,Dune::PDELab::istl::VectorBackend<> > GFS;
  CON con; // (gv);
  GFS gfs(es,fem,con);
  gfs.name("solution");
  // con.compute_ghosts(gfs);

  // make constraints map and initialize it from a function and ghost
  typedef typename GFS::template ConstraintsContainer<R>::Type CC;
  CC cc;
  cc.clear();
  Dune::PDELab::ConvectionDiffusionBoundaryConditionAdapter<PROBLEM> bctype(es,problem);

  // make grid operator
  typedef Dune::PDELab::ConvectionDiffusionFEM<PROBLEM,FEM> LOP;
  LOP lop(problem);
  typedef Dune::PDELab::istl::BCRSMatrixBackend<> MBE;
  MBE mbe(5); // Maximal number of nonzeroes per row can be cross-checked by patternStatistics().
  typedef Dune::PDELab::GridOperator
      <GFS,GFS,LOP,
       MBE,
       R,R,R,CC,CC> GO;
  GO go(gfs,cc,gfs,cc,lop,mbe);

  // make coefficent Vector and initialize it from a function
  typedef typename GO::Traits::Domain V;
  V x(gfs,0.0);
  typedef Dune::PDELab::ConvectionDiffusionDirichletExtensionAdapter<PROBLEM> G;
  G g(es,problem);
  Dune::PDELab::interpolate(g,gfs,x);
  Dune::PDELab::constraints(bctype,gfs,cc,false);
  Dune::PDELab::set_nonconstrained_dofs(cc,0.0,x);

  typedef Dune::PDELab::ISTLBackend_NOVLP_BCGS_SSORk<GO> LS;
  LS ls (go,5000,3,2);
  typedef Dune::PDELab::StationaryLinearProblemSolver<GO,LS,V> SLP;
  SLP slp(go,ls,x,1e-12);
  slp.apply();

  using GV = typename ES::Traits::GridView;
  Dune::SubsamplingVTKWriter<GV> vtkwriter(es.gridView(),3);
  Dune::PDELab::addSolutionToVTKWriter(vtkwriter,gfs,x);
  vtkwriter.write(filename,Dune::VTK::ascii);
}

//===============================================================
// Main program with grid setup
//===============================================================

int main(int argc, char** argv)
{
  try{
    //Maybe initialize Mpi
    Dune::MPIHelper& helper = Dune::MPIHelper::instance(argc, argv);
    if(Dune::MPIHelper::isFake)
      std::cout<< "This is a sequential program." << std::endl;
    else
    {
      if(helper.rank()==0)
        std::cout << "parallel run on " << helper.size() << " process(es)" << std::endl;
    }

    // make grid
    const int dim = 2;
#if GRID_UG
    typedef Dune::UGGrid<dim> GridType;
#else
    typedef Dune::YaspGrid<dim> GridType;
#endif

    // Build grid with uneven row/col number to provoke a reentrant corner in parallel case with UG
    Dune::FieldVector<typename GridType::ctype,dim> lowerLeft(0);
    Dune::FieldVector<typename GridType::ctype,dim> upperRight(1);
    Dune::array<unsigned int,dim> elements;
    std::fill(elements.begin(), elements.end(), 17);

    auto grid = Dune::StructuredGridFactory<GridType>::createCubeGrid(lowerLeft, upperRight, elements);
    grid->loadBalance();

    typedef GridType::LeafGridView GV;
    using ES = Dune::PDELab::NonOverlappingEntitySet<GV>;
    ES es(grid->leafGridView());

    typedef Parameter<ES,double> PROBLEM;
    PROBLEM problem;

    typedef GridType::ctype DF;
    const int degree = 1;
    typedef Dune::PDELab::QkLocalFiniteElementMap<ES,DF,double,degree> FEM;
    FEM fem(es);

#if GRID_UG
    driver(problem,es,fem,"nonoverlappingsinglephaseflow-ug");
#else
    driver(problem,es,fem,"nonoverlappingsinglephaseflow-yasp");
#endif

    return 0;
  }
  catch (Dune::Exception &e){
    std::cerr << "Dune reported error: " << e << std::endl;
    return 1;
  }
  catch (...){
    std::cerr << "Unknown exception thrown!" << std::endl;
    return 1;
  }
}


==> anc/xt-super/dune-pdelab/dune/pdelab/test/testopbfem.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifdef HAVE_CONFIG_H
#include "config.h"
#endif
#include <iostream>

#include <dune/pdelab/finiteelementmap/opbfem.hh>


namespace Dune {

  namespace PB {

    //! \brief A class to test orthogonality by computing the mass matrix
    template<typename FieldType, int k, int d, Dune::GeometryType::BasicType bt, typename ComputationFieldType=FieldType,BasisType basisType = BasisType::Pk>
    class MassMatrixTest
    {
    public:
      static void compute ()
      {
        // make basis
        typedef Dune::PB::OrthonormalPolynomialBasis<FieldType,k,d,bt,ComputationFieldType,basisType> PolynomialBasis;
        PolynomialBasis polynomialbasis;
        Dune::GeometryType gt(bt,d);
        std::cout << "mass matrix test"
                  << " k=" << k
                  << " on " << gt
                  << " n=" << PolynomialBasis::n;

        // select quadrature rule
        const Dune::QuadratureRule<FieldType,d>& rule = Dune::QuadratureRules<FieldType,d>::rule(gt,2*k);

        // make mass matrix
        Dune::FieldMatrix<FieldType,PolynomialBasis::n,PolynomialBasis::n> massmatrix;
        for (int i=0; i<PolynomialBasis::n; i++)
          for (int j=0; j<PolynomialBasis::n; j++)
            massmatrix[i][j] = 0.0;

        // loop over quadrature points
        for (typename Dune::QuadratureRule<FieldType,d>::const_iterator
               it=rule.begin(); it!=rule.end(); ++it)
          {
            typedef Dune::FieldVector<FieldType,1> RangeType;
            std::vector<RangeType> phi(PolynomialBasis::n);
            polynomialbasis.evaluateFunction(it->position(),phi);

            for (int i=0; i<PolynomialBasis::n; i++)
              for (int j=0; j<PolynomialBasis::n; j++)
                massmatrix[i][j] += phi[j]*phi[i]*it->weight();
          }

        // check mass matrix
        FieldType error=0.0;
        for (int i=0; i<PolynomialBasis::n; i++)
          for (int j=0; j<PolynomialBasis::n; j++)
            if (i==j)
              error = std::max(error,std::abs(massmatrix[i][j]-1.0));
            else
              error = std::max(error,std::abs(massmatrix[i][j]));
        std::cout << " maxerror=" << error << std::endl;
      }
    };

    void testmassmatrix()
    {
      std::cout << "testing pk basis\n";
      MassMatrixTest<double,1,1,Dune::GeometryType::cube,Dune::GMPField<512>,BasisType::Pk >::compute();
      MassMatrixTest<double,2,1,Dune::GeometryType::cube,Dune::GMPField<512>,BasisType::Pk >::compute();
      MassMatrixTest<double,3,1,Dune::GeometryType::cube,Dune::GMPField<512>,BasisType::Pk >::compute();
      MassMatrixTest<double,4,1,Dune::GeometryType::cube,Dune::GMPField<512>,BasisType::Pk >::compute();
      MassMatrixTest<double,5,1,Dune::GeometryType::cube,Dune::GMPField<512>,BasisType::Pk >::compute();
      MassMatrixTest<double,6,1,Dune::GeometryType::cube,Dune::GMPField<512>,BasisType::Pk >::compute();
      MassMatrixTest<double,7,1,Dune::GeometryType::cube,Dune::GMPField<512>,BasisType::Pk >::compute();

      MassMatrixTest<double,1,2,Dune::GeometryType::cube,Dune::GMPField<512>,BasisType::Pk >::compute();
      MassMatrixTest<double,2,2,Dune::GeometryType::cube,Dune::GMPField<512>,BasisType::Pk >::compute();
      MassMatrixTest<double,3,2,Dune::GeometryType::cube,Dune::GMPField<512>,BasisType::Pk >::compute();
      MassMatrixTest<double,4,2,Dune::GeometryType::cube,Dune::GMPField<512>,BasisType::Pk >::compute();
      MassMatrixTest<double,5,2,Dune::GeometryType::cube,Dune::GMPField<512>,BasisType::Pk >::compute();
      MassMatrixTest<double,6,2,Dune::GeometryType::cube,Dune::GMPField<512>,BasisType::Pk >::compute();
      MassMatrixTest<double,7,2,Dune::GeometryType::cube,Dune::GMPField<512>,BasisType::Pk >::compute();

      MassMatrixTest<double,1,3,Dune::GeometryType::cube,Dune::GMPField<512>,BasisType::Pk >::compute();
      MassMatrixTest<double,2,3,Dune::GeometryType::cube,Dune::GMPField<512>,BasisType::Pk >::compute();
      MassMatrixTest<double,3,3,Dune::GeometryType::cube,Dune::GMPField<512>,BasisType::Pk >::compute();
      MassMatrixTest<double,4,3,Dune::GeometryType::cube,Dune::GMPField<512>,BasisType::Pk >::compute();
      MassMatrixTest<double,5,3,Dune::GeometryType::cube,Dune::GMPField<512>,BasisType::Pk >::compute();
      MassMatrixTest<double,6,3,Dune::GeometryType::cube,Dune::GMPField<512>,BasisType::Pk >::compute();
      MassMatrixTest<double,7,3,Dune::GeometryType::cube,Dune::GMPField<512>,BasisType::Pk >::compute();

      MassMatrixTest<double,1,2,Dune::GeometryType::simplex,Dune::GMPField<512>,BasisType::Pk >::compute();
      MassMatrixTest<double,2,2,Dune::GeometryType::simplex,Dune::GMPField<512>,BasisType::Pk >::compute();
      MassMatrixTest<double,3,2,Dune::GeometryType::simplex,Dune::GMPField<512>,BasisType::Pk >::compute();
      MassMatrixTest<double,4,2,Dune::GeometryType::simplex,Dune::GMPField<512>,BasisType::Pk >::compute();
      MassMatrixTest<double,5,2,Dune::GeometryType::simplex,Dune::GMPField<512>,BasisType::Pk >::compute();
      MassMatrixTest<double,6,2,Dune::GeometryType::simplex,Dune::GMPField<512>,BasisType::Pk >::compute();
      MassMatrixTest<double,7,2,Dune::GeometryType::simplex,Dune::GMPField<512>,BasisType::Pk >::compute();

      MassMatrixTest<double,1,3,Dune::GeometryType::simplex,Dune::GMPField<512>,BasisType::Pk >::compute();
      MassMatrixTest<double,2,3,Dune::GeometryType::simplex,Dune::GMPField<512>,BasisType::Pk >::compute();
      MassMatrixTest<double,3,3,Dune::GeometryType::simplex,Dune::GMPField<512>,BasisType::Pk >::compute();
      MassMatrixTest<double,4,3,Dune::GeometryType::simplex,Dune::GMPField<512>,BasisType::Pk >::compute();
      MassMatrixTest<double,5,3,Dune::GeometryType::simplex,Dune::GMPField<512>,BasisType::Pk >::compute();
      MassMatrixTest<double,6,3,Dune::GeometryType::simplex,Dune::GMPField<512>,BasisType::Pk >::compute();
      MassMatrixTest<double,7,3,Dune::GeometryType::simplex,Dune::GMPField<512>,BasisType::Pk >::compute();

      std::cout << "testing qk basis\n";
      MassMatrixTest<double,1,1,Dune::GeometryType::cube,Dune::GMPField<512>,BasisType::Qk >::compute();
      MassMatrixTest<double,2,1,Dune::GeometryType::cube,Dune::GMPField<512>,BasisType::Qk >::compute();
      MassMatrixTest<double,3,1,Dune::GeometryType::cube,Dune::GMPField<512>,BasisType::Qk >::compute();
      MassMatrixTest<double,4,1,Dune::GeometryType::cube,Dune::GMPField<512>,BasisType::Qk >::compute();
      MassMatrixTest<double,5,1,Dune::GeometryType::cube,Dune::GMPField<512>,BasisType::Qk >::compute();
      MassMatrixTest<double,6,1,Dune::GeometryType::cube,Dune::GMPField<512>,BasisType::Qk >::compute();
      MassMatrixTest<double,7,1,Dune::GeometryType::cube,Dune::GMPField<512>,BasisType::Qk >::compute();

      MassMatrixTest<double,1,2,Dune::GeometryType::cube,Dune::GMPField<512>,BasisType::Qk >::compute();
      MassMatrixTest<double,2,2,Dune::GeometryType::cube,Dune::GMPField<512>,BasisType::Qk >::compute();
      MassMatrixTest<double,3,2,Dune::GeometryType::cube,Dune::GMPField<512>,BasisType::Qk >::compute();
      MassMatrixTest<double,4,2,Dune::GeometryType::cube,Dune::GMPField<512>,BasisType::Qk >::compute();
      MassMatrixTest<double,5,2,Dune::GeometryType::cube,Dune::GMPField<512>,BasisType::Qk >::compute();
      MassMatrixTest<double,6,2,Dune::GeometryType::cube,Dune::GMPField<512>,BasisType::Qk >::compute();
      MassMatrixTest<double,7,2,Dune::GeometryType::cube,Dune::GMPField<512>,BasisType::Qk >::compute();

      MassMatrixTest<double,1,3,Dune::GeometryType::cube,Dune::GMPField<512>,BasisType::Qk >::compute();
      MassMatrixTest<double,2,3,Dune::GeometryType::cube,Dune::GMPField<512>,BasisType::Qk >::compute();
      MassMatrixTest<double,3,3,Dune::GeometryType::cube,Dune::GMPField<512>,BasisType::Qk >::compute();
      MassMatrixTest<double,4,3,Dune::GeometryType::cube,Dune::GMPField<512>,BasisType::Qk >::compute();
      MassMatrixTest<double,5,3,Dune::GeometryType::cube,Dune::GMPField<512>,BasisType::Qk >::compute();
      MassMatrixTest<double,6,3,Dune::GeometryType::cube,Dune::GMPField<512>,BasisType::Qk >::compute();
      MassMatrixTest<double,7,3,Dune::GeometryType::cube,Dune::GMPField<512>,BasisType::Qk >::compute();
    }

  } // namespace PB

} // namespace Dune


int main(int argc, char** argv)
{
  try{
    // run tests
    Dune::PB::testmassmatrix();

    // test passed
    return 0;
  }
  catch (Dune::Exception &e){
    std::cerr << "Dune reported error: " << e << std::endl;
    return 1;
  }
  catch (...){
    std::cerr << "Unknown exception thrown!" << std::endl;
    return 1;
  }
}


==> anc/xt-super/dune-pdelab/dune/pdelab/test/testordering.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <iostream>
#include <memory>

#include <dune/common/exceptions.hh>
#include <dune/common/fvector.hh>
#include <dune/common/parallel/mpihelper.hh>

#include <dune/grid/yaspgrid.hh>
#include <dune/alugrid/grid.hh>
#include <dune/grid/common/scsgmapper.hh>
#include <dune/grid/utility/structuredgridfactory.hh>

#include <dune/pdelab/finiteelementmap/p0fem.hh>
#include <dune/pdelab/finiteelementmap/pkfem.hh>
#include <dune/pdelab/finiteelementmap/qkfem.hh>
#include <dune/pdelab/finiteelementmap/variablemonomfem.hh>
#include <dune/pdelab/gridfunctionspace/gridfunctionspace.hh>
#include <dune/pdelab/gridfunctionspace/powergridfunctionspace.hh>
#include <dune/pdelab/gridfunctionspace/compositegridfunctionspace.hh>
#include <dune/pdelab/ordering/interleavedordering.hh>

#include <dune/pdelab/backend/istl.hh>

#include <dune/pdelab/constraints/common/constraints.hh>

template<typename GFS>
void check_ordering(const GFS& gfs)
{
    const typename GFS::Ordering& ordering = gfs.ordering();

    Dune::PDELab::LocalFunctionSpace<GFS> lfs(gfs);

    typedef typename GFS::Traits::GridView GV;

    for (typename GV::template Codim<0>::Iterator it = gfs.gridView().template begin<0>();
         it != gfs.gridView().template end<0>(); ++it)
    {
      lfs.bind(*it);

      std::vector<typename GFS::Ordering::Traits::DOFIndex> vdi(lfs.size());
      std::vector<typename GFS::Ordering::Traits::ContainerIndex> vci(lfs.size());
      for (unsigned i = 0; i < lfs.size(); ++i)
      {
        vdi[i] = lfs.dofIndex(i);
      }
      ordering.map_lfs_indices(vdi.begin(),vdi.end(),vci.begin());

      for (unsigned i = 0; i < lfs.size(); ++i)
      {
        const typename GFS::Ordering::Traits::DOFIndex& di = lfs.dofIndex(i);
        typename GFS::Ordering::Traits::ContainerIndex ci;
        ordering.mapIndex(di.view(),ci);
        std::cout << di << "    " << vci[i] << "    " << ci << std::endl;
      }
    }

    using V = Dune::PDELab::Backend::Vector<GFS,double>;
    V x(gfs);
    x = 0.0;
    std::cout << std::endl;
}


// test function trees
template<int dim, bool cube>
struct test;

template<>
struct test<2,true> {
  template<class GV>
  static void testleafgridfunction(const GV& gv)
  {
    // instantiate finite element maps
    Dune::GeometryType gt;
    gt.makeCube(2);
    typedef Dune::PDELab::P0LocalFiniteElementMap<float,double,GV::dimension> P0FEM;
    P0FEM p0fem(gt);
    typedef Dune::PDELab::QkLocalFiniteElementMap<GV,float,double,1> Q12DFEM;
    Q12DFEM q12dfem(gv);
    typedef Dune::PDELab::QkLocalFiniteElementMap<GV,float,double,2> Q22DFEM;
    Q22DFEM q22dfem(gv);
    typedef Dune::SingleCodimSingleGeomTypeMapper<GV, 0> CellMapper;
    CellMapper cellmapper(gv);
    typedef Dune::PDELab::VariableMonomLocalFiniteElementMap<CellMapper,float,double,GV::dimension> MonomFEM;
    MonomFEM monomfem(cellmapper,2);

    typedef Dune::PDELab::NoConstraints CON;

    typedef Dune::PDELab::istl::VectorBackend<> VBE;

    // make a grid function space
    typedef Dune::PDELab::GridFunctionSpace<GV,P0FEM,CON,VBE> P0GFS;
    P0GFS p0gfs(gv,p0fem);
    typedef Dune::PDELab::GridFunctionSpace<GV,Q12DFEM,CON,VBE> GFS1;
    GFS1 gfs1(gv,q12dfem);
    typedef Dune::PDELab::GridFunctionSpace<GV,Q22DFEM,CON,VBE> GFS2;
    GFS2 gfs2(gv,q22dfem);
    typedef Dune::PDELab::GridFunctionSpace<GV,MonomFEM,CON,VBE> GFS3;
    GFS3 gfs3(gv,monomfem);

    typedef Dune::PDELab::PowerGridFunctionSpace<GFS1,3,VBE,Dune::PDELab::InterleavedOrderingTag> P1GFS;

    {
      // keep this block around to test the vector-based constructor of the ordering tag
      std::vector<std::size_t> p1_gfs_block_sizes(3);
      std::fill(p1_gfs_block_sizes.begin(),p1_gfs_block_sizes.end(),1);
      P1GFS p1gfs(gfs1,gfs1,gfs1,VBE(),p1_gfs_block_sizes);
    }

    P1GFS p1gfs(gfs1,gfs1,gfs1,VBE(),{{1,1,1}});

    typedef Dune::PDELab::istl::VectorBackend<Dune::PDELab::istl::Blocking::fixed,6> NVBE;

    typedef Dune::PDELab::PowerGridFunctionSpace<P1GFS,2,NVBE,Dune::PDELab::InterleavedOrderingTag> PGFS;
    std::vector<std::size_t> p_gfs_block_sizes(2);
    std::fill(p_gfs_block_sizes.begin(),p_gfs_block_sizes.end(),3);
    PGFS pgfs(p1gfs,p1gfs,NVBE(),p_gfs_block_sizes);

    typedef Dune::PDELab::PowerGridFunctionSpace<GFS1,3,VBE,Dune::PDELab::EntityBlockedOrderingTag> P2GFS;
    P2GFS p2gfs(gfs1,gfs1,gfs1);

    typedef Dune::PDELab::PowerGridFunctionSpace<P2GFS,2,NVBE,Dune::PDELab::EntityBlockedOrderingTag> P3GFS;
    P3GFS p3gfs(p2gfs,p2gfs,NVBE());


    // check_ordering(gfs1);
    check_ordering(gfs3);
    return;
    check_ordering(pgfs);
    check_ordering(p3gfs);

    typedef Dune::PDELab::PowerGridFunctionSpace<GFS1,3,VBE,Dune::PDELab::EntityBlockedOrderingTag> EBPGFS1;
    EBPGFS1 ebpgfs1(gfs1);

    check_ordering(ebpgfs1);

    typedef Dune::PDELab::CompositeGridFunctionSpace<
      VBE,
      Dune::PDELab::EntityBlockedOrderingTag,
      GFS1,
      EBPGFS1,
      GFS1
      > EBCGFS1;

    EBCGFS1 ebcgfs1(gfs1,ebpgfs1,gfs1);

    check_ordering(ebcgfs1);
  }
};

template<>
struct test<2,false> {
  template<class GV>
  static void testleafgridfunction(const GV& gv)
  {
    // instantiate finite element maps
    typedef Dune::SingleCodimSingleGeomTypeMapper<GV, 0> CellMapper;
    CellMapper cellmapper(gv);
    typedef Dune::PDELab::VariableMonomLocalFiniteElementMap<CellMapper,float,double,GV::dimension> MonomFEM;
    MonomFEM monomfem(cellmapper,gv.indexSet().types(0)[0],2);

    typedef Dune::PDELab::NoConstraints CON;

    typedef Dune::PDELab::istl::VectorBackend<> VBE;

    // make a grid function space
    typedef Dune::PDELab::GridFunctionSpace<GV,MonomFEM,CON,VBE> GFS3;
    GFS3 gfs3(gv,monomfem);
    check_ordering(gfs3);
  }
};

template<>
struct test<3,true> {
  template<class GV>
  static void testleafgridfunction(const GV& gv)
  {
    // instantiate finite element maps
    Dune::GeometryType gt;
    gt.makeCube(3);
    typedef Dune::PDELab::P0LocalFiniteElementMap<float,double,GV::dimension> P0FEM;
    P0FEM p0fem(gt);
    typedef Dune::PDELab::QkLocalFiniteElementMap<GV,float,double,1> Q1FEM;
    Q1FEM q1fem(gv);

    // make a grid function space
    typedef Dune::PDELab::GridFunctionSpace<GV,P0FEM> P0GFS;
    P0GFS p0gfs(gv,p0fem);
// Doesn't work, we need a grid with triangular elemets for that
//  typedef Dune::PDELab::GridFunctionSpace<GV,P1FEM> P1GFS;
//  P1GFS p1gfs(gv,p1fem);
    typedef Dune::PDELab::GridFunctionSpace<GV,Q1FEM> Q1GFS;
    Q1GFS q1gfs(gv,q1fem);
  }
};

template<bool cube, class GV>
void testleafgridfunction(const GV& gv)
{
  test<GV::dimension,cube>::testleafgridfunction(gv);
}


int main(int argc, char** argv)
{
  try{
    //Maybe initialize Mpi
    Dune::MPIHelper::instance(argc, argv);

    // 2D
    {
      std::cout << "2D tests" << std::endl;
      // need a grid in order to test grid functions
      // typedef Dune::YaspGrid<2> Grid;
      typedef Dune::ALUGrid<2,2,Dune::cube,Dune::nonconforming> Grid;
      Dune::FieldVector<double,2> l(0.0);
      Dune::FieldVector<double,2> u(1.0);
      std::array<unsigned int,2> N = {{1,1}};
      std::shared_ptr<Grid> grid = Dune::StructuredGridFactory<Grid>::createCubeGrid(l,u,N);
      grid->globalRefine(1);

      std::cout << Dune::GlobalGeometryTypeIndex::index(grid->leafGridView().template begin<0>()->type()) << std::endl;
      testleafgridfunction<true>(grid->leafGridView());
    }

    {
      std::cout << "2D tests" << std::endl;
      // need a grid in order to test grid functions
      // typedef Dune::YaspGrid<2> Grid;
      typedef Dune::ALUGrid<2,2,Dune::simplex,Dune::conforming> Grid;
      Dune::FieldVector<double,2> l(0.0);
      Dune::FieldVector<double,2> u(1.0);
      Dune::array<unsigned int,2> N = {{1,1}};
      std::shared_ptr<Grid> grid = Dune::StructuredGridFactory<Grid>::createSimplexGrid(l,u,N);
      grid->globalRefine(1);

      std::cout << Dune::GlobalGeometryTypeIndex::index(grid->leafGridView().template begin<0>()->type()) << std::endl;
      testleafgridfunction<false>(grid->leafGridView());
    }

    // 3D
    {
      std::cout << "3D tests" << std::endl;
      // need a grid in order to test grid functions
      Dune::FieldVector<double,3> L(1.0);
      Dune::array<int,3> N(Dune::fill_array<int,3>(1));
      Dune::YaspGrid<3> grid(L,N);
      grid.globalRefine(1);

      testleafgridfunction<true>(grid.leafGridView());
    }

    // test passed
    return 0;

  }
  catch (Dune::Exception &e){
    std::cerr << "Dune reported error: " << e << std::endl;
    return 1;
  }
  catch (...){
    std::cerr << "Unknown exception thrown!" << std::endl;
    return 1;
  }
}


==> anc/xt-super/dune-pdelab/dune/pdelab/test/testpermutedordering.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <iostream>

#include <dune/common/exceptions.hh>
#include <dune/common/fvector.hh>
#include <dune/common/parallel/mpihelper.hh>

#include <dune/grid/yaspgrid.hh>

#include <dune/pdelab/finiteelementmap/p0fem.hh>
#include <dune/pdelab/finiteelementmap/pkfem.hh>
#include <dune/pdelab/finiteelementmap/qkfem.hh>
#include <dune/pdelab/gridfunctionspace/gridfunctionspace.hh>
#include <dune/pdelab/gridfunctionspace/powergridfunctionspace.hh>
#include <dune/pdelab/gridfunctionspace/compositegridfunctionspace.hh>
#include <dune/pdelab/ordering/interleavedordering.hh>
#include <dune/pdelab/ordering/permutedordering.hh>

#include <dune/pdelab/backend/istl.hh>

template<typename GFS>
void check_ordering_reference(const GFS& gfs)
{
    const typename GFS::Ordering& ordering = gfs.ordering();

    Dune::PDELab::LocalFunctionSpace<GFS> lfs(gfs);

    typedef typename GFS::Traits::GridView GV;

    typename GV::template Codim<0>::Iterator it = gfs.gridView().template begin<0>();

    lfs.bind(*it);

    for (unsigned i = 0; i < lfs.size(); ++i)
      {
        const typename GFS::Ordering::Traits::DOFIndex& di = lfs.dofIndex(i);
        typename GFS::Ordering::Traits::ContainerIndex ci;
        ordering.mapIndex(di.view(),ci);
        std::cout << di << "    " << ci << std::endl;
      }
    using V = Dune::PDELab::Backend::Vector<GFS,double>;
    V x(gfs);
    x = 0.0;
    std::cout << std::endl;
}

template<typename GFS>
void check_ordering(GFS gfs)
{
    gfs.update();
    check_ordering_reference(gfs);
}

template<typename GFS>
void check_permuted_ordering(GFS gfs)
{
  gfs.update();
  check_ordering_reference(gfs);
  std::size_t i = gfs.blockCount();
  auto& permutation = gfs.orderingTag().permutation();
  permutation.resize(i);
  std::generate(permutation.begin(),permutation.end(),[&](){ return --i; });
  check_ordering_reference(gfs);
}

template<typename GFS>
void check_double_permuted_ordering(GFS gfs)
{
  gfs.update();
  std::size_t i = gfs.blockCount();
  auto& permutation = gfs.orderingTag().template permuted<1>().permutation();
  permutation.resize(i);
  std::generate(permutation.begin(),permutation.end(),[&](){ return --i; });
  gfs.orderingTag().template permuted<2>().permutation() = permutation;
  check_ordering_reference(gfs);
}


template<class GV>
static void testpermutedordering(const GV& gv)
{
  // instantiate finite element maps
  Dune::GeometryType gt;
  gt.makeCube(2);
  typedef Dune::PDELab::P0LocalFiniteElementMap<float,double,GV::dimension> P0FEM;
  P0FEM p0fem(gt);
  typedef Dune::PDELab::QkLocalFiniteElementMap<GV,float,double,1> Q12DFEM;
  Q12DFEM q12dfem(gv);
  typedef Dune::PDELab::QkLocalFiniteElementMap<GV,float,double,2> Q22DFEM;
  Q22DFEM q22dfem(gv);

  typedef Dune::PDELab::NoConstraints CON;

  typedef Dune::PDELab::istl::VectorBackend<> VBE;

  // make a grid function space
  typedef Dune::PDELab::GridFunctionSpace<GV,P0FEM,CON,VBE> P0GFS;
  P0GFS p0gfs(gv,p0fem);
  typedef Dune::PDELab::GridFunctionSpace<GV,Q12DFEM,CON,VBE> GFS1;
  GFS1 gfs1(gv,q12dfem);
  typedef Dune::PDELab::GridFunctionSpace<GV,Q22DFEM,CON,VBE> GFS2;
  GFS2 gfs2(gv,q22dfem);

  typedef Dune::PDELab::PowerGridFunctionSpace<GFS1,3,VBE,Dune::PDELab::InterleavedOrderingTag> P1GFS;

  {
    std::vector<std::size_t> p1_gfs_block_sizes(3);
    std::fill(p1_gfs_block_sizes.begin(),p1_gfs_block_sizes.end(),1);
    P1GFS p1gfs(gfs1,gfs1,gfs1,VBE(),p1_gfs_block_sizes);
  }

  P1GFS p1gfs(gfs1,gfs1,gfs1,VBE(),{{1,1,1}});

  typedef Dune::PDELab::istl::VectorBackend<Dune::PDELab::istl::Blocking::fixed,6> NVBE;

  typedef Dune::PDELab::PowerGridFunctionSpace<P1GFS,2,NVBE,Dune::PDELab::InterleavedOrderingTag> PGFS;
  std::vector<std::size_t> p_gfs_block_sizes(2);
  std::fill(p_gfs_block_sizes.begin(),p_gfs_block_sizes.end(),3);
  PGFS pgfs(p1gfs,p1gfs,NVBE(),p_gfs_block_sizes);

  typedef Dune::PDELab::PowerGridFunctionSpace<GFS1,3,VBE,Dune::PDELab::EntityBlockedOrderingTag> P2GFS;
  P2GFS p2gfs(gfs1,gfs1,gfs1);

  typedef Dune::PDELab::PowerGridFunctionSpace<P2GFS,2,NVBE,Dune::PDELab::EntityBlockedOrderingTag> P3GFS;
  P3GFS p3gfs(p2gfs,p2gfs,NVBE());


  typedef Dune::PDELab::PowerGridFunctionSpace<GFS1,3,VBE,Dune::PDELab::EntityBlockedOrderingTag> EBPGFS1;
  EBPGFS1 ebpgfs1(gfs1);

  check_ordering(ebpgfs1);

  // Permuting a PowerGFS with lexicographic ordering

  typedef Dune::PDELab::PowerGridFunctionSpace<
    GFS1,
    3,
    VBE,
    Dune::PDELab::ordering::Permuted<Dune::PDELab::LexicographicOrderingTag>
    > PLexPGFS1;
  PLexPGFS1 plexpgfs1(gfs1);

  check_permuted_ordering(plexpgfs1);

  // Double permutation of a PowerGFS with lexicographic ordering (should yield original order)

  typedef Dune::PDELab::PowerGridFunctionSpace<
    GFS1,
    3,
    VBE,
    Dune::PDELab::ordering::Permuted<Dune::PDELab::ordering::Permuted<Dune::PDELab::LexicographicOrderingTag> >
    > PPLexPGFS1;
  PPLexPGFS1 pplexpgfs1(gfs1);

  check_double_permuted_ordering(pplexpgfs1);

  // Permuting a PowerGFS with entity-blocked ordering

  typedef Dune::PDELab::PowerGridFunctionSpace<
    GFS1,
    3,
    VBE,
    Dune::PDELab::ordering::Permuted<Dune::PDELab::EntityBlockedOrderingTag>
    > PEBPGFS1;
  PEBPGFS1 pebpgfs1(gfs1);

  check_permuted_ordering(pebpgfs1);

  // Double permutation of a PowerGFS with entity-blocked ordering (should yield original order)

  typedef Dune::PDELab::PowerGridFunctionSpace<
    GFS1,
    3,
    VBE,
    Dune::PDELab::ordering::Permuted<Dune::PDELab::ordering::Permuted<Dune::PDELab::EntityBlockedOrderingTag> >
    > PPEBPGFS1;
  PPEBPGFS1 ppebpgfs1(gfs1);

  check_double_permuted_ordering(ppebpgfs1);

  // Permuting a CompositeGFS with entity-blocked ordering

  typedef Dune::PDELab::CompositeGridFunctionSpace<
    VBE,
    Dune::PDELab::EntityBlockedOrderingTag,
    GFS1,
    EBPGFS1,
    GFS1
    > EBCGFS1;

  EBCGFS1 ebcgfs1(gfs1,ebpgfs1,gfs1);

  check_ordering(ebcgfs1);

  // Double permutation of a CompositeGFS with entity-blocked ordering (should yield original order)

  typedef Dune::PDELab::CompositeGridFunctionSpace<
    VBE,
    Dune::PDELab::ordering::Permuted<Dune::PDELab::EntityBlockedOrderingTag>,
    GFS1,
    EBPGFS1,
    GFS1
    > PEBCGFS1;

  PEBCGFS1 pebcgfs1(gfs1,ebpgfs1,gfs1);

  check_permuted_ordering(pebcgfs1);

  typedef Dune::PDELab::CompositeGridFunctionSpace<
    VBE,
    Dune::PDELab::ordering::Permuted<Dune::PDELab::ordering::Permuted<Dune::PDELab::EntityBlockedOrderingTag> >,
    GFS1,
    EBPGFS1,
    GFS1
    > PPEBCGFS1;

  PPEBCGFS1 ppebcgfs1(gfs1,ebpgfs1,gfs1);

  check_double_permuted_ordering(ppebcgfs1);



  typedef Dune::PDELab::CompositeGridFunctionSpace<
    VBE,
    Dune::PDELab::LexicographicOrderingTag,
    GFS1,
    EBPGFS1,
    GFS1
    > LexCGFS1;

  LexCGFS1 lexcgfs1(gfs1,ebpgfs1,gfs1);

  check_ordering(lexcgfs1);


  typedef Dune::PDELab::CompositeGridFunctionSpace<
    VBE,
    Dune::PDELab::ordering::Permuted<Dune::PDELab::LexicographicOrderingTag>,
    GFS1,
    EBPGFS1,
    GFS1
    > PLexCGFS1;

  PLexCGFS1 plexcgfs1(gfs1,ebpgfs1,gfs1);

  check_permuted_ordering(plexcgfs1);

  typedef Dune::PDELab::CompositeGridFunctionSpace<
    VBE,
    Dune::PDELab::ordering::Permuted<Dune::PDELab::ordering::Permuted<Dune::PDELab::LexicographicOrderingTag> >,
    GFS1,
    EBPGFS1,
    GFS1
    > PPLexCGFS1;

  PPLexCGFS1 pplexcgfs1(gfs1,ebpgfs1,gfs1);

  check_double_permuted_ordering(pplexcgfs1);

  // we need to manually trigger the update here
  pplexcgfs1.update();

  std::cout << pplexcgfs1.size() << " "
            << pplexcgfs1.blockCount() << " "
            << pplexcgfs1.maxLocalSize() << " "
            << pplexcgfs1.globalSize() << std::endl;

  std::cout << pplexcgfs1.template child<0>().size() << " "
            << pplexcgfs1.template child<0>().blockCount() << " "
            << pplexcgfs1.template child<0>().maxLocalSize() << " "
            << pplexcgfs1.template child<0>().globalSize() << std::endl;

  std::cout << pplexcgfs1.template child<1>().size() << " "
            << pplexcgfs1.template child<1>().blockCount() << " "
            << pplexcgfs1.template child<1>().maxLocalSize() << " "
            << pplexcgfs1.template child<1>().globalSize() << std::endl;

  std::cout << pplexcgfs1.template child<2>().size() << " "
            << pplexcgfs1.template child<2>().blockCount() << " "
            << pplexcgfs1.template child<2>().maxLocalSize() << " "
            << pplexcgfs1.template child<2>().globalSize() << std::endl;
}


int main(int argc, char** argv)
{
  try{
    //Maybe initialize Mpi
    Dune::MPIHelper::instance(argc, argv);

    // 2D
    {
      std::cout << "2D tests" << std::endl;
      // need a grid in order to test Orderings
      Dune::FieldVector<double,2> L(1.0);
      Dune::array<int,2> N(Dune::fill_array<int,2>(1));
      Dune::YaspGrid<2> grid(L,N);
      grid.globalRefine(1);

      testpermutedordering(grid.leafGridView());
    }

    // test passed
    return 0;

  }
  catch (Dune::Exception &e){
    std::cerr << "Dune reported error: " << e << std::endl;
    return 1;
  }
  catch (...){
    std::cerr << "Unknown exception thrown!" << std::endl;
    return 1;
  }
}


==> anc/xt-super/dune-pdelab/dune/pdelab/test/testpk.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifdef HAVE_CONFIG_H
#include "config.h"
#endif
#include<iostream>
#include<memory>
#include<vector>
#include<dune/common/parallel/mpihelper.hh>
#include<dune/common/exceptions.hh>
#include<dune/common/fvector.hh>
#include<dune/grid/yaspgrid.hh>
#include"../finiteelementmap/p0fem.hh"
#include"../finiteelementmap/pkfem.hh"
#include"../gridfunctionspace/gridfunctionspace.hh"
#include"../backend/istl.hh"
#include"../gridfunctionspace/gridfunctionspaceutilities.hh"
#include"../gridfunctionspace/interpolate.hh"
#include"../common/function.hh"
#include"../common/vtkexport.hh"
#include"gridexamples.hh"


// define some grid functions to interpolate from
template<typename GV, typename RF>
class F
  : public Dune::PDELab::AnalyticGridFunctionBase<Dune::PDELab::AnalyticGridFunctionTraits<GV,RF,1>,
                                                  F<GV,RF> >
{
public:
  typedef Dune::PDELab::AnalyticGridFunctionTraits<GV,RF,1> Traits;
  typedef Dune::PDELab::AnalyticGridFunctionBase<Traits,F<GV,RF> > BaseT;

  F (const GV& gv) : BaseT(gv) {}
  inline void evaluateGlobal (const typename Traits::DomainType& x,
							  typename Traits::RangeType& y) const
  {
    typename Traits::DomainType center;
    for (int i=0; i<GV::dimension; i++) center[i] = 0.5;
    center -= x;
	y = exp(-center.two_norm2());
  }
};

// generate a Q1 function and output it
template<class GV>
void testpk (const GV& gv)
{
  typedef typename GV::Grid::ctype DF;
  const int dim = GV::dimension;
  const int k = 5;

  // instantiate finite element maps
  Dune::GeometryType gt;
  gt.makeSimplex(dim);
  typedef Dune::PDELab::P0LocalFiniteElementMap<DF,double,dim> P0FEM;
  P0FEM p0fem(gt);
  typedef Dune::PDELab::PkLocalFiniteElementMap<GV,DF,double,1> P1FEM;
  P1FEM p1fem(gv);
  typedef Dune::PDELab::PkLocalFiniteElementMap<GV,DF,double,k> PkFEM;
  PkFEM pkfem(gv);

  typedef Dune::PDELab::istl::VectorBackend<> VBE;
  typedef Dune::PDELab::NoConstraints CON;

  // make a grid function space
  typedef Dune::PDELab::GridFunctionSpace<GV,P0FEM,CON,VBE> P0GFS;
  P0GFS p0gfs(gv,p0fem);
  typedef Dune::PDELab::GridFunctionSpace<GV,P1FEM,CON,VBE> P1GFS;
  P1GFS p1gfs(gv,p1fem);
  typedef Dune::PDELab::GridFunctionSpace<GV,PkFEM,CON,VBE> PkGFS;
  PkGFS pkgfs(gv,pkfem);

  // make coefficent Vectors
  using P0V = Dune::PDELab::Backend::Vector<P0GFS, double>;
  P0V p0xg(p0gfs);
  p0xg = 0.0;
  using P1V = Dune::PDELab::Backend::Vector<P1GFS, double>;
  P1V p1xg(p1gfs);
  p1xg = 0.0;
  using PkV = Dune::PDELab::Backend::Vector<PkGFS, double>;
  PkV pkxg(pkgfs);
  pkxg = 0.0;

  // construct a grid function
  typedef F<GV,double> FType;
  FType f(gv);

  // do interpolation
  Dune::PDELab::interpolate(f,p0gfs,p0xg);
  Dune::PDELab::interpolate(f,p1gfs,p1xg);
  Dune::PDELab::interpolate(f,pkgfs,pkxg);

  // make discrete function object
  typedef Dune::PDELab::DiscreteGridFunction<P0GFS,P0V> P0DGF;
  P0DGF p0dgf(p0gfs,p0xg);
  typedef Dune::PDELab::DiscreteGridFunction<P1GFS,P1V> P1DGF;
  P1DGF p1dgf(p1gfs,p1xg);
  typedef Dune::PDELab::DiscreteGridFunction<PkGFS,PkV> PkDGF;
  PkDGF pkdgf(pkgfs,pkxg);

  // output grid function with VTKWriter
  Dune::VTKWriter<GV> vtkwriter(gv,Dune::VTK::conforming);
  vtkwriter.addCellData(std::make_shared<Dune::PDELab::VTKGridFunctionAdapter<P0DGF> >(p0dgf,"p0"));
  vtkwriter.addVertexData(std::make_shared<Dune::PDELab::VTKGridFunctionAdapter<P1DGF> >(p1dgf,"p1"));
  vtkwriter.addVertexData(std::make_shared<Dune::PDELab::VTKGridFunctionAdapter<PkDGF> >(pkdgf,"pk"));
  vtkwriter.write("testpk",Dune::VTK::ascii);
}

int main(int argc, char** argv)
{
  try{
    //Maybe initialize Mpi
    Dune::MPIHelper::instance(argc, argv);

#if HAVE_UG
    std::shared_ptr<Dune::UGGrid<2> > uggrid(TriangulatedLDomainMaker<Dune::UGGrid<2> >::create());
  	uggrid->globalRefine(4);
    testpk(uggrid->leafGridView());
#endif

#if HAVE_ALBERTA
 	AlbertaLDomain albertagrid;
  	albertagrid.globalRefine(4);
    testpk(albertagrid.leafGridView());

 	AlbertaReentrantCorner albertagridr;
  	albertagridr->globalRefine(4);
    testpk(albertagridr->leafGridView());
#endif

#if HAVE_DUNE_ALUGRID
 	ALUUnitSquare alugrid;
  	alugrid.globalRefine(4);
    testpk(alugrid.leafGridView());
#endif

	// test passed
	return 0;

  }
  catch (Dune::Exception &e){
    std::cerr << "Dune reported error: " << e << std::endl;
	return 1;
  }
  catch (...){
    std::cerr << "Unknown exception thrown!" << std::endl;
	return 1;
  }
}


==> anc/xt-super/dune-pdelab/dune/pdelab/test/testpk2dinterpolation.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <cmath>
#include <string>
#include <sstream>

#include <dune/common/parallel/mpihelper.hh>

#include <dune/geometry/type.hh>
#include <dune/geometry/quadraturerules.hh>

#include <dune/grid/io/file/vtk/subsamplingvtkwriter.hh>
#if HAVE_ALBERTA
#include <dune/grid/albertagrid.hh>
#endif
#if HAVE_DUNE_ALUGRID
#include <dune/alugrid/grid.hh>
#endif
#if HAVE_UG
#include <dune/grid/uggrid.hh>
#endif

#include <dune/pdelab/backend/istl.hh>
#include <dune/pdelab/common/function.hh>
#include <dune/pdelab/finiteelementmap/pkfem.hh>
#include <dune/pdelab/gridfunctionspace/gridfunctionspace.hh>
#include <dune/pdelab/gridfunctionspace/gridfunctionspaceutilities.hh>
#include <dune/pdelab/gridfunctionspace/interpolate.hh>

#include "gridexamples.hh"
#include "l2difference.hh"

template<typename GV, typename RF>
class U
  : public Dune::PDELab::AnalyticGridFunctionBase<
      Dune::PDELab::AnalyticGridFunctionTraits<GV,RF,1>,
      U<GV,RF>
      >
{
public:
  typedef Dune::PDELab::AnalyticGridFunctionTraits<GV,RF,1> Traits;
  typedef Dune::PDELab::AnalyticGridFunctionBase<Traits,U<GV,RF> > Base;

  U (const GV& gv)
    : Base(gv)
  {}

  inline void evaluateGlobal (const typename Traits::DomainType& x,
                              typename Traits::RangeType& y) const
  {
    typename Traits::DomainType center(0.5);
    center -= x;
    y = exp(-3.0*center.two_norm2());
  }
};

template<typename GV, typename FEM>
double interpolationerror (const GV& gv, const FEM &fem)
{
  typedef typename FEM::Traits::FiniteElementType::Traits
    ::LocalBasisType::Traits::RangeFieldType R;  // range type

  typedef Dune::PDELab::GridFunctionSpace<GV, FEM> GFS;
  GFS gfs(gv,fem);                    // make grid function space

  using X = Dune::PDELab::Backend::Vector<GFS, R>;
  X x(gfs,0.0);                       // make coefficient vector

  U<GV,R> u(gv);                      // make analytic function object
  Dune::PDELab::interpolate(u,gfs,x); // make x interpolate u

  Dune::PDELab::DiscreteGridFunction<GFS, X> v(gfs,x);

  return l2difference(u,v,4);
}

template<int k, typename Grid>
void run_test(std::shared_ptr<Grid> grid, int &result, unsigned int maxelements, std::string name)
{
  std::cout << std::endl
            << "Testing P" << k << "2D interpolation with " << name << std::endl;

  typedef Dune::PDELab::PkLocalFiniteElementMap<typename Grid::LeafGridView, double, double, k> FEM;
  FEM fem(grid->leafGridView());

  std::cout << "interpolation level 0" << std::endl;
  double error0 = interpolationerror(grid->leafGridView(), fem);
  double h0 = std::pow(1/double(grid->leafGridView().size(0)), 1/double(Grid::dimension));
  std::cout << "interpolation error: "
            << std::setw(8) << grid->leafGridView().size(0) << " elements, h="
            << std::scientific << h0 << ", error="
            << std::scientific << error0 << std::endl;

  while((unsigned int)(grid->leafGridView().size(0)) < maxelements)
    grid->globalRefine(1);

  std::cout << "interpolation level " << grid->maxLevel() << std::endl;
  double errorf = interpolationerror(grid->leafGridView(), fem);
  double hf = std::pow(1/double(grid->leafGridView().size(0)), 1/double(Grid::dimension));
  std::cout << "interpolation error: "
            << std::setw(8) << grid->leafGridView().size(0) << " elements, h="
            << std::scientific << hf << ", error="
            << std::scientific << errorf << std::endl;

  double total_convergence = std::log(errorf/error0)/std::log(hf/h0);
  std::cout << "interpolation total convergence: "
            << std::scientific << total_convergence << std::endl;

  if(result != 1)
    result = 0;

  const double min_convergence[] = {1.7, 2.7, 3.7};

  if(total_convergence < min_convergence[k-1]) {
    std::cout << "Error: interpolation total convergence < " << min_convergence[k-1] << std::endl;
    result = 1;
  }
}

template<typename GridFactory>
void test(const GridFactory& gf, int &result, unsigned int maxelements, std::string name)
{
  run_test<1>(gf.create(),result,maxelements,name);
  run_test<2>(gf.create(),result,maxelements,name);
  run_test<3>(gf.create(),result,maxelements,name);
}

int main(int argc, char** argv)
{
  try{
    Dune::MPIHelper::instance(argc, argv);

    // default exitcode 77 (=skipped); returned in case none of the supported
    // Grids were found
    int result = 77;

#if HAVE_ALBERTA
#if (ALBERTA_DIM != 2)
#error ALBERTA_DIM is not set to 2 -- please check the Makefile.am
#endif
    test(UnitTriangleMaker          <Dune::AlbertaGrid<2, 2>    >(),
         result, 250000, "alberta-triangle");
    test(TriangulatedUnitSquareMaker<Dune::AlbertaGrid<2, 2>    >(),
         result, 250000, "alberta-square");
#endif // HAVE_ALBERTA

#if HAVE_DUNE_ALUGRID
    test(UnitTriangleMaker          <Dune::ALUGrid<2,2,Dune::simplex,Dune::nonconforming> >(),
         result, 250000, "alu-triangle");
    test(TriangulatedUnitSquareMaker<Dune::ALUGrid<2,2,Dune::simplex,Dune::nonconforming> >(),
         result, 250000, "alu-square");
#endif // HAVE_DUNE_ALUGRID

#if HAVE_UG
    test(UnitTriangleMaker          <Dune::UGGrid<2>            >(),
         result, 250000, "ug-triangle");
    test(TriangulatedUnitSquareMaker<Dune::UGGrid<2>            >(),
         result, 250000, "ug-square");
#endif // HAVE_ALBERTA

    return result;
  }
  catch (Dune::Exception &e){
    std::cerr << "Dune reported error: " << e << std::endl;
    return 1;
  }
  catch (...){
    std::cerr << "Unknown exception thrown!" << std::endl;
    return 1;
  }
}


==> anc/xt-super/dune-pdelab/dune/pdelab/test/testpoisson-periodic-2d.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-

#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <dune/pdelab/test/testpoisson-periodic.hh>

int main(int argc, char **argv)
{
  // initialize MPI, finalize is done automatically on exit
  Dune::MPIHelper& helper = Dune::MPIHelper::instance(argc,argv);
  try {

    // define parameters
    const unsigned int dim = 2;
    typedef double NumberType;

    // Define periodic direction
    std::bitset<dim> periodic (false);
    periodic[0] = true;

    // Set periodic overlap size
    int overlap = 1;

    // Building a non-symmetric grid to make sure coordinate transformations work correctly
    Dune::array<std::vector<NumberType>,dim> coords;
    for (int i=0; i<2; i++)
    {
      coords[i].resize(9);
      coords[i][0] = 0.0;
      coords[i][1] = 0.25;
      coords[i][2] = 0.375;
      coords[i][3] = 0.4375;
      coords[i][4] = 0.5;
      coords[i][5] = 0.65;
      coords[i][6] = 0.8;
      coords[i][7] = 0.9;
      coords[i][8] = 1.0;
    }

    // make grid
    typedef Dune::YaspGrid<dim, Dune::TensorProductCoordinates<NumberType,dim> > GM;
    GM grid (coords,periodic,overlap);

    // Solve problem
    poisson<GM, NumberType, dim> (grid);

  } catch (Dune::Exception &e) {
    std::cerr << e << std::endl;
    return 1;
  } catch (...) {
    std::cerr << "Generic exception!" << std::endl;
    return 2;
  }
  // done
  return 0;
}


==> anc/xt-super/dune-pdelab/dune/pdelab/test/testpoisson-periodic-3d.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-

#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <dune/pdelab/test/testpoisson-periodic.hh>

int main(int argc, char **argv)
{
  // initialize MPI, finalize is done automatically on exit
  Dune::MPIHelper& helper = Dune::MPIHelper::instance(argc,argv);
  try {

    // define parameters
    const unsigned int dim = 3;
    typedef double NumberType;

    // Define periodic direction
    std::bitset<dim> periodic (false);
    periodic[0] = true;
    periodic[1] = true;

    // Set periodic overlap size
    int overlap = 1;

    // Building a non-symmetric grid to make sure coordinate transformations work correctly
    Dune::array<std::vector<NumberType>,dim> coords;
    for (int i=0; i<2; i++)
    {
      coords[i].resize(7);
      coords[i][0] = 0.0;
      coords[i][1] = 0.25;
      coords[i][2] = 0.375;
      coords[i][3] = 0.5;
      coords[i][4] = 0.8;
      coords[i][5] = 0.9;
      coords[i][6] = 1.0;
    }
    coords[2].resize(3);
    coords[2][0] = 0.0;
    coords[2][1] = 0.5;
    coords[2][2] = 1.0;

    // make grid
    typedef Dune::YaspGrid<dim, Dune::TensorProductCoordinates<NumberType,dim> > GM;
    GM grid (coords,periodic,overlap);

    // Solve problem
    poisson<GM, NumberType, dim> (grid);

  } catch (Dune::Exception &e) {
    std::cerr << e << std::endl;
    return 1;
  } catch (...) {
    std::cerr << "Generic exception!" << std::endl;
    return 2;
  }
  // done
  return 0;
}


==> anc/xt-super/dune-pdelab/dune/pdelab/test/testpoisson-periodic.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifndef DUNE_PDELAB_TEST_TESTPOISSON_PERIODIC_HH
#define DUNE_PDELAB_TEST_TESTPOISSON_PERIODIC_HH


#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <dune/pdelab/boilerplate/pdelab.hh>
#include <dune/pdelab/localoperator/convectiondiffusionfem.hh>
#include <dune/pdelab/localoperator/convectiondiffusiondg.hh>

// Poisson problem definition
template<typename GV, typename RF>
class GenericEllipticProblem
{
  typedef Dune::PDELab::ConvectionDiffusionBoundaryConditions::Type BCType;

public:
  typedef Dune::PDELab::ConvectionDiffusionParameterTraits<GV,RF> Traits;

  //! tensor diffusion coefficient
  typename Traits::PermTensorType
  A (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
  {
    typename Traits::PermTensorType I;
    for (std::size_t i=0; i<Traits::dimDomain; i++)
      for (std::size_t j=0; j<Traits::dimDomain; j++)
        I[i][j] = (i==j) ? 1 : 0;
    return I;
  }

  //! velocity field
  typename Traits::RangeType
  b (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
  {
    typename Traits::RangeType v(0.0);
    return v;
  }

  //! sink term
  typename Traits::RangeFieldType
  c (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
  {
    return 0.0;
  }

  //! source term
  typename Traits::RangeFieldType
  f (const typename Traits::ElementType& e, const typename Traits::DomainType& xlocal) const
  {
    auto x = e.geometry().global(xlocal);
    return x[0] * std::sin(5.0*M_PI*x[1]) + std::exp(-((x[0]-0.5)*(x[0]-0.5) + (x[1]-0.5)*(x[1]-0.5)) / 0.02);
  }

  //! Boundary condition type function. Will not be evaluated on periodic boundary, so we simply set Dirichlet.
  BCType
  bctype (const typename Traits::IntersectionType& is, const typename Traits::IntersectionDomainType& x) const
  {
    return Dune::PDELab::ConvectionDiffusionBoundaryConditions::Dirichlet;
  }

  //! Dirichlet boundary condition value
  typename Traits::RangeFieldType
  g (const typename Traits::ElementType& e, const typename Traits::DomainType& xlocal) const
  {
    return 0.0;
  }

  //! flux boundary condition
  typename Traits::RangeFieldType
  j (const typename Traits::IntersectionType& is, const typename Traits::IntersectionDomainType& x) const
  {
    return 0.0;
  }

  //! outflow boundary condition
  typename Traits::RangeFieldType
  o (const typename Traits::IntersectionType& is, const typename Traits::IntersectionDomainType& x) const
  {
    return 0.0;
  }
};

// Problem solver
template<typename GridType, typename NumberType, int dim>
void poisson (GridType& grid)
{
    const Dune::PDELab::MeshType meshtype = Dune::PDELab::MeshType::conforming;
    const Dune::SolverCategory::Category solvertype = Dune::SolverCategory::overlapping;
    const Dune::GeometryType::BasicType elemtype = Dune::GeometryType::cube;

    // make problem parameters
    typedef GenericEllipticProblem<typename GridType::LeafGridView,NumberType> Problem;
    Problem problem;
    typedef Dune::PDELab::ConvectionDiffusionBoundaryConditionAdapter<Problem> BCType;
    BCType bctype(grid.leafGridView(),problem);

    // make a finite element space
#if DG == 0
    typedef Dune::PDELab::CGSpace<GridType,NumberType,DEGREE,BCType,elemtype,meshtype,solvertype> FS;
    FS fs(grid,bctype);
#else
    typedef Dune::PDELab::DGQkSpace<GridType,NumberType,DEGREE,elemtype,solvertype> FS;
    FS fs(grid.leafGridView());
#endif

    // make a degree of freedom vector and initialize it with a function
    typedef typename FS::DOF V;
    V x(fs.getGFS(),0.0);

#if DG == 0
    typedef Dune::PDELab::ConvectionDiffusionDirichletExtensionAdapter<Problem> G;
    G g(grid.leafGridView(),problem);
    Dune::PDELab::interpolate(g,fs.getGFS(),x);
#endif

    // assemble constraints
    fs.assembleConstraints(bctype);
    fs.setNonConstrainedDOFS(x,0.0);

    // assembler for finite elemenent problem
#if DG == 0
    typedef Dune::PDELab::ConvectionDiffusionFEM<Problem,typename FS::FEM> LOP;
    LOP lop(problem);
    typedef Dune::PDELab::GalerkinGlobalAssembler<FS,LOP,solvertype> ASSEMBLER;
    ASSEMBLER assembler(fs,lop);
#else
    typedef Dune::PDELab::ConvectionDiffusionDG<Problem,typename FS::FEM> LOP;
    LOP lop(problem,Dune::PDELab::ConvectionDiffusionDGMethod::SIPG,Dune::PDELab::ConvectionDiffusionDGWeights::weightsOn,2.0);
    typedef Dune::PDELab::GalerkinGlobalAssembler<FS,LOP,solvertype> ASSEMBLER;
    ASSEMBLER assembler(fs,lop);
#endif

    // make linear solver and solve problem
    typedef Dune::PDELab::ISTLSolverBackend_IterativeDefault<FS,ASSEMBLER,solvertype> SBE;
    SBE sbe(fs,assembler,5000,1);

    typedef Dune::PDELab::StationaryLinearProblemSolver<typename ASSEMBLER::GO,typename SBE::LS,V> SLP;
    SLP slp(*assembler,*sbe,x,1e-6);
    slp.apply();

    // output grid to VTK file
    Dune::SubsamplingVTKWriter<typename GridType::LeafGridView> vtkwriter(grid.leafGridView(),DEGREE-1);
    typename FS::DGF xdgf(fs.getGFS(),x);
    vtkwriter.addVertexData(std::make_shared<typename FS::VTKF>(xdgf,"x_h"));
    auto out_name = "poisson_periodic_" + std::to_string(dim) + "d_q" + std::to_string(DEGREE) + "_dg" + std::to_string(DG);
    vtkwriter.write(out_name, Dune::VTK::appendedraw);
}

#endif // DUNE_PDELAB_TEST_TESTPOISSON_PERIODIC_HH


==> anc/xt-super/dune-pdelab/dune/pdelab/test/testpoisson.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <iostream>
#include <vector>
#include <map>
#include <string>

#include <dune/common/parallel/mpihelper.hh>
#include <dune/grid/yaspgrid.hh>

#include <dune/pdelab/finiteelementmap/p0fem.hh>
#include <dune/pdelab/finiteelementmap/pkfem.hh>
#include <dune/pdelab/finiteelementmap/qkfem.hh>
#include <dune/pdelab/constraints/common/constraints.hh>
#include <dune/pdelab/constraints/conforming.hh>
#include <dune/pdelab/gridfunctionspace/gridfunctionspace.hh>
#include <dune/pdelab/gridfunctionspace/gridfunctionspaceutilities.hh>
#include <dune/pdelab/gridfunctionspace/interpolate.hh>
#include <dune/pdelab/common/function.hh>
#include <dune/pdelab/common/vtkexport.hh>
#include <dune/pdelab/backend/istl.hh>
#include <dune/pdelab/gridoperator/gridoperator.hh>
#include <dune/pdelab/localoperator/laplacedirichletp12d.hh>
#include <dune/pdelab/localoperator/convectiondiffusionfem.hh>
#include <dune/pdelab/gridfunctionspace/vtk.hh>

#include"gridexamples.hh"

//===============================================================
//===============================================================
// Solve the Poisson equation
//           - \Delta u = f in \Omega,
//                    u = g on \partial\Omega_D
//  -\nabla u \cdot \nu = j on \partial\Omega_N
//===============================================================
//===============================================================

//===============================================================
// Define parameter functions f,g,j and \partial\Omega_D/N
//===============================================================

template<typename GV, typename RF>
class PoissonModelProblem
{
  typedef Dune::PDELab::ConvectionDiffusionBoundaryConditions::Type BCType;

public:
  typedef Dune::PDELab::ConvectionDiffusionParameterTraits<GV,RF> Traits;

  //! tensor diffusion coefficient
  typename Traits::PermTensorType
  A (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
  {
    typename Traits::PermTensorType I;
    for (std::size_t i=0; i<Traits::dimDomain; i++)
      for (std::size_t j=0; j<Traits::dimDomain; j++)
        I[i][j] = (i==j) ? 1 : 0;
    return I;
  }

  //! velocity field
  typename Traits::RangeType
  b (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
  {
    typename Traits::RangeType v(0.0);
    return v;
  }

  //! sink term
  typename Traits::RangeFieldType
  c (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
  {
    return 0.0;
  }

  //! source term
  typename Traits::RangeFieldType
  f (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
  {
    const auto& xglobal = e.geometry().global(x);
    if (xglobal[0]>0.25 && xglobal[0]<0.375 && xglobal[1]>0.25 && xglobal[1]<0.375)
      return 50.0;
    else
      return 0.0;
  }

  //! boundary condition type function
  BCType
  bctype (const typename Traits::IntersectionType& is, const typename Traits::IntersectionDomainType& x) const
  {
    typename Traits::DomainType xglobal = is.geometry().global(x);

    if (xglobal[1]<1E-6 || xglobal[1]>1.0-1E-6)
      {
        return Dune::PDELab::ConvectionDiffusionBoundaryConditions::Neumann;
      }
    if (xglobal[0]>1.0-1E-6 && xglobal[1]>0.5+1E-6)
      {
        return Dune::PDELab::ConvectionDiffusionBoundaryConditions::Neumann;
      }
    return Dune::PDELab::ConvectionDiffusionBoundaryConditions::Dirichlet;
  }

  //! Dirichlet boundary condition value
  typename Traits::RangeFieldType
  g (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
  {
    typename Traits::DomainType xglobal = e.geometry().global(x);
    xglobal -= 0.5;
    return exp(-xglobal.two_norm2());
  }

  //! Neumann boundary condition
  typename Traits::RangeFieldType
  j (const typename Traits::IntersectionType& is, const typename Traits::IntersectionDomainType& x) const
  {
    typename Traits::DomainType xglobal = is.geometry().global(x);

    if (xglobal[0] > 1.0 - 1E-6 && xglobal[1] > 0.5 + 1E-6) {
      return -5.0;
    } else {
      return 0.0;
    }
  }

  //! outflow boundary condition
  typename Traits::RangeFieldType
  o (const typename Traits::IntersectionType& is, const typename Traits::IntersectionDomainType& x) const
  {
    return 0.0;
  }
};

//===============================================================
// Problem setup and solution
//===============================================================

// generate a P1 function and output it
template<typename GV, typename FEM, typename CON>
void poisson (const GV& gv, const FEM& fem, std::string filename, int q)
{
  using Dune::PDELab::Backend::native;

  // constants and types
  typedef typename FEM::Traits::FiniteElementType::Traits::
    LocalBasisType::Traits::RangeFieldType R;

  // make function space
  typedef Dune::PDELab::GridFunctionSpace<GV,FEM,CON,
    Dune::PDELab::istl::VectorBackend<> > GFS;
  GFS gfs(gv,fem);
  gfs.name("solution");

  // make model problem
  typedef PoissonModelProblem<GV,R> Problem;
  Problem problem;

  // make constraints map and initialize it from a function
  typedef typename GFS::template ConstraintsContainer<R>::Type C;
  C cg;
  cg.clear();
  Dune::PDELab::ConvectionDiffusionBoundaryConditionAdapter<Problem> bctype(gv,problem);
  Dune::PDELab::constraints(bctype,gfs,cg);

  // make local operator
  typedef Dune::PDELab::ConvectionDiffusionFEM<Problem,FEM> LOP;
  LOP lop(problem);

#ifdef OLD_BACKEND
  typedef Dune::PDELab::ISTLMatrixBackend MBE;
  MBE mbe;
#else
  typedef Dune::PDELab::istl::BCRSMatrixBackend<> MBE;
  MBE mbe(27); // 27 is too large / correct for all test cases, so should work fine
#endif

  // make grid operator
  typedef Dune::PDELab::GridOperator<GFS,GFS,LOP,
                                     MBE,
                                     double,double,double,
                                     C,C> GridOperator;
  GridOperator gridoperator(gfs,cg,gfs,cg,lop,mbe);

  // make coefficent Vector and initialize it from a function
  // There is some weird shuffling around here - please leave it in,
  // it's there to test the copy constructor and assignment operator of the
  // matrix wrapper
  typedef typename GridOperator::Traits::Domain DV;
  DV x0(gfs,Dune::PDELab::Backend::unattached_container());
  {
    DV x1(gfs);
    DV x2(x1);
    x2 = 0.0;
    x0 = x1;
    x0 = x2;
  }

  // initialize DOFs from Dirichlet extension
  typedef Dune::PDELab::ConvectionDiffusionDirichletExtensionAdapter<Problem> G;
  G g(gv,problem);
  Dune::PDELab::interpolate(g,gfs,x0);
  Dune::PDELab::set_nonconstrained_dofs(cg,0.0,x0);


  // represent operator as a matrix
  // There is some weird shuffling around here - please leave it in,
  // it's there to test the copy constructor and assignment operator of the
  // matrix wrapper
  typedef typename GridOperator::Traits::Jacobian M;
  M m;
  {
    Dune::Timer patternTimer;
    M m1(gridoperator);
    std::cout << "pattern creation:" << patternTimer.elapsed() << std::endl;
#ifndef OLD_BACKEND
    std::cout << m1.patternStatistics() << std::endl;
#endif
    M m2(m1);
    m2 = 0.0;
    m = m1;
    m = m2;
  }
  gridoperator.jacobian(x0,m);
  //  Dune::printmatrix(std::cout,m.base(),"global stiffness matrix","row",9,1);

  // evaluate residual w.r.t initial guess
  typedef typename GridOperator::Traits::Range RV;
  RV r(gfs);
  r = 0.0;
  gridoperator.residual(x0,r);

  // make ISTL solver
  Dune::MatrixAdapter<typename M::BaseT,typename DV::BaseT,typename RV::BaseT> opa(native(m));
  //ISTLOnTheFlyOperator opb(gridoperator);
  Dune::SeqSSOR<typename M::BaseT,typename DV::BaseT,typename RV::BaseT> ssor(native(m),1,1.0);
  Dune::SeqILU0<typename M::BaseT,typename DV::BaseT,typename RV::BaseT> ilu0(native(m),1.0);
  Dune::Richardson<typename DV::BaseT,typename RV::BaseT> richardson(1.0);

//   typedef Dune::Amg::CoarsenCriterion<Dune::Amg::SymmetricCriterion<M,
//     Dune::Amg::FirstDiagonal> > Criterion;
//   typedef Dune::SeqSSOR<M,V,V> Smoother;
//   typedef typename Dune::Amg::SmootherTraits<Smoother>::Arguments SmootherArgs;
//   SmootherArgs smootherArgs;
//   smootherArgs.iterations = 2;
//   int maxlevel = 20, coarsenTarget = 100;
//   Criterion criterion(maxlevel, coarsenTarget);
//   criterion.setMaxDistance(2);
//   typedef Dune::Amg::AMG<Dune::MatrixAdapter<M,V,V>,V,Smoother> AMG;
//   AMG amg(opa,criterion,smootherArgs,1,1);

  Dune::CGSolver<typename DV::BaseT> solvera(opa,ilu0,1E-10,5000,2);
  // FIXME: Use ISTLOnTheFlyOperator in the second solver again
  Dune::CGSolver<typename DV::BaseT> solverb(opa,richardson,1E-10,5000,2);
  Dune::InverseOperatorResult stat;

  // solve the jacobian system
  r *= -1.0; // need -residual
  DV x(gfs,0.0);
  solvera.apply(native(x),native(r),stat);
  x += x0;

  // output grid function with VTKWriter
  Dune::VTKWriter<GV> vtkwriter(gv,Dune::VTK::conforming);
  Dune::PDELab::addSolutionToVTKWriter(vtkwriter,gfs,x);
  vtkwriter.write(filename,Dune::VTK::ascii);
}

//===============================================================
// Main program with grid setup
//===============================================================

int main(int argc, char** argv)
{
  try{
    //Maybe initialize Mpi
    Dune::MPIHelper::instance(argc, argv);

    // YaspGrid Q1 2D test
    {
      // make grid
      Dune::FieldVector<double,2> L(1.0);
      Dune::array<int,2> N(Dune::fill_array<int,2>(1));
      Dune::YaspGrid<2> grid(L,N);
      grid.globalRefine(3);

      // get view
      typedef Dune::YaspGrid<2>::LeafGridView GV;
      const GV& gv=grid.leafGridView();

      // make finite element map
      typedef GV::Grid::ctype DF;
      typedef Dune::PDELab::QkLocalFiniteElementMap<GV,DF,double,1> FEM;
      FEM fem(gv);

      // solve problem
      poisson<GV,FEM,Dune::PDELab::ConformingDirichletConstraints>(gv,fem,"poisson_yasp_Q1_2d",2);
    }

    // YaspGrid Q2 2D test
    {
      // make grid
      Dune::FieldVector<double,2> L(1.0);
      Dune::array<int,2> N(Dune::fill_array<int,2>(1));
      Dune::YaspGrid<2> grid(L,N);
      grid.globalRefine(3);

      // get view
      typedef Dune::YaspGrid<2>::LeafGridView GV;
      const GV& gv=grid.leafGridView();

      // make finite element map
      typedef GV::Grid::ctype DF;
      typedef Dune::PDELab::QkLocalFiniteElementMap<GV,DF,double,2> FEM;
      FEM fem(gv);

      // solve problem
      poisson<GV,FEM,Dune::PDELab::ConformingDirichletConstraints>(gv,fem,"poisson_yasp_Q2_2d",2);
    }

    // YaspGrid Q1 3D test
    {
      // make grid
      Dune::FieldVector<double,3> L(1.0);
      Dune::array<int,3> N(Dune::fill_array<int,3>(1));
      Dune::YaspGrid<3> grid(L,N);
      grid.globalRefine(3);

      // get view
      typedef Dune::YaspGrid<3>::LeafGridView GV;
      const GV& gv=grid.leafGridView();

      // make finite element map
      typedef GV::Grid::ctype DF;
      typedef Dune::PDELab::QkLocalFiniteElementMap<GV,DF,double,1> FEM;
      FEM fem(gv);

      // solve problem
      poisson<GV,FEM,Dune::PDELab::ConformingDirichletConstraints>(gv,fem,"poisson_yasp_Q1_3d",2);
    }

    // YaspGrid Q2 3D test
    {
      // make grid
      Dune::FieldVector<double,3> L(1.0);
      Dune::array<int,3> N(Dune::fill_array<int,3>(1));
      Dune::YaspGrid<3> grid(L,N);
      grid.globalRefine(3);

      // get view
      typedef Dune::YaspGrid<3>::LeafGridView GV;
      const GV& gv=grid.leafGridView();

      // make finite element map
      typedef GV::Grid::ctype DF;
      typedef Dune::PDELab::QkLocalFiniteElementMap<GV,DF,double,2> FEM;
      FEM fem(gv);

      // solve problem
      poisson<GV,FEM,Dune::PDELab::ConformingDirichletConstraints>(gv,fem,"poisson_yasp_Q2_3d",2);
    }

    // UG Pk 2D test
#if HAVE_UG
    {
      // make grid
      std::shared_ptr<Dune::UGGrid<2> > grid(TriangulatedUnitSquareMaker<Dune::UGGrid<2> >::create());
      grid->globalRefine(4);

      // get view
      typedef Dune::UGGrid<2>::LeafGridView GV;
      const GV& gv=grid->leafGridView();

      // make finite element map
      typedef GV::Grid::ctype DF;
      const int k=3;
      const int q=2*k;
      typedef Dune::PDELab::PkLocalFiniteElementMap<GV,DF,double,k> FEM;
      FEM fem(gv);

      // solve problem
      poisson<GV,FEM,Dune::PDELab::ConformingDirichletConstraints>(gv,fem,"poisson_UG_Pk_2d",q);
    }
#endif

#if HAVE_ALBERTA
    {
      // make grid
      AlbertaUnitSquare grid;
      grid.globalRefine(8);

      // get view
      typedef AlbertaUnitSquare::LeafGridView GV;
      const GV& gv=grid.leafGridView();

      // make finite element map
      typedef GV::Grid::ctype DF;
      const int k=3;
      const int q=2*k;
      typedef Dune::PDELab::PkLocalFiniteElementMap<GV,DF,double,k> FEM;
      FEM fem(gv);

      // solve problem
      poisson<GV,FEM,Dune::PDELab::ConformingDirichletConstraints>(gv,fem,"poisson_Alberta_Pk_2d",q);
    }
#endif

#if HAVE_DUNE_ALUGRID
    {
      // make grid
      ALUUnitSquare grid;
      grid.globalRefine(4);

      // get view
      typedef ALUUnitSquare::LeafGridView GV;
      const GV& gv=grid.leafGridView();

      // make finite element map
      typedef GV::Grid::ctype DF;
      const int k=3;
      const int q=2*k;
      typedef Dune::PDELab::PkLocalFiniteElementMap<GV,DF,double,k> FEM;
      FEM fem(gv);

      // solve problem
      poisson<GV,FEM,Dune::PDELab::ConformingDirichletConstraints>(gv,fem,"poisson_ALU_Pk_2d",q);
    }
#endif

	// test passed
	return 0;
  }
  catch (Dune::Exception &e){
    std::cerr << "Dune reported error: " << e << std::endl;
	return 1;
  }
  catch (...){
    std::cerr << "Unknown exception thrown!" << std::endl;
	return 1;
  }
}


==> anc/xt-super/dune-pdelab/dune/pdelab/test/testrt0.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include<iostream>
#include<vector>

#include <dune/common/parallel/mpihelper.hh>
#include <dune/grid/yaspgrid.hh>

#include <dune/pdelab/backend/istl.hh>
#include <dune/pdelab/finiteelementmap/p0fem.hh>
#include <dune/pdelab/finiteelementmap/raviartthomasfem.hh>
#include <dune/pdelab/finiteelementmap/rt0cube2dfem.hh>
#include <dune/pdelab/gridfunctionspace/gridfunctionspace.hh>
#include <dune/pdelab/gridfunctionspace/gridfunctionspaceutilities.hh>
#include <dune/pdelab/gridfunctionspace/interpolate.hh>
#include <dune/pdelab/common/function.hh>
#include <dune/pdelab/common/vtkexport.hh>

#include "gridexamples.hh"


// define some grid functions to interpolate from
template<typename GV, typename RF>
class F
  : public Dune::PDELab::AnalyticGridFunctionBase<Dune::PDELab::AnalyticGridFunctionTraits<GV,RF,1>,
                                                  F<GV,RF> >
{
public:
  typedef Dune::PDELab::AnalyticGridFunctionTraits<GV,RF,1> Traits;
  typedef Dune::PDELab::AnalyticGridFunctionBase<Traits,F<GV,RF> > BaseT;

  F (const GV& gv) : BaseT(gv) {}
  inline void evaluateGlobal (const typename Traits::DomainType& x,
							  typename Traits::RangeType& y) const
  {
    typename Traits::DomainType center;
    for (int i=0; i<GV::dimension; i++) center[i] = 0.5;
    center -= x;
	y = exp(-center.two_norm2());
  }
};

template<typename GV, typename RF>
class V
  : public Dune::PDELab::AnalyticGridFunctionBase<Dune::PDELab::AnalyticGridFunctionTraits<GV,RF,2>,
													  V<GV,RF> >
{
public:
  typedef Dune::PDELab::AnalyticGridFunctionTraits<GV,RF,2> Traits;
  typedef Dune::PDELab::AnalyticGridFunctionBase<Traits,V<GV,RF> > BaseT;

  V (const GV& gv) : BaseT(gv) {}
  inline void evaluateGlobal (const typename Traits::DomainType& x,
							  typename Traits::RangeType& y) const
  {
    if (x[0]<0.5)
      {
        y[0] = x[0]/sqrt(2.0);
        y[1] = x[1]/sqrt(2.0);
      }
    else
      {
        y[0] = x[0]/sqrt(2.0);
        y[1] = -x[1]/sqrt(2.0);
      }
  }
};


template<class GV>
void testrt0 (const GV& gv)
{
  typedef typename GV::Grid::ctype DF;
  const int dim = GV::dimension;

  // instantiate finite element maps
  Dune::GeometryType gt;
    gt.makeSimplex(dim);
  typedef Dune::PDELab::P0LocalFiniteElementMap<DF,double,dim> P0FEM;
  P0FEM p0fem(gt);
  //P0FEM p0fem(Dune::GeometryType::cube);
  typedef Dune::PDELab::RaviartThomasLocalFiniteElementMap<GV,DF,double,0,Dune::GeometryType::simplex> RT0FEM;
  RT0FEM rt0fem(gv);

  // make a grid function space
  typedef Dune::PDELab::GridFunctionSpace<GV,P0FEM> P0GFS;
  P0GFS p0gfs(gv,p0fem);
  typedef Dune::PDELab::GridFunctionSpace<GV,RT0FEM> RT0GFS;
  RT0GFS rt0gfs(gv,rt0fem);

  // make coefficent Vectors
  using P0V = Dune::PDELab::Backend::Vector<P0GFS, double>;
  P0V p0xg(p0gfs);
  p0xg = 0.0;
  using RT0V = Dune::PDELab::Backend::Vector<RT0GFS, double>;
  RT0V rt0xg(rt0gfs);
  rt0xg = 0.0;

  // construct a grid function
  typedef F<GV,double> FType;
  FType f(gv);
  typedef V<GV,double> VType;
  VType v(gv);
  typedef Dune::PDELab::PiolaBackwardAdapter<VType> RVType;
  RVType rv(v);

  // do interpolation
  Dune::PDELab::interpolate(f,p0gfs,p0xg);
  Dune::PDELab::interpolate(rv,rt0gfs,rt0xg);

  // make discrete function object
  typedef Dune::PDELab::DiscreteGridFunction<P0GFS,P0V> P0DGF;
  P0DGF p0dgf(p0gfs,p0xg);
  typedef Dune::PDELab::DiscreteGridFunctionPiola<RT0GFS,RT0V> RT0DGF;
  RT0DGF rt0dgf(rt0gfs,rt0xg);

  // output grid function with VTKWriter
  Dune::VTKWriter<GV> vtkwriter(gv,Dune::VTK::conforming);
  vtkwriter.addCellData(std::make_shared<Dune::PDELab::VTKGridFunctionAdapter<P0DGF> >(p0dgf,"p0"));
  vtkwriter.addVertexData(std::make_shared<Dune::PDELab::VTKGridFunctionAdapter<RT0DGF> >(rt0dgf,"rt0"));
  vtkwriter.write("testrt0",Dune::VTK::ascii);
}

int main(int argc, char** argv)
{
  try{
    //Maybe initialize Mpi
    Dune::MPIHelper::instance(argc, argv);

    if (false)
    {
      Dune::FieldVector<double,2> L(1.0);
      Dune::array<int,2> N(Dune::fill_array<int,2>(1));
      Dune::YaspGrid<2> grid(L,N);
      grid.globalRefine(5);
      testrt0(grid.leafGridView());
      return 0;
    }

#if HAVE_UG
    std::shared_ptr<Dune::UGGrid<2> > uggrid(TriangulatedLDomainMaker<Dune::UGGrid<2> >::create());
  	uggrid->globalRefine(4);
    testrt0(uggrid->leafGridView());
#endif

#if HAVE_ALBERTA
 	AlbertaLDomain albertagrid;
  	albertagrid.globalRefine(4);
    testrt0(albertagrid.leafGridView());
#endif

#if HAVE_DUNE_ALUGRID
 	ALUUnitSquare alugrid;
  	alugrid.globalRefine(5);
    testrt0(alugrid.leafGridView());
#endif

	// test passed
	return 0;

  }
  catch (Dune::Exception &e){
    std::cerr << "Dune reported error: " << e << std::endl;
	return 1;
  }
  catch (...){
    std::cerr << "Unknown exception thrown!" << std::endl;
	return 1;
  }
}


==> anc/xt-super/dune-pdelab/dune/pdelab/test/testrt02dgridfunctionspace.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-

#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <string>
#include <sstream>

#include <dune/common/parallel/mpihelper.hh>
#include <dune/grid/io/file/vtk/subsamplingvtkwriter.hh>
#if HAVE_ALBERTA
#include <dune/grid/albertagrid.hh>
#include <dune/grid/albertagrid/gridfactory.hh>
#endif
#if HAVE_DUNE_ALUGRID
#include <dune/alugrid/grid.hh>
#endif
#if HAVE_UG
#include <dune/grid/uggrid.hh>
#include <dune/grid/uggrid/uggridfactory.hh>
#endif

#include <dune/pdelab/backend/istl.hh>
#include <dune/pdelab/common/vtkexport.hh>
#include <dune/pdelab/gridfunctionspace/gridfunctionspace.hh>
#include <dune/pdelab/gridfunctionspace/gridfunctionspaceutilities.hh>
#include <dune/pdelab/finiteelementmap/raviartthomasfem.hh>

template<typename GV>
void rt02DGridFunctionSpace (const GV& gv, const std::string &suffix = "")
{
  typedef typename GV::Grid::ctype D; // domain type
  typedef double R;                   // range type

  std::ostringstream filename;
  filename << "rt02dgridfunctionspace";
  if(suffix != "") filename << "-" << suffix;

  Dune::PDELab::RaviartThomasLocalFiniteElementMap<GV,D,R,0,Dune::GeometryType::simplex> fem(gv);   // maps entity to finite element

  typedef Dune::PDELab::GridFunctionSpace<
    GV,
    Dune::PDELab::RaviartThomasLocalFiniteElementMap<GV,D,R,0,Dune::GeometryType::simplex>
    > GFS;
  GFS gfs(gv,fem);                    // make grid function space

  using X = Dune::PDELab::Backend::Vector<GFS, R>;
  X x(gfs,0.0);                       // make coefficient vector
  Dune::PDELab::Backend::native(x)[2] = 1.0;                         // set a component

  typedef Dune::PDELab::DiscreteGridFunctionPiola<GFS,X> DGF;
  DGF dgf(gfs,x);                     // make a grid function

  Dune::SubsamplingVTKWriter<GV> vtkwriter(gv,3);  // plot result
  vtkwriter.addVertexData(std::make_shared<Dune::PDELab::VTKGridFunctionAdapter<DGF> >(dgf,"rt02d"));
  vtkwriter.write(filename.str(),Dune::VTK::ascii);
}


int main(int argc, char** argv)
{
  try{
    //Maybe initialize Mpi
    Dune::MPIHelper::instance(argc, argv);

    // default exitcode 77 (=skipped); returned in case none of the supported
    // Grids were found
    int result = 77;

#if HAVE_ALBERTA
    std::cout << "Alberta" << std::endl;
    {
      typedef Dune::AlbertaGrid<2, 2> Grid;
      Dune::GridFactory<Grid> gf;
      Dune::FieldVector<Grid::ctype, 2> pos;

      pos[0] = 0; pos[1] = 0; gf.insertVertex(pos);
      pos[0] = 1; pos[1] = 0; gf.insertVertex(pos);
      pos[0] = 0; pos[1] = 1; gf.insertVertex(pos);
      //pos[0] = 1; pos[1] = 1; gf.insertVertex(pos);

      Dune::GeometryType type;
      type.makeTriangle();
      std::vector<unsigned int> vid(3);

      vid[0] = 0; vid[1] = 1; vid[2] = 2; gf.insertElement(type, vid);
      //vid[0] = 1; vid[1] = 3; vid[2] = 2; gf.insertElement(type, vid);

      Grid *grid = gf.createGrid();
      //grid->globalRefine(1);

      rt02DGridFunctionSpace(grid->leafGridView(), "alberta");

      Dune::GridFactory<Grid>::destroyGrid(grid);
    }
    result = 0;
#endif // HAVE_ALBERTA


#if HAVE_DUNE_ALUGRID
    std::cout << "ALU" << std::endl;
    {
      typedef Dune::ALUGrid<2,2,Dune::simplex,Dune::nonconforming> Grid;

      Grid grid(GRIDSDIR "/2dtriangle.alu");
      //grid->globalRefine(1);

      rt02DGridFunctionSpace(grid.leafGridView(), "alu");
    }
    result = 0;
#endif // HAVE_DUNE_ALUGRID

#if HAVE_UG
    std::cout << "UG" << std::endl;
    {
      typedef Dune::UGGrid<2> Grid;
      Dune::GridFactory<Grid> gf;
      Dune::FieldVector<Grid::ctype, 2> pos;

      pos[0] = 0; pos[1] = 0; gf.insertVertex(pos);
      pos[0] = 1; pos[1] = 0; gf.insertVertex(pos);
      pos[0] = 0; pos[1] = 1; gf.insertVertex(pos);
      //pos[0] = 1; pos[1] = 1; gf.insertVertex(pos);

      Dune::GeometryType type;
      type.makeTriangle();
      std::vector<unsigned int> vid(3);

      vid[0] = 0; vid[1] = 1; vid[2] = 2; gf.insertElement(type, vid);
      //vid[0] = 1; vid[1] = 3; vid[2] = 2; gf.insertElement(type, vid);

      Grid *grid = gf.createGrid();
      //grid->globalRefine(1);

      rt02DGridFunctionSpace(grid->leafGridView(), "ug");

      delete grid;
    }
    result = 0;
#endif // HAVE_ALBERTA

    return result;
  }
  catch (Dune::Exception &e){
    std::cerr << "Dune reported error: " << e << std::endl;
    return 1;
  }
  catch (...){
    std::cerr << "Unknown exception thrown!" << std::endl;
    return 1;
  }
}


==> anc/xt-super/dune-pdelab/dune/pdelab/test/testrtfem.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <iostream>

#include <dune/common/parallel/mpihelper.hh>
#include <dune/grid/yaspgrid.hh>
#include <dune/pdelab/finiteelementmap/raviartthomasfem.hh>
#include <dune/pdelab/finiteelementmap/rt0simplex2dfem.hh>
#include <dune/pdelab/finiteelementmap/rt1simplex2dfem.hh>
#include <dune/pdelab/finiteelementmap/rt0cube2dfem.hh>
#include <dune/pdelab/finiteelementmap/rt1cube2dfem.hh>
#include <dune/pdelab/finiteelementmap/rt2cube2dfem.hh>
#include <dune/pdelab/finiteelementmap/rt0cube3dfem.hh>
#include <dune/pdelab/finiteelementmap/rt1cube3dfem.hh>

#include "gridexamples.hh"

// Run unit tests for given FEM
template<typename GV, typename FEM, typename BaseFEM>
void test(GV gv, const FEM& fem, const BaseFEM& baseFEM)
{
  typename GV::template Codim<0>::Iterator it = gv.template begin<0>();
  const typename FEM::Traits::FiniteElement& fe = fem.find(*it);
  const typename BaseFEM::Traits::FiniteElement& bfe = baseFEM.find(*it);
  static_assert((Dune::is_same<typename FEM::Traits::FiniteElement,typename BaseFEM::Traits::FiniteElement>::value),
                "Implementation error in RaviartThomasLocalFiniteElementMap: picked wrong base FEM");
  if (fe.localBasis().size() != bfe.localBasis().size())
    DUNE_THROW(Dune::InvalidStateException,"finite elements should be of same size");
}


int main(int argc, char** argv)
{
  try{

    Dune::MPIHelper::instance(argc,argv);

    // 2D cube tests
    {
      // make grid
      Dune::FieldVector<double,2> L(1.0);
      Dune::array<int,2> N(Dune::fill_array<int,2>(1));
      Dune::YaspGrid<2> grid(L,N);
      grid.globalRefine(3);

      // get view
      typedef Dune::YaspGrid<2>::LeafGridView GV;
      const GV& gv=grid.leafGridView();

      typedef GV::Grid::ctype DF;
      typedef double RF;

      typedef Dune::PDELab::RaviartThomasLocalFiniteElementMap<GV,DF,RF,0> RT0FEM;
      typedef Dune::PDELab::RT0Cube2DLocalFiniteElementMap<GV,DF,RF> RT0BASEFEM;
      RT0FEM rt0_fem(gv);
      RT0BASEFEM rt0_base_fem(gv);
      test(gv,rt0_fem,rt0_base_fem);

      typedef Dune::PDELab::RaviartThomasLocalFiniteElementMap<GV,DF,RF,1> RT1FEM;
      typedef Dune::PDELab::RT1Cube2DLocalFiniteElementMap<GV,DF,RF> RT1BASEFEM;
      RT1FEM rt1_fem(gv);
      RT1BASEFEM rt1_base_fem(gv);
      test(gv,rt1_fem,rt1_base_fem);

      typedef Dune::PDELab::RaviartThomasLocalFiniteElementMap<GV,DF,RF,2> RT2FEM;
      typedef Dune::PDELab::RT2Cube2DLocalFiniteElementMap<GV,DF,RF> RT2BASEFEM;
      RT2FEM rt2_fem(gv);
      RT2BASEFEM rt2_base_fem(gv);
      test(gv,rt2_fem,rt2_base_fem);

    }

    // 3D cube tests
    {
      // make grid
      Dune::FieldVector<double,3> L(1.0);
      Dune::array<int,3> N(Dune::fill_array<int,3>(1));
      Dune::YaspGrid<3> grid(L,N);
      grid.globalRefine(3);

      // get view
      typedef Dune::YaspGrid<3>::LeafGridView GV;
      const GV& gv=grid.leafGridView();

      typedef GV::Grid::ctype DF;
      typedef double RF;

      typedef Dune::PDELab::RaviartThomasLocalFiniteElementMap<GV,DF,RF,0> RT0FEM;
      typedef Dune::PDELab::RT0Cube3DLocalFiniteElementMap<GV,DF,RF> RT0BASEFEM;
      RT0FEM rt0_fem(gv);
      RT0BASEFEM rt0_base_fem(gv);
      test(gv,rt0_fem,rt0_base_fem);

      typedef Dune::PDELab::RaviartThomasLocalFiniteElementMap<GV,DF,RF,1> RT1FEM;
      typedef Dune::PDELab::RT1Cube3DLocalFiniteElementMap<GV,DF,RF> RT1BASEFEM;
      RT1FEM rt1_fem(gv);
      RT1BASEFEM rt1_base_fem(gv);
      test(gv,rt1_fem,rt1_base_fem);

    }

#if HAVE_DUNE_ALUGRID

    {
      // 2D simplex tests
      ALUUnitSquare grid;
      grid.globalRefine(4);

      // get view
      typedef ALUUnitSquare::LeafGridView GV;
      const GV& gv=grid.leafGridView();

      typedef GV::Grid::ctype DF;
      typedef double RF;

      typedef Dune::PDELab::RaviartThomasLocalFiniteElementMap<GV,DF,RF,0> RT0FEM;
      typedef Dune::PDELab::RT0Simplex2DLocalFiniteElementMap<GV,DF,RF> RT0BASEFEM;
      RT0FEM rt0_fem(gv);
      RT0BASEFEM rt0_base_fem(gv);
      test(gv,rt0_fem,rt0_base_fem);

      typedef Dune::PDELab::RaviartThomasLocalFiniteElementMap<GV,DF,RF,1> RT1FEM;
      typedef Dune::PDELab::RT1Simplex2DLocalFiniteElementMap<GV,DF,RF> RT1BASEFEM;
      RT1FEM rt1_fem(gv);
      RT1BASEFEM rt1_base_fem(gv);
      test(gv,rt1_fem,rt1_base_fem);

    }

#endif

    // test passed
    return 0;
  }
  catch (Dune::Exception &e){
    std::cerr << "Dune reported error: " << e << std::endl;
    return 1;
  }
  catch (...){
    std::cerr << "Unknown exception thrown!" << std::endl;
    return 1;
  }
}


==> anc/xt-super/dune-pdelab/dune/pdelab/test/testsimplebackend.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <iostream>
#include <string>

#include <dune/common/parallel/mpihelper.hh>
#include <dune/grid/yaspgrid.hh>
#include <dune/istl/solvers.hh>
#include <dune/istl/preconditioners.hh>
#include <dune/istl/operators.hh>

#include <dune/pdelab/finiteelementmap/qkfem.hh>
#include <dune/pdelab/constraints/conforming.hh>
#include <dune/pdelab/gridfunctionspace/gridfunctionspace.hh>
#include <dune/pdelab/gridfunctionspace/gridfunctionspaceutilities.hh>
#include <dune/pdelab/gridfunctionspace/interpolate.hh>
#include <dune/pdelab/common/function.hh>
#include <dune/pdelab/backend/simple.hh>
#include <dune/pdelab/gridoperator/gridoperator.hh>
#include <dune/pdelab/localoperator/laplacedirichletp12d.hh>
#include <dune/pdelab/localoperator/convectiondiffusionfem.hh>
#include <dune/pdelab/gridfunctionspace/vtk.hh>

#include "gridexamples.hh"

//===============================================================
//===============================================================
// Solve the Poisson equation
//           - \Delta u = f in \Omega,
//                    u = g on \partial\Omega_D
//  -\nabla u \cdot \nu = j on \partial\Omega_N
//===============================================================
//===============================================================

//===============================================================
// Define parameter functions f,g,j and \partial\Omega_D/N
//===============================================================

template<typename GV, typename RF>
class PoissonModelProblem
{
  typedef Dune::PDELab::ConvectionDiffusionBoundaryConditions::Type BCType;

public:
  typedef Dune::PDELab::ConvectionDiffusionParameterTraits<GV,RF> Traits;

  //! tensor diffusion coefficient
  typename Traits::PermTensorType
  A (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
  {
    typename Traits::PermTensorType I;
    for (std::size_t i=0; i<Traits::dimDomain; i++)
      for (std::size_t j=0; j<Traits::dimDomain; j++)
        I[i][j] = (i==j) ? 1 : 0;
    return I;
  }

  //! velocity field
  typename Traits::RangeType
  b (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
  {
    typename Traits::RangeType v(0.0);
    return v;
  }

  //! sink term
  typename Traits::RangeFieldType
  c (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
  {
    return 0.0;
  }

  //! source term
  typename Traits::RangeFieldType
  f (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
  {
    const auto& xglobal = e.geometry().global(x);
    if (xglobal[0]>0.25 && xglobal[0]<0.375 && xglobal[1]>0.25 && xglobal[1]<0.375)
      return 50.0;
    else
      return 0.0;
  }

  //! boundary condition type function
  BCType
  bctype (const typename Traits::IntersectionType& is, const typename Traits::IntersectionDomainType& x) const
  {
    typename Traits::DomainType xglobal = is.geometry().global(x);

    if (xglobal[1]<1E-6 || xglobal[1]>1.0-1E-6)
      {
        return Dune::PDELab::ConvectionDiffusionBoundaryConditions::Neumann;
      }
    if (xglobal[0]>1.0-1E-6 && xglobal[1]>0.5+1E-6)
      {
        return Dune::PDELab::ConvectionDiffusionBoundaryConditions::Neumann;
      }
    return Dune::PDELab::ConvectionDiffusionBoundaryConditions::Dirichlet;
  }

  //! Dirichlet boundary condition value
  typename Traits::RangeFieldType
  g (const typename Traits::ElementType& e, const typename Traits::DomainType& x) const
  {
    typename Traits::DomainType xglobal = e.geometry().global(x);
    xglobal -= 0.5;
    return exp(-xglobal.two_norm2());
  }

  //! Neumann boundary condition
  typename Traits::RangeFieldType
  j (const typename Traits::IntersectionType& is, const typename Traits::IntersectionDomainType& x) const
  {
    typename Traits::DomainType xglobal = is.geometry().global(x);

    if (xglobal[0] > 1.0 - 1E-6 && xglobal[1] > 0.5 + 1E-6) {
      return -5.0;
    } else {
      return 0.0;
    }
  }

  //! outflow boundary condition
  typename Traits::RangeFieldType
  o (const typename Traits::IntersectionType& is, const typename Traits::IntersectionDomainType& x) const
  {
    return 0.0;
  }
};

//===============================================================
// Problem setup and solution
//===============================================================

// generate a P1 function and output it
template<typename GV, typename FEM, typename CON, typename MBE>
void poisson (const GV& gv, const FEM& fem, std::string filename, int q)
{
  // constants and types
  typedef typename FEM::Traits::FiniteElementType::Traits::
    LocalBasisType::Traits::RangeFieldType R;

  // make function space
  typedef Dune::PDELab::GridFunctionSpace<
    GV,
    FEM,
    CON,
    Dune::PDELab::SimpleVectorBackend<>
    > GFS;
  GFS gfs(gv,fem);
  gfs.name("solution");

  // make model problem
  typedef PoissonModelProblem<GV,R> Problem;
  Problem problem;

  // make constraints map and initialize it from a function
  typedef typename GFS::template ConstraintsContainer<R>::Type C;
  C cg;
  cg.clear();
  Dune::PDELab::ConvectionDiffusionBoundaryConditionAdapter<Problem> bctype(gv,problem);
  Dune::PDELab::constraints(bctype,gfs,cg);

  // make local operator
  typedef Dune::PDELab::ConvectionDiffusionFEM<Problem,FEM> LOP;
  LOP lop(problem);

  // make grid operator
  typedef Dune::PDELab::GridOperator<GFS,GFS,LOP,
                                     MBE,
                                     double,double,double,
                                     C,C> GridOperator;
  GridOperator gridoperator(gfs,cg,gfs,cg,lop);

  // make coefficent Vector and initialize it from a function
  // There is some weird shuffling around here - please leave it in,
  // it's there to test the copy constructor and assignment operator of the
  // matrix wrapper
  typedef typename GridOperator::Traits::Domain DV;
  DV x0(gfs,Dune::PDELab::Backend::unattached_container());
  {
    DV x1(gfs);
    DV x2(x1);
    x2 = 0.0;
    x0 = x1;
    x0 = x2;
  }

  // initialize DOFs from Dirichlet extension
  typedef Dune::PDELab::ConvectionDiffusionDirichletExtensionAdapter<Problem> G;
  G g(gv,problem);
  Dune::PDELab::interpolate(g,gfs,x0);
  Dune::PDELab::set_nonconstrained_dofs(cg,0.0,x0);

  // represent operator as a matrix
  // There is some weird shuffling around here - please leave it in,
  // it's there to test the copy constructor and assignment operator of the
  // matrix wrapper
  typedef typename GridOperator::Traits::Jacobian M;
  M m;
  {
    M m1(gridoperator);
    M m2(m1);
    m2 = 0.0;
    m = m1;
    m = m2;
  }
  gridoperator.jacobian(x0,m);
  std::cout << "two-norm: " << x0.two_norm() << std::endl
            << "one-norm: " << x0.one_norm() << std::endl
            << "inf-norm: " << x0.infinity_norm() << std::endl
            << "dot-prod: " << x0.dot(x0) << std::endl;

  // evaluate residual w.r.t initial guess
  typedef typename GridOperator::Traits::Range RV;
  RV r(gfs);
  r = 0.0;
  gridoperator.residual(x0,r);

  // make ISTL solver
  Dune::MatrixAdapter<M,DV,RV> opa(m);
  // only Richardson - everything else would need ISTL support
  Dune::Richardson<DV,RV> richardson(1.0);

  Dune::CGSolver<DV> solver(opa,richardson,1E-10,5000,2);
  Dune::InverseOperatorResult stat;

  // solve the jacobian system
  r *= -1.0; // need -residual
  DV x(gfs,0.0);
  solver.apply(x,r,stat);
  x += x0;

  // output grid function with VTKWriter
  Dune::VTKWriter<GV> vtkwriter(gv,Dune::VTK::conforming);
  Dune::PDELab::addSolutionToVTKWriter(vtkwriter,gfs,x);
  vtkwriter.write(filename,Dune::VTK::ascii);
}

//===============================================================
// Main program with grid setup
//===============================================================

int main(int argc, char** argv)
{
  try{
    //Maybe initialize Mpi
    Dune::MPIHelper::instance(argc, argv);

    // YaspGrid Q1 2D test
    {
      // make grid
      Dune::FieldVector<double,2> L(1.0);
      Dune::array<int,2> N(Dune::fill_array<int,2>(1));
      Dune::YaspGrid<2> grid(L,N);
      grid.globalRefine(3);

      // get view
      typedef Dune::YaspGrid<2>::LeafGridView GV;
      const GV& gv=grid.leafGridView();

      // make finite element map
      typedef GV::Grid::ctype DF;
      typedef Dune::PDELab::QkLocalFiniteElementMap<GV,DF,double,1> FEM;
      FEM fem(gv);

      // solve problem
      poisson<GV,FEM,Dune::PDELab::ConformingDirichletConstraints,
              Dune::PDELab::SimpleMatrixBackend<>
              >(gv,fem,"simplebackend_yasp_Q1_2d",2);
      poisson<GV,FEM,Dune::PDELab::ConformingDirichletConstraints,
              Dune::PDELab::SimpleSparseMatrixBackend<>
              >(gv,fem,"simplesparsebackend_yasp_Q1_2d",2);
    }

    // YaspGrid Q2 2D test
    {
      // make grid
      Dune::FieldVector<double,2> L(1.0);
      Dune::array<int,2> N(Dune::fill_array<int,2>(1));
      Dune::YaspGrid<2> grid(L,N);
      grid.globalRefine(3);

      // get view
      typedef Dune::YaspGrid<2>::LeafGridView GV;
      const GV& gv=grid.leafGridView();

      // make finite element map
      typedef GV::Grid::ctype DF;
      typedef Dune::PDELab::QkLocalFiniteElementMap<GV,DF,double,2> FEM;
      FEM fem(gv);

      // solve problem
      poisson<GV,FEM,Dune::PDELab::ConformingDirichletConstraints,
              Dune::PDELab::SimpleMatrixBackend<>
              >(gv,fem,"simplebackend_yasp_Q2_2d",2);

      // and again with the space matrix
      poisson<GV,FEM,Dune::PDELab::ConformingDirichletConstraints,
              Dune::PDELab::SimpleSparseMatrixBackend<>
              >(gv,fem,"simplesparsebackend_yasp_Q2_2d",2);
    }

    // test passed
    return 0;
  }
  catch (Dune::Exception &e){
    std::cerr << "Dune reported error: " << e << std::endl;
    return 1;
  }
  catch (...){
    std::cerr << "Unknown exception thrown!" << std::endl;
    return 1;
  }
}


==> anc/xt-super/dune-pdelab/dune/pdelab/test/testutilities.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil -*-
#ifdef HAVE_CONFIG_H
#include "config.h"
#endif

#include <iostream>
#include <vector>

#include <dune/common/parallel/mpihelper.hh>
#include <dune/grid/yaspgrid.hh>

#include  <dune/pdelab/finiteelementmap/qkfem.hh>
#include  <dune/pdelab/gridfunctionspace/gridfunctionspace.hh>
#include  <dune/pdelab/gridfunctionspace/subspace.hh>
#include  <dune/pdelab/gridfunctionspace/gridfunctionspaceutilities.hh>
#include  <dune/pdelab/gridfunctionspace/interpolate.hh>
#include  <dune/pdelab/common/function.hh>
#include  <dune/pdelab/common/vtkexport.hh>
#include  <dune/pdelab/backend/istl.hh>

// generate a Q1 function and output it
template<class GV>
void testq1 (const GV& gv)
{
  // instantiate finite element maps
  typedef Dune::PDELab::QkLocalFiniteElementMap<GV,double,double,1> Q12DFEM;
  Q12DFEM q12dfem(gv);

  // make a grid function space
  typedef Dune::PDELab::GridFunctionSpace<GV,Q12DFEM> Q1GFS;
  Q1GFS q1gfs(gv,q12dfem);

  // make coefficent Vectors
  using V = Dune::PDELab::Backend::Vector<Q1GFS, double>;
  V x(q1gfs);
  x = 0.0;
  // Don't do this at home: access raw vector
  Dune::PDELab::Backend::native(x)[3] = 1.0;

  // make discrete function object
  typedef Dune::PDELab::DiscreteGridFunction<Q1GFS,V> DGF;
  DGF dgf(q1gfs,x);

  // output grid function with VTKWriter
  Dune::VTKWriter<GV> vtkwriter(gv,Dune::VTK::conforming);
  vtkwriter.addVertexData(std::make_shared<Dune::PDELab::VTKGridFunctionAdapter<DGF> >(dgf,"test"));
  vtkwriter.write("q1",Dune::VTK::ascii);
}

// define some grid functions to interpolate from
template<typename GV, typename RF>
class F
  : public Dune::PDELab::AnalyticGridFunctionBase<Dune::PDELab::AnalyticGridFunctionTraits<GV,RF,1>,
                                                  F<GV,RF> >
{
public:
  typedef Dune::PDELab::AnalyticGridFunctionTraits<GV,RF,1> Traits;
  typedef Dune::PDELab::AnalyticGridFunctionBase<Traits,F<GV,RF> > BaseT;

  F (const GV& gv) : BaseT(gv) {}
  inline void evaluateGlobal (const typename Traits::DomainType& x,
							  typename Traits::RangeType& y) const
  {
    typename Traits::DomainType center;
    for (int i=0; i<GV::dimension; i++) center[i] = 0.5;
    center -= x;
	y = exp(-center.two_norm2());
  }
};

template<typename GV, typename RF>
class G
  : public Dune::PDELab::AnalyticGridFunctionBase<Dune::PDELab::AnalyticGridFunctionTraits<GV,RF,1>,
                                                  G<GV,RF> >
{
public:
  typedef Dune::PDELab::AnalyticGridFunctionTraits<GV,RF,1> Traits;
  typedef Dune::PDELab::AnalyticGridFunctionBase<Traits,G<GV,RF> > BaseT;

  G (const GV& gv) : BaseT(gv) {}
  inline void evaluateGlobal (const typename Traits::DomainType& x,
							  typename Traits::RangeType& y) const
  {
    y = sin(3.1415*x[0])*cos(3*3.1415*x[1]);
  }
};

// generate a Q1 function and output it
template<class GV>
void testinterpolate (const GV& gv)
{
  // instantiate finite element maps
  typedef Dune::PDELab::QkLocalFiniteElementMap<GV,double,double,1> Q12DFEM;
  Q12DFEM q12dfem(gv);
  typedef Dune::PDELab::QkLocalFiniteElementMap<GV,double,double,2> Q22DFEM;
  Q22DFEM q22dfem(gv);

  // make a grid function space
  typedef Dune::PDELab::GridFunctionSpace<GV,Q12DFEM> Q1GFS;
  Q1GFS q1gfs(gv,q12dfem);
  typedef Dune::PDELab::GridFunctionSpace<GV,Q22DFEM> Q2GFS;
  Q2GFS q2gfs(gv,q22dfem);
  typedef Dune::PDELab::CompositeGridFunctionSpace<Dune::PDELab::istl::VectorBackend<>,
    Dune::PDELab::LexicographicOrderingTag,Q1GFS,Q2GFS> CGFS;
  CGFS cgfs(q1gfs,q2gfs);
  typedef Dune::PDELab::PowerGridFunctionSpace<Q2GFS,2,Dune::PDELab::istl::VectorBackend<> > PGFS;
  PGFS pgfs(q2gfs,q2gfs);

  // make coefficent Vectors
  using V = Dune::PDELab::Backend::Vector<Q1GFS, double>;
  Q1GFS q1gfs2(gv,q12dfem);
  V xg(q1gfs2);
  xg = 0.0;
  using CV = Dune::PDELab::Backend::Vector<CGFS, double>;
  CV cxg(cgfs);
  cxg = 0.0;
  using PV = Dune::PDELab::Backend::Vector<PGFS, double>;
  PV pxg(pgfs);
  pxg = 0.0;

  // construct a grid function
  typedef F<GV,double> FType;
  FType f(gv);
  typedef G<GV,double> GType;
  GType g(gv);
  typedef Dune::PDELab::CompositeGridFunction<FType,GType> HType;
  HType h(f,g);

  // do interpolation
  Dune::PDELab::interpolate(f,q1gfs2,xg);
  Dune::PDELab::interpolate(h,cgfs,cxg); // krass !
  Dune::PDELab::interpolate(h,pgfs,pxg); // krass !

  // subspaces
  typedef Dune::PDELab::GridFunctionSubSpace<CGFS,Dune::TypeTree::TreePath<0> > SUBGFS0;
  SUBGFS0 subgfs0(cgfs);
  typedef Dune::PDELab::GridFunctionSubSpace<CGFS,Dune::TypeTree::TreePath<1> > SUBGFS1;
  SUBGFS1 subgfs1(cgfs);
  typedef Dune::PDELab::GridFunctionSubSpace<PGFS,Dune::TypeTree::TreePath<0> > PSUBGFS0;
  PSUBGFS0 psubgfs0(pgfs);
  typedef Dune::PDELab::GridFunctionSubSpace<PGFS,Dune::TypeTree::TreePath<1> > PSUBGFS1;
  PSUBGFS1 psubgfs1(pgfs);

  // make discrete function object
  typedef Dune::PDELab::DiscreteGridFunction<SUBGFS0,CV> DGF0;
  DGF0 dgf0(subgfs0,cxg);
  typedef Dune::PDELab::DiscreteGridFunction<SUBGFS1,CV> DGF1;
  DGF1 dgf1(subgfs1,cxg);
  typedef Dune::PDELab::DiscreteGridFunction<PSUBGFS0,PV> PDGF0;
  PDGF0 pdgf0(psubgfs0,pxg);
  typedef Dune::PDELab::DiscreteGridFunction<PSUBGFS1,PV> PDGF1;
  PDGF1 pdgf1(psubgfs1,pxg);

  // output grid function with VTKWriter
  Dune::VTKWriter<GV> vtkwriter(gv,Dune::VTK::conforming);
  vtkwriter.addVertexData(std::make_shared<Dune::PDELab::VTKGridFunctionAdapter<DGF0> >(dgf0,"comp 0"));
  vtkwriter.addVertexData(std::make_shared<Dune::PDELab::VTKGridFunctionAdapter<DGF1> >(dgf1,"comp 1"));
  vtkwriter.addVertexData(std::make_shared<Dune::PDELab::VTKGridFunctionAdapter<PDGF0> >(pdgf0,"comp 3"));
  vtkwriter.addVertexData(std::make_shared<Dune::PDELab::VTKGridFunctionAdapter<PDGF1> >(pdgf1,"comp 4"));
  vtkwriter.write("interpolated",Dune::VTK::ascii);
}

template<typename GV, typename RF>
class One
  : public Dune::PDELab::AnalyticGridFunctionBase<Dune::PDELab::AnalyticGridFunctionTraits<GV,RF,1>,
                                                  One<GV,RF> >
{
public:
  typedef Dune::PDELab::AnalyticGridFunctionTraits<GV,RF,1> Traits;
  typedef Dune::PDELab::AnalyticGridFunctionBase<Traits,One<GV,RF> > BaseT;

  One (const GV& gv) : BaseT(gv) {}
  inline void evaluateGlobal (const typename Traits::DomainType& x,
							  typename Traits::RangeType& y) const
  {
    y = 1.0;
  }
};

template<typename GV, typename RF>
class Two
  : public Dune::PDELab::AnalyticGridFunctionBase<Dune::PDELab::AnalyticGridFunctionTraits<GV,RF,1>,
                                                  Two<GV,RF> >
{
public:
  typedef Dune::PDELab::AnalyticGridFunctionTraits<GV,RF,1> Traits;
  typedef Dune::PDELab::AnalyticGridFunctionBase<Traits,Two<GV,RF> > BaseT;

  Two (const GV& gv) : BaseT(gv) {}
  inline void evaluateGlobal (const typename Traits::DomainType& x,
							  typename Traits::RangeType& y) const
  {
    y = 2.0;
  }
};

template<typename GV, typename RF>
class Three
  : public Dune::PDELab::AnalyticGridFunctionBase<Dune::PDELab::AnalyticGridFunctionTraits<GV,RF,1>,
                                                  Three<GV,RF> >
{
public:
  typedef Dune::PDELab::AnalyticGridFunctionTraits<GV,RF,1> Traits;
  typedef Dune::PDELab::AnalyticGridFunctionBase<Traits,Three<GV,RF> > BaseT;

  Three (const GV& gv) : BaseT(gv) {}
  inline void evaluateGlobal (const typename Traits::DomainType& x,
							  typename Traits::RangeType& y) const
  {
    y = 3.0;
  }
};

template<typename GV, typename RF>
class Velocity
  : public Dune::PDELab::AnalyticGridFunctionBase<Dune::PDELab::AnalyticGridFunctionTraits<GV,RF,2>,
													  Velocity<GV,RF> >
{
public:
  typedef Dune::PDELab::AnalyticGridFunctionTraits<GV,RF,2> Traits;
  typedef Dune::PDELab::AnalyticGridFunctionBase<Traits,Velocity<GV,RF> > BaseT;

  Velocity (const GV& gv) : BaseT(gv) {}
  inline void evaluateGlobal (const typename Traits::DomainType& x,
							  typename Traits::RangeType& y) const
  {
	y[0] = 1.0;
	y[1] = 2.0;
  }
};

template<typename GV, typename RF>
class VelocityLinear
  : public Dune::PDELab::AnalyticGridFunctionBase<Dune::PDELab::AnalyticGridFunctionTraits<GV,RF,2>,
    VelocityLinear<GV,RF> >
{
public:
  typedef Dune::PDELab::AnalyticGridFunctionTraits<GV,RF,2> Traits;
  typedef Dune::PDELab::AnalyticGridFunctionBase<Traits,VelocityLinear<GV,RF> > BaseT;

  VelocityLinear (const GV& gv) : BaseT(gv) {}
  inline void evaluateGlobal (const typename Traits::DomainType& x,
                typename Traits::RangeType& y) const
  {
  y[0] = 1.0 * x[0];
  y[1] = 2.0 * x[1];
  }
};

// generate a Q1 function and output it
template<class GV>
void testtaylorhood (const GV& gv)
{
  // instantiate finite element maps
  typedef Dune::PDELab::QkLocalFiniteElementMap<GV,double,double,1> Q12DFEM;
  Q12DFEM q12dfem(gv);
  typedef Dune::PDELab::QkLocalFiniteElementMap<GV,typename GV::ctype,double,2> Q22DFEM;
  Q22DFEM q22dfem(gv);

  // make a grid function space
  typedef Dune::PDELab::GridFunctionSpace<GV,Q12DFEM> Q1GFS;
  Q1GFS q1gfs(gv,q12dfem);
  typedef Dune::PDELab::GridFunctionSpace<GV,Q22DFEM> Q2GFS;
  Q2GFS q2gfs(gv,q22dfem);
  typedef Dune::PDELab::PowerGridFunctionSpace<Q2GFS,GV::dimension,Dune::PDELab::istl::VectorBackend<> > VGFS;
  VGFS vgfs(q2gfs);
  typedef Dune::PDELab::CompositeGridFunctionSpace<Dune::PDELab::istl::VectorBackend<>,
    Dune::PDELab::LexicographicOrderingTag,VGFS,Q1GFS> THGFS;
  THGFS thgfs(vgfs,q1gfs);

  // make coefficent Vector
  using V = Dune::PDELab::Backend::Vector<THGFS, double>;
  V xg(thgfs);
  xg = 0.0;

  // construct a grid function
  typedef One<GV,double> OneType;
  OneType v0(gv);
  typedef Two<GV,double> TwoType;
  TwoType v1(gv);
  typedef Three<GV,double> ThreeType;
  ThreeType p(gv);
  typedef Dune::PDELab::CompositeGridFunction<OneType,TwoType> VType;
  VType v(v0,v1);
  typedef Dune::PDELab::CompositeGridFunction<VType,ThreeType> THType;
  THType th(v,p);
  typedef Velocity<GV,double> VelocityType;
  VelocityType velocity(gv);
  typedef Dune::PDELab::CompositeGridFunction<VelocityType,ThreeType> AlternativeTHType;
  AlternativeTHType alternativeth(velocity,p);

  // do interpolation
  Dune::PDELab::interpolate(th,thgfs,xg);
  Dune::PDELab::interpolate(alternativeth,thgfs,xg);

  // check entries of global vector
  for (typename V::size_type i=0; i<xg.flatsize(); i++)
    std::cout << "[" << i << ":" << Dune::PDELab::Backend::native(xg)[i] << "] ";
  std::cout << std::endl;

  // check entries
  for (int i=0; i<25; i++)
    if (Dune::PDELab::Backend::native(xg)[i]!=1.0)
      exit(1);
  for (int i=25; i<50; i++)
    if (Dune::PDELab::Backend::native(xg)[i]!=2.0)
      exit(1);
  for (int i=50; i<59; i++)
    if (Dune::PDELab::Backend::native(xg)[i]!=3.0)
      exit(1);
  std::cout << "all entries correct" << std::endl;

  // subspaces
  typedef Dune::PDELab::GridFunctionSubSpace<THGFS,Dune::TypeTree::TreePath<1> > SUBP;
  SUBP subp(thgfs);
  typedef Dune::PDELab::GridFunctionSubSpace<THGFS,Dune::TypeTree::TreePath<0> > SUBV;
  SUBV subv(thgfs);
  typedef Dune::PDELab::GridFunctionSubSpace<SUBV,Dune::TypeTree::TreePath<0> > SUBV0;
  SUBV0 subv0(subv);
  typedef Dune::PDELab::GridFunctionSubSpace<SUBV,Dune::TypeTree::TreePath<1> > SUBV1;
  SUBV1 subv1(subv);


  // make discrete function object
  typedef Dune::PDELab::DiscreteGridFunction<SUBV0,V> DGFV0;
  DGFV0 dgfv0(subv0,xg);
  typedef Dune::PDELab::DiscreteGridFunction<SUBV1,V> DGFV1;
  DGFV1 dgfv1(subv1,xg);
  typedef Dune::PDELab::VectorDiscreteGridFunction<SUBV,V> DGFV;
  DGFV dgfv(subv,xg);
  typedef Dune::PDELab::DiscreteGridFunction<SUBP,V> DGFP;
  DGFP dgfp(subp,xg);

  // output grid function with VTKWriter
  Dune::VTKWriter<GV> vtkwriter(gv,Dune::VTK::conforming);
  vtkwriter.addVertexData(std::make_shared<Dune::PDELab::VTKGridFunctionAdapter<DGFV0> >(dgfv0,"v0"));
  vtkwriter.addVertexData(std::make_shared<Dune::PDELab::VTKGridFunctionAdapter<DGFV1> >(dgfv1,"v1"));
  vtkwriter.addVertexData(std::make_shared<Dune::PDELab::VTKGridFunctionAdapter<DGFV> >(dgfv,"v"));
  vtkwriter.addVertexData(std::make_shared<Dune::PDELab::VTKGridFunctionAdapter<DGFP> >(dgfp,"p"));
  vtkwriter.write("taylorhood",Dune::VTK::ascii);
}

template<class GV>
void testgridfunctions (const GV& gv)
{
  // instantiate finite element maps
  typedef Dune::PDELab::QkLocalFiniteElementMap<GV,typename GV::ctype,double,2> Q22DFEM;
  Q22DFEM q22dfem(gv);

  // make a grid function space
  typedef Dune::PDELab::GridFunctionSpace<GV,Q22DFEM> Q2GFS;
  Q2GFS q2gfs(gv,q22dfem);
  typedef Dune::PDELab::PowerGridFunctionSpace<Q2GFS,GV::dimension,Dune::PDELab::istl::VectorBackend<> > VGFS;
  VGFS vgfs(q2gfs);

  // make coefficent Vector
  using V = Dune::PDELab::Backend::Vector<VGFS, double>;
  V xv(vgfs);
  xv = 0.0;

  // construct a grid function
  typedef VelocityLinear<GV,double> VelocityLinearType;
  VelocityLinearType velocity_lin(gv);
  Dune::PDELab::interpolate(velocity_lin,vgfs,xv);

  // subspaces
  typedef Dune::PDELab::GridFunctionSubSpace<VGFS,Dune::TypeTree::TreePath<0> > SUBV0;
  SUBV0 subv0(vgfs);
  typedef Dune::PDELab::GridFunctionSubSpace<VGFS,Dune::TypeTree::TreePath<1> > SUBV1;
  SUBV1 subv1(vgfs);

  // make discrete function object
  typedef Dune::PDELab::DiscreteGridFunction<SUBV0,V> DGFV0;
  DGFV0 dgfv0(subv0,xv);
  typedef Dune::PDELab::DiscreteGridFunction<SUBV1,V> DGFV1;
  DGFV1 dgfv1(subv1,xv);
  typedef Dune::PDELab::VectorDiscreteGridFunction<VGFS,V> DGFV;
  DGFV dgfv(vgfs,xv);

  // scalar gradient gridfunction
  typedef Dune::PDELab::DiscreteGridFunctionGradient<SUBV0,V> DGFV0G;
  DGFV0G dgfv0g(subv0,xv);
  typedef Dune::PDELab::DiscreteGridFunctionGradient<SUBV1,V> DGFV1G;
  DGFV1G dgfv1g(subv1,xv);

  // vector gradient gridfunction
  typedef Dune::PDELab::VectorDiscreteGridFunctionGradient<VGFS,V> DGFVG;
  DGFVG dgfvg(vgfs,xv);

  // divergence gridfunction of vector
  typedef Dune::PDELab::VectorDiscreteGridFunctionDiv<VGFS,V> DGFVD;
  DGFVD dgfvd(vgfs,xv);

  // curl gridfunction of vector
  typedef Dune::PDELab::VectorDiscreteGridFunctionCurl<VGFS,V> DGFVC;
  DGFVC dgfvc(vgfs,xv);

  // check entries of velocity vector
  for (typename V::size_type i=0; i<xv.flatsize(); i++)
    std::cout << "[" << i << ":" << Dune::PDELab::Backend::native(xv)[i] << "] ";
  std::cout << std::endl;

  // values at element centers
  typename DGFV1G::Traits::DomainType x(0.5);
  typename DGFV0::Traits::RangeType v0;
  typename DGFV1::Traits::RangeType v1;
  typename DGFV0G::Traits::RangeType v0grad;
  typename DGFV1G::Traits::RangeType v1grad;
  typename DGFVG::Traits::RangeType vgrad;
  typename DGFVD::Traits::RangeType vdiv;
  typename DGFVC::Traits::RangeType vcurl;

  // evaluate gridfunctions
  for(typename GV::template Codim<0>::Iterator eit = gv.template begin<0>();
      eit != gv.template end<0>(); ++eit)
  {
    dgfv0.evaluate(*eit, x, v0);
    dgfv1.evaluate(*eit, x, v1);
    dgfv0g.evaluate(*eit, x, v0grad);
    dgfv1g.evaluate(*eit, x, v1grad);
    dgfvg.evaluate(*eit, x, vgrad);
    dgfvd.evaluate(*eit, x, vdiv);
    dgfvc.evaluate(*eit, x, vcurl);

    // check matching components of gradients
    if (v0grad[0]!=1.0)
      exit(1);
    if (v1grad[1]!=2.0)
      exit(1);

    // check gradients on the diagonal of vgrad
    if (vgrad[0][0]!=1.0)
      exit(1);
    if (vgrad[1][1]!=2.0)
      exit(1);

    // check divergence
    if(vdiv[0]!=3.0)
      exit(1);

    // check curl
    if(vcurl[0]!=0.0)
      exit(1);
  }
}

int main(int argc, char** argv)
{
  try{
    //Maybe initialize Mpi
    Dune::MPIHelper::instance(argc, argv);

    // need a grid in order to test grid functions
    Dune::FieldVector<double,2> L(1.0);
    Dune::array<int,2> N(Dune::fill_array<int,2>(1));
    Dune::YaspGrid<2> grid(L,N);
    grid.globalRefine(2);

    testq1(grid.leafGridView());
    testinterpolate(grid.leafGridView());
    testtaylorhood(grid.levelGridView(1));
    testgridfunctions(grid.levelGridView(1));

    std::cout << "All testutilities tests passed." << std::endl;

    // test passed
    return 0;

  }
  catch (Dune::Exception &e){
    std::cerr << "Dune reported error: " << e << std::endl;
	return 1;
  }
  catch (...){
    std::cerr << "Unknown exception thrown!" << std::endl;
	return 1;
  }
}


==> anc/xt-super/dune-pdelab/dune/pdelab/test/testvectoriterator.cc <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:

#include "config.h"

#include <iostream>
#include <algorithm>
#include <numeric>

#include <dune/common/fvector.hh>
#include <dune/common/dynvector.hh>
#include <dune/istl/bvector.hh>

#include <dune/pdelab/backend/istl/vectoriterator.hh>


int main(int argc, char** argv)
{

  {
    typedef Dune::BlockVector<Dune::FieldVector<int,1> > V;
    typedef Dune::PDELab::istl::vector_iterator<V> Iterator;

    V v(20);
    v = 1;

    std::cout << v.one_norm() << std::endl;

    for (Iterator it = Iterator(v,false),
           end = Iterator(v,true);
         it != end;
         ++it)
      (*it) *= 3;

    std::cout << v.one_norm() << std::endl;
  }

  {
    typedef Dune::BlockVector<Dune::FieldVector<int,3> > V;
    typedef Dune::PDELab::istl::vector_iterator<V> Iterator;

    V v(20);

    v = 1;

    std::cout << v.one_norm() << std::endl;

    for (Iterator it = Iterator(v,false),
           end = Iterator(v,true);
         it != end;
         ++it)
      (*it) *= 3;

    std::cout << v.one_norm() << std::endl;
  }

  {
    typedef Dune::BlockVector<Dune::BlockVector<Dune::FieldVector<int,1> > > V;
    typedef Dune::PDELab::istl::vector_iterator<V> Iterator;

    V v(20);
    int i = 1;
    for (V::iterator it = v.begin(),
           end = v.end();
         it != end;
         ++it, ++i)
      it->resize(i);

    v = 1;

    std::cout << v.one_norm() << std::endl;

    for (Iterator it = Iterator(v,false),
           end = Iterator(v,true);
         it != end;
         ++it)
      (*it) *= 3;

    std::cout << v.one_norm() << std::endl;
  }

  {
    typedef Dune::BlockVector<Dune::BlockVector<Dune::FieldVector<int,3> > > V;
    typedef Dune::PDELab::istl::vector_iterator<V> Iterator;

    V v(20);
    int i = 1;
    for (V::iterator it = v.begin(),
           end = v.end();
         it != end;
         ++it, ++i)
      it->resize(i);

    v = 1;

    std::cout << v.one_norm() << std::endl;

    for (Iterator it = Iterator(v,false),
           end = Iterator(v,true);
         it != end;
         ++it)
      (*it) *= 3;

    std::cout << v.one_norm() << std::endl;
  }

  {
    typedef Dune::BlockVector<Dune::DynamicVector<int> > V;
    typedef Dune::PDELab::istl::vector_iterator<V> Iterator;

    V v(20);
    int i = 1;
    for (V::iterator it = v.begin(),
           end = v.end();
         it != end;
         ++it, ++i)
      it->resize(i);

    v = 1;

    std::cout << v.one_norm() << std::endl;

    for (Iterator it = Iterator(v,false),
           end = Iterator(v,true);
         it != end;
         ++it)
      (*it) *= 3;

    std::cout << v.one_norm() << std::endl;
  }

  {
    typedef Dune::BlockVector<Dune::BlockVector<Dune::DynamicVector<int> > > V;
    typedef Dune::PDELab::istl::vector_iterator<V> Iterator;

    V v(20);
    int i = 1;
    for (V::iterator it = v.begin(),
           end = v.end();
         it != end;
         ++it, ++i)
      {
        it->resize(i);
        int j = 1;
        for (V::block_type::iterator it2 = it->begin(),
           end2 = it->end();
         it2 != end2;
         ++it2, ++j)
          it2->resize(j);
      }

    v = 1;

    std::cout << v.one_norm() << std::endl;

    for (Iterator it = Iterator(v,false),
           end = Iterator(v,true);
         it != end;
         ++it)
      (*it) *= 3;

    std::cout << v.one_norm() << std::endl;
  }

  {
    typedef Dune::BlockVector<Dune::BlockVector<Dune::DynamicVector<int> > > V;
    typedef Dune::PDELab::istl::vector_iterator<V> Iterator;

    V v(20);
    int i = 19;
    for (V::iterator it = v.begin(),
           end = v.end();
         it != end;
         ++it, --i)
      {
        it->resize(i+1);
        int j = i;
        for (V::block_type::iterator it2 = it->begin(),
           end2 = it->end();
         it2 != end2;
         ++it2, --j)
          it2->resize(j);
      }

    v = 1;

    std::cout << v.one_norm() << std::endl;

    for (Iterator it = Iterator(v,false),
           end = Iterator(v,true);
         it != end;
         ++it)
      (*it) *= 3;

    std::cout << v.one_norm() << std::endl;
  }

  // const test

  {
    typedef Dune::BlockVector<Dune::FieldVector<int,1> > V;
    typedef Dune::PDELab::istl::vector_iterator<const V> Iterator;

    V v(20);
    v = 1;

    std::cout << v.one_norm() << std::endl;

    int sum = std::accumulate(Iterator(v,false),Iterator(v,true),0);

    std::cout << sum << std::endl;
  }

  // non-const -> const assignment test

  {
    typedef Dune::BlockVector<Dune::FieldVector<int,1> > V;
    typedef Dune::PDELab::istl::vector_iterator<V> Iterator;
    typedef Dune::PDELab::istl::vector_iterator<const V> ConstIterator;

    V v(20);
    v = 1;

    std::cout << v.one_norm() << std::endl;

    int sum = 0;

    for (Iterator it = Iterator(v,false),
           end = Iterator(v,true);
         it != end;
         ++it)
      {
        ConstIterator cit(end);
        cit = it;
        if (cit != it)
          {
            std::cerr << "Equality postcondition failed!" << std::endl;
            return 1;
          }
        sum += *cit;
      }

    std::cout << sum << std::endl;
  }


  return 0;
}


==> anc/xt-super/dune-pdelab/lib/Makefile.am <==
#the dune-pdelab library
lib_LTLIBRARIES = libdunepdelab.la

# this is just a renaming of libpdelabcommon to prevent name clashes
libdunepdelab_la_SOURCES =
# This forces automake to use the C++ linker
# (see the automake manual, section "Libtool Convenience Libraries")
nodist_EXTRA_libdunepdelab_la_SOURCES = dummy.cc
sourcescheck_DUMMY = dummy.cc
libdunepdelab_la_LIBADD = ../dune/pdelab/common/libpdelabcommon.la

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-pdelab/m4/CMakeLists.txt <==
set(M4FILES
  dune-pdelab.m4
  dune-posix-clock.m4
  eigen.m4
  petsc.m4)

set(aclocaldir  ${CMAKE_INSTALL_DATADIR}/dune/aclocal)
set(aclocal_DATA  ${M4FILES})

set(EXTRA_DIST  ${M4FILES})

# include not needed for CMake
# include $(top_srcdir)/am/global-rules

install(FILES ${aclocal_DATA} DESTINATION ${aclocaldir})


==> anc/xt-super/dune-pdelab/m4/Makefile.am <==
M4FILES =					\
	dune-pdelab.m4				\
	dune-posix-clock.m4			\
	eigen.m4				\
	petsc.m4

aclocaldir = $(datadir)/dune/aclocal
aclocal_DATA = $(M4FILES)

EXTRA_DIST = CMakeLists.txt $(M4FILES)

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-pdelab/m4/dune-pdelab.m4 <==
# Additional checks needed to build the module
AC_DEFUN([DUNE_PDELAB_CHECKS],
[
  AC_REQUIRE([DUNE_PATH_PETSC])
  AC_REQUIRE([DUNE_EIGEN])
  AC_REQUIRE([DUNE_FUNC_POSIX_CLOCK])
  DUNE_ADD_MODULE_DEPS([dune-pdelab], [POSIX_CLOCK],
    [$POSIX_CLOCK_CPPFLAGS], [$POSIX_CLOCK_LDFLAGS], [$POSIX_CLOCK_LIBS])
])

# Additional checks needed to find the module
AC_DEFUN([DUNE_PDELAB_CHECK_MODULE],[
  AC_MSG_NOTICE([Searching for dune-pdelab...])
  DUNE_CHECK_MODULES([dune-pdelab], [pdelab/common/clock.hh],[dnl
    return Dune::PDELab::getWallTime().tv_sec;
  ])
])


==> anc/xt-super/dune-pdelab/m4/dune-posix-clock.m4 <==
dnl DUNE_FUNC_POSIX_CLOCK
dnl ------------------------------------------------------
dnl Check whether the clock_*()-functions are available.  The result is
dnl recorded as follows:
dnl
dnl shell variables:
dnl   dune_cv_defs_posix_clock
dnl     "yes" or "no"
dnl   dune_cv_lib_posix_clock
dnl     linker options to get the required library
dnl     "no" if no suitable library was found
dnl   dune_cv_func_posix_clock
dnl     "yes" or "no"
dnl
dnl defines:
dnl   HAVE_POSIX_CLOCK
dnl     undef or ENABLE_POSIX_CLOCK, equivalent to _POSIX_TIMERS >= 0
dnl
dnl automake conditionals:
dnl   POSIX_CLOCK
dnl
dnl Makefile variables:
dnl   POSIX_CLOCK_CPPFLAGS
dnl     -DENABLE_POSIX_CLOCK
dnl   POSIX_CLOCK_LDFLAGS
dnl   POSIX_CLOCK_LIBS
dnl
dnl NOTE: This only tests for the presence of the clock_*() functions and for
dnl       the flags necessary to compile and link programs that reference them.
dnl       It does not test whether these functions are actually functional.
dnl       You have to check _POSIX_TIMERS and maybe sysconf(_SC_TIMERS) to
dnl       figure that out.
dnl
dnl NOTE: This will not make these functions available automatically, you still
dnl       have to make sure _POSIX_C_SOURCE is defined >= 199309L at the top of
dnl       your compilation unit before including "config.h".
AC_DEFUN([DUNE_FUNC_POSIX_CLOCK], [
  AC_LANG_PUSH([C])

  AC_CACHE_CHECK(
    [whether clock_gettime()'s definition is available],
    [dune_cv_defs_posix_clock],
    [AC_COMPILE_IFELSE([_DUNE_POSIX_CLOCK_TESTPROG],
      [dune_cv_defs_posix_clock=yes],
      [dune_cv_defs_posix_clock=no])])
  AS_CASE(["$dune_cv_defs_posix_clock"],
    [yes], [
      AC_CACHE_CHECK(
        [for library required for clock_gettime()],
        [dune_cv_lib_posix_clock],
        [
          dune_cv_lib_posix_clock=no
          _DUNE_POSIX_CLOCK_CHECK_LIB([""])
          _DUNE_POSIX_CLOCK_CHECK_LIB([-lrt])
        ])
     ])
  AC_MSG_CHECKING([for clock_gettime()])
  AS_CASE(["$dune_cv_defs_posix_clock"],
    [yes], [
      AS_CASE(["$dune_cv_lib_posix_clock"],
        [no], [
          dune_cv_func_posix_clock=no
          AC_MSG_RESULT([no])],
        [""], [
          dune_cv_func_posix_clock=yes
          AC_MSG_RESULT([yes (no lib required)])],
        [
          dune_cv_func_posix_clock=yes
          AC_MSG_RESULT([yes (in $dune_cv_lib_posix_clock)])])
     ],
     [
       dune_cv_func_posix_clock=no
       AC_MSG_RESULT([no])
     ])
  AS_CASE(["$dune_cv_func_posix_clock"],
    [yes], [
      AC_DEFINE([HAVE_POSIX_CLOCK], [ENABLE_POSIX_CLOCK],
        [Define if clock_gettime() is available, given _POSIX_C_SOURCE >= 199309L])

      AC_SUBST([POSIX_CLOCK_CPPFLAGS], [-DENABLE_POSIX_CLOCK])
      AC_SUBST([POSIX_CLOCK_LDFLAGS],  [])
      AC_SUBST([POSIX_CLOCK_LIBS],     ["$dune_cv_lib_posix_clock"])
    ],
    [
      AC_SUBST([POSIX_CLOCK_CPPFLAGS], [])
      AC_SUBST([POSIX_CLOCK_LDFLAGS],  [])
      AC_SUBST([POSIX_CLOCK_LIBS], [])
    ])
  AM_CONDITIONAL([POSIX_CLOCK], [test x"$dune_cv_func_posix_clock" = xyes])

  AC_LANG_POP([C])
])

AC_DEFUN([_DUNE_POSIX_CLOCK_CHECK_LIB], [
  AS_CASE(["$dune_cv_lib_posix_clock"],
    [no], [
      dune_save_LIBS="$LIBS"
      LIBS=$1" $LIBS"
      AC_LINK_IFELSE([_DUNE_POSIX_CLOCK_TESTPROG],
        [dune_cv_lib_posix_clock=$1],
        [dune_cv_lib_posix_clock=no])
      LIBS="$dune_save_LIBS"
    ])
])

dnl Generate test
AC_DEFUN([_DUNE_POSIX_CLOCK_TESTPROG], [dnl
    AC_LANG_PROGRAM(
[[#if defined(_POSIX_C_SOURCE) && _POSIX_C_SOURCE < 199309L
#undef _POSIX_C_SOURCE
#endif
#ifndef _POSIX_C_SOURCE
#define _POSIX_C_SOURCE 199309L
#endif

#include <time.h>
#include <unistd.h>

#if _POSIX_TIMERS < 0
#error _POSIX_TIMERS < 0
#endif
]],
[[struct timespec result;
clock_gettime(CLOCK_REALTIME, &result);
]])])


==> anc/xt-super/dune-pdelab/m4/dune-unordered-containers.m4 <==
## -*- autoconf -*-
AC_DEFUN([DUNE_UNORDERED_HEADERS], [
  # Only run the check if we also run the basic tr1 test from dune-common.
  AC_LANG_PUSH([C++])
  AS_IF([test "x$enable_tr1_headers" != "xno"],
    [AC_CHECK_HEADERS([unordered_map tr1/unordered_map unordered_set tr1/unordered_set])
  ])
  AC_LANG_POP([C++])
])


==> anc/xt-super/dune-pdelab/m4/eigen.m4 <==
dnl DUNE_EIGEN
dnl ------------------------------------------------------
dnl use pkgconfig to check if EIGEN is usable and working
AC_DEFUN([DUNE_EIGEN], [
  AC_REQUIRE([PKG_PROG_PKG_CONFIG])

  # use pkg-config to search for eigen
  PKG_CHECK_MODULES([EIGEN], [eigen3], [
    HAVE_EIGEN=yes
    # we use C++ ... rename CFLAGS to CXXFLAGS
    EIGEN_CXXFLAGS="$EIGEN_CFLAGS -DENABLE_EIGEN=1"
    EIGEN_CFLAGS=""
    AC_SUBST(EIGEN_CXXFLAGS)
    AC_SUBST(EIGEN_CFLAGS)
    ], [
    AC_MSG_WARN($EIGEN_PKG_ERRORS)
    HAVE_EIGEN=no
    ])

  # use the ENABLE_* trick
  AC_DEFINE([HAVE_EIGEN], ENABLE_EIGEN,
    [This is only true if EIGEN was found by configure 
     _and_ if the application uses the EIGEN_CXXFLAGS])
  DUNE_ADD_ALL_PKG([EIGEN], [\${EIGEN_CXXFLAGS}], [], [])

  # add automake conditionsl
  AM_CONDITIONAL(EIGEN, test x$HAVE_EIGEN = xyes)

  # print summary
  DUNE_ADD_SUMMARY_ENTRY([Eigen],["$HAVE_EIGEN"])

])


==> anc/xt-super/dune-pdelab/m4/petsc.m4 <==
dnl -*- mode: autoconf; tab-width: 8; indent-tabs-mode: nil; -*-
dnl vi: set et ts=8 sw=2 sts=2:
# $Id$
# searches for PETSc headers and libs

AC_DEFUN([DUNE_PATH_PETSC],[
  AC_MSG_CHECKING(for PETSc library)
  AC_REQUIRE([AC_PROG_CC])
  AC_REQUIRE([AC_PATH_XTRA])
  AC_REQUIRE([ACX_BLAS])
  AC_REQUIRE([ACX_LAPACK])
  AC_REQUIRE([DUNE_MPI])

  #
  # USer hints ...
  #
  AC_LANG_PUSH([C++])
  AC_ARG_VAR([PETSC], [PETSc library location])
  AC_ARG_WITH([petsc],
    [AC_HELP_STRING([--with-petsc],[user defined path to PETSc library])],
    [
      # --with-petsc supersedes $PETSC
      PETSC=""
      if test "$withval" != no ; then
          if test -d "$withval" ; then
	    # get absolute path
	    with_petsc=`eval cd $withval 2>&1 && pwd`
            include_path=include
            lib_path=lib
            echo "$with_petsc/$include_path/petsc.h"
            if test -f "$with_petsc/$include_path/petsc.h" ; then
                AC_MSG_RESULT(yes)
            else
                AC_MSG_RESULT(no)
            fi
          else
            with_petsc="no"
	    AC_MSG_RESULT(no)
      fi
	else
	    AC_MSG_RESULT(no)
	fi
	],
    [
	if test -n "$PETSC" ; then
          if test -d "$PETSC" ; then
	    # get absolute path
	    with_petsc=`eval cd $PETSC 2>&1 && pwd`
            PETSC=""
            include_path=include
            lib_path=lib
            if test ! -f "$with_petsc/$include_path/petsc.h" ; then
                AC_MSG_RESULT(yes)
            else
                AC_MSG_RESULT(no)
            fi
          else
            PETSC=""
            with_petsc=no
            AC_MSG_RESULT(no)
          fi
        else
            with_petsc=/usr/
            include_path=include
            lib_path=lib
            if test ! -f "$with_petsc/$include_path/petsc.h" ; then
                with_petsc=/usr/local/
                if test ! -f "$with_petsc/$include_path/petsc.h" ; then
                    with_petsc="no"
                    AC_MSG_RESULT(failed)
                else
                    AC_MSG_RESULT(yes)
                fi
            else
                AC_MSG_RESULT(yes)
            fi
        fi
        ])
  

  # store old values
  ac_save_LDFLAGS="$LDFLAGS"
  ac_save_CPPFLAGS="$CPPFLAGS"
  ac_save_LIBS="$LIBS"
  
  ## do nothing if --without-petsc is used
  if test x"$with_petsc" != x"no" ; then
          
      # defaultpath
      PETSC_LIB_PATH="$with_petsc/$lib_path"
      PETSC_INCLUDE_PATH="$with_petsc/$include_path"
                  
      PETSC_LIBS="-lpetsc $LAPACK_LIBS $BLAS_LIBS -lX11 $DUNEMPILIBS"
      PETSC_LDFLAGS="-L$PETSC_LIB_PATH $DUNEMPILDFLAGS"

      # set variables so that tests can use them
      CPPFLAGS="$CPPFLAGS -I$PETSC_INCLUDE_PATH $DUNEMPICPPFLAGS"

      # check for central header
      AC_CHECK_HEADER([petsc.h],[
              PETSC_CPPFLAGS="-I$PETSC_INCLUDE_PATH $DUNEMPICPPFLAGS"
	      HAVE_PETSC="1"],[
	      HAVE_PETSC="0"
	      AC_MSG_WARN([petsc.h not found in $PETSC_INCLUDE_PATH with $CPPFLAGS])]
      )

      PETSC_CPPFLAGS="${PETSC_CPPFLAGS} -DENABLE_PETSC=1"

#      AC_LANG_PUSH([C++])
      
      # if header is found check for the libs

      LIBS="-lm $LIBS -lX11 $LAPACK_LIBS $BLAS_LIBS $X_LIBS $DUNEMPILIBS $DUNEMPILDFLAGS"
      
      if test x$HAVE_PETSC = x1 ; then
	  DUNE_CHECK_LIB_EXT([$PETSC_LIB_PATH], [petsc], [PetscTrMalloc],
              [
		  PETSC_LIBS="-L$PETSC_LIB_PATH -lpetsc $X_LIBS -lX11 $LAPACK_LIBS $BLAS_LIBS -lm $DUNEMPILIBS $DUNEMPILDFLAGS"
		  LIBS="$PETSC_LIBS $ac_save_LIBS"
              ],[
		  HAVE_PETSC="0"
		  AC_MSG_WARN(libpetsc not found!)
              ])
      fi

#      AC_LANG_POP([C++])
      
      # pre-set variable for summary
      #with_petsc="no"
      
      # did it work?
      AC_MSG_CHECKING(PETSc in $with_petsc)
      if test x$HAVE_PETSC = x1 ; then
	  AC_SUBST(PETSC_LIBS, $PETSC_LIBS)
	  AC_SUBST(PETSC_LDFLAGS, $PETSC_LDFLAGS)
	  AC_SUBST(PETSC_CPPFLAGS, $PETSC_CPPFLAGS)
	  AC_DEFINE(HAVE_PETSC,ENABLE_PETSC,[Define if you have the PETSc library.
		  This is only true if the application uses the PETSC_CPPFLAGS])
	  AC_MSG_RESULT(ok)
	  
    # add to global list
	  DUNE_PKG_LIBS="$PETSC_LIBS $DUNE_PKG_LIBS"
	  DUNE_PKG_LDFLAGS="$DUNE_PKG_LDFLAGS $PETSC_LDFLAGS"
	  DUNE_PKG_CPPFLAGS="$DUNE_PKG_CPPFLAGS $PETSC_CPPFLAGS"
	  
    # re-set variable correctly
	  with_petsc="yes"
      else
	  with_petsc="no"
	  AC_MSG_RESULT(failed)
      fi 
      
  # end of "no --without-petsc"
  else
  	with_petsc="no"
  fi

  AC_LANG_POP([C++]) 

  # tell automake	
  AM_CONDITIONAL(PETSC, test x$HAVE_PETSC = x1)
  
  # restore variables
  LDFLAGS="$ac_save_LDFLAGS"
  CPPFLAGS="$ac_save_CPPFLAGS"
  LIBS="$ac_save_LIBS"
  
  DUNE_ADD_SUMMARY_ENTRY([PETSc],[$with_petsc])

])


==> anc/xt-super/dune-python/BSD <==
Copyright (c) 2015, Dominic Kempf

All rights reserved.

Redistribution and use in source and binary forms, with or without modification,
are permitted provided that the following conditions are met:

* Redistributions of source code must retain the above copyright notice, this
  list of conditions and the following disclaimer.

* Redistributions in binary form must reproduce the above copyright notice, this
  list of conditions and the following disclaimer in the documentation and/or
  other materials provided with the distribution.

* Neither the name of the Universität Heidelberg nor the names of its
  contributors may be used to endorse or promote products derived from this
  software without specific prior written permission.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR
ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
(INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
(INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.


==> anc/xt-super/dune-python/CMakeLists.txt <==
cmake_minimum_required(VERSION 2.8.6)
project(dune-python CXX)

if(NOT (dune-common_DIR OR dune-common_ROOT OR
      "${CMAKE_PREFIX_PATH}" MATCHES ".*dune-common.*"))
    string(REPLACE  ${CMAKE_PROJECT_NAME} dune-common dune-common_DIR
      ${PROJECT_BINARY_DIR})
endif()

#find dune-common and set the module path
find_package(dune-common REQUIRED)
list(APPEND CMAKE_MODULE_PATH "${PROJECT_SOURCE_DIR}/cmake/modules"
  ${dune-common_MODULE_PATH})

#include the dune macros
include(DuneMacros)

# start a dune project with information from dune.module
dune_project()

add_subdirectory(cmake/modules)
add_subdirectory(doc)

dune_install_python_script(SCRIPT doc/sphinx/extract_cmake_data.py)
dune_install_python_package(PATH python)

add_python_test_command(COMMAND python -m pytest
                        WORKING_DIRECTORY ${CMAKE_SOURCE_DIR}/python)

add_python_test_command(COMMAND python -m pytest
                        WORKING_DIRECTORY ${CMAKE_SOURCE_DIR}/python
                        VIRTUALENV dune-env-2)

add_python_test_command(COMMAND python -m pytest --pep8
                        WORKING_DIRECTORY ${CMAKE_SOURCE_DIR}/python
                        VIRTUALENV dune-env-2)

# finalize the dune project, e.g. generating config.h etc.
finalize_dune_project(GENERATE_CONFIG_H_CMAKE)


==> anc/xt-super/dune-python/COPYING <==
Copyright holders:

2015    Dominic Kempf

The module dune-testtools is free software and documentation.

You can use, modify and/or redistribute the contained software (in the directory
src/) under the terms of the BSD 3-clause license, which you can find in the
file BSD.


==> anc/xt-super/dune-python/README.md <==
# Prerequisites

The following software is required to work with dune-python:

* [dune-common](http://www.dune-project.org)
* A python interpreter
* [pip](https://pypi.python.org/pypi/pip)

To work with python2:

* [virtualenv](https://pypi.python.org/pypi/virtualenv)

To build the documentation:

* [sphinx](https://pypi.python.org/pypi/Sphinx/)

# What is dune-python?

dune-python provides infrastructure for dune modules that do
ship python packages.

In particular, dune-python offers:

* A virtualenv that lives in a cmake build directory, where
  all python packages shipped by dune modules are installed.
* Integration of the python package installation process into
  the cmake build system.
* CMake modules helpful with python issues, such as searching
  for installed packages etc.
* A python package `dune.common`, which is supposed to be the
  "dune-common" of dune-related python packages.

# Documentation

Type `make doc` in the build directory of dune-python to generate
the html documentation of dune-python. It is placed in the subfolder
`doc/sphinx/html`.

# Getting help

If you have any questions about dune-python, please contact

Dominic Kempf [dominic.kempf@iwr.uni-heidelberg.de](mailto:dominic.kempf@iwr.uni-heidelberg.de)

# Acknowledgments

The work by Timo Koch and Dominic Kempf is supported by the
ministry of science, research and arts of the federal state of
Baden-Württemberg (Ministerium für Wissenschaft, Forschung
und Kunst Baden-Württemberg).


==> anc/xt-super/dune-python/cmake/modules/CMakeLists.txt <==
install(FILES CheckPythonPackage.cmake
              CheckUbuntu.cmake
              CreateVirtualEnv.cmake
              DunePythonMacros.cmake
              DunePythonTesting.cmake
              DuneSphinxCMakeDoc.cmake
              FindPython2Interp.cmake
              FindPython3Interp.cmake
              FindSphinx.cmake
              InstallPythonPackage.cmake
              InstallPythonScript.cmake
              PythonVersion.cmake
              sphinx_cmake_dune.py
              VirtualEnvWrapper.cmake
        DESTINATION ${DUNE_INSTALL_MODULEDIR})

# The wrapper templates need to be executable, even
# when installed. That way we do not need to set the
# permissions of the configured file manually.
install(FILES env-wrapper.sh.in
        DESTINATION ${DUNE_INSTALL_MODULEDIR}
        PERMISSIONS OWNER_READ OWNER_WRITE OWNER_EXECUTE
                    GROUP_READ GROUP_EXECUTE
                    WORLD_READ WORLD_EXECUTE)


==> anc/xt-super/dune-python/cmake/modules/CheckPythonPackage.cmake <==
# This module provides functions to check for the existence of
# certain python packages on the host system.
#
# .. cmake_function:: check_python_package
#
#    .. cmake_param:: PACKAGE
#       :required:
#       :single:
#
#       The package name to look for.
#
#    .. cmake_param: RESULT
#       :single:
#
#       The variable to store the result of the check in
#       in the calling scope. Defaults to DUNE_PYTHON_<package>_FOUND
#       Note that the package name is case sensitive and will
#       usually be lowercase.
#
#    .. cmake_param:: INTERPRETER
#       :single:
#
#       If set, the given interpreters search paths will be
#       used for the package. If you use this option, you should also
#       specify the RESULT parameter to avoid conflicts. Giving an
#       invalid interpreter will result in the result to be set to false.
#       Defaults to the found Python3 interpreter if present and the
#       found Python2 interpreter otherwise.
#
#    .. cmake_param:: REQUIRED
#       :option:
#
#       If  set, the function will error out if the package is not
#       found.
#
#
#    Find a given python package on the host system. Note, that you should
#    only use this macro in the context of dune-python if you really need the
#    package to be present on the host. Any dependencies of your python packages
#    will instead be installed into the dune-python virtualenv. dune-python
#    uses this module to check for the existence of the virtualenv and pip packages.

function(check_python_package)
  # Parse Arguments
  set(OPTION REQUIRED)
  set(SINGLE PACKAGE RESULT INTERPRETER)
  set(MULTI)
  include(CMakeParseArguments)
  cmake_parse_arguments(PYCHECK "${OPTION}" "${SINGLE}" "${MULTI}" ${ARGN})
  if(PYCHECK_UNPARSED_ARGUMENTS)
    message(WARNING "Unparsed arguments in check_python_package: This often indicates typos!")
  endif()

  # apply defaults
  if(NOT PYCHECK_INTERPRETER)
    if(PYTHON3_EXECUTABLE)
      set(PYCHECK_INTERPRETER ${PYTHON3_EXECUTABLE})
    else()
      set(PYCHECK_INTERPRETER ${PYTHON2_EXECUTABLE})
    endif()
  endif()
  if(NOT PYCHECK_RESULT)
    set(PYCHECK_RESULT DUNE_PYTHON_${PYCHECK_PACKAGE}_FOUND)
  endif()

  # Do the actual check
  execute_process(COMMAND ${PYCHECK_INTERPRETER} -c "import ${PYCHECK_PACKAGE}" 
                  RESULT_VARIABLE PYCHECK_RETURN
                  ERROR_QUIET)
  if(PYCHECK_RETURN STREQUAL "0")
    set(${PYCHECK_RESULT} TRUE PARENT_SCOPE)
  else()
    set(${PYCHECK_RESULT} FALSE PARENT_SCOPE)
    if(PYCHECK_REQUIRED)
      message(FATAL_ERROR "The python package ${PYCHECK_PACKAGE} could not be found on the host system! (for interpreter ${PYCHECK_INTERPRETER})")
    endif()
  endif()
endfunction()


==> anc/xt-super/dune-python/cmake/modules/CheckUbuntu.cmake <==
# .. cmake_module::
#
#    A module, that defines some additional variables about
#    the operating system, especially w.r.t. Ubuntu systems.
#    These are needed to work around nasty ubuntu bugs...
#
#    Defines the following variables:
#
#    :code:`SYSTEM_IS_UBUNTU`
#       Whether the current system is Ubuntu
#
#    :code:`UBUNTU_VERSION`
#       The Ubuntu version in the form YY.MM
#

set(SYSTEM_IS_UBUNTU False)
if(EXISTS /etc/dpkg/origins/ubuntu)
  set(SYSTEM_IS_UBUNTU True)
endif()

set(UBUNTU_VERSION "")
if(SYSTEM_IS_UBUNTU)
  file(STRINGS /etc/lsb-release output REGEX "^DISTRIB_RELEASE=[^\\n]+")
  string(REPLACE "DISTRIB_RELEASE=" "" UBUNTU_VERSION ${output})
endif()


==> anc/xt-super/dune-python/cmake/modules/CreateVirtualEnv.cmake <==
# This module provides the code that creates the Dune virtualenvs.
# See :ref:`virtualenv` for details on what
# the Dune virtualenvs are used for.
#
# As a normal user, you should not need to use this macro directly.
# You may still do so if you need to create custom virtualenvs at
# configure time.
#
# .. cmake_function:: create_virtualenv
#
#    .. cmake_param:: NAME
#       :single:
#       :required:
#
#       Sets the name of the directory that the virtualenv is placed in.
#       This is also used to identify virtualenvs for the :code:`ONLY_ONCE` option.
#
#    .. cmake_param:: PATH
#       :single:
#
#       The working directory where to place virtualenv directory in.
#       Defaults to the root build directory :code:`CMAKE_BINARY_DIR`.
#
#    .. cmake_param:: REAL_PATH
#       :single:
#
#       The variable name given to this parameter will be set to the directory
#       where the requested virtualenv is located. If used together with
#       :code:`ONLY_ONCE`, this could point into a different modules' build directory.
#
#    .. cmake_param:: ONLY_ONCE
#       :option:
#
#       If set, cmake will look through all build directories in the set of
#       modules this module depends on and only create a virtualenv, if no
#       virtualenv has been created yet. This only checks for virtualenvs in the
#       toplevel build directories of all those modules.
#
#    .. cmake_param:: INTERPRETER
#       :single:
#
#       The python interpreter to be used within the virtualenv. Defaults to
#       :code:`PYTHON2_EXECUTABLE` defined by :ref:`FindPython2Interp`.
#
# .. cmake_variable:: ENABLE_UBUNTU_WORKAROUND
#
#    Ubuntu 14.04 has a serious python3 virtualenv related bug. Check
#    https://bugs.launchpad.net/debian/+source/python3.4/+bug/1290847
#    for any details. On Ubuntu 14.04, a workaround is implemented. If you
#    run into similar problems on other debian-like systems, try setting
#    this variable to see whether you are running into the same type of
#    problems. Please report back to dominic.kempf@iwr.uni-heidelberg.de
#    in that case!

include(CheckPythonPackage)

function(create_virtualenv)
  # Parse Arguments
  set(OPTION ONLY_ONCE)
  set(SINGLE PATH NAME REAL_PATH INTERPRETER)
  set(MULTI)
  include(CMakeParseArguments)
  cmake_parse_arguments(CREATE_ENV "${OPTION}" "${SINGLE}" "${MULTI}" ${ARGN})
  if(CREATE_ENV_UNPARSED_ARGUMENTS)
    message(WARNING "Unparsed arguments in create_virtualenv: This often indicates typos!")
  endif()

  # apply defaults
  if(NOT CREATE_ENV_INTERPRETER)
    set(CREATE_ENV_INTERPRETER ${PYTHON2_EXECUTABLE})
  endif()
  if(NOT CREATE_ENV_PATH)
    set(CREATE_ENV_PATH ${CMAKE_BINARY_DIR})
  endif()

  # check whether a virtualenv that matches our need already accepts
  if(CREATE_ENV_ONLY_ONCE)
    # First iterate over the list of dependencies and look for virtualenvs
    set(VIRTUALENV_PATH)
    foreach(mod ${ALL_DEPENDENCIES})
      if(IS_DIRECTORY ${${mod}_DIR}/${CREATE_ENV_NAME})
        set(VIRTUALENV_PATH ${${mod}_DIR}/${CREATE_ENV_NAME})
      endif()
      # check in the current build directory - this might be a reconfigure
      if(IS_DIRECTORY ${CMAKE_BINARY_DIR}/${CREATE_ENV_NAME})
        set(VIRTUALENV_PATH ${CMAKE_BINARY_DIR}/${CREATE_ENV_NAME})
      endif()
    endforeach()
  endif()

  # create virtualenv only if really needed
  if(NOT CREATE_ENV_ONLY_ONCE OR NOT VIRTUALENV_PATH)
    # determine the name of the virtualenv package. Its either virtualenv or venv
    set(VIRTUALENV_PACKAGE_NAME)
    check_python_package(PACKAGE virtualenv
                         INTERPRETER ${CREATE_ENV_INTERPRETER}
                         RESULT VIRTUALENV_FOUND)
    if(VIRTUALENV_FOUND)
      set(VIRTUALENV_PACKAGE_NAME virtualenv)
    endif()
    check_python_package(PACKAGE venv
                         INTERPRETER ${CREATE_ENV_INTERPRETER}
                         RESULT VENV_FOUND)
    if(VENV_FOUND)
      set(VIRTUALENV_PACKAGE_NAME venv)
    endif()

    # error out if none of the packages could be found.
    if(NOT VIRTUALENV_PACKAGE_NAME)
      message(FATAL_ERROR "You need either the package virtualenv or venv installed on the host system")
    endif()

    # Work around ubuntu bug https://bugs.launchpad.net/debian/+source/python3.4/+bug/1290847
    # Idea of the workaround: Install without pip and then easy_install pip into it.
    # As soon as the upstream bug is fixed, this entire if block should be deleted in favor
    # of the else block.
    if((UBUNTU_VERSION STREQUAL "14.04" OR ENABLE_UBUNTU_WORKAROUND) AND "${VIRTUALENV_PACKAGE_NAME}" STREQUAL "venv")
      message("Building a virtual env in ${CMAKE_BINARY_DIR}/${CREATE_ENV_NAME}...")
      message("Falling back to terrible things to workaround Ubuntu bugs...")
      check_python_package(PACKAGE easy_install
                           INTERPRETER ${CREATE_ENV_INTERPRETER}
                           RESULT EASY_INSTALL_FOUND
                           REQUIRED)
      # First install with --without-pip
      execute_process(COMMAND ${CREATE_ENV_INTERPRETER} -m ${VIRTUALENV_PACKAGE_NAME}
                        --system-site-packages --without-pip ${CREATE_ENV_PATH}/${CREATE_ENV_NAME})
      set(VIRTUALENV_PATH ${CREATE_ENV_PATH}/${CREATE_ENV_NAME})
      # Get a shell wrapper around the created virtualenv
      if(CMAKE_PROJECT_NAME STREQUAL dune-python)
        set(DUNE_PYTHON_TEMPLATES_PATH ${CMAKE_SOURCE_DIR}/cmake/modules)
      else()
        set(DUNE_PYTHON_TEMPLATES_PATH ${dune-python_MODULE_PATH})
      endif()
      set(DUNE_VIRTUALENV_PATH ${VIRTUALENV_PATH})
      configure_file(${DUNE_PYTHON_TEMPLATES_PATH}/env-wrapper.sh.in ${CMAKE_BINARY_DIR}/easy_install-env.sh)
      # Now install pip into the virtualenv through easy_install
      execute_process(COMMAND ${CMAKE_BINARY_DIR}/easy_install-env.sh python -m easy_install pip)
      file(REMOVE ${CMAKE_BINARY_DIR}/easy_install-env.sh)
    else()
      # build the actual thing
      message("Building a virtual env in ${CMAKE_BINARY_DIR}/${CREATE_ENV_NAME}...")
      execute_process(COMMAND ${CREATE_ENV_INTERPRETER} -m ${VIRTUALENV_PACKAGE_NAME} --system-site-packages ${CREATE_ENV_PATH}/${CREATE_ENV_NAME})
      set(VIRTUALENV_PATH ${CREATE_ENV_PATH}/${CREATE_ENV_NAME})
    endif()
  endif()

  # Set the path to the virtualenv in the outer scope
  set(${CREATE_ENV_REAL_PATH} ${VIRTUALENV_PATH} PARENT_SCOPE)
endfunction()


==> anc/xt-super/dune-python/cmake/modules/DunePythonMacros.cmake <==
# The cmake code to execute whenever a module requires or suggests dune-python.
#
# A summary of what is done:
#
# * All cmake modules from dune-python are included. This allows usage of
#   dune-python without taking care of module inclusion.
# * The python2 and python3 interpreters on the host system are searched
# * For both the python2 and python3 interpreter, a virtualenv is created.
#   This virtualenv is shared between all dune modules. Wrappers to activate
#   the virtualenv are placed in every build directory. Check :ref:`virtualenv`
#   for details
#

# do some checks on the given operating system
include(CheckUbuntu)

# include all macros that dune-python offers. They can be documented better if placed
# in cmake modules grouped together by functionality
include(CreateVirtualEnv)
include(DunePythonTesting)
include(DuneSphinxCMakeDoc)
include(InstallPythonPackage)
include(InstallPythonScript)
include(PythonVersion)
include(VirtualEnvWrapper)

# Look for python interpreters. CMake is okay at finding Python2 or Python3,
# but sucks at finding both. We try working around the problem...
find_package(Python3Interp)
find_package(Python2Interp)
if(NOT PYTHON3INTERP_FOUND AND NOT PYTHON2INTERP_FOUND)
  message(FATAL_ERROR "Could not determine the location of your python interpreter")
endif()

# Look for additional software, such as Sphinx
find_package(Sphinx)

# Create a virtualenv to install all python packages from all dune
# modules that provide packages in. We only ever want to create one
# such virtualenv, not one for each module that depends on dune-python.
# This virtualenv needs to be placed in the build directory of the
# first non-installed module in the stack of modules to build.

# The python2 virtualenv
if(PYTHON2INTERP_FOUND)
  create_virtualenv(NAME python2-env
                    ONLY_ONCE
                    REAL_PATH DUNE_PYTHON_VIRTUALENV_PATH)
  create_virtualenv_wrapper(ENVPATH ${DUNE_PYTHON_VIRTUALENV_PATH}
                            NAME dune-env-2)
  create_virtualenv_wrapper(ENVPATH ${DUNE_PYTHON_VIRTUALENV_PATH}
                            NAME dune-env)
#  create_virtualenv_wrapper(ENVPATH ${DUNE_PYTHON_VIRTUALENV_PATH}
#                            COMMANDS python
#                            NAME python2)
#  create_virtualenv_wrapper(ENVPATH ${DUNE_PYTHON_VIRTUALENV_PATH}
#                            COMMANDS python
#                            NAME python)
endif()

# The python3 virtualenv
if(PYTHON3INTERP_FOUND)
  create_virtualenv(NAME python3-env
                    ONLY_ONCE
                    REAL_PATH DUNE_PYTHON_VIRTUALENV_PATH
                    INTERPRETER ${PYTHON3_EXECUTABLE})
  create_virtualenv_wrapper(ENVPATH ${DUNE_PYTHON_VIRTUALENV_PATH}
                            NAME dune-env-3)
  # overwriting the 'dune-env' script from above defines the default to python3
  create_virtualenv_wrapper(ENVPATH ${DUNE_PYTHON_VIRTUALENV_PATH}
                            NAME dune-env)
#  create_virtualenv_wrapper(ENVPATH ${DUNE_PYTHON_VIRTUALENV_PATH}
#                            COMMANDS python
#                            NAME python2)
#  # overwriting the 'python' script from above defines the default to python3
#  create_virtualenv_wrapper(ENVPATH ${DUNE_PYTHON_VIRTUALENV_PATH}
#                            COMMANDS python
#                            NAME python)
endif()


==> anc/xt-super/dune-python/cmake/modules/DunePythonTesting.cmake <==
# This modules functions allow to add commands to run
# when a target :code:`pytest` is built.
#
# .. cmake_function:: add_python_test_command
#
#    .. cmake_param:: COMMAND
#       :multi:
#       :required:
#
#       The command to run during :code:`make pytest`.
#
#    .. cmake_param:: WORKING_DIRECTORY
#       :single:
#       :argname: dir
#
#       The working directory of the command. Defaults to
#       the current build directory.
#
#    .. cmake_param:: VIRTUALENV
#       :single:
#
#       The virtualenv wrapper to use. Defaults to the
#       standard dune one.
#

add_custom_target(pytest)

function(add_python_test_command)
  # Parse Arguments
  set(OPTION)
  set(SINGLE WORKING_DIRECTORY VIRTUALENV)
  set(MULTI COMMAND)
  include(CMakeParseArguments)
  cmake_parse_arguments(PYTEST "${OPTION}" "${SINGLE}" "${MULTI}" ${ARGN})
  if(PYTEST_UNPARSED_ARGUMENTS)
    message(WARNING "Unparsed arguments in add_python_test_command: This often indicates typos!")
  endif()

  # Apply defaults
  if(NOT PYTEST_WORKING_DIRECTORY)
    set(PYTEST_WORKING_DIRECTORY ${CMAKE_CURRENT_BINARY_DIR})
  endif()
  if(NOT PYTEST_VIRTUALENV)
    set(PYTEST_VIRTUALENV ${CMAKE_BINARY_DIR}/dune-env)
  endif()

  # Extend the givne virtualenv to be a full path.
  if(NOT IS_ABSOLUTE ${PYTEST_VIRTUALENV})
    set(PYTEST_VIRTUALENV ${CMAKE_BINARY_DIR}/${PYTEST_VIRTUALENV})
  endif()

  # Get a string unique to this testing command to name the target
  set(commandstr "")
  foreach(comm ${PYTEST_COMMAND})
    set(commandstr "${commandstr}_${comm}")
    string(REPLACE "/" "_" commandstr ${commandstr})
  endforeach()

  # extract the raw envwrapper name for the naming scheme of the test target
  get_filename_component(envname ${PYTEST_VIRTUALENV} NAME)

  # Actually run the command
  add_custom_target(pytest_${envname}${commandstr}
                    COMMAND ${PYTEST_VIRTUALENV} ${PYTEST_COMMAND}
                    WORKING_DIRECTORY ${PYTEST_WORKING_DIRECTORY})

  # Build this during make pytest
  add_dependencies(pytest pytest_${envname}${commandstr})
endfunction()


==> anc/xt-super/dune-python/cmake/modules/DuneSphinxCMakeDoc.cmake <==
# Module to generate CMake API documentation with Sphinx
#
# There are some assumptions on how the documentation in
# the CMake modules is written:
#
# * At the beginning of each CMake module there is a comment block that is written in restructured text.
#   The first two characters of each line (the comment character
#   and a blank) are ignored. Any resulting content of lines most form valid rst.
# * TODO document more
#
# .. cmake_function:: dune_cmake_sphinx_doc
#
#    .. cmake_param:: PATHS
#       :multi:
#
#       The set of paths to look for CMake modules. Defaults
#       to the cmake/modules subdirectory of the current module.
#       Note, that all modules must be rst-documented following
#       the criteria defined in :ref:`DuneSphinxCMakeDoc` in order
#       to successfully generate documentation.
#
#    .. cmake_param:: BUILDTYPE
#       :multi:
#
#       Set the type of build that is requested. By default, "html" is chosen.
#       The list of available build types:
#
#       * `html`
#
#    .. cmake_param:: EXCLUDE
#       :multi:
#
#       Exclude the given macros from the documentation.
#
#    .. cmake_param:: NO_DEFAULT_PATHS
#       :option:
#
#       If set, the cmake/modules subdirectory will not be searched
#       for CMake macros to generate documentation.
#
#    Generate a documentation for the CMake API. A set of cmake
#    modules defined by the parameters and all functions and macros
#    there in are automatically generated. The top level directory
#    of the documentation is the current build directory (aka the
#    directory that this function is called from)
#

function(dune_cmake_sphinx_doc)
  # Only proceed if Sphinx was found on the system
  if(NOT SPHINX_FOUND)
    message("-- Skipping building CMake API documentation (install sphinx to do so)")
    return()
  endif()

  # Parse Arguments
  set(OPTION NO_DEFAULT_PATHS)
  set(SINGLE)
  set(MULTI PATHS EXCLUDE BUILDTYPE)
  include(CMakeParseArguments)
  cmake_parse_arguments(SPHINX_CMAKE "${OPTION}" "${SINGLE}" "${MULTI}" ${ARGN})
  if(SPHINX_CMAKE_UNPARSED_ARGUMENTS)
    message(WARNING "Unparsed arguments in dune_cmake_sphinx_doc: This often indicates typos!")
  endif()

  # Apply defaults
  if(NOT SPHINX_CMAKE_BUILDTYPE)
    set(SPHINX_CMAKE_BUILDTYPE html)
  endif()

  # Add default paths to the path variable
  if(NOT SPHINX_CMAKE_NO_DEFAULT_PATHS)
    set(SPHINX_CMAKE_PATHS ${SPHINX_CMAKE_PATHS} ${CMAKE_SOURCE_DIR}/cmake/modules)
  endif()

  # determine the location of the Sphinx extension to write cmake
  # and the location of the config file (template). This depends
  # on whether this is dune-python or some downstream module.
  if(CMAKE_PROJECT_NAME STREQUAL dune-python)
    set(DUNE_SPHINX_EXT_PATH ${CMAKE_SOURCE_DIR}/cmake/modules)
    set(DUNE_SPHINX_CONF_PATH ${CMAKE_CURRENT_BINARY_DIR})
    configure_file(${CMAKE_CURRENT_SOURCE_DIR}/conf.py.in ${CMAKE_CURRENT_BINARY_DIR}/conf.py)
  else()
    set(DUNE_SPHINX_EXT_PATH ${dune-python_MODULE_PATH})
    # We either have a conf.py in this folder or we reuse the one from dune-python
    set(LOCAL_CONF "")
    if(EXISTS ${CMAKE_CURRENT_SOURCE_DIR}/conf.py)
      set(LOCAL_CONF ${CMAKE_CURRENT_SOURCE_DIR}/conf.py)
    endif()
    if(EXISTS ${CMAKE_CURRENT_SOURCE_DIR}/conf.py.in)
      set(LOCAL_CONF ${CMAKE_CURRENT_SOURCE_DIR}/conf.py.in)
    endif()
    # Now write the conf.py and set the path to it
    if(LOCAL_CONF)
      set(DUNE_SPHINX_CONF_PATH ${CMAKE_CURRENT_BINARY_DIR})
      configure_file(${LOCAL_CONF} ${CMAKE_CURRENT_BINARY_DIR}/conf.py)
    else()
      set(DUNE_SPHINX_CONF_PATH ${dune-python_DIR}/doc/sphinx)
    endif()
  endif()

  # Generate the list of modules by looking through the given paths
  # for files matching *.cmake
  set(SPHINX_DOC_MODULE_LIST)
  foreach(path ${SPHINX_CMAKE_PATHS})
    file(GLOB modules "${path}/*.cmake")
    set(SPHINX_DOC_MODULE_LIST ${SPHINX_DOC_MODULE_LIST} ${modules})
  endforeach()

  # Initialize a variable that collects all dependencies of the documentation
  set(DOC_DEPENDENCIES)

  # Generate the rst files for all cmake modules
  foreach(module ${SPHINX_DOC_MODULE_LIST})
    get_filename_component(modname ${module} NAME)
    add_custom_command(OUTPUT ${CMAKE_CURRENT_BINARY_DIR}/modules/${modname}
                       COMMAND ${CMAKE_BINARY_DIR}/dune-env extract_cmake_data.py
                         --module=${module}
                         --builddir=${CMAKE_CURRENT_BINARY_DIR}
                       DEPENDS ${module})
    set(DOC_DEPENDENCIES ${DOC_DEPENDENCIES} ${CMAKE_CURRENT_BINARY_DIR}/modules/${modname})
  endforeach()

  # copy the rst files that are fixed to the build directory during configure
  #configure_file(${CMAKE_CURRENT_SOURCE_DIR}/index.rst.in ${CMAKE_CURRENT_BINARY_DIR}/index.rst)
  file(GLOB rstfiles "${CMAKE_CURRENT_SOURCE_DIR}/*.rst")
  foreach(rst ${rstfiles})
    get_filename_component(rstname ${rst} NAME)
    add_custom_command(OUTPUT ${CMAKE_CURRENT_BINARY_DIR}/${rstname}
                       COMMAND ${CMAKE_COMMAND} -E copy ${rst} ${CMAKE_CURRENT_BINARY_DIR}
                       DEPENDS ${rst})
    set(DOC_DEPENDENCIES ${DOC_DEPENDENCIES} ${CMAKE_CURRENT_BINARY_DIR}/${rstname})
  endforeach()

  # Call Sphinx once for each requested build type
  foreach(type ${SPHINX_CMAKE_BUILDTYPE})
    # Call the sphinx executable
    add_custom_target(sphinx_${type}
                      COMMAND ${SPHINX_EXECUTABLE}
                                -b ${type}
                                -w ${CMAKE_BINARY_DIR}/SphinxError.log
                                -c ${DUNE_SPHINX_CONF_PATH}
                                ${CMAKE_CURRENT_BINARY_DIR}
                                ${CMAKE_CURRENT_BINARY_DIR}/${type}
                      WORKING_DIRECTORY ${CMAKE_CURRENT_BINARY_DIR}
                      DEPENDS ${DOC_DEPENDENCIES}
                     )
    add_dependencies(doc sphinx_${type})
  endforeach()
endfunction()


==> anc/xt-super/dune-python/cmake/modules/FindPython2Interp.cmake <==
# Find module the Python2 interpreter.
#
# NB: Generally, :code:`FindPythonInterp.cmake` as shipped by cmake
# is able to find a python2 interpreter by working with version numbers. This find module
# does some gymnastics to be able to find BOTH python2 and python3
# interpreters within the same project, which does not seem possible
# with the modules provided from upstream.
#
# This module sets the following variables:
#
# :code:`PYTHON2INTERP_FOUND`
#    Was the Python executable found
#
# :code:`PYTHON2_EXECUTABLE`
#    path to the Python interpreter
#
# :code:`PYTHON2_VERSION_STRING`
#    Python version found e.g. 2.7.0
#
# :code:`PYTHON2_VERSION_MAJOR`
#    Python major version found e.g. 2
#
# :code:`PYTHON2_VERSION_MINOR`
#    Python minor version found e.g. 7
#
# :code:`PYTHON2_VERSION_PATCH`
#    Python patch version found e.g. 0
#

# Nuke the cache, somebody might have looked for Python 3...
unset(PYTHON_EXECUTABLE CACHE)
set(PYTHONINTERP_FOUND FALSE)

find_package(PythonInterp 2 QUIET)
find_package_handle_standard_args(Python2Interp
                                  REQUIRED_VARS PYTHON_EXECUTABLE)

# Set all those variables that we promised
set(PYTHON2_EXECUTABLE ${PYTHON_EXECUTABLE})
set(PYTHON2_VERSION_STRING ${PYTHON_VERSION_STRING})
set(PYTHON2_VERSION_MAJOR ${PYTHON_VERSION_MAJOR})
set(PYTHON2_VERSION_MINOR ${PYTHON_VERSION_MINOR})
set(PYTHON2_VERSION_PATCH ${PYTHON_VERSION_PATCH})

# Now nuke the cache to allow later rerunning of find_package(PythonInterp)
# with a different required version number.
unset(PYTHON_EXECUTABLE CACHE)
set(PYTHONINTERP_FOUND FALSE)


==> anc/xt-super/dune-python/cmake/modules/FindPython3Interp.cmake <==
# Find the Python3 interpreter.
#
# NB: Generally, :code:`FindPythonInterp.cmake` as shipped by cmake
# is able to find a python3 interpreter by working with version numbers. This find module
# does some gymnastics to be able to find BOTH python2 and python3
# interpreters within the same project, which does not seem possible
# with the modules provided from upstream.
#
# This module sets the following variables:
#
# :code:`PYTHON3INTERP_FOUND`
#    Was the Python executable found
#
# :code:`PYTHON3_EXECUTABLE`
#    path to the Python interpreter
# 
# :code:`PYTHON3_VERSION_STRING`
#    Python version found e.g. 3.4.0
#
# :code:`PYTHON3_VERSION_MAJOR`
#    Python major version found e.g. 3
#
# :code:`PYTHON3_VERSION_MINOR`
#    Python minor version found e.g. 4
#
# :code:`PYTHON3_VERSION_PATCH`
#    Python patch version found e.g. 0
#

# Nuke the cache, somebody might have looked for Python 2...
if(PYTHONINTERP_FOUND)
  message(WARNING "Please look for Python3 before looking for Python2...")
endif()
unset(PYTHON_EXECUTABLE CACHE)
set(PYTHONINTERP_FOUND FALSE)

find_package(PythonInterp 3 QUIET)
find_package_handle_standard_args(Python3Interp
                                  REQUIRED_VARS PYTHON_EXECUTABLE)

# Set all those variables that we promised
set(PYTHON3_EXECUTABLE ${PYTHON_EXECUTABLE})
set(PYTHON3_VERSION_STRING ${PYTHON_VERSION_STRING})
set(PYTHON3_VERSION_MAJOR ${PYTHON_VERSION_MAJOR})
set(PYTHON3_VERSION_MINOR ${PYTHON_VERSION_MINOR})
set(PYTHON3_VERSION_PATCH ${PYTHON_VERSION_PATCH})

# Now nuke the cache to allow later rerunning of find_package(PythonInterp)
# with a different required version number.
unset(PYTHON_EXECUTABLE CACHE)
set(PYTHONINTERP_FOUND FALSE)


==> anc/xt-super/dune-python/cmake/modules/FindSphinx.cmake <==
# Find Sphinx - the python documentation tool
#
# You may set the following variables to modify the
# behaviour of this module:
#
# :ref:`SPHINX_ROOT`
#    the path to look for sphinx with the highest priority
#
# The following variables are set by this module:
#
# :code:`SPHINX_FOUND`
#    whether Sphinx was found
#
# :code:`SPHINX_EXECUTABLE`
#    the path to the sphinx-build executable
#
# TODO export version.
#
# .. cmake_variable:: SPHINX_ROOT
#
#   You may set this variable to have :ref:`FindSphinx` look
#   for the :code:`sphinx-build` executable in the given path
#   before inspecting system paths.
#

find_program(SPHINX_EXECUTABLE
             NAMES sphinx-build
             PATHS ${SPHINX_ROOT}
             NO_DEFAULT_PATH)

find_program(SPHINX_EXECUTABLE
             NAMES sphinx-build)

include(FindPackageHandleStandardArgs)
find_package_handle_standard_args(
  "Sphinx"
  DEFAULT_MSG
  SPHINX_EXECUTABLE
)


==> anc/xt-super/dune-python/cmake/modules/InstallPythonPackage.cmake <==
# This cmake module provides macros that install python packages into the virtualenv
# that is shared by all dune modules that depend on dune-python.
#
# .. cmake_function:: dune_install_python_package
#
#    .. cmake_param:: PATH
#       :required:
#       :single:
#
#       Relative path to the given python package source code.
#
#    .. cmake_param:: MAJOR_VERSION
#       :single:
#
#       Set to "2" or "3" if your python package only works with
#       python2 or python3. This will restrict the installation process to that
#       python version.
#
#    .. cmake_param:: NO_PIP
#       :option:
#
#       Instead of :code:`pip -e`, `python setup.py develop` will be used as
#       the installation command.
#
#    .. cmake_param:: NO_EDIT
#       :option:
#
#       Will drop :code:`pip`s :code:`-e` option (or switch :code:`develop` to :code:`install`).
#       Only use this option if your package is incompatible with :code:`-e`.
#
#    Installs the python package located at path into the virtualenv used by dune-python
#    The package at the given location is expected to be a pip installable package.
#    Also marks the given python package for global installation during :code:`make install`.
#    By default, the python package will then be installed into the system-wide site-packages
#    location. If you do not want to install it there, or you do not have permission to,
#    you may optionally set :ref:`DUNE_PYTHON_INSTALL_USER` to a username. The
#    packages will then be installed in the home directory of that user.
#    This is done through pips :code:`--user` option. Installation in arbitrary locations is not
#    supported to minimize :code:`PYTHONPATH` issues.
#
# .. cmake_variable:: DUNE_PYTHON_INSTALL_USER
#
#    dune-python only supports two ways of globally installing python packages during
#    :code:`make install`:
#
#    * Into standard system paths (default)
#    * Into the standard python path of a users home directory (through :code:`pip --user`)
#
#    Set this variable to a username to use the latter.
#

include(CheckPythonPackage)

function(dune_install_python_package)
  # Parse Arguments
  set(OPTION NO_PIP NO_EDIT)
  set(SINGLE PATH MAJOR_VERSION)
  set(MULTI)
  include(CMakeParseArguments)
  cmake_parse_arguments(PYINST "${OPTION}" "${SINGLE}" "${MULTI}" ${ARGN})
  if(PYINST_UNPARSED_ARGUMENTS)
    message(WARNING "Unparsed arguments in dune_install_python_package: This often indicates typos!")
  endif()

  # apply defaults
  if(NOT PYINST_MAJOR_VERSION)
    set(PYINST_MAJOR_VERSION 2 3)
  endif()

  # check for available pip packages
  check_python_package(PACKAGE pip
                       INTERPRETER ${PYTHON2_EXECUTABLE}
                       RESULT PIP2_FOUND)
  check_python_package(PACKAGE pip
                       INTERPRETER ${PYTHON3_EXECUTABLE}
                       RESULT PIP3_FOUND)

  # Construct the installation command strings from the given options
  if(PYINST_NO_PIP)
    if(PYINST_NO_EDIT)
      set(INST_COMMAND install)
    else()
      set(INST_COMMAND develop)
    endif()
    set(VENV_INSTALL_COMMAND python setup.py ${INST_COMMAND})
  else()
    set(EDIT_OPTION)
    if(NOT PYINST_NO_EDIT)
      set(EDIT_OPTION -e)
    endif()
    set(VENV_INSTALL_COMMAND python -m pip install ${EDIT_OPTION} .)
  endif()

  # Construct the interpreter options for global installation
  if(PYINST_NO_PIP)
    set(SYSTEM_INSTALL_OPTIONS setup.py install)
    if(DUNE_PYTHON_INSTALL_USER)
      message("Error message: Incompatible options - NO_PIP and DUNE_PYTHON_INSTALL_USER")
    endif()
  else()
    set(USER_STRING "")
    if(DUNE_PYTHON_INSTALL_USER)
      set(USER_STRING --user ${DUNE_PYTHON_INSTALL_USER})
    endif()
    set(SYSTEM_INSTALL_OPTIONS -m pip install ${USER_STRING} .)
  endif()

  # iterate over the given interpreters
  foreach(version ${PYINST_MAJOR_VERSION})
    # install the package into the virtual env
    execute_process(COMMAND ${CMAKE_BINARY_DIR}/dune-env-${version} ${VENV_INSTALL_COMMAND}
                    WORKING_DIRECTORY ${CMAKE_CURRENT_SOURCE_DIR}/${PYINST_PATH})

    # define a rule on how to install the package during make install
    if(PIP${version}_FOUND)
      install(CODE "execute_process(COMMAND ${PYTHON${version}_EXECUTABLE} ${SYSTEM_INSTALL_OPTIONS}
                                    WORKING_DIRECTORY ${CMAKE_CURRENT_SOURCE_DIR}/${PYINST_PATH})
                   ")
    else()
      install(CODE "message(FATAL_ERROR \"You need the python${version} package pip installed on the host system to install a module that contains python code\")")
    endif()
  endforeach()

  # Use a custom section to export python path to downstream modules
  set(DUNE_CUSTOM_PKG_CONFIG_SECTION "${DUNE_CUSTOM_PKG_CONFIG_SECTION}
  set(DUNE_PYTHON_SOURCE_PATHS \"${DUNE_PYTHON_SOURCE_PATHS}:${CMAKE_CURRENT_SOURCE_DIR}/${PYINST_PATH}\")
  " PARENT_SCOPE)

  # and add python path for this module
  set(DUNE_PYTHON_SOURCE_PATHS "${DUNE_PYTHON_SOURCE_PATHS}:${CMAKE_CURRENT_SOURCE_DIR}/${PYINST_PATH}" PARENT_SCOPE)

endfunction()


==> anc/xt-super/dune-python/cmake/modules/InstallPythonScript.cmake <==
# Macro to install a single executable python script into
# the dune-python virtualenv. For details on the virtualenv
# concept see :ref:`virtualenv`.
#
# .. cmake_function:: dune_install_python_script
#
#    .. cmake_param:: SCRIPT
#       :multi:
#       :required:
#
#       The script(s) to install into the virtualenv.
#
#    .. cmake_param:: MAJOR_VERSION
#       :single:
#       :argname: version
#
#       Set to "2" or "3" if your python package only works with
#       python2 or python3. This will restrict the installation process to that
#       python version.
#
#    .. cmake_param:: REQUIRES
#       :multi:
#       :argname: requ
#
#       List any non-dune python packages, that your script requires.
#       Those packages will be installed into the virtualenv and on
#       the system during :code:`make install` using `pip`.
#
#    Installs a script into the virtualenv(s) created by dune-python.
#    It is placed in the bin folder of the env. You should write
#    your python scripts with a shebang such as:
#
#    :code:`#!/usr/bin/env python`
#
#    This avoids hardcoding of an interpreter.
#
#    This macro also marks the script for global installation.
#

function(dune_install_python_script)
  # Parse Arguments
  set(OPTION)
  set(SINGLE MAJOR_VERSION)
  set(MULTI SCRIPT REQUIRES)
  include(CMakeParseArguments)
  cmake_parse_arguments(PYINST "${OPTION}" "${SINGLE}" "${MULTI}" ${ARGN})
  if(PYINST_UNPARSED_ARGUMENTS)
    message(WARNING "Unparsed arguments in dune_install_python_script: This often indicates typos!")
  endif()

  # apply defaults
  if(NOT PYINST_MAJOR_VERSION)
    set(PYINST_MAJOR_VERSION 2 3)
  endif()

  # check for available pip packages
  check_python_package(PACKAGE pip
                       INTERPRETER ${PYTHON2_EXECUTABLE}
                       RESULT PIP2_FOUND)
  check_python_package(PACKAGE pip
                       INTERPRETER ${PYTHON3_EXECUTABLE}
                       RESULT PIP3_FOUND)

  foreach(version ${PYINST_MAJOR_VERSION})
    # Install the requirements into the virtualenv
    foreach(requ ${PYINST_REQUIRES})
      execute_process(COMMAND ${CMAKE_BINARY_DIR}/dune-env-${version} pip install ${requ})
    endforeach()

    # Install into the virtualenv(s)
    foreach(file ${PYINST_SCRIPT})
      # Write a copy script, this separation is necessary to evaluate the environment variable
      # VIRTUAL_ENV actually inside the virtualenv, not in the scope of the outer cmake run.
      file(WRITE ${CMAKE_BINARY_DIR}/cp.cmake "file(COPY ${file} DESTINATION \$ENV{VIRTUAL_ENV}/bin)")
      execute_process(COMMAND ${CMAKE_BINARY_DIR}/dune-env-${version} ${CMAKE_COMMAND} -P ${CMAKE_BINARY_DIR}/cp.cmake
                      WORKING_DIRECTORY ${CMAKE_CURRENT_SOURCE_DIR})
      # remove the auxiliary script
      file(REMOVE ${CMAKE_BINARY_DIR}/cp.cmake)
    endforeach()

    # Install the given requirements during make install
    if(PIP${version}_FOUND)
      set(USER_STRING "")
      if(DUNE_PYTHON_INSTALL_USER)
        set(USER_STRING "--user ${DUNE_PYTHON_INSTALL_USER}")
      endif()
      install(CODE "execute_process(COMMAND ${PYTHON${version}_EXECUTABLE} -m pip install ${USER_STRING} ${requ})")
    else()
      install(CODE "message(FATAL_ERROR \"You need the python${version} package pip installed on the host system to install requirements of script ${PYINST_SCRIPT}\")")
    endif()

    # Mark it for global installation
    install(FILES ${PYINST_SCRIPT} DESTINATION ${CMAKE_INSTALL_BINDIR})
  endforeach()
endfunction()


==> anc/xt-super/dune-python/cmake/modules/PythonVersion.cmake <==
# This module provides macros related to different versions of the python interpreter.
#
# .. cmake_function:: dune_require_python_version
#
#    .. cmake_param:: version
#       :positional:
#       :single:
#       :required:
#
#       The minimum required version.
# 
#    Error out, if the python interpreter found by cmake is older than the given version.
#    Python2 and Pyhton3 versions are not compared to each other, so you can call this
#    macro multiple times to enforce minimal versions on a python2 and python3 interpreter
#    independently.
#

macro(dune_require_python_version version)
  string(REPLACE "." ";" versionlist ${version})
  list(GET versionlist 0 major)
  if("${major}" STREQUAL "2")
    # This is a python2 requirement.
    if(PYTHON2INTERP_FOUND AND PYTHON2_VERSION_STRING VERSION_LESS ${version})
      message(FATAL_ERROR "${CMAKE_PROJECT_NAME} requires at least python ${version}")
    endif()
  else()
    # This is a python3 requirement.
    if(PYTHON3INTERP_FOUND AND PYTHON3_VERSION_STRING VERSION_LESS ${version})
      message(FATAL_ERROR "${CMAKE_PROJECT_NAME} requires at least python ${version}")
    endif()
  endif()
endmacro()



==> anc/xt-super/dune-python/cmake/modules/VirtualEnvWrapper.cmake <==
# Macros to write wrappers around the virtualenvs created.
# This is used internally by dune-python to create wrappers.
# You may still use it to create custom wrappers if needed.
#
# .. cmake_function:: create_virtualenv_wrapper
#
#    .. cmake_param:: ENVPATH
#       :single:
#       :required:
#       :argname: path
#
#       Directory that the virtualenv to wrap is located
#
#    .. cmake_param:: COMMANDS
#       :multi:
#
#       The given commands will be pasted before the command
#       string given from the command line. Example: passing
#       :code:`python` as command will create a script that
#       opens an interactive interpreter running in the virtualenv.
#
#    .. cmake_param:: PATH
#       :single:
#
#       Directory to place the generated script in.
#       Defaults to the (root) build directory of the current module.
#
#    .. cmake_param: NAME
#       :single:
#
#       The name of the wrapper script. Defaults to the name of
#       the virtualenv.
#


# Determine the directory, that the dune-python cmake macros are located
# This actually depends on this module being dune-python itself, or some other
if(CMAKE_PROJECT_NAME STREQUAL dune-python)
  set(DUNE_PYTHON_TEMPLATES_PATH ${CMAKE_SOURCE_DIR}/cmake/modules)
else()
  set(DUNE_PYTHON_TEMPLATES_PATH ${dune-python_MODULE_PATH})
endif()

# TODO: Check the type of system we are operating on here and choose
# an extension for wrapper templates accordingly.
set(DUNE_PYTHON_SCRIPT_EXT sh)

function(create_virtualenv_wrapper)
  # Parse Arguments
  set(OPTION)
  set(SINGLE ENVPATH PATH NAME)
  set(MULTI COMMANDS)
  include(CMakeParseArguments)
  cmake_parse_arguments(ENV_WRAPPER "${OPTION}" "${SINGLE}" "${MULTI}" ${ARGN})
  if(ENV_WRAPPER_UNPARSED_ARGUMENTS)
    message(WARNING "Unparsed arguments in create_virtualenv_wrapper: This often indicates typos!")
  endif()

  # apply defaults
  if(NOT ENV_WRAPPER_NAME)
    # Use get_filename_component to extract the last directory in the path.
    # First step is necessary to be robust towards a / being at the end of the input.
    get_filename_component(split "${ENV_WRAPPER_ENVPATH}/dummy.file" DIRECTORY)
    get_filename_component(split ${split} NAME)
    set(ENV_WRAPPER_NAME ${split})
  endif()
  if(NOT ENV_WRAPPER_PATH)
    set(ENV_WRAPPER_PATH ${CMAKE_BINARY_DIR})
  endif()

  # set the variables for substitution in the wrapper script
  set(DUNE_VIRTUALENV_COMMANDS "")
  foreach(command ${ENV_WRAPPER_COMMANDS})
    set(DUNE_VIRTUALENV_COMMANDS "${DUNE_VIRTUALENV_COMMANDS} ${command}")
  endforeach()
  set(DUNE_VIRTUALENV_PATH ${ENV_WRAPPER_ENVPATH})

  # Write a message about generating the script.
  message("-- Writing a wrapper script around virtualenv to ${ENV_WRAPPER_PATH}/${ENV_WRAPPER_NAME}")

  # use configure_file to actually write a wrapper script
  configure_file(${DUNE_PYTHON_TEMPLATES_PATH}/env-wrapper.${DUNE_PYTHON_SCRIPT_EXT}.in
                 ${ENV_WRAPPER_PATH}/${ENV_WRAPPER_NAME})
endfunction()


==> anc/xt-super/dune-python/cmake/modules/env-wrapper.sh.in <==
#!/bin/bash
#
# This wrapper executes the given argument within the dune virtualenv. 
# It is used for all unix-like systems.
#

source @DUNE_VIRTUALENV_PATH@/bin/activate
@DUNE_VIRTUALENV_COMMANDS@ $@
ret=$?
deactivate
exit $ret


==> anc/xt-super/dune-python/cmake/modules/sphinx_cmake_dune.py <==
""" A cmake extension for Sphinx 

tailored for the Dune project.
"""

from docutils import nodes
from docutils.parsers.rst import Directive
from itertools import chain

class CMakeParamNode(nodes.Element):
    pass    

class CMakeFunction(Directive):
    # We do require the name to be an argument
    required_arguments = 1
    optional_arguments = 0
    final_argument_whitespace = False
    has_content = True
    
    def run(self):
        env = self.state.document.settings.env

        # Parse the content of the directive recursively
        node = nodes.Element()
        node.document = self.state.document
        self.state.nested_parse(self.content, self.content_offset, node)
        
        output_nodes = []
        required_params = {}
        optional_params = {}

        for child in node:
            if isinstance(child, CMakeParamNode):
                if child["required"]:
                    required_params[child["name"]] = child
                else:
                    optional_params[child["name"]] = child
            else:
                output_nodes.append(child)
                
        # Build the content of the box
        sl = [self.arguments[0] + '(\n']
        for rp, paramnode in required_params.items():
            if paramnode["multi"]:
                sl.append(" "*(len(self.arguments[0])+2) + paramnode['name'] + ' ' + paramnode['argname'] + '1 [' + paramnode['argname'] + '2 ...]\n')
            if paramnode["single"]:
                sl.append(" "*(len(self.arguments[0])+2) + paramnode['name'] + ' ' + paramnode['argname'] + '\n')
            if paramnode["option"]:
                sl.append(" "*(len(self.arguments[0])+2) + paramnode['name'] + '\n')

        for op, paramnode in optional_params.items():
            if paramnode["multi"]:
                sl.append(' '*(len(self.arguments[0])+1) + '[' + paramnode['name'] + ' ' + paramnode['argname'] + '1 [' + paramnode['argname'] + '2 ...]' + ']\n')
            if paramnode["single"]:
                sl.append(" "*(len(self.arguments[0])+1) + '['+ paramnode['name'] + ' ' + paramnode['argname'] + ']\n')
            if paramnode["option"]:
                sl.append(" "*(len(self.arguments[0])+1) + '['+ paramnode['name'] + ']\n')
        
        sl.append(")\n")
        lb = nodes.literal_block(''.join(sl), ''.join(sl))
        output_nodes.append(lb)
 
        dl = nodes.definition_list()
        for param, paramnode in chain(required_params.items(), optional_params.items()):
            dli = nodes.definition_list_item()
            dl += dli

            dlit = nodes.term(text=param)
            dli += dlit
            
            dlic = nodes.definition()
            dli += dlic
            self.state.nested_parse(paramnode['content'], self.content_offset, dlic)

        # add the parameter list to the output
        output_nodes.append(dl)

        return output_nodes
    
    
class CMakeParam(Directive):
    # We do require the name to be an argument
    required_arguments = 1
    optional_arguments = 0
    final_argument_whitespace = False
    option_spec = {'argname' : lambda s: s,
                   'multi': lambda s: True,
                   'option': lambda s: True,
                   'positional' : lambda s: True,
                   'required': lambda s: True,
                   'single': lambda s: True
                   }
    has_content = True

    def run(self):
        node = CMakeParamNode()
        # set defaults:
        node['name'] = self.arguments[0]
        node['single'] = self.options.get('single', False)
        node['multi'] = self.options.get('multi', False)
        node['option'] = self.options.get('option', False)
        node['positional'] = self.options.get('positional', False)
        node['required'] = self.options.get('required', False)
        node['argname'] = self.options.get('argname', self.arguments[0].lower() if self.arguments[0].lower()[-1:] != 's' else self.arguments[0].lower()[:-1])
        node['content'] = self.content
        if node['positional']:
            node['argname'] = ''
        return [node]


class CMakeVariable(Directive):
    # We do require the name to be an argument
    required_arguments = 1
    optional_arguments = 0
    final_argument_whitespace = False
    option_spec = {'argname' : lambda s: s,
                   'multi': lambda s: True,
                   'option': lambda s: True,
                   'positional' : lambda s: True,
                   'required': lambda s: True,
                   'single': lambda s: True
                   }
    has_content = True

    def run(self):
        node = nodes.paragraph()
        self.state.nested_parse(self.content, self.content_offset, node)
        return [node]


def setup(app):
    app.add_node(CMakeParamNode)
    app.add_directive('cmake_function', CMakeFunction)
    app.add_directive('cmake_param', CMakeParam)
    app.add_directive('cmake_variable', CMakeVariable)
    
    return {'version': '0.1'}


==> anc/xt-super/dune-python/config.h.cmake <==
/* begin dune-python
   put the definitions for config.h specific to
   your project here. Everything above will be
   overwritten
*/

/* begin private */
/* Name of package */
#define PACKAGE "@DUNE_MOD_NAME@"

/* Define to the address where bug reports for this package should be sent. */
#define PACKAGE_BUGREPORT "@DUNE_MAINTAINER@"

/* Define to the full name of this package. */
#define PACKAGE_NAME "@DUNE_MOD_NAME@"

/* Define to the full name and version of this package. */
#define PACKAGE_STRING "@DUNE_MOD_NAME@ @DUNE_MOD_VERSION@"

/* Define to the one symbol short name of this package. */
#define PACKAGE_TARNAME "@DUNE_MOD_NAME@"

/* Define to the home page for this package. */
#define PACKAGE_URL "@DUNE_MOD_URL@"

/* Define to the version of this package. */
#define PACKAGE_VERSION "@DUNE_MOD_VERSION@"

/* end private */

/* Define to the version of dune-python */
#define DUNE_PYTHON_VERSION "@DUNE_PYTHON_VERSION@"

/* Define to the major version of dune-python */
#define DUNE_PYTHON_VERSION_MAJOR @DUNE_PYTHON_VERSION_MAJOR@

/* Define to the minor version of dune-python */
#define DUNE_PYTHON_VERSION_MINOR @DUNE_PYTHON_VERSION_MINOR@

/* Define to the revision of dune-python */
#define DUNE_PYTHON_VERSION_REVISION @DUNE_PYTHON_VERSION_REVISION@

/* Whether a python2 interpreter has been found on the system */
#define HAVE_PYTHON2_EXECUTABLE @PYTHON2INTERP_FOUND@

/* Whether a python3 interpreter has been found on the system */
#define HAVE_PYTHON3_EXECUTABLE @PYTHON3INTERP_FOUND@

/* Export the python2 interpreter found by the CMake build system */
#define PYTHON2_EXECUTABLE @PYTHON2_EXECUTABLE@

/* Export the python2 interpreter found by the CMake build system */
#define PYTHON3_EXECUTABLE @PYTHON3_EXECUTABLE@

/* end dune-python
   Everything below here will be overwritten
*/


==> anc/xt-super/dune-python/doc/CMakeLists.txt <==
add_subdirectory(sphinx)


==> anc/xt-super/dune-python/doc/sphinx/CMakeLists.txt <==
include(DuneSphinxCMakeDoc)
dune_cmake_sphinx_doc()


==> anc/xt-super/dune-python/doc/sphinx/conf.py.in <==
import sys

sys.path.append('@DUNE_SPHINX_EXT_PATH@')

extensions = ['sphinx_cmake_dune']


==> anc/xt-super/dune-python/doc/sphinx/contents.rst <==
bla
.. cmake_module:: ../../cmake/modules/DuneSphinxCMakeDoc.cmake


==> anc/xt-super/dune-python/doc/sphinx/extract_cmake_data.py <==
#!/usr/bin/env python

""" This script will parse a cmake module and extract some_key
    rst documentation from it. This might not be as elegant as
    writing a Sphinx domain or using a custom extension with
    cmake related directives, but it provides a straightforward
    working way.
"""

import argparse
import os
import re

def get_args():
    parser = argparse.ArgumentParser()
    parser.add_argument('-b', '--builddir', help='The directory where to place the produced output', required=True)
    parser.add_argument('-m', '--module', help='The module to parse', required=True)
    return vars(parser.parse_args())

def write_line(f, line):
    if len(line) > 2:
        f.write(line[2:])
    else:
        f.write('\n')

def read_module(args=get_args()):
    modname = os.path.splitext(os.path.basename(args['module']))[0]
    modpath = os.path.join(args['builddir'], 'modules')
    if not os.path.exists(modpath):
        os.makedirs(modpath)
    modfile = os.path.join(modpath, modname + '.rst')
    with open(args['module'], 'r') as i:
        mod = open(modfile, 'w')
        # Write the first block into the module rst file
        mod.write(".. _" + modname + ":\n\n")
        mod.write(modname + "\n")
        mod.write("="*len(modname) + "\n\n")

        listHeader = False
        o = mod

        for l in i:
            if not l.startswith('#'):
                return
            if l.startswith('# .. cmake_function'):
                cmdpath = os.path.join(args['builddir'], 'commands')
                if not os.path.exists(cmdpath):
                    os.makedirs(cmdpath)
                cmd = re.findall(r'# .. cmake_function:: (.*)', l)[0]
                cmdfile = os.path.join(cmdpath, cmd + ".rst")
                if not listHeader:
                    mod.write("\nThis module defines the following functions or macros:\n\n")
                    listHeader = True
                mod.write("* :ref:`{}`\n".format(cmd))
                o = open(cmdfile, 'w')
                o.write(".. _" + cmd + ":\n\n")
                o.write(cmd + "\n")
                o.write("="*len(cmd) + "\n\n")
                write_line(o, l)
            elif l.startswith('# .. cmake_variable'):
                o.close()
                varpath = os.path.join(args['builddir'], 'variables')
                if not os.path.exists(varpath):
                    os.makedirs(varpath)
                var = re.findall(r'# .. cmake_variable:: (.*)', l)[0]
                varfile = os.path.join(varpath, var + ".rst")
                o = open(varfile, 'w')
                o.write(".. _" + var + ":\n\n")
                o.write(var + "\n")
                o.write("="*len(var) + "\n\n")
                write_line(o, l)
            else:
                write_line(o, l)

# Parse the given arguments
read_module()

==> anc/xt-super/dune-python/doc/sphinx/index.rst <==
.. title:: dune-python CMake reference

.. role:: cmake(code)
   :language: cmake

Introduction
============
.. toctree::
   :maxdepth: 1

   intro

Command reference
=================
.. toctree::
   :maxdepth: 1
   :glob:

   commands/*

Module reference
================
.. toctree::
   :maxdepth: 1
   :glob:

   modules/*

Variable reference
==================
.. toctree::
   :maxdepth: 1
   :glob:

   variables/*

Release Notes
=============
.. toctree::
   :maxdepth: 1

   release



==> anc/xt-super/dune-python/doc/sphinx/intro.rst <==
.. title:: dune-python CMake reference - An introduction

.. _whatabout:

What is dune-python about?
==========================

dune-python provides infrastructure for dune modules that do
ship python packages.

In particular, dune-python offers:

* A virtualenv that lives in a cmake build directory, where
  all python packages shipped by dune modules are installed.
* Integration of the python package installation process into
  the cmake build system.
* CMake modules helpful with python issues, such as searching
  for installed packages etc.
* A python package :code:`dune.common`, which is supposed to be the
  *dune-common* of dune-related python packages.

.. _howto:

How to use dune-python
======================

When developing a dune module, you should do the following:

* Have your dune module depend on dune-python
* Put all your python code into the subdirectory :code:`python`
  in your module. While this is not technically necessary,
  it simplifies grasping how modules are structured.
* Write your python code as :code:`pip`-installable packages.
  Comprehensive information on how to do that can be found
  here: https://packaging.python.org/en/latest/distributing.html.
* If your module is named :code:`dune-foo`, name the python package
  :code:`dune.foo`, unless you have good reason to name it differently.
* Tell the cmake build system, to install the python package:
  with the module :ref:`dune_install_python_package`.
  This will install the package into a virtualenv (see below)
  at configure time and will globally install it during
  :code:`make install`.
* As an alternative to writing a :code:`pip`-installable package,
  dune-python can handle executable python scripts and their
  upstream dependencies manually. Use the macro
  :ref:`dune_install_python_script` in that case.

.. note::

   Naming a package :code:`dune.foo` will require the package dune
   to be a namespace package, otherwise you will run into this
   pip issue: https://github.com/pypa/pip/issues/3.
   To make it a namespace package, you need to add
   ::
      `namespace_packages = ['dune']`

   to the arguments of the :code:`setup` function and add an :code:`__init__.py`
   module containing the following line to the :code:`dune` subfolder:
   ::
      __import__('pkg_resources').declare_namespace(__name__)

.. _virtualenv:

The dune-python virtualenv concept
==================================

The idea behind the virtualenv provided by dune-python is, to
automatically set up an environment for running python code at
configure time. A virtualenv is the python way of achieving this goal.

To minimize needed disk space and to enable complex interplay between
python packages provided by different module, dune-python will create
but one virtualenv per python version, no matter how many Dune modules
provide python packages. That virtualenv lives in the build directory
of the first non-installed module of the build stack.

Every module that depends on dune-python will have a set of scripts
in its build directory to access the virtualenv. Currently those are:

* :code:`dune-env-{2,3}` runs the command given by its arguments within the
  python{2,3} virtualenv and returns the return value.
* :code:`dune-env` is the same as above with python3 if available and python2
  otherwise.
* :code:`python{2,3}` gives you a python2 or python3 interpreter running in
  the virtualenv
* :code:`python` is the same as above with python3 if available and python2
  otherwise.

Note, that those scripts are bash scripts. However, the extension :code:`sh`
has been dropped to allow to write portable code. Implementations
of those scripts for other platforms can be implemented if needed.

Note, that the virtualenv has access to the system site packages
(otherwise you couldn't combine installed dune modules with local
ones). Still, you do need internet connection to install python
packages inside the virtualenv, that ar enot present on the host system.

The packages are installed in the virtualenv with :code:`pip --editable`,
which is the equivalent of :code:`python setup.py develop`. That means
you can work on the python code in your module without upgrading
the virtualenv manually.

Portability is not yet implemented (but can be achieved within CMake),
so dune-python is currently limited to UNIX systems.


.. _2vs3:

Python2 vs. Python3
===================

The transition from python2 to python3 is a major issue when treating
build system issues. dune-python aims at full support for both python2
and python3.

There are two virtualenvs: One for python2, one for python3. All scripts
have the version number in their naming.

If your python package is written to support both python2 and python3
you should not be forced to take specific measures. If you do not support
one of them, read the documentation of the cmake modules in dune-python/cmake/modules
carefully. All macros offer some parameters to customize the build process
for different python versions.


==> anc/xt-super/dune-python/doc/sphinx/release.rst <==
.. title:: The dune-python module reference

v0.1
====

The initial release.


==> anc/xt-super/dune-python/dune-python.pc.in <==
prefix=@prefix@
exec_prefix=@exec_prefix@
libdir=@libdir@
includedir=@includedir@
CXX=@CXX@
CC=@CC@
DEPENDENCIES=@REQUIRES@

Name: @PACKAGE_NAME@
Version: @VERSION@
Description: dune-python module
URL: http://dune-project.org/
Requires: dune-common
Libs: -L${libdir}
Cflags: -I${includedir}


==> anc/xt-super/dune-python/dune.module <==
################################
# Dune module information file #
################################

#Name of the module
Module: dune-python
Version: 2.4
Maintainer: dominic.kempf@iwr.uni-heidelberg.de
#depending on
Depends: dune-common


==> anc/xt-super/dune-python/python/dune/__init__.py <==
__import__('pkg_resources').declare_namespace(__name__)


==> anc/xt-super/dune-python/python/dune/common/__init__.py <==
# The package dune.common can export python stuff of interest
# for all dune modules that do use python.


==> anc/xt-super/dune-python/python/dune/common/parametertree/__init__.py <==
""" This submodule offers functionality equivalent to the
C++ ini file parser in python """


==> anc/xt-super/dune-python/python/dune/common/parametertree/dotdict.py <==
""" A module defining a dictionary, that allows ot access nested structures by having dots in keys

d["a"]["b"] ==  d["a.b"]
"""
from __future__ import absolute_import


class DotDict(dict):
    def __init__(self, *args, **kwargs):
        dict.__init__(self, *args, **kwargs)

    def __getitem__(self, key):
        key = str(key)
        if "." in key:
            group, key = key.split(".", 1)
            return dict.__getitem__(self, group)[key]
        else:
            return dict.__getitem__(self, key)

    def __setitem__(self, key, value):
        key = str(key)
        if "." in key:
            group, key = key.split(".", 1)
            if group not in self:
                dict.__setitem__(self, group, DotDict())
            dict.__getitem__(self, group).__setitem__(key, value)
        else:
            dict.__setitem__(self, key, value)

    def __contains__(self, key):
        key = str(key)
        if "." in key:
            group, key = key.split(".", 1)
            if group not in self:
                return False
            return dict.__getitem__(self, group).__contains__(key)
        else:
            return dict.__contains__(self, key)

    def __delitem__(self, key):
        key = str(key)
        if "." in key:
            group, key = key.split(".", 1)
            dict.__getitem__(self, group).__delitem__(key)
            if len(dict.__getitem__(self, group)) is 0:
                dict.__delitem__(self, group)
        else:
            dict.__delitem__(self, key)

    def __len__(self):
        return sum([1 for i in self])

    def __iter__(self, prefix=[]):
        for i in dict.__iter__(self):
            if type(self[i]) is DotDict:
                prefix.append(i)
                for x in self[i].__iter__(prefix):
                    yield x
                prefix.pop()
            else:
                def groupname():
                    result = ""
                    for p in prefix:
                        result = result + p + "."
                    return result
                yield groupname() + i

    def __str__(self):
        s = ""
        for k, v in list(self.items()):
            s = s + "'" + str(k) + "': '" + str(v) + "', "
        return "{" + s[:-2] + "}"

    def filter(self, filterList):
        d = DotDict()
        for k in self:
            if True in [k.startswith(f) for f in filterList]:
                d[k] = self[k]
        return d

    def __hash__(self):
        return hash(tuple(sorted(self.items())))

    def __eq__(self, other):
        return tuple(sorted(self.items())) == tuple(sorted(other.items()))

    def __lt__(self, other):
        """ make the DotDict orderable to enforce an order on a list of ini files
        This is only well-defined for dicts sharing the set of keys.
        """
        if tuple(sorted(self.keys())) != tuple(sorted(other.keys())):
            return tuple(sorted(self.keys())) < tuple(sorted(other.keys()))
        for k in sorted(self.keys()):
            if self[k] < other[k]:
                return True
            if self[k] > other[k]:
                return False

    def get(self, key, default=None):
        try:
            return self[key]
        except KeyError:
            return default

    def items(self):
        return [(k, self[k]) for k in self]

    def keys(self):
        return [k for k in self]

    def values(self):
        return [self[k] for k in self]


==> anc/xt-super/dune-python/python/dune/common/parametertree/parser.py <==
""" Define a parser from EBNF for the Dune Style ini file syntax """
from __future__ import absolute_import
from __future__ import print_function

from pyparsing import *
from dune.common.parametertree.dotdict import DotDict


class DuneIniParser(object):
    # Define a debug logging switch
    _debug = False

    def __init__(self, assignment="=", commentChar="#"):
        self._currentGroup = ''
        self._result = DotDict()
        self._parser = self.construct_bnf(assignment=assignment, commentChar=commentChar)

    def log(self, s):
        if DuneIniParser._debug:
            print(s)

    def construct_bnf(self, assignment="=", commentChar="#"):
        """ The EBNF for a normal Dune style ini file. """
        # A comment starts with the comment literal and affects the rest of the line
        comment = Literal(commentChar).suppress() + Optional(restOfLine).suppress()
        # A section is guarded by square brackets
        section = Literal("[") + Word(alphanums + "._").setParseAction(self.setGroup) + Literal("]")
        # A key can consist of anything that is not an equal sign
        key = Word(alphanums + "-_.")
        # A value may contain virtually anything
        value = Word(printables + " ", excludeChars=[commentChar])
        # A key value pair is of the form 'key=value'
        keyval = (key + Literal(assignment).suppress() + value).setParseAction(self.setKeyValuePair)
        # Define the priority between the different sorts of lines.
        content = keyval | section
        # Define a line
        line = Optional(content) + Optional(comment) + LineEnd()

        return line

    def setGroup(self, origString, loc, tokens):
        self.log("Setting current group from '{}' to '{}.'".format(self._currentGroup, tokens[0].strip()))
        self._currentGroup = tokens[0] + "."

    def setKeyValuePair(self, origString, loc, tokens):
        self.log("Setting KV pair ('{}', '{}') within group '{}'".format(tokens[0].strip(), tokens[1].strip(), self._currentGroup))
        # store the key value pair for the return dictionary
        self._result[self._currentGroup + tokens[0].strip()] = tokens[1].strip()

    def apply(self, filename):
        self.log("Parsing file: {}".format(filename))
        f = open(filename, "r")
        for line in f:
            self.log("Parsing line: {}".format(line))
            self._parser.parseString(line)

        return self._result


def parse_ini_file(filename):
    return DuneIniParser().apply(filename)


==> anc/xt-super/dune-python/python/pytest.ini <==
[pytest]
pep8maxlinelength = 1000
pep8ignore = E127 E128


==> anc/xt-super/dune-python/python/setup.py <==
from setuptools import setup

setup(name='dune.common',
      namespace_packages=['dune'],
      version='2.4',
      description='Python package accompanying the DUNE project',
      url='http://www.dune-project.org',
      author='Dominic Kempf',
      author_email='dominic.kempf@iwr.uni-heidelberg.de',
      license='BSD',
      packages=['dune.common',
                'dune.common.parametertree',
                ])


==> anc/xt-super/dune-python/python/tests/conftest.py <==
import pytest


@pytest.fixture
def dir():
    import os
    return os.path.dirname(os.path.abspath(__file__)) + "/"


==> anc/xt-super/dune-python/python/tests/parse.ini <==
# A comment
x = 5 # another comment that contains offending stuff: [ ] =
y = str

group.z = 1

[group]
x = 5
y = str
subgroup.z =1

[group.subgroup]
x = 5
y = str


==> anc/xt-super/dune-python/python/tests/test_dotdict.py <==
from __future__ import absolute_import
from dune.common.parametertree.dotdict import DotDict


def test_dotdict():
    # define some arbitrary dotdict
    d = DotDict()
    d["a"] = "bla"
    d["b.c"] = "bla"
    d["b"]["d"] = "x"
    d["d.e.f"] = 1

    # do some comparisons
    assert(d["b.c"] == d["b"]["c"])
    assert(len(d) == 4)
    assert(d["a"] == d["b"]["c"])
    del d["d.e.f"]
    assert(len(d) == 3)

    # non-str key
    d[1] = 5

    # test the items method
    for k, v in list(d.items()):
        assert(d[k] == v)

    # __contains__
    assert("b.c" in d)
    assert("d.e.f" not in d)

    d_check = {'1': 5, 'b.d': 'x', 'b.c': 'bla', 'a': 'bla'}
    unmatched_item = set(d.items()) ^ set(d_check.items())
    assert(len(unmatched_item) == 0)


==> anc/xt-super/dune-python/python/tests/test_ini_parser.py <==
from __future__ import absolute_import
from dune.common.parametertree.parser import parse_ini_file


def test_parser(dir):
    parsed = parse_ini_file(dir + "parse.ini")
    assert(len(parsed) == 8)
    assert(parsed['x'] == '5')
    assert(parsed['y'] == 'str')
    assert(parsed['group.y'] == 'str')
    assert(parsed['group.x'] == '5')
    assert(parsed['group.z'] == '1')
    assert(parsed['group.subgroup.y'] == 'str')
    assert(parsed['group.subgroup.z'] == '1')


==> anc/xt-super/dune-testtools/BSD <==
Copyright (c) 2014--2015, Dominic Kempf, Timo Koch, Linus Seelinger

All rights reserved.

Redistribution and use in source and binary forms, with or without modification,
are permitted provided that the following conditions are met:

* Redistributions of source code must retain the above copyright notice, this
  list of conditions and the following disclaimer.

* Redistributions in binary form must reproduce the above copyright notice, this
  list of conditions and the following disclaimer in the documentation and/or
  other materials provided with the distribution.

* Neither the name of the Universität Heidelberg nor the names of its
  contributors may be used to endorse or promote products derived from this
  software without specific prior written permission.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR
ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
(INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
(INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.


==> anc/xt-super/dune-testtools/CC-BY-SA <==
Creative Commons Legal Code

Attribution-ShareAlike 3.0 Unported

    CREATIVE COMMONS CORPORATION IS NOT A LAW FIRM AND DOES NOT PROVIDE
    LEGAL SERVICES. DISTRIBUTION OF THIS LICENSE DOES NOT CREATE AN
    ATTORNEY-CLIENT RELATIONSHIP. CREATIVE COMMONS PROVIDES THIS
    INFORMATION ON AN "AS-IS" BASIS. CREATIVE COMMONS MAKES NO WARRANTIES
    REGARDING THE INFORMATION PROVIDED, AND DISCLAIMS LIABILITY FOR
    DAMAGES RESULTING FROM ITS USE.

License

THE WORK (AS DEFINED BELOW) IS PROVIDED UNDER THE TERMS OF THIS CREATIVE
COMMONS PUBLIC LICENSE ("CCPL" OR "LICENSE"). THE WORK IS PROTECTED BY
COPYRIGHT AND/OR OTHER APPLICABLE LAW. ANY USE OF THE WORK OTHER THAN AS
AUTHORIZED UNDER THIS LICENSE OR COPYRIGHT LAW IS PROHIBITED.

BY EXERCISING ANY RIGHTS TO THE WORK PROVIDED HERE, YOU ACCEPT AND AGREE
TO BE BOUND BY THE TERMS OF THIS LICENSE. TO THE EXTENT THIS LICENSE MAY
BE CONSIDERED TO BE A CONTRACT, THE LICENSOR GRANTS YOU THE RIGHTS
CONTAINED HERE IN CONSIDERATION OF YOUR ACCEPTANCE OF SUCH TERMS AND
CONDITIONS.

1. Definitions

 a. "Adaptation" means a work based upon the Work, or upon the Work and
    other pre-existing works, such as a translation, adaptation,
    derivative work, arrangement of music or other alterations of a
    literary or artistic work, or phonogram or performance and includes
    cinematographic adaptations or any other form in which the Work may be
    recast, transformed, or adapted including in any form recognizably
    derived from the original, except that a work that constitutes a
    Collection will not be considered an Adaptation for the purpose of
    this License. For the avoidance of doubt, where the Work is a musical
    work, performance or phonogram, the synchronization of the Work in
    timed-relation with a moving image ("synching") will be considered an
    Adaptation for the purpose of this License.
 b. "Collection" means a collection of literary or artistic works, such as
    encyclopedias and anthologies, or performances, phonograms or
    broadcasts, or other works or subject matter other than works listed
    in Section 1(f) below, which, by reason of the selection and
    arrangement of their contents, constitute intellectual creations, in
    which the Work is included in its entirety in unmodified form along
    with one or more other contributions, each constituting separate and
    independent works in themselves, which together are assembled into a
    collective whole. A work that constitutes a Collection will not be
    considered an Adaptation (as defined below) for the purposes of this
    License.
 c. "Creative Commons Compatible License" means a license that is listed
    at http://creativecommons.org/compatiblelicenses that has been
    approved by Creative Commons as being essentially equivalent to this
    License, including, at a minimum, because that license: (i) contains
    terms that have the same purpose, meaning and effect as the License
    Elements of this License; and, (ii) explicitly permits the relicensing
    of adaptations of works made available under that license under this
    License or a Creative Commons jurisdiction license with the same
    License Elements as this License.
 d. "Distribute" means to make available to the public the original and
    copies of the Work or Adaptation, as appropriate, through sale or
    other transfer of ownership.
 e. "License Elements" means the following high-level license attributes
    as selected by Licensor and indicated in the title of this License:
    Attribution, ShareAlike.
 f. "Licensor" means the individual, individuals, entity or entities that
    offer(s) the Work under the terms of this License.
 g. "Original Author" means, in the case of a literary or artistic work,
    the individual, individuals, entity or entities who created the Work
    or if no individual or entity can be identified, the publisher; and in
    addition (i) in the case of a performance the actors, singers,
    musicians, dancers, and other persons who act, sing, deliver, declaim,
    play in, interpret or otherwise perform literary or artistic works or
    expressions of folklore; (ii) in the case of a phonogram the producer
    being the person or legal entity who first fixes the sounds of a
    performance or other sounds; and, (iii) in the case of broadcasts, the
    organization that transmits the broadcast.
 h. "Work" means the literary and/or artistic work offered under the terms
    of this License including without limitation any production in the
    literary, scientific and artistic domain, whatever may be the mode or
    form of its expression including digital form, such as a book,
    pamphlet and other writing; a lecture, address, sermon or other work
    of the same nature; a dramatic or dramatico-musical work; a
    choreographic work or entertainment in dumb show; a musical
    composition with or without words; a cinematographic work to which are
    assimilated works expressed by a process analogous to cinematography;
    a work of drawing, painting, architecture, sculpture, engraving or
    lithography; a photographic work to which are assimilated works
    expressed by a process analogous to photography; a work of applied
    art; an illustration, map, plan, sketch or three-dimensional work
    relative to geography, topography, architecture or science; a
    performance; a broadcast; a phonogram; a compilation of data to the
    extent it is protected as a copyrightable work; or a work performed by
    a variety or circus performer to the extent it is not otherwise
    considered a literary or artistic work.
 i. "You" means an individual or entity exercising rights under this
    License who has not previously violated the terms of this License with
    respect to the Work, or who has received express permission from the
    Licensor to exercise rights under this License despite a previous
    violation.
 j. "Publicly Perform" means to perform public recitations of the Work and
    to communicate to the public those public recitations, by any means or
    process, including by wire or wireless means or public digital
    performances; to make available to the public Works in such a way that
    members of the public may access these Works from a place and at a
    place individually chosen by them; to perform the Work to the public
    by any means or process and the communication to the public of the
    performances of the Work, including by public digital performance; to
    broadcast and rebroadcast the Work by any means including signs,
    sounds or images.
 k. "Reproduce" means to make copies of the Work by any means including
    without limitation by sound or visual recordings and the right of
    fixation and reproducing fixations of the Work, including storage of a
    protected performance or phonogram in digital form or other electronic
    medium.

2. Fair Dealing Rights. Nothing in this License is intended to reduce,
limit, or restrict any uses free from copyright or rights arising from
limitations or exceptions that are provided for in connection with the
copyright protection under copyright law or other applicable laws.

3. License Grant. Subject to the terms and conditions of this License,
Licensor hereby grants You a worldwide, royalty-free, non-exclusive,
perpetual (for the duration of the applicable copyright) license to
exercise the rights in the Work as stated below:

 a. to Reproduce the Work, to incorporate the Work into one or more
    Collections, and to Reproduce the Work as incorporated in the
    Collections;
 b. to create and Reproduce Adaptations provided that any such Adaptation,
    including any translation in any medium, takes reasonable steps to
    clearly label, demarcate or otherwise identify that changes were made
    to the original Work. For example, a translation could be marked "The
    original work was translated from English to Spanish," or a
    modification could indicate "The original work has been modified.";
 c. to Distribute and Publicly Perform the Work including as incorporated
    in Collections; and,
 d. to Distribute and Publicly Perform Adaptations.
 e. For the avoidance of doubt:

     i. Non-waivable Compulsory License Schemes. In those jurisdictions in
        which the right to collect royalties through any statutory or
        compulsory licensing scheme cannot be waived, the Licensor
        reserves the exclusive right to collect such royalties for any
        exercise by You of the rights granted under this License;
    ii. Waivable Compulsory License Schemes. In those jurisdictions in
        which the right to collect royalties through any statutory or
        compulsory licensing scheme can be waived, the Licensor waives the
        exclusive right to collect such royalties for any exercise by You
        of the rights granted under this License; and,
   iii. Voluntary License Schemes. The Licensor waives the right to
        collect royalties, whether individually or, in the event that the
        Licensor is a member of a collecting society that administers
        voluntary licensing schemes, via that society, from any exercise
        by You of the rights granted under this License.

The above rights may be exercised in all media and formats whether now
known or hereafter devised. The above rights include the right to make
such modifications as are technically necessary to exercise the rights in
other media and formats. Subject to Section 8(f), all rights not expressly
granted by Licensor are hereby reserved.

4. Restrictions. The license granted in Section 3 above is expressly made
subject to and limited by the following restrictions:

 a. You may Distribute or Publicly Perform the Work only under the terms
    of this License. You must include a copy of, or the Uniform Resource
    Identifier (URI) for, this License with every copy of the Work You
    Distribute or Publicly Perform. You may not offer or impose any terms
    on the Work that restrict the terms of this License or the ability of
    the recipient of the Work to exercise the rights granted to that
    recipient under the terms of the License. You may not sublicense the
    Work. You must keep intact all notices that refer to this License and
    to the disclaimer of warranties with every copy of the Work You
    Distribute or Publicly Perform. When You Distribute or Publicly
    Perform the Work, You may not impose any effective technological
    measures on the Work that restrict the ability of a recipient of the
    Work from You to exercise the rights granted to that recipient under
    the terms of the License. This Section 4(a) applies to the Work as
    incorporated in a Collection, but this does not require the Collection
    apart from the Work itself to be made subject to the terms of this
    License. If You create a Collection, upon notice from any Licensor You
    must, to the extent practicable, remove from the Collection any credit
    as required by Section 4(c), as requested. If You create an
    Adaptation, upon notice from any Licensor You must, to the extent
    practicable, remove from the Adaptation any credit as required by
    Section 4(c), as requested.
 b. You may Distribute or Publicly Perform an Adaptation only under the
    terms of: (i) this License; (ii) a later version of this License with
    the same License Elements as this License; (iii) a Creative Commons
    jurisdiction license (either this or a later license version) that
    contains the same License Elements as this License (e.g.,
    Attribution-ShareAlike 3.0 US)); (iv) a Creative Commons Compatible
    License. If you license the Adaptation under one of the licenses
    mentioned in (iv), you must comply with the terms of that license. If
    you license the Adaptation under the terms of any of the licenses
    mentioned in (i), (ii) or (iii) (the "Applicable License"), you must
    comply with the terms of the Applicable License generally and the
    following provisions: (I) You must include a copy of, or the URI for,
    the Applicable License with every copy of each Adaptation You
    Distribute or Publicly Perform; (II) You may not offer or impose any
    terms on the Adaptation that restrict the terms of the Applicable
    License or the ability of the recipient of the Adaptation to exercise
    the rights granted to that recipient under the terms of the Applicable
    License; (III) You must keep intact all notices that refer to the
    Applicable License and to the disclaimer of warranties with every copy
    of the Work as included in the Adaptation You Distribute or Publicly
    Perform; (IV) when You Distribute or Publicly Perform the Adaptation,
    You may not impose any effective technological measures on the
    Adaptation that restrict the ability of a recipient of the Adaptation
    from You to exercise the rights granted to that recipient under the
    terms of the Applicable License. This Section 4(b) applies to the
    Adaptation as incorporated in a Collection, but this does not require
    the Collection apart from the Adaptation itself to be made subject to
    the terms of the Applicable License.
 c. If You Distribute, or Publicly Perform the Work or any Adaptations or
    Collections, You must, unless a request has been made pursuant to
    Section 4(a), keep intact all copyright notices for the Work and
    provide, reasonable to the medium or means You are utilizing: (i) the
    name of the Original Author (or pseudonym, if applicable) if supplied,
    and/or if the Original Author and/or Licensor designate another party
    or parties (e.g., a sponsor institute, publishing entity, journal) for
    attribution ("Attribution Parties") in Licensor's copyright notice,
    terms of service or by other reasonable means, the name of such party
    or parties; (ii) the title of the Work if supplied; (iii) to the
    extent reasonably practicable, the URI, if any, that Licensor
    specifies to be associated with the Work, unless such URI does not
    refer to the copyright notice or licensing information for the Work;
    and (iv) , consistent with Ssection 3(b), in the case of an
    Adaptation, a credit identifying the use of the Work in the Adaptation
    (e.g., "French translation of the Work by Original Author," or
    "Screenplay based on original Work by Original Author"). The credit
    required by this Section 4(c) may be implemented in any reasonable
    manner; provided, however, that in the case of a Adaptation or
    Collection, at a minimum such credit will appear, if a credit for all
    contributing authors of the Adaptation or Collection appears, then as
    part of these credits and in a manner at least as prominent as the
    credits for the other contributing authors. For the avoidance of
    doubt, You may only use the credit required by this Section for the
    purpose of attribution in the manner set out above and, by exercising
    Your rights under this License, You may not implicitly or explicitly
    assert or imply any connection with, sponsorship or endorsement by the
    Original Author, Licensor and/or Attribution Parties, as appropriate,
    of You or Your use of the Work, without the separate, express prior
    written permission of the Original Author, Licensor and/or Attribution
    Parties.
 d. Except as otherwise agreed in writing by the Licensor or as may be
    otherwise permitted by applicable law, if You Reproduce, Distribute or
    Publicly Perform the Work either by itself or as part of any
    Adaptations or Collections, You must not distort, mutilate, modify or
    take other derogatory action in relation to the Work which would be
    prejudicial to the Original Author's honor or reputation. Licensor
    agrees that in those jurisdictions (e.g. Japan), in which any exercise
    of the right granted in Section 3(b) of this License (the right to
    make Adaptations) would be deemed to be a distortion, mutilation,
    modification or other derogatory action prejudicial to the Original
    Author's honor and reputation, the Licensor will waive or not assert,
    as appropriate, this Section, to the fullest extent permitted by the
    applicable national law, to enable You to reasonably exercise Your
    right under Section 3(b) of this License (right to make Adaptations)
    but not otherwise.

5. Representations, Warranties and Disclaimer

UNLESS OTHERWISE MUTUALLY AGREED TO BY THE PARTIES IN WRITING, LICENSOR
OFFERS THE WORK AS-IS AND MAKES NO REPRESENTATIONS OR WARRANTIES OF ANY
KIND CONCERNING THE WORK, EXPRESS, IMPLIED, STATUTORY OR OTHERWISE,
INCLUDING, WITHOUT LIMITATION, WARRANTIES OF TITLE, MERCHANTIBILITY,
FITNESS FOR A PARTICULAR PURPOSE, NONINFRINGEMENT, OR THE ABSENCE OF
LATENT OR OTHER DEFECTS, ACCURACY, OR THE PRESENCE OF ABSENCE OF ERRORS,
WHETHER OR NOT DISCOVERABLE. SOME JURISDICTIONS DO NOT ALLOW THE EXCLUSION
OF IMPLIED WARRANTIES, SO SUCH EXCLUSION MAY NOT APPLY TO YOU.

6. Limitation on Liability. EXCEPT TO THE EXTENT REQUIRED BY APPLICABLE
LAW, IN NO EVENT WILL LICENSOR BE LIABLE TO YOU ON ANY LEGAL THEORY FOR
ANY SPECIAL, INCIDENTAL, CONSEQUENTIAL, PUNITIVE OR EXEMPLARY DAMAGES
ARISING OUT OF THIS LICENSE OR THE USE OF THE WORK, EVEN IF LICENSOR HAS
BEEN ADVISED OF THE POSSIBILITY OF SUCH DAMAGES.

7. Termination

 a. This License and the rights granted hereunder will terminate
    automatically upon any breach by You of the terms of this License.
    Individuals or entities who have received Adaptations or Collections
    from You under this License, however, will not have their licenses
    terminated provided such individuals or entities remain in full
    compliance with those licenses. Sections 1, 2, 5, 6, 7, and 8 will
    survive any termination of this License.
 b. Subject to the above terms and conditions, the license granted here is
    perpetual (for the duration of the applicable copyright in the Work).
    Notwithstanding the above, Licensor reserves the right to release the
    Work under different license terms or to stop distributing the Work at
    any time; provided, however that any such election will not serve to
    withdraw this License (or any other license that has been, or is
    required to be, granted under the terms of this License), and this
    License will continue in full force and effect unless terminated as
    stated above.

8. Miscellaneous

 a. Each time You Distribute or Publicly Perform the Work or a Collection,
    the Licensor offers to the recipient a license to the Work on the same
    terms and conditions as the license granted to You under this License.
 b. Each time You Distribute or Publicly Perform an Adaptation, Licensor
    offers to the recipient a license to the original Work on the same
    terms and conditions as the license granted to You under this License.
 c. If any provision of this License is invalid or unenforceable under
    applicable law, it shall not affect the validity or enforceability of
    the remainder of the terms of this License, and without further action
    by the parties to this agreement, such provision shall be reformed to
    the minimum extent necessary to make such provision valid and
    enforceable.
 d. No term or provision of this License shall be deemed waived and no
    breach consented to unless such waiver or consent shall be in writing
    and signed by the party to be charged with such waiver or consent.
 e. This License constitutes the entire agreement between the parties with
    respect to the Work licensed here. There are no understandings,
    agreements or representations with respect to the Work not specified
    here. Licensor shall not be bound by any additional provisions that
    may appear in any communication from You. This License may not be
    modified without the mutual written agreement of the Licensor and You.
 f. The rights granted under, and the subject matter referenced, in this
    License were drafted utilizing the terminology of the Berne Convention
    for the Protection of Literary and Artistic Works (as amended on
    September 28, 1979), the Rome Convention of 1961, the WIPO Copyright
    Treaty of 1996, the WIPO Performances and Phonograms Treaty of 1996
    and the Universal Copyright Convention (as revised on July 24, 1971).
    These rights and subject matter take effect in the relevant
    jurisdiction in which the License terms are sought to be enforced
    according to the corresponding provisions of the implementation of
    those treaty provisions in the applicable national law. If the
    standard suite of rights granted under applicable copyright law
    includes additional rights not granted under this License, such
    additional rights are deemed to be included in the License; this
    License is not intended to restrict the license of any rights under
    applicable law.


Creative Commons Notice

    Creative Commons is not a party to this License, and makes no warranty
    whatsoever in connection with the Work. Creative Commons will not be
    liable to You or any party on any legal theory for any damages
    whatsoever, including without limitation any general, special,
    incidental or consequential damages arising in connection to this
    license. Notwithstanding the foregoing two (2) sentences, if Creative
    Commons has expressly identified itself as the Licensor hereunder, it
    shall have all rights and obligations of Licensor.

    Except for the limited purpose of indicating to the public that the
    Work is licensed under the CCPL, Creative Commons does not authorize
    the use by either party of the trademark "Creative Commons" or any
    related trademark or logo of Creative Commons without the prior
    written consent of Creative Commons. Any permitted use will be in
    compliance with Creative Commons' then-current trademark usage
    guidelines, as may be published on its website or otherwise made
    available upon request from time to time. For the avoidance of doubt,
    this trademark restriction does not form part of the License.

    Creative Commons may be contacted at http://creativecommons.org/.


==> anc/xt-super/dune-testtools/CMakeLists.txt <==
cmake_minimum_required(VERSION 2.8.12)
project(dune-testtools CXX)

if(NOT (dune-common_DIR OR dune-common_ROOT OR
      "${CMAKE_PREFIX_PATH}" MATCHES ".*dune-common.*"))
    string(REPLACE  ${CMAKE_PROJECT_NAME} dune-common dune-common_DIR
      ${PROJECT_BINARY_DIR})
endif()

#find dune-common and set the module path
find_package(dune-common REQUIRED)
list(APPEND CMAKE_MODULE_PATH "${PROJECT_SOURCE_DIR}/cmake/modules"
  ${dune-common_MODULE_PATH})

#include the dune macros
include(DuneMacros)

# start a dune project with information from dune.module
dune_project()
dune_enable_all_packages()

set(DUNE_TESTTOOLS_PATH ${PROJECT_SOURCE_DIR})

dune_install_python_package(PATH python)
add_python_test_command(COMMAND python -m pytest
                        WORKING_DIRECTORY ${CMAKE_SOURCE_DIR}/python
                        REQUIRED_PACKAGES pytest)
add_python_test_command(COMMAND python -m pytest VIRTUALENV dune-env-2
                        WORKING_DIRECTORY ${CMAKE_SOURCE_DIR}/python
                        REQUIRED_PACKAGES pytest)
add_python_test_command(COMMAND python -m pytest --pep8 VIRTUALENV dune-env-2
                        WORKING_DIRECTORY ${CMAKE_SOURCE_DIR}/python
                        REQUIRED_PACKAGES pytest pytest-pep8)

add_subdirectory("dune")
add_subdirectory("doc")
add_subdirectory("cmake/modules")

# Use a custom section to export testtool module path for downstream modules.
set(DUNE_CUSTOM_PKG_CONFIG_SECTION "
set(DUNE_TESTTOOLS_PATH \"${PROJECT_SOURCE_DIR}\")
")

# finalize the dune project, e.g. generating config.h etc.
finalize_dune_project(GENERATE_CONFIG_H_CMAKE)


==> anc/xt-super/dune-testtools/LICENSE.md <==
Copyright holders:
------------------

* 2014 -- 2015 Dominic Kempf
* 2014 -- 2015 Timo Koch
* 2015         Rene Milk
* 2015         Linus Seelinger

The module dune-testtools is free software and documentation.

You can use, modify and/or redistribute the contained software (in the directory
src/) under the terms of the BSD 3-clause license, which you can find in the
file BSD.

The documentation in the directory doc/ is licensed under the Creative Commons
Attribution-ShareAlike 3.0 Unported License. You can find a copy of this license
in the file CC-BY-SA. If not, see http://creativecommons.org/licenses/by-sa/3.0/
or send a letter to Creative Commons, 444 Castro Street, Suite 900, Mountain
View, California, 94041, USA.


==> anc/xt-super/dune-testtools/README.md <==
# What is dune-testtools?

dune-testtools provides the following components:
- a domain specific language for feature modelling, which is
  naturally integrates into the workflow of numerical simulation.
- Tools to test whether a given PDE discretization does still
  yield the correct result without performance (or scalability)
  regressions.
- Integration of above tools into a CMake based build system.
- Extensions to the dune core modules to support the development
  of system tests.

# How to use dune-testtools

dune-testtools is written as a Dune module. You can put it as a
requirement into the dune.module file of your own module and
configure/build it through dunecontrol (see the documentation
of dune-common for details).

# Where to get help

To get help concerning dune-testtools, first check the technical
documentation in the doc subfolder. If your problem persists,
check the bugtracker at

http://conan2.iwr.uni-heidelberg.de/git/quality/dune-testtools/issues

or contact the authors directly:
*   Timo Koch (timo.koch@iws.uni-stuttgart.de)
*   Dominic Kempf (dominic.kempf@iwr.uni-heidelberg.de)

# Acknowledgments

The work by Timo Koch and Dominic Kempf is supported by the
ministry of science, research and arts of the federal state of
Baden-Württemberg (Ministerium für Wissenschaft, Forschung
und Kunst Baden-Württemberg).


==> anc/xt-super/dune-testtools/cmake/modules/CMakeLists.txt <==
install(FILES ConditionalIncludes.cmake
              DuneCMakeAssertion.cmake
              DuneSystemtests.cmake
              DuneTesttoolsMacros.cmake
              ParsePythonData.cmake
        DESTINATION ${DUNE_INSTALL_MODULEDIR})


==> anc/xt-super/dune-testtools/cmake/modules/ConditionalIncludes.cmake <==
# A module managing conditional includes for the cmake build system
#
# .. note::
#
#    This currently not used productively. The alternative is to use
#    the ninja generator, which does dependency extraction different.
#
# CMake does not rely on the compiler to determine the dependencies of a
# target. Unfortunately, it does not provide a full c preprocessor standard
# implementation either. The issue is documented here:
#
# http://public.kitware.com/Bug/print_bug_page.php?bug_id=11985
#
# Preprocessor-macro-dependant include directives are pretty common in dune.
# Those are not picked up correctly.
#
# In the context of system testing, this is not acceptable. Using static
# switches to define the grid to be used will be a common pattern. A change to
# one grid should only trigger rebuilds on those tests, that are actually using
# that grid.
#
# This module introduces a work-around based on the target property
# :code:`IMPLICIT_DEPENDS_INCLUDE_TRANSFORM`, which allows giving preprocessor macros
# to the cmake dependency parser. Those macros are applied to include lines only.
#
# Usage:
#
# The following code snippet, one would usually use
#
# ::
#
#    #ifdef SOME_VAR
#    #include <some/header.hh>
#    #endif
#
# translate to the following statement:
#
# ::
#
#    #include SOME_VAR_CONDITIONAL_INCLUDE(some/header.hh)
#
# The new syntax is only valid, if the macro :code:`resolve_conditional_includes` has been
# called with the target (AFTER all compile definitions are added) and the list of
# compile definitions, that should be resolved.
#
# .. cmake_function:: resolve_conditional_includes
#
#    .. cmake_param:: target
#       :required:
#       :single:
#       :positional:
#
#       The CMake target to operate on.
#
#    .. cmake_param:: definitions
#       :required:
#       :single:
#       :positional:
#
#       The list of preprocessor defines that includes depend on.
#
#    Implement a special mechanism for the resolution of conditional
#    includes. For a description of the problem and the proposed solution
#    see :ref:`ConditionalIncludes`
#

macro(resolve_conditional_includes target definitions)
  # get the compile definitions currently set on the target
  get_property(target_defs TARGET ${target} PROPERTY COMPILE_DEFINITIONS)

  # process one definition given to the macro after the other
  foreach(def ${definitions})
    # check whether that definition exists on the target
    list(FIND target_defs ${def} ${def}_FOUND)
    if(NOT ${${def}_FOUND} EQUAL -1)
      # the definition is found: Define the macro as identity for both CMake Parser and C preprocessor
      set_property(TARGET ${target} APPEND PROPERTY IMPLICIT_DEPENDS_INCLUDE_TRANSFORM "${def}_CONDITIONAL_INCLUDE(%)=<%>")
      # appending to the compile flags property is buggy in CMake: it produces semicolons in the output
      get_property(flags TARGET ${target} PROPERTY COMPILE_FLAGS)
      set(flags "${flags} -D\"${def}_CONDITIONAL_INCLUDE\(h\)=<h>\"")
      set_property(TARGET ${target} PROPERTY COMPILE_FLAGS ${flags})
    else()
      # the definition is not found: Ignore this line in the CMake Parser and include some trivial macro in C preprocessor
      set_property(TARGET ${target} APPEND PROPERTY IMPLICIT_DEPENDS_INCLUDE_TRANSFORM "${def}_CONDITIONAL_INCLUDE(%)=")
      # appending to the compile flags property is buggy in CMake: it produces semicolons in the output
      get_property(flags TARGET ${target} PROPERTY COMPILE_FLAGS)
      set(flags "${flags} -D\"${def}_CONDITIONAL_INCLUDE\(h\)=<cstddef>\"")
      set_property(TARGET ${target} PROPERTY COMPILE_FLAGS ${flags})
    endif()
  endforeach()
endmacro()


==> anc/xt-super/dune-testtools/cmake/modules/DuneCMakeAssertion.cmake <==
# Implement configure time assertions to test cmake modules.
#
# .. cmake_function:: dune_assert
#
#    .. cmake_param:: MESSAGE
#       :single:
#       :required:
#
#       The message to print if the assertion fails.
#
#    .. cmake_param:: COND
#       :single:
#
#       A condition that may be evaluated by the cmake command :code:`if`.
#
#    .. cmake_param:: TEST_EXISTS
#       :single:
#       :argname: name
#
#       A special condition, that tests whether a test of the
#       given name has been added to cmake. Note that such check
#       does not exist in CMake. To work around this, the existence
#       of a test label is checked. This works fine for us, because
#       the functions in DuneSystemtests apply at least one
#       label to all generated tests. It might fail for arbitrary tests
#       though.
#
#    .. cmake_param:: LIST_LENGTH
#       :single:
#       :argname: list length
#
#       A special condition to check whether the length of a given list
#       equals the expected length.
#
#    .. cmake_param:: WARNING
#       :option:
#
#       If given, a failed assertion only throws a warning instead of an error.
#
#    Implement configure time assertions in cmake. This may be used to write
#    unit tests for cmake functions. Any condition that can be evaluated by
#    cmakes command :code:`if` may be used. Some additional conditions are
#    implemented, check below documentation for details. Only one conditions
#    should be given. Giving more than one, will result in all but one being
#    ignored.
#

macro(fail_assert message warning)
  if(warning)
    message(WARNING ${message})
  else()
    message(FATAL_ERROR ${message})
  endif()
endmacro()

function(dune_assert)
  set(OPTION WARNING)
  set(SINGLE MESSAGE TEST_EXISTS)
  set(MULTI COND LIST_LENGTH)
  cmake_parse_arguments(ASSERT "${OPTION}" "${SINGLE}" "${MULTI}" ${ARGN})
  if(ASSERT_TEST_EXISTS)
    # Provide a workaround to test whether a test of a given name exists in the project
    # The workaround relies on the DUNE_SYSTEMTEST labelling being set on all of our tests.
    get_test_property(${ASSERT_TEST_EXISTS} LABELS result)
    if(NOT result)
      fail_assert(${ASSERT_MESSAGE} ${ASSERT_WARNING})
    endif()
    return()
  endif()
  if(ASSERT_LIST_LENGTH)
    list(GET ASSERT_LIST_LENGTH 0 name)
    list(GET ASSERT_LIST_LENGTH 1 len)
    list(LENGTH ${name} result)
    if(NOT ${result} EQUAL ${len})
      fail_assert(${ASSERT_MESSAGE} ${ASSERT_WARNING})
    endif()
    return()
  endif()
  # If we got so far, we should just evaluate the given if statement.
  if(NOT ${ASSERT_COND})
    fail_assert(${ASSERT_MESSAGE} ${ASSERT_WARNING})
    return()
  endif()
endfunction()


==> anc/xt-super/dune-testtools/cmake/modules/DuneSystemtests.cmake <==
# Define the API to add system tests in dune. The most
# important function is :ref:`add_dune_system_test`, which
# aims at doing all the work in one line. If you want
# to split dynamic and static variations manually, use
# both :ref:`add_static_variants` and :ref:`add_system_test_per_target`.
#
# .. cmake_function:: add_static_variants
#
#    .. cmake_param:: SOURCE
#       :multi:
#       :required:
#
#       The source files for the executables to generate.
#
#    .. cmake_param:: BASENAME
#       :single:
#       :required:
#
#       The basename for the given executables. The names of the
#       actual executables is generated by appending the `__exec_suffix`
#       key from the meta ini file to this basename (underscore separated).
#       Try to avoid using a given basename more than once in a project.
#
#    .. cmake_param:: INIFILE
#       :single:
#       :required:
#
#       The meta ini file, whose `__static` section is used to
#       define the executables to add. See :ref:`introductionmetaini`
#       for details on how to write such meta ini files.
#
#    .. cmake_param:: CREATED_TARGETS
#       :single:
#       :required:
#
#       Variable to store the list of generated targets in the outer scope.
#       Use this to manually tune generated targets after generation.
#
#    .. cmake_param:: DEBUG
#       :option:
#
#       Set this option to get verbose output from the generation process.
#
#    Create a number of executables from the static information given in
#    meta ini file. The special section `__static` of the meta ini file is
#    relevant for this. Any variables you define in that section are interpreted
#    as preprocessor definitions.
#
# .. cmake_function:: add_system_test_per_target
#
#    .. cmake_param:: TARGET
#       :multi:
#       :required:
#
#       The target that specifies the executable that should be used for
#       the test. If multiple targets are given, each of them will be connected
#       with each ini file.
#
#    .. cmake_param:: INIFILE
#       :single:
#       :required:
#
#       The meta ini file, that describes the dynamic
#       variations of the systemtest. See :ref:`introductionmetaini`
#       for details on how to write such meta ini files.
#
#    .. cmake_param:: SCRIPT
#       :single:
#
#       The python wrapper script around the test. Defaults to :code:`call_executable.py`,
#       which essentially forwards the return code of the program run.
#       Changing this parameter to a different python wrapper enables more
#       involved, numerics-aware testing methods. Check :ref:`thewrappers`
#       for details on pre-implemented tools and on how to
#       write your own ones.
#
#    .. cmake_param:: TARGETBASENAME
#       :single:
#
#       This parameter is only for internal usage.
#
#    Given a set of executables (givne as cmake targets), a number of tests is
#    added. The given meta ini file is expanded and each dynamic variant is
#    connected with each given executable.
#
# .. cmake_function:: dune_add_system_test
#
#    .. cmake_param:: SOURCE
#       :multi:
#       :required:
#
#       The source files for the executables to generate.
#
#    .. cmake_param:: BASENAME
#       :single:
#       :required:
#
#       The basename for the generated tests. The names of the
#       actual tests is generated by concatenating the
#       key from the meta ini file to this basename (underscore separated).
#       Try to avoid using a given basename more than once in a project.
#
#    .. cmake_param:: INIFILE
#       :single:
#       :required:
#
#       The meta ini file, that describes the dynamic and static
#       variations of the systemtest. See :ref:`introductionmetaini`
#       for details on how to write such meta ini files.
#
#    .. cmake_param:: CREATED_TARGETS
#       :single:
#       :required:
#
#       Variable to store the list of generated targets in the outer scope.
#       Use this to manually tune generated targets after generation.
#
#    .. cmake_param:: SCRIPT
#       :single:
#
#       The python wrapper script around the test. Defaults to :code:`call_executable.py`,
#       which essentially forwards the return code of the program run.
#       Changing this parameter to a different python wrapper enables more
#       involved, numerics-aware testing methods. Check :ref:`thewrappers` for details
#       on pre-implemented tools and on how to write your own ones.
#
#    .. cmake_param:: DEBUG
#       :option:
#
#       Set this option to get verbose output from the generation process.
#
#    .. cmake_param:: NO_TESTS
#       :option:
#
#       Set to avoid the adding of tests. Used to implement :ref:`dune_expand_metaini`.
#
#    A one-line solution to adding system tests to the build system.
#    Internally, this reuses the functions :ref:`add_static_variants` and
#    :ref:`add_system_test_per_target`.
#

function(add_static_variants)
  # parse the parameter list
  set(OPTION DEBUG)
  set(SINGLE BASENAME INIFILE CREATED_TARGETS)
  set(MULTI SOURCE)
  cmake_parse_arguments(STATVAR "${OPTION}" "${SINGLE}" "${MULTI}" ${ARGN})

  if(STATVAR_UNPARSED_ARGUMENTS)
    message(WARNING "add_static_variants: Encountered unparsed arguments: This often indicates typos in named arguments")
  endif()

  # Configure a bogus file from the meta ini file. This is a trick to retrigger configuration on meta ini changes.
  configure_file(${CMAKE_CURRENT_SOURCE_DIR}/${STATVAR_INIFILE} ${CMAKE_CURRENT_BINARY_DIR}/tmp_${STATVAR_INIFILE})

  # get the static information from the ini file
  # TODO maybe check whether an absolute path has been given for a mini file
  execute_process(COMMAND ${CMAKE_BINARY_DIR}/dune-env dune_extract_static.py --ini ${CMAKE_CURRENT_SOURCE_DIR}/${STATVAR_INIFILE}
                  WORKING_DIRECTORY ${CMAKE_CURRENT_BINARY_DIR}
                  OUTPUT_VARIABLE output)
  parse_python_data(PREFIX STATINFO INPUT "${output}")

  # iterate over the static configurations
  foreach(conf ${STATINFO___CONFIGS})
    # determine the target name: in case of only one config, omit the underscore.
    set(tname ${STATVAR_BASENAME})
    if(NOT ${conf} STREQUAL "__empty")
      set(tname ${tname}_${conf})
    endif()
    # add the executable with that configurations
    if(NOT TARGET ${tname})
      # evaluate all the discarding conditions that have been provided!
      set(PROCEED TRUE)
      foreach(condition ${STATINFO_${conf}___GUARDS})
        if(NOT ${condition})
          set(PROCEED FALSE)
        endif()
      endforeach()

      if(PROCEED)
        add_executable(${tname} "${STATVAR_SOURCE}")

        # treat compile definitions
        foreach(cd ${STATINFO___COMPILE_DEFINITIONS})
          target_compile_definitions(${tname} PUBLIC "${cd}=${STATINFO_${conf}_${cd}}")
        endforeach()

        # maybe output debug information
        if(${STATVAR_DEBUG})
          message("Generated target ${tname}")
          get_property(cd TARGET ${tname} PROPERTY COMPILE_DEFINITIONS)
          message("  with COMPILE_DEFINITIONS: ${cd}")
        endif()

        # And append the target to the list of created targets
        list(APPEND targetlist "${tname}")
      endif()
    endif()
    if(${STATVAR_DEBUG})
      message("Generating target ${tname} skipped because it already existed!")
    endif()
  endforeach()

  # export the list of created targets
  set(${STATVAR_CREATED_TARGETS} ${targetlist} PARENT_SCOPE)
endfunction()

function(add_system_test_per_target)
  # parse arguments to function call
  set(OPTION DEBUG)
  set(SINGLE INIFILE SCRIPT TARGETBASENAME)
  set(MULTI TARGET)
  cmake_parse_arguments(TARGVAR "${OPTION}" "${SINGLE}" "${MULTI}" ${ARGN})

  if(TARGVAR_UNPARSED_ARGUMENTS)
    message(WARNING "add_system_test_per_target: Encountered unparsed arguments: This often indicates typos in named arguments")
  endif()

  # set a default for the script. call_executable.py just calls the executable.
  # There, it is also possible to hook in things depending on the inifile
  if(NOT TARGVAR_SCRIPT)
    set(TARGVAR_SCRIPT dune_execute.py)
  endif()

  # expand the given meta ini file into the build tree
  execute_process(COMMAND ${CMAKE_BINARY_DIR}/dune-env dune_expand_metaini.py --cmake --ini ${CMAKE_CURRENT_SOURCE_DIR}/${TARGVAR_INIFILE} --dir ${CMAKE_CURRENT_BINARY_DIR}
                  OUTPUT_VARIABLE output)

  parse_python_data(PREFIX iniinfo INPUT "${output}")

  # add the tests for all targets
  foreach(target ${TARGVAR_TARGET})
    foreach(inifile ${iniinfo_names})
      if(${TARGVAR_DEBUG})
        message("  Adding a target with executable ${target} and inifile ${inifile}...")
      endif()

      # Somehow the test have to be named, although the naming scheme is not relevant for
      # the selection of tests to run on the server side. For the moment we combine the
      # executable target name with the ini file name.
      get_filename_component(ininame ${inifile} NAME_WE)

      # check whether something needs to be done. This is either when our target is matching
      # the given suffix, or when TARGETBASENAME isnt given (this indicates stand-alone usage)
      # or in case no suffix is given (we have only one target) when the target is matching the
      # target basename
      set(DOSOMETHING FALSE)
      # ugly CMake bug gets fixed by adding a random prefix to the compared strings
      if("compare_${TARGVAR_TARGETBASENAME}" STREQUAL "compare_${target}")
        set(DOSOMETHING TRUE)
      endif()
      if("compare_${TARGVAR_TARGETBASENAME}_${iniinfo_${inifile}_suffix}" STREQUAL "compare_${target}")
        set(DOSOMETHING TRUE)
      endif()
      if(NOT DEFINED TARGVAR_TARGETBASENAME)
        set(DOSOMETHING TRUE)
      endif()

      if(${TARGVAR_DEBUG})
        message("  -- ${DOSOMETHING}")
      endif()

      # get the extension of the ini file (can be user defined)
      get_filename_component(iniext ${inifile} EXT)

      if(${DOSOMETHING})
        if(NOT ${MPI_CXX_FOUND})
          add_test(NAME ${target}_${ininame}
                    COMMAND ${CMAKE_BINARY_DIR}/dune-env ${TARGVAR_SCRIPT}
                    --exec ${target}
                    --ini "${CMAKE_CURRENT_BINARY_DIR}/${ininame}${iniext}"
                    --source ${CMAKE_CURRENT_SOURCE_DIR}
                   )
        else()
          add_test(NAME ${target}_${ininame}
                    COMMAND ${CMAKE_BINARY_DIR}/dune-env ${TARGVAR_SCRIPT}
                    --exec ${target}
                    --ini "${CMAKE_CURRENT_BINARY_DIR}/${ininame}${iniext}"
                    --source ${CMAKE_CURRENT_SOURCE_DIR}
                    --mpi-exec "${MPIEXEC}"
                    --mpi-numprocflag=${MPIEXEC_NUMPROC_FLAG}
                    --mpi-preflags "${MPIEXEC_PREFLAGS}"
                    --mpi-postflags "${MPIEXEC_POSTFLAGS}"
                    --max-processors=${DUNE_MAX_TEST_CORES}
                   )
        endif()
        set_property(TEST ${target}_${ininame} PROPERTY LABELS ${iniinfo_labels_${ininame}} DUNE_SYSTEMTEST)
        set_tests_properties(${target}_${ininame} PROPERTIES SKIP_RETURN_CODE "77")
      endif()
    endforeach()
  endforeach()
endfunction()

function(dune_add_system_test)
  # parse arguments
  set(OPTION DEBUG NO_TESTS)
  set(SINGLE INIFILE BASENAME SCRIPT)
  set(MULTI SOURCE TARGET CREATED_TARGETS)
  cmake_parse_arguments(SYSTEMTEST "${OPTION}" "${SINGLE}" "${MULTI}" ${ARGN})

  if(SYSTEMTEST_UNPARSED_ARGUMENTS)
    message(WARNING "dune_add_system_test: Encountered unparsed arguments: This often indicates typos in named arguments")
  endif()

  # construct a string containg DEBUG to pass the debug flag to the other macros
  set(DEBUG "")
  if(SYSTEMTEST_DEBUG)
    set(DEBUG "DEBUG")
  endif()

  # set a default for the script. call_executable.py just calls the executable.
  # There, it is also possible to hook in things depending on the inifile
  if(NOT SYSTEMTEST_SCRIPT)
    set(SYSTEMTEST_SCRIPT dune_execute.py)
  endif()

  # we provide two signatures: either a source(s) is given or a target(s)
  if(SYSTEMTEST_SOURCE AND SYSTEMTEST_TARGET)
    message(FATAL_ERROR "Use either the SOURCE or the TARGET signature!")
  endif()
  if(NOT SYSTEMTEST_SOURCE AND NOT SYSTEMTEST_TARGET)
    message(FATAL_ERROR "Specify either the SOURCE or the TARGET argument!")
  endif()

  if(SYSTEMTEST_SOURCE)
    # The above macros have been written in a way that allows us to use them
    # combined. The TARGETBASENAME parameter is introduced for that.
    add_static_variants(SOURCE ${SYSTEMTEST_SOURCE}
                        BASENAME ${SYSTEMTEST_BASENAME}
                        INIFILE ${SYSTEMTEST_INIFILE}
                        CREATED_TARGETS targetlist
                        ${DEBUG})

    # export the targetlist generated by add_static_variants
    set(${SYSTEMTEST_CREATED_TARGETS} ${targetlist} PARENT_SCOPE)

    # If the NO_TESTS option is given, we discard the targetlist here
    # that will prohibit the addition of tests in the implementation of
    # add_system_test_per_target.
    if(SYSTEMTEST_NO_TESTS)
      set(targetlist)
    endif()

    add_system_test_per_target(INIFILE ${SYSTEMTEST_INIFILE}
                               TARGET ${targetlist}
                               SCRIPT ${SYSTEMTEST_SCRIPT}
                               ${DEBUG}
                               TARGETBASENAME ${SYSTEMTEST_BASENAME})
  else()
    execute_process(COMMAND ${CMAKE_BINARY_DIR}/dune-env dune_has_static_section.py --ini ${CMAKE_CURRENT_SOURCE_DIR}/${SYSTEMTEST_INIFILE}
                    RESULT_VARIABLE res)
    if(${res})
      message(STATUS "The meta ini file specifies static variations!")
      message(FATAL_ERROR "The TARGET signature can be only used for dynamic variations.")
    endif()

    if(SYSTEMTEST_BASENAME)
      message(WARNING "A BASENAME is given for the TARGET signature. The argument is ignored!")
    endif()
    # the target signature is effectively a convenience function for the dyanmic macro
    # be careful not to have a static section in the meta ini file!
    set(${SYSTEMTEST_CREATED_TARGETS} ${SYSTEMTEST_TARGET} PARENT_SCOPE)
    add_system_test_per_target(INIFILE ${SYSTEMTEST_INIFILE}
                               TARGET ${SYSTEMTEST_TARGET}
                               SCRIPT ${SYSTEMTEST_SCRIPT}
                               ${DEBUG})
  endif()
endfunction()


==> anc/xt-super/dune-testtools/cmake/modules/DuneTesttoolsMacros.cmake <==
# The cmake code to execute whenever a module requires or suggests dune-testtools.
#
# A summary of what is done:
#
# * Requirements on the python interpreter are formulated
# * The API for dune-style system tests is included.
#
# .. cmake_variable:: DEBUG_MACRO_TESTS
#
#    If turned on, the configure time unit tests of dune-testtools
#    have verbose output. This is mainly useful if you are developing
#    and debugging dune-testtools.
#

dune_require_python_version(2.7)
#TODO: What is our minimum python3.x requirement?

# Generate a string containing "DEBUG" if we want to debug macros
if(DEBUG_MACRO_TESTS)
  set(DEBUG_MACRO_TESTS DEBUG)
else()
  set(DEBUG_MACRO_TESTS)
endif()

# Set the default on the variable DUNE_MAX_TEST_CORES
# Starting with Dune 3.0 this is done in dune-common
if(NOT DUNE_MAX_TEST_CORES)
  set(DUNE_MAX_TEST_CORES 1000000000)
endif()

# Discard all parallel tests if MPI was not found
if(NOT MPI_FOUND)
  set(DUNE_MAX_TEST_CORES 1)
endif()

include(DuneCMakeAssertion)
include(ParsePythonData)
include(DuneSystemtests)
include(ExpandMetaIni)


==> anc/xt-super/dune-testtools/cmake/modules/ExpandMetaIni.cmake <==
# Macros to just expand an inifile into the build tree
# without adding any systemtests.
#
# .. cmake_function:: dune_expand_metaini
#
#    .. cmake_param:: INIFILE
#       :single:
#       :required:
#
#       The inifile to expand into the build tree.
#
#    .. cmake_param:: NO_STATIC
#       :option:
#
#       Set to treat static information just as any other.
#
#    .. cmake_param:: BASENAME
#       :single:
#
#       The basename for the executables, can be omitted
#       if the NO_STATIC option is set.
#
#    .. cmake_param:: SOURCE
#       :multi:
#
#       The source file to build executables from, can be omitted
#       if the NO_STATIC option is set.
#
#    .. cmake_param:: CREATED_TARGETS
#       :single:
#
#       The list of targets that were created by this function.
#
#    .. cmake_param:: DEBUG
#       :option:
#
#       Enable some debugging output.
#
#    Expand a meta ini file into the buildtree. Also consider static
#    variants, unless :code:`NO_STATIC` has been given. For more details
#    on all the other parameters, see :ref:`dune_add_system_test`.
#

function(dune_expand_metaini)
  # parse arguments
  set(OPTION DEBUG NO_STATIC)
  set(SINGLE INIFILE BASENAME)
  set(MULTI SOURCE CREATED_TARGETS)
  cmake_parse_arguments(EXPAND "${OPTION}" "${SINGLE}" "${MULTI}" ${ARGN})

  if(EXPAND_UNPARSED_ARGUMENTS)
    message(WARNING "dune_expand_metaini: Encountered unparsed arguments: This often indicates typos in named arguments")
  endif()

  # construct a string containg DEBUG to pass the debug flag to the other macros
  set(DEBUG "")
  if(EXPAND_DEBUG)
    set(DEBUG "DEBUG")
  endif()

  if(EXPAND_NO_STATIC)
    add_system_test_per_target(INIFILE ${EXPAND_INIFILE}
                               ${DEBUG}
                              )
  else()
    dune_add_system_test(INIFILE ${EXPAND_INIFILE}
                         SOURCE ${EXPAND_SOURCE}
                         CREATED_TARGETS output
                         BASENAME ${EXPAND_BASENAME}
                         ${DEBUG}
                         NO_TESTS
                        )
    set(${EXPAND_CREATED_TARGETS} ${output} PARENT_SCOPE)
  endif()

endfunction()


==> anc/xt-super/dune-testtools/cmake/modules/ParsePythonData.cmake <==
# A CMake module defining the interface to read data from python
#
# .. note::
#    This is intended for internal use only.
#
# .. cmake_function:: parse_python_data
#
#    .. cmake_param:: PREFIX
#       :single:
#       :required:
#
#       The prefix to give to the CMake variables.
#
#    .. cmake_param:: INPUT
#       :single:
#       :required:
#
#       The input string, which is the stdout of a python script
#       that used the :code:`printForCMake` function from :code:`dune.testtools`
#
#    The function that implements the data interface between python and
#    cmake from the cmake side.
#
#    .. note::
#       This is intended for internal use only.
#

function(parse_python_data)
  set(SINGLE PREFIX)
  set(MULTI INPUT)
  cmake_parse_arguments(PYPARSE "" "${SINGLE}" "${MULTI}" ${ARGN})
  # these keys are an agreement between the python and the cmake module
  # they can be changed to whatever keys, as long as they are updated on
  # both ends.
  set(SINGLEKEY __SEMICOLON)
  set(MULTIKEYS __SINGLE __MULTI __DATA)
  # first parsing: What keys are present in the data
  cmake_parse_arguments(KEYS "" "${SINGLEKEY}" "${MULTIKEYS}" ${PYPARSE_INPUT})

  # second parsing: What data is associated with the keys
  cmake_parse_arguments(DATA "" "${KEYS___SINGLE}" "${KEYS___MULTI}" ${KEYS___DATA})

  # set the variables in the parent scope!
  # Note: Having this function as a macro would inline it into the outer
  # scope and thus setting all variables correctly - but also the temporary
  # ones from this script. Especially w.r.t. to multiple calls of this macro
  # that should be avoided!
  foreach(key ${KEYS___SINGLE} ${KEYS___MULTI})
    # restore any semicolons in the data
    string(REPLACE "${KEYS___SEMICOLON}" ";" output "${DATA_${key}}")
    set(${PYPARSE_PREFIX}_${key} ${output} PARENT_SCOPE)
  endforeach()
endfunction()


==> anc/xt-super/dune-testtools/config.h.cmake <==
/* begin dune-testtools
   put the definitions for config.h specific to
   your project here. Everything above will be
   overwritten
*/

/* begin private */
/* Name of package */
#define PACKAGE "@DUNE_MOD_NAME"

/* Define to the address where bug reports for this package should be sent. */
#define PACKAGE_BUGREPORT "@DUNE_MAINTAINER@"

/* Define to the full name of this package. */
#define PACKAGE_NAME "@DUNE_MOD_NAME@"

/* Define to the full name and version of this package. */
#define PACKAGE_STRING "@DUNE_MOD_NAME@ @DUNE_MOD_VERSION@"

/* Define to the one symbol short name of this package. */
#define PACKAGE_TARNAME "@DUNE_MOD_NAME@"

/* Define to the home page for this package. */
#define PACKAGE_URL "@DUNE_MOD_URL@"

/* Define to the version of this package. */
#define PACKAGE_VERSION "@DUNE_MOD_VERSION@"

/* end private */

/* Define to the version of dune-testtools */
#define DUNE_TESTTOOLS_VERSION "@DUNE_TESTTOOLS_VERSION@"

/* Define to the major version of dune-testtools */
#define DUNE_TESTTOOLS_VERSION_MAJOR @DUNE_TESTTOOLS_VERSION_MAJOR@

/* Define to the minor version of dune-testtools */
#define DUNE_TESTTOOLS_VERSION_MINOR @DUNE_TESTTOOLS_VERSION_MINOR@

/* Define to the revision of dune-testtools */
#define DUNE_TESTTOOLS_VERSION_REVISION @DUNE_TESTTOOLS_VERSION_REVISION@

/* end dune-testtools
   Everything below here will be overwritten
*/


==> anc/xt-super/dune-testtools/doc/CMakeLists.txt <==
add_subdirectory(doxygen)
add_subdirectory(sphinx)

# add the technical documentation pdf
dune_add_latex_document(technical.tex FATHER_TARGET doc DEFAULT_PDF)


==> anc/xt-super/dune-testtools/doc/doxygen/CMakeLists.txt <==
# shortcut for creating the Doxyfile.in and Doxyfile
add_doxygen_target()


==> anc/xt-super/dune-testtools/doc/doxygen/Doxylocal <==
# This file contains local changes to the doxygen configuration
# please us '+=' to add file/directories to the lists

# The INPUT tag can be used to specify the files and/or directories that contain
# documented source files. You may enter file names like "myfile.cpp" or
# directories like "/usr/src/myproject". Separate the files or directories
# with spaces.

INPUT                 += @top_srcdir@/dune/
# see e.g. dune-grid for the examples of mainpage and modules
# INPUT                 += @srcdir@/mainpage #                          @srcdir@/modules

# The EXCLUDE tag can be used to specify files and/or directories that should
# excluded from the INPUT source files. This way you can easily exclude a
# subdirectory from a directory tree whose root is specified with the INPUT tag.

# EXCLUDE               += @top_srcdir@/dune/testtools/test

# The EXAMPLE_PATH tag can be used to specify one or more files or
# directories that contain example code fragments that are included (see
# the \include command).

# EXAMPLE_PATH          += @top_srcdir@/src

# The IMAGE_PATH tag can be used to specify one or more files or
# directories that contain image that are included in the documentation (see
# the \image command).

# IMAGE_PATH            += @top_srcdir@/dune/testtools/pics



==> anc/xt-super/dune-testtools/doc/sphinx/CMakeLists.txt <==
dune_cmake_sphinx_doc(SPHINX_CONF ${CMAKE_CURRENT_SOURCE_DIR}/conf.py.in
                      RST_SOURCES index.rst
                                  cmake.rst
                                  metaini.rst
                                  python.rst
                                  what.rst
                                  quickstartdune.rst
                                  testingtesttools.rst
                      MODULE_ONLY)

dune_symlink_to_source_files(FILES "_templates" "sphinx_metainicommand.py")


==> anc/xt-super/dune-testtools/doc/sphinx/_templates/autosummary/module.rst <==
{{ fullname }}
{{ underline }}

.. automodule:: {{ fullname }}

   {% block functions %}
   {% if functions %}
   Functions
   {{ '*' * 9 }}

   .. autosummary::
   {% for item in functions %}
      {{ item }}
   {%- endfor %}

   {% for item in functions %}

   {{ item }}
   {{ '+' * (item | length) }}

   .. currentmodule:: {{ fullname }}

   .. autofunction:: {{ item }}
   {%- endfor %}
   {% endif %}
   {% endblock %}

   {% block classes %}
   {% if classes %}
   Classes
   {{ '*' * 7 }}

   .. autosummary::
   {% for item in classes %}
      {{ item }}
   {%- endfor %}

   {% for item in classes %}

   {{ item }}
   {{ '+' * (item | length) }}

   .. currentmodule:: {{ fullname }}

   .. autoclass:: {{ item }}
      :members:
   {%- endfor %}
   {% endif %}
   {% endblock %}


==> anc/xt-super/dune-testtools/doc/sphinx/cmake.rst <==
CMake documentation of dune-testools
************************************

CMake Command reference
=======================
.. toctree::
   :maxdepth: 1
   :glob:

   commands/*

CMake Module reference
======================
.. toctree::
   :maxdepth: 1
   :glob:

   modules/*

CMake Variable reference
========================
.. toctree::
   :maxdepth: 1
   :glob:

   variables/*


==> anc/xt-super/dune-testtools/doc/sphinx/conf.py.in <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
#
# dune-testtools documentation build configuration file, created by
# sphinx-quickstart on Thu Jul 23 11:11:48 2015.
#
# This file is execfile()d with the current directory set to its
# containing dir.
#
# Note that not all possible configuration values are present in this
# autogenerated file.
#
# All configuration values have a default; values that are commented out
# serve to show the default.

import sys
import os
import shlex

# If extensions (or modules to document with autodoc) are in another directory,
# add these directories to sys.path here. If the directory is relative to the
# documentation root, use os.path.abspath to make it absolute, like shown here.
#sys.path.insert(0, os.path.abspath('.'))

# -- General configuration ------------------------------------------------

sys.path.append('@DUNE_SPHINX_EXT_PATH@')

# put all dune python module dependencies in the path
pythonsourcepaths = '@DUNE_PYTHON_SOURCE_PATHS@'.split(':')
for path in pythonsourcepaths:
    if path == '':
        continue
    sys.path.append(path)

# include local path for command extension
sys.path.append(os.path.abspath('.'))

# If your documentation needs a minimal Sphinx version, state it here.
#needs_sphinx = '1.0'

# Add any Sphinx extension module names here, as strings. They can be
# extensions coming with Sphinx (named 'sphinx.ext.*') or your custom
# ones.
extensions = [
    'sphinx.ext.autodoc',
    'sphinx.ext.autosummary',
    'sphinx.ext.doctest',
    'sphinx.ext.todo',
    'sphinx.ext.coverage',
    'sphinx.ext.mathjax',
    'sphinx.ext.ifconfig',
    'sphinx.ext.viewcode',
    'sphinx_cmake_dune',
    'sphinx_metainicommand'
]

# Add any paths that contain templates here, relative to this directory.
templates_path = ['_templates']

# The suffix(es) of source filenames.
# You can specify multiple suffix as a list of string:
# source_suffix = ['.rst', '.md']
source_suffix = '.rst'

# The encoding of source files.
#source_encoding = 'utf-8-sig'

# The master toctree document.
master_doc = 'index'

# General information about the project.
project = 'dune-testtools'
copyright = '2015, Dominic Kempf, Timo Koch'
author = 'Dominic Kempf, Timo Koch'

# The version info for the project you're documenting, acts as replacement for
# |version| and |release|, also used in various other places throughout the
# built documents.
#
# The short X.Y version.
version = '2.4'
# The full version, including alpha/beta/rc tags.
release = '2.4'

# The language for content autogenerated by Sphinx. Refer to documentation
# for a list of supported languages.
#
# This is also used if you do content translation via gettext catalogs.
# Usually you set "language" from the command line for these cases.
language = None

# There are two options for replacing |today|: either, you set today to some
# non-false value, then it is used:
#today = ''
# Else, today_fmt is used as the format for a strftime call.
#today_fmt = '%B %d, %Y'

# List of patterns, relative to source directory, that match files and
# directories to ignore when looking for source files.
exclude_patterns = []

# The reST default role (used for this markup: `text`) to use for all
# documents.
#default_role = None

# If true, '()' will be appended to :func: etc. cross-reference text.
#add_function_parentheses = True

# If true, the current module name will be prepended to all description
# unit titles (such as .. function::).
#add_module_names = True

# If true, sectionauthor and moduleauthor directives will be shown in the
# output. They are ignored by default.
#show_authors = False

# The name of the Pygments (syntax highlighting) style to use.
pygments_style = 'sphinx'

# A list of ignored prefixes for module index sorting.
#modindex_common_prefix = []

# If true, keep warnings as "system message" paragraphs in the built documents.
#keep_warnings = False

# If true, `todo` and `todoList` produce output, else they produce nothing.
todo_include_todos = True


# -- Options for HTML output ----------------------------------------------

# The theme to use for HTML and HTML Help pages.  See the documentation for
# a list of builtin themes.
try:
    from sphinx import version_info
    if version_info[0:2] > (1,2):
        html_theme = 'sphinx_rtd_theme'
except Exception as _: pass

# Theme options are theme-specific and customize the look and feel of a theme
# further.  For a list of options available for each theme, see the
# documentation.
#html_theme_options = {}

# Add any paths that contain custom themes here, relative to this directory.
#html_theme_path = []

# The name for this set of Sphinx documents.  If None, it defaults to
# "<project> v<release> documentation".
#html_title = None

# A shorter title for the navigation bar.  Default is the same as html_title.
#html_short_title = None

# The name of an image file (relative to this directory) to place at the top
# of the sidebar.
#html_logo = None

# The name of an image file (within the static path) to use as favicon of the
# docs.  This file should be a Windows icon file (.ico) being 16x16 or 32x32
# pixels large.
#html_favicon = None

# Add any paths that contain custom static files (such as style sheets) here,
# relative to this directory. They are copied after the builtin static files,
# so a file named "default.css" will overwrite the builtin "default.css".
#html_static_path = ['_static']

# Add any extra paths that contain custom files (such as robots.txt or
# .htaccess) here, relative to this directory. These files are copied
# directly to the root of the documentation.
#html_extra_path = []

# If not '', a 'Last updated on:' timestamp is inserted at every page bottom,
# using the given strftime format.
#html_last_updated_fmt = '%b %d, %Y'

# If true, SmartyPants will be used to convert quotes and dashes to
# typographically correct entities.
#html_use_smartypants = True

# Custom sidebar templates, maps document names to template names.
#html_sidebars = {}

# Additional templates that should be rendered to pages, maps page names to
# template names.
#html_additional_pages = {}

# If false, no module index is generated.
#html_domain_indices = True

# If false, no index is generated.
#html_use_index = True

# If true, the index is split into individual pages for each letter.
#html_split_index = False

# If true, links to the reST sources are added to the pages.
#html_show_sourcelink = True

# If true, "Created using Sphinx" is shown in the HTML footer. Default is True.
#html_show_sphinx = True

# If true, "(C) Copyright ..." is shown in the HTML footer. Default is True.
#html_show_copyright = True

# If true, an OpenSearch description file will be output, and all pages will
# contain a <link> tag referring to it.  The value of this option must be the
# base URL from which the finished HTML is served.
#html_use_opensearch = ''

# This is the file name suffix for HTML files (e.g. ".xhtml").
#html_file_suffix = None

# Language to be used for generating the HTML full-text search index.
# Sphinx supports the following languages:
#   'da', 'de', 'en', 'es', 'fi', 'fr', 'h', 'it', 'ja'
#   'nl', 'no', 'pt', 'ro', 'r', 'sv', 'tr'
#html_search_language = 'en'

# A dictionary with options for the search language support, empty by default.
# Now only 'ja' uses this config value
#html_search_options = {'type': 'default'}

# The name of a javascript file (relative to the configuration directory) that
# implements a search results scorer. If empty, the default will be used.
#html_search_scorer = 'scorer.js'

# Output file base name for HTML help builder.
htmlhelp_basename = 'dune-testtoolsdoc'

# -- Options for LaTeX output ---------------------------------------------

latex_elements = {
# The paper size ('letterpaper' or 'a4paper').
#'papersize': 'letterpaper',

# The font size ('10pt', '11pt' or '12pt').
#'pointsize': '10pt',

# Additional stuff for the LaTeX preamble.
#'preamble': '',

# Latex figure (float) alignment
#'figure_align': 'htbp',
}

# Grouping the document tree into LaTeX files. List of tuples
# (source start file, target name, title,
#  author, documentclass [howto, manual, or own class]).
latex_documents = [
  (master_doc, 'dune-testtools.tex', 'dune-testtools Documentation',
   'Dominic Kempf, Timo Koch', 'manual'),
]

# The name of an image file (relative to this directory) to place at the top of
# the title page.
#latex_logo = None

# For "manual" documents, if this is true, then toplevel headings are parts,
# not chapters.
#latex_use_parts = False

# If true, show page references after internal links.
#latex_show_pagerefs = False

# If true, show URL addresses after external links.
#latex_show_urls = False

# Documents to append as an appendix to all manuals.
#latex_appendices = []

# If false, no module index is generated.
#latex_domain_indices = True


# -- Options for manual page output ---------------------------------------

# One entry per manual page. List of tuples
# (source start file, name, description, authors, manual section).
man_pages = [
    (master_doc, 'dune-testtools', 'dune-testtools Documentation',
     [author], 1)
]

# If true, show URL addresses after external links.
#man_show_urls = False


# -- Options for Texinfo output -------------------------------------------

# Grouping the document tree into Texinfo files. List of tuples
# (source start file, target name, title, author,
#  dir menu entry, description, category)
texinfo_documents = [
  (master_doc, 'dune-testtools', 'dune-testtools Documentation',
   author, 'dune-testtools', 'One line description of project.',
   'Miscellaneous'),
]

# Documents to append as an appendix to all manuals.
#texinfo_appendices = []

# If false, no module index is generated.
#texinfo_domain_indices = True

# How to display URL addresses: 'footnote', 'no', or 'inline'.
#texinfo_show_urls = 'footnote'

# If true, do not generate a @detailmenu in the "Top" node's menu.
#texinfo_no_detailmenu = False

# generate stub rst files for each auto summary
autosummary_generate = True
# sort members by source
autodoc_member_order = "bysource"


==> anc/xt-super/dune-testtools/doc/sphinx/index.rst <==
The documentation of ``dune-testtools``
***************************************

The documentation of the dune module ``dune-testtools``. ``dune-testtools``
provides tools for system testing in numerical software frameworks
like Dune.

Content
==================

.. toctree::
   :maxdepth: 2

   quickstartdune
   metaini
   what
   testingtesttools
   cmake
   python

Indices and tables
==================

* :ref:`genindex`
* :ref:`modindex`
* :ref:`search`


==> anc/xt-super/dune-testtools/doc/sphinx/metaini.rst <==
.. _introductionmetaini:

Introduction to Meta Ini Files
******************************

The Meta Ini Format
===================

The *meta ini* format is used in dune-testtools as a domain specific language for feature modelling. It is an extension to the ini format as used in DUNE. To reiterate the syntax of such ini file, see the :ref:`normal_ebnf` and :ref:`normalini`. Note that, you can define groups of keys either by using the ``[..]`` syntax, by putting dots into keys, or by using a combination of both

.. _normal_ebnf:
.. code-block:: ebnf
   :caption: EBNF describing normal DUNE-style ini files

    <ini>    ::= {<pair> | <group>}*
    <group>  ::= [ <str> ]
    <pair>   ::= <str> = <str>

.. _normalini:
.. code-block:: ini
   :caption: A normal DUNE-style ini file

    key = value
    somegroup.x = 1
    [somegroup]
    y = 2
    [somegroup.subgroup]
    z = 3

The meta ini format is an extension to the normal ini file, which describes a set of ini files within one file. This is the EBNF of the extended syntax:

.. _metaini_ebnf:
.. code-block:: ebnf
   :caption: EBNF describing normal meta ini files

    <ini> & ::= {<pair> | <group> | <include> }*
    <group> & ::= [ <str> ]
    <pair> & ::= <str> = <value>{ | <command>}*
    <value> & ::= <str>{ { <value> } }*<str>
    <command> & ::= <cmdname> {<cmdargs>}*
    <include> & ::= include <str> | import <str>

The following sections are about describing the semantics of the extensions.

The command syntax
==================

Commands can be applied to key/value pairs by using a pipe and then stating the command name and potential arguments. As you'd expect from a pipe, you can use multiple commands on single key/value pair. If so, the order of resolution is the following

 - Commands with a command type of higher priority are executed first. The available command types in order of priority are: ``POST_PARSE``, ``PRE_EXPANSION``, ``POST_EXPANSION``, ``PRE_RESOLUTION``, ``POST_RESOLUTION``, ``PRE_FILTERING``, ``POST_FILTERING``, ``AT_EXPANSION``.
 - Given multiple commands with the same type, commands are executed from left to right.


The expand command
==================

The ``expand`` command is the most important command, as it defines the mechanism to provide sets of ini files. The values of keys that have the expand command are expected to be comma-separated lists. That list is split and the set of configurations is updated to hold the product of all possibile values. The example shows a simple example which yields 6 ini files.

.. code-block:: ini
   :caption: A simple example of expanded keys

    key = foo, bar | expand
    someother = 1, 2, 3 | expand

Sometimes, you may not want to generate the product of possible values, but instead couple multiple key expansions. You can do that by providing an argument to the expand command. All expand commands with the same argument, will be expanded together. Having expand commands with the same argument but a differing number of camma separated values is not well-defined. This example shows again a minimal example, which yields 2 configurations.

.. code-block:: ini
   :caption: A simple example of expanded keys with argument

    key = 1, 2 | expand foo
    someother = 4, 5 | expand foo

The above mechanism can be combined at will. Listing~\ref{lst:exp3} shows an example, which yields 6 ini files.

.. code-block:: ini
   :caption: A simple combining multiple expansions

    key = foo, bar | expand 1
    someother = 1, 2, 3 | expand
    bla = 1, 2 | expand 1

Key-dependent values
++++++++++++++++++++

Whenever values that contain unescaped curly brackets, the string within those curly brackets will be interpreted as a key and will be replaced by the associated value (after expansion). This feature can be used as many times as you wish, even in a nested fashion, as long as no circular dependencies arise. In that example one configuration with ``y=1`` and one with ``y=2`` would be generated.

.. code-block:: ini
   :caption: A complex example of key-dependent value syntax

    k = a, ubb | expand
    y = {bl{k}}
    bla = 1
    blubb = 2

Other commands
==============

The following subsections describes all other general purpose commands, that exist in dune-testtools. This does not cover commands that are specific to certain testtools. Those are described in the section :ref:`thewrappers`.

The unique command
++++++++++++++++++

A key marked with the command ``unique`` will be made unique throughout the set of generated ini files. This is done by appending a consecutive numbering scheme to those (and only those) values, that appear multiple times in the set. Some special keys like ``__name`` have the unique command applied automatically.

Using the curly bracket syntax to depend on keys which have the ``unique`` command applied is not well-defined.

Simple value-altering commands: tolower, toupper, eval
++++++++++++++++++++++++++++++++++++++++++++++++++++++

``tolower`` is a command turning the given value to lowercase. ``toupper`` converts to uppercase respectively.

The ``eval`` command applies a simple expression parsing to the given value. The following operators are recognized
- addition (``+``)
- subtraction (``-``)
- multiplication (``*``)
- floating point division (``/``)
- a power function(``^``)
- unary minus (``-``).

Operands may be any literals, ``pi`` is expanded to its value.

.. code-block:: ini
   :caption: An example of the eval command

    radius = 1, 2, 3 | expand
    circumference = 2 * {r} * pi | eval

.. note::
    The ``eval`` command is currently within the ``POST_FILTERING`` priority group. That means you cannot have other values depend on the result with the curly bracket syntax.

The include statement
+++++++++++++++++++++

The ``include`` statement can be used to paste the contents of another inifile into the current ini file. The positioning of the statement within the ini file defines the priority order of keys that appear on both files. All keys prior to the include statements are potentially overriden if they appear in the include. Likewise, all keys after the include will override those from the include file with the same name.

This command is not formulated as a command, because it does, by definition not operate on a key/value pair. For convenience, ``include`` and ``import`` are synonymous w.r.t. to this feature.

Escaping in meta ini files
++++++++++++++++++++++++++

Meta ini files contain some special characters. Those are:

- ``[`` and ``]``	in group declarations
- ``=``		        in key/value pairs
- ``{`` and ``}``	in values for key-dependent resolution
- ``|``		        in values for piping commands
- ``,``		        in comma separated value lists when using the ``expand`` command

All those character can be escaped with a preceding backslash. It is currently not possible to escape a backslash itself. It is neither possible to use quotes as a mean of escaping instead. Escaping is only necessary when the character would have special meaning (You could in theory have for example commata in keys). Escaping a dot in a groupname is currently not supported, but it would be bad style anyway.


==> anc/xt-super/dune-testtools/doc/sphinx/python.rst <==
Python documentation of dune-testools
*************************************

The dune-testools python module provides the infrstructure for parsing
and expanding meta ini files. Script for communicating information to
a CMake-based buildsystem are provided. It further provides test wrapper scripts
aiming at testing for specific quality measures.

Modules of dune-testtools
=========================

The dune-testtools core modules provide all functionality related
to meta ini files and their expansion mechanism.
Also have a look at the :ref:`introduction to metaini files <introductionmetaini>`.

.. currentmodule:: dune.testtools
.. autosummary::
   :toctree: dune.testtools

   metaini
   cmakeoutput
   command_infrastructure
   command
   conditionals
   escapes
   parser
   static_metaini
   uniquenames
   writeini
   testdiscarding


.. _thewrappers:

Wrapper scripts of dune-testtools
=================================

dune-testtools provides test wrappers for checking specific quality aspects
of numerical software. Wrapper scripts are meant to be implemented by users
wishing to check a certain aspect of their test. However, the most common
test wrappers are already provided with dune-testools.

.. currentmodule:: wrapper
.. autosummary::
   :toctree: dune.testtools

   dune_execute
   dune_execute_parallel
   dune_outputtreecompare
   dune_vtkcompare
   dune_convergencetest


Helper modules for wrapper scripts
++++++++++++++++++++++++++++++++++

.. currentmodule:: dune.testtools.wrapper
.. autosummary::
   :toctree: dune.testtools

   argumentparser
   call_executable
   compareini
   convergencetest
   fuzzy_compare_vtk


Scripts of dune-testtools
=========================

dune-testtools provides a small selection of scripts. Most of the
scripts are used in the buildsystem integration and are called
through CMake at build time. They provide meta ini information
in a specific format to be parsed by CMake.

The script `dune_metaini_analysis` can be used to analyse
meta ini files and interactively inspect the configurations resulting
from expansion.

.. currentmodule:: scripts
.. autosummary::
   :toctree: dune.testtools

   dune_expand_metaini
   dune_extract_static
   dune_has_static_section
   dune_metaini_analysis


==> anc/xt-super/dune-testtools/doc/sphinx/quickstartdune.rst <==
Quick start guide (dune module)
*******************************

This document will show you the first steps to use system testing in your dune module.
Under a system test with ``dune-testtools`` we understand

* a single source file making use of several dune features,
* a so called meta ini configuration file,
* a test wrapper to determine success or failure.

They together describe a collection of tests. The collection of test gets generated
by static or dynamic variations of the source code. The variations are defined through
the meta ini configuration file.

Module setup
============

Suppose you have an existing dune module ``dune-foo`` and you want to write your first
system test. You probably already have dune-testtools, if not clone ``dune-testtools``
and its dependency ``dune-python`` from the Dune GitLab server.

.. code-block:: shell

    git clone https://gitlab.dune-project.org/quality/dune-python.git
    git clone https://gitlab.dune-project.org/quality/dune-testtools.git

``dune-foo`` needs to know about ``dune-testtools`` in order to use its
functionality, so we have to add it to the dependencies in the ``dune.module``
file of the project.

.. code-block:: ini
    :caption: ``dune.module`` file of project ``dune-foo``

    Module: dune-foo
    Version: 3.0git
    Maintainer: you@dune.org
    Depends: dune-common dune-testtools

.. note::
    You might have to delete the build directory
    of ``dune-foo`` and rebuild using dunecontrol
    to find dune-testtools.

Setting up he first system test
===============================

Assuming you have a ``test`` directory in your dune module, your source directory
for the system test should look something like this

.. code-block:: ini

    test
    |____ mysystemtest
    |     |___ source.cc
    :     |___ config.mini
          |___ CMakeLists.txt

First, let's have a look at ``CMakeLists.txt``. To add system tests ``dune-testtools``
provides a simple CMake macro. In the above setting, ``CMakeLists.txt`` could look like this

.. code-block:: cmake
    :caption: The ``CMakeLists.txt``

    dune_add_system_test(SOURCE source.cc
                         INIFILE config.mini
                         BASENAME mysystemtest)

The ``SOURCE`` and ``INIFILE`` parameter should be self-explanatory.

.. note::
    The file extension of the meta ini file is arbitrary, ``*.mini`` is good practice
    in distinction to normal ini files.

.. note::
    We assume here that your module uses ``dune_enable_all_packages()``. If you don't use
    the convienience macro you can get all generated CMake targets by specifying
    ``CREATED_TARGETS targets`` as additional parameter to the macro. You can then
    link libraries to the targets manually.

The ``BASENAME`` parameter defines a basename to be used for executables
created by the CMake macro. In case of static variations,
more than one executable will be created.

.. note::
    CMake targets have to be unique within the entire project. Choose your
    basename so that it conflict with other targets in your project can be ruled out.

Secondly, let's look at the meta ini file. Meta ini files are the heart of the
``dune-testtools`` project. They configure the system test and have a simple
syntax very similar to regular ini files used in Dune. Let's say your code has
the grid manager as template parameter (has to be known at compile time) and
a simple run-time parameter ``level`` that determines how often the initial grid
will be refined. To test the flexibility of your code you want to run it with
two grid managers and for three different refinement levels. Then, your
meta ini file could look like this

.. code-block:: ini
    :caption: The ``config.mini``

    level = 1, 2, 3 | expand

    [_static]
    GRID = Dune::YaspGrid<2>, Dune::UGGrid<2> | expand

This example will create two exectuables and in total 6 tests. As you can see
parameter variation are specified by using a comma-separated list as value for
the key-value pair. The ``expand`` command after the pipe tells ``dune-testtools``
to generate ini files for each comma-separated value. Multiple ``expand`` commands
lead to the combination of the parameter variations.

.. note::
    You have to have UGGrid installed to run this example.

.. note::
    You always have to find sensibel parameters for your test manually. However
    even then, the combinatorial expansion quickly generates a large number of tests.

Static parameters like the grid type need to be communicated to the build system
to generate different executables. To tell ``dune-testtools`` that a parameter
is static we list it under the ``[_static]`` group.

.. note::
    If your template type contains commas, they need to be escaped. Alternatively,
    you can put the whole type in quotation marks (``"Dune::FieldVector<2, 3>"``).

The static variable ``GRID`` that you defined under the ``[_static]`` section, will
be available as preprocessor variable in your source code. So the source code could
look like this

.. code-block:: cpp

    #include "config.h"

    #include <sstream>
    #include <string>
    #include <dune/common/parallel/mpihelper.hh>
    #include <dune/common/exceptions.hh>
    #include <dune/common/parametertree.hh>
    #include <dune/common/parametertreeparser.hh>
    #include <dune/grid/utility/structuredgridfactory.hh>
    #include <dune/grid/io/file/vtk.hh>
    #include <dune/grid/yaspgrid.hh>
    #include <dune/grid/uggrid.hh>

    int main(int argc, char** argv) try
    {
      // maybe initialize mpi
      Dune::MPIHelper::instance(argc, argv);

      // check if a single argument was supplied
      if (argc != 2)
        DUNE_THROW(Dune::InvalidStateException, "Please supply an ini file. Usage: ./" << argv[0] << " <inifile>");

      // load the parameter file
      Dune::ParameterTree params;
      Dune::ParameterTreeParser::readINITree(argv[1], params);

      // the grid type
      typedef GRIDTYPE Grid;

      // build a simple structured 2x2 unit square grid
      Dune::StructuredGridFactory<Grid> factory;
      auto grid = factory.createCubeGrid({0, 0}, {1, 1}, {{2, 2}});

      // refine the grid
      auto level = params.get<int>("level", 0);
      grid->globalRefine(level);

      // output the grid to vtk
      // note: a unique vtk filename can easily be generated in the meta ini file
      Dune::VTKWriter<typename Grid::LeafGridView> vtkwriter(grid->leafGridView());
      std::stringstream outputName;
      outputName << argv[0] << "_" << params.get<std::string>("level");
      vtkwriter.write(outputName.str());

      return 0;
    }
    // Error handler /////////////////
    catch (Dune::Exception e) {
        std::cerr << e << std::endl;
        return 1;
    }

Running the first system test
=============================

Congratulations, you already configured your first system test. In order to configure
the system test run CMake from the top level directory

.. code-block:: shell

    cmake <builddir>

Now, like for other Dune tests you can build and run your tests with

.. code-block:: shell

    cd <builddir>
    make -j2 build_tests
    ctest -j2

.. note::
    The flag ``-j2`` builds and runs ctest in parallel on ``2`` cores. This doesn't
    mean that each individual test is run in parallel. For parallel testing have a look
    at the test wrapper :mod:`wrapper.execute_parallel` or the following
    :ref:`section <section_testwrappers>`.

Running the commands should produce the following or similar output

.. code-block:: shell

        Start 1: mysystemtest_0000_0000
        Start 2: mysystemtest_0000_0001
        Start 3: mysystemtest_0000_0002
        Start 4: mysystemtest_0001_0003
        Start 5: mysystemtest_0001_0004
        Start 6: mysystemtest_0001_0005
    1/6 Test #6: mysystemtest_0001_0005 ...........   Passed    0.40 sec
    2/6 Test #1: mysystemtest_0000_0000 ...........   Passed    0.43 sec
    3/6 Test #3: mysystemtest_0000_0002 ...........   Passed    0.43 sec
    4/6 Test #4: mysystemtest_0001_0003 ...........   Passed    0.43 sec
    5/6 Test #2: mysystemtest_0000_0001 ...........   Passed    0.43 sec
    6/6 Test #5: mysystemtest_0001_0004 ...........   Passed    0.42 sec

    100% tests passed, 0 tests failed out of 6

    Label Time Summary:
    DUNE_SYSTEMTEST    =   2.54 sec

    Total Test time (real) =   0.43 sec

.. _section_testwrappers:

Test wrappers
=============

Many times we don't only want to check exit codes of our tests to decide whether they
passed or failed. That's why with ``dune-testtools`` you can easily wrap your executable
and perform more elaborate result checking or execution. ``dune-testtools`` already provides
a number of useful :ref:`wrappers <thewrappers>`. With a little knowledge of python it is also
easy to write your own wrapper. We want to demonstrate the
use of wrappers here briefly.

Suppose you want to run the tests we just wrote in parallel using ``8`` cores. The CMake macro
provides an optional argument for specifying a wrapper script. The modified ``CMakeLists.txt``
would look like this

.. code-block:: cmake
    :caption: The modified ``CMakeLists.txt``

    dune_add_system_test(SOURCE source.cc
                         INIFILE config.mini
                         BASENAME mysystemtest
                         SCRIPT dune_execute_parallel.py)

Conveniently, you can configure the wrapper script with your meta ini file.
To specifiy the number of processors we would modify ``config.mini`` like this

.. code-block:: ini
    :caption: The modified ``config.mini``

    level = 1, 2, 3 | expand

    [wrapper.execute_parallel]
    numprocessors = 8

    [_static]
    GRID = Dune::YaspGrid<2>, Dune::UGGrid<2> | expand

Finally, you can build and run your tests in parallel!

.. note::
    You might have noticed the following: Also the number of processors is a meta ini
    variable that can be expanded. This offers you to run different configurations
    on a different number of processors!


==> anc/xt-super/dune-testtools/doc/sphinx/sphinx_metainicommand.py <==
""" A meta ini command extension for Sphinx"""

from docutils import nodes
from docutils.parsers.rst import Directive
from itertools import chain


class MetaIniArgNode(nodes.Element):
    pass


class MetaIniCommand(Directive):
    # We do require the name to be an argument
    required_arguments = 1
    optional_arguments = 0
    final_argument_whitespace = False
    option_spec = {'operates_on_value' : lambda s: True}
    has_content = True

    def run(self):
        env = self.state.document.settings.env

        # Parse the content of the directive recursively
        node = nodes.Element()
        node.document = self.state.document
        self.state.nested_parse(self.content, self.content_offset, node)

        # define defaults
        node['name'] = self.arguments[0]
        node['operates_on_value'] = self.options.get('operates_on_value', False)
        node['content'] = self.content

        arg_nodes = []
        other_nodes = []
        required_params = {}
        optional_params = {}

        for child in node:
            if isinstance(child, MetaIniArgNode):
                if child["required"]:
                    required_params[child["name"]] = child
                else:
                    optional_params[child["name"]] = child
            else:
                other_nodes.append(child)


        # Build the content of the box
        prefix = ''
        if node["operates_on_value"]:
            prefix = '<value> | '
        else:
            prefix = '<key> = <value> | '

        sl = [prefix + self.arguments[0]+ ' ']

        for rp, paramnode in required_params.items():
            if paramnode["multi"]:
                sl.append('<' + paramnode['name'] + '1 [' + paramnode['name'] + '2 ...]' + '> ')
            if paramnode["single"]:
                sl.append('<' + paramnode['name'] + '> ')

        for op, paramnode in optional_params.items():
            if paramnode["multi"]:
                sl.append('[<' + paramnode['name'] + '1 [' + paramnode['name'] + '2 ...]' + '>] ')
            if paramnode["single"]:
                sl.append('[<' + paramnode['name'] + '>] ')

        lb = nodes.literal_block(''.join(sl), ''.join(sl))
        arg_nodes.append(lb)

        # provide a defition list for the arguments
        dl = nodes.definition_list()
        for param, paramnode in chain(required_params.items(), optional_params.items()):
            dli = nodes.definition_list_item()
            dl += dli

            dlit = nodes.term(text=param)
            dli += dlit

            dlic = nodes.definition()
            dli += dlic
            self.state.nested_parse(paramnode['content'], self.content_offset, dlic)

        # add the parameter list to the output
        arg_nodes.append(dl)

        return [nodes.subtitle(text="The " + node['name'] + " command")] + arg_nodes + other_nodes


class MetaIniCommandArg(Directive):
    # We do require the name to be an argument
    required_arguments = 1
    optional_arguments = 0
    final_argument_whitespace = False
    option_spec = {'argname' : lambda s: s,
                   'multi': lambda s: True,
                   'required': lambda s: True,
                   'single': lambda s: True
                   }
    has_content = True

    def run(self):
        node = MetaIniArgNode()
        # set defaults:
        node['name'] = self.arguments[0]
        node['single'] = self.options.get('single', False)
        node['multi'] = self.options.get('multi', False)
        node['required'] = self.options.get('required', False)
        node['content'] = self.content
        return [node]


def setup(app):
    app.add_node(MetaIniArgNode)
    app.add_directive('metaini_command', MetaIniCommand)
    app.add_directive('metaini_command_arg', MetaIniCommandArg)

    return {'version': '0.1'}


==> anc/xt-super/dune-testtools/doc/sphinx/testingtesttools.rst <==
Testing ``dune-testtools``
**************************

Yes, ``dune-testtools`` also gets tested itself. A number of tests
are already performed on each configure by CMake. ``dune-testtools``
provides assertions in CMake that can test if a specific target exists
or if a CTest has been generated. The build system tests get executed
every time if you call e.g.

.. code-block:: shell

    ./dune-common/bin/dunecontrol all

in the dune base directory. Further, ``dune-testtools`` provides some unit tests
(some of the unit tests might be considered system tests,
as they test our system test infrastructure). You can build and execute all
user interface tests by calling

.. code-block:: shell

    make build_tests
    ctest

in the top build directory. All tests should pass. Some might be skipped,
e.g. if you don't have MPI.

.. note::
    This works with ``dune-testtools`` git-master. When using Dune 2.4
    releases, testing still works with the old scheme. You can build
    all tests that belong to a system test by calling ``make BASENAME``,
    where ``BASENAME`` is the name given in the system test macro.

The machinery behind meta ini files is written in python. Our python
modules provide unit tests, too. You can run the python test suite with

.. code-block:: shell

    make pytest

in the top build directory. This runs the tests and checks all modules
for PEP8 compliance. All tests should pass. Consider writing us if
some don't on your system.

Finally, this documentation can be build with

.. code-block:: shell

    make doc

in the top level build directory. You need the documentation tool
Sphinx installed on your system. An html documentation can then be
found under ``./doc/sphinx/html/index.html``.


==> anc/xt-super/dune-testtools/doc/sphinx/what.rst <==
What is ``dune-testtools``?
***************************

``dune-testtools`` is a dune module developed by

- Timo Koch (timo.koch@iws.uni-stuttgart.de)
- Dominic Kempf (dominic.kempf@iwr.uni-heidelberg.de)

``dune-testtools`` provides the following components:

**A python module**

- a domain specific language for feature modelling, which is
  naturally integrates into the workflow of numerical simulation.
- wrapper scripts to facilitate test result checking
- a CMake interface to communicate data to the build system
- a test suite to check ``dune-testtools``

**CMake macros**

- a one-macro solution for specifying system tests
- assertions for the buildsystem

How to use ``dune-testtools``?
==============================

Dune-testtools is written as a dune module. You can put it as a requirement into the dune.module file of your own module and configure/build it through dunecontrol (see the documentation of
`dune-common <https://gitlab.dune-project.org/core/dune-common>`_ for details).

Check the ```dune-testtools`` <https://gitlab.dune-project.org/quality/dune-testtools>`_ dune module
repository for more.

Where to get help?
==================

To get help concerning ``dune-testtools``, first check the technical
documentation in the doc subfolder. If your problem persists,
check the `bugtracker <https://gitlab.dune-project.org/quality/dune-testtools/issues>`_
or contact the authors directly.

.. note::
   There is no mailing list (yet).

Acknowledgments
===============

The work by Timo Koch and Dominic Kempf is supported by the
ministry of science, research and arts of the federal state of
Baden-Württemberg (Ministerium für Wissenschaft, Forschung
und Kunst Baden-Württemberg).

==> anc/xt-super/dune-testtools/doc/technical.tex <==
\documentclass[11pt]{article}

\usepackage{amsmath}
\usepackage{url}
\usepackage{listings}
\lstset{language=C++, basicstyle=\small\ttfamily,
  stringstyle=\ttfamily, commentstyle=\it, extendedchars=true}

\title{Technical Documentation of \textbf{dune-testtools}}

\author{
Timo Koch$^\ast$ \and
Dominic Kempf$^\dagger$
}

\date{June 02, 2015}

\begin{document}

\maketitle
\tableofcontents
\pagebreak

\section{Introduction}

The dune-testtools project is part of a project on quality assurance and reproducibility in numerical software frameworks. It is joint work between the dune-pdelab\footnote{See \url{https://www.dune-project.org/pdelab/}} and the DuMu$_\textrm{x}$\footnote{See \url{http://dumux.org/}} development teams.

\section{The Meta Ini Format}

The \emph{meta ini} format is used in dune-testtools as a domain specific language for feature modelling. It is an extension to the ini format as used in DUNE. To reiterate the syntax of such ini file, see the EBNF in figure~\ref{fig:normalebnf} and example~\ref{lst:normalini}. Note that, you can define groups of keys either by using the \lstinline![..]! syntax, by putting dots into keys, or by using a combination of both.

\begin{figure}
\begin{align*}
 <ini> & ::= \{<pair> | <group>\}^* \\
 <group> & ::= \underline{[}<str>\underline{]} \\
 <pair> & ::= <str>\underline{ = }<str>
\end{align*}
\caption{EBNF describing normal DUNE-style ini files.}
\label{fig:normalebnf}
\end{figure}

\begin{lstlisting}[caption={A normal DUNE-style ini file},label=lst:normalini]
 key = value
 somegroup.x = 1
 [somegroup]
 y = 2
 [somegroup.subgroup]
 z = 3
\end{lstlisting}

The meta ini format is an extension to the normal ini file, which describes a set of ini files within one file. You find the EBNF of the extended syntax in \ref{fig:metaebnf}. The rest of this section is about describing the semantics of the extensions.

\begin{figure}
\begin{align*}
 <ini> & ::= \{<pair> | <group> | <include> \}^* \\
 <group> & ::= \underline{[}<str>\underline{]} \\
 <pair> & ::= <str>\underline{ = }<value>\{\underline{|} <command>\}^* \\
 <value> & ::= <str>\{\underline{\{}<value>\underline{\}}\}^*<str> \\
 <command> & ::= <cmdname> \{<cmdargs>\}^* \\
 <include> & ::= \underline{include} <str> | \underline{import} <str>
\end{align*}
\caption{EBNF describing the expanded meta ini syntax.}
\label{fig:metaebnf}
\end{figure}

\subsection{The command syntax}

Commands can be applied to key/value pairs by using a pipe and then stating the command name and potential arguments. As you'd expect from a pipe, you can use multiple commands on single key/value pair. If so, the order of resolution is the following:
\begin{itemize}
 \item Commands with a command type of higher priority are executed first. The available command types in order of priority are: POST\_PARSE, PRE\_EXPANSION, POST\_EXPANSION, PRE\_RESOLUTION, POST\_RESOLUTION, PRE\_FILTERING, POST\_FILTERING, AT\_EXPANSION.
 \item Given multiple commands with the same type, commands are executed from left to right.
\end{itemize}

\subsection{The expand command}

The \lstinline!expand! command is the most important command, as it defines the mechanism to provide sets of ini files. The values of keys that have the expand command are expected to be comma-separated lists. That list is split and the set of configurations is updated to hold the product of all possibile values. Listing~\ref{lst:exp1} shows a simple example which yields 6 ini files.

\begin{lstlisting}[caption={A simple example of expanded keys},label=lst:exp1]
 key = foo, bar | expand
 someother = 1, 2, 3 | expand
\end{lstlisting}

Sometimes, you may not want to generate the product of possible values, but instead couple multiple key expansions. You can do that by providing an argument to the expand command. All expand commands with the same argument, will be expanded together. Having expand commands with the same argument but a differing number of camma separated values is not well-defined. Listing~\ref{lst:exp2} shows again a minimal example, which yields 2 configurations.

\begin{lstlisting}[caption={A simple example of expanded keys with argument},label=lst:exp2]
 key = 1, 2 | expand foo
 someother = 4, 5 | expand foo
\end{lstlisting}

The above mechanism can be combined at will. Listing~\ref{lst:exp3} shows an example, which yields 6 ini files.

\begin{lstlisting}[caption={A simple combining multiple expansions},label=lst:exp3]
 key = foo, bar | expand 1
 someother = 1, 2, 3 | expand
 bla = 1, 2 | expand 1
\end{lstlisting}

\subsection{Key-dependent values}
\label{sec:keydepend}

Whenever values that contain unescaped curly brackets, the string within those curly brackets will be interpreted as a key and will be replaced by the associated value (after expansion). This feature can be used as many times as you wish, even in a nested fashion, as long as no circular dependencies arise. See listing~\ref{lst:keydepend} for a complex example of the syntax. In that example one configuration with \lstinline!y=1! and one with \lstinline!y=2! would be generated.

\begin{lstlisting}[caption={A complex example of key-dependent value syntax},label=lst:keydepend]
 k = a, ubb | expand
 y = {bl{k}}
 bla = 1
 blubb = 2
\end{lstlisting}

\subsection{Other commands}

The following subsections describes all other general purpose commands, that exist in dune-testtools. This does not cover commands that are specific to certain testtools. Those are described in section~\ref{sec:testtools}.

\subsubsection{The unique command}

A key marked with the command \lstinline!unique! will be made unique throughout the set of generated ini files. This is done by appending a consecutive numbering scheme to those (and only those) values, that appear multiple times in the set. Some special keys like \lstinline!__name! (see section~\ref{sec:systemtest}) have the unique command applied automatically. \\

Using the curly bracket syntax to depend on keys which have the \lstinline!unique! command applied is not well-defined.

\subsubsection{Simple value-altering commands: tolower, toupper, eval}

\lstinline!tolower! is a command turning the given value to lowercase. \lstinline!toupper! converts to uppercase respectively. \\

The \lstinline!eval! command applies a simple expression parsing to the given value. The following operators are recognized: addition (\lstinline!+!), subtraction (\lstinline!-!), multiplication (\lstinline!*!), floating point division (\lstinline!/!), a power function(\lstinline!^!) and a unary minus (\lstinline!-!). Operands may be any literals, \lstinline!pi! is expanded to its value. See listing~\ref{lst:eval} for an example.

\begin{lstlisting}[caption={An example of the eval command},label=lst:eval]
 radius = 1, 2, 3 | expand
 circumference = 2 * {r} * pi | eval
\end{lstlisting}

Note that the \lstinline!eval! command is currently within the POST\_FILTERING priority group. That means you cannot have other values depend on the result with the curly bracket syntax.

\subsection{The include statement}
The \lstinline!include! statement can be used to paste the contents of another inifile into the current ini file. The positioning of the statement within the ini file defines the priority order of keys that appear on both files. All keys prior to the include statements are potentially overriden if they appear in the include. Likewise, all keys after the include will override those from the include file with the same name. See figure~\ref{fig:include} for a minimal example. \\

\begin{figure}
\begin{tabular}{ccc}
\begin{minipage}{.4\linewidth}
\begin{lstlisting}[title={include.ini}]
 x = new
 include other.ini
 y = new
\end{lstlisting}
\end{minipage}

\begin{minipage}{.3\linewidth}
\begin{lstlisting}[title={other.ini}]
 x = old
 y = old
\end{lstlisting}
\end{minipage}

\begin{minipage}{.3\linewidth}
\begin{lstlisting}[title={Result}]
 x = old
 y = new
\end{lstlisting}
\end{minipage}
\end{tabular}
\caption{A minimum example to illustrate the \lstinline!include! statement}
\label{fig:include}
\end{figure}

This command is not formulated as a command, because it does, by definition not operate on a key/value pair. For convenience, \lstinline!include! and \lstinline!import! are synonymous w.r.t. to this feature.

\subsection{Escaping in meta ini files}
Meta ini files contain some special characters. Those are:
\begin{itemize}
 \item \lstinline![! \lstinline!]! in group declarations
 \item \lstinline!=! in key/value pairs
 \item \lstinline!{! \lstinline!}! in values for key-dependent resolution
 \item \lstinline!|! in values for piping commands
 \item \lstinline!,! in comma separated value lists when using the \lstinline!expand! command
\end{itemize}
All those character can be escaped with a preceding backslash. It is currently not possible to escape a backslash itself. It is neither possible to use quotes as a mean of escaping instead. Escaping is only necessary when the character would have special meaning (You could in theory have for example commata in keys). Escaping a dot in a groupname is currently not supported, but it would be bad style anyway.

\section{System tests with CMake and the Meta Ini Format}
\label{sec:systemtest}
CMake\footnote{\url{http://www.cmake.org/}} is the build system supported by dune-testtools. The CTest system is used to generate test.
A CMake interface handles the interplay between
meta ini files and the generation of (system) tests. The meta ini syntax can be used without CMake in useful applications as well but
shows its power and convenience in combination with the build system. In particular the CMake interface is designed to understand particular
meta ini syntax that enables the meta ini file to control the build and test generation process.

Dune-testtool offers tools particularly for system testing. This means that the designed test has to cover a wide range of the
software's functionality in contrast to checking a specific feature, i.e. unit testing. There are two different concepts to
generate that range in dune-testtools
\begin{itemize}
 \item Dynamic variations of parameters that are known at runtime
 \item Static variations of parameters / types / classes that are known at compile time
\end{itemize}
Both variations can be specified in the meta ini file.
The subsequent sections present how to use the CMake interface in combination with meta ini files to generate system tests.

\subsection{A simple test}
A simple \emph{ctest} using an ordinaty DUNE-style ini file can be added using the CMake interface as follows
\begin{lstlisting}[caption={A CMakeLists.txt adding a simple test with the dune-testtools CMake interface function \lstinline!dune_add_system_test!}]
dune_add_system_test(SOURCE mytest.cc
                     BASENAME mytest
                     INIFILE mytest.ini)
\end{lstlisting}

Note that for this simple example the macro is equal to writing
\begin{lstlisting}[caption={A CMakeLists.txt adding a simple test with the standard CMake macros}]
add_executable(mytest mytest.cc)
add_test(NAME mytest
         COMMAND ./mytest mytest.ini)
\end{lstlisting}
We will see more sensible usage of the macro subsequently.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% ?? Note that for the full syntax of the CMake interface you can refer to the Doxygen documentation of dune-testtools.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\subsection{Dynamic variations}
For creating tests covering different runtime parameters the CMake macro \lstinline!dune_add_system_test! can be used exactly
as in the simple test example above. The ordinary ini file gets replaced with a meta ini file as in Listing~\ref{lst:dyn}.
\begin{lstlisting}[caption={[dynamic.mini] An example of dynamic variations},label=lst:dyn]
 [TimeManager]
 timestep = 0.1, 0.5 | expand
 endtime = 5, 10 | expand
\end{lstlisting}
As explained above the meta ini file expands to four ini files with the respective combinations of the parameters \lstinline!timestep! and
\lstinline!endtime!. Using that meta ini file in combination with the CMake macro call
\begin{lstlisting}[caption={A CMakeLists.txt generating dynamic variations}]
dune_add_system_test(SOURCE mytest.cc
                     BASENAME mytest
                     INIFILE dynamic.mini)
\end{lstlisting}
will create four ctests each running the created executable with one of the four generated ini files. Naturally, the source file \lstinline!mytest.cc!
should make use of the given parameters. The standard naming scheme for the ini files will result in \lstinline!mytest_0000.ini, mytest_0001.ini, ...!.
For more control over the naming schemes see Section~\ref{sec:namingschemes}. The created tests are named as a combination of executable and ini file,
hence \lstinline!mytest_mytest_0000, mytest_mytest_0001, ...!.

\subsection{Static variations}
Creating tests convering different compile time parameters is also straight forward. The meta ini file can be used to generate precompiler
variables. A meta ini file creating static variations is shown in Listing~\ref{lst:static}.
\begin{lstlisting}[caption={[static.mini] An example of dynamic variations},label=lst:dyn]
 [__STATIC.COMPILE_DEFINITIONS]
 SOLVER = Dune::Solv1, Dune::Solv2<T> | expand
\end{lstlisting}
This meta ini is parsed for CMake and will generate two different executables for each precompiler variable using the same call as above
\begin{lstlisting}[caption={A CMakeLists.txt generating static variations with compile definitions}]
dune_add_system_test(SOURCE mytest.cc
                     BASENAME mytest
                     INIFILE static.mini)
\end{lstlisting}
Not that the special group \lstinline![__STATIC.COMPILE_DEFINITIONS]! is reserved for this purpose. The created executables will be called \lstinline!mytest_0000, mytest_0001, ...! according to the standard naming scheme. For customization
please read the next section.

\subsection{Naming schemes for ini files}
\label{sec:namingschemes}
The meta ini syntax offers special keys controlling the naming scheme of ini files and executables.
\begin{lstlisting}[caption={Meta ini file using the special keys for setting the naming scheme},label=lst:namingschemes]
 __name = {naming}
 __exec_suffix = {__STATIC.COMPILE_DEFINITIONS.SOLVER}
 __ini_extension = input
 __ini_option_key = --input
 timestep = 0.5, 1.0 | expand t
 naming = smalltimestep, bigtimestep | expand t
 [__STATIC.COMPILE_DEFINITIONS]
 SOLVER = solver1, solver2 | expand
\end{lstlisting}
The meta ini file in Listing~\ref{lst:namingschemes} makes use of those special keys. The key \lstinline!__name! sets the basename for the
generated ini files by expansion. If it is unique within the set of inifiles the basename is the name of the ini file, if not a numbered scheme
will be added to provide uniqueness. The key \lstinline!__execsuffix! sets the suffix that will be added to the name of the executable. Again,
if not unique a numbered scheme will be added automatically to the suffix. The key \lstinline!__ini_extension! sets the extension of the created
ini files. The default is \lstinline!*.ini!. The \lstinline!__ini_option_key! can be used to tell CMake that the ini file is attached to an
executable using an option key. In this example the programme will be called with \lstinline!./mytest_solver1 --input smalltimestep.input!.

\subsection{Understanding the CMake macro \lstinline!dune_add_system_test!}

\subsection{Creating tests from existing executables}
\subsection{Creating executables with static variations without tests}

\section{Testtools}
\label{sec:testtools}
\subsection{Fuzzy compare VTK files}
\subsection{Comparing custom output / The Dune::OutputTree}
\subsection{Convergence tests}

\section{Buildbot configuration}
% dune-testtools offers python modules to easily configure a buildbot master.

\section{Handling test results}

\end{document}


==> anc/xt-super/dune-testtools/dune-testtools.pc.in <==
prefix=@prefix@
exec_prefix=@exec_prefix@
libdir=@libdir@
includedir=@includedir@
CXX=@CXX@
CC=@CC@
DEPENDENCIES=@REQUIRES@

Name: @PACKAGE_NAME@
Version: @VERSION@
Description: dune-testtools module
URL: http://dune-project.org/
Requires: dune-common
Libs: -L${libdir}
Cflags: -I${includedir}


==> anc/xt-super/dune-testtools/dune.module <==
################################
# Dune module information file #
################################

#Name of the module
Module: dune-testtools
Version: 2.4
Maintainer: dominic.kempf@iwr.uni-heidelberg.de;timo.koch@iws.uni-stuttgart.de
#depending on
Depends: dune-common dune-python
Suggests: dune-grid dune-alugrid


==> anc/xt-super/dune-testtools/dune/CMakeLists.txt <==
add_subdirectory(testtools)


==> anc/xt-super/dune-testtools/dune/testtools/CMakeLists.txt <==
add_subdirectory(test)
add_subdirectory(tutorial)

install(FILES gridconstruction.hh
              outputtree.hh
        DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/testtools)





==> anc/xt-super/dune-testtools/dune/testtools/gridconstruction.hh <==
#ifndef DUNE_TESTTOOLS_GRIDCONSTRUCTION_HH
#define DUNE_TESTTOOLS_GRIDCONSTRUCTION_HH

#include<array>
#include<bitset>
#include<memory>
#include<sstream>

#include<dune/common/exceptions.hh>
#include<dune/common/parametertree.hh>
#include<dune/common/parallel/collectivecommunication.hh>
#include<dune/grid/common/backuprestore.hh>
#include<dune/grid/io/file/dgfparser/dgfparser.hh>
#include<dune/grid/io/file/gmshreader.hh>
#include<dune/grid/utility/structuredgridfactory.hh>

// YaspGrid specific includes
#include<dune/grid/yaspgrid.hh>
#include<dune/grid/yaspgrid/backuprestore.hh>
#include<dune/grid/io/file/dgfparser/dgfyasp.hh>

// UGGrid specific includes
#if HAVE_UG
#include<dune/grid/uggrid.hh>
#include<dune/grid/io/file/dgfparser/dgfug.hh>
#endif

// ALUGrid specific includes
#if HAVE_DUNE_ALUGRID
#include<dune/alugrid/grid.hh>
#include<dune/alugrid/dgf.hh>
#endif

/**
 * \file A factory class combining all methods of grid construction under
 *       the umbrella of ini file construction.
 *
 *  There are many ways to construct dune-grids. In automated testing we want
 *  to control those ways through one mechanism - ini files. All grids only
 *  take into account key/value pairs within their group. See the factory specialization
 *  documentation to see how grids of that types can be customized through
 *  the ini files.
 *
 *  TODO:
 *  - It is currently impossible to construct multiple grids of one type.
 *    This should be possible by taking a subtree to construct the grid.
 *    => The main program can control multiple groups within the ini file.
 *  - The include list of this file could cause dependency trouble. So it either
 *    needs to know through the preprocessor, which grids are actually used or
 *    the specialization need to be split into grid specific headers and be
 *    included in the main program iff the grid is used.
 */

/** Default Implementation of factory class constructing grids from ini
 *
 *  throws an exception upon construction.
 */
template<class GRID>
class IniGridFactory
{
  typedef GRID Grid;
  IniGridFactory(const Dune::ParameterTree& params)
  {
    DUNE_THROW(Dune::NotImplemented,
        "The IniGridFactory for your Grid are not implemented!");
  }
};

/** An IniGridFactory for equidistant YaspGrid
 *
 * All keys are expected to be in group yaspgrid.
 * The following keys are recognized:
 * - loadFromFile : a filename to restore the grid from
 * - dgfFile : a dgf file to load the coarse grid from
 * - extension : extension of the domain
 * - cells : the number of cells in each direction
 * - periodic : true or false for each direction
 * - overlap : overlap size in cells
 * - partitioning : a non standard load-balancing, number of processors per direction
 * - keepPyhsicalOverlap : whether to keep the physical overlap
 *     in physical size or in number of cells upon refinement
 * - refinement : the number of global refines to apply initially.
 */
template<class ct, int dim>
class IniGridFactory<Dune::YaspGrid<dim, Dune::EquidistantCoordinates<ct, dim> > >
{
public:
  typedef typename Dune::YaspGrid<dim, Dune::EquidistantCoordinates<ct, dim> > Grid;

  IniGridFactory(const Dune::ParameterTree& params)
  {
    // When restoring, no further work is necessary
    if (params.hasKey("yaspgrid.loadFromFile")) {
      grid = std::shared_ptr < Grid
          > (Dune::BackupRestoreFacility<Grid>::restore(
              params.get<std::string>("yaspgrid.loadFromFile")));
      return;
    }

    if (params.hasKey("yaspgrid.dgfFile"))
    {
      std::string dgffile = params.get<std::string>("yaspgrid.dgfFile");
      Dune::GridPtr<Grid> gridptr(dgffile);
      grid = std::shared_ptr<Grid>(gridptr.release());

    } else {

      // extract all constructor parameters from the ini file
      // upper right corner
      Dune::FieldVector<ct, dim> extension = params.get<
          Dune::FieldVector<ct, dim> >("yaspgrid.extension");

      // number of cells per direction
      std::array<int, dim> cells = params.get<std::array<int, dim> >(
          "yaspgrid.cells");

      // periodicity
      std::bitset<dim> periodic;
      periodic = params.get<std::bitset<dim> >("yaspgrid.periodic", periodic);

      // overlap cells
      int overlap = params.get<int>("yaspgrid.overlap", 1);

      // (eventually) a non-standard load balancing
      bool default_lb = true;
      std::array<int, dim> partitioning;
      if (params.hasKey("yaspgrid.partitioning"))
      {
        default_lb = false;
        partitioning = params.get<std::array<int, dim> >(
            "yaspgrid.partitioning");
      }

      // build the actual grid
      if (default_lb)
        grid = std::make_shared<Grid> (extension, cells, periodic, overlap);
      else
      {
        typename Dune::YaspFixedSizePartitioner<dim> lb(partitioning);
        grid = std::make_shared<Grid> (extension, cells, periodic, overlap,
            typename Grid::CollectiveCommunicationType(), &lb);
      }
    }

    // do refinement
    bool keepPhysicalOverlap = params.get<bool>(
        "yaspgrid.keepPhysicalOverlap", true);
    grid->refineOptions(keepPhysicalOverlap);

    int refinement = params.get<int>("yaspgrid.refinement", 0);
    grid->globalRefine(refinement);
  }

  std::shared_ptr<Grid> getGrid()
  {
    return grid;
  }

private:
  std::shared_ptr<Grid> grid;
};

/** An IniGridFactory for equidistant YaspGrid with non-zero offset
 *
 * All keys are expected to be in group yaspgrid.
 * The following keys are recognized:
 * - lowerleft/origin : The coordinate of the lower left corner
 * - upperright : The coordinate of the upper right corner.
 * - extension : extension of the domain, only taken into account if no
 *     upperright key was found.
 * - cells : the number of cells in each direction
 * - periodic : true or false for each direction
 * - overlap : overlap size in cells
 * - partitioning : a non standard load-balancing, number of processors per direction
 * - keepPyhsicalOverlap : whether to keep the physical overlap
 *     in physical size or in number of cells upon refinement
 * - refinement : the number of global refines to apply initially.
 */
template<class ct, int dim>
class IniGridFactory<
    Dune::YaspGrid<dim, Dune::EquidistantOffsetCoordinates<ct, dim> > >
{
public:
  typedef typename Dune::YaspGrid<dim,
      Dune::EquidistantOffsetCoordinates<ct, dim> > Grid;

  IniGridFactory(const Dune::ParameterTree& params)
  {
    if (params.hasKey("yaspgrid.loadFromFile")) {
      grid = std::shared_ptr < Grid
          > (Dune::BackupRestoreFacility<Grid>::restore(
              params.get<std::string>("yaspgrid.loadFromFile")));
      return;
    }

    // extract all constructor parameters from the ini file
    // upper right corner
    Dune::FieldVector<ct, dim> lowerleft = params.get<
        Dune::FieldVector<ct, dim> >("yaspgrid.lowerleft");

    Dune::FieldVector<ct, dim> upperright(lowerleft);
    if (params.hasKey("upperright"))
      upperright = params.get<Dune::FieldVector<ct, dim> >(
          "yaspgrid.upperright");
    else
    {
      Dune::FieldVector<ct, dim> extension = params.get<
          Dune::FieldVector<ct, dim> >("yaspgrid.extension");
      upperright += extension;
    }

    // number of cells per direction
    std::array<int, dim> cells = params.get<std::array<int, dim> >(
        "yaspgrid.cells");

    // periodicity
    std::bitset<dim> periodic;
    periodic = params.get<std::bitset<dim> >("yaspgrid.periodic", periodic);

    // overlap cells
    int overlap = params.get<int>("yaspgrid.overlap", 1);

    // (eventually) a non-standard load balancing
    bool default_lb = true;
    std::array<int, dim> partitioning;
    if (params.hasKey("yaspgrid.partitioning"))
    {
      default_lb = false;
      partitioning = params.get<std::array<int, dim> >(
          "yaspgrid.partitioning");
    }

    // build the actual grid
    if (default_lb)
      grid = std::make_shared < Grid
          > (lowerleft, upperright, cells, periodic, overlap);
    else
    {
      typename Dune::YaspFixedSizePartitioner<dim> lb(partitioning);
      grid =
          std::make_shared < Grid
              > (lowerleft, upperright, cells, periodic, overlap, typename Grid::CollectiveCommunicationType(), &lb);
    }

    bool keepPhysicalOverlap = params.get<bool>(
        "yaspgrid.keepPhysicalOverlap", true);
    grid->refineOptions(keepPhysicalOverlap);

    int refinement = params.get<int>("yaspgrid.refinement", 0);
    grid->globalRefine(refinement);
  }

  std::shared_ptr<Grid> getGrid()
  {
    return grid;
  }

private:
  std::shared_ptr<Grid> grid;
};

/** An IniGridFactory for a tensorproduct YaspGrid
 *
 * All keys are expected to be in group yaspgrid.
 * The following keys are recognized:
 * - coordinates0..coordinates[dim-1] : the coordinate vector
 * - periodic : true or false for each direction
 * - overlap : overlap size in cells
 * - partitioning : a non standard load-balancing, number of processors per direction
 * - keepPyhsicalOverlap : whether to keep the physical overlap
 *     in physical size or in number of cells upon refinement
 * - refinement : the number of global refines to apply initially.
 */
template<class ct, int dim>
class IniGridFactory<
    Dune::YaspGrid<dim, Dune::TensorProductCoordinates<ct, dim> > >
{
public:
  typedef typename Dune::YaspGrid<dim, Dune::TensorProductCoordinates<ct, dim> > Grid;

  IniGridFactory(const Dune::ParameterTree& params)
  {
    if (params.hasKey("yaspgrid.loadFromFile")) {
      grid = std::shared_ptr < Grid
          > (Dune::BackupRestoreFacility<Grid>::restore(
              params.get<std::string>("yaspgrid.loadFromFile")));
      return;
    }

    std::array<std::vector<ct>, dim> coordinates;
    for (int i = 0; i < dim; ++i)
    {
      std::ostringstream key_str;
      key_str << "yaspgrid.coordinates" << i;
      coordinates[i] = params.get<std::vector<ct> >(key_str.str());
    }

    // periodicity
    std::bitset<dim> periodic;
    periodic = params.get<std::bitset<dim> >("yaspgrid.periodic", periodic);

    // overlap cells
    int overlap = params.get<int>("yaspgrid.overlap", 1);

    // (eventually) a non-standard load balancing
    bool default_lb = true;
    std::array<int, dim> partitioning;
    if (params.hasKey("yaspgrid.partitioning"))
    {
      default_lb = false;
      partitioning = params.get<std::array<int, dim> >(
          "yaspgrid.partitioning");
    }

    // build the actual grid
    if (default_lb)
      grid = std::make_shared < Grid > (coordinates, periodic, overlap);
    else
    {
      typename Dune::YaspFixedSizePartitioner<dim> lb(partitioning);
      grid =
          std::make_shared < Grid
              > (coordinates, periodic, overlap, typename Grid::CollectiveCommunicationType(), &lb);
    }

    bool keepPhysicalOverlap = params.get<bool>(
        "yaspgrid.keepPhysicalOverlap", true);
    grid->refineOptions(keepPhysicalOverlap);

    int refinement = params.get<int>("yaspgrid.refinement", 0);
    grid->globalRefine(refinement);
  }

  std::shared_ptr<Grid> getGrid()
  {
    return grid;
  }

private:
  std::shared_ptr<Grid> grid;
};

#if HAVE_UG
/** An IniGridFactory for an UGGrid
 *
 * All keys are expected to be in group uggrid.
 *
 * The grid is constructed through different mechanism with
 * the following priority order:
 * 1) GMSH import
 * 2) DGF import
 * 3) construct a structured grid from the given parameters
 *
 * The following keys are recognized:
 * - gmshFile : A gmsh file to load from
 * - dgfFile : a DGF file to load from
 * - lowerleft : lowerleft corner of a structured grid
 * - upperright : upperright corner of a structured grid
 * - elements : number of elements in a structured grid
 * - elementType : "quadrialteral" or "simplical" to be used for structured grids
 * - refinement : the number of global refines to perform
 * - verbose : whether the grid construction should output to standard out
 * - boundarySegments : whether to insert boundary segments into the grid
 */
template<int dim>
class IniGridFactory<Dune::UGGrid<dim> >
{
public:
  typedef typename Dune::UGGrid<dim> Grid;
  typedef typename Grid::ctype ct;

  IniGridFactory(const Dune::ParameterTree& params)
  {
    // try building an ug grid by taking a gmshfile from the ini file

    if (params.hasKey("ug.gmshFile"))
    {
      std::string gmshfile = params.get<std::string>("ug.gmshFile");

      bool verbose = params.get<bool>("ug.verbose", false);
      bool boundarySegments = params.get<bool>("ug.boundarySegments", false);

      grid =
          std::shared_ptr < Grid
              > (Dune::GmshReader<Grid>::read(gmshfile, verbose,
                  boundarySegments));
    }
    else if (params.hasKey("ug.dgfFile"))
    {
      std::string dgffile = params.get<std::string>("ug.dgfFile");
      Dune::GridPtr<Grid> gridptr(dgffile);
      grid = std::shared_ptr < Grid > (gridptr.release());
    } else {
      Dune::FieldVector<ct, dim> lowerleft = params.get<
          Dune::FieldVector<ct, dim> >("ug.lowerleft",
          Dune::FieldVector<ct, dim>(0.0));
      Dune::FieldVector<ct, dim> upperright = params.get<
          Dune::FieldVector<ct, dim> >("ug.upperright");

      std::array<unsigned int, dim> elements;
      std::fill(elements.begin(), elements.end(), 1);
      if (params.hasKey("ug.elements"))
        elements = params.get<std::array<unsigned int, dim> >("ug.elements");

      std::string elemType = params.get<std::string>("ug.elementType",
          "quadrilateral");

      Dune::StructuredGridFactory<Grid> factory;
      // TODO maybe add some synonymous descriptions of quadrilateral grids here.
      if (elemType == "quadrilateral")
        grid = factory.createCubeGrid(lowerleft, upperright, elements);
      else if (elemType == "simplical")
        grid = factory.createSimplexGrid(lowerleft, upperright, elements);
      else
        DUNE_THROW(Dune::GridError,
            "Specified an invalid element type in ini file.");
    }

    // given we have successfully created a grid, maybe perform some operations on it
    // TODO what are suitable such operations for an unstructured grid.
    grid->loadBalance();
    int refinement = params.get<int>("ug.refinement", 0);
    grid->globalRefine(refinement);
  }

  std::shared_ptr<Grid> getGrid()
  {
    return grid;
  }

private:
  std::shared_ptr<Grid> grid;
};

#endif // HAVE_UG

#if HAVE_DUNE_ALUGRID
/** An IniGridFactory for an ALUGrid
 *
 * All keys are expected to be in group alu.
 *
 * The grid is constructed through different mechanism with
 * the following priority order:
 * 1) GMSH import
 * 2) DGF import
 * 2) construct a structured grid from the given parameters
 *
 * The following keys are recognized:
 * - gmshFile : A gmsh file to load from
 * - dgfFile : a DGF file to load from
 * - lowerleft : lowerleft corner of a structured grid
 * - upperright : upperright corner of a structured grid
 * - elements : number of elements in a structured grid
 * - refinement : the number of global refines to perform
 * - verbose : whether the grid construction should output to standard out
 * - boundarySegments : whether to insert boundary segments into the grid
 */
template<int griddim, int worlddim, Dune::ALUGridElementType elType, Dune::ALUGridRefinementType refinementType>
class IniGridFactory<Dune::ALUGrid<griddim, worlddim, elType, refinementType> >
{
public:
  typedef typename Dune::ALUGrid<griddim, worlddim, elType, refinementType> Grid;

  IniGridFactory(const Dune::ParameterTree& params)
  {

    if (params.hasKey("alu.gmshFile"))
    {
      std::string gmshfile = params.get<std::string>("alu.gmshFile");

      bool verbose = params.get<bool>("alu.verbose", false);
      bool boundarySegments = params.get<bool>("alu.boundarySegments", false);

      grid = std::shared_ptr < Grid
              > (Dune::GmshReader<Grid>::read(gmshfile, verbose,
                  boundarySegments));
    }
    else if (params.hasKey("alu.dgfFile"))
    {
      std::string dgffile = params.get<std::string>("alu.dgfFile");
      Dune::GridPtr<Grid> gridptr(dgffile);
      grid = std::shared_ptr < Grid > (gridptr.release());
    } else {

      typedef Dune::FieldVector<typename Grid::ctype,worlddim> Coord;
      Coord lowerLeft = params.get<Coord>("alu.lowerleft", Coord(0));
      Coord upperRight = params.get<Coord>("alu.upperright", Coord(1));
      std::array<unsigned int,griddim> elements;
      std::fill(elements.begin(), elements.end(), 1);
      if (params.hasKey("alu.elements"))
        elements = params.get<std::array<unsigned int, griddim> >("alu.elements");

      Dune::StructuredGridFactory<Grid> factory;
      if (elType == Dune::simplex)
        grid = factory.createSimplexGrid(lowerLeft, upperRight, elements);
      else if (elType == Dune::cube)
        grid = factory.createCubeGrid(lowerLeft, upperRight, elements);
      else
        DUNE_THROW(Dune::GridError,
            "The element type specified for the grid is unknown to the IniGridFactory!");
    }
    grid->loadBalance();
    int refinement = params.get<int>("alu.refinement", 0);
    grid->globalRefine(refinement);
  }

  std::shared_ptr<Grid> getGrid()
  {
    return grid;
  }

private:
  std::shared_ptr<Grid> grid;
};

#endif //HAVE_DUNE_ALUGRID

#endif


==> anc/xt-super/dune-testtools/dune/testtools/outputtree.hh <==
#ifndef DUNE_COMMON_OUTPUTTREE_HH
#define DUNE_COMMON_OUTPUTTREE_HH

#include <fstream>
#include <string>

#include <dune/common/exceptions.hh>
#include <dune/common/parametertree.hh>
#include <dune/common/parametertreeparser.hh>

namespace Dune
{

  /** \brief a keyword list of data to collect for output
   *
   *  Log files are only to a limited extent a good way of storing
   *  program information. For automated testing, the possibility
   *  to write information in a dict-style seems important.
   *
   *  This class inherits from Dune::ParameterTree. It should implement
   *  all functionality that is desirable for the ParameterTree to be
   *  used as an output data structure. At some point, we should make
   *  a feature request for dune-common of it.
   *
   *  A list of features:
   *  * Constructor with a filename. Implicit writing to stream on destruction.
   *  * A set method that automatically converts the given value to a string through an ostringstream
   */
  class OutputTree : public ParameterTree
  {
  public:
  	/** \brief Constructor for an output tree
	   *  \param filename the filename to write
	   */
    OutputTree(const std::string& filename) : _filename(filename)
    {}

    /** \brief Constructor for an output tree from an ini file
     *  \param params a Dune::ParameterTree aka the parsed ini file
     */
    OutputTree(const Dune::ParameterTree& params) : _params(params)
    {
      // the ini name is used for output data
      if(!params.hasKey("__name"))
          DUNE_THROW(Dune::IOError, "__name key is required!");
      if(!params.hasKey("__output_extension"))
          DUNE_THROW(Dune::IOError, "__output_extension not set!");

      _filename = params["__name"];
      _filename += ".";
      _filename += params["__output_extension"];
    }

    /** \brief Destructor for the output tree
     *  Trigger writing the collected information to a file.
     */
    ~OutputTree()
    {
      std::ofstream file;
      file.open(_filename);
      report(file);
      file.close();
    }

    template<typename T1, typename T2>
    void setConvergenceData(const T1& norm, const T2& quantity)
    {
      // some error handling
      if(!_params.hasKey("wrapper.convergencetest.normkey"))
        DUNE_THROW(Dune::IOError, "wrapper.convergencetest.normkey is not set!");
      if(!_params.hasKey("wrapper.convergencetest.scalekey"))
        DUNE_THROW(Dune::IOError, "wrapper.convergencetest.scalekey is not set!");

      set<T1>(_params["wrapper.convergencetest.normkey"], norm);
      set<T2>(_params["wrapper.convergencetest.scalekey"], quantity);
    }

    template<typename T>
    void set(const std::string& key, const T& arg)
    {
      std::ostringstream sstr;
      sstr << arg;
      (*this)[key] = sstr.str();
    }

  private:
    std::string _filename;
    Dune::ParameterTree _params;
  };

} // namespace Dune

#endif //DUNE_COMMON_OUTPUTTREE_HH


==> anc/xt-super/dune-testtools/dune/testtools/test/CMakeLists.txt <==
set(TESTPROGS outputtreetest triggertest)

add_subdirectory(constructiontest)
add_subdirectory(cmakediscard)
add_subdirectory(cmakepython)
add_subdirectory(staticvariants)
add_subdirectory(dynamicvariants)
add_subdirectory(onemacrodynamicvariants)
add_subdirectory(allvariants)
add_subdirectory(parallel)
add_subdirectory(convergencetest)
add_subdirectory(outputcompare)
add_subdirectory(vtkcompare)
add_subdirectory(notestexpansion)

add_executable("outputtreetest" outputtreetest.cc)

include(ConditionalIncludes)
add_executable("triggertest" triggertest.cc)
set_property(TARGET triggertest APPEND PROPERTY COMPILE_DEFINITIONS SWITCH1)
resolve_conditional_includes(triggertest "SWITCH1;SWITCH2")

foreach(_exe ${TESTPROGS})
  target_link_libraries(${_exe} ${DUNE_LIBS})
  add_test(${_exe} ${_exe})
endforeach()


==> anc/xt-super/dune-testtools/dune/testtools/test/allvariants/CMakeLists.txt <==
dune_add_system_test(SOURCE source.cc BASENAME allvariants INIFILE test.mini CREATED_TARGETS output ${DEBUG_MACRO_TESTS})

dune_assert(COND TARGET allvariants_1 MESSAGE "allvariants: A target named allvariants_1 should have been generated")
dune_assert(COND TARGET allvariants_2 MESSAGE "allvariants: A target named allvariants_2 should have been generated")
dune_assert(LIST_LENGTH output 2 MESSAGE "allvariants: Two executables should have been generated")
dune_assert(TEST_EXISTS allvariants_1_0000 MESSAGE "allvariants: A test called allvariants_1_0000 should exist")
dune_assert(TEST_EXISTS allvariants_1_0001 MESSAGE "allvariants: A test called allvariants_1_0001 should exist")
dune_assert(TEST_EXISTS allvariants_2_0002 MESSAGE "allvariants: A test called allvariants_2_0002 should exist")
dune_assert(TEST_EXISTS allvariants_2_0003 MESSAGE "allvariants: A test called allvariants_2_0003 should exist")

==> anc/xt-super/dune-testtools/dune/testtools/test/allvariants/source.cc <==
int main()
{
  return 0;
}


==> anc/xt-super/dune-testtools/dune/testtools/test/allvariants/test.mini <==
__exec_suffix = 1,2 | expand 1

something = 1, 2 | expand

someother = bla, bli | expand 1

[__static]
SOMEVAR = 1,2 | expand 1


==> anc/xt-super/dune-testtools/dune/testtools/test/cmakediscard/CMakeLists.txt <==
set(MYPARAM 0)
set(MYOTHERPARAM 1)

dune_add_system_test(SOURCE test.cc
                     INIFILE discard.mini
                     BASENAME dt1
                     CREATED_TARGETS ct1
                    )

dune_assert(LIST_LENGTH ct1 1 MESSAGE "Error in discard test 1")

set(MYOTHERPARAM 0)

dune_add_system_test(SOURCE test.cc
                     INIFILE discard2.mini
                     BASENAME dt2
                     CREATED_TARGETS ct2
                    )

dune_assert(LIST_LENGTH ct2 0 MESSAGE "Error in discard test 2")


==> anc/xt-super/dune-testtools/dune/testtools/test/cmakediscard/discard.mini <==
[__static]
BLA = 1,2 | expand stat

1, MYPARAM | expand stat | cmake_guard


==> anc/xt-super/dune-testtools/dune/testtools/test/cmakediscard/discard2.mini <==
[__static]
BLA = 1,2 | expand stat

1, MYPARAM | expand stat | cmake_guard
MYOTHERPARAM, 1 | expand stat | cmake_guard


==> anc/xt-super/dune-testtools/dune/testtools/test/cmakediscard/test.cc <==
int main()
{
	return 0;
}


==> anc/xt-super/dune-testtools/dune/testtools/test/cmakepython/CMakeLists.txt <==
# This is a configure test for the Python CMake interface

execute_process(COMMAND PYTHONPATH=.:PYTHONPATH {PYTHON_EXECUTABLE} ${CMAKE_CURRENT_SOURCE_DIR}/testdata.py
                WORKING_DIRECTORY ${CMAKE_SOURCE_DIR}/python
                OUTPUT_VARIABLE data
)

include(ParsePythonData)
parse_python_data(PREFIX TESTPREFIX INPUT ${data})

if(NOT ${TESTPREFIX_3} EQUAL "5")
  message(FATAL_ERROR "Fatal error in Pyhton - CMake interface! TESTPREFIX_3 not parsed correctly")
endif()

if(NOT ${TESTPREFIX_2} EQUAL "17")
  message(FATAL_ERROR "Fatal error in Pyhton - CMake interface! TESTPREFIX_2 not parsed correctly")
endif()

if(NOT ${TESTPREFIX_8} EQUAL "2;4;something")
  message(FATAL_ERROR "Fatal error in Pyhton - CMake interface! TESTPREFIX_8 not parsed correctly")
endif()

if(NOT ${TESTPREFIX_mykey} EQUAL "bla;blubb")
  message(FATAL_ERROR "Fatal error in Pyhton - CMake interface! TESTPREFIX_mykey not parsed correctly")
endif()

if(NOT ${TESTPREFIX_nested_bla} EQUAL "val")
  message(FATAL_ERROR "Fatal error in Pyhton - CMake interface! TESTPREFIX_nested_bla not parsed correctly")
endif()

if(NOT ${TESTPREFIX_nested_5_deeper} EQUAL "wow!")
  message(FATAL_ERROR "Fatal error in Pyhton - CMake interface! TESTPREFIX_nested_5_deeper not parsed correctly")
endif()

if(${DEBUG_MACRO_TESTS})
  message("All configure tests for the Python CMake interface have been run...")
endif()


==> anc/xt-super/dune-testtools/dune/testtools/test/cmakepython/testdata.py <==
from cmakeoutput import printForCMake

# define a rather complex data structure to pass to CMake
d = {}
# simple keys with different combinations of key and value types
d[3] = "5"
d[2] = 17
d[8] = [2, 4, "something"]
d["mykey"] = ["bla", "blubb"]
d["nested"] = {}
d["nested"]["bla"] = "val"
d["nested"][5] = {}
d["nested"][5]["deeper"] = "wow!"

""" d should produce the following variables in CMake:
TESTPREFIX_3
TESTPREFIX_2
TESTPREFIX_8
TESTPREFIX_mykey
TESTPREFIX_nested_bla
TESTPREFIX_nested_5_deeper
"""

printForCMake(d)


==> anc/xt-super/dune-testtools/dune/testtools/test/constructiontest/CMakeLists.txt <==
if(dune-grid_FOUND)
  add_executable(constructiontest constructiontest.cc)
  dune_symlink_to_source_files(FILES ini test.msh)
  add_dune_ug_flags(constructiontest)
  if (dune-alugrid_FOUND)
    add_dune_dune_alugrid_flags(constructiontest)
  endif(dune-alugrid_FOUND)
  target_link_libraries(constructiontest ${DUNE_LIBS})
  add_test(constructiontest constructiontest)

#  if(MPI_FOUND)
#    add_test(NAME constructiontest-parallel COMMAND ${MPIEXEC} ${MPIEXEC_NUMPROC_FLAG} "2" constructiontest)
#  endif(MPI_FOUND)
endif()


==> anc/xt-super/dune-testtools/dune/testtools/test/constructiontest/constructiontest.cc <==
#include<config.h>

#include<dune/common/parametertree.hh>
#include<dune/common/parametertreeparser.hh>
#include<dune/grid/uggrid.hh>
#include<dune/grid/yaspgrid.hh>

#include<dune/testtools/gridconstruction.hh>

void test_ini(std::string filename) {

  std::cout << std::endl << "******** starting ini file: " << filename << std::endl;

  Dune::ParameterTree tree;
  Dune::ParameterTreeParser::readINITree(filename, tree);

  if (tree.hasSub("yaspgrid")) {
    typedef Dune::YaspGrid<2> G1;
    typedef Dune::YaspGrid<2, Dune::EquidistantOffsetCoordinates<double, 2> > G2;
    typedef Dune::YaspGrid<2, Dune::TensorProductCoordinates<double, 2> > G3;

    typedef IniGridFactory<G1> F1;
    typedef IniGridFactory<G2> F2;
    typedef IniGridFactory<G3> F3;

    F1 factory1(tree);
    std::cout << "Created YaspGrid with " << factory1.getGrid()->size(0) << " cells." << std::endl;
    F2 factory2(tree);
    std::cout << "Created YaspGrid with " << factory2.getGrid()->size(0) << " cells." << std::endl;
    F3 factory3(tree);
    std::cout << "Created YaspGrid with " << factory3.getGrid()->size(0) << " cells." << std::endl;
  }

#if HAVE_UG
  if (tree.hasSub("ug")) {
    typedef Dune::UGGrid<2> G4;
    typedef IniGridFactory<G4> F4;

    F4 factory4(tree);
    std::cout << "Created UGGrid with " << factory4.getGrid()->size(0) << " cells." << std::endl;
  }
#endif

#if HAVE_DUNE_ALUGRID
  if (tree.hasSub("alu")) {
    typedef Dune::ALUGrid<2, 2, Dune::simplex, Dune::nonconforming> G5;
    typedef IniGridFactory<G5> F5;
    F5 factory5(tree);
    std::cout << "Created ALUGrid with " << factory5.getGrid()->size(0) << " cells." << std::endl;

    // We test a simplical gmsh file, so no cuboid grid in that case
    if (!tree.hasKey("alu.gmshFile")) {
      typedef Dune::ALUGrid<2, 2, Dune::cube, Dune::nonconforming> G6;
      typedef IniGridFactory<G6> F6;
      F6 factory6(tree);
      std::cout << "Created ALUGrid with " << factory6.getGrid()->size(0) << " cells." << std::endl;
    }
  }
#endif
}


int main(int argc, char** argv)
{
  try {
    Dune::MPIHelper::instance(argc, argv);

    test_ini("ini/alu_gmsh.ini");
    test_ini("ini/alu_structured.ini");

    test_ini("ini/ug_gmsh.ini");
    test_ini("ini/ug_structured_quadrilateral.ini");
    test_ini("ini/ug_structured_simplical.ini");

    test_ini("ini/yasp.ini");
  } catch (Dune::Exception& e) {
    std::cerr << e << std::endl;
    return 1;
  } catch (...) {
    std::cerr << "Generic exception!" << std::endl;
    return 2;
  }
  return 0;
}


==> anc/xt-super/dune-testtools/dune/testtools/test/constructiontest/ini/alu_gmsh.ini <==
[alu]
gmshFile = test.msh
refinement = 1


==> anc/xt-super/dune-testtools/dune/testtools/test/constructiontest/ini/alu_structured.ini <==
[alu]
elements = 16 16
lowerleft = -1. -1.
upperright = 1. 1.
refinement = 1


==> anc/xt-super/dune-testtools/dune/testtools/test/constructiontest/ini/ug_gmsh.ini <==
[ug]
gmshFile = test.msh
refinement = 1


==> anc/xt-super/dune-testtools/dune/testtools/test/constructiontest/ini/ug_structured_quadrilateral.ini <==
[ug]
elements = 16 16
lowerleft = -1. -1.
upperright = 1. 1.
elementType = quadrilateral
refinement = 1


==> anc/xt-super/dune-testtools/dune/testtools/test/constructiontest/ini/ug_structured_simplical.ini <==
[ug]
elements = 16 16
lowerleft = -1. -1.
upperright = 1. 1.
elementType = simplical
refinement = 1


==> anc/xt-super/dune-testtools/dune/testtools/test/constructiontest/ini/yasp.ini <==
[yaspgrid]
cells = 16 16
extension = 1. 1.
lowerleft = -1. -1.
coordinates0 = -1. -0.75 0. 0.75 1.
coordinates1 = -1. -0.75 0. 0.75 1.
refinement = 1


==> anc/xt-super/dune-testtools/dune/testtools/test/constructiontest/test.msh <==
$MeshFormat
2.2 0 8
$EndMeshFormat
$Nodes
14
1 0 0 0
2 0 1 0
3 1 0 0
4 0 -1 0
5 -1 0 0
6 0.7071067811878892 0.707106781185206 0
7 -0.707106781185206 0.7071067811878892 0
8 -0.7071067811878892 -0.707106781185206 0
9 0.707106781185206 -0.7071067811878892 0
10 4.625929269271485e-18 -4.625929269271485e-18 0
11 -0.2071067811871033 -0.4999999999999999 0
12 0.4999999999999999 -0.2071067811871033 0
13 0.2071067811871033 0.4999999999999999 0
14 -0.4999999999999999 0.2071067811871033 0
$EndNodes
$Elements
29
1 15 2 0 1 1
2 15 2 0 2 2
3 15 2 0 3 3
4 15 2 0 4 4
5 15 2 0 5 5
6 1 2 0 6 3 6
7 1 2 0 6 6 2
8 1 2 0 7 2 7
9 1 2 0 7 7 5
10 1 2 0 8 5 8
11 1 2 0 8 8 4
12 1 2 0 9 4 9
13 1 2 0 9 9 3
14 2 2 0 11 2 14 13
15 2 2 0 11 5 11 14
16 2 2 0 11 3 13 12
17 2 2 0 11 9 12 4
18 2 2 0 11 6 13 3
19 2 2 0 11 4 12 11
20 2 2 0 11 8 11 5
21 2 2 0 11 7 14 2
22 2 2 0 11 7 5 14
23 2 2 0 11 6 2 13
24 2 2 0 11 8 4 11
25 2 2 0 11 9 3 12
26 2 2 0 11 12 13 10
27 2 2 0 11 11 10 14
28 2 2 0 11 11 12 10
29 2 2 0 11 10 13 14
$EndElements


==> anc/xt-super/dune-testtools/dune/testtools/test/convergencetest/CMakeLists.txt <==
dune_add_system_test(SOURCE test_convergencetest.cc
	                 INIFILE test_convergencetest.ini
	                 BASENAME convergence_test
	                 CREATED_TARGETS targetlist
	                 SCRIPT dune_convergencetest.py
	                 ${DEBUG_MACRO_TESTS})

foreach(_exe ${targetlist})
  target_link_libraries(${_exe} ${DUNE_LIBS})
endforeach()


==> anc/xt-super/dune-testtools/dune/testtools/test/convergencetest/test_convergencetest.cc <==
// a fake convergence test to check the functionality
// and demonstrate the interface

#include <dune/testtools/outputtree.hh>
#include <dune/common/parametertreeparser.hh>
#include <dune/common/parametertree.hh>

int main(int argc, char** argv)
{
    // read the given ini file
    Dune::ParameterTree params;
    std::string parameterFileName = argv[1];
	Dune::ParameterTreeParser::readINITree(argv[1], params);

    // get some keys
	int level = params.get<int>("grid.level");
	//////////////////////////////////////////////
	// here the programme could do grid refinement
	//////////////////////////////////////////////

	// construct the output tree with the parameter tree
	Dune::OutputTree outputTree(params);

	////////////////////////////////////////////////////////////////
    // here would be the programme that calculates norm and hmax and
    // outputs it like this:
    ////////////////////////////////////////////////////////////////
	double norm = 1.0/(1<<level);
	double hmax = 1.0/(1<<level);
	outputTree.setConvergenceData(norm, hmax);

    return 0;
}


==> anc/xt-super/dune-testtools/dune/testtools/test/convergencetest/test_convergencetest.ini <==
# Convergence test example
# This file will generate 4 convergence tests
# There are 2 dynamic variants and 2 static variants
# Each convergence test consists of 5 runs

grid.level = 1, 2, 3, 4, 5 | convergencetest

[wrapper.convergencetest]
expectedrate = 1.0

[tests]
blabb = {__static.GRIDDIM}d
blubb = refinement_{grid.level}
blobb = {tests.blabb}_{tests.blubb}
bla = {timemanager.timestep}_{tests.blobb}

[timemanager]
timestep = 1.0, 0.5 | expand

[__static]
GRIDDIM = 2, 3 | expand



==> anc/xt-super/dune-testtools/dune/testtools/test/dynamicvariants/CMakeLists.txt <==
add_executable(dyntest1 source.cc)
add_executable(dyntest2 source.cc)
set_property(TARGET dyntest2 APPEND PROPERTY COMPILE_DEFINITIONS "SWITCH=ON")

add_system_test_per_target(TARGET dyntest1 dyntest2 INIFILE dynamictest.mini ${DEBUG_MACRO_TESTS})
dune_assert(TEST_EXISTS dyntest1_1_0000 MESSAGE "dynamicvariants: A test called dyntest1_1_0000 should exist")
dune_assert(TEST_EXISTS dyntest1_1_0001 MESSAGE "dynamicvariants: A test called dyntest1_1_0001 should exist")
dune_assert(TEST_EXISTS dyntest1_2_0000 MESSAGE "dynamicvariants: A test called dyntest1_2_0000 should exist")
dune_assert(TEST_EXISTS dyntest1_2_0001 MESSAGE "dynamicvariants: A test called dyntest1_2_0001 should exist")
dune_assert(TEST_EXISTS dyntest1_3_0000 MESSAGE "dynamicvariants: A test called dyntest1_3_0000 should exist")
dune_assert(TEST_EXISTS dyntest1_3_0001 MESSAGE "dynamicvariants: A test called dyntest1_3_0001 should exist")
dune_assert(TEST_EXISTS dyntest2_1_0000 MESSAGE "dynamicvariants: A test called dyntest2_1_0000 should exist")
dune_assert(TEST_EXISTS dyntest2_1_0001 MESSAGE "dynamicvariants: A test called dyntest2_1_0001 should exist")
dune_assert(TEST_EXISTS dyntest2_2_0000 MESSAGE "dynamicvariants: A test called dyntest2_2_0000 should exist")
dune_assert(TEST_EXISTS dyntest2_2_0001 MESSAGE "dynamicvariants: A test called dyntest2_2_0001 should exist")
dune_assert(TEST_EXISTS dyntest2_3_0000 MESSAGE "dynamicvariants: A test called dyntest2_3_0000 should exist")
dune_assert(TEST_EXISTS dyntest2_3_0001 MESSAGE "dynamicvariants: A test called dyntest2_3_0001 should exist")


==> anc/xt-super/dune-testtools/dune/testtools/test/dynamicvariants/dynamictest.mini <==
__name = {grid.level}
[grid]
level = 1, 2, 3 | expand

permeability = scalar, tensor | expand 1
solver = solver1, solver2 | expand 1


==> anc/xt-super/dune-testtools/dune/testtools/test/dynamicvariants/source.cc <==
int main()
{
  return 0;
}


==> anc/xt-super/dune-testtools/dune/testtools/test/notestexpansion/CMakeLists.txt <==
dune_expand_metaini(INIFILE example.mini
                    SOURCE source.cc
                    BASENAME expansion
                    CREATED_TARGETS output)

dune_expand_metaini(INIFILE example.mini
                    NO_STATIC)

dune_assert(COND TARGET expansion_yasp MESSAGE "expansion: A target named expansion_yasp should have been generated")
dune_assert(COND TARGET expansion_ug MESSAGE "expansion: A target named expansion_ug should have been generated")
dune_assert(LIST_LENGTH output 2 MESSAGE "expansion: Two executables should have been generated")


==> anc/xt-super/dune-testtools/dune/testtools/test/notestexpansion/example.mini <==
# an ini file example producing
# 6 (dynamic) * 2 (static) = 12 variations
# it produces two executables on expansion

__exec_suffix = {__static.GRID}

[params]
a = 3, 4 | expand together
b = 2, 5 | expand together
c = foo, bar, bla | expand

[__static]
GRID = yasp, ug | expand

==> anc/xt-super/dune-testtools/dune/testtools/test/notestexpansion/source.cc <==
#include "config.h"

int main()
{
  return 0;
}


==> anc/xt-super/dune-testtools/dune/testtools/test/onemacrodynamicvariants/CMakeLists.txt <==
add_executable(onemacrodyntest1 source.cc)
add_executable(onemacrodyntest2 source.cc)
set_property(TARGET onemacrodyntest2 APPEND PROPERTY COMPILE_DEFINITIONS "SWITCH=ON")

dune_add_system_test(TARGET onemacrodyntest1 onemacrodyntest2 INIFILE dynamictest.mini ${DEBUG_MACRO_TESTS})
dune_assert(TEST_EXISTS onemacrodyntest1_1_0000 MESSAGE "dynamicvariants: A test called onemacrodyntest1_1_0000 should exist")
dune_assert(TEST_EXISTS onemacrodyntest1_1_0001 MESSAGE "dynamicvariants: A test called onemacrodyntest1_1_0001 should exist")
dune_assert(TEST_EXISTS onemacrodyntest1_2_0000 MESSAGE "dynamicvariants: A test called onemacrodyntest1_2_0000 should exist")
dune_assert(TEST_EXISTS onemacrodyntest1_2_0001 MESSAGE "dynamicvariants: A test called onemacrodyntest1_2_0001 should exist")
dune_assert(TEST_EXISTS onemacrodyntest1_3_0000 MESSAGE "dynamicvariants: A test called onemacrodyntest1_3_0000 should exist")
dune_assert(TEST_EXISTS onemacrodyntest1_3_0001 MESSAGE "dynamicvariants: A test called onemacrodyntest1_3_0001 should exist")
dune_assert(TEST_EXISTS onemacrodyntest2_1_0000 MESSAGE "dynamicvariants: A test called onemacrodyntest2_1_0000 should exist")
dune_assert(TEST_EXISTS onemacrodyntest2_1_0001 MESSAGE "dynamicvariants: A test called onemacrodyntest2_1_0001 should exist")
dune_assert(TEST_EXISTS onemacrodyntest2_2_0000 MESSAGE "dynamicvariants: A test called onemacrodyntest2_2_0000 should exist")
dune_assert(TEST_EXISTS onemacrodyntest2_2_0001 MESSAGE "dynamicvariants: A test called onemacrodyntest2_2_0001 should exist")
dune_assert(TEST_EXISTS onemacrodyntest2_3_0000 MESSAGE "dynamicvariants: A test called onemacrodyntest2_3_0000 should exist")
dune_assert(TEST_EXISTS onemacrodyntest2_3_0001 MESSAGE "dynamicvariants: A test called onemacrodyntest2_3_0001 should exist")


==> anc/xt-super/dune-testtools/dune/testtools/test/onemacrodynamicvariants/dynamictest.mini <==
__name = {grid.level}
[grid]
level = 1, 2, 3 | expand

permeability = scalar, tensor | expand 1
solver = solver1, solver2 | expand 1

[__static]
GRIDDIM = 2


==> anc/xt-super/dune-testtools/dune/testtools/test/onemacrodynamicvariants/source.cc <==
int main()
{
  return 0;
}


==> anc/xt-super/dune-testtools/dune/testtools/test/outputcompare/CMakeLists.txt <==
dune_symlink_to_source_files(FILES "test.out")

dune_add_system_test(SOURCE source.cc
	                 BASENAME outputcompare
	                 INIFILE test.mini
	                 CREATED_TARGETS output
	                 SCRIPT outputtreecompare.py
	                 ${DEBUG_MACRO_TESTS})

dune_assert(COND TARGET outputcompare MESSAGE "outputcompare: A target named outputcompare should have been generated")
dune_assert(LIST_LENGTH output 1 MESSAGE "outputcompare: One executable should have been generated")
dune_assert(TEST_EXISTS outputcompare_ MESSAGE "outputcompare: A test called outputcompare_ should exist")


==> anc/xt-super/dune-testtools/dune/testtools/test/outputcompare/source.cc <==
#include "config.h"

int main()
{
  return 0;
}


==> anc/xt-super/dune-testtools/dune/testtools/test/outputcompare/test.mini <==
[wrapper.outputtreecompare]
type = fuzzy
name = test
reference = test
extension = out

==> anc/xt-super/dune-testtools/dune/testtools/test/outputcompare/test.out <==
a = 2
b = 3.0
c = bla

[group]
a = 2
b = 3.0
c = bla

==> anc/xt-super/dune-testtools/dune/testtools/test/outputtreetest.cc <==
#include "../outputtree.hh"

int main()
{
	Dune::OutputTree tree("testtree.ini");

	tree["bla"] = "blabb";
	tree["bli"] = "blibb";
	tree["blo"] = "blobb";
	tree["blu"] = "blubb";

	return 0;
}


==> anc/xt-super/dune-testtools/dune/testtools/test/parallel/CMakeLists.txt <==
dune_add_system_test(SOURCE source.cc
	                 BASENAME parallel
	                 INIFILE test.mini
	                 CREATED_TARGETS output
	                 SCRIPT dune_execute_parallel.py
	                 ${DEBUG_MACRO_TESTS})

add_dune_mpi_flags(${output})

dune_assert(COND TARGET parallel_1 MESSAGE "parallel: A target named parallel_1 should have been generated")
dune_assert(COND TARGET parallel_2 MESSAGE "parallel: A target named parallel_2 should have been generated")
dune_assert(LIST_LENGTH output 2 MESSAGE "parallel: Two executables should have been generated")
dune_assert(TEST_EXISTS parallel_1_0000 MESSAGE "parallel: A test called parallel_1_0000 should exist")
dune_assert(TEST_EXISTS parallel_1_0001 MESSAGE "parallel: A test called parallel_1_0001 should exist")
dune_assert(TEST_EXISTS parallel_2_0002 MESSAGE "parallel: A test called parallel_2_0001 should exist")
dune_assert(TEST_EXISTS parallel_2_0003 MESSAGE "parallel: A test called parallel_2_0002 should exist")


==> anc/xt-super/dune-testtools/dune/testtools/test/parallel/source.cc <==
#include"config.h"

int main()
{
#if HAVE_MPI
  return 0;
#else
#warning "You need to have MPI installed to run this test!"
  return 77;
#endif
}


==> anc/xt-super/dune-testtools/dune/testtools/test/parallel/test.mini <==
__exec_suffix = 1, 2 | expand 1

something = 1, 2 | expand

someother = bla, bli | expand 1

[wrapper.execute_parallel]
numprocesses = 8

[__static]
SOMEVAR = 1, 2 | expand 1


==> anc/xt-super/dune-testtools/dune/testtools/test/staticvariants/CMakeLists.txt <==
add_static_variants(SOURCE source.cc INIFILE statictest.mini BASENAME statictest CREATED_TARGETS targetlist ${DEBUG_MACRO_TESTS})
dune_assert(COND TARGET statictest_1 MESSAGE "statictest: A target named statictest_1 should have been generated")
dune_assert(COND TARGET statictest_2 MESSAGE "statictest: A target named statictest_2 should have been generated")
dune_assert(LIST_LENGTH targetlist 2 MESSAGE "statictest: Two executables should have been generated")

==> anc/xt-super/dune-testtools/dune/testtools/test/staticvariants/source.cc <==
int main()
{
  return 0;
}


==> anc/xt-super/dune-testtools/dune/testtools/test/staticvariants/statictest.mini <==
__exec_suffix = 1, 2 | expand 1

[__static]
GRID = YASP, UG | expand 1



==> anc/xt-super/dune-testtools/dune/testtools/test/triggertest.cc <==
#include SWITCH1_CONDITIONAL_INCLUDE(dune/testtools/test/trigger1.hh)
#include SWITCH2_CONDITIONAL_INCLUDE(dune/testtools/test/trigger1.hh)

int main()
{
  return 0;
}


==> anc/xt-super/dune-testtools/dune/testtools/test/vtkcompare/CMakeLists.txt <==
dune_symlink_to_source_files(FILES test.vtk test2.vtk)

dune_add_system_test(SOURCE source.cc
                     BASENAME vtkcompare_single
                     INIFILE test_single.mini
                     CREATED_TARGETS output
                     SCRIPT dune_vtkcompare.py
                     ${DEBUG_MACRO_TESTS})

dune_assert(COND TARGET vtkcompare_single MESSAGE "vtkcompare_single: A target named vtkcompare_single should have been generated")
dune_assert(LIST_LENGTH output 1 MESSAGE "vtkcompare_single: One executables should have been generated")
dune_assert(TEST_EXISTS vtkcompare_single_ MESSAGE "vtkcompare_single: A test called vtkcompare_single_ should exist")

dune_add_system_test(SOURCE source.cc
                     BASENAME vtkcompare_multiple
                     INIFILE test_multiple.mini
                     CREATED_TARGETS output
                     SCRIPT dune_vtkcompare.py
                     ${DEBUG_MACRO_TESTS})

dune_assert(COND TARGET vtkcompare_multiple MESSAGE "vtkcompare_multiple: A target named vtkcompare_multiple should have been generated")
dune_assert(LIST_LENGTH output 1 MESSAGE "vtkcompare_multiple: One executables should have been generated")
dune_assert(TEST_EXISTS vtkcompare_multiple_ MESSAGE "vtkcompare_multiple: A test called vtkcompare_multiple_ should exist")


==> anc/xt-super/dune-testtools/dune/testtools/test/vtkcompare/source.cc <==
#include "config.h"

int main()
{
  return 0;
}


==> anc/xt-super/dune-testtools/dune/testtools/test/vtkcompare/test.vtk <==
<?xml version="1.0"?>
<VTKFile type="UnstructuredGrid" version="0.1" byte_order="LittleEndian">
  <UnstructuredGrid>
    <Piece NumberOfCells="2" NumberOfPoints="6">
      <CellData Scalars="small">
        <DataArray type="Float32" Name="small" NumberOfComponents="1" format="ascii">
          1e-20 1e-20
        </DataArray>
      </CellData>
      <Points>
        <DataArray type="Float32" Name="Coordinates" NumberOfComponents="3" format="ascii">
          0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 2.0 0.0 0.0 2.0 1.0 0.0
        </DataArray>
      </Points>
      <Cells>
        <DataArray type="Int32" Name="connectivity" NumberOfComponents="1" format="ascii">
          0 1 3 2 1 4 5 3
        </DataArray>
        <DataArray type="Int32" Name="offsets" NumberOfComponents="1" format="ascii">
          4 8
        </DataArray>
        <DataArray type="UInt8" Name="types" NumberOfComponents="1" format="ascii">
          9 9
        </DataArray>
      </Cells>
    </Piece>
  </UnstructuredGrid>
</VTKFile>


==> anc/xt-super/dune-testtools/dune/testtools/test/vtkcompare/test2.vtk <==
<?xml version="1.0"?>
<VTKFile type="UnstructuredGrid" version="0.1" byte_order="LittleEndian">
  <UnstructuredGrid>
    <Piece NumberOfCells="2" NumberOfPoints="6">
      <PointData Scalars="p">
        <DataArray type="Float32" Name="p" NumberOfComponents="1" format="ascii">
          100000 100000 90000 100000 100000 100000 100000 100000
        </DataArray>
        <DataArray type="Float32" Name="T" NumberOfComponents="1" format="ascii">
          350 320 320 320 320 320 320 320
        </DataArray>
      </PointData>
      <CellData Scalars="small">
        <DataArray type="Float32" Name="small" NumberOfComponents="1" format="ascii">
          1e-9 1e-15
        </DataArray>
      </CellData>
      <Points>
        <DataArray type="Float32" Name="Coordinates" NumberOfComponents="3" format="ascii">
          0.0 0.0 0.0
          1.0 0.0 0.0
          0.0 1.0 0.0
          1.0 1.0 0.0
          2.0 0.0 0.0
          2.0 1.0 0.0
        </DataArray>
      </Points>
      <Cells>
        <DataArray type="Int32" Name="connectivity" NumberOfComponents="1" format="ascii">
          0 1 3 2 1 4 5 3
        </DataArray>
        <DataArray type="Int32" Name="offsets" NumberOfComponents="1" format="ascii">
          4 8
        </DataArray>
        <DataArray type="UInt8" Name="types" NumberOfComponents="1" format="ascii">
          9 9
        </DataArray>
      </Cells>
    </Piece>
  </UnstructuredGrid>
</VTKFile>


==> anc/xt-super/dune-testtools/dune/testtools/test/vtkcompare/test_multiple.mini <==
[wrapper.vtkcompare]
name = test test2
reference = testref testref2
extension = vtk vtk

[wrapper.vtkcompare.test]
absolute = 1.0e-7
relative = 1.0e-2
zeroThreshold.small = 1e-19


==> anc/xt-super/dune-testtools/dune/testtools/test/vtkcompare/test_single.mini <==
[wrapper.vtkcompare]
name = test
reference = testref
extension = vtk
absolute = 1.0e-7
relative = 1.0e-2
zeroThreshold.small = 1e-19


==> anc/xt-super/dune-testtools/dune/testtools/test/vtkcompare/testref.vtk <==
<?xml version="1.0"?>
<VTKFile type="UnstructuredGrid" version="0.1" byte_order="LittleEndian">
  <UnstructuredGrid>
    <Piece NumberOfCells="2" NumberOfPoints="6">
      <CellData Scalars="small">
        <DataArray type="Float32" Name="small" NumberOfComponents="1" format="ascii">
          1e-20 1.1e-20
        </DataArray>
      </CellData>
      <Points>
        <DataArray type="Float32" Name="Coordinates" NumberOfComponents="3" format="ascii">
          0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 2.0 0.0 0.0 2.0 1.0 0.0
        </DataArray>
      </Points>
      <Cells>
        <DataArray type="Int32" Name="connectivity" NumberOfComponents="1" format="ascii">
          0 1 3 2 1 4 5 3
        </DataArray>
        <DataArray type="Int32" Name="offsets" NumberOfComponents="1" format="ascii">
          4 8
        </DataArray>
        <DataArray type="UInt8" Name="types" NumberOfComponents="1" format="ascii">
          9 9
        </DataArray>
      </Cells>
    </Piece>
  </UnstructuredGrid>
</VTKFile>


==> anc/xt-super/dune-testtools/dune/testtools/test/vtkcompare/testref2.vtk <==
<?xml version="1.0"?>
<VTKFile type="UnstructuredGrid" version="0.1" byte_order="LittleEndian">
  <UnstructuredGrid>
    <Piece NumberOfCells="2" NumberOfPoints="6">
      <PointData Scalars="p">
        <DataArray type="Float32" Name="T" NumberOfComponents="1" format="ascii">
          350 320 320 320 320 320 320 320
        </DataArray>
        <DataArray type="Float32" Name="p" NumberOfComponents="1" format="ascii">
          100000 100000 90000 100000 100000 100000 100000 100000
        </DataArray>
      </PointData>
      <CellData Scalars="small">
        <DataArray type="Float32" Name="small" NumberOfComponents="1" format="ascii">
          1e-9 1e-15
        </DataArray>
      </CellData>
      <Points>
        <DataArray type="Float32" Name="Coordinates" NumberOfComponents="3" format="ascii">
          0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0
          2.0 0.0 0.0 2.0 1.0 0.0
        </DataArray>
      </Points>
      <Cells>
        <DataArray type="Int32" Name="connectivity" NumberOfComponents="1" format="ascii">
          0 1 3 2 1 4 5 3
        </DataArray>
        <DataArray type="Int32" Name="offsets" NumberOfComponents="1" format="ascii">
          4 8
        </DataArray>
        <DataArray type="UInt8" Name="types" NumberOfComponents="1" format="ascii">
          9 9
        </DataArray>
      </Cells>
    </Piece>
  </UnstructuredGrid>
</VTKFile>


==> anc/xt-super/dune-testtools/dune/testtools/tutorial/CMakeLists.txt <==
if(dune-grid_FOUND)
  dune_add_system_test(SOURCE source.cc
                       INIFILE config.mini
                       BASENAME mysystemtest)
endif()


==> anc/xt-super/dune-testtools/dune/testtools/tutorial/config.mini <==
# config.mini

level = 1, 2, 3 | expand

[__static]
GRIDTYPE = Dune::YaspGrid<2>, Dune::UGGrid<2> | expand grid
1, HAVE_UG | expand grid | cmake_guard

==> anc/xt-super/dune-testtools/dune/testtools/tutorial/source.cc <==
/* Tutorial quick start guide
 * \brief A program that refines a grid and outputs a vtk
 */

#include "config.h"

#include <sstream>
#include <string>
#include <dune/common/parallel/mpihelper.hh>
#include <dune/common/exceptions.hh>
#include <dune/common/parametertree.hh>
#include <dune/common/parametertreeparser.hh>
#include <dune/grid/utility/structuredgridfactory.hh>
#include <dune/grid/io/file/vtk.hh>
#include <dune/grid/yaspgrid.hh>
#include <dune/grid/uggrid.hh>

int main(int argc, char** argv) try
{
  // maybe initialize mpi
  Dune::MPIHelper::instance(argc, argv);

  // check if a single argument was supplied
  if (argc != 2)
    DUNE_THROW(Dune::InvalidStateException, "Please supply an ini file. Usage: ./" << argv[0] << " <inifile>");

  // load the parameter file
  Dune::ParameterTree params;
  Dune::ParameterTreeParser::readINITree(argv[1], params);

  // the grid type
  typedef GRIDTYPE Grid;

  // build a simple structured 2x2 unit square grid
  Dune::StructuredGridFactory<Grid> factory;
  auto grid = factory.createCubeGrid({0, 0}, {1, 1}, {{2, 2}});

  // refine the grid
  auto level = params.get<int>("level", 0);
  grid->globalRefine(level);

  // output the grid to vtk
  // note: a unique vtk filename can easily be generated in the meta ini file
  Dune::VTKWriter<typename Grid::LeafGridView> vtkwriter(grid->leafGridView());
  std::stringstream outputName;
  outputName << argv[0] << "_" << params.get<std::string>("level");
  vtkwriter.write(outputName.str());

  return 0;
}
// Error handler /////////////////
catch (Dune::Exception e) {
    std::cerr << e << std::endl;
    return 1;
}


==> anc/xt-super/dune-testtools/python/MANIFEST.in <==
recursive-include dune/testtools *.py



==> anc/xt-super/dune-testtools/python/README <==
***************************************************************
*                       DUNE-TESTTOOLS (python module)        *
*  developed by:                                              *
*   Timo Koch (timo.koch@iws.uni-stuttgart.de)                *
*   Dominic Kempf (dominic.kempf@iwr.uni-heidelberg.de)       *
*                                                             *
***************************************************************

***************************************************************
*                   What is dune-testtools?                   *
***************************************************************

dune-testtools provides the following components:
- a domain specific language for feature modelling, which is
  naturally integrates into the workflow of numerical simulation.
- wrapper scripts to facilitate test result checking
- a CMake interface to communicate data to the build system
- a test suite to check dune-testtools

***************************************************************
*                   How to use dune-testtools                 *
***************************************************************

dune-testtools is a python module that is included in a
dune-module. See the dune module for more.

***************************************************************
*                      Where to get help                      *
***************************************************************

To get help concerning dune-testtools, first check the technical
documentation in the doc subfolder. If your problem persists,
check the bugtracker at

http://conan2.iwr.uni-heidelberg.de/git/dominic/dune-testtools/issues

or contact the authors directly. There is no mailing list (yet).

***************************************************************
*                      Acknowledgments                        *
***************************************************************

The work by Timo Koch and Dominic Kempf is supported by the
ministry of science, research and arts of the federal state of
Baden-Württemberg (Ministerium für Wissenschaft, Forschung
und Kunst Baden-Württemberg).


==> anc/xt-super/dune-testtools/python/dune/__init__.py <==
__import__('pkg_resources').declare_namespace(__name__)


==> anc/xt-super/dune-testtools/python/dune/testtools/cmakeoutput.py <==
""" A module formatting data in a way that can be picked up by CMake

.. currentmodule:: dune.testtools.cmakeoutput

The CMakeParseArguments module is a very helpful in processing
data in CMake. This module formats python data in a way to have it
recognized by CMakeParseArguments through the macro ``parse_python_data``
from ``dune-testtools/cmake/modules/ParsePythonData.cmake``.

Currently the following assumptions on the data are made:

- The data is considered to be a dict. Otherwise naming of the cmake variables
  would be a pain.
- The dictionary can contain dictionaries itself (arbitrarily nested). The keys
  in CMake are appended with an underscore inbetween
- All keys and values must be convertible to strings.

Semicolons in the data need to be replaced by a different character, because
CMake uses semicolons as list separators. The replacement character is passed to CMake
to undo the replacement.
"""
from __future__ import absolute_import
from __future__ import print_function


def printForCMake(d):
    """A function to communicate meta ini information with CMake

        :param d: A dictionary with information to be passed to CMake
        :type d: dict

        .. note::
            You can pass any dictionary to CMake given that the elements
            can be converted to strings. There is no limit on the depth.

    """
    # Do all the error checking in the beginning and forget about it later
    if not isinstance(d, dict):
        raise ValueError("Expected a dictionary for the Python-CMake interface")

    def check_str(x):
        try:
            str(x)
        except ValueError:
            print("All data elements must be convertible to a string")

    def check_dict(a):
        for val in a:
            if isinstance(val, dict):
                check_dict(val)
                continue
            if isinstance(val, list):
                for i in val:
                    if isinstance(i, dict):
                        raise ValueError("No dictionaries in lists allowed for the Python-CMake interface")
                    check_str(i)
                continue
            check_str(val)
    check_dict(d)

    # Treat the general problem of semicolons being list separators in CMake.
    # set a delimiter for the tokens of our output (there is probably non solution but ";")
    delimiter = ";"
    # find a character that is ASCII, has no special meaning in CMake and does not appear in the data
    specialChars = ["&", "#", "!", "?", "/"]

    def does_not_appear(d, c):
        for val in d:
            if isinstance(val, list):
                for i in val:
                    if c in str(i):
                        return False
            else:
                if c in str(val):
                    return False
        return True

    replacement = ""
    for c in specialChars:
        if does_not_appear(d, c):
            replacement = c
            break
        raise ValueError("Did not find a proper replacement for the semicolon in the data")

    singlekeys = "__SINGLE" + delimiter
    multikeys = "__MULTI" + delimiter
    data = "__DATA" + delimiter

    def prepare_val(s):
        if s == '':
            return '__empty'
        else:
            return str(s).replace(";", replacement)

    def add_dictionary_to_keys(dic, singlekeys, multikeys, data, prefix=""):
        # add a dictionary to the keys
        for key, value in dict.items(dic):
            if isinstance(value, dict):
                singlekeys, multikeys, data = add_dictionary_to_keys(value, singlekeys, multikeys, data, prefix + str(key) + "_")
                continue
            if isinstance(value, list):
                multikeys = multikeys + prefix + prepare_val(key) + delimiter
                data = data + prefix + prepare_val(key) + delimiter
                for item in value:
                    if (isinstance(item, dict)) or (isinstance(item, list)):
                        raise ValueError("Nesting of complex types not supported")
                    data = data + prepare_val(item) + delimiter
                continue
            singlekeys = singlekeys + prefix + prepare_val(key) + delimiter
            data = data + prefix + prepare_val(key) + delimiter + prepare_val(value) + delimiter
        return [singlekeys, multikeys, data]

    singlekeys, multikeys, data = add_dictionary_to_keys(d, singlekeys, multikeys, data)
    output = singlekeys + multikeys + data
    output = output + "__SEMICOLON" + delimiter + replacement + delimiter

    # this is necessary because python will always add a newline character on program exit
    import sys
    sys.stdout.write(output[:-1])


==> anc/xt-super/dune-testtools/python/dune/testtools/command.py <==
""" Collection of all the commands that can be applied in a meta ini file

.. currentmodule:: dune.testtools.command

Some easy commands are defined and implemeted here. All others get imported from here.
This is necessary to have a reliably full command registry.

Commands
++++++++

.. metaini_command:: eval

    The command `eval` evaluates basic math operations.
    The operands can be meta ini variables (inside bracket operators).

    Example:

    In the following code example `c` will be `4`.

    .. code-block:: ini

        a = 2
        b = 2
        c = {a} * {b} | eval

    `pi` will be replaced by the number pi.
    The evaluation supports unary and binary operators like

    - addition (`+`)
    - subtraction (`-`)
    - multiplication (`*`)
    - floating point division (`/`)
    - a power function(`^`)
    - unary minus (`-`).

.. metaini_command:: tolower

    The command `tolower` converts the value to lower case.
    It complements the command `toupper`.

    Example:

    In the following code example `a` will be `variable`.

    .. code-block:: ini

        a = VARIABLE | to_lower


.. metaini_command:: toupper

    The command `toupper` converts the value to upper case.
    It complements the command `tolower`.

    Example:

    In the following code example `a` will be `VARIABLE`.

    .. code-block:: ini

        a = variable | to_upper

"""
from __future__ import absolute_import

from dune.testtools.command_infrastructure import meta_ini_command, command_registry, CommandType, apply_commands, command_count

# import all those modules that do define commands.
# Only this way we can ensure that the registry is completely
# build up.
from dune.testtools.uniquenames import *
from dune.testtools.metaini import *
from dune.testtools.conditionals import *
from dune.testtools.wrapper.convergencetest import *
from dune.testtools.testdiscarding import *


@meta_ini_command(name="tolower")
def _cmd_to_lower(value=None):
    """Defines the meta ini command tolower"""
    return value.lower()


@meta_ini_command(name="toupper")
def _cmd_to_upper(value=None):
    """Defines the meta ini command toupper"""
    return value.upper()


@meta_ini_command(name="eval", ctype=CommandType.POST_FILTERING)
def _eval_command(value=None):
    """Defines the meta ini command eval"""

    import ast
    import math
    import operator as op

    # supported operators
    operators = {ast.Add: op.add, ast.Sub: op.sub, ast.Mult: op.mul, ast.Div: op.truediv, ast.Pow: op.pow, ast.USub: op.neg}

    def eval_(node):
        if isinstance(node, ast.Num):  # <number>
            return node.n
        elif isinstance(node, ast.Name):  # <constant>
            if node.id.lower() == "pi":
                return math.pi
            else:
                raise ValueError(node.id)
        elif isinstance(node, ast.BinOp):  # <left> <operator> <right>
            return operators[type(node.op)](eval_(node.left), eval_(node.right))
        elif isinstance(node, ast.UnaryOp):  # <operator> <operand> e.g., -1
            return operators[type(node.op)](eval_(node.operand))
        else:
            raise TypeError(node)

    return str(eval_(ast.parse(value, mode='eval').body))


==> anc/xt-super/dune-testtools/python/dune/testtools/command_infrastructure.py <==
""" A module that defines the general infrastructure for commands that may be applied in meta ini files.

.. currentmodule:: dune.testtools.command_infrastructure

Arbitrary commands can be registered through the decorator meta_ini_command and
will be parsed and executed by the meta ini parser.

To implement a custom command you have to do the following:

1. provide a function, that does what you want to do using only named arguments from the following list:

    * key : the key in the current line
    * value : the value string in the current line
    * config : The configuration dictionary
    * configs : The list of all configurations
    * args : The list of arguments givne to the command
    * argdefaults : A list of default arguments to apply, if the arguments are missing in the meta ini file.

2. decorate it with @ :func:`meta_ini_command`. :func:`meta_ini_command` itself takes some arguments:

    * name : How to use this command from a meta ini file (mandatory)
    * ctype : the command type, a.k.a. when to execute the command. defaults to CommandType.POST_RESOLUTION, which is after all curly brackets in the file have been resolved.
    * argc : the number of arguments that can be specified within the meta ini file.
    * returnValue : Whether a value is returned, which should be written into the given key.
    * returnConfigurations : Whether a list of configurations is returned, which should be replace the current list of configurations

Example:

.. code-block:: python

    @meta_ini_command(name="tolower")
    def cmd_to_lower(value=None):
        return value.lower() if value else None

Allows you to write:

.. code-block:: ini

    x = CAPS | tolower

in your meta inifile and have it resolved to:

.. code-block:: ini

    x = caps

"""

from __future__ import absolute_import
from dune.testtools.escapes import escaped_split

_registry = {}


def command_registry():
    """ Get the registry of all registered, i.e. globally available commands."""
    return _registry


class CommandType:
    """ Define the following command types:

        * PRE_EXPANSION
        * POST_EXPANSION
        * PRE_RESOLUTION
        * POST_RESOLUTION
        * PRE_FILTERING
        * POST_FILTERING
        * AT_EXPANSION
    """
    PRE_EXPANSION = 0
    POST_EXPANSION = 1
    PRE_RESOLUTION = 2
    POST_RESOLUTION = 3
    PRE_FILTERING = 4
    POST_FILTERING = 5
    AT_EXPANSION = 6


def command_count():
    """ Return the total number of registered commands. """
    return max(v for v in list(CommandType.__dict__.values()) if type(v) == int) + 1


def meta_ini_command(**kwargs):
    """ A decorator for registered commands. """
    return lambda f: RegisteredCommand(f, **kwargs)


class RegisteredCommand:
    """ The registered command class """
    def __init__(self, func, name=None, ctype=CommandType.POST_RESOLUTION, argc=0, argdefaults=None, returnValue=True, returnConfigs=False):
        """ Build the registered command object """
        # store the function to execute abd the command type
        self._func = func
        self._name = name
        self._ctype = ctype
        self._argc = argc
        if argdefaults:
            self._argdefaults = argdefaults + [None for i in range(argc - len(argdefaults))]
        else:
            self._argdefaults = list(None for x in range(argc))
        self._returnConfigs = returnConfigs
        # We cannot return both configurations and a value. Disable the returning of values if configurations are enabled
        if returnConfigs:
            returnValue = False
        self._returnValue = returnValue

        if not name:
            raise ValueError("You have to provide a name argument when registering a custom command!")
        if argdefaults and len(argdefaults) != argc:
            raise ValueError("Number of default arguments is not matching (use None for no default)")

        # register this instance in the registry
        _registry[name] = self

    def __repr__(self):
        """ Pretty representation of object of type :class:`RegisteredCommand` """
        return "Registered command {} - Function object <{}>".format(self._name, self._func)

    def __call__(self, **kwargs):
        """ Function style call """
        # apply default arguments to the given arguments
        kwargs["args"] = kwargs["args"] + [None for i in range(self._argc - len(kwargs["args"]))]
        kwargs["args"] = [a if kwargs["args"][i] is None else kwargs["args"][i] for i, a in enumerate(self._argdefaults)]

        # apply the original function by filtering all keyword arguments that it needs:
        return self._func(**{k: v for (k, v) in list(kwargs.items()) if k in self._func.__code__.co_varnames})


def apply_commands(configurations, cmds, all_cmds=[]):
    """Apply the given list of commands to a all configurations resulting from a meta ini expansion.

       :param configurations: The list of current configurations resulting from a meta ini expansion
       :type configurations: list
       :param cmds: The list of commands, as a list of named tuple CommandToApply. This information is extracted by the parser.
       :type cmds: list of CommandToApply
       :param all_cmds: The list of all CommandToApply retrieved by parsing the meta ini file.
       :type all_cmds: list of CommandToApply

    .. note::
        Application of a command might modify the list of all commands.
    """
    for cmd in cmds:
        # check whether the command ist still applicable. The key could have been filtered away!
        if cmd.key in configurations[0] or cmd.name == 'expand':
            if _registry[cmd.name]._returnConfigs:
                configurations[:] = _registry[cmd.name](args=cmd.args, key=cmd.key, configs=configurations, commands=all_cmds)
            elif _registry[cmd.name]._returnValue:
                for c in configurations:
                    c[cmd.key] = _registry[cmd.name](args=cmd.args, key=cmd.key, config=c, value=c[cmd.key], configs=configurations, commands=all_cmds)
            else:
                for c in configurations:
                    _registry[cmd.name](args=cmd.args, key=cmd.key, config=c, value=c[cmd.key], configs=configurations, commands=all_cmds)


def replace_command_key(commands, key, newkey):
    """Replace the key that a certain command is applied to

       :param commands: A list of commands
       :type commands: list
       :param key: The key whose value has a command attached. This key will be replaced by `newkey`
       :param newkey: The new key to replace the `key`

    """
    for cmdtype, cmdlist in list(commands.items()):
        for idx, cmd in list(enumerate(cmdlist)):
            if cmd.key == key:
                commands[cmdtype][idx] = cmd._replace(key=newkey)


==> anc/xt-super/dune-testtools/python/dune/testtools/conditionals.py <==
"""A module implementing commands for conditionals

.. currentmodule:: dune.testtools.conditionals

It is possible in meta ini syntax to state values without keys
if they have a command applied that support conditionals. The value
is then evaluated as a python boolean expression (after resolution).

Commands
++++++++

.. metaini_command:: exclude
    :operates_on_value:

    Using the `exclude` command on a non-key value,
    evaluates the value as a bolean expression. If the bolean expression evaluates to `False`,
    the respective configuration (ini file) will be discarded and no test will be produced.

    Example:

    In the following code example no ini file
    in which `DIM` is `1` and `GRID` is `ug` will be produced.

    .. code-block:: ini

        if {GRID} == ug and {DIM} == 1 | exclude

        [_static]
        DIM = 1, 2 | expand
        GRID = ug, yasp | expand


.. metaini_command:: label
    :operates_on_value:

    .. metaini_command_arg:: LABEL
        :required:
        :multi:

        A label to be used by the build system. Labels can
        be used to specify types of tests, e.g. `CONTINUOUS`, `NIGHTLY`, `WEEKLY`
        for the frequency of automated testing.

    Using the command `label <LABEL>` on a non-key value
    evaluates the value as a bolean expression. If the bolean expression evaluates to `True`
    the respective configuration (ini file) produces a test with the given labels attached.

    Example:

    In the following code example all configurations
    with `resolution` being greater than or equal `5` will get the label NIGHTLY attached. The
    label can be used e.g. by CTest to only run a test once a night.

    .. code-block:: ini

        resolution = 3, 5, 7, 9 | expand
        if {resolution} >= 5 | label NIGHTLY

"""

from __future__ import absolute_import
from pyparsing import alphanums, printables, Word, Literal, restOfLine, SkipTo
from dune.testtools.command import meta_ini_command, CommandType


def _grammar(key):
    quoted = Literal("'") + Literal(key) + Literal("'")
    inother = Word(alphanums, exact=1) + Literal(key)
    ignorePattern = inother | quoted
    return SkipTo(key, ignore=ignorePattern) + Literal(key) + restOfLine

_findkey = Word(printables).suppress() + Literal("'").suppress() + Word(alphanums) + Literal("'").suppress() + Word(printables).suppress()


def eval_boolean(s):
    """ evaluate the given string `s` as a boolean expression """
    def comp(s):
        try:
            return eval(s)
        except NameError as e:
            key = _findkey.parseString(e.args[0])[0]
            parts = _grammar(key).parseString(s)
            return comp(parts[0] + "'" + parts[1] + "'" + parts[2])

    return comp(s)


@meta_ini_command(name="exclude", returnConfigs=True)
def _exclude(configs=None, key=None):
    """Defines the meta ini command exclude"""
    return [c for c in configs if not eval_boolean(c[key])]


@meta_ini_command(name="label", argc=2, argdefaults=[None, "PRIORITY"], returnValue=False)
def _label(config=None, value=None, args=None):
    """Defines the meta ini command label"""
    if eval_boolean(value):
        config["__LABELS." + args[1]] = args[0]


==> anc/xt-super/dune-testtools/python/dune/testtools/escapes.py <==
"""A module for handling escaped characters in in ini files

.. currentmodule:: dune.testtools.escapes

We have a lot of special characters in our project: assignment,
comment, key-dependent value syntax, list separators, etc.
This file provides some methods to escape these characters.

.. note::
    Backslashes cannot be escaped at the moment.

"""
from __future__ import absolute_import
import re


def count_unescaped(str, char):
    """Counts the number of unescaped characters `char` in the string `str`.

       :param str: The string to find the unescaped characters in
       :type str:  string
       :param char: A single character of interest
       :type char:  string
       :returns: Amount of unescaped `char` that exist in `str`
       :rtype: int
    """
    if len(char) > 1:
        raise ValueError('Only a single character can be counted.')
    return len(re.findall("(?<!\\\\){}".format(re.escape(char)), str))


def exists_unescaped(str, char):
    """Checks if a character `char` exists unescaped in the string `str`.

       :param str: The string to find the unescaped characters in
       :type str:  string
       :param char: A single character of interest
       :type char:  string
       :returns: If `char` exists in `str`
       :rtype: bool
    """
    return count_unescaped(str, char) != 0


def strip_escapes(str, char):
    """Strips the escaping backslash off all appearances of `char` in the string `str`.

       :param str: The string to find the unescaped characters in
       :type str:  string
       :param char: A single character of interest
       :type char:  string
       :returns: The modified string
       :rtype: string
    """
    if len(char) > 1:
        raise ValueError('Please provide a single character.')
    return str.replace("\\" + char, char)


def escaped_split(str, delimiter=" ", maxsplit=0):
    """Split a string `str` at each occurence of the delimiter.

       :param str: The string to find the unescaped characters in
       :type str:  string
       :param delimiter: A delimiter at which splitting is performed
       :type delimiter:  string
       :param maxsplit: On how many delimiters the action gets applied
       :type maxsplit:  int
       :returns: The modified string
       :rtype: string

       For `maxsplit` = 0 (default) we split at every delimiter, for `maxsplit` = n until
       the n'th occurence of the delimiter.
    """
    return [i.replace("\\{}".format(delimiter), delimiter).strip() for i in re.split("(?<!\\\\){}".format(re.escape(delimiter)), str, maxsplit)]


def lookup_and_modify_key(d, af):
    """Helper function returning a function object for :func:`replace_delimited`

        .. todo::
            Is this of general use or can it be put inside :func:`replace_delimited`?
    """
    def _lookup_and_modify_key(matchobj):
        return af(d, matchobj.group(0)[1:-1])
    return _lookup_and_modify_key


def replace_delimited(str, d, leftdelimiter="{", rightdelimiter="}", access_func=lambda d, k: d[k]):
    """Replace a delimited string (inside a string `s`) with a replacement rule
       provided by a key-value pair in the dictionary `d`. The delimted string is the key of the
       dictionary while the value is the replacement. More general the dictionary can be
       any container containing the replacement rule that can be accessed through the access
       function `access_func` (default standard dict key-value access).

       :param str: The string to be modified
       :type str: string
       :param d: The replacement rule(s)
       :type d: dict
       :param leftdelimiter: The left delimiter character
       :type leftdelimiter: string
       :param rightdelimiter: The right delimiter character
       :type rightdelimiter: string
       :param access_func: The access function for `d`
       :type access_func: function

       :returns: The modified string
       :rtype: string

       Application:

       For resolution of the bracket operator in meta ini files, we have a dictionary with values that
       possbily depend on other key's values that possbily depend on other key's values again.
       This function can resolve one level of dependency for a single key-value pair using the other
       key-value pairs in the dictionary as replacement rule.
    """
    return re.sub("{0}[^{0}{1}]+{1}".format(leftdelimiter, rightdelimiter), lookup_and_modify_key(d, access_func), str, count=1)


def extract_delimited(str, leftdelimiter="[", rightdelimiter="]"):
    """Extract the first found string between two delimiters.

       :param str: The string to extract from
       :type str: string
       :param leftdelimiter: The left delimiter character
       :type leftdelimiter: string
       :param rightdelimiter: The right delimiter character
       :type rightdelimiter: string

       :returns: The first string that was found between the delimiters
       :rtype: string
    """
    return escaped_split(escaped_split(str, delimiter=leftdelimiter, maxsplit=1)[1], delimiter=rightdelimiter, maxsplit=1)[0]


def exists_delimited(str, value, leftdelimiter="{", rightdelimiter="}"):
    """Check if a string `value` exists between two delimiters inside a string `str`.

       :param str: The string to parse
       :type str: string
       :param value: The string to find between the delimiters
       :type value: string
       :param leftdelimiter: The left delimiter character
       :type leftdelimiter: string
       :param rightdelimiter: The right delimiter character
       :type rightdelimiter: string

       :returns: If `value` was found between delimiters
       :rtype: bool
    """
    return exists_unescaped(str, leftdelimiter + value + rightdelimiter)


==> anc/xt-super/dune-testtools/python/dune/testtools/metaini.py <==
"""A module for expanding meta ini files into sets of ini files.

.. currentmodule:: dune.testtools.metaini

This piece of documentation deals with the meta ini module. For
an better overview what meta ini files are and how they can be useful
we refer to the :ref:`introduction to metaini files <introductionmetaini>`.
This is an example showing the power of the meta ini syntax:

.. code-block:: ini
   :caption: An example meta ini ini file

    __name = {model.parameters}_gridlevel{grid.level}

    [grid]
    level = 3, 4, 5 | expand out
    screenOutput = 1, 0, 0 | expand out #screen output for level >= 4 kills me

    [model]
    parameters = simple, complex | expand

.. note::

   The example produces a total of 6 ini files.

Commands
++++++++

.. metaini_command:: expand

    .. metaini_command_arg:: IDENTIFIER
        :single:

        An arbitrary identifier connecting expansion processes of all keys
        that have the same identifier assigned to the `expand` command.

    The command `expand` is the most important command in the meta ini context.
    It expands a given key-value pair of a (parsed) meta ini file into multiple
    ini files where the value of the keys each take one of the comma separated
    values residing in `value`.

    Example:

    In the following code example shows a simple meta ini file using the `expand`
    command.

    .. code-block:: ini

        a = 2, 3, 4 | expand

    .. note::

        The meta ini file will be expanded into 3 ini files

    Assigning multiple keys the `expand` command will result in the combinatoric product.

    .. code-block:: ini

        a = 2, 3, 4 | expand
        b = 1, 2, 3 | expand

    .. note::

        The example produces a total of 9 ini files.

    If an identifier is present behind two or more `expand` commands, those keys will be
    expanded together.

    .. code-block:: ini

        a = 2, 3, 4 | expand bla
        b = 1, 2, 3 | expand bla

    .. note::

        The example produces a total of 3 ini files.

"""
from __future__ import absolute_import
from dune.common.parametertree.dotdict import DotDict
from dune.testtools.escapes import exists_unescaped, escaped_split, strip_escapes, count_unescaped, replace_delimited
from dune.testtools.parser import parse_ini_file, CommandToApply
from dune.testtools.writeini import write_dict_to_ini
from copy import deepcopy
from dune.testtools.command import meta_ini_command, CommandType, apply_commands, command_count
from dune.testtools.uniquenames import *
from six.moves import range


def uniquekeys():
    """ Define those keys which are special and should always be made unique """
    return ["__name", "__exec_suffix"]


def expand_key(c, keys):
    """ Expand a group of keys together

        :param c: A meta ini dictionary
        :type c: dune.common.parametertree.dotdict.DotDict
        :param keys: The keys to be expanded together
        :type keys: string

        :returns: A generator for the resulting configurations
        :rtype: generator expression

    """
    # first split all given value lists:
    splitted = []
    for k in keys:
        splitted.append(escaped_split(c[k], ","))

    new_ones = [deepcopy(c) for i in range(len(splitted[0]))]
    # now replace all keys correctly:
    for i, k in enumerate(keys):
        for j, config in enumerate(new_ones):
            config[k] = splitted[i][j]
    for conf in new_ones:
        yield conf


@meta_ini_command(name="expand", argc=1, ctype=CommandType.AT_EXPANSION, returnConfigs=True)
def _expand_command(key=None, configs=None):
    """Defines the meta ini command expand"""
    retconfigs = []
    for conf in configs:
        retconfigs = retconfigs + list(expand_key(conf, key))
    return retconfigs


def expand_meta_ini(filename, assignment="=", commentChar="#", whiteFilter=None, blackFilter=None, addNameKey=True):
    """
    Take a meta ini file and construct the set of ini files it defines

    Required Arguments:

    :param filename: The filename of the meta ini file
    :type filename:  string

    Optional Arguments:

    :type commentChar:  string
    :param commentChar: A  character that defines comments. Everything on a line
                        after such character is ignored during the parsing process.

    :type whiteFilter:  tuple
    :param whiteFilter: Filter the given keys. The elements of the returned set of
                        configurations will be unique.

    :type blackFilter:  tuple
    :param blackFilter: The standard assignment operator

    :type addNameKey:  bool
    :param addNameKey: Whether a key ``__name`` should be in the output. Defaults to true, where
                       a unique name key is generated from the given name key and added to the
                       file (even when no generation pattern is given). If set to false, no
                       name key will be in the output, whether a scheme was given or not.
    """

    # parse the ini file
    parse, cmds = parse_ini_file(filename, assignment=assignment, commentChar=commentChar, returnCommands=True)

    # initialize the list of configurations with the parsed configuration
    configurations = [parse]

    # HOOK: PRE_EXPANSION
    apply_commands(configurations, cmds[CommandType.PRE_EXPANSION], all_cmds=cmds)

    # Preprocessing expansion: Sort and group all expand commands by their argument:
    expanddict = {}
    expandlist = []
    for expcmd in cmds[CommandType.AT_EXPANSION]:
        if len(expcmd.args) == 0:
            expandlist.append(CommandToApply("expand", [], [expcmd.key]))
        else:
            if expcmd.args[0] in expanddict:
                expanddict[expcmd.args[0]].append(expcmd.key)
            else:
                expanddict[expcmd.args[0]] = [expcmd.key]
    for ident, keylist in expanddict.items():
        expandlist.append(CommandToApply("expand", [], keylist))
    cmds[CommandType.AT_EXPANSION] = expandlist

    # Now apply expansion through the machinery
    apply_commands(configurations, cmds[CommandType.AT_EXPANSION], all_cmds=cmds)

    # HOOK: POST_EXPANSION
    apply_commands(configurations, cmds[CommandType.POST_EXPANSION], all_cmds=cmds)

    # define functions needed for resolving key-dependent values
    def needs_resolution(d):
        """ whether curly brackets can be found somewhere in the dictionary d """
        for key, value in d.items():
            if exists_unescaped(value, "}") and exists_unescaped(value, "{"):
                return True
        return False

    def check_for_unique(d, k):
        for cta in cmds[CommandType.POST_FILTERING]:
            if (cta.key == k and cta.name == "unique") or (k in uniquekeys()):
                raise ValueError("You cannot have keys depend on keys which are marked unique. This is a chicken-egg situation!")
        return d[k]

    def resolve_key_dependencies(d):
        """ replace curly brackets with keys by the appropriate key from the dictionary - recursively """
        for key, value in d.items():
            while (exists_unescaped(value, "}")) and (exists_unescaped(value, "{")):
                # split the contents form the innermost curly brackets from the rest
                d[key] = replace_delimited(value, d, access_func=check_for_unique)
                value = d[key]

    # HOOK: PRE_RESOLUTION
    apply_commands(configurations, cmds[CommandType.PRE_RESOLUTION], all_cmds=cmds)

    # resolve all key-dependent names present in the configurations
    for c in configurations:
        # values might depend on keys, whose value also depend on other keys.
        # In a worst case scenario concerning the order of resolution,
        # a call to resolve_key_dependencies only resolves one such layer.
        # That is why we need to do this until all dependencies are resolved.
        while needs_resolution(c):
            resolve_key_dependencies(c)

    # HOOK: POST_RESOLUTION
    apply_commands(configurations, cmds[CommandType.POST_RESOLUTION], all_cmds=cmds)

    # HOOK: PRE_FILTERING
    apply_commands(configurations, cmds[CommandType.PRE_FILTERING], all_cmds=cmds)

    # Apply filtering
    if blackFilter:
        # check whether a single filter has been given and make a tuple if so
        if not hasattr(blackFilter, '__iter__'):
            blackFilter = [blackFilter]
    else:
        blackFilter = []

    # always ignore the section called "__local". Its keys by definition do not influence the number of configuration.
    blackFilter = [f for f in blackFilter] + ["__local"]
    # remove all keys that match the given filtering
    configurations = [c.filter([k for k in c if True not in [k.startswith(f) for f in blackFilter]]) for c in configurations]

    if whiteFilter:
        # check whether a single filter has been given and make a tuple if so
        if not hasattr(whiteFilter, '__iter__'):
            whiteFilter = (whiteFilter,)
        # remove all keys that do not match the given filtering
        configurations = [c.filter(whiteFilter) for c in configurations]

    # remove duplicate configurations - we added hashing to the DotDict class just for this purpose.
    configurations = [c for c in sorted(set(configurations))]

    # Implement the naming scheme through the special key __name
    if addNameKey:
        # circumvent the fact, that commands on non-existent keys are ignored
        if "__name" not in configurations[0]:
            configurations[0]["__name"] = ''
        cmds[CommandType.POST_FILTERING].append(CommandToApply(name="unique", args=[], key="__name"))
    else:
        for c in configurations:
            if "__name" in c:
                del c["__name"]

    # HOOK: POST_FILTERING
    apply_commands(configurations, cmds[CommandType.POST_FILTERING])

    # Strip escapes TODO: Which charaters should be escaped not to mess with our code?
    possibly_escaped_chars = "[]{}="
    for c in configurations:
        for k, v in list(c.items()):
            escaped_value = v
            for char in possibly_escaped_chars:
                escaped_value = strip_escapes(escaped_value, char)
            c[k] = escaped_value

    return configurations


def write_configuration_to_ini(c, metaini, static_info, args, prefix=""):
    """Write a configuration to a file

        Configurations are ini files or meta ini files represented as a dictionary.
        This functions writes such a configuration to an ini file.
    """
    # get the unique ini name
    fn = c["__name"]

    # check if a special inifile extension was given
    if "__inifile_extension" in c:
        extension = c["__inifile_extension"].strip(".")
        del c["__inifile_extension"]
    else:
        # othwise default to .ini
        extension = "ini"

    # append the ini file name to the names list...
    metaini["names"].append(fn + "." + extension)
    # ... and connect it to a exec_suffix
    # This is done by looking through the list of available static configurations and looking for a match.
    # This procedure is necessary because we cannot reproduce the naming scheme for exec_suffixes in the
    # much larger set of static + dynamic variations.
    if "__static" in c:
        for sc in static_info["__CONFIGS"]:
            if static_info[sc] == c["__static"]:
                metaini[prefix + fn + "." + extension + "_suffix"] = sc
    else:
        metaini[prefix + fn + "." + extension + "_suffix"] = ""

    # add an absolute path to the filename
    # this is the folder where files are printed to
    # and manipulate the __name key accordingly
    # the __name key then consists of the path of the actual ini file and a unique name without extension
    if "dir" in args:
        from os import path
        fn = path.basename(fn)
        dirname = args["dir"] or path.dirname(fn)
        fn = path.join(dirname, fn)
        c["__name"] = fn

    # before writing the expanded ini file delete the special keywords to make it look like an ordinary ini file
    # Don't do it, if this is called from cmake to give the user the possibility to understand as much as possible
    # from the expansion process.
    if ("__name" in c) and (not args["cmake"]):
        del c["__name"]
    if ("__exec_suffix" in c) and (not args["cmake"]):
        del c["__exec_suffix"]
    if ("__static" in c) and (not args["cmake"]):
        del c["__static"]

    write_dict_to_ini(c, fn + "." + extension)


==> anc/xt-super/dune-testtools/python/dune/testtools/parser.py <==
""" Define a parser from EBNF for the meta ini syntax """
from __future__ import absolute_import
from __future__ import print_function

from pyparsing import Literal, Word, alphanums, Combine, OneOrMore, ZeroOrMore, QuotedString, Optional, restOfLine, printables, oneOf, Group, LineEnd
from collections import namedtuple
import os.path
from dune.common.parametertree.dotdict import DotDict

CommandToApply = namedtuple('CommandToApply', ['name', 'args', 'key'])


class MetaIniParser(object):
    # Define a switch for logging information. This is very useful debugging the parser.
    _logging = False

    def __init__(self, assignment="=", commentChar="#", path=""):
        self._path = path
        self._counter = 0
        self._currentGroup = ''
        self._currentDict = DotDict()

        # To avoid cyclic dependencies, we do NOT do this import in the module header
        from dune.testtools.command import command_registry, CommandType, command_count
        self._foundCommands = {i: [] for i in range(command_count())}
        self._commands = " ".join(command_registry())
        self._parser = self.construct_bnf(assignment=assignment, commentChar=commentChar)

    def log(self, s):
        if MetaIniParser._logging:
            print(s)

    def construct_bnf(self, assignment="=", commentChar="#"):
        """ The EBNF for a normal Dune style ini file. """
        # A comment starts with the comment literal and affects the rest of the line
        comment = Literal(commentChar).suppress() + Optional(restOfLine).suppress()
        # A section is guarded by square brackets
        section = Literal("[") + Word(alphanums + "._").setParseAction(self.setGroup) + Literal("]")
        # A key can consist of anything that is not an equal sign
        key = Word(alphanums + "_.")
        # define a command
        command = Group(Literal("|").suppress() + oneOf(self._commands) + ZeroOrMore(Word(alphanums + "_", excludeChars=[commentChar, "|"])))
        # A value may contain virtually anything
        value = Combine(OneOrMore(QuotedString(quoteChar='"', escChar='\\').setParseAction(self.escapeQuoted) | Word(printables + " ", excludeChars=[commentChar, '"', "|"])))
        # A key value pair is a concatenation of those 3
        keyval = (key + Literal(assignment).suppress() + value + ZeroOrMore(command)).setParseAction(self.setKeyValuePair)
        # We allow reading data, that is not of key/value pair form
        # We do lose the embeddedness of our language at this point.
        # An alternative would be to place commands behind ## directive.
        nonkeyval = (value + OneOrMore(command)).setParseAction(self.setNonKeyValueLine)
        # Introduce the include statement here, although I do like it anymore.
        include = oneOf("include import") + Word(printables, excludeChars=commentChar).setParseAction(self.processInclude)
        # Define the priority between the different sorts of lines. Important: keyval >> nonkeyval
        content = keyval | section | include | nonkeyval
        line = Optional(content) + Optional(comment) + LineEnd()

        return line

    def escapeQuoted(self, origString, loc, tokens):
        self.log("Going to escape {}".format(tokens[0].strip()))
        for char in ",|":
            tokens[0] = tokens[0].replace(char, "\\" + char)

    def setGroup(self, origString, loc, tokens):
        self.log("Setting current group from '{}' to '{}.'".format(self._currentGroup, tokens[0].strip()))
        self._currentGroup = tokens[0] + "."

    def setKeyValuePair(self, origString, loc, tokens):
        self.log("Setting KV pair ('{}', '{}') within group '{}'".format(tokens[0].strip(), tokens[1].strip(), self._currentGroup))
        # store the key value pair for the return dictionary
        self._currentDict[self._currentGroup + tokens[0].strip()] = tokens[1].strip()
        # store the found commands
        for command in tokens[2:]:
            self.log("  with an applied command: '{}'".format(command))
            commandtuple = CommandToApply(command[0], command[1:], self._currentGroup + tokens[0].strip())
            from dune.testtools.command import command_registry
            self._foundCommands[command_registry()[command[0]]._ctype].append(commandtuple)

    def setNonKeyValueLine(self, origString, loc, tokens):
        self.log("Setting Non-KV line: {}".format(tokens[0].strip()))
        # store the given value under a special section
        self._currentDict['__local.conditionals.' + str(self._counter)] = tokens[0].strip()
        # store the found commands
        for command in tokens[1:]:
            self.log("  with an applied command: '{}'".format(command))
            commandtuple = CommandToApply(command[0], command[1:], '__local.conditionals.' + str(self._counter))
            from dune.testtools.command import command_registry
            self._foundCommands[command_registry()[command[0]]._ctype].append(commandtuple)
        # increase the counter
        self._counter = self._counter + 1

    def processInclude(self, origString, loc, tokens):
        self.log("Processing include directive from {}".format(tokens[0].strip()))
        self._currentGroup = ''
        # Parse the include
        incfile = open(os.path.join(self._path, tokens[0]), "r")
        for line in incfile:
            self.apply(line)
        # Reset current File and group
        self._currentGroup = ''

    def apply(self, line):
        self.log("Parsing line: {}".format(line))
        self._parser.parseString(line)

    def result(self):
        return (self._currentDict, self._foundCommands)


# This is backwards compatibility, we could as  well skip it.
def parse_ini_file(filename, assignment="=", commentChar="#", returnCommands=False):
    """ Take an inifile and parse it into a DotDict """
    parser = MetaIniParser(assignment=assignment, commentChar=commentChar, path=os.path.dirname(filename))
    file = open(filename, "r")
    for line in file:
        parser.apply(line)
    if returnCommands:
        return parser.result()
    else:
        return parser.result()[0]


==> anc/xt-super/dune-testtools/python/dune/testtools/static_metaini.py <==
from __future__ import absolute_import
from dune.testtools.parser import CommandToApply
from dune.testtools.metaini import expand_meta_ini
from dune.testtools.cmakeoutput import printForCMake
from dune.testtools.command import apply_commands
import sys
import argparse


def extract_static_info(metaini, add_guards=False):
    static_section = expand_meta_ini(metaini, whiteFilter=("__static", "__exec_suffix", "__cmake_guards"), addNameKey=False)

    # make the found exec suffixes unique
    if "__exec_suffix" not in static_section[0]:
        static_section[0]["__exec_suffix"] = ""
    cmd = [CommandToApply(name="unique", args=[], key="__exec_suffix")]
    apply_commands(static_section, cmd)

    # construct a dictionary from the static information. This can be passed to CMake
    static = {}
    # we need a list of extracted compile definitions names
    static["__COMPILE_DEFINITIONS"] = []
    # The special key __CONFIGS holds a list of configuration names
    static["__CONFIGS"] = []

    # extract the data from the configurations
    for conf in static_section:
        static["__CONFIGS"].append(conf["__exec_suffix"])

        # copy the entire data
        if "__static" in conf:
            for key in conf["__static"]:
                if key not in static["__COMPILE_DEFINITIONS"]:
                    static["__COMPILE_DEFINITIONS"].append(key)

            static[conf["__exec_suffix"]] = conf["__static"]

        # Now update the list of cmake guards
        if add_guards:
            if "__cmake_guards" in conf:
                static[conf["__exec_suffix"]]['__GUARDS'] = conf["__cmake_guards"].values()

    return static


==> anc/xt-super/dune-testtools/python/dune/testtools/testdiscarding.py <==
"""Allow to specify the discardal of tests based on CMake variables from the meta ini file.

.. currentmodule:: dune.testtools.testdiscarding

Consider the following example:

.. code-block:: ini

    [__static]
    GRID = Yaspgrid<2>, UGGrid<2> | expand grid

Any test based on ``UGGrid`` should be discarded if ``HAVE_UG`` is not ``true``.
This is not possible in the ``*.cc`` file anymore, as it is written
generically.

This file introduces a solution approach quite similar to the ``exclude``
command for constraints. The corresponding command is called ``cmake_guard``.

Commands
++++++++

.. metaini_command:: cmake_guard
    :operates_on_value:

    Whenever the given condition evaluates to ``false`` in CMake, the test is discarded
    (aka not added to the testing suite). In contrast of what you might know from the
    ``label`` or ``exclude`` command the value gets evaluated in CMake. It is thus
    important to keep the statement as simple as possible, see the example.

    .. note::
        You may have several such command lines:
        The test will be discarded if any of them evaluates to false.

    Example:

    To above example add the following line:

    .. code-block:: ini

        1, HAVE_UG | expand grid | cmake_guard

    Tests using ``UGGrid`` will now be discarded if ``HAVE_UG`` is set to ``false``,
    i.e. if ``UGGrid`` was not found on your system. Tests using ``YaspGrid`` will
    always be added, since ``1`` evaluates to ``true``.

"""

from __future__ import absolute_import
from dune.testtools.command import meta_ini_command, CommandType


@meta_ini_command(name='cmake_guard')
def _cmake_guard(key=None, config=None):
    """Defines the meta ini command ``cmake_guard``"""
    newkey = key.replace('__local.conditionals', '__cmake_guards')
    config[newkey] = config[key]


==> anc/xt-super/dune-testtools/python/dune/testtools/uniquenames.py <==
""" A module to make values in dicts unique within a list of dicts.

.. currentmodule:: dune.testtools.uniquenames

Unique names are needed to implement naming schemes of ini files
and static configurations alike. There,
a naming scheme might be given, but it may not be unique.

Commands
++++++++

.. metaini_command:: unique

    The ``unique`` command can be applied to any value that has to
    be unique within the whole set of generated ini files. It is usefule
    to provide e.g. unique names for output files to be generated by tests,
    as the tests would otherwise overwrite output of other tests.

    The special ``__name`` key in meta ini files has the ``unique`` command
    applied automatically to ensure unique names for the ini files themselves.

    .. note::
        Other keys cannot depend on keys that have to
        ``unique`` command applied, as uniqueness is taken care of
        after the expansion process. ``dune-testtools`` will throw
        a ``ValueError`` if you try to.

"""
from __future__ import absolute_import
from dune.testtools.command import meta_ini_command, CommandType


@meta_ini_command(name="unique", ctype=CommandType.POST_FILTERING, returnValue=False)
def make_key_unique(configs=None, key=None):
    """Defines the meta ini command ``unique``"""
    # first count the number of occurences of the values
    key_dict = {}
    for c in configs:
        # If the key isnt even in the dict, add it as "" to allow a numbered scheme
        if key not in c:
            c[key] = ""
        if c[key] not in key_dict:
            key_dict[c[key]] = 1
        else:
            key_dict[c[key]] += 1

    # Now delete all those that appeared only once (those are unique already) and reset all the others to 0
    for k, count in list(key_dict.items()):
        if count is 1:
            del key_dict[k]
        else:
            key_dict[k] = 0

    # Now make the values unique
    for c in configs:
        # Check whether this value was found multiple times. If so, it has to be made unique.
        if c[key] in key_dict:
            # increase the counter in key_dict for the given key
            key_dict[c[key]] += 1

            # check whether we have numbering only (doesnt need an underscore)
            if c[key] == "":
                c[key] = str(key_dict[""] - 1).zfill(4)
            else:
                c[key] = c[key] + "_" + str(key_dict[c[key]] - 1).zfill(4)


==> anc/xt-super/dune-testtools/python/dune/testtools/wrapper/argumentparser.py <==
""" A module that defines an Argument parser for test wrapper scripts

The argument parser defines the interface between the cmake macros of
dune-testtools and python test wrappers. All parameters listed here
will be set by cmake correctly.
"""
from __future__ import absolute_import
import argparse


def get_args():
    parser = argparse.ArgumentParser()
    parser.add_argument('-e', '--exec', help='The executable', required=True)
    parser.add_argument('-i', '--ini', help='The inifile', required=True)
    parser.add_argument('-s', '--source', help='The source directory')
    parser.add_argument('--mpi-exec', help='The mpi executable')
    parser.add_argument('--mpi-numprocflag', help='The flag for setting the number of processes')
    parser.add_argument('--mpi-preflags', nargs='*', help='The mpi preflags')
    parser.add_argument('--mpi-postflags', nargs='*', help='The mpi preflags')
    parser.add_argument('--max-processors', nargs=1, help='The maximum number of processors this test may used (from DUNE_MAX_TEST_CORES)')
    return vars(parser.parse_args())


==> anc/xt-super/dune-testtools/python/dune/testtools/wrapper/call_executable.py <==
""" A module that manages the call to C++ executables """
from __future__ import absolute_import

from dune.testtools.parser import parse_ini_file
import subprocess


def call(executable, inifile=None):
    # If we have an inifile, parse it and look for special keys that modify the execution
    command = ["./" + executable]
    if inifile:
        iniargument = inifile
        iniinfo = parse_ini_file(inifile)
        if "__inifile_optionkey" in iniinfo:
            command.append(iniinfo["__inifile_optionkey"])
        command.append(iniargument)

    return subprocess.call(command)


def call_parallel(executable, mpi_exec, mpi_numprocflag, mpi_preflags, mpi_postflags, max_processors, inifile=None):
    # If we have an inifile, parse it and look for special keys that modify the execution
    num_processes = "2"  # a default
    command = [mpi_exec, mpi_numprocflag, num_processes]
    if mpi_preflags:
        command += mpi_preflags
    command += [executable]
    if mpi_postflags:
        command += mpi_postflags
    if inifile:
        iniargument = inifile
        iniinfo = parse_ini_file(inifile)
        if "__inifile_optionkey" in iniinfo:
            command.append(iniinfo["__inifile_optionkey"])
        command.append(iniargument)
        if "wrapper.execute_parallel.numprocesses" in iniinfo:
            command[2] = iniinfo["wrapper.execute_parallel.numprocesses"]

    if int(command[2]) <= int(max_processors):
        return subprocess.call(command)
    else:
        return 77


==> anc/xt-super/dune-testtools/python/dune/testtools/wrapper/compareini.py <==
"""
This module provides methods compare two ini files. They can be compared
exact, i.e. key-value-pair by key-value-pair. They can be fuzzy compared, i.e.
numbers are converted to floating point numbers and compared using absolute
and relative criterions. A zero threshold can be set for each key for to regard
a value under a threshold zero.

Keys can be excluded from comparison by specifying the key-list `exclude`.
"""

from __future__ import absolute_import
from dune.common.parametertree.dotdict import DotDict
from dune.common.parametertree.parser import parse_ini_file


def compare_ini(inifile1, inifile2,
                exclude=[],
                verbose=True):
    """
    Compare two ini files

    Required Arguments:

    :param inifile1: The filename of the first ini file
    :type inifile1:  string

    :param inifile2: The filename of the second ini file
    :type inifile2:  string

    Optional Arguments:

    :type exclude:  list
    :param exclude: A list of keys to be excluded from the comparison

    :type verbose:  bool
    :param verbose: If verbose output for test evaluation
    """
    # parse the ini files
    ini1 = parse_ini_file(inifile1)
    ini2 = parse_ini_file(inifile2)

    # exclude keys
    for key in exclude:
        if key in ini1:
            del ini1[key]
        if key in ini2:
            del ini2[key]

    # compare dicts
    if not verbose:
        if ini1 == ini2:
            return 0
        else:
            return 1
    else:
        for key, value in ini1.items():
            # check if key exists in other dict
            if key not in ini2:
                print('Inifiles differ in key {}.'.format(key))
                print('Key {} not available in {}.'.format(key, inifile2))
                return 1

            # check if values are equal
            if value != ini2[key]:
                print('Inifiles differ in key {}. Values are {} and {}'.format(key, value, ini2[key]))
                print('Compared inifiles {} and {}.'.format(inifile1, inifile2))
                return 1
        # for ini2 just check the keys. note: this double checks most keys...
        for key in ini2:
            if key not in ini1:
                print('Key {} not available in {}.'.format(key, inifile1))
                return 1

    # if we came so far everything is fine
    return 0


def fuzzy_compare_ini(inifile1, inifile2,
                      absolute=1.5e-7, relative=1e-2,
                      zeroValueThreshold={}, exclude=[],
                      verbose=True):
    """
    Fuzzy compare two ini files

    Required Arguments:

    :param inifile1: The filename of the first ini file
    :type inifile1:  string

    :param inifile2: The filename of the second ini file
    :type inifile2:  string

    Optional Arguments:

    :type absolute:  float
    :param absolute: The epsilon used for comparing numbers with an absolute criterion

    :type relative:  float
    :param relative: The epsilon used for comparing numbers with an relative criterion

    :type zeroValueThreshold:  dict
    :param zeroValueThreshold: A dictionary of parameter value pairs that set the threshold under
                               which a number is treated as zero for a certain parameter. Use this parameter if
                               you have to avoid comparisons of very small numbers for a certain parameter.

    :type exclude:  list
    :param exclude: A list of keys to be excluded from the comparison

    :type verbose:  bool
    :param verbose: If verbose output for test evaluation
    """
    # parse the ini files
    ini1 = parse_ini_file(inifile1)
    ini2 = parse_ini_file(inifile2)

    # exclude keys
    for key in exclude:
        if key in ini1:
            del ini1[key]
        if key in ini2:
            del ini2[key]

    # iterate over the dicts
    for key, value in ini1.items():
        # check if key exists in other dict
        if key not in ini2:
            print('Inifiles differ in key {}.'.format(key))
            print('Key {} not available in {}.'.format(key, inifile2))
            return 1

        # check if the values can be converted to float
        try:
            value = float(value)
            ini2[key] = float(ini2[key])
        except ValueError:
            # do exact comparison, we can only do fuzzy float comparison
            if value != ini2[key]:
                print('Inifiles differ in key {}. Values are {} and {}'.format(key, value, ini2[key]))
                print('Compared inifiles {} and {}'.format(inifile1, inifile2))
                return 1
            else:
                continue

        # honour the zero threshold
        if key in zeroValueThreshold:
            if abs(value) < zeroValueThreshold[key] and abs(ini2[key] < zeroValueThreshold[key]):
                value = 0.0
                ini2[key] = 0.0

        # check if the values are equal
        diff = abs(value - ini2[key])

        # If the absolute criterion is satisfied we consider the numbers equal...
        # scale the absolute tolerance with the magnitude of the parameter
        if diff <= absolute * max(value, ini2[key]):
            continue

        largernumber = max(abs(value), abs(ini2[key]))
        # ...if not check the relative criterion
        if diff <= largernumber * relative:
            continue
        else:
            # the numbers are not equal
            if verbose:
                print('Difference is too large between: {} and {}'.format(value, ini2[key]))
                print('Compared inifiles {} and {}'.format(inifile1, inifile2))
            return 1

        # for ini2 just check the keys. note: this double checks most keys...
        for key in ini2:
            if key not in ini1:
                print('Key {} not available in {}.'.format(key, inifile1))
                return 1

    # if we came so far everything is fine
    return 0


==> anc/xt-super/dune-testtools/python/dune/testtools/wrapper/convergencetest.py <==
"""
This module provides methods for defining convergence tests.
"""

from __future__ import absolute_import
from dune.testtools.parser import *
from dune.testtools.metaini import *
from dune.testtools.command import meta_ini_command, CommandType
from dune.testtools.command_infrastructure import *
from dune.testtools.writeini import write_dict_to_ini
import os
import sys
import math
import subprocess


@meta_ini_command(name="convergencetest", argc=0, ctype=CommandType.PRE_EXPANSION)
def _get_convergence_test(key=None, value=None, config=None, args=None, commands=None):
    """This command overwrites convergencetest key to fool resolution"""

    config["__local.wrapper.convergencetest.value"] = value
    # move possible commands to the new key
    replace_command_key(commands, key, newkey="__local.wrapper.convergencetest.value")
    # add the command that will retrieve the original convergence test value after expansion and resolution
    commands[CommandType.POST_RESOLUTION].append(CommandToApply(name="convergencetest_retrieve", args=[], key=key))
    # escape the resolution brackets as we don't want them to be resolved now
    return "\\{" + key + "\\}"


@meta_ini_command(name="convergencetest_retrieve", ctype=CommandType.POST_RESOLUTION)
def _get_convergence_test(key=None, value=None, config=None):
    """This command replaces the convergence test key by the original unexpanded value
       leaving a metaini file configuring a convergence test"""
    return config["__local.wrapper.convergencetest.value"] + " | expand"


def call(executable, metaini=None):
    # check for the meta ini file
    if not metaini:
        sys.stderr.write("No meta ini file found for this convergence test!")
        return 1

    # expand the meta ini file
    configurations = expand_meta_ini(metaini)

    # execute all runs with temporary ini files and process the temporary output
    output = []
    for c in configurations:
        # check if all necessary keys are given
        if "wrapper.convergencetest.expectedrate" not in c:
            sys.stderr.write("The convergencetest wrapper excepts a key wrapper.convergencetest.expectedrate \
                              to be present in the ini file!")
            return 1

        # specify all default keys if not specified already
        if "wrapper.convergencetest.absolutedifference" not in c:
            c["wrapper.convergencetest.absolutedifference"] = '0.1'
        if "wrapper.convergencetest.normkey" not in c:
            c["wrapper.convergencetest.normkey"] = 'norm'
        if "wrapper.convergencetest.scalekey" not in c:
            c["wrapper.convergencetest.scalekey"] = 'hmax'
        if "__output_extension" not in c:
            c["__output_extension"] = 'out'

        # write a temporary ini file. Prefix them with the name key to be unique
        tmp_file = c["__name"] + "_tmp.ini"
        write_dict_to_ini(c, tmp_file)

        # execute the run
        command = ['./' + executable]
        iniinfo = parse_ini_file(metaini)
        if "__inifile_optionkey" in iniinfo:
            command.append(iniinfo["__inifile_optionkey"])
        command.append(tmp_file)

        if subprocess.call(command):
            return 1

        # collect the information from the output file
        output.append([parse_ini_file(os.path.basename(c["__name"]) + "." + c["__output_extension"])][0])

        # remove temporary files
        os.remove(os.path.basename(c["__name"]) + "." + c["__output_extension"])
        os.remove(tmp_file)

    # calculate the rate according to the outputted data
    for idx, c in list(enumerate(configurations))[:-1]:
        norm1 = float(output[idx][c["wrapper.convergencetest.normkey"]])
        norm2 = float(output[idx + 1][c["wrapper.convergencetest.normkey"]])
        hmax1 = float(output[idx][c["wrapper.convergencetest.scalekey"]])
        hmax2 = float(output[idx + 1][c["wrapper.convergencetest.scalekey"]])
        rate = math.log(norm2 / norm1) / math.log(hmax2 / hmax1)
        # compare the rate to the expected rate
        if math.fabs(rate - float(c["wrapper.convergencetest.expectedrate"])) > float(c["wrapper.convergencetest.absolutedifference"]):
            sys.stderr.write("Test failed because the absolute difference between the \
                             calculated convergence rate ({}) and the expected convergence rate ({}) was too \
                             large.\n".format(rate, c["wrapper.convergencetest.expectedrate"]))
            return 1

    # if we got here everything passed
    return 0


==> anc/xt-super/dune-testtools/python/dune/testtools/wrapper/fuzzy_compare_vtk.py <==
""" A module for fuzzy comparing VTK files.

This module provides methods to compare two VTK files. Applicable
for all VTK style formats like VTK files. Fuzzy compares numbers by
using absolute and/or relative difference comparison.

"""
from __future__ import absolute_import
import argparse
import xml.etree.ElementTree as ET
from operator import attrgetter, itemgetter
import sys
from six.moves import range
from six.moves import zip


# fuzzy compare VTK tree from VTK strings
def compare_vtk(vtk1, vtk2, absolute=1.5e-7, relative=1e-2, zeroValueThreshold={}, verbose=True):
    """ Take two vtk files and fuzzy compare them. Returns an exit key as return value.

    :param vtk1: The filename of the vtk files to compare
    :type vtk1: string
    :param vtk2: The filename of the vtk files to compare
    :type vtk2: string

    :param absolute: The epsilon used for comparing numbers with an absolute criterion
    :type absolute: float

    :param relative: The epsilon used for comparing numbers with an relative criterion
    :type relative: float

    :param zeroValueThreshold: A dictionary of parameter value pairs that set the threshold under
                               which a number is treated as zero for a certain parameter. Use this parameter if
                               you have to avoid comparisons of very small numbers for a certain parameter.
    :type zeroValueThreshold: dict

    :param verbose: If the script should produce informative output. Enabled by default as the details
                    give the tester a lot more information on why tests fail.
    :type verbose: bool
    """

    # construct element tree from vtk file
    root1 = ET.fromstring(open(vtk1).read())
    root2 = ET.fromstring(open(vtk2).read())

    # sort the vtk file in case nodes appear in different positions
    # e.g. because of minor changes in the output code
    sortedroot1 = sort_vtk(root1)
    sortedroot2 = sort_vtk(root2)

    if verbose:
        print("Comparing {} and {}".format(vtk1, vtk2))
        print("...with a maximum relative error of {} and a maximum absolute error of {}*p_max, where p_max is highest absolute parameter value.".format(relative, absolute))

    # sort the vtk file so that the comparison is independent of the
    # index numbering (coming e.g. from different grid managers)
    sortedroot1, sortedroot2 = sort_vtk_by_coordinates(sortedroot1, sortedroot2, verbose)

    # do the fuzzy compare
    if is_fuzzy_equal_node(sortedroot1, sortedroot2, absolute, relative, zeroValueThreshold, verbose):
        return 0
    else:
        return 1


# fuzzy compare of VTK nodes
def is_fuzzy_equal_node(node1, node2, absolute, relative, zeroValueThreshold, verbose):

    is_equal = True
    for node1child, node2child in zip(node1.iter(), node2.iter()):
        if node1.tag != node2.tag:
            if verbose:
                print('The name of the node differs in: {} and {}'.format(node1.tag, node2.tag))
                is_equal = False
            else:
                return False
        if list(node1.attrib.items()) != list(node2.attrib.items()):
            if verbose:
                print('Attributes differ in node: {}'.format(node1.tag))
                is_equal = False
            else:
                return False
        if len(list(node1.iter())) != len(list(node2.iter())):
            if verbose:
                print('Number of children differs in node: {}'.format(node1.tag))
                is_equal = False
            else:
                return False
        if node1child.text or node2child.text:
            if not is_fuzzy_equal_text(node1child.text, node2child.text,
                                       node1child.attrib["Name"],
                                       int(node1child.attrib["NumberOfComponents"]),
                                       absolute, relative, zeroValueThreshold, verbose):
                if node1child.attrib["Name"] == node2child.attrib["Name"]:
                    if verbose:
                        print('Data differs in parameter: {}'.format(node1child.attrib["Name"]))
                        is_equal = False
                    else:
                        return False
                else:
                    if verbose:
                        print('Comparing different parameters: {} and {}'.format(node1child.attrib["Name"], node2child.attrib["Name"]))
                        is_equal = False
                    else:
                        return False
    return is_equal


# fuzzy compare of text (in the xml sense) consisting of whitespace separated numbers
def is_fuzzy_equal_text(text1, text2, parameter, numComp, absolute, relative, zeroValueThreshold, verbose):
    list1 = text1.split()
    list2 = text2.split()
    # difference only in whitespace?
    if (list1 == list2):
        return True
    # compare number by number
    is_equal = True

    # first split the list into compononents
    lists1 = []
    lists2 = []
    parameters = []
    for i in range(0, numComp):
        lists1.append(list1[i::numComp])
        lists2.append(list2[i::numComp])
        if numComp > 1:
            parameters.append("{}_{}".format(parameter, i))
            # if zero threshold was set for all components one component inherits it from the parameter
            if parameter in zeroValueThreshold:
                zeroValueThreshold["{}_{}".format(parameter, i)] = zeroValueThreshold[parameter]
        else:
            parameters.append(parameter)

    for list1, list2, parameter in zip(lists1, lists2, parameters):
        # for verbose output
        max_relative_difference = 0.0
        message = ''

        # see inspiration, explanations in
        # https://randomascii.wordpress.com/2012/02/25/comparing-floating-point-numbers-2012-edition/
        # get the order of magnitude of the parameter by calculating the max
        floatList1 = [float(i) for i in list1]
        floatList2 = [float(i) for i in list2]

        # manipulate the data set for the sake of sensible comparison
        # if the parameter is listed in the zeroThreshold dictionary replace all float under threshold with zero.
        # only replace them with zero if the parameters in both lists are under the threshold. Otherwise we
        # compare a non-zero value with 0 later.
        if parameter in zeroValueThreshold:
            floatList1 = [0.0 if abs(i) < float(zeroValueThreshold[parameter]) and abs(j) < float(zeroValueThreshold[parameter])
                          else i for i, j in zip(floatList1, floatList2)]
            floatList2 = [0.0 if abs(i) < float(zeroValueThreshold[parameter]) and abs(j) < float(zeroValueThreshold[parameter])
                          else j for i, j in zip(floatList1, floatList2)]

        absFloatList1 = [abs(i) for i in floatList1]
        absFloatList2 = [abs(i) for i in floatList2]

        magnitude = max(max(absFloatList1), max(absFloatList2))
        minimal = min(min(absFloatList1), min(absFloatList2))

        for number1, number2 in zip(floatList1, floatList2):
            diff = abs(number1 - number2)
            largernumber = max(abs(number1), abs(number2))

            # If the absolute criterion is satisfied we consider the numbers equal...
            # scale the absolute tolerance with the magnitude of the parameter
            if diff <= absolute * magnitude:
                continue

            # ...if not check the relative criterion
            if diff <= largernumber * relative:
                continue
            else:
                # the numbers are not equal
                if verbose:
                    is_equal = False
                    if largernumber != 0.0:
                        if diff / largernumber > max_relative_difference:
                            message = 'Difference is too large between: {} and {}'.format(number1, number2)
                            max_relative_difference = diff / largernumber
                else:
                    return False

        if verbose and max_relative_difference != 0.0:
            print(message)
            print('Maximum relative difference for parameter {}: {:.2%}'.format(parameter, max_relative_difference))
            print('Info: The highest absolute value of {} is {} and the smallest {}.'.format(parameter, magnitude, minimal))
            if parameter in zeroValueThreshold:
                print('For parameter {} a zero value threshold of {} was given.'.format(parameter, zeroValueThreshold[parameter]))

    return is_equal


def sort_by_name(elem):
    name = elem.get('Name')
    if name:
        try:
            return str(name)
        except ValueError:
            return ''
    return ''


# sorts attributes of an item and returns a sorted item
def sort_attributes(item, sorteditem):
    attrkeys = sorted(item.keys())
    for key in attrkeys:
        sorteditem.set(key, item.get(key))


def sort_elements(items, newroot):
    items = sorted(items, key=sort_by_name)
    items = sorted(items, key=attrgetter('tag'))

    # Once sorted, we sort each of the items
    for item in items:
        # Create a new item to represent the sorted version
        # of the next item, and copy the tag name and contents
        newitem = ET.Element(item.tag)
        if item.text and item.text.isspace() is False:
            newitem.text = item.text

        # Copy the attributes (sorted by key) to the new item
        sort_attributes(item, newitem)

        # Copy the children of item (sorted) to the new item
        sort_elements(list(item), newitem)

        # Append this sorted item to the sorted root
        newroot.append(newitem)


# has to sort all Cell and Point Data after the attribute "Name"!
def sort_vtk(root):
    if(root.tag != "VTKFile"):
        print('Format is not a VTKFile. Sorting will most likely fail!')
    # create a new root for the sorted tree
    newroot = ET.Element(root.tag)
    # create the sorted copy
    # (after the idea of Dale Lane's xmldiff.py)
    sort_attributes(root, newroot)
    sort_elements(list(root), newroot)
    # return the sorted element tree
    return newroot


# sorts the data by point coordinates so that it is independent of index numbering
def sort_vtk_by_coordinates(root1, root2, verbose):
    if not is_fuzzy_equal_node(root1.find(".//Points/DataArray"), root2.find(".//Points/DataArray"), absolute=1e-2, relative=1.5e-7, zeroValueThreshold=dict(), verbose=False):
        if verbose:
            print("Sorting vtu by coordinates...")
        for root in [root1, root2]:
            # parse all DataArrays in a dictionary
            pointDataArrays = []
            cellDataArrays = []
            dataArrays = {}
            numberOfComponents = {}
            for dataArray in root.findall(".//PointData/DataArray"):
                pointDataArrays.append(dataArray.attrib["Name"])
            for dataArray in root.findall(".//CellData/DataArray"):
                cellDataArrays.append(dataArray.attrib["Name"])
            for dataArray in root.findall(".//DataArray"):
                dataArrays[dataArray.attrib["Name"]] = dataArray.text
                numberOfComponents[dataArray.attrib["Name"]] = dataArray.attrib["NumberOfComponents"]

            vertexArray = []
            coords = dataArrays["Coordinates"].split()
            # group the coordinates into coordinate tuples
            dim = int(numberOfComponents["Coordinates"])
            for i in range(len(coords) // dim):
                vertexArray.append([float(c) for c in coords[i * dim: i * dim + dim]])

            # obtain a vertex index map
            vMap = []
            for idx, coords in enumerate(vertexArray):
                vMap.append((idx, coords))
            sortedVMap = sorted(vMap, key=itemgetter(1))
            vertexIndexMap = {}
            for idxNew, idxOld in enumerate(sortedVMap):
                vertexIndexMap[idxOld[0]] = idxNew

            # group the cells into vertex index tuples
            cellArray = []
            offsets = dataArrays["offsets"].split()
            connectivity = dataArrays["connectivity"].split()
            vertex = 0
            for cellIdx, offset in enumerate(offsets):
                cellArray.append([])
                for v in range(vertex, int(offset)):
                    cellArray[cellIdx].append(int(connectivity[v]))
                    vertex += 1

            # replace all vertex indices in the cellArray by the new indices
            for cell in cellArray:
                for idx, vertexIndex in enumerate(cell):
                    cell[idx] = vertexIndexMap[vertexIndex]

            # sort all data arrays
            for name, text in list(dataArrays.items()):
                # split the text
                items = text.split()
                # convert if vector
                num = int(numberOfComponents[name])
                newitems = []
                for i in range(len(items) // num):
                    newitems.append([i for i in items[i * num: i * num + num]])
                items = newitems
                # sort the items: we have either vertex or cell data
                if name in pointDataArrays:
                    sortedItems = [j for (i, j) in sorted(zip(vertexArray, items), key=itemgetter(0))]
                elif name in cellDataArrays or name == "types":
                    sortedItems = [j for (i, j) in sorted(zip(cellArray, items), key=itemgetter(0))]
                elif name == "offsets":
                    sortedItems = []
                    counter = 0
                    for cell in sorted(cellArray):
                        counter += len(cell)
                        sortedItems.append([str(counter)])
                elif name == "Coordinates":
                    sortedItems = sorted(vertexArray)
                elif name == "connectivity":
                    sortedItems = sorted(cellArray)

                # convert the sorted arrays to a xml text
                dataArrays[name] = ""
                for i in sortedItems:
                    for j in i:
                        dataArrays[name] += str(j) + " "

            # do the replacement in the actual elements
            for dataArray in root.findall(".//DataArray"):
                dataArray.text = dataArrays[dataArray.attrib["Name"]]

    return (root1, root2)


==> anc/xt-super/dune-testtools/python/dune/testtools/writeini.py <==
""" A module converting dicts representing ini files

.. currentmodule:: dune.testtools.writeini

This module provides functions to write a dictionary representing
an ini file to a stream or to file (ini file).

"""


def write_to_stream(d, stream, assignment="="):
    """Write a dictionary to stream in ini file syntax

        :param d: The dictionary representing an ini file
        :type d: DotDict, dict
        :param stream: The stream to write to
        :type stream: string
        :param assignment: The assignment operator used to connect key and value in the stream
        :type assignment: single character

    """
    def traverse_dict(stream, d, prefix):
        # first traverse all non-group values (they would otherwise be considered part of a group)
        for key, value in sorted(dict.items(d)):
            if not isinstance(value, dict):
                stream.write("{} {} {}\n".format(key, assignment, value))

        # now go into subgroups
        for key, value in sorted(dict.items(d)):
            if isinstance(value, dict):
                pre = prefix + [key]

                def groupname(prefixlist):
                    prefix = ""
                    for p in prefixlist:
                        if prefix is not "":
                            prefix = prefix + "."
                        prefix = prefix + p
                    return prefix

                stream.write("\n[{}]\n".format(groupname(pre)))
                traverse_dict(stream, value, pre)

    prefix = []
    traverse_dict(stream, d, prefix)


def write_dict_to_ini(d, filename, assignment="="):
    """ Write a (nested) dictionary to a file following the ini file syntax:

        :param d: The dictionary representing an ini file
        :type d: DotDict, dict
        :param filename: The filename of the ini file
        :type filename: string
        :param assignment: The assignment operator used to connect key and value in the stream
        :type assignment: single character
    """
    f = open(filename, 'w')
    write_to_stream(d, f, assignment=assignment)


==> anc/xt-super/dune-testtools/python/pytest.ini <==
[pytest]
pep8maxlinelength = 1000
pep8ignore = E127 E128


==> anc/xt-super/dune-testtools/python/scripts/dune_expand_metaini.py <==
#!/usr/bin/env python

"""
A script that expands a given metaini file into its configurations (ini files).

Main interface from python to CMake. To be called from CMake to obtain all
build system specific information in meta ini files, e.g. information for a
given test which executable to use with which ini file. This script also
controles the expansion process of a single meta ini file into a set of ini files.

"""
if __name__ == "__main__":

    from dune.testtools.metaini import expand_meta_ini, write_configuration_to_ini
    from dune.testtools.static_metaini import extract_static_info
    import argparse

    def get_args():
        parser = argparse.ArgumentParser()
        parser.add_argument('-i', '--ini', help='The meta-inifile to expand', required=True)
        parser.add_argument('-d', '--dir', help='The directory to put the output in')
        parser.add_argument('-c', '--cmake', action="store_true", help='Set if the script is called from cmake and should return data to it')
        return vars(parser.parse_args())

    # analyse the given arguments
    args = get_args()

    # expand the meta ini files into a list of configurations
    configurations = expand_meta_ini(args["ini"])

    # initialize a data structure to pass the list of generated ini files to cmake
    metaini = {}
    metaini["names"] = []  # TODO this should  have underscores!
    metaini["labels"] = {}

    # extract the static information from the meta ini file
    static_info = extract_static_info(args["ini"])

    # write the configurations to the file specified in the name key.
    for c in configurations:
        # Discard label groups from the data
        if "__LABELS" in c:
            c["__LABELS"] = list(c["__LABELS"].values())
            metaini["labels"][c["__name"]] = c["__LABELS"]
        write_configuration_to_ini(c, metaini, static_info, args)

    if args["cmake"]:
        from dune.testtools.cmakeoutput import printForCMake
        printForCMake(metaini)


==> anc/xt-super/dune-testtools/python/scripts/dune_extract_static.py <==
#!/usr/bin/env python

"""
A script that extract static variations of a meta ini file to CMake

Communicate the ``[__static]`` section of the meta ini file with
CMake. The ``[__static]`` section contains information about compile
definitions, test labels, and preprocessor guards.
"""
if __name__ == "__main__":

    import argparse
    from dune.testtools.static_metaini import extract_static_info
    from dune.testtools.cmakeoutput import printForCMake

    def get_args():
        parser = argparse.ArgumentParser()
        parser.add_argument('-i', '--ini', help='The meta-inifile to expand', required=True)
        return vars(parser.parse_args())

    # analyse the given arguments
    args = get_args()

    # call the macro
    static = extract_static_info(args["ini"], add_guards=True)

    # print to CMake
    printForCMake(static)


==> anc/xt-super/dune-testtools/python/scripts/dune_has_static_section.py <==
#!/usr/bin/env python

"""
A script to check if there are static variations in a metaini file

To be called by CMake. Provides CMake with information on if a
``[__static]`` section is present in the meta ini file. If no
such section is present, the system test does not contain static
variations and at most one executable has to be generated.

"""
if __name__ == "__main__":

    from dune.testtools.metaini import expand_meta_ini
    import argparse
    import sys

    # define the argument parser for this script
    parser = argparse.ArgumentParser()
    parser.add_argument('-i', '--ini', help='The inifile', required=True)
    args = vars(parser.parse_args())
    configurations = expand_meta_ini(args['ini'], whiteFilter=("__static",), addNameKey=False)
    if len(configurations) > 1:
            sys.exit(1)
    sys.exit(0)


==> anc/xt-super/dune-testtools/python/scripts/dune_metaini_analysis.py <==
#!/usr/bin/env python

"""
An analysis script for checking validity of meta ini files
and inspecting the resulting configuration upon expansion.

Because all python code in ``dune-testtools`` runs in a virutalenv
by default running the analysis script is not straight forward. Luckily,
it's not too hard either. Analyse your favorite meta ini file with

.. code-block:: shell

    ./<build directory>/dune-env dune_metaini_analysis.py <path to ini file>

from the top level project directory. The analysis script will inform you on
any detected irregularities in your meta ini files. Given that the expansion
process was successful, you can interactively step through the resulting
ini files.

"""
if __name__ == "__main__":

    from dune.testtools.metaini import expand_meta_ini
    from dune.testtools.parser import parse_ini_file, MetaIniParser
    from dune.testtools.writeini import write_to_stream
    import argparse
    import sys
    import os

    # python 2/3 compatibility
    try:
        input = raw_input
    except NameError:
        pass

    def check_parser(ini):
        try:
            parsed = parse_ini_file(ini)
        except:
            try:
                file = open(ini, "r")
            except:
                print("Reading the source file failed. Did you give a correct path?")
                sys.exit(1)
            print("Parsing the meta ini file failed.")
            print("Now attempting to find lines that cannot be parsed.")
            parser = MetaIniParser(path=os.path.dirname(ini))
            for line in file:
                try:
                    parser.apply(line)
                except:
                    print("ERROR Malformed line: '{}'".format(line))
                    # TODO give some info about how its malformed: Needs inspection of the exception.
            sys.exit(1)

        # If we got until here, the file could be parsed correctly
        print("Parsing the ini file was successful...")
        return parsed

    def check_misusage(ini):
        # Check some common misusage patterns:
        for k, v in ini.items():
            if v[0] == "=":
                print("WARNING: '{}={}' parsed as key-value-pair. Use double quotes to enforce a conditional.".format(k, v))

    def check_expansion(ini):
        # Now try doing the expansion and output some statistics:
        try:
            exp = expand_meta_ini(ini)
        except Exception as e:
            print(e)
            print("Expanding the meta ini file failed.")
            # TODO comma separated lists with non-matching length?
            print("Please submit a bug report via http://conan2.iwr.uni-heidelberg.de/git/dominic/dune-testtools or via mail")
            sys.exit(1)

        print("Expanding the ini file was successful and yielded {} configurations...".format(len(exp)))
        return exp

    def inspect_interactive(configs):
        inputKey = ""
        current = 0
        while inputKey != "q":
            os.system('cls' if os.name == 'nt' else 'clear')
            print("Showing configuration {} of {}:\n".format(current, len(configs)))
            write_to_stream(configs[current], sys.stdout)
            print("\n\nWhat to do now?")
            print("n: Show next configuration")
            print("p: Show previous configuration")
            print("f: Show first configuration")
            print("q: quit")
            print("\nYour choice (confirm with enter): ")

            inputKey = input().lower()
            if inputKey == "n":
                current = (current + 1) % len(configs)
            if inputKey == "p":
                current = (current - 1) % len(configs)
            if inputKey == "f":
                current = 0

    def analysis(ini, interactive=False):
        parsed = check_parser(ini)
        check_misusage(parsed)
        configs = check_expansion(ini)
        print("\nDo you want to interactively inspect the expanded configurations? [y/n]")
        if interactive or input().lower() == "y":
            inspect_interactive(configs)

    # define the argument parser for this script
    parser = argparse.ArgumentParser()
    parser.add_argument('inifile', type=str, nargs=1)
    parser.add_argument('-i', '--interactive', action="store_true", help="Whether to interactvely investigate the data")
    args = vars(parser.parse_args())
    analysis(args['inifile'][0], interactive=args['interactive'])


==> anc/xt-super/dune-testtools/python/setup.py <==
#!/usr/bin/env python

import sys
from setuptools import setup
from setuptools.command.test import test as TestCommand


def dune_testtools_scripts():
    return ['./scripts/dune_metaini_analysis.py',
            './scripts/dune_expand_metaini.py',
            './scripts/dune_extract_static.py',
            './scripts/dune_has_static_section.py',
            './wrapper/dune_convergencetest.py',
            './wrapper/dune_execute.py',
            './wrapper/dune_execute_parallel.py',
            './wrapper/dune_vtkcompare.py',
            './wrapper/outputtreecompare.py']


class PyTest(TestCommand):
    user_options = [('pytest-args=', 'a', "Arguments to pass to py.test")]

    def initialize_options(self):
        TestCommand.initialize_options(self)
        self.pytest_args = []

    def finalize_options(self):
        TestCommand.finalize_options(self)
        self.test_args = []
        self.test_suite = True

    def run_tests(self):
        # import here, cause outside the eggs aren't loaded
        import pytest
        errno = pytest.main(self.pytest_args)
        sys.exit(errno)


setup(name='dune.testtools',
      version='2.4',
      namespace_packages=['dune'],
      description='Python testtools for systemtesting in DUNE',
      author='Dominic Kempf <dominic.kempf@iwr.uni-heidelberg.de>, Timo Koch <timo.koch@iws.uni-stuttgart.de>',
      author_email='no_mailinglist_yet@dune-testtools.de',
      url='http://conan2.iwr.uni-heidelberg.de/git/quality/dune-testtools',
      packages=['dune.testtools', 'dune.testtools.wrapper'],
      install_requires=['pyparsing', 'six>=1.4.1'],
      tests_require=['pytest'],
      cmdclass={'test': PyTest},
      scripts=dune_testtools_scripts())


==> anc/xt-super/dune-testtools/python/tests/command.ini <==
key = BLA | tolower
other = BLA | tolower | toupper

x = 1, 2 | expand

ev = {x} * {x} | eval

pi = 2*Pi | eval

y = a,  b | expand 1
z = c,  d | expand 1

==> anc/xt-super/dune-testtools/python/tests/cond1.mini <==
x = 1, 2 | expand
y = 1
{x} == {y} | exclude


==> anc/xt-super/dune-testtools/python/tests/cond2.mini <==
x = 1, 2 | expand
y = 3, 4 | expand

{x} == 1 | label NIGHTLY

1 | label DEF CUSTOM
{x} == 1 and {y} == 3 | label BLA CUSTOM
{x} == 2 | label BLUBB CUSTOM


==> anc/xt-super/dune-testtools/python/tests/conftest.py <==
import pytest


@pytest.fixture
def dir():
    import os
    return os.path.dirname(os.path.abspath(__file__)) + "/"


==> anc/xt-super/dune-testtools/python/tests/discard.mini <==
[__static]
GRID = Dune::YaspGrid<2>, Dune::UGGrid<2> | expand grid

1, HAVE_UG | expand grid | cmake_guard


==> anc/xt-super/dune-testtools/python/tests/import.ini <==
include metaini1.mini
a = test | toupper


==> anc/xt-super/dune-testtools/python/tests/metaini1.mini <==
x = unique | unique

a = 1, 2 | expand
b = 1
b = 3, s ,5 | expand

c = 1, 5 | expand 1
[g]
b = 5,6 | expand
c = 1,2 | expand 1
d = 1,2,3 | expand 2
e.f = a,b,c | expand 2

==> anc/xt-super/dune-testtools/python/tests/metaini2.mini <==
__name = {c}_{g.c}
1 = 1, 2 | expand
2 = 2
3 = 3 
c = c, d | expand 1
[g]
b = {{g.{c}}}, 5 | expand
c = 1,2 | expand 1
d = 1,2,3 | expand 2
e.f = a,b, {g.b} | expand 2


==> anc/xt-super/dune-testtools/python/tests/parse1.ini <==
# A comment
x = 5 # another comment that contains offending stuff: [ ] =
y = str

group.z = 1

[group]
x = 5
y = str
subgroup.z =1

[group.subgroup]
x = 5
y = str


==> anc/xt-super/dune-testtools/python/tests/parse2.ini <==
# A test that recognizes non-key-value pairs
x = 1
y = 1
{x} == {y} | toupper
"{x} == {y}" | toupper


==> anc/xt-super/dune-testtools/python/tests/parse3.ini <==
# A test that covers the escaping of special characters
a = "bla | bla " | toupper
c = "some,",complex\,"with,,,,",many,\,commata
d = "\"bla\""

==> anc/xt-super/dune-testtools/python/tests/static1.mini <==
__exec_suffix = {__static.GRID}

gridtype = structured, structured, unstructured | expand 1

[sol]
structured = Solver1a, Solver1b | expand
unstructured = Solver2

[__static]
GRID = G1, G2, G3 | expand 1
SOLVER = {sol.{gridtype}}


==> anc/xt-super/dune-testtools/python/tests/test_command.py <==
from __future__ import absolute_import
from dune.testtools.metaini import expand_meta_ini


def test_metaini(dir):
    c = expand_meta_ini(dir + "command.ini")
    assert("4" in [conf["ev"] for conf in c])
    assert(6 < float(c[0]["pi"]) < 7)
    assert(len(c) == 4)


==> anc/xt-super/dune-testtools/python/tests/test_conditionals.py <==
from dune.testtools.metaini import expand_meta_ini
from dune.testtools.conditionals import eval_boolean


def test_cond1(dir):
    c = expand_meta_ini(dir + "cond1.mini")
    assert(len(c) == 1)


def test_cond2(dir):
    config = expand_meta_ini(dir + "cond2.mini")
    res = {(1, 3): "BLA", (2, 3): "BLUBB", (2, 4): "BLUBB", (1, 4): "DEF"}
    for c in config:
        if c["x"] is "1":
            assert(c["__LABELS.PRIORITY"] == "NIGHTLY")
        else:
            assert("__LABELS.PRIORITY" not in c)
        assert(c["__LABELS.CUSTOM"] == res[(int(c["x"]), int(c["y"]))])


def test_quoting_magic(dir):
    assert(eval_boolean("x == x"))
    assert(eval_boolean("'x' == x"))
    assert(eval_boolean("x == 'x'"))
    assert(eval_boolean("'x' == 'x'"))
    assert(not eval_boolean("ax == x"))

    f = open(dir + "tmp.mini", 'w')
    f.write("a = 2, 3 | expand \n {a} == 2 | exclude")
    f.close()
    assert(len(expand_meta_ini(dir + "tmp.mini")) == 1)

    f = open(dir + "tmp.mini", 'w')
    f.write("b = 2, 3 | expand \n {b} > 2 | exclude")
    f.close()
    assert(len(expand_meta_ini(dir + "tmp.mini")) == 1)

    f = open(dir + "tmp.mini", 'w')
    f.write("c = 2, 3 | expand \n 2 < {c} | exclude")
    f.close()
    assert(len(expand_meta_ini(dir + "tmp.mini")) == 1)

    f = open(dir + "tmp.mini", 'w')
    f.write("d = 2, 3 | expand \n \"2 == {d}\" | exclude")
    f.close()
    assert(len(expand_meta_ini(dir + "tmp.mini")) == 1)

    f = open(dir + "tmp.mini", 'w')
    f.write("e = 2.55, 12.55 | expand \n {e} < 10 | exclude")
    f.close()
    assert(len(expand_meta_ini(dir + "tmp.mini")) == 1)

    f = open(dir + "tmp.mini", 'w')
    f.write("f = bla, blubb | expand \n {f} == bla | exclude")
    f.close()
    assert(len(expand_meta_ini(dir + "tmp.mini")) == 1)

    f = open(dir + "tmp.mini", 'w')
    f.write("g = bla, blubb | expand \n {g} == 'bla' | exclude")
    f.close()
    assert(len(expand_meta_ini(dir + "tmp.mini")) == 1)

    f = open(dir + "tmp.mini", 'w')
    f.write("h = bla, blubb | expand \n '{h}' == 'bla' | exclude")
    f.close()
    assert(len(expand_meta_ini(dir + "tmp.mini")) == 1)

    f = open(dir + "tmp.mini", 'w')
    f.write("i = bla, blubb | expand \n '{i}' == bla | exclude")
    f.close()
    assert(len(expand_meta_ini(dir + "tmp.mini")) == 1)


def test_double_command(dir):
    f = open(dir + "tmp.mini", 'w')
    f.write("bla = bla, blubb | toupper | expand deg \n\
             degree = 1, 2 | expand deg")
    f.close()
    result = expand_meta_ini(dir + "tmp.mini")
    assert(len(result) == 2)
    assert(result[0]["bla"] == 'BLA')
    assert(result[1]["bla"] == 'BLUBB')


==> anc/xt-super/dune-testtools/python/tests/test_discarding.py <==
from dune.testtools.metaini import expand_meta_ini
from dune.testtools.static_metaini import *


def test_has_correct_static_info(dir):
    configs = expand_meta_ini(dir + "discard.mini")
    for c in configs:
        assert len(c['__cmake_guards']) == 1

    static = extract_static_info(dir + "discard.mini", add_guards=True)

    for conf in static['__CONFIGS']:
        assert len(static[conf]['__GUARDS']) == 1


==> anc/xt-super/dune-testtools/python/tests/test_escapes.py <==
from __future__ import absolute_import
from dune.testtools.escapes import *


def test_count():
    assert count_unescaped("{{\{", "{") == 2


==> anc/xt-super/dune-testtools/python/tests/test_fuzzycomparevtk.py <==
""" A test for the vtu fuzzy compare"""
from __future__ import absolute_import
from dune.testtools.wrapper.fuzzy_compare_vtk import compare_vtk


def test_failing_comparison(dir):
    assert(compare_vtk(dir + "vtu.vtu", dir + "vtu1.vtu") == 1)


def test_different_parameter_order(dir):
    assert(compare_vtk(dir + "vtu.vtu", dir + "vtu2.vtu") == 0)


def test_different_grid_order(dir):
    assert(compare_vtk(dir + "vtu.vtu", dir + "vtu3.vtu") == 0)


def test_neglegible_difference(dir):
    assert(compare_vtk(dir + "vtu.vtu", dir + "vtu4.vtu") == 0)


def test_close_to_zero_difference(dir):
    assert(compare_vtk(dir + "vtu5.vtu", dir + "vtu6.vtu") == 1)


def test_close_to_zero_difference_zerothreshold(dir):
    assert(compare_vtk(dir + "vtu5.vtu", dir + "vtu6.vtu", zeroValueThreshold={"small": 1e-20}) == 1)


def test_close_to_zero_difference_zerothreshold2(dir):
    assert(compare_vtk(dir + "vtu5.vtu", dir + "vtu6.vtu", zeroValueThreshold={"small": 1e-19}) == 0)


==> anc/xt-super/dune-testtools/python/tests/test_import_ini.py <==
from __future__ import absolute_import
from dune.testtools.metaini import expand_meta_ini


def test_import(dir):
    configs = expand_meta_ini(dir + "import.ini")
    assert(configs[0]["a"] == "TEST")
    assert(len(configs) == 36)


==> anc/xt-super/dune-testtools/python/tests/test_inicompare.py <==
from __future__ import absolute_import
from dune.testtools.wrapper.compareini import *


def test_inicompare_fuzzy(dir):
    f = open(dir + "tmp.out", 'w')
    f.write("a = 2\nb = 3.0\nc = bla")
    f.close()

    assert(fuzzy_compare_ini(dir + "tmp.out", dir + "tmp.out") == 0)

    f = open(dir + "tmp2.out", 'w')
    f.write("a = 2\nb = 4.0\nc = bla")
    f.close()

    assert(fuzzy_compare_ini(dir + "tmp.out", dir + "tmp2.out") == 1)
    assert(fuzzy_compare_ini(dir + "tmp.out", dir + "tmp2.out", exclude=['b']) == 0)


def test_inicompare_exact(dir):
    f = open(dir + "tmp.out", 'w')
    f.write("a = 2\nb = 3.0\nc = bla")
    f.close()

    assert(fuzzy_compare_ini(dir + "tmp.out", dir + "tmp.out") == 0)

    f = open(dir + "tmp2.out", 'w')
    f.write("a = 2\nb = 3.00001\nc = bla")
    f.close()

    assert(fuzzy_compare_ini(dir + "tmp.out", dir + "tmp2.out") == 0)

    f = open(dir + "tmp.out", 'w')
    f.write("a = 2\nb = 1e-15\nc = bla")
    f.close()
    f = open(dir + "tmp2.out", 'w')
    f.write("a = 2\nb = 2e-15\nc = bla")
    f.close()

    assert(fuzzy_compare_ini(dir + "tmp.out", dir + "tmp2.out") == 1)
    assert(fuzzy_compare_ini(dir + "tmp.out", dir + "tmp2.out", exclude=['b']) == 0)
    assert(fuzzy_compare_ini(dir + "tmp.out", dir + "tmp2.out", zeroValueThreshold={'b': 1e-14}) == 0)


==> anc/xt-super/dune-testtools/python/tests/test_metaIni.py <==
from __future__ import absolute_import
from dune.testtools.metaini import *


def test_metaini1(dir):
    configs = expand_meta_ini(dir + "metaini1.mini")
    assert(len(configs) == 72)

    configs = expand_meta_ini(dir + "metaini1.mini", whiteFilter=("g",))
    assert(len(configs) == 12)

    configs = expand_meta_ini(dir + "metaini1.mini", whiteFilter=("g", "a"))
    assert(len(configs) == 24)

    configs = expand_meta_ini(dir + "metaini1.mini", whiteFilter=("a",))
    assert(len(configs) == 2)

    configs = expand_meta_ini(dir + "metaini1.mini", whiteFilter=("garbagekey",), addNameKey=False)
    assert(str(configs) == '[{}]')

    configs = expand_meta_ini(dir + "metaini1.mini", blackFilter=["a"])
    assert(len(configs) == 36)


def test_metaini2(dir):
    configs = expand_meta_ini(dir + "metaini2.mini")
    assert(len(configs) == 24)


==> anc/xt-super/dune-testtools/python/tests/test_parseIni.py <==
from __future__ import absolute_import
from dune.testtools.parser import parse_ini_file
from dune.testtools.escapes import count_unescaped


def test_parse1(dir):
    # A 'normal' ini file that uses all subgrouping mechanisms
    parsed = parse_ini_file(dir + "parse1.ini")
    assert(len(parsed) == 8)
    assert(parsed['x'] == '5')
    assert(parsed['y'] == 'str')
    assert(parsed['group.y'] == 'str')
    assert(parsed['group.x'] == '5')
    assert(parsed['group.z'] == '1')
    assert(parsed['group.subgroup.y'] == 'str')
    assert(parsed['group.subgroup.z'] == '1')


def test_parse2(dir):
    # A file that contains non-key-value data
    parsed = parse_ini_file(dir + "parse2.ini")['__local.conditionals']
    assert(len(parsed) == 2)
    assert(parsed['0'] == '{x} == {y}')
    assert(parsed['1'] == '{x} == {y}')


def test_parse3(dir):
    # Testing all sorts of escapes
    parsed = parse_ini_file(dir + "parse3.ini")
    assert(count_unescaped(parsed['a'], '|') == 0)
    assert(count_unescaped(parsed['c'], ',') == 3)
    assert(count_unescaped(parsed['d'], '"') == 2)


==> anc/xt-super/dune-testtools/python/tests/test_static_metaini.py <==
from __future__ import absolute_import
from dune.testtools.static_metaini import *


def test_empty_static(dir):
    static = extract_static_info(dir + "metaini1.mini")
    # reading static information from a file without such should result in exactly one configuration.
    assert(len(static['__CONFIGS']) == 1)


def test_static1(dir):
    static = extract_static_info(dir + "static1.mini")

    static_check = {'G1_0000': {'COMPILE_DEFINITIONS': {'GRID': 'G1', 'SOLVER': 'Solver1a'}}, 'G1_0001': {'COMPILE_DEFINITIONS': {'GRID': 'G1', 'SOLVER': 'Solver1b'}}, 'G2_0001': {'COMPILE_DEFINITIONS': {'GRID': 'G2', 'SOLVER': 'Solver1a'}}, 'G2_0000': {'COMPILE_DEFINITIONS': {'GRID': 'G2', 'SOLVER': 'Solver1b'}}, 'G3': {'COMPILE_DEFINITIONS': {'GRID': 'G3', 'SOLVER': 'Solver2'}}, '__CONFIGS': ['G1_0000', 'G2_0000', 'G2_0001', 'G1_0001', 'G3'], '__COMPILE_DEFINITIONS': ['GRID', 'SOLVER']}
    unmatched_item = set(static) ^ set(static_check)
    assert(len(unmatched_item) == 0)


==> anc/xt-super/dune-testtools/python/tests/test_uniquenames.py <==
from __future__ import absolute_import
from dune.testtools.metaini import expand_meta_ini


def check_uniqueness(_list, key):
    found = []
    for l in _list:
        if l[key] in l:
            return False
        else:
            found.append(l[key])
    return True


def test_metaini1(dir):
    configs = expand_meta_ini(dir + "metaini1.mini")
    assert(check_uniqueness(configs, "__name"))


def test_metaini2(dir):
    configs = expand_meta_ini(dir + "metaini2.mini")
    assert(check_uniqueness(configs, "__name"))


def expect_exception(excepttype, f, *args):
    try:
        f(*args)
    except excepttype:
        return True
    return False


def test_exception_on_depending_on_unique_key(dir):
    assert(expect_exception(ValueError, expand_meta_ini, dir + "wrongunique.ini"))


def test_total_order_on_configs(dir):
    configs = expand_meta_ini(dir + "metaini1.mini", addNameKey=True)
    for i in range(len(configs) - 1):
        assert(configs[i] < configs[i + 1])


==> anc/xt-super/dune-testtools/python/tests/vtu.vtu <==
<?xml version="1.0"?>
<VTKFile type="UnstructuredGrid" version="0.1" byte_order="LittleEndian">
  <UnstructuredGrid>
    <Piece NumberOfCells="2" NumberOfPoints="6">
      <PointData Scalars="p">
        <DataArray type="Float32" Name="p" NumberOfComponents="1" format="ascii">
          100000 100000 90000 100000 100000 100000 100000 100000
        </DataArray>
        <DataArray type="Float32" Name="T" NumberOfComponents="1" format="ascii">
          350 320 320 320 320 320 320 320
        </DataArray>
      </PointData>
      <CellData Scalars="small">
        <DataArray type="Float32" Name="small" NumberOfComponents="1" format="ascii">
          1e-9 1e-15
        </DataArray>
      </CellData>
      <Points>
        <DataArray type="Float32" Name="Coordinates" NumberOfComponents="3" format="ascii">
          0.0 0.0 0.0
          1.0 0.0 0.0
          0.0 1.0 0.0
          1.0 1.0 0.0
          2.0 0.0 0.0
          2.0 1.0 0.0
        </DataArray>
      </Points>
      <Cells>
        <DataArray type="Int32" Name="connectivity" NumberOfComponents="1" format="ascii">
          0 1 3 2 1 4 5 3
        </DataArray>
        <DataArray type="Int32" Name="offsets" NumberOfComponents="1" format="ascii">
          4 8
        </DataArray>
        <DataArray type="UInt8" Name="types" NumberOfComponents="1" format="ascii">
          9 9
        </DataArray>
      </Cells>
    </Piece>
  </UnstructuredGrid>
</VTKFile>


==> anc/xt-super/dune-testtools/python/tests/vtu1.vtu <==
<?xml version="1.0"?>
<VTKFile type="UnstructuredGrid" version="0.1" byte_order="LittleEndian">
  <UnstructuredGrid>
    <Piece NumberOfCells="2" NumberOfPoints="6">
      <PointData Scalars="p">
        <DataArray type="Float32" Name="p" NumberOfComponents="1" format="ascii">
          100000 90000 100000 100000 100000 100000 100000 100000
        </DataArray>
        <DataArray type="Float32" Name="T" NumberOfComponents="1" format="ascii">
          350 324 320 320 320 320 320 320
        </DataArray>
      </PointData>
      <CellData Scalars="small">
        <DataArray type="Float32" Name="small" NumberOfComponents="1" format="ascii">
          1e-9 1e-15
        </DataArray>
      </CellData>
      <Points>
        <DataArray type="Float32" Name="Coordinates" NumberOfComponents="3" format="ascii">
          0.0 0.0 0.0
          0.0 1.0 0.0
          1.0 0.0 0.0
          1.0 1.0 0.0
          2.0 0.0 0.0
          2.0 1.0 0.0
        </DataArray>
      </Points>
      <Cells>
        <DataArray type="Int32" Name="connectivity" NumberOfComponents="1" format="ascii">
          0 2 3 1 2 4 5 3
        </DataArray>
        <DataArray type="Int32" Name="offsets" NumberOfComponents="1" format="ascii">
          4 8
        </DataArray>
        <DataArray type="UInt8" Name="types" NumberOfComponents="1" format="ascii">
          9 9
        </DataArray>
      </Cells>
    </Piece>
  </UnstructuredGrid>
</VTKFile>


==> anc/xt-super/dune-testtools/python/tests/vtu2.vtu <==
<?xml version="1.0"?>
<VTKFile type="UnstructuredGrid" version="0.1" byte_order="LittleEndian">
  <UnstructuredGrid>
    <Piece NumberOfCells="2" NumberOfPoints="6">
      <PointData Scalars="p">
        <DataArray type="Float32" Name="T" NumberOfComponents="1" format="ascii">
          350 320 320 320 320 320 320 320
        </DataArray>
        <DataArray type="Float32" Name="p" NumberOfComponents="1" format="ascii">
          100000 100000 90000 100000 100000 100000 100000 100000
        </DataArray>
      </PointData>
      <CellData Scalars="small">
        <DataArray type="Float32" Name="small" NumberOfComponents="1" format="ascii">
          1e-9 1e-15
        </DataArray>
      </CellData>
      <Points>
        <DataArray type="Float32" Name="Coordinates" NumberOfComponents="3" format="ascii">
          0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0
          2.0 0.0 0.0 2.0 1.0 0.0
        </DataArray>
      </Points>
      <Cells>
        <DataArray type="Int32" Name="connectivity" NumberOfComponents="1" format="ascii">
          0 1 3 2 1 4 5 3
        </DataArray>
        <DataArray type="Int32" Name="offsets" NumberOfComponents="1" format="ascii">
          4 8
        </DataArray>
        <DataArray type="UInt8" Name="types" NumberOfComponents="1" format="ascii">
          9 9
        </DataArray>
      </Cells>
    </Piece>
  </UnstructuredGrid>
</VTKFile>


==> anc/xt-super/dune-testtools/python/tests/vtu3.vtu <==
<?xml version="1.0"?>
<VTKFile type="UnstructuredGrid" version="0.1" byte_order="LittleEndian">
  <UnstructuredGrid>
    <Piece NumberOfCells="2" NumberOfPoints="6">
      <PointData Scalars="p">
        <DataArray type="Float32" Name="p" NumberOfComponents="1" format="ascii">
          100000 90000 100000 100000 100000 100000 100000 100000
        </DataArray>
        <DataArray type="Float32" Name="T" NumberOfComponents="1" format="ascii">
          350 320 320 320 320 320 320 320
        </DataArray>
      </PointData>
      <CellData Scalars="small">
        <DataArray type="Float32" Name="small" NumberOfComponents="1" format="ascii">
          1e-9 1e-15
        </DataArray>
      </CellData>
      <Points>
        <DataArray type="Float32" Name="Coordinates" NumberOfComponents="3" format="ascii">
          0.0 0.0 0.0
          0.0 1.0 0.0
          1.0 0.0 0.0
          1.0 1.0 0.0
          2.0 0.0 0.0
          2.0 1.0 0.0
        </DataArray>
      </Points>
      <Cells>
        <DataArray type="Int32" Name="connectivity" NumberOfComponents="1" format="ascii">
          0 2 3 1 2 4 5 3
        </DataArray>
        <DataArray type="Int32" Name="offsets" NumberOfComponents="1" format="ascii">
          4 8
        </DataArray>
        <DataArray type="UInt8" Name="types" NumberOfComponents="1" format="ascii">
          9 9
        </DataArray>
      </Cells>
    </Piece>
  </UnstructuredGrid>
</VTKFile>


==> anc/xt-super/dune-testtools/python/tests/vtu4.vtu <==
<?xml version="1.0"?>
<VTKFile type="UnstructuredGrid" version="0.1" byte_order="LittleEndian">
  <UnstructuredGrid>
    <Piece NumberOfCells="2" NumberOfPoints="6">
      <PointData Scalars="p">
        <DataArray type="Float32" Name="T" NumberOfComponents="1" format="ascii">
          350 320 320 320 320 320 320 320
        </DataArray>
        <DataArray type="Float32" Name="p" NumberOfComponents="1" format="ascii">
          100000 100000 90000 100000 100000 100000 100000 100000
        </DataArray>
      </PointData>
      <CellData Scalars="small">
        <DataArray type="Float32" Name="small" NumberOfComponents="1" format="ascii">
          1e-9 1.007e-15
        </DataArray>
      </CellData>
      <Points>
        <DataArray type="Float32" Name="Coordinates" NumberOfComponents="3" format="ascii">
          0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0
          2.0 0.0 0.0 2.0 1.0 0.0
        </DataArray>
      </Points>
      <Cells>
        <DataArray type="Int32" Name="connectivity" NumberOfComponents="1" format="ascii">
          0 1 3 2 1 4 5 3
        </DataArray>
        <DataArray type="Int32" Name="offsets" NumberOfComponents="1" format="ascii">
          4 8
        </DataArray>
        <DataArray type="UInt8" Name="types" NumberOfComponents="1" format="ascii">
          9 9
        </DataArray>
      </Cells>
    </Piece>
  </UnstructuredGrid>
</VTKFile>


==> anc/xt-super/dune-testtools/python/tests/vtu5.vtu <==
<?xml version="1.0"?>
<VTKFile type="UnstructuredGrid" version="0.1" byte_order="LittleEndian">
  <UnstructuredGrid>
    <Piece NumberOfCells="2" NumberOfPoints="6">
      <CellData Scalars="small">
        <DataArray type="Float32" Name="small" NumberOfComponents="1" format="ascii">
          1e-20 1e-20
        </DataArray>
      </CellData>
      <Points>
        <DataArray type="Float32" Name="Coordinates" NumberOfComponents="3" format="ascii">
          0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 2.0 0.0 0.0 2.0 1.0 0.0
        </DataArray>
      </Points>
      <Cells>
        <DataArray type="Int32" Name="connectivity" NumberOfComponents="1" format="ascii">
          0 1 3 2 1 4 5 3
        </DataArray>
        <DataArray type="Int32" Name="offsets" NumberOfComponents="1" format="ascii">
          4 8
        </DataArray>
        <DataArray type="UInt8" Name="types" NumberOfComponents="1" format="ascii">
          9 9
        </DataArray>
      </Cells>
    </Piece>
  </UnstructuredGrid>
</VTKFile>


==> anc/xt-super/dune-testtools/python/tests/vtu6.vtu <==
<?xml version="1.0"?>
<VTKFile type="UnstructuredGrid" version="0.1" byte_order="LittleEndian">
  <UnstructuredGrid>
    <Piece NumberOfCells="2" NumberOfPoints="6">
      <CellData Scalars="small">
        <DataArray type="Float32" Name="small" NumberOfComponents="1" format="ascii">
          1e-20 1.1e-20
        </DataArray>
      </CellData>
      <Points>
        <DataArray type="Float32" Name="Coordinates" NumberOfComponents="3" format="ascii">
          0.0 0.0 0.0 1.0 0.0 0.0 0.0 1.0 0.0 1.0 1.0 0.0 2.0 0.0 0.0 2.0 1.0 0.0
        </DataArray>
      </Points>
      <Cells>
        <DataArray type="Int32" Name="connectivity" NumberOfComponents="1" format="ascii">
          0 1 3 2 1 4 5 3
        </DataArray>
        <DataArray type="Int32" Name="offsets" NumberOfComponents="1" format="ascii">
          4 8
        </DataArray>
        <DataArray type="UInt8" Name="types" NumberOfComponents="1" format="ascii">
          9 9
        </DataArray>
      </Cells>
    </Piece>
  </UnstructuredGrid>
</VTKFile>


==> anc/xt-super/dune-testtools/python/tests/wrongunique.ini <==
x = {y} | unique
y = 5, 6 | expand
z = {x} 

==> anc/xt-super/dune-testtools/python/wrapper/dune_convergencetest.py <==
#!/usr/bin/env python

"""
A wrapper script that controls the execution of a convergence test.

To be used in the CMake system test macro as follows

.. code-block:: cmake

    dune_add_system_test(...
                         SCRIPT dune_convergencetest.py
                         ...)

The wrapper can handle convergence tests where an exact solution is known.
The test has to have a parameter controlling the scale of the convergence
problem, i.e. timestep size, or grid refinement. The test also has to calculate
the difference to the exact solution is some norm. You can specify the
the parameter of interest in the meta ini file as in the following example

.. code-block:: ini

    [grid]
    level = 1, 2, 3, 4 | convergencetest

The convergence test can then be further configured through
the meta ini file as follows

.. code-block:: ini

    [wrapper.convergencetest]
    expectedrate = 2.0
    absolutedifference = 0.1

This will calculate the convergence rate and will mark the test as
failed if it's more than ``0.1`` different from ``2.0``.

If you use the ini functionality of ``Dune::OutputTree`` class and its
method ``setConvergenceData(const T1& norm, const T2& quantity)`` the
convergence rate is automatically calculated from the norm and the given
scale quantity (e.g. h_max, delta_t). If you output the quantities manually
you have to specify the keys that the wrapper has to search for when calculating
the rate as follows

.. code-block:: ini

    [wrapper.convergencetest]
    expectedrate = 2.0
    normkey = l2_norm
    scalekey = h_max

You the have to make sure to output your data in ini file format like this
for every run

.. code-block:: ini

    l2_norm = 1e-5
    h_max = 1e-3

"""
if __name__ == "__main__":

    import sys

    from dune.testtools.wrapper.argumentparser import get_args
    from dune.testtools.wrapper.convergencetest import call

    args = get_args()
    sys.exit(call(args["exec"], args["ini"]))


==> anc/xt-super/dune-testtools/python/wrapper/dune_execute.py <==
#!/usr/bin/env python

"""
This wrapper script does simply call the executable and forwards the return code.
This is used as the default wrapper script in the dune-testtools project.

If you want to explitly specify the wrapper for clarity use

.. code-block:: cmake

    dune_add_system_test(...
                         SCRIPT dune_execute.py
                         ...)
"""
if __name__ == "__main__":

    import sys

    from dune.testtools.wrapper.argumentparser import get_args
    from dune.testtools.wrapper.call_executable import call

    # Parse the given arguments
    args = get_args()
    sys.exit(call(args["exec"], args["ini"]))


==> anc/xt-super/dune-testtools/python/wrapper/dune_execute_parallel.py <==
#!/usr/bin/env python

"""
This wrapper script does execute a given application in parallel.
To be used in the CMake system test macro as follows

.. code-block:: cmake

    dune_add_system_test(...
                         SCRIPT dune_execute_parallel.py
                         ...)

The flags and MPI executable to execute a program in parallel are
already known by CMake. The wrapper can be configured with the number
of processors in the meta ini file like this

.. code-block:: ini

    [wrapper.execute_parallel]
    numprocessors = 8

"""
if __name__ == "__main__":

    import sys

    from dune.testtools.wrapper.argumentparser import get_args
    from dune.testtools.wrapper.call_executable import call_parallel

    # Parse the given arguments
    args = get_args()
    if not args["mpi_exec"]:
        sys.stderr.write("call_parallel.py: error: Mpi executable not given.\n" +
                         "usage: call_parallel.py [-h] -e EXEC -i INI --mpi-exec MPI_EXEC \n" +
                         "                        --mpi-numprocflag MPI_NUMPROCFLAG [-s SOURCE]\n")
        sys.exit(1)
    if not args["mpi_numprocflag"]:
        sys.stderr.write("call_parallel.py: error: Mpi number of processes flag not given.\n" +
                         "usage: call_parallel.py [-h] -e EXEC -i INI --mpi-exec MPI_EXEC \n" +
                         "                         --mpi-numprocflag MPI_NUMPROCFLAG [-s SOURCE]\n")
        sys.exit(1)

    # check if flags are provided
    if args["mpi_preflags"] == ['']:
        args["mpi_preflags"] = None
    if args["mpi_postflags"] == ['']:
        args["mpi_postflags"] = None

    sys.exit(call_parallel(args["exec"], args["mpi_exec"], args["mpi_numprocflag"], args["mpi_preflags"], args["mpi_postflags"], args['max_processors'][0], inifile=args["ini"]))


==> anc/xt-super/dune-testtools/python/wrapper/dune_vtkcompare.py <==
#!/usr/bin/env python

"""
A test wrapper to compare vtu files.

The test wrapper compares a vtu/vtp/vtk file that is produced by the simulation
with a reference file that was produced at a sane state of the code.

To be used in the CMake system test macro as follows

.. code-block:: cmake

    dune_add_system_test(...
                         SCRIPT dune_vtkcompare.py
                         ...)

The wrapper can be configured through the meta ini file under the section
``[wrapper.vtkcompare]`` with the following options

.. code-block:: ini

    [wrapper.vtkcompare]
    name = myvtkfile
    reference = path_to_reference_file
    extension = vtu
    relative = 1e-2
    absolute = 1.5e-7
    zeroThreshold.velocity = 1e-18

The mandatory parameters are ``name`` and ``reference``. ``name`` specifies
the name of the produced file with a path relative to the executables build directory.
``reference`` specifies the name of the reference file with a path relative to the
tests source directory. The ``extension`` parameter defaults to ``vtu``. The parameters
``relative``, ``absolute`` set the epsilons for relative, absolute floating point
comparison respectively. The ``zeroThreshold`` parameter sets a value for a certain
data array in the vtu file (here "velocity") under which the value is considered exact 0.
Values under the threshold (given that both reference and current solution are under the
threshold) will thus be excluded from comparison. This is useful if a parameter suffers
from numerical noise.

.. note::
    The vtk comparison also works when the grid manager uses different indices than
    the grid manager used for the reference file. The vtk file gets sorted with respect
    to the grid coordinates.

The wrapper can also handle multiple vtu comparison for e.g. multidomain tests where a
vtu file is written for each domain. The vtu files are to be given as space separated list

.. code-block:: ini

    [wrapper.vtkcompare]
    name = myvtkfile1 myvtkfile2
    reference = path_to_reference_file1 path_to_reference_file2
    extension = vtu vtu

    [wrapper.vtkcompare.myvtkfile1]
    relative = 1e-2
    absolute = 1.5e-7
    zeroThreshold.velocity = 1e-18

    [wrapper.vtkcompare.myvtkfile2]
    relative = 1e-2
    absolute = 1.5e-7
    zeroThreshold.velocity = 1e-18

In this case the parameters ``relative``, ``absolute``, and ``zeroThreshold`` can be
set for each test separately under the sections ``[wrapper.vtkcompare.<name>]``.
"""
if __name__ == "__main__":

    import sys

    from dune.testtools.wrapper.argumentparser import get_args
    from dune.testtools.wrapper.call_executable import call
    from dune.testtools.wrapper.fuzzy_compare_vtk import compare_vtk
    from dune.testtools.parser import parse_ini_file

    # Parse the given arguments
    args = get_args()

    # Execute the actual test!
    ret = call(args["exec"], args["ini"])

    # do the vtk comparison if execution was succesful
    if ret is 0:
        # Parse the inifile to learn about where the vtk files and its reference solutions are located.
        ini = parse_ini_file(args["ini"])
        try:
            # get reference solutions
            names = ini["wrapper.vtkcompare.name"].split(' ')
            exts = ini.get("wrapper.vtkcompare.extension", "vtu " * len(names)).split(' ')
            references = ini["wrapper.vtkcompare.reference"].split(' ')
        except KeyError:
            sys.stdout.write("The test wrapper vtkcompare assumes keys wrapper.vtkcompare.name \
                              and wrapper.vtkcompare.reference to be existent in the inifile")

        # loop over all vtk comparisons
        for n, e, r in zip(names, exts, references):
            # if we have multiple vtks search in the subgroup prefixed with the vtk-name for options
            prefix = "" if len(names) == 1 else n + "."

            # check for specific options for this comparison
            relative = float(ini.get("wrapper.vtkcompare." + prefix + "relative", 1e-2))
            absolute = float(ini.get("wrapper.vtkcompare." + prefix + "absolute", 1.5e-7))
            zeroThreshold = ini.get("wrapper.vtkcompare." + prefix + "zeroThreshold", {})

            ret = compare_vtk(vtk1=n + "." + e,
                              vtk2=args["source"] + "/" + r + "." + e,
                              absolute=absolute,
                              relative=relative,
                              zeroValueThreshold=zeroThreshold,
                              verbose=True)

            # early exit if one vtk comparison fails
            if ret is not 0:
                sys.exit(ret)

    sys.exit(0)


==> anc/xt-super/dune-testtools/python/wrapper/outputtreecompare.py <==
#!/usr/bin/env python

"""
A test wrapper to compare output ini files.

The test wrapper compares an ini file that is produced by the simulation
with a reference file that was produced at a sane state of the code.
Ini files as output can be easily used to write out any kind of information
with ``dune-testtools`` using the ``Dune::OutputTree`` class.

To be used in the CMake system test macro as follows

.. code-block:: cmake

    dune_add_system_test(...
                         SCRIPT dune_outputtreecompare.py
                         ...)

The wrapper can be configured through the meta ini file under the section
``[wrapper.outputtreecompare]`` with the following options

.. code-block:: ini

    [wrapper.outputtreecompare]
    name = myoutputfile
    reference = path_to_reference_file
    extension = out
    type = exact / fuzzy
    exclude = rubbishkey
    relative = 1e-2
    absolute = 1.5e-7
    zeroThreshold.norm = 1e-18

The mandatory parameters are ``name`` and ``reference``. ``name`` specifies
the name of the produced file with a path relative to the executables build directory.
``reference`` specifies the name of the reference file with a path relative to the
tests source directory. The ``extension`` parameter defaults to ``out``. The comparison
can be done ``exact`` (not recommend if data contains floating point numbers) or in
a ``fuzzy`` comparison. The ``fuzzy`` comparison compares all values that are convertible
to a floating point number with a ``relative`` and ``absolute`` epsilon (optionally the
relative and/or absolute epsilon can be specified). The ``zeroThreshold`` parameter sets a value for a certain
key in the ini file (here "norm") under which the value is considered exact 0.
Values under the threshold (given that both reference and current solution are under the
threshold) will thus be excluded from comparison. This is useful if a parameter suffers
from numerical noise. Keys can be completely excluded from comparison specifying the
exclude key. Exclude takes a space separated list.

The wrapper can also handle multiple ini comparisons.

.. code-block:: ini

    [wrapper.outputtreecompare]
    name = out1 out2
    reference = path_to_reference_file1 path_to_reference_file2
    extension = out out

    [wrapper.outputtreecompare.out1]
    type = exact
    exclude = bla

    [wrapper.outputtreecompare.out2]
    type = fuzzy
    zeroThreshold.norm = 1e-18

In this case the parameters ``type``, ``exclude``, ``relative``, ``absolute``, and ``zeroThreshold`` can be
set for each test separately under the sections ``[wrapper.outputtreecompare.<name>]``.
"""
if __name__ == "__main__":

    import sys

    from dune.testtools.wrapper.argumentparser import get_args
    from dune.testtools.wrapper.call_executable import call
    from dune.testtools.wrapper.compareini import compare_ini, fuzzy_compare_ini
    from dune.testtools.parser import parse_ini_file

    # Parse the given arguments
    args = get_args()

    # Execute the actual test!
    ret = call(args["exec"], args["ini"])

    # do the outputtree comparison if execution was succesful
    if ret is 0:
        # Parse the inifile to learn about where the output file and its reference are located.
        ini = parse_ini_file(args["ini"])
        try:
            # get reference solutions
            names = ini["wrapper.outputtreecompare.name"].split(' ')
            exts = ini.get("wrapper.outputtreecompare.extension", "out " * len(names)).split(' ')
            references = ini["wrapper.outputtreecompare.reference"].split(' ')
        except KeyError:
            sys.stdout.write("The test wrapper outputtreecompare assumes keys wrapper.outputtreecompare.name \
                              and wrapper.outputtreecompare.reference to be existent in the inifile")

        # loop over all outputtree comparisons
        for n, e, r in zip(names, exts, references):
            # if we have multiple vtks search in the subgroup prefixed with the vtk-name for options
            prefix = "" if len(names) == 1 else n + "."

            # check for specific options for this comparison
            checktype = ini.get("wrapper.outputtreecompare." + prefix + "type", "exact")
            exclude = ini.get("wrapper.outputtreecompare." + prefix + "exclude", [])

            # fuzzy comparisons
            if checktype == "fuzzy":
                relative = float(ini.get("wrapper.outputtreecompare." + prefix + "relative", 1.0e-2))
                absolute = float(ini.get("wrapper.outputtreecompare." + prefix + "absolute", 1.5e-7))
                zeroThreshold = ini.get("wrapper.outputtreecompare." + prefix + "zeroThreshold", {})

                ret = fuzzy_compare_ini(inifile1=n + "." + e,
                                        inifile2=args["source"] + "/" + r + "." + e,
                                        absolute=absolute,
                                        relative=relative,
                                        zeroValueThreshold=zeroThreshold,
                                        exclude=exclude,
                                        verbose=True)

                # early exit if one vtk comparison fails
                if ret is not 0:
                    sys.exit(ret)

            # exact comparison
            else:
                ret = compare_ini(inifile1=n + "." + e,
                                  inifile2=args["source"] + "/" + r + "." + e,
                                  exclude=exclude,
                                  verbose=True)

    sys.exit(0)


==> anc/xt-super/dune-testtools/stamp-vc <==
A stamp file to signify that this directory comes from a version control system, not an unpacked tarball


==> anc/xt-super/dune-typetree/CHANGELOG.md <==
TypeTree
========

This is the 2.4.0-rc1 version of the TypeTree library for statically typed object trees.

TypeTree 2.4.0-rc1 is compatible with the 2.4.0 release of the DUNE core modules and
the 2.4.0 release of PDELab.

Changes
=======

TypeTree 2.4
------------

- TypeTree has updated its minimum compiler requirements. You now need a compiler that is at
  least compatible with GCC 4.7 in C++11 mode.

- A lot of compatibility code for older compilers has been removed. In particular, the old
  CompositeNode with a fixed number of children has been removed and the old VariadicCompositeNode
  has been renamed to CompositeNode.

- As part of these changes, we were able to remove libdunetypetree, so TypeTree is now a header-only
  library. Thanks, Ansgar!

- In addition to the `DynamicTreePath` and the fully static `TreePath`, there is now a `HybridTreePath`,
  which allows users to use a runtime index in some places of the path and a compile time index at others.

- As part of this new `HybridTreePath`, there is a backport of the C++14 index_sequence to C++11 in the namespace
  `Dune::TypeTree::Std`. Moreover, there is an `index_constant<i>`, which is an alias template for
  `std::integral_constant<std::size_t,i>`, and a number of predefined `constexpr` objects `Dune::TypeTree::Indices::_0`
  etc, which are just `index_constant`s of the specified value. These exist up to the index 19 for now.

- Based on the new `HybridTreePath` and those `index_constant`s, there is now a much more user-friendly way of
  extracting child nodes: All interior nodes now have a method `child()` which accepts either
  - a sequence of integers and `index_constant`s
  - a `HybridTreePath`
  - a `TreePath`
  and returns the subtree rooted at that path. There is also a freestanding function `child(node,path)`, which should be
  used in generic algorithm code as it is more robust (it can e.g. deal correctly with an empty path).

- The old child extraction using `extract_child()` has been deprecated.

- Lots of smaller fixes

- Release history

  - TypeTree 2.4.0
    - Fix rendering of links in README

  - TypeTree 2.4.0-rc1
    - Initial release candidate


TypeTree 2.3
------------

This release only contains minor changes to fix buildsystem issues and fix a number of
bugs.

- Full support for CMake (thanks to Christoph and Markus!).

- Fixes to Autotools tests.

- Resolved some compilation problems on older compilers.

- Release history

  TypeTree 2.3.1
  - Release without further changes

  TypeTree 2.3.1-rc1
  - Small fixes to included headers and documentation

  TypeTree 2.3.0
  - Skipped because version 2.3.1 of the core modules was released in the meantime
    and it was considered better to keep the version numbers in sync



TypeTree 1.0
------------

This is the initial standalone release. It only contains changes due to the extraction
from the PDELab sources.

- Moved headers from dune/pdelab/common/typetree/ to dune/typetree/.

- Changed namespace from Dune::PDELab::TypeTree to Dune::TypeTree.

- Moved tests to top-level directory tests/.


==> anc/xt-super/dune-typetree/CMakeLists.txt <==
# set up project
project("dune-typetree" C CXX)

# general stuff
cmake_minimum_required(VERSION 2.8.6)

if(NOT (dune-common_DIR OR dune-common_ROOT OR
        "${CMAKE_PREFIX_PATH}" MATCHES ".*dune-common.*"))
    string(REPLACE  ${CMAKE_PROJECT_NAME} dune-common dune-common_DIR
      ${PROJECT_BINARY_DIR})
endif()

#find dune-common and set the module path
find_package(dune-common REQUIRED)
list(APPEND CMAKE_MODULE_PATH ${dune-common_MODULE_PATH}
  "${PROJECT_SOURCE_DIR}/cmake/modules")

#include the dune macros
include(DuneMacros)

# start a dune project with information from dune.module
dune_project()

add_subdirectory(cmake/modules)
add_subdirectory(doc)
add_subdirectory(dune)
add_subdirectory(m4)
add_subdirectory(test)

# finalize the dune project, e.g. generating config.h etc.
finalize_dune_project(GENERATE_CONFIG_H_CMAKE)


==> anc/xt-super/dune-typetree/GPL-2 <==
                    GNU GENERAL PUBLIC LICENSE
                       Version 2, June 1991

 Copyright (C) 1989, 1991 Free Software Foundation, Inc.,
 51 Franklin Street, Fifth Floor, Boston, MA 02110-1301 USA
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

                            Preamble

  The licenses for most software are designed to take away your
freedom to share and change it.  By contrast, the GNU General Public
License is intended to guarantee your freedom to share and change free
software--to make sure the software is free for all its users.  This
General Public License applies to most of the Free Software
Foundation's software and to any other program whose authors commit to
using it.  (Some other Free Software Foundation software is covered by
the GNU Lesser General Public License instead.)  You can apply it to
your programs, too.

  When we speak of free software, we are referring to freedom, not
price.  Our General Public Licenses are designed to make sure that you
have the freedom to distribute copies of free software (and charge for
this service if you wish), that you receive source code or can get it
if you want it, that you can change the software or use pieces of it
in new free programs; and that you know you can do these things.

  To protect your rights, we need to make restrictions that forbid
anyone to deny you these rights or to ask you to surrender the rights.
These restrictions translate to certain responsibilities for you if you
distribute copies of the software, or if you modify it.

  For example, if you distribute copies of such a program, whether
gratis or for a fee, you must give the recipients all the rights that
you have.  You must make sure that they, too, receive or can get the
source code.  And you must show them these terms so they know their
rights.

  We protect your rights with two steps: (1) copyright the software, and
(2) offer you this license which gives you legal permission to copy,
distribute and/or modify the software.

  Also, for each author's protection and ours, we want to make certain
that everyone understands that there is no warranty for this free
software.  If the software is modified by someone else and passed on, we
want its recipients to know that what they have is not the original, so
that any problems introduced by others will not reflect on the original
authors' reputations.

  Finally, any free program is threatened constantly by software
patents.  We wish to avoid the danger that redistributors of a free
program will individually obtain patent licenses, in effect making the
program proprietary.  To prevent this, we have made it clear that any
patent must be licensed for everyone's free use or not licensed at all.

  The precise terms and conditions for copying, distribution and
modification follow.

                    GNU GENERAL PUBLIC LICENSE
   TERMS AND CONDITIONS FOR COPYING, DISTRIBUTION AND MODIFICATION

  0. This License applies to any program or other work which contains
a notice placed by the copyright holder saying it may be distributed
under the terms of this General Public License.  The "Program", below,
refers to any such program or work, and a "work based on the Program"
means either the Program or any derivative work under copyright law:
that is to say, a work containing the Program or a portion of it,
either verbatim or with modifications and/or translated into another
language.  (Hereinafter, translation is included without limitation in
the term "modification".)  Each licensee is addressed as "you".

Activities other than copying, distribution and modification are not
covered by this License; they are outside its scope.  The act of
running the Program is not restricted, and the output from the Program
is covered only if its contents constitute a work based on the
Program (independent of having been made by running the Program).
Whether that is true depends on what the Program does.

  1. You may copy and distribute verbatim copies of the Program's
source code as you receive it, in any medium, provided that you
conspicuously and appropriately publish on each copy an appropriate
copyright notice and disclaimer of warranty; keep intact all the
notices that refer to this License and to the absence of any warranty;
and give any other recipients of the Program a copy of this License
along with the Program.

You may charge a fee for the physical act of transferring a copy, and
you may at your option offer warranty protection in exchange for a fee.

  2. You may modify your copy or copies of the Program or any portion
of it, thus forming a work based on the Program, and copy and
distribute such modifications or work under the terms of Section 1
above, provided that you also meet all of these conditions:

    a) You must cause the modified files to carry prominent notices
    stating that you changed the files and the date of any change.

    b) You must cause any work that you distribute or publish, that in
    whole or in part contains or is derived from the Program or any
    part thereof, to be licensed as a whole at no charge to all third
    parties under the terms of this License.

    c) If the modified program normally reads commands interactively
    when run, you must cause it, when started running for such
    interactive use in the most ordinary way, to print or display an
    announcement including an appropriate copyright notice and a
    notice that there is no warranty (or else, saying that you provide
    a warranty) and that users may redistribute the program under
    these conditions, and telling the user how to view a copy of this
    License.  (Exception: if the Program itself is interactive but
    does not normally print such an announcement, your work based on
    the Program is not required to print an announcement.)

These requirements apply to the modified work as a whole.  If
identifiable sections of that work are not derived from the Program,
and can be reasonably considered independent and separate works in
themselves, then this License, and its terms, do not apply to those
sections when you distribute them as separate works.  But when you
distribute the same sections as part of a whole which is a work based
on the Program, the distribution of the whole must be on the terms of
this License, whose permissions for other licensees extend to the
entire whole, and thus to each and every part regardless of who wrote it.

Thus, it is not the intent of this section to claim rights or contest
your rights to work written entirely by you; rather, the intent is to
exercise the right to control the distribution of derivative or
collective works based on the Program.

In addition, mere aggregation of another work not based on the Program
with the Program (or with a work based on the Program) on a volume of
a storage or distribution medium does not bring the other work under
the scope of this License.

  3. You may copy and distribute the Program (or a work based on it,
under Section 2) in object code or executable form under the terms of
Sections 1 and 2 above provided that you also do one of the following:

    a) Accompany it with the complete corresponding machine-readable
    source code, which must be distributed under the terms of Sections
    1 and 2 above on a medium customarily used for software interchange; or,

    b) Accompany it with a written offer, valid for at least three
    years, to give any third party, for a charge no more than your
    cost of physically performing source distribution, a complete
    machine-readable copy of the corresponding source code, to be
    distributed under the terms of Sections 1 and 2 above on a medium
    customarily used for software interchange; or,

    c) Accompany it with the information you received as to the offer
    to distribute corresponding source code.  (This alternative is
    allowed only for noncommercial distribution and only if you
    received the program in object code or executable form with such
    an offer, in accord with Subsection b above.)

The source code for a work means the preferred form of the work for
making modifications to it.  For an executable work, complete source
code means all the source code for all modules it contains, plus any
associated interface definition files, plus the scripts used to
control compilation and installation of the executable.  However, as a
special exception, the source code distributed need not include
anything that is normally distributed (in either source or binary
form) with the major components (compiler, kernel, and so on) of the
operating system on which the executable runs, unless that component
itself accompanies the executable.

If distribution of executable or object code is made by offering
access to copy from a designated place, then offering equivalent
access to copy the source code from the same place counts as
distribution of the source code, even though third parties are not
compelled to copy the source along with the object code.

  4. You may not copy, modify, sublicense, or distribute the Program
except as expressly provided under this License.  Any attempt
otherwise to copy, modify, sublicense or distribute the Program is
void, and will automatically terminate your rights under this License.
However, parties who have received copies, or rights, from you under
this License will not have their licenses terminated so long as such
parties remain in full compliance.

  5. You are not required to accept this License, since you have not
signed it.  However, nothing else grants you permission to modify or
distribute the Program or its derivative works.  These actions are
prohibited by law if you do not accept this License.  Therefore, by
modifying or distributing the Program (or any work based on the
Program), you indicate your acceptance of this License to do so, and
all its terms and conditions for copying, distributing or modifying
the Program or works based on it.

  6. Each time you redistribute the Program (or any work based on the
Program), the recipient automatically receives a license from the
original licensor to copy, distribute or modify the Program subject to
these terms and conditions.  You may not impose any further
restrictions on the recipients' exercise of the rights granted herein.
You are not responsible for enforcing compliance by third parties to
this License.

  7. If, as a consequence of a court judgment or allegation of patent
infringement or for any other reason (not limited to patent issues),
conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot
distribute so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you
may not distribute the Program at all.  For example, if a patent
license would not permit royalty-free redistribution of the Program by
all those who receive copies directly or indirectly through you, then
the only way you could satisfy both it and this License would be to
refrain entirely from distribution of the Program.

If any portion of this section is held invalid or unenforceable under
any particular circumstance, the balance of the section is intended to
apply and the section as a whole is intended to apply in other
circumstances.

It is not the purpose of this section to induce you to infringe any
patents or other property right claims or to contest validity of any
such claims; this section has the sole purpose of protecting the
integrity of the free software distribution system, which is
implemented by public license practices.  Many people have made
generous contributions to the wide range of software distributed
through that system in reliance on consistent application of that
system; it is up to the author/donor to decide if he or she is willing
to distribute software through any other system and a licensee cannot
impose that choice.

This section is intended to make thoroughly clear what is believed to
be a consequence of the rest of this License.

  8. If the distribution and/or use of the Program is restricted in
certain countries either by patents or by copyrighted interfaces, the
original copyright holder who places the Program under this License
may add an explicit geographical distribution limitation excluding
those countries, so that distribution is permitted only in or among
countries not thus excluded.  In such case, this License incorporates
the limitation as if written in the body of this License.

  9. The Free Software Foundation may publish revised and/or new versions
of the General Public License from time to time.  Such new versions will
be similar in spirit to the present version, but may differ in detail to
address new problems or concerns.

Each version is given a distinguishing version number.  If the Program
specifies a version number of this License which applies to it and "any
later version", you have the option of following the terms and conditions
either of that version or of any later version published by the Free
Software Foundation.  If the Program does not specify a version number of
this License, you may choose any version ever published by the Free Software
Foundation.

  10. If you wish to incorporate parts of the Program into other free
programs whose distribution conditions are different, write to the author
to ask for permission.  For software which is copyrighted by the Free
Software Foundation, write to the Free Software Foundation; we sometimes
make exceptions for this.  Our decision will be guided by the two goals
of preserving the free status of all derivatives of our free software and
of promoting the sharing and reuse of software generally.

                            NO WARRANTY

  11. BECAUSE THE PROGRAM IS LICENSED FREE OF CHARGE, THERE IS NO WARRANTY
FOR THE PROGRAM, TO THE EXTENT PERMITTED BY APPLICABLE LAW.  EXCEPT WHEN
OTHERWISE STATED IN WRITING THE COPYRIGHT HOLDERS AND/OR OTHER PARTIES
PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY OF ANY KIND, EITHER EXPRESSED
OR IMPLIED, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF
MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE.  THE ENTIRE RISK AS
TO THE QUALITY AND PERFORMANCE OF THE PROGRAM IS WITH YOU.  SHOULD THE
PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF ALL NECESSARY SERVICING,
REPAIR OR CORRECTION.

  12. IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING
WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MAY MODIFY AND/OR
REDISTRIBUTE THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES,
INCLUDING ANY GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING
OUT OF THE USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED
TO LOSS OF DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY
YOU OR THIRD PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER
PROGRAMS), EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE
POSSIBILITY OF SUCH DAMAGES.

                     END OF TERMS AND CONDITIONS

            How to Apply These Terms to Your New Programs

  If you develop a new program, and you want it to be of the greatest
possible use to the public, the best way to achieve this is to make it
free software which everyone can redistribute and change under these terms.

  To do so, attach the following notices to the program.  It is safest
to attach them to the start of each source file to most effectively
convey the exclusion of warranty; and each file should have at least
the "copyright" line and a pointer to where the full notice is found.

    <one line to give the program's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License along
    with this program; if not, write to the Free Software Foundation, Inc.,
    51 Franklin Street, Fifth Floor, Boston, MA 02110-1301 USA.

Also add information on how to contact you by electronic and paper mail.

If the program is interactive, make it output a short notice like this
when it starts in an interactive mode:

    Gnomovision version 69, Copyright (C) year name of author
    Gnomovision comes with ABSOLUTELY NO WARRANTY; for details type `show w'.
    This is free software, and you are welcome to redistribute it
    under certain conditions; type `show c' for details.

The hypothetical commands `show w' and `show c' should show the appropriate
parts of the General Public License.  Of course, the commands you use may
be called something other than `show w' and `show c'; they could even be
mouse-clicks or menu items--whatever suits your program.

You should also get your employer (if you work as a programmer) or your
school, if any, to sign a "copyright disclaimer" for the program, if
necessary.  Here is a sample; alter the names:

  Yoyodyne, Inc., hereby disclaims all copyright interest in the program
  `Gnomovision' (which makes passes at compilers) written by James Hacker.

  <signature of Ty Coon>, 1 April 1989
  Ty Coon, President of Vice

This General Public License does not permit incorporating your program into
proprietary programs.  If your program is a subroutine library, you may
consider it more useful to permit linking proprietary applications with the
library.  If this is what you want to do, use the GNU Lesser General
Public License instead of this License.


==> anc/xt-super/dune-typetree/GPL-3 <==
                    GNU GENERAL PUBLIC LICENSE
                       Version 3, 29 June 2007

 Copyright (C) 2007 Free Software Foundation, Inc. <http://fsf.org/>
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

                            Preamble

  The GNU General Public License is a free, copyleft license for
software and other kinds of works.

  The licenses for most software and other practical works are designed
to take away your freedom to share and change the works.  By contrast,
the GNU General Public License is intended to guarantee your freedom to
share and change all versions of a program--to make sure it remains free
software for all its users.  We, the Free Software Foundation, use the
GNU General Public License for most of our software; it applies also to
any other work released this way by its authors.  You can apply it to
your programs, too.

  When we speak of free software, we are referring to freedom, not
price.  Our General Public Licenses are designed to make sure that you
have the freedom to distribute copies of free software (and charge for
them if you wish), that you receive source code or can get it if you
want it, that you can change the software or use pieces of it in new
free programs, and that you know you can do these things.

  To protect your rights, we need to prevent others from denying you
these rights or asking you to surrender the rights.  Therefore, you have
certain responsibilities if you distribute copies of the software, or if
you modify it: responsibilities to respect the freedom of others.

  For example, if you distribute copies of such a program, whether
gratis or for a fee, you must pass on to the recipients the same
freedoms that you received.  You must make sure that they, too, receive
or can get the source code.  And you must show them these terms so they
know their rights.

  Developers that use the GNU GPL protect your rights with two steps:
(1) assert copyright on the software, and (2) offer you this License
giving you legal permission to copy, distribute and/or modify it.

  For the developers' and authors' protection, the GPL clearly explains
that there is no warranty for this free software.  For both users' and
authors' sake, the GPL requires that modified versions be marked as
changed, so that their problems will not be attributed erroneously to
authors of previous versions.

  Some devices are designed to deny users access to install or run
modified versions of the software inside them, although the manufacturer
can do so.  This is fundamentally incompatible with the aim of
protecting users' freedom to change the software.  The systematic
pattern of such abuse occurs in the area of products for individuals to
use, which is precisely where it is most unacceptable.  Therefore, we
have designed this version of the GPL to prohibit the practice for those
products.  If such problems arise substantially in other domains, we
stand ready to extend this provision to those domains in future versions
of the GPL, as needed to protect the freedom of users.

  Finally, every program is threatened constantly by software patents.
States should not allow patents to restrict development and use of
software on general-purpose computers, but in those that do, we wish to
avoid the special danger that patents applied to a free program could
make it effectively proprietary.  To prevent this, the GPL assures that
patents cannot be used to render the program non-free.

  The precise terms and conditions for copying, distribution and
modification follow.

                       TERMS AND CONDITIONS

  0. Definitions.

  "This License" refers to version 3 of the GNU General Public License.

  "Copyright" also means copyright-like laws that apply to other kinds of
works, such as semiconductor masks.

  "The Program" refers to any copyrightable work licensed under this
License.  Each licensee is addressed as "you".  "Licensees" and
"recipients" may be individuals or organizations.

  To "modify" a work means to copy from or adapt all or part of the work
in a fashion requiring copyright permission, other than the making of an
exact copy.  The resulting work is called a "modified version" of the
earlier work or a work "based on" the earlier work.

  A "covered work" means either the unmodified Program or a work based
on the Program.

  To "propagate" a work means to do anything with it that, without
permission, would make you directly or secondarily liable for
infringement under applicable copyright law, except executing it on a
computer or modifying a private copy.  Propagation includes copying,
distribution (with or without modification), making available to the
public, and in some countries other activities as well.

  To "convey" a work means any kind of propagation that enables other
parties to make or receive copies.  Mere interaction with a user through
a computer network, with no transfer of a copy, is not conveying.

  An interactive user interface displays "Appropriate Legal Notices"
to the extent that it includes a convenient and prominently visible
feature that (1) displays an appropriate copyright notice, and (2)
tells the user that there is no warranty for the work (except to the
extent that warranties are provided), that licensees may convey the
work under this License, and how to view a copy of this License.  If
the interface presents a list of user commands or options, such as a
menu, a prominent item in the list meets this criterion.

  1. Source Code.

  The "source code" for a work means the preferred form of the work
for making modifications to it.  "Object code" means any non-source
form of a work.

  A "Standard Interface" means an interface that either is an official
standard defined by a recognized standards body, or, in the case of
interfaces specified for a particular programming language, one that
is widely used among developers working in that language.

  The "System Libraries" of an executable work include anything, other
than the work as a whole, that (a) is included in the normal form of
packaging a Major Component, but which is not part of that Major
Component, and (b) serves only to enable use of the work with that
Major Component, or to implement a Standard Interface for which an
implementation is available to the public in source code form.  A
"Major Component", in this context, means a major essential component
(kernel, window system, and so on) of the specific operating system
(if any) on which the executable work runs, or a compiler used to
produce the work, or an object code interpreter used to run it.

  The "Corresponding Source" for a work in object code form means all
the source code needed to generate, install, and (for an executable
work) run the object code and to modify the work, including scripts to
control those activities.  However, it does not include the work's
System Libraries, or general-purpose tools or generally available free
programs which are used unmodified in performing those activities but
which are not part of the work.  For example, Corresponding Source
includes interface definition files associated with source files for
the work, and the source code for shared libraries and dynamically
linked subprograms that the work is specifically designed to require,
such as by intimate data communication or control flow between those
subprograms and other parts of the work.

  The Corresponding Source need not include anything that users
can regenerate automatically from other parts of the Corresponding
Source.

  The Corresponding Source for a work in source code form is that
same work.

  2. Basic Permissions.

  All rights granted under this License are granted for the term of
copyright on the Program, and are irrevocable provided the stated
conditions are met.  This License explicitly affirms your unlimited
permission to run the unmodified Program.  The output from running a
covered work is covered by this License only if the output, given its
content, constitutes a covered work.  This License acknowledges your
rights of fair use or other equivalent, as provided by copyright law.

  You may make, run and propagate covered works that you do not
convey, without conditions so long as your license otherwise remains
in force.  You may convey covered works to others for the sole purpose
of having them make modifications exclusively for you, or provide you
with facilities for running those works, provided that you comply with
the terms of this License in conveying all material for which you do
not control copyright.  Those thus making or running the covered works
for you must do so exclusively on your behalf, under your direction
and control, on terms that prohibit them from making any copies of
your copyrighted material outside their relationship with you.

  Conveying under any other circumstances is permitted solely under
the conditions stated below.  Sublicensing is not allowed; section 10
makes it unnecessary.

  3. Protecting Users' Legal Rights From Anti-Circumvention Law.

  No covered work shall be deemed part of an effective technological
measure under any applicable law fulfilling obligations under article
11 of the WIPO copyright treaty adopted on 20 December 1996, or
similar laws prohibiting or restricting circumvention of such
measures.

  When you convey a covered work, you waive any legal power to forbid
circumvention of technological measures to the extent such circumvention
is effected by exercising rights under this License with respect to
the covered work, and you disclaim any intention to limit operation or
modification of the work as a means of enforcing, against the work's
users, your or third parties' legal rights to forbid circumvention of
technological measures.

  4. Conveying Verbatim Copies.

  You may convey verbatim copies of the Program's source code as you
receive it, in any medium, provided that you conspicuously and
appropriately publish on each copy an appropriate copyright notice;
keep intact all notices stating that this License and any
non-permissive terms added in accord with section 7 apply to the code;
keep intact all notices of the absence of any warranty; and give all
recipients a copy of this License along with the Program.

  You may charge any price or no price for each copy that you convey,
and you may offer support or warranty protection for a fee.

  5. Conveying Modified Source Versions.

  You may convey a work based on the Program, or the modifications to
produce it from the Program, in the form of source code under the
terms of section 4, provided that you also meet all of these conditions:

    a) The work must carry prominent notices stating that you modified
    it, and giving a relevant date.

    b) The work must carry prominent notices stating that it is
    released under this License and any conditions added under section
    7.  This requirement modifies the requirement in section 4 to
    "keep intact all notices".

    c) You must license the entire work, as a whole, under this
    License to anyone who comes into possession of a copy.  This
    License will therefore apply, along with any applicable section 7
    additional terms, to the whole of the work, and all its parts,
    regardless of how they are packaged.  This License gives no
    permission to license the work in any other way, but it does not
    invalidate such permission if you have separately received it.

    d) If the work has interactive user interfaces, each must display
    Appropriate Legal Notices; however, if the Program has interactive
    interfaces that do not display Appropriate Legal Notices, your
    work need not make them do so.

  A compilation of a covered work with other separate and independent
works, which are not by their nature extensions of the covered work,
and which are not combined with it such as to form a larger program,
in or on a volume of a storage or distribution medium, is called an
"aggregate" if the compilation and its resulting copyright are not
used to limit the access or legal rights of the compilation's users
beyond what the individual works permit.  Inclusion of a covered work
in an aggregate does not cause this License to apply to the other
parts of the aggregate.

  6. Conveying Non-Source Forms.

  You may convey a covered work in object code form under the terms
of sections 4 and 5, provided that you also convey the
machine-readable Corresponding Source under the terms of this License,
in one of these ways:

    a) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by the
    Corresponding Source fixed on a durable physical medium
    customarily used for software interchange.

    b) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by a
    written offer, valid for at least three years and valid for as
    long as you offer spare parts or customer support for that product
    model, to give anyone who possesses the object code either (1) a
    copy of the Corresponding Source for all the software in the
    product that is covered by this License, on a durable physical
    medium customarily used for software interchange, for a price no
    more than your reasonable cost of physically performing this
    conveying of source, or (2) access to copy the
    Corresponding Source from a network server at no charge.

    c) Convey individual copies of the object code with a copy of the
    written offer to provide the Corresponding Source.  This
    alternative is allowed only occasionally and noncommercially, and
    only if you received the object code with such an offer, in accord
    with subsection 6b.

    d) Convey the object code by offering access from a designated
    place (gratis or for a charge), and offer equivalent access to the
    Corresponding Source in the same way through the same place at no
    further charge.  You need not require recipients to copy the
    Corresponding Source along with the object code.  If the place to
    copy the object code is a network server, the Corresponding Source
    may be on a different server (operated by you or a third party)
    that supports equivalent copying facilities, provided you maintain
    clear directions next to the object code saying where to find the
    Corresponding Source.  Regardless of what server hosts the
    Corresponding Source, you remain obligated to ensure that it is
    available for as long as needed to satisfy these requirements.

    e) Convey the object code using peer-to-peer transmission, provided
    you inform other peers where the object code and Corresponding
    Source of the work are being offered to the general public at no
    charge under subsection 6d.

  A separable portion of the object code, whose source code is excluded
from the Corresponding Source as a System Library, need not be
included in conveying the object code work.

  A "User Product" is either (1) a "consumer product", which means any
tangible personal property which is normally used for personal, family,
or household purposes, or (2) anything designed or sold for incorporation
into a dwelling.  In determining whether a product is a consumer product,
doubtful cases shall be resolved in favor of coverage.  For a particular
product received by a particular user, "normally used" refers to a
typical or common use of that class of product, regardless of the status
of the particular user or of the way in which the particular user
actually uses, or expects or is expected to use, the product.  A product
is a consumer product regardless of whether the product has substantial
commercial, industrial or non-consumer uses, unless such uses represent
the only significant mode of use of the product.

  "Installation Information" for a User Product means any methods,
procedures, authorization keys, or other information required to install
and execute modified versions of a covered work in that User Product from
a modified version of its Corresponding Source.  The information must
suffice to ensure that the continued functioning of the modified object
code is in no case prevented or interfered with solely because
modification has been made.

  If you convey an object code work under this section in, or with, or
specifically for use in, a User Product, and the conveying occurs as
part of a transaction in which the right of possession and use of the
User Product is transferred to the recipient in perpetuity or for a
fixed term (regardless of how the transaction is characterized), the
Corresponding Source conveyed under this section must be accompanied
by the Installation Information.  But this requirement does not apply
if neither you nor any third party retains the ability to install
modified object code on the User Product (for example, the work has
been installed in ROM).

  The requirement to provide Installation Information does not include a
requirement to continue to provide support service, warranty, or updates
for a work that has been modified or installed by the recipient, or for
the User Product in which it has been modified or installed.  Access to a
network may be denied when the modification itself materially and
adversely affects the operation of the network or violates the rules and
protocols for communication across the network.

  Corresponding Source conveyed, and Installation Information provided,
in accord with this section must be in a format that is publicly
documented (and with an implementation available to the public in
source code form), and must require no special password or key for
unpacking, reading or copying.

  7. Additional Terms.

  "Additional permissions" are terms that supplement the terms of this
License by making exceptions from one or more of its conditions.
Additional permissions that are applicable to the entire Program shall
be treated as though they were included in this License, to the extent
that they are valid under applicable law.  If additional permissions
apply only to part of the Program, that part may be used separately
under those permissions, but the entire Program remains governed by
this License without regard to the additional permissions.

  When you convey a copy of a covered work, you may at your option
remove any additional permissions from that copy, or from any part of
it.  (Additional permissions may be written to require their own
removal in certain cases when you modify the work.)  You may place
additional permissions on material, added by you to a covered work,
for which you have or can give appropriate copyright permission.

  Notwithstanding any other provision of this License, for material you
add to a covered work, you may (if authorized by the copyright holders of
that material) supplement the terms of this License with terms:

    a) Disclaiming warranty or limiting liability differently from the
    terms of sections 15 and 16 of this License; or

    b) Requiring preservation of specified reasonable legal notices or
    author attributions in that material or in the Appropriate Legal
    Notices displayed by works containing it; or

    c) Prohibiting misrepresentation of the origin of that material, or
    requiring that modified versions of such material be marked in
    reasonable ways as different from the original version; or

    d) Limiting the use for publicity purposes of names of licensors or
    authors of the material; or

    e) Declining to grant rights under trademark law for use of some
    trade names, trademarks, or service marks; or

    f) Requiring indemnification of licensors and authors of that
    material by anyone who conveys the material (or modified versions of
    it) with contractual assumptions of liability to the recipient, for
    any liability that these contractual assumptions directly impose on
    those licensors and authors.

  All other non-permissive additional terms are considered "further
restrictions" within the meaning of section 10.  If the Program as you
received it, or any part of it, contains a notice stating that it is
governed by this License along with a term that is a further
restriction, you may remove that term.  If a license document contains
a further restriction but permits relicensing or conveying under this
License, you may add to a covered work material governed by the terms
of that license document, provided that the further restriction does
not survive such relicensing or conveying.

  If you add terms to a covered work in accord with this section, you
must place, in the relevant source files, a statement of the
additional terms that apply to those files, or a notice indicating
where to find the applicable terms.

  Additional terms, permissive or non-permissive, may be stated in the
form of a separately written license, or stated as exceptions;
the above requirements apply either way.

  8. Termination.

  You may not propagate or modify a covered work except as expressly
provided under this License.  Any attempt otherwise to propagate or
modify it is void, and will automatically terminate your rights under
this License (including any patent licenses granted under the third
paragraph of section 11).

  However, if you cease all violation of this License, then your
license from a particular copyright holder is reinstated (a)
provisionally, unless and until the copyright holder explicitly and
finally terminates your license, and (b) permanently, if the copyright
holder fails to notify you of the violation by some reasonable means
prior to 60 days after the cessation.

  Moreover, your license from a particular copyright holder is
reinstated permanently if the copyright holder notifies you of the
violation by some reasonable means, this is the first time you have
received notice of violation of this License (for any work) from that
copyright holder, and you cure the violation prior to 30 days after
your receipt of the notice.

  Termination of your rights under this section does not terminate the
licenses of parties who have received copies or rights from you under
this License.  If your rights have been terminated and not permanently
reinstated, you do not qualify to receive new licenses for the same
material under section 10.

  9. Acceptance Not Required for Having Copies.

  You are not required to accept this License in order to receive or
run a copy of the Program.  Ancillary propagation of a covered work
occurring solely as a consequence of using peer-to-peer transmission
to receive a copy likewise does not require acceptance.  However,
nothing other than this License grants you permission to propagate or
modify any covered work.  These actions infringe copyright if you do
not accept this License.  Therefore, by modifying or propagating a
covered work, you indicate your acceptance of this License to do so.

  10. Automatic Licensing of Downstream Recipients.

  Each time you convey a covered work, the recipient automatically
receives a license from the original licensors, to run, modify and
propagate that work, subject to this License.  You are not responsible
for enforcing compliance by third parties with this License.

  An "entity transaction" is a transaction transferring control of an
organization, or substantially all assets of one, or subdividing an
organization, or merging organizations.  If propagation of a covered
work results from an entity transaction, each party to that
transaction who receives a copy of the work also receives whatever
licenses to the work the party's predecessor in interest had or could
give under the previous paragraph, plus a right to possession of the
Corresponding Source of the work from the predecessor in interest, if
the predecessor has it or can get it with reasonable efforts.

  You may not impose any further restrictions on the exercise of the
rights granted or affirmed under this License.  For example, you may
not impose a license fee, royalty, or other charge for exercise of
rights granted under this License, and you may not initiate litigation
(including a cross-claim or counterclaim in a lawsuit) alleging that
any patent claim is infringed by making, using, selling, offering for
sale, or importing the Program or any portion of it.

  11. Patents.

  A "contributor" is a copyright holder who authorizes use under this
License of the Program or a work on which the Program is based.  The
work thus licensed is called the contributor's "contributor version".

  A contributor's "essential patent claims" are all patent claims
owned or controlled by the contributor, whether already acquired or
hereafter acquired, that would be infringed by some manner, permitted
by this License, of making, using, or selling its contributor version,
but do not include claims that would be infringed only as a
consequence of further modification of the contributor version.  For
purposes of this definition, "control" includes the right to grant
patent sublicenses in a manner consistent with the requirements of
this License.

  Each contributor grants you a non-exclusive, worldwide, royalty-free
patent license under the contributor's essential patent claims, to
make, use, sell, offer for sale, import and otherwise run, modify and
propagate the contents of its contributor version.

  In the following three paragraphs, a "patent license" is any express
agreement or commitment, however denominated, not to enforce a patent
(such as an express permission to practice a patent or covenant not to
sue for patent infringement).  To "grant" such a patent license to a
party means to make such an agreement or commitment not to enforce a
patent against the party.

  If you convey a covered work, knowingly relying on a patent license,
and the Corresponding Source of the work is not available for anyone
to copy, free of charge and under the terms of this License, through a
publicly available network server or other readily accessible means,
then you must either (1) cause the Corresponding Source to be so
available, or (2) arrange to deprive yourself of the benefit of the
patent license for this particular work, or (3) arrange, in a manner
consistent with the requirements of this License, to extend the patent
license to downstream recipients.  "Knowingly relying" means you have
actual knowledge that, but for the patent license, your conveying the
covered work in a country, or your recipient's use of the covered work
in a country, would infringe one or more identifiable patents in that
country that you have reason to believe are valid.

  If, pursuant to or in connection with a single transaction or
arrangement, you convey, or propagate by procuring conveyance of, a
covered work, and grant a patent license to some of the parties
receiving the covered work authorizing them to use, propagate, modify
or convey a specific copy of the covered work, then the patent license
you grant is automatically extended to all recipients of the covered
work and works based on it.

  A patent license is "discriminatory" if it does not include within
the scope of its coverage, prohibits the exercise of, or is
conditioned on the non-exercise of one or more of the rights that are
specifically granted under this License.  You may not convey a covered
work if you are a party to an arrangement with a third party that is
in the business of distributing software, under which you make payment
to the third party based on the extent of your activity of conveying
the work, and under which the third party grants, to any of the
parties who would receive the covered work from you, a discriminatory
patent license (a) in connection with copies of the covered work
conveyed by you (or copies made from those copies), or (b) primarily
for and in connection with specific products or compilations that
contain the covered work, unless you entered into that arrangement,
or that patent license was granted, prior to 28 March 2007.

  Nothing in this License shall be construed as excluding or limiting
any implied license or other defenses to infringement that may
otherwise be available to you under applicable patent law.

  12. No Surrender of Others' Freedom.

  If conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot convey a
covered work so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you may
not convey it at all.  For example, if you agree to terms that obligate you
to collect a royalty for further conveying from those to whom you convey
the Program, the only way you could satisfy both those terms and this
License would be to refrain entirely from conveying the Program.

  13. Use with the GNU Affero General Public License.

  Notwithstanding any other provision of this License, you have
permission to link or combine any covered work with a work licensed
under version 3 of the GNU Affero General Public License into a single
combined work, and to convey the resulting work.  The terms of this
License will continue to apply to the part which is the covered work,
but the special requirements of the GNU Affero General Public License,
section 13, concerning interaction through a network will apply to the
combination as such.

  14. Revised Versions of this License.

  The Free Software Foundation may publish revised and/or new versions of
the GNU General Public License from time to time.  Such new versions will
be similar in spirit to the present version, but may differ in detail to
address new problems or concerns.

  Each version is given a distinguishing version number.  If the
Program specifies that a certain numbered version of the GNU General
Public License "or any later version" applies to it, you have the
option of following the terms and conditions either of that numbered
version or of any later version published by the Free Software
Foundation.  If the Program does not specify a version number of the
GNU General Public License, you may choose any version ever published
by the Free Software Foundation.

  If the Program specifies that a proxy can decide which future
versions of the GNU General Public License can be used, that proxy's
public statement of acceptance of a version permanently authorizes you
to choose that version for the Program.

  Later license versions may give you additional or different
permissions.  However, no additional obligations are imposed on any
author or copyright holder as a result of your choosing to follow a
later version.

  15. Disclaimer of Warranty.

  THERE IS NO WARRANTY FOR THE PROGRAM, TO THE EXTENT PERMITTED BY
APPLICABLE LAW.  EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT
HOLDERS AND/OR OTHER PARTIES PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY
OF ANY KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO,
THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR
PURPOSE.  THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE PROGRAM
IS WITH YOU.  SHOULD THE PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF
ALL NECESSARY SERVICING, REPAIR OR CORRECTION.

  16. Limitation of Liability.

  IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING
WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MODIFIES AND/OR CONVEYS
THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES, INCLUDING ANY
GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING OUT OF THE
USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED TO LOSS OF
DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD
PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER PROGRAMS),
EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF
SUCH DAMAGES.

  17. Interpretation of Sections 15 and 16.

  If the disclaimer of warranty and limitation of liability provided
above cannot be given local legal effect according to their terms,
reviewing courts shall apply local law that most closely approximates
an absolute waiver of all civil liability in connection with the
Program, unless a warranty or assumption of liability accompanies a
copy of the Program in return for a fee.

                     END OF TERMS AND CONDITIONS

            How to Apply These Terms to Your New Programs

  If you develop a new program, and you want it to be of the greatest
possible use to the public, the best way to achieve this is to make it
free software which everyone can redistribute and change under these terms.

  To do so, attach the following notices to the program.  It is safest
to attach them to the start of each source file to most effectively
state the exclusion of warranty; and each file should have at least
the "copyright" line and a pointer to where the full notice is found.

    <one line to give the program's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.

Also add information on how to contact you by electronic and paper mail.

  If the program does terminal interaction, make it output a short
notice like this when it starts in an interactive mode:

    <program>  Copyright (C) <year>  <name of author>
    This program comes with ABSOLUTELY NO WARRANTY; for details type `show w'.
    This is free software, and you are welcome to redistribute it
    under certain conditions; type `show c' for details.

The hypothetical commands `show w' and `show c' should show the appropriate
parts of the General Public License.  Of course, your program's commands
might be different; for a GUI interface, you would use an "about box".

  You should also get your employer (if you work as a programmer) or school,
if any, to sign a "copyright disclaimer" for the program, if necessary.
For more information on this, and how to apply and follow the GNU GPL, see
<http://www.gnu.org/licenses/>.

  The GNU General Public License does not permit incorporating your program
into proprietary programs.  If your program is a subroutine library, you
may consider it more useful to permit linking proprietary applications with
the library.  If this is what you want to do, use the GNU Lesser General
Public License instead of this License.  But first, please read
<http://www.gnu.org/philosophy/why-not-lgpl.html>.


==> anc/xt-super/dune-typetree/LGPL-3 <==
                   GNU LESSER GENERAL PUBLIC LICENSE
                       Version 3, 29 June 2007

 Copyright (C) 2007 Free Software Foundation, Inc. <http://fsf.org/>
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.


  This version of the GNU Lesser General Public License incorporates
the terms and conditions of version 3 of the GNU General Public
License, supplemented by the additional permissions listed below.

  0. Additional Definitions.

  As used herein, "this License" refers to version 3 of the GNU Lesser
General Public License, and the "GNU GPL" refers to version 3 of the GNU
General Public License.

  "The Library" refers to a covered work governed by this License,
other than an Application or a Combined Work as defined below.

  An "Application" is any work that makes use of an interface provided
by the Library, but which is not otherwise based on the Library.
Defining a subclass of a class defined by the Library is deemed a mode
of using an interface provided by the Library.

  A "Combined Work" is a work produced by combining or linking an
Application with the Library.  The particular version of the Library
with which the Combined Work was made is also called the "Linked
Version".

  The "Minimal Corresponding Source" for a Combined Work means the
Corresponding Source for the Combined Work, excluding any source code
for portions of the Combined Work that, considered in isolation, are
based on the Application, and not on the Linked Version.

  The "Corresponding Application Code" for a Combined Work means the
object code and/or source code for the Application, including any data
and utility programs needed for reproducing the Combined Work from the
Application, but excluding the System Libraries of the Combined Work.

  1. Exception to Section 3 of the GNU GPL.

  You may convey a covered work under sections 3 and 4 of this License
without being bound by section 3 of the GNU GPL.

  2. Conveying Modified Versions.

  If you modify a copy of the Library, and, in your modifications, a
facility refers to a function or data to be supplied by an Application
that uses the facility (other than as an argument passed when the
facility is invoked), then you may convey a copy of the modified
version:

   a) under this License, provided that you make a good faith effort to
   ensure that, in the event an Application does not supply the
   function or data, the facility still operates, and performs
   whatever part of its purpose remains meaningful, or

   b) under the GNU GPL, with none of the additional permissions of
   this License applicable to that copy.

  3. Object Code Incorporating Material from Library Header Files.

  The object code form of an Application may incorporate material from
a header file that is part of the Library.  You may convey such object
code under terms of your choice, provided that, if the incorporated
material is not limited to numerical parameters, data structure
layouts and accessors, or small macros, inline functions and templates
(ten or fewer lines in length), you do both of the following:

   a) Give prominent notice with each copy of the object code that the
   Library is used in it and that the Library and its use are
   covered by this License.

   b) Accompany the object code with a copy of the GNU GPL and this license
   document.

  4. Combined Works.

  You may convey a Combined Work under terms of your choice that,
taken together, effectively do not restrict modification of the
portions of the Library contained in the Combined Work and reverse
engineering for debugging such modifications, if you also do each of
the following:

   a) Give prominent notice with each copy of the Combined Work that
   the Library is used in it and that the Library and its use are
   covered by this License.

   b) Accompany the Combined Work with a copy of the GNU GPL and this license
   document.

   c) For a Combined Work that displays copyright notices during
   execution, include the copyright notice for the Library among
   these notices, as well as a reference directing the user to the
   copies of the GNU GPL and this license document.

   d) Do one of the following:

       0) Convey the Minimal Corresponding Source under the terms of this
       License, and the Corresponding Application Code in a form
       suitable for, and under terms that permit, the user to
       recombine or relink the Application with a modified version of
       the Linked Version to produce a modified Combined Work, in the
       manner specified by section 6 of the GNU GPL for conveying
       Corresponding Source.

       1) Use a suitable shared library mechanism for linking with the
       Library.  A suitable mechanism is one that (a) uses at run time
       a copy of the Library already present on the user's computer
       system, and (b) will operate properly with a modified version
       of the Library that is interface-compatible with the Linked
       Version.

   e) Provide Installation Information, but only if you would otherwise
   be required to provide such information under section 6 of the
   GNU GPL, and only to the extent that such information is
   necessary to install and execute a modified version of the
   Combined Work produced by recombining or relinking the
   Application with a modified version of the Linked Version. (If
   you use option 4d0, the Installation Information must accompany
   the Minimal Corresponding Source and Corresponding Application
   Code. If you use option 4d1, you must provide the Installation
   Information in the manner specified by section 6 of the GNU GPL
   for conveying Corresponding Source.)

  5. Combined Libraries.

  You may place library facilities that are a work based on the
Library side by side in a single library together with other library
facilities that are not Applications and are not covered by this
License, and convey such a combined library under terms of your
choice, if you do both of the following:

   a) Accompany the combined library with a copy of the same work based
   on the Library, uncombined with any other library facilities,
   conveyed under the terms of this License.

   b) Give prominent notice with the combined library that part of it
   is a work based on the Library, and explaining where to find the
   accompanying uncombined form of the same work.

  6. Revised Versions of the GNU Lesser General Public License.

  The Free Software Foundation may publish revised and/or new versions
of the GNU Lesser General Public License from time to time. Such new
versions will be similar in spirit to the present version, but may
differ in detail to address new problems or concerns.

  Each version is given a distinguishing version number. If the
Library as you received it specifies that a certain numbered version
of the GNU Lesser General Public License "or any later version"
applies to it, you have the option of following the terms and
conditions either of that published version or of any later version
published by the Free Software Foundation. If the Library as you
received it does not specify a version number of the GNU Lesser
General Public License, you may choose any version of the GNU Lesser
General Public License ever published by the Free Software Foundation.

  If the Library as you received it specifies that a proxy can decide
whether future versions of the GNU Lesser General Public License shall
apply, that proxy's public statement of acceptance of any version is
permanent authorization for you to choose that version for the
Library.


==> anc/xt-super/dune-typetree/LICENSE.md <==
Licensing Information
=====================

Copyright holders
-----------------

| Year       | Name                       |
|------------|----------------------------|
| 2009       | Peter Bastian              |
| 2009--2014 | Markus Blatt               |
| 2013       | Andreas Buhr               |
| 2014       | Ansgar Burchardt           |
| 2009--2013 | Christian Engwer           |
| 2009--2013 | Jorrit Fahlke              |
| 2015       | Carsten Gräser             |
| 2013--2014 | Christoph Grüninger        |
| 2013       | Dominic Kempf              |
| 2010--2014 | Steffen Müthing            |
| 2012       | Rebecca Neumann            |
| 2013       | Bård Skaflestad            |

License
-------

The TypeTree library, headers and test programs are copyrighted free software. You
can use, modify and/or redistribute it under the terms of either one of the two
following licenses:

* The GNU Lesser General Public License as published by the Free Software
  Foundation, either Version 3 of the license or (at your option) any later
  version. You can find a copy of the GNU Lesser General Public License, Version
  3, in the files [GPL-3][1] and [LGPL-3][2] or at http://www.gnu.org/licenses/lgpl-3.0.

* Version 2 of the GNU General Public License as published by the Free Software
  Foundation, with the following special exception for linking and compiling
  against the TypeTree library, the so-called "runtime exception":

>   As a special exception, you may use the PDELab source files as part of a
>   software library or application without restriction.  Specifically, if other
>   files instantiate templates or use macros or inline functions from one or
>   more of the PDELab source files, or you compile one or more of the PDELab
>   source files and link them with other files to produce an executable, this
>   does not by itself cause the resulting executable to be covered by the GNU
>   General Public License.  This exception does not however invalidate any
>   other reasons why the executable file might be covered by the GNU General
>   Public License.

  This license is intended to be similar to the GNU Lesser General Public
  License, Version 2, which by itself isn't suitable for a template library. You
  can find a copy of the GNU General Public License, Version 2, in the file
  [GPL-2][3] or at http://www.gnu.org/licenses/gpl-2.0.


Links
-----

[1]: GPL-3
[2]: LGPL-3
[3]: GPL-2


==> anc/xt-super/dune-typetree/Makefile.am <==
# we need the module file to be able to build via dunecontrol
EXTRA_DIST = CMakeLists.txt				\
        dune.module                                     \
	GPL-2						\
	GPL-3						\
	LGPL-3						\
	RELEASE_NOTES

# don't follow the full GNU-standard
# we need automake 1.5
AUTOMAKE_OPTIONS = foreign 1.5

# All subdirectories that must (or can) be handled before the library is built
SUBDIRS =					\
        cmake                                   \
	doc					\
	dune					\
	m4
# All subdirectories that must (or can) be handled after the library is built
# none yet...
SUBDIRS += test
# pass most important options when "make distcheck" is used
DISTCHECK_CONFIGURE_FLAGS = --with-dune=$(DUNEROOT) CXX="$(CXX)" CXXFLAGS="$(CXXFLAGS)" CC="$(CC)"

include $(top_srcdir)/am/top-rules
include $(top_srcdir)/am/global-rules

# Distribute and install config.h.cmake
configdir = $(datadir)/dune-typetree
dist_config_DATA = config.h.cmake

# Generate package configuration files for finding
# installed modules with CMake
include $(top_srcdir)/am/cmake-pkg-config


==> anc/xt-super/dune-typetree/README.md <==
TypeTree
========

This is version 2.4.0-rc1 of the TypeTree library.

TypeTree is a template library for constructing and operating on statically
typed trees of objects. It is based around the idea of defining loosely coupled,
componentized algorithms. Component lookup happens through tag dispatch, making
it very easy to extend and / or modify existing algorithms as well as constructing
new algorithms for existing types of tree nodes.

The provided algorithms include visitor-based iteration of both single trees and
pairs of trees and a powerful tree transformation algorithm that automatically
decomposes an existing tree and constructs the transformed one, only requiring
the user to specify the per-node transformation policies.

Moreover, there are some more specialized utility algorithms for compile-time
reductions over trees and leaves, which are mainly useful for the construction
of template meta programs.

Finally, there are mixin implementations of the three default node concepts in
the library (leaf nodes, power nodes and composite nodes). For more complicated
use patterns, the library also contains generic implementations of proxy nodes
and, on top of that functionality, filtered nodes that can reorder and / or
restrict access to some of their children.

The TypeTree library was originally developed as part of [PDELab][0] to support its
tree-based abstraction of function spaces, but has attracted wider-spread interest.
To facility integration with other projects, we have extracted the code from
PDELab into this standalone library

This package contains the TypeTree library code. For usage examples your best bet
is to look at the PDELab package.

If you have downloaded a release tarball, you can find the autogenerated Doxygen
API documentation in doc/doxygen/html. Otherwise, you can build this documentation
yourself by calling "make doc". Note that you need Doxygen and GraphViz available at
configure time to be able to build the documentation.

If you need help, please ask on the [PDELab mailinglist][5] for now. Bugs can be
submitted to the [bugtracker][6] instead.

See the file [CHANGELOG.md][8] for recent changes to the library.

Dependencies
------------

TypeTree depends on the following software packages:

* The dune-common library from DUNE, version 2.4-dev. The dependency is actually very
  weak, and you can easily use the library standalone by replacing the few convenience
  components reused from dune-common (and by replacing the build system, of course).

* TypeTree uses lots and lots of templates, so you need a decent C++ compiler.
  This release requires a compiler that is at least compatible with GCC 4.7 in C++11
  mode, so it whould work with all recent versions of GCC since version 4.7, modern versions
  of the clang compiler (3.2+) and very recent versions of ICC (icpc 15.0.0+).

License
-------

The TypeTree library, headers and test programs are free open-source software,
dual-licensed under version 3 or later of the GNU Lesser General Public License
and version 2 of the GNU General Public License with a special run-time exception.

See the file [LICENSE.md][7] for full copying permissions.

Installation
------------

For installation instructions please see the [DUNE website][2].

Links
-----

[0]: http://www.dune-project.org/pdelab/
[1]: http://www.dune-project.org
[2]: http://www.dune-project.org/doc/installation-notes.html
[4]: http://gcc.gnu.org/onlinedocs/libstdc++/faq.html#faq.license
[5]: http://lists.dune-project.org/mailman/listinfo/dune-pdelab
[6]: http://gitlab.dune-project.org/pdelab/dune-typetree/issues
[7]: LICENSE.md
[8]: CHANGELOG.md


==> anc/xt-super/dune-typetree/cmake/Makefile.am <==
SUBDIRS = modules

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-typetree/cmake/modules/CMakeLists.txt <==
set(modules
  DuneTypetreeMacros.cmake
  FindCXXDecltype.cmake
  FindCXXTemplateAliases.cmake
  FindGCCTypeof.cmake
)

install(FILES ${modules} DESTINATION ${DUNE_INSTALL_MODULEDIR})


==> anc/xt-super/dune-typetree/cmake/modules/DuneTypetreeMacros.cmake <==
find_package(CXXTemplateAliases)
find_package(CXXDecltype)
find_package(GCCTypeof)


==> anc/xt-super/dune-typetree/cmake/modules/FindCXXDecltype.cmake <==
# Module that checks whether the compiler supports
# the C++11 keyword decltype.
#
# Sets the following variable:
# HAVE_STD_DECLTYPE
#
# perform tests
include(CheckCXXSourceCompiles)

check_cxx_source_compiles("
  template<typename A, typename B>
  struct check_equal;

  template<typename A>
  struct check_equal<A,A>
  {
    static const int result = 0;
  };

  struct A;

  const A& foo();

  int main(void){
      return check_equal<decltype(foo()),const A&>::result;
  }"
  HAVE_STD_DECLTYPE)

# Report success correctly in summary
include(FindPackageHandleStandardArgs)
find_package_handle_standard_args(
  "CXXDecltype"
  DEFAULT_MSG
  HAVE_STD_DECLTYPE
)


==> anc/xt-super/dune-typetree/cmake/modules/FindCXXTemplateAliases.cmake <==
# Module that checks whether the compiler supports
# C++11 template aliases.
#
# Sets the following variable:
# HAVE_TEMPLATE_ALIASES
#
# perform tests
include(CheckCXXSourceCompiles)

check_cxx_source_compiles("
  template<typename T, typename U>
  struct A
  {};

  template<typename T>
  using A1 = A<T,int>;

  template<typename U>
  using A2 = A<int,U>;

  template<typename T, typename U>
  struct assert_equal;

  template<typename T>
  struct assert_equal<T,T>
  {};

  int main()
  {
    assert_equal<A1<int>,A2<int> >();
    assert_equal<A<bool,int>,A1<bool> >();
    return 0;
  }"
  HAVE_TEMPLATE_ALIASES)

# Report success correctly in summary
include(FindPackageHandleStandardArgs)
find_package_handle_standard_args(
  "CXXTemplateAliases"
  DEFAULT_MSG
  HAVE_TEMPLATE_ALIASES
)


==> anc/xt-super/dune-typetree/cmake/modules/FindGCCTypeof.cmake <==
# Module that checks whether the compiler supports
# the GCC extension __typeof__, which can serve as
# a limited fallback for decltype on some older compilers.
#
# Sets the following variable:
# HAVE_GCC___TYPEOF__
#
# perform tests
include(CheckCXXSourceCompiles)

check_cxx_source_compiles("
  template<typename A, typename B>
  struct check_equal;

  template<typename A>
  struct check_equal<A,A>
  {
    static const int result = 0;
  };

  struct A {};

  A foo();

  int main(void){
      return check_equal<__typeof__(foo()),A>::result;
  }"
  HAVE_GCC___TYPEOF__)

# Report success correctly in summary
include(FindPackageHandleStandardArgs)
find_package_handle_standard_args(
  "GCCTypeof"
  DEFAULT_MSG
  HAVE_STD_DECLTYPE
)


==> anc/xt-super/dune-typetree/cmake/modules/Makefile.am <==
MODULES =					\
  DuneTypetreeMacros.cmake			\
  FindCXXDecltype.cmake				\
  FindCXXTemplateAliases.cmake			\
  FindGCCTypeof.cmake

modulesdir = $(datadir)/dune/cmake/modules
dist_modules_DATA = ${MODULES}

include $(top_srcdir)/am/global-rules
EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-typetree/config.h.cmake <==
/* begin dune-typetree
   put the definitions for config.h specific to
   your project here. Everything above will be
   overwritten
*/
/* begin private */
/* Name of package */
#define PACKAGE "@DUNE_MOD_NAME@"

/* Define to the address where bug reports for this package should be sent. */
#define PACKAGE_BUGREPORT "@DUNE_MAINTAINER@"

/* Define to the full name of this package. */
#define PACKAGE_NAME "@DUNE_MOD_NAME@"

/* Define to the full name and version of this package. */
#define PACKAGE_STRING "@DUNE_MOD_NAME@ @DUNE_MOD_VERSION@"

/* Define to the one symbol short name of this package. */
#define PACKAGE_TARNAME "@DUNE_MOD_NAME@"

/* Define to the home page for this package. */
#define PACKAGE_URL "@DUNE_MOD_URL@"

/* Define to the version of this package. */
#define PACKAGE_VERSION "@DUNE_MOD_VERSION@"

/* end private */

/* Define to the version of dune-typetree */
#define DUNE_TYPETREE_VERSION "${DUNE_TYPETREE_VERSION}"

/* Define to the major version of dune-typetree */
#define DUNE_TYPETREE_VERSION_MAJOR ${DUNE_TYPETREE_VERSION_MAJOR}

/* Define to the minor version of dune-typetree */
#define DUNE_TYPETREE_VERSION_MINOR ${DUNE_TYPETREE_VERSION_MINOR}

/* Define to the revision of dune-typetree */
#define DUNE_TYPETREE_VERSION_REVISION ${DUNE_TYPETREE_VERSION_REVISION}

/* Define to 1 if std::initializer_list is supported. */
#cmakedefine HAVE_INITIALIZER_LIST 1

/* Define to 1 if template aliases are supported. */
#cmakedefine HAVE_TEMPLATE_ALIASES 1

/* Define to 1 if decltype if supported. */
#cmakedefine HAVE_STD_DECLTYPE 1

/* Define to 1 if GCC's __typeof__ extension is supported. */
#cmakedefine HAVE_GCC___TYPEOF__ 1

/* end dune-typetree */


==> anc/xt-super/dune-typetree/configure.ac <==
# -*- Autoconf -*-
# Process this file with autoconf to produce a configure script.
AC_PREREQ(2.50)
DUNE_AC_INIT # gets module version from dune.module file
AM_INIT_AUTOMAKE
AC_CONFIG_SRCDIR([dune/typetree/nodetags.hh])
AC_CONFIG_HEADERS([config.h])

# add configure flags needed to create log files for dune-autobuild
DUNE_AUTOBUILD_FLAGS
#
# we need no more than the standard DE-stuff
# this module depends on dune-common
# this implies checking for [dune-common]
DUNE_CHECK_ALL

# implicitly set the Dune-flags everywhere
AC_SUBST(AM_CPPFLAGS, '$(DUNE_CPPFLAGS) -I$(top_srcdir)')
AC_SUBST(AM_LDFLAGS, $DUNE_LDFLAGS)

AC_CONFIG_FILES([
  cmake/Makefile
  cmake/modules/Makefile
  doc/doxygen/Doxyfile
  doc/doxygen/Makefile
  doc/Makefile
  dune-typetree.pc
  dune/Makefile
  dune/typetree/Makefile
  test/Makefile
  m4/Makefile
  Makefile
])
AC_OUTPUT
# finally print the summary information
DUNE_SUMMARY_ALL


==> anc/xt-super/dune-typetree/doc/CMakeLists.txt <==
add_subdirectory(doxygen)


==> anc/xt-super/dune-typetree/doc/Makefile.am <==
SUBDIRS = doxygen

# setting like in dune-web
BASEDIR=..
CURDIR=doc

if ! BUILD_DOCS
# add tag to notify that dist has been build without documentation
dist-hook:
	echo "# No documentation included in distribution! " > $(distdir)/$(DOCUMENTATION_TAG_FILE)
endif

include $(top_srcdir)/am/webstuff
include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-typetree/doc/doxygen/CMakeLists.txt <==
# Create and install doxygen documentation
add_doxygen_target()


==> anc/xt-super/dune-typetree/doc/doxygen/Doxylocal <==
INPUT   += @srcdir@/mainpage.txt \
           @srcdir@/modules.txt \
           @top_srcdir@/dune
EXCLUDE += @top_srcdir@/test
EXTRA_PACKAGES = amsmath


==> anc/xt-super/dune-typetree/doc/doxygen/Makefile.am <==
# setting like in dune-web
BASEDIR=../..
CURDIR=doc/doxygen
WHAT=

doxygen_DATA = $(WHAT)

#we need this in the distribution
EXTRA_DIST = CMakeLists.txt $(WHAT) $(DOXYGENDISTFILES)

all: $(WHAT) $(DOXYGENFILES)

include $(top_srcdir)/am/doxygen
include $(top_srcdir)/am/global-rules

# file to clean only in svn and not in tarball tree
SVNCLEANFILES = html $(WHAT) $(DOXYGENHEADER)

clean-local:
	if test "x$(VPATH)" != "x" && test ! -e $(srcdir)/doxygen-tag; then \
	  if test -e $(top_srcdir)/doc/doxygen/Doxydep; then \
	    rm -rf $(SVNCLEANFILES); \
	  fi; \
	fi


==> anc/xt-super/dune-typetree/doc/doxygen/mainpage.txt <==
/** \mainpage dune-typetree Automatic Documentation

\section intro Introduction

Welcome to the TypeTree documentation pages. This documentation has been
generated using Doxygen, a free source code documentation system for
documenting C/C++ code.

\section mods Modules

The best way to start is from the page \subpage modules which gives
you access to the documentation by category.

*/

/** \page modules Modules
*/


==> anc/xt-super/dune-typetree/doc/doxygen/modules.txt <==
/**
  @defgroup TypeTree dune-typetree
*/


==> anc/xt-super/dune-typetree/dune-typetree.pc.in <==
prefix=@prefix@
exec_prefix=@exec_prefix@
libdir=@libdir@
includedir=@includedir@
CXX=@CXX@
CC=@CC@
DEPENDENCIES=@REQUIRES@

Name: @PACKAGE_NAME@
Version: @VERSION@
Description: dune-typetree module
URL: http://dune-project.org/
Requires: ${DEPENDENCIES}
Libs:
Cflags: -I${includedir}


==> anc/xt-super/dune-typetree/dune.module <==
Module: dune-typetree
Version: 2.4.0-rc1
Maintainer: steffen.muething@iwr.uni-heidelberg.de
Depends: dune-common (>= 2.4)
Whitespace-Hook: Yes


==> anc/xt-super/dune-typetree/dune/CMakeLists.txt <==
add_subdirectory(typetree)


==> anc/xt-super/dune-typetree/dune/Makefile.am <==
dunedir = $(includedir)/dune
SUBDIRS = typetree

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-typetree/dune/typetree/CMakeLists.txt <==
install(FILES
  accumulate_static.hh
  applytochildrensingletree.hh
  applytochildrentreepair.hh
  childextraction.hh
  compositenode.hh
  exceptions.hh
  filteredcompositenode.hh
  filters.hh
  fixedcapacitystack.hh
  generictransformationdescriptors.hh
  leafnode.hh
  nodeinterface.hh
  nodetags.hh
  pairtraversal.hh
  powercompositenodetransformationtemplates.hh
  powernode.hh
  proxynode.hh
  simpletransformationdescriptors.hh
  transformation.hh
  transformationutilities.hh
  traversal.hh
  traversalutilities.hh
  treepath.hh
  typetraits.hh
  typetree.hh
  utility.hh
  visitor.hh
  DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/typetree)


==> anc/xt-super/dune-typetree/dune/typetree/Makefile.am <==
typetreedir = $(includedir)/dune/typetree

typetree_HEADERS =				\
  accumulate_static.hh				\
  applytochildrensingletree.hh			\
  applytochildrentreepair.hh			\
  childextraction.hh				\
  compositenode.hh				\
  exceptions.hh					\
  filteredcompositenode.hh			\
  filters.hh					\
  fixedcapacitystack.hh				\
  generictransformationdescriptors.hh		\
  leafnode.hh					\
  nodeinterface.hh				\
  nodetags.hh					\
  pairtraversal.hh				\
  powercompositenodetransformationtemplates.hh	\
  powernode.hh					\
  proxynode.hh					\
  simpletransformationdescriptors.hh		\
  transformation.hh				\
  transformationutilities.hh			\
  traversal.hh					\
  traversalutilities.hh				\
  treepath.hh					\
  typetraits.hh					\
  typetree.hh					\
  utility.hh					\
  visitor.hh

include $(top_srcdir)/am/global-rules

EXTRA_DIST = CMakeLists.txt


==> anc/xt-super/dune-typetree/dune/typetree/accumulate_static.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_TYPETREE_ACCUMULATE_STATIC_HH
#define DUNE_TYPETREE_ACCUMULATE_STATIC_HH

#include <dune/common/typetraits.hh>
#include <dune/typetree/nodetags.hh>
#include <dune/typetree/treepath.hh>


namespace Dune {
  namespace TypeTree {

    /** \addtogroup Tree Traversal
     *  \ingroup TypeTree
     *  \{
     */

    //! Statically combine two values of type result_type using ||.
    template<typename result_type>
    struct or_
    {
      template<result_type r1, result_type r2>
      struct reduce
      {
        static const result_type result = r1 || r2;
      };
    };

    //! Statically combine two values of type result_type using &&.
    template<typename result_type>
    struct and_
    {
      template<result_type r1, result_type r2>
      struct reduce
      {
        static const result_type result = r1 && r2;
      };
    };

    //! Statically combine two values of type result_type using +.
    template<typename result_type>
    struct plus
    {
      template<result_type r1, result_type r2>
      struct reduce
      {
        static const result_type result = r1 + r2;
      };
    };

    //! Statically combine two values of type result_type using -.
    template<typename result_type>
    struct minus
    {
      template<result_type r1, result_type r2>
      struct reduce
      {
        static const result_type result = r1 - r2;
      };
    };

    //! Statically combine two values of type result_type using *.
    template<typename result_type>
    struct multiply
    {
      template<result_type r1, result_type r2>
      struct reduce
      {
        static const result_type result = r1 * r2;
      };
    };

    //! Statically combine two values of type result_type by returning their minimum.
    template<typename result_type>
    struct min
    {
      template<result_type r1, result_type r2>
      struct reduce
      {
        static const result_type result = r1 < r2 ? r1 : r2;
      };
    };

    //! Statically combine two values of type result_type by returning their maximum.
    template<typename result_type>
    struct max
    {
      template<result_type r1, result_type r2>
      struct reduce
      {
        static const result_type result = r1 > r2 ? r1 : r2;
      };
    };


    namespace {

      // implementation of the traversal algoritm

      //! helper struct to decide whether or not to perform the per-node calculation on the current node. Default case: ignore the node.
      template<typename Node, typename Functor, typename Reduction, typename Functor::result_type current_value, typename TreePath, bool doVisit>
      struct accumulate_node_helper
      {

        typedef typename Functor::result_type result_type;

        static const result_type result = current_value;

      };

      //! helper struct to decide whether or not to perform the per-node calculation on the current node. Specialization: Perform the calculation.
      template<typename Node, typename Functor, typename Reduction, typename Functor::result_type current_value, typename TreePath>
      struct accumulate_node_helper<Node,Functor,Reduction,current_value,TreePath,true>
      {

        typedef typename Functor::result_type result_type;

        static const result_type result = Reduction::template reduce<current_value,Functor::template visit<Node,TreePath>::result>::result;

      };

      //! Per node type algorithm struct. Prototype.
      template<typename Tree, typename Functor, typename Reduction, typename ParentChildReduction, typename Functor::result_type current_value, typename TreePath, typename Tag>
      struct accumulate_value;

      //! Leaf node specialization.
      template<typename LeafNode, typename Functor, typename Reduction, typename ParentChildReduction, typename Functor::result_type current_value, typename TreePath>
      struct accumulate_value<LeafNode,Functor,Reduction,ParentChildReduction,current_value,TreePath,LeafNodeTag>
      {

        typedef typename Functor::result_type result_type;

        static const result_type result =

          accumulate_node_helper<LeafNode,Functor,Reduction,current_value,TreePath,Functor::template doVisit<LeafNode,TreePath>::value>::result;

      };

      //! Iteration over children of a composite node.
      template<typename Node, typename Functor, typename Reduction, typename ParentChildReduction, typename Functor::result_type current_value, typename TreePath, std::size_t i, std::size_t n>
      struct accumulate_over_children
      {

        typedef typename Functor::result_type result_type;

        typedef typename TreePathPushBack<TreePath,i>::type child_tree_path;

        typedef typename Node::template Child<i>::Type child;

        static const result_type child_result = accumulate_value<child,Functor,Reduction,ParentChildReduction,current_value,child_tree_path,typename child::NodeTag>::result;

        static const result_type result = accumulate_over_children<Node,Functor,Reduction,ParentChildReduction,child_result,TreePath,i+1,n>::result;

      };

      //! end of iteration.
      template<typename Node, typename Functor, typename Reduction, typename ParentChildReduction, typename Functor::result_type current_value, typename TreePath, std::size_t n>
      struct accumulate_over_children<Node,Functor,Reduction,ParentChildReduction,current_value,TreePath,n,n>
      {

        typedef typename Functor::result_type result_type;

        static const result_type result = current_value;

      };

      //! Generic composite node specialization. We are doing the calculation at compile time and thus have to use static iteration for
      //! the PowerNode as well.
      template<typename Node, typename Functor, typename Reduction, typename ParentChildReduction, typename Functor::result_type current_value, typename TreePath>
      struct accumulate_value_generic_composite_node
      {

        typedef typename Functor::result_type result_type;

        static const result_type child_result = accumulate_over_children<Node,Functor,Reduction,ParentChildReduction,current_value,TreePath,0,Node::CHILDREN>::result;

        static const result_type result =
          accumulate_node_helper<Node,Functor,ParentChildReduction,child_result,TreePath,Functor::template doVisit<Node,TreePath>::value>::result;


      };

      //! PowerNode specialization.
      template<typename PowerNode, typename Functor, typename Reduction, typename ParentChildReduction, typename Functor::result_type current_value, typename TreePath>
      struct accumulate_value<PowerNode,Functor,Reduction,ParentChildReduction,current_value,TreePath,PowerNodeTag>
        : public accumulate_value_generic_composite_node<PowerNode,Functor,Reduction,ParentChildReduction,current_value,TreePath>
      {};

      //! CompositeNode specialization.
      template<typename CompositeNode, typename Functor, typename Reduction, typename ParentChildReduction, typename Functor::result_type current_value, typename TreePath>
      struct accumulate_value<CompositeNode,Functor,Reduction,ParentChildReduction,current_value,TreePath,CompositeNodeTag>
        : public accumulate_value_generic_composite_node<CompositeNode,Functor,Reduction,ParentChildReduction,current_value,TreePath>
      {};

    } // anonymous namespace

      //! Statically accumulate a value over the nodes of a TypeTree.
      /**
       * This struct implements an algorithm for iterating over a tree and
       * calculating an accumulated value at compile time.
       *
       * \tparam Tree        The tree to iterate over.
       * \tparam Functor     The compile-time functor used for visiting each node.
       *
       * This functor must implement the following interface:
       *
       * \code
       * struct AccumulationFunctor
       * {
       *
       *   // The result type of the overall computation.
       *   typedef ... result_type;
       *
       *   // Decide whether to include the given node in the calculation
       *   // or to skip it.
       *   template<typename Node, typename TreePath>
       *   struct doVisit
       *   {
       *     static const bool value = true;
       *   };
       *
       *   // Calculate the per-node result.
       *   template<typename Node, typename TreePath>
       *   struct visit
       *   {
       *     static const result_type result = ...;
       *   };
       *
       * };
       * \endcode
       *
       * \tparam Reduction   The reduction operator used to accumulate the per-node
       *                     results.
       *
       * The reduction operator must implement the following interface:
       *
       * \code
       * template<typename result_type>
       * struct ReductionOperator
       * {
       *
       *   // combine two per-node results
       *   template<result_type r1, result_type r2>
       *   struct reduce
       *   {
       *     static const result_type result = ...;
       *   };
       *
       * };
       * \endcode
       *
       * \tparam startValue  The starting value fed into the initial accumulation step.
       */
    template<typename Tree, typename Functor, typename Reduction, typename Functor::result_type startValue, typename ParentChildReduction = Reduction>
    struct AccumulateValue
    {

      //! The result type of the computation.
      typedef typename Functor::result_type result_type;

      //! The accumulated result of the computation.
      static const result_type result = accumulate_value<Tree,Functor,Reduction,ParentChildReduction,startValue,TreePath<>,typename Tree::NodeTag>::result;

    };

    //! Tag selecting a type reduction algorithm that visits the tree in
    //! postorder and performs a flat reduction over the resulting type list.
    struct flattened_reduction;

    //! Tag selecting a type reduction algorithm that visits the tree in
    //! postorder and performs a bottom-up reduction over the resulting type list.
    struct bottom_up_reduction;

    namespace {

      // implementation of the traversal algoritm

      //! helper struct to decide whether or not to perform the per-node calculation on the current node. Default case: ignore the node.
      //! The helper cannot use the Policy parameter, as we want to invoke it with different reductions.
      template<typename Node, typename Functor, typename Reduction, typename current_type, typename TreePath, bool doVisit>
      struct accumulate_type_node_helper
      {

        typedef current_type type;

      };

      //! helper struct to decide whether or not to perform the per-node calculation on the current node. Specialization: Perform the calculation.
      template<typename Node, typename Functor, typename Reduction, typename current_type, typename TreePath>
      struct accumulate_type_node_helper<Node,Functor,Reduction,current_type,TreePath,true>
      {

        typedef typename Reduction::template reduce<
          current_type,
          typename Functor::template visit<
            Node,
            TreePath
            >::type
          >::type type;

      };

      //! Per node type algorithm struct. Prototype.
      template<typename Tree, typename Policy, typename current_type, typename TreePath, typename Tag>
      struct accumulate_type;

      //! Leaf node specialization.
      template<typename LeafNode, typename Policy, typename current_type, typename TreePath>
      struct accumulate_type<LeafNode,Policy,current_type,TreePath,LeafNodeTag>
      {

        typedef typename accumulate_type_node_helper<
          LeafNode,
          typename Policy::functor,
          typename Policy::sibling_reduction,
          current_type,
          TreePath,
          Policy::functor::template doVisit<
            LeafNode,
            TreePath>::value
          >::type type;

      };


      //! Switch for propagation of current type down the tree based on the algorithm
      //! specified in the policy.
      template<typename current_type, typename tree_path, typename start_type, typename reduction_strategy>
      struct propagate_type_down_tree;

      //! Always continue reduction with the current result type
      template<typename current_type, typename tree_path, typename start_type>
      struct propagate_type_down_tree<
        current_type,
        tree_path,
        start_type,
        bottom_up_reduction
        >
      {
        typedef current_type type;
      };

      //! When descending to a new node, do not propagate current result type
      template<typename current_type, typename tree_path, typename start_type>
      struct propagate_type_down_tree<
        current_type,
        tree_path,
        start_type,
        flattened_reduction
        >
      {
        typedef typename Dune::conditional<
          TreePathBack<tree_path>::value == 0,
          start_type,
          current_type
          >::type type;
      };


      //! Iteration over children of a composite node.
      template<typename Node, typename Policy, typename current_type, typename TreePath, std::size_t i, std::size_t n>
      struct accumulate_type_over_children
      {

        typedef typename TreePathPushBack<TreePath,i>::type child_tree_path;

        typedef typename Node::template Child<i>::Type child;

        typedef typename accumulate_type<
          child,
          Policy,
          // apply reduction choice (flat / hierarchic)
          typename propagate_type_down_tree<
            current_type,
            child_tree_path,
            typename Policy::start_type,
            typename Policy::reduction_strategy
            >::type,
          child_tree_path,
          typename child::NodeTag
          >::type child_result_type;

        typedef typename accumulate_type_over_children<
          Node,
          Policy,
          child_result_type,
          TreePath,
          i+1,
          n
          >::type type;

      };

      //! end of iteration.
      template<typename Node, typename Policy, typename current_type, typename TreePath, std::size_t n>
      struct accumulate_type_over_children<Node,Policy,current_type,TreePath,n,n>
      {

        typedef current_type type;

      };


      //! Generic composite node specialization. We are doing the calculation at compile time and thus have to use static iteration for
      //! the PowerNode as well.
      template<typename Node, typename Policy, typename current_type, typename TreePath>
      struct accumulate_type_generic_composite_node
      {

        typedef typename accumulate_type_over_children<
          Node,
          Policy,
          current_type,
          TreePath,
          0,
          Node::CHILDREN
          >::type children_result_type;

        typedef typename accumulate_type_node_helper<
          Node,
          typename Policy::functor,
          typename Policy::parent_child_reduction,
          children_result_type,
          TreePath,
          Policy::functor::template doVisit<
            Node,
            TreePath
            >::value
          >::type type;

      };

      //! PowerNode specialization.
      template<typename PowerNode, typename Policy, typename current_type, typename TreePath>
      struct accumulate_type<PowerNode,Policy,current_type,TreePath,PowerNodeTag>
        : public accumulate_type_generic_composite_node<PowerNode,Policy,current_type,TreePath>
      {};

      //! CompositeNode specialization.
      template<typename CompositeNode, typename Policy, typename current_type, typename TreePath>
      struct accumulate_type<CompositeNode,Policy,current_type,TreePath,CompositeNodeTag>
        : public accumulate_type_generic_composite_node<CompositeNode,Policy,current_type,TreePath>
      {};

    } // anonymous namespace


      /**
       * Policy for controlling the static type accumulation algorithm AccumulateType.
       * See the documentation of nested types for further information.
       *
       *
       * \tparam startType  The start type fed into the initial accumulation step.
       */
    template<
      typename Functor,
      typename Reduction,
      typename StartType,
      typename ParentChildReduction = Reduction,
      typename ReductionAlgorithm = flattened_reduction
      >
    struct TypeAccumulationPolicy
    {

      /**
       * The compile-time functor used for visiting each node.
       *
       * This functor must implement the following interface:
       *
       * \code
       * struct AccumulationFunctor
       * {
       *
       *   // Decide whether to include the given node in the calculation
       *   // or to skip it.
       *   template<typename Node, typename TreePath>
       *   struct doVisit
       *   {
       *     static const bool value = true;
       *   };
       *
       *   // Calculate the per-node result.
       *   template<typename Node, typename TreePath>
       *   struct visit
       *   {
       *     typedef ... type;
       *   };
       *
       * };
       * \endcode
       */
      typedef Functor functor;

      /**
       * The reduction operator used to accumulate the per-node results of sibling nodes.
       *
       * The reduction operator must implement the following interface:
       *
       * \code
       * struct ReductionOperator
       * {
       *
       *   // combine two per-node results
       *   template<typename T1, typename T2>
       *   struct reduce
       *   {
       *     typedef ... type;
       *   };
       *
       * };
       * \endcode
       */
      typedef Reduction sibling_reduction;

      /**
       * The reduction operator used to combine the accumulated result of all
       * children of a node with the result of the parent node.
       *
       * This operator has the same interface as sibling_reduction.
       */
      typedef ParentChildReduction parent_child_reduction;

      /**
       * The initial result type.
       * This type will be feed as first operand to the reduction operators
       * when doing the first accumulation (and there is no calculated result
       * to accumulate with yet).
       */
      typedef StartType start_type;

      /**
       * The strategy for performing the type reduction with regard to the tree structure.
       * Valid values are flattened_reduction and bottom_up_reduction.
       */
      typedef ReductionAlgorithm reduction_strategy;
    };


    //! Statically accumulate a type over the nodes of a TypeTree.
    /**
     * This struct implements an algorithm for iterating over a tree and
     * calculating an accumulated type at compile time.
     *
     * \tparam Tree        The tree to iterate over.
     * \tparam Policy      Model of TypeAccumulationPolicy controlling the behavior
     *                     of the algorithm.
     */
    template<typename Tree, typename Policy>
    struct AccumulateType
    {

      //! The accumulated result of the computation.
      typedef typename accumulate_type<
        Tree,
        Policy,
        typename Policy::start_type,
        TreePath<>,
        typename Tree::NodeTag
        >::type type;

    };


    //! \} group Tree Traversal

  } // namespace TypeTree
} //namespace Dune

#endif // DUNE_TYPETREE_ACCUMULATE_STATIC_HH


==> anc/xt-super/dune-typetree/dune/typetree/applytochildrensingletree.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_TYPETREE_APPLYTOCHILDRENSINGLETREE_HH
#define DUNE_TYPETREE_APPLYTOCHILDRENSINGLETREE_HH

#include <dune/common/typetraits.hh>

#include <dune/typetree/nodetags.hh>
#include <dune/typetree/treepath.hh>
#include <dune/typetree/visitor.hh>

namespace Dune {
  namespace TypeTree {

    /** \addtogroup Tree Traversal
     *  \ingroup TypeTree
     *  \{
     */

#ifndef DOXYGEN // these are all internals and not public API.

    // forward declaration of main engine struct
    template<TreePathType::Type tpType, typename tag = StartTag, bool doApply = true>
    struct ApplyToTree;

    namespace {

      // For the CompositeNode, we do need a TMP for iterating over the
      // children. Note that we use an index that counts down instead of up.
      // This allows us to specialize the TMP for the last child, where we
      // do not want to invoke the infix visitor on the CompositeNode.

      // There are two versions of this TMP, one for iteration with a static TreePath, and one
      // for iteration with a dynamic TreePath.




      // ********************************************************************************
      // Static Version
      // ********************************************************************************

      template<std::size_t inverse_k, std::size_t count>
      struct apply_to_children_fully_static
      {

        template<typename N, typename V, typename TreePath>
        static void apply(N&& n, V&& v, TreePath tp)
        {
          // make sure we do not try to work with references to the actual types
          typedef typename remove_reference<N>::type Node;
          typedef typename remove_reference<V>::type Visitor;

          // get child type
          typedef typename Node::template Child<count-inverse_k>::Type C;

          // extend TreePath by child index
          typedef typename TreePathPushBack<TreePath,count-inverse_k>::type ChildTreePath;

          // is the visitor interested in this child?
          const bool visit = Visitor::template VisitChild<Node,C,ChildTreePath>::value;

          // beforeChild() gets called regardless of the value of visit
          v.beforeChild(std::forward<N>(n),n.template child<count-inverse_k>(),tp,integral_constant<std::size_t,count-inverse_k>());

          // traverse to child
          ApplyToTree<Visitor::treePathType,typename C::NodeTag,visit>::apply(n.template child<count-inverse_k>(),
                                                                              std::forward<V>(v),
                                                                              ChildTreePath());

          // afterChild() gets called regardless of the value of visit
          v.afterChild(std::forward<N>(n),n.template child<count-inverse_k>(),tp,integral_constant<std::size_t,count-inverse_k>());

          // we are not at the last child (that is specialized), so call infix visitor callback
          v.in(std::forward<N>(n),tp);

          // continue with next child
          apply_to_children_fully_static<inverse_k-1,count>::apply(std::forward<N>(n),
                                                                   std::forward<V>(v),
                                                                   tp);
        }

      };

      // Specialization for last child. This specialization stops the recursion and
      // does not call the infix visitor on the CompositeNode.
      template<std::size_t count>
      struct apply_to_children_fully_static<1,count>
      {

        template<typename N, typename V, typename TreePath>
        static void apply(N&& n, V&& v, TreePath tp)
        {
          typedef typename remove_reference<N>::type Node;
          typedef typename remove_reference<V>::type Visitor;
          typedef typename Node::template Child<count-1>::Type C;
          typedef typename TreePathPushBack<TreePath,count-1>::type ChildTreePath;
          const bool visit = Visitor::template VisitChild<Node,C,ChildTreePath>::value;
          v.beforeChild(std::forward<N>(n),n.template child<count-1>(),tp,integral_constant<std::size_t,count-1>());
          ApplyToTree<Visitor::treePathType,typename C::NodeTag,visit>::apply(n.template child<count-1>(),
                                                                              std::forward<V>(v),
                                                                              ChildTreePath());
          v.afterChild(std::forward<N>(n),n.template child<count-1>(),tp,integral_constant<std::size_t,count-1>());
        }

      };

      // Specialization for CompositeNode without any children.
      template<>
      struct apply_to_children_fully_static<0,0>
      {

        template<typename N, typename V, typename TreePath>
        static void apply(N&& n, V&& v, TreePath tp) {}

      };




      // ********************************************************************************
      // Dynamic Version
      // ********************************************************************************

      template<std::size_t inverse_k, std::size_t count>
      struct apply_to_children_dynamic
      {

        template<typename N, typename V, typename TreePath>
        static void apply(N&& n, V&& v, TreePath tp)
        {
          typedef typename remove_reference<N>::type Node;
          typedef typename remove_reference<V>::type Visitor;
          typedef typename Node::template Child<count-inverse_k>::Type C;
          const bool visit = Visitor::template VisitChild<Node,C,typename TreePath::ViewType>::value;
          v.beforeChild(std::forward<N>(n),n.template child<count-inverse_k>(),tp.view(),count-inverse_k);
          tp.push_back(count-inverse_k);
          ApplyToTree<Visitor::treePathType,typename C::NodeTag,visit>::apply(n.template child<count-inverse_k>(),
                                                                              std::forward<V>(v),
                                                                              tp);
          tp.pop_back();
          v.afterChild(std::forward<N>(n),n.template child<count-inverse_k>(),tp.view(),count-inverse_k);
          v.in(std::forward<N>(n),tp.view());
          apply_to_children_dynamic<inverse_k-1,count>::apply(std::forward<N>(n),
                                                              std::forward<V>(v),
                                                              tp);
        }

      };

      // Specialization for last child. This specialization stops the recursion and
      // does not call the infix visitor on the CompositeNode.
      template<std::size_t count>
      struct apply_to_children_dynamic<1,count>
      {

        template<typename N, typename V, typename TreePath>
        static void apply(N&& n, V&& v, TreePath tp)
        {
          typedef typename remove_reference<N>::type Node;
          typedef typename remove_reference<V>::type Visitor;
          typedef typename Node::template Child<count-1>::Type C;
          const bool visit = Visitor::template VisitChild<Node,C,typename TreePath::ViewType>::value;
          v.beforeChild(std::forward<N>(n),n.template child<count-1>(),tp.view(),count-1);
          tp.push_back(count-1);
          ApplyToTree<Visitor::treePathType,typename C::NodeTag,visit>::apply(n.template child<count-1>(),
                                                                              std::forward<V>(v),
                                                                              tp);
          tp.pop_back();
          v.afterChild(std::forward<N>(n),n.template child<count-1>(),tp.view(),count-1);
        }

      };

      // Specialization for CompositeNode without any children.
      template<>
      struct apply_to_children_dynamic<0,0>
      {

        template<typename N, typename V, typename TreePath>
        static void apply(N&& n, V&& v, TreePath tp) {}

      };


      // helper struct for automatically picking the right traversal
      // algorithm variant
      template<TreePathType::Type treePathType, std::size_t CHILDREN>
      struct apply_to_children;

      template<std::size_t CHILDREN>
      struct apply_to_children<TreePathType::fullyStatic,CHILDREN>
        : public apply_to_children_fully_static<CHILDREN,CHILDREN>
      {};

      template<std::size_t CHILDREN>
      struct apply_to_children<TreePathType::dynamic,CHILDREN>
        : public apply_to_children_dynamic<CHILDREN,CHILDREN>
      {};


    } // anonymous namespace



    // Base class for composite node traversal

    // The traversal algorithm is identical for CompositeNode
    // and PowerNode in the case of static traversal,
    // so the implementation can be bundled
    // in a single base class.
    struct ApplyToGenericCompositeNode
    {

      template<typename N, typename V, typename TreePath>
      static void apply(N&& n, V&& v, TreePath tp)
      {
        v.pre(std::forward<N>(n),tp);
        typedef typename remove_reference<N>::type Node;
        typedef typename remove_reference<V>::type Visitor;
        apply_to_children<Visitor::treePathType,Node::CHILDREN>::apply(std::forward<N>(n),
                                                                       std::forward<V>(v),
                                                                       tp);
        v.post(std::forward<N>(n),tp);
      }

    };

#endif // DOXYGEN

    //! \} group Tree Traversal

  } // namespace TypeTree
} //namespace Dune

#endif // DUNE_TYPETREE_APPLYTOCHILDRENSINGLETREE_HH


==> anc/xt-super/dune-typetree/dune/typetree/applytochildrentreepair.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_TYPETREE_APPLYTOCHILDRENTREEPAIR_HH
#define DUNE_TYPETREE_APPLYTOCHILDRENTREEPAIR_HH

#include <dune/common/typetraits.hh>

#include <dune/typetree/nodetags.hh>
#include <dune/typetree/treepath.hh>
#include <dune/typetree/visitor.hh>

#include <utility>

namespace Dune {
  namespace TypeTree {

    /** \addtogroup Tree Traversal
     *  \ingroup TypeTree
     *  \{
     */

#ifndef DOXYGEN // these are all internals and not public API. Only access is using applyToTree().

    // forward declaration of main engine struct
    template<TreePathType::Type tpType, typename tag1 = StartTag, typename tag2 = StartTag, bool doApply = true>
    struct ApplyToTreePair;

    namespace {

      // TMP for traversing the children of non-leaf nodes with a static TreePath.
      // Due to the static TreePath, we have to use this TMP for both CompositeNode
      // and PowerNode.
      template<std::size_t inverse_k, std::size_t count>
      struct apply_to_children_pair_fully_static
      {

        template<typename N1, typename N2, typename V, typename TreePath>
        static void apply(N1&& n1, N2&& n2, V&& v, TreePath tp)
        {
          typedef typename remove_reference<N1>::type::template Child<count-inverse_k>::Type C1;
          typedef typename remove_reference<N2>::type::template Child<count-inverse_k>::Type C2;
          typedef typename TreePathPushBack<TreePath,count-inverse_k>::type ChildTreePath;
          const bool visit = std::remove_reference<V>::type
            ::template VisitChild<typename remove_reference<N1>::type,
                                  C1,
                                  typename remove_reference<N2>::type,
                                  C2,
                                  ChildTreePath>::value;
          v.beforeChild(std::forward<N1>(n1),n1.template child<count-inverse_k>(),
                        std::forward<N2>(n2),n2.template child<count-inverse_k>(),
                        tp,integral_constant<std::size_t,count-inverse_k>());
          ApplyToTreePair<std::remove_reference<V>::type::treePathType,
                          typename C1::NodeTag,
                          typename C2::NodeTag,
                          visit>::apply(n1.template child<count-inverse_k>(),
                                        n2.template child<count-inverse_k>(),
                                        std::forward<V>(v),
                                        ChildTreePath());
          v.afterChild(std::forward<N1>(n1),n1.template child<count-inverse_k>(),
                       std::forward<N2>(n2),n2.template child<count-inverse_k>(),
                       tp,integral_constant<std::size_t,count-inverse_k>());
          v.in(std::forward<N1>(n1),std::forward<N2>(n2),tp);
          apply_to_children_pair_fully_static<inverse_k-1,count>::apply(std::forward<N1>(n1),
                                                                        std::forward<N2>(n2),
                                                                        std::forward<V>(v),
                                                                        tp);
        }

      };

      // Specialization for last child. This specialization stops the recursion and
      // does not call the infix visitor.
      template<std::size_t count>
      struct apply_to_children_pair_fully_static<1,count>
      {

        template<typename N1, typename N2, typename V, typename TreePath>
        static void apply(N1&& n1, N2&& n2, V&& v, TreePath tp)
        {
          typedef typename remove_reference<N1>::type::template Child<count-1>::Type C1;
          typedef typename remove_reference<N2>::type::template Child<count-1>::Type C2;
          typedef typename TreePathPushBack<TreePath,count-1>::type ChildTreePath;
          const bool visit = std::remove_reference<V>::type
            ::template VisitChild<typename remove_reference<N1>::type,
                                  C1,
                                  typename remove_reference<N2>::type,
                                  C2,
                                  ChildTreePath>::value;
          v.beforeChild(std::forward<N1>(n1),n1.template child<count-1>(),
                        std::forward<N2>(n2),n2.template child<count-1>(),
                        tp,integral_constant<std::size_t,count-1>());
          ApplyToTreePair<std::remove_reference<V>::type::treePathType,
                          typename C1::NodeTag,
                          typename C2::NodeTag,
                          visit>::apply(n1.template child<count-1>(),
                                        n2.template child<count-1>(),
                                        std::forward<V>(v),
                                        ChildTreePath());
          v.afterChild(std::forward<N1>(n1),n1.template child<count-1>(),
                       std::forward<N2>(n2),n2.template child<count-1>(),
                       tp,integral_constant<std::size_t,count-1>());
        }

      };

      // Specialization for CompositeNode without any children.
      template<>
      struct apply_to_children_pair_fully_static<0,0>
      {

        template<typename N1, typename N2, typename V, typename TreePath>
        static void apply(N1&& n1, N2&& n2, V&& v, TreePath tp) {}

      };


      // TMP for traversing the children of non-leaf nodes with a dynamic TreePath.
      // This is used if at least one of the nodes is a CompositeNode.
      // If both nodes are PowerNodes, this will not be instantiated and we simply
      // use a runtime loop to iterate over the children.
      template<std::size_t inverse_k, std::size_t count>
      struct apply_to_children_pair_dynamic
      {

        template<typename N1, typename N2, typename V, typename TreePath>
        static void apply(N1&& n1, N2&& n2, V&& v, TreePath tp)
        {
          typedef typename remove_reference<N1>::type::template Child<count-inverse_k>::Type C1;
          typedef typename remove_reference<N2>::type::template Child<count-inverse_k>::Type C2;
          const bool visit = std::remove_reference<V>::type
            ::template VisitChild<typename remove_reference<N1>::type,
                                  C1,
                                  typename remove_reference<N2>::type,
                                  C2,
                                  typename TreePath::ViewType>::value;
          v.beforeChild(std::forward<N1>(n1),n1.template child<count-inverse_k>(),
                        std::forward<N2>(n2),n2.template child<count-inverse_k>(),
                        tp.view(),count-inverse_k);
          tp.push_back(count-inverse_k);
          ApplyToTreePair<std::remove_reference<V>::type::treePathType,
                          typename C1::NodeTag,
                          typename C2::NodeTag,
                          visit>::apply(n1.template child<count-inverse_k>(),
                                        n2.template child<count-inverse_k>(),
                                        std::forward<V>(v),
                                        tp);
          tp.pop_back();
          v.afterChild(std::forward<N1>(n1),n1.template child<count-inverse_k>(),
                       std::forward<N2>(n2),n2.template child<count-inverse_k>(),
                       tp.view(),count-inverse_k);
          v.in(std::forward<N1>(n1),std::forward<N2>(n2),tp.view());
          apply_to_children_pair_dynamic<inverse_k-1,count>::apply(std::forward<N1>(n1),
                                                                   std::forward<N2>(n2),
                                                                   std::forward<V>(v),
                                                                   tp);
        }

      };

      // Specialization for last child. This specialization stops the recursion and
      // does not call the infix visitor on the CompositeNode.
      template<std::size_t count>
      struct apply_to_children_pair_dynamic<1,count>
      {

        template<typename N1, typename N2, typename V, typename TreePath>
        static void apply(N1&& n1, N2&& n2, V&& v, TreePath tp)
        {
          typedef typename remove_reference<N1>::type::template Child<count-1>::Type C1;
          typedef typename remove_reference<N2>::type::template Child<count-1>::Type C2;
          const bool visit = std::remove_reference<V>::type
            ::template VisitChild<typename remove_reference<N1>::type,
                                  C1,
                                  typename remove_reference<N2>::type,
                                  C2,
                                  typename TreePath::ViewType>::value;
          v.beforeChild(std::forward<N1>(n1),n1.template child<count-1>(),
                        std::forward<N2>(n2),n2.template child<count-1>(),
                        tp.view(),count-1);
          tp.push_back(count-1);
          ApplyToTreePair<std::remove_reference<V>::type::treePathType,
                          typename C1::NodeTag,
                          typename C2::NodeTag,
                          visit>::apply(n1.template child<count-1>(),
                                        n2.template child<count-1>(),
                                        std::forward<V>(v),
                                        tp);
          tp.pop_back();
          v.afterChild(std::forward<N1>(n1),n1.template child<count-1>(),
                       std::forward<N2>(n2),n2.template child<count-1>(),
                       tp.view(),count-1);
        }

      };

      // Specialization for CompositeNode without any children.
      template<>
      struct apply_to_children_pair_dynamic<0,0>
      {

        template<typename N1, typename N2, typename V, typename TreePath>
        static void apply(N1&& n1, N2&& n2, V&& v, TreePath tp) {}

      };

      // helper struct for automatically picking the correct child
      // traversal algorithm variant
      template<TreePathType::Type treePathType, std::size_t CHILDREN>
      struct apply_to_children_pair;

      template<std::size_t CHILDREN>
      struct apply_to_children_pair<TreePathType::fullyStatic,CHILDREN>
        : public apply_to_children_pair_fully_static<CHILDREN,CHILDREN>
      {};

      template<std::size_t CHILDREN>
      struct apply_to_children_pair<TreePathType::dynamic,CHILDREN>
        : public apply_to_children_pair_dynamic<CHILDREN,CHILDREN>
      {};


    } // anonymous namespace


      // Base class for composite node traversal
    template<TreePathType::Type treePathType>
    struct ApplyToGenericCompositeNodePair
    {

      // one node is a leaf -> treat node pair as a leaf
      template<typename N1, typename N2, typename V, typename TreePath>
      static typename enable_if<(remove_reference<N1>::type::isLeaf || remove_reference<N2>::type::isLeaf)>::type
      apply(N1&& n1, N2&& n2, V&& v, TreePath tp)
      {
        v.leaf(std::forward<N1>(n1),std::forward<N2>(n2),tp.view());
      }

      // both nodes contain children -> iterate over them
      template<typename N1, typename N2, typename V, typename TreePath>
      static typename enable_if<!(remove_reference<N1>::type::isLeaf || remove_reference<N2>::type::isLeaf)>::type
      apply(N1&& n1, N2&& n2, V&& v, TreePath tp)
      {
        v.pre(std::forward<N1>(n1),std::forward<N2>(n2),tp.view());
        typedef typename remove_reference<N1>::type Node1;
        typedef typename remove_reference<N2>::type Node2;
        // make sure both nodes have the same number of children - otherwise, it
        // would be difficult to match the children to each other.
        static_assert(Node1::CHILDREN == Node2::CHILDREN,
                      "non-leaf nodes with different numbers of children " \
                      "are not allowed during simultaneous grid traversal");
        apply_to_children_pair<treePathType,Node1::CHILDREN>::apply(std::forward<N1>(n1),
                                                                    std::forward<N2>(n2),
                                                                    std::forward<V>(v),
                                                                    tp);
        v.post(std::forward<N1>(n1),std::forward<N2>(n2),tp.view());
      }

    };


#endif // DOXYGEN

    //! \} group Tree Traversal

  } // namespace TypeTree
} //namespace Dune

#endif // DUNE_TYPETREE_APPLYTOCHILDRENTREEPAIR_HH


==> anc/xt-super/dune-typetree/dune/typetree/childextraction.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:

#ifndef DUNE_TYPETREE_CHILDEXTRACTION_HH
#define DUNE_TYPETREE_CHILDEXTRACTION_HH

#include <dune/common/documentation.hh>
#include <dune/common/typetraits.hh>
#include <dune/common/shared_ptr.hh>

#include <dune/typetree/treepath.hh>


namespace Dune {
  namespace TypeTree {


    //! \addtogroup TypeTreeChildExtraction Child Extraction
    //! Utility functions and metafunctions for extracting children from a TypeTree.
    //! \ingroup TypeTree
    //! \{

    //! Extract the type of the child of Node at position TreePath.
    /**
     * \deprecated extract_child_type is deprecated and will be removed after TypeTree 2.4,
     *             use the template alias Child instead.
     */
    template<typename Node, typename TreePath>
    struct extract_child_type
    {

      //! The type of the child.
      typedef typename extract_child_type<
        typename Node::template Child<TypeTree::TreePathFront<TreePath>::value>::Type,
        typename TypeTree::TreePathPopFront<TreePath>::type
        >::type type;

      //! The storage type of the child.
      typedef typename extract_child_type<
        typename Node::template Child<TypeTree::TreePathFront<TreePath>::value>::Type,
        typename TypeTree::TreePathPopFront<TreePath>::type
        >::storage_type storage_type;

      //! The const storage type of the child.
      typedef typename extract_child_type<
        typename Node::template Child<TypeTree::TreePathFront<TreePath>::value>::Type,
        typename TypeTree::TreePathPopFront<TreePath>::type
        >::const_storage_type const_storage_type;


    };

#ifndef DOXYGEN

    // end of recursion
    template<typename Node>
    struct extract_child_type<Node,TypeTree::TreePath<> >
    {
      typedef Node type;
      typedef shared_ptr<Node> storage_type;
      typedef shared_ptr<const Node> const_storage_type;
    };

#endif // DOXYGEN



#ifdef DOXYGEN

    //! Extract the child of a node located at tp (non-const version).
    /**
     * Use this function to extract a (possibly indirect) child of
     * a TypeTree node.
     *
     * Example:
     *
     * extract_child(node,Dune::TypeTree::TreePath<2,3,0>())
     *
     * returns the first child of the fourth child of the third child
     * of node.
     *
     * \sa Use extract_child_type to determine the type of the return
     *     value.
     *
     * \param node      The node from which to extract the child.
     * \param tp        The path into the tree leading to the child.
     *                  Note that the actual instance is not used
     *                  at all by this function, only the type of
     *                  the parameter.
     * \tparam TreePath A TreePath instantiation which statically
     *                  encodes the path to the child.
     * \return          A reference to the child.
     *
     * \deprecated extract_child is deprecated and will be removed after TypeTree 2.4,
     *             use the freestanding function child() or the enhanced child() methods
     *             on the tree nodes instead.
     */
    template<typename Node, typename TreePath>
    ImplementationDefined& extract_child(Node& node, Treepath tp)
    {}

    //! Extract the child of a node located at tp (const version).
    /**
     * Use this function to extract a (possibly indirect) child of
     * a TypeTree node.
     *
     * Example:
     *
     * extract_child(node,Dune::TypeTree::TreePath<2,3,0>())
     *
     * returns the first child of the fourth child of the third child
     * of node.
     *
     * \sa Use extract_child_type to determine the type of the return
     *     value.
     *
     * \param node      The node from which to extract the child.
     * \param tp        The path into the tree leading to the child.
     *                  Note that the actual instance is not used
     *                  at all by this function, only the type of
     *                  the parameter.
     * \tparam TreePath A TreePath instantiation which statically
     *                  encodes the path to the child.
     * \return          A reference to the child.
     *
     * \deprecated extract_child is deprecated and will be removed after TypeTree 2.4,
     *             use the freestanding function child() or the enhanced child() methods
     *             on the tree nodes instead.
     */
    template<typename Node, typename TreePath>
    const ImplementationDefined& extract_child(const Node& node, Treepath tp)
    {}

#else // DOXYGEN

    // ********************************************************************************
    // non-const implementation
    // ********************************************************************************

    template<typename Node, typename TreePath>
    typename enable_if<
      (TypeTree::TreePathSize<TreePath>::value > 1),
      typename extract_child_type<Node,TreePath>::type&
      >::type
    extract_child(Node& node, TreePath tp)
    {
      return extract_child(node.template child<TypeTree::TreePathFront<TreePath>::value>(),
                           typename TypeTree::TreePathPopFront<TreePath>::type());
    }

    template<typename Node, typename TreePath>
    typename enable_if<
      TypeTree::TreePathSize<TreePath>::value == 1,
      typename Node::template Child<TypeTree::TreePathFront<TreePath>::value>::Type&
      >::type
    extract_child(Node& node, TreePath tp)
    {
      return node.template child<TypeTree::TreePathFront<TreePath>::value>();
    }

    template<typename Node, typename TreePath>
    typename enable_if<
      TypeTree::TreePathSize<TreePath>::value == 0,
      Node&
      >::type
    extract_child(Node& node, TreePath tp)
    {
      return node;
    }

    // ********************************************************************************
    // const implementation
    // ********************************************************************************

    template<typename Node, typename TreePath>
    typename enable_if<
      (TypeTree::TreePathSize<TreePath>::value > 1),
      const typename extract_child_type<Node,TreePath>::type&
      >::type
    extract_child(const Node& node, TreePath tp)
    {
      return extract_child(node.template child<TypeTree::TreePathFront<TreePath>::value>(),
                           typename TypeTree::TreePathPopFront<TreePath>::type());
    }

    template<typename Node, typename TreePath>
    typename enable_if<
      TypeTree::TreePathSize<TreePath>::value == 1,
      const typename Node::template Child<TypeTree::TreePathFront<TreePath>::value>::Type&
      >::type
    extract_child(const Node& node, TreePath tp)
    {
      return node.template child<TypeTree::TreePathFront<TreePath>::value>();
    }

    template<typename Node, typename TreePath>
    typename enable_if<
      TypeTree::TreePathSize<TreePath>::value == 0,
      const Node&
      >::type
    extract_child(const Node& node, TreePath tp)
    {
      return node;
    }


#endif // DOXYGEN



#ifdef DOXYGEN

    //! Extract the storage for the child of a node located at tp
    //! (non-const version).
    /**
     * Use this function to extract the storage (usually a shared_ptr)
     * of a (possibly indirect) child of a TypeTree node.
     *
     * Example:
     *
     * extract_child_storage(node,Dune::TypeTree::TreePath<2,3,0>())
     *
     * returns the first child of the fourth child of the third child
     * of node.
     *
     * \sa Use extract_child_type to determine the type of the return
     *     value.
     *
     * \param node      The node from which to extract the child.
     * \param tp        The path into the tree leading to the child.
     *                  Note that the actual instance is not used
     *                  at all by this function, only the type of
     *                  the parameter.
     * \tparam TreePath A TreePath instantiation which statically
     *                  encodes the path to the child.
     * \return          A reference to the child.
     */
    template<typename Node, typename TreePath>
    ImplementationDefined extract_child_storage(Node& node, Treepath tp)
    {}

    //! Extract the storage for the child of a node located at tp
    //! (const version).
    /**
     * Use this function to extract the const storage (usually a shared_ptr)
     * of a (possibly indirect) child of a TypeTree node.
     *
     * Example:
     *
     * extract_child_storage(node,Dune::TypeTree::TreePath<2,3,0>())
     *
     * returns the first child of the foruth child of the third child
     * of node.
     *
     * \sa Use extract_child_type to determine the type of the return
     *     value.
     *
     * \param node      The node from which to extract the child.
     * \param tp        The path into the tree leading to the child.
     *                  Note that the actual instance is not used
     *                  at all by this function, only the type of
     *                  the parameter.
     * \tparam TreePath A TreePath instantiation which statically
     *                  encodes the path to the child.
     * \return          A reference to the child.
     */
    template<typename Node, typename TreePath>
    ImplementationDefined extract_child_storage(const Node& node, Treepath tp)
    {}

#else // DOXYGEN

    // ********************************************************************************
    // non-const implementation
    // ********************************************************************************

    template<typename Node, typename TreePath>
    typename enable_if<
      (TypeTree::TreePathSize<TreePath>::value > 1),
      typename extract_child_type<Node,TreePath>::storage_type
      >::type
    extract_child_storage(Node& node, TreePath tp)
    {
      return extract_child_storage(node.template child<TypeTree::TreePathFront<TreePath>::value>(),
                                   typename TypeTree::TreePathPopFront<TreePath>::type());
    }

    template<typename Node, typename TreePath>
    typename enable_if<
      TypeTree::TreePathSize<TreePath>::value == 1,
      typename Node::template Child<TypeTree::TreePathFront<TreePath>::value>::Storage&
      >::type
    extract_child_storage(Node& node, TreePath tp)
    {
      return node.template childStorage<TypeTree::TreePathFront<TreePath>::value>();
    }

    template<typename Node, typename TreePath>
    typename enable_if<
      TypeTree::TreePathSize<TreePath>::value == 0
      >::type
    extract_child_storage(Node& node, TreePath tp)
    {
      static_assert((Dune::AlwaysFalse<Node>::value),
                    "extract_child_storage only works for real children, not the node itself.");
    }

    // ********************************************************************************
    // const implementation
    // ********************************************************************************

    template<typename Node, typename TreePath>
    typename enable_if<
      (TypeTree::TreePathSize<TreePath>::value > 1),
      typename extract_child_type<Node,TreePath>::const_storage_type
      >::type
    extract_child_storage(const Node& node, TreePath tp)
    {
      return extract_child_storage(node.template child<TypeTree::TreePathFront<TreePath>::value>(),
                                   typename TypeTree::TreePathPopFront<TreePath>::type());
    }

    template<typename Node, typename TreePath>
    typename enable_if<
      TypeTree::TreePathSize<TreePath>::value == 1,
      typename Node::template Child<TypeTree::TreePathFront<TreePath>::value>::ConstStorage
      >::type
    extract_child_storage(const Node& node, TreePath tp)
    {
      return node.template childStorage<TypeTree::TreePathFront<TreePath>::value>();
    }

    template<typename Node, typename TreePath>
    typename enable_if<
      TypeTree::TreePathSize<TreePath>::value == 0
      >::type
    extract_child_storage(const Node& node, TreePath tp)
    {
      static_assert((Dune::AlwaysFalse<Node>::value),
                    "extract_child_storage only works for real children, not the node itself.");
    }


    namespace impl {

      // ********************************************************************************
      // end of the recursion, there are no child indices, so just return the node itself
      // ********************************************************************************

      template<typename Node>
      auto child(Node&& node) -> decltype(std::forward<Node>(node))
      {
        return std::forward<Node>(node);
      }

      // ********************************************************************************
      // next index is a compile-time constant
      // ********************************************************************************

      // we need a little helper trait to make sure that the node has a templated child()
      // method
      template<typename Node, typename _ = decltype(std::declval<Node>().template child<0>())>
      static constexpr auto _has_template_child_method(Node*) -> std::true_type;

      template<typename Node>
      static constexpr auto _has_template_child_method(void*) -> std::false_type;

      // This struct lazily evaluates the return type by recursively calling child. This has
      // to happen lazily because we only want to do it if the child access at the current
      // level succeeds; otherwise, we would swamp the user with error messages as the algorithm
      // walks down the remaining indices
      //
      // This struct gets created inside an enable_if, but the nested alias template that triggers
      // the recursion is only instantiated if the enable_if was successful.
      template<typename Node>
      struct _lazy_static_decltype
      {
        template<typename I, typename... J>
        struct evaluate
        {
          using type = decltype(child(std::declval<Node>().template child<I::value>(),std::declval<J>()...));
        };
      };

      // The actual implementation is rather simple, we just use an overload that requires the first index
      // to be an index_constant, get the child and then recurse.
      // It only gets ugly due to the enable_if, but without that trick, the error messages for the user
      // can get *very* obscure (they are bad enough as it is, concepts where are you?).
      template<typename Node, std::size_t i, typename... J>
      auto child(Node&& node, index_constant<i>, J... j) ->
        typename std::enable_if<
          decltype(_has_template_child_method(std::declval<typename std::remove_reference<Node>::type*>()))::value &&
          (i < std::decay<Node>::type::CHILDREN),
          _lazy_static_decltype<
            typename std::remove_reference<Node>::type
            >
        >::type::template evaluate<index_constant<i>,J...>::type
      {
        return child(std::forward<Node>(node).template child<i>(),j...);
      }

      // ********************************************************************************
      // next index is a run-time value
      // ********************************************************************************


      // again, a lazy struct for the recursion to further child nodes (see above for further explanation)
      template<typename Node>
      struct _lazy_dynamic_decltype
      {
        template<typename... J>
        struct evaluate
        {
          using type = decltype(child(std::declval<Node>().child(0),std::declval<J>()...));
        };
      };

      // The actual implemention here overloads on std::size_t. It is a little less ugly because it currently
      // has a hard requirement on the PowerNode Tag (although only using is_convertible, as tags can be
      // inherited (important!).
      template<typename Node, typename... J>
      auto child(Node&& node, std::size_t i, J... j) ->
        typename std::enable_if<
          std::is_convertible<
            typename std::remove_reference<Node>::type::NodeTag,
            PowerNodeTag
            >::value,
          _lazy_dynamic_decltype<
            typename std::remove_reference<Node>::type
            >
          >::type::template evaluate<J...>::type
      {
        return child(std::forward<Node>(node).template child(i),j...);
      }

      template<typename Node, typename... Indices, std::size_t... i>
      auto child(Node&& node, HybridTreePath<Indices...> tp, Std::index_sequence<i...>) -> decltype(child(std::forward<Node>(node),treePathEntry<i>(tp)...))
      {
        return child(std::forward<Node>(node),treePathEntry<i>(tp)...);
      }


    } // namespace imp

#endif // DOXYGEN

    //! Extracts the child of a node given by a sequence of compile-time and run-time indices.
    /**
     * Use this function to extract a (possibly indirect) child of a TypeTree node.
     *
     * Example:
     *
     * \code{.cc}
     * using namespace Dune::TypeTree::Indices; // for compile-time indices
     * auto&& c = child(node,_4,2,_0,1);
     * \endcode
     *
     * returns the second child of the first child of the third child
     * of the fifth child of node, where some child lookups were done using
     * a compile-time index and some using a run-time index.
     *
     * \param node        The node from which to extract the child.
     * \param indices...  A list of indices that describes the path into the tree to the
     *                    wanted child. These parameters can be a combination of run time indices
     *                    (for tree nodes that allow accessing their children using run time information,
     *                    like PowerNode) and instances of index_constant, which work for all types of inner
     *                    nodes.
     * \return            A reference to the child, its cv-qualification depends on the passed-in node.
     */
    template<typename Node, typename... Indices>
#ifdef DOXYGEN
    ImplementationDefined child(Node&& node, Indices... indices)
#else
    auto child(Node&& node, Indices... indices) -> decltype(impl::child(std::forward<Node>(node),indices...))
#endif
    {
      return impl::child(std::forward<Node>(node),indices...);
    }


    //! Extracts the child of a node given by a static TreePath object.
    /**
     * Use this function to extract a (possibly indirect) child of a TypeTree node.
     *
     * Example:
     *
     * \code{.cc}
     * Dune::TypeTree::TreePath<4,2,0,1> tp;
     * auto&& c = child(node,tp);
     * \endcode
     *
     * returns the second child of the first child of the third child
     * of the fifth child of node.
     *
     * \param node        The node from which to extract the child.
     * \param treePath    A TreePath object that describes the path into the tree to the
     *                    wanted child.
     * \return            A reference to the child, its cv-qualification depends on the passed-in node.
     */
    template<typename Node, std::size_t... Indices>
#ifdef DOXYGEN
    ImplementationDefined child(Node&& node, TreePath<Indices...> treePath)
#else
    auto child(Node&& node, TreePath<Indices...>) -> decltype(child(std::forward<Node>(node),index_constant<Indices>()...))
#endif
    {
      return child(std::forward<Node>(node),index_constant<Indices>{}...);
    }


    //! Extracts the child of a node given by a HybridTreePath object.
    /**
     * Use this function to extract a (possibly indirect) child of a TypeTree node.
     *
     * Example:
     *
     * \code{.cc}
     * using namespace Dune::TypeTree::Indices; // for compile-time indices
     * auto tp = Dune::TypeTree::hybridTreePath(_4,2,_0,1);
     * auto&& c = child(node,tp);
     * \endcode
     *
     * returns the second child of the first child of the third child
     * of the fifth child of node, where some child lookups were done using
     * a compile-time index and some using a run-time index.
     *
     * \param node        The node from which to extract the child.
     * \param tree{ath    A HybridTreePath that describes the path into the tree to the
     *                    wanted child. This tree path object  can be a combination of run time indices
     *                    (for tree nodes that allow accessing their children using run time information,
     *                    like PowerNode) and instances of index_constant, which work for all types of inner
     *                    nodes.
     * \return            A reference to the child, its cv-qualification depends on the passed-in node.
     */
    template<typename Node, typename... Indices>
#ifdef DOXYGEN
    ImplementationDefined child(Node&& node, HybridTreePath<Indices...> treePath)
#else
    auto child(Node&& node, HybridTreePath<Indices...> tp) -> decltype(impl::child(std::forward<Node>(node),tp,tp.enumerate()))
#endif
    {
      return impl::child(std::forward<Node>(node),tp,Std::index_sequence_for<Indices...>{});
    }

#ifndef DOXYGEN

    namespace impl {

      template<typename Node, std::size_t... indices>
      struct _Child
      {
        using type = typename std::decay<decltype(child(std::declval<Node>(),index_constant<indices>{}...))>::type;
      };

    }

#endif // DOXYGEN

    //! Template alias for the type of a child node given by a list of child indices.
    /**
     * This template alias is implemented in terms of the free-standing child() functions and uses those
     * in combination with decltype() to extract the child type.

     * \tparam Node     The type of the parent node.
     * \tparam indices  A list of index values the describes the path to the wanted child.
     */
    template<typename Node, std::size_t... indices>
    using Child = typename impl::_Child<Node,indices...>::type;


#ifndef DOXYGEN

    namespace impl {

      template<typename Node, typename TreePath>
      struct _ChildForTreePath
      {
        using type = typename std::decay<decltype(child(std::declval<Node>(),std::declval<TreePath>()))>::type;
      };

    }

#endif // DOXYGEN

    //! Template alias for the type of a child node given by a TreePath or a HybridTreePath type.
    /**
     * This template alias is implemented in terms of the free-standing child() functions and uses those
     * in combination with decltype() to extract the child type. It supports both TreePath and
     * HybridTreePath.
     *
     * \tparam Node      The type of the parent node.
     * \tparam TreePath  The type of a TreePath or a HybridTreePath that describes the path to the wanted child.
     */
    template<typename Node, typename TreePath>
    using ChildForTreePath = typename impl::_ChildForTreePath<Node,TreePath>::type;


#ifndef DOXYGEN

    namespace impl {

      // By default, types are flat indices if they are integral
      template<typename T>
      struct _is_flat_index
      {
        using type = std::is_integral<T>;
      };

      // And so is any index_constant
      template<std::size_t i>
      struct _is_flat_index<index_constant<i>>
      {
        using type = std::true_type;
      };

    }

#endif // DOXYGEN

    //! Type trait that determines whether T is a flat index in the context of child extraction.
    /*
     * This type trait can be used to check whether T is a flat index (i.e. either `std::size_t`
     * or `index_constant`). The type trait normalizes T before doing the check, so it will also
     * work correctly for references and cv-qualified types.
     */
    template<typename T>
    using is_flat_index = typename impl::_is_flat_index<typename std::decay<T>::type>::type;

#ifndef DOXYGEN

    namespace impl {

      // helper struct to perform lazy return type evaluation in the forwarding member child() methods
      // of nodes
      template<typename Node>
      struct _lazy_member_child_decltype
      {
        template<typename... Indices>
        struct evaluate
        {
          using type = decltype(Dune::TypeTree::child(std::declval<Node>(),std::declval<Indices>()...));
        };
      };

      // helper function for check in member child() functions that tolerates being passed something that
      // isn't a TreePath. It will just return 0 in that case

      template<typename T>
      constexpr typename std::enable_if<
        is_flat_index<T>{},
        bool
        >::type
      _non_empty_tree_path(T)
      {
        return false;
      }

      template<typename T>
      constexpr typename std::enable_if<
        !is_flat_index<T>{},
        bool
        >::type
      _non_empty_tree_path(T t)
      {
        return treePathSize(t) > 0;
      }

    }

#endif // DOXYGEN

    //! \} group TypeTree

  } // namespace TypeTree
} //namespace Dune

#endif // DUNE_TYPETREE_CHILDEXTRACTION_HH


==> anc/xt-super/dune-typetree/dune/typetree/compositenode.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_TYPETREE_COMPOSITENODE_HH
#define DUNE_TYPETREE_COMPOSITENODE_HH

#include <tuple>
#include <memory>

#include <dune/typetree/nodetags.hh>
#include <dune/typetree/childextraction.hh>

namespace Dune {
  namespace TypeTree {

    /** \addtogroup Nodes
     *  \ingroup TypeTree
     *  \{
     */

    //! Base class for composite nodes based on variadic templates.
    template<typename... Children>
    class CompositeNode
    {

    public:

      //! The type tag that describes a CompositeNode.
      typedef CompositeNodeTag NodeTag;

      //! The type used for storing the children.
      typedef std::tuple<std::shared_ptr<Children>... > NodeStorage;

      //! A tuple storing the types of all children.
      typedef std::tuple<Children...> ChildTypes;

      //! Mark this class as non leaf in the \ref TypeTree.
      static const bool isLeaf = false;

      //! Mark this class as a non power in the \ref TypeTree.
      static const bool isPower = false;

      //! Mark this class as a composite in the \ref TypeTree.
      static const bool isComposite = true;

      //! The number of children.
      static const std::size_t CHILDREN = sizeof...(Children);

      //! Access to the type and storage type of the i-th child.
      template<std::size_t k>
      struct Child {

        static_assert((k < CHILDREN), "child index out of range");

        //! The type of the child.
        typedef typename std::tuple_element<k,ChildTypes>::type Type;

        //! The type of the child.
        typedef typename std::tuple_element<k,ChildTypes>::type type;

        //! The storage type of the child.
        typedef typename std::tuple_element<k,NodeStorage>::type Storage;

        //! The const storage type of the child.
        typedef std::shared_ptr<const typename std::tuple_element<k,ChildTypes>::type> ConstStorage;
      };

      //! @name Child Access
      //! @{

      //! Returns the i-th child.
      /**
       * \returns a reference to the i-th child.
       */
      template<std::size_t k>
      typename Child<k>::Type& child(index_constant<k> = {})
      {
        return *std::get<k>(_children);
      }

      //! Returns the i-th child (const version).
      /**
       * \returns a const reference to the i-th child.
       */
      template<std::size_t k>
      const typename Child<k>::Type& child(index_constant<k> = {}) const
      {
        return *std::get<k>(_children);
      }

      //! Returns the storage of the i-th child.
      /**
       * \returns a copy of the object storing the i-th child.
       */
      template<std::size_t k>
      typename Child<k>::Storage childStorage(index_constant<k> = {})
      {
        return std::get<k>(_children);
      }

      //! Returns the storage of the i-th child (const version).
      /**
       * This method is only important if the child is stored as
       * some kind of pointer, as this allows the pointee type to
       * become const.
       * \returns a copy of the object storing the i-th child.
       */
      template<std::size_t k>
      typename Child<k>::ConstStorage childStorage(index_constant<k> = {}) const
      {
        return std::get<k>(_children);
      }

      //! Sets the i-th child to the passed-in value.
      template<std::size_t k>
      void setChild(typename Child<k>::Type& child, index_constant<k> = {})
      {
        std::get<k>(_children) = stackobject_to_shared_ptr(child);
      }

      //! Store the passed value in k-th child.
      template<std::size_t k>
      void setChild(typename Child<k>::Type&& child, index_constant<k> = {})
      {
        std::get<k>(_children) = convert_arg(std::move(child));
      }

      //! Sets the storage of the i-th child to the passed-in value.
      template<std::size_t k>
      void setChild(typename Child<k>::Storage child, index_constant<k> = {})
      {
        std::get<k>(_children) = child;
      }

      const NodeStorage& nodeStorage() const
      {
        return _children;
      }

      //! @}

      //! @name Nested Child Access
      //! @{

      // The following two methods require a little bit of SFINAE trickery to work correctly:
      // We have to make sure that they don't shadow the methods for direct child access because
      // those get called by the generic child() machinery. If that machinery picks up the methods
      // defined below, we have an infinite recursion.
      // So the methods make sure that either
      //
      // * there are more than one argument. In that case, we got multiple indices and can forward
      //   to the general machine.
      //
      // * the first argument is not a valid flat index, i.e. either a std::size_t or an index_constant.
      //   The argument thus has to be some kind of TreePath instance that we can also pass to the
      //   generic machine.
      //
      // The above SFINAE logic works, but there is still a problem with the return type deduction.
      // We have to do a lazy lookup of the return type after SFINAE has succeeded, otherwise the return
      // type deduction will trigger the infinite recursion.

      //! Returns the child given by the list of indices.
      /**
       * This method simply forwards to the freestanding function child(). See that
       * function for further information.
       */
#ifdef DOXYGEN
      template<typename... Indices>
      ImplementationDefined& child(Indices... indices)
#else
      template<typename I0, typename... I>
      auto child(I0 i0, I... i)
        -> typename std::enable_if<
             (sizeof...(I) > 0) || !is_flat_index<I0>{},
             impl::_lazy_member_child_decltype<CompositeNode>
        >::type::template evaluate<I0,I...>::type
#endif
      {
        static_assert(sizeof...(I) > 0 || impl::_non_empty_tree_path(I0{}),
          "You cannot use the member function child() with an empty TreePath, use the freestanding version child(node,treePath) instead."
          );
        return Dune::TypeTree::child(*this,i0,i...);
      }

      //! Returns the child given by the list of indices.
      /**
       * This method simply forwards to the freestanding function child(). See that
       * function for further information.
       */
#ifdef DOXYGEN
      template<typename... Indices>
      const ImplementationDefined& child(Indices... indices)
#else
      template<typename I0, typename... I>
      auto child(I0 i0, I... i) const
        -> typename std::enable_if<
             (sizeof...(I) > 0) || !is_flat_index<I0>{},
             impl::_lazy_member_child_decltype<const CompositeNode>
        >::type::template evaluate<I0,I...>::type
#endif
      {
        static_assert(sizeof...(I) > 0 || impl::_non_empty_tree_path(I0{}),
          "You cannot use the member function child() with an empty TreePath, use the freestanding version child(node,treePath) instead."
          );
        return Dune::TypeTree::child(*this,i0,i...);
      }

      //! @}

    protected:

      //! @name Constructors
      //! @{

      //! Default constructor.
      /**
       * This constructor requires the storage type to be default
       * constructible.
       * \warning If the storage type is a pointer, the resulting object
       * will not be usable before its children are set using any of the
       * setChild(...) methods!
       */
      CompositeNode()
      {}

      //! Initialize all children with the passed-in objects.
      template<typename... Args, typename = typename enable_if<(sizeof...(Args) == CHILDREN)>::type>
      CompositeNode(Args&&... args)
        : _children(convert_arg(std::forward<Args>(args))...)
      {}

      //! Initialize the CompositeNode with copies of the passed in Storage objects.
      CompositeNode(std::shared_ptr<Children>... children)
        : _children(children...)
      {}

      //! Initialize the CompositeNode with a copy of the passed-in storage type.
      CompositeNode(const NodeStorage& children)
        : _children(children)
      {}

      //! @}

    private:
      NodeStorage _children;
    };

    //! \} group Nodes

  } // namespace TypeTree
} //namespace Dune

#endif // DUNE_TYPETREE_COMPOSITENODE_HH


==> anc/xt-super/dune-typetree/dune/typetree/exceptions.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#ifndef DUNE_TYPETREE_EXCEPTIONS_HH
#define DUNE_TYPETREE_EXCEPTIONS_HH

#include <dune/common/exceptions.hh>

/**
 * \file
 * \brief TypeTree-specific exceptions.
 */

namespace Dune {
  namespace TypeTree {

    //! Base class for all TypeTree exceptions.
    class Exception
      : public Dune::Exception
    {};

  } // namespace TypeTree
} // namespace Dune

#endif // DUNE_TYPETREE_EXCEPTIONS_HH


==> anc/xt-super/dune-typetree/dune/typetree/filteredcompositenode.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_TYPETREE_FILTEREDCOMPOSITENODE_HH
#define DUNE_TYPETREE_FILTEREDCOMPOSITENODE_HH

#include <memory>
#include <tuple>

#include <dune/typetree/nodetags.hh>
#include <dune/typetree/filters.hh>
#include <dune/common/shared_ptr.hh>
#include <dune/common/typetraits.hh>

#include <dune/typetree/filters.hh>
#include <dune/typetree/nodetags.hh>

namespace Dune {
  namespace TypeTree {

    /** \addtogroup Nodes
     *  \ingroup TypeTree
     *  \{
     */

#ifndef DOXYGEN
    namespace {

      // ********************************************************************************
      // Utility structs for filter construction and application
      // ********************************************************************************

      // Gets the filter and wraps it in case of a SimpleFilter.
      template<typename Filter, typename Tag>
      struct get_filter;

      // Helper struct to extract the child template parameter pack from the ChildTypes tuple.
      template<typename Filter, typename Node, typename ChildTypes>
      struct apply_filter_wrapper;

      template<typename Filter, typename Node, typename... Children>
      struct apply_filter_wrapper<Filter,Node,std::tuple<Children...> >
        : public Filter::template apply<Node,Children...>
      {};

      // specialization for SimpleFilter
      template<typename Filter>
      struct get_filter<Filter,SimpleFilterTag>
      {
        struct type
        {
          template<typename Node, typename ChildTypes>
          struct apply
            : public apply_filter_wrapper<filter<Filter>,Node,ChildTypes>
          {};
        };
      };

      // specialization for AdvancedFilter
      template<typename Filter>
      struct get_filter<Filter,AdvancedFilterTag>
      {
        struct type
        {
          template<typename Node, typename ChildTypes>
          struct apply
            : public apply_filter_wrapper<Filter,Node,ChildTypes>
          {};
        };
      };

    } // anonymous namespace
#endif // DOXYGEN


    //! Base class for composite nodes representing a filtered view on an underlying composite node.
    template<typename Node, typename Filter>
    class FilteredCompositeNode
    {

      typedef typename get_filter<Filter,typename Filter::FilterTag>::type filter;
      typedef typename filter::template apply<Node,typename Node::ChildTypes>::type filter_result;
      typedef typename filter_result::template apply<Node> mapped_children;

      static const bool nodeIsConst = IsConst<typename remove_reference<Node>::type>::value;

      template<std::size_t k>
      struct lazy_enable
      {
        static const bool value = !nodeIsConst;
      };

    public:

      //! The type tag that describes a CompositeNode.
      typedef CompositeNodeTag NodeTag;

      //! The type used for storing the children.
      typedef typename mapped_children::NodeStorage NodeStorage;

      //! A tuple storing the types of all children.
      typedef typename mapped_children::ChildTypes ChildTypes;

      //! Mark this class as non leaf in the \ref TypeTree.
      static const bool isLeaf = false;

      //! Mark this class as a non power in the \ref TypeTree.
      static const bool isPower = false;

      //! Mark this class as a composite in the \ref TypeTree.
      static const bool isComposite = true;

      //! The number of children.
      static const std::size_t CHILDREN = filter_result::size;

      //! Access to the type and storage type of the i-th child.
      template<std::size_t k>
      struct Child {

#ifndef DOXYGEN

        typedef typename std::tuple_element<k,typename mapped_children::Children>::type OriginalChild;

        static const std::size_t mapped_index = std::tuple_element<k,typename filter_result::IndexMap>::type::original_index;

#endif // DOXYGEN

        //! The type of the child.
        typedef typename OriginalChild::Type Type;

        //! The type of the child.
        typedef typename OriginalChild::type type;

        //! The storage type of the child.
        typedef typename OriginalChild::Storage Storage;

        //! The const storage type of the child.
        typedef typename OriginalChild::ConstStorage ConstStorage;
      };

      //! @name Child Access
      //! @{

      //! Returns the i-th child.
      /**
       * \returns a reference to the i-th child.
       */
      template<std::size_t k>
      typename enable_if<lazy_enable<k>::value,typename Child<k>::Type&>::type
      child()
      {
        return _node->template child<Child<k>::mapped_index>();
      }

      //! Returns the i-th child (const version).
      /**
       * \returns a const reference to the i-th child.
       */
      template<std::size_t k>
      const typename Child<k>::Type& child() const
      {
        return _node->template child<Child<k>::mapped_index>();
      }

      //! Returns the storage of the i-th child.
      /**
       * \returns a copy of the object storing the i-th child.
       */
      template<std::size_t k>
      typename enable_if<lazy_enable<k>::value,typename Child<k>::Storage>::type
      childStorage()
      {
        return _node->template childStorage<Child<k>::mapped_index>();
      }

      //! Returns the storage of the i-th child (const version).
      /**
       * This method is only important if the child is stored as
       * some kind of pointer, as this allows the pointee type to
       * become const.
       * \returns a copy of the object storing the i-th child.
       */
      template<std::size_t k>
      typename Child<k>::ConstStorage childStorage() const
      {
        return _node->template childStorage<Child<k>::mapped_index>();
      }

      //! Sets the i-th child to the passed-in value.
      template<std::size_t k>
      void setChild(typename Child<k>::type& child, typename enable_if<lazy_enable<k>::value,void*>::type = 0)
      {
        _node->template childStorage<Child<k>::mapped_index>() = stackobject_to_shared_ptr(child);
      }

      //! Sets the storage of the i-th child to the passed-in value.
      template<std::size_t k>
      void setChild(typename Child<k>::storage_type child, typename enable_if<lazy_enable<k>::value,void*>::type = 0)
      {
        _node->template childStorage<Child<k>::mapped_index>() = child;
      }

      //! @}

      //! @name Access to unfiltered node
      //! @{

    protected:

      //! Returns the unfiltered node.
      /**
       * \returns A reference to the original, unfiltered node.
       */
      template<bool enabled = !nodeIsConst>
      typename enable_if<enabled,Node&>::type
      unfiltered()
      {
        return *_node;
      }

      //! Returns the unfiltered node (const version).
      /**
       * \returns A const reference to the original, unfiltered node.
       */
      const Node& unfiltered() const
      {
        return *_node;
      }

      //! Returns the storage object of the unfiltered node.
      /**
       * \returns A shared_ptr to the original, unfiltered node.
       */
      template<bool enabled = !nodeIsConst>
      typename enable_if<enabled,std::shared_ptr<Node> >::type
      unfilteredStorage()
      {
        return _node;
      }

      //! Returns the storage object of the unfiltered node (const version).
      /**
       * \returns A shared_ptr to the original, unfiltered node.
       */
      std::shared_ptr<const Node> unfilteredStorage() const
      {
        return _node;
      }

      //! @}

    public:

      //! @name Constructors
      //! @{

      //! Initialize the CompositeNode with copies of the passed in Storage objects.
      FilteredCompositeNode(std::shared_ptr<Node> node)
        : _node(node)
      {}

      //! Initialize the CompositeNode with a copy of the passed-in storage type.
      FilteredCompositeNode(Node& node)
        : _node(stackobject_to_shared_ptr(node))
      {}

      //! @}

    private:
      std::shared_ptr<Node> _node;
    };

    //! \} group Nodes

  } // namespace TypeTree
} //namespace Dune

#endif // DUNE_TYPETREE_FILTEREDCOMPOSITENODE_HH


==> anc/xt-super/dune-typetree/dune/typetree/filters.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_TYPETREE_FILTERS_HH
#define DUNE_TYPETREE_FILTERS_HH

#include <tuple>

#include <dune/common/typetraits.hh>

namespace Dune {
  namespace TypeTree {

    /** \addtogroup Nodes
     *  \ingroup TypeTree
     *  \{
     */

    //! A filter entry describing the mapping of one child in the filtered node.
    template<std::size_t new_k, std::size_t old_k>
    struct FilterEntry
    {

#ifndef DOXYGEN

      // The precise contents of this class is an implementation detail.

      static const std::size_t filtered_index = new_k;
      static const std::size_t original_index = old_k;

#endif // DOXYGEN

    };

    //! The result of a filter.
    template<typename... FilterEntries>
    struct FilterResult
    {

      static const std::size_t size = sizeof...(FilterEntries);

      typedef std::tuple<FilterEntries...> IndexMap;

      template<typename Node>
      struct apply
      {
        typedef std::tuple<typename Node::template Child<FilterEntries::original_index>...> Children;
        typedef std::tuple<typename Node::template Child<FilterEntries::original_index>::Type...> ChildTypes;
        typedef std::tuple<typename Node::template Child<FilterEntries::original_index>::Storage...> NodeStorage;
      };

    };

    //! Tag describing a simple filter that can only decide whether or not to include a single given child.
    struct SimpleFilterTag {};

    //! Tag describing an advanced filter that has full control over the construction of the list of FilterEntries.
    struct AdvancedFilterTag {};


    //! Base class for advanced filters.
    struct AdvancedFilter
    {

      //! Filter tag for deciding on filter application mechanism.
      typedef AdvancedFilterTag FilterTag;

#ifdef DOXYGEN

      //! Apply this filter to the given node and children
      template<typename Node, typename... Children>
      struct apply
      {
        //! The result of the filtering process.
        /**
         * This type must be a model of FilterResult.
         */
        typedef implementation-defined type;
      };

#endif // DOXYGEN

    };

    //! Default simple filter that accepts any node and leaves its child structure unchanged.
    /**
     * This default filter causes the filtered node to be exactly identical to the original node.
     * It is useful as a base class for documentation purposes and if you do not need to validate
     * the filter, as it saves having to implement the validate template struct.
     */
    struct SimpleFilter
    {

      //! Filter tag for deciding on filter application mechanism.
      typedef SimpleFilterTag FilterTag;


      //! Validates the combination of filter and node.
      template<typename Node>
      struct validate
      {
        //! True if the combination of filter and node is valid.
        static const bool value = true;
      };

      //! Applies the filter to the given child node.
      /**
       * This struct applies the filter to the given child to decide whether or not it will be
       * included in the filtered node.
       *
       * \tparam Child     The type of the child node.
       * \tparam new_index The index this child would receive in the filtered node.
       * \tparam old_index The index of this child in the unfiltered node.
       */
      template<typename Child, std::size_t new_index, std::size_t old_index>
      struct apply
      {
        //! True if the child will be included in the filtered node.
        static const bool value = true;
      };

    };

    namespace {

      // ********************************************************************************
      // IndexFilter helpers
      // ********************************************************************************

      template<typename Node, std::size_t new_index, std::size_t... indices>
      struct index_filter_helper
      {
        template<typename... FilterEntries>
        struct apply
        {
          typedef FilterResult<FilterEntries...> type;
        };
      };

      template<typename Node, std::size_t new_index, std::size_t old_index, std::size_t... indices>
      struct index_filter_helper<Node,new_index,old_index,indices...>
      {
        template<typename... FilterEntries>
        struct apply
          : public index_filter_helper<Node,new_index+1,indices...>::template apply<FilterEntries...,
                                                                                    FilterEntry<new_index,
                                                                                                old_index>
                                                                                    >
        {};
      };

    } // anonymous namespace


      //! Filter class for FilteredCompositeNode that selects the children with the given indices.
    template<std::size_t... indices>
    struct IndexFilter
      : public AdvancedFilter
    {

#ifndef DOXYGEN

      template<typename Node, typename... Children>
      struct apply
      {
        typedef typename index_filter_helper<Node,0,indices...>::template apply<>::type type;
      };

#endif // DOXYGEN

    };


    // ********************************************************************************
    // filter: Wrapper class for turning a simple filter into an advanced filter
    //         usable by FilteredCompositeNode
    // ********************************************************************************

    namespace {

      template<typename Filter, std::size_t new_k, std::size_t old_k, typename... tail>
      struct filter_helper
      {
        template<typename... FilterDescriptors>
        struct apply
        {
          typedef FilterResult<FilterDescriptors...> type;
        };
      };

      template<typename Filter, std::size_t new_k, std::size_t old_k, typename child, typename... tail>
      struct filter_helper<Filter,new_k,old_k,child,tail...>
      {

        template<typename... FilterDescriptors>
        struct apply
          : public Dune::conditional<Filter::template apply<child,new_k,old_k>::value,
                                     typename filter_helper<Filter,new_k+1,old_k+1,tail...>::template apply<FilterDescriptors...,FilterEntry<new_k,old_k> >,
                                     typename filter_helper<Filter,new_k,old_k+1,tail...>::template apply<FilterDescriptors...>
                                    >::type
        {};

      };

    } // anonymous namespace

      //! Adapter class that takes a SimpleFilter, validated it and turns it into an AdvancedFilter.
    template<typename Filter>
    struct filter
    {

      //! Apply the filter.
      template<typename Node, typename... Children>
      struct apply
      {

        static_assert((Filter::template validate<Node>::value),"Invalid simple filter");

        typedef typename filter_helper<Filter,0,0,Children...>::template apply<>::type type;

      };

    };

    //! \} group Nodes

  } // namespace TypeTree
} //namespace Dune

#endif // DUNE_TYPETREE_FILTERS_HH


==> anc/xt-super/dune-typetree/dune/typetree/fixedcapacitystack.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:

#ifndef DUNE_TYPETREE_FIXEDCAPACITYSTACK_HH
#define DUNE_TYPETREE_FIXEDCAPACITYSTACK_HH

#include <array>
#include <cassert>

namespace Dune {
  namespace TypeTree {


    //! \addtogroup TreePath
    //! \ingroup TypeTree
    //! \{

    template<typename T>
    class FixedCapacityStackView
    {

    public:

      struct Impl
      {

        Impl(T* data, std::size_t capacity)
          : _data(data)
          , _size(0)
          , _capacity(capacity)
        {}

        T * const _data;
        std::size_t _size;
        const std::size_t _capacity;
      };

      FixedCapacityStackView(Impl& impl)
        : _impl(impl)
      {}

    public:

      std::size_t size() const
      {
        return _impl._size;
      }

      std::size_t capacity() const
      {
        return _impl._capacity;
      }

      bool empty() const
      {
        return _impl._size == 0;
      }

      bool full() const
      {
        return _impl._size == _impl._capacity;
      }

      void push_back(const T& t)
      {
        assert(!full());
        _impl._data[_impl._size++] = t;
      }

      void pop_back()
      {
        assert(!empty());
        --_impl._size;
      }

      T& back()
      {
        assert(!empty());
        return _impl._data[_impl._size-1];
      }

      const T& back() const
      {
        assert(!empty());
        return _impl._data[_impl._size-1];
      }

      T& front()
      {
        assert(!empty());
        return _impl._data[0];
      }

      const T& front() const
      {
        assert(!empty());
        return _impl._data[0];
      }

      T& operator[](std::size_t k)
      {
        assert(k < _impl._size);
        return _impl._data[k];
      }

      const T& operator[](std::size_t k) const
      {
        assert(k < _impl._size);
        return _impl._data[k];
      }

    private:
      Impl& _impl;

    };


    template<typename T, std::size_t capacity>
    class FixedCapacityStack
      : private std::array<T,capacity>
      , private FixedCapacityStackView<T>::Impl
      , public FixedCapacityStackView<T>
    {

      typedef FixedCapacityStackView<T> view_base;

    public:

      using view_base::back;
      using view_base::front;
      using view_base::size;
      using view_base::operator[];

      FixedCapacityStack()
        : FixedCapacityStackView<T>::Impl(&(static_cast<std::array<T,capacity>&>(*this)[0]),capacity)
        , FixedCapacityStackView<T>(static_cast<typename FixedCapacityStackView<T>::Impl&>(*this))
      {}

    private:

      //FixedCapacityStack(const FixedCapacityStack&);
      FixedCapacityStack& operator=(const FixedCapacityStack&);

    };

    //! \} group TypeTree

  } // namespace TypeTree
} //namespace Dune

#endif // DUNE_TYPETREE_FIXEDCAPACITYSTACK_HH


==> anc/xt-super/dune-typetree/dune/typetree/generictransformationdescriptors.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_TYPETREE_GENERICTRANSFORMATIONDESCRIPTORS_HH
#define DUNE_TYPETREE_GENERICTRANSFORMATIONDESCRIPTORS_HH

#include <array>
#include <memory>

#include <dune/typetree/nodetags.hh>
#include <dune/typetree/powercompositenodetransformationtemplates.hh>
#include <dune/common/exceptions.hh>


namespace Dune {
  namespace TypeTree {

    /** \addtogroup Transformation
     *  \ingroup TypeTree
     *  \{
     */

    template<typename SourceNode, typename Transformation, typename TransformedNode>
    struct GenericLeafNodeTransformation
    {

      static const bool recursive = false;

      typedef TransformedNode transformed_type;
      typedef std::shared_ptr<transformed_type> transformed_storage_type;

      static transformed_type transform(const SourceNode& s, const Transformation& t)
      {
        return transformed_type(s,t);
      }

      static transformed_type transform(std::shared_ptr<const SourceNode> s, const Transformation& t)
      {
        return transformed_type(s,t);
      }

      static transformed_storage_type transform_storage(std::shared_ptr<const SourceNode> s, const Transformation& t)
      {
        return std::make_shared<transformed_type>(s,t);
      }

    };


    template<typename SourceNode, typename Transformation, template<typename Child> class TransformedNodeTemplate>
    struct TemplatizedGenericPowerNodeTransformation
    {

      static const bool recursive = true;

      template<typename TC>
      struct result
      {
        typedef typename TransformedNodeTemplate<TC>::type type;
        typedef std::shared_ptr<type> storage_type;
      };

      template<typename TC>
      static typename result<TC>::type transform(const SourceNode& s, const Transformation& t, const std::array<std::shared_ptr<TC>,result<TC>::type::CHILDREN>& children)
      {
        return typename result<TC>::type(s,t,children);
      }

      template<typename TC>
      static typename result<TC>::type transform(std::shared_ptr<const SourceNode> s, const Transformation& t, const std::array<std::shared_ptr<TC>,result<TC>::type::CHILDREN>& children)
      {
        return typename result<TC>::type(s,t,children);
      }

      template<typename TC>
      static typename result<TC>::storage_type transform_storage(std::shared_ptr<const SourceNode> s, const Transformation& t, const std::array<std::shared_ptr<TC>,result<TC>::type::CHILDREN>& children)
      {
        return std::make_shared<typename result<TC>::type>(s,t,children);
      }

    };


    template<typename SourceNode, typename Transformation, template<typename,typename,std::size_t> class TransformedNode>
    struct GenericPowerNodeTransformation
      : public TemplatizedGenericPowerNodeTransformation<SourceNode,
                                                         Transformation,
                                                         GenericPowerNodeTransformationTemplate<SourceNode,
                                                                                                Transformation,
                                                                                                TransformedNode>::template result
                                                         >
    {};


    template<typename SourceNode, typename Transformation, template<typename...> class TransformedNodeTemplate>
    struct TemplatizedGenericCompositeNodeTransformation
    {

      static const bool recursive = true;

      template<typename... TC>
      struct result
      {
        typedef typename TransformedNodeTemplate<TC...>::type type;
        typedef std::shared_ptr<type> storage_type;
      };

      template<typename... TC>
      static typename result<TC...>::type transform(const SourceNode& s, const Transformation& t, std::shared_ptr<TC>... children)
      {
        return typename result<TC...>::type(s,t,children...);
      }

      template<typename... TC>
      static typename result<TC...>::type transform(std::shared_ptr<const SourceNode> s, const Transformation& t, std::shared_ptr<TC>... children)
      {
        return typename result<TC...>::type(s,t,children...);
      }

      template<typename... TC>
      static typename result<TC...>::storage_type transform_storage(std::shared_ptr<const SourceNode> s, const Transformation& t, std::shared_ptr<TC>... children)
      {
        return std::make_shared<typename result<TC...>::type>(s,t,children...);
      }

    };


    template<typename SourceNode, typename Transformation, template<typename,typename...> class TransformedNode>
    struct GenericCompositeNodeTransformation
      : public TemplatizedGenericCompositeNodeTransformation<SourceNode,
                                                             Transformation,
                                                                     GenericCompositeNodeTransformationTemplate<SourceNode,
                                                                                                                Transformation,
                                                                                                                TransformedNode>::template result
                                                             >
    {};

    //! \} group Transformation

  } // namespace TypeTree
} //namespace Dune

#endif // DUNE_TYPETREE_GENERICTRANSFORMATIONDESCRIPTORS_HH


==> anc/xt-super/dune-typetree/dune/typetree/leafnode.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_TYPETREE_LEAFNODE_HH
#define DUNE_TYPETREE_LEAFNODE_HH

#include <dune/typetree/nodetags.hh>
#include <cstddef>

namespace Dune {
  namespace TypeTree {

    /** \addtogroup Nodes
     *  \ingroup TypeTree
     *  \{
     */

    /** \brief Base class for leaf nodes in a \ref TypeTree.
     *
     *  Every leaf type in a \ref TypeTree must be derived from this
     *  class.
     */

    class LeafNode
    {

    public:

      //! Mark this class as a leaf in a \ref TypeTree.
      static const bool isLeaf = true;

      //! Mark this class as a non power in the \ref TypeTree.
      static const bool isPower = false;

      //! Mark this class as a non composite in the \ref TypeTree.
      static const bool isComposite = false;

      //! Leafs have no children.
      static const std::size_t CHILDREN = 0;

      //! The type tag that describes a LeafNode.
      typedef LeafNodeTag NodeTag;

    protected:

      //! Default constructor.
      /**
       * The default constructor is protected, as LeafNode is a utility
       * class that needs to be filled with meaning by subclassing it
       * and adding useful functionality to the subclass.
       */
      LeafNode() {}
    };

    //! \} group Nodes

  } // namespace TypeTree
} //namespace Dune

#endif // DUNE_TYPETREE_POWERNODE_HH


==> anc/xt-super/dune-typetree/dune/typetree/nodeinterface.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:

#ifndef DUNE_TYPETREE_NODEINTERFACE_HH
#define DUNE_TYPETREE_NODEINTERFACE_HH

#include <cstddef>

#include <dune/common/documentation.hh>

namespace Dune {
  namespace TypeTree {

    /** \addtogroup Nodes
     *  \ingroup TypeTree
     *  \{
     */

    /** \brief Interface for nodes in a \ref TypeTree.
     *
     * This class cannot be used itself, it is for documentation purposes
     * only.
     *
     * \note Constructor signatures are explicitly not specified by this
     *       interface.
     * \note In addition, every node in a tree must be derived from one of
     *       the node base classes LeafNode, PowerNode, or CompositeNode,
     *       or from a base class for a yet-to-be-defined new node type.
     */
    struct NodeInterface
    {
      //! Whether this is a leaf node in a \ref TypeTree.
      static const bool isLeaf = implementationDefined;

      //! Whether this is a power node in the \ref TypeTree.
      static const bool isPower = implementationDefined;

      //! Whether this is a composite node in the \ref TypeTree.
      static const bool isComposite = implementationDefined;

      //! Number of children of this node in the \ref TypeTree
      static const std::size_t CHILDREN = implementationDefined;

      //! The type tag that describes what kind of node this is
      /**
       * One of LeafNodeTag, PowerNodeTag or CompositeNodeTag.
       * Other tags are also possible when new
       * kinds of nodes are defined.
       */
      typedef ImplementationDefined NodeTag;

      //! container type to pass around a collection of children
      /**
       * \note This typedef is not present for leaf nodes.
       */
      typedef ImplementationDefined NodeStorage;
    };

    //! \} group Nodes

  } // namespace TypeTree
} //namespace Dune

#endif //  DUNE_TYPETREE_NODEINTERFACE_HH


==> anc/xt-super/dune-typetree/dune/typetree/nodetags.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_TYPETREE_NODETAGS_HH
#define DUNE_TYPETREE_NODETAGS_HH

namespace Dune {
  namespace TypeTree {

    /** \addtogroup Nodes
     *  \ingroup TypeTree
     *  \{
     */

    //! Tag designating a leaf node.
    struct LeafNodeTag {};

    //! Tag designating a power node.
    struct PowerNodeTag {};

    //! Tag designating a composite node.
    struct CompositeNodeTag {};

#ifndef DOXYGEN

    //! Special tag used as start value in algorithms.
    struct StartTag {};



#endif // DOXYGEN

    //! \} group Nodes

  } // namespace TypeTree
} //namespace Dune

#endif // DUNE_TYPETREE_NODETAGS_HH


==> anc/xt-super/dune-typetree/dune/typetree/pairtraversal.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_TYPETREE_PAIRTRAVERSAL_HH
#define DUNE_TYPETREE_PAIRTRAVERSAL_HH

#include <dune/typetree/nodetags.hh>
#include <dune/typetree/treepath.hh>
#include <dune/typetree/visitor.hh>
#include <dune/typetree/applytochildrentreepair.hh>

namespace Dune {
  namespace TypeTree {

    /** \addtogroup Tree Traversal
     *  \ingroup TypeTree
     *  \{
     */

#ifndef DOXYGEN // these are all internals and not public API. Only access is using applyToTree().

    template<TreePathType::Type tpType>
    struct ApplyToTreePair<tpType,StartTag,StartTag,true>
    {

      template<typename Node1, typename Node2, typename Visitor>
      static void apply(Node1&& node1, Node2&& node2, Visitor&& visitor)
      {
        ApplyToTreePair<tpType,
                        typename remove_reference<Node1>::type::NodeTag,
                        typename remove_reference<Node2>::type::NodeTag
                        >::apply(std::forward<Node1>(node1),
                                 std::forward<Node2>(node2),
                                 std::forward<Visitor>(visitor),
                                 TreePathFactory<tpType>::create(node1).mutablePath());
      }

    };


    // Do not visit nodes the visitor is not interested in
    template<TreePathType::Type tpType, typename Tag1, typename Tag2>
    struct ApplyToTreePair<tpType,Tag1,Tag2,false>
    {
      template<typename Node1, typename Node2, typename Visitor, typename TreePath>
      static void apply(const Node1& node1, const Node2& node2, const Visitor& visitor, TreePath treePath)
      {}
    };


    /*

    // LeafNode - again, this is easy: just do all three visits
    template<TreePathType::Type tpType>
    struct ApplyToTree<tpType,LeafNodeTag,LeafNodeTag,true>
    {

    #if HAVE_RVALUE_REFERENCES

    template<typename N1, typename N2, typename V, typename TreePath>
    static void apply(N1&& n1, N2&& n2, V&& v, TreePath tp)
    {
    v.leaf(std::forward<N1>(n1),std::forward<N2>(n2),tp.view());
    }

    #else

    template<typename N1, typename N2, typename V, typename TreePath>
    static void apply(N1& n1, N2& n2, V& v, TreePath tp)
    {
    v.leaf(n1,n2,tp.view());
    }

    template<typename N1, typename N2, typename V, typename TreePath>
    static void apply(const N1& n1, const N2& n2, V& v, TreePath tp)
    {
    v.leaf(n1,n2,tp.view());
    }

    template<typename N1, typename N2, typename V, typename TreePath>
    static void apply(N1& n1, N2& n2, const V& v, TreePath tp)
    {
    v.leaf(n1,n2,tp.view());
    }

    template<typename N1, typename N2, typename V, typename TreePath>
    static void apply(const N1& n1, const N2& n2, const V& v, TreePath tp)
    {
    v.leaf(n1,n2,tp.view());
    }

    #endif // HAVE_RVALUE_REFERENCES

    };
    */


    // Automatically pick the correct traversal algorithm for the two nodes
    template<TreePathType::Type treePathType,typename FirstTag, typename SecondTag>
    struct ApplyToTreePair<treePathType,FirstTag,SecondTag,true>
      : public ApplyToGenericCompositeNodePair<treePathType>
    {
    };



    // ********************************************************************************
    // Specialization for dynamic traversal and two PowerNodes -> use runtime iteration
    // ********************************************************************************

    template<>
    struct ApplyToTreePair<TreePathType::dynamic,PowerNodeTag,PowerNodeTag,true>
    {

      template<typename N1, typename N2, typename V, typename TreePath>
      static void apply(N1&& n1, N2&& n2, V&& v, TreePath tp)
      {
        v.pre(std::forward<N1>(n1),std::forward<N2>(n2),tp.view());
        typedef typename remove_reference<N1>::type Node1;
        typedef typename remove_reference<N2>::type Node2;
        typedef typename Node1::template Child<0>::Type C1;
        typedef typename Node2::template Child<0>::Type C2;
        static_assert(Node1::CHILDREN == Node2::CHILDREN,
                      "non-leaf nodes with different numbers of children " \
                      "are not allowed during simultaneous grid traversal");
        const bool visit = std::remove_reference<V>::type
          ::template VisitChild<Node1,C1,Node2,C2,typename TreePath::ViewType>::value;
        for (std::size_t k = 0; k < Node1::CHILDREN; ++k)
          {
            v.beforeChild(std::forward<N1>(n1),n1.child(k),std::forward<N2>(n2),n2.child(k),tp.view(),k);
            tp.push_back(k);
            ApplyToTreePair<TreePathType::dynamic, // we know that due to the specialization
                            typename C1::NodeTag,
                            typename C2::NodeTag,
                            visit>::apply(n1.child(k),
                                          n2.child(k),
                                          std::forward<V>(v),
                                          tp);
            tp.pop_back();
            v.afterChild(std::forward<N1>(n1),n1.child(k),std::forward<N2>(n2),n2.child(k),tp.view(),k);
            if (k < Node1::CHILDREN-1)
              v.in(std::forward<N1>(n1),std::forward<N2>(n2),tp.view());
          }
        v.post(std::forward<N1>(n1),std::forward<N2>(n2),tp.view());
      }

    };

#endif // DOXYGEN

    //! Apply visitor to a pair of TypeTrees.
    /**
     * This function applies the given visitor to the given tree. Both visitor and tree may be const
     * or non-const. If the compiler supports rvalue references, they may even be a non-const temporary;
     * otherwise both trees must be either const or non-const. If they have different constness, both will
     * be promoted to const.
     *
     * \note The visitor must implement the interface laid out by DefaultPairVisitor (most easily achieved by
     *       inheriting from it) and specify the required type of tree traversal (static or dynamic) by
     *       inheriting from either StaticTraversal or DynamicTraversal.
     *
     * \param tree1   The first tree the visitor will be applied to.
     * \param tree2   The second tree the visitor will be applied to.
     * \param visitor The visitor to apply to the trees.
     */
    template<typename Tree1, typename Tree2, typename Visitor>
    void applyToTreePair(Tree1&& tree1, Tree2&& tree2, Visitor&& visitor)
    {
      ApplyToTreePair<std::remove_reference<Visitor>::type::treePathType>::apply(std::forward<Tree1>(tree1),
                                                                                 std::forward<Tree2>(tree2),
                                                                                 std::forward<Visitor>(visitor));
    }

    //! \} group Tree Traversal

  } // namespace TypeTree
} //namespace Dune

#endif // DUNE_TYPETREE_PAIRTRAVERSAL_HH


==> anc/xt-super/dune-typetree/dune/typetree/powercompositenodetransformationtemplates.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_TYPETREE_POWERCOMPOSITENODETRANSFORMATIONTEMPLATES_HH
#define DUNE_TYPETREE_POWERCOMPOSITENODETRANSFORMATIONTEMPLATES_HH

#include <cstddef>

namespace Dune {
  namespace TypeTree {

    /** \addtogroup Transformation
     *  \ingroup TypeTree
     *  \{
     */

    template<typename SourceNode, typename Transformation, template<typename,typename,std::size_t> class TransformedNode>
    struct GenericPowerNodeTransformationTemplate
    {
      template<typename TC>
      struct result
      {
        typedef TransformedNode<SourceNode,TC,SourceNode::CHILDREN> type;
      };
    };


    template<typename SourceNode, typename Transformation, template<typename,typename...> class TransformedNode>
    struct GenericCompositeNodeTransformationTemplate
    {
      template<typename... TC>
      struct result
      {
        typedef TransformedNode<SourceNode,TC...> type;
      };
    };

    //! \} group Transformation

  } // namespace TypeTree
} //namespace Dune

#endif // DUNE_TYPETREE_POWERCOMPOSITENODETRANSFORMATIONTEMPLATES_HH


==> anc/xt-super/dune-typetree/dune/typetree/powernode.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_TYPETREE_POWERNODE_HH
#define DUNE_TYPETREE_POWERNODE_HH

#include <cassert>
#include <array>

#include <dune/common/typetraits.hh>

#include <dune/typetree/nodetags.hh>
#include <dune/typetree/utility.hh>
#include <dune/typetree/childextraction.hh>

namespace Dune {
  namespace TypeTree {

    /** \addtogroup Nodes
     *  \ingroup TypeTree
     *  \{
     */

#ifndef DOXYGEN

    namespace {

      // prototype and end of recursion
      template<typename T, typename It, typename... Args>
      void assign_reference_pack_to_shared_ptr_array_unpack(It it, Args&&... args) {}

      template<typename T, typename It, typename Arg, typename... Args>
      void assign_reference_pack_to_shared_ptr_array_unpack(It it, Arg&& arg, Args&&... args)
      {
        static_assert(is_same<T,typename remove_const<typename remove_reference<Arg>::type>::type>::value,"type mismatch during array conversion");
        *it = convert_arg(std::forward<Arg>(arg));
        assign_reference_pack_to_shared_ptr_array_unpack<T>(++it,std::forward<Args>(args)...);
      }

      template<typename T, std::size_t n, typename... Args>
      void assign_reference_pack_to_shared_ptr_array(std::array<shared_ptr<T>,n>& res, Args&&... args)
      {
        static_assert(sizeof...(Args) == n, "invalid number of arguments");
        return assign_reference_pack_to_shared_ptr_array_unpack<T>(res.begin(),std::forward<Args>(args)...);
      }


      // prototype and end of recursion
      template<typename T, typename It, typename... Args>
      void assign_shared_ptr_pack_to_shared_ptr_array_unpack(It it, Args&&... args) {}

      template<typename T, typename It, typename Arg, typename... Args>
      void assign_shared_ptr_pack_to_shared_ptr_array_unpack(It it, Arg&& arg, Args&&... args)
      {
        static_assert(is_same<T,typename std::remove_reference<Arg>::type::element_type>::value,"type mismatch during array conversion");
        *it = arg;
        assign_shared_ptr_pack_to_shared_ptr_array_unpack<T>(++it,args...);
      }

      template<typename T, std::size_t n, typename... Args>
      void assign_shared_ptr_pack_to_shared_ptr_array(std::array<shared_ptr<T>,n>& res, Args&&... args)
      {
        static_assert(sizeof...(Args) == n, "invalid number of arguments");
        return assign_shared_ptr_pack_to_shared_ptr_array_unpack<T>(res.begin(),args...);
      }

    } // anonymous namespace

#endif

#ifndef DOXYGEN

    //! Helper struct to make constructor enabling mechanism in PowerNode more readable.
    template<typename PowerNode, typename T, std::size_t k>
    struct AssertPowerNodeChildCount
      : public enable_if<is_same<
                           typename PowerNode::ChildType,
                           T>::value &&
    PowerNode::CHILDREN == k,
                         T>
    {};

#endif

    /** \brief Collect k instances of type T within a \ref TypeTree.
     *
     *  \tparam T The base type
     *  \tparam k The number of instances this node should collect
     */
    template<typename T, std::size_t k>
    class PowerNode
    {

    public:

      //! Mark this class as non leaf in the \ref TypeTree.
      static const bool isLeaf = false;

      //! Mark this class as a power in the \ref TypeTree.
      static const bool isPower = true;

      //! Mark this class as a non composite in the \ref TypeTree.
      static const bool isComposite = false;

      //! The number of children.
      static const std::size_t CHILDREN = k;

      //! The type tag that describes a PowerNode.
      typedef PowerNodeTag NodeTag;

      //! The type of each child.
      typedef T ChildType;

      //! The storage type of each child.
      typedef shared_ptr<T> ChildStorageType;

      //! The const version of the storage type of each child.
      typedef shared_ptr<const T> ChildConstStorageType;

      //! The type used for storing the children.
      typedef std::array<ChildStorageType,k> NodeStorage;


      //! Access to the type and storage type of the i-th child.
      template<std::size_t i>
      struct Child
      {

        static_assert((i < CHILDREN), "child index out of range");

        //! The type of the child.
        typedef T Type;

        //! The type of the child.
        typedef T type;

        //! The storage type of the child.
        typedef ChildStorageType Storage;

        //! The const storage type of the child.
        typedef ChildConstStorageType ConstStorage;
      };

      //! @name Child Access (templated methods)
      //! @{

      //! Returns the i-th child.
      /**
       * \returns a reference to the i-th child.
       */
      template<std::size_t i>
      T& child (index_constant<i> = {})
      {
        static_assert((i < CHILDREN), "child index out of range");
        return *_children[i];
      }

      //! Returns the i-th child (const version).
      /**
       * \returns a const reference to the i-th child.
       */
      template<std::size_t i>
      const T& child (index_constant<i> = {}) const
      {
        static_assert((i < CHILDREN), "child index out of range");
        return *_children[i];
      }

      //! Returns the storage of the i-th child.
      /**
       * \returns a copy of the object storing the i-th child.
       */
      template<std::size_t i>
      ChildStorageType childStorage(index_constant<i> = {})
      {
        static_assert((i < CHILDREN), "child index out of range");
        return _children[i];
      }

      //! Returns the storage of the i-th child (const version).
      /**
       * This method is only important if the child is stored as
       * some kind of pointer, as this allows the pointee type to
       * become const.
       * \returns a copy of the object storing the i-th child.
       */
      template<std::size_t i>
      ChildConstStorageType childStorage(index_constant<i> = {}) const
      {
        static_assert((i < CHILDREN), "child index out of range");
        return _children[i];
      }

      //! Sets the i-th child to the passed-in value.
      template<std::size_t i>
      void setChild (T& t, index_constant<i> = {})
      {
        static_assert((i < CHILDREN), "child index out of range");
        _children[i] = stackobject_to_shared_ptr(t);
      }

      //! Store the passed value in i-th child.
      template<std::size_t i>
      void setChild(T&& t, index_constant<i> = {})
      {
        static_assert((i < CHILDREN), "child index out of range");
        _children[i] = convert_arg(std::move(t));
      }

      //! Sets the stored value representing the i-th child to the passed-in value.
      template<std::size_t i>
      void setChild (ChildStorageType st, index_constant<i> = {})
      {
        static_assert((i < CHILDREN), "child index out of range");
        _children[i] = st;
      }

      //! @}


      //! @name Child Access (Dynamic methods)
      //! @{

      //! Returns the i-th child.
      /**
       * \returns a reference to the i-th child.
       */
      T& child (std::size_t i)
      {
        assert(i < CHILDREN && "child index out of range");
        return *_children[i];
      }

      //! Returns the i-th child (const version).
      /**
       * \returns a const reference to the i-th child.
       */
      const T& child (std::size_t i) const
      {
        assert(i < CHILDREN && "child index out of range");
        return *_children[i];
      }

      //! Returns the storage of the i-th child.
      /**
       * \returns a copy of the object storing the i-th child.
       */
      ChildStorageType childStorage(std::size_t i)
      {
        assert(i < CHILDREN && "child index out of range");
        return _children[i];
      }

      //! Returns the storage of the i-th child (const version).
      /**
       * This method is only important if the child is stored as
       * some kind of pointer, as this allows the pointee type to
       * become const.
       * \returns a copy of the object storing the i-th child.
       */
      ChildConstStorageType childStorage (std::size_t i) const
      {
        assert(i < CHILDREN && "child index out of range");
        return (_children[i]);
      }

      //! Sets the i-th child to the passed-in value.
      void setChild (std::size_t i, T& t)
      {
        assert(i < CHILDREN && "child index out of range");
        _children[i] = stackobject_to_shared_ptr(t);
      }

      //! Store the passed value in i-th child.
      void setChild(std::size_t i, T&& t)
      {
        assert(i < CHILDREN && "child index out of range");
        _children[i] = convert_arg(std::move(t));
      }

      //! Sets the stored value representing the i-th child to the passed-in value.
      void setChild (std::size_t i, ChildStorageType st)
      {
        assert(i < CHILDREN && "child index out of range");
        _children[i] = st;
      }

      const NodeStorage& nodeStorage() const
      {
        return _children;
      }

      //! @}

      //! @name Nested Child Access
      //! @{

      // The following two methods require a little bit of SFINAE trickery to work correctly:
      // We have to make sure that they don't shadow the methods for direct child access because
      // those get called by the generic child() machinery. If that machinery picks up the methods
      // defined below, we have an infinite recursion.
      // So the methods make sure that either
      //
      // * there are more than one argument. In that case, we got multiple indices and can forward
      //   to the general machine.
      //
      // * the first argument is not a valid flat index, i.e. either a std::size_t or an index_constant.
      //   The argument thus has to be some kind of TreePath instance that we can also pass to the
      //   generic machine.
      //
      // The above SFINAE logic works, but there is still a problem with the return type deduction.
      // We have to do a lazy lookup of the return type after SFINAE has succeeded, otherwise the return
      // type deduction will trigger the infinite recursion.

      //! Returns the child given by the list of indices.
      /**
       * This method simply forwards to the freestanding function child(). See that
       * function for further information.
       */
#ifdef DOXYGEN
      template<typename... Indices>
      ImplementationDefined& child(Indices... indices)
#else
      template<typename I0, typename... I>
      auto child(I0 i0, I... i)
        -> typename std::enable_if<
             (sizeof...(I) > 0) || !is_flat_index<I0>{},
             impl::_lazy_member_child_decltype<PowerNode>
        >::type::template evaluate<I0,I...>::type
#endif
      {
        static_assert(sizeof...(I) > 0 || impl::_non_empty_tree_path(I0{}),
          "You cannot use the member function child() with an empty TreePath, use the freestanding version child(node,treePath) instead."
          );
        return Dune::TypeTree::child(*this,i0,i...);
      }

      //! Returns the child given by the list of indices.
      /**
       * This method simply forwards to the freestanding function child(). See that
       * function for further information.
       */
#ifdef DOXYGEN
      template<typename... Indices>
      const ImplementationDefined& child(Indices... indices)
#else
      template<typename I0, typename... I>
      auto child(I0 i0, I... i) const
        -> typename std::enable_if<
             (sizeof...(I) > 0) || !is_flat_index<I0>{},
             impl::_lazy_member_child_decltype<const PowerNode>
        >::type::template evaluate<I0,I...>::type
#endif
      {
        static_assert(sizeof...(I) > 0 || impl::_non_empty_tree_path(I0{}),
          "You cannot use the member function child() with an empty TreePath, use the freestanding version child(node,treePath) instead."
          );
        return Dune::TypeTree::child(*this,i0,i...);
      }

      //! @}

      //! @name Constructors
      //! @{

    protected:

      //! Default constructor.
      /**
       * The default constructor is protected, as PowerNode is a utility
       * class that needs to be filled with meaning by subclassing it
       * and adding useful functionality to the subclass.
       *
       * \warning When using the default constructor, make sure to set ALL children
       * by means of the setChild() methods!
       */
      PowerNode()
      {}

      //! Initialize the PowerNode with a copy of the passed-in storage type.
      explicit PowerNode(const NodeStorage& children)
        : _children(children)
      {}

      //! Initialize all children with copies of a storage object constructed from the parameter \c t.
      explicit PowerNode (T& t, bool distinct_objects = true)
      {
        if (distinct_objects)
          {
            for (typename NodeStorage::iterator it = _children.begin(); it != _children.end(); ++it)
              *it = std::make_shared<T>(t);
          }
        else
          {
            shared_ptr<T> sp = stackobject_to_shared_ptr(t);
            std::fill(_children.begin(),_children.end(),sp);
          }
      }

#ifdef DOXYGEN

      //! Initialize all children with the passed-in objects.
      /**
       * The availability of this constructor depends on the number of children and
       * compiler support for C++0x: For 1 <= k <= 10, it is always present, but for
       * k > 10, it requires C++0x support in the compiler. If your compiler doesn't,
       * use PowerNode(const Storage& children) instead.
       *
       * Moreover, the C++0x-based version also supports passing in temporary objects
       * and will move those objects into the node. Attempting to do so with the legacy
       * version will result in a compile error.
       */
      PowerNode(T& t1, T& t2, ...)
      {}

#else

      // this weird signature avoids shadowing other 1-argument constructors
      template<typename C0, typename C1, typename... Children>
      PowerNode (C0&& c0, C1&& c1, Children&&... children)
      {
        assign_reference_pack_to_shared_ptr_array(_children,std::forward<C0>(c0),std::forward<C1>(c1),std::forward<Children>(children)...);
      }

      // this weird signature avoids shadowing other 1-argument constructors
      template<typename C0, typename C1, typename... Children>
      PowerNode (shared_ptr<C0> c0, shared_ptr<C1> c1, shared_ptr<Children>... children)
      {
        assign_shared_ptr_pack_to_shared_ptr_array(_children,c0,c1,children...);
      }

#endif // DOXYGEN

      //! @}

    private:
      NodeStorage _children;
    };

    //! \} group Nodes

  } // namespace TypeTree
} //namespace Dune

#endif // DUNE_TYPETREE_POWERNODE_HH


==> anc/xt-super/dune-typetree/dune/typetree/proxynode.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_TYPETREE_PROXYNODE_HH
#define DUNE_TYPETREE_PROXYNODE_HH

#include <dune/typetree/nodetags.hh>
#include <dune/common/shared_ptr.hh>

namespace Dune {
  namespace TypeTree {

    /** \addtogroup Nodes
     *  \ingroup TypeTree
     *  \{
     */

    template<typename Node>
    class ProxyNode;

    //! Mixin class providing methods for child access with compile-time parameter.
    template<typename ProxiedNode>
    class StaticChildAccessors
    {

      static const bool proxiedNodeIsConst = IsConst<typename remove_reference<ProxiedNode>::type>::value;

      template<std::size_t k>
      struct lazy_enabled
      {
        static const bool value = !proxiedNodeIsConst;
      };

      typedef ProxyNode<ProxiedNode> Node;

      template<bool enabled = !proxiedNodeIsConst>
      typename enable_if<enabled,Node&>::type
      node()
      {
        return static_cast<Node&>(*this);
      }

      const Node& node() const
      {
        return static_cast<const Node&>(*this);
      }

    public:

      //! Access to the type and storage type of the i-th child.
      template<std::size_t k>
      struct Child
        : public ProxiedNode::template Child<k>
      {};

      //! @name Child Access
      //! @{

      //! Returns the i-th child.
      /**
       * \returns a reference to the i-th child.
       */
      template<std::size_t k>
      typename enable_if<lazy_enabled<k>::value,typename Child<k>::Type&>::type
      child()
      {
        return node().proxiedNode().template child<k>();
      }

      //! Returns the i-th child (const version).
      /**
       * \returns a const reference to the i-th child.
       */
      template<std::size_t k>
      const typename Child<k>::Type& child() const
      {
        return node().proxiedNode().template child<k>();
      }

      //! Returns the storage of the i-th child.
      /**
       * \returns a copy of the object storing the i-th child.
       */
      template<std::size_t k>
      typename enable_if<lazy_enabled<k>::value,typename Child<k>::Storage>::type
      childStorage()
      {
        return node().proxiedNode().template childStorage<k>();
      }

      //! Returns the storage of the i-th child (const version).
      /**
       * This method is only important if the child is stored as
       * some kind of pointer, as this allows the pointee type to
       * become const.
       * \returns a copy of the object storing the i-th child.
       */
      template<std::size_t k>
      typename Child<k>::ConstStorage childStorage() const
      {
        return node().proxiedNode().template childStorage<k>();
      }

      //! Sets the i-th child to the passed-in value.
      template<std::size_t k>
      void setChild(typename Child<k>::type& child, typename enable_if<lazy_enabled<k>::value,void*>::type = 0)
      {
        node().proxiedNode().template childStorage<k>() = stackobject_to_shared_ptr(child);
      }

      //! Sets the storage of the i-th child to the passed-in value.
      template<std::size_t k>
      void setChild(typename Child<k>::storage_type child, typename enable_if<lazy_enabled<k>::value,void*>::type = 0)
      {
        node().proxiedNode().template childStorage<k>() = child;
      }

      const typename ProxiedNode::NodeStorage& nodeStorage() const
      {
        return node().proxiedNode().nodeStorage();
      }

    };

    //! Mixin class providing methods for child access with run-time parameter.
    /**
     * This class also provides the compile-time parameter based methods, as
     * multiple inheritance from both DynamicChildAccessors and StaticChildAccessors
     * creates ambigous method lookups.
     */
    template<typename ProxiedNode>
    class DynamicChildAccessors
      : public StaticChildAccessors<ProxiedNode>
    {

      typedef ProxyNode<ProxiedNode> Node;

      static const bool proxiedNodeIsConst = IsConst<typename remove_reference<ProxiedNode>::type>::value;

      template<bool enabled = !proxiedNodeIsConst>
      typename enable_if<enabled,Node&>::type
      node()
      {
        return static_cast<Node&>(*this);
      }

      const Node& node() const
      {
        return static_cast<const Node&>(*this);
      }

    public:

      //! @name Child Access (Dynamic methods)
      //! @{

      //! Returns the i-th child.
      /**
       * \returns a reference to the i-th child.
       */
      template<bool enabled = !proxiedNodeIsConst>
      typename enable_if<enabled,typename ProxiedNode::ChildType&>::type
      child (std::size_t i)
      {
        return node().proxiedNode().child(i);
      }

      //! Returns the i-th child (const version).
      /**
       * \returns a const reference to the i-th child.
       */
      const typename ProxiedNode::ChildType& child (std::size_t i) const
      {
        return node().proxiedNode().child(i);
      }

      //! Returns the storage of the i-th child.
      /**
       * \returns a copy of the object storing the i-th child.
       */
      template<bool enabled = !proxiedNodeIsConst>
      typename enable_if<enabled,typename ProxiedNode::ChildStorageType>::type
      childStorage(std::size_t i)
      {
        return node().proxiedNode().childStorage(i);
      }

      //! Returns the storage of the i-th child (const version).
      /**
       * This method is only important if the child is stored as
       * some kind of pointer, as this allows the pointee type to
       * become const.
       * \returns a copy of the object storing the i-th child.
       */
      typename ProxiedNode::ChildConstStorageType childStorage (std::size_t i) const
      {
        return node().proxiedNode().childStorage(i);
      }

      //! Sets the i-th child to the passed-in value.
      template<bool enabled = !proxiedNodeIsConst>
      void setChild (std::size_t i, typename ProxiedNode::ChildType& t, typename enable_if<enabled,void*>::type = 0)
      {
        node().proxiedNode().childStorage(i) = stackobject_to_shared_ptr(t);
      }

      //! Sets the stored value representing the i-th child to the passed-in value.
      template<bool enabled = !proxiedNodeIsConst>
      void setChild (std::size_t i, typename ProxiedNode::ChildStorageType st, typename enable_if<enabled,void*>::type = 0)
      {
        node().proxiedNode().childStorage(i) = st;
      }

    };

    //! Tag-based dispatch to appropiate base class that provides necessary functionality.
    template<typename Node, typename NodeTag>
    struct ProxyNodeBase;

    //! ProxyNode base class for LeafNode.
    template<typename Node>
    struct ProxyNodeBase<Node,LeafNodeTag>
    {
    };

    //! ProxyNode base class for CompositeNode.
    template<typename Node>
    struct ProxyNodeBase<Node,CompositeNodeTag>
      : public StaticChildAccessors<Node>
    {
      typedef typename Node::ChildTypes ChildTypes;
      typedef typename Node::NodeStorage NodeStorage;
    };

    //! ProxyNode base class for PowerNode.
    template<typename Node>
    struct ProxyNodeBase<Node,PowerNodeTag>
      : public DynamicChildAccessors<Node>
    {
      typedef typename Node::ChildType ChildType;
      typedef typename Node::NodeStorage NodeStorage;
    };


    //! Base class for nodes acting as a proxy for an existing node.
    /**
     * ProxyNode is a utility class for implementing proxy classes
     * that need to provide the TypeTree node functionality of the
     * proxied class. It exactly mirrors the TypeTree node characteristics
     * of the proxied node.
     */
    template<typename Node>
    class ProxyNode
      : public ProxyNodeBase<Node,typename Node::NodeTag>
    {

      static const bool proxiedNodeIsConst = IsConst<typename remove_reference<Node>::type>::value;

      // accessor mixins need to be friends for access to proxiedNode()
      friend class StaticChildAccessors<Node>;
      friend class DynamicChildAccessors<Node>;

    public:

      typedef Node ProxiedNode;

      typedef typename Node::NodeTag NodeTag;

      //! Mark this class as non leaf in the \ref TypeTree.
      static const bool isLeaf = Node::isLeaf;

      //! Mark this class as a non power in the \ref TypeTree.
      static const bool isPower = Node::isPower;

      //! Mark this class as a composite in the \ref TypeTree.
      static const bool isComposite = Node::isComposite;

      //! The number of children.
      static const std::size_t CHILDREN = Node::CHILDREN;


    protected:

      //! @name Access to the proxied node
      //! @{

      //! Returns the proxied node.
      template<bool enabled = !proxiedNodeIsConst>
      typename enable_if<enabled,Node&>::type
      proxiedNode()
      {
        return *_node;
      }

      //! Returns the proxied node (const version).
      const Node& proxiedNode() const
      {
        return *_node;
      }

      //! Returns the storage of the proxied node.
      template<bool enabled = !proxiedNodeIsConst>
      typename enable_if<enabled,shared_ptr<Node> >::type
      proxiedNodeStorage()
      {
        return _node;
      }

      //! Returns the storage of the proxied node (const version).
      shared_ptr<const Node> proxiedNodeStorage() const
      {
        return _node;
      }

      //! @}

      //! @name Constructors
      //! @{

      ProxyNode(Node& node)
        : _node(stackobject_to_shared_ptr(node))
      {}

      ProxyNode(shared_ptr<Node> node)
        : _node(node)
      {}

      //! @}

    private:

      shared_ptr<Node> _node;
    };

    //! \} group Nodes

  } // namespace TypeTree
} //namespace Dune

#endif // DUNE_TYPETREE_PROXYNODE_HH


==> anc/xt-super/dune-typetree/dune/typetree/simpletransformationdescriptors.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_TYPETREE_SIMPLETRANSFORMATIONDESCRIPTORS_HH
#define DUNE_TYPETREE_SIMPLETRANSFORMATIONDESCRIPTORS_HH

#include <array>
#include <memory>

#include <dune/typetree/nodetags.hh>
#include <dune/common/exceptions.hh>


namespace Dune {
  namespace TypeTree {

    /** \addtogroup Transformation
     *  \ingroup TypeTree
     *  \{
     */

    template<typename SourceNode, typename Transformation, typename TransformedNode>
    struct SimpleLeafNodeTransformation
    {

      static const bool recursive = false;

      typedef TransformedNode transformed_type;
      typedef std::shared_ptr<transformed_type> transformed_storage_type;

      static transformed_type transform(const SourceNode& s, const Transformation& t)
      {
        return transformed_type();
      }

      static transformed_storage_type transform_storage(std::shared_ptr<const SourceNode> s, const Transformation& t)
      {
        return std::make_shared<transformed_type>();
      }

    };


    template<typename SourceNode, typename Transformation, template<typename Child, std::size_t> class TransformedNode>
    struct SimplePowerNodeTransformation
    {

      static const bool recursive = true;

      template<typename TC>
      struct result
      {
        typedef TransformedNode<TC, SourceNode::CHILDREN> type;
        typedef std::shared_ptr<type> storage_type;
      };

      template<typename TC>
      static typename result<TC>::type transform(const SourceNode& s, const Transformation& t, const std::array<std::shared_ptr<TC>,result<TC>::type::CHILDREN>& children)
      {
        return typename result<TC>::type(children);
      }

      template<typename TC>
      static typename result<TC>::storage_type transform_storage(std::shared_ptr<const SourceNode> s, const Transformation& t, const std::array<std::shared_ptr<TC>,result<TC>::type::CHILDREN>& children)
      {
        return std::make_shared<typename result<TC>::type>(children);
      }

    };


    template<typename SourceNode, typename Transformation, template<typename...> class TransformedNode>
    struct SimpleCompositeNodeTransformation
    {

      static const bool recursive = true;

      template<typename... TC>
      struct result
      {
        typedef TransformedNode<TC...> type;
        typedef std::shared_ptr<type> storage_type;
      };

      template<typename... TC>
      static typename result<TC...>::type transform(const SourceNode& s, const Transformation& t, std::shared_ptr<TC>... children)
      {
        return typename result<TC...>::type(children...);
      }

      template<typename... TC>
      static typename result<TC...>::storage_type transform_storage(std::shared_ptr<const SourceNode> s, const Transformation& t, std::shared_ptr<TC>... children)
      {
        return std::make_shared<typename result<TC...>::type>(children...);
      }

    };

    //! \} group Transformation

  } // namespace TypeTree
} //namespace Dune

#endif // DUNE_TYPETREE_SIMPLETRANSFORMATIONDESCRIPTORS_HH


==> anc/xt-super/dune-typetree/dune/typetree/transformation.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_TYPETREE_TRANSFORMATION_HH
#define DUNE_TYPETREE_TRANSFORMATION_HH

#include <array>
#include <tuple>
#include <memory>

#include <dune/common/exceptions.hh>
#include <dune/common/typetraits.hh>
#include <dune/typetree/typetraits.hh>
#include <dune/typetree/nodetags.hh>
#include <dune/typetree/utility.hh>


namespace Dune {
  namespace TypeTree {

    /** \addtogroup Transformation
     *  \ingroup TypeTree
     *  \{
     */

#ifdef DOXYGEN

    //! Register transformation descriptor to transform SourceNode with Transformation.
    /**
     * The tree transformation engine expects this function to return a struct describing
     * how to perform the Transformation for The type SourceNode, which has ImplementationTag Tag.
     * This function has to be specialized for every combination of Transformation and Tag that
     * the transformation engine should support.
     *
     * \note The arguments are given as pointers to avoid problems with incomplete types.
     *
     * \note The specialization does not have to placed in the namespace Dune::TypeTree,
     *       it can simply reside in the same namespace as either the SourceNode or the Tag.
     *
     * \note This function will never be really called, the engine only extracts the return type.
     *       It is thus not necessary to actually implement the function, it is sufficient to
     *       declare it.
     *
     * \tparam SourceNode     The type of the node in the source tree that should be transformed.
     * \tparam Transformation The type of the transformation to apply to the source node.
     * \tparam Tag            The implementation tag of the source node.
     */
    template<typename SourceNode, typename Transformation, typename Tag>
    void registerNodeTransformation(SourceNode*, Transformation*, Tag*);

#else // DOXYGEN

      /**
       * \tparam S   C++ type of source node.
       * \tparam T   Tag identifying the transformation.
       * \tparam Tag Tag identifying the source type.
       *
       * Tag may be identical for different implementation of the same concept
       * (i.e. all leaf GridFunctionSpace), but this is not required.  This
       * allows you to handle different leaf GridFunctionSpace implementation
       * differently.  Tag should be extracted from S::ImplementationTag.
       */
    template<typename S, typename T, typename Tag>
    struct LookupNodeTransformation
    {

      typedef DUNE_DECLTYPE(registerNodeTransformation(declptr<S>(),declptr<T>(),declptr<Tag>())) lookup_type;

      typedef typename evaluate_if_meta_function<
        lookup_type
        >::type type;

      static_assert((!is_same<type,void>::value), "Unable to find valid transformation descriptor");
    };

#endif // DOXYGEN


    //! Transform a TypeTree.
    /**
     * This struct can be used to apply a transformation to a given TypeTree. It exports the type of
     * the resulting (transformed) tree and contains methods to actually transform tree instances.
     *
     * \tparam SourceTree     = The TypeTree that should be transformed.
     * \tparam Transformation = The Transformation to apply to the TypeTree.
     * \tparam Tag            = This parameter is an implementation detail and must always be set to its default value.
     * \tparam recursive      = This parameter is an implementation detail and must always be set to its default value.
     */
    template<typename SourceTree, typename Transformation, typename Tag = StartTag, bool recursive = true>
    struct TransformTree
    {

#ifndef DOXYGEN

      typedef typename LookupNodeTransformation<SourceTree,Transformation,typename SourceTree::ImplementationTag>::type NodeTransformation;

      // the type of the new tree that will result from this transformation
      typedef typename TransformTree<SourceTree,Transformation,typename SourceTree::NodeTag,NodeTransformation::recursive>::transformed_type transformed_type;

      // the storage type of the new tree that will result from this transformation
      typedef typename TransformTree<SourceTree,Transformation,typename SourceTree::NodeTag,NodeTransformation::recursive>::transformed_storage_type transformed_storage_type;

#endif // DOXYGEN

      //! The type of the transformed tree.
      typedef transformed_type type;

      typedef type Type;

      //! Apply transformation to an existing tree s.
      static transformed_type transform(const SourceTree& s, const Transformation& t = Transformation())
      {
        return TransformTree<SourceTree,Transformation,typename SourceTree::NodeTag,NodeTransformation::recursive>::transform(s,t);
      }

      //! Apply transformation to an existing tree s.
      static transformed_type transform(const SourceTree& s, Transformation& t)
      {
        return TransformTree<SourceTree,Transformation,typename SourceTree::NodeTag,NodeTransformation::recursive>::transform(s,t);
      }

      //! Apply transformation to an existing tree s.
      static transformed_type transform(std::shared_ptr<const SourceTree> sp, const Transformation& t = Transformation())
      {
        return TransformTree<SourceTree,Transformation,typename SourceTree::NodeTag,NodeTransformation::recursive>::transform(sp,t);
      }

      //! Apply transformation to an existing tree s.
      static transformed_type transform(std::shared_ptr<const SourceTree> sp, Transformation& t)
      {
        return TransformTree<SourceTree,Transformation,typename SourceTree::NodeTag,NodeTransformation::recursive>::transform(sp,t);
      }

      //! Apply transformation to storage type of an existing tree, returning a heap-allocated storage type
      //! instance of the transformed tree.
      static transformed_storage_type transform_storage(std::shared_ptr<const SourceTree> sp, const Transformation& t = Transformation())
      {
        return TransformTree<SourceTree,Transformation,typename SourceTree::NodeTag,NodeTransformation::recursive>::transform_storage(sp,t);
      }

      //! Apply transformation to storage type of an existing tree, returning a heap-allocated storage type
      //! instance of the transformed tree.
      static transformed_storage_type transform_storage(std::shared_ptr<const SourceTree> sp, Transformation& t)
      {
        return TransformTree<SourceTree,Transformation,typename SourceTree::NodeTag,NodeTransformation::recursive>::transform_storage(sp,t);
      }


    };

#ifndef DOXYGEN // internal per-node implementations of the transformation algorithm

    // handle a leaf node - this is easy
    template<typename S, typename T, bool recursive>
    struct TransformTree<S,T,LeafNodeTag,recursive>
    {
      // get transformed type from specification
      typedef typename LookupNodeTransformation<S,T,typename S::ImplementationTag>::type NodeTransformation;

      typedef typename NodeTransformation::transformed_type transformed_type;
      typedef typename NodeTransformation::transformed_storage_type transformed_storage_type;

      // delegate instance transformation to per-node specification
      static transformed_type transform(const S& s, T& t)
      {
        return NodeTransformation::transform(s,t);
      }

      // delegate instance transformation to per-node specification
      static transformed_type transform(const S& s, const T& t)
      {
        return NodeTransformation::transform(s,t);
      }

      // delegate instance transformation to per-node specification
      static transformed_type transform(std::shared_ptr<const S> sp, T& t)
      {
        return NodeTransformation::transform(sp,t);
      }

      // delegate instance transformation to per-node specification
      static transformed_type transform(std::shared_ptr<const S> sp, const T& t)
      {
        return NodeTransformation::transform(sp,t);
      }

      static transformed_storage_type transform_storage(std::shared_ptr<const S> sp, T& t)
      {
        return NodeTransformation::transform_storage(sp,t);
      }

      static transformed_storage_type transform_storage(std::shared_ptr<const S> sp, const T& t)
      {
        return NodeTransformation::transform_storage(sp,t);
      }

    };


    // common implementation for non-recursive transformation of non-leaf nodes
    template<typename S, typename T>
    struct TransformTreeNonRecursive
    {
      // get transformed type from specification
      typedef typename LookupNodeTransformation<S,T,typename S::ImplementationTag>::type NodeTransformation;

      typedef typename NodeTransformation::transformed_type transformed_type;
      typedef typename NodeTransformation::transformed_storage_type transformed_storage_type;

      // delegate instance transformation to per-node specification
      static transformed_type transform(const S& s, T& t)
      {
        return NodeTransformation::transform(s,t);
      }

      // delegate instance transformation to per-node specification
      static transformed_type transform(const S& s, const T& t)
      {
        return NodeTransformation::transform(s,t);
      }

      // delegate instance transformation to per-node specification
      static transformed_type transform(std::shared_ptr<const S> sp, T& t)
      {
        return NodeTransformation::transform(sp,t);
      }

      // delegate instance transformation to per-node specification
      static transformed_type transform(std::shared_ptr<const S> sp, const T& t)
      {
        return NodeTransformation::transform(sp,t);
      }

      static transformed_storage_type transform_storage(std::shared_ptr<const S> sp, T& t)
      {
        return NodeTransformation::transform_storage(sp,t);
      }

      static transformed_storage_type transform_storage(std::shared_ptr<const S> sp, const T& t)
      {
        return NodeTransformation::transform_storage(sp,t);
      }

    };


    // handle power tag - a little more tricky
    template<typename S, typename T>
    struct TransformTree<S,T,PowerNodeTag,true>
    {
      // get transformed type from specification
      // Handling this transformation in a way that makes the per-node specification easy to write
      // is a little involved:
      // The problem is that the transformed power node must be parameterized on the transformed child
      // type. So we need to transform the child type and pass the transformed child type to an inner
      // template of the node transformation struct called result (see example of such a specification
      // further down).
      typedef typename LookupNodeTransformation<S,T,typename S::ImplementationTag>::type NodeTransformation;
      typedef typename LookupNodeTransformation<typename S::ChildType,T,typename S::ChildType::ImplementationTag>::type ChildNodeTransformation;

      typedef typename NodeTransformation::template result<typename TransformTree<typename S::ChildType,
                                                                                  T,
                                                                                  typename S::ChildType::NodeTag,
                                                                                  ChildNodeTransformation::recursive>::transformed_type
                                                           >::type transformed_type;

      typedef typename NodeTransformation::template result<typename TransformTree<typename S::ChildType,
                                                                                  T,
                                                                                  typename S::ChildType::NodeTag,
                                                                                  ChildNodeTransformation::recursive>::transformed_type
                                                           >::storage_type transformed_storage_type;

      // Transform an instance of S.
      static transformed_type transform(const S& s, T& t)
      {
        // transform children
        typedef TransformTree<typename S::ChildType,T,typename S::ChildType::NodeTag,ChildNodeTransformation::recursive> ChildTreeTransformation;
        typedef typename ChildTreeTransformation::transformed_type transformed_child;
        const std::size_t child_count = S::CHILDREN;
        std::array<std::shared_ptr<transformed_child>,child_count> children;
        for (std::size_t k = 0; k < child_count; ++k) {
          children[k] = ChildTreeTransformation::transform_storage(s.childStorage(k),t);
        }
        // transform node
        return NodeTransformation::transform(s,t,children);
      }

      static transformed_type transform(const S& s, const T& t)
      {
        // transform children
        typedef TransformTree<typename S::ChildType,T,typename S::ChildType::NodeTag,ChildNodeTransformation::recursive> ChildTreeTransformation;
        typedef typename ChildTreeTransformation::transformed_type transformed_child;
        const std::size_t child_count = S::CHILDREN;
        std::array<std::shared_ptr<transformed_child>,child_count> children;
        for (std::size_t k = 0; k < child_count; ++k) {
          children[k] = ChildTreeTransformation::transform_storage(s.childStorage(k),t);
        }
        // transform node
        return NodeTransformation::transform(s,t,children);
      }

      // Transform an instance of S.
      static transformed_type transform(std::shared_ptr<const S> sp, T& t)
      {
        // transform children
        typedef TransformTree<typename S::ChildType,T,typename S::ChildType::NodeTag,ChildNodeTransformation::recursive> ChildTreeTransformation;
        typedef typename ChildTreeTransformation::transformed_type transformed_child;
        const std::size_t child_count = S::CHILDREN;
        std::array<std::shared_ptr<transformed_child>,child_count> children;
        for (std::size_t k = 0; k < child_count; ++k) {
          children[k] = ChildTreeTransformation::transform_storage(sp->childStorage(k),t);
        }
        // transform node
        return NodeTransformation::transform(sp,t,children);
      }

      static transformed_type transform(std::shared_ptr<const S> sp, const T& t)
      {
        // transform children
        typedef TransformTree<typename S::ChildType,T,typename S::ChildType::NodeTag,ChildNodeTransformation::recursive> ChildTreeTransformation;
        typedef typename ChildTreeTransformation::transformed_type transformed_child;
        const std::size_t child_count = S::CHILDREN;
        std::array<std::shared_ptr<transformed_child>,child_count> children;
        for (std::size_t k = 0; k < child_count; ++k) {
          children[k] = ChildTreeTransformation::transform_storage(sp->childStorage(k),t);
        }
        // transform node
        return NodeTransformation::transform(sp,t,children);
      }

      static transformed_storage_type transform_storage(std::shared_ptr<const S> sp, T& t)
      {
        // transform children
        typedef TransformTree<typename S::ChildType,T,typename S::ChildType::NodeTag,ChildNodeTransformation::recursive> ChildTreeTransformation;
        typedef typename ChildTreeTransformation::transformed_storage_type transformed_child_storage;
        const std::size_t child_count = S::CHILDREN;
        std::array<transformed_child_storage,child_count> children;
        for (std::size_t k = 0; k < child_count; ++k) {
          children[k] = ChildTreeTransformation::transform_storage(sp->childStorage(k),t);
        }
        return NodeTransformation::transform_storage(sp,t,children);
      }

      static transformed_storage_type transform_storage(std::shared_ptr<const S> sp, const T& t)
      {
        // transform children
        typedef TransformTree<typename S::ChildType,T,typename S::ChildType::NodeTag,ChildNodeTransformation::recursive> ChildTreeTransformation;
        typedef typename ChildTreeTransformation::transformed_storage_type transformed_child_storage;
        const std::size_t child_count = S::CHILDREN;
        std::array<transformed_child_storage,child_count> children;
        for (std::size_t k = 0; k < child_count; ++k) {
          children[k] = ChildTreeTransformation::transform_storage(sp->childStorage(k),t);
        }
        return NodeTransformation::transform_storage(sp,t,children);
      }

    };

    // non-recursive version of the PowerNode transformation.
    template<typename S, typename T>
    struct TransformTree<S,T,PowerNodeTag,false>
      : public TransformTreeNonRecursive<S,T>
    {};

    // helper struct that does the actual transformation for a composite node. We need this additional struct
    // to extract the template argument list with the types of all children from the node, which we cannot do
    // directly in the transformation<> template, as the type passed to transformation<> will usually be a
    // derived type and will normally have more template arguments than just the children. This declaration
    // just introduces the type of the helper struct, we always instantiate the specialization defined below;
    template<typename S, typename Children, typename T>
    struct transform_composite_node;

    // specialized version of the helper struct which extracts the template argument list with the children from
    // its second template parameter, which has to be CompositeNode::ChildTypes. Apart from that, the struct is
    // similar to the one for a PowerNode, but it obviously delegates transformation of the children to the TMP.
    template<typename S, typename T, typename... C>
    struct transform_composite_node<S,std::tuple<C...>,T>
    {

      // transformed type, using the same nested struct trick as the PowerNode
      typedef typename S::ImplementationTag Tag;
      typedef typename LookupNodeTransformation<S,T,Tag>::type NodeTransformation;
      typedef typename NodeTransformation::template result<typename TransformTree<C,
                                                                                  T,
                                                                                  typename C::NodeTag,
                                                                                  LookupNodeTransformation<C,T,typename C::ImplementationTag>::type::recursive
                                                                                  >::transformed_type...
                                                           >::type transformed_type;

      typedef typename NodeTransformation::template result<typename TransformTree<C,
                                                                                  T,
                                                                                  typename C::NodeTag,
                                                                                  LookupNodeTransformation<C,T,typename C::ImplementationTag>::type::recursive
                                                                                  >::transformed_type...
                                                           >::storage_type transformed_storage_type;

      // Retrieve the transformation descriptor for the child with index i.
      // This little helper improves really improves the readability of the
      // transformation functions.
      template<std::size_t i>
      struct ChildTransformation
        : public TransformTree<typename S::template Child<i>::Type,
                               T,
                               typename S::template Child<i>::Type::NodeTag,
                               LookupNodeTransformation<
                                 typename S::template Child<i>::Type,
                                 T,
                                 typename S::template Child<i>::Type::ImplementationTag
                                 >::type::recursive
                               >
      {};


      template<std::size_t... i>
      static transformed_type transform(const S& s, T& t, index_pack<i...> indices)
      {
        return NodeTransformation::transform(s,t,ChildTransformation<i>::transform_storage(s.template childStorage<i>(),t)...);
      }

      template<std::size_t... i>
      static transformed_type transform(const S& s, const T& t, index_pack<i...> indices)
      {
        return NodeTransformation::transform(s,t,ChildTransformation<i>::transform_storage(s.template childStorage<i>(),t)...);
      }

      template<std::size_t... i>
      static transformed_storage_type transform_storage(std::shared_ptr<const S> sp, T& t, index_pack<i...> indices)
      {
        return NodeTransformation::transform_storage(sp,t,ChildTransformation<i>::transform_storage(sp->template childStorage<i>(),t)...);
      }

      template<std::size_t... i>
      static transformed_storage_type transform_storage(std::shared_ptr<const S> sp, const T& t, index_pack<i...> indices)
      {
        return NodeTransformation::transform_storage(sp,t,ChildTransformation<i>::transform_storage(sp->template childStorage<i>(),t)...);
      }

    };


    // the specialization of transformation<> for the CompositeNode. This just extracts the
    // CompositeNode::ChildTypes member and forwards to the helper struct
    template<typename S, typename T>
    struct TransformTree<S,T,CompositeNodeTag,true>
    {

    private:

      typedef typename S::ChildTypes ChildTypes;

      static typename tuple_index_pack_builder<ChildTypes>::type child_indices()
      {
        return typename tuple_index_pack_builder<ChildTypes>::type();
      }

    public:

      typedef typename transform_composite_node<S,ChildTypes,T>::transformed_type transformed_type;
      typedef typename transform_composite_node<S,ChildTypes,T>::transformed_storage_type transformed_storage_type;

      static transformed_type transform(const S& s, T& t)
      {
        return transform_composite_node<S,ChildTypes,T>::transform(s,t,child_indices());
      }

      static transformed_type transform(const S& s, const T& t)
      {
        return transform_composite_node<S,ChildTypes,T>::transform(s,t,child_indices());
      }

      static transformed_storage_type transform_storage(std::shared_ptr<const S> sp, T& t)
      {
        return transform_composite_node<S,ChildTypes,T>::transform_storage(sp,t,child_indices());
      }

      static transformed_storage_type transform_storage(std::shared_ptr<const S> sp, const T& t)
      {
        return transform_composite_node<S,ChildTypes,T>::transform_storage(sp,t,child_indices());
      }

    };

    // non-recursive version of the CompositeNode transformation.
    template<typename S, typename T>
    struct TransformTree<S,T,CompositeNodeTag,false>
      : public TransformTreeNonRecursive<S,T>
    {};

#endif // DOXYGEN

    //! \} group Traversal

  } // namespace TypeTree
} //namespace Dune

#endif // DUNE_TYPETREE_TRANSFORMATION_HH


==> anc/xt-super/dune-typetree/dune/typetree/transformationutilities.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_TYPETREE_TRANSFORMATIONUTILITIES_HH
#define DUNE_TYPETREE_TRANSFORMATIONUTILITIES_HH

#include <dune/typetree/simpletransformationdescriptors.hh>
#include <dune/typetree/generictransformationdescriptors.hh>

#endif // DUNE_TYPETREE_TRANSFORMATIONUTILITIES_HH


==> anc/xt-super/dune-typetree/dune/typetree/traversal.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_TYPETREE_TRAVERSAL_HH
#define DUNE_TYPETREE_TRAVERSAL_HH

#if HAVE_RVALUE_REFERENCES
#include <utility>
#endif

#include <dune/typetree/nodetags.hh>
#include <dune/typetree/treepath.hh>
#include <dune/typetree/visitor.hh>
#include <dune/typetree/applytochildrensingletree.hh>

namespace Dune {
  namespace TypeTree {

    /** \addtogroup Tree Traversal
     *  \ingroup TypeTree
     *  \{
     */


#ifndef DOXYGEN // these are all internals and not public API. Only access is using applyToTree().


    // This struct is the core of the algorithm. While this specialization simply serves as the starting point
    // of the traversal and takes care of some setup work, the struct has to be specialized for each TreeType node type it
    // should support.
    // The first parameter specifies the kind of TreePath (dynamic/static) to use, the second one is the tag of the node type
    // and the third one must always be specialized as true, as a value of false means the node should in fact not be visited.
    // That case is already handled by a specialization of the struct.
    template<TreePathType::Type tpType, bool doApply>
    struct ApplyToTree<tpType,StartTag,doApply>
    {

      template<typename Node, typename Visitor>
      static void apply(Node&& node, Visitor&& visitor)
      {
        ApplyToTree<tpType,typename remove_reference<Node>::type::NodeTag>::apply(std::forward<Node>(node),
                                                                                  std::forward<Visitor>(visitor),
                                                                                  TreePathFactory<tpType>::create(node).mutablePath());
      }

    };


    // Do not visit nodes the visitor is not interested in
    template<TreePathType::Type tpType, typename NodeTag>
    struct ApplyToTree<tpType,NodeTag,false>
    {

      // we won't do anything with the objects, so having them all const
      // works fine.
      template<typename Node, typename Visitor, typename TreePath>
      static void apply(const Node& node, const Visitor& visitor, TreePath treePath)
      {}

    };



    // ********************************************************************************
    // LeafNode
    // ********************************************************************************

    // LeafNode - just call the leaf() callback
    template<TreePathType::Type tpType>
    struct ApplyToTree<tpType,LeafNodeTag,true>
    {

      template<typename N, typename V, typename TreePath>
      static void apply(N&& n, V&& v, TreePath tp)
      {
        v.leaf(std::forward<N>(n),tp.view());
      }

    };



    // ********************************************************************************
    // PowerNode
    // ********************************************************************************

    // Traverse PowerNode statically - in this case, we simply use the
    // generic child traversal algorithm
    template<>
    struct ApplyToTree<TreePathType::fullyStatic,PowerNodeTag,true>
      : public ApplyToGenericCompositeNode
    {
    };

    // Traverse PowerNode dynamically. Here, we exploit the fact that is possible
    // to do the child traversal using runtime iteration, as that saves a lot of
    // template instantiations.
    template<>
    struct ApplyToTree<TreePathType::dynamic,PowerNodeTag,true>
    {

      template<typename N, typename V, typename TreePath>
      static void apply(N&& n, V&& v, TreePath tp)
      {
        // first encounter of this node
        v.pre(std::forward<N>(n),tp.view());

        // strip types of possible references
        typedef typename remove_reference<N>::type Node;
        typedef typename remove_reference<V>::type Visitor;

        // get child type
        typedef typename Node::template Child<0>::Type C;

        // Do we have to visit the children? As the TreePath is dynamic, it does not
        // contain any information that could be evaluated at compile time, so we only
        // have to query the visitor once.
        const bool visit = Visitor::template VisitChild<Node,C,typename TreePath::ViewType>::value;

        // iterate over children
        for (std::size_t k = 0; k < Node::CHILDREN; ++k)
          {
            // always call beforeChild(), regardless of the value of visit
            v.beforeChild(std::forward<N>(n),n.child(k),tp.view(),k);

            // update TreePath
            tp.push_back(k);

            // descend to child
            ApplyToTree<Visitor::treePathType,typename C::NodeTag,visit>::apply(n.child(k),std::forward<V>(v),tp);

            // restore TreePath
            tp.pop_back();

            // always call afterChild(), regardless of the value of visit
            v.afterChild(std::forward<N>(n),n.child(k),tp.view(),k);

            // if this is not the last child, call infix callback
            if (k < Node::CHILDREN-1)
              v.in(std::forward<N>(n),tp.view());
          }

        // node is done - call postfix callback
        v.post(std::forward<N>(n),tp.view());
      }

    };



    // ********************************************************************************
    // CompositeNode
    // ********************************************************************************

    // Traverse CompositeNode - just forward to the generic algorithm
    template<TreePathType::Type treePathType>
    struct ApplyToTree<treePathType,CompositeNodeTag,true>
      : public ApplyToGenericCompositeNode
    {
    };

#endif // DOXYGEN



    // ********************************************************************************
    // Public Interface
    // ********************************************************************************

    //! Apply visitor to TypeTree.
    /**
     * \code
     #include <dune/typetree/traversal.hh>
     * \endcode
     * This function applies the given visitor to the given tree. Both visitor and tree may be const
     * or non-const (if the compiler supports rvalue references, they may even be a non-const temporary).
     *
     * \note The visitor must implement the interface laid out by DefaultVisitor (most easily achieved by
     *       inheriting from it) and specify the required type of tree traversal (static or dynamic) by
     *       inheriting from either StaticTraversal or DynamicTraversal.
     *
     * \param tree    The tree the visitor will be applied to.
     * \param visitor The visitor to apply to the tree.
     */
    template<typename Tree, typename Visitor>
    void applyToTree(Tree&& tree, Visitor&& visitor)
    {
      ApplyToTree<std::remove_reference<Visitor>::type::treePathType>::apply(std::forward<Tree>(tree),
                                                                             std::forward<Visitor>(visitor));
    }

    //! \} group Tree Traversal

  } // namespace TypeTree
} //namespace Dune

#endif // DUNE_TYPETREE_TRAVERSAL_HH


==> anc/xt-super/dune-typetree/dune/typetree/traversalutilities.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_TYPETREE_TRAVERSALUTILITIES_HH
#define DUNE_TYPETREE_TRAVERSALUTILITIES_HH

#include <dune/typetree/traversal.hh>

namespace Dune {
  namespace TypeTree {

    /** \addtogroup Tree Traversal
     *  \ingroup TypeTree
     *  \{
     */

    namespace {

      //! Visitor that applies a functor and an associated reduction to a TypeTree.
      /**
       * \tparam F The functor to apply to leaf nodes. Must return a ResultType.
       * \tparam R The reduction used to combine the results.
       * \tparam ResultType The result type of the operation.
       */
      template<typename F, typename R, typename ResultType>
      struct LeafReductionVisitor
        : public TypeTree::TreeVisitor
      {

        static const TreePathType::Type treePathType = TreePathType::dynamic;

        template<typename Node, typename TreePath>
        void leaf(const Node& node, TreePath treePath)
        {
          _value = _reduction(_value,_functor(node,treePath));
        }

        LeafReductionVisitor(F functor, R reduction, ResultType startValue)
          : _functor(functor)
          , _reduction(reduction)
          , _value(startValue)
        {}

        ResultType result() { return _value; }

        F _functor;
        R _reduction;
        ResultType _value;

      };

    } // anonymous namespace

      //! Calculate a quantity as a reduction over the leaf nodes of a TypeTree.
      /**
       * This function can be used to easily calculate a quantity that is a result of applying
       * a functor to the leaf nodes of a TypeTree and combining the functor return values.
       * The functor, reduction and result should all have cheap copy constructors to ensure
       * good performance.
       *
       * The functor must conform to the pattern
       * \code
       * struct Functor
       * {
       *   template<typename Node, typename TreePath>
       *   ResultType operator()(const Node& node, TreePath treePath) const
       *   {
       *     return ...;
       *   }
       * };
       * \endcode
       *
       * \param tree       The tree on which to perform the calculation.
       * \param functor    The functor to apply to the leaf nodes.
       * \param reduction  The operation used to combine the individual results.
       * \param startValue The initial value for the result.
       *
       * \returns The value obtained by combining the individual results for all leafs.
       */
    template<typename ResultType, typename Tree, typename F, typename R>
    ResultType reduceOverLeafs(const Tree& tree, F functor, R reduction, ResultType startValue)
    {
      LeafReductionVisitor<F,R,ResultType> visitor(functor,reduction,startValue);
      TypeTree::applyToTree(tree,visitor);
      return visitor.result();
    }

    //! \} group Tree Traversal

  } // namespace TypeTree
} //namespace Dune

#endif // DUNE_TYPETREE_TRAVERSALUTILITIES_HH


==> anc/xt-super/dune-typetree/dune/typetree/treepath.hh <==
// -*- tab-width: 8; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=8 sw=2 sts=2:

#ifndef DUNE_TYPETREE_TREEPATH_HH
#define DUNE_TYPETREE_TREEPATH_HH

#include <cstddef>
#include <iostream>

#include <dune/common/documentation.hh>
#include <dune/common/typetraits.hh>

#include <dune/typetree/fixedcapacitystack.hh>
#include <dune/typetree/utility.hh>


namespace Dune {
  namespace TypeTree {


    //! \addtogroup TreePath
    //! \ingroup TypeTree
    //! \{

    namespace TreePathType {
      enum Type { fullyStatic, mostlyStatic, dynamic };
    }

    template<std::size_t... i>
    struct TreePath {

      constexpr TreePath() = default;
      constexpr TreePath(const TreePath&) = default;
      constexpr TreePath(TreePath&&) = default;

      typedef TreePath ViewType;
      TreePath view() { return *this; }
      TreePath mutablePath() { return *this; }
    };

    template<typename>
    struct TreePathSize;

    template<std::size_t... i>
    struct TreePathSize<TreePath<i...> >
      : public index_constant<sizeof...(i)>
    {};

     //! Returns the size (number of components) of the given `TreePath`.
    template<std::size_t... i>
    constexpr std::size_t treePathSize(const TreePath<i...>&)
    {
      return sizeof...(i);
    }

    template<typename,std::size_t>
    struct TreePathPushBack;

    template<std::size_t k, std::size_t... i>
    struct TreePathPushBack<TreePath<i...>,k>
    {
      typedef TreePath<i...,k> type;
    };

    template<typename,std::size_t>
    struct TreePathPushFront;

    template<std::size_t k, std::size_t... i>
    struct TreePathPushFront<TreePath<i...>,k>
    {
      typedef TreePath<k,i...> type;
    };

    template<typename>
    struct TreePathBack;

    // There is only a single element, so return that...
    template<std::size_t k>
    struct TreePathBack<TreePath<k> >
      : public index_constant<k>
    {};

    // We need to explicitly provide two elements here, as
    // the template argument pack would match the empty list
    // and create a conflict with the single-element specialization.
    // Here, we just shave off the first element and recursively
    // instantiate ourselves.
    template<std::size_t j, std::size_t k, std::size_t... l>
    struct TreePathBack<TreePath<j,k,l...> >
      : public TreePathBack<TreePath<k,l...> >
    {};

    template<typename>
    struct TreePathFront;

    template<std::size_t k, std::size_t... i>
    struct TreePathFront<TreePath<k,i...> >
      : public index_constant<k>
    {};

    template<typename, std::size_t...>
    struct TreePathPopBack;

    template<std::size_t k, std::size_t... i>
    struct TreePathPopBack<TreePath<k>,i...>
    {
      typedef TreePath<i...> type;
    };

    template<std::size_t j,
             std::size_t k,
             std::size_t... l,
             std::size_t... i>
    struct TreePathPopBack<TreePath<j,k,l...>,i...>
      : public TreePathPopBack<TreePath<k,l...>,i...,j>
    {};

    template<typename>
    struct TreePathPopFront;

    template<std::size_t k, std::size_t... i>
    struct TreePathPopFront<TreePath<k,i...> >
    {
      typedef TreePath<i...> type;
    };

    template<typename, typename>
    struct TreePathConcat;

    template<std::size_t... i, std::size_t... k>
    struct TreePathConcat<TreePath<i...>,TreePath<k...> >
    {
      typedef TreePath<i...,k...> type;
    };

    template<std::size_t... i>
    void print_tree_path(std::ostream& os)
    {}

    template<std::size_t k, std::size_t... i>
    void print_tree_path(std::ostream& os)
    {
      os << k << " ";
      print_tree_path<i...>(os);
    }

    template<std::size_t... i>
    std::ostream& operator<<(std::ostream& os, const TreePath<i...>& tp)
    {
      os << "TreePath< ";
      print_tree_path<i...>(os);
      os << ">";
      return os;
    }

    //! A TreePath that stores the path of a node as runtime information.
    class DynamicTreePath
    {

    public:

      //! Get the size (length) of this path.
      std::size_t size() const
      {
        return _stack.size();
      }

      //! Get the index value at position pos.
      std::size_t element(std::size_t pos) const
      {
        return _stack[pos];
      }

      //! Get the last index value.
      std::size_t back() const
      {
        return _stack.back();
      }

      //! Get the first index value.
      std::size_t front() const
      {
        return _stack.front();
      }

      friend std::ostream& operator<<(std::ostream& os, const DynamicTreePath& tp)
      {
        os << "TreePath( ";
        for (std::size_t i = 0; i < tp.size(); ++i)
          os << tp.element(i) << " ";
        os << ")";
        return os;
      }

    protected:

#ifndef DOXYGEN

      typedef FixedCapacityStackView<std::size_t> Stack;

      Stack& _stack;

      DynamicTreePath(Stack& stack)
        : _stack(stack)
      {}

#endif // DOXYGEN

    };

#ifndef DOXYGEN // DynamicTreePath subclasses are implementation details and never exposed to the user

    // This is the object that gets passed around by the traversal algorithm. It
    // extends the DynamicTreePath with stack-like modifier methods. Note that
    // it does not yet allocate any storage for the index values. It just uses
    // the reference to a storage vector of the base class. This implies that all
    // objects that are copy-constructed from each other share a single index storage!
    // The reason for this is to avoid differentiating the visitor signature for static
    // and dynamic traversal: Having very cheap copy-construction for these objects
    // allows us to pass them by value.
    class MutableDynamicTreePath
      : public DynamicTreePath
    {

    public:

      typedef DynamicTreePath ViewType;

      void push_back(std::size_t v)
      {
        _stack.push_back(v);
      }

      void pop_back()
      {
        _stack.pop_back();
      }

      void set_back(std::size_t v)
      {
        _stack.back() = v;
      }

      DynamicTreePath view()
      {
        return *this;
      }

    protected:

      MutableDynamicTreePath(Stack& stack)
        : DynamicTreePath(stack)
      {}

    };

    // DynamicTreePath storage provider.
    // This objects provides the storage for the DynamicTreePath
    // during the tree traversal. After construction, it should
    // not be used directly - the traversal framework uses the
    // base class returned by calling mutablePath().
    template<std::size_t treeDepth>
    class MakeableDynamicTreePath
      : private FixedCapacityStack<std::size_t,treeDepth>
      , public MutableDynamicTreePath
    {

    public:

      MutableDynamicTreePath mutablePath()
      {
        return static_cast<MutableDynamicTreePath&>(*this);
      }

      MakeableDynamicTreePath()
        : MutableDynamicTreePath(static_cast<FixedCapacityStackView<std::size_t>&>(*this))
      {
      }

    };

    // Factory for creating the right type of TreePath based on the requested
    // traversal pattern (static or dynamic).
    template<TreePathType::Type tpType>
    struct TreePathFactory;

    // Factory for static traversal.
    template<>
    struct TreePathFactory<TreePathType::fullyStatic>
    {
      template<typename Tree>
      static TreePath<> create(const Tree& tree)
      {
        return TreePath<>();
      }
    };

    // Factory for dynamic traversal.
    template<>
    struct TreePathFactory<TreePathType::dynamic>
    {
      template<typename Tree>
      static MakeableDynamicTreePath<TreeInfo<Tree>::depth> create(const Tree& tree)
      {
        return MakeableDynamicTreePath<TreeInfo<Tree>::depth>();
      }
    };

#endif // DOXYGEN


    //! A hybrid version of TreePath that supports both compile time and run time indices.
    /**
     * A `HybridTreePath` supports storing a combination of run time and compile time indices.
     * This makes it possible to store the tree path to a tree node inside the tree node itself,
     * even if the path contains one or more `PowerNode`s, where each child must have exactly the
     * same type. At the same time, as much information as possible is kept accessible at compile
     * time, allowing for more efficient algorithms.
     *
     */
    template<typename... T>
    class HybridTreePath
    {

    public:

      //! An `index_sequence` for the entries in this `HybridTreePath`.
      using index_sequence = Std::index_sequence_for<T...>;

      //! Default constructor
      constexpr HybridTreePath()
      {}

      constexpr HybridTreePath(const HybridTreePath& tp) = default;
      constexpr HybridTreePath(HybridTreePath&& tp) = default;

      //! Constructor from a `std::tuple`
      explicit constexpr HybridTreePath(std::tuple<T...> t)
        : _data(t)
      {}

      //! Constructor from arguments
      template<typename... U, typename std::enable_if<(sizeof...(T) > 0 && sizeof...(U) == sizeof...(T)),bool>::type = true>
      explicit constexpr HybridTreePath(U... t)
        : _data(t...)
      {}

      //! Returns an index_sequence for enumerating the components of this HybridTreePath.
      constexpr static index_sequence enumerate()
      {
        return {};
      }

#ifndef DOXYGEN

      // I can't be bothered to make all the external accessors friends of HybridTreePath,
      // so we'll only hide the data tuple from the user in Doxygen.

      using Data = std::tuple<T...>;
      Data _data;

#endif // DOXYGEN

    };


    //! Constructs a new `HybridTreePath` from the given indices.
    /**
     * This function returns a new `HybridTreePath` with the given index values. It exists
     * mainly to avoid having to manually specify the exact type of the new object.
     */
    template<typename... T>
    constexpr HybridTreePath<T...> hybridTreePath(const T&... t)
    {
      return HybridTreePath<T...>(t...);
    }


    //! Returns the size (number of components) of the given `HybridTreePath`.
    template<typename... T>
    constexpr std::size_t treePathSize(const HybridTreePath<T...>&)
    {
      return sizeof...(T);
    }

    //! Returns a copy of the i-th element of the `HybridTreePath`.
    /**
     * As `HybridTreePath` instances should not be mutated after their creation, this function
     * returns a copy of the value. As values are either `std::integral_constant` or `std::size_t`, that's
     * just as cheap as returning a reference.
     *
     * The index for the entry can be passed either as a template parameter or as an `index_constant`:
     *
     * \code{.cc}
     * auto tp = hybridTreePath(1,2,3,4);
     * using namespace Dune::TypeTree::Indices;
     * // the following two lines are equivalent
     * std::cout << treePathEntry<2>(tp) << std::endl;
     * std::cout << treePathEntry(tp,_2) << std::endl;
     * \endcode
     *
     */
    template<std::size_t i, typename... T>
    auto treePathEntry(const HybridTreePath<T...>& tp, index_constant<i> = {})
      -> typename std::decay<decltype(std::get<i>(tp._data))>::type
    {
      return std::get<i>(tp._data);
    }

    //! Returns the index value of the i-th element of the `HybridTreePath`.
    /**
     * This function always returns the actual index value, irrespective of whether the
     * entry is a compile time index or a run time index.
     *
     * The index for the entry can be passed either as a template parameter or as an `index_constant`:
     *
     * \code{.cc}
     * auto tp = hybridTreePath(1,2,3,4);
     * using namespace Dune::TypeTree::Indices;
     * // the following two lines are equivalent
     * std::cout << treePathIndex<2>(tp) << std::endl;
     * std::cout << treePathIndex(tp,_2) << std::endl;
     * \endcode
     *
     */
    template<std::size_t i,typename... T>
    std::size_t treePathIndex(const HybridTreePath<T...>& tp, index_constant<i> = {})
    {
      return std::get<i>(tp._data);
    }

    //! Returns a copy of the last element of the `HybridTreePath`.
    /**
     * As `HybridTreePath` instances should not be mutated after their creation, this function
     * returns a copy of the value. As values are either `std::integral_constant` or `std::size_t`, that's
     * just as cheap as returning a reference.
     */
    template<typename... T, typename std::enable_if<(sizeof...(T) > 0),bool>::type = true>
    auto back(const HybridTreePath<T...>& tp)
#if defined(__GNUC__) && !defined(__clang__) && __GNUC__ < 5 && __GNUC_MINOR__ < 8
      -> decltype(treePathEntry<treePathSize(std::declval<HybridTreePath<T...>>())-1>(std::declval<HybridTreePath<T...>>()))
#else
      -> decltype(treePathEntry<treePathSize(tp)-1>(tp))
#endif
    {
      return treePathEntry<treePathSize(tp)-1>(tp);
    }

    //! Returns the index value of the last element of the `HybridTreePath`.
    template<typename... T, typename std::enable_if<(sizeof...(T) > 0),bool>::type = true>
    std::size_t backIndex(const HybridTreePath<T...>& tp)
    {
      return treePathEntry<treePathSize(tp)-1>(tp);
    }

    //! Returns a copy of the first element of the `HybridTreePath`.
    /**
     * As `HybridTreePath` instances should not be mutated after their creation, this function
     * returns a copy of the value. As values are either `std::integral_constant` or `std::size_t`, that's
     * just as cheap as returning a reference.
     */
    template<typename... T>
    auto front(const HybridTreePath<T...>& tp)
      -> decltype(treePathEntry<0>(tp))
    {
      return treePathEntry<0>(tp);
    }

    //! Returns the index value of the first element of the `HybridTreePath`.
    template<typename... T>
    std::size_t frontIndex(const HybridTreePath<T...>& tp)
    {
      return treePathEntry<0>(tp);
    }

    //! Appends a run time index to a `HybridTreePath`.
    /**
     * This function returns a new `HybridTreePath` with the run time index `i` appended.
     */
    template<typename... T>
    HybridTreePath<T...,std::size_t> push_back(const HybridTreePath<T...>& tp, std::size_t i)
    {
      return HybridTreePath<T...,std::size_t>(std::tuple_cat(tp._data,std::make_tuple(i)));
    }

    //! Appends a compile time index to a `HybridTreePath`.
    /**
     * This function returns a new `HybridTreePath` with the compile time index `i` appended.
     *
     * The value for the new entry can be passed either as a template parameter or as an `index_constant`:
     *
     * \code{.cc}
     * auto tp = hybridTreePath(1,2,3,4);
     * using namespace Dune::TypeTree::Indices;
     * // the following two lines are equivalent
     * auto tp_a = push_back<1>(tp);
     * auto tp_b = push_back(tp,_1);
     * \endcode
     *
     */
    template<std::size_t i, typename... T>
    HybridTreePath<T...,index_constant<i>> push_back(const HybridTreePath<T...>& tp, index_constant<i> i_ = {})
    {
      return HybridTreePath<T...,index_constant<i> >(std::tuple_cat(tp._data,std::make_tuple(i_)));
    }

    //! Prepends a run time index to a `HybridTreePath`.
    /**
     * This function returns a new `HybridTreePath` with the run time index `i` prepended.
     */
    template<typename... T>
    HybridTreePath<std::size_t,T...> push_front(const HybridTreePath<T...>& tp, std::size_t element)
    {
      return HybridTreePath<std::size_t,T...>(std::tuple_cat(std::make_tuple(element),tp._data));
    }

    //! Prepends a compile time index to a `HybridTreePath`.
    /**
     * This function returns a new `HybridTreePath` with the compile time index `i` prepended.
     *
     * The value for the new entry can be passed either as a template parameter or as an `index_constant`:
     *
     * \code{.cc}
     * auto tp = hybridTreePath(1,2,3,4);
     * using namespace Dune::TypeTree::Indices;
     * // the following two lines are equivalent
     * auto tp_a = push_front<1>(tp);
     * auto tp_b = push_front(tp,_1);
     * \endcode
     *
     */
    template<std::size_t i, typename... T>
    HybridTreePath<index_constant<i>,T...> push_front(const HybridTreePath<T...>& tp, index_constant<i> _i = {})
    {
      return HybridTreePath<index_constant<i>,T...>(std::tuple_cat(std::make_tuple(_i),tp._data));
    }

#ifndef DOXYGEN

    namespace impl {

      // end of recursion
      template<std::size_t i, typename... T>
      typename std::enable_if<
        (i == sizeof...(T))
        >::type
      print_hybrid_tree_path(std::ostream& os, const HybridTreePath<T...>& tp, index_constant<i> _i)
      {}

      // print current entry and recurse
      template<std::size_t i, typename... T>
      typename std::enable_if<
        (i < sizeof...(T))
        >::type
      print_hybrid_tree_path(std::ostream& os, const HybridTreePath<T...>& tp, index_constant<i> _i)
      {
        os << treePathIndex(tp,_i) << " ";
        print_hybrid_tree_path(os,tp,index_constant<i+1>{});
      }

    } // namespace impl

#endif // DOXYGEN

    //! Dumps a `HybridTreePath` to a stream.
    template<typename... T>
    std::ostream& operator<<(std::ostream& os, const HybridTreePath<T...>& tp)
    {
      os << "HybridTreePath< ";
      impl::print_hybrid_tree_path(os, tp, index_constant<0>{});
      os << ">";
      return os;
    }

    //! \} group TypeTree

  } // namespace TypeTree
} //namespace Dune

#endif // DUNE_TYPETREE_TREEPATH_HH


==> anc/xt-super/dune-typetree/dune/typetree/typetraits.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_TYPETREE_TYPETRAITS_HH
#define DUNE_TYPETREE_TYPETRAITS_HH

#include <type_traits>
#include <dune/common/typetraits.hh>

#include <dune/typetree/treepath.hh>

namespace Dune {

  // Provide some more C++11 TMP helpers.
  // These should be upstreamed to dune-common ASAP.

  // Tests whether the first template argument is a base class of the second one.
  using std::is_base_of;

  template<typename... T>
  struct first_type;

  template<typename T0, typename... T>
  struct first_type<T0,T...>
  {
    typedef T0 type;
  };

  namespace TypeTree {

    template<typename T>
    struct has_node_tag
    {
      struct yes { char dummy[1]; };
      struct no  { char dummy[2]; };

      template<typename X>
      static yes test(typename X::NodeTag *);
      template<typename X>
      static no  test(...);

      enum {
        /** @brief True if class T defines a NodeTag. */
        value = sizeof(test<T>(0)) == sizeof(yes)
      };
    };

    template<typename T, typename V>
    struct has_node_tag_value
    {
      template<int N>
      struct maybe { char dummy[N+1]; };
      struct yes { char dummy[2]; };
      struct no  { char dummy[1]; };

      template<typename X>
      static maybe<is_base_of<V, typename X::NodeTag>::value>
      test(typename X::NodeTag * a);
      template<typename X>
      static no test(...);

      enum {
        /** @brief True if class T defines a NodeTag of type V. */
        value = sizeof(test<T>(0)) == sizeof(yes)
      };
    };

    template<typename T>
    struct has_implementation_tag
    {
      struct yes { char dummy[1]; };
      struct no  { char dummy[2]; };

      template<typename X>
      static yes test(typename X::ImplementationTag *);
      template<typename X>
      static no  test(...);

      enum {
        /** @brief True if class T defines an ImplementationTag. */
        value = sizeof(test<T>(0)) == sizeof(yes)
      };
    };

    template<typename T, typename V>
    struct has_implementation_tag_value
    {
      template<int N>
      struct maybe { char dummy[N+1]; };
      struct yes { char dummy[2]; };
      struct no  { char dummy[1]; };

      template<typename X>
      static maybe<is_base_of<V, typename X::ImplementationTag>::value>
      test(typename X::ImplementationTag * a);
      template<typename X>
      static no test(...);

      enum {
        /** @brief True if class T defines an ImplementationTag of type V. */
        value = sizeof(test<T>(0)) == sizeof(yes)
      };
    };

    template<typename>
    struct AlwaysVoid
    {
      typedef void type;
    };

#ifndef DOXYGEN

// Make sure we have decltype or a compatible fall back

#if HAVE_STD_DECLTYPE
#define DUNE_DECLTYPE decltype
#elif HAVE_GCC___TYPEOF__
#define DUNE_DECLTYPE __typeof__
#else
#error The TypeTree library requires support for
#error C++11 decltype or a compatible fallback in your compiler.
#error Neither of those was found, aborting!!!!
#endif

#endif // DOXYGEN


    //! Helper function for generating a pointer to a value of type T in an unevaluated operand setting.
    template<typename T>
    T* declptr();


    // Support for lazy evaluation of meta functions. This is required when doing
    // nested tag dispatch without C++11-style typedefs (based on using syntax).
    // The standard struct-based meta functions cause premature evaluation in a
    // context that is not SFINAE-compatible. We thus have to return the meta function
    // without evaluating it, placing that burden on the caller. On the other hand,
    // the lookup will often directly the target type, so here is some helper code
    // to automatically do the additional evaluation if necessary.
    // Too bad that the new syntax is GCC 4.6+...


    //! Marker tag declaring a meta function.
    /**
     * Just inherit from this type to cause lazy evaluation
     */
    struct meta_function {};

    //! Helper meta function to delay evaluation of F.
    template<typename F>
    struct lazy_evaluate
    {
      typedef typename F::type type;
    };

    //! Identity function.
    template<typename F>
    struct lazy_identity
    {
      typedef F type;
    };

    //! Meta function that evaluates its argument iff it inherits from meta_function.
    template<typename F>
    struct evaluate_if_meta_function
    {
      typedef typename conditional<
        is_base_of<meta_function,F>::value,
        lazy_evaluate<F>,
        lazy_identity<F>
        >::type::type type;
    };

    namespace impl {

      // Check if type is a or is derived from one of the tree path types

      // Default overload for types not representing a tree path
      constexpr auto isTreePath(void*)
        -> std::false_type
      {
        return std::false_type();
      }

      // Overload for DynamicTreePath
      constexpr auto isTreePath(const DynamicTreePath*)
        -> std::true_type
      {
        return std::true_type();
      }

      // Overload for instances of TreePath<...>
      template<std::size_t... i>
      constexpr auto isTreePath(const TreePath<i...>*)
        -> std::true_type
      {
        return std::true_type();
      }

      // Overload for instances of HybridTreePath<...>
      template<class... I>
      constexpr auto isTreePath(const HybridTreePath<I...>*)
        -> std::true_type
      {
        return std::true_type();
      }

    }

    /**
     * \brief Check if type represents a tree path
     *
     * If T is a or derived from one of the tree path types this
     * struct derives from std::true_type, otherwise from std::false_type.
     * Hence the result of the check is available via ::value, cast to bool,
     * or operator().
     *
     * \tparam T Check if this type represents a tree path
     */
    template<class T>
    struct IsTreePath :
      public decltype(impl::isTreePath((typename std::decay<T>::type*)(nullptr)))
    {};

    /**
     * \brief Check if given object represents a tree path
     *
     * \tparam T Check if this type represents a tree path
     * \returns std::true_type if argument is a tree path and std::false_type if not
     */
    template<class T>
    constexpr auto isTreePath(const T&)
      -> IsTreePath<T>
    {
      return IsTreePath<T>();
    }


  } // end namespace TypeTree
} // end namespace Dune

#endif // DUNE_TYPETREE_TYPETRAITS_HH


==> anc/xt-super/dune-typetree/dune/typetree/typetree.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_TYPETREE_HH
#define DUNE_TYPETREE_HH

#include <dune/typetree/nodetags.hh>
#include <dune/typetree/utility.hh>
#include <dune/typetree/leafnode.hh>
#include <dune/typetree/powernode.hh>
#include <dune/typetree/compositenode.hh>
#include <dune/typetree/traversal.hh>
#include <dune/typetree/pairtraversal.hh>
#include <dune/typetree/traversalutilities.hh>
#include <dune/typetree/transformation.hh>
#include <dune/typetree/transformationutilities.hh>
#include <dune/typetree/accumulate_static.hh>
#include <dune/typetree/childextraction.hh>

#endif // DUNE_TYPETREE_HH


==> anc/xt-super/dune-typetree/dune/typetree/utility.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_TYPETREE_UTILITY_HH
#define DUNE_TYPETREE_UTILITY_HH

#include <memory>
#include <tuple>
#include <type_traits>

#include <dune/common/shared_ptr.hh>
#include <dune/common/std/utility.hh>
#include <dune/typetree/nodetags.hh>

namespace Dune {
  namespace TypeTree {

    /** \addtogroup TypeTree
     *  \{
     */

#ifndef DOXYGEN

    template<typename T>
    std::shared_ptr<T> convert_arg(const T& t)
    {
      return std::make_shared<T>(t);
    }

    template<typename T>
    std::shared_ptr<T> convert_arg(T& t)
    {
      return stackobject_to_shared_ptr(t);
    }

    template<typename BaseType, typename T>
    T& assertGridViewType(T& t)
    {
      static_assert((std::is_same<typename BaseType::Traits::GridViewType,
                     typename T::Traits::GridViewType>::value),
                    "GridViewType must be equal in all components of composite type");
      return t;
    }

    // only bind to real rvalues
    template<typename T>
    typename std::enable_if<!std::is_lvalue_reference<T>::value,std::shared_ptr<T> >::type convert_arg(T&& t)
    {
      return std::make_shared<T>(std::forward<T>(t));
    }

#endif // DOXYGEN

    //! Struct for obtaining some basic structural information about a TypeTree.
    /**
     * This struct extracts basic information about the passed TypeTree and
     * presents them in a static way suitable for use as compile-time constants.
     *
     * \tparam Tree  The TypeTree to examine.
     * \tparam Tag   Internal parameter, leave at default value.
     */
    template<typename Tree, typename Tag = StartTag>
    struct TreeInfo
    {

    private:
      // Start the tree traversal
      typedef TreeInfo<Tree,typename Tree::NodeTag> NodeInfo;

    public:

      //! The depth of the TypeTree.
      static const std::size_t depth = NodeInfo::depth;

      //! The total number of nodes in the TypeTree.
      static const std::size_t nodeCount = NodeInfo::nodeCount;

      //! The number of leaf nodes in the TypeTree.
      static const std::size_t leafCount = NodeInfo::leafCount;

    };


#ifndef DOXYGEN

    // ********************************************************************************
    // TreeInfo specializations for the different node types
    // ********************************************************************************


    // leaf node
    template<typename Node>
    struct TreeInfo<Node,LeafNodeTag>
    {

      static const std::size_t depth = 1;

      static const std::size_t nodeCount = 1;

      static const std::size_t leafCount = 1;

    };


    // power node - exploit the fact that all children are identical
    template<typename Node>
    struct TreeInfo<Node,PowerNodeTag>
    {

      typedef TreeInfo<typename Node::ChildType,typename Node::ChildType::NodeTag> ChildInfo;

      static const std::size_t depth = 1 + ChildInfo::depth;

      static const std::size_t nodeCount = 1 + Node::CHILDREN * ChildInfo::nodeCount;

      static const std::size_t leafCount = Node::CHILDREN * ChildInfo::leafCount;

    };


    namespace {

      // TMP for iterating over the children of a composite node
      // identical for both composite node implementations
      template<typename Node, std::size_t k, std::size_t n>
      struct generic_compositenode_children_info
      {

        typedef generic_compositenode_children_info<Node,k+1,n> NextChild;

        // extract child info
        typedef typename Node::template Child<k>::Type Child;
        typedef typename Child::NodeTag ChildTag;
        typedef TreeInfo<Child,ChildTag> ChildInfo;

        // combine information of current child with info about following children
        static const std::size_t maxDepth = ChildInfo::depth > NextChild::maxDepth ? ChildInfo::depth : NextChild::maxDepth;

        static const std::size_t nodeCount = ChildInfo::nodeCount + NextChild::nodeCount;

        static const std::size_t leafCount = ChildInfo::leafCount + NextChild::leafCount;

      };

      // End of recursion
      template<typename Node, std::size_t n>
      struct generic_compositenode_children_info<Node,n,n>
      {
        static const std::size_t maxDepth = 0;

        static const std::size_t nodeCount = 0;

        static const std::size_t leafCount = 0;
      };

    } // anonymous namespace


      // Struct for building information about composite node
    template<typename Node>
    struct GenericCompositeNodeInfo
    {

      typedef generic_compositenode_children_info<Node,0,Node::CHILDREN> Children;

      static const std::size_t depth = 1 + Children::maxDepth;

      static const std::size_t nodeCount = 1 + Children::nodeCount;

      static const std::size_t leafCount = Children::leafCount;

    };


    // CompositeNode: delegate to GenericCompositeNodeInfo
    template<typename Node>
    struct TreeInfo<Node,CompositeNodeTag>
      : public GenericCompositeNodeInfo<Node>
    {};


#endif // DOXYGEN


    //! Simple holder class for a template argument pack of indices.
    /**
     * The main use of index_pack is to unpack variadically templated
     * data structures like this:
     *
     * \code
     * template<typename T, typename F, std::size_t... i>
     * void apply_to_tuple(const T& t, F f, index_pack<i...> indices)
     * {
     *   discard((f(get<i>(t)),0)...);
     * }
     *
     * std::tuple<int,double,...,char> t;
     * apply_to_tuple(t,foo,tuple_indices(t));
     * \endcode
     *
     * \sa tuple_indices()
     * \sa discard()
     */
    template<std::size_t... i>
    struct index_pack {};

    //! TMP to build an index_pack containing the sequence 0,...,n-1.
    template<std::size_t n, std::size_t... i>
    struct index_pack_builder
      : public index_pack_builder<n-1,n-1,i...>
    {

#ifdef DOXYGEN
      //! Result.
      typedef index_pack<0,1,...,n-1> type;
#endif // DOXYGEN

    };

#ifndef DOXYGEN

    // end of recursion
    template<std::size_t... i>
    struct index_pack_builder<0,i...>
    {
      typedef index_pack<i...> type;
    };

#endif // DOXYGEN

    //! TMP to build an index_pack for all elements in the tuple.
    template<typename tuple>
    struct tuple_index_pack_builder
      : public index_pack_builder<std::tuple_size<tuple>::value>
    {};

    //! Generate an index_pack for the tuple t.
    template<typename tuple>
    typename tuple_index_pack_builder<tuple>::type tuple_indices(const tuple& t)
    {
      return typename tuple_index_pack_builder<tuple>::type();
    }

    //! Generate an index_pack with the values {0, 1, ..., n-1}.
    /**
     * \tparam n The length of the index pack.
     * \return   index_pack<0,1,...,n-1>.
     **/
    template<std::size_t n>
    typename index_pack_builder<n>::type index_range(std::integral_constant<std::size_t,n> = {})
    {
      return typename index_pack_builder<n>::type();
    }

    namespace Std {

      //! Backport of C++14 std::integer_sequence.
      /**
       * This is just imported from Dune::Std because the version in Dune::Std
       * does not implement the other parts of integer sequences correctly due
       * to a lack of template aliases.
       */
      using Dune::Std::integer_sequence;

      //! A sequence of indices, with each entry a std::size_t.
      template<std::size_t... indices>
      using index_sequence = integer_sequence<std::size_t,indices...>;

      //! Create an integer_sequence [0,n-1] with entries of type T.
      template<typename T, T n>
      using make_integer_sequence = decltype(Dune::Std::make_integer_sequence<T,n>());

      //! Create an index_sequence [0,n-1].
      template<std::size_t n>
      using make_index_sequence = make_integer_sequence<std::size_t,n>;

#ifndef DOXYGEN

      namespace impl {

        // This is a workaround for clang bug 14858 (https://llvm.org/bugs/show_bug.cgi?id=14858)
        // in a template alias declaration, clang always deduces sizeof...(T) as 1, if the template
        // alias is evaluated with an unpacked template parameter pack (instead of one that is explicitly
        // constructed as a list of types at the call site. This is slightly braindead (and has been around
        // since at least clang 3.0).
        // As a workaround, we lift the computation into a struct definition.
        template<typename... T>
        struct _get_pack_length
          : public std::integral_constant<std::size_t,sizeof...(T)>
        {};

      }

#endif

      //! Create an index_sequence for the pack T..., i.e. [0,sizeof...(T)].
      template<typename... T>
      using index_sequence_for = make_index_sequence<impl::_get_pack_length<T...>{}>;

    }


    //! An index constant with value i.
    /**
     * An index constant is a simple type alias for an integral_constant.
     * Its main advantages are clarity (it is easier to see that code uses it
     * as an index) and the fact that the integral type is fixed, reducing verbosity
     * and avoiding the problem of maybe trying to overload / specialize using a different
     * integral type.
     */
    template<std::size_t i>
    using index_constant = std::integral_constant<std::size_t, i>;



    //! Namespace with predefined compile time indices for the range [0,19].
    /**
     * The predefined index objects in this namespace are `constexpr`, which allows them to
     * be used in situations where a compile time constant is needed, e.g. for a template
     * parameter. Apart from that, `constexpr` implies internal linkage, which helps to avoid
     * ODR problems.
     *
     * The constants implicitly convert to their contained value, so you can for example write
     *
     * \code{.cc}
     * std::array<int,_10> a;
     * // the above line is equivalent to
     * std::array<int,10> b;
     * \endcode
     *
     */
    namespace Indices {

      //! Compile time index with value 0.
      constexpr index_constant< 0>  _0 = {};

      //! Compile time index with value 1.
      constexpr index_constant< 1>  _1 = {};

      //! Compile time index with value 2.
      constexpr index_constant< 2>  _2 = {};

      //! Compile time index with value 3.
      constexpr index_constant< 3>  _3 = {};

      //! Compile time index with value 4.
      constexpr index_constant< 4>  _4 = {};

      //! Compile time index with value 5.
      constexpr index_constant< 5>  _5 = {};

      //! Compile time index with value 6.
      constexpr index_constant< 6>  _6 = {};

      //! Compile time index with value 7.
      constexpr index_constant< 7>  _7 = {};

      //! Compile time index with value 8.
      constexpr index_constant< 8>  _8 = {};

      //! Compile time index with value 9.
      constexpr index_constant< 9>  _9 = {};

      //! Compile time index with value 10.
      constexpr index_constant<10> _10 = {};

      //! Compile time index with value 11.
      constexpr index_constant<11> _11 = {};

      //! Compile time index with value 12.
      constexpr index_constant<12> _12 = {};

      //! Compile time index with value 13.
      constexpr index_constant<13> _13 = {};

      //! Compile time index with value 14.
      constexpr index_constant<14> _14 = {};

      //! Compile time index with value 15.
      constexpr index_constant<15> _15 = {};

      //! Compile time index with value 16.
      constexpr index_constant<16> _16 = {};

      //! Compile time index with value 17.
      constexpr index_constant<17> _17 = {};

      //! Compile time index with value 18.
      constexpr index_constant<18> _18 = {};

      //! Compile time index with value 19.
      constexpr index_constant<19> _19 = {};

    }



    //! No-op function to make calling a function on a variadic template argument pack legal C++.
    /**
     * \sa index_pack
     */
    template<typename... Args>
    void discard(Args&&... args)
    {}

    //! Policies for the function apply_to_tuple().
    namespace apply_to_tuple_policy {

      //! Do not pass the index of the current tuple to the functor
      struct no_pass_index {};

      //! Pass the index of the current tuple to the functor as its first argument in a std::integral_constant.
      struct pass_index {};

      //! Default policy.
      typedef no_pass_index default_policy;

    }

    namespace {

      // version that does not pass index
      template<typename T, typename F, std::size_t... i>
      void _apply_to_tuple(T&& t, F&& f, Std::index_sequence<i...>,apply_to_tuple_policy::no_pass_index)
      {
        discard((f(std::get<i>(std::forward<T>(t))),0)...);
      }

      // version that passes index
      template<typename T, typename F, std::size_t... i>
      void _apply_to_tuple(T&& t, F&& f, Std::index_sequence<i...>,apply_to_tuple_policy::pass_index)
      {
        discard((f(index_constant<i>{},std::get<i>(std::forward<T>(t))),0)...);
      }

    }

    //! Apply a functor to each element of a std::tuple.
    /*
     * This function applies the functor f to each element of the std::tuple t.
     * It works for arbitrary combinations of const- and non const lvalues and rvalues.
     * The function accepts an optional policy argument that can currently be used to make
     * it pass the index of the current tuple argument to the functor as a compile time constant
     * in addition to the tuple element itself.
     */
    template<typename T, typename F, typename Policy>
    void apply_to_tuple(T&& t, F&& f, Policy = apply_to_tuple_policy::default_policy())
    {
      const std::size_t size = std::tuple_size<typename std::decay<T>::type>::value;
      _apply_to_tuple(
        std::forward<T>(t),
        std::forward<F>(f),
        Std::make_index_sequence<size>{},
        Policy()
        );
    }

    //! \} group TypeTree

  } // namespace TypeTree
} //namespace Dune

#endif // DUNE_TYPETREE_UTILITY_HH


==> anc/xt-super/dune-typetree/dune/typetree/visitor.hh <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:

#ifndef DUNE_TYPETREE_VISITOR_HH
#define DUNE_TYPETREE_VISITOR_HH

#include <dune/typetree/treepath.hh>

namespace Dune {
  namespace TypeTree {

    /** \addtogroup Tree Traversal
     *  \ingroup TypeTree
     *  \{
     */

    //! Visitor interface and base class for TypeTree visitors.
    /**
     * DefaultVisitor defines the interface for visitors that can be applied to a TypeTree
     * using applyToTree(). Each method of the visitor is passed a node of the tree (either as
     * a mutable or a const reference, depending on the constness of the tree applyToTree() was
     * called with). The second argument is of type TreePath and denotes the exact position of the
     * node within the TypeTree, encoded as child indices starting at the root node.
     *
     * In order to create a functioning visitor, an implementation will - in addition to providing the methods
     * of this class - also have to contain the following template struct, which is used to determine
     * whether to visit a given node:
     *
     * \code
     * template<typename Node, typename Child, typename TreePath>
     * struct VisitChild
     * {
     *   static const bool value = ...; // decide whether to visit Child
     * };
     * \endcode
     *
     * For the two most common scenarios - visiting only direct children and visiting the whole tree - there
     * are mixin classes VisitDirectChildren and VisitTree and combined base classes TreeVisitor and
     * DirectChildrenVisitor. The latter two inherit from both DefaultVisitor and one of the two mixin classes
     * and can thus be used as convenient base classes.
     *
     * \note This class can also be used as a convenient base class if the implemented visitor
     *       only needs to act on some of the possible callback sites, avoiding a lot of boilerplate code.
     */
    struct DefaultVisitor
    {

      //! Method for prefix tree traversal.
      /**
       * This method gets called when first encountering a non-leaf node and
       * before visiting any of its children.
       *
       * \param t        The node to visit.
       * \param treePath The position of the node within the TypeTree.
       */
      template<typename T, typename TreePath>
      void pre(T&& t, TreePath treePath) const {}

      //! Method for infix tree traversal.
      /**
       * This method gets called BETWEEN visits of children of a non-leaf node.
       * That definition implies that this method will only be called for nodes
       * with at least two children.
       *
       * \param t        The node to visit.
       * \param treePath The position of the node within the TypeTree.
       */
      template<typename T, typename TreePath>
      void in(T&& t, TreePath treePath) const {}

      //! Method for postfix tree traversal.
      /**
       * This method gets called after all children of a non-leaf node have
       * been visited.
       *
       * \param t        The node to visit.
       * \param treePath The position of the node within the TypeTree.
       */
      template<typename T, typename TreePath>
      void post(T&& t, TreePath treePath) const {}

      //! Method for leaf traversal.
      /**
       * This method gets called when encountering a leaf node within the TypeTree.
       *
       * \param t        The node to visit.
       * \param treePath The position of the node within the TypeTree.
       */
      template<typename T, typename TreePath>
      void leaf(T&& t, TreePath treePath) const {}

      //! Method for parent-child traversal.
      /**
       * This method gets called before visiting a child node.
       *
       * \note This method gets called even if the visitor decides not to visit the child in question.
       *
       * \param t          The parent node.
       * \param child      The child node that will (potentially) be visited next.
       * \param treePath   The position of the parent node within the TypeTree.
       * \param childIndex The index of the child node in relation to the parent node.
       */
      template<typename T, typename Child, typename TreePath, typename ChildIndex>
      void beforeChild(T&& t, Child&& child, TreePath treePath, ChildIndex childIndex) const {}

      //! Method for child-parent traversal.
      /**
       * This method gets called after visiting a child node.
       *
       * \note This method gets called even if the child node was not visited because the visitor
       *       chose not to do so.
       *
       * \param t          The parent node.
       * \param child      The child node that was visited last (if the visitor did not reject it).
       * \param treePath   The position of the parent node within the TypeTree.
       * \param childIndex The index of the child node in relation to the parent node.
       */
      template<typename T, typename Child, typename TreePath, typename ChildIndex>
      void afterChild(T&& t, Child&& child, TreePath treePath, ChildIndex childIndex) const {}

    };


    //! Visitor interface and base class for visitors of pairs of TypeTrees.
    /**
     * DefaultPairVisitor defines the interface for visitors that can be applied to a pair of TypeTrees
     * using applyToTreePair(). Each method of the visitor is passed a node of both trees (either as
     * a mutable or a const reference, depending on the constness of the tree applyToTreePair() was
     * called with). The last argument is of type TreePath and denotes the exact position of the
     * nodes within the TypeTrees, encoded as child indices starting at the root node.
     *
     * In order to create a functioning visitor, an implementation will - in addition to providing the methods
     * of this class - also have to contain the following template struct, which is used to determine
     * whether to visit a given node:
     *
     * \code
     * template<typename Node1,
     *          typename Child1,
     *          typename Node2,
     *          typename Child2,
     *          typename TreePath>
     * struct VisitChild
     * {
     *   static const bool value = ...; // decide whether to visit Child
     * };
     * \endcode
     *
     * For the two most common scenarios - visiting only direct children and visiting the whole tree - there
     * are mixin classes VisitDirectChildren and VisitTree and combined base classes TreePairVisitor and
     * DirectChildrenPairVisitor. The latter two inherit from both DefaultVisitor and one of the two mixin classes
     * and can thus be used as convenient base classes.
     *
     * \note If your compiler does not support rvalue references, both trees must be either const or
     *       non-const. If you call applyToTreePair() with two trees of different constness, they will
     *       both be made const.
     *
     * \note This class can also be used as a convenient base class if the implemented visitor
     *       only needs to act on some of the possible callback sites, avoiding a lot of boilerplate code.
     */
    struct DefaultPairVisitor
    {

      //! Method for prefix tree traversal.
      /**
       * This method gets called when first encountering a non-leaf node and
       * before visiting any of its children.
       *
       * \param t1       The node of the first tree to visit.
       * \param t2       The node of the second tree to visit.
       * \param treePath The position of the node within the TypeTree.
       */
      template<typename T1, typename T2, typename TreePath>
      void pre(T1&& t1, T2&& t2, TreePath treePath) const {}

      //! Method for infix tree traversal.
      /**
       * This method gets called BETWEEN visits of children of a non-leaf node.
       * That definition implies that this method will only be called for nodes
       * with at least two children.
       *
       * \param t1       The node of the first tree to visit.
       * \param t2       The node of the second tree to visit.
       * \param treePath The position of the node within the TypeTree.
       */
      template<typename T1, typename T2, typename TreePath>
      void in(T1&& t1, T2&& t2, TreePath treePath) const {}

      //! Method for postfix traversal.
      /**
       * This method gets called after all children of a non-leaf node have
       * been visited.
       *
       * \param t1       The node of the first tree to visit.
       * \param t2       The node of the second tree to visit.
       * \param treePath The position of the node within the TypeTree.
       */
      template<typename T1, typename T2, typename TreePath>
      void post(T1&& t1, T2&& t2, TreePath treePath) const {}

      //! Method for leaf traversal.
      /**
       * This method gets called when encountering a leaf node within the pair of TypeTrees.
       *
       * \attention Since the two TypeTrees are not required to be exactly identical,
       *            it is only guaranteed that at least one of the nodes is a leaf node,
       *            not both.
       *
       * \param t1       The node of the first tree to visit.
       * \param t2       The node of the second tree to visit.
       * \param treePath The position of the node within the TypeTree.
       */
      template<typename T1, typename T2, typename TreePath>
      void leaf(T1&& t1, T2&& t2, TreePath treePath) const {}

      //! Method for parent-child traversal.
      /**
       * This method gets called before visiting a child node.
       *
       * \note This method gets called even if the visitor decides not to visit the child in question.
       *
       * \param t1         The node of the first tree to visit.
       * \param child1     The child of t1 to visit.
       * \param t2         The node of the second tree to visit.
       * \param child2     The child of t2 to visit.
       * \param treePath   The position of the parent nodes within the TypeTree.
       * \param childIndex The index of the child nodes in relation to the parent nodes.
       */
      template<typename T1, typename Child1, typename T2, typename Child2, typename TreePath, typename ChildIndex>
      void beforeChild(T1&& t1, Child1&& child1, T2&& t2, Child2&& child2, TreePath treePath, ChildIndex childIndex) const {}

      //! Method for child-parent traversal.
      /**
       * This method gets called after visiting a child node.
       *
       * \note This method gets called even if the visitor decides not to visit the child in question.
       *
       * \param t1         The node of the first tree to visit.
       * \param child1     The child of t1 to visit.
       * \param t2         The node of the second tree to visit.
       * \param child2     The child of t2 to visit.
       * \param treePath   The position of the parent nodes within the TypeTree.
       * \param childIndex The index of the child nodes in relation to the parent nodes.
       */
      template<typename T1, typename Child1, typename T2, typename Child2, typename TreePath, typename ChildIndex>
      void afterChild(T1&& t1, Child1&& child1, T2&& t2, Child2&& child2, TreePath treePath, ChildIndex childIndex) const {}

    };

    //! Mixin base class for visitors that only want to visit the direct children of a node.
    /**
     * This mixin class will reject all children presented to it, causing the algorithm to
     * only visit the root node and call DefaultVisitor::beforeChild() and DefaultVisitor::afterChild()
     * for its direct children.
     */
    struct VisitDirectChildren
    {

      // the little trick with the default template arguments
      // makes the class usable for both single-tree visitors
      // and visitors for pairs of trees
      //! Template struct for determining whether or not to visit a given child.
      template<typename Node1,
               typename Child1,
               typename Node2,
               typename Child2 = void,
               typename TreePath = void>
      struct VisitChild
      {
        //! Do not visit any child.
        static const bool value = false;
      };

    };


    //! Mixin base class for visitors that want to visit the complete tree.
    /**
     * This mixin class will accept all children presented to it and thus make the iterator
     * traverse the entire tree.
     */
    struct VisitTree
    {

      // the little trick with the default template arguments
      // makes the class usable for both single-tree visitors
      // and visitors for pairs of trees
      //! Template struct for determining whether or not to visit a given child.
      template<typename Node1,
               typename Child1,
               typename Node2,
               typename Child2 = void,
               typename TreePath = void>
      struct VisitChild
      {
        //! Visit any child.
        static const bool value = true;
      };

    };

    //! Mixin base class for visitors that require a static TreePath during traversal.
    /**
     * \warning Static traversal should only be used if absolutely necessary, as it tends
     *          to increase compilation times and object sizes (especially if compiling
     *          with debug information)!
     *
     * \sa DynamicTraversal
     */
    struct StaticTraversal
    {
      //! Use the static tree traversal algorithm.
      static const TreePathType::Type treePathType = TreePathType::fullyStatic;
    };

    //! Mixin base class for visitors that only need a dynamic TreePath during traversal.
    /**
     * \note Dynamic traversal is preferable to static traversal, as it causes fewer
     *       template instantiations, which improves compile time and reduces object
     *       size (especially if compiling with debug information).
     *
     * \sa StaticTraversal
     */
    struct DynamicTraversal
    {
      //! Use the dynamic tree traversal algorithm.
      static const TreePathType::Type treePathType = TreePathType::dynamic;
    };

    //! Convenience base class for visiting the entire tree.
    struct TreeVisitor
      : public DefaultVisitor
      , public VisitTree
    {};

    //! Convenience base class for visiting the direct children of a node.
    struct DirectChildrenVisitor
      : public DefaultVisitor
      , public VisitDirectChildren
    {};

    //! Convenience base class for visiting an entire tree pair.
    struct TreePairVisitor
      : public DefaultPairVisitor
      , public VisitTree
    {};

    //! Convenience base class for visiting the direct children of a node pair.
    struct DirectChildrenPairVisitor
      : public DefaultPairVisitor
      , public VisitDirectChildren
    {};

    //! \} group Tree Traversal

  } // namespace TypeTree
} //namespace Dune

#endif // DUNE_TYPETREE_VISITOR_HH


==> anc/xt-super/dune-typetree/m4/CMakeLists.txt <==
install(PROGRAMS
  cxx11_decltype.m4
  cxx11_template_aliases.m4
  dune-typetree.m4
  gcc___typeof__.m4
  DESTINATION ${CMAKE_INSTALL_DATAROOTDIR}/dune/aclocal/)


==> anc/xt-super/dune-typetree/m4/Makefile.am <==
M4FILES =					\
  cxx11_template_aliases.m4			\
  cxx11_decltype.m4				\
  dune-typetree.m4				\
  gcc___typeof__.m4

aclocaldir = $(datadir)/dune/aclocal
aclocal_DATA = $(M4FILES)

EXTRA_DIST = CMakeLists.txt $(M4FILES)

include $(top_srcdir)/am/global-rules


==> anc/xt-super/dune-typetree/m4/cxx11_decltype.m4 <==
# tests for C++11 decltype support
# the associated macro is called HAVE_STD_DECLTYPE

AC_DEFUN([CXX11_DECLTYPE_CHECK],[
  AC_CACHE_CHECK([whether the keyword decltype is supported], dune_cv_cxx11_decltype_support, [
    AC_REQUIRE([AC_PROG_CXX])
    AC_LANG_PUSH([C++])
    AC_RUN_IFELSE([
      AC_LANG_PROGRAM([

        template<typename A, typename B>
        struct check_equal;

        template<typename A>
        struct check_equal<A,A>
        {
          static const int result = 0;
        };

        struct A;

        const A& foo();

        ],
        [
          return check_equal<decltype(foo()),const A&>::result;
        ])],
      dune_cv_cxx11_decltype_support=yes,
      dune_cv_cxx11_decltype_support=no)
    AC_LANG_POP
  ])
  if test "x$dune_cv_cxx11_decltype_support" = xyes; then
    AC_DEFINE(HAVE_STD_DECLTYPE, 1, [Define to 1 if the C++11 keyword decltype is supported])
  fi
])


==> anc/xt-super/dune-typetree/m4/cxx11_template_aliases.m4 <==
# tests for C++11 template alias support
# the associated macro is called HAVE_TEMPLATE_ALIASES

AC_DEFUN([TEMPLATE_ALIASES_CHECK],[
  AC_CACHE_CHECK([whether template aliases are supported], dune_cv_template_aliases_support, [
    AC_REQUIRE([AC_PROG_CXX])
    AC_LANG_PUSH([C++])
    AC_RUN_IFELSE([
      AC_LANG_PROGRAM([

        template<typename T, typename U>
        struct A
        {};

        template<typename T>
        using A1 = A<T,int>;

        template<typename U>
        using A2 = A<int,U>;

        template<typename T, typename U>
        struct assert_equal;

        template<typename T>
        struct assert_equal<T,T>
        {};
        ],
        [
          assert_equal<A1<int>,A2<int> >();
          assert_equal<A<bool,int>,A1<bool> >();
          return 0;
        ])],
      dune_cv_template_aliases_support=yes,
      dune_cv_template_aliases_support=no)
    AC_LANG_POP
  ])
  if test "x$dune_cv_template_aliases_support" = xyes; then
    AC_DEFINE(HAVE_TEMPLATE_ALIASES, 1, [Define to 1 if template aliases are supported])
  fi
])


==> anc/xt-super/dune-typetree/m4/dune-typetree.m4 <==
# Additional checks needed to build the module
AC_DEFUN([DUNE_TYPETREE_CHECKS],
[
  AC_REQUIRE([TEMPLATE_ALIASES_CHECK])
  AC_REQUIRE([CXX11_DECLTYPE_CHECK])
  AC_REQUIRE([GCC___TYPEOF___CHECK])
])

# Additional checks needed to find the module
AC_DEFUN([DUNE_TYPETREE_CHECK_MODULE],[
  AC_MSG_NOTICE([Searching for dune-typetree...])
  DUNE_CHECK_MODULES([dune-typetree], [typetree/utility.hh])
])


==> anc/xt-super/dune-typetree/m4/gcc___typeof__.m4 <==
# tests for the __typeof__ keyword that provides decltype-like functionality
# for older versions of GCC
# the associated macro is called HAVE_GCC___TYPEOF__

AC_DEFUN([GCC___TYPEOF___CHECK],[
  AC_CACHE_CHECK([whether the GCC extension __typeof__ is supported as a decltype fallback], dune_cv_gcc___typeof___support, [
    AC_REQUIRE([AC_PROG_CXX])
    AC_LANG_PUSH([C++])
    AC_RUN_IFELSE([
      AC_LANG_PROGRAM([

        template<typename A, typename B>
        struct check_equal;

        template<typename A>
        struct check_equal<A,A>
        {
          static const int result = 0;
        };

        struct A {};

        A foo();

        ],
        [
          return check_equal<__typeof__(foo()),A>::result;
        ])],
      dune_cv_gcc___typeof___support=yes,
      dune_cv_gcc___typeof___support=no)
    AC_LANG_POP
  ])
  if test "x$dune_cv_gcc___typeof___support" = xyes; then
    AC_DEFINE(HAVE_GCC___TYPEOF__, 1, [Define to 1 if the GCC extension __typeof__ (decltype fallback) is supported])
  fi
])


==> anc/xt-super/dune-typetree/test/CMakeLists.txt <==
exclude_from_headercheck(
  typetreetargetnodes.hh
  typetreetestswitch.hh
  typetreetestutility.hh)

set(TESTS "")

list(APPEND TESTS testtypetree)
add_executable(testtypetree EXCLUDE_FROM_ALL testtypetree.cc)
set_property(TARGET testtypetree
  APPEND PROPERTY
  COMPILE_DEFINITIONS TEST_TYPETREE)

list(APPEND TESTS testtypetreetransformation)
add_executable(testtypetreetransformation EXCLUDE_FROM_ALL testtypetreetransformation.cc)
set_property(TARGET testtypetreetransformation
  APPEND PROPERTY
  COMPILE_DEFINITIONS TEST_TYPETREE)

list(APPEND TESTS testfilteredcompositenode)
add_executable(testfilteredcompositenode EXCLUDE_FROM_ALL testfilteredcompositenode.cc)
set_property(TARGET testfilteredcompositenode
  APPEND PROPERTY
  COMPILE_DEFINITIONS TEST_TYPETREE)

list(APPEND TESTS testproxynode)
add_executable(testproxynode EXCLUDE_FROM_ALL testproxynode.cc)
set_property(TARGET testproxynode
  APPEND PROPERTY
  COMPILE_DEFINITIONS TEST_TYPETREE)

foreach(_test ${TESTS})
  add_test(${_test} ${_test})
  target_link_libraries(${_test} ${DUNE_LIBS})
endforeach()

# We do not want want to build the tests during make all
# but just build them on demand
add_directory_test_target(_test_target)
add_dependencies(${_test_target} ${TESTS})


==> anc/xt-super/dune-typetree/test/Makefile.am <==

#defined empty so we can add to it later
NORMALTESTS =
MOSTLYCLEANFILES =
check_SCRIPTS =


# AM_CPPFLAGS = @AM_CPPFLAGS@				\
# 	$(UG_CPPFLAGS)					\
# 	$(ALUGRID_CPPFLAGS)				\
# 	$(AMIRAMESH_CPPFLAGS)				\
# 	$(DUNE_CPPFLAGS)				\
# 	$(DUNEMPICPPFLAGS)				\
# 	$(PARMETIS_CPPFLAGS)
# AM_LDFLAGS = @AM_LDFLAGS@			\
# 	$(UG_LDFLAGS)				\
# 	$(ALUGRID_LDFLAGS)			\
# 	$(AMIRAMESH_LDFLAGS)			\
# 	$(DUNE_LDFLAGS)				\
# 	$(DUNEMPILDFLAGS)			\
# 	$(PARMETIS_LDFLAGS)
# LDADD =						\
# 	$(PARMETIS_LIBS)			\
# 	$(ALUGRID_LIBS)				\
# 	$(AMIRAMESH_LIBS)			\
# 	$(DUNE_LIBS)				\
# 	$(DUNEMPILIBS)				\
# 	$(UG_LIBS)				\
# 	@LDADD@
#
noinst_HEADERS =				\
  typetreetargetnodes.hh			\
  typetreetestswitch.hh				\
  typetreetestutility.hh

headercheck_IGNORE =				\
  typetreetargetnodes.hh			\
  typetreetestswitch.hh				\
  typetreetestutility.hh

# scripts are not distributed automatically
# but since this is need for make all:
EXTRA_DIST = CMakeLists.txt


NORMALTESTS += testtypetree
testtypetree_SOURCES = testtypetree.cc
testtypetree_CPPFLAGS = $(AM_CPPFLAGS) -DTEST_TYPETREE

NORMALTESTS += testtypetreetransformation
testtypetreetransformation_SOURCES = testtypetreetransformation.cc
testtypetreetransformation_CPPFLAGS = $(AM_CPPFLAGS) -DTEST_TYPETREE

NORMALTESTS += testfilteredcompositenode
testfilteredcompositenode_SOURCES = testfilteredcompositenode.cc
testfilteredcompositenode_CPPFLAGS = $(AM_CPPFLAGS) -DTEST_TYPETREE

NORMALTESTS += testproxynode
testproxynode_SOURCES = testproxynode.cc
testproxynode_CPPFLAGS = $(AM_CPPFLAGS) -DTEST_TYPETREE

# list of tests to run
TESTS = $(NORMALTESTS)

# programs just to build when "make check" is used
check_PROGRAMS = $(NORMALTESTS)


include $(top_srcdir)/am/global-rules

DISTCHECK_CONFIGURE_FLAGS = --with-dune=$(DUNEROOT) CXX="$(CXX)" CC="$(CC)"


==> anc/xt-super/dune-typetree/test/testfilteredcompositenode.cc <==
#include "config.h"

#include "typetreetestswitch.hh"

#if TEST_TYPETREE_INVALID

int main()
{
  return 0;
}

#else

#include <dune/typetree/filteredcompositenode.hh>

#include "typetreetestutility.hh"
#include "typetreetargetnodes.hh"

#include <type_traits>

struct LeafFilter
  : public Dune::TypeTree::SimpleFilter
{
  template<typename T, std::size_t new_k, std::size_t old_k>
  struct apply
  {
    static const bool value = std::is_same<typename T::NodeTag,Dune::TypeTree::LeafNodeTag>::value;
  };
};


template<typename Node, typename Filter>
class SimpleFilteredNode
  : public Dune::TypeTree::FilteredCompositeNode<Node,Filter>
  , public Counter
{

  typedef Dune::TypeTree::FilteredCompositeNode<Node,Filter> BaseT;

public:

  typedef SimpleCompositeTag ImplementationTag;

  static const char* name()
  {
    return "SimpleFilteredNode";
  }

  SimpleFilteredNode(Node& node)
    : BaseT(node)
  {}

};


template<typename Node, typename Filter>
void testFilteredCompositeNode(Node& node, Filter filter)
{
  typedef SimpleFilteredNode<Node,Filter> FN;
  FN filteredNode(node);
  Dune::TypeTree::applyToTree(filteredNode,TreePrinter());
  typedef Dune::TypeTree::TreeInfo<FN> TI;
  std::cout << "depth: " << TI::depth << std::endl
            << "nodes: " << TI::nodeCount << std::endl
            << "leafs: " << TI::leafCount << std::endl;

  typedef Dune::TypeTree::TransformTree<FN,TestTransformation> Transformation;

  typedef typename Transformation::Type TFN;

  TFN tfn = Transformation::transform(filteredNode);

  typedef Dune::TypeTree::TreeInfo<TFN> TTI;

  static_assert(TTI::depth == TI::depth, "error in transformation with filtered node");

  static_assert(TTI::nodeCount == TI::nodeCount, "error in transformation with filtered node");

  static_assert(TTI::leafCount == TI::leafCount, "error in transformation with filtered node");

  Dune::TypeTree::applyToTree(tfn,TreePrinter());
}


int main(int argc, char** argv)
{

  SimpleLeaf sl1;

  typedef SimplePower<SimpleLeaf,3> SP1;
  SP1 sp1_1;
  sp1_1.setChild(0,sl1);
  sp1_1.setChild(1,sl1);
  sp1_1.setChild(2,sl1);

  SimpleLeaf sl2;
  SP1 sp1_2(sl2,false);

  typedef SimpleComposite<SimpleLeaf,SP1,SimpleLeaf> SC1;
  SC1 sc1_1(sl1,sp1_2,sl2);

  typedef SimpleComposite<SimpleLeaf,SimpleLeaf,SimpleLeaf> SC2;
  SC2 sc2(sl1,sl1,sl1);

  typedef SimpleComposite<SimpleLeaf,SP1,SimpleLeaf,SC1> SVC1;
  SVC1 svc1_1(sl1,sp1_1,sl2,sc1_1);

  SP1 sp1_3(SimpleLeaf(),SimpleLeaf(),sl1);

  SVC1 svc1_2(SimpleLeaf(),SP1(sp1_2),sl2,const_cast<const SC1&>(sc1_1));

  typedef SimpleComposite<SimpleLeaf,SVC1,SimpleLeaf,SP1,SC1> SVC2;
  SVC2 svc2_1(sl1,svc1_2,sl2,sp1_3,sc1_1);

  testFilteredCompositeNode(svc2_1,LeafFilter());
  testFilteredCompositeNode<const SVC2>(svc2_1,LeafFilter());

  testFilteredCompositeNode(svc2_1,Dune::TypeTree::IndexFilter<1,3,2>());
  testFilteredCompositeNode<const SVC2>(svc2_1,Dune::TypeTree::IndexFilter<1,3,2>());

  typedef Dune::TypeTree::IndexFilter<3,1,0,4,1,2,1,0,2,1> IndexFilter1;
  testFilteredCompositeNode(svc2_1,IndexFilter1());
  testFilteredCompositeNode<const SVC2>(svc2_1,IndexFilter1());

  typedef SimpleFilteredNode<SVC2,IndexFilter1> SFN;
  SFN sfn(svc2_1);

  testFilteredCompositeNode(sfn,IndexFilter1());
  testFilteredCompositeNode<const SFN>(sfn,IndexFilter1());

  return 0;
}

#endif


==> anc/xt-super/dune-typetree/test/testproxynode.cc <==
#include "config.h"

#include <dune/typetree/proxynode.hh>


#include "typetreetestutility.hh"

template<typename Node>
class SimpleProxy
  : public Dune::TypeTree::ProxyNode<Node>
{

  typedef Dune::TypeTree::ProxyNode<Node> BaseT;

public:

  static const char* name()
  {
    return "SimpleProxy";
  }

  int id() const
  {
    return this->proxiedNode().id();
  }

  SimpleProxy(Node& node)
    : BaseT(node)
  {}

};

template<typename Node>
void testProxyNode(Node& node)
{
  typedef SimpleProxy<Node> ProxyNode;
  ProxyNode proxyNode(node);
  Dune::TypeTree::applyToTree(proxyNode,TreePrinter());
  typedef Dune::TypeTree::TreeInfo<Node> TI_Node;
  typedef Dune::TypeTree::TreeInfo<ProxyNode> TI_ProxyNode;
  static_assert(TI_Node::depth == TI_ProxyNode::depth, "Proxy node has wrong depth");
  static_assert(TI_Node::nodeCount == TI_ProxyNode::nodeCount, "Proxy node has wrong node count");
  static_assert(TI_Node::leafCount == TI_ProxyNode::leafCount, "Proxy node has wrong leaf count");
}


int main(int argc, char** argv)
{

  // basic tests

  // leaf node
  SimpleLeaf sl1;

  typedef SimplePower<SimpleLeaf,3> SP1;
  SP1 sp1_1;
  sp1_1.setChild(0,sl1);
  sp1_1.setChild(1,sl1);
  sp1_1.setChild(2,sl1);

  SimpleLeaf sl2;
  SP1 sp1_2(sl2,false);

  Dune::TypeTree::applyToTree(sp1_1,TreePrinter());

  typedef SimpleComposite<SimpleLeaf,SP1,SimpleLeaf> SC1;
  SC1 sc1_1(sl1,sp1_2,sl2);

  typedef SimpleComposite<SimpleLeaf,SimpleLeaf,SimpleLeaf> SC2;
  SC2 sc2(sl1,sl1,sl1);

  testProxyNode(sl1);
  testProxyNode(sp1_1);
  testProxyNode(sc1_1);

  testProxyNode<const SimpleLeaf>(sl1);
  testProxyNode<const SP1>(sp1_1);
  testProxyNode<const SC1>(sc1_1);

  typedef SimpleComposite<SimpleLeaf,SP1,SimpleLeaf,SC1> SVC1;
  SVC1 svc1_1(sl1,sp1_1,sl2,sc1_1);

  SP1 sp1_3(SimpleLeaf(),SimpleLeaf(),sl1);

  SVC1 svc1_2(SimpleLeaf(),SP1(sp1_2),sl2,const_cast<const SC1&>(sc1_1));

  typedef SimpleComposite<SimpleLeaf,SVC1,SimpleLeaf,SP1,SC1> SVC2;
  SVC2 svc2_1(sl1,svc1_2,sl2,sp1_3,sc1_1);

  testProxyNode(svc2_1);
  testProxyNode<const SVC2>(svc2_1);

  return 0;
}


==> anc/xt-super/dune-typetree/test/testtypetree.cc <==
#include "config.h"

#include "typetreetestswitch.hh"

#if TEST_TYPETREE_INVALID

int main()
{
  return 0;
}

#else

#include "typetreetestutility.hh"


struct NodeCountingFunctor
{

  typedef std::size_t result_type;

  template<typename Node, typename TreePath>
  struct doVisit
  {
    static const bool value = true;
  };

  template<typename Node, typename TreePath>
  struct visit
  {
    static const result_type result = 1;
  };

};

struct LeafCountingFunctor
{

  typedef std::size_t result_type;

  template<typename Node, typename TreePath>
  struct doVisit
  {
    static const bool value = Node::isLeaf;
  };

  template<typename Node, typename TreePath>
  struct visit
  {
    static const result_type result = 1;
  };

};


struct DepthFunctor
{

  typedef std::size_t result_type;

  template<typename Node, typename TreePath>
  struct doVisit
  {
    static const bool value = Node::isLeaf;
  };

  template<typename Node, typename TreePath>
  struct visit
  {
    // the TreePath is always one entry shorter than the actual depth of the tree
    static const result_type result = Dune::TypeTree::TreePathSize<TreePath>::value + 1;
  };

};


int main(int argc, char** argv)
{

  // basic tests

  // leaf node
  TreePrinter treePrinter;
  SimpleLeaf sl1;

  Dune::TypeTree::applyToTree(sl1,treePrinter);

  typedef SimplePower<SimpleLeaf,3> SP1;
  SP1 sp1_1;
  sp1_1.setChild(0,sl1);
  sp1_1.setChild(1,sl1);
  sp1_1.setChild(2,sl1);

  Dune::TypeTree::applyToTree(sp1_1,TreePrinter());

  SimpleLeaf sl2;
  SP1 sp1_2(sl2,false);

  Dune::TypeTree::applyToTree(sp1_2,TreePrinter());

  SP1 sp1_2a(sl2,true);

  Dune::TypeTree::applyToTree(sp1_2a,TreePrinter());


  typedef SimpleComposite<SimpleLeaf,SP1,SimpleLeaf> SC1;
  SC1 sc1_1(sl1,sp1_2,sl2);
  Dune::TypeTree::applyToTree(const_cast<const SC1&>(sc1_1),treePrinter);

  typedef SimpleComposite<SimpleLeaf,SimpleLeaf,SimpleLeaf> SC2;
  SC2 sc2(sl1,sl1,sl1);

  typedef SimpleComposite<SimpleLeaf,SP1,SimpleLeaf,SC1> SVC1;
  SVC1 svc1_1(sl1,sp1_1,sl2,sc1_1);
  Dune::TypeTree::applyToTree(svc1_1,treePrinter);

  SP1 sp1_3(SimpleLeaf(),SimpleLeaf(),sl1);
  Dune::TypeTree::applyToTree(sp1_3,TreePrinter());

  SVC1 svc1_2(SimpleLeaf(),SP1(sp1_2),sl2,const_cast<const SC1&>(sc1_1));
  Dune::TypeTree::applyToTree(svc1_2,TreePrinter());

  typedef SimpleComposite<SimpleLeaf,SC2,SimpleLeaf,SC1> SVC2;
  SVC2 svc2_1(sl1,sc2,sl2,sc1_1);

  Dune::TypeTree::applyToTreePair(svc1_2,svc2_1,PairPrinter());

  typedef Dune::TypeTree::TreeInfo<SVC2> TI;

  // test TreeInfo
  static_assert(TI::depth == 4 && TI::nodeCount == 14 && TI::leafCount == 10,
                "TreeInfo yields wrong information");

  std::cout << "depth: " << TI::depth << std::endl
            << "nodes: " << TI::nodeCount << std::endl
            << "leafs: " << TI::leafCount << std::endl;

  static_assert((Dune::TypeTree::AccumulateValue<
                 SVC2,
                 NodeCountingFunctor,
                 Dune::TypeTree::plus<std::size_t>,
                 0>::result == TI::nodeCount),
                "Error in AccumulateValue");

  static_assert((Dune::TypeTree::AccumulateValue<
                 SVC2,
                 LeafCountingFunctor,
                 Dune::TypeTree::plus<std::size_t>,
                 0>::result == TI::leafCount),
                "Error in AccumulateValue");

  static_assert((Dune::TypeTree::AccumulateValue<
                 SVC2,
                 DepthFunctor,
                 Dune::TypeTree::max<std::size_t>,
                 0>::result == TI::depth),
                "Error in AccumulateValue");

  return 0;
}

#endif


==> anc/xt-super/dune-typetree/test/testtypetreetransformation.cc <==
#include "config.h"

#include "typetreetestswitch.hh"

#if TEST_TYPETREE_INVALID

int main()
{
  return 0;
}

#else

#include "typetreetestutility.hh"
#include "typetreetargetnodes.hh"

int main(int argc, char** argv)
{

  // basic tests

  // leaf node
  TreePrinter treePrinter;
  SimpleLeaf sl1;

  Dune::TypeTree::applyToTree(sl1,treePrinter);

  Dune::TypeTree::TransformTree<SimpleLeaf,TestTransformation>::transformed_type tl1 =
    Dune::TypeTree::TransformTree<SimpleLeaf,TestTransformation>::transform(sl1,TestTransformation());

  typedef SimplePower<SimpleLeaf,3> SP1;
  SP1 sp1_1;
  sp1_1.setChild(0,sl1);
  sp1_1.setChild(1,sl1);
  sp1_1.setChild(2,sl1);

  SimpleLeaf sl2;
  SP1 sp1_2(sl2,false);

  typedef SimpleComposite<SimpleLeafDerived,SP1,SimpleLeaf> SVC1;

  SVC1 svc1_1(SimpleLeafDerived(),sp1_2,sl1);

  Dune::TypeTree::applyToTree(sp1_1,TreePrinter());

  TestTransformation trafo;

  Dune::TypeTree::TransformTree<SP1,TestTransformation>::transformed_type tp1_1 =
    Dune::TypeTree::TransformTree<SP1,TestTransformation>::transform(sp1_1,trafo);

  Dune::TypeTree::TransformTree<SVC1,TestTransformation>::transformed_type tvc1_1 =
    Dune::TypeTree::TransformTree<SVC1,TestTransformation>::transform(svc1_1,TestTransformation());

  Dune::TypeTree::applyToTree(tvc1_1,TreePrinter());

  return 0;
}

#endif


==> anc/xt-super/dune-typetree/test/typetreetargetnodes.hh <==
struct TargetLeaf
  : public Dune::TypeTree::LeafNode
{

  template<typename Transformation>
  TargetLeaf(const SimpleLeaf& sl, const Transformation& t)
    : s(Dune::stackobject_to_shared_ptr(sl))
  {}

  template<typename Transformation>
  TargetLeaf(Dune::shared_ptr<const SimpleLeaf> sl, const Transformation& t)
    : s(sl)
  {}

  Dune::shared_ptr<const SimpleLeaf> s;

  const char* name() const
  {
    return "TargetLeaf";
  }

  int id() const
  {
    return s->id();
  }

};

template<typename S, typename T, std::size_t k>
struct TargetPower
  : public Dune::TypeTree::PowerNode<T,k>
{

  template<typename Transformation>
  TargetPower(const S& sc, const Transformation& t, const std::array<Dune::shared_ptr<T>,k>& children)
    : Dune::TypeTree::PowerNode<T,k>(children)
    , s(Dune::stackobject_to_shared_ptr(sc))
  {}

  template<typename Transformation>
  TargetPower(Dune::shared_ptr<const S> sc, const Transformation& t, const std::array<Dune::shared_ptr<T>,k>& children)
    : Dune::TypeTree::PowerNode<T,k>(children)
    , s(sc)
  {}

  Dune::shared_ptr<const S> s;

  const char* name() const
  {
    return "TargetPower";
  }

  int id() const
  {
    return s->id();
  }


};

template<typename S, typename... Children>
struct TargetComposite
  : public Dune::TypeTree::CompositeNode<Children...>
{

  template<typename Transformation>
  TargetComposite(const S& sc, const Transformation& t, Dune::shared_ptr<Children>... children)
    : Dune::TypeTree::CompositeNode<Children...>(children...)
    , s(Dune::stackobject_to_shared_ptr(sc))
  {}

  template<typename Transformation>
  TargetComposite(Dune::shared_ptr<const S> sc, const Transformation& t, Dune::shared_ptr<Children>... children)
    : Dune::TypeTree::CompositeNode<Children...>(children...)
    , s(sc)
  {}

  Dune::shared_ptr<const S> s;

  const char* name() const
  {
    return "TargetComposite";
  }

  int id() const
  {
    return s->id();
  }


};


struct TestTransformation {};

// register leaf node
template<typename SL>
Dune::TypeTree::GenericLeafNodeTransformation<SimpleLeaf,TestTransformation,TargetLeaf>
registerNodeTransformation(SL* sl, TestTransformation* t, SimpleLeafTag* tag);

template<typename SP>
Dune::TypeTree::GenericPowerNodeTransformation<SP,TestTransformation,TargetPower>
registerNodeTransformation(SP* sp, TestTransformation* t, SimplePowerTag* tag);

template<typename SC>
Dune::TypeTree::GenericCompositeNodeTransformation<SC,TestTransformation,TargetComposite>
registerNodeTransformation(SC* sc, TestTransformation* t, SimpleCompositeTag* tag);


==> anc/xt-super/dune-typetree/test/typetreetestswitch.hh <==
#ifndef DUNE_TYPETREE_TEST_TYPETREESWITCH_HH
#define DUNE_TYPETREE_TEST_TYPETREESWITCH_HH


#ifdef TEST_TYPETREE

// nothing to do right now - no fallback code to test...

#else
#error You need to specify a test case via preprocessor define!
#endif


#endif // DUNE_TYPETREE_TEST_TYPETREESWITCH_HH


==> anc/xt-super/dune-typetree/test/typetreetestutility.hh <==

#include <dune/typetree/typetree.hh>
#include <dune/typetree/pairtraversal.hh>

#include <iostream>

struct Counter
{
  Counter()
    : _id(_ids++)
  {
    std::cout << "Constructed id = " << id() << std::endl;
  }

  Counter(const Counter& rhs)
    : _id(_ids++)
  {
    rhs.assert_valid();
    std::cout << "Copy-Constructed id = " << id() << " from id = " << rhs.id() << std::endl;
  }

  Counter(Counter&& rhs)
    : _id(rhs._id)
  {
    rhs.assert_valid();
    rhs._id = -1;
    std::cout << "Move-Constructed id = " << id() << std::endl;
  }

  ~Counter()
  {
    std::cout << "Destructed id = " << _id << std::endl;
  }

  Counter& operator=(const Counter& rhs)
  {
    rhs.assert_valid();
    assert_valid();
    std::cout << "Assigned id = " << id() << " from id = " << rhs.id() << std::endl;
    return *this;
  }

  Counter& operator=(Counter&& rhs)
  {
    assert_valid();
    rhs.assert_valid();
    std::cout << "Move-Assigned id = " << id() << " from id = " << rhs.id() << std::endl;
    rhs._id = -1;
    return *this;
  }

  int id() const
  {
    assert_valid();
    return _id;
  }

  void assert_valid() const
  {
    assert(_id != -1);
  }

  int _id;
  static int _ids;
};

int Counter::_ids = 0;

struct SimpleLeafTag {};

struct SimpleLeaf
  : public Dune::TypeTree::LeafNode
  , public Counter
{

  typedef SimpleLeafTag ImplementationTag;

  static const char* name()
  {
    return "SimpleLeaf";
  }

  SimpleLeaf() {}

  SimpleLeaf(SimpleLeaf&& rhs)
    : Dune::TypeTree::LeafNode(std::move(rhs))
    , Counter(std::move(rhs))
  {
    std::cout << "move ctor" << std::endl;
  }

  SimpleLeaf(const SimpleLeaf& rhs)
    : Dune::TypeTree::LeafNode(rhs)
    , Counter(rhs)
  {
    std::cout << "copy ctor" << std::endl;
  }

};

struct SimpleLeafDerived
  : public SimpleLeaf
{

  static const char* name()
  {
    return "SimpleLeafDerived";
  }

};

struct SimplePowerTag {};

template<typename T, std::size_t k>
struct SimplePower
  : public Dune::TypeTree::PowerNode<T,k>
  , public Counter
{

  typedef SimplePowerTag ImplementationTag;

  static const char* name()
  {
    return "SimplePower";
  }

  typedef Dune::TypeTree::PowerNode<T,k> BaseT;

  SimplePower() {}

  SimplePower(T& c, bool copy)
    : BaseT(c,copy)
  {}

  template<typename C1, typename C2, typename... Children>
  SimplePower(C1&& c1, C2&& c2, Children&&... children)
    : BaseT(std::forward<C1>(c1),std::forward<C2>(c2),std::forward<Children>(children)...)
  {}

};

struct SimpleCompositeTag {};

template<typename... Children>
struct SimpleComposite
  : public Dune::TypeTree::CompositeNode<Children...>
  , public Counter
{

  typedef SimpleCompositeTag ImplementationTag;

  static const char* name()
  {
    return "SimpleComposite";
  }

  typedef Dune::TypeTree::CompositeNode<Children...> BaseT;

  template<typename... Args, typename = typename std::enable_if<(sizeof...(Args) == BaseT::CHILDREN)>::type>
  SimpleComposite(Args&&... args)
    : BaseT(std::forward<Args>(args)...)
  {}

};


struct TreePrinter
  : public Dune::TypeTree::TreeVisitor
  , public Dune::TypeTree::DynamicTraversal
{

  template<typename T, typename TreePath>
  void leaf(const T& t, TreePath treePath) const
  {
    pre(t,treePath);
  }

  template<typename T, typename TreePath>
  void pre(const T& t, TreePath treePath) const
  {
    for (std::size_t i = 0; i < treePath.size(); ++i)
      std::cout << "  ";
    std::cout << t.name() << " " << t.id() << std::endl;
  }
};




struct PairPrinter
  : public Dune::TypeTree::TreePairVisitor
  , public Dune::TypeTree::DynamicTraversal
{

  template<typename T1, typename T2, typename TreePath>
  void leaf(const T1& t1, const T2& t2, TreePath treePath) const
  {
    pre(t1,t2,treePath);
  }

  template<typename T1, typename T2, typename TreePath>
  void pre(const T1& t1, const T2& t2, TreePath treePath) const
  {
    for (std::size_t i = 0; i < treePath.size(); ++i)
      std::cout << "  ";
    std::cout << t1.name() << " " << t1.id() << "      " << t2.name() << " " << t2.id() << std::endl;
  }
};


==> anc/xt-super/dune-xt-common/CMakeLists.txt <==
# This file is part of the dune-xt-common project:
#   https://github.com/dune-community/dune-xt-common
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2012 - 2016)
#   Rene Milk       (2010 - 2016)
#   Sven Kaulmann   (2013)

project("dune-xt-common" CXX)

# local environment
set( ENV{PATH} "${CMAKE_CURRENT_SOURCE_DIR}/../local/bin:$ENV{PATH}" )
set( ENV{LD_LIBRARY_PATH} "${CMAKE_CURRENT_SOURCE_DIR}/../local/lib:$ENV{LD_LIBRARY_PATH}" )
set( ENV{PKG_CONFIG_PATH} "${CMAKE_CURRENT_SOURCE_DIR}/../local/lib/pkgconfig:$ENV{PKG_CONFIG_PATH}" )

# cmake specific
cmake_minimum_required( VERSION 3.1 )

set( CMAKE_COLOR_MAKEFILE ON)

# guess dune-common build dir
if(NOT (dune-common_DIR OR dune-common_ROOT OR
        "${CMAKE_PREFIX_PATH}" MATCHES ".*dune-common.*"))
    string(REPLACE  ${CMAKE_PROJECT_NAME} dune-common dune-common_DIR
    ${PROJECT_BINARY_DIR})
endif()

#find dune-common and set the module path
find_package(dune-common REQUIRED)
list(APPEND CMAKE_MODULE_PATH ${dune-common_MODULE_PATH}
"${PROJECT_SOURCE_DIR}/cmake/modules")

#include the dune macros
include(DuneMacros)

# start a dune project with information from dune.module
dune_project()

# dune-xt-common cmake includes
list(APPEND CMAKE_MODULE_PATH ${CMAKE_CURRENT_SOURCE_DIR}/cmake )

#----------------------------------------------------------------------------------------------------
# General Settings
#----------------------------------------------------------------------------------------------------
execute_process(
    COMMAND ${CMAKE_SOURCE_DIR}/getRevision.sh
    OUTPUT_VARIABLE COMMIT
    ERROR_VARIABLE shell_error
    OUTPUT_STRIP_TRAILING_WHITESPACE
)

SET( DS_FLAGS_Release CACHE STRING
  "-O2 -fPIC ${CMAKE_CXX_FLAGS_RELEASE}")
set(DS_FLAGS_RelWithDebInfo ${DS_FLAGS_Release})

SET( DS_FLAGS_Debug
  "-O0 -g3 -ggdb -Wunused-variable -fno-strict-aliasing -fPIC -Wall -Wextra -Wparentheses -pedantic  -Wshadow -Wundef -Wnon-virtual-dtor")

#aka anything but intel, but cmake has identifier for icc
if ("${CMAKE_CXX_COMPILER_ID}" STREQUAL "Clang" OR "${CMAKE_CXX_COMPILER_ID}" STREQUAL "GNU")
  set( DS_FLAGS_Debug CACHE STRING
        " -Wc++0x-compat -Wredundant-decls -Winline  -ftemplate-backtrace-limit=0 ${DS_FLAGS_Debug} "
      )
else ("${CMAKE_CXX_COMPILER_ID}" STREQUAL "Clang" OR "${CMAKE_CXX_COMPILER_ID}" STREQUAL "GNU")
  # for us effectively icc
  set( DS_FLAGS_Debug CACHE STRING
        "-Wcast-qual -Wformat=2 -Winit-self -Woverloaded-virtual -Wshadow -Wsign-conversion -Wsign-promo -Wundef  -Wno-unused ${DS_FLAGS_Debug}")
endif ("${CMAKE_CXX_COMPILER_ID}" STREQUAL "Clang" OR "${CMAKE_CXX_COMPILER_ID}" STREQUAL "GNU")

if ("${CMAKE_CXX_COMPILER_ID}" STREQUAL "Clang")
  set( DS_FLAGS_Debug CACHE STRING
        "-Wnon-literal-null-conversion -Wused-but-marked-unused -Wno-tautological-compare -Wfloat-equal -Wdisabled-macro-expansion -Wcovered-switch-default -Wswitch-enum -Wunreachable-code -Wshorten-64-to-32  ${DS_FLAGS_Debug}"
      )
elseif ("${CMAKE_CXX_COMPILER_ID}" STREQUAL "GNU")
  set( DS_FLAGS_Debug CACHE STRING
        "-Wlogical-op  -Og ${DS_FLAGS_Debug} "
      )
endif()

if(CMAKE_BUILD_TYPE STREQUAL Debug)
    set(DS_COMPILE_OPTIONS ${DS_FLAGS_Debug})
else(CMAKE_BUILD_TYPE STREQUAL Debug)
    set(DS_COMPILE_OPTIONS ${DS_FLAGS_Debug})
endif(CMAKE_BUILD_TYPE STREQUAL Debug)


message(STATUS ${DS_FLAGS_${CMAKE_BUILD_TYPE}})
dune_enable_all_packages(INCLUDE_DIRS ${dune-xt-common_SOURCE_DIR}/dune
                         COMPILE_DEFINITIONS DNDEBUG DDNDEBUG
                         COMPILE_OPTIONS ${DS_FLAGS_${CMAKE_BUILD_TYPE}}
                         MODULE_LIBRARIES dunextcommon gtest_dune_xt_common
                         VERBOSE
                         )

include(DuneUtils)
include(GridUtils)

# header
file( GLOB_RECURSE xtcommon "${CMAKE_CURRENT_SOURCE_DIR}/dune/*.hh" )
set( COMMON_HEADER ${xtcommon} ${DUNE_HEADERS} )

# add header of dependent modules for header listing
foreach(_mod ${ALL_DEPENDENCIES})
file(GLOB_RECURSE HEADER_LIST "${CMAKE_CURRENT_SOURCE_DIR}/../${_mod}/*.hh")
list(APPEND COMMON_HEADER ${HEADER_LIST})
endforeach(_mod DEPENDENCIES)
set_source_files_properties(${COMMON_HEADER} PROPERTIES HEADER_FILE_ONLY 1)

# add symlink for dune_execute.py to build-directory to be able to access it from other (xt-) modules
file(MAKE_DIRECTORY ${CMAKE_CURRENT_BINARY_DIR}/bin)
dune_symlink_to_source_files(FILES bin/dune_execute.py)

#disable most warnings from dependent modules
foreach(_mod ${ALL_DEPENDENCIES})
    dune_module_to_uppercase(_upper_case "${_mod}")
    if(${_mod}_INCLUDE_DIRS)
        foreach( _idir ${${_mod}_INCLUDE_DIRS} )
            add_definitions("-isystem ${_idir}")
        endforeach( _idir )
    endif(${_mod}_INCLUDE_DIRS)
endforeach(_mod DEPENDENCIES)

add_subdirectory(dune)
add_subdirectory("cmake/modules")
add_subdirectory(doc/doxygen)

finalize_dune_project(GENERATE_CONFIG_H_CMAKE)


==> anc/xt-super/dune-xt-common/CONTRIBUTING.md <==
```
# This file is part of the dune-xt-common project:
#   https://github.com/dune-community/dune-xt-common
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2016)
```

# Contributing

We very much encourage and welcome contributions!

# Coding style

Every project has its onw style, so here it is: we use clang-format to handle all whitespace related formatting and provide a corresponding `.clang-format` style specification file (more detailes on the workflow below).
This means that everything related to whitespace (brackets, comments, braces, macros, ...) is determined by clang-format, no flexibilty here.
I repeat: no flexibility at all regarding whitespace.
Apart from that we have some simple rules that you are asked to follow and any contributions in violation may be rejected.
In particular, these are:

* We use `CamelCase` for class and struct names, enum names, typedefs, and the like. We use `stl_standard` for class methods, members and variables. Does not seem to be consistent, but we never claimed we would be and it is highly readable. The only exception are typedefs and helper structs which arise in a context similar to the stl, where we use lowercase `typedef ... type;` and `struct is_vector {`.
* Class members end with a trailing underscore. Static class members may drop the trailing underscore (in particular dimensions, such as `static const size_t dim = 2;`).
* We append `Type` to in-class typedefs.
* Prefer `using typename BaseClass::FooType;` over `typedef typename BaseType::FooType FooType;`, reduces errors due to typos.
* Be careful to handle integers corretly, bad integer conversion is bad! Whenever possible, use `size_t` (even for `template<class Foo, size_t bar>`) and convert to the correct type using boost:
```c++
#include <boost/numeric/conversion/cast.hpp>

const auto unsigned_number = boost::numeric_cast<size_t>(some_size_of_unknown_int_type);
// ...
Dune::function_that_requires_an_int_because_ints_are_cool(boost::numeric_cast<int>(unsigned_number);


==> anc/xt-super/dune-xt-common/CTestConfig.cmake <==
# This file is part of the dune-xt-common project:
#   https://github.com/dune-community/dune-xt-common
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2016)
#   Rene Milk       (2015)

set(CTEST_PROJECT_NAME "DUNE-Stuff")
set(CTEST_NIGHTLY_START_TIME "00:00:00 CET")

set(CTEST_DROP_METHOD "http")
set(CTEST_DROP_SITE "my.cdash.org")
set(CTEST_DROP_LOCATION "/submit.php?project=DUNE-Stuff")
set(CTEST_DROP_SITE_CDASH TRUE)


==> anc/xt-super/dune-xt-common/LICENSE <==
# This file is part of the dune-xt-common project:
#   https://github.com/dune-community/dune-xt-common
# The copyright lies with the authors of this file (see below).
# Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
#               or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
#                   with "runtime exception" (http://www.dune-project.org/license.html)
# Authors:
#   Felix Schindler (2016)

BSD 2-Clause License
--------------------

Redistribution and use in source and binary forms, with or without modification, are permitted provided that the
following conditions are met:

* Redistributions of source code must retain the above copyright notice, this list of conditions and the following
  disclaimer.
* Redistributions in binary form must reproduce the above copyright notice, this list of conditions and the following
  disclaimer in the documentation and/or other materials provided with the distribution.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES,
INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR
SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY,
WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF
THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.


GPL-2.0
-------
GNU GENERAL PUBLIC LICENSE

Version 2, June 1991

Copyright (C) 1989, 1991 Free Software Foundation, Inc.  
51 Franklin Street, Fifth Floor, Boston, MA  02110-1301, USA

Everyone is permitted to copy and distribute verbatim copies
of this license document, but changing it is not allowed.
Preamble

The licenses for most software are designed to take away your freedom to share and change it. By contrast, the GNU General Public License is intended to guarantee your freedom to share and change free software--to make sure the software is free for all its users. This General Public License applies to most of the Free Software Foundation's software and to any other program whose authors commit to using it. (Some other Free Software Foundation software is covered by the GNU Lesser General Public License instead.) You can apply it to your programs, too.

When we speak of free software, we are referring to freedom, not price. Our General Public Licenses are designed to make sure that you have the freedom to distribute copies of free software (and charge for this service if you wish), that you receive source code or can get it if you want it, that you can change the software or use pieces of it in new free programs; and that you know you can do these things.

To protect your rights, we need to make restrictions that forbid anyone to deny you these rights or to ask you to surrender the rights. These restrictions translate to certain responsibilities for you if you distribute copies of the software, or if you modify it.

For example, if you distribute copies of such a program, whether gratis or for a fee, you must give the recipients all the rights that you have. You must make sure that they, too, receive or can get the source code. And you must show them these terms so they know their rights.

We protect your rights with two steps: (1) copyright the software, and (2) offer you this license which gives you legal permission to copy, distribute and/or modify the software.

Also, for each author's protection and ours, we want to make certain that everyone understands that there is no warranty for this free software. If the software is modified by someone else and passed on, we want its recipients to know that what they have is not the original, so that any problems introduced by others will not reflect on the original authors' reputations.

Finally, any free program is threatened constantly by software patents. We wish to avoid the danger that redistributors of a free program will individually obtain patent licenses, in effect making the program proprietary. To prevent this, we have made it clear that any patent must be licensed for everyone's free use or not licensed at all.

The precise terms and conditions for copying, distribution and modification follow.

TERMS AND CONDITIONS FOR COPYING, DISTRIBUTION AND MODIFICATION

0. This License applies to any program or other work which contains a notice placed by the copyright holder saying it may be distributed under the terms of this General Public License. The "Program", below, refers to any such program or work, and a "work based on the Program" means either the Program or any derivative work under copyright law: that is to say, a work containing the Program or a portion of it, either verbatim or with modifications and/or translated into another language. (Hereinafter, translation is included without limitation in the term "modification".) Each licensee is addressed as "you".

Activities other than copying, distribution and modification are not covered by this License; they are outside its scope. The act of running the Program is not restricted, and the output from the Program is covered only if its contents constitute a work based on the Program (independent of having been made by running the Program). Whether that is true depends on what the Program does.

1. You may copy and distribute verbatim copies of the Program's source code as you receive it, in any medium, provided that you conspicuously and appropriately publish on each copy an appropriate copyright notice and disclaimer of warranty; keep intact all the notices that refer to this License and to the absence of any warranty; and give any other recipients of the Program a copy of this License along with the Program.

You may charge a fee for the physical act of transferring a copy, and you may at your option offer warranty protection in exchange for a fee.

2. You may modify your copy or copies of the Program or any portion of it, thus forming a work based on the Program, and copy and distribute such modifications or work under the terms of Section 1 above, provided that you also meet all of these conditions:

a) You must cause the modified files to carry prominent notices stating that you changed the files and the date of any change.
b) You must cause any work that you distribute or publish, that in whole or in part contains or is derived from the Program or any part thereof, to be licensed as a whole at no charge to all third parties under the terms of this License.
c) If the modified program normally reads commands interactively when run, you must cause it, when started running for such interactive use in the most ordinary way, to print or display an announcement including an appropriate copyright notice and a notice that there is no warranty (or else, saying that you provide a warranty) and that users may redistribute the program under these conditions, and telling the user how to view a copy of this License. (Exception: if the Program itself is interactive but does not normally print such an announcement, your work based on the Program is not required to print an announcement.)
These requirements apply to the modified work as a whole. If identifiable sections of that work are not derived from the Program, and can be reasonably considered independent and separate works in themselves, then this License, and its terms, do not apply to those sections when you distribute them as separate works. But when you distribute the same sections as part of a whole which is a work based on the Program, the distribution of the whole must be on the terms of this License, whose permissions for other licensees extend to the entire whole, and thus to each and every part regardless of who wrote it.

Thus, it is not the intent of this section to claim rights or contest your rights to work written entirely by you; rather, the intent is to exercise the right to control the distribution of derivative or collective works based on the Program.

In addition, mere aggregation of another work not based on the Program with the Program (or with a work based on the Program) on a volume of a storage or distribution medium does not bring the other work under the scope of this License.

3. You may copy and distribute the Program (or a work based on it, under Section 2) in object code or executable form under the terms of Sections 1 and 2 above provided that you also do one of the following:

a) Accompany it with the complete corresponding machine-readable source code, which must be distributed under the terms of Sections 1 and 2 above on a medium customarily used for software interchange; or,
b) Accompany it with a written offer, valid for at least three years, to give any third party, for a charge no more than your cost of physically performing source distribution, a complete machine-readable copy of the corresponding source code, to be distributed under the terms of Sections 1 and 2 above on a medium customarily used for software interchange; or,
c) Accompany it with the information you received as to the offer to distribute corresponding source code. (This alternative is allowed only for noncommercial distribution and only if you received the program in object code or executable form with such an offer, in accord with Subsection b above.)
The source code for a work means the preferred form of the work for making modifications to it. For an executable work, complete source code means all the source code for all modules it contains, plus any associated interface definition files, plus the scripts used to control compilation and installation of the executable. However, as a special exception, the source code distributed need not include anything that is normally distributed (in either source or binary form) with the major components (compiler, kernel, and so on) of the operating system on which the executable runs, unless that component itself accompanies the executable.

If distribution of executable or object code is made by offering access to copy from a designated place, then offering equivalent access to copy the source code from the same place counts as distribution of the source code, even though third parties are not compelled to copy the source along with the object code.

4. You may not copy, modify, sublicense, or distribute the Program except as expressly provided under this License. Any attempt otherwise to copy, modify, sublicense or distribute the Program is void, and will automatically terminate your rights under this License. However, parties who have received copies, or rights, from you under this License will not have their licenses terminated so long as such parties remain in full compliance.

5. You are not required to accept this License, since you have not signed it. However, nothing else grants you permission to modify or distribute the Program or its derivative works. These actions are prohibited by law if you do not accept this License. Therefore, by modifying or distributing the Program (or any work based on the Program), you indicate your acceptance of this License to do so, and all its terms and conditions for copying, distributing or modifying the Program or works based on it.

6. Each time you redistribute the Program (or any work based on the Program), the recipient automatically receives a license from the original licensor to copy, distribute or modify the Program subject to these terms and conditions. You may not impose any further restrictions on the recipients' exercise of the rights granted herein. You are not responsible for enforcing compliance by third parties to this License.

7. If, as a consequence of a court judgment or allegation of patent infringement or for any other reason (not limited to patent issues), conditions are imposed on you (whether by court order, agreement or otherwise) that contradict the conditions of this License, they do not excuse you from the conditions of this License. If you cannot distribute so as to satisfy simultaneously your obligations under this License and any other pertinent obligations, then as a consequence you may not distribute the Program at all. For example, if a patent license would not permit royalty-free redistribution of the Program by all those who receive copies directly or indirectly through you, then the only way you could satisfy both it and this License would be to refrain entirely from distribution of the Program.

If any portion of this section is held invalid or unenforceable under any particular circumstance, the balance of the section is intended to apply and the section as a whole is intended to apply in other circumstances.

It is not the purpose of this section to induce you to infringe any patents or other property right claims or to contest validity of any such claims; this section has the sole purpose of protecting the integrity of the free software distribution system, which is implemented by public license practices. Many people have made generous contributions to the wide range of software distributed through that system in reliance on consistent application of that system; it is up to the author/donor to decide if he or she is willing to distribute software through any other system and a licensee cannot impose that choice.

This section is intended to make thoroughly clear what is believed to be a consequence of the rest of this License.

8. If the distribution and/or use of the Program is restricted in certain countries either by patents or by copyrighted interfaces, the original copyright holder who places the Program under this License may add an explicit geographical distribution limitation excluding those countries, so that distribution is permitted only in or among countries not thus excluded. In such case, this License incorporates the limitation as if written in the body of this License.

9. The Free Software Foundation may publish revised and/or new versions of the General Public License from time to time. Such new versions will be similar in spirit to the present version, but may differ in detail to address new problems or concerns.

Each version is given a distinguishing version number. If the Program specifies a version number of this License which applies to it and "any later version", you have the option of following the terms and conditions either of that version or of any later version published by the Free Software Foundation. If the Program does not specify a version number of this License, you may choose any version ever published by the Free Software Foundation.

10. If you wish to incorporate parts of the Program into other free programs whose distribution conditions are different, write to the author to ask for permission. For software which is copyrighted by the Free Software Foundation, write to the Free Software Foundation; we sometimes make exceptions for this. Our decision will be guided by the two goals of preserving the free status of all derivatives of our free software and of promoting the sharing and reuse of software generally.

NO WARRANTY

11. BECAUSE THE PROGRAM IS LICENSED FREE OF CHARGE, THERE IS NO WARRANTY FOR THE PROGRAM, TO THE EXTENT PERMITTED BY APPLICABLE LAW. EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT HOLDERS AND/OR OTHER PARTIES PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY OF ANY KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE. THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE PROGRAM IS WITH YOU. SHOULD THE PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF ALL NECESSARY SERVICING, REPAIR OR CORRECTION.

12. IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MAY MODIFY AND/OR REDISTRIBUTE THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES, INCLUDING ANY GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING OUT OF THE USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED TO LOSS OF DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER PROGRAMS), EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF SUCH DAMAGES.

END OF TERMS AND CONDITIONS


Runtime Exception
-----------------

As a special exception, you may use the dune-xt-common library without
restriction.  Specifically, if other files instantiate templates or
use macros or inline functions from one or more of the DUNE source
files, or you compile one or more of the DUNE source files and link
them with other files to produce an executable, this does not by
itself cause the resulting executable to be covered by the GNU
General Public License.  This exception does not however invalidate
any other reasons why the executable file might be covered by the
GNU General Public License.


==> anc/xt-super/dune-xt-common/README.md <==
```
# This file is part of the dune-xt-common project:
#   https://github.com/dune-community/dune-xt-common
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2013 - 2014, 2016)
#   Rene Milk       (2009, 2015)
```

[![Build Status](https://travis-ci.org/dune-community/dune-xt-common.svg?branch=master)](https://travis-ci.org/dune-community/dune-xt-common)

dune-xt-common is an eXTensions module for DUNE (http://www.dune-project.org).

Please see our github page for issue tracking, further information, ...


==> anc/xt-super/dune-xt-common/bin/dune_execute.py <==
#!/usr/bin/env python
#
# This file is part of the dune-xt-common project:
#   https://github.com/dune-community/dune-xt-common
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2016)
#   Tobias Leibner  (2015)
#
# This is a modified version of dune_execute.py from dune-testtools.
# It adds the --gtest_output option to the call.

import os.path
import subprocess
import sys

from dune.testtools.wrapper.argumentparser import get_args
from dune.testtools.parser import parse_ini_file

def call(executable, inifile=None, *additional_args):
    # If we have an inifile, parse it and look for special keys that modify the execution
    command = ["./" + executable]
    if inifile:
        iniargument = inifile
        iniinfo = parse_ini_file(inifile)
        if "__inifile_optionkey" in iniinfo:
            command.append(iniinfo["__inifile_optionkey"])
        command.append(iniargument)
    for arg in additional_args:
        command.append(arg)
    return subprocess.call(command)

# Parse the given arguments
args = get_args()
sys.exit(call(args["exec"], args["ini"], "--gtest_output=xml:" + os.path.splitext(os.path.basename(args["exec"]))[0] + "_" + os.path.splitext(os.path.basename(args["ini"]))[0] + ".xml"))


==> anc/xt-super/dune-xt-common/cmake/UseDoxygen.cmake <==
# This file is part of the dune-xt-common project:
#   https://github.com/dune-community/dune-xt-common
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2014, 2016)
#   Rene Milk       (2010, 2012, 2015)

# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions
# are met:
# 
# 1. Redistributions of source code must retain the copyright
#    notice, this list of conditions and the following disclaimer.
# 2. Redistributions in binary form must reproduce the copyright
#    notice, this list of conditions and the following disclaimer in the
#    documentation and/or other materials provided with the distribution.
# 3. The name of the author may not be used to endorse or promote products
#    derived from this software without specific prior written permission.
# 
# THIS SOFTWARE IS PROVIDED BY THE AUTHOR ``AS IS'' AND ANY EXPRESS OR
# IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES
# OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED.
# IN NO EVENT SHALL THE AUTHOR BE LIABLE FOR ANY DIRECT, INDIRECT,
# INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT
# NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
# DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
# THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
# (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF
# THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

# - Run Doxygen
#
# Adds a doxygen target that runs doxygen to generate the html
# and optionally the LaTeX API documentation.
# The doxygen target is added to the doc target as dependency.
# i.e.: the API documentation is built with:
#  make doc
#
# USAGE: GLOBAL INSTALL
#
# Install it with:
#  cmake ./ && sudo make install
# Add the following to the CMakeLists.txt of your project:
#  include(UseDoxygen OPTIONAL)
# Optionally copy Doxyfile.in in the directory of CMakeLists.txt and edit it.
#
# USAGE: INCLUDE IN PROJECT
#
#  set(CMAKE_MODULE_PATH ${CMAKE_CURRENT_SOURCE_DIR})
#  include(UseDoxygen)
# Add the Doxyfile.in and UseDoxygen.cmake files to the projects source directory.
#
#
# Variables you may define are:
#  DOXYFILE_OUTPUT_DIR - Path where the Doxygen output is stored. Defaults to "doc".
#
#  DOXYFILE_LATEX_DIR - Directory where the Doxygen LaTeX output is stored. Defaults to "latex".
#
#  DOXYFILE_HTML_DIR - Directory where the Doxygen html output is stored. Defaults to "html".
#

#
#  Copyright (c) 2009 Tobias Rautenkranz <tobias@rautenkranz.ch>
#
#  Redistribution and use is allowed according to the terms of the New
#  BSD license.
#  For details see the accompanying COPYING-CMAKE-SCRIPTS file.
#

macro(usedoxygen_set_default name value)
	if(NOT DEFINED "${name}")
		set("${name}" "${value}")
	endif()
endmacro()

find_package(Doxygen)

if(DOXYGEN_FOUND)
	find_file(DOXYFILE_IN NAMES "Doxyfile.cmake.in" "Doxyfile.in" 
			PATHS "${CMAKE_CURRENT_SOURCE_DIR}" "${CMAKE_ROOT}/Modules/")

	include(FindPackageHandleStandardArgs)
	find_package_handle_standard_args(Doxyfile.in DEFAULT_MSG DOXYFILE_IN)
endif()

if(DOXYGEN_FOUND AND DOXYFILE_IN)
	add_custom_target(doxygen ${DOXYGEN_EXECUTABLE} ${CMAKE_CURRENT_BINARY_DIR}/Doxyfile)

	usedoxygen_set_default(DOXYFILE_OUTPUT_DIR "${CMAKE_CURRENT_BINARY_DIR}/doc")
	usedoxygen_set_default(DOXYFILE_HTML_DIR "html")

	set_property(DIRECTORY APPEND PROPERTY
			ADDITIONAL_MAKE_CLEAN_FILES "${DOXYFILE_OUTPUT_DIR}/${DOXYFILE_HTML_DIR}")

	set(DOXYFILE_LATEX "NO")
	set(DOXYFILE_PDFLATEX "NO")
	set(DOXYFILE_DOT "NO")

	find_package(LATEX)
	if(LATEX_COMPILER AND MAKEINDEX_COMPILER)
		set(DOXYFILE_LATEX "YES")
		usedoxygen_set_default(DOXYFILE_LATEX_DIR "latex")

		set_property(DIRECTORY APPEND PROPERTY
				ADDITIONAL_MAKE_CLEAN_FILES
				"${DOXYFILE_OUTPUT_DIR}/${DOXYFILE_LATEX_DIR}")

		if(PDFLATEX_COMPILER)
			set(DOXYFILE_PDFLATEX "YES")
		endif()
		if(DOXYGEN_DOT_EXECUTABLE)
			set(DOXYFILE_DOT "YES")
		endif()
	endif()


	configure_file(${DOXYFILE_IN} Doxyfile ESCAPE_QUOTES IMMEDIATE @ONLY)

	get_target_property(DOC_TARGET doc TYPE)
	if(NOT DOC_TARGET)
		add_custom_target(doc)
	endif()
		
	add_dependencies(doc doxygen)
endif()


==> anc/xt-super/dune-xt-common/cmake/dependencyinfo.py <==
#!/usr/bin/env python
#
# This file is part of the dune-xt-common project:
#   https://github.com/dune-community/dune-xt-common
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2016)
#   Rene Milk       (2012, 2015)

import sys
import subprocess
import sourcetree
import pprint
import networkx as nx

fn = sys.argv[-1]
strip_base = sys.argv[-2]
compiler_cmd = sys.argv[1:-3]

with open(fn,'wb') as out:
    p = subprocess.Popen(compiler_cmd, shell=False, stdout=out, stderr=out)
    errcode = p.wait()
    if errcode != 0:
        sys.exit(errcode)

(root,graph) = sourcetree.parse_file(strip_base, fn, maxdepth=100)

cycle_nodes = nx.simple_cycles(graph)
if cycle_nodes:
    with open(fn+'.cycles','wb') as out:
       pprint.pprint(cycle_nodes, out)

sourcetree.render_graph(sourcetree.parse_file(strip_base, fn, maxdepth=3))


==> anc/xt-super/dune-xt-common/cmake/modules/AddALUGridCompileFlags.cmake <==
# This file is part of the dune-xt-common project:
#   https://github.com/dune-community/dune-xt-common
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2015 - 2016)
#   Rene Milk       (2015)
#
# Module providing a convenience method to add ALUGrid compile flags.
#
# Provides add_dune_alugrid_compile_flags(target1 target2 ...), which
# adds ALUGrid flags to the targets for compilation only (see
# add_dune_alugrid_flags in dune-grid for compilation and linking).
# This function is essentially copied from AddALUGridFlags.cmake
#
# This is needed if you define an object like
#
#     add_library(obj_foo
#                 OBJECT
#                 EXCLUDE_FROM_ALL
#                 foo.cc)
#
# to be used in a library
#
#     add_library(lib_foo
#                 STATIC
#                 EXCLUDE_FROM_ALL
#                 $<TARGET_OBJECTS:obj_foo>
#
# that is used by a target
#
#     target_link_libraries(bar lib_foo)
#
# becaus while we ca use add_dune_alugrid_flags on lib_foo we can not use it
# on obj_foo. Instead we can use
#
#     add_dune_alugrid_compile_flags(obj_foo)
#
# to make it compile.

function(add_dune_alugrid_compile_flags)
  if(ALUGRID_FOUND)
    cmake_parse_arguments(ADD_ALU "SOURCE_ONLY;OBJECT" "" "" ${ARGN})
    if(ADD_ALU_SOURCE_ONLY)
      set(_prefix SOURCE)
      set(_source_only SOURCE_ONLY)
    else()
      if(ADD_ALU_OBJECT)
        set(_object OBJECT)
      endif(ADD_ALU_OBJECT)
      set(_prefix TARGET)
    endif()
    include_directories(${ALUGRID_INCLUDES})
    set_property(${_prefix} ${ADD_ALU_UNPARSED_ARGUMENTS}
                 APPEND PROPERTY
                 COMPILE_DEFINITIONS ENABLE_ALUGRID=1)
  endif(ALUGRID_FOUND)
endfunction(add_dune_alugrid_compile_flags)



==> anc/xt-super/dune-xt-common/cmake/modules/CMakeLists.txt <==
# This file is part of the dune-xt-common project:
#   https://github.com/dune-community/dune-xt-common
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2014, 2016)
#   Rene Milk       (2012 - 2013, 2015)

install(FILES   AddALUGridCompileFlags.cmake
                DuneXtCommonMacros.cmake
                DuneTBB.cmake
                DuneUtils.cmake
                FindEigen3.cmake
                FindFASP.cmake
                FindLIKWID.cmake
                FindTBB.cmake
                GridUtils.cmake
        DESTINATION ${DUNE_INSTALL_MODULEDIR})


==> anc/xt-super/dune-xt-common/cmake/modules/DuneTBB.cmake <==
# This file is part of the dune-xt-common project:
#   https://github.com/dune-community/dune-xt-common
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2016)
#   Rene Milk       (2014 - 2015)
#
# Searches for Intel's Thread Building Blocks library
#
# The following function is defined:
#
# add_dune_mpi_flags(targets)
#
# Adds the above flags and libraries to the specified targets.
# tries to link _debug libraries if cmake build mode matches DEBUG

find_package(TBB)

#add all TBB related flags to ALL_PKG_FLAGS, this must happen regardless of a target using add_dune_tbb_flags
if(TBB_FOUND)
  set_property(GLOBAL APPEND PROPERTY ALL_PKG_FLAGS "-DENABLE_TBB=1")
  foreach(dir ${TBB_INCLUDE_DIRS})
    set_property(GLOBAL APPEND PROPERTY ALL_PKG_FLAGS "-I${dir}")
  endforeach()
  set(HAVE_TBB 1)
else(TBB_FOUND)
  set(HAVE_TBB 0)
endif(TBB_FOUND)


function(add_dune_tbb_flags _targets)
  include_directories(SYSTEM "${TBB_INCLUDE_DIRS}")
  foreach(_target ${_targets})
    if(CMAKE_BUILD_TYPE MATCHES DEBUG)
      if(TBB_LIBRARY_DEBUG)
        target_link_libraries(${_target} ${TBB_LIBRARY_DEBUG} )
      endif(TBB_LIBRARY_DEBUG)
      if(TBB_MALLOC_LIBRARY_DEBUG)
        target_link_libraries(${_target} ${TBB_MALLOC_LIBRARY_DEBUG} )
      endif(TBB_MALLOC_LIBRARY_DEBUG)
    endif(CMAKE_BUILD_TYPE MATCHES DEBUG)
    target_link_libraries(${_target} "${TBB_LIBRARIES}")
  endforeach(_target)
endfunction(add_dune_tbb_flags)

==> anc/xt-super/dune-xt-common/cmake/modules/DuneUtils.cmake <==
# This file is part of the dune-xt-common project:
#   https://github.com/dune-community/dune-xt-common
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2012 - 2016)
#   Rene Milk       (2010 - 2016)
#   Sven Kaulmann   (2013)
#   Tobias Leibner  (2015)

include(CheckCXXSourceCompiles)
include(DuneXtCommonMacros)
include(CTest)

function(TO_LIST_SPACES _LIST_NAME OUTPUT_VAR)
  set(NEW_LIST_SPACE)
  foreach(ITEM ${${_LIST_NAME}})
    set(NEW_LIST_SPACE ${NEW_LIST_SPACE} ${ITEM})
  endforeach()
  set(${OUTPUT_VAR} "${NEW_LIST_SPACE}" PARENT_SCOPE)
endfunction()

MACRO( DEPENDENCYCHECK )
	ADD_CUSTOM_TARGET( dependenycheck SOURCES ${ARGN} )
	FOREACH( HEADER ${ARGN} )
		string(REPLACE "/" "_" fn ${HEADER})
		SET( TEST_NAME "dependenycheck_${fn}")
		TO_LIST_SPACES( CMAKE_CXX_FLAGS TEST_NAME_FLAGS )
		SET(XARGS ${TEST_NAME_FLAGS} -DHAVE_CONFIG_H -H -c ${HEADER} -w)
		ADD_CUSTOM_TARGET( ${TEST_NAME} + ${dune-xt-common_SOURCE_DIR}/cmake/dependencyinfo.py ${CMAKE_CXX_COMPILER} ${XARGS} ${CMAKE_CURRENT_SOURCE_DIR} ${fn}.dep)
		add_dependencies( dependenycheck ${TEST_NAME} )
	ENDFOREACH( HEADER )
ENDMACRO( DEPENDENCYCHECK )

MACRO( ADD_CPPCHECK )
	find_program( CPPCHECK_BINARY NAMES cppcheck )
	IF( EXISTS ${CPPCHECK_BINARY} )
		SET(CPPINLINST ${CMAKE_CURRENT_BINARY_DIR}/cppcheck.files )
		IF( EXISTS ${CPPINLINST} )
			file(REMOVE  ${CPPINLINST} )
		ENDIF()
		FOREACH( SOURCEFILE ${ARGN} )
			FILE( APPEND  ${CPPINLINST}  "${SOURCEFILE}\n" )
		ENDFOREACH( SOURCEFILE )
		TO_LIST_SPACES( CPPCHECK_FLAGS_SPLIT ${CMAKE_CXX_FLAGS} )
		ADD_CUSTOM_TARGET(  cppcheck cppcheck --enable=all --xml --report-progress --file-list=${CPPINLINST}
				${CPPCHECK_FLAGS_SPLIT}  2>cppcheck.xml )
	ELSE( EXISTS ${CPPCHECK_BINARY} )
		MESSAGE( STATUS "Not adding cppcheck target because cppcheck executable not found" )
	ENDIF( EXISTS ${CPPCHECK_BINARY} )
ENDMACRO( ADD_CPPCHECK )

macro(BEGIN_TESTCASES)
# https://cmake.org/cmake/help/v3.0/module/FindGTest.html http://purplekarrot.net/blog/cmake-and-test-suites.html
	file( GLOB test_sources "${CMAKE_CURRENT_SOURCE_DIR}/*.cc" )
        if ( DEFINED dune-xt-common_DIR )
            set( dune-xt-common-path ${dune-xt-common_DIR} )
        else ( DEFINED dune-xt-common_DIR )
            set( dune-xt-common-path ${dune-xt-common_SOURCE_DIR} )
        endif ( DEFINED dune-xt-common_DIR )
	foreach( source ${test_sources} )
		get_filename_component(testbase ${source} NAME_WE)
                if( EXISTS ${CMAKE_CURRENT_SOURCE_DIR}/${testbase}.mini )
		    set( inifile ${testbase}.mini)
    		    dune_add_system_test(SOURCE ${testbase}.cc
                                         INIFILE ${inifile}
                                         BASENAME test_${testbase}
                                         CREATED_TARGETS targetlist_${testbase}
                                         SCRIPT ${dune-xt-common-path}/bin/dune_execute.py
                                         ${DEBUG_MACRO_TESTS})
		foreach(testname ${targetlist_${testbase}})
                    target_link_libraries( ${testname} ${ARGN} ${COMMON_LIBS} ${GRID_LIBS} gtest_dune_xt_common )
		    list(APPEND testnames ${testname} )
                endforeach(testname)
                else( EXISTS ${CMAKE_CURRENT_SOURCE_DIR}/${testbase}.mini )
                    add_executable( test_${testbase} ${source} ${COMMON_HEADER} )
                    target_link_libraries( test_${testbase} ${ARGN} ${COMMON_LIBS} ${GRID_LIBS} gtest_dune_xt_common )
                    add_test( NAME test_${testbase} COMMAND ${CMAKE_CURRENT_BINARY_DIR}/test_${testbase}
                                          --gtest_output=xml:${CMAKE_CURRENT_BINARY_DIR}/test_${testbase}.xml )
                    # currently property seems to have no effect
                    set_tests_properties(test_${testbase} PROPERTIES TIMEOUT ${DUNE_TEST_TIMEOUT})
                    list(APPEND testnames test_${testbase} )
	        endif( EXISTS ${CMAKE_CURRENT_SOURCE_DIR}/${testbase}.mini )
        endforeach( source )
endmacro(BEGIN_TESTCASES)

macro(END_TESTCASES)
    add_directory_test_target(_test_target)
    add_dependencies(${_test_target} ${testnames})
	add_custom_target(test_binaries DEPENDS ${testnames})
	add_custom_target(check COMMAND ${CMAKE_CTEST_COMMAND} --timeout ${DUNE_TEST_TIMEOUT}
                  DEPENDS test_binaries)
endmacro(END_TESTCASES)

ENABLE_TESTING()


==> anc/xt-super/dune-xt-common/cmake/modules/DuneXtCommonMacros.cmake <==
# This file is part of the dune-xt-common project:
#   https://github.com/dune-community/dune-xt-common
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2013 - 2014, 2016)
#   Rene Milk       (2013 - 2016)
#   Sven Kaulmann   (2014)

################ macros and functions #################################################################################

Macro(ADD_IF_SUPPORTED dest)
  FOREACH(flag ${ARGN})
    CHECK_CXX_ACCEPTS_FLAG("${flag}" has_${flag})
    if(has_${flag})
      Set(${dest} "${${dest}} ${flag}")
    else(has_${flag})
      Message("compiler doesn't support: ${flag}")
    endif(has_${flag})
  ENDFOREACH(flag ${ARGN})
EndMacro(ADD_IF_SUPPORTED)

MACRO(INCLUDE_SYS_DIR)
    FOREACH( ARG ${ARGN} )
        IF(IS_DIRECTORY ${ARG} )
            INCLUDE_DIRECTORIES(${ARG})
            ADD_DEFINITIONS("-isystem${ARG}")
        ELSE(IS_DIRECTORY ${ARG} )
            MESSAGE( STATUS "Include directory ${ARG} does not exist" )
        ENDIF(IS_DIRECTORY ${ARG} )
    ENDFOREACH( ARG )
ENDMACRO(INCLUDE_SYS_DIR)

macro(add_analyze)
    find_program(ANALYZER clang-check)
    if(EXISTS ${ANALYZER})
        message(STATUS "adding analyze target")
        add_custom_target( analyze SOURCES ${ARGN} )
        foreach(_file ${ARGN})
            string(REPLACE "/" "_" fn ${_file})
            add_custom_target("analyze_${fn}" ${ANALYZER} -fixit -p=${CMAKE_CURRENT_BINARY_DIR} -analyze ${CMAKE_CURRENT_SOURCE_DIR}/${_file} )
            add_dependencies( analyze "analyze_${fn}" )
        endforeach(_file )
    else()
        message(WARNING "not adding analyze target because clang-check is missing")
    endif(EXISTS ${ANALYZER})
endmacro(add_analyze)

macro(add_format)
    find_program(FORMAT NAMES clang-format clang-format-3.4 clang-format-3.5 clang-format-3.6 clang-format-3.7 clang-format-3.8 clang-format-3.9)
    if(EXISTS ${FORMAT})
        message(STATUS "adding format target")
	if (NOT TARGET format)
            add_custom_target( format SOURCES ${ARGN} )
        endif (NOT TARGET format)
        foreach(_file ${ARGN})
            string(REPLACE "/" "_" fn ${_file})
            if(NOT EXISTS ${_file})
                # 'fix' relative source defs
                set(_file ${CMAKE_CURRENT_SOURCE_DIR}/${_file})
            endif(NOT EXISTS ${_file})
            add_custom_target("format_${fn}" ${FORMAT} -i -style=file ${_file} )
            add_dependencies( format "format_${fn}" )
        endforeach(_file )
    else()
        message(WARNING "not adding format target because clang-format is missing")
    endif(EXISTS ${FORMAT})
endmacro(add_format)

macro(add_forced_doxygen_target)
  add_doxygen_target()
  if(TARGET doxygen_${ProjectName})
    add_custom_target(doxygen_${ProjectName}_pre_build COMMAND rm -rf ${CMAKE_CURRENT_BINARY_DIR}/html )
    add_dependencies(doxygen_${ProjectName} doxygen_${ProjectName}_pre_build)
  endif()
endmacro(add_forced_doxygen_target)

################ end macros and functions #############################################################################

################ library and compiler checks  #########################################################################
INCLUDE (CheckIncludeFileCXX)
include(TestCXXAcceptsFlag)
CHECK_INCLUDE_FILE_CXX("tr1/array" HAVE_TR1_ARRAY)
CHECK_INCLUDE_FILE_CXX("malloc.h" HAVE_MALLOC_H)


CHECK_CXX_SOURCE_COMPILES("
   int main(void)
   {
     auto f = [&] (){ return 0; };
     return 0;
   };
"  HAS_LAMBDA_FUNCTIONS
)

CHECK_CXX_SOURCE_COMPILES("
    #include <vector>
    #include <iterator>
    int main(void)
    {
      std::vector<int> a;
      std::vector<int>::const_iterator b = std::begin(a);
      std::vector<int>::const_iterator e = std::end(a);
      return 0;
    };
"  HAS_STD_BEGIN_END
)

CHECK_CXX_SOURCE_COMPILES("
    int main(void)
    {
      int a __attribute__((unused)) = 0;
    };
"  HAS_WORKING_UNUSED_ATTRIBUTE
)

CHECK_CXX_SOURCE_COMPILES("
    #include <map>
    int main(void)
    {
      std::map<int, int> a;
      a.emplace(2, 2);
      return 0;
    };
"  HAVE_MAP_EMPLACE
)

set(DS_REQUIRED_BOOST_LIBS system thread filesystem date_time timer chrono)
FIND_PACKAGE(PkgConfig)
FIND_PACKAGE(Boost 1.48.0 COMPONENTS ${DS_REQUIRED_BOOST_LIBS} REQUIRED)
foreach(_boost_lib ${DS_REQUIRED_BOOST_LIBS})
    dune_register_package_flags(LIBRARIES boost_${_boost_lib})
endforeach(_boost_lib ${DS_REQUIRED_BOOST_LIBS})

find_package(Eigen3 3.2.0)
if(EIGEN3_FOUND)
  dune_register_package_flags(INCLUDE_DIRS ${EIGEN3_INCLUDE_DIR})
  set(HAVE_EIGEN 1)
else(EIGEN3_FOUND)
  set(HAVE_EIGEN 0)
endif(EIGEN3_FOUND)

if(NOT CMAKE_SYSTEM_PROCESSOR STREQUAL "k1om")
# intel mic and likwid don't mix
    include(FindLIKWID)
    find_package(LIKWID)
    if(LIKWID_FOUND)
        dune_register_package_flags(INCLUDE_DIRS ${LIKWID_INCLUDE_DIR}
            LIBRARIES ${LIKWID_LIBRARY})
    endif(LIKWID_FOUND)
else()
    set(HAVE_LIKWID 0)
endif()

include(DuneTBB)
################ end library and compiler checks  #####################################################################

################ misc vars  #########################################################################

set(CMAKE_EXPORT_COMPILE_COMMANDS "ON")
set(DS_MAX_MIC_THREADS CACHE INTEGER 120)
set(DUNE_XT_COMMON_TEST_DIR ${dune-xt-common_SOURCE_DIR}/dune/xt/common/test)
set(DUNE_TEST_TIMEOUT 180 CACHE STRING "per-test timeout in seconds")
set(ENABLE_PERFMON 0 CACHE STRING "enable likwid performance monitoring API usage")
if(NOT DS_HEADERCHECK_DISABLE)
    set( ENABLE_HEADERCHECK 1 )
endif(NOT DS_HEADERCHECK_DISABLE)


==> anc/xt-super/dune-xt-common/cmake/modules/FindEigen3.cmake <==
# This file is part of the dune-xt-common project:
#   https://github.com/dune-community/dune-xt-common
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2014, 2016)
#   Rene Milk       (2014 - 2015)
#
# - Try to find Eigen3 lib
#
# This module supports requiring a minimum version, e.g. you can do
#   find_package(Eigen3 3.1.2)
# to require version 3.1.2 or newer of Eigen3.
#
# Once done this will define
#
#  EIGEN3_FOUND - system has eigen lib with correct version
#  EIGEN3_INCLUDE_DIR - the eigen include directory
#  EIGEN3_VERSION - eigen version

# Copyright (c) 2006, 2007 Montel Laurent, <montel@kde.org>
# Copyright (c) 2008, 2009 Gael Guennebaud, <g.gael@free.fr>
# Copyright (c) 2009 Benoit Jacob <jacob.benoit.1@gmail.com>
# Redistribution and use is allowed according to the terms of the 2-clause BSD license.

if(NOT Eigen3_FIND_VERSION)
  if(NOT Eigen3_FIND_VERSION_MAJOR)
    set(Eigen3_FIND_VERSION_MAJOR 2)
  endif(NOT Eigen3_FIND_VERSION_MAJOR)
  if(NOT Eigen3_FIND_VERSION_MINOR)
    set(Eigen3_FIND_VERSION_MINOR 91)
  endif(NOT Eigen3_FIND_VERSION_MINOR)
  if(NOT Eigen3_FIND_VERSION_PATCH)
    set(Eigen3_FIND_VERSION_PATCH 0)
  endif(NOT Eigen3_FIND_VERSION_PATCH)

  set(Eigen3_FIND_VERSION "${Eigen3_FIND_VERSION_MAJOR}.${Eigen3_FIND_VERSION_MINOR}.${Eigen3_FIND_VERSION_PATCH}")
endif(NOT Eigen3_FIND_VERSION)

macro(_eigen3_check_version)
  file(READ "${EIGEN3_INCLUDE_DIR}/Eigen/src/Core/util/Macros.h" _eigen3_version_header)

  string(REGEX MATCH "define[ \t]+EIGEN_WORLD_VERSION[ \t]+([0-9]+)" _eigen3_world_version_match "${_eigen3_version_header}")
  set(EIGEN3_WORLD_VERSION "${CMAKE_MATCH_1}")
  string(REGEX MATCH "define[ \t]+EIGEN_MAJOR_VERSION[ \t]+([0-9]+)" _eigen3_major_version_match "${_eigen3_version_header}")
  set(EIGEN3_MAJOR_VERSION "${CMAKE_MATCH_1}")
  string(REGEX MATCH "define[ \t]+EIGEN_MINOR_VERSION[ \t]+([0-9]+)" _eigen3_minor_version_match "${_eigen3_version_header}")
  set(EIGEN3_MINOR_VERSION "${CMAKE_MATCH_1}")

  set(EIGEN3_VERSION ${EIGEN3_WORLD_VERSION}.${EIGEN3_MAJOR_VERSION}.${EIGEN3_MINOR_VERSION})
  if(${EIGEN3_VERSION} VERSION_LESS ${Eigen3_FIND_VERSION})
    set(EIGEN3_VERSION_OK FALSE)
  else(${EIGEN3_VERSION} VERSION_LESS ${Eigen3_FIND_VERSION})
    set(EIGEN3_VERSION_OK TRUE)
  endif(${EIGEN3_VERSION} VERSION_LESS ${Eigen3_FIND_VERSION})

  if(NOT EIGEN3_VERSION_OK)

    message(STATUS "Eigen3 version ${EIGEN3_VERSION} found in ${EIGEN3_INCLUDE_DIR}, "
                   "but at least version ${Eigen3_FIND_VERSION} is required")
  endif(NOT EIGEN3_VERSION_OK)
endmacro(_eigen3_check_version)

if (EIGEN3_INCLUDE_DIR)

  # in cache already
  _eigen3_check_version()
  set(EIGEN3_FOUND ${EIGEN3_VERSION_OK})

else (EIGEN3_INCLUDE_DIR)

  find_path(EIGEN3_INCLUDE_DIR NAMES signature_of_eigen3_matrix_library
      PATHS
      ${CMAKE_INSTALL_PREFIX}/include
      ${KDE4_INCLUDE_DIR}
      ${PROJECT_SOURCE_DIR}/../local/include
      PATH_SUFFIXES eigen3 eigen
    )

  if(EIGEN3_INCLUDE_DIR)
    _eigen3_check_version()
  endif(EIGEN3_INCLUDE_DIR)

  include(FindPackageHandleStandardArgs)
  find_package_handle_standard_args(Eigen3 DEFAULT_MSG EIGEN3_INCLUDE_DIR EIGEN3_VERSION_OK)

  mark_as_advanced(EIGEN3_INCLUDE_DIR)

endif(EIGEN3_INCLUDE_DIR)



==> anc/xt-super/dune-xt-common/cmake/modules/FindFASP.cmake <==
# This file is part of the dune-xt-common project:
#   https://github.com/dune-community/dune-xt-common
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2014, 2016)
#   Rene Milk       (2013, 2015)

message("-- checking for 'fasp' library")
find_library(FASP_LIBRARY fasp "${CMAKE_CURRENT_SOURCE_DIR}/../local/lib/")
if("${FASP_LIBRARY}" MATCHES "FASP_LIBRARY-NOTFOUND")
  message("--   library 'fasp' not found")
else("${FASP_LIBRARY}" MATCHES "FASP_LIBRARY-NOTFOUND")
  message("--   found fasp library")
  set(FASPLIB "${FASP_LIBRARY}")
endif("${FASP_LIBRARY}" MATCHES "FASP_LIBRARY-NOTFOUND")
message("-- checking for 'fasp' header")
find_path(FASP_INCLUDE_DIR fasp.h HINTS "${CMAKE_CURRENT_SOURCE_DIR}/../local/include/" "${CMAKE_CURRENT_SOURCE_DIR}/../local/include/fasp/")
if("${FASP_INCLUDE_DIR}" MATCHES "FASP_INCLUDE_DIR-NOTFOUND")
  message("--   'fasp' header not found")
else("${FASP_INCLUDE_DIR}" MATCHES "FASP_INCLUDE_DIR-NOTFOUND")
  message("--   found fasp header")
  include_sys_dir(${FASP_INCLUDE_DIR})
endif("${FASP_INCLUDE_DIR}" MATCHES "FASP_INCLUDE_DIR-NOTFOUND")
if(NOT "${FASP_LIBRARY}" MATCHES "FASP_LIBRARY-NOTFOUND")
  if(NOT "${FASP_INCLUDE_DIR}" MATCHES "FASP_INCLUDE_DIR-NOTFOUND")
    add_definitions(-DHAVE_FASP=1)
  endif(NOT "${FASP_INCLUDE_DIR}" MATCHES "FASP_INCLUDE_DIR-NOTFOUND")
endif(NOT "${FASP_LIBRARY}" MATCHES "FASP_LIBRARY-NOTFOUND")

==> anc/xt-super/dune-xt-common/cmake/modules/FindLIKWID.cmake <==
# This file is part of the dune-xt-common project:
#   https://github.com/dune-community/dune-xt-common
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2013 - 2014, 2016)
#   Rene Milk       (2013, 2015)

find_path(LIKWID_INCLUDE_DIR NAMES likwid.h PATHS ${LIKWID_ROOT} PATH_SUFFIXES include)
find_library(LIKWID_LIBRARY  NAMES likwid   PATHS ${LIKWID_ROOT} PATH_SUFFIXES lib)

mark_as_advanced(LIKWID_LIBRARY LIKWID_INCLUDE_DIR)

# handle the QUIETLY and REQUIRED arguments and set LIKWID_FOUND to TRUE if
# all listed variables are TRUE
include(FindPackageHandleStandardArgs)
FIND_PACKAGE_HANDLE_STANDARD_ARGS(LIKWID LIKWID_LIBRARY LIKWID_INCLUDE_DIR)

set(HAVE_LIKWID 0)
if(LIKWID_FOUND)
    set(LIKWID_INCLUDE_DIRS ${LIKWID_INCLUDE_DIR})
    set(LIKWID_LIBRARIES ${LIKWID_LIBRARY})
    set(HAVE_LIKWID 1)
endif()



==> anc/xt-super/dune-xt-common/cmake/modules/FindTBB.cmake <==
# This file is part of the dune-xt-common project:
#   https://github.com/dune-community/dune-xt-common
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2016)
#   Rene Milk       (2014 - 2015)
#
# Locate Intel Threading Building Blocks include paths and libraries
#
# TBB is a little special because there are three different ways to provide it:
# - It can be installed using a package manager and just be available on the system include
#   and library paths.
# - It can be compiled from source. The package doesn't really provide an installation script
#   for this, but expects you to source an environment file called tbbvars.sh that updates the
#   required variables like CPATH etc.
# - TBB is shipped as part of the Intel compilers. This bundled version can be enabled by adding
#   -tbb to the compiler flags.
#
# This module can find all three types of installations. They are looked for in the following
# order of preference: tbbvars.sh file (for a custom installation), system paths and finally
# the built-in version if an Intel compiler is present.
#
# Note: If you provide a tbbvars.sh script (via the CMake variable TBB_VARS_SH), this module will
#       not find any libraries installed in the system path! This is on purpose to avoid
#       accidental fallbacks.
#
# If the option TBB_DEBUG is set to ON, the module will look for the debug version of TBB. Note that
# this does not work for the built-in library of the Intel Compiler due to linking problems. You can
# however provide the module with the tbbvars.sh from that built-in installation (usually in the
# subdirectory tbb/ of the Intel compiler root path), which will fix that problem.
#
# Variables used by this module which you may want to set:
#
# TBB_VARS_SH       Path to the tbbvars.sh script
# TBB_INCLUDE_DIR   Path to the include directory with the TBB headers
# TBB_LIBRARY_DIR   Path to the library directory with the TBB libraries
# TBB_DEBUG         Option that turns on TBB debugging
#
#
# This module supports additional components of TBB that can be listed in the find_package() call:

# cpf               Use comunity preview edition (links to libtbb_preview instead of libtbb). cpf
#                   is not available for the built-in version of the Intel Compiler, but see the note
#                   on debug mode above for a fix.
# allocator         Use TBB's scalable allocator (links to libtbbmalloc).
#
#
# This module sets the following variables:
#
# TBB_FOUND                       True if TBB was found and is usable
# TBB_cpf_FOUND                   True if community preview edition was found and is usable
# TBB_allocator_FOUND             True if scalable allocator library was found and is usable
# TBB_INCLUDE_DIRS                Path to the TBB include dirs. This variable is empty if the
#                                 internal TBB version of an Intel compiler is in use
# TBB_LIBRARIES                   List of the TBB libraries that a target must be linked to
# TBB_COMPILE_DEFINITIONS         Required compile definitions to use TBB
# TBB_COMPILE_OPTIONS             Required compile options to use TBB
# TBB_INTEL_COMPILER_INTERNAL_TBB True if internal TBB version of Intel compiler is in use
#
#
# In addition, TBB is automatically registered with the dune_enable_all_packages() facility. If you
# don't want to use that feature, the module also provides the following function:
#
# add_dune_tbb_flags(target [target]...)  Adds all flags required to use TBB to the listed targets
#

option(
  TBB_DEBUG
  "Turn on TBB debugging (modifies compiler flags and links against debug version of libraries)"
  )

# source for our little test program. We have to compile this multiple times, so
# store it in a variable for DRY and better readability
set(tbb_compile_source "
#include <tbb/tbb.h>
#include <numeric>

int main()
{
  int x[10] = {0};
  tbb::parallel_for(0,10,[&](int i){ x[i] = i; });
  return !(std::accumulate(x,x+10,0) == (9*10)/2);
}
")


# Function to parse a tbbvars.sh file and extract include and library paths.
# This function relies on the bash shell to source the tbbvars.sh file
function(parse_tbb_vars_sh)
  message(STATUS "Taking TBB location from ${TBB_VARS_SH}")
  find_package(UnixCommands)
  set(tbb_vars_works FALSE)
  execute_process(
    COMMAND ${BASH} -c ". ${TBB_VARS_SH} > /dev/null"
    RESULT_VARIABLE shell_result
    OUTPUT_VARIABLE shell_out
    )
  if (${shell_result} EQUAL 0)
    set(tbb_vars_opt "")
    set(tbb_vars_works TRUE)
  else()
    # try script from binary Linux installs that requires an 'intel64' argument
    execute_process(
      COMMAND ${BASH} -c ". ${TBB_VARS_SH} intel64 >/dev/null"
      RESULT_VARIABLE shell_result
      OUTPUT_VARIABLE shell_out
      )
    if (${shell_result} EQUAL 0)
      set(tbb_vars_opt "intel64")
      set(tbb_vars_works TRUE)
    endif()
  endif()
  if(tbb_vars_works)
    execute_process(
      COMMAND ${BASH} -c "unset CPATH ; . ${TBB_VARS_SH} ${tbb_vars_opt} >/dev/null && echo -n $CPATH"
      RESULT_VARIABLE shell_result
      OUTPUT_VARIABLE shell_out
      )
    find_path(
      TBB_INCLUDE_DIR
      NAMES tbb/task_scheduler_init.h
      PATHS ${shell_out}
      DOC "Path to TBB include directory"
      NO_DEFAULT_PATH
      )
    execute_process(
      COMMAND ${BASH} -c "unset LIBRARY_PATH ; . ${TBB_VARS_SH} ${tbb_vars_opt} >/dev/null && echo -n $LIBRARY_PATH"
      RESULT_VARIABLE shell_result
      OUTPUT_VARIABLE shell_out
      )
    set(
      TBB_LIBRARY_DIR ${shell_out}
      CACHE PATH "Path to TBB library directory"
      )
  else()
    message(WARNING "Could not parse tbbvars.sh file at {TBB_VARS_SH}")
  endif()
endfunction()


# Check whether the user gave us an existing tbbvars.sh file
find_file(
  TBB_VARS_SH
  tbbvars.sh
  DOC "Path to tbbvars.sh script"
  NO_DEFAULT_PATH
  )


if (TBB_VARS_SH)
  parse_tbb_vars_sh()
else()
  # Try to find TBB in standard include paths
  find_path(
    TBB_INCLUDE_DIR
    tbb/task_scheduler_init.h
    PATHS ENV CPATH
    DOC "Path to TBB include directory"
    )
  # Try to find some version of the TBB library in standard library paths
  find_path(
    TBB_LIBRARY_DIR
    "${CMAKE_SHARED_LIBRARY_PREFIX}tbb_preview${CMAKE_SHARED_LIBRARY_SUFFIX}"
    "${CMAKE_SHARED_LIBRARY_PREFIX}tbb${CMAKE_SHARED_LIBRARY_SUFFIX}"
    "${CMAKE_SHARED_LIBRARY_PREFIX}tbb_preview_debug${CMAKE_SHARED_LIBRARY_SUFFIX}"
    "${CMAKE_SHARED_LIBRARY_PREFIX}tbb_debug${CMAKE_SHARED_LIBRARY_SUFFIX}"
    PATHS ENV LIBRARY_PATH
    DOC "Path to TBB library directory"
    )
  message(STATUS "Library dir: ${TBB_LIBRARY_DIR}")
endif()


# helper function to invoke find_library() correctly
# If we are using tbbvars.sh, we exclude system-default library search paths,
# otherwise we leave them in
function(find_tbb_library)
  include(CMakeParseArguments)
  set(OPTIONS)
  set(SINGLEARGS VAR NAME DOC)
  set(MULTIARGS)
  cmake_parse_arguments(LIB "${OPTIONS}" "${SINGLEARGS}" "${MULTIARGS}" ${ARGN})

  if(TBB_VARS_SH)
    find_library(
      ${LIB_VAR}
      ${LIB_NAME}
      PATHS ${TBB_LIBRARY_DIR}
      DOC "${LIB_DOC}"
      NO_DEFAULT_PATH
      )
  else()
    find_library(
      ${LIB_VAR}
      ${LIB_NAME}
      PATHS ${TBB_LIBRARY_DIR}
      DOC "${LIB_DOC}"
      )
  endif()
endfunction()


# we always want to use TBB in C++11 mode
set(TBB_COMPILE_DEFINITIONS _TBB_CPP0X)


if(TBB_DEBUG)
  message(STATUS "Linking against debug version of TBB")
  set(tbb_debug_suffix "_debug")
  # TBB requires this additional compile definition when used in debug mode
  list(APPEND TBB_COMPILE_DEFINITIONS TBB_USE_DEBUG)
else()
  set(tbb_debug_suffix "")
endif()

# start looking for components
# We first look for component libraries, because the "special component" cpf
# actually replaces the standard libtbb

set(TBB_cpf_FOUND FALSE)
set(TBB_allocator_FOUND FALSE)

foreach(component ${TBB_FIND_COMPONENTS})

  if(component STREQUAL "cpf")
    find_tbb_library(
      VAR TBB_LIBTBB_PREVIEW
      NAME "tbb_preview${tbb_debug_suffix}"
      DOC "Path to TBB community preview library"
      )
    if(TBB_LIBTBB_PREVIEW)
      list(APPEND TBB_LIBRARIES ${TBB_LIBTBB_PREVIEW})
      list(APPEND TBB_COMPILE_DEFINITIONS TBB_PREVIEW_LOCAL_OBSERVER=1)
      set(TBB_cpf_FOUND TRUE)
    endif()

  elseif(component STREQUAL "allocator")
    find_tbb_library(
      VAR TBB_LIBTBBMALLOC
      NAME "tbbmalloc${tbb_debug_suffix}"
      DOC "Path to TBB malloc library"
      )
    if(TBB_LIBTBBMALLOC)
      list(APPEND TBB_LIBRARIES ${TBB_LIBTBBMALLOC})
      set(TBB_allocator_FOUND TRUE)
    endif()

  else()
    message(FATAL_ERROR "Unknown TBB component: ${component}")
  endif()
endforeach()


# If we could not find libtbb_preview, look for plain libtbb instead
if(NOT TBB_cpf_FOUND)
  find_tbb_library(
    VAR TBB_LIBTBB
    NAME "tbb${tbb_debug_suffix}"
    DOC "Path to TBB library"
    )
  if(TBB_LIBTBB)
    list(APPEND TBB_LIBRARIES ${TBB_LIBTBB})
  endif()
else()
  # This avoids special-casing later on
  set(
    TBB_LIBTBB ${TBB_LIBTBB_PREVIEW}
    CACHE FILEPATH "Path to TBB library"
    )
endif()

# Don't show these to the user, they are just confusing
mark_as_advanced(
  TBB_LIBTBB_PREVIEW
  TBB_LIBTBB
  TBB_LIBTBBMALLOC
  )

include(CheckCXXSourceCompiles)
include(CMakePushCheckState)

# make sure this variable always exists; it is only used if we pick the internal
# TBB implementation from an Intel Compiler
set(TBB_COMPILE_OPTIONS "")
set(TBB_INTEL_COMPILER_INTERNAL_TBB OFF)

# We didn't manage to find TBB yet, so try if we can fall back to the one shipped
# as part of Intel's compiler
if ((NOT TBB_LIBTBB) AND("${CMAKE_CXX_COMPILER_ID}" STREQUAL "Intel"))

  # This while doesn't work in debug mode because -tbb always injects -ltbb into the linker flags, and that clashes
  # with -ltbb_debug
  if(NOT TBB_DEBUG)
    message(STATUS "Could not find TBB in normal places, trying to fall back to internal version of Intel Compiler")

    # We'll just compile a program with -tbb and see whether that works
    cmake_push_check_state(RESET)
    set(CMAKE_REQUIRED_FLAGS -tbb)
    foreach(_definition ${TBB_COMPILE_DEFINITIONS})
      list(APPEND CMAKE_REQUIRED_DEFINITIONS "-D${_definition}")
    endforeach()
    set(CMAKE_REQUIRED_QUIET ON)
    list(APPEND CMAKE_REQUIRED_DEFINITIONS ${TBB_EXTRA_COMPILE_OPTIONS})
    check_cxx_source_compiles(
      "${tbb_compile_source}"
      TBB_INTEL_COMPILER_INTERNAL_TBB
      )

    if(TBB_INTEL_COMPILER_INTERNAL_TBB)
      # yeah, success
      set(TBB_COMPILE_OPTIONS "-tbb ${TBB_EXTRA_COMPILE_OPTIONS}")

      # now check components
      foreach(component ${TBB_FIND_COMPONENTS})

        # again, this doesn't work because of the default -ltbb injected by -tbb
        if(component STREQUAL "cpf")
          message(STATUS "Cannot link to community preview version when using compiler-internal version of TBB. Please specify the tbbvars.sh script in TBB_VARS_SH")

        elseif(component STREQUAL "allocator")
          # we'll check for this by trying to link against the library
          set(CMAKE_REQUIRED_LIBRARIES tbbmalloc)
          check_cxx_source_compiles(
            "${tbb_compile_source}"
            TBB_INTEL_COMPILER_INTERNAL_TBBMALLOC
            )
          if(TBB_INTEL_COMPILER_INTERNAL_TBBMALLOC)
            list(APPEND TBB_LIBRARIES tbbmalloc)
            set(TBB_allocator_FOUND TRUE)
          endif()
        else()
          message(FATAL_ERROR "Unknown TBB component: ${component}")
        endif()
      endforeach()

      # clean up check state
      cmake_pop_check_state()
    endif()

  else()
    message(STATUS "Could not find TBB in normal places, and don't know how to fall back to internal version of Intel Compiler for debug version.
You can either turn of the TBB_DEBUG option or point the TBB_VARS_SH variable at the tbbvars.sh script shipped with your compiler.")
  endif()
endif()

# make sure everything works
cmake_push_check_state(RESET)
set(CMAKE_REQUIRED_INCLUDES ${TBB_INCLUDE_DIR})
foreach(_definition ${TBB_COMPILE_DEFINITIONS})
  list(APPEND CMAKE_REQUIRED_DEFINITIONS "-D${_definition}")
endforeach()
set(CMAKE_REQUIRED_FLAGS ${TBB_COMPILE_OPTIONS})
set(CMAKE_REQUIRED_LIBRARIES ${TBB_LIBRARIES})
check_cxx_source_compiles(
  "${tbb_compile_source}"
  TBB_COMPILE_TEST
  )
cmake_pop_check_state()

# we don't want to leak any helper variables
unset(tbb_compile_source)

# provide standard find_package() interface
include(FindPackageHandleStandardArgs)

if(TBB_INTEL_COMPILER_INTERNAL_TBB)
  set(TBB_INCLUDE_DIRS "")
  set(TBB_LIBRARIES "")

  find_package_handle_standard_args(
    TBB
    REQUIRED_VARS TBB_COMPILE_OPTIONS TBB_COMPILE_TEST
    HANDLE_COMPONENTS
    )
else()

  set(TBB_INCLUDE_DIRS ${TBB_INCLUDE_DIR})

  find_package_handle_standard_args(
    TBB
    REQUIRED_VARS TBB_INCLUDE_DIRS TBB_LIBRARIES TBB_COMPILE_TEST
    HANDLE_COMPONENTS
    )

endif()

# set variable for config.h
set(HAVE_TBB ${TBB_FOUND})

# perform DUNE-specific setup tasks
if (TBB_FOUND)
  set(TBB_CACHE_ALIGNED_ALLOCATOR_ALIGNMENT 128)
  message(STATUS "defaulting TBB_CACHE_ALIGNED_ALLOCATOR_ALIGNMENT to 128")
  dune_register_package_flags(
    COMPILE_DEFINITIONS ENABLE_TBB=1 ${TBB_COMPILE_DEFINITIONS}
    COMPILE_OPTIONS ${TBB_COMPILE_OPTIONS}
    INCLUDE_DIRS ${TBB_INCLUDE_DIRS}
    LIBRARIES ${TBB_LIBRARIES}
    )
endif()


# function for adding TBB flags to a list of targets
function(add_dune_tbb_flags _targets)
  foreach(_target ${_targets})
    target_compile_definitions(${_target} PUBLIC ENABLE_TBB=1)
    if(TBB_COMPILE_DEFINITIONS)
      target_compile_definitions(${_target} PUBLIC ${TBB_COMPILE_DEFINITIONS})
    endif()
    if(TBB_COMPILE_OPTIONS)
      target_compile_options(${_target} PUBLIC ${TBB_COMPILE_OPTIONS})
    endif()
    if(TBB_INCLUDE_DIRS)
      target_include_directories(${_target} PUBLIC ${TBB_INCLUDE_DIRS})
    endif()
    if(TBB_LIBRARIES)
      target_link_libraries(${_target} ${TBB_LIBRARIES})
    endif()
  endforeach(_target)
endfunction(add_dune_tbb_flags)


==> anc/xt-super/dune-xt-common/cmake/modules/GridUtils.cmake <==
# This file is part of the dune-xt-common project:
#   https://github.com/dune-community/dune-xt-common
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2013 - 2016)
#   Rene Milk       (2014 - 2015)

SET(GRIDTYPE
    "YASPGRID"
    CACHE STRING "GRIDTYPE")

SET(GRIDDIM
    "2"
    CACHE STRING "GRIDDIM")

add_definitions("-DGRIDDIM=${GRIDDIM}")
add_definitions("-DGRIDTYPE=${GRIDTYPE}")
add_definitions("-D${GRIDTYPE}")

if(ALUGRID_FOUND)
  add_definitions("-DENABLE_ALUGRID=1")
endif(ALUGRID_FOUND)
if(ALBERTA_FOUND)
  add_definitions("-DENABLE_ALBERTA=1")
endif(ALBERTA_FOUND)
if(UG_FOUND)
  add_definitions("-DENABLE_UG=1")
endif(UG_FOUND)


==> anc/xt-super/dune-xt-common/cmake/modules/petsc/CorrectWindowsPaths.cmake <==
# CorrectWindowsPaths - this module defines one macro
#
# CONVERT_CYGWIN_PATH( PATH )
#  This uses the command cygpath (provided by cygwin) to convert
#  unix-style paths into paths useable by cmake on windows

macro (CONVERT_CYGWIN_PATH _path)
  if (WIN32)
    EXECUTE_PROCESS(COMMAND cygpath.exe -m ${${_path}}
      OUTPUT_VARIABLE ${_path})
    string (STRIP ${${_path}} ${_path})
  endif (WIN32)
endmacro (CONVERT_CYGWIN_PATH)



==> anc/xt-super/dune-xt-common/cmake/modules/petsc/FindFFTW.cmake <==
# - Find FFTW
# Find the native FFTW includes and library
#
#  FFTW_INCLUDES    - where to find fftw3.h
#  FFTW_LIBRARIES   - List of libraries when using FFTW.
#  FFTW_FOUND       - True if FFTW found.

if (FFTW_INCLUDES)
  # Already in cache, be silent
  set (FFTW_FIND_QUIETLY TRUE)
endif (FFTW_INCLUDES)

find_path (FFTW_INCLUDES fftw3.h)

find_library (FFTW_LIBRARIES NAMES fftw3)

# handle the QUIETLY and REQUIRED arguments and set FFTW_FOUND to TRUE if
# all listed variables are TRUE
include (FindPackageHandleStandardArgs)
find_package_handle_standard_args (FFTW DEFAULT_MSG FFTW_LIBRARIES FFTW_INCLUDES)

mark_as_advanced (FFTW_LIBRARIES FFTW_INCLUDES)


==> anc/xt-super/dune-xt-common/cmake/modules/petsc/FindGSL.cmake <==
# - Find GSL
# Find the native GSL includes and library
#
#  GSL_INCLUDES    - where to find gsl/gsl_*.h, etc.
#  GSL_LIBRARIES   - List of libraries when using GSL.
#  GSL_FOUND       - True if GSL found.


if (GSL_INCLUDES)
  # Already in cache, be silent
  set (GSL_FIND_QUIETLY TRUE)
endif (GSL_INCLUDES)

find_path (GSL_INCLUDES gsl/gsl_math.h)

find_library (GSL_LIB NAMES gsl)

set (GSL_CBLAS_LIB "" CACHE FILEPATH "If your program fails to link
(usually because GSL is not automatically linking a CBLAS and no other
component of your project provides a CBLAS) then you may need to point
this variable to a valid CBLAS.  Usually GSL is distributed with
libgslcblas.{a,so} (next to GSL_LIB) which you may use if an optimized
CBLAS is unavailable.")

set (GSL_LIBRARIES "${GSL_LIB}" "${GSL_CBLAS_LIB}")

# handle the QUIETLY and REQUIRED arguments and set GSL_FOUND to TRUE if
# all listed variables are TRUE
include (FindPackageHandleStandardArgs)
find_package_handle_standard_args (GSL DEFAULT_MSG GSL_LIBRARIES GSL_INCLUDES)

mark_as_advanced (GSL_LIB GSL_CBLAS_LIB GSL_INCLUDES)


==> anc/xt-super/dune-xt-common/cmake/modules/petsc/FindGit.cmake <==
SET(Git_FOUND FALSE)

FIND_PROGRAM(Git_EXECUTABLE git
  DOC "git command line client")
MARK_AS_ADVANCED(Git_EXECUTABLE)

IF(Git_EXECUTABLE)
  SET(Git_FOUND TRUE)
  MACRO(Git_WC_INFO dir prefix)
    EXECUTE_PROCESS(COMMAND ${Git_EXECUTABLE} rev-list -n 1 HEAD
       WORKING_DIRECTORY ${dir}
        ERROR_VARIABLE Git_error
       OUTPUT_VARIABLE ${prefix}_WC_REVISION_HASH
        OUTPUT_STRIP_TRAILING_WHITESPACE)
    if(NOT ${Git_error} EQUAL 0)
      MESSAGE(SEND_ERROR "Command \"${Git_EXECUTBALE} rev-list -n 1 HEAD\" in directory ${dir} failed with output:\n${Git_error}")
    ELSE(NOT ${Git_error} EQUAL 0)
      EXECUTE_PROCESS(COMMAND ${Git_EXECUTABLE} name-rev ${${prefix}_WC_REVISION_HASH}
         WORKING_DIRECTORY ${dir}
         OUTPUT_VARIABLE ${prefix}_WC_REVISION_NAME
          OUTPUT_STRIP_TRAILING_WHITESPACE)
    ENDIF(NOT ${Git_error} EQUAL 0)
  ENDMACRO(Git_WC_INFO)
ENDIF(Git_EXECUTABLE)

IF(NOT Git_FOUND)
  IF(NOT Git_FIND_QUIETLY)
    MESSAGE(STATUS "Git was not found")
  ELSE(NOT Git_FIND_QUIETLY)
    if(Git_FIND_REQUIRED)
      MESSAGE(FATAL_ERROR "Git was not found")
    ENDIF(Git_FIND_REQUIRED)
  ENDIF(NOT Git_FIND_QUIETLY)
ENDIF(NOT Git_FOUND)


==> anc/xt-super/dune-xt-common/cmake/modules/petsc/FindITAPS.cmake <==
# - Try to find ITAPS
#
# This will define
#
#  ITAPS_FOUND          - Requested components were found
#  ITAPS_INCLUDES       - Includes for all available components
#  ITAPS_LIBRARIES      - Libraries for all available components
#
#  ITAPS_MESH_FOUND     - System has iMesh
#  ITAPS_MESH_INCLUDES  - The iMesh include directory
#  ITAPS_MESH_LIBRARIES - Link these to use iMesh
#
#  ITAPS_GEOM_FOUND     - System has iGeom
#  ITAPS_GEOM_INCLUDES  - The iGeom include directory
#  ITAPS_GEOM_LIBRARIES - Link these to use iGeom
#
#  ITAPS_REL_FOUND      - System has iRel
#  ITAPS_REL_INCLUDES   - The iRel include directory
#  ITAPS_REL_LIBRARIES  - Link these to use iRel
#
# Setting this changes the behavior of the search
#  ITAPS_MESH_DEFS_FILE - path to iMesh-Defs.inc
#  ITAPS_GEOM_DEFS_FILE - path to iGeom-Defs.inc
#  ITAPS_REL_DEFS_FILE  - path to iRel-Defs.inc
#
# If any of these variables are in your environment, they will be used as hints
#  IMESH_DIR - directory in which iMesh resides
#  IGEOM_DIR - directory in which iGeom resides
#  IREL_DIR  - directory in which iRel resides
#
# Redistribution and use is allowed according to the terms of the BSD license.
# For details see the accompanying COPYING-CMAKE-SCRIPTS file.
#

include (FindPackageMultipass)
include (ResolveCompilerPaths)
include (CheckCSourceRuns)
include (FindPackageHandleStandardArgs)

find_program (MAKE_EXECUTABLE NAMES make gmake)

macro (ITAPS_PREPARE_COMPONENT component name)
  find_file (ITAPS_${component}_DEFS_FILE ${name}-Defs.inc
    HINTS ENV I${component}_DIR
    PATH_SUFFIXES lib64 lib)
  # If ITAPS_XXX_DEFS_FILE has changed, the library will be found again
  find_package_multipass (ITAPS_${component} itaps_${component}_config_current
    STATES DEFS_FILE
    DEPENDENTS INCLUDES LIBRARIES EXECUTABLE_RUNS)
endmacro ()

macro (ITAPS_GET_VARIABLE makefile name var)
  set (${var} "NOTFOUND" CACHE INTERNAL "Cleared" FORCE)
  execute_process (COMMAND ${MAKE_EXECUTABLE} -f ${${makefile}} show VARIABLE=${name}
    OUTPUT_VARIABLE ${var}
    RESULT_VARIABLE itaps_return)
endmacro (ITAPS_GET_VARIABLE)

macro (ITAPS_TEST_RUNS component name includes libraries program runs)
  # message (STATUS "Starting run test: ${includes} ${libraries} ${runs}")
  multipass_c_source_runs ("${includes}" "${libraries}" "${program}" ${runs})
  if (NOT ITAPS_${component}_EXECUTABLE_RUNS)
    set (ITAPS_${component}_EXECUTABLE_RUNS "${${runs}}" CACHE BOOL
      "Can the system successfully run an ${name} executable?  This variable can be manually set to \"YES\" to force CMake to accept a given configuration, but this will almost always result in a broken build." FORCE)
  endif ()
endmacro (ITAPS_TEST_RUNS)

macro (ITAPS_REQUIRED_LIBS component name includes libraries_all program libraries_required)
  # message (STATUS "trying program: ${program}")
  resolve_libraries (_all_libraries "${libraries_all}")
  list (GET _all_libraries 0 _first_library)
  itaps_test_runs (${component} ${name} "${includes}" "${_first_library};${itaps_rel_libs}" "${program}" ${name}_works_minimal)
  if (${name}_works_minimal)
    set (${libraries_required} "${_first_library}")
    message (STATUS "${name} executable works when only linking to the interface lib, this probably means you have shared libs.")
  else ()
    itaps_test_runs (${component} ${name} "${includes}" "${_all_libraries};${itaps_rel_libs}" "${itaps_mesh_program}" ${name}_works_extra)
    if (${name}_works_extra)
      set (${libraries_required} "${_all_libraries}")
      message (STATUS "${name} executable requires linking to extra libs, this probably means it's statically linked.")
    else ()
      message (STATUS "${name} could not be used, maybe the install is broken.")
    endif ()
  endif ()
endmacro ()

macro (ITAPS_HANDLE_COMPONENT component name program)
  itaps_prepare_component ("${component}" "${name}")
  if (ITAPS_${component}_DEFS_FILE AND NOT itaps_${component}_config_current)
    # A temporary makefile to probe this ITAPS components's configuration
    set (itaps_config_makefile "${PROJECT_BINARY_DIR}/Makefile.${name}")
    file (WRITE ${itaps_config_makefile}
      "## This file was autogenerated by FindITAPS.cmake
include ${ITAPS_${component}_DEFS_FILE}
show :
\t-@echo -n \${\${VARIABLE}}")
    itaps_get_variable (itaps_config_makefile I${component}_INCLUDEDIR   itaps_includedir)
    itaps_get_variable (itaps_config_makefile I${component}_LIBS         itaps_libs)
    file (REMOVE ${itaps_config_makefile})
    find_path (itaps_include_tmp ${name}.h HINTS ${itaps_includedir} NO_DEFAULT_PATH)
    set (ITAPS_${component}_INCLUDES "${itaps_include_tmp}" CACHE STRING "Include directories for ${name}")
    set (itaps_include_tmp "NOTFOUND" CACHE INTERNAL "Cleared" FORCE)
    itaps_required_libs ("${component}" "${name}" "${ITAPS_${component}_INCLUDES}" "${itaps_libs}" "${program}" itaps_${component}_required_libraries)
    set (ITAPS_${component}_LIBRARIES "${itaps_${component}_required_libraries}" CACHE STRING "Libraries for ${name}")
    mark_as_advanced (ITAPS_${component}_EXECUTABLE_RUNS ITAPS_${component}_LIBRARIES)
  endif()
  set (ITAPS_${component}_FOUND "${ITAPS_${component}_EXECUTABLE_RUNS}")
endmacro()

itaps_handle_component (MESH iMesh "
/* iMesh test program */
#include <iMesh.h>
#define CHK(err) if (err) return 1
int main(int argc,char *argv[]) {
  int err;
  iMesh_Instance m;
  iMesh_newMesh(\"\",&m,&err,0);CHK(err);
  iMesh_dtor(m,&err);CHK(err);
  return 0;
}
")
find_path (imesh_include_tmp iMeshP.h HINTS ${ITAPS_MESH_INCLUDES} NO_DEFAULT_PATH)
if (imesh_include_tmp)
  set (ITAPS_MESH_HAS_PARALLEL "YES")
else ()
  set (ITAPS_MESH_HAS_PARALLEL "NO")
endif ()
set (imesh_include_tmp "NOTFOUND" CACHE INTERNAL "Cleared" FORCE)

set (itaps_rel_libs)       # Extra libraries which should only be set when linking with iRel

itaps_handle_component (GEOM iGeom "
/* iGeom test program */
#include <iGeom.h>
#define CHK(err) if (err) return 1
int main() {
  int ierr;
  iGeom_Instance g;
  iGeom_newGeom(\"\",&g,&ierr,0);CHK(ierr);
  iGeom_dtor(g,&ierr);CHK(ierr);
  return 0;
}
")

if (ITAPS_MESH_FOUND AND ITAPS_GEOM_FOUND) # iRel only makes sense if iMesh and iGeom are found
  set (itaps_rel_libs "${ITAPS_MESH_LIBRARIES}" "${ITAPS_GEOM_LIBRARIES}")
  itaps_handle_component (REL iRel "
/* iRel test program */
#include <iRel.h>
#define CHK(err) if (err) return 1
int main() {
  int ierr;
  iRel_Instance rel;
  iRel_create(\"\",&rel,&ierr,0);CHK(ierr);
  iRel_destroy(rel,&ierr);CHK(ierr);
  return 0;
}
")
endif ()

set (ITAPS_INCLUDES)
set (ITAPS_LIBRARIES)
foreach (component REL GEOM MESH)
  if (ITAPS_${component}_INCLUDES)
    list (APPEND ITAPS_INCLUDES "${ITAPS_${component}_INCLUDES}")
  endif ()
  if (ITAPS_${component}_LIBRARIES)
    list (APPEND ITAPS_LIBRARIES "${ITAPS_${component}_LIBRARIES}")
  endif ()
  message (STATUS "ITAPS_${component}: ${ITAPS_${component}_INCLUDES} ${ITAPS_${component}_LIBRARIES}")
endforeach()
list (REMOVE_DUPLICATES ITAPS_INCLUDES)
list (REMOVE_DUPLICATES ITAPS_LIBRARIES)

set (ITAPS_FOUND_REQUIRED_COMPONENTS YES)
if (ITAPS_FIND_REQUIRED)
  foreach (component ${ITAPS_FIND_COMPONENTS})
    if (NOT ITAPS_${component}_FOUND)
      set (ITAPS_FOUND_REQUIRED_COMPONENTS NOTFOUND)
    endif()
  endforeach()
endif()

message (STATUS "ITAPS: ${ITAPS_INCLUDES}  ${ITAPS_LIBRARIES}")

find_package_handle_standard_args (ITAPS "ITAPS not found, check environment variables I{MESH,GEOM,REL}_DIR"
  ITAPS_INCLUDES ITAPS_LIBRARIES ITAPS_FOUND_REQUIRED_COMPONENTS)


==> anc/xt-super/dune-xt-common/cmake/modules/petsc/FindNetCDF.cmake <==
# - Find NetCDF
# Find the native NetCDF includes and library
#
#  NETCDF_INCLUDES    - where to find netcdf.h, etc
#  NETCDF_LIBRARIES   - Link these libraries when using NetCDF
#  NETCDF_FOUND       - True if NetCDF found including required interfaces (see below)
#
# Your package can require certain interfaces to be FOUND by setting these
#
#  NETCDF_CXX         - require the C++ interface and link the C++ library
#  NETCDF_F77         - require the F77 interface and link the fortran library
#  NETCDF_F90         - require the F90 interface and link the fortran library
#
# The following are not for general use and are included in
# NETCDF_LIBRARIES if the corresponding option above is set.
#
#  NETCDF_LIBRARIES_C    - Just the C interface
#  NETCDF_LIBRARIES_CXX  - C++ interface, if available
#  NETCDF_LIBRARIES_F77  - Fortran 77 interface, if available
#  NETCDF_LIBRARIES_F90  - Fortran 90 interface, if available
#
# Normal usage would be:
#  set (NETCDF_F90 "YES")
#  find_package (NetCDF REQUIRED)
#  target_link_libraries (uses_f90_interface ${NETCDF_LIBRARIES})
#  target_link_libraries (only_uses_c_interface ${NETCDF_LIBRARIES_C})

if (NETCDF_INCLUDES AND NETCDF_LIBRARIES)
  # Already in cache, be silent
  set (NETCDF_FIND_QUIETLY TRUE)
endif (NETCDF_INCLUDES AND NETCDF_LIBRARIES)

find_path (NETCDF_INCLUDES netcdf.h
  HINTS NETCDF_DIR ENV NETCDF_DIR)

find_library (NETCDF_LIBRARIES_C       NAMES netcdf)
mark_as_advanced(NETCDF_LIBRARIES_C)

set (NetCDF_has_interfaces "YES") # will be set to NO if we're missing any interfaces
set (NetCDF_libs "${NETCDF_LIBRARIES_C}")

get_filename_component (NetCDF_lib_dirs "${NETCDF_LIBRARIES_C}" PATH)

macro (NetCDF_check_interface lang header libs)
  if (NETCDF_${lang})
    find_path (NETCDF_INCLUDES_${lang} NAMES ${header}
      HINTS "${NETCDF_INCLUDES}" NO_DEFAULT_PATH)
    find_library (NETCDF_LIBRARIES_${lang} NAMES ${libs}
      HINTS "${NetCDF_lib_dirs}" NO_DEFAULT_PATH)
    mark_as_advanced (NETCDF_INCLUDES_${lang} NETCDF_LIBRARIES_${lang})
    if (NETCDF_INCLUDES_${lang} AND NETCDF_LIBRARIES_${lang})
      list (INSERT NetCDF_libs 0 ${NETCDF_LIBRARIES_${lang}}) # prepend so that -lnetcdf is last
    else (NETCDF_INCLUDES_${lang} AND NETCDF_LIBRARIES_${lang})
      set (NetCDF_has_interfaces "NO")
      message (STATUS "Failed to find NetCDF interface for ${lang}")
    endif (NETCDF_INCLUDES_${lang} AND NETCDF_LIBRARIES_${lang})
  endif (NETCDF_${lang})
endmacro (NetCDF_check_interface)

NetCDF_check_interface (CXX netcdfcpp.h netcdf_c++)
NetCDF_check_interface (F77 netcdf.inc  netcdff)
NetCDF_check_interface (F90 netcdf.mod  netcdff)

set (NETCDF_LIBRARIES "${NetCDF_libs}" CACHE STRING "All NetCDF libraries required for interface level")

# handle the QUIETLY and REQUIRED arguments and set NETCDF_FOUND to TRUE if
# all listed variables are TRUE
include (FindPackageHandleStandardArgs)
find_package_handle_standard_args (NetCDF DEFAULT_MSG NETCDF_LIBRARIES NETCDF_INCLUDES NetCDF_has_interfaces)

mark_as_advanced (NETCDF_LIBRARIES NETCDF_INCLUDES)


==> anc/xt-super/dune-xt-common/cmake/modules/petsc/FindPETSc.cmake <==
# - Try to find PETSc
# Once done this will define
#
#  PETSC_FOUND        - system has PETSc
#  PETSC_INCLUDES     - the PETSc include directories
#  PETSC_LIBRARIES    - Link these to use PETSc
#  PETSC_COMPILER     - Compiler used by PETSc, helpful to find a compatible MPI
#  PETSC_DEFINITIONS  - Compiler switches for using PETSc
#  PETSC_MPIEXEC      - Executable for running MPI programs
#  PETSC_VERSION      - Version string (MAJOR.MINOR.SUBMINOR)
#
#  Usage:
#  find_package(PETSc COMPONENTS CXX)  - required if build --with-clanguage=C++ --with-c-support=0
#  find_package(PETSc COMPONENTS C)    - standard behavior of checking build using a C compiler
#  find_package(PETSc)                 - same as above
#
# Setting these changes the behavior of the search
#  PETSC_DIR - directory in which PETSc resides
#  PETSC_ARCH - build architecture
#
# Redistribution and use is allowed according to the terms of the BSD license.
# For details see the accompanying COPYING-CMAKE-SCRIPTS file.
#

set(PETSC_VALID_COMPONENTS
  C
  CXX)

if(NOT PETSc_FIND_COMPONENTS)
  set(PETSC_LANGUAGE_BINDINGS "C")
else()
  # Right now, this is designed for compatability with the --with-clanguage option, so
  # only allow one item in the components list.
  list(LENGTH ${PETSc_FIND_COMPONENTS} components_length)
  if(${components_length} GREATER 1)
    message(FATAL_ERROR "Only one component for PETSc is allowed to be specified")
  endif()
  # This is a stub for allowing multiple components should that time ever come. Perhaps
  # to also test Fortran bindings?
  foreach(component ${PETSc_FIND_COMPONENTS})
    list(FIND PETSC_VALID_COMPONENTS ${component} component_location)
    if(${component_location} EQUAL -1)
      message(FATAL_ERROR "\"${component}\" is not a valid PETSc component.")
    else()
      list(APPEND PETSC_LANGUAGE_BINDINGS ${component})
    endif()
  endforeach()
endif()

function (petsc_get_version)
  if (EXISTS "${PETSC_DIR}/include/petscversion.h")
    file (STRINGS "${PETSC_DIR}/include/petscversion.h" vstrings REGEX "#define PETSC_VERSION_(RELEASE|MAJOR|MINOR|SUBMINOR|PATCH) ")
    foreach (line ${vstrings})
      string (REGEX REPLACE " +" ";" fields ${line}) # break line into three fields (the first is always "#define")
      list (GET fields 1 var)
      list (GET fields 2 val)
      set (${var} ${val} PARENT_SCOPE)
      set (${var} ${val})         # Also in local scope so we have access below
    endforeach ()
    if (PETSC_VERSION_RELEASE)
      set (PETSC_VERSION "${PETSC_VERSION_MAJOR}.${PETSC_VERSION_MINOR}.${PETSC_VERSION_SUBMINOR}p${PETSC_VERSION_PATCH}" PARENT_SCOPE)
    else ()
      # make dev version compare higher than any patch level of a released version
      set (PETSC_VERSION "${PETSC_VERSION_MAJOR}.${PETSC_VERSION_MINOR}.${PETSC_VERSION_SUBMINOR}.99" PARENT_SCOPE)
    endif ()
  else ()
    message (SEND_ERROR "PETSC_DIR can not be used, ${PETSC_DIR}/include/petscversion.h does not exist")
  endif ()
endfunction ()

find_path (PETSC_DIR include/petsc.h
  HINTS ENV PETSC_DIR
  PATHS
  # Debian paths
  /usr/lib/petscdir/3.5.1 /usr/lib/petscdir/3.5
  /usr/lib/petscdir/3.4.2 /usr/lib/petscdir/3.4
  /usr/lib/petscdir/3.3 /usr/lib/petscdir/3.2 /usr/lib/petscdir/3.1
  /usr/lib/petscdir/3.0.0 /usr/lib/petscdir/2.3.3 /usr/lib/petscdir/2.3.2
  # MacPorts path
  /opt/local/lib/petsc
  $ENV{HOME}/petsc
  DOC "PETSc Directory")

find_program (MAKE_EXECUTABLE NAMES make gmake)

if (PETSC_DIR AND NOT PETSC_ARCH)
  set (_petsc_arches
    $ENV{PETSC_ARCH}                   # If set, use environment variable first
    linux-gnu-c-debug linux-gnu-c-opt  # Debian defaults
    x86_64-unknown-linux-gnu i386-unknown-linux-gnu)
  set (petscconf "NOTFOUND" CACHE FILEPATH "Cleared" FORCE)
  foreach (arch ${_petsc_arches})
    if (NOT PETSC_ARCH)
      find_path (petscconf petscconf.h
        HINTS ${PETSC_DIR}
        PATH_SUFFIXES ${arch}/include bmake/${arch}
        NO_DEFAULT_PATH)
      if (petscconf)
        set (PETSC_ARCH "${arch}" CACHE STRING "PETSc build architecture")
      endif (petscconf)
    endif (NOT PETSC_ARCH)
  endforeach (arch)
  set (petscconf "NOTFOUND" CACHE INTERNAL "Scratch variable" FORCE)
endif (PETSC_DIR AND NOT PETSC_ARCH)

set (petsc_slaves LIBRARIES_SYS LIBRARIES_VEC LIBRARIES_MAT LIBRARIES_DM LIBRARIES_KSP LIBRARIES_SNES LIBRARIES_TS
  INCLUDE_DIR INCLUDE_CONF)
include (FindPackageMultipass)
find_package_multipass (PETSc petsc_config_current
  STATES DIR ARCH
  DEPENDENTS INCLUDES LIBRARIES COMPILER MPIEXEC ${petsc_slaves})

# Determine whether the PETSc layout is old-style (through 2.3.3) or
# new-style (>= 3.0.0)
if (EXISTS "${PETSC_DIR}/${PETSC_ARCH}/lib/petsc/conf/petscvariables") # > 3.5
  set (petsc_conf_rules "${PETSC_DIR}/lib/petsc/conf/rules")
  set (petsc_conf_variables "${PETSC_DIR}/lib/petsc/conf/variables")
elseif (EXISTS "${PETSC_DIR}/${PETSC_ARCH}/include/petscconf.h")   # > 2.3.3
  set (petsc_conf_rules "${PETSC_DIR}/conf/rules")
  set (petsc_conf_variables "${PETSC_DIR}/conf/variables")
elseif (EXISTS "${PETSC_DIR}/bmake/${PETSC_ARCH}/petscconf.h") # <= 2.3.3
  set (petsc_conf_rules "${PETSC_DIR}/bmake/common/rules")
  set (petsc_conf_variables "${PETSC_DIR}/bmake/common/variables")
elseif (PETSC_DIR)
  message (SEND_ERROR "The pair PETSC_DIR=${PETSC_DIR} PETSC_ARCH=${PETSC_ARCH} do not specify a valid PETSc installation")
endif ()

if (petsc_conf_rules AND petsc_conf_variables AND NOT petsc_config_current)
  petsc_get_version()

  # Put variables into environment since they are needed to get
  # configuration (petscvariables) in the PETSc makefile
  set (ENV{PETSC_DIR} "${PETSC_DIR}")
  set (ENV{PETSC_ARCH} "${PETSC_ARCH}")

  # A temporary makefile to probe the PETSc configuration
  set (petsc_config_makefile "${PROJECT_BINARY_DIR}/Makefile.petsc")
  file (WRITE "${petsc_config_makefile}"
"## This file was autogenerated by FindPETSc.cmake
# PETSC_DIR  = ${PETSC_DIR}
# PETSC_ARCH = ${PETSC_ARCH}
include ${petsc_conf_rules}
include ${petsc_conf_variables}
show :
\t-@echo -n \${\${VARIABLE}}
")

  macro (PETSC_GET_VARIABLE name var)
    set (${var} "NOTFOUND" CACHE INTERNAL "Cleared" FORCE)
    execute_process (COMMAND ${MAKE_EXECUTABLE} --no-print-directory -f ${petsc_config_makefile} show VARIABLE=${name}
      OUTPUT_VARIABLE ${var}
      RESULT_VARIABLE petsc_return)
  endmacro (PETSC_GET_VARIABLE)
  petsc_get_variable (PETSC_LIB_DIR            petsc_lib_dir)
  petsc_get_variable (PETSC_EXTERNAL_LIB_BASIC petsc_libs_external)
  petsc_get_variable (PETSC_CCPPFLAGS          petsc_cpp_line)
  petsc_get_variable (PETSC_INCLUDE            petsc_include)
  petsc_get_variable (PCC                      petsc_cc)
  petsc_get_variable (PCC_FLAGS                petsc_cc_flags)
  petsc_get_variable (MPIEXEC                  petsc_mpiexec)
  # We are done with the temporary Makefile, calling PETSC_GET_VARIABLE after this point is invalid!
  file (REMOVE ${petsc_config_makefile})

  include (ResolveCompilerPaths)
  # Extract include paths and libraries from compile command line
  resolve_includes (petsc_includes_all "${petsc_cpp_line}")

  #on windows we need to make sure we're linking against the right
  #runtime library
  if (WIN32)
    if (petsc_cc_flags MATCHES "-MT")
      set(using_md False)
      foreach(flag_var
          CMAKE_C_FLAGS CMAKE_C_FLAGS_DEBUG CMAKE_C_FLAGS_RELEASE
          CMAKE_C_FLAGS_MINSIZEREL CMAKE_C_FLAGS_RELWITHDEBINFO
          CMAKE_CXX_FLAGS CMAKE_CXX_FLAGS_DEBUG CMAKE_CXX_FLAGS_RELEASE
          CMAKE_CXX_FLAGS_MINSIZEREL CMAKE_CXX_FLAGS_RELWITHDEBINFO)
        if(${flag_var} MATCHES "/MD")
          set(using_md True)
        endif(${flag_var} MATCHES "/MD")
      endforeach(flag_var)
      if(${using_md} MATCHES "True")
        message(WARNING "PETSc was built with /MT, but /MD is currently set.
 See http://www.cmake.org/Wiki/CMake_FAQ#How_can_I_build_my_MSVC_application_with_a_static_runtime.3F")
      endif(${using_md} MATCHES "True")
    endif (petsc_cc_flags MATCHES "-MT")
  endif (WIN32)

  include (CorrectWindowsPaths)
  convert_cygwin_path(petsc_lib_dir)
  message (STATUS "petsc_lib_dir ${petsc_lib_dir}")

  macro (PETSC_FIND_LIBRARY suffix name)
    set (PETSC_LIBRARY_${suffix} "NOTFOUND" CACHE INTERNAL "Cleared" FORCE) # Clear any stale value, if we got here, we need to find it again
    if (WIN32)
      set (libname lib${name}) #windows expects "libfoo", linux expects "foo"
    else (WIN32)
      set (libname ${name})
    endif (WIN32)
    find_library (PETSC_LIBRARY_${suffix} NAMES ${libname} HINTS ${petsc_lib_dir} NO_DEFAULT_PATH)
    set (PETSC_LIBRARIES_${suffix} "${PETSC_LIBRARY_${suffix}}")
    mark_as_advanced (PETSC_LIBRARY_${suffix})
  endmacro (PETSC_FIND_LIBRARY suffix name)

  # Look for petscvec first, if it doesn't exist, we must be using single-library
  petsc_find_library (VEC petscvec)
  if (PETSC_LIBRARY_VEC)
    petsc_find_library (SYS  "petscsys;petsc") # libpetscsys is called libpetsc prior to 3.1 (when single-library was introduced)
    petsc_find_library (MAT  petscmat)
    petsc_find_library (DM   petscdm)
    petsc_find_library (KSP  petscksp)
    petsc_find_library (SNES petscsnes)
    petsc_find_library (TS   petscts)
    macro (PETSC_JOIN libs deps)
      list (APPEND PETSC_LIBRARIES_${libs} ${PETSC_LIBRARIES_${deps}})
    endmacro (PETSC_JOIN libs deps)
    petsc_join (VEC  SYS)
    petsc_join (MAT  VEC)
    petsc_join (DM   MAT)
    petsc_join (KSP  DM)
    petsc_join (SNES KSP)
    petsc_join (TS   SNES)
    petsc_join (ALL  TS)
  else ()
    set (PETSC_LIBRARY_VEC "NOTFOUND" CACHE INTERNAL "Cleared" FORCE) # There is no libpetscvec
    petsc_find_library (SINGLE petsc)
    foreach (pkg SYS VEC MAT DM KSP SNES TS ALL)
      set (PETSC_LIBRARIES_${pkg} "${PETSC_LIBRARY_SINGLE}")
    endforeach ()
  endif ()
  if (PETSC_LIBRARY_TS)
    message (STATUS "Recognized PETSc install with separate libraries for each package")
  else ()
    message (STATUS "Recognized PETSc install with single library for all packages")
  endif ()

  include(Check${PETSC_LANGUAGE_BINDINGS}SourceRuns)
  macro (PETSC_TEST_RUNS includes libraries runs)
    if(${PETSC_LANGUAGE_BINDINGS} STREQUAL "C")
      set(_PETSC_ERR_FUNC "CHKERRQ(ierr)")
    elseif(${PETSC_LANGUAGE_BINDINGS} STREQUAL "CXX")
      set(_PETSC_ERR_FUNC "CHKERRXX(ierr)")
    endif()
    if (PETSC_VERSION VERSION_GREATER 3.1)
      set (_PETSC_TSDestroy "TSDestroy(&ts)")
    else ()
      set (_PETSC_TSDestroy "TSDestroy(ts)")
    endif ()

    set(_PETSC_TEST_SOURCE "
static const char help[] = \"PETSc test program.\";
#include <petscts.h>
int main(int argc,char *argv[]) {
  PetscErrorCode ierr;
  TS ts;

  ierr = PetscInitialize(&argc,&argv,0,help);${_PETSC_ERR_FUNC};
  ierr = TSCreate(PETSC_COMM_WORLD,&ts);${_PETSC_ERR_FUNC};
  ierr = TSSetFromOptions(ts);${_PETSC_ERR_FUNC};
  ierr = ${_PETSC_TSDestroy};${_PETSC_ERR_FUNC};
  ierr = PetscFinalize();${_PETSC_ERR_FUNC};
  return 0;
}
")
    multipass_source_runs ("${includes}" "${libraries}" "${_PETSC_TEST_SOURCE}" ${runs} "${PETSC_LANGUAGE_BINDINGS}")
    if (${${runs}})
      set (PETSC_EXECUTABLE_RUNS "YES" CACHE BOOL
        "Can the system successfully run a PETSc executable?  This variable can be manually set to \"YES\" to force CMake to accept a given PETSc configuration, but this will almost always result in a broken build.  If you change PETSC_DIR, PETSC_ARCH, or PETSC_CURRENT you would have to reset this variable." FORCE)
    endif (${${runs}})
  endmacro (PETSC_TEST_RUNS)


  find_path (PETSC_INCLUDE_DIR petscts.h HINTS "${PETSC_DIR}" PATH_SUFFIXES include NO_DEFAULT_PATH)
  find_path (PETSC_INCLUDE_CONF petscconf.h HINTS "${PETSC_DIR}" PATH_SUFFIXES "${PETSC_ARCH}/include" "bmake/${PETSC_ARCH}" NO_DEFAULT_PATH)
  mark_as_advanced (PETSC_INCLUDE_DIR PETSC_INCLUDE_CONF)
  set (petsc_includes_minimal ${PETSC_INCLUDE_CONF} ${PETSC_INCLUDE_DIR})

  petsc_test_runs ("${petsc_includes_minimal}" "${PETSC_LIBRARIES_TS}" petsc_works_minimal)
  if (petsc_works_minimal)
    message (STATUS "Minimal PETSc includes and libraries work.  This probably means we are building with shared libs.")
    set (petsc_includes_needed "${petsc_includes_minimal}")
  else (petsc_works_minimal)     # Minimal includes fail, see if just adding full includes fixes it
    petsc_test_runs ("${petsc_includes_all}" "${PETSC_LIBRARIES_TS}" petsc_works_allincludes)
    if (petsc_works_allincludes) # It does, we just need all the includes (
      message (STATUS "PETSc requires extra include paths, but links correctly with only interface libraries.  This is an unexpected configuration (but it seems to work fine).")
      set (petsc_includes_needed ${petsc_includes_all})
    else (petsc_works_allincludes) # We are going to need to link the external libs explicitly
      resolve_libraries (petsc_libraries_external "${petsc_libs_external}")
      foreach (pkg SYS VEC MAT DM KSP SNES TS ALL)
        list (APPEND PETSC_LIBRARIES_${pkg}  ${petsc_libraries_external})
      endforeach (pkg)
      petsc_test_runs ("${petsc_includes_minimal}" "${PETSC_LIBRARIES_TS}" petsc_works_alllibraries)
      if (petsc_works_alllibraries)
         message (STATUS "PETSc only need minimal includes, but requires explicit linking to all dependencies.  This is expected when PETSc is built with static libraries.")
        set (petsc_includes_needed ${petsc_includes_minimal})
      else (petsc_works_alllibraries)
        # It looks like we really need everything, should have listened to Matt
        set (petsc_includes_needed ${petsc_includes_all})
        petsc_test_runs ("${petsc_includes_all}" "${PETSC_LIBRARIES_TS}" petsc_works_all)
        if (petsc_works_all) # We fail anyways
          message (STATUS "PETSc requires extra include paths and explicit linking to all dependencies.  This probably means you have static libraries and something unexpected in PETSc headers.")
        else (petsc_works_all) # We fail anyways
          message (STATUS "PETSc could not be used, maybe the install is broken.")
        endif (petsc_works_all)
      endif (petsc_works_alllibraries)
    endif (petsc_works_allincludes)
  endif (petsc_works_minimal)

  # We do an out-of-source build so __FILE__ will be an absolute path, hence __INSDIR__ is superfluous
  if (${PETSC_VERSION} VERSION_LESS 3.1)
    set (PETSC_DEFINITIONS "-D__SDIR__=\"\"" CACHE STRING "PETSc definitions" FORCE)
  else ()
    set (PETSC_DEFINITIONS "-D__INSDIR__=" CACHE STRING "PETSc definitions" FORCE)
  endif ()
  # Sometimes this can be used to assist FindMPI.cmake
  set (PETSC_MPIEXEC ${petsc_mpiexec} CACHE FILEPATH "Executable for running PETSc MPI programs" FORCE)
  set (PETSC_INCLUDES ${petsc_includes_needed} CACHE STRING "PETSc include path" FORCE)
  set (PETSC_LIBRARIES ${PETSC_LIBRARIES_ALL} CACHE STRING "PETSc libraries" FORCE)
  set (PETSC_COMPILER ${petsc_cc} CACHE FILEPATH "PETSc compiler" FORCE)
  # Note that we have forced values for all these choices.  If you
  # change these, you are telling the system to trust you that they
  # work.  It is likely that you will end up with a broken build.
  mark_as_advanced (PETSC_INCLUDES PETSC_LIBRARIES PETSC_COMPILER PETSC_DEFINITIONS PETSC_MPIEXEC PETSC_EXECUTABLE_RUNS)
endif ()

include (FindPackageHandleStandardArgs)
find_package_handle_standard_args (PETSc
  "PETSc could not be found.  Be sure to set PETSC_DIR and PETSC_ARCH."
  PETSC_INCLUDES PETSC_LIBRARIES PETSC_EXECUTABLE_RUNS)


==> anc/xt-super/dune-xt-common/cmake/modules/petsc/FindPackageMultipass.cmake <==
# PackageMultipass - this module defines two macros
#
# FIND_PACKAGE_MULTIPASS (Name CURRENT
#  STATES VAR0 VAR1 ...
#  DEPENDENTS DEP0 DEP1 ...)
#
#  This function creates a cache entry <UPPERCASED-Name>_CURRENT which
#  the user can set to "NO" to trigger a reconfiguration of the package.
#  The first time this function is called, the values of
#  <UPPERCASED-Name>_VAR0, ... are saved.  If <UPPERCASED-Name>_CURRENT
#  is false or if any STATE has changed since the last time
#  FIND_PACKAGE_MULTIPASS() was called, then CURRENT will be set to "NO",
#  otherwise CURRENT will be "YES".  IF not CURRENT, then
#  <UPPERCASED-Name>_DEP0, ... will be FORCED to NOTFOUND.
#  Example:
#    find_path (FOO_DIR include/foo.h)
#    FIND_PACKAGE_MULTIPASS (Foo foo_current
#      STATES DIR
#      DEPENDENTS INCLUDES LIBRARIES)
#    if (NOT foo_current)
#      # Make temporary files, run programs, etc, to determine FOO_INCLUDES and FOO_LIBRARIES
#    endif (NOT foo_current)
#
# MULTIPASS_SOURCE_RUNS (Name INCLUDES LIBRARIES SOURCE RUNS LANGUAGE)
#  Always runs the given test, use this when you need to re-run tests
#  because parent variables have made old cache entries stale. The LANGUAGE
#  variable is either C or CXX indicating which compiler the test should
#  use.
# MULTIPASS_C_SOURCE_RUNS (Name INCLUDES LIBRARIES SOURCE RUNS)
#  DEPRECATED! This is only included for backwards compatability. Use
#  the more general MULTIPASS_SOURCE_RUNS instead.
#  Always runs the given test, use this when you need to re-run tests
#  because parent variables have made old cache entries stale.

macro (FIND_PACKAGE_MULTIPASS _name _current)
  string (TOUPPER ${_name} _NAME)
  set (_args ${ARGV})
  list (REMOVE_AT _args 0 1)

  set (_states_current "YES")
  list (GET _args 0 _cmd)
  if (_cmd STREQUAL "STATES")
    list (REMOVE_AT _args 0)
    list (GET _args 0 _state)
    while (_state AND NOT _state STREQUAL "DEPENDENTS")
      # The name of the stored value for the given state
      set (_stored_var PACKAGE_MULTIPASS_${_NAME}_${_state})
      if (NOT "${${_stored_var}}" STREQUAL "${${_NAME}_${_state}}")
        set (_states_current "NO")
      endif (NOT "${${_stored_var}}" STREQUAL "${${_NAME}_${_state}}")
      set (${_stored_var} "${${_NAME}_${_state}}" CACHE INTERNAL "Stored state for ${_name}." FORCE)
      list (REMOVE_AT _args 0)
      list (GET _args 0 _state)
    endwhile (_state AND NOT _state STREQUAL "DEPENDENTS")
  endif (_cmd STREQUAL "STATES")

  set (_stored ${_NAME}_CURRENT)
  if (NOT ${_stored})
    set (${_stored} "YES" CACHE BOOL "Is the configuration for ${_name} current?  Set to \"NO\" to reconfigure." FORCE)
    set (_states_current "NO")
  endif (NOT ${_stored})

  set (${_current} ${_states_current})
  if (NOT ${_current} AND PACKAGE_MULTIPASS_${_name}_CALLED)
    message (STATUS "Clearing ${_name} dependent variables")
    # Clear all the dependent variables so that the module can reset them
    list (GET _args 0 _cmd)
    if (_cmd STREQUAL "DEPENDENTS")
      list (REMOVE_AT _args 0)
      foreach (dep ${_args})
        set (${_NAME}_${dep} "NOTFOUND" CACHE INTERNAL "Cleared" FORCE)
      endforeach (dep)
    endif (_cmd STREQUAL "DEPENDENTS")
    set (${_NAME}_FOUND "NOTFOUND" CACHE INTERNAL "Cleared" FORCE)
  endif ()
  set (PACKAGE_MULTIPASS_${name}_CALLED YES CACHE INTERNAL "Private" FORCE)
endmacro (FIND_PACKAGE_MULTIPASS)


macro (MULTIPASS_SOURCE_RUNS includes libraries source runs language)
  include (Check${language}SourceRuns)
  # This is a ridiculous hack.  CHECK_${language}_SOURCE_* thinks that if the
  # *name* of the return variable doesn't change, then the test does
  # not need to be re-run.  We keep an internal count which we
  # increment to guarantee that every test name is unique.  If we've
  # gotten here, then the configuration has changed enough that the
  # test *needs* to be rerun.
  if (NOT MULTIPASS_TEST_COUNT)
    set (MULTIPASS_TEST_COUNT 00)
  endif (NOT MULTIPASS_TEST_COUNT)
  math (EXPR _tmp "${MULTIPASS_TEST_COUNT} + 1") # Why can't I add to a cache variable?
  set (MULTIPASS_TEST_COUNT ${_tmp} CACHE INTERNAL "Unique test ID")
  set (testname MULTIPASS_TEST_${MULTIPASS_TEST_COUNT}_${runs})
  set (CMAKE_REQUIRED_INCLUDES ${includes})
  set (CMAKE_REQUIRED_LIBRARIES ${libraries})
  if(${language} STREQUAL "C")
    check_c_source_runs ("${source}" ${testname})
  elseif(${language} STREQUAL "CXX")
    check_cxx_source_runs ("${source}" ${testname})
  endif()
  set (${runs} "${${testname}}")
endmacro (MULTIPASS_SOURCE_RUNS)

macro (MULTIPASS_C_SOURCE_RUNS includes libraries source runs)
  multipass_source_runs("${includes}" "${libraries}" "${source}" ${runs} "C")
endmacro (MULTIPASS_C_SOURCE_RUNS)


==> anc/xt-super/dune-xt-common/cmake/modules/petsc/LICENSE <==
Copyright $(git shortlog -s)
All rights reserved.

Redistribution and use in source and binary forms, with or without modification,
are permitted provided that the following conditions are met:

* Redistributions of source code must retain the above copyright notice, this
  list of conditions and the following disclaimer.

* Redistributions in binary form must reproduce the above copyright notice, this
  list of conditions and the following disclaimer in the documentation and/or
  other materials provided with the distribution.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR
ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
(INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
(INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.


==> anc/xt-super/dune-xt-common/cmake/modules/petsc/README <==
A collection of CMake modules, these can mostly be used independently.

The utilities for writing robust Find* modules might be useful until
CMake takes static libraries and multiple active configurations
seriously.

  http://www.cmake.org/Wiki/CMake:Improving_Find*_Modules


==> anc/xt-super/dune-xt-common/cmake/modules/petsc/ResolveCompilerPaths.cmake <==
# ResolveCompilerPaths - this module defines two macros
#
# RESOLVE_LIBRARIES (XXX_LIBRARIES LINK_LINE)
#  This macro is intended to be used by FindXXX.cmake modules.
#  It parses a compiler link line and resolves all libraries
#  (-lfoo) using the library path contexts (-L/path) in scope.
#  The result in XXX_LIBRARIES is the list of fully resolved libs.
#  Example:
#
#    RESOLVE_LIBRARIES (FOO_LIBRARIES "-L/A -la -L/B -lb -lc -ld")
#
#  will be resolved to
#
#    FOO_LIBRARIES:STRING="/A/liba.so;/B/libb.so;/A/libc.so;/usr/lib/libd.so"
#
#  if the filesystem looks like
#
#    /A:       liba.so         libc.so
#    /B:       liba.so libb.so
#    /usr/lib: liba.so libb.so libc.so libd.so
#
#  and /usr/lib is a system directory.
#
#  Note: If RESOLVE_LIBRARIES() resolves a link line differently from
#  the native linker, there is a bug in this macro (please report it).
#
# RESOLVE_INCLUDES (XXX_INCLUDES INCLUDE_LINE)
#  This macro is intended to be used by FindXXX.cmake modules.
#  It parses a compile line and resolves all includes
#  (-I/path/to/include) to a list of directories.  Other flags are ignored.
#  Example:
#
#    RESOLVE_INCLUDES (FOO_INCLUDES "-I/A -DBAR='\"irrelevant -I/string here\"' -I/B")
#
#  will be resolved to
#
#    FOO_INCLUDES:STRING="/A;/B"
#
#  assuming both directories exist.
#  Note: as currently implemented, the -I/string will be picked up mistakenly (cry, cry)
include (CorrectWindowsPaths)

macro (RESOLVE_LIBRARIES LIBS LINK_LINE)
  string (REGEX MATCHALL "((-L|-l|-Wl)([^\" ]+|\"[^\"]+\")|[^\" ]+\\.(a|so|dll|lib))" _all_tokens "${LINK_LINE}")
  set (_libs_found)
  set (_directory_list)
  foreach (token ${_all_tokens})
    if (token MATCHES "-L([^\" ]+|\"[^\"]+\")")
      # If it's a library path, add it to the list
      string (REGEX REPLACE "^-L" "" token ${token})
      string (REGEX REPLACE "//" "/" token ${token})
      convert_cygwin_path(token)
      list (APPEND _directory_list ${token})
    elseif (token MATCHES "^(-l([^\" ]+|\"[^\"]+\")|[^\" ]+\\.(a|so|dll|lib))")
      # It's a library, resolve the path by looking in the list and then (by default) in system directories
      if (WIN32) #windows expects "libfoo", linux expects "foo"
        string (REGEX REPLACE "^-l" "lib" token ${token})
      else (WIN32)
        string (REGEX REPLACE "^-l" "" token ${token})
      endif (WIN32)
      set (_root)
      if (token MATCHES "^/")	# We have an absolute path
        #separate into a path and a library name:
        string (REGEX MATCH "[^/]*\\.(a|so|dll|lib)$" libname ${token})
        string (REGEX MATCH ".*[^${libname}$]" libpath ${token})
        convert_cygwin_path(libpath)
        set (_directory_list ${_directory_list} ${libpath})
        set (token ${libname})
      endif (token MATCHES "^/")
      set (_lib "NOTFOUND" CACHE FILEPATH "Cleared" FORCE)
      find_library (_lib ${token} HINTS ${_directory_list} ${_root})
      if (_lib)
	string (REPLACE "//" "/" _lib ${_lib})
        list (APPEND _libs_found ${_lib})
      else (_lib)
        message (STATUS "Unable to find library ${token}")
      endif (_lib)
    endif (token MATCHES "-L([^\" ]+|\"[^\"]+\")")
  endforeach (token)
  set (_lib "NOTFOUND" CACHE INTERNAL "Scratch variable" FORCE)
  # only the LAST occurence of each library is required since there should be no circular dependencies
  if (_libs_found)
    list (REVERSE _libs_found)
    list (REMOVE_DUPLICATES _libs_found)
    list (REVERSE _libs_found)
  endif (_libs_found)
  set (${LIBS} "${_libs_found}")
endmacro (RESOLVE_LIBRARIES)

macro (RESOLVE_INCLUDES INCS COMPILE_LINE)
  string (REGEX MATCHALL "-I([^\" ]+|\"[^\"]+\")" _all_tokens "${COMPILE_LINE}")
  set (_incs_found "")
  foreach (token ${_all_tokens})
    string (REGEX REPLACE "^-I" "" token ${token})
    string (REGEX REPLACE "//" "/" token ${token})
    convert_cygwin_path(token)
    if (EXISTS ${token})
      list (APPEND _incs_found ${token})
    else (EXISTS ${token})
      message (STATUS "Include directory ${token} does not exist")
    endif (EXISTS ${token})
  endforeach (token)
  list (REMOVE_DUPLICATES _incs_found)
  set (${INCS} "${_incs_found}")
endmacro (RESOLVE_INCLUDES)


==> anc/xt-super/dune-xt-common/cmake/sourcetree.py <==
#!/usr/bin/env python
#
# This file is part of the dune-xt-common project:
#   https://github.com/dune-community/dune-xt-common
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2016)
#   Rene Milk       (2012, 2015)

import pygraphviz as gv
import networkx as nx
import matplotlib.pyplot as plt
from itertools import takewhile

is_dot = '.'.__eq__

class Node(object):
    def __init__(self, title, graph, attrs={}):
        self.title = title
        self.parent = None
        self.children = []
        self.graph = graph
        graph.add_node(title,attrs)

    def add(self, child):
        self.children.append(child)
        child.parent = self
        self.graph.add_edge(self.title, child.title)
        
# *** Node insertion logic ***
class Inserter(object):
    def __init__(self, node, depth = 0):
        self.node = node
        self.depth = depth

    def __call__(self, title, depth, graph):
        newNode = Node(title, graph)
        if (depth > self.depth):
            self.node.add(newNode)
            self.depth = depth
        elif (depth == self.depth):
            self.node.parent.add(newNode)
        else:
            parent = self.node.parent
            for i in xrange(0, self.depth - depth):
                parent = parent.parent
            parent.add(newNode)
            self.depth = depth
        self.node = newNode
        
def parse_file(strip_base, outfile, maxdepth=3):
    root = outfile[:-len('.dep')].replace(strip_base, '').strip()
    gr = nx.DiGraph()
    tree = Node(root, gr, {'color':'red'})
    inserter = Inserter(tree,0)
    with open(outfile, 'rb') as gcc_out:
        for line in gcc_out:
            dots = len(list(takewhile(is_dot, line)))
            if dots < 1 or dots > maxdepth:
                continue
            fn = line[dots+1:].replace(strip_base, '').strip()
            inserter(fn, dots, gr)
    return (root, gr)

def render_graph((root, gr)):
    fig = plt.gcf()
    fig.set_size_inches(28.5,28.5)
    nx.draw_graphviz(gr)
    plt.savefig('include_graph_%s.png'%root)
    return gr


==> anc/xt-super/dune-xt-common/config.h.cmake <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2013 - 2016)
//   Rene Milk       (2013 - 2015)
//   Tobias Leibner  (2014)

/* begin dune-xt-common */
// NEVER delete/alter above comment, dune's cmake relies on it

/* Define to the version of dune-xt-common */
#define DUNE_XT_COMMON_VERSION ${DUNE_XT_COMMON_VERSION}

/* Define to the major version of dune-xt-common */
#define DUNE_XT_COMMON_VERSION_MAJOR ${DUNE_XT_COMMON_VERSION_MAJOR}

/* Define to the minor version of dune-xt-common */
#define DUNE_XT_COMMON_VERSION_MINOR ${DUNE_XT_COMMON_VERSION_MINOR}

/* Define to the revision of dune-xt-common */
#define DUNE_XT_COMMON_VERSION_REVISION ${DUNE_XT_COMMON_VERSION_REVISION}

/* Define to 1 if eigen was found, else 0 */
#ifndef HAVE_EIGEN
#define HAVE_EIGEN ${HAVE_EIGEN}
#endif

/* Define to 1 if threading building blocks were found, else 0 */
#ifndef HAVE_TBB
#define HAVE_TBB ${HAVE_TBB}
#endif

#cmakedefine HAS_WORKING_UNUSED_ATTRIBUTE  1

#define HAVE_LIKWID ${HAVE_LIKWID}
#define ENABLE_PERFMON ${ENABLE_PERFMON}
#if ENABLE_PERFMON && HAVE_LIKWID
# define LIKWID_PERFMON 1
#endif

#cmakedefine HAVE_MAP_EMPLACE 1

#define DS_MAX_MIC_THREADS ${DS_MAX_MIC_THREADS}

#define HAVE_DUNE_FEM_PARAMETER_REPLACE 0

#ifndef HAVE_ALUGRID
#  define DUNE_FEM_DONT_WARN_IN_COMM_MANAGER 1
#endif

/* needed in dune/xt/common/profiler.hh */
#ifndef DUNE_XT_COMMON_DO_TIMING
# define DUNE_XT_COMMON_DO_TIMING 0
#endif

/*** Silence implicitly False evaluation of undefined macro warnings ****/
#ifndef HAVE_DUNE_FEM
# define HAVE_FUNE_FEM 0
#endif

#ifndef HAVE_DUNE_GRID_MULTISCALE
# define HAVE_DUNE_GRID_MULTISCALE 0
#endif

#ifndef HAVE_ALBERTA
# define HAVE_ALBERTA 0
#endif

#ifndef HAVE_ALUGRID
# define HAVE_ALUGRID 0
#endif

#ifndef HAVE_DUNE_SPGRID
# define HAVE_DUNE_SPGRID 0
#endif

#ifndef ENABLE_EIGEN
# define ENABLE_EIGEN 0
#endif

#ifndef HAVE_EMPLACE
# define HAVE_EMPLACE 0
#endif

#ifndef ENABLE_SUPERLU
# define ENABLE_SUPERLU 0
#endif

#ifndef HAVE_SUPERLU
# define HAVE_SUPERLU 0
#endif

#ifndef ENABLE_UMFPACK
# define ENABLE_UMFPACK 0
#endif

#ifndef HAVE_UMFPACK
# define HAVE_UMFPACK 0
#endif

#ifndef ENABLE_BOOST
# define ENABLE_BOOST 0
#endif

#ifndef ENABLE_PETSC
# define ENABLE_PETSC 0
#endif

#ifndef ENABLE_MPI
# define ENABLE_MPI 0
#endif

#ifndef HAVE_MPI
# define HAVE_MPI 0
#endif

#ifndef HAVE_CONSTEXPR
# define HAVE_CONSTEXPR 0
#endif

#ifndef HAVE_PETSC
# define HAVE_PETSC 0
#endif

#ifndef DUNE_FEM_COMPATIBILITY
# define DUNE_FEM_COMPATIBILITY 0
#endif

#ifndef HAVE_MAP_EMPLACE
#define HAVE_MAP_EMPLACE 0
#endif

/*** End: Silence implicitly False evaluation of undefined macro warnings ****/

/* end dune-xt-common */
// NEVER delete/alter above comment, dune's cmake relies on it


==> anc/xt-super/dune-xt-common/doc/doxygen/CMakeLists.txt <==
# This file is part of the dune-xt-common project:
#   https://github.com/dune-community/dune-xt-common
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2016)
#   Rene Milk       (2015)

add_forced_doxygen_target()


==> anc/xt-super/dune-xt-common/doc/doxygen/Doxylocal <==
# This file is part of the dune-xt-common project:
#   https://github.com/dune-community/dune-xt-common
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2016)
#   Rene Milk       (2015)

# Where to search and which files to use
INPUT                 += @top_srcdir@/dune/xt/common \
                          @srcdir@/mainpage 


==> anc/xt-super/dune-xt-common/doc/doxygen/mainpage <==
# This file is part of the dune-xt-common project:
#   https://github.com/dune-community/dune-xt-common
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2016)
#   Rene Milk       (2015)

/** \mainpage dune-xt-common Automatic Documentation

\section intro Introduction

Welcome to the %Dune documentation pages. This documentation has been
generated using Doxygen, a free source code documentation system for
documenting C/C++ code.

\section mods Modules

The best way to start is from the page \subpage modules which gives
you access to the documentation by category.

*/

/** \page modules Modules
*/


==> anc/xt-super/dune-xt-common/dune-xt-common.pc.in <==
# This file is part of the dune-xt-common project:
#   https://github.com/dune-community/dune-xt-common
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2014, 2016)
#   Rene Milk       (2010, 2015)
#   Sven Kaulmann   (2013)

prefix=@prefix@
exec_prefix=@exec_prefix@
libdir=@libdir@
includedir=@includedir@
CXX=@CXX@
CC=@CC@
DEPENDENCIES=@REQUIRES@

Name: @PACKAGE_NAME@
Version: @VERSION@
Description: DUNE eXTensions (common)
URL: https://github.com/dune-community/dune-xt-common
Requires: ${DEPENDENCIES}
Libs: -L${libdir} -ldunextcommon
Cflags: -I${includedir}


==> anc/xt-super/dune-xt-common/dune.module <==
# This file is part of the dune-xt-common project:
#   https://github.com/dune-community/dune-xt-common
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2012 - 2014, 2016)
#   Rene Milk       (2009, 2011 - 2015)
#   Tobias Leibner  (2015)

Module: dune-xt-common
Version: 2.4.1
Maintainer: dune-xt-dev@listserv.uni-muenster.de
Depends: dune-common (>= 2.4) dune-testtools (>= 2.4)
Suggests: dune-fem (> 1.3) dune-istl (>= 2.4)


==> anc/xt-super/dune-xt-common/dune/CMakeLists.txt <==
# This file is part of the dune-xt-common project:
#   https://github.com/dune-community/dune-xt-common
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2014, 2016)
#   Rene Milk       (2012, 2015)

add_subdirectory(xt)

install(DIRECTORY xt
        DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/
        FILES_MATCHING PATTERN "*.hh")


==> anc/xt-super/dune-xt-common/dune/xt/CMakeLists.txt <==
# This file is part of the dune-xt-common project:
#   https://github.com/dune-community/dune-xt-common
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2013 - 2016)
#   Rene Milk       (2012 - 2016)

set(lib_dune_xt_common_sources common/filesystem.cc
  common/color.cc
  common/convergence-study.cc
  common/localization-study.cc
  common/logging.cc
  common/timedlogging.cc
  common/logstreams.cc
  common/timings.cc
  common/configuration.cc
  common/signals.cc
  common/math.cc
  common/misc.cc
  common/parallel/threadmanager.cc
  common/parallel/helper.cc
  common/test/common.cxx)

dune_library_add_sources(dunextcommon SOURCES ${lib_dune_xt_common_sources})

add_analyze(${lib_dune_xt_common_sources})
FILE( GLOB_RECURSE _header "${CMAKE_CURRENT_SOURCE_DIR}/*.hh" )

add_format(${lib_dune_xt_common_sources} ${_header})
install(DIRECTORY ${DUNE_XT_COMMON_TEST_DIR}/gtest
        DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/xt/test/
        FILES_MATCHING PATTERN "*")
install(FILES ${DUNE_XT_COMMON_TEST_DIR}/main.hxx
        DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dune/xt/test/)

include_directories(SYSTEM ${DUNE_XT_COMMON_TEST_DIR}/gtest )
add_subdirectory(common/test EXCLUDE_FROM_ALL)

dune_library_add_sources(gtest_dune_xt_common
                 SOURCES common/test/gtest/gtest-all.cc)



==> anc/xt-super/dune-xt-common/dune/xt/common/algorithm.hh <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2014, 2016)
//   Rene Milk       (2014 - 2015)

#ifndef DUNE_XT_COMMON_ALGORITHM_HH
#define DUNE_XT_COMMON_ALGORITHM_HH

#include <utility>
#include <iterator>
#include <algorithm>

#include <dune/xt/common/string.hh>

namespace Dune {
namespace XT {
namespace Common {

//! same as std::copy_if, but with move
template <class InputIt, class OutputIt, class UnaryPredicate>
OutputIt move_if(InputIt first, InputIt last, OutputIt d_first, UnaryPredicate pred)
{
  while (first != last) {
    if (pred(*first))
      *d_first++ = std::move(*first);
    first++;
  }
  return d_first;
}

template <class InputIt, class SequenceType = std::vector<std::string>>
SequenceType make_string_sequence(InputIt first, InputIt last)
{
  SequenceType ret;
  const auto to_str = [](const typename std::iterator_traits<InputIt>::value_type& val) { return to_string(val); };
  std::transform(first, last, std::back_inserter(ret), to_str);
  return ret;
}

} // namespace Common
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_COMMON_ALGORITHM_HH


==> anc/xt-super/dune-xt-common/dune/xt/common/color.cc <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2013 - 2016)
//   Rene Milk       (2013, 2015)
//   Tobias Leibner  (2014)

#include <config.h>
#include "color.hh"

#include <stdlib.h>
#include <string>

namespace Dune {
namespace XT {
namespace Common {

// foreground colors
const char* Colors::black     = "\033[30m";
const char* Colors::red       = "\033[31m";
const char* Colors::green     = "\033[32m";
const char* Colors::brown     = "\033[33m";
const char* Colors::blue      = "\033[34m";
const char* Colors::purple    = "\033[35m";
const char* Colors::cyan      = "\033[36m";
const char* Colors::lightgray = "\033[37m";
// light foreground colors
const char* Colors::darkgray    = "\033[1;30m";
const char* Colors::lightred    = "\033[1;31m";
const char* Colors::lightgreen  = "\033[1;32m";
const char* Colors::yellow      = "\033[1;33m";
const char* Colors::lightblue   = "\033[1;34m";
const char* Colors::lightpurple = "\033[1;35m";
const char* Colors::lightcyan   = "\033[1;36m";
const char* Colors::white       = "\033[1;37m";
// background colors
const char* Colors::bblack     = "\033[40m";
const char* Colors::bred       = "\033[41m";
const char* Colors::bgreen     = "\033[42m";
const char* Colors::bbrown     = "\033[43m";
const char* Colors::bblue      = "\033[44m";
const char* Colors::bpurple    = "\033[45m";
const char* Colors::bcyan      = "\033[46m";
const char* Colors::blightgray = "\033[47m";
// light background colors
const char* Colors::bdarkgray    = "\033[1;40m";
const char* Colors::blightred    = "\033[1;41m";
const char* Colors::blightgreen  = "\033[1;42m";
const char* Colors::byellow      = "\033[1;43m";
const char* Colors::blightblue   = "\033[1;44m";
const char* Colors::blightpurple = "\033[1;45m";
const char* Colors::blightcyan   = "\033[1;46m";
const char* Colors::bwhite       = "\033[1;47m";

// modifiers
const char* StreamModifiers::normal       = "\033[0m";
const char* StreamModifiers::bold         = "\033[1m";
const char* StreamModifiers::italic       = "\033[2m";
const char* StreamModifiers::underline    = "\033[4m";
const char* StreamModifiers::blink        = "\033[5m";
const char* StreamModifiers::reverse      = "\033[7m";
const char* StreamModifiers::enditalic    = "\033[22m";
const char* StreamModifiers::endunderline = "\033[24m";
const char* StreamModifiers::endblink     = "\033[25m";
const char* StreamModifiers::endreverse   = "\033[27m";

std::string color(size_t i)
{
  return "\033[38;5;" + std::to_string(i) + "m";
}

std::map<std::string, std::string>& color_map()
{
  static std::map<std::string, std::string> map_;
  static bool created_ = false;
  if (!created_) {
    map_["black"]       = Colors::black;
    map_["blue"]        = Colors::blue;
    map_["brown"]       = Colors::brown;
    map_["cyan"]        = Colors::cyan;
    map_["darkgray"]    = Colors::darkgray;
    map_["green"]       = Colors::green;
    map_["lightblue"]   = Colors::lightblue;
    map_["lightcyan"]   = Colors::lightcyan;
    map_["lightgray"]   = Colors::lightgray;
    map_["lightgreen"]  = Colors::lightgreen;
    map_["lightpurple"] = Colors::lightpurple;
    map_["lightred"]    = Colors::lightred;
    map_["purple"]      = Colors::purple;
    map_["red"]         = Colors::red;
    map_["white"]       = Colors::white;
    map_["yellow"]      = Colors::yellow;
    created_            = true;
  }
  return map_;
} // ... color_map(...)

std::string color(const std::string id)
{
  const auto search_result = color_map().find(id);
  if (search_result != color_map().end())
    return search_result->second;
  else
    return "";
}

std::string backcolor(size_t i)
{
  return "\033[38;5;" + std::to_string(i) + "m";
}

size_t template_color_chooser(size_t i)
{
  return i % 256;
}

/**
 * This is taken from gtest-all.cc!
 */
bool terminal_supports_color()
{
  const char* const term = getenv("TERM");
  if (term == NULL)
    return false;
  else {
    const auto term_str = std::string(term);
    return term_str == "xterm" || term_str == "xterm-color" || term_str == "xterm-256color" || term_str == "screen"
           || term_str == "linux" || term_str == "cygwin";
  }
} // ... terminal_supports_color(...)

std::string highlight_template(std::string str, size_t maxlevel)
{
  size_t startindex = 0;
  size_t level = 0;
  for (size_t i = 0; i < str.size(); i++) {
    if (str[i] == '<') {
      level++;
      std::string dummy = "\033[38;5;" + std::to_string(template_color_chooser(level)) + "m";
      str.insert(i, dummy);
      i += dummy.size();
      if (level == maxlevel)
        startindex = i + 1;
    } else if (str[i] == '>') {
      level--;
      std::string dummy = "\033[38;5;" + std::to_string(template_color_chooser(level)) + "m";
      str.insert(++i, dummy);
      if (level + 1 == maxlevel) {
        auto size = i - startindex - 1;
        str.erase(startindex, size);
        i = startindex + 1;
      }
      i += dummy.size();
    }
  }
  str += "\033[38;5;0m";
  return str;
} // highlight_template

std::string highlight_string(std::string str, size_t colornr)
{
  return "\033[38;5;" + std::to_string(colornr % 256) + "m" + str + "\033[0m"; //"\033[38;5;0m";
}

std::string highlight_search_string(std::string str, std::string substr, size_t colornr)
{
  long index = long(str.find(substr, 0));

  while (index != long(std::string::npos)) {
    std::string dummy  = "\033[38;5;" + std::to_string(colornr % 256) + "m";
    std::string dummy2 = "\033[38;5;0m";
    str.insert(index, dummy);
    str.insert(index + substr.size() + dummy.size(), dummy2);
    index = str.find(substr, index + dummy.size() + substr.size() + dummy2.size());
  }
  return str;
} // highlight_search_string

std::string color_string(const std::string str, const std::string clr)
{
  if (terminal_supports_color())
    return clr + str + StreamModifiers::normal;
  else
    return str;
}

std::string color_string_red(const std::string str)
{
  return color_string(str, Colors::red);
}

} // namespace Common
} // namespace XT
} // namespace Dune


==> anc/xt-super/dune-xt-common/dune/xt/common/color.hh <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2012 - 2016)
//   Rene Milk       (2012 - 2013, 2015)
//   Stefan Girke    (2012)
//   Tobias Leibner  (2014)

#ifndef DUNE_XT_COMMON_COLOR_HH
#define DUNE_XT_COMMON_COLOR_HH

#include <sstream>
#include <iostream>
#include <map>
#include <string>

#ifdef __GNUC__
#include <cxxabi.h>
#endif
#include <string>

namespace Dune {
namespace XT {
namespace Common {

#define DS_CONST_CHAR const char *

/**
 * @brief namespace to define color constants that can be
 * used to print colored text in an output stream.
 *
 * * \todo this could go size_to libdunextcommon
 * @warning Some color codes might be unsupported by your terminal.
 */
struct Colors
{
  // foreground colors
  static DS_CONST_CHAR black;
  static DS_CONST_CHAR red;
  static DS_CONST_CHAR green;
  static DS_CONST_CHAR brown;
  static DS_CONST_CHAR blue;
  static DS_CONST_CHAR purple;
  static DS_CONST_CHAR cyan;
  static DS_CONST_CHAR lightgray;
  // light foreground colors
  static DS_CONST_CHAR darkgray;
  static DS_CONST_CHAR lightred;
  static DS_CONST_CHAR lightgreen;
  static DS_CONST_CHAR yellow;
  static DS_CONST_CHAR lightblue;
  static DS_CONST_CHAR lightpurple;
  static DS_CONST_CHAR lightcyan;
  static DS_CONST_CHAR white;

  // background colors
  static DS_CONST_CHAR bblack;
  static DS_CONST_CHAR bred;
  static DS_CONST_CHAR bgreen;
  static DS_CONST_CHAR bbrown;
  static DS_CONST_CHAR bblue;
  static DS_CONST_CHAR bpurple;
  static DS_CONST_CHAR bcyan;
  static DS_CONST_CHAR blightgray;
  // light background colors
  static DS_CONST_CHAR bdarkgray;
  static DS_CONST_CHAR blightred;
  static DS_CONST_CHAR blightgreen;
  static DS_CONST_CHAR byellow;
  static DS_CONST_CHAR blightblue;
  static DS_CONST_CHAR blightpurple;
  static DS_CONST_CHAR blightcyan;
  static DS_CONST_CHAR bwhite;
}; // struct Colors

// modifiers
struct StreamModifiers
{
  static DS_CONST_CHAR normal;
  static DS_CONST_CHAR bold;
  static DS_CONST_CHAR italic;
  static DS_CONST_CHAR underline;
  static DS_CONST_CHAR blink;
  static DS_CONST_CHAR reverse;
  static DS_CONST_CHAR enditalic;
  static DS_CONST_CHAR endunderline;
  static DS_CONST_CHAR endblink;
  static DS_CONST_CHAR endreverse;
}; // struct StreamModifiers

#undef DS_CONST_CHAR

/**
 * @brief Chooses a color from a 256 color map for a foreground color.
 *
 * @param i The color number between 0 and 255.
 * @returns A string describing a color code.
 */
std::string color(size_t i);

std::map<std::string, std::string>& color_map();

std::string color(const std::string id);

/**
 * @brief Chooses a color from a 256 color map for a background color.
 *
 * @param i The color number between 0 and 255.
 * @returns A string describing a color code.
 */
std::string backcolor(size_t i);

// maybe you want to choose your own color
size_t template_color_chooser(size_t i);

bool terminal_supports_color();

/**
 * @brief Highlights templates depending on the "template"-level.
 *
 * @param str The string containing the template string
 * @param maxlevel The maximal template-level the string is reduced to.
 * @returns A colored template string.
 */
std::string highlight_template(std::string str, size_t maxlevel = 10000);

/**
 * @brief A simple function highlighting a whole string in a specified foreground color.
 *
 * @param str The string you want to highlight.
 * @param colornr A color number from a 256 color map between 0 and 255.
 * @returns The highlighted string.
 */
std::string highlight_string(std::string str, size_t colornr = 0);

std::string color_string(const std::string str, const std::string clr = Colors::brown);

std::string color_string_red(const std::string str);

/**
 * @brief Highlights a substring of another string in a specified color.
 *
 * @param str The string where you want to highlight substrings.
 * @param substr The sub string you want to highlight in str.
 * @param colornr A color number from a 256 color map between 0 and 255.
 * @returns The highlighted string.
 */
std::string highlight_search_string(std::string str, std::string substr, size_t colornr = 0);

} // namespace Common
} // namespace XT
} // namespace Dune

#endif // end of DUNE_XT_COMMON_COLOR_HH


==> anc/xt-super/dune-xt-common/dune/xt/common/compiler.hh <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2016)
//   Rene Milk       (2015)

#ifndef DUNE_XT_COMMON_COMPILER_HH
#define DUNE_XT_COMMON_COMPILER_HH

#if defined(__GNUC__)
#if defined(__GNUC_PATCHLEVEL__)
#define DXTC_GNUC_VERSION (__GNUC__ * 10000 + __GNUC_MINOR__ * 100 + __GNUC_PATCHLEVEL__)
#else
#define DXTC_GNUC_VERSION (__GNUC__ * 10000 + __GNUC_MINOR__ * 100)
#endif
#endif

#endif // DUNE_XT_COMMON_COMPILER_HH


==> anc/xt-super/dune-xt-common/dune/xt/common/configuration.cc <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2013 - 2016)
//   Rene Milk       (2013 - 2015)
//   Sven Kaulmann   (2013)
//   Tobias Leibner  (2014)

#include "config.h"

#include "configuration.hh"

#if HAVE_DUNE_FEM
#include <dune/fem/io/parameter.hh>
#endif

#ifndef HAVE_DUNE_FEM_PARAMETER_REPLACE
#define HAVE_DUNE_FEM_PARAMETER_REPLACE 0
#endif

namespace Dune {
namespace XT {
namespace Common {

Configuration::Configuration(const Dune::ParameterTree& tree_in, const bool /*record_defaults*/,
                             const bool warn_on_default_access, const bool log_on_exit, const std::string logfile)
  : BaseType(tree_in)
  , warn_on_default_access_(warn_on_default_access)
  , log_on_exit_(log_on_exit)
  , logfile_(logfile)
{
  setup_();
}

Configuration::Configuration(const ParameterTree& tree_in, const std::string sub_id)
  : BaseType()
  , warn_on_default_access_(internal::configuration_warn_on_default_access)
  , log_on_exit_(internal::configuration_log_on_exit)
  , logfile_(internal::configuration_logfile)
{
  setup_();
  add(tree_in, sub_id);
}

Configuration::Configuration(const Configuration& other)
  : BaseType(other)
  , warn_on_default_access_(other.warn_on_default_access_)
  , log_on_exit_(other.log_on_exit_)
  , logfile_(other.logfile_)
{
}

Configuration::Configuration(std::istream& in, const bool /*record_defaults*/, const bool warn_on_default_access,
                             const bool log_on_exit, const std::string logfile)
  : BaseType(initialize(in))
  , warn_on_default_access_(warn_on_default_access)
  , log_on_exit_(log_on_exit)
  , logfile_(logfile)
{
}

Configuration::Configuration(const std::string filename, const bool record_defaults, const bool warn_on_default_access,
                             const bool log_on_exit, const std::string logfile)
  : Configuration::Configuration(initialize(filename), record_defaults, warn_on_default_access, log_on_exit, logfile)
{
}

Configuration::Configuration(int argc, char** argv, const bool record_defaults, const bool warn_on_default_access,
                             const bool log_on_exit, const std::string logfile)
  : Configuration::Configuration(initialize(argc, argv), record_defaults, warn_on_default_access, log_on_exit, logfile)
{
}

Configuration::Configuration(int argc, char** argv, const std::string filename, const bool record_defaults,
                             const bool warn_on_default_access, const bool log_on_exit, const std::string logfile)
  : Configuration::Configuration(initialize(argc, argv, filename), record_defaults, warn_on_default_access, log_on_exit,
                                 logfile)
{
}

Configuration::~Configuration()
{
  if (log_on_exit_ && !empty()) {
    test_create_directory(directory_only(logfile_));
    report(*make_ofstream(logfile_));
  }
}

void Configuration::set_warn_on_default_access(const bool value)
{
  warn_on_default_access_ = value;
}

void Configuration::set_log_on_exit(const bool value)
{
  if (!log_on_exit_ && value)
    test_create_directory(directory_only(logfile_));
  log_on_exit_ = value;
}

void Configuration::set_logfile(const std::string logfile)
{
  if (logfile.empty())
    DUNE_THROW(Exceptions::wrong_input_given, "logfile must not be empty!");
  if (log_on_exit_)
    test_create_directory(directory_only(logfile_));
}

/**
 * \brief Load all key-value pairs from tree into fem parameter database.
 * \param tree ParameterTree to get values from.
 * \param pref Prefix that is added to each key and subkey (like this: pref.key), default is "".
 */
void load_into_fem_parameter(const Dune::ParameterTree& tree, const std::string pref = "")
{
#if HAVE_DUNE_FEM_PARAMETER_REPLACE
  for (auto key : tree.getValueKeys()) {
    const auto val = tree.get(key, std::string());
    key = pref + "." + key;
    Dune::Fem::Parameter::replaceKey(key, val);
  }
  for (auto subkey : tree.getSubKeys()) {
    const auto subpref = pref.empty() ? subkey : pref + "." + subkey;
    load_into_fem_parameter(tree.sub(subkey), subpref);
  }
#else
  (void)(tree);
  (void)(pref);
#endif
}

// method definitions for Configuration
bool Configuration::has_key(const std::string& key) const
{
  return BaseType::hasKey(key);
}

Configuration Configuration::sub(const std::string sub_id) const
{
  if (empty())
    DUNE_THROW(Exceptions::configuration_error,
               "You can not get anything from an empty Configuration, use has_sub(\"" << sub_id
                                                                                      << "\") to check first!");
  if (sub_id.empty())
    DUNE_THROW(Exceptions::configuration_error, "Given sub_id must not be empty!");
  if (!has_sub(sub_id))
    DUNE_THROW(Exceptions::configuration_error,
               "Subtree '" << sub_id << "' does not exist in this Configuration (see below), use has_sub(\"" << sub_id
                           << "\") to check first!"
                           << "\n======================\n"
                           << report_string());
  return Configuration(BaseType::sub(sub_id));
} // ... sub(...)

bool Configuration::has_sub(const std::string subTreeName) const
{
  return BaseType::hasSub(subTreeName);
}

void Configuration::set(const std::string& key, const char* value, const bool overwrite)
{
  set(key, std::string(value), overwrite);
}

Configuration& Configuration::add(const Configuration& other, const std::string sub_id, const bool overwrite)
{
  add_tree_(other, sub_id, overwrite);
  return *this;
} // ... add(...)

Configuration& Configuration::add(const ParameterTree& other, const std::string sub_id, const bool overwrite)
{
  add_tree_(other, sub_id, overwrite);
  return *this;
} // ... add(...)

Configuration& Configuration::operator+=(Configuration& other)
{
  add(other);
  return *this;
} // ... operator+=

Configuration Configuration::operator+(Configuration& other)
{
  Configuration ret(*this);
  ret += other;
  return ret;
} // ... operator+

Configuration& Configuration::operator=(const Configuration& other)
{
  if (this != &other) {
    BaseType::operator      =(other);
    warn_on_default_access_ = other.warn_on_default_access_;
    log_on_exit_            = other.log_on_exit_;
    logfile_                = other.logfile_;
  }
  return *this;
} // ... operator=(...)

bool Configuration::empty() const
{
  return this->getValueKeys().empty() && this->getSubKeys().empty();
}

void Configuration::report(std::ostream& out, const std::string& prefix) const
{
  if (empty())
    return;

  if (getSubKeys().size() == 0) {
    report_as_sub(out, prefix, "");
  } else if (getValueKeys().size() == 0) {
    const std::string common_prefix = find_common_prefix(*this, "");
    if (!common_prefix.empty()) {
      out << prefix << "[" << common_prefix << "]" << std::endl;
      const Configuration& commonSub = sub(common_prefix);
      report_flatly(commonSub, prefix, out);
    } else
      report_as_sub(out, prefix, "");
  } else {
    report_as_sub(out, prefix, "");
  }
} // ... report(...)

std::string Configuration::report_string(const std::string& prefix) const
{
  std::stringstream stream;
  report(stream, prefix);
  return stream.str();
} // ... report_string(...)

void Configuration::read_command_line(int argc, char* argv[])
{
  if (argc < 2) {
    boost::format usage("usage: %s parameter.file *[-section.key override-value]");
    DUNE_THROW(Dune::Exception, (usage % argv[0]).str());
  }
  Dune::ParameterTreeParser::readINITree(argv[1], *this);
  Dune::ParameterTreeParser::readOptions(argc, argv, *this);
  load_into_fem_parameter(*this);

  // datadir and logdir may be given from the command line...
  setup_();
} // readCommandLine

void Configuration::read_options(int argc, char* argv[])
{
  Dune::ParameterTreeParser::readOptions(argc, argv, *this);
}

void Configuration::setup_()
{
  if (logfile_.empty())
    logfile_ = boost::filesystem::path(internal::configuration_logfile).string();
  if (has_key("global.datadir") && has_key("logging.dir"))
    logfile_ = (boost::filesystem::path(get<std::string>("global.datadir")) / get<std::string>("logging.dir")
                / "dsc_parameter.log")
                   .string();
  logfile_ = boost::filesystem::path(logfile_).string();
} // ... setup_(...)

void Configuration::add_tree_(const Configuration& other, const std::string sub_id, const bool overwrite)
{
  for (const auto& element : other.flatten()) {
    auto key = element.first;
    if (!sub_id.empty())
      key = sub_id + "." + key;
    try {
      set(key, element.second, overwrite);
    } catch (Exceptions::configuration_error& ee) {
      DUNE_THROW(Exceptions::configuration_error,
                 "There was an error adding other (see below) to this:\n\n" << ee.what() << "\n\n"
                                                                            << "======================\n"
                                                                            << other.report_string()
                                                                            << "\n");
    }
  }
} // ... add_tree_(...)

ParameterTree Configuration::initialize(const std::string filename)
{
  ParameterTree param_tree;
  Dune::ParameterTreeParser::readINITree(filename, param_tree);
  return param_tree;
} // ... initialize(...)

ParameterTree Configuration::initialize(std::istream& in)
{
  ParameterTree param_tree;
  Dune::ParameterTreeParser::readINITree(in, param_tree);
  return param_tree;
} // ... initialize(...)

ParameterTree Configuration::initialize(int argc, char** argv)
{
  ParameterTree param_tree;
  if (argc == 2) {
    Dune::ParameterTreeParser::readINITree(argv[1], param_tree);
  } else if (argc > 2) {
    Dune::ParameterTreeParser::readOptions(argc, argv, param_tree);
  }
  if (param_tree.hasKey("paramfile")) {
    Dune::ParameterTreeParser::readINITree(param_tree.get<std::string>("paramfile"), param_tree, false);
  }
  return param_tree;
} // ... initialize(...)

ParameterTree Configuration::initialize(int argc, char** argv, std::string filename)
{
  ParameterTree param_tree;
  if (argc == 1) {
    Dune::ParameterTreeParser::readINITree(filename, param_tree);
  } else if (argc == 2) {
    Dune::ParameterTreeParser::readINITree(argv[1], param_tree);
  } else {
    Dune::ParameterTreeParser::readOptions(argc, argv, param_tree);
  }
  if (param_tree.hasKey("paramfile")) {
    Dune::ParameterTreeParser::readINITree(param_tree.get<std::string>("paramfile"), param_tree, false);
  }
  return param_tree;
} // ... initialize(...)

void Configuration::report_as_sub(std::ostream& out, const std::string& prefix, const std::string& sub_path) const
{
  for (const auto& key : getValueKeys()) {
    out << prefix << key << " = " << ParameterTree::get<std::string>(key) << std::endl;
  }
  for (const auto& subkey : getSubKeys()) {
    Configuration sub_tree(sub(subkey));
    if (sub_tree.getValueKeys().size())
      out << prefix << "[" << sub_path << subkey << "]" << std::endl;
    sub_tree.report_as_sub(out, prefix, sub_path + subkey + ".");
  }
} // ... report_as_sub(...)

std::string Configuration::find_common_prefix(const BaseType& subtree, const std::string previous_prefix) const
{
  const auto& valuekeys = subtree.getValueKeys();
  const auto& subkeys = subtree.getSubKeys();
  if (valuekeys.size() == 0 && subkeys.size() == 1) {
    // we append the subs name
    if (previous_prefix.empty())
      return find_common_prefix(subtree.sub(subkeys[0]), subkeys[0]);
    else
      return find_common_prefix(subtree.sub(subkeys[0]), previous_prefix + "." + subkeys[0]);
  } else {
    // end of the recursion, return the previous prefix
    return previous_prefix;
  }
} // ... find_common_prefix(...)

void Configuration::report_flatly(const BaseType& subtree, const std::string& prefix, std::ostream& out) const
{
  // report all the keys
  for (auto key : subtree.getValueKeys())
    out << prefix << key << " = " << subtree[key] << std::endl;
  // report all the subs
  for (auto subkey : subtree.getSubKeys()) {
    if (prefix.empty())
      report_flatly(subtree.sub(subkey), subkey + ".", out);
    else
      report_flatly(subtree.sub(subkey), prefix + subkey + ".", out);
  }
} // ... report_flatly(...)

std::map<std::string, std::string> Configuration::flatten() const
{
  std::map<std::string, std::string> ret;
  for (const auto& kk : getValueKeys())
    ret[kk] = get<std::string>(kk);
  for (const auto& ss : getSubKeys()) {
    const auto flat_sub = sub(ss).flatten();
    for (const auto& element : flat_sub)
      ret[ss + "." + element.first] = element.second;
  }
  return ret;
} // ... flatten(...)

std::ostream& operator<<(std::ostream& out, const Configuration& config)
{
  config.report(out);
  return out;
}

bool operator==(const Configuration& left, const Configuration& right)
{
  return left.flatten() == right.flatten();
}

bool operator!=(const Configuration& left, const Configuration& right)
{
  return !(left == right);
}

Configuration::Configuration(const std::vector<std::string> keys, const std::vector<std::string> values_in,
                             const bool /*record_defaults*/, const bool warn_on_default_access, const bool log_on_exit,
                             const std::string logfile)
  : BaseType()
  , warn_on_default_access_(warn_on_default_access)
  , log_on_exit_(log_on_exit)
  , logfile_(logfile)
{
  if (keys.size() != values_in.size())
    DUNE_THROW(Exceptions::shapes_do_not_match,
               "The size of 'keys' (" << keys.size() << ") does not match the size of 'values' (" << values_in.size()
                                      << ")!");
  size_t ii = 0;
  for (auto value : values_in)
    set(keys[ii++], value);
  setup_();
}

} // namespace Common
} // namespace XT

bool operator==(const ParameterTree& left, const ParameterTree& right)
{
  return Dune::XT::Common::Configuration(left).flatten() == Dune::XT::Common::Configuration(right).flatten();
}

bool operator!=(const ParameterTree& left, const ParameterTree& right)
{
  return !(left == right);
}

} // namespace Dune
namespace std {

bool less<Dune::ParameterTree>::operator()(const Dune::ParameterTree& lhs, const Dune::ParameterTree& rhs) const
{
  return Dune::XT::Common::Configuration(lhs).flatten() < Dune::XT::Common::Configuration(rhs).flatten();
}

bool less<Dune::XT::Common::Configuration>::operator()(const Dune::XT::Common::Configuration& lhs,
                                                       const Dune::XT::Common::Configuration& rhs) const
{
  return lhs.flatten() < rhs.flatten();
}

} // namespace std


==> anc/xt-super/dune-xt-common/dune/xt/common/configuration.hh <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2012 - 2016)
//   Rene Milk       (2012 - 2015)
//   Sven Kaulmann   (2013)
//   Tobias Leibner  (2014)

#ifndef DUNE_XT_COMMON_CONFIGURATION_HH
#define DUNE_XT_COMMON_CONFIGURATION_HH

#include <set>
#include <sstream>
#include <functional>

#include <boost/format.hpp>
#include <boost/numeric/conversion/cast.hpp>

#include <dune/common/parametertree.hh>
#include <dune/common/parametertreeparser.hh>

#include <dune/xt/common/exceptions.hh>
#include <dune/xt/common/color.hh>
#include <dune/xt/common/logging.hh>
#include <dune/xt/common/filesystem.hh>
#include <dune/xt/common/misc.hh>
#include <dune/xt/common/validation.hh>
#include <dune/xt/common/type_traits.hh>
#include <dune/xt/common/algorithm.hh>

namespace Dune {
namespace XT {
namespace Common {

namespace internal {

static const bool configuration_record_defaults        = false;
static const bool configuration_warn_on_default_access = false;
static const bool configuration_log_on_exit            = false;
static const std::string configuration_logfile         = "data/log/dxtc_parameter.log";

template <class T>
struct Typer
{
  typedef typename std::conditional<std::is_convertible<T, std::string>::value, std::string, T>::type type;
};

} // namespace internal

class Configuration : public Dune::ParameterTree
{
  typedef Dune::ParameterTree BaseType;

public:
  /** This ctor has to be marked explicit!
   * enable_if trick to disambiguate const char* (which is implicitly convertible to bool/string) ctors
   **/
  template <typename T = bool>
  explicit Configuration(const T /*record_defaults*/ = internal::configuration_record_defaults,
                         const bool warn_on_default_access = internal::configuration_warn_on_default_access,
                         const typename std::enable_if<!std::is_same<T, const char*>::value, bool>::type log_on_exit =
                             internal::configuration_log_on_exit,
                         const std::string logfile = internal::configuration_logfile)
    : BaseType()
    , warn_on_default_access_(warn_on_default_access)
    , log_on_exit_(log_on_exit)
    , logfile_(logfile)
  {
    setup_();
  }

  // This ctor must not be marked explicit (needed internally)!
  Configuration(const ParameterTree& tree, const bool /*record_defaults*/ = internal::configuration_record_defaults,
                const bool warn_on_default_access = internal::configuration_warn_on_default_access,
                const bool log_on_exit            = internal::configuration_log_on_exit,
                const std::string logfile = internal::configuration_logfile);

  // This ctor must not be marked explicit (needed internally)!
  Configuration(const ParameterTree& tree_in, const std::string sub_id);

  Configuration(const Configuration& other);

  explicit Configuration(std::istream& in, // <- does not matter
                         const bool /*record_defaults*/    = internal::configuration_record_defaults,
                         const bool warn_on_default_access = internal::configuration_warn_on_default_access,
                         const bool log_on_exit            = internal::configuration_log_on_exit,
                         const std::string logfile = internal::configuration_logfile);

  //! read ParameterTree from file and call Configuration(const ParameterTree& tree)
  Configuration(const std::string filename, const bool /*record_defaults*/, const bool warn_on_default_access,
                const bool log_on_exit, const std::string logfile);

  //! read ParameterTree from given arguments and call Configuration(const ParameterTree& tree)
  Configuration(int argc, char** argv, const bool /*record_defaults*/ = internal::configuration_record_defaults,
                const bool warn_on_default_access = internal::configuration_warn_on_default_access,
                const bool log_on_exit            = internal::configuration_log_on_exit,
                const std::string logfile = internal::configuration_logfile);

  //! read ParameterTree from given arguments and file and call Configuration(const ParameterTree& tree)
  Configuration(int argc, char** argv, const std::string filename,
                const bool /*record_defaults*/    = internal::configuration_record_defaults,
                const bool warn_on_default_access = internal::configuration_warn_on_default_access,
                const bool log_on_exit            = internal::configuration_log_on_exit,
                const std::string logfile = internal::configuration_logfile);

  template <class T>
  Configuration(std::string key, T value, const bool /*record_defaults*/ = internal::configuration_record_defaults,
                const bool warn_on_default_access = internal::configuration_warn_on_default_access,
                const bool log_on_exit            = internal::configuration_log_on_exit,
                const std::string logfile = internal::configuration_logfile)
    : BaseType()
    , warn_on_default_access_(warn_on_default_access)
    , log_on_exit_(log_on_exit)
    , logfile_(logfile)
  {
    set(key, value);
    setup_();
  }

  Configuration(const std::vector<std::string> keys, const std::vector<std::string> values_in,
                const bool /*record_defaults*/    = internal::configuration_record_defaults,
                const bool warn_on_default_access = internal::configuration_warn_on_default_access,
                const bool log_on_exit            = internal::configuration_log_on_exit,
                const std::string logfile = internal::configuration_logfile);

  template <class T>
  Configuration(const std::vector<std::string> keys, const std::initializer_list<T> values_in,
                const bool record_defaults        = internal::configuration_record_defaults,
                const bool warn_on_default_access = internal::configuration_warn_on_default_access,
                const bool log_on_exit            = internal::configuration_log_on_exit,
                const std::string logfile = internal::configuration_logfile)
    : Configuration(keys, make_string_sequence(values_in.begin(), values_in.end()), record_defaults,
                    warn_on_default_access, log_on_exit, logfile)
  {
  }

  ~Configuration();

  Configuration& operator=(const Configuration& other);

  /**
   * \defgroup base ´´These methods replace or override those from Dune::ParameterTree.``
   * \{
   */

  //! check if key is existing in tree_
  bool has_key(const std::string& key) const;

  //! check if sub is existing in tree_
  bool has_sub(const std::string subTreeName) const;

  /** \brief print the ParameterTree
   *  \param out output stream
   *  \param prefix to be prepended to each line
   */
  void report(std::ostream& out = std::cout, const std::string& prefix = "") const;

  /**
   * @attention Please note the difference to Dune::ParameterTree::sub (return: value vs. reference)!
   */
  Configuration sub(const std::string sub_id) const;

  /**
   * \}
   */

  //! const get without default value, with validation
  template <class T, class Validator = ValidateAny<typename internal::Typer<T>::type>>
  typename internal::Typer<T>::type
  get(std::string key, const size_t size, const size_t cols = 0,
      const ValidatorInterface<T, Validator>& validator = ValidateAny<typename internal::Typer<T>::type>()) const
  {
    if (!has_key(key))
      DUNE_THROW(Exceptions::configuration_error,
                 "Configuration does not have this key and there was no default value provided");
    return get_valid_value(key, T(), validator, size, cols);
  } // ... get(...)

  //! const get without default value, with validation
  template <class T, class Validator = ValidateAny<typename internal::Typer<T>::type>>
  typename internal::Typer<T>::type
  get(std::string key, const ValidatorInterface<typename internal::Typer<T>::type, Validator>& validator =
                           ValidateAny<typename internal::Typer<T>::type>()) const
  {
    if (!has_key(key))
      DUNE_THROW(Exceptions::configuration_error,
                 "Configuration does not have this key and there was no default value provided");
    return get_valid_value(key, T(), validator, 0, 0);
  } // ... get(...)

  //! get variation with default value, validation
  template <typename T, class Validator = ValidateAny<typename internal::Typer<T>::type>>
  typename internal::Typer<T>::type
  get(std::string key, T def, const size_t size, const size_t cols = 0,
      const ValidatorInterface<typename internal::Typer<T>::type, Validator>& validator =
          ValidateAny<typename internal::Typer<T>::type>()) const
  {
    return get_(key, def, validator, size, cols);
  } // ... get(...)

  //! get variation with default value, validation
  template <typename T, class Validator = ValidateAny<typename internal::Typer<T>::type>>
  typename internal::Typer<T>::type
  get(std::string key, T def, const ValidatorInterface<typename internal::Typer<T>::type, Validator>& validator =
                                  ValidateAny<typename internal::Typer<T>::type>()) const
  {
    return get_(key, def, validator, 0, 0);
  } // ... get(...)

  //! get std::vector< T > from tree_
  template <typename T, class Validator = ValidateAny<typename internal::Typer<T>::type>>
  std::vector<typename internal::Typer<T>::type>
  get_list(std::string key, T def = T(), const std::string separators = ";",
           const ValidatorInterface<typename internal::Typer<T>::type, Validator>& validator =
               ValidateAny<typename internal::Typer<T>::type>()) const
  {
    typedef typename internal::Typer<T>::type Tt;
    const auto def_t  = static_cast<Tt>(def);
    const auto value  = get(key, to_string(def_t), ValidateAny<std::string>());
    const auto tokens = tokenize<Tt>(value, separators);
    for (auto token : tokens) {
      if (!validator(token)) {
        std::stringstream ss;
        validator.print(ss);
        DUNE_THROW(Exceptions::configuration_error, ss.str());
      }
    }
    return tokens;
  } // ... get_list(...)

  /**
   * \defgroup set ´´These methods allow to set key: value pairs.``
   * \{
   */

  //! set value to key in Configuration
  template <class T>
  void set(std::string key, const T& value, const bool overwrite = false)
  {
    if (has_key(key) && !overwrite)
      DUNE_THROW(Exceptions::configuration_error,
                 "While setting '" << key << "' in this configuration (see below), it already exists and you requested "
                                   << "no overwrite!\n======================\n"
                                   << report_string());
    BaseType::operator[](key) = to_string(value);
  } // ... set(..., T, ...)

  void set(const std::string& key, const char* value, const bool overwrite = false);

  /**
   * \}
   */

  /**
   * \defgroup add ´´These methods allow to merge trees.``
   * \{
   */

  /** \brief add another Configuration to this (merge tree_s and requests_map_s)
   *  \param other Configuration to add
   *  \param sub_id if not empty, other.tree_ is merged in as a sub "sub_id" of tree_
   *  \param overwrite if true, existing values are overwritten by other's values to the same key
   */
  Configuration& add(const Configuration& other, const std::string sub_id = "", const bool overwrite = false);

  /** \brief add a Dune::ParameterTree paramtree to this (merge tree_ and paramtree)
   *  \param paramtree ParameterTree to add
   *  \param sub_id if not empty, paramtree is merged in as a sub "sub_id" of tree_
   *  \param overwrite if true, existing values are overwritten by paramtree's values to the same key
   */
  Configuration& add(const ParameterTree& other, const std::string sub_id = "", const bool overwrite = false);

  //! add another Configuration to this (merge tree_s and requests_map_s)
  Configuration& operator+=(Configuration& other);

  //! add this and another Configuration (merge tree_s and requests_map_s)
  Configuration operator+(Configuration& other);

  /**
   * \}
   */
  void set_warn_on_default_access(const bool value = internal::configuration_warn_on_default_access);
  void set_log_on_exit(const bool value = internal::configuration_log_on_exit);
  void set_logfile(const std::string logfile = internal::configuration_logfile);

  //! check if tree_ is empty
  bool empty() const;

  //! store output of report(..., prefix) in std::string
  std::string report_string(const std::string& prefix = "") const;

  std::map<std::string, std::string> flatten() const;

  /** get parameters from parameter file or key-value pairs given on the command line and store in Configuration (and
  load into fem parameter, if available) */
  void read_command_line(int argc, char* argv[]);

  //! search command line options for key-value pairs and add them to Configuration
  void read_options(int argc, char* argv[]);

private:
  void setup_();

  void add_tree_(const Configuration& other, const std::string sub_id, const bool overwrite);

  //! get value from tree and validate with validator
  template <typename T, class Validator>
  T get_valid_value(const std::string& key, T def,
                    const ValidatorInterface<typename internal::Typer<T>::type, Validator>& validator,
                    const size_t size, const size_t cols) const
  {
    std::string valstring = BaseType::get(key, to_string(def));
    try {
      T val = from_string<T>(valstring, size, cols);
      if (validator(val))
        return val;
      else
        DUNE_THROW(Exceptions::configuration_error, validator.msg());
    } catch (boost::bad_lexical_cast& e) {
      DUNE_THROW(Exceptions::external_error,
                 "Error in boost while converting the string '" << valstring << "' to type '" << Typename<T>::value()
                                                                << "':\n"
                                                                << e.what()
                                                                << "\non accessing key "
                                                                << key
                                                                << " with default "
                                                                << to_string(def));
    } catch (std::exception& e) {
      DUNE_THROW(Exceptions::external_error,
                 "Error in the stl while converting the string '" << valstring << "' to type '" << Typename<T>::value()
                                                                  << "':\n"
                                                                  << e.what()
                                                                  << "\non accessing key "
                                                                  << key
                                                                  << " with default "
                                                                  << to_string(def));
    }
  } // ... get_valid_value(...)

  /** \brief all public get signatures call this one
   *  \param key requested key
   *  \param def default value
   *  \param validator validator that is used to validate the value before it is returned
   *  \param request Request that is stored in requests_map_
   *  \param size Determines the size of the returning container (size if T is a vector type,
   *  rows if T is a matrix type, 0 means automatic).
   *  \param cols Determines the number of columns of the returning matrix if T is a matrix type
   *  (0 means automatic, ignored, if T is a vector or scalar type).
   *  \param def_provided bool to indicate if the calling get method provides a default value
   *  \return value associated to key in Configuration (interpreted as type T),
   *  def if key does not exist in Configuration
   */
  template <typename T, class Validator>
  typename internal::Typer<T>::type get_(const std::string& key, typename internal::Typer<T>::type def,
                                         const ValidatorInterface<T, Validator>& validator, const size_t size,
                                         const size_t cols) const
  {
#ifndef NDEBUG
    if (warn_on_default_access_ && !has_key(key)) {
      std::cerr << color_string("WARNING:", Colors::brown) << " using default value for parameter \"" << key << "\""
                << std::endl;
    }
#endif // ifndef NDEBUG
    return get_valid_value(key, def, validator, size, cols);
  } // ... get_(...)

  //! read Dune::ParameterTree from file
  static ParameterTree initialize(const std::string filename);

  //! read Dune::ParameterTree from istream
  static ParameterTree initialize(std::istream& in);

  //! read Dune::ParameterTree from arguments
  static ParameterTree initialize(int argc, char** argv);

  //! read Dune::ParameterTree from arguments and file
  static ParameterTree initialize(int argc, char** argv, std::string filename);

  void report_as_sub(std::ostream& out, const std::string& prefix, const std::string& sub_path) const;

  std::string find_common_prefix(const BaseType& subtree, const std::string previous_prefix) const;

  void report_flatly(const BaseType& subtree, const std::string& prefix, std::ostream& out) const;

  bool warn_on_default_access_;
  bool log_on_exit_;
  std::string logfile_;
}; // class Configuration

std::ostream& operator<<(std::ostream& out, const Configuration& config);

bool operator==(const Configuration& left, const Configuration& right);

bool operator!=(const Configuration& left, const Configuration& right);

//! global Configuration instance
inline Configuration& Config()
{
  static Configuration parameters(false, true, true);
  return parameters;
}

} // namespace Common
} // namespace XT

bool operator==(const ParameterTree& left, const ParameterTree& right);

bool operator!=(const ParameterTree& left, const ParameterTree& right);

} // namespace Dune
namespace std {

template <>
struct less<Dune::ParameterTree>
{
  typedef bool result_type;
  typedef Dune::ParameterTree first_argument_type;
  typedef Dune::ParameterTree second_argument_type;

  bool operator()(const Dune::ParameterTree& lhs, const Dune::ParameterTree& rhs) const;
}; // struct less< ParameterTree >

template <>
struct less<Dune::XT::Common::Configuration>
{
  typedef bool result_type;
  typedef Dune::XT::Common::Configuration first_argument_type;
  typedef Dune::XT::Common::Configuration second_argument_type;

  bool operator()(const Dune::XT::Common::Configuration& lhs, const Dune::XT::Common::Configuration& rhs) const;
}; // struct less< ParameterTree >

} // namespace std

#define DXTC_CONFIG Dune::XT::Common::Config()

template <typename T>
static auto DXTC_CONFIG_GET(std::string key, T def) -> decltype(DXTC_CONFIG.get(key, def))
{
  return DXTC_CONFIG.get(key, def);
}

template <typename T, class V>
static auto DXTC_CONFIG_GETV(
    std::string key, T def,
    const Dune::XT::Common::ValidatorInterface<typename Dune::XT::Common::internal::Typer<T>::type, V>& v)
    -> decltype(DXTC_CONFIG.get(key, def, v))
{
  return DXTC_CONFIG.get(key, def, v);
}

#endif // DUNE_XT_COMMON_CONFIGURATION_HH


==> anc/xt-super/dune-xt-common/dune/xt/common/convergence-study.cc <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2014 - 2016)
//   Rene Milk       (2015)

#include "config.h"
#include "convergence-study.hh"

#include <algorithm>
#include <boost/io/ios_state.hpp>

#include <dune/xt/common/exceptions.hh>
#include <dune/xt/common/string.hh>
#include <dune/xt/common/color.hh>

namespace Dune {
namespace XT {
namespace Common {

ConvergenceStudy::ConvergenceStudy(const std::vector<std::string> only_these_norms)
  : only_these_norms_(only_these_norms)
{
}

std::vector<std::string> ConvergenceStudy::used_norms() const
{
  if (only_these_norms_.empty())
    return provided_norms();
  else {
    std::vector<std::string> ret;
    for (auto norm : provided_norms())
      if (std::find(only_these_norms_.begin(), only_these_norms_.end(), norm) != only_these_norms_.end())
        ret.push_back(norm);
    return ret;
  }
} // ... used_norms(...)

std::map<std::string, std::vector<double>> ConvergenceStudy::run(const bool relative, std::ostream& out,
                                                                 const bool print_timings)
{
  boost::io::ios_all_saver guard(out);
  if (provided_norms().size() == 0)
    DUNE_THROW(Dune::InvalidStateException, "You have to provide at least one norm!");
  const auto actually_used_norms = used_norms();
  if (actually_used_norms.size() == 0)
    DUNE_THROW(Dune::InvalidStateException, "There are no common norms in 'provided_norms()' and 'only_these_norms'!");

  std::map<std::string, std::vector<double>> ret;
  for (const auto& norm : actually_used_norms)
    ret[norm] = std::vector<double>();

  // print table header
  out << identifier() << std::endl;
  if (identifier().size() > 22 * (actually_used_norms.size() + 1))
    out << whitespaceify(identifier(), '=') << std::endl;
  else {
    out << "=====================";
    for (size_t nn = 0; nn < actually_used_norms.size(); ++nn)
      out << "======================";
  }
  out << "\n";
  // * print line of grid and norms
  out << "        grid         ";
  for (const auto& norm : actually_used_norms) {
    std::string relative_norm_str = "";
    if (norm.empty()) {
      relative_norm_str = "???";
      if (relative)
        relative_norm_str += " (relative)";
      else
        relative_norm_str += " (absolute)";
    } else if (norm.size() <= 8) {
      relative_norm_str = norm;
      if (relative)
        relative_norm_str += " (relative)";
      else
        relative_norm_str += " (absolute)";
    } else if (norm.size() <= 12) {
      relative_norm_str = norm;
      if (relative)
        relative_norm_str += " (rel.)";
      else
        relative_norm_str += " (abs.)";
    } else {
      if (relative)
        relative_norm_str = norm.substr(0, 11) + ". (rel.)";
      else
        relative_norm_str = norm.substr(0, 19);
    }
    const double missing = (19.0 - relative_norm_str.size()) / 2.0;
    for (size_t ii = 0; ii < missing; ++ii)
      relative_norm_str += " ";
    assert(relative_norm_str.size() <= 19);
    out << "| " << std::setw(19) << relative_norm_str << " ";
  }
  out << "\n";
  // * print thin delimiter
  out << "---------------------";
  for (size_t nn = 0; nn < actually_used_norms.size(); ++nn)
    out << "+---------------------";
  out << "\n";
  // * print size/width/error/EOC markers
  out << "     size |    width ";
  for (size_t nn = 0; nn < actually_used_norms.size(); ++nn)
    out << "|    error |      EOC ";
  out << "\n";
  // * print thick delimiter
  out << "==========+==========";
  for (size_t nn = 0; nn < actually_used_norms.size(); ++nn)
    out << "+==========+==========";
  out << std::endl;

  // prepare data structures
  std::map<std::string, double> reference_norm;
  std::map<std::string, double> last_relative_error;
  for (const auto& norm : actually_used_norms) {
    if (relative)
      reference_norm[norm] = norm_reference_solution(norm);
    else
      reference_norm[norm]    = 0.0;
    last_relative_error[norm] = 0.0;
  }
  double last_grid_width = current_grid_width();

  // iterate
  for (size_t ii = 0; ii <= num_refinements(); ++ii) {
    // print delimiter
    if (ii > 0) {
      out << "----------+----------";
      for (size_t nn = 0; nn < actually_used_norms.size(); ++nn)
        out << "+----------+----------";
      out << "\n";
    }

    // print grid size
    out << " " << std::setw(8) << current_grid_size() << std::flush;
    // print grid with
    out << " | " << std::setw(8) << std::setprecision(2) << std::scientific << current_grid_width() << std::flush;

    // do the computation
    const double elapsed = compute_on_current_refinement();

    // loop over all norms/columns
    for (const auto& norm : actually_used_norms) {
      // compute and print relative error
      double relative_error = current_error_norm(norm);
      if (relative)
        relative_error /= reference_norm[norm];
      ret[norm].push_back(relative_error);
      out << " | " << std::setw(8) << std::setprecision(2) << std::scientific << relative_error << std::flush;
      // print eoc
      out << " | ";
      if (ii == 0)
        out << std::setw(8) << "----" << std::flush;
      else {
        const double eoc_value =
            std::log(relative_error / last_relative_error[norm]) / std::log(current_grid_width() / last_grid_width);
        std::stringstream eoc_string;
        eoc_string << std::setw(8) << std::setprecision(2) << std::fixed << eoc_value;
        if (eoc_value > (0.9 * expected_rate(norm)))
          out << color_string(eoc_string.str(), Colors::green) << std::flush;
        else if (eoc_value > 0.0)
          out << color_string(eoc_string.str(), Colors::brown) << std::flush;
        else
          out << color_string(eoc_string.str(), Colors::red) << std::flush;
      }
      // update
      last_relative_error[norm] = relative_error;
    } // loop over all norms/columns
    // print time
    if (print_timings) {
      if (elapsed < 1.0)
        out << "  (solve took " << ssize_t(1000 * elapsed) << "ms)";
      else
        out << "  (solve took " << std::setprecision(2) << std::fixed << elapsed << "s)";
    }
    out << std::endl;
    // update
    last_grid_width = current_grid_width();
    if (ii < num_refinements())
      refine();
  } // iterate

  return ret;
} // ... run(...)

std::vector<double> ConvergenceStudy::expected_results(const std::string /*type*/) const
{
  DUNE_THROW(Exceptions::you_have_to_implement_this, "If you want to use this within the test suite!");
}

} // namespace Common
} // namespace XT
} // namespace Dune


==> anc/xt-super/dune-xt-common/dune/xt/common/convergence-study.hh <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2013 - 2014, 2016)
//   Rene Milk       (2014 - 2015)

#ifndef DUNE_XT_COMMON_CONVERGENCE_STUDY_HH
#define DUNE_XT_COMMON_CONVERGENCE_STUDY_HH

#include <vector>
#include <map>
#include <string>
#include <iostream>

#include <dune/xt/common/logging.hh>

namespace Dune {
namespace XT {
namespace Common {

class ConvergenceStudy
{
public:
  ConvergenceStudy(const std::vector<std::string> only_these_norms = {});

  virtual ~ConvergenceStudy()
  {
  }

  virtual std::string identifier() const = 0;

  virtual size_t num_refinements() const = 0;

  virtual std::vector<std::string> provided_norms() const = 0;

  virtual size_t expected_rate(const std::string type) const = 0;

  virtual double norm_reference_solution(const std::string type) = 0;

  virtual size_t current_grid_size() const = 0;

  virtual double current_grid_width() const = 0;

  /**
   * \return The time it took to solve on this refinement.
   */
  virtual double compute_on_current_refinement() = 0;

  virtual double current_error_norm(const std::string type) = 0;

  virtual void refine() = 0;

  std::vector<std::string> used_norms() const;

  std::map<std::string, std::vector<double>> run(const bool relative = false, std::ostream& out = DXTC_LOG_INFO_0,
                                                 const bool print_timings = true);

  virtual std::vector<double> expected_results(const std::string /*type*/) const;

private:
  std::vector<std::string> only_these_norms_;
}; // class ConvergenceStudy

} // namespace Common
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_COMMON_CONVERGENCE_STUDY_HH


==> anc/xt-super/dune-xt-common/dune/xt/common/crtp.hh <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2013 - 2014, 2016)
//   Rene Milk       (2014 - 2015)

#ifndef DUNE_XT_COMMON_CRTP_HH
#define DUNE_XT_COMMON_CRTP_HH

#include <atomic>
#include <mutex>

#include "exceptions.hh"

#ifdef CHECK_CRTP
#undef CHECK_CRTP
#endif
#ifdef CHECK_AND_CALL_CRTP
#undef CHECK_AND_CALL_CRTP
#endif

#ifdef NDEBUG
#define CHECK_CRTP(dummy)
#else

/**
  * This macro is essentially a thread safe variant of the CHECK_INTERFACE_IMPLEMENTATION macro from dune-common.
  */
#define CHECK_CRTP(__interface_method_to_call__)                                                                       \
  {                                                                                                                    \
    std::lock_guard<std::recursive_mutex> crtp_mutex_guard(this->crtp_mutex_);                                         \
    static std::atomic<bool> call(false);                                                                              \
    if (call)                                                                                                          \
      DUNE_THROW(Dune::XT::Common::Exceptions::CRTP_check_failed,                                                      \
                 "The derived class does not implement the required method!");                                         \
    call = true;                                                                                                       \
    try {                                                                                                              \
      (__interface_method_to_call__);                                                                                  \
      call = false;                                                                                                    \
    } catch (...) {                                                                                                    \
      call = false;                                                                                                    \
      throw;                                                                                                           \
    }                                                                                                                  \
  }
// CHECK_CRTP
#endif

#ifdef NDEBUG
#define CHECK_AND_CALL_CRTP(__interface_method_to_call__) (__interface_method_to_call__)
#else
/**
  * This macro is essentially a slightly modified copy of the CHECK_AND_CALL_INTERFACE_IMPLEMENTATION macro.
  */
#define CHECK_AND_CALL_CRTP(__interface_method_to_call__) CHECK_CRTP(__interface_method_to_call__)
#endif

namespace Dune {
namespace XT {

template <class InterfaceType, class Traits>
class CRTPInterface
{
public:
  typedef typename Traits::derived_type derived_type;

  static inline derived_type& as_imp(InterfaceType& that)
  {
    return static_cast<derived_type&>(that);
  }

  static inline const derived_type& as_imp(const InterfaceType& that)
  {
    return static_cast<const derived_type&>(that);
  }

  inline derived_type& as_imp()
  {
    return static_cast<derived_type&>(*this);
  }

  inline const derived_type& as_imp() const
  {
    return static_cast<const derived_type&>(*this);
  }

protected:
  // nicely avoid warning about non-virtual dtor when derived classes have vfunc
  ~CRTPInterface() = default;
#ifndef NDEBUG
  // needs to be static so diff instances don't clash in function local crtp check
  static std::recursive_mutex crtp_mutex_;
#endif
}; // CRTPInterface

#ifndef NDEBUG
template <class I, class T>
std::recursive_mutex CRTPInterface<I, T>::crtp_mutex_;
#endif
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_COMMON_CRTP_HH


==> anc/xt-super/dune-xt-common/dune/xt/common/debug.hh <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2012, 2014, 2016)
//   Rene Milk       (2010 - 2015)

#ifndef DUNE_XT_COMMON_DEBUG_HH
#define DUNE_XT_COMMON_DEBUG_HH

#include <cstring>
#include <boost/assert.hpp>
#include <boost/format.hpp>
#include "unused.hh"

#define SEGFAULT                                                                                                       \
  {                                                                                                                    \
    int* J = 0;                                                                                                        \
    *J     = 9;                                                                                                        \
  }

inline char* charcopy(const char* s)
{
  size_t l = strlen(s) + 1;
  char* t = new char[l];
  for (size_t i = 0; i < l; i++) {
    t[i] = s[i];
  }
  return t;
} // copy

#define __CLASS__ strtok(charcopy(__PRETTY_FUNCTION__), "<(")

#ifndef ASSERT_LT
#define ASSERT_LT(expt, actual)                                                                                        \
  BOOST_ASSERT_MSG(                                                                                                    \
      (expt < actual),                                                                                                 \
      (boost::format("assertion %1% < %2% failed: %3% >= %4%") % #expt % #actual % expt % actual).str().c_str())
#endif

#ifndef ASSERT_EQ
#define ASSERT_EQ(expt, actual)                                                                                        \
  BOOST_ASSERT_MSG(                                                                                                    \
      (expt == actual),                                                                                                \
      (boost::format("assertion %1% == %2% failed: %3% != %4%") % #expt % #actual % expt % actual).str().c_str())
#endif

#endif // DUNE_XT_COMMON_DEBUG_HH


==> anc/xt-super/dune-xt-common/dune/xt/common/disable_warnings.hh <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Andreas Buhr    (2014)
//   Felix Schindler (2012 - 2014, 2016)
//   Rene Milk       (2011 - 2012, 2014 - 2015)
//   Tobias Leibner  (2014)

#include <boost/config.hpp>

#if defined(BOOST_CLANG) && BOOST_CLANG
#pragma GCC diagnostic push
#pragma GCC diagnostic ignored "-Wall"
#pragma GCC diagnostic ignored "-Wcovered-switch-default"
#pragma GCC diagnostic ignored "-Wdeprecated-register"
#pragma GCC diagnostic ignored "-Wextra"
#pragma GCC diagnostic ignored "-Wfloat-equal"
#pragma GCC diagnostic ignored "-Wignored-qualifiers"
#pragma GCC diagnostic ignored "-Wlogical-not-parentheses"
#pragma GCC diagnostic ignored "-Wlogical-op-parentheses"
#pragma GCC diagnostic ignored "-Wmismatched-tags"
#pragma GCC diagnostic ignored "-Wmissing-field-initializers"
#pragma GCC diagnostic ignored "-Wnon-virtual-dtor"
#pragma GCC diagnostic ignored "-Woverloaded-virtual"
#pragma GCC diagnostic ignored "-Wreorder"
#pragma GCC diagnostic ignored "-Wreturn-stack-address"
#pragma GCC diagnostic ignored "-Wshadow"
#pragma GCC diagnostic ignored "-Wshorten-64-to-32"
#pragma GCC diagnostic ignored "-Wswitch-enum"
#pragma GCC diagnostic ignored "-Wtype-limits"
#pragma GCC diagnostic ignored "-Wundef"
#pragma GCC diagnostic ignored "-Wuninitialized"
#pragma GCC diagnostic ignored "-Wunreachable-code"
#pragma GCC diagnostic ignored "-Wunused-const-variable"
#pragma GCC diagnostic ignored "-Wunused-parameter"
#pragma GCC diagnostic ignored "-Wunused-private-field"
#pragma GCC diagnostic ignored "-Wused-but-marked-unused"
#elif defined(BOOST_GCC) && BOOST_GCC
#pragma GCC diagnostic push
#pragma GCC diagnostic ignored "-Wall"
#pragma GCC diagnostic ignored "-Wextra"
#pragma GCC diagnostic ignored "-Wfloat-equal"
#pragma GCC diagnostic ignored "-Wignored-qualifiers"
#pragma GCC diagnostic ignored "-Wmissing-field-initializers"
#pragma GCC diagnostic ignored "-Wnon-virtual-dtor"
#pragma GCC diagnostic ignored "-Woverloaded-virtual"
#pragma GCC diagnostic ignored "-Wreorder"
#pragma GCC diagnostic ignored "-Wshadow"
#pragma GCC diagnostic ignored "-Wswitch-enum"
#pragma GCC diagnostic ignored "-Wtype-limits"
#pragma GCC diagnostic ignored "-Wundef"
#pragma GCC diagnostic ignored "-Wuninitialized"
#pragma GCC diagnostic ignored "-Wunreachable-code"
#pragma GCC diagnostic ignored "-Wunused-local-typedefs"
#pragma GCC diagnostic ignored "-Wunused-parameter"
#endif


==> anc/xt-super/dune-xt-common/dune/xt/common/exceptions.hh <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2013 - 2016)
//   Rene Milk       (2014 - 2015)
//   Tobias Leibner  (2014)

#ifndef DUNE_XT_COMMON_EXCEPTIONS_HH
#define DUNE_XT_COMMON_EXCEPTIONS_HH

#include <dune/common/exceptions.hh>
#include <dune/common/parallel/mpihelper.hh>
#include <dune/common/deprecated.hh>

#ifdef DUNE_THROW
#undef DUNE_THROW
#endif

/**
 *  \brief Macro to throw a colorfull exception.
 *
 *  Example:
\code
#include <dune/xt/common/exceptions.hh>

if (a.size() != b.size())
  DUNE_THROW(Exceptions::shapes_do_not_match,
             "size of a (" << a.size() << ") does not match the size of b (" << b.size() << ")!");
\endcode
 *  This macro is essentially copied from dune-common with added color functionality and rank information.
 *  \param  E Exception class, derived from Dune::Exception.
 *  \param  m Message in ostream notation.
 *  \see Dune::Exception
 */
#define DUNE_THROW(E, m)                                                                                               \
  do {                                                                                                                 \
    const std::string th__red   = "\033[31m";                                                                          \
    const std::string th__brown = "\033[33m";                                                                          \
    const std::string th__clear = "\033[0m";                                                                           \
    E th__ex;                                                                                                          \
    std::ostringstream th__msg;                                                                                        \
    th__msg << m;                                                                                                      \
    std::ostringstream th__out;                                                                                        \
    th__out << th__red << #E << th__clear;                                                                             \
    if (Dune::MPIHelper::getCollectiveCommunication().size() > 1)                                                      \
      th__out << " (on rank " << Dune::MPIHelper::getCollectiveCommunication().rank() << ")";                          \
    th__out << "\n";                                                                                                   \
    th__out << th__brown << "[" << th__clear;                                                                          \
    th__out << th__red << __func__ << th__clear;                                                                       \
    th__out << th__brown << "|" << th__clear;                                                                          \
    th__out << __FILE__ << th__brown << ":" << th__clear << th__red << __LINE__ << th__clear << th__brown << "]"       \
            << th__clear;                                                                                              \
    if (!th__msg.str().empty())                                                                                        \
      th__out << "\n" << th__brown << "=>" << th__clear << " " << th__msg.str();                                       \
    th__ex.message(th__out.str());                                                                                     \
    throw th__ex;                                                                                                      \
  } while (0)
// DUNE_THROW

namespace Dune {
namespace XT {
namespace Common {
namespace Exceptions {

class CRTP_check_failed : public Dune::Exception
{
};

class shapes_do_not_match : public Dune::Exception
{
};

class index_out_of_range : public Dune::Exception
{
};

class you_are_using_this_wrong : public Dune::Exception
{
};

class wrong_input_given : public you_are_using_this_wrong
{
};

class requirements_not_met : public you_are_using_this_wrong
{
};

class configuration_error : public Dune::Exception
{
};

class conversion_error : public Dune::Exception
{
};

class results_are_not_as_expected : public Dune::Exception
{
};

class internal_error : public Dune::Exception
{
};

class external_error : public Dune::Exception
{
};

class linear_solver_failed : public Dune::Exception
{
};

class you_have_to_implement_this : public Dune::NotImplemented
{
};

} // namespace Exceptions
} // namespace Common
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_COMMON_EXCEPTIONS_HH


==> anc/xt-super/dune-xt-common/dune/xt/common/filesystem.cc <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2012, 2014, 2016)
//   Rene Milk       (2010 - 2015)
//   Sven Kaulmann   (2011)

#include "config.h"

#include "filesystem.hh"

namespace Dune {
namespace XT {
namespace Common {

//! strip filename from \path if present, return empty string if only filename present
std::string directory_only(std::string _path)
{
  return boost::filesystem::path(_path).parent_path().string();
}

//! return everything after the last slash
std::string filename_only(const std::string& _path)
{
#if BOOST_FILESYSTEM_VERSION > 2
  return boost::filesystem::path(_path).filename().string();
#else // if BOOST_FILESYSTEM_VERSION > 2
  return boost::filesystem::path(_path).filename();
#endif // if BOOST_FILESYSTEM_VERSION > 2
} // filename_only

//! may include filename, will be stripped
void test_create_directory(const std::string _path)
{
  std::string pathonly = directory_only(_path);
  if (!pathonly.empty())
    boost::filesystem::create_directories(pathonly);
}

//! pure c++ emulation of system's touch binary
bool touch(const std::string& _path)
{
  return std::ofstream(_path.c_str()).is_open();
}

std::unique_ptr<boost::filesystem::ofstream> make_ofstream(const boost::filesystem::path& path,
                                                           const std::ios_base::openmode mode)
{
  test_create_directory(path.string());
  return make_unique<boost::filesystem::ofstream>(path, mode);
}

std::unique_ptr<boost::filesystem::ifstream> make_ifstream(const boost::filesystem::path& path,
                                                           const std::ios_base::openmode mode)
{
  test_create_directory(path.string());
  return make_unique<boost::filesystem::ifstream>(path, mode);
}

//! read a file and output all lines containing filter string to a stream
void file_to_stream_filtered(std::ostream& stream, std::string filename, std::string filter)
{
  std::ifstream file(filename.c_str(), std::ifstream::in);
  std::string line;
  while (file.good()) {
    std::getline(file, line);
    if (line.find(filter) != std::string::npos)
      stream << line << "\n";
  }
  file.close();
} // file_to_stream_filtered

//! output programs mem usage stats by reading from /proc
void meminfo(LogStream& stream)
{
  stream << "Memory info: \n";
  stream.resume();
  pid_t pid = getpid();
  std::stringstream filename;
  filename << "/proc/" << pid << "/status";

  file_to_stream_filtered(stream, filename.str(), "Vm");
  file_to_stream_filtered(stream, "/proc/meminfo", "Mem");
  stream << "------------ \n\n" << std::endl;
} // meminfo

} // namespace Common
} // namespace XT
} // namespace Dune


==> anc/xt-super/dune-xt-common/dune/xt/common/filesystem.hh <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2012, 2014, 2016)
//   Rene Milk       (2010 - 2015)
//   Sven Kaulmann   (2011)

#ifndef DUNE_XT_COMMON_FILESYSTEM_HH
#define DUNE_XT_COMMON_FILESYSTEM_HH

#include "debug.hh"
#include "string.hh"
#include "logstreams.hh"
#include <string>
#include <fstream>

#include <boost/filesystem.hpp>
#include <boost/filesystem/fstream.hpp>

namespace Dune {
namespace XT {
namespace Common {

//! strip filename from \path if present, return empty string if only filename present
std::string directory_only(std::string _path);

//! return everything after the last slash
std::string filename_only(const std::string& _path);

//! may include filename, will be stripped
void test_create_directory(const std::string _path);

//! pure c++ emulation of system's touch binary
bool touch(const std::string& _path);

std::unique_ptr<boost::filesystem::ofstream> make_ofstream(const boost::filesystem::path& path,
                                                           const std::ios_base::openmode mode = std::ios_base::out);

std::unique_ptr<boost::filesystem::ifstream> make_ifstream(const boost::filesystem::path& path,
                                                           const std::ios_base::openmode mode = std::ios_base::in);

//! read a file and output all lines containing filter string to a stream
void file_to_stream_filtered(std::ostream& stream, std::string filename, std::string filter);

//! output programs mem usage stats by reading from /proc
void meminfo(LogStream& stream);

} // namespace Common
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_COMMON_FILESYSTEM_HH


==> anc/xt-super/dune-xt-common/dune/xt/common/fixed_map.hh <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2009, 2012 - 2014, 2016)
//   Rene Milk       (2009 - 2015)
//   Sven Kaulmann   (2011 - 2012)
//   Tobias Leibner  (2014)

#ifndef DUNE_XT_COMMON_FIXED_MAP_HH
#define DUNE_XT_COMMON_FIXED_MAP_HH

#include <array>
#include <utility>
#include <boost/array.hpp>
#include <boost/range/adaptor/map.hpp>
#include <boost/iterator/iterator_facade.hpp>
#include <boost/assign/list_of.hpp>
#include <dune/common/exceptions.hh>
#include <dune/common/nullptr.hh>

namespace Dune {
namespace XT {
namespace Common {

//! custom iterator for \ref FixedMap
template <class FixedMapType>
class FixedMapIterator : public boost::iterator_facade<FixedMapIterator<FixedMapType>,
                                                       typename FixedMapType::value_type, boost::forward_traversal_tag>
{
  typedef FixedMapIterator<FixedMapType> ThisType;

public:
  FixedMapIterator()
    : index_(FixedMapType::N)
    , map_(nullptr)
  {
  }

  explicit FixedMapIterator(FixedMapType* map, std::size_t i)
    : index_(i)
    , map_(map)
  {
  }

private:
  friend class boost::iterator_core_access;

  void increment()
  {
    index_++;
  }

  bool equal(ThisType const& other) const
  {
    return this->map_ && (index_ == other.index_) && (this->map_ == other.map_);
  }

  typename FixedMapType::value_type& dereference() const
  {
    return map_->map_[index_];
  }

  std::size_t index_;
  FixedMapType* const map_;
};

//! custom const iterator for \ref FixedMap
template <class FixedMapType>
class ConstFixedMapIterator
    : public boost::iterator_facade<ConstFixedMapIterator<FixedMapType>, const typename FixedMapType::value_type,
                                    boost::forward_traversal_tag>
{
  typedef ConstFixedMapIterator<FixedMapType> ThisType;

public:
  ConstFixedMapIterator()
    : index_(FixedMapType::N)
    , map_(nullptr)
  {
  }

  explicit ConstFixedMapIterator(const FixedMapType* const map, std::size_t i)
    : index_(i)
    , map_(map)
  {
  }

private:
  friend class boost::iterator_core_access;

  void increment()
  {
    index_++;
  }

  bool equal(ThisType const& other) const
  {
    return this->map_ && (index_ == other.index_) && (this->map_ == other.map_);
  }

  const typename FixedMapType::value_type& dereference() const
  {
    return map_->map_[index_];
  }

  std::size_t index_;
  const FixedMapType* const map_;
};

//! a std::map like container that prevents map size change
template <class key_imp, class T, std::size_t nin>
class FixedMap
{
public:
  typedef std::pair<key_imp, T> value_type;
  static const std::size_t N;

private:
  typedef boost::array<value_type, nin> MapType;

  template <class R>
  friend class FixedMapIterator;
  template <class R>
  friend class ConstFixedMapIterator;

  typedef FixedMap<key_imp, T, nin> ThisType;

public:
  typedef key_imp key_type;
  typedef T mapped_type;
  typedef FixedMapIterator<ThisType> iterator;
  typedef ConstFixedMapIterator<ThisType> const_iterator;

  FixedMap()
  {
  }
  /** inserts key-value value pairs from  initializer list
   * if list.size() > N only the first N elements are considered
   * if list.size() < N the Map is padded with default constructed elements
   */
  FixedMap(const std::initializer_list<value_type>& list)
    : map_(boost::assign::list_of<value_type>(*list.begin())
               .range(list.begin() + 1, list.end() - (N > list.size() ? size_t(0) : (list.size() - N)))
               .repeat(N > list.size() ? N - list.size() : size_t(0), std::make_pair(key_type(), T())))
  {
  }

  FixedMap(const MapType& map)
    : map_(map)
  {
  }

  std::size_t get_idx(const key_type& key) const
  {
    const auto it = std::find_if(map_.begin(), map_.end(), [&](const value_type& val) { return val.first == key; });
    if (it == map_.end())
      return N;
    return std::distance(map_.begin(), it);
  }

  const mapped_type& operator[](const key_type& key) const
  {
    const auto it = get_idx(key);
    if (it == N)
      DUNE_THROW(RangeError, "missing key '" << key << "' in FixedMap!");
    return map_[it].second;
  }

  mapped_type& operator[](const key_type& key)
  {
    const auto it = get_idx(key);
    if (it == N)
      DUNE_THROW(RangeError, "missing key '" << key << "' in FixedMap!");
    return map_[it].second;
  }

  const_iterator find(const key_type& key) const
  {
    return const_iterator(this, get_idx(key));
  }

  iterator find(const key_type& key)
  {
    return iterator(this, get_idx(key));
  }

  iterator begin()
  {
    return iterator(this, 0);
  }

  iterator end()
  {
    return iterator(this, N);
  }

  const_iterator begin() const
  {
    return const_iterator(this, 0);
  }

  const_iterator end() const
  {
    return const_iterator(this, N);
  }

  std::size_t size() const
  {
    return N;
  }

  void print(std::ostream& out) const
  {
    out << "{";
    for (const auto& vl : map_) {
      out << vl.first << ": " << vl.second << ", ";
    }
    out << "}";
  }

private:
  MapType map_;
};

template <class K, class T, std::size_t nin>
const std::size_t FixedMap<K, T, nin>::N = nin;

} // namespace Common
} // namespace XT
} // namespace Dune

namespace std {
template <class key_imp, class T, std::size_t nin>
inline ostream& operator<<(ostream& out, const Dune::XT::Common::FixedMap<key_imp, T, nin>& map)
{
  map.print(out);
  return out;
}
}

#endif // DUNE_XT_COMMON_FIXED_MAP_HH


==> anc/xt-super/dune-xt-common/dune/xt/common/float_cmp.hh <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Barbara Verfürth (2015)
//   Felix Schindler  (2013 - 2016)
//   Rene Milk        (2013 - 2015)
//   Tobias Leibner   (2014 - 2015)

#ifndef DUNE_XT_COMMON_FLOAT_CMP_HH
#define DUNE_XT_COMMON_FLOAT_CMP_HH

#include <type_traits>
#include <complex>

#include <dune/common/float_cmp.hh>

#include <dune/xt/common/type_traits.hh>
#include <dune/xt/common/vector.hh>
#include "float_cmp_style.hh"
#include "float_cmp_internal.hh"

namespace Dune {
namespace XT {
namespace Common {
namespace FloatCmp {

template <class T, Style style = Style::defaultStyle>
struct DefaultEpsilon
{
  typedef typename Dune::FloatCmp::EpsilonType<T>::Type Type;
  static Type value()
  {
    return Dune::FloatCmp::DefaultEpsilon<T, internal::ConvertStyle<style>::value>::value();
  }
};

//! since we treat complex like a vector its epsilon is (eps,eps) of its scalar type
template <class T, Style style>
struct DefaultEpsilon<std::complex<T>, style>
{
  typedef typename Dune::FloatCmp::EpsilonType<std::complex<T>>::Type Type;
  static Type value()
  {
    const auto val = Dune::FloatCmp::DefaultEpsilon<T, internal::ConvertStyle<style>::value>::value();
    return std::complex<T>(val, val);
  }
};

template <class T>
struct DefaultEpsilon<T, Style::numpy>
{
  typedef typename Dune::FloatCmp::EpsilonType<T>::Type Type;
  static Type value()
  {
    return Dune::FloatCmp::DefaultEpsilon<T, Dune::FloatCmp::relativeStrong>::value();
  }
};

//! necessary to avoid ambig. partial specialization
template <class T>
struct DefaultEpsilon<std::complex<T>, Style::numpy>
{
  typedef typename Dune::FloatCmp::EpsilonType<std::complex<T>>::Type Type;
  static Type value()
  {
    const auto val = Dune::FloatCmp::DefaultEpsilon<T, Dune::FloatCmp::relativeStrong>::value();
    return std::complex<T>(val, val);
  }
};

template <class V>
struct MT
{
  typedef typename VectorAbstraction<V>::S T;
  typedef typename Dune::FloatCmp::EpsilonType<typename MT<V>::T>::Type Eps;
};

#define DUNE_XT_COMMON_FLOAT_CMP_GENERATOR(id)                                                                         \
  template <Style style, class FirstType, class SecondType>                                                            \
  typename std::enable_if<internal::cmp_type_check<FirstType, SecondType, typename MT<FirstType>::T>::value,           \
                          bool>::type                                                                                  \
  id(const FirstType& first,                                                                                           \
     const SecondType& second,                                                                                         \
     const typename MT<FirstType>::Eps& rtol = DefaultEpsilon<typename MT<FirstType>::T, style>::value(),              \
     const typename MT<FirstType>::Eps& atol = DefaultEpsilon<typename MT<FirstType>::T, style>::value())              \
  {                                                                                                                    \
    return internal::Call<FirstType, SecondType, typename MT<FirstType>::Eps, style>::id(first, second, rtol, atol);   \
  }                                                                                                                    \
                                                                                                                       \
  template <class FirstType, class SecondType>                                                                         \
  typename std::enable_if<internal::cmp_type_check<FirstType, SecondType, typename MT<FirstType>::T>::value,           \
                          bool>::type                                                                                  \
  id(const FirstType& first,                                                                                           \
     const SecondType& second,                                                                                         \
     const typename MT<FirstType>::Eps& rtol =                                                                         \
         DefaultEpsilon<typename MT<FirstType>::T, Style::defaultStyle>::value(),                                      \
     const typename MT<FirstType>::Eps& atol =                                                                         \
         DefaultEpsilon<typename MT<FirstType>::T, Style::defaultStyle>::value())                                      \
  {                                                                                                                    \
    return id<Style::defaultStyle>(first, second, rtol, atol);                                                         \
  }

DUNE_XT_COMMON_FLOAT_CMP_GENERATOR(eq)
DUNE_XT_COMMON_FLOAT_CMP_GENERATOR(ne)
DUNE_XT_COMMON_FLOAT_CMP_GENERATOR(gt)
DUNE_XT_COMMON_FLOAT_CMP_GENERATOR(lt)
DUNE_XT_COMMON_FLOAT_CMP_GENERATOR(ge)
DUNE_XT_COMMON_FLOAT_CMP_GENERATOR(le)
#undef DUNE_XT_COMMON_FLOAT_CMP_GENERATOR

} // namespace FloatCmp
} // namespace Common
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_COMMON_FLOAT_CMP_HH


==> anc/xt-super/dune-xt-common/dune/xt/common/float_cmp_internal.hh <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Barbara Verfürth (2015)
//   Felix Schindler  (2016)
//   Rene Milk        (2015)

#ifndef DUNE_XT_COMMON_FLOAT_CMP_INTERNAL_HH
#define DUNE_XT_COMMON_FLOAT_CMP_INTERNAL_HH

#include <type_traits>
#include <complex>

#include <dune/common/float_cmp.hh>

#include <dune/xt/common/type_traits.hh>
#include <dune/xt/common/float_cmp_style.hh>

namespace Dune {
namespace FloatCmp {
template <class T>
struct EpsilonType<std::complex<T>>
{
  //! The epsilon type corresponding to value type std::complex<T>
  typedef std::complex<T> Type;
};
}
namespace XT {
namespace Common {

// forward, include is below
template <class VecType>
struct VectorAbstraction;

template <class VecType>
struct is_vector;

namespace FloatCmp {
namespace internal {

/**
 * Taken from http://docs.pymor.org/en/latest/_modules/pymor/tools/floatcmp.html#float_cmp,
 *            https://github.com/numpy/numpy/blob/v1.9.1/numpy/core/numeric.py#L2238
 */
template <class T>
typename std::enable_if<std::is_arithmetic<T>::value, bool>::type float_cmp_eq(const T& xx, const T& yy, const T& rtol,
                                                                               const T& atol)
{
  return std::abs(xx - yy) <= atol + std::abs(yy) * rtol;
}

template <class T>
typename std::enable_if<is_complex<T>::value, bool>::type float_cmp_eq(const T& xx, const T& yy, const T& rtol,
                                                                       const T& atol)
{
  using namespace std;
  return (float_cmp_eq(real(xx), real(yy), real(rtol), real(atol))
          && float_cmp_eq(imag(xx), imag(yy), imag(rtol), imag(atol)));
}

template <class XType, class YType, class TolType>
typename std::enable_if<is_vector<XType>::value && is_vector<YType>::value
                            && std::is_same<typename VectorAbstraction<XType>::S, TolType>::value
                            && std::is_same<typename VectorAbstraction<YType>::S, TolType>::value,
                        bool>::type
float_cmp_eq(const XType& xx, const YType& yy, const TolType& rtol, const TolType& atol)
{
  const auto sz = xx.size();
  if (yy.size() != sz)
    return false;
  for (size_t ii = 0; ii < sz; ++ii)
    if (!float_cmp_eq(xx[ii], yy[ii], rtol, atol))
      return false;
  return true;
} // ... float_cmp(...)

template <Dune::FloatCmp::CmpStyle style, class T>
typename std::enable_if<std::is_arithmetic<T>::value, bool>::type dune_float_cmp_eq(const T& xx, const T& yy,
                                                                                    const T& eps)
{
  return Dune::FloatCmp::eq<T, style>(xx, yy, eps);
}

template <Dune::FloatCmp::CmpStyle style, class T>
typename std::enable_if<is_complex<T>::value, bool>::type dune_float_cmp_eq(const T& xx, const T& yy, const T& eps)
{
  using namespace std;
  return Dune::FloatCmp::eq<typename T::value_type, style>(real(xx), real(yy), real(eps))
         && Dune::FloatCmp::eq<typename T::value_type, style>(imag(xx), imag(yy), imag(eps));
}

template <Dune::FloatCmp::CmpStyle style, class XType, class YType, class EpsType>
typename std::enable_if<is_vector<XType>::value && is_vector<YType>::value
                            && std::is_same<typename VectorAbstraction<XType>::S, EpsType>::value
                            && std::is_same<typename VectorAbstraction<YType>::S, EpsType>::value,
                        bool>::type
dune_float_cmp_eq(const XType& xx, const YType& yy, const EpsType& eps)
{
  const auto sz = xx.size();
  if (yy.size() != sz)
    return false;
  for (size_t ii = 0; ii < sz; ++ii)
    if (!dune_float_cmp_eq<style>(xx[ii], yy[ii], eps))
      return false;
  return true;
} // ... dune_float_cmp(...)

template <class T>
typename std::enable_if<std::is_arithmetic<T>::value, bool>::type cmp_gt(const T& xx, const T& yy)
{
  return std::greater<T>()(xx, yy);
}

template <class T>
bool cmp_gt(const std::complex<T>& xx, const std::complex<T>& yy)
{
  using namespace std;
  return cmp_gt(real(xx), real(yy)) && cmp_gt(imag(xx), imag(yy));
}

template <class XType, class YType>
typename std::enable_if<is_vector<XType>::value && is_vector<YType>::value
                            && std::is_same<typename VectorAbstraction<XType>::S,
                                            typename VectorAbstraction<YType>::S>::value,
                        bool>::type
cmp_gt(const XType& xx, const YType& yy)
{
  const auto sz = xx.size();
  if (yy.size() != sz)
    return false;
  for (size_t ii = 0; ii < sz; ++ii)
    if (!(cmp_gt(xx[ii], yy[ii])))
      return false;
  return true;
} // ... cmp_gt(...)

template <class T>
typename std::enable_if<std::is_arithmetic<T>::value, bool>::type cmp_lt(const T& xx, const T& yy)
{
  return std::less<T>()(xx, yy);
}

template <class T>
bool cmp_lt(const std::complex<T>& xx, const std::complex<T>& yy)
{
  using namespace std;
  return cmp_lt(real(xx), real(yy)) && cmp_lt(imag(xx), imag(yy));
}

template <class XType, class YType>
typename std::enable_if<is_vector<XType>::value && is_vector<YType>::value
                            && std::is_same<typename VectorAbstraction<XType>::S,
                                            typename VectorAbstraction<YType>::S>::value,
                        bool>::type
cmp_lt(const XType& xx, const YType& yy)
{
  const auto sz = xx.size();
  if (yy.size() != sz)
    return false;
  for (size_t ii = 0; ii < sz; ++ii)
    if (!(cmp_lt(xx[ii], yy[ii])))
      return false;
  return true;
} // ... cmp_lt(...)

template <class FirstType, class SecondType, class ToleranceType, Style style>
struct Call
{
  static bool eq(const FirstType& first, const SecondType& second, const ToleranceType& rtol, const ToleranceType& /**/)
  {
    return dune_float_cmp_eq<internal::ConvertStyle<style>::value>(first, second, rtol);
  }

  static bool ne(const FirstType& first, const SecondType& second, const ToleranceType& rtol, const ToleranceType& /**/)
  {
    return !dune_float_cmp_eq<internal::ConvertStyle<style>::value>(first, second, rtol);
  }

  static bool gt(const FirstType& first, const SecondType& second, const ToleranceType& rtol, const ToleranceType& /**/)
  {
    return !dune_float_cmp_eq<internal::ConvertStyle<style>::value>(first, second, rtol) && cmp_gt(first, second);
  }

  static bool lt(const FirstType& first, const SecondType& second, const ToleranceType& rtol, const ToleranceType& /**/)
  {
    return !dune_float_cmp_eq<internal::ConvertStyle<style>::value>(first, second, rtol) && cmp_lt(first, second);
  }

  static bool ge(const FirstType& first, const SecondType& second, const ToleranceType& rtol, const ToleranceType& /**/)
  {
    return dune_float_cmp_eq<internal::ConvertStyle<style>::value>(first, second, rtol) || cmp_gt(first, second);
  }

  static bool le(const FirstType& first, const SecondType& second, const ToleranceType& rtol, const ToleranceType& /**/)
  {
    return dune_float_cmp_eq<internal::ConvertStyle<style>::value>(first, second, rtol) || cmp_lt(first, second);
  }
};

template <class FirstType, class SecondType, class ToleranceType>
struct Call<FirstType, SecondType, ToleranceType, Style::numpy>
{
  static bool eq(const FirstType& first, const SecondType& second, const ToleranceType& rtol, const ToleranceType& atol)
  {
    return float_cmp_eq(first, second, rtol, atol);
  }

  static bool ne(const FirstType& first, const SecondType& second, const ToleranceType& rtol, const ToleranceType& atol)
  {
    return !float_cmp_eq(first, second, rtol, atol);
  }

  static bool gt(const FirstType& first, const SecondType& second, const ToleranceType& rtol, const ToleranceType& atol)
  {
    return !float_cmp_eq(first, second, rtol, atol) && cmp_gt(first, second);
  }

  static bool lt(const FirstType& first, const SecondType& second, const ToleranceType& rtol, const ToleranceType& atol)
  {
    return !float_cmp_eq(first, second, rtol, atol) && cmp_lt(first, second);
  }

  static bool ge(const FirstType& first, const SecondType& second, const ToleranceType& rtol, const ToleranceType& atol)
  {
    return float_cmp_eq(first, second, rtol, atol) || cmp_gt(first, second);
  }

  static bool le(const FirstType& first, const SecondType& second, const ToleranceType& rtol, const ToleranceType& atol)
  {
    return float_cmp_eq(first, second, rtol, atol) || cmp_lt(first, second);
  }
};

template <class FirstType, class SecondType, class ToleranceType>
struct cmp_type_check
{
  static constexpr bool is_ok_scalar = (std::is_arithmetic<FirstType>::value || is_complex<FirstType>::value)
                                       && std::is_same<FirstType, SecondType>::value;
  static constexpr bool is_ok_vector = is_vector<FirstType>::value && is_vector<SecondType>::value
                                       && std::is_same<ToleranceType, typename VectorAbstraction<FirstType>::S>::value
                                       && std::is_same<ToleranceType, typename VectorAbstraction<SecondType>::S>::value;
  static constexpr bool value = is_ok_scalar || is_ok_vector;
};

} // namespace internal
} // namespace FloatCmp
} // namespace Common
} // namespace XT
} // namespace Dune

#include <dune/xt/common/vector.hh>

#endif // DUNE_XT_COMMON_FLOAT_CMP_INTERNAL_HH


==> anc/xt-super/dune-xt-common/dune/xt/common/float_cmp_style.hh <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2016)
//   Rene Milk       (2015)

#ifndef DUNE_XT_COMMON_FLOAT_CMP_STYLE_HH
#define DUNE_XT_COMMON_FLOAT_CMP_STYLE_HH

#include <type_traits>
#include <complex>

#include <dune/common/float_cmp.hh>
#include <dune/xt/common/type_traits.hh>

namespace Dune {
namespace XT {
namespace Common {
namespace FloatCmp {

enum class Style
{
  numpy,
  relativeWeak,
  relativeStrong,
  absolute,
  defaultStyle = numpy
};

namespace internal {

template <Style style>
struct ConvertStyle;

template <>
struct ConvertStyle<Style::relativeWeak>
{
  static const Dune::FloatCmp::CmpStyle value = Dune::FloatCmp::CmpStyle::relativeWeak;
};

template <>
struct ConvertStyle<Style::relativeStrong>
{
  static const Dune::FloatCmp::CmpStyle value = Dune::FloatCmp::CmpStyle::relativeStrong;
};

template <>
struct ConvertStyle<Style::absolute>
{
  static const Dune::FloatCmp::CmpStyle value = Dune::FloatCmp::CmpStyle::absolute;
};

} // namespace internal

} // namespace FloatCmp
} // namespace Common
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_COMMON_FLOAT_CMP_STYLE_HH


==> anc/xt-super/dune-xt-common/dune/xt/common/fmatrix.hh <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2014, 2016)
//   Rene Milk       (2015)
//   Tobias Leibner  (2014)

#ifndef DUNE_XT_COMMON_FMATRIX_HH
#define DUNE_XT_COMMON_FMATRIX_HH

#include <dune/common/fmatrix.hh>
#include <dune/common/fvector.hh>

#include <dune/xt/common/exceptions.hh>
#include <dune/xt/common/debug.hh>
#include <dune/xt/common/fvector.hh>

namespace Dune {
namespace XT {
namespace Common {

template <class K, int ROWS, int COLS>
class FieldMatrix : public Dune::FieldMatrix<K, ROWS, COLS>
{
  typedef Dune::FieldMatrix<K, ROWS, COLS> BaseType;
  typedef FieldMatrix<K, ROWS, COLS> ThisType;

public:
  FieldMatrix(const K kk = K(0))
    : BaseType(kk)
  {
  } // ... FieldMatrix(...)

  FieldMatrix(const size_t DXTC_DEBUG_ONLY(rr), const size_t DXTC_DEBUG_ONLY(cc), const K kk = K(0))
    : BaseType(kk)
  {
#ifndef NDEBUG
    if (rr != ROWS || cc != COLS)
      DUNE_THROW(Exceptions::wrong_input_given,
                 "You are trying to construct a FieldMatrix< ..., " << ROWS << ", " << COLS << " > (of "
                                                                    << "static size) with "
                                                                    << rr
                                                                    << " rows and "
                                                                    << cc
                                                                    << " columns!");
#endif // NDEBUG
  } // ... FieldMatrix(...)

  FieldMatrix(const BaseType& other)
    : BaseType(other)
  {
  }

  Dune::FieldVector<K, ROWS> operator*(const Dune::FieldVector<K, COLS>& vec) const
  {
    Dune::FieldVector<K, ROWS> ret;
    this->mv(vec, ret);
    return ret;
  } // ... operator*(...)

  Dune::FieldVector<K, ROWS> operator*(const FieldMatrix<K, 1, COLS>& mat) const
  {
    Dune::FieldVector<K, ROWS> ret;
    this->mv(mat[0], ret);
    return ret;
  } // ... operator*(...)

  ThisType operator*(const K& scal) const
  {
    ThisType ret(*this);
    ret *= scal;
    return ret;
  } // ... operator*(...)

}; // class FieldMatrix

template <class K>
class FieldMatrix<K, 1, 1> : public Dune::FieldMatrix<K, 1, 1>
{
  static const int ROWS = 1;
  static const int COLS = 1;
  typedef Dune::FieldMatrix<K, ROWS, COLS> BaseType;
  typedef FieldMatrix<K, ROWS, COLS> ThisType;

public:
  FieldMatrix(const K kk = K(0))
    : BaseType(kk)
  {
  }

  FieldMatrix(const size_t DXTC_DEBUG_ONLY(rr), const size_t DXTC_DEBUG_ONLY(cc), const K kk = K(0))
    : BaseType(kk)
  {
#ifndef NDEBUG
    if (rr != ROWS || cc != COLS)
      DUNE_THROW(Exceptions::wrong_input_given,
                 "You are trying to construct a FieldMatrix< ..., " << ROWS << ", " << COLS << " > (of "
                                                                    << "static size) with "
                                                                    << rr
                                                                    << " rows and "
                                                                    << cc
                                                                    << " columns!");
#endif // NDEBUG
  } // ... FieldMatrix(...)

  FieldMatrix(const BaseType& other)
    : BaseType(other)
  {
  }

  FieldMatrix(const Dune::XT::Common::FieldVector<K, 1>& other)
    : BaseType(other[0])
  {
  }

  FieldMatrix(const Dune::FieldVector<K, 1>& other)
    : BaseType(other[0])
  {
  }

  using BaseType::operator=;

  ThisType& operator=(const FieldVector<K, 1>& other)
  {
    BaseType::operator=(other[0]);
    return *this;
  }

  ThisType operator*(const K& scal) const
  {
    ThisType ret(*this);
    ret *= scal;
    return ret;
  } // ... operator*(...)

}; // class FieldMatrix

} // namespace Common
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_COMMON_FMATRIX_HH


==> anc/xt-super/dune-xt-common/dune/xt/common/fvector.hh <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2014 - 2016)
//   Rene Milk       (2014 - 2015)
//   Tobias Leibner  (2014)

#ifndef DUNE_XT_COMMON_FVECTOR_HH
#define DUNE_XT_COMMON_FVECTOR_HH

#include <initializer_list>
#include <vector>

#include <dune/common/fvector.hh>

#include <dune/xt/common/exceptions.hh>
#include <dune/xt/common/debug.hh>
#include <dune/xt/common/vector.hh>

namespace Dune {
namespace XT {
namespace Common {

template <class K, int SIZE>
class FieldVector : public Dune::FieldVector<K, SIZE>
{
  static_assert(SIZE >= 0, "Really?");

  typedef Dune::FieldVector<K, SIZE> BaseType;
  typedef FieldVector<K, SIZE> ThisType;

public:
  FieldVector(const K kk = K(0))
    : BaseType(kk)
  {
  }

  FieldVector(const size_t DXTC_DEBUG_ONLY(sz), const K kk)
    : BaseType(kk)
  {
#ifndef NDEBUG
    if (sz != SIZE)
      DUNE_THROW(Exceptions::wrong_input_given,
                 "You are trying to construct a FieldVector< ..., " << SIZE << " > (of "
                                                                    << "static size) with "
                                                                    << sz
                                                                    << " elements!");
#endif // NDEBUG
  } // ... FieldVector(...)

  FieldVector(const BaseType& other)
    : BaseType(other)
  {
  }

  FieldVector(const std::vector<K>& vec)
    : BaseType(K(0))
  {
#ifndef NDEBUG
    if (vec.size() != SIZE)
      DUNE_THROW(Exceptions::wrong_input_given,
                 "You are trying to construct a FieldVector< ..., " << SIZE << " > (of "
                                                                    << "static size) from a vector of size "
                                                                    << vec.size()
                                                                    << "!");
#endif // NDEBUG
    for (size_t ii = 0; ii < SIZE; ++ii)
      this->operator[](ii) = vec[ii];
  } // FieldVector(...)

  FieldVector(std::initializer_list<K> list)
    : BaseType(K(0))
  {
#ifndef NDEBUG
    if (list.size() != SIZE)
      DUNE_THROW(Exceptions::wrong_input_given,
                 "You are trying to construct a FieldVector< ..., " << SIZE << " > (of "
                                                                    << "static size) from a list of size "
                                                                    << list.size()
                                                                    << "!");
#endif // NDEBUG
    size_t ii = 0;
    for (auto element : list)
      this->operator[](ii++) = element;
  } // FieldVector(...)

  ThisType& operator=(const BaseType& other)
  {
    BaseType::operator=(other);
    return *this;
  }

  operator std::vector<K>() const
  {
    std::vector<K> ret(SIZE);
    for (size_t ii = 0; ii < SIZE; ++ii)
      ret[ii] = this->operator[](ii);
    return ret;
  }

  using BaseType::operator*;

  ThisType operator*(const K& scalar) const
  {
    ThisType ret(*this);
    ret *= scalar;
    return ret;
  }
}; // class FieldVector

template <class K, int SIZE, K value>
class ValueInitFieldVector : public Dune::XT::Common::FieldVector<K, SIZE>
{
  typedef Dune::XT::Common::FieldVector<K, SIZE> BaseType;

public:
  ValueInitFieldVector()
    : BaseType(value)
  {
  }
}; // class FieldVector

//! Specialization of VectorAbstraction for Dune::XT::Common::FieldVector
template <class K, int SIZE>
struct VectorAbstraction<Dune::XT::Common::FieldVector<K, SIZE>>
{
  typedef Dune::XT::Common::FieldVector<K, SIZE> VectorType;
  typedef typename Dune::FieldTraits<K>::field_type ScalarType;
  typedef typename Dune::FieldTraits<K>::real_type RealType;
  typedef ScalarType S;
  typedef RealType R;

  static const bool is_vector = true;

  static const bool has_static_size = true;

  static const size_t static_size = SIZE;

  static inline VectorType create(const size_t sz)
  {
    return VectorType(sz, ScalarType(0));
  }

  static inline VectorType create(const size_t sz, const ScalarType& val)
  {
    return VectorType(sz, val);
  }
};

} // namespace Common
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_COMMON_FVECTOR_HH


==> anc/xt-super/dune-xt-common/dune/xt/common/localization-study.cc <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2014, 2016)
//   Rene Milk       (2015)

#include "config.h"

#include <limits>

#include <boost/io/ios_state.hpp>

#include <dune/xt/common/string.hh>

#include "localization-study.hh"

namespace Dune {
namespace XT {
namespace Common {

LocalizationStudy::LocalizationStudy(const std::vector<std::string> only_these_indicators)
  : only_these_indicators_(only_these_indicators)
{
}

LocalizationStudy::~LocalizationStudy()
{
}

std::vector<std::string> LocalizationStudy::used_indicators() const
{
  if (only_these_indicators_.empty())
    return provided_indicators();
  else {
    std::vector<std::string> ret;
    for (auto indicator : provided_indicators())
      if (std::find(only_these_indicators_.begin(), only_these_indicators_.end(), indicator)
          != only_these_indicators_.end())
        ret.push_back(indicator);
    return ret;
  }
} // ... used_indicators(...)

void LocalizationStudy::run(std::ostream& out)
{
  boost::io::ios_all_saver guard(out);
  if (provided_indicators().size() == 0)
    DUNE_THROW(Dune::InvalidStateException, "You have to provide at least one indicator!");
  const auto actually_used_indicators = used_indicators();
  if (actually_used_indicators.size() == 0)
    DUNE_THROW(Dune::InvalidStateException,
               "There are no common indicators in 'provided_indicators()' and 'only_these_indicators'!");

  // build table header
  out << identifier() << std::endl;
  const size_t total_width = 80;
  std::string header_line =
      std::string(" ||") + "   L^2 difference   " + "|" + "   L^oo difference  " + "|" + " standard deviation ";
  size_t first_column_size = 0;
  for (auto id : actually_used_indicators)
    first_column_size          = std::max(first_column_size, id.size());
  first_column_size            = std::max(first_column_size, total_width - header_line.size() - 1);
  std::string first_column_str = "";
  for (size_t ii = 0; ii < first_column_size; ++ii)
    first_column_str += " ";
  header_line = std::string(" ") + first_column_str + header_line;
  // print table header
  if (identifier().size() > header_line.size())
    out << whitespaceify(identifier(), '=') << "\n";
  else
    out << whitespaceify(header_line, '=') << "\n";
  out << header_line << "\n";
  const std::string thin_delimiter =
      whitespaceify(" " + first_column_str + " ", '-') + "++" + whitespaceify("   L^2 difference   ", '-') + "+"
      + whitespaceify("   L^oo difference  ", '-') + "+" + whitespaceify(" standard deviation ", '-');
  const std::string thick_delimiter =
      whitespaceify(" " + first_column_str + " ", '=') + "++" + whitespaceify("   L^2 difference   ", '=') + "+"
      + whitespaceify("   L^oo difference  ", '=') + "+" + whitespaceify(" standard deviation ", '=');
  out << thick_delimiter << std::endl;
  // comput reference indicators
  const auto reference_indicators = compute_reference_indicators();
  if (reference_indicators.size() == 0)
    DUNE_THROW(Exceptions::requirements_not_met, "Given reference indicators must not be empty!");
  // loop over all indicators
  for (size_t ind = 0; ind < actually_used_indicators.size(); ++ind) {
    const std::string indicator_id = actually_used_indicators[ind];
    // enlarge/cap id to first_column_size chars
    std::string id_str = indicator_id.empty() ? "???" : indicator_id;
    if (id_str.size() > first_column_size)
      id_str = id_str.substr(0, first_column_size);
    else if (id_str.size() < first_column_size) {
      const double missing = (double(first_column_size) - id_str.size()) / 2.0;
      for (size_t ii = 0; ii < missing; ++ii)
        id_str = " " + id_str + " ";
      if (id_str.size() == (first_column_size - 1))
        id_str = " " + id_str;
    }
    assert(id_str.size() == first_column_size);
    // print first column
    out << " " << id_str << " || " << std::flush;
    // compute indicators
    const auto indicators = compute_indicators(indicator_id);
    if (indicators.size() != reference_indicators.size())
      DUNE_THROW(Exceptions::requirements_not_met,
                 "Given indicators of type '" << indicator_id << "' are of wrong length (is " << indicators.size()
                                              << ", should be "
                                              << reference_indicators.size()
                                              << ")!");
    const auto difference = reference_indicators - indicators;
    // compute L^2 difference
    out << std::setw(18) << std::setprecision(2) << std::scientific << difference.two_norm() << std::flush;
    // compute L^oo difference
    out << " | " << std::setw(18) << std::setprecision(2) << std::scientific << difference.infinity_norm()
        << std::flush;
    // compute standard deviation
    out << " | " << std::setw(18) << std::setprecision(2) << std::scientific
        << /*difference.standard_deviation()*/ std::numeric_limits<double>::infinity() << std::flush;
    if (ind < (actually_used_indicators.size() - 1))
      out << "\n" << thin_delimiter;
    out << std::endl;
  } // loop over all indicators
} // ... run(...)

} // namespace Common
} // namespace XT
} // namespace Dune


==> anc/xt-super/dune-xt-common/dune/xt/common/localization-study.hh <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2014, 2016)
//   Rene Milk       (2015)

#ifndef DUNE_XT_COMMON_LOCALIZATION_STUDY_HH
#define DUNE_XT_COMMON_LOCALIZATION_STUDY_HH

#include <vector>
#include <map>
#include <string>
#include <iostream>

#include <dune/common/dynvector.hh>

#include <dune/xt/common/exceptions.hh>

namespace Dune {
namespace XT {
namespace Common {

class LocalizationStudy
{
public:
  LocalizationStudy(const std::vector<std::string> only_these_indicators = {});

  virtual ~LocalizationStudy();

  virtual std::string identifier() const = 0;

  virtual DynamicVector<double> compute_reference_indicators() const = 0;

  virtual std::vector<std::string> provided_indicators() const = 0;

  virtual DynamicVector<double> compute_indicators(const std::string type) const = 0;

  std::vector<std::string> used_indicators() const;

  /*std::map< std::string, std::vector< double > >*/ void run(std::ostream& out = std::cout);

private:
  const std::vector<std::string> only_these_indicators_;
}; // class LocalizationStudy

} // namespace Common
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_COMMON_LOCALIZATION_STUDY_HH


==> anc/xt-super/dune-xt-common/dune/xt/common/logging.cc <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2012 - 2014, 2016)
//   Rene Milk       (2012 - 2015)

#include "config.h"

#include <boost/format.hpp>

#include <dune/common/unused.hh>

#include "memory.hh"
#include "exceptions.hh"
#include "filesystem.hh"
#include "logging.hh"

namespace Dune {
namespace XT {
namespace Common {

Logging::Logging()
  : streamIDs_({LOG_ERROR, LOG_DEBUG, LOG_INFO})
  , logflags_(LOG_NONE)
  , emptyLogStream_(logflags_)
{
  for (const auto id : streamIDs_)
    streammap_[id] = make_unique<EmptyLogStream>(logflags_);
}

void Logging::deinit()
{
  streammap_.clear();
  if ((logflags_ & LOG_FILE) != 0) {
    logfile_ << std::endl;
    logfile_.close();
  }
}

Logging::~Logging()
{
  deinit();
}

void Logging::create(int logflags, const std::string logfile, const std::string datadir, const std::string _logdir)
{
  using namespace boost::filesystem;
  const auto& comm = Dune::MPIHelper::getCollectiveCommunication();
  boost::format log_fn("%s%s");
  if (comm.size() > 1) {
    const std::string rank = (boost::format("%08d") % comm.rank()).str();
    log_fn                 = boost::format("%s_p" + rank + "_%s");
  }
  logflags_   = logflags;
  path logdir = path(datadir) / _logdir;
  filename_ = logdir / (log_fn % logfile % ".log").str();
  test_create_directory(filename_.string());
  if ((logflags_ & LOG_FILE) != 0) {
    logfile_.open(filename_);
    assert(logfile_.is_open());
  }

  for (const auto id : streamIDs_) {
    flagmap_[id]   = logflags;
    streammap_[id] = make_unique<FileLogStream>(id, flagmap_[id], logfile_);
  }
} // create

void Logging::set_prefix(std::string prefix)
{
  deinit();
  create(logflags_, prefix);
} // set_prefix

void Logging::set_stream_flags(int streamID, int flags)
{
  assert(flagmap_.find(streamID) != flagmap_.end());
  // this might result in logging to diff targtes, so we flush the current targets
  flush();
  flagmap_[streamID] = flags;
}

int Logging::get_stream_flags(int streamID) const
{
  const auto it = flagmap_.find(streamID);
  if (it == flagmap_.end())
    DUNE_THROW(InvalidStateException,
               "cannot get flags for unkown Stream id, maybe you forgot to call \"Logging::create\"?");
  return it->second;
}

LogStream& Logging::get_stream(int streamId)
{
  const auto it = streammap_.find(streamId);
  if (it == streammap_.end())
    DUNE_THROW(InvalidStateException, "cannot get unknown logStream, maybe you forgot to call \"Logging::create\"?");
  else {
    assert(it->second);
    return *(it->second);
  }
}

void Logging::flush()
{
  for (auto& pair : streammap_) {
    assert(pair.second);
    pair.second->flush();
  }
} // flush

int Logging::add_stream(int flags)
{
  static int streamID_int = LOG_NEXT;
  streamID_int <<= 1;
  int streamID = streamID_int;
  streamIDs_.push_back(streamID);
  flagmap_[streamID]   = (flags | streamID);
  streammap_[streamID] = make_unique<FileLogStream>(streamID, flagmap_[streamID], logfile_);
  return streamID_int;
} // add_stream

void Logging::resume(LogStream::PriorityType prio)
{
  for (auto& pair : streammap_) {
    pair.second->resume(prio);
  }
} // resume

void Logging::suspend(LogStream::PriorityType prio)
{
  for (auto& pair : streammap_) {
    pair.second->suspend(prio);
  }
} // suspend

} // namespace Common
} // namespace XT
} // namespace Dune


==> anc/xt-super/dune-xt-common/dune/xt/common/logging.hh <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2012 - 2014, 2016)
//   Rene Milk       (2009 - 2015)
//   Tobias Leibner  (2014)

/**
   *  \file logging.hh
   *  \brief  logging
   **/
#ifndef DUNE_XT_COMMON_LOGGING_HH
#define DUNE_XT_COMMON_LOGGING_HH

#include <map>
#include <string>
#include <mutex>

#include <dune/xt/common/disable_warnings.hh>
#include <boost/filesystem.hpp>
#include <boost/filesystem/fstream.hpp>
#include <dune/xt/common/reenable_warnings.hh>

#include <dune/xt/common/logstreams.hh>

namespace Dune {
namespace XT {
namespace Common {

class Logging;
//! global Logging instance
inline Logging& Logger();

/** \brief handles all logging
  **/
class Logging
{
private:
  Logging();
  //! cleanup stream and flag containers
  void deinit();

public:
  ~Logging();

  /** \brief setup loglevel, logfilename
     *  \param logflags any OR'd combination of flags
     *  \param logfile filename for log, can contain paths, but creation will fail if dir is non-existant
     **/
  void create(int logflags = (LOG_FILE | LOG_CONSOLE | LOG_ERROR), const std::string logfile = "dune_xt_common_log",
              const std::string datadir = "data", const std::string _logdir = std::string("log"));

  //! \attention This will probably not do wht we want it to!
  void set_prefix(std::string prefix);
  void set_stream_flags(int streamID, int flags);
  int get_stream_flags(int streamID) const;

  /** \name forwarded Log functions
     * \{
     */
  template <class T>
  void log(T c, int streamID)
  {
    get_stream(streamID) << c;
  } // Log

  /** \}
     */

  LogStream& get_stream(int streamId);
  LogStream& error()
  {
    return get_stream(LOG_ERROR);
  }
  LogStream& info()
  {
    return get_stream(LOG_INFO);
  }
  LogStream& debug()
  {
    return get_stream(LOG_DEBUG);
  }
  LogStream& devnull()
  {
    return emptyLogStream_;
  }

  //! flush all active streams
  void flush();
  //! creates a new LogStream with given id
  int add_stream(int flags);

  //! re-enable all logging below given priority level
  void resume(LogStream::PriorityType prio = LogStream::default_suspend_priority);
  //! (temporarily) disable all logging below given priority level
  void suspend(LogStream::PriorityType prio = LogStream::default_suspend_priority);

  struct SuspendLocal
  {
    LogStream::PriorityType prio_;
    SuspendLocal(LogStream::PriorityType prio = LogStream::default_suspend_priority)
      : prio_(prio)
    {
      Logger().suspend(prio_);
    }

    ~SuspendLocal()
    {
      Logger().resume(prio_);
    }
  };

  struct ResumeLocal
  {
    LogStream::PriorityType prio_;
    ResumeLocal(LogStream::PriorityType prio = LogStream::default_suspend_priority)
      : prio_(prio)
    {
      Logger().resume(prio_);
    }

    ~ResumeLocal()
    {
      Logger().suspend(prio_);
    }
  };

private:
  boost::filesystem::path filename_;
  boost::filesystem::path filenameWoTime_;
  boost::filesystem::ofstream logfile_;
  typedef std::map<int, int> FlagMap;
  FlagMap flagmap_;
  typedef std::map<int, std::unique_ptr<LogStream>> StreamMap;
  StreamMap streammap_;
  typedef std::vector<int> IdVec;
  IdVec streamIDs_;
  int logflags_;
  EmptyLogStream emptyLogStream_;

  friend Logging& Logger();
  // satisfy stricter warnings wrt copying
  Logging(const Logging&) = delete;
  Logging& operator=(const Logging&) = delete;
};

inline Logging& Logger()
{
  static Logging log;
  return log;
}

} // namespace Common
} // namespace XT
} // namespace Dune

#define DXTC_LOG Dune::XT::Common::Logger()
#define DXTC_LOG_INFO DXTC_LOG.info()
#define DXTC_LOG_DEBUG DXTC_LOG.debug()
#define DXTC_LOG_ERROR DXTC_LOG.error()
#define DXTC_LOG_DEVNULL DXTC_LOG.devnull()

#define DXTC_LOG_INFO_0                                                                                                \
  (Dune::MPIHelper::getCollectiveCommunication().rank() == 0 ? DXTC_LOG.info() : DXTC_LOG.devnull())
#define DXTC_LOG_DEBUG_0                                                                                               \
  (Dune::MPIHelper::getCollectiveCommunication().rank() == 0 ? DXTC_LOG.debug() : DXTC_LOG.devnull())
#define DXTC_LOG_ERROR_0                                                                                               \
  (Dune::MPIHelper::getCollectiveCommunication().rank() == 0 ? DXTC_LOG.error() : DXTC_LOG.devnull())

#endif // DUNE_XT_COMMON_LOGGING_HH


==> anc/xt-super/dune-xt-common/dune/xt/common/logstreams.cc <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2014, 2016)
//   Rene Milk       (2013 - 2015)
//   Sven Kaulmann   (2014)

#include "config.h"
#include "logstreams.hh"

#include <dune/common/unused.hh>

namespace Dune {
namespace XT {
namespace Common {

SuspendableStrBuffer::SuspendableStrBuffer(int loglevel, int& logflags)
  : logflags_(logflags)
  , loglevel_(loglevel)
  , suspended_logflags_(logflags)
  , is_suspended_(false)
  , suspend_priority_(default_suspend_priority)
{
}

void SuspendableStrBuffer::suspend(PriorityType priority)
{
  suspend_priority_ = std::max(priority, suspend_priority_);
  {
    // don't accidentally invalidate flags if already suspended
    if (!is_suspended_) {
      suspended_logflags_ = logflags_;
      logflags_           = LOG_NONE;
    }
    is_suspended_ = true;
  }
} // Suspend

void SuspendableStrBuffer::resume(PriorityType priority)
{
  if (priority >= suspend_priority_) {
    if (is_suspended_)
      logflags_       = suspended_logflags_;
    is_suspended_     = false;
    suspend_priority_ = default_suspend_priority;
  }
} // Resume

std::streamsize SuspendableStrBuffer::xsputn(const char_type* s, std::streamsize count)
{
  if (enabled()) {
    std::lock_guard<std::mutex> guard(mutex_);
    return BaseType::xsputn(s, count);
  }
  // pretend everything was written
  return std::streamsize(count);
}

SuspendableStrBuffer::int_type SuspendableStrBuffer::overflow(SuspendableStrBuffer::int_type ch)
{
  if (enabled())
    return BaseType::overflow(ch);
  // anything not equal to traits::eof is considered a success
  return traits_type::eof() + 1;
}

int SuspendableStrBuffer::pubsync()
{
  if (enabled())
    return BaseType::pubsync();
  return 0;
}

TimedPrefixedStreamBuffer::TimedPrefixedStreamBuffer(const Timer& timer, const std::string prefix, std::ostream& out)
  : timer_(timer)
  , prefix_(prefix)
  , out_(out)
  , prefix_needed_(true)
{
}

int TimedPrefixedStreamBuffer::sync()
{
  std::lock_guard<std::mutex> DUNE_UNUSED(guard)(mutex_);
  const std::string tmp_str = str();
  if (prefix_needed_ && !tmp_str.empty()) {
    out_ << elapsed_time_str() << prefix_;
    prefix_needed_ = false;
  }
  auto lines = tokenize(tmp_str, "\n", boost::algorithm::token_compress_off);
  assert(lines.size() > 0);
  out_ << lines[0];
  for (size_t ii = 1; ii < lines.size() - 1; ++ii)
    out_ << "\n" << elapsed_time_str() << prefix_ << lines[ii];
  if (lines.size() > 1) {
    out_ << "\n";
    const auto& last = lines.back();
    if (last.empty())
      prefix_needed_ = true;
    else
      out_ << elapsed_time_str() << prefix_ << last;
  }
  out_.flush();
  str("");
  return 0;
} // ... sync(...)

std::string TimedPrefixedStreamBuffer::elapsed_time_str() const
{
  const double secs_per_week = 604800;
  const double secs_per_day  = 86400;
  const double secs_per_hour = 3600;
  const double elapsed = timer_.elapsed();
  const size_t weeks(elapsed / secs_per_week);
  const size_t days((elapsed - weeks * secs_per_week) / secs_per_day);
  const size_t hours((elapsed - weeks * secs_per_week - days * secs_per_day) / 3600.0);
  const size_t minutes((elapsed - weeks * secs_per_week - days * secs_per_day - hours * secs_per_hour) / 60.0);
  const size_t seconds(elapsed - weeks * secs_per_week - days * secs_per_day - hours * secs_per_hour - minutes * 60);
  if (elapsed > secs_per_week) // more than a week
    return (boost::format("%02dw %02dd %02d:%02d:%02d|") % weeks % days % hours % minutes % seconds).str();
  else if (elapsed > secs_per_day) // less than a week, more than a day
    return (boost::format("%02dd %02d:%02d:%02d|") % days % hours % minutes % seconds).str();
  else if (elapsed > secs_per_hour) // less than a day, more than one hour
    return (boost::format("%02d:%02d:%02d|") % hours % minutes % seconds).str();
  else // less than one hour
    return (boost::format("%02d:%02d|") % minutes % seconds).str();
} // ... elapsed_time(...)

LogStream& LogStream::flush()
{
  assert(&this->storage_access());
  this->storage_access().pubsync();
  return *this;
}

TimedPrefixedLogStream::TimedPrefixedLogStream(const Timer& timer, const std::string prefix, std::ostream& outstream)
  : StorageBaseType(new TimedPrefixedStreamBuffer(timer, prefix, outstream))
  , OstreamBaseType(&this->storage_access())
{
}

TimedPrefixedLogStream::~TimedPrefixedLogStream()
{
  flush();
}

int FileBuffer::sync()
{
  // flush buffer into stream
  std::lock_guard<std::mutex> guard(sync_mutex_);
  std::cout << str();
  std::cout.flush();
  logfile_ << str();
  logfile_.flush();
  str("");
  return 0;
}

int EmptyBuffer::sync()
{
  str("");
  return 0;
}

} // namespace Common
} // namespace XT
} // namespace Dune


==> anc/xt-super/dune-xt-common/dune/xt/common/logstreams.hh <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2012 - 2014, 2016)
//   Rene Milk       (2012 - 2015)
//   Sven Kaulmann   (2014)

#ifndef DUNE_XT_COMMON_LOGSTREAMS_HH
#define DUNE_XT_COMMON_LOGSTREAMS_HH

#include <ostream>
#include <fstream>
#include <sstream>
#include <iostream>
#include <type_traits>
#include <mutex>

#include <dune/common/timer.hh>

#include "memory.hh"
#include "string.hh"

namespace Dune {
namespace XT {
namespace Common {

enum LogFlags
{
  LOG_NONE    = 1,
  LOG_ERROR   = 2,
  LOG_INFO    = 4,
  LOG_DEBUG   = 8,
  LOG_CONSOLE = 16,
  LOG_FILE    = 32,
  LOG_NEXT    = 64
};

class SuspendableStrBuffer : public std::basic_stringbuf<char, std::char_traits<char>>
{
  typedef std::basic_stringbuf<char, std::char_traits<char>> BaseType;

public:
  typedef int PriorityType;
  static const PriorityType default_suspend_priority = 0;

  SuspendableStrBuffer(int loglevel, int& logflags);

  /** \brief stop accepting input into the buffer
     * the suspend_priority_ mechanism provides a way to silence streams from 'higher' modules
     * no-op if already suspended
     ***/
  void suspend(PriorityType priority);

  /** \brief start accepting input into the buffer again
     * no-op if not suspended
     ***/
  void resume(PriorityType priority);

  int pubsync();

protected:
  virtual std::streamsize xsputn(const char_type* s, std::streamsize count);
  virtual int_type overflow(int_type ch = traits_type::eof());

private:
  inline bool enabled() const
  {
    return (!is_suspended_) && (logflags_ & loglevel_);
  }

  SuspendableStrBuffer(const SuspendableStrBuffer&) = delete;

  int& logflags_;
  int loglevel_;
  int suspended_logflags_;
  bool is_suspended_;
  PriorityType suspend_priority_;
  std::mutex mutex_;
}; // class SuspendableStrBuffer

class FileBuffer : public SuspendableStrBuffer
{
public:
  FileBuffer(int loglevel, int& logflags, std::ofstream& file)
    : SuspendableStrBuffer(loglevel, logflags)
    , logfile_(file)
  {
  }

private:
  std::ofstream& logfile_;
  std::mutex sync_mutex_;

protected:
  virtual int sync();
}; // class FileBuffer

class EmptyBuffer : public SuspendableStrBuffer
{
public:
  EmptyBuffer(int loglevel, int& logflags)
    : SuspendableStrBuffer(loglevel, logflags)
  {
  }

protected:
  virtual int sync();
}; // class EmptyBuffer

/**
 * \brief A stream buffer to be used in TimedPrefixedLogStream.
 *
 * \note Most likely you do not want to use this class directly, but TimedPrefixedLogStream instead.
 */
class TimedPrefixedStreamBuffer : public std::basic_stringbuf<char, std::char_traits<char>>
{
  typedef std::basic_stringbuf<char, std::char_traits<char>> BaseType;

public:
  TimedPrefixedStreamBuffer(const Timer& timer, const std::string prefix, std::ostream& out = std::cout);

  virtual int sync();

private:
  TimedPrefixedStreamBuffer(const TimedPrefixedStreamBuffer&) = delete;

  std::string elapsed_time_str() const;

  const Timer& timer_;
  const std::string prefix_;
  std::ostream& out_;
  bool prefix_needed_;
  std::mutex mutex_;
}; // class TimedPrefixedStreamBuffer

class LogStream : StorageProvider<SuspendableStrBuffer>, public std::basic_ostream<char, std::char_traits<char>>
{
  typedef StorageProvider<SuspendableStrBuffer> StorageBaseType;
  typedef std::basic_ostream<char, std::char_traits<char>> BaseType;

public:
  typedef SuspendableStrBuffer::PriorityType PriorityType;
  static const PriorityType default_suspend_priority = SuspendableStrBuffer::default_suspend_priority;

  explicit LogStream(SuspendableStrBuffer* buffer)
    : StorageBaseType(buffer)
    , BaseType(&this->storage_access())
  {
  }

  virtual ~LogStream()
  {
    flush();
  }

  //! dump buffer into file/stream and clear it
  virtual LogStream& flush();

  /** \brief forwards suspend to buffer
     * the suspend_priority_ mechanism provides a way to silence streams from 'higher' modules
     * no-op if already suspended
     ***/
  void suspend(PriorityType priority = default_suspend_priority)
  {
    assert(&this->storage_access());
    this->storage_access().suspend(priority);
  }

  /** \brief start accepting input into the buffer again
     * no-op if not suspended
     ***/
  void resume(PriorityType priority = default_suspend_priority)
  {
    assert(&this->storage_access());
    this->storage_access().resume(priority);
  } // Resume
}; // LogStream

/**
 * \brief A std::ostream compatible stream that begins every line by printing elapsed time and prefix.
 *
 *        Given a Timer, a prefix and a std::ostream compatible stream this class prints any input to the given
 *        stream prepending each line by the elapsed time and the given prefix:
\code
// the following code
Timer timer;
TimedPrefixedLogStream out(timer, "prefix: ", std::cout);
out << "sample\nline" << std::flush;
// .. do something that takes 2 seconds
out << "\n" << 3 << "\n\nend" << std::endl;
// should give the following output:
00:00|prefix: sample
00:00|prefix: line
00:02|prefix: 3
00:02|prefix:
00:02|prefix: end

\endcode
 *
 * \note This class is intended to be used by TimedLogManager.
 */
class TimedPrefixedLogStream : StorageProvider<TimedPrefixedStreamBuffer>,
                               public std::basic_ostream<char, std::char_traits<char>>
{
  typedef StorageProvider<TimedPrefixedStreamBuffer> StorageBaseType;
  typedef std::basic_ostream<char, std::char_traits<char>> OstreamBaseType;

public:
  TimedPrefixedLogStream(const Timer& timer, const std::string prefix, std::ostream& outstream);

  virtual ~TimedPrefixedLogStream();
}; // TimedPrefixedLogStream

//! ostream compatible class wrapping file and console output
class FileLogStream : public LogStream
{
public:
  FileLogStream(int loglevel, int& logflags, /*std::ofstream& file,*/ std::ofstream& fileWoTime)
    : LogStream(new FileBuffer(loglevel, logflags, /*file,*/ fileWoTime))
  {
  }
}; // class FileLogStream

//! /dev/null
class EmptyLogStream : public LogStream
{
public:
  explicit EmptyLogStream(int& logflags)
    : LogStream(new EmptyBuffer(int(LOG_NONE), logflags))
  {
  }
}; // class EmptyLogStream

namespace {
int dev_null_logflag;
EmptyLogStream dev_null(dev_null_logflag);
}

} // namespace Common
} // namespace XT
} // namespace Dune

#endif // LOGSTREAMS_HH


==> anc/xt-super/dune-xt-common/dune/xt/common/math.cc <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2013 - 2014, 2016)
//   Rene Milk       (2013, 2015)

#include "config.h"

#include "math.hh"

namespace Dune {
namespace XT {
namespace Common {

// this is just for the test to compile
const std::string Epsilon<std::string, false>::value = "_";

} // namespace Common
} // namespace XT
} // namespace Dune


==> anc/xt-super/dune-xt-common/dune/xt/common/math.hh <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Andreas Buhr    (2014)
//   Felix Schindler (2012 - 2016)
//   Rene Milk       (2010 - 2015)
//   Sven Kaulmann   (2013)
//   Tobias Leibner  (2014)

#ifndef DUNE_XT_COMMON_MATH_HH
#define DUNE_XT_COMMON_MATH_HH

#include <vector>
#include <limits>
#include <algorithm>
#include <cstring>
#include <iostream>
#include <type_traits>
#include <complex>

#include <dune/xt/common/disable_warnings.hh>
#include <boost/static_assert.hpp>
#include <boost/fusion/include/void.hpp>
#include <boost/format.hpp>
#include <boost/accumulators/accumulators.hpp>
#include <boost/accumulators/statistics/stats.hpp>
#include <boost/accumulators/statistics/max.hpp>
#include <boost/accumulators/statistics/min.hpp>
#include <boost/accumulators/statistics/mean.hpp>
#include <boost/math/special_functions/fpclassify.hpp>
#include <dune/xt/common/reenable_warnings.hh>

#include <dune/xt/common/type_traits.hh>
#include <dune/common/deprecated.hh>

namespace Dune {
namespace XT {
namespace Common {

/**
 * since std::numeric_limits<T>::epsilon() is 0 for integral types
 * use this to get the minimum increment/difference for all basic types
 * (or add specializations as necessary ofc)
 **/
template <class T, bool is_integral = std::is_integral<T>::value>
struct Epsilon
{
};

template <class T>
struct Epsilon<T, true>
{
  static const T value;
};

template <class T>
struct Epsilon<T, false>
{
  static const T value;
};

template <>
struct Epsilon<std::string, false>
{
  static const std::string value;
};

template <class T>
const T Epsilon<T, true>::value = 1;
template <class T>
const T Epsilon<T, false>::value = std::numeric_limits<T>::epsilon();

/**
 *  Helper struct to compute absolute values of signed and unsigned values,
 *  std::abs is only defined for signed types.
 **/
template <class T, bool isUnsigned = std::is_unsigned<T>::value>
struct AbsoluteValue
{
  static T result(const T& val)
  {
    return std::abs(val);
  }
};
template <class T>
struct AbsoluteValue<T, true>
{
  static T result(const T& val)
  {
    return val;
  }
};

template <class T, bool is_enum = std::is_enum<T>::value>
struct Absretval
{
  typedef T type;
};

template <class T>
struct Absretval<T, true>
{
  typedef typename underlying_type<T>::type type;
};

template <class T>
typename Absretval<T>::type abs(const T& val)
{
  typedef typename Absretval<T>::type R;
  return AbsoluteValue<R>::result(static_cast<R>(val));
}

//! a vector wrapper for continiously updating min,max,avg of some element type vector
template <class ElementType>
class MinMaxAvg
{
  static_assert(!is_complex<ElementType>::value, "complex accumulation not supported");

protected:
  typedef MinMaxAvg<ElementType> ThisType;

public:
  MinMaxAvg()
  {
  }

  template <class stl_container_type>
  MinMaxAvg(const stl_container_type& elements)
  {
    static_assert((boost::is_same<ElementType, typename stl_container_type::value_type>::value),
                  "cannot assign mismatching types");
    acc_ = std::for_each(elements.begin(), elements.end(), acc_);
  }

  std::size_t count() const
  {
    return boost::accumulators::count(acc_);
  }
  ElementType sum() const
  {
    return boost::accumulators::sum(acc_);
  }
  ElementType min() const
  {
    return boost::accumulators::min(acc_);
  }
  ElementType max() const
  {
    return boost::accumulators::max(acc_);
  }
  ElementType average() const
  {
    // for integer ElementType this just truncates from floating-point
    return ElementType(boost::accumulators::mean(acc_));
  }

  void operator()(const ElementType& el)
  {
    acc_(el);
  }

  void output(std::ostream& stream)
  {
    stream << boost::format("min: %e\tmax: %e\tavg: %e\n") % min() % max() % average();
  }

protected:
  typedef boost::accumulators::stats<boost::accumulators::tag::max, boost::accumulators::tag::min,
                                     boost::accumulators::tag::mean, boost::accumulators::tag::count,
                                     boost::accumulators::tag::sum> StatsType;
  boost::accumulators::accumulator_set<ElementType, StatsType> acc_;
};

//! \return var bounded in [min, max]
template <typename T>
T clamp(const T var, const T min, const T max)
{
  return (var < min) ? min : (var > max) ? max : var;
}

/**
 * \returns: -1 iff val < 0
 *            0 iff val == 0
 *            1 iff val > 0
 */
template <typename T>
int signum(T val)
{
  return (T(0) < val) - (val < T(0));
}

/** enable us to use DSC::numeric_limits for all types, even when no specialization is avaliable.
 * If there is one, it's used. Otherwise we default to numerical_limtis of double
 **/
template <class T, typename = void>
class numeric_limits : public std::numeric_limits<double>
{
};

template <class T>
class numeric_limits<T, typename std::enable_if<std::numeric_limits<T>::is_specialized>::type>
    : public std::numeric_limits<T>
{
};

//! forward to std::isnan for general types, overload for complex below
template <class T>
bool isnan(T val)
{
  return std::isnan(val);
}

//! override isnan for complex here so it doesn't bleed into the std namespace
template <class T>
bool isnan(std::complex<T> val)
{
  return isnan(std::real(val)) || isnan(std::imag(val));
}

//! forward to std::isinf for general types, overload for complex below
template <class T>
bool isinf(T val)
{
  return std::isinf(val);
}

//! override isinf for complex here so it doesn't bleed into the std namespace
template <class T>
bool isinf(std::complex<T> val)
{
  return isinf(std::real(val)) || isinf(std::imag(val));
}

} // namespace Common
} // namespace XT
} // namespace Dune

namespace std {
}
#endif // DUNE_XT_COMMON_MATH_HH


==> anc/xt-super/dune-xt-common/dune/xt/common/matrix.hh <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Andreas Buhr    (2014)
//   Felix Schindler (2012 - 2016)
//   Rene Milk       (2010 - 2015)
//   Sven Kaulmann   (2010 - 2011)
//   Tobias Leibner  (2014)

#ifndef DUNE_XT_COMMON_MATRIX_HH
#define DUNE_XT_COMMON_MATRIX_HH

#include <boost/numeric/conversion/cast.hpp>

#include <dune/common/dynmatrix.hh>
#include <dune/common/fmatrix.hh>

#include <dune/xt/common/exceptions.hh>
#include <dune/xt/common/fmatrix.hh>
#include <dune/xt/common/vector.hh>

namespace Dune {
namespace XT {
namespace Common {

/**
 * \brief Traits to statically extract the information of a (mathematical) matrix.
 *
 *        If you want your matrix class to benefit from the operators defined in this header you have to manually
 *        specify a specialization of this class in your code with is_matrix defined to true and an appropriate
 *        static methods and members (see the specializations below).
 */
template <class MatType>
struct MatrixAbstraction
{
  typedef MatType MatrixType;
  typedef MatType ScalarType;
  typedef MatType S;

  static const bool is_matrix = false;

  static const bool has_static_size = false;

  static const size_t static_rows = std::numeric_limits<size_t>::max();

  static const size_t static_cols = std::numeric_limits<size_t>::max();

  static inline /*MatrixType*/ void create(const size_t /*rows*/, const size_t /*cols*/)
  {
    static_assert(AlwaysFalse<MatType>::value, "Do not call me if is_matrix is false!");
  }

  static inline /*MatrixType*/ void create(const size_t /*rows*/, const size_t /*cols*/, const ScalarType& /*val*/)
  {
    static_assert(AlwaysFalse<MatType>::value, "Do not call me if is_matrix is false!");
  }

  static inline /*size_t*/ void rows(const MatrixType& /*mat*/)
  {
    static_assert(AlwaysFalse<MatType>::value, "Do not call me if is_matrix is false!");
  }

  static inline /*size_t*/ void cols(const MatrixType& /*mat*/)
  {
    static_assert(AlwaysFalse<MatType>::value, "Do not call me if is_matrix is false!");
  }

  static inline void set_entry(MatrixType& /*mat*/, const size_t /*row*/, const size_t /*col*/,
                               const ScalarType& /*val*/)
  {
    static_assert(AlwaysFalse<MatType>::value, "Do not call me if is_matrix is false!");
  }

  static inline /*ScalarType*/ void get_entry(const MatrixType& /*mat*/, const size_t /*row*/, const size_t /*col*/)
  {
    static_assert(AlwaysFalse<MatType>::value, "Do not call me if is_matrix is false!");
  }
};

template <class K>
struct MatrixAbstraction<Dune::DynamicMatrix<K>>
{
  typedef Dune::DynamicMatrix<K> MatrixType;
  typedef K ScalarType;
  typedef ScalarType S;

  static const bool is_matrix = true;

  static const bool has_static_size = false;

  static const size_t static_rows = std::numeric_limits<size_t>::max();

  static const size_t static_cols = std::numeric_limits<size_t>::max();

  static inline MatrixType create(const size_t rows, const size_t cols)
  {
    return MatrixType(rows, cols);
  }

  static inline MatrixType create(const size_t rows, const size_t cols, const ScalarType& val)
  {
    return MatrixType(rows, cols, val);
  }

  static inline size_t rows(const MatrixType& mat)
  {
    return mat.rows();
  }

  static inline size_t cols(const MatrixType& mat)
  {
    return mat.cols();
  }

  static inline void set_entry(MatrixType& mat, const size_t row, const size_t col, const ScalarType& val)
  {
    mat[row][col] = val;
  }

  static inline ScalarType get_entry(const MatrixType& mat, const size_t row, const size_t col)
  {
    return mat[row][col];
  }
};

template <class K, int N, int M>
struct MatrixAbstraction<Dune::FieldMatrix<K, N, M>>
{
  typedef Dune::FieldMatrix<K, N, M> MatrixType;
  typedef K ScalarType;
  typedef ScalarType S;

  static const bool is_matrix = true;

  static const bool has_static_size = true;

  static const size_t static_rows = N;

  static const size_t static_cols = M;

  static inline MatrixType create(const size_t rows, const size_t cols)
  {
    if (rows != N)
      DUNE_THROW(Exceptions::shapes_do_not_match, "rows = " << rows << "\nN = " << int(N));
    if (cols != M)
      DUNE_THROW(Exceptions::shapes_do_not_match, "cols = " << cols << "\nM = " << int(M));
    return MatrixType();
  }

  static inline MatrixType create(const size_t rows, const size_t cols, const ScalarType& val)
  {
    if (rows != N)
      DUNE_THROW(Exceptions::shapes_do_not_match, "rows = " << rows << "\nN = " << int(N));
    if (cols != M)
      DUNE_THROW(Exceptions::shapes_do_not_match, "cols = " << cols << "\nM = " << int(M));
    return MatrixType(val);
  }

  static inline size_t rows(const MatrixType& /*mat*/)
  {
    return boost::numeric_cast<size_t>(N);
  }

  static inline size_t cols(const MatrixType& /*mat*/)
  {
    return boost::numeric_cast<size_t>(M);
  }

  static inline void set_entry(MatrixType& mat, const size_t row, const size_t col, const ScalarType& val)
  {
    mat[row][col] = val;
  }

  static inline ScalarType get_entry(const MatrixType& mat, const size_t row, const size_t col)
  {
    return mat[row][col];
  }
};

template <class K, int N, int M>
struct MatrixAbstraction<Dune::XT::Common::FieldMatrix<K, N, M>>
{
  typedef Dune::XT::Common::FieldMatrix<K, N, M> MatrixType;
  typedef K ScalarType;
  typedef ScalarType S;

  static const bool is_matrix = true;

  static const bool has_static_size = true;

  static const size_t static_rows = N;

  static const size_t static_cols = M;

  static inline MatrixType create(const size_t rows, const size_t cols)
  {
    return MatrixType(rows, cols);
  }

  static inline MatrixType create(const size_t rows, const size_t cols, const ScalarType& val)
  {
    return MatrixType(rows, cols, val);
  }

  static inline size_t rows(const MatrixType& /*mat*/)
  {
    return N;
  }

  static inline size_t cols(const MatrixType& /*mat*/)
  {
    return M;
  }

  static inline void set_entry(MatrixType& mat, const size_t row, const size_t col, const ScalarType& val)
  {
    mat[row][col] = val;
  }

  static inline ScalarType get_entry(const MatrixType& mat, const size_t row, const size_t col)
  {
    return mat[row][col];
  }
};

template <class MatrixType>
struct is_matrix
{
  static const bool value = MatrixAbstraction<MatrixType>::is_matrix;
};

template <class MatrixType>
typename std::enable_if<is_matrix<MatrixType>::value, MatrixType>::type
create(const size_t sz, const typename MatrixAbstraction<MatrixType>::S& val)
{
  return MatrixAbstraction<MatrixType>::create(sz, val);
}

} // namespace Common
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_COMMON_MATRIX_HH


==> anc/xt-super/dune-xt-common/dune/xt/common/memory.hh <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2012, 2014 - 2016)
//   Rene Milk       (2011 - 2012, 2014 - 2015)

#ifndef DUNE_XT_COMMON_MEMORY_HH
#define DUNE_XT_COMMON_MEMORY_HH

#include <memory>
#include <boost/noncopyable.hpp>

namespace Dune {
namespace XT {
namespace Common {

//! make_unique implementation via herb sutter: http://herbsutter.com/gotw/_102/
//! \TODO this can be delegated to stdlib with c++14
template <typename T, typename... Args>
std::unique_ptr<T> make_unique(Args&&... args)
{
  return std::unique_ptr<T>(new T(std::forward<Args>(args)...));
}

//! just like boost::noncopyable, but for move assign/ctor
struct nonmoveable
{
  constexpr nonmoveable() = default;
  ~nonmoveable() = default;
  nonmoveable& operator=(nonmoveable&& source) = delete;
  nonmoveable(nonmoveable&& source) = delete;
};

namespace internal {

template <class T>
class ConstAccessInterface
{
public:
  virtual ~ConstAccessInterface()
  {
  }

  ConstAccessInterface<T>& operator=(const ConstAccessInterface<T>& other) = delete;
  ConstAccessInterface<T>& operator=(ConstAccessInterface<T>&& source) = delete;

  virtual const T& access() const = 0;
}; // class ConstAccessInterface

template <class T>
class ConstAccessByReference : public ConstAccessInterface<T>
{
public:
  explicit ConstAccessByReference(const T& tt)
    : tt_(tt)
  {
  }

  explicit ConstAccessByReference(const ConstAccessByReference<T>& other) = default;
  explicit ConstAccessByReference(ConstAccessByReference<T>&& source) = default;

  virtual ~ConstAccessByReference()
  {
  }

  virtual const T& access() const override final
  {
    return tt_;
  }

private:
  const T& tt_;
}; // class ConstAccessByReference

template <class T>
class ConstAccessByPointer : public ConstAccessInterface<T>
{
public:
  explicit ConstAccessByPointer(const T* tt)
    : tt_(tt)
  {
  }

  explicit ConstAccessByPointer(std::unique_ptr<const T>&& tt)
    : tt_(tt)
  {
  }

  explicit ConstAccessByPointer(std::shared_ptr<const T> tt)
    : tt_(tt)
  {
  }

  explicit ConstAccessByPointer(const ConstAccessByPointer<T>& other) = default;
  explicit ConstAccessByPointer(ConstAccessByPointer<T>&& other) = default;

  virtual ~ConstAccessByPointer()
  {
  }

  virtual const T& access() const override final
  {
    return *tt_;
  }

private:
  std::shared_ptr<const T> tt_;
}; // class ConstAccessByPointer

template <class T>
class AccessInterface
{
public:
  virtual ~AccessInterface()
  {
  }

  AccessInterface<T>& operator=(const AccessInterface<T>& other) = delete;
  AccessInterface<T>& operator=(AccessInterface<T>&& source) = delete;

  virtual T& access() = 0;
  virtual const T& access() const = 0;
}; // class AccessInterface

template <class T>
class AccessByReference : public AccessInterface<T>
{
public:
  explicit AccessByReference(T& tt)
    : tt_(tt)
  {
  }

  explicit AccessByReference(AccessByReference<T>& other) = default;
  explicit AccessByReference(AccessByReference<T>&& source) = default;

  virtual ~AccessByReference()
  {
  }

  virtual T& access() override final
  {
    return tt_;
  }

  virtual const T& access() const override final
  {
    return tt_;
  }

private:
  T& tt_;
}; // class AccessByReference

template <class T>
class AccessByPointer : public AccessInterface<T>
{
public:
  explicit AccessByPointer(T* tt)
    : tt_(tt)
  {
  }

  explicit AccessByPointer(std::unique_ptr<T>&& tt)
    : tt_(tt)
  {
  }

  explicit AccessByPointer(std::shared_ptr<T> tt)
    : tt_(tt)
  {
  }

  explicit AccessByPointer(AccessByPointer<T>& other) = default;
  explicit AccessByPointer(AccessByPointer<T>&& source) = default;

  virtual ~AccessByPointer()
  {
  }

  virtual T& access() override final
  {
    return *tt_;
  }

  virtual const T& access() const override final
  {
    return *tt_;
  }

private:
  std::shared_ptr<T> tt_;
}; // class AccessByPointer

} // namespace internal

template <class T>
class ConstStorageProvider
{
public:
  explicit ConstStorageProvider(const T& tt)
    : storage_(std::make_shared<internal::ConstAccessByReference<T>>(tt))
  {
  }

  explicit ConstStorageProvider(const T* tt)
    : storage_(std::make_shared<internal::ConstAccessByPointer<T>>(tt))
  {
  }

  explicit ConstStorageProvider(std::unique_ptr<const T>&& tt)
    : storage_(std::make_shared<internal::ConstAccessByPointer<T>>(tt))
  {
  }

  explicit ConstStorageProvider(std::shared_ptr<const T> tt)
    : storage_(std::make_shared<internal::ConstAccessByPointer<T>>(tt))
  {
  }

  explicit ConstStorageProvider(const ConstStorageProvider<T>& other) = default;
  explicit ConstStorageProvider(ConstStorageProvider<T>&& source) = default;

  ConstStorageProvider<T>& operator=(const ConstStorageProvider<T>& other) = delete;
  ConstStorageProvider<T>& operator=(ConstStorageProvider<T>&& source) = delete;

  const T& storage_access() const
  {
    return access();
  }

  const T& access() const
  {
    return storage_->access();
  }

private:
  std::shared_ptr<internal::ConstAccessInterface<T>> storage_;
}; // class ConstStorageProvider

template <class T>
class StorageProvider
{
public:
  explicit StorageProvider(T& tt)
    : storage_(std::make_shared<internal::AccessByReference<T>>(tt))
  {
  }

  explicit StorageProvider(T* tt)
    : storage_(std::make_shared<internal::AccessByPointer<T>>(tt))
  {
  }

  explicit StorageProvider(std::unique_ptr<T>&& tt)
    : storage_(std::make_shared<internal::AccessByPointer<T>>(tt))
  {
  }

  explicit StorageProvider(std::shared_ptr<T> tt)
    : storage_(std::make_shared<internal::AccessByPointer<T>>(tt))
  {
  }

  explicit StorageProvider(const StorageProvider<T>& other) = default;
  explicit StorageProvider(StorageProvider<T>&& source) = default;

  StorageProvider<T>& operator=(const StorageProvider<T>& other) = delete;
  StorageProvider<T>& operator=(StorageProvider<T>&& source) = delete;

  T& storage_access()
  {
    return access();
  }

  const T& storage_access() const
  {
    return access();
  }

  T& access()
  {
    return storage_->access();
  }

  const T& access() const
  {
    return storage_->access();
  }

private:
  std::shared_ptr<internal::AccessInterface<T>> storage_;
}; // class StorageProvider

} // namespace Common
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_COMMON_MEMORY_HH


==> anc/xt-super/dune-xt-common/dune/xt/common/misc.cc <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2016)
//   Rene Milk       (2015)

#include <config.h>

#include "misc.hh"

#include <stdlib.h>
#include <stdio.h>
#include <unordered_map>
#include <algorithm>
#include <dune/xt/common/string.hh>
#include <dune/xt/common/print.hh>

extern char** environ;

namespace Dune {
namespace XT {
namespace Common {

void dump_environment(boost::filesystem::ofstream& file, std::string csv_sep)
{
  using namespace std;
  vector<string> header, values;
  for (char** current = environ; *current; current++) {
    string line(*current);
    const auto tokens = tokenize(line, "=");
    if (tokens.size() == 2) {
      header.push_back(tokens[0]);
      values.push_back(tokens[1]);
    }
  }
  std::copy(header.begin(), header.end(), PrefixOutputIterator<string>(file, csv_sep));
  file << '\n';
  std::copy(values.begin(), values.end(), PrefixOutputIterator<string>(file, csv_sep));
}

} // namespace Common
} // namespace XT
} // namespace Dune


==> anc/xt-super/dune-xt-common/dune/xt/common/misc.hh <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Andreas Buhr    (2014)
//   Felix Schindler (2009, 2012 - 2016)
//   Rene Milk       (2009 - 2015)
//   Sven Kaulmann   (2011 - 2012)
//   Tobias Leibner  (2014)

#ifndef DUNE_XT_COMMON_MISC_HH
#define DUNE_XT_COMMON_MISC_HH

#include <cstring>
#include <map>
#include <assert.h>
#include <algorithm>
#include <dune/common/version.hh>
#include <dune/common/array.hh>
#include <dune/common/exceptions.hh>

#include <cstddef>
#include <fstream>
#include <iostream>
#include <ostream>
#include <sstream>
#include <iomanip>
#include <vector>
#include <cmath>
#include <cerrno>
#include <limits>
#include <string.h>
#include <stdexcept>
#include <sys/stat.h>
#include <sys/types.h>

#include <dune/xt/common/disable_warnings.hh>
#include <boost/algorithm/string.hpp>
#include <dune/xt/common/reenable_warnings.hh>
#include <boost/filesystem/fstream.hpp>

#include <dune/xt/common/exceptions.hh>
#include <dune/xt/common/logging.hh>

namespace Dune {
namespace XT {
namespace Common {

//! element-index-in-container search
template <class StlSequence>
inline int get_idx(const StlSequence& ct, const typename StlSequence::value_type& val)
{
  const auto result = std::find(ct.begin(), ct.end(), val);
  if (result == ct.end())
    return -1;
  return std::distance(ct.begin(), result);
} // get_idx

/** this allows subscription indices to wrap around
   * \example N=4: WraparoundArray[4] == WraparoundArray[0] && WraparoundArray[-1] == WraparoundArray[3]
   **/
template <class T, size_t N>
struct WraparoundArray : public Dune::array<T, N>
{
  typedef Dune::array<T, N> BaseType;
  WraparoundArray()
  {
    for (size_t i = 0; i < N; ++i)
      this->operator[](i) = T();
  }

  WraparoundArray(const BaseType other)
  {
    for (size_t i = 0; i < N; ++i)
      this->operator[](i) = other[i];
  }

  typename BaseType::reference operator[](std::size_t i)
  {
    return BaseType::operator[](i % N);
  }

  typename BaseType::reference operator[](int i)
  {
    const std::size_t real_index = i < 0 ? static_cast<std::size_t>(N - (((i * -1) % N) + 1)) : std::size_t(i);
    return BaseType::operator[](real_index);
  } // []

  typename BaseType::const_reference operator[](std::size_t i) const
  {
    return BaseType::operator[](i % N);
  }

  typename BaseType::const_reference operator[](int i) const
  {
    const std::size_t real_index = i < 0 ? static_cast<std::size_t>(N - (((i * -1) % N) + 1)) : std::size_t(i);
    return BaseType::operator[](real_index);
  } // []
};

//! type safe (this will not compile for degraded-to-pointer arrays) way of getting array length
template <class T, size_t N>
size_t array_length(T(&/*array*/)[N])
{
  return N;
}

//! get a non-zero initialised array
template <class T, size_t N>
std::array<T, N> make_array(const T& v)
{
  std::array<T, N> ret;
  ret.fill(v);
  return ret;
}

template <class T, size_t N>
std::array<T, N> make_array(const std::vector<T>& v)
{
  if (v.size() == 1) {
    return make_array<T, N>(v[0]);
  } else if (v.size() < N) {
    std::array<T, N> error_msg;
    DUNE_THROW(Exceptions::shapes_do_not_match,
               "Trying to create a " << get_typename(error_msg) << " from a " << get_typename(v) << " of size "
                                     << v.size());
  } else {
    std::array<T, N> ret;
    for (size_t nn = 0; nn < N; ++nn) {
      ret[nn] = v[nn];
    }
    return ret;
  }
}

//! writes process environment to file
void dump_environment(boost::filesystem::ofstream& file, std::string csv_sep = ",");

/** abstraction for stdlibs w/o map.emplace
 * This isn't covering the full emplace spec, and the piecewise case potentially improper,
 * but we only need this in an Intel MIC setup with weird lib versioning.
 * Normally we'd depend on the full gcc 4.8 stack atm and do not use the insert fallback
 **/
template <typename Key, typename T, typename MapType>
std::pair<typename MapType::iterator, bool> map_emplace(MapType& map_in, Key key, T value)
{
#if HAVE_MAP_EMPLACE
  return map_in.emplace(key, value);
#else
  DXTC_LOG_DEBUG_0 << "using map.insert fallback instead of emplace\n";
  return map_in.insert(typename MapType::value_type(key, value));
#endif
}

template <typename K, typename V, typename MapType>
std::pair<typename MapType::iterator, bool> map_emplace(MapType& map_in, std::piecewise_construct_t pcw, K&& keys,
                                                        V&& values)
{
#if HAVE_MAP_EMPLACE
  return map_in.emplace(pcw, keys, values);
#else
  DXTC_LOG_DEBUG_0 << "using map.insert fallback instead of emplace\n";
  return map_in.insert(typename MapType::value_type(pcw, keys, values));
#endif
}

template <typename T>
struct remove_const_reference
{
  typedef typename std::remove_reference<typename std::remove_const<T>::type>::type type;
};

} // namespace Common
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_COMMON_MISC_HH


==> anc/xt-super/dune-xt-common/dune/xt/common/parallel/helper.cc <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2012 - 2014, 2016)
//   Rene Milk       (2011 - 2012, 2014 - 2015)

#include <config.h>

#include "helper.hh"
#include <dune/common/parallel/mpihelper.hh>

int Dune::XT::abort_all_mpi_processes()
{
#if HAVE_MPI
  if (MPIHelper::getCollectiveCommunication().size() > 1)
    return MPI_Abort(MPIHelper::getCommunicator(), 1);
  else
#endif
    return 1;
}


==> anc/xt-super/dune-xt-common/dune/xt/common/parallel/helper.hh <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2014, 2016)
//   Rene Milk       (2014 - 2015)
//   Tobias Leibner  (2014)

#ifndef DUNE_XT_COMMON_PARALLEL_HELPER_HH
#define DUNE_XT_COMMON_PARALLEL_HELPER_HH

#include <type_traits>

#include <dune/common/parallel/collectivecommunication.hh>

#if HAVE_DUNE_ISTL
#include <dune/istl/paamg/pinfo.hh>
#endif

namespace Dune {
namespace XT {

//! marker for sequential in MPI-enabled solver stuffs
struct SequentialCommunication
#if HAVE_DUNE_ISTL
    : public Dune::Amg::SequentialInformation
#endif
{
};

template <class GridCommImp>
struct UseParallelCommunication
{
#if HAVE_MPI && HAVE_DUNE_ISTL
  static constexpr bool value = std::is_same<GridCommImp, CollectiveCommunication<MPI_Comm>>::value;
#else
  static constexpr bool value = false;
#endif
};

/**
 * \brief calls MPI_Abort if enable-parallel, noop otherwise
 * \returns MPI_Abort if enable-parallel, 1 otherwise
 **/
int abort_all_mpi_processes();

} // namespace XT
} // namespace Dune

#endif // DUNE_XT_COMMON_PARALLEL_HELPER_HH


==> anc/xt-super/dune-xt-common/dune/xt/common/parallel/partitioner.hh <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2016)
//   Rene Milk       (2014 - 2015)

#ifndef DUNE_XT_COMMON_PARALLEL_PARTITIONER_HH
#define DUNE_XT_COMMON_PARALLEL_PARTITIONER_HH

#include <cstddef>

namespace Dune {
namespace XT {
namespace Common {

/** \brief Partition that assigns each codim-0 entity in a \ref IndexSet a unique partition number,
 * its index in the set
 *
 * usable with \ref Dune::SeedListPartitioning for example \ref Dune::PartitioningInterface
 **/
template <class GridViewType>
struct IndexSetPartitioner
{
  typedef typename GridViewType::IndexSet IndexSetType;
  typedef typename GridViewType::template Codim<0>::Entity EntityType;
  explicit IndexSetPartitioner(const IndexSetType& index_set)
    : index_set_(index_set)
  {
  }

  std::size_t partition(const EntityType& e) const
  {
    return index_set_.index(e);
  }

  std::size_t partitions() const
  {
    return index_set_.size(0);
  }

private:
  const IndexSetType& index_set_;
};

} // namespace Common
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_COMMON_PARALLEL_PARTITIONER_HH


==> anc/xt-super/dune-xt-common/dune/xt/common/parallel/threadmanager.cc <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2014 - 2016)
//   Rene Milk       (2013 - 2015)
//   Tobias Leibner  (2014 - 2015)

#include "config.h"

#if HAVE_TBB
#include <thread>
#endif

#include <boost/numeric/conversion/cast.hpp>

#if HAVE_EIGEN
#include <dune/xt/common/disable_warnings.hh>
#include <Eigen/Core>
#include <dune/xt/common/reenable_warnings.hh>
#endif

#if HAVE_TBB
#include <tbb/task_scheduler_init.h>
#endif

#include <dune/common/exceptions.hh>

#include <dune/xt/common/configuration.hh>

#if HAVE_DUNE_FEM
#include <dune/fem/misc/threads/threadmanager.hh>
#endif

#include "threadmanager.hh"

// some assertions only make sense if dune-fem's threading manager is non-trivial
#if (defined(USE_PTHREADS) || defined(_OPENMP)) && HAVE_DUNE_FEM
#define WITH_DUNE_FEM_AND_THREADING(expr) expr
#else
#define WITH_DUNE_FEM_AND_THREADING(expr)
#endif

#if HAVE_TBB

size_t Dune::XT::Common::ThreadManager::max_threads()
{
  const auto threads = DXTC_CONFIG_GET("threading.max_count", 1);
  WITH_DUNE_FEM_AND_THREADING(assert(Dune::Fem::ThreadManager::maxThreads() == threads);)
  return threads;
}

size_t Dune::XT::Common::ThreadManager::current_threads()
{
  const auto threads = max_threads();
  WITH_DUNE_FEM_AND_THREADING(assert(long(Dune::Fem::ThreadManager::currentThreads()) == long(threads));)
  return threads;
}

size_t Dune::XT::Common::ThreadManager::thread()
{
  const auto tbb_id = std::this_thread::get_id();
  static std::map<decltype(tbb_id), size_t> thread_ids;
  const auto it = thread_ids.find(tbb_id);
  if (it == thread_ids.end())
    map_emplace(thread_ids, tbb_id, thread_ids.size());
  return thread_ids.at(tbb_id);
}

//! both std::hw_concur and intel's default_thread_count fail for mic
size_t Dune::XT::Common::ThreadManager::default_max_threads()
{
#ifndef __MIC__
  return std::thread::hardware_concurrency();
#else
  return DS_MAX_MIC_THREADS;
#endif
}

void Dune::XT::Common::ThreadManager::set_max_threads(const size_t count)
{
  DXTC_CONFIG.set("threading.max_count", count, true);
  if (tbb_init_.is_active()) {
    DXTC_LOG_DEBUG << (boost::format("Re-initializing TBB from %d to %d threads") % max_threads_ % count).str();
    tbb_init_.terminate();
  }
  max_threads_        = count;
  const int int_count = boost::numeric_cast<int>(count);
  WITH_DUNE_FEM_AND_THREADING(Dune::Fem::ThreadManager::setMaxNumberThreads(int_count);)
#if HAVE_EIGEN
  Eigen::setNbThreads(int_count);
#endif
  tbb_init_.initialize(int_count);
}

Dune::XT::Common::ThreadManager::ThreadManager()
  : max_threads_(default_max_threads())
  , tbb_init_(tbb::task_scheduler_init::deferred)
{
#if HAVE_EIGEN
  // must be called before tbb threads are created via tbb::task_scheduler_init object ctor
  Eigen::initParallel();
  Eigen::setNbThreads(1);
#endif
  WITH_DUNE_FEM_AND_THREADING(Dune::Fem::ThreadManager::setMaxNumberThreads(1);)
}

#else // if HAVE_TBB

size_t Dune::XT::Common::ThreadManager::max_threads()
{
  return 1;
}

size_t Dune::XT::Common::ThreadManager::current_threads()
{
  return 1;
}

size_t Dune::XT::Common::ThreadManager::thread()
{
  return 0;
}

void Dune::XT::Common::ThreadManager::set_max_threads(const size_t count)
{
  if (count > 1)
    DUNE_THROW(InvalidStateException, "Trying to use more than one thread w/o TBB");
}

size_t Dune::XT::Common::ThreadManager::default_max_threads()
{
  return 1;
}

Dune::XT::Common::ThreadManager::ThreadManager()
  : max_threads_(1)
{
}

#endif // HAVE_TBB


==> anc/xt-super/dune-xt-common/dune/xt/common/parallel/threadmanager.hh <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2014 - 2016)
//   Rene Milk       (2013 - 2015)

#ifndef DUNE_XT_COMMON_THREADMANAGER_HH
#define DUNE_XT_COMMON_THREADMANAGER_HH

#include <thread>
#if HAVE_TBB
#include <tbb/task_scheduler_init.h>
#endif

namespace Dune {
namespace XT {
namespace Common {

struct ThreadManager;
//! global singleton ThreadManager
ThreadManager& threadManager();

/** abstractions of threading functionality
 *  currently controls tbb and forwards to dune-fem if possible, falls back to single-thread dummy imp
 **/
struct ThreadManager
{
  static size_t default_max_threads();

  //! return maximal number of threads possbile in the current run
  size_t max_threads();

  //! return number of current threads
  size_t current_threads();

  //! return thread number
  size_t thread();

  //! set maximal number of threads available during run
  void set_max_threads(const size_t count);

  ~ThreadManager() = default;

private:
  friend ThreadManager& threadManager();
  //! init tbb with given thread count, prepare Eigen for smp if possible
  ThreadManager();

  size_t max_threads_;
#if HAVE_TBB
  tbb::task_scheduler_init tbb_init_;
#endif
};

inline ThreadManager& threadManager()
{
  static ThreadManager tm;
  return tm;
}

} // namespace Common
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_COMMON_THREADMANAGER_HH


==> anc/xt-super/dune-xt-common/dune/xt/common/parallel/threadstorage.hh <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2014, 2016)
//   Rene Milk       (2013 - 2015)

#ifndef DUNE_XT_COMMON_PARALLEL_THREADSTORAGE_HH
#define DUNE_XT_COMMON_PARALLEL_THREADSTORAGE_HH

#include <deque>
#include <algorithm>
#include <type_traits>
#if HAVE_TBB
#include <tbb/enumerable_thread_specific.h>
#endif
#include <boost/noncopyable.hpp>

#include <dune/xt/common/type_traits.hh>
#include <dune/xt/common/memory.hh>
#include <dune/xt/common/parallel/threadmanager.hh>

namespace Dune {
namespace XT {
namespace Common {

/** Automatic Storage of non-static, N thread-local values
 **/
template <class ValueImp>
class FallbackPerThreadValue : public boost::noncopyable
{
public:
  typedef ValueImp ValueType;
  typedef typename std::conditional<std::is_const<ValueImp>::value, ValueImp, const ValueImp>::type ConstValueType;

private:
  typedef FallbackPerThreadValue<ValueImp> ThisType;
  typedef std::deque<std::unique_ptr<ValueType>> ContainerType;

public:
  //! Initialization by copy construction of ValueType
  explicit FallbackPerThreadValue(ConstValueType& value)
    : values_(threadManager().max_threads())
  {
    std::generate(values_.begin(), values_.end(), [=]() { return make_unique<ValueType>(value); });
  }

  //! Initialization by in-place construction ValueType with \param ctor_args
  template <class... InitTypes>
  explicit FallbackPerThreadValue(InitTypes&&... ctor_args)
    : values_(threadManager().max_threads())
  {
#if __GNUC__
    // cannot unpack in lambda due to https://gcc.gnu.org/bugzilla/show_bug.cgi?id=47226
    ValueType v(ctor_args...);
    std::generate(values_.begin(), values_.end(), [&]() { return make_unique<ValueType>(v); });
#else
    std::generate(values_.begin(), values_.end(), [&]() { return make_unique<ValueType>(ctor_args...); });
#endif
  }

  ThisType& operator=(ConstValueType&& value)
  {
    std::generate(values_.begin(), values_.end(), [=]() { return make_unique<ValueType>(value); });
    return *this;
  }

  operator ValueType() const
  {
    return this->operator*();
  }

  ValueType& operator*()
  {
    return *values_[threadManager().thread()];
  }

  ConstValueType& operator*() const
  {
    return *values_[threadManager().thread()];
  }

  ValueType* operator->()
  {
    return values_[threadManager().thread()].get();
  }

  ConstValueType* operator->() const
  {
    return values_[threadManager().thread()].get();
  }

  template <class BinaryOperation>
  ValueType accumulate(ValueType init, BinaryOperation op) const
  {
    typedef const typename ContainerType::value_type ptr;
    auto l = [&](ConstValueType& a, ptr& b) { return op(a, *b); };
    return std::accumulate(values_.begin(), values_.end(), init, l);
  }

  ValueType sum() const
  {
    return accumulate(ValueType(0), std::plus<ValueType>());
  }

private:
  ContainerType values_;
};

#if HAVE_TBB
/** Automatic Storage of non-static, N thread-local values
 **/
template <class ValueImp>
class TBBPerThreadValue : public boost::noncopyable
{
public:
  typedef ValueImp ValueType;
  typedef typename std::conditional<std::is_const<ValueImp>::value, ValueImp, const ValueImp>::type ConstValueType;

private:
  typedef TBBPerThreadValue<ValueImp> ThisType;
  typedef tbb::enumerable_thread_specific<std::unique_ptr<ValueType>> ContainerType;

public:
  //! Initialization by copy construction of ValueType
  explicit TBBPerThreadValue(ValueType value)
    : values_(new ContainerType([=]() { return make_unique<ValueType>(value); }))
  {
  }

  //! Initialization by in-place construction ValueType with \param ctor_args
  template <class... InitTypes>
  explicit TBBPerThreadValue(InitTypes&&... ctor_args)
#if __GNUC__
      // cannot unpack in lambda due to https://gcc.gnu.org/bugzilla/show_bug.cgi?id=47226
      : TBBPerThreadValue(ValueType(ctor_args...))
#else
    : values_(new ContainerType([=]() { return make_unique<ValueType>(ctor_args...); }))
#endif
  {
  }

  ThisType& operator=(ValueType&& value)
  {
    values_ = make_unique<ContainerType>([=]() { return make_unique<ValueType>(value); });
    return *this;
  }

  operator ValueImp() const
  {
    return this->operator*();
  }

  ValueType& operator*()
  {
    return *values_->local();
  }

  ConstValueType& operator*() const
  {
    return *values_->local();
  }

  ValueType* operator->()
  {
    return values_->local().get();
  }

  ConstValueType* operator->() const
  {
    return values_->local().get();
  }

  template <class BinaryOperation>
  ValueType accumulate(ValueType init, BinaryOperation op) const
  {
    typedef const typename ContainerType::value_type ptr;
    auto l = [&](ConstValueType& a, ptr& b) { return op(a, *b); };
    return std::accumulate(values_->begin(), values_->end(), init, l);
  }

  ValueType sum() const
  {
    return accumulate(ValueType(), std::plus<ValueType>());
  }

private:
  mutable std::unique_ptr<ContainerType> values_;
};

template <typename T>
using PerThreadValue = TBBPerThreadValue<T>;
#else // HAVE_TBB
template <typename T>
using PerThreadValue = FallbackPerThreadValue<T>;
#endif

} // namespace Common
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_COMMON_PARALLEL_THREADSTORAGE_HH


==> anc/xt-super/dune-xt-common/dune/xt/common/print.hh <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2010, 2012 - 2016)
//   Rene Milk       (2009 - 2015)
//   Sven Kaulmann   (2011 - 2012)
//   Tobias Leibner  (2014)

#ifndef DUNE_XT_COMMON_PRINT_HH
#define DUNE_XT_COMMON_PRINT_HH

#include <string>
#include <iostream>

#include <dune/xt/common/filesystem.hh>
#include <dune/xt/common/ranges.hh>
#include <dune/xt/common/string.hh>
#include <dune/xt/common/vector.hh>
#include <dune/xt/common/matrix.hh>

namespace Dune {
namespace XT {
namespace Common {

template <class V>
typename std::enable_if<is_vector<V>::value, void>::type print(const V& vec, const std::string name, std::ostream& out,
                                                               const std::string prefix = "")
{
  out << prefix << name << " = ";
  if (vec.size() == 0)
    out << "[]";
  else if (vec.size() == 1)
    out << vec[0];
  else {
    out << "[" << vec[0];
    for (decltype(vec.size()) ii = 1; ii < vec.size(); ++ii)
      out << " " << vec[ii];
    out << "]";
  }
} // ... print(...)

template <class M>
typename std::enable_if<is_matrix<M>::value, void>::type print(const M& mat, const std::string name, std::ostream& out,
                                                               const std::string prefix = "")
{
  typedef MatrixAbstraction<M> MM;
  const size_t rows = MM::rows(mat);
  const size_t cols = MM::cols(mat);
  out << prefix << name << " = ";
  if (rows == 0 && cols == 0)
    out << "[]";
  else if (rows == 1) {
    out << "[" << MM::get_entry(mat, 0, 0);
    for (size_t jj = 1; jj < cols; ++jj)
      out << " " << MM::get_entry(mat, 0, jj);
    out << "]";
  } else if (cols == 1) {
    out << "[" << MM::get_entry(mat, 0, 0);
    for (size_t ii = 1; ii < rows; ++ii)
      out << " " << MM::get_entry(mat, ii, 0);
    out << "]";
  } else {
    out << "[";
    auto local_prefix = prefix + " ";
    for (size_t ii = 0; ii < rows - 1; ++ii) {
      out << MM::get_entry(mat, ii, 0);
      for (size_t jj = 1; jj < cols; ++jj)
        out << " " << MM::get_entry(mat, ii, jj);
      out << ";\n" << local_prefix;
    }
    out << MM::get_entry(mat, rows - 1, 0);
    for (size_t jj = 1; jj < cols; ++jj)
      out << " " << MM::get_entry(mat, rows - 1, jj);
    out << "]";
  }
} // ... print(...)

//! useful for visualizing sparsity patterns of matrices
template <class Matrix>
void matrix_to_gnuplot_stream(const Matrix& matrix, std::ostream& stream)
{
  unsigned long nz = 0;

  const auto cols = matrix.cols();
  for (auto row : value_range(matrix.rows())) {
    for (auto col : value_range(cols)) {
      if (matrix.find(row, col))
        stream << row << "\t" << col << "\t" << matrix(row, col) << "\n";
    }
    nz += matrix.numNonZeros(row);
    stream << "#non zeros in row " << row << " " << matrix.numNonZeros(row) << " (of " << matrix.cols() << " cols)\n";
  }
  stream << "#total non zeros " << nz << " of " << matrix.rows() * matrix.cols() << " entries\n";
} // matrix_to_gnuplot_stream

//! maps 1,2,3 to x,y,z / X,Y,Z
inline std::string dim_to_axis_name(const size_t dim, const bool capitalize = false)
{
  char c = 'x';

  c += dim;
  if (capitalize)
    c -= 32;
  return std::string() += c;
} // matrix_to_gnuplot_stream

/** Outputiterator to emulate python's str.join(iterable)
 * \see http://codereview.stackexchange.com/questions/30132/comma-formatted-stl-vectors/30181#30181
 * \example std::copy(strings.begin(), strings.end(), PrefixOutputIterator<string>(ostream, ","));
 **/
template <typename T>
class PrefixOutputIterator
{
  std::ostream& ostream;
  std::string prefix;
  bool first;

public:
  typedef std::size_t difference_type;
  typedef T value_type;
  typedef T* pointer;
  typedef T reference;
  typedef std::output_iterator_tag iterator_category;

  PrefixOutputIterator(std::ostream& o, std::string const& p = "")
    : ostream(o)
    , prefix(p)
    , first(true)
  {
  }

  PrefixOutputIterator& operator*()
  {
    return *this;
  }
  PrefixOutputIterator& operator++()
  {
    return *this;
  }
  PrefixOutputIterator& operator++(int)
  {
    return *this;
  }

  void operator=(T const& value)
  {
    if (first) {
      ostream << value;
      first = false;
    } else {
      ostream << prefix << value;
    }
  }
};

} // namespace Common
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_COMMON_PRINT_HH


==> anc/xt-super/dune-xt-common/dune/xt/common/random.hh <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2014 - 2016)
//   Rene Milk       (2012 - 2015)
//   Tobias Leibner  (2014)

#ifndef DUNE_XT_COMMON_RANDOM_HH
#define DUNE_XT_COMMON_RANDOM_HH

#include <random>
#include <limits>
#include <complex>

#include <boost/assign/list_of.hpp>
#include <boost/numeric/conversion/cast.hpp>

namespace Dune {
namespace XT {
namespace Common {

//! Helper class to abstract away selecting an integer or real valued distribution
template <typename T, bool = std::is_integral<T>::value>
struct UniformDistributionSelector
{
};

template <typename T>
struct UniformDistributionSelector<T, true>
{
  typedef std::uniform_int_distribution<T> type;
};
template <typename T>
struct UniformDistributionSelector<T, false>
{
  typedef std::uniform_real_distribution<T> type;
};

/** RandomNumberGenerator adapter
 * \template T type of generated numbers
 * \template EngineImp randomization algorithm/engine implementation
 * \template DistributionImp class with an EngineImp accepting call operator that returns the actual RNGs
 * \ref DefaultRNG for default choice of distribution, engine and init args
 **/
template <class T, class DistributionImp, class EngineImp = std::mt19937>
struct RNG
{
  typedef DistributionImp DistributionType;
  typedef EngineImp EngineType;
  EngineType generator;
  DistributionType distribution;
  RNG(EngineType g, DistributionType d)
    : generator(g)
    , distribution(d)
  {
  }

  inline T operator()()
  {
    return distribution(generator);
  }
};

template <class T, class DistributionImp, class EngineImp>
struct RNG<std::complex<T>, DistributionImp, EngineImp>
{
  typedef DistributionImp DistributionType;
  typedef EngineImp EngineType;
  EngineType generator;
  DistributionType distribution;
  RNG(EngineType g, DistributionType d)
    : generator(g)
    , distribution(d)
  {
  }

  inline std::complex<T> operator()()
  {
    return std::complex<T>(distribution(generator), distribution(generator));
  }
};

namespace {
const std::string alphanums("abcdefghijklmnopqrstuvwxyz"
                            "ABCDEFGHIJKLMNOPQRSTUVWXYZ"
                            "1234567890");
const std::string other_printables("!@#$%^&*()"
                                   "`~-_=+[{]{\\|;:'\",<.>/? ");
}

//! RNG that represents strings of given length
class RandomStrings : public RNG<std::string, std::uniform_int_distribution<int>, std::mt19937>
{
  typedef RNG<std::string, std::uniform_int_distribution<int>, std::mt19937> BaseType;
  const size_t length;

public:
  RandomStrings(size_t l)
    : BaseType(std::mt19937(std::random_device()()),
               std::uniform_int_distribution<int>(0, boost::numeric_cast<int>(alphanums.size() - 1)))
    , length(l)
  {
  }

  inline std::string operator()()
  {
    std::string ret(length, '\0');
    std::generate(std::begin(ret), std::end(ret), [=]() { return alphanums[distribution(generator)]; });
    return ret;
  }
};

//! defaultrng with choice of uniform distribution and stl's default random engine based on T and its numeric_limits
template <class T>
class DefaultRNG : public RNG<T, typename UniformDistributionSelector<T>::type, std::default_random_engine>
{
  typedef RNG<T, typename UniformDistributionSelector<T>::type, std::default_random_engine> BaseType;

public:
  DefaultRNG(T min = std::numeric_limits<T>::min(), T max = std::numeric_limits<T>::max(),
             T seed = std::random_device()())
    : BaseType(std::default_random_engine(seed), typename UniformDistributionSelector<T>::type(min, max))
  {
  }
};

template <class T>
class DefaultRNG<std::complex<T>>
    : public RNG<std::complex<T>, typename UniformDistributionSelector<T>::type, std::default_random_engine>
{
  typedef RNG<std::complex<T>, typename UniformDistributionSelector<T>::type, std::default_random_engine> BaseType;

public:
  DefaultRNG(T min = std::numeric_limits<T>::min(), T max = std::numeric_limits<T>::max(),
             T seed = std::random_device()())
    : BaseType(std::default_random_engine(seed), typename UniformDistributionSelector<T>::type(min, max))
  {
  }
};

template <>
class DefaultRNG<std::string> : public RandomStrings
{
public:
  DefaultRNG(size_t ilength = 12)
    : RandomStrings(ilength)
  {
  }
};

} // namespace Common
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_COMMON_RANDOM_HH


==> anc/xt-super/dune-xt-common/dune/xt/common/ranges.hh <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2012 - 2016)
//   Rene Milk       (2012 - 2015)
//   Sven Kaulmann   (2012 - 2013)
//   Tobias Leibner  (2014)

#ifndef DUNE_XT_COMMON_RANGES_HH
#define DUNE_XT_COMMON_RANGES_HH

#include <type_traits>

#include <boost/serialization/static_warning.hpp>
#include <boost/iterator/iterator_facade.hpp>

#if HAVE_DUNE_FEM
#include <dune/fem/function/common/discretefunction.hh>
#include <dune/fem/gridpart/common/gridpart.hh>
#include <dune/fem/space/lagrange/lagrangepoints.hh>
#endif // HAVE_DUNE_FEM

#include <dune/xt/common/math.hh>

namespace Dune {

#if HAVE_DUNE_FEM

namespace Fem {

template <class DiscreteFunctionTraits>
auto begin(const Dune::Fem::DiscreteFunctionInterface<DiscreteFunctionTraits>& func) -> decltype(func.dbegin())
{
  return func.dbegin();
}

template <class DiscreteFunctionTraits>
auto end(const Dune::Fem::DiscreteFunctionInterface<DiscreteFunctionTraits>& func) -> decltype(func.dend())
{
  return func.dend();
}

template <class DiscreteFunctionTraits>
auto begin(Dune::Fem::DiscreteFunctionInterface<DiscreteFunctionTraits>& func) -> decltype(func.dbegin())
{
  return func.dbegin();
}

template <class DiscreteFunctionTraits>
auto end(Dune::Fem::DiscreteFunctionInterface<DiscreteFunctionTraits>& func) -> decltype(func.dend())
{
  return func.dend();
}

} // namespace Fem

#endif // HAVE_DUNE_FEM

namespace XT {
namespace Common {

#if HAVE_DUNE_FEM

//! Range adapter for lagrange points from lagrange spaces
template <class GridPartType, int order, int faceCodim>
class LagrangePointSetRange
{
  typedef Dune::Fem::LagrangePointSet<GridPartType, order> LagrangePointSetType;
  typedef typename LagrangePointSetType::template Codim<faceCodim>::SubEntityIteratorType SubEntityIteratorType;
  const LagrangePointSetType& lp_set_;
  const size_t subEntity_;

public:
  /** the template isn't lazyness here, the underlying set is templated on it too
   */
  template <class DiscreteFunctionspaceType, class EntityType>
  LagrangePointSetRange(const DiscreteFunctionspaceType& space, const EntityType& entity, const size_t subEntity)
    : lp_set_(space.lagrangePointSet(entity))
    , subEntity_(subEntity)
  {
  }

  LagrangePointSetRange(const LagrangePointSetType& lp_set, const size_t subEntity)
    : lp_set_(lp_set)
    , subEntity_(subEntity)
  {
  }

  SubEntityIteratorType begin() const
  {
    return lp_set_.template beginSubEntity<faceCodim>(subEntity_);
  }
  SubEntityIteratorType end() const
  {
    return lp_set_.template endSubEntity<faceCodim>(subEntity_);
  }
};

template <size_t codim, class DiscreteFunctionspaceType, class EntityType>
LagrangePointSetRange<typename DiscreteFunctionspaceType::GridPartType, DiscreteFunctionspaceType::polynomialOrder,
                      codim>
lagrange_point_set_range(const DiscreteFunctionspaceType& space, const EntityType& entity, const size_t subEntity)
{
  return LagrangePointSetRange<typename DiscreteFunctionspaceType::GridPartType,
                               DiscreteFunctionspaceType::polynomialOrder,
                               codim>(space, entity, subEntity);
}

template <class LgPointSetType, size_t codim = 1>
LagrangePointSetRange<typename LgPointSetType::GridPartType, LgPointSetType::polynomialOrder, codim>
lagrange_point_set_range(const LgPointSetType& lpset, const size_t subEntity)
{
  return LagrangePointSetRange<typename LgPointSetType::GridPartType, LgPointSetType::polynomialOrder, codim>(
      lpset, subEntity);
}

#endif // HAVE_DUNE_FEM

//! get a vector with values in [start : increment : end)
template <class T, class sequence = std::vector<T>>
typename std::enable_if<!std::is_enum<T>::value, sequence>::type value_range(const T start, const T end,
                                                                             const T increment = Epsilon<T>::value)
{
  // sadly, no overloaded version of std::abs is available for
  // unsigned long long, so we compute the absolute value of increment
  // ourselves
  const auto incrementAbs = abs(increment);
  assert(incrementAbs > 0);
  sequence ret(typename sequence::size_type(((end > start) ? end - start : start - end) / incrementAbs), start);
  typename sequence::size_type i = 0;
  std::generate(std::begin(ret), std::end(ret), [&]() { return T(start + (increment * i++)); });
  return ret;
}

//! signature for enumeration Types T
template <class T, class sequence = std::vector<typename Absretval<T>::type>>
typename std::enable_if<std::is_enum<T>::value, sequence>::type
value_range(const T start, const T end,
            const typename Absretval<T>::type increment = Epsilon<typename Absretval<T>::type>::value)
{
  typedef typename Absretval<T>::type R;
  return value_range(static_cast<R>(start), static_cast<R>(end), increment);
}

//! get a vector with values in [0 : Epsilon<T> : end)
template <class T, class sequence = std::vector<T>>
typename std::enable_if<!std::is_enum<T>::value, sequence>::type value_range(const T end)
{
  return value_range(T(0), end);
}

//! get a vector with values in [0 : Epsilon<T> : end)
template <class T, class sequence = std::vector<typename Absretval<T>::type>>
typename std::enable_if<std::is_enum<T>::value, sequence>::type value_range(const T end)
{
  return value_range(T(0), end);
}

} // namespace Common
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_COMMON_RANGES_HH


==> anc/xt-super/dune-xt-common/dune/xt/common/reenable_warnings.hh <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2012 - 2014, 2016)
//   Rene Milk       (2011 - 2012, 2015)

#ifdef __GNUC__
#pragma GCC diagnostic pop
#endif


==> anc/xt-super/dune-xt-common/dune/xt/common/signals.cc <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2014, 2016)
//   Rene Milk       (2013, 2015)

#include "config.h"

#include "signals.hh"

#include <dune/xt/common/logging.hh>
#include <dune/xt/common/string.hh>

namespace Dune {
namespace XT {
namespace Common {

//! reset given signal to default handler
void reset_signal(int signal)
{
  struct sigaction new_action;

  new_action.sa_handler = SIG_DFL;
  sigemptyset(&new_action.sa_mask);
  new_action.sa_flags = 0;
  sigaction(signal, &new_action, NULL);
} // reset_signal

//! example signal handler
void handle_interrupt(int signal)
{
  DXTC_LOG_INFO << "forcefully terminated at " << stringFromTime() << std::endl;
  // reset signal handler and commit suicide
  reset_signal(signal);
  kill(getpid(), signal);
} // handle_interrupt

//! type of handler functions
typedef void handler_type(int);

//! calling this from your main() will install handler as callback when signal is received
void install_signal_handler(int signal, handler_type handler)
{
  struct sigaction new_action;

  /* Set up the structure to specify the new action. */
  new_action.sa_handler = handler;
  sigemptyset(&new_action.sa_mask);
  new_action.sa_flags = 0;

  sigaction(signal, &new_action, NULL);
} // install_signal_handler

} // namepsace Common
} // namespace XT
} // namepsace Dune


==> anc/xt-super/dune-xt-common/dune/xt/common/signals.hh <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2012, 2014, 2016)
//   Rene Milk       (2010, 2012 - 2013, 2015)

#ifndef DUNE_XT_COMMON_SIGNALS
#define DUNE_XT_COMMON_SIGNALS

#include <signal.h>

namespace Dune {
namespace XT {
namespace Common {

//! POSIX signal management utils

//! reset given signal to default handler
void reset_signal(int signal);

//! example signal handler
void handle_interrupt(int signal);

//! type of handler functions
typedef void handler_type(int);

//! calling this from your main() will install handler as callback when signal is received
void install_signal_handler(int signal = SIGINT, handler_type handler = handle_interrupt);

} // namepsace Common
} // namespace XT
} // namepsace Dune

#endif // DUNE_XT_COMMON_SIGNALS


==> anc/xt-super/dune-xt-common/dune/xt/common/string.hh <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Andreas Buhr    (2014)
//   Felix Schindler (2009, 2012 - 2016)
//   Rene Milk       (2009 - 2015)
//   Sven Kaulmann   (2011 - 2012)
//   Tobias Leibner  (2014)

/**
 * \file  string.hh
 * \brief contains methods to read/write scalar types and container types from/to strings and methods to manipulate
 *        strings
 **/
#ifndef DUNE_XT_COMMON_STRING_HH
#define DUNE_XT_COMMON_STRING_HH

#include <cstring>
#include <ctime>
#include <map>
#include <cassert>
#include <algorithm>
#include <ostream>
#include <iomanip>
#include <vector>
#include <string>
#include <ctime>
#include <iostream>

#include <dune/xt/common/disable_warnings.hh>
#include <boost/algorithm/string.hpp>
#include <boost/lexical_cast.hpp>
#include <boost/numeric/conversion/cast.hpp>
#include <dune/xt/common/reenable_warnings.hh>

#include <dune/common/array.hh>
#include <dune/common/bigunsignedint.hh>
#include <dune/common/fmatrix.hh>
#include <dune/common/densematrix.hh>
#include <dune/common/fvector.hh>
#include <dune/common/dynmatrix.hh>
#include <dune/common/dynvector.hh>
#include <dune/common/densevector.hh>

#include <dune/xt/common/exceptions.hh>
#include <dune/xt/common/debug.hh>
#include <dune/xt/common/ranges.hh>
#include <dune/xt/common/type_traits.hh>
#include <dune/xt/common/vector.hh>

namespace Dune {
namespace XT {
namespace Common {

// forward, std::string variant needed in internal::from_string

/**
 * \brief  convenience wrapper around boost::algorithm::split to split one string into a vector of strings
 * \param  msg        the spring to be split
 * \param  separators a list of separators, duh
 * \param  mode       token_compress_off --> potentially empty strings in return,
 *                    token_compress_on --> empty tokens are discarded
 * \return all tokens in a vector, if msg contains no separators, this'll contain msg as its only element
 **/
template <class T = std::string>
inline std::vector<T>
tokenize(const std::string& msg, const std::string& separators,
         const boost::algorithm::token_compress_mode_type mode = boost::algorithm::token_compress_off);

} // namespace Common
} // namespace XT
} // namespace Dune

#include "string_internal.hh"

namespace Dune {
namespace XT {
namespace Common {

static constexpr const std::size_t default_to_string_precision = 6u;

/**
 * \brief Reads an object from a string.
 * \sa    internal::from_string for implementations
 * \param ss   string to read from
 * \param size Determines the size of the returning container (size if T is a vector type, rows if T is a matrix type,
 *             ignored if T is a scalar type; 0 means automatic).
 * \param cols Determines the number of columns of the returning matrix if T is a matrix type (0 means automatic;
 *             ignored if T is a vector or scalar type).
 */
template <class T>
static inline T from_string(std::string ss, const size_t size = 0, const size_t cols = 0)
{
  return internal::from_string<T>(ss, size, cols);
}

/**
 * \brief Converts an object to string.
 * \sa    internal::to_string for implementations
 */
template <class T>
static inline std::string to_string(const T& ss, const size_t precision = default_to_string_precision)
{
  return internal::to_string(ss, precision);
}

/**
  \brief Returns a string of lengths t' whitespace (or whitespace chars).
  \param[in]  t          defines the length of the return string (after conversion to string)
  \param[in]  whitespace char, optional argument, defines entries of return string
  \return     A string of lengths t' whitespace (or whitespace chars).
  **/
template <class T>
std::string whitespaceify(const T& t, const char whitespace = ' ')
{
  const std::string s = to_string(t);
  std::string ret = "";
  for (auto DXTC_UNUSED(ii) : value_range(s.size())) {
    ret += whitespace;
  }
  return ret;
} // ... whitespaceify(...)

template <class T>
inline std::vector<T> tokenize(const std::string& msg, const std::string& separators,
                               const boost::algorithm::token_compress_mode_type mode)
{
  std::vector<std::string> strings;
  boost::algorithm::split(strings, msg, boost::algorithm::is_any_of(separators), mode);
  std::vector<T> ret(strings.size());
  size_t i = 0;
  // special case for empty strings to avoid non-default init
  std::generate(
      std::begin(ret), std::end(ret), [&]() { return strings[i++].empty() ? T() : from_string<T>(strings[i - 1]); });
  return ret;
} // ... tokenize(...)

template <>
inline std::vector<std::string> tokenize(const std::string& msg, const std::string& separators,
                                         const boost::algorithm::token_compress_mode_type mode)
{
  std::vector<std::string> strings;
  boost::algorithm::split(strings, msg, boost::algorithm::is_any_of(separators), mode);
  return strings;
}

//! returns string with local time in current locale's format
inline std::string stringFromTime(time_t cur_time = time(NULL))
{
  return ctime(&cur_time);
}

//! helper struct for lexical cast
// see http://stackoverflow.com/a/2079728
template <typename ElemT>
struct HexToString
{
  ElemT value;
  operator ElemT() const
  {
    return value;
  }

  friend std::istream& operator>>(std::istream& in, HexToString& out)
  {
    in >> std::hex >> out.value;
    return in;
  }
};

static inline char** vector_to_main_args(const std::vector<std::string>& args)
{
  char** argv = new char*[args.size()];
  for (auto ii : value_range(args.size())) {
    argv[ii] = new char[args[ii].length() + 1];
    strcpy(argv[ii], args[ii].c_str());
  }
  return argv;
} // ... vector_to_main_args(...)

} // namespace Common
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_COMMON_STRING_HH


==> anc/xt-super/dune-xt-common/dune/xt/common/string_internal.hh <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Andreas Buhr    (2014)
//   Felix Schindler (2009, 2012 - 2016)
//   Rene Milk       (2009 - 2015)
//   Sven Kaulmann   (2011 - 2012)
//   Tobias Leibner  (2014 - 2015)

#ifndef DUNE_XT_COMMON_STRING_INTERNAL_HH
#define DUNE_XT_COMMON_STRING_INTERNAL_HH

#include <cstring>
#include <ctime>
#include <map>
#include <cassert>
#include <algorithm>
#include <ostream>
#include <iomanip>
#include <vector>
#include <string>
#include <ctime>
#include <iostream>

#include <dune/xt/common/disable_warnings.hh>
#include <boost/algorithm/string.hpp>
#include <boost/lexical_cast.hpp>
#include <boost/numeric/conversion/cast.hpp>
#include <dune/xt/common/reenable_warnings.hh>

#include <dune/common/array.hh>
#include <dune/common/bigunsignedint.hh>
#include <dune/common/fmatrix.hh>
#include <dune/common/densematrix.hh>
#include <dune/common/fvector.hh>
#include <dune/common/dynmatrix.hh>
#include <dune/common/dynvector.hh>
#include <dune/common/densevector.hh>

#include <dune/xt/common/exceptions.hh>
#include <dune/xt/common/debug.hh>
#include <dune/xt/common/ranges.hh>
#include <dune/xt/common/type_traits.hh>
#include <dune/xt/common/vector.hh>
#include <dune/xt/common/matrix.hh>
#include <dune/xt/common/math.hh>

namespace Dune {
namespace XT {
namespace Common {

#ifndef DUNE_XT_COMMON_STRING_HH
// only necessary for headercheck
template <class T = std::string>
inline std::vector<T>
tokenize(const std::string& msg, const std::string& separators,
         const boost::algorithm::token_compress_mode_type mode = boost::algorithm::token_compress_off);
#endif // DUNE_XT_COMMON_STRING_HH

namespace internal {

static inline std::string trim_copy_safely(std::string str_in)
{
  const std::string str_out = boost::algorithm::trim_copy(str_in);
  if (str_out.find(";") != std::string::npos)
    DUNE_THROW(Exceptions::conversion_error,
               "There was an error while parsing the string below. "
                   << "The value contained a ';': '"
                   << str_out
                   << "'!\n"
                   << "This usually happens if you try to get a matrix expression with a vector type "
                   << "or if you are missing the white space after the ';' in a matrix expression!\n");
  return str_out;
} // ... trim_copy_safely(...)

template <class T>
static inline T convert_safely(std::string ss)
{
  try {
    return boost::lexical_cast<T, std::string>(ss);
  } catch (boost::bad_lexical_cast& e) {
    DUNE_THROW(Exceptions::conversion_error,
               "Error in boost while converting the string '" << ss << "' to type '" << Typename<T>::value() << "':\n"
                                                              << e.what());
  } catch (std::exception& e) {
    DUNE_THROW(Exceptions::conversion_error,
               "Error in the stl while converting the string '" << ss << "' to type '" << Typename<T>::value() << "':\n"
                                                                << e.what());
  }
} // ... convert_safely(...)

// unspecialized variant
template <class T, bool anything = true>
struct Helper
{
  static inline T from_string(std::string ss)
  {
    return convert_safely<T>(ss);
  }
}; // struct Helper

// variant for bool, to correctly parse true and false
template <bool anything>
struct Helper<bool, anything>
{
  static inline bool from_string(std::string ss)
  {
    std::string ss_lower_case = ss;
    std::transform(ss_lower_case.begin(), ss_lower_case.end(), ss_lower_case.begin(), ::tolower);
    if (ss_lower_case == "true")
      return true;
    else if (ss_lower_case == "false")
      return false;
    else
      return convert_safely<bool>(ss);
  }
}; // struct Helper< bool, ... >

// variant for all basic types supported by std::sto*
#define DUNE_XT_COMMON_STRING_GENERATE_HELPER(tn, tns)                                                                 \
  template <bool anything>                                                                                             \
  struct Helper<tn, anything>                                                                                          \
  {                                                                                                                    \
    static inline tn from_string(std::string ss)                                                                       \
    {                                                                                                                  \
      return std::sto##tns(ss);                                                                                        \
    }                                                                                                                  \
  };

DUNE_XT_COMMON_STRING_GENERATE_HELPER(int, i)
DUNE_XT_COMMON_STRING_GENERATE_HELPER(long, l)
DUNE_XT_COMMON_STRING_GENERATE_HELPER(long long, ll)
DUNE_XT_COMMON_STRING_GENERATE_HELPER(unsigned long, ul)
DUNE_XT_COMMON_STRING_GENERATE_HELPER(unsigned long long, ull)
DUNE_XT_COMMON_STRING_GENERATE_HELPER(float, f)
DUNE_XT_COMMON_STRING_GENERATE_HELPER(double, d)
DUNE_XT_COMMON_STRING_GENERATE_HELPER(long double, ld)

#undef DUNE_XT_COMMON_STRING_GENERATE_HELPER

// variant for everything that is not a matrix or a vector or complex value
template <class T>
static inline typename std::enable_if<!is_vector<T>::value && !is_matrix<T>::value && !is_complex<T>::value, T>::type
from_string(std::string ss, const size_t DXTC_DEBUG_ONLY(rows) = 0, const size_t DXTC_DEBUG_ONLY(cols) = 0)
{
  assert(rows == 0);
  assert(cols == 0);
  return Helper<T>::from_string(ss);
}

template <class V>
static inline typename std::enable_if<is_complex<V>::value, V>::type
from_string(std::string ss, const size_t /*size*/ = 0, const size_t /*cols*/ = 0)
{
  boost::algorithm::trim(ss);
  if (ss.size() < 1)
    DUNE_THROW(Exceptions::conversion_error, "Error converting " << ss << " (too short)");
  using namespace std;
  typedef typename V::value_type T;
  T re(0), im(0);
  const auto sign_pos = ss.find("+", 1) != string::npos ? ss.find("+", 1) : ss.find("-", 1);
  re = from_string<T>(ss.substr(0, sign_pos));
  if (sign_pos != string::npos) {
    ss                = ss.substr(sign_pos);
    const auto im_pos = ss.find("i");
    if (im_pos == string::npos)
      DUNE_THROW(Exceptions::conversion_error, "Error converting " << ss << " no imaginary unit");
    im = from_string<T>(ss.substr(0, im_pos));
  }
  return V(re, im);
}

template <class VectorType>
static inline typename std::enable_if<is_vector<VectorType>::value, VectorType>::type
from_string(std::string ss, const size_t size, const size_t DXTC_DEBUG_ONLY(cols) = 0)
{
  auto vector_str = ss;
  typedef typename VectorAbstraction<VectorType>::S S;
  assert(cols == 0);
  // check if this is a vector
  if (vector_str.substr(0, 1) == "[" && vector_str.substr(vector_str.size() - 1, 1) == "]") {
    vector_str = vector_str.substr(1, vector_str.size() - 2);
    // we treat this as a vector and split along ' '
    const auto tokens = tokenize<std::string>(vector_str, " ", boost::algorithm::token_compress_on);
    if (size > 0 && tokens.size() < size)
      DUNE_THROW(Exceptions::conversion_error,
                 "Vector expression (see below) has only " << tokens.size() << " elements but " << size
                                                           << " elements were requested!"
                                                           << "\n"
                                                           << "'["
                                                           << vector_str
                                                           << "]'");
    const size_t automatic_size = (size > 0) ? std::min(tokens.size(), size) : tokens.size();
    const size_t actual_size =
        VectorAbstraction<VectorType>::has_static_size ? VectorAbstraction<VectorType>::static_size : automatic_size;
    if (actual_size > automatic_size)
      DUNE_THROW(Exceptions::conversion_error,
                 "Vector expression (see below) has only " << automatic_size << " elements but " << actual_size
                                                           << " elements are required for this VectorType ("
                                                           << Typename<VectorType>::value()
                                                           << ")!"
                                                           << "\n"
                                                           << "'["
                                                           << vector_str
                                                           << "]'");
    VectorType ret = VectorAbstraction<VectorType>::create(actual_size);
    for (size_t ii = 0; ii < actual_size; ++ii)
      ret[ii] = from_string<S>(trim_copy_safely(tokens[ii]));
    return ret;
  } else {
    // we treat this as a scalar
    const auto val              = from_string<S>(trim_copy_safely(vector_str));
    const size_t automatic_size = (size == 0 ? 1 : size);
    const size_t actual_size =
        VectorAbstraction<VectorType>::has_static_size ? VectorAbstraction<VectorType>::static_size : automatic_size;
    if (actual_size > automatic_size && automatic_size != 1)
      DUNE_THROW(Exceptions::conversion_error,
                 "Vector expression (see below) has only " << automatic_size << " elements but " << actual_size
                                                           << " elements are required for this VectorType ("
                                                           << Typename<VectorType>::value()
                                                           << ")!"
                                                           << "\n"
                                                           << "'["
                                                           << vector_str
                                                           << "]'");
    VectorType ret = VectorAbstraction<VectorType>::create(actual_size);
    for (size_t ii = 0; ii < std::min(actual_size, ret.size()); ++ii)
      ret[ii] = val;
    return ret;
  }
} // ... from_string(...)

template <class MatrixType>
static inline typename std::enable_if<is_matrix<MatrixType>::value, MatrixType>::type
from_string(std::string matrix_str, const size_t rows, const size_t cols)
{
  typedef typename MatrixAbstraction<MatrixType>::S S;
  // check if this is a matrix
  if (matrix_str.substr(0, 1) == "[" && matrix_str.substr(matrix_str.size() - 1, 1) == "]") {
    matrix_str = matrix_str.substr(1, matrix_str.size() - 2);
    // we treat this as a matrix and split along ';' to obtain the rows
    const auto row_tokens = tokenize<std::string>(matrix_str, ";", boost::algorithm::token_compress_on);
    if (rows > 0 && row_tokens.size() < rows)
      DUNE_THROW(Exceptions::conversion_error,
                 "Matrix expression (see below) has only " << row_tokens.size() << " rows but " << rows
                                                           << " rows were requested!"
                                                           << "\n"
                                                           << "'["
                                                           << matrix_str
                                                           << "]'");
    const size_t automatic_rows = (rows > 0) ? std::min(row_tokens.size(), rows) : row_tokens.size();
    const size_t actual_rows =
        MatrixAbstraction<MatrixType>::has_static_size ? MatrixAbstraction<MatrixType>::static_rows : automatic_rows;
    if (actual_rows > automatic_rows)
      DUNE_THROW(Exceptions::conversion_error,
                 "Matrix expression (see below) has only " << automatic_rows << " rows but " << actual_rows
                                                           << " rows are required for this MatrixType ("
                                                           << Typename<MatrixType>::value()
                                                           << ")!"
                                                           << "\n"
                                                           << "'["
                                                           << matrix_str
                                                           << "]'");
    // compute the number of columns the matrix will have
    size_t min_cols = std::numeric_limits<size_t>::max();
    for (size_t rr = 0; rr < actual_rows; ++rr) {
      const auto row_token = boost::algorithm::trim_copy(row_tokens[rr]);
      // we treat this as a vector, so we split along ' '
      const auto column_tokens = tokenize<std::string>(row_token, " ", boost::algorithm::token_compress_on);
      min_cols                 = std::min(min_cols, column_tokens.size());
    }
    if (cols > 0 && min_cols < cols)
      DUNE_THROW(Exceptions::conversion_error,
                 "Matrix expression (see below) has only " << min_cols << " columns but " << cols
                                                           << " columns were requested!"
                                                           << "\n"
                                                           << "'["
                                                           << matrix_str
                                                           << "]'");
    const auto automatic_cols = (cols > 0) ? std::min(min_cols, cols) : min_cols;
    const size_t actual_cols =
        MatrixAbstraction<MatrixType>::has_static_size ? MatrixAbstraction<MatrixType>::static_cols : automatic_cols;
    if (actual_cols > automatic_cols)
      DUNE_THROW(Exceptions::conversion_error,
                 "Matrix expression (see below) has only " << automatic_cols << " cols but " << actual_cols
                                                           << " cols are required for this MatrixType ("
                                                           << Typename<MatrixType>::value()
                                                           << ")!"
                                                           << "\n"
                                                           << "'["
                                                           << matrix_str
                                                           << "]'");
    MatrixType ret = MatrixAbstraction<MatrixType>::create(actual_rows, actual_cols);
    // now we do the same again and build the actual matrix
    for (size_t rr = 0; rr < actual_rows; ++rr) {
      const std::string row_token = boost::algorithm::trim_copy(row_tokens[rr]);
      const auto column_tokens = tokenize<std::string>(row_token, " ", boost::algorithm::token_compress_on);
      for (size_t cc = 0; cc < actual_cols; ++cc)
        MatrixAbstraction<MatrixType>::set_entry(ret, rr, cc, from_string<S>(trim_copy_safely(column_tokens[cc])));
    }
    return ret;
  } else {
    // we treat this as a scalar
    const S val                 = from_string<S>(trim_copy_safely(matrix_str));
    const size_t automatic_rows = (rows == 0 ? 1 : rows);
    const size_t actual_rows =
        MatrixAbstraction<MatrixType>::has_static_size ? MatrixAbstraction<MatrixType>::static_rows : automatic_rows;
    if (actual_rows > automatic_rows)
      DUNE_THROW(Exceptions::conversion_error,
                 "Matrix expression (see below) has only " << automatic_rows << " rows but " << actual_rows
                                                           << " rows are required for this MatrixType ("
                                                           << Typename<MatrixType>::value()
                                                           << ")!"
                                                           << "\n"
                                                           << "'["
                                                           << matrix_str
                                                           << "]'");
    const size_t automatic_cols = (cols == 0 ? 1 : cols);
    const size_t actual_cols =
        MatrixAbstraction<MatrixType>::has_static_size ? MatrixAbstraction<MatrixType>::static_cols : automatic_cols;
    if (actual_cols > automatic_cols)
      DUNE_THROW(Exceptions::conversion_error,
                 "Matrix expression (see below) has only " << automatic_cols << " cols but " << actual_cols
                                                           << " cols are required for this MatrixType ("
                                                           << Typename<MatrixType>::value()
                                                           << ")!"
                                                           << "\n"
                                                           << "'["
                                                           << matrix_str
                                                           << "]'");
    MatrixType ret = MatrixAbstraction<MatrixType>::create(actual_rows, actual_cols);
    for (size_t rr = 0; rr < std::min(actual_rows, MatrixAbstraction<MatrixType>::rows(ret)); ++rr)
      for (size_t cc = 0; cc < std::min(actual_cols, MatrixAbstraction<MatrixType>::cols(ret)); ++cc)
        MatrixAbstraction<MatrixType>::set_entry(ret, rr, cc, val);
    return ret;
  }
} // ... from_string(...)

// variant for everything that is not a matrix, a vector or any of the types specified below
template <class T>
static inline typename std::enable_if<!is_vector<T>::value && !is_matrix<T>::value, std::string>::type
to_string(const T& ss, const std::size_t precision)
{
  std::ostringstream out;
  out << std::setprecision(boost::numeric_cast<int>(precision)) << ss;
  return out.str();
}

template <typename T>
static inline std::string to_string(const std::complex<T>& val, const std::size_t precision)
{
  using namespace std;
  stringstream os;
  const auto im       = imag(val);
  const string sign   = signum(im) < 0 ? "" : "+";
  const auto real_str = internal::to_string(real(val), precision);
  const auto imag_str = internal::to_string(im, precision);
  os << real_str << sign << imag_str << "i";
  return os.str();
}

template <int size>
static inline std::string to_string(const Dune::bigunsignedint<size>& ss, const std::size_t /*precision*/)
{
  std::stringstream os;
  os << ss;
  return os.str();
}

inline std::string to_string(const char* ss, const std::size_t /*precision*/)
{
  return std::string(ss);
}

inline std::string to_string(char ss, const std::size_t /*precision*/)
{
  return std::string(1, ss);
}

inline std::string to_string(const std::string ss, const std::size_t /*precision*/)
{
  return std::string(ss);
}

template <class V>
static inline typename std::enable_if<is_vector<V>::value, std::string>::type to_string(const V& vec,
                                                                                        const std::size_t precision)
{
  std::string ret = "[";
  for (auto ii : value_range(vec.size())) {
    if (ii > 0)
      ret += " ";
    ret += internal::to_string(vec[ii], precision);
  }
  ret += "]";
  return ret;
} // ... to_string(...)

template <class M>
static inline typename std::enable_if<is_matrix<M>::value, std::string>::type to_string(const M& mat,
                                                                                        const std::size_t precision)
{
  std::string ret = "[";
  for (auto rr : value_range(MatrixAbstraction<M>::rows(mat))) {
    if (rr > 0)
      ret += "; ";
    for (auto cc : value_range(MatrixAbstraction<M>::cols(mat))) {
      if (cc > 0)
        ret += " ";
      ret += internal::to_string(MatrixAbstraction<M>::get_entry(mat, rr, cc), precision);
    }
  }
  ret += "]";
  return ret;
} // ... to_string(...)

} // namespace internal
} // namespace Common
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_COMMON_STRING_INTERNAL_HH


==> anc/xt-super/dune-xt-common/dune/xt/common/test/CMakeLists.txt <==
# This file is part of the dune-xt-common project:
#   https://github.com/dune-community/dune-xt-common
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2014 - 2016)
#   Rene Milk       (2012 - 2015)
#   Tobias Leibner  (2015)

enable_testing()

DEPENDENCYCHECK( ${xtcommon} )

set_source_files_properties( ${DUNE_HEADERS} PROPERTIES HEADER_FILE_ONLY 1 )

BEGIN_TESTCASES(dunextcommon)

add_format(${test_sources})

END_TESTCASES()


==> anc/xt-super/dune-xt-common/dune/xt/common/test/algorithm.cc <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2016)
//   Rene Milk       (2015)

#include <dune/xt/common/test/main.hxx>
#include <vector>
#include <dune/xt/common/algorithm.hh>

using namespace Dune::XT::Common;

struct Moveable
{
  Moveable(int i)
    : v(i)
  {
  }
  int v;
};

TEST(MoveIfTest, All)
{
  using namespace std;
  typedef vector<unique_ptr<Moveable>> Vec;
  typedef Vec::value_type Ptr;
  const auto size = 6;
  Vec values;
  for (int i : value_range(size)) {
    values.emplace_back(new Moveable(i * 2));
  }
  Vec out;
  const auto half_size = size / 2;
  move_if(values.begin(), values.end(), std::back_inserter(out), [](Ptr& m) { return m->v < size; });
  EXPECT_EQ(out.size(), half_size);
  auto ctr = [](Ptr& ptr) { return ptr != nullptr; };
  EXPECT_EQ(std::count_if(values.begin(), values.end(), ctr), half_size);
  for (auto i : value_range(half_size)) {
    EXPECT_NE(out[i], nullptr);
    EXPECT_EQ(i * 2, out[i]->v);
  }
  for (auto i : value_range(half_size)) {
    EXPECT_EQ(nullptr, values[i]);
    EXPECT_EQ((i + half_size) * 2, values[i + half_size]->v);
  }
}


==> anc/xt-super/dune-xt-common/dune/xt/common/test/color.cc <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2012, 2014 - 2016)
//   Rene Milk       (2012 - 2015)
//   Stefan Girke    (2012)
//   Tobias Leibner  (2014)

#include <dune/xt/common/test/main.hxx>
#include <dune/xt/common/color.hh>

using namespace Dune::XT::Common;

TEST(Color, All)
{
  std::cout << "Testing some color codes for this terminal." << std::endl;
  std::cout << "WARNING: This test will succeed although some of the color codes" << std::endl;
  std::cout << "are not supported by your terminal!" << std::endl;
  std::cout << "(Sometimes 'blink', 'reverse' or 'italic' are not supported.)" << std::endl;
  std::cout << StreamModifiers::underline << "a simple 'hello world': " << StreamModifiers::endunderline
            << "hello world" << std::endl;
  std::cout << StreamModifiers::underline << "a colored 'hello world': " << StreamModifiers::endunderline
            << highlight_string("hello world", 1) << std::endl;
  std::cout << StreamModifiers::underline << "a colored 'hello world': " << StreamModifiers::endunderline
            << Colors::bgreen << "hello world" << StreamModifiers::normal << std::endl;
  std::cout << StreamModifiers::underline << "a blinking 'hello world': " << StreamModifiers::endunderline
            << StreamModifiers::blink << "hello world" << StreamModifiers::endblink << std::endl;
  std::cout << StreamModifiers::underline << "an italic 'hello world': " << StreamModifiers::endunderline
            << StreamModifiers::italic << "hello world" << StreamModifiers::enditalic << std::endl;
  std::cout << StreamModifiers::underline << "an underlined 'hello world': " << StreamModifiers::endunderline
            << StreamModifiers::underline << "hello world" << StreamModifiers::endunderline << std::endl;
  std::cout << StreamModifiers::underline << "a reverse 'hello world': " << StreamModifiers::endunderline
            << StreamModifiers::reverse << "hello world" << StreamModifiers::endreverse << std::endl;
  std::cout << StreamModifiers::underline
            << "a 'hello world' with highlighted substrings ('o'): " << StreamModifiers::endunderline
            << highlight_search_string("hello world", "o", 3) << std::endl;
  std::cout << StreamModifiers::underline << "a highlighted 'hello world'-template: " << StreamModifiers::endunderline
            << highlight_template("Hello< World, Hello< World, Hello< World< Hello, World > > > >") << std::endl;
  std::cout << StreamModifiers::underline
            << "a highlighted 'hello world'-template only showing two levels: " << StreamModifiers::endunderline
            << highlight_template("Hello< World, Hello< World, Hello< World< Hello, World > > > >", 2) << std::endl;
  std::cout << StreamModifiers::underline
            << "colored 'hello world' for all available colors( 0 - 255): " << StreamModifiers::endunderline
            << std::endl;
  for (size_t i = 0; i < 256; ++i)
    std::cout << highlight_string("hello world - ", i);
  std::cout << std::endl;
} // main


==> anc/xt-super/dune-xt-common/dune/xt/common/test/common.cxx <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2014 - 2016)
//   Rene Milk       (2015)

#include "config.h"

#include <cmath>
#include <sys/time.h>
#include <vector>
#include <map>
#include <string>
#include <sstream>

#include <dune/xt/common/test/gtest/gtest.h>
#include <dune/xt/common/configuration.hh>
#include <dune/xt/common/exceptions.hh>

#include "common.hh"

void busywait(const size_t ms)
{
  // "round" up to next full 10 ms to align with native timer res
  const size_t milliseconds = (ms / 10) * 10 + 10;
  timeval start, end;
  gettimeofday(&start, NULL);
  do {
    gettimeofday(&end, NULL);
  } while (((end.tv_sec - start.tv_sec) * 1e6) + ((end.tv_usec - start.tv_usec)) < milliseconds * 1000);
} // ... busywait(...)

namespace Dune {
namespace XT {
namespace Test {
namespace internal {

std::pair<size_t, ssize_t> convert_to_scientific(const double number, const size_t precision)
{
  // see http://www.mathworks.com/matlabcentral/newsreader/view_thread/151859
  const double sign  = (number > 0.0) ? 1.0 : -1.0;
  const double tmp   = std::log10(std::abs(number));
  ssize_t exponent   = ((tmp > 0) ? 1 : -1) * std::floor(std::abs(tmp));
  double coefficient = sign * std::pow(10.0, tmp - exponent);
  if (std::abs(coefficient) < 1.0) {
    coefficient *= 10.0;
    exponent -= 1;
  }
  const double factor = std::pow(10, precision);
  return std::make_pair(size_t(std::round(factor * coefficient)), exponent);
} // ... convert_to_scientific(...)

std::string print_vector(const std::vector<double>& vec)
{
  if (vec.empty())
    return "{}";
  else {
    std::stringstream ss;
    ss << "{" << std::setprecision(2) << std::scientific << vec[0];
    for (size_t ii = 1; ii < vec.size(); ++ii)
      ss << ", " << std::setprecision(2) << std::scientific << vec[ii];
    ss << "}";
    return ss.str();
  }
} // ... print_vector(...)

} // namespace internal

void check_eoc_study_for_success(const Common::ConvergenceStudy& study,
                                 const std::map<std::string, std::vector<double>>& results_map)
{
  for (const auto& norm : study.used_norms()) {
    const auto expected_results = study.expected_results(norm);
    const auto results_search = results_map.find(norm);
    EXPECT_NE(results_search, results_map.end()) << "          norm = " << norm;
    if (results_search == results_map.end())
      return;
    const auto& actual_results = results_search->second;
    EXPECT_LE(actual_results.size(), expected_results.size()) << "          norm = " << norm;
    if (actual_results.size() > expected_results.size())
      return;
    for (size_t ii = 0; ii < actual_results.size(); ++ii) {
      const auto actual_result     = internal::convert_to_scientific(actual_results[ii], 2);
      const auto expected_result   = internal::convert_to_scientific(expected_results[ii], 2);
      const auto actual_exponent   = actual_result.second;
      const auto expected_exponent = expected_result.second;
      EXPECT_EQ(expected_exponent, actual_exponent)
          << "          Exponent comparison (in scientific notation, precision 2) failed for\n"
          << "          norm: " << norm << "\n"
          << "          actual_results[" << ii << "]   = " << actual_results[ii] << "\n"
          << "          expected_results[" << ii << "] = " << expected_results[ii];
      if (actual_exponent != expected_exponent)
        return;
      const auto actual_coefficient   = actual_result.first;
      const auto expected_coefficient = expected_result.first;
      EXPECT_EQ(expected_coefficient, actual_coefficient)
          << "          Coefficient comparison (in scientific notation, precision 2) failed for\n"
          << "          norm: " << norm << "\n"
          << "          actual_results[" << ii << "]   = " << actual_results[ii] << "\n"
          << "          expected_results[" << ii << "] = " << expected_results[ii];
    }
  }
} // ... check_eoc_study_for_success(...)

void print_collected_eoc_study_results(const std::map<std::string, std::vector<double>>& results, std::ostream& out)
{
  if (results.empty())
    DUNE_THROW(Common::Exceptions::wrong_input_given, "Given results must not be empty!");
  std::vector<std::string> actually_used_norms;
  for (const auto& element : results)
    actually_used_norms.push_back(element.first);

  out << "if (type == \"" << actually_used_norms[0] << "\")\n";
  out << "  return " << internal::print_vector(results.at(actually_used_norms[0])) << ";\n";
  for (size_t ii = 1; ii < actually_used_norms.size(); ++ii) {
    out << "else if (type == \"" << actually_used_norms[ii] << "\")\n";
    out << "  return " << internal::print_vector(results.at(actually_used_norms[ii])) << ";\n";
  }
  out << "else\n";
  out << "  EXPECT_TRUE(false) << \"test results missing for type: \" << type;\n";
  out << "return {};" << std::endl;
} // ... print_collected_eoc_study_results(...)

unsigned int grid_elements()
{
  return DXTC_CONFIG.has_key("test.gridelements") // <- doing this so complicated to
             ? DXTC_CONFIG.get<unsigned int>(
                   "test.gridelements", 3u, Common::ValidateLess<unsigned int>(2u)) //    silence the WARNING: ...
             : 3u;
} // ... grid_elements(...)

} // namespace Test
} // namespace XT
} // namespace Dune


==> anc/xt-super/dune-xt-common/dune/xt/common/test/common.hh <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2014 - 2016)
//   Rene Milk       (2015)

#ifndef DUNE_XT_COMMON_TEST_MAIN_COMMON_HH
#define DUNE_XT_COMMON_TEST_MAIN_COMMON_HH

#include <string>
#include <map>
#include <vector>
#include <utility>

#include <dune/common/tuples.hh>
#include <dune/common/tupleutility.hh>

#include <dune/xt/common/convergence-study.hh>
#include <dune/xt/common/compiler.hh>

template <template <class> class Test>
struct TestRunner
{
  struct Visitor
  {
    template <class T>
    void visit(const T&)
    {
      Test<T>().run();
    }
  };

  template <class Tuple>
  static void run()
  {
    Tuple t;
    Dune::ForEachValue<Tuple> fe(t);
    Visitor v;
    fe.apply(v);
  }
}; // struct TestRunner

template <int i>
struct Int
{
  static const int value = i;
};

typedef Dune::tuple<double, float
                    //                   , Dune::bigunsignedint
                    ,
                    int, unsigned int, unsigned long, long long, char> BasicTypes;

//! where sleep only counts toward wall time, this wastes actual cpu time
void busywait(const size_t ms);

namespace Dune {
namespace XT {
namespace Test {
namespace internal {

std::pair<size_t, ssize_t> convert_to_scientific(const double number, const size_t precision = 2);

std::string print_vector(const std::vector<double>& vec);

} // namespace internal

void check_eoc_study_for_success(const Common::ConvergenceStudy& study,
                                 const std::map<std::string, std::vector<double>>& errors_map);

void print_collected_eoc_study_results(const std::map<std::string, std::vector<double>>& results,
                                       std::ostream& out = std::cout);

// returns unsigned int on purpose, see GridProvider
unsigned int grid_elements();

} // namespace Test
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_COMMON_TEST_MAIN_COMMON_HH


==> anc/xt-super/dune-xt-common/dune/xt/common/test/compile_pgf_output.sh <==
#!/bin/sh
#
# This file is part of the dune-xt-common project:
#   https://github.com/dune-community/dune-xt-common
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2016)
#   Rene Milk       (2012, 2015)

make grid_output_pgf
./grid_output_pgf
find . -name "*.tex" | xargs echo pdflatex


==> anc/xt-super/dune-xt-common/dune/xt/common/test/configuration.cc <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2014 - 2016)
//   Rene Milk       (2012 - 2015)
//   Tobias Leibner  (2014)

// This one has to come first (includes the config.h)!
#include <dune/xt/common/test/main.hxx>

#include <dune/xt/common/validation.hh>
#include <dune/xt/common/configuration.hh>
#include <dune/xt/common/random.hh>
#include <dune/xt/common/math.hh>
#include <dune/xt/common/logging.hh>
#include <dune/xt/common/exceptions.hh>
#include <dune/xt/common/type_traits.hh>
#include <dune/xt/common/float_cmp.hh>
#include <dune/xt/common/matrix.hh>
#include <dune/xt/common/tuple.hh>
#include <dune/xt/common/test/float_cmp.hh>

#include <array>
#include <ostream>
#include <boost/assign/list_of.hpp>
#include <boost/array.hpp>

// uncomment this for output
// std::ostream& test_out = std::cout;
std::ostream& test_out = DXTC_LOG.devnull();

using namespace Dune::XT::Common;
using Dune::XT::Common::Exceptions::results_are_not_as_expected;
using namespace Dune::XT::Common::FloatCmp;

struct CreateByOperator
{
  static Configuration create()
  {
    Configuration config;
    config["string"]              = "string";
    config["sub1.int"]            = "1";
    config["sub2.size_t"]         = "1";
    config["sub2.subsub1.vector"] = "[0 1]";
    config["sub2.subsub1.matrix"] = "[0 1; 1 2]";
    return config;
  }
};

struct CreateByOperatorAndAssign
{
  static Configuration create()
  {
    Configuration config;
    config["string"]              = "string";
    config["sub1.int"]            = "1";
    config["sub2.size_t"]         = "1";
    config["sub2.subsub1.vector"] = "[0 1]";
    config["sub2.subsub1.matrix"] = "[0 1; 1 2]";
    Configuration config2;
    config2 = config;
    return config2;
  }
};

struct CreateByKeyAndValueAndAddConfiguration
{
  static Configuration create()
  {
    Configuration config("string", "string");
    config.set("sub1.int", "1");
    config.set("sub2.size_t", 1);
    config.add(Configuration("vector", "[0 1]"), "sub2.subsub1");
    config.add(Configuration("matrix", "[0 1; 1 2]"), "sub2.subsub1");
    Configuration config_1("bool", true);
    Configuration config_2("int", int(1));
    return config;
  }
};

struct CreateByKeyAndValueAndAddParameterTree
{
  static Configuration create()
  {
    Configuration config("string", "string");
    config.set("sub1.int", "1");
    config.set("sub2.size_t", 1);
    Dune::ParameterTree paramtree;
    paramtree["vector"] = "[0 1]";
    paramtree["matrix"] = "[0 1; 1 2]";
    config.add(paramtree, "sub2.subsub1");
    return config;
  }
};

struct CreateByKeyAndValueVectorsAndAddParameterTree
{
  static Configuration create()
  {
    Configuration config(std::vector<std::string>({"string", "sub1.int"}), std::vector<std::string>({"string", "1"}));
    config.set("sub2.size_t", 1);
    Dune::ParameterTree paramtree;
    paramtree["vector"] = "[0 1]";
    paramtree["matrix"] = "[0 1; 1 2]";
    config.add(paramtree, "sub2.subsub1");
    return config;
  }
};

struct CreateByKeysAndValues
{
  static Configuration create()
  {
    return Configuration({"string", "sub1.int", "sub2.size_t", "sub2.subsub1.vector", "sub2.subsub1.matrix"},
                         {"string", "1", "1", "[0 1]", "[0 1; 1 2]"});
  }
};

struct CreateByParameterTree
{
  static Configuration create()
  {
    Dune::ParameterTree paramtree;
    paramtree["string"]              = "string";
    paramtree["sub1.int"]            = "1";
    paramtree["sub2.size_t"]         = "1";
    paramtree["sub2.subsub1.vector"] = "[0 1]";
    paramtree["sub2.subsub1.matrix"] = "[0 1; 1 2]";
    return Configuration(paramtree);
  }
};

typedef testing::Types<double, float, std::string, std::complex<double>, int, unsigned int, unsigned long, long long,
                       char> TestTypes;

typedef testing::Types<CreateByOperator, CreateByKeyAndValueAndAddConfiguration, CreateByKeyAndValueAndAddParameterTree,
                       CreateByKeyAndValueVectorsAndAddParameterTree, CreateByKeysAndValues, CreateByParameterTree,
                       CreateByOperatorAndAssign> ConfigurationCreators;

template <class T>
static DefaultRNG<T> rng_setup()
{
  return DefaultRNG<T>();
}

template <>
DefaultRNG<std::complex<double>> rng_setup()
{
  return DefaultRNG<std::complex<double>>(-2, 2);
}

template <>
DefaultRNG<double> rng_setup()
{
  return DefaultRNG<double>(-2, 2);
}

template <class T>
static void val_compare_eq(const T& aa, const T& bb)
{
  DXTC_EXPECT_FLOAT_EQ(aa, bb);
}

static void val_compare_eq(const std::string& aa, const std::string& bb)
{
  EXPECT_EQ(aa, bb);
}

template <class T>
struct ConfigTest : public testing::Test
{
  static const int count = 2;
  DefaultRNG<T> rng;
  RandomStrings key_gen;
  // std::array is not assignable from list_of it seems. Don't make the following two arrays const (triggers boost/intel
  // compiler bug, last tested with icpc version 14.0.3).
  boost::array<T, count> values;
  boost::array<std::string, count> keys;
  ConfigTest()
    : rng(rng_setup<T>())
    , key_gen(8)
    , values(boost::assign::list_of<T>().repeat_fun(values.size() - 1, rng))
    , keys(boost::assign::list_of<std::string>().repeat_fun(values.size() - 1, key_gen))
  {
  }

  virtual ~ConfigTest()
  {
  }

  void get()
  {
    std::set<std::string> uniq_keys;
    for (T val : values) {
      const auto key     = key_gen();
      const auto got_val = DXTC_CONFIG_GET(key, val);
      // since the value invariably goes through string conversion, we need to adjust the expected value as well
      const T adjusted_val = from_string<T>(to_string(val));
      val_compare_eq(adjusted_val, got_val);
      //! TODO add a float compare check that makes sure introduced error is only due to limited precision in str conv
      uniq_keys.insert(key);
    }
    EXPECT_EQ(values.size(), uniq_keys.size());
  }

  void set()
  {
    for (T val : values) {
      auto key = key_gen();
      // since the value invariably goes through string conversion, we need to adjust the expected value as well
      const T adjusted_val = from_string<T>(to_string(val));
      DXTC_CONFIG.set(key, val);
      // get with default diff from expected
      auto re = DXTC_CONFIG.get(key, T(val + Epsilon<T>::value));
      val_compare_eq(re, adjusted_val);
    }
  }

  void other()
  {
    auto key = this->key_gen();
    DXTC_CONFIG.set(key, T());
    EXPECT_THROW(DXTC_CONFIG.get(key, T(), ValidateNone<T>()), Exceptions::configuration_error);
  }

  void issue_42()
  {
    using namespace Dune::XT::Common;
    using namespace std;
    Configuration empty;
    Configuration to_add(vector<string>{"subsection.key"}, {0l});
    empty.add(to_add, "", true);
    EXPECT_TRUE(empty.has_sub("subsection"));
  }
}; // struct ConfigTest

struct StaticCheck
{
  typedef boost::mpl::vector<Int<1>, Int<2>> Ints;

  template <class MatrixType>
  static void check_matrix_static_size(const Configuration& config)
  {
    typedef MatrixAbstraction<MatrixType> MT;
    const auto r = MT::rows(MatrixType());
    const auto c = MT::cols(MatrixType());

    const auto check = [&r, &c](const MatrixType& mat) {
      for (size_t cc = 0; cc < c; ++cc) {
        for (size_t rr = 0; rr < r; ++rr) {
          val_compare_eq(MT::get_entry(mat, rr, cc), double(rr + cc));
        }
      }
    };

    check(config.get("matrix", MatrixType(), r, c));
    check(config.get("matrix", MatrixType()));
    check(config.get<MatrixType>("matrix", r, c));
    check(config.get<MatrixType>("matrix"));
  }

  template <class U, class V>
  static void run(const Configuration& config)
  {
    const auto rows = U::value;
    const auto cols = V::value;
    check_matrix_static_size<FieldMatrix<double, rows, cols>>(config);
    check_matrix_static_size<Dune::FieldMatrix<double, rows, cols>>(config);
  }
};

template <class ConfigurationCreator>
struct ConfigurationTest : public ::testing::Test
{
  template <class VectorType>
  static void check_vector(const Configuration& config)
  {
    VectorType vec = config.get("vector", VectorType(), 1);
    EXPECT_EQ(1, vec.size());
    EXPECT_FLOAT_EQ(0.0, vec[0]);
    vec = config.get("vector", VectorType(), 2);
    EXPECT_EQ(2, vec.size());
    for (auto ii : {0.0, 1.0})
      EXPECT_FLOAT_EQ(ii, vec[ii]);
    vec = config.get<VectorType>("vector", 1);
    EXPECT_EQ(1, vec.size());
    EXPECT_FLOAT_EQ(0.0, vec[0]);
    vec = config.get<VectorType>("vector", 2);
    EXPECT_EQ(2, vec.size());
    for (auto ii : {0.0, 1.0})
      EXPECT_FLOAT_EQ(ii, vec[ii]);
    vec = config.get<VectorType>("vector");
    EXPECT_EQ(2, vec.size());
    for (auto ii : {0.0, 1.0})
      EXPECT_FLOAT_EQ(ii, vec[ii]);
  } // ... check_vector< ... >(...)

  template <class K, int d>
  static void check_field_vector(const Configuration& config)
  {
    typedef FieldVector<K, d> VectorType;
    VectorType vec = config.get("vector", VectorType(), d);
    EXPECT_EQ(d, vec.size());
    for (size_t ii = 0; ii < d; ++ii)
      EXPECT_TRUE(FloatCmp::eq(vec[ii], double(ii)));

    vec = config.get<VectorType>("vector", d);
    EXPECT_EQ(vec.size(), d);

    for (size_t ii = 0; ii < d; ++ii)
      EXPECT_TRUE(FloatCmp::eq(vec[ii], double(ii)));

    vec = config.get<VectorType>("vector");
    EXPECT_EQ(vec.size(), d);

    for (size_t ii = 0; ii < d; ++ii)
      EXPECT_TRUE(FloatCmp::eq(vec[ii], double(ii)));
  } // ... check_field_vector< ... >(...)

  template <class MatrixType>
  static void check_matrix(const Configuration& config)
  {
    MatrixType mat = config.get("matrix", MatrixType(), 1, 1);
    typedef MatrixAbstraction<MatrixType> MT;
    EXPECT_FALSE(MT::rows(mat) != 1 || MT::cols(mat) != 1);
    EXPECT_TRUE(FloatCmp::eq(MT::get_entry(mat, 0, 0), 0.0));
    mat = config.get("matrix", MatrixType(), 1, 2);
    EXPECT_FALSE(MT::rows(mat) != 1 || MT::cols(mat) != 2);
    EXPECT_TRUE(FloatCmp::eq(MT::get_entry(mat, 0, 0), 0.0));
    EXPECT_TRUE(FloatCmp::eq(MT::get_entry(mat, 0, 1), 1.0));
    mat = config.get("matrix", MatrixType(), 2, 1);
    EXPECT_FALSE(MT::rows(mat) != 2 || MT::cols(mat) != 1);
    EXPECT_TRUE(FloatCmp::eq(MT::get_entry(mat, 0, 0), 0.0));
    EXPECT_TRUE(FloatCmp::eq(MT::get_entry(mat, 1, 0), 1.0));
    mat = config.get("matrix", MatrixType(), 2, 2);
    EXPECT_FALSE(MT::rows(mat) != 2 || MT::cols(mat) != 2);
    EXPECT_TRUE(FloatCmp::eq(MT::get_entry(mat, 0, 0), 0.0));
    EXPECT_TRUE(FloatCmp::eq(MT::get_entry(mat, 0, 1), 1.0));
    EXPECT_TRUE(FloatCmp::eq(MT::get_entry(mat, 1, 0), 1.0));
    EXPECT_TRUE(FloatCmp::eq(MT::get_entry(mat, 1, 1), 2.0));
    mat = config.get("matrix", MatrixType());
    EXPECT_FALSE(MT::rows(mat) != 2 || MT::cols(mat) != 2);
    EXPECT_TRUE(FloatCmp::eq(MT::get_entry(mat, 0, 0), 0.0));
    EXPECT_TRUE(FloatCmp::eq(MT::get_entry(mat, 0, 1), 1.0));
    EXPECT_TRUE(FloatCmp::eq(MT::get_entry(mat, 1, 0), 1.0));
    EXPECT_TRUE(FloatCmp::eq(MT::get_entry(mat, 1, 1), 2.0));

    mat = config.get<MatrixType>("matrix", 1, 1);
    EXPECT_FALSE(MT::rows(mat) != 1 || MT::cols(mat) != 1);
    EXPECT_TRUE(FloatCmp::eq(MT::get_entry(mat, 0, 0), 0.0));
    mat = config.get<MatrixType>("matrix", 1, 2);
    EXPECT_FALSE(MT::rows(mat) != 1 || MT::cols(mat) != 2);
    EXPECT_TRUE(FloatCmp::eq(MT::get_entry(mat, 0, 0), 0.0));
    EXPECT_TRUE(FloatCmp::eq(MT::get_entry(mat, 0, 1), 1.0));
    mat = config.get<MatrixType>("matrix", 2, 1);
    EXPECT_FALSE(MT::rows(mat) != 2 || MT::cols(mat) != 1);
    EXPECT_TRUE(FloatCmp::eq(MT::get_entry(mat, 0, 0), 0.0));
    EXPECT_TRUE(FloatCmp::eq(MT::get_entry(mat, 1, 0), 1.0));
    mat = config.get<MatrixType>("matrix", 2, 2);
    EXPECT_FALSE(MT::rows(mat) != 2 || MT::cols(mat) != 2);
    EXPECT_TRUE(FloatCmp::eq(MT::get_entry(mat, 0, 0), 0.0));
    EXPECT_TRUE(FloatCmp::eq(MT::get_entry(mat, 0, 1), 1.0));
    EXPECT_TRUE(FloatCmp::eq(MT::get_entry(mat, 1, 0), 1.0));
    EXPECT_TRUE(FloatCmp::eq(MT::get_entry(mat, 1, 1), 2.0));
    mat = config.get<MatrixType>("matrix");
    EXPECT_FALSE(MT::rows(mat) != 2 || MT::cols(mat) != 2);
    EXPECT_TRUE(FloatCmp::eq(MT::get_entry(mat, 0, 0), 0.0));
    EXPECT_TRUE(FloatCmp::eq(MT::get_entry(mat, 0, 1), 1.0));
    EXPECT_TRUE(FloatCmp::eq(MT::get_entry(mat, 1, 0), 1.0));
    EXPECT_TRUE(FloatCmp::eq(MT::get_entry(mat, 1, 1), 2.0));
  } // ... check_matrix< ... >(...)

  static void behaves_correctly()
  {
    const Configuration config = ConfigurationCreator::create();
    config.report(); // <- this works as well but will produce output
    config.report(test_out);
    config.report(test_out, "'prefix '");
    test_out << config << std::endl;
    std::string DUNE_UNUSED(report_str) = config.report_string();
    std::string str = config.get("string", std::string("foo"));
    EXPECT_EQ(str, "string");
    str = config.get("foo", std::string("string"));
    EXPECT_EQ(str, "string");
    str = config.get<std::string>("string");
    EXPECT_EQ(str, "string");

    EXPECT_TRUE(config.has_sub("sub1"));
    Configuration sub1_config = config.sub("sub1");
    int nt = sub1_config.get("int", int(0));
    EXPECT_EQ(nt, 1);
    nt = sub1_config.get("intt", int(1));
    EXPECT_EQ(nt, 1);
    nt = sub1_config.get<int>("int");
    EXPECT_EQ(nt, 1);
    size_t st = config.get("sub2.size_t", size_t(0));
    EXPECT_EQ(st, 1);
    st = config.get("sub2.size_tt", size_t(1));
    EXPECT_EQ(st, 1);
    st = config.get<size_t>("sub2.size_t");
    EXPECT_EQ(st, 1);

    const auto subsub1 = config.sub("sub2.subsub1");
    check_vector<std::vector<double>>(subsub1);
    check_field_vector<double, 1>(subsub1);
    check_field_vector<double, 2>(subsub1);
    check_vector<Dune::DynamicVector<double>>(subsub1);
    check_matrix<Dune::DynamicMatrix<double>>(subsub1);

    TupleProduct::Combine<StaticCheck::Ints, StaticCheck::Ints, StaticCheck>::Generate<>::Run(subsub1);

  } // ... behaves_correctly(...)
}; // struct ConfigurationTest

TYPED_TEST_CASE(ConfigTest, TestTypes);
TYPED_TEST(ConfigTest, Get)
{
  this->get();
}
TYPED_TEST(ConfigTest, Set)
{
  this->set();
}
TYPED_TEST(ConfigTest, Other)
{
  //  this->other();
  this->issue_42();
}

TYPED_TEST_CASE(ConfigurationTest, ConfigurationCreators);
TYPED_TEST(ConfigurationTest, behaves_correctly)
{
  this->behaves_correctly();
}


==> anc/xt-super/dune-xt-common/dune/xt/common/test/empty.cc <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2012, 2014, 2016)
//   Rene Milk       (2012 - 2013, 2015)
//   Tobias Leibner  (2014)

/**
  * This file is intended as a starting point for quick testing.
  */

#include <dune/xt/common/test/main.hxx>

TEST(empty, main)
{
}


==> anc/xt-super/dune-xt-common/dune/xt/common/test/fixed_map.cc <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2013 - 2014, 2016)
//   Rene Milk       (2012 - 2015)
//   Tobias Leibner  (2014)

#include <dune/xt/common/test/main.hxx>

#include <string>
#include <array>
#include <initializer_list>
#include <vector>
#include <dune/xt/common/fixed_map.hh>
#include <dune/xt/common/string.hh>
#include <dune/xt/common/ranges.hh>

using namespace Dune::XT::Common;

TEST(FixedMapTest, All)
{
  const std::initializer_list<std::pair<std::string, int>> values{{"0", 0}, {"1", 1}, {"2", 2}};

  const FixedMap<std::string, int, 1> too_small(values);
  FixedMap<std::string, int, 3> fits(values);
  const FixedMap<std::string, int, 6> too_big(values);
  EXPECT_EQ(0, too_small[to_string(0)]);
  EXPECT_THROW(too_small["1"], Dune::RangeError);
  for (int i : {0, 1, 2}) {
    EXPECT_EQ(i, too_big[to_string(i)]);
    EXPECT_NE(too_big.find(to_string(i)), too_big.end());
  }
  for (int i : {3, 4, 5}) {
    EXPECT_EQ(int(), too_big[std::string()]);
    EXPECT_EQ(too_big.find(to_string(i)), too_big.end());
  }
  auto size      = fits.size();
  const auto end = fits.end();
  for (auto& pt : fits) {
    const int value       = pt.second;
    const std::string key = pt.first;
    EXPECT_EQ(key, to_string(value));
    EXPECT_NE(fits.find(key), end);
    size--;
  }
  EXPECT_EQ(0, size);
  for (int i : {0, 1, 2}) {
    fits[to_string(i)] += 1;
    EXPECT_EQ(i + 1, fits[to_string(i)]);
  }

  EXPECT_EQ(std::make_pair(std::string("0"), 0), *too_big.begin());
  EXPECT_DEATH(*too_big.end(), ".*");
}


==> anc/xt-super/dune-xt-common/dune/xt/common/test/float_cmp.cc <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2015 - 2016)
//   Rene Milk       (2015)

#define DUNE_XT_COMMON_TEST_MAIN_CATCH_EXCEPTIONS 1

#include <dune/xt/common/test/main.hxx>

#include <vector>

#include <dune/common/dynvector.hh>
#include <dune/common/fvector.hh>

#include <dune/xt/common/float_cmp.hh>
#include <dune/xt/common/test/float_cmp.hh>
#include <dune/xt/common/fvector.hh>

using namespace Dune;
using XT::Common::create;
using namespace XT::Common::FloatCmp;
using XT::Common::VectorAbstraction;

struct FloatCmpTest : public testing::Test
{
  typedef TESTTYPE V;
  static const size_t s_size = VectorAbstraction<V>::has_static_size ? VectorAbstraction<V>::static_size : VECSIZE;

  typedef typename VectorAbstraction<V>::ScalarType S;
  typedef typename VectorAbstraction<V>::RealType R;

  FloatCmpTest()
    : zero(create<V>(s_size, create<S>(0, 0)))
    , one(create<V>(s_size, create<S>(0, 1)))
    , epsilon(create<V>(s_size, DEFAULT_EPSILON::value()))
    , test_config(DXTC_CONFIG.sub("test_common_float_cmp"))
  {
  }

  const V zero;
  const V one;
  const V epsilon;
  const typename XT::Common::Configuration test_config;

  void check_eq()
  {
    TEST_DXTC_EXPECT_FLOAT_EQ(zero, zero);
    EXPECT_FALSE(FLOATCMP_EQ(zero, 1.1 * epsilon));
    EXPECT_FALSE(FLOATCMP_EQ(zero, one));
    TEST_DXTC_EXPECT_FLOAT_EQ(one, one + 0.9 * epsilon);
    EXPECT_FALSE(FLOATCMP_EQ(one, 2. * one));

    if (test_config["cmpstyle_is_relative"] == "true")
      EXPECT_FALSE(FLOATCMP_EQ(zero, 0.9 * epsilon));
    else
      TEST_DXTC_EXPECT_FLOAT_EQ(zero, 0.9 * epsilon);

    if (test_config["cmpstyle_is_numpy"] == "true")
      TEST_DXTC_EXPECT_FLOAT_EQ(one, one + 1.1 * epsilon);
    else
      EXPECT_FALSE(FLOATCMP_EQ(one, one + 1.1 * epsilon));
  }

  void check_ne()
  {
    EXPECT_FALSE(FLOATCMP_NE(zero, zero));
    TEST_DXTC_EXPECT_FLOAT_NE(zero, 1.1 * epsilon);
    TEST_DXTC_EXPECT_FLOAT_NE(zero, one);
    EXPECT_FALSE(FLOATCMP_NE(one, one + 0.9 * epsilon));
    TEST_DXTC_EXPECT_FLOAT_NE(one, 2. * one);

    if (test_config["cmpstyle_is_relative"] == "true")
      TEST_DXTC_EXPECT_FLOAT_NE(zero, 0.9 * epsilon);
    else
      EXPECT_FALSE(FLOATCMP_NE(zero, 0.9 * epsilon));

    if (test_config["cmpstyle_is_numpy"] == "true")
      EXPECT_FALSE(FLOATCMP_NE(one, one + 1.1 * epsilon));
    else
      TEST_DXTC_EXPECT_FLOAT_NE(one, one + 1.1 * epsilon);
  }

  void check_gt()
  {
    EXPECT_FALSE(FLOATCMP_GT(zero, zero));
    TEST_DXTC_EXPECT_FLOAT_GT(1.1 * epsilon, zero);
    TEST_DXTC_EXPECT_FLOAT_GT(one, zero);
    EXPECT_FALSE(FLOATCMP_GT(one + 0.9 * epsilon, one));
    TEST_DXTC_EXPECT_FLOAT_GT(2. * one, one);

    if (test_config["cmpstyle_is_relative"] == "true")
      TEST_DXTC_EXPECT_FLOAT_GT(0.9 * epsilon, zero);
    else
      EXPECT_FALSE(FLOATCMP_GT(0.9 * epsilon, zero));

    if (test_config["cmpstyle_is_numpy"] == "true")
      EXPECT_FALSE(FLOATCMP_GT(one + 1.1 * epsilon, one));
    else
      TEST_DXTC_EXPECT_FLOAT_GT(one + 1.1 * epsilon, one);
  }

  void check_lt()
  {
    EXPECT_FALSE(FLOATCMP_LT(zero, zero));
    TEST_DXTC_EXPECT_FLOAT_LT(zero, 1.1 * epsilon);
    TEST_DXTC_EXPECT_FLOAT_LT(zero, one);
    EXPECT_FALSE(FLOATCMP_LT(one, one + 0.9 * epsilon));
    TEST_DXTC_EXPECT_FLOAT_LT(one, 2. * one);

    if (test_config["cmpstyle_is_relative"] == "true")
      TEST_DXTC_EXPECT_FLOAT_LT(zero, 0.9 * epsilon);
    else
      EXPECT_FALSE(FLOATCMP_LT(zero, 0.9 * epsilon));

    if (test_config["cmpstyle_is_numpy"] == "true")
      EXPECT_FALSE(FLOATCMP_LT(one, one + 1.1 * epsilon));
    else
      TEST_DXTC_EXPECT_FLOAT_LT(one, one + 1.1 * epsilon);
  }

  void check_ge()
  {
    TEST_DXTC_EXPECT_FLOAT_GE(zero, zero);
    TEST_DXTC_EXPECT_FLOAT_GE(0.9 * epsilon, zero);
    TEST_DXTC_EXPECT_FLOAT_GE(1.1 * epsilon, zero);
    TEST_DXTC_EXPECT_FLOAT_GE(one, zero);
    TEST_DXTC_EXPECT_FLOAT_GE(one + 0.9 * epsilon, one);
    TEST_DXTC_EXPECT_FLOAT_GE(one + 1.1 * epsilon, one);
    TEST_DXTC_EXPECT_FLOAT_GE(2. * one, one);
  }

  void check_le()
  {
    TEST_DXTC_EXPECT_FLOAT_LE(zero, zero);
    TEST_DXTC_EXPECT_FLOAT_LE(zero, 0.9 * epsilon);
    TEST_DXTC_EXPECT_FLOAT_LE(zero, 1.1 * epsilon);
    TEST_DXTC_EXPECT_FLOAT_LE(zero, one);
    TEST_DXTC_EXPECT_FLOAT_LE(one, one + 0.9 * epsilon);
    TEST_DXTC_EXPECT_FLOAT_LE(one, one + 1.1 * epsilon);
    TEST_DXTC_EXPECT_FLOAT_LE(one, 2. * one);
  }
}; // struct FloatCmpBase


TEST_F(FloatCmpTest, eq)
{
  this->check_eq();
}

TEST_F(FloatCmpTest, ne)
{
  this->check_ne();
}

TEST_F(FloatCmpTest, gt)
{
  this->check_gt();
}

TEST_F(FloatCmpTest, lt)
{
  this->check_lt();
}

TEST_F(FloatCmpTest, ge)
{
  this->check_ge();
}

TEST_F(FloatCmpTest, le)
{
  this->check_le();
}


==> anc/xt-super/dune-xt-common/dune/xt/common/test/float_cmp.hh <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2016)
//   Rene Milk       (2015)

#ifndef DUNE_XT_COMMON_TEST_FLOAT_COMPARE_HH
#define DUNE_XT_COMMON_TEST_FLOAT_COMPARE_HH

#include <type_traits>
#include <complex>

#include <dune/xt/common/test/gtest/gtest.h>
#include <dune/xt/common/float_cmp.hh>

#define DUNE_XT_COMMON_FLOAT_TEST_CMP_GENERATOR(ID, id)                                                                \
  template <Dune::XT::Common::FloatCmp::Style style, class FirstType, class SecondType>                                \
  typename std::enable_if<Dune::XT::Common::FloatCmp::internal::                                                       \
                              cmp_type_check<FirstType,                                                                \
                                             SecondType,                                                               \
                                             typename Dune::XT::Common::FloatCmp::MT<FirstType>::T>::value,            \
                          void>::type                                                                                  \
      DXTC_EXPECT_FLOAT_##ID(                                                                                          \
          const FirstType& expected,                                                                                   \
          const SecondType& actual,                                                                                    \
          const typename Dune::XT::Common::FloatCmp::MT<FirstType>::Eps& rtol =                                        \
              Dune::XT::Common::FloatCmp::DefaultEpsilon<typename Dune::XT::Common::FloatCmp::MT<FirstType>::T,        \
                                                         style>::value(),                                              \
          const typename Dune::XT::Common::FloatCmp::MT<FirstType>::Eps& atol =                                        \
              Dune::XT::Common::FloatCmp::DefaultEpsilon<typename Dune::XT::Common::FloatCmp::MT<FirstType>::T,        \
                                                         style>::value())                                              \
  {                                                                                                                    \
    const auto id = Dune::XT::Common::FloatCmp::internal::                                                             \
        Call<FirstType, SecondType, typename Dune::XT::Common::FloatCmp::MT<FirstType>::Eps, style>::id;               \
    EXPECT_PRED4(id, expected, actual, rtol, atol);                                                                    \
  }                                                                                                                    \
                                                                                                                       \
  template <class FirstType, class SecondType>                                                                         \
  typename std::enable_if<Dune::XT::Common::FloatCmp::internal::                                                       \
                              cmp_type_check<FirstType,                                                                \
                                             SecondType,                                                               \
                                             typename Dune::XT::Common::FloatCmp::MT<FirstType>::T>::value,            \
                          void>::type                                                                                  \
      DXTC_EXPECT_FLOAT_##ID(                                                                                          \
          const FirstType& first,                                                                                      \
          const SecondType& second,                                                                                    \
          const typename Dune::XT::Common::FloatCmp::MT<FirstType>::Eps& rtol =                                        \
              Dune::XT::Common::FloatCmp::DefaultEpsilon<typename Dune::XT::Common::FloatCmp::MT<FirstType>::T,        \
                                                         Dune::XT::Common::FloatCmp::Style::defaultStyle>::value(),    \
          const typename Dune::XT::Common::FloatCmp::MT<FirstType>::Eps& atol =                                        \
              Dune::XT::Common::FloatCmp::DefaultEpsilon<typename Dune::XT::Common::FloatCmp::MT<FirstType>::T,        \
                                                         Dune::XT::Common::FloatCmp::Style::defaultStyle>::value())    \
  {                                                                                                                    \
    DXTC_EXPECT_FLOAT_##ID<Dune::XT::Common::FloatCmp::Style::defaultStyle>(first, second, rtol, atol);                \
  }

DUNE_XT_COMMON_FLOAT_TEST_CMP_GENERATOR(EQ, eq)
DUNE_XT_COMMON_FLOAT_TEST_CMP_GENERATOR(NE, ne)
DUNE_XT_COMMON_FLOAT_TEST_CMP_GENERATOR(GT, gt)
DUNE_XT_COMMON_FLOAT_TEST_CMP_GENERATOR(LT, lt)
DUNE_XT_COMMON_FLOAT_TEST_CMP_GENERATOR(GE, ge)
DUNE_XT_COMMON_FLOAT_TEST_CMP_GENERATOR(LE, le)
#undef DUNE_XT_COMMON_FLOAT_TEST_CMP_GENERATOR

#endif // DUNE_XT_COMMON_TEST_FLOAT_COMPARE_HH


==> anc/xt-super/dune-xt-common/dune/xt/common/test/float_cmp.mini <==
__name = {__local.testtype_short}_{__local.cmpstyle_template_short}
__exec_suffix = {__local.testtype_short}_{__local.cmpstyle_template_short}

__local.cmpstyles = numpy, relativeWeak, relativeStrong, absolute, defaultStyle | expand cmpstyles
__local.cmpstyle_is_relative = false, true, true, false, false | expand cmpstyles
__local.cmpstyle_is_numpy = true, false, false, false, true | expand cmpstyles

__local.cmpstyle_template = , <Style::{__local.cmpstyles}> | expand cmpstyle_templ
__local.cmpstyle_template_short = none, {__local.cmpstyles} | expand cmpstyle_templ
__local.default_eps = DefaultEpsilon<S>, DefaultEpsilon<S\,Style::{__local.cmpstyles}> | expand cmpstyle_templ

__local.fieldtype = double, std::complex<double> | expand field
__local.fieldtype_short = double, complex | expand field
__local.vectortype = std::vector<{__local.fieldtype}>, Dune::FieldVector<{__local.fieldtype}\,{__local.vec_size}>, FieldVector<{__local.fieldtype}\,{__local.vec_size}>, Dune::DynamicVector<{__local.fieldtype}> | expand vector
__local.vectortype_short = std_vector, dune_fieldvector, xt_fieldvector, dynamic_vector | expand vector
__local.testtype = {__local.fieldtype}, {__local.vectortype} | expand test
__local.testtype_short = {__local.fieldtype_short}, {__local.vectortype_short}_{__local.fieldtype_short} | expand test

__local.vec_size = 4

[test_common_float_cmp]
cmpstyle_is_relative = false, {__local.cmpstyle_is_relative} | expand cmpstyle_templ
cmpstyle_is_numpy = true, {__local.cmpstyle_is_numpy} | expand cmpstyle_templ

[__static]
TESTTYPE = {__local.testtype}
VECSIZE = {__local.vec_size}
DEFAULT_EPSILON = {__local.default_eps}
FLOATCMP_EQ = eq{__local.cmpstyle_template}
FLOATCMP_NE = ne{__local.cmpstyle_template}
FLOATCMP_GT = gt{__local.cmpstyle_template}
FLOATCMP_LT = lt{__local.cmpstyle_template}
FLOATCMP_GE = ge{__local.cmpstyle_template}
FLOATCMP_LE = le{__local.cmpstyle_template}
TEST_DXTC_EXPECT_FLOAT_EQ = DXTC_EXPECT_FLOAT_EQ{__local.cmpstyle_template}
TEST_DXTC_EXPECT_FLOAT_NE = DXTC_EXPECT_FLOAT_NE{__local.cmpstyle_template}
TEST_DXTC_EXPECT_FLOAT_GT = DXTC_EXPECT_FLOAT_GT{__local.cmpstyle_template}
TEST_DXTC_EXPECT_FLOAT_LT = DXTC_EXPECT_FLOAT_LT{__local.cmpstyle_template}
TEST_DXTC_EXPECT_FLOAT_GE = DXTC_EXPECT_FLOAT_GE{__local.cmpstyle_template}
TEST_DXTC_EXPECT_FLOAT_LE = DXTC_EXPECT_FLOAT_LE{__local.cmpstyle_template}


==> anc/xt-super/dune-xt-common/dune/xt/common/test/gtest/gtest-all.cc <==
// Copyright 2008, Google Inc.
// All rights reserved.
//
// Redistribution and use in source and binary forms, with or without
// modification, are permitted provided that the following conditions are
// met:
//
//     * Redistributions of source code must retain the above copyright
// notice, this list of conditions and the following disclaimer.
//     * Redistributions in binary form must reproduce the above
// copyright notice, this list of conditions and the following disclaimer
// in the documentation and/or other materials provided with the
// distribution.
//     * Neither the name of Google Inc. nor the names of its
// contributors may be used to endorse or promote products derived from
// this software without specific prior written permission.
//
// THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
// "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
// LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
// A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
// OWNER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
// SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
// LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
// DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
// THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
// (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
// OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
//
// Author: mheule@google.com (Markus Heule)
//
// Google C++ Testing Framework (Google Test)
//
// Sometimes it's desirable to build Google Test by compiling a single file.
// This file serves this purpose.

#include <dune/xt/common/disable_warnings.hh>
// This line ensures that gtest.h can be compiled on its own, even
// when it's fused.
#include "gtest.h"

// The following lines pull in the real gtest *.cc files.
// Copyright 2005, Google Inc.
// All rights reserved.
//
// Redistribution and use in source and binary forms, with or without
// modification, are permitted provided that the following conditions are
// met:
//
//     * Redistributions of source code must retain the above copyright
// notice, this list of conditions and the following disclaimer.
//     * Redistributions in binary form must reproduce the above
// copyright notice, this list of conditions and the following disclaimer
// in the documentation and/or other materials provided with the
// distribution.
//     * Neither the name of Google Inc. nor the names of its
// contributors may be used to endorse or promote products derived from
// this software without specific prior written permission.
//
// THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
// "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
// LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
// A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
// OWNER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
// SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
// LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
// DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
// THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
// (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
// OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
//
// Author: wan@google.com (Zhanyong Wan)
//
// The Google C++ Testing Framework (Google Test)

// Copyright 2007, Google Inc.
// All rights reserved.
//
// Redistribution and use in source and binary forms, with or without
// modification, are permitted provided that the following conditions are
// met:
//
//     * Redistributions of source code must retain the above copyright
// notice, this list of conditions and the following disclaimer.
//     * Redistributions in binary form must reproduce the above
// copyright notice, this list of conditions and the following disclaimer
// in the documentation and/or other materials provided with the
// distribution.
//     * Neither the name of Google Inc. nor the names of its
// contributors may be used to endorse or promote products derived from
// this software without specific prior written permission.
//
// THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
// "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
// LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
// A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
// OWNER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
// SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
// LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
// DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
// THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
// (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
// OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
//
// Author: wan@google.com (Zhanyong Wan)
//
// Utilities for testing Google Test itself and code that uses Google Test
// (e.g. frameworks built on top of Google Test).

#ifndef GTEST_INCLUDE_GTEST_GTEST_SPI_H_
#define GTEST_INCLUDE_GTEST_GTEST_SPI_H_


namespace testing {

// This helper class can be used to mock out Google Test failure reporting
// so that we can test Google Test or code that builds on Google Test.
//
// An object of this class appends a TestPartResult object to the
// TestPartResultArray object given in the constructor whenever a Google Test
// failure is reported. It can either intercept only failures that are
// generated in the same thread that created this object or it can intercept
// all generated failures. The scope of this mock object can be controlled with
// the second argument to the two arguments constructor.
class GTEST_API_ ScopedFakeTestPartResultReporter : public TestPartResultReporterInterface
{
public:
  // The two possible mocking modes of this object.
  enum InterceptMode
  {
    INTERCEPT_ONLY_CURRENT_THREAD, // Intercepts only thread local failures.
    INTERCEPT_ALL_THREADS // Intercepts all failures.
  };

  // The c'tor sets this object as the test part result reporter used
  // by Google Test.  The 'result' parameter specifies where to report the
  // results. This reporter will only catch failures generated in the current
  // thread. DEPRECATED
  explicit ScopedFakeTestPartResultReporter(TestPartResultArray* result);

  // Same as above, but you can choose the interception scope of this object.
  ScopedFakeTestPartResultReporter(InterceptMode intercept_mode, TestPartResultArray* result);

  // The d'tor restores the previous test part result reporter.
  virtual ~ScopedFakeTestPartResultReporter();

  // Appends the TestPartResult object to the TestPartResultArray
  // received in the constructor.
  //
  // This method is from the TestPartResultReporterInterface
  // interface.
  virtual void ReportTestPartResult(const TestPartResult& result);

private:
  void Init();

  const InterceptMode intercept_mode_;
  TestPartResultReporterInterface* old_reporter_;
  TestPartResultArray* const result_;

  GTEST_DISALLOW_COPY_AND_ASSIGN_(ScopedFakeTestPartResultReporter);
};

namespace internal {

// A helper class for implementing EXPECT_FATAL_FAILURE() and
// EXPECT_NONFATAL_FAILURE().  Its destructor verifies that the given
// TestPartResultArray contains exactly one failure that has the given
// type and contains the given substring.  If that's not the case, a
// non-fatal failure will be generated.
class GTEST_API_ SingleFailureChecker
{
public:
  // The constructor remembers the arguments.
  SingleFailureChecker(const TestPartResultArray* results, TestPartResult::Type type, const string& substr);
  ~SingleFailureChecker();

private:
  const TestPartResultArray* const results_;
  const TestPartResult::Type type_;
  const string substr_;

  GTEST_DISALLOW_COPY_AND_ASSIGN_(SingleFailureChecker);
};

} // namespace internal

} // namespace testing

// A set of macros for testing Google Test assertions or code that's expected
// to generate Google Test fatal failures.  It verifies that the given
// statement will cause exactly one fatal Google Test failure with 'substr'
// being part of the failure message.
//
// There are two different versions of this macro. EXPECT_FATAL_FAILURE only
// affects and considers failures generated in the current thread and
// EXPECT_FATAL_FAILURE_ON_ALL_THREADS does the same but for all threads.
//
// The verification of the assertion is done correctly even when the statement
// throws an exception or aborts the current function.
//
// Known restrictions:
//   - 'statement' cannot reference local non-static variables or
//     non-static members of the current object.
//   - 'statement' cannot return a value.
//   - You cannot stream a failure message to this macro.
//
// Note that even though the implementations of the following two
// macros are much alike, we cannot refactor them to use a common
// helper macro, due to some peculiarity in how the preprocessor
// works.  The AcceptsMacroThatExpandsToUnprotectedComma test in
// gtest_unittest.cc will fail to compile if we do that.
#define EXPECT_FATAL_FAILURE(statement, substr)                                                                        \
  do {                                                                                                                 \
    class GTestExpectFatalFailureHelper                                                                                \
    {                                                                                                                  \
    public:                                                                                                            \
      static void Execute()                                                                                            \
      {                                                                                                                \
        statement;                                                                                                     \
      }                                                                                                                \
    };                                                                                                                 \
    ::testing::TestPartResultArray gtest_failures;                                                                     \
    ::testing::internal::SingleFailureChecker gtest_checker(                                                           \
        &gtest_failures, ::testing::TestPartResult::kFatalFailure, (substr));                                          \
    {                                                                                                                  \
      ::testing::ScopedFakeTestPartResultReporter gtest_reporter(                                                      \
          ::testing::ScopedFakeTestPartResultReporter::INTERCEPT_ONLY_CURRENT_THREAD, &gtest_failures);                \
      GTestExpectFatalFailureHelper::Execute();                                                                        \
    }                                                                                                                  \
  } while (::testing::internal::AlwaysFalse())

#define EXPECT_FATAL_FAILURE_ON_ALL_THREADS(statement, substr)                                                         \
  do {                                                                                                                 \
    class GTestExpectFatalFailureHelper                                                                                \
    {                                                                                                                  \
    public:                                                                                                            \
      static void Execute()                                                                                            \
      {                                                                                                                \
        statement;                                                                                                     \
      }                                                                                                                \
    };                                                                                                                 \
    ::testing::TestPartResultArray gtest_failures;                                                                     \
    ::testing::internal::SingleFailureChecker gtest_checker(                                                           \
        &gtest_failures, ::testing::TestPartResult::kFatalFailure, (substr));                                          \
    {                                                                                                                  \
      ::testing::ScopedFakeTestPartResultReporter gtest_reporter(                                                      \
          ::testing::ScopedFakeTestPartResultReporter::INTERCEPT_ALL_THREADS, &gtest_failures);                        \
      GTestExpectFatalFailureHelper::Execute();                                                                        \
    }                                                                                                                  \
  } while (::testing::internal::AlwaysFalse())

// A macro for testing Google Test assertions or code that's expected to
// generate Google Test non-fatal failures.  It asserts that the given
// statement will cause exactly one non-fatal Google Test failure with 'substr'
// being part of the failure message.
//
// There are two different versions of this macro. EXPECT_NONFATAL_FAILURE only
// affects and considers failures generated in the current thread and
// EXPECT_NONFATAL_FAILURE_ON_ALL_THREADS does the same but for all threads.
//
// 'statement' is allowed to reference local variables and members of
// the current object.
//
// The verification of the assertion is done correctly even when the statement
// throws an exception or aborts the current function.
//
// Known restrictions:
//   - You cannot stream a failure message to this macro.
//
// Note that even though the implementations of the following two
// macros are much alike, we cannot refactor them to use a common
// helper macro, due to some peculiarity in how the preprocessor
// works.  If we do that, the code won't compile when the user gives
// EXPECT_NONFATAL_FAILURE() a statement that contains a macro that
// expands to code containing an unprotected comma.  The
// AcceptsMacroThatExpandsToUnprotectedComma test in gtest_unittest.cc
// catches that.
//
// For the same reason, we have to write
//   if (::testing::internal::AlwaysTrue()) { statement; }
// instead of
//   GTEST_SUPPRESS_UNREACHABLE_CODE_WARNING_BELOW_(statement)
// to avoid an MSVC warning on unreachable code.
#define EXPECT_NONFATAL_FAILURE(statement, substr)                                                                     \
  do {                                                                                                                 \
    ::testing::TestPartResultArray gtest_failures;                                                                     \
    ::testing::internal::SingleFailureChecker gtest_checker(                                                           \
        &gtest_failures, ::testing::TestPartResult::kNonFatalFailure, (substr));                                       \
    {                                                                                                                  \
      ::testing::ScopedFakeTestPartResultReporter gtest_reporter(                                                      \
          ::testing::ScopedFakeTestPartResultReporter::INTERCEPT_ONLY_CURRENT_THREAD, &gtest_failures);                \
      if (::testing::internal::AlwaysTrue()) {                                                                         \
        statement;                                                                                                     \
      }                                                                                                                \
    }                                                                                                                  \
  } while (::testing::internal::AlwaysFalse())

#define EXPECT_NONFATAL_FAILURE_ON_ALL_THREADS(statement, substr)                                                      \
  do {                                                                                                                 \
    ::testing::TestPartResultArray gtest_failures;                                                                     \
    ::testing::internal::SingleFailureChecker gtest_checker(                                                           \
        &gtest_failures, ::testing::TestPartResult::kNonFatalFailure, (substr));                                       \
    {                                                                                                                  \
      ::testing::ScopedFakeTestPartResultReporter gtest_reporter(                                                      \
          ::testing::ScopedFakeTestPartResultReporter::INTERCEPT_ALL_THREADS, &gtest_failures);                        \
      if (::testing::internal::AlwaysTrue()) {                                                                         \
        statement;                                                                                                     \
      }                                                                                                                \
    }                                                                                                                  \
  } while (::testing::internal::AlwaysFalse())

#endif // GTEST_INCLUDE_GTEST_GTEST_SPI_H_

#include <ctype.h>
#include <math.h>
#include <stdarg.h>
#include <stdio.h>
#include <stdlib.h>
#include <time.h>
#include <wchar.h>
#include <wctype.h>

#include <algorithm>
#include <iomanip>
#include <limits>
#include <ostream> // NOLINT
#include <sstream>
#include <vector>

#if GTEST_OS_LINUX

// TODO(kenton@google.com): Use autoconf to detect availability of
// gettimeofday().
#define GTEST_HAS_GETTIMEOFDAY_ 1

#include <fcntl.h> // NOLINT
#include <limits.h> // NOLINT
#include <sched.h> // NOLINT
// Declares vsnprintf().  This header is not available on Windows.
#include <strings.h> // NOLINT
#include <sys/mman.h> // NOLINT
#include <sys/time.h> // NOLINT
#include <unistd.h> // NOLINT
#include <string>

#elif GTEST_OS_SYMBIAN
#define GTEST_HAS_GETTIMEOFDAY_ 1
#include <sys/time.h> // NOLINT

#elif GTEST_OS_ZOS
#define GTEST_HAS_GETTIMEOFDAY_ 1
#include <sys/time.h> // NOLINT

// On z/OS we additionally need strings.h for strcasecmp.
#include <strings.h> // NOLINT

#elif GTEST_OS_WINDOWS_MOBILE // We are on Windows CE.

#include <windows.h> // NOLINT

#elif GTEST_OS_WINDOWS // We are on Windows proper.

#include <io.h> // NOLINT
#include <sys/timeb.h> // NOLINT
#include <sys/types.h> // NOLINT
#include <sys/stat.h> // NOLINT

#if GTEST_OS_WINDOWS_MINGW
// MinGW has gettimeofday() but not _ftime64().
// TODO(kenton@google.com): Use autoconf to detect availability of
//   gettimeofday().
// TODO(kenton@google.com): There are other ways to get the time on
//   Windows, like GetTickCount() or GetSystemTimeAsFileTime().  MinGW
//   supports these.  consider using them instead.
#define GTEST_HAS_GETTIMEOFDAY_ 1
#include <sys/time.h> // NOLINT
#endif // GTEST_OS_WINDOWS_MINGW

// cpplint thinks that the header is already included, so we want to
// silence it.
#include <windows.h> // NOLINT

#else

// Assume other platforms have gettimeofday().
// TODO(kenton@google.com): Use autoconf to detect availability of
//   gettimeofday().
#define GTEST_HAS_GETTIMEOFDAY_ 1

// cpplint thinks that the header is already included, so we want to
// silence it.
#include <sys/time.h> // NOLINT
#include <unistd.h> // NOLINT

#endif // GTEST_OS_LINUX

#if GTEST_HAS_EXCEPTIONS
#include <stdexcept>
#endif

#if GTEST_CAN_STREAM_RESULTS_
#include <arpa/inet.h> // NOLINT
#include <netdb.h> // NOLINT
#endif

// Indicates that this translation unit is part of Google Test's
// implementation.  It must come before gtest-internal-inl.h is
// included, or there will be a compiler error.  This trick is to
// prevent a user from accidentally including gtest-internal-inl.h in
// his code.
#define GTEST_IMPLEMENTATION_ 1
// Copyright 2005, Google Inc.
// All rights reserved.
//
// Redistribution and use in source and binary forms, with or without
// modification, are permitted provided that the following conditions are
// met:
//
//     * Redistributions of source code must retain the above copyright
// notice, this list of conditions and the following disclaimer.
//     * Redistributions in binary form must reproduce the above
// copyright notice, this list of conditions and the following disclaimer
// in the documentation and/or other materials provided with the
// distribution.
//     * Neither the name of Google Inc. nor the names of its
// contributors may be used to endorse or promote products derived from
// this software without specific prior written permission.
//
// THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
// "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
// LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
// A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
// OWNER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
// SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
// LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
// DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
// THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
// (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
// OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

// Utility functions and classes used by the Google C++ testing framework.
//
// Author: wan@google.com (Zhanyong Wan)
//
// This file contains purely Google Test's internal implementation.  Please
// DO NOT #INCLUDE IT IN A USER PROGRAM.

#ifndef GTEST_SRC_GTEST_INTERNAL_INL_H_
#define GTEST_SRC_GTEST_INTERNAL_INL_H_

// GTEST_IMPLEMENTATION_ is defined to 1 iff the current translation unit is
// part of Google Test's implementation; otherwise it's undefined.
#if !GTEST_IMPLEMENTATION_
// A user is trying to include this from his code - just say no.
#error "gtest-internal-inl.h is part of Google Test's internal implementation."
#error "It must not be included except by Google Test itself."
#endif // GTEST_IMPLEMENTATION_

#ifndef _WIN32_WCE
#include <errno.h>
#endif // !_WIN32_WCE
#include <stddef.h>
#include <stdlib.h> // For strtoll/_strtoul64/malloc/free.
#include <string.h> // For memmove.

#include <algorithm>
#include <string>
#include <vector>


#if GTEST_CAN_STREAM_RESULTS_
#include <arpa/inet.h> // NOLINT
#include <netdb.h> // NOLINT
#endif

#if GTEST_OS_WINDOWS
#include <windows.h> // NOLINT
#endif // GTEST_OS_WINDOWS


namespace testing {

// Declares the flags.
//
// We don't want the users to modify this flag in the code, but want
// Google Test's own unit tests to be able to access it. Therefore we
// declare it here as opposed to in gtest.h.
GTEST_DECLARE_bool_(death_test_use_fork);

namespace internal {

// The value of GetTestTypeId() as seen from within the Google Test
// library.  This is solely for testing GetTestTypeId().
GTEST_API_ extern const TypeId kTestTypeIdInGoogleTest;

// Names of the flags (needed for parsing Google Test flags).
const char kAlsoRunDisabledTestsFlag[] = "also_run_disabled_tests";
const char kBreakOnFailureFlag[]       = "break_on_failure";
const char kCatchExceptionsFlag[]      = "catch_exceptions";
const char kColorFlag[]                = "color";
const char kFilterFlag[]               = "filter";
const char kListTestsFlag[]            = "list_tests";
const char kOutputFlag[]               = "output";
const char kPrintTimeFlag[]            = "print_time";
const char kRandomSeedFlag[]           = "random_seed";
const char kRepeatFlag[]               = "repeat";
const char kShuffleFlag[]              = "shuffle";
const char kStackTraceDepthFlag[]      = "stack_trace_depth";
const char kStreamResultToFlag[]       = "stream_result_to";
const char kThrowOnFailureFlag[]       = "throw_on_failure";

// A valid random seed must be in [1, kMaxRandomSeed].
const int kMaxRandomSeed = 99999;

// g_help_flag is true iff the --help flag or an equivalent form is
// specified on the command line.
GTEST_API_ extern bool g_help_flag;

// Returns the current time in milliseconds.
GTEST_API_ TimeInMillis GetTimeInMillis();

// Returns true iff Google Test should use colors in the output.
GTEST_API_ bool ShouldUseColor(bool stdout_is_tty);

// Formats the given time in milliseconds as seconds.
GTEST_API_ std::string FormatTimeInMillisAsSeconds(TimeInMillis ms);

// Converts the given time in milliseconds to a date string in the ISO 8601
// format, without the timezone information.  N.B.: due to the use the
// non-reentrant localtime() function, this function is not thread safe.  Do
// not use it in any code that can be called from multiple threads.
GTEST_API_ std::string FormatEpochTimeInMillisAsIso8601(TimeInMillis ms);

// Parses a string for an Int32 flag, in the form of "--flag=value".
//
// On success, stores the value of the flag in *value, and returns
// true.  On failure, returns false without changing *value.
GTEST_API_ bool ParseInt32Flag(const char* str, const char* flag, Int32* value);

// Returns a random seed in range [1, kMaxRandomSeed] based on the
// given --gtest_random_seed flag value.
inline int GetRandomSeedFromFlag(Int32 random_seed_flag)
{
  const unsigned int raw_seed = (random_seed_flag == 0) ? static_cast<unsigned int>(GetTimeInMillis())
                                                        : static_cast<unsigned int>(random_seed_flag);

  // Normalizes the actual seed to range [1, kMaxRandomSeed] such that
  // it's easy to type.
  const int normalized_seed = static_cast<int>((raw_seed - 1U) % static_cast<unsigned int>(kMaxRandomSeed)) + 1;
  return normalized_seed;
}

// Returns the first valid random seed after 'seed'.  The behavior is
// undefined if 'seed' is invalid.  The seed after kMaxRandomSeed is
// considered to be 1.
inline int GetNextRandomSeed(int seed)
{
  GTEST_CHECK_(1 <= seed && seed <= kMaxRandomSeed) << "Invalid random seed " << seed << " - must be in [1, "
                                                    << kMaxRandomSeed << "].";
  const int next_seed = seed + 1;
  return (next_seed > kMaxRandomSeed) ? 1 : next_seed;
}

// This class saves the values of all Google Test flags in its c'tor, and
// restores them in its d'tor.
class GTestFlagSaver
{
public:
  // The c'tor.
  GTestFlagSaver()
  {
    also_run_disabled_tests_ = GTEST_FLAG(also_run_disabled_tests);
    break_on_failure_        = GTEST_FLAG(break_on_failure);
    catch_exceptions_        = GTEST_FLAG(catch_exceptions);
    color_                   = GTEST_FLAG(color);
    death_test_style_        = GTEST_FLAG(death_test_style);
    death_test_use_fork_     = GTEST_FLAG(death_test_use_fork);
    filter_                  = GTEST_FLAG(filter);
    internal_run_death_test_ = GTEST_FLAG(internal_run_death_test);
    list_tests_              = GTEST_FLAG(list_tests);
    output_                  = GTEST_FLAG(output);
    print_time_              = GTEST_FLAG(print_time);
    random_seed_             = GTEST_FLAG(random_seed);
    repeat_                  = GTEST_FLAG(repeat);
    shuffle_                 = GTEST_FLAG(shuffle);
    stack_trace_depth_       = GTEST_FLAG(stack_trace_depth);
    stream_result_to_        = GTEST_FLAG(stream_result_to);
    throw_on_failure_        = GTEST_FLAG(throw_on_failure);
  }

  // The d'tor is not virtual.  DO NOT INHERIT FROM THIS CLASS.
  ~GTestFlagSaver()
  {
    GTEST_FLAG(also_run_disabled_tests) = also_run_disabled_tests_;
    GTEST_FLAG(break_on_failure) = break_on_failure_;
    GTEST_FLAG(catch_exceptions) = catch_exceptions_;
    GTEST_FLAG(color) = color_;
    GTEST_FLAG(death_test_style) = death_test_style_;
    GTEST_FLAG(death_test_use_fork) = death_test_use_fork_;
    GTEST_FLAG(filter) = filter_;
    GTEST_FLAG(internal_run_death_test) = internal_run_death_test_;
    GTEST_FLAG(list_tests) = list_tests_;
    GTEST_FLAG(output) = output_;
    GTEST_FLAG(print_time) = print_time_;
    GTEST_FLAG(random_seed) = random_seed_;
    GTEST_FLAG(repeat) = repeat_;
    GTEST_FLAG(shuffle) = shuffle_;
    GTEST_FLAG(stack_trace_depth) = stack_trace_depth_;
    GTEST_FLAG(stream_result_to) = stream_result_to_;
    GTEST_FLAG(throw_on_failure) = throw_on_failure_;
  }

private:
  // Fields for saving the original values of flags.
  bool also_run_disabled_tests_;
  bool break_on_failure_;
  bool catch_exceptions_;
  std::string color_;
  std::string death_test_style_;
  bool death_test_use_fork_;
  std::string filter_;
  std::string internal_run_death_test_;
  bool list_tests_;
  std::string output_;
  bool print_time_;
  internal::Int32 random_seed_;
  internal::Int32 repeat_;
  bool shuffle_;
  internal::Int32 stack_trace_depth_;
  std::string stream_result_to_;
  bool throw_on_failure_;
} GTEST_ATTRIBUTE_UNUSED_;

// Converts a Unicode code point to a narrow string in UTF-8 encoding.
// code_point parameter is of type UInt32 because wchar_t may not be
// wide enough to contain a code point.
// If the code_point is not a valid Unicode code point
// (i.e. outside of Unicode range U+0 to U+10FFFF) it will be converted
// to "(Invalid Unicode 0xXXXXXXXX)".
GTEST_API_ std::string CodePointToUtf8(UInt32 code_point);

// Converts a wide string to a narrow string in UTF-8 encoding.
// The wide string is assumed to have the following encoding:
//   UTF-16 if sizeof(wchar_t) == 2 (on Windows, Cygwin, Symbian OS)
//   UTF-32 if sizeof(wchar_t) == 4 (on Linux)
// Parameter str points to a null-terminated wide string.
// Parameter num_chars may additionally limit the number
// of wchar_t characters processed. -1 is used when the entire string
// should be processed.
// If the string contains code points that are not valid Unicode code points
// (i.e. outside of Unicode range U+0 to U+10FFFF) they will be output
// as '(Invalid Unicode 0xXXXXXXXX)'. If the string is in UTF16 encoding
// and contains invalid UTF-16 surrogate pairs, values in those pairs
// will be encoded as individual Unicode characters from Basic Normal Plane.
GTEST_API_ std::string WideStringToUtf8(const wchar_t* str, int num_chars);

// Reads the GTEST_SHARD_STATUS_FILE environment variable, and creates the file
// if the variable is present. If a file already exists at this location, this
// function will write over it. If the variable is present, but the file cannot
// be created, prints an error and exits.
void WriteToShardStatusFileIfNeeded();

// Checks whether sharding is enabled by examining the relevant
// environment variable values. If the variables are present,
// but inconsistent (e.g., shard_index >= total_shards), prints
// an error and exits. If in_subprocess_for_death_test, sharding is
// disabled because it must only be applied to the original test
// process. Otherwise, we could filter out death tests we intended to execute.
GTEST_API_ bool ShouldShard(const char* total_shards_str, const char* shard_index_str,
                            bool in_subprocess_for_death_test);

// Parses the environment variable var as an Int32. If it is unset,
// returns default_val. If it is not an Int32, prints an error and
// and aborts.
GTEST_API_ Int32 Int32FromEnvOrDie(const char* env_var, Int32 default_val);

// Given the total number of shards, the shard index, and the test id,
// returns true iff the test should be run on this shard. The test id is
// some arbitrary but unique non-negative integer assigned to each test
// method. Assumes that 0 <= shard_index < total_shards.
GTEST_API_ bool ShouldRunTestOnShard(int total_shards, int shard_index, int test_id);

// STL container utilities.

// Returns the number of elements in the given container that satisfy
// the given predicate.
template <class Container, typename Predicate>
inline int CountIf(const Container& c, Predicate predicate)
{
  // Implemented as an explicit loop since std::count_if() in libCstd on
  // Solaris has a non-standard signature.
  int count = 0;
  for (typename Container::const_iterator it = c.begin(); it != c.end(); ++it) {
    if (predicate(*it))
      ++count;
  }
  return count;
}

// Applies a function/functor to each element in the container.
template <class Container, typename Functor>
void ForEach(const Container& c, Functor functor)
{
  std::for_each(c.begin(), c.end(), functor);
}

// Returns the i-th element of the vector, or default_value if i is not
// in range [0, v.size()).
template <typename E>
inline E GetElementOr(const std::vector<E>& v, int i, E default_value)
{
  return (i < 0 || i >= static_cast<int>(v.size())) ? default_value : v[i];
}

// Performs an in-place shuffle of a range of the vector's elements.
// 'begin' and 'end' are element indices as an STL-style range;
// i.e. [begin, end) are shuffled, where 'end' == size() means to
// shuffle to the end of the vector.
template <typename E>
void ShuffleRange(internal::Random* random, int begin, int end, std::vector<E>* v)
{
  const int size = static_cast<int>(v->size());
  GTEST_CHECK_(0 <= begin && begin <= size) << "Invalid shuffle range start " << begin << ": must be in range [0, "
                                            << size << "].";
  GTEST_CHECK_(begin <= end && end <= size) << "Invalid shuffle range finish " << end << ": must be in range [" << begin
                                            << ", " << size << "].";

  // Fisher-Yates shuffle, from
  // http://en.wikipedia.org/wiki/Fisher-Yates_shuffle
  for (int range_width = end - begin; range_width >= 2; range_width--) {
    const int last_in_range = begin + range_width - 1;
    const int selected = begin + random->Generate(range_width);
    std::swap((*v)[selected], (*v)[last_in_range]);
  }
}

// Performs an in-place shuffle of the vector's elements.
template <typename E>
inline void Shuffle(internal::Random* random, std::vector<E>* v)
{
  ShuffleRange(random, 0, static_cast<int>(v->size()), v);
}

// A function for deleting an object.  Handy for being used as a
// functor.
template <typename T>
static void Delete(T* x)
{
  delete x;
}

// A predicate that checks the key of a TestProperty against a known key.
//
// TestPropertyKeyIs is copyable.
class TestPropertyKeyIs
{
public:
  // Constructor.
  //
  // TestPropertyKeyIs has NO default constructor.
  explicit TestPropertyKeyIs(const std::string& key)
    : key_(key)
  {
  }

  // Returns true iff the test name of test property matches on key_.
  bool operator()(const TestProperty& test_property) const
  {
    return test_property.key() == key_;
  }

private:
  std::string key_;
};

// Class UnitTestOptions.
//
// This class contains functions for processing options the user
// specifies when running the tests.  It has only static members.
//
// In most cases, the user can specify an option using either an
// environment variable or a command line flag.  E.g. you can set the
// test filter using either GTEST_FILTER or --gtest_filter.  If both
// the variable and the flag are present, the latter overrides the
// former.
class GTEST_API_ UnitTestOptions
{
public:
  // Functions for processing the gtest_output flag.

  // Returns the output format, or "" for normal printed output.
  static std::string GetOutputFormat();

  // Returns the absolute path of the requested output file, or the
  // default (test_detail.xml in the original working directory) if
  // none was explicitly specified.
  static std::string GetAbsolutePathToOutputFile();

  // Functions for processing the gtest_filter flag.

  // Returns true iff the wildcard pattern matches the string.  The
  // first ':' or '\0' character in pattern marks the end of it.
  //
  // This recursive algorithm isn't very efficient, but is clear and
  // works well enough for matching test names, which are short.
  static bool PatternMatchesString(const char* pattern, const char* str);

  // Returns true iff the user-specified filter matches the test case
  // name and the test name.
  static bool FilterMatchesTest(const std::string& test_case_name, const std::string& test_name);

#if GTEST_OS_WINDOWS
  // Function for supporting the gtest_catch_exception flag.

  // Returns EXCEPTION_EXECUTE_HANDLER if Google Test should handle the
  // given SEH exception, or EXCEPTION_CONTINUE_SEARCH otherwise.
  // This function is useful as an __except condition.
  static int GTestShouldProcessSEH(DWORD exception_code);
#endif // GTEST_OS_WINDOWS

  // Returns true if "name" matches the ':' separated list of glob-style
  // filters in "filter".
  static bool MatchesFilter(const std::string& name, const char* filter);
};

// Returns the current application's name, removing directory path if that
// is present.  Used by UnitTestOptions::GetOutputFile.
GTEST_API_ FilePath GetCurrentExecutableName();

// The role interface for getting the OS stack trace as a string.
class OsStackTraceGetterInterface
{
public:
  OsStackTraceGetterInterface()
  {
  }
  virtual ~OsStackTraceGetterInterface()
  {
  }

  // Returns the current OS stack trace as an std::string.  Parameters:
  //
  //   max_depth  - the maximum number of stack frames to be included
  //                in the trace.
  //   skip_count - the number of top frames to be skipped; doesn't count
  //                against max_depth.
  virtual string CurrentStackTrace(int max_depth, int skip_count) = 0;

  // UponLeavingGTest() should be called immediately before Google Test calls
  // user code. It saves some information about the current stack that
  // CurrentStackTrace() will use to find and hide Google Test stack frames.
  virtual void UponLeavingGTest() = 0;

private:
  GTEST_DISALLOW_COPY_AND_ASSIGN_(OsStackTraceGetterInterface);
};

// A working implementation of the OsStackTraceGetterInterface interface.
class OsStackTraceGetter : public OsStackTraceGetterInterface
{
public:
  OsStackTraceGetter()
    : caller_frame_(NULL)
  {
  }

  virtual string CurrentStackTrace(int max_depth, int skip_count) GTEST_LOCK_EXCLUDED_(mutex_);

  virtual void UponLeavingGTest() GTEST_LOCK_EXCLUDED_(mutex_);

  // This string is inserted in place of stack frames that are part of
  // Google Test's implementation.
  static const char* const kElidedFramesMarker;

private:
  Mutex mutex_; // protects all internal state

  // We save the stack frame below the frame that calls user code.
  // We do this because the address of the frame immediately below
  // the user code changes between the call to UponLeavingGTest()
  // and any calls to CurrentStackTrace() from within the user code.
  void* caller_frame_;

  GTEST_DISALLOW_COPY_AND_ASSIGN_(OsStackTraceGetter);
};

// Information about a Google Test trace point.
struct TraceInfo
{
  const char* file;
  int line;
  std::string message;
};

// This is the default global test part result reporter used in UnitTestImpl.
// This class should only be used by UnitTestImpl.
class DefaultGlobalTestPartResultReporter : public TestPartResultReporterInterface
{
public:
  explicit DefaultGlobalTestPartResultReporter(UnitTestImpl* unit_test);
  // Implements the TestPartResultReporterInterface. Reports the test part
  // result in the current test.
  virtual void ReportTestPartResult(const TestPartResult& result);

private:
  UnitTestImpl* const unit_test_;

  GTEST_DISALLOW_COPY_AND_ASSIGN_(DefaultGlobalTestPartResultReporter);
};

// This is the default per thread test part result reporter used in
// UnitTestImpl. This class should only be used by UnitTestImpl.
class DefaultPerThreadTestPartResultReporter : public TestPartResultReporterInterface
{
public:
  explicit DefaultPerThreadTestPartResultReporter(UnitTestImpl* unit_test);
  // Implements the TestPartResultReporterInterface. The implementation just
  // delegates to the current global test part result reporter of *unit_test_.
  virtual void ReportTestPartResult(const TestPartResult& result);

private:
  UnitTestImpl* const unit_test_;

  GTEST_DISALLOW_COPY_AND_ASSIGN_(DefaultPerThreadTestPartResultReporter);
};

// The private implementation of the UnitTest class.  We don't protect
// the methods under a mutex, as this class is not accessible by a
// user and the UnitTest class that delegates work to this class does
// proper locking.
class GTEST_API_ UnitTestImpl
{
public:
  explicit UnitTestImpl(UnitTest* parent);
  virtual ~UnitTestImpl();

  // There are two different ways to register your own TestPartResultReporter.
  // You can register your own repoter to listen either only for test results
  // from the current thread or for results from all threads.
  // By default, each per-thread test result repoter just passes a new
  // TestPartResult to the global test result reporter, which registers the
  // test part result for the currently running test.

  // Returns the global test part result reporter.
  TestPartResultReporterInterface* GetGlobalTestPartResultReporter();

  // Sets the global test part result reporter.
  void SetGlobalTestPartResultReporter(TestPartResultReporterInterface* reporter);

  // Returns the test part result reporter for the current thread.
  TestPartResultReporterInterface* GetTestPartResultReporterForCurrentThread();

  // Sets the test part result reporter for the current thread.
  void SetTestPartResultReporterForCurrentThread(TestPartResultReporterInterface* reporter);

  // Gets the number of successful test cases.
  int successful_test_case_count() const;

  // Gets the number of failed test cases.
  int failed_test_case_count() const;

  // Gets the number of all test cases.
  int total_test_case_count() const;

  // Gets the number of all test cases that contain at least one test
  // that should run.
  int test_case_to_run_count() const;

  // Gets the number of successful tests.
  int successful_test_count() const;

  // Gets the number of failed tests.
  int failed_test_count() const;

  // Gets the number of disabled tests that will be reported in the XML report.
  int reportable_disabled_test_count() const;

  // Gets the number of disabled tests.
  int disabled_test_count() const;

  // Gets the number of tests to be printed in the XML report.
  int reportable_test_count() const;

  // Gets the number of all tests.
  int total_test_count() const;

  // Gets the number of tests that should run.
  int test_to_run_count() const;

  // Gets the time of the test program start, in ms from the start of the
  // UNIX epoch.
  TimeInMillis start_timestamp() const
  {
    return start_timestamp_;
  }

  // Gets the elapsed time, in milliseconds.
  TimeInMillis elapsed_time() const
  {
    return elapsed_time_;
  }

  // Returns true iff the unit test passed (i.e. all test cases passed).
  bool Passed() const
  {
    return !Failed();
  }

  // Returns true iff the unit test failed (i.e. some test case failed
  // or something outside of all tests failed).
  bool Failed() const
  {
    return failed_test_case_count() > 0 || ad_hoc_test_result()->Failed();
  }

  // Gets the i-th test case among all the test cases. i can range from 0 to
  // total_test_case_count() - 1. If i is not in that range, returns NULL.
  const TestCase* GetTestCase(int i) const
  {
    const int index = GetElementOr(test_case_indices_, i, -1);
    return index < 0 ? NULL : test_cases_[i];
  }

  // Gets the i-th test case among all the test cases. i can range from 0 to
  // total_test_case_count() - 1. If i is not in that range, returns NULL.
  TestCase* GetMutableTestCase(int i)
  {
    const int index = GetElementOr(test_case_indices_, i, -1);
    return index < 0 ? NULL : test_cases_[index];
  }

  // Provides access to the event listener list.
  TestEventListeners* listeners()
  {
    return &listeners_;
  }

  // Returns the TestResult for the test that's currently running, or
  // the TestResult for the ad hoc test if no test is running.
  TestResult* current_test_result();

  // Returns the TestResult for the ad hoc test.
  const TestResult* ad_hoc_test_result() const
  {
    return &ad_hoc_test_result_;
  }

  // Sets the OS stack trace getter.
  //
  // Does nothing if the input and the current OS stack trace getter
  // are the same; otherwise, deletes the old getter and makes the
  // input the current getter.
  void set_os_stack_trace_getter(OsStackTraceGetterInterface* getter);

  // Returns the current OS stack trace getter if it is not NULL;
  // otherwise, creates an OsStackTraceGetter, makes it the current
  // getter, and returns it.
  OsStackTraceGetterInterface* os_stack_trace_getter();

  // Returns the current OS stack trace as an std::string.
  //
  // The maximum number of stack frames to be included is specified by
  // the gtest_stack_trace_depth flag.  The skip_count parameter
  // specifies the number of top frames to be skipped, which doesn't
  // count against the number of frames to be included.
  //
  // For example, if Foo() calls Bar(), which in turn calls
  // CurrentOsStackTraceExceptTop(1), Foo() will be included in the
  // trace but Bar() and CurrentOsStackTraceExceptTop() won't.
  std::string CurrentOsStackTraceExceptTop(int skip_count) GTEST_NO_INLINE_;

  // Finds and returns a TestCase with the given name.  If one doesn't
  // exist, creates one and returns it.
  //
  // Arguments:
  //
  //   test_case_name: name of the test case
  //   type_param:     the name of the test's type parameter, or NULL if
  //                   this is not a typed or a type-parameterized test.
  //   set_up_tc:      pointer to the function that sets up the test case
  //   tear_down_tc:   pointer to the function that tears down the test case
  TestCase* GetTestCase(const char* test_case_name, const char* type_param, Test::SetUpTestCaseFunc set_up_tc,
                        Test::TearDownTestCaseFunc tear_down_tc);

  // Adds a TestInfo to the unit test.
  //
  // Arguments:
  //
  //   set_up_tc:    pointer to the function that sets up the test case
  //   tear_down_tc: pointer to the function that tears down the test case
  //   test_info:    the TestInfo object
  void AddTestInfo(Test::SetUpTestCaseFunc set_up_tc, Test::TearDownTestCaseFunc tear_down_tc, TestInfo* test_info)
  {
    // In order to support thread-safe death tests, we need to
    // remember the original working directory when the test program
    // was first invoked.  We cannot do this in RUN_ALL_TESTS(), as
    // the user may have changed the current directory before calling
    // RUN_ALL_TESTS().  Therefore we capture the current directory in
    // AddTestInfo(), which is called to register a TEST or TEST_F
    // before main() is reached.
    if (original_working_dir_.IsEmpty()) {
      original_working_dir_.Set(FilePath::GetCurrentDir());
      GTEST_CHECK_(!original_working_dir_.IsEmpty()) << "Failed to get the current working directory.";
    }

    GetTestCase(test_info->test_case_name(), test_info->type_param(), set_up_tc, tear_down_tc)->AddTestInfo(test_info);
  }

#if GTEST_HAS_PARAM_TEST
  // Returns ParameterizedTestCaseRegistry object used to keep track of
  // value-parameterized tests and instantiate and register them.
  internal::ParameterizedTestCaseRegistry& parameterized_test_registry()
  {
    return parameterized_test_registry_;
  }
#endif // GTEST_HAS_PARAM_TEST

  // Sets the TestCase object for the test that's currently running.
  void set_current_test_case(TestCase* a_current_test_case)
  {
    current_test_case_ = a_current_test_case;
  }

  // Sets the TestInfo object for the test that's currently running.  If
  // current_test_info is NULL, the assertion results will be stored in
  // ad_hoc_test_result_.
  void set_current_test_info(TestInfo* a_current_test_info)
  {
    current_test_info_ = a_current_test_info;
  }

  // Registers all parameterized tests defined using TEST_P and
  // INSTANTIATE_TEST_CASE_P, creating regular tests for each test/parameter
  // combination. This method can be called more then once; it has guards
  // protecting from registering the tests more then once.  If
  // value-parameterized tests are disabled, RegisterParameterizedTests is
  // present but does nothing.
  void RegisterParameterizedTests();

  // Runs all tests in this UnitTest object, prints the result, and
  // returns true if all tests are successful.  If any exception is
  // thrown during a test, this test is considered to be failed, but
  // the rest of the tests will still be run.
  bool RunAllTests();

  // Clears the results of all tests, except the ad hoc tests.
  void ClearNonAdHocTestResult()
  {
    ForEach(test_cases_, TestCase::ClearTestCaseResult);
  }

  // Clears the results of ad-hoc test assertions.
  void ClearAdHocTestResult()
  {
    ad_hoc_test_result_.Clear();
  }

  // Adds a TestProperty to the current TestResult object when invoked in a
  // context of a test or a test case, or to the global property set. If the
  // result already contains a property with the same key, the value will be
  // updated.
  void RecordProperty(const TestProperty& test_property);

  enum ReactionToSharding
  {
    HONOR_SHARDING_PROTOCOL,
    IGNORE_SHARDING_PROTOCOL
  };

  // Matches the full name of each test against the user-specified
  // filter to decide whether the test should run, then records the
  // result in each TestCase and TestInfo object.
  // If shard_tests == HONOR_SHARDING_PROTOCOL, further filters tests
  // based on sharding variables in the environment.
  // Returns the number of tests that should run.
  int FilterTests(ReactionToSharding shard_tests);

  // Prints the names of the tests matching the user-specified filter flag.
  void ListTestsMatchingFilter();

  const TestCase* current_test_case() const
  {
    return current_test_case_;
  }
  TestInfo* current_test_info()
  {
    return current_test_info_;
  }
  const TestInfo* current_test_info() const
  {
    return current_test_info_;
  }

  // Returns the vector of environments that need to be set-up/torn-down
  // before/after the tests are run.
  std::vector<Environment*>& environments()
  {
    return environments_;
  }

  // Getters for the per-thread Google Test trace stack.
  std::vector<TraceInfo>& gtest_trace_stack()
  {
    return *(gtest_trace_stack_.pointer());
  }
  const std::vector<TraceInfo>& gtest_trace_stack() const
  {
    return gtest_trace_stack_.get();
  }

#if GTEST_HAS_DEATH_TEST
  void InitDeathTestSubprocessControlInfo()
  {
    internal_run_death_test_flag_.reset(ParseInternalRunDeathTestFlag());
  }
  // Returns a pointer to the parsed --gtest_internal_run_death_test
  // flag, or NULL if that flag was not specified.
  // This information is useful only in a death test child process.
  // Must not be called before a call to InitGoogleTest.
  const InternalRunDeathTestFlag* internal_run_death_test_flag() const
  {
    return internal_run_death_test_flag_.get();
  }

  // Returns a pointer to the current death test factory.
  internal::DeathTestFactory* death_test_factory()
  {
    return death_test_factory_.get();
  }

  void SuppressTestEventsIfInSubprocess();

  friend class ReplaceDeathTestFactory;
#endif // GTEST_HAS_DEATH_TEST

  // Initializes the event listener performing XML output as specified by
  // UnitTestOptions. Must not be called before InitGoogleTest.
  void ConfigureXmlOutput();

#if GTEST_CAN_STREAM_RESULTS_
  // Initializes the event listener for streaming test results to a socket.
  // Must not be called before InitGoogleTest.
  void ConfigureStreamingOutput();
#endif

  // Performs initialization dependent upon flag values obtained in
  // ParseGoogleTestFlagsOnly.  Is called from InitGoogleTest after the call to
  // ParseGoogleTestFlagsOnly.  In case a user neglects to call InitGoogleTest
  // this function is also called from RunAllTests.  Since this function can be
  // called more than once, it has to be idempotent.
  void PostFlagParsingInit();

  // Gets the random seed used at the start of the current test iteration.
  int random_seed() const
  {
    return random_seed_;
  }

  // Gets the random number generator.
  internal::Random* random()
  {
    return &random_;
  }

  // Shuffles all test cases, and the tests within each test case,
  // making sure that death tests are still run first.
  void ShuffleTests();

  // Restores the test cases and tests to their order before the first shuffle.
  void UnshuffleTests();

  // Returns the value of GTEST_FLAG(catch_exceptions) at the moment
  // UnitTest::Run() starts.
  bool catch_exceptions() const
  {
    return catch_exceptions_;
  }

private:
  friend class ::testing::UnitTest;

  // Used by UnitTest::Run() to capture the state of
  // GTEST_FLAG(catch_exceptions) at the moment it starts.
  void set_catch_exceptions(bool value)
  {
    catch_exceptions_ = value;
  }

  // The UnitTest object that owns this implementation object.
  UnitTest* const parent_;

  // The working directory when the first TEST() or TEST_F() was
  // executed.
  internal::FilePath original_working_dir_;

  // The default test part result reporters.
  DefaultGlobalTestPartResultReporter default_global_test_part_result_reporter_;
  DefaultPerThreadTestPartResultReporter default_per_thread_test_part_result_reporter_;

  // Points to (but doesn't own) the global test part result reporter.
  TestPartResultReporterInterface* global_test_part_result_repoter_;

  // Protects read and write access to global_test_part_result_reporter_.
  internal::Mutex global_test_part_result_reporter_mutex_;

  // Points to (but doesn't own) the per-thread test part result reporter.
  internal::ThreadLocal<TestPartResultReporterInterface*> per_thread_test_part_result_reporter_;

  // The vector of environments that need to be set-up/torn-down
  // before/after the tests are run.
  std::vector<Environment*> environments_;

  // The vector of TestCases in their original order.  It owns the
  // elements in the vector.
  std::vector<TestCase*> test_cases_;

  // Provides a level of indirection for the test case list to allow
  // easy shuffling and restoring the test case order.  The i-th
  // element of this vector is the index of the i-th test case in the
  // shuffled order.
  std::vector<int> test_case_indices_;

#if GTEST_HAS_PARAM_TEST
  // ParameterizedTestRegistry object used to register value-parameterized
  // tests.
  internal::ParameterizedTestCaseRegistry parameterized_test_registry_;

  // Indicates whether RegisterParameterizedTests() has been called already.
  bool parameterized_tests_registered_;
#endif // GTEST_HAS_PARAM_TEST

  // Index of the last death test case registered.  Initially -1.
  int last_death_test_case_;

  // This points to the TestCase for the currently running test.  It
  // changes as Google Test goes through one test case after another.
  // When no test is running, this is set to NULL and Google Test
  // stores assertion results in ad_hoc_test_result_.  Initially NULL.
  TestCase* current_test_case_;

  // This points to the TestInfo for the currently running test.  It
  // changes as Google Test goes through one test after another.  When
  // no test is running, this is set to NULL and Google Test stores
  // assertion results in ad_hoc_test_result_.  Initially NULL.
  TestInfo* current_test_info_;

  // Normally, a user only writes assertions inside a TEST or TEST_F,
  // or inside a function called by a TEST or TEST_F.  Since Google
  // Test keeps track of which test is current running, it can
  // associate such an assertion with the test it belongs to.
  //
  // If an assertion is encountered when no TEST or TEST_F is running,
  // Google Test attributes the assertion result to an imaginary "ad hoc"
  // test, and records the result in ad_hoc_test_result_.
  TestResult ad_hoc_test_result_;

  // The list of event listeners that can be used to track events inside
  // Google Test.
  TestEventListeners listeners_;

  // The OS stack trace getter.  Will be deleted when the UnitTest
  // object is destructed.  By default, an OsStackTraceGetter is used,
  // but the user can set this field to use a custom getter if that is
  // desired.
  OsStackTraceGetterInterface* os_stack_trace_getter_;

  // True iff PostFlagParsingInit() has been called.
  bool post_flag_parse_init_performed_;

  // The random number seed used at the beginning of the test run.
  int random_seed_;

  // Our random number generator.
  internal::Random random_;

  // The time of the test program start, in ms from the start of the
  // UNIX epoch.
  TimeInMillis start_timestamp_;

  // How long the test took to run, in milliseconds.
  TimeInMillis elapsed_time_;

#if GTEST_HAS_DEATH_TEST
  // The decomposed components of the gtest_internal_run_death_test flag,
  // parsed when RUN_ALL_TESTS is called.
  internal::scoped_ptr<InternalRunDeathTestFlag> internal_run_death_test_flag_;
  internal::scoped_ptr<internal::DeathTestFactory> death_test_factory_;
#endif // GTEST_HAS_DEATH_TEST

  // A per-thread stack of traces created by the SCOPED_TRACE() macro.
  internal::ThreadLocal<std::vector<TraceInfo>> gtest_trace_stack_;

  // The value of GTEST_FLAG(catch_exceptions) at the moment RunAllTests()
  // starts.
  bool catch_exceptions_;

  GTEST_DISALLOW_COPY_AND_ASSIGN_(UnitTestImpl);
}; // class UnitTestImpl

// Convenience function for accessing the global UnitTest
// implementation object.
inline UnitTestImpl* GetUnitTestImpl()
{
  return UnitTest::GetInstance()->impl();
}

#if GTEST_USES_SIMPLE_RE

// Internal helper functions for implementing the simple regular
// expression matcher.
GTEST_API_ bool IsInSet(char ch, const char* str);
GTEST_API_ bool IsAsciiDigit(char ch);
GTEST_API_ bool IsAsciiPunct(char ch);
GTEST_API_ bool IsRepeat(char ch);
GTEST_API_ bool IsAsciiWhiteSpace(char ch);
GTEST_API_ bool IsAsciiWordChar(char ch);
GTEST_API_ bool IsValidEscape(char ch);
GTEST_API_ bool AtomMatchesChar(bool escaped, char pattern, char ch);
GTEST_API_ bool ValidateRegex(const char* regex);
GTEST_API_ bool MatchRegexAtHead(const char* regex, const char* str);
GTEST_API_ bool MatchRepetitionAndRegexAtHead(bool escaped, char ch, char repeat, const char* regex, const char* str);
GTEST_API_ bool MatchRegexAnywhere(const char* regex, const char* str);

#endif // GTEST_USES_SIMPLE_RE

// Parses the command line for Google Test flags, without initializing
// other parts of Google Test.
GTEST_API_ void ParseGoogleTestFlagsOnly(int* argc, char** argv);
GTEST_API_ void ParseGoogleTestFlagsOnly(int* argc, wchar_t** argv);

#if GTEST_HAS_DEATH_TEST

// Returns the message describing the last system error, regardless of the
// platform.
GTEST_API_ std::string GetLastErrnoDescription();

#if GTEST_OS_WINDOWS
// Provides leak-safe Windows kernel handle ownership.
class AutoHandle
{
public:
  AutoHandle()
    : handle_(INVALID_HANDLE_VALUE)
  {
  }
  explicit AutoHandle(HANDLE handle)
    : handle_(handle)
  {
  }

  ~AutoHandle()
  {
    Reset();
  }

  HANDLE Get() const
  {
    return handle_;
  }
  void Reset()
  {
    Reset(INVALID_HANDLE_VALUE);
  }
  void Reset(HANDLE handle)
  {
    if (handle != handle_) {
      if (handle_ != INVALID_HANDLE_VALUE)
        ::CloseHandle(handle_);
      handle_ = handle;
    }
  }

private:
  HANDLE handle_;

  GTEST_DISALLOW_COPY_AND_ASSIGN_(AutoHandle);
};
#endif // GTEST_OS_WINDOWS

// Attempts to parse a string into a positive integer pointed to by the
// number parameter.  Returns true if that is possible.
// GTEST_HAS_DEATH_TEST implies that we have ::std::string, so we can use
// it here.
template <typename Integer>
bool ParseNaturalNumber(const ::std::string& str, Integer* number)
{
  // Fail fast if the given string does not begin with a digit;
  // this bypasses strtoXXX's "optional leading whitespace and plus
  // or minus sign" semantics, which are undesirable here.
  if (str.empty() || !IsDigit(str[0])) {
    return false;
  }
  errno = 0;

  char* end;
// BiggestConvertible is the largest integer type that system-provided
// string-to-number conversion routines can return.

#if GTEST_OS_WINDOWS && !defined(__GNUC__)

  // MSVC and C++ Builder define __int64 instead of the standard long long.
  typedef unsigned __int64 BiggestConvertible;
  const BiggestConvertible parsed = _strtoui64(str.c_str(), &end, 10);

#else

  typedef unsigned long long BiggestConvertible; // NOLINT
  const BiggestConvertible parsed = strtoull(str.c_str(), &end, 10);

#endif // GTEST_OS_WINDOWS && !defined(__GNUC__)

  const bool parse_success = *end == '\0' && errno == 0;

  // TODO(vladl@google.com): Convert this to compile time assertion when it is
  // available.
  GTEST_CHECK_(sizeof(Integer) <= sizeof(parsed));

  const Integer result = static_cast<Integer>(parsed);
  if (parse_success && static_cast<BiggestConvertible>(result) == parsed) {
    *number = result;
    return true;
  }
  return false;
}
#endif // GTEST_HAS_DEATH_TEST

// TestResult contains some private methods that should be hidden from
// Google Test user but are required for testing. This class allow our tests
// to access them.
//
// This class is supplied only for the purpose of testing Google Test's own
// constructs. Do not use it in user tests, either directly or indirectly.
class TestResultAccessor
{
public:
  static void RecordProperty(TestResult* test_result, const std::string& xml_element, const TestProperty& property)
  {
    test_result->RecordProperty(xml_element, property);
  }

  static void ClearTestPartResults(TestResult* test_result)
  {
    test_result->ClearTestPartResults();
  }

  static const std::vector<testing::TestPartResult>& test_part_results(const TestResult& test_result)
  {
    return test_result.test_part_results();
  }
};

#if GTEST_CAN_STREAM_RESULTS_

// Streams test results to the given port on the given host machine.
class StreamingListener : public EmptyTestEventListener
{
public:
  // Abstract base class for writing strings to a socket.
  class AbstractSocketWriter
  {
  public:
    virtual ~AbstractSocketWriter()
    {
    }

    // Sends a string to the socket.
    virtual void Send(const string& message) = 0;

    // Closes the socket.
    virtual void CloseConnection()
    {
    }

    // Sends a string and a newline to the socket.
    void SendLn(const string& message)
    {
      Send(message + "\n");
    }
  };

  // Concrete class for actually writing strings to a socket.
  class SocketWriter : public AbstractSocketWriter
  {
  public:
    SocketWriter(const string& host, const string& port)
      : sockfd_(-1)
      , host_name_(host)
      , port_num_(port)
    {
      MakeConnection();
    }

    virtual ~SocketWriter()
    {
      if (sockfd_ != -1)
        CloseConnection();
    }

    // Sends a string to the socket.
    virtual void Send(const string& message)
    {
      GTEST_CHECK_(sockfd_ != -1) << "Send() can be called only when there is a connection.";

      const int len = static_cast<int>(message.length());
      if (write(sockfd_, message.c_str(), len) != len) {
        GTEST_LOG_(WARNING) << "stream_result_to: failed to stream to " << host_name_ << ":" << port_num_;
      }
    }

  private:
    // Creates a client socket and connects to the server.
    void MakeConnection();

    // Closes the socket.
    void CloseConnection()
    {
      GTEST_CHECK_(sockfd_ != -1) << "CloseConnection() can be called only when there is a connection.";

      close(sockfd_);
      sockfd_ = -1;
    }

    int sockfd_; // socket file descriptor
    const string host_name_;
    const string port_num_;

    GTEST_DISALLOW_COPY_AND_ASSIGN_(SocketWriter);
  }; // class SocketWriter

  // Escapes '=', '&', '%', and '\n' characters in str as "%xx".
  static string UrlEncode(const char* str);

  StreamingListener(const string& host, const string& port)
    : socket_writer_(new SocketWriter(host, port))
  {
    Start();
  }

  explicit StreamingListener(AbstractSocketWriter* socket_writer)
    : socket_writer_(socket_writer)
  {
    Start();
  }

  void OnTestProgramStart(const UnitTest& /* unit_test */)
  {
    SendLn("event=TestProgramStart");
  }

  void OnTestProgramEnd(const UnitTest& unit_test)
  {
    // Note that Google Test current only report elapsed time for each
    // test iteration, not for the entire test program.
    SendLn("event=TestProgramEnd&passed=" + FormatBool(unit_test.Passed()));

    // Notify the streaming server to stop.
    socket_writer_->CloseConnection();
  }

  void OnTestIterationStart(const UnitTest& /* unit_test */, int iteration)
  {
    SendLn("event=TestIterationStart&iteration=" + StreamableToString(iteration));
  }

  void OnTestIterationEnd(const UnitTest& unit_test, int /* iteration */)
  {
    SendLn("event=TestIterationEnd&passed=" + FormatBool(unit_test.Passed()) + "&elapsed_time="
           + StreamableToString(unit_test.elapsed_time())
           + "ms");
  }

  void OnTestCaseStart(const TestCase& test_case)
  {
    SendLn(std::string("event=TestCaseStart&name=") + test_case.name());
  }

  void OnTestCaseEnd(const TestCase& test_case)
  {
    SendLn("event=TestCaseEnd&passed=" + FormatBool(test_case.Passed()) + "&elapsed_time="
           + StreamableToString(test_case.elapsed_time())
           + "ms");
  }

  void OnTestStart(const TestInfo& test_info)
  {
    SendLn(std::string("event=TestStart&name=") + test_info.name());
  }

  void OnTestEnd(const TestInfo& test_info)
  {
    SendLn("event=TestEnd&passed=" + FormatBool((test_info.result())->Passed()) + "&elapsed_time="
           + StreamableToString((test_info.result())->elapsed_time())
           + "ms");
  }

  void OnTestPartResult(const TestPartResult& test_part_result)
  {
    const char* file_name = test_part_result.file_name();
    if (file_name == NULL)
      file_name = "";
    SendLn("event=TestPartResult&file=" + UrlEncode(file_name) + "&line="
           + StreamableToString(test_part_result.line_number())
           + "&message="
           + UrlEncode(test_part_result.message()));
  }

private:
  // Sends the given message and a newline to the socket.
  void SendLn(const string& message)
  {
    socket_writer_->SendLn(message);
  }

  // Called at the start of streaming to notify the receiver what
  // protocol we are using.
  void Start()
  {
    SendLn("gtest_streaming_protocol_version=1.0");
  }

  string FormatBool(bool value)
  {
    return value ? "1" : "0";
  }

  const scoped_ptr<AbstractSocketWriter> socket_writer_;

  GTEST_DISALLOW_COPY_AND_ASSIGN_(StreamingListener);
}; // class StreamingListener

#endif // GTEST_CAN_STREAM_RESULTS_

} // namespace internal
} // namespace testing

#endif // GTEST_SRC_GTEST_INTERNAL_INL_H_
#undef GTEST_IMPLEMENTATION_

#if GTEST_OS_WINDOWS
#define vsnprintf _vsnprintf
#endif // GTEST_OS_WINDOWS

namespace testing {

using internal::CountIf;
using internal::ForEach;
using internal::GetElementOr;
using internal::Shuffle;

// Constants.

// A test whose test case name or test name matches this filter is
// disabled and not run.
static const char kDisableTestFilter[] = "DISABLED_*:*/DISABLED_*";

// A test case whose name matches this filter is considered a death
// test case and will be run before test cases whose name doesn't
// match this filter.
static const char kDeathTestCaseFilter[] = "*DeathTest:*DeathTest/*";

// A test filter that matches everything.
static const char kUniversalFilter[] = "*";

// The default output file for XML output.
static const char kDefaultOutputFile[] = "test_detail.xml";

// The environment variable name for the test shard index.
static const char kTestShardIndex[] = "GTEST_SHARD_INDEX";
// The environment variable name for the total number of test shards.
static const char kTestTotalShards[] = "GTEST_TOTAL_SHARDS";
// The environment variable name for the test shard status file.
static const char kTestShardStatusFile[] = "GTEST_SHARD_STATUS_FILE";

namespace internal {

// The text used in failure messages to indicate the start of the
// stack trace.
const char kStackTraceMarker[] = "\nStack trace:\n";

// g_help_flag is true iff the --help flag or an equivalent form is
// specified on the command line.
bool g_help_flag = false;

} // namespace internal

static const char* GetDefaultFilter()
{
  return kUniversalFilter;
}

GTEST_DEFINE_bool_(also_run_disabled_tests, internal::BoolFromGTestEnv("also_run_disabled_tests", false),
                   "Run disabled tests too, in addition to the tests normally being run.");

GTEST_DEFINE_bool_(break_on_failure, internal::BoolFromGTestEnv("break_on_failure", false),
                   "True iff a failed assertion should be a debugger break-point.");

GTEST_DEFINE_bool_(catch_exceptions, internal::BoolFromGTestEnv("catch_exceptions", true),
                   "True iff " GTEST_NAME_ " should catch exceptions and treat them as test failures.");

GTEST_DEFINE_string_(color, internal::StringFromGTestEnv("color", "auto"),
                     "Whether to use colors in the output.  Valid values: yes, no, "
                     "and auto.  'auto' means to use colors if the output is "
                     "being sent to a terminal and the TERM environment variable "
                     "is set to a terminal type that supports colors.");

GTEST_DEFINE_string_(filter, internal::StringFromGTestEnv("filter", GetDefaultFilter()),
                     "A colon-separated list of glob (not regex) patterns "
                     "for filtering the tests to run, optionally followed by a "
                     "'-' and a : separated list of negative patterns (tests to "
                     "exclude).  A test is run if it matches one of the positive "
                     "patterns and does not match any of the negative patterns.");

GTEST_DEFINE_bool_(list_tests, false, "List all tests without running them.");

GTEST_DEFINE_string_(output, internal::StringFromGTestEnv("output", ""),
                     "A format (currently must be \"xml\"), optionally followed "
                     "by a colon and an output file name or directory. A directory "
                     "is indicated by a trailing pathname separator. "
                     "Examples: \"xml:filename.xml\", \"xml::directoryname/\". "
                     "If a directory is specified, output files will be created "
                     "within that directory, with file-names based on the test "
                     "executable's name and, if necessary, made unique by adding "
                     "digits.");

GTEST_DEFINE_bool_(print_time, internal::BoolFromGTestEnv("print_time", true),
                   "True iff " GTEST_NAME_ " should display elapsed time in text output.");

GTEST_DEFINE_int32_(random_seed, internal::Int32FromGTestEnv("random_seed", 0),
                    "Random number seed to use when shuffling test orders.  Must be in range "
                    "[1, 99999], or 0 to use a seed based on the current time.");

GTEST_DEFINE_int32_(repeat, internal::Int32FromGTestEnv("repeat", 1),
                    "How many times to repeat each test.  Specify a negative number "
                    "for repeating forever.  Useful for shaking out flaky tests.");

GTEST_DEFINE_bool_(show_internal_stack_frames, false,
                   "True iff " GTEST_NAME_ " should include internal stack frames when "
                   "printing test failure stack traces.");

GTEST_DEFINE_bool_(shuffle, internal::BoolFromGTestEnv("shuffle", false),
                   "True iff " GTEST_NAME_ " should randomize tests' order on every run.");

GTEST_DEFINE_int32_(stack_trace_depth, internal::Int32FromGTestEnv("stack_trace_depth", kMaxStackTraceDepth),
                    "The maximum number of stack frames to print when an "
                    "assertion fails.  The valid range is 0 through 100, inclusive.");

GTEST_DEFINE_string_(stream_result_to, internal::StringFromGTestEnv("stream_result_to", ""),
                     "This flag specifies the host name and the port number on which to stream "
                     "test results. Example: \"localhost:555\". The flag is effective only on "
                     "Linux.");

GTEST_DEFINE_bool_(throw_on_failure, internal::BoolFromGTestEnv("throw_on_failure", false),
                   "When this flag is specified, a failed assertion will throw an exception "
                   "if exceptions are enabled or exit the program with a non-zero code "
                   "otherwise.");

namespace internal {

// Generates a random number from [0, range), using a Linear
// Congruential Generator (LCG).  Crashes if 'range' is 0 or greater
// than kMaxRange.
UInt32 Random::Generate(UInt32 range)
{
  // These constants are the same as are used in glibc's rand(3).
  state_ = (1103515245U * state_ + 12345U) % kMaxRange;

  GTEST_CHECK_(range > 0) << "Cannot generate a number in the range [0, 0).";
  GTEST_CHECK_(range <= kMaxRange) << "Generation of a number in [0, " << range << ") was requested, "
                                   << "but this can only generate numbers in [0, " << kMaxRange << ").";

  // Converting via modulus introduces a bit of downward bias, but
  // it's simple, and a linear congruential generator isn't too good
  // to begin with.
  return state_ % range;
}

// GTestIsInitialized() returns true iff the user has initialized
// Google Test.  Useful for catching the user mistake of not initializing
// Google Test before calling RUN_ALL_TESTS().
//
// A user must call testing::InitGoogleTest() to initialize Google
// Test.  g_init_gtest_count is set to the number of times
// InitGoogleTest() has been called.  We don't protect this variable
// under a mutex as it is only accessed in the main thread.
GTEST_API_ int g_init_gtest_count = 0;
static bool GTestIsInitialized()
{
  return g_init_gtest_count != 0;
}

// Iterates over a vector of TestCases, keeping a running sum of the
// results of calling a given int-returning method on each.
// Returns the sum.
static int SumOverTestCaseList(const std::vector<TestCase*>& case_list, int (TestCase::*method)() const)
{
  int sum = 0;
  for (size_t i = 0; i < case_list.size(); i++) {
    sum += (case_list[i]->*method)();
  }
  return sum;
}

// Returns true iff the test case passed.
static bool TestCasePassed(const TestCase* test_case)
{
  return test_case->should_run() && test_case->Passed();
}

// Returns true iff the test case failed.
static bool TestCaseFailed(const TestCase* test_case)
{
  return test_case->should_run() && test_case->Failed();
}

// Returns true iff test_case contains at least one test that should
// run.
static bool ShouldRunTestCase(const TestCase* test_case)
{
  return test_case->should_run();
}

// AssertHelper constructor.
AssertHelper::AssertHelper(TestPartResult::Type type, const char* file, int line, const char* message)
  : data_(new AssertHelperData(type, file, line, message))
{
}

AssertHelper::~AssertHelper()
{
  delete data_;
}

// Message assignment, for assertion streaming support.
void AssertHelper::operator=(const Message& message) const
{
  UnitTest::GetInstance()->AddTestPartResult(data_->type,
                                             data_->file,
                                             data_->line,
                                             AppendUserMessage(data_->message, message),
                                             UnitTest::GetInstance()->impl()->CurrentOsStackTraceExceptTop(1)
                                             // Skips the stack frame for this function itself.
                                             ); // NOLINT
}

// Mutex for linked pointers.
GTEST_API_ GTEST_DEFINE_STATIC_MUTEX_(g_linked_ptr_mutex);

// Application pathname gotten in InitGoogleTest.
std::string g_executable_path;

// Returns the current application's name, removing directory path if that
// is present.
FilePath GetCurrentExecutableName()
{
  FilePath result;

#if GTEST_OS_WINDOWS
  result.Set(FilePath(g_executable_path).RemoveExtension("exe"));
#else
  result.Set(FilePath(g_executable_path));
#endif // GTEST_OS_WINDOWS

  return result.RemoveDirectoryName();
}

// Functions for processing the gtest_output flag.

// Returns the output format, or "" for normal printed output.
std::string UnitTestOptions::GetOutputFormat()
{
  const char* const gtest_output_flag = GTEST_FLAG(output).c_str();
  if (gtest_output_flag == NULL)
    return std::string("");

  const char* const colon = strchr(gtest_output_flag, ':');
  return (colon == NULL) ? std::string(gtest_output_flag) : std::string(gtest_output_flag, colon - gtest_output_flag);
}

// Returns the name of the requested output file, or the default if none
// was explicitly specified.
std::string UnitTestOptions::GetAbsolutePathToOutputFile()
{
  const char* const gtest_output_flag = GTEST_FLAG(output).c_str();
  if (gtest_output_flag == NULL)
    return "";

  const char* const colon = strchr(gtest_output_flag, ':');
  if (colon == NULL)
    return internal::FilePath::ConcatPaths(internal::FilePath(UnitTest::GetInstance()->original_working_dir()),
                                           internal::FilePath(kDefaultOutputFile))
        .string();

  internal::FilePath output_name(colon + 1);
  if (!output_name.IsAbsolutePath())
    // TODO(wan@google.com): on Windows \some\path is not an absolute
    // path (as its meaning depends on the current drive), yet the
    // following logic for turning it into an absolute path is wrong.
    // Fix it.
    output_name = internal::FilePath::ConcatPaths(internal::FilePath(UnitTest::GetInstance()->original_working_dir()),
                                                  internal::FilePath(colon + 1));

  if (!output_name.IsDirectory())
    return output_name.string();

  internal::FilePath result(internal::FilePath::GenerateUniqueFileName(
      output_name, internal::GetCurrentExecutableName(), GetOutputFormat().c_str()));
  return result.string();
}

// Returns true iff the wildcard pattern matches the string.  The
// first ':' or '\0' character in pattern marks the end of it.
//
// This recursive algorithm isn't very efficient, but is clear and
// works well enough for matching test names, which are short.
bool UnitTestOptions::PatternMatchesString(const char* pattern, const char* str)
{
  switch (*pattern) {
    case '\0':
    case ':': // Either ':' or '\0' marks the end of the pattern.
      return *str == '\0';
    case '?': // Matches any single character.
      return *str != '\0' && PatternMatchesString(pattern + 1, str + 1);
    case '*': // Matches any string (possibly empty) of characters.
      return (*str != '\0' && PatternMatchesString(pattern, str + 1)) || PatternMatchesString(pattern + 1, str);
    default: // Non-special character.  Matches itself.
      return *pattern == *str && PatternMatchesString(pattern + 1, str + 1);
  }
}

bool UnitTestOptions::MatchesFilter(const std::string& name, const char* filter)
{
  const char* cur_pattern = filter;
  for (;;) {
    if (PatternMatchesString(cur_pattern, name.c_str())) {
      return true;
    }

    // Finds the next pattern in the filter.
    cur_pattern = strchr(cur_pattern, ':');

    // Returns if no more pattern can be found.
    if (cur_pattern == NULL) {
      return false;
    }

    // Skips the pattern separater (the ':' character).
    cur_pattern++;
  }
}

// Returns true iff the user-specified filter matches the test case
// name and the test name.
bool UnitTestOptions::FilterMatchesTest(const std::string& test_case_name, const std::string& test_name)
{
  const std::string& full_name = test_case_name + "." + test_name.c_str();

  // Split --gtest_filter at '-', if there is one, to separate into
  // positive filter and negative filter portions
  const char* const p    = GTEST_FLAG(filter).c_str();
  const char* const dash = strchr(p, '-');
  std::string positive;
  std::string negative;
  if (dash == NULL) {
    positive = GTEST_FLAG(filter).c_str(); // Whole string is a positive filter
    negative = "";
  } else {
    positive = std::string(p, dash); // Everything up to the dash
    negative = std::string(dash + 1); // Everything after the dash
    if (positive.empty()) {
      // Treat '-test1' as the same as '*-test1'
      positive = kUniversalFilter;
    }
  }

  // A filter is a colon-separated list of patterns.  It matches a
  // test if any pattern in it matches the test.
  return (MatchesFilter(full_name, positive.c_str()) && !MatchesFilter(full_name, negative.c_str()));
}

#if GTEST_HAS_SEH
// Returns EXCEPTION_EXECUTE_HANDLER if Google Test should handle the
// given SEH exception, or EXCEPTION_CONTINUE_SEARCH otherwise.
// This function is useful as an __except condition.
int UnitTestOptions::GTestShouldProcessSEH(DWORD exception_code)
{
  // Google Test should handle a SEH exception if:
  //   1. the user wants it to, AND
  //   2. this is not a breakpoint exception, AND
  //   3. this is not a C++ exception (VC++ implements them via SEH,
  //      apparently).
  //
  // SEH exception code for C++ exceptions.
  // (see http://support.microsoft.com/kb/185294 for more information).
  const DWORD kCxxExceptionCode = 0xe06d7363;

  bool should_handle = true;

  if (!GTEST_FLAG(catch_exceptions))
    should_handle = false;
  else if (exception_code == EXCEPTION_BREAKPOINT)
    should_handle = false;
  else if (exception_code == kCxxExceptionCode)
    should_handle = false;

  return should_handle ? EXCEPTION_EXECUTE_HANDLER : EXCEPTION_CONTINUE_SEARCH;
}
#endif // GTEST_HAS_SEH

} // namespace internal

// The c'tor sets this object as the test part result reporter used by
// Google Test.  The 'result' parameter specifies where to report the
// results. Intercepts only failures from the current thread.
ScopedFakeTestPartResultReporter::ScopedFakeTestPartResultReporter(TestPartResultArray* result)
  : intercept_mode_(INTERCEPT_ONLY_CURRENT_THREAD)
  , result_(result)
{
  Init();
}

// The c'tor sets this object as the test part result reporter used by
// Google Test.  The 'result' parameter specifies where to report the
// results.
ScopedFakeTestPartResultReporter::ScopedFakeTestPartResultReporter(InterceptMode intercept_mode,
                                                                   TestPartResultArray* result)
  : intercept_mode_(intercept_mode)
  , result_(result)
{
  Init();
}

void ScopedFakeTestPartResultReporter::Init()
{
  internal::UnitTestImpl* const impl = internal::GetUnitTestImpl();
  if (intercept_mode_ == INTERCEPT_ALL_THREADS) {
    old_reporter_ = impl->GetGlobalTestPartResultReporter();
    impl->SetGlobalTestPartResultReporter(this);
  } else {
    old_reporter_ = impl->GetTestPartResultReporterForCurrentThread();
    impl->SetTestPartResultReporterForCurrentThread(this);
  }
}

// The d'tor restores the test part result reporter used by Google Test
// before.
ScopedFakeTestPartResultReporter::~ScopedFakeTestPartResultReporter()
{
  internal::UnitTestImpl* const impl = internal::GetUnitTestImpl();
  if (intercept_mode_ == INTERCEPT_ALL_THREADS) {
    impl->SetGlobalTestPartResultReporter(old_reporter_);
  } else {
    impl->SetTestPartResultReporterForCurrentThread(old_reporter_);
  }
}

// Increments the test part result count and remembers the result.
// This method is from the TestPartResultReporterInterface interface.
void ScopedFakeTestPartResultReporter::ReportTestPartResult(const TestPartResult& result)
{
  result_->Append(result);
}

namespace internal {

// Returns the type ID of ::testing::Test.  We should always call this
// instead of GetTypeId< ::testing::Test>() to get the type ID of
// testing::Test.  This is to work around a suspected linker bug when
// using Google Test as a framework on Mac OS X.  The bug causes
// GetTypeId< ::testing::Test>() to return different values depending
// on whether the call is from the Google Test framework itself or
// from user test code.  GetTestTypeId() is guaranteed to always
// return the same value, as it always calls GetTypeId<>() from the
// gtest.cc, which is within the Google Test framework.
TypeId GetTestTypeId()
{
  return GetTypeId<Test>();
}

// The value of GetTestTypeId() as seen from within the Google Test
// library.  This is solely for testing GetTestTypeId().
extern const TypeId kTestTypeIdInGoogleTest = GetTestTypeId();

// This predicate-formatter checks that 'results' contains a test part
// failure of the given type and that the failure message contains the
// given substring.
AssertionResult HasOneFailure(const char* /* results_expr */, const char* /* type_expr */,
                              const char* /* substr_expr */, const TestPartResultArray& results,
                              TestPartResult::Type type, const string& substr)
{
  const std::string expected(type == TestPartResult::kFatalFailure ? "1 fatal failure" : "1 non-fatal failure");
  Message msg;
  if (results.size() != 1) {
    msg << "Expected: " << expected << "\n"
        << "  Actual: " << results.size() << " failures";
    for (int i = 0; i < results.size(); i++) {
      msg << "\n" << results.GetTestPartResult(i);
    }
    return AssertionFailure() << msg;
  }

  const TestPartResult& r = results.GetTestPartResult(0);
  if (r.type() != type) {
    return AssertionFailure() << "Expected: " << expected << "\n"
                              << "  Actual:\n" << r;
  }

  if (strstr(r.message(), substr.c_str()) == NULL) {
    return AssertionFailure() << "Expected: " << expected << " containing \"" << substr << "\"\n"
                              << "  Actual:\n" << r;
  }

  return AssertionSuccess();
}

// The constructor of SingleFailureChecker remembers where to look up
// test part results, what type of failure we expect, and what
// substring the failure message should contain.
SingleFailureChecker::SingleFailureChecker(const TestPartResultArray* results, TestPartResult::Type type,
                                           const string& substr)
  : results_(results)
  , type_(type)
  , substr_(substr)
{
}

// The destructor of SingleFailureChecker verifies that the given
// TestPartResultArray contains exactly one failure that has the given
// type and contains the given substring.  If that's not the case, a
// non-fatal failure will be generated.
SingleFailureChecker::~SingleFailureChecker()
{
  EXPECT_PRED_FORMAT3(HasOneFailure, *results_, type_, substr_);
}

DefaultGlobalTestPartResultReporter::DefaultGlobalTestPartResultReporter(UnitTestImpl* unit_test)
  : unit_test_(unit_test)
{
}

void DefaultGlobalTestPartResultReporter::ReportTestPartResult(const TestPartResult& result)
{
  unit_test_->current_test_result()->AddTestPartResult(result);
  unit_test_->listeners()->repeater()->OnTestPartResult(result);
}

DefaultPerThreadTestPartResultReporter::DefaultPerThreadTestPartResultReporter(UnitTestImpl* unit_test)
  : unit_test_(unit_test)
{
}

void DefaultPerThreadTestPartResultReporter::ReportTestPartResult(const TestPartResult& result)
{
  unit_test_->GetGlobalTestPartResultReporter()->ReportTestPartResult(result);
}

// Returns the global test part result reporter.
TestPartResultReporterInterface* UnitTestImpl::GetGlobalTestPartResultReporter()
{
  internal::MutexLock lock(&global_test_part_result_reporter_mutex_);
  return global_test_part_result_repoter_;
}

// Sets the global test part result reporter.
void UnitTestImpl::SetGlobalTestPartResultReporter(TestPartResultReporterInterface* reporter)
{
  internal::MutexLock lock(&global_test_part_result_reporter_mutex_);
  global_test_part_result_repoter_ = reporter;
}

// Returns the test part result reporter for the current thread.
TestPartResultReporterInterface* UnitTestImpl::GetTestPartResultReporterForCurrentThread()
{
  return per_thread_test_part_result_reporter_.get();
}

// Sets the test part result reporter for the current thread.
void UnitTestImpl::SetTestPartResultReporterForCurrentThread(TestPartResultReporterInterface* reporter)
{
  per_thread_test_part_result_reporter_.set(reporter);
}

// Gets the number of successful test cases.
int UnitTestImpl::successful_test_case_count() const
{
  return CountIf(test_cases_, TestCasePassed);
}

// Gets the number of failed test cases.
int UnitTestImpl::failed_test_case_count() const
{
  return CountIf(test_cases_, TestCaseFailed);
}

// Gets the number of all test cases.
int UnitTestImpl::total_test_case_count() const
{
  return static_cast<int>(test_cases_.size());
}

// Gets the number of all test cases that contain at least one test
// that should run.
int UnitTestImpl::test_case_to_run_count() const
{
  return CountIf(test_cases_, ShouldRunTestCase);
}

// Gets the number of successful tests.
int UnitTestImpl::successful_test_count() const
{
  return SumOverTestCaseList(test_cases_, &TestCase::successful_test_count);
}

// Gets the number of failed tests.
int UnitTestImpl::failed_test_count() const
{
  return SumOverTestCaseList(test_cases_, &TestCase::failed_test_count);
}

// Gets the number of disabled tests that will be reported in the XML report.
int UnitTestImpl::reportable_disabled_test_count() const
{
  return SumOverTestCaseList(test_cases_, &TestCase::reportable_disabled_test_count);
}

// Gets the number of disabled tests.
int UnitTestImpl::disabled_test_count() const
{
  return SumOverTestCaseList(test_cases_, &TestCase::disabled_test_count);
}

// Gets the number of tests to be printed in the XML report.
int UnitTestImpl::reportable_test_count() const
{
  return SumOverTestCaseList(test_cases_, &TestCase::reportable_test_count);
}

// Gets the number of all tests.
int UnitTestImpl::total_test_count() const
{
  return SumOverTestCaseList(test_cases_, &TestCase::total_test_count);
}

// Gets the number of tests that should run.
int UnitTestImpl::test_to_run_count() const
{
  return SumOverTestCaseList(test_cases_, &TestCase::test_to_run_count);
}

// Returns the current OS stack trace as an std::string.
//
// The maximum number of stack frames to be included is specified by
// the gtest_stack_trace_depth flag.  The skip_count parameter
// specifies the number of top frames to be skipped, which doesn't
// count against the number of frames to be included.
//
// For example, if Foo() calls Bar(), which in turn calls
// CurrentOsStackTraceExceptTop(1), Foo() will be included in the
// trace but Bar() and CurrentOsStackTraceExceptTop() won't.
std::string UnitTestImpl::CurrentOsStackTraceExceptTop(int skip_count)
{
  (void)skip_count;
  return "";
}

// Returns the current time in milliseconds.
TimeInMillis GetTimeInMillis()
{
#if GTEST_OS_WINDOWS_MOBILE || defined(__BORLANDC__)
  // Difference between 1970-01-01 and 1601-01-01 in milliseconds.
  // http://analogous.blogspot.com/2005/04/epoch.html
  const TimeInMillis kJavaEpochToWinFileTimeDelta = static_cast<TimeInMillis>(116444736UL) * 100000UL;
  const DWORD kTenthMicrosInMilliSecond           = 10000;

  SYSTEMTIME now_systime;
  FILETIME now_filetime;
  ULARGE_INTEGER now_int64;
  // TODO(kenton@google.com): Shouldn't this just use
  //   GetSystemTimeAsFileTime()?
  GetSystemTime(&now_systime);
  if (SystemTimeToFileTime(&now_systime, &now_filetime)) {
    now_int64.LowPart  = now_filetime.dwLowDateTime;
    now_int64.HighPart = now_filetime.dwHighDateTime;
    now_int64.QuadPart = (now_int64.QuadPart / kTenthMicrosInMilliSecond) - kJavaEpochToWinFileTimeDelta;
    return now_int64.QuadPart;
  }
  return 0;
#elif GTEST_OS_WINDOWS && !GTEST_HAS_GETTIMEOFDAY_
  __timeb64 now;

#ifdef _MSC_VER

// MSVC 8 deprecates _ftime64(), so we want to suppress warning 4996
// (deprecated function) there.
// TODO(kenton@google.com): Use GetTickCount()?  Or use
//   SystemTimeToFileTime()
#pragma warning(push) // Saves the current warning state.
#pragma warning(disable : 4996) // Temporarily disables warning 4996.
  _ftime64(&now);
#pragma warning(pop) // Restores the warning state.
#else

  _ftime64(&now);

#endif // _MSC_VER

  return static_cast<TimeInMillis>(now.time) * 1000 + now.millitm;
#elif GTEST_HAS_GETTIMEOFDAY_
  struct timeval now;
  gettimeofday(&now, NULL);
  return static_cast<TimeInMillis>(now.tv_sec) * 1000 + now.tv_usec / 1000;
#else
#error "Don't know how to get the current time on your system."
#endif
}

// Utilities

// class String.

#if GTEST_OS_WINDOWS_MOBILE
// Creates a UTF-16 wide string from the given ANSI string, allocating
// memory using new. The caller is responsible for deleting the return
// value using delete[]. Returns the wide string, or NULL if the
// input is NULL.
LPCWSTR String::AnsiToUtf16(const char* ansi)
{
  if (!ansi)
    return NULL;
  const int length         = strlen(ansi);
  const int unicode_length = MultiByteToWideChar(CP_ACP, 0, ansi, length, NULL, 0);
  WCHAR* unicode = new WCHAR[unicode_length + 1];
  MultiByteToWideChar(CP_ACP, 0, ansi, length, unicode, unicode_length);
  unicode[unicode_length] = 0;
  return unicode;
}

// Creates an ANSI string from the given wide string, allocating
// memory using new. The caller is responsible for deleting the return
// value using delete[]. Returns the ANSI string, or NULL if the
// input is NULL.
const char* String::Utf16ToAnsi(LPCWSTR utf16_str)
{
  if (!utf16_str)
    return NULL;
  const int ansi_length = WideCharToMultiByte(CP_ACP, 0, utf16_str, -1, NULL, 0, NULL, NULL);
  char* ansi = new char[ansi_length + 1];
  WideCharToMultiByte(CP_ACP, 0, utf16_str, -1, ansi, ansi_length, NULL, NULL);
  ansi[ansi_length] = 0;
  return ansi;
}

#endif // GTEST_OS_WINDOWS_MOBILE

// Compares two C strings.  Returns true iff they have the same content.
//
// Unlike strcmp(), this function can handle NULL argument(s).  A NULL
// C string is considered different to any non-NULL C string,
// including the empty string.
bool String::CStringEquals(const char* lhs, const char* rhs)
{
  if (lhs == NULL)
    return rhs == NULL;

  if (rhs == NULL)
    return false;

  return strcmp(lhs, rhs) == 0;
}

#if GTEST_HAS_STD_WSTRING || GTEST_HAS_GLOBAL_WSTRING

// Converts an array of wide chars to a narrow string using the UTF-8
// encoding, and streams the result to the given Message object.
static void StreamWideCharsToMessage(const wchar_t* wstr, size_t length, Message* msg)
{
  for (size_t i = 0; i != length;) { // NOLINT
    if (wstr[i] != L'\0') {
      *msg << WideStringToUtf8(wstr + i, static_cast<int>(length - i));
      while (i != length && wstr[i] != L'\0')
        i++;
    } else {
      *msg << '\0';
      i++;
    }
  }
}

#endif // GTEST_HAS_STD_WSTRING || GTEST_HAS_GLOBAL_WSTRING

} // namespace internal

// Constructs an empty Message.
// We allocate the stringstream separately because otherwise each use of
// ASSERT/EXPECT in a procedure adds over 200 bytes to the procedure's
// stack frame leading to huge stack frames in some cases; gcc does not reuse
// the stack space.
Message::Message()
  : ss_(new ::std::stringstream)
{
  // By default, we want there to be enough precision when printing
  // a double to a Message.
  *ss_ << std::setprecision(std::numeric_limits<double>::digits10 + 2);
}

// These two overloads allow streaming a wide C string to a Message
// using the UTF-8 encoding.
Message& Message::operator<<(const wchar_t* wide_c_str)
{
  return *this << internal::String::ShowWideCString(wide_c_str);
}
Message& Message::operator<<(wchar_t* wide_c_str)
{
  return *this << internal::String::ShowWideCString(wide_c_str);
}

#if GTEST_HAS_STD_WSTRING
// Converts the given wide string to a narrow string using the UTF-8
// encoding, and streams the result to this Message object.
Message& Message::operator<<(const ::std::wstring& wstr)
{
  internal::StreamWideCharsToMessage(wstr.c_str(), wstr.length(), this);
  return *this;
}
#endif // GTEST_HAS_STD_WSTRING

#if GTEST_HAS_GLOBAL_WSTRING
// Converts the given wide string to a narrow string using the UTF-8
// encoding, and streams the result to this Message object.
Message& Message::operator<<(const ::wstring& wstr)
{
  internal::StreamWideCharsToMessage(wstr.c_str(), wstr.length(), this);
  return *this;
}
#endif // GTEST_HAS_GLOBAL_WSTRING

// Gets the text streamed to this object so far as an std::string.
// Each '\0' character in the buffer is replaced with "\\0".
std::string Message::GetString() const
{
  return internal::StringStreamToString(ss_.get());
}

// AssertionResult constructors.
// Used in EXPECT_TRUE/FALSE(assertion_result).
AssertionResult::AssertionResult(const AssertionResult& other)
  : success_(other.success_)
  , message_(other.message_.get() != NULL ? new ::std::string(*other.message_) : static_cast<::std::string*>(NULL))
{
}

// Returns the assertion's negation. Used with EXPECT/ASSERT_FALSE.
AssertionResult AssertionResult::operator!() const
{
  AssertionResult negation(!success_);
  if (message_.get() != NULL)
    negation << *message_;
  return negation;
}

// Makes a successful assertion result.
AssertionResult AssertionSuccess()
{
  return AssertionResult(true);
}

// Makes a failed assertion result.
AssertionResult AssertionFailure()
{
  return AssertionResult(false);
}

// Makes a failed assertion result with the given failure message.
// Deprecated; use AssertionFailure() << message.
AssertionResult AssertionFailure(const Message& message)
{
  return AssertionFailure() << message;
}

namespace internal {

// Constructs and returns the message for an equality assertion
// (e.g. ASSERT_EQ, EXPECT_STREQ, etc) failure.
//
// The first four parameters are the expressions used in the assertion
// and their values, as strings.  For example, for ASSERT_EQ(foo, bar)
// where foo is 5 and bar is 6, we have:
//
//   expected_expression: "foo"
//   actual_expression:   "bar"
//   expected_value:      "5"
//   actual_value:        "6"
//
// The ignoring_case parameter is true iff the assertion is a
// *_STRCASEEQ*.  When it's true, the string " (ignoring case)" will
// be inserted into the message.
AssertionResult EqFailure(const char* expected_expression, const char* actual_expression,
                          const std::string& expected_value, const std::string& actual_value, bool ignoring_case)
{
  Message msg;
  msg << "Value of: " << actual_expression;
  if (actual_value != actual_expression) {
    msg << "\n  Actual: " << actual_value;
  }

  msg << "\nExpected: " << expected_expression;
  if (ignoring_case) {
    msg << " (ignoring case)";
  }
  if (expected_value != expected_expression) {
    msg << "\nWhich is: " << expected_value;
  }

  return AssertionFailure() << msg;
}

// Constructs a failure message for Boolean assertions such as EXPECT_TRUE.
std::string GetBoolAssertionFailureMessage(const AssertionResult& assertion_result, const char* expression_text,
                                           const char* actual_predicate_value, const char* expected_predicate_value)
{
  const char* actual_message = assertion_result.message();
  Message msg;
  msg << "Value of: " << expression_text << "\n  Actual: " << actual_predicate_value;
  if (actual_message[0] != '\0')
    msg << " (" << actual_message << ")";
  msg << "\nExpected: " << expected_predicate_value;
  return msg.GetString();
}

// Helper function for implementing ASSERT_NEAR.
AssertionResult DoubleNearPredFormat(const char* expr1, const char* expr2, const char* abs_error_expr, double val1,
                                     double val2, double abs_error)
{
  const double diff = fabs(val1 - val2);
  if (diff <= abs_error)
    return AssertionSuccess();

  // TODO(wan): do not print the value of an expression if it's
  // already a literal.
  return AssertionFailure() << "The difference between " << expr1 << " and " << expr2 << " is " << diff
                            << ", which exceeds " << abs_error_expr << ", where\n" << expr1 << " evaluates to " << val1
                            << ",\n" << expr2 << " evaluates to " << val2 << ", and\n" << abs_error_expr
                            << " evaluates to " << abs_error << ".";
}


// Helper template for implementing FloatLE() and DoubleLE().
template <typename RawType>
AssertionResult FloatingPointLE(const char* expr1, const char* expr2, RawType val1, RawType val2)
{
  // Returns success if val1 is less than val2,
  if (val1 < val2) {
    return AssertionSuccess();
  }

  // or if val1 is almost equal to val2.
  const FloatingPoint<RawType> lhs(val1), rhs(val2);
  if (lhs.AlmostEquals(rhs)) {
    return AssertionSuccess();
  }

  // Note that the above two checks will both fail if either val1 or
  // val2 is NaN, as the IEEE floating-point standard requires that
  // any predicate involving a NaN must return false.

  ::std::stringstream val1_ss;
  val1_ss << std::setprecision(std::numeric_limits<RawType>::digits10 + 2) << val1;

  ::std::stringstream val2_ss;
  val2_ss << std::setprecision(std::numeric_limits<RawType>::digits10 + 2) << val2;

  return AssertionFailure() << "Expected: (" << expr1 << ") <= (" << expr2 << ")\n"
                            << "  Actual: " << StringStreamToString(&val1_ss) << " vs "
                            << StringStreamToString(&val2_ss);
}

} // namespace internal

// Asserts that val1 is less than, or almost equal to, val2.  Fails
// otherwise.  In particular, it fails if either val1 or val2 is NaN.
AssertionResult FloatLE(const char* expr1, const char* expr2, float val1, float val2)
{
  return internal::FloatingPointLE<float>(expr1, expr2, val1, val2);
}

// Asserts that val1 is less than, or almost equal to, val2.  Fails
// otherwise.  In particular, it fails if either val1 or val2 is NaN.
AssertionResult DoubleLE(const char* expr1, const char* expr2, double val1, double val2)
{
  return internal::FloatingPointLE<double>(expr1, expr2, val1, val2);
}

namespace internal {

// The helper function for {ASSERT|EXPECT}_EQ with int or enum
// arguments.
AssertionResult CmpHelperEQ(const char* expected_expression, const char* actual_expression, BiggestInt expected,
                            BiggestInt actual)
{
  if (expected == actual) {
    return AssertionSuccess();
  }

  return EqFailure(expected_expression,
                   actual_expression,
                   FormatForComparisonFailureMessage(expected, actual),
                   FormatForComparisonFailureMessage(actual, expected),
                   false);
}

// A macro for implementing the helper functions needed to implement
// ASSERT_?? and EXPECT_?? with integer or enum arguments.  It is here
// just to avoid copy-and-paste of similar code.
#define GTEST_IMPL_CMP_HELPER_(op_name, op)                                                                            \
  AssertionResult CmpHelper##op_name(const char* expr1, const char* expr2, BiggestInt val1, BiggestInt val2)           \
  {                                                                                                                    \
    if (val1 op val2) {                                                                                                \
      return AssertionSuccess();                                                                                       \
    } else {                                                                                                           \
      return AssertionFailure() << "Expected: (" << expr1 << ") " #op " (" << expr2                                    \
                                << "), actual: " << FormatForComparisonFailureMessage(val1, val2) << " vs "            \
                                << FormatForComparisonFailureMessage(val2, val1);                                      \
    }                                                                                                                  \
  }

// Implements the helper function for {ASSERT|EXPECT}_NE with int or
// enum arguments.
GTEST_IMPL_CMP_HELPER_(NE, != )
// Implements the helper function for {ASSERT|EXPECT}_LE with int or
// enum arguments.
GTEST_IMPL_CMP_HELPER_(LE, <= )
// Implements the helper function for {ASSERT|EXPECT}_LT with int or
// enum arguments.
GTEST_IMPL_CMP_HELPER_(LT, < )
// Implements the helper function for {ASSERT|EXPECT}_GE with int or
// enum arguments.
GTEST_IMPL_CMP_HELPER_(GE, >= )
// Implements the helper function for {ASSERT|EXPECT}_GT with int or
// enum arguments.
GTEST_IMPL_CMP_HELPER_(GT, > )

#undef GTEST_IMPL_CMP_HELPER_

// The helper function for {ASSERT|EXPECT}_STREQ.
AssertionResult CmpHelperSTREQ(const char* expected_expression, const char* actual_expression, const char* expected,
                               const char* actual)
{
  if (String::CStringEquals(expected, actual)) {
    return AssertionSuccess();
  }

  return EqFailure(expected_expression, actual_expression, PrintToString(expected), PrintToString(actual), false);
}

// The helper function for {ASSERT|EXPECT}_STRCASEEQ.
AssertionResult CmpHelperSTRCASEEQ(const char* expected_expression, const char* actual_expression, const char* expected,
                                   const char* actual)
{
  if (String::CaseInsensitiveCStringEquals(expected, actual)) {
    return AssertionSuccess();
  }

  return EqFailure(expected_expression, actual_expression, PrintToString(expected), PrintToString(actual), true);
}

// The helper function for {ASSERT|EXPECT}_STRNE.
AssertionResult CmpHelperSTRNE(const char* s1_expression, const char* s2_expression, const char* s1, const char* s2)
{
  if (!String::CStringEquals(s1, s2)) {
    return AssertionSuccess();
  } else {
    return AssertionFailure() << "Expected: (" << s1_expression << ") != (" << s2_expression << "), actual: \"" << s1
                              << "\" vs \"" << s2 << "\"";
  }
}

// The helper function for {ASSERT|EXPECT}_STRCASENE.
AssertionResult CmpHelperSTRCASENE(const char* s1_expression, const char* s2_expression, const char* s1, const char* s2)
{
  if (!String::CaseInsensitiveCStringEquals(s1, s2)) {
    return AssertionSuccess();
  } else {
    return AssertionFailure() << "Expected: (" << s1_expression << ") != (" << s2_expression
                              << ") (ignoring case), actual: \"" << s1 << "\" vs \"" << s2 << "\"";
  }
}

} // namespace internal

namespace {

// Helper functions for implementing IsSubString() and IsNotSubstring().

// This group of overloaded functions return true iff needle is a
// substring of haystack.  NULL is considered a substring of itself
// only.

bool IsSubstringPred(const char* needle, const char* haystack)
{
  if (needle == NULL || haystack == NULL)
    return needle == haystack;

  return strstr(haystack, needle) != NULL;
}

bool IsSubstringPred(const wchar_t* needle, const wchar_t* haystack)
{
  if (needle == NULL || haystack == NULL)
    return needle == haystack;

  return wcsstr(haystack, needle) != NULL;
}

// StringType here can be either ::std::string or ::std::wstring.
template <typename StringType>
bool IsSubstringPred(const StringType& needle, const StringType& haystack)
{
  return haystack.find(needle) != StringType::npos;
}

// This function implements either IsSubstring() or IsNotSubstring(),
// depending on the value of the expected_to_be_substring parameter.
// StringType here can be const char*, const wchar_t*, ::std::string,
// or ::std::wstring.
template <typename StringType>
AssertionResult IsSubstringImpl(bool expected_to_be_substring, const char* needle_expr, const char* haystack_expr,
                                const StringType& needle, const StringType& haystack)
{
  if (IsSubstringPred(needle, haystack) == expected_to_be_substring)
    return AssertionSuccess();

  const bool is_wide_string            = sizeof(needle[0]) > 1;
  const char* const begin_string_quote = is_wide_string ? "L\"" : "\"";
  return AssertionFailure() << "Value of: " << needle_expr << "\n"
                            << "  Actual: " << begin_string_quote << needle << "\"\n"
                            << "Expected: " << (expected_to_be_substring ? "" : "not ") << "a substring of "
                            << haystack_expr << "\n"
                            << "Which is: " << begin_string_quote << haystack << "\"";
}

} // namespace

// IsSubstring() and IsNotSubstring() check whether needle is a
// substring of haystack (NULL is considered a substring of itself
// only), and return an appropriate error message when they fail.

AssertionResult IsSubstring(const char* needle_expr, const char* haystack_expr, const char* needle,
                            const char* haystack)
{
  return IsSubstringImpl(true, needle_expr, haystack_expr, needle, haystack);
}

AssertionResult IsSubstring(const char* needle_expr, const char* haystack_expr, const wchar_t* needle,
                            const wchar_t* haystack)
{
  return IsSubstringImpl(true, needle_expr, haystack_expr, needle, haystack);
}

AssertionResult IsNotSubstring(const char* needle_expr, const char* haystack_expr, const char* needle,
                               const char* haystack)
{
  return IsSubstringImpl(false, needle_expr, haystack_expr, needle, haystack);
}

AssertionResult IsNotSubstring(const char* needle_expr, const char* haystack_expr, const wchar_t* needle,
                               const wchar_t* haystack)
{
  return IsSubstringImpl(false, needle_expr, haystack_expr, needle, haystack);
}

AssertionResult IsSubstring(const char* needle_expr, const char* haystack_expr, const ::std::string& needle,
                            const ::std::string& haystack)
{
  return IsSubstringImpl(true, needle_expr, haystack_expr, needle, haystack);
}

AssertionResult IsNotSubstring(const char* needle_expr, const char* haystack_expr, const ::std::string& needle,
                               const ::std::string& haystack)
{
  return IsSubstringImpl(false, needle_expr, haystack_expr, needle, haystack);
}

#if GTEST_HAS_STD_WSTRING
AssertionResult IsSubstring(const char* needle_expr, const char* haystack_expr, const ::std::wstring& needle,
                            const ::std::wstring& haystack)
{
  return IsSubstringImpl(true, needle_expr, haystack_expr, needle, haystack);
}

AssertionResult IsNotSubstring(const char* needle_expr, const char* haystack_expr, const ::std::wstring& needle,
                               const ::std::wstring& haystack)
{
  return IsSubstringImpl(false, needle_expr, haystack_expr, needle, haystack);
}
#endif // GTEST_HAS_STD_WSTRING

namespace internal {

#if GTEST_OS_WINDOWS

namespace {

// Helper function for IsHRESULT{SuccessFailure} predicates
AssertionResult HRESULTFailureHelper(const char* expr, const char* expected, long hr)
{ // NOLINT
#if GTEST_OS_WINDOWS_MOBILE

  // Windows CE doesn't support FormatMessage.
  const char error_text[] = "";

#else

  // Looks up the human-readable system message for the HRESULT code
  // and since we're not passing any params to FormatMessage, we don't
  // want inserts expanded.
  const DWORD kFlags   = FORMAT_MESSAGE_FROM_SYSTEM | FORMAT_MESSAGE_IGNORE_INSERTS;
  const DWORD kBufSize = 4096;
  // Gets the system's human readable message string for this HRESULT.
  char error_text[kBufSize] = {'\0'};
  DWORD message_length      = ::FormatMessageA(kFlags,
                                          0, // no source, we're asking system
                                          hr, // the error
                                          0, // no line width restrictions
                                          error_text, // output buffer
                                          kBufSize, // buf size
                                          NULL); // no arguments for inserts
  // Trims tailing white space (FormatMessage leaves a trailing CR-LF)
  for (; message_length && IsSpace(error_text[message_length - 1]); --message_length) {
    error_text[message_length - 1] = '\0';
  }

#endif // GTEST_OS_WINDOWS_MOBILE

  const std::string error_hex("0x" + String::FormatHexInt(hr));
  return ::testing::AssertionFailure() << "Expected: " << expr << " " << expected << ".\n"
                                       << "  Actual: " << error_hex << " " << error_text << "\n";
}

} // namespace

AssertionResult IsHRESULTSuccess(const char* expr, long hr)
{ // NOLINT
  if (SUCCEEDED(hr)) {
    return AssertionSuccess();
  }
  return HRESULTFailureHelper(expr, "succeeds", hr);
}

AssertionResult IsHRESULTFailure(const char* expr, long hr)
{ // NOLINT
  if (FAILED(hr)) {
    return AssertionSuccess();
  }
  return HRESULTFailureHelper(expr, "fails", hr);
}

#endif // GTEST_OS_WINDOWS

// Utility functions for encoding Unicode text (wide strings) in
// UTF-8.

// A Unicode code-point can have upto 21 bits, and is encoded in UTF-8
// like this:
//
// Code-point length   Encoding
//   0 -  7 bits       0xxxxxxx
//   8 - 11 bits       110xxxxx 10xxxxxx
//  12 - 16 bits       1110xxxx 10xxxxxx 10xxxxxx
//  17 - 21 bits       11110xxx 10xxxxxx 10xxxxxx 10xxxxxx

// The maximum code-point a one-byte UTF-8 sequence can represent.
const UInt32 kMaxCodePoint1 = (static_cast<UInt32>(1) << 7) - 1;

// The maximum code-point a two-byte UTF-8 sequence can represent.
const UInt32 kMaxCodePoint2 = (static_cast<UInt32>(1) << (5 + 6)) - 1;

// The maximum code-point a three-byte UTF-8 sequence can represent.
const UInt32 kMaxCodePoint3 = (static_cast<UInt32>(1) << (4 + 2 * 6)) - 1;

// The maximum code-point a four-byte UTF-8 sequence can represent.
const UInt32 kMaxCodePoint4 = (static_cast<UInt32>(1) << (3 + 3 * 6)) - 1;

// Chops off the n lowest bits from a bit pattern.  Returns the n
// lowest bits.  As a side effect, the original bit pattern will be
// shifted to the right by n bits.
inline UInt32 ChopLowBits(UInt32* bits, int n)
{
  const UInt32 low_bits = *bits & ((static_cast<UInt32>(1) << n) - 1);
  *bits >>= n;
  return low_bits;
}

// Converts a Unicode code point to a narrow string in UTF-8 encoding.
// code_point parameter is of type UInt32 because wchar_t may not be
// wide enough to contain a code point.
// If the code_point is not a valid Unicode code point
// (i.e. outside of Unicode range U+0 to U+10FFFF) it will be converted
// to "(Invalid Unicode 0xXXXXXXXX)".
std::string CodePointToUtf8(UInt32 code_point)
{
  if (code_point > kMaxCodePoint4) {
    return "(Invalid Unicode 0x" + String::FormatHexInt(code_point) + ")";
  }

  char str[5]; // Big enough for the largest valid code point.
  if (code_point <= kMaxCodePoint1) {
    str[1] = '\0';
    str[0] = static_cast<char>(code_point); // 0xxxxxxx
  } else if (code_point <= kMaxCodePoint2) {
    str[2] = '\0';
    str[1] = static_cast<char>(0x80 | ChopLowBits(&code_point, 6)); // 10xxxxxx
    str[0] = static_cast<char>(0xC0 | code_point); // 110xxxxx
  } else if (code_point <= kMaxCodePoint3) {
    str[3] = '\0';
    str[2] = static_cast<char>(0x80 | ChopLowBits(&code_point, 6)); // 10xxxxxx
    str[1] = static_cast<char>(0x80 | ChopLowBits(&code_point, 6)); // 10xxxxxx
    str[0] = static_cast<char>(0xE0 | code_point); // 1110xxxx
  } else { // code_point <= kMaxCodePoint4
    str[4] = '\0';
    str[3] = static_cast<char>(0x80 | ChopLowBits(&code_point, 6)); // 10xxxxxx
    str[2] = static_cast<char>(0x80 | ChopLowBits(&code_point, 6)); // 10xxxxxx
    str[1] = static_cast<char>(0x80 | ChopLowBits(&code_point, 6)); // 10xxxxxx
    str[0] = static_cast<char>(0xF0 | code_point); // 11110xxx
  }
  return str;
}

// The following two functions only make sense if the the system
// uses UTF-16 for wide string encoding. All supported systems
// with 16 bit wchar_t (Windows, Cygwin, Symbian OS) do use UTF-16.

// Determines if the arguments constitute UTF-16 surrogate pair
// and thus should be combined into a single Unicode code point
// using CreateCodePointFromUtf16SurrogatePair.
inline bool IsUtf16SurrogatePair(wchar_t first, wchar_t second)
{
  return sizeof(wchar_t) == 2 && (first & 0xFC00) == 0xD800 && (second & 0xFC00) == 0xDC00;
}

// Creates a Unicode code point from UTF16 surrogate pair.
inline UInt32 CreateCodePointFromUtf16SurrogatePair(wchar_t first, wchar_t second)
{
  const UInt32 mask = (1 << 10) - 1;
  return (sizeof(wchar_t) == 2) ? (((first & mask) << 10) | (second & mask)) + 0x10000 :
                                // This function should not be called when the condition is
             // false, but we provide a sensible default in case it is.
             static_cast<UInt32>(first);
}

// Converts a wide string to a narrow string in UTF-8 encoding.
// The wide string is assumed to have the following encoding:
//   UTF-16 if sizeof(wchar_t) == 2 (on Windows, Cygwin, Symbian OS)
//   UTF-32 if sizeof(wchar_t) == 4 (on Linux)
// Parameter str points to a null-terminated wide string.
// Parameter num_chars may additionally limit the number
// of wchar_t characters processed. -1 is used when the entire string
// should be processed.
// If the string contains code points that are not valid Unicode code points
// (i.e. outside of Unicode range U+0 to U+10FFFF) they will be output
// as '(Invalid Unicode 0xXXXXXXXX)'. If the string is in UTF16 encoding
// and contains invalid UTF-16 surrogate pairs, values in those pairs
// will be encoded as individual Unicode characters from Basic Normal Plane.
std::string WideStringToUtf8(const wchar_t* str, int num_chars)
{
  if (num_chars == -1)
    num_chars = static_cast<int>(wcslen(str));

  ::std::stringstream stream;
  for (int i = 0; i < num_chars; ++i) {
    UInt32 unicode_code_point;

    if (str[i] == L'\0') {
      break;
    } else if (i + 1 < num_chars && IsUtf16SurrogatePair(str[i], str[i + 1])) {
      unicode_code_point = CreateCodePointFromUtf16SurrogatePair(str[i], str[i + 1]);
      i++;
    } else {
      unicode_code_point = static_cast<UInt32>(str[i]);
    }

    stream << CodePointToUtf8(unicode_code_point);
  }
  return StringStreamToString(&stream);
}

// Converts a wide C string to an std::string using the UTF-8 encoding.
// NULL will be converted to "(null)".
std::string String::ShowWideCString(const wchar_t* wide_c_str)
{
  if (wide_c_str == NULL)
    return "(null)";

  return internal::WideStringToUtf8(wide_c_str, -1);
}

// Compares two wide C strings.  Returns true iff they have the same
// content.
//
// Unlike wcscmp(), this function can handle NULL argument(s).  A NULL
// C string is considered different to any non-NULL C string,
// including the empty string.
bool String::WideCStringEquals(const wchar_t* lhs, const wchar_t* rhs)
{
  if (lhs == NULL)
    return rhs == NULL;

  if (rhs == NULL)
    return false;

  return wcscmp(lhs, rhs) == 0;
}

// Helper function for *_STREQ on wide strings.
AssertionResult CmpHelperSTREQ(const char* expected_expression, const char* actual_expression, const wchar_t* expected,
                               const wchar_t* actual)
{
  if (String::WideCStringEquals(expected, actual)) {
    return AssertionSuccess();
  }

  return EqFailure(expected_expression, actual_expression, PrintToString(expected), PrintToString(actual), false);
}

// Helper function for *_STRNE on wide strings.
AssertionResult CmpHelperSTRNE(const char* s1_expression, const char* s2_expression, const wchar_t* s1,
                               const wchar_t* s2)
{
  if (!String::WideCStringEquals(s1, s2)) {
    return AssertionSuccess();
  }

  return AssertionFailure() << "Expected: (" << s1_expression << ") != (" << s2_expression
                            << "), actual: " << PrintToString(s1) << " vs " << PrintToString(s2);
}

// Compares two C strings, ignoring case.  Returns true iff they have
// the same content.
//
// Unlike strcasecmp(), this function can handle NULL argument(s).  A
// NULL C string is considered different to any non-NULL C string,
// including the empty string.
bool String::CaseInsensitiveCStringEquals(const char* lhs, const char* rhs)
{
  if (lhs == NULL)
    return rhs == NULL;
  if (rhs == NULL)
    return false;
  return posix::StrCaseCmp(lhs, rhs) == 0;
}

// Compares two wide C strings, ignoring case.  Returns true iff they
// have the same content.
//
// Unlike wcscasecmp(), this function can handle NULL argument(s).
// A NULL C string is considered different to any non-NULL wide C string,
// including the empty string.
// NB: The implementations on different platforms slightly differ.
// On windows, this method uses _wcsicmp which compares according to LC_CTYPE
// environment variable. On GNU platform this method uses wcscasecmp
// which compares according to LC_CTYPE category of the current locale.
// On MacOS X, it uses towlower, which also uses LC_CTYPE category of the
// current locale.
bool String::CaseInsensitiveWideCStringEquals(const wchar_t* lhs, const wchar_t* rhs)
{
  if (lhs == NULL)
    return rhs == NULL;

  if (rhs == NULL)
    return false;

#if GTEST_OS_WINDOWS
  return _wcsicmp(lhs, rhs) == 0;
#elif GTEST_OS_LINUX && !GTEST_OS_LINUX_ANDROID
  return wcscasecmp(lhs, rhs) == 0;
#else
  // Android, Mac OS X and Cygwin don't define wcscasecmp.
  // Other unknown OSes may not define it either.
  wint_t left, right;
  do {
    left  = towlower(*lhs++);
    right = towlower(*rhs++);
  } while (left && left == right);
  return left == right;
#endif // OS selector
}

// Returns true iff str ends with the given suffix, ignoring case.
// Any string is considered to end with an empty suffix.
bool String::EndsWithCaseInsensitive(const std::string& str, const std::string& suffix)
{
  const size_t str_len    = str.length();
  const size_t suffix_len = suffix.length();
  return (str_len >= suffix_len) && CaseInsensitiveCStringEquals(str.c_str() + str_len - suffix_len, suffix.c_str());
}

// Formats an int value as "%02d".
std::string String::FormatIntWidth2(int value)
{
  std::stringstream ss;
  ss << std::setfill('0') << std::setw(2) << value;
  return ss.str();
}

// Formats an int value as "%X".
std::string String::FormatHexInt(int value)
{
  std::stringstream ss;
  ss << std::hex << std::uppercase << value;
  return ss.str();
}

// Formats a byte as "%02X".
std::string String::FormatByte(unsigned char value)
{
  std::stringstream ss;
  ss << std::setfill('0') << std::setw(2) << std::hex << std::uppercase << static_cast<unsigned int>(value);
  return ss.str();
}

// Converts the buffer in a stringstream to an std::string, converting NUL
// bytes to "\\0" along the way.
std::string StringStreamToString(::std::stringstream* ss)
{
  const ::std::string& str = ss->str();
  const char* const start  = str.c_str();
  const char* const end    = start + str.length();

  std::string result;
  result.reserve(2 * (end - start));
  for (const char* ch = start; ch != end; ++ch) {
    if (*ch == '\0') {
      result += "\\0"; // Replaces NUL with "\\0";
    } else {
      result += *ch;
    }
  }

  return result;
}

// Appends the user-supplied message to the Google-Test-generated message.
std::string AppendUserMessage(const std::string& gtest_msg, const Message& user_msg)
{
  // Appends the user message if it's non-empty.
  const std::string user_msg_string = user_msg.GetString();
  if (user_msg_string.empty()) {
    return gtest_msg;
  }

  return gtest_msg + "\n" + user_msg_string;
}

} // namespace internal

// class TestResult

// Creates an empty TestResult.
TestResult::TestResult()
  : death_test_count_(0)
  , elapsed_time_(0)
{
}

// D'tor.
TestResult::~TestResult()
{
}

// Returns the i-th test part result among all the results. i can
// range from 0 to total_part_count() - 1. If i is not in that range,
// aborts the program.
const TestPartResult& TestResult::GetTestPartResult(int i) const
{
  if (i < 0 || i >= total_part_count())
    internal::posix::Abort();
  return test_part_results_.at(i);
}

// Returns the i-th test property. i can range from 0 to
// test_property_count() - 1. If i is not in that range, aborts the
// program.
const TestProperty& TestResult::GetTestProperty(int i) const
{
  if (i < 0 || i >= test_property_count())
    internal::posix::Abort();
  return test_properties_.at(i);
}

// Clears the test part results.
void TestResult::ClearTestPartResults()
{
  test_part_results_.clear();
}

// Adds a test part result to the list.
void TestResult::AddTestPartResult(const TestPartResult& test_part_result)
{
  test_part_results_.push_back(test_part_result);
}

// Adds a test property to the list. If a property with the same key as the
// supplied property is already represented, the value of this test_property
// replaces the old value for that key.
void TestResult::RecordProperty(const std::string& xml_element, const TestProperty& test_property)
{
  if (!ValidateTestProperty(xml_element, test_property)) {
    return;
  }
  internal::MutexLock lock(&test_properites_mutex_);
  const std::vector<TestProperty>::iterator property_with_matching_key =
      std::find_if(test_properties_.begin(), test_properties_.end(), internal::TestPropertyKeyIs(test_property.key()));
  if (property_with_matching_key == test_properties_.end()) {
    test_properties_.push_back(test_property);
    return;
  }
  property_with_matching_key->SetValue(test_property.value());
}

// The list of reserved attributes used in the <testsuites> element of XML
// output.
static const char* const kReservedTestSuitesAttributes[] = {
    "disabled", "errors", "failures", "name", "random_seed", "tests", "time", "timestamp"};

// The list of reserved attributes used in the <testsuite> element of XML
// output.
static const char* const kReservedTestSuiteAttributes[] = {"disabled", "errors", "failures", "name", "tests", "time"};

// The list of reserved attributes used in the <testcase> element of XML output.
static const char* const kReservedTestCaseAttributes[] = {
    "classname", "name", "status", "time", "type_param", "value_param"};

template <int kSize>
std::vector<std::string> ArrayAsVector(const char* const(&array)[kSize])
{
  return std::vector<std::string>(array, array + kSize);
}

static std::vector<std::string> GetReservedAttributesForElement(const std::string& xml_element)
{
  if (xml_element == "testsuites") {
    return ArrayAsVector(kReservedTestSuitesAttributes);
  } else if (xml_element == "testsuite") {
    return ArrayAsVector(kReservedTestSuiteAttributes);
  } else if (xml_element == "testcase") {
    return ArrayAsVector(kReservedTestCaseAttributes);
  } else {
    GTEST_CHECK_(false) << "Unrecognized xml_element provided: " << xml_element;
  }
  // This code is unreachable but some compilers may not realizes that.
  return std::vector<std::string>();
}

static std::string FormatWordList(const std::vector<std::string>& words)
{
  Message word_list;
  for (size_t i = 0; i < words.size(); ++i) {
    if (i > 0 && words.size() > 2) {
      word_list << ", ";
    }
    if (i == words.size() - 1) {
      word_list << "and ";
    }
    word_list << "'" << words[i] << "'";
  }
  return word_list.GetString();
}

bool ValidateTestPropertyName(const std::string& property_name, const std::vector<std::string>& reserved_names)
{
  if (std::find(reserved_names.begin(), reserved_names.end(), property_name) != reserved_names.end()) {
    ADD_FAILURE() << "Reserved key used in RecordProperty(): " << property_name << " ("
                  << FormatWordList(reserved_names) << " are reserved by " << GTEST_NAME_ << ")";
    return false;
  }
  return true;
}

// Adds a failure if the key is a reserved attribute of the element named
// xml_element.  Returns true if the property is valid.
bool TestResult::ValidateTestProperty(const std::string& xml_element, const TestProperty& test_property)
{
  return ValidateTestPropertyName(test_property.key(), GetReservedAttributesForElement(xml_element));
}

// Clears the object.
void TestResult::Clear()
{
  test_part_results_.clear();
  test_properties_.clear();
  death_test_count_ = 0;
  elapsed_time_     = 0;
}

// Returns true iff the test failed.
bool TestResult::Failed() const
{
  for (int i = 0; i < total_part_count(); ++i) {
    if (GetTestPartResult(i).failed())
      return true;
  }
  return false;
}

// Returns true iff the test part fatally failed.
static bool TestPartFatallyFailed(const TestPartResult& result)
{
  return result.fatally_failed();
}

// Returns true iff the test fatally failed.
bool TestResult::HasFatalFailure() const
{
  return CountIf(test_part_results_, TestPartFatallyFailed) > 0;
}

// Returns true iff the test part non-fatally failed.
static bool TestPartNonfatallyFailed(const TestPartResult& result)
{
  return result.nonfatally_failed();
}

// Returns true iff the test has a non-fatal failure.
bool TestResult::HasNonfatalFailure() const
{
  return CountIf(test_part_results_, TestPartNonfatallyFailed) > 0;
}

// Gets the number of all test parts.  This is the sum of the number
// of successful test parts and the number of failed test parts.
int TestResult::total_part_count() const
{
  return static_cast<int>(test_part_results_.size());
}

// Returns the number of the test properties.
int TestResult::test_property_count() const
{
  return static_cast<int>(test_properties_.size());
}

// class Test

// Creates a Test object.

// The c'tor saves the values of all Google Test flags.
Test::Test()
  : gtest_flag_saver_(new internal::GTestFlagSaver)
{
}

// The d'tor restores the values of all Google Test flags.
Test::~Test()
{
  delete gtest_flag_saver_;
}

// Sets up the test fixture.
//
// A sub-class may override this.
void Test::SetUp()
{
}

// Tears down the test fixture.
//
// A sub-class may override this.
void Test::TearDown()
{
}

// Allows user supplied key value pairs to be recorded for later output.
void Test::RecordProperty(const std::string& key, const std::string& value)
{
  UnitTest::GetInstance()->RecordProperty(key, value);
}

// Allows user supplied key value pairs to be recorded for later output.
void Test::RecordProperty(const std::string& key, int value)
{
  Message value_message;
  value_message << value;
  RecordProperty(key, value_message.GetString().c_str());
}

namespace internal {

void ReportFailureInUnknownLocation(TestPartResult::Type result_type, const std::string& message)
{
  // This function is a friend of UnitTest and as such has access to
  // AddTestPartResult.
  UnitTest::GetInstance()->AddTestPartResult(result_type,
                                             NULL, // No info about the source file where the exception occurred.
                                             -1, // We have no info on which line caused the exception.
                                             message,
                                             ""); // No stack trace, either.
}

} // namespace internal

// Google Test requires all tests in the same test case to use the same test
// fixture class.  This function checks if the current test has the
// same fixture class as the first test in the current test case.  If
// yes, it returns true; otherwise it generates a Google Test failure and
// returns false.
bool Test::HasSameFixtureClass()
{
  internal::UnitTestImpl* const impl = internal::GetUnitTestImpl();
  const TestCase* const test_case    = impl->current_test_case();

  // Info about the first test in the current test case.
  const TestInfo* const first_test_info   = test_case->test_info_list()[0];
  const internal::TypeId first_fixture_id = first_test_info->fixture_class_id_;
  const char* const first_test_name       = first_test_info->name();

  // Info about the current test.
  const TestInfo* const this_test_info   = impl->current_test_info();
  const internal::TypeId this_fixture_id = this_test_info->fixture_class_id_;
  const char* const this_test_name       = this_test_info->name();

  if (this_fixture_id != first_fixture_id) {
    // Is the first test defined using TEST?
    const bool first_is_TEST = first_fixture_id == internal::GetTestTypeId();
    // Is this test defined using TEST?
    const bool this_is_TEST = this_fixture_id == internal::GetTestTypeId();

    if (first_is_TEST || this_is_TEST) {
      // The user mixed TEST and TEST_F in this test case - we'll tell
      // him/her how to fix it.

      // Gets the name of the TEST and the name of the TEST_F.  Note
      // that first_is_TEST and this_is_TEST cannot both be true, as
      // the fixture IDs are different for the two tests.
      const char* const TEST_name   = first_is_TEST ? first_test_name : this_test_name;
      const char* const TEST_F_name = first_is_TEST ? this_test_name : first_test_name;

      ADD_FAILURE() << "All tests in the same test case must use the same test fixture\n"
                    << "class, so mixing TEST_F and TEST in the same test case is\n"
                    << "illegal.  In test case " << this_test_info->test_case_name() << ",\n"
                    << "test " << TEST_F_name << " is defined using TEST_F but\n"
                    << "test " << TEST_name << " is defined using TEST.  You probably\n"
                    << "want to change the TEST to TEST_F or move it to another test\n"
                    << "case.";
    } else {
      // The user defined two fixture classes with the same name in
      // two namespaces - we'll tell him/her how to fix it.
      ADD_FAILURE() << "All tests in the same test case must use the same test fixture\n"
                    << "class.  However, in test case " << this_test_info->test_case_name() << ",\n"
                    << "you defined test " << first_test_name << " and test " << this_test_name << "\n"
                    << "using two different test fixture classes.  This can happen if\n"
                    << "the two classes are from different namespaces or translation\n"
                    << "units and have the same name.  You should probably rename one\n"
                    << "of the classes to put the tests into different test cases.";
    }
    return false;
  }

  return true;
}

#if GTEST_HAS_SEH

// Adds an "exception thrown" fatal failure to the current test.  This
// function returns its result via an output parameter pointer because VC++
// prohibits creation of objects with destructors on stack in functions
// using __try (see error C2712).
static std::string* FormatSehExceptionMessage(DWORD exception_code, const char* location)
{
  Message message;
  message << "SEH exception with code 0x" << std::setbase(16) << exception_code << std::setbase(10) << " thrown in "
          << location << ".";

  return new std::string(message.GetString());
}

#endif // GTEST_HAS_SEH

namespace internal {

#if GTEST_HAS_EXCEPTIONS

// Adds an "exception thrown" fatal failure to the current test.
static std::string FormatCxxExceptionMessage(const char* description, const char* location)
{
  Message message;
  if (description != NULL) {
    message << "C++ exception with description \"" << description << "\"";
  } else {
    message << "Unknown C++ exception";
  }
  message << " thrown in " << location << ".";

  return message.GetString();
}

static std::string PrintTestPartResultToString(const TestPartResult& test_part_result);

GoogleTestFailureException::GoogleTestFailureException(const TestPartResult& failure)
  : ::std::runtime_error(PrintTestPartResultToString(failure).c_str())
{
}

#endif // GTEST_HAS_EXCEPTIONS

// We put these helper functions in the internal namespace as IBM's xlC
// compiler rejects the code if they were declared static.

// Runs the given method and handles SEH exceptions it throws, when
// SEH is supported; returns the 0-value for type Result in case of an
// SEH exception.  (Microsoft compilers cannot handle SEH and C++
// exceptions in the same function.  Therefore, we provide a separate
// wrapper function for handling SEH exceptions.)
template <class T, typename Result>
Result HandleSehExceptionsInMethodIfSupported(T* object, Result (T::*method)(), const char* location)
{
#if GTEST_HAS_SEH
  __try {
    return (object->*method)();
  } __except (internal::UnitTestOptions::GTestShouldProcessSEH( // NOLINT
      GetExceptionCode())) {
    // We create the exception message on the heap because VC++ prohibits
    // creation of objects with destructors on stack in functions using __try
    // (see error C2712).
    std::string* exception_message = FormatSehExceptionMessage(GetExceptionCode(), location);
    internal::ReportFailureInUnknownLocation(TestPartResult::kFatalFailure, *exception_message);
    delete exception_message;
    return static_cast<Result>(0);
  }
#else
  (void)location;
  return (object->*method)();
#endif // GTEST_HAS_SEH
}

// Runs the given method and catches and reports C++ and/or SEH-style
// exceptions, if they are supported; returns the 0-value for type
// Result in case of an SEH exception.
template <class T, typename Result>
Result HandleExceptionsInMethodIfSupported(T* object, Result (T::*method)(), const char* location)
{
  // NOTE: The user code can affect the way in which Google Test handles
  // exceptions by setting GTEST_FLAG(catch_exceptions), but only before
  // RUN_ALL_TESTS() starts. It is technically possible to check the flag
  // after the exception is caught and either report or re-throw the
  // exception based on the flag's value:
  //
  // try {
  //   // Perform the test method.
  // } catch (...) {
  //   if (GTEST_FLAG(catch_exceptions))
  //     // Report the exception as failure.
  //   else
  //     throw;  // Re-throws the original exception.
  // }
  //
  // However, the purpose of this flag is to allow the program to drop into
  // the debugger when the exception is thrown. On most platforms, once the
  // control enters the catch block, the exception origin information is
  // lost and the debugger will stop the program at the point of the
  // re-throw in this function -- instead of at the point of the original
  // throw statement in the code under test.  For this reason, we perform
  // the check early, sacrificing the ability to affect Google Test's
  // exception handling in the method where the exception is thrown.
  if (internal::GetUnitTestImpl()->catch_exceptions()) {
#if GTEST_HAS_EXCEPTIONS
    try {
      return HandleSehExceptionsInMethodIfSupported(object, method, location);
    } catch (const internal::GoogleTestFailureException&) { // NOLINT
      // This exception type can only be thrown by a failed Google
      // Test assertion with the intention of letting another testing
      // framework catch it.  Therefore we just re-throw it.
      throw;
    } catch (const std::exception& e) { // NOLINT
      internal::ReportFailureInUnknownLocation(TestPartResult::kFatalFailure,
                                               FormatCxxExceptionMessage(e.what(), location));
    } catch (...) { // NOLINT
      internal::ReportFailureInUnknownLocation(TestPartResult::kFatalFailure,
                                               FormatCxxExceptionMessage(NULL, location));
    }
    return static_cast<Result>(0);
#else
    return HandleSehExceptionsInMethodIfSupported(object, method, location);
#endif // GTEST_HAS_EXCEPTIONS
  } else {
    return (object->*method)();
  }
}

} // namespace internal

// Runs the test and updates the test result.
void Test::Run()
{
  if (!HasSameFixtureClass())
    return;

  internal::UnitTestImpl* const impl = internal::GetUnitTestImpl();
  impl->os_stack_trace_getter()->UponLeavingGTest();
  internal::HandleExceptionsInMethodIfSupported(this, &Test::SetUp, "SetUp()");
  // We will run the test only if SetUp() was successful.
  if (!HasFatalFailure()) {
    impl->os_stack_trace_getter()->UponLeavingGTest();
    internal::HandleExceptionsInMethodIfSupported(this, &Test::TestBody, "the test body");
  }

  // However, we want to clean up as much as possible.  Hence we will
  // always call TearDown(), even if SetUp() or the test body has
  // failed.
  impl->os_stack_trace_getter()->UponLeavingGTest();
  internal::HandleExceptionsInMethodIfSupported(this, &Test::TearDown, "TearDown()");
}

// Returns true iff the current test has a fatal failure.
bool Test::HasFatalFailure()
{
  return internal::GetUnitTestImpl()->current_test_result()->HasFatalFailure();
}

// Returns true iff the current test has a non-fatal failure.
bool Test::HasNonfatalFailure()
{
  return internal::GetUnitTestImpl()->current_test_result()->HasNonfatalFailure();
}

// class TestInfo

// Constructs a TestInfo object. It assumes ownership of the test factory
// object.
TestInfo::TestInfo(const std::string& a_test_case_name, const std::string& a_name, const char* a_type_param,
                   const char* a_value_param, internal::TypeId fixture_class_id, internal::TestFactoryBase* factory)
  : test_case_name_(a_test_case_name)
  , name_(a_name)
  , type_param_(a_type_param ? new std::string(a_type_param) : NULL)
  , value_param_(a_value_param ? new std::string(a_value_param) : NULL)
  , fixture_class_id_(fixture_class_id)
  , should_run_(false)
  , is_disabled_(false)
  , matches_filter_(false)
  , factory_(factory)
  , result_()
{
}

// Destructs a TestInfo object.
TestInfo::~TestInfo()
{
  delete factory_;
}

namespace internal {

// Creates a new TestInfo object and registers it with Google Test;
// returns the created object.
//
// Arguments:
//
//   test_case_name:   name of the test case
//   name:             name of the test
//   type_param:       the name of the test's type parameter, or NULL if
//                     this is not a typed or a type-parameterized test.
//   value_param:      text representation of the test's value parameter,
//                     or NULL if this is not a value-parameterized test.
//   fixture_class_id: ID of the test fixture class
//   set_up_tc:        pointer to the function that sets up the test case
//   tear_down_tc:     pointer to the function that tears down the test case
//   factory:          pointer to the factory that creates a test object.
//                     The newly created TestInfo instance will assume
//                     ownership of the factory object.
TestInfo* MakeAndRegisterTestInfo(const char* test_case_name, const char* name, const char* type_param,
                                  const char* value_param, TypeId fixture_class_id, SetUpTestCaseFunc set_up_tc,
                                  TearDownTestCaseFunc tear_down_tc, TestFactoryBase* factory)
{
  TestInfo* const test_info = new TestInfo(test_case_name, name, type_param, value_param, fixture_class_id, factory);
  GetUnitTestImpl()->AddTestInfo(set_up_tc, tear_down_tc, test_info);
  return test_info;
}

#if GTEST_HAS_PARAM_TEST
void ReportInvalidTestCaseType(const char* test_case_name, const char* file, int line)
{
  Message errors;
  errors << "Attempted redefinition of test case " << test_case_name << ".\n"
         << "All tests in the same test case must use the same test fixture\n"
         << "class.  However, in test case " << test_case_name << ", you tried\n"
         << "to define a test using a fixture class different from the one\n"
         << "used earlier. This can happen if the two fixture classes are\n"
         << "from different namespaces and have the same name. You should\n"
         << "probably rename one of the classes to put the tests into different\n"
         << "test cases.";

  fprintf(stderr, "%s %s", FormatFileLocation(file, line).c_str(), errors.GetString().c_str());
}
#endif // GTEST_HAS_PARAM_TEST

} // namespace internal

namespace {

// A predicate that checks the test name of a TestInfo against a known
// value.
//
// This is used for implementation of the TestCase class only.  We put
// it in the anonymous namespace to prevent polluting the outer
// namespace.
//
// TestNameIs is copyable.
class TestNameIs
{
public:
  // Constructor.
  //
  // TestNameIs has NO default constructor.
  explicit TestNameIs(const char* name)
    : name_(name)
  {
  }

  // Returns true iff the test name of test_info matches name_.
  bool operator()(const TestInfo* test_info) const
  {
    return test_info && test_info->name() == name_;
  }

private:
  std::string name_;
};

} // namespace

namespace internal {

// This method expands all parameterized tests registered with macros TEST_P
// and INSTANTIATE_TEST_CASE_P into regular tests and registers those.
// This will be done just once during the program runtime.
void UnitTestImpl::RegisterParameterizedTests()
{
#if GTEST_HAS_PARAM_TEST
  if (!parameterized_tests_registered_) {
    parameterized_test_registry_.RegisterTests();
    parameterized_tests_registered_ = true;
  }
#endif
}

} // namespace internal

// Creates the test object, runs it, records its result, and then
// deletes it.
void TestInfo::Run()
{
  if (!should_run_)
    return;

  // Tells UnitTest where to store test result.
  internal::UnitTestImpl* const impl = internal::GetUnitTestImpl();
  impl->set_current_test_info(this);

  TestEventListener* repeater = UnitTest::GetInstance()->listeners().repeater();

  // Notifies the unit test event listeners that a test is about to start.
  repeater->OnTestStart(*this);

  const TimeInMillis start = internal::GetTimeInMillis();

  impl->os_stack_trace_getter()->UponLeavingGTest();

  // Creates the test object.
  Test* const test = internal::HandleExceptionsInMethodIfSupported(
      factory_, &internal::TestFactoryBase::CreateTest, "the test fixture's constructor");

  // Runs the test only if the test object was created and its
  // constructor didn't generate a fatal failure.
  if ((test != NULL) && !Test::HasFatalFailure()) {
    // This doesn't throw as all user code that can throw are wrapped into
    // exception handling code.
    test->Run();
  }

  // Deletes the test object.
  impl->os_stack_trace_getter()->UponLeavingGTest();
  internal::HandleExceptionsInMethodIfSupported(test, &Test::DeleteSelf_, "the test fixture's destructor");

  result_.set_elapsed_time(internal::GetTimeInMillis() - start);

  // Notifies the unit test event listener that a test has just finished.
  repeater->OnTestEnd(*this);

  // Tells UnitTest to stop associating assertion results to this
  // test.
  impl->set_current_test_info(NULL);
}

// class TestCase

// Gets the number of successful tests in this test case.
int TestCase::successful_test_count() const
{
  return CountIf(test_info_list_, TestPassed);
}

// Gets the number of failed tests in this test case.
int TestCase::failed_test_count() const
{
  return CountIf(test_info_list_, TestFailed);
}

// Gets the number of disabled tests that will be reported in the XML report.
int TestCase::reportable_disabled_test_count() const
{
  return CountIf(test_info_list_, TestReportableDisabled);
}

// Gets the number of disabled tests in this test case.
int TestCase::disabled_test_count() const
{
  return CountIf(test_info_list_, TestDisabled);
}

// Gets the number of tests to be printed in the XML report.
int TestCase::reportable_test_count() const
{
  return CountIf(test_info_list_, TestReportable);
}

// Get the number of tests in this test case that should run.
int TestCase::test_to_run_count() const
{
  return CountIf(test_info_list_, ShouldRunTest);
}

// Gets the number of all tests.
int TestCase::total_test_count() const
{
  return static_cast<int>(test_info_list_.size());
}

// Creates a TestCase with the given name.
//
// Arguments:
//
//   name:         name of the test case
//   a_type_param: the name of the test case's type parameter, or NULL if
//                 this is not a typed or a type-parameterized test case.
//   set_up_tc:    pointer to the function that sets up the test case
//   tear_down_tc: pointer to the function that tears down the test case
TestCase::TestCase(const char* a_name, const char* a_type_param, Test::SetUpTestCaseFunc set_up_tc,
                   Test::TearDownTestCaseFunc tear_down_tc)
  : name_(a_name)
  , type_param_(a_type_param ? new std::string(a_type_param) : NULL)
  , set_up_tc_(set_up_tc)
  , tear_down_tc_(tear_down_tc)
  , should_run_(false)
  , elapsed_time_(0)
{
}

// Destructor of TestCase.
TestCase::~TestCase()
{
  // Deletes every Test in the collection.
  ForEach(test_info_list_, internal::Delete<TestInfo>);
}

// Returns the i-th test among all the tests. i can range from 0 to
// total_test_count() - 1. If i is not in that range, returns NULL.
const TestInfo* TestCase::GetTestInfo(int i) const
{
  const int index = GetElementOr(test_indices_, i, -1);
  return index < 0 ? NULL : test_info_list_[index];
}

// Returns the i-th test among all the tests. i can range from 0 to
// total_test_count() - 1. If i is not in that range, returns NULL.
TestInfo* TestCase::GetMutableTestInfo(int i)
{
  const int index = GetElementOr(test_indices_, i, -1);
  return index < 0 ? NULL : test_info_list_[index];
}

// Adds a test to this test case.  Will delete the test upon
// destruction of the TestCase object.
void TestCase::AddTestInfo(TestInfo* test_info)
{
  test_info_list_.push_back(test_info);
  test_indices_.push_back(static_cast<int>(test_indices_.size()));
}

// Runs every test in this TestCase.
void TestCase::Run()
{
  if (!should_run_)
    return;

  internal::UnitTestImpl* const impl = internal::GetUnitTestImpl();
  impl->set_current_test_case(this);

  TestEventListener* repeater = UnitTest::GetInstance()->listeners().repeater();

  repeater->OnTestCaseStart(*this);
  impl->os_stack_trace_getter()->UponLeavingGTest();
  internal::HandleExceptionsInMethodIfSupported(this, &TestCase::RunSetUpTestCase, "SetUpTestCase()");

  const internal::TimeInMillis start = internal::GetTimeInMillis();
  for (int i = 0; i < total_test_count(); i++) {
    GetMutableTestInfo(i)->Run();
  }
  elapsed_time_ = internal::GetTimeInMillis() - start;

  impl->os_stack_trace_getter()->UponLeavingGTest();
  internal::HandleExceptionsInMethodIfSupported(this, &TestCase::RunTearDownTestCase, "TearDownTestCase()");

  repeater->OnTestCaseEnd(*this);
  impl->set_current_test_case(NULL);
}

// Clears the results of all tests in this test case.
void TestCase::ClearResult()
{
  ad_hoc_test_result_.Clear();
  ForEach(test_info_list_, TestInfo::ClearTestResult);
}

// Shuffles the tests in this test case.
void TestCase::ShuffleTests(internal::Random* random)
{
  Shuffle(random, &test_indices_);
}

// Restores the test order to before the first shuffle.
void TestCase::UnshuffleTests()
{
  for (size_t i = 0; i < test_indices_.size(); i++) {
    test_indices_[i] = static_cast<int>(i);
  }
}

// Formats a countable noun.  Depending on its quantity, either the
// singular form or the plural form is used. e.g.
//
// FormatCountableNoun(1, "formula", "formuli") returns "1 formula".
// FormatCountableNoun(5, "book", "books") returns "5 books".
static std::string FormatCountableNoun(int count, const char* singular_form, const char* plural_form)
{
  return internal::StreamableToString(count) + " " + (count == 1 ? singular_form : plural_form);
}

// Formats the count of tests.
static std::string FormatTestCount(int test_count)
{
  return FormatCountableNoun(test_count, "test", "tests");
}

// Formats the count of test cases.
static std::string FormatTestCaseCount(int test_case_count)
{
  return FormatCountableNoun(test_case_count, "test case", "test cases");
}

// Converts a TestPartResult::Type enum to human-friendly string
// representation.  Both kNonFatalFailure and kFatalFailure are translated
// to "Failure", as the user usually doesn't care about the difference
// between the two when viewing the test result.
static const char* TestPartResultTypeToString(TestPartResult::Type type)
{
  switch (type) {
    case TestPartResult::kSuccess:
      return "Success";

    case TestPartResult::kNonFatalFailure:
    case TestPartResult::kFatalFailure:
#ifdef _MSC_VER
      return "error: ";
#else
      return "Failure\n";
#endif
    default:
      return "Unknown result type";
  }
}

namespace internal {

// Prints a TestPartResult to an std::string.
static std::string PrintTestPartResultToString(const TestPartResult& test_part_result)
{
  return (Message() << internal::FormatFileLocation(test_part_result.file_name(), test_part_result.line_number()) << " "
                    << TestPartResultTypeToString(test_part_result.type())
                    << test_part_result.message())
      .GetString();
}

// Prints a TestPartResult.
static void PrintTestPartResult(const TestPartResult& test_part_result)
{
  const std::string& result = PrintTestPartResultToString(test_part_result);
  printf("%s\n", result.c_str());
  fflush(stdout);
// If the test program runs in Visual Studio or a debugger, the
// following statements add the test part result message to the Output
// window such that the user can double-click on it to jump to the
// corresponding source code location; otherwise they do nothing.
#if GTEST_OS_WINDOWS && !GTEST_OS_WINDOWS_MOBILE
  // We don't call OutputDebugString*() on Windows Mobile, as printing
  // to stdout is done by OutputDebugString() there already - we don't
  // want the same message printed twice.
  ::OutputDebugStringA(result.c_str());
  ::OutputDebugStringA("\n");
#endif
}

// class PrettyUnitTestResultPrinter

enum GTestColor
{
  COLOR_DEFAULT,
  COLOR_RED,
  COLOR_GREEN,
  COLOR_YELLOW
};

#if GTEST_OS_WINDOWS && !GTEST_OS_WINDOWS_MOBILE

// Returns the character attribute for the given color.
WORD GetColorAttribute(GTestColor color)
{
  switch (color) {
    case COLOR_RED:
      return FOREGROUND_RED;
    case COLOR_GREEN:
      return FOREGROUND_GREEN;
    case COLOR_YELLOW:
      return FOREGROUND_RED | FOREGROUND_GREEN;
    default:
      return 0;
  }
}

#else

// Returns the ANSI color code for the given color.  COLOR_DEFAULT is
// an invalid input.
const char* GetAnsiColorCode(GTestColor color)
{
  switch (color) {
    case COLOR_RED:
      return "1";
    case COLOR_GREEN:
      return "2";
    case COLOR_YELLOW:
      return "3";
    default:
      return NULL;
  };
}

#endif // GTEST_OS_WINDOWS && !GTEST_OS_WINDOWS_MOBILE

// Returns true iff Google Test should use colors in the output.
bool ShouldUseColor(bool stdout_is_tty)
{
  const char* const gtest_color = GTEST_FLAG(color).c_str();

  if (String::CaseInsensitiveCStringEquals(gtest_color, "auto")) {
#if GTEST_OS_WINDOWS
    // On Windows the TERM variable is usually not set, but the
    // console there does support colors.
    return stdout_is_tty;
#else
    // On non-Windows platforms, we rely on the TERM variable.
    const char* const term         = posix::GetEnv("TERM");
    const bool term_supports_color = String::CStringEquals(term, "xterm") || String::CStringEquals(term, "xterm-color")
                                     || String::CStringEquals(term, "xterm-256color")
                                     || String::CStringEquals(term, "screen")
                                     || String::CStringEquals(term, "screen-256color")
                                     || String::CStringEquals(term, "linux") || String::CStringEquals(term, "cygwin");
    return stdout_is_tty && term_supports_color;
#endif // GTEST_OS_WINDOWS
  }

  return String::CaseInsensitiveCStringEquals(gtest_color, "yes")
         || String::CaseInsensitiveCStringEquals(gtest_color, "true")
         || String::CaseInsensitiveCStringEquals(gtest_color, "t") || String::CStringEquals(gtest_color, "1");
  // We take "yes", "true", "t", and "1" as meaning "yes".  If the
  // value is neither one of these nor "auto", we treat it as "no" to
  // be conservative.
}

// Helpers for printing colored strings to stdout. Note that on Windows, we
// cannot simply emit special characters and have the terminal change colors.
// This routine must actually emit the characters rather than return a string
// that would be colored when printed, as can be done on Linux.
void ColoredPrintf(GTestColor color, const char* fmt, ...)
{
  va_list args;
  va_start(args, fmt);

#if GTEST_OS_WINDOWS_MOBILE || GTEST_OS_SYMBIAN || GTEST_OS_ZOS || GTEST_OS_IOS
  const bool use_color = false;
#else
  static const bool in_color_mode = ShouldUseColor(posix::IsATTY(posix::FileNo(stdout)) != 0);
  const bool use_color = in_color_mode && (color != COLOR_DEFAULT);
#endif // GTEST_OS_WINDOWS_MOBILE || GTEST_OS_SYMBIAN || GTEST_OS_ZOS
  // The '!= 0' comparison is necessary to satisfy MSVC 7.1.

  if (!use_color) {
    vprintf(fmt, args);
    va_end(args);
    return;
  }

#if GTEST_OS_WINDOWS && !GTEST_OS_WINDOWS_MOBILE
  const HANDLE stdout_handle = GetStdHandle(STD_OUTPUT_HANDLE);

  // Gets the current text color.
  CONSOLE_SCREEN_BUFFER_INFO buffer_info;
  GetConsoleScreenBufferInfo(stdout_handle, &buffer_info);
  const WORD old_color_attrs = buffer_info.wAttributes;

  // We need to flush the stream buffers into the console before each
  // SetConsoleTextAttribute call lest it affect the text that is already
  // printed but has not yet reached the console.
  fflush(stdout);
  SetConsoleTextAttribute(stdout_handle, GetColorAttribute(color) | FOREGROUND_INTENSITY);
  vprintf(fmt, args);

  fflush(stdout);
  // Restores the text color.
  SetConsoleTextAttribute(stdout_handle, old_color_attrs);
#else
  printf("\033[0;3%sm", GetAnsiColorCode(color));
  vprintf(fmt, args);
  printf("\033[m"); // Resets the terminal to default.
#endif // GTEST_OS_WINDOWS && !GTEST_OS_WINDOWS_MOBILE
  va_end(args);
}

// Text printed in Google Test's text output and --gunit_list_tests
// output to label the type parameter and value parameter for a test.
static const char kTypeParamLabel[]  = "TypeParam";
static const char kValueParamLabel[] = "GetParam()";

void PrintFullTestCommentIfPresent(const TestInfo& test_info)
{
  const char* const type_param  = test_info.type_param();
  const char* const value_param = test_info.value_param();

  if (type_param != NULL || value_param != NULL) {
    printf(", where ");
    if (type_param != NULL) {
      printf("%s = %s", kTypeParamLabel, type_param);
      if (value_param != NULL)
        printf(" and ");
    }
    if (value_param != NULL) {
      printf("%s = %s", kValueParamLabel, value_param);
    }
  }
}

// This class implements the TestEventListener interface.
//
// Class PrettyUnitTestResultPrinter is copyable.
class PrettyUnitTestResultPrinter : public TestEventListener
{
public:
  PrettyUnitTestResultPrinter()
  {
  }
  static void PrintTestName(const char* test_case, const char* test)
  {
    printf("%s.%s", test_case, test);
  }

  // The following methods override what's in the TestEventListener class.
  virtual void OnTestProgramStart(const UnitTest& /*unit_test*/)
  {
  }
  virtual void OnTestIterationStart(const UnitTest& unit_test, int iteration);
  virtual void OnEnvironmentsSetUpStart(const UnitTest& unit_test);
  virtual void OnEnvironmentsSetUpEnd(const UnitTest& /*unit_test*/)
  {
  }
  virtual void OnTestCaseStart(const TestCase& test_case);
  virtual void OnTestStart(const TestInfo& test_info);
  virtual void OnTestPartResult(const TestPartResult& result);
  virtual void OnTestEnd(const TestInfo& test_info);
  virtual void OnTestCaseEnd(const TestCase& test_case);
  virtual void OnEnvironmentsTearDownStart(const UnitTest& unit_test);
  virtual void OnEnvironmentsTearDownEnd(const UnitTest& /*unit_test*/)
  {
  }
  virtual void OnTestIterationEnd(const UnitTest& unit_test, int iteration);
  virtual void OnTestProgramEnd(const UnitTest& /*unit_test*/)
  {
  }

private:
  static void PrintFailedTests(const UnitTest& unit_test);
};

// Fired before each iteration of tests starts.
void PrettyUnitTestResultPrinter::OnTestIterationStart(const UnitTest& unit_test, int iteration)
{
  if (GTEST_FLAG(repeat) != 1)
    printf("\nRepeating all tests (iteration %d) . . .\n\n", iteration + 1);

  const char* const filter = GTEST_FLAG(filter).c_str();

  // Prints the filter if it's not *.  This reminds the user that some
  // tests may be skipped.
  if (!String::CStringEquals(filter, kUniversalFilter)) {
    ColoredPrintf(COLOR_YELLOW, "Note: %s filter = %s\n", GTEST_NAME_, filter);
  }

  if (internal::ShouldShard(kTestTotalShards, kTestShardIndex, false)) {
    const Int32 shard_index = Int32FromEnvOrDie(kTestShardIndex, -1);
    ColoredPrintf(COLOR_YELLOW,
                  "Note: This is test shard %d of %s.\n",
                  static_cast<int>(shard_index) + 1,
                  internal::posix::GetEnv(kTestTotalShards));
  }

  if (GTEST_FLAG(shuffle)) {
    ColoredPrintf(COLOR_YELLOW, "Note: Randomizing tests' orders with a seed of %d .\n", unit_test.random_seed());
  }

  ColoredPrintf(COLOR_GREEN, "[==========] ");
  printf("Running %s from %s.\n",
         FormatTestCount(unit_test.test_to_run_count()).c_str(),
         FormatTestCaseCount(unit_test.test_case_to_run_count()).c_str());
  fflush(stdout);
}

void PrettyUnitTestResultPrinter::OnEnvironmentsSetUpStart(const UnitTest& /*unit_test*/)
{
  ColoredPrintf(COLOR_GREEN, "[----------] ");
  printf("Global test environment set-up.\n");
  fflush(stdout);
}

void PrettyUnitTestResultPrinter::OnTestCaseStart(const TestCase& test_case)
{
  const std::string counts = FormatCountableNoun(test_case.test_to_run_count(), "test", "tests");
  ColoredPrintf(COLOR_GREEN, "[----------] ");
  printf("%s from %s", counts.c_str(), test_case.name());
  if (test_case.type_param() == NULL) {
    printf("\n");
  } else {
    printf(", where %s = %s\n", kTypeParamLabel, test_case.type_param());
  }
  fflush(stdout);
}

void PrettyUnitTestResultPrinter::OnTestStart(const TestInfo& test_info)
{
  ColoredPrintf(COLOR_GREEN, "[ RUN      ] ");
  PrintTestName(test_info.test_case_name(), test_info.name());
  printf("\n");
  fflush(stdout);
}

// Called after an assertion failure.
void PrettyUnitTestResultPrinter::OnTestPartResult(const TestPartResult& result)
{
  // If the test part succeeded, we don't need to do anything.
  if (result.type() == TestPartResult::kSuccess)
    return;

  // Print failure message from the assertion (e.g. expected this and got that).
  PrintTestPartResult(result);
  fflush(stdout);
}

void PrettyUnitTestResultPrinter::OnTestEnd(const TestInfo& test_info)
{
  if (test_info.result()->Passed()) {
    ColoredPrintf(COLOR_GREEN, "[       OK ] ");
  } else {
    ColoredPrintf(COLOR_RED, "[  FAILED  ] ");
  }
  PrintTestName(test_info.test_case_name(), test_info.name());
  if (test_info.result()->Failed())
    PrintFullTestCommentIfPresent(test_info);

  if (GTEST_FLAG(print_time)) {
    printf(" (%s ms)\n", internal::StreamableToString(test_info.result()->elapsed_time()).c_str());
  } else {
    printf("\n");
  }
  fflush(stdout);
}

void PrettyUnitTestResultPrinter::OnTestCaseEnd(const TestCase& test_case)
{
  if (!GTEST_FLAG(print_time))
    return;

  const std::string counts = FormatCountableNoun(test_case.test_to_run_count(), "test", "tests");
  ColoredPrintf(COLOR_GREEN, "[----------] ");
  printf("%s from %s (%s ms total)\n\n",
         counts.c_str(),
         test_case.name(),
         internal::StreamableToString(test_case.elapsed_time()).c_str());
  fflush(stdout);
}

void PrettyUnitTestResultPrinter::OnEnvironmentsTearDownStart(const UnitTest& /*unit_test*/)
{
  ColoredPrintf(COLOR_GREEN, "[----------] ");
  printf("Global test environment tear-down\n");
  fflush(stdout);
}

// Internal helper for printing the list of failed tests.
void PrettyUnitTestResultPrinter::PrintFailedTests(const UnitTest& unit_test)
{
  const int failed_test_count = unit_test.failed_test_count();
  if (failed_test_count == 0) {
    return;
  }

  for (int i = 0; i < unit_test.total_test_case_count(); ++i) {
    const TestCase& test_case = *unit_test.GetTestCase(i);
    if (!test_case.should_run() || (test_case.failed_test_count() == 0)) {
      continue;
    }
    for (int j = 0; j < test_case.total_test_count(); ++j) {
      const TestInfo& test_info = *test_case.GetTestInfo(j);
      if (!test_info.should_run() || test_info.result()->Passed()) {
        continue;
      }
      ColoredPrintf(COLOR_RED, "[  FAILED  ] ");
      printf("%s.%s", test_case.name(), test_info.name());
      PrintFullTestCommentIfPresent(test_info);
      printf("\n");
    }
  }
}

void PrettyUnitTestResultPrinter::OnTestIterationEnd(const UnitTest& unit_test, int /*iteration*/)
{
  ColoredPrintf(COLOR_GREEN, "[==========] ");
  printf("%s from %s ran.",
         FormatTestCount(unit_test.test_to_run_count()).c_str(),
         FormatTestCaseCount(unit_test.test_case_to_run_count()).c_str());
  if (GTEST_FLAG(print_time)) {
    printf(" (%s ms total)", internal::StreamableToString(unit_test.elapsed_time()).c_str());
  }
  printf("\n");
  ColoredPrintf(COLOR_GREEN, "[  PASSED  ] ");
  printf("%s.\n", FormatTestCount(unit_test.successful_test_count()).c_str());

  int num_failures = unit_test.failed_test_count();
  if (!unit_test.Passed()) {
    const int failed_test_count = unit_test.failed_test_count();
    ColoredPrintf(COLOR_RED, "[  FAILED  ] ");
    printf("%s, listed below:\n", FormatTestCount(failed_test_count).c_str());
    PrintFailedTests(unit_test);
    printf("\n%2d FAILED %s\n", num_failures, num_failures == 1 ? "TEST" : "TESTS");
  }

  int num_disabled = unit_test.reportable_disabled_test_count();
  if (num_disabled && !GTEST_FLAG(also_run_disabled_tests)) {
    if (!num_failures) {
      printf("\n"); // Add a spacer if no FAILURE banner is displayed.
    }
    ColoredPrintf(COLOR_YELLOW, "  YOU HAVE %d DISABLED %s\n\n", num_disabled, num_disabled == 1 ? "TEST" : "TESTS");
  }
  // Ensure that Google Test output is printed before, e.g., heapchecker output.
  fflush(stdout);
}

// End PrettyUnitTestResultPrinter

// class TestEventRepeater
//
// This class forwards events to other event listeners.
class TestEventRepeater : public TestEventListener
{
public:
  TestEventRepeater()
    : forwarding_enabled_(true)
  {
  }
  virtual ~TestEventRepeater();
  void Append(TestEventListener* listener);
  TestEventListener* Release(TestEventListener* listener);

  // Controls whether events will be forwarded to listeners_. Set to false
  // in death test child processes.
  bool forwarding_enabled() const
  {
    return forwarding_enabled_;
  }
  void set_forwarding_enabled(bool enable)
  {
    forwarding_enabled_ = enable;
  }

  virtual void OnTestProgramStart(const UnitTest& unit_test);
  virtual void OnTestIterationStart(const UnitTest& unit_test, int iteration);
  virtual void OnEnvironmentsSetUpStart(const UnitTest& unit_test);
  virtual void OnEnvironmentsSetUpEnd(const UnitTest& unit_test);
  virtual void OnTestCaseStart(const TestCase& test_case);
  virtual void OnTestStart(const TestInfo& test_info);
  virtual void OnTestPartResult(const TestPartResult& result);
  virtual void OnTestEnd(const TestInfo& test_info);
  virtual void OnTestCaseEnd(const TestCase& test_case);
  virtual void OnEnvironmentsTearDownStart(const UnitTest& unit_test);
  virtual void OnEnvironmentsTearDownEnd(const UnitTest& unit_test);
  virtual void OnTestIterationEnd(const UnitTest& unit_test, int iteration);
  virtual void OnTestProgramEnd(const UnitTest& unit_test);

private:
  // Controls whether events will be forwarded to listeners_. Set to false
  // in death test child processes.
  bool forwarding_enabled_;
  // The list of listeners that receive events.
  std::vector<TestEventListener*> listeners_;

  GTEST_DISALLOW_COPY_AND_ASSIGN_(TestEventRepeater);
};

TestEventRepeater::~TestEventRepeater()
{
  ForEach(listeners_, Delete<TestEventListener>);
}

void TestEventRepeater::Append(TestEventListener* listener)
{
  listeners_.push_back(listener);
}

// TODO(vladl@google.com): Factor the search functionality into Vector::Find.
TestEventListener* TestEventRepeater::Release(TestEventListener* listener)
{
  for (size_t i = 0; i < listeners_.size(); ++i) {
    if (listeners_[i] == listener) {
      listeners_.erase(listeners_.begin() + i);
      return listener;
    }
  }

  return NULL;
}

// Since most methods are very similar, use macros to reduce boilerplate.
// This defines a member that forwards the call to all listeners.
#define GTEST_REPEATER_METHOD_(Name, Type)                                                                             \
  void TestEventRepeater::Name(const Type& parameter)                                                                  \
  {                                                                                                                    \
    if (forwarding_enabled_) {                                                                                         \
      for (size_t i = 0; i < listeners_.size(); i++) {                                                                 \
        listeners_[i]->Name(parameter);                                                                                \
      }                                                                                                                \
    }                                                                                                                  \
  }
// This defines a member that forwards the call to all listeners in reverse
// order.
#define GTEST_REVERSE_REPEATER_METHOD_(Name, Type)                                                                     \
  void TestEventRepeater::Name(const Type& parameter)                                                                  \
  {                                                                                                                    \
    if (forwarding_enabled_) {                                                                                         \
      for (int i = static_cast<int>(listeners_.size()) - 1; i >= 0; i--) {                                             \
        listeners_[i]->Name(parameter);                                                                                \
      }                                                                                                                \
    }                                                                                                                  \
  }

GTEST_REPEATER_METHOD_(OnTestProgramStart, UnitTest)
GTEST_REPEATER_METHOD_(OnEnvironmentsSetUpStart, UnitTest)
GTEST_REPEATER_METHOD_(OnTestCaseStart, TestCase)
GTEST_REPEATER_METHOD_(OnTestStart, TestInfo)
GTEST_REPEATER_METHOD_(OnTestPartResult, TestPartResult)
GTEST_REPEATER_METHOD_(OnEnvironmentsTearDownStart, UnitTest)
GTEST_REVERSE_REPEATER_METHOD_(OnEnvironmentsSetUpEnd, UnitTest)
GTEST_REVERSE_REPEATER_METHOD_(OnEnvironmentsTearDownEnd, UnitTest)
GTEST_REVERSE_REPEATER_METHOD_(OnTestEnd, TestInfo)
GTEST_REVERSE_REPEATER_METHOD_(OnTestCaseEnd, TestCase)
GTEST_REVERSE_REPEATER_METHOD_(OnTestProgramEnd, UnitTest)

#undef GTEST_REPEATER_METHOD_
#undef GTEST_REVERSE_REPEATER_METHOD_

void TestEventRepeater::OnTestIterationStart(const UnitTest& unit_test, int iteration)
{
  if (forwarding_enabled_) {
    for (size_t i = 0; i < listeners_.size(); i++) {
      listeners_[i]->OnTestIterationStart(unit_test, iteration);
    }
  }
}

void TestEventRepeater::OnTestIterationEnd(const UnitTest& unit_test, int iteration)
{
  if (forwarding_enabled_) {
    for (int i = static_cast<int>(listeners_.size()) - 1; i >= 0; i--) {
      listeners_[i]->OnTestIterationEnd(unit_test, iteration);
    }
  }
}

// End TestEventRepeater

// This class generates an XML output file.
class XmlUnitTestResultPrinter : public EmptyTestEventListener
{
public:
  explicit XmlUnitTestResultPrinter(const char* output_file);

  virtual void OnTestIterationEnd(const UnitTest& unit_test, int iteration);

private:
  // Is c a whitespace character that is normalized to a space character
  // when it appears in an XML attribute value?
  static bool IsNormalizableWhitespace(char c)
  {
    return c == 0x9 || c == 0xA || c == 0xD;
  }

  // May c appear in a well-formed XML document?
  static bool IsValidXmlCharacter(char c)
  {
    return IsNormalizableWhitespace(c) || c >= 0x20;
  }

  // Returns an XML-escaped copy of the input string str.  If
  // is_attribute is true, the text is meant to appear as an attribute
  // value, and normalizable whitespace is preserved by replacing it
  // with character references.
  static std::string EscapeXml(const std::string& str, bool is_attribute);

  // Returns the given string with all characters invalid in XML removed.
  static std::string RemoveInvalidXmlCharacters(const std::string& str);

  // Convenience wrapper around EscapeXml when str is an attribute value.
  static std::string EscapeXmlAttribute(const std::string& str)
  {
    return EscapeXml(str, true);
  }

  // Convenience wrapper around EscapeXml when str is not an attribute value.
  static std::string EscapeXmlText(const char* str)
  {
    return EscapeXml(str, false);
  }

  // Verifies that the given attribute belongs to the given element and
  // streams the attribute as XML.
  static void OutputXmlAttribute(std::ostream* stream, const std::string& element_name, const std::string& name,
                                 const std::string& value);

  // Streams an XML CDATA section, escaping invalid CDATA sequences as needed.
  static void OutputXmlCDataSection(::std::ostream* stream, const char* data);

  // Streams an XML representation of a TestInfo object.
  static void OutputXmlTestInfo(::std::ostream* stream, const char* test_case_name, const TestInfo& test_info);

  // Prints an XML representation of a TestCase object
  static void PrintXmlTestCase(::std::ostream* stream, const TestCase& test_case);

  // Prints an XML summary of unit_test to output stream out.
  static void PrintXmlUnitTest(::std::ostream* stream, const UnitTest& unit_test);

  // Produces a string representing the test properties in a result as space
  // delimited XML attributes based on the property key="value" pairs.
  // When the std::string is not empty, it includes a space at the beginning,
  // to delimit this attribute from prior attributes.
  static std::string TestPropertiesAsXmlAttributes(const TestResult& result);

  // The output file.
  const std::string output_file_;

  GTEST_DISALLOW_COPY_AND_ASSIGN_(XmlUnitTestResultPrinter);
};

// Creates a new XmlUnitTestResultPrinter.
XmlUnitTestResultPrinter::XmlUnitTestResultPrinter(const char* output_file)
  : output_file_(output_file)
{
  if (output_file_.c_str() == NULL || output_file_.empty()) {
    fprintf(stderr, "XML output file may not be null\n");
    fflush(stderr);
    exit(EXIT_FAILURE);
  }
}

// Called after the unit test ends.
void XmlUnitTestResultPrinter::OnTestIterationEnd(const UnitTest& unit_test, int /*iteration*/)
{
  FILE* xmlout = NULL;
  FilePath output_file(output_file_);
  FilePath output_dir(output_file.RemoveFileName());

  if (output_dir.CreateDirectoriesRecursively()) {
    xmlout = posix::FOpen(output_file_.c_str(), "w");
  }
  if (xmlout == NULL) {
    // TODO(wan): report the reason of the failure.
    //
    // We don't do it for now as:
    //
    //   1. There is no urgent need for it.
    //   2. It's a bit involved to make the errno variable thread-safe on
    //      all three operating systems (Linux, Windows, and Mac OS).
    //   3. To interpret the meaning of errno in a thread-safe way,
    //      we need the strerror_r() function, which is not available on
    //      Windows.
    fprintf(stderr, "Unable to open file \"%s\"\n", output_file_.c_str());
    fflush(stderr);
    exit(EXIT_FAILURE);
  }
  std::stringstream stream;
  PrintXmlUnitTest(&stream, unit_test);
  fprintf(xmlout, "%s", StringStreamToString(&stream).c_str());
  fclose(xmlout);
}

// Returns an XML-escaped copy of the input string str.  If is_attribute
// is true, the text is meant to appear as an attribute value, and
// normalizable whitespace is preserved by replacing it with character
// references.
//
// Invalid XML characters in str, if any, are stripped from the output.
// It is expected that most, if not all, of the text processed by this
// module will consist of ordinary English text.
// If this module is ever modified to produce version 1.1 XML output,
// most invalid characters can be retained using character references.
// TODO(wan): It might be nice to have a minimally invasive, human-readable
// escaping scheme for invalid characters, rather than dropping them.
std::string XmlUnitTestResultPrinter::EscapeXml(const std::string& str, bool is_attribute)
{
  Message m;

  for (size_t i = 0; i < str.size(); ++i) {
    const char ch = str[i];
    switch (ch) {
      case '<':
        m << "&lt;";
        break;
      case '>':
        m << "&gt;";
        break;
      case '&':
        m << "&amp;";
        break;
      case '\'':
        if (is_attribute)
          m << "&apos;";
        else
          m << '\'';
        break;
      case '"':
        if (is_attribute)
          m << "&quot;";
        else
          m << '"';
        break;
      default:
        if (IsValidXmlCharacter(ch)) {
          if (is_attribute && IsNormalizableWhitespace(ch))
            m << "&#x" << String::FormatByte(static_cast<unsigned char>(ch)) << ";";
          else
            m << ch;
        }
        break;
    }
  }

  return m.GetString();
}

// Returns the given string with all characters invalid in XML removed.
// Currently invalid characters are dropped from the string. An
// alternative is to replace them with certain characters such as . or ?.
std::string XmlUnitTestResultPrinter::RemoveInvalidXmlCharacters(const std::string& str)
{
  std::string output;
  output.reserve(str.size());
  for (std::string::const_iterator it = str.begin(); it != str.end(); ++it)
    if (IsValidXmlCharacter(*it))
      output.push_back(*it);

  return output;
}

// The following routines generate an XML representation of a UnitTest
// object.
//
// This is how Google Test concepts map to the DTD:
//
// <testsuites name="AllTests">        <-- corresponds to a UnitTest object
//   <testsuite name="testcase-name">  <-- corresponds to a TestCase object
//     <testcase name="test-name">     <-- corresponds to a TestInfo object
//       <failure message="...">...</failure>
//       <failure message="...">...</failure>
//       <failure message="...">...</failure>
//                                     <-- individual assertion failures
//     </testcase>
//   </testsuite>
// </testsuites>

// Formats the given time in milliseconds as seconds.
std::string FormatTimeInMillisAsSeconds(TimeInMillis ms)
{
  ::std::stringstream ss;
  ss << ms / 1000.0;
  return ss.str();
}

// Converts the given epoch time in milliseconds to a date string in the ISO
// 8601 format, without the timezone information.
std::string FormatEpochTimeInMillisAsIso8601(TimeInMillis ms)
{
  // Using non-reentrant version as localtime_r is not portable.
  time_t seconds = static_cast<time_t>(ms / 1000);
#ifdef _MSC_VER
#pragma warning(push) // Saves the current warning state.
#pragma warning(disable : 4996) // Temporarily disables warning 4996
  // (function or variable may be unsafe).
  const struct tm* const time_struct = localtime(&seconds); // NOLINT
#pragma warning(pop) // Restores the warning state again.
#else
  const struct tm* const time_struct = localtime(&seconds); // NOLINT
#endif
  if (time_struct == NULL)
    return ""; // Invalid ms value

  // YYYY-MM-DDThh:mm:ss
  return StreamableToString(time_struct->tm_year + 1900) + "-" + String::FormatIntWidth2(time_struct->tm_mon + 1) + "-"
         + String::FormatIntWidth2(time_struct->tm_mday) + "T" + String::FormatIntWidth2(time_struct->tm_hour) + ":"
         + String::FormatIntWidth2(time_struct->tm_min) + ":" + String::FormatIntWidth2(time_struct->tm_sec);
}

// Streams an XML CDATA section, escaping invalid CDATA sequences as needed.
void XmlUnitTestResultPrinter::OutputXmlCDataSection(::std::ostream* stream, const char* data)
{
  const char* segment = data;
  *stream << "<![CDATA[";
  for (;;) {
    const char* const next_segment = strstr(segment, "]]>");
    if (next_segment != NULL) {
      stream->write(segment, static_cast<std::streamsize>(next_segment - segment));
      *stream << "]]>]]&gt;<![CDATA[";
      segment = next_segment + strlen("]]>");
    } else {
      *stream << segment;
      break;
    }
  }
  *stream << "]]>";
}

void XmlUnitTestResultPrinter::OutputXmlAttribute(std::ostream* stream, const std::string& element_name,
                                                  const std::string& name, const std::string& value)
{
  const std::vector<std::string>& allowed_names = GetReservedAttributesForElement(element_name);

  GTEST_CHECK_(std::find(allowed_names.begin(), allowed_names.end(), name) != allowed_names.end())
      << "Attribute " << name << " is not allowed for element <" << element_name << ">.";

  *stream << " " << name << "=\"" << EscapeXmlAttribute(value) << "\"";
}

// Prints an XML representation of a TestInfo object.
// TODO(wan): There is also value in printing properties with the plain printer.
void XmlUnitTestResultPrinter::OutputXmlTestInfo(::std::ostream* stream, const char* test_case_name,
                                                 const TestInfo& test_info)
{
  const TestResult& result    = *test_info.result();
  const std::string kTestcase = "testcase";

  *stream << "    <testcase";
  OutputXmlAttribute(stream, kTestcase, "name", test_info.name());

  if (test_info.value_param() != NULL) {
    OutputXmlAttribute(stream, kTestcase, "value_param", test_info.value_param());
  }
  if (test_info.type_param() != NULL) {
    OutputXmlAttribute(stream, kTestcase, "type_param", test_info.type_param());
  }

  OutputXmlAttribute(stream, kTestcase, "status", test_info.should_run() ? "run" : "notrun");
  OutputXmlAttribute(stream, kTestcase, "time", FormatTimeInMillisAsSeconds(result.elapsed_time()));
  OutputXmlAttribute(stream, kTestcase, "classname", test_case_name);
  *stream << TestPropertiesAsXmlAttributes(result);

  int failures = 0;
  for (int i = 0; i < result.total_part_count(); ++i) {
    const TestPartResult& part = result.GetTestPartResult(i);
    if (part.failed()) {
      if (++failures == 1) {
        *stream << ">\n";
      }
      const string location = internal::FormatCompilerIndependentFileLocation(part.file_name(), part.line_number());
      const string summary = location + "\n" + part.summary();
      *stream << "      <failure message=\"" << EscapeXmlAttribute(summary.c_str()) << "\" type=\"\">";
      const string detail = location + "\n" + part.message();
      OutputXmlCDataSection(stream, RemoveInvalidXmlCharacters(detail).c_str());
      *stream << "</failure>\n";
    }
  }

  if (failures == 0)
    *stream << " />\n";
  else
    *stream << "    </testcase>\n";
}

// Prints an XML representation of a TestCase object
void XmlUnitTestResultPrinter::PrintXmlTestCase(std::ostream* stream, const TestCase& test_case)
{
  const std::string kTestsuite = "testsuite";
  *stream << "  <" << kTestsuite;
  OutputXmlAttribute(stream, kTestsuite, "name", test_case.name());
  OutputXmlAttribute(stream, kTestsuite, "tests", StreamableToString(test_case.reportable_test_count()));
  OutputXmlAttribute(stream, kTestsuite, "failures", StreamableToString(test_case.failed_test_count()));
  OutputXmlAttribute(stream, kTestsuite, "disabled", StreamableToString(test_case.reportable_disabled_test_count()));
  OutputXmlAttribute(stream, kTestsuite, "errors", "0");
  OutputXmlAttribute(stream, kTestsuite, "time", FormatTimeInMillisAsSeconds(test_case.elapsed_time()));
  *stream << TestPropertiesAsXmlAttributes(test_case.ad_hoc_test_result()) << ">\n";

  for (int i = 0; i < test_case.total_test_count(); ++i) {
    if (test_case.GetTestInfo(i)->is_reportable())
      OutputXmlTestInfo(stream, test_case.name(), *test_case.GetTestInfo(i));
  }
  *stream << "  </" << kTestsuite << ">\n";
}

// Prints an XML summary of unit_test to output stream out.
void XmlUnitTestResultPrinter::PrintXmlUnitTest(std::ostream* stream, const UnitTest& unit_test)
{
  const std::string kTestsuites = "testsuites";

  *stream << "<?xml version=\"1.0\" encoding=\"UTF-8\"?>\n";
  *stream << "<" << kTestsuites;

  OutputXmlAttribute(stream, kTestsuites, "tests", StreamableToString(unit_test.reportable_test_count()));
  OutputXmlAttribute(stream, kTestsuites, "failures", StreamableToString(unit_test.failed_test_count()));
  OutputXmlAttribute(stream, kTestsuites, "disabled", StreamableToString(unit_test.reportable_disabled_test_count()));
  OutputXmlAttribute(stream, kTestsuites, "errors", "0");
  OutputXmlAttribute(stream, kTestsuites, "timestamp", FormatEpochTimeInMillisAsIso8601(unit_test.start_timestamp()));
  OutputXmlAttribute(stream, kTestsuites, "time", FormatTimeInMillisAsSeconds(unit_test.elapsed_time()));

  if (GTEST_FLAG(shuffle)) {
    OutputXmlAttribute(stream, kTestsuites, "random_seed", StreamableToString(unit_test.random_seed()));
  }

  *stream << TestPropertiesAsXmlAttributes(unit_test.ad_hoc_test_result());

  OutputXmlAttribute(stream, kTestsuites, "name", "AllTests");
  *stream << ">\n";

  for (int i = 0; i < unit_test.total_test_case_count(); ++i) {
    if (unit_test.GetTestCase(i)->reportable_test_count() > 0)
      PrintXmlTestCase(stream, *unit_test.GetTestCase(i));
  }
  *stream << "</" << kTestsuites << ">\n";
}

// Produces a string representing the test properties in a result as space
// delimited XML attributes based on the property key="value" pairs.
std::string XmlUnitTestResultPrinter::TestPropertiesAsXmlAttributes(const TestResult& result)
{
  Message attributes;
  for (int i = 0; i < result.test_property_count(); ++i) {
    const TestProperty& property = result.GetTestProperty(i);
    attributes << " " << property.key() << "="
               << "\"" << EscapeXmlAttribute(property.value()) << "\"";
  }
  return attributes.GetString();
}

// End XmlUnitTestResultPrinter

#if GTEST_CAN_STREAM_RESULTS_

// Checks if str contains '=', '&', '%' or '\n' characters. If yes,
// replaces them by "%xx" where xx is their hexadecimal value. For
// example, replaces "=" with "%3D".  This algorithm is O(strlen(str))
// in both time and space -- important as the input str may contain an
// arbitrarily long test failure message and stack trace.
string StreamingListener::UrlEncode(const char* str)
{
  string result;
  result.reserve(strlen(str) + 1);
  for (char ch = *str; ch != '\0'; ch = *++str) {
    switch (ch) {
      case '%':
      case '=':
      case '&':
      case '\n':
        result.append("%" + String::FormatByte(static_cast<unsigned char>(ch)));
        break;
      default:
        result.push_back(ch);
        break;
    }
  }
  return result;
}

void StreamingListener::SocketWriter::MakeConnection()
{
  GTEST_CHECK_(sockfd_ == -1) << "MakeConnection() can't be called when there is already a connection.";

  addrinfo hints;
  memset(&hints, 0, sizeof(hints));
  hints.ai_family    = AF_UNSPEC; // To allow both IPv4 and IPv6 addresses.
  hints.ai_socktype  = SOCK_STREAM;
  addrinfo* servinfo = NULL;

  // Use the getaddrinfo() to get a linked list of IP addresses for
  // the given host name.
  const int error_num = getaddrinfo(host_name_.c_str(), port_num_.c_str(), &hints, &servinfo);
  if (error_num != 0) {
    GTEST_LOG_(WARNING) << "stream_result_to: getaddrinfo() failed: " << gai_strerror(error_num);
  }

  // Loop through all the results and connect to the first we can.
  for (addrinfo* cur_addr = servinfo; sockfd_ == -1 && cur_addr != NULL; cur_addr = cur_addr->ai_next) {
    sockfd_ = socket(cur_addr->ai_family, cur_addr->ai_socktype, cur_addr->ai_protocol);
    if (sockfd_ != -1) {
      // Connect the client socket to the server socket.
      if (connect(sockfd_, cur_addr->ai_addr, cur_addr->ai_addrlen) == -1) {
        close(sockfd_);
        sockfd_ = -1;
      }
    }
  }

  freeaddrinfo(servinfo); // all done with this structure

  if (sockfd_ == -1) {
    GTEST_LOG_(WARNING) << "stream_result_to: failed to connect to " << host_name_ << ":" << port_num_;
  }
}

// End of class Streaming Listener
#endif // GTEST_CAN_STREAM_RESULTS__

// Class ScopedTrace

// Pushes the given source file location and message onto a per-thread
// trace stack maintained by Google Test.
ScopedTrace::ScopedTrace(const char* file, int line, const Message& message) GTEST_LOCK_EXCLUDED_(&UnitTest::mutex_)
{
  TraceInfo trace;
  trace.file    = file;
  trace.line    = line;
  trace.message = message.GetString();

  UnitTest::GetInstance()->PushGTestTrace(trace);
}

// Pops the info pushed by the c'tor.
ScopedTrace::~ScopedTrace() GTEST_LOCK_EXCLUDED_(&UnitTest::mutex_)
{
  UnitTest::GetInstance()->PopGTestTrace();
}


// class OsStackTraceGetter

// Returns the current OS stack trace as an std::string.  Parameters:
//
//   max_depth  - the maximum number of stack frames to be included
//                in the trace.
//   skip_count - the number of top frames to be skipped; doesn't count
//                against max_depth.
//
string OsStackTraceGetter::CurrentStackTrace(int /* max_depth */, int /* skip_count */) GTEST_LOCK_EXCLUDED_(mutex_)
{
  return "";
}

void OsStackTraceGetter::UponLeavingGTest() GTEST_LOCK_EXCLUDED_(mutex_)
{
}

const char* const OsStackTraceGetter::kElidedFramesMarker = "... " GTEST_NAME_ " internal frames ...";

// A helper class that creates the premature-exit file in its
// constructor and deletes the file in its destructor.
class ScopedPrematureExitFile
{
public:
  explicit ScopedPrematureExitFile(const char* premature_exit_filepath)
    : premature_exit_filepath_(premature_exit_filepath)
  {
    // If a path to the premature-exit file is specified...
    if (premature_exit_filepath != NULL && *premature_exit_filepath != '\0') {
      // create the file with a single "0" character in it.  I/O
      // errors are ignored as there's nothing better we can do and we
      // don't want to fail the test because of this.
      FILE* pfile = posix::FOpen(premature_exit_filepath, "w");
      fwrite("0", 1, 1, pfile);
      fclose(pfile);
    }
  }

  ~ScopedPrematureExitFile()
  {
    if (premature_exit_filepath_ != NULL && *premature_exit_filepath_ != '\0') {
      remove(premature_exit_filepath_);
    }
  }

private:
  const char* const premature_exit_filepath_;

  GTEST_DISALLOW_COPY_AND_ASSIGN_(ScopedPrematureExitFile);
};

} // namespace internal

// class TestEventListeners

TestEventListeners::TestEventListeners()
  : repeater_(new internal::TestEventRepeater())
  , default_result_printer_(NULL)
  , default_xml_generator_(NULL)
{
}

TestEventListeners::~TestEventListeners()
{
  delete repeater_;
}

// Returns the standard listener responsible for the default console
// output.  Can be removed from the listeners list to shut down default
// console output.  Note that removing this object from the listener list
// with Release transfers its ownership to the user.
void TestEventListeners::Append(TestEventListener* listener)
{
  repeater_->Append(listener);
}

// Removes the given event listener from the list and returns it.  It then
// becomes the caller's responsibility to delete the listener. Returns
// NULL if the listener is not found in the list.
TestEventListener* TestEventListeners::Release(TestEventListener* listener)
{
  if (listener == default_result_printer_)
    default_result_printer_ = NULL;
  else if (listener == default_xml_generator_)
    default_xml_generator_ = NULL;
  return repeater_->Release(listener);
}

// Returns repeater that broadcasts the TestEventListener events to all
// subscribers.
TestEventListener* TestEventListeners::repeater()
{
  return repeater_;
}

// Sets the default_result_printer attribute to the provided listener.
// The listener is also added to the listener list and previous
// default_result_printer is removed from it and deleted. The listener can
// also be NULL in which case it will not be added to the list. Does
// nothing if the previous and the current listener objects are the same.
void TestEventListeners::SetDefaultResultPrinter(TestEventListener* listener)
{
  if (default_result_printer_ != listener) {
    // It is an error to pass this method a listener that is already in the
    // list.
    delete Release(default_result_printer_);
    default_result_printer_ = listener;
    if (listener != NULL)
      Append(listener);
  }
}

// Sets the default_xml_generator attribute to the provided listener.  The
// listener is also added to the listener list and previous
// default_xml_generator is removed from it and deleted. The listener can
// also be NULL in which case it will not be added to the list. Does
// nothing if the previous and the current listener objects are the same.
void TestEventListeners::SetDefaultXmlGenerator(TestEventListener* listener)
{
  if (default_xml_generator_ != listener) {
    // It is an error to pass this method a listener that is already in the
    // list.
    delete Release(default_xml_generator_);
    default_xml_generator_ = listener;
    if (listener != NULL)
      Append(listener);
  }
}

// Controls whether events will be forwarded by the repeater to the
// listeners in the list.
bool TestEventListeners::EventForwardingEnabled() const
{
  return repeater_->forwarding_enabled();
}

void TestEventListeners::SuppressEventForwarding()
{
  repeater_->set_forwarding_enabled(false);
}

// class UnitTest

// Gets the singleton UnitTest object.  The first time this method is
// called, a UnitTest object is constructed and returned.  Consecutive
// calls will return the same object.
//
// We don't protect this under mutex_ as a user is not supposed to
// call this before main() starts, from which point on the return
// value will never change.
UnitTest* UnitTest::GetInstance()
{
// When compiled with MSVC 7.1 in optimized mode, destroying the
// UnitTest object upon exiting the program messes up the exit code,
// causing successful tests to appear failed.  We have to use a
// different implementation in this case to bypass the compiler bug.
// This implementation makes the compiler happy, at the cost of
// leaking the UnitTest object.

// CodeGear C++Builder insists on a public destructor for the
// default implementation.  Use this implementation to keep good OO
// design with private destructor.

#if (_MSC_VER == 1310 && !defined(_DEBUG)) || defined(__BORLANDC__)
  static UnitTest* const instance = new UnitTest;
  return instance;
#else
  static UnitTest instance;
  return &instance;
#endif // (_MSC_VER == 1310 && !defined(_DEBUG)) || defined(__BORLANDC__)
}

// Gets the number of successful test cases.
int UnitTest::successful_test_case_count() const
{
  return impl()->successful_test_case_count();
}

// Gets the number of failed test cases.
int UnitTest::failed_test_case_count() const
{
  return impl()->failed_test_case_count();
}

// Gets the number of all test cases.
int UnitTest::total_test_case_count() const
{
  return impl()->total_test_case_count();
}

// Gets the number of all test cases that contain at least one test
// that should run.
int UnitTest::test_case_to_run_count() const
{
  return impl()->test_case_to_run_count();
}

// Gets the number of successful tests.
int UnitTest::successful_test_count() const
{
  return impl()->successful_test_count();
}

// Gets the number of failed tests.
int UnitTest::failed_test_count() const
{
  return impl()->failed_test_count();
}

// Gets the number of disabled tests that will be reported in the XML report.
int UnitTest::reportable_disabled_test_count() const
{
  return impl()->reportable_disabled_test_count();
}

// Gets the number of disabled tests.
int UnitTest::disabled_test_count() const
{
  return impl()->disabled_test_count();
}

// Gets the number of tests to be printed in the XML report.
int UnitTest::reportable_test_count() const
{
  return impl()->reportable_test_count();
}

// Gets the number of all tests.
int UnitTest::total_test_count() const
{
  return impl()->total_test_count();
}

// Gets the number of tests that should run.
int UnitTest::test_to_run_count() const
{
  return impl()->test_to_run_count();
}

// Gets the time of the test program start, in ms from the start of the
// UNIX epoch.
internal::TimeInMillis UnitTest::start_timestamp() const
{
  return impl()->start_timestamp();
}

// Gets the elapsed time, in milliseconds.
internal::TimeInMillis UnitTest::elapsed_time() const
{
  return impl()->elapsed_time();
}

// Returns true iff the unit test passed (i.e. all test cases passed).
bool UnitTest::Passed() const
{
  return impl()->Passed();
}

// Returns true iff the unit test failed (i.e. some test case failed
// or something outside of all tests failed).
bool UnitTest::Failed() const
{
  return impl()->Failed();
}

// Gets the i-th test case among all the test cases. i can range from 0 to
// total_test_case_count() - 1. If i is not in that range, returns NULL.
const TestCase* UnitTest::GetTestCase(int i) const
{
  return impl()->GetTestCase(i);
}

// Returns the TestResult containing information on test failures and
// properties logged outside of individual test cases.
const TestResult& UnitTest::ad_hoc_test_result() const
{
  return *impl()->ad_hoc_test_result();
}

// Gets the i-th test case among all the test cases. i can range from 0 to
// total_test_case_count() - 1. If i is not in that range, returns NULL.
TestCase* UnitTest::GetMutableTestCase(int i)
{
  return impl()->GetMutableTestCase(i);
}

// Returns the list of event listeners that can be used to track events
// inside Google Test.
TestEventListeners& UnitTest::listeners()
{
  return *impl()->listeners();
}

// Registers and returns a global test environment.  When a test
// program is run, all global test environments will be set-up in the
// order they were registered.  After all tests in the program have
// finished, all global test environments will be torn-down in the
// *reverse* order they were registered.
//
// The UnitTest object takes ownership of the given environment.
//
// We don't protect this under mutex_, as we only support calling it
// from the main thread.
Environment* UnitTest::AddEnvironment(Environment* env)
{
  if (env == NULL) {
    return NULL;
  }

  impl_->environments().push_back(env);
  return env;
}

// Adds a TestPartResult to the current TestResult object.  All Google Test
// assertion macros (e.g. ASSERT_TRUE, EXPECT_EQ, etc) eventually call
// this to report their results.  The user code should use the
// assertion macros instead of calling this directly.
void UnitTest::AddTestPartResult(TestPartResult::Type result_type, const char* file_name, int line_number,
                                 const std::string& message, const std::string& os_stack_trace)
    GTEST_LOCK_EXCLUDED_(mutex_)
{
  Message msg;
  msg << message;

  internal::MutexLock lock(&mutex_);
  if (impl_->gtest_trace_stack().size() > 0) {
    msg << "\n" << GTEST_NAME_ << " trace:";

    for (int i = static_cast<int>(impl_->gtest_trace_stack().size()); i > 0; --i) {
      const internal::TraceInfo& trace = impl_->gtest_trace_stack()[i - 1];
      msg << "\n" << internal::FormatFileLocation(trace.file, trace.line) << " " << trace.message;
    }
  }

  if (os_stack_trace.c_str() != NULL && !os_stack_trace.empty()) {
    msg << internal::kStackTraceMarker << os_stack_trace;
  }

  const TestPartResult result = TestPartResult(result_type, file_name, line_number, msg.GetString().c_str());
  impl_->GetTestPartResultReporterForCurrentThread()->ReportTestPartResult(result);

  if (result_type != TestPartResult::kSuccess) {
    // gtest_break_on_failure takes precedence over
    // gtest_throw_on_failure.  This allows a user to set the latter
    // in the code (perhaps in order to use Google Test assertions
    // with another testing framework) and specify the former on the
    // command line for debugging.
    if (GTEST_FLAG(break_on_failure)) {
#if GTEST_OS_WINDOWS
      // Using DebugBreak on Windows allows gtest to still break into a debugger
      // when a failure happens and both the --gtest_break_on_failure and
      // the --gtest_catch_exceptions flags are specified.
      DebugBreak();
#else
      // Dereference NULL through a volatile pointer to prevent the compiler
      // from removing. We use this rather than abort() or __builtin_trap() for
      // portability: Symbian doesn't implement abort() well, and some debuggers
      // don't correctly trap abort().
      *static_cast<volatile int*>(NULL) = 1;
#endif // GTEST_OS_WINDOWS
    } else if (GTEST_FLAG(throw_on_failure)) {
#if GTEST_HAS_EXCEPTIONS
      throw internal::GoogleTestFailureException(result);
#else
      // We cannot call abort() as it generates a pop-up in debug mode
      // that cannot be suppressed in VC 7.1 or below.
      exit(1);
#endif
    }
  }
}

// Adds a TestProperty to the current TestResult object when invoked from
// inside a test, to current TestCase's ad_hoc_test_result_ when invoked
// from SetUpTestCase or TearDownTestCase, or to the global property set
// when invoked elsewhere.  If the result already contains a property with
// the same key, the value will be updated.
void UnitTest::RecordProperty(const std::string& key, const std::string& value)
{
  impl_->RecordProperty(TestProperty(key, value));
}

// Runs all tests in this UnitTest object and prints the result.
// Returns 0 if successful, or 1 otherwise.
//
// We don't protect this under mutex_, as we only support calling it
// from the main thread.
int UnitTest::Run()
{
  const bool in_death_test_child_process = internal::GTEST_FLAG(internal_run_death_test).length() > 0;

  // Google Test implements this protocol for catching that a test
  // program exits before returning control to Google Test:
  //
  //   1. Upon start, Google Test creates a file whose absolute path
  //      is specified by the environment variable
  //      TEST_PREMATURE_EXIT_FILE.
  //   2. When Google Test has finished its work, it deletes the file.
  //
  // This allows a test runner to set TEST_PREMATURE_EXIT_FILE before
  // running a Google-Test-based test program and check the existence
  // of the file at the end of the test execution to see if it has
  // exited prematurely.

  // If we are in the child process of a death test, don't
  // create/delete the premature exit file, as doing so is unnecessary
  // and will confuse the parent process.  Otherwise, create/delete
  // the file upon entering/leaving this function.  If the program
  // somehow exits before this function has a chance to return, the
  // premature-exit file will be left undeleted, causing a test runner
  // that understands the premature-exit-file protocol to report the
  // test as having failed.
  const internal::ScopedPrematureExitFile premature_exit_file(
      in_death_test_child_process ? NULL : internal::posix::GetEnv("TEST_PREMATURE_EXIT_FILE"));

  // Captures the value of GTEST_FLAG(catch_exceptions).  This value will be
  // used for the duration of the program.
  impl()->set_catch_exceptions(GTEST_FLAG(catch_exceptions));

#if GTEST_HAS_SEH
  // Either the user wants Google Test to catch exceptions thrown by the
  // tests or this is executing in the context of death test child
  // process. In either case the user does not want to see pop-up dialogs
  // about crashes - they are expected.
  if (impl()->catch_exceptions() || in_death_test_child_process) {
#if !GTEST_OS_WINDOWS_MOBILE
    // SetErrorMode doesn't exist on CE.
    SetErrorMode(SEM_FAILCRITICALERRORS | SEM_NOALIGNMENTFAULTEXCEPT | SEM_NOGPFAULTERRORBOX | SEM_NOOPENFILEERRORBOX);
#endif // !GTEST_OS_WINDOWS_MOBILE

#if (defined(_MSC_VER) || GTEST_OS_WINDOWS_MINGW) && !GTEST_OS_WINDOWS_MOBILE
    // Death test children can be terminated with _abort().  On Windows,
    // _abort() can show a dialog with a warning message.  This forces the
    // abort message to go to stderr instead.
    _set_error_mode(_OUT_TO_STDERR);
#endif

#if _MSC_VER >= 1400 && !GTEST_OS_WINDOWS_MOBILE
    // In the debug version, Visual Studio pops up a separate dialog
    // offering a choice to debug the aborted program. We need to suppress
    // this dialog or it will pop up for every EXPECT/ASSERT_DEATH statement
    // executed. Google Test will notify the user of any unexpected
    // failure via stderr.
    //
    // VC++ doesn't define _set_abort_behavior() prior to the version 8.0.
    // Users of prior VC versions shall suffer the agony and pain of
    // clicking through the countless debug dialogs.
    // TODO(vladl@google.com): find a way to suppress the abort dialog() in the
    // debug mode when compiled with VC 7.1 or lower.
    if (!GTEST_FLAG(break_on_failure))
      _set_abort_behavior(0x0, // Clear the following flags:
                          _WRITE_ABORT_MSG | _CALL_REPORTFAULT); // pop-up window, core dump.
#endif
  }
#endif // GTEST_HAS_SEH

  return internal::HandleExceptionsInMethodIfSupported(
             impl(), &internal::UnitTestImpl::RunAllTests, "auxiliary test code (environments or event listeners)")
             ? 0
             : 1;
}

// Returns the working directory when the first TEST() or TEST_F() was
// executed.
const char* UnitTest::original_working_dir() const
{
  return impl_->original_working_dir_.c_str();
}

// Returns the TestCase object for the test that's currently running,
// or NULL if no test is running.
const TestCase* UnitTest::current_test_case() const GTEST_LOCK_EXCLUDED_(mutex_)
{
  internal::MutexLock lock(&mutex_);
  return impl_->current_test_case();
}

// Returns the TestInfo object for the test that's currently running,
// or NULL if no test is running.
const TestInfo* UnitTest::current_test_info() const GTEST_LOCK_EXCLUDED_(mutex_)
{
  internal::MutexLock lock(&mutex_);
  return impl_->current_test_info();
}

// Returns the random seed used at the start of the current test run.
int UnitTest::random_seed() const
{
  return impl_->random_seed();
}

#if GTEST_HAS_PARAM_TEST
// Returns ParameterizedTestCaseRegistry object used to keep track of
// value-parameterized tests and instantiate and register them.
internal::ParameterizedTestCaseRegistry& UnitTest::parameterized_test_registry() GTEST_LOCK_EXCLUDED_(mutex_)
{
  return impl_->parameterized_test_registry();
}
#endif // GTEST_HAS_PARAM_TEST

// Creates an empty UnitTest.
UnitTest::UnitTest()
{
  impl_ = new internal::UnitTestImpl(this);
}

// Destructor of UnitTest.
UnitTest::~UnitTest()
{
  delete impl_;
}

// Pushes a trace defined by SCOPED_TRACE() on to the per-thread
// Google Test trace stack.
void UnitTest::PushGTestTrace(const internal::TraceInfo& trace) GTEST_LOCK_EXCLUDED_(mutex_)
{
  internal::MutexLock lock(&mutex_);
  impl_->gtest_trace_stack().push_back(trace);
}

// Pops a trace from the per-thread Google Test trace stack.
void UnitTest::PopGTestTrace() GTEST_LOCK_EXCLUDED_(mutex_)
{
  internal::MutexLock lock(&mutex_);
  impl_->gtest_trace_stack().pop_back();
}

namespace internal {

UnitTestImpl::UnitTestImpl(UnitTest* parent)
  : parent_(parent)
  ,
#ifdef _MSC_VER
#pragma warning(push) // Saves the current warning state.
#pragma warning(disable : 4355) // Temporarily disables warning 4355
  // (using this in initializer).
  default_global_test_part_result_reporter_(this)
  , default_per_thread_test_part_result_reporter_(this)
  ,
#pragma warning(pop) // Restores the warning state again.
#else
  default_global_test_part_result_reporter_(this)
  , default_per_thread_test_part_result_reporter_(this)
  ,
#endif // _MSC_VER
  global_test_part_result_repoter_(&default_global_test_part_result_reporter_)
  , per_thread_test_part_result_reporter_(&default_per_thread_test_part_result_reporter_)
  ,
#if GTEST_HAS_PARAM_TEST
  parameterized_test_registry_()
  , parameterized_tests_registered_(false)
  ,
#endif // GTEST_HAS_PARAM_TEST
  last_death_test_case_(-1)
  , current_test_case_(NULL)
  , current_test_info_(NULL)
  , ad_hoc_test_result_()
  , os_stack_trace_getter_(NULL)
  , post_flag_parse_init_performed_(false)
  , random_seed_(0)
  , // Will be overridden by the flag before first use.
  random_(0)
  , // Will be reseeded before first use.
  start_timestamp_(0)
  , elapsed_time_(0)
  ,
#if GTEST_HAS_DEATH_TEST
  death_test_factory_(new DefaultDeathTestFactory)
  ,
#endif
  // Will be overridden by the flag before first use.
  catch_exceptions_(false)
{
  listeners()->SetDefaultResultPrinter(new PrettyUnitTestResultPrinter);
}

UnitTestImpl::~UnitTestImpl()
{
  // Deletes every TestCase.
  ForEach(test_cases_, internal::Delete<TestCase>);

  // Deletes every Environment.
  ForEach(environments_, internal::Delete<Environment>);

  delete os_stack_trace_getter_;
}

// Adds a TestProperty to the current TestResult object when invoked in a
// context of a test, to current test case's ad_hoc_test_result when invoke
// from SetUpTestCase/TearDownTestCase, or to the global property set
// otherwise.  If the result already contains a property with the same key,
// the value will be updated.
void UnitTestImpl::RecordProperty(const TestProperty& test_property)
{
  std::string xml_element;
  TestResult* test_result; // TestResult appropriate for property recording.

  if (current_test_info_ != NULL) {
    xml_element = "testcase";
    test_result = &(current_test_info_->result_);
  } else if (current_test_case_ != NULL) {
    xml_element = "testsuite";
    test_result = &(current_test_case_->ad_hoc_test_result_);
  } else {
    xml_element = "testsuites";
    test_result = &ad_hoc_test_result_;
  }
  test_result->RecordProperty(xml_element, test_property);
}

#if GTEST_HAS_DEATH_TEST
// Disables event forwarding if the control is currently in a death test
// subprocess. Must not be called before InitGoogleTest.
void UnitTestImpl::SuppressTestEventsIfInSubprocess()
{
  if (internal_run_death_test_flag_.get() != NULL)
    listeners()->SuppressEventForwarding();
}
#endif // GTEST_HAS_DEATH_TEST

// Initializes event listeners performing XML output as specified by
// UnitTestOptions. Must not be called before InitGoogleTest.
void UnitTestImpl::ConfigureXmlOutput()
{
  const std::string& output_format = UnitTestOptions::GetOutputFormat();
  if (output_format == "xml") {
    listeners()->SetDefaultXmlGenerator(
        new XmlUnitTestResultPrinter(UnitTestOptions::GetAbsolutePathToOutputFile().c_str()));
  } else if (output_format != "") {
    printf("WARNING: unrecognized output format \"%s\" ignored.\n", output_format.c_str());
    fflush(stdout);
  }
}

#if GTEST_CAN_STREAM_RESULTS_
// Initializes event listeners for streaming test results in string form.
// Must not be called before InitGoogleTest.
void UnitTestImpl::ConfigureStreamingOutput()
{
  const std::string& target = GTEST_FLAG(stream_result_to);
  if (!target.empty()) {
    const size_t pos = target.find(':');
    if (pos != std::string::npos) {
      listeners()->Append(new StreamingListener(target.substr(0, pos), target.substr(pos + 1)));
    } else {
      printf("WARNING: unrecognized streaming target \"%s\" ignored.\n", target.c_str());
      fflush(stdout);
    }
  }
}
#endif // GTEST_CAN_STREAM_RESULTS_

// Performs initialization dependent upon flag values obtained in
// ParseGoogleTestFlagsOnly.  Is called from InitGoogleTest after the call to
// ParseGoogleTestFlagsOnly.  In case a user neglects to call InitGoogleTest
// this function is also called from RunAllTests.  Since this function can be
// called more than once, it has to be idempotent.
void UnitTestImpl::PostFlagParsingInit()
{
  // Ensures that this function does not execute more than once.
  if (!post_flag_parse_init_performed_) {
    post_flag_parse_init_performed_ = true;

#if GTEST_HAS_DEATH_TEST
    InitDeathTestSubprocessControlInfo();
    SuppressTestEventsIfInSubprocess();
#endif // GTEST_HAS_DEATH_TEST

    // Registers parameterized tests. This makes parameterized tests
    // available to the UnitTest reflection API without running
    // RUN_ALL_TESTS.
    RegisterParameterizedTests();

    // Configures listeners for XML output. This makes it possible for users
    // to shut down the default XML output before invoking RUN_ALL_TESTS.
    ConfigureXmlOutput();

#if GTEST_CAN_STREAM_RESULTS_
    // Configures listeners for streaming test results to the specified server.
    ConfigureStreamingOutput();
#endif // GTEST_CAN_STREAM_RESULTS_
  }
}

// A predicate that checks the name of a TestCase against a known
// value.
//
// This is used for implementation of the UnitTest class only.  We put
// it in the anonymous namespace to prevent polluting the outer
// namespace.
//
// TestCaseNameIs is copyable.
class TestCaseNameIs
{
public:
  // Constructor.
  explicit TestCaseNameIs(const std::string& name)
    : name_(name)
  {
  }

  // Returns true iff the name of test_case matches name_.
  bool operator()(const TestCase* test_case) const
  {
    return test_case != NULL && strcmp(test_case->name(), name_.c_str()) == 0;
  }

private:
  std::string name_;
};

// Finds and returns a TestCase with the given name.  If one doesn't
// exist, creates one and returns it.  It's the CALLER'S
// RESPONSIBILITY to ensure that this function is only called WHEN THE
// TESTS ARE NOT SHUFFLED.
//
// Arguments:
//
//   test_case_name: name of the test case
//   type_param:     the name of the test case's type parameter, or NULL if
//                   this is not a typed or a type-parameterized test case.
//   set_up_tc:      pointer to the function that sets up the test case
//   tear_down_tc:   pointer to the function that tears down the test case
TestCase* UnitTestImpl::GetTestCase(const char* test_case_name, const char* type_param,
                                    Test::SetUpTestCaseFunc set_up_tc, Test::TearDownTestCaseFunc tear_down_tc)
{
  // Can we find a TestCase with the given name?
  const std::vector<TestCase*>::const_iterator test_case =
      std::find_if(test_cases_.begin(), test_cases_.end(), TestCaseNameIs(test_case_name));

  if (test_case != test_cases_.end())
    return *test_case;

  // No.  Let's create one.
  TestCase* const new_test_case = new TestCase(test_case_name, type_param, set_up_tc, tear_down_tc);

  // Is this a death test case?
  if (internal::UnitTestOptions::MatchesFilter(test_case_name, kDeathTestCaseFilter)) {
    // Yes.  Inserts the test case after the last death test case
    // defined so far.  This only works when the test cases haven't
    // been shuffled.  Otherwise we may end up running a death test
    // after a non-death test.
    ++last_death_test_case_;
    test_cases_.insert(test_cases_.begin() + last_death_test_case_, new_test_case);
  } else {
    // No.  Appends to the end of the list.
    test_cases_.push_back(new_test_case);
  }

  test_case_indices_.push_back(static_cast<int>(test_case_indices_.size()));
  return new_test_case;
}

// Helpers for setting up / tearing down the given environment.  They
// are for use in the ForEach() function.
static void SetUpEnvironment(Environment* env)
{
  env->SetUp();
}
static void TearDownEnvironment(Environment* env)
{
  env->TearDown();
}

// Runs all tests in this UnitTest object, prints the result, and
// returns true if all tests are successful.  If any exception is
// thrown during a test, the test is considered to be failed, but the
// rest of the tests will still be run.
//
// When parameterized tests are enabled, it expands and registers
// parameterized tests first in RegisterParameterizedTests().
// All other functions called from RunAllTests() may safely assume that
// parameterized tests are ready to be counted and run.
bool UnitTestImpl::RunAllTests()
{
  // Makes sure InitGoogleTest() was called.
  if (!GTestIsInitialized()) {
    printf("%s",
           "\nThis test program did NOT call ::testing::InitGoogleTest "
           "before calling RUN_ALL_TESTS().  Please fix it.\n");
    return false;
  }

  // Do not run any test if the --help flag was specified.
  if (g_help_flag)
    return true;

  // Repeats the call to the post-flag parsing initialization in case the
  // user didn't call InitGoogleTest.
  PostFlagParsingInit();

  // Even if sharding is not on, test runners may want to use the
  // GTEST_SHARD_STATUS_FILE to query whether the test supports the sharding
  // protocol.
  internal::WriteToShardStatusFileIfNeeded();

  // True iff we are in a subprocess for running a thread-safe-style
  // death test.
  bool in_subprocess_for_death_test = false;

#if GTEST_HAS_DEATH_TEST
  in_subprocess_for_death_test = (internal_run_death_test_flag_.get() != NULL);
#endif // GTEST_HAS_DEATH_TEST

  const bool should_shard = ShouldShard(kTestTotalShards, kTestShardIndex, in_subprocess_for_death_test);

  // Compares the full test names with the filter to decide which
  // tests to run.
  const bool has_tests_to_run = FilterTests(should_shard ? HONOR_SHARDING_PROTOCOL : IGNORE_SHARDING_PROTOCOL) > 0;

  // Lists the tests and exits if the --gtest_list_tests flag was specified.
  if (GTEST_FLAG(list_tests)) {
    // This must be called *after* FilterTests() has been called.
    ListTestsMatchingFilter();
    return true;
  }

  random_seed_ = GTEST_FLAG(shuffle) ? GetRandomSeedFromFlag(GTEST_FLAG(random_seed)) : 0;

  // True iff at least one test has failed.
  bool failed = false;

  TestEventListener* repeater = listeners()->repeater();

  start_timestamp_ = GetTimeInMillis();
  repeater->OnTestProgramStart(*parent_);

  // How many times to repeat the tests?  We don't want to repeat them
  // when we are inside the subprocess of a death test.
  const int repeat = in_subprocess_for_death_test ? 1 : GTEST_FLAG(repeat);
  // Repeats forever if the repeat count is negative.
  const bool forever = repeat < 0;
  for (int i = 0; forever || i != repeat; i++) {
    // We want to preserve failures generated by ad-hoc test
    // assertions executed before RUN_ALL_TESTS().
    ClearNonAdHocTestResult();

    const TimeInMillis start = GetTimeInMillis();

    // Shuffles test cases and tests if requested.
    if (has_tests_to_run && GTEST_FLAG(shuffle)) {
      random()->Reseed(random_seed_);
      // This should be done before calling OnTestIterationStart(),
      // such that a test event listener can see the actual test order
      // in the event.
      ShuffleTests();
    }

    // Tells the unit test event listeners that the tests are about to start.
    repeater->OnTestIterationStart(*parent_, i);

    // Runs each test case if there is at least one test to run.
    if (has_tests_to_run) {
      // Sets up all environments beforehand.
      repeater->OnEnvironmentsSetUpStart(*parent_);
      ForEach(environments_, SetUpEnvironment);
      repeater->OnEnvironmentsSetUpEnd(*parent_);

      // Runs the tests only if there was no fatal failure during global
      // set-up.
      if (!Test::HasFatalFailure()) {
        for (int test_index = 0; test_index < total_test_case_count(); test_index++) {
          GetMutableTestCase(test_index)->Run();
        }
      }

      // Tears down all environments in reverse order afterwards.
      repeater->OnEnvironmentsTearDownStart(*parent_);
      std::for_each(environments_.rbegin(), environments_.rend(), TearDownEnvironment);
      repeater->OnEnvironmentsTearDownEnd(*parent_);
    }

    elapsed_time_ = GetTimeInMillis() - start;

    // Tells the unit test event listener that the tests have just finished.
    repeater->OnTestIterationEnd(*parent_, i);

    // Gets the result and clears it.
    if (!Passed()) {
      failed = true;
    }

    // Restores the original test order after the iteration.  This
    // allows the user to quickly repro a failure that happens in the
    // N-th iteration without repeating the first (N - 1) iterations.
    // This is not enclosed in "if (GTEST_FLAG(shuffle)) { ... }", in
    // case the user somehow changes the value of the flag somewhere
    // (it's always safe to unshuffle the tests).
    UnshuffleTests();

    if (GTEST_FLAG(shuffle)) {
      // Picks a new random seed for each iteration.
      random_seed_ = GetNextRandomSeed(random_seed_);
    }
  }

  repeater->OnTestProgramEnd(*parent_);

  return !failed;
}

// Reads the GTEST_SHARD_STATUS_FILE environment variable, and creates the file
// if the variable is present. If a file already exists at this location, this
// function will write over it. If the variable is present, but the file cannot
// be created, prints an error and exits.
void WriteToShardStatusFileIfNeeded()
{
  const char* const test_shard_file = posix::GetEnv(kTestShardStatusFile);
  if (test_shard_file != NULL) {
    FILE* const file = posix::FOpen(test_shard_file, "w");
    if (file == NULL) {
      ColoredPrintf(COLOR_RED,
                    "Could not write to the test shard status file \"%s\" "
                    "specified by the %s environment variable.\n",
                    test_shard_file,
                    kTestShardStatusFile);
      fflush(stdout);
      exit(EXIT_FAILURE);
    }
    fclose(file);
  }
}

// Checks whether sharding is enabled by examining the relevant
// environment variable values. If the variables are present,
// but inconsistent (i.e., shard_index >= total_shards), prints
// an error and exits. If in_subprocess_for_death_test, sharding is
// disabled because it must only be applied to the original test
// process. Otherwise, we could filter out death tests we intended to execute.
bool ShouldShard(const char* total_shards_env, const char* shard_index_env, bool in_subprocess_for_death_test)
{
  if (in_subprocess_for_death_test) {
    return false;
  }

  const Int32 total_shards = Int32FromEnvOrDie(total_shards_env, -1);
  const Int32 shard_index  = Int32FromEnvOrDie(shard_index_env, -1);

  if (total_shards == -1 && shard_index == -1) {
    return false;
  } else if (total_shards == -1 && shard_index != -1) {
    const Message msg = Message() << "Invalid environment variables: you have " << kTestShardIndex << " = "
                                  << shard_index << ", but have left " << kTestTotalShards << " unset.\n";
    ColoredPrintf(COLOR_RED, msg.GetString().c_str());
    fflush(stdout);
    exit(EXIT_FAILURE);
  } else if (total_shards != -1 && shard_index == -1) {
    const Message msg = Message() << "Invalid environment variables: you have " << kTestTotalShards << " = "
                                  << total_shards << ", but have left " << kTestShardIndex << " unset.\n";
    ColoredPrintf(COLOR_RED, msg.GetString().c_str());
    fflush(stdout);
    exit(EXIT_FAILURE);
  } else if (shard_index < 0 || shard_index >= total_shards) {
    const Message msg = Message() << "Invalid environment variables: we require 0 <= " << kTestShardIndex << " < "
                                  << kTestTotalShards << ", but you have " << kTestShardIndex << "=" << shard_index
                                  << ", " << kTestTotalShards << "=" << total_shards << ".\n";
    ColoredPrintf(COLOR_RED, msg.GetString().c_str());
    fflush(stdout);
    exit(EXIT_FAILURE);
  }

  return total_shards > 1;
}

// Parses the environment variable var as an Int32. If it is unset,
// returns default_val. If it is not an Int32, prints an error
// and aborts.
Int32 Int32FromEnvOrDie(const char* var, Int32 default_val)
{
  const char* str_val = posix::GetEnv(var);
  if (str_val == NULL) {
    return default_val;
  }

  Int32 result;
  if (!ParseInt32(Message() << "The value of environment variable " << var, str_val, &result)) {
    exit(EXIT_FAILURE);
  }
  return result;
}

// Given the total number of shards, the shard index, and the test id,
// returns true iff the test should be run on this shard. The test id is
// some arbitrary but unique non-negative integer assigned to each test
// method. Assumes that 0 <= shard_index < total_shards.
bool ShouldRunTestOnShard(int total_shards, int shard_index, int test_id)
{
  return (test_id % total_shards) == shard_index;
}

// Compares the name of each test with the user-specified filter to
// decide whether the test should be run, then records the result in
// each TestCase and TestInfo object.
// If shard_tests == true, further filters tests based on sharding
// variables in the environment - see
// http://code.google.com/p/googletest/wiki/GoogleTestAdvancedGuide.
// Returns the number of tests that should run.
int UnitTestImpl::FilterTests(ReactionToSharding shard_tests)
{
  const Int32 total_shards = shard_tests == HONOR_SHARDING_PROTOCOL ? Int32FromEnvOrDie(kTestTotalShards, -1) : -1;
  const Int32 shard_index  = shard_tests == HONOR_SHARDING_PROTOCOL ? Int32FromEnvOrDie(kTestShardIndex, -1) : -1;

  // num_runnable_tests are the number of tests that will
  // run across all shards (i.e., match filter and are not disabled).
  // num_selected_tests are the number of tests to be run on
  // this shard.
  int num_runnable_tests = 0;
  int num_selected_tests = 0;
  for (size_t i = 0; i < test_cases_.size(); i++) {
    TestCase* const test_case         = test_cases_[i];
    const std::string& test_case_name = test_case->name();
    test_case->set_should_run(false);

    for (size_t j = 0; j < test_case->test_info_list().size(); j++) {
      TestInfo* const test_info = test_case->test_info_list()[j];
      const std::string test_name(test_info->name());
      // A test is disabled if test case name or test name matches
      // kDisableTestFilter.
      const bool is_disabled = internal::UnitTestOptions::MatchesFilter(test_case_name, kDisableTestFilter)
                               || internal::UnitTestOptions::MatchesFilter(test_name, kDisableTestFilter);
      test_info->is_disabled_ = is_disabled;

      const bool matches_filter  = internal::UnitTestOptions::FilterMatchesTest(test_case_name, test_name);
      test_info->matches_filter_ = matches_filter;

      const bool is_runnable = (GTEST_FLAG(also_run_disabled_tests) || !is_disabled) && matches_filter;

      const bool is_selected = is_runnable && (shard_tests == IGNORE_SHARDING_PROTOCOL
                                               || ShouldRunTestOnShard(total_shards, shard_index, num_runnable_tests));

      num_runnable_tests += is_runnable;
      num_selected_tests += is_selected;

      test_info->should_run_ = is_selected;
      test_case->set_should_run(test_case->should_run() || is_selected);
    }
  }
  return num_selected_tests;
}

// Prints the given C-string on a single line by replacing all '\n'
// characters with string "\\n".  If the output takes more than
// max_length characters, only prints the first max_length characters
// and "...".
static void PrintOnOneLine(const char* str, int max_length)
{
  if (str != NULL) {
    for (int i = 0; *str != '\0'; ++str) {
      if (i >= max_length) {
        printf("...");
        break;
      }
      if (*str == '\n') {
        printf("\\n");
        i += 2;
      } else {
        printf("%c", *str);
        ++i;
      }
    }
  }
}

// Prints the names of the tests matching the user-specified filter flag.
void UnitTestImpl::ListTestsMatchingFilter()
{
  // Print at most this many characters for each type/value parameter.
  const int kMaxParamLength = 250;

  for (size_t i = 0; i < test_cases_.size(); i++) {
    const TestCase* const test_case = test_cases_[i];
    bool printed_test_case_name     = false;

    for (size_t j = 0; j < test_case->test_info_list().size(); j++) {
      const TestInfo* const test_info = test_case->test_info_list()[j];
      if (test_info->matches_filter_) {
        if (!printed_test_case_name) {
          printed_test_case_name = true;
          printf("%s.", test_case->name());
          if (test_case->type_param() != NULL) {
            printf("  # %s = ", kTypeParamLabel);
            // We print the type parameter on a single line to make
            // the output easy to parse by a program.
            PrintOnOneLine(test_case->type_param(), kMaxParamLength);
          }
          printf("\n");
        }
        printf("  %s", test_info->name());
        if (test_info->value_param() != NULL) {
          printf("  # %s = ", kValueParamLabel);
          // We print the value parameter on a single line to make the
          // output easy to parse by a program.
          PrintOnOneLine(test_info->value_param(), kMaxParamLength);
        }
        printf("\n");
      }
    }
  }
  fflush(stdout);
}

// Sets the OS stack trace getter.
//
// Does nothing if the input and the current OS stack trace getter are
// the same; otherwise, deletes the old getter and makes the input the
// current getter.
void UnitTestImpl::set_os_stack_trace_getter(OsStackTraceGetterInterface* getter)
{
  if (os_stack_trace_getter_ != getter) {
    delete os_stack_trace_getter_;
    os_stack_trace_getter_ = getter;
  }
}

// Returns the current OS stack trace getter if it is not NULL;
// otherwise, creates an OsStackTraceGetter, makes it the current
// getter, and returns it.
OsStackTraceGetterInterface* UnitTestImpl::os_stack_trace_getter()
{
  if (os_stack_trace_getter_ == NULL) {
    os_stack_trace_getter_ = new OsStackTraceGetter;
  }

  return os_stack_trace_getter_;
}

// Returns the TestResult for the test that's currently running, or
// the TestResult for the ad hoc test if no test is running.
TestResult* UnitTestImpl::current_test_result()
{
  return current_test_info_ ? &(current_test_info_->result_) : &ad_hoc_test_result_;
}

// Shuffles all test cases, and the tests within each test case,
// making sure that death tests are still run first.
void UnitTestImpl::ShuffleTests()
{
  // Shuffles the death test cases.
  ShuffleRange(random(), 0, last_death_test_case_ + 1, &test_case_indices_);

  // Shuffles the non-death test cases.
  ShuffleRange(random(), last_death_test_case_ + 1, static_cast<int>(test_cases_.size()), &test_case_indices_);

  // Shuffles the tests inside each test case.
  for (size_t i = 0; i < test_cases_.size(); i++) {
    test_cases_[i]->ShuffleTests(random());
  }
}

// Restores the test cases and tests to their order before the first shuffle.
void UnitTestImpl::UnshuffleTests()
{
  for (size_t i = 0; i < test_cases_.size(); i++) {
    // Unshuffles the tests in each test case.
    test_cases_[i]->UnshuffleTests();
    // Resets the index of each test case.
    test_case_indices_[i] = static_cast<int>(i);
  }
}

// Returns the current OS stack trace as an std::string.
//
// The maximum number of stack frames to be included is specified by
// the gtest_stack_trace_depth flag.  The skip_count parameter
// specifies the number of top frames to be skipped, which doesn't
// count against the number of frames to be included.
//
// For example, if Foo() calls Bar(), which in turn calls
// GetCurrentOsStackTraceExceptTop(..., 1), Foo() will be included in
// the trace but Bar() and GetCurrentOsStackTraceExceptTop() won't.
std::string GetCurrentOsStackTraceExceptTop(UnitTest* /*unit_test*/, int skip_count)
{
  // We pass skip_count + 1 to skip this wrapper function in addition
  // to what the user really wants to skip.
  return GetUnitTestImpl()->CurrentOsStackTraceExceptTop(skip_count + 1);
}

// Used by the GTEST_SUPPRESS_UNREACHABLE_CODE_WARNING_BELOW_ macro to
// suppress unreachable code warnings.
namespace {
class ClassUniqueToAlwaysTrue
{
};
}

bool IsTrue(bool condition)
{
  return condition;
}

bool AlwaysTrue()
{
#if GTEST_HAS_EXCEPTIONS
  // This condition is always false so AlwaysTrue() never actually throws,
  // but it makes the compiler think that it may throw.
  if (IsTrue(false))
    throw ClassUniqueToAlwaysTrue();
#endif // GTEST_HAS_EXCEPTIONS
  return true;
}

// If *pstr starts with the given prefix, modifies *pstr to be right
// past the prefix and returns true; otherwise leaves *pstr unchanged
// and returns false.  None of pstr, *pstr, and prefix can be NULL.
bool SkipPrefix(const char* prefix, const char** pstr)
{
  const size_t prefix_len = strlen(prefix);
  if (strncmp(*pstr, prefix, prefix_len) == 0) {
    *pstr += prefix_len;
    return true;
  }
  return false;
}

// Parses a string as a command line flag.  The string should have
// the format "--flag=value".  When def_optional is true, the "=value"
// part can be omitted.
//
// Returns the value of the flag, or NULL if the parsing failed.
const char* ParseFlagValue(const char* str, const char* flag, bool def_optional)
{
  // str and flag must not be NULL.
  if (str == NULL || flag == NULL)
    return NULL;

  // The flag must start with "--" followed by GTEST_FLAG_PREFIX_.
  const std::string flag_str = std::string("--") + GTEST_FLAG_PREFIX_ + flag;
  const size_t flag_len = flag_str.length();
  if (strncmp(str, flag_str.c_str(), flag_len) != 0)
    return NULL;

  // Skips the flag name.
  const char* flag_end = str + flag_len;

  // When def_optional is true, it's OK to not have a "=value" part.
  if (def_optional && (flag_end[0] == '\0')) {
    return flag_end;
  }

  // If def_optional is true and there are more characters after the
  // flag name, or if def_optional is false, there must be a '=' after
  // the flag name.
  if (flag_end[0] != '=')
    return NULL;

  // Returns the string after "=".
  return flag_end + 1;
}

// Parses a string for a bool flag, in the form of either
// "--flag=value" or "--flag".
//
// In the former case, the value is taken as true as long as it does
// not start with '0', 'f', or 'F'.
//
// In the latter case, the value is taken as true.
//
// On success, stores the value of the flag in *value, and returns
// true.  On failure, returns false without changing *value.
bool ParseBoolFlag(const char* str, const char* flag, bool* value)
{
  // Gets the value of the flag as a string.
  const char* const value_str = ParseFlagValue(str, flag, true);

  // Aborts if the parsing failed.
  if (value_str == NULL)
    return false;

  // Converts the string value to a bool.
  *value = !(*value_str == '0' || *value_str == 'f' || *value_str == 'F');
  return true;
}

// Parses a string for an Int32 flag, in the form of
// "--flag=value".
//
// On success, stores the value of the flag in *value, and returns
// true.  On failure, returns false without changing *value.
bool ParseInt32Flag(const char* str, const char* flag, Int32* value)
{
  // Gets the value of the flag as a string.
  const char* const value_str = ParseFlagValue(str, flag, false);

  // Aborts if the parsing failed.
  if (value_str == NULL)
    return false;

  // Sets *value to the value of the flag.
  return ParseInt32(Message() << "The value of flag --" << flag, value_str, value);
}

// Parses a string for a string flag, in the form of
// "--flag=value".
//
// On success, stores the value of the flag in *value, and returns
// true.  On failure, returns false without changing *value.
bool ParseStringFlag(const char* str, const char* flag, std::string* value)
{
  // Gets the value of the flag as a string.
  const char* const value_str = ParseFlagValue(str, flag, false);

  // Aborts if the parsing failed.
  if (value_str == NULL)
    return false;

  // Sets *value to the value of the flag.
  *value = value_str;
  return true;
}

// Determines whether a string has a prefix that Google Test uses for its
// flags, i.e., starts with GTEST_FLAG_PREFIX_ or GTEST_FLAG_PREFIX_DASH_.
// If Google Test detects that a command line flag has its prefix but is not
// recognized, it will print its help message. Flags starting with
// GTEST_INTERNAL_PREFIX_ followed by "internal_" are considered Google Test
// internal flags and do not trigger the help message.
static bool HasGoogleTestFlagPrefix(const char* str)
{
  return (SkipPrefix("--", &str) || SkipPrefix("-", &str) || SkipPrefix("/", &str))
         && !SkipPrefix(GTEST_FLAG_PREFIX_ "internal_", &str)
         && (SkipPrefix(GTEST_FLAG_PREFIX_, &str) || SkipPrefix(GTEST_FLAG_PREFIX_DASH_, &str));
}

// Prints a string containing code-encoded text.  The following escape
// sequences can be used in the string to control the text color:
//
//   @@    prints a single '@' character.
//   @R    changes the color to red.
//   @G    changes the color to green.
//   @Y    changes the color to yellow.
//   @D    changes to the default terminal text color.
//
// TODO(wan@google.com): Write tests for this once we add stdout
// capturing to Google Test.
static void PrintColorEncoded(const char* str)
{
  GTestColor color = COLOR_DEFAULT; // The current color.

  // Conceptually, we split the string into segments divided by escape
  // sequences.  Then we print one segment at a time.  At the end of
  // each iteration, the str pointer advances to the beginning of the
  // next segment.
  for (;;) {
    const char* p = strchr(str, '@');
    if (p == NULL) {
      ColoredPrintf(color, "%s", str);
      return;
    }

    ColoredPrintf(color, "%s", std::string(str, p).c_str());

    const char ch = p[1];
    str = p + 2;
    if (ch == '@') {
      ColoredPrintf(color, "@");
    } else if (ch == 'D') {
      color = COLOR_DEFAULT;
    } else if (ch == 'R') {
      color = COLOR_RED;
    } else if (ch == 'G') {
      color = COLOR_GREEN;
    } else if (ch == 'Y') {
      color = COLOR_YELLOW;
    } else {
      --str;
    }
  }
}

static const char kColorEncodedHelpMessage[] =
    "This program contains tests written using " GTEST_NAME_ ". You can use the\n"
    "following command line flags to control its behavior:\n"
    "\n"
    "Test Selection:\n"
    "  @G--" GTEST_FLAG_PREFIX_ "list_tests@D\n"
    "      List the names of all tests instead of running them. The name of\n"
    "      TEST(Foo, Bar) is \"Foo.Bar\".\n"
    "  @G--" GTEST_FLAG_PREFIX_ "filter=@YPOSTIVE_PATTERNS"
    "[@G-@YNEGATIVE_PATTERNS]@D\n"
    "      Run only the tests whose name matches one of the positive patterns but\n"
    "      none of the negative patterns. '?' matches any single character; '*'\n"
    "      matches any substring; ':' separates two patterns.\n"
    "  @G--" GTEST_FLAG_PREFIX_ "also_run_disabled_tests@D\n"
    "      Run all disabled tests too.\n"
    "\n"
    "Test Execution:\n"
    "  @G--" GTEST_FLAG_PREFIX_ "repeat=@Y[COUNT]@D\n"
    "      Run the tests repeatedly; use a negative count to repeat forever.\n"
    "  @G--" GTEST_FLAG_PREFIX_ "shuffle@D\n"
    "      Randomize tests' orders on every iteration.\n"
    "  @G--" GTEST_FLAG_PREFIX_ "random_seed=@Y[NUMBER]@D\n"
    "      Random number seed to use for shuffling test orders (between 1 and\n"
    "      99999, or 0 to use a seed based on the current time).\n"
    "\n"
    "Test Output:\n"
    "  @G--" GTEST_FLAG_PREFIX_ "color=@Y(@Gyes@Y|@Gno@Y|@Gauto@Y)@D\n"
    "      Enable/disable colored output. The default is @Gauto@D.\n"
    "  -@G-" GTEST_FLAG_PREFIX_ "print_time=0@D\n"
    "      Don't print the elapsed time of each test.\n"
    "  @G--" GTEST_FLAG_PREFIX_ "output=xml@Y[@G:@YDIRECTORY_PATH@G" GTEST_PATH_SEP_ "@Y|@G:@YFILE_PATH]@D\n"
    "      Generate an XML report in the given directory or with the given file\n"
    "      name. @YFILE_PATH@D defaults to @Gtest_details.xml@D.\n"
#if GTEST_CAN_STREAM_RESULTS_
    "  @G--" GTEST_FLAG_PREFIX_ "stream_result_to=@YHOST@G:@YPORT@D\n"
    "      Stream test results to the given server.\n"
#endif // GTEST_CAN_STREAM_RESULTS_
    "\n"
    "Assertion Behavior:\n"
#if GTEST_HAS_DEATH_TEST && !GTEST_OS_WINDOWS
    "  @G--" GTEST_FLAG_PREFIX_ "death_test_style=@Y(@Gfast@Y|@Gthreadsafe@Y)@D\n"
    "      Set the default death test style.\n"
#endif // GTEST_HAS_DEATH_TEST && !GTEST_OS_WINDOWS
    "  @G--" GTEST_FLAG_PREFIX_ "break_on_failure@D\n"
    "      Turn assertion failures into debugger break-points.\n"
    "  @G--" GTEST_FLAG_PREFIX_ "throw_on_failure@D\n"
    "      Turn assertion failures into C++ exceptions.\n"
    "  @G--" GTEST_FLAG_PREFIX_ "catch_exceptions=0@D\n"
    "      Do not report exceptions as test failures. Instead, allow them\n"
    "      to crash the program or throw a pop-up (on Windows).\n"
    "\n"
    "Except for @G--" GTEST_FLAG_PREFIX_ "list_tests@D, you can alternatively set "
    "the corresponding\n"
    "environment variable of a flag (all letters in upper-case). For example, to\n"
    "disable colored text output, you can either specify @G--" GTEST_FLAG_PREFIX_ "color=no@D or set\n"
    "the @G" GTEST_FLAG_PREFIX_UPPER_ "COLOR@D environment variable to @Gno@D.\n"
    "\n"
    "For more information, please read the " GTEST_NAME_ " documentation at\n"
    "@G" GTEST_PROJECT_URL_ "@D. If you find a bug in " GTEST_NAME_ "\n"
    "(not one in your own code or tests), please report it to\n"
    "@G<" GTEST_DEV_EMAIL_ ">@D.\n";

// Parses the command line for Google Test flags, without initializing
// other parts of Google Test.  The type parameter CharType can be
// instantiated to either char or wchar_t.
template <typename CharType>
void ParseGoogleTestFlagsOnlyImpl(int* argc, CharType** argv)
{
  for (int i = 1; i < *argc; i++) {
    const std::string arg_string = StreamableToString(argv[i]);
    const char* const arg        = arg_string.c_str();

    using internal::ParseBoolFlag;
    using internal::ParseInt32Flag;
    using internal::ParseStringFlag;

    // Do we see a Google Test flag?
    if (ParseBoolFlag(arg, kAlsoRunDisabledTestsFlag, &GTEST_FLAG(also_run_disabled_tests))
        || ParseBoolFlag(arg, kBreakOnFailureFlag, &GTEST_FLAG(break_on_failure))
        || ParseBoolFlag(arg, kCatchExceptionsFlag, &GTEST_FLAG(catch_exceptions))
        || ParseStringFlag(arg, kColorFlag, &GTEST_FLAG(color))
        || ParseStringFlag(arg, kDeathTestStyleFlag, &GTEST_FLAG(death_test_style))
        || ParseBoolFlag(arg, kDeathTestUseFork, &GTEST_FLAG(death_test_use_fork))
        || ParseStringFlag(arg, kFilterFlag, &GTEST_FLAG(filter))
        || ParseStringFlag(arg, kInternalRunDeathTestFlag, &GTEST_FLAG(internal_run_death_test))
        || ParseBoolFlag(arg, kListTestsFlag, &GTEST_FLAG(list_tests))
        || ParseStringFlag(arg, kOutputFlag, &GTEST_FLAG(output))
        || ParseBoolFlag(arg, kPrintTimeFlag, &GTEST_FLAG(print_time))
        || ParseInt32Flag(arg, kRandomSeedFlag, &GTEST_FLAG(random_seed))
        || ParseInt32Flag(arg, kRepeatFlag, &GTEST_FLAG(repeat))
        || ParseBoolFlag(arg, kShuffleFlag, &GTEST_FLAG(shuffle))
        || ParseInt32Flag(arg, kStackTraceDepthFlag, &GTEST_FLAG(stack_trace_depth))
        || ParseStringFlag(arg, kStreamResultToFlag, &GTEST_FLAG(stream_result_to))
        || ParseBoolFlag(arg, kThrowOnFailureFlag, &GTEST_FLAG(throw_on_failure))) {
      // Yes.  Shift the remainder of the argv list left by one.  Note
      // that argv has (*argc + 1) elements, the last one always being
      // NULL.  The following loop moves the trailing NULL element as
      // well.
      for (int j = i; j != *argc; j++) {
        argv[j] = argv[j + 1];
      }

      // Decrements the argument count.
      (*argc)--;

      // We also need to decrement the iterator as we just removed
      // an element.
      i--;
    } else if (arg_string == "--help" || arg_string == "-h" || arg_string == "-?" || arg_string == "/?"
               || HasGoogleTestFlagPrefix(arg)) {
      // Both help flag and unrecognized Google Test flags (excluding
      // internal ones) trigger help display.
      g_help_flag = true;
    }
  }

  if (g_help_flag) {
    // We print the help here instead of in RUN_ALL_TESTS(), as the
    // latter may not be called at all if the user is using Google
    // Test with another testing framework.
    PrintColorEncoded(kColorEncodedHelpMessage);
  }
}

// Parses the command line for Google Test flags, without initializing
// other parts of Google Test.
void ParseGoogleTestFlagsOnly(int* argc, char** argv)
{
  ParseGoogleTestFlagsOnlyImpl(argc, argv);
}
void ParseGoogleTestFlagsOnly(int* argc, wchar_t** argv)
{
  ParseGoogleTestFlagsOnlyImpl(argc, argv);
}

// The internal implementation of InitGoogleTest().
//
// The type parameter CharType can be instantiated to either char or
// wchar_t.
template <typename CharType>
void InitGoogleTestImpl(int* argc, CharType** argv)
{
  g_init_gtest_count++;

  // We don't want to run the initialization code twice.
  if (g_init_gtest_count != 1)
    return;

  if (*argc <= 0)
    return;

  internal::g_executable_path = internal::StreamableToString(argv[0]);

#if GTEST_HAS_DEATH_TEST

  g_argvs.clear();
  for (int i = 0; i != *argc; i++) {
    g_argvs.push_back(StreamableToString(argv[i]));
  }

#endif // GTEST_HAS_DEATH_TEST

  ParseGoogleTestFlagsOnly(argc, argv);
  GetUnitTestImpl()->PostFlagParsingInit();
}

} // namespace internal

// Initializes Google Test.  This must be called before calling
// RUN_ALL_TESTS().  In particular, it parses a command line for the
// flags that Google Test recognizes.  Whenever a Google Test flag is
// seen, it is removed from argv, and *argc is decremented.
//
// No value is returned.  Instead, the Google Test flag variables are
// updated.
//
// Calling the function for the second time has no user-visible effect.
void InitGoogleTest(int* argc, char** argv)
{
  internal::InitGoogleTestImpl(argc, argv);
}

// This overloaded version can be used in Windows programs compiled in
// UNICODE mode.
void InitGoogleTest(int* argc, wchar_t** argv)
{
  internal::InitGoogleTestImpl(argc, argv);
}

} // namespace testing
// Copyright 2005, Google Inc.
// All rights reserved.
//
// Redistribution and use in source and binary forms, with or without
// modification, are permitted provided that the following conditions are
// met:
//
//     * Redistributions of source code must retain the above copyright
// notice, this list of conditions and the following disclaimer.
//     * Redistributions in binary form must reproduce the above
// copyright notice, this list of conditions and the following disclaimer
// in the documentation and/or other materials provided with the
// distribution.
//     * Neither the name of Google Inc. nor the names of its
// contributors may be used to endorse or promote products derived from
// this software without specific prior written permission.
//
// THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
// "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
// LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
// A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
// OWNER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
// SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
// LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
// DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
// THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
// (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
// OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
//
// Author: wan@google.com (Zhanyong Wan), vladl@google.com (Vlad Losev)
//
// This file implements death tests.


#if GTEST_HAS_DEATH_TEST

#if GTEST_OS_MAC
#include <crt_externs.h>
#endif // GTEST_OS_MAC

#include <errno.h>
#include <fcntl.h>
#include <limits.h>

#if GTEST_OS_LINUX
#include <signal.h>
#endif // GTEST_OS_LINUX

#include <stdarg.h>

#if GTEST_OS_WINDOWS
#include <windows.h>
#else
#include <sys/mman.h>
#include <sys/wait.h>
#endif // GTEST_OS_WINDOWS

#if GTEST_OS_QNX
#include <spawn.h>
#endif // GTEST_OS_QNX

#endif // GTEST_HAS_DEATH_TEST


// Indicates that this translation unit is part of Google Test's
// implementation.  It must come before gtest-internal-inl.h is
// included, or there will be a compiler error.  This trick is to
// prevent a user from accidentally including gtest-internal-inl.h in
// his code.
#define GTEST_IMPLEMENTATION_ 1
#undef GTEST_IMPLEMENTATION_

namespace testing {

// Constants.

// The default death test style.
static const char kDefaultDeathTestStyle[] = "fast";

GTEST_DEFINE_string_(death_test_style, internal::StringFromGTestEnv("death_test_style", kDefaultDeathTestStyle),
                     "Indicates how to run a death test in a forked child process: "
                     "\"threadsafe\" (child process re-executes the test binary "
                     "from the beginning, running only the specific death test) or "
                     "\"fast\" (child process runs the death test immediately "
                     "after forking).");

GTEST_DEFINE_bool_(death_test_use_fork, internal::BoolFromGTestEnv("death_test_use_fork", false),
                   "Instructs to use fork()/_exit() instead of clone() in death tests. "
                   "Ignored and always uses fork() on POSIX systems where clone() is not "
                   "implemented. Useful when running under valgrind or similar tools if "
                   "those do not support clone(). Valgrind 3.3.1 will just fail if "
                   "it sees an unsupported combination of clone() flags. "
                   "It is not recommended to use this flag w/o valgrind though it will "
                   "work in 99% of the cases. Once valgrind is fixed, this flag will "
                   "most likely be removed.");

namespace internal {
GTEST_DEFINE_string_(internal_run_death_test, "",
                     "Indicates the file, line number, temporal index of "
                     "the single death test to run, and a file descriptor to "
                     "which a success code may be sent, all separated by "
                     "the '|' characters.  This flag is specified if and only if the current "
                     "process is a sub-process launched for running a thread-safe "
                     "death test.  FOR INTERNAL USE ONLY.");
} // namespace internal

#if GTEST_HAS_DEATH_TEST

namespace internal {

// Valid only for fast death tests. Indicates the code is running in the
// child process of a fast style death test.
static bool g_in_fast_death_test_child = false;

// Returns a Boolean value indicating whether the caller is currently
// executing in the context of the death test child process.  Tools such as
// Valgrind heap checkers may need this to modify their behavior in death
// tests.  IMPORTANT: This is an internal utility.  Using it may break the
// implementation of death tests.  User code MUST NOT use it.
bool InDeathTestChild()
{
#if GTEST_OS_WINDOWS

  // On Windows, death tests are thread-safe regardless of the value of the
  // death_test_style flag.
  return !GTEST_FLAG(internal_run_death_test).empty();

#else

  if (GTEST_FLAG(death_test_style) == "threadsafe")
    return !GTEST_FLAG(internal_run_death_test).empty();
  else
    return g_in_fast_death_test_child;
#endif
}

} // namespace internal

// ExitedWithCode constructor.
ExitedWithCode::ExitedWithCode(int exit_code)
  : exit_code_(exit_code)
{
}

// ExitedWithCode function-call operator.
bool ExitedWithCode::operator()(int exit_status) const
{
#if GTEST_OS_WINDOWS

  return exit_status == exit_code_;

#else

  return WIFEXITED(exit_status) && WEXITSTATUS(exit_status) == exit_code_;

#endif // GTEST_OS_WINDOWS
}

#if !GTEST_OS_WINDOWS
// KilledBySignal constructor.
KilledBySignal::KilledBySignal(int signum)
  : signum_(signum)
{
}

// KilledBySignal function-call operator.
bool KilledBySignal::operator()(int exit_status) const
{
  return WIFSIGNALED(exit_status) && WTERMSIG(exit_status) == signum_;
}
#endif // !GTEST_OS_WINDOWS

namespace internal {

// Utilities needed for death tests.

// Generates a textual description of a given exit code, in the format
// specified by wait(2).
static std::string ExitSummary(int exit_code)
{
  Message m;

#if GTEST_OS_WINDOWS

  m << "Exited with exit status " << exit_code;

#else

  if (WIFEXITED(exit_code)) {
    m << "Exited with exit status " << WEXITSTATUS(exit_code);
  } else if (WIFSIGNALED(exit_code)) {
    m << "Terminated by signal " << WTERMSIG(exit_code);
  }
#ifdef WCOREDUMP
  if (WCOREDUMP(exit_code)) {
    m << " (core dumped)";
  }
#endif
#endif // GTEST_OS_WINDOWS

  return m.GetString();
}

// Returns true if exit_status describes a process that was terminated
// by a signal, or exited normally with a nonzero exit code.
bool ExitedUnsuccessfully(int exit_status)
{
  return !ExitedWithCode(0)(exit_status);
}

#if !GTEST_OS_WINDOWS
// Generates a textual failure message when a death test finds more than
// one thread running, or cannot determine the number of threads, prior
// to executing the given statement.  It is the responsibility of the
// caller not to pass a thread_count of 1.
static std::string DeathTestThreadWarning(size_t thread_count)
{
  Message msg;
  msg << "Death tests use fork(), which is unsafe particularly"
      << " in a threaded context. For this test, " << GTEST_NAME_ << " ";
  if (thread_count == 0)
    msg << "couldn't detect the number of threads.";
  else
    msg << "detected " << thread_count << " threads.";
  return msg.GetString();
}
#endif // !GTEST_OS_WINDOWS

// Flag characters for reporting a death test that did not die.
static const char kDeathTestLived         = 'L';
static const char kDeathTestReturned      = 'R';
static const char kDeathTestThrew         = 'T';
static const char kDeathTestInternalError = 'I';

// An enumeration describing all of the possible ways that a death test can
// conclude.  DIED means that the process died while executing the test
// code; LIVED means that process lived beyond the end of the test code;
// RETURNED means that the test statement attempted to execute a return
// statement, which is not allowed; THREW means that the test statement
// returned control by throwing an exception.  IN_PROGRESS means the test
// has not yet concluded.
// TODO(vladl@google.com): Unify names and possibly values for
// AbortReason, DeathTestOutcome, and flag characters above.
enum DeathTestOutcome
{
  IN_PROGRESS,
  DIED,
  LIVED,
  RETURNED,
  THREW
};

// Routine for aborting the program which is safe to call from an
// exec-style death test child process, in which case the error
// message is propagated back to the parent process.  Otherwise, the
// message is simply printed to stderr.  In either case, the program
// then exits with status 1.
void DeathTestAbort(const std::string& message)
{
  // On a POSIX system, this function may be called from a threadsafe-style
  // death test child process, which operates on a very small stack.  Use
  // the heap for any additional non-minuscule memory requirements.
  const InternalRunDeathTestFlag* const flag = GetUnitTestImpl()->internal_run_death_test_flag();
  if (flag != NULL) {
    FILE* parent = posix::FDOpen(flag->write_fd(), "w");
    fputc(kDeathTestInternalError, parent);
    fprintf(parent, "%s", message.c_str());
    fflush(parent);
    _exit(1);
  } else {
    fprintf(stderr, "%s", message.c_str());
    fflush(stderr);
    posix::Abort();
  }
}

// A replacement for CHECK that calls DeathTestAbort if the assertion
// fails.
#define GTEST_DEATH_TEST_CHECK_(expression)                                                                            \
  do {                                                                                                                 \
    if (!::testing::internal::IsTrue(expression)) {                                                                    \
      DeathTestAbort(::std::string("CHECK failed: File ") + __FILE__ + ", line "                                       \
                     + ::testing::internal::StreamableToString(__LINE__)                                               \
                     + ": "                                                                                            \
                     + #expression);                                                                                   \
    }                                                                                                                  \
  } while (::testing::internal::AlwaysFalse())

// This macro is similar to GTEST_DEATH_TEST_CHECK_, but it is meant for
// evaluating any system call that fulfills two conditions: it must return
// -1 on failure, and set errno to EINTR when it is interrupted and
// should be tried again.  The macro expands to a loop that repeatedly
// evaluates the expression as long as it evaluates to -1 and sets
// errno to EINTR.  If the expression evaluates to -1 but errno is
// something other than EINTR, DeathTestAbort is called.
#define GTEST_DEATH_TEST_CHECK_SYSCALL_(expression)                                                                    \
  do {                                                                                                                 \
    int gtest_retval;                                                                                                  \
    do {                                                                                                               \
      gtest_retval = (expression);                                                                                     \
    } while (gtest_retval == -1 && errno == EINTR);                                                                    \
    if (gtest_retval == -1) {                                                                                          \
      DeathTestAbort(::std::string("CHECK failed: File ") + __FILE__ + ", line "                                       \
                     + ::testing::internal::StreamableToString(__LINE__)                                               \
                     + ": "                                                                                            \
                     + #expression                                                                                     \
                     + " != -1");                                                                                      \
    }                                                                                                                  \
  } while (::testing::internal::AlwaysFalse())

// Returns the message describing the last system error in errno.
std::string GetLastErrnoDescription()
{
  return errno == 0 ? "" : posix::StrError(errno);
}

// This is called from a death test parent process to read a failure
// message from the death test child process and log it with the FATAL
// severity. On Windows, the message is read from a pipe handle. On other
// platforms, it is read from a file descriptor.
static void FailFromInternalError(int fd)
{
  Message error;
  char buffer[256];
  int num_read;

  do {
    while ((num_read = posix::Read(fd, buffer, 255)) > 0) {
      buffer[num_read] = '\0';
      error << buffer;
    }
  } while (num_read == -1 && errno == EINTR);

  if (num_read == 0) {
    GTEST_LOG_(FATAL) << error.GetString();
  } else {
    const int last_error = errno;
    GTEST_LOG_(FATAL) << "Error while reading death test internal: " << GetLastErrnoDescription() << " [" << last_error
                      << "]";
  }
}

// Death test constructor.  Increments the running death test count
// for the current test.
DeathTest::DeathTest()
{
  TestInfo* const info = GetUnitTestImpl()->current_test_info();
  if (info == NULL) {
    DeathTestAbort("Cannot run a death test outside of a TEST or "
                   "TEST_F construct");
  }
}

// Creates and returns a death test by dispatching to the current
// death test factory.
bool DeathTest::Create(const char* statement, const RE* regex, const char* file, int line, DeathTest** test)
{
  return GetUnitTestImpl()->death_test_factory()->Create(statement, regex, file, line, test);
}

const char* DeathTest::LastMessage()
{
  return last_death_test_message_.c_str();
}

void DeathTest::set_last_death_test_message(const std::string& message)
{
  last_death_test_message_ = message;
}

std::string DeathTest::last_death_test_message_;

// Provides cross platform implementation for some death functionality.
class DeathTestImpl : public DeathTest
{
protected:
  DeathTestImpl(const char* a_statement, const RE* a_regex)
    : statement_(a_statement)
    , regex_(a_regex)
    , spawned_(false)
    , status_(-1)
    , outcome_(IN_PROGRESS)
    , read_fd_(-1)
    , write_fd_(-1)
  {
  }

  // read_fd_ is expected to be closed and cleared by a derived class.
  ~DeathTestImpl()
  {
    GTEST_DEATH_TEST_CHECK_(read_fd_ == -1);
  }

  void Abort(AbortReason reason);
  virtual bool Passed(bool status_ok);

  const char* statement() const
  {
    return statement_;
  }
  const RE* regex() const
  {
    return regex_;
  }
  bool spawned() const
  {
    return spawned_;
  }
  void set_spawned(bool is_spawned)
  {
    spawned_ = is_spawned;
  }
  int status() const
  {
    return status_;
  }
  void set_status(int a_status)
  {
    status_ = a_status;
  }
  DeathTestOutcome outcome() const
  {
    return outcome_;
  }
  void set_outcome(DeathTestOutcome an_outcome)
  {
    outcome_ = an_outcome;
  }
  int read_fd() const
  {
    return read_fd_;
  }
  void set_read_fd(int fd)
  {
    read_fd_ = fd;
  }
  int write_fd() const
  {
    return write_fd_;
  }
  void set_write_fd(int fd)
  {
    write_fd_ = fd;
  }

  // Called in the parent process only. Reads the result code of the death
  // test child process via a pipe, interprets it to set the outcome_
  // member, and closes read_fd_.  Outputs diagnostics and terminates in
  // case of unexpected codes.
  void ReadAndInterpretStatusByte();

private:
  // The textual content of the code this object is testing.  This class
  // doesn't own this string and should not attempt to delete it.
  const char* const statement_;
  // The regular expression which test output must match.  DeathTestImpl
  // doesn't own this object and should not attempt to delete it.
  const RE* const regex_;
  // True if the death test child process has been successfully spawned.
  bool spawned_;
  // The exit status of the child process.
  int status_;
  // How the death test concluded.
  DeathTestOutcome outcome_;
  // Descriptor to the read end of the pipe to the child process.  It is
  // always -1 in the child process.  The child keeps its write end of the
  // pipe in write_fd_.
  int read_fd_;
  // Descriptor to the child's write end of the pipe to the parent process.
  // It is always -1 in the parent process.  The parent keeps its end of the
  // pipe in read_fd_.
  int write_fd_;
};

// Called in the parent process only. Reads the result code of the death
// test child process via a pipe, interprets it to set the outcome_
// member, and closes read_fd_.  Outputs diagnostics and terminates in
// case of unexpected codes.
void DeathTestImpl::ReadAndInterpretStatusByte()
{
  char flag;
  int bytes_read;

  // The read() here blocks until data is available (signifying the
  // failure of the death test) or until the pipe is closed (signifying
  // its success), so it's okay to call this in the parent before
  // the child process has exited.
  do {
    bytes_read = posix::Read(read_fd(), &flag, 1);
  } while (bytes_read == -1 && errno == EINTR);

  if (bytes_read == 0) {
    set_outcome(DIED);
  } else if (bytes_read == 1) {
    switch (flag) {
      case kDeathTestReturned:
        set_outcome(RETURNED);
        break;
      case kDeathTestThrew:
        set_outcome(THREW);
        break;
      case kDeathTestLived:
        set_outcome(LIVED);
        break;
      case kDeathTestInternalError:
        FailFromInternalError(read_fd()); // Does not return.
        break;
      default:
        GTEST_LOG_(FATAL) << "Death test child process reported "
                          << "unexpected status byte (" << static_cast<unsigned int>(flag) << ")";
    }
  } else {
    GTEST_LOG_(FATAL) << "Read from death test child process failed: " << GetLastErrnoDescription();
  }
  GTEST_DEATH_TEST_CHECK_SYSCALL_(posix::Close(read_fd()));
  set_read_fd(-1);
}

// Signals that the death test code which should have exited, didn't.
// Should be called only in a death test child process.
// Writes a status byte to the child's status file descriptor, then
// calls _exit(1).
void DeathTestImpl::Abort(AbortReason reason)
{
  // The parent process considers the death test to be a failure if
  // it finds any data in our pipe.  So, here we write a single flag byte
  // to the pipe, then exit.
  const char status_ch = reason == TEST_DID_NOT_DIE ? kDeathTestLived : reason == TEST_THREW_EXCEPTION
                                                                            ? kDeathTestThrew
                                                                            : kDeathTestReturned;

  GTEST_DEATH_TEST_CHECK_SYSCALL_(posix::Write(write_fd(), &status_ch, 1));
  // We are leaking the descriptor here because on some platforms (i.e.,
  // when built as Windows DLL), destructors of global objects will still
  // run after calling _exit(). On such systems, write_fd_ will be
  // indirectly closed from the destructor of UnitTestImpl, causing double
  // close if it is also closed here. On debug configurations, double close
  // may assert. As there are no in-process buffers to flush here, we are
  // relying on the OS to close the descriptor after the process terminates
  // when the destructors are not run.
  _exit(1); // Exits w/o any normal exit hooks (we were supposed to crash)
}

// Returns an indented copy of stderr output for a death test.
// This makes distinguishing death test output lines from regular log lines
// much easier.
static ::std::string FormatDeathTestOutput(const ::std::string& output)
{
  ::std::string ret;
  for (size_t at = 0;;) {
    const size_t line_end = output.find('\n', at);
    ret += "[  DEATH   ] ";
    if (line_end == ::std::string::npos) {
      ret += output.substr(at);
      break;
    }
    ret += output.substr(at, line_end + 1 - at);
    at = line_end + 1;
  }
  return ret;
}

// Assesses the success or failure of a death test, using both private
// members which have previously been set, and one argument:
//
// Private data members:
//   outcome:  An enumeration describing how the death test
//             concluded: DIED, LIVED, THREW, or RETURNED.  The death test
//             fails in the latter three cases.
//   status:   The exit status of the child process. On *nix, it is in the
//             in the format specified by wait(2). On Windows, this is the
//             value supplied to the ExitProcess() API or a numeric code
//             of the exception that terminated the program.
//   regex:    A regular expression object to be applied to
//             the test's captured standard error output; the death test
//             fails if it does not match.
//
// Argument:
//   status_ok: true if exit_status is acceptable in the context of
//              this particular death test, which fails if it is false
//
// Returns true iff all of the above conditions are met.  Otherwise, the
// first failing condition, in the order given above, is the one that is
// reported. Also sets the last death test message string.
bool DeathTestImpl::Passed(bool status_ok)
{
  if (!spawned())
    return false;

  const std::string error_message = GetCapturedStderr();

  bool success = false;
  Message buffer;

  buffer << "Death test: " << statement() << "\n";
  switch (outcome()) {
    case LIVED:
      buffer << "    Result: failed to die.\n"
             << " Error msg:\n" << FormatDeathTestOutput(error_message);
      break;
    case THREW:
      buffer << "    Result: threw an exception.\n"
             << " Error msg:\n" << FormatDeathTestOutput(error_message);
      break;
    case RETURNED:
      buffer << "    Result: illegal return in test statement.\n"
             << " Error msg:\n" << FormatDeathTestOutput(error_message);
      break;
    case DIED:
      if (status_ok) {
        const bool matched = RE::PartialMatch(error_message.c_str(), *regex());
        if (matched) {
          success = true;
        } else {
          buffer << "    Result: died but not with expected error.\n"
                 << "  Expected: " << regex()->pattern() << "\n"
                 << "Actual msg:\n" << FormatDeathTestOutput(error_message);
        }
      } else {
        buffer << "    Result: died but not with expected exit code:\n"
               << "            " << ExitSummary(status()) << "\n"
               << "Actual msg:\n" << FormatDeathTestOutput(error_message);
      }
      break;
    case IN_PROGRESS:
    default:
      GTEST_LOG_(FATAL) << "DeathTest::Passed somehow called before conclusion of test";
  }

  DeathTest::set_last_death_test_message(buffer.GetString());
  return success;
}

#if GTEST_OS_WINDOWS
// WindowsDeathTest implements death tests on Windows. Due to the
// specifics of starting new processes on Windows, death tests there are
// always threadsafe, and Google Test considers the
// --gtest_death_test_style=fast setting to be equivalent to
// --gtest_death_test_style=threadsafe there.
//
// A few implementation notes:  Like the Linux version, the Windows
// implementation uses pipes for child-to-parent communication. But due to
// the specifics of pipes on Windows, some extra steps are required:
//
// 1. The parent creates a communication pipe and stores handles to both
//    ends of it.
// 2. The parent starts the child and provides it with the information
//    necessary to acquire the handle to the write end of the pipe.
// 3. The child acquires the write end of the pipe and signals the parent
//    using a Windows event.
// 4. Now the parent can release the write end of the pipe on its side. If
//    this is done before step 3, the object's reference count goes down to
//    0 and it is destroyed, preventing the child from acquiring it. The
//    parent now has to release it, or read operations on the read end of
//    the pipe will not return when the child terminates.
// 5. The parent reads child's output through the pipe (outcome code and
//    any possible error messages) from the pipe, and its stderr and then
//    determines whether to fail the test.
//
// Note: to distinguish Win32 API calls from the local method and function
// calls, the former are explicitly resolved in the global namespace.
//
class WindowsDeathTest : public DeathTestImpl
{
public:
  WindowsDeathTest(const char* a_statement, const RE* a_regex, const char* file, int line)
    : DeathTestImpl(a_statement, a_regex)
    , file_(file)
    , line_(line)
  {
  }

  // All of these virtual functions are inherited from DeathTest.
  virtual int Wait();
  virtual TestRole AssumeRole();

private:
  // The name of the file in which the death test is located.
  const char* const file_;
  // The line number on which the death test is located.
  const int line_;
  // Handle to the write end of the pipe to the child process.
  AutoHandle write_handle_;
  // Child process handle.
  AutoHandle child_handle_;
  // Event the child process uses to signal the parent that it has
  // acquired the handle to the write end of the pipe. After seeing this
  // event the parent can release its own handles to make sure its
  // ReadFile() calls return when the child terminates.
  AutoHandle event_handle_;
};

// Waits for the child in a death test to exit, returning its exit
// status, or 0 if no child process exists.  As a side effect, sets the
// outcome data member.
int WindowsDeathTest::Wait()
{
  if (!spawned())
    return 0;

  // Wait until the child either signals that it has acquired the write end
  // of the pipe or it dies.
  const HANDLE wait_handles[2] = {child_handle_.Get(), event_handle_.Get()};
  switch (::WaitForMultipleObjects(2,
                                   wait_handles,
                                   FALSE, // Waits for any of the handles.
                                   INFINITE)) {
    case WAIT_OBJECT_0:
    case WAIT_OBJECT_0 + 1:
      break;
    default:
      GTEST_DEATH_TEST_CHECK_(false); // Should not get here.
  }

  // The child has acquired the write end of the pipe or exited.
  // We release the handle on our side and continue.
  write_handle_.Reset();
  event_handle_.Reset();

  ReadAndInterpretStatusByte();

  // Waits for the child process to exit if it haven't already. This
  // returns immediately if the child has already exited, regardless of
  // whether previous calls to WaitForMultipleObjects synchronized on this
  // handle or not.
  GTEST_DEATH_TEST_CHECK_(WAIT_OBJECT_0 == ::WaitForSingleObject(child_handle_.Get(), INFINITE));
  DWORD status_code;
  GTEST_DEATH_TEST_CHECK_(::GetExitCodeProcess(child_handle_.Get(), &status_code) != FALSE);
  child_handle_.Reset();
  set_status(static_cast<int>(status_code));
  return status();
}

// The AssumeRole process for a Windows death test.  It creates a child
// process with the same executable as the current process to run the
// death test.  The child process is given the --gtest_filter and
// --gtest_internal_run_death_test flags such that it knows to run the
// current death test only.
DeathTest::TestRole WindowsDeathTest::AssumeRole()
{
  const UnitTestImpl* const impl             = GetUnitTestImpl();
  const InternalRunDeathTestFlag* const flag = impl->internal_run_death_test_flag();
  const TestInfo* const info                 = impl->current_test_info();
  const int death_test_index                 = info->result()->death_test_count();

  if (flag != NULL) {
    // ParseInternalRunDeathTestFlag() has performed all the necessary
    // processing.
    set_write_fd(flag->write_fd());
    return EXECUTE_TEST;
  }

  // WindowsDeathTest uses an anonymous pipe to communicate results of
  // a death test.
  SECURITY_ATTRIBUTES handles_are_inheritable = {sizeof(SECURITY_ATTRIBUTES), NULL, TRUE};
  HANDLE read_handle, write_handle;
  GTEST_DEATH_TEST_CHECK_(::CreatePipe(&read_handle,
                                       &write_handle,
                                       &handles_are_inheritable,
                                       0) // Default buffer size.
                          != FALSE);
  set_read_fd(::_open_osfhandle(reinterpret_cast<intptr_t>(read_handle), O_RDONLY));
  write_handle_.Reset(write_handle);
  event_handle_.Reset(::CreateEvent(&handles_are_inheritable,
                                    TRUE, // The event will automatically reset to non-signaled state.
                                    FALSE, // The initial state is non-signalled.
                                    NULL)); // The even is unnamed.
  GTEST_DEATH_TEST_CHECK_(event_handle_.Get() != NULL);
  const std::string filter_flag =
      std::string("--") + GTEST_FLAG_PREFIX_ + kFilterFlag + "=" + info->test_case_name() + "." + info->name();
  const std::string internal_flag = std::string("--") + GTEST_FLAG_PREFIX_ + kInternalRunDeathTestFlag + "=" + file_
                                    + "|" + StreamableToString(line_) + "|" + StreamableToString(death_test_index) + "|"
                                    + StreamableToString(static_cast<unsigned int>(::GetCurrentProcessId())) +
                                    // size_t has the same width as pointers on both 32-bit and 64-bit
                                    // Windows platforms.
                                    // See http://msdn.microsoft.com/en-us/library/tcxf1dw6.aspx.
                                    "|" + StreamableToString(reinterpret_cast<size_t>(write_handle)) + "|"
                                    + StreamableToString(reinterpret_cast<size_t>(event_handle_.Get()));

  char executable_path[_MAX_PATH + 1]; // NOLINT
  GTEST_DEATH_TEST_CHECK_(_MAX_PATH + 1 != ::GetModuleFileNameA(NULL, executable_path, _MAX_PATH));

  std::string command_line = std::string(::GetCommandLineA()) + " " + filter_flag + " \"" + internal_flag + "\"";

  DeathTest::set_last_death_test_message("");

  CaptureStderr();
  // Flush the log buffers since the log streams are shared with the child.
  FlushInfoLog();

  // The child process will share the standard handles with the parent.
  STARTUPINFOA startup_info;
  memset(&startup_info, 0, sizeof(STARTUPINFO));
  startup_info.dwFlags    = STARTF_USESTDHANDLES;
  startup_info.hStdInput  = ::GetStdHandle(STD_INPUT_HANDLE);
  startup_info.hStdOutput = ::GetStdHandle(STD_OUTPUT_HANDLE);
  startup_info.hStdError  = ::GetStdHandle(STD_ERROR_HANDLE);

  PROCESS_INFORMATION process_info;
  GTEST_DEATH_TEST_CHECK_(::CreateProcessA(executable_path,
                                           const_cast<char*>(command_line.c_str()),
                                           NULL, // Retuned process handle is not inheritable.
                                           NULL, // Retuned thread handle is not inheritable.
                                           TRUE, // Child inherits all inheritable handles (for write_handle_).
                                           0x0, // Default creation flags.
                                           NULL, // Inherit the parent's environment.
                                           UnitTest::GetInstance()->original_working_dir(),
                                           &startup_info,
                                           &process_info)
                          != FALSE);
  child_handle_.Reset(process_info.hProcess);
  ::CloseHandle(process_info.hThread);
  set_spawned(true);
  return OVERSEE_TEST;
}
#else // We are not on Windows.

// ForkingDeathTest provides implementations for most of the abstract
// methods of the DeathTest interface.  Only the AssumeRole method is
// left undefined.
class ForkingDeathTest : public DeathTestImpl
{
public:
  ForkingDeathTest(const char* statement, const RE* regex);

  // All of these virtual functions are inherited from DeathTest.
  virtual int Wait();

protected:
  void set_child_pid(pid_t child_pid)
  {
    child_pid_ = child_pid;
  }

private:
  // PID of child process during death test; 0 in the child process itself.
  pid_t child_pid_;
};

// Constructs a ForkingDeathTest.
ForkingDeathTest::ForkingDeathTest(const char* a_statement, const RE* a_regex)
  : DeathTestImpl(a_statement, a_regex)
  , child_pid_(-1)
{
}

// Waits for the child in a death test to exit, returning its exit
// status, or 0 if no child process exists.  As a side effect, sets the
// outcome data member.
int ForkingDeathTest::Wait()
{
  if (!spawned())
    return 0;

  ReadAndInterpretStatusByte();

  int status_value;
  GTEST_DEATH_TEST_CHECK_SYSCALL_(waitpid(child_pid_, &status_value, 0));
  set_status(status_value);
  return status_value;
}

// A concrete death test class that forks, then immediately runs the test
// in the child process.
class NoExecDeathTest : public ForkingDeathTest
{
public:
  NoExecDeathTest(const char* a_statement, const RE* a_regex)
    : ForkingDeathTest(a_statement, a_regex)
  {
  }
  virtual TestRole AssumeRole();
};

// The AssumeRole process for a fork-and-run death test.  It implements a
// straightforward fork, with a simple pipe to transmit the status byte.
DeathTest::TestRole NoExecDeathTest::AssumeRole()
{
  const size_t thread_count = GetThreadCount();
  if (thread_count != 1) {
    GTEST_LOG_(WARNING) << DeathTestThreadWarning(thread_count);
  }

  int pipe_fd[2];
  GTEST_DEATH_TEST_CHECK_(pipe(pipe_fd) != -1);

  DeathTest::set_last_death_test_message("");
  CaptureStderr();
  // When we fork the process below, the log file buffers are copied, but the
  // file descriptors are shared.  We flush all log files here so that closing
  // the file descriptors in the child process doesn't throw off the
  // synchronization between descriptors and buffers in the parent process.
  // This is as close to the fork as possible to avoid a race condition in case
  // there are multiple threads running before the death test, and another
  // thread writes to the log file.
  FlushInfoLog();

  const pid_t child_pid = fork();
  GTEST_DEATH_TEST_CHECK_(child_pid != -1);
  set_child_pid(child_pid);
  if (child_pid == 0) {
    GTEST_DEATH_TEST_CHECK_SYSCALL_(close(pipe_fd[0]));
    set_write_fd(pipe_fd[1]);
    // Redirects all logging to stderr in the child process to prevent
    // concurrent writes to the log files.  We capture stderr in the parent
    // process and append the child process' output to a log.
    LogToStderr();
    // Event forwarding to the listeners of event listener API mush be shut
    // down in death test subprocesses.
    GetUnitTestImpl()->listeners()->SuppressEventForwarding();
    g_in_fast_death_test_child = true;
    return EXECUTE_TEST;
  } else {
    GTEST_DEATH_TEST_CHECK_SYSCALL_(close(pipe_fd[1]));
    set_read_fd(pipe_fd[0]);
    set_spawned(true);
    return OVERSEE_TEST;
  }
}

// A concrete death test class that forks and re-executes the main
// program from the beginning, with command-line flags set that cause
// only this specific death test to be run.
class ExecDeathTest : public ForkingDeathTest
{
public:
  ExecDeathTest(const char* a_statement, const RE* a_regex, const char* file, int line)
    : ForkingDeathTest(a_statement, a_regex)
    , file_(file)
    , line_(line)
  {
  }
  virtual TestRole AssumeRole();

private:
  static ::std::vector<testing::internal::string> GetArgvsForDeathTestChildProcess()
  {
    ::std::vector<testing::internal::string> args = GetInjectableArgvs();
    return args;
  }
  // The name of the file in which the death test is located.
  const char* const file_;
  // The line number on which the death test is located.
  const int line_;
};

// Utility class for accumulating command-line arguments.
class Arguments
{
public:
  Arguments()
  {
    args_.push_back(NULL);
  }

  ~Arguments()
  {
    for (std::vector<char*>::iterator i = args_.begin(); i != args_.end(); ++i) {
      free(*i);
    }
  }
  void AddArgument(const char* argument)
  {
    args_.insert(args_.end() - 1, posix::StrDup(argument));
  }

  template <typename Str>
  void AddArguments(const ::std::vector<Str>& arguments)
  {
    for (typename ::std::vector<Str>::const_iterator i = arguments.begin(); i != arguments.end(); ++i) {
      args_.insert(args_.end() - 1, posix::StrDup(i->c_str()));
    }
  }
  char* const* Argv()
  {
    return &args_[0];
  }

private:
  std::vector<char*> args_;
};

// A struct that encompasses the arguments to the child process of a
// threadsafe-style death test process.
struct ExecDeathTestArgs
{
  char* const* argv; // Command-line arguments for the child's call to exec
  int close_fd; // File descriptor to close; the read end of a pipe
};

#if GTEST_OS_MAC
inline char** GetEnviron()
{
  // When Google Test is built as a framework on MacOS X, the environ variable
  // is unavailable. Apple's documentation (man environ) recommends using
  // _NSGetEnviron() instead.
  return *_NSGetEnviron();
}
#else
// Some POSIX platforms expect you to declare environ. extern "C" makes
// it reside in the global namespace.
extern "C" char** environ;
inline char** GetEnviron()
{
  return environ;
}
#endif // GTEST_OS_MAC

#if !GTEST_OS_QNX
// The main function for a threadsafe-style death test child process.
// This function is called in a clone()-ed process and thus must avoid
// any potentially unsafe operations like malloc or libc functions.
static int ExecDeathTestChildMain(void* child_arg)
{
  ExecDeathTestArgs* const args = static_cast<ExecDeathTestArgs*>(child_arg);
  GTEST_DEATH_TEST_CHECK_SYSCALL_(close(args->close_fd));

  // We need to execute the test program in the same environment where
  // it was originally invoked.  Therefore we change to the original
  // working directory first.
  const char* const original_dir = UnitTest::GetInstance()->original_working_dir();
  // We can safely call chdir() as it's a direct system call.
  if (chdir(original_dir) != 0) {
    DeathTestAbort(std::string("chdir(\"") + original_dir + "\") failed: " + GetLastErrnoDescription());
    return EXIT_FAILURE;
  }

  // We can safely call execve() as it's a direct system call.  We
  // cannot use execvp() as it's a libc function and thus potentially
  // unsafe.  Since execve() doesn't search the PATH, the user must
  // invoke the test program via a valid path that contains at least
  // one path separator.
  execve(args->argv[0], args->argv, GetEnviron());
  DeathTestAbort(std::string("execve(") + args->argv[0] + ", ...) in " + original_dir + " failed: "
                 + GetLastErrnoDescription());
  return EXIT_FAILURE;
}
#endif // !GTEST_OS_QNX

// Two utility routines that together determine the direction the stack
// grows.
// This could be accomplished more elegantly by a single recursive
// function, but we want to guard against the unlikely possibility of
// a smart compiler optimizing the recursion away.
//
// GTEST_NO_INLINE_ is required to prevent GCC 4.6 from inlining
// StackLowerThanAddress into StackGrowsDown, which then doesn't give
// correct answer.
void StackLowerThanAddress(const void* ptr, bool* result) GTEST_NO_INLINE_;
void StackLowerThanAddress(const void* ptr, bool* result)
{
  int dummy;
  *result = (&dummy < ptr);
}

bool StackGrowsDown()
{
  int dummy;
  bool result;
  StackLowerThanAddress(&dummy, &result);
  return result;
}

// Spawns a child process with the same executable as the current process in
// a thread-safe manner and instructs it to run the death test.  The
// implementation uses fork(2) + exec.  On systems where clone(2) is
// available, it is used instead, being slightly more thread-safe.  On QNX,
// fork supports only single-threaded environments, so this function uses
// spawn(2) there instead.  The function dies with an error message if
// anything goes wrong.
static pid_t ExecDeathTestSpawnChild(char* const* argv, int close_fd)
{
  ExecDeathTestArgs args = {argv, close_fd};
  pid_t child_pid        = -1;

#if GTEST_OS_QNX
  // Obtains the current directory and sets it to be closed in the child
  // process.
  const int cwd_fd = open(".", O_RDONLY);
  GTEST_DEATH_TEST_CHECK_(cwd_fd != -1);
  GTEST_DEATH_TEST_CHECK_SYSCALL_(fcntl(cwd_fd, F_SETFD, FD_CLOEXEC));
  // We need to execute the test program in the same environment where
  // it was originally invoked.  Therefore we change to the original
  // working directory first.
  const char* const original_dir = UnitTest::GetInstance()->original_working_dir();
  // We can safely call chdir() as it's a direct system call.
  if (chdir(original_dir) != 0) {
    DeathTestAbort(std::string("chdir(\"") + original_dir + "\") failed: " + GetLastErrnoDescription());
    return EXIT_FAILURE;
  }

  int fd_flags;
  // Set close_fd to be closed after spawn.
  GTEST_DEATH_TEST_CHECK_SYSCALL_(fd_flags = fcntl(close_fd, F_GETFD));
  GTEST_DEATH_TEST_CHECK_SYSCALL_(fcntl(close_fd, F_SETFD, fd_flags | FD_CLOEXEC));
  struct inheritance inherit = {0};
  // spawn is a system call.
  child_pid = spawn(args.argv[0], 0, NULL, &inherit, args.argv, GetEnviron());
  // Restores the current working directory.
  GTEST_DEATH_TEST_CHECK_(fchdir(cwd_fd) != -1);
  GTEST_DEATH_TEST_CHECK_SYSCALL_(close(cwd_fd));

#else // GTEST_OS_QNX
#if GTEST_OS_LINUX
  // When a SIGPROF signal is received while fork() or clone() are executing,
  // the process may hang. To avoid this, we ignore SIGPROF here and re-enable
  // it after the call to fork()/clone() is complete.
  struct sigaction saved_sigprof_action;
  struct sigaction ignore_sigprof_action;
  memset(&ignore_sigprof_action, 0, sizeof(ignore_sigprof_action));
  sigemptyset(&ignore_sigprof_action.sa_mask);
  ignore_sigprof_action.sa_handler = SIG_IGN;
  GTEST_DEATH_TEST_CHECK_SYSCALL_(sigaction(SIGPROF, &ignore_sigprof_action, &saved_sigprof_action));
#endif // GTEST_OS_LINUX

#if GTEST_HAS_CLONE
  const bool use_fork = GTEST_FLAG(death_test_use_fork);

  if (!use_fork) {
    static const bool stack_grows_down = StackGrowsDown();
    const size_t stack_size            = getpagesize();
    // MMAP_ANONYMOUS is not defined on Mac, so we use MAP_ANON instead.
    void* const stack = mmap(NULL, stack_size, PROT_READ | PROT_WRITE, MAP_ANON | MAP_PRIVATE, -1, 0);
    GTEST_DEATH_TEST_CHECK_(stack != MAP_FAILED);

    // Maximum stack alignment in bytes:  For a downward-growing stack, this
    // amount is subtracted from size of the stack space to get an address
    // that is within the stack space and is aligned on all systems we care
    // about.  As far as I know there is no ABI with stack alignment greater
    // than 64.  We assume stack and stack_size already have alignment of
    // kMaxStackAlignment.
    const size_t kMaxStackAlignment = 64;
    void* const stack_top = static_cast<char*>(stack) + (stack_grows_down ? stack_size - kMaxStackAlignment : 0);
    GTEST_DEATH_TEST_CHECK_(stack_size > kMaxStackAlignment
                            && reinterpret_cast<intptr_t>(stack_top) % kMaxStackAlignment == 0);

    child_pid = clone(&ExecDeathTestChildMain, stack_top, SIGCHLD, &args);

    GTEST_DEATH_TEST_CHECK_(munmap(stack, stack_size) != -1);
  }
#else
  const bool use_fork = true;
#endif // GTEST_HAS_CLONE

  if (use_fork && (child_pid = fork()) == 0) {
    ExecDeathTestChildMain(&args);
    _exit(0);
  }
#endif // GTEST_OS_QNX
#if GTEST_OS_LINUX
  GTEST_DEATH_TEST_CHECK_SYSCALL_(sigaction(SIGPROF, &saved_sigprof_action, NULL));
#endif // GTEST_OS_LINUX

  GTEST_DEATH_TEST_CHECK_(child_pid != -1);
  return child_pid;
}

// The AssumeRole process for a fork-and-exec death test.  It re-executes the
// main program from the beginning, setting the --gtest_filter
// and --gtest_internal_run_death_test flags to cause only the current
// death test to be re-run.
DeathTest::TestRole ExecDeathTest::AssumeRole()
{
  const UnitTestImpl* const impl             = GetUnitTestImpl();
  const InternalRunDeathTestFlag* const flag = impl->internal_run_death_test_flag();
  const TestInfo* const info                 = impl->current_test_info();
  const int death_test_index                 = info->result()->death_test_count();

  if (flag != NULL) {
    set_write_fd(flag->write_fd());
    return EXECUTE_TEST;
  }

  int pipe_fd[2];
  GTEST_DEATH_TEST_CHECK_(pipe(pipe_fd) != -1);
  // Clear the close-on-exec flag on the write end of the pipe, lest
  // it be closed when the child process does an exec:
  GTEST_DEATH_TEST_CHECK_(fcntl(pipe_fd[1], F_SETFD, 0) != -1);

  const std::string filter_flag =
      std::string("--") + GTEST_FLAG_PREFIX_ + kFilterFlag + "=" + info->test_case_name() + "." + info->name();
  const std::string internal_flag = std::string("--") + GTEST_FLAG_PREFIX_ + kInternalRunDeathTestFlag + "=" + file_
                                    + "|" + StreamableToString(line_) + "|" + StreamableToString(death_test_index) + "|"
                                    + StreamableToString(pipe_fd[1]);
  Arguments args;
  args.AddArguments(GetArgvsForDeathTestChildProcess());
  args.AddArgument(filter_flag.c_str());
  args.AddArgument(internal_flag.c_str());

  DeathTest::set_last_death_test_message("");

  CaptureStderr();
  // See the comment in NoExecDeathTest::AssumeRole for why the next line
  // is necessary.
  FlushInfoLog();

  const pid_t child_pid = ExecDeathTestSpawnChild(args.Argv(), pipe_fd[0]);
  GTEST_DEATH_TEST_CHECK_SYSCALL_(close(pipe_fd[1]));
  set_child_pid(child_pid);
  set_read_fd(pipe_fd[0]);
  set_spawned(true);
  return OVERSEE_TEST;
}

#endif // !GTEST_OS_WINDOWS

// Creates a concrete DeathTest-derived class that depends on the
// --gtest_death_test_style flag, and sets the pointer pointed to
// by the "test" argument to its address.  If the test should be
// skipped, sets that pointer to NULL.  Returns true, unless the
// flag is set to an invalid value.
bool DefaultDeathTestFactory::Create(const char* statement, const RE* regex, const char* file, int line,
                                     DeathTest** test)
{
  UnitTestImpl* const impl                   = GetUnitTestImpl();
  const InternalRunDeathTestFlag* const flag = impl->internal_run_death_test_flag();
  const int death_test_index                 = impl->current_test_info()->increment_death_test_count();

  if (flag != NULL) {
    if (death_test_index > flag->index()) {
      DeathTest::set_last_death_test_message("Death test count (" + StreamableToString(death_test_index)
                                             + ") somehow exceeded expected maximum ("
                                             + StreamableToString(flag->index())
                                             + ")");
      return false;
    }

    if (!(flag->file() == file && flag->line() == line && flag->index() == death_test_index)) {
      *test = NULL;
      return true;
    }
  }

#if GTEST_OS_WINDOWS

  if (GTEST_FLAG(death_test_style) == "threadsafe" || GTEST_FLAG(death_test_style) == "fast") {
    *test = new WindowsDeathTest(statement, regex, file, line);
  }

#else

  if (GTEST_FLAG(death_test_style) == "threadsafe") {
    *test = new ExecDeathTest(statement, regex, file, line);
  } else if (GTEST_FLAG(death_test_style) == "fast") {
    *test = new NoExecDeathTest(statement, regex);
  }

#endif // GTEST_OS_WINDOWS

  else { // NOLINT - this is more readable than unbalanced brackets inside #if.
    DeathTest::set_last_death_test_message("Unknown death test style \"" + GTEST_FLAG(death_test_style)
                                           + "\" encountered");
    return false;
  }

  return true;
}

// Splits a given string on a given delimiter, populating a given
// vector with the fields.  GTEST_HAS_DEATH_TEST implies that we have
// ::std::string, so we can use it here.
static void SplitString(const ::std::string& str, char delimiter, ::std::vector<::std::string>* dest)
{
  ::std::vector<::std::string> parsed;
  ::std::string::size_type pos = 0;
  while (::testing::internal::AlwaysTrue()) {
    const ::std::string::size_type colon = str.find(delimiter, pos);
    if (colon == ::std::string::npos) {
      parsed.push_back(str.substr(pos));
      break;
    } else {
      parsed.push_back(str.substr(pos, colon - pos));
      pos = colon + 1;
    }
  }
  dest->swap(parsed);
}

#if GTEST_OS_WINDOWS
// Recreates the pipe and event handles from the provided parameters,
// signals the event, and returns a file descriptor wrapped around the pipe
// handle. This function is called in the child process only.
int GetStatusFileDescriptor(unsigned int parent_process_id, size_t write_handle_as_size_t,
                            size_t event_handle_as_size_t)
{
  AutoHandle parent_process_handle(::OpenProcess(PROCESS_DUP_HANDLE,
                                                 FALSE, // Non-inheritable.
                                                 parent_process_id));
  if (parent_process_handle.Get() == INVALID_HANDLE_VALUE) {
    DeathTestAbort("Unable to open parent process " + StreamableToString(parent_process_id));
  }

  // TODO(vladl@google.com): Replace the following check with a
  // compile-time assertion when available.
  GTEST_CHECK_(sizeof(HANDLE) <= sizeof(size_t));

  const HANDLE write_handle = reinterpret_cast<HANDLE>(write_handle_as_size_t);
  HANDLE dup_write_handle;

  // The newly initialized handle is accessible only in in the parent
  // process. To obtain one accessible within the child, we need to use
  // DuplicateHandle.
  if (!::DuplicateHandle(parent_process_handle.Get(),
                         write_handle,
                         ::GetCurrentProcess(),
                         &dup_write_handle,
                         0x0, // Requested privileges ignored since
                         // DUPLICATE_SAME_ACCESS is used.
                         FALSE, // Request non-inheritable handler.
                         DUPLICATE_SAME_ACCESS)) {
    DeathTestAbort("Unable to duplicate the pipe handle " + StreamableToString(write_handle_as_size_t)
                   + " from the parent process "
                   + StreamableToString(parent_process_id));
  }

  const HANDLE event_handle = reinterpret_cast<HANDLE>(event_handle_as_size_t);
  HANDLE dup_event_handle;

  if (!::DuplicateHandle(parent_process_handle.Get(),
                         event_handle,
                         ::GetCurrentProcess(),
                         &dup_event_handle,
                         0x0,
                         FALSE,
                         DUPLICATE_SAME_ACCESS)) {
    DeathTestAbort("Unable to duplicate the event handle " + StreamableToString(event_handle_as_size_t)
                   + " from the parent process "
                   + StreamableToString(parent_process_id));
  }

  const int write_fd = ::_open_osfhandle(reinterpret_cast<intptr_t>(dup_write_handle), O_APPEND);
  if (write_fd == -1) {
    DeathTestAbort("Unable to convert pipe handle " + StreamableToString(write_handle_as_size_t)
                   + " to a file descriptor");
  }

  // Signals the parent that the write end of the pipe has been acquired
  // so the parent can release its own write end.
  ::SetEvent(dup_event_handle);

  return write_fd;
}
#endif // GTEST_OS_WINDOWS

// Returns a newly created InternalRunDeathTestFlag object with fields
// initialized from the GTEST_FLAG(internal_run_death_test) flag if
// the flag is specified; otherwise returns NULL.
InternalRunDeathTestFlag* ParseInternalRunDeathTestFlag()
{
  if (GTEST_FLAG(internal_run_death_test) == "")
    return NULL;

  // GTEST_HAS_DEATH_TEST implies that we have ::std::string, so we
  // can use it here.
  int line  = -1;
  int index = -1;
  ::std::vector<::std::string> fields;
  SplitString(GTEST_FLAG(internal_run_death_test).c_str(), '|', &fields);
  int write_fd = -1;

#if GTEST_OS_WINDOWS

  unsigned int parent_process_id = 0;
  size_t write_handle_as_size_t  = 0;
  size_t event_handle_as_size_t  = 0;

  if (fields.size() != 6 || !ParseNaturalNumber(fields[1], &line) || !ParseNaturalNumber(fields[2], &index)
      || !ParseNaturalNumber(fields[3], &parent_process_id)
      || !ParseNaturalNumber(fields[4], &write_handle_as_size_t)
      || !ParseNaturalNumber(fields[5], &event_handle_as_size_t)) {
    DeathTestAbort("Bad --gtest_internal_run_death_test flag: " + GTEST_FLAG(internal_run_death_test));
  }
  write_fd = GetStatusFileDescriptor(parent_process_id, write_handle_as_size_t, event_handle_as_size_t);
#else

  if (fields.size() != 4 || !ParseNaturalNumber(fields[1], &line) || !ParseNaturalNumber(fields[2], &index)
      || !ParseNaturalNumber(fields[3], &write_fd)) {
    DeathTestAbort("Bad --gtest_internal_run_death_test flag: " + GTEST_FLAG(internal_run_death_test));
  }

#endif // GTEST_OS_WINDOWS

  return new InternalRunDeathTestFlag(fields[0], line, index, write_fd);
}

} // namespace internal

#endif // GTEST_HAS_DEATH_TEST

} // namespace testing
// Copyright 2008, Google Inc.
// All rights reserved.
//
// Redistribution and use in source and binary forms, with or without
// modification, are permitted provided that the following conditions are
// met:
//
//     * Redistributions of source code must retain the above copyright
// notice, this list of conditions and the following disclaimer.
//     * Redistributions in binary form must reproduce the above
// copyright notice, this list of conditions and the following disclaimer
// in the documentation and/or other materials provided with the
// distribution.
//     * Neither the name of Google Inc. nor the names of its
// contributors may be used to endorse or promote products derived from
// this software without specific prior written permission.
//
// THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
// "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
// LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
// A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
// OWNER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
// SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
// LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
// DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
// THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
// (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
// OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
//
// Authors: keith.ray@gmail.com (Keith Ray)


#include <stdlib.h>

#if GTEST_OS_WINDOWS_MOBILE
#include <windows.h>
#elif GTEST_OS_WINDOWS
#include <direct.h>
#include <io.h>
#elif GTEST_OS_SYMBIAN
// Symbian OpenC has PATH_MAX in sys/syslimits.h
#include <sys/syslimits.h>
#else
#include <limits.h>
#include <climits> // Some Linux distributions define PATH_MAX here.
#endif // GTEST_OS_WINDOWS_MOBILE

#if GTEST_OS_WINDOWS
#define GTEST_PATH_MAX_ _MAX_PATH
#elif defined(PATH_MAX)
#define GTEST_PATH_MAX_ PATH_MAX
#elif defined(_XOPEN_PATH_MAX)
#define GTEST_PATH_MAX_ _XOPEN_PATH_MAX
#else
#define GTEST_PATH_MAX_ _POSIX_PATH_MAX
#endif // GTEST_OS_WINDOWS


namespace testing {
namespace internal {

#if GTEST_OS_WINDOWS
// On Windows, '\\' is the standard path separator, but many tools and the
// Windows API also accept '/' as an alternate path separator. Unless otherwise
// noted, a file path can contain either kind of path separators, or a mixture
// of them.
const char kPathSeparator                  = '\\';
const char kAlternatePathSeparator         = '/';
const char kPathSeparatorString[]          = "\\";
const char kAlternatePathSeparatorString[] = "/";
#if GTEST_OS_WINDOWS_MOBILE
// Windows CE doesn't have a current directory. You should not use
// the current directory in tests on Windows CE, but this at least
// provides a reasonable fallback.
const char kCurrentDirectoryString[] = "\\";
// Windows CE doesn't define INVALID_FILE_ATTRIBUTES
const DWORD kInvalidFileAttributes = 0xffffffff;
#else
const char kCurrentDirectoryString[] = ".\\";
#endif // GTEST_OS_WINDOWS_MOBILE
#else
const char kPathSeparator            = '/';
const char kPathSeparatorString[]    = "/";
const char kCurrentDirectoryString[] = "./";
#endif // GTEST_OS_WINDOWS

// Returns whether the given character is a valid path separator.
static bool IsPathSeparator(char c)
{
#if GTEST_HAS_ALT_PATH_SEP_
  return (c == kPathSeparator) || (c == kAlternatePathSeparator);
#else
  return c == kPathSeparator;
#endif
}

// Returns the current working directory, or "" if unsuccessful.
FilePath FilePath::GetCurrentDir()
{
#if GTEST_OS_WINDOWS_MOBILE
  // Windows CE doesn't have a current directory, so we just return
  // something reasonable.
  return FilePath(kCurrentDirectoryString);
#elif GTEST_OS_WINDOWS
  char cwd[GTEST_PATH_MAX_ + 1] = {'\0'};
  return FilePath(_getcwd(cwd, sizeof(cwd)) == NULL ? "" : cwd);
#else
  char cwd[GTEST_PATH_MAX_ + 1] = {'\0'};
  return FilePath(getcwd(cwd, sizeof(cwd)) == NULL ? "" : cwd);
#endif // GTEST_OS_WINDOWS_MOBILE
}

// Returns a copy of the FilePath with the case-insensitive extension removed.
// Example: FilePath("dir/file.exe").RemoveExtension("EXE") returns
// FilePath("dir/file"). If a case-insensitive extension is not
// found, returns a copy of the original FilePath.
FilePath FilePath::RemoveExtension(const char* extension) const
{
  const std::string dot_extension = std::string(".") + extension;
  if (String::EndsWithCaseInsensitive(pathname_, dot_extension)) {
    return FilePath(pathname_.substr(0, pathname_.length() - dot_extension.length()));
  }
  return *this;
}

// Returns a pointer to the last occurence of a valid path separator in
// the FilePath. On Windows, for example, both '/' and '\' are valid path
// separators. Returns NULL if no path separator was found.
const char* FilePath::FindLastPathSeparator() const
{
  const char* const last_sep = strrchr(c_str(), kPathSeparator);
#if GTEST_HAS_ALT_PATH_SEP_
  const char* const last_alt_sep = strrchr(c_str(), kAlternatePathSeparator);
  // Comparing two pointers of which only one is NULL is undefined.
  if (last_alt_sep != NULL && (last_sep == NULL || last_alt_sep > last_sep)) {
    return last_alt_sep;
  }
#endif
  return last_sep;
}

// Returns a copy of the FilePath with the directory part removed.
// Example: FilePath("path/to/file").RemoveDirectoryName() returns
// FilePath("file"). If there is no directory part ("just_a_file"), it returns
// the FilePath unmodified. If there is no file part ("just_a_dir/") it
// returns an empty FilePath ("").
// On Windows platform, '\' is the path separator, otherwise it is '/'.
FilePath FilePath::RemoveDirectoryName() const
{
  const char* const last_sep = FindLastPathSeparator();
  return last_sep ? FilePath(last_sep + 1) : *this;
}

// RemoveFileName returns the directory path with the filename removed.
// Example: FilePath("path/to/file").RemoveFileName() returns "path/to/".
// If the FilePath is "a_file" or "/a_file", RemoveFileName returns
// FilePath("./") or, on Windows, FilePath(".\\"). If the filepath does
// not have a file, like "just/a/dir/", it returns the FilePath unmodified.
// On Windows platform, '\' is the path separator, otherwise it is '/'.
FilePath FilePath::RemoveFileName() const
{
  const char* const last_sep = FindLastPathSeparator();
  std::string dir;
  if (last_sep) {
    dir = std::string(c_str(), last_sep + 1 - c_str());
  } else {
    dir = kCurrentDirectoryString;
  }
  return FilePath(dir);
}

// Helper functions for naming files in a directory for xml output.

// Given directory = "dir", base_name = "test", number = 0,
// extension = "xml", returns "dir/test.xml". If number is greater
// than zero (e.g., 12), returns "dir/test_12.xml".
// On Windows platform, uses \ as the separator rather than /.
FilePath FilePath::MakeFileName(const FilePath& directory, const FilePath& base_name, int number, const char* extension)
{
  std::string file;
  if (number == 0) {
    file = base_name.string() + "." + extension;
  } else {
    file = base_name.string() + "_" + StreamableToString(number) + "." + extension;
  }
  return ConcatPaths(directory, FilePath(file));
}

// Given directory = "dir", relative_path = "test.xml", returns "dir/test.xml".
// On Windows, uses \ as the separator rather than /.
FilePath FilePath::ConcatPaths(const FilePath& directory, const FilePath& relative_path)
{
  if (directory.IsEmpty())
    return relative_path;
  const FilePath dir(directory.RemoveTrailingPathSeparator());
  return FilePath(dir.string() + kPathSeparator + relative_path.string());
}

// Returns true if pathname describes something findable in the file-system,
// either a file, directory, or whatever.
bool FilePath::FileOrDirectoryExists() const
{
#if GTEST_OS_WINDOWS_MOBILE
  LPCWSTR unicode        = String::AnsiToUtf16(pathname_.c_str());
  const DWORD attributes = GetFileAttributes(unicode);
  delete[] unicode;
  return attributes != kInvalidFileAttributes;
#else
  posix::StatStruct file_stat;
  return posix::Stat(pathname_.c_str(), &file_stat) == 0;
#endif // GTEST_OS_WINDOWS_MOBILE
}

// Returns true if pathname describes a directory in the file-system
// that exists.
bool FilePath::DirectoryExists() const
{
  bool result = false;
#if GTEST_OS_WINDOWS
  // Don't strip off trailing separator if path is a root directory on
  // Windows (like "C:\\").
  const FilePath& path(IsRootDirectory() ? *this : RemoveTrailingPathSeparator());
#else
  const FilePath& path(*this);
#endif

#if GTEST_OS_WINDOWS_MOBILE
  LPCWSTR unicode        = String::AnsiToUtf16(path.c_str());
  const DWORD attributes = GetFileAttributes(unicode);
  delete[] unicode;
  if ((attributes != kInvalidFileAttributes) && (attributes & FILE_ATTRIBUTE_DIRECTORY)) {
    result = true;
  }
#else
  posix::StatStruct file_stat;
  result = posix::Stat(path.c_str(), &file_stat) == 0 && posix::IsDir(file_stat);
#endif // GTEST_OS_WINDOWS_MOBILE

  return result;
}

// Returns true if pathname describes a root directory. (Windows has one
// root directory per disk drive.)
bool FilePath::IsRootDirectory() const
{
#if GTEST_OS_WINDOWS
  // TODO(wan@google.com): on Windows a network share like
  // \\server\share can be a root directory, although it cannot be the
  // current directory.  Handle this properly.
  return pathname_.length() == 3 && IsAbsolutePath();
#else
  return pathname_.length() == 1 && IsPathSeparator(pathname_.c_str()[0]);
#endif
}

// Returns true if pathname describes an absolute path.
bool FilePath::IsAbsolutePath() const
{
  const char* const name = pathname_.c_str();
#if GTEST_OS_WINDOWS
  return pathname_.length() >= 3 && ((name[0] >= 'a' && name[0] <= 'z') || (name[0] >= 'A' && name[0] <= 'Z'))
         && name[1] == ':' && IsPathSeparator(name[2]);
#else
  return IsPathSeparator(name[0]);
#endif
}

// Returns a pathname for a file that does not currently exist. The pathname
// will be directory/base_name.extension or
// directory/base_name_<number>.extension if directory/base_name.extension
// already exists. The number will be incremented until a pathname is found
// that does not already exist.
// Examples: 'dir/foo_test.xml' or 'dir/foo_test_1.xml'.
// There could be a race condition if two or more processes are calling this
// function at the same time -- they could both pick the same filename.
FilePath FilePath::GenerateUniqueFileName(const FilePath& directory, const FilePath& base_name, const char* extension)
{
  FilePath full_pathname;
  int number = 0;
  do {
    full_pathname.Set(MakeFileName(directory, base_name, number++, extension));
  } while (full_pathname.FileOrDirectoryExists());
  return full_pathname;
}

// Returns true if FilePath ends with a path separator, which indicates that
// it is intended to represent a directory. Returns false otherwise.
// This does NOT check that a directory (or file) actually exists.
bool FilePath::IsDirectory() const
{
  return !pathname_.empty() && IsPathSeparator(pathname_.c_str()[pathname_.length() - 1]);
}

// Create directories so that path exists. Returns true if successful or if
// the directories already exist; returns false if unable to create directories
// for any reason.
bool FilePath::CreateDirectoriesRecursively() const
{
  if (!this->IsDirectory()) {
    return false;
  }

  if (pathname_.length() == 0 || this->DirectoryExists()) {
    return true;
  }

  const FilePath parent(this->RemoveTrailingPathSeparator().RemoveFileName());
  return parent.CreateDirectoriesRecursively() && this->CreateFolder();
}

// Create the directory so that path exists. Returns true if successful or
// if the directory already exists; returns false if unable to create the
// directory for any reason, including if the parent directory does not
// exist. Not named "CreateDirectory" because that's a macro on Windows.
bool FilePath::CreateFolder() const
{
#if GTEST_OS_WINDOWS_MOBILE
  FilePath removed_sep(this->RemoveTrailingPathSeparator());
  LPCWSTR unicode = String::AnsiToUtf16(removed_sep.c_str());
  int result      = CreateDirectory(unicode, NULL) ? 0 : -1;
  delete[] unicode;
#elif GTEST_OS_WINDOWS
  int result            = _mkdir(pathname_.c_str());
#else
  int result = mkdir(pathname_.c_str(), 0777);
#endif // GTEST_OS_WINDOWS_MOBILE

  if (result == -1) {
    return this->DirectoryExists(); // An error is OK if the directory exists.
  }
  return true; // No error.
}

// If input name has a trailing separator character, remove it and return the
// name, otherwise return the name string unmodified.
// On Windows platform, uses \ as the separator, other platforms use /.
FilePath FilePath::RemoveTrailingPathSeparator() const
{
  return IsDirectory() ? FilePath(pathname_.substr(0, pathname_.length() - 1)) : *this;
}

// Removes any redundant separators that might be in the pathname.
// For example, "bar///foo" becomes "bar/foo". Does not eliminate other
// redundancies that might be in a pathname involving "." or "..".
// TODO(wan@google.com): handle Windows network shares (e.g. \\server\share).
void FilePath::Normalize()
{
  if (pathname_.c_str() == NULL) {
    pathname_ = "";
    return;
  }
  const char* src  = pathname_.c_str();
  char* const dest = new char[pathname_.length() + 1];
  char* dest_ptr = dest;
  memset(dest_ptr, 0, pathname_.length() + 1);

  while (*src != '\0') {
    *dest_ptr = *src;
    if (!IsPathSeparator(*src)) {
      src++;
    } else {
#if GTEST_HAS_ALT_PATH_SEP_
      if (*dest_ptr == kAlternatePathSeparator) {
        *dest_ptr = kPathSeparator;
      }
#endif
      while (IsPathSeparator(*src))
        src++;
    }
    dest_ptr++;
  }
  *dest_ptr = '\0';
  pathname_ = dest;
  delete[] dest;
}

} // namespace internal
} // namespace testing
// Copyright 2008, Google Inc.
// All rights reserved.
//
// Redistribution and use in source and binary forms, with or without
// modification, are permitted provided that the following conditions are
// met:
//
//     * Redistributions of source code must retain the above copyright
// notice, this list of conditions and the following disclaimer.
//     * Redistributions in binary form must reproduce the above
// copyright notice, this list of conditions and the following disclaimer
// in the documentation and/or other materials provided with the
// distribution.
//     * Neither the name of Google Inc. nor the names of its
// contributors may be used to endorse or promote products derived from
// this software without specific prior written permission.
//
// THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
// "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
// LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
// A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
// OWNER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
// SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
// LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
// DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
// THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
// (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
// OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
//
// Author: wan@google.com (Zhanyong Wan)


#include <limits.h>
#include <stdlib.h>
#include <stdio.h>
#include <string.h>

#if GTEST_OS_WINDOWS_MOBILE
#include <windows.h> // For TerminateProcess()
#elif GTEST_OS_WINDOWS
#include <io.h>
#include <sys/stat.h>
#else
#include <unistd.h>
#endif // GTEST_OS_WINDOWS_MOBILE

#if GTEST_OS_MAC
#include <mach/mach_init.h>
#include <mach/task.h>
#include <mach/vm_map.h>
#endif // GTEST_OS_MAC

#if GTEST_OS_QNX
#include <devctl.h>
#include <sys/procfs.h>
#endif // GTEST_OS_QNX


// Indicates that this translation unit is part of Google Test's
// implementation.  It must come before gtest-internal-inl.h is
// included, or there will be a compiler error.  This trick is to
// prevent a user from accidentally including gtest-internal-inl.h in
// his code.
#define GTEST_IMPLEMENTATION_ 1
#undef GTEST_IMPLEMENTATION_

namespace testing {
namespace internal {

#if defined(_MSC_VER) || defined(__BORLANDC__)
// MSVC and C++Builder do not provide a definition of STDERR_FILENO.
const int kStdOutFileno = 1;
const int kStdErrFileno = 2;
#else
const int kStdOutFileno = STDOUT_FILENO;
const int kStdErrFileno = STDERR_FILENO;
#endif // _MSC_VER

#if GTEST_OS_MAC

// Returns the number of threads running in the process, or 0 to indicate that
// we cannot detect it.
size_t GetThreadCount()
{
  const task_t task = mach_task_self();
  mach_msg_type_number_t thread_count;
  thread_act_array_t thread_list;
  const kern_return_t status = task_threads(task, &thread_list, &thread_count);
  if (status == KERN_SUCCESS) {
    // task_threads allocates resources in thread_list and we need to free them
    // to avoid leaks.
    vm_deallocate(task, reinterpret_cast<vm_address_t>(thread_list), sizeof(thread_t) * thread_count);
    return static_cast<size_t>(thread_count);
  } else {
    return 0;
  }
}

#elif GTEST_OS_QNX

// Returns the number of threads running in the process, or 0 to indicate that
// we cannot detect it.
size_t GetThreadCount()
{
  const int fd = open("/proc/self/as", O_RDONLY);
  if (fd < 0) {
    return 0;
  }
  procfs_info process_info;
  const int status = devctl(fd, DCMD_PROC_INFO, &process_info, sizeof(process_info), NULL);
  close(fd);
  if (status == EOK) {
    return static_cast<size_t>(process_info.num_threads);
  } else {
    return 0;
  }
}

#else

size_t GetThreadCount()
{
  // There's no portable way to detect the number of threads, so we just
  // return 0 to indicate that we cannot detect it.
  return 0;
}

#endif // GTEST_OS_MAC

#if GTEST_USES_POSIX_RE

// Implements RE.  Currently only needed for death tests.

RE::~RE()
{
  if (is_valid_) {
    // regfree'ing an invalid regex might crash because the content
    // of the regex is undefined. Since the regex's are essentially
    // the same, one cannot be valid (or invalid) without the other
    // being so too.
    regfree(&partial_regex_);
    regfree(&full_regex_);
  }
  free(const_cast<char*>(pattern_));
}

// Returns true iff regular expression re matches the entire str.
bool RE::FullMatch(const char* str, const RE& re)
{
  if (!re.is_valid_)
    return false;

  regmatch_t match;
  return regexec(&re.full_regex_, str, 1, &match, 0) == 0;
}

// Returns true iff regular expression re matches a substring of str
// (including str itself).
bool RE::PartialMatch(const char* str, const RE& re)
{
  if (!re.is_valid_)
    return false;

  regmatch_t match;
  return regexec(&re.partial_regex_, str, 1, &match, 0) == 0;
}

// Initializes an RE from its string representation.
void RE::Init(const char* regex)
{
  pattern_ = posix::StrDup(regex);

  // Reserves enough bytes to hold the regular expression used for a
  // full match.
  const size_t full_regex_len = strlen(regex) + 10;
  char* const full_pattern    = new char[full_regex_len];

  snprintf(full_pattern, full_regex_len, "^(%s)$", regex);
  is_valid_ = regcomp(&full_regex_, full_pattern, REG_EXTENDED) == 0;
  // We want to call regcomp(&partial_regex_, ...) even if the
  // previous expression returns false.  Otherwise partial_regex_ may
  // not be properly initialized can may cause trouble when it's
  // freed.
  //
  // Some implementation of POSIX regex (e.g. on at least some
  // versions of Cygwin) doesn't accept the empty string as a valid
  // regex.  We change it to an equivalent form "()" to be safe.
  if (is_valid_) {
    const char* const partial_regex = (*regex == '\0') ? "()" : regex;
    is_valid_                       = regcomp(&partial_regex_, partial_regex, REG_EXTENDED) == 0;
  }
  EXPECT_TRUE(is_valid_) << "Regular expression \"" << regex << "\" is not a valid POSIX Extended regular expression.";

  delete[] full_pattern;
}

#elif GTEST_USES_SIMPLE_RE

// Returns true iff ch appears anywhere in str (excluding the
// terminating '\0' character).
bool IsInSet(char ch, const char* str)
{
  return ch != '\0' && strchr(str, ch) != NULL;
}

// Returns true iff ch belongs to the given classification.  Unlike
// similar functions in <ctype.h>, these aren't affected by the
// current locale.
bool IsAsciiDigit(char ch)
{
  return '0' <= ch && ch <= '9';
}
bool IsAsciiPunct(char ch)
{
  return IsInSet(ch, "^-!\"#$%&'()*+,./:;<=>?@[\\]_`{|}~");
}
bool IsRepeat(char ch)
{
  return IsInSet(ch, "?*+");
}
bool IsAsciiWhiteSpace(char ch)
{
  return IsInSet(ch, " \f\n\r\t\v");
}
bool IsAsciiWordChar(char ch)
{
  return ('a' <= ch && ch <= 'z') || ('A' <= ch && ch <= 'Z') || ('0' <= ch && ch <= '9') || ch == '_';
}

// Returns true iff "\\c" is a supported escape sequence.
bool IsValidEscape(char c)
{
  return (IsAsciiPunct(c) || IsInSet(c, "dDfnrsStvwW"));
}

// Returns true iff the given atom (specified by escaped and pattern)
// matches ch.  The result is undefined if the atom is invalid.
bool AtomMatchesChar(bool escaped, char pattern_char, char ch)
{
  if (escaped) { // "\\p" where p is pattern_char.
    switch (pattern_char) {
      case 'd':
        return IsAsciiDigit(ch);
      case 'D':
        return !IsAsciiDigit(ch);
      case 'f':
        return ch == '\f';
      case 'n':
        return ch == '\n';
      case 'r':
        return ch == '\r';
      case 's':
        return IsAsciiWhiteSpace(ch);
      case 'S':
        return !IsAsciiWhiteSpace(ch);
      case 't':
        return ch == '\t';
      case 'v':
        return ch == '\v';
      case 'w':
        return IsAsciiWordChar(ch);
      case 'W':
        return !IsAsciiWordChar(ch);
    }
    return IsAsciiPunct(pattern_char) && pattern_char == ch;
  }

  return (pattern_char == '.' && ch != '\n') || pattern_char == ch;
}

// Helper function used by ValidateRegex() to format error messages.
std::string FormatRegexSyntaxError(const char* regex, int index)
{
  return (Message() << "Syntax error at index " << index << " in simple regular expression \"" << regex << "\": ")
      .GetString();
}

// Generates non-fatal failures and returns false if regex is invalid;
// otherwise returns true.
bool ValidateRegex(const char* regex)
{
  if (regex == NULL) {
    // TODO(wan@google.com): fix the source file location in the
    // assertion failures to match where the regex is used in user
    // code.
    ADD_FAILURE() << "NULL is not a valid simple regular expression.";
    return false;
  }

  bool is_valid = true;

  // True iff ?, *, or + can follow the previous atom.
  bool prev_repeatable = false;
  for (int i = 0; regex[i]; i++) {
    if (regex[i] == '\\') { // An escape sequence
      i++;
      if (regex[i] == '\0') {
        ADD_FAILURE() << FormatRegexSyntaxError(regex, i - 1) << "'\\' cannot appear at the end.";
        return false;
      }

      if (!IsValidEscape(regex[i])) {
        ADD_FAILURE() << FormatRegexSyntaxError(regex, i - 1) << "invalid escape sequence \"\\" << regex[i] << "\".";
        is_valid = false;
      }
      prev_repeatable = true;
    } else { // Not an escape sequence.
      const char ch = regex[i];

      if (ch == '^' && i > 0) {
        ADD_FAILURE() << FormatRegexSyntaxError(regex, i) << "'^' can only appear at the beginning.";
        is_valid = false;
      } else if (ch == '$' && regex[i + 1] != '\0') {
        ADD_FAILURE() << FormatRegexSyntaxError(regex, i) << "'$' can only appear at the end.";
        is_valid = false;
      } else if (IsInSet(ch, "()[]{}|")) {
        ADD_FAILURE() << FormatRegexSyntaxError(regex, i) << "'" << ch << "' is unsupported.";
        is_valid = false;
      } else if (IsRepeat(ch) && !prev_repeatable) {
        ADD_FAILURE() << FormatRegexSyntaxError(regex, i) << "'" << ch << "' can only follow a repeatable token.";
        is_valid = false;
      }

      prev_repeatable = !IsInSet(ch, "^$?*+");
    }
  }

  return is_valid;
}

// Matches a repeated regex atom followed by a valid simple regular
// expression.  The regex atom is defined as c if escaped is false,
// or \c otherwise.  repeat is the repetition meta character (?, *,
// or +).  The behavior is undefined if str contains too many
// characters to be indexable by size_t, in which case the test will
// probably time out anyway.  We are fine with this limitation as
// std::string has it too.
bool MatchRepetitionAndRegexAtHead(bool escaped, char c, char repeat, const char* regex, const char* str)
{
  const size_t min_count = (repeat == '+') ? 1 : 0;
  const size_t max_count = (repeat == '?') ? 1 : static_cast<size_t>(-1) - 1;
  // We cannot call numeric_limits::max() as it conflicts with the
  // max() macro on Windows.

  for (size_t i = 0; i <= max_count; ++i) {
    // We know that the atom matches each of the first i characters in str.
    if (i >= min_count && MatchRegexAtHead(regex, str + i)) {
      // We have enough matches at the head, and the tail matches too.
      // Since we only care about *whether* the pattern matches str
      // (as opposed to *how* it matches), there is no need to find a
      // greedy match.
      return true;
    }
    if (str[i] == '\0' || !AtomMatchesChar(escaped, c, str[i]))
      return false;
  }
  return false;
}

// Returns true iff regex matches a prefix of str.  regex must be a
// valid simple regular expression and not start with "^", or the
// result is undefined.
bool MatchRegexAtHead(const char* regex, const char* str)
{
  if (*regex == '\0') // An empty regex matches a prefix of anything.
    return true;

  // "$" only matches the end of a string.  Note that regex being
  // valid guarantees that there's nothing after "$" in it.
  if (*regex == '$')
    return *str == '\0';

  // Is the first thing in regex an escape sequence?
  const bool escaped = *regex == '\\';
  if (escaped)
    ++regex;
  if (IsRepeat(regex[1])) {
    // MatchRepetitionAndRegexAtHead() calls MatchRegexAtHead(), so
    // here's an indirect recursion.  It terminates as the regex gets
    // shorter in each recursion.
    return MatchRepetitionAndRegexAtHead(escaped, regex[0], regex[1], regex + 2, str);
  } else {
    // regex isn't empty, isn't "$", and doesn't start with a
    // repetition.  We match the first atom of regex with the first
    // character of str and recurse.
    return (*str != '\0') && AtomMatchesChar(escaped, *regex, *str) && MatchRegexAtHead(regex + 1, str + 1);
  }
}

// Returns true iff regex matches any substring of str.  regex must be
// a valid simple regular expression, or the result is undefined.
//
// The algorithm is recursive, but the recursion depth doesn't exceed
// the regex length, so we won't need to worry about running out of
// stack space normally.  In rare cases the time complexity can be
// exponential with respect to the regex length + the string length,
// but usually it's must faster (often close to linear).
bool MatchRegexAnywhere(const char* regex, const char* str)
{
  if (regex == NULL || str == NULL)
    return false;

  if (*regex == '^')
    return MatchRegexAtHead(regex + 1, str);

  // A successful match can be anywhere in str.
  do {
    if (MatchRegexAtHead(regex, str))
      return true;
  } while (*str++ != '\0');
  return false;
}

// Implements the RE class.

RE::~RE()
{
  free(const_cast<char*>(pattern_));
  free(const_cast<char*>(full_pattern_));
}

// Returns true iff regular expression re matches the entire str.
bool RE::FullMatch(const char* str, const RE& re)
{
  return re.is_valid_ && MatchRegexAnywhere(re.full_pattern_, str);
}

// Returns true iff regular expression re matches a substring of str
// (including str itself).
bool RE::PartialMatch(const char* str, const RE& re)
{
  return re.is_valid_ && MatchRegexAnywhere(re.pattern_, str);
}

// Initializes an RE from its string representation.
void RE::Init(const char* regex)
{
  pattern_ = full_pattern_ = NULL;
  if (regex != NULL) {
    pattern_ = posix::StrDup(regex);
  }

  is_valid_ = ValidateRegex(regex);
  if (!is_valid_) {
    // No need to calculate the full pattern when the regex is invalid.
    return;
  }

  const size_t len = strlen(regex);
  // Reserves enough bytes to hold the regular expression used for a
  // full match: we need space to prepend a '^', append a '$', and
  // terminate the string with '\0'.
  char* buffer  = static_cast<char*>(malloc(len + 3));
  full_pattern_ = buffer;

  if (*regex != '^')
    *buffer++ = '^'; // Makes sure full_pattern_ starts with '^'.

  // We don't use snprintf or strncpy, as they trigger a warning when
  // compiled with VC++ 8.0.
  memcpy(buffer, regex, len);
  buffer += len;

  if (len == 0 || regex[len - 1] != '$')
    *buffer++ = '$'; // Makes sure full_pattern_ ends with '$'.

  *buffer = '\0';
}

#endif // GTEST_USES_POSIX_RE

const char kUnknownFile[] = "unknown file";

// Formats a source file path and a line number as they would appear
// in an error message from the compiler used to compile this code.
GTEST_API_::std::string FormatFileLocation(const char* file, int line)
{
  const std::string file_name(file == NULL ? kUnknownFile : file);

  if (line < 0) {
    return file_name + ":";
  }
#ifdef _MSC_VER
  return file_name + "(" + StreamableToString(line) + "):";
#else
  return file_name + ":" + StreamableToString(line) + ":";
#endif // _MSC_VER
}

// Formats a file location for compiler-independent XML output.
// Although this function is not platform dependent, we put it next to
// FormatFileLocation in order to contrast the two functions.
// Note that FormatCompilerIndependentFileLocation() does NOT append colon
// to the file location it produces, unlike FormatFileLocation().
GTEST_API_::std::string FormatCompilerIndependentFileLocation(const char* file, int line)
{
  const std::string file_name(file == NULL ? kUnknownFile : file);

  if (line < 0)
    return file_name;
  else
    return file_name + ":" + StreamableToString(line);
}


GTestLog::GTestLog(GTestLogSeverity severity, const char* file, int line)
  : severity_(severity)
{
  const char* const marker =
      severity == GTEST_INFO ? "[  INFO ]" : severity == GTEST_WARNING ? "[WARNING]" : severity == GTEST_ERROR
                                                                                           ? "[ ERROR ]"
                                                                                           : "[ FATAL ]";
  GetStream() << ::std::endl << marker << " " << FormatFileLocation(file, line).c_str() << ": ";
}

// Flushes the buffers and, if severity is GTEST_FATAL, aborts the program.
GTestLog::~GTestLog()
{
  GetStream() << ::std::endl;
  if (severity_ == GTEST_FATAL) {
    fflush(stderr);
    posix::Abort();
  }
}
// Disable Microsoft deprecation warnings for POSIX functions called from
// this class (creat, dup, dup2, and close)
#ifdef _MSC_VER
#pragma warning(push)
#pragma warning(disable : 4996)
#endif // _MSC_VER

#if GTEST_HAS_STREAM_REDIRECTION

// Object that captures an output stream (stdout/stderr).
class CapturedStream
{
public:
  // The ctor redirects the stream to a temporary file.
  explicit CapturedStream(int fd)
    : fd_(fd)
    , uncaptured_fd_(dup(fd))
  {
#if GTEST_OS_WINDOWS
    char temp_dir_path[MAX_PATH + 1]  = {'\0'}; // NOLINT
    char temp_file_path[MAX_PATH + 1] = {'\0'}; // NOLINT

    ::GetTempPathA(sizeof(temp_dir_path), temp_dir_path);
    const UINT success = ::GetTempFileNameA(temp_dir_path,
                                            "gtest_redir",
                                            0, // Generate unique file name.
                                            temp_file_path);
    GTEST_CHECK_(success != 0) << "Unable to create a temporary file in " << temp_dir_path;
    const int captured_fd = creat(temp_file_path, _S_IREAD | _S_IWRITE);
    GTEST_CHECK_(captured_fd != -1) << "Unable to open temporary file " << temp_file_path;
    filename_ = temp_file_path;
#else
// There's no guarantee that a test has write access to the current
// directory, so we create the temporary file in the /tmp directory
// instead. We use /tmp on most systems, and /sdcard on Android.
// That's because Android doesn't have /tmp.
#if GTEST_OS_LINUX_ANDROID
    // Note: Android applications are expected to call the framework's
    // Context.getExternalStorageDirectory() method through JNI to get
    // the location of the world-writable SD Card directory. However,
    // this requires a Context handle, which cannot be retrieved
    // globally from native code. Doing so also precludes running the
    // code as part of a regular standalone executable, which doesn't
    // run in a Dalvik process (e.g. when running it through 'adb shell').
    //
    // The location /sdcard is directly accessible from native code
    // and is the only location (unofficially) supported by the Android
    // team. It's generally a symlink to the real SD Card mount point
    // which can be /mnt/sdcard, /mnt/sdcard0, /system/media/sdcard, or
    // other OEM-customized locations. Never rely on these, and always
    // use /sdcard.
    char name_template[]  = "/sdcard/gtest_captured_stream.XXXXXX";
#else
    char name_template[] = "/tmp/captured_stream.XXXXXX";
#endif // GTEST_OS_LINUX_ANDROID
    const int captured_fd = mkstemp(name_template);
    filename_             = name_template;
#endif // GTEST_OS_WINDOWS
    fflush(NULL);
    dup2(captured_fd, fd_);
    close(captured_fd);
  }

  ~CapturedStream()
  {
    remove(filename_.c_str());
  }

  std::string GetCapturedString()
  {
    if (uncaptured_fd_ != -1) {
      // Restores the original stream.
      fflush(NULL);
      dup2(uncaptured_fd_, fd_);
      close(uncaptured_fd_);
      uncaptured_fd_ = -1;
    }

    FILE* const file          = posix::FOpen(filename_.c_str(), "r");
    const std::string content = ReadEntireFile(file);
    posix::FClose(file);
    return content;
  }

private:
  // Reads the entire content of a file as an std::string.
  static std::string ReadEntireFile(FILE* file);

  // Returns the size (in bytes) of a file.
  static size_t GetFileSize(FILE* file);

  const int fd_; // A stream to capture.
  int uncaptured_fd_;
  // Name of the temporary file holding the stderr output.
  ::std::string filename_;

  GTEST_DISALLOW_COPY_AND_ASSIGN_(CapturedStream);
};

// Returns the size (in bytes) of a file.
size_t CapturedStream::GetFileSize(FILE* file)
{
  fseek(file, 0, SEEK_END);
  return static_cast<size_t>(ftell(file));
}

// Reads the entire content of a file as a string.
std::string CapturedStream::ReadEntireFile(FILE* file)
{
  const size_t file_size = GetFileSize(file);
  char* const buffer     = new char[file_size];

  size_t bytes_last_read = 0; // # of bytes read in the last fread()
  size_t bytes_read      = 0; // # of bytes read so far

  fseek(file, 0, SEEK_SET);

  // Keeps reading the file until we cannot read further or the
  // pre-determined file size is reached.
  do {
    bytes_last_read = fread(buffer + bytes_read, 1, file_size - bytes_read, file);
    bytes_read += bytes_last_read;
  } while (bytes_last_read > 0 && bytes_read < file_size);

  const std::string content(buffer, bytes_read);
  delete[] buffer;

  return content;
}

#ifdef _MSC_VER
#pragma warning(pop)
#endif // _MSC_VER

static CapturedStream* g_captured_stderr = NULL;
static CapturedStream* g_captured_stdout = NULL;

// Starts capturing an output stream (stdout/stderr).
void CaptureStream(int fd, const char* stream_name, CapturedStream** stream)
{
  if (*stream != NULL) {
    GTEST_LOG_(FATAL) << "Only one " << stream_name << " capturer can exist at a time.";
  }
  *stream = new CapturedStream(fd);
}

// Stops capturing the output stream and returns the captured string.
std::string GetCapturedStream(CapturedStream** captured_stream)
{
  const std::string content = (*captured_stream)->GetCapturedString();

  delete *captured_stream;
  *captured_stream = NULL;

  return content;
}

// Starts capturing stdout.
void CaptureStdout()
{
  CaptureStream(kStdOutFileno, "stdout", &g_captured_stdout);
}

// Starts capturing stderr.
void CaptureStderr()
{
  CaptureStream(kStdErrFileno, "stderr", &g_captured_stderr);
}

// Stops capturing stdout and returns the captured string.
std::string GetCapturedStdout()
{
  return GetCapturedStream(&g_captured_stdout);
}

// Stops capturing stderr and returns the captured string.
std::string GetCapturedStderr()
{
  return GetCapturedStream(&g_captured_stderr);
}

#endif // GTEST_HAS_STREAM_REDIRECTION

#if GTEST_HAS_DEATH_TEST

// A copy of all command line arguments.  Set by InitGoogleTest().
::std::vector<testing::internal::string> g_argvs;

static const ::std::vector<testing::internal::string>* g_injected_test_argvs = NULL; // Owned.

void SetInjectableArgvs(const ::std::vector<testing::internal::string>* argvs)
{
  if (g_injected_test_argvs != argvs)
    delete g_injected_test_argvs;
  g_injected_test_argvs = argvs;
}

const ::std::vector<testing::internal::string>& GetInjectableArgvs()
{
  if (g_injected_test_argvs != NULL) {
    return *g_injected_test_argvs;
  }
  return g_argvs;
}
#endif // GTEST_HAS_DEATH_TEST

#if GTEST_OS_WINDOWS_MOBILE
namespace posix {
void Abort()
{
  DebugBreak();
  TerminateProcess(GetCurrentProcess(), 1);
}
} // namespace posix
#endif // GTEST_OS_WINDOWS_MOBILE

// Returns the name of the environment variable corresponding to the
// given flag.  For example, FlagToEnvVar("foo") will return
// "GTEST_FOO" in the open-source version.
static std::string FlagToEnvVar(const char* flag)
{
  const std::string full_flag = (Message() << GTEST_FLAG_PREFIX_ << flag).GetString();

  Message env_var;
  for (size_t i = 0; i != full_flag.length(); i++) {
    env_var << ToUpper(full_flag.c_str()[i]);
  }

  return env_var.GetString();
}

// Parses 'str' for a 32-bit signed integer.  If successful, writes
// the result to *value and returns true; otherwise leaves *value
// unchanged and returns false.
bool ParseInt32(const Message& src_text, const char* str, Int32* value)
{
  // Parses the environment variable as a decimal integer.
  char* end             = NULL;
  const long long_value = strtol(str, &end, 10); // NOLINT

  // Has strtol() consumed all characters in the string?
  if (*end != '\0') {
    // No - an invalid character was encountered.
    Message msg;
    msg << "WARNING: " << src_text << " is expected to be a 32-bit integer, but actually"
        << " has value \"" << str << "\".\n";
    printf("%s", msg.GetString().c_str());
    fflush(stdout);
    return false;
  }

  // Is the parsed value in the range of an Int32?
  const Int32 result = static_cast<Int32>(long_value);
  if (long_value == LONG_MAX || long_value == LONG_MIN ||
      // The parsed value overflows as a long.  (strtol() returns
      // LONG_MAX or LONG_MIN when the input overflows.)
      result != long_value
      // The parsed value overflows as an Int32.
      ) {
    Message msg;
    msg << "WARNING: " << src_text << " is expected to be a 32-bit integer, but actually"
        << " has value " << str << ", which overflows.\n";
    printf("%s", msg.GetString().c_str());
    fflush(stdout);
    return false;
  }

  *value = result;
  return true;
}

// Reads and returns the Boolean environment variable corresponding to
// the given flag; if it's not set, returns default_value.
//
// The value is considered true iff it's not "0".
bool BoolFromGTestEnv(const char* flag, bool default_value)
{
  const std::string env_var      = FlagToEnvVar(flag);
  const char* const string_value = posix::GetEnv(env_var.c_str());
  return string_value == NULL ? default_value : strcmp(string_value, "0") != 0;
}

// Reads and returns a 32-bit integer stored in the environment
// variable corresponding to the given flag; if it isn't set or
// doesn't represent a valid 32-bit integer, returns default_value.
Int32 Int32FromGTestEnv(const char* flag, Int32 default_value)
{
  const std::string env_var      = FlagToEnvVar(flag);
  const char* const string_value = posix::GetEnv(env_var.c_str());
  if (string_value == NULL) {
    // The environment variable is not set.
    return default_value;
  }

  Int32 result = default_value;
  if (!ParseInt32(Message() << "Environment variable " << env_var, string_value, &result)) {
    printf("The default value %s is used.\n", (Message() << default_value).GetString().c_str());
    fflush(stdout);
    return default_value;
  }

  return result;
}

// Reads and returns the string environment variable corresponding to
// the given flag; if it's not set, returns default_value.
const char* StringFromGTestEnv(const char* flag, const char* default_value)
{
  const std::string env_var = FlagToEnvVar(flag);
  const char* const value   = posix::GetEnv(env_var.c_str());
  return value == NULL ? default_value : value;
}

} // namespace internal
} // namespace testing
// Copyright 2007, Google Inc.
// All rights reserved.
//
// Redistribution and use in source and binary forms, with or without
// modification, are permitted provided that the following conditions are
// met:
//
//     * Redistributions of source code must retain the above copyright
// notice, this list of conditions and the following disclaimer.
//     * Redistributions in binary form must reproduce the above
// copyright notice, this list of conditions and the following disclaimer
// in the documentation and/or other materials provided with the
// distribution.
//     * Neither the name of Google Inc. nor the names of its
// contributors may be used to endorse or promote products derived from
// this software without specific prior written permission.
//
// THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
// "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
// LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
// A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
// OWNER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
// SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
// LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
// DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
// THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
// (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
// OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
//
// Author: wan@google.com (Zhanyong Wan)

// Google Test - The Google C++ Testing Framework
//
// This file implements a universal value printer that can print a
// value of any type T:
//
//   void ::testing::internal::UniversalPrinter<T>::Print(value, ostream_ptr);
//
// It uses the << operator when possible, and prints the bytes in the
// object otherwise.  A user can override its behavior for a class
// type Foo by defining either operator<<(::std::ostream&, const Foo&)
// or void PrintTo(const Foo&, ::std::ostream*) in the namespace that
// defines Foo.

#include <ctype.h>
#include <stdio.h>
#include <ostream> // NOLINT
#include <string>

namespace testing {

namespace {

using ::std::ostream;

// Prints a segment of bytes in the given object.
void PrintByteSegmentInObjectTo(const unsigned char* obj_bytes, size_t start, size_t count, ostream* os)
{
  char text[5] = "";
  for (size_t i = 0; i != count; i++) {
    const size_t j = start + i;
    if (i != 0) {
      // Organizes the bytes into groups of 2 for easy parsing by
      // human.
      if ((j % 2) == 0)
        *os << ' ';
      else
        *os << '-';
    }
    GTEST_SNPRINTF_(text, sizeof(text), "%02X", obj_bytes[j]);
    *os << text;
  }
}

// Prints the bytes in the given value to the given ostream.
void PrintBytesInObjectToImpl(const unsigned char* obj_bytes, size_t count, ostream* os)
{
  // Tells the user how big the object is.
  *os << count << "-byte object <";

  const size_t kThreshold = 132;
  const size_t kChunkSize = 64;
  // If the object size is bigger than kThreshold, we'll have to omit
  // some details by printing only the first and the last kChunkSize
  // bytes.
  // TODO(wan): let the user control the threshold using a flag.
  if (count < kThreshold) {
    PrintByteSegmentInObjectTo(obj_bytes, 0, count, os);
  } else {
    PrintByteSegmentInObjectTo(obj_bytes, 0, kChunkSize, os);
    *os << " ... ";
    // Rounds up to 2-byte boundary.
    const size_t resume_pos = (count - kChunkSize + 1) / 2 * 2;
    PrintByteSegmentInObjectTo(obj_bytes, resume_pos, count - resume_pos, os);
  }
  *os << ">";
}

} // namespace

namespace internal2 {

// Delegates to PrintBytesInObjectToImpl() to print the bytes in the
// given object.  The delegation simplifies the implementation, which
// uses the << operator and thus is easier done outside of the
// ::testing::internal namespace, which contains a << operator that
// sometimes conflicts with the one in STL.
void PrintBytesInObjectTo(const unsigned char* obj_bytes, size_t count, ostream* os)
{
  PrintBytesInObjectToImpl(obj_bytes, count, os);
}

} // namespace internal2

namespace internal {

// Depending on the value of a char (or wchar_t), we print it in one
// of three formats:
//   - as is if it's a printable ASCII (e.g. 'a', '2', ' '),
//   - as a hexidecimal escape sequence (e.g. '\x7F'), or
//   - as a special escape sequence (e.g. '\r', '\n').
enum CharFormat
{
  kAsIs,
  kHexEscape,
  kSpecialEscape
};

// Returns true if c is a printable ASCII character.  We test the
// value of c directly instead of calling isprint(), which is buggy on
// Windows Mobile.
inline bool IsPrintableAscii(wchar_t c)
{
  return 0x20 <= c && c <= 0x7E;
}

// Prints a wide or narrow char c as a character literal without the
// quotes, escaping it when necessary; returns how c was formatted.
// The template argument UnsignedChar is the unsigned version of Char,
// which is the type of c.
template <typename UnsignedChar, typename Char>
static CharFormat PrintAsCharLiteralTo(Char c, ostream* os)
{
  switch (static_cast<wchar_t>(c)) {
    case L'\0':
      *os << "\\0";
      break;
    case L'\'':
      *os << "\\'";
      break;
    case L'\\':
      *os << "\\\\";
      break;
    case L'\a':
      *os << "\\a";
      break;
    case L'\b':
      *os << "\\b";
      break;
    case L'\f':
      *os << "\\f";
      break;
    case L'\n':
      *os << "\\n";
      break;
    case L'\r':
      *os << "\\r";
      break;
    case L'\t':
      *os << "\\t";
      break;
    case L'\v':
      *os << "\\v";
      break;
    default:
      if (IsPrintableAscii(c)) {
        *os << static_cast<char>(c);
        return kAsIs;
      } else {
        *os << "\\x" + String::FormatHexInt(static_cast<UnsignedChar>(c));
        return kHexEscape;
      }
  }
  return kSpecialEscape;
}

// Prints a wchar_t c as if it's part of a string literal, escaping it when
// necessary; returns how c was formatted.
static CharFormat PrintAsStringLiteralTo(wchar_t c, ostream* os)
{
  switch (c) {
    case L'\'':
      *os << "'";
      return kAsIs;
    case L'"':
      *os << "\\\"";
      return kSpecialEscape;
    default:
      return PrintAsCharLiteralTo<wchar_t>(c, os);
  }
}

// Prints a char c as if it's part of a string literal, escaping it when
// necessary; returns how c was formatted.
static CharFormat PrintAsStringLiteralTo(char c, ostream* os)
{
  return PrintAsStringLiteralTo(static_cast<wchar_t>(static_cast<unsigned char>(c)), os);
}

// Prints a wide or narrow character c and its code.  '\0' is printed
// as "'\\0'", other unprintable characters are also properly escaped
// using the standard C++ escape sequence.  The template argument
// UnsignedChar is the unsigned version of Char, which is the type of c.
template <typename UnsignedChar, typename Char>
void PrintCharAndCodeTo(Char c, ostream* os)
{
  // First, print c as a literal in the most readable form we can find.
  *os << ((sizeof(c) > 1) ? "L'" : "'");
  const CharFormat format = PrintAsCharLiteralTo<UnsignedChar>(c, os);
  *os << "'";

  // To aid user debugging, we also print c's code in decimal, unless
  // it's 0 (in which case c was printed as '\\0', making the code
  // obvious).
  if (c == 0)
    return;
  *os << " (" << static_cast<int>(c);

  // For more convenience, we print c's code again in hexidecimal,
  // unless c was already printed in the form '\x##' or the code is in
  // [1, 9].
  if (format == kHexEscape || (1 <= c && c <= 9)) {
    // Do nothing.
  } else {
    *os << ", 0x" << String::FormatHexInt(static_cast<UnsignedChar>(c));
  }
  *os << ")";
}

void PrintTo(unsigned char c, ::std::ostream* os)
{
  PrintCharAndCodeTo<unsigned char>(c, os);
}
void PrintTo(signed char c, ::std::ostream* os)
{
  PrintCharAndCodeTo<unsigned char>(c, os);
}

// Prints a wchar_t as a symbol if it is printable or as its internal
// code otherwise and also as its code.  L'\0' is printed as "L'\\0'".
void PrintTo(wchar_t wc, ostream* os)
{
  PrintCharAndCodeTo<wchar_t>(wc, os);
}

// Prints the given array of characters to the ostream.  CharType must be either
// char or wchar_t.
// The array starts at begin, the length is len, it may include '\0' characters
// and may not be NUL-terminated.
template <typename CharType>
static void PrintCharsAsStringTo(const CharType* begin, size_t len, ostream* os)
{
  const char* const kQuoteBegin = sizeof(CharType) == 1 ? "\"" : "L\"";
  *os << kQuoteBegin;
  bool is_previous_hex = false;
  for (size_t index = 0; index < len; ++index) {
    const CharType cur = begin[index];
    if (is_previous_hex && IsXDigit(cur)) {
      // Previous character is of '\x..' form and this character can be
      // interpreted as another hexadecimal digit in its number. Break string to
      // disambiguate.
      *os << "\" " << kQuoteBegin;
    }
    is_previous_hex = PrintAsStringLiteralTo(cur, os) == kHexEscape;
  }
  *os << "\"";
}

// Prints a (const) char/wchar_t array of 'len' elements, starting at address
// 'begin'.  CharType must be either char or wchar_t.
template <typename CharType>
static void UniversalPrintCharArray(const CharType* begin, size_t len, ostream* os)
{
  // The code
  //   const char kFoo[] = "foo";
  // generates an array of 4, not 3, elements, with the last one being '\0'.
  //
  // Therefore when printing a char array, we don't print the last element if
  // it's '\0', such that the output matches the string literal as it's
  // written in the source code.
  if (len > 0 && begin[len - 1] == '\0') {
    PrintCharsAsStringTo(begin, len - 1, os);
    return;
  }

  // If, however, the last element in the array is not '\0', e.g.
  //    const char kFoo[] = { 'f', 'o', 'o' };
  // we must print the entire array.  We also print a message to indicate
  // that the array is not NUL-terminated.
  PrintCharsAsStringTo(begin, len, os);
  *os << " (no terminating NUL)";
}

// Prints a (const) char array of 'len' elements, starting at address 'begin'.
void UniversalPrintArray(const char* begin, size_t len, ostream* os)
{
  UniversalPrintCharArray(begin, len, os);
}

// Prints a (const) wchar_t array of 'len' elements, starting at address
// 'begin'.
void UniversalPrintArray(const wchar_t* begin, size_t len, ostream* os)
{
  UniversalPrintCharArray(begin, len, os);
}

// Prints the given C string to the ostream.
void PrintTo(const char* s, ostream* os)
{
  if (s == NULL) {
    *os << "NULL";
  } else {
    *os << ImplicitCast_<const void*>(s) << " pointing to ";
    PrintCharsAsStringTo(s, strlen(s), os);
  }
}

// MSVC compiler can be configured to define whar_t as a typedef
// of unsigned short. Defining an overload for const wchar_t* in that case
// would cause pointers to unsigned shorts be printed as wide strings,
// possibly accessing more memory than intended and causing invalid
// memory accesses. MSVC defines _NATIVE_WCHAR_T_DEFINED symbol when
// wchar_t is implemented as a native type.
#if !defined(_MSC_VER) || defined(_NATIVE_WCHAR_T_DEFINED)
// Prints the given wide C string to the ostream.
void PrintTo(const wchar_t* s, ostream* os)
{
  if (s == NULL) {
    *os << "NULL";
  } else {
    *os << ImplicitCast_<const void*>(s) << " pointing to ";
    PrintCharsAsStringTo(s, wcslen(s), os);
  }
}
#endif // wchar_t is native

// Prints a ::string object.
#if GTEST_HAS_GLOBAL_STRING
void PrintStringTo(const ::string& s, ostream* os)
{
  PrintCharsAsStringTo(s.data(), s.size(), os);
}
#endif // GTEST_HAS_GLOBAL_STRING

void PrintStringTo(const ::std::string& s, ostream* os)
{
  PrintCharsAsStringTo(s.data(), s.size(), os);
}

// Prints a ::wstring object.
#if GTEST_HAS_GLOBAL_WSTRING
void PrintWideStringTo(const ::wstring& s, ostream* os)
{
  PrintCharsAsStringTo(s.data(), s.size(), os);
}
#endif // GTEST_HAS_GLOBAL_WSTRING

#if GTEST_HAS_STD_WSTRING
void PrintWideStringTo(const ::std::wstring& s, ostream* os)
{
  PrintCharsAsStringTo(s.data(), s.size(), os);
}
#endif // GTEST_HAS_STD_WSTRING

} // namespace internal

} // namespace testing
// Copyright 2008, Google Inc.
// All rights reserved.
//
// Redistribution and use in source and binary forms, with or without
// modification, are permitted provided that the following conditions are
// met:
//
//     * Redistributions of source code must retain the above copyright
// notice, this list of conditions and the following disclaimer.
//     * Redistributions in binary form must reproduce the above
// copyright notice, this list of conditions and the following disclaimer
// in the documentation and/or other materials provided with the
// distribution.
//     * Neither the name of Google Inc. nor the names of its
// contributors may be used to endorse or promote products derived from
// this software without specific prior written permission.
//
// THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
// "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
// LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
// A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
// OWNER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
// SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
// LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
// DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
// THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
// (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
// OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
//
// Author: mheule@google.com (Markus Heule)
//
// The Google C++ Testing Framework (Google Test)


// Indicates that this translation unit is part of Google Test's
// implementation.  It must come before gtest-internal-inl.h is
// included, or there will be a compiler error.  This trick is to
// prevent a user from accidentally including gtest-internal-inl.h in
// his code.
#define GTEST_IMPLEMENTATION_ 1
#undef GTEST_IMPLEMENTATION_

namespace testing {

using internal::GetUnitTestImpl;

// Gets the summary of the failure message by omitting the stack trace
// in it.
std::string TestPartResult::ExtractSummary(const char* message)
{
  const char* const stack_trace = strstr(message, internal::kStackTraceMarker);
  return stack_trace == NULL ? message : std::string(message, stack_trace);
}

// Prints a TestPartResult object.
std::ostream& operator<<(std::ostream& os, const TestPartResult& result)
{
  return os << result.file_name() << ":" << result.line_number() << ": "
            << (result.type() == TestPartResult::kSuccess ? "Success" : result.type() == TestPartResult::kFatalFailure
                                                                            ? "Fatal failure"
                                                                            : "Non-fatal failure")
            << ":\n" << result.message() << std::endl;
}

// Appends a TestPartResult to the array.
void TestPartResultArray::Append(const TestPartResult& result)
{
  array_.push_back(result);
}

// Returns the TestPartResult at the given index (0-based).
const TestPartResult& TestPartResultArray::GetTestPartResult(int index) const
{
  if (index < 0 || index >= size()) {
    printf("\nInvalid index (%d) into TestPartResultArray.\n", index);
    internal::posix::Abort();
  }

  return array_[index];
}

// Returns the number of TestPartResult objects in the array.
int TestPartResultArray::size() const
{
  return static_cast<int>(array_.size());
}

namespace internal {

HasNewFatalFailureHelper::HasNewFatalFailureHelper()
  : has_new_fatal_failure_(false)
  , original_reporter_(GetUnitTestImpl()->GetTestPartResultReporterForCurrentThread())
{
  GetUnitTestImpl()->SetTestPartResultReporterForCurrentThread(this);
}

HasNewFatalFailureHelper::~HasNewFatalFailureHelper()
{
  GetUnitTestImpl()->SetTestPartResultReporterForCurrentThread(original_reporter_);
}

void HasNewFatalFailureHelper::ReportTestPartResult(const TestPartResult& result)
{
  if (result.fatally_failed())
    has_new_fatal_failure_ = true;
  original_reporter_->ReportTestPartResult(result);
}

} // namespace internal

} // namespace testing
// Copyright 2008 Google Inc.
// All Rights Reserved.
//
// Redistribution and use in source and binary forms, with or without
// modification, are permitted provided that the following conditions are
// met:
//
//     * Redistributions of source code must retain the above copyright
// notice, this list of conditions and the following disclaimer.
//     * Redistributions in binary form must reproduce the above
// copyright notice, this list of conditions and the following disclaimer
// in the documentation and/or other materials provided with the
// distribution.
//     * Neither the name of Google Inc. nor the names of its
// contributors may be used to endorse or promote products derived from
// this software without specific prior written permission.
//
// THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
// "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
// LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
// A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
// OWNER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
// SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
// LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
// DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
// THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
// (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
// OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
//
// Author: wan@google.com (Zhanyong Wan)


namespace testing {
namespace internal {

#if GTEST_HAS_TYPED_TEST_P

// Skips to the first non-space char in str. Returns an empty string if str
// contains only whitespace characters.
static const char* SkipSpaces(const char* str)
{
  while (IsSpace(*str))
    str++;
  return str;
}

// Verifies that registered_tests match the test names in
// defined_test_names_; returns registered_tests if successful, or
// aborts the program otherwise.
const char* TypedTestCasePState::VerifyRegisteredTestNames(const char* file, int line, const char* registered_tests)
{
  typedef ::std::set<const char*>::const_iterator DefinedTestIter;
  registered_ = true;

  // Skip initial whitespace in registered_tests since some
  // preprocessors prefix stringizied literals with whitespace.
  registered_tests = SkipSpaces(registered_tests);

  Message errors;
  ::std::set<std::string> tests;
  for (const char* names = registered_tests; names != NULL; names = SkipComma(names)) {
    const std::string name = GetPrefixUntilComma(names);
    if (tests.count(name) != 0) {
      errors << "Test " << name << " is listed more than once.\n";
      continue;
    }

    bool found = false;
    for (DefinedTestIter it = defined_test_names_.begin(); it != defined_test_names_.end(); ++it) {
      if (name == *it) {
        found = true;
        break;
      }
    }

    if (found) {
      tests.insert(name);
    } else {
      errors << "No test named " << name << " can be found in this test case.\n";
    }
  }

  for (DefinedTestIter it = defined_test_names_.begin(); it != defined_test_names_.end(); ++it) {
    if (tests.count(*it) == 0) {
      errors << "You forgot to list test " << *it << ".\n";
    }
  }

  const std::string& errors_str = errors.GetString();
  if (errors_str != "") {
    fprintf(stderr, "%s %s", FormatFileLocation(file, line).c_str(), errors_str.c_str());
    fflush(stderr);
    posix::Abort();
  }

  return registered_tests;
}

#endif // GTEST_HAS_TYPED_TEST_P

} // namespace internal
} // namespace testing
#include <dune/xt/common/reenable_warnings.hh>


==> anc/xt-super/dune-xt-common/dune/xt/common/test/gtest/gtest.h <==
// Copyright 2005, Google Inc.
// All rights reserved.
//
// Redistribution and use in source and binary forms, with or without
// modification, are permitted provided that the following conditions are
// met:
//
//     * Redistributions of source code must retain the above copyright
// notice, this list of conditions and the following disclaimer.
//     * Redistributions in binary form must reproduce the above
// copyright notice, this list of conditions and the following disclaimer
// in the documentation and/or other materials provided with the
// distribution.
//     * Neither the name of Google Inc. nor the names of its
// contributors may be used to endorse or promote products derived from
// this software without specific prior written permission.
//
// THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
// "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
// LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
// A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
// OWNER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
// SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
// LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
// DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
// THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
// (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
// OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
//
// Author: wan@google.com (Zhanyong Wan)
//
// The Google C++ Testing Framework (Google Test)
//
// This header file defines the public API for Google Test.  It should be
// included by any test program that uses Google Test.
//
// IMPORTANT NOTE: Due to limitation of the C++ language, we have to
// leave some internal implementation details in this header file.
// They are clearly marked by comments like this:
//
//   // INTERNAL IMPLEMENTATION - DO NOT USE IN A USER PROGRAM.
//
// Such code is NOT meant to be used by a user directly, and is subject
// to CHANGE WITHOUT NOTICE.  Therefore DO NOT DEPEND ON IT in a user
// program!
//
// Acknowledgment: Google Test borrowed the idea of automatic test
// registration from Barthelemy Dagenais' (barthelemy@prologique.com)
// easyUnit framework.

#ifndef GTEST_INCLUDE_GTEST_GTEST_H_
#define GTEST_INCLUDE_GTEST_GTEST_H_

#include <limits>
#include <ostream>
#include <vector>
#include <dune/xt/common/disable_warnings.hh>
// Copyright 2005, Google Inc.
// All rights reserved.
//
// Redistribution and use in source and binary forms, with or without
// modification, are permitted provided that the following conditions are
// met:
//
//     * Redistributions of source code must retain the above copyright
// notice, this list of conditions and the following disclaimer.
//     * Redistributions in binary form must reproduce the above
// copyright notice, this list of conditions and the following disclaimer
// in the documentation and/or other materials provided with the
// distribution.
//     * Neither the name of Google Inc. nor the names of its
// contributors may be used to endorse or promote products derived from
// this software without specific prior written permission.
//
// THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
// "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
// LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
// A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
// OWNER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
// SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
// LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
// DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
// THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
// (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
// OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
//
// Authors: wan@google.com (Zhanyong Wan), eefacm@gmail.com (Sean Mcafee)
//
// The Google C++ Testing Framework (Google Test)
//
// This header file declares functions and macros used internally by
// Google Test.  They are subject to change without notice.

#ifndef GTEST_INCLUDE_GTEST_INTERNAL_GTEST_INTERNAL_H_
#define GTEST_INCLUDE_GTEST_INTERNAL_GTEST_INTERNAL_H_

// Copyright 2005, Google Inc.
// All rights reserved.
//
// Redistribution and use in source and binary forms, with or without
// modification, are permitted provided that the following conditions are
// met:
//
//     * Redistributions of source code must retain the above copyright
// notice, this list of conditions and the following disclaimer.
//     * Redistributions in binary form must reproduce the above
// copyright notice, this list of conditions and the following disclaimer
// in the documentation and/or other materials provided with the
// distribution.
//     * Neither the name of Google Inc. nor the names of its
// contributors may be used to endorse or promote products derived from
// this software without specific prior written permission.
//
// THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
// "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
// LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
// A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
// OWNER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
// SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
// LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
// DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
// THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
// (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
// OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
//
// Authors: wan@google.com (Zhanyong Wan)
//
// Low-level types and utilities for porting Google Test to various
// platforms.  They are subject to change without notice.  DO NOT USE
// THEM IN USER CODE.
//
// This file is fundamental to Google Test.  All other Google Test source
// files are expected to #include this.  Therefore, it cannot #include
// any other Google Test header.

#ifndef GTEST_INCLUDE_GTEST_INTERNAL_GTEST_PORT_H_
#define GTEST_INCLUDE_GTEST_INTERNAL_GTEST_PORT_H_

// The user can define the following macros in the build script to
// control Google Test's behavior.  If the user doesn't define a macro
// in this list, Google Test will define it.
//
//   GTEST_HAS_CLONE          - Define it to 1/0 to indicate that clone(2)
//                              is/isn't available.
//   GTEST_HAS_EXCEPTIONS     - Define it to 1/0 to indicate that exceptions
//                              are enabled.
//   GTEST_HAS_GLOBAL_STRING  - Define it to 1/0 to indicate that ::string
//                              is/isn't available (some systems define
//                              ::string, which is different to std::string).
//   GTEST_HAS_GLOBAL_WSTRING - Define it to 1/0 to indicate that ::string
//                              is/isn't available (some systems define
//                              ::wstring, which is different to std::wstring).
//   GTEST_HAS_POSIX_RE       - Define it to 1/0 to indicate that POSIX regular
//                              expressions are/aren't available.
//   GTEST_HAS_PTHREAD        - Define it to 1/0 to indicate that <pthread.h>
//                              is/isn't available.
//   GTEST_HAS_RTTI           - Define it to 1/0 to indicate that RTTI is/isn't
//                              enabled.
//   GTEST_HAS_STD_WSTRING    - Define it to 1/0 to indicate that
//                              std::wstring does/doesn't work (Google Test can
//                              be used where std::wstring is unavailable).
//   GTEST_HAS_TR1_TUPLE      - Define it to 1/0 to indicate tr1::tuple
//                              is/isn't available.
//   GTEST_HAS_SEH            - Define it to 1/0 to indicate whether the
//                              compiler supports Microsoft's "Structured
//                              Exception Handling".
//   GTEST_HAS_STREAM_REDIRECTION
//                            - Define it to 1/0 to indicate whether the
//                              platform supports I/O stream redirection using
//                              dup() and dup2().
//   GTEST_USE_OWN_TR1_TUPLE  - Define it to 1/0 to indicate whether Google
//                              Test's own tr1 tuple implementation should be
//                              used.  Unused when the user sets
//                              GTEST_HAS_TR1_TUPLE to 0.
//   GTEST_LANG_CXX11         - Define it to 1/0 to indicate that Google Test
//                              is building in C++11/C++98 mode.
//   GTEST_LINKED_AS_SHARED_LIBRARY
//                            - Define to 1 when compiling tests that use
//                              Google Test as a shared library (known as
//                              DLL on Windows).
//   GTEST_CREATE_SHARED_LIBRARY
//                            - Define to 1 when compiling Google Test itself
//                              as a shared library.

// This header defines the following utilities:
//
// Macros indicating the current platform (defined to 1 if compiled on
// the given platform; otherwise undefined):
//   GTEST_OS_AIX      - IBM AIX
//   GTEST_OS_CYGWIN   - Cygwin
//   GTEST_OS_HPUX     - HP-UX
//   GTEST_OS_LINUX    - Linux
//     GTEST_OS_LINUX_ANDROID - Google Android
//   GTEST_OS_MAC      - Mac OS X
//     GTEST_OS_IOS    - iOS
//       GTEST_OS_IOS_SIMULATOR - iOS simulator
//   GTEST_OS_NACL     - Google Native Client (NaCl)
//   GTEST_OS_OPENBSD  - OpenBSD
//   GTEST_OS_QNX      - QNX
//   GTEST_OS_SOLARIS  - Sun Solaris
//   GTEST_OS_SYMBIAN  - Symbian
//   GTEST_OS_WINDOWS  - Windows (Desktop, MinGW, or Mobile)
//     GTEST_OS_WINDOWS_DESKTOP  - Windows Desktop
//     GTEST_OS_WINDOWS_MINGW    - MinGW
//     GTEST_OS_WINDOWS_MOBILE   - Windows Mobile
//   GTEST_OS_ZOS      - z/OS
//
// Among the platforms, Cygwin, Linux, Max OS X, and Windows have the
// most stable support.  Since core members of the Google Test project
// don't have access to other platforms, support for them may be less
// stable.  If you notice any problems on your platform, please notify
// googletestframework@googlegroups.com (patches for fixing them are
// even more welcome!).
//
// Note that it is possible that none of the GTEST_OS_* macros are defined.
//
// Macros indicating available Google Test features (defined to 1 if
// the corresponding feature is supported; otherwise undefined):
//   GTEST_HAS_COMBINE      - the Combine() function (for value-parameterized
//                            tests)
//   GTEST_HAS_DEATH_TEST   - death tests
//   GTEST_HAS_PARAM_TEST   - value-parameterized tests
//   GTEST_HAS_TYPED_TEST   - typed tests
//   GTEST_HAS_TYPED_TEST_P - type-parameterized tests
//   GTEST_USES_POSIX_RE    - enhanced POSIX regex is used. Do not confuse with
//                            GTEST_HAS_POSIX_RE (see above) which users can
//                            define themselves.
//   GTEST_USES_SIMPLE_RE   - our own simple regex is used;
//                            the above two are mutually exclusive.
//   GTEST_CAN_COMPARE_NULL - accepts untyped NULL in EXPECT_EQ().
//
// Macros for basic C++ coding:
//   GTEST_AMBIGUOUS_ELSE_BLOCKER_ - for disabling a gcc warning.
//   GTEST_ATTRIBUTE_UNUSED_  - declares that a class' instances or a
//                              variable don't have to be used.
//   GTEST_DISALLOW_ASSIGN_   - disables operator=.
//   GTEST_DISALLOW_COPY_AND_ASSIGN_ - disables copy ctor and operator=.
//   GTEST_MUST_USE_RESULT_   - declares that a function's result must be used.
//
// Synchronization:
//   Mutex, MutexLock, ThreadLocal, GetThreadCount()
//                  - synchronization primitives.
//   GTEST_IS_THREADSAFE - defined to 1 to indicate that the above
//                         synchronization primitives have real implementations
//                         and Google Test is thread-safe; or 0 otherwise.
//
// Template meta programming:
//   is_pointer     - as in TR1; needed on Symbian and IBM XL C/C++ only.
//   IteratorTraits - partial implementation of std::iterator_traits, which
//                    is not available in libCstd when compiled with Sun C++.
//
// Smart pointers:
//   scoped_ptr     - as in TR2.
//
// Regular expressions:
//   RE             - a simple regular expression class using the POSIX
//                    Extended Regular Expression syntax on UNIX-like
//                    platforms, or a reduced regular exception syntax on
//                    other platforms, including Windows.
//
// Logging:
//   GTEST_LOG_()   - logs messages at the specified severity level.
//   LogToStderr()  - directs all log messages to stderr.
//   FlushInfoLog() - flushes informational log messages.
//
// Stdout and stderr capturing:
//   CaptureStdout()     - starts capturing stdout.
//   GetCapturedStdout() - stops capturing stdout and returns the captured
//                         string.
//   CaptureStderr()     - starts capturing stderr.
//   GetCapturedStderr() - stops capturing stderr and returns the captured
//                         string.
//
// Integer types:
//   TypeWithSize   - maps an integer to a int type.
//   Int32, UInt32, Int64, UInt64, TimeInMillis
//                  - integers of known sizes.
//   BiggestInt     - the biggest signed integer type.
//
// Command-line utilities:
//   GTEST_FLAG()       - references a flag.
//   GTEST_DECLARE_*()  - declares a flag.
//   GTEST_DEFINE_*()   - defines a flag.
//   GetInjectableArgvs() - returns the command line as a vector of strings.
//
// Environment variable utilities:
//   GetEnv()             - gets the value of an environment variable.
//   BoolFromGTestEnv()   - parses a bool environment variable.
//   Int32FromGTestEnv()  - parses an Int32 environment variable.
//   StringFromGTestEnv() - parses a string environment variable.

#include <ctype.h>   // for isspace, etc
#include <stddef.h>  // for ptrdiff_t
#include <stdlib.h>
#include <stdio.h>
#include <string.h>
#ifndef _WIN32_WCE
# include <sys/types.h>
# include <sys/stat.h>
#endif  // !_WIN32_WCE

#if defined __APPLE__
# include <AvailabilityMacros.h>
# include <TargetConditionals.h>
#endif

#include <iostream>  // NOLINT
#include <sstream>  // NOLINT
#include <string>  // NOLINT

#define GTEST_DEV_EMAIL_ "googletestframework@@googlegroups.com"
#define GTEST_FLAG_PREFIX_ "gtest_"
#define GTEST_FLAG_PREFIX_DASH_ "gtest-"
#define GTEST_FLAG_PREFIX_UPPER_ "GTEST_"
#define GTEST_NAME_ "Google Test"
#define GTEST_PROJECT_URL_ "http://code.google.com/p/googletest/"

// Determines the version of gcc that is used to compile this.
#ifdef __GNUC__
// 40302 means version 4.3.2.
# define GTEST_GCC_VER_ \
    (__GNUC__*10000 + __GNUC_MINOR__*100 + __GNUC_PATCHLEVEL__)
#endif  // __GNUC__

// Determines the platform on which Google Test is compiled.
#ifdef __CYGWIN__
# define GTEST_OS_CYGWIN 1
#elif defined __SYMBIAN32__
# define GTEST_OS_SYMBIAN 1
#elif defined _WIN32
# define GTEST_OS_WINDOWS 1
# ifdef _WIN32_WCE
#  define GTEST_OS_WINDOWS_MOBILE 1
# elif defined(__MINGW__) || defined(__MINGW32__)
#  define GTEST_OS_WINDOWS_MINGW 1
# else
#  define GTEST_OS_WINDOWS_DESKTOP 1
# endif  // _WIN32_WCE
#elif defined __APPLE__
# define GTEST_OS_MAC 1
# if TARGET_OS_IPHONE
#  define GTEST_OS_IOS 1
#  if TARGET_IPHONE_SIMULATOR
#   define GTEST_OS_IOS_SIMULATOR 1
#  endif
# endif
#elif defined __linux__
# define GTEST_OS_LINUX 1
# if defined __ANDROID__
#  define GTEST_OS_LINUX_ANDROID 1
# endif
#elif defined __MVS__
# define GTEST_OS_ZOS 1
#elif defined(__sun) && defined(__SVR4)
# define GTEST_OS_SOLARIS 1
#elif defined(_AIX)
# define GTEST_OS_AIX 1
#elif defined(__hpux)
# define GTEST_OS_HPUX 1
#elif defined __native_client__
# define GTEST_OS_NACL 1
#elif defined __OpenBSD__
# define GTEST_OS_OPENBSD 1
#elif defined __QNX__
# define GTEST_OS_QNX 1
#endif  // __CYGWIN__

#ifndef GTEST_LANG_CXX11
// gcc and clang define __GXX_EXPERIMENTAL_CXX0X__ when
// -std={c,gnu}++{0x,11} is passed.  The C++11 standard specifies a
// value for __cplusplus, and recent versions of clang, gcc, and
// probably other compilers set that too in C++11 mode.
# if __GXX_EXPERIMENTAL_CXX0X__ || __cplusplus >= 201103L
// Compiling in at least C++11 mode.
#  define GTEST_LANG_CXX11 1
# else
#  define GTEST_LANG_CXX11 0
# endif
#endif

// Brings in definitions for functions used in the testing::internal::posix
// namespace (read, write, close, chdir, isatty, stat). We do not currently
// use them on Windows Mobile.
#if !GTEST_OS_WINDOWS
// This assumes that non-Windows OSes provide unistd.h. For OSes where this
// is not the case, we need to include headers that provide the functions
// mentioned above.
# include <unistd.h>
# include <strings.h>
#elif !GTEST_OS_WINDOWS_MOBILE
# include <direct.h>
# include <io.h>
#endif

#if GTEST_OS_LINUX_ANDROID
// Used to define __ANDROID_API__ matching the target NDK API level.
#  include <android/api-level.h>  // NOLINT
#endif

// Defines this to true iff Google Test can use POSIX regular expressions.
#ifndef GTEST_HAS_POSIX_RE
# if GTEST_OS_LINUX_ANDROID
// On Android, <regex.h> is only available starting with Gingerbread.
#  define GTEST_HAS_POSIX_RE (__ANDROID_API__ >= 9)
# else
#  define GTEST_HAS_POSIX_RE (!GTEST_OS_WINDOWS)
# endif
#endif

#if GTEST_HAS_POSIX_RE

// On some platforms, <regex.h> needs someone to define size_t, and
// won't compile otherwise.  We can #include it here as we already
// included <stdlib.h>, which is guaranteed to define size_t through
// <stddef.h>.
# include <regex.h>  // NOLINT

# define GTEST_USES_POSIX_RE 1

#elif GTEST_OS_WINDOWS

// <regex.h> is not available on Windows.  Use our own simple regex
// implementation instead.
# define GTEST_USES_SIMPLE_RE 1

#else

// <regex.h> may not be available on this platform.  Use our own
// simple regex implementation instead.
# define GTEST_USES_SIMPLE_RE 1

#endif  // GTEST_HAS_POSIX_RE

#ifndef GTEST_HAS_EXCEPTIONS
// The user didn't tell us whether exceptions are enabled, so we need
// to figure it out.
# if defined(_MSC_VER) || defined(__BORLANDC__)
// MSVC's and C++Builder's implementations of the STL use the _HAS_EXCEPTIONS
// macro to enable exceptions, so we'll do the same.
// Assumes that exceptions are enabled by default.
#  ifndef _HAS_EXCEPTIONS
#   define _HAS_EXCEPTIONS 1
#  endif  // _HAS_EXCEPTIONS
#  define GTEST_HAS_EXCEPTIONS _HAS_EXCEPTIONS
# elif defined(__GNUC__) && __EXCEPTIONS
// gcc defines __EXCEPTIONS to 1 iff exceptions are enabled.
#  define GTEST_HAS_EXCEPTIONS 1
# elif defined(__SUNPRO_CC)
// Sun Pro CC supports exceptions.  However, there is no compile-time way of
// detecting whether they are enabled or not.  Therefore, we assume that
// they are enabled unless the user tells us otherwise.
#  define GTEST_HAS_EXCEPTIONS 1
# elif defined(__IBMCPP__) && __EXCEPTIONS
// xlC defines __EXCEPTIONS to 1 iff exceptions are enabled.
#  define GTEST_HAS_EXCEPTIONS 1
# elif defined(__HP_aCC)
// Exception handling is in effect by default in HP aCC compiler. It has to
// be turned of by +noeh compiler option if desired.
#  define GTEST_HAS_EXCEPTIONS 1
# else
// For other compilers, we assume exceptions are disabled to be
// conservative.
#  define GTEST_HAS_EXCEPTIONS 0
# endif  // defined(_MSC_VER) || defined(__BORLANDC__)
#endif  // GTEST_HAS_EXCEPTIONS

#if !defined(GTEST_HAS_STD_STRING)
// Even though we don't use this macro any longer, we keep it in case
// some clients still depend on it.
# define GTEST_HAS_STD_STRING 1
#elif !GTEST_HAS_STD_STRING
// The user told us that ::std::string isn't available.
# error "Google Test cannot be used where ::std::string isn't available."
#endif  // !defined(GTEST_HAS_STD_STRING)

#ifndef GTEST_HAS_GLOBAL_STRING
// The user didn't tell us whether ::string is available, so we need
// to figure it out.

# define GTEST_HAS_GLOBAL_STRING 0

#endif  // GTEST_HAS_GLOBAL_STRING

#ifndef GTEST_HAS_STD_WSTRING
// The user didn't tell us whether ::std::wstring is available, so we need
// to figure it out.
// TODO(wan@google.com): uses autoconf to detect whether ::std::wstring
//   is available.

// Cygwin 1.7 and below doesn't support ::std::wstring.
// Solaris' libc++ doesn't support it either.  Android has
// no support for it at least as recent as Froyo (2.2).
# define GTEST_HAS_STD_WSTRING \
    (!(GTEST_OS_LINUX_ANDROID || GTEST_OS_CYGWIN || GTEST_OS_SOLARIS))

#endif  // GTEST_HAS_STD_WSTRING

#ifndef GTEST_HAS_GLOBAL_WSTRING
// The user didn't tell us whether ::wstring is available, so we need
// to figure it out.
# define GTEST_HAS_GLOBAL_WSTRING \
    (GTEST_HAS_STD_WSTRING && GTEST_HAS_GLOBAL_STRING)
#endif  // GTEST_HAS_GLOBAL_WSTRING

// Determines whether RTTI is available.
#ifndef GTEST_HAS_RTTI
// The user didn't tell us whether RTTI is enabled, so we need to
// figure it out.

# ifdef _MSC_VER

#  ifdef _CPPRTTI  // MSVC defines this macro iff RTTI is enabled.
#   define GTEST_HAS_RTTI 1
#  else
#   define GTEST_HAS_RTTI 0
#  endif

// Starting with version 4.3.2, gcc defines __GXX_RTTI iff RTTI is enabled.
# elif defined(__GNUC__) && (GTEST_GCC_VER_ >= 40302)

#  ifdef __GXX_RTTI
// When building against STLport with the Android NDK and with
// -frtti -fno-exceptions, the build fails at link time with undefined
// references to __cxa_bad_typeid. Note sure if STL or toolchain bug,
// so disable RTTI when detected.
#   if GTEST_OS_LINUX_ANDROID && defined(_STLPORT_MAJOR) && \
       !defined(__EXCEPTIONS)
#    define GTEST_HAS_RTTI 0
#   else
#    define GTEST_HAS_RTTI 1
#   endif  // GTEST_OS_LINUX_ANDROID && __STLPORT_MAJOR && !__EXCEPTIONS
#  else
#   define GTEST_HAS_RTTI 0
#  endif  // __GXX_RTTI

// Clang defines __GXX_RTTI starting with version 3.0, but its manual recommends
// using has_feature instead. has_feature(cxx_rtti) is supported since 2.7, the
// first version with C++ support.
# elif defined(__clang__)

#  define GTEST_HAS_RTTI __has_feature(cxx_rtti)

// Starting with version 9.0 IBM Visual Age defines __RTTI_ALL__ to 1 if
// both the typeid and dynamic_cast features are present.
# elif defined(__IBMCPP__) && (__IBMCPP__ >= 900)

#  ifdef __RTTI_ALL__
#   define GTEST_HAS_RTTI 1
#  else
#   define GTEST_HAS_RTTI 0
#  endif

# else

// For all other compilers, we assume RTTI is enabled.
#  define GTEST_HAS_RTTI 1

# endif  // _MSC_VER

#endif  // GTEST_HAS_RTTI

// It's this header's responsibility to #include <typeinfo> when RTTI
// is enabled.
#if GTEST_HAS_RTTI
# include <typeinfo>
#endif

// Determines whether Google Test can use the pthreads library.
#ifndef GTEST_HAS_PTHREAD
// The user didn't tell us explicitly, so we assume pthreads support is
// available on Linux and Mac.
//
// To disable threading support in Google Test, add -DGTEST_HAS_PTHREAD=0
// to your compiler flags.
# define GTEST_HAS_PTHREAD (GTEST_OS_LINUX || GTEST_OS_MAC || GTEST_OS_HPUX \
    || GTEST_OS_QNX)
#endif  // GTEST_HAS_PTHREAD

#if GTEST_HAS_PTHREAD
// gtest-port.h guarantees to #include <pthread.h> when GTEST_HAS_PTHREAD is
// true.
# include <pthread.h>  // NOLINT

// For timespec and nanosleep, used below.
# include <time.h>  // NOLINT
#endif

// Determines whether Google Test can use tr1/tuple.  You can define
// this macro to 0 to prevent Google Test from using tuple (any
// feature depending on tuple with be disabled in this mode).
#ifndef GTEST_HAS_TR1_TUPLE
# if GTEST_OS_LINUX_ANDROID && defined(_STLPORT_MAJOR)
// STLport, provided with the Android NDK, has neither <tr1/tuple> or <tuple>.
#  define GTEST_HAS_TR1_TUPLE 0
# else
// The user didn't tell us not to do it, so we assume it's OK.
#  define GTEST_HAS_TR1_TUPLE 1
# endif
#endif  // GTEST_HAS_TR1_TUPLE

// Determines whether Google Test's own tr1 tuple implementation
// should be used.
#ifndef GTEST_USE_OWN_TR1_TUPLE
// The user didn't tell us, so we need to figure it out.

// We use our own TR1 tuple if we aren't sure the user has an
// implementation of it already.  At this time, libstdc++ 4.0.0+ and
// MSVC 2010 are the only mainstream standard libraries that come
// with a TR1 tuple implementation.  NVIDIA's CUDA NVCC compiler
// pretends to be GCC by defining __GNUC__ and friends, but cannot
// compile GCC's tuple implementation.  MSVC 2008 (9.0) provides TR1
// tuple in a 323 MB Feature Pack download, which we cannot assume the
// user has.  QNX's QCC compiler is a modified GCC but it doesn't
// support TR1 tuple.  libc++ only provides std::tuple, in C++11 mode,
// and it can be used with some compilers that define __GNUC__.
# if (defined(__GNUC__) && !defined(__CUDACC__) && (GTEST_GCC_VER_ >= 40000) \
      && !GTEST_OS_QNX && !defined(_LIBCPP_VERSION)) || _MSC_VER >= 1600
#  define GTEST_ENV_HAS_TR1_TUPLE_ 1
# endif

// C++11 specifies that <tuple> provides std::tuple. Use that if gtest is used
// in C++11 mode and libstdc++ isn't very old (binaries targeting OS X 10.6
// can build with clang but need to use gcc4.2's libstdc++).
# if GTEST_LANG_CXX11 && (!defined(__GLIBCXX__) || __GLIBCXX__ > 20110325)
#  define GTEST_ENV_HAS_STD_TUPLE_ 1
# endif

# if GTEST_ENV_HAS_TR1_TUPLE_ || GTEST_ENV_HAS_STD_TUPLE_
#  define GTEST_USE_OWN_TR1_TUPLE 0
# else
#  define GTEST_USE_OWN_TR1_TUPLE 1
# endif

#endif  // GTEST_USE_OWN_TR1_TUPLE

// To avoid conditional compilation everywhere, we make it
// gtest-port.h's responsibility to #include the header implementing
// tr1/tuple.
#if GTEST_HAS_TR1_TUPLE

# if GTEST_USE_OWN_TR1_TUPLE
// This file was GENERATED by command:
//     pump.py gtest-tuple.h.pump
// DO NOT EDIT BY HAND!!!

// Copyright 2009 Google Inc.
// All Rights Reserved.
//
// Redistribution and use in source and binary forms, with or without
// modification, are permitted provided that the following conditions are
// met:
//
//     * Redistributions of source code must retain the above copyright
// notice, this list of conditions and the following disclaimer.
//     * Redistributions in binary form must reproduce the above
// copyright notice, this list of conditions and the following disclaimer
// in the documentation and/or other materials provided with the
// distribution.
//     * Neither the name of Google Inc. nor the names of its
// contributors may be used to endorse or promote products derived from
// this software without specific prior written permission.
//
// THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
// "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
// LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
// A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
// OWNER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
// SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
// LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
// DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
// THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
// (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
// OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
//
// Author: wan@google.com (Zhanyong Wan)

// Implements a subset of TR1 tuple needed by Google Test and Google Mock.

#ifndef GTEST_INCLUDE_GTEST_INTERNAL_GTEST_TUPLE_H_
#define GTEST_INCLUDE_GTEST_INTERNAL_GTEST_TUPLE_H_

#include <utility>  // For ::std::pair.

// The compiler used in Symbian has a bug that prevents us from declaring the
// tuple template as a friend (it complains that tuple is redefined).  This
// hack bypasses the bug by declaring the members that should otherwise be
// private as public.
// Sun Studio versions < 12 also have the above bug.
#if defined(__SYMBIAN32__) || (defined(__SUNPRO_CC) && __SUNPRO_CC < 0x590)
# define GTEST_DECLARE_TUPLE_AS_FRIEND_ public:
#else
# define GTEST_DECLARE_TUPLE_AS_FRIEND_ \
    template <GTEST_10_TYPENAMES_(U)> friend class tuple; \
   private:
#endif

// GTEST_n_TUPLE_(T) is the type of an n-tuple.
#define GTEST_0_TUPLE_(T) tuple<>
#define GTEST_1_TUPLE_(T) tuple<T##0, void, void, void, void, void, void, \
    void, void, void>
#define GTEST_2_TUPLE_(T) tuple<T##0, T##1, void, void, void, void, void, \
    void, void, void>
#define GTEST_3_TUPLE_(T) tuple<T##0, T##1, T##2, void, void, void, void, \
    void, void, void>
#define GTEST_4_TUPLE_(T) tuple<T##0, T##1, T##2, T##3, void, void, void, \
    void, void, void>
#define GTEST_5_TUPLE_(T) tuple<T##0, T##1, T##2, T##3, T##4, void, void, \
    void, void, void>
#define GTEST_6_TUPLE_(T) tuple<T##0, T##1, T##2, T##3, T##4, T##5, void, \
    void, void, void>
#define GTEST_7_TUPLE_(T) tuple<T##0, T##1, T##2, T##3, T##4, T##5, T##6, \
    void, void, void>
#define GTEST_8_TUPLE_(T) tuple<T##0, T##1, T##2, T##3, T##4, T##5, T##6, \
    T##7, void, void>
#define GTEST_9_TUPLE_(T) tuple<T##0, T##1, T##2, T##3, T##4, T##5, T##6, \
    T##7, T##8, void>
#define GTEST_10_TUPLE_(T) tuple<T##0, T##1, T##2, T##3, T##4, T##5, T##6, \
    T##7, T##8, T##9>

// GTEST_n_TYPENAMES_(T) declares a list of n typenames.
#define GTEST_0_TYPENAMES_(T)
#define GTEST_1_TYPENAMES_(T) typename T##0
#define GTEST_2_TYPENAMES_(T) typename T##0, typename T##1
#define GTEST_3_TYPENAMES_(T) typename T##0, typename T##1, typename T##2
#define GTEST_4_TYPENAMES_(T) typename T##0, typename T##1, typename T##2, \
    typename T##3
#define GTEST_5_TYPENAMES_(T) typename T##0, typename T##1, typename T##2, \
    typename T##3, typename T##4
#define GTEST_6_TYPENAMES_(T) typename T##0, typename T##1, typename T##2, \
    typename T##3, typename T##4, typename T##5
#define GTEST_7_TYPENAMES_(T) typename T##0, typename T##1, typename T##2, \
    typename T##3, typename T##4, typename T##5, typename T##6
#define GTEST_8_TYPENAMES_(T) typename T##0, typename T##1, typename T##2, \
    typename T##3, typename T##4, typename T##5, typename T##6, typename T##7
#define GTEST_9_TYPENAMES_(T) typename T##0, typename T##1, typename T##2, \
    typename T##3, typename T##4, typename T##5, typename T##6, \
    typename T##7, typename T##8
#define GTEST_10_TYPENAMES_(T) typename T##0, typename T##1, typename T##2, \
    typename T##3, typename T##4, typename T##5, typename T##6, \
    typename T##7, typename T##8, typename T##9

// In theory, defining stuff in the ::std namespace is undefined
// behavior.  We can do this as we are playing the role of a standard
// library vendor.
namespace std {
namespace tr1 {

template <typename T0 = void, typename T1 = void, typename T2 = void,
    typename T3 = void, typename T4 = void, typename T5 = void,
    typename T6 = void, typename T7 = void, typename T8 = void,
    typename T9 = void>
class tuple;

// Anything in namespace gtest_internal is Google Test's INTERNAL
// IMPLEMENTATION DETAIL and MUST NOT BE USED DIRECTLY in user code.
namespace gtest_internal {

// ByRef<T>::type is T if T is a reference; otherwise it's const T&.
template <typename T>
struct ByRef { typedef const T& type; };  // NOLINT
template <typename T>
struct ByRef<T&> { typedef T& type; };  // NOLINT

// A handy wrapper for ByRef.
#define GTEST_BY_REF_(T) typename ::std::tr1::gtest_internal::ByRef<T>::type

// AddRef<T>::type is T if T is a reference; otherwise it's T&.  This
// is the same as tr1::add_reference<T>::type.
template <typename T>
struct AddRef { typedef T& type; };  // NOLINT
template <typename T>
struct AddRef<T&> { typedef T& type; };  // NOLINT

// A handy wrapper for AddRef.
#define GTEST_ADD_REF_(T) typename ::std::tr1::gtest_internal::AddRef<T>::type

// A helper for implementing get<k>().
template <int k> class Get;

// A helper for implementing tuple_element<k, T>.  kIndexValid is true
// iff k < the number of fields in tuple type T.
template <bool kIndexValid, int kIndex, class Tuple>
struct TupleElement;

template <GTEST_10_TYPENAMES_(T)>
struct TupleElement<true, 0, GTEST_10_TUPLE_(T) > {
  typedef T0 type;
};

template <GTEST_10_TYPENAMES_(T)>
struct TupleElement<true, 1, GTEST_10_TUPLE_(T) > {
  typedef T1 type;
};

template <GTEST_10_TYPENAMES_(T)>
struct TupleElement<true, 2, GTEST_10_TUPLE_(T) > {
  typedef T2 type;
};

template <GTEST_10_TYPENAMES_(T)>
struct TupleElement<true, 3, GTEST_10_TUPLE_(T) > {
  typedef T3 type;
};

template <GTEST_10_TYPENAMES_(T)>
struct TupleElement<true, 4, GTEST_10_TUPLE_(T) > {
  typedef T4 type;
};

template <GTEST_10_TYPENAMES_(T)>
struct TupleElement<true, 5, GTEST_10_TUPLE_(T) > {
  typedef T5 type;
};

template <GTEST_10_TYPENAMES_(T)>
struct TupleElement<true, 6, GTEST_10_TUPLE_(T) > {
  typedef T6 type;
};

template <GTEST_10_TYPENAMES_(T)>
struct TupleElement<true, 7, GTEST_10_TUPLE_(T) > {
  typedef T7 type;
};

template <GTEST_10_TYPENAMES_(T)>
struct TupleElement<true, 8, GTEST_10_TUPLE_(T) > {
  typedef T8 type;
};

template <GTEST_10_TYPENAMES_(T)>
struct TupleElement<true, 9, GTEST_10_TUPLE_(T) > {
  typedef T9 type;
};

}  // namespace gtest_internal

template <>
class tuple<> {
 public:
  tuple() {}
  tuple(const tuple& /* t */)  {}
  tuple& operator=(const tuple& /* t */) { return *this; }
};

template <GTEST_1_TYPENAMES_(T)>
class GTEST_1_TUPLE_(T) {
 public:
  template <int k> friend class gtest_internal::Get;

  tuple() : f0_() {}

  explicit tuple(GTEST_BY_REF_(T0) f0) : f0_(f0) {}

  tuple(const tuple& t) : f0_(t.f0_) {}

  template <GTEST_1_TYPENAMES_(U)>
  tuple(const GTEST_1_TUPLE_(U)& t) : f0_(t.f0_) {}

  tuple& operator=(const tuple& t) { return CopyFrom(t); }

  template <GTEST_1_TYPENAMES_(U)>
  tuple& operator=(const GTEST_1_TUPLE_(U)& t) {
    return CopyFrom(t);
  }

  GTEST_DECLARE_TUPLE_AS_FRIEND_

  template <GTEST_1_TYPENAMES_(U)>
  tuple& CopyFrom(const GTEST_1_TUPLE_(U)& t) {
    f0_ = t.f0_;
    return *this;
  }

  T0 f0_;
};

template <GTEST_2_TYPENAMES_(T)>
class GTEST_2_TUPLE_(T) {
 public:
  template <int k> friend class gtest_internal::Get;

  tuple() : f0_(), f1_() {}

  explicit tuple(GTEST_BY_REF_(T0) f0, GTEST_BY_REF_(T1) f1) : f0_(f0),
      f1_(f1) {}

  tuple(const tuple& t) : f0_(t.f0_), f1_(t.f1_) {}

  template <GTEST_2_TYPENAMES_(U)>
  tuple(const GTEST_2_TUPLE_(U)& t) : f0_(t.f0_), f1_(t.f1_) {}
  template <typename U0, typename U1>
  tuple(const ::std::pair<U0, U1>& p) : f0_(p.first), f1_(p.second) {}

  tuple& operator=(const tuple& t) { return CopyFrom(t); }

  template <GTEST_2_TYPENAMES_(U)>
  tuple& operator=(const GTEST_2_TUPLE_(U)& t) {
    return CopyFrom(t);
  }
  template <typename U0, typename U1>
  tuple& operator=(const ::std::pair<U0, U1>& p) {
    f0_ = p.first;
    f1_ = p.second;
    return *this;
  }

  GTEST_DECLARE_TUPLE_AS_FRIEND_

  template <GTEST_2_TYPENAMES_(U)>
  tuple& CopyFrom(const GTEST_2_TUPLE_(U)& t) {
    f0_ = t.f0_;
    f1_ = t.f1_;
    return *this;
  }

  T0 f0_;
  T1 f1_;
};

template <GTEST_3_TYPENAMES_(T)>
class GTEST_3_TUPLE_(T) {
 public:
  template <int k> friend class gtest_internal::Get;

  tuple() : f0_(), f1_(), f2_() {}

  explicit tuple(GTEST_BY_REF_(T0) f0, GTEST_BY_REF_(T1) f1,
      GTEST_BY_REF_(T2) f2) : f0_(f0), f1_(f1), f2_(f2) {}

  tuple(const tuple& t) : f0_(t.f0_), f1_(t.f1_), f2_(t.f2_) {}

  template <GTEST_3_TYPENAMES_(U)>
  tuple(const GTEST_3_TUPLE_(U)& t) : f0_(t.f0_), f1_(t.f1_), f2_(t.f2_) {}

  tuple& operator=(const tuple& t) { return CopyFrom(t); }

  template <GTEST_3_TYPENAMES_(U)>
  tuple& operator=(const GTEST_3_TUPLE_(U)& t) {
    return CopyFrom(t);
  }

  GTEST_DECLARE_TUPLE_AS_FRIEND_

  template <GTEST_3_TYPENAMES_(U)>
  tuple& CopyFrom(const GTEST_3_TUPLE_(U)& t) {
    f0_ = t.f0_;
    f1_ = t.f1_;
    f2_ = t.f2_;
    return *this;
  }

  T0 f0_;
  T1 f1_;
  T2 f2_;
};

template <GTEST_4_TYPENAMES_(T)>
class GTEST_4_TUPLE_(T) {
 public:
  template <int k> friend class gtest_internal::Get;

  tuple() : f0_(), f1_(), f2_(), f3_() {}

  explicit tuple(GTEST_BY_REF_(T0) f0, GTEST_BY_REF_(T1) f1,
      GTEST_BY_REF_(T2) f2, GTEST_BY_REF_(T3) f3) : f0_(f0), f1_(f1), f2_(f2),
      f3_(f3) {}

  tuple(const tuple& t) : f0_(t.f0_), f1_(t.f1_), f2_(t.f2_), f3_(t.f3_) {}

  template <GTEST_4_TYPENAMES_(U)>
  tuple(const GTEST_4_TUPLE_(U)& t) : f0_(t.f0_), f1_(t.f1_), f2_(t.f2_),
      f3_(t.f3_) {}

  tuple& operator=(const tuple& t) { return CopyFrom(t); }

  template <GTEST_4_TYPENAMES_(U)>
  tuple& operator=(const GTEST_4_TUPLE_(U)& t) {
    return CopyFrom(t);
  }

  GTEST_DECLARE_TUPLE_AS_FRIEND_

  template <GTEST_4_TYPENAMES_(U)>
  tuple& CopyFrom(const GTEST_4_TUPLE_(U)& t) {
    f0_ = t.f0_;
    f1_ = t.f1_;
    f2_ = t.f2_;
    f3_ = t.f3_;
    return *this;
  }

  T0 f0_;
  T1 f1_;
  T2 f2_;
  T3 f3_;
};

template <GTEST_5_TYPENAMES_(T)>
class GTEST_5_TUPLE_(T) {
 public:
  template <int k> friend class gtest_internal::Get;

  tuple() : f0_(), f1_(), f2_(), f3_(), f4_() {}

  explicit tuple(GTEST_BY_REF_(T0) f0, GTEST_BY_REF_(T1) f1,
      GTEST_BY_REF_(T2) f2, GTEST_BY_REF_(T3) f3,
      GTEST_BY_REF_(T4) f4) : f0_(f0), f1_(f1), f2_(f2), f3_(f3), f4_(f4) {}

  tuple(const tuple& t) : f0_(t.f0_), f1_(t.f1_), f2_(t.f2_), f3_(t.f3_),
      f4_(t.f4_) {}

  template <GTEST_5_TYPENAMES_(U)>
  tuple(const GTEST_5_TUPLE_(U)& t) : f0_(t.f0_), f1_(t.f1_), f2_(t.f2_),
      f3_(t.f3_), f4_(t.f4_) {}

  tuple& operator=(const tuple& t) { return CopyFrom(t); }

  template <GTEST_5_TYPENAMES_(U)>
  tuple& operator=(const GTEST_5_TUPLE_(U)& t) {
    return CopyFrom(t);
  }

  GTEST_DECLARE_TUPLE_AS_FRIEND_

  template <GTEST_5_TYPENAMES_(U)>
  tuple& CopyFrom(const GTEST_5_TUPLE_(U)& t) {
    f0_ = t.f0_;
    f1_ = t.f1_;
    f2_ = t.f2_;
    f3_ = t.f3_;
    f4_ = t.f4_;
    return *this;
  }

  T0 f0_;
  T1 f1_;
  T2 f2_;
  T3 f3_;
  T4 f4_;
};

template <GTEST_6_TYPENAMES_(T)>
class GTEST_6_TUPLE_(T) {
 public:
  template <int k> friend class gtest_internal::Get;

  tuple() : f0_(), f1_(), f2_(), f3_(), f4_(), f5_() {}

  explicit tuple(GTEST_BY_REF_(T0) f0, GTEST_BY_REF_(T1) f1,
      GTEST_BY_REF_(T2) f2, GTEST_BY_REF_(T3) f3, GTEST_BY_REF_(T4) f4,
      GTEST_BY_REF_(T5) f5) : f0_(f0), f1_(f1), f2_(f2), f3_(f3), f4_(f4),
      f5_(f5) {}

  tuple(const tuple& t) : f0_(t.f0_), f1_(t.f1_), f2_(t.f2_), f3_(t.f3_),
      f4_(t.f4_), f5_(t.f5_) {}

  template <GTEST_6_TYPENAMES_(U)>
  tuple(const GTEST_6_TUPLE_(U)& t) : f0_(t.f0_), f1_(t.f1_), f2_(t.f2_),
      f3_(t.f3_), f4_(t.f4_), f5_(t.f5_) {}

  tuple& operator=(const tuple& t) { return CopyFrom(t); }

  template <GTEST_6_TYPENAMES_(U)>
  tuple& operator=(const GTEST_6_TUPLE_(U)& t) {
    return CopyFrom(t);
  }

  GTEST_DECLARE_TUPLE_AS_FRIEND_

  template <GTEST_6_TYPENAMES_(U)>
  tuple& CopyFrom(const GTEST_6_TUPLE_(U)& t) {
    f0_ = t.f0_;
    f1_ = t.f1_;
    f2_ = t.f2_;
    f3_ = t.f3_;
    f4_ = t.f4_;
    f5_ = t.f5_;
    return *this;
  }

  T0 f0_;
  T1 f1_;
  T2 f2_;
  T3 f3_;
  T4 f4_;
  T5 f5_;
};

template <GTEST_7_TYPENAMES_(T)>
class GTEST_7_TUPLE_(T) {
 public:
  template <int k> friend class gtest_internal::Get;

  tuple() : f0_(), f1_(), f2_(), f3_(), f4_(), f5_(), f6_() {}

  explicit tuple(GTEST_BY_REF_(T0) f0, GTEST_BY_REF_(T1) f1,
      GTEST_BY_REF_(T2) f2, GTEST_BY_REF_(T3) f3, GTEST_BY_REF_(T4) f4,
      GTEST_BY_REF_(T5) f5, GTEST_BY_REF_(T6) f6) : f0_(f0), f1_(f1), f2_(f2),
      f3_(f3), f4_(f4), f5_(f5), f6_(f6) {}

  tuple(const tuple& t) : f0_(t.f0_), f1_(t.f1_), f2_(t.f2_), f3_(t.f3_),
      f4_(t.f4_), f5_(t.f5_), f6_(t.f6_) {}

  template <GTEST_7_TYPENAMES_(U)>
  tuple(const GTEST_7_TUPLE_(U)& t) : f0_(t.f0_), f1_(t.f1_), f2_(t.f2_),
      f3_(t.f3_), f4_(t.f4_), f5_(t.f5_), f6_(t.f6_) {}

  tuple& operator=(const tuple& t) { return CopyFrom(t); }

  template <GTEST_7_TYPENAMES_(U)>
  tuple& operator=(const GTEST_7_TUPLE_(U)& t) {
    return CopyFrom(t);
  }

  GTEST_DECLARE_TUPLE_AS_FRIEND_

  template <GTEST_7_TYPENAMES_(U)>
  tuple& CopyFrom(const GTEST_7_TUPLE_(U)& t) {
    f0_ = t.f0_;
    f1_ = t.f1_;
    f2_ = t.f2_;
    f3_ = t.f3_;
    f4_ = t.f4_;
    f5_ = t.f5_;
    f6_ = t.f6_;
    return *this;
  }

  T0 f0_;
  T1 f1_;
  T2 f2_;
  T3 f3_;
  T4 f4_;
  T5 f5_;
  T6 f6_;
};

template <GTEST_8_TYPENAMES_(T)>
class GTEST_8_TUPLE_(T) {
 public:
  template <int k> friend class gtest_internal::Get;

  tuple() : f0_(), f1_(), f2_(), f3_(), f4_(), f5_(), f6_(), f7_() {}

  explicit tuple(GTEST_BY_REF_(T0) f0, GTEST_BY_REF_(T1) f1,
      GTEST_BY_REF_(T2) f2, GTEST_BY_REF_(T3) f3, GTEST_BY_REF_(T4) f4,
      GTEST_BY_REF_(T5) f5, GTEST_BY_REF_(T6) f6,
      GTEST_BY_REF_(T7) f7) : f0_(f0), f1_(f1), f2_(f2), f3_(f3), f4_(f4),
      f5_(f5), f6_(f6), f7_(f7) {}

  tuple(const tuple& t) : f0_(t.f0_), f1_(t.f1_), f2_(t.f2_), f3_(t.f3_),
      f4_(t.f4_), f5_(t.f5_), f6_(t.f6_), f7_(t.f7_) {}

  template <GTEST_8_TYPENAMES_(U)>
  tuple(const GTEST_8_TUPLE_(U)& t) : f0_(t.f0_), f1_(t.f1_), f2_(t.f2_),
      f3_(t.f3_), f4_(t.f4_), f5_(t.f5_), f6_(t.f6_), f7_(t.f7_) {}

  tuple& operator=(const tuple& t) { return CopyFrom(t); }

  template <GTEST_8_TYPENAMES_(U)>
  tuple& operator=(const GTEST_8_TUPLE_(U)& t) {
    return CopyFrom(t);
  }

  GTEST_DECLARE_TUPLE_AS_FRIEND_

  template <GTEST_8_TYPENAMES_(U)>
  tuple& CopyFrom(const GTEST_8_TUPLE_(U)& t) {
    f0_ = t.f0_;
    f1_ = t.f1_;
    f2_ = t.f2_;
    f3_ = t.f3_;
    f4_ = t.f4_;
    f5_ = t.f5_;
    f6_ = t.f6_;
    f7_ = t.f7_;
    return *this;
  }

  T0 f0_;
  T1 f1_;
  T2 f2_;
  T3 f3_;
  T4 f4_;
  T5 f5_;
  T6 f6_;
  T7 f7_;
};

template <GTEST_9_TYPENAMES_(T)>
class GTEST_9_TUPLE_(T) {
 public:
  template <int k> friend class gtest_internal::Get;

  tuple() : f0_(), f1_(), f2_(), f3_(), f4_(), f5_(), f6_(), f7_(), f8_() {}

  explicit tuple(GTEST_BY_REF_(T0) f0, GTEST_BY_REF_(T1) f1,
      GTEST_BY_REF_(T2) f2, GTEST_BY_REF_(T3) f3, GTEST_BY_REF_(T4) f4,
      GTEST_BY_REF_(T5) f5, GTEST_BY_REF_(T6) f6, GTEST_BY_REF_(T7) f7,
      GTEST_BY_REF_(T8) f8) : f0_(f0), f1_(f1), f2_(f2), f3_(f3), f4_(f4),
      f5_(f5), f6_(f6), f7_(f7), f8_(f8) {}

  tuple(const tuple& t) : f0_(t.f0_), f1_(t.f1_), f2_(t.f2_), f3_(t.f3_),
      f4_(t.f4_), f5_(t.f5_), f6_(t.f6_), f7_(t.f7_), f8_(t.f8_) {}

  template <GTEST_9_TYPENAMES_(U)>
  tuple(const GTEST_9_TUPLE_(U)& t) : f0_(t.f0_), f1_(t.f1_), f2_(t.f2_),
      f3_(t.f3_), f4_(t.f4_), f5_(t.f5_), f6_(t.f6_), f7_(t.f7_), f8_(t.f8_) {}

  tuple& operator=(const tuple& t) { return CopyFrom(t); }

  template <GTEST_9_TYPENAMES_(U)>
  tuple& operator=(const GTEST_9_TUPLE_(U)& t) {
    return CopyFrom(t);
  }

  GTEST_DECLARE_TUPLE_AS_FRIEND_

  template <GTEST_9_TYPENAMES_(U)>
  tuple& CopyFrom(const GTEST_9_TUPLE_(U)& t) {
    f0_ = t.f0_;
    f1_ = t.f1_;
    f2_ = t.f2_;
    f3_ = t.f3_;
    f4_ = t.f4_;
    f5_ = t.f5_;
    f6_ = t.f6_;
    f7_ = t.f7_;
    f8_ = t.f8_;
    return *this;
  }

  T0 f0_;
  T1 f1_;
  T2 f2_;
  T3 f3_;
  T4 f4_;
  T5 f5_;
  T6 f6_;
  T7 f7_;
  T8 f8_;
};

template <GTEST_10_TYPENAMES_(T)>
class tuple {
 public:
  template <int k> friend class gtest_internal::Get;

  tuple() : f0_(), f1_(), f2_(), f3_(), f4_(), f5_(), f6_(), f7_(), f8_(),
      f9_() {}

  explicit tuple(GTEST_BY_REF_(T0) f0, GTEST_BY_REF_(T1) f1,
      GTEST_BY_REF_(T2) f2, GTEST_BY_REF_(T3) f3, GTEST_BY_REF_(T4) f4,
      GTEST_BY_REF_(T5) f5, GTEST_BY_REF_(T6) f6, GTEST_BY_REF_(T7) f7,
      GTEST_BY_REF_(T8) f8, GTEST_BY_REF_(T9) f9) : f0_(f0), f1_(f1), f2_(f2),
      f3_(f3), f4_(f4), f5_(f5), f6_(f6), f7_(f7), f8_(f8), f9_(f9) {}

  tuple(const tuple& t) : f0_(t.f0_), f1_(t.f1_), f2_(t.f2_), f3_(t.f3_),
      f4_(t.f4_), f5_(t.f5_), f6_(t.f6_), f7_(t.f7_), f8_(t.f8_), f9_(t.f9_) {}

  template <GTEST_10_TYPENAMES_(U)>
  tuple(const GTEST_10_TUPLE_(U)& t) : f0_(t.f0_), f1_(t.f1_), f2_(t.f2_),
      f3_(t.f3_), f4_(t.f4_), f5_(t.f5_), f6_(t.f6_), f7_(t.f7_), f8_(t.f8_),
      f9_(t.f9_) {}

  tuple& operator=(const tuple& t) { return CopyFrom(t); }

  template <GTEST_10_TYPENAMES_(U)>
  tuple& operator=(const GTEST_10_TUPLE_(U)& t) {
    return CopyFrom(t);
  }

  GTEST_DECLARE_TUPLE_AS_FRIEND_

  template <GTEST_10_TYPENAMES_(U)>
  tuple& CopyFrom(const GTEST_10_TUPLE_(U)& t) {
    f0_ = t.f0_;
    f1_ = t.f1_;
    f2_ = t.f2_;
    f3_ = t.f3_;
    f4_ = t.f4_;
    f5_ = t.f5_;
    f6_ = t.f6_;
    f7_ = t.f7_;
    f8_ = t.f8_;
    f9_ = t.f9_;
    return *this;
  }

  T0 f0_;
  T1 f1_;
  T2 f2_;
  T3 f3_;
  T4 f4_;
  T5 f5_;
  T6 f6_;
  T7 f7_;
  T8 f8_;
  T9 f9_;
};

// 6.1.3.2 Tuple creation functions.

// Known limitations: we don't support passing an
// std::tr1::reference_wrapper<T> to make_tuple().  And we don't
// implement tie().

inline tuple<> make_tuple() { return tuple<>(); }

template <GTEST_1_TYPENAMES_(T)>
inline GTEST_1_TUPLE_(T) make_tuple(const T0& f0) {
  return GTEST_1_TUPLE_(T)(f0);
}

template <GTEST_2_TYPENAMES_(T)>
inline GTEST_2_TUPLE_(T) make_tuple(const T0& f0, const T1& f1) {
  return GTEST_2_TUPLE_(T)(f0, f1);
}

template <GTEST_3_TYPENAMES_(T)>
inline GTEST_3_TUPLE_(T) make_tuple(const T0& f0, const T1& f1, const T2& f2) {
  return GTEST_3_TUPLE_(T)(f0, f1, f2);
}

template <GTEST_4_TYPENAMES_(T)>
inline GTEST_4_TUPLE_(T) make_tuple(const T0& f0, const T1& f1, const T2& f2,
    const T3& f3) {
  return GTEST_4_TUPLE_(T)(f0, f1, f2, f3);
}

template <GTEST_5_TYPENAMES_(T)>
inline GTEST_5_TUPLE_(T) make_tuple(const T0& f0, const T1& f1, const T2& f2,
    const T3& f3, const T4& f4) {
  return GTEST_5_TUPLE_(T)(f0, f1, f2, f3, f4);
}

template <GTEST_6_TYPENAMES_(T)>
inline GTEST_6_TUPLE_(T) make_tuple(const T0& f0, const T1& f1, const T2& f2,
    const T3& f3, const T4& f4, const T5& f5) {
  return GTEST_6_TUPLE_(T)(f0, f1, f2, f3, f4, f5);
}

template <GTEST_7_TYPENAMES_(T)>
inline GTEST_7_TUPLE_(T) make_tuple(const T0& f0, const T1& f1, const T2& f2,
    const T3& f3, const T4& f4, const T5& f5, const T6& f6) {
  return GTEST_7_TUPLE_(T)(f0, f1, f2, f3, f4, f5, f6);
}

template <GTEST_8_TYPENAMES_(T)>
inline GTEST_8_TUPLE_(T) make_tuple(const T0& f0, const T1& f1, const T2& f2,
    const T3& f3, const T4& f4, const T5& f5, const T6& f6, const T7& f7) {
  return GTEST_8_TUPLE_(T)(f0, f1, f2, f3, f4, f5, f6, f7);
}

template <GTEST_9_TYPENAMES_(T)>
inline GTEST_9_TUPLE_(T) make_tuple(const T0& f0, const T1& f1, const T2& f2,
    const T3& f3, const T4& f4, const T5& f5, const T6& f6, const T7& f7,
    const T8& f8) {
  return GTEST_9_TUPLE_(T)(f0, f1, f2, f3, f4, f5, f6, f7, f8);
}

template <GTEST_10_TYPENAMES_(T)>
inline GTEST_10_TUPLE_(T) make_tuple(const T0& f0, const T1& f1, const T2& f2,
    const T3& f3, const T4& f4, const T5& f5, const T6& f6, const T7& f7,
    const T8& f8, const T9& f9) {
  return GTEST_10_TUPLE_(T)(f0, f1, f2, f3, f4, f5, f6, f7, f8, f9);
}

// 6.1.3.3 Tuple helper classes.

template <typename Tuple> struct tuple_size;

template <GTEST_0_TYPENAMES_(T)>
struct tuple_size<GTEST_0_TUPLE_(T) > {
  static const int value = 0;
};

template <GTEST_1_TYPENAMES_(T)>
struct tuple_size<GTEST_1_TUPLE_(T) > {
  static const int value = 1;
};

template <GTEST_2_TYPENAMES_(T)>
struct tuple_size<GTEST_2_TUPLE_(T) > {
  static const int value = 2;
};

template <GTEST_3_TYPENAMES_(T)>
struct tuple_size<GTEST_3_TUPLE_(T) > {
  static const int value = 3;
};

template <GTEST_4_TYPENAMES_(T)>
struct tuple_size<GTEST_4_TUPLE_(T) > {
  static const int value = 4;
};

template <GTEST_5_TYPENAMES_(T)>
struct tuple_size<GTEST_5_TUPLE_(T) > {
  static const int value = 5;
};

template <GTEST_6_TYPENAMES_(T)>
struct tuple_size<GTEST_6_TUPLE_(T) > {
  static const int value = 6;
};

template <GTEST_7_TYPENAMES_(T)>
struct tuple_size<GTEST_7_TUPLE_(T) > {
  static const int value = 7;
};

template <GTEST_8_TYPENAMES_(T)>
struct tuple_size<GTEST_8_TUPLE_(T) > {
  static const int value = 8;
};

template <GTEST_9_TYPENAMES_(T)>
struct tuple_size<GTEST_9_TUPLE_(T) > {
  static const int value = 9;
};

template <GTEST_10_TYPENAMES_(T)>
struct tuple_size<GTEST_10_TUPLE_(T) > {
  static const int value = 10;
};

template <int k, class Tuple>
struct tuple_element {
  typedef typename gtest_internal::TupleElement<
      k < (tuple_size<Tuple>::value), k, Tuple>::type type;
};

#define GTEST_TUPLE_ELEMENT_(k, Tuple) typename tuple_element<k, Tuple >::type

// 6.1.3.4 Element access.

namespace gtest_internal {

template <>
class Get<0> {
 public:
  template <class Tuple>
  static GTEST_ADD_REF_(GTEST_TUPLE_ELEMENT_(0, Tuple))
  Field(Tuple& t) { return t.f0_; }  // NOLINT

  template <class Tuple>
  static GTEST_BY_REF_(GTEST_TUPLE_ELEMENT_(0, Tuple))
  ConstField(const Tuple& t) { return t.f0_; }
};

template <>
class Get<1> {
 public:
  template <class Tuple>
  static GTEST_ADD_REF_(GTEST_TUPLE_ELEMENT_(1, Tuple))
  Field(Tuple& t) { return t.f1_; }  // NOLINT

  template <class Tuple>
  static GTEST_BY_REF_(GTEST_TUPLE_ELEMENT_(1, Tuple))
  ConstField(const Tuple& t) { return t.f1_; }
};

template <>
class Get<2> {
 public:
  template <class Tuple>
  static GTEST_ADD_REF_(GTEST_TUPLE_ELEMENT_(2, Tuple))
  Field(Tuple& t) { return t.f2_; }  // NOLINT

  template <class Tuple>
  static GTEST_BY_REF_(GTEST_TUPLE_ELEMENT_(2, Tuple))
  ConstField(const Tuple& t) { return t.f2_; }
};

template <>
class Get<3> {
 public:
  template <class Tuple>
  static GTEST_ADD_REF_(GTEST_TUPLE_ELEMENT_(3, Tuple))
  Field(Tuple& t) { return t.f3_; }  // NOLINT

  template <class Tuple>
  static GTEST_BY_REF_(GTEST_TUPLE_ELEMENT_(3, Tuple))
  ConstField(const Tuple& t) { return t.f3_; }
};

template <>
class Get<4> {
 public:
  template <class Tuple>
  static GTEST_ADD_REF_(GTEST_TUPLE_ELEMENT_(4, Tuple))
  Field(Tuple& t) { return t.f4_; }  // NOLINT

  template <class Tuple>
  static GTEST_BY_REF_(GTEST_TUPLE_ELEMENT_(4, Tuple))
  ConstField(const Tuple& t) { return t.f4_; }
};

template <>
class Get<5> {
 public:
  template <class Tuple>
  static GTEST_ADD_REF_(GTEST_TUPLE_ELEMENT_(5, Tuple))
  Field(Tuple& t) { return t.f5_; }  // NOLINT

  template <class Tuple>
  static GTEST_BY_REF_(GTEST_TUPLE_ELEMENT_(5, Tuple))
  ConstField(const Tuple& t) { return t.f5_; }
};

template <>
class Get<6> {
 public:
  template <class Tuple>
  static GTEST_ADD_REF_(GTEST_TUPLE_ELEMENT_(6, Tuple))
  Field(Tuple& t) { return t.f6_; }  // NOLINT

  template <class Tuple>
  static GTEST_BY_REF_(GTEST_TUPLE_ELEMENT_(6, Tuple))
  ConstField(const Tuple& t) { return t.f6_; }
};

template <>
class Get<7> {
 public:
  template <class Tuple>
  static GTEST_ADD_REF_(GTEST_TUPLE_ELEMENT_(7, Tuple))
  Field(Tuple& t) { return t.f7_; }  // NOLINT

  template <class Tuple>
  static GTEST_BY_REF_(GTEST_TUPLE_ELEMENT_(7, Tuple))
  ConstField(const Tuple& t) { return t.f7_; }
};

template <>
class Get<8> {
 public:
  template <class Tuple>
  static GTEST_ADD_REF_(GTEST_TUPLE_ELEMENT_(8, Tuple))
  Field(Tuple& t) { return t.f8_; }  // NOLINT

  template <class Tuple>
  static GTEST_BY_REF_(GTEST_TUPLE_ELEMENT_(8, Tuple))
  ConstField(const Tuple& t) { return t.f8_; }
};

template <>
class Get<9> {
 public:
  template <class Tuple>
  static GTEST_ADD_REF_(GTEST_TUPLE_ELEMENT_(9, Tuple))
  Field(Tuple& t) { return t.f9_; }  // NOLINT

  template <class Tuple>
  static GTEST_BY_REF_(GTEST_TUPLE_ELEMENT_(9, Tuple))
  ConstField(const Tuple& t) { return t.f9_; }
};

}  // namespace gtest_internal

template <int k, GTEST_10_TYPENAMES_(T)>
GTEST_ADD_REF_(GTEST_TUPLE_ELEMENT_(k, GTEST_10_TUPLE_(T)))
get(GTEST_10_TUPLE_(T)& t) {
  return gtest_internal::Get<k>::Field(t);
}

template <int k, GTEST_10_TYPENAMES_(T)>
GTEST_BY_REF_(GTEST_TUPLE_ELEMENT_(k,  GTEST_10_TUPLE_(T)))
get(const GTEST_10_TUPLE_(T)& t) {
  return gtest_internal::Get<k>::ConstField(t);
}

// 6.1.3.5 Relational operators

// We only implement == and !=, as we don't have a need for the rest yet.

namespace gtest_internal {

// SameSizeTuplePrefixComparator<k, k>::Eq(t1, t2) returns true if the
// first k fields of t1 equals the first k fields of t2.
// SameSizeTuplePrefixComparator(k1, k2) would be a compiler error if
// k1 != k2.
template <int kSize1, int kSize2>
struct SameSizeTuplePrefixComparator;

template <>
struct SameSizeTuplePrefixComparator<0, 0> {
  template <class Tuple1, class Tuple2>
  static bool Eq(const Tuple1& /* t1 */, const Tuple2& /* t2 */) {
    return true;
  }
};

template <int k>
struct SameSizeTuplePrefixComparator<k, k> {
  template <class Tuple1, class Tuple2>
  static bool Eq(const Tuple1& t1, const Tuple2& t2) {
    return SameSizeTuplePrefixComparator<k - 1, k - 1>::Eq(t1, t2) &&
        ::std::tr1::get<k - 1>(t1) == ::std::tr1::get<k - 1>(t2);
  }
};

}  // namespace gtest_internal

template <GTEST_10_TYPENAMES_(T), GTEST_10_TYPENAMES_(U)>
inline bool operator==(const GTEST_10_TUPLE_(T)& t,
                       const GTEST_10_TUPLE_(U)& u) {
  return gtest_internal::SameSizeTuplePrefixComparator<
      tuple_size<GTEST_10_TUPLE_(T) >::value,
      tuple_size<GTEST_10_TUPLE_(U) >::value>::Eq(t, u);
}

template <GTEST_10_TYPENAMES_(T), GTEST_10_TYPENAMES_(U)>
inline bool operator!=(const GTEST_10_TUPLE_(T)& t,
                       const GTEST_10_TUPLE_(U)& u) { return !(t == u); }

// 6.1.4 Pairs.
// Unimplemented.

}  // namespace tr1
}  // namespace std

#undef GTEST_0_TUPLE_
#undef GTEST_1_TUPLE_
#undef GTEST_2_TUPLE_
#undef GTEST_3_TUPLE_
#undef GTEST_4_TUPLE_
#undef GTEST_5_TUPLE_
#undef GTEST_6_TUPLE_
#undef GTEST_7_TUPLE_
#undef GTEST_8_TUPLE_
#undef GTEST_9_TUPLE_
#undef GTEST_10_TUPLE_

#undef GTEST_0_TYPENAMES_
#undef GTEST_1_TYPENAMES_
#undef GTEST_2_TYPENAMES_
#undef GTEST_3_TYPENAMES_
#undef GTEST_4_TYPENAMES_
#undef GTEST_5_TYPENAMES_
#undef GTEST_6_TYPENAMES_
#undef GTEST_7_TYPENAMES_
#undef GTEST_8_TYPENAMES_
#undef GTEST_9_TYPENAMES_
#undef GTEST_10_TYPENAMES_

#undef GTEST_DECLARE_TUPLE_AS_FRIEND_
#undef GTEST_BY_REF_
#undef GTEST_ADD_REF_
#undef GTEST_TUPLE_ELEMENT_

#endif  // GTEST_INCLUDE_GTEST_INTERNAL_GTEST_TUPLE_H_
# elif GTEST_ENV_HAS_STD_TUPLE_
#  include <tuple>
// C++11 puts its tuple into the ::std namespace rather than
// ::std::tr1.  gtest expects tuple to live in ::std::tr1, so put it there.
// This causes undefined behavior, but supported compilers react in
// the way we intend.
namespace std {
namespace tr1 {
using ::std::get;
using ::std::make_tuple;
using ::std::tuple;
using ::std::tuple_element;
using ::std::tuple_size;
}
}

# elif GTEST_OS_SYMBIAN

// On Symbian, BOOST_HAS_TR1_TUPLE causes Boost's TR1 tuple library to
// use STLport's tuple implementation, which unfortunately doesn't
// work as the copy of STLport distributed with Symbian is incomplete.
// By making sure BOOST_HAS_TR1_TUPLE is undefined, we force Boost to
// use its own tuple implementation.
#  ifdef BOOST_HAS_TR1_TUPLE
#   undef BOOST_HAS_TR1_TUPLE
#  endif  // BOOST_HAS_TR1_TUPLE

// This prevents <boost/tr1/detail/config.hpp>, which defines
// BOOST_HAS_TR1_TUPLE, from being #included by Boost's <tuple>.
#  define BOOST_TR1_DETAIL_CONFIG_HPP_INCLUDED
#  include <tuple>

# elif defined(__GNUC__) && (GTEST_GCC_VER_ >= 40000)
// GCC 4.0+ implements tr1/tuple in the <tr1/tuple> header.  This does
// not conform to the TR1 spec, which requires the header to be <tuple>.

#  if !GTEST_HAS_RTTI && GTEST_GCC_VER_ < 40302
// Until version 4.3.2, gcc has a bug that causes <tr1/functional>,
// which is #included by <tr1/tuple>, to not compile when RTTI is
// disabled.  _TR1_FUNCTIONAL is the header guard for
// <tr1/functional>.  Hence the following #define is a hack to prevent
// <tr1/functional> from being included.
#   define _TR1_FUNCTIONAL 1
#   include <tr1/tuple>
#   undef _TR1_FUNCTIONAL  // Allows the user to #include
                        // <tr1/functional> if he chooses to.
#  else
#   include <tr1/tuple>  // NOLINT
#  endif  // !GTEST_HAS_RTTI && GTEST_GCC_VER_ < 40302

# else
// If the compiler is not GCC 4.0+, we assume the user is using a
// spec-conforming TR1 implementation.
#  include <tuple>  // NOLINT
# endif  // GTEST_USE_OWN_TR1_TUPLE

#endif  // GTEST_HAS_TR1_TUPLE

// Determines whether clone(2) is supported.
// Usually it will only be available on Linux, excluding
// Linux on the Itanium architecture.
// Also see http://linux.die.net/man/2/clone.
#ifndef GTEST_HAS_CLONE
// The user didn't tell us, so we need to figure it out.

# if GTEST_OS_LINUX && !defined(__ia64__)
#  if GTEST_OS_LINUX_ANDROID
// On Android, clone() is only available on ARM starting with Gingerbread.
#    if defined(__arm__) && __ANDROID_API__ >= 9
#     define GTEST_HAS_CLONE 1
#    else
#     define GTEST_HAS_CLONE 0
#    endif
#  else
#   define GTEST_HAS_CLONE 1
#  endif
# else
#  define GTEST_HAS_CLONE 0
# endif  // GTEST_OS_LINUX && !defined(__ia64__)

#endif  // GTEST_HAS_CLONE

// Determines whether to support stream redirection. This is used to test
// output correctness and to implement death tests.
#ifndef GTEST_HAS_STREAM_REDIRECTION
// By default, we assume that stream redirection is supported on all
// platforms except known mobile ones.
# if GTEST_OS_WINDOWS_MOBILE || GTEST_OS_SYMBIAN
#  define GTEST_HAS_STREAM_REDIRECTION 0
# else
#  define GTEST_HAS_STREAM_REDIRECTION 1
# endif  // !GTEST_OS_WINDOWS_MOBILE && !GTEST_OS_SYMBIAN
#endif  // GTEST_HAS_STREAM_REDIRECTION

// Determines whether to support death tests.
// Google Test does not support death tests for VC 7.1 and earlier as
// abort() in a VC 7.1 application compiled as GUI in debug config
// pops up a dialog window that cannot be suppressed programmatically.
#if (GTEST_OS_LINUX || GTEST_OS_CYGWIN || GTEST_OS_SOLARIS || \
     (GTEST_OS_MAC && !GTEST_OS_IOS) || GTEST_OS_IOS_SIMULATOR || \
     (GTEST_OS_WINDOWS_DESKTOP && _MSC_VER >= 1400) || \
     GTEST_OS_WINDOWS_MINGW || GTEST_OS_AIX || GTEST_OS_HPUX || \
     GTEST_OS_OPENBSD || GTEST_OS_QNX)
# define GTEST_HAS_DEATH_TEST 1
# include <vector>  // NOLINT
#endif

// We don't support MSVC 7.1 with exceptions disabled now.  Therefore
// all the compilers we care about are adequate for supporting
// value-parameterized tests.
#define GTEST_HAS_PARAM_TEST 1

// Determines whether to support type-driven tests.

// Typed tests need <typeinfo> and variadic macros, which GCC, VC++ 8.0,
// Sun Pro CC, IBM Visual Age, and HP aCC support.
#if defined(__GNUC__) || (_MSC_VER >= 1400) || defined(__SUNPRO_CC) || \
    defined(__IBMCPP__) || defined(__HP_aCC)
# define GTEST_HAS_TYPED_TEST 1
# define GTEST_HAS_TYPED_TEST_P 1
#endif

// Determines whether to support Combine(). This only makes sense when
// value-parameterized tests are enabled.  The implementation doesn't
// work on Sun Studio since it doesn't understand templated conversion
// operators.
#if GTEST_HAS_PARAM_TEST && GTEST_HAS_TR1_TUPLE && !defined(__SUNPRO_CC)
# define GTEST_HAS_COMBINE 1
#endif

// Determines whether the system compiler uses UTF-16 for encoding wide strings.
#define GTEST_WIDE_STRING_USES_UTF16_ \
    (GTEST_OS_WINDOWS || GTEST_OS_CYGWIN || GTEST_OS_SYMBIAN || GTEST_OS_AIX)

// Determines whether test results can be streamed to a socket.
#if GTEST_OS_LINUX
# define GTEST_CAN_STREAM_RESULTS_ 1
#endif

// Defines some utility macros.

// The GNU compiler emits a warning if nested "if" statements are followed by
// an "else" statement and braces are not used to explicitly disambiguate the
// "else" binding.  This leads to problems with code like:
//
//   if (gate)
//     ASSERT_*(condition) << "Some message";
//
// The "switch (0) case 0:" idiom is used to suppress this.
#ifdef __INTEL_COMPILER
# define GTEST_AMBIGUOUS_ELSE_BLOCKER_
#else
# define GTEST_AMBIGUOUS_ELSE_BLOCKER_ switch (0) case 0: default:  // NOLINT
#endif

// Use this annotation at the end of a struct/class definition to
// prevent the compiler from optimizing away instances that are never
// used.  This is useful when all interesting logic happens inside the
// c'tor and / or d'tor.  Example:
//
//   struct Foo {
//     Foo() { ... }
//   } GTEST_ATTRIBUTE_UNUSED_;
//
// Also use it after a variable or parameter declaration to tell the
// compiler the variable/parameter does not have to be used.
#if defined(__GNUC__) && !defined(COMPILER_ICC)
# define GTEST_ATTRIBUTE_UNUSED_ __attribute__ ((unused))
#else
# define GTEST_ATTRIBUTE_UNUSED_
#endif

// A macro to disallow operator=
// This should be used in the private: declarations for a class.
#define GTEST_DISALLOW_ASSIGN_(type)\
  void operator=(type const &)

// A macro to disallow copy constructor and operator=
// This should be used in the private: declarations for a class.
#define GTEST_DISALLOW_COPY_AND_ASSIGN_(type)\
  type(type const &);\
  GTEST_DISALLOW_ASSIGN_(type)

// Tell the compiler to warn about unused return values for functions declared
// with this macro.  The macro should be used on function declarations
// following the argument list:
//
//   Sprocket* AllocateSprocket() GTEST_MUST_USE_RESULT_;
#if defined(__GNUC__) && (GTEST_GCC_VER_ >= 30400) && !defined(COMPILER_ICC)
# define GTEST_MUST_USE_RESULT_ __attribute__ ((warn_unused_result))
#else
# define GTEST_MUST_USE_RESULT_
#endif  // __GNUC__ && (GTEST_GCC_VER_ >= 30400) && !COMPILER_ICC

// Determine whether the compiler supports Microsoft's Structured Exception
// Handling.  This is supported by several Windows compilers but generally
// does not exist on any other system.
#ifndef GTEST_HAS_SEH
// The user didn't tell us, so we need to figure it out.

# if defined(_MSC_VER) || defined(__BORLANDC__)
// These two compilers are known to support SEH.
#  define GTEST_HAS_SEH 1
# else
// Assume no SEH.
#  define GTEST_HAS_SEH 0
# endif

#endif  // GTEST_HAS_SEH

#ifdef _MSC_VER

# if GTEST_LINKED_AS_SHARED_LIBRARY
#  define GTEST_API_ __declspec(dllimport)
# elif GTEST_CREATE_SHARED_LIBRARY
#  define GTEST_API_ __declspec(dllexport)
# endif

#endif  // _MSC_VER

#ifndef GTEST_API_
# define GTEST_API_
#endif

#ifdef __GNUC__
// Ask the compiler to never inline a given function.
# define GTEST_NO_INLINE_ __attribute__((noinline))
#else
# define GTEST_NO_INLINE_
#endif

// _LIBCPP_VERSION is defined by the libc++ library from the LLVM project.
#if defined(__GLIBCXX__) || defined(_LIBCPP_VERSION)
# define GTEST_HAS_CXXABI_H_ 1
#else
# define GTEST_HAS_CXXABI_H_ 0
#endif

namespace testing {

class Message;

namespace internal {

// A secret type that Google Test users don't know about.  It has no
// definition on purpose.  Therefore it's impossible to create a
// Secret object, which is what we want.
class Secret;

// The GTEST_COMPILE_ASSERT_ macro can be used to verify that a compile time
// expression is true. For example, you could use it to verify the
// size of a static array:
//
//   GTEST_COMPILE_ASSERT_(ARRAYSIZE(content_type_names) == CONTENT_NUM_TYPES,
//                         content_type_names_incorrect_size);
//
// or to make sure a struct is smaller than a certain size:
//
//   GTEST_COMPILE_ASSERT_(sizeof(foo) < 128, foo_too_large);
//
// The second argument to the macro is the name of the variable. If
// the expression is false, most compilers will issue a warning/error
// containing the name of the variable.

template <bool>
struct CompileAssert {
};

#define GTEST_COMPILE_ASSERT_(expr, msg) \
  typedef ::testing::internal::CompileAssert<(static_cast<bool>(expr))> \
      msg[static_cast<bool>(expr) ? 1 : -1] GTEST_ATTRIBUTE_UNUSED_

// Implementation details of GTEST_COMPILE_ASSERT_:
//
// - GTEST_COMPILE_ASSERT_ works by defining an array type that has -1
//   elements (and thus is invalid) when the expression is false.
//
// - The simpler definition
//
//    #define GTEST_COMPILE_ASSERT_(expr, msg) typedef char msg[(expr) ? 1 : -1]
//
//   does not work, as gcc supports variable-length arrays whose sizes
//   are determined at run-time (this is gcc's extension and not part
//   of the C++ standard).  As a result, gcc fails to reject the
//   following code with the simple definition:
//
//     int foo;
//     GTEST_COMPILE_ASSERT_(foo, msg); // not supposed to compile as foo is
//                                      // not a compile-time constant.
//
// - By using the type CompileAssert<(bool(expr))>, we ensures that
//   expr is a compile-time constant.  (Template arguments must be
//   determined at compile-time.)
//
// - The outter parentheses in CompileAssert<(bool(expr))> are necessary
//   to work around a bug in gcc 3.4.4 and 4.0.1.  If we had written
//
//     CompileAssert<bool(expr)>
//
//   instead, these compilers will refuse to compile
//
//     GTEST_COMPILE_ASSERT_(5 > 0, some_message);
//
//   (They seem to think the ">" in "5 > 0" marks the end of the
//   template argument list.)
//
// - The array size is (bool(expr) ? 1 : -1), instead of simply
//
//     ((expr) ? 1 : -1).
//
//   This is to avoid running into a bug in MS VC 7.1, which
//   causes ((0.0) ? 1 : -1) to incorrectly evaluate to 1.

// StaticAssertTypeEqHelper is used by StaticAssertTypeEq defined in gtest.h.
//
// This template is declared, but intentionally undefined.
template <typename T1, typename T2>
struct StaticAssertTypeEqHelper;

template <typename T>
struct StaticAssertTypeEqHelper<T, T> {};

#if GTEST_HAS_GLOBAL_STRING
typedef ::string string;
#else
typedef ::std::string string;
#endif  // GTEST_HAS_GLOBAL_STRING

#if GTEST_HAS_GLOBAL_WSTRING
typedef ::wstring wstring;
#elif GTEST_HAS_STD_WSTRING
typedef ::std::wstring wstring;
#endif  // GTEST_HAS_GLOBAL_WSTRING

// A helper for suppressing warnings on constant condition.  It just
// returns 'condition'.
GTEST_API_ bool IsTrue(bool condition);

// Defines scoped_ptr.

// This implementation of scoped_ptr is PARTIAL - it only contains
// enough stuff to satisfy Google Test's need.
template <typename T>
class scoped_ptr {
 public:
  typedef T element_type;

  explicit scoped_ptr(T* p = NULL) : ptr_(p) {}
  ~scoped_ptr() { reset(); }

  T& operator*() const { return *ptr_; }
  T* operator->() const { return ptr_; }
  T* get() const { return ptr_; }

  T* release() {
    T* const ptr = ptr_;
    ptr_ = NULL;
    return ptr;
  }

  void reset(T* p = NULL) {
    if (p != ptr_) {
      if (IsTrue(sizeof(T) > 0)) {  // Makes sure T is a complete type.
        delete ptr_;
      }
      ptr_ = p;
    }
  }

 private:
  T* ptr_;

  GTEST_DISALLOW_COPY_AND_ASSIGN_(scoped_ptr);
};

// Defines RE.

// A simple C++ wrapper for <regex.h>.  It uses the POSIX Extended
// Regular Expression syntax.
class GTEST_API_ RE {
 public:
  // A copy constructor is required by the Standard to initialize object
  // references from r-values.
  RE(const RE& other) { Init(other.pattern()); }

  // Constructs an RE from a string.
  RE(const ::std::string& regex) { Init(regex.c_str()); }  // NOLINT

#if GTEST_HAS_GLOBAL_STRING

  RE(const ::string& regex) { Init(regex.c_str()); }  // NOLINT

#endif  // GTEST_HAS_GLOBAL_STRING

  RE(const char* regex) { Init(regex); }  // NOLINT
  ~RE();

  // Returns the string representation of the regex.
  const char* pattern() const { return pattern_; }

  // FullMatch(str, re) returns true iff regular expression re matches
  // the entire str.
  // PartialMatch(str, re) returns true iff regular expression re
  // matches a substring of str (including str itself).
  //
  // TODO(wan@google.com): make FullMatch() and PartialMatch() work
  // when str contains NUL characters.
  static bool FullMatch(const ::std::string& str, const RE& re) {
    return FullMatch(str.c_str(), re);
  }
  static bool PartialMatch(const ::std::string& str, const RE& re) {
    return PartialMatch(str.c_str(), re);
  }

#if GTEST_HAS_GLOBAL_STRING

  static bool FullMatch(const ::string& str, const RE& re) {
    return FullMatch(str.c_str(), re);
  }
  static bool PartialMatch(const ::string& str, const RE& re) {
    return PartialMatch(str.c_str(), re);
  }

#endif  // GTEST_HAS_GLOBAL_STRING

  static bool FullMatch(const char* str, const RE& re);
  static bool PartialMatch(const char* str, const RE& re);

 private:
  void Init(const char* regex);

  // We use a const char* instead of an std::string, as Google Test used to be
  // used where std::string is not available.  TODO(wan@google.com): change to
  // std::string.
  const char* pattern_;
  bool is_valid_;

#if GTEST_USES_POSIX_RE

  regex_t full_regex_;     // For FullMatch().
  regex_t partial_regex_;  // For PartialMatch().

#else  // GTEST_USES_SIMPLE_RE

  const char* full_pattern_;  // For FullMatch();

#endif

  GTEST_DISALLOW_ASSIGN_(RE);
};

// Formats a source file path and a line number as they would appear
// in an error message from the compiler used to compile this code.
GTEST_API_ ::std::string FormatFileLocation(const char* file, int line);

// Formats a file location for compiler-independent XML output.
// Although this function is not platform dependent, we put it next to
// FormatFileLocation in order to contrast the two functions.
GTEST_API_ ::std::string FormatCompilerIndependentFileLocation(const char* file,
                                                               int line);

// Defines logging utilities:
//   GTEST_LOG_(severity) - logs messages at the specified severity level. The
//                          message itself is streamed into the macro.
//   LogToStderr()  - directs all log messages to stderr.
//   FlushInfoLog() - flushes informational log messages.

enum GTestLogSeverity {
  GTEST_INFO,
  GTEST_WARNING,
  GTEST_ERROR,
  GTEST_FATAL
};

// Formats log entry severity, provides a stream object for streaming the
// log message, and terminates the message with a newline when going out of
// scope.
class GTEST_API_ GTestLog {
 public:
  GTestLog(GTestLogSeverity severity, const char* file, int line);

  // Flushes the buffers and, if severity is GTEST_FATAL, aborts the program.
  ~GTestLog();

  ::std::ostream& GetStream() { return ::std::cerr; }

 private:
  const GTestLogSeverity severity_;

  GTEST_DISALLOW_COPY_AND_ASSIGN_(GTestLog);
};

#define GTEST_LOG_(severity) \
    ::testing::internal::GTestLog(::testing::internal::GTEST_##severity, \
                                  __FILE__, __LINE__).GetStream()

inline void LogToStderr() {}
inline void FlushInfoLog() { fflush(NULL); }

// INTERNAL IMPLEMENTATION - DO NOT USE.
//
// GTEST_CHECK_ is an all-mode assert. It aborts the program if the condition
// is not satisfied.
//  Synopsys:
//    GTEST_CHECK_(boolean_condition);
//     or
//    GTEST_CHECK_(boolean_condition) << "Additional message";
//
//    This checks the condition and if the condition is not satisfied
//    it prints message about the condition violation, including the
//    condition itself, plus additional message streamed into it, if any,
//    and then it aborts the program. It aborts the program irrespective of
//    whether it is built in the debug mode or not.
#define GTEST_CHECK_(condition) \
    GTEST_AMBIGUOUS_ELSE_BLOCKER_ \
    if (::testing::internal::IsTrue(condition)) \
      ; \
    else \
      GTEST_LOG_(FATAL) << "Condition " #condition " failed. "

// An all-mode assert to verify that the given POSIX-style function
// call returns 0 (indicating success).  Known limitation: this
// doesn't expand to a balanced 'if' statement, so enclose the macro
// in {} if you need to use it as the only statement in an 'if'
// branch.
#define GTEST_CHECK_POSIX_SUCCESS_(posix_call) \
  if (const int gtest_error = (posix_call)) \
    GTEST_LOG_(FATAL) << #posix_call << "failed with error " \
                      << gtest_error

// INTERNAL IMPLEMENTATION - DO NOT USE IN USER CODE.
//
// Use ImplicitCast_ as a safe version of static_cast for upcasting in
// the type hierarchy (e.g. casting a Foo* to a SuperclassOfFoo* or a
// const Foo*).  When you use ImplicitCast_, the compiler checks that
// the cast is safe.  Such explicit ImplicitCast_s are necessary in
// surprisingly many situations where C++ demands an exact type match
// instead of an argument type convertable to a target type.
//
// The syntax for using ImplicitCast_ is the same as for static_cast:
//
//   ImplicitCast_<ToType>(expr)
//
// ImplicitCast_ would have been part of the C++ standard library,
// but the proposal was submitted too late.  It will probably make
// its way into the language in the future.
//
// This relatively ugly name is intentional. It prevents clashes with
// similar functions users may have (e.g., implicit_cast). The internal
// namespace alone is not enough because the function can be found by ADL.
template<typename To>
inline To ImplicitCast_(To x) { return x; }

// When you upcast (that is, cast a pointer from type Foo to type
// SuperclassOfFoo), it's fine to use ImplicitCast_<>, since upcasts
// always succeed.  When you downcast (that is, cast a pointer from
// type Foo to type SubclassOfFoo), static_cast<> isn't safe, because
// how do you know the pointer is really of type SubclassOfFoo?  It
// could be a bare Foo, or of type DifferentSubclassOfFoo.  Thus,
// when you downcast, you should use this macro.  In debug mode, we
// use dynamic_cast<> to double-check the downcast is legal (we die
// if it's not).  In normal mode, we do the efficient static_cast<>
// instead.  Thus, it's important to test in debug mode to make sure
// the cast is legal!
//    This is the only place in the code we should use dynamic_cast<>.
// In particular, you SHOULDN'T be using dynamic_cast<> in order to
// do RTTI (eg code like this:
//    if (dynamic_cast<Subclass1>(foo)) HandleASubclass1Object(foo);
//    if (dynamic_cast<Subclass2>(foo)) HandleASubclass2Object(foo);
// You should design the code some other way not to need this.
//
// This relatively ugly name is intentional. It prevents clashes with
// similar functions users may have (e.g., down_cast). The internal
// namespace alone is not enough because the function can be found by ADL.
template<typename To, typename From>  // use like this: DownCast_<T*>(foo);
inline To DownCast_(From* f) {  // so we only accept pointers
  // Ensures that To is a sub-type of From *.  This test is here only
  // for compile-time type checking, and has no overhead in an
  // optimized build at run-time, as it will be optimized away
  // completely.
  if (false) {
    const To to = NULL;
    ::testing::internal::ImplicitCast_<From*>(to);
  }

#if GTEST_HAS_RTTI
  // RTTI: debug mode only!
  GTEST_CHECK_(f == NULL || dynamic_cast<To>(f) != NULL);
#endif
  return static_cast<To>(f);
}

// Downcasts the pointer of type Base to Derived.
// Derived must be a subclass of Base. The parameter MUST
// point to a class of type Derived, not any subclass of it.
// When RTTI is available, the function performs a runtime
// check to enforce this.
template <class Derived, class Base>
Derived* CheckedDowncastToActualType(Base* base) {
#if GTEST_HAS_RTTI
  GTEST_CHECK_(typeid(*base) == typeid(Derived));
  return dynamic_cast<Derived*>(base);  // NOLINT
#else
  return static_cast<Derived*>(base);  // Poor man's downcast.
#endif
}

#if GTEST_HAS_STREAM_REDIRECTION

// Defines the stderr capturer:
//   CaptureStdout     - starts capturing stdout.
//   GetCapturedStdout - stops capturing stdout and returns the captured string.
//   CaptureStderr     - starts capturing stderr.
//   GetCapturedStderr - stops capturing stderr and returns the captured string.
//
GTEST_API_ void CaptureStdout();
GTEST_API_ std::string GetCapturedStdout();
GTEST_API_ void CaptureStderr();
GTEST_API_ std::string GetCapturedStderr();

#endif  // GTEST_HAS_STREAM_REDIRECTION


#if GTEST_HAS_DEATH_TEST

const ::std::vector<testing::internal::string>& GetInjectableArgvs();
void SetInjectableArgvs(const ::std::vector<testing::internal::string>*
                             new_argvs);

// A copy of all command line arguments.  Set by InitGoogleTest().
extern ::std::vector<testing::internal::string> g_argvs;

#endif  // GTEST_HAS_DEATH_TEST

// Defines synchronization primitives.

#if GTEST_HAS_PTHREAD

// Sleeps for (roughly) n milli-seconds.  This function is only for
// testing Google Test's own constructs.  Don't use it in user tests,
// either directly or indirectly.
inline void SleepMilliseconds(int n) {
  const timespec time = {
    0,                  // 0 seconds.
    n * 1000L * 1000L,  // And n ms.
  };
  nanosleep(&time, NULL);
}

// Allows a controller thread to pause execution of newly created
// threads until notified.  Instances of this class must be created
// and destroyed in the controller thread.
//
// This class is only for testing Google Test's own constructs. Do not
// use it in user tests, either directly or indirectly.
class Notification {
 public:
  Notification() : notified_(false) {
    GTEST_CHECK_POSIX_SUCCESS_(pthread_mutex_init(&mutex_, NULL));
  }
  ~Notification() {
    pthread_mutex_destroy(&mutex_);
  }

  // Notifies all threads created with this notification to start. Must
  // be called from the controller thread.
  void Notify() {
    pthread_mutex_lock(&mutex_);
    notified_ = true;
    pthread_mutex_unlock(&mutex_);
  }

  // Blocks until the controller thread notifies. Must be called from a test
  // thread.
  void WaitForNotification() {
    for (;;) {
      pthread_mutex_lock(&mutex_);
      const bool notified = notified_;
      pthread_mutex_unlock(&mutex_);
      if (notified)
        break;
      SleepMilliseconds(10);
    }
  }

 private:
  pthread_mutex_t mutex_;
  bool notified_;

  GTEST_DISALLOW_COPY_AND_ASSIGN_(Notification);
};

// As a C-function, ThreadFuncWithCLinkage cannot be templated itself.
// Consequently, it cannot select a correct instantiation of ThreadWithParam
// in order to call its Run(). Introducing ThreadWithParamBase as a
// non-templated base class for ThreadWithParam allows us to bypass this
// problem.
class ThreadWithParamBase {
 public:
  virtual ~ThreadWithParamBase() {}
  virtual void Run() = 0;
};

// pthread_create() accepts a pointer to a function type with the C linkage.
// According to the Standard (7.5/1), function types with different linkages
// are different even if they are otherwise identical.  Some compilers (for
// example, SunStudio) treat them as different types.  Since class methods
// cannot be defined with C-linkage we need to define a free C-function to
// pass into pthread_create().
extern "C" inline void* ThreadFuncWithCLinkage(void* thread) {
  static_cast<ThreadWithParamBase*>(thread)->Run();
  return NULL;
}

// Helper class for testing Google Test's multi-threading constructs.
// To use it, write:
//
//   void ThreadFunc(int param) { /* Do things with param */ }
//   Notification thread_can_start;
//   ...
//   // The thread_can_start parameter is optional; you can supply NULL.
//   ThreadWithParam<int> thread(&ThreadFunc, 5, &thread_can_start);
//   thread_can_start.Notify();
//
// These classes are only for testing Google Test's own constructs. Do
// not use them in user tests, either directly or indirectly.
template <typename T>
class ThreadWithParam : public ThreadWithParamBase {
 public:
  typedef void (*UserThreadFunc)(T);

  ThreadWithParam(
      UserThreadFunc func, T param, Notification* thread_can_start)
      : func_(func),
        param_(param),
        thread_can_start_(thread_can_start),
        finished_(false) {
    ThreadWithParamBase* const base = this;
    // The thread can be created only after all fields except thread_
    // have been initialized.
    GTEST_CHECK_POSIX_SUCCESS_(
        pthread_create(&thread_, 0, &ThreadFuncWithCLinkage, base));
  }
  ~ThreadWithParam() { Join(); }

  void Join() {
    if (!finished_) {
      GTEST_CHECK_POSIX_SUCCESS_(pthread_join(thread_, 0));
      finished_ = true;
    }
  }

  virtual void Run() {
    if (thread_can_start_ != NULL)
      thread_can_start_->WaitForNotification();
    func_(param_);
  }

 private:
  const UserThreadFunc func_;  // User-supplied thread function.
  const T param_;  // User-supplied parameter to the thread function.
  // When non-NULL, used to block execution until the controller thread
  // notifies.
  Notification* const thread_can_start_;
  bool finished_;  // true iff we know that the thread function has finished.
  pthread_t thread_;  // The native thread object.

  GTEST_DISALLOW_COPY_AND_ASSIGN_(ThreadWithParam);
};

// MutexBase and Mutex implement mutex on pthreads-based platforms. They
// are used in conjunction with class MutexLock:
//
//   Mutex mutex;
//   ...
//   MutexLock lock(&mutex);  // Acquires the mutex and releases it at the end
//                            // of the current scope.
//
// MutexBase implements behavior for both statically and dynamically
// allocated mutexes.  Do not use MutexBase directly.  Instead, write
// the following to define a static mutex:
//
//   GTEST_DEFINE_STATIC_MUTEX_(g_some_mutex);
//
// You can forward declare a static mutex like this:
//
//   GTEST_DECLARE_STATIC_MUTEX_(g_some_mutex);
//
// To create a dynamic mutex, just define an object of type Mutex.
class MutexBase {
 public:
  // Acquires this mutex.
  void Lock() {
    GTEST_CHECK_POSIX_SUCCESS_(pthread_mutex_lock(&mutex_));
    owner_ = pthread_self();
    has_owner_ = true;
  }

  // Releases this mutex.
  void Unlock() {
    // Since the lock is being released the owner_ field should no longer be
    // considered valid. We don't protect writing to has_owner_ here, as it's
    // the caller's responsibility to ensure that the current thread holds the
    // mutex when this is called.
    has_owner_ = false;
    GTEST_CHECK_POSIX_SUCCESS_(pthread_mutex_unlock(&mutex_));
  }

  // Does nothing if the current thread holds the mutex. Otherwise, crashes
  // with high probability.
  void AssertHeld() const {
    GTEST_CHECK_(has_owner_ && pthread_equal(owner_, pthread_self()))
        << "The current thread is not holding the mutex @" << this;
  }

  // A static mutex may be used before main() is entered.  It may even
  // be used before the dynamic initialization stage.  Therefore we
  // must be able to initialize a static mutex object at link time.
  // This means MutexBase has to be a POD and its member variables
  // have to be public.
 public:
  pthread_mutex_t mutex_;  // The underlying pthread mutex.
  // has_owner_ indicates whether the owner_ field below contains a valid thread
  // ID and is therefore safe to inspect (e.g., to use in pthread_equal()). All
  // accesses to the owner_ field should be protected by a check of this field.
  // An alternative might be to memset() owner_ to all zeros, but there's no
  // guarantee that a zero'd pthread_t is necessarily invalid or even different
  // from pthread_self().
  bool has_owner_;
  pthread_t owner_;  // The thread holding the mutex.
};

// Forward-declares a static mutex.
# define GTEST_DECLARE_STATIC_MUTEX_(mutex) \
    extern ::testing::internal::MutexBase mutex

// Defines and statically (i.e. at link time) initializes a static mutex.
// The initialization list here does not explicitly initialize each field,
// instead relying on default initialization for the unspecified fields. In
// particular, the owner_ field (a pthread_t) is not explicitly initialized.
// This allows initialization to work whether pthread_t is a scalar or struct.
// The flag -Wmissing-field-initializers must not be specified for this to work.
# define GTEST_DEFINE_STATIC_MUTEX_(mutex) \
    ::testing::internal::MutexBase mutex = { PTHREAD_MUTEX_INITIALIZER, false }

// The Mutex class can only be used for mutexes created at runtime. It
// shares its API with MutexBase otherwise.
class Mutex : public MutexBase {
 public:
  Mutex() {
    GTEST_CHECK_POSIX_SUCCESS_(pthread_mutex_init(&mutex_, NULL));
    has_owner_ = false;
  }
  ~Mutex() {
    GTEST_CHECK_POSIX_SUCCESS_(pthread_mutex_destroy(&mutex_));
  }

 private:
  GTEST_DISALLOW_COPY_AND_ASSIGN_(Mutex);
};

// We cannot name this class MutexLock as the ctor declaration would
// conflict with a macro named MutexLock, which is defined on some
// platforms.  Hence the typedef trick below.
class GTestMutexLock {
 public:
  explicit GTestMutexLock(MutexBase* mutex)
      : mutex_(mutex) { mutex_->Lock(); }

  ~GTestMutexLock() { mutex_->Unlock(); }

 private:
  MutexBase* const mutex_;

  GTEST_DISALLOW_COPY_AND_ASSIGN_(GTestMutexLock);
};

typedef GTestMutexLock MutexLock;

// Helpers for ThreadLocal.

// pthread_key_create() requires DeleteThreadLocalValue() to have
// C-linkage.  Therefore it cannot be templatized to access
// ThreadLocal<T>.  Hence the need for class
// ThreadLocalValueHolderBase.
class ThreadLocalValueHolderBase {
 public:
  virtual ~ThreadLocalValueHolderBase() {}
};

// Called by pthread to delete thread-local data stored by
// pthread_setspecific().
extern "C" inline void DeleteThreadLocalValue(void* value_holder) {
  delete static_cast<ThreadLocalValueHolderBase*>(value_holder);
}

// Implements thread-local storage on pthreads-based systems.
//
//   // Thread 1
//   ThreadLocal<int> tl(100);  // 100 is the default value for each thread.
//
//   // Thread 2
//   tl.set(150);  // Changes the value for thread 2 only.
//   EXPECT_EQ(150, tl.get());
//
//   // Thread 1
//   EXPECT_EQ(100, tl.get());  // In thread 1, tl has the original value.
//   tl.set(200);
//   EXPECT_EQ(200, tl.get());
//
// The template type argument T must have a public copy constructor.
// In addition, the default ThreadLocal constructor requires T to have
// a public default constructor.
//
// An object managed for a thread by a ThreadLocal instance is deleted
// when the thread exits.  Or, if the ThreadLocal instance dies in
// that thread, when the ThreadLocal dies.  It's the user's
// responsibility to ensure that all other threads using a ThreadLocal
// have exited when it dies, or the per-thread objects for those
// threads will not be deleted.
//
// Google Test only uses global ThreadLocal objects.  That means they
// will die after main() has returned.  Therefore, no per-thread
// object managed by Google Test will be leaked as long as all threads
// using Google Test have exited when main() returns.
template <typename T>
class ThreadLocal {
 public:
  ThreadLocal() : key_(CreateKey()),
                  default_() {}
  explicit ThreadLocal(const T& value) : key_(CreateKey()),
                                         default_(value) {}

  ~ThreadLocal() {
    // Destroys the managed object for the current thread, if any.
    DeleteThreadLocalValue(pthread_getspecific(key_));

    // Releases resources associated with the key.  This will *not*
    // delete managed objects for other threads.
    GTEST_CHECK_POSIX_SUCCESS_(pthread_key_delete(key_));
  }

  T* pointer() { return GetOrCreateValue(); }
  const T* pointer() const { return GetOrCreateValue(); }
  const T& get() const { return *pointer(); }
  void set(const T& value) { *pointer() = value; }

 private:
  // Holds a value of type T.
  class ValueHolder : public ThreadLocalValueHolderBase {
   public:
    explicit ValueHolder(const T& value) : value_(value) {}

    T* pointer() { return &value_; }

   private:
    T value_;
    GTEST_DISALLOW_COPY_AND_ASSIGN_(ValueHolder);
  };

  static pthread_key_t CreateKey() {
    pthread_key_t key;
    // When a thread exits, DeleteThreadLocalValue() will be called on
    // the object managed for that thread.
    GTEST_CHECK_POSIX_SUCCESS_(
        pthread_key_create(&key, &DeleteThreadLocalValue));
    return key;
  }

  T* GetOrCreateValue() const {
    ThreadLocalValueHolderBase* const holder =
        static_cast<ThreadLocalValueHolderBase*>(pthread_getspecific(key_));
    if (holder != NULL) {
      return CheckedDowncastToActualType<ValueHolder>(holder)->pointer();
    }

    ValueHolder* const new_holder = new ValueHolder(default_);
    ThreadLocalValueHolderBase* const holder_base = new_holder;
    GTEST_CHECK_POSIX_SUCCESS_(pthread_setspecific(key_, holder_base));
    return new_holder->pointer();
  }

  // A key pthreads uses for looking up per-thread values.
  const pthread_key_t key_;
  const T default_;  // The default value for each thread.

  GTEST_DISALLOW_COPY_AND_ASSIGN_(ThreadLocal);
};

# define GTEST_IS_THREADSAFE 1

#else  // GTEST_HAS_PTHREAD

// A dummy implementation of synchronization primitives (mutex, lock,
// and thread-local variable).  Necessary for compiling Google Test where
// mutex is not supported - using Google Test in multiple threads is not
// supported on such platforms.

class Mutex {
 public:
  Mutex() {}
  void Lock() {}
  void Unlock() {}
  void AssertHeld() const {}
};

# define GTEST_DECLARE_STATIC_MUTEX_(mutex) \
  extern ::testing::internal::Mutex mutex

# define GTEST_DEFINE_STATIC_MUTEX_(mutex) ::testing::internal::Mutex mutex

class GTestMutexLock {
 public:
  explicit GTestMutexLock(Mutex*) {}  // NOLINT
};

typedef GTestMutexLock MutexLock;

template <typename T>
class ThreadLocal {
 public:
  ThreadLocal() : value_() {}
  explicit ThreadLocal(const T& value) : value_(value) {}
  T* pointer() { return &value_; }
  const T* pointer() const { return &value_; }
  const T& get() const { return value_; }
  void set(const T& value) { value_ = value; }
 private:
  T value_;
};

// The above synchronization primitives have dummy implementations.
// Therefore Google Test is not thread-safe.
# define GTEST_IS_THREADSAFE 0

#endif  // GTEST_HAS_PTHREAD

// Returns the number of threads running in the process, or 0 to indicate that
// we cannot detect it.
GTEST_API_ size_t GetThreadCount();

// Passing non-POD classes through ellipsis (...) crashes the ARM
// compiler and generates a warning in Sun Studio.  The Nokia Symbian
// and the IBM XL C/C++ compiler try to instantiate a copy constructor
// for objects passed through ellipsis (...), failing for uncopyable
// objects.  We define this to ensure that only POD is passed through
// ellipsis on these systems.
#if defined(__SYMBIAN32__) || defined(__IBMCPP__) || defined(__SUNPRO_CC)
// We lose support for NULL detection where the compiler doesn't like
// passing non-POD classes through ellipsis (...).
# define GTEST_ELLIPSIS_NEEDS_POD_ 1
#else
# define GTEST_CAN_COMPARE_NULL 1
#endif

// The Nokia Symbian and IBM XL C/C++ compilers cannot decide between
// const T& and const T* in a function template.  These compilers
// _can_ decide between class template specializations for T and T*,
// so a tr1::type_traits-like is_pointer works.
#if defined(__SYMBIAN32__) || defined(__IBMCPP__)
# define GTEST_NEEDS_IS_POINTER_ 1
#endif

template <bool bool_value>
struct bool_constant {
  typedef bool_constant<bool_value> type;
  static const bool value = bool_value;
};
template <bool bool_value> const bool bool_constant<bool_value>::value;

typedef bool_constant<false> false_type;
typedef bool_constant<true> true_type;

template <typename T>
struct is_pointer : public false_type {};

template <typename T>
struct is_pointer<T*> : public true_type {};

template <typename Iterator>
struct IteratorTraits {
  typedef typename Iterator::value_type value_type;
};

template <typename T>
struct IteratorTraits<T*> {
  typedef T value_type;
};

template <typename T>
struct IteratorTraits<const T*> {
  typedef T value_type;
};

#if GTEST_OS_WINDOWS
# define GTEST_PATH_SEP_ "\\"
# define GTEST_HAS_ALT_PATH_SEP_ 1
// The biggest signed integer type the compiler supports.
typedef __int64 BiggestInt;
#else
# define GTEST_PATH_SEP_ "/"
# define GTEST_HAS_ALT_PATH_SEP_ 0
typedef long long BiggestInt;  // NOLINT
#endif  // GTEST_OS_WINDOWS

// Utilities for char.

// isspace(int ch) and friends accept an unsigned char or EOF.  char
// may be signed, depending on the compiler (or compiler flags).
// Therefore we need to cast a char to unsigned char before calling
// isspace(), etc.

inline bool IsAlpha(char ch) {
  return isalpha(static_cast<unsigned char>(ch)) != 0;
}
inline bool IsAlNum(char ch) {
  return isalnum(static_cast<unsigned char>(ch)) != 0;
}
inline bool IsDigit(char ch) {
  return isdigit(static_cast<unsigned char>(ch)) != 0;
}
inline bool IsLower(char ch) {
  return islower(static_cast<unsigned char>(ch)) != 0;
}
inline bool IsSpace(char ch) {
  return isspace(static_cast<unsigned char>(ch)) != 0;
}
inline bool IsUpper(char ch) {
  return isupper(static_cast<unsigned char>(ch)) != 0;
}
inline bool IsXDigit(char ch) {
  return isxdigit(static_cast<unsigned char>(ch)) != 0;
}
inline bool IsXDigit(wchar_t ch) {
  const unsigned char low_byte = static_cast<unsigned char>(ch);
  return ch == low_byte && isxdigit(low_byte) != 0;
}

inline char ToLower(char ch) {
  return static_cast<char>(tolower(static_cast<unsigned char>(ch)));
}
inline char ToUpper(char ch) {
  return static_cast<char>(toupper(static_cast<unsigned char>(ch)));
}

// The testing::internal::posix namespace holds wrappers for common
// POSIX functions.  These wrappers hide the differences between
// Windows/MSVC and POSIX systems.  Since some compilers define these
// standard functions as macros, the wrapper cannot have the same name
// as the wrapped function.

namespace posix {

// Functions with a different name on Windows.

#if GTEST_OS_WINDOWS

typedef struct _stat StatStruct;

# ifdef __BORLANDC__
inline int IsATTY(int fd) { return isatty(fd); }
inline int StrCaseCmp(const char* s1, const char* s2) {
  return stricmp(s1, s2);
}
inline char* StrDup(const char* src) { return strdup(src); }
# else  // !__BORLANDC__
#  if GTEST_OS_WINDOWS_MOBILE
inline int IsATTY(int /* fd */) { return 0; }
#  else
inline int IsATTY(int fd) { return _isatty(fd); }
#  endif  // GTEST_OS_WINDOWS_MOBILE
inline int StrCaseCmp(const char* s1, const char* s2) {
  return _stricmp(s1, s2);
}
inline char* StrDup(const char* src) { return _strdup(src); }
# endif  // __BORLANDC__

# if GTEST_OS_WINDOWS_MOBILE
inline int FileNo(FILE* file) { return reinterpret_cast<int>(_fileno(file)); }
// Stat(), RmDir(), and IsDir() are not needed on Windows CE at this
// time and thus not defined there.
# else
inline int FileNo(FILE* file) { return _fileno(file); }
inline int Stat(const char* path, StatStruct* buf) { return _stat(path, buf); }
inline int RmDir(const char* dir) { return _rmdir(dir); }
inline bool IsDir(const StatStruct& st) {
  return (_S_IFDIR & st.st_mode) != 0;
}
# endif  // GTEST_OS_WINDOWS_MOBILE

#else

typedef struct stat StatStruct;

inline int FileNo(FILE* file) { return fileno(file); }
inline int IsATTY(int fd) { return isatty(fd); }
inline int Stat(const char* path, StatStruct* buf) { return stat(path, buf); }
inline int StrCaseCmp(const char* s1, const char* s2) {
  return strcasecmp(s1, s2);
}
inline char* StrDup(const char* src) { return strdup(src); }
inline int RmDir(const char* dir) { return rmdir(dir); }
inline bool IsDir(const StatStruct& st) { return S_ISDIR(st.st_mode); }

#endif  // GTEST_OS_WINDOWS

// Functions deprecated by MSVC 8.0.

#ifdef _MSC_VER
// Temporarily disable warning 4996 (deprecated function).
# pragma warning(push)
# pragma warning(disable:4996)
#endif

inline const char* StrNCpy(char* dest, const char* src, size_t n) {
  return strncpy(dest, src, n);
}

// ChDir(), FReopen(), FDOpen(), Read(), Write(), Close(), and
// StrError() aren't needed on Windows CE at this time and thus not
// defined there.

#if !GTEST_OS_WINDOWS_MOBILE
inline int ChDir(const char* dir) { return chdir(dir); }
#endif
inline FILE* FOpen(const char* path, const char* mode) {
  return fopen(path, mode);
}
#if !GTEST_OS_WINDOWS_MOBILE
inline FILE *FReopen(const char* path, const char* mode, FILE* stream) {
  return freopen(path, mode, stream);
}
inline FILE* FDOpen(int fd, const char* mode) { return fdopen(fd, mode); }
#endif
inline int FClose(FILE* fp) { return fclose(fp); }
#if !GTEST_OS_WINDOWS_MOBILE
inline int Read(int fd, void* buf, unsigned int count) {
  return static_cast<int>(read(fd, buf, count));
}
inline int Write(int fd, const void* buf, unsigned int count) {
  return static_cast<int>(write(fd, buf, count));
}
inline int Close(int fd) { return close(fd); }
inline const char* StrError(int errnum) { return strerror(errnum); }
#endif
inline const char* GetEnv(const char* name) {
#if GTEST_OS_WINDOWS_MOBILE
  // We are on Windows CE, which has no environment variables.
  return NULL;
#elif defined(__BORLANDC__) || defined(__SunOS_5_8) || defined(__SunOS_5_9)
  // Environment variables which we programmatically clear will be set to the
  // empty string rather than unset (NULL).  Handle that case.
  const char* const env = getenv(name);
  return (env != NULL && env[0] != '\0') ? env : NULL;
#else
  return getenv(name);
#endif
}

#ifdef _MSC_VER
# pragma warning(pop)  // Restores the warning state.
#endif

#if GTEST_OS_WINDOWS_MOBILE
// Windows CE has no C library. The abort() function is used in
// several places in Google Test. This implementation provides a reasonable
// imitation of standard behaviour.
void Abort();
#else
inline void Abort() { abort(); }
#endif  // GTEST_OS_WINDOWS_MOBILE

}  // namespace posix

// MSVC "deprecates" snprintf and issues warnings wherever it is used.  In
// order to avoid these warnings, we need to use _snprintf or _snprintf_s on
// MSVC-based platforms.  We map the GTEST_SNPRINTF_ macro to the appropriate
// function in order to achieve that.  We use macro definition here because
// snprintf is a variadic function.
#if _MSC_VER >= 1400 && !GTEST_OS_WINDOWS_MOBILE
// MSVC 2005 and above support variadic macros.
# define GTEST_SNPRINTF_(buffer, size, format, ...) \
     _snprintf_s(buffer, size, size, format, __VA_ARGS__)
#elif defined(_MSC_VER)
// Windows CE does not define _snprintf_s and MSVC prior to 2005 doesn't
// complain about _snprintf.
# define GTEST_SNPRINTF_ _snprintf
#else
# define GTEST_SNPRINTF_ snprintf
#endif

// The maximum number a BiggestInt can represent.  This definition
// works no matter BiggestInt is represented in one's complement or
// two's complement.
//
// We cannot rely on numeric_limits in STL, as __int64 and long long
// are not part of standard C++ and numeric_limits doesn't need to be
// defined for them.
const BiggestInt kMaxBiggestInt =
    ~(static_cast<BiggestInt>(1) << (8*sizeof(BiggestInt) - 1));

// This template class serves as a compile-time function from size to
// type.  It maps a size in bytes to a primitive type with that
// size. e.g.
//
//   TypeWithSize<4>::UInt
//
// is typedef-ed to be unsigned int (unsigned integer made up of 4
// bytes).
//
// Such functionality should belong to STL, but I cannot find it
// there.
//
// Google Test uses this class in the implementation of floating-point
// comparison.
//
// For now it only handles UInt (unsigned int) as that's all Google Test
// needs.  Other types can be easily added in the future if need
// arises.
template <size_t size>
class TypeWithSize {
 public:
  // This prevents the user from using TypeWithSize<N> with incorrect
  // values of N.
  typedef void UInt;
};

// The specialization for size 4.
template <>
class TypeWithSize<4> {
 public:
  // unsigned int has size 4 in both gcc and MSVC.
  //
  // As base/basictypes.h doesn't compile on Windows, we cannot use
  // uint32, uint64, and etc here.
  typedef int Int;
  typedef unsigned int UInt;
};

// The specialization for size 8.
template <>
class TypeWithSize<8> {
 public:
#if GTEST_OS_WINDOWS
  typedef __int64 Int;
  typedef unsigned __int64 UInt;
#else
  typedef long long Int;  // NOLINT
  typedef unsigned long long UInt;  // NOLINT
#endif  // GTEST_OS_WINDOWS
};

// Integer types of known sizes.
typedef TypeWithSize<4>::Int Int32;
typedef TypeWithSize<4>::UInt UInt32;
typedef TypeWithSize<8>::Int Int64;
typedef TypeWithSize<8>::UInt UInt64;
typedef TypeWithSize<8>::Int TimeInMillis;  // Represents time in milliseconds.

// Utilities for command line flags and environment variables.

// Macro for referencing flags.
#define GTEST_FLAG(name) FLAGS_gtest_##name

// Macros for declaring flags.
#define GTEST_DECLARE_bool_(name) GTEST_API_ extern bool GTEST_FLAG(name)
#define GTEST_DECLARE_int32_(name) \
    GTEST_API_ extern ::testing::internal::Int32 GTEST_FLAG(name)
#define GTEST_DECLARE_string_(name) \
    GTEST_API_ extern ::std::string GTEST_FLAG(name)

// Macros for defining flags.
#define GTEST_DEFINE_bool_(name, default_val, doc) \
    GTEST_API_ bool GTEST_FLAG(name) = (default_val)
#define GTEST_DEFINE_int32_(name, default_val, doc) \
    GTEST_API_ ::testing::internal::Int32 GTEST_FLAG(name) = (default_val)
#define GTEST_DEFINE_string_(name, default_val, doc) \
    GTEST_API_ ::std::string GTEST_FLAG(name) = (default_val)

// Thread annotations
#define GTEST_EXCLUSIVE_LOCK_REQUIRED_(locks)
#define GTEST_LOCK_EXCLUDED_(locks)

// Parses 'str' for a 32-bit signed integer.  If successful, writes the result
// to *value and returns true; otherwise leaves *value unchanged and returns
// false.
// TODO(chandlerc): Find a better way to refactor flag and environment parsing
// out of both gtest-port.cc and gtest.cc to avoid exporting this utility
// function.
bool ParseInt32(const Message& src_text, const char* str, Int32* value);

// Parses a bool/Int32/string from the environment variable
// corresponding to the given Google Test flag.
bool BoolFromGTestEnv(const char* flag, bool default_val);
GTEST_API_ Int32 Int32FromGTestEnv(const char* flag, Int32 default_val);
const char* StringFromGTestEnv(const char* flag, const char* default_val);

}  // namespace internal
}  // namespace testing

#endif  // GTEST_INCLUDE_GTEST_INTERNAL_GTEST_PORT_H_

#if GTEST_OS_LINUX
# include <stdlib.h>
# include <sys/types.h>
# include <sys/wait.h>
# include <unistd.h>
#endif  // GTEST_OS_LINUX

#if GTEST_HAS_EXCEPTIONS
# include <stdexcept>
#endif

#include <ctype.h>
#include <float.h>
#include <string.h>
#include <iomanip>
#include <limits>
#include <set>

// Copyright 2005, Google Inc.
// All rights reserved.
//
// Redistribution and use in source and binary forms, with or without
// modification, are permitted provided that the following conditions are
// met:
//
//     * Redistributions of source code must retain the above copyright
// notice, this list of conditions and the following disclaimer.
//     * Redistributions in binary form must reproduce the above
// copyright notice, this list of conditions and the following disclaimer
// in the documentation and/or other materials provided with the
// distribution.
//     * Neither the name of Google Inc. nor the names of its
// contributors may be used to endorse or promote products derived from
// this software without specific prior written permission.
//
// THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
// "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
// LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
// A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
// OWNER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
// SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
// LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
// DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
// THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
// (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
// OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
//
// Author: wan@google.com (Zhanyong Wan)
//
// The Google C++ Testing Framework (Google Test)
//
// This header file defines the Message class.
//
// IMPORTANT NOTE: Due to limitation of the C++ language, we have to
// leave some internal implementation details in this header file.
// They are clearly marked by comments like this:
//
//   // INTERNAL IMPLEMENTATION - DO NOT USE IN A USER PROGRAM.
//
// Such code is NOT meant to be used by a user directly, and is subject
// to CHANGE WITHOUT NOTICE.  Therefore DO NOT DEPEND ON IT in a user
// program!

#ifndef GTEST_INCLUDE_GTEST_GTEST_MESSAGE_H_
#define GTEST_INCLUDE_GTEST_GTEST_MESSAGE_H_

#include <limits>


// Ensures that there is at least one operator<< in the global namespace.
// See Message& operator<<(...) below for why.
void operator<<(const testing::internal::Secret&, int);

namespace testing {

// The Message class works like an ostream repeater.
//
// Typical usage:
//
//   1. You stream a bunch of values to a Message object.
//      It will remember the text in a stringstream.
//   2. Then you stream the Message object to an ostream.
//      This causes the text in the Message to be streamed
//      to the ostream.
//
// For example;
//
//   testing::Message foo;
//   foo << 1 << " != " << 2;
//   std::cout << foo;
//
// will print "1 != 2".
//
// Message is not intended to be inherited from.  In particular, its
// destructor is not virtual.
//
// Note that stringstream behaves differently in gcc and in MSVC.  You
// can stream a NULL char pointer to it in the former, but not in the
// latter (it causes an access violation if you do).  The Message
// class hides this difference by treating a NULL char pointer as
// "(null)".
class GTEST_API_ Message {
 private:
  // The type of basic IO manipulators (endl, ends, and flush) for
  // narrow streams.
  typedef std::ostream& (*BasicNarrowIoManip)(std::ostream&);

 public:
  // Constructs an empty Message.
  Message();

  // Copy constructor.
  Message(const Message& msg) : ss_(new ::std::stringstream) {  // NOLINT
    *ss_ << msg.GetString();
  }

  // Constructs a Message from a C-string.
  explicit Message(const char* str) : ss_(new ::std::stringstream) {
    *ss_ << str;
  }

#if GTEST_OS_SYMBIAN
  // Streams a value (either a pointer or not) to this object.
  template <typename T>
  inline Message& operator <<(const T& value) {
    StreamHelper(typename internal::is_pointer<T>::type(), value);
    return *this;
  }
#else
  // Streams a non-pointer value to this object.
  template <typename T>
  inline Message& operator <<(const T& val) {
    // Some libraries overload << for STL containers.  These
    // overloads are defined in the global namespace instead of ::std.
    //
    // C++'s symbol lookup rule (i.e. Koenig lookup) says that these
    // overloads are visible in either the std namespace or the global
    // namespace, but not other namespaces, including the testing
    // namespace which Google Test's Message class is in.
    //
    // To allow STL containers (and other types that has a << operator
    // defined in the global namespace) to be used in Google Test
    // assertions, testing::Message must access the custom << operator
    // from the global namespace.  With this using declaration,
    // overloads of << defined in the global namespace and those
    // visible via Koenig lookup are both exposed in this function.
    using ::operator <<;
    *ss_ << val;
    return *this;
  }

  // Streams a pointer value to this object.
  //
  // This function is an overload of the previous one.  When you
  // stream a pointer to a Message, this definition will be used as it
  // is more specialized.  (The C++ Standard, section
  // [temp.func.order].)  If you stream a non-pointer, then the
  // previous definition will be used.
  //
  // The reason for this overload is that streaming a NULL pointer to
  // ostream is undefined behavior.  Depending on the compiler, you
  // may get "0", "(nil)", "(null)", or an access violation.  To
  // ensure consistent result across compilers, we always treat NULL
  // as "(null)".
  template <typename T>
  inline Message& operator <<(T* const& pointer) {  // NOLINT
    if (pointer == NULL) {
      *ss_ << "(null)";
    } else {
      *ss_ << pointer;
    }
    return *this;
  }
#endif  // GTEST_OS_SYMBIAN

  // Since the basic IO manipulators are overloaded for both narrow
  // and wide streams, we have to provide this specialized definition
  // of operator <<, even though its body is the same as the
  // templatized version above.  Without this definition, streaming
  // endl or other basic IO manipulators to Message will confuse the
  // compiler.
  Message& operator <<(BasicNarrowIoManip val) {
    *ss_ << val;
    return *this;
  }

  // Instead of 1/0, we want to see true/false for bool values.
  Message& operator <<(bool b) {
    return *this << (b ? "true" : "false");
  }

  // These two overloads allow streaming a wide C string to a Message
  // using the UTF-8 encoding.
  Message& operator <<(const wchar_t* wide_c_str);
  Message& operator <<(wchar_t* wide_c_str);

#if GTEST_HAS_STD_WSTRING
  // Converts the given wide string to a narrow string using the UTF-8
  // encoding, and streams the result to this Message object.
  Message& operator <<(const ::std::wstring& wstr);
#endif  // GTEST_HAS_STD_WSTRING

#if GTEST_HAS_GLOBAL_WSTRING
  // Converts the given wide string to a narrow string using the UTF-8
  // encoding, and streams the result to this Message object.
  Message& operator <<(const ::wstring& wstr);
#endif  // GTEST_HAS_GLOBAL_WSTRING

  // Gets the text streamed to this object so far as an std::string.
  // Each '\0' character in the buffer is replaced with "\\0".
  //
  // INTERNAL IMPLEMENTATION - DO NOT USE IN A USER PROGRAM.
  std::string GetString() const;

 private:

#if GTEST_OS_SYMBIAN
  // These are needed as the Nokia Symbian Compiler cannot decide between
  // const T& and const T* in a function template. The Nokia compiler _can_
  // decide between class template specializations for T and T*, so a
  // tr1::type_traits-like is_pointer works, and we can overload on that.
  template <typename T>
  inline void StreamHelper(internal::true_type /*is_pointer*/, T* pointer) {
    if (pointer == NULL) {
      *ss_ << "(null)";
    } else {
      *ss_ << pointer;
    }
  }
  template <typename T>
  inline void StreamHelper(internal::false_type /*is_pointer*/,
                           const T& value) {
    // See the comments in Message& operator <<(const T&) above for why
    // we need this using statement.
    using ::operator <<;
    *ss_ << value;
  }
#endif  // GTEST_OS_SYMBIAN

  // We'll hold the text streamed to this object here.
  const internal::scoped_ptr< ::std::stringstream> ss_;

  // We declare (but don't implement) this to prevent the compiler
  // from implementing the assignment operator.
  void operator=(const Message&);
};

// Streams a Message to an ostream.
inline std::ostream& operator <<(std::ostream& os, const Message& sb) {
  return os << sb.GetString();
}

namespace internal {

// Converts a streamable value to an std::string.  A NULL pointer is
// converted to "(null)".  When the input value is a ::string,
// ::std::string, ::wstring, or ::std::wstring object, each NUL
// character in it is replaced with "\\0".
template <typename T>
std::string StreamableToString(const T& streamable) {
  return (Message() << streamable).GetString();
}

}  // namespace internal
}  // namespace testing

#endif  // GTEST_INCLUDE_GTEST_GTEST_MESSAGE_H_
// Copyright 2005, Google Inc.
// All rights reserved.
//
// Redistribution and use in source and binary forms, with or without
// modification, are permitted provided that the following conditions are
// met:
//
//     * Redistributions of source code must retain the above copyright
// notice, this list of conditions and the following disclaimer.
//     * Redistributions in binary form must reproduce the above
// copyright notice, this list of conditions and the following disclaimer
// in the documentation and/or other materials provided with the
// distribution.
//     * Neither the name of Google Inc. nor the names of its
// contributors may be used to endorse or promote products derived from
// this software without specific prior written permission.
//
// THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
// "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
// LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
// A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
// OWNER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
// SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
// LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
// DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
// THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
// (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
// OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
//
// Authors: wan@google.com (Zhanyong Wan), eefacm@gmail.com (Sean Mcafee)
//
// The Google C++ Testing Framework (Google Test)
//
// This header file declares the String class and functions used internally by
// Google Test.  They are subject to change without notice. They should not used
// by code external to Google Test.
//
// This header file is #included by <gtest/internal/gtest-internal.h>.
// It should not be #included by other files.

#ifndef GTEST_INCLUDE_GTEST_INTERNAL_GTEST_STRING_H_
#define GTEST_INCLUDE_GTEST_INTERNAL_GTEST_STRING_H_

#ifdef __BORLANDC__
// string.h is not guaranteed to provide strcpy on C++ Builder.
# include <mem.h>
#endif

#include <string.h>
#include <string>


namespace testing {
namespace internal {

// String - an abstract class holding static string utilities.
class GTEST_API_ String {
 public:
  // Static utility methods

  // Clones a 0-terminated C string, allocating memory using new.  The
  // caller is responsible for deleting the return value using
  // delete[].  Returns the cloned string, or NULL if the input is
  // NULL.
  //
  // This is different from strdup() in string.h, which allocates
  // memory using malloc().
  static const char* CloneCString(const char* c_str);

#if GTEST_OS_WINDOWS_MOBILE
  // Windows CE does not have the 'ANSI' versions of Win32 APIs. To be
  // able to pass strings to Win32 APIs on CE we need to convert them
  // to 'Unicode', UTF-16.

  // Creates a UTF-16 wide string from the given ANSI string, allocating
  // memory using new. The caller is responsible for deleting the return
  // value using delete[]. Returns the wide string, or NULL if the
  // input is NULL.
  //
  // The wide string is created using the ANSI codepage (CP_ACP) to
  // match the behaviour of the ANSI versions of Win32 calls and the
  // C runtime.
  static LPCWSTR AnsiToUtf16(const char* c_str);

  // Creates an ANSI string from the given wide string, allocating
  // memory using new. The caller is responsible for deleting the return
  // value using delete[]. Returns the ANSI string, or NULL if the
  // input is NULL.
  //
  // The returned string is created using the ANSI codepage (CP_ACP) to
  // match the behaviour of the ANSI versions of Win32 calls and the
  // C runtime.
  static const char* Utf16ToAnsi(LPCWSTR utf16_str);
#endif

  // Compares two C strings.  Returns true iff they have the same content.
  //
  // Unlike strcmp(), this function can handle NULL argument(s).  A
  // NULL C string is considered different to any non-NULL C string,
  // including the empty string.
  static bool CStringEquals(const char* lhs, const char* rhs);

  // Converts a wide C string to a String using the UTF-8 encoding.
  // NULL will be converted to "(null)".  If an error occurred during
  // the conversion, "(failed to convert from wide string)" is
  // returned.
  static std::string ShowWideCString(const wchar_t* wide_c_str);

  // Compares two wide C strings.  Returns true iff they have the same
  // content.
  //
  // Unlike wcscmp(), this function can handle NULL argument(s).  A
  // NULL C string is considered different to any non-NULL C string,
  // including the empty string.
  static bool WideCStringEquals(const wchar_t* lhs, const wchar_t* rhs);

  // Compares two C strings, ignoring case.  Returns true iff they
  // have the same content.
  //
  // Unlike strcasecmp(), this function can handle NULL argument(s).
  // A NULL C string is considered different to any non-NULL C string,
  // including the empty string.
  static bool CaseInsensitiveCStringEquals(const char* lhs,
                                           const char* rhs);

  // Compares two wide C strings, ignoring case.  Returns true iff they
  // have the same content.
  //
  // Unlike wcscasecmp(), this function can handle NULL argument(s).
  // A NULL C string is considered different to any non-NULL wide C string,
  // including the empty string.
  // NB: The implementations on different platforms slightly differ.
  // On windows, this method uses _wcsicmp which compares according to LC_CTYPE
  // environment variable. On GNU platform this method uses wcscasecmp
  // which compares according to LC_CTYPE category of the current locale.
  // On MacOS X, it uses towlower, which also uses LC_CTYPE category of the
  // current locale.
  static bool CaseInsensitiveWideCStringEquals(const wchar_t* lhs,
                                               const wchar_t* rhs);

  // Returns true iff the given string ends with the given suffix, ignoring
  // case. Any string is considered to end with an empty suffix.
  static bool EndsWithCaseInsensitive(
      const std::string& str, const std::string& suffix);

  // Formats an int value as "%02d".
  static std::string FormatIntWidth2(int value);  // "%02d" for width == 2

  // Formats an int value as "%X".
  static std::string FormatHexInt(int value);

  // Formats a byte as "%02X".
  static std::string FormatByte(unsigned char value);

 private:
  String();  // Not meant to be instantiated.
};  // class String

// Gets the content of the stringstream's buffer as an std::string.  Each '\0'
// character in the buffer is replaced with "\\0".
GTEST_API_ std::string StringStreamToString(::std::stringstream* stream);

}  // namespace internal
}  // namespace testing

#endif  // GTEST_INCLUDE_GTEST_INTERNAL_GTEST_STRING_H_
// Copyright 2008, Google Inc.
// All rights reserved.
//
// Redistribution and use in source and binary forms, with or without
// modification, are permitted provided that the following conditions are
// met:
//
//     * Redistributions of source code must retain the above copyright
// notice, this list of conditions and the following disclaimer.
//     * Redistributions in binary form must reproduce the above
// copyright notice, this list of conditions and the following disclaimer
// in the documentation and/or other materials provided with the
// distribution.
//     * Neither the name of Google Inc. nor the names of its
// contributors may be used to endorse or promote products derived from
// this software without specific prior written permission.
//
// THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
// "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
// LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
// A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
// OWNER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
// SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
// LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
// DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
// THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
// (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
// OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
//
// Author: keith.ray@gmail.com (Keith Ray)
//
// Google Test filepath utilities
//
// This header file declares classes and functions used internally by
// Google Test.  They are subject to change without notice.
//
// This file is #included in <gtest/internal/gtest-internal.h>.
// Do not include this header file separately!

#ifndef GTEST_INCLUDE_GTEST_INTERNAL_GTEST_FILEPATH_H_
#define GTEST_INCLUDE_GTEST_INTERNAL_GTEST_FILEPATH_H_


namespace testing {
namespace internal {

// FilePath - a class for file and directory pathname manipulation which
// handles platform-specific conventions (like the pathname separator).
// Used for helper functions for naming files in a directory for xml output.
// Except for Set methods, all methods are const or static, which provides an
// "immutable value object" -- useful for peace of mind.
// A FilePath with a value ending in a path separator ("like/this/") represents
// a directory, otherwise it is assumed to represent a file. In either case,
// it may or may not represent an actual file or directory in the file system.
// Names are NOT checked for syntax correctness -- no checking for illegal
// characters, malformed paths, etc.

class GTEST_API_ FilePath {
 public:
  FilePath() : pathname_("") { }
  FilePath(const FilePath& rhs) : pathname_(rhs.pathname_) { }

  explicit FilePath(const std::string& pathname) : pathname_(pathname) {
    Normalize();
  }

  FilePath& operator=(const FilePath& rhs) {
    Set(rhs);
    return *this;
  }

  void Set(const FilePath& rhs) {
    pathname_ = rhs.pathname_;
  }

  const std::string& string() const { return pathname_; }
  const char* c_str() const { return pathname_.c_str(); }

  // Returns the current working directory, or "" if unsuccessful.
  static FilePath GetCurrentDir();

  // Given directory = "dir", base_name = "test", number = 0,
  // extension = "xml", returns "dir/test.xml". If number is greater
  // than zero (e.g., 12), returns "dir/test_12.xml".
  // On Windows platform, uses \ as the separator rather than /.
  static FilePath MakeFileName(const FilePath& directory,
                               const FilePath& base_name,
                               int number,
                               const char* extension);

  // Given directory = "dir", relative_path = "test.xml",
  // returns "dir/test.xml".
  // On Windows, uses \ as the separator rather than /.
  static FilePath ConcatPaths(const FilePath& directory,
                              const FilePath& relative_path);

  // Returns a pathname for a file that does not currently exist. The pathname
  // will be directory/base_name.extension or
  // directory/base_name_<number>.extension if directory/base_name.extension
  // already exists. The number will be incremented until a pathname is found
  // that does not already exist.
  // Examples: 'dir/foo_test.xml' or 'dir/foo_test_1.xml'.
  // There could be a race condition if two or more processes are calling this
  // function at the same time -- they could both pick the same filename.
  static FilePath GenerateUniqueFileName(const FilePath& directory,
                                         const FilePath& base_name,
                                         const char* extension);

  // Returns true iff the path is "".
  bool IsEmpty() const { return pathname_.empty(); }

  // If input name has a trailing separator character, removes it and returns
  // the name, otherwise return the name string unmodified.
  // On Windows platform, uses \ as the separator, other platforms use /.
  FilePath RemoveTrailingPathSeparator() const;

  // Returns a copy of the FilePath with the directory part removed.
  // Example: FilePath("path/to/file").RemoveDirectoryName() returns
  // FilePath("file"). If there is no directory part ("just_a_file"), it returns
  // the FilePath unmodified. If there is no file part ("just_a_dir/") it
  // returns an empty FilePath ("").
  // On Windows platform, '\' is the path separator, otherwise it is '/'.
  FilePath RemoveDirectoryName() const;

  // RemoveFileName returns the directory path with the filename removed.
  // Example: FilePath("path/to/file").RemoveFileName() returns "path/to/".
  // If the FilePath is "a_file" or "/a_file", RemoveFileName returns
  // FilePath("./") or, on Windows, FilePath(".\\"). If the filepath does
  // not have a file, like "just/a/dir/", it returns the FilePath unmodified.
  // On Windows platform, '\' is the path separator, otherwise it is '/'.
  FilePath RemoveFileName() const;

  // Returns a copy of the FilePath with the case-insensitive extension removed.
  // Example: FilePath("dir/file.exe").RemoveExtension("EXE") returns
  // FilePath("dir/file"). If a case-insensitive extension is not
  // found, returns a copy of the original FilePath.
  FilePath RemoveExtension(const char* extension) const;

  // Creates directories so that path exists. Returns true if successful or if
  // the directories already exist; returns false if unable to create
  // directories for any reason. Will also return false if the FilePath does
  // not represent a directory (that is, it doesn't end with a path separator).
  bool CreateDirectoriesRecursively() const;

  // Create the directory so that path exists. Returns true if successful or
  // if the directory already exists; returns false if unable to create the
  // directory for any reason, including if the parent directory does not
  // exist. Not named "CreateDirectory" because that's a macro on Windows.
  bool CreateFolder() const;

  // Returns true if FilePath describes something in the file-system,
  // either a file, directory, or whatever, and that something exists.
  bool FileOrDirectoryExists() const;

  // Returns true if pathname describes a directory in the file-system
  // that exists.
  bool DirectoryExists() const;

  // Returns true if FilePath ends with a path separator, which indicates that
  // it is intended to represent a directory. Returns false otherwise.
  // This does NOT check that a directory (or file) actually exists.
  bool IsDirectory() const;

  // Returns true if pathname describes a root directory. (Windows has one
  // root directory per disk drive.)
  bool IsRootDirectory() const;

  // Returns true if pathname describes an absolute path.
  bool IsAbsolutePath() const;

 private:
  // Replaces multiple consecutive separators with a single separator.
  // For example, "bar///foo" becomes "bar/foo". Does not eliminate other
  // redundancies that might be in a pathname involving "." or "..".
  //
  // A pathname with multiple consecutive separators may occur either through
  // user error or as a result of some scripts or APIs that generate a pathname
  // with a trailing separator. On other platforms the same API or script
  // may NOT generate a pathname with a trailing "/". Then elsewhere that
  // pathname may have another "/" and pathname components added to it,
  // without checking for the separator already being there.
  // The script language and operating system may allow paths like "foo//bar"
  // but some of the functions in FilePath will not handle that correctly. In
  // particular, RemoveTrailingPathSeparator() only removes one separator, and
  // it is called in CreateDirectoriesRecursively() assuming that it will change
  // a pathname from directory syntax (trailing separator) to filename syntax.
  //
  // On Windows this method also replaces the alternate path separator '/' with
  // the primary path separator '\\', so that for example "bar\\/\\foo" becomes
  // "bar\\foo".

  void Normalize();

  // Returns a pointer to the last occurence of a valid path separator in
  // the FilePath. On Windows, for example, both '/' and '\' are valid path
  // separators. Returns NULL if no path separator was found.
  const char* FindLastPathSeparator() const;

  std::string pathname_;
};  // class FilePath

}  // namespace internal
}  // namespace testing

#endif  // GTEST_INCLUDE_GTEST_INTERNAL_GTEST_FILEPATH_H_
// This file was GENERATED by command:
//     pump.py gtest-type-util.h.pump
// DO NOT EDIT BY HAND!!!

// Copyright 2008 Google Inc.
// All Rights Reserved.
//
// Redistribution and use in source and binary forms, with or without
// modification, are permitted provided that the following conditions are
// met:
//
//     * Redistributions of source code must retain the above copyright
// notice, this list of conditions and the following disclaimer.
//     * Redistributions in binary form must reproduce the above
// copyright notice, this list of conditions and the following disclaimer
// in the documentation and/or other materials provided with the
// distribution.
//     * Neither the name of Google Inc. nor the names of its
// contributors may be used to endorse or promote products derived from
// this software without specific prior written permission.
//
// THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
// "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
// LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
// A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
// OWNER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
// SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
// LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
// DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
// THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
// (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
// OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
//
// Author: wan@google.com (Zhanyong Wan)

// Type utilities needed for implementing typed and type-parameterized
// tests.  This file is generated by a SCRIPT.  DO NOT EDIT BY HAND!
//
// Currently we support at most 50 types in a list, and at most 50
// type-parameterized tests in one type-parameterized test case.
// Please contact googletestframework@googlegroups.com if you need
// more.

#ifndef GTEST_INCLUDE_GTEST_INTERNAL_GTEST_TYPE_UTIL_H_
#define GTEST_INCLUDE_GTEST_INTERNAL_GTEST_TYPE_UTIL_H_


// #ifdef __GNUC__ is too general here.  It is possible to use gcc without using
// libstdc++ (which is where cxxabi.h comes from).
# if GTEST_HAS_CXXABI_H_
#  include <cxxabi.h>
# elif defined(__HP_aCC)
#  include <acxx_demangle.h>
# endif  // GTEST_HASH_CXXABI_H_

namespace testing {
namespace internal {

// GetTypeName<T>() returns a human-readable name of type T.
// NB: This function is also used in Google Mock, so don't move it inside of
// the typed-test-only section below.
template <typename T>
std::string GetTypeName() {
# if GTEST_HAS_RTTI

  const char* const name = typeid(T).name();
#  if GTEST_HAS_CXXABI_H_ || defined(__HP_aCC)
  int status = 0;
  // gcc's implementation of typeid(T).name() mangles the type name,
  // so we have to demangle it.
#   if GTEST_HAS_CXXABI_H_
  using abi::__cxa_demangle;
#   endif  // GTEST_HAS_CXXABI_H_
  char* const readable_name = __cxa_demangle(name, 0, 0, &status);
  const std::string name_str(status == 0 ? readable_name : name);
  free(readable_name);
  return name_str;
#  else
  return name;
#  endif  // GTEST_HAS_CXXABI_H_ || __HP_aCC

# else

  return "<type>";

# endif  // GTEST_HAS_RTTI
}

#if GTEST_HAS_TYPED_TEST || GTEST_HAS_TYPED_TEST_P

// AssertyTypeEq<T1, T2>::type is defined iff T1 and T2 are the same
// type.  This can be used as a compile-time assertion to ensure that
// two types are equal.

template <typename T1, typename T2>
struct AssertTypeEq;

template <typename T>
struct AssertTypeEq<T, T> {
  typedef bool type;
};

// A unique type used as the default value for the arguments of class
// template Types.  This allows us to simulate variadic templates
// (e.g. Types<int>, Type<int, double>, and etc), which C++ doesn't
// support directly.
struct None {};

// The following family of struct and struct templates are used to
// represent type lists.  In particular, TypesN<T1, T2, ..., TN>
// represents a type list with N types (T1, T2, ..., and TN) in it.
// Except for Types0, every struct in the family has two member types:
// Head for the first type in the list, and Tail for the rest of the
// list.

// The empty type list.
struct Types0 {};

// Type lists of length 1, 2, 3, and so on.

template <typename T1>
struct Types1 {
  typedef T1 Head;
  typedef Types0 Tail;
};
template <typename T1, typename T2>
struct Types2 {
  typedef T1 Head;
  typedef Types1<T2> Tail;
};

template <typename T1, typename T2, typename T3>
struct Types3 {
  typedef T1 Head;
  typedef Types2<T2, T3> Tail;
};

template <typename T1, typename T2, typename T3, typename T4>
struct Types4 {
  typedef T1 Head;
  typedef Types3<T2, T3, T4> Tail;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5>
struct Types5 {
  typedef T1 Head;
  typedef Types4<T2, T3, T4, T5> Tail;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6>
struct Types6 {
  typedef T1 Head;
  typedef Types5<T2, T3, T4, T5, T6> Tail;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7>
struct Types7 {
  typedef T1 Head;
  typedef Types6<T2, T3, T4, T5, T6, T7> Tail;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8>
struct Types8 {
  typedef T1 Head;
  typedef Types7<T2, T3, T4, T5, T6, T7, T8> Tail;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9>
struct Types9 {
  typedef T1 Head;
  typedef Types8<T2, T3, T4, T5, T6, T7, T8, T9> Tail;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10>
struct Types10 {
  typedef T1 Head;
  typedef Types9<T2, T3, T4, T5, T6, T7, T8, T9, T10> Tail;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11>
struct Types11 {
  typedef T1 Head;
  typedef Types10<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11> Tail;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12>
struct Types12 {
  typedef T1 Head;
  typedef Types11<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12> Tail;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13>
struct Types13 {
  typedef T1 Head;
  typedef Types12<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13> Tail;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14>
struct Types14 {
  typedef T1 Head;
  typedef Types13<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14> Tail;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15>
struct Types15 {
  typedef T1 Head;
  typedef Types14<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
      T15> Tail;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16>
struct Types16 {
  typedef T1 Head;
  typedef Types15<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
      T16> Tail;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17>
struct Types17 {
  typedef T1 Head;
  typedef Types16<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
      T16, T17> Tail;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18>
struct Types18 {
  typedef T1 Head;
  typedef Types17<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
      T16, T17, T18> Tail;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19>
struct Types19 {
  typedef T1 Head;
  typedef Types18<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
      T16, T17, T18, T19> Tail;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20>
struct Types20 {
  typedef T1 Head;
  typedef Types19<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
      T16, T17, T18, T19, T20> Tail;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21>
struct Types21 {
  typedef T1 Head;
  typedef Types20<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
      T16, T17, T18, T19, T20, T21> Tail;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22>
struct Types22 {
  typedef T1 Head;
  typedef Types21<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
      T16, T17, T18, T19, T20, T21, T22> Tail;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23>
struct Types23 {
  typedef T1 Head;
  typedef Types22<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
      T16, T17, T18, T19, T20, T21, T22, T23> Tail;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24>
struct Types24 {
  typedef T1 Head;
  typedef Types23<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
      T16, T17, T18, T19, T20, T21, T22, T23, T24> Tail;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25>
struct Types25 {
  typedef T1 Head;
  typedef Types24<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
      T16, T17, T18, T19, T20, T21, T22, T23, T24, T25> Tail;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26>
struct Types26 {
  typedef T1 Head;
  typedef Types25<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
      T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26> Tail;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27>
struct Types27 {
  typedef T1 Head;
  typedef Types26<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
      T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27> Tail;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28>
struct Types28 {
  typedef T1 Head;
  typedef Types27<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
      T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28> Tail;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29>
struct Types29 {
  typedef T1 Head;
  typedef Types28<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
      T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28,
      T29> Tail;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30>
struct Types30 {
  typedef T1 Head;
  typedef Types29<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
      T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29,
      T30> Tail;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31>
struct Types31 {
  typedef T1 Head;
  typedef Types30<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
      T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29,
      T30, T31> Tail;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32>
struct Types32 {
  typedef T1 Head;
  typedef Types31<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
      T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29,
      T30, T31, T32> Tail;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33>
struct Types33 {
  typedef T1 Head;
  typedef Types32<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
      T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29,
      T30, T31, T32, T33> Tail;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34>
struct Types34 {
  typedef T1 Head;
  typedef Types33<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
      T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29,
      T30, T31, T32, T33, T34> Tail;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35>
struct Types35 {
  typedef T1 Head;
  typedef Types34<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
      T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29,
      T30, T31, T32, T33, T34, T35> Tail;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36>
struct Types36 {
  typedef T1 Head;
  typedef Types35<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
      T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29,
      T30, T31, T32, T33, T34, T35, T36> Tail;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37>
struct Types37 {
  typedef T1 Head;
  typedef Types36<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
      T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29,
      T30, T31, T32, T33, T34, T35, T36, T37> Tail;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38>
struct Types38 {
  typedef T1 Head;
  typedef Types37<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
      T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29,
      T30, T31, T32, T33, T34, T35, T36, T37, T38> Tail;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38, typename T39>
struct Types39 {
  typedef T1 Head;
  typedef Types38<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
      T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29,
      T30, T31, T32, T33, T34, T35, T36, T37, T38, T39> Tail;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38, typename T39, typename T40>
struct Types40 {
  typedef T1 Head;
  typedef Types39<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
      T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29,
      T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40> Tail;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38, typename T39, typename T40,
    typename T41>
struct Types41 {
  typedef T1 Head;
  typedef Types40<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
      T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29,
      T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41> Tail;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38, typename T39, typename T40,
    typename T41, typename T42>
struct Types42 {
  typedef T1 Head;
  typedef Types41<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
      T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29,
      T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41, T42> Tail;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38, typename T39, typename T40,
    typename T41, typename T42, typename T43>
struct Types43 {
  typedef T1 Head;
  typedef Types42<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
      T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29,
      T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41, T42,
      T43> Tail;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38, typename T39, typename T40,
    typename T41, typename T42, typename T43, typename T44>
struct Types44 {
  typedef T1 Head;
  typedef Types43<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
      T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29,
      T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41, T42, T43,
      T44> Tail;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38, typename T39, typename T40,
    typename T41, typename T42, typename T43, typename T44, typename T45>
struct Types45 {
  typedef T1 Head;
  typedef Types44<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
      T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29,
      T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41, T42, T43,
      T44, T45> Tail;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38, typename T39, typename T40,
    typename T41, typename T42, typename T43, typename T44, typename T45,
    typename T46>
struct Types46 {
  typedef T1 Head;
  typedef Types45<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
      T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29,
      T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41, T42, T43,
      T44, T45, T46> Tail;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38, typename T39, typename T40,
    typename T41, typename T42, typename T43, typename T44, typename T45,
    typename T46, typename T47>
struct Types47 {
  typedef T1 Head;
  typedef Types46<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
      T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29,
      T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41, T42, T43,
      T44, T45, T46, T47> Tail;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38, typename T39, typename T40,
    typename T41, typename T42, typename T43, typename T44, typename T45,
    typename T46, typename T47, typename T48>
struct Types48 {
  typedef T1 Head;
  typedef Types47<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
      T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29,
      T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41, T42, T43,
      T44, T45, T46, T47, T48> Tail;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38, typename T39, typename T40,
    typename T41, typename T42, typename T43, typename T44, typename T45,
    typename T46, typename T47, typename T48, typename T49>
struct Types49 {
  typedef T1 Head;
  typedef Types48<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
      T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29,
      T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41, T42, T43,
      T44, T45, T46, T47, T48, T49> Tail;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38, typename T39, typename T40,
    typename T41, typename T42, typename T43, typename T44, typename T45,
    typename T46, typename T47, typename T48, typename T49, typename T50>
struct Types50 {
  typedef T1 Head;
  typedef Types49<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
      T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29,
      T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41, T42, T43,
      T44, T45, T46, T47, T48, T49, T50> Tail;
};


}  // namespace internal

// We don't want to require the users to write TypesN<...> directly,
// as that would require them to count the length.  Types<...> is much
// easier to write, but generates horrible messages when there is a
// compiler error, as gcc insists on printing out each template
// argument, even if it has the default value (this means Types<int>
// will appear as Types<int, None, None, ..., None> in the compiler
// errors).
//
// Our solution is to combine the best part of the two approaches: a
// user would write Types<T1, ..., TN>, and Google Test will translate
// that to TypesN<T1, ..., TN> internally to make error messages
// readable.  The translation is done by the 'type' member of the
// Types template.
template <typename T1 = internal::None, typename T2 = internal::None,
    typename T3 = internal::None, typename T4 = internal::None,
    typename T5 = internal::None, typename T6 = internal::None,
    typename T7 = internal::None, typename T8 = internal::None,
    typename T9 = internal::None, typename T10 = internal::None,
    typename T11 = internal::None, typename T12 = internal::None,
    typename T13 = internal::None, typename T14 = internal::None,
    typename T15 = internal::None, typename T16 = internal::None,
    typename T17 = internal::None, typename T18 = internal::None,
    typename T19 = internal::None, typename T20 = internal::None,
    typename T21 = internal::None, typename T22 = internal::None,
    typename T23 = internal::None, typename T24 = internal::None,
    typename T25 = internal::None, typename T26 = internal::None,
    typename T27 = internal::None, typename T28 = internal::None,
    typename T29 = internal::None, typename T30 = internal::None,
    typename T31 = internal::None, typename T32 = internal::None,
    typename T33 = internal::None, typename T34 = internal::None,
    typename T35 = internal::None, typename T36 = internal::None,
    typename T37 = internal::None, typename T38 = internal::None,
    typename T39 = internal::None, typename T40 = internal::None,
    typename T41 = internal::None, typename T42 = internal::None,
    typename T43 = internal::None, typename T44 = internal::None,
    typename T45 = internal::None, typename T46 = internal::None,
    typename T47 = internal::None, typename T48 = internal::None,
    typename T49 = internal::None, typename T50 = internal::None>
struct Types {
  typedef internal::Types50<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12,
      T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26,
      T27, T28, T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40,
      T41, T42, T43, T44, T45, T46, T47, T48, T49, T50> type;
};

template <>
struct Types<internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None> {
  typedef internal::Types0 type;
};
template <typename T1>
struct Types<T1, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None> {
  typedef internal::Types1<T1> type;
};
template <typename T1, typename T2>
struct Types<T1, T2, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None> {
  typedef internal::Types2<T1, T2> type;
};
template <typename T1, typename T2, typename T3>
struct Types<T1, T2, T3, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None> {
  typedef internal::Types3<T1, T2, T3> type;
};
template <typename T1, typename T2, typename T3, typename T4>
struct Types<T1, T2, T3, T4, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None> {
  typedef internal::Types4<T1, T2, T3, T4> type;
};
template <typename T1, typename T2, typename T3, typename T4, typename T5>
struct Types<T1, T2, T3, T4, T5, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None> {
  typedef internal::Types5<T1, T2, T3, T4, T5> type;
};
template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6>
struct Types<T1, T2, T3, T4, T5, T6, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None> {
  typedef internal::Types6<T1, T2, T3, T4, T5, T6> type;
};
template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7>
struct Types<T1, T2, T3, T4, T5, T6, T7, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None> {
  typedef internal::Types7<T1, T2, T3, T4, T5, T6, T7> type;
};
template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8>
struct Types<T1, T2, T3, T4, T5, T6, T7, T8, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None> {
  typedef internal::Types8<T1, T2, T3, T4, T5, T6, T7, T8> type;
};
template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9>
struct Types<T1, T2, T3, T4, T5, T6, T7, T8, T9, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None> {
  typedef internal::Types9<T1, T2, T3, T4, T5, T6, T7, T8, T9> type;
};
template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10>
struct Types<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None> {
  typedef internal::Types10<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10> type;
};
template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11>
struct Types<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None> {
  typedef internal::Types11<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11> type;
};
template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12>
struct Types<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None> {
  typedef internal::Types12<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11,
      T12> type;
};
template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13>
struct Types<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None> {
  typedef internal::Types13<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12,
      T13> type;
};
template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14>
struct Types<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None> {
  typedef internal::Types14<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12,
      T13, T14> type;
};
template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15>
struct Types<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None> {
  typedef internal::Types15<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12,
      T13, T14, T15> type;
};
template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16>
struct Types<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
    T16, internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None> {
  typedef internal::Types16<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12,
      T13, T14, T15, T16> type;
};
template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17>
struct Types<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
    T16, T17, internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None> {
  typedef internal::Types17<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12,
      T13, T14, T15, T16, T17> type;
};
template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18>
struct Types<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
    T16, T17, T18, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None> {
  typedef internal::Types18<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12,
      T13, T14, T15, T16, T17, T18> type;
};
template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19>
struct Types<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
    T16, T17, T18, T19, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None> {
  typedef internal::Types19<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12,
      T13, T14, T15, T16, T17, T18, T19> type;
};
template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20>
struct Types<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
    T16, T17, T18, T19, T20, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None> {
  typedef internal::Types20<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12,
      T13, T14, T15, T16, T17, T18, T19, T20> type;
};
template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21>
struct Types<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
    T16, T17, T18, T19, T20, T21, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None> {
  typedef internal::Types21<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12,
      T13, T14, T15, T16, T17, T18, T19, T20, T21> type;
};
template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22>
struct Types<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
    T16, T17, T18, T19, T20, T21, T22, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None> {
  typedef internal::Types22<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12,
      T13, T14, T15, T16, T17, T18, T19, T20, T21, T22> type;
};
template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23>
struct Types<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
    T16, T17, T18, T19, T20, T21, T22, T23, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None> {
  typedef internal::Types23<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12,
      T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23> type;
};
template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24>
struct Types<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
    T16, T17, T18, T19, T20, T21, T22, T23, T24, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None> {
  typedef internal::Types24<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12,
      T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24> type;
};
template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25>
struct Types<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
    T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None> {
  typedef internal::Types25<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12,
      T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25> type;
};
template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26>
struct Types<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
    T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None> {
  typedef internal::Types26<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12,
      T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25,
      T26> type;
};
template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27>
struct Types<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
    T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None> {
  typedef internal::Types27<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12,
      T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26,
      T27> type;
};
template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28>
struct Types<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
    T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None> {
  typedef internal::Types28<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12,
      T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26,
      T27, T28> type;
};
template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29>
struct Types<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
    T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None> {
  typedef internal::Types29<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12,
      T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26,
      T27, T28, T29> type;
};
template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30>
struct Types<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
    T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29, T30,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None> {
  typedef internal::Types30<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12,
      T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26,
      T27, T28, T29, T30> type;
};
template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31>
struct Types<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
    T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29, T30,
    T31, internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None> {
  typedef internal::Types31<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12,
      T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26,
      T27, T28, T29, T30, T31> type;
};
template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32>
struct Types<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
    T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29, T30,
    T31, T32, internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None> {
  typedef internal::Types32<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12,
      T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26,
      T27, T28, T29, T30, T31, T32> type;
};
template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33>
struct Types<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
    T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29, T30,
    T31, T32, T33, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None> {
  typedef internal::Types33<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12,
      T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26,
      T27, T28, T29, T30, T31, T32, T33> type;
};
template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34>
struct Types<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
    T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29, T30,
    T31, T32, T33, T34, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None> {
  typedef internal::Types34<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12,
      T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26,
      T27, T28, T29, T30, T31, T32, T33, T34> type;
};
template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35>
struct Types<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
    T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29, T30,
    T31, T32, T33, T34, T35, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None> {
  typedef internal::Types35<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12,
      T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26,
      T27, T28, T29, T30, T31, T32, T33, T34, T35> type;
};
template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36>
struct Types<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
    T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29, T30,
    T31, T32, T33, T34, T35, T36, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None> {
  typedef internal::Types36<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12,
      T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26,
      T27, T28, T29, T30, T31, T32, T33, T34, T35, T36> type;
};
template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37>
struct Types<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
    T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29, T30,
    T31, T32, T33, T34, T35, T36, T37, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None> {
  typedef internal::Types37<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12,
      T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26,
      T27, T28, T29, T30, T31, T32, T33, T34, T35, T36, T37> type;
};
template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38>
struct Types<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
    T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29, T30,
    T31, T32, T33, T34, T35, T36, T37, T38, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None> {
  typedef internal::Types38<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12,
      T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26,
      T27, T28, T29, T30, T31, T32, T33, T34, T35, T36, T37, T38> type;
};
template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38, typename T39>
struct Types<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
    T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29, T30,
    T31, T32, T33, T34, T35, T36, T37, T38, T39, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None> {
  typedef internal::Types39<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12,
      T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26,
      T27, T28, T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39> type;
};
template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38, typename T39, typename T40>
struct Types<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
    T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29, T30,
    T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None> {
  typedef internal::Types40<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12,
      T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26,
      T27, T28, T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39,
      T40> type;
};
template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38, typename T39, typename T40,
    typename T41>
struct Types<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
    T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29, T30,
    T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None, internal::None> {
  typedef internal::Types41<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12,
      T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26,
      T27, T28, T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40,
      T41> type;
};
template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38, typename T39, typename T40,
    typename T41, typename T42>
struct Types<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
    T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29, T30,
    T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41, T42, internal::None,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None> {
  typedef internal::Types42<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12,
      T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26,
      T27, T28, T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40,
      T41, T42> type;
};
template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38, typename T39, typename T40,
    typename T41, typename T42, typename T43>
struct Types<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
    T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29, T30,
    T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41, T42, T43,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None, internal::None> {
  typedef internal::Types43<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12,
      T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26,
      T27, T28, T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40,
      T41, T42, T43> type;
};
template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38, typename T39, typename T40,
    typename T41, typename T42, typename T43, typename T44>
struct Types<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
    T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29, T30,
    T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41, T42, T43, T44,
    internal::None, internal::None, internal::None, internal::None,
    internal::None, internal::None> {
  typedef internal::Types44<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12,
      T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26,
      T27, T28, T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40,
      T41, T42, T43, T44> type;
};
template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38, typename T39, typename T40,
    typename T41, typename T42, typename T43, typename T44, typename T45>
struct Types<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
    T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29, T30,
    T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41, T42, T43, T44, T45,
    internal::None, internal::None, internal::None, internal::None,
    internal::None> {
  typedef internal::Types45<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12,
      T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26,
      T27, T28, T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40,
      T41, T42, T43, T44, T45> type;
};
template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38, typename T39, typename T40,
    typename T41, typename T42, typename T43, typename T44, typename T45,
    typename T46>
struct Types<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
    T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29, T30,
    T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41, T42, T43, T44, T45,
    T46, internal::None, internal::None, internal::None, internal::None> {
  typedef internal::Types46<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12,
      T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26,
      T27, T28, T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40,
      T41, T42, T43, T44, T45, T46> type;
};
template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38, typename T39, typename T40,
    typename T41, typename T42, typename T43, typename T44, typename T45,
    typename T46, typename T47>
struct Types<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
    T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29, T30,
    T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41, T42, T43, T44, T45,
    T46, T47, internal::None, internal::None, internal::None> {
  typedef internal::Types47<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12,
      T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26,
      T27, T28, T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40,
      T41, T42, T43, T44, T45, T46, T47> type;
};
template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38, typename T39, typename T40,
    typename T41, typename T42, typename T43, typename T44, typename T45,
    typename T46, typename T47, typename T48>
struct Types<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
    T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29, T30,
    T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41, T42, T43, T44, T45,
    T46, T47, T48, internal::None, internal::None> {
  typedef internal::Types48<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12,
      T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26,
      T27, T28, T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40,
      T41, T42, T43, T44, T45, T46, T47, T48> type;
};
template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38, typename T39, typename T40,
    typename T41, typename T42, typename T43, typename T44, typename T45,
    typename T46, typename T47, typename T48, typename T49>
struct Types<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14, T15,
    T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29, T30,
    T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41, T42, T43, T44, T45,
    T46, T47, T48, T49, internal::None> {
  typedef internal::Types49<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12,
      T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26,
      T27, T28, T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40,
      T41, T42, T43, T44, T45, T46, T47, T48, T49> type;
};

namespace internal {

# define GTEST_TEMPLATE_ template <typename T> class

// The template "selector" struct TemplateSel<Tmpl> is used to
// represent Tmpl, which must be a class template with one type
// parameter, as a type.  TemplateSel<Tmpl>::Bind<T>::type is defined
// as the type Tmpl<T>.  This allows us to actually instantiate the
// template "selected" by TemplateSel<Tmpl>.
//
// This trick is necessary for simulating typedef for class templates,
// which C++ doesn't support directly.
template <GTEST_TEMPLATE_ Tmpl>
struct TemplateSel {
  template <typename T>
  struct Bind {
    typedef Tmpl<T> type;
  };
};

# define GTEST_BIND_(TmplSel, T) \
  TmplSel::template Bind<T>::type

// A unique struct template used as the default value for the
// arguments of class template Templates.  This allows us to simulate
// variadic templates (e.g. Templates<int>, Templates<int, double>,
// and etc), which C++ doesn't support directly.
template <typename T>
struct NoneT {};

// The following family of struct and struct templates are used to
// represent template lists.  In particular, TemplatesN<T1, T2, ...,
// TN> represents a list of N templates (T1, T2, ..., and TN).  Except
// for Templates0, every struct in the family has two member types:
// Head for the selector of the first template in the list, and Tail
// for the rest of the list.

// The empty template list.
struct Templates0 {};

// Template lists of length 1, 2, 3, and so on.

template <GTEST_TEMPLATE_ T1>
struct Templates1 {
  typedef TemplateSel<T1> Head;
  typedef Templates0 Tail;
};
template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2>
struct Templates2 {
  typedef TemplateSel<T1> Head;
  typedef Templates1<T2> Tail;
};

template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3>
struct Templates3 {
  typedef TemplateSel<T1> Head;
  typedef Templates2<T2, T3> Tail;
};

template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4>
struct Templates4 {
  typedef TemplateSel<T1> Head;
  typedef Templates3<T2, T3, T4> Tail;
};

template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5>
struct Templates5 {
  typedef TemplateSel<T1> Head;
  typedef Templates4<T2, T3, T4, T5> Tail;
};

template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6>
struct Templates6 {
  typedef TemplateSel<T1> Head;
  typedef Templates5<T2, T3, T4, T5, T6> Tail;
};

template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7>
struct Templates7 {
  typedef TemplateSel<T1> Head;
  typedef Templates6<T2, T3, T4, T5, T6, T7> Tail;
};

template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8>
struct Templates8 {
  typedef TemplateSel<T1> Head;
  typedef Templates7<T2, T3, T4, T5, T6, T7, T8> Tail;
};

template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9>
struct Templates9 {
  typedef TemplateSel<T1> Head;
  typedef Templates8<T2, T3, T4, T5, T6, T7, T8, T9> Tail;
};

template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10>
struct Templates10 {
  typedef TemplateSel<T1> Head;
  typedef Templates9<T2, T3, T4, T5, T6, T7, T8, T9, T10> Tail;
};

template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11>
struct Templates11 {
  typedef TemplateSel<T1> Head;
  typedef Templates10<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11> Tail;
};

template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12>
struct Templates12 {
  typedef TemplateSel<T1> Head;
  typedef Templates11<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12> Tail;
};

template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13>
struct Templates13 {
  typedef TemplateSel<T1> Head;
  typedef Templates12<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13> Tail;
};

template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14>
struct Templates14 {
  typedef TemplateSel<T1> Head;
  typedef Templates13<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
      T14> Tail;
};

template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15>
struct Templates15 {
  typedef TemplateSel<T1> Head;
  typedef Templates14<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
      T15> Tail;
};

template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16>
struct Templates16 {
  typedef TemplateSel<T1> Head;
  typedef Templates15<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
      T15, T16> Tail;
};

template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17>
struct Templates17 {
  typedef TemplateSel<T1> Head;
  typedef Templates16<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
      T15, T16, T17> Tail;
};

template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18>
struct Templates18 {
  typedef TemplateSel<T1> Head;
  typedef Templates17<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
      T15, T16, T17, T18> Tail;
};

template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19>
struct Templates19 {
  typedef TemplateSel<T1> Head;
  typedef Templates18<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
      T15, T16, T17, T18, T19> Tail;
};

template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20>
struct Templates20 {
  typedef TemplateSel<T1> Head;
  typedef Templates19<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
      T15, T16, T17, T18, T19, T20> Tail;
};

template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21>
struct Templates21 {
  typedef TemplateSel<T1> Head;
  typedef Templates20<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
      T15, T16, T17, T18, T19, T20, T21> Tail;
};

template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22>
struct Templates22 {
  typedef TemplateSel<T1> Head;
  typedef Templates21<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
      T15, T16, T17, T18, T19, T20, T21, T22> Tail;
};

template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23>
struct Templates23 {
  typedef TemplateSel<T1> Head;
  typedef Templates22<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
      T15, T16, T17, T18, T19, T20, T21, T22, T23> Tail;
};

template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24>
struct Templates24 {
  typedef TemplateSel<T1> Head;
  typedef Templates23<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
      T15, T16, T17, T18, T19, T20, T21, T22, T23, T24> Tail;
};

template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24,
    GTEST_TEMPLATE_ T25>
struct Templates25 {
  typedef TemplateSel<T1> Head;
  typedef Templates24<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
      T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25> Tail;
};

template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24,
    GTEST_TEMPLATE_ T25, GTEST_TEMPLATE_ T26>
struct Templates26 {
  typedef TemplateSel<T1> Head;
  typedef Templates25<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
      T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26> Tail;
};

template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24,
    GTEST_TEMPLATE_ T25, GTEST_TEMPLATE_ T26, GTEST_TEMPLATE_ T27>
struct Templates27 {
  typedef TemplateSel<T1> Head;
  typedef Templates26<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
      T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27> Tail;
};

template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24,
    GTEST_TEMPLATE_ T25, GTEST_TEMPLATE_ T26, GTEST_TEMPLATE_ T27,
    GTEST_TEMPLATE_ T28>
struct Templates28 {
  typedef TemplateSel<T1> Head;
  typedef Templates27<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
      T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27,
      T28> Tail;
};

template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24,
    GTEST_TEMPLATE_ T25, GTEST_TEMPLATE_ T26, GTEST_TEMPLATE_ T27,
    GTEST_TEMPLATE_ T28, GTEST_TEMPLATE_ T29>
struct Templates29 {
  typedef TemplateSel<T1> Head;
  typedef Templates28<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
      T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28,
      T29> Tail;
};

template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24,
    GTEST_TEMPLATE_ T25, GTEST_TEMPLATE_ T26, GTEST_TEMPLATE_ T27,
    GTEST_TEMPLATE_ T28, GTEST_TEMPLATE_ T29, GTEST_TEMPLATE_ T30>
struct Templates30 {
  typedef TemplateSel<T1> Head;
  typedef Templates29<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
      T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28,
      T29, T30> Tail;
};

template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24,
    GTEST_TEMPLATE_ T25, GTEST_TEMPLATE_ T26, GTEST_TEMPLATE_ T27,
    GTEST_TEMPLATE_ T28, GTEST_TEMPLATE_ T29, GTEST_TEMPLATE_ T30,
    GTEST_TEMPLATE_ T31>
struct Templates31 {
  typedef TemplateSel<T1> Head;
  typedef Templates30<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
      T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28,
      T29, T30, T31> Tail;
};

template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24,
    GTEST_TEMPLATE_ T25, GTEST_TEMPLATE_ T26, GTEST_TEMPLATE_ T27,
    GTEST_TEMPLATE_ T28, GTEST_TEMPLATE_ T29, GTEST_TEMPLATE_ T30,
    GTEST_TEMPLATE_ T31, GTEST_TEMPLATE_ T32>
struct Templates32 {
  typedef TemplateSel<T1> Head;
  typedef Templates31<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
      T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28,
      T29, T30, T31, T32> Tail;
};

template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24,
    GTEST_TEMPLATE_ T25, GTEST_TEMPLATE_ T26, GTEST_TEMPLATE_ T27,
    GTEST_TEMPLATE_ T28, GTEST_TEMPLATE_ T29, GTEST_TEMPLATE_ T30,
    GTEST_TEMPLATE_ T31, GTEST_TEMPLATE_ T32, GTEST_TEMPLATE_ T33>
struct Templates33 {
  typedef TemplateSel<T1> Head;
  typedef Templates32<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
      T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28,
      T29, T30, T31, T32, T33> Tail;
};

template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24,
    GTEST_TEMPLATE_ T25, GTEST_TEMPLATE_ T26, GTEST_TEMPLATE_ T27,
    GTEST_TEMPLATE_ T28, GTEST_TEMPLATE_ T29, GTEST_TEMPLATE_ T30,
    GTEST_TEMPLATE_ T31, GTEST_TEMPLATE_ T32, GTEST_TEMPLATE_ T33,
    GTEST_TEMPLATE_ T34>
struct Templates34 {
  typedef TemplateSel<T1> Head;
  typedef Templates33<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
      T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28,
      T29, T30, T31, T32, T33, T34> Tail;
};

template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24,
    GTEST_TEMPLATE_ T25, GTEST_TEMPLATE_ T26, GTEST_TEMPLATE_ T27,
    GTEST_TEMPLATE_ T28, GTEST_TEMPLATE_ T29, GTEST_TEMPLATE_ T30,
    GTEST_TEMPLATE_ T31, GTEST_TEMPLATE_ T32, GTEST_TEMPLATE_ T33,
    GTEST_TEMPLATE_ T34, GTEST_TEMPLATE_ T35>
struct Templates35 {
  typedef TemplateSel<T1> Head;
  typedef Templates34<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
      T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28,
      T29, T30, T31, T32, T33, T34, T35> Tail;
};

template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24,
    GTEST_TEMPLATE_ T25, GTEST_TEMPLATE_ T26, GTEST_TEMPLATE_ T27,
    GTEST_TEMPLATE_ T28, GTEST_TEMPLATE_ T29, GTEST_TEMPLATE_ T30,
    GTEST_TEMPLATE_ T31, GTEST_TEMPLATE_ T32, GTEST_TEMPLATE_ T33,
    GTEST_TEMPLATE_ T34, GTEST_TEMPLATE_ T35, GTEST_TEMPLATE_ T36>
struct Templates36 {
  typedef TemplateSel<T1> Head;
  typedef Templates35<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
      T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28,
      T29, T30, T31, T32, T33, T34, T35, T36> Tail;
};

template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24,
    GTEST_TEMPLATE_ T25, GTEST_TEMPLATE_ T26, GTEST_TEMPLATE_ T27,
    GTEST_TEMPLATE_ T28, GTEST_TEMPLATE_ T29, GTEST_TEMPLATE_ T30,
    GTEST_TEMPLATE_ T31, GTEST_TEMPLATE_ T32, GTEST_TEMPLATE_ T33,
    GTEST_TEMPLATE_ T34, GTEST_TEMPLATE_ T35, GTEST_TEMPLATE_ T36,
    GTEST_TEMPLATE_ T37>
struct Templates37 {
  typedef TemplateSel<T1> Head;
  typedef Templates36<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
      T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28,
      T29, T30, T31, T32, T33, T34, T35, T36, T37> Tail;
};

template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24,
    GTEST_TEMPLATE_ T25, GTEST_TEMPLATE_ T26, GTEST_TEMPLATE_ T27,
    GTEST_TEMPLATE_ T28, GTEST_TEMPLATE_ T29, GTEST_TEMPLATE_ T30,
    GTEST_TEMPLATE_ T31, GTEST_TEMPLATE_ T32, GTEST_TEMPLATE_ T33,
    GTEST_TEMPLATE_ T34, GTEST_TEMPLATE_ T35, GTEST_TEMPLATE_ T36,
    GTEST_TEMPLATE_ T37, GTEST_TEMPLATE_ T38>
struct Templates38 {
  typedef TemplateSel<T1> Head;
  typedef Templates37<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
      T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28,
      T29, T30, T31, T32, T33, T34, T35, T36, T37, T38> Tail;
};

template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24,
    GTEST_TEMPLATE_ T25, GTEST_TEMPLATE_ T26, GTEST_TEMPLATE_ T27,
    GTEST_TEMPLATE_ T28, GTEST_TEMPLATE_ T29, GTEST_TEMPLATE_ T30,
    GTEST_TEMPLATE_ T31, GTEST_TEMPLATE_ T32, GTEST_TEMPLATE_ T33,
    GTEST_TEMPLATE_ T34, GTEST_TEMPLATE_ T35, GTEST_TEMPLATE_ T36,
    GTEST_TEMPLATE_ T37, GTEST_TEMPLATE_ T38, GTEST_TEMPLATE_ T39>
struct Templates39 {
  typedef TemplateSel<T1> Head;
  typedef Templates38<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
      T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28,
      T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39> Tail;
};

template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24,
    GTEST_TEMPLATE_ T25, GTEST_TEMPLATE_ T26, GTEST_TEMPLATE_ T27,
    GTEST_TEMPLATE_ T28, GTEST_TEMPLATE_ T29, GTEST_TEMPLATE_ T30,
    GTEST_TEMPLATE_ T31, GTEST_TEMPLATE_ T32, GTEST_TEMPLATE_ T33,
    GTEST_TEMPLATE_ T34, GTEST_TEMPLATE_ T35, GTEST_TEMPLATE_ T36,
    GTEST_TEMPLATE_ T37, GTEST_TEMPLATE_ T38, GTEST_TEMPLATE_ T39,
    GTEST_TEMPLATE_ T40>
struct Templates40 {
  typedef TemplateSel<T1> Head;
  typedef Templates39<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
      T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28,
      T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40> Tail;
};

template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24,
    GTEST_TEMPLATE_ T25, GTEST_TEMPLATE_ T26, GTEST_TEMPLATE_ T27,
    GTEST_TEMPLATE_ T28, GTEST_TEMPLATE_ T29, GTEST_TEMPLATE_ T30,
    GTEST_TEMPLATE_ T31, GTEST_TEMPLATE_ T32, GTEST_TEMPLATE_ T33,
    GTEST_TEMPLATE_ T34, GTEST_TEMPLATE_ T35, GTEST_TEMPLATE_ T36,
    GTEST_TEMPLATE_ T37, GTEST_TEMPLATE_ T38, GTEST_TEMPLATE_ T39,
    GTEST_TEMPLATE_ T40, GTEST_TEMPLATE_ T41>
struct Templates41 {
  typedef TemplateSel<T1> Head;
  typedef Templates40<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
      T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28,
      T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41> Tail;
};

template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24,
    GTEST_TEMPLATE_ T25, GTEST_TEMPLATE_ T26, GTEST_TEMPLATE_ T27,
    GTEST_TEMPLATE_ T28, GTEST_TEMPLATE_ T29, GTEST_TEMPLATE_ T30,
    GTEST_TEMPLATE_ T31, GTEST_TEMPLATE_ T32, GTEST_TEMPLATE_ T33,
    GTEST_TEMPLATE_ T34, GTEST_TEMPLATE_ T35, GTEST_TEMPLATE_ T36,
    GTEST_TEMPLATE_ T37, GTEST_TEMPLATE_ T38, GTEST_TEMPLATE_ T39,
    GTEST_TEMPLATE_ T40, GTEST_TEMPLATE_ T41, GTEST_TEMPLATE_ T42>
struct Templates42 {
  typedef TemplateSel<T1> Head;
  typedef Templates41<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
      T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28,
      T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41,
      T42> Tail;
};

template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24,
    GTEST_TEMPLATE_ T25, GTEST_TEMPLATE_ T26, GTEST_TEMPLATE_ T27,
    GTEST_TEMPLATE_ T28, GTEST_TEMPLATE_ T29, GTEST_TEMPLATE_ T30,
    GTEST_TEMPLATE_ T31, GTEST_TEMPLATE_ T32, GTEST_TEMPLATE_ T33,
    GTEST_TEMPLATE_ T34, GTEST_TEMPLATE_ T35, GTEST_TEMPLATE_ T36,
    GTEST_TEMPLATE_ T37, GTEST_TEMPLATE_ T38, GTEST_TEMPLATE_ T39,
    GTEST_TEMPLATE_ T40, GTEST_TEMPLATE_ T41, GTEST_TEMPLATE_ T42,
    GTEST_TEMPLATE_ T43>
struct Templates43 {
  typedef TemplateSel<T1> Head;
  typedef Templates42<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
      T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28,
      T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41, T42,
      T43> Tail;
};

template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24,
    GTEST_TEMPLATE_ T25, GTEST_TEMPLATE_ T26, GTEST_TEMPLATE_ T27,
    GTEST_TEMPLATE_ T28, GTEST_TEMPLATE_ T29, GTEST_TEMPLATE_ T30,
    GTEST_TEMPLATE_ T31, GTEST_TEMPLATE_ T32, GTEST_TEMPLATE_ T33,
    GTEST_TEMPLATE_ T34, GTEST_TEMPLATE_ T35, GTEST_TEMPLATE_ T36,
    GTEST_TEMPLATE_ T37, GTEST_TEMPLATE_ T38, GTEST_TEMPLATE_ T39,
    GTEST_TEMPLATE_ T40, GTEST_TEMPLATE_ T41, GTEST_TEMPLATE_ T42,
    GTEST_TEMPLATE_ T43, GTEST_TEMPLATE_ T44>
struct Templates44 {
  typedef TemplateSel<T1> Head;
  typedef Templates43<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
      T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28,
      T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41, T42,
      T43, T44> Tail;
};

template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24,
    GTEST_TEMPLATE_ T25, GTEST_TEMPLATE_ T26, GTEST_TEMPLATE_ T27,
    GTEST_TEMPLATE_ T28, GTEST_TEMPLATE_ T29, GTEST_TEMPLATE_ T30,
    GTEST_TEMPLATE_ T31, GTEST_TEMPLATE_ T32, GTEST_TEMPLATE_ T33,
    GTEST_TEMPLATE_ T34, GTEST_TEMPLATE_ T35, GTEST_TEMPLATE_ T36,
    GTEST_TEMPLATE_ T37, GTEST_TEMPLATE_ T38, GTEST_TEMPLATE_ T39,
    GTEST_TEMPLATE_ T40, GTEST_TEMPLATE_ T41, GTEST_TEMPLATE_ T42,
    GTEST_TEMPLATE_ T43, GTEST_TEMPLATE_ T44, GTEST_TEMPLATE_ T45>
struct Templates45 {
  typedef TemplateSel<T1> Head;
  typedef Templates44<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
      T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28,
      T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41, T42,
      T43, T44, T45> Tail;
};

template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24,
    GTEST_TEMPLATE_ T25, GTEST_TEMPLATE_ T26, GTEST_TEMPLATE_ T27,
    GTEST_TEMPLATE_ T28, GTEST_TEMPLATE_ T29, GTEST_TEMPLATE_ T30,
    GTEST_TEMPLATE_ T31, GTEST_TEMPLATE_ T32, GTEST_TEMPLATE_ T33,
    GTEST_TEMPLATE_ T34, GTEST_TEMPLATE_ T35, GTEST_TEMPLATE_ T36,
    GTEST_TEMPLATE_ T37, GTEST_TEMPLATE_ T38, GTEST_TEMPLATE_ T39,
    GTEST_TEMPLATE_ T40, GTEST_TEMPLATE_ T41, GTEST_TEMPLATE_ T42,
    GTEST_TEMPLATE_ T43, GTEST_TEMPLATE_ T44, GTEST_TEMPLATE_ T45,
    GTEST_TEMPLATE_ T46>
struct Templates46 {
  typedef TemplateSel<T1> Head;
  typedef Templates45<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
      T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28,
      T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41, T42,
      T43, T44, T45, T46> Tail;
};

template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24,
    GTEST_TEMPLATE_ T25, GTEST_TEMPLATE_ T26, GTEST_TEMPLATE_ T27,
    GTEST_TEMPLATE_ T28, GTEST_TEMPLATE_ T29, GTEST_TEMPLATE_ T30,
    GTEST_TEMPLATE_ T31, GTEST_TEMPLATE_ T32, GTEST_TEMPLATE_ T33,
    GTEST_TEMPLATE_ T34, GTEST_TEMPLATE_ T35, GTEST_TEMPLATE_ T36,
    GTEST_TEMPLATE_ T37, GTEST_TEMPLATE_ T38, GTEST_TEMPLATE_ T39,
    GTEST_TEMPLATE_ T40, GTEST_TEMPLATE_ T41, GTEST_TEMPLATE_ T42,
    GTEST_TEMPLATE_ T43, GTEST_TEMPLATE_ T44, GTEST_TEMPLATE_ T45,
    GTEST_TEMPLATE_ T46, GTEST_TEMPLATE_ T47>
struct Templates47 {
  typedef TemplateSel<T1> Head;
  typedef Templates46<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
      T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28,
      T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41, T42,
      T43, T44, T45, T46, T47> Tail;
};

template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24,
    GTEST_TEMPLATE_ T25, GTEST_TEMPLATE_ T26, GTEST_TEMPLATE_ T27,
    GTEST_TEMPLATE_ T28, GTEST_TEMPLATE_ T29, GTEST_TEMPLATE_ T30,
    GTEST_TEMPLATE_ T31, GTEST_TEMPLATE_ T32, GTEST_TEMPLATE_ T33,
    GTEST_TEMPLATE_ T34, GTEST_TEMPLATE_ T35, GTEST_TEMPLATE_ T36,
    GTEST_TEMPLATE_ T37, GTEST_TEMPLATE_ T38, GTEST_TEMPLATE_ T39,
    GTEST_TEMPLATE_ T40, GTEST_TEMPLATE_ T41, GTEST_TEMPLATE_ T42,
    GTEST_TEMPLATE_ T43, GTEST_TEMPLATE_ T44, GTEST_TEMPLATE_ T45,
    GTEST_TEMPLATE_ T46, GTEST_TEMPLATE_ T47, GTEST_TEMPLATE_ T48>
struct Templates48 {
  typedef TemplateSel<T1> Head;
  typedef Templates47<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
      T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28,
      T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41, T42,
      T43, T44, T45, T46, T47, T48> Tail;
};

template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24,
    GTEST_TEMPLATE_ T25, GTEST_TEMPLATE_ T26, GTEST_TEMPLATE_ T27,
    GTEST_TEMPLATE_ T28, GTEST_TEMPLATE_ T29, GTEST_TEMPLATE_ T30,
    GTEST_TEMPLATE_ T31, GTEST_TEMPLATE_ T32, GTEST_TEMPLATE_ T33,
    GTEST_TEMPLATE_ T34, GTEST_TEMPLATE_ T35, GTEST_TEMPLATE_ T36,
    GTEST_TEMPLATE_ T37, GTEST_TEMPLATE_ T38, GTEST_TEMPLATE_ T39,
    GTEST_TEMPLATE_ T40, GTEST_TEMPLATE_ T41, GTEST_TEMPLATE_ T42,
    GTEST_TEMPLATE_ T43, GTEST_TEMPLATE_ T44, GTEST_TEMPLATE_ T45,
    GTEST_TEMPLATE_ T46, GTEST_TEMPLATE_ T47, GTEST_TEMPLATE_ T48,
    GTEST_TEMPLATE_ T49>
struct Templates49 {
  typedef TemplateSel<T1> Head;
  typedef Templates48<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
      T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28,
      T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41, T42,
      T43, T44, T45, T46, T47, T48, T49> Tail;
};

template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24,
    GTEST_TEMPLATE_ T25, GTEST_TEMPLATE_ T26, GTEST_TEMPLATE_ T27,
    GTEST_TEMPLATE_ T28, GTEST_TEMPLATE_ T29, GTEST_TEMPLATE_ T30,
    GTEST_TEMPLATE_ T31, GTEST_TEMPLATE_ T32, GTEST_TEMPLATE_ T33,
    GTEST_TEMPLATE_ T34, GTEST_TEMPLATE_ T35, GTEST_TEMPLATE_ T36,
    GTEST_TEMPLATE_ T37, GTEST_TEMPLATE_ T38, GTEST_TEMPLATE_ T39,
    GTEST_TEMPLATE_ T40, GTEST_TEMPLATE_ T41, GTEST_TEMPLATE_ T42,
    GTEST_TEMPLATE_ T43, GTEST_TEMPLATE_ T44, GTEST_TEMPLATE_ T45,
    GTEST_TEMPLATE_ T46, GTEST_TEMPLATE_ T47, GTEST_TEMPLATE_ T48,
    GTEST_TEMPLATE_ T49, GTEST_TEMPLATE_ T50>
struct Templates50 {
  typedef TemplateSel<T1> Head;
  typedef Templates49<T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
      T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28,
      T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41, T42,
      T43, T44, T45, T46, T47, T48, T49, T50> Tail;
};


// We don't want to require the users to write TemplatesN<...> directly,
// as that would require them to count the length.  Templates<...> is much
// easier to write, but generates horrible messages when there is a
// compiler error, as gcc insists on printing out each template
// argument, even if it has the default value (this means Templates<list>
// will appear as Templates<list, NoneT, NoneT, ..., NoneT> in the compiler
// errors).
//
// Our solution is to combine the best part of the two approaches: a
// user would write Templates<T1, ..., TN>, and Google Test will translate
// that to TemplatesN<T1, ..., TN> internally to make error messages
// readable.  The translation is done by the 'type' member of the
// Templates template.
template <GTEST_TEMPLATE_ T1 = NoneT, GTEST_TEMPLATE_ T2 = NoneT,
    GTEST_TEMPLATE_ T3 = NoneT, GTEST_TEMPLATE_ T4 = NoneT,
    GTEST_TEMPLATE_ T5 = NoneT, GTEST_TEMPLATE_ T6 = NoneT,
    GTEST_TEMPLATE_ T7 = NoneT, GTEST_TEMPLATE_ T8 = NoneT,
    GTEST_TEMPLATE_ T9 = NoneT, GTEST_TEMPLATE_ T10 = NoneT,
    GTEST_TEMPLATE_ T11 = NoneT, GTEST_TEMPLATE_ T12 = NoneT,
    GTEST_TEMPLATE_ T13 = NoneT, GTEST_TEMPLATE_ T14 = NoneT,
    GTEST_TEMPLATE_ T15 = NoneT, GTEST_TEMPLATE_ T16 = NoneT,
    GTEST_TEMPLATE_ T17 = NoneT, GTEST_TEMPLATE_ T18 = NoneT,
    GTEST_TEMPLATE_ T19 = NoneT, GTEST_TEMPLATE_ T20 = NoneT,
    GTEST_TEMPLATE_ T21 = NoneT, GTEST_TEMPLATE_ T22 = NoneT,
    GTEST_TEMPLATE_ T23 = NoneT, GTEST_TEMPLATE_ T24 = NoneT,
    GTEST_TEMPLATE_ T25 = NoneT, GTEST_TEMPLATE_ T26 = NoneT,
    GTEST_TEMPLATE_ T27 = NoneT, GTEST_TEMPLATE_ T28 = NoneT,
    GTEST_TEMPLATE_ T29 = NoneT, GTEST_TEMPLATE_ T30 = NoneT,
    GTEST_TEMPLATE_ T31 = NoneT, GTEST_TEMPLATE_ T32 = NoneT,
    GTEST_TEMPLATE_ T33 = NoneT, GTEST_TEMPLATE_ T34 = NoneT,
    GTEST_TEMPLATE_ T35 = NoneT, GTEST_TEMPLATE_ T36 = NoneT,
    GTEST_TEMPLATE_ T37 = NoneT, GTEST_TEMPLATE_ T38 = NoneT,
    GTEST_TEMPLATE_ T39 = NoneT, GTEST_TEMPLATE_ T40 = NoneT,
    GTEST_TEMPLATE_ T41 = NoneT, GTEST_TEMPLATE_ T42 = NoneT,
    GTEST_TEMPLATE_ T43 = NoneT, GTEST_TEMPLATE_ T44 = NoneT,
    GTEST_TEMPLATE_ T45 = NoneT, GTEST_TEMPLATE_ T46 = NoneT,
    GTEST_TEMPLATE_ T47 = NoneT, GTEST_TEMPLATE_ T48 = NoneT,
    GTEST_TEMPLATE_ T49 = NoneT, GTEST_TEMPLATE_ T50 = NoneT>
struct Templates {
  typedef Templates50<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
      T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27,
      T28, T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41,
      T42, T43, T44, T45, T46, T47, T48, T49, T50> type;
};

template <>
struct Templates<NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT> {
  typedef Templates0 type;
};
template <GTEST_TEMPLATE_ T1>
struct Templates<T1, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT> {
  typedef Templates1<T1> type;
};
template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2>
struct Templates<T1, T2, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT> {
  typedef Templates2<T1, T2> type;
};
template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3>
struct Templates<T1, T2, T3, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT> {
  typedef Templates3<T1, T2, T3> type;
};
template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4>
struct Templates<T1, T2, T3, T4, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT> {
  typedef Templates4<T1, T2, T3, T4> type;
};
template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5>
struct Templates<T1, T2, T3, T4, T5, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT> {
  typedef Templates5<T1, T2, T3, T4, T5> type;
};
template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6>
struct Templates<T1, T2, T3, T4, T5, T6, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT> {
  typedef Templates6<T1, T2, T3, T4, T5, T6> type;
};
template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7>
struct Templates<T1, T2, T3, T4, T5, T6, T7, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT> {
  typedef Templates7<T1, T2, T3, T4, T5, T6, T7> type;
};
template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8>
struct Templates<T1, T2, T3, T4, T5, T6, T7, T8, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT> {
  typedef Templates8<T1, T2, T3, T4, T5, T6, T7, T8> type;
};
template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9>
struct Templates<T1, T2, T3, T4, T5, T6, T7, T8, T9, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT> {
  typedef Templates9<T1, T2, T3, T4, T5, T6, T7, T8, T9> type;
};
template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10>
struct Templates<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT> {
  typedef Templates10<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10> type;
};
template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11>
struct Templates<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT> {
  typedef Templates11<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11> type;
};
template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12>
struct Templates<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT> {
  typedef Templates12<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12> type;
};
template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13>
struct Templates<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT> {
  typedef Templates13<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12,
      T13> type;
};
template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14>
struct Templates<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT> {
  typedef Templates14<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
      T14> type;
};
template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15>
struct Templates<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
    T15, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT> {
  typedef Templates15<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
      T14, T15> type;
};
template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16>
struct Templates<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
    T15, T16, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT> {
  typedef Templates16<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
      T14, T15, T16> type;
};
template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17>
struct Templates<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
    T15, T16, T17, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT> {
  typedef Templates17<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
      T14, T15, T16, T17> type;
};
template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18>
struct Templates<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
    T15, T16, T17, T18, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT> {
  typedef Templates18<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
      T14, T15, T16, T17, T18> type;
};
template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19>
struct Templates<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
    T15, T16, T17, T18, T19, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT> {
  typedef Templates19<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
      T14, T15, T16, T17, T18, T19> type;
};
template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20>
struct Templates<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
    T15, T16, T17, T18, T19, T20, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT> {
  typedef Templates20<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
      T14, T15, T16, T17, T18, T19, T20> type;
};
template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21>
struct Templates<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
    T15, T16, T17, T18, T19, T20, T21, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT> {
  typedef Templates21<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
      T14, T15, T16, T17, T18, T19, T20, T21> type;
};
template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22>
struct Templates<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
    T15, T16, T17, T18, T19, T20, T21, T22, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT> {
  typedef Templates22<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
      T14, T15, T16, T17, T18, T19, T20, T21, T22> type;
};
template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23>
struct Templates<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
    T15, T16, T17, T18, T19, T20, T21, T22, T23, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT> {
  typedef Templates23<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
      T14, T15, T16, T17, T18, T19, T20, T21, T22, T23> type;
};
template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24>
struct Templates<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
    T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT> {
  typedef Templates24<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
      T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24> type;
};
template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24,
    GTEST_TEMPLATE_ T25>
struct Templates<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
    T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT> {
  typedef Templates25<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
      T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25> type;
};
template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24,
    GTEST_TEMPLATE_ T25, GTEST_TEMPLATE_ T26>
struct Templates<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
    T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT> {
  typedef Templates26<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
      T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26> type;
};
template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24,
    GTEST_TEMPLATE_ T25, GTEST_TEMPLATE_ T26, GTEST_TEMPLATE_ T27>
struct Templates<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
    T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT> {
  typedef Templates27<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
      T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26,
      T27> type;
};
template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24,
    GTEST_TEMPLATE_ T25, GTEST_TEMPLATE_ T26, GTEST_TEMPLATE_ T27,
    GTEST_TEMPLATE_ T28>
struct Templates<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
    T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT> {
  typedef Templates28<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
      T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27,
      T28> type;
};
template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24,
    GTEST_TEMPLATE_ T25, GTEST_TEMPLATE_ T26, GTEST_TEMPLATE_ T27,
    GTEST_TEMPLATE_ T28, GTEST_TEMPLATE_ T29>
struct Templates<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
    T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT> {
  typedef Templates29<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
      T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27,
      T28, T29> type;
};
template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24,
    GTEST_TEMPLATE_ T25, GTEST_TEMPLATE_ T26, GTEST_TEMPLATE_ T27,
    GTEST_TEMPLATE_ T28, GTEST_TEMPLATE_ T29, GTEST_TEMPLATE_ T30>
struct Templates<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
    T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29,
    T30, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT> {
  typedef Templates30<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
      T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27,
      T28, T29, T30> type;
};
template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24,
    GTEST_TEMPLATE_ T25, GTEST_TEMPLATE_ T26, GTEST_TEMPLATE_ T27,
    GTEST_TEMPLATE_ T28, GTEST_TEMPLATE_ T29, GTEST_TEMPLATE_ T30,
    GTEST_TEMPLATE_ T31>
struct Templates<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
    T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29,
    T30, T31, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT> {
  typedef Templates31<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
      T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27,
      T28, T29, T30, T31> type;
};
template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24,
    GTEST_TEMPLATE_ T25, GTEST_TEMPLATE_ T26, GTEST_TEMPLATE_ T27,
    GTEST_TEMPLATE_ T28, GTEST_TEMPLATE_ T29, GTEST_TEMPLATE_ T30,
    GTEST_TEMPLATE_ T31, GTEST_TEMPLATE_ T32>
struct Templates<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
    T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29,
    T30, T31, T32, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT> {
  typedef Templates32<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
      T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27,
      T28, T29, T30, T31, T32> type;
};
template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24,
    GTEST_TEMPLATE_ T25, GTEST_TEMPLATE_ T26, GTEST_TEMPLATE_ T27,
    GTEST_TEMPLATE_ T28, GTEST_TEMPLATE_ T29, GTEST_TEMPLATE_ T30,
    GTEST_TEMPLATE_ T31, GTEST_TEMPLATE_ T32, GTEST_TEMPLATE_ T33>
struct Templates<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
    T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29,
    T30, T31, T32, T33, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT> {
  typedef Templates33<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
      T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27,
      T28, T29, T30, T31, T32, T33> type;
};
template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24,
    GTEST_TEMPLATE_ T25, GTEST_TEMPLATE_ T26, GTEST_TEMPLATE_ T27,
    GTEST_TEMPLATE_ T28, GTEST_TEMPLATE_ T29, GTEST_TEMPLATE_ T30,
    GTEST_TEMPLATE_ T31, GTEST_TEMPLATE_ T32, GTEST_TEMPLATE_ T33,
    GTEST_TEMPLATE_ T34>
struct Templates<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
    T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29,
    T30, T31, T32, T33, T34, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT> {
  typedef Templates34<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
      T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27,
      T28, T29, T30, T31, T32, T33, T34> type;
};
template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24,
    GTEST_TEMPLATE_ T25, GTEST_TEMPLATE_ T26, GTEST_TEMPLATE_ T27,
    GTEST_TEMPLATE_ T28, GTEST_TEMPLATE_ T29, GTEST_TEMPLATE_ T30,
    GTEST_TEMPLATE_ T31, GTEST_TEMPLATE_ T32, GTEST_TEMPLATE_ T33,
    GTEST_TEMPLATE_ T34, GTEST_TEMPLATE_ T35>
struct Templates<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
    T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29,
    T30, T31, T32, T33, T34, T35, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT> {
  typedef Templates35<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
      T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27,
      T28, T29, T30, T31, T32, T33, T34, T35> type;
};
template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24,
    GTEST_TEMPLATE_ T25, GTEST_TEMPLATE_ T26, GTEST_TEMPLATE_ T27,
    GTEST_TEMPLATE_ T28, GTEST_TEMPLATE_ T29, GTEST_TEMPLATE_ T30,
    GTEST_TEMPLATE_ T31, GTEST_TEMPLATE_ T32, GTEST_TEMPLATE_ T33,
    GTEST_TEMPLATE_ T34, GTEST_TEMPLATE_ T35, GTEST_TEMPLATE_ T36>
struct Templates<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
    T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29,
    T30, T31, T32, T33, T34, T35, T36, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT> {
  typedef Templates36<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
      T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27,
      T28, T29, T30, T31, T32, T33, T34, T35, T36> type;
};
template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24,
    GTEST_TEMPLATE_ T25, GTEST_TEMPLATE_ T26, GTEST_TEMPLATE_ T27,
    GTEST_TEMPLATE_ T28, GTEST_TEMPLATE_ T29, GTEST_TEMPLATE_ T30,
    GTEST_TEMPLATE_ T31, GTEST_TEMPLATE_ T32, GTEST_TEMPLATE_ T33,
    GTEST_TEMPLATE_ T34, GTEST_TEMPLATE_ T35, GTEST_TEMPLATE_ T36,
    GTEST_TEMPLATE_ T37>
struct Templates<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
    T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29,
    T30, T31, T32, T33, T34, T35, T36, T37, NoneT, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT> {
  typedef Templates37<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
      T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27,
      T28, T29, T30, T31, T32, T33, T34, T35, T36, T37> type;
};
template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24,
    GTEST_TEMPLATE_ T25, GTEST_TEMPLATE_ T26, GTEST_TEMPLATE_ T27,
    GTEST_TEMPLATE_ T28, GTEST_TEMPLATE_ T29, GTEST_TEMPLATE_ T30,
    GTEST_TEMPLATE_ T31, GTEST_TEMPLATE_ T32, GTEST_TEMPLATE_ T33,
    GTEST_TEMPLATE_ T34, GTEST_TEMPLATE_ T35, GTEST_TEMPLATE_ T36,
    GTEST_TEMPLATE_ T37, GTEST_TEMPLATE_ T38>
struct Templates<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
    T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29,
    T30, T31, T32, T33, T34, T35, T36, T37, T38, NoneT, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT> {
  typedef Templates38<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
      T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27,
      T28, T29, T30, T31, T32, T33, T34, T35, T36, T37, T38> type;
};
template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24,
    GTEST_TEMPLATE_ T25, GTEST_TEMPLATE_ T26, GTEST_TEMPLATE_ T27,
    GTEST_TEMPLATE_ T28, GTEST_TEMPLATE_ T29, GTEST_TEMPLATE_ T30,
    GTEST_TEMPLATE_ T31, GTEST_TEMPLATE_ T32, GTEST_TEMPLATE_ T33,
    GTEST_TEMPLATE_ T34, GTEST_TEMPLATE_ T35, GTEST_TEMPLATE_ T36,
    GTEST_TEMPLATE_ T37, GTEST_TEMPLATE_ T38, GTEST_TEMPLATE_ T39>
struct Templates<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
    T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29,
    T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT> {
  typedef Templates39<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
      T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27,
      T28, T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39> type;
};
template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24,
    GTEST_TEMPLATE_ T25, GTEST_TEMPLATE_ T26, GTEST_TEMPLATE_ T27,
    GTEST_TEMPLATE_ T28, GTEST_TEMPLATE_ T29, GTEST_TEMPLATE_ T30,
    GTEST_TEMPLATE_ T31, GTEST_TEMPLATE_ T32, GTEST_TEMPLATE_ T33,
    GTEST_TEMPLATE_ T34, GTEST_TEMPLATE_ T35, GTEST_TEMPLATE_ T36,
    GTEST_TEMPLATE_ T37, GTEST_TEMPLATE_ T38, GTEST_TEMPLATE_ T39,
    GTEST_TEMPLATE_ T40>
struct Templates<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
    T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29,
    T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, NoneT, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT> {
  typedef Templates40<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
      T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27,
      T28, T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40> type;
};
template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24,
    GTEST_TEMPLATE_ T25, GTEST_TEMPLATE_ T26, GTEST_TEMPLATE_ T27,
    GTEST_TEMPLATE_ T28, GTEST_TEMPLATE_ T29, GTEST_TEMPLATE_ T30,
    GTEST_TEMPLATE_ T31, GTEST_TEMPLATE_ T32, GTEST_TEMPLATE_ T33,
    GTEST_TEMPLATE_ T34, GTEST_TEMPLATE_ T35, GTEST_TEMPLATE_ T36,
    GTEST_TEMPLATE_ T37, GTEST_TEMPLATE_ T38, GTEST_TEMPLATE_ T39,
    GTEST_TEMPLATE_ T40, GTEST_TEMPLATE_ T41>
struct Templates<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
    T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29,
    T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41, NoneT, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT> {
  typedef Templates41<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
      T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27,
      T28, T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40,
      T41> type;
};
template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24,
    GTEST_TEMPLATE_ T25, GTEST_TEMPLATE_ T26, GTEST_TEMPLATE_ T27,
    GTEST_TEMPLATE_ T28, GTEST_TEMPLATE_ T29, GTEST_TEMPLATE_ T30,
    GTEST_TEMPLATE_ T31, GTEST_TEMPLATE_ T32, GTEST_TEMPLATE_ T33,
    GTEST_TEMPLATE_ T34, GTEST_TEMPLATE_ T35, GTEST_TEMPLATE_ T36,
    GTEST_TEMPLATE_ T37, GTEST_TEMPLATE_ T38, GTEST_TEMPLATE_ T39,
    GTEST_TEMPLATE_ T40, GTEST_TEMPLATE_ T41, GTEST_TEMPLATE_ T42>
struct Templates<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
    T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29,
    T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41, T42, NoneT,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT> {
  typedef Templates42<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
      T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27,
      T28, T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41,
      T42> type;
};
template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24,
    GTEST_TEMPLATE_ T25, GTEST_TEMPLATE_ T26, GTEST_TEMPLATE_ T27,
    GTEST_TEMPLATE_ T28, GTEST_TEMPLATE_ T29, GTEST_TEMPLATE_ T30,
    GTEST_TEMPLATE_ T31, GTEST_TEMPLATE_ T32, GTEST_TEMPLATE_ T33,
    GTEST_TEMPLATE_ T34, GTEST_TEMPLATE_ T35, GTEST_TEMPLATE_ T36,
    GTEST_TEMPLATE_ T37, GTEST_TEMPLATE_ T38, GTEST_TEMPLATE_ T39,
    GTEST_TEMPLATE_ T40, GTEST_TEMPLATE_ T41, GTEST_TEMPLATE_ T42,
    GTEST_TEMPLATE_ T43>
struct Templates<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
    T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29,
    T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41, T42, T43,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT, NoneT> {
  typedef Templates43<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
      T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27,
      T28, T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41,
      T42, T43> type;
};
template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24,
    GTEST_TEMPLATE_ T25, GTEST_TEMPLATE_ T26, GTEST_TEMPLATE_ T27,
    GTEST_TEMPLATE_ T28, GTEST_TEMPLATE_ T29, GTEST_TEMPLATE_ T30,
    GTEST_TEMPLATE_ T31, GTEST_TEMPLATE_ T32, GTEST_TEMPLATE_ T33,
    GTEST_TEMPLATE_ T34, GTEST_TEMPLATE_ T35, GTEST_TEMPLATE_ T36,
    GTEST_TEMPLATE_ T37, GTEST_TEMPLATE_ T38, GTEST_TEMPLATE_ T39,
    GTEST_TEMPLATE_ T40, GTEST_TEMPLATE_ T41, GTEST_TEMPLATE_ T42,
    GTEST_TEMPLATE_ T43, GTEST_TEMPLATE_ T44>
struct Templates<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
    T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29,
    T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41, T42, T43, T44,
    NoneT, NoneT, NoneT, NoneT, NoneT, NoneT> {
  typedef Templates44<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
      T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27,
      T28, T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41,
      T42, T43, T44> type;
};
template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24,
    GTEST_TEMPLATE_ T25, GTEST_TEMPLATE_ T26, GTEST_TEMPLATE_ T27,
    GTEST_TEMPLATE_ T28, GTEST_TEMPLATE_ T29, GTEST_TEMPLATE_ T30,
    GTEST_TEMPLATE_ T31, GTEST_TEMPLATE_ T32, GTEST_TEMPLATE_ T33,
    GTEST_TEMPLATE_ T34, GTEST_TEMPLATE_ T35, GTEST_TEMPLATE_ T36,
    GTEST_TEMPLATE_ T37, GTEST_TEMPLATE_ T38, GTEST_TEMPLATE_ T39,
    GTEST_TEMPLATE_ T40, GTEST_TEMPLATE_ T41, GTEST_TEMPLATE_ T42,
    GTEST_TEMPLATE_ T43, GTEST_TEMPLATE_ T44, GTEST_TEMPLATE_ T45>
struct Templates<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
    T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29,
    T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41, T42, T43, T44,
    T45, NoneT, NoneT, NoneT, NoneT, NoneT> {
  typedef Templates45<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
      T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27,
      T28, T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41,
      T42, T43, T44, T45> type;
};
template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24,
    GTEST_TEMPLATE_ T25, GTEST_TEMPLATE_ T26, GTEST_TEMPLATE_ T27,
    GTEST_TEMPLATE_ T28, GTEST_TEMPLATE_ T29, GTEST_TEMPLATE_ T30,
    GTEST_TEMPLATE_ T31, GTEST_TEMPLATE_ T32, GTEST_TEMPLATE_ T33,
    GTEST_TEMPLATE_ T34, GTEST_TEMPLATE_ T35, GTEST_TEMPLATE_ T36,
    GTEST_TEMPLATE_ T37, GTEST_TEMPLATE_ T38, GTEST_TEMPLATE_ T39,
    GTEST_TEMPLATE_ T40, GTEST_TEMPLATE_ T41, GTEST_TEMPLATE_ T42,
    GTEST_TEMPLATE_ T43, GTEST_TEMPLATE_ T44, GTEST_TEMPLATE_ T45,
    GTEST_TEMPLATE_ T46>
struct Templates<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
    T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29,
    T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41, T42, T43, T44,
    T45, T46, NoneT, NoneT, NoneT, NoneT> {
  typedef Templates46<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
      T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27,
      T28, T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41,
      T42, T43, T44, T45, T46> type;
};
template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24,
    GTEST_TEMPLATE_ T25, GTEST_TEMPLATE_ T26, GTEST_TEMPLATE_ T27,
    GTEST_TEMPLATE_ T28, GTEST_TEMPLATE_ T29, GTEST_TEMPLATE_ T30,
    GTEST_TEMPLATE_ T31, GTEST_TEMPLATE_ T32, GTEST_TEMPLATE_ T33,
    GTEST_TEMPLATE_ T34, GTEST_TEMPLATE_ T35, GTEST_TEMPLATE_ T36,
    GTEST_TEMPLATE_ T37, GTEST_TEMPLATE_ T38, GTEST_TEMPLATE_ T39,
    GTEST_TEMPLATE_ T40, GTEST_TEMPLATE_ T41, GTEST_TEMPLATE_ T42,
    GTEST_TEMPLATE_ T43, GTEST_TEMPLATE_ T44, GTEST_TEMPLATE_ T45,
    GTEST_TEMPLATE_ T46, GTEST_TEMPLATE_ T47>
struct Templates<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
    T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29,
    T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41, T42, T43, T44,
    T45, T46, T47, NoneT, NoneT, NoneT> {
  typedef Templates47<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
      T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27,
      T28, T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41,
      T42, T43, T44, T45, T46, T47> type;
};
template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24,
    GTEST_TEMPLATE_ T25, GTEST_TEMPLATE_ T26, GTEST_TEMPLATE_ T27,
    GTEST_TEMPLATE_ T28, GTEST_TEMPLATE_ T29, GTEST_TEMPLATE_ T30,
    GTEST_TEMPLATE_ T31, GTEST_TEMPLATE_ T32, GTEST_TEMPLATE_ T33,
    GTEST_TEMPLATE_ T34, GTEST_TEMPLATE_ T35, GTEST_TEMPLATE_ T36,
    GTEST_TEMPLATE_ T37, GTEST_TEMPLATE_ T38, GTEST_TEMPLATE_ T39,
    GTEST_TEMPLATE_ T40, GTEST_TEMPLATE_ T41, GTEST_TEMPLATE_ T42,
    GTEST_TEMPLATE_ T43, GTEST_TEMPLATE_ T44, GTEST_TEMPLATE_ T45,
    GTEST_TEMPLATE_ T46, GTEST_TEMPLATE_ T47, GTEST_TEMPLATE_ T48>
struct Templates<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
    T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29,
    T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41, T42, T43, T44,
    T45, T46, T47, T48, NoneT, NoneT> {
  typedef Templates48<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
      T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27,
      T28, T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41,
      T42, T43, T44, T45, T46, T47, T48> type;
};
template <GTEST_TEMPLATE_ T1, GTEST_TEMPLATE_ T2, GTEST_TEMPLATE_ T3,
    GTEST_TEMPLATE_ T4, GTEST_TEMPLATE_ T5, GTEST_TEMPLATE_ T6,
    GTEST_TEMPLATE_ T7, GTEST_TEMPLATE_ T8, GTEST_TEMPLATE_ T9,
    GTEST_TEMPLATE_ T10, GTEST_TEMPLATE_ T11, GTEST_TEMPLATE_ T12,
    GTEST_TEMPLATE_ T13, GTEST_TEMPLATE_ T14, GTEST_TEMPLATE_ T15,
    GTEST_TEMPLATE_ T16, GTEST_TEMPLATE_ T17, GTEST_TEMPLATE_ T18,
    GTEST_TEMPLATE_ T19, GTEST_TEMPLATE_ T20, GTEST_TEMPLATE_ T21,
    GTEST_TEMPLATE_ T22, GTEST_TEMPLATE_ T23, GTEST_TEMPLATE_ T24,
    GTEST_TEMPLATE_ T25, GTEST_TEMPLATE_ T26, GTEST_TEMPLATE_ T27,
    GTEST_TEMPLATE_ T28, GTEST_TEMPLATE_ T29, GTEST_TEMPLATE_ T30,
    GTEST_TEMPLATE_ T31, GTEST_TEMPLATE_ T32, GTEST_TEMPLATE_ T33,
    GTEST_TEMPLATE_ T34, GTEST_TEMPLATE_ T35, GTEST_TEMPLATE_ T36,
    GTEST_TEMPLATE_ T37, GTEST_TEMPLATE_ T38, GTEST_TEMPLATE_ T39,
    GTEST_TEMPLATE_ T40, GTEST_TEMPLATE_ T41, GTEST_TEMPLATE_ T42,
    GTEST_TEMPLATE_ T43, GTEST_TEMPLATE_ T44, GTEST_TEMPLATE_ T45,
    GTEST_TEMPLATE_ T46, GTEST_TEMPLATE_ T47, GTEST_TEMPLATE_ T48,
    GTEST_TEMPLATE_ T49>
struct Templates<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13, T14,
    T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28, T29,
    T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41, T42, T43, T44,
    T45, T46, T47, T48, T49, NoneT> {
  typedef Templates49<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
      T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27,
      T28, T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41,
      T42, T43, T44, T45, T46, T47, T48, T49> type;
};

// The TypeList template makes it possible to use either a single type
// or a Types<...> list in TYPED_TEST_CASE() and
// INSTANTIATE_TYPED_TEST_CASE_P().

template <typename T>
struct TypeList {
  typedef Types1<T> type;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38, typename T39, typename T40,
    typename T41, typename T42, typename T43, typename T44, typename T45,
    typename T46, typename T47, typename T48, typename T49, typename T50>
struct TypeList<Types<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
    T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28,
    T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41, T42, T43,
    T44, T45, T46, T47, T48, T49, T50> > {
  typedef typename Types<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12,
      T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26,
      T27, T28, T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40,
      T41, T42, T43, T44, T45, T46, T47, T48, T49, T50>::type type;
};

#endif  // GTEST_HAS_TYPED_TEST || GTEST_HAS_TYPED_TEST_P

}  // namespace internal
}  // namespace testing

#endif  // GTEST_INCLUDE_GTEST_INTERNAL_GTEST_TYPE_UTIL_H_

// Due to C++ preprocessor weirdness, we need double indirection to
// concatenate two tokens when one of them is __LINE__.  Writing
//
//   foo ## __LINE__
//
// will result in the token foo__LINE__, instead of foo followed by
// the current line number.  For more details, see
// http://www.parashift.com/c++-faq-lite/misc-technical-issues.html#faq-39.6
#define GTEST_CONCAT_TOKEN_(foo, bar) GTEST_CONCAT_TOKEN_IMPL_(foo, bar)
#define GTEST_CONCAT_TOKEN_IMPL_(foo, bar) foo ## bar

class ProtocolMessage;
namespace proto2 { class Message; }

namespace testing {

// Forward declarations.

class AssertionResult;                 // Result of an assertion.
class Message;                         // Represents a failure message.
class Test;                            // Represents a test.
class TestInfo;                        // Information about a test.
class TestPartResult;                  // Result of a test part.
class UnitTest;                        // A collection of test cases.

template <typename T>
::std::string PrintToString(const T& value);

namespace internal {

struct TraceInfo;                      // Information about a trace point.
class ScopedTrace;                     // Implements scoped trace.
class TestInfoImpl;                    // Opaque implementation of TestInfo
class UnitTestImpl;                    // Opaque implementation of UnitTest

// How many times InitGoogleTest() has been called.
GTEST_API_ extern int g_init_gtest_count;

// The text used in failure messages to indicate the start of the
// stack trace.
GTEST_API_ extern const char kStackTraceMarker[];

// Two overloaded helpers for checking at compile time whether an
// expression is a null pointer literal (i.e. NULL or any 0-valued
// compile-time integral constant).  Their return values have
// different sizes, so we can use sizeof() to test which version is
// picked by the compiler.  These helpers have no implementations, as
// we only need their signatures.
//
// Given IsNullLiteralHelper(x), the compiler will pick the first
// version if x can be implicitly converted to Secret*, and pick the
// second version otherwise.  Since Secret is a secret and incomplete
// type, the only expression a user can write that has type Secret* is
// a null pointer literal.  Therefore, we know that x is a null
// pointer literal if and only if the first version is picked by the
// compiler.
char IsNullLiteralHelper(Secret* p);
char (&IsNullLiteralHelper(...))[2];  // NOLINT

// A compile-time bool constant that is true if and only if x is a
// null pointer literal (i.e. NULL or any 0-valued compile-time
// integral constant).
#ifdef GTEST_ELLIPSIS_NEEDS_POD_
// We lose support for NULL detection where the compiler doesn't like
// passing non-POD classes through ellipsis (...).
# define GTEST_IS_NULL_LITERAL_(x) false
#else
# define GTEST_IS_NULL_LITERAL_(x) \
    (sizeof(::testing::internal::IsNullLiteralHelper(x)) == 1)
#endif  // GTEST_ELLIPSIS_NEEDS_POD_

// Appends the user-supplied message to the Google-Test-generated message.
GTEST_API_ std::string AppendUserMessage(
    const std::string& gtest_msg, const Message& user_msg);

#if GTEST_HAS_EXCEPTIONS

// This exception is thrown by (and only by) a failed Google Test
// assertion when GTEST_FLAG(throw_on_failure) is true (if exceptions
// are enabled).  We derive it from std::runtime_error, which is for
// errors presumably detectable only at run time.  Since
// std::runtime_error inherits from std::exception, many testing
// frameworks know how to extract and print the message inside it.
class GTEST_API_ GoogleTestFailureException : public ::std::runtime_error {
 public:
  explicit GoogleTestFailureException(const TestPartResult& failure);
};

#endif  // GTEST_HAS_EXCEPTIONS

// A helper class for creating scoped traces in user programs.
class GTEST_API_ ScopedTrace {
 public:
  // The c'tor pushes the given source file location and message onto
  // a trace stack maintained by Google Test.
  ScopedTrace(const char* file, int line, const Message& message);

  // The d'tor pops the info pushed by the c'tor.
  //
  // Note that the d'tor is not virtual in order to be efficient.
  // Don't inherit from ScopedTrace!
  ~ScopedTrace();

 private:
  GTEST_DISALLOW_COPY_AND_ASSIGN_(ScopedTrace);
} GTEST_ATTRIBUTE_UNUSED_;  // A ScopedTrace object does its job in its
                            // c'tor and d'tor.  Therefore it doesn't
                            // need to be used otherwise.

// Constructs and returns the message for an equality assertion
// (e.g. ASSERT_EQ, EXPECT_STREQ, etc) failure.
//
// The first four parameters are the expressions used in the assertion
// and their values, as strings.  For example, for ASSERT_EQ(foo, bar)
// where foo is 5 and bar is 6, we have:
//
//   expected_expression: "foo"
//   actual_expression:   "bar"
//   expected_value:      "5"
//   actual_value:        "6"
//
// The ignoring_case parameter is true iff the assertion is a
// *_STRCASEEQ*.  When it's true, the string " (ignoring case)" will
// be inserted into the message.
GTEST_API_ AssertionResult EqFailure(const char* expected_expression,
                                     const char* actual_expression,
                                     const std::string& expected_value,
                                     const std::string& actual_value,
                                     bool ignoring_case);

// Constructs a failure message for Boolean assertions such as EXPECT_TRUE.
GTEST_API_ std::string GetBoolAssertionFailureMessage(
    const AssertionResult& assertion_result,
    const char* expression_text,
    const char* actual_predicate_value,
    const char* expected_predicate_value);

// This template class represents an IEEE floating-point number
// (either single-precision or double-precision, depending on the
// template parameters).
//
// The purpose of this class is to do more sophisticated number
// comparison.  (Due to round-off error, etc, it's very unlikely that
// two floating-points will be equal exactly.  Hence a naive
// comparison by the == operation often doesn't work.)
//
// Format of IEEE floating-point:
//
//   The most-significant bit being the leftmost, an IEEE
//   floating-point looks like
//
//     sign_bit exponent_bits fraction_bits
//
//   Here, sign_bit is a single bit that designates the sign of the
//   number.
//
//   For float, there are 8 exponent bits and 23 fraction bits.
//
//   For double, there are 11 exponent bits and 52 fraction bits.
//
//   More details can be found at
//   http://en.wikipedia.org/wiki/IEEE_floating-point_standard.
//
// Template parameter:
//
//   RawType: the raw floating-point type (either float or double)
template <typename RawType>
class FloatingPoint {
 public:
  // Defines the unsigned integer type that has the same size as the
  // floating point number.
  typedef typename TypeWithSize<sizeof(RawType)>::UInt Bits;

  // Constants.

  // # of bits in a number.
  static const size_t kBitCount = 8*sizeof(RawType);

  // # of fraction bits in a number.
  static const size_t kFractionBitCount =
    std::numeric_limits<RawType>::digits - 1;

  // # of exponent bits in a number.
  static const size_t kExponentBitCount = kBitCount - 1 - kFractionBitCount;

  // The mask for the sign bit.
  static const Bits kSignBitMask = static_cast<Bits>(1) << (kBitCount - 1);

  // The mask for the fraction bits.
  static const Bits kFractionBitMask =
    ~static_cast<Bits>(0) >> (kExponentBitCount + 1);

  // The mask for the exponent bits.
  static const Bits kExponentBitMask = ~(kSignBitMask | kFractionBitMask);

  // How many ULP's (Units in the Last Place) we want to tolerate when
  // comparing two numbers.  The larger the value, the more error we
  // allow.  A 0 value means that two numbers must be exactly the same
  // to be considered equal.
  //
  // The maximum error of a single floating-point operation is 0.5
  // units in the last place.  On Intel CPU's, all floating-point
  // calculations are done with 80-bit precision, while double has 64
  // bits.  Therefore, 4 should be enough for ordinary use.
  //
  // See the following article for more details on ULP:
  // http://randomascii.wordpress.com/2012/02/25/comparing-floating-point-numbers-2012-edition/
  static const size_t kMaxUlps = 4;

  // Constructs a FloatingPoint from a raw floating-point number.
  //
  // On an Intel CPU, passing a non-normalized NAN (Not a Number)
  // around may change its bits, although the new value is guaranteed
  // to be also a NAN.  Therefore, don't expect this constructor to
  // preserve the bits in x when x is a NAN.
  explicit FloatingPoint(const RawType& x) { u_.value_ = x; }

  // Static methods

  // Reinterprets a bit pattern as a floating-point number.
  //
  // This function is needed to test the AlmostEquals() method.
  static RawType ReinterpretBits(const Bits bits) {
    FloatingPoint fp(0);
    fp.u_.bits_ = bits;
    return fp.u_.value_;
  }

  // Returns the floating-point number that represent positive infinity.
  static RawType Infinity() {
    return ReinterpretBits(kExponentBitMask);
  }

  // Returns the maximum representable finite floating-point number.
  static RawType Max();

  // Non-static methods

  // Returns the bits that represents this number.
  const Bits &bits() const { return u_.bits_; }

  // Returns the exponent bits of this number.
  Bits exponent_bits() const { return kExponentBitMask & u_.bits_; }

  // Returns the fraction bits of this number.
  Bits fraction_bits() const { return kFractionBitMask & u_.bits_; }

  // Returns the sign bit of this number.
  Bits sign_bit() const { return kSignBitMask & u_.bits_; }

  // Returns true iff this is NAN (not a number).
  bool is_nan() const {
    // It's a NAN if the exponent bits are all ones and the fraction
    // bits are not entirely zeros.
    return (exponent_bits() == kExponentBitMask) && (fraction_bits() != 0);
  }

  // Returns true iff this number is at most kMaxUlps ULP's away from
  // rhs.  In particular, this function:
  //
  //   - returns false if either number is (or both are) NAN.
  //   - treats really large numbers as almost equal to infinity.
  //   - thinks +0.0 and -0.0 are 0 DLP's apart.
  bool AlmostEquals(const FloatingPoint& rhs) const {
    // The IEEE standard says that any comparison operation involving
    // a NAN must return false.
    if (is_nan() || rhs.is_nan()) return false;

    return DistanceBetweenSignAndMagnitudeNumbers(u_.bits_, rhs.u_.bits_)
        <= kMaxUlps;
  }

 private:
  // The data type used to store the actual floating-point number.
  union FloatingPointUnion {
    RawType value_;  // The raw floating-point number.
    Bits bits_;      // The bits that represent the number.
  };

  // Converts an integer from the sign-and-magnitude representation to
  // the biased representation.  More precisely, let N be 2 to the
  // power of (kBitCount - 1), an integer x is represented by the
  // unsigned number x + N.
  //
  // For instance,
  //
  //   -N + 1 (the most negative number representable using
  //          sign-and-magnitude) is represented by 1;
  //   0      is represented by N; and
  //   N - 1  (the biggest number representable using
  //          sign-and-magnitude) is represented by 2N - 1.
  //
  // Read http://en.wikipedia.org/wiki/Signed_number_representations
  // for more details on signed number representations.
  static Bits SignAndMagnitudeToBiased(const Bits &sam) {
    if (kSignBitMask & sam) {
      // sam represents a negative number.
      return ~sam + 1;
    } else {
      // sam represents a positive number.
      return kSignBitMask | sam;
    }
  }

  // Given two numbers in the sign-and-magnitude representation,
  // returns the distance between them as an unsigned number.
  static Bits DistanceBetweenSignAndMagnitudeNumbers(const Bits &sam1,
                                                     const Bits &sam2) {
    const Bits biased1 = SignAndMagnitudeToBiased(sam1);
    const Bits biased2 = SignAndMagnitudeToBiased(sam2);
    return (biased1 >= biased2) ? (biased1 - biased2) : (biased2 - biased1);
  }

  FloatingPointUnion u_;
};

// We cannot use std::numeric_limits<T>::max() as it clashes with the max()
// macro defined by <windows.h>.
template <>
inline float FloatingPoint<float>::Max() { return FLT_MAX; }
template <>
inline double FloatingPoint<double>::Max() { return DBL_MAX; }

// Typedefs the instances of the FloatingPoint template class that we
// care to use.
typedef FloatingPoint<float> Float;
typedef FloatingPoint<double> Double;

// In order to catch the mistake of putting tests that use different
// test fixture classes in the same test case, we need to assign
// unique IDs to fixture classes and compare them.  The TypeId type is
// used to hold such IDs.  The user should treat TypeId as an opaque
// type: the only operation allowed on TypeId values is to compare
// them for equality using the == operator.
typedef const void* TypeId;

template <typename T>
class TypeIdHelper {
 public:
  // dummy_ must not have a const type.  Otherwise an overly eager
  // compiler (e.g. MSVC 7.1 & 8.0) may try to merge
  // TypeIdHelper<T>::dummy_ for different Ts as an "optimization".
  static bool dummy_;
};

template <typename T>
bool TypeIdHelper<T>::dummy_ = false;

// GetTypeId<T>() returns the ID of type T.  Different values will be
// returned for different types.  Calling the function twice with the
// same type argument is guaranteed to return the same ID.
template <typename T>
TypeId GetTypeId() {
  // The compiler is required to allocate a different
  // TypeIdHelper<T>::dummy_ variable for each T used to instantiate
  // the template.  Therefore, the address of dummy_ is guaranteed to
  // be unique.
  return &(TypeIdHelper<T>::dummy_);
}

// Returns the type ID of ::testing::Test.  Always call this instead
// of GetTypeId< ::testing::Test>() to get the type ID of
// ::testing::Test, as the latter may give the wrong result due to a
// suspected linker bug when compiling Google Test as a Mac OS X
// framework.
GTEST_API_ TypeId GetTestTypeId();

// Defines the abstract factory interface that creates instances
// of a Test object.
class TestFactoryBase {
 public:
  virtual ~TestFactoryBase() {}

  // Creates a test instance to run. The instance is both created and destroyed
  // within TestInfoImpl::Run()
  virtual Test* CreateTest() = 0;

 protected:
  TestFactoryBase() {}

 private:
  GTEST_DISALLOW_COPY_AND_ASSIGN_(TestFactoryBase);
};

// This class provides implementation of TeastFactoryBase interface.
// It is used in TEST and TEST_F macros.
template <class TestClass>
class TestFactoryImpl : public TestFactoryBase {
 public:
  virtual Test* CreateTest() { return new TestClass; }
};

#if GTEST_OS_WINDOWS

// Predicate-formatters for implementing the HRESULT checking macros
// {ASSERT|EXPECT}_HRESULT_{SUCCEEDED|FAILED}
// We pass a long instead of HRESULT to avoid causing an
// include dependency for the HRESULT type.
GTEST_API_ AssertionResult IsHRESULTSuccess(const char* expr,
                                            long hr);  // NOLINT
GTEST_API_ AssertionResult IsHRESULTFailure(const char* expr,
                                            long hr);  // NOLINT

#endif  // GTEST_OS_WINDOWS

// Types of SetUpTestCase() and TearDownTestCase() functions.
typedef void (*SetUpTestCaseFunc)();
typedef void (*TearDownTestCaseFunc)();

// Creates a new TestInfo object and registers it with Google Test;
// returns the created object.
//
// Arguments:
//
//   test_case_name:   name of the test case
//   name:             name of the test
//   type_param        the name of the test's type parameter, or NULL if
//                     this is not a typed or a type-parameterized test.
//   value_param       text representation of the test's value parameter,
//                     or NULL if this is not a type-parameterized test.
//   fixture_class_id: ID of the test fixture class
//   set_up_tc:        pointer to the function that sets up the test case
//   tear_down_tc:     pointer to the function that tears down the test case
//   factory:          pointer to the factory that creates a test object.
//                     The newly created TestInfo instance will assume
//                     ownership of the factory object.
GTEST_API_ TestInfo* MakeAndRegisterTestInfo(
    const char* test_case_name,
    const char* name,
    const char* type_param,
    const char* value_param,
    TypeId fixture_class_id,
    SetUpTestCaseFunc set_up_tc,
    TearDownTestCaseFunc tear_down_tc,
    TestFactoryBase* factory);

// If *pstr starts with the given prefix, modifies *pstr to be right
// past the prefix and returns true; otherwise leaves *pstr unchanged
// and returns false.  None of pstr, *pstr, and prefix can be NULL.
GTEST_API_ bool SkipPrefix(const char* prefix, const char** pstr);

#if GTEST_HAS_TYPED_TEST || GTEST_HAS_TYPED_TEST_P

// State of the definition of a type-parameterized test case.
class GTEST_API_ TypedTestCasePState {
 public:
  TypedTestCasePState() : registered_(false) {}

  // Adds the given test name to defined_test_names_ and return true
  // if the test case hasn't been registered; otherwise aborts the
  // program.
  bool AddTestName(const char* file, int line, const char* case_name,
                   const char* test_name) {
    if (registered_) {
      fprintf(stderr, "%s Test %s must be defined before "
              "REGISTER_TYPED_TEST_CASE_P(%s, ...).\n",
              FormatFileLocation(file, line).c_str(), test_name, case_name);
      fflush(stderr);
      posix::Abort();
    }
    defined_test_names_.insert(test_name);
    return true;
  }

  // Verifies that registered_tests match the test names in
  // defined_test_names_; returns registered_tests if successful, or
  // aborts the program otherwise.
  const char* VerifyRegisteredTestNames(
      const char* file, int line, const char* registered_tests);

 private:
  bool registered_;
  ::std::set<const char*> defined_test_names_;
};

// Skips to the first non-space char after the first comma in 'str';
// returns NULL if no comma is found in 'str'.
inline const char* SkipComma(const char* str) {
  const char* comma = strchr(str, ',');
  if (comma == NULL) {
    return NULL;
  }
  while (IsSpace(*(++comma))) {}
  return comma;
}

// Returns the prefix of 'str' before the first comma in it; returns
// the entire string if it contains no comma.
inline std::string GetPrefixUntilComma(const char* str) {
  const char* comma = strchr(str, ',');
  return comma == NULL ? str : std::string(str, comma);
}

// TypeParameterizedTest<Fixture, TestSel, Types>::Register()
// registers a list of type-parameterized tests with Google Test.  The
// return value is insignificant - we just need to return something
// such that we can call this function in a namespace scope.
//
// Implementation note: The GTEST_TEMPLATE_ macro declares a template
// template parameter.  It's defined in gtest-type-util.h.
template <GTEST_TEMPLATE_ Fixture, class TestSel, typename Types>
class TypeParameterizedTest {
 public:
  // 'index' is the index of the test in the type list 'Types'
  // specified in INSTANTIATE_TYPED_TEST_CASE_P(Prefix, TestCase,
  // Types).  Valid values for 'index' are [0, N - 1] where N is the
  // length of Types.
  static bool Register(const char* prefix, const char* case_name,
                       const char* test_names, int index) {
    typedef typename Types::Head Type;
    typedef Fixture<Type> FixtureClass;
    typedef typename GTEST_BIND_(TestSel, Type) TestClass;

    // First, registers the first type-parameterized test in the type
    // list.
    MakeAndRegisterTestInfo(
        (std::string(prefix) + (prefix[0] == '\0' ? "" : "/") + case_name + "/"
         + StreamableToString(index)).c_str(),
        GetPrefixUntilComma(test_names).c_str(),
        GetTypeName<Type>().c_str(),
        NULL,  // No value parameter.
        GetTypeId<FixtureClass>(),
        TestClass::SetUpTestCase,
        TestClass::TearDownTestCase,
        new TestFactoryImpl<TestClass>);

    // Next, recurses (at compile time) with the tail of the type list.
    return TypeParameterizedTest<Fixture, TestSel, typename Types::Tail>
        ::Register(prefix, case_name, test_names, index + 1);
  }
};

// The base case for the compile time recursion.
template <GTEST_TEMPLATE_ Fixture, class TestSel>
class TypeParameterizedTest<Fixture, TestSel, Types0> {
 public:
  static bool Register(const char* /*prefix*/, const char* /*case_name*/,
                       const char* /*test_names*/, int /*index*/) {
    return true;
  }
};

// TypeParameterizedTestCase<Fixture, Tests, Types>::Register()
// registers *all combinations* of 'Tests' and 'Types' with Google
// Test.  The return value is insignificant - we just need to return
// something such that we can call this function in a namespace scope.
template <GTEST_TEMPLATE_ Fixture, typename Tests, typename Types>
class TypeParameterizedTestCase {
 public:
  static bool Register(const char* prefix, const char* case_name,
                       const char* test_names) {
    typedef typename Tests::Head Head;

    // First, register the first test in 'Test' for each type in 'Types'.
    TypeParameterizedTest<Fixture, Head, Types>::Register(
        prefix, case_name, test_names, 0);

    // Next, recurses (at compile time) with the tail of the test list.
    return TypeParameterizedTestCase<Fixture, typename Tests::Tail, Types>
        ::Register(prefix, case_name, SkipComma(test_names));
  }
};

// The base case for the compile time recursion.
template <GTEST_TEMPLATE_ Fixture, typename Types>
class TypeParameterizedTestCase<Fixture, Templates0, Types> {
 public:
  static bool Register(const char* /*prefix*/, const char* /*case_name*/,
                       const char* /*test_names*/) {
    return true;
  }
};

#endif  // GTEST_HAS_TYPED_TEST || GTEST_HAS_TYPED_TEST_P

// Returns the current OS stack trace as an std::string.
//
// The maximum number of stack frames to be included is specified by
// the gtest_stack_trace_depth flag.  The skip_count parameter
// specifies the number of top frames to be skipped, which doesn't
// count against the number of frames to be included.
//
// For example, if Foo() calls Bar(), which in turn calls
// GetCurrentOsStackTraceExceptTop(..., 1), Foo() will be included in
// the trace but Bar() and GetCurrentOsStackTraceExceptTop() won't.
GTEST_API_ std::string GetCurrentOsStackTraceExceptTop(
    UnitTest* unit_test, int skip_count);

// Helpers for suppressing warnings on unreachable code or constant
// condition.

// Always returns true.
GTEST_API_ bool AlwaysTrue();

// Always returns false.
inline bool AlwaysFalse() { return !AlwaysTrue(); }

// Helper for suppressing false warning from Clang on a const char*
// variable declared in a conditional expression always being NULL in
// the else branch.
struct GTEST_API_ ConstCharPtr {
  ConstCharPtr(const char* str) : value(str) {}
  operator bool() const { return true; }
  const char* value;
};

// A simple Linear Congruential Generator for generating random
// numbers with a uniform distribution.  Unlike rand() and srand(), it
// doesn't use global state (and therefore can't interfere with user
// code).  Unlike rand_r(), it's portable.  An LCG isn't very random,
// but it's good enough for our purposes.
class GTEST_API_ Random {
 public:
  static const UInt32 kMaxRange = 1u << 31;

  explicit Random(UInt32 seed) : state_(seed) {}

  void Reseed(UInt32 seed) { state_ = seed; }

  // Generates a random number from [0, range).  Crashes if 'range' is
  // 0 or greater than kMaxRange.
  UInt32 Generate(UInt32 range);

 private:
  UInt32 state_;
  GTEST_DISALLOW_COPY_AND_ASSIGN_(Random);
};

// Defining a variable of type CompileAssertTypesEqual<T1, T2> will cause a
// compiler error iff T1 and T2 are different types.
template <typename T1, typename T2>
struct CompileAssertTypesEqual;

template <typename T>
struct CompileAssertTypesEqual<T, T> {
};

// Removes the reference from a type if it is a reference type,
// otherwise leaves it unchanged.  This is the same as
// tr1::remove_reference, which is not widely available yet.
template <typename T>
struct RemoveReference { typedef T type; };  // NOLINT
template <typename T>
struct RemoveReference<T&> { typedef T type; };  // NOLINT

// A handy wrapper around RemoveReference that works when the argument
// T depends on template parameters.
#define GTEST_REMOVE_REFERENCE_(T) \
    typename ::testing::internal::RemoveReference<T>::type

// Removes const from a type if it is a const type, otherwise leaves
// it unchanged.  This is the same as tr1::remove_const, which is not
// widely available yet.
template <typename T>
struct RemoveConst { typedef T type; };  // NOLINT
template <typename T>
struct RemoveConst<const T> { typedef T type; };  // NOLINT

// MSVC 8.0, Sun C++, and IBM XL C++ have a bug which causes the above
// definition to fail to remove the const in 'const int[3]' and 'const
// char[3][4]'.  The following specialization works around the bug.
template <typename T, size_t N>
struct RemoveConst<const T[N]> {
  typedef typename RemoveConst<T>::type type[N];
};

#if defined(_MSC_VER) && _MSC_VER < 1400
// This is the only specialization that allows VC++ 7.1 to remove const in
// 'const int[3] and 'const int[3][4]'.  However, it causes trouble with GCC
// and thus needs to be conditionally compiled.
template <typename T, size_t N>
struct RemoveConst<T[N]> {
  typedef typename RemoveConst<T>::type type[N];
};
#endif

// A handy wrapper around RemoveConst that works when the argument
// T depends on template parameters.
#define GTEST_REMOVE_CONST_(T) \
    typename ::testing::internal::RemoveConst<T>::type

// Turns const U&, U&, const U, and U all into U.
#define GTEST_REMOVE_REFERENCE_AND_CONST_(T) \
    GTEST_REMOVE_CONST_(GTEST_REMOVE_REFERENCE_(T))

// Adds reference to a type if it is not a reference type,
// otherwise leaves it unchanged.  This is the same as
// tr1::add_reference, which is not widely available yet.
template <typename T>
struct AddReference { typedef T& type; };  // NOLINT
template <typename T>
struct AddReference<T&> { typedef T& type; };  // NOLINT

// A handy wrapper around AddReference that works when the argument T
// depends on template parameters.
#define GTEST_ADD_REFERENCE_(T) \
    typename ::testing::internal::AddReference<T>::type

// Adds a reference to const on top of T as necessary.  For example,
// it transforms
//
//   char         ==> const char&
//   const char   ==> const char&
//   char&        ==> const char&
//   const char&  ==> const char&
//
// The argument T must depend on some template parameters.
#define GTEST_REFERENCE_TO_CONST_(T) \
    GTEST_ADD_REFERENCE_(const GTEST_REMOVE_REFERENCE_(T))

// ImplicitlyConvertible<From, To>::value is a compile-time bool
// constant that's true iff type From can be implicitly converted to
// type To.
template <typename From, typename To>
class ImplicitlyConvertible {
 private:
  // We need the following helper functions only for their types.
  // They have no implementations.

  // MakeFrom() is an expression whose type is From.  We cannot simply
  // use From(), as the type From may not have a public default
  // constructor.
  static From MakeFrom();

  // These two functions are overloaded.  Given an expression
  // Helper(x), the compiler will pick the first version if x can be
  // implicitly converted to type To; otherwise it will pick the
  // second version.
  //
  // The first version returns a value of size 1, and the second
  // version returns a value of size 2.  Therefore, by checking the
  // size of Helper(x), which can be done at compile time, we can tell
  // which version of Helper() is used, and hence whether x can be
  // implicitly converted to type To.
  static char Helper(To);
  static char (&Helper(...))[2];  // NOLINT

  // We have to put the 'public' section after the 'private' section,
  // or MSVC refuses to compile the code.
 public:
  // MSVC warns about implicitly converting from double to int for
  // possible loss of data, so we need to temporarily disable the
  // warning.
#ifdef _MSC_VER
# pragma warning(push)          // Saves the current warning state.
# pragma warning(disable:4244)  // Temporarily disables warning 4244.

  static const bool value =
      sizeof(Helper(ImplicitlyConvertible::MakeFrom())) == 1;
# pragma warning(pop)           // Restores the warning state.
#elif defined(__BORLANDC__)
  // C++Builder cannot use member overload resolution during template
  // instantiation.  The simplest workaround is to use its C++0x type traits
  // functions (C++Builder 2009 and above only).
  static const bool value = __is_convertible(From, To);
#else
  static const bool value =
      sizeof(Helper(ImplicitlyConvertible::MakeFrom())) == 1;
#endif  // _MSV_VER
};
template <typename From, typename To>
const bool ImplicitlyConvertible<From, To>::value;

// IsAProtocolMessage<T>::value is a compile-time bool constant that's
// true iff T is type ProtocolMessage, proto2::Message, or a subclass
// of those.
template <typename T>
struct IsAProtocolMessage
    : public bool_constant<
  ImplicitlyConvertible<const T*, const ::ProtocolMessage*>::value ||
  ImplicitlyConvertible<const T*, const ::proto2::Message*>::value> {
};

// When the compiler sees expression IsContainerTest<C>(0), if C is an
// STL-style container class, the first overload of IsContainerTest
// will be viable (since both C::iterator* and C::const_iterator* are
// valid types and NULL can be implicitly converted to them).  It will
// be picked over the second overload as 'int' is a perfect match for
// the type of argument 0.  If C::iterator or C::const_iterator is not
// a valid type, the first overload is not viable, and the second
// overload will be picked.  Therefore, we can determine whether C is
// a container class by checking the type of IsContainerTest<C>(0).
// The value of the expression is insignificant.
//
// Note that we look for both C::iterator and C::const_iterator.  The
// reason is that C++ injects the name of a class as a member of the
// class itself (e.g. you can refer to class iterator as either
// 'iterator' or 'iterator::iterator').  If we look for C::iterator
// only, for example, we would mistakenly think that a class named
// iterator is an STL container.
//
// Also note that the simpler approach of overloading
// IsContainerTest(typename C::const_iterator*) and
// IsContainerTest(...) doesn't work with Visual Age C++ and Sun C++.
typedef int IsContainer;
template <class C>
IsContainer IsContainerTest(int /* dummy */,
                            typename C::iterator* /* it */ = NULL,
                            typename C::const_iterator* /* const_it */ = NULL) {
  return 0;
}

typedef char IsNotContainer;
template <class C>
IsNotContainer IsContainerTest(long /* dummy */) { return '\0'; }

// EnableIf<condition>::type is void when 'Cond' is true, and
// undefined when 'Cond' is false.  To use SFINAE to make a function
// overload only apply when a particular expression is true, add
// "typename EnableIf<expression>::type* = 0" as the last parameter.
template<bool> struct EnableIf;
template<> struct EnableIf<true> { typedef void type; };  // NOLINT

// Utilities for native arrays.

// ArrayEq() compares two k-dimensional native arrays using the
// elements' operator==, where k can be any integer >= 0.  When k is
// 0, ArrayEq() degenerates into comparing a single pair of values.

template <typename T, typename U>
bool ArrayEq(const T* lhs, size_t size, const U* rhs);

// This generic version is used when k is 0.
template <typename T, typename U>
inline bool ArrayEq(const T& lhs, const U& rhs) { return lhs == rhs; }

// This overload is used when k >= 1.
template <typename T, typename U, size_t N>
inline bool ArrayEq(const T(&lhs)[N], const U(&rhs)[N]) {
  return internal::ArrayEq(lhs, N, rhs);
}

// This helper reduces code bloat.  If we instead put its logic inside
// the previous ArrayEq() function, arrays with different sizes would
// lead to different copies of the template code.
template <typename T, typename U>
bool ArrayEq(const T* lhs, size_t size, const U* rhs) {
  for (size_t i = 0; i != size; i++) {
    if (!internal::ArrayEq(lhs[i], rhs[i]))
      return false;
  }
  return true;
}

// Finds the first element in the iterator range [begin, end) that
// equals elem.  Element may be a native array type itself.
template <typename Iter, typename Element>
Iter ArrayAwareFind(Iter begin, Iter end, const Element& elem) {
  for (Iter it = begin; it != end; ++it) {
    if (internal::ArrayEq(*it, elem))
      return it;
  }
  return end;
}

// CopyArray() copies a k-dimensional native array using the elements'
// operator=, where k can be any integer >= 0.  When k is 0,
// CopyArray() degenerates into copying a single value.

template <typename T, typename U>
void CopyArray(const T* from, size_t size, U* to);

// This generic version is used when k is 0.
template <typename T, typename U>
inline void CopyArray(const T& from, U* to) { *to = from; }

// This overload is used when k >= 1.
template <typename T, typename U, size_t N>
inline void CopyArray(const T(&from)[N], U(*to)[N]) {
  internal::CopyArray(from, N, *to);
}

// This helper reduces code bloat.  If we instead put its logic inside
// the previous CopyArray() function, arrays with different sizes
// would lead to different copies of the template code.
template <typename T, typename U>
void CopyArray(const T* from, size_t size, U* to) {
  for (size_t i = 0; i != size; i++) {
    internal::CopyArray(from[i], to + i);
  }
}

// The relation between an NativeArray object (see below) and the
// native array it represents.
enum RelationToSource {
  kReference,  // The NativeArray references the native array.
  kCopy        // The NativeArray makes a copy of the native array and
               // owns the copy.
};

// Adapts a native array to a read-only STL-style container.  Instead
// of the complete STL container concept, this adaptor only implements
// members useful for Google Mock's container matchers.  New members
// should be added as needed.  To simplify the implementation, we only
// support Element being a raw type (i.e. having no top-level const or
// reference modifier).  It's the client's responsibility to satisfy
// this requirement.  Element can be an array type itself (hence
// multi-dimensional arrays are supported).
template <typename Element>
class NativeArray {
 public:
  // STL-style container typedefs.
  typedef Element value_type;
  typedef Element* iterator;
  typedef const Element* const_iterator;

  // Constructs from a native array.
  NativeArray(const Element* array, size_t count, RelationToSource relation) {
    Init(array, count, relation);
  }

  // Copy constructor.
  NativeArray(const NativeArray& rhs) {
    Init(rhs.array_, rhs.size_, rhs.relation_to_source_);
  }

  ~NativeArray() {
    // Ensures that the user doesn't instantiate NativeArray with a
    // const or reference type.
    static_cast<void>(StaticAssertTypeEqHelper<Element,
        GTEST_REMOVE_REFERENCE_AND_CONST_(Element)>());
    if (relation_to_source_ == kCopy)
      delete[] array_;
  }

  // STL-style container methods.
  size_t size() const { return size_; }
  const_iterator begin() const { return array_; }
  const_iterator end() const { return array_ + size_; }
  bool operator==(const NativeArray& rhs) const {
    return size() == rhs.size() &&
        ArrayEq(begin(), size(), rhs.begin());
  }

 private:
  // Initializes this object; makes a copy of the input array if
  // 'relation' is kCopy.
  void Init(const Element* array, size_t a_size, RelationToSource relation) {
    if (relation == kReference) {
      array_ = array;
    } else {
      Element* const copy = new Element[a_size];
      CopyArray(array, a_size, copy);
      array_ = copy;
    }
    size_ = a_size;
    relation_to_source_ = relation;
  }

  const Element* array_;
  size_t size_;
  RelationToSource relation_to_source_;

  GTEST_DISALLOW_ASSIGN_(NativeArray);
};

}  // namespace internal
}  // namespace testing

#define GTEST_MESSAGE_AT_(file, line, message, result_type) \
  ::testing::internal::AssertHelper(result_type, file, line, message) \
    = ::testing::Message()

#define GTEST_MESSAGE_(message, result_type) \
  GTEST_MESSAGE_AT_(__FILE__, __LINE__, message, result_type)

#define GTEST_FATAL_FAILURE_(message) \
  return GTEST_MESSAGE_(message, ::testing::TestPartResult::kFatalFailure)

#define GTEST_NONFATAL_FAILURE_(message) \
  GTEST_MESSAGE_(message, ::testing::TestPartResult::kNonFatalFailure)

#define GTEST_SUCCESS_(message) \
  GTEST_MESSAGE_(message, ::testing::TestPartResult::kSuccess)

// Suppresses MSVC warnings 4072 (unreachable code) for the code following
// statement if it returns or throws (or doesn't return or throw in some
// situations).
#define GTEST_SUPPRESS_UNREACHABLE_CODE_WARNING_BELOW_(statement) \
  if (::testing::internal::AlwaysTrue()) { statement; }

#define GTEST_TEST_THROW_(statement, expected_exception, fail) \
  GTEST_AMBIGUOUS_ELSE_BLOCKER_ \
  if (::testing::internal::ConstCharPtr gtest_msg = "") { \
    bool gtest_caught_expected = false; \
    try { \
      GTEST_SUPPRESS_UNREACHABLE_CODE_WARNING_BELOW_(statement); \
    } \
    catch (expected_exception const&) { \
      gtest_caught_expected = true; \
    } \
    catch (...) { \
      gtest_msg.value = \
          "Expected: " #statement " throws an exception of type " \
          #expected_exception ".\n  Actual: it throws a different type."; \
      goto GTEST_CONCAT_TOKEN_(gtest_label_testthrow_, __LINE__); \
    } \
    if (!gtest_caught_expected) { \
      gtest_msg.value = \
          "Expected: " #statement " throws an exception of type " \
          #expected_exception ".\n  Actual: it throws nothing."; \
      goto GTEST_CONCAT_TOKEN_(gtest_label_testthrow_, __LINE__); \
    } \
  } else \
    GTEST_CONCAT_TOKEN_(gtest_label_testthrow_, __LINE__): \
      fail(gtest_msg.value)

#define GTEST_TEST_NO_THROW_(statement, fail) \
  GTEST_AMBIGUOUS_ELSE_BLOCKER_ \
  if (::testing::internal::AlwaysTrue()) { \
    try { \
      GTEST_SUPPRESS_UNREACHABLE_CODE_WARNING_BELOW_(statement); \
    } \
    catch (...) { \
      goto GTEST_CONCAT_TOKEN_(gtest_label_testnothrow_, __LINE__); \
    } \
  } else \
    GTEST_CONCAT_TOKEN_(gtest_label_testnothrow_, __LINE__): \
      fail("Expected: " #statement " doesn't throw an exception.\n" \
           "  Actual: it throws.")

#define GTEST_TEST_ANY_THROW_(statement, fail) \
  GTEST_AMBIGUOUS_ELSE_BLOCKER_ \
  if (::testing::internal::AlwaysTrue()) { \
    bool gtest_caught_any = false; \
    try { \
      GTEST_SUPPRESS_UNREACHABLE_CODE_WARNING_BELOW_(statement); \
    } \
    catch (...) { \
      gtest_caught_any = true; \
    } \
    if (!gtest_caught_any) { \
      goto GTEST_CONCAT_TOKEN_(gtest_label_testanythrow_, __LINE__); \
    } \
  } else \
    GTEST_CONCAT_TOKEN_(gtest_label_testanythrow_, __LINE__): \
      fail("Expected: " #statement " throws an exception.\n" \
           "  Actual: it doesn't.")


// Implements Boolean test assertions such as EXPECT_TRUE. expression can be
// either a boolean expression or an AssertionResult. text is a textual
// represenation of expression as it was passed into the EXPECT_TRUE.
#define GTEST_TEST_BOOLEAN_(expression, text, actual, expected, fail) \
  GTEST_AMBIGUOUS_ELSE_BLOCKER_ \
  if (const ::testing::AssertionResult gtest_ar_ = \
      ::testing::AssertionResult(expression)) \
    ; \
  else \
    fail(::testing::internal::GetBoolAssertionFailureMessage(\
        gtest_ar_, text, #actual, #expected).c_str())

#define GTEST_TEST_NO_FATAL_FAILURE_(statement, fail) \
  GTEST_AMBIGUOUS_ELSE_BLOCKER_ \
  if (::testing::internal::AlwaysTrue()) { \
    ::testing::internal::HasNewFatalFailureHelper gtest_fatal_failure_checker; \
    GTEST_SUPPRESS_UNREACHABLE_CODE_WARNING_BELOW_(statement); \
    if (gtest_fatal_failure_checker.has_new_fatal_failure()) { \
      goto GTEST_CONCAT_TOKEN_(gtest_label_testnofatal_, __LINE__); \
    } \
  } else \
    GTEST_CONCAT_TOKEN_(gtest_label_testnofatal_, __LINE__): \
      fail("Expected: " #statement " doesn't generate new fatal " \
           "failures in the current thread.\n" \
           "  Actual: it does.")

// Expands to the name of the class that implements the given test.
#define GTEST_TEST_CLASS_NAME_(test_case_name, test_name) \
  test_case_name##_##test_name##_Test

// Helper macro for defining tests.
#define GTEST_TEST_(test_case_name, test_name, parent_class, parent_id)\
class GTEST_TEST_CLASS_NAME_(test_case_name, test_name) : public parent_class {\
 public:\
  GTEST_TEST_CLASS_NAME_(test_case_name, test_name)() {}\
 private:\
  virtual void TestBody();\
  static ::testing::TestInfo* const test_info_ GTEST_ATTRIBUTE_UNUSED_;\
  GTEST_DISALLOW_COPY_AND_ASSIGN_(\
      GTEST_TEST_CLASS_NAME_(test_case_name, test_name));\
};\
\
::testing::TestInfo* const GTEST_TEST_CLASS_NAME_(test_case_name, test_name)\
  ::test_info_ =\
    ::testing::internal::MakeAndRegisterTestInfo(\
        #test_case_name, #test_name, NULL, NULL, \
        (parent_id), \
        parent_class::SetUpTestCase, \
        parent_class::TearDownTestCase, \
        new ::testing::internal::TestFactoryImpl<\
            GTEST_TEST_CLASS_NAME_(test_case_name, test_name)>);\
void GTEST_TEST_CLASS_NAME_(test_case_name, test_name)::TestBody()

#endif  // GTEST_INCLUDE_GTEST_INTERNAL_GTEST_INTERNAL_H_
// Copyright 2005, Google Inc.
// All rights reserved.
//
// Redistribution and use in source and binary forms, with or without
// modification, are permitted provided that the following conditions are
// met:
//
//     * Redistributions of source code must retain the above copyright
// notice, this list of conditions and the following disclaimer.
//     * Redistributions in binary form must reproduce the above
// copyright notice, this list of conditions and the following disclaimer
// in the documentation and/or other materials provided with the
// distribution.
//     * Neither the name of Google Inc. nor the names of its
// contributors may be used to endorse or promote products derived from
// this software without specific prior written permission.
//
// THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
// "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
// LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
// A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
// OWNER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
// SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
// LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
// DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
// THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
// (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
// OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
//
// Author: wan@google.com (Zhanyong Wan)
//
// The Google C++ Testing Framework (Google Test)
//
// This header file defines the public API for death tests.  It is
// #included by gtest.h so a user doesn't need to include this
// directly.

#ifndef GTEST_INCLUDE_GTEST_GTEST_DEATH_TEST_H_
#define GTEST_INCLUDE_GTEST_GTEST_DEATH_TEST_H_

// Copyright 2005, Google Inc.
// All rights reserved.
//
// Redistribution and use in source and binary forms, with or without
// modification, are permitted provided that the following conditions are
// met:
//
//     * Redistributions of source code must retain the above copyright
// notice, this list of conditions and the following disclaimer.
//     * Redistributions in binary form must reproduce the above
// copyright notice, this list of conditions and the following disclaimer
// in the documentation and/or other materials provided with the
// distribution.
//     * Neither the name of Google Inc. nor the names of its
// contributors may be used to endorse or promote products derived from
// this software without specific prior written permission.
//
// THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
// "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
// LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
// A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
// OWNER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
// SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
// LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
// DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
// THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
// (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
// OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
//
// Authors: wan@google.com (Zhanyong Wan), eefacm@gmail.com (Sean Mcafee)
//
// The Google C++ Testing Framework (Google Test)
//
// This header file defines internal utilities needed for implementing
// death tests.  They are subject to change without notice.

#ifndef GTEST_INCLUDE_GTEST_INTERNAL_GTEST_DEATH_TEST_INTERNAL_H_
#define GTEST_INCLUDE_GTEST_INTERNAL_GTEST_DEATH_TEST_INTERNAL_H_


#include <stdio.h>

namespace testing {
namespace internal {

GTEST_DECLARE_string_(internal_run_death_test);

// Names of the flags (needed for parsing Google Test flags).
const char kDeathTestStyleFlag[] = "death_test_style";
const char kDeathTestUseFork[] = "death_test_use_fork";
const char kInternalRunDeathTestFlag[] = "internal_run_death_test";

#if GTEST_HAS_DEATH_TEST

// DeathTest is a class that hides much of the complexity of the
// GTEST_DEATH_TEST_ macro.  It is abstract; its static Create method
// returns a concrete class that depends on the prevailing death test
// style, as defined by the --gtest_death_test_style and/or
// --gtest_internal_run_death_test flags.

// In describing the results of death tests, these terms are used with
// the corresponding definitions:
//
// exit status:  The integer exit information in the format specified
//               by wait(2)
// exit code:    The integer code passed to exit(3), _exit(2), or
//               returned from main()
class GTEST_API_ DeathTest {
 public:
  // Create returns false if there was an error determining the
  // appropriate action to take for the current death test; for example,
  // if the gtest_death_test_style flag is set to an invalid value.
  // The LastMessage method will return a more detailed message in that
  // case.  Otherwise, the DeathTest pointer pointed to by the "test"
  // argument is set.  If the death test should be skipped, the pointer
  // is set to NULL; otherwise, it is set to the address of a new concrete
  // DeathTest object that controls the execution of the current test.
  static bool Create(const char* statement, const RE* regex,
                     const char* file, int line, DeathTest** test);
  DeathTest();
  virtual ~DeathTest() { }

  // A helper class that aborts a death test when it's deleted.
  class ReturnSentinel {
   public:
    explicit ReturnSentinel(DeathTest* test) : test_(test) { }
    ~ReturnSentinel() { test_->Abort(TEST_ENCOUNTERED_RETURN_STATEMENT); }
   private:
    DeathTest* const test_;
    GTEST_DISALLOW_COPY_AND_ASSIGN_(ReturnSentinel);
  } GTEST_ATTRIBUTE_UNUSED_;

  // An enumeration of possible roles that may be taken when a death
  // test is encountered.  EXECUTE means that the death test logic should
  // be executed immediately.  OVERSEE means that the program should prepare
  // the appropriate environment for a child process to execute the death
  // test, then wait for it to complete.
  enum TestRole { OVERSEE_TEST, EXECUTE_TEST };

  // An enumeration of the three reasons that a test might be aborted.
  enum AbortReason {
    TEST_ENCOUNTERED_RETURN_STATEMENT,
    TEST_THREW_EXCEPTION,
    TEST_DID_NOT_DIE
  };

  // Assumes one of the above roles.
  virtual TestRole AssumeRole() = 0;

  // Waits for the death test to finish and returns its status.
  virtual int Wait() = 0;

  // Returns true if the death test passed; that is, the test process
  // exited during the test, its exit status matches a user-supplied
  // predicate, and its stderr output matches a user-supplied regular
  // expression.
  // The user-supplied predicate may be a macro expression rather
  // than a function pointer or functor, or else Wait and Passed could
  // be combined.
  virtual bool Passed(bool exit_status_ok) = 0;

  // Signals that the death test did not die as expected.
  virtual void Abort(AbortReason reason) = 0;

  // Returns a human-readable outcome message regarding the outcome of
  // the last death test.
  static const char* LastMessage();

  static void set_last_death_test_message(const std::string& message);

 private:
  // A string containing a description of the outcome of the last death test.
  static std::string last_death_test_message_;

  GTEST_DISALLOW_COPY_AND_ASSIGN_(DeathTest);
};

// Factory interface for death tests.  May be mocked out for testing.
class DeathTestFactory {
 public:
  virtual ~DeathTestFactory() { }
  virtual bool Create(const char* statement, const RE* regex,
                      const char* file, int line, DeathTest** test) = 0;
};

// A concrete DeathTestFactory implementation for normal use.
class DefaultDeathTestFactory : public DeathTestFactory {
 public:
  virtual bool Create(const char* statement, const RE* regex,
                      const char* file, int line, DeathTest** test);
};

// Returns true if exit_status describes a process that was terminated
// by a signal, or exited normally with a nonzero exit code.
GTEST_API_ bool ExitedUnsuccessfully(int exit_status);

// Traps C++ exceptions escaping statement and reports them as test
// failures. Note that trapping SEH exceptions is not implemented here.
# if GTEST_HAS_EXCEPTIONS
#  define GTEST_EXECUTE_DEATH_TEST_STATEMENT_(statement, death_test) \
  try { \
    GTEST_SUPPRESS_UNREACHABLE_CODE_WARNING_BELOW_(statement); \
  } catch (const ::std::exception& gtest_exception) { \
    fprintf(\
        stderr, \
        "\n%s: Caught std::exception-derived exception escaping the " \
        "death test statement. Exception message: %s\n", \
        ::testing::internal::FormatFileLocation(__FILE__, __LINE__).c_str(), \
        gtest_exception.what()); \
    fflush(stderr); \
    death_test->Abort(::testing::internal::DeathTest::TEST_THREW_EXCEPTION); \
  } catch (...) { \
    death_test->Abort(::testing::internal::DeathTest::TEST_THREW_EXCEPTION); \
  }

# else
#  define GTEST_EXECUTE_DEATH_TEST_STATEMENT_(statement, death_test) \
  GTEST_SUPPRESS_UNREACHABLE_CODE_WARNING_BELOW_(statement)

# endif

// This macro is for implementing ASSERT_DEATH*, EXPECT_DEATH*,
// ASSERT_EXIT*, and EXPECT_EXIT*.
# define GTEST_DEATH_TEST_(statement, predicate, regex, fail) \
  GTEST_AMBIGUOUS_ELSE_BLOCKER_ \
  if (::testing::internal::AlwaysTrue()) { \
    const ::testing::internal::RE& gtest_regex = (regex); \
    ::testing::internal::DeathTest* gtest_dt; \
    if (!::testing::internal::DeathTest::Create(#statement, &gtest_regex, \
        __FILE__, __LINE__, &gtest_dt)) { \
      goto GTEST_CONCAT_TOKEN_(gtest_label_, __LINE__); \
    } \
    if (gtest_dt != NULL) { \
      ::testing::internal::scoped_ptr< ::testing::internal::DeathTest> \
          gtest_dt_ptr(gtest_dt); \
      switch (gtest_dt->AssumeRole()) { \
        case ::testing::internal::DeathTest::OVERSEE_TEST: \
          if (!gtest_dt->Passed(predicate(gtest_dt->Wait()))) { \
            goto GTEST_CONCAT_TOKEN_(gtest_label_, __LINE__); \
          } \
          break; \
        case ::testing::internal::DeathTest::EXECUTE_TEST: { \
          ::testing::internal::DeathTest::ReturnSentinel \
              gtest_sentinel(gtest_dt); \
          GTEST_EXECUTE_DEATH_TEST_STATEMENT_(statement, gtest_dt); \
          gtest_dt->Abort(::testing::internal::DeathTest::TEST_DID_NOT_DIE); \
          break; \
        } \
        default: \
          break; \
      } \
    } \
  } else \
    GTEST_CONCAT_TOKEN_(gtest_label_, __LINE__): \
      fail(::testing::internal::DeathTest::LastMessage())
// The symbol "fail" here expands to something into which a message
// can be streamed.

// This macro is for implementing ASSERT/EXPECT_DEBUG_DEATH when compiled in
// NDEBUG mode. In this case we need the statements to be executed, the regex is
// ignored, and the macro must accept a streamed message even though the message
// is never printed.
# define GTEST_EXECUTE_STATEMENT_(statement, regex) \
  GTEST_AMBIGUOUS_ELSE_BLOCKER_ \
  if (::testing::internal::AlwaysTrue()) { \
     GTEST_SUPPRESS_UNREACHABLE_CODE_WARNING_BELOW_(statement); \
  } else \
    ::testing::Message()

// A class representing the parsed contents of the
// --gtest_internal_run_death_test flag, as it existed when
// RUN_ALL_TESTS was called.
class InternalRunDeathTestFlag {
 public:
  InternalRunDeathTestFlag(const std::string& a_file,
                           int a_line,
                           int an_index,
                           int a_write_fd)
      : file_(a_file), line_(a_line), index_(an_index),
        write_fd_(a_write_fd) {}

  ~InternalRunDeathTestFlag() {
    if (write_fd_ >= 0)
      posix::Close(write_fd_);
  }

  const std::string& file() const { return file_; }
  int line() const { return line_; }
  int index() const { return index_; }
  int write_fd() const { return write_fd_; }

 private:
  std::string file_;
  int line_;
  int index_;
  int write_fd_;

  GTEST_DISALLOW_COPY_AND_ASSIGN_(InternalRunDeathTestFlag);
};

// Returns a newly created InternalRunDeathTestFlag object with fields
// initialized from the GTEST_FLAG(internal_run_death_test) flag if
// the flag is specified; otherwise returns NULL.
InternalRunDeathTestFlag* ParseInternalRunDeathTestFlag();

#else  // GTEST_HAS_DEATH_TEST

// This macro is used for implementing macros such as
// EXPECT_DEATH_IF_SUPPORTED and ASSERT_DEATH_IF_SUPPORTED on systems where
// death tests are not supported. Those macros must compile on such systems
// iff EXPECT_DEATH and ASSERT_DEATH compile with the same parameters on
// systems that support death tests. This allows one to write such a macro
// on a system that does not support death tests and be sure that it will
// compile on a death-test supporting system.
//
// Parameters:
//   statement -  A statement that a macro such as EXPECT_DEATH would test
//                for program termination. This macro has to make sure this
//                statement is compiled but not executed, to ensure that
//                EXPECT_DEATH_IF_SUPPORTED compiles with a certain
//                parameter iff EXPECT_DEATH compiles with it.
//   regex     -  A regex that a macro such as EXPECT_DEATH would use to test
//                the output of statement.  This parameter has to be
//                compiled but not evaluated by this macro, to ensure that
//                this macro only accepts expressions that a macro such as
//                EXPECT_DEATH would accept.
//   terminator - Must be an empty statement for EXPECT_DEATH_IF_SUPPORTED
//                and a return statement for ASSERT_DEATH_IF_SUPPORTED.
//                This ensures that ASSERT_DEATH_IF_SUPPORTED will not
//                compile inside functions where ASSERT_DEATH doesn't
//                compile.
//
//  The branch that has an always false condition is used to ensure that
//  statement and regex are compiled (and thus syntactically correct) but
//  never executed. The unreachable code macro protects the terminator
//  statement from generating an 'unreachable code' warning in case
//  statement unconditionally returns or throws. The Message constructor at
//  the end allows the syntax of streaming additional messages into the
//  macro, for compilational compatibility with EXPECT_DEATH/ASSERT_DEATH.
# define GTEST_UNSUPPORTED_DEATH_TEST_(statement, regex, terminator) \
    GTEST_AMBIGUOUS_ELSE_BLOCKER_ \
    if (::testing::internal::AlwaysTrue()) { \
      GTEST_LOG_(WARNING) \
          << "Death tests are not supported on this platform.\n" \
          << "Statement '" #statement "' cannot be verified."; \
    } else if (::testing::internal::AlwaysFalse()) { \
      ::testing::internal::RE::PartialMatch(".*", (regex)); \
      GTEST_SUPPRESS_UNREACHABLE_CODE_WARNING_BELOW_(statement); \
      terminator; \
    } else \
      ::testing::Message()

#endif  // GTEST_HAS_DEATH_TEST

}  // namespace internal
}  // namespace testing

#endif  // GTEST_INCLUDE_GTEST_INTERNAL_GTEST_DEATH_TEST_INTERNAL_H_

namespace testing {

// This flag controls the style of death tests.  Valid values are "threadsafe",
// meaning that the death test child process will re-execute the test binary
// from the start, running only a single death test, or "fast",
// meaning that the child process will execute the test logic immediately
// after forking.
GTEST_DECLARE_string_(death_test_style);

#if GTEST_HAS_DEATH_TEST

namespace internal {

// Returns a Boolean value indicating whether the caller is currently
// executing in the context of the death test child process.  Tools such as
// Valgrind heap checkers may need this to modify their behavior in death
// tests.  IMPORTANT: This is an internal utility.  Using it may break the
// implementation of death tests.  User code MUST NOT use it.
GTEST_API_ bool InDeathTestChild();

}  // namespace internal

// The following macros are useful for writing death tests.

// Here's what happens when an ASSERT_DEATH* or EXPECT_DEATH* is
// executed:
//
//   1. It generates a warning if there is more than one active
//   thread.  This is because it's safe to fork() or clone() only
//   when there is a single thread.
//
//   2. The parent process clone()s a sub-process and runs the death
//   test in it; the sub-process exits with code 0 at the end of the
//   death test, if it hasn't exited already.
//
//   3. The parent process waits for the sub-process to terminate.
//
//   4. The parent process checks the exit code and error message of
//   the sub-process.
//
// Examples:
//
//   ASSERT_DEATH(server.SendMessage(56, "Hello"), "Invalid port number");
//   for (int i = 0; i < 5; i++) {
//     EXPECT_DEATH(server.ProcessRequest(i),
//                  "Invalid request .* in ProcessRequest()")
//                  << "Failed to die on request " << i;
//   }
//
//   ASSERT_EXIT(server.ExitNow(), ::testing::ExitedWithCode(0), "Exiting");
//
//   bool KilledBySIGHUP(int exit_code) {
//     return WIFSIGNALED(exit_code) && WTERMSIG(exit_code) == SIGHUP;
//   }
//
//   ASSERT_EXIT(client.HangUpServer(), KilledBySIGHUP, "Hanging up!");
//
// On the regular expressions used in death tests:
//
//   On POSIX-compliant systems (*nix), we use the <regex.h> library,
//   which uses the POSIX extended regex syntax.
//
//   On other platforms (e.g. Windows), we only support a simple regex
//   syntax implemented as part of Google Test.  This limited
//   implementation should be enough most of the time when writing
//   death tests; though it lacks many features you can find in PCRE
//   or POSIX extended regex syntax.  For example, we don't support
//   union ("x|y"), grouping ("(xy)"), brackets ("[xy]"), and
//   repetition count ("x{5,7}"), among others.
//
//   Below is the syntax that we do support.  We chose it to be a
//   subset of both PCRE and POSIX extended regex, so it's easy to
//   learn wherever you come from.  In the following: 'A' denotes a
//   literal character, period (.), or a single \\ escape sequence;
//   'x' and 'y' denote regular expressions; 'm' and 'n' are for
//   natural numbers.
//
//     c     matches any literal character c
//     \\d   matches any decimal digit
//     \\D   matches any character that's not a decimal digit
//     \\f   matches \f
//     \\n   matches \n
//     \\r   matches \r
//     \\s   matches any ASCII whitespace, including \n
//     \\S   matches any character that's not a whitespace
//     \\t   matches \t
//     \\v   matches \v
//     \\w   matches any letter, _, or decimal digit
//     \\W   matches any character that \\w doesn't match
//     \\c   matches any literal character c, which must be a punctuation
//     .     matches any single character except \n
//     A?    matches 0 or 1 occurrences of A
//     A*    matches 0 or many occurrences of A
//     A+    matches 1 or many occurrences of A
//     ^     matches the beginning of a string (not that of each line)
//     $     matches the end of a string (not that of each line)
//     xy    matches x followed by y
//
//   If you accidentally use PCRE or POSIX extended regex features
//   not implemented by us, you will get a run-time failure.  In that
//   case, please try to rewrite your regular expression within the
//   above syntax.
//
//   This implementation is *not* meant to be as highly tuned or robust
//   as a compiled regex library, but should perform well enough for a
//   death test, which already incurs significant overhead by launching
//   a child process.
//
// Known caveats:
//
//   A "threadsafe" style death test obtains the path to the test
//   program from argv[0] and re-executes it in the sub-process.  For
//   simplicity, the current implementation doesn't search the PATH
//   when launching the sub-process.  This means that the user must
//   invoke the test program via a path that contains at least one
//   path separator (e.g. path/to/foo_test and
//   /absolute/path/to/bar_test are fine, but foo_test is not).  This
//   is rarely a problem as people usually don't put the test binary
//   directory in PATH.
//
// TODO(wan@google.com): make thread-safe death tests search the PATH.

// Asserts that a given statement causes the program to exit, with an
// integer exit status that satisfies predicate, and emitting error output
// that matches regex.
# define ASSERT_EXIT(statement, predicate, regex) \
    GTEST_DEATH_TEST_(statement, predicate, regex, GTEST_FATAL_FAILURE_)

// Like ASSERT_EXIT, but continues on to successive tests in the
// test case, if any:
# define EXPECT_EXIT(statement, predicate, regex) \
    GTEST_DEATH_TEST_(statement, predicate, regex, GTEST_NONFATAL_FAILURE_)

// Asserts that a given statement causes the program to exit, either by
// explicitly exiting with a nonzero exit code or being killed by a
// signal, and emitting error output that matches regex.
# define ASSERT_DEATH(statement, regex) \
    ASSERT_EXIT(statement, ::testing::internal::ExitedUnsuccessfully, regex)

// Like ASSERT_DEATH, but continues on to successive tests in the
// test case, if any:
# define EXPECT_DEATH(statement, regex) \
    EXPECT_EXIT(statement, ::testing::internal::ExitedUnsuccessfully, regex)

// Two predicate classes that can be used in {ASSERT,EXPECT}_EXIT*:

// Tests that an exit code describes a normal exit with a given exit code.
class GTEST_API_ ExitedWithCode {
 public:
  explicit ExitedWithCode(int exit_code);
  bool operator()(int exit_status) const;
 private:
  // No implementation - assignment is unsupported.
  void operator=(const ExitedWithCode& other);

  const int exit_code_;
};

# if !GTEST_OS_WINDOWS
// Tests that an exit code describes an exit due to termination by a
// given signal.
class GTEST_API_ KilledBySignal {
 public:
  explicit KilledBySignal(int signum);
  bool operator()(int exit_status) const;
 private:
  const int signum_;
};
# endif  // !GTEST_OS_WINDOWS

// EXPECT_DEBUG_DEATH asserts that the given statements die in debug mode.
// The death testing framework causes this to have interesting semantics,
// since the sideeffects of the call are only visible in opt mode, and not
// in debug mode.
//
// In practice, this can be used to test functions that utilize the
// LOG(DFATAL) macro using the following style:
//
// int DieInDebugOr12(int* sideeffect) {
//   if (sideeffect) {
//     *sideeffect = 12;
//   }
//   LOG(DFATAL) << "death";
//   return 12;
// }
//
// TEST(TestCase, TestDieOr12WorksInDgbAndOpt) {
//   int sideeffect = 0;
//   // Only asserts in dbg.
//   EXPECT_DEBUG_DEATH(DieInDebugOr12(&sideeffect), "death");
//
// #ifdef NDEBUG
//   // opt-mode has sideeffect visible.
//   EXPECT_EQ(12, sideeffect);
// #else
//   // dbg-mode no visible sideeffect.
//   EXPECT_EQ(0, sideeffect);
// #endif
// }
//
// This will assert that DieInDebugReturn12InOpt() crashes in debug
// mode, usually due to a DCHECK or LOG(DFATAL), but returns the
// appropriate fallback value (12 in this case) in opt mode. If you
// need to test that a function has appropriate side-effects in opt
// mode, include assertions against the side-effects.  A general
// pattern for this is:
//
// EXPECT_DEBUG_DEATH({
//   // Side-effects here will have an effect after this statement in
//   // opt mode, but none in debug mode.
//   EXPECT_EQ(12, DieInDebugOr12(&sideeffect));
// }, "death");
//
# ifdef NDEBUG

#  define EXPECT_DEBUG_DEATH(statement, regex) \
  GTEST_EXECUTE_STATEMENT_(statement, regex)

#  define ASSERT_DEBUG_DEATH(statement, regex) \
  GTEST_EXECUTE_STATEMENT_(statement, regex)

# else

#  define EXPECT_DEBUG_DEATH(statement, regex) \
  EXPECT_DEATH(statement, regex)

#  define ASSERT_DEBUG_DEATH(statement, regex) \
  ASSERT_DEATH(statement, regex)

# endif  // NDEBUG for EXPECT_DEBUG_DEATH
#endif  // GTEST_HAS_DEATH_TEST

// EXPECT_DEATH_IF_SUPPORTED(statement, regex) and
// ASSERT_DEATH_IF_SUPPORTED(statement, regex) expand to real death tests if
// death tests are supported; otherwise they just issue a warning.  This is
// useful when you are combining death test assertions with normal test
// assertions in one test.
#if GTEST_HAS_DEATH_TEST
# define EXPECT_DEATH_IF_SUPPORTED(statement, regex) \
    EXPECT_DEATH(statement, regex)
# define ASSERT_DEATH_IF_SUPPORTED(statement, regex) \
    ASSERT_DEATH(statement, regex)
#else
# define EXPECT_DEATH_IF_SUPPORTED(statement, regex) \
    GTEST_UNSUPPORTED_DEATH_TEST_(statement, regex, )
# define ASSERT_DEATH_IF_SUPPORTED(statement, regex) \
    GTEST_UNSUPPORTED_DEATH_TEST_(statement, regex, return)
#endif

}  // namespace testing

#endif  // GTEST_INCLUDE_GTEST_GTEST_DEATH_TEST_H_
// This file was GENERATED by command:
//     pump.py gtest-param-test.h.pump
// DO NOT EDIT BY HAND!!!

// Copyright 2008, Google Inc.
// All rights reserved.
//
// Redistribution and use in source and binary forms, with or without
// modification, are permitted provided that the following conditions are
// met:
//
//     * Redistributions of source code must retain the above copyright
// notice, this list of conditions and the following disclaimer.
//     * Redistributions in binary form must reproduce the above
// copyright notice, this list of conditions and the following disclaimer
// in the documentation and/or other materials provided with the
// distribution.
//     * Neither the name of Google Inc. nor the names of its
// contributors may be used to endorse or promote products derived from
// this software without specific prior written permission.
//
// THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
// "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
// LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
// A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
// OWNER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
// SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
// LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
// DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
// THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
// (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
// OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
//
// Authors: vladl@google.com (Vlad Losev)
//
// Macros and functions for implementing parameterized tests
// in Google C++ Testing Framework (Google Test)
//
// This file is generated by a SCRIPT.  DO NOT EDIT BY HAND!
//
#ifndef GTEST_INCLUDE_GTEST_GTEST_PARAM_TEST_H_
#define GTEST_INCLUDE_GTEST_GTEST_PARAM_TEST_H_


// Value-parameterized tests allow you to test your code with different
// parameters without writing multiple copies of the same test.
//
// Here is how you use value-parameterized tests:

#if 0

// To write value-parameterized tests, first you should define a fixture
// class. It is usually derived from testing::TestWithParam<T> (see below for
// another inheritance scheme that's sometimes useful in more complicated
// class hierarchies), where the type of your parameter values.
// TestWithParam<T> is itself derived from testing::Test. T can be any
// copyable type. If it's a raw pointer, you are responsible for managing the
// lifespan of the pointed values.

class FooTest : public ::testing::TestWithParam<const char*> {
  // You can implement all the usual class fixture members here.
};

// Then, use the TEST_P macro to define as many parameterized tests
// for this fixture as you want. The _P suffix is for "parameterized"
// or "pattern", whichever you prefer to think.

TEST_P(FooTest, DoesBlah) {
  // Inside a test, access the test parameter with the GetParam() method
  // of the TestWithParam<T> class:
  EXPECT_TRUE(foo.Blah(GetParam()));
  ...
}

TEST_P(FooTest, HasBlahBlah) {
  ...
}

// Finally, you can use INSTANTIATE_TEST_CASE_P to instantiate the test
// case with any set of parameters you want. Google Test defines a number
// of functions for generating test parameters. They return what we call
// (surprise!) parameter generators. Here is a  summary of them, which
// are all in the testing namespace:
//
//
//  Range(begin, end [, step]) - Yields values {begin, begin+step,
//                               begin+step+step, ...}. The values do not
//                               include end. step defaults to 1.
//  Values(v1, v2, ..., vN)    - Yields values {v1, v2, ..., vN}.
//  ValuesIn(container)        - Yields values from a C-style array, an STL
//  ValuesIn(begin,end)          container, or an iterator range [begin, end).
//  Bool()                     - Yields sequence {false, true}.
//  Combine(g1, g2, ..., gN)   - Yields all combinations (the Cartesian product
//                               for the math savvy) of the values generated
//                               by the N generators.
//
// For more details, see comments at the definitions of these functions below
// in this file.
//
// The following statement will instantiate tests from the FooTest test case
// each with parameter values "meeny", "miny", and "moe".

INSTANTIATE_TEST_CASE_P(InstantiationName,
                        FooTest,
                        Values("meeny", "miny", "moe"));

// To distinguish different instances of the pattern, (yes, you
// can instantiate it more then once) the first argument to the
// INSTANTIATE_TEST_CASE_P macro is a prefix that will be added to the
// actual test case name. Remember to pick unique prefixes for different
// instantiations. The tests from the instantiation above will have
// these names:
//
//    * InstantiationName/FooTest.DoesBlah/0 for "meeny"
//    * InstantiationName/FooTest.DoesBlah/1 for "miny"
//    * InstantiationName/FooTest.DoesBlah/2 for "moe"
//    * InstantiationName/FooTest.HasBlahBlah/0 for "meeny"
//    * InstantiationName/FooTest.HasBlahBlah/1 for "miny"
//    * InstantiationName/FooTest.HasBlahBlah/2 for "moe"
//
// You can use these names in --gtest_filter.
//
// This statement will instantiate all tests from FooTest again, each
// with parameter values "cat" and "dog":

const char* pets[] = {"cat", "dog"};
INSTANTIATE_TEST_CASE_P(AnotherInstantiationName, FooTest, ValuesIn(pets));

// The tests from the instantiation above will have these names:
//
//    * AnotherInstantiationName/FooTest.DoesBlah/0 for "cat"
//    * AnotherInstantiationName/FooTest.DoesBlah/1 for "dog"
//    * AnotherInstantiationName/FooTest.HasBlahBlah/0 for "cat"
//    * AnotherInstantiationName/FooTest.HasBlahBlah/1 for "dog"
//
// Please note that INSTANTIATE_TEST_CASE_P will instantiate all tests
// in the given test case, whether their definitions come before or
// AFTER the INSTANTIATE_TEST_CASE_P statement.
//
// Please also note that generator expressions (including parameters to the
// generators) are evaluated in InitGoogleTest(), after main() has started.
// This allows the user on one hand, to adjust generator parameters in order
// to dynamically determine a set of tests to run and on the other hand,
// give the user a chance to inspect the generated tests with Google Test
// reflection API before RUN_ALL_TESTS() is executed.
//
// You can see samples/sample7_unittest.cc and samples/sample8_unittest.cc
// for more examples.
//
// In the future, we plan to publish the API for defining new parameter
// generators. But for now this interface remains part of the internal
// implementation and is subject to change.
//
//
// A parameterized test fixture must be derived from testing::Test and from
// testing::WithParamInterface<T>, where T is the type of the parameter
// values. Inheriting from TestWithParam<T> satisfies that requirement because
// TestWithParam<T> inherits from both Test and WithParamInterface. In more
// complicated hierarchies, however, it is occasionally useful to inherit
// separately from Test and WithParamInterface. For example:

class BaseTest : public ::testing::Test {
  // You can inherit all the usual members for a non-parameterized test
  // fixture here.
};

class DerivedTest : public BaseTest, public ::testing::WithParamInterface<int> {
  // The usual test fixture members go here too.
};

TEST_F(BaseTest, HasFoo) {
  // This is an ordinary non-parameterized test.
}

TEST_P(DerivedTest, DoesBlah) {
  // GetParam works just the same here as if you inherit from TestWithParam.
  EXPECT_TRUE(foo.Blah(GetParam()));
}

#endif  // 0


#if !GTEST_OS_SYMBIAN
# include <utility>
#endif

// scripts/fuse_gtest.py depends on gtest's own header being #included
// *unconditionally*.  Therefore these #includes cannot be moved
// inside #if GTEST_HAS_PARAM_TEST.
// Copyright 2008 Google Inc.
// All Rights Reserved.
//
// Redistribution and use in source and binary forms, with or without
// modification, are permitted provided that the following conditions are
// met:
//
//     * Redistributions of source code must retain the above copyright
// notice, this list of conditions and the following disclaimer.
//     * Redistributions in binary form must reproduce the above
// copyright notice, this list of conditions and the following disclaimer
// in the documentation and/or other materials provided with the
// distribution.
//     * Neither the name of Google Inc. nor the names of its
// contributors may be used to endorse or promote products derived from
// this software without specific prior written permission.
//
// THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
// "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
// LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
// A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
// OWNER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
// SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
// LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
// DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
// THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
// (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
// OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
//
// Author: vladl@google.com (Vlad Losev)

// Type and function utilities for implementing parameterized tests.

#ifndef GTEST_INCLUDE_GTEST_INTERNAL_GTEST_PARAM_UTIL_H_
#define GTEST_INCLUDE_GTEST_INTERNAL_GTEST_PARAM_UTIL_H_

#include <iterator>
#include <utility>
#include <vector>

// scripts/fuse_gtest.py depends on gtest's own header being #included
// *unconditionally*.  Therefore these #includes cannot be moved
// inside #if GTEST_HAS_PARAM_TEST.
// Copyright 2003 Google Inc.
// All rights reserved.
//
// Redistribution and use in source and binary forms, with or without
// modification, are permitted provided that the following conditions are
// met:
//
//     * Redistributions of source code must retain the above copyright
// notice, this list of conditions and the following disclaimer.
//     * Redistributions in binary form must reproduce the above
// copyright notice, this list of conditions and the following disclaimer
// in the documentation and/or other materials provided with the
// distribution.
//     * Neither the name of Google Inc. nor the names of its
// contributors may be used to endorse or promote products derived from
// this software without specific prior written permission.
//
// THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
// "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
// LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
// A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
// OWNER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
// SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
// LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
// DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
// THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
// (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
// OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
//
// Authors: Dan Egnor (egnor@google.com)
//
// A "smart" pointer type with reference tracking.  Every pointer to a
// particular object is kept on a circular linked list.  When the last pointer
// to an object is destroyed or reassigned, the object is deleted.
//
// Used properly, this deletes the object when the last reference goes away.
// There are several caveats:
// - Like all reference counting schemes, cycles lead to leaks.
// - Each smart pointer is actually two pointers (8 bytes instead of 4).
// - Every time a pointer is assigned, the entire list of pointers to that
//   object is traversed.  This class is therefore NOT SUITABLE when there
//   will often be more than two or three pointers to a particular object.
// - References are only tracked as long as linked_ptr<> objects are copied.
//   If a linked_ptr<> is converted to a raw pointer and back, BAD THINGS
//   will happen (double deletion).
//
// A good use of this class is storing object references in STL containers.
// You can safely put linked_ptr<> in a vector<>.
// Other uses may not be as good.
//
// Note: If you use an incomplete type with linked_ptr<>, the class
// *containing* linked_ptr<> must have a constructor and destructor (even
// if they do nothing!).
//
// Bill Gibbons suggested we use something like this.
//
// Thread Safety:
//   Unlike other linked_ptr implementations, in this implementation
//   a linked_ptr object is thread-safe in the sense that:
//     - it's safe to copy linked_ptr objects concurrently,
//     - it's safe to copy *from* a linked_ptr and read its underlying
//       raw pointer (e.g. via get()) concurrently, and
//     - it's safe to write to two linked_ptrs that point to the same
//       shared object concurrently.
// TODO(wan@google.com): rename this to safe_linked_ptr to avoid
// confusion with normal linked_ptr.

#ifndef GTEST_INCLUDE_GTEST_INTERNAL_GTEST_LINKED_PTR_H_
#define GTEST_INCLUDE_GTEST_INTERNAL_GTEST_LINKED_PTR_H_

#include <stdlib.h>
#include <assert.h>


namespace testing {
namespace internal {

// Protects copying of all linked_ptr objects.
GTEST_API_ GTEST_DECLARE_STATIC_MUTEX_(g_linked_ptr_mutex);

// This is used internally by all instances of linked_ptr<>.  It needs to be
// a non-template class because different types of linked_ptr<> can refer to
// the same object (linked_ptr<Superclass>(obj) vs linked_ptr<Subclass>(obj)).
// So, it needs to be possible for different types of linked_ptr to participate
// in the same circular linked list, so we need a single class type here.
//
// DO NOT USE THIS CLASS DIRECTLY YOURSELF.  Use linked_ptr<T>.
class linked_ptr_internal {
 public:
  // Create a new circle that includes only this instance.
  void join_new() {
    next_ = this;
  }

  // Many linked_ptr operations may change p.link_ for some linked_ptr
  // variable p in the same circle as this object.  Therefore we need
  // to prevent two such operations from occurring concurrently.
  //
  // Note that different types of linked_ptr objects can coexist in a
  // circle (e.g. linked_ptr<Base>, linked_ptr<Derived1>, and
  // linked_ptr<Derived2>).  Therefore we must use a single mutex to
  // protect all linked_ptr objects.  This can create serious
  // contention in production code, but is acceptable in a testing
  // framework.

  // Join an existing circle.
  void join(linked_ptr_internal const* ptr)
      GTEST_LOCK_EXCLUDED_(g_linked_ptr_mutex) {
    MutexLock lock(&g_linked_ptr_mutex);

    linked_ptr_internal const* p = ptr;
    while (p->next_ != ptr) p = p->next_;
    p->next_ = this;
    next_ = ptr;
  }

  // Leave whatever circle we're part of.  Returns true if we were the
  // last member of the circle.  Once this is done, you can join() another.
  bool depart()
      GTEST_LOCK_EXCLUDED_(g_linked_ptr_mutex) {
    MutexLock lock(&g_linked_ptr_mutex);

    if (next_ == this) return true;
    linked_ptr_internal const* p = next_;
    while (p->next_ != this) p = p->next_;
    p->next_ = next_;
    return false;
  }

 private:
  mutable linked_ptr_internal const* next_;
};

template <typename T>
class linked_ptr {
 public:
  typedef T element_type;

  // Take over ownership of a raw pointer.  This should happen as soon as
  // possible after the object is created.
  explicit linked_ptr(T* ptr = NULL) { capture(ptr); }
  ~linked_ptr() { depart(); }

  // Copy an existing linked_ptr<>, adding ourselves to the list of references.
  template <typename U> linked_ptr(linked_ptr<U> const& ptr) { copy(&ptr); }
  linked_ptr(linked_ptr const& ptr) {  // NOLINT
    assert(&ptr != this);
    copy(&ptr);
  }

  // Assignment releases the old value and acquires the new.
  template <typename U> linked_ptr& operator=(linked_ptr<U> const& ptr) {
    depart();
    copy(&ptr);
    return *this;
  }

  linked_ptr& operator=(linked_ptr const& ptr) {
    if (&ptr != this) {
      depart();
      copy(&ptr);
    }
    return *this;
  }

  // Smart pointer members.
  void reset(T* ptr = NULL) {
    depart();
    capture(ptr);
  }
  T* get() const { return value_; }
  T* operator->() const { return value_; }
  T& operator*() const { return *value_; }

  bool operator==(T* p) const { return value_ == p; }
  bool operator!=(T* p) const { return value_ != p; }
  template <typename U>
  bool operator==(linked_ptr<U> const& ptr) const {
    return value_ == ptr.get();
  }
  template <typename U>
  bool operator!=(linked_ptr<U> const& ptr) const {
    return value_ != ptr.get();
  }

 private:
  template <typename U>
  friend class linked_ptr;

  T* value_;
  linked_ptr_internal link_;

  void depart() {
    if (link_.depart()) delete value_;
  }

  void capture(T* ptr) {
    value_ = ptr;
    link_.join_new();
  }

  template <typename U> void copy(linked_ptr<U> const* ptr) {
    value_ = ptr->get();
    if (value_)
      link_.join(&ptr->link_);
    else
      link_.join_new();
  }
};

template<typename T> inline
bool operator==(T* ptr, const linked_ptr<T>& x) {
  return ptr == x.get();
}

template<typename T> inline
bool operator!=(T* ptr, const linked_ptr<T>& x) {
  return ptr != x.get();
}

// A function to convert T* into linked_ptr<T>
// Doing e.g. make_linked_ptr(new FooBarBaz<type>(arg)) is a shorter notation
// for linked_ptr<FooBarBaz<type> >(new FooBarBaz<type>(arg))
template <typename T>
linked_ptr<T> make_linked_ptr(T* ptr) {
  return linked_ptr<T>(ptr);
}

}  // namespace internal
}  // namespace testing

#endif  // GTEST_INCLUDE_GTEST_INTERNAL_GTEST_LINKED_PTR_H_
// Copyright 2007, Google Inc.
// All rights reserved.
//
// Redistribution and use in source and binary forms, with or without
// modification, are permitted provided that the following conditions are
// met:
//
//     * Redistributions of source code must retain the above copyright
// notice, this list of conditions and the following disclaimer.
//     * Redistributions in binary form must reproduce the above
// copyright notice, this list of conditions and the following disclaimer
// in the documentation and/or other materials provided with the
// distribution.
//     * Neither the name of Google Inc. nor the names of its
// contributors may be used to endorse or promote products derived from
// this software without specific prior written permission.
//
// THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
// "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
// LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
// A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
// OWNER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
// SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
// LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
// DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
// THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
// (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
// OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
//
// Author: wan@google.com (Zhanyong Wan)

// Google Test - The Google C++ Testing Framework
//
// This file implements a universal value printer that can print a
// value of any type T:
//
//   void ::testing::internal::UniversalPrinter<T>::Print(value, ostream_ptr);
//
// A user can teach this function how to print a class type T by
// defining either operator<<() or PrintTo() in the namespace that
// defines T.  More specifically, the FIRST defined function in the
// following list will be used (assuming T is defined in namespace
// foo):
//
//   1. foo::PrintTo(const T&, ostream*)
//   2. operator<<(ostream&, const T&) defined in either foo or the
//      global namespace.
//
// If none of the above is defined, it will print the debug string of
// the value if it is a protocol buffer, or print the raw bytes in the
// value otherwise.
//
// To aid debugging: when T is a reference type, the address of the
// value is also printed; when T is a (const) char pointer, both the
// pointer value and the NUL-terminated string it points to are
// printed.
//
// We also provide some convenient wrappers:
//
//   // Prints a value to a string.  For a (const or not) char
//   // pointer, the NUL-terminated string (but not the pointer) is
//   // printed.
//   std::string ::testing::PrintToString(const T& value);
//
//   // Prints a value tersely: for a reference type, the referenced
//   // value (but not the address) is printed; for a (const or not) char
//   // pointer, the NUL-terminated string (but not the pointer) is
//   // printed.
//   void ::testing::internal::UniversalTersePrint(const T& value, ostream*);
//
//   // Prints value using the type inferred by the compiler.  The difference
//   // from UniversalTersePrint() is that this function prints both the
//   // pointer and the NUL-terminated string for a (const or not) char pointer.
//   void ::testing::internal::UniversalPrint(const T& value, ostream*);
//
//   // Prints the fields of a tuple tersely to a string vector, one
//   // element for each field. Tuple support must be enabled in
//   // gtest-port.h.
//   std::vector<string> UniversalTersePrintTupleFieldsToStrings(
//       const Tuple& value);
//
// Known limitation:
//
// The print primitives print the elements of an STL-style container
// using the compiler-inferred type of *iter where iter is a
// const_iterator of the container.  When const_iterator is an input
// iterator but not a forward iterator, this inferred type may not
// match value_type, and the print output may be incorrect.  In
// practice, this is rarely a problem as for most containers
// const_iterator is a forward iterator.  We'll fix this if there's an
// actual need for it.  Note that this fix cannot rely on value_type
// being defined as many user-defined container types don't have
// value_type.

#ifndef GTEST_INCLUDE_GTEST_GTEST_PRINTERS_H_
#define GTEST_INCLUDE_GTEST_GTEST_PRINTERS_H_

#include <ostream>  // NOLINT
#include <sstream>
#include <string>
#include <utility>
#include <vector>

namespace testing {

// Definitions in the 'internal' and 'internal2' name spaces are
// subject to change without notice.  DO NOT USE THEM IN USER CODE!
namespace internal2 {

// Prints the given number of bytes in the given object to the given
// ostream.
GTEST_API_ void PrintBytesInObjectTo(const unsigned char* obj_bytes,
                                     size_t count,
                                     ::std::ostream* os);

// For selecting which printer to use when a given type has neither <<
// nor PrintTo().
enum TypeKind {
  kProtobuf,              // a protobuf type
  kConvertibleToInteger,  // a type implicitly convertible to BiggestInt
                          // (e.g. a named or unnamed enum type)
  kOtherType              // anything else
};

// TypeWithoutFormatter<T, kTypeKind>::PrintValue(value, os) is called
// by the universal printer to print a value of type T when neither
// operator<< nor PrintTo() is defined for T, where kTypeKind is the
// "kind" of T as defined by enum TypeKind.
template <typename T, TypeKind kTypeKind>
class TypeWithoutFormatter {
 public:
  // This default version is called when kTypeKind is kOtherType.
  static void PrintValue(const T& value, ::std::ostream* os) {
    PrintBytesInObjectTo(reinterpret_cast<const unsigned char*>(&value),
                         sizeof(value), os);
  }
};

// We print a protobuf using its ShortDebugString() when the string
// doesn't exceed this many characters; otherwise we print it using
// DebugString() for better readability.
const size_t kProtobufOneLinerMaxLength = 50;

template <typename T>
class TypeWithoutFormatter<T, kProtobuf> {
 public:
  static void PrintValue(const T& value, ::std::ostream* os) {
    const ::testing::internal::string short_str = value.ShortDebugString();
    const ::testing::internal::string pretty_str =
        short_str.length() <= kProtobufOneLinerMaxLength ?
        short_str : ("\n" + value.DebugString());
    *os << ("<" + pretty_str + ">");
  }
};

template <typename T>
class TypeWithoutFormatter<T, kConvertibleToInteger> {
 public:
  // Since T has no << operator or PrintTo() but can be implicitly
  // converted to BiggestInt, we print it as a BiggestInt.
  //
  // Most likely T is an enum type (either named or unnamed), in which
  // case printing it as an integer is the desired behavior.  In case
  // T is not an enum, printing it as an integer is the best we can do
  // given that it has no user-defined printer.
  static void PrintValue(const T& value, ::std::ostream* os) {
    const internal::BiggestInt kBigInt = value;
    *os << kBigInt;
  }
};

// Prints the given value to the given ostream.  If the value is a
// protocol message, its debug string is printed; if it's an enum or
// of a type implicitly convertible to BiggestInt, it's printed as an
// integer; otherwise the bytes in the value are printed.  This is
// what UniversalPrinter<T>::Print() does when it knows nothing about
// type T and T has neither << operator nor PrintTo().
//
// A user can override this behavior for a class type Foo by defining
// a << operator in the namespace where Foo is defined.
//
// We put this operator in namespace 'internal2' instead of 'internal'
// to simplify the implementation, as much code in 'internal' needs to
// use << in STL, which would conflict with our own << were it defined
// in 'internal'.
//
// Note that this operator<< takes a generic std::basic_ostream<Char,
// CharTraits> type instead of the more restricted std::ostream.  If
// we define it to take an std::ostream instead, we'll get an
// "ambiguous overloads" compiler error when trying to print a type
// Foo that supports streaming to std::basic_ostream<Char,
// CharTraits>, as the compiler cannot tell whether
// operator<<(std::ostream&, const T&) or
// operator<<(std::basic_stream<Char, CharTraits>, const Foo&) is more
// specific.
template <typename Char, typename CharTraits, typename T>
::std::basic_ostream<Char, CharTraits>& operator<<(
    ::std::basic_ostream<Char, CharTraits>& os, const T& x) {
  TypeWithoutFormatter<T,
      (internal::IsAProtocolMessage<T>::value ? kProtobuf :
       internal::ImplicitlyConvertible<const T&, internal::BiggestInt>::value ?
       kConvertibleToInteger : kOtherType)>::PrintValue(x, &os);
  return os;
}

}  // namespace internal2
}  // namespace testing

// This namespace MUST NOT BE NESTED IN ::testing, or the name look-up
// magic needed for implementing UniversalPrinter won't work.
namespace testing_internal {

// Used to print a value that is not an STL-style container when the
// user doesn't define PrintTo() for it.
template <typename T>
void DefaultPrintNonContainerTo(const T& value, ::std::ostream* os) {
  // With the following statement, during unqualified name lookup,
  // testing::internal2::operator<< appears as if it was declared in
  // the nearest enclosing namespace that contains both
  // ::testing_internal and ::testing::internal2, i.e. the global
  // namespace.  For more details, refer to the C++ Standard section
  // 7.3.4-1 [namespace.udir].  This allows us to fall back onto
  // testing::internal2::operator<< in case T doesn't come with a <<
  // operator.
  //
  // We cannot write 'using ::testing::internal2::operator<<;', which
  // gcc 3.3 fails to compile due to a compiler bug.
  using namespace ::testing::internal2;  // NOLINT

  // Assuming T is defined in namespace foo, in the next statement,
  // the compiler will consider all of:
  //
  //   1. foo::operator<< (thanks to Koenig look-up),
  //   2. ::operator<< (as the current namespace is enclosed in ::),
  //   3. testing::internal2::operator<< (thanks to the using statement above).
  //
  // The operator<< whose type matches T best will be picked.
  //
  // We deliberately allow #2 to be a candidate, as sometimes it's
  // impossible to define #1 (e.g. when foo is ::std, defining
  // anything in it is undefined behavior unless you are a compiler
  // vendor.).
  *os << value;
}

}  // namespace testing_internal

namespace testing {
namespace internal {

// UniversalPrinter<T>::Print(value, ostream_ptr) prints the given
// value to the given ostream.  The caller must ensure that
// 'ostream_ptr' is not NULL, or the behavior is undefined.
//
// We define UniversalPrinter as a class template (as opposed to a
// function template), as we need to partially specialize it for
// reference types, which cannot be done with function templates.
template <typename T>
class UniversalPrinter;

template <typename T>
void UniversalPrint(const T& value, ::std::ostream* os);

// Used to print an STL-style container when the user doesn't define
// a PrintTo() for it.
template <typename C>
void DefaultPrintTo(IsContainer /* dummy */,
                    false_type /* is not a pointer */,
                    const C& container, ::std::ostream* os) {
  const size_t kMaxCount = 32;  // The maximum number of elements to print.
  *os << '{';
  size_t count = 0;
  for (typename C::const_iterator it = container.begin();
       it != container.end(); ++it, ++count) {
    if (count > 0) {
      *os << ',';
      if (count == kMaxCount) {  // Enough has been printed.
        *os << " ...";
        break;
      }
    }
    *os << ' ';
    // We cannot call PrintTo(*it, os) here as PrintTo() doesn't
    // handle *it being a native array.
    internal::UniversalPrint(*it, os);
  }

  if (count > 0) {
    *os << ' ';
  }
  *os << '}';
}

// Used to print a pointer that is neither a char pointer nor a member
// pointer, when the user doesn't define PrintTo() for it.  (A member
// variable pointer or member function pointer doesn't really point to
// a location in the address space.  Their representation is
// implementation-defined.  Therefore they will be printed as raw
// bytes.)
template <typename T>
void DefaultPrintTo(IsNotContainer /* dummy */,
                    true_type /* is a pointer */,
                    T* p, ::std::ostream* os) {
  if (p == NULL) {
    *os << "NULL";
  } else {
    // C++ doesn't allow casting from a function pointer to any object
    // pointer.
    //
    // IsTrue() silences warnings: "Condition is always true",
    // "unreachable code".
    if (IsTrue(ImplicitlyConvertible<T*, const void*>::value)) {
      // T is not a function type.  We just call << to print p,
      // relying on ADL to pick up user-defined << for their pointer
      // types, if any.
      *os << p;
    } else {
      // T is a function type, so '*os << p' doesn't do what we want
      // (it just prints p as bool).  We want to print p as a const
      // void*.  However, we cannot cast it to const void* directly,
      // even using reinterpret_cast, as earlier versions of gcc
      // (e.g. 3.4.5) cannot compile the cast when p is a function
      // pointer.  Casting to UInt64 first solves the problem.
      *os << reinterpret_cast<const void*>(
          reinterpret_cast<internal::UInt64>(p));
    }
  }
}

// Used to print a non-container, non-pointer value when the user
// doesn't define PrintTo() for it.
template <typename T>
void DefaultPrintTo(IsNotContainer /* dummy */,
                    false_type /* is not a pointer */,
                    const T& value, ::std::ostream* os) {
  ::testing_internal::DefaultPrintNonContainerTo(value, os);
}

// Prints the given value using the << operator if it has one;
// otherwise prints the bytes in it.  This is what
// UniversalPrinter<T>::Print() does when PrintTo() is not specialized
// or overloaded for type T.
//
// A user can override this behavior for a class type Foo by defining
// an overload of PrintTo() in the namespace where Foo is defined.  We
// give the user this option as sometimes defining a << operator for
// Foo is not desirable (e.g. the coding style may prevent doing it,
// or there is already a << operator but it doesn't do what the user
// wants).
template <typename T>
void PrintTo(const T& value, ::std::ostream* os) {
  // DefaultPrintTo() is overloaded.  The type of its first two
  // arguments determine which version will be picked.  If T is an
  // STL-style container, the version for container will be called; if
  // T is a pointer, the pointer version will be called; otherwise the
  // generic version will be called.
  //
  // Note that we check for container types here, prior to we check
  // for protocol message types in our operator<<.  The rationale is:
  //
  // For protocol messages, we want to give people a chance to
  // override Google Mock's format by defining a PrintTo() or
  // operator<<.  For STL containers, other formats can be
  // incompatible with Google Mock's format for the container
  // elements; therefore we check for container types here to ensure
  // that our format is used.
  //
  // The second argument of DefaultPrintTo() is needed to bypass a bug
  // in Symbian's C++ compiler that prevents it from picking the right
  // overload between:
  //
  //   PrintTo(const T& x, ...);
  //   PrintTo(T* x, ...);
  DefaultPrintTo(IsContainerTest<T>(0), is_pointer<T>(), value, os);
}

// The following list of PrintTo() overloads tells
// UniversalPrinter<T>::Print() how to print standard types (built-in
// types, strings, plain arrays, and pointers).

// Overloads for various char types.
GTEST_API_ void PrintTo(unsigned char c, ::std::ostream* os);
GTEST_API_ void PrintTo(signed char c, ::std::ostream* os);
inline void PrintTo(char c, ::std::ostream* os) {
  // When printing a plain char, we always treat it as unsigned.  This
  // way, the output won't be affected by whether the compiler thinks
  // char is signed or not.
  PrintTo(static_cast<unsigned char>(c), os);
}

// Overloads for other simple built-in types.
inline void PrintTo(bool x, ::std::ostream* os) {
  *os << (x ? "true" : "false");
}

// Overload for wchar_t type.
// Prints a wchar_t as a symbol if it is printable or as its internal
// code otherwise and also as its decimal code (except for L'\0').
// The L'\0' char is printed as "L'\\0'". The decimal code is printed
// as signed integer when wchar_t is implemented by the compiler
// as a signed type and is printed as an unsigned integer when wchar_t
// is implemented as an unsigned type.
GTEST_API_ void PrintTo(wchar_t wc, ::std::ostream* os);

// Overloads for C strings.
GTEST_API_ void PrintTo(const char* s, ::std::ostream* os);
inline void PrintTo(char* s, ::std::ostream* os) {
  PrintTo(ImplicitCast_<const char*>(s), os);
}

// signed/unsigned char is often used for representing binary data, so
// we print pointers to it as void* to be safe.
inline void PrintTo(const signed char* s, ::std::ostream* os) {
  PrintTo(ImplicitCast_<const void*>(s), os);
}
inline void PrintTo(signed char* s, ::std::ostream* os) {
  PrintTo(ImplicitCast_<const void*>(s), os);
}
inline void PrintTo(const unsigned char* s, ::std::ostream* os) {
  PrintTo(ImplicitCast_<const void*>(s), os);
}
inline void PrintTo(unsigned char* s, ::std::ostream* os) {
  PrintTo(ImplicitCast_<const void*>(s), os);
}

// MSVC can be configured to define wchar_t as a typedef of unsigned
// short.  It defines _NATIVE_WCHAR_T_DEFINED when wchar_t is a native
// type.  When wchar_t is a typedef, defining an overload for const
// wchar_t* would cause unsigned short* be printed as a wide string,
// possibly causing invalid memory accesses.
#if !defined(_MSC_VER) || defined(_NATIVE_WCHAR_T_DEFINED)
// Overloads for wide C strings
GTEST_API_ void PrintTo(const wchar_t* s, ::std::ostream* os);
inline void PrintTo(wchar_t* s, ::std::ostream* os) {
  PrintTo(ImplicitCast_<const wchar_t*>(s), os);
}
#endif

// Overload for C arrays.  Multi-dimensional arrays are printed
// properly.

// Prints the given number of elements in an array, without printing
// the curly braces.
template <typename T>
void PrintRawArrayTo(const T a[], size_t count, ::std::ostream* os) {
  UniversalPrint(a[0], os);
  for (size_t i = 1; i != count; i++) {
    *os << ", ";
    UniversalPrint(a[i], os);
  }
}

// Overloads for ::string and ::std::string.
#if GTEST_HAS_GLOBAL_STRING
GTEST_API_ void PrintStringTo(const ::string&s, ::std::ostream* os);
inline void PrintTo(const ::string& s, ::std::ostream* os) {
  PrintStringTo(s, os);
}
#endif  // GTEST_HAS_GLOBAL_STRING

GTEST_API_ void PrintStringTo(const ::std::string&s, ::std::ostream* os);
inline void PrintTo(const ::std::string& s, ::std::ostream* os) {
  PrintStringTo(s, os);
}

// Overloads for ::wstring and ::std::wstring.
#if GTEST_HAS_GLOBAL_WSTRING
GTEST_API_ void PrintWideStringTo(const ::wstring&s, ::std::ostream* os);
inline void PrintTo(const ::wstring& s, ::std::ostream* os) {
  PrintWideStringTo(s, os);
}
#endif  // GTEST_HAS_GLOBAL_WSTRING

#if GTEST_HAS_STD_WSTRING
GTEST_API_ void PrintWideStringTo(const ::std::wstring&s, ::std::ostream* os);
inline void PrintTo(const ::std::wstring& s, ::std::ostream* os) {
  PrintWideStringTo(s, os);
}
#endif  // GTEST_HAS_STD_WSTRING

#if GTEST_HAS_TR1_TUPLE
// Overload for ::std::tr1::tuple.  Needed for printing function arguments,
// which are packed as tuples.

// Helper function for printing a tuple.  T must be instantiated with
// a tuple type.
template <typename T>
void PrintTupleTo(const T& t, ::std::ostream* os);

// Overloaded PrintTo() for tuples of various arities.  We support
// tuples of up-to 10 fields.  The following implementation works
// regardless of whether tr1::tuple is implemented using the
// non-standard variadic template feature or not.

inline void PrintTo(const ::std::tr1::tuple<>& t, ::std::ostream* os) {
  PrintTupleTo(t, os);
}

template <typename T1>
void PrintTo(const ::std::tr1::tuple<T1>& t, ::std::ostream* os) {
  PrintTupleTo(t, os);
}

template <typename T1, typename T2>
void PrintTo(const ::std::tr1::tuple<T1, T2>& t, ::std::ostream* os) {
  PrintTupleTo(t, os);
}

template <typename T1, typename T2, typename T3>
void PrintTo(const ::std::tr1::tuple<T1, T2, T3>& t, ::std::ostream* os) {
  PrintTupleTo(t, os);
}

template <typename T1, typename T2, typename T3, typename T4>
void PrintTo(const ::std::tr1::tuple<T1, T2, T3, T4>& t, ::std::ostream* os) {
  PrintTupleTo(t, os);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5>
void PrintTo(const ::std::tr1::tuple<T1, T2, T3, T4, T5>& t,
             ::std::ostream* os) {
  PrintTupleTo(t, os);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5,
          typename T6>
void PrintTo(const ::std::tr1::tuple<T1, T2, T3, T4, T5, T6>& t,
             ::std::ostream* os) {
  PrintTupleTo(t, os);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5,
          typename T6, typename T7>
void PrintTo(const ::std::tr1::tuple<T1, T2, T3, T4, T5, T6, T7>& t,
             ::std::ostream* os) {
  PrintTupleTo(t, os);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5,
          typename T6, typename T7, typename T8>
void PrintTo(const ::std::tr1::tuple<T1, T2, T3, T4, T5, T6, T7, T8>& t,
             ::std::ostream* os) {
  PrintTupleTo(t, os);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5,
          typename T6, typename T7, typename T8, typename T9>
void PrintTo(const ::std::tr1::tuple<T1, T2, T3, T4, T5, T6, T7, T8, T9>& t,
             ::std::ostream* os) {
  PrintTupleTo(t, os);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5,
          typename T6, typename T7, typename T8, typename T9, typename T10>
void PrintTo(
    const ::std::tr1::tuple<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10>& t,
    ::std::ostream* os) {
  PrintTupleTo(t, os);
}
#endif  // GTEST_HAS_TR1_TUPLE

// Overload for std::pair.
template <typename T1, typename T2>
void PrintTo(const ::std::pair<T1, T2>& value, ::std::ostream* os) {
  *os << '(';
  // We cannot use UniversalPrint(value.first, os) here, as T1 may be
  // a reference type.  The same for printing value.second.
  UniversalPrinter<T1>::Print(value.first, os);
  *os << ", ";
  UniversalPrinter<T2>::Print(value.second, os);
  *os << ')';
}

// Implements printing a non-reference type T by letting the compiler
// pick the right overload of PrintTo() for T.
template <typename T>
class UniversalPrinter {
 public:
  // MSVC warns about adding const to a function type, so we want to
  // disable the warning.
#ifdef _MSC_VER
# pragma warning(push)          // Saves the current warning state.
# pragma warning(disable:4180)  // Temporarily disables warning 4180.
#endif  // _MSC_VER

  // Note: we deliberately don't call this PrintTo(), as that name
  // conflicts with ::testing::internal::PrintTo in the body of the
  // function.
  static void Print(const T& value, ::std::ostream* os) {
    // By default, ::testing::internal::PrintTo() is used for printing
    // the value.
    //
    // Thanks to Koenig look-up, if T is a class and has its own
    // PrintTo() function defined in its namespace, that function will
    // be visible here.  Since it is more specific than the generic ones
    // in ::testing::internal, it will be picked by the compiler in the
    // following statement - exactly what we want.
    PrintTo(value, os);
  }

#ifdef _MSC_VER
# pragma warning(pop)           // Restores the warning state.
#endif  // _MSC_VER
};

// UniversalPrintArray(begin, len, os) prints an array of 'len'
// elements, starting at address 'begin'.
template <typename T>
void UniversalPrintArray(const T* begin, size_t len, ::std::ostream* os) {
  if (len == 0) {
    *os << "{}";
  } else {
    *os << "{ ";
    const size_t kThreshold = 18;
    const size_t kChunkSize = 8;
    // If the array has more than kThreshold elements, we'll have to
    // omit some details by printing only the first and the last
    // kChunkSize elements.
    // TODO(wan@google.com): let the user control the threshold using a flag.
    if (len <= kThreshold) {
      PrintRawArrayTo(begin, len, os);
    } else {
      PrintRawArrayTo(begin, kChunkSize, os);
      *os << ", ..., ";
      PrintRawArrayTo(begin + len - kChunkSize, kChunkSize, os);
    }
    *os << " }";
  }
}
// This overload prints a (const) char array compactly.
GTEST_API_ void UniversalPrintArray(
    const char* begin, size_t len, ::std::ostream* os);

// This overload prints a (const) wchar_t array compactly.
GTEST_API_ void UniversalPrintArray(
    const wchar_t* begin, size_t len, ::std::ostream* os);

// Implements printing an array type T[N].
template <typename T, size_t N>
class UniversalPrinter<T[N]> {
 public:
  // Prints the given array, omitting some elements when there are too
  // many.
  static void Print(const T (&a)[N], ::std::ostream* os) {
    UniversalPrintArray(a, N, os);
  }
};

// Implements printing a reference type T&.
template <typename T>
class UniversalPrinter<T&> {
 public:
  // MSVC warns about adding const to a function type, so we want to
  // disable the warning.
#ifdef _MSC_VER
# pragma warning(push)          // Saves the current warning state.
# pragma warning(disable:4180)  // Temporarily disables warning 4180.
#endif  // _MSC_VER

  static void Print(const T& value, ::std::ostream* os) {
    // Prints the address of the value.  We use reinterpret_cast here
    // as static_cast doesn't compile when T is a function type.
    *os << "@" << reinterpret_cast<const void*>(&value) << " ";

    // Then prints the value itself.
    UniversalPrint(value, os);
  }

#ifdef _MSC_VER
# pragma warning(pop)           // Restores the warning state.
#endif  // _MSC_VER
};

// Prints a value tersely: for a reference type, the referenced value
// (but not the address) is printed; for a (const) char pointer, the
// NUL-terminated string (but not the pointer) is printed.

template <typename T>
class UniversalTersePrinter {
 public:
  static void Print(const T& value, ::std::ostream* os) {
    UniversalPrint(value, os);
  }
};
template <typename T>
class UniversalTersePrinter<T&> {
 public:
  static void Print(const T& value, ::std::ostream* os) {
    UniversalPrint(value, os);
  }
};
template <typename T, size_t N>
class UniversalTersePrinter<T[N]> {
 public:
  static void Print(const T (&value)[N], ::std::ostream* os) {
    UniversalPrinter<T[N]>::Print(value, os);
  }
};
template <>
class UniversalTersePrinter<const char*> {
 public:
  static void Print(const char* str, ::std::ostream* os) {
    if (str == NULL) {
      *os << "NULL";
    } else {
      UniversalPrint(string(str), os);
    }
  }
};
template <>
class UniversalTersePrinter<char*> {
 public:
  static void Print(char* str, ::std::ostream* os) {
    UniversalTersePrinter<const char*>::Print(str, os);
  }
};

#if GTEST_HAS_STD_WSTRING
template <>
class UniversalTersePrinter<const wchar_t*> {
 public:
  static void Print(const wchar_t* str, ::std::ostream* os) {
    if (str == NULL) {
      *os << "NULL";
    } else {
      UniversalPrint(::std::wstring(str), os);
    }
  }
};
#endif

template <>
class UniversalTersePrinter<wchar_t*> {
 public:
  static void Print(wchar_t* str, ::std::ostream* os) {
    UniversalTersePrinter<const wchar_t*>::Print(str, os);
  }
};

template <typename T>
void UniversalTersePrint(const T& value, ::std::ostream* os) {
  UniversalTersePrinter<T>::Print(value, os);
}

// Prints a value using the type inferred by the compiler.  The
// difference between this and UniversalTersePrint() is that for a
// (const) char pointer, this prints both the pointer and the
// NUL-terminated string.
template <typename T>
void UniversalPrint(const T& value, ::std::ostream* os) {
  // A workarond for the bug in VC++ 7.1 that prevents us from instantiating
  // UniversalPrinter with T directly.
  typedef T T1;
  UniversalPrinter<T1>::Print(value, os);
}

#if GTEST_HAS_TR1_TUPLE
typedef ::std::vector<string> Strings;

// This helper template allows PrintTo() for tuples and
// UniversalTersePrintTupleFieldsToStrings() to be defined by
// induction on the number of tuple fields.  The idea is that
// TuplePrefixPrinter<N>::PrintPrefixTo(t, os) prints the first N
// fields in tuple t, and can be defined in terms of
// TuplePrefixPrinter<N - 1>.

// The inductive case.
template <size_t N>
struct TuplePrefixPrinter {
  // Prints the first N fields of a tuple.
  template <typename Tuple>
  static void PrintPrefixTo(const Tuple& t, ::std::ostream* os) {
    TuplePrefixPrinter<N - 1>::PrintPrefixTo(t, os);
    *os << ", ";
    UniversalPrinter<typename ::std::tr1::tuple_element<N - 1, Tuple>::type>
        ::Print(::std::tr1::get<N - 1>(t), os);
  }

  // Tersely prints the first N fields of a tuple to a string vector,
  // one element for each field.
  template <typename Tuple>
  static void TersePrintPrefixToStrings(const Tuple& t, Strings* strings) {
    TuplePrefixPrinter<N - 1>::TersePrintPrefixToStrings(t, strings);
    ::std::stringstream ss;
    UniversalTersePrint(::std::tr1::get<N - 1>(t), &ss);
    strings->push_back(ss.str());
  }
};

// Base cases.
template <>
struct TuplePrefixPrinter<0> {
  template <typename Tuple>
  static void PrintPrefixTo(const Tuple&, ::std::ostream*) {}

  template <typename Tuple>
  static void TersePrintPrefixToStrings(const Tuple&, Strings*) {}
};
// We have to specialize the entire TuplePrefixPrinter<> class
// template here, even though the definition of
// TersePrintPrefixToStrings() is the same as the generic version, as
// Embarcadero (formerly CodeGear, formerly Borland) C++ doesn't
// support specializing a method template of a class template.
template <>
struct TuplePrefixPrinter<1> {
  template <typename Tuple>
  static void PrintPrefixTo(const Tuple& t, ::std::ostream* os) {
    UniversalPrinter<typename ::std::tr1::tuple_element<0, Tuple>::type>::
        Print(::std::tr1::get<0>(t), os);
  }

  template <typename Tuple>
  static void TersePrintPrefixToStrings(const Tuple& t, Strings* strings) {
    ::std::stringstream ss;
    UniversalTersePrint(::std::tr1::get<0>(t), &ss);
    strings->push_back(ss.str());
  }
};

// Helper function for printing a tuple.  T must be instantiated with
// a tuple type.
template <typename T>
void PrintTupleTo(const T& t, ::std::ostream* os) {
  *os << "(";
  TuplePrefixPrinter< ::std::tr1::tuple_size<T>::value>::
      PrintPrefixTo(t, os);
  *os << ")";
}

// Prints the fields of a tuple tersely to a string vector, one
// element for each field.  See the comment before
// UniversalTersePrint() for how we define "tersely".
template <typename Tuple>
Strings UniversalTersePrintTupleFieldsToStrings(const Tuple& value) {
  Strings result;
  TuplePrefixPrinter< ::std::tr1::tuple_size<Tuple>::value>::
      TersePrintPrefixToStrings(value, &result);
  return result;
}
#endif  // GTEST_HAS_TR1_TUPLE

}  // namespace internal

template <typename T>
::std::string PrintToString(const T& value) {
  ::std::stringstream ss;
  internal::UniversalTersePrinter<T>::Print(value, &ss);
  return ss.str();
}

}  // namespace testing

#endif  // GTEST_INCLUDE_GTEST_GTEST_PRINTERS_H_

#if GTEST_HAS_PARAM_TEST

namespace testing {
namespace internal {

// INTERNAL IMPLEMENTATION - DO NOT USE IN USER CODE.
//
// Outputs a message explaining invalid registration of different
// fixture class for the same test case. This may happen when
// TEST_P macro is used to define two tests with the same name
// but in different namespaces.
GTEST_API_ void ReportInvalidTestCaseType(const char* test_case_name,
                                          const char* file, int line);

template <typename> class ParamGeneratorInterface;
template <typename> class ParamGenerator;

// Interface for iterating over elements provided by an implementation
// of ParamGeneratorInterface<T>.
template <typename T>
class ParamIteratorInterface {
 public:
  virtual ~ParamIteratorInterface() {}
  // A pointer to the base generator instance.
  // Used only for the purposes of iterator comparison
  // to make sure that two iterators belong to the same generator.
  virtual const ParamGeneratorInterface<T>* BaseGenerator() const = 0;
  // Advances iterator to point to the next element
  // provided by the generator. The caller is responsible
  // for not calling Advance() on an iterator equal to
  // BaseGenerator()->End().
  virtual void Advance() = 0;
  // Clones the iterator object. Used for implementing copy semantics
  // of ParamIterator<T>.
  virtual ParamIteratorInterface* Clone() const = 0;
  // Dereferences the current iterator and provides (read-only) access
  // to the pointed value. It is the caller's responsibility not to call
  // Current() on an iterator equal to BaseGenerator()->End().
  // Used for implementing ParamGenerator<T>::operator*().
  virtual const T* Current() const = 0;
  // Determines whether the given iterator and other point to the same
  // element in the sequence generated by the generator.
  // Used for implementing ParamGenerator<T>::operator==().
  virtual bool Equals(const ParamIteratorInterface& other) const = 0;
};

// Class iterating over elements provided by an implementation of
// ParamGeneratorInterface<T>. It wraps ParamIteratorInterface<T>
// and implements the const forward iterator concept.
template <typename T>
class ParamIterator {
 public:
  typedef T value_type;
  typedef const T& reference;
  typedef ptrdiff_t difference_type;

  // ParamIterator assumes ownership of the impl_ pointer.
  ParamIterator(const ParamIterator& other) : impl_(other.impl_->Clone()) {}
  ParamIterator& operator=(const ParamIterator& other) {
    if (this != &other)
      impl_.reset(other.impl_->Clone());
    return *this;
  }

  const T& operator*() const { return *impl_->Current(); }
  const T* operator->() const { return impl_->Current(); }
  // Prefix version of operator++.
  ParamIterator& operator++() {
    impl_->Advance();
    return *this;
  }
  // Postfix version of operator++.
  ParamIterator operator++(int /*unused*/) {
    ParamIteratorInterface<T>* clone = impl_->Clone();
    impl_->Advance();
    return ParamIterator(clone);
  }
  bool operator==(const ParamIterator& other) const {
    return impl_.get() == other.impl_.get() || impl_->Equals(*other.impl_);
  }
  bool operator!=(const ParamIterator& other) const {
    return !(*this == other);
  }

 private:
  friend class ParamGenerator<T>;
  explicit ParamIterator(ParamIteratorInterface<T>* impl) : impl_(impl) {}
  scoped_ptr<ParamIteratorInterface<T> > impl_;
};

// ParamGeneratorInterface<T> is the binary interface to access generators
// defined in other translation units.
template <typename T>
class ParamGeneratorInterface {
 public:
  typedef T ParamType;

  virtual ~ParamGeneratorInterface() {}

  // Generator interface definition
  virtual ParamIteratorInterface<T>* Begin() const = 0;
  virtual ParamIteratorInterface<T>* End() const = 0;
};

// Wraps ParamGeneratorInterface<T> and provides general generator syntax
// compatible with the STL Container concept.
// This class implements copy initialization semantics and the contained
// ParamGeneratorInterface<T> instance is shared among all copies
// of the original object. This is possible because that instance is immutable.
template<typename T>
class ParamGenerator {
 public:
  typedef ParamIterator<T> iterator;

  explicit ParamGenerator(ParamGeneratorInterface<T>* impl) : impl_(impl) {}
  ParamGenerator(const ParamGenerator& other) : impl_(other.impl_) {}

  ParamGenerator& operator=(const ParamGenerator& other) {
    impl_ = other.impl_;
    return *this;
  }

  iterator begin() const { return iterator(impl_->Begin()); }
  iterator end() const { return iterator(impl_->End()); }

 private:
  linked_ptr<const ParamGeneratorInterface<T> > impl_;
};

// Generates values from a range of two comparable values. Can be used to
// generate sequences of user-defined types that implement operator+() and
// operator<().
// This class is used in the Range() function.
template <typename T, typename IncrementT>
class RangeGenerator : public ParamGeneratorInterface<T> {
 public:
  RangeGenerator(T begin, T end, IncrementT step)
      : begin_(begin), end_(end),
        step_(step), end_index_(CalculateEndIndex(begin, end, step)) {}
  virtual ~RangeGenerator() {}

  virtual ParamIteratorInterface<T>* Begin() const {
    return new Iterator(this, begin_, 0, step_);
  }
  virtual ParamIteratorInterface<T>* End() const {
    return new Iterator(this, end_, end_index_, step_);
  }

 private:
  class Iterator : public ParamIteratorInterface<T> {
   public:
    Iterator(const ParamGeneratorInterface<T>* base, T value, int index,
             IncrementT step)
        : base_(base), value_(value), index_(index), step_(step) {}
    virtual ~Iterator() {}

    virtual const ParamGeneratorInterface<T>* BaseGenerator() const {
      return base_;
    }
    virtual void Advance() {
      value_ = value_ + step_;
      index_++;
    }
    virtual ParamIteratorInterface<T>* Clone() const {
      return new Iterator(*this);
    }
    virtual const T* Current() const { return &value_; }
    virtual bool Equals(const ParamIteratorInterface<T>& other) const {
      // Having the same base generator guarantees that the other
      // iterator is of the same type and we can downcast.
      GTEST_CHECK_(BaseGenerator() == other.BaseGenerator())
          << "The program attempted to compare iterators "
          << "from different generators." << std::endl;
      const int other_index =
          CheckedDowncastToActualType<const Iterator>(&other)->index_;
      return index_ == other_index;
    }

   private:
    Iterator(const Iterator& other)
        : ParamIteratorInterface<T>(),
          base_(other.base_), value_(other.value_), index_(other.index_),
          step_(other.step_) {}

    // No implementation - assignment is unsupported.
    void operator=(const Iterator& other);

    const ParamGeneratorInterface<T>* const base_;
    T value_;
    int index_;
    const IncrementT step_;
  };  // class RangeGenerator::Iterator

  static int CalculateEndIndex(const T& begin,
                               const T& end,
                               const IncrementT& step) {
    int end_index = 0;
    for (T i = begin; i < end; i = i + step)
      end_index++;
    return end_index;
  }

  // No implementation - assignment is unsupported.
  void operator=(const RangeGenerator& other);

  const T begin_;
  const T end_;
  const IncrementT step_;
  // The index for the end() iterator. All the elements in the generated
  // sequence are indexed (0-based) to aid iterator comparison.
  const int end_index_;
};  // class RangeGenerator


// Generates values from a pair of STL-style iterators. Used in the
// ValuesIn() function. The elements are copied from the source range
// since the source can be located on the stack, and the generator
// is likely to persist beyond that stack frame.
template <typename T>
class ValuesInIteratorRangeGenerator : public ParamGeneratorInterface<T> {
 public:
  template <typename ForwardIterator>
  ValuesInIteratorRangeGenerator(ForwardIterator begin, ForwardIterator end)
      : container_(begin, end) {}
  virtual ~ValuesInIteratorRangeGenerator() {}

  virtual ParamIteratorInterface<T>* Begin() const {
    return new Iterator(this, container_.begin());
  }
  virtual ParamIteratorInterface<T>* End() const {
    return new Iterator(this, container_.end());
  }

 private:
  typedef typename ::std::vector<T> ContainerType;

  class Iterator : public ParamIteratorInterface<T> {
   public:
    Iterator(const ParamGeneratorInterface<T>* base,
             typename ContainerType::const_iterator iterator)
        : base_(base), iterator_(iterator) {}
    virtual ~Iterator() {}

    virtual const ParamGeneratorInterface<T>* BaseGenerator() const {
      return base_;
    }
    virtual void Advance() {
      ++iterator_;
      value_.reset();
    }
    virtual ParamIteratorInterface<T>* Clone() const {
      return new Iterator(*this);
    }
    // We need to use cached value referenced by iterator_ because *iterator_
    // can return a temporary object (and of type other then T), so just
    // having "return &*iterator_;" doesn't work.
    // value_ is updated here and not in Advance() because Advance()
    // can advance iterator_ beyond the end of the range, and we cannot
    // detect that fact. The client code, on the other hand, is
    // responsible for not calling Current() on an out-of-range iterator.
    virtual const T* Current() const {
      if (value_.get() == NULL)
        value_.reset(new T(*iterator_));
      return value_.get();
    }
    virtual bool Equals(const ParamIteratorInterface<T>& other) const {
      // Having the same base generator guarantees that the other
      // iterator is of the same type and we can downcast.
      GTEST_CHECK_(BaseGenerator() == other.BaseGenerator())
          << "The program attempted to compare iterators "
          << "from different generators." << std::endl;
      return iterator_ ==
          CheckedDowncastToActualType<const Iterator>(&other)->iterator_;
    }

   private:
    Iterator(const Iterator& other)
          // The explicit constructor call suppresses a false warning
          // emitted by gcc when supplied with the -Wextra option.
        : ParamIteratorInterface<T>(),
          base_(other.base_),
          iterator_(other.iterator_) {}

    const ParamGeneratorInterface<T>* const base_;
    typename ContainerType::const_iterator iterator_;
    // A cached value of *iterator_. We keep it here to allow access by
    // pointer in the wrapping iterator's operator->().
    // value_ needs to be mutable to be accessed in Current().
    // Use of scoped_ptr helps manage cached value's lifetime,
    // which is bound by the lifespan of the iterator itself.
    mutable scoped_ptr<const T> value_;
  };  // class ValuesInIteratorRangeGenerator::Iterator

  // No implementation - assignment is unsupported.
  void operator=(const ValuesInIteratorRangeGenerator& other);

  const ContainerType container_;
};  // class ValuesInIteratorRangeGenerator

// INTERNAL IMPLEMENTATION - DO NOT USE IN USER CODE.
//
// Stores a parameter value and later creates tests parameterized with that
// value.
template <class TestClass>
class ParameterizedTestFactory : public TestFactoryBase {
 public:
  typedef typename TestClass::ParamType ParamType;
  explicit ParameterizedTestFactory(ParamType parameter) :
      parameter_(parameter) {}
  virtual Test* CreateTest() {
    TestClass::SetParam(&parameter_);
    return new TestClass();
  }

 private:
  const ParamType parameter_;

  GTEST_DISALLOW_COPY_AND_ASSIGN_(ParameterizedTestFactory);
};

// INTERNAL IMPLEMENTATION - DO NOT USE IN USER CODE.
//
// TestMetaFactoryBase is a base class for meta-factories that create
// test factories for passing into MakeAndRegisterTestInfo function.
template <class ParamType>
class TestMetaFactoryBase {
 public:
  virtual ~TestMetaFactoryBase() {}

  virtual TestFactoryBase* CreateTestFactory(ParamType parameter) = 0;
};

// INTERNAL IMPLEMENTATION - DO NOT USE IN USER CODE.
//
// TestMetaFactory creates test factories for passing into
// MakeAndRegisterTestInfo function. Since MakeAndRegisterTestInfo receives
// ownership of test factory pointer, same factory object cannot be passed
// into that method twice. But ParameterizedTestCaseInfo is going to call
// it for each Test/Parameter value combination. Thus it needs meta factory
// creator class.
template <class TestCase>
class TestMetaFactory
    : public TestMetaFactoryBase<typename TestCase::ParamType> {
 public:
  typedef typename TestCase::ParamType ParamType;

  TestMetaFactory() {}

  virtual TestFactoryBase* CreateTestFactory(ParamType parameter) {
    return new ParameterizedTestFactory<TestCase>(parameter);
  }

 private:
  GTEST_DISALLOW_COPY_AND_ASSIGN_(TestMetaFactory);
};

// INTERNAL IMPLEMENTATION - DO NOT USE IN USER CODE.
//
// ParameterizedTestCaseInfoBase is a generic interface
// to ParameterizedTestCaseInfo classes. ParameterizedTestCaseInfoBase
// accumulates test information provided by TEST_P macro invocations
// and generators provided by INSTANTIATE_TEST_CASE_P macro invocations
// and uses that information to register all resulting test instances
// in RegisterTests method. The ParameterizeTestCaseRegistry class holds
// a collection of pointers to the ParameterizedTestCaseInfo objects
// and calls RegisterTests() on each of them when asked.
class ParameterizedTestCaseInfoBase {
 public:
  virtual ~ParameterizedTestCaseInfoBase() {}

  // Base part of test case name for display purposes.
  virtual const string& GetTestCaseName() const = 0;
  // Test case id to verify identity.
  virtual TypeId GetTestCaseTypeId() const = 0;
  // UnitTest class invokes this method to register tests in this
  // test case right before running them in RUN_ALL_TESTS macro.
  // This method should not be called more then once on any single
  // instance of a ParameterizedTestCaseInfoBase derived class.
  virtual void RegisterTests() = 0;

 protected:
  ParameterizedTestCaseInfoBase() {}

 private:
  GTEST_DISALLOW_COPY_AND_ASSIGN_(ParameterizedTestCaseInfoBase);
};

// INTERNAL IMPLEMENTATION - DO NOT USE IN USER CODE.
//
// ParameterizedTestCaseInfo accumulates tests obtained from TEST_P
// macro invocations for a particular test case and generators
// obtained from INSTANTIATE_TEST_CASE_P macro invocations for that
// test case. It registers tests with all values generated by all
// generators when asked.
template <class TestCase>
class ParameterizedTestCaseInfo : public ParameterizedTestCaseInfoBase {
 public:
  // ParamType and GeneratorCreationFunc are private types but are required
  // for declarations of public methods AddTestPattern() and
  // AddTestCaseInstantiation().
  typedef typename TestCase::ParamType ParamType;
  // A function that returns an instance of appropriate generator type.
  typedef ParamGenerator<ParamType>(GeneratorCreationFunc)();

  explicit ParameterizedTestCaseInfo(const char* name)
      : test_case_name_(name) {}

  // Test case base name for display purposes.
  virtual const string& GetTestCaseName() const { return test_case_name_; }
  // Test case id to verify identity.
  virtual TypeId GetTestCaseTypeId() const { return GetTypeId<TestCase>(); }
  // TEST_P macro uses AddTestPattern() to record information
  // about a single test in a LocalTestInfo structure.
  // test_case_name is the base name of the test case (without invocation
  // prefix). test_base_name is the name of an individual test without
  // parameter index. For the test SequenceA/FooTest.DoBar/1 FooTest is
  // test case base name and DoBar is test base name.
  void AddTestPattern(const char* test_case_name,
                      const char* test_base_name,
                      TestMetaFactoryBase<ParamType>* meta_factory) {
    tests_.push_back(linked_ptr<TestInfo>(new TestInfo(test_case_name,
                                                       test_base_name,
                                                       meta_factory)));
  }
  // INSTANTIATE_TEST_CASE_P macro uses AddGenerator() to record information
  // about a generator.
  int AddTestCaseInstantiation(const string& instantiation_name,
                               GeneratorCreationFunc* func,
                               const char* /* file */,
                               int /* line */) {
    instantiations_.push_back(::std::make_pair(instantiation_name, func));
    return 0;  // Return value used only to run this method in namespace scope.
  }
  // UnitTest class invokes this method to register tests in this test case
  // test cases right before running tests in RUN_ALL_TESTS macro.
  // This method should not be called more then once on any single
  // instance of a ParameterizedTestCaseInfoBase derived class.
  // UnitTest has a guard to prevent from calling this method more then once.
  virtual void RegisterTests() {
    for (typename TestInfoContainer::iterator test_it = tests_.begin();
         test_it != tests_.end(); ++test_it) {
      linked_ptr<TestInfo> test_info = *test_it;
      for (typename InstantiationContainer::iterator gen_it =
               instantiations_.begin(); gen_it != instantiations_.end();
               ++gen_it) {
        const string& instantiation_name = gen_it->first;
        ParamGenerator<ParamType> generator((*gen_it->second)());

        string test_case_name;
        if ( !instantiation_name.empty() )
          test_case_name = instantiation_name + "/";
        test_case_name += test_info->test_case_base_name;

        int i = 0;
        for (typename ParamGenerator<ParamType>::iterator param_it =
                 generator.begin();
             param_it != generator.end(); ++param_it, ++i) {
          Message test_name_stream;
          test_name_stream << test_info->test_base_name << "/" << i;
          MakeAndRegisterTestInfo(
              test_case_name.c_str(),
              test_name_stream.GetString().c_str(),
              NULL,  // No type parameter.
              PrintToString(*param_it).c_str(),
              GetTestCaseTypeId(),
              TestCase::SetUpTestCase,
              TestCase::TearDownTestCase,
              test_info->test_meta_factory->CreateTestFactory(*param_it));
        }  // for param_it
      }  // for gen_it
    }  // for test_it
  }  // RegisterTests

 private:
  // LocalTestInfo structure keeps information about a single test registered
  // with TEST_P macro.
  struct TestInfo {
    TestInfo(const char* a_test_case_base_name,
             const char* a_test_base_name,
             TestMetaFactoryBase<ParamType>* a_test_meta_factory) :
        test_case_base_name(a_test_case_base_name),
        test_base_name(a_test_base_name),
        test_meta_factory(a_test_meta_factory) {}

    const string test_case_base_name;
    const string test_base_name;
    const scoped_ptr<TestMetaFactoryBase<ParamType> > test_meta_factory;
  };
  typedef ::std::vector<linked_ptr<TestInfo> > TestInfoContainer;
  // Keeps pairs of <Instantiation name, Sequence generator creation function>
  // received from INSTANTIATE_TEST_CASE_P macros.
  typedef ::std::vector<std::pair<string, GeneratorCreationFunc*> >
      InstantiationContainer;

  const string test_case_name_;
  TestInfoContainer tests_;
  InstantiationContainer instantiations_;

  GTEST_DISALLOW_COPY_AND_ASSIGN_(ParameterizedTestCaseInfo);
};  // class ParameterizedTestCaseInfo

// INTERNAL IMPLEMENTATION - DO NOT USE IN USER CODE.
//
// ParameterizedTestCaseRegistry contains a map of ParameterizedTestCaseInfoBase
// classes accessed by test case names. TEST_P and INSTANTIATE_TEST_CASE_P
// macros use it to locate their corresponding ParameterizedTestCaseInfo
// descriptors.
class ParameterizedTestCaseRegistry {
 public:
  ParameterizedTestCaseRegistry() {}
  ~ParameterizedTestCaseRegistry() {
    for (TestCaseInfoContainer::iterator it = test_case_infos_.begin();
         it != test_case_infos_.end(); ++it) {
      delete *it;
    }
  }

  // Looks up or creates and returns a structure containing information about
  // tests and instantiations of a particular test case.
  template <class TestCase>
  ParameterizedTestCaseInfo<TestCase>* GetTestCasePatternHolder(
      const char* test_case_name,
      const char* file,
      int line) {
    ParameterizedTestCaseInfo<TestCase>* typed_test_info = NULL;
    for (TestCaseInfoContainer::iterator it = test_case_infos_.begin();
         it != test_case_infos_.end(); ++it) {
      if ((*it)->GetTestCaseName() == test_case_name) {
        if ((*it)->GetTestCaseTypeId() != GetTypeId<TestCase>()) {
          // Complain about incorrect usage of Google Test facilities
          // and terminate the program since we cannot guaranty correct
          // test case setup and tear-down in this case.
          ReportInvalidTestCaseType(test_case_name,  file, line);
          posix::Abort();
        } else {
          // At this point we are sure that the object we found is of the same
          // type we are looking for, so we downcast it to that type
          // without further checks.
          typed_test_info = CheckedDowncastToActualType<
              ParameterizedTestCaseInfo<TestCase> >(*it);
        }
        break;
      }
    }
    if (typed_test_info == NULL) {
      typed_test_info = new ParameterizedTestCaseInfo<TestCase>(test_case_name);
      test_case_infos_.push_back(typed_test_info);
    }
    return typed_test_info;
  }
  void RegisterTests() {
    for (TestCaseInfoContainer::iterator it = test_case_infos_.begin();
         it != test_case_infos_.end(); ++it) {
      (*it)->RegisterTests();
    }
  }

 private:
  typedef ::std::vector<ParameterizedTestCaseInfoBase*> TestCaseInfoContainer;

  TestCaseInfoContainer test_case_infos_;

  GTEST_DISALLOW_COPY_AND_ASSIGN_(ParameterizedTestCaseRegistry);
};

}  // namespace internal
}  // namespace testing

#endif  //  GTEST_HAS_PARAM_TEST

#endif  // GTEST_INCLUDE_GTEST_INTERNAL_GTEST_PARAM_UTIL_H_
// This file was GENERATED by command:
//     pump.py gtest-param-util-generated.h.pump
// DO NOT EDIT BY HAND!!!

// Copyright 2008 Google Inc.
// All Rights Reserved.
//
// Redistribution and use in source and binary forms, with or without
// modification, are permitted provided that the following conditions are
// met:
//
//     * Redistributions of source code must retain the above copyright
// notice, this list of conditions and the following disclaimer.
//     * Redistributions in binary form must reproduce the above
// copyright notice, this list of conditions and the following disclaimer
// in the documentation and/or other materials provided with the
// distribution.
//     * Neither the name of Google Inc. nor the names of its
// contributors may be used to endorse or promote products derived from
// this software without specific prior written permission.
//
// THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
// "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
// LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
// A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
// OWNER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
// SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
// LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
// DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
// THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
// (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
// OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
//
// Author: vladl@google.com (Vlad Losev)

// Type and function utilities for implementing parameterized tests.
// This file is generated by a SCRIPT.  DO NOT EDIT BY HAND!
//
// Currently Google Test supports at most 50 arguments in Values,
// and at most 10 arguments in Combine. Please contact
// googletestframework@googlegroups.com if you need more.
// Please note that the number of arguments to Combine is limited
// by the maximum arity of the implementation of tr1::tuple which is
// currently set at 10.

#ifndef GTEST_INCLUDE_GTEST_INTERNAL_GTEST_PARAM_UTIL_GENERATED_H_
#define GTEST_INCLUDE_GTEST_INTERNAL_GTEST_PARAM_UTIL_GENERATED_H_

// scripts/fuse_gtest.py depends on gtest's own header being #included
// *unconditionally*.  Therefore these #includes cannot be moved
// inside #if GTEST_HAS_PARAM_TEST.

#if GTEST_HAS_PARAM_TEST

namespace testing {

// Forward declarations of ValuesIn(), which is implemented in
// include/gtest/gtest-param-test.h.
template <typename ForwardIterator>
internal::ParamGenerator<
  typename ::testing::internal::IteratorTraits<ForwardIterator>::value_type>
ValuesIn(ForwardIterator begin, ForwardIterator end);

template <typename T, size_t N>
internal::ParamGenerator<T> ValuesIn(const T (&array)[N]);

template <class Container>
internal::ParamGenerator<typename Container::value_type> ValuesIn(
    const Container& container);

namespace internal {

// Used in the Values() function to provide polymorphic capabilities.
template <typename T1>
class ValueArray1 {
 public:
  explicit ValueArray1(T1 v1) : v1_(v1) {}

  template <typename T>
  operator ParamGenerator<T>() const { return ValuesIn(&v1_, &v1_ + 1); }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const ValueArray1& other);

  const T1 v1_;
};

template <typename T1, typename T2>
class ValueArray2 {
 public:
  ValueArray2(T1 v1, T2 v2) : v1_(v1), v2_(v2) {}

  template <typename T>
  operator ParamGenerator<T>() const {
    const T array[] = {static_cast<T>(v1_), static_cast<T>(v2_)};
    return ValuesIn(array);
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const ValueArray2& other);

  const T1 v1_;
  const T2 v2_;
};

template <typename T1, typename T2, typename T3>
class ValueArray3 {
 public:
  ValueArray3(T1 v1, T2 v2, T3 v3) : v1_(v1), v2_(v2), v3_(v3) {}

  template <typename T>
  operator ParamGenerator<T>() const {
    const T array[] = {static_cast<T>(v1_), static_cast<T>(v2_),
        static_cast<T>(v3_)};
    return ValuesIn(array);
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const ValueArray3& other);

  const T1 v1_;
  const T2 v2_;
  const T3 v3_;
};

template <typename T1, typename T2, typename T3, typename T4>
class ValueArray4 {
 public:
  ValueArray4(T1 v1, T2 v2, T3 v3, T4 v4) : v1_(v1), v2_(v2), v3_(v3),
      v4_(v4) {}

  template <typename T>
  operator ParamGenerator<T>() const {
    const T array[] = {static_cast<T>(v1_), static_cast<T>(v2_),
        static_cast<T>(v3_), static_cast<T>(v4_)};
    return ValuesIn(array);
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const ValueArray4& other);

  const T1 v1_;
  const T2 v2_;
  const T3 v3_;
  const T4 v4_;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5>
class ValueArray5 {
 public:
  ValueArray5(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5) : v1_(v1), v2_(v2), v3_(v3),
      v4_(v4), v5_(v5) {}

  template <typename T>
  operator ParamGenerator<T>() const {
    const T array[] = {static_cast<T>(v1_), static_cast<T>(v2_),
        static_cast<T>(v3_), static_cast<T>(v4_), static_cast<T>(v5_)};
    return ValuesIn(array);
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const ValueArray5& other);

  const T1 v1_;
  const T2 v2_;
  const T3 v3_;
  const T4 v4_;
  const T5 v5_;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6>
class ValueArray6 {
 public:
  ValueArray6(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6) : v1_(v1), v2_(v2),
      v3_(v3), v4_(v4), v5_(v5), v6_(v6) {}

  template <typename T>
  operator ParamGenerator<T>() const {
    const T array[] = {static_cast<T>(v1_), static_cast<T>(v2_),
        static_cast<T>(v3_), static_cast<T>(v4_), static_cast<T>(v5_),
        static_cast<T>(v6_)};
    return ValuesIn(array);
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const ValueArray6& other);

  const T1 v1_;
  const T2 v2_;
  const T3 v3_;
  const T4 v4_;
  const T5 v5_;
  const T6 v6_;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7>
class ValueArray7 {
 public:
  ValueArray7(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7) : v1_(v1),
      v2_(v2), v3_(v3), v4_(v4), v5_(v5), v6_(v6), v7_(v7) {}

  template <typename T>
  operator ParamGenerator<T>() const {
    const T array[] = {static_cast<T>(v1_), static_cast<T>(v2_),
        static_cast<T>(v3_), static_cast<T>(v4_), static_cast<T>(v5_),
        static_cast<T>(v6_), static_cast<T>(v7_)};
    return ValuesIn(array);
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const ValueArray7& other);

  const T1 v1_;
  const T2 v2_;
  const T3 v3_;
  const T4 v4_;
  const T5 v5_;
  const T6 v6_;
  const T7 v7_;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8>
class ValueArray8 {
 public:
  ValueArray8(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7,
      T8 v8) : v1_(v1), v2_(v2), v3_(v3), v4_(v4), v5_(v5), v6_(v6), v7_(v7),
      v8_(v8) {}

  template <typename T>
  operator ParamGenerator<T>() const {
    const T array[] = {static_cast<T>(v1_), static_cast<T>(v2_),
        static_cast<T>(v3_), static_cast<T>(v4_), static_cast<T>(v5_),
        static_cast<T>(v6_), static_cast<T>(v7_), static_cast<T>(v8_)};
    return ValuesIn(array);
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const ValueArray8& other);

  const T1 v1_;
  const T2 v2_;
  const T3 v3_;
  const T4 v4_;
  const T5 v5_;
  const T6 v6_;
  const T7 v7_;
  const T8 v8_;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9>
class ValueArray9 {
 public:
  ValueArray9(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8,
      T9 v9) : v1_(v1), v2_(v2), v3_(v3), v4_(v4), v5_(v5), v6_(v6), v7_(v7),
      v8_(v8), v9_(v9) {}

  template <typename T>
  operator ParamGenerator<T>() const {
    const T array[] = {static_cast<T>(v1_), static_cast<T>(v2_),
        static_cast<T>(v3_), static_cast<T>(v4_), static_cast<T>(v5_),
        static_cast<T>(v6_), static_cast<T>(v7_), static_cast<T>(v8_),
        static_cast<T>(v9_)};
    return ValuesIn(array);
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const ValueArray9& other);

  const T1 v1_;
  const T2 v2_;
  const T3 v3_;
  const T4 v4_;
  const T5 v5_;
  const T6 v6_;
  const T7 v7_;
  const T8 v8_;
  const T9 v9_;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10>
class ValueArray10 {
 public:
  ValueArray10(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
      T10 v10) : v1_(v1), v2_(v2), v3_(v3), v4_(v4), v5_(v5), v6_(v6), v7_(v7),
      v8_(v8), v9_(v9), v10_(v10) {}

  template <typename T>
  operator ParamGenerator<T>() const {
    const T array[] = {static_cast<T>(v1_), static_cast<T>(v2_),
        static_cast<T>(v3_), static_cast<T>(v4_), static_cast<T>(v5_),
        static_cast<T>(v6_), static_cast<T>(v7_), static_cast<T>(v8_),
        static_cast<T>(v9_), static_cast<T>(v10_)};
    return ValuesIn(array);
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const ValueArray10& other);

  const T1 v1_;
  const T2 v2_;
  const T3 v3_;
  const T4 v4_;
  const T5 v5_;
  const T6 v6_;
  const T7 v7_;
  const T8 v8_;
  const T9 v9_;
  const T10 v10_;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11>
class ValueArray11 {
 public:
  ValueArray11(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
      T10 v10, T11 v11) : v1_(v1), v2_(v2), v3_(v3), v4_(v4), v5_(v5), v6_(v6),
      v7_(v7), v8_(v8), v9_(v9), v10_(v10), v11_(v11) {}

  template <typename T>
  operator ParamGenerator<T>() const {
    const T array[] = {static_cast<T>(v1_), static_cast<T>(v2_),
        static_cast<T>(v3_), static_cast<T>(v4_), static_cast<T>(v5_),
        static_cast<T>(v6_), static_cast<T>(v7_), static_cast<T>(v8_),
        static_cast<T>(v9_), static_cast<T>(v10_), static_cast<T>(v11_)};
    return ValuesIn(array);
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const ValueArray11& other);

  const T1 v1_;
  const T2 v2_;
  const T3 v3_;
  const T4 v4_;
  const T5 v5_;
  const T6 v6_;
  const T7 v7_;
  const T8 v8_;
  const T9 v9_;
  const T10 v10_;
  const T11 v11_;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12>
class ValueArray12 {
 public:
  ValueArray12(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
      T10 v10, T11 v11, T12 v12) : v1_(v1), v2_(v2), v3_(v3), v4_(v4), v5_(v5),
      v6_(v6), v7_(v7), v8_(v8), v9_(v9), v10_(v10), v11_(v11), v12_(v12) {}

  template <typename T>
  operator ParamGenerator<T>() const {
    const T array[] = {static_cast<T>(v1_), static_cast<T>(v2_),
        static_cast<T>(v3_), static_cast<T>(v4_), static_cast<T>(v5_),
        static_cast<T>(v6_), static_cast<T>(v7_), static_cast<T>(v8_),
        static_cast<T>(v9_), static_cast<T>(v10_), static_cast<T>(v11_),
        static_cast<T>(v12_)};
    return ValuesIn(array);
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const ValueArray12& other);

  const T1 v1_;
  const T2 v2_;
  const T3 v3_;
  const T4 v4_;
  const T5 v5_;
  const T6 v6_;
  const T7 v7_;
  const T8 v8_;
  const T9 v9_;
  const T10 v10_;
  const T11 v11_;
  const T12 v12_;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13>
class ValueArray13 {
 public:
  ValueArray13(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
      T10 v10, T11 v11, T12 v12, T13 v13) : v1_(v1), v2_(v2), v3_(v3), v4_(v4),
      v5_(v5), v6_(v6), v7_(v7), v8_(v8), v9_(v9), v10_(v10), v11_(v11),
      v12_(v12), v13_(v13) {}

  template <typename T>
  operator ParamGenerator<T>() const {
    const T array[] = {static_cast<T>(v1_), static_cast<T>(v2_),
        static_cast<T>(v3_), static_cast<T>(v4_), static_cast<T>(v5_),
        static_cast<T>(v6_), static_cast<T>(v7_), static_cast<T>(v8_),
        static_cast<T>(v9_), static_cast<T>(v10_), static_cast<T>(v11_),
        static_cast<T>(v12_), static_cast<T>(v13_)};
    return ValuesIn(array);
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const ValueArray13& other);

  const T1 v1_;
  const T2 v2_;
  const T3 v3_;
  const T4 v4_;
  const T5 v5_;
  const T6 v6_;
  const T7 v7_;
  const T8 v8_;
  const T9 v9_;
  const T10 v10_;
  const T11 v11_;
  const T12 v12_;
  const T13 v13_;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14>
class ValueArray14 {
 public:
  ValueArray14(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
      T10 v10, T11 v11, T12 v12, T13 v13, T14 v14) : v1_(v1), v2_(v2), v3_(v3),
      v4_(v4), v5_(v5), v6_(v6), v7_(v7), v8_(v8), v9_(v9), v10_(v10),
      v11_(v11), v12_(v12), v13_(v13), v14_(v14) {}

  template <typename T>
  operator ParamGenerator<T>() const {
    const T array[] = {static_cast<T>(v1_), static_cast<T>(v2_),
        static_cast<T>(v3_), static_cast<T>(v4_), static_cast<T>(v5_),
        static_cast<T>(v6_), static_cast<T>(v7_), static_cast<T>(v8_),
        static_cast<T>(v9_), static_cast<T>(v10_), static_cast<T>(v11_),
        static_cast<T>(v12_), static_cast<T>(v13_), static_cast<T>(v14_)};
    return ValuesIn(array);
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const ValueArray14& other);

  const T1 v1_;
  const T2 v2_;
  const T3 v3_;
  const T4 v4_;
  const T5 v5_;
  const T6 v6_;
  const T7 v7_;
  const T8 v8_;
  const T9 v9_;
  const T10 v10_;
  const T11 v11_;
  const T12 v12_;
  const T13 v13_;
  const T14 v14_;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15>
class ValueArray15 {
 public:
  ValueArray15(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
      T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15) : v1_(v1), v2_(v2),
      v3_(v3), v4_(v4), v5_(v5), v6_(v6), v7_(v7), v8_(v8), v9_(v9), v10_(v10),
      v11_(v11), v12_(v12), v13_(v13), v14_(v14), v15_(v15) {}

  template <typename T>
  operator ParamGenerator<T>() const {
    const T array[] = {static_cast<T>(v1_), static_cast<T>(v2_),
        static_cast<T>(v3_), static_cast<T>(v4_), static_cast<T>(v5_),
        static_cast<T>(v6_), static_cast<T>(v7_), static_cast<T>(v8_),
        static_cast<T>(v9_), static_cast<T>(v10_), static_cast<T>(v11_),
        static_cast<T>(v12_), static_cast<T>(v13_), static_cast<T>(v14_),
        static_cast<T>(v15_)};
    return ValuesIn(array);
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const ValueArray15& other);

  const T1 v1_;
  const T2 v2_;
  const T3 v3_;
  const T4 v4_;
  const T5 v5_;
  const T6 v6_;
  const T7 v7_;
  const T8 v8_;
  const T9 v9_;
  const T10 v10_;
  const T11 v11_;
  const T12 v12_;
  const T13 v13_;
  const T14 v14_;
  const T15 v15_;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16>
class ValueArray16 {
 public:
  ValueArray16(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
      T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15, T16 v16) : v1_(v1),
      v2_(v2), v3_(v3), v4_(v4), v5_(v5), v6_(v6), v7_(v7), v8_(v8), v9_(v9),
      v10_(v10), v11_(v11), v12_(v12), v13_(v13), v14_(v14), v15_(v15),
      v16_(v16) {}

  template <typename T>
  operator ParamGenerator<T>() const {
    const T array[] = {static_cast<T>(v1_), static_cast<T>(v2_),
        static_cast<T>(v3_), static_cast<T>(v4_), static_cast<T>(v5_),
        static_cast<T>(v6_), static_cast<T>(v7_), static_cast<T>(v8_),
        static_cast<T>(v9_), static_cast<T>(v10_), static_cast<T>(v11_),
        static_cast<T>(v12_), static_cast<T>(v13_), static_cast<T>(v14_),
        static_cast<T>(v15_), static_cast<T>(v16_)};
    return ValuesIn(array);
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const ValueArray16& other);

  const T1 v1_;
  const T2 v2_;
  const T3 v3_;
  const T4 v4_;
  const T5 v5_;
  const T6 v6_;
  const T7 v7_;
  const T8 v8_;
  const T9 v9_;
  const T10 v10_;
  const T11 v11_;
  const T12 v12_;
  const T13 v13_;
  const T14 v14_;
  const T15 v15_;
  const T16 v16_;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17>
class ValueArray17 {
 public:
  ValueArray17(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
      T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15, T16 v16,
      T17 v17) : v1_(v1), v2_(v2), v3_(v3), v4_(v4), v5_(v5), v6_(v6), v7_(v7),
      v8_(v8), v9_(v9), v10_(v10), v11_(v11), v12_(v12), v13_(v13), v14_(v14),
      v15_(v15), v16_(v16), v17_(v17) {}

  template <typename T>
  operator ParamGenerator<T>() const {
    const T array[] = {static_cast<T>(v1_), static_cast<T>(v2_),
        static_cast<T>(v3_), static_cast<T>(v4_), static_cast<T>(v5_),
        static_cast<T>(v6_), static_cast<T>(v7_), static_cast<T>(v8_),
        static_cast<T>(v9_), static_cast<T>(v10_), static_cast<T>(v11_),
        static_cast<T>(v12_), static_cast<T>(v13_), static_cast<T>(v14_),
        static_cast<T>(v15_), static_cast<T>(v16_), static_cast<T>(v17_)};
    return ValuesIn(array);
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const ValueArray17& other);

  const T1 v1_;
  const T2 v2_;
  const T3 v3_;
  const T4 v4_;
  const T5 v5_;
  const T6 v6_;
  const T7 v7_;
  const T8 v8_;
  const T9 v9_;
  const T10 v10_;
  const T11 v11_;
  const T12 v12_;
  const T13 v13_;
  const T14 v14_;
  const T15 v15_;
  const T16 v16_;
  const T17 v17_;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18>
class ValueArray18 {
 public:
  ValueArray18(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
      T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15, T16 v16, T17 v17,
      T18 v18) : v1_(v1), v2_(v2), v3_(v3), v4_(v4), v5_(v5), v6_(v6), v7_(v7),
      v8_(v8), v9_(v9), v10_(v10), v11_(v11), v12_(v12), v13_(v13), v14_(v14),
      v15_(v15), v16_(v16), v17_(v17), v18_(v18) {}

  template <typename T>
  operator ParamGenerator<T>() const {
    const T array[] = {static_cast<T>(v1_), static_cast<T>(v2_),
        static_cast<T>(v3_), static_cast<T>(v4_), static_cast<T>(v5_),
        static_cast<T>(v6_), static_cast<T>(v7_), static_cast<T>(v8_),
        static_cast<T>(v9_), static_cast<T>(v10_), static_cast<T>(v11_),
        static_cast<T>(v12_), static_cast<T>(v13_), static_cast<T>(v14_),
        static_cast<T>(v15_), static_cast<T>(v16_), static_cast<T>(v17_),
        static_cast<T>(v18_)};
    return ValuesIn(array);
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const ValueArray18& other);

  const T1 v1_;
  const T2 v2_;
  const T3 v3_;
  const T4 v4_;
  const T5 v5_;
  const T6 v6_;
  const T7 v7_;
  const T8 v8_;
  const T9 v9_;
  const T10 v10_;
  const T11 v11_;
  const T12 v12_;
  const T13 v13_;
  const T14 v14_;
  const T15 v15_;
  const T16 v16_;
  const T17 v17_;
  const T18 v18_;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19>
class ValueArray19 {
 public:
  ValueArray19(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
      T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15, T16 v16, T17 v17,
      T18 v18, T19 v19) : v1_(v1), v2_(v2), v3_(v3), v4_(v4), v5_(v5), v6_(v6),
      v7_(v7), v8_(v8), v9_(v9), v10_(v10), v11_(v11), v12_(v12), v13_(v13),
      v14_(v14), v15_(v15), v16_(v16), v17_(v17), v18_(v18), v19_(v19) {}

  template <typename T>
  operator ParamGenerator<T>() const {
    const T array[] = {static_cast<T>(v1_), static_cast<T>(v2_),
        static_cast<T>(v3_), static_cast<T>(v4_), static_cast<T>(v5_),
        static_cast<T>(v6_), static_cast<T>(v7_), static_cast<T>(v8_),
        static_cast<T>(v9_), static_cast<T>(v10_), static_cast<T>(v11_),
        static_cast<T>(v12_), static_cast<T>(v13_), static_cast<T>(v14_),
        static_cast<T>(v15_), static_cast<T>(v16_), static_cast<T>(v17_),
        static_cast<T>(v18_), static_cast<T>(v19_)};
    return ValuesIn(array);
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const ValueArray19& other);

  const T1 v1_;
  const T2 v2_;
  const T3 v3_;
  const T4 v4_;
  const T5 v5_;
  const T6 v6_;
  const T7 v7_;
  const T8 v8_;
  const T9 v9_;
  const T10 v10_;
  const T11 v11_;
  const T12 v12_;
  const T13 v13_;
  const T14 v14_;
  const T15 v15_;
  const T16 v16_;
  const T17 v17_;
  const T18 v18_;
  const T19 v19_;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20>
class ValueArray20 {
 public:
  ValueArray20(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
      T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15, T16 v16, T17 v17,
      T18 v18, T19 v19, T20 v20) : v1_(v1), v2_(v2), v3_(v3), v4_(v4), v5_(v5),
      v6_(v6), v7_(v7), v8_(v8), v9_(v9), v10_(v10), v11_(v11), v12_(v12),
      v13_(v13), v14_(v14), v15_(v15), v16_(v16), v17_(v17), v18_(v18),
      v19_(v19), v20_(v20) {}

  template <typename T>
  operator ParamGenerator<T>() const {
    const T array[] = {static_cast<T>(v1_), static_cast<T>(v2_),
        static_cast<T>(v3_), static_cast<T>(v4_), static_cast<T>(v5_),
        static_cast<T>(v6_), static_cast<T>(v7_), static_cast<T>(v8_),
        static_cast<T>(v9_), static_cast<T>(v10_), static_cast<T>(v11_),
        static_cast<T>(v12_), static_cast<T>(v13_), static_cast<T>(v14_),
        static_cast<T>(v15_), static_cast<T>(v16_), static_cast<T>(v17_),
        static_cast<T>(v18_), static_cast<T>(v19_), static_cast<T>(v20_)};
    return ValuesIn(array);
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const ValueArray20& other);

  const T1 v1_;
  const T2 v2_;
  const T3 v3_;
  const T4 v4_;
  const T5 v5_;
  const T6 v6_;
  const T7 v7_;
  const T8 v8_;
  const T9 v9_;
  const T10 v10_;
  const T11 v11_;
  const T12 v12_;
  const T13 v13_;
  const T14 v14_;
  const T15 v15_;
  const T16 v16_;
  const T17 v17_;
  const T18 v18_;
  const T19 v19_;
  const T20 v20_;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21>
class ValueArray21 {
 public:
  ValueArray21(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
      T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15, T16 v16, T17 v17,
      T18 v18, T19 v19, T20 v20, T21 v21) : v1_(v1), v2_(v2), v3_(v3), v4_(v4),
      v5_(v5), v6_(v6), v7_(v7), v8_(v8), v9_(v9), v10_(v10), v11_(v11),
      v12_(v12), v13_(v13), v14_(v14), v15_(v15), v16_(v16), v17_(v17),
      v18_(v18), v19_(v19), v20_(v20), v21_(v21) {}

  template <typename T>
  operator ParamGenerator<T>() const {
    const T array[] = {static_cast<T>(v1_), static_cast<T>(v2_),
        static_cast<T>(v3_), static_cast<T>(v4_), static_cast<T>(v5_),
        static_cast<T>(v6_), static_cast<T>(v7_), static_cast<T>(v8_),
        static_cast<T>(v9_), static_cast<T>(v10_), static_cast<T>(v11_),
        static_cast<T>(v12_), static_cast<T>(v13_), static_cast<T>(v14_),
        static_cast<T>(v15_), static_cast<T>(v16_), static_cast<T>(v17_),
        static_cast<T>(v18_), static_cast<T>(v19_), static_cast<T>(v20_),
        static_cast<T>(v21_)};
    return ValuesIn(array);
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const ValueArray21& other);

  const T1 v1_;
  const T2 v2_;
  const T3 v3_;
  const T4 v4_;
  const T5 v5_;
  const T6 v6_;
  const T7 v7_;
  const T8 v8_;
  const T9 v9_;
  const T10 v10_;
  const T11 v11_;
  const T12 v12_;
  const T13 v13_;
  const T14 v14_;
  const T15 v15_;
  const T16 v16_;
  const T17 v17_;
  const T18 v18_;
  const T19 v19_;
  const T20 v20_;
  const T21 v21_;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22>
class ValueArray22 {
 public:
  ValueArray22(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
      T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15, T16 v16, T17 v17,
      T18 v18, T19 v19, T20 v20, T21 v21, T22 v22) : v1_(v1), v2_(v2), v3_(v3),
      v4_(v4), v5_(v5), v6_(v6), v7_(v7), v8_(v8), v9_(v9), v10_(v10),
      v11_(v11), v12_(v12), v13_(v13), v14_(v14), v15_(v15), v16_(v16),
      v17_(v17), v18_(v18), v19_(v19), v20_(v20), v21_(v21), v22_(v22) {}

  template <typename T>
  operator ParamGenerator<T>() const {
    const T array[] = {static_cast<T>(v1_), static_cast<T>(v2_),
        static_cast<T>(v3_), static_cast<T>(v4_), static_cast<T>(v5_),
        static_cast<T>(v6_), static_cast<T>(v7_), static_cast<T>(v8_),
        static_cast<T>(v9_), static_cast<T>(v10_), static_cast<T>(v11_),
        static_cast<T>(v12_), static_cast<T>(v13_), static_cast<T>(v14_),
        static_cast<T>(v15_), static_cast<T>(v16_), static_cast<T>(v17_),
        static_cast<T>(v18_), static_cast<T>(v19_), static_cast<T>(v20_),
        static_cast<T>(v21_), static_cast<T>(v22_)};
    return ValuesIn(array);
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const ValueArray22& other);

  const T1 v1_;
  const T2 v2_;
  const T3 v3_;
  const T4 v4_;
  const T5 v5_;
  const T6 v6_;
  const T7 v7_;
  const T8 v8_;
  const T9 v9_;
  const T10 v10_;
  const T11 v11_;
  const T12 v12_;
  const T13 v13_;
  const T14 v14_;
  const T15 v15_;
  const T16 v16_;
  const T17 v17_;
  const T18 v18_;
  const T19 v19_;
  const T20 v20_;
  const T21 v21_;
  const T22 v22_;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23>
class ValueArray23 {
 public:
  ValueArray23(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
      T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15, T16 v16, T17 v17,
      T18 v18, T19 v19, T20 v20, T21 v21, T22 v22, T23 v23) : v1_(v1), v2_(v2),
      v3_(v3), v4_(v4), v5_(v5), v6_(v6), v7_(v7), v8_(v8), v9_(v9), v10_(v10),
      v11_(v11), v12_(v12), v13_(v13), v14_(v14), v15_(v15), v16_(v16),
      v17_(v17), v18_(v18), v19_(v19), v20_(v20), v21_(v21), v22_(v22),
      v23_(v23) {}

  template <typename T>
  operator ParamGenerator<T>() const {
    const T array[] = {static_cast<T>(v1_), static_cast<T>(v2_),
        static_cast<T>(v3_), static_cast<T>(v4_), static_cast<T>(v5_),
        static_cast<T>(v6_), static_cast<T>(v7_), static_cast<T>(v8_),
        static_cast<T>(v9_), static_cast<T>(v10_), static_cast<T>(v11_),
        static_cast<T>(v12_), static_cast<T>(v13_), static_cast<T>(v14_),
        static_cast<T>(v15_), static_cast<T>(v16_), static_cast<T>(v17_),
        static_cast<T>(v18_), static_cast<T>(v19_), static_cast<T>(v20_),
        static_cast<T>(v21_), static_cast<T>(v22_), static_cast<T>(v23_)};
    return ValuesIn(array);
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const ValueArray23& other);

  const T1 v1_;
  const T2 v2_;
  const T3 v3_;
  const T4 v4_;
  const T5 v5_;
  const T6 v6_;
  const T7 v7_;
  const T8 v8_;
  const T9 v9_;
  const T10 v10_;
  const T11 v11_;
  const T12 v12_;
  const T13 v13_;
  const T14 v14_;
  const T15 v15_;
  const T16 v16_;
  const T17 v17_;
  const T18 v18_;
  const T19 v19_;
  const T20 v20_;
  const T21 v21_;
  const T22 v22_;
  const T23 v23_;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24>
class ValueArray24 {
 public:
  ValueArray24(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
      T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15, T16 v16, T17 v17,
      T18 v18, T19 v19, T20 v20, T21 v21, T22 v22, T23 v23, T24 v24) : v1_(v1),
      v2_(v2), v3_(v3), v4_(v4), v5_(v5), v6_(v6), v7_(v7), v8_(v8), v9_(v9),
      v10_(v10), v11_(v11), v12_(v12), v13_(v13), v14_(v14), v15_(v15),
      v16_(v16), v17_(v17), v18_(v18), v19_(v19), v20_(v20), v21_(v21),
      v22_(v22), v23_(v23), v24_(v24) {}

  template <typename T>
  operator ParamGenerator<T>() const {
    const T array[] = {static_cast<T>(v1_), static_cast<T>(v2_),
        static_cast<T>(v3_), static_cast<T>(v4_), static_cast<T>(v5_),
        static_cast<T>(v6_), static_cast<T>(v7_), static_cast<T>(v8_),
        static_cast<T>(v9_), static_cast<T>(v10_), static_cast<T>(v11_),
        static_cast<T>(v12_), static_cast<T>(v13_), static_cast<T>(v14_),
        static_cast<T>(v15_), static_cast<T>(v16_), static_cast<T>(v17_),
        static_cast<T>(v18_), static_cast<T>(v19_), static_cast<T>(v20_),
        static_cast<T>(v21_), static_cast<T>(v22_), static_cast<T>(v23_),
        static_cast<T>(v24_)};
    return ValuesIn(array);
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const ValueArray24& other);

  const T1 v1_;
  const T2 v2_;
  const T3 v3_;
  const T4 v4_;
  const T5 v5_;
  const T6 v6_;
  const T7 v7_;
  const T8 v8_;
  const T9 v9_;
  const T10 v10_;
  const T11 v11_;
  const T12 v12_;
  const T13 v13_;
  const T14 v14_;
  const T15 v15_;
  const T16 v16_;
  const T17 v17_;
  const T18 v18_;
  const T19 v19_;
  const T20 v20_;
  const T21 v21_;
  const T22 v22_;
  const T23 v23_;
  const T24 v24_;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25>
class ValueArray25 {
 public:
  ValueArray25(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
      T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15, T16 v16, T17 v17,
      T18 v18, T19 v19, T20 v20, T21 v21, T22 v22, T23 v23, T24 v24,
      T25 v25) : v1_(v1), v2_(v2), v3_(v3), v4_(v4), v5_(v5), v6_(v6), v7_(v7),
      v8_(v8), v9_(v9), v10_(v10), v11_(v11), v12_(v12), v13_(v13), v14_(v14),
      v15_(v15), v16_(v16), v17_(v17), v18_(v18), v19_(v19), v20_(v20),
      v21_(v21), v22_(v22), v23_(v23), v24_(v24), v25_(v25) {}

  template <typename T>
  operator ParamGenerator<T>() const {
    const T array[] = {static_cast<T>(v1_), static_cast<T>(v2_),
        static_cast<T>(v3_), static_cast<T>(v4_), static_cast<T>(v5_),
        static_cast<T>(v6_), static_cast<T>(v7_), static_cast<T>(v8_),
        static_cast<T>(v9_), static_cast<T>(v10_), static_cast<T>(v11_),
        static_cast<T>(v12_), static_cast<T>(v13_), static_cast<T>(v14_),
        static_cast<T>(v15_), static_cast<T>(v16_), static_cast<T>(v17_),
        static_cast<T>(v18_), static_cast<T>(v19_), static_cast<T>(v20_),
        static_cast<T>(v21_), static_cast<T>(v22_), static_cast<T>(v23_),
        static_cast<T>(v24_), static_cast<T>(v25_)};
    return ValuesIn(array);
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const ValueArray25& other);

  const T1 v1_;
  const T2 v2_;
  const T3 v3_;
  const T4 v4_;
  const T5 v5_;
  const T6 v6_;
  const T7 v7_;
  const T8 v8_;
  const T9 v9_;
  const T10 v10_;
  const T11 v11_;
  const T12 v12_;
  const T13 v13_;
  const T14 v14_;
  const T15 v15_;
  const T16 v16_;
  const T17 v17_;
  const T18 v18_;
  const T19 v19_;
  const T20 v20_;
  const T21 v21_;
  const T22 v22_;
  const T23 v23_;
  const T24 v24_;
  const T25 v25_;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26>
class ValueArray26 {
 public:
  ValueArray26(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
      T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15, T16 v16, T17 v17,
      T18 v18, T19 v19, T20 v20, T21 v21, T22 v22, T23 v23, T24 v24, T25 v25,
      T26 v26) : v1_(v1), v2_(v2), v3_(v3), v4_(v4), v5_(v5), v6_(v6), v7_(v7),
      v8_(v8), v9_(v9), v10_(v10), v11_(v11), v12_(v12), v13_(v13), v14_(v14),
      v15_(v15), v16_(v16), v17_(v17), v18_(v18), v19_(v19), v20_(v20),
      v21_(v21), v22_(v22), v23_(v23), v24_(v24), v25_(v25), v26_(v26) {}

  template <typename T>
  operator ParamGenerator<T>() const {
    const T array[] = {static_cast<T>(v1_), static_cast<T>(v2_),
        static_cast<T>(v3_), static_cast<T>(v4_), static_cast<T>(v5_),
        static_cast<T>(v6_), static_cast<T>(v7_), static_cast<T>(v8_),
        static_cast<T>(v9_), static_cast<T>(v10_), static_cast<T>(v11_),
        static_cast<T>(v12_), static_cast<T>(v13_), static_cast<T>(v14_),
        static_cast<T>(v15_), static_cast<T>(v16_), static_cast<T>(v17_),
        static_cast<T>(v18_), static_cast<T>(v19_), static_cast<T>(v20_),
        static_cast<T>(v21_), static_cast<T>(v22_), static_cast<T>(v23_),
        static_cast<T>(v24_), static_cast<T>(v25_), static_cast<T>(v26_)};
    return ValuesIn(array);
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const ValueArray26& other);

  const T1 v1_;
  const T2 v2_;
  const T3 v3_;
  const T4 v4_;
  const T5 v5_;
  const T6 v6_;
  const T7 v7_;
  const T8 v8_;
  const T9 v9_;
  const T10 v10_;
  const T11 v11_;
  const T12 v12_;
  const T13 v13_;
  const T14 v14_;
  const T15 v15_;
  const T16 v16_;
  const T17 v17_;
  const T18 v18_;
  const T19 v19_;
  const T20 v20_;
  const T21 v21_;
  const T22 v22_;
  const T23 v23_;
  const T24 v24_;
  const T25 v25_;
  const T26 v26_;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27>
class ValueArray27 {
 public:
  ValueArray27(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
      T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15, T16 v16, T17 v17,
      T18 v18, T19 v19, T20 v20, T21 v21, T22 v22, T23 v23, T24 v24, T25 v25,
      T26 v26, T27 v27) : v1_(v1), v2_(v2), v3_(v3), v4_(v4), v5_(v5), v6_(v6),
      v7_(v7), v8_(v8), v9_(v9), v10_(v10), v11_(v11), v12_(v12), v13_(v13),
      v14_(v14), v15_(v15), v16_(v16), v17_(v17), v18_(v18), v19_(v19),
      v20_(v20), v21_(v21), v22_(v22), v23_(v23), v24_(v24), v25_(v25),
      v26_(v26), v27_(v27) {}

  template <typename T>
  operator ParamGenerator<T>() const {
    const T array[] = {static_cast<T>(v1_), static_cast<T>(v2_),
        static_cast<T>(v3_), static_cast<T>(v4_), static_cast<T>(v5_),
        static_cast<T>(v6_), static_cast<T>(v7_), static_cast<T>(v8_),
        static_cast<T>(v9_), static_cast<T>(v10_), static_cast<T>(v11_),
        static_cast<T>(v12_), static_cast<T>(v13_), static_cast<T>(v14_),
        static_cast<T>(v15_), static_cast<T>(v16_), static_cast<T>(v17_),
        static_cast<T>(v18_), static_cast<T>(v19_), static_cast<T>(v20_),
        static_cast<T>(v21_), static_cast<T>(v22_), static_cast<T>(v23_),
        static_cast<T>(v24_), static_cast<T>(v25_), static_cast<T>(v26_),
        static_cast<T>(v27_)};
    return ValuesIn(array);
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const ValueArray27& other);

  const T1 v1_;
  const T2 v2_;
  const T3 v3_;
  const T4 v4_;
  const T5 v5_;
  const T6 v6_;
  const T7 v7_;
  const T8 v8_;
  const T9 v9_;
  const T10 v10_;
  const T11 v11_;
  const T12 v12_;
  const T13 v13_;
  const T14 v14_;
  const T15 v15_;
  const T16 v16_;
  const T17 v17_;
  const T18 v18_;
  const T19 v19_;
  const T20 v20_;
  const T21 v21_;
  const T22 v22_;
  const T23 v23_;
  const T24 v24_;
  const T25 v25_;
  const T26 v26_;
  const T27 v27_;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28>
class ValueArray28 {
 public:
  ValueArray28(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
      T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15, T16 v16, T17 v17,
      T18 v18, T19 v19, T20 v20, T21 v21, T22 v22, T23 v23, T24 v24, T25 v25,
      T26 v26, T27 v27, T28 v28) : v1_(v1), v2_(v2), v3_(v3), v4_(v4), v5_(v5),
      v6_(v6), v7_(v7), v8_(v8), v9_(v9), v10_(v10), v11_(v11), v12_(v12),
      v13_(v13), v14_(v14), v15_(v15), v16_(v16), v17_(v17), v18_(v18),
      v19_(v19), v20_(v20), v21_(v21), v22_(v22), v23_(v23), v24_(v24),
      v25_(v25), v26_(v26), v27_(v27), v28_(v28) {}

  template <typename T>
  operator ParamGenerator<T>() const {
    const T array[] = {static_cast<T>(v1_), static_cast<T>(v2_),
        static_cast<T>(v3_), static_cast<T>(v4_), static_cast<T>(v5_),
        static_cast<T>(v6_), static_cast<T>(v7_), static_cast<T>(v8_),
        static_cast<T>(v9_), static_cast<T>(v10_), static_cast<T>(v11_),
        static_cast<T>(v12_), static_cast<T>(v13_), static_cast<T>(v14_),
        static_cast<T>(v15_), static_cast<T>(v16_), static_cast<T>(v17_),
        static_cast<T>(v18_), static_cast<T>(v19_), static_cast<T>(v20_),
        static_cast<T>(v21_), static_cast<T>(v22_), static_cast<T>(v23_),
        static_cast<T>(v24_), static_cast<T>(v25_), static_cast<T>(v26_),
        static_cast<T>(v27_), static_cast<T>(v28_)};
    return ValuesIn(array);
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const ValueArray28& other);

  const T1 v1_;
  const T2 v2_;
  const T3 v3_;
  const T4 v4_;
  const T5 v5_;
  const T6 v6_;
  const T7 v7_;
  const T8 v8_;
  const T9 v9_;
  const T10 v10_;
  const T11 v11_;
  const T12 v12_;
  const T13 v13_;
  const T14 v14_;
  const T15 v15_;
  const T16 v16_;
  const T17 v17_;
  const T18 v18_;
  const T19 v19_;
  const T20 v20_;
  const T21 v21_;
  const T22 v22_;
  const T23 v23_;
  const T24 v24_;
  const T25 v25_;
  const T26 v26_;
  const T27 v27_;
  const T28 v28_;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29>
class ValueArray29 {
 public:
  ValueArray29(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
      T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15, T16 v16, T17 v17,
      T18 v18, T19 v19, T20 v20, T21 v21, T22 v22, T23 v23, T24 v24, T25 v25,
      T26 v26, T27 v27, T28 v28, T29 v29) : v1_(v1), v2_(v2), v3_(v3), v4_(v4),
      v5_(v5), v6_(v6), v7_(v7), v8_(v8), v9_(v9), v10_(v10), v11_(v11),
      v12_(v12), v13_(v13), v14_(v14), v15_(v15), v16_(v16), v17_(v17),
      v18_(v18), v19_(v19), v20_(v20), v21_(v21), v22_(v22), v23_(v23),
      v24_(v24), v25_(v25), v26_(v26), v27_(v27), v28_(v28), v29_(v29) {}

  template <typename T>
  operator ParamGenerator<T>() const {
    const T array[] = {static_cast<T>(v1_), static_cast<T>(v2_),
        static_cast<T>(v3_), static_cast<T>(v4_), static_cast<T>(v5_),
        static_cast<T>(v6_), static_cast<T>(v7_), static_cast<T>(v8_),
        static_cast<T>(v9_), static_cast<T>(v10_), static_cast<T>(v11_),
        static_cast<T>(v12_), static_cast<T>(v13_), static_cast<T>(v14_),
        static_cast<T>(v15_), static_cast<T>(v16_), static_cast<T>(v17_),
        static_cast<T>(v18_), static_cast<T>(v19_), static_cast<T>(v20_),
        static_cast<T>(v21_), static_cast<T>(v22_), static_cast<T>(v23_),
        static_cast<T>(v24_), static_cast<T>(v25_), static_cast<T>(v26_),
        static_cast<T>(v27_), static_cast<T>(v28_), static_cast<T>(v29_)};
    return ValuesIn(array);
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const ValueArray29& other);

  const T1 v1_;
  const T2 v2_;
  const T3 v3_;
  const T4 v4_;
  const T5 v5_;
  const T6 v6_;
  const T7 v7_;
  const T8 v8_;
  const T9 v9_;
  const T10 v10_;
  const T11 v11_;
  const T12 v12_;
  const T13 v13_;
  const T14 v14_;
  const T15 v15_;
  const T16 v16_;
  const T17 v17_;
  const T18 v18_;
  const T19 v19_;
  const T20 v20_;
  const T21 v21_;
  const T22 v22_;
  const T23 v23_;
  const T24 v24_;
  const T25 v25_;
  const T26 v26_;
  const T27 v27_;
  const T28 v28_;
  const T29 v29_;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30>
class ValueArray30 {
 public:
  ValueArray30(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
      T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15, T16 v16, T17 v17,
      T18 v18, T19 v19, T20 v20, T21 v21, T22 v22, T23 v23, T24 v24, T25 v25,
      T26 v26, T27 v27, T28 v28, T29 v29, T30 v30) : v1_(v1), v2_(v2), v3_(v3),
      v4_(v4), v5_(v5), v6_(v6), v7_(v7), v8_(v8), v9_(v9), v10_(v10),
      v11_(v11), v12_(v12), v13_(v13), v14_(v14), v15_(v15), v16_(v16),
      v17_(v17), v18_(v18), v19_(v19), v20_(v20), v21_(v21), v22_(v22),
      v23_(v23), v24_(v24), v25_(v25), v26_(v26), v27_(v27), v28_(v28),
      v29_(v29), v30_(v30) {}

  template <typename T>
  operator ParamGenerator<T>() const {
    const T array[] = {static_cast<T>(v1_), static_cast<T>(v2_),
        static_cast<T>(v3_), static_cast<T>(v4_), static_cast<T>(v5_),
        static_cast<T>(v6_), static_cast<T>(v7_), static_cast<T>(v8_),
        static_cast<T>(v9_), static_cast<T>(v10_), static_cast<T>(v11_),
        static_cast<T>(v12_), static_cast<T>(v13_), static_cast<T>(v14_),
        static_cast<T>(v15_), static_cast<T>(v16_), static_cast<T>(v17_),
        static_cast<T>(v18_), static_cast<T>(v19_), static_cast<T>(v20_),
        static_cast<T>(v21_), static_cast<T>(v22_), static_cast<T>(v23_),
        static_cast<T>(v24_), static_cast<T>(v25_), static_cast<T>(v26_),
        static_cast<T>(v27_), static_cast<T>(v28_), static_cast<T>(v29_),
        static_cast<T>(v30_)};
    return ValuesIn(array);
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const ValueArray30& other);

  const T1 v1_;
  const T2 v2_;
  const T3 v3_;
  const T4 v4_;
  const T5 v5_;
  const T6 v6_;
  const T7 v7_;
  const T8 v8_;
  const T9 v9_;
  const T10 v10_;
  const T11 v11_;
  const T12 v12_;
  const T13 v13_;
  const T14 v14_;
  const T15 v15_;
  const T16 v16_;
  const T17 v17_;
  const T18 v18_;
  const T19 v19_;
  const T20 v20_;
  const T21 v21_;
  const T22 v22_;
  const T23 v23_;
  const T24 v24_;
  const T25 v25_;
  const T26 v26_;
  const T27 v27_;
  const T28 v28_;
  const T29 v29_;
  const T30 v30_;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31>
class ValueArray31 {
 public:
  ValueArray31(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
      T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15, T16 v16, T17 v17,
      T18 v18, T19 v19, T20 v20, T21 v21, T22 v22, T23 v23, T24 v24, T25 v25,
      T26 v26, T27 v27, T28 v28, T29 v29, T30 v30, T31 v31) : v1_(v1), v2_(v2),
      v3_(v3), v4_(v4), v5_(v5), v6_(v6), v7_(v7), v8_(v8), v9_(v9), v10_(v10),
      v11_(v11), v12_(v12), v13_(v13), v14_(v14), v15_(v15), v16_(v16),
      v17_(v17), v18_(v18), v19_(v19), v20_(v20), v21_(v21), v22_(v22),
      v23_(v23), v24_(v24), v25_(v25), v26_(v26), v27_(v27), v28_(v28),
      v29_(v29), v30_(v30), v31_(v31) {}

  template <typename T>
  operator ParamGenerator<T>() const {
    const T array[] = {static_cast<T>(v1_), static_cast<T>(v2_),
        static_cast<T>(v3_), static_cast<T>(v4_), static_cast<T>(v5_),
        static_cast<T>(v6_), static_cast<T>(v7_), static_cast<T>(v8_),
        static_cast<T>(v9_), static_cast<T>(v10_), static_cast<T>(v11_),
        static_cast<T>(v12_), static_cast<T>(v13_), static_cast<T>(v14_),
        static_cast<T>(v15_), static_cast<T>(v16_), static_cast<T>(v17_),
        static_cast<T>(v18_), static_cast<T>(v19_), static_cast<T>(v20_),
        static_cast<T>(v21_), static_cast<T>(v22_), static_cast<T>(v23_),
        static_cast<T>(v24_), static_cast<T>(v25_), static_cast<T>(v26_),
        static_cast<T>(v27_), static_cast<T>(v28_), static_cast<T>(v29_),
        static_cast<T>(v30_), static_cast<T>(v31_)};
    return ValuesIn(array);
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const ValueArray31& other);

  const T1 v1_;
  const T2 v2_;
  const T3 v3_;
  const T4 v4_;
  const T5 v5_;
  const T6 v6_;
  const T7 v7_;
  const T8 v8_;
  const T9 v9_;
  const T10 v10_;
  const T11 v11_;
  const T12 v12_;
  const T13 v13_;
  const T14 v14_;
  const T15 v15_;
  const T16 v16_;
  const T17 v17_;
  const T18 v18_;
  const T19 v19_;
  const T20 v20_;
  const T21 v21_;
  const T22 v22_;
  const T23 v23_;
  const T24 v24_;
  const T25 v25_;
  const T26 v26_;
  const T27 v27_;
  const T28 v28_;
  const T29 v29_;
  const T30 v30_;
  const T31 v31_;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32>
class ValueArray32 {
 public:
  ValueArray32(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
      T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15, T16 v16, T17 v17,
      T18 v18, T19 v19, T20 v20, T21 v21, T22 v22, T23 v23, T24 v24, T25 v25,
      T26 v26, T27 v27, T28 v28, T29 v29, T30 v30, T31 v31, T32 v32) : v1_(v1),
      v2_(v2), v3_(v3), v4_(v4), v5_(v5), v6_(v6), v7_(v7), v8_(v8), v9_(v9),
      v10_(v10), v11_(v11), v12_(v12), v13_(v13), v14_(v14), v15_(v15),
      v16_(v16), v17_(v17), v18_(v18), v19_(v19), v20_(v20), v21_(v21),
      v22_(v22), v23_(v23), v24_(v24), v25_(v25), v26_(v26), v27_(v27),
      v28_(v28), v29_(v29), v30_(v30), v31_(v31), v32_(v32) {}

  template <typename T>
  operator ParamGenerator<T>() const {
    const T array[] = {static_cast<T>(v1_), static_cast<T>(v2_),
        static_cast<T>(v3_), static_cast<T>(v4_), static_cast<T>(v5_),
        static_cast<T>(v6_), static_cast<T>(v7_), static_cast<T>(v8_),
        static_cast<T>(v9_), static_cast<T>(v10_), static_cast<T>(v11_),
        static_cast<T>(v12_), static_cast<T>(v13_), static_cast<T>(v14_),
        static_cast<T>(v15_), static_cast<T>(v16_), static_cast<T>(v17_),
        static_cast<T>(v18_), static_cast<T>(v19_), static_cast<T>(v20_),
        static_cast<T>(v21_), static_cast<T>(v22_), static_cast<T>(v23_),
        static_cast<T>(v24_), static_cast<T>(v25_), static_cast<T>(v26_),
        static_cast<T>(v27_), static_cast<T>(v28_), static_cast<T>(v29_),
        static_cast<T>(v30_), static_cast<T>(v31_), static_cast<T>(v32_)};
    return ValuesIn(array);
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const ValueArray32& other);

  const T1 v1_;
  const T2 v2_;
  const T3 v3_;
  const T4 v4_;
  const T5 v5_;
  const T6 v6_;
  const T7 v7_;
  const T8 v8_;
  const T9 v9_;
  const T10 v10_;
  const T11 v11_;
  const T12 v12_;
  const T13 v13_;
  const T14 v14_;
  const T15 v15_;
  const T16 v16_;
  const T17 v17_;
  const T18 v18_;
  const T19 v19_;
  const T20 v20_;
  const T21 v21_;
  const T22 v22_;
  const T23 v23_;
  const T24 v24_;
  const T25 v25_;
  const T26 v26_;
  const T27 v27_;
  const T28 v28_;
  const T29 v29_;
  const T30 v30_;
  const T31 v31_;
  const T32 v32_;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33>
class ValueArray33 {
 public:
  ValueArray33(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
      T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15, T16 v16, T17 v17,
      T18 v18, T19 v19, T20 v20, T21 v21, T22 v22, T23 v23, T24 v24, T25 v25,
      T26 v26, T27 v27, T28 v28, T29 v29, T30 v30, T31 v31, T32 v32,
      T33 v33) : v1_(v1), v2_(v2), v3_(v3), v4_(v4), v5_(v5), v6_(v6), v7_(v7),
      v8_(v8), v9_(v9), v10_(v10), v11_(v11), v12_(v12), v13_(v13), v14_(v14),
      v15_(v15), v16_(v16), v17_(v17), v18_(v18), v19_(v19), v20_(v20),
      v21_(v21), v22_(v22), v23_(v23), v24_(v24), v25_(v25), v26_(v26),
      v27_(v27), v28_(v28), v29_(v29), v30_(v30), v31_(v31), v32_(v32),
      v33_(v33) {}

  template <typename T>
  operator ParamGenerator<T>() const {
    const T array[] = {static_cast<T>(v1_), static_cast<T>(v2_),
        static_cast<T>(v3_), static_cast<T>(v4_), static_cast<T>(v5_),
        static_cast<T>(v6_), static_cast<T>(v7_), static_cast<T>(v8_),
        static_cast<T>(v9_), static_cast<T>(v10_), static_cast<T>(v11_),
        static_cast<T>(v12_), static_cast<T>(v13_), static_cast<T>(v14_),
        static_cast<T>(v15_), static_cast<T>(v16_), static_cast<T>(v17_),
        static_cast<T>(v18_), static_cast<T>(v19_), static_cast<T>(v20_),
        static_cast<T>(v21_), static_cast<T>(v22_), static_cast<T>(v23_),
        static_cast<T>(v24_), static_cast<T>(v25_), static_cast<T>(v26_),
        static_cast<T>(v27_), static_cast<T>(v28_), static_cast<T>(v29_),
        static_cast<T>(v30_), static_cast<T>(v31_), static_cast<T>(v32_),
        static_cast<T>(v33_)};
    return ValuesIn(array);
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const ValueArray33& other);

  const T1 v1_;
  const T2 v2_;
  const T3 v3_;
  const T4 v4_;
  const T5 v5_;
  const T6 v6_;
  const T7 v7_;
  const T8 v8_;
  const T9 v9_;
  const T10 v10_;
  const T11 v11_;
  const T12 v12_;
  const T13 v13_;
  const T14 v14_;
  const T15 v15_;
  const T16 v16_;
  const T17 v17_;
  const T18 v18_;
  const T19 v19_;
  const T20 v20_;
  const T21 v21_;
  const T22 v22_;
  const T23 v23_;
  const T24 v24_;
  const T25 v25_;
  const T26 v26_;
  const T27 v27_;
  const T28 v28_;
  const T29 v29_;
  const T30 v30_;
  const T31 v31_;
  const T32 v32_;
  const T33 v33_;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34>
class ValueArray34 {
 public:
  ValueArray34(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
      T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15, T16 v16, T17 v17,
      T18 v18, T19 v19, T20 v20, T21 v21, T22 v22, T23 v23, T24 v24, T25 v25,
      T26 v26, T27 v27, T28 v28, T29 v29, T30 v30, T31 v31, T32 v32, T33 v33,
      T34 v34) : v1_(v1), v2_(v2), v3_(v3), v4_(v4), v5_(v5), v6_(v6), v7_(v7),
      v8_(v8), v9_(v9), v10_(v10), v11_(v11), v12_(v12), v13_(v13), v14_(v14),
      v15_(v15), v16_(v16), v17_(v17), v18_(v18), v19_(v19), v20_(v20),
      v21_(v21), v22_(v22), v23_(v23), v24_(v24), v25_(v25), v26_(v26),
      v27_(v27), v28_(v28), v29_(v29), v30_(v30), v31_(v31), v32_(v32),
      v33_(v33), v34_(v34) {}

  template <typename T>
  operator ParamGenerator<T>() const {
    const T array[] = {static_cast<T>(v1_), static_cast<T>(v2_),
        static_cast<T>(v3_), static_cast<T>(v4_), static_cast<T>(v5_),
        static_cast<T>(v6_), static_cast<T>(v7_), static_cast<T>(v8_),
        static_cast<T>(v9_), static_cast<T>(v10_), static_cast<T>(v11_),
        static_cast<T>(v12_), static_cast<T>(v13_), static_cast<T>(v14_),
        static_cast<T>(v15_), static_cast<T>(v16_), static_cast<T>(v17_),
        static_cast<T>(v18_), static_cast<T>(v19_), static_cast<T>(v20_),
        static_cast<T>(v21_), static_cast<T>(v22_), static_cast<T>(v23_),
        static_cast<T>(v24_), static_cast<T>(v25_), static_cast<T>(v26_),
        static_cast<T>(v27_), static_cast<T>(v28_), static_cast<T>(v29_),
        static_cast<T>(v30_), static_cast<T>(v31_), static_cast<T>(v32_),
        static_cast<T>(v33_), static_cast<T>(v34_)};
    return ValuesIn(array);
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const ValueArray34& other);

  const T1 v1_;
  const T2 v2_;
  const T3 v3_;
  const T4 v4_;
  const T5 v5_;
  const T6 v6_;
  const T7 v7_;
  const T8 v8_;
  const T9 v9_;
  const T10 v10_;
  const T11 v11_;
  const T12 v12_;
  const T13 v13_;
  const T14 v14_;
  const T15 v15_;
  const T16 v16_;
  const T17 v17_;
  const T18 v18_;
  const T19 v19_;
  const T20 v20_;
  const T21 v21_;
  const T22 v22_;
  const T23 v23_;
  const T24 v24_;
  const T25 v25_;
  const T26 v26_;
  const T27 v27_;
  const T28 v28_;
  const T29 v29_;
  const T30 v30_;
  const T31 v31_;
  const T32 v32_;
  const T33 v33_;
  const T34 v34_;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35>
class ValueArray35 {
 public:
  ValueArray35(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
      T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15, T16 v16, T17 v17,
      T18 v18, T19 v19, T20 v20, T21 v21, T22 v22, T23 v23, T24 v24, T25 v25,
      T26 v26, T27 v27, T28 v28, T29 v29, T30 v30, T31 v31, T32 v32, T33 v33,
      T34 v34, T35 v35) : v1_(v1), v2_(v2), v3_(v3), v4_(v4), v5_(v5), v6_(v6),
      v7_(v7), v8_(v8), v9_(v9), v10_(v10), v11_(v11), v12_(v12), v13_(v13),
      v14_(v14), v15_(v15), v16_(v16), v17_(v17), v18_(v18), v19_(v19),
      v20_(v20), v21_(v21), v22_(v22), v23_(v23), v24_(v24), v25_(v25),
      v26_(v26), v27_(v27), v28_(v28), v29_(v29), v30_(v30), v31_(v31),
      v32_(v32), v33_(v33), v34_(v34), v35_(v35) {}

  template <typename T>
  operator ParamGenerator<T>() const {
    const T array[] = {static_cast<T>(v1_), static_cast<T>(v2_),
        static_cast<T>(v3_), static_cast<T>(v4_), static_cast<T>(v5_),
        static_cast<T>(v6_), static_cast<T>(v7_), static_cast<T>(v8_),
        static_cast<T>(v9_), static_cast<T>(v10_), static_cast<T>(v11_),
        static_cast<T>(v12_), static_cast<T>(v13_), static_cast<T>(v14_),
        static_cast<T>(v15_), static_cast<T>(v16_), static_cast<T>(v17_),
        static_cast<T>(v18_), static_cast<T>(v19_), static_cast<T>(v20_),
        static_cast<T>(v21_), static_cast<T>(v22_), static_cast<T>(v23_),
        static_cast<T>(v24_), static_cast<T>(v25_), static_cast<T>(v26_),
        static_cast<T>(v27_), static_cast<T>(v28_), static_cast<T>(v29_),
        static_cast<T>(v30_), static_cast<T>(v31_), static_cast<T>(v32_),
        static_cast<T>(v33_), static_cast<T>(v34_), static_cast<T>(v35_)};
    return ValuesIn(array);
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const ValueArray35& other);

  const T1 v1_;
  const T2 v2_;
  const T3 v3_;
  const T4 v4_;
  const T5 v5_;
  const T6 v6_;
  const T7 v7_;
  const T8 v8_;
  const T9 v9_;
  const T10 v10_;
  const T11 v11_;
  const T12 v12_;
  const T13 v13_;
  const T14 v14_;
  const T15 v15_;
  const T16 v16_;
  const T17 v17_;
  const T18 v18_;
  const T19 v19_;
  const T20 v20_;
  const T21 v21_;
  const T22 v22_;
  const T23 v23_;
  const T24 v24_;
  const T25 v25_;
  const T26 v26_;
  const T27 v27_;
  const T28 v28_;
  const T29 v29_;
  const T30 v30_;
  const T31 v31_;
  const T32 v32_;
  const T33 v33_;
  const T34 v34_;
  const T35 v35_;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36>
class ValueArray36 {
 public:
  ValueArray36(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
      T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15, T16 v16, T17 v17,
      T18 v18, T19 v19, T20 v20, T21 v21, T22 v22, T23 v23, T24 v24, T25 v25,
      T26 v26, T27 v27, T28 v28, T29 v29, T30 v30, T31 v31, T32 v32, T33 v33,
      T34 v34, T35 v35, T36 v36) : v1_(v1), v2_(v2), v3_(v3), v4_(v4), v5_(v5),
      v6_(v6), v7_(v7), v8_(v8), v9_(v9), v10_(v10), v11_(v11), v12_(v12),
      v13_(v13), v14_(v14), v15_(v15), v16_(v16), v17_(v17), v18_(v18),
      v19_(v19), v20_(v20), v21_(v21), v22_(v22), v23_(v23), v24_(v24),
      v25_(v25), v26_(v26), v27_(v27), v28_(v28), v29_(v29), v30_(v30),
      v31_(v31), v32_(v32), v33_(v33), v34_(v34), v35_(v35), v36_(v36) {}

  template <typename T>
  operator ParamGenerator<T>() const {
    const T array[] = {static_cast<T>(v1_), static_cast<T>(v2_),
        static_cast<T>(v3_), static_cast<T>(v4_), static_cast<T>(v5_),
        static_cast<T>(v6_), static_cast<T>(v7_), static_cast<T>(v8_),
        static_cast<T>(v9_), static_cast<T>(v10_), static_cast<T>(v11_),
        static_cast<T>(v12_), static_cast<T>(v13_), static_cast<T>(v14_),
        static_cast<T>(v15_), static_cast<T>(v16_), static_cast<T>(v17_),
        static_cast<T>(v18_), static_cast<T>(v19_), static_cast<T>(v20_),
        static_cast<T>(v21_), static_cast<T>(v22_), static_cast<T>(v23_),
        static_cast<T>(v24_), static_cast<T>(v25_), static_cast<T>(v26_),
        static_cast<T>(v27_), static_cast<T>(v28_), static_cast<T>(v29_),
        static_cast<T>(v30_), static_cast<T>(v31_), static_cast<T>(v32_),
        static_cast<T>(v33_), static_cast<T>(v34_), static_cast<T>(v35_),
        static_cast<T>(v36_)};
    return ValuesIn(array);
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const ValueArray36& other);

  const T1 v1_;
  const T2 v2_;
  const T3 v3_;
  const T4 v4_;
  const T5 v5_;
  const T6 v6_;
  const T7 v7_;
  const T8 v8_;
  const T9 v9_;
  const T10 v10_;
  const T11 v11_;
  const T12 v12_;
  const T13 v13_;
  const T14 v14_;
  const T15 v15_;
  const T16 v16_;
  const T17 v17_;
  const T18 v18_;
  const T19 v19_;
  const T20 v20_;
  const T21 v21_;
  const T22 v22_;
  const T23 v23_;
  const T24 v24_;
  const T25 v25_;
  const T26 v26_;
  const T27 v27_;
  const T28 v28_;
  const T29 v29_;
  const T30 v30_;
  const T31 v31_;
  const T32 v32_;
  const T33 v33_;
  const T34 v34_;
  const T35 v35_;
  const T36 v36_;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37>
class ValueArray37 {
 public:
  ValueArray37(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
      T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15, T16 v16, T17 v17,
      T18 v18, T19 v19, T20 v20, T21 v21, T22 v22, T23 v23, T24 v24, T25 v25,
      T26 v26, T27 v27, T28 v28, T29 v29, T30 v30, T31 v31, T32 v32, T33 v33,
      T34 v34, T35 v35, T36 v36, T37 v37) : v1_(v1), v2_(v2), v3_(v3), v4_(v4),
      v5_(v5), v6_(v6), v7_(v7), v8_(v8), v9_(v9), v10_(v10), v11_(v11),
      v12_(v12), v13_(v13), v14_(v14), v15_(v15), v16_(v16), v17_(v17),
      v18_(v18), v19_(v19), v20_(v20), v21_(v21), v22_(v22), v23_(v23),
      v24_(v24), v25_(v25), v26_(v26), v27_(v27), v28_(v28), v29_(v29),
      v30_(v30), v31_(v31), v32_(v32), v33_(v33), v34_(v34), v35_(v35),
      v36_(v36), v37_(v37) {}

  template <typename T>
  operator ParamGenerator<T>() const {
    const T array[] = {static_cast<T>(v1_), static_cast<T>(v2_),
        static_cast<T>(v3_), static_cast<T>(v4_), static_cast<T>(v5_),
        static_cast<T>(v6_), static_cast<T>(v7_), static_cast<T>(v8_),
        static_cast<T>(v9_), static_cast<T>(v10_), static_cast<T>(v11_),
        static_cast<T>(v12_), static_cast<T>(v13_), static_cast<T>(v14_),
        static_cast<T>(v15_), static_cast<T>(v16_), static_cast<T>(v17_),
        static_cast<T>(v18_), static_cast<T>(v19_), static_cast<T>(v20_),
        static_cast<T>(v21_), static_cast<T>(v22_), static_cast<T>(v23_),
        static_cast<T>(v24_), static_cast<T>(v25_), static_cast<T>(v26_),
        static_cast<T>(v27_), static_cast<T>(v28_), static_cast<T>(v29_),
        static_cast<T>(v30_), static_cast<T>(v31_), static_cast<T>(v32_),
        static_cast<T>(v33_), static_cast<T>(v34_), static_cast<T>(v35_),
        static_cast<T>(v36_), static_cast<T>(v37_)};
    return ValuesIn(array);
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const ValueArray37& other);

  const T1 v1_;
  const T2 v2_;
  const T3 v3_;
  const T4 v4_;
  const T5 v5_;
  const T6 v6_;
  const T7 v7_;
  const T8 v8_;
  const T9 v9_;
  const T10 v10_;
  const T11 v11_;
  const T12 v12_;
  const T13 v13_;
  const T14 v14_;
  const T15 v15_;
  const T16 v16_;
  const T17 v17_;
  const T18 v18_;
  const T19 v19_;
  const T20 v20_;
  const T21 v21_;
  const T22 v22_;
  const T23 v23_;
  const T24 v24_;
  const T25 v25_;
  const T26 v26_;
  const T27 v27_;
  const T28 v28_;
  const T29 v29_;
  const T30 v30_;
  const T31 v31_;
  const T32 v32_;
  const T33 v33_;
  const T34 v34_;
  const T35 v35_;
  const T36 v36_;
  const T37 v37_;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38>
class ValueArray38 {
 public:
  ValueArray38(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
      T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15, T16 v16, T17 v17,
      T18 v18, T19 v19, T20 v20, T21 v21, T22 v22, T23 v23, T24 v24, T25 v25,
      T26 v26, T27 v27, T28 v28, T29 v29, T30 v30, T31 v31, T32 v32, T33 v33,
      T34 v34, T35 v35, T36 v36, T37 v37, T38 v38) : v1_(v1), v2_(v2), v3_(v3),
      v4_(v4), v5_(v5), v6_(v6), v7_(v7), v8_(v8), v9_(v9), v10_(v10),
      v11_(v11), v12_(v12), v13_(v13), v14_(v14), v15_(v15), v16_(v16),
      v17_(v17), v18_(v18), v19_(v19), v20_(v20), v21_(v21), v22_(v22),
      v23_(v23), v24_(v24), v25_(v25), v26_(v26), v27_(v27), v28_(v28),
      v29_(v29), v30_(v30), v31_(v31), v32_(v32), v33_(v33), v34_(v34),
      v35_(v35), v36_(v36), v37_(v37), v38_(v38) {}

  template <typename T>
  operator ParamGenerator<T>() const {
    const T array[] = {static_cast<T>(v1_), static_cast<T>(v2_),
        static_cast<T>(v3_), static_cast<T>(v4_), static_cast<T>(v5_),
        static_cast<T>(v6_), static_cast<T>(v7_), static_cast<T>(v8_),
        static_cast<T>(v9_), static_cast<T>(v10_), static_cast<T>(v11_),
        static_cast<T>(v12_), static_cast<T>(v13_), static_cast<T>(v14_),
        static_cast<T>(v15_), static_cast<T>(v16_), static_cast<T>(v17_),
        static_cast<T>(v18_), static_cast<T>(v19_), static_cast<T>(v20_),
        static_cast<T>(v21_), static_cast<T>(v22_), static_cast<T>(v23_),
        static_cast<T>(v24_), static_cast<T>(v25_), static_cast<T>(v26_),
        static_cast<T>(v27_), static_cast<T>(v28_), static_cast<T>(v29_),
        static_cast<T>(v30_), static_cast<T>(v31_), static_cast<T>(v32_),
        static_cast<T>(v33_), static_cast<T>(v34_), static_cast<T>(v35_),
        static_cast<T>(v36_), static_cast<T>(v37_), static_cast<T>(v38_)};
    return ValuesIn(array);
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const ValueArray38& other);

  const T1 v1_;
  const T2 v2_;
  const T3 v3_;
  const T4 v4_;
  const T5 v5_;
  const T6 v6_;
  const T7 v7_;
  const T8 v8_;
  const T9 v9_;
  const T10 v10_;
  const T11 v11_;
  const T12 v12_;
  const T13 v13_;
  const T14 v14_;
  const T15 v15_;
  const T16 v16_;
  const T17 v17_;
  const T18 v18_;
  const T19 v19_;
  const T20 v20_;
  const T21 v21_;
  const T22 v22_;
  const T23 v23_;
  const T24 v24_;
  const T25 v25_;
  const T26 v26_;
  const T27 v27_;
  const T28 v28_;
  const T29 v29_;
  const T30 v30_;
  const T31 v31_;
  const T32 v32_;
  const T33 v33_;
  const T34 v34_;
  const T35 v35_;
  const T36 v36_;
  const T37 v37_;
  const T38 v38_;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38, typename T39>
class ValueArray39 {
 public:
  ValueArray39(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
      T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15, T16 v16, T17 v17,
      T18 v18, T19 v19, T20 v20, T21 v21, T22 v22, T23 v23, T24 v24, T25 v25,
      T26 v26, T27 v27, T28 v28, T29 v29, T30 v30, T31 v31, T32 v32, T33 v33,
      T34 v34, T35 v35, T36 v36, T37 v37, T38 v38, T39 v39) : v1_(v1), v2_(v2),
      v3_(v3), v4_(v4), v5_(v5), v6_(v6), v7_(v7), v8_(v8), v9_(v9), v10_(v10),
      v11_(v11), v12_(v12), v13_(v13), v14_(v14), v15_(v15), v16_(v16),
      v17_(v17), v18_(v18), v19_(v19), v20_(v20), v21_(v21), v22_(v22),
      v23_(v23), v24_(v24), v25_(v25), v26_(v26), v27_(v27), v28_(v28),
      v29_(v29), v30_(v30), v31_(v31), v32_(v32), v33_(v33), v34_(v34),
      v35_(v35), v36_(v36), v37_(v37), v38_(v38), v39_(v39) {}

  template <typename T>
  operator ParamGenerator<T>() const {
    const T array[] = {static_cast<T>(v1_), static_cast<T>(v2_),
        static_cast<T>(v3_), static_cast<T>(v4_), static_cast<T>(v5_),
        static_cast<T>(v6_), static_cast<T>(v7_), static_cast<T>(v8_),
        static_cast<T>(v9_), static_cast<T>(v10_), static_cast<T>(v11_),
        static_cast<T>(v12_), static_cast<T>(v13_), static_cast<T>(v14_),
        static_cast<T>(v15_), static_cast<T>(v16_), static_cast<T>(v17_),
        static_cast<T>(v18_), static_cast<T>(v19_), static_cast<T>(v20_),
        static_cast<T>(v21_), static_cast<T>(v22_), static_cast<T>(v23_),
        static_cast<T>(v24_), static_cast<T>(v25_), static_cast<T>(v26_),
        static_cast<T>(v27_), static_cast<T>(v28_), static_cast<T>(v29_),
        static_cast<T>(v30_), static_cast<T>(v31_), static_cast<T>(v32_),
        static_cast<T>(v33_), static_cast<T>(v34_), static_cast<T>(v35_),
        static_cast<T>(v36_), static_cast<T>(v37_), static_cast<T>(v38_),
        static_cast<T>(v39_)};
    return ValuesIn(array);
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const ValueArray39& other);

  const T1 v1_;
  const T2 v2_;
  const T3 v3_;
  const T4 v4_;
  const T5 v5_;
  const T6 v6_;
  const T7 v7_;
  const T8 v8_;
  const T9 v9_;
  const T10 v10_;
  const T11 v11_;
  const T12 v12_;
  const T13 v13_;
  const T14 v14_;
  const T15 v15_;
  const T16 v16_;
  const T17 v17_;
  const T18 v18_;
  const T19 v19_;
  const T20 v20_;
  const T21 v21_;
  const T22 v22_;
  const T23 v23_;
  const T24 v24_;
  const T25 v25_;
  const T26 v26_;
  const T27 v27_;
  const T28 v28_;
  const T29 v29_;
  const T30 v30_;
  const T31 v31_;
  const T32 v32_;
  const T33 v33_;
  const T34 v34_;
  const T35 v35_;
  const T36 v36_;
  const T37 v37_;
  const T38 v38_;
  const T39 v39_;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38, typename T39, typename T40>
class ValueArray40 {
 public:
  ValueArray40(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
      T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15, T16 v16, T17 v17,
      T18 v18, T19 v19, T20 v20, T21 v21, T22 v22, T23 v23, T24 v24, T25 v25,
      T26 v26, T27 v27, T28 v28, T29 v29, T30 v30, T31 v31, T32 v32, T33 v33,
      T34 v34, T35 v35, T36 v36, T37 v37, T38 v38, T39 v39, T40 v40) : v1_(v1),
      v2_(v2), v3_(v3), v4_(v4), v5_(v5), v6_(v6), v7_(v7), v8_(v8), v9_(v9),
      v10_(v10), v11_(v11), v12_(v12), v13_(v13), v14_(v14), v15_(v15),
      v16_(v16), v17_(v17), v18_(v18), v19_(v19), v20_(v20), v21_(v21),
      v22_(v22), v23_(v23), v24_(v24), v25_(v25), v26_(v26), v27_(v27),
      v28_(v28), v29_(v29), v30_(v30), v31_(v31), v32_(v32), v33_(v33),
      v34_(v34), v35_(v35), v36_(v36), v37_(v37), v38_(v38), v39_(v39),
      v40_(v40) {}

  template <typename T>
  operator ParamGenerator<T>() const {
    const T array[] = {static_cast<T>(v1_), static_cast<T>(v2_),
        static_cast<T>(v3_), static_cast<T>(v4_), static_cast<T>(v5_),
        static_cast<T>(v6_), static_cast<T>(v7_), static_cast<T>(v8_),
        static_cast<T>(v9_), static_cast<T>(v10_), static_cast<T>(v11_),
        static_cast<T>(v12_), static_cast<T>(v13_), static_cast<T>(v14_),
        static_cast<T>(v15_), static_cast<T>(v16_), static_cast<T>(v17_),
        static_cast<T>(v18_), static_cast<T>(v19_), static_cast<T>(v20_),
        static_cast<T>(v21_), static_cast<T>(v22_), static_cast<T>(v23_),
        static_cast<T>(v24_), static_cast<T>(v25_), static_cast<T>(v26_),
        static_cast<T>(v27_), static_cast<T>(v28_), static_cast<T>(v29_),
        static_cast<T>(v30_), static_cast<T>(v31_), static_cast<T>(v32_),
        static_cast<T>(v33_), static_cast<T>(v34_), static_cast<T>(v35_),
        static_cast<T>(v36_), static_cast<T>(v37_), static_cast<T>(v38_),
        static_cast<T>(v39_), static_cast<T>(v40_)};
    return ValuesIn(array);
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const ValueArray40& other);

  const T1 v1_;
  const T2 v2_;
  const T3 v3_;
  const T4 v4_;
  const T5 v5_;
  const T6 v6_;
  const T7 v7_;
  const T8 v8_;
  const T9 v9_;
  const T10 v10_;
  const T11 v11_;
  const T12 v12_;
  const T13 v13_;
  const T14 v14_;
  const T15 v15_;
  const T16 v16_;
  const T17 v17_;
  const T18 v18_;
  const T19 v19_;
  const T20 v20_;
  const T21 v21_;
  const T22 v22_;
  const T23 v23_;
  const T24 v24_;
  const T25 v25_;
  const T26 v26_;
  const T27 v27_;
  const T28 v28_;
  const T29 v29_;
  const T30 v30_;
  const T31 v31_;
  const T32 v32_;
  const T33 v33_;
  const T34 v34_;
  const T35 v35_;
  const T36 v36_;
  const T37 v37_;
  const T38 v38_;
  const T39 v39_;
  const T40 v40_;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38, typename T39, typename T40,
    typename T41>
class ValueArray41 {
 public:
  ValueArray41(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
      T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15, T16 v16, T17 v17,
      T18 v18, T19 v19, T20 v20, T21 v21, T22 v22, T23 v23, T24 v24, T25 v25,
      T26 v26, T27 v27, T28 v28, T29 v29, T30 v30, T31 v31, T32 v32, T33 v33,
      T34 v34, T35 v35, T36 v36, T37 v37, T38 v38, T39 v39, T40 v40,
      T41 v41) : v1_(v1), v2_(v2), v3_(v3), v4_(v4), v5_(v5), v6_(v6), v7_(v7),
      v8_(v8), v9_(v9), v10_(v10), v11_(v11), v12_(v12), v13_(v13), v14_(v14),
      v15_(v15), v16_(v16), v17_(v17), v18_(v18), v19_(v19), v20_(v20),
      v21_(v21), v22_(v22), v23_(v23), v24_(v24), v25_(v25), v26_(v26),
      v27_(v27), v28_(v28), v29_(v29), v30_(v30), v31_(v31), v32_(v32),
      v33_(v33), v34_(v34), v35_(v35), v36_(v36), v37_(v37), v38_(v38),
      v39_(v39), v40_(v40), v41_(v41) {}

  template <typename T>
  operator ParamGenerator<T>() const {
    const T array[] = {static_cast<T>(v1_), static_cast<T>(v2_),
        static_cast<T>(v3_), static_cast<T>(v4_), static_cast<T>(v5_),
        static_cast<T>(v6_), static_cast<T>(v7_), static_cast<T>(v8_),
        static_cast<T>(v9_), static_cast<T>(v10_), static_cast<T>(v11_),
        static_cast<T>(v12_), static_cast<T>(v13_), static_cast<T>(v14_),
        static_cast<T>(v15_), static_cast<T>(v16_), static_cast<T>(v17_),
        static_cast<T>(v18_), static_cast<T>(v19_), static_cast<T>(v20_),
        static_cast<T>(v21_), static_cast<T>(v22_), static_cast<T>(v23_),
        static_cast<T>(v24_), static_cast<T>(v25_), static_cast<T>(v26_),
        static_cast<T>(v27_), static_cast<T>(v28_), static_cast<T>(v29_),
        static_cast<T>(v30_), static_cast<T>(v31_), static_cast<T>(v32_),
        static_cast<T>(v33_), static_cast<T>(v34_), static_cast<T>(v35_),
        static_cast<T>(v36_), static_cast<T>(v37_), static_cast<T>(v38_),
        static_cast<T>(v39_), static_cast<T>(v40_), static_cast<T>(v41_)};
    return ValuesIn(array);
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const ValueArray41& other);

  const T1 v1_;
  const T2 v2_;
  const T3 v3_;
  const T4 v4_;
  const T5 v5_;
  const T6 v6_;
  const T7 v7_;
  const T8 v8_;
  const T9 v9_;
  const T10 v10_;
  const T11 v11_;
  const T12 v12_;
  const T13 v13_;
  const T14 v14_;
  const T15 v15_;
  const T16 v16_;
  const T17 v17_;
  const T18 v18_;
  const T19 v19_;
  const T20 v20_;
  const T21 v21_;
  const T22 v22_;
  const T23 v23_;
  const T24 v24_;
  const T25 v25_;
  const T26 v26_;
  const T27 v27_;
  const T28 v28_;
  const T29 v29_;
  const T30 v30_;
  const T31 v31_;
  const T32 v32_;
  const T33 v33_;
  const T34 v34_;
  const T35 v35_;
  const T36 v36_;
  const T37 v37_;
  const T38 v38_;
  const T39 v39_;
  const T40 v40_;
  const T41 v41_;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38, typename T39, typename T40,
    typename T41, typename T42>
class ValueArray42 {
 public:
  ValueArray42(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
      T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15, T16 v16, T17 v17,
      T18 v18, T19 v19, T20 v20, T21 v21, T22 v22, T23 v23, T24 v24, T25 v25,
      T26 v26, T27 v27, T28 v28, T29 v29, T30 v30, T31 v31, T32 v32, T33 v33,
      T34 v34, T35 v35, T36 v36, T37 v37, T38 v38, T39 v39, T40 v40, T41 v41,
      T42 v42) : v1_(v1), v2_(v2), v3_(v3), v4_(v4), v5_(v5), v6_(v6), v7_(v7),
      v8_(v8), v9_(v9), v10_(v10), v11_(v11), v12_(v12), v13_(v13), v14_(v14),
      v15_(v15), v16_(v16), v17_(v17), v18_(v18), v19_(v19), v20_(v20),
      v21_(v21), v22_(v22), v23_(v23), v24_(v24), v25_(v25), v26_(v26),
      v27_(v27), v28_(v28), v29_(v29), v30_(v30), v31_(v31), v32_(v32),
      v33_(v33), v34_(v34), v35_(v35), v36_(v36), v37_(v37), v38_(v38),
      v39_(v39), v40_(v40), v41_(v41), v42_(v42) {}

  template <typename T>
  operator ParamGenerator<T>() const {
    const T array[] = {static_cast<T>(v1_), static_cast<T>(v2_),
        static_cast<T>(v3_), static_cast<T>(v4_), static_cast<T>(v5_),
        static_cast<T>(v6_), static_cast<T>(v7_), static_cast<T>(v8_),
        static_cast<T>(v9_), static_cast<T>(v10_), static_cast<T>(v11_),
        static_cast<T>(v12_), static_cast<T>(v13_), static_cast<T>(v14_),
        static_cast<T>(v15_), static_cast<T>(v16_), static_cast<T>(v17_),
        static_cast<T>(v18_), static_cast<T>(v19_), static_cast<T>(v20_),
        static_cast<T>(v21_), static_cast<T>(v22_), static_cast<T>(v23_),
        static_cast<T>(v24_), static_cast<T>(v25_), static_cast<T>(v26_),
        static_cast<T>(v27_), static_cast<T>(v28_), static_cast<T>(v29_),
        static_cast<T>(v30_), static_cast<T>(v31_), static_cast<T>(v32_),
        static_cast<T>(v33_), static_cast<T>(v34_), static_cast<T>(v35_),
        static_cast<T>(v36_), static_cast<T>(v37_), static_cast<T>(v38_),
        static_cast<T>(v39_), static_cast<T>(v40_), static_cast<T>(v41_),
        static_cast<T>(v42_)};
    return ValuesIn(array);
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const ValueArray42& other);

  const T1 v1_;
  const T2 v2_;
  const T3 v3_;
  const T4 v4_;
  const T5 v5_;
  const T6 v6_;
  const T7 v7_;
  const T8 v8_;
  const T9 v9_;
  const T10 v10_;
  const T11 v11_;
  const T12 v12_;
  const T13 v13_;
  const T14 v14_;
  const T15 v15_;
  const T16 v16_;
  const T17 v17_;
  const T18 v18_;
  const T19 v19_;
  const T20 v20_;
  const T21 v21_;
  const T22 v22_;
  const T23 v23_;
  const T24 v24_;
  const T25 v25_;
  const T26 v26_;
  const T27 v27_;
  const T28 v28_;
  const T29 v29_;
  const T30 v30_;
  const T31 v31_;
  const T32 v32_;
  const T33 v33_;
  const T34 v34_;
  const T35 v35_;
  const T36 v36_;
  const T37 v37_;
  const T38 v38_;
  const T39 v39_;
  const T40 v40_;
  const T41 v41_;
  const T42 v42_;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38, typename T39, typename T40,
    typename T41, typename T42, typename T43>
class ValueArray43 {
 public:
  ValueArray43(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
      T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15, T16 v16, T17 v17,
      T18 v18, T19 v19, T20 v20, T21 v21, T22 v22, T23 v23, T24 v24, T25 v25,
      T26 v26, T27 v27, T28 v28, T29 v29, T30 v30, T31 v31, T32 v32, T33 v33,
      T34 v34, T35 v35, T36 v36, T37 v37, T38 v38, T39 v39, T40 v40, T41 v41,
      T42 v42, T43 v43) : v1_(v1), v2_(v2), v3_(v3), v4_(v4), v5_(v5), v6_(v6),
      v7_(v7), v8_(v8), v9_(v9), v10_(v10), v11_(v11), v12_(v12), v13_(v13),
      v14_(v14), v15_(v15), v16_(v16), v17_(v17), v18_(v18), v19_(v19),
      v20_(v20), v21_(v21), v22_(v22), v23_(v23), v24_(v24), v25_(v25),
      v26_(v26), v27_(v27), v28_(v28), v29_(v29), v30_(v30), v31_(v31),
      v32_(v32), v33_(v33), v34_(v34), v35_(v35), v36_(v36), v37_(v37),
      v38_(v38), v39_(v39), v40_(v40), v41_(v41), v42_(v42), v43_(v43) {}

  template <typename T>
  operator ParamGenerator<T>() const {
    const T array[] = {static_cast<T>(v1_), static_cast<T>(v2_),
        static_cast<T>(v3_), static_cast<T>(v4_), static_cast<T>(v5_),
        static_cast<T>(v6_), static_cast<T>(v7_), static_cast<T>(v8_),
        static_cast<T>(v9_), static_cast<T>(v10_), static_cast<T>(v11_),
        static_cast<T>(v12_), static_cast<T>(v13_), static_cast<T>(v14_),
        static_cast<T>(v15_), static_cast<T>(v16_), static_cast<T>(v17_),
        static_cast<T>(v18_), static_cast<T>(v19_), static_cast<T>(v20_),
        static_cast<T>(v21_), static_cast<T>(v22_), static_cast<T>(v23_),
        static_cast<T>(v24_), static_cast<T>(v25_), static_cast<T>(v26_),
        static_cast<T>(v27_), static_cast<T>(v28_), static_cast<T>(v29_),
        static_cast<T>(v30_), static_cast<T>(v31_), static_cast<T>(v32_),
        static_cast<T>(v33_), static_cast<T>(v34_), static_cast<T>(v35_),
        static_cast<T>(v36_), static_cast<T>(v37_), static_cast<T>(v38_),
        static_cast<T>(v39_), static_cast<T>(v40_), static_cast<T>(v41_),
        static_cast<T>(v42_), static_cast<T>(v43_)};
    return ValuesIn(array);
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const ValueArray43& other);

  const T1 v1_;
  const T2 v2_;
  const T3 v3_;
  const T4 v4_;
  const T5 v5_;
  const T6 v6_;
  const T7 v7_;
  const T8 v8_;
  const T9 v9_;
  const T10 v10_;
  const T11 v11_;
  const T12 v12_;
  const T13 v13_;
  const T14 v14_;
  const T15 v15_;
  const T16 v16_;
  const T17 v17_;
  const T18 v18_;
  const T19 v19_;
  const T20 v20_;
  const T21 v21_;
  const T22 v22_;
  const T23 v23_;
  const T24 v24_;
  const T25 v25_;
  const T26 v26_;
  const T27 v27_;
  const T28 v28_;
  const T29 v29_;
  const T30 v30_;
  const T31 v31_;
  const T32 v32_;
  const T33 v33_;
  const T34 v34_;
  const T35 v35_;
  const T36 v36_;
  const T37 v37_;
  const T38 v38_;
  const T39 v39_;
  const T40 v40_;
  const T41 v41_;
  const T42 v42_;
  const T43 v43_;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38, typename T39, typename T40,
    typename T41, typename T42, typename T43, typename T44>
class ValueArray44 {
 public:
  ValueArray44(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
      T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15, T16 v16, T17 v17,
      T18 v18, T19 v19, T20 v20, T21 v21, T22 v22, T23 v23, T24 v24, T25 v25,
      T26 v26, T27 v27, T28 v28, T29 v29, T30 v30, T31 v31, T32 v32, T33 v33,
      T34 v34, T35 v35, T36 v36, T37 v37, T38 v38, T39 v39, T40 v40, T41 v41,
      T42 v42, T43 v43, T44 v44) : v1_(v1), v2_(v2), v3_(v3), v4_(v4), v5_(v5),
      v6_(v6), v7_(v7), v8_(v8), v9_(v9), v10_(v10), v11_(v11), v12_(v12),
      v13_(v13), v14_(v14), v15_(v15), v16_(v16), v17_(v17), v18_(v18),
      v19_(v19), v20_(v20), v21_(v21), v22_(v22), v23_(v23), v24_(v24),
      v25_(v25), v26_(v26), v27_(v27), v28_(v28), v29_(v29), v30_(v30),
      v31_(v31), v32_(v32), v33_(v33), v34_(v34), v35_(v35), v36_(v36),
      v37_(v37), v38_(v38), v39_(v39), v40_(v40), v41_(v41), v42_(v42),
      v43_(v43), v44_(v44) {}

  template <typename T>
  operator ParamGenerator<T>() const {
    const T array[] = {static_cast<T>(v1_), static_cast<T>(v2_),
        static_cast<T>(v3_), static_cast<T>(v4_), static_cast<T>(v5_),
        static_cast<T>(v6_), static_cast<T>(v7_), static_cast<T>(v8_),
        static_cast<T>(v9_), static_cast<T>(v10_), static_cast<T>(v11_),
        static_cast<T>(v12_), static_cast<T>(v13_), static_cast<T>(v14_),
        static_cast<T>(v15_), static_cast<T>(v16_), static_cast<T>(v17_),
        static_cast<T>(v18_), static_cast<T>(v19_), static_cast<T>(v20_),
        static_cast<T>(v21_), static_cast<T>(v22_), static_cast<T>(v23_),
        static_cast<T>(v24_), static_cast<T>(v25_), static_cast<T>(v26_),
        static_cast<T>(v27_), static_cast<T>(v28_), static_cast<T>(v29_),
        static_cast<T>(v30_), static_cast<T>(v31_), static_cast<T>(v32_),
        static_cast<T>(v33_), static_cast<T>(v34_), static_cast<T>(v35_),
        static_cast<T>(v36_), static_cast<T>(v37_), static_cast<T>(v38_),
        static_cast<T>(v39_), static_cast<T>(v40_), static_cast<T>(v41_),
        static_cast<T>(v42_), static_cast<T>(v43_), static_cast<T>(v44_)};
    return ValuesIn(array);
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const ValueArray44& other);

  const T1 v1_;
  const T2 v2_;
  const T3 v3_;
  const T4 v4_;
  const T5 v5_;
  const T6 v6_;
  const T7 v7_;
  const T8 v8_;
  const T9 v9_;
  const T10 v10_;
  const T11 v11_;
  const T12 v12_;
  const T13 v13_;
  const T14 v14_;
  const T15 v15_;
  const T16 v16_;
  const T17 v17_;
  const T18 v18_;
  const T19 v19_;
  const T20 v20_;
  const T21 v21_;
  const T22 v22_;
  const T23 v23_;
  const T24 v24_;
  const T25 v25_;
  const T26 v26_;
  const T27 v27_;
  const T28 v28_;
  const T29 v29_;
  const T30 v30_;
  const T31 v31_;
  const T32 v32_;
  const T33 v33_;
  const T34 v34_;
  const T35 v35_;
  const T36 v36_;
  const T37 v37_;
  const T38 v38_;
  const T39 v39_;
  const T40 v40_;
  const T41 v41_;
  const T42 v42_;
  const T43 v43_;
  const T44 v44_;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38, typename T39, typename T40,
    typename T41, typename T42, typename T43, typename T44, typename T45>
class ValueArray45 {
 public:
  ValueArray45(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
      T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15, T16 v16, T17 v17,
      T18 v18, T19 v19, T20 v20, T21 v21, T22 v22, T23 v23, T24 v24, T25 v25,
      T26 v26, T27 v27, T28 v28, T29 v29, T30 v30, T31 v31, T32 v32, T33 v33,
      T34 v34, T35 v35, T36 v36, T37 v37, T38 v38, T39 v39, T40 v40, T41 v41,
      T42 v42, T43 v43, T44 v44, T45 v45) : v1_(v1), v2_(v2), v3_(v3), v4_(v4),
      v5_(v5), v6_(v6), v7_(v7), v8_(v8), v9_(v9), v10_(v10), v11_(v11),
      v12_(v12), v13_(v13), v14_(v14), v15_(v15), v16_(v16), v17_(v17),
      v18_(v18), v19_(v19), v20_(v20), v21_(v21), v22_(v22), v23_(v23),
      v24_(v24), v25_(v25), v26_(v26), v27_(v27), v28_(v28), v29_(v29),
      v30_(v30), v31_(v31), v32_(v32), v33_(v33), v34_(v34), v35_(v35),
      v36_(v36), v37_(v37), v38_(v38), v39_(v39), v40_(v40), v41_(v41),
      v42_(v42), v43_(v43), v44_(v44), v45_(v45) {}

  template <typename T>
  operator ParamGenerator<T>() const {
    const T array[] = {static_cast<T>(v1_), static_cast<T>(v2_),
        static_cast<T>(v3_), static_cast<T>(v4_), static_cast<T>(v5_),
        static_cast<T>(v6_), static_cast<T>(v7_), static_cast<T>(v8_),
        static_cast<T>(v9_), static_cast<T>(v10_), static_cast<T>(v11_),
        static_cast<T>(v12_), static_cast<T>(v13_), static_cast<T>(v14_),
        static_cast<T>(v15_), static_cast<T>(v16_), static_cast<T>(v17_),
        static_cast<T>(v18_), static_cast<T>(v19_), static_cast<T>(v20_),
        static_cast<T>(v21_), static_cast<T>(v22_), static_cast<T>(v23_),
        static_cast<T>(v24_), static_cast<T>(v25_), static_cast<T>(v26_),
        static_cast<T>(v27_), static_cast<T>(v28_), static_cast<T>(v29_),
        static_cast<T>(v30_), static_cast<T>(v31_), static_cast<T>(v32_),
        static_cast<T>(v33_), static_cast<T>(v34_), static_cast<T>(v35_),
        static_cast<T>(v36_), static_cast<T>(v37_), static_cast<T>(v38_),
        static_cast<T>(v39_), static_cast<T>(v40_), static_cast<T>(v41_),
        static_cast<T>(v42_), static_cast<T>(v43_), static_cast<T>(v44_),
        static_cast<T>(v45_)};
    return ValuesIn(array);
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const ValueArray45& other);

  const T1 v1_;
  const T2 v2_;
  const T3 v3_;
  const T4 v4_;
  const T5 v5_;
  const T6 v6_;
  const T7 v7_;
  const T8 v8_;
  const T9 v9_;
  const T10 v10_;
  const T11 v11_;
  const T12 v12_;
  const T13 v13_;
  const T14 v14_;
  const T15 v15_;
  const T16 v16_;
  const T17 v17_;
  const T18 v18_;
  const T19 v19_;
  const T20 v20_;
  const T21 v21_;
  const T22 v22_;
  const T23 v23_;
  const T24 v24_;
  const T25 v25_;
  const T26 v26_;
  const T27 v27_;
  const T28 v28_;
  const T29 v29_;
  const T30 v30_;
  const T31 v31_;
  const T32 v32_;
  const T33 v33_;
  const T34 v34_;
  const T35 v35_;
  const T36 v36_;
  const T37 v37_;
  const T38 v38_;
  const T39 v39_;
  const T40 v40_;
  const T41 v41_;
  const T42 v42_;
  const T43 v43_;
  const T44 v44_;
  const T45 v45_;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38, typename T39, typename T40,
    typename T41, typename T42, typename T43, typename T44, typename T45,
    typename T46>
class ValueArray46 {
 public:
  ValueArray46(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
      T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15, T16 v16, T17 v17,
      T18 v18, T19 v19, T20 v20, T21 v21, T22 v22, T23 v23, T24 v24, T25 v25,
      T26 v26, T27 v27, T28 v28, T29 v29, T30 v30, T31 v31, T32 v32, T33 v33,
      T34 v34, T35 v35, T36 v36, T37 v37, T38 v38, T39 v39, T40 v40, T41 v41,
      T42 v42, T43 v43, T44 v44, T45 v45, T46 v46) : v1_(v1), v2_(v2), v3_(v3),
      v4_(v4), v5_(v5), v6_(v6), v7_(v7), v8_(v8), v9_(v9), v10_(v10),
      v11_(v11), v12_(v12), v13_(v13), v14_(v14), v15_(v15), v16_(v16),
      v17_(v17), v18_(v18), v19_(v19), v20_(v20), v21_(v21), v22_(v22),
      v23_(v23), v24_(v24), v25_(v25), v26_(v26), v27_(v27), v28_(v28),
      v29_(v29), v30_(v30), v31_(v31), v32_(v32), v33_(v33), v34_(v34),
      v35_(v35), v36_(v36), v37_(v37), v38_(v38), v39_(v39), v40_(v40),
      v41_(v41), v42_(v42), v43_(v43), v44_(v44), v45_(v45), v46_(v46) {}

  template <typename T>
  operator ParamGenerator<T>() const {
    const T array[] = {static_cast<T>(v1_), static_cast<T>(v2_),
        static_cast<T>(v3_), static_cast<T>(v4_), static_cast<T>(v5_),
        static_cast<T>(v6_), static_cast<T>(v7_), static_cast<T>(v8_),
        static_cast<T>(v9_), static_cast<T>(v10_), static_cast<T>(v11_),
        static_cast<T>(v12_), static_cast<T>(v13_), static_cast<T>(v14_),
        static_cast<T>(v15_), static_cast<T>(v16_), static_cast<T>(v17_),
        static_cast<T>(v18_), static_cast<T>(v19_), static_cast<T>(v20_),
        static_cast<T>(v21_), static_cast<T>(v22_), static_cast<T>(v23_),
        static_cast<T>(v24_), static_cast<T>(v25_), static_cast<T>(v26_),
        static_cast<T>(v27_), static_cast<T>(v28_), static_cast<T>(v29_),
        static_cast<T>(v30_), static_cast<T>(v31_), static_cast<T>(v32_),
        static_cast<T>(v33_), static_cast<T>(v34_), static_cast<T>(v35_),
        static_cast<T>(v36_), static_cast<T>(v37_), static_cast<T>(v38_),
        static_cast<T>(v39_), static_cast<T>(v40_), static_cast<T>(v41_),
        static_cast<T>(v42_), static_cast<T>(v43_), static_cast<T>(v44_),
        static_cast<T>(v45_), static_cast<T>(v46_)};
    return ValuesIn(array);
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const ValueArray46& other);

  const T1 v1_;
  const T2 v2_;
  const T3 v3_;
  const T4 v4_;
  const T5 v5_;
  const T6 v6_;
  const T7 v7_;
  const T8 v8_;
  const T9 v9_;
  const T10 v10_;
  const T11 v11_;
  const T12 v12_;
  const T13 v13_;
  const T14 v14_;
  const T15 v15_;
  const T16 v16_;
  const T17 v17_;
  const T18 v18_;
  const T19 v19_;
  const T20 v20_;
  const T21 v21_;
  const T22 v22_;
  const T23 v23_;
  const T24 v24_;
  const T25 v25_;
  const T26 v26_;
  const T27 v27_;
  const T28 v28_;
  const T29 v29_;
  const T30 v30_;
  const T31 v31_;
  const T32 v32_;
  const T33 v33_;
  const T34 v34_;
  const T35 v35_;
  const T36 v36_;
  const T37 v37_;
  const T38 v38_;
  const T39 v39_;
  const T40 v40_;
  const T41 v41_;
  const T42 v42_;
  const T43 v43_;
  const T44 v44_;
  const T45 v45_;
  const T46 v46_;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38, typename T39, typename T40,
    typename T41, typename T42, typename T43, typename T44, typename T45,
    typename T46, typename T47>
class ValueArray47 {
 public:
  ValueArray47(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
      T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15, T16 v16, T17 v17,
      T18 v18, T19 v19, T20 v20, T21 v21, T22 v22, T23 v23, T24 v24, T25 v25,
      T26 v26, T27 v27, T28 v28, T29 v29, T30 v30, T31 v31, T32 v32, T33 v33,
      T34 v34, T35 v35, T36 v36, T37 v37, T38 v38, T39 v39, T40 v40, T41 v41,
      T42 v42, T43 v43, T44 v44, T45 v45, T46 v46, T47 v47) : v1_(v1), v2_(v2),
      v3_(v3), v4_(v4), v5_(v5), v6_(v6), v7_(v7), v8_(v8), v9_(v9), v10_(v10),
      v11_(v11), v12_(v12), v13_(v13), v14_(v14), v15_(v15), v16_(v16),
      v17_(v17), v18_(v18), v19_(v19), v20_(v20), v21_(v21), v22_(v22),
      v23_(v23), v24_(v24), v25_(v25), v26_(v26), v27_(v27), v28_(v28),
      v29_(v29), v30_(v30), v31_(v31), v32_(v32), v33_(v33), v34_(v34),
      v35_(v35), v36_(v36), v37_(v37), v38_(v38), v39_(v39), v40_(v40),
      v41_(v41), v42_(v42), v43_(v43), v44_(v44), v45_(v45), v46_(v46),
      v47_(v47) {}

  template <typename T>
  operator ParamGenerator<T>() const {
    const T array[] = {static_cast<T>(v1_), static_cast<T>(v2_),
        static_cast<T>(v3_), static_cast<T>(v4_), static_cast<T>(v5_),
        static_cast<T>(v6_), static_cast<T>(v7_), static_cast<T>(v8_),
        static_cast<T>(v9_), static_cast<T>(v10_), static_cast<T>(v11_),
        static_cast<T>(v12_), static_cast<T>(v13_), static_cast<T>(v14_),
        static_cast<T>(v15_), static_cast<T>(v16_), static_cast<T>(v17_),
        static_cast<T>(v18_), static_cast<T>(v19_), static_cast<T>(v20_),
        static_cast<T>(v21_), static_cast<T>(v22_), static_cast<T>(v23_),
        static_cast<T>(v24_), static_cast<T>(v25_), static_cast<T>(v26_),
        static_cast<T>(v27_), static_cast<T>(v28_), static_cast<T>(v29_),
        static_cast<T>(v30_), static_cast<T>(v31_), static_cast<T>(v32_),
        static_cast<T>(v33_), static_cast<T>(v34_), static_cast<T>(v35_),
        static_cast<T>(v36_), static_cast<T>(v37_), static_cast<T>(v38_),
        static_cast<T>(v39_), static_cast<T>(v40_), static_cast<T>(v41_),
        static_cast<T>(v42_), static_cast<T>(v43_), static_cast<T>(v44_),
        static_cast<T>(v45_), static_cast<T>(v46_), static_cast<T>(v47_)};
    return ValuesIn(array);
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const ValueArray47& other);

  const T1 v1_;
  const T2 v2_;
  const T3 v3_;
  const T4 v4_;
  const T5 v5_;
  const T6 v6_;
  const T7 v7_;
  const T8 v8_;
  const T9 v9_;
  const T10 v10_;
  const T11 v11_;
  const T12 v12_;
  const T13 v13_;
  const T14 v14_;
  const T15 v15_;
  const T16 v16_;
  const T17 v17_;
  const T18 v18_;
  const T19 v19_;
  const T20 v20_;
  const T21 v21_;
  const T22 v22_;
  const T23 v23_;
  const T24 v24_;
  const T25 v25_;
  const T26 v26_;
  const T27 v27_;
  const T28 v28_;
  const T29 v29_;
  const T30 v30_;
  const T31 v31_;
  const T32 v32_;
  const T33 v33_;
  const T34 v34_;
  const T35 v35_;
  const T36 v36_;
  const T37 v37_;
  const T38 v38_;
  const T39 v39_;
  const T40 v40_;
  const T41 v41_;
  const T42 v42_;
  const T43 v43_;
  const T44 v44_;
  const T45 v45_;
  const T46 v46_;
  const T47 v47_;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38, typename T39, typename T40,
    typename T41, typename T42, typename T43, typename T44, typename T45,
    typename T46, typename T47, typename T48>
class ValueArray48 {
 public:
  ValueArray48(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
      T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15, T16 v16, T17 v17,
      T18 v18, T19 v19, T20 v20, T21 v21, T22 v22, T23 v23, T24 v24, T25 v25,
      T26 v26, T27 v27, T28 v28, T29 v29, T30 v30, T31 v31, T32 v32, T33 v33,
      T34 v34, T35 v35, T36 v36, T37 v37, T38 v38, T39 v39, T40 v40, T41 v41,
      T42 v42, T43 v43, T44 v44, T45 v45, T46 v46, T47 v47, T48 v48) : v1_(v1),
      v2_(v2), v3_(v3), v4_(v4), v5_(v5), v6_(v6), v7_(v7), v8_(v8), v9_(v9),
      v10_(v10), v11_(v11), v12_(v12), v13_(v13), v14_(v14), v15_(v15),
      v16_(v16), v17_(v17), v18_(v18), v19_(v19), v20_(v20), v21_(v21),
      v22_(v22), v23_(v23), v24_(v24), v25_(v25), v26_(v26), v27_(v27),
      v28_(v28), v29_(v29), v30_(v30), v31_(v31), v32_(v32), v33_(v33),
      v34_(v34), v35_(v35), v36_(v36), v37_(v37), v38_(v38), v39_(v39),
      v40_(v40), v41_(v41), v42_(v42), v43_(v43), v44_(v44), v45_(v45),
      v46_(v46), v47_(v47), v48_(v48) {}

  template <typename T>
  operator ParamGenerator<T>() const {
    const T array[] = {static_cast<T>(v1_), static_cast<T>(v2_),
        static_cast<T>(v3_), static_cast<T>(v4_), static_cast<T>(v5_),
        static_cast<T>(v6_), static_cast<T>(v7_), static_cast<T>(v8_),
        static_cast<T>(v9_), static_cast<T>(v10_), static_cast<T>(v11_),
        static_cast<T>(v12_), static_cast<T>(v13_), static_cast<T>(v14_),
        static_cast<T>(v15_), static_cast<T>(v16_), static_cast<T>(v17_),
        static_cast<T>(v18_), static_cast<T>(v19_), static_cast<T>(v20_),
        static_cast<T>(v21_), static_cast<T>(v22_), static_cast<T>(v23_),
        static_cast<T>(v24_), static_cast<T>(v25_), static_cast<T>(v26_),
        static_cast<T>(v27_), static_cast<T>(v28_), static_cast<T>(v29_),
        static_cast<T>(v30_), static_cast<T>(v31_), static_cast<T>(v32_),
        static_cast<T>(v33_), static_cast<T>(v34_), static_cast<T>(v35_),
        static_cast<T>(v36_), static_cast<T>(v37_), static_cast<T>(v38_),
        static_cast<T>(v39_), static_cast<T>(v40_), static_cast<T>(v41_),
        static_cast<T>(v42_), static_cast<T>(v43_), static_cast<T>(v44_),
        static_cast<T>(v45_), static_cast<T>(v46_), static_cast<T>(v47_),
        static_cast<T>(v48_)};
    return ValuesIn(array);
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const ValueArray48& other);

  const T1 v1_;
  const T2 v2_;
  const T3 v3_;
  const T4 v4_;
  const T5 v5_;
  const T6 v6_;
  const T7 v7_;
  const T8 v8_;
  const T9 v9_;
  const T10 v10_;
  const T11 v11_;
  const T12 v12_;
  const T13 v13_;
  const T14 v14_;
  const T15 v15_;
  const T16 v16_;
  const T17 v17_;
  const T18 v18_;
  const T19 v19_;
  const T20 v20_;
  const T21 v21_;
  const T22 v22_;
  const T23 v23_;
  const T24 v24_;
  const T25 v25_;
  const T26 v26_;
  const T27 v27_;
  const T28 v28_;
  const T29 v29_;
  const T30 v30_;
  const T31 v31_;
  const T32 v32_;
  const T33 v33_;
  const T34 v34_;
  const T35 v35_;
  const T36 v36_;
  const T37 v37_;
  const T38 v38_;
  const T39 v39_;
  const T40 v40_;
  const T41 v41_;
  const T42 v42_;
  const T43 v43_;
  const T44 v44_;
  const T45 v45_;
  const T46 v46_;
  const T47 v47_;
  const T48 v48_;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38, typename T39, typename T40,
    typename T41, typename T42, typename T43, typename T44, typename T45,
    typename T46, typename T47, typename T48, typename T49>
class ValueArray49 {
 public:
  ValueArray49(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
      T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15, T16 v16, T17 v17,
      T18 v18, T19 v19, T20 v20, T21 v21, T22 v22, T23 v23, T24 v24, T25 v25,
      T26 v26, T27 v27, T28 v28, T29 v29, T30 v30, T31 v31, T32 v32, T33 v33,
      T34 v34, T35 v35, T36 v36, T37 v37, T38 v38, T39 v39, T40 v40, T41 v41,
      T42 v42, T43 v43, T44 v44, T45 v45, T46 v46, T47 v47, T48 v48,
      T49 v49) : v1_(v1), v2_(v2), v3_(v3), v4_(v4), v5_(v5), v6_(v6), v7_(v7),
      v8_(v8), v9_(v9), v10_(v10), v11_(v11), v12_(v12), v13_(v13), v14_(v14),
      v15_(v15), v16_(v16), v17_(v17), v18_(v18), v19_(v19), v20_(v20),
      v21_(v21), v22_(v22), v23_(v23), v24_(v24), v25_(v25), v26_(v26),
      v27_(v27), v28_(v28), v29_(v29), v30_(v30), v31_(v31), v32_(v32),
      v33_(v33), v34_(v34), v35_(v35), v36_(v36), v37_(v37), v38_(v38),
      v39_(v39), v40_(v40), v41_(v41), v42_(v42), v43_(v43), v44_(v44),
      v45_(v45), v46_(v46), v47_(v47), v48_(v48), v49_(v49) {}

  template <typename T>
  operator ParamGenerator<T>() const {
    const T array[] = {static_cast<T>(v1_), static_cast<T>(v2_),
        static_cast<T>(v3_), static_cast<T>(v4_), static_cast<T>(v5_),
        static_cast<T>(v6_), static_cast<T>(v7_), static_cast<T>(v8_),
        static_cast<T>(v9_), static_cast<T>(v10_), static_cast<T>(v11_),
        static_cast<T>(v12_), static_cast<T>(v13_), static_cast<T>(v14_),
        static_cast<T>(v15_), static_cast<T>(v16_), static_cast<T>(v17_),
        static_cast<T>(v18_), static_cast<T>(v19_), static_cast<T>(v20_),
        static_cast<T>(v21_), static_cast<T>(v22_), static_cast<T>(v23_),
        static_cast<T>(v24_), static_cast<T>(v25_), static_cast<T>(v26_),
        static_cast<T>(v27_), static_cast<T>(v28_), static_cast<T>(v29_),
        static_cast<T>(v30_), static_cast<T>(v31_), static_cast<T>(v32_),
        static_cast<T>(v33_), static_cast<T>(v34_), static_cast<T>(v35_),
        static_cast<T>(v36_), static_cast<T>(v37_), static_cast<T>(v38_),
        static_cast<T>(v39_), static_cast<T>(v40_), static_cast<T>(v41_),
        static_cast<T>(v42_), static_cast<T>(v43_), static_cast<T>(v44_),
        static_cast<T>(v45_), static_cast<T>(v46_), static_cast<T>(v47_),
        static_cast<T>(v48_), static_cast<T>(v49_)};
    return ValuesIn(array);
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const ValueArray49& other);

  const T1 v1_;
  const T2 v2_;
  const T3 v3_;
  const T4 v4_;
  const T5 v5_;
  const T6 v6_;
  const T7 v7_;
  const T8 v8_;
  const T9 v9_;
  const T10 v10_;
  const T11 v11_;
  const T12 v12_;
  const T13 v13_;
  const T14 v14_;
  const T15 v15_;
  const T16 v16_;
  const T17 v17_;
  const T18 v18_;
  const T19 v19_;
  const T20 v20_;
  const T21 v21_;
  const T22 v22_;
  const T23 v23_;
  const T24 v24_;
  const T25 v25_;
  const T26 v26_;
  const T27 v27_;
  const T28 v28_;
  const T29 v29_;
  const T30 v30_;
  const T31 v31_;
  const T32 v32_;
  const T33 v33_;
  const T34 v34_;
  const T35 v35_;
  const T36 v36_;
  const T37 v37_;
  const T38 v38_;
  const T39 v39_;
  const T40 v40_;
  const T41 v41_;
  const T42 v42_;
  const T43 v43_;
  const T44 v44_;
  const T45 v45_;
  const T46 v46_;
  const T47 v47_;
  const T48 v48_;
  const T49 v49_;
};

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38, typename T39, typename T40,
    typename T41, typename T42, typename T43, typename T44, typename T45,
    typename T46, typename T47, typename T48, typename T49, typename T50>
class ValueArray50 {
 public:
  ValueArray50(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
      T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15, T16 v16, T17 v17,
      T18 v18, T19 v19, T20 v20, T21 v21, T22 v22, T23 v23, T24 v24, T25 v25,
      T26 v26, T27 v27, T28 v28, T29 v29, T30 v30, T31 v31, T32 v32, T33 v33,
      T34 v34, T35 v35, T36 v36, T37 v37, T38 v38, T39 v39, T40 v40, T41 v41,
      T42 v42, T43 v43, T44 v44, T45 v45, T46 v46, T47 v47, T48 v48, T49 v49,
      T50 v50) : v1_(v1), v2_(v2), v3_(v3), v4_(v4), v5_(v5), v6_(v6), v7_(v7),
      v8_(v8), v9_(v9), v10_(v10), v11_(v11), v12_(v12), v13_(v13), v14_(v14),
      v15_(v15), v16_(v16), v17_(v17), v18_(v18), v19_(v19), v20_(v20),
      v21_(v21), v22_(v22), v23_(v23), v24_(v24), v25_(v25), v26_(v26),
      v27_(v27), v28_(v28), v29_(v29), v30_(v30), v31_(v31), v32_(v32),
      v33_(v33), v34_(v34), v35_(v35), v36_(v36), v37_(v37), v38_(v38),
      v39_(v39), v40_(v40), v41_(v41), v42_(v42), v43_(v43), v44_(v44),
      v45_(v45), v46_(v46), v47_(v47), v48_(v48), v49_(v49), v50_(v50) {}

  template <typename T>
  operator ParamGenerator<T>() const {
    const T array[] = {static_cast<T>(v1_), static_cast<T>(v2_),
        static_cast<T>(v3_), static_cast<T>(v4_), static_cast<T>(v5_),
        static_cast<T>(v6_), static_cast<T>(v7_), static_cast<T>(v8_),
        static_cast<T>(v9_), static_cast<T>(v10_), static_cast<T>(v11_),
        static_cast<T>(v12_), static_cast<T>(v13_), static_cast<T>(v14_),
        static_cast<T>(v15_), static_cast<T>(v16_), static_cast<T>(v17_),
        static_cast<T>(v18_), static_cast<T>(v19_), static_cast<T>(v20_),
        static_cast<T>(v21_), static_cast<T>(v22_), static_cast<T>(v23_),
        static_cast<T>(v24_), static_cast<T>(v25_), static_cast<T>(v26_),
        static_cast<T>(v27_), static_cast<T>(v28_), static_cast<T>(v29_),
        static_cast<T>(v30_), static_cast<T>(v31_), static_cast<T>(v32_),
        static_cast<T>(v33_), static_cast<T>(v34_), static_cast<T>(v35_),
        static_cast<T>(v36_), static_cast<T>(v37_), static_cast<T>(v38_),
        static_cast<T>(v39_), static_cast<T>(v40_), static_cast<T>(v41_),
        static_cast<T>(v42_), static_cast<T>(v43_), static_cast<T>(v44_),
        static_cast<T>(v45_), static_cast<T>(v46_), static_cast<T>(v47_),
        static_cast<T>(v48_), static_cast<T>(v49_), static_cast<T>(v50_)};
    return ValuesIn(array);
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const ValueArray50& other);

  const T1 v1_;
  const T2 v2_;
  const T3 v3_;
  const T4 v4_;
  const T5 v5_;
  const T6 v6_;
  const T7 v7_;
  const T8 v8_;
  const T9 v9_;
  const T10 v10_;
  const T11 v11_;
  const T12 v12_;
  const T13 v13_;
  const T14 v14_;
  const T15 v15_;
  const T16 v16_;
  const T17 v17_;
  const T18 v18_;
  const T19 v19_;
  const T20 v20_;
  const T21 v21_;
  const T22 v22_;
  const T23 v23_;
  const T24 v24_;
  const T25 v25_;
  const T26 v26_;
  const T27 v27_;
  const T28 v28_;
  const T29 v29_;
  const T30 v30_;
  const T31 v31_;
  const T32 v32_;
  const T33 v33_;
  const T34 v34_;
  const T35 v35_;
  const T36 v36_;
  const T37 v37_;
  const T38 v38_;
  const T39 v39_;
  const T40 v40_;
  const T41 v41_;
  const T42 v42_;
  const T43 v43_;
  const T44 v44_;
  const T45 v45_;
  const T46 v46_;
  const T47 v47_;
  const T48 v48_;
  const T49 v49_;
  const T50 v50_;
};

# if GTEST_HAS_COMBINE
// INTERNAL IMPLEMENTATION - DO NOT USE IN USER CODE.
//
// Generates values from the Cartesian product of values produced
// by the argument generators.
//
template <typename T1, typename T2>
class CartesianProductGenerator2
    : public ParamGeneratorInterface< ::std::tr1::tuple<T1, T2> > {
 public:
  typedef ::std::tr1::tuple<T1, T2> ParamType;

  CartesianProductGenerator2(const ParamGenerator<T1>& g1,
      const ParamGenerator<T2>& g2)
      : g1_(g1), g2_(g2) {}
  virtual ~CartesianProductGenerator2() {}

  virtual ParamIteratorInterface<ParamType>* Begin() const {
    return new Iterator(this, g1_, g1_.begin(), g2_, g2_.begin());
  }
  virtual ParamIteratorInterface<ParamType>* End() const {
    return new Iterator(this, g1_, g1_.end(), g2_, g2_.end());
  }

 private:
  class Iterator : public ParamIteratorInterface<ParamType> {
   public:
    Iterator(const ParamGeneratorInterface<ParamType>* base,
      const ParamGenerator<T1>& g1,
      const typename ParamGenerator<T1>::iterator& current1,
      const ParamGenerator<T2>& g2,
      const typename ParamGenerator<T2>::iterator& current2)
        : base_(base),
          begin1_(g1.begin()), end1_(g1.end()), current1_(current1),
          begin2_(g2.begin()), end2_(g2.end()), current2_(current2)    {
      ComputeCurrentValue();
    }
    virtual ~Iterator() {}

    virtual const ParamGeneratorInterface<ParamType>* BaseGenerator() const {
      return base_;
    }
    // Advance should not be called on beyond-of-range iterators
    // so no component iterators must be beyond end of range, either.
    virtual void Advance() {
      assert(!AtEnd());
      ++current2_;
      if (current2_ == end2_) {
        current2_ = begin2_;
        ++current1_;
      }
      ComputeCurrentValue();
    }
    virtual ParamIteratorInterface<ParamType>* Clone() const {
      return new Iterator(*this);
    }
    virtual const ParamType* Current() const { return &current_value_; }
    virtual bool Equals(const ParamIteratorInterface<ParamType>& other) const {
      // Having the same base generator guarantees that the other
      // iterator is of the same type and we can downcast.
      GTEST_CHECK_(BaseGenerator() == other.BaseGenerator())
          << "The program attempted to compare iterators "
          << "from different generators." << std::endl;
      const Iterator* typed_other =
          CheckedDowncastToActualType<const Iterator>(&other);
      // We must report iterators equal if they both point beyond their
      // respective ranges. That can happen in a variety of fashions,
      // so we have to consult AtEnd().
      return (AtEnd() && typed_other->AtEnd()) ||
         (
          current1_ == typed_other->current1_ &&
          current2_ == typed_other->current2_);
    }

   private:
    Iterator(const Iterator& other)
        : base_(other.base_),
        begin1_(other.begin1_),
        end1_(other.end1_),
        current1_(other.current1_),
        begin2_(other.begin2_),
        end2_(other.end2_),
        current2_(other.current2_) {
      ComputeCurrentValue();
    }

    void ComputeCurrentValue() {
      if (!AtEnd())
        current_value_ = ParamType(*current1_, *current2_);
    }
    bool AtEnd() const {
      // We must report iterator past the end of the range when either of the
      // component iterators has reached the end of its range.
      return
          current1_ == end1_ ||
          current2_ == end2_;
    }

    // No implementation - assignment is unsupported.
    void operator=(const Iterator& other);

    const ParamGeneratorInterface<ParamType>* const base_;
    // begin[i]_ and end[i]_ define the i-th range that Iterator traverses.
    // current[i]_ is the actual traversing iterator.
    const typename ParamGenerator<T1>::iterator begin1_;
    const typename ParamGenerator<T1>::iterator end1_;
    typename ParamGenerator<T1>::iterator current1_;
    const typename ParamGenerator<T2>::iterator begin2_;
    const typename ParamGenerator<T2>::iterator end2_;
    typename ParamGenerator<T2>::iterator current2_;
    ParamType current_value_;
  };  // class CartesianProductGenerator2::Iterator

  // No implementation - assignment is unsupported.
  void operator=(const CartesianProductGenerator2& other);

  const ParamGenerator<T1> g1_;
  const ParamGenerator<T2> g2_;
};  // class CartesianProductGenerator2


template <typename T1, typename T2, typename T3>
class CartesianProductGenerator3
    : public ParamGeneratorInterface< ::std::tr1::tuple<T1, T2, T3> > {
 public:
  typedef ::std::tr1::tuple<T1, T2, T3> ParamType;

  CartesianProductGenerator3(const ParamGenerator<T1>& g1,
      const ParamGenerator<T2>& g2, const ParamGenerator<T3>& g3)
      : g1_(g1), g2_(g2), g3_(g3) {}
  virtual ~CartesianProductGenerator3() {}

  virtual ParamIteratorInterface<ParamType>* Begin() const {
    return new Iterator(this, g1_, g1_.begin(), g2_, g2_.begin(), g3_,
        g3_.begin());
  }
  virtual ParamIteratorInterface<ParamType>* End() const {
    return new Iterator(this, g1_, g1_.end(), g2_, g2_.end(), g3_, g3_.end());
  }

 private:
  class Iterator : public ParamIteratorInterface<ParamType> {
   public:
    Iterator(const ParamGeneratorInterface<ParamType>* base,
      const ParamGenerator<T1>& g1,
      const typename ParamGenerator<T1>::iterator& current1,
      const ParamGenerator<T2>& g2,
      const typename ParamGenerator<T2>::iterator& current2,
      const ParamGenerator<T3>& g3,
      const typename ParamGenerator<T3>::iterator& current3)
        : base_(base),
          begin1_(g1.begin()), end1_(g1.end()), current1_(current1),
          begin2_(g2.begin()), end2_(g2.end()), current2_(current2),
          begin3_(g3.begin()), end3_(g3.end()), current3_(current3)    {
      ComputeCurrentValue();
    }
    virtual ~Iterator() {}

    virtual const ParamGeneratorInterface<ParamType>* BaseGenerator() const {
      return base_;
    }
    // Advance should not be called on beyond-of-range iterators
    // so no component iterators must be beyond end of range, either.
    virtual void Advance() {
      assert(!AtEnd());
      ++current3_;
      if (current3_ == end3_) {
        current3_ = begin3_;
        ++current2_;
      }
      if (current2_ == end2_) {
        current2_ = begin2_;
        ++current1_;
      }
      ComputeCurrentValue();
    }
    virtual ParamIteratorInterface<ParamType>* Clone() const {
      return new Iterator(*this);
    }
    virtual const ParamType* Current() const { return &current_value_; }
    virtual bool Equals(const ParamIteratorInterface<ParamType>& other) const {
      // Having the same base generator guarantees that the other
      // iterator is of the same type and we can downcast.
      GTEST_CHECK_(BaseGenerator() == other.BaseGenerator())
          << "The program attempted to compare iterators "
          << "from different generators." << std::endl;
      const Iterator* typed_other =
          CheckedDowncastToActualType<const Iterator>(&other);
      // We must report iterators equal if they both point beyond their
      // respective ranges. That can happen in a variety of fashions,
      // so we have to consult AtEnd().
      return (AtEnd() && typed_other->AtEnd()) ||
         (
          current1_ == typed_other->current1_ &&
          current2_ == typed_other->current2_ &&
          current3_ == typed_other->current3_);
    }

   private:
    Iterator(const Iterator& other)
        : base_(other.base_),
        begin1_(other.begin1_),
        end1_(other.end1_),
        current1_(other.current1_),
        begin2_(other.begin2_),
        end2_(other.end2_),
        current2_(other.current2_),
        begin3_(other.begin3_),
        end3_(other.end3_),
        current3_(other.current3_) {
      ComputeCurrentValue();
    }

    void ComputeCurrentValue() {
      if (!AtEnd())
        current_value_ = ParamType(*current1_, *current2_, *current3_);
    }
    bool AtEnd() const {
      // We must report iterator past the end of the range when either of the
      // component iterators has reached the end of its range.
      return
          current1_ == end1_ ||
          current2_ == end2_ ||
          current3_ == end3_;
    }

    // No implementation - assignment is unsupported.
    void operator=(const Iterator& other);

    const ParamGeneratorInterface<ParamType>* const base_;
    // begin[i]_ and end[i]_ define the i-th range that Iterator traverses.
    // current[i]_ is the actual traversing iterator.
    const typename ParamGenerator<T1>::iterator begin1_;
    const typename ParamGenerator<T1>::iterator end1_;
    typename ParamGenerator<T1>::iterator current1_;
    const typename ParamGenerator<T2>::iterator begin2_;
    const typename ParamGenerator<T2>::iterator end2_;
    typename ParamGenerator<T2>::iterator current2_;
    const typename ParamGenerator<T3>::iterator begin3_;
    const typename ParamGenerator<T3>::iterator end3_;
    typename ParamGenerator<T3>::iterator current3_;
    ParamType current_value_;
  };  // class CartesianProductGenerator3::Iterator

  // No implementation - assignment is unsupported.
  void operator=(const CartesianProductGenerator3& other);

  const ParamGenerator<T1> g1_;
  const ParamGenerator<T2> g2_;
  const ParamGenerator<T3> g3_;
};  // class CartesianProductGenerator3


template <typename T1, typename T2, typename T3, typename T4>
class CartesianProductGenerator4
    : public ParamGeneratorInterface< ::std::tr1::tuple<T1, T2, T3, T4> > {
 public:
  typedef ::std::tr1::tuple<T1, T2, T3, T4> ParamType;

  CartesianProductGenerator4(const ParamGenerator<T1>& g1,
      const ParamGenerator<T2>& g2, const ParamGenerator<T3>& g3,
      const ParamGenerator<T4>& g4)
      : g1_(g1), g2_(g2), g3_(g3), g4_(g4) {}
  virtual ~CartesianProductGenerator4() {}

  virtual ParamIteratorInterface<ParamType>* Begin() const {
    return new Iterator(this, g1_, g1_.begin(), g2_, g2_.begin(), g3_,
        g3_.begin(), g4_, g4_.begin());
  }
  virtual ParamIteratorInterface<ParamType>* End() const {
    return new Iterator(this, g1_, g1_.end(), g2_, g2_.end(), g3_, g3_.end(),
        g4_, g4_.end());
  }

 private:
  class Iterator : public ParamIteratorInterface<ParamType> {
   public:
    Iterator(const ParamGeneratorInterface<ParamType>* base,
      const ParamGenerator<T1>& g1,
      const typename ParamGenerator<T1>::iterator& current1,
      const ParamGenerator<T2>& g2,
      const typename ParamGenerator<T2>::iterator& current2,
      const ParamGenerator<T3>& g3,
      const typename ParamGenerator<T3>::iterator& current3,
      const ParamGenerator<T4>& g4,
      const typename ParamGenerator<T4>::iterator& current4)
        : base_(base),
          begin1_(g1.begin()), end1_(g1.end()), current1_(current1),
          begin2_(g2.begin()), end2_(g2.end()), current2_(current2),
          begin3_(g3.begin()), end3_(g3.end()), current3_(current3),
          begin4_(g4.begin()), end4_(g4.end()), current4_(current4)    {
      ComputeCurrentValue();
    }
    virtual ~Iterator() {}

    virtual const ParamGeneratorInterface<ParamType>* BaseGenerator() const {
      return base_;
    }
    // Advance should not be called on beyond-of-range iterators
    // so no component iterators must be beyond end of range, either.
    virtual void Advance() {
      assert(!AtEnd());
      ++current4_;
      if (current4_ == end4_) {
        current4_ = begin4_;
        ++current3_;
      }
      if (current3_ == end3_) {
        current3_ = begin3_;
        ++current2_;
      }
      if (current2_ == end2_) {
        current2_ = begin2_;
        ++current1_;
      }
      ComputeCurrentValue();
    }
    virtual ParamIteratorInterface<ParamType>* Clone() const {
      return new Iterator(*this);
    }
    virtual const ParamType* Current() const { return &current_value_; }
    virtual bool Equals(const ParamIteratorInterface<ParamType>& other) const {
      // Having the same base generator guarantees that the other
      // iterator is of the same type and we can downcast.
      GTEST_CHECK_(BaseGenerator() == other.BaseGenerator())
          << "The program attempted to compare iterators "
          << "from different generators." << std::endl;
      const Iterator* typed_other =
          CheckedDowncastToActualType<const Iterator>(&other);
      // We must report iterators equal if they both point beyond their
      // respective ranges. That can happen in a variety of fashions,
      // so we have to consult AtEnd().
      return (AtEnd() && typed_other->AtEnd()) ||
         (
          current1_ == typed_other->current1_ &&
          current2_ == typed_other->current2_ &&
          current3_ == typed_other->current3_ &&
          current4_ == typed_other->current4_);
    }

   private:
    Iterator(const Iterator& other)
        : base_(other.base_),
        begin1_(other.begin1_),
        end1_(other.end1_),
        current1_(other.current1_),
        begin2_(other.begin2_),
        end2_(other.end2_),
        current2_(other.current2_),
        begin3_(other.begin3_),
        end3_(other.end3_),
        current3_(other.current3_),
        begin4_(other.begin4_),
        end4_(other.end4_),
        current4_(other.current4_) {
      ComputeCurrentValue();
    }

    void ComputeCurrentValue() {
      if (!AtEnd())
        current_value_ = ParamType(*current1_, *current2_, *current3_,
            *current4_);
    }
    bool AtEnd() const {
      // We must report iterator past the end of the range when either of the
      // component iterators has reached the end of its range.
      return
          current1_ == end1_ ||
          current2_ == end2_ ||
          current3_ == end3_ ||
          current4_ == end4_;
    }

    // No implementation - assignment is unsupported.
    void operator=(const Iterator& other);

    const ParamGeneratorInterface<ParamType>* const base_;
    // begin[i]_ and end[i]_ define the i-th range that Iterator traverses.
    // current[i]_ is the actual traversing iterator.
    const typename ParamGenerator<T1>::iterator begin1_;
    const typename ParamGenerator<T1>::iterator end1_;
    typename ParamGenerator<T1>::iterator current1_;
    const typename ParamGenerator<T2>::iterator begin2_;
    const typename ParamGenerator<T2>::iterator end2_;
    typename ParamGenerator<T2>::iterator current2_;
    const typename ParamGenerator<T3>::iterator begin3_;
    const typename ParamGenerator<T3>::iterator end3_;
    typename ParamGenerator<T3>::iterator current3_;
    const typename ParamGenerator<T4>::iterator begin4_;
    const typename ParamGenerator<T4>::iterator end4_;
    typename ParamGenerator<T4>::iterator current4_;
    ParamType current_value_;
  };  // class CartesianProductGenerator4::Iterator

  // No implementation - assignment is unsupported.
  void operator=(const CartesianProductGenerator4& other);

  const ParamGenerator<T1> g1_;
  const ParamGenerator<T2> g2_;
  const ParamGenerator<T3> g3_;
  const ParamGenerator<T4> g4_;
};  // class CartesianProductGenerator4


template <typename T1, typename T2, typename T3, typename T4, typename T5>
class CartesianProductGenerator5
    : public ParamGeneratorInterface< ::std::tr1::tuple<T1, T2, T3, T4, T5> > {
 public:
  typedef ::std::tr1::tuple<T1, T2, T3, T4, T5> ParamType;

  CartesianProductGenerator5(const ParamGenerator<T1>& g1,
      const ParamGenerator<T2>& g2, const ParamGenerator<T3>& g3,
      const ParamGenerator<T4>& g4, const ParamGenerator<T5>& g5)
      : g1_(g1), g2_(g2), g3_(g3), g4_(g4), g5_(g5) {}
  virtual ~CartesianProductGenerator5() {}

  virtual ParamIteratorInterface<ParamType>* Begin() const {
    return new Iterator(this, g1_, g1_.begin(), g2_, g2_.begin(), g3_,
        g3_.begin(), g4_, g4_.begin(), g5_, g5_.begin());
  }
  virtual ParamIteratorInterface<ParamType>* End() const {
    return new Iterator(this, g1_, g1_.end(), g2_, g2_.end(), g3_, g3_.end(),
        g4_, g4_.end(), g5_, g5_.end());
  }

 private:
  class Iterator : public ParamIteratorInterface<ParamType> {
   public:
    Iterator(const ParamGeneratorInterface<ParamType>* base,
      const ParamGenerator<T1>& g1,
      const typename ParamGenerator<T1>::iterator& current1,
      const ParamGenerator<T2>& g2,
      const typename ParamGenerator<T2>::iterator& current2,
      const ParamGenerator<T3>& g3,
      const typename ParamGenerator<T3>::iterator& current3,
      const ParamGenerator<T4>& g4,
      const typename ParamGenerator<T4>::iterator& current4,
      const ParamGenerator<T5>& g5,
      const typename ParamGenerator<T5>::iterator& current5)
        : base_(base),
          begin1_(g1.begin()), end1_(g1.end()), current1_(current1),
          begin2_(g2.begin()), end2_(g2.end()), current2_(current2),
          begin3_(g3.begin()), end3_(g3.end()), current3_(current3),
          begin4_(g4.begin()), end4_(g4.end()), current4_(current4),
          begin5_(g5.begin()), end5_(g5.end()), current5_(current5)    {
      ComputeCurrentValue();
    }
    virtual ~Iterator() {}

    virtual const ParamGeneratorInterface<ParamType>* BaseGenerator() const {
      return base_;
    }
    // Advance should not be called on beyond-of-range iterators
    // so no component iterators must be beyond end of range, either.
    virtual void Advance() {
      assert(!AtEnd());
      ++current5_;
      if (current5_ == end5_) {
        current5_ = begin5_;
        ++current4_;
      }
      if (current4_ == end4_) {
        current4_ = begin4_;
        ++current3_;
      }
      if (current3_ == end3_) {
        current3_ = begin3_;
        ++current2_;
      }
      if (current2_ == end2_) {
        current2_ = begin2_;
        ++current1_;
      }
      ComputeCurrentValue();
    }
    virtual ParamIteratorInterface<ParamType>* Clone() const {
      return new Iterator(*this);
    }
    virtual const ParamType* Current() const { return &current_value_; }
    virtual bool Equals(const ParamIteratorInterface<ParamType>& other) const {
      // Having the same base generator guarantees that the other
      // iterator is of the same type and we can downcast.
      GTEST_CHECK_(BaseGenerator() == other.BaseGenerator())
          << "The program attempted to compare iterators "
          << "from different generators." << std::endl;
      const Iterator* typed_other =
          CheckedDowncastToActualType<const Iterator>(&other);
      // We must report iterators equal if they both point beyond their
      // respective ranges. That can happen in a variety of fashions,
      // so we have to consult AtEnd().
      return (AtEnd() && typed_other->AtEnd()) ||
         (
          current1_ == typed_other->current1_ &&
          current2_ == typed_other->current2_ &&
          current3_ == typed_other->current3_ &&
          current4_ == typed_other->current4_ &&
          current5_ == typed_other->current5_);
    }

   private:
    Iterator(const Iterator& other)
        : base_(other.base_),
        begin1_(other.begin1_),
        end1_(other.end1_),
        current1_(other.current1_),
        begin2_(other.begin2_),
        end2_(other.end2_),
        current2_(other.current2_),
        begin3_(other.begin3_),
        end3_(other.end3_),
        current3_(other.current3_),
        begin4_(other.begin4_),
        end4_(other.end4_),
        current4_(other.current4_),
        begin5_(other.begin5_),
        end5_(other.end5_),
        current5_(other.current5_) {
      ComputeCurrentValue();
    }

    void ComputeCurrentValue() {
      if (!AtEnd())
        current_value_ = ParamType(*current1_, *current2_, *current3_,
            *current4_, *current5_);
    }
    bool AtEnd() const {
      // We must report iterator past the end of the range when either of the
      // component iterators has reached the end of its range.
      return
          current1_ == end1_ ||
          current2_ == end2_ ||
          current3_ == end3_ ||
          current4_ == end4_ ||
          current5_ == end5_;
    }

    // No implementation - assignment is unsupported.
    void operator=(const Iterator& other);

    const ParamGeneratorInterface<ParamType>* const base_;
    // begin[i]_ and end[i]_ define the i-th range that Iterator traverses.
    // current[i]_ is the actual traversing iterator.
    const typename ParamGenerator<T1>::iterator begin1_;
    const typename ParamGenerator<T1>::iterator end1_;
    typename ParamGenerator<T1>::iterator current1_;
    const typename ParamGenerator<T2>::iterator begin2_;
    const typename ParamGenerator<T2>::iterator end2_;
    typename ParamGenerator<T2>::iterator current2_;
    const typename ParamGenerator<T3>::iterator begin3_;
    const typename ParamGenerator<T3>::iterator end3_;
    typename ParamGenerator<T3>::iterator current3_;
    const typename ParamGenerator<T4>::iterator begin4_;
    const typename ParamGenerator<T4>::iterator end4_;
    typename ParamGenerator<T4>::iterator current4_;
    const typename ParamGenerator<T5>::iterator begin5_;
    const typename ParamGenerator<T5>::iterator end5_;
    typename ParamGenerator<T5>::iterator current5_;
    ParamType current_value_;
  };  // class CartesianProductGenerator5::Iterator

  // No implementation - assignment is unsupported.
  void operator=(const CartesianProductGenerator5& other);

  const ParamGenerator<T1> g1_;
  const ParamGenerator<T2> g2_;
  const ParamGenerator<T3> g3_;
  const ParamGenerator<T4> g4_;
  const ParamGenerator<T5> g5_;
};  // class CartesianProductGenerator5


template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6>
class CartesianProductGenerator6
    : public ParamGeneratorInterface< ::std::tr1::tuple<T1, T2, T3, T4, T5,
        T6> > {
 public:
  typedef ::std::tr1::tuple<T1, T2, T3, T4, T5, T6> ParamType;

  CartesianProductGenerator6(const ParamGenerator<T1>& g1,
      const ParamGenerator<T2>& g2, const ParamGenerator<T3>& g3,
      const ParamGenerator<T4>& g4, const ParamGenerator<T5>& g5,
      const ParamGenerator<T6>& g6)
      : g1_(g1), g2_(g2), g3_(g3), g4_(g4), g5_(g5), g6_(g6) {}
  virtual ~CartesianProductGenerator6() {}

  virtual ParamIteratorInterface<ParamType>* Begin() const {
    return new Iterator(this, g1_, g1_.begin(), g2_, g2_.begin(), g3_,
        g3_.begin(), g4_, g4_.begin(), g5_, g5_.begin(), g6_, g6_.begin());
  }
  virtual ParamIteratorInterface<ParamType>* End() const {
    return new Iterator(this, g1_, g1_.end(), g2_, g2_.end(), g3_, g3_.end(),
        g4_, g4_.end(), g5_, g5_.end(), g6_, g6_.end());
  }

 private:
  class Iterator : public ParamIteratorInterface<ParamType> {
   public:
    Iterator(const ParamGeneratorInterface<ParamType>* base,
      const ParamGenerator<T1>& g1,
      const typename ParamGenerator<T1>::iterator& current1,
      const ParamGenerator<T2>& g2,
      const typename ParamGenerator<T2>::iterator& current2,
      const ParamGenerator<T3>& g3,
      const typename ParamGenerator<T3>::iterator& current3,
      const ParamGenerator<T4>& g4,
      const typename ParamGenerator<T4>::iterator& current4,
      const ParamGenerator<T5>& g5,
      const typename ParamGenerator<T5>::iterator& current5,
      const ParamGenerator<T6>& g6,
      const typename ParamGenerator<T6>::iterator& current6)
        : base_(base),
          begin1_(g1.begin()), end1_(g1.end()), current1_(current1),
          begin2_(g2.begin()), end2_(g2.end()), current2_(current2),
          begin3_(g3.begin()), end3_(g3.end()), current3_(current3),
          begin4_(g4.begin()), end4_(g4.end()), current4_(current4),
          begin5_(g5.begin()), end5_(g5.end()), current5_(current5),
          begin6_(g6.begin()), end6_(g6.end()), current6_(current6)    {
      ComputeCurrentValue();
    }
    virtual ~Iterator() {}

    virtual const ParamGeneratorInterface<ParamType>* BaseGenerator() const {
      return base_;
    }
    // Advance should not be called on beyond-of-range iterators
    // so no component iterators must be beyond end of range, either.
    virtual void Advance() {
      assert(!AtEnd());
      ++current6_;
      if (current6_ == end6_) {
        current6_ = begin6_;
        ++current5_;
      }
      if (current5_ == end5_) {
        current5_ = begin5_;
        ++current4_;
      }
      if (current4_ == end4_) {
        current4_ = begin4_;
        ++current3_;
      }
      if (current3_ == end3_) {
        current3_ = begin3_;
        ++current2_;
      }
      if (current2_ == end2_) {
        current2_ = begin2_;
        ++current1_;
      }
      ComputeCurrentValue();
    }
    virtual ParamIteratorInterface<ParamType>* Clone() const {
      return new Iterator(*this);
    }
    virtual const ParamType* Current() const { return &current_value_; }
    virtual bool Equals(const ParamIteratorInterface<ParamType>& other) const {
      // Having the same base generator guarantees that the other
      // iterator is of the same type and we can downcast.
      GTEST_CHECK_(BaseGenerator() == other.BaseGenerator())
          << "The program attempted to compare iterators "
          << "from different generators." << std::endl;
      const Iterator* typed_other =
          CheckedDowncastToActualType<const Iterator>(&other);
      // We must report iterators equal if they both point beyond their
      // respective ranges. That can happen in a variety of fashions,
      // so we have to consult AtEnd().
      return (AtEnd() && typed_other->AtEnd()) ||
         (
          current1_ == typed_other->current1_ &&
          current2_ == typed_other->current2_ &&
          current3_ == typed_other->current3_ &&
          current4_ == typed_other->current4_ &&
          current5_ == typed_other->current5_ &&
          current6_ == typed_other->current6_);
    }

   private:
    Iterator(const Iterator& other)
        : base_(other.base_),
        begin1_(other.begin1_),
        end1_(other.end1_),
        current1_(other.current1_),
        begin2_(other.begin2_),
        end2_(other.end2_),
        current2_(other.current2_),
        begin3_(other.begin3_),
        end3_(other.end3_),
        current3_(other.current3_),
        begin4_(other.begin4_),
        end4_(other.end4_),
        current4_(other.current4_),
        begin5_(other.begin5_),
        end5_(other.end5_),
        current5_(other.current5_),
        begin6_(other.begin6_),
        end6_(other.end6_),
        current6_(other.current6_) {
      ComputeCurrentValue();
    }

    void ComputeCurrentValue() {
      if (!AtEnd())
        current_value_ = ParamType(*current1_, *current2_, *current3_,
            *current4_, *current5_, *current6_);
    }
    bool AtEnd() const {
      // We must report iterator past the end of the range when either of the
      // component iterators has reached the end of its range.
      return
          current1_ == end1_ ||
          current2_ == end2_ ||
          current3_ == end3_ ||
          current4_ == end4_ ||
          current5_ == end5_ ||
          current6_ == end6_;
    }

    // No implementation - assignment is unsupported.
    void operator=(const Iterator& other);

    const ParamGeneratorInterface<ParamType>* const base_;
    // begin[i]_ and end[i]_ define the i-th range that Iterator traverses.
    // current[i]_ is the actual traversing iterator.
    const typename ParamGenerator<T1>::iterator begin1_;
    const typename ParamGenerator<T1>::iterator end1_;
    typename ParamGenerator<T1>::iterator current1_;
    const typename ParamGenerator<T2>::iterator begin2_;
    const typename ParamGenerator<T2>::iterator end2_;
    typename ParamGenerator<T2>::iterator current2_;
    const typename ParamGenerator<T3>::iterator begin3_;
    const typename ParamGenerator<T3>::iterator end3_;
    typename ParamGenerator<T3>::iterator current3_;
    const typename ParamGenerator<T4>::iterator begin4_;
    const typename ParamGenerator<T4>::iterator end4_;
    typename ParamGenerator<T4>::iterator current4_;
    const typename ParamGenerator<T5>::iterator begin5_;
    const typename ParamGenerator<T5>::iterator end5_;
    typename ParamGenerator<T5>::iterator current5_;
    const typename ParamGenerator<T6>::iterator begin6_;
    const typename ParamGenerator<T6>::iterator end6_;
    typename ParamGenerator<T6>::iterator current6_;
    ParamType current_value_;
  };  // class CartesianProductGenerator6::Iterator

  // No implementation - assignment is unsupported.
  void operator=(const CartesianProductGenerator6& other);

  const ParamGenerator<T1> g1_;
  const ParamGenerator<T2> g2_;
  const ParamGenerator<T3> g3_;
  const ParamGenerator<T4> g4_;
  const ParamGenerator<T5> g5_;
  const ParamGenerator<T6> g6_;
};  // class CartesianProductGenerator6


template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7>
class CartesianProductGenerator7
    : public ParamGeneratorInterface< ::std::tr1::tuple<T1, T2, T3, T4, T5, T6,
        T7> > {
 public:
  typedef ::std::tr1::tuple<T1, T2, T3, T4, T5, T6, T7> ParamType;

  CartesianProductGenerator7(const ParamGenerator<T1>& g1,
      const ParamGenerator<T2>& g2, const ParamGenerator<T3>& g3,
      const ParamGenerator<T4>& g4, const ParamGenerator<T5>& g5,
      const ParamGenerator<T6>& g6, const ParamGenerator<T7>& g7)
      : g1_(g1), g2_(g2), g3_(g3), g4_(g4), g5_(g5), g6_(g6), g7_(g7) {}
  virtual ~CartesianProductGenerator7() {}

  virtual ParamIteratorInterface<ParamType>* Begin() const {
    return new Iterator(this, g1_, g1_.begin(), g2_, g2_.begin(), g3_,
        g3_.begin(), g4_, g4_.begin(), g5_, g5_.begin(), g6_, g6_.begin(), g7_,
        g7_.begin());
  }
  virtual ParamIteratorInterface<ParamType>* End() const {
    return new Iterator(this, g1_, g1_.end(), g2_, g2_.end(), g3_, g3_.end(),
        g4_, g4_.end(), g5_, g5_.end(), g6_, g6_.end(), g7_, g7_.end());
  }

 private:
  class Iterator : public ParamIteratorInterface<ParamType> {
   public:
    Iterator(const ParamGeneratorInterface<ParamType>* base,
      const ParamGenerator<T1>& g1,
      const typename ParamGenerator<T1>::iterator& current1,
      const ParamGenerator<T2>& g2,
      const typename ParamGenerator<T2>::iterator& current2,
      const ParamGenerator<T3>& g3,
      const typename ParamGenerator<T3>::iterator& current3,
      const ParamGenerator<T4>& g4,
      const typename ParamGenerator<T4>::iterator& current4,
      const ParamGenerator<T5>& g5,
      const typename ParamGenerator<T5>::iterator& current5,
      const ParamGenerator<T6>& g6,
      const typename ParamGenerator<T6>::iterator& current6,
      const ParamGenerator<T7>& g7,
      const typename ParamGenerator<T7>::iterator& current7)
        : base_(base),
          begin1_(g1.begin()), end1_(g1.end()), current1_(current1),
          begin2_(g2.begin()), end2_(g2.end()), current2_(current2),
          begin3_(g3.begin()), end3_(g3.end()), current3_(current3),
          begin4_(g4.begin()), end4_(g4.end()), current4_(current4),
          begin5_(g5.begin()), end5_(g5.end()), current5_(current5),
          begin6_(g6.begin()), end6_(g6.end()), current6_(current6),
          begin7_(g7.begin()), end7_(g7.end()), current7_(current7)    {
      ComputeCurrentValue();
    }
    virtual ~Iterator() {}

    virtual const ParamGeneratorInterface<ParamType>* BaseGenerator() const {
      return base_;
    }
    // Advance should not be called on beyond-of-range iterators
    // so no component iterators must be beyond end of range, either.
    virtual void Advance() {
      assert(!AtEnd());
      ++current7_;
      if (current7_ == end7_) {
        current7_ = begin7_;
        ++current6_;
      }
      if (current6_ == end6_) {
        current6_ = begin6_;
        ++current5_;
      }
      if (current5_ == end5_) {
        current5_ = begin5_;
        ++current4_;
      }
      if (current4_ == end4_) {
        current4_ = begin4_;
        ++current3_;
      }
      if (current3_ == end3_) {
        current3_ = begin3_;
        ++current2_;
      }
      if (current2_ == end2_) {
        current2_ = begin2_;
        ++current1_;
      }
      ComputeCurrentValue();
    }
    virtual ParamIteratorInterface<ParamType>* Clone() const {
      return new Iterator(*this);
    }
    virtual const ParamType* Current() const { return &current_value_; }
    virtual bool Equals(const ParamIteratorInterface<ParamType>& other) const {
      // Having the same base generator guarantees that the other
      // iterator is of the same type and we can downcast.
      GTEST_CHECK_(BaseGenerator() == other.BaseGenerator())
          << "The program attempted to compare iterators "
          << "from different generators." << std::endl;
      const Iterator* typed_other =
          CheckedDowncastToActualType<const Iterator>(&other);
      // We must report iterators equal if they both point beyond their
      // respective ranges. That can happen in a variety of fashions,
      // so we have to consult AtEnd().
      return (AtEnd() && typed_other->AtEnd()) ||
         (
          current1_ == typed_other->current1_ &&
          current2_ == typed_other->current2_ &&
          current3_ == typed_other->current3_ &&
          current4_ == typed_other->current4_ &&
          current5_ == typed_other->current5_ &&
          current6_ == typed_other->current6_ &&
          current7_ == typed_other->current7_);
    }

   private:
    Iterator(const Iterator& other)
        : base_(other.base_),
        begin1_(other.begin1_),
        end1_(other.end1_),
        current1_(other.current1_),
        begin2_(other.begin2_),
        end2_(other.end2_),
        current2_(other.current2_),
        begin3_(other.begin3_),
        end3_(other.end3_),
        current3_(other.current3_),
        begin4_(other.begin4_),
        end4_(other.end4_),
        current4_(other.current4_),
        begin5_(other.begin5_),
        end5_(other.end5_),
        current5_(other.current5_),
        begin6_(other.begin6_),
        end6_(other.end6_),
        current6_(other.current6_),
        begin7_(other.begin7_),
        end7_(other.end7_),
        current7_(other.current7_) {
      ComputeCurrentValue();
    }

    void ComputeCurrentValue() {
      if (!AtEnd())
        current_value_ = ParamType(*current1_, *current2_, *current3_,
            *current4_, *current5_, *current6_, *current7_);
    }
    bool AtEnd() const {
      // We must report iterator past the end of the range when either of the
      // component iterators has reached the end of its range.
      return
          current1_ == end1_ ||
          current2_ == end2_ ||
          current3_ == end3_ ||
          current4_ == end4_ ||
          current5_ == end5_ ||
          current6_ == end6_ ||
          current7_ == end7_;
    }

    // No implementation - assignment is unsupported.
    void operator=(const Iterator& other);

    const ParamGeneratorInterface<ParamType>* const base_;
    // begin[i]_ and end[i]_ define the i-th range that Iterator traverses.
    // current[i]_ is the actual traversing iterator.
    const typename ParamGenerator<T1>::iterator begin1_;
    const typename ParamGenerator<T1>::iterator end1_;
    typename ParamGenerator<T1>::iterator current1_;
    const typename ParamGenerator<T2>::iterator begin2_;
    const typename ParamGenerator<T2>::iterator end2_;
    typename ParamGenerator<T2>::iterator current2_;
    const typename ParamGenerator<T3>::iterator begin3_;
    const typename ParamGenerator<T3>::iterator end3_;
    typename ParamGenerator<T3>::iterator current3_;
    const typename ParamGenerator<T4>::iterator begin4_;
    const typename ParamGenerator<T4>::iterator end4_;
    typename ParamGenerator<T4>::iterator current4_;
    const typename ParamGenerator<T5>::iterator begin5_;
    const typename ParamGenerator<T5>::iterator end5_;
    typename ParamGenerator<T5>::iterator current5_;
    const typename ParamGenerator<T6>::iterator begin6_;
    const typename ParamGenerator<T6>::iterator end6_;
    typename ParamGenerator<T6>::iterator current6_;
    const typename ParamGenerator<T7>::iterator begin7_;
    const typename ParamGenerator<T7>::iterator end7_;
    typename ParamGenerator<T7>::iterator current7_;
    ParamType current_value_;
  };  // class CartesianProductGenerator7::Iterator

  // No implementation - assignment is unsupported.
  void operator=(const CartesianProductGenerator7& other);

  const ParamGenerator<T1> g1_;
  const ParamGenerator<T2> g2_;
  const ParamGenerator<T3> g3_;
  const ParamGenerator<T4> g4_;
  const ParamGenerator<T5> g5_;
  const ParamGenerator<T6> g6_;
  const ParamGenerator<T7> g7_;
};  // class CartesianProductGenerator7


template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8>
class CartesianProductGenerator8
    : public ParamGeneratorInterface< ::std::tr1::tuple<T1, T2, T3, T4, T5, T6,
        T7, T8> > {
 public:
  typedef ::std::tr1::tuple<T1, T2, T3, T4, T5, T6, T7, T8> ParamType;

  CartesianProductGenerator8(const ParamGenerator<T1>& g1,
      const ParamGenerator<T2>& g2, const ParamGenerator<T3>& g3,
      const ParamGenerator<T4>& g4, const ParamGenerator<T5>& g5,
      const ParamGenerator<T6>& g6, const ParamGenerator<T7>& g7,
      const ParamGenerator<T8>& g8)
      : g1_(g1), g2_(g2), g3_(g3), g4_(g4), g5_(g5), g6_(g6), g7_(g7),
          g8_(g8) {}
  virtual ~CartesianProductGenerator8() {}

  virtual ParamIteratorInterface<ParamType>* Begin() const {
    return new Iterator(this, g1_, g1_.begin(), g2_, g2_.begin(), g3_,
        g3_.begin(), g4_, g4_.begin(), g5_, g5_.begin(), g6_, g6_.begin(), g7_,
        g7_.begin(), g8_, g8_.begin());
  }
  virtual ParamIteratorInterface<ParamType>* End() const {
    return new Iterator(this, g1_, g1_.end(), g2_, g2_.end(), g3_, g3_.end(),
        g4_, g4_.end(), g5_, g5_.end(), g6_, g6_.end(), g7_, g7_.end(), g8_,
        g8_.end());
  }

 private:
  class Iterator : public ParamIteratorInterface<ParamType> {
   public:
    Iterator(const ParamGeneratorInterface<ParamType>* base,
      const ParamGenerator<T1>& g1,
      const typename ParamGenerator<T1>::iterator& current1,
      const ParamGenerator<T2>& g2,
      const typename ParamGenerator<T2>::iterator& current2,
      const ParamGenerator<T3>& g3,
      const typename ParamGenerator<T3>::iterator& current3,
      const ParamGenerator<T4>& g4,
      const typename ParamGenerator<T4>::iterator& current4,
      const ParamGenerator<T5>& g5,
      const typename ParamGenerator<T5>::iterator& current5,
      const ParamGenerator<T6>& g6,
      const typename ParamGenerator<T6>::iterator& current6,
      const ParamGenerator<T7>& g7,
      const typename ParamGenerator<T7>::iterator& current7,
      const ParamGenerator<T8>& g8,
      const typename ParamGenerator<T8>::iterator& current8)
        : base_(base),
          begin1_(g1.begin()), end1_(g1.end()), current1_(current1),
          begin2_(g2.begin()), end2_(g2.end()), current2_(current2),
          begin3_(g3.begin()), end3_(g3.end()), current3_(current3),
          begin4_(g4.begin()), end4_(g4.end()), current4_(current4),
          begin5_(g5.begin()), end5_(g5.end()), current5_(current5),
          begin6_(g6.begin()), end6_(g6.end()), current6_(current6),
          begin7_(g7.begin()), end7_(g7.end()), current7_(current7),
          begin8_(g8.begin()), end8_(g8.end()), current8_(current8)    {
      ComputeCurrentValue();
    }
    virtual ~Iterator() {}

    virtual const ParamGeneratorInterface<ParamType>* BaseGenerator() const {
      return base_;
    }
    // Advance should not be called on beyond-of-range iterators
    // so no component iterators must be beyond end of range, either.
    virtual void Advance() {
      assert(!AtEnd());
      ++current8_;
      if (current8_ == end8_) {
        current8_ = begin8_;
        ++current7_;
      }
      if (current7_ == end7_) {
        current7_ = begin7_;
        ++current6_;
      }
      if (current6_ == end6_) {
        current6_ = begin6_;
        ++current5_;
      }
      if (current5_ == end5_) {
        current5_ = begin5_;
        ++current4_;
      }
      if (current4_ == end4_) {
        current4_ = begin4_;
        ++current3_;
      }
      if (current3_ == end3_) {
        current3_ = begin3_;
        ++current2_;
      }
      if (current2_ == end2_) {
        current2_ = begin2_;
        ++current1_;
      }
      ComputeCurrentValue();
    }
    virtual ParamIteratorInterface<ParamType>* Clone() const {
      return new Iterator(*this);
    }
    virtual const ParamType* Current() const { return &current_value_; }
    virtual bool Equals(const ParamIteratorInterface<ParamType>& other) const {
      // Having the same base generator guarantees that the other
      // iterator is of the same type and we can downcast.
      GTEST_CHECK_(BaseGenerator() == other.BaseGenerator())
          << "The program attempted to compare iterators "
          << "from different generators." << std::endl;
      const Iterator* typed_other =
          CheckedDowncastToActualType<const Iterator>(&other);
      // We must report iterators equal if they both point beyond their
      // respective ranges. That can happen in a variety of fashions,
      // so we have to consult AtEnd().
      return (AtEnd() && typed_other->AtEnd()) ||
         (
          current1_ == typed_other->current1_ &&
          current2_ == typed_other->current2_ &&
          current3_ == typed_other->current3_ &&
          current4_ == typed_other->current4_ &&
          current5_ == typed_other->current5_ &&
          current6_ == typed_other->current6_ &&
          current7_ == typed_other->current7_ &&
          current8_ == typed_other->current8_);
    }

   private:
    Iterator(const Iterator& other)
        : base_(other.base_),
        begin1_(other.begin1_),
        end1_(other.end1_),
        current1_(other.current1_),
        begin2_(other.begin2_),
        end2_(other.end2_),
        current2_(other.current2_),
        begin3_(other.begin3_),
        end3_(other.end3_),
        current3_(other.current3_),
        begin4_(other.begin4_),
        end4_(other.end4_),
        current4_(other.current4_),
        begin5_(other.begin5_),
        end5_(other.end5_),
        current5_(other.current5_),
        begin6_(other.begin6_),
        end6_(other.end6_),
        current6_(other.current6_),
        begin7_(other.begin7_),
        end7_(other.end7_),
        current7_(other.current7_),
        begin8_(other.begin8_),
        end8_(other.end8_),
        current8_(other.current8_) {
      ComputeCurrentValue();
    }

    void ComputeCurrentValue() {
      if (!AtEnd())
        current_value_ = ParamType(*current1_, *current2_, *current3_,
            *current4_, *current5_, *current6_, *current7_, *current8_);
    }
    bool AtEnd() const {
      // We must report iterator past the end of the range when either of the
      // component iterators has reached the end of its range.
      return
          current1_ == end1_ ||
          current2_ == end2_ ||
          current3_ == end3_ ||
          current4_ == end4_ ||
          current5_ == end5_ ||
          current6_ == end6_ ||
          current7_ == end7_ ||
          current8_ == end8_;
    }

    // No implementation - assignment is unsupported.
    void operator=(const Iterator& other);

    const ParamGeneratorInterface<ParamType>* const base_;
    // begin[i]_ and end[i]_ define the i-th range that Iterator traverses.
    // current[i]_ is the actual traversing iterator.
    const typename ParamGenerator<T1>::iterator begin1_;
    const typename ParamGenerator<T1>::iterator end1_;
    typename ParamGenerator<T1>::iterator current1_;
    const typename ParamGenerator<T2>::iterator begin2_;
    const typename ParamGenerator<T2>::iterator end2_;
    typename ParamGenerator<T2>::iterator current2_;
    const typename ParamGenerator<T3>::iterator begin3_;
    const typename ParamGenerator<T3>::iterator end3_;
    typename ParamGenerator<T3>::iterator current3_;
    const typename ParamGenerator<T4>::iterator begin4_;
    const typename ParamGenerator<T4>::iterator end4_;
    typename ParamGenerator<T4>::iterator current4_;
    const typename ParamGenerator<T5>::iterator begin5_;
    const typename ParamGenerator<T5>::iterator end5_;
    typename ParamGenerator<T5>::iterator current5_;
    const typename ParamGenerator<T6>::iterator begin6_;
    const typename ParamGenerator<T6>::iterator end6_;
    typename ParamGenerator<T6>::iterator current6_;
    const typename ParamGenerator<T7>::iterator begin7_;
    const typename ParamGenerator<T7>::iterator end7_;
    typename ParamGenerator<T7>::iterator current7_;
    const typename ParamGenerator<T8>::iterator begin8_;
    const typename ParamGenerator<T8>::iterator end8_;
    typename ParamGenerator<T8>::iterator current8_;
    ParamType current_value_;
  };  // class CartesianProductGenerator8::Iterator

  // No implementation - assignment is unsupported.
  void operator=(const CartesianProductGenerator8& other);

  const ParamGenerator<T1> g1_;
  const ParamGenerator<T2> g2_;
  const ParamGenerator<T3> g3_;
  const ParamGenerator<T4> g4_;
  const ParamGenerator<T5> g5_;
  const ParamGenerator<T6> g6_;
  const ParamGenerator<T7> g7_;
  const ParamGenerator<T8> g8_;
};  // class CartesianProductGenerator8


template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9>
class CartesianProductGenerator9
    : public ParamGeneratorInterface< ::std::tr1::tuple<T1, T2, T3, T4, T5, T6,
        T7, T8, T9> > {
 public:
  typedef ::std::tr1::tuple<T1, T2, T3, T4, T5, T6, T7, T8, T9> ParamType;

  CartesianProductGenerator9(const ParamGenerator<T1>& g1,
      const ParamGenerator<T2>& g2, const ParamGenerator<T3>& g3,
      const ParamGenerator<T4>& g4, const ParamGenerator<T5>& g5,
      const ParamGenerator<T6>& g6, const ParamGenerator<T7>& g7,
      const ParamGenerator<T8>& g8, const ParamGenerator<T9>& g9)
      : g1_(g1), g2_(g2), g3_(g3), g4_(g4), g5_(g5), g6_(g6), g7_(g7), g8_(g8),
          g9_(g9) {}
  virtual ~CartesianProductGenerator9() {}

  virtual ParamIteratorInterface<ParamType>* Begin() const {
    return new Iterator(this, g1_, g1_.begin(), g2_, g2_.begin(), g3_,
        g3_.begin(), g4_, g4_.begin(), g5_, g5_.begin(), g6_, g6_.begin(), g7_,
        g7_.begin(), g8_, g8_.begin(), g9_, g9_.begin());
  }
  virtual ParamIteratorInterface<ParamType>* End() const {
    return new Iterator(this, g1_, g1_.end(), g2_, g2_.end(), g3_, g3_.end(),
        g4_, g4_.end(), g5_, g5_.end(), g6_, g6_.end(), g7_, g7_.end(), g8_,
        g8_.end(), g9_, g9_.end());
  }

 private:
  class Iterator : public ParamIteratorInterface<ParamType> {
   public:
    Iterator(const ParamGeneratorInterface<ParamType>* base,
      const ParamGenerator<T1>& g1,
      const typename ParamGenerator<T1>::iterator& current1,
      const ParamGenerator<T2>& g2,
      const typename ParamGenerator<T2>::iterator& current2,
      const ParamGenerator<T3>& g3,
      const typename ParamGenerator<T3>::iterator& current3,
      const ParamGenerator<T4>& g4,
      const typename ParamGenerator<T4>::iterator& current4,
      const ParamGenerator<T5>& g5,
      const typename ParamGenerator<T5>::iterator& current5,
      const ParamGenerator<T6>& g6,
      const typename ParamGenerator<T6>::iterator& current6,
      const ParamGenerator<T7>& g7,
      const typename ParamGenerator<T7>::iterator& current7,
      const ParamGenerator<T8>& g8,
      const typename ParamGenerator<T8>::iterator& current8,
      const ParamGenerator<T9>& g9,
      const typename ParamGenerator<T9>::iterator& current9)
        : base_(base),
          begin1_(g1.begin()), end1_(g1.end()), current1_(current1),
          begin2_(g2.begin()), end2_(g2.end()), current2_(current2),
          begin3_(g3.begin()), end3_(g3.end()), current3_(current3),
          begin4_(g4.begin()), end4_(g4.end()), current4_(current4),
          begin5_(g5.begin()), end5_(g5.end()), current5_(current5),
          begin6_(g6.begin()), end6_(g6.end()), current6_(current6),
          begin7_(g7.begin()), end7_(g7.end()), current7_(current7),
          begin8_(g8.begin()), end8_(g8.end()), current8_(current8),
          begin9_(g9.begin()), end9_(g9.end()), current9_(current9)    {
      ComputeCurrentValue();
    }
    virtual ~Iterator() {}

    virtual const ParamGeneratorInterface<ParamType>* BaseGenerator() const {
      return base_;
    }
    // Advance should not be called on beyond-of-range iterators
    // so no component iterators must be beyond end of range, either.
    virtual void Advance() {
      assert(!AtEnd());
      ++current9_;
      if (current9_ == end9_) {
        current9_ = begin9_;
        ++current8_;
      }
      if (current8_ == end8_) {
        current8_ = begin8_;
        ++current7_;
      }
      if (current7_ == end7_) {
        current7_ = begin7_;
        ++current6_;
      }
      if (current6_ == end6_) {
        current6_ = begin6_;
        ++current5_;
      }
      if (current5_ == end5_) {
        current5_ = begin5_;
        ++current4_;
      }
      if (current4_ == end4_) {
        current4_ = begin4_;
        ++current3_;
      }
      if (current3_ == end3_) {
        current3_ = begin3_;
        ++current2_;
      }
      if (current2_ == end2_) {
        current2_ = begin2_;
        ++current1_;
      }
      ComputeCurrentValue();
    }
    virtual ParamIteratorInterface<ParamType>* Clone() const {
      return new Iterator(*this);
    }
    virtual const ParamType* Current() const { return &current_value_; }
    virtual bool Equals(const ParamIteratorInterface<ParamType>& other) const {
      // Having the same base generator guarantees that the other
      // iterator is of the same type and we can downcast.
      GTEST_CHECK_(BaseGenerator() == other.BaseGenerator())
          << "The program attempted to compare iterators "
          << "from different generators." << std::endl;
      const Iterator* typed_other =
          CheckedDowncastToActualType<const Iterator>(&other);
      // We must report iterators equal if they both point beyond their
      // respective ranges. That can happen in a variety of fashions,
      // so we have to consult AtEnd().
      return (AtEnd() && typed_other->AtEnd()) ||
         (
          current1_ == typed_other->current1_ &&
          current2_ == typed_other->current2_ &&
          current3_ == typed_other->current3_ &&
          current4_ == typed_other->current4_ &&
          current5_ == typed_other->current5_ &&
          current6_ == typed_other->current6_ &&
          current7_ == typed_other->current7_ &&
          current8_ == typed_other->current8_ &&
          current9_ == typed_other->current9_);
    }

   private:
    Iterator(const Iterator& other)
        : base_(other.base_),
        begin1_(other.begin1_),
        end1_(other.end1_),
        current1_(other.current1_),
        begin2_(other.begin2_),
        end2_(other.end2_),
        current2_(other.current2_),
        begin3_(other.begin3_),
        end3_(other.end3_),
        current3_(other.current3_),
        begin4_(other.begin4_),
        end4_(other.end4_),
        current4_(other.current4_),
        begin5_(other.begin5_),
        end5_(other.end5_),
        current5_(other.current5_),
        begin6_(other.begin6_),
        end6_(other.end6_),
        current6_(other.current6_),
        begin7_(other.begin7_),
        end7_(other.end7_),
        current7_(other.current7_),
        begin8_(other.begin8_),
        end8_(other.end8_),
        current8_(other.current8_),
        begin9_(other.begin9_),
        end9_(other.end9_),
        current9_(other.current9_) {
      ComputeCurrentValue();
    }

    void ComputeCurrentValue() {
      if (!AtEnd())
        current_value_ = ParamType(*current1_, *current2_, *current3_,
            *current4_, *current5_, *current6_, *current7_, *current8_,
            *current9_);
    }
    bool AtEnd() const {
      // We must report iterator past the end of the range when either of the
      // component iterators has reached the end of its range.
      return
          current1_ == end1_ ||
          current2_ == end2_ ||
          current3_ == end3_ ||
          current4_ == end4_ ||
          current5_ == end5_ ||
          current6_ == end6_ ||
          current7_ == end7_ ||
          current8_ == end8_ ||
          current9_ == end9_;
    }

    // No implementation - assignment is unsupported.
    void operator=(const Iterator& other);

    const ParamGeneratorInterface<ParamType>* const base_;
    // begin[i]_ and end[i]_ define the i-th range that Iterator traverses.
    // current[i]_ is the actual traversing iterator.
    const typename ParamGenerator<T1>::iterator begin1_;
    const typename ParamGenerator<T1>::iterator end1_;
    typename ParamGenerator<T1>::iterator current1_;
    const typename ParamGenerator<T2>::iterator begin2_;
    const typename ParamGenerator<T2>::iterator end2_;
    typename ParamGenerator<T2>::iterator current2_;
    const typename ParamGenerator<T3>::iterator begin3_;
    const typename ParamGenerator<T3>::iterator end3_;
    typename ParamGenerator<T3>::iterator current3_;
    const typename ParamGenerator<T4>::iterator begin4_;
    const typename ParamGenerator<T4>::iterator end4_;
    typename ParamGenerator<T4>::iterator current4_;
    const typename ParamGenerator<T5>::iterator begin5_;
    const typename ParamGenerator<T5>::iterator end5_;
    typename ParamGenerator<T5>::iterator current5_;
    const typename ParamGenerator<T6>::iterator begin6_;
    const typename ParamGenerator<T6>::iterator end6_;
    typename ParamGenerator<T6>::iterator current6_;
    const typename ParamGenerator<T7>::iterator begin7_;
    const typename ParamGenerator<T7>::iterator end7_;
    typename ParamGenerator<T7>::iterator current7_;
    const typename ParamGenerator<T8>::iterator begin8_;
    const typename ParamGenerator<T8>::iterator end8_;
    typename ParamGenerator<T8>::iterator current8_;
    const typename ParamGenerator<T9>::iterator begin9_;
    const typename ParamGenerator<T9>::iterator end9_;
    typename ParamGenerator<T9>::iterator current9_;
    ParamType current_value_;
  };  // class CartesianProductGenerator9::Iterator

  // No implementation - assignment is unsupported.
  void operator=(const CartesianProductGenerator9& other);

  const ParamGenerator<T1> g1_;
  const ParamGenerator<T2> g2_;
  const ParamGenerator<T3> g3_;
  const ParamGenerator<T4> g4_;
  const ParamGenerator<T5> g5_;
  const ParamGenerator<T6> g6_;
  const ParamGenerator<T7> g7_;
  const ParamGenerator<T8> g8_;
  const ParamGenerator<T9> g9_;
};  // class CartesianProductGenerator9


template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10>
class CartesianProductGenerator10
    : public ParamGeneratorInterface< ::std::tr1::tuple<T1, T2, T3, T4, T5, T6,
        T7, T8, T9, T10> > {
 public:
  typedef ::std::tr1::tuple<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10> ParamType;

  CartesianProductGenerator10(const ParamGenerator<T1>& g1,
      const ParamGenerator<T2>& g2, const ParamGenerator<T3>& g3,
      const ParamGenerator<T4>& g4, const ParamGenerator<T5>& g5,
      const ParamGenerator<T6>& g6, const ParamGenerator<T7>& g7,
      const ParamGenerator<T8>& g8, const ParamGenerator<T9>& g9,
      const ParamGenerator<T10>& g10)
      : g1_(g1), g2_(g2), g3_(g3), g4_(g4), g5_(g5), g6_(g6), g7_(g7), g8_(g8),
          g9_(g9), g10_(g10) {}
  virtual ~CartesianProductGenerator10() {}

  virtual ParamIteratorInterface<ParamType>* Begin() const {
    return new Iterator(this, g1_, g1_.begin(), g2_, g2_.begin(), g3_,
        g3_.begin(), g4_, g4_.begin(), g5_, g5_.begin(), g6_, g6_.begin(), g7_,
        g7_.begin(), g8_, g8_.begin(), g9_, g9_.begin(), g10_, g10_.begin());
  }
  virtual ParamIteratorInterface<ParamType>* End() const {
    return new Iterator(this, g1_, g1_.end(), g2_, g2_.end(), g3_, g3_.end(),
        g4_, g4_.end(), g5_, g5_.end(), g6_, g6_.end(), g7_, g7_.end(), g8_,
        g8_.end(), g9_, g9_.end(), g10_, g10_.end());
  }

 private:
  class Iterator : public ParamIteratorInterface<ParamType> {
   public:
    Iterator(const ParamGeneratorInterface<ParamType>* base,
      const ParamGenerator<T1>& g1,
      const typename ParamGenerator<T1>::iterator& current1,
      const ParamGenerator<T2>& g2,
      const typename ParamGenerator<T2>::iterator& current2,
      const ParamGenerator<T3>& g3,
      const typename ParamGenerator<T3>::iterator& current3,
      const ParamGenerator<T4>& g4,
      const typename ParamGenerator<T4>::iterator& current4,
      const ParamGenerator<T5>& g5,
      const typename ParamGenerator<T5>::iterator& current5,
      const ParamGenerator<T6>& g6,
      const typename ParamGenerator<T6>::iterator& current6,
      const ParamGenerator<T7>& g7,
      const typename ParamGenerator<T7>::iterator& current7,
      const ParamGenerator<T8>& g8,
      const typename ParamGenerator<T8>::iterator& current8,
      const ParamGenerator<T9>& g9,
      const typename ParamGenerator<T9>::iterator& current9,
      const ParamGenerator<T10>& g10,
      const typename ParamGenerator<T10>::iterator& current10)
        : base_(base),
          begin1_(g1.begin()), end1_(g1.end()), current1_(current1),
          begin2_(g2.begin()), end2_(g2.end()), current2_(current2),
          begin3_(g3.begin()), end3_(g3.end()), current3_(current3),
          begin4_(g4.begin()), end4_(g4.end()), current4_(current4),
          begin5_(g5.begin()), end5_(g5.end()), current5_(current5),
          begin6_(g6.begin()), end6_(g6.end()), current6_(current6),
          begin7_(g7.begin()), end7_(g7.end()), current7_(current7),
          begin8_(g8.begin()), end8_(g8.end()), current8_(current8),
          begin9_(g9.begin()), end9_(g9.end()), current9_(current9),
          begin10_(g10.begin()), end10_(g10.end()), current10_(current10)    {
      ComputeCurrentValue();
    }
    virtual ~Iterator() {}

    virtual const ParamGeneratorInterface<ParamType>* BaseGenerator() const {
      return base_;
    }
    // Advance should not be called on beyond-of-range iterators
    // so no component iterators must be beyond end of range, either.
    virtual void Advance() {
      assert(!AtEnd());
      ++current10_;
      if (current10_ == end10_) {
        current10_ = begin10_;
        ++current9_;
      }
      if (current9_ == end9_) {
        current9_ = begin9_;
        ++current8_;
      }
      if (current8_ == end8_) {
        current8_ = begin8_;
        ++current7_;
      }
      if (current7_ == end7_) {
        current7_ = begin7_;
        ++current6_;
      }
      if (current6_ == end6_) {
        current6_ = begin6_;
        ++current5_;
      }
      if (current5_ == end5_) {
        current5_ = begin5_;
        ++current4_;
      }
      if (current4_ == end4_) {
        current4_ = begin4_;
        ++current3_;
      }
      if (current3_ == end3_) {
        current3_ = begin3_;
        ++current2_;
      }
      if (current2_ == end2_) {
        current2_ = begin2_;
        ++current1_;
      }
      ComputeCurrentValue();
    }
    virtual ParamIteratorInterface<ParamType>* Clone() const {
      return new Iterator(*this);
    }
    virtual const ParamType* Current() const { return &current_value_; }
    virtual bool Equals(const ParamIteratorInterface<ParamType>& other) const {
      // Having the same base generator guarantees that the other
      // iterator is of the same type and we can downcast.
      GTEST_CHECK_(BaseGenerator() == other.BaseGenerator())
          << "The program attempted to compare iterators "
          << "from different generators." << std::endl;
      const Iterator* typed_other =
          CheckedDowncastToActualType<const Iterator>(&other);
      // We must report iterators equal if they both point beyond their
      // respective ranges. That can happen in a variety of fashions,
      // so we have to consult AtEnd().
      return (AtEnd() && typed_other->AtEnd()) ||
         (
          current1_ == typed_other->current1_ &&
          current2_ == typed_other->current2_ &&
          current3_ == typed_other->current3_ &&
          current4_ == typed_other->current4_ &&
          current5_ == typed_other->current5_ &&
          current6_ == typed_other->current6_ &&
          current7_ == typed_other->current7_ &&
          current8_ == typed_other->current8_ &&
          current9_ == typed_other->current9_ &&
          current10_ == typed_other->current10_);
    }

   private:
    Iterator(const Iterator& other)
        : base_(other.base_),
        begin1_(other.begin1_),
        end1_(other.end1_),
        current1_(other.current1_),
        begin2_(other.begin2_),
        end2_(other.end2_),
        current2_(other.current2_),
        begin3_(other.begin3_),
        end3_(other.end3_),
        current3_(other.current3_),
        begin4_(other.begin4_),
        end4_(other.end4_),
        current4_(other.current4_),
        begin5_(other.begin5_),
        end5_(other.end5_),
        current5_(other.current5_),
        begin6_(other.begin6_),
        end6_(other.end6_),
        current6_(other.current6_),
        begin7_(other.begin7_),
        end7_(other.end7_),
        current7_(other.current7_),
        begin8_(other.begin8_),
        end8_(other.end8_),
        current8_(other.current8_),
        begin9_(other.begin9_),
        end9_(other.end9_),
        current9_(other.current9_),
        begin10_(other.begin10_),
        end10_(other.end10_),
        current10_(other.current10_) {
      ComputeCurrentValue();
    }

    void ComputeCurrentValue() {
      if (!AtEnd())
        current_value_ = ParamType(*current1_, *current2_, *current3_,
            *current4_, *current5_, *current6_, *current7_, *current8_,
            *current9_, *current10_);
    }
    bool AtEnd() const {
      // We must report iterator past the end of the range when either of the
      // component iterators has reached the end of its range.
      return
          current1_ == end1_ ||
          current2_ == end2_ ||
          current3_ == end3_ ||
          current4_ == end4_ ||
          current5_ == end5_ ||
          current6_ == end6_ ||
          current7_ == end7_ ||
          current8_ == end8_ ||
          current9_ == end9_ ||
          current10_ == end10_;
    }

    // No implementation - assignment is unsupported.
    void operator=(const Iterator& other);

    const ParamGeneratorInterface<ParamType>* const base_;
    // begin[i]_ and end[i]_ define the i-th range that Iterator traverses.
    // current[i]_ is the actual traversing iterator.
    const typename ParamGenerator<T1>::iterator begin1_;
    const typename ParamGenerator<T1>::iterator end1_;
    typename ParamGenerator<T1>::iterator current1_;
    const typename ParamGenerator<T2>::iterator begin2_;
    const typename ParamGenerator<T2>::iterator end2_;
    typename ParamGenerator<T2>::iterator current2_;
    const typename ParamGenerator<T3>::iterator begin3_;
    const typename ParamGenerator<T3>::iterator end3_;
    typename ParamGenerator<T3>::iterator current3_;
    const typename ParamGenerator<T4>::iterator begin4_;
    const typename ParamGenerator<T4>::iterator end4_;
    typename ParamGenerator<T4>::iterator current4_;
    const typename ParamGenerator<T5>::iterator begin5_;
    const typename ParamGenerator<T5>::iterator end5_;
    typename ParamGenerator<T5>::iterator current5_;
    const typename ParamGenerator<T6>::iterator begin6_;
    const typename ParamGenerator<T6>::iterator end6_;
    typename ParamGenerator<T6>::iterator current6_;
    const typename ParamGenerator<T7>::iterator begin7_;
    const typename ParamGenerator<T7>::iterator end7_;
    typename ParamGenerator<T7>::iterator current7_;
    const typename ParamGenerator<T8>::iterator begin8_;
    const typename ParamGenerator<T8>::iterator end8_;
    typename ParamGenerator<T8>::iterator current8_;
    const typename ParamGenerator<T9>::iterator begin9_;
    const typename ParamGenerator<T9>::iterator end9_;
    typename ParamGenerator<T9>::iterator current9_;
    const typename ParamGenerator<T10>::iterator begin10_;
    const typename ParamGenerator<T10>::iterator end10_;
    typename ParamGenerator<T10>::iterator current10_;
    ParamType current_value_;
  };  // class CartesianProductGenerator10::Iterator

  // No implementation - assignment is unsupported.
  void operator=(const CartesianProductGenerator10& other);

  const ParamGenerator<T1> g1_;
  const ParamGenerator<T2> g2_;
  const ParamGenerator<T3> g3_;
  const ParamGenerator<T4> g4_;
  const ParamGenerator<T5> g5_;
  const ParamGenerator<T6> g6_;
  const ParamGenerator<T7> g7_;
  const ParamGenerator<T8> g8_;
  const ParamGenerator<T9> g9_;
  const ParamGenerator<T10> g10_;
};  // class CartesianProductGenerator10


// INTERNAL IMPLEMENTATION - DO NOT USE IN USER CODE.
//
// Helper classes providing Combine() with polymorphic features. They allow
// casting CartesianProductGeneratorN<T> to ParamGenerator<U> if T is
// convertible to U.
//
template <class Generator1, class Generator2>
class CartesianProductHolder2 {
 public:
CartesianProductHolder2(const Generator1& g1, const Generator2& g2)
      : g1_(g1), g2_(g2) {}
  template <typename T1, typename T2>
  operator ParamGenerator< ::std::tr1::tuple<T1, T2> >() const {
    return ParamGenerator< ::std::tr1::tuple<T1, T2> >(
        new CartesianProductGenerator2<T1, T2>(
        static_cast<ParamGenerator<T1> >(g1_),
        static_cast<ParamGenerator<T2> >(g2_)));
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const CartesianProductHolder2& other);

  const Generator1 g1_;
  const Generator2 g2_;
};  // class CartesianProductHolder2

template <class Generator1, class Generator2, class Generator3>
class CartesianProductHolder3 {
 public:
CartesianProductHolder3(const Generator1& g1, const Generator2& g2,
    const Generator3& g3)
      : g1_(g1), g2_(g2), g3_(g3) {}
  template <typename T1, typename T2, typename T3>
  operator ParamGenerator< ::std::tr1::tuple<T1, T2, T3> >() const {
    return ParamGenerator< ::std::tr1::tuple<T1, T2, T3> >(
        new CartesianProductGenerator3<T1, T2, T3>(
        static_cast<ParamGenerator<T1> >(g1_),
        static_cast<ParamGenerator<T2> >(g2_),
        static_cast<ParamGenerator<T3> >(g3_)));
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const CartesianProductHolder3& other);

  const Generator1 g1_;
  const Generator2 g2_;
  const Generator3 g3_;
};  // class CartesianProductHolder3

template <class Generator1, class Generator2, class Generator3,
    class Generator4>
class CartesianProductHolder4 {
 public:
CartesianProductHolder4(const Generator1& g1, const Generator2& g2,
    const Generator3& g3, const Generator4& g4)
      : g1_(g1), g2_(g2), g3_(g3), g4_(g4) {}
  template <typename T1, typename T2, typename T3, typename T4>
  operator ParamGenerator< ::std::tr1::tuple<T1, T2, T3, T4> >() const {
    return ParamGenerator< ::std::tr1::tuple<T1, T2, T3, T4> >(
        new CartesianProductGenerator4<T1, T2, T3, T4>(
        static_cast<ParamGenerator<T1> >(g1_),
        static_cast<ParamGenerator<T2> >(g2_),
        static_cast<ParamGenerator<T3> >(g3_),
        static_cast<ParamGenerator<T4> >(g4_)));
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const CartesianProductHolder4& other);

  const Generator1 g1_;
  const Generator2 g2_;
  const Generator3 g3_;
  const Generator4 g4_;
};  // class CartesianProductHolder4

template <class Generator1, class Generator2, class Generator3,
    class Generator4, class Generator5>
class CartesianProductHolder5 {
 public:
CartesianProductHolder5(const Generator1& g1, const Generator2& g2,
    const Generator3& g3, const Generator4& g4, const Generator5& g5)
      : g1_(g1), g2_(g2), g3_(g3), g4_(g4), g5_(g5) {}
  template <typename T1, typename T2, typename T3, typename T4, typename T5>
  operator ParamGenerator< ::std::tr1::tuple<T1, T2, T3, T4, T5> >() const {
    return ParamGenerator< ::std::tr1::tuple<T1, T2, T3, T4, T5> >(
        new CartesianProductGenerator5<T1, T2, T3, T4, T5>(
        static_cast<ParamGenerator<T1> >(g1_),
        static_cast<ParamGenerator<T2> >(g2_),
        static_cast<ParamGenerator<T3> >(g3_),
        static_cast<ParamGenerator<T4> >(g4_),
        static_cast<ParamGenerator<T5> >(g5_)));
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const CartesianProductHolder5& other);

  const Generator1 g1_;
  const Generator2 g2_;
  const Generator3 g3_;
  const Generator4 g4_;
  const Generator5 g5_;
};  // class CartesianProductHolder5

template <class Generator1, class Generator2, class Generator3,
    class Generator4, class Generator5, class Generator6>
class CartesianProductHolder6 {
 public:
CartesianProductHolder6(const Generator1& g1, const Generator2& g2,
    const Generator3& g3, const Generator4& g4, const Generator5& g5,
    const Generator6& g6)
      : g1_(g1), g2_(g2), g3_(g3), g4_(g4), g5_(g5), g6_(g6) {}
  template <typename T1, typename T2, typename T3, typename T4, typename T5,
      typename T6>
  operator ParamGenerator< ::std::tr1::tuple<T1, T2, T3, T4, T5, T6> >() const {
    return ParamGenerator< ::std::tr1::tuple<T1, T2, T3, T4, T5, T6> >(
        new CartesianProductGenerator6<T1, T2, T3, T4, T5, T6>(
        static_cast<ParamGenerator<T1> >(g1_),
        static_cast<ParamGenerator<T2> >(g2_),
        static_cast<ParamGenerator<T3> >(g3_),
        static_cast<ParamGenerator<T4> >(g4_),
        static_cast<ParamGenerator<T5> >(g5_),
        static_cast<ParamGenerator<T6> >(g6_)));
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const CartesianProductHolder6& other);

  const Generator1 g1_;
  const Generator2 g2_;
  const Generator3 g3_;
  const Generator4 g4_;
  const Generator5 g5_;
  const Generator6 g6_;
};  // class CartesianProductHolder6

template <class Generator1, class Generator2, class Generator3,
    class Generator4, class Generator5, class Generator6, class Generator7>
class CartesianProductHolder7 {
 public:
CartesianProductHolder7(const Generator1& g1, const Generator2& g2,
    const Generator3& g3, const Generator4& g4, const Generator5& g5,
    const Generator6& g6, const Generator7& g7)
      : g1_(g1), g2_(g2), g3_(g3), g4_(g4), g5_(g5), g6_(g6), g7_(g7) {}
  template <typename T1, typename T2, typename T3, typename T4, typename T5,
      typename T6, typename T7>
  operator ParamGenerator< ::std::tr1::tuple<T1, T2, T3, T4, T5, T6,
      T7> >() const {
    return ParamGenerator< ::std::tr1::tuple<T1, T2, T3, T4, T5, T6, T7> >(
        new CartesianProductGenerator7<T1, T2, T3, T4, T5, T6, T7>(
        static_cast<ParamGenerator<T1> >(g1_),
        static_cast<ParamGenerator<T2> >(g2_),
        static_cast<ParamGenerator<T3> >(g3_),
        static_cast<ParamGenerator<T4> >(g4_),
        static_cast<ParamGenerator<T5> >(g5_),
        static_cast<ParamGenerator<T6> >(g6_),
        static_cast<ParamGenerator<T7> >(g7_)));
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const CartesianProductHolder7& other);

  const Generator1 g1_;
  const Generator2 g2_;
  const Generator3 g3_;
  const Generator4 g4_;
  const Generator5 g5_;
  const Generator6 g6_;
  const Generator7 g7_;
};  // class CartesianProductHolder7

template <class Generator1, class Generator2, class Generator3,
    class Generator4, class Generator5, class Generator6, class Generator7,
    class Generator8>
class CartesianProductHolder8 {
 public:
CartesianProductHolder8(const Generator1& g1, const Generator2& g2,
    const Generator3& g3, const Generator4& g4, const Generator5& g5,
    const Generator6& g6, const Generator7& g7, const Generator8& g8)
      : g1_(g1), g2_(g2), g3_(g3), g4_(g4), g5_(g5), g6_(g6), g7_(g7),
          g8_(g8) {}
  template <typename T1, typename T2, typename T3, typename T4, typename T5,
      typename T6, typename T7, typename T8>
  operator ParamGenerator< ::std::tr1::tuple<T1, T2, T3, T4, T5, T6, T7,
      T8> >() const {
    return ParamGenerator< ::std::tr1::tuple<T1, T2, T3, T4, T5, T6, T7, T8> >(
        new CartesianProductGenerator8<T1, T2, T3, T4, T5, T6, T7, T8>(
        static_cast<ParamGenerator<T1> >(g1_),
        static_cast<ParamGenerator<T2> >(g2_),
        static_cast<ParamGenerator<T3> >(g3_),
        static_cast<ParamGenerator<T4> >(g4_),
        static_cast<ParamGenerator<T5> >(g5_),
        static_cast<ParamGenerator<T6> >(g6_),
        static_cast<ParamGenerator<T7> >(g7_),
        static_cast<ParamGenerator<T8> >(g8_)));
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const CartesianProductHolder8& other);

  const Generator1 g1_;
  const Generator2 g2_;
  const Generator3 g3_;
  const Generator4 g4_;
  const Generator5 g5_;
  const Generator6 g6_;
  const Generator7 g7_;
  const Generator8 g8_;
};  // class CartesianProductHolder8

template <class Generator1, class Generator2, class Generator3,
    class Generator4, class Generator5, class Generator6, class Generator7,
    class Generator8, class Generator9>
class CartesianProductHolder9 {
 public:
CartesianProductHolder9(const Generator1& g1, const Generator2& g2,
    const Generator3& g3, const Generator4& g4, const Generator5& g5,
    const Generator6& g6, const Generator7& g7, const Generator8& g8,
    const Generator9& g9)
      : g1_(g1), g2_(g2), g3_(g3), g4_(g4), g5_(g5), g6_(g6), g7_(g7), g8_(g8),
          g9_(g9) {}
  template <typename T1, typename T2, typename T3, typename T4, typename T5,
      typename T6, typename T7, typename T8, typename T9>
  operator ParamGenerator< ::std::tr1::tuple<T1, T2, T3, T4, T5, T6, T7, T8,
      T9> >() const {
    return ParamGenerator< ::std::tr1::tuple<T1, T2, T3, T4, T5, T6, T7, T8,
        T9> >(
        new CartesianProductGenerator9<T1, T2, T3, T4, T5, T6, T7, T8, T9>(
        static_cast<ParamGenerator<T1> >(g1_),
        static_cast<ParamGenerator<T2> >(g2_),
        static_cast<ParamGenerator<T3> >(g3_),
        static_cast<ParamGenerator<T4> >(g4_),
        static_cast<ParamGenerator<T5> >(g5_),
        static_cast<ParamGenerator<T6> >(g6_),
        static_cast<ParamGenerator<T7> >(g7_),
        static_cast<ParamGenerator<T8> >(g8_),
        static_cast<ParamGenerator<T9> >(g9_)));
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const CartesianProductHolder9& other);

  const Generator1 g1_;
  const Generator2 g2_;
  const Generator3 g3_;
  const Generator4 g4_;
  const Generator5 g5_;
  const Generator6 g6_;
  const Generator7 g7_;
  const Generator8 g8_;
  const Generator9 g9_;
};  // class CartesianProductHolder9

template <class Generator1, class Generator2, class Generator3,
    class Generator4, class Generator5, class Generator6, class Generator7,
    class Generator8, class Generator9, class Generator10>
class CartesianProductHolder10 {
 public:
CartesianProductHolder10(const Generator1& g1, const Generator2& g2,
    const Generator3& g3, const Generator4& g4, const Generator5& g5,
    const Generator6& g6, const Generator7& g7, const Generator8& g8,
    const Generator9& g9, const Generator10& g10)
      : g1_(g1), g2_(g2), g3_(g3), g4_(g4), g5_(g5), g6_(g6), g7_(g7), g8_(g8),
          g9_(g9), g10_(g10) {}
  template <typename T1, typename T2, typename T3, typename T4, typename T5,
      typename T6, typename T7, typename T8, typename T9, typename T10>
  operator ParamGenerator< ::std::tr1::tuple<T1, T2, T3, T4, T5, T6, T7, T8,
      T9, T10> >() const {
    return ParamGenerator< ::std::tr1::tuple<T1, T2, T3, T4, T5, T6, T7, T8,
        T9, T10> >(
        new CartesianProductGenerator10<T1, T2, T3, T4, T5, T6, T7, T8, T9,
            T10>(
        static_cast<ParamGenerator<T1> >(g1_),
        static_cast<ParamGenerator<T2> >(g2_),
        static_cast<ParamGenerator<T3> >(g3_),
        static_cast<ParamGenerator<T4> >(g4_),
        static_cast<ParamGenerator<T5> >(g5_),
        static_cast<ParamGenerator<T6> >(g6_),
        static_cast<ParamGenerator<T7> >(g7_),
        static_cast<ParamGenerator<T8> >(g8_),
        static_cast<ParamGenerator<T9> >(g9_),
        static_cast<ParamGenerator<T10> >(g10_)));
  }

 private:
  // No implementation - assignment is unsupported.
  void operator=(const CartesianProductHolder10& other);

  const Generator1 g1_;
  const Generator2 g2_;
  const Generator3 g3_;
  const Generator4 g4_;
  const Generator5 g5_;
  const Generator6 g6_;
  const Generator7 g7_;
  const Generator8 g8_;
  const Generator9 g9_;
  const Generator10 g10_;
};  // class CartesianProductHolder10

# endif  // GTEST_HAS_COMBINE

}  // namespace internal
}  // namespace testing

#endif  //  GTEST_HAS_PARAM_TEST

#endif  // GTEST_INCLUDE_GTEST_INTERNAL_GTEST_PARAM_UTIL_GENERATED_H_

#if GTEST_HAS_PARAM_TEST

namespace testing {

// Functions producing parameter generators.
//
// Google Test uses these generators to produce parameters for value-
// parameterized tests. When a parameterized test case is instantiated
// with a particular generator, Google Test creates and runs tests
// for each element in the sequence produced by the generator.
//
// In the following sample, tests from test case FooTest are instantiated
// each three times with parameter values 3, 5, and 8:
//
// class FooTest : public TestWithParam<int> { ... };
//
// TEST_P(FooTest, TestThis) {
// }
// TEST_P(FooTest, TestThat) {
// }
// INSTANTIATE_TEST_CASE_P(TestSequence, FooTest, Values(3, 5, 8));
//

// Range() returns generators providing sequences of values in a range.
//
// Synopsis:
// Range(start, end)
//   - returns a generator producing a sequence of values {start, start+1,
//     start+2, ..., }.
// Range(start, end, step)
//   - returns a generator producing a sequence of values {start, start+step,
//     start+step+step, ..., }.
// Notes:
//   * The generated sequences never include end. For example, Range(1, 5)
//     returns a generator producing a sequence {1, 2, 3, 4}. Range(1, 9, 2)
//     returns a generator producing {1, 3, 5, 7}.
//   * start and end must have the same type. That type may be any integral or
//     floating-point type or a user defined type satisfying these conditions:
//     * It must be assignable (have operator=() defined).
//     * It must have operator+() (operator+(int-compatible type) for
//       two-operand version).
//     * It must have operator<() defined.
//     Elements in the resulting sequences will also have that type.
//   * Condition start < end must be satisfied in order for resulting sequences
//     to contain any elements.
//
template <typename T, typename IncrementT>
internal::ParamGenerator<T> Range(T start, T end, IncrementT step) {
  return internal::ParamGenerator<T>(
      new internal::RangeGenerator<T, IncrementT>(start, end, step));
}

template <typename T>
internal::ParamGenerator<T> Range(T start, T end) {
  return Range(start, end, 1);
}

// ValuesIn() function allows generation of tests with parameters coming from
// a container.
//
// Synopsis:
// ValuesIn(const T (&array)[N])
//   - returns a generator producing sequences with elements from
//     a C-style array.
// ValuesIn(const Container& container)
//   - returns a generator producing sequences with elements from
//     an STL-style container.
// ValuesIn(Iterator begin, Iterator end)
//   - returns a generator producing sequences with elements from
//     a range [begin, end) defined by a pair of STL-style iterators. These
//     iterators can also be plain C pointers.
//
// Please note that ValuesIn copies the values from the containers
// passed in and keeps them to generate tests in RUN_ALL_TESTS().
//
// Examples:
//
// This instantiates tests from test case StringTest
// each with C-string values of "foo", "bar", and "baz":
//
// const char* strings[] = {"foo", "bar", "baz"};
// INSTANTIATE_TEST_CASE_P(StringSequence, SrtingTest, ValuesIn(strings));
//
// This instantiates tests from test case StlStringTest
// each with STL strings with values "a" and "b":
//
// ::std::vector< ::std::string> GetParameterStrings() {
//   ::std::vector< ::std::string> v;
//   v.push_back("a");
//   v.push_back("b");
//   return v;
// }
//
// INSTANTIATE_TEST_CASE_P(CharSequence,
//                         StlStringTest,
//                         ValuesIn(GetParameterStrings()));
//
//
// This will also instantiate tests from CharTest
// each with parameter values 'a' and 'b':
//
// ::std::list<char> GetParameterChars() {
//   ::std::list<char> list;
//   list.push_back('a');
//   list.push_back('b');
//   return list;
// }
// ::std::list<char> l = GetParameterChars();
// INSTANTIATE_TEST_CASE_P(CharSequence2,
//                         CharTest,
//                         ValuesIn(l.begin(), l.end()));
//
template <typename ForwardIterator>
internal::ParamGenerator<
  typename ::testing::internal::IteratorTraits<ForwardIterator>::value_type>
ValuesIn(ForwardIterator begin, ForwardIterator end) {
  typedef typename ::testing::internal::IteratorTraits<ForwardIterator>
      ::value_type ParamType;
  return internal::ParamGenerator<ParamType>(
      new internal::ValuesInIteratorRangeGenerator<ParamType>(begin, end));
}

template <typename T, size_t N>
internal::ParamGenerator<T> ValuesIn(const T (&array)[N]) {
  return ValuesIn(array, array + N);
}

template <class Container>
internal::ParamGenerator<typename Container::value_type> ValuesIn(
    const Container& container) {
  return ValuesIn(container.begin(), container.end());
}

// Values() allows generating tests from explicitly specified list of
// parameters.
//
// Synopsis:
// Values(T v1, T v2, ..., T vN)
//   - returns a generator producing sequences with elements v1, v2, ..., vN.
//
// For example, this instantiates tests from test case BarTest each
// with values "one", "two", and "three":
//
// INSTANTIATE_TEST_CASE_P(NumSequence, BarTest, Values("one", "two", "three"));
//
// This instantiates tests from test case BazTest each with values 1, 2, 3.5.
// The exact type of values will depend on the type of parameter in BazTest.
//
// INSTANTIATE_TEST_CASE_P(FloatingNumbers, BazTest, Values(1, 2, 3.5));
//
// Currently, Values() supports from 1 to 50 parameters.
//
template <typename T1>
internal::ValueArray1<T1> Values(T1 v1) {
  return internal::ValueArray1<T1>(v1);
}

template <typename T1, typename T2>
internal::ValueArray2<T1, T2> Values(T1 v1, T2 v2) {
  return internal::ValueArray2<T1, T2>(v1, v2);
}

template <typename T1, typename T2, typename T3>
internal::ValueArray3<T1, T2, T3> Values(T1 v1, T2 v2, T3 v3) {
  return internal::ValueArray3<T1, T2, T3>(v1, v2, v3);
}

template <typename T1, typename T2, typename T3, typename T4>
internal::ValueArray4<T1, T2, T3, T4> Values(T1 v1, T2 v2, T3 v3, T4 v4) {
  return internal::ValueArray4<T1, T2, T3, T4>(v1, v2, v3, v4);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5>
internal::ValueArray5<T1, T2, T3, T4, T5> Values(T1 v1, T2 v2, T3 v3, T4 v4,
    T5 v5) {
  return internal::ValueArray5<T1, T2, T3, T4, T5>(v1, v2, v3, v4, v5);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6>
internal::ValueArray6<T1, T2, T3, T4, T5, T6> Values(T1 v1, T2 v2, T3 v3,
    T4 v4, T5 v5, T6 v6) {
  return internal::ValueArray6<T1, T2, T3, T4, T5, T6>(v1, v2, v3, v4, v5, v6);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7>
internal::ValueArray7<T1, T2, T3, T4, T5, T6, T7> Values(T1 v1, T2 v2, T3 v3,
    T4 v4, T5 v5, T6 v6, T7 v7) {
  return internal::ValueArray7<T1, T2, T3, T4, T5, T6, T7>(v1, v2, v3, v4, v5,
      v6, v7);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8>
internal::ValueArray8<T1, T2, T3, T4, T5, T6, T7, T8> Values(T1 v1, T2 v2,
    T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8) {
  return internal::ValueArray8<T1, T2, T3, T4, T5, T6, T7, T8>(v1, v2, v3, v4,
      v5, v6, v7, v8);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9>
internal::ValueArray9<T1, T2, T3, T4, T5, T6, T7, T8, T9> Values(T1 v1, T2 v2,
    T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9) {
  return internal::ValueArray9<T1, T2, T3, T4, T5, T6, T7, T8, T9>(v1, v2, v3,
      v4, v5, v6, v7, v8, v9);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10>
internal::ValueArray10<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10> Values(T1 v1,
    T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9, T10 v10) {
  return internal::ValueArray10<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10>(v1,
      v2, v3, v4, v5, v6, v7, v8, v9, v10);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11>
internal::ValueArray11<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10,
    T11> Values(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
    T10 v10, T11 v11) {
  return internal::ValueArray11<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10,
      T11>(v1, v2, v3, v4, v5, v6, v7, v8, v9, v10, v11);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12>
internal::ValueArray12<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11,
    T12> Values(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
    T10 v10, T11 v11, T12 v12) {
  return internal::ValueArray12<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11,
      T12>(v1, v2, v3, v4, v5, v6, v7, v8, v9, v10, v11, v12);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13>
internal::ValueArray13<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12,
    T13> Values(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
    T10 v10, T11 v11, T12 v12, T13 v13) {
  return internal::ValueArray13<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11,
      T12, T13>(v1, v2, v3, v4, v5, v6, v7, v8, v9, v10, v11, v12, v13);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14>
internal::ValueArray14<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
    T14> Values(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
    T10 v10, T11 v11, T12 v12, T13 v13, T14 v14) {
  return internal::ValueArray14<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11,
      T12, T13, T14>(v1, v2, v3, v4, v5, v6, v7, v8, v9, v10, v11, v12, v13,
      v14);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15>
internal::ValueArray15<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
    T14, T15> Values(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8,
    T9 v9, T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15) {
  return internal::ValueArray15<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11,
      T12, T13, T14, T15>(v1, v2, v3, v4, v5, v6, v7, v8, v9, v10, v11, v12,
      v13, v14, v15);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16>
internal::ValueArray16<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
    T14, T15, T16> Values(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7,
    T8 v8, T9 v9, T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15,
    T16 v16) {
  return internal::ValueArray16<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11,
      T12, T13, T14, T15, T16>(v1, v2, v3, v4, v5, v6, v7, v8, v9, v10, v11,
      v12, v13, v14, v15, v16);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17>
internal::ValueArray17<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
    T14, T15, T16, T17> Values(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7,
    T8 v8, T9 v9, T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15,
    T16 v16, T17 v17) {
  return internal::ValueArray17<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11,
      T12, T13, T14, T15, T16, T17>(v1, v2, v3, v4, v5, v6, v7, v8, v9, v10,
      v11, v12, v13, v14, v15, v16, v17);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18>
internal::ValueArray18<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
    T14, T15, T16, T17, T18> Values(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6,
    T7 v7, T8 v8, T9 v9, T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15,
    T16 v16, T17 v17, T18 v18) {
  return internal::ValueArray18<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11,
      T12, T13, T14, T15, T16, T17, T18>(v1, v2, v3, v4, v5, v6, v7, v8, v9,
      v10, v11, v12, v13, v14, v15, v16, v17, v18);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19>
internal::ValueArray19<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
    T14, T15, T16, T17, T18, T19> Values(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5,
    T6 v6, T7 v7, T8 v8, T9 v9, T10 v10, T11 v11, T12 v12, T13 v13, T14 v14,
    T15 v15, T16 v16, T17 v17, T18 v18, T19 v19) {
  return internal::ValueArray19<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11,
      T12, T13, T14, T15, T16, T17, T18, T19>(v1, v2, v3, v4, v5, v6, v7, v8,
      v9, v10, v11, v12, v13, v14, v15, v16, v17, v18, v19);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20>
internal::ValueArray20<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
    T14, T15, T16, T17, T18, T19, T20> Values(T1 v1, T2 v2, T3 v3, T4 v4,
    T5 v5, T6 v6, T7 v7, T8 v8, T9 v9, T10 v10, T11 v11, T12 v12, T13 v13,
    T14 v14, T15 v15, T16 v16, T17 v17, T18 v18, T19 v19, T20 v20) {
  return internal::ValueArray20<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11,
      T12, T13, T14, T15, T16, T17, T18, T19, T20>(v1, v2, v3, v4, v5, v6, v7,
      v8, v9, v10, v11, v12, v13, v14, v15, v16, v17, v18, v19, v20);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21>
internal::ValueArray21<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
    T14, T15, T16, T17, T18, T19, T20, T21> Values(T1 v1, T2 v2, T3 v3, T4 v4,
    T5 v5, T6 v6, T7 v7, T8 v8, T9 v9, T10 v10, T11 v11, T12 v12, T13 v13,
    T14 v14, T15 v15, T16 v16, T17 v17, T18 v18, T19 v19, T20 v20, T21 v21) {
  return internal::ValueArray21<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11,
      T12, T13, T14, T15, T16, T17, T18, T19, T20, T21>(v1, v2, v3, v4, v5, v6,
      v7, v8, v9, v10, v11, v12, v13, v14, v15, v16, v17, v18, v19, v20, v21);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22>
internal::ValueArray22<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
    T14, T15, T16, T17, T18, T19, T20, T21, T22> Values(T1 v1, T2 v2, T3 v3,
    T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9, T10 v10, T11 v11, T12 v12,
    T13 v13, T14 v14, T15 v15, T16 v16, T17 v17, T18 v18, T19 v19, T20 v20,
    T21 v21, T22 v22) {
  return internal::ValueArray22<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11,
      T12, T13, T14, T15, T16, T17, T18, T19, T20, T21, T22>(v1, v2, v3, v4,
      v5, v6, v7, v8, v9, v10, v11, v12, v13, v14, v15, v16, v17, v18, v19,
      v20, v21, v22);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23>
internal::ValueArray23<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
    T14, T15, T16, T17, T18, T19, T20, T21, T22, T23> Values(T1 v1, T2 v2,
    T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9, T10 v10, T11 v11, T12 v12,
    T13 v13, T14 v14, T15 v15, T16 v16, T17 v17, T18 v18, T19 v19, T20 v20,
    T21 v21, T22 v22, T23 v23) {
  return internal::ValueArray23<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11,
      T12, T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23>(v1, v2, v3,
      v4, v5, v6, v7, v8, v9, v10, v11, v12, v13, v14, v15, v16, v17, v18, v19,
      v20, v21, v22, v23);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24>
internal::ValueArray24<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
    T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24> Values(T1 v1, T2 v2,
    T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9, T10 v10, T11 v11, T12 v12,
    T13 v13, T14 v14, T15 v15, T16 v16, T17 v17, T18 v18, T19 v19, T20 v20,
    T21 v21, T22 v22, T23 v23, T24 v24) {
  return internal::ValueArray24<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11,
      T12, T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24>(v1, v2,
      v3, v4, v5, v6, v7, v8, v9, v10, v11, v12, v13, v14, v15, v16, v17, v18,
      v19, v20, v21, v22, v23, v24);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25>
internal::ValueArray25<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
    T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25> Values(T1 v1,
    T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9, T10 v10, T11 v11,
    T12 v12, T13 v13, T14 v14, T15 v15, T16 v16, T17 v17, T18 v18, T19 v19,
    T20 v20, T21 v21, T22 v22, T23 v23, T24 v24, T25 v25) {
  return internal::ValueArray25<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11,
      T12, T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25>(v1,
      v2, v3, v4, v5, v6, v7, v8, v9, v10, v11, v12, v13, v14, v15, v16, v17,
      v18, v19, v20, v21, v22, v23, v24, v25);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26>
internal::ValueArray26<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
    T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25,
    T26> Values(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
    T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15, T16 v16, T17 v17,
    T18 v18, T19 v19, T20 v20, T21 v21, T22 v22, T23 v23, T24 v24, T25 v25,
    T26 v26) {
  return internal::ValueArray26<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11,
      T12, T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25,
      T26>(v1, v2, v3, v4, v5, v6, v7, v8, v9, v10, v11, v12, v13, v14, v15,
      v16, v17, v18, v19, v20, v21, v22, v23, v24, v25, v26);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27>
internal::ValueArray27<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
    T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26,
    T27> Values(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
    T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15, T16 v16, T17 v17,
    T18 v18, T19 v19, T20 v20, T21 v21, T22 v22, T23 v23, T24 v24, T25 v25,
    T26 v26, T27 v27) {
  return internal::ValueArray27<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11,
      T12, T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25,
      T26, T27>(v1, v2, v3, v4, v5, v6, v7, v8, v9, v10, v11, v12, v13, v14,
      v15, v16, v17, v18, v19, v20, v21, v22, v23, v24, v25, v26, v27);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28>
internal::ValueArray28<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
    T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27,
    T28> Values(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
    T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15, T16 v16, T17 v17,
    T18 v18, T19 v19, T20 v20, T21 v21, T22 v22, T23 v23, T24 v24, T25 v25,
    T26 v26, T27 v27, T28 v28) {
  return internal::ValueArray28<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11,
      T12, T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25,
      T26, T27, T28>(v1, v2, v3, v4, v5, v6, v7, v8, v9, v10, v11, v12, v13,
      v14, v15, v16, v17, v18, v19, v20, v21, v22, v23, v24, v25, v26, v27,
      v28);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29>
internal::ValueArray29<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
    T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28,
    T29> Values(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
    T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15, T16 v16, T17 v17,
    T18 v18, T19 v19, T20 v20, T21 v21, T22 v22, T23 v23, T24 v24, T25 v25,
    T26 v26, T27 v27, T28 v28, T29 v29) {
  return internal::ValueArray29<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11,
      T12, T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25,
      T26, T27, T28, T29>(v1, v2, v3, v4, v5, v6, v7, v8, v9, v10, v11, v12,
      v13, v14, v15, v16, v17, v18, v19, v20, v21, v22, v23, v24, v25, v26,
      v27, v28, v29);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30>
internal::ValueArray30<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
    T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28,
    T29, T30> Values(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8,
    T9 v9, T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15, T16 v16,
    T17 v17, T18 v18, T19 v19, T20 v20, T21 v21, T22 v22, T23 v23, T24 v24,
    T25 v25, T26 v26, T27 v27, T28 v28, T29 v29, T30 v30) {
  return internal::ValueArray30<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11,
      T12, T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25,
      T26, T27, T28, T29, T30>(v1, v2, v3, v4, v5, v6, v7, v8, v9, v10, v11,
      v12, v13, v14, v15, v16, v17, v18, v19, v20, v21, v22, v23, v24, v25,
      v26, v27, v28, v29, v30);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31>
internal::ValueArray31<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
    T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28,
    T29, T30, T31> Values(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7,
    T8 v8, T9 v9, T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15,
    T16 v16, T17 v17, T18 v18, T19 v19, T20 v20, T21 v21, T22 v22, T23 v23,
    T24 v24, T25 v25, T26 v26, T27 v27, T28 v28, T29 v29, T30 v30, T31 v31) {
  return internal::ValueArray31<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11,
      T12, T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25,
      T26, T27, T28, T29, T30, T31>(v1, v2, v3, v4, v5, v6, v7, v8, v9, v10,
      v11, v12, v13, v14, v15, v16, v17, v18, v19, v20, v21, v22, v23, v24,
      v25, v26, v27, v28, v29, v30, v31);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32>
internal::ValueArray32<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
    T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28,
    T29, T30, T31, T32> Values(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7,
    T8 v8, T9 v9, T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15,
    T16 v16, T17 v17, T18 v18, T19 v19, T20 v20, T21 v21, T22 v22, T23 v23,
    T24 v24, T25 v25, T26 v26, T27 v27, T28 v28, T29 v29, T30 v30, T31 v31,
    T32 v32) {
  return internal::ValueArray32<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11,
      T12, T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25,
      T26, T27, T28, T29, T30, T31, T32>(v1, v2, v3, v4, v5, v6, v7, v8, v9,
      v10, v11, v12, v13, v14, v15, v16, v17, v18, v19, v20, v21, v22, v23,
      v24, v25, v26, v27, v28, v29, v30, v31, v32);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33>
internal::ValueArray33<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
    T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28,
    T29, T30, T31, T32, T33> Values(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6,
    T7 v7, T8 v8, T9 v9, T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15,
    T16 v16, T17 v17, T18 v18, T19 v19, T20 v20, T21 v21, T22 v22, T23 v23,
    T24 v24, T25 v25, T26 v26, T27 v27, T28 v28, T29 v29, T30 v30, T31 v31,
    T32 v32, T33 v33) {
  return internal::ValueArray33<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11,
      T12, T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25,
      T26, T27, T28, T29, T30, T31, T32, T33>(v1, v2, v3, v4, v5, v6, v7, v8,
      v9, v10, v11, v12, v13, v14, v15, v16, v17, v18, v19, v20, v21, v22, v23,
      v24, v25, v26, v27, v28, v29, v30, v31, v32, v33);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34>
internal::ValueArray34<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
    T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28,
    T29, T30, T31, T32, T33, T34> Values(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5,
    T6 v6, T7 v7, T8 v8, T9 v9, T10 v10, T11 v11, T12 v12, T13 v13, T14 v14,
    T15 v15, T16 v16, T17 v17, T18 v18, T19 v19, T20 v20, T21 v21, T22 v22,
    T23 v23, T24 v24, T25 v25, T26 v26, T27 v27, T28 v28, T29 v29, T30 v30,
    T31 v31, T32 v32, T33 v33, T34 v34) {
  return internal::ValueArray34<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11,
      T12, T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25,
      T26, T27, T28, T29, T30, T31, T32, T33, T34>(v1, v2, v3, v4, v5, v6, v7,
      v8, v9, v10, v11, v12, v13, v14, v15, v16, v17, v18, v19, v20, v21, v22,
      v23, v24, v25, v26, v27, v28, v29, v30, v31, v32, v33, v34);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35>
internal::ValueArray35<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
    T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28,
    T29, T30, T31, T32, T33, T34, T35> Values(T1 v1, T2 v2, T3 v3, T4 v4,
    T5 v5, T6 v6, T7 v7, T8 v8, T9 v9, T10 v10, T11 v11, T12 v12, T13 v13,
    T14 v14, T15 v15, T16 v16, T17 v17, T18 v18, T19 v19, T20 v20, T21 v21,
    T22 v22, T23 v23, T24 v24, T25 v25, T26 v26, T27 v27, T28 v28, T29 v29,
    T30 v30, T31 v31, T32 v32, T33 v33, T34 v34, T35 v35) {
  return internal::ValueArray35<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11,
      T12, T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25,
      T26, T27, T28, T29, T30, T31, T32, T33, T34, T35>(v1, v2, v3, v4, v5, v6,
      v7, v8, v9, v10, v11, v12, v13, v14, v15, v16, v17, v18, v19, v20, v21,
      v22, v23, v24, v25, v26, v27, v28, v29, v30, v31, v32, v33, v34, v35);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36>
internal::ValueArray36<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
    T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28,
    T29, T30, T31, T32, T33, T34, T35, T36> Values(T1 v1, T2 v2, T3 v3, T4 v4,
    T5 v5, T6 v6, T7 v7, T8 v8, T9 v9, T10 v10, T11 v11, T12 v12, T13 v13,
    T14 v14, T15 v15, T16 v16, T17 v17, T18 v18, T19 v19, T20 v20, T21 v21,
    T22 v22, T23 v23, T24 v24, T25 v25, T26 v26, T27 v27, T28 v28, T29 v29,
    T30 v30, T31 v31, T32 v32, T33 v33, T34 v34, T35 v35, T36 v36) {
  return internal::ValueArray36<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11,
      T12, T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25,
      T26, T27, T28, T29, T30, T31, T32, T33, T34, T35, T36>(v1, v2, v3, v4,
      v5, v6, v7, v8, v9, v10, v11, v12, v13, v14, v15, v16, v17, v18, v19,
      v20, v21, v22, v23, v24, v25, v26, v27, v28, v29, v30, v31, v32, v33,
      v34, v35, v36);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37>
internal::ValueArray37<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
    T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28,
    T29, T30, T31, T32, T33, T34, T35, T36, T37> Values(T1 v1, T2 v2, T3 v3,
    T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9, T10 v10, T11 v11, T12 v12,
    T13 v13, T14 v14, T15 v15, T16 v16, T17 v17, T18 v18, T19 v19, T20 v20,
    T21 v21, T22 v22, T23 v23, T24 v24, T25 v25, T26 v26, T27 v27, T28 v28,
    T29 v29, T30 v30, T31 v31, T32 v32, T33 v33, T34 v34, T35 v35, T36 v36,
    T37 v37) {
  return internal::ValueArray37<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11,
      T12, T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25,
      T26, T27, T28, T29, T30, T31, T32, T33, T34, T35, T36, T37>(v1, v2, v3,
      v4, v5, v6, v7, v8, v9, v10, v11, v12, v13, v14, v15, v16, v17, v18, v19,
      v20, v21, v22, v23, v24, v25, v26, v27, v28, v29, v30, v31, v32, v33,
      v34, v35, v36, v37);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38>
internal::ValueArray38<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
    T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28,
    T29, T30, T31, T32, T33, T34, T35, T36, T37, T38> Values(T1 v1, T2 v2,
    T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9, T10 v10, T11 v11, T12 v12,
    T13 v13, T14 v14, T15 v15, T16 v16, T17 v17, T18 v18, T19 v19, T20 v20,
    T21 v21, T22 v22, T23 v23, T24 v24, T25 v25, T26 v26, T27 v27, T28 v28,
    T29 v29, T30 v30, T31 v31, T32 v32, T33 v33, T34 v34, T35 v35, T36 v36,
    T37 v37, T38 v38) {
  return internal::ValueArray38<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11,
      T12, T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25,
      T26, T27, T28, T29, T30, T31, T32, T33, T34, T35, T36, T37, T38>(v1, v2,
      v3, v4, v5, v6, v7, v8, v9, v10, v11, v12, v13, v14, v15, v16, v17, v18,
      v19, v20, v21, v22, v23, v24, v25, v26, v27, v28, v29, v30, v31, v32,
      v33, v34, v35, v36, v37, v38);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38, typename T39>
internal::ValueArray39<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
    T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28,
    T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39> Values(T1 v1, T2 v2,
    T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9, T10 v10, T11 v11, T12 v12,
    T13 v13, T14 v14, T15 v15, T16 v16, T17 v17, T18 v18, T19 v19, T20 v20,
    T21 v21, T22 v22, T23 v23, T24 v24, T25 v25, T26 v26, T27 v27, T28 v28,
    T29 v29, T30 v30, T31 v31, T32 v32, T33 v33, T34 v34, T35 v35, T36 v36,
    T37 v37, T38 v38, T39 v39) {
  return internal::ValueArray39<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11,
      T12, T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25,
      T26, T27, T28, T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39>(v1,
      v2, v3, v4, v5, v6, v7, v8, v9, v10, v11, v12, v13, v14, v15, v16, v17,
      v18, v19, v20, v21, v22, v23, v24, v25, v26, v27, v28, v29, v30, v31,
      v32, v33, v34, v35, v36, v37, v38, v39);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38, typename T39, typename T40>
internal::ValueArray40<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
    T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28,
    T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40> Values(T1 v1,
    T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9, T10 v10, T11 v11,
    T12 v12, T13 v13, T14 v14, T15 v15, T16 v16, T17 v17, T18 v18, T19 v19,
    T20 v20, T21 v21, T22 v22, T23 v23, T24 v24, T25 v25, T26 v26, T27 v27,
    T28 v28, T29 v29, T30 v30, T31 v31, T32 v32, T33 v33, T34 v34, T35 v35,
    T36 v36, T37 v37, T38 v38, T39 v39, T40 v40) {
  return internal::ValueArray40<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11,
      T12, T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25,
      T26, T27, T28, T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39,
      T40>(v1, v2, v3, v4, v5, v6, v7, v8, v9, v10, v11, v12, v13, v14, v15,
      v16, v17, v18, v19, v20, v21, v22, v23, v24, v25, v26, v27, v28, v29,
      v30, v31, v32, v33, v34, v35, v36, v37, v38, v39, v40);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38, typename T39, typename T40,
    typename T41>
internal::ValueArray41<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
    T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28,
    T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40,
    T41> Values(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
    T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15, T16 v16, T17 v17,
    T18 v18, T19 v19, T20 v20, T21 v21, T22 v22, T23 v23, T24 v24, T25 v25,
    T26 v26, T27 v27, T28 v28, T29 v29, T30 v30, T31 v31, T32 v32, T33 v33,
    T34 v34, T35 v35, T36 v36, T37 v37, T38 v38, T39 v39, T40 v40, T41 v41) {
  return internal::ValueArray41<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11,
      T12, T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25,
      T26, T27, T28, T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39,
      T40, T41>(v1, v2, v3, v4, v5, v6, v7, v8, v9, v10, v11, v12, v13, v14,
      v15, v16, v17, v18, v19, v20, v21, v22, v23, v24, v25, v26, v27, v28,
      v29, v30, v31, v32, v33, v34, v35, v36, v37, v38, v39, v40, v41);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38, typename T39, typename T40,
    typename T41, typename T42>
internal::ValueArray42<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
    T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28,
    T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41,
    T42> Values(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
    T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15, T16 v16, T17 v17,
    T18 v18, T19 v19, T20 v20, T21 v21, T22 v22, T23 v23, T24 v24, T25 v25,
    T26 v26, T27 v27, T28 v28, T29 v29, T30 v30, T31 v31, T32 v32, T33 v33,
    T34 v34, T35 v35, T36 v36, T37 v37, T38 v38, T39 v39, T40 v40, T41 v41,
    T42 v42) {
  return internal::ValueArray42<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11,
      T12, T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25,
      T26, T27, T28, T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39,
      T40, T41, T42>(v1, v2, v3, v4, v5, v6, v7, v8, v9, v10, v11, v12, v13,
      v14, v15, v16, v17, v18, v19, v20, v21, v22, v23, v24, v25, v26, v27,
      v28, v29, v30, v31, v32, v33, v34, v35, v36, v37, v38, v39, v40, v41,
      v42);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38, typename T39, typename T40,
    typename T41, typename T42, typename T43>
internal::ValueArray43<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
    T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28,
    T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41, T42,
    T43> Values(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
    T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15, T16 v16, T17 v17,
    T18 v18, T19 v19, T20 v20, T21 v21, T22 v22, T23 v23, T24 v24, T25 v25,
    T26 v26, T27 v27, T28 v28, T29 v29, T30 v30, T31 v31, T32 v32, T33 v33,
    T34 v34, T35 v35, T36 v36, T37 v37, T38 v38, T39 v39, T40 v40, T41 v41,
    T42 v42, T43 v43) {
  return internal::ValueArray43<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11,
      T12, T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25,
      T26, T27, T28, T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39,
      T40, T41, T42, T43>(v1, v2, v3, v4, v5, v6, v7, v8, v9, v10, v11, v12,
      v13, v14, v15, v16, v17, v18, v19, v20, v21, v22, v23, v24, v25, v26,
      v27, v28, v29, v30, v31, v32, v33, v34, v35, v36, v37, v38, v39, v40,
      v41, v42, v43);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38, typename T39, typename T40,
    typename T41, typename T42, typename T43, typename T44>
internal::ValueArray44<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
    T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28,
    T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41, T42, T43,
    T44> Values(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8, T9 v9,
    T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15, T16 v16, T17 v17,
    T18 v18, T19 v19, T20 v20, T21 v21, T22 v22, T23 v23, T24 v24, T25 v25,
    T26 v26, T27 v27, T28 v28, T29 v29, T30 v30, T31 v31, T32 v32, T33 v33,
    T34 v34, T35 v35, T36 v36, T37 v37, T38 v38, T39 v39, T40 v40, T41 v41,
    T42 v42, T43 v43, T44 v44) {
  return internal::ValueArray44<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11,
      T12, T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25,
      T26, T27, T28, T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39,
      T40, T41, T42, T43, T44>(v1, v2, v3, v4, v5, v6, v7, v8, v9, v10, v11,
      v12, v13, v14, v15, v16, v17, v18, v19, v20, v21, v22, v23, v24, v25,
      v26, v27, v28, v29, v30, v31, v32, v33, v34, v35, v36, v37, v38, v39,
      v40, v41, v42, v43, v44);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38, typename T39, typename T40,
    typename T41, typename T42, typename T43, typename T44, typename T45>
internal::ValueArray45<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
    T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28,
    T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41, T42, T43,
    T44, T45> Values(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7, T8 v8,
    T9 v9, T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15, T16 v16,
    T17 v17, T18 v18, T19 v19, T20 v20, T21 v21, T22 v22, T23 v23, T24 v24,
    T25 v25, T26 v26, T27 v27, T28 v28, T29 v29, T30 v30, T31 v31, T32 v32,
    T33 v33, T34 v34, T35 v35, T36 v36, T37 v37, T38 v38, T39 v39, T40 v40,
    T41 v41, T42 v42, T43 v43, T44 v44, T45 v45) {
  return internal::ValueArray45<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11,
      T12, T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25,
      T26, T27, T28, T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39,
      T40, T41, T42, T43, T44, T45>(v1, v2, v3, v4, v5, v6, v7, v8, v9, v10,
      v11, v12, v13, v14, v15, v16, v17, v18, v19, v20, v21, v22, v23, v24,
      v25, v26, v27, v28, v29, v30, v31, v32, v33, v34, v35, v36, v37, v38,
      v39, v40, v41, v42, v43, v44, v45);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38, typename T39, typename T40,
    typename T41, typename T42, typename T43, typename T44, typename T45,
    typename T46>
internal::ValueArray46<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
    T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28,
    T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41, T42, T43,
    T44, T45, T46> Values(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7,
    T8 v8, T9 v9, T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15,
    T16 v16, T17 v17, T18 v18, T19 v19, T20 v20, T21 v21, T22 v22, T23 v23,
    T24 v24, T25 v25, T26 v26, T27 v27, T28 v28, T29 v29, T30 v30, T31 v31,
    T32 v32, T33 v33, T34 v34, T35 v35, T36 v36, T37 v37, T38 v38, T39 v39,
    T40 v40, T41 v41, T42 v42, T43 v43, T44 v44, T45 v45, T46 v46) {
  return internal::ValueArray46<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11,
      T12, T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25,
      T26, T27, T28, T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39,
      T40, T41, T42, T43, T44, T45, T46>(v1, v2, v3, v4, v5, v6, v7, v8, v9,
      v10, v11, v12, v13, v14, v15, v16, v17, v18, v19, v20, v21, v22, v23,
      v24, v25, v26, v27, v28, v29, v30, v31, v32, v33, v34, v35, v36, v37,
      v38, v39, v40, v41, v42, v43, v44, v45, v46);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38, typename T39, typename T40,
    typename T41, typename T42, typename T43, typename T44, typename T45,
    typename T46, typename T47>
internal::ValueArray47<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
    T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28,
    T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41, T42, T43,
    T44, T45, T46, T47> Values(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6, T7 v7,
    T8 v8, T9 v9, T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15,
    T16 v16, T17 v17, T18 v18, T19 v19, T20 v20, T21 v21, T22 v22, T23 v23,
    T24 v24, T25 v25, T26 v26, T27 v27, T28 v28, T29 v29, T30 v30, T31 v31,
    T32 v32, T33 v33, T34 v34, T35 v35, T36 v36, T37 v37, T38 v38, T39 v39,
    T40 v40, T41 v41, T42 v42, T43 v43, T44 v44, T45 v45, T46 v46, T47 v47) {
  return internal::ValueArray47<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11,
      T12, T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25,
      T26, T27, T28, T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39,
      T40, T41, T42, T43, T44, T45, T46, T47>(v1, v2, v3, v4, v5, v6, v7, v8,
      v9, v10, v11, v12, v13, v14, v15, v16, v17, v18, v19, v20, v21, v22, v23,
      v24, v25, v26, v27, v28, v29, v30, v31, v32, v33, v34, v35, v36, v37,
      v38, v39, v40, v41, v42, v43, v44, v45, v46, v47);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38, typename T39, typename T40,
    typename T41, typename T42, typename T43, typename T44, typename T45,
    typename T46, typename T47, typename T48>
internal::ValueArray48<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
    T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28,
    T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41, T42, T43,
    T44, T45, T46, T47, T48> Values(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5, T6 v6,
    T7 v7, T8 v8, T9 v9, T10 v10, T11 v11, T12 v12, T13 v13, T14 v14, T15 v15,
    T16 v16, T17 v17, T18 v18, T19 v19, T20 v20, T21 v21, T22 v22, T23 v23,
    T24 v24, T25 v25, T26 v26, T27 v27, T28 v28, T29 v29, T30 v30, T31 v31,
    T32 v32, T33 v33, T34 v34, T35 v35, T36 v36, T37 v37, T38 v38, T39 v39,
    T40 v40, T41 v41, T42 v42, T43 v43, T44 v44, T45 v45, T46 v46, T47 v47,
    T48 v48) {
  return internal::ValueArray48<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11,
      T12, T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25,
      T26, T27, T28, T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39,
      T40, T41, T42, T43, T44, T45, T46, T47, T48>(v1, v2, v3, v4, v5, v6, v7,
      v8, v9, v10, v11, v12, v13, v14, v15, v16, v17, v18, v19, v20, v21, v22,
      v23, v24, v25, v26, v27, v28, v29, v30, v31, v32, v33, v34, v35, v36,
      v37, v38, v39, v40, v41, v42, v43, v44, v45, v46, v47, v48);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38, typename T39, typename T40,
    typename T41, typename T42, typename T43, typename T44, typename T45,
    typename T46, typename T47, typename T48, typename T49>
internal::ValueArray49<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
    T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28,
    T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41, T42, T43,
    T44, T45, T46, T47, T48, T49> Values(T1 v1, T2 v2, T3 v3, T4 v4, T5 v5,
    T6 v6, T7 v7, T8 v8, T9 v9, T10 v10, T11 v11, T12 v12, T13 v13, T14 v14,
    T15 v15, T16 v16, T17 v17, T18 v18, T19 v19, T20 v20, T21 v21, T22 v22,
    T23 v23, T24 v24, T25 v25, T26 v26, T27 v27, T28 v28, T29 v29, T30 v30,
    T31 v31, T32 v32, T33 v33, T34 v34, T35 v35, T36 v36, T37 v37, T38 v38,
    T39 v39, T40 v40, T41 v41, T42 v42, T43 v43, T44 v44, T45 v45, T46 v46,
    T47 v47, T48 v48, T49 v49) {
  return internal::ValueArray49<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11,
      T12, T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25,
      T26, T27, T28, T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39,
      T40, T41, T42, T43, T44, T45, T46, T47, T48, T49>(v1, v2, v3, v4, v5, v6,
      v7, v8, v9, v10, v11, v12, v13, v14, v15, v16, v17, v18, v19, v20, v21,
      v22, v23, v24, v25, v26, v27, v28, v29, v30, v31, v32, v33, v34, v35,
      v36, v37, v38, v39, v40, v41, v42, v43, v44, v45, v46, v47, v48, v49);
}

template <typename T1, typename T2, typename T3, typename T4, typename T5,
    typename T6, typename T7, typename T8, typename T9, typename T10,
    typename T11, typename T12, typename T13, typename T14, typename T15,
    typename T16, typename T17, typename T18, typename T19, typename T20,
    typename T21, typename T22, typename T23, typename T24, typename T25,
    typename T26, typename T27, typename T28, typename T29, typename T30,
    typename T31, typename T32, typename T33, typename T34, typename T35,
    typename T36, typename T37, typename T38, typename T39, typename T40,
    typename T41, typename T42, typename T43, typename T44, typename T45,
    typename T46, typename T47, typename T48, typename T49, typename T50>
internal::ValueArray50<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11, T12, T13,
    T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25, T26, T27, T28,
    T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39, T40, T41, T42, T43,
    T44, T45, T46, T47, T48, T49, T50> Values(T1 v1, T2 v2, T3 v3, T4 v4,
    T5 v5, T6 v6, T7 v7, T8 v8, T9 v9, T10 v10, T11 v11, T12 v12, T13 v13,
    T14 v14, T15 v15, T16 v16, T17 v17, T18 v18, T19 v19, T20 v20, T21 v21,
    T22 v22, T23 v23, T24 v24, T25 v25, T26 v26, T27 v27, T28 v28, T29 v29,
    T30 v30, T31 v31, T32 v32, T33 v33, T34 v34, T35 v35, T36 v36, T37 v37,
    T38 v38, T39 v39, T40 v40, T41 v41, T42 v42, T43 v43, T44 v44, T45 v45,
    T46 v46, T47 v47, T48 v48, T49 v49, T50 v50) {
  return internal::ValueArray50<T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, T11,
      T12, T13, T14, T15, T16, T17, T18, T19, T20, T21, T22, T23, T24, T25,
      T26, T27, T28, T29, T30, T31, T32, T33, T34, T35, T36, T37, T38, T39,
      T40, T41, T42, T43, T44, T45, T46, T47, T48, T49, T50>(v1, v2, v3, v4,
      v5, v6, v7, v8, v9, v10, v11, v12, v13, v14, v15, v16, v17, v18, v19,
      v20, v21, v22, v23, v24, v25, v26, v27, v28, v29, v30, v31, v32, v33,
      v34, v35, v36, v37, v38, v39, v40, v41, v42, v43, v44, v45, v46, v47,
      v48, v49, v50);
}

// Bool() allows generating tests with parameters in a set of (false, true).
//
// Synopsis:
// Bool()
//   - returns a generator producing sequences with elements {false, true}.
//
// It is useful when testing code that depends on Boolean flags. Combinations
// of multiple flags can be tested when several Bool()'s are combined using
// Combine() function.
//
// In the following example all tests in the test case FlagDependentTest
// will be instantiated twice with parameters false and true.
//
// class FlagDependentTest : public testing::TestWithParam<bool> {
//   virtual void SetUp() {
//     external_flag = GetParam();
//   }
// }
// INSTANTIATE_TEST_CASE_P(BoolSequence, FlagDependentTest, Bool());
//
inline internal::ParamGenerator<bool> Bool() {
  return Values(false, true);
}

# if GTEST_HAS_COMBINE
// Combine() allows the user to combine two or more sequences to produce
// values of a Cartesian product of those sequences' elements.
//
// Synopsis:
// Combine(gen1, gen2, ..., genN)
//   - returns a generator producing sequences with elements coming from
//     the Cartesian product of elements from the sequences generated by
//     gen1, gen2, ..., genN. The sequence elements will have a type of
//     tuple<T1, T2, ..., TN> where T1, T2, ..., TN are the types
//     of elements from sequences produces by gen1, gen2, ..., genN.
//
// Combine can have up to 10 arguments. This number is currently limited
// by the maximum number of elements in the tuple implementation used by Google
// Test.
//
// Example:
//
// This will instantiate tests in test case AnimalTest each one with
// the parameter values tuple("cat", BLACK), tuple("cat", WHITE),
// tuple("dog", BLACK), and tuple("dog", WHITE):
//
// enum Color { BLACK, GRAY, WHITE };
// class AnimalTest
//     : public testing::TestWithParam<tuple<const char*, Color> > {...};
//
// TEST_P(AnimalTest, AnimalLooksNice) {...}
//
// INSTANTIATE_TEST_CASE_P(AnimalVariations, AnimalTest,
//                         Combine(Values("cat", "dog"),
//                                 Values(BLACK, WHITE)));
//
// This will instantiate tests in FlagDependentTest with all variations of two
// Boolean flags:
//
// class FlagDependentTest
//     : public testing::TestWithParam<tuple<bool, bool> > {
//   virtual void SetUp() {
//     // Assigns external_flag_1 and external_flag_2 values from the tuple.
//     tie(external_flag_1, external_flag_2) = GetParam();
//   }
// };
//
// TEST_P(FlagDependentTest, TestFeature1) {
//   // Test your code using external_flag_1 and external_flag_2 here.
// }
// INSTANTIATE_TEST_CASE_P(TwoBoolSequence, FlagDependentTest,
//                         Combine(Bool(), Bool()));
//
template <typename Generator1, typename Generator2>
internal::CartesianProductHolder2<Generator1, Generator2> Combine(
    const Generator1& g1, const Generator2& g2) {
  return internal::CartesianProductHolder2<Generator1, Generator2>(
      g1, g2);
}

template <typename Generator1, typename Generator2, typename Generator3>
internal::CartesianProductHolder3<Generator1, Generator2, Generator3> Combine(
    const Generator1& g1, const Generator2& g2, const Generator3& g3) {
  return internal::CartesianProductHolder3<Generator1, Generator2, Generator3>(
      g1, g2, g3);
}

template <typename Generator1, typename Generator2, typename Generator3,
    typename Generator4>
internal::CartesianProductHolder4<Generator1, Generator2, Generator3,
    Generator4> Combine(
    const Generator1& g1, const Generator2& g2, const Generator3& g3,
        const Generator4& g4) {
  return internal::CartesianProductHolder4<Generator1, Generator2, Generator3,
      Generator4>(
      g1, g2, g3, g4);
}

template <typename Generator1, typename Generator2, typename Generator3,
    typename Generator4, typename Generator5>
internal::CartesianProductHolder5<Generator1, Generator2, Generator3,
    Generator4, Generator5> Combine(
    const Generator1& g1, const Generator2& g2, const Generator3& g3,
        const Generator4& g4, const Generator5& g5) {
  return internal::CartesianProductHolder5<Generator1, Generator2, Generator3,
      Generator4, Generator5>(
      g1, g2, g3, g4, g5);
}

template <typename Generator1, typename Generator2, typename Generator3,
    typename Generator4, typename Generator5, typename Generator6>
internal::CartesianProductHolder6<Generator1, Generator2, Generator3,
    Generator4, Generator5, Generator6> Combine(
    const Generator1& g1, const Generator2& g2, const Generator3& g3,
        const Generator4& g4, const Generator5& g5, const Generator6& g6) {
  return internal::CartesianProductHolder6<Generator1, Generator2, Generator3,
      Generator4, Generator5, Generator6>(
      g1, g2, g3, g4, g5, g6);
}

template <typename Generator1, typename Generator2, typename Generator3,
    typename Generator4, typename Generator5, typename Generator6,
    typename Generator7>
internal::CartesianProductHolder7<Generator1, Generator2, Generator3,
    Generator4, Generator5, Generator6, Generator7> Combine(
    const Generator1& g1, const Generator2& g2, const Generator3& g3,
        const Generator4& g4, const Generator5& g5, const Generator6& g6,
        const Generator7& g7) {
  return internal::CartesianProductHolder7<Generator1, Generator2, Generator3,
      Generator4, Generator5, Generator6, Generator7>(
      g1, g2, g3, g4, g5, g6, g7);
}

template <typename Generator1, typename Generator2, typename Generator3,
    typename Generator4, typename Generator5, typename Generator6,
    typename Generator7, typename Generator8>
internal::CartesianProductHolder8<Generator1, Generator2, Generator3,
    Generator4, Generator5, Generator6, Generator7, Generator8> Combine(
    const Generator1& g1, const Generator2& g2, const Generator3& g3,
        const Generator4& g4, const Generator5& g5, const Generator6& g6,
        const Generator7& g7, const Generator8& g8) {
  return internal::CartesianProductHolder8<Generator1, Generator2, Generator3,
      Generator4, Generator5, Generator6, Generator7, Generator8>(
      g1, g2, g3, g4, g5, g6, g7, g8);
}

template <typename Generator1, typename Generator2, typename Generator3,
    typename Generator4, typename Generator5, typename Generator6,
    typename Generator7, typename Generator8, typename Generator9>
internal::CartesianProductHolder9<Generator1, Generator2, Generator3,
    Generator4, Generator5, Generator6, Generator7, Generator8,
    Generator9> Combine(
    const Generator1& g1, const Generator2& g2, const Generator3& g3,
        const Generator4& g4, const Generator5& g5, const Generator6& g6,
        const Generator7& g7, const Generator8& g8, const Generator9& g9) {
  return internal::CartesianProductHolder9<Generator1, Generator2, Generator3,
      Generator4, Generator5, Generator6, Generator7, Generator8, Generator9>(
      g1, g2, g3, g4, g5, g6, g7, g8, g9);
}

template <typename Generator1, typename Generator2, typename Generator3,
    typename Generator4, typename Generator5, typename Generator6,
    typename Generator7, typename Generator8, typename Generator9,
    typename Generator10>
internal::CartesianProductHolder10<Generator1, Generator2, Generator3,
    Generator4, Generator5, Generator6, Generator7, Generator8, Generator9,
    Generator10> Combine(
    const Generator1& g1, const Generator2& g2, const Generator3& g3,
        const Generator4& g4, const Generator5& g5, const Generator6& g6,
        const Generator7& g7, const Generator8& g8, const Generator9& g9,
        const Generator10& g10) {
  return internal::CartesianProductHolder10<Generator1, Generator2, Generator3,
      Generator4, Generator5, Generator6, Generator7, Generator8, Generator9,
      Generator10>(
      g1, g2, g3, g4, g5, g6, g7, g8, g9, g10);
}
# endif  // GTEST_HAS_COMBINE



# define TEST_P(test_case_name, test_name) \
  class GTEST_TEST_CLASS_NAME_(test_case_name, test_name) \
      : public test_case_name { \
   public: \
    GTEST_TEST_CLASS_NAME_(test_case_name, test_name)() {} \
    virtual void TestBody(); \
   private: \
    static int AddToRegistry() { \
      ::testing::UnitTest::GetInstance()->parameterized_test_registry(). \
          GetTestCasePatternHolder<test_case_name>(\
              #test_case_name, __FILE__, __LINE__)->AddTestPattern(\
                  #test_case_name, \
                  #test_name, \
                  new ::testing::internal::TestMetaFactory< \
                      GTEST_TEST_CLASS_NAME_(test_case_name, test_name)>()); \
      return 0; \
    } \
    static int gtest_registering_dummy_; \
    GTEST_DISALLOW_COPY_AND_ASSIGN_(\
        GTEST_TEST_CLASS_NAME_(test_case_name, test_name)); \
  }; \
  int GTEST_TEST_CLASS_NAME_(test_case_name, \
                             test_name)::gtest_registering_dummy_ = \
      GTEST_TEST_CLASS_NAME_(test_case_name, test_name)::AddToRegistry(); \
  void GTEST_TEST_CLASS_NAME_(test_case_name, test_name)::TestBody()

# define INSTANTIATE_TEST_CASE_P(prefix, test_case_name, generator) \
  ::testing::internal::ParamGenerator<test_case_name::ParamType> \
      gtest_##prefix##test_case_name##_EvalGenerator_() { return generator; } \
  int gtest_##prefix##test_case_name##_dummy_ = \
      ::testing::UnitTest::GetInstance()->parameterized_test_registry(). \
          GetTestCasePatternHolder<test_case_name>(\
              #test_case_name, __FILE__, __LINE__)->AddTestCaseInstantiation(\
                  #prefix, \
                  &gtest_##prefix##test_case_name##_EvalGenerator_, \
                  __FILE__, __LINE__)

}  // namespace testing

#endif  // GTEST_HAS_PARAM_TEST

#endif  // GTEST_INCLUDE_GTEST_GTEST_PARAM_TEST_H_
// Copyright 2006, Google Inc.
// All rights reserved.
//
// Redistribution and use in source and binary forms, with or without
// modification, are permitted provided that the following conditions are
// met:
//
//     * Redistributions of source code must retain the above copyright
// notice, this list of conditions and the following disclaimer.
//     * Redistributions in binary form must reproduce the above
// copyright notice, this list of conditions and the following disclaimer
// in the documentation and/or other materials provided with the
// distribution.
//     * Neither the name of Google Inc. nor the names of its
// contributors may be used to endorse or promote products derived from
// this software without specific prior written permission.
//
// THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
// "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
// LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
// A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
// OWNER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
// SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
// LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
// DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
// THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
// (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
// OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
//
// Author: wan@google.com (Zhanyong Wan)
//
// Google C++ Testing Framework definitions useful in production code.

#ifndef GTEST_INCLUDE_GTEST_GTEST_PROD_H_
#define GTEST_INCLUDE_GTEST_GTEST_PROD_H_

// When you need to test the private or protected members of a class,
// use the FRIEND_TEST macro to declare your tests as friends of the
// class.  For example:
//
// class MyClass {
//  private:
//   void MyMethod();
//   FRIEND_TEST(MyClassTest, MyMethod);
// };
//
// class MyClassTest : public testing::Test {
//   // ...
// };
//
// TEST_F(MyClassTest, MyMethod) {
//   // Can call MyClass::MyMethod() here.
// }

#define FRIEND_TEST(test_case_name, test_name)\
friend class test_case_name##_##test_name##_Test

#endif  // GTEST_INCLUDE_GTEST_GTEST_PROD_H_
// Copyright 2008, Google Inc.
// All rights reserved.
//
// Redistribution and use in source and binary forms, with or without
// modification, are permitted provided that the following conditions are
// met:
//
//     * Redistributions of source code must retain the above copyright
// notice, this list of conditions and the following disclaimer.
//     * Redistributions in binary form must reproduce the above
// copyright notice, this list of conditions and the following disclaimer
// in the documentation and/or other materials provided with the
// distribution.
//     * Neither the name of Google Inc. nor the names of its
// contributors may be used to endorse or promote products derived from
// this software without specific prior written permission.
//
// THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
// "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
// LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
// A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
// OWNER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
// SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
// LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
// DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
// THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
// (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
// OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
//
// Author: mheule@google.com (Markus Heule)
//

#ifndef GTEST_INCLUDE_GTEST_GTEST_TEST_PART_H_
#define GTEST_INCLUDE_GTEST_GTEST_TEST_PART_H_

#include <iosfwd>
#include <vector>

namespace testing {

// A copyable object representing the result of a test part (i.e. an
// assertion or an explicit FAIL(), ADD_FAILURE(), or SUCCESS()).
//
// Don't inherit from TestPartResult as its destructor is not virtual.
class GTEST_API_ TestPartResult {
 public:
  // The possible outcomes of a test part (i.e. an assertion or an
  // explicit SUCCEED(), FAIL(), or ADD_FAILURE()).
  enum Type {
    kSuccess,          // Succeeded.
    kNonFatalFailure,  // Failed but the test can continue.
    kFatalFailure      // Failed and the test should be terminated.
  };

  // C'tor.  TestPartResult does NOT have a default constructor.
  // Always use this constructor (with parameters) to create a
  // TestPartResult object.
  TestPartResult(Type a_type,
                 const char* a_file_name,
                 int a_line_number,
                 const char* a_message)
      : type_(a_type),
        file_name_(a_file_name == NULL ? "" : a_file_name),
        line_number_(a_line_number),
        summary_(ExtractSummary(a_message)),
        message_(a_message) {
  }

  // Gets the outcome of the test part.
  Type type() const { return type_; }

  // Gets the name of the source file where the test part took place, or
  // NULL if it's unknown.
  const char* file_name() const {
    return file_name_.empty() ? NULL : file_name_.c_str();
  }

  // Gets the line in the source file where the test part took place,
  // or -1 if it's unknown.
  int line_number() const { return line_number_; }

  // Gets the summary of the failure message.
  const char* summary() const { return summary_.c_str(); }

  // Gets the message associated with the test part.
  const char* message() const { return message_.c_str(); }

  // Returns true iff the test part passed.
  bool passed() const { return type_ == kSuccess; }

  // Returns true iff the test part failed.
  bool failed() const { return type_ != kSuccess; }

  // Returns true iff the test part non-fatally failed.
  bool nonfatally_failed() const { return type_ == kNonFatalFailure; }

  // Returns true iff the test part fatally failed.
  bool fatally_failed() const { return type_ == kFatalFailure; }

 private:
  Type type_;

  // Gets the summary of the failure message by omitting the stack
  // trace in it.
  static std::string ExtractSummary(const char* message);

  // The name of the source file where the test part took place, or
  // "" if the source file is unknown.
  std::string file_name_;
  // The line in the source file where the test part took place, or -1
  // if the line number is unknown.
  int line_number_;
  std::string summary_;  // The test failure summary.
  std::string message_;  // The test failure message.
};

// Prints a TestPartResult object.
std::ostream& operator<<(std::ostream& os, const TestPartResult& result);

// An array of TestPartResult objects.
//
// Don't inherit from TestPartResultArray as its destructor is not
// virtual.
class GTEST_API_ TestPartResultArray {
 public:
  TestPartResultArray() {}

  // Appends the given TestPartResult to the array.
  void Append(const TestPartResult& result);

  // Returns the TestPartResult at the given index (0-based).
  const TestPartResult& GetTestPartResult(int index) const;

  // Returns the number of TestPartResult objects in the array.
  int size() const;

 private:
  std::vector<TestPartResult> array_;

  GTEST_DISALLOW_COPY_AND_ASSIGN_(TestPartResultArray);
};

// This interface knows how to report a test part result.
class TestPartResultReporterInterface {
 public:
  virtual ~TestPartResultReporterInterface() {}

  virtual void ReportTestPartResult(const TestPartResult& result) = 0;
};

namespace internal {

// This helper class is used by {ASSERT|EXPECT}_NO_FATAL_FAILURE to check if a
// statement generates new fatal failures. To do so it registers itself as the
// current test part result reporter. Besides checking if fatal failures were
// reported, it only delegates the reporting to the former result reporter.
// The original result reporter is restored in the destructor.
// INTERNAL IMPLEMENTATION - DO NOT USE IN A USER PROGRAM.
class GTEST_API_ HasNewFatalFailureHelper
    : public TestPartResultReporterInterface {
 public:
  HasNewFatalFailureHelper();
  virtual ~HasNewFatalFailureHelper();
  virtual void ReportTestPartResult(const TestPartResult& result);
  bool has_new_fatal_failure() const { return has_new_fatal_failure_; }
 private:
  bool has_new_fatal_failure_;
  TestPartResultReporterInterface* original_reporter_;

  GTEST_DISALLOW_COPY_AND_ASSIGN_(HasNewFatalFailureHelper);
};

}  // namespace internal

}  // namespace testing

#endif  // GTEST_INCLUDE_GTEST_GTEST_TEST_PART_H_
// Copyright 2008 Google Inc.
// All Rights Reserved.
//
// Redistribution and use in source and binary forms, with or without
// modification, are permitted provided that the following conditions are
// met:
//
//     * Redistributions of source code must retain the above copyright
// notice, this list of conditions and the following disclaimer.
//     * Redistributions in binary form must reproduce the above
// copyright notice, this list of conditions and the following disclaimer
// in the documentation and/or other materials provided with the
// distribution.
//     * Neither the name of Google Inc. nor the names of its
// contributors may be used to endorse or promote products derived from
// this software without specific prior written permission.
//
// THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
// "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
// LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
// A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
// OWNER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
// SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
// LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
// DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
// THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
// (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
// OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
//
// Author: wan@google.com (Zhanyong Wan)

#ifndef GTEST_INCLUDE_GTEST_GTEST_TYPED_TEST_H_
#define GTEST_INCLUDE_GTEST_GTEST_TYPED_TEST_H_

// This header implements typed tests and type-parameterized tests.

// Typed (aka type-driven) tests repeat the same test for types in a
// list.  You must know which types you want to test with when writing
// typed tests. Here's how you do it:

#if 0

// First, define a fixture class template.  It should be parameterized
// by a type.  Remember to derive it from testing::Test.
template <typename T>
class FooTest : public testing::Test {
 public:
  ...
  typedef std::list<T> List;
  static T shared_;
  T value_;
};

// Next, associate a list of types with the test case, which will be
// repeated for each type in the list.  The typedef is necessary for
// the macro to parse correctly.
typedef testing::Types<char, int, unsigned int> MyTypes;
TYPED_TEST_CASE(FooTest, MyTypes);

// If the type list contains only one type, you can write that type
// directly without Types<...>:
//   TYPED_TEST_CASE(FooTest, int);

// Then, use TYPED_TEST() instead of TEST_F() to define as many typed
// tests for this test case as you want.
TYPED_TEST(FooTest, DoesBlah) {
  // Inside a test, refer to TypeParam to get the type parameter.
  // Since we are inside a derived class template, C++ requires use to
  // visit the members of FooTest via 'this'.
  TypeParam n = this->value_;

  // To visit static members of the fixture, add the TestFixture::
  // prefix.
  n += TestFixture::shared_;

  // To refer to typedefs in the fixture, add the "typename
  // TestFixture::" prefix.
  typename TestFixture::List values;
  values.push_back(n);
  ...
}

TYPED_TEST(FooTest, HasPropertyA) { ... }

#endif  // 0

// Type-parameterized tests are abstract test patterns parameterized
// by a type.  Compared with typed tests, type-parameterized tests
// allow you to define the test pattern without knowing what the type
// parameters are.  The defined pattern can be instantiated with
// different types any number of times, in any number of translation
// units.
//
// If you are designing an interface or concept, you can define a
// suite of type-parameterized tests to verify properties that any
// valid implementation of the interface/concept should have.  Then,
// each implementation can easily instantiate the test suite to verify
// that it conforms to the requirements, without having to write
// similar tests repeatedly.  Here's an example:

#if 0

// First, define a fixture class template.  It should be parameterized
// by a type.  Remember to derive it from testing::Test.
template <typename T>
class FooTest : public testing::Test {
  ...
};

// Next, declare that you will define a type-parameterized test case
// (the _P suffix is for "parameterized" or "pattern", whichever you
// prefer):
TYPED_TEST_CASE_P(FooTest);

// Then, use TYPED_TEST_P() to define as many type-parameterized tests
// for this type-parameterized test case as you want.
TYPED_TEST_P(FooTest, DoesBlah) {
  // Inside a test, refer to TypeParam to get the type parameter.
  TypeParam n = 0;
  ...
}

TYPED_TEST_P(FooTest, HasPropertyA) { ... }

// Now the tricky part: you need to register all test patterns before
// you can instantiate them.  The first argument of the macro is the
// test case name; the rest are the names of the tests in this test
// case.
REGISTER_TYPED_TEST_CASE_P(FooTest,
                           DoesBlah, HasPropertyA);

// Finally, you are free to instantiate the pattern with the types you
// want.  If you put the above code in a header file, you can #include
// it in multiple C++ source files and instantiate it multiple times.
//
// To distinguish different instances of the pattern, the first
// argument to the INSTANTIATE_* macro is a prefix that will be added
// to the actual test case name.  Remember to pick unique prefixes for
// different instances.
typedef testing::Types<char, int, unsigned int> MyTypes;
INSTANTIATE_TYPED_TEST_CASE_P(My, FooTest, MyTypes);

// If the type list contains only one type, you can write that type
// directly without Types<...>:
//   INSTANTIATE_TYPED_TEST_CASE_P(My, FooTest, int);

#endif  // 0


// Implements typed tests.

#if GTEST_HAS_TYPED_TEST

// INTERNAL IMPLEMENTATION - DO NOT USE IN USER CODE.
//
// Expands to the name of the typedef for the type parameters of the
// given test case.
# define GTEST_TYPE_PARAMS_(TestCaseName) gtest_type_params_##TestCaseName##_

// The 'Types' template argument below must have spaces around it
// since some compilers may choke on '>>' when passing a template
// instance (e.g. Types<int>)
# define TYPED_TEST_CASE(CaseName, Types) \
  typedef ::testing::internal::TypeList< Types >::type \
      GTEST_TYPE_PARAMS_(CaseName)

# define TYPED_TEST(CaseName, TestName) \
  template <typename gtest_TypeParam_> \
  class GTEST_TEST_CLASS_NAME_(CaseName, TestName) \
      : public CaseName<gtest_TypeParam_> { \
   private: \
    typedef CaseName<gtest_TypeParam_> TestFixture; \
    typedef gtest_TypeParam_ TypeParam; \
    virtual void TestBody(); \
  }; \
  bool gtest_##CaseName##_##TestName##_registered_ GTEST_ATTRIBUTE_UNUSED_ = \
      ::testing::internal::TypeParameterizedTest< \
          CaseName, \
          ::testing::internal::TemplateSel< \
              GTEST_TEST_CLASS_NAME_(CaseName, TestName)>, \
          GTEST_TYPE_PARAMS_(CaseName)>::Register(\
              "", #CaseName, #TestName, 0); \
  template <typename gtest_TypeParam_> \
  void GTEST_TEST_CLASS_NAME_(CaseName, TestName)<gtest_TypeParam_>::TestBody()

#endif  // GTEST_HAS_TYPED_TEST

// Implements type-parameterized tests.

#if GTEST_HAS_TYPED_TEST_P

// INTERNAL IMPLEMENTATION - DO NOT USE IN USER CODE.
//
// Expands to the namespace name that the type-parameterized tests for
// the given type-parameterized test case are defined in.  The exact
// name of the namespace is subject to change without notice.
# define GTEST_CASE_NAMESPACE_(TestCaseName) \
  gtest_case_##TestCaseName##_

// INTERNAL IMPLEMENTATION - DO NOT USE IN USER CODE.
//
// Expands to the name of the variable used to remember the names of
// the defined tests in the given test case.
# define GTEST_TYPED_TEST_CASE_P_STATE_(TestCaseName) \
  gtest_typed_test_case_p_state_##TestCaseName##_

// INTERNAL IMPLEMENTATION - DO NOT USE IN USER CODE DIRECTLY.
//
// Expands to the name of the variable used to remember the names of
// the registered tests in the given test case.
# define GTEST_REGISTERED_TEST_NAMES_(TestCaseName) \
  gtest_registered_test_names_##TestCaseName##_

// The variables defined in the type-parameterized test macros are
// static as typically these macros are used in a .h file that can be
// #included in multiple translation units linked together.
# define TYPED_TEST_CASE_P(CaseName) \
  static ::testing::internal::TypedTestCasePState \
      GTEST_TYPED_TEST_CASE_P_STATE_(CaseName)

# define TYPED_TEST_P(CaseName, TestName) \
  namespace GTEST_CASE_NAMESPACE_(CaseName) { \
  template <typename gtest_TypeParam_> \
  class TestName : public CaseName<gtest_TypeParam_> { \
   private: \
    typedef CaseName<gtest_TypeParam_> TestFixture; \
    typedef gtest_TypeParam_ TypeParam; \
    virtual void TestBody(); \
  }; \
  static bool gtest_##TestName##_defined_ GTEST_ATTRIBUTE_UNUSED_ = \
      GTEST_TYPED_TEST_CASE_P_STATE_(CaseName).AddTestName(\
          __FILE__, __LINE__, #CaseName, #TestName); \
  } \
  template <typename gtest_TypeParam_> \
  void GTEST_CASE_NAMESPACE_(CaseName)::TestName<gtest_TypeParam_>::TestBody()

# define REGISTER_TYPED_TEST_CASE_P(CaseName, ...) \
  namespace GTEST_CASE_NAMESPACE_(CaseName) { \
  typedef ::testing::internal::Templates<__VA_ARGS__>::type gtest_AllTests_; \
  } \
  static const char* const GTEST_REGISTERED_TEST_NAMES_(CaseName) = \
      GTEST_TYPED_TEST_CASE_P_STATE_(CaseName).VerifyRegisteredTestNames(\
          __FILE__, __LINE__, #__VA_ARGS__)

// The 'Types' template argument below must have spaces around it
// since some compilers may choke on '>>' when passing a template
// instance (e.g. Types<int>)
# define INSTANTIATE_TYPED_TEST_CASE_P(Prefix, CaseName, Types) \
  bool gtest_##Prefix##_##CaseName GTEST_ATTRIBUTE_UNUSED_ = \
      ::testing::internal::TypeParameterizedTestCase<CaseName, \
          GTEST_CASE_NAMESPACE_(CaseName)::gtest_AllTests_, \
          ::testing::internal::TypeList< Types >::type>::Register(\
              #Prefix, #CaseName, GTEST_REGISTERED_TEST_NAMES_(CaseName))

#endif  // GTEST_HAS_TYPED_TEST_P

#endif  // GTEST_INCLUDE_GTEST_GTEST_TYPED_TEST_H_

// Depending on the platform, different string classes are available.
// On Linux, in addition to ::std::string, Google also makes use of
// class ::string, which has the same interface as ::std::string, but
// has a different implementation.
//
// The user can define GTEST_HAS_GLOBAL_STRING to 1 to indicate that
// ::string is available AND is a distinct type to ::std::string, or
// define it to 0 to indicate otherwise.
//
// If the user's ::std::string and ::string are the same class due to
// aliasing, he should define GTEST_HAS_GLOBAL_STRING to 0.
//
// If the user doesn't define GTEST_HAS_GLOBAL_STRING, it is defined
// heuristically.

namespace testing {

// Declares the flags.

// This flag temporary enables the disabled tests.
GTEST_DECLARE_bool_(also_run_disabled_tests);

// This flag brings the debugger on an assertion failure.
GTEST_DECLARE_bool_(break_on_failure);

// This flag controls whether Google Test catches all test-thrown exceptions
// and logs them as failures.
GTEST_DECLARE_bool_(catch_exceptions);

// This flag enables using colors in terminal output. Available values are
// "yes" to enable colors, "no" (disable colors), or "auto" (the default)
// to let Google Test decide.
GTEST_DECLARE_string_(color);

// This flag sets up the filter to select by name using a glob pattern
// the tests to run. If the filter is not given all tests are executed.
GTEST_DECLARE_string_(filter);

// This flag causes the Google Test to list tests. None of the tests listed
// are actually run if the flag is provided.
GTEST_DECLARE_bool_(list_tests);

// This flag controls whether Google Test emits a detailed XML report to a file
// in addition to its normal textual output.
GTEST_DECLARE_string_(output);

// This flags control whether Google Test prints the elapsed time for each
// test.
GTEST_DECLARE_bool_(print_time);

// This flag specifies the random number seed.
GTEST_DECLARE_int32_(random_seed);

// This flag sets how many times the tests are repeated. The default value
// is 1. If the value is -1 the tests are repeating forever.
GTEST_DECLARE_int32_(repeat);

// This flag controls whether Google Test includes Google Test internal
// stack frames in failure stack traces.
GTEST_DECLARE_bool_(show_internal_stack_frames);

// When this flag is specified, tests' order is randomized on every iteration.
GTEST_DECLARE_bool_(shuffle);

// This flag specifies the maximum number of stack frames to be
// printed in a failure message.
GTEST_DECLARE_int32_(stack_trace_depth);

// When this flag is specified, a failed assertion will throw an
// exception if exceptions are enabled, or exit the program with a
// non-zero code otherwise.
GTEST_DECLARE_bool_(throw_on_failure);

// When this flag is set with a "host:port" string, on supported
// platforms test results are streamed to the specified port on
// the specified host machine.
GTEST_DECLARE_string_(stream_result_to);

// The upper limit for valid stack trace depths.
const int kMaxStackTraceDepth = 100;

namespace internal {

class AssertHelper;
class DefaultGlobalTestPartResultReporter;
class ExecDeathTest;
class NoExecDeathTest;
class FinalSuccessChecker;
class GTestFlagSaver;
class StreamingListenerTest;
class TestResultAccessor;
class TestEventListenersAccessor;
class TestEventRepeater;
class UnitTestRecordPropertyTestHelper;
class WindowsDeathTest;
class UnitTestImpl* GetUnitTestImpl();
void ReportFailureInUnknownLocation(TestPartResult::Type result_type,
                                    const std::string& message);

}  // namespace internal

// The friend relationship of some of these classes is cyclic.
// If we don't forward declare them the compiler might confuse the classes
// in friendship clauses with same named classes on the scope.
class Test;
class TestCase;
class TestInfo;
class UnitTest;

// A class for indicating whether an assertion was successful.  When
// the assertion wasn't successful, the AssertionResult object
// remembers a non-empty message that describes how it failed.
//
// To create an instance of this class, use one of the factory functions
// (AssertionSuccess() and AssertionFailure()).
//
// This class is useful for two purposes:
//   1. Defining predicate functions to be used with Boolean test assertions
//      EXPECT_TRUE/EXPECT_FALSE and their ASSERT_ counterparts
//   2. Defining predicate-format functions to be
//      used with predicate assertions (ASSERT_PRED_FORMAT*, etc).
//
// For example, if you define IsEven predicate:
//
//   testing::AssertionResult IsEven(int n) {
//     if ((n % 2) == 0)
//       return testing::AssertionSuccess();
//     else
//       return testing::AssertionFailure() << n << " is odd";
//   }
//
// Then the failed expectation EXPECT_TRUE(IsEven(Fib(5)))
// will print the message
//
//   Value of: IsEven(Fib(5))
//     Actual: false (5 is odd)
//   Expected: true
//
// instead of a more opaque
//
//   Value of: IsEven(Fib(5))
//     Actual: false
//   Expected: true
//
// in case IsEven is a simple Boolean predicate.
//
// If you expect your predicate to be reused and want to support informative
// messages in EXPECT_FALSE and ASSERT_FALSE (negative assertions show up
// about half as often as positive ones in our tests), supply messages for
// both success and failure cases:
//
//   testing::AssertionResult IsEven(int n) {
//     if ((n % 2) == 0)
//       return testing::AssertionSuccess() << n << " is even";
//     else
//       return testing::AssertionFailure() << n << " is odd";
//   }
//
// Then a statement EXPECT_FALSE(IsEven(Fib(6))) will print
//
//   Value of: IsEven(Fib(6))
//     Actual: true (8 is even)
//   Expected: false
//
// NB: Predicates that support negative Boolean assertions have reduced
// performance in positive ones so be careful not to use them in tests
// that have lots (tens of thousands) of positive Boolean assertions.
//
// To use this class with EXPECT_PRED_FORMAT assertions such as:
//
//   // Verifies that Foo() returns an even number.
//   EXPECT_PRED_FORMAT1(IsEven, Foo());
//
// you need to define:
//
//   testing::AssertionResult IsEven(const char* expr, int n) {
//     if ((n % 2) == 0)
//       return testing::AssertionSuccess();
//     else
//       return testing::AssertionFailure()
//         << "Expected: " << expr << " is even\n  Actual: it's " << n;
//   }
//
// If Foo() returns 5, you will see the following message:
//
//   Expected: Foo() is even
//     Actual: it's 5
//
class GTEST_API_ AssertionResult {
 public:
  // Copy constructor.
  // Used in EXPECT_TRUE/FALSE(assertion_result).
  AssertionResult(const AssertionResult& other);
  // Used in the EXPECT_TRUE/FALSE(bool_expression).
  explicit AssertionResult(bool success) : success_(success) {}

  // Returns true iff the assertion succeeded.
  operator bool() const { return success_; }  // NOLINT

  // Returns the assertion's negation. Used with EXPECT/ASSERT_FALSE.
  AssertionResult operator!() const;

  // Returns the text streamed into this AssertionResult. Test assertions
  // use it when they fail (i.e., the predicate's outcome doesn't match the
  // assertion's expectation). When nothing has been streamed into the
  // object, returns an empty string.
  const char* message() const {
    return message_.get() != NULL ?  message_->c_str() : "";
  }
  // TODO(vladl@google.com): Remove this after making sure no clients use it.
  // Deprecated; please use message() instead.
  const char* failure_message() const { return message(); }

  // Streams a custom failure message into this object.
  template <typename T> AssertionResult& operator<<(const T& value) {
    AppendMessage(Message() << value);
    return *this;
  }

  // Allows streaming basic output manipulators such as endl or flush into
  // this object.
  AssertionResult& operator<<(
      ::std::ostream& (*basic_manipulator)(::std::ostream& stream)) {
    AppendMessage(Message() << basic_manipulator);
    return *this;
  }

 private:
  // Appends the contents of message to message_.
  void AppendMessage(const Message& a_message) {
    if (message_.get() == NULL)
      message_.reset(new ::std::string);
    message_->append(a_message.GetString().c_str());
  }

  // Stores result of the assertion predicate.
  bool success_;
  // Stores the message describing the condition in case the expectation
  // construct is not satisfied with the predicate's outcome.
  // Referenced via a pointer to avoid taking too much stack frame space
  // with test assertions.
  internal::scoped_ptr< ::std::string> message_;

  GTEST_DISALLOW_ASSIGN_(AssertionResult);
};

// Makes a successful assertion result.
GTEST_API_ AssertionResult AssertionSuccess();

// Makes a failed assertion result.
GTEST_API_ AssertionResult AssertionFailure();

// Makes a failed assertion result with the given failure message.
// Deprecated; use AssertionFailure() << msg.
GTEST_API_ AssertionResult AssertionFailure(const Message& msg);

// The abstract class that all tests inherit from.
//
// In Google Test, a unit test program contains one or many TestCases, and
// each TestCase contains one or many Tests.
//
// When you define a test using the TEST macro, you don't need to
// explicitly derive from Test - the TEST macro automatically does
// this for you.
//
// The only time you derive from Test is when defining a test fixture
// to be used a TEST_F.  For example:
//
//   class FooTest : public testing::Test {
//    protected:
//     virtual void SetUp() { ... }
//     virtual void TearDown() { ... }
//     ...
//   };
//
//   TEST_F(FooTest, Bar) { ... }
//   TEST_F(FooTest, Baz) { ... }
//
// Test is not copyable.
class GTEST_API_ Test {
 public:
  friend class TestInfo;

  // Defines types for pointers to functions that set up and tear down
  // a test case.
  typedef internal::SetUpTestCaseFunc SetUpTestCaseFunc;
  typedef internal::TearDownTestCaseFunc TearDownTestCaseFunc;

  // The d'tor is virtual as we intend to inherit from Test.
  virtual ~Test();

  // Sets up the stuff shared by all tests in this test case.
  //
  // Google Test will call Foo::SetUpTestCase() before running the first
  // test in test case Foo.  Hence a sub-class can define its own
  // SetUpTestCase() method to shadow the one defined in the super
  // class.
  static void SetUpTestCase() {}

  // Tears down the stuff shared by all tests in this test case.
  //
  // Google Test will call Foo::TearDownTestCase() after running the last
  // test in test case Foo.  Hence a sub-class can define its own
  // TearDownTestCase() method to shadow the one defined in the super
  // class.
  static void TearDownTestCase() {}

  // Returns true iff the current test has a fatal failure.
  static bool HasFatalFailure();

  // Returns true iff the current test has a non-fatal failure.
  static bool HasNonfatalFailure();

  // Returns true iff the current test has a (either fatal or
  // non-fatal) failure.
  static bool HasFailure() { return HasFatalFailure() || HasNonfatalFailure(); }

  // Logs a property for the current test, test case, or for the entire
  // invocation of the test program when used outside of the context of a
  // test case.  Only the last value for a given key is remembered.  These
  // are public static so they can be called from utility functions that are
  // not members of the test fixture.  Calls to RecordProperty made during
  // lifespan of the test (from the moment its constructor starts to the
  // moment its destructor finishes) will be output in XML as attributes of
  // the <testcase> element.  Properties recorded from fixture's
  // SetUpTestCase or TearDownTestCase are logged as attributes of the
  // corresponding <testsuite> element.  Calls to RecordProperty made in the
  // global context (before or after invocation of RUN_ALL_TESTS and from
  // SetUp/TearDown method of Environment objects registered with Google
  // Test) will be output as attributes of the <testsuites> element.
  static void RecordProperty(const std::string& key, const std::string& value);
  static void RecordProperty(const std::string& key, int value);

 protected:
  // Creates a Test object.
  Test();

  // Sets up the test fixture.
  virtual void SetUp();

  // Tears down the test fixture.
  virtual void TearDown();

 private:
  // Returns true iff the current test has the same fixture class as
  // the first test in the current test case.
  static bool HasSameFixtureClass();

  // Runs the test after the test fixture has been set up.
  //
  // A sub-class must implement this to define the test logic.
  //
  // DO NOT OVERRIDE THIS FUNCTION DIRECTLY IN A USER PROGRAM.
  // Instead, use the TEST or TEST_F macro.
  virtual void TestBody() = 0;

  // Sets up, executes, and tears down the test.
  void Run();

  // Deletes self.  We deliberately pick an unusual name for this
  // internal method to avoid clashing with names used in user TESTs.
  void DeleteSelf_() { delete this; }

  // Uses a GTestFlagSaver to save and restore all Google Test flags.
  const internal::GTestFlagSaver* const gtest_flag_saver_;

  // Often a user mis-spells SetUp() as Setup() and spends a long time
  // wondering why it is never called by Google Test.  The declaration of
  // the following method is solely for catching such an error at
  // compile time:
  //
  //   - The return type is deliberately chosen to be not void, so it
  //   will be a conflict if a user declares void Setup() in his test
  //   fixture.
  //
  //   - This method is private, so it will be another compiler error
  //   if a user calls it from his test fixture.
  //
  // DO NOT OVERRIDE THIS FUNCTION.
  //
  // If you see an error about overriding the following function or
  // about it being private, you have mis-spelled SetUp() as Setup().
  struct Setup_should_be_spelled_SetUp {};
  virtual Setup_should_be_spelled_SetUp* Setup() { return NULL; }

  // We disallow copying Tests.
  GTEST_DISALLOW_COPY_AND_ASSIGN_(Test);
};

typedef internal::TimeInMillis TimeInMillis;

// A copyable object representing a user specified test property which can be
// output as a key/value string pair.
//
// Don't inherit from TestProperty as its destructor is not virtual.
class TestProperty {
 public:
  // C'tor.  TestProperty does NOT have a default constructor.
  // Always use this constructor (with parameters) to create a
  // TestProperty object.
  TestProperty(const std::string& a_key, const std::string& a_value) :
    key_(a_key), value_(a_value) {
  }

  // Gets the user supplied key.
  const char* key() const {
    return key_.c_str();
  }

  // Gets the user supplied value.
  const char* value() const {
    return value_.c_str();
  }

  // Sets a new value, overriding the one supplied in the constructor.
  void SetValue(const std::string& new_value) {
    value_ = new_value;
  }

 private:
  // The key supplied by the user.
  std::string key_;
  // The value supplied by the user.
  std::string value_;
};

// The result of a single Test.  This includes a list of
// TestPartResults, a list of TestProperties, a count of how many
// death tests there are in the Test, and how much time it took to run
// the Test.
//
// TestResult is not copyable.
class GTEST_API_ TestResult {
 public:
  // Creates an empty TestResult.
  TestResult();

  // D'tor.  Do not inherit from TestResult.
  ~TestResult();

  // Gets the number of all test parts.  This is the sum of the number
  // of successful test parts and the number of failed test parts.
  int total_part_count() const;

  // Returns the number of the test properties.
  int test_property_count() const;

  // Returns true iff the test passed (i.e. no test part failed).
  bool Passed() const { return !Failed(); }

  // Returns true iff the test failed.
  bool Failed() const;

  // Returns true iff the test fatally failed.
  bool HasFatalFailure() const;

  // Returns true iff the test has a non-fatal failure.
  bool HasNonfatalFailure() const;

  // Returns the elapsed time, in milliseconds.
  TimeInMillis elapsed_time() const { return elapsed_time_; }

  // Returns the i-th test part result among all the results. i can range
  // from 0 to test_property_count() - 1. If i is not in that range, aborts
  // the program.
  const TestPartResult& GetTestPartResult(int i) const;

  // Returns the i-th test property. i can range from 0 to
  // test_property_count() - 1. If i is not in that range, aborts the
  // program.
  const TestProperty& GetTestProperty(int i) const;

 private:
  friend class TestInfo;
  friend class TestCase;
  friend class UnitTest;
  friend class internal::DefaultGlobalTestPartResultReporter;
  friend class internal::ExecDeathTest;
  friend class internal::TestResultAccessor;
  friend class internal::UnitTestImpl;
  friend class internal::WindowsDeathTest;

  // Gets the vector of TestPartResults.
  const std::vector<TestPartResult>& test_part_results() const {
    return test_part_results_;
  }

  // Gets the vector of TestProperties.
  const std::vector<TestProperty>& test_properties() const {
    return test_properties_;
  }

  // Sets the elapsed time.
  void set_elapsed_time(TimeInMillis elapsed) { elapsed_time_ = elapsed; }

  // Adds a test property to the list. The property is validated and may add
  // a non-fatal failure if invalid (e.g., if it conflicts with reserved
  // key names). If a property is already recorded for the same key, the
  // value will be updated, rather than storing multiple values for the same
  // key.  xml_element specifies the element for which the property is being
  // recorded and is used for validation.
  void RecordProperty(const std::string& xml_element,
                      const TestProperty& test_property);

  // Adds a failure if the key is a reserved attribute of Google Test
  // testcase tags.  Returns true if the property is valid.
  // TODO(russr): Validate attribute names are legal and human readable.
  static bool ValidateTestProperty(const std::string& xml_element,
                                   const TestProperty& test_property);

  // Adds a test part result to the list.
  void AddTestPartResult(const TestPartResult& test_part_result);

  // Returns the death test count.
  int death_test_count() const { return death_test_count_; }

  // Increments the death test count, returning the new count.
  int increment_death_test_count() { return ++death_test_count_; }

  // Clears the test part results.
  void ClearTestPartResults();

  // Clears the object.
  void Clear();

  // Protects mutable state of the property vector and of owned
  // properties, whose values may be updated.
  internal::Mutex test_properites_mutex_;

  // The vector of TestPartResults
  std::vector<TestPartResult> test_part_results_;
  // The vector of TestProperties
  std::vector<TestProperty> test_properties_;
  // Running count of death tests.
  int death_test_count_;
  // The elapsed time, in milliseconds.
  TimeInMillis elapsed_time_;

  // We disallow copying TestResult.
  GTEST_DISALLOW_COPY_AND_ASSIGN_(TestResult);
};  // class TestResult

// A TestInfo object stores the following information about a test:
//
//   Test case name
//   Test name
//   Whether the test should be run
//   A function pointer that creates the test object when invoked
//   Test result
//
// The constructor of TestInfo registers itself with the UnitTest
// singleton such that the RUN_ALL_TESTS() macro knows which tests to
// run.
class GTEST_API_ TestInfo {
 public:
  // Destructs a TestInfo object.  This function is not virtual, so
  // don't inherit from TestInfo.
  ~TestInfo();

  // Returns the test case name.
  const char* test_case_name() const { return test_case_name_.c_str(); }

  // Returns the test name.
  const char* name() const { return name_.c_str(); }

  // Returns the name of the parameter type, or NULL if this is not a typed
  // or a type-parameterized test.
  const char* type_param() const {
    if (type_param_.get() != NULL)
      return type_param_->c_str();
    return NULL;
  }

  // Returns the text representation of the value parameter, or NULL if this
  // is not a value-parameterized test.
  const char* value_param() const {
    if (value_param_.get() != NULL)
      return value_param_->c_str();
    return NULL;
  }

  // Returns true if this test should run, that is if the test is not
  // disabled (or it is disabled but the also_run_disabled_tests flag has
  // been specified) and its full name matches the user-specified filter.
  //
  // Google Test allows the user to filter the tests by their full names.
  // The full name of a test Bar in test case Foo is defined as
  // "Foo.Bar".  Only the tests that match the filter will run.
  //
  // A filter is a colon-separated list of glob (not regex) patterns,
  // optionally followed by a '-' and a colon-separated list of
  // negative patterns (tests to exclude).  A test is run if it
  // matches one of the positive patterns and does not match any of
  // the negative patterns.
  //
  // For example, *A*:Foo.* is a filter that matches any string that
  // contains the character 'A' or starts with "Foo.".
  bool should_run() const { return should_run_; }

  // Returns true iff this test will appear in the XML report.
  bool is_reportable() const {
    // For now, the XML report includes all tests matching the filter.
    // In the future, we may trim tests that are excluded because of
    // sharding.
    return matches_filter_;
  }

  // Returns the result of the test.
  const TestResult* result() const { return &result_; }

 private:
#if GTEST_HAS_DEATH_TEST
  friend class internal::DefaultDeathTestFactory;
#endif  // GTEST_HAS_DEATH_TEST
  friend class Test;
  friend class TestCase;
  friend class internal::UnitTestImpl;
  friend class internal::StreamingListenerTest;
  friend TestInfo* internal::MakeAndRegisterTestInfo(
      const char* test_case_name,
      const char* name,
      const char* type_param,
      const char* value_param,
      internal::TypeId fixture_class_id,
      Test::SetUpTestCaseFunc set_up_tc,
      Test::TearDownTestCaseFunc tear_down_tc,
      internal::TestFactoryBase* factory);

  // Constructs a TestInfo object. The newly constructed instance assumes
  // ownership of the factory object.
  TestInfo(const std::string& test_case_name,
           const std::string& name,
           const char* a_type_param,   // NULL if not a type-parameterized test
           const char* a_value_param,  // NULL if not a value-parameterized test
           internal::TypeId fixture_class_id,
           internal::TestFactoryBase* factory);

  // Increments the number of death tests encountered in this test so
  // far.
  int increment_death_test_count() {
    return result_.increment_death_test_count();
  }

  // Creates the test object, runs it, records its result, and then
  // deletes it.
  void Run();

  static void ClearTestResult(TestInfo* test_info) {
    test_info->result_.Clear();
  }

  // These fields are immutable properties of the test.
  const std::string test_case_name_;     // Test case name
  const std::string name_;               // Test name
  // Name of the parameter type, or NULL if this is not a typed or a
  // type-parameterized test.
  const internal::scoped_ptr<const ::std::string> type_param_;
  // Text representation of the value parameter, or NULL if this is not a
  // value-parameterized test.
  const internal::scoped_ptr<const ::std::string> value_param_;
  const internal::TypeId fixture_class_id_;   // ID of the test fixture class
  bool should_run_;                 // True iff this test should run
  bool is_disabled_;                // True iff this test is disabled
  bool matches_filter_;             // True if this test matches the
                                    // user-specified filter.
  internal::TestFactoryBase* const factory_;  // The factory that creates
                                              // the test object

  // This field is mutable and needs to be reset before running the
  // test for the second time.
  TestResult result_;

  GTEST_DISALLOW_COPY_AND_ASSIGN_(TestInfo);
};

// A test case, which consists of a vector of TestInfos.
//
// TestCase is not copyable.
class GTEST_API_ TestCase {
 public:
  // Creates a TestCase with the given name.
  //
  // TestCase does NOT have a default constructor.  Always use this
  // constructor to create a TestCase object.
  //
  // Arguments:
  //
  //   name:         name of the test case
  //   a_type_param: the name of the test's type parameter, or NULL if
  //                 this is not a type-parameterized test.
  //   set_up_tc:    pointer to the function that sets up the test case
  //   tear_down_tc: pointer to the function that tears down the test case
  TestCase(const char* name, const char* a_type_param,
           Test::SetUpTestCaseFunc set_up_tc,
           Test::TearDownTestCaseFunc tear_down_tc);

  // Destructor of TestCase.
  virtual ~TestCase();

  // Gets the name of the TestCase.
  const char* name() const { return name_.c_str(); }

  // Returns the name of the parameter type, or NULL if this is not a
  // type-parameterized test case.
  const char* type_param() const {
    if (type_param_.get() != NULL)
      return type_param_->c_str();
    return NULL;
  }

  // Returns true if any test in this test case should run.
  bool should_run() const { return should_run_; }

  // Gets the number of successful tests in this test case.
  int successful_test_count() const;

  // Gets the number of failed tests in this test case.
  int failed_test_count() const;

  // Gets the number of disabled tests that will be reported in the XML report.
  int reportable_disabled_test_count() const;

  // Gets the number of disabled tests in this test case.
  int disabled_test_count() const;

  // Gets the number of tests to be printed in the XML report.
  int reportable_test_count() const;

  // Get the number of tests in this test case that should run.
  int test_to_run_count() const;

  // Gets the number of all tests in this test case.
  int total_test_count() const;

  // Returns true iff the test case passed.
  bool Passed() const { return !Failed(); }

  // Returns true iff the test case failed.
  bool Failed() const { return failed_test_count() > 0; }

  // Returns the elapsed time, in milliseconds.
  TimeInMillis elapsed_time() const { return elapsed_time_; }

  // Returns the i-th test among all the tests. i can range from 0 to
  // total_test_count() - 1. If i is not in that range, returns NULL.
  const TestInfo* GetTestInfo(int i) const;

  // Returns the TestResult that holds test properties recorded during
  // execution of SetUpTestCase and TearDownTestCase.
  const TestResult& ad_hoc_test_result() const { return ad_hoc_test_result_; }

 private:
  friend class Test;
  friend class internal::UnitTestImpl;

  // Gets the (mutable) vector of TestInfos in this TestCase.
  std::vector<TestInfo*>& test_info_list() { return test_info_list_; }

  // Gets the (immutable) vector of TestInfos in this TestCase.
  const std::vector<TestInfo*>& test_info_list() const {
    return test_info_list_;
  }

  // Returns the i-th test among all the tests. i can range from 0 to
  // total_test_count() - 1. If i is not in that range, returns NULL.
  TestInfo* GetMutableTestInfo(int i);

  // Sets the should_run member.
  void set_should_run(bool should) { should_run_ = should; }

  // Adds a TestInfo to this test case.  Will delete the TestInfo upon
  // destruction of the TestCase object.
  void AddTestInfo(TestInfo * test_info);

  // Clears the results of all tests in this test case.
  void ClearResult();

  // Clears the results of all tests in the given test case.
  static void ClearTestCaseResult(TestCase* test_case) {
    test_case->ClearResult();
  }

  // Runs every test in this TestCase.
  void Run();

  // Runs SetUpTestCase() for this TestCase.  This wrapper is needed
  // for catching exceptions thrown from SetUpTestCase().
  void RunSetUpTestCase() { (*set_up_tc_)(); }

  // Runs TearDownTestCase() for this TestCase.  This wrapper is
  // needed for catching exceptions thrown from TearDownTestCase().
  void RunTearDownTestCase() { (*tear_down_tc_)(); }

  // Returns true iff test passed.
  static bool TestPassed(const TestInfo* test_info) {
    return test_info->should_run() && test_info->result()->Passed();
  }

  // Returns true iff test failed.
  static bool TestFailed(const TestInfo* test_info) {
    return test_info->should_run() && test_info->result()->Failed();
  }

  // Returns true iff the test is disabled and will be reported in the XML
  // report.
  static bool TestReportableDisabled(const TestInfo* test_info) {
    return test_info->is_reportable() && test_info->is_disabled_;
  }

  // Returns true iff test is disabled.
  static bool TestDisabled(const TestInfo* test_info) {
    return test_info->is_disabled_;
  }

  // Returns true iff this test will appear in the XML report.
  static bool TestReportable(const TestInfo* test_info) {
    return test_info->is_reportable();
  }

  // Returns true if the given test should run.
  static bool ShouldRunTest(const TestInfo* test_info) {
    return test_info->should_run();
  }

  // Shuffles the tests in this test case.
  void ShuffleTests(internal::Random* random);

  // Restores the test order to before the first shuffle.
  void UnshuffleTests();

  // Name of the test case.
  std::string name_;
  // Name of the parameter type, or NULL if this is not a typed or a
  // type-parameterized test.
  const internal::scoped_ptr<const ::std::string> type_param_;
  // The vector of TestInfos in their original order.  It owns the
  // elements in the vector.
  std::vector<TestInfo*> test_info_list_;
  // Provides a level of indirection for the test list to allow easy
  // shuffling and restoring the test order.  The i-th element in this
  // vector is the index of the i-th test in the shuffled test list.
  std::vector<int> test_indices_;
  // Pointer to the function that sets up the test case.
  Test::SetUpTestCaseFunc set_up_tc_;
  // Pointer to the function that tears down the test case.
  Test::TearDownTestCaseFunc tear_down_tc_;
  // True iff any test in this test case should run.
  bool should_run_;
  // Elapsed time, in milliseconds.
  TimeInMillis elapsed_time_;
  // Holds test properties recorded during execution of SetUpTestCase and
  // TearDownTestCase.
  TestResult ad_hoc_test_result_;

  // We disallow copying TestCases.
  GTEST_DISALLOW_COPY_AND_ASSIGN_(TestCase);
};

// An Environment object is capable of setting up and tearing down an
// environment.  The user should subclass this to define his own
// environment(s).
//
// An Environment object does the set-up and tear-down in virtual
// methods SetUp() and TearDown() instead of the constructor and the
// destructor, as:
//
//   1. You cannot safely throw from a destructor.  This is a problem
//      as in some cases Google Test is used where exceptions are enabled, and
//      we may want to implement ASSERT_* using exceptions where they are
//      available.
//   2. You cannot use ASSERT_* directly in a constructor or
//      destructor.
class Environment {
 public:
  // The d'tor is virtual as we need to subclass Environment.
  virtual ~Environment() {}

  // Override this to define how to set up the environment.
  virtual void SetUp() {}

  // Override this to define how to tear down the environment.
  virtual void TearDown() {}
 private:
  // If you see an error about overriding the following function or
  // about it being private, you have mis-spelled SetUp() as Setup().
  struct Setup_should_be_spelled_SetUp {};
  virtual Setup_should_be_spelled_SetUp* Setup() { return NULL; }
};

// The interface for tracing execution of tests. The methods are organized in
// the order the corresponding events are fired.
class TestEventListener {
 public:
  virtual ~TestEventListener() {}

  // Fired before any test activity starts.
  virtual void OnTestProgramStart(const UnitTest& unit_test) = 0;

  // Fired before each iteration of tests starts.  There may be more than
  // one iteration if GTEST_FLAG(repeat) is set. iteration is the iteration
  // index, starting from 0.
  virtual void OnTestIterationStart(const UnitTest& unit_test,
                                    int iteration) = 0;

  // Fired before environment set-up for each iteration of tests starts.
  virtual void OnEnvironmentsSetUpStart(const UnitTest& unit_test) = 0;

  // Fired after environment set-up for each iteration of tests ends.
  virtual void OnEnvironmentsSetUpEnd(const UnitTest& unit_test) = 0;

  // Fired before the test case starts.
  virtual void OnTestCaseStart(const TestCase& test_case) = 0;

  // Fired before the test starts.
  virtual void OnTestStart(const TestInfo& test_info) = 0;

  // Fired after a failed assertion or a SUCCEED() invocation.
  virtual void OnTestPartResult(const TestPartResult& test_part_result) = 0;

  // Fired after the test ends.
  virtual void OnTestEnd(const TestInfo& test_info) = 0;

  // Fired after the test case ends.
  virtual void OnTestCaseEnd(const TestCase& test_case) = 0;

  // Fired before environment tear-down for each iteration of tests starts.
  virtual void OnEnvironmentsTearDownStart(const UnitTest& unit_test) = 0;

  // Fired after environment tear-down for each iteration of tests ends.
  virtual void OnEnvironmentsTearDownEnd(const UnitTest& unit_test) = 0;

  // Fired after each iteration of tests finishes.
  virtual void OnTestIterationEnd(const UnitTest& unit_test,
                                  int iteration) = 0;

  // Fired after all test activities have ended.
  virtual void OnTestProgramEnd(const UnitTest& unit_test) = 0;
};

// The convenience class for users who need to override just one or two
// methods and are not concerned that a possible change to a signature of
// the methods they override will not be caught during the build.  For
// comments about each method please see the definition of TestEventListener
// above.
class EmptyTestEventListener : public TestEventListener {
 public:
  virtual void OnTestProgramStart(const UnitTest& /*unit_test*/) {}
  virtual void OnTestIterationStart(const UnitTest& /*unit_test*/,
                                    int /*iteration*/) {}
  virtual void OnEnvironmentsSetUpStart(const UnitTest& /*unit_test*/) {}
  virtual void OnEnvironmentsSetUpEnd(const UnitTest& /*unit_test*/) {}
  virtual void OnTestCaseStart(const TestCase& /*test_case*/) {}
  virtual void OnTestStart(const TestInfo& /*test_info*/) {}
  virtual void OnTestPartResult(const TestPartResult& /*test_part_result*/) {}
  virtual void OnTestEnd(const TestInfo& /*test_info*/) {}
  virtual void OnTestCaseEnd(const TestCase& /*test_case*/) {}
  virtual void OnEnvironmentsTearDownStart(const UnitTest& /*unit_test*/) {}
  virtual void OnEnvironmentsTearDownEnd(const UnitTest& /*unit_test*/) {}
  virtual void OnTestIterationEnd(const UnitTest& /*unit_test*/,
                                  int /*iteration*/) {}
  virtual void OnTestProgramEnd(const UnitTest& /*unit_test*/) {}
};

// TestEventListeners lets users add listeners to track events in Google Test.
class GTEST_API_ TestEventListeners {
 public:
  TestEventListeners();
  ~TestEventListeners();

  // Appends an event listener to the end of the list. Google Test assumes
  // the ownership of the listener (i.e. it will delete the listener when
  // the test program finishes).
  void Append(TestEventListener* listener);

  // Removes the given event listener from the list and returns it.  It then
  // becomes the caller's responsibility to delete the listener. Returns
  // NULL if the listener is not found in the list.
  TestEventListener* Release(TestEventListener* listener);

  // Returns the standard listener responsible for the default console
  // output.  Can be removed from the listeners list to shut down default
  // console output.  Note that removing this object from the listener list
  // with Release transfers its ownership to the caller and makes this
  // function return NULL the next time.
  TestEventListener* default_result_printer() const {
    return default_result_printer_;
  }

  // Returns the standard listener responsible for the default XML output
  // controlled by the --gtest_output=xml flag.  Can be removed from the
  // listeners list by users who want to shut down the default XML output
  // controlled by this flag and substitute it with custom one.  Note that
  // removing this object from the listener list with Release transfers its
  // ownership to the caller and makes this function return NULL the next
  // time.
  TestEventListener* default_xml_generator() const {
    return default_xml_generator_;
  }

 private:
  friend class TestCase;
  friend class TestInfo;
  friend class internal::DefaultGlobalTestPartResultReporter;
  friend class internal::NoExecDeathTest;
  friend class internal::TestEventListenersAccessor;
  friend class internal::UnitTestImpl;

  // Returns repeater that broadcasts the TestEventListener events to all
  // subscribers.
  TestEventListener* repeater();

  // Sets the default_result_printer attribute to the provided listener.
  // The listener is also added to the listener list and previous
  // default_result_printer is removed from it and deleted. The listener can
  // also be NULL in which case it will not be added to the list. Does
  // nothing if the previous and the current listener objects are the same.
  void SetDefaultResultPrinter(TestEventListener* listener);

  // Sets the default_xml_generator attribute to the provided listener.  The
  // listener is also added to the listener list and previous
  // default_xml_generator is removed from it and deleted. The listener can
  // also be NULL in which case it will not be added to the list. Does
  // nothing if the previous and the current listener objects are the same.
  void SetDefaultXmlGenerator(TestEventListener* listener);

  // Controls whether events will be forwarded by the repeater to the
  // listeners in the list.
  bool EventForwardingEnabled() const;
  void SuppressEventForwarding();

  // The actual list of listeners.
  internal::TestEventRepeater* repeater_;
  // Listener responsible for the standard result output.
  TestEventListener* default_result_printer_;
  // Listener responsible for the creation of the XML output file.
  TestEventListener* default_xml_generator_;

  // We disallow copying TestEventListeners.
  GTEST_DISALLOW_COPY_AND_ASSIGN_(TestEventListeners);
};

// A UnitTest consists of a vector of TestCases.
//
// This is a singleton class.  The only instance of UnitTest is
// created when UnitTest::GetInstance() is first called.  This
// instance is never deleted.
//
// UnitTest is not copyable.
//
// This class is thread-safe as long as the methods are called
// according to their specification.
class GTEST_API_ UnitTest {
 public:
  // Gets the singleton UnitTest object.  The first time this method
  // is called, a UnitTest object is constructed and returned.
  // Consecutive calls will return the same object.
  static UnitTest* GetInstance();

  // Runs all tests in this UnitTest object and prints the result.
  // Returns 0 if successful, or 1 otherwise.
  //
  // This method can only be called from the main thread.
  //
  // INTERNAL IMPLEMENTATION - DO NOT USE IN A USER PROGRAM.
  int Run() GTEST_MUST_USE_RESULT_;

  // Returns the working directory when the first TEST() or TEST_F()
  // was executed.  The UnitTest object owns the string.
  const char* original_working_dir() const;

  // Returns the TestCase object for the test that's currently running,
  // or NULL if no test is running.
  const TestCase* current_test_case() const
      GTEST_LOCK_EXCLUDED_(mutex_);

  // Returns the TestInfo object for the test that's currently running,
  // or NULL if no test is running.
  const TestInfo* current_test_info() const
      GTEST_LOCK_EXCLUDED_(mutex_);

  // Returns the random seed used at the start of the current test run.
  int random_seed() const;

#if GTEST_HAS_PARAM_TEST
  // Returns the ParameterizedTestCaseRegistry object used to keep track of
  // value-parameterized tests and instantiate and register them.
  //
  // INTERNAL IMPLEMENTATION - DO NOT USE IN A USER PROGRAM.
  internal::ParameterizedTestCaseRegistry& parameterized_test_registry()
      GTEST_LOCK_EXCLUDED_(mutex_);
#endif  // GTEST_HAS_PARAM_TEST

  // Gets the number of successful test cases.
  int successful_test_case_count() const;

  // Gets the number of failed test cases.
  int failed_test_case_count() const;

  // Gets the number of all test cases.
  int total_test_case_count() const;

  // Gets the number of all test cases that contain at least one test
  // that should run.
  int test_case_to_run_count() const;

  // Gets the number of successful tests.
  int successful_test_count() const;

  // Gets the number of failed tests.
  int failed_test_count() const;

  // Gets the number of disabled tests that will be reported in the XML report.
  int reportable_disabled_test_count() const;

  // Gets the number of disabled tests.
  int disabled_test_count() const;

  // Gets the number of tests to be printed in the XML report.
  int reportable_test_count() const;

  // Gets the number of all tests.
  int total_test_count() const;

  // Gets the number of tests that should run.
  int test_to_run_count() const;

  // Gets the time of the test program start, in ms from the start of the
  // UNIX epoch.
  TimeInMillis start_timestamp() const;

  // Gets the elapsed time, in milliseconds.
  TimeInMillis elapsed_time() const;

  // Returns true iff the unit test passed (i.e. all test cases passed).
  bool Passed() const;

  // Returns true iff the unit test failed (i.e. some test case failed
  // or something outside of all tests failed).
  bool Failed() const;

  // Gets the i-th test case among all the test cases. i can range from 0 to
  // total_test_case_count() - 1. If i is not in that range, returns NULL.
  const TestCase* GetTestCase(int i) const;

  // Returns the TestResult containing information on test failures and
  // properties logged outside of individual test cases.
  const TestResult& ad_hoc_test_result() const;

  // Returns the list of event listeners that can be used to track events
  // inside Google Test.
  TestEventListeners& listeners();

 private:
  // Registers and returns a global test environment.  When a test
  // program is run, all global test environments will be set-up in
  // the order they were registered.  After all tests in the program
  // have finished, all global test environments will be torn-down in
  // the *reverse* order they were registered.
  //
  // The UnitTest object takes ownership of the given environment.
  //
  // This method can only be called from the main thread.
  Environment* AddEnvironment(Environment* env);

  // Adds a TestPartResult to the current TestResult object.  All
  // Google Test assertion macros (e.g. ASSERT_TRUE, EXPECT_EQ, etc)
  // eventually call this to report their results.  The user code
  // should use the assertion macros instead of calling this directly.
  void AddTestPartResult(TestPartResult::Type result_type,
                         const char* file_name,
                         int line_number,
                         const std::string& message,
                         const std::string& os_stack_trace)
      GTEST_LOCK_EXCLUDED_(mutex_);

  // Adds a TestProperty to the current TestResult object when invoked from
  // inside a test, to current TestCase's ad_hoc_test_result_ when invoked
  // from SetUpTestCase or TearDownTestCase, or to the global property set
  // when invoked elsewhere.  If the result already contains a property with
  // the same key, the value will be updated.
  void RecordProperty(const std::string& key, const std::string& value);

  // Gets the i-th test case among all the test cases. i can range from 0 to
  // total_test_case_count() - 1. If i is not in that range, returns NULL.
  TestCase* GetMutableTestCase(int i);

  // Accessors for the implementation object.
  internal::UnitTestImpl* impl() { return impl_; }
  const internal::UnitTestImpl* impl() const { return impl_; }

  // These classes and funcions are friends as they need to access private
  // members of UnitTest.
  friend class Test;
  friend class internal::AssertHelper;
  friend class internal::ScopedTrace;
  friend class internal::StreamingListenerTest;
  friend class internal::UnitTestRecordPropertyTestHelper;
  friend Environment* AddGlobalTestEnvironment(Environment* env);
  friend internal::UnitTestImpl* internal::GetUnitTestImpl();
  friend void internal::ReportFailureInUnknownLocation(
      TestPartResult::Type result_type,
      const std::string& message);

  // Creates an empty UnitTest.
  UnitTest();

  // D'tor
  virtual ~UnitTest();

  // Pushes a trace defined by SCOPED_TRACE() on to the per-thread
  // Google Test trace stack.
  void PushGTestTrace(const internal::TraceInfo& trace)
      GTEST_LOCK_EXCLUDED_(mutex_);

  // Pops a trace from the per-thread Google Test trace stack.
  void PopGTestTrace()
      GTEST_LOCK_EXCLUDED_(mutex_);

  // Protects mutable state in *impl_.  This is mutable as some const
  // methods need to lock it too.
  mutable internal::Mutex mutex_;

  // Opaque implementation object.  This field is never changed once
  // the object is constructed.  We don't mark it as const here, as
  // doing so will cause a warning in the constructor of UnitTest.
  // Mutable state in *impl_ is protected by mutex_.
  internal::UnitTestImpl* impl_;

  // We disallow copying UnitTest.
  GTEST_DISALLOW_COPY_AND_ASSIGN_(UnitTest);
};

// A convenient wrapper for adding an environment for the test
// program.
//
// You should call this before RUN_ALL_TESTS() is called, probably in
// main().  If you use gtest_main, you need to call this before main()
// starts for it to take effect.  For example, you can define a global
// variable like this:
//
//   testing::Environment* const foo_env =
//       testing::AddGlobalTestEnvironment(new FooEnvironment);
//
// However, we strongly recommend you to write your own main() and
// call AddGlobalTestEnvironment() there, as relying on initialization
// of global variables makes the code harder to read and may cause
// problems when you register multiple environments from different
// translation units and the environments have dependencies among them
// (remember that the compiler doesn't guarantee the order in which
// global variables from different translation units are initialized).
inline Environment* AddGlobalTestEnvironment(Environment* env) {
  return UnitTest::GetInstance()->AddEnvironment(env);
}

// Initializes Google Test.  This must be called before calling
// RUN_ALL_TESTS().  In particular, it parses a command line for the
// flags that Google Test recognizes.  Whenever a Google Test flag is
// seen, it is removed from argv, and *argc is decremented.
//
// No value is returned.  Instead, the Google Test flag variables are
// updated.
//
// Calling the function for the second time has no user-visible effect.
GTEST_API_ void InitGoogleTest(int* argc, char** argv);

// This overloaded version can be used in Windows programs compiled in
// UNICODE mode.
GTEST_API_ void InitGoogleTest(int* argc, wchar_t** argv);

namespace internal {

// FormatForComparison<ToPrint, OtherOperand>::Format(value) formats a
// value of type ToPrint that is an operand of a comparison assertion
// (e.g. ASSERT_EQ).  OtherOperand is the type of the other operand in
// the comparison, and is used to help determine the best way to
// format the value.  In particular, when the value is a C string
// (char pointer) and the other operand is an STL string object, we
// want to format the C string as a string, since we know it is
// compared by value with the string object.  If the value is a char
// pointer but the other operand is not an STL string object, we don't
// know whether the pointer is supposed to point to a NUL-terminated
// string, and thus want to print it as a pointer to be safe.
//
// INTERNAL IMPLEMENTATION - DO NOT USE IN A USER PROGRAM.

// The default case.
template <typename ToPrint, typename OtherOperand>
class FormatForComparison {
 public:
  static ::std::string Format(const ToPrint& value) {
    return ::testing::PrintToString(value);
  }
};

// Array.
template <typename ToPrint, size_t N, typename OtherOperand>
class FormatForComparison<ToPrint[N], OtherOperand> {
 public:
  static ::std::string Format(const ToPrint* value) {
    return FormatForComparison<const ToPrint*, OtherOperand>::Format(value);
  }
};

// By default, print C string as pointers to be safe, as we don't know
// whether they actually point to a NUL-terminated string.

#define GTEST_IMPL_FORMAT_C_STRING_AS_POINTER_(CharType)                \
  template <typename OtherOperand>                                      \
  class FormatForComparison<CharType*, OtherOperand> {                  \
   public:                                                              \
    static ::std::string Format(CharType* value) {                      \
      return ::testing::PrintToString(static_cast<const void*>(value)); \
    }                                                                   \
  }

GTEST_IMPL_FORMAT_C_STRING_AS_POINTER_(char);
GTEST_IMPL_FORMAT_C_STRING_AS_POINTER_(const char);
GTEST_IMPL_FORMAT_C_STRING_AS_POINTER_(wchar_t);
GTEST_IMPL_FORMAT_C_STRING_AS_POINTER_(const wchar_t);

#undef GTEST_IMPL_FORMAT_C_STRING_AS_POINTER_

// If a C string is compared with an STL string object, we know it's meant
// to point to a NUL-terminated string, and thus can print it as a string.

#define GTEST_IMPL_FORMAT_C_STRING_AS_STRING_(CharType, OtherStringType) \
  template <>                                                           \
  class FormatForComparison<CharType*, OtherStringType> {               \
   public:                                                              \
    static ::std::string Format(CharType* value) {                      \
      return ::testing::PrintToString(value);                           \
    }                                                                   \
  }

GTEST_IMPL_FORMAT_C_STRING_AS_STRING_(char, ::std::string);
GTEST_IMPL_FORMAT_C_STRING_AS_STRING_(const char, ::std::string);

#if GTEST_HAS_GLOBAL_STRING
GTEST_IMPL_FORMAT_C_STRING_AS_STRING_(char, ::string);
GTEST_IMPL_FORMAT_C_STRING_AS_STRING_(const char, ::string);
#endif

#if GTEST_HAS_GLOBAL_WSTRING
GTEST_IMPL_FORMAT_C_STRING_AS_STRING_(wchar_t, ::wstring);
GTEST_IMPL_FORMAT_C_STRING_AS_STRING_(const wchar_t, ::wstring);
#endif

#if GTEST_HAS_STD_WSTRING
GTEST_IMPL_FORMAT_C_STRING_AS_STRING_(wchar_t, ::std::wstring);
GTEST_IMPL_FORMAT_C_STRING_AS_STRING_(const wchar_t, ::std::wstring);
#endif

#undef GTEST_IMPL_FORMAT_C_STRING_AS_STRING_

// Formats a comparison assertion (e.g. ASSERT_EQ, EXPECT_LT, and etc)
// operand to be used in a failure message.  The type (but not value)
// of the other operand may affect the format.  This allows us to
// print a char* as a raw pointer when it is compared against another
// char* or void*, and print it as a C string when it is compared
// against an std::string object, for example.
//
// INTERNAL IMPLEMENTATION - DO NOT USE IN A USER PROGRAM.
template <typename T1, typename T2>
std::string FormatForComparisonFailureMessage(
    const T1& value, const T2& /* other_operand */) {
  return FormatForComparison<T1, T2>::Format(value);
}

// The helper function for {ASSERT|EXPECT}_EQ.
template <typename T1, typename T2>
AssertionResult CmpHelperEQ(const char* expected_expression,
                            const char* actual_expression,
                            const T1& expected,
                            const T2& actual) {
#ifdef _MSC_VER
# pragma warning(push)          // Saves the current warning state.
# pragma warning(disable:4389)  // Temporarily disables warning on
                                // signed/unsigned mismatch.
#endif

  if (expected == actual) {
    return AssertionSuccess();
  }

#ifdef _MSC_VER
# pragma warning(pop)          // Restores the warning state.
#endif

  return EqFailure(expected_expression,
                   actual_expression,
                   FormatForComparisonFailureMessage(expected, actual),
                   FormatForComparisonFailureMessage(actual, expected),
                   false);
}

// With this overloaded version, we allow anonymous enums to be used
// in {ASSERT|EXPECT}_EQ when compiled with gcc 4, as anonymous enums
// can be implicitly cast to BiggestInt.
GTEST_API_ AssertionResult CmpHelperEQ(const char* expected_expression,
                                       const char* actual_expression,
                                       BiggestInt expected,
                                       BiggestInt actual);

// The helper class for {ASSERT|EXPECT}_EQ.  The template argument
// lhs_is_null_literal is true iff the first argument to ASSERT_EQ()
// is a null pointer literal.  The following default implementation is
// for lhs_is_null_literal being false.
template <bool lhs_is_null_literal>
class EqHelper {
 public:
  // This templatized version is for the general case.
  template <typename T1, typename T2>
  static AssertionResult Compare(const char* expected_expression,
                                 const char* actual_expression,
                                 const T1& expected,
                                 const T2& actual) {
    return CmpHelperEQ(expected_expression, actual_expression, expected,
                       actual);
  }

  // With this overloaded version, we allow anonymous enums to be used
  // in {ASSERT|EXPECT}_EQ when compiled with gcc 4, as anonymous
  // enums can be implicitly cast to BiggestInt.
  //
  // Even though its body looks the same as the above version, we
  // cannot merge the two, as it will make anonymous enums unhappy.
  static AssertionResult Compare(const char* expected_expression,
                                 const char* actual_expression,
                                 BiggestInt expected,
                                 BiggestInt actual) {
    return CmpHelperEQ(expected_expression, actual_expression, expected,
                       actual);
  }
};

// This specialization is used when the first argument to ASSERT_EQ()
// is a null pointer literal, like NULL, false, or 0.
template <>
class EqHelper<true> {
 public:
  // We define two overloaded versions of Compare().  The first
  // version will be picked when the second argument to ASSERT_EQ() is
  // NOT a pointer, e.g. ASSERT_EQ(0, AnIntFunction()) or
  // EXPECT_EQ(false, a_bool).
  template <typename T1, typename T2>
  static AssertionResult Compare(
      const char* expected_expression,
      const char* actual_expression,
      const T1& expected,
      const T2& actual,
      // The following line prevents this overload from being considered if T2
      // is not a pointer type.  We need this because ASSERT_EQ(NULL, my_ptr)
      // expands to Compare("", "", NULL, my_ptr), which requires a conversion
      // to match the Secret* in the other overload, which would otherwise make
      // this template match better.
      typename EnableIf<!is_pointer<T2>::value>::type* = 0) {
    return CmpHelperEQ(expected_expression, actual_expression, expected,
                       actual);
  }

  // This version will be picked when the second argument to ASSERT_EQ() is a
  // pointer, e.g. ASSERT_EQ(NULL, a_pointer).
  template <typename T>
  static AssertionResult Compare(
      const char* expected_expression,
      const char* actual_expression,
      // We used to have a second template parameter instead of Secret*.  That
      // template parameter would deduce to 'long', making this a better match
      // than the first overload even without the first overload's EnableIf.
      // Unfortunately, gcc with -Wconversion-null warns when "passing NULL to
      // non-pointer argument" (even a deduced integral argument), so the old
      // implementation caused warnings in user code.
      Secret* /* expected (NULL) */,
      T* actual) {
    // We already know that 'expected' is a null pointer.
    return CmpHelperEQ(expected_expression, actual_expression,
                       static_cast<T*>(NULL), actual);
  }
};

// A macro for implementing the helper functions needed to implement
// ASSERT_?? and EXPECT_??.  It is here just to avoid copy-and-paste
// of similar code.
//
// For each templatized helper function, we also define an overloaded
// version for BiggestInt in order to reduce code bloat and allow
// anonymous enums to be used with {ASSERT|EXPECT}_?? when compiled
// with gcc 4.
//
// INTERNAL IMPLEMENTATION - DO NOT USE IN A USER PROGRAM.
#define GTEST_IMPL_CMP_HELPER_(op_name, op)\
template <typename T1, typename T2>\
AssertionResult CmpHelper##op_name(const char* expr1, const char* expr2, \
                                   const T1& val1, const T2& val2) {\
  if (val1 op val2) {\
    return AssertionSuccess();\
  } else {\
    return AssertionFailure() \
        << "Expected: (" << expr1 << ") " #op " (" << expr2\
        << "), actual: " << FormatForComparisonFailureMessage(val1, val2)\
        << " vs " << FormatForComparisonFailureMessage(val2, val1);\
  }\
}\
GTEST_API_ AssertionResult CmpHelper##op_name(\
    const char* expr1, const char* expr2, BiggestInt val1, BiggestInt val2)

// INTERNAL IMPLEMENTATION - DO NOT USE IN A USER PROGRAM.

// Implements the helper function for {ASSERT|EXPECT}_NE
GTEST_IMPL_CMP_HELPER_(NE, !=);
// Implements the helper function for {ASSERT|EXPECT}_LE
GTEST_IMPL_CMP_HELPER_(LE, <=);
// Implements the helper function for {ASSERT|EXPECT}_LT
GTEST_IMPL_CMP_HELPER_(LT, <);
// Implements the helper function for {ASSERT|EXPECT}_GE
GTEST_IMPL_CMP_HELPER_(GE, >=);
// Implements the helper function for {ASSERT|EXPECT}_GT
GTEST_IMPL_CMP_HELPER_(GT, >);

#undef GTEST_IMPL_CMP_HELPER_

// The helper function for {ASSERT|EXPECT}_STREQ.
//
// INTERNAL IMPLEMENTATION - DO NOT USE IN A USER PROGRAM.
GTEST_API_ AssertionResult CmpHelperSTREQ(const char* expected_expression,
                                          const char* actual_expression,
                                          const char* expected,
                                          const char* actual);

// The helper function for {ASSERT|EXPECT}_STRCASEEQ.
//
// INTERNAL IMPLEMENTATION - DO NOT USE IN A USER PROGRAM.
GTEST_API_ AssertionResult CmpHelperSTRCASEEQ(const char* expected_expression,
                                              const char* actual_expression,
                                              const char* expected,
                                              const char* actual);

// The helper function for {ASSERT|EXPECT}_STRNE.
//
// INTERNAL IMPLEMENTATION - DO NOT USE IN A USER PROGRAM.
GTEST_API_ AssertionResult CmpHelperSTRNE(const char* s1_expression,
                                          const char* s2_expression,
                                          const char* s1,
                                          const char* s2);

// The helper function for {ASSERT|EXPECT}_STRCASENE.
//
// INTERNAL IMPLEMENTATION - DO NOT USE IN A USER PROGRAM.
GTEST_API_ AssertionResult CmpHelperSTRCASENE(const char* s1_expression,
                                              const char* s2_expression,
                                              const char* s1,
                                              const char* s2);


// Helper function for *_STREQ on wide strings.
//
// INTERNAL IMPLEMENTATION - DO NOT USE IN A USER PROGRAM.
GTEST_API_ AssertionResult CmpHelperSTREQ(const char* expected_expression,
                                          const char* actual_expression,
                                          const wchar_t* expected,
                                          const wchar_t* actual);

// Helper function for *_STRNE on wide strings.
//
// INTERNAL IMPLEMENTATION - DO NOT USE IN A USER PROGRAM.
GTEST_API_ AssertionResult CmpHelperSTRNE(const char* s1_expression,
                                          const char* s2_expression,
                                          const wchar_t* s1,
                                          const wchar_t* s2);

}  // namespace internal

// IsSubstring() and IsNotSubstring() are intended to be used as the
// first argument to {EXPECT,ASSERT}_PRED_FORMAT2(), not by
// themselves.  They check whether needle is a substring of haystack
// (NULL is considered a substring of itself only), and return an
// appropriate error message when they fail.
//
// The {needle,haystack}_expr arguments are the stringified
// expressions that generated the two real arguments.
GTEST_API_ AssertionResult IsSubstring(
    const char* needle_expr, const char* haystack_expr,
    const char* needle, const char* haystack);
GTEST_API_ AssertionResult IsSubstring(
    const char* needle_expr, const char* haystack_expr,
    const wchar_t* needle, const wchar_t* haystack);
GTEST_API_ AssertionResult IsNotSubstring(
    const char* needle_expr, const char* haystack_expr,
    const char* needle, const char* haystack);
GTEST_API_ AssertionResult IsNotSubstring(
    const char* needle_expr, const char* haystack_expr,
    const wchar_t* needle, const wchar_t* haystack);
GTEST_API_ AssertionResult IsSubstring(
    const char* needle_expr, const char* haystack_expr,
    const ::std::string& needle, const ::std::string& haystack);
GTEST_API_ AssertionResult IsNotSubstring(
    const char* needle_expr, const char* haystack_expr,
    const ::std::string& needle, const ::std::string& haystack);

#if GTEST_HAS_STD_WSTRING
GTEST_API_ AssertionResult IsSubstring(
    const char* needle_expr, const char* haystack_expr,
    const ::std::wstring& needle, const ::std::wstring& haystack);
GTEST_API_ AssertionResult IsNotSubstring(
    const char* needle_expr, const char* haystack_expr,
    const ::std::wstring& needle, const ::std::wstring& haystack);
#endif  // GTEST_HAS_STD_WSTRING

namespace internal {

// Helper template function for comparing floating-points.
//
// Template parameter:
//
//   RawType: the raw floating-point type (either float or double)
//
// INTERNAL IMPLEMENTATION - DO NOT USE IN A USER PROGRAM.
template <typename RawType>
AssertionResult CmpHelperFloatingPointEQ(const char* expected_expression,
                                         const char* actual_expression,
                                         RawType expected,
                                         RawType actual) {
  const FloatingPoint<RawType> lhs(expected), rhs(actual);

  if (lhs.AlmostEquals(rhs)) {
    return AssertionSuccess();
  }

  ::std::stringstream expected_ss;
  expected_ss << std::setprecision(std::numeric_limits<RawType>::digits10 + 2)
              << expected;

  ::std::stringstream actual_ss;
  actual_ss << std::setprecision(std::numeric_limits<RawType>::digits10 + 2)
            << actual;

  return EqFailure(expected_expression,
                   actual_expression,
                   StringStreamToString(&expected_ss),
                   StringStreamToString(&actual_ss),
                   false);
}

// Helper function for implementing ASSERT_NEAR.
//
// INTERNAL IMPLEMENTATION - DO NOT USE IN A USER PROGRAM.
GTEST_API_ AssertionResult DoubleNearPredFormat(const char* expr1,
                                                const char* expr2,
                                                const char* abs_error_expr,
                                                double val1,
                                                double val2,
                                                double abs_error);

// INTERNAL IMPLEMENTATION - DO NOT USE IN USER CODE.
// A class that enables one to stream messages to assertion macros
class GTEST_API_ AssertHelper {
 public:
  // Constructor.
  AssertHelper(TestPartResult::Type type,
               const char* file,
               int line,
               const char* message);
  ~AssertHelper();

  // Message assignment is a semantic trick to enable assertion
  // streaming; see the GTEST_MESSAGE_ macro below.
  void operator=(const Message& message) const;

 private:
  // We put our data in a struct so that the size of the AssertHelper class can
  // be as small as possible.  This is important because gcc is incapable of
  // re-using stack space even for temporary variables, so every EXPECT_EQ
  // reserves stack space for another AssertHelper.
  struct AssertHelperData {
    AssertHelperData(TestPartResult::Type t,
                     const char* srcfile,
                     int line_num,
                     const char* msg)
        : type(t), file(srcfile), line(line_num), message(msg) { }

    TestPartResult::Type const type;
    const char* const file;
    int const line;
    std::string const message;

   private:
    GTEST_DISALLOW_COPY_AND_ASSIGN_(AssertHelperData);
  };

  AssertHelperData* const data_;

  GTEST_DISALLOW_COPY_AND_ASSIGN_(AssertHelper);
};

}  // namespace internal

#if GTEST_HAS_PARAM_TEST
// The pure interface class that all value-parameterized tests inherit from.
// A value-parameterized class must inherit from both ::testing::Test and
// ::testing::WithParamInterface. In most cases that just means inheriting
// from ::testing::TestWithParam, but more complicated test hierarchies
// may need to inherit from Test and WithParamInterface at different levels.
//
// This interface has support for accessing the test parameter value via
// the GetParam() method.
//
// Use it with one of the parameter generator defining functions, like Range(),
// Values(), ValuesIn(), Bool(), and Combine().
//
// class FooTest : public ::testing::TestWithParam<int> {
//  protected:
//   FooTest() {
//     // Can use GetParam() here.
//   }
//   virtual ~FooTest() {
//     // Can use GetParam() here.
//   }
//   virtual void SetUp() {
//     // Can use GetParam() here.
//   }
//   virtual void TearDown {
//     // Can use GetParam() here.
//   }
// };
// TEST_P(FooTest, DoesBar) {
//   // Can use GetParam() method here.
//   Foo foo;
//   ASSERT_TRUE(foo.DoesBar(GetParam()));
// }
// INSTANTIATE_TEST_CASE_P(OneToTenRange, FooTest, ::testing::Range(1, 10));

template <typename T>
class WithParamInterface {
 public:
  typedef T ParamType;
  virtual ~WithParamInterface() {}

  // The current parameter value. Is also available in the test fixture's
  // constructor. This member function is non-static, even though it only
  // references static data, to reduce the opportunity for incorrect uses
  // like writing 'WithParamInterface<bool>::GetParam()' for a test that
  // uses a fixture whose parameter type is int.
  const ParamType& GetParam() const {
    GTEST_CHECK_(parameter_ != NULL)
        << "GetParam() can only be called inside a value-parameterized test "
        << "-- did you intend to write TEST_P instead of TEST_F?";
    return *parameter_;
  }

 private:
  // Sets parameter value. The caller is responsible for making sure the value
  // remains alive and unchanged throughout the current test.
  static void SetParam(const ParamType* parameter) {
    parameter_ = parameter;
  }

  // Static value used for accessing parameter during a test lifetime.
  static const ParamType* parameter_;

  // TestClass must be a subclass of WithParamInterface<T> and Test.
  template <class TestClass> friend class internal::ParameterizedTestFactory;
};

template <typename T>
const T* WithParamInterface<T>::parameter_ = NULL;

// Most value-parameterized classes can ignore the existence of
// WithParamInterface, and can just inherit from ::testing::TestWithParam.

template <typename T>
class TestWithParam : public Test, public WithParamInterface<T> {
};

#endif  // GTEST_HAS_PARAM_TEST

// Macros for indicating success/failure in test code.

// ADD_FAILURE unconditionally adds a failure to the current test.
// SUCCEED generates a success - it doesn't automatically make the
// current test successful, as a test is only successful when it has
// no failure.
//
// EXPECT_* verifies that a certain condition is satisfied.  If not,
// it behaves like ADD_FAILURE.  In particular:
//
//   EXPECT_TRUE  verifies that a Boolean condition is true.
//   EXPECT_FALSE verifies that a Boolean condition is false.
//
// FAIL and ASSERT_* are similar to ADD_FAILURE and EXPECT_*, except
// that they will also abort the current function on failure.  People
// usually want the fail-fast behavior of FAIL and ASSERT_*, but those
// writing data-driven tests often find themselves using ADD_FAILURE
// and EXPECT_* more.

// Generates a nonfatal failure with a generic message.
#define ADD_FAILURE() GTEST_NONFATAL_FAILURE_("Failed")

// Generates a nonfatal failure at the given source file location with
// a generic message.
#define ADD_FAILURE_AT(file, line) \
  GTEST_MESSAGE_AT_(file, line, "Failed", \
                    ::testing::TestPartResult::kNonFatalFailure)

// Generates a fatal failure with a generic message.
#define GTEST_FAIL() GTEST_FATAL_FAILURE_("Failed")

// Define this macro to 1 to omit the definition of FAIL(), which is a
// generic name and clashes with some other libraries.
#if !GTEST_DONT_DEFINE_FAIL
# define FAIL() GTEST_FAIL()
#endif

// Generates a success with a generic message.
#define GTEST_SUCCEED() GTEST_SUCCESS_("Succeeded")

// Define this macro to 1 to omit the definition of SUCCEED(), which
// is a generic name and clashes with some other libraries.
#if !GTEST_DONT_DEFINE_SUCCEED
# define SUCCEED() GTEST_SUCCEED()
#endif

// Macros for testing exceptions.
//
//    * {ASSERT|EXPECT}_THROW(statement, expected_exception):
//         Tests that the statement throws the expected exception.
//    * {ASSERT|EXPECT}_NO_THROW(statement):
//         Tests that the statement doesn't throw any exception.
//    * {ASSERT|EXPECT}_ANY_THROW(statement):
//         Tests that the statement throws an exception.

#define EXPECT_THROW(statement, expected_exception) \
  GTEST_TEST_THROW_(statement, expected_exception, GTEST_NONFATAL_FAILURE_)
#define EXPECT_NO_THROW(statement) \
  GTEST_TEST_NO_THROW_(statement, GTEST_NONFATAL_FAILURE_)
#define EXPECT_ANY_THROW(statement) \
  GTEST_TEST_ANY_THROW_(statement, GTEST_NONFATAL_FAILURE_)
#define ASSERT_THROW(statement, expected_exception) \
  GTEST_TEST_THROW_(statement, expected_exception, GTEST_FATAL_FAILURE_)
#define ASSERT_NO_THROW(statement) \
  GTEST_TEST_NO_THROW_(statement, GTEST_FATAL_FAILURE_)
#define ASSERT_ANY_THROW(statement) \
  GTEST_TEST_ANY_THROW_(statement, GTEST_FATAL_FAILURE_)

// Boolean assertions. Condition can be either a Boolean expression or an
// AssertionResult. For more information on how to use AssertionResult with
// these macros see comments on that class.
#define EXPECT_TRUE(condition) \
  GTEST_TEST_BOOLEAN_(condition, #condition, false, true, \
                      GTEST_NONFATAL_FAILURE_)
#define EXPECT_FALSE(condition) \
  GTEST_TEST_BOOLEAN_(!(condition), #condition, true, false, \
                      GTEST_NONFATAL_FAILURE_)
#define ASSERT_TRUE(condition) \
  GTEST_TEST_BOOLEAN_(condition, #condition, false, true, \
                      GTEST_FATAL_FAILURE_)
#define ASSERT_FALSE(condition) \
  GTEST_TEST_BOOLEAN_(!(condition), #condition, true, false, \
                      GTEST_FATAL_FAILURE_)

// Includes the auto-generated header that implements a family of
// generic predicate assertion macros.
// Copyright 2006, Google Inc.
// All rights reserved.
//
// Redistribution and use in source and binary forms, with or without
// modification, are permitted provided that the following conditions are
// met:
//
//     * Redistributions of source code must retain the above copyright
// notice, this list of conditions and the following disclaimer.
//     * Redistributions in binary form must reproduce the above
// copyright notice, this list of conditions and the following disclaimer
// in the documentation and/or other materials provided with the
// distribution.
//     * Neither the name of Google Inc. nor the names of its
// contributors may be used to endorse or promote products derived from
// this software without specific prior written permission.
//
// THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
// "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
// LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
// A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
// OWNER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
// SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
// LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
// DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
// THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
// (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
// OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

// This file is AUTOMATICALLY GENERATED on 10/31/2011 by command
// 'gen_gtest_pred_impl.py 5'.  DO NOT EDIT BY HAND!
//
// Implements a family of generic predicate assertion macros.

#ifndef GTEST_INCLUDE_GTEST_GTEST_PRED_IMPL_H_
#define GTEST_INCLUDE_GTEST_GTEST_PRED_IMPL_H_

// Makes sure this header is not included before gtest.h.
#ifndef GTEST_INCLUDE_GTEST_GTEST_H_
# error Do not include gtest_pred_impl.h directly.  Include gtest.h instead.
#endif  // GTEST_INCLUDE_GTEST_GTEST_H_

// This header implements a family of generic predicate assertion
// macros:
//
//   ASSERT_PRED_FORMAT1(pred_format, v1)
//   ASSERT_PRED_FORMAT2(pred_format, v1, v2)
//   ...
//
// where pred_format is a function or functor that takes n (in the
// case of ASSERT_PRED_FORMATn) values and their source expression
// text, and returns a testing::AssertionResult.  See the definition
// of ASSERT_EQ in gtest.h for an example.
//
// If you don't care about formatting, you can use the more
// restrictive version:
//
//   ASSERT_PRED1(pred, v1)
//   ASSERT_PRED2(pred, v1, v2)
//   ...
//
// where pred is an n-ary function or functor that returns bool,
// and the values v1, v2, ..., must support the << operator for
// streaming to std::ostream.
//
// We also define the EXPECT_* variations.
//
// For now we only support predicates whose arity is at most 5.
// Please email googletestframework@googlegroups.com if you need
// support for higher arities.

// GTEST_ASSERT_ is the basic statement to which all of the assertions
// in this file reduce.  Don't use this in your code.

#define GTEST_ASSERT_(expression, on_failure) \
  GTEST_AMBIGUOUS_ELSE_BLOCKER_ \
  if (const ::testing::AssertionResult gtest_ar = (expression)) \
    ; \
  else \
    on_failure(gtest_ar.failure_message())


// Helper function for implementing {EXPECT|ASSERT}_PRED1.  Don't use
// this in your code.
template <typename Pred,
          typename T1>
AssertionResult AssertPred1Helper(const char* pred_text,
                                  const char* e1,
                                  Pred pred,
                                  const T1& v1) {
  if (pred(v1)) return AssertionSuccess();

  return AssertionFailure() << pred_text << "("
                            << e1 << ") evaluates to false, where"
                            << "\n" << e1 << " evaluates to " << v1;
}

// Internal macro for implementing {EXPECT|ASSERT}_PRED_FORMAT1.
// Don't use this in your code.
#define GTEST_PRED_FORMAT1_(pred_format, v1, on_failure)\
  GTEST_ASSERT_(pred_format(#v1, v1), \
                on_failure)

// Internal macro for implementing {EXPECT|ASSERT}_PRED1.  Don't use
// this in your code.
#define GTEST_PRED1_(pred, v1, on_failure)\
  GTEST_ASSERT_(::testing::AssertPred1Helper(#pred, \
                                             #v1, \
                                             pred, \
                                             v1), on_failure)

// Unary predicate assertion macros.
#define EXPECT_PRED_FORMAT1(pred_format, v1) \
  GTEST_PRED_FORMAT1_(pred_format, v1, GTEST_NONFATAL_FAILURE_)
#define EXPECT_PRED1(pred, v1) \
  GTEST_PRED1_(pred, v1, GTEST_NONFATAL_FAILURE_)
#define ASSERT_PRED_FORMAT1(pred_format, v1) \
  GTEST_PRED_FORMAT1_(pred_format, v1, GTEST_FATAL_FAILURE_)
#define ASSERT_PRED1(pred, v1) \
  GTEST_PRED1_(pred, v1, GTEST_FATAL_FAILURE_)



// Helper function for implementing {EXPECT|ASSERT}_PRED2.  Don't use
// this in your code.
template <typename Pred,
          typename T1,
          typename T2>
AssertionResult AssertPred2Helper(const char* pred_text,
                                  const char* e1,
                                  const char* e2,
                                  Pred pred,
                                  const T1& v1,
                                  const T2& v2) {
  if (pred(v1, v2)) return AssertionSuccess();

  return AssertionFailure() << pred_text << "("
                            << e1 << ", "
                            << e2 << ") evaluates to false, where"
                            << "\n" << e1 << " evaluates to " << v1
                            << "\n" << e2 << " evaluates to " << v2;
}

// Internal macro for implementing {EXPECT|ASSERT}_PRED_FORMAT2.
// Don't use this in your code.
#define GTEST_PRED_FORMAT2_(pred_format, v1, v2, on_failure)\
  GTEST_ASSERT_(pred_format(#v1, #v2, v1, v2), \
                on_failure)

// Internal macro for implementing {EXPECT|ASSERT}_PRED2.  Don't use
// this in your code.
#define GTEST_PRED2_(pred, v1, v2, on_failure)\
  GTEST_ASSERT_(::testing::AssertPred2Helper(#pred, \
                                             #v1, \
                                             #v2, \
                                             pred, \
                                             v1, \
                                             v2), on_failure)

// Binary predicate assertion macros.
#define EXPECT_PRED_FORMAT2(pred_format, v1, v2) \
  GTEST_PRED_FORMAT2_(pred_format, v1, v2, GTEST_NONFATAL_FAILURE_)
#define EXPECT_PRED2(pred, v1, v2) \
  GTEST_PRED2_(pred, v1, v2, GTEST_NONFATAL_FAILURE_)
#define ASSERT_PRED_FORMAT2(pred_format, v1, v2) \
  GTEST_PRED_FORMAT2_(pred_format, v1, v2, GTEST_FATAL_FAILURE_)
#define ASSERT_PRED2(pred, v1, v2) \
  GTEST_PRED2_(pred, v1, v2, GTEST_FATAL_FAILURE_)



// Helper function for implementing {EXPECT|ASSERT}_PRED3.  Don't use
// this in your code.
template <typename Pred,
          typename T1,
          typename T2,
          typename T3>
AssertionResult AssertPred3Helper(const char* pred_text,
                                  const char* e1,
                                  const char* e2,
                                  const char* e3,
                                  Pred pred,
                                  const T1& v1,
                                  const T2& v2,
                                  const T3& v3) {
  if (pred(v1, v2, v3)) return AssertionSuccess();

  return AssertionFailure() << pred_text << "("
                            << e1 << ", "
                            << e2 << ", "
                            << e3 << ") evaluates to false, where"
                            << "\n" << e1 << " evaluates to " << v1
                            << "\n" << e2 << " evaluates to " << v2
                            << "\n" << e3 << " evaluates to " << v3;
}

// Internal macro for implementing {EXPECT|ASSERT}_PRED_FORMAT3.
// Don't use this in your code.
#define GTEST_PRED_FORMAT3_(pred_format, v1, v2, v3, on_failure)\
  GTEST_ASSERT_(pred_format(#v1, #v2, #v3, v1, v2, v3), \
                on_failure)

// Internal macro for implementing {EXPECT|ASSERT}_PRED3.  Don't use
// this in your code.
#define GTEST_PRED3_(pred, v1, v2, v3, on_failure)\
  GTEST_ASSERT_(::testing::AssertPred3Helper(#pred, \
                                             #v1, \
                                             #v2, \
                                             #v3, \
                                             pred, \
                                             v1, \
                                             v2, \
                                             v3), on_failure)

// Ternary predicate assertion macros.
#define EXPECT_PRED_FORMAT3(pred_format, v1, v2, v3) \
  GTEST_PRED_FORMAT3_(pred_format, v1, v2, v3, GTEST_NONFATAL_FAILURE_)
#define EXPECT_PRED3(pred, v1, v2, v3) \
  GTEST_PRED3_(pred, v1, v2, v3, GTEST_NONFATAL_FAILURE_)
#define ASSERT_PRED_FORMAT3(pred_format, v1, v2, v3) \
  GTEST_PRED_FORMAT3_(pred_format, v1, v2, v3, GTEST_FATAL_FAILURE_)
#define ASSERT_PRED3(pred, v1, v2, v3) \
  GTEST_PRED3_(pred, v1, v2, v3, GTEST_FATAL_FAILURE_)



// Helper function for implementing {EXPECT|ASSERT}_PRED4.  Don't use
// this in your code.
template <typename Pred,
          typename T1,
          typename T2,
          typename T3,
          typename T4>
AssertionResult AssertPred4Helper(const char* pred_text,
                                  const char* e1,
                                  const char* e2,
                                  const char* e3,
                                  const char* e4,
                                  Pred pred,
                                  const T1& v1,
                                  const T2& v2,
                                  const T3& v3,
                                  const T4& v4) {
  if (pred(v1, v2, v3, v4)) return AssertionSuccess();

  return AssertionFailure() << pred_text << "("
                            << e1 << ", "
                            << e2 << ", "
                            << e3 << ", "
                            << e4 << ") evaluates to false, where"
                            << "\n" << e1 << " evaluates to " << v1
                            << "\n" << e2 << " evaluates to " << v2
                            << "\n" << e3 << " evaluates to " << v3
                            << "\n" << e4 << " evaluates to " << v4;
}

// Internal macro for implementing {EXPECT|ASSERT}_PRED_FORMAT4.
// Don't use this in your code.
#define GTEST_PRED_FORMAT4_(pred_format, v1, v2, v3, v4, on_failure)\
  GTEST_ASSERT_(pred_format(#v1, #v2, #v3, #v4, v1, v2, v3, v4), \
                on_failure)

// Internal macro for implementing {EXPECT|ASSERT}_PRED4.  Don't use
// this in your code.
#define GTEST_PRED4_(pred, v1, v2, v3, v4, on_failure)\
  GTEST_ASSERT_(::testing::AssertPred4Helper(#pred, \
                                             #v1, \
                                             #v2, \
                                             #v3, \
                                             #v4, \
                                             pred, \
                                             v1, \
                                             v2, \
                                             v3, \
                                             v4), on_failure)

// 4-ary predicate assertion macros.
#define EXPECT_PRED_FORMAT4(pred_format, v1, v2, v3, v4) \
  GTEST_PRED_FORMAT4_(pred_format, v1, v2, v3, v4, GTEST_NONFATAL_FAILURE_)
#define EXPECT_PRED4(pred, v1, v2, v3, v4) \
  GTEST_PRED4_(pred, v1, v2, v3, v4, GTEST_NONFATAL_FAILURE_)
#define ASSERT_PRED_FORMAT4(pred_format, v1, v2, v3, v4) \
  GTEST_PRED_FORMAT4_(pred_format, v1, v2, v3, v4, GTEST_FATAL_FAILURE_)
#define ASSERT_PRED4(pred, v1, v2, v3, v4) \
  GTEST_PRED4_(pred, v1, v2, v3, v4, GTEST_FATAL_FAILURE_)



// Helper function for implementing {EXPECT|ASSERT}_PRED5.  Don't use
// this in your code.
template <typename Pred,
          typename T1,
          typename T2,
          typename T3,
          typename T4,
          typename T5>
AssertionResult AssertPred5Helper(const char* pred_text,
                                  const char* e1,
                                  const char* e2,
                                  const char* e3,
                                  const char* e4,
                                  const char* e5,
                                  Pred pred,
                                  const T1& v1,
                                  const T2& v2,
                                  const T3& v3,
                                  const T4& v4,
                                  const T5& v5) {
  if (pred(v1, v2, v3, v4, v5)) return AssertionSuccess();

  return AssertionFailure() << pred_text << "("
                            << e1 << ", "
                            << e2 << ", "
                            << e3 << ", "
                            << e4 << ", "
                            << e5 << ") evaluates to false, where"
                            << "\n" << e1 << " evaluates to " << v1
                            << "\n" << e2 << " evaluates to " << v2
                            << "\n" << e3 << " evaluates to " << v3
                            << "\n" << e4 << " evaluates to " << v4
                            << "\n" << e5 << " evaluates to " << v5;
}

// Internal macro for implementing {EXPECT|ASSERT}_PRED_FORMAT5.
// Don't use this in your code.
#define GTEST_PRED_FORMAT5_(pred_format, v1, v2, v3, v4, v5, on_failure)\
  GTEST_ASSERT_(pred_format(#v1, #v2, #v3, #v4, #v5, v1, v2, v3, v4, v5), \
                on_failure)

// Internal macro for implementing {EXPECT|ASSERT}_PRED5.  Don't use
// this in your code.
#define GTEST_PRED5_(pred, v1, v2, v3, v4, v5, on_failure)\
  GTEST_ASSERT_(::testing::AssertPred5Helper(#pred, \
                                             #v1, \
                                             #v2, \
                                             #v3, \
                                             #v4, \
                                             #v5, \
                                             pred, \
                                             v1, \
                                             v2, \
                                             v3, \
                                             v4, \
                                             v5), on_failure)

// 5-ary predicate assertion macros.
#define EXPECT_PRED_FORMAT5(pred_format, v1, v2, v3, v4, v5) \
  GTEST_PRED_FORMAT5_(pred_format, v1, v2, v3, v4, v5, GTEST_NONFATAL_FAILURE_)
#define EXPECT_PRED5(pred, v1, v2, v3, v4, v5) \
  GTEST_PRED5_(pred, v1, v2, v3, v4, v5, GTEST_NONFATAL_FAILURE_)
#define ASSERT_PRED_FORMAT5(pred_format, v1, v2, v3, v4, v5) \
  GTEST_PRED_FORMAT5_(pred_format, v1, v2, v3, v4, v5, GTEST_FATAL_FAILURE_)
#define ASSERT_PRED5(pred, v1, v2, v3, v4, v5) \
  GTEST_PRED5_(pred, v1, v2, v3, v4, v5, GTEST_FATAL_FAILURE_)



#endif  // GTEST_INCLUDE_GTEST_GTEST_PRED_IMPL_H_

// Macros for testing equalities and inequalities.
//
//    * {ASSERT|EXPECT}_EQ(expected, actual): Tests that expected == actual
//    * {ASSERT|EXPECT}_NE(v1, v2):           Tests that v1 != v2
//    * {ASSERT|EXPECT}_LT(v1, v2):           Tests that v1 < v2
//    * {ASSERT|EXPECT}_LE(v1, v2):           Tests that v1 <= v2
//    * {ASSERT|EXPECT}_GT(v1, v2):           Tests that v1 > v2
//    * {ASSERT|EXPECT}_GE(v1, v2):           Tests that v1 >= v2
//
// When they are not, Google Test prints both the tested expressions and
// their actual values.  The values must be compatible built-in types,
// or you will get a compiler error.  By "compatible" we mean that the
// values can be compared by the respective operator.
//
// Note:
//
//   1. It is possible to make a user-defined type work with
//   {ASSERT|EXPECT}_??(), but that requires overloading the
//   comparison operators and is thus discouraged by the Google C++
//   Usage Guide.  Therefore, you are advised to use the
//   {ASSERT|EXPECT}_TRUE() macro to assert that two objects are
//   equal.
//
//   2. The {ASSERT|EXPECT}_??() macros do pointer comparisons on
//   pointers (in particular, C strings).  Therefore, if you use it
//   with two C strings, you are testing how their locations in memory
//   are related, not how their content is related.  To compare two C
//   strings by content, use {ASSERT|EXPECT}_STR*().
//
//   3. {ASSERT|EXPECT}_EQ(expected, actual) is preferred to
//   {ASSERT|EXPECT}_TRUE(expected == actual), as the former tells you
//   what the actual value is when it fails, and similarly for the
//   other comparisons.
//
//   4. Do not depend on the order in which {ASSERT|EXPECT}_??()
//   evaluate their arguments, which is undefined.
//
//   5. These macros evaluate their arguments exactly once.
//
// Examples:
//
//   EXPECT_NE(5, Foo());
//   EXPECT_EQ(NULL, a_pointer);
//   ASSERT_LT(i, array_size);
//   ASSERT_GT(records.size(), 0) << "There is no record left.";

#define EXPECT_EQ(expected, actual) \
  EXPECT_PRED_FORMAT2(::testing::internal:: \
                      EqHelper<GTEST_IS_NULL_LITERAL_(expected)>::Compare, \
                      expected, actual)
#define EXPECT_NE(expected, actual) \
  EXPECT_PRED_FORMAT2(::testing::internal::CmpHelperNE, expected, actual)
#define EXPECT_LE(val1, val2) \
  EXPECT_PRED_FORMAT2(::testing::internal::CmpHelperLE, val1, val2)
#define EXPECT_LT(val1, val2) \
  EXPECT_PRED_FORMAT2(::testing::internal::CmpHelperLT, val1, val2)
#define EXPECT_GE(val1, val2) \
  EXPECT_PRED_FORMAT2(::testing::internal::CmpHelperGE, val1, val2)
#define EXPECT_GT(val1, val2) \
  EXPECT_PRED_FORMAT2(::testing::internal::CmpHelperGT, val1, val2)

#define GTEST_ASSERT_EQ(expected, actual) \
  ASSERT_PRED_FORMAT2(::testing::internal:: \
                      EqHelper<GTEST_IS_NULL_LITERAL_(expected)>::Compare, \
                      expected, actual)
#define GTEST_ASSERT_NE(val1, val2) \
  ASSERT_PRED_FORMAT2(::testing::internal::CmpHelperNE, val1, val2)
#define GTEST_ASSERT_LE(val1, val2) \
  ASSERT_PRED_FORMAT2(::testing::internal::CmpHelperLE, val1, val2)
#define GTEST_ASSERT_LT(val1, val2) \
  ASSERT_PRED_FORMAT2(::testing::internal::CmpHelperLT, val1, val2)
#define GTEST_ASSERT_GE(val1, val2) \
  ASSERT_PRED_FORMAT2(::testing::internal::CmpHelperGE, val1, val2)
#define GTEST_ASSERT_GT(val1, val2) \
  ASSERT_PRED_FORMAT2(::testing::internal::CmpHelperGT, val1, val2)

// Define macro GTEST_DONT_DEFINE_ASSERT_XY to 1 to omit the definition of
// ASSERT_XY(), which clashes with some users' own code.

#if !GTEST_DONT_DEFINE_ASSERT_EQ
# define ASSERT_EQ(val1, val2) GTEST_ASSERT_EQ(val1, val2)
#endif

#if !GTEST_DONT_DEFINE_ASSERT_NE
# define ASSERT_NE(val1, val2) GTEST_ASSERT_NE(val1, val2)
#endif

#if !GTEST_DONT_DEFINE_ASSERT_LE
# define ASSERT_LE(val1, val2) GTEST_ASSERT_LE(val1, val2)
#endif

#if !GTEST_DONT_DEFINE_ASSERT_LT
# define ASSERT_LT(val1, val2) GTEST_ASSERT_LT(val1, val2)
#endif

#if !GTEST_DONT_DEFINE_ASSERT_GE
# define ASSERT_GE(val1, val2) GTEST_ASSERT_GE(val1, val2)
#endif

#if !GTEST_DONT_DEFINE_ASSERT_GT
# define ASSERT_GT(val1, val2) GTEST_ASSERT_GT(val1, val2)
#endif

// C-string Comparisons.  All tests treat NULL and any non-NULL string
// as different.  Two NULLs are equal.
//
//    * {ASSERT|EXPECT}_STREQ(s1, s2):     Tests that s1 == s2
//    * {ASSERT|EXPECT}_STRNE(s1, s2):     Tests that s1 != s2
//    * {ASSERT|EXPECT}_STRCASEEQ(s1, s2): Tests that s1 == s2, ignoring case
//    * {ASSERT|EXPECT}_STRCASENE(s1, s2): Tests that s1 != s2, ignoring case
//
// For wide or narrow string objects, you can use the
// {ASSERT|EXPECT}_??() macros.
//
// Don't depend on the order in which the arguments are evaluated,
// which is undefined.
//
// These macros evaluate their arguments exactly once.

#define EXPECT_STREQ(expected, actual) \
  EXPECT_PRED_FORMAT2(::testing::internal::CmpHelperSTREQ, expected, actual)
#define EXPECT_STRNE(s1, s2) \
  EXPECT_PRED_FORMAT2(::testing::internal::CmpHelperSTRNE, s1, s2)
#define EXPECT_STRCASEEQ(expected, actual) \
  EXPECT_PRED_FORMAT2(::testing::internal::CmpHelperSTRCASEEQ, expected, actual)
#define EXPECT_STRCASENE(s1, s2)\
  EXPECT_PRED_FORMAT2(::testing::internal::CmpHelperSTRCASENE, s1, s2)

#define ASSERT_STREQ(expected, actual) \
  ASSERT_PRED_FORMAT2(::testing::internal::CmpHelperSTREQ, expected, actual)
#define ASSERT_STRNE(s1, s2) \
  ASSERT_PRED_FORMAT2(::testing::internal::CmpHelperSTRNE, s1, s2)
#define ASSERT_STRCASEEQ(expected, actual) \
  ASSERT_PRED_FORMAT2(::testing::internal::CmpHelperSTRCASEEQ, expected, actual)
#define ASSERT_STRCASENE(s1, s2)\
  ASSERT_PRED_FORMAT2(::testing::internal::CmpHelperSTRCASENE, s1, s2)

// Macros for comparing floating-point numbers.
//
//    * {ASSERT|EXPECT}_FLOAT_EQ(expected, actual):
//         Tests that two float values are almost equal.
//    * {ASSERT|EXPECT}_DOUBLE_EQ(expected, actual):
//         Tests that two double values are almost equal.
//    * {ASSERT|EXPECT}_NEAR(v1, v2, abs_error):
//         Tests that v1 and v2 are within the given distance to each other.
//
// Google Test uses ULP-based comparison to automatically pick a default
// error bound that is appropriate for the operands.  See the
// FloatingPoint template class in gtest-internal.h if you are
// interested in the implementation details.

#define EXPECT_FLOAT_EQ(expected, actual)\
  EXPECT_PRED_FORMAT2(::testing::internal::CmpHelperFloatingPointEQ<float>, \
                      expected, actual)

#define EXPECT_DOUBLE_EQ(expected, actual)\
  EXPECT_PRED_FORMAT2(::testing::internal::CmpHelperFloatingPointEQ<double>, \
                      expected, actual)

#define ASSERT_FLOAT_EQ(expected, actual)\
  ASSERT_PRED_FORMAT2(::testing::internal::CmpHelperFloatingPointEQ<float>, \
                      expected, actual)

#define ASSERT_DOUBLE_EQ(expected, actual)\
  ASSERT_PRED_FORMAT2(::testing::internal::CmpHelperFloatingPointEQ<double>, \
                      expected, actual)

#define EXPECT_NEAR(val1, val2, abs_error)\
  EXPECT_PRED_FORMAT3(::testing::internal::DoubleNearPredFormat, \
                      val1, val2, abs_error)

#define ASSERT_NEAR(val1, val2, abs_error)\
  ASSERT_PRED_FORMAT3(::testing::internal::DoubleNearPredFormat, \
                      val1, val2, abs_error)

// These predicate format functions work on floating-point values, and
// can be used in {ASSERT|EXPECT}_PRED_FORMAT2*(), e.g.
//
//   EXPECT_PRED_FORMAT2(testing::DoubleLE, Foo(), 5.0);

// Asserts that val1 is less than, or almost equal to, val2.  Fails
// otherwise.  In particular, it fails if either val1 or val2 is NaN.
GTEST_API_ AssertionResult FloatLE(const char* expr1, const char* expr2,
                                   float val1, float val2);
GTEST_API_ AssertionResult DoubleLE(const char* expr1, const char* expr2,
                                    double val1, double val2);


#if GTEST_OS_WINDOWS

// Macros that test for HRESULT failure and success, these are only useful
// on Windows, and rely on Windows SDK macros and APIs to compile.
//
//    * {ASSERT|EXPECT}_HRESULT_{SUCCEEDED|FAILED}(expr)
//
// When expr unexpectedly fails or succeeds, Google Test prints the
// expected result and the actual result with both a human-readable
// string representation of the error, if available, as well as the
// hex result code.
# define EXPECT_HRESULT_SUCCEEDED(expr) \
    EXPECT_PRED_FORMAT1(::testing::internal::IsHRESULTSuccess, (expr))

# define ASSERT_HRESULT_SUCCEEDED(expr) \
    ASSERT_PRED_FORMAT1(::testing::internal::IsHRESULTSuccess, (expr))

# define EXPECT_HRESULT_FAILED(expr) \
    EXPECT_PRED_FORMAT1(::testing::internal::IsHRESULTFailure, (expr))

# define ASSERT_HRESULT_FAILED(expr) \
    ASSERT_PRED_FORMAT1(::testing::internal::IsHRESULTFailure, (expr))

#endif  // GTEST_OS_WINDOWS

// Macros that execute statement and check that it doesn't generate new fatal
// failures in the current thread.
//
//   * {ASSERT|EXPECT}_NO_FATAL_FAILURE(statement);
//
// Examples:
//
//   EXPECT_NO_FATAL_FAILURE(Process());
//   ASSERT_NO_FATAL_FAILURE(Process()) << "Process() failed";
//
#define ASSERT_NO_FATAL_FAILURE(statement) \
    GTEST_TEST_NO_FATAL_FAILURE_(statement, GTEST_FATAL_FAILURE_)
#define EXPECT_NO_FATAL_FAILURE(statement) \
    GTEST_TEST_NO_FATAL_FAILURE_(statement, GTEST_NONFATAL_FAILURE_)

// Causes a trace (including the source file path, the current line
// number, and the given message) to be included in every test failure
// message generated by code in the current scope.  The effect is
// undone when the control leaves the current scope.
//
// The message argument can be anything streamable to std::ostream.
//
// In the implementation, we include the current line number as part
// of the dummy variable name, thus allowing multiple SCOPED_TRACE()s
// to appear in the same block - as long as they are on different
// lines.
#define SCOPED_TRACE(message) \
  ::testing::internal::ScopedTrace GTEST_CONCAT_TOKEN_(gtest_trace_, __LINE__)(\
    __FILE__, __LINE__, ::testing::Message() << (message))

// Compile-time assertion for type equality.
// StaticAssertTypeEq<type1, type2>() compiles iff type1 and type2 are
// the same type.  The value it returns is not interesting.
//
// Instead of making StaticAssertTypeEq a class template, we make it a
// function template that invokes a helper class template.  This
// prevents a user from misusing StaticAssertTypeEq<T1, T2> by
// defining objects of that type.
//
// CAVEAT:
//
// When used inside a method of a class template,
// StaticAssertTypeEq<T1, T2>() is effective ONLY IF the method is
// instantiated.  For example, given:
//
//   template <typename T> class Foo {
//    public:
//     void Bar() { testing::StaticAssertTypeEq<int, T>(); }
//   };
//
// the code:
//
//   void Test1() { Foo<bool> foo; }
//
// will NOT generate a compiler error, as Foo<bool>::Bar() is never
// actually instantiated.  Instead, you need:
//
//   void Test2() { Foo<bool> foo; foo.Bar(); }
//
// to cause a compiler error.
template <typename T1, typename T2>
bool StaticAssertTypeEq() {
  (void)internal::StaticAssertTypeEqHelper<T1, T2>();
  return true;
}

// Defines a test.
//
// The first parameter is the name of the test case, and the second
// parameter is the name of the test within the test case.
//
// The convention is to end the test case name with "Test".  For
// example, a test case for the Foo class can be named FooTest.
//
// The user should put his test code between braces after using this
// macro.  Example:
//
//   TEST(FooTest, InitializesCorrectly) {
//     Foo foo;
//     EXPECT_TRUE(foo.StatusIsOK());
//   }

// Note that we call GetTestTypeId() instead of GetTypeId<
// ::testing::Test>() here to get the type ID of testing::Test.  This
// is to work around a suspected linker bug when using Google Test as
// a framework on Mac OS X.  The bug causes GetTypeId<
// ::testing::Test>() to return different values depending on whether
// the call is from the Google Test framework itself or from user test
// code.  GetTestTypeId() is guaranteed to always return the same
// value, as it always calls GetTypeId<>() from the Google Test
// framework.
#define GTEST_TEST(test_case_name, test_name)\
  GTEST_TEST_(test_case_name, test_name, \
              ::testing::Test, ::testing::internal::GetTestTypeId())

// Define this macro to 1 to omit the definition of TEST(), which
// is a generic name and clashes with some other libraries.
#if !GTEST_DONT_DEFINE_TEST
# define TEST(test_case_name, test_name) GTEST_TEST(test_case_name, test_name)
#endif

// Defines a test that uses a test fixture.
//
// The first parameter is the name of the test fixture class, which
// also doubles as the test case name.  The second parameter is the
// name of the test within the test case.
//
// A test fixture class must be declared earlier.  The user should put
// his test code between braces after using this macro.  Example:
//
//   class FooTest : public testing::Test {
//    protected:
//     virtual void SetUp() { b_.AddElement(3); }
//
//     Foo a_;
//     Foo b_;
//   };
//
//   TEST_F(FooTest, InitializesCorrectly) {
//     EXPECT_TRUE(a_.StatusIsOK());
//   }
//
//   TEST_F(FooTest, ReturnsElementCountCorrectly) {
//     EXPECT_EQ(0, a_.size());
//     EXPECT_EQ(1, b_.size());
//   }

#define TEST_F(test_fixture, test_name)\
  GTEST_TEST_(test_fixture, test_name, test_fixture, \
              ::testing::internal::GetTypeId<test_fixture>())

}  // namespace testing

// Use this function in main() to run all tests.  It returns 0 if all
// tests are successful, or 1 otherwise.
//
// RUN_ALL_TESTS() should be invoked after the command line has been
// parsed by InitGoogleTest().
//
// This function was formerly a macro; thus, it is in the global
// namespace and has an all-caps name.
int RUN_ALL_TESTS() GTEST_MUST_USE_RESULT_;

inline int RUN_ALL_TESTS() {
  return ::testing::UnitTest::GetInstance()->Run();
}
#include <dune/xt/common/reenable_warnings.hh>
#endif  // GTEST_INCLUDE_GTEST_GTEST_H_


==> anc/xt-super/dune-xt-common/dune/xt/common/test/logging.cc <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2012, 2014 - 2016)
//   Rene Milk       (2012 - 2013, 2015)
//   Tobias Leibner  (2014)

#include <dune/xt/common/test/main.hxx>

#include <dune/xt/common/logging.hh>
#include <dune/xt/common/logstreams.hh>

void balh(std::ostream& out)
{
  static int c = 0;
  out << "balh " << c << "\n";
  c++;
}

void do_something_that_takes_long(std::ostream& out)
{
  out << "  there should appear five dots, but not too fast:" << std::flush;
  for (size_t i = 0; i < 5; ++i) {
    busywait(666);
    out << "." << std::flush;
  }
  out << std::endl;
} // void do_something_that_takes_long()

TEST(LoggerTest, all)
{
  using namespace Dune::XT::Common;
  Logger().create(LOG_CONSOLE | LOG_ERROR);
  Logger().error() << "This should be in output\n";
  Logger().info() << "This should NOT be in output\n";
  Logger().debug() << "dito\n";
  Logger().flush();
  for (int i : {LOG_INFO, LOG_DEBUG, LOG_ERROR}) {
    const int id = Logger().add_stream(LOG_CONSOLE | i);
    Logger().get_stream(id) << "Create a new stream with id: " << id << std::endl;
  }
  DXTC_LOG_ERROR.suspend();
  DXTC_LOG_ERROR << "not in output\n";
  balh(DXTC_LOG_ERROR);
  DXTC_LOG_ERROR.resume();
  DXTC_LOG_ERROR << "in output\n";
  balh(DXTC_LOG_ERROR);

  // this should do nothing whatsoever
  balh(dev_null);
  Logger().flush();

  // this is the desired result:
  LogStream& err = Logger().error();
  std::cout << "begin std::cout test" << std::endl;
  do_something_that_takes_long(std::cout);
  std::cout << "end   std::cout test" << std::endl;
  std::cout << "begin Logger().error() test" << std::endl;
  do_something_that_takes_long(err);
  std::cout << "end   Logger().error() test" << std::endl;
}

TEST(LoggerTest, file)
{
  using namespace Dune::XT::Common;
  Logger().create(LOG_INFO | LOG_CONSOLE | LOG_FILE, "test_common_logger", "", "");
  Logger().info() << "This output should be in 'test_common_logger.log'" << std::endl;
}


==> anc/xt-super/dune-xt-common/dune/xt/common/test/main.hxx <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2014 - 2016)
//   Rene Milk       (2014 - 2015)
//   Tobias Leibner  (2015)

#ifndef DUNE_AVOID_SGRID_DEPRE_WARNING_BECAUSE_I_KNOW_WHAT_IM_DOING
#define DUNE_AVOID_SGRID_DEPRE_WARNING_BECAUSE_I_KNOW_WHAT_IM_DOING 1
#endif

#include "config.h"

#ifndef THIS_IS_A_BUILDBOT_BUILD
#define THIS_IS_A_BUILDBOT_BUILD 0
#endif

#ifndef DUNE_XT_COMMON_TEST_MAIN_CATCH_EXCEPTIONS
#define DUNE_XT_COMMON_TEST_MAIN_CATCH_EXCEPTIONS 0
#endif
#ifndef DUNE_XT_COMMON_TEST_MAIN_ENABLE_DEBUG_LOGGING
#define DUNE_XT_COMMON_TEST_MAIN_ENABLE_DEBUG_LOGGING 0
#endif
#ifndef DUNE_XT_COMMON_TEST_MAIN_ENABLE_INFO_LOGGING
#define DUNE_XT_COMMON_TEST_MAIN_ENABLE_INFO_LOGGING 0
#endif
#ifndef DUNE_XT_COMMON_TEST_MAIN_ENABLE_TIMED_LOGGING
#define DUNE_XT_COMMON_TEST_MAIN_ENABLE_TIMED_LOGGING 0
#endif

#include <string>
#include <vector>
#include <map>
#include <random>
#include <fstream>
#include <limits>

#include <dune/common/float_cmp.hh>
#include <dune/common/fvector.hh>
#include <dune/common/fmatrix.hh>
#include <dune/common/parallel/mpihelper.hh>

#if HAVE_DUNE_FEM
#include <dune/fem/misc/mpimanager.hh>
#endif

#include <dune/xt/common/test/gtest/gtest.h>
#include <dune/xt/common/configuration.hh>
#include <dune/xt/common/exceptions.hh>
#include <dune/xt/common/logging.hh>
#include <dune/xt/common/timedlogging.hh>
#include <dune/xt/common/convergence-study.hh>
#include <dune/xt/common/parallel/threadmanager.hh>
#include <dune/xt/common/vector.hh>

#include "common.hh"

int main(int argc, char** argv)
{
  using namespace Dune;
  using namespace Dune::XT::Common;
#if DUNE_XT_COMMON_TEST_MAIN_CATCH_EXCEPTIONS
  try {
#endif

    testing::InitGoogleTest(&argc, argv);
    if (argc > 1)
      DXTC_CONFIG.read_command_line(argc, argv);
#if HAVE_DUNE_FEM
    Fem::MPIManager::initialize(argc, argv);
#else
  MPIHelper::instance(argc, argv);
#endif

    Logger().create(
#if DUNE_XT_COMMON_TEST_MAIN_ENABLE_DEBUG_LOGGING /*&& !THIS_IS_A_BUILDBOT_BUILD*/
        LOG_CONSOLE | LOG_INFO | LOG_DEBUG | LOG_ERROR
#elif DUNE_XT_COMMON_TEST_MAIN_ENABLE_INFO_LOGGING
      LOG_CONSOLE | LOG_INFO | LOG_ERROR
#else
      LOG_CONSOLE | LOG_ERROR
#endif
        ,
        "",
        "",
        "");

    TimedLogger().create(
#if DUNE_XT_COMMON_TEST_MAIN_ENABLE_TIMED_LOGGING && DUNE_XT_COMMON_TEST_MAIN_ENABLE_INFO_LOGGING
        std::numeric_limits<ssize_t>::max(),
#else
      -1,
#endif
#if DUNE_XT_COMMON_TEST_MAIN_ENABLE_TIMED_LOGGING                                                                      \
    && DUNE_XT_COMMON_TEST_MAIN_ENABLE_DEBUG_LOGGING /*&& !THIS_IS_A_BUILDBOT_BUILD*/
        std::numeric_limits<ssize_t>::max()
#else
      -1
#endif
            );
    const size_t threads = DXTC_CONFIG.has_key("threading.max_count") // <- doing this so complicated to
                               ? DXTC_CONFIG.get<size_t>("threading.max_count") //    silence the WARNING: ...
#if HAVE_TBB
                               : std::thread::hardware_concurrency();
#else
                             : 1u;
#endif
    threadManager().set_max_threads(threads);

    return RUN_ALL_TESTS();

#if DUNE_XT_COMMON_TEST_MAIN_CATCH_EXCEPTIONS
  } catch (Dune::Exception& e) {
    std::cerr << "\nDune reported error: " << e.what() << std::endl;
    std::abort();
  } catch (std::exception& e) {
    std::cerr << "\n" << e.what() << std::endl;
    std::abort();
  } catch (...) {
    std::cerr << "Unknown exception thrown!" << std::endl;
    std::abort();
  } // try
#endif // DUNE_XT_COMMON_TEST_MAIN_CATCH_EXCEPTIONS
} // ... main(...)


==> anc/xt-super/dune-xt-common/dune/xt/common/test/math.cc <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2012, 2014 - 2016)
//   Rene Milk       (2012 - 2015)
//   Tobias Leibner  (2014)

#include <dune/xt/common/test/main.hxx>

#include <dune/common/dynmatrix.hh>
#include <dune/common/tupleutility.hh>

#include <dune/xt/common/math.hh>
#include <dune/xt/common/float_cmp.hh>
#include <dune/xt/common/ranges.hh>

using namespace Dune::XT::Common;
typedef testing::Types<double, int> TestTypes;
typedef testing::Types<std::complex<double>, double, int> ComplexTestTypes;

template <class T>
struct ClampTest : public testing::Test
{
  const T lower;
  const T upper;
  ClampTest()
    : lower(T(-1))
    , upper(T(1))
  {
  }
};

TYPED_TEST_CASE(ClampTest, TestTypes);
TYPED_TEST(ClampTest, All)
{
  EXPECT_EQ(clamp(TypeParam(-2), this->lower, this->upper), this->lower);
  EXPECT_EQ(clamp(TypeParam(2), this->lower, this->upper), this->upper);
  EXPECT_EQ(clamp(TypeParam(0), this->lower, this->upper), TypeParam(0));
}

template <class T>
struct EpsilonTest : public testing::Test
{
};

TYPED_TEST_CASE(EpsilonTest, TestTypes);
TYPED_TEST(EpsilonTest, All)
{
  EXPECT_NE(Epsilon<TypeParam>::value, TypeParam(0));
}

template <class T>
struct MinMaxAvgTest : public testing::Test
{
};

template <class MMType, class TypeParam>
void mmCheck(const MMType& mma)
{
  EXPECT_TRUE(Dune::FloatCmp::eq(mma.min(), TypeParam(-4.0)));
  EXPECT_TRUE(Dune::FloatCmp::eq(mma.max(), TypeParam(1.0)));
  EXPECT_TRUE(Dune::FloatCmp::eq(mma.average(), TypeParam(-1.0)));
}

TYPED_TEST_CASE(MinMaxAvgTest, TestTypes);
TYPED_TEST(MinMaxAvgTest, All)
{
  MinMaxAvg<TypeParam> mma;
  mma(-1);
  mma(1);
  EXPECT_TRUE(Dune::FloatCmp::eq(mma.min(), TypeParam(-1.0)));
  EXPECT_TRUE(Dune::FloatCmp::eq(mma.max(), TypeParam(1.0)));
  EXPECT_TRUE(Dune::FloatCmp::eq(mma.average(), TypeParam(0.0)));
  mma(0);
  EXPECT_TRUE(Dune::FloatCmp::eq(mma.min(), TypeParam(-1.0)));
  EXPECT_TRUE(Dune::FloatCmp::eq(mma.max(), TypeParam(1.0)));
  EXPECT_TRUE(Dune::FloatCmp::eq(mma.average(), TypeParam(0.0)));
  mma(-4);
  mmCheck<MinMaxAvg<TypeParam>, TypeParam>(mma);
  auto mmb = mma;
  mmCheck<MinMaxAvg<TypeParam>, TypeParam>(mmb);
}

TEST(OtherMath, Range)
{
  EXPECT_EQ((std::vector<unsigned int>{0, 1, 2, 3}), value_range(4u));
  EXPECT_EQ((std::vector<int>{4, 3, 2, 1}), value_range(4, 0, -1));
  EXPECT_EQ((std::vector<int>{-1, 0, 1}), value_range(-1, 2));
  EXPECT_EQ((std::vector<float>()), value_range(0.f));
  EXPECT_EQ((std::vector<float>{0.f}), value_range(Epsilon<float>::value));
  Dune::FieldMatrix<double, 2, 2> fMatrix;
  fMatrix = 0.0;
  EXPECT_DOUBLE_EQ(fMatrix[1][1], 0.0);
  Dune::DynamicMatrix<double> dMatrix(2, 2);
  dMatrix = 0.0;
  EXPECT_DOUBLE_EQ(dMatrix[1][1], 0.0);
}

TEST(OtherMath, Sign)
{
  EXPECT_EQ(signum(1), 1);
  EXPECT_EQ(signum(-1), -1);
  EXPECT_EQ(signum(1.), 1);
  EXPECT_EQ(signum(-1.), -1);
}

TEST(OtherMath, AbsoluteValue)
{
  EXPECT_EQ(abs(1.0f), 1.0f);
  EXPECT_EQ(abs(-1l), 1l);
  EXPECT_EQ(abs(0u), 0u);
  EXPECT_EQ(abs(0), 0);
  EXPECT_EQ(abs(std::complex<int>(0)), 0);
  EXPECT_EQ(abs(std::complex<int>(-1)), 1);
}

TEST(OtherMath, FloatCmp)
{
  std::vector<double> ones{1., 1.};
  std::vector<double> twos{2., 2.};
  Dune::FieldVector<double, 2> dones(1.);
  EXPECT_TRUE(FloatCmp::eq(ones, ones));
  EXPECT_TRUE(FloatCmp::eq(dones, dones));
  EXPECT_FALSE(FloatCmp::ne(ones, ones));
  EXPECT_FALSE(FloatCmp::ne(dones, dones));

  Dune::FieldVector<double, 2> other(1.);
  other[1] = 0;
  EXPECT_TRUE(FloatCmp::ne(dones, other));
  other = 2;
  EXPECT_TRUE(FloatCmp::lt(dones, other));
  EXPECT_TRUE(FloatCmp::lt(ones, twos));
  EXPECT_TRUE(FloatCmp::gt(twos, ones));
}


==> anc/xt-super/dune-xt-common/dune/xt/common/test/parallel.cc <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2016)
//   Rene Milk       (2014 - 2015)

#include <dune/xt/common/test/main.hxx>

#include <string>
#include <memory>
#include <array>
#include <initializer_list>
#include <vector>
#include <dune/xt/common/parallel/threadmanager.hh>
#include <dune/xt/common/parallel/threadstorage.hh>
#include <dune/xt/common/parallel/helper.hh>

using namespace Dune::XT;
using namespace Dune::XT::Common;

template <typename ThreadValue>
void value_check(ThreadValue& foo, const typename ThreadValue::ValueType& value)
{
  EXPECT_EQ(*foo, value);
  EXPECT_EQ(int(foo), value);
  EXPECT_EQ(*(foo.operator->()), value);
}

template <typename ThreadValue,
          bool = std::is_const<typename ThreadValue::ValueType>::value || std::is_const<ThreadValue>::value>
struct Checker
{
  static void check_eq(ThreadValue& foo, const typename ThreadValue::ValueType& value)
  {
    auto& const_foo = static_cast<const ThreadValue&>(foo);
    value_check(const_foo, value);
    EXPECT_GT(const_foo.sum(), 0);
  }
};

template <typename ThreadValue>
struct Checker<ThreadValue, false /*valuetype is not const*/>
{
  static void check_eq(ThreadValue& foo, const typename ThreadValue::ValueType& value)
  {
    auto& const_foo = static_cast<const ThreadValue&>(foo);
    value_check(const_foo, value);
    EXPECT_GT(const_foo.sum(), 0);

    const auto new_value                 = typename ThreadValue::ValueType(9);
    typename ThreadValue::ValueType& bar = *foo;
    bar = new_value;
    value_check(const_foo, new_value);
  }
};

template <typename ThreadValue>
void check_eq(ThreadValue& foo, const typename ThreadValue::ValueType& value)
{
  Checker<ThreadValue>::check_eq(foo, value);
}

typedef testing::Types<FallbackPerThreadValue<int>, PerThreadValue<int>,
#if HAVE_TBB
                       TBBPerThreadValue<int>, TBBPerThreadValue<const int>,
#endif
                       FallbackPerThreadValue<const int>, PerThreadValue<const int>> TLSTypes;

template <class T>
struct ThreadValueTest : public testing::Test
{
};

TYPED_TEST_CASE(ThreadValueTest, TLSTypes);
TYPED_TEST(ThreadValueTest, All)
{
  typedef TypeParam PTVType;
  typename PTVType::ValueType value(1);
  PTVType foo(value);
  check_eq(foo, value);
  foo = typename PTVType::ValueType(1);
  check_eq(foo, value);
  const auto new_value = *foo;
  const PTVType bar(*foo);
  check_eq(bar, new_value);
}

TEST(ThreadManager, All)
{
  auto& tm = Dune::XT::Common::threadManager();
  EXPECT_LE(tm.current_threads(), tm.max_threads());
  EXPECT_LT(tm.thread(), tm.current_threads());
}


==> anc/xt-super/dune-xt-common/dune/xt/common/test/print.cc <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2016)
//   Rene Milk       (2015)

#include <dune/xt/common/test/main.hxx>

#include <dune/xt/common/print.hh>

using namespace Dune::XT::Common;
using namespace std;

TEST(OutputIterator, All)
{
  const vector<int> ints{0, 1, 2};
  const string s_ints("0,1,2");
  const vector<string> strings{"a", "b", "c"};
  const string s_strings("a,b,c");
  stringstream stream;
  std::copy(ints.begin(), ints.end(), PrefixOutputIterator<int>(stream, ","));
  EXPECT_EQ(stream.str(), s_ints);
  stream.str("");
  std::copy(strings.begin(), strings.end(), PrefixOutputIterator<string>(stream, ","));
  EXPECT_EQ(stream.str(), s_strings);
}


==> anc/xt-super/dune-xt-common/dune/xt/common/test/string.cc <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2014 - 2016)
//   Rene Milk       (2012 - 2015)
//   Tobias Leibner  (2014)

#include <dune/xt/common/test/main.hxx>

#include <vector>

#include <dune/common/fmatrix.hh>
#include <dune/common/densematrix.hh>
#include <dune/common/fvector.hh>
#include <dune/common/dynmatrix.hh>
#include <dune/common/dynvector.hh>
#include <dune/common/densevector.hh>

#include <dune/xt/common/string.hh>
#include <dune/xt/common/logstreams.hh>
#include <dune/xt/common/exceptions.hh>
#include <dune/xt/common/fvector.hh>
#include <dune/xt/common/fmatrix.hh>

using namespace Dune::XT::Common;
using namespace std;

// define types and expected values for the typed tests
template <class MatrixType>
struct MatrixStringTestDouble : public ::testing::Test
{
  void check() const
  {
    EXPECT_EQ("[1 2; 3 4]", to_string(from_string<MatrixType>("[1.0 2; 3.0 4]")));
    EXPECT_THROW(from_string<MatrixType>("[1 2; 3 4]", 3, 3), Exceptions::conversion_error);
  }
};

template <class MatrixType>
struct MatrixStringTestChar : public ::testing::Test
{
  void check() const
  {
    EXPECT_EQ("[1 2; 3 4]", to_string(from_string<MatrixType>("[1 2; 3 4]")));
    EXPECT_THROW(from_string<MatrixType>("[1 2; 3 4]", 3, 3), Exceptions::conversion_error);
  }
};

template <class VectorType>
struct VectorStringTestDouble : public ::testing::Test
{
  void check() const
  {
    EXPECT_EQ("[1 2 3]", to_string(from_string<VectorType>("[1.0 2 3.0]")));
    EXPECT_THROW(from_string<VectorType>("[1.0 2 3.0]", 4), Exceptions::conversion_error);
  }
};

template <class VectorType>
struct VectorStringTestInt : public ::testing::Test
{
  void check() const
  {
    EXPECT_EQ("[1 2 3]", to_string(from_string<VectorType>("[1 2 3]")));
    EXPECT_THROW(from_string<VectorType>("[1 2 3]", 4), Exceptions::conversion_error);
  }
};

typedef testing::Types<std::vector<double>, Dune::DynamicVector<double>, Dune::FieldVector<double, 3>,
                       FieldVector<double, 3>> VectorTypesDouble;

typedef testing::Types<std::vector<int>, Dune::DynamicVector<int>, Dune::FieldVector<int, 3>, FieldVector<int, 3>>
    VectorTypesInt;

typedef testing::Types<Dune::DynamicMatrix<double>, FieldMatrix<double, 2, 2>, Dune::FieldMatrix<double, 2, 2>>
    MatrixTypesDouble;

typedef testing::Types<Dune::DynamicMatrix<char>, FieldMatrix<char, 2, 2>, Dune::FieldMatrix<char, 2, 2>>
    MatrixTypesChar;

// from_string/to_string tests for vector and matrix types
TYPED_TEST_CASE(MatrixStringTestDouble, MatrixTypesDouble);
TYPED_TEST(MatrixStringTestDouble, CheckDouble)
{
  this->check();
}

TYPED_TEST_CASE(MatrixStringTestChar, MatrixTypesChar);
TYPED_TEST(MatrixStringTestChar, CheckChar)
{
  this->check();
}

TYPED_TEST_CASE(VectorStringTestDouble, VectorTypesDouble);
TYPED_TEST(VectorStringTestDouble, CheckDouble)
{
  this->check();
}

TYPED_TEST_CASE(VectorStringTestInt, VectorTypesInt);
TYPED_TEST(VectorStringTestInt, CheckInt)
{
  this->check();
}

// Additional from_string/to_string tests
TEST(StringTest, ConvertTo)
{
  EXPECT_EQ("9", to_string(from_string<int>("9")));
  EXPECT_EQ("P", to_string(from_string<char>("P")));
  EXPECT_EQ(double(0.1), from_string<double>(to_string<double>(0.1)));
  EXPECT_EQ("0.100006", to_string(from_string<double>("0.1000055511151231257827021181583404541015625")));
  EXPECT_EQ(1e-14, from_string<double>("1e-14"));
  EXPECT_EQ(1e-14, from_string<double>("1E-14"));
  EXPECT_EQ("1", to_string(from_string<bool>("1")));
  EXPECT_EQ("0", to_string(from_string<bool>("0")));

  EXPECT_EQ("-1", to_string(from_string<long>("-1")));
  typedef std::complex<double> Complex;
  EXPECT_EQ("-1.3+0i", to_string(from_string<Complex>("-1.3")));
  EXPECT_EQ("-1.3+1i", to_string(from_string<Complex>("-1.3+1i")));
  EXPECT_EQ("1.3-1i", to_string(from_string<Complex>("1.3-1i")));
  EXPECT_EQ("0-1i", to_string(from_string<Complex>("0-1i")));
}

TEST(StringTest, ConvertFrom)
{
  EXPECT_EQ(9, from_string<int>("9"));
  EXPECT_EQ(0, from_string<int>("0"));
  EXPECT_EQ('p', from_string<char>(to_string('p')));
  EXPECT_EQ(-1, from_string<char>(to_string(char(-1))));
  EXPECT_THROW(from_string<char>("sd"), Exceptions::conversion_error);
  EXPECT_EQ(true, from_string<bool>("1"));
  EXPECT_EQ(true, from_string<bool>("true"));
  EXPECT_EQ(true, from_string<bool>("True"));
  EXPECT_EQ(false, from_string<bool>("0"));
  EXPECT_EQ(false, from_string<bool>("false"));
  EXPECT_EQ(false, from_string<bool>("False"));
  EXPECT_THROW(from_string<int>(""), std::invalid_argument);
  typedef std::complex<double> Complex;
  EXPECT_EQ(Complex(1, -1), from_string<Complex>("+1-1i"));
  EXPECT_EQ(Complex(1, 0), from_string<Complex>("+1"));
  EXPECT_EQ(Complex(0, -1), from_string<Complex>("0-1i"));
}

// Hex, whitespacify, tokenize, stringFromTime tests
TEST(StringTest, Hex)
{
  EXPECT_GT(boost::lexical_cast<HexToString<unsigned long>>(&cout), 0u);
  EXPECT_EQ(boost::lexical_cast<HexToString<unsigned long>>("0x00000F"), 15u);
}

TEST(StringTest, Whitespace)
{
  EXPECT_EQ("---------", whitespaceify("\t\t\t\t\t\t\t\t\t", '-'));
}

TEST(StringTest, Tokenizer)
{
  const string seps(" \t;");
  const string msg("a t\tkk;;g");
  const vector<string> tokens_default    = {"a", "t", "kk", "", "g"};
  const vector<string> tokens_compressed = {"a", "t", "kk", "g"};
  EXPECT_EQ(tokens_default, tokenize(msg, seps, boost::algorithm::token_compress_off));
  EXPECT_EQ(tokens_compressed, tokenize(msg, seps, boost::algorithm::token_compress_on));
  const string num_msg("-1 2;;4");
  vector<int> numbers_default    = {-1, 2, 0, 4};
  vector<int> numbers_compressed = {-1, 2, 4};
  EXPECT_EQ(numbers_default, tokenize<int>(num_msg, seps, boost::algorithm::token_compress_off));
  EXPECT_EQ(numbers_compressed, tokenize<int>(num_msg, seps, boost::algorithm::token_compress_on));
}

TEST(StringTest, TimeString)
{
  string ts = stringFromTime(-1);
}


==> anc/xt-super/dune-xt-common/dune/xt/common/test/timedlogging.cc <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2014, 2016)
//   Rene Milk       (2014 - 2015)

#ifndef DUNE_XT_COMMON_TEST_MAIN_CATCH_EXCEPTIONS
#define DUNE_XT_COMMON_TEST_MAIN_CATCH_EXCEPTIONS 0
#endif

#include "config.h"

#include <dune/xt/common/test/gtest/gtest.h>
#include <dune/xt/common/timedlogging.hh>

#include <dune/xt/common/test/common.hh>

using namespace Dune;
using namespace Dune::XT;
using namespace Dune::XT::Common;

void before_create()
{
  TimedLogger().get("before_create").info() << "this info should not be visible" << std::endl;
  TimedLogger().get("before_create").debug() << "this debug should not be visible" << std::endl;
  TimedLogger().get("before_create").warn() << "this warning should be visible in red" << std::endl;
}

void after_create_inner()
{
  TimedLogger().get("after_create_inner").info() << "this info should be visible in blue" << std::endl;
  TimedLogger().get("after_create_inner").debug() << "this debug should not be visible" << std::endl;
  TimedLogger().get("after_create_inner").warn() << "this warning should not be visible" << std::endl;
}

void after_create()
{
  auto logger = TimedLogger().get("after_create");
  logger.info() << "this info should be visible in blue" << std::endl;
  logger.debug() << "this debug should be visible in yellow" << std::endl;
  logger.warn() << "this warning should not be visible" << std::endl;
  after_create_inner();
}

void fool_level_tracking_inner()
{
  TimedLogger().get("fool_level_tracking_inner").info() << "this info should be visible in blue" << std::endl;
  TimedLogger().get("fool_level_tracking_inner").debug() << "this debug should be visible in yellow" << std::endl;
  TimedLogger().get("fool_level_tracking_inner").warn() << "this warning should not be visible" << std::endl;
}

void fool_level_tracking()
{
  TimedLogger().get("fool_level_tracking").info() << "this info should be visible in blue" << std::endl;
  TimedLogger().get("fool_level_tracking").debug() << "this debug should be visible in yellow" << std::endl;
  TimedLogger().get("fool_level_tracking").warn() << "this warning should not be visible" << std::endl;
  fool_level_tracking_inner();
}

TEST(TimedPrefixedLogStream, all)
{
  Timer timer;
  TimedPrefixedLogStream out(timer, "prefix: ", std::cout);
  out << "sample\nline" << std::flush;
  busywait(2000);
  out << "\n" << 3 << "\n\nend" << std::endl;
} // TEST(TimedPrefixedLogStream, all)

TEST(TimedLogger, before_create)
{
  auto logger = TimedLogger().get("main");
  auto& info = logger.info();
  info << "this info should be visible in " << TimedLogging::default_info_color() << std::endl;
  logger.debug() << "this debug should not be visible" << std::endl;
  logger.warn() << "this warning should be visible in " << TimedLogging::default_warning_color() << std::endl;
  before_create();
}

TEST(TimedLogger, after_create)
{
  TimedLogger().create(10, 1, false, true, "blue", "yellow");
  auto logger = TimedLogger().get("main");
  logger.info() << "this info should be visible in blue" << std::endl;
  logger.debug() << "this debug should be visible in yellow" << std::endl;
  logger.warn() << "this warning should not be visible" << std::endl;
  after_create();
}

TEST(TimedLogger, fool_level_tracking)
{
  auto logger = TimedLogger().get("");
  logger.info() << "this info should be visible in blue" << std::endl;
  logger.debug() << "this debug should be visible in yellow" << std::endl;
  logger.warn() << "this warning should not be visible" << std::endl;
  fool_level_tracking();
}

int main(int argc, char** argv)
{
#if DUNE_XT_COMMON_TEST_MAIN_CATCH_EXCEPTIONS
  try {
#endif
    testing::InitGoogleTest(&argc, argv);
    return RUN_ALL_TESTS();
#if DUNE_XT_COMMON_TEST_MAIN_CATCH_EXCEPTIONS
  } catch (Dune::Exception& e) {
    std::cerr << "\nDune reported error: " << e.what() << std::endl;
    std::abort();
  } catch (std::exception& e) {
    std::cerr << "\n" << e.what() << std::endl;
    std::abort();
  } catch (...) {
    std::cerr << "Unknown exception thrown!" << std::endl;
    std::abort();
  } // try
#endif // DUNE_XT_COMMON_TEST_MAIN_CATCH_EXCEPTIONS
} // ... main(...)


==> anc/xt-super/dune-xt-common/dune/xt/common/test/timings.cc <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2014 - 2016)
//   Rene Milk       (2012 - 2015)
//   Tobias Leibner  (2014)

#include <dune/xt/common/test/main.hxx>

#include <dune/xt/common/timings.hh>
#include <dune/xt/common/math.hh>
#include <dune/xt/common/ranges.hh>

using namespace Dune::XT::Common;
const size_t wait_ms = 142;

void scoped_busywait(const std::string& name, size_t ms)
{
  ScopedTiming DUNE_UNUSED(scopedTiming)(name);
  busywait(ms);
}

static double confidence_margin()
{
  return 0.90f;
}

TEST(ProfilerTest, Timing)
{
  for (auto i : value_range(1, 4)) {
    DXTC_TIMINGS.start("ProfilerTest.Timing");
    busywait(wait_ms);
    DXTC_TIMINGS.stop("ProfilerTest.Timing");
    const auto timing = DXTC_TIMINGS.walltime("ProfilerTest.Timing");
    EXPECT_GE(timing, i * wait_ms * confidence_margin());
    EXPECT_EQ(timing, DXTC_TIMINGS.delta("ProfilerTest.Timing")[0]);
  }
}

TEST(ProfilerTest, ScopedTiming)
{
  const auto dvalue_range = value_range(1, 4);
  for (auto DUNE_UNUSED(i) : dvalue_range) {
    scoped_busywait("ProfilerTest.ScopedTiming", wait_ms);
  }
  EXPECT_GE(DXTC_TIMINGS.walltime("ProfilerTest.ScopedTiming"), long(dvalue_range.size() * wait_ms));
}

TEST(ProfilerTest, OutputConstness)
{
  DXTC_TIMINGS.reset();
  const auto& prof = DXTC_TIMINGS;
  prof.output_per_rank("timings");
  prof.output_all_measures(dev_null);
  prof.output_simple(dev_null);
}

TEST(ProfilerTest, ExpectedFailures)
{
  EXPECT_THROW(DXTC_TIMINGS.stop("This_section_was_never_started"), Dune::RangeError);
}

TEST(ProfilerTest, NestedTiming)
{
  auto& prof = DXTC_TIMINGS;
  prof.reset();
  prof.start("NestedTiming.Outer");
  busywait(100);
  prof.start("NestedTiming.Inner");
  busywait(100);
  auto inner = prof.walltime("NestedTiming.Inner");
  auto outer = prof.walltime("NestedTiming.Outer");
  EXPECT_GT(outer, inner);
}

TEST(ProfilerTest, Example)
{
  timings().reset();
  using namespace Dune::XT::Common;
  timings().start("example");
  for (auto i : value_range(5)) {
    ScopedTiming scoped_timing("example.inner");
    busywait(i * 200);
  }
  timings().stop("example");
  busywait(1000);
  auto file = make_ofstream("example.csv");
  timings().output_all_measures(*file);
}


==> anc/xt-super/dune-xt-common/dune/xt/common/test/tuple.cc <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2014, 2016)
//   Rene Milk       (2012 - 2015)
//   Tobias Leibner  (2014)

#include <dune/xt/common/test/main.hxx>

#include <dune/common/dynmatrix.hh>
#include <dune/common/tupleutility.hh>

#include <dune/xt/common/math.hh>
#include <dune/xt/common/ranges.hh>
#include <dune/xt/common/tuple.hh>

class A
{
public:
  typedef int MyFancyType;
};

class B
{
public:
  typedef int MyFancyType;
};

typedef Dune::tuple<A, B, B> MyTuple;

struct print_value
{
  template <class U, class V>
  static void run(std::ostream& out)
  {
    out << "(" << U::value << "," << V::value << ")" << std::endl;
  }

  template <class U, class V>
  static void run()
  {
    run<U, V>(std::cout);
  }
};

TEST(TypeTransform, All)
{
  typedef TUPLE_TYPEDEFS_2_TUPLE(MyTuple, MyFancyType) MySubTupleType;
}

TEST(Product, All)
{
  using namespace Dune::XT::Common::TupleProduct;
  typedef boost::mpl::vector<Int<1>, Int<2>> u_types;
  typedef boost::mpl::vector<Int<3>, Int<4>> v_types;
  typedef Combine<u_types, v_types, print_value>::Generate<> base_generator_type;
  base_generator_type::Run();
  base_generator_type::Run(std::cerr);
}


==> anc/xt-super/dune-xt-common/dune/xt/common/test/type_utils.cc <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2014, 2016)
//   Rene Milk       (2012 - 2015)
//   Tobias Leibner  (2014)

#include <dune/xt/common/test/main.hxx>

#include <iostream>

#include <dune/xt/common/type_traits.hh>
#include <dune/xt/common/validation.hh>

DUNE_XT_COMMON_TYPENAME(Dune::MPIHelper)

using namespace Dune::XT::Common;
using namespace std;

TEST(Typename, Knowns)
{
  EXPECT_EQ(Typename<unsigned long>::value(), "unsigned long");
  EXPECT_EQ(Typename<unsigned long>::value(), "unsigned long");
  EXPECT_EQ(Typename<int>::value(), "int");
  EXPECT_EQ(Typename<double>::value(), "double");
  EXPECT_EQ(Typename<float>::value(), "float");
  EXPECT_EQ(get_typename(1.f), "float");
  EXPECT_EQ(Typename<long>::value(), "long");
  EXPECT_EQ(Typename<unsigned int>::value(), "unsigned int");
  EXPECT_EQ(Typename<unsigned long>::value(), "unsigned long");
  EXPECT_EQ(Typename<char>::value(), "char");
}

TEST(Typename, Unknowns)
{
  EXPECT_NE(Typename<Dune::Exception>::value(), string());
}

TEST(Typename, Extended)
{
  EXPECT_EQ(Typename<Dune::MPIHelper>::value(), string("Dune::MPIHelper"));
  {
    using namespace Dune;
    EXPECT_EQ(Typename<MPIHelper>::value(), string("Dune::MPIHelper"));
  }
  typedef ValidateAny<int> Valid;
  Valid v;
  EXPECT_EQ(get_typename(v), string("Parameter::ValidateAny<T>"));
}


==> anc/xt-super/dune-xt-common/dune/xt/common/test/validation.cc <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2012, 2014, 2016)
//   Rene Milk       (2012 - 2015)
//   Tobias Leibner  (2014)

#include <dune/xt/common/test/main.hxx>

#include <dune/xt/common/validation.hh>
#include <dune/xt/common/type_traits.hh>
#include <dune/xt/common/math.hh>
#include <dune/xt/common/random.hh>
#include <dune/common/tuples.hh>
#include <dune/common/tupleutility.hh>
#include <dune/common/exceptions.hh>
#include <dune/common/bigunsignedint.hh>
#include <limits>
#include <iostream>

#include <boost/utility/enable_if.hpp>
#include <boost/type_traits/is_integral.hpp>
#include <boost/assign/list_of.hpp>
#include <boost/array.hpp>

using namespace Dune::XT::Common;

typedef testing::Types<double, float, // Dune::bigunsignedint,
                       int, unsigned int, unsigned long, long long, char> MathTestTypes;

template <class T>
struct ValidationTest : public testing::Test
{
  typedef DefaultRNG<T> RNGType;
  static const T eps;
  /** for some weird reason my compiler thinks ValidationTest is an abstract class
   * if I don't implement "void TestBody();"
   * \see common_math.cc testcases for why I think it's weird
   **/
  void TestBody()
  {
    using namespace boost::assign;
    const int samples = 100000;
    std::cout << "\tTesting Validators for type " << Typename<T>::value() << "\n\t\t" << samples
              << " random numbers ..." << std::endl;
    {
      const T lower = std::numeric_limits<T>::min() + eps;
      const T upper = std::numeric_limits<T>::max() - eps;
      RNGType rng(lower, upper);
      for (int i = samples; i > 0; --i) {
        const T arg = rng();
        test(lower, upper, arg);
      }
      boost::array<T, 10> ar = list_of<T>().repeat_fun(9, rng);
      ValidateInList<T, boost::array<T, 10>> validator(ar);
      for (T t : ar) {
        EXPECT_TRUE(validator(t));
      }
      std::vector<T> a;
      EXPECT_FALSE(ValidateInList<T>(a)(rng()));
    }
    std::cout << "\t\tfixed interval" << std::endl;
    {
      const T lower = T(0);
      const T upper = T(2);
      const T arg = T(1);
      test(lower, upper, arg);
      EXPECT_FALSE(ValidateLess<T>(upper)(lower));
      EXPECT_FALSE(ValidateGreater<T>(lower)(upper));
      EXPECT_FALSE(ValidateGreaterOrEqual<T>(lower)(upper + Epsilon<T>::value));
    }
    std::cout << "\t\tdone." << std::endl;
  }

  void test(const T lower, const T upper, const T arg) const
  {

    const T clamped_arg = clamp(arg, T(lower + eps), T(upper - eps));
    EXPECT_TRUE(ValidateAny<T>()(arg));
    EXPECT_TRUE(ValidateLess<T>(clamped_arg)(upper));
    EXPECT_TRUE(ValidateGreaterOrEqual<T>(arg)(lower));
    EXPECT_TRUE(ValidateGreater<T>(clamped_arg)(lower));
    EXPECT_TRUE(ValidateInterval<T>(lower, upper)(arg));
    EXPECT_FALSE(ValidateNone<T>()(arg));
  }
};

template <typename T>
const T ValidationTest<T>::eps = Epsilon<T>::value;

TYPED_TEST_CASE(ValidationTest, MathTestTypes);
TYPED_TEST(ValidationTest, All)
{
  ValidationTest<TypeParam> k;
  k.TestBody();
}


==> anc/xt-super/dune-xt-common/dune/xt/common/timedlogging.cc <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2012 - 2014, 2016)
//   Rene Milk       (2012 - 2015)

#include "config.h"
#include "timedlogging.hh"

#include <boost/format.hpp>

#include <dune/common/unused.hh>

#include "memory.hh"
#include "exceptions.hh"
#include "filesystem.hh"

namespace Dune {
namespace XT {
namespace Common {

TimedLogManager::TimedLogManager(const Timer& timer, const std::string info_prefix, const std::string debug_prefix,
                                 const std::string warning_prefix, const ssize_t max_info_level,
                                 const ssize_t max_debug_level, const bool enable_warnings,
                                 std::atomic<ssize_t>& current_level, std::ostream& disabled_out,
                                 std::ostream& enabled_out, std::ostream& warn_out)
  : timer_(timer)
  , current_level_(current_level)
  , info_(std::make_shared<TimedPrefixedLogStream>(timer_, info_prefix,
                                                   current_level_ <= max_info_level ? enabled_out : disabled_out))
  , debug_(std::make_shared<TimedPrefixedLogStream>(timer_, debug_prefix,
#ifdef NDEBUG
                                                    current_level_ <= max_debug_level ? enabled_out : dev_null))
#else
                                                    current_level_ <= max_debug_level ? enabled_out : disabled_out))
#endif
  , warn_(std::make_shared<TimedPrefixedLogStream>(timer_, warning_prefix, enable_warnings ? warn_out : disabled_out))
{
}

TimedLogManager::~TimedLogManager()
{
  --current_level_;
}

std::ostream& TimedLogManager::info()
{
  return *info_;
}

std::ostream& TimedLogManager::debug()
{
  return *debug_;
}

std::ostream& TimedLogManager::warn()
{
  return *warn_;
}

TimedLogging::TimedLogging()
  : max_info_level_(default_max_info_level)
  , max_debug_level_(default_max_debug_level)
  , enable_warnings_(default_enable_warnings)
  , enable_colors_(default_enable_colors && terminal_supports_color())
  , info_prefix_(enable_colors_ ? default_info_color() : "")
  , debug_prefix_(enable_colors_ ? default_debug_color() : "")
  , warning_prefix_(enable_colors_ ? default_warning_color() : "")
  , info_suffix_(enable_colors_ ? StreamModifiers::normal : "")
  , debug_suffix_(enable_colors_ ? StreamModifiers::normal : "")
  , warning_suffix_(enable_colors_ ? StreamModifiers::normal : "")
  , created_(false)
  , current_level_(-1)
{
  update_colors();
}

void TimedLogging::create(const ssize_t max_info_level, const ssize_t max_debug_level, const bool enable_warnings,
                          const bool enable_colors, const std::string info_color, const std::string debug_color,
                          const std::string warning_color)
{
  std::lock_guard<std::mutex> DUNE_UNUSED(guard)(mutex_);
  if (created_)
    DUNE_THROW(Exceptions::you_are_using_this_wrong, "Do not call create() more than once!");
  max_info_level_  = max_info_level;
  max_debug_level_ = max_debug_level;
  enable_warnings_ = enable_warnings;
  enable_colors_   = enable_colors && terminal_supports_color();
  info_prefix_     = enable_colors_ ? info_color : "";
  debug_prefix_    = enable_colors_ ? debug_color : "";
  warning_prefix_  = enable_colors_ ? warning_color : "";
  created_         = true;
  current_level_ = -1;
  update_colors();
} // ... create(...)

TimedLogManager TimedLogging::get(const std::string id)
{
  std::lock_guard<std::mutex> DUNE_UNUSED(guard)(mutex_);
  ++current_level_;
  return TimedLogManager(timer_,
                         info_prefix_ + (id.empty() ? "info" : id) + ": " + info_suffix_,
                         debug_prefix_ + (id.empty() ? "debug" : id) + ": " + debug_suffix_,
                         warning_prefix_ + (id.empty() ? "warn" : id) + ": " + warning_suffix_,
                         max_info_level_,
                         max_debug_level_,
                         enable_warnings_,
                         current_level_);
}

void TimedLogging::update_colors()
{
  if (enable_colors_) {
    info_prefix_    = color(info_prefix_);
    debug_prefix_   = color(debug_prefix_);
    warning_prefix_ = color(warning_prefix_);
    if (info_prefix_.empty())
      info_suffix_ = "";
    else {
      info_prefix_ += StreamModifiers::bold;
      info_suffix_ = StreamModifiers::normal;
    }
    if (debug_prefix_.empty())
      debug_suffix_ = "";
    else {
      debug_prefix_ += StreamModifiers::bold;
      debug_suffix_ = StreamModifiers::normal;
    }
    if (warning_prefix_.empty())
      warning_suffix_ = "";
    else {
      warning_prefix_ += StreamModifiers::bold;
      warning_suffix_ = StreamModifiers::normal;
    }
  }
} // ... update_colors(...)

TimedLogging& TimedLogger()
{
  static TimedLogging timed_logger;
  return timed_logger;
}

} // namespace Common
} // namespace XT
} // namespace Dune


==> anc/xt-super/dune-xt-common/dune/xt/common/timedlogging.hh <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2012 - 2014, 2016)
//   Rene Milk       (2009 - 2015)
//   Tobias Leibner  (2014)

/**
   *  \file logging.hh
   *  \brief  logging
   **/
#ifndef DUNE_XT_COMMON_TIMEDLOGGING_HH
#define DUNE_XT_COMMON_TIMEDLOGGING_HH

#include <map>
#include <string>
#include <mutex>
#include <atomic>

#include <boost/filesystem.hpp>
#include <boost/filesystem/fstream.hpp>

#include <dune/common/parallel/mpihelper.hh>
#include <dune/common/timer.hh>

#include <dune/xt/common/logstreams.hh>
#include <dune/xt/common/color.hh>

namespace Dune {
namespace XT {
namespace Common {

/**
 * \brief A logging manager that provides info, debug and warning streams
 *
 * \note  Most likely you do not want to use this class directly but TimedLogger() instead.
 */
class TimedLogManager
{
public:
  TimedLogManager(const Timer& timer, const std::string info_prefix, const std::string debug_prefix,
                  const std::string warning_prefix, const ssize_t max_info_level, const ssize_t max_debug_level,
                  const bool enable_warnings, std::atomic<ssize_t>& current_level,
                  std::ostream& disabled_out = dev_null, std::ostream& enabled_out = std::cout,
                  std::ostream& warn_out = std::cerr);

  ~TimedLogManager();

  std::ostream& info();

  std::ostream& debug();

  std::ostream& warn();

private:
  const Timer& timer_;
  std::atomic<ssize_t>& current_level_;
  std::shared_ptr<std::ostream> info_;
  std::shared_ptr<std::ostream> debug_;
  std::shared_ptr<std::ostream> warn_;
}; // class TimedLogManager

/**
 * \brief A logger that provides colored and prefixed streams.
 *
 * \note Most likely you do not want to use this class directly, but TimedLogger() instead.
 */
class TimedLogging
{
public:
  static const ssize_t default_max_info_level  = -1;
  static const ssize_t default_max_debug_level = -1;
  static const bool default_enable_warnings    = true;
  static const bool default_enable_colors = true;
  static const std::string default_info_color()
  {
    return "white";
  }
  static const std::string default_debug_color()
  {
    return "darkgray";
  }
  static const std::string default_warning_color()
  {
    return "red";
  }

  TimedLogging();

  /**
   * \brief sets the state
   *
   *        This methos is mainly intended to be used on the global TimedLogger() instance. Before calling this method
   *        the state is set according to the defaults default_max_info_level, default_max_debug_level and
   *        default_enable_warnings.
   * \note  Calling this method more than once will throw an Exceptions::you_are_using_this_wrong, following the idea of
   *        least surprise.
   */
  void create(const ssize_t max_info_level = default_max_info_level,
              const ssize_t max_debug_level = default_max_debug_level,
              const bool enable_warnings = default_enable_warnings, const bool enable_colors = default_enable_colors,
              const std::string info_color    = default_info_color(),
              const std::string debug_color   = default_debug_color(),
              const std::string warning_color = default_warning_color());

  TimedLogManager get(const std::string id);

private:
  void update_colors();

  ssize_t max_info_level_;
  ssize_t max_debug_level_;
  bool enable_warnings_;
  bool enable_colors_;
  std::string info_prefix_;
  std::string debug_prefix_;
  std::string warning_prefix_;
  std::string info_suffix_;
  std::string debug_suffix_;
  std::string warning_suffix_;
  bool created_;
  std::atomic<ssize_t> current_level_;
  Timer timer_;
  std::mutex mutex_;
}; // class TimedLogging

/**
 * \brief Global instance of the timed logger.
 *
 *        This global logger instance is intended to be used in two ways:
 *        - Many classes or functions use this instance to log info, debug or warning messages. You can do so in your
 *          code by calling the TimedLogging::get() method, providing an identifier that should resemble the current
 *          scope:
\code
void user_function()
{
  TimedLogger().get("user_function").info() << "some information" << std::endl;
  for (size_t ii = 0; ii < 100; ++ii)
    TimedLogger().get("user_function").debug() << "debug output number " << ii << std::endl;
}
\endcode
            You can also hold a TimedLogManager object within the current scope or class, if wished:
\code
class UserClass
{
public:
  UserClass()
    : logger_(TimedLogger().get("UserClass"))
  {}

  void some_method()
  {
    logger_.warn() << "something is severly wrong!" << std::endl;
  }

private:
  TimedLogManager logger_;
}
\endcode
 *          Each time a new TimedLogManager is created using TimedLogging::get() the loglevel is increased, each time
 *          such a logger goes out of scope the loglevel is decreased.
 *        - You can use this instance to control the level (and style) of logging you want to have enabled in your
 *          application. You should call TimedLogging::create() as soon as possible (and only once!), until then all
 *          logging (execpt warnings) is disabled:
\code
void silent_function()
{
  auto logger = TimedLogger().get("silent_function");
  logger.info() << "This will never show!" << std::endl;
  const bool all_is_well = false;
  if (!all_is_well)
    logger.warn() << "But this warning will!" << std::endl;
}

int main()
{
  TimedLogger().create(0,   // max info level (only the first)
                       -1,  // max debug level (disabled)
                       true // warnings are enabled
                       );

  auto logger = TimedLogger().get("main");
  logger.info()  << "Welcome to my application!" << std::endl;
  logger.debug() << "This will never show!" << std::endl;

  silent_function();
}
\endcode
 *          In addition you can enable coloring of the streams (see TimedPrefixedLogStream) and give their respective
 *          colors, if wished (see the implementation of color_map() or the foreground colors of Colors for available
 *          colors):
\code
int main()
{
  TimedLogger().create(10,          // max info level
                       2,           // max debug level
                       true,        // warnings are enabled (the default)
                       true,        // colors are enabled (the default)
                       "white",     // info color (the default)
                       "lightgrey", // debug color (the default)
                       "red"        // warning color (the default)
                      );

  auto logger = TimedLogger().get("main");
  logger.info() << "<- The 'main' prefix left of this should be white!" << std::endl;
  logger.warn() << "<- The 'warn' prefix left of this should be red!"   << std::endl;
}
\endcode
 * \note Debug logging is only enabled if NDEBUG is not defined but you might still want to guard calls to
 *       logger.debug() for performance reasons.
 */
TimedLogging& TimedLogger();

} // namespace Common
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_COMMON_TIMED_LOGGING_HH


==> anc/xt-super/dune-xt-common/dune/xt/common/timings.cc <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2013 - 2016)
//   Rene Milk       (2012 - 2015)
//   Sven Kaulmann   (2013)
//   Tobias Leibner  (2014)

#include "config.h"
#include "timings.hh"

#include <dune/common/version.hh>

#if HAVE_LIKWID && ENABLE_PERFMON
#include <likwid.h>
#define DXTC_LIKWID_BEGIN_SECTION(name) LIKWID_MARKER_START(name.c_str());
#define DXTC_LIKWID_END_SECTION(name) LIKWID_MARKER_STOP(name.c_str());
#define DXTC_LIKWID_INIT LIKWID_MARKER_INIT
#define DXTC_LIKWID_CLOSE LIKWID_MARKER_CLOSE
#else
#define DXTC_LIKWID_BEGIN_SECTION(name)
#define DXTC_LIKWID_END_SECTION(name)
#define DXTC_LIKWID_INIT
#define DXTC_LIKWID_CLOSE
#endif

#if DUNE_VERSION_NEWER(DUNE_COMMON, 2, 3)
#include <dune/common/parallel/mpihelper.hh>
#else
#include <dune/common/mpihelper.hh>
#endif

#include <dune/xt/common/string.hh>
#include <dune/xt/common/ranges.hh>
#include <dune/xt/common/filesystem.hh>
#include <dune/xt/common/logging.hh>
#include <dune/xt/common/parallel/threadmanager.hh>

#include <map>
#include <string>

#include <dune/xt/common/disable_warnings.hh>
#include <boost/foreach.hpp>
#include <boost/format.hpp>
#include <boost/filesystem.hpp>
#include <boost/filesystem/fstream.hpp>
#include <boost/foreach.hpp>
#include <boost/format.hpp>
#include <boost/date_time/posix_time/posix_time.hpp>
#include <boost/config.hpp>
#include <boost/timer/timer.hpp>
#include <dune/xt/common/reenable_warnings.hh>

namespace Dune {
namespace XT {
namespace Common {

TimingData::TimingData(const std::string _name)
  : timer_(new boost::timer::cpu_timer)
  , name(_name)
{
  timer_->start();
}

void TimingData::stop()
{
  timer_->stop();
}

TimingData::DeltaType TimingData::delta() const
{
  const auto scale   = 1.0 / double(boost::timer::nanosecond_type(1e6));
  const auto elapsed = timer_->elapsed();
  const auto cast = [=](double var) { return static_cast<typename TimingData::DeltaType::value_type>(var); };
  return {{cast(elapsed.wall * scale), cast(elapsed.user * scale), cast(elapsed.system * scale)}};
}

void Timings::reset(const std::string section_name)
{
  try {
    stop(section_name);
  } catch (Dune::RangeError) {
    // ok, timer simply wasn't running
  }
  commited_deltas_[section_name] = {{0, 0, 0}};
}

void Timings::start(const std::string section_name)
{
  std::lock_guard<std::mutex> lock(mutex_);

  const KnownTimersMap::iterator section = known_timers_map_.find(section_name);
  if (section != known_timers_map_.end()) {
    if (section->second.first) // timer currently running
      return;

    section->second.first  = true; // set active, start with new
    section->second.second = TimingData(section_name);
  } else {
    // init new section
    known_timers_map_[section_name] = std::make_pair(true, TimingData(section_name));
  }
  DXTC_LIKWID_BEGIN_SECTION(section_name)
} // StartTiming

long Timings::stop(const std::string section_name)
{
  DXTC_LIKWID_END_SECTION(section_name)
  if (known_timers_map_.find(section_name) == known_timers_map_.end())
    DUNE_THROW(Dune::RangeError, "trying to stop timer " << section_name << " that wasn't started\n");

  known_timers_map_[section_name].first = false; // marks as not running
  TimingData& timing = *(known_timers_map_[section_name].second);
  timing.stop();
  const auto delta = timing.delta();
  if (commited_deltas_.find(section_name) == commited_deltas_.end())
    commited_deltas_[section_name] = delta;
  else {
    for (auto i : value_range(delta.size()))
      commited_deltas_[section_name][i] += delta[i];
  }
  return delta[0];
} // StopTiming

TimingData::TimeType Timings::walltime(const std::string section_name) const
{
  return delta(section_name)[0];
}

TimingData::DeltaType Timings::delta(const std::string section_name) const
{
  DeltaMap::const_iterator section = commited_deltas_.find(section_name);
  if (section == commited_deltas_.end()) {
    // timer might still be running
    const auto& timer_it = known_timers_map_.find(section_name);
    if (timer_it == known_timers_map_.end())
      DUNE_THROW(Dune::InvalidStateException, "no timer found: " + section_name);
    return timer_it->second.second->delta();
  }
  return section->second;
}

void Timings::stop()
{
  for (auto&& section : known_timers_map_) {
    try {
      stop(section.first);
    } catch (Dune::RangeError) {
    }
  }
} // GetTiming

void Timings::reset()
{
  stop();
  commited_deltas_.clear();
} // Reset

void Timings::set_outputdir(const std::string dir)
{
  output_dir_ = dir;
  test_create_directory(output_dir_);
}

void Timings::output_per_rank(const std::string csv_base) const
{
  const auto rank = MPIHelper::getCollectiveCommunication().rank();
  boost::filesystem::path dir(output_dir_);
  boost::filesystem::path filename = dir / (boost::format("%s_p%08d.csv") % csv_base % rank).str();
  boost::filesystem::ofstream out(filename);
  output_all_measures(out, MPIHelper::getLocalCommunicator());
  std::stringstream tmp_out;
  output_all_measures(tmp_out, MPIHelper::getCommunicator());
  if (rank == 0) {
    boost::filesystem::path a_filename = dir / (boost::format("%s.csv") % csv_base).str();
    boost::filesystem::ofstream a_out(a_filename);
    a_out << tmp_out.str() << std::endl;
  }
}

void Timings::output_simple(std::ostream& out) const
{
  for (const auto& section : commited_deltas_) {
    out << csv_sep_ << section.first;
  }
  for (const auto& section : commited_deltas_) {
    out << csv_sep_ << section.second[0];
    ;
  }
  out << std::endl;
}

void Timings::output_all_measures(std::ostream& out, MPIHelper::MPICommunicator mpi_comm) const
{
  CollectiveCommunication<MPIHelper::MPICommunicator> comm(mpi_comm);
  std::stringstream stash;

  stash << "threads" << csv_sep_ << "ranks";
  for (const auto& section : commited_deltas_) {
    stash << csv_sep_ << section.first << "_avg_usr" << csv_sep_ << section.first << "_max_usr" << csv_sep_
          << section.first << "_avg_wall" << csv_sep_ << section.first << "_max_wall" << csv_sep_ << section.first
          << "_avg_sys" << csv_sep_ << section.first << "_max_sys";
  }
  int i             = 0;
  const auto weight = 1 / double(comm.size());

  stash << std::endl << threadManager().max_threads() << csv_sep_ << comm.size();
  for (const auto& section : commited_deltas_) {
    const auto timings  = section.second;
    auto wall           = timings[0];
    auto usr            = timings[1];
    auto sys            = timings[2];
    const auto wall_sum = comm.sum(wall);
    const auto wall_max = comm.max(wall);
    const auto usr_sum  = comm.sum(usr);
    const auto usr_max  = comm.max(usr);
    const auto sys_sum  = comm.sum(sys);
    const auto sys_max  = comm.max(sys);
    stash << csv_sep_ << usr_sum * weight << csv_sep_ << usr_max << csv_sep_ << wall_sum * weight << csv_sep_
          << wall_max << csv_sep_ << sys_sum * weight << csv_sep_ << sys_max;
  }

  stash << std::endl;
  if (comm.rank() == 0)
    out << stash.str();
}

Timings::Timings()
  : csv_sep_(",")
{
  DXTC_LIKWID_INIT;
  reset();
  set_outputdir("profiling");
}

Timings::~Timings()
{
  DXTC_LIKWID_CLOSE;
}

OutputScopedTiming::OutputScopedTiming(const std::string& section_name, std::ostream& out)
  : ScopedTiming(section_name)
  , out_(out)
{
}

OutputScopedTiming::~OutputScopedTiming()
{
  const auto duration = timings().stop(section_name_);
  out_ << "Executing " << section_name_ << " took " << duration / 1000.f << "s\n";
}

} // namespace Common
} // namespace XT
} // namespace Dune


==> anc/xt-super/dune-xt-common/dune/xt/common/timings.hh <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2012, 2014 - 2016)
//   Rene Milk       (2009 - 2015)
//   Sven Kaulmann   (2011)

#ifndef DUNE_XT_COMMON_PROFILER_HH
#define DUNE_XT_COMMON_PROFILER_HH

#ifndef DUNE_XT_COMMON_DO_PROFILE
#define DUNE_XT_COMMON_DO_PROFILE 0
#endif

#include <string>
#include <map>
#include <vector>
#include <ctime>
#include <memory>
#include <iostream>
#include <atomic>
#include <mutex>

#include <boost/noncopyable.hpp>
#include <boost/timer/timer.hpp>

#include <dune/common/unused.hh>
#include <dune/common/parallel/mpihelper.hh>

#include <dune/xt/common/parallel/threadmanager.hh>
#include <dune/xt/common/parallel/threadstorage.hh>

namespace Dune {
namespace XT {
namespace Common {

class Timings;

//! XT::Profiler global instance
Timings& timings();

//! wraps name, start- and end time for one timing section
struct TimingData
{
private:
  std::shared_ptr<boost::timer::cpu_timer> timer_;

public:
  std::string name;

  explicit TimingData(const std::string _name = "blank");

  void stop();

  typedef boost::timer::nanosecond_type TimeType;
  typedef std::array<TimeType, 3> DeltaType;

  /** \return array{wall,user,sys}: times elapsed since object construction in
   *milliseconds
   *  \note since typical resolutions for user+system time are 10-15ms the
   *nanosecond results are scaled accordingly
   **/
  DeltaType delta() const;
};

//! a utility class to time a limited scope of code
class ScopedTiming;

/** \brief simple inline timing class
   *  - User can set as many (even nested) named sections whose total (=system+user) time will be computed across all
   *    program instances.\n
   *  - Provides csv-conform output of process-averaged runtimes.
   **/
class Timings
{
  friend Timings& timings();

private:
  Timings();
  ~Timings();

  typedef std::map<std::string, std::pair<std::atomic<bool>, PerThreadValue<TimingData>>> KnownTimersMap;
  //! section name -> seconds
  typedef std::map<std::string, TimingData::DeltaType> DeltaMap;

  const TimingData& get_timing_data(std::string section_name) const;

public:
  void stop();

  //! set this to begin a named section
  void start(const std::string section_name);

  //! stop named section's counter
  long stop(const std::string section_name);

  //! set elapsed time back to 0 for section_name
  void reset(const std::string section_name);

  //! get runtime of section in milliseconds
  TimingData::TimeType walltime(const std::string section_name) const;
  //! get the full delta array
  TimingData::DeltaType delta(const std::string section_name) const;

  /** creates one file local to each MPI-rank (no global averaging)
   *  one single rank-0 file with all combined/averaged measures
   ***/
  void output_per_rank(const std::string csv_base) const;
  //! outputs walltime only w/o MPI-rank averaging
  void output_simple(std::ostream& out = std::cout) const;
  /** output all recorded measures
   * \note outputs average, min, max over all MPI processes associated to mpi_comm **/
  void output_all_measures(std::ostream& out = std::cout,
                           MPIHelper::MPICommunicator mpi_comm = Dune::MPIHelper::getCommunicator()) const;

  /// stops and resets all timers and data
  void reset();

  void set_outputdir(const std::string dir);

private:
  DeltaMap commited_deltas_;
  //! runtime tables etc go there
  std::string output_dir_;

  KnownTimersMap known_timers_map_;
  const std::string csv_sep_;
  std::mutex mutex_;

  static Timings& instance()
  {
    static Timings pf;
    return pf;
  }
};

//! global profiler object
inline Timings& timings()
{
  return Timings::instance();
}

class ScopedTiming : public boost::noncopyable
{
protected:
  const std::string section_name_;

public:
  inline ScopedTiming(const std::string& section_name)
    : section_name_(section_name)
  {
    timings().start(section_name_);
  }

  inline ~ScopedTiming()
  {
    timings().stop(section_name_);
  }
};

struct OutputScopedTiming : public ScopedTiming
{
  OutputScopedTiming(const std::string& section_name, std::ostream& out);

  ~OutputScopedTiming();

protected:
  std::ostream& out_;
};

} // namespace Common
} // namespace XT
} // namespace Dune

#define DXTC_TIMINGS timings()

#if DUNE_XT_COMMON_DO_TIMING
#define DUNE_XT_COMMON_TIMING_SCOPE(section_name) ScopedTiming DXTC_UNUSED(timer)(section_name)
#else
#define DUNE_XT_COMMON_TIMING_SCOPE(section_name)
#endif

#endif // DUNE_XT_COMMON_PROFILER_HH


==> anc/xt-super/dune-xt-common/dune/xt/common/tuple.hh <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2012, 2014 - 2016)
//   Rene Milk       (2010 - 2013, 2015)
//   Stefan Girke    (2012)
//   Tobias Leibner  (2014)

#ifndef DUNE_XT_COMMON_TUPLE_HH
#define DUNE_XT_COMMON_TUPLE_HH

#include <dune/common/tuples.hh>
#include <dune/common/typetraits.hh>

#include <boost/mpl/if.hpp>
#include <boost/mpl/deref.hpp>
#include <boost/mpl/begin.hpp>
#include <boost/mpl/end.hpp>
#include <boost/mpl/next.hpp>
#include <boost/mpl/vector.hpp>
#include <boost/type_traits.hpp>

#define TMAX(t_, no_) (Dune::tuple_size<t_>::value >= (no_ + 1) ? no_ : 0)
#define TELE(t_, s_, no_) typename Dune::tuple_element<TMAX(t_, no_), t_>::type::s_

template <class T1, class T2, class T3, class T4, class T5, class T6, class T7, class T8, class T9, size_t Size>
struct RightTrimTuple
{
  typedef Dune::tuple<T1, T2, T3, T4, T5, T6, T7, T8, T9> type;
};

template <class T1, class T2, class T3, class T4, class T5, class T6, class T7, class T8, class T9>
struct RightTrimTuple<T1, T2, T3, T4, T5, T6, T7, T8, T9, 9>
{
  typedef Dune::tuple<T1, T2, T3, T4, T5, T6, T7, T8, T9> type;
};

template <class T1, class T2, class T3, class T4, class T5, class T6, class T7, class T8, class T9>
struct RightTrimTuple<T1, T2, T3, T4, T5, T6, T7, T8, T9, 8>
{
  typedef Dune::tuple<T1, T2, T3, T4, T5, T6, T7, T8> type;
};

template <class T1, class T2, class T3, class T4, class T5, class T6, class T7, class T8, class T9>
struct RightTrimTuple<T1, T2, T3, T4, T5, T6, T7, T8, T9, 7>
{
  typedef Dune::tuple<T1, T2, T3, T4, T5, T6, T7> type;
};

template <class T1, class T2, class T3, class T4, class T5, class T6, class T7, class T8, class T9>
struct RightTrimTuple<T1, T2, T3, T4, T5, T6, T7, T8, T9, 6>
{
  typedef Dune::tuple<T1, T2, T3, T4, T5, T6> type;
};

template <class T1, class T2, class T3, class T4, class T5, class T6, class T7, class T8, class T9>
struct RightTrimTuple<T1, T2, T3, T4, T5, T6, T7, T8, T9, 5>
{
  typedef Dune::tuple<T1, T2, T3, T4, T5> type;
};

template <class T1, class T2, class T3, class T4, class T5, class T6, class T7, class T8, class T9>
struct RightTrimTuple<T1, T2, T3, T4, T5, T6, T7, T8, T9, 4>
{
  typedef Dune::tuple<T1, T2, T3, T4> type;
};

template <class T1, class T2, class T3, class T4, class T5, class T6, class T7, class T8, class T9>
struct RightTrimTuple<T1, T2, T3, T4, T5, T6, T7, T8, T9, 3>
{
  typedef Dune::tuple<T1, T2, T3> type;
};

template <class T1, class T2, class T3, class T4, class T5, class T6, class T7, class T8, class T9>
struct RightTrimTuple<T1, T2, T3, T4, T5, T6, T7, T8, T9, 2>
{
  typedef Dune::tuple<T1, T2> type;
};

template <class T1, class T2, class T3, class T4, class T5, class T6, class T7, class T8, class T9>
struct RightTrimTuple<T1, T2, T3, T4, T5, T6, T7, T8, T9, 1>
{
  typedef Dune::tuple<T1> type;
};

#define TUPLE_TYPEDEFS_2_TUPLE(t_, s_)                                                                                 \
  typename RightTrimTuple<TELE(t_, s_, 0),                                                                             \
                          TELE(t_, s_, 1),                                                                             \
                          TELE(t_, s_, 2),                                                                             \
                          TELE(t_, s_, 3),                                                                             \
                          TELE(t_, s_, 4),                                                                             \
                          TELE(t_, s_, 5),                                                                             \
                          TELE(t_, s_, 6),                                                                             \
                          TELE(t_, s_, 7),                                                                             \
                          TELE(t_, s_, 8),                                                                             \
                          Dune::tuple_size<t_>::value>::type

/**
 * @def TUPLE_TYPEDEFS_2_TUPLE( t_, s_ )
 *
 * @brief extracts types of the elements of a Dune::tuple and
 * creates a new Dune::tuple with these extracted types.
 *
 * first argument: the tuple type
 * second argument: the typedef of the elements of the tuple
 *
 * example:
 * Let two classes be given:
 *
 * @code
 * class A
 * {
 *   public:
 *   typedef int MyFancyType;
 * };
 *
 * class B
 * {
 *   public:
 *   typedef int MyFancyType;
 * };
 * @endcode
 *
 * Define a tuple, i.e.
 *
 * @code
 * typedef Dune::tuple< A, B, B >
 *   MyTuple;
 * @endcode
 *
 * Instead of writing
 *
 * @code
 * typedef Dune::tuple< typename tuple_element<0,MyTuple>::type::MyFancyType,
 *                      typename tuple_element<1,MyTuple>::type::MyFancyType,
 *                      typename tuple_element<2,MyTuple>::type::MyFancyType >
 *   MySubTupleType;
 * @endcode
 *
 * just write
 *
 * @code
 * typedef TUPLE_TYPEDEFS_2_TUPLE( MyTuple, MyFancyType )
 *   MySubTupleType;
 * @endcode
 *
 * without (general) restriction to the size
 * of the tuple @c MyTuple. Enjoy it!
 */

namespace Dune {
namespace XT {
namespace Common {

//! split our function wrapper into sep pointers for Datawriter input
template <class T1, class T2 = T1, class T3 = T2, class T4 = T3>
struct TupleSerializer
{
  typedef Dune::
      tuple<const typename T1::DiscreteVelocityFunctionType*, const typename T1::DiscretePressureFunctionType*,
            const typename T2::DiscreteVelocityFunctionType*, const typename T2::DiscretePressureFunctionType*,
            const typename T3::DiscreteVelocityFunctionType*, const typename T3::DiscretePressureFunctionType*,
            const typename T4::DiscreteVelocityFunctionType*, const typename T4::DiscretePressureFunctionType*>
          TupleType;

  static TupleType& get_tuple(T1& t1, T2& t2, T3& t3, T4& t4)
  {
    // yay for dangling pointers, but using a local static here fubared sequential runs with diff grid
    TupleType* t = new TupleType(&(t1.discreteVelocity()),
                                 &(t1.discretePressure()),
                                 &(t2.discreteVelocity()),
                                 &(t2.discretePressure()),
                                 &(t3.discreteVelocity()),
                                 &(t3.discretePressure()),
                                 &(t4.discreteVelocity()),
                                 &(t4.discretePressure()));

    return *t;
  } // get_tuple

  static TupleType& get_tuple(T1& t1, T2& t2, T3& t3)
  {
    // yay for dangling pointers, but using a local static here fubared sequential runs with diff grid
    TupleType* t = new TupleType(&(t1.discreteVelocity()),
                                 &(t1.discretePressure()),
                                 &(t2.discreteVelocity()),
                                 &(t2.discretePressure()),
                                 &(t3.discreteVelocity()),
                                 &(t3.discretePressure()),
                                 nullptr,
                                 nullptr);

    return *t;
  } // get_tuple

  static TupleType& get_tuple(T1& t1, T2& t2)
  {
    // yay for dangling pointers, but using a local static here fubared sequential runs with diff grid
    TupleType* t = new TupleType(&(t1.discreteVelocity()),
                                 &(t1.discretePressure()),
                                 &(t2.discreteVelocity()),
                                 &(t2.discretePressure()),
                                 nullptr,
                                 nullptr,
                                 nullptr,
                                 nullptr);

    return *t;
  } // get_tuple

  static TupleType& get_tuple(T1& t1)
  {
    // yay for dangling pointers, but using a local static here fubared sequential runs with diff grid
    TupleType* t = new TupleType(
        &(t1.discreteVelocity()), &(t1.discretePressure()), nullptr, nullptr, nullptr, nullptr, nullptr, nullptr);

    return *t;
  } // get_tuple
};

template <class T1, class T2 = T1, class T3 = T1, class T4 = T1, class T5 = T1, class T6 = T1, class T7 = T1,
          class T8 = T1, class T9 = T1>
struct FullTuple : public Dune::tuple<T1, T2, T3, T4, T5, T6, T7, T8, T9>
{
  FullTuple(T1 t1, T2 t2, T3 t3, T4 t4, T5 t5, T6 t6, T7 t7, T8 t8, T9 t9)
    : Dune::tuple<T1, T2, T3, T4, T5, T6, T7, T8, T9>(t1, t2, t3, t4, t5, t6, t7, t8, t9)
  {
  }
};

// reduced from
// http://stackoverflow.com/questions/1492204/is-it-possible-to-generate-types-with-all-combinations-of-template-arguments
namespace TupleProduct {
using boost::is_same;
using boost::mpl::begin;
using boost::mpl::end;
using boost::mpl::next;
using boost::mpl::if_;
using boost::mpl::deref;

size_t total_recursions = 0;

struct end_of_recursion_tag
{
  template <class... Args>
  static void Run(Args&&... /*args*/)
  {
    std::cout << "end of " << total_recursions << " recursions\n";
  }
};

template <class UTypes, // Forward Sequence, e.g. boost::mpl::vector
          class VTypes, // Forward Sequence, e.g. boost::mpl::vector
          class TestFunc // class type that has a nested templated run() member function
          >
struct Combine
{
  // forward declaration
  template <class UIterator, class VIterator>
  struct Generate;

  // this class implements recursion body
  template <class UIterator, class VIterator>
  struct Next
  {
    // u_begin is not necessary ;)
    // it would be cheaper not to pre-declare all of them since we force evaluation
    // however this dramatically increase the readability
    typedef typename begin<VTypes>::type v_begin;

    typedef typename end<UTypes>::type u_end;
    typedef typename end<VTypes>::type v_end;

    typedef typename next<UIterator>::type u_next;
    typedef typename next<VIterator>::type v_next;

    typedef
        typename if_<boost::is_same<v_next, v_end>,
                     typename if_<boost::is_same<u_next, u_end>, end_of_recursion_tag, Generate<u_next, v_begin>>::type,
                     Generate<UIterator, v_next>>::type type;
  };

  //  this class run test on generated types in thos round and go to next*/
  template <class UIterator = typename begin<UTypes>::type, class VIterator = typename begin<VTypes>::type>
  struct Generate
  {
    //  generate <<next>> target type
    typedef typename Next<UIterator, VIterator>::type next_type;

    static void Run()
    {
      // increment recursion counter
      ++total_recursions;

      // test on the generated types of this round of recursion
      TestFunc::template run<typename deref<UIterator>::type, typename deref<VIterator>::type>();

      // go to the next round of recursion
      next_type::Run();
    }

    template <class... Args>
    static void Run(Args&&... args)
    {
      // increment recursion counter
      ++total_recursions;

      // test on the generated types of this round of recursion
      TestFunc::template run<typename deref<UIterator>::type, typename deref<VIterator>::type>(
          std::forward<Args>(args)...);

      // go to the next round of recursion
      next_type::Run(std::forward<Args>(args)...);
    }
  };
};

} // namespace TupleProduct

} // namespace Common
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_COMMON_TUPLE_HH


==> anc/xt-super/dune-xt-common/dune/xt/common/type_traits.hh <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2014 - 2016)
//   Rene Milk       (2012 - 2015)

#ifndef DUNE_XT_COMMON_TYPE_TRAITS_HH
#define DUNE_XT_COMMON_TYPE_TRAITS_HH

#ifdef __GNUC__
#include <cxxabi.h>
#endif

#include <complex>
#include <memory>
#include <type_traits>
#include <iostream>

#include <dune/common/typetraits.hh>


/** use this to define Typename specializations in the GLOBAL namespace ONLY **/
#define DUNE_XT_COMMON_TYPENAME(NAME)                                                                                  \
  namespace Dune {                                                                                                     \
  namespace XT {                                                                                                       \
  namespace Common {                                                                                                   \
  template <>                                                                                                          \
  struct Typename<NAME>                                                                                                \
  {                                                                                                                    \
    static const char* value()                                                                                         \
    {                                                                                                                  \
      return #NAME;                                                                                                    \
    }                                                                                                                  \
  };                                                                                                                   \
  }                                                                                                                    \
  }                                                                                                                    \
  }


namespace Dune {
namespace XT {
namespace Common {


inline std::string demangle_typename(const std::string& mangled_name)
{
#ifdef __GNUC__
  return abi::__cxa_demangle(mangled_name.c_str(), nullptr, nullptr, nullptr);
#else // ifdef __GNUC__
  return mangled_name;
#endif // ifdef __GNUC__
}


//! demangles typeid
template <class T>
std::string demangled_type_id(T& obj)
{
  return demangle_typename(typeid(obj).name());
} // demangled_type_id


//! create output for demangled typeid
template <class T>
void real_type_id(T& obj, std::string name = "", size_t maxlevel = 10000)
{
  std::cout << name << (name == "" ? "" : "'s type is ") << highlight_template(demangled_type_id(obj), maxlevel)
            << std::endl;
}


//! an extensible mechanism to assign "cleartext" names to types
template <typename T>
struct Typename
{
  static std::string value()
  {
#if defined(__GNUC__) && defined(__GXX_RTTI)
    return demangle_typename(typeid(T).name());
#else
    return "unknown";
#endif
  }
};

template <class T>
std::string get_typename(const T&)
{
  return Typename<T>::value();
}


template <class T, class Ptr = void>
struct is_smart_ptr
{
  static const bool value = false;
  typedef T type;
};

template <class T>
struct is_smart_ptr<T, typename std::enable_if<std::is_same<std::unique_ptr<typename T::element_type>, T>::value>::type>
{
  static const bool value = true;
  typedef T type;
};

template <class T>
struct is_smart_ptr<T, typename std::enable_if<std::is_same<std::shared_ptr<typename T::element_type>, T>::value>::type>
{
  static const bool value = true;
  typedef T type;
};

template <class T>
struct is_smart_ptr<T, typename std::enable_if<std::is_same<std::weak_ptr<typename T::element_type>, T>::value>::type>
{
  static const bool value = true;
  typedef T type;
};


template <class T, class = void>
struct PtrCaller
{
  static T& call(T& ptr)
  {
    return ptr;
  }
};

template <class T>
struct PtrCaller<T, typename std::enable_if<is_smart_ptr<T>::value || std::is_pointer<T>::value>::type>
{
  static typename T::element_type& call(T& ptr)
  {
    return *ptr;
  }
};


//! workaround for gcc 4.7 missing underlying type, via
//! https://stackoverflow.com/questions/9343329/how-to-know-underlying-type-of-class-enum/10956467#10956467
template <class T>
struct underlying_type
{
#if __GNUC__ == 4 && (__GNUC_MINOR__ < 7)
  typedef typename std::conditional<T(-1) < T(0), typename std::make_signed<T>::type,
                                    typename std::make_unsigned<T>::type>::type type;
#else
  typedef typename std::underlying_type<T>::type type;
#endif
};


//! gcc < 4.8 fires a static-assert if std::hash< T > () isn't implemented
#if __GNUC__ == 4 && (__GNUC_MINOR__ < 8)
template <typename>
struct is_hashable : std::false_type
{
};
#else
//! implementation from https://gcc.gnu.org/ml/libstdc++/2013-03/msg00027.html
template <typename, typename = void>
struct is_hashable : std::false_type
{
};

template <typename T>
struct is_hashable<T, typename std::enable_if<!!sizeof(std::declval<std::hash<T>>()(std::declval<T>()))>::type>
    : std::true_type
{
};
#endif


template <class T>
struct is_complex : public std::false_type
{
};

template <class T>
struct is_complex<std::complex<T>> : public std::true_type
{
};


} // namespace Common
} // namespace XT
} // namespace Dune


/**
  * \brief Helper macro to be used before DXTC_has_typedef.
  * \see   DXTC_has_typedef
  *
  *        Taken from
  *        http://stackoverflow.com/questions/7834226/detecting-typedef-at-compile-time-template-metaprogramming
  */
#define DXTC_has_typedef_initialize_once(tpdef)                                                                        \
  template <typename T_local>                                                                                          \
  struct DXTC_has_typedef_helper_##tpdef                                                                               \
  {                                                                                                                    \
    template <typename TT_local>                                                                                       \
    struct void_                                                                                                       \
    {                                                                                                                  \
      typedef void type;                                                                                               \
    };                                                                                                                 \
                                                                                                                       \
    template <typename TT_local, typename = void>                                                                      \
    struct helper                                                                                                      \
    {                                                                                                                  \
      static const bool value = false;                                                                                 \
    };                                                                                                                 \
                                                                                                                       \
    template <typename TT_local>                                                                                       \
    struct helper<TT_local, typename void_<typename TT_local::tpdef>::type>                                            \
    {                                                                                                                  \
      static const bool value = true;                                                                                  \
    };                                                                                                                 \
                                                                                                                       \
    static const bool value = helper<T_local>::value;                                                                  \
  }

/**
  * \brief Macro to statically check a type for a typedef.
  *
  *        To check if a type Foo defines a typedef Bar, put this code somewhere, where a generated helper struct
  *        may be defined (obviously only once for each typedef name!, note the trailing `;`!):
\code
DXTC_has_typedef_initialize_once(Bar);
\endcode
  *        You can then check for Bar (this will give you a static const bool):
\code
DXTC_has_typedef(Bar)< Foo >::value
\endcode
  */
#define DXTC_has_typedef(tpdf) DXTC_has_typedef_helper_##tpdf

/**
  * \brief Helper macro to be used before DXTC_has_static_member.
  *
  *        Taken from http://stackoverflow.com/questions/11927032/sfinae-check-for-static-member-using-decltype
  */
#define DXTC_has_static_member_initialize_once(mmbr)                                                                   \
  template <class T_local>                                                                                             \
  struct DXTC_has_static_member_helper_##mmbr                                                                          \
  {                                                                                                                    \
    template <class TT_local,                                                                                          \
              class = typename std::enable_if<!std::is_member_pointer<decltype(&TT_local::mmbr)>::value>::type>        \
    static std::true_type helper(int);                                                                                 \
                                                                                                                       \
    template <class>                                                                                                   \
    static std::false_type helper(...);                                                                                \
                                                                                                                       \
    static const bool value = decltype(helper<T_local>(0))::value;                                                     \
  }

/**
  * \brief Macro to statically check a class or struct for a static member.
  *
  *        To check if a class or struct Foo has a static member bar, put this code somewhere, where a generated helper
  *        struct may be defined (obviously only once for each member name!, note the trailing `;`!):
\code
DXTC_has_static_member_initialize_once(bar);
\endcode
  *        You can then check for bar (this will give you a static const bool):
\code
DXTC_has_static_member(bar)< Foo >::value
\endcode
  */
#define DXTC_has_static_member(mmbr) DXTC_has_static_member_helper_##mmbr


DUNE_XT_COMMON_TYPENAME(int)
DUNE_XT_COMMON_TYPENAME(double)
DUNE_XT_COMMON_TYPENAME(float)
DUNE_XT_COMMON_TYPENAME(long)
DUNE_XT_COMMON_TYPENAME(unsigned int)
DUNE_XT_COMMON_TYPENAME(unsigned long)
DUNE_XT_COMMON_TYPENAME(char)


#endif // DUNE_XT_COMMON_TYPE_TRAITS_HH


==> anc/xt-super/dune-xt-common/dune/xt/common/unused.hh <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2016)
//   Rene Milk       (2015)

#ifndef DXTC_UNUSED_HH
#define DXTC_UNUSED_HH

#ifdef HAS_WORKING_UNUSED_ATTRIBUTE
#define DXTC_UNUSED(identifier) identifier __attribute__((unused))
#else
#define DXTC_UNUSED(identifier) /*identifier*/
#endif

#ifndef NDEBUG
#define DXTC_DEBUG_ONLY(param) param
#else
#define DXTC_DEBUG_ONLY(param) DXTC_UNUSED(param)
#endif

#endif // DXTC_UNUSED_HH


==> anc/xt-super/dune-xt-common/dune/xt/common/validation.hh <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2012, 2014, 2016)
//   Rene Milk       (2012 - 2013, 2015)
//   Tobias Leibner  (2014)

#ifndef DUNE_XT_COMMON_VALIDATION_HH
#define DUNE_XT_COMMON_VALIDATION_HH

#include <ostream>
#include <string>
#include <boost/format.hpp>

#include <dune/xt/common/misc.hh>
#include <dune/xt/common/string.hh>
#include <dune/xt/common/type_traits.hh>

namespace Dune {
namespace XT {
namespace Common {

/** \brief Base class for all Validators
 *  the idea is from dune-fem, only our class is an actual interface
 **/
template <class T, class Derived>
class ValidatorInterface
{
public:
  bool operator()(const T& value) const
  {
    return as_imp()(value);
  }

  std::string msg() const
  {
    return as_imp().msg();
  }
  void print(std::ostream& out) const
  {
    out << as_imp().msg();
  }

protected:
  inline const Derived& as_imp() const
  {
    return static_cast<const Derived&>(*this);
  }

  inline Derived& as_imp()
  {
    return static_cast<Derived&>(*this);
  }
};

//! a class usable as a default validator
template <class T>
class ValidateAny : public ValidatorInterface<T, ValidateAny<T>>
{
  typedef ValidateAny<T> ThisType;
  typedef ValidatorInterface<T, ThisType> BaseType;

public:
  inline ValidateAny()
  {
  }
  inline ValidateAny(const ThisType&)
  {
  }

  inline bool operator()(const T&) const
  {
    return true;
  }

  std::string msg() const
  {
    return "ValidateAny: all values should be valid... \n\n";
  }
};

//! validates arg iff in given list
template <class T, class ListImp = std::vector<T>>
class ValidateInList : public ValidatorInterface<T, ValidateInList<T, ListImp>>
{
  typedef ValidateInList<T, ListImp> ThisType;
  typedef ValidatorInterface<T, ThisType> BaseType;
  typedef ListImp ListType;
  ListType valid_list_;

public:
  ValidateInList(const ListType& valid_list)
    : valid_list_(valid_list)
  {
  }

  inline bool operator()(const T& val) const
  {
    return std::find(valid_list_.begin(), valid_list_.end(), val) != valid_list_.end();
  }

  std::string msg() const
  {
    return "ValidateInList: checked Parameter was not in valid list\n\n";
  }
};

//! validate arg iff less than value, obviously
template <class T>
class ValidateLess : public ValidatorInterface<T, ValidateLess<T>>
{
public:
  ValidateLess(const T& baseval)
    : baseval_(baseval)
  {
  }
  inline bool operator()(const T& val) const
  {
    return baseval_ < val;
  }

  std::string msg() const
  {
    return (boost::format("given value was invalid: not less than %s") % to_string(baseval_)).str();
  }

private:
  const T baseval_;
};

//! validate arg iff greater than value, obviously
template <class T>
class ValidateGreater : public ValidatorInterface<T, ValidateGreater<T>>
{
public:
  ValidateGreater(const T& baseval)
    : baseval_(baseval)
  {
  }
  inline bool operator()(const T& val) const
  {
    return baseval_ > val;
  }

  std::string msg() const
  {
    return (boost::format("given value was invalid: not greater than %s") % to_string(baseval_)).str();
  }

private:
  const T baseval_;
};

//! validate iff not Validator(arg)
template <class T, class Validator>
class ValidateInverse : public ValidatorInterface<T, ValidateInverse<T, Validator>>
{
public:
  ValidateInverse(const Validator validator = Validator())
    : validator_(validator)
  {
  }
  ValidateInverse(const T arg)
    : validator_(Validator(arg))
  {
  }
  inline bool operator()(const T& val) const
  {
    return !validator_(val);
  }

  std::string msg() const
  {
    return "Inverse condition failed: " + validator_.msg();
  }

private:
  const Validator validator_;
};

#define INVERSE_VALIDATE(V_NEW_NAME, V_BASE_NAME)                                                                      \
  template <class T>                                                                                                   \
  struct V_NEW_NAME : public ValidateInverse<T, V_BASE_NAME<T>>                                                        \
  {                                                                                                                    \
    template <typename... Types>                                                                                       \
    V_NEW_NAME(Types... args)                                                                                          \
      : ValidateInverse<T, V_BASE_NAME<T>>(args...)                                                                    \
    {                                                                                                                  \
    }                                                                                                                  \
  }

INVERSE_VALIDATE(ValidateNone, ValidateAny);
INVERSE_VALIDATE(ValidateGreaterOrEqual, ValidateLess);
INVERSE_VALIDATE(ValidateNotLess, ValidateLess);

//! validate arg iff arg \in [min,max]
template <class T>
class ValidateInterval : public ValidatorInterface<T, ValidateInterval<T>>
{
public:
  ValidateInterval(const T& min, const T& max)
    : min_(min)
    , max_(max)
  {
  }

  inline bool operator()(const T& val) const
  {
    const bool lowerOk = ValidateGreaterOrEqual<T>(val)(min_);
    const bool upperOk = ValidateGreaterOrEqual<T>(max_)(val);
    return lowerOk && upperOk;
  }

  std::string msg() const
  {
    return "given value was invalid: value not in given interval";
  }

private:
  const T min_;
  const T max_;
};

//! example partial specialisation
template <typename T>
struct Typename<ValidateAny<T>>
{
  static std::string value()
  {
    return "Parameter::ValidateAny<T>";
  }
};

} // end namespace Common
} // end namespace XT
} // end namespace Dune

template <class T, class Validator>
std::ostream operator<<(std::ostream& out, const Dune::XT::Common::ValidatorInterface<T, Validator>& validator)
{
  return out << validator.msg();
}

#endif // DUNE_XT_COMMON_VALIDATION_HH


==> anc/xt-super/dune-xt-common/dune/xt/common/vector.hh <==
// This file is part of the dune-xt-common project:
//   https://github.com/dune-community/dune-xt-common
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Barbara Verfürth (2015)
//   Felix Schindler  (2012 - 2016)
//   Rene Milk        (2012 - 2015)
//   Sven Kaulmann    (2013)
//   Tobias Leibner   (2014 - 2015)

#ifndef DUNE_XT_COMMON_VECTOR_HH
#define DUNE_XT_COMMON_VECTOR_HH

#include <vector>
#include <ostream>

#include <dune/common/dynvector.hh>
#include <dune/common/fvector.hh>
#include <dune/common/ftraits.hh>

#include <dune/xt/common/exceptions.hh>
#include <dune/xt/common/type_traits.hh>
#include <dune/xt/common/float_cmp.hh>

namespace Dune {
namespace XT {
namespace Common {

template <class VecType>
struct VectorAbstraction;

//! logically and structurally this belongs in type_utils.hh, but the dependent implementation prohibits that
template <class VectorType>
struct is_vector
{
  static const bool value = VectorAbstraction<VectorType>::is_vector;
};

/**
 * \brief Traits to statically extract information of a (mathematical) vector.
 *
 *        If you want your vector class to benefit from the operators defined in this header you have to manually
 *        specify a specialization of this class in your code with is_vector defined to true and the appropriate
 *        static methods and members (see the specializations below).
 */
template <class VecType>
struct VectorAbstraction
{
  typedef VecType VectorType;
  typedef VecType ScalarType;
  typedef VecType RealType;
  typedef typename Dune::FieldTraits<VecType>::field_type S;
  typedef typename Dune::FieldTraits<VecType>::real_type R;

  static constexpr bool is_vector = false;

  static constexpr bool has_static_size = false;

  static constexpr size_t static_size = std::numeric_limits<size_t>::max();

  static inline /*VectorType*/ void create(const size_t /*sz*/)
  {
    static_assert(AlwaysFalse<VecType>::value, "Do not call me if is_vector is false!");
  }

  static inline /*VectorType*/ void create(const size_t /*sz*/, const ScalarType& /*val*/)
  {
    static_assert(AlwaysFalse<VecType>::value, "Do not call me if is_vector is false!");
  }
};

template <class T>
struct VectorAbstraction<std::vector<T>>
{
  typedef std::vector<T> VectorType;
  typedef typename Dune::FieldTraits<T>::field_type ScalarType;
  typedef typename Dune::FieldTraits<T>::real_type RealType;
  typedef ScalarType S;
  typedef RealType R;

  static constexpr bool is_vector = true;

  static constexpr bool has_static_size = false;

  static constexpr size_t static_size = std::numeric_limits<size_t>::max();

  static inline VectorType create(const size_t sz)
  {
    return VectorType(sz);
  }

  static inline VectorType create(const size_t sz, const ScalarType& val)
  {
    return VectorType(sz, val);
  }
};

template <class K>
struct VectorAbstraction<Dune::DynamicVector<K>>
{
  typedef Dune::DynamicVector<K> VectorType;
  typedef typename Dune::FieldTraits<K>::field_type ScalarType;
  typedef typename Dune::FieldTraits<K>::real_type RealType;
  typedef ScalarType S;
  typedef RealType R;

  static constexpr bool is_vector = true;

  static constexpr bool has_static_size = false;

  static constexpr size_t static_size = std::numeric_limits<size_t>::max();

  static inline VectorType create(const size_t sz)
  {
    return VectorType(sz);
  }

  static inline VectorType create(const size_t sz, const ScalarType& val)
  {
    return VectorType(sz, val);
  }
};

template <class K, int SIZE>
struct VectorAbstraction<Dune::FieldVector<K, SIZE>>
{
  typedef Dune::FieldVector<K, SIZE> VectorType;
  typedef typename Dune::FieldTraits<K>::field_type ScalarType;
  typedef typename Dune::FieldTraits<K>::real_type RealType;
  typedef ScalarType S;
  typedef RealType R;

  static constexpr bool is_vector = true;

  static constexpr bool has_static_size = true;

  static constexpr size_t static_size = SIZE;

  static inline VectorType create(const size_t sz)
  {
    if (sz != SIZE)
      DUNE_THROW(Exceptions::shapes_do_not_match, "sz = " << sz << "\nSIZE = " << int(SIZE));
    return VectorType();
  }

  static inline VectorType create(const size_t sz, const ScalarType& val)
  {
    if (sz != SIZE)
      DUNE_THROW(Exceptions::shapes_do_not_match, "sz = " << sz << "\nSIZE = " << int(SIZE));
    return VectorType(val);
  }
};

template <class T>
struct VectorAbstraction<std::complex<T>>
{
  typedef std::complex<T> VectorType;
  typedef std::complex<T> ScalarType;
  typedef T RealType;
  typedef ScalarType S;
  typedef RealType R;

  static constexpr bool is_vector = false;

  static constexpr bool has_static_size = true;

  static constexpr size_t static_size = 2u;

  static inline VectorType create(const size_t /*sz*/)
  {
    return VectorType(0, 0);
  }

  static inline VectorType create(const size_t /*sz*/, const ScalarType& val)
  {
    return VectorType(val);
  }
  static inline VectorType create(const size_t /*sz*/, const RealType& val)
  {
    return VectorType(val, val);
  }
};

template <class VectorType>
typename std::enable_if<is_vector<VectorType>::value, VectorType>::type
create(const size_t sz,
       const typename VectorAbstraction<VectorType>::S& val = typename VectorAbstraction<VectorType>::S(0))
{
  return VectorAbstraction<VectorType>::create(sz, val);
}

template <class T, class SR>
typename std::enable_if<is_complex<T>::value, T>::type create(const size_t /*sz*/,
                                                              const SR& val = typename VectorAbstraction<T>::R(0))
{
  return VectorAbstraction<T>::create(0, val);
}

template <class VectorType>
typename std::enable_if<std::is_arithmetic<VectorType>::value, VectorType>::type
create(const size_t /*sz*/,
       const typename VectorAbstraction<VectorType>::S& val = typename VectorAbstraction<VectorType>::S(0))
{
  return val;
}

} // namespace Common
} // namespace XT
} // namespace Dune

template <class S, class V>
typename std::enable_if<std::is_arithmetic<S>::value && Dune::XT::Common::is_vector<V>::value, V>::type
operator*(const S& scalar, const V& vec)
{
  V result(vec);
  for (size_t ii = 0; ii < vec.size(); ++ii)
    result[ii] *= scalar;
  return result;
} // ... operator*(...)

template <class L, class R>
typename std::enable_if<Dune::XT::Common::is_vector<L>::value && Dune::XT::Common::is_vector<R>::value
                            && std::is_same<typename Dune::XT::Common::VectorAbstraction<L>::S,
                                            typename Dune::XT::Common::VectorAbstraction<R>::S>::value,
                        L>::type
operator+(const L& left, const R& right)
{
  const auto sz = left.size();
  if (right.size() != sz)
    DUNE_THROW(Dune::XT::Common::Exceptions::shapes_do_not_match,
               "left.size() = " << sz << "\nright.size() = " << right.size());
  L result(left);
  for (size_t ii = 0; ii < sz; ++ii)
    result[ii] += right[ii];
  return result;
} // ... operator+(...)

template <class V, class CharType, class CharTraits>
typename std::enable_if<Dune::XT::Common::is_vector<V>::value, std::basic_ostream<CharType, CharTraits>&>::type
operator<<(std::basic_ostream<CharType, CharTraits>& out, const V& vec)
{
  if (vec.size() == 0)
    out << "[]";
  else if (vec.size() == 1)
    out << vec[0];
  else {
    out << "[" << vec[0];
    for (decltype(vec.size()) ii = 1; ii < vec.size(); ++ii)
      out << " " << vec[ii];
    out << "]";
  }
  return out;
} // ... operator<<(...)

namespace std {
/// clang 3.6 does not consider the overload in the ns for some reason during resultion of a call in gtest
template <class V, class Alloc, class CharType, class CharTraits>
std::basic_ostream<CharType, CharTraits>& operator<<(std::basic_ostream<CharType, CharTraits>& out,
                                                     const std::vector<V, Alloc>& vec)
{
  ::operator<<(out, vec);
  return out;
} // ... operator<<(...)
}

#endif // DUNE_XT_COMMON_VECTOR_HH


==> anc/xt-super/dune-xt-common/stamp-vc <==
# This file is part of the dune-xt-common project:
#   https://github.com/dune-community/dune-xt-common
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2014, 2016)
#   Rene Milk       (2012, 2015)



==> anc/xt-super/dune-xt-functions/CMakeLists.txt <==
# This file is part of the dune-xt-functions project:
#   https://github.com/dune-community/dune-xt-functions
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2016)

cmake_minimum_required(VERSION 3.1)
project(dune-xt-functions CXX)

if(NOT (dune-common_DIR OR dune-common_ROOT OR
      "${CMAKE_PREFIX_PATH}" MATCHES ".*dune-common.*"))
    string(REPLACE  ${CMAKE_PROJECT_NAME} dune-common dune-common_DIR
      ${PROJECT_BINARY_DIR})
endif()

# dune-common
find_package(dune-common REQUIRED)
list(APPEND CMAKE_MODULE_PATH
     "${PROJECT_SOURCE_DIR}/cmake/modules"
     "${dune-common_MODULE_PATH}")
include(DuneMacros)

# dune-xt-common
find_package(dune-xt-common REQUIRED)
list(APPEND CMAKE_MODULE_PATH
     "${dune-xt-common_MODULE_PATH}")
include(DuneUtils)

# start a dune project with information from dune.module
dune_project()
dune_enable_all_packages(MODULE_LIBRARIES dunextfunctions
                         VERBOSE)

# add header of this module for header listing
file(GLOB_RECURSE xtfunctions "${CMAKE_CURRENT_SOURCE_DIR}/dune/*.hh")
set(COMMON_HEADER ${xtfunctions} ${DUNE_HEADERS})

# add header of dependent modules for header listing
foreach(_mod ${ALL_DEPENDENCIES})
        file(GLOB_RECURSE HEADER_LIST "${CMAKE_CURRENT_SOURCE_DIR}/../${_mod}/*.hh")
        list(APPEND COMMON_HEADER ${HEADER_LIST})
endforeach(_mod DEPENDENCIES)
set_source_files_properties(${COMMON_HEADER} PROPERTIES HEADER_FILE_ONLY 1)

#disable most warnings from dependent modules
foreach(_mod ${ALL_DEPENDENCIES})
    dune_module_to_uppercase(_upper_case "${_mod}")
    if(${_mod}_INCLUDE_DIRS)
        foreach( _idir ${${_mod}_INCLUDE_DIRS} )
            add_definitions("-isystem ${_idir}")
        endforeach( _idir )
    endif(${_mod}_INCLUDE_DIRS)
endforeach(_mod DEPENDENCIES)

add_subdirectory(dune)
add_subdirectory(doc)

# enable headercheck
add_definitions("-DENABLE_HEADERCHECK=1")

# finalize the dune project, e.g. generating config.h etc.
finalize_dune_project(GENERATE_CONFIG_H_CMAKE)


==> anc/xt-super/dune-xt-functions/CONTRIBUTING.md <==
```
# This file is part of the dune-xt-functions project:
#   https://github.com/dune-community/dune-xt-functions
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2016)
```

See https://github.com/dune-community/dune-xt-common/blob/master/CONTRIBUTING.md


==> anc/xt-super/dune-xt-functions/LICENSE <==
# This file is part of the dune-xt-functions project:
#   https://github.com/dune-community/dune-xt-functions
# The copyright lies with the authors of this file (see below).
# Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
#               or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
#                   with "runtime exception" (http://www.dune-project.org/license.html)
# Authors:
#   Felix Schindler (2016)

BSD 2-Clause License
--------------------

Redistribution and use in source and binary forms, with or without modification, are permitted provided that the
following conditions are met:

* Redistributions of source code must retain the above copyright notice, this list of conditions and the following
  disclaimer.
* Redistributions in binary form must reproduce the above copyright notice, this list of conditions and the following
  disclaimer in the documentation and/or other materials provided with the distribution.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES,
INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR
SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY,
WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF
THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.


GPL-2.0
-------
GNU GENERAL PUBLIC LICENSE

Version 2, June 1991

Copyright (C) 1989, 1991 Free Software Foundation, Inc.  
51 Franklin Street, Fifth Floor, Boston, MA  02110-1301, USA

Everyone is permitted to copy and distribute verbatim copies
of this license document, but changing it is not allowed.
Preamble

The licenses for most software are designed to take away your freedom to share and change it. By contrast, the GNU General Public License is intended to guarantee your freedom to share and change free software--to make sure the software is free for all its users. This General Public License applies to most of the Free Software Foundation's software and to any other program whose authors commit to using it. (Some other Free Software Foundation software is covered by the GNU Lesser General Public License instead.) You can apply it to your programs, too.

When we speak of free software, we are referring to freedom, not price. Our General Public Licenses are designed to make sure that you have the freedom to distribute copies of free software (and charge for this service if you wish), that you receive source code or can get it if you want it, that you can change the software or use pieces of it in new free programs; and that you know you can do these things.

To protect your rights, we need to make restrictions that forbid anyone to deny you these rights or to ask you to surrender the rights. These restrictions translate to certain responsibilities for you if you distribute copies of the software, or if you modify it.

For example, if you distribute copies of such a program, whether gratis or for a fee, you must give the recipients all the rights that you have. You must make sure that they, too, receive or can get the source code. And you must show them these terms so they know their rights.

We protect your rights with two steps: (1) copyright the software, and (2) offer you this license which gives you legal permission to copy, distribute and/or modify the software.

Also, for each author's protection and ours, we want to make certain that everyone understands that there is no warranty for this free software. If the software is modified by someone else and passed on, we want its recipients to know that what they have is not the original, so that any problems introduced by others will not reflect on the original authors' reputations.

Finally, any free program is threatened constantly by software patents. We wish to avoid the danger that redistributors of a free program will individually obtain patent licenses, in effect making the program proprietary. To prevent this, we have made it clear that any patent must be licensed for everyone's free use or not licensed at all.

The precise terms and conditions for copying, distribution and modification follow.

TERMS AND CONDITIONS FOR COPYING, DISTRIBUTION AND MODIFICATION

0. This License applies to any program or other work which contains a notice placed by the copyright holder saying it may be distributed under the terms of this General Public License. The "Program", below, refers to any such program or work, and a "work based on the Program" means either the Program or any derivative work under copyright law: that is to say, a work containing the Program or a portion of it, either verbatim or with modifications and/or translated into another language. (Hereinafter, translation is included without limitation in the term "modification".) Each licensee is addressed as "you".

Activities other than copying, distribution and modification are not covered by this License; they are outside its scope. The act of running the Program is not restricted, and the output from the Program is covered only if its contents constitute a work based on the Program (independent of having been made by running the Program). Whether that is true depends on what the Program does.

1. You may copy and distribute verbatim copies of the Program's source code as you receive it, in any medium, provided that you conspicuously and appropriately publish on each copy an appropriate copyright notice and disclaimer of warranty; keep intact all the notices that refer to this License and to the absence of any warranty; and give any other recipients of the Program a copy of this License along with the Program.

You may charge a fee for the physical act of transferring a copy, and you may at your option offer warranty protection in exchange for a fee.

2. You may modify your copy or copies of the Program or any portion of it, thus forming a work based on the Program, and copy and distribute such modifications or work under the terms of Section 1 above, provided that you also meet all of these conditions:

a) You must cause the modified files to carry prominent notices stating that you changed the files and the date of any change.
b) You must cause any work that you distribute or publish, that in whole or in part contains or is derived from the Program or any part thereof, to be licensed as a whole at no charge to all third parties under the terms of this License.
c) If the modified program normally reads commands interactively when run, you must cause it, when started running for such interactive use in the most ordinary way, to print or display an announcement including an appropriate copyright notice and a notice that there is no warranty (or else, saying that you provide a warranty) and that users may redistribute the program under these conditions, and telling the user how to view a copy of this License. (Exception: if the Program itself is interactive but does not normally print such an announcement, your work based on the Program is not required to print an announcement.)
These requirements apply to the modified work as a whole. If identifiable sections of that work are not derived from the Program, and can be reasonably considered independent and separate works in themselves, then this License, and its terms, do not apply to those sections when you distribute them as separate works. But when you distribute the same sections as part of a whole which is a work based on the Program, the distribution of the whole must be on the terms of this License, whose permissions for other licensees extend to the entire whole, and thus to each and every part regardless of who wrote it.

Thus, it is not the intent of this section to claim rights or contest your rights to work written entirely by you; rather, the intent is to exercise the right to control the distribution of derivative or collective works based on the Program.

In addition, mere aggregation of another work not based on the Program with the Program (or with a work based on the Program) on a volume of a storage or distribution medium does not bring the other work under the scope of this License.

3. You may copy and distribute the Program (or a work based on it, under Section 2) in object code or executable form under the terms of Sections 1 and 2 above provided that you also do one of the following:

a) Accompany it with the complete corresponding machine-readable source code, which must be distributed under the terms of Sections 1 and 2 above on a medium customarily used for software interchange; or,
b) Accompany it with a written offer, valid for at least three years, to give any third party, for a charge no more than your cost of physically performing source distribution, a complete machine-readable copy of the corresponding source code, to be distributed under the terms of Sections 1 and 2 above on a medium customarily used for software interchange; or,
c) Accompany it with the information you received as to the offer to distribute corresponding source code. (This alternative is allowed only for noncommercial distribution and only if you received the program in object code or executable form with such an offer, in accord with Subsection b above.)
The source code for a work means the preferred form of the work for making modifications to it. For an executable work, complete source code means all the source code for all modules it contains, plus any associated interface definition files, plus the scripts used to control compilation and installation of the executable. However, as a special exception, the source code distributed need not include anything that is normally distributed (in either source or binary form) with the major components (compiler, kernel, and so on) of the operating system on which the executable runs, unless that component itself accompanies the executable.

If distribution of executable or object code is made by offering access to copy from a designated place, then offering equivalent access to copy the source code from the same place counts as distribution of the source code, even though third parties are not compelled to copy the source along with the object code.

4. You may not copy, modify, sublicense, or distribute the Program except as expressly provided under this License. Any attempt otherwise to copy, modify, sublicense or distribute the Program is void, and will automatically terminate your rights under this License. However, parties who have received copies, or rights, from you under this License will not have their licenses terminated so long as such parties remain in full compliance.

5. You are not required to accept this License, since you have not signed it. However, nothing else grants you permission to modify or distribute the Program or its derivative works. These actions are prohibited by law if you do not accept this License. Therefore, by modifying or distributing the Program (or any work based on the Program), you indicate your acceptance of this License to do so, and all its terms and conditions for copying, distributing or modifying the Program or works based on it.

6. Each time you redistribute the Program (or any work based on the Program), the recipient automatically receives a license from the original licensor to copy, distribute or modify the Program subject to these terms and conditions. You may not impose any further restrictions on the recipients' exercise of the rights granted herein. You are not responsible for enforcing compliance by third parties to this License.

7. If, as a consequence of a court judgment or allegation of patent infringement or for any other reason (not limited to patent issues), conditions are imposed on you (whether by court order, agreement or otherwise) that contradict the conditions of this License, they do not excuse you from the conditions of this License. If you cannot distribute so as to satisfy simultaneously your obligations under this License and any other pertinent obligations, then as a consequence you may not distribute the Program at all. For example, if a patent license would not permit royalty-free redistribution of the Program by all those who receive copies directly or indirectly through you, then the only way you could satisfy both it and this License would be to refrain entirely from distribution of the Program.

If any portion of this section is held invalid or unenforceable under any particular circumstance, the balance of the section is intended to apply and the section as a whole is intended to apply in other circumstances.

It is not the purpose of this section to induce you to infringe any patents or other property right claims or to contest validity of any such claims; this section has the sole purpose of protecting the integrity of the free software distribution system, which is implemented by public license practices. Many people have made generous contributions to the wide range of software distributed through that system in reliance on consistent application of that system; it is up to the author/donor to decide if he or she is willing to distribute software through any other system and a licensee cannot impose that choice.

This section is intended to make thoroughly clear what is believed to be a consequence of the rest of this License.

8. If the distribution and/or use of the Program is restricted in certain countries either by patents or by copyrighted interfaces, the original copyright holder who places the Program under this License may add an explicit geographical distribution limitation excluding those countries, so that distribution is permitted only in or among countries not thus excluded. In such case, this License incorporates the limitation as if written in the body of this License.

9. The Free Software Foundation may publish revised and/or new versions of the General Public License from time to time. Such new versions will be similar in spirit to the present version, but may differ in detail to address new problems or concerns.

Each version is given a distinguishing version number. If the Program specifies a version number of this License which applies to it and "any later version", you have the option of following the terms and conditions either of that version or of any later version published by the Free Software Foundation. If the Program does not specify a version number of this License, you may choose any version ever published by the Free Software Foundation.

10. If you wish to incorporate parts of the Program into other free programs whose distribution conditions are different, write to the author to ask for permission. For software which is copyrighted by the Free Software Foundation, write to the Free Software Foundation; we sometimes make exceptions for this. Our decision will be guided by the two goals of preserving the free status of all derivatives of our free software and of promoting the sharing and reuse of software generally.

NO WARRANTY

11. BECAUSE THE PROGRAM IS LICENSED FREE OF CHARGE, THERE IS NO WARRANTY FOR THE PROGRAM, TO THE EXTENT PERMITTED BY APPLICABLE LAW. EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT HOLDERS AND/OR OTHER PARTIES PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY OF ANY KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE. THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE PROGRAM IS WITH YOU. SHOULD THE PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF ALL NECESSARY SERVICING, REPAIR OR CORRECTION.

12. IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MAY MODIFY AND/OR REDISTRIBUTE THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES, INCLUDING ANY GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING OUT OF THE USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED TO LOSS OF DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER PROGRAMS), EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF SUCH DAMAGES.

END OF TERMS AND CONDITIONS


Runtime Exception
-----------------

As a special exception, you may use the dune-xt-functions library without
restriction.  Specifically, if other files instantiate templates or
use macros or inline functions from one or more of the DUNE source
files, or you compile one or more of the DUNE source files and link
them with other files to produce an executable, this does not by
itself cause the resulting executable to be covered by the GNU
General Public License.  This exception does not however invalidate
any other reasons why the executable file might be covered by the
GNU General Public License.


==> anc/xt-super/dune-xt-functions/README.md <==
```
# This file is part of the dune-xt-functions project:
#   https://github.com/dune-community/dune-xt-functions
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2016)
```

[![Build Status](https://travis-ci.org/dune-community/dune-xt-functions.svg?branch=master)](https://travis-ci.org/dune-community/dune-xt-functions)

dune-xt-functions is an eXTensions module for DUNE (http://www.dune-project.org).

Please see our github page for issue tracking, further information, ...


==> anc/xt-super/dune-xt-functions/cmake/modules/CMakeLists.txt <==
# This file is part of the dune-xt-functions project:
#   https://github.com/dune-community/dune-xt-functions
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2016)

set(modules "DuneXtFunctions.cmake")

install(FILES ${modules} DESTINATION ${DUNE_INSTALL_MODULEDIR})


==> anc/xt-super/dune-xt-functions/cmake/modules/DuneXtFunctionsMacros.cmake <==
# This file is part of the dune-xt-functions project:
#   https://github.com/dune-community/dune-xt-functions
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2016)
#
# File for module specific CMake tests.


==> anc/xt-super/dune-xt-functions/cmake/modules/petsc/CorrectWindowsPaths.cmake <==
# CorrectWindowsPaths - this module defines one macro
#
# CONVERT_CYGWIN_PATH( PATH )
#  This uses the command cygpath (provided by cygwin) to convert
#  unix-style paths into paths useable by cmake on windows

macro (CONVERT_CYGWIN_PATH _path)
  if (WIN32)
    EXECUTE_PROCESS(COMMAND cygpath.exe -m ${${_path}}
      OUTPUT_VARIABLE ${_path})
    string (STRIP ${${_path}} ${_path})
  endif (WIN32)
endmacro (CONVERT_CYGWIN_PATH)



==> anc/xt-super/dune-xt-functions/cmake/modules/petsc/FindFFTW.cmake <==
# - Find FFTW
# Find the native FFTW includes and library
#
#  FFTW_INCLUDES    - where to find fftw3.h
#  FFTW_LIBRARIES   - List of libraries when using FFTW.
#  FFTW_FOUND       - True if FFTW found.

if (FFTW_INCLUDES)
  # Already in cache, be silent
  set (FFTW_FIND_QUIETLY TRUE)
endif (FFTW_INCLUDES)

find_path (FFTW_INCLUDES fftw3.h)

find_library (FFTW_LIBRARIES NAMES fftw3)

# handle the QUIETLY and REQUIRED arguments and set FFTW_FOUND to TRUE if
# all listed variables are TRUE
include (FindPackageHandleStandardArgs)
find_package_handle_standard_args (FFTW DEFAULT_MSG FFTW_LIBRARIES FFTW_INCLUDES)

mark_as_advanced (FFTW_LIBRARIES FFTW_INCLUDES)


==> anc/xt-super/dune-xt-functions/cmake/modules/petsc/FindGSL.cmake <==
# - Find GSL
# Find the native GSL includes and library
#
#  GSL_INCLUDES    - where to find gsl/gsl_*.h, etc.
#  GSL_LIBRARIES   - List of libraries when using GSL.
#  GSL_FOUND       - True if GSL found.


if (GSL_INCLUDES)
  # Already in cache, be silent
  set (GSL_FIND_QUIETLY TRUE)
endif (GSL_INCLUDES)

find_path (GSL_INCLUDES gsl/gsl_math.h)

find_library (GSL_LIB NAMES gsl)

set (GSL_CBLAS_LIB "" CACHE FILEPATH "If your program fails to link
(usually because GSL is not automatically linking a CBLAS and no other
component of your project provides a CBLAS) then you may need to point
this variable to a valid CBLAS.  Usually GSL is distributed with
libgslcblas.{a,so} (next to GSL_LIB) which you may use if an optimized
CBLAS is unavailable.")

set (GSL_LIBRARIES "${GSL_LIB}" "${GSL_CBLAS_LIB}")

# handle the QUIETLY and REQUIRED arguments and set GSL_FOUND to TRUE if
# all listed variables are TRUE
include (FindPackageHandleStandardArgs)
find_package_handle_standard_args (GSL DEFAULT_MSG GSL_LIBRARIES GSL_INCLUDES)

mark_as_advanced (GSL_LIB GSL_CBLAS_LIB GSL_INCLUDES)


==> anc/xt-super/dune-xt-functions/cmake/modules/petsc/FindGit.cmake <==
SET(Git_FOUND FALSE)

FIND_PROGRAM(Git_EXECUTABLE git
  DOC "git command line client")
MARK_AS_ADVANCED(Git_EXECUTABLE)

IF(Git_EXECUTABLE)
  SET(Git_FOUND TRUE)
  MACRO(Git_WC_INFO dir prefix)
    EXECUTE_PROCESS(COMMAND ${Git_EXECUTABLE} rev-list -n 1 HEAD
       WORKING_DIRECTORY ${dir}
        ERROR_VARIABLE Git_error
       OUTPUT_VARIABLE ${prefix}_WC_REVISION_HASH
        OUTPUT_STRIP_TRAILING_WHITESPACE)
    if(NOT ${Git_error} EQUAL 0)
      MESSAGE(SEND_ERROR "Command \"${Git_EXECUTBALE} rev-list -n 1 HEAD\" in directory ${dir} failed with output:\n${Git_error}")
    ELSE(NOT ${Git_error} EQUAL 0)
      EXECUTE_PROCESS(COMMAND ${Git_EXECUTABLE} name-rev ${${prefix}_WC_REVISION_HASH}
         WORKING_DIRECTORY ${dir}
         OUTPUT_VARIABLE ${prefix}_WC_REVISION_NAME
          OUTPUT_STRIP_TRAILING_WHITESPACE)
    ENDIF(NOT ${Git_error} EQUAL 0)
  ENDMACRO(Git_WC_INFO)
ENDIF(Git_EXECUTABLE)

IF(NOT Git_FOUND)
  IF(NOT Git_FIND_QUIETLY)
    MESSAGE(STATUS "Git was not found")
  ELSE(NOT Git_FIND_QUIETLY)
    if(Git_FIND_REQUIRED)
      MESSAGE(FATAL_ERROR "Git was not found")
    ENDIF(Git_FIND_REQUIRED)
  ENDIF(NOT Git_FIND_QUIETLY)
ENDIF(NOT Git_FOUND)


==> anc/xt-super/dune-xt-functions/cmake/modules/petsc/FindITAPS.cmake <==
# - Try to find ITAPS
#
# This will define
#
#  ITAPS_FOUND          - Requested components were found
#  ITAPS_INCLUDES       - Includes for all available components
#  ITAPS_LIBRARIES      - Libraries for all available components
#
#  ITAPS_MESH_FOUND     - System has iMesh
#  ITAPS_MESH_INCLUDES  - The iMesh include directory
#  ITAPS_MESH_LIBRARIES - Link these to use iMesh
#
#  ITAPS_GEOM_FOUND     - System has iGeom
#  ITAPS_GEOM_INCLUDES  - The iGeom include directory
#  ITAPS_GEOM_LIBRARIES - Link these to use iGeom
#
#  ITAPS_REL_FOUND      - System has iRel
#  ITAPS_REL_INCLUDES   - The iRel include directory
#  ITAPS_REL_LIBRARIES  - Link these to use iRel
#
# Setting this changes the behavior of the search
#  ITAPS_MESH_DEFS_FILE - path to iMesh-Defs.inc
#  ITAPS_GEOM_DEFS_FILE - path to iGeom-Defs.inc
#  ITAPS_REL_DEFS_FILE  - path to iRel-Defs.inc
#
# If any of these variables are in your environment, they will be used as hints
#  IMESH_DIR - directory in which iMesh resides
#  IGEOM_DIR - directory in which iGeom resides
#  IREL_DIR  - directory in which iRel resides
#
# Redistribution and use is allowed according to the terms of the BSD license.
# For details see the accompanying COPYING-CMAKE-SCRIPTS file.
#

include (FindPackageMultipass)
include (ResolveCompilerPaths)
include (CheckCSourceRuns)
include (FindPackageHandleStandardArgs)

find_program (MAKE_EXECUTABLE NAMES make gmake)

macro (ITAPS_PREPARE_COMPONENT component name)
  find_file (ITAPS_${component}_DEFS_FILE ${name}-Defs.inc
    HINTS ENV I${component}_DIR
    PATH_SUFFIXES lib64 lib)
  # If ITAPS_XXX_DEFS_FILE has changed, the library will be found again
  find_package_multipass (ITAPS_${component} itaps_${component}_config_current
    STATES DEFS_FILE
    DEPENDENTS INCLUDES LIBRARIES EXECUTABLE_RUNS)
endmacro ()

macro (ITAPS_GET_VARIABLE makefile name var)
  set (${var} "NOTFOUND" CACHE INTERNAL "Cleared" FORCE)
  execute_process (COMMAND ${MAKE_EXECUTABLE} -f ${${makefile}} show VARIABLE=${name}
    OUTPUT_VARIABLE ${var}
    RESULT_VARIABLE itaps_return)
endmacro (ITAPS_GET_VARIABLE)

macro (ITAPS_TEST_RUNS component name includes libraries program runs)
  # message (STATUS "Starting run test: ${includes} ${libraries} ${runs}")
  multipass_c_source_runs ("${includes}" "${libraries}" "${program}" ${runs})
  if (NOT ITAPS_${component}_EXECUTABLE_RUNS)
    set (ITAPS_${component}_EXECUTABLE_RUNS "${${runs}}" CACHE BOOL
      "Can the system successfully run an ${name} executable?  This variable can be manually set to \"YES\" to force CMake to accept a given configuration, but this will almost always result in a broken build." FORCE)
  endif ()
endmacro (ITAPS_TEST_RUNS)

macro (ITAPS_REQUIRED_LIBS component name includes libraries_all program libraries_required)
  # message (STATUS "trying program: ${program}")
  resolve_libraries (_all_libraries "${libraries_all}")
  list (GET _all_libraries 0 _first_library)
  itaps_test_runs (${component} ${name} "${includes}" "${_first_library};${itaps_rel_libs}" "${program}" ${name}_works_minimal)
  if (${name}_works_minimal)
    set (${libraries_required} "${_first_library}")
    message (STATUS "${name} executable works when only linking to the interface lib, this probably means you have shared libs.")
  else ()
    itaps_test_runs (${component} ${name} "${includes}" "${_all_libraries};${itaps_rel_libs}" "${itaps_mesh_program}" ${name}_works_extra)
    if (${name}_works_extra)
      set (${libraries_required} "${_all_libraries}")
      message (STATUS "${name} executable requires linking to extra libs, this probably means it's statically linked.")
    else ()
      message (STATUS "${name} could not be used, maybe the install is broken.")
    endif ()
  endif ()
endmacro ()

macro (ITAPS_HANDLE_COMPONENT component name program)
  itaps_prepare_component ("${component}" "${name}")
  if (ITAPS_${component}_DEFS_FILE AND NOT itaps_${component}_config_current)
    # A temporary makefile to probe this ITAPS components's configuration
    set (itaps_config_makefile "${PROJECT_BINARY_DIR}/Makefile.${name}")
    file (WRITE ${itaps_config_makefile}
      "## This file was autogenerated by FindITAPS.cmake
include ${ITAPS_${component}_DEFS_FILE}
show :
\t-@echo -n \${\${VARIABLE}}")
    itaps_get_variable (itaps_config_makefile I${component}_INCLUDEDIR   itaps_includedir)
    itaps_get_variable (itaps_config_makefile I${component}_LIBS         itaps_libs)
    file (REMOVE ${itaps_config_makefile})
    find_path (itaps_include_tmp ${name}.h HINTS ${itaps_includedir} NO_DEFAULT_PATH)
    set (ITAPS_${component}_INCLUDES "${itaps_include_tmp}" CACHE STRING "Include directories for ${name}")
    set (itaps_include_tmp "NOTFOUND" CACHE INTERNAL "Cleared" FORCE)
    itaps_required_libs ("${component}" "${name}" "${ITAPS_${component}_INCLUDES}" "${itaps_libs}" "${program}" itaps_${component}_required_libraries)
    set (ITAPS_${component}_LIBRARIES "${itaps_${component}_required_libraries}" CACHE STRING "Libraries for ${name}")
    mark_as_advanced (ITAPS_${component}_EXECUTABLE_RUNS ITAPS_${component}_LIBRARIES)
  endif()
  set (ITAPS_${component}_FOUND "${ITAPS_${component}_EXECUTABLE_RUNS}")
endmacro()

itaps_handle_component (MESH iMesh "
/* iMesh test program */
#include <iMesh.h>
#define CHK(err) if (err) return 1
int main(int argc,char *argv[]) {
  int err;
  iMesh_Instance m;
  iMesh_newMesh(\"\",&m,&err,0);CHK(err);
  iMesh_dtor(m,&err);CHK(err);
  return 0;
}
")
find_path (imesh_include_tmp iMeshP.h HINTS ${ITAPS_MESH_INCLUDES} NO_DEFAULT_PATH)
if (imesh_include_tmp)
  set (ITAPS_MESH_HAS_PARALLEL "YES")
else ()
  set (ITAPS_MESH_HAS_PARALLEL "NO")
endif ()
set (imesh_include_tmp "NOTFOUND" CACHE INTERNAL "Cleared" FORCE)

set (itaps_rel_libs)       # Extra libraries which should only be set when linking with iRel

itaps_handle_component (GEOM iGeom "
/* iGeom test program */
#include <iGeom.h>
#define CHK(err) if (err) return 1
int main() {
  int ierr;
  iGeom_Instance g;
  iGeom_newGeom(\"\",&g,&ierr,0);CHK(ierr);
  iGeom_dtor(g,&ierr);CHK(ierr);
  return 0;
}
")

if (ITAPS_MESH_FOUND AND ITAPS_GEOM_FOUND) # iRel only makes sense if iMesh and iGeom are found
  set (itaps_rel_libs "${ITAPS_MESH_LIBRARIES}" "${ITAPS_GEOM_LIBRARIES}")
  itaps_handle_component (REL iRel "
/* iRel test program */
#include <iRel.h>
#define CHK(err) if (err) return 1
int main() {
  int ierr;
  iRel_Instance rel;
  iRel_create(\"\",&rel,&ierr,0);CHK(ierr);
  iRel_destroy(rel,&ierr);CHK(ierr);
  return 0;
}
")
endif ()

set (ITAPS_INCLUDES)
set (ITAPS_LIBRARIES)
foreach (component REL GEOM MESH)
  if (ITAPS_${component}_INCLUDES)
    list (APPEND ITAPS_INCLUDES "${ITAPS_${component}_INCLUDES}")
  endif ()
  if (ITAPS_${component}_LIBRARIES)
    list (APPEND ITAPS_LIBRARIES "${ITAPS_${component}_LIBRARIES}")
  endif ()
  message (STATUS "ITAPS_${component}: ${ITAPS_${component}_INCLUDES} ${ITAPS_${component}_LIBRARIES}")
endforeach()
list (REMOVE_DUPLICATES ITAPS_INCLUDES)
list (REMOVE_DUPLICATES ITAPS_LIBRARIES)

set (ITAPS_FOUND_REQUIRED_COMPONENTS YES)
if (ITAPS_FIND_REQUIRED)
  foreach (component ${ITAPS_FIND_COMPONENTS})
    if (NOT ITAPS_${component}_FOUND)
      set (ITAPS_FOUND_REQUIRED_COMPONENTS NOTFOUND)
    endif()
  endforeach()
endif()

message (STATUS "ITAPS: ${ITAPS_INCLUDES}  ${ITAPS_LIBRARIES}")

find_package_handle_standard_args (ITAPS "ITAPS not found, check environment variables I{MESH,GEOM,REL}_DIR"
  ITAPS_INCLUDES ITAPS_LIBRARIES ITAPS_FOUND_REQUIRED_COMPONENTS)


==> anc/xt-super/dune-xt-functions/cmake/modules/petsc/FindNetCDF.cmake <==
# - Find NetCDF
# Find the native NetCDF includes and library
#
#  NETCDF_INCLUDES    - where to find netcdf.h, etc
#  NETCDF_LIBRARIES   - Link these libraries when using NetCDF
#  NETCDF_FOUND       - True if NetCDF found including required interfaces (see below)
#
# Your package can require certain interfaces to be FOUND by setting these
#
#  NETCDF_CXX         - require the C++ interface and link the C++ library
#  NETCDF_F77         - require the F77 interface and link the fortran library
#  NETCDF_F90         - require the F90 interface and link the fortran library
#
# The following are not for general use and are included in
# NETCDF_LIBRARIES if the corresponding option above is set.
#
#  NETCDF_LIBRARIES_C    - Just the C interface
#  NETCDF_LIBRARIES_CXX  - C++ interface, if available
#  NETCDF_LIBRARIES_F77  - Fortran 77 interface, if available
#  NETCDF_LIBRARIES_F90  - Fortran 90 interface, if available
#
# Normal usage would be:
#  set (NETCDF_F90 "YES")
#  find_package (NetCDF REQUIRED)
#  target_link_libraries (uses_f90_interface ${NETCDF_LIBRARIES})
#  target_link_libraries (only_uses_c_interface ${NETCDF_LIBRARIES_C})

if (NETCDF_INCLUDES AND NETCDF_LIBRARIES)
  # Already in cache, be silent
  set (NETCDF_FIND_QUIETLY TRUE)
endif (NETCDF_INCLUDES AND NETCDF_LIBRARIES)

find_path (NETCDF_INCLUDES netcdf.h
  HINTS NETCDF_DIR ENV NETCDF_DIR)

find_library (NETCDF_LIBRARIES_C       NAMES netcdf)
mark_as_advanced(NETCDF_LIBRARIES_C)

set (NetCDF_has_interfaces "YES") # will be set to NO if we're missing any interfaces
set (NetCDF_libs "${NETCDF_LIBRARIES_C}")

get_filename_component (NetCDF_lib_dirs "${NETCDF_LIBRARIES_C}" PATH)

macro (NetCDF_check_interface lang header libs)
  if (NETCDF_${lang})
    find_path (NETCDF_INCLUDES_${lang} NAMES ${header}
      HINTS "${NETCDF_INCLUDES}" NO_DEFAULT_PATH)
    find_library (NETCDF_LIBRARIES_${lang} NAMES ${libs}
      HINTS "${NetCDF_lib_dirs}" NO_DEFAULT_PATH)
    mark_as_advanced (NETCDF_INCLUDES_${lang} NETCDF_LIBRARIES_${lang})
    if (NETCDF_INCLUDES_${lang} AND NETCDF_LIBRARIES_${lang})
      list (INSERT NetCDF_libs 0 ${NETCDF_LIBRARIES_${lang}}) # prepend so that -lnetcdf is last
    else (NETCDF_INCLUDES_${lang} AND NETCDF_LIBRARIES_${lang})
      set (NetCDF_has_interfaces "NO")
      message (STATUS "Failed to find NetCDF interface for ${lang}")
    endif (NETCDF_INCLUDES_${lang} AND NETCDF_LIBRARIES_${lang})
  endif (NETCDF_${lang})
endmacro (NetCDF_check_interface)

NetCDF_check_interface (CXX netcdfcpp.h netcdf_c++)
NetCDF_check_interface (F77 netcdf.inc  netcdff)
NetCDF_check_interface (F90 netcdf.mod  netcdff)

set (NETCDF_LIBRARIES "${NetCDF_libs}" CACHE STRING "All NetCDF libraries required for interface level")

# handle the QUIETLY and REQUIRED arguments and set NETCDF_FOUND to TRUE if
# all listed variables are TRUE
include (FindPackageHandleStandardArgs)
find_package_handle_standard_args (NetCDF DEFAULT_MSG NETCDF_LIBRARIES NETCDF_INCLUDES NetCDF_has_interfaces)

mark_as_advanced (NETCDF_LIBRARIES NETCDF_INCLUDES)


==> anc/xt-super/dune-xt-functions/cmake/modules/petsc/FindPETSc.cmake <==
# - Try to find PETSc
# Once done this will define
#
#  PETSC_FOUND        - system has PETSc
#  PETSC_INCLUDES     - the PETSc include directories
#  PETSC_LIBRARIES    - Link these to use PETSc
#  PETSC_COMPILER     - Compiler used by PETSc, helpful to find a compatible MPI
#  PETSC_DEFINITIONS  - Compiler switches for using PETSc
#  PETSC_MPIEXEC      - Executable for running MPI programs
#  PETSC_VERSION      - Version string (MAJOR.MINOR.SUBMINOR)
#
#  Usage:
#  find_package(PETSc COMPONENTS CXX)  - required if build --with-clanguage=C++ --with-c-support=0
#  find_package(PETSc COMPONENTS C)    - standard behavior of checking build using a C compiler
#  find_package(PETSc)                 - same as above
#
# Setting these changes the behavior of the search
#  PETSC_DIR - directory in which PETSc resides
#  PETSC_ARCH - build architecture
#
# Redistribution and use is allowed according to the terms of the BSD license.
# For details see the accompanying COPYING-CMAKE-SCRIPTS file.
#

set(PETSC_VALID_COMPONENTS
  C
  CXX)

if(NOT PETSc_FIND_COMPONENTS)
  set(PETSC_LANGUAGE_BINDINGS "C")
else()
  # Right now, this is designed for compatability with the --with-clanguage option, so
  # only allow one item in the components list.
  list(LENGTH ${PETSc_FIND_COMPONENTS} components_length)
  if(${components_length} GREATER 1)
    message(FATAL_ERROR "Only one component for PETSc is allowed to be specified")
  endif()
  # This is a stub for allowing multiple components should that time ever come. Perhaps
  # to also test Fortran bindings?
  foreach(component ${PETSc_FIND_COMPONENTS})
    list(FIND PETSC_VALID_COMPONENTS ${component} component_location)
    if(${component_location} EQUAL -1)
      message(FATAL_ERROR "\"${component}\" is not a valid PETSc component.")
    else()
      list(APPEND PETSC_LANGUAGE_BINDINGS ${component})
    endif()
  endforeach()
endif()

function (petsc_get_version)
  if (EXISTS "${PETSC_DIR}/include/petscversion.h")
    file (STRINGS "${PETSC_DIR}/include/petscversion.h" vstrings REGEX "#define PETSC_VERSION_(RELEASE|MAJOR|MINOR|SUBMINOR|PATCH) ")
    foreach (line ${vstrings})
      string (REGEX REPLACE " +" ";" fields ${line}) # break line into three fields (the first is always "#define")
      list (GET fields 1 var)
      list (GET fields 2 val)
      set (${var} ${val} PARENT_SCOPE)
      set (${var} ${val})         # Also in local scope so we have access below
    endforeach ()
    if (PETSC_VERSION_RELEASE)
      set (PETSC_VERSION "${PETSC_VERSION_MAJOR}.${PETSC_VERSION_MINOR}.${PETSC_VERSION_SUBMINOR}p${PETSC_VERSION_PATCH}" PARENT_SCOPE)
    else ()
      # make dev version compare higher than any patch level of a released version
      set (PETSC_VERSION "${PETSC_VERSION_MAJOR}.${PETSC_VERSION_MINOR}.${PETSC_VERSION_SUBMINOR}.99" PARENT_SCOPE)
    endif ()
  else ()
    message (SEND_ERROR "PETSC_DIR can not be used, ${PETSC_DIR}/include/petscversion.h does not exist")
  endif ()
endfunction ()

find_path (PETSC_DIR include/petsc.h
  HINTS ENV PETSC_DIR
  PATHS
  # Debian paths
  /usr/lib/petscdir/3.5.1 /usr/lib/petscdir/3.5
  /usr/lib/petscdir/3.4.2 /usr/lib/petscdir/3.4
  /usr/lib/petscdir/3.3 /usr/lib/petscdir/3.2 /usr/lib/petscdir/3.1
  /usr/lib/petscdir/3.0.0 /usr/lib/petscdir/2.3.3 /usr/lib/petscdir/2.3.2
  # MacPorts path
  /opt/local/lib/petsc
  $ENV{HOME}/petsc
  DOC "PETSc Directory")

find_program (MAKE_EXECUTABLE NAMES make gmake)

if (PETSC_DIR AND NOT PETSC_ARCH)
  set (_petsc_arches
    $ENV{PETSC_ARCH}                   # If set, use environment variable first
    linux-gnu-c-debug linux-gnu-c-opt  # Debian defaults
    x86_64-unknown-linux-gnu i386-unknown-linux-gnu)
  set (petscconf "NOTFOUND" CACHE FILEPATH "Cleared" FORCE)
  foreach (arch ${_petsc_arches})
    if (NOT PETSC_ARCH)
      find_path (petscconf petscconf.h
        HINTS ${PETSC_DIR}
        PATH_SUFFIXES ${arch}/include bmake/${arch}
        NO_DEFAULT_PATH)
      if (petscconf)
        set (PETSC_ARCH "${arch}" CACHE STRING "PETSc build architecture")
      endif (petscconf)
    endif (NOT PETSC_ARCH)
  endforeach (arch)
  set (petscconf "NOTFOUND" CACHE INTERNAL "Scratch variable" FORCE)
endif (PETSC_DIR AND NOT PETSC_ARCH)

set (petsc_slaves LIBRARIES_SYS LIBRARIES_VEC LIBRARIES_MAT LIBRARIES_DM LIBRARIES_KSP LIBRARIES_SNES LIBRARIES_TS
  INCLUDE_DIR INCLUDE_CONF)
include (FindPackageMultipass)
find_package_multipass (PETSc petsc_config_current
  STATES DIR ARCH
  DEPENDENTS INCLUDES LIBRARIES COMPILER MPIEXEC ${petsc_slaves})

# Determine whether the PETSc layout is old-style (through 2.3.3) or
# new-style (>= 3.0.0)
if (EXISTS "${PETSC_DIR}/${PETSC_ARCH}/lib/petsc/conf/petscvariables") # > 3.5
  set (petsc_conf_rules "${PETSC_DIR}/lib/petsc/conf/rules")
  set (petsc_conf_variables "${PETSC_DIR}/lib/petsc/conf/variables")
elseif (EXISTS "${PETSC_DIR}/${PETSC_ARCH}/include/petscconf.h")   # > 2.3.3
  set (petsc_conf_rules "${PETSC_DIR}/conf/rules")
  set (petsc_conf_variables "${PETSC_DIR}/conf/variables")
elseif (EXISTS "${PETSC_DIR}/bmake/${PETSC_ARCH}/petscconf.h") # <= 2.3.3
  set (petsc_conf_rules "${PETSC_DIR}/bmake/common/rules")
  set (petsc_conf_variables "${PETSC_DIR}/bmake/common/variables")
elseif (PETSC_DIR)
  message (SEND_ERROR "The pair PETSC_DIR=${PETSC_DIR} PETSC_ARCH=${PETSC_ARCH} do not specify a valid PETSc installation")
endif ()

if (petsc_conf_rules AND petsc_conf_variables AND NOT petsc_config_current)
  petsc_get_version()

  # Put variables into environment since they are needed to get
  # configuration (petscvariables) in the PETSc makefile
  set (ENV{PETSC_DIR} "${PETSC_DIR}")
  set (ENV{PETSC_ARCH} "${PETSC_ARCH}")

  # A temporary makefile to probe the PETSc configuration
  set (petsc_config_makefile "${PROJECT_BINARY_DIR}/Makefile.petsc")
  file (WRITE "${petsc_config_makefile}"
"## This file was autogenerated by FindPETSc.cmake
# PETSC_DIR  = ${PETSC_DIR}
# PETSC_ARCH = ${PETSC_ARCH}
include ${petsc_conf_rules}
include ${petsc_conf_variables}
show :
\t-@echo -n \${\${VARIABLE}}
")

  macro (PETSC_GET_VARIABLE name var)
    set (${var} "NOTFOUND" CACHE INTERNAL "Cleared" FORCE)
    execute_process (COMMAND ${MAKE_EXECUTABLE} --no-print-directory -f ${petsc_config_makefile} show VARIABLE=${name}
      OUTPUT_VARIABLE ${var}
      RESULT_VARIABLE petsc_return)
  endmacro (PETSC_GET_VARIABLE)
  petsc_get_variable (PETSC_LIB_DIR            petsc_lib_dir)
  petsc_get_variable (PETSC_EXTERNAL_LIB_BASIC petsc_libs_external)
  petsc_get_variable (PETSC_CCPPFLAGS          petsc_cpp_line)
  petsc_get_variable (PETSC_INCLUDE            petsc_include)
  petsc_get_variable (PCC                      petsc_cc)
  petsc_get_variable (PCC_FLAGS                petsc_cc_flags)
  petsc_get_variable (MPIEXEC                  petsc_mpiexec)
  # We are done with the temporary Makefile, calling PETSC_GET_VARIABLE after this point is invalid!
  file (REMOVE ${petsc_config_makefile})

  include (ResolveCompilerPaths)
  # Extract include paths and libraries from compile command line
  resolve_includes (petsc_includes_all "${petsc_cpp_line}")

  #on windows we need to make sure we're linking against the right
  #runtime library
  if (WIN32)
    if (petsc_cc_flags MATCHES "-MT")
      set(using_md False)
      foreach(flag_var
          CMAKE_C_FLAGS CMAKE_C_FLAGS_DEBUG CMAKE_C_FLAGS_RELEASE
          CMAKE_C_FLAGS_MINSIZEREL CMAKE_C_FLAGS_RELWITHDEBINFO
          CMAKE_CXX_FLAGS CMAKE_CXX_FLAGS_DEBUG CMAKE_CXX_FLAGS_RELEASE
          CMAKE_CXX_FLAGS_MINSIZEREL CMAKE_CXX_FLAGS_RELWITHDEBINFO)
        if(${flag_var} MATCHES "/MD")
          set(using_md True)
        endif(${flag_var} MATCHES "/MD")
      endforeach(flag_var)
      if(${using_md} MATCHES "True")
        message(WARNING "PETSc was built with /MT, but /MD is currently set.
 See http://www.cmake.org/Wiki/CMake_FAQ#How_can_I_build_my_MSVC_application_with_a_static_runtime.3F")
      endif(${using_md} MATCHES "True")
    endif (petsc_cc_flags MATCHES "-MT")
  endif (WIN32)

  include (CorrectWindowsPaths)
  convert_cygwin_path(petsc_lib_dir)
  message (STATUS "petsc_lib_dir ${petsc_lib_dir}")

  macro (PETSC_FIND_LIBRARY suffix name)
    set (PETSC_LIBRARY_${suffix} "NOTFOUND" CACHE INTERNAL "Cleared" FORCE) # Clear any stale value, if we got here, we need to find it again
    if (WIN32)
      set (libname lib${name}) #windows expects "libfoo", linux expects "foo"
    else (WIN32)
      set (libname ${name})
    endif (WIN32)
    find_library (PETSC_LIBRARY_${suffix} NAMES ${libname} HINTS ${petsc_lib_dir} NO_DEFAULT_PATH)
    set (PETSC_LIBRARIES_${suffix} "${PETSC_LIBRARY_${suffix}}")
    mark_as_advanced (PETSC_LIBRARY_${suffix})
  endmacro (PETSC_FIND_LIBRARY suffix name)

  # Look for petscvec first, if it doesn't exist, we must be using single-library
  petsc_find_library (VEC petscvec)
  if (PETSC_LIBRARY_VEC)
    petsc_find_library (SYS  "petscsys;petsc") # libpetscsys is called libpetsc prior to 3.1 (when single-library was introduced)
    petsc_find_library (MAT  petscmat)
    petsc_find_library (DM   petscdm)
    petsc_find_library (KSP  petscksp)
    petsc_find_library (SNES petscsnes)
    petsc_find_library (TS   petscts)
    macro (PETSC_JOIN libs deps)
      list (APPEND PETSC_LIBRARIES_${libs} ${PETSC_LIBRARIES_${deps}})
    endmacro (PETSC_JOIN libs deps)
    petsc_join (VEC  SYS)
    petsc_join (MAT  VEC)
    petsc_join (DM   MAT)
    petsc_join (KSP  DM)
    petsc_join (SNES KSP)
    petsc_join (TS   SNES)
    petsc_join (ALL  TS)
  else ()
    set (PETSC_LIBRARY_VEC "NOTFOUND" CACHE INTERNAL "Cleared" FORCE) # There is no libpetscvec
    petsc_find_library (SINGLE petsc)
    foreach (pkg SYS VEC MAT DM KSP SNES TS ALL)
      set (PETSC_LIBRARIES_${pkg} "${PETSC_LIBRARY_SINGLE}")
    endforeach ()
  endif ()
  if (PETSC_LIBRARY_TS)
    message (STATUS "Recognized PETSc install with separate libraries for each package")
  else ()
    message (STATUS "Recognized PETSc install with single library for all packages")
  endif ()

  include(Check${PETSC_LANGUAGE_BINDINGS}SourceRuns)
  macro (PETSC_TEST_RUNS includes libraries runs)
    if(${PETSC_LANGUAGE_BINDINGS} STREQUAL "C")
      set(_PETSC_ERR_FUNC "CHKERRQ(ierr)")
    elseif(${PETSC_LANGUAGE_BINDINGS} STREQUAL "CXX")
      set(_PETSC_ERR_FUNC "CHKERRXX(ierr)")
    endif()
    if (PETSC_VERSION VERSION_GREATER 3.1)
      set (_PETSC_TSDestroy "TSDestroy(&ts)")
    else ()
      set (_PETSC_TSDestroy "TSDestroy(ts)")
    endif ()

    set(_PETSC_TEST_SOURCE "
static const char help[] = \"PETSc test program.\";
#include <petscts.h>
int main(int argc,char *argv[]) {
  PetscErrorCode ierr;
  TS ts;

  ierr = PetscInitialize(&argc,&argv,0,help);${_PETSC_ERR_FUNC};
  ierr = TSCreate(PETSC_COMM_WORLD,&ts);${_PETSC_ERR_FUNC};
  ierr = TSSetFromOptions(ts);${_PETSC_ERR_FUNC};
  ierr = ${_PETSC_TSDestroy};${_PETSC_ERR_FUNC};
  ierr = PetscFinalize();${_PETSC_ERR_FUNC};
  return 0;
}
")
    multipass_source_runs ("${includes}" "${libraries}" "${_PETSC_TEST_SOURCE}" ${runs} "${PETSC_LANGUAGE_BINDINGS}")
    if (${${runs}})
      set (PETSC_EXECUTABLE_RUNS "YES" CACHE BOOL
        "Can the system successfully run a PETSc executable?  This variable can be manually set to \"YES\" to force CMake to accept a given PETSc configuration, but this will almost always result in a broken build.  If you change PETSC_DIR, PETSC_ARCH, or PETSC_CURRENT you would have to reset this variable." FORCE)
    endif (${${runs}})
  endmacro (PETSC_TEST_RUNS)


  find_path (PETSC_INCLUDE_DIR petscts.h HINTS "${PETSC_DIR}" PATH_SUFFIXES include NO_DEFAULT_PATH)
  find_path (PETSC_INCLUDE_CONF petscconf.h HINTS "${PETSC_DIR}" PATH_SUFFIXES "${PETSC_ARCH}/include" "bmake/${PETSC_ARCH}" NO_DEFAULT_PATH)
  mark_as_advanced (PETSC_INCLUDE_DIR PETSC_INCLUDE_CONF)
  set (petsc_includes_minimal ${PETSC_INCLUDE_CONF} ${PETSC_INCLUDE_DIR})

  petsc_test_runs ("${petsc_includes_minimal}" "${PETSC_LIBRARIES_TS}" petsc_works_minimal)
  if (petsc_works_minimal)
    message (STATUS "Minimal PETSc includes and libraries work.  This probably means we are building with shared libs.")
    set (petsc_includes_needed "${petsc_includes_minimal}")
  else (petsc_works_minimal)     # Minimal includes fail, see if just adding full includes fixes it
    petsc_test_runs ("${petsc_includes_all}" "${PETSC_LIBRARIES_TS}" petsc_works_allincludes)
    if (petsc_works_allincludes) # It does, we just need all the includes (
      message (STATUS "PETSc requires extra include paths, but links correctly with only interface libraries.  This is an unexpected configuration (but it seems to work fine).")
      set (petsc_includes_needed ${petsc_includes_all})
    else (petsc_works_allincludes) # We are going to need to link the external libs explicitly
      resolve_libraries (petsc_libraries_external "${petsc_libs_external}")
      foreach (pkg SYS VEC MAT DM KSP SNES TS ALL)
        list (APPEND PETSC_LIBRARIES_${pkg}  ${petsc_libraries_external})
      endforeach (pkg)
      petsc_test_runs ("${petsc_includes_minimal}" "${PETSC_LIBRARIES_TS}" petsc_works_alllibraries)
      if (petsc_works_alllibraries)
         message (STATUS "PETSc only need minimal includes, but requires explicit linking to all dependencies.  This is expected when PETSc is built with static libraries.")
        set (petsc_includes_needed ${petsc_includes_minimal})
      else (petsc_works_alllibraries)
        # It looks like we really need everything, should have listened to Matt
        set (petsc_includes_needed ${petsc_includes_all})
        petsc_test_runs ("${petsc_includes_all}" "${PETSC_LIBRARIES_TS}" petsc_works_all)
        if (petsc_works_all) # We fail anyways
          message (STATUS "PETSc requires extra include paths and explicit linking to all dependencies.  This probably means you have static libraries and something unexpected in PETSc headers.")
        else (petsc_works_all) # We fail anyways
          message (STATUS "PETSc could not be used, maybe the install is broken.")
        endif (petsc_works_all)
      endif (petsc_works_alllibraries)
    endif (petsc_works_allincludes)
  endif (petsc_works_minimal)

  # We do an out-of-source build so __FILE__ will be an absolute path, hence __INSDIR__ is superfluous
  if (${PETSC_VERSION} VERSION_LESS 3.1)
    set (PETSC_DEFINITIONS "-D__SDIR__=\"\"" CACHE STRING "PETSc definitions" FORCE)
  else ()
    set (PETSC_DEFINITIONS "-D__INSDIR__=" CACHE STRING "PETSc definitions" FORCE)
  endif ()
  # Sometimes this can be used to assist FindMPI.cmake
  set (PETSC_MPIEXEC ${petsc_mpiexec} CACHE FILEPATH "Executable for running PETSc MPI programs" FORCE)
  set (PETSC_INCLUDES ${petsc_includes_needed} CACHE STRING "PETSc include path" FORCE)
  set (PETSC_LIBRARIES ${PETSC_LIBRARIES_ALL} CACHE STRING "PETSc libraries" FORCE)
  set (PETSC_COMPILER ${petsc_cc} CACHE FILEPATH "PETSc compiler" FORCE)
  # Note that we have forced values for all these choices.  If you
  # change these, you are telling the system to trust you that they
  # work.  It is likely that you will end up with a broken build.
  mark_as_advanced (PETSC_INCLUDES PETSC_LIBRARIES PETSC_COMPILER PETSC_DEFINITIONS PETSC_MPIEXEC PETSC_EXECUTABLE_RUNS)
endif ()

include (FindPackageHandleStandardArgs)
find_package_handle_standard_args (PETSc
  "PETSc could not be found.  Be sure to set PETSC_DIR and PETSC_ARCH."
  PETSC_INCLUDES PETSC_LIBRARIES PETSC_EXECUTABLE_RUNS)


==> anc/xt-super/dune-xt-functions/cmake/modules/petsc/FindPackageMultipass.cmake <==
# PackageMultipass - this module defines two macros
#
# FIND_PACKAGE_MULTIPASS (Name CURRENT
#  STATES VAR0 VAR1 ...
#  DEPENDENTS DEP0 DEP1 ...)
#
#  This function creates a cache entry <UPPERCASED-Name>_CURRENT which
#  the user can set to "NO" to trigger a reconfiguration of the package.
#  The first time this function is called, the values of
#  <UPPERCASED-Name>_VAR0, ... are saved.  If <UPPERCASED-Name>_CURRENT
#  is false or if any STATE has changed since the last time
#  FIND_PACKAGE_MULTIPASS() was called, then CURRENT will be set to "NO",
#  otherwise CURRENT will be "YES".  IF not CURRENT, then
#  <UPPERCASED-Name>_DEP0, ... will be FORCED to NOTFOUND.
#  Example:
#    find_path (FOO_DIR include/foo.h)
#    FIND_PACKAGE_MULTIPASS (Foo foo_current
#      STATES DIR
#      DEPENDENTS INCLUDES LIBRARIES)
#    if (NOT foo_current)
#      # Make temporary files, run programs, etc, to determine FOO_INCLUDES and FOO_LIBRARIES
#    endif (NOT foo_current)
#
# MULTIPASS_SOURCE_RUNS (Name INCLUDES LIBRARIES SOURCE RUNS LANGUAGE)
#  Always runs the given test, use this when you need to re-run tests
#  because parent variables have made old cache entries stale. The LANGUAGE
#  variable is either C or CXX indicating which compiler the test should
#  use.
# MULTIPASS_C_SOURCE_RUNS (Name INCLUDES LIBRARIES SOURCE RUNS)
#  DEPRECATED! This is only included for backwards compatability. Use
#  the more general MULTIPASS_SOURCE_RUNS instead.
#  Always runs the given test, use this when you need to re-run tests
#  because parent variables have made old cache entries stale.

macro (FIND_PACKAGE_MULTIPASS _name _current)
  string (TOUPPER ${_name} _NAME)
  set (_args ${ARGV})
  list (REMOVE_AT _args 0 1)

  set (_states_current "YES")
  list (GET _args 0 _cmd)
  if (_cmd STREQUAL "STATES")
    list (REMOVE_AT _args 0)
    list (GET _args 0 _state)
    while (_state AND NOT _state STREQUAL "DEPENDENTS")
      # The name of the stored value for the given state
      set (_stored_var PACKAGE_MULTIPASS_${_NAME}_${_state})
      if (NOT "${${_stored_var}}" STREQUAL "${${_NAME}_${_state}}")
        set (_states_current "NO")
      endif (NOT "${${_stored_var}}" STREQUAL "${${_NAME}_${_state}}")
      set (${_stored_var} "${${_NAME}_${_state}}" CACHE INTERNAL "Stored state for ${_name}." FORCE)
      list (REMOVE_AT _args 0)
      list (GET _args 0 _state)
    endwhile (_state AND NOT _state STREQUAL "DEPENDENTS")
  endif (_cmd STREQUAL "STATES")

  set (_stored ${_NAME}_CURRENT)
  if (NOT ${_stored})
    set (${_stored} "YES" CACHE BOOL "Is the configuration for ${_name} current?  Set to \"NO\" to reconfigure." FORCE)
    set (_states_current "NO")
  endif (NOT ${_stored})

  set (${_current} ${_states_current})
  if (NOT ${_current} AND PACKAGE_MULTIPASS_${_name}_CALLED)
    message (STATUS "Clearing ${_name} dependent variables")
    # Clear all the dependent variables so that the module can reset them
    list (GET _args 0 _cmd)
    if (_cmd STREQUAL "DEPENDENTS")
      list (REMOVE_AT _args 0)
      foreach (dep ${_args})
        set (${_NAME}_${dep} "NOTFOUND" CACHE INTERNAL "Cleared" FORCE)
      endforeach (dep)
    endif (_cmd STREQUAL "DEPENDENTS")
    set (${_NAME}_FOUND "NOTFOUND" CACHE INTERNAL "Cleared" FORCE)
  endif ()
  set (PACKAGE_MULTIPASS_${name}_CALLED YES CACHE INTERNAL "Private" FORCE)
endmacro (FIND_PACKAGE_MULTIPASS)


macro (MULTIPASS_SOURCE_RUNS includes libraries source runs language)
  include (Check${language}SourceRuns)
  # This is a ridiculous hack.  CHECK_${language}_SOURCE_* thinks that if the
  # *name* of the return variable doesn't change, then the test does
  # not need to be re-run.  We keep an internal count which we
  # increment to guarantee that every test name is unique.  If we've
  # gotten here, then the configuration has changed enough that the
  # test *needs* to be rerun.
  if (NOT MULTIPASS_TEST_COUNT)
    set (MULTIPASS_TEST_COUNT 00)
  endif (NOT MULTIPASS_TEST_COUNT)
  math (EXPR _tmp "${MULTIPASS_TEST_COUNT} + 1") # Why can't I add to a cache variable?
  set (MULTIPASS_TEST_COUNT ${_tmp} CACHE INTERNAL "Unique test ID")
  set (testname MULTIPASS_TEST_${MULTIPASS_TEST_COUNT}_${runs})
  set (CMAKE_REQUIRED_INCLUDES ${includes})
  set (CMAKE_REQUIRED_LIBRARIES ${libraries})
  if(${language} STREQUAL "C")
    check_c_source_runs ("${source}" ${testname})
  elseif(${language} STREQUAL "CXX")
    check_cxx_source_runs ("${source}" ${testname})
  endif()
  set (${runs} "${${testname}}")
endmacro (MULTIPASS_SOURCE_RUNS)

macro (MULTIPASS_C_SOURCE_RUNS includes libraries source runs)
  multipass_source_runs("${includes}" "${libraries}" "${source}" ${runs} "C")
endmacro (MULTIPASS_C_SOURCE_RUNS)


==> anc/xt-super/dune-xt-functions/cmake/modules/petsc/LICENSE <==
Copyright $(git shortlog -s)
All rights reserved.

Redistribution and use in source and binary forms, with or without modification,
are permitted provided that the following conditions are met:

* Redistributions of source code must retain the above copyright notice, this
  list of conditions and the following disclaimer.

* Redistributions in binary form must reproduce the above copyright notice, this
  list of conditions and the following disclaimer in the documentation and/or
  other materials provided with the distribution.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR
ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
(INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
(INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.


==> anc/xt-super/dune-xt-functions/cmake/modules/petsc/README <==
A collection of CMake modules, these can mostly be used independently.

The utilities for writing robust Find* modules might be useful until
CMake takes static libraries and multiple active configurations
seriously.

  http://www.cmake.org/Wiki/CMake:Improving_Find*_Modules


==> anc/xt-super/dune-xt-functions/cmake/modules/petsc/ResolveCompilerPaths.cmake <==
# ResolveCompilerPaths - this module defines two macros
#
# RESOLVE_LIBRARIES (XXX_LIBRARIES LINK_LINE)
#  This macro is intended to be used by FindXXX.cmake modules.
#  It parses a compiler link line and resolves all libraries
#  (-lfoo) using the library path contexts (-L/path) in scope.
#  The result in XXX_LIBRARIES is the list of fully resolved libs.
#  Example:
#
#    RESOLVE_LIBRARIES (FOO_LIBRARIES "-L/A -la -L/B -lb -lc -ld")
#
#  will be resolved to
#
#    FOO_LIBRARIES:STRING="/A/liba.so;/B/libb.so;/A/libc.so;/usr/lib/libd.so"
#
#  if the filesystem looks like
#
#    /A:       liba.so         libc.so
#    /B:       liba.so libb.so
#    /usr/lib: liba.so libb.so libc.so libd.so
#
#  and /usr/lib is a system directory.
#
#  Note: If RESOLVE_LIBRARIES() resolves a link line differently from
#  the native linker, there is a bug in this macro (please report it).
#
# RESOLVE_INCLUDES (XXX_INCLUDES INCLUDE_LINE)
#  This macro is intended to be used by FindXXX.cmake modules.
#  It parses a compile line and resolves all includes
#  (-I/path/to/include) to a list of directories.  Other flags are ignored.
#  Example:
#
#    RESOLVE_INCLUDES (FOO_INCLUDES "-I/A -DBAR='\"irrelevant -I/string here\"' -I/B")
#
#  will be resolved to
#
#    FOO_INCLUDES:STRING="/A;/B"
#
#  assuming both directories exist.
#  Note: as currently implemented, the -I/string will be picked up mistakenly (cry, cry)
include (CorrectWindowsPaths)

macro (RESOLVE_LIBRARIES LIBS LINK_LINE)
  string (REGEX MATCHALL "((-L|-l|-Wl)([^\" ]+|\"[^\"]+\")|[^\" ]+\\.(a|so|dll|lib))" _all_tokens "${LINK_LINE}")
  set (_libs_found)
  set (_directory_list)
  foreach (token ${_all_tokens})
    if (token MATCHES "-L([^\" ]+|\"[^\"]+\")")
      # If it's a library path, add it to the list
      string (REGEX REPLACE "^-L" "" token ${token})
      string (REGEX REPLACE "//" "/" token ${token})
      convert_cygwin_path(token)
      list (APPEND _directory_list ${token})
    elseif (token MATCHES "^(-l([^\" ]+|\"[^\"]+\")|[^\" ]+\\.(a|so|dll|lib))")
      # It's a library, resolve the path by looking in the list and then (by default) in system directories
      if (WIN32) #windows expects "libfoo", linux expects "foo"
        string (REGEX REPLACE "^-l" "lib" token ${token})
      else (WIN32)
        string (REGEX REPLACE "^-l" "" token ${token})
      endif (WIN32)
      set (_root)
      if (token MATCHES "^/")	# We have an absolute path
        #separate into a path and a library name:
        string (REGEX MATCH "[^/]*\\.(a|so|dll|lib)$" libname ${token})
        string (REGEX MATCH ".*[^${libname}$]" libpath ${token})
        convert_cygwin_path(libpath)
        set (_directory_list ${_directory_list} ${libpath})
        set (token ${libname})
      endif (token MATCHES "^/")
      set (_lib "NOTFOUND" CACHE FILEPATH "Cleared" FORCE)
      find_library (_lib ${token} HINTS ${_directory_list} ${_root})
      if (_lib)
	string (REPLACE "//" "/" _lib ${_lib})
        list (APPEND _libs_found ${_lib})
      else (_lib)
        message (STATUS "Unable to find library ${token}")
      endif (_lib)
    endif (token MATCHES "-L([^\" ]+|\"[^\"]+\")")
  endforeach (token)
  set (_lib "NOTFOUND" CACHE INTERNAL "Scratch variable" FORCE)
  # only the LAST occurence of each library is required since there should be no circular dependencies
  if (_libs_found)
    list (REVERSE _libs_found)
    list (REMOVE_DUPLICATES _libs_found)
    list (REVERSE _libs_found)
  endif (_libs_found)
  set (${LIBS} "${_libs_found}")
endmacro (RESOLVE_LIBRARIES)

macro (RESOLVE_INCLUDES INCS COMPILE_LINE)
  string (REGEX MATCHALL "-I([^\" ]+|\"[^\"]+\")" _all_tokens "${COMPILE_LINE}")
  set (_incs_found "")
  foreach (token ${_all_tokens})
    string (REGEX REPLACE "^-I" "" token ${token})
    string (REGEX REPLACE "//" "/" token ${token})
    convert_cygwin_path(token)
    if (EXISTS ${token})
      list (APPEND _incs_found ${token})
    else (EXISTS ${token})
      message (STATUS "Include directory ${token} does not exist")
    endif (EXISTS ${token})
  endforeach (token)
  list (REMOVE_DUPLICATES _incs_found)
  set (${INCS} "${_incs_found}")
endmacro (RESOLVE_INCLUDES)


==> anc/xt-super/dune-xt-functions/doc/CMakeLists.txt <==
# This file is part of the dune-xt-functions project:
#   https://github.com/dune-community/dune-xt-functions
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2016)

add_subdirectory(doxygen)


==> anc/xt-super/dune-xt-functions/doc/doxygen/CMakeLists.txt <==
# This file is part of the dune-xt-functions project:
#   https://github.com/dune-community/dune-xt-functions
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2016)
#
# shortcut for creating the Doxyfile.in and Doxyfile
add_doxygen_target()


==> anc/xt-super/dune-xt-functions/doc/doxygen/Doxylocal <==
# This file is part of the dune-xt-functions project:
#   https://github.com/dune-community/dune-xt-functions
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2016)
#
# This file contains local changes to the doxygen configuration
# please us '+=' to add file/directories to the lists

# The INPUT tag can be used to specify the files and/or directories that contain
# documented source files. You may enter file names like "myfile.cpp" or
# directories like "/usr/src/myproject". Separate the files or directories
# with spaces.

INPUT                 += @top_srcdir@/dune/
# see e.g. dune-grid for the examples of mainpage and modules
# INPUT                 += @srcdir@/mainpage \
#                          @srcdir@/modules

# The EXCLUDE tag can be used to specify files and/or directories that should
# excluded from the INPUT source files. This way you can easily exclude a
# subdirectory from a directory tree whose root is specified with the INPUT tag.

# EXCLUDE               += @top_srcdir@/dune/xt/functions/test

# The EXAMPLE_PATH tag can be used to specify one or more files or
# directories that contain example code fragments that are included (see
# the \include command).

# EXAMPLE_PATH          += @top_srcdir@/src

# The IMAGE_PATH tag can be used to specify one or more files or
# directories that contain image that are included in the documentation (see
# the \image command).

# IMAGE_PATH            += @top_srcdir@/dune/xt/functions/pics


==> anc/xt-super/dune-xt-functions/dune-xt-functions.pc.in <==
# This file is part of the dune-xt-functions project:
#   https://github.com/dune-community/dune-xt-functions
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2016)

prefix=@prefix@
exec_prefix=@exec_prefix@
libdir=@libdir@
includedir=@includedir@
CXX=@CXX@
CC=@CC@
DEPENDENCIES=@REQUIRES@

Name: @PACKAGE_NAME@
Version: @VERSION@
Description: DUNE eXTenstions (functions)
URL: https://github.com/dune-community/dune-xt-functions
Requires: dune-common dune-testtools dune-geometry dune-grid dune-xt-common dune-xt-grid
Libs: -L${libdir}
Cflags: -I${includedir}


==> anc/xt-super/dune-xt-functions/dune.module <==
# This file is part of the dune-xt-functions project:
#   https://github.com/dune-community/dune-xt-functions
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2016)

Module: dune-xt-functions
Version: 2.4.1
Maintainer: dune-xt-dev@listserv.uni-muenster.de
Depends: dune-common (>= 2.4) dune-testtools (>= 2.4) dune-geometry (>= 2.4) dune-grid (>= 2.4) dune-xt-common (>=2.4) dune-xt-grid (>= 2.4)
Suggests: dune-fem dune-pdelab dune-xt-la (>= 2.4)


==> anc/xt-super/dune-xt-functions/dune/CMakeLists.txt <==
# This file is part of the dune-xt-functions project:
#   https://github.com/dune-community/dune-xt-functions
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2016)

add_subdirectory(xt)


==> anc/xt-super/dune-xt-functions/dune/xt/CMakeLists.txt <==
# This file is part of the dune-xt-functions project:
#   https://github.com/dune-community/dune-xt-functions
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2016)

add_subdirectory(functions)

add_subdirectory(functions/test EXCLUDE_FROM_ALL)

include_directories(SYSTEM ${DUNE_XT_COMMON_TEST_DIR}/gtest)


==> anc/xt-super/dune-xt-functions/dune/xt/functions.hh <==
// This file is part of the dune-xt-functions project:
//   https://github.com/dune-community/dune-xt-functions
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2013 - 2016)
//   Rene Milk       (2013 - 2015)
//   Tobias Leibner  (2014)

#ifndef DUNE_XT_FUNCTIONS_HH
#define DUNE_XT_FUNCTIONS_HH

#include <memory>
#include <string>
#include <vector>

#include <dune/xt/common/configuration.hh>
#include <dune/xt/common/exceptions.hh>

#include "functions/checkerboard.hh"
#include "functions/constant.hh"
#include "functions/ESV2007.hh"
#include "functions/expression.hh"
#include "functions/flattop.hh"
#include "functions/indicator.hh"
#include "functions/interfaces.hh"
#include "functions/spe10/model1.hh"

namespace Dune {
namespace XT {
namespace Functions {
/**
 * \note If you want to add a new function FooBar, do the following: provide a definition that is available for all
 *       template arguments, like:
\code
template< class E, class D, size_t d, class R, size_t r, size_t rC = 1 >
class FooBar
  : public LocalizableFunctionInterface< E, D, d, R, r, rC >
{
  FooBar() { static_assert(AlwaysFalse< E >::value, "Not available for these dimensions!"); }
};
\endcode
 *       Every specialization that can be provided by the provider then has to define:
\code
static const bool available = true;
\endcode
 *       In addition you have to add the appropriate include
 *       in this file (of course) and the appropriate type below (just like the rest, should be obvious).
 */
template <class E, class D, size_t d, class R, size_t r, size_t rC = 1>
class FunctionsFactory
{
public:
  typedef LocalizableFunctionInterface<E, D, d, R, r, rC> InterfaceType;

private:
  template <class FunctionType, bool available = false>
  struct Call
  {
    static std::vector<std::string> append(std::vector<std::string> in)
    {
      return in;
    }

    static bool compare(const std::string& /*type*/)
    {
      return false;
    }

    static Common::Configuration default_config(const std::string /*sub_name*/)
    {
      DUNE_THROW(Common::Exceptions::internal_error, "This should not happen!");
      return Common::Configuration(0);
    }

    static std::unique_ptr<FunctionType> create(const Common::Configuration& /*cfg*/)
    {
      DUNE_THROW(Common::Exceptions::internal_error, "This should not happen!");
      return std::unique_ptr<FunctionType>(nullptr);
    }
  }; // struct Call

  template <class FunctionType>
  struct Call<FunctionType, true>
  {
    static std::vector<std::string> append(std::vector<std::string> in)
    {
      in.push_back(FunctionType::static_id());
      return in;
    }

    static bool compare(const std::string& type)
    {
      return type == FunctionType::static_id();
    }

    static Common::Configuration default_config(const std::string sub_name)
    {
      return FunctionType::default_config(sub_name);
    }

    static std::unique_ptr<FunctionType> create(const Common::Configuration& cfg)
    {
      if (cfg.empty())
        return FunctionType::create();
      else
        return FunctionType::create(cfg);
    }
  }; // struct Call< ..., true >

  template <class F>
  static std::vector<std::string> call_append(std::vector<std::string> in)
  {
    return Call<F, F::available>::append(in);
  }

  template <class F>
  static bool call_compare(const std::string& type)
  {
    return Call<F, F::available>::compare(type);
  }

  template <class F>
  static Common::Configuration call_default_config(const std::string sub_name)
  {
    return Call<F, F::available>::default_config(sub_name);
  }

  template <class F>
  static std::unique_ptr<F> call_create(const Common::Configuration& cfg)
  {
    return Call<F, F::available>::create(cfg);
  }

  static std::string available_as_str()
  {
    std::string ret = "";
    const auto vals = available();
    if (vals.size() > 0) {
      ret += vals[0];
      for (size_t ii = 1; ii < vals.size(); ++ii)
        ret += "\n   " + vals[ii];
    }
    return ret;
  } // ... available_as_str(...)

  typedef Functions::CheckerboardFunction<E, D, d, R, r, rC> CheckerboardType;
  typedef Functions::ConstantFunction<E, D, d, R, r, rC> ConstantType;
  typedef Functions::ExpressionFunction<E, D, d, R, r, rC> ExpressionType;
  typedef Functions::FlatTopFunction<E, D, d, R, r, rC> FlattopType;
  typedef Functions::ESV2007::Testcase1Force<E, D, d, R, r, rC> ESV2007Testcase1ForceType;
  typedef Functions::ESV2007::Testcase1ExactSolution<E, D, d, R, r, rC> ESV2007Testcase1ExactSolutionType;
  typedef Functions::IndicatorFunction<E, D, d, R, r, rC> IndicatorType;
  typedef Functions::Spe10::Model1Function<E, D, d, R, r, rC> Spe10Model1Type;

public:
  static std::vector<std::string> available()
  {
    std::vector<std::string> ret;
    ret = call_append<CheckerboardType>(ret);
    ret = call_append<ConstantType>(ret);
    ret = call_append<ExpressionType>(ret);
    ret = call_append<FlattopType>(ret);
    ret = call_append<ESV2007Testcase1ForceType>(ret);
    ret = call_append<ESV2007Testcase1ExactSolutionType>(ret);
    ret = call_append<IndicatorType>(ret);
    ret = call_append<Spe10Model1Type>(ret);
    return ret;
  } // ... available(...)

  static Common::Configuration default_config(const std::string type, const std::string sub_name = "")
  {
    if (call_compare<CheckerboardType>(type))
      return call_default_config<CheckerboardType>(sub_name);
    else if (call_compare<ConstantType>(type))
      return call_default_config<ConstantType>(sub_name);
    else if (call_compare<ExpressionType>(type))
      return call_default_config<ExpressionType>(sub_name);
    else if (call_compare<FlattopType>(type))
      return call_default_config<FlattopType>(sub_name);
    else if (call_compare<ESV2007Testcase1ForceType>(type))
      return call_default_config<ESV2007Testcase1ForceType>(sub_name);
    else if (call_compare<ESV2007Testcase1ExactSolutionType>(type))
      return call_default_config<ESV2007Testcase1ExactSolutionType>(sub_name);
    else if (call_compare<IndicatorType>(type))
      return call_default_config<IndicatorType>(sub_name);
    else if (call_compare<Spe10Model1Type>(type))
      return call_default_config<Spe10Model1Type>(sub_name);
    else if (available().empty())
      DUNE_THROW(Common::Exceptions::wrong_input_given,
                 "There is no " << InterfaceType::static_id() << " available for dimensions " << size_t(d) << " -> "
                                << size_t(r)
                                << " x "
                                << size_t(rC)
                                << "!");
    else
      DUNE_THROW(Common::Exceptions::wrong_input_given,
                 "Requested type '" << type << "' is not one of those avaible for dimensions " << size_t(d) << " -> "
                                    << size_t(r)
                                    << " x "
                                    << size_t(rC)
                                    << ":\n"
                                    << available_as_str());
  } // ... default_config(...)

  static std::unique_ptr<InterfaceType> create(const std::string type = available()[0],
                                               const Common::Configuration cfg = Common::Configuration())
  {
    if (call_compare<CheckerboardType>(type))
      return call_create<CheckerboardType>(cfg);
    else if (call_compare<ConstantType>(type))
      return call_create<ConstantType>(cfg);
    else if (call_compare<ExpressionType>(type))
      return call_create<ExpressionType>(cfg);
    else if (call_compare<FlattopType>(type))
      return call_create<FlattopType>(cfg);
    else if (call_compare<ESV2007Testcase1ForceType>(type))
      return call_create<ESV2007Testcase1ForceType>(cfg);
    else if (call_compare<ESV2007Testcase1ExactSolutionType>(type))
      return call_create<ESV2007Testcase1ExactSolutionType>(cfg);
    else if (call_compare<IndicatorType>(type))
      return call_create<IndicatorType>(cfg);
    else if (call_compare<Spe10Model1Type>(type))
      return call_create<Spe10Model1Type>(cfg);
    else if (available().empty())
      DUNE_THROW(Common::Exceptions::wrong_input_given,
                 "There is no " << InterfaceType::static_id() << " available for dimensions " << size_t(d) << " -> "
                                << size_t(r)
                                << " x "
                                << size_t(rC)
                                << "!");
    else
      DUNE_THROW(Common::Exceptions::wrong_input_given,
                 "Requested type '" << type << "' is not one of those avaible for dimensions " << size_t(d) << " -> "
                                    << size_t(r)
                                    << " x "
                                    << size_t(rC)
                                    << ":\n"
                                    << available_as_str());
  } // ... create(...)

  static std::unique_ptr<InterfaceType> create(const Common::Configuration& cfg)
  {
    if (!cfg.has_key("type"))
      DUNE_THROW(Common::Exceptions::wrong_input_given, "Missing 'type' in given cfg (see below)!\n\n" << cfg);
    return create(cfg.get<std::string>("type"), cfg);
  }
}; // class FunctionsProvider

} // namespace Functions {
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_FUNCTIONS_HH


==> anc/xt-super/dune-xt-functions/dune/xt/functions/CMakeLists.txt <==
# This file is part of the dune-xt-functions project:
#   https://github.com/dune-community/dune-xt-functions
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2016)

set(lib_dune_xt_functions_sources
    expression/mathexpr.cc)

FILE( GLOB_RECURSE _header "${CMAKE_CURRENT_SOURCE_DIR}/*.hh" )
add_format(${lib_dune_xt_functions_sources} ${_header})

dune_library_add_sources(dunextfunctions SOURCES ${lib_dune_xt_functions_sources})



==> anc/xt-super/dune-xt-functions/dune/xt/functions/ESV2007.hh <==
// This file is part of the dune-xt-functions project:
//   https://github.com/dune-community/dune-xt-functions
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2014 - 2016)
//   Rene Milk       (2014 - 2015)
//   Tobias Leibner  (2014 - 2015)

#ifndef DUNE_XT_FUNCTIONS_ESV2007_HH
#define DUNE_XT_FUNCTIONS_ESV2007_HH

#include <cmath>
#include <type_traits>

#if HAVE_EIGEN
#include <Eigen/Eigenvalues>
#endif

#include <dune/geometry/referenceelements.hh>

#include <dune/xt/common/configuration.hh>
#include <dune/xt/common/debug.hh>
#include <dune/xt/common/ranges.hh>
//#include <dune/xt/la/container/eigen.hh>

#include "interfaces.hh"

namespace Dune {
namespace XT {
namespace Functions {
namespace ESV2007 {

template <class E, class D, size_t d, class R, size_t r, size_t rC = 1>
class Testcase1Force : public LocalizableFunctionInterface<E, D, d, R, r, rC>
{
  Testcase1Force()
  {
    static_assert(AlwaysFalse<E>::value, "Not available for these dimensions!");
  }
};

template <class EntityImp, class DomainFieldImp, class RangeFieldImp>
class Testcase1Force<EntityImp, DomainFieldImp, 2, RangeFieldImp, 1, 1>
    : public GlobalFunctionInterface<EntityImp, DomainFieldImp, 2, RangeFieldImp, 1>
{
  typedef Testcase1Force<EntityImp, DomainFieldImp, 2, RangeFieldImp, 1, 1> ThisType;
  typedef GlobalFunctionInterface<EntityImp, DomainFieldImp, 2, RangeFieldImp, 1, 1> BaseType;

public:
  using typename BaseType::DomainFieldType;
  using typename BaseType::DomainType;
  using typename BaseType::RangeType;
  using typename BaseType::JacobianRangeType;

  static const bool available = true;

  static std::string static_id()
  {
    return BaseType::static_id() + ".ESV2007.testcase1.force";
  }

  static Common::Configuration default_config(const std::string sub_name = "")
  {
    Common::Configuration config;
    config["integration_order"] = "3";
    config["name"] = static_id();
    if (sub_name.empty())
      return config;
    else {
      Common::Configuration tmp;
      tmp.add(config, sub_name);
      return tmp;
    }
  } // ... default_config(...)

  static std::unique_ptr<ThisType> create(const Common::Configuration config = default_config(),
                                          const std::string sub_name = static_id())
  {
    // get correct config
    const Common::Configuration cfg         = config.has_sub(sub_name) ? config.sub(sub_name) : config;
    const Common::Configuration default_cfg = default_config();
    // create
    return Common::make_unique<ThisType>(cfg.get("integration_order", default_cfg.get<size_t>("integration_order")),
                                         cfg.get("name", default_cfg.get<std::string>("name")));
  } // ... create(...)

  Testcase1Force(const size_t ord = default_config().get<size_t>("integration_order"),
                 const std::string nm = static_id())
    : order_(ord)
    , name_(nm)
  {
  }

  Testcase1Force(const ThisType& /*other*/) = default;

  ThisType& operator=(const ThisType& /*other*/) = delete;

  virtual std::string type() const override final
  {
    return BaseType::static_id() + ".ESV2007.testcase1.force";
  }

  virtual std::string name() const override final
  {
    return name_;
  }

  virtual size_t order() const override final
  {
    return order_;
  }

  /**
   * \brief "0.5 * pi * pi * cos(0.5 * pi * x[0]) * cos(0.5 * pi * x[1])"
   */
  virtual void evaluate(const DomainType& xx, RangeType& ret) const override final
  {
    ret[0] = M_PI_2l * M_PIl * cos(M_PI_2l * xx[0]) * cos(M_PI_2l * xx[1]);
  }

  /**
   * \brief ["-0.25 * pi * pi * pi * sin(0.5 * pi * x[0]) * cos(0.5 * pi * x[1])"
   *         "-0.25 * pi * pi * pi * cos(0.5 * pi * x[0]) * sin(0.5 * pi * x[1])"]
   */
  virtual void jacobian(const DomainType& xx, JacobianRangeType& ret) const override final
  {
    const DomainFieldType pre   = -0.25 * M_PIl * M_PIl * M_PIl;
    const DomainFieldType x_arg = M_PI_2l * xx[0];
    const DomainFieldType y_arg = M_PI_2l * xx[1];
    ret[0][0]                   = pre * sin(x_arg) * cos(y_arg);
    ret[0][1]                   = pre * cos(x_arg) * sin(y_arg);
  } // ... jacobian(...)

private:
  const size_t order_;
  const std::string name_;
}; // class Testcase1Force

template <class E, class D, size_t d, class R, size_t r, size_t rC = 1>
class Testcase1ExactSolution : public LocalizableFunctionInterface<E, D, d, R, r, rC>
{
  Testcase1ExactSolution()
  {
    static_assert(AlwaysFalse<E>::value, "Not available for these dimensions!");
  }
};

template <class EntityImp, class DomainFieldImp, class RangeFieldImp>
class Testcase1ExactSolution<EntityImp, DomainFieldImp, 2, RangeFieldImp, 1, 1>
    : public GlobalFunctionInterface<EntityImp, DomainFieldImp, 2, RangeFieldImp, 1, 1>
{
  typedef Testcase1ExactSolution<EntityImp, DomainFieldImp, 2, RangeFieldImp, 1, 1> ThisType;
  typedef GlobalFunctionInterface<EntityImp, DomainFieldImp, 2, RangeFieldImp, 1, 1> BaseType;

public:
  using typename BaseType::DomainFieldType;
  using typename BaseType::DomainType;
  using typename BaseType::RangeType;
  using typename BaseType::JacobianRangeType;

  static const bool available = true;

  static std::string static_id()
  {
    return BaseType::static_id() + ".ESV2007.testcase1.exactsolution";
  }

  static Common::Configuration default_config(const std::string sub_name = "")
  {
    Common::Configuration config;
    config["integration_order"] = "3";
    config["name"] = static_id();
    if (sub_name.empty())
      return config;
    else {
      Common::Configuration tmp;
      tmp.add(config, sub_name);
      return tmp;
    }
  } // ... default_config(...)

  static std::unique_ptr<ThisType> create(const Common::Configuration config = default_config(),
                                          const std::string sub_name = static_id())
  {
    // get correct config
    const Common::Configuration cfg         = config.has_sub(sub_name) ? config.sub(sub_name) : config;
    const Common::Configuration default_cfg = default_config();
    // create
    return Common::make_unique<ThisType>(cfg.get("integration_order", default_cfg.get<size_t>("integration_order")),
                                         cfg.get("name", default_cfg.get<std::string>("name")));
  } // ... create(...)

  Testcase1ExactSolution(const size_t ord = default_config().get<size_t>("integration_order"),
                         const std::string nm = static_id())
    : order_(ord)
    , name_(nm)
  {
  }

  Testcase1ExactSolution(const ThisType& /*other*/) = default;

  ThisType& operator=(const ThisType& /*other*/) = delete;

  virtual std::string type() const override final
  {
    return BaseType::static_id() + ".ESV2007.testcase1.exactsolution";
  }

  virtual std::string name() const override final
  {
    return name_;
  }

  virtual size_t order() const override final
  {
    return order_;
  }

  /**
   * \brief "cos(0.5 * pi * x[0]) * cos(0.5 * pi * x[1])"
   */
  virtual void evaluate(const DomainType& xx, RangeType& ret) const override final
  {
    ret[0] = cos(M_PI_2l * xx[0]) * cos(M_PI_2l * xx[1]);
  }

  /**
   * \brief ["-0.5 * pi * sin(0.5 * pi * x[0]) * cos(0.5 * pi * x[1])"
   *         "-0.5 * pi * cos(0.5 * pi * x[0]) * sin(0.5 * pi * x[1])"]
   */
  virtual void jacobian(const DomainType& xx, JacobianRangeType& ret) const override final
  {
    const DomainFieldType pre   = -0.5 * M_PIl;
    const DomainFieldType x_arg = M_PI_2l * xx[0];
    const DomainFieldType y_arg = M_PI_2l * xx[1];
    ret[0][0]                   = pre * sin(x_arg) * cos(y_arg);
    ret[0][1]                   = pre * cos(x_arg) * sin(y_arg);
  } // ... jacobian(...)

private:
  const size_t order_;
  const std::string name_;
}; // class Testcase1ExactSolution

template <class DiffusionFactorType, class DiffusionTensorType = void>
class CutoffFunction;

template <class DiffusionType>
class CutoffFunction<DiffusionType, void>
    : public LocalizableFunctionInterface<typename DiffusionType::EntityType, typename DiffusionType::DomainFieldType,
                                          DiffusionType::dimDomain, typename DiffusionType::RangeFieldType, 1, 1>
{
  static_assert(is_localizable_function<DiffusionType>::value,
                "DiffusionType has to be tagged as a LocalizableFunction!");
  typedef typename DiffusionType::EntityType E_;
  typedef typename DiffusionType::DomainFieldType D_;
  static const size_t d_ = DiffusionType::dimDomain;
  typedef typename DiffusionType::RangeFieldType R_;
  typedef LocalizableFunctionInterface<E_, D_, d_, R_, 1> BaseType;
  typedef CutoffFunction<DiffusionType> ThisType;

  class Localfunction : public LocalfunctionInterface<E_, D_, d_, R_, 1, 1>
  {
    typedef LocalfunctionInterface<E_, D_, d_, R_, 1, 1> BaseType;

  public:
    typedef typename BaseType::EntityType EntityType;

    typedef typename BaseType::DomainFieldType DomainFieldType;
    static const size_t dimDomain = BaseType::dimDomain;
    typedef typename BaseType::DomainType DomainType;

    typedef typename BaseType::RangeFieldType RangeFieldType;
    static const size_t dimRange     = BaseType::dimRange;
    static const size_t dimRangeCols = BaseType::dimRangeCols;
    typedef typename BaseType::RangeType RangeType;

    typedef typename BaseType::JacobianRangeType JacobianRangeType;

  private:
    template <class D, int r, int rR>
    struct Compute
    {
      static_assert(AlwaysFalse<D>::value, "Not implemented for these dimensions!");
    };

    template <class D>
    struct Compute<D, 1, 1>
    {
      static RangeFieldType min_eigenvalue_of(const D& diffusion, const EntityType& ent)
      {
        const auto local_diffusion = diffusion.local_function(ent);
        assert(local_diffusion->order() == 0);
        const auto& reference_element = ReferenceElements<DomainFieldType, dimDomain>::general(ent.type());
        return local_diffusion->evaluate(reference_element.position(0, 0))[0];
      } // ... min_eigenvalue_of_(...)
    }; // class Compute< ..., 1, 1 >

  public:
    Localfunction(const EntityType& ent, const DiffusionType& diffusion, const RangeFieldType poincare_constant)
      : BaseType(ent)
      , value_(0)
    {
      const RangeFieldType min_eigen_value =
          Compute<DiffusionType, DiffusionType::dimRange, DiffusionType::dimRangeCols>::min_eigenvalue_of(diffusion,
                                                                                                          ent);
      assert(min_eigen_value > 0.0);
      const DomainFieldType hh = compute_diameter_of_(ent);
      value_                   = (poincare_constant * hh * hh) / min_eigen_value;
    }

    Localfunction(const Localfunction& /*other*/) = delete;

    Localfunction& operator=(const Localfunction& /*other*/) = delete;

    virtual size_t order() const override final
    {
      return 0;
    }

    virtual void evaluate(const DomainType& DXTC_DEBUG_ONLY(xx), RangeType& ret) const override final
    {
      assert(this->is_a_valid_point(xx));
      ret[0] = value_;
    }

    virtual void jacobian(const DomainType& DXTC_DEBUG_ONLY(xx), JacobianRangeType& ret) const override final
    {
      assert(this->is_a_valid_point(xx));
      ret *= RangeFieldType(0);
    }

  private:
    static DomainFieldType compute_diameter_of_(const EntityType& ent)
    {
      DomainFieldType ret(0);
      for (auto cc : Common::value_range(ent.template count<dimDomain>())) {
        const auto vertex = ent.template subEntity<dimDomain>(cc)->geometry().center();
        for (auto dd : Common::value_range(cc + 1, ent.template count<dimDomain>())) {
          const auto other_vertex = ent.template subEntity<dimDomain>(dd)->geometry().center();
          const auto diff         = vertex - other_vertex;
          ret                     = std::max(ret, diff.two_norm());
        }
      }
      return ret;
    } // ... compute_diameter_of_(...)

    RangeFieldType value_;
  }; // class Localfunction

public:
  typedef typename BaseType::EntityType EntityType;
  typedef typename BaseType::LocalfunctionType LocalfunctionType;
  typedef typename BaseType::RangeFieldType RangeFieldType;

  static std::string static_id()
  {
    return BaseType::static_id() + ".ESV2007.cutoff";
  }

  CutoffFunction(const DiffusionType& diffusion, const RangeFieldType poincare_constant = 1.0 / (M_PIl * M_PIl),
                 const std::string nm = static_id())
    : diffusion_(diffusion)
    , poincare_constant_(poincare_constant)
    , name_(nm)
  {
  }

  CutoffFunction(const ThisType& other) = default;

  ThisType& operator=(const ThisType& other) = delete;

  virtual std::string name() const override final
  {
    return name_;
  }

  virtual std::unique_ptr<LocalfunctionType> local_function(const EntityType& entity) const override final
  {
    return std::unique_ptr<Localfunction>(new Localfunction(entity, diffusion_, poincare_constant_));
  }

private:
  const DiffusionType& diffusion_;
  const RangeFieldType poincare_constant_;
  std::string name_;
}; // class Cutoff

template <class DiffusionFactorType, class DiffusionTensorType>
class CutoffFunction
    : public LocalizableFunctionInterface<typename DiffusionFactorType::EntityType,
                                          typename DiffusionFactorType::DomainFieldType, DiffusionFactorType::dimDomain,
                                          typename DiffusionFactorType::RangeFieldType, 1, 1>
{
  static_assert(is_localizable_function<DiffusionFactorType>::value,
                "DiffusionFactorType has to be tagged as a LocalizableFunction!");
  static_assert(is_localizable_function<DiffusionTensorType>::value,
                "DiffusionTensorType has to be tagged as a LocalizableFunction!");
  typedef typename DiffusionFactorType::EntityType E_;
  typedef typename DiffusionFactorType::DomainFieldType D_;
  static const size_t d_ = DiffusionFactorType::dimDomain;
  typedef typename DiffusionFactorType::RangeFieldType R_;
  typedef LocalizableFunctionInterface<E_, D_, d_, R_, 1> BaseType;
  typedef CutoffFunction<DiffusionFactorType, DiffusionTensorType> ThisType;

  static_assert(DiffusionFactorType::dimRange == 1, "The diffusion factor has to be scalar!");
  static_assert(DiffusionFactorType::dimRangeCols == 1, "The diffusion factor has to be scalar!");

  static_assert(std::is_same<typename DiffusionTensorType::EntityType, E_>::value, "Types do not match!");
  static_assert(std::is_same<typename DiffusionTensorType::DomainFieldType, D_>::value, "Types do not match!");
  static_assert(DiffusionTensorType::dimDomain == d_, "Dimensions do not match!");
  static_assert(std::is_same<typename DiffusionTensorType::RangeFieldType, R_>::value, "Types do not match!");

  static_assert(DiffusionTensorType::dimRange == d_, "The diffusion tensor has to be a matrix!");
  static_assert(DiffusionTensorType::dimRangeCols == d_, "The diffusion tensor has to be a matrix!");

  class Localfunction : public LocalfunctionInterface<E_, D_, d_, R_, 1, 1>
  {
    typedef LocalfunctionInterface<E_, D_, d_, R_, 1, 1> BaseType;

  public:
    typedef typename BaseType::EntityType EntityType;

    typedef typename BaseType::DomainFieldType DomainFieldType;
    static const size_t dimDomain = BaseType::dimDomain;
    typedef typename BaseType::DomainType DomainType;

    typedef typename BaseType::RangeFieldType RangeFieldType;
    static const size_t dimRange     = BaseType::dimRange;
    static const size_t dimRangeCols = BaseType::dimRangeCols;
    typedef typename BaseType::RangeType RangeType;

    typedef typename BaseType::JacobianRangeType JacobianRangeType;

  private:
    template <class DF, size_t r, size_t rR>
    struct ComputeDiffusionFactor
    {
      static_assert(AlwaysFalse<DF>::value, "Not implemented for these dimensions!");
    };

    template <class DF>
    struct ComputeDiffusionFactor<DF, 1, 1>
    {
      /**
       * We try to find the minimum of a polynomial of given order by evaluating it at the points of a quadrature that
       * would integrate this polynomial exactly.
       * \todo These are just some heuristics and should be replaced by something proper.
       */
      static RangeFieldType min_of(const DF& diffusion_factor, const EntityType& ent)
      {
        typename DF::RangeType tmp_value(0);
        RangeFieldType minimum            = std::numeric_limits<RangeFieldType>::max();
        const auto local_diffusion_factor = diffusion_factor.local_function(ent);
        const size_t ord = local_diffusion_factor->order();
        const auto& quadrature =
            QuadratureRules<DomainFieldType, dimDomain>::rule(ent.type(), boost::numeric_cast<int>(ord));
        const auto quad_point_it_end = quadrature.end();
        for (auto quad_point_it = quadrature.begin(); quad_point_it != quad_point_it_end; ++quad_point_it) {
          local_diffusion_factor->evaluate(quad_point_it->position(), tmp_value);
          minimum = std::min(minimum, tmp_value[0]);
        }
        return minimum;
      } // ... min_of(...)
    }; // class ComputeDiffusionFactor< ..., 1, 1 >

    template <class DT, size_t r, size_t rR>
    struct ComputeDiffusionTensor
    {
      static_assert(AlwaysFalse<DT>::value, "Not implemented for these dimensions!");
    };

    template <class DT, size_t d>
    struct ComputeDiffusionTensor<DT, d, d>
    {
      static RangeFieldType min_eigenvalue_of(const DT& diffusion_tensor, const EntityType& ent)
      {
        //#if !HAVE_EIGEN
        //        static_assert(AlwaysFalse<DT>::value, "You are missing eigen!");
        //#else
        //        const auto local_diffusion_tensor = diffusion_tensor.local_function(ent);
        //        assert(local_diffusion_tensor->order() == 0);
        //        const auto& reference_element = ReferenceElements<DomainFieldType, dimDomain>::general(ent.type());
        //        const LA::EigenDenseMatrix<RangeFieldType> tensor =
        //            local_diffusion_tensor->evaluate(reference_element.position(0, 0));
        //        ::Eigen::EigenSolver<typename LA::EigenDenseMatrix<RangeFieldType>::BackendType> eigen_solver(
        //            tensor.backend());
        DUNE_THROW(NotImplemented, "missing LA");
        //        assert(eigen_solver.info() == ::Eigen::Success);
        //        const auto eigenvalues = eigen_solver.eigenvalues(); // <- this should be an Eigen vector of
        //        std::complex
        RangeFieldType min_ev = std::numeric_limits<RangeFieldType>::max();
        //        for (size_t ii = 0; ii < boost::numeric_cast<size_t>(eigenvalues.size()); ++ii) {
        //          // assert this is real
        //          assert(std::abs(eigenvalues[ii].imag()) < 1e-15);
        //          // assert that this eigenvalue is positive
        //          const RangeFieldType eigenvalue = eigenvalues[ii].real();
        //          assert(eigenvalue > 1e-15);
        //          min_ev = std::min(min_ev, eigenvalue);
        //        }
        return min_ev;
        //#endif  // HAVE_EIGEN
      } // ... min_eigenvalue_of_(...)
    }; // class Compute< ..., d, d >

  public:
    Localfunction(const EntityType& ent, const DiffusionFactorType& diffusion_factor,
                  const DiffusionTensorType& diffusion_tensor, const RangeFieldType poincare_constant)
      : BaseType(ent)
      , value_(0)
    {
      const RangeFieldType min_diffusion_factor =
          ComputeDiffusionFactor<DiffusionFactorType,
                                 DiffusionFactorType::dimRange,
                                 DiffusionFactorType::dimRangeCols>::min_of(diffusion_factor, ent);
      const RangeFieldType min_eigen_value_diffusion_tensor =
          ComputeDiffusionTensor<DiffusionTensorType,
                                 DiffusionTensorType::dimRange,
                                 DiffusionTensorType::dimRangeCols>::min_eigenvalue_of(diffusion_tensor, ent);
      assert(min_diffusion_factor > RangeFieldType(0));
      assert(min_eigen_value_diffusion_tensor > RangeFieldType(0));
      const DomainFieldType hh = compute_diameter_of_(ent);
      value_                   = (poincare_constant * hh * hh) / (min_diffusion_factor * min_eigen_value_diffusion_tensor);
    } // Localfunction(...)

    Localfunction(const Localfunction& /*other*/) = delete;

    Localfunction& operator=(const Localfunction& /*other*/) = delete;

    virtual size_t order() const override final
    {
      return 0;
    }

    virtual void evaluate(const DomainType& DXTC_DEBUG_ONLY(xx), RangeType& ret) const override final
    {
      assert(this->is_a_valid_point(xx));
      ret[0] = value_;
    }

    virtual void jacobian(const DomainType& DXTC_DEBUG_ONLY(xx), JacobianRangeType& ret) const override final
    {
      assert(this->is_a_valid_point(xx));
      ret *= RangeFieldType(0);
    }

  private:
    static DomainFieldType compute_diameter_of_(const EntityType& ent)
    {
      DomainFieldType ret(0);
      for (auto cc : Common::value_range(ent.template count<dimDomain>())) {
        const auto vertex = ent.template subEntity<dimDomain>(cc)->geometry().center();
        for (auto dd : Common::value_range(cc + 1, ent.template count<dimDomain>())) {
          const auto other_vertex = ent.template subEntity<dimDomain>(dd)->geometry().center();
          const auto diff         = vertex - other_vertex;
          ret                     = std::max(ret, diff.two_norm());
        }
      }
      return ret;
    } // ... compute_diameter_of_(...)

    RangeFieldType value_;
  }; // class Localfunction

public:
  typedef typename BaseType::EntityType EntityType;
  typedef typename BaseType::LocalfunctionType LocalfunctionType;

  typedef typename BaseType::DomainFieldType DomainFieldType;
  static const size_t dimDomain = BaseType::dimDomain;
  typedef typename BaseType::DomainType DomainType;

  typedef typename BaseType::RangeFieldType RangeFieldType;
  static const size_t dimRange     = BaseType::dimRange;
  static const size_t dimRangeCols = BaseType::dimRangeCols;
  typedef typename BaseType::RangeType RangeType;

  static std::string static_id()
  {
    return BaseType::static_id() + ".ESV2007.cutoff";
  }

  CutoffFunction(const DiffusionFactorType& diffusion_factor, const DiffusionTensorType& diffusion_tensor,
                 const RangeFieldType poincare_constant = 1.0 / (M_PIl * M_PIl), const std::string nm = static_id())
    : diffusion_factor_(diffusion_factor)
    , diffusion_tensor_(diffusion_tensor)
    , poincare_constant_(poincare_constant)
    , name_(nm)
  {
  }

  CutoffFunction(const ThisType& other) = default;

  ThisType& operator=(const ThisType& other) = delete;

  virtual std::string name() const override final
  {
    return name_;
  }

  virtual std::unique_ptr<LocalfunctionType> local_function(const EntityType& entity) const override final
  {
    return std::unique_ptr<Localfunction>(
        new Localfunction(entity, diffusion_factor_, diffusion_tensor_, poincare_constant_));
  }

private:
  const DiffusionFactorType& diffusion_factor_;
  const DiffusionTensorType& diffusion_tensor_;
  const RangeFieldType poincare_constant_;
  std::string name_;
}; // class Cutoff

} // namespace ESV2007
} // namespace Functions
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_FUNCTIONS_ESV2007_HH


==> anc/xt-super/dune-xt-functions/dune/xt/functions/affine.hh <==
// This file is part of the dune-xt-functions project:
//   https://github.com/dune-community/dune-xt-functions
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2013 - 2016)
//   Kirsten Weber   (2013)
//   Rene Milk       (2013 - 2015)
//   Tobias Leibner  (2014 - 2015)

#ifndef DUNE_XT_FUNCTIONS_AFFINE_HH
#define DUNE_XT_FUNCTIONS_AFFINE_HH

#include <memory>

#include <dune/xt/common/configuration.hh>

#include <dune/xt/functions/constant.hh>

#include "interfaces.hh"

namespace Dune {
namespace XT {
namespace Functions {

/**
 * \brief Simple affine function of the form f(x) = A*x + b
 */
template <class EntityImp, class DomainFieldImp, size_t domainDim, class RangeFieldImp, size_t rangeDim,
          size_t rangeDimCols = 1>
class AffineFunction
{
  AffineFunction()
  {
    static_assert(AlwaysFalse<EntityImp>::value, "Not available for rangeDimCols > 1!");
  }
};

template <class EntityImp, class DomainFieldImp, size_t domainDim, class RangeFieldImp, size_t rangeDim>
class AffineFunction<EntityImp, DomainFieldImp, domainDim, RangeFieldImp, rangeDim, 1>
    : public GlobalFunctionInterface<EntityImp, DomainFieldImp, domainDim, RangeFieldImp, rangeDim, 1>
{
  typedef GlobalFunctionInterface<EntityImp, DomainFieldImp, domainDim, RangeFieldImp, rangeDim, 1> BaseType;
  typedef AffineFunction<EntityImp, DomainFieldImp, domainDim, RangeFieldImp, rangeDim, 1> ThisType;

public:
  typedef typename BaseType::DomainType DomainType;
  typedef typename BaseType::RangeType RangeType;
  typedef typename BaseType::JacobianRangeType JacobianRangeType;
  typedef typename Dune::FieldMatrix<RangeFieldImp, rangeDim, domainDim> MatrixType;

  using typename BaseType::LocalfunctionType;

  static const bool available = true;

  static std::string static_id()
  {
    return BaseType::static_id() + ".affine";
  }

  static Common::Configuration default_config(const std::string sub_name = "")
  {
    Common::Configuration config;
    config["A"]    = internal::Get<RangeFieldImp, rangeDim, domainDim>::value_str();
    config["b"]    = internal::Get<RangeFieldImp, rangeDim, 1>::value_str();
    config["name"] = static_id();
    if (sub_name.empty())
      return config;
    else {
      Common::Configuration tmp;
      tmp.add(config, sub_name);
      return tmp;
    }
  } // ... default_config(...)

  static std::unique_ptr<ThisType> create(const Common::Configuration config = default_config(),
                                          const std::string sub_name = static_id())
  {
    // get correct config
    const Common::Configuration cfg         = config.has_sub(sub_name) ? config.sub(sub_name) : config;
    const Common::Configuration default_cfg = default_config();
    return Common::make_unique<ThisType>(cfg.get("A", default_cfg.get<MatrixType>("A")),
                                         cfg.get("b", default_cfg.get<RangeType>("b")),
                                         cfg.get("name", default_cfg.get<std::string>("name")));
  } // ... create(...)

  explicit AffineFunction(const MatrixType& matrix, const RangeType& vector = RangeType(0),
                          const std::string name_in = static_id())
    : A_(matrix)
    , b_(vector)
    , name_(name_in)
  {
  }

  AffineFunction(const ThisType& other) = default;

  virtual std::string type() const override final
  {
    return BaseType::static_id() + ".affine";
  }

  virtual size_t order() const override final
  {
    return 1;
  }

  virtual void evaluate(const DomainType& x, RangeType& ret) const override final
  {
    A_.mv(x, ret);
    ret += b_;
  }

  virtual void jacobian(const DomainType& /*x*/, JacobianRangeType& ret) const override final
  {
    ret = A_;
  }

  virtual std::string name() const override final
  {
    return name_;
  }

private:
  const MatrixType A_;
  const RangeType b_;
  const std::string name_;
};

} // namespace Functions
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_FUNCTIONS_AFFINE_HH


==> anc/xt-super/dune-xt-functions/dune/xt/functions/checkerboard.hh <==
// This file is part of the dune-xt-functions project:
//   https://github.com/dune-community/dune-xt-functions
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Andreas Buhr    (2014)
//   Felix Schindler (2012 - 2016)
//   Rene Milk       (2013 - 2015)
//   Tobias Leibner  (2014 - 2015)

#ifndef DUNE_XT_FUNCTIONS_CHECKERBOARD_HH
#define DUNE_XT_FUNCTIONS_CHECKERBOARD_HH

#include <cmath>
#include <memory>
#include <vector>

#include <dune/xt/common/configuration.hh>
#include <dune/xt/common/debug.hh>
#include <dune/xt/common/exceptions.hh>
#include <dune/xt/common/fvector.hh>

#include "interfaces.hh"

namespace Dune {
namespace XT {
namespace Functions {

template <class EntityImp, class DomainFieldImp, size_t domainDim, class RangeFieldImp, size_t rangeDim,
          size_t rangeDimCols = 1>
class CheckerboardFunction
    : public LocalizableFunctionInterface<EntityImp, DomainFieldImp, domainDim, RangeFieldImp, rangeDim, rangeDimCols>
{
  typedef LocalizableFunctionInterface<EntityImp, DomainFieldImp, domainDim, RangeFieldImp, rangeDim, rangeDimCols>
      BaseType;
  typedef CheckerboardFunction<EntityImp, DomainFieldImp, domainDim, RangeFieldImp, rangeDim, rangeDimCols> ThisType;

  class Localfunction
      : public LocalfunctionInterface<EntityImp, DomainFieldImp, domainDim, RangeFieldImp, rangeDim, rangeDimCols>
  {
    typedef LocalfunctionInterface<EntityImp, DomainFieldImp, domainDim, RangeFieldImp, rangeDim, rangeDimCols>
        BaseType;

  public:
    typedef typename BaseType::EntityType EntityType;

    typedef typename BaseType::DomainType DomainType;
    typedef typename BaseType::RangeFieldType RangeFieldType;
    typedef typename BaseType::RangeType RangeType;
    typedef typename BaseType::JacobianRangeType JacobianRangeType;

    Localfunction(const EntityType& ent, const RangeType value)
      : BaseType(ent)
      , value_(value)
    {
    }

    Localfunction(const Localfunction& /*other*/) = delete;

    Localfunction& operator=(const Localfunction& /*other*/) = delete;

    virtual size_t order() const override
    {
      return 0;
    }

    virtual void evaluate(const DomainType& DXTC_DEBUG_ONLY(xx), RangeType& ret) const override
    {
      assert(this->is_a_valid_point(xx));
      ret = value_;
    }

    virtual void jacobian(const DomainType& DXTC_DEBUG_ONLY(xx), JacobianRangeType& ret) const override
    {
      assert(this->is_a_valid_point(xx));
      jacobian_helper(ret, internal::ChooseVariant<rangeDimCols>());
    }

  private:
    template <size_t rC>
    void jacobian_helper(JacobianRangeType& ret, internal::ChooseVariant<rC>) const
    {
      for (auto& col_jacobian : ret) {
        col_jacobian *= RangeFieldType(0);
      }
    }

    void jacobian_helper(JacobianRangeType& ret, internal::ChooseVariant<1>) const
    {
      ret *= RangeFieldType(0);
    }
    const RangeType value_;
  }; // class Localfunction

public:
  typedef typename BaseType::EntityType EntityType;
  typedef typename BaseType::LocalfunctionType LocalfunctionType;

  typedef typename BaseType::DomainFieldType DomainFieldType;
  static const size_t dimDomain = BaseType::dimDomain;

  typedef typename BaseType::RangeFieldType RangeFieldType;
  typedef typename BaseType::RangeType RangeType;

  static const bool available = true;

  static std::string static_id()
  {
    return BaseType::static_id() + ".checkerboard";
  }

  static Common::Configuration default_config(const std::string sub_name = "")
  {
    Common::Configuration config;
    config["lower_left"]   = "[0.0 0.0 0.0]";
    config["upper_right"]  = "[1.0 1.0 1.0]";
    config["num_elements"] = "[2 2 2]";
    config["values"]       = "[1.0 2.0 3.0 4.0 5.0 6.0 7.0 8.0]";
    config["name"] = static_id();
    if (sub_name.empty())
      return config;
    else {
      Common::Configuration tmp;
      tmp.add(config, sub_name);
      return tmp;
    }
  } // ... default_config(...)

  static std::unique_ptr<ThisType> create(const Common::Configuration config = default_config(),
                                          const std::string sub_name = static_id())
  {
    // get correct config
    const Common::Configuration cfg         = config.has_sub(sub_name) ? config.sub(sub_name) : config;
    const Common::Configuration default_cfg = default_config();
    // calculate number of values and get values
    auto num_elements =
        cfg.get("num_elements", default_cfg.get<Common::FieldVector<size_t, dimDomain>>("num_elements"), dimDomain);
    size_t num_values = 1;
    for (size_t ii = 0; ii < num_elements.size(); ++ii)
      num_values *= num_elements[ii];
    std::vector<RangeType> values(num_values);
    auto values_rf = cfg.get("values", default_cfg.get<std::vector<RangeFieldType>>("values"), num_values);
    for (size_t ii = 0; ii < values_rf.size(); ++ii)
      values[ii] = RangeType(values_rf[ii]);
    // create
    return Common::make_unique<ThisType>(
        cfg.get(
            "lower_left", default_cfg.get<Common::FieldVector<DomainFieldType, dimDomain>>("lower_left"), dimDomain),
        cfg.get(
            "upper_right", default_cfg.get<Common::FieldVector<DomainFieldType, dimDomain>>("upper_right"), dimDomain),
        std::move(num_elements),
        std::move(values),
        cfg.get("name", default_cfg.get<std::string>("name")));
  } // ... create(...)

  CheckerboardFunction(const Common::FieldVector<DomainFieldType, dimDomain>& lowerLeft,
                       const Common::FieldVector<DomainFieldType, dimDomain>& upperRight,
                       const Common::FieldVector<size_t, dimDomain>& numElements, const std::vector<RangeType>& values,
                       const std::string nm = static_id())
    : lowerLeft_(new Common::FieldVector<DomainFieldType, dimDomain>(lowerLeft))
    , upperRight_(new Common::FieldVector<DomainFieldType, dimDomain>(upperRight))
    , numElements_(new Common::FieldVector<size_t, dimDomain>(numElements))
    , values_(new std::vector<RangeType>(values))
    , name_(nm)
  {
    // checks
    size_t totalSubdomains = 1;
    for (size_t dd = 0; dd < dimDomain; ++dd) {
      const auto& ll = (*lowerLeft_)[dd];
      const auto& ur = (*upperRight_)[dd];
      const auto& ne = (*numElements_)[dd];
      if (!(ll < ur))
        DUNE_THROW(Dune::RangeError, "lowerLeft has to be elementwise smaller than upperRight!");
      totalSubdomains *= ne;
    }
    if (values_->size() < totalSubdomains)
      DUNE_THROW(Dune::RangeError,
                 "values too small (is " << values_->size() << ", should be " << totalSubdomains << ")");
  } // Checkerboard(...)

  CheckerboardFunction(const ThisType& other) = default;

  ThisType& operator=(const ThisType& other) = delete;

  ThisType& operator=(ThisType&& source) = delete;

  virtual std::string type() const override
  {
    return BaseType::static_id() + ".checkerboard";
  }

  virtual std::string name() const override
  {
    return name_;
  }

  virtual std::unique_ptr<LocalfunctionType> local_function(const EntityType& entity) const override
  {
    // decide on the subdomain the center of the entity belongs to
    const auto center = entity.geometry().center();
    std::vector<size_t> whichPartition(dimDomain, 0);
    const auto& ll = *lowerLeft_;
    const auto& ur = *upperRight_;
    const auto& ne = *numElements_;
    for (size_t dd = 0; dd < dimDomain; ++dd) {
      // for points that are on upperRight_[d], this selects one partition too much
      // so we need to cap this
      whichPartition[dd] =
          std::min(size_t(std::floor(ne[dd] * ((center[dd] - ll[dd]) / (ur[dd] - ll[dd])))), ne[dd] - 1);
    }
    size_t subdomain = 0;
    if (dimDomain == 1)
      subdomain = whichPartition[0];
    else if (dimDomain == 2)
      subdomain = whichPartition[0] + whichPartition[1] * ne[0];
    else
      subdomain = whichPartition[0] + whichPartition[1] * ne[0] + whichPartition[2] * ne[1] * ne[0];
    // return the component that belongs to the subdomain
    return std::unique_ptr<Localfunction>(new Localfunction(entity, (*values_)[subdomain]));
  } // ... local_function(...)

private:
  std::shared_ptr<const Common::FieldVector<DomainFieldType, dimDomain>> lowerLeft_;
  std::shared_ptr<const Common::FieldVector<DomainFieldType, dimDomain>> upperRight_;
  std::shared_ptr<const Common::FieldVector<size_t, dimDomain>> numElements_;
  std::shared_ptr<const std::vector<RangeType>> values_;
  std::string name_;
}; // class CheckerboardFunction

} // namespace Functions
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_FUNCTIONS_CHECKERBOARD_HH


==> anc/xt-super/dune-xt-functions/dune/xt/functions/combined.hh <==
// This file is part of the dune-xt-functions project:
//   https://github.com/dune-community/dune-xt-functions
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2013 - 2016)
//   Rene Milk       (2014 - 2015)
//   Tobias Leibner  (2014)

#ifndef DUNE_XT_FUNCTIONS_COMBINED_HH
#define DUNE_XT_FUNCTIONS_COMBINED_HH

#include <memory>
#include <type_traits>

#include <dune/common/typetraits.hh>

#include <dune/xt/common/memory.hh>

#include "interfaces.hh"

namespace Dune {
namespace XT {
namespace Functions {
namespace internal {

enum class Combination
{
  difference,
  sum,
  product
}; // enum class Combination

/**
 * \brief Helper class defining types of combined functions, if available.
 *
 * \note Most likely you do not want to use this class directly, but Combined.
 */
template <class LeftType, class RightType, Combination comb>
class SelectCombined
{
  static_assert(is_localizable_function<LeftType>::value, "LeftType has to be a LocalizableFunction!");
  static_assert(is_localizable_function<RightType>::value, "RightType has to be a LocalizableFunction!");

public:
  typedef typename LeftType::EntityType E;
  typedef typename LeftType::DomainFieldType D;
  static const size_t d = LeftType::dimDomain;
  typedef typename LeftType::RangeFieldType R;

private:
  static_assert(std::is_same<typename RightType::EntityType, E>::value, "Types do not match!");
  static_assert(std::is_same<typename RightType::DomainFieldType, D>::value, "Types do not match!");
  static_assert(RightType::dimDomain == d, "Dimensions do not match!");
  static_assert(std::is_same<typename RightType::RangeFieldType, R>::value, "Types do not match!");

  template <class L, class R>
  class Choose
  {
    template <size_t rL, size_t rR, size_t rCL, size_t rcR, Combination cc, bool anything = true>
    class Dimension
    {
      static_assert(!anything, "No combination for these dimensions available!");
    };

    template <size_t r_in, size_t rC_in, bool anything>
    class Dimension<r_in, r_in, rC_in, rC_in, Combination::difference, anything>
    {
    public:
      static const size_t r  = r_in;
      static const size_t rC = rC_in;
    };

    template <size_t r_in, size_t rC_in, bool anything>
    class Dimension<r_in, r_in, rC_in, rC_in, Combination::sum, anything>
    {
    public:
      static const size_t r  = r_in;
      static const size_t rC = rC_in;
    };

    template <size_t r_in, size_t rC_in, bool anything>
    class Dimension<1, r_in, 1, rC_in, Combination::product, anything>
    {
    public:
      static const size_t r  = r_in;
      static const size_t rC = rC_in;
    };

  public:
    static const size_t r  = Dimension<L::dimRange, R::dimRange, L::dimRangeCols, R::dimRangeCols, comb>::r;
    static const size_t rC = Dimension<L::dimRange, R::dimRange, L::dimRangeCols, R::dimRangeCols, comb>::rC;
  }; // class Choose

public:
  static const size_t r  = Choose<LeftType, RightType>::r;
  static const size_t rC = Choose<LeftType, RightType>::rC;

  typedef typename LeftType::LocalfunctionType LeftLocalfunctionType;
  typedef typename RightType::LocalfunctionType RightLocalfunctionType;
  typedef typename LocalfunctionInterface<E, D, d, R, r, rC>::DomainType DomainType;
  typedef typename LocalfunctionInterface<E, D, d, R, r, rC>::RangeType RangeType;
  typedef typename LocalfunctionInterface<E, D, d, R, r, rC>::JacobianRangeType JacobianRangeType;

private:
  template <Combination cc, bool anything = true>
  class Call
  {
    static_assert(!anything, "Nothing available for these combinations!");
  }; // class Call

  template <bool anything>
  class Call<Combination::difference, anything>
  {
  public:
    static std::string type()
    {
      return "difference";
    }

    static size_t order(const size_t left_order, const size_t right_order)
    {
      return std::max(left_order, right_order);
    }

    static void evaluate(const LeftLocalfunctionType& left_local, const RightLocalfunctionType& right_local,
                         const DomainType& xx, RangeType& ret, RangeType& tmp_ret)
    {
      left_local.evaluate(xx, ret);
      right_local.evaluate(xx, tmp_ret);
      ret -= tmp_ret;
    } // ... evaluate(...)

    static void jacobian(const LeftLocalfunctionType& left_local, const RightLocalfunctionType& right_local,
                         const DomainType& xx, JacobianRangeType& ret, JacobianRangeType& tmp_ret)
    {
      left_local.jacobian(xx, ret);
      right_local.jacobian(xx, tmp_ret);
      ret -= tmp_ret;
    } // ... jacobian(...)
  }; // class Call< ..., difference >

  template <bool anything>
  class Call<Combination::sum, anything>
  {
  public:
    static std::string type()
    {
      return "sum";
    }

    static size_t order(const size_t left_order, const size_t right_order)
    {
      return std::max(left_order, right_order);
    }

    static void evaluate(const LeftLocalfunctionType& left_local, const RightLocalfunctionType& right_local,
                         const DomainType& xx, RangeType& ret, RangeType& tmp_ret)
    {
      left_local.evaluate(xx, ret);
      right_local.evaluate(xx, tmp_ret);
      ret += tmp_ret;
    } // ... evaluate(...)

    static void jacobian(const LeftLocalfunctionType& left_local, const RightLocalfunctionType& right_local,
                         const DomainType& xx, JacobianRangeType& ret, JacobianRangeType& tmp_ret)
    {
      left_local.jacobian(xx, ret);
      right_local.jacobian(xx, tmp_ret);
      ret += tmp_ret;
    } // ... jacobian(...)
  }; // class Call< ..., sum >

  // left only scalar atm
  template <bool anything>
  class Call<Combination::product, anything>
  {
  public:
    static std::string type()
    {
      return "product";
    }

    static size_t order(const size_t left_order, const size_t right_order)
    {
      return left_order + right_order;
    }

    static void evaluate(const LeftLocalfunctionType& left_local, const RightLocalfunctionType& right_local,
                         const DomainType& xx, RangeType& ret, RangeType& /*tmp_ret*/)
    {
      auto left_value = left_local.evaluate(xx);
      right_local.evaluate(xx, ret);
      ret *= left_value;
    } // ... evaluate(...)

    static void jacobian(const LeftLocalfunctionType& /*left_local*/, const RightLocalfunctionType& /*right_local*/,
                         const DomainType& /*xx*/, JacobianRangeType& /*ret*/, JacobianRangeType& /*tmp_ret*/)
    {
      DUNE_THROW(NotImplemented, "If you need this, implement it!");
    }
  }; // class Call< ..., product >

public:
  static std::string type()
  {
    return Call<comb>::type();
  }

  static size_t order(const size_t left_order, const size_t right_order)
  {
    return Call<comb>::order(left_order, right_order);
  }

  static void evaluate(const LeftLocalfunctionType& left_local, const RightLocalfunctionType& right_local,
                       const DomainType& xx, RangeType& ret, RangeType& tmp_ret)
  {
    Call<comb>::evaluate(left_local, right_local, xx, ret, tmp_ret);
  }

  static void jacobian(const LeftLocalfunctionType& left_local, const RightLocalfunctionType& right_local,
                       const DomainType& xx, JacobianRangeType& ret, JacobianRangeType& tmp_ret)
  {
    Call<comb>::jacobian(left_local, right_local, xx, ret, tmp_ret);
  }
}; // class SelectCombined

/**
 * \brief Generic combined local function.
 *
 * \note Most likely you do not want to use this class directly, but Combined.
 */
template <class LeftType, class RightType, Combination type>
class CombinedLocalFunction
    : public LocalfunctionInterface<
          typename SelectCombined<LeftType, RightType, type>::E, typename SelectCombined<LeftType, RightType, type>::D,
          SelectCombined<LeftType, RightType, type>::d, typename SelectCombined<LeftType, RightType, type>::R,
          SelectCombined<LeftType, RightType, type>::r, SelectCombined<LeftType, RightType, type>::rC>
{
  typedef LocalfunctionInterface<
      typename SelectCombined<LeftType, RightType, type>::E, typename SelectCombined<LeftType, RightType, type>::D,
      SelectCombined<LeftType, RightType, type>::d, typename SelectCombined<LeftType, RightType, type>::R,
      SelectCombined<LeftType, RightType, type>::r, SelectCombined<LeftType, RightType, type>::rC> BaseType;

  typedef SelectCombined<LeftType, RightType, type> Select;

public:
  typedef typename BaseType::EntityType EntityType;
  typedef typename BaseType::DomainType DomainType;
  typedef typename BaseType::RangeType RangeType;
  typedef typename BaseType::JacobianRangeType JacobianRangeType;

  CombinedLocalFunction(const LeftType& left, const RightType& right, const EntityType& ent)
    : BaseType(ent)
    , left_local_(left.local_function(this->entity()))
    , right_local_(right.local_function(this->entity()))
    , tmp_range_(0.0)
    , tmp_jacobian_(0.0)
  {
  }

  virtual size_t order() const override final
  {
    return Select::order(left_local_->order(), right_local_->order());
  }

  virtual void evaluate(const DomainType& xx, RangeType& ret) const override final
  {
    Select::evaluate(*left_local_, *right_local_, xx, ret, tmp_range_);
  }

  virtual void jacobian(const DomainType& xx, JacobianRangeType& ret) const override final
  {
    Select::jacobian(*left_local_, *right_local_, xx, ret, tmp_jacobian_);
  }

private:
  const std::unique_ptr<const typename LeftType::LocalfunctionType> left_local_;
  const std::unique_ptr<const typename RightType::LocalfunctionType> right_local_;
  mutable RangeType tmp_range_;
  mutable JacobianRangeType tmp_jacobian_;
}; // class CombinedLocalFunction

/**
 * \brief Generic combined function.
 *
 *        This class combines two given functions of type LeftType and RightType using the given combination
 *        Combination. This class (and any derived class, like Difference, Sum or Product) can be used in two was:
 *        - You can pass references of the left and right operand to this class. This is done for instance when calling
 *          operator+, operator- or operator* on any function deriving from LocalizableFunctionInterface:
\code
typedef Functions::Constant< ..., double, 2, double 1 > ConstantType;
ConstantType one(1);
ConstantType two(2);
// the following code
auto difference = one - two;
// is equivalent to
Difference< ConstantType, ConstantType > difference(one, two);
// and
internal::Combined< ConstantType, ConstantType, Combination::difference > difference(one, tow);
\endcode
 *          In this situation you are responsible to ensure that the arguments given are valid throughout the lifetime
 *          of this class. The following will lead to a segfault:
\code
typedef Functions::Constant< ..., double, 2, double 1 > ConstantType;

Difference< ConstantType, ConstantType > stupid_difference()
{
  ConstantType one(1);
  ConstantType two(2);
  return one - two;
}
\endcode
 *        - You can pass shared_ptr of the left and right operands to this class. In this case the following is valid:
\code
typedef Functions::Constant< ..., double, 2, double 1 > ConstantType;

Difference< ConstantType, ConstantType > stupid_difference()
{
  auto one = std::make_shared< ConstantType >(1);
  auto two = std::make_shared< ConstantType >(2);
  return Difference< ConstantType, ConstantType >(one, two)
}
\endcode
 *
 * \note  Most likely you do not want to use this class diretly, but one of Difference, Sum or Product.
 */
template <class LeftType, class RightType, Combination comb>
class Combined
    : public LocalizableFunctionInterface<
          typename SelectCombined<LeftType, RightType, comb>::E, typename SelectCombined<LeftType, RightType, comb>::D,
          SelectCombined<LeftType, RightType, comb>::d, typename SelectCombined<LeftType, RightType, comb>::R,
          SelectCombined<LeftType, RightType, comb>::r, SelectCombined<LeftType, RightType, comb>::rC>
{
  typedef LocalizableFunctionInterface<
      typename SelectCombined<LeftType, RightType, comb>::E, typename SelectCombined<LeftType, RightType, comb>::D,
      SelectCombined<LeftType, RightType, comb>::d, typename SelectCombined<LeftType, RightType, comb>::R,
      SelectCombined<LeftType, RightType, comb>::r, SelectCombined<LeftType, RightType, comb>::rC> BaseType;
  typedef Common::ConstStorageProvider<LeftType> LeftStorageType;
  typedef Common::ConstStorageProvider<RightType> RightStorageType;
  typedef Combined<LeftType, RightType, comb> ThisType;

public:
  typedef typename BaseType::EntityType EntityType;
  typedef typename BaseType::LocalfunctionType LocalfunctionType;

  Combined(const LeftType& left, const RightType& right, const std::string nm = "")
    : left_(Common::make_unique<LeftStorageType>(left))
    , right_(Common::make_unique<RightStorageType>(right))
    , name_(nm.empty()
                ? SelectCombined<LeftType, RightType, comb>::type() + " of '" + left.name() + "' and '" + right.name()
                      + "'"
                : nm)
  {
  }

  Combined(const std::shared_ptr<const LeftType> left, const std::shared_ptr<const RightType> right,
           const std::string nm = "")
    : left_(Common::make_unique<LeftStorageType>(left))
    , right_(Common::make_unique<RightStorageType>(right))
    , name_(nm.empty()
                ? SelectCombined<LeftType, RightType, comb>::type() + " of '" + left_->storage_access().name()
                      + "' and '" + right_->storage_access().name() + "'"
                : nm)
  {
  }

  Combined(ThisType&& source) = default;

  Combined(const ThisType& other) = delete;

  ThisType& operator=(const ThisType& other) = delete;

  ThisType& operator=(ThisType&& other) = delete;

  virtual std::unique_ptr<LocalfunctionType> local_function(const EntityType& entity) const override final
  {
    typedef CombinedLocalFunction<LeftType, RightType, comb> RealLocalFunctionType;
    assert(left_);
    assert(right_);
    return Common::make_unique<RealLocalFunctionType>(left_->storage_access(), right_->storage_access(), entity);
  } // ... local_function(...)

  virtual ThisType* copy() const
  {
    DUNE_THROW(NotImplemented, "Are you kidding me?");
  }

  virtual std::string type() const override final
  {
    return SelectCombined<LeftType, RightType, comb>::type() + " of '" + left_->storage_access().type() + "' and '"
           + right_->storage_access().type() + "'";
  } // ... type(...)

  virtual std::string name() const override final
  {
    return name_;
  }

private:
  std::unique_ptr<const LeftStorageType> left_;
  std::unique_ptr<const RightStorageType> right_;
  const std::string name_;
}; // class Combined

} // namespace internal

/**
 * \brief Function representing the difference between two functions.
 *
 * \see internal::Combined
 */
template <class MinuendType, class SubtrahendType>
class DifferenceFunction : public internal::Combined<MinuendType, SubtrahendType, internal::Combination::difference>
{
  typedef internal::Combined<MinuendType, SubtrahendType, internal::Combination::difference> BaseType;

public:
  template <class... Args>
  DifferenceFunction(Args&&... args)
    : BaseType(std::forward<Args>(args)...)
  {
  }
}; // class DifferenceFunction

/**
 * \brief Function representing the sum of two functions.
 *
 * \see internal::Combined
 */
template <class LeftSummandType, class RightSummandType>
class SumFunction : public internal::Combined<LeftSummandType, RightSummandType, internal::Combination::sum>
{
  typedef internal::Combined<LeftSummandType, RightSummandType, internal::Combination::sum> BaseType;

public:
  template <class... Args>
  SumFunction(Args&&... args)
    : BaseType(std::forward<Args>(args)...)
  {
  }
}; // class SumFunction

/**
 * \brief Function representing the product of two functions.
 *
 * \see internal::Combined
 */
template <class LeftSummandType, class RightSummandType>
class ProductFunction : public internal::Combined<LeftSummandType, RightSummandType, internal::Combination::product>
{
  typedef internal::Combined<LeftSummandType, RightSummandType, internal::Combination::product> BaseType;

public:
  template <class... Args>
  ProductFunction(Args&&... args)
    : BaseType(std::forward<Args>(args)...)
  {
  }
}; // class ProductFunction

template <class T1, class T2, class... Args>
std::shared_ptr<DifferenceFunction<T1, T2>> make_difference(const T1& left, const T2& right, Args&&... args)
{
  return std::make_shared<DifferenceFunction<T1, T2>>(left, right, std::forward<Args>(args)...);
}

template <class T1, class T2, class... Args>
std::shared_ptr<DifferenceFunction<T1, T2>> make_difference(std::shared_ptr<T1> left, std::shared_ptr<T2> right,
                                                            Args&&... args)
{
  return std::make_shared<DifferenceFunction<T1, T2>>(left, right, std::forward<Args>(args)...);
}

template <class T1, class T2, class... Args>
std::shared_ptr<SumFunction<T1, T2>> make_sum(const T1& left, const T2& right, Args&&... args)
{
  return std::make_shared<SumFunction<T1, T2>>(left, right, std::forward<Args>(args)...);
}

template <class T1, class T2, class... Args>
std::shared_ptr<SumFunction<T1, T2>> make_sum(std::shared_ptr<T1> left, std::shared_ptr<T2> right, Args&&... args)
{
  return std::make_shared<SumFunction<T1, T2>>(left, right, std::forward<Args>(args)...);
}

template <class T1, class T2, class... Args>
std::shared_ptr<ProductFunction<T1, T2>> make_product(const T1& left, const T2& right, Args&&... args)
{
  return std::make_shared<ProductFunction<T1, T2>>(left, right, std::forward<Args>(args)...);
}

template <class T1, class T2, class... Args>
std::shared_ptr<ProductFunction<T1, T2>> make_product(std::shared_ptr<T1> left, std::shared_ptr<T2> right,
                                                      Args&&... args)
{
  return std::make_shared<ProductFunction<T1, T2>>(left, right, std::forward<Args>(args)...);
}

} // namespace Functions
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_FUNCTIONS_COMBINED_HH


==> anc/xt-super/dune-xt-functions/dune/xt/functions/constant.hh <==
// This file is part of the dune-xt-functions project:
//   https://github.com/dune-community/dune-xt-functions
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2013 - 2016)
//   Kirsten Weber   (2013)
//   Rene Milk       (2013 - 2015)
//   Tobias Leibner  (2014 - 2015)

#ifndef DUNE_XT_FUNCTIONS_CONSTANT_HH
#define DUNE_XT_FUNCTIONS_CONSTANT_HH

#include <memory>

#include <dune/xt/common/configuration.hh>

#include "interfaces.hh"

namespace Dune {
namespace XT {
namespace Functions {
namespace internal {

template <class K, int dim>
struct UnitMatrix
{
  typedef FieldMatrix<K, dim, dim> type;

  static type value()
  {
    type ret(0);
    for (size_t dd = 0; dd < dim; ++dd)
      ret[dd][dd] = 1;
    return ret;
  }
}; // struct UnitMatrix

template <class K>
struct UnitMatrix<K, 1>
{
  typedef FieldVector<K, 1> type;

  static type value()
  {
    return type(1);
  }
}; // struct UnitMatrix

template <class K, int dim>
typename UnitMatrix<K, dim>::type unit_matrix()
{
  return UnitMatrix<K, dim>::value();
}

template <class R, size_t r, size_t rC>
struct Get
{
  static std::string value_str()
  {
    std::string str = "[";
    for (size_t rr = 0; rr < r; ++rr) {
      if (rr > 0)
        str += "; ";
      for (size_t cc = 0; cc < rC; ++cc) {
        if (cc > 0)
          str += " ";
        if (cc == rr)
          str += "1";
        else
          str += "0";
      }
    }
    str += "]";
    return str;
  }
};

template <class R, size_t rC>
struct Get<R, 1, rC>
{
  static std::string value_str()
  {
    std::string str = "[";
    for (size_t cc = 0; cc < rC; ++cc) {
      if (cc > 0)
        str += " ";
      str += "1";
    }
    str += "]";
    return str;
  }
};

template <class R, size_t r>
struct Get<R, r, 1>
{
  static std::string value_str()
  {
    return Get<R, 1, r>::value_str();
  }
};

template <class R>
struct Get<R, 1, 1>
{
  static std::string value_str()
  {
    return "1";
  }
};

} // namespace internal

template <class EntityImp, class DomainFieldImp, size_t domainDim, class RangeFieldImp, size_t rangeDim,
          size_t rangeDimCols = 1>
class ConstantFunction
    : public GlobalFunctionInterface<EntityImp, DomainFieldImp, domainDim, RangeFieldImp, rangeDim, rangeDimCols>
{
  typedef GlobalFunctionInterface<EntityImp, DomainFieldImp, domainDim, RangeFieldImp, rangeDim, rangeDimCols> BaseType;
  typedef ConstantFunction<EntityImp, DomainFieldImp, domainDim, RangeFieldImp, rangeDim, rangeDimCols> ThisType;

public:
  typedef typename BaseType::DomainType DomainType;
  typedef typename BaseType::RangeType RangeType;
  typedef typename BaseType::JacobianRangeType JacobianRangeType;

  using typename BaseType::LocalfunctionType;

  static_assert(std::is_same<typename LocalfunctionType::RangeType, RangeType>::value, "RangeType mismatch");
  static_assert(std::is_same<typename LocalfunctionType::DomainType, DomainType>::value, "DomainType mismatch");
  static_assert(std::is_same<Dune::FieldVector<DomainFieldImp, domainDim>, DomainType>::value, "RangeType mismatch");

  static const bool available = true;

  static std::string static_id()
  {
    return BaseType::static_id() + ".constant";
  }

  static Common::Configuration default_config(const std::string sub_name = "")
  {
    Common::Configuration config;
    config["value"] = internal::Get<RangeFieldImp, rangeDim, rangeDimCols>::value_str();
    config["name"] = static_id();
    if (sub_name.empty())
      return config;
    else {
      Common::Configuration tmp;
      tmp.add(config, sub_name);
      return tmp;
    }
  } // ... default_config(...)

  static std::unique_ptr<ThisType> create(const Common::Configuration config = default_config(),
                                          const std::string sub_name = static_id())
  {
    // get correct config
    const Common::Configuration cfg         = config.has_sub(sub_name) ? config.sub(sub_name) : config;
    const Common::Configuration default_cfg = default_config();
    return Common::make_unique<ThisType>(cfg.get("value", default_cfg.get<RangeType>("value")),
                                         cfg.get("name", default_cfg.get<std::string>("name")));
  } // ... create(...)

  explicit ConstantFunction(const RangeType& constant, const std::string name_in = static_id())
    : constant_(constant)
    , name_(name_in)
  {
  }

  explicit ConstantFunction(const RangeFieldImp& constant, const std::string name_in = static_id())
    : constant_(constant)
    , name_(name_in)
  {
  }

  ConstantFunction(const ThisType& other) = default;

  virtual std::string type() const override final
  {
    return BaseType::static_id() + ".constant";
  }

  virtual size_t order() const override final
  {
    return 0;
  }

  virtual void evaluate(const DomainType& /*x*/, RangeType& ret) const override final
  {
    ret = constant_;
  }

  virtual void jacobian(const DomainType& /*x*/, JacobianRangeType& ret) const override final
  {
    jacobian_helper(ret, internal::ChooseVariant<rangeDimCols>());
  }

  virtual std::string name() const override final
  {
    return name_;
  }

private:
  template <size_t rC>
  void jacobian_helper(JacobianRangeType& ret, internal::ChooseVariant<rC>) const
  {
    for (auto& col_jacobian : ret) {
      col_jacobian *= 0;
    }
  }

  void jacobian_helper(JacobianRangeType& ret, internal::ChooseVariant<1>) const
  {
    ret *= 0;
  }
  const RangeType constant_;
  const std::string name_;
};

} // namespace Functions
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_FUNCTIONS_CONSTANT_HH


==> anc/xt-super/dune-xt-functions/dune/xt/functions/default.hh <==
// This file is part of the dune-xt-functions project:
//   https://github.com/dune-community/dune-xt-functions
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2013 - 2016)
//   Rene Milk       (2013 - 2015)
//   Tobias Leibner  (2014)

#ifndef DUNE_XT_FUNCTIONS_VISUALIZATION_HH
#define DUNE_XT_FUNCTIONS_VISUALIZATION_HH

#include <boost/numeric/conversion/cast.hpp>

#include <dune/grid/io/file/vtk/function.hh>

#include <dune/xt/common/float_cmp.hh>

#include "interfaces.hh"

namespace Dune {
namespace XT {
namespace Functions {


template <class GridViewType, size_t dimRange, size_t dimRangeCols>
class VisualizationAdapterFunction : public VTKFunction<GridViewType>
{
public:
  typedef typename GridViewType::template Codim<0>::Entity EntityType;

  typedef typename GridViewType::ctype DomainFieldType;
  static const size_t dimDomain = GridViewType::dimension;
  typedef FieldVector<DomainFieldType, dimDomain> DomainType;

  typedef LocalizableFunctionInterface<EntityType, DomainFieldType, dimDomain, double, dimRange, dimRangeCols>
      FunctionType;

  VisualizationAdapterFunction(const FunctionType& function, const std::string nm = "")
    : function_(function)
    , tmp_value_(0)
    , name_(nm)
  {
  }

private:
  template <size_t r, size_t rC, bool anything = true>
  class Call
  {
  public:
    static int ncomps()
    {
      return 1;
    }

    static double evaluate(const int& /*comp*/, const typename FunctionType::RangeType& val)
    {
      return val.frobenius_norm();
    }
  }; // class Call

  template <size_t r, bool anything>
  class Call<r, 1, anything>
  {
  public:
    static int ncomps()
    {
      return r;
    }

    static double evaluate(const int& comp, const typename FunctionType::RangeType& val)
    {
      return val[comp];
    }
  }; // class Call< ..., 1, ... >

public:
  virtual int ncomps() const override final
  {
    return Call<dimRange, dimRangeCols>::ncomps();
  }

  virtual std::string name() const override final
  {
    if (name_.empty())
      return function_.name();
    else
      return name_;
  }

  virtual double evaluate(int comp, const EntityType& en, const DomainType& xx) const override final
  {
    assert(comp >= 0);
    assert(comp < boost::numeric_cast<int>(dimRange));
    const auto local_func = function_.local_function(en);
    local_func->evaluate(xx, tmp_value_);
    return Call<dimRange, dimRangeCols>::evaluate(comp, tmp_value_);
  }

private:
  const FunctionType& function_;
  mutable typename FunctionType::RangeType tmp_value_;
  const std::string name_;
}; // class VisualizationAdapterFunction


} // namespace Functions
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_FUNCTIONS_VISUALIZATION_HH


==> anc/xt-super/dune-xt-functions/dune/xt/functions/derived.hh <==
// This file is part of the dune-xt-functions project:
//   https://github.com/dune-community/dune-xt-functions
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2014 - 2016)
//   Rene Milk       (2015)

#ifndef DUNE_XT_FUNCTIONS_DERIVED_HH
#define DUNE_XT_FUNCTIONS_DERIVED_HH

#include <memory>
#include <type_traits>

#include <boost/numeric/conversion/cast.hpp>

#include <dune/common/typetraits.hh>

#include <dune/xt/common/exceptions.hh>
#include <dune/xt/common/memory.hh>

#include "interfaces.hh"

namespace Dune {
namespace XT {
namespace Functions {
namespace internal {

enum class Derivative
{
  divergence
};

template <class FunctionType, Derivative derivative>
class SelectDerived
{
  static_assert(is_localizable_function<FunctionType>::value, "FunctionType has to be a LocalizableFunction!");

public:
  typedef typename FunctionType::EntityType E;
  typedef typename FunctionType::DomainFieldType D;
  static const size_t d = FunctionType::dimDomain;
  typedef typename FunctionType::RangeFieldType R;

private:
  template <class F>
  class Choose
  {
    template <size_t d, size_t r, size_t rC, Derivative der, bool anything = true>
    class Dimension
    {
      static_assert(!anything, "No derivative for these dimensions available!");
    };

    template <size_t d, bool anything>
    class Dimension<d, d, 1, Derivative::divergence, anything>
    {
    public:
      static const size_t r  = 1;
      static const size_t rC = 1;
    };

  public:
    static const size_t r  = Dimension<d, F::dimRange, F::dimRangeCols, derivative>::r;
    static const size_t rC = Dimension<d, F::dimRange, F::dimRangeCols, derivative>::rC;
  }; // class SelectDerived

public:
  static const size_t r  = Choose<FunctionType>::r;
  static const size_t rC = Choose<FunctionType>::rC;

  typedef typename FunctionType::LocalfunctionType FunctionLocalfunctionType;
  typedef typename LocalfunctionInterface<E, D, d, R, r, rC>::DomainType DomainType;
  typedef typename LocalfunctionInterface<E, D, d, R, r, rC>::RangeType RangeType;
  typedef typename LocalfunctionInterface<E, D, d, R, r, rC>::JacobianRangeType JacobianRangeType;

private:
  template <Derivative der, bool anything = true>
  class Call
  {
    static_assert(!anything, "Nothing available for this derivative!");
  }; // class Call

  template <bool anything>
  class Call<Derivative::divergence, anything>
  {
  public:
    static std::string type()
    {
      return "divergence";
    }

    static size_t order(const size_t ord)
    {
      return boost::numeric_cast<size_t>(std::max(boost::numeric_cast<ssize_t>(ord) - 1, ssize_t(0)));
    }

    static void evaluate(const FunctionLocalfunctionType& func_local, const DomainType& xx, RangeType& ret)
    {
      typename FunctionLocalfunctionType::JacobianRangeType tmp_jac(0.0);
      func_local.jacobian(xx, tmp_jac);
      ret *= 0.0;
      for (size_t dd = 0; dd < d; ++dd)
        ret[0] += tmp_jac[dd][dd];
    } // ... evaluate(...)

    static void jacobian(const FunctionLocalfunctionType& /*func_local*/, const DomainType& /*xx*/,
                         JacobianRangeType& /*ret*/)
    {
      DUNE_THROW(NotImplemented, "for divergence!");
    }
  }; // class Call< ..., divergence >

public:
  static std::string type()
  {
    return Call<derivative>::type();
  }

  static size_t order(const size_t ord)
  {
    return Call<derivative>::order(ord);
  }

  static void evaluate(const FunctionLocalfunctionType& func_local, const DomainType& xx, RangeType& ret)
  {
    Call<derivative>::evaluate(func_local, xx, ret);
  }

  static void jacobian(const FunctionLocalfunctionType& func_local, const DomainType& xx, JacobianRangeType& ret)
  {
    Call<derivative>::jacobian(func_local, xx, ret);
  }
}; // class SelectDerived

template <class FunctionType, Derivative derivative>
class DerivedLocalFunction
    : public LocalfunctionInterface<
          typename SelectDerived<FunctionType, derivative>::E, typename SelectDerived<FunctionType, derivative>::D,
          SelectDerived<FunctionType, derivative>::d, typename SelectDerived<FunctionType, derivative>::R,
          SelectDerived<FunctionType, derivative>::r, SelectDerived<FunctionType, derivative>::rC>
{
  typedef LocalfunctionInterface<
      typename SelectDerived<FunctionType, derivative>::E, typename SelectDerived<FunctionType, derivative>::D,
      SelectDerived<FunctionType, derivative>::d, typename SelectDerived<FunctionType, derivative>::R,
      SelectDerived<FunctionType, derivative>::r, SelectDerived<FunctionType, derivative>::rC> BaseType;

  typedef SelectDerived<FunctionType, derivative> Select;

public:
  typedef typename BaseType::EntityType EntityType;
  typedef typename BaseType::DomainType DomainType;
  typedef typename BaseType::RangeType RangeType;
  typedef typename BaseType::JacobianRangeType JacobianRangeType;

  DerivedLocalFunction(const FunctionType& func, const EntityType& ent)
    : BaseType(ent)
    , func_local_(func.local_function(this->entity()))
  {
  }

  virtual size_t order() const override final
  {
    return Select::order(func_local_->order());
  }

  virtual void evaluate(const DomainType& xx, RangeType& ret) const override final
  {
    Select::evaluate(*func_local_, xx, ret);
  }

  virtual void jacobian(const DomainType& xx, JacobianRangeType& ret) const override final
  {
    Select::jacobian(*func_local_, xx, ret);
  }

private:
  const std::unique_ptr<const typename FunctionType::LocalfunctionType> func_local_;
}; // class DerivedLocalFunction

template <class FunctionType, Derivative derivative>
class Derived
    : public LocalizableFunctionInterface<
          typename SelectDerived<FunctionType, derivative>::E, typename SelectDerived<FunctionType, derivative>::D,
          SelectDerived<FunctionType, derivative>::d, typename SelectDerived<FunctionType, derivative>::R,
          SelectDerived<FunctionType, derivative>::r, SelectDerived<FunctionType, derivative>::rC>
{
  typedef LocalizableFunctionInterface<
      typename SelectDerived<FunctionType, derivative>::E, typename SelectDerived<FunctionType, derivative>::D,
      SelectDerived<FunctionType, derivative>::d, typename SelectDerived<FunctionType, derivative>::R,
      SelectDerived<FunctionType, derivative>::r, SelectDerived<FunctionType, derivative>::rC> BaseType;
  typedef Common::ConstStorageProvider<FunctionType> FunctionStorageType;
  typedef Derived<FunctionType, derivative> ThisType;

public:
  typedef typename BaseType::EntityType EntityType;
  typedef typename BaseType::LocalfunctionType LocalfunctionType;

  Derived(const FunctionType& func, const std::string nm = "")
    : func_(Common::make_unique<FunctionStorageType>(func))
    , name_(nm.empty() ? SelectDerived<FunctionType, derivative>::type() + " of '" + func.name() + "'" : nm)
  {
  }

  Derived(const std::shared_ptr<const FunctionType> func, const std::string nm = "")
    : func_(Common::make_unique<FunctionStorageType>(func))
    , name_(nm.empty()
                ? SelectDerived<FunctionType, derivative>::type() + " of '" + func_->storage_access().name() + "'"
                : nm)
  {
  }

  Derived(ThisType&& source) = default;
  Derived(const ThisType& other) = delete;

  ThisType& operator=(const ThisType& other) = delete;
  ThisType& operator=(ThisType&& other) = delete;

  virtual std::unique_ptr<LocalfunctionType> local_function(const EntityType& entity) const override final
  {
    typedef DerivedLocalFunction<FunctionType, derivative> RealLocalFunctionType;
    assert(func_);
    return Common::make_unique<RealLocalFunctionType>(func_->storage_access(), entity);
  } // ... local_function(...)

  virtual ThisType* copy() const
  {
    DUNE_THROW(NotImplemented, "Are you kidding me?");
  }

  virtual std::string type() const override final
  {
    return SelectDerived<FunctionType, derivative>::type() + " of '" + func_->storage_access().type() + "'";
  }

  virtual std::string name() const override final
  {
    return name_;
  }

private:
  std::unique_ptr<const FunctionStorageType> func_;
  const std::string name_;
}; // class Derived

} // namespace internal

template <class FunctionType>
class DivergenceFunction : public internal::Derived<FunctionType, internal::Derivative::divergence>
{
  typedef internal::Derived<FunctionType, internal::Derivative::divergence> BaseType;

public:
  template <class... Args>
  DivergenceFunction(Args&&... args)
    : BaseType(std::forward<Args>(args)...)
  {
  }
}; // class DivergenceFunction

template <class T, class... Args>
std::shared_ptr<DivergenceFunction<T>> make_divergence(const T& func, Args&&... args)
{
  return std::make_shared<DivergenceFunction<T>>(func, std::forward<Args>(args)...);
}

template <class T, class... Args>
std::shared_ptr<DivergenceFunction<T>> make_divergence(std::shared_ptr<T> func, Args&&... args)
{
  return std::make_shared<DivergenceFunction<T>>(func, std::forward<Args>(args)...);
}

} // namespace Functions
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_FUNCTIONS_DERIVED_HH


==> anc/xt-super/dune-xt-functions/dune/xt/functions/expression.hh <==
// This file is part of the dune-xt-functions project:
//   https://github.com/dune-community/dune-xt-functions
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2012 - 2016)
//   Kirsten Weber   (2013)
//   Rene Milk       (2012 - 2015)
//   Tobias Leibner  (2014 - 2015)

#ifndef DUNE_XT_FUNCTIONS_EXPRESSION_HH
#define DUNE_XT_FUNCTIONS_EXPRESSION_HH

#include <limits>
#include <vector>

#include <dune/common/fmatrix.hh>
#include <dune/common/fvector.hh>

#include <dune/xt/common/configuration.hh>
#include <dune/xt/common/exceptions.hh>
#include <dune/xt/common/parallel/threadstorage.hh>

#include "default.hh"
#include "expression/base.hh"
#include "interfaces.hh"

namespace Dune {
namespace XT {
namespace Functions {

template <class EntityImp, class DomainFieldImp, size_t domainDim, class RangeFieldImp, size_t rangeDim,
          size_t rangeDimCols = 1>
class ExpressionFunction
    : public GlobalFunctionInterface<EntityImp, DomainFieldImp, domainDim, RangeFieldImp, rangeDim, rangeDimCols>
{
  typedef LocalizableFunctionInterface<EntityImp, DomainFieldImp, domainDim, RangeFieldImp, rangeDim, rangeDimCols>
      BaseType;
  typedef ExpressionFunction<EntityImp, DomainFieldImp, domainDim, RangeFieldImp, rangeDim, rangeDimCols> ThisType;
  typedef MathExpressionBase<DomainFieldImp, domainDim, RangeFieldImp, rangeDim * rangeDimCols>
      MathExpressionFunctionType;
  typedef MathExpressionBase<DomainFieldImp, domainDim, RangeFieldImp, domainDim> MathExpressionGradientType;

public:
  using typename BaseType::EntityType;
  using typename BaseType::DomainType;
  using typename BaseType::RangeFieldType;
  using BaseType::dimDomain;
  using BaseType::dimRange;
  using BaseType::dimRangeCols;
  using typename BaseType::RangeType;
  using typename BaseType::JacobianRangeType;
  typedef typename std::vector<std::vector<std::string>> ExpressionStringVectorType;
  typedef typename std::vector<std::vector<std::vector<std::string>>> GradientStringVectorType;

  static std::string static_id()
  {
    return BaseType::static_id() + ".expression";
  }

  static Common::Configuration default_config(const std::string sub_name = "")
  {
    Common::Configuration config;
    config["variable"]   = "x";
    config["expression"] = "[x[0] sin(x[0]) exp(x[0]); x[0] sin(x[0]) exp(x[0]); x[0] sin(x[0]) exp(x[0])]";
    config["order"]      = "3";
    config["name"] = static_id();
    if (sub_name.empty())
      return config;
    else {
      Common::Configuration tmp;
      tmp.add(config, sub_name);
      return tmp;
    }
  } // ... default_config(...)

  static std::unique_ptr<ThisType> create(const Common::Configuration config = default_config(),
                                          const std::string sub_name = static_id())
  {
    // get correct config
    const Common::Configuration cfg         = config.has_sub(sub_name) ? config.sub(sub_name) : config;
    const Common::Configuration default_cfg = default_config();
    // get expression
    ExpressionStringVectorType expression_as_vectors;
    // try to get expression as FieldVector (if dimRangeCols == 1) or as FieldMatrix (else)
    try {
      get_expression_helper(cfg, expression_as_vectors, internal::ChooseVariant<dimRangeCols>());
    } catch (Common::Exceptions::conversion_error) {
      // if dimRangeCols == 1 and we could not get expression as FieldVector, get it as FieldMatrix with one col
      if (dimRangeCols == 1) { // the 2 in ChooseVariant is here on purpose, anything > 1 will suffice
        get_expression_helper(cfg, expression_as_vectors, internal::ChooseVariant<2>());
      } else { // if dimRangeCols > 1 do the same again (to throw exception without catching it)
        get_expression_helper(cfg, expression_as_vectors, internal::ChooseVariant<dimRangeCols>());
      }
    }
    // get gradient
    GradientStringVectorType gradient_as_vectors;
    if (cfg.has_key("gradient")) {
      if (cfg.has_key("gradient.0"))
        assert((cfg.get<std::string>("gradient") == cfg.get<std::string>("gradient.0"))
               && "gradient and gradient.0 differ but should be synonymous!");
      get_gradient(cfg, gradient_as_vectors, "gradient");
    } else if (cfg.has_key("gradient.0")) {
      get_gradient(cfg, gradient_as_vectors, "gradient.0");
    }
    // create
    return Common::make_unique<ThisType>(cfg.get("variable", default_cfg.get<std::string>("variable")),
                                         expression_as_vectors,
                                         cfg.get("order", default_cfg.get<size_t>("order")),
                                         cfg.get("name", default_cfg.get<std::string>("name")),
                                         gradient_as_vectors);
  } // ... create(...)

  /**
   * \brief Creates an Expression function where every component is identical
   *
   * For example, if dimDomain = dimRange = dimRangeCols = 2 and expression = "x[0]*x[1]", gradient should be
   * ["x[1]" "x[0]"]. Then the resulting function is [x[0]*x[1] x[0]*x[1]; x[0]*x[1] x[0]*x[1]] and the gradient is
   * [[x[1] x[0]; x[1] x[0]] [x[1] x[0] x[1] x[0]].
   */
  ExpressionFunction(const std::string variable, const std::string expression, const size_t ord = 0,
                     const std::string nm                    = static_id(),
                     const std::vector<std::string> gradient = std::vector<std::string>())
    : order_(ord)
    , name_(nm)
  {
    // create ExpressionStringVectorType with identical expressions
    const std::vector<std::string> expression_row(dimRangeCols, expression);
    const ExpressionStringVectorType expressions(dimRange, expression_row);
    // create associated gradient vector
    GradientStringVectorType gradient_expressions;
    if (gradient.size() > 0) {
      const std::vector<std::vector<std::string>> gradient_row(dimRange, gradient);
      for (size_t cc = 0; cc < dimRangeCols; ++cc) {
        gradient_expressions.emplace_back(gradient_row);
      }
    }
    // build function and gradient
    build_function(variable, expressions);
    build_gradients(variable, gradient_expressions);
  }

  /**
   * \brief Creates an Expression function with dimRangeCols = 1
   *
   * This constructor just expands expressions and gradient_expressions from a std::vector< std::string > and
   * std::vector< std::vector< std::string > to ExpressionStringVectorType and GradientStringVectorType, respectively.
   */
  ExpressionFunction(
      const std::string variable, const std::vector<std::string> expressions,
      const size_t ord = default_config().get<size_t>("order"), const std::string nm = static_id(),
      const std::vector<std::vector<std::string>> gradient_expressions = std::vector<std::vector<std::string>>())
    : function_(new MathExpressionFunctionType(variable, expressions))
    , order_(ord)
    , name_(nm)
  {
    static_assert(dimRangeCols == 1, "This constructor does not make sense for dimRangeCols > 1!");
    GradientStringVectorType gradient_expressions_vec;
    if (gradient_expressions.size() > 0) {
      gradient_expressions_vec.emplace_back(gradient_expressions);
    }
    build_gradients(variable, gradient_expressions_vec);
  }

  /**
   * \brief Creates an Expression function
   *
   * \param variable variable of the Expression function, e.g. "x"
   * \param expressions vector< vector< string > >, where the inner vectors are the rows of the Expression functions
   *  range, e.g. [[1 sin(x[0])] [2*x[0] x[1]]] gives the range [1 sin(x[0]); 2 x[1]]
   * \param ord order of the Expression function
   * \param nm name of the Expression function
   * \param gradient_expressions vector< vector< vector< string > > >, vector of the jacobian matrices (written as
   *  vector< vector< string > >, where the inner vectors are the rows) of the columns of the Expression function, e.g.
   *  [[[0 0] [2 0]] [[cos(x[0]) 0] [0 1]]] would be the gradient_expression corresponding to the expression above (if
   *  dimDomain = dimRange = dimRangeCols = 2)
   */
  ExpressionFunction(const std::string variable, const ExpressionStringVectorType expressions, const size_t ord = 0,
                     const std::string nm                                = static_id(),
                     const GradientStringVectorType gradient_expressions = GradientStringVectorType())
    : order_(ord)
    , name_(nm)
  {
    build_function(variable, expressions);
    build_gradients(variable, gradient_expressions);
  }

  ExpressionFunction(const ThisType& other) = default;

  ThisType& operator=(const ThisType& other)
  {
    if (this != &other) {
      function_  = other.function_;
      order_     = other.order_;
      name_      = other.name_;
      gradients_ = other.gradients_;
    }
    return *this;
  }

  virtual std::string type() const override final
  {
    return BaseType::static_id() + ".expression";
  }

  virtual std::string name() const override
  {
    return name_;
  }

  virtual size_t order() const override
  {
    return order_;
  }

  virtual void evaluate(const DomainType& xx, RangeType& ret) const override
  {
    evaluate_helper(xx, ret, internal::ChooseVariant<dimRangeCols>());
#ifndef NDEBUG
#ifndef DUNE_XT_FUNCTIONS_EXPRESSION_DISABLE_CHECKS
    bool failure = false;
    std::string error_type;
    for (size_t rr = 0; rr < dimRange; ++rr) {
      *tmp_row_ = ret[rr];
      for (size_t cc = 0; cc < dimRangeCols; ++cc) {
        if (isnan(tmp_row_->operator[](cc))) {
          failure    = true;
          error_type = "NaN";
        } else if (isinf(tmp_row_->operator[](cc))) {
          failure    = true;
          error_type = "inf";
        } else if (std::abs(tmp_row_->operator[](cc)) > (0.9 * std::numeric_limits<double>::max())) {
          failure    = true;
          error_type = "an unlikely value";
        }
        if (failure)
          DUNE_THROW(Common::Exceptions::internal_error,
                     "evaluating this function yielded "
                         << error_type
                         << "!\n"
                         << "The variable of this function is:     "
                         << function_->variable()
                         << "\n"
                         << "The expression of this functional is: "
                         << function_->expression().at(rr * dimRangeCols + cc)
                         << "\n"
                         << "You tried to evaluate it with:   xx = "
                         << xx
                         << "\n"
                         << "The result was:                       "
                         << tmp_row_->operator[](cc)
                         << "\n\n"
                         << "You can disable this check by defining DUNE_XT_FUNCTIONS_EXPRESSION_DISABLE_CHECKS\n");
      }
    }
#endif // DUNE_XT_FUNCTIONS_EXPRESSION_DISABLE_CHECKS
#endif // NDEBUG
  } // ... evaluate(...)

  virtual void jacobian(const DomainType& xx, JacobianRangeType& ret) const override
  {
    if (gradients_.size() == 0) {
      DUNE_THROW(NotImplemented, "This function does not provide any gradients!");
    } else {
      assert(gradients_.size() == dimRangeCols);
      jacobian_helper(xx, ret, internal::ChooseVariant<dimRangeCols>());
    }
  } // ... jacobian(...)

private:
  // fill the rows of the dimRange x dimRangeCols matrix (aka vector< vector< string > > expression) in a vector of
  // length dimRange*dimRangeCols, e.g. [3 4; 1 2] becomes [3 4 1 2], in order to create function_
  void build_function(const std::string variable, const ExpressionStringVectorType& expressions)
  {
    assert(expressions.size() >= dimRange);
    std::vector<std::string> reordered_expressions;
    for (size_t rr = 0; rr < dimRange; ++rr) {
      assert(expressions[rr].size() >= dimRangeCols);
      for (size_t cc = 0; cc < dimRangeCols; ++cc) {
        reordered_expressions.emplace_back(expressions[rr][cc]);
      }
    }
    function_ = std::make_shared<MathExpressionFunctionType>(variable, reordered_expressions);
  } // ... build_function(...)

  void build_gradients(const std::string variable, const GradientStringVectorType& gradient_expressions)
  {
    assert(gradient_expressions.size() == 0 || gradient_expressions.size() >= dimRangeCols);
    if (gradient_expressions.size() > 0) {
      for (size_t cc = 0; cc < dimRangeCols; ++cc) {
        gradients_.emplace_back(std::vector<std::shared_ptr<const MathExpressionGradientType>>());
        assert(gradient_expressions[cc].size() >= dimRange);
        for (size_t rr = 0; rr < dimRange; ++rr) {
          const auto& gradient_expression = gradient_expressions[cc][rr];
          assert(gradient_expression.size() >= dimDomain);
          gradients_[cc].emplace_back(new MathExpressionGradientType(variable, gradient_expression));
        }
      }
    }
  } // ... build_gradients(...)

  template <size_t rC>
  void evaluate_helper(const DomainType& xx, RangeType& ret, internal::ChooseVariant<rC>) const
  {
    function_->evaluate(xx, *tmp_vector_);
    for (size_t rr = 0; rr < dimRange; ++rr) {
      auto& retRow = ret[rr];
      for (size_t cc = 0; cc < dimRangeCols; ++cc)
        retRow[cc] = (*tmp_vector_)[rr * dimRangeCols + cc];
    }
  } // ... evaluate_helper(...)

  void evaluate_helper(const DomainType& xx, RangeType& ret, internal::ChooseVariant<1>) const
  {
    function_->evaluate(xx, ret);
  } // ... evaluate_helper(..., ...< 1 >)

  template <size_t rC>
  void jacobian_helper(const DomainType& xx, JacobianRangeType& ret, internal::ChooseVariant<rC>) const
  {
    for (size_t cc = 0; cc < dimRangeCols; ++cc) {
      assert(gradients_[cc].size() == dimRange);
      for (size_t rr = 0; rr < dimRange; ++rr) {
        gradients_[cc][rr]->evaluate(xx, ret[cc][rr]);
      }
    }
  } // ... jacobian_helper(...)

  void jacobian_helper(const DomainType& xx, JacobianRangeType& ret, internal::ChooseVariant<1>) const
  {
    assert(gradients_[0].size() == dimRange);
    for (size_t rr = 0; rr < dimRange; ++rr) {
      gradients_[0][rr]->evaluate(xx, ret[rr]);
    }
  } // ... jacobian_helper(..., ...< 1 >)

  template <size_t rC>
  static void get_expression_helper(const Common::Configuration& cfg, ExpressionStringVectorType& expression_as_vectors,
                                    internal::ChooseVariant<rC>)
  {
    typedef typename Dune::FieldMatrix<std::string, dimRange, dimRangeCols> ExpressionMatrixType;
    const ExpressionMatrixType expression_as_matrix = cfg.get<ExpressionMatrixType>("expression");
    // convert FieldMatrix to ExpressionStringVectorType
    for (size_t rr = 0; rr < dimRange; ++rr) {
      std::vector<std::string> expression_row;
      for (size_t cc = 0; cc < dimRangeCols; ++cc)
        expression_row.emplace_back(expression_as_matrix[rr][cc]);
      expression_as_vectors.emplace_back(expression_row);
    }
  } // ... get_expression_helper(...)

  static void get_expression_helper(const Common::Configuration& cfg, ExpressionStringVectorType& expression_as_vectors,
                                    internal::ChooseVariant<1>)
  {
    typedef typename Dune::FieldVector<std::string, dimRange> ExpressionVectorType;
    const ExpressionVectorType expression_as_vector = cfg.get<ExpressionVectorType>("expression");
    // convert Vector to ExpressionStringVectorType
    for (size_t rr = 0; rr < dimRange; ++rr) {
      std::vector<std::string> expression_row(1, expression_as_vector[rr]);
      expression_as_vectors.emplace_back(expression_row);
    }
  } // ... get_expression_helper(..., ...< 1 >)

  static void get_gradient(const Common::Configuration& cfg, GradientStringVectorType& gradient_as_vectors,
                           const std::string first_gradient_key)
  {
    // create vector of gradient keys
    std::vector<std::string> gradient_keys(1, first_gradient_key);
    for (size_t cc = 1; cc < dimRangeCols; ++cc)
      gradient_keys.emplace_back("gradient." + Common::to_string(cc));
    // get gradient as FieldMatrix for every key
    for (std::string key : gradient_keys) {
      ExpressionStringVectorType gradient_as_vectors_component;
      typedef typename Dune::FieldMatrix<std::string, dimRange, dimDomain> JacobianMatrixType;
      const JacobianMatrixType gradient_as_matrix = cfg.get<JacobianMatrixType>(key);
      // convert FieldMatrix to ExpressionStringVectorType
      for (size_t rr = 0; rr < dimRange; ++rr) {
        std::vector<std::string> gradient_expression;
        for (size_t ii = 0; ii < dimDomain; ++ii)
          gradient_expression.emplace_back(gradient_as_matrix[rr][ii]);
        gradient_as_vectors_component.emplace_back(gradient_expression);
      }
      gradient_as_vectors.emplace_back(gradient_as_vectors_component);
    }
  } // ... get_gradient(...)

  std::shared_ptr<const MathExpressionFunctionType> function_;
  size_t order_;
  std::string name_;
  mutable typename Common::PerThreadValue<FieldVector<RangeFieldType, dimRange * dimRangeCols>> tmp_vector_;
  mutable typename Common::PerThreadValue<FieldVector<RangeFieldType, dimRangeCols>> tmp_row_;
  std::vector<std::vector<std::shared_ptr<const MathExpressionGradientType>>> gradients_;
}; // class ExpressionFunction

} // namespace Functions
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_FUNCTIONS_EXPRESSION_HH


==> anc/xt-super/dune-xt-functions/dune/xt/functions/expression/base.hh <==
// This file is part of the dune-xt-functions project:
//   https://github.com/dune-community/dune-xt-functions
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Andreas Buhr    (2014)
//   Felix Schindler (2013 - 2016)
//   Kirsten Weber   (2013)
//   Rene Milk       (2013, 2015)
//   Tobias Leibner  (2014 - 2015)

#ifndef DUNE_XT_FUNCTIONS_EXPRESSION_BASE_HH
#define DUNE_XT_FUNCTIONS_EXPRESSION_BASE_HH

#include <mutex>
#include <sstream>
#include <vector>

#include <dune/common/dynvector.hh>
#include <dune/common/exceptions.hh>
#include <dune/common/fvector.hh>

#include <dune/xt/common/color.hh>
#include <dune/xt/common/string.hh>

#include "mathexpr.hh"

namespace Dune {
namespace XT {
namespace Functions {

/**
 *  \brief base class that makes a function out of the from mathexpr.hh
 *  \attention  Most surely you do not want to use this class directly, but Functions::ExpressionFunction!
 */
template <class DomainFieldImp, size_t domainDim, class RangeFieldImp, size_t rangeDim>
class MathExpressionBase
{
public:
  typedef MathExpressionBase<DomainFieldImp, domainDim, RangeFieldImp, rangeDim> ThisType;

  typedef DomainFieldImp DomainFieldType;
  static const size_t dimDomain = domainDim;

  typedef RangeFieldImp RangeFieldType;
  static const size_t dimRange = rangeDim;

  MathExpressionBase(const std::string _variable, const std::string _expression)
  {
    const std::vector<std::string> expressions(1, _expression);
    setup(_variable, expressions);
  }

  MathExpressionBase(const std::string _variable, const std::vector<std::string> _expressions)
  {
    setup(_variable, _expressions);
  }

  MathExpressionBase(const ThisType& _other)
  {
    setup(_other.variable(), _other.expression());
  }

  ThisType& operator=(const ThisType& _other)
  {
    if (this != &_other) {
      cleanup();
      variable_    = "";
      variables_   = std::vector<std::string>();
      expressions_ = std::vector<std::string>();
      setup(_other.variable(), _other.expression());
    }
    return this;
  }

  ~MathExpressionBase()
  {
    cleanup();
  }

  std::string variable() const
  {
    return variable_;
  }

  const std::vector<std::string>& expression() const
  {
    return expressions_;
  }

  void evaluate(const Dune::FieldVector<DomainFieldType, dimDomain>& arg,
                Dune::FieldVector<RangeFieldType, dimRange>& ret) const
  {
    std::lock_guard<std::mutex> guard(mutex_);
    // copy arg
    for (typename Dune::FieldVector<DomainFieldType, dimDomain>::size_type ii = 0; ii < dimDomain; ++ii)
      *(arg_[ii]) = arg[ii];
    // copy ret
    for (typename Dune::FieldVector<RangeFieldType, dimRange>::size_type ii = 0; ii < dimRange; ++ii)
      ret[ii] = op_[ii]->Val();
  }

  /**
   *  \attention  arg will be used up to its size, ret will be resized!
   */
  void evaluate(const Dune::DynamicVector<DomainFieldType>& arg, Dune::DynamicVector<RangeFieldType>& ret) const
  {
    std::lock_guard<std::mutex> guard(mutex_);
    // check for sizes
    assert(arg.size() > 0);
    if (ret.size() != dimRange)
      ret = Dune::DynamicVector<RangeFieldType>(dimRange);
    // copy arg
    for (size_t ii = 0; ii < std::min(domainDim, arg.size()); ++ii)
      *(arg_[ii]) = arg[ii];
    // copy ret
    for (typename Dune::DynamicVector<RangeFieldType>::size_type ii = 0; ii < dimRange; ++ii)
      ret[ii] = op_[ii]->Val();
  }

  void evaluate(const Dune::FieldVector<DomainFieldType, dimDomain>& arg,
                Dune::DynamicVector<RangeFieldType>& ret) const
  {
    std::lock_guard<std::mutex> guard(mutex_);
    // check for sizes
    if (ret.size() != dimRange)
      ret = Dune::DynamicVector<RangeFieldType>(dimRange);
    // copy arg
    for (typename Dune::FieldVector<DomainFieldType, dimDomain>::size_type ii = 0; ii < dimDomain; ++ii)
      *(arg_[ii]) = arg[ii];
    // copy ret
    for (typename Dune::DynamicVector<RangeFieldType>::size_type ii = 0; ii < dimRange; ++ii)
      ret[ii] = op_[ii]->Val();
  }

  /**
   *  \attention  arg will be used up to its size
   */
  void evaluate(const Dune::DynamicVector<DomainFieldType>& arg, Dune::FieldVector<RangeFieldType, dimRange>& ret) const
  {
    std::lock_guard<std::mutex> guard(mutex_);
    assert(arg.size() > 0);
    // copy arg
    for (size_t ii = 0; ii < std::min(dimDomain, arg.size()); ++ii)
      *(arg_[ii]) = arg[ii];
    // copy ret
    for (size_t ii = 0; ii < dimRange; ++ii)
      ret[ii] = op_[ii]->Val();
  }

  void report(const std::string _name = "function.mathexpressionbase", std::ostream& stream = std::cout,
              const std::string& _prefix = "") const
  {
    const std::string tmp = _name + "(" + variable() + ") = ";
    stream << _prefix << tmp;
    if (expression().size() == 1)
      stream << expression()[0] << std::endl;
    else {
      stream << "[ " << expression()[0] << std::endl;
      const std::string whitespace = Common::whitespaceify(tmp + "[ ");
      for (size_t i = 1; i < expression().size() - 1; ++i)
        stream << _prefix << whitespace << expression()[i] << std::endl;
      stream << _prefix << whitespace << expression()[expression().size() - 1] << " ]" << std::endl;
    }
  } // void report(const std::string, std::ostream&, const std::string&) const

private:
  void setup(const std::string& _variable, const std::vector<std::string>& _expression)
  {
    static_assert((dimDomain > 0), "Really?");
    static_assert((dimRange > 0), "Really?");
    // set expressions
    if (_expression.size() < dimRange)
      DUNE_THROW(Dune::InvalidStateException,
                 "\n" << Common::color_string_red("ERROR:") << " '_expression' too short (is " << _expression.size()
                      << ", should be "
                      << dimRange
                      << ")!");
    for (size_t ii = 0; ii < dimRange; ++ii)
      expressions_.push_back(_expression[ii]);
    // set variable (i.e. "x")
    variable_ = _variable;
    // fill variables (i.e. "x[0]", "x[1]", ...)
    for (size_t ii = 0; ii < dimDomain; ++ii) {
      std::stringstream variableStream;
      variableStream << variable_ << "[" << ii << "]";
      variables_.push_back(variableStream.str());
    }
    // create expressions
    for (size_t ii = 0; ii < dimDomain; ++ii) {
      arg_[ii]      = new DomainFieldType(0.0);
      var_arg_[ii]  = new RVar(variables_[ii].c_str(), arg_[ii]);
      vararray_[ii] = var_arg_[ii];
    }
    for (size_t ii = 0; ii < dimRange; ++ii) {
      op_[ii] = new ROperation(expressions_[ii].c_str(), dimDomain, vararray_);
    }
  } // void setup(const std::string& _variable, const std::vector< std::string >& expressions)

  void cleanup()
  {
    for (size_t ii = 0; ii < dimRange; ++ii) {
      delete op_[ii];
    }
    for (size_t ii = 0; ii < dimDomain; ++ii) {
      delete var_arg_[ii];
      delete arg_[ii];
    }
  } // void cleanup()

  std::string variable_;
  std::vector<std::string> variables_;
  std::vector<std::string> expressions_;
  size_t actualDimRange_;
  mutable DomainFieldType* arg_[dimDomain];
  RVar* var_arg_[dimDomain];
  RVar* vararray_[dimDomain];
  ROperation* op_[dimRange];
  mutable std::mutex mutex_;
}; // class MathExpressionBase

} // namespace Functions
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_FUNCTIONS_EXPRESSION_BASE_HH


==> anc/xt-super/dune-xt-functions/dune/xt/functions/expression/mathexpr.cc <==
/*

mathexpr.cpp version 2.0

Copyright Yann OLLIVIER 1997-2000

This software may be freely distributed as is, including this whole notice.

It may be modified, but any modification should include this whole
notice as is and a description of the changes made.

This software may not be sold.

This software or any modified version of it may befreely used in free
programs. The program should include a copy of this whole notice.
If you want to use it in a program you sell, contact me

This software comes with absolutely no warranty.

*/

#include "mathexpr.hh"

// clang-format off

char* MidStr(const char*s,int i1,int i2)
{
 if(i1<0||i2>=(int)strlen(s)||i1>i2){
   char* cp = new char[1];
   cp[0] = '\0';
   return cp;
 }
 char*s1=new char[i2-i1+2];
 int i;
 for(i=i1;i<=i2;i++)s1[i-i1]=s[i];
 s1[i2-i1+1]=0;return s1;
}

char* CopyStr(const char*s)
{char*s1=new char[strlen(s)+1];char*s12=s1;const char*s2=s;
while((*s12++=*s2++))
    ;
return s1;}

void InsStr(char*&s,int n,char c)// Warning : deletes the old string
{if(n<0||n>(int)strlen(s))return;
char*s1=new char[strlen(s)+2];
int i;
for(i=0;i<n;i++)s1[i]=s[i];
s1[n]=c;for(i=n+1;s[i-1];i++)s1[i]=s[i-1];
s1[i]=0;
delete[]s;s=s1;
}

signed char EqStr(const char*s,const char*s2)
{if(strlen(s)!=strlen(s2))return 0;
int i;
for(i=0;s[i];i++)if(s[i]!=s2[i])return 0;
return 1;
}

signed char CompStr(const char*s,int n,const char*s2)
{if(n<0||n>=(int)strlen(s)||n+(int)strlen(s2)>(int)strlen(s))return 0;
int i;
for(i=0;s2[i];i++)if(s[i+n]!=s2[i])return 0;
return 1;
}

void DelStr(char*&s,int n)//Deletes the old string
{char*s1=new char[strlen(s)];
int i;
for(i=0;i<n;i++)s1[i]=s[i];
for(i=n;s[i+1];i++)s1[i]=s[i+1];
s1[i]=0;
delete[]s;s=s1;
}

RVar::RVar(const RVar & rvarp)
{if(this==&rvarp)return;pval=rvarp.pval;name=CopyStr(rvarp.name);
}

RVar::RVar(const char*namep,double*pvalp)
{pval=pvalp;name=CopyStr(namep);}

RVar::~RVar()
{if(name!=NULL)delete[] name;}

RFunction::RFunction()
{
  type=-1;name=new char[1];name[0]=0;
  nvars=0;ppvar=NULL;pfuncval=NULL;op=ErrVal;buf=NULL;
}

RFunction::RFunction(double ((*pfuncvalp)(double)))
{
  type=0;pfuncval=pfuncvalp;name=new char[1];name[0]=0;
  nvars=1;ppvar=NULL;op=ErrVal;buf=NULL;
}

RFunction::RFunction(const RFunction& rfunc)
{
  if(this==&rfunc)return;
  type=rfunc.type;op=rfunc.op;
  pfuncval=rfunc.pfuncval;
  name=CopyStr(rfunc.name);
  nvars=rfunc.nvars;
  if(rfunc.ppvar!=NULL&&nvars){
    ppvar=new PRVar[nvars];
    int i;for(i=0;i<nvars;i++)ppvar[i]=rfunc.ppvar[i];
    buf=new double[nvars];
  }else {ppvar=NULL;buf=NULL;}
}

RFunction::RFunction(const ROperation& opp,RVar* pvarp):op(opp)
{
  type=1;name=new char[1];name[0]=0;
  nvars=1;ppvar=new PRVar[1];ppvar[0]=pvarp;buf=new double[1];
}

RFunction::RFunction(const ROperation& opp, int nvarsp,RVar**ppvarp):op(opp)
{
  type=1;name=new char[1];name[0]=0;
  nvars=nvarsp;
  if(nvars){
    ppvar=new PRVar[nvars];
    int i;for(i=0;i<nvars;i++)ppvar[i]=ppvarp[i];
    buf=new double[nvars];
  }else {ppvar=NULL;buf=NULL;}
}

RFunction::~RFunction()
{
  if(name!=NULL)delete[]name;
  if(ppvar!=NULL)delete[]ppvar;
  if(buf!=NULL)delete[]buf;
}

RFunction& RFunction::operator=(const RFunction& rfunc)
{
  if(this==&rfunc)return *this;
  type=rfunc.type;op=rfunc.op;
  pfuncval=rfunc.pfuncval;
  delete[]name;
  name=CopyStr(rfunc.name);
  if(ppvar!=NULL)delete[]ppvar;
  ppvar=NULL;
  if(buf!=NULL)delete[]buf;
  buf=NULL;
  nvars=rfunc.nvars;
  if(type==1&&nvars){
    ppvar=new PRVar[nvars];buf=new double[nvars];
    int i;for(i=0;i<nvars;i++)ppvar[i]=rfunc.ppvar[i];
  }
  return *this;
}

void RFunction::SetName(const char*s)
{if(name!=NULL)delete[]name;name=CopyStr(s);}

double RFunction::Val(double x) const
{
  if(type==-1||nvars>=2)return ErrVal;
  if(type==0)return (*pfuncval)(x);
  double xb=*(*ppvar)->pval,y;
  *(*ppvar)->pval=x;  // Warning : could cause trouble if this value is used in a parallel process
  y=op.Val();
  *(*ppvar)->pval=xb;
  return y;
}

double RFunction::Val(double*pv) const
{
  if(type==-1)return ErrVal;
  if(type==0)return (*pfuncval)(*pv);
  double y;
  int i;
  for(i=0;i<nvars;i++){
    buf[i]=*ppvar[i]->pval;
    // Warning : could cause trouble if this value is used in a parallel process
    *ppvar[i]->pval=pv[i];
  }
  y=op.Val();
  for(i=0;i<nvars;i++)*ppvar[i]->pval=buf[i];
  return y;
}

ROperation::ROperation()
{op=ErrOp;mmb1=NULL;mmb2=NULL;ValC=ErrVal;pvar=NULL;pvarval=NULL;pfunc=NULL;containfuncflag=0;pinstr=NULL;pvals=NULL;ppile=NULL;pfuncpile=NULL;BuildCode();}

ROperation::~ROperation()
{
  Destroy();
}

ROperation::ROperation(const ROperation&ROp)
{
  op=ROp.op;pvar=ROp.pvar;pvarval=ROp.pvarval;ValC=ROp.ValC;pfunc=ROp.pfunc;containfuncflag=0;pinstr=NULL;pvals=NULL;ppile=NULL;pfuncpile=NULL;
  if(ROp.mmb1!=NULL)mmb1=new ROperation(*(ROp.mmb1));else mmb1=NULL;
  if(ROp.mmb2!=NULL)mmb2=new ROperation(*(ROp.mmb2));else mmb2=NULL;
  BuildCode();
}

ROperation::ROperation(double x)
{
  if(x==ErrVal){op=ErrOp;mmb1=NULL;mmb2=NULL;ValC=ErrVal;}
  else if(x>=0){op=Num;mmb1=NULL;mmb2=NULL;ValC=x;}
  else{op=Opp;mmb1=NULL;mmb2=new ROperation(-x);ValC=ErrVal;}
  pvar=NULL;pvarval=NULL;pfunc=NULL;containfuncflag=0;pinstr=NULL;pvals=NULL;ppile=NULL;pfuncpile=NULL;
  BuildCode();
}

ROperation::ROperation(const RVar&varp)
{op=Var;mmb1=NULL;mmb2=NULL;ValC=ErrVal;pvar=&varp;pvarval=varp.pval;containfuncflag=0;pfunc=NULL;pinstr=NULL;pvals=NULL;ppile=NULL;pfuncpile=NULL;BuildCode();}

ROperation& ROperation::operator=(const ROperation& ROp)
{
  if(this==&ROp)return *this;
  Destroy();
  op=ROp.op;pvar=ROp.pvar;pvarval=ROp.pvarval;ValC=ROp.ValC;pfunc=ROp.pfunc;containfuncflag=0;pinstr=NULL;pvals=NULL;ppile=NULL;pfuncpile=NULL;
  if(ROp.mmb1!=NULL)mmb1=new ROperation(*(ROp.mmb1));else mmb1=NULL;
  if(ROp.mmb2!=NULL)mmb2=new ROperation(*(ROp.mmb2));else mmb2=NULL;
  BuildCode();
  return *this;
}

int operator==(const ROperation& op,const double v)
{return(op.op==Num&&op.ValC==v);}

int operator==(const ROperation& op1,const ROperation& op2)
{if(op1.op!=op2.op)return 0;
if(op1.op==Var)return(*(op1.pvar)==*(op2.pvar));
if(op1.op==Fun)return(op1.pfunc==op2.pfunc); // *op1.pfunc==*op2.pfunc could imply infinite loops in cases of self-dependence
if(op1.op==Num)return(op1.ValC==op2.ValC);
if(op1.mmb1==NULL&&op2.mmb1!=NULL)return 0;
if(op1.mmb2==NULL&&op2.mmb2!=NULL)return 0;
if(op2.mmb1==NULL&&op1.mmb1!=NULL)return 0;
if(op2.mmb2==NULL&&op1.mmb2!=NULL)return 0;
return(((op1.mmb1==NULL&&op2.mmb1==NULL)||(*(op1.mmb1)==*(op2.mmb1)))&&
  ((op1.mmb2==NULL&&op2.mmb2==NULL)||(*(op1.mmb2)==*(op2.mmb2))));
}

int operator!=(const ROperation& op1,const ROperation& op2)
{
  if(op1.op!=op2.op)return 1;
  if(op1.op==Var)return(op1.pvar!=op2.pvar);
  if(op1.op==Fun)return(!(op1.pfunc==op2.pfunc)); // *op1.pfunc==*op2.pfunc could imply infinite loops in cases of self-dependence
  if(op1.op==Num)return(op1.ValC!=op2.ValC);
  if(op1.mmb1==NULL&&op2.mmb1!=NULL)return 1;
  if(op1.mmb2==NULL&&op2.mmb2!=NULL)return 1;
  if(op2.mmb1==NULL&&op1.mmb1!=NULL)return 1;
  if(op2.mmb2==NULL&&op1.mmb2!=NULL)return 1;
  return(((op1.mmb1!=NULL||op2.mmb1!=NULL)&&(*(op1.mmb1)!=*(op2.mmb1)))||
   ((op1.mmb2!=NULL||op2.mmb2!=NULL)&&(*(op1.mmb2)!=*(op2.mmb2))));
}

ROperation ROperation::operator+() const
{return *this;}

ROperation ROperation::operator-() const
{if(op==Num)return -ValC;
ROperation resultat;
if(op==Opp)resultat=*mmb2;else{resultat.op=Opp;resultat.mmb2=new ROperation(*this);};
return resultat;
}

ROperation operator,(const ROperation& op1,const ROperation& op2)
{ROperation resultat;
resultat.op=Juxt;resultat.mmb1=new ROperation(op1);
resultat.mmb2=new ROperation(op2);
return resultat;
}

ROperation operator+(const ROperation& op1,const ROperation& op2)
{
if(op1.op==Num&&op2.op==Num)return op1.ValC+op2.ValC;
if(op1==0.)return op2;if(op2==0.)return op1;
if(op1.op==Opp)return op2-*(op1.mmb2);if(op2.op==Opp)return op1-*(op2.mmb2);
ROperation resultat;
resultat.op=Add;resultat.mmb1=new ROperation(op1);
resultat.mmb2=new ROperation(op2);
return resultat;
}

ROperation operator-(const ROperation& op1,const ROperation& op2)
{
if(op1.op==Num&&op2.op==Num)return op1.ValC-op2.ValC;
if(op1==0.)return -op2;if(op2==0.)return op1;
if(op1.op==Opp)return -(op2+*(op1.mmb2));if(op2.op==Opp)return op1+*(op2.mmb2);
ROperation resultat;
resultat.op=Sub;resultat.mmb1=new ROperation(op1);
resultat.mmb2=new ROperation(op2);
return resultat;
}

ROperation operator*(const ROperation& op1,const ROperation& op2)
{
if(op1.op==Num&&op2.op==Num)return op1.ValC*op2.ValC;
if(op1==0.||op2==0.)return 0.;
if(op1==1.)return op2;if(op2==1.)return op1;
if(op1.op==Opp)return -(*(op1.mmb2)*op2);if(op2.op==Opp)return -(op1**(op2.mmb2));
ROperation resultat;
resultat.op=Mult;resultat.mmb1=new ROperation(op1);
resultat.mmb2=new ROperation(op2);
return resultat;
}

ROperation operator/(const ROperation& op1,const ROperation& op2)
{if(op1.op==Num&&op2.op==Num)return (op2.ValC?op1.ValC/op2.ValC:ErrVal);
if(op1==0.0)return 0.;if(op2==1.)return op1;if(op2==0.)return ErrVal;
if(op1.op==Opp)return -(*(op1.mmb2)/op2);if(op2.op==Opp)return -(op1/(*(op2.mmb2)));
ROperation resultat;
resultat.op=Div;resultat.mmb1=new ROperation(op1);
resultat.mmb2=new ROperation(op2);
return resultat;
}

ROperation operator^(const ROperation& op1,const ROperation& op2)
{if(op1==0.)return 0.;
if(op2==0.)return 1.;
if(op2==1.)return op1;
ROperation resultat;
resultat.op=Pow;resultat.mmb1=new ROperation(op1);
resultat.mmb2=new ROperation(op2);
return resultat;
}

ROperation sqrt(const ROperation& op)
{ROperation rop;rop.op=Sqrt;rop.mmb2=new ROperation(op);return rop;}
ROperation abs(const ROperation& op)
{ROperation rop;rop.op=Abs;rop.mmb2=new ROperation(op);return rop;}
ROperation sin(const ROperation& op)
{ROperation rop;rop.op=Sin;rop.mmb2=new ROperation(op);return rop;}
ROperation cos(const ROperation& op)
{ROperation rop;rop.op=Cos;rop.mmb2=new ROperation(op);return rop;}
ROperation tan(const ROperation& op)
{ROperation rop;rop.op=Tg;rop.mmb2=new ROperation(op);return rop;}
ROperation log(const ROperation& op)
{ROperation rop;rop.op=Ln;rop.mmb2=new ROperation(op);return rop;}
ROperation exp(const ROperation& op)
{ROperation rop;rop.op=Exp;rop.mmb2=new ROperation(op);return rop;}
ROperation acos(const ROperation& op)
{ROperation rop;rop.op=Acos;rop.mmb2=new ROperation(op);return rop;}
ROperation asin(const ROperation& op)
{ROperation rop;rop.op=Asin;rop.mmb2=new ROperation(op);return rop;}
ROperation atan(const ROperation& op)
{ROperation rop;rop.op=Atan;rop.mmb2=new ROperation(op);return rop;}

ROperation ApplyOperator(int n,ROperation**pops,ROperation (*func)(const ROperation&,const ROperation&))
{
  if(n<=0)return ErrVal;
  if(n==1)return *pops[0];
  if(n==2)return (*func)(*pops[0],*pops[1]);
  return (*func)(*pops[0],ApplyOperator(n-1,pops+1,func));
}

ROperation RFunction::operator()(const ROperation& _op)
{
  /* Code to use to replace explcitly instead of using a pointer to
     if(nvars!=op.NMembers()||type==-1||type==0)return ErrVal;
     ROperation op2=*pop;int i;
     RVar**ppvar2=new PRVar[nvars];char s[11]="";
     for(i=0;i<nvars;i++){
     sprintf(s,";var%i;",i);
     ppvar2[i]=new RVar(s,NULL);
     op2=op2.Substitute(*ppvar[i],(ROperation)*ppvar2[i]);
     }
     for(i=0;i<nvars;i++){
     op2=op2.Substitute(*ppvar2[i],op.NthMember(i+1));
     delete ppvar2[i];
     }
     delete[]ppvar2;
     return op2;
  */
  ROperation op2;op2.op=Fun;op2.pfunc=this;op2.mmb2=new ROperation(_op);
  return op2;
}

//Auxiliary string functions

void SupprSpaces(char*&s)//Deletes the old string
{
 int i;
 for(i=0;s[i];i++)if(s[i]==' '||s[i]=='\t'||s[i]=='\n')DelStr(s,i--);
}

signed char IsNumeric(char c)
{if(c!='0'&&c!='1'&&c!='2'&&c!='3'&&c!='4'
  &&c!='5'&&c!='6'&&c!='7'&&c!='8'&&c!='9'&&c!='.')return 0;
return 1;
}

signed char IsTNumeric(char *s)
{int i;for(i=0;i<(int)strlen(s);i++)if(!IsNumeric(s[i]))return 0;return 1;
}

int SearchCorOpenbracket(char*s,int n)  //Searchs the corresponding bracket of an opening bracket
{if(n>=(int)strlen(s)-1)return -1;
int i,c=1;
for(i=n+1;s[i];i++){
  if(s[i]=='(')c++;else if(s[i]==')')c--;
  if(!c)return i;
  };
return -1;
}

int SearchCorClosebracket(char*s,int n)  //Searchs the corresponding bracket of a closing bracket
{if(n<1)return -1;
int i,c=1;
for(i=n-1;i>=0;i--){
  if(s[i]==')')c++;else if(s[i]=='(')c--;
  if(!c)return i;
  };
return -1;
}

int SearchOperator(char*s,ROperator op)
{
  char opc;
  switch(op){
  case ErrOp:case Num:case Var:return -1;
  case Juxt:opc=',';break;
  case Add:opc='+';break;
  case Sub:opc='-';break;
  case Mult:opc='*';break;
  case Div:opc='/';break;
  case Pow:opc='^';break;
  case NthRoot:opc='#';break;
  case E10:opc='E';break;
  default:return -1;
  };
  int i;
  for(i=(int)strlen(s)-1;i>=0;i--){
    if(s[i]==opc&&(op!=Sub||(i&&s[i-1]==')')))return i;
    if(s[i]==')'){i=SearchCorClosebracket(s,i);if(i==-1)return -1;};
  };
  return -1;
}

void SimplifyStr(char*&s) //Warning : deletes the old string
{if(!strlen(s))return;
char*s1=s,*s2=s+strlen(s);signed char ind=0;
if(s1[0]=='('&&SearchCorOpenbracket(s1,0)==s2-s1-1){
  s1++;s2--;ind=1;}
if(s1==s2)
{
  delete[]s;
  s=new char[1]; // ISO C++ forbids initialization in array new
  s[0]=0;
  return;
}
if(s1[0]==' '){ind=1;while(s1[0]==' '&&s1<s2)s1++;}
if(s1==s2)
{
  delete[]s;
  s=new char[1]; // ISO C++ forbids initialization in array new
  s[0]=0;
  return;
}
if(*(s2-1)==' '){ind=1;while(s2>s1&&*(s2-1)==' ')s2--;}
*s2=0;
s1=CopyStr(s1);delete[]s;s=s1;
if(ind)SimplifyStr(s);
}

int max(int a, int b){return (a>b?a:b);}

int IsVar(const char*s,int n,int nvar,PRVar*ppvar)
{
  if(n<0||n>(int)strlen(s))return 0;
  int i;int l=0;
  for(i=0;i<nvar;i++)if(CompStr(s,n,(*(ppvar+i))->name))l=max(l,strlen((*(ppvar+i))->name));
  return l;
}

int IsFunction(const char*s,int n)
{
  if(CompStr(s,n,"sin")||CompStr(s,n,"cos")||CompStr(s,n,"exp")
     ||CompStr(s,n,"tan")||CompStr(s,n,"log")||CompStr(s,n,"atg")
     ||CompStr(s,n,"abs"))return 3;
  if(CompStr(s,n,"tg")||CompStr(s,n,"ln"))return 2;
  if(CompStr(s,n,"sqrt")||CompStr(s,n,"asin")||CompStr(s,n,"atan")||
     CompStr(s,n,"acos"))return 4;
  if(CompStr(s,n,"arcsin")||CompStr(s,n,"arccos")||CompStr(s,n,"arctan"))return 6;
  if(CompStr(s,n,"arctg"))return 5;
  return 0;
}

int IsFunction(const char*s,int n,int nfunc,PRFunction*ppfunc)
  //Not recognized if a user-defined function is eg "sine" ie begins like
  //a standard function
  //IF PATCHED TO DO OTHERWISE, SHOULD BE PATCHED TOGETHER WITH THE
  //PARSER BELOW which treats standard functions before user-defined ones
{
  int l=IsFunction(s,n);
  if(l)return l;
  int i;l=0;
  for(i=0;i<nfunc;i++)if(CompStr(s,n,ppfunc[i]->name))l=max(l,strlen(ppfunc[i]->name));
  return l;
}

signed char IsFunction(ROperator op)
{return (op==Exp||op==Abs||op==Sin||op==Cos||op==Tg||op==Ln||
  op==Atan||op==Asin||op==Acos||op==Atan||op==Sqrt||op==Opp);
}

void IsolateVars(char*&s,int nvar,PRVar*ppvar,int nfunc,PRFunction*ppfunc)//Deletes the old string
{
  int i,j;
  i=0;
  for(i=0;s[i];i++){
    if(s[i]=='('){i=SearchCorOpenbracket(s,i);if(i==-1)return;continue;};
    if(((j=IsVar(s,i,nvar,ppvar))>IsFunction(s,i,nfunc,ppfunc))||((CompStr(s,i,"pi")||CompStr(s,i,"PI")||CompStr(s,i,"Pi"))&&(j=2))){
      InsStr(s,i,'(');InsStr(s,i+j+1,')');i+=j+1;continue;};
    if(IsFunction(s,i,nfunc,ppfunc)){i+=IsFunction(s,i,nfunc,ppfunc)-1;if(!s[i])return;continue;};
  };
}

void IsolateNumbers(char*&s,int nvar,RVar**ppvar,int nfunc,RFunction**ppfunc)//Deletes the old string
{
  int i, i2 = 0, ind = 0, t1, t2;
  for (i = 0; s[i]; i++) {
    if (ind && !IsNumeric(s[i])) {
      ind = 0;
      InsStr(s, i2, '(');
      i++;
      InsStr(s,i,')');
      continue;
    };
    t1 = IsVar(s, i, nvar, ppvar );
    t2 = IsFunction(s, i, nfunc, ppfunc);
    if (t1 || t2) {
      i += max(t1, t2) - 1;
      continue;
    }
    if (s[i] == '(') {
      i = SearchCorOpenbracket(s, i);
      if (i == -1)
        return;
      continue;
    }
    if (!ind && IsNumeric(s[i])) {
      i2 = i;
      ind = 1;
    };
  }
if(ind)InsStr(s,i2,'(');i++;InsStr(s,i,')');
}

ROperation::ROperation(const char*sp,int nvar,PRVar*ppvarp,int nfuncp,PRFunction*ppfuncp)
{
  ValC=ErrVal;mmb1=NULL;mmb2=NULL;pvar=NULL;op=ErrOp;pvarval=NULL;containfuncflag=0;pfunc=NULL;pinstr=NULL;pvals=NULL;ppile=NULL;pfuncpile=NULL;
  int i,j,k,l;signed char flag=1;
  char*s=CopyStr(sp),*s1=NULL,*s2=NULL;
  SimplifyStr(s);if(!s[0]||!strcmp(s,"Error")){goto fin;}
  while(s[0]==':'||s[0]==';'){
    s1=CopyStr(s+1);delete[]s;s=s1;s1=NULL;
    SimplifyStr(s);if(!s[0]||!strcmp(s,"Error")){goto fin;}
  }
  if(IsTNumeric(s)){op=Num;ValC=atof(s);mmb1=NULL;mmb2=NULL;goto fin;};
  if(EqStr(s,"pi")||EqStr(s,"PI")||EqStr(s,"Pi"))
    {op=Num;ValC=3.141592653589793238462643383279L;mmb1=NULL;mmb2=NULL;goto fin;};
  if(IsFunction(s,0,nfuncp,ppfuncp)<IsVar(s,0,nvar,ppvarp))
    for(i=0;i<nvar;i++)if(EqStr(s,(*(ppvarp+i))->name))
    {pvar=ppvarp[i];pvarval=pvar->pval;op=Var;mmb1=NULL;mmb2=NULL;goto fin;};
  for(k=0;s[k];k++){
    if(s[k]=='('){k=SearchCorOpenbracket(s,k);if(k==-1)break;continue;};
    if((l=IsFunction(s,k,nfuncp,ppfuncp))&&l>=IsVar(s,k,nvar,ppvarp)){
      i=k+l;while(s[i]==' ')i++;
      if(s[i]=='('){
        j=SearchCorOpenbracket(s,i);
        if(j!=-1){InsStr(s,i,';');k=j+1;}else break;
      }else if(s[i]!=':'&&s[i]!=';'){InsStr(s,i,':');k=i;}
    }
  }
  IsolateNumbers(s,nvar,ppvarp,nfuncp,ppfuncp);
  if(nvar)IsolateVars(s,nvar,ppvarp,nfuncp,ppfuncp);
  SupprSpaces(s);
  i=SearchOperator(s,Juxt);
  if(i!=-1){s1=MidStr(s,0,i-1);s2=MidStr(s,i+1,strlen(s)-1);
  op=Juxt;mmb1=new ROperation(s1,nvar,ppvarp,nfuncp,ppfuncp);
  mmb2=new ROperation(s2,nvar,ppvarp,nfuncp,ppfuncp);goto fin;
  };
  i=SearchOperator(s,Add);
  if(i!=-1){s1=MidStr(s,0,i-1);s2=MidStr(s,i+1,strlen(s)-1);
  op=Add;mmb1=new ROperation(s1,nvar,ppvarp,nfuncp,ppfuncp);
  mmb2=new ROperation(s2,nvar,ppvarp,nfuncp,ppfuncp);goto fin;
  };
  i=SearchOperator(s,Sub);
  if(i!=-1){
    s1=MidStr(s,0,i-1);s2=MidStr(s,i+1,strlen(s)-1);
    op=Sub;mmb1=new ROperation(s1,nvar,ppvarp,nfuncp,ppfuncp);
    mmb2=new ROperation(s2,nvar,ppvarp,nfuncp,ppfuncp);goto fin;
  };
  if(s[0]=='-'){s2=MidStr(s,1,strlen(s)-1);
  op=Opp;mmb1=NULL;
  mmb2=new ROperation(s2,nvar,ppvarp,nfuncp,ppfuncp);goto fin;
  };
  for(i=0;s[i];i++){
    if(s[i]=='('){i=SearchCorOpenbracket(s,i);if(i==-1)break;continue;};
    if(IsFunction(s,i,nfuncp,ppfuncp)){
      k=i+IsFunction(s,i,nfuncp,ppfuncp);while(s[k]==' ')k++;
      if(s[k]==';'){
        //	s=DelStr(s,k);
        j=k;while(s[j]!='(')j++;
        j=SearchCorOpenbracket(s,j);
        if(j!=-1){InsStr(s,j,')');InsStr(s,i,'(');i=j+2;}
      }else if(s[k]==':'){
        //	s=DelStr(s,k);
        for(j=k;s[j];j++)
          if(s[j]=='('){j=SearchCorOpenbracket(s,j);break;}
        if(j==-1)break;
        for(j++;s[j];j++){
          if(s[j]=='('){j=SearchCorOpenbracket(s,j);if(j==-1){flag=0;break;};continue;};
          if(IsFunction(s,j,nfuncp,ppfuncp))break;
        }
        if(flag==0){flag=1;break;}
        while(j>i&&s[j-1]!=')')j--;if(j<=i+1)break;
        InsStr(s,i,'(');InsStr(s,j+1,')');
        i=j+1;
      }
    }
  }
  for(i=0;s[i]&&s[i+1];i++)if(s[i]==')'&&s[i+1]=='(')
    InsStr(s,++i,'*');
  if(s[0]=='('&&SearchCorOpenbracket(s,0)==(int)strlen(s)-1){
    if(CompStr(s,1,"exp")){op=Exp;s2=MidStr(s,4,strlen(s)-2);}
    else if(CompStr(s,1,"abs")){op=Abs;s2=MidStr(s,4,strlen(s)-2);}
    else if(CompStr(s,1,"sin")){op=Sin;s2=MidStr(s,4,strlen(s)-2);}
    else if(CompStr(s,1,"cos")){op=Cos;s2=MidStr(s,4,strlen(s)-2);}
    else if(CompStr(s,1,"tan")){op=Tg;s2=MidStr(s,4,strlen(s)-2);}
    else if(CompStr(s,1,"log")){op=Ln;s2=MidStr(s,4,strlen(s)-2);}
    else if(CompStr(s,1,"atg")){op=Atan;s2=MidStr(s,4,strlen(s)-2);}
    else if(CompStr(s,1,"tg")){op=Tg;s2=MidStr(s,3,strlen(s)-2);}
    else if(CompStr(s,1,"ln")){op=Ln;s2=MidStr(s,3,strlen(s)-2);}
    else if(CompStr(s,1,"asin")){op=Asin;s2=MidStr(s,5,strlen(s)-2);}
    else if(CompStr(s,1,"acos")){op=Acos;s2=MidStr(s,5,strlen(s)-2);}
    else if(CompStr(s,1,"atan")){op=Atan;s2=MidStr(s,5,strlen(s)-2);}
    else if(CompStr(s,1,"sqrt")){op=Sqrt;s2=MidStr(s,5,strlen(s)-2);}
    else if(CompStr(s,1,"arcsin")){op=Asin;s2=MidStr(s,7,strlen(s)-2);}
    else if(CompStr(s,1,"arccos")){op=Acos;s2=MidStr(s,7,strlen(s)-2);}
    else if(CompStr(s,1,"arctan")){op=Atan;s2=MidStr(s,7,strlen(s)-2);}
    else if(CompStr(s,1,"arctg")){op=Atan;s2=MidStr(s,6,strlen(s)-2);}
    else {
      for(i=-1,k=0,j=0;j<nfuncp;j++)if(CompStr(s,1,ppfuncp[j]->name)&&k<(int)strlen(ppfuncp[j]->name)){k=strlen(ppfuncp[j]->name);i=j;}
      if(i>-1){
        op=Fun;s2=MidStr(s,strlen(ppfuncp[i]->name)+1,strlen(s)-2);
        pfunc=ppfuncp[i];
      }
    }
    mmb1=NULL;mmb2=new ROperation(s2,nvar,ppvarp,nfuncp,ppfuncp);
    if(op==Fun)if(mmb2->NMembers()!=pfunc->nvars){op=ErrOp;mmb1=NULL;mmb2=NULL;goto fin;}
    goto fin;
  };
  i=SearchOperator(s,Mult);
  if(i!=-1){s1=MidStr(s,0,i-1);s2=MidStr(s,i+1,strlen(s)-1);
  op=Mult;mmb1=new ROperation(s1,nvar,ppvarp,nfuncp,ppfuncp);
  mmb2=new ROperation(s2,nvar,ppvarp,nfuncp,ppfuncp);goto fin;
  };
  i=SearchOperator(s,Div);
  if(i!=-1){s1=MidStr(s,0,i-1);s2=MidStr(s,i+1,strlen(s)-1);
  op=Div;mmb1=new ROperation(s1,nvar,ppvarp,nfuncp,ppfuncp);
  mmb2=new ROperation(s2,nvar,ppvarp,nfuncp,ppfuncp);goto fin;
  };
  i=SearchOperator(s,Pow);
  if(i!=-1){s1=MidStr(s,0,i-1);s2=MidStr(s,i+1,strlen(s)-1);
  op=Pow;mmb1=new ROperation(s1,nvar,ppvarp,nfuncp,ppfuncp);
  mmb2=new ROperation(s2,nvar,ppvarp,nfuncp,ppfuncp);goto fin;
  };
  i=SearchOperator(s,NthRoot);
  if(i!=-1){s1=MidStr(s,0,i-1);s2=MidStr(s,i+1,strlen(s)-1);
  if(i==0||s[i-1]!=')')
    {op=Sqrt;mmb1=NULL;}else
      {op=NthRoot;mmb1=new ROperation(s1,nvar,ppvarp,nfuncp,ppfuncp);};
  mmb2=new ROperation(s2,nvar,ppvarp,nfuncp,ppfuncp);goto fin;
  };
  i=SearchOperator(s,E10);
  if(i!=-1){s1=MidStr(s,0,i-1);s2=MidStr(s,i+1,strlen(s)-1);
  op=E10;mmb1=new ROperation(s1,nvar,ppvarp,nfuncp,ppfuncp);
  mmb2=new ROperation(s2,nvar,ppvarp,nfuncp,ppfuncp);goto fin;
  };
  op=ErrOp;mmb1=NULL;mmb2=NULL;
fin:
  BuildCode();
  delete[]s;if(s1!=NULL)delete[] s1;if(s2!=NULL)delete[]s2;
}

void ROperation::Destroy()
{
  if(mmb1!=NULL&&mmb2!=NULL&&mmb1!=mmb2){delete mmb1;delete mmb2;mmb1=NULL;mmb2=NULL;}
  else if(mmb1!=NULL){delete mmb1;mmb1=NULL;}else if(mmb2!=NULL){delete mmb2;mmb2=NULL;}
  if(pinstr!=NULL){delete[]pinstr;pinstr=NULL;}
  if(pvals!=NULL){
    if(op==ErrOp||op==Num)delete pvals[0];
    delete[]pvals;pvals=NULL;
  }
  if(ppile!=NULL){delete[]ppile;ppile=NULL;}
  if(pfuncpile!=NULL){delete[]pfuncpile;pfuncpile=NULL;}
}

int operator==(const RVar& var1,const RVar& var2)
{return(var1.pval==var2.pval&&EqStr(var1.name,var2.name));
}

int operator==(const RFunction& f1,const RFunction& f2)
{
  if(f1.type!=f2.type)return 0;
  if(f1.type==-1)return 1; // Nonfunction==nonfunction
  if(f1.type==0)return (f1.pfuncval==f2.pfuncval&&EqStr(f1.name,f2.name));
  if(f1.op!=f2.op)return 0;
  if(!EqStr(f1.name,f2.name))return 0;
  if(f1.nvars!=f2.nvars)return 0;
  int i;
  for(i=0;i<f1.nvars;i++)if(!(*f1.ppvar[i]==*f2.ppvar[i]))return 0;
  return 1;
}

/*
double ROperation::Val() const // Won't work if multi-variable functions are included
{
  double v1=ErrVal,v2=ErrVal;
  if(mmb1!=NULL){v1=mmb1->Val();if(fabsl(v1)<sqrtminfloat)v1=0;else if(v1==ErrVal||fabsl(v1)>sqrtmaxfloat)return ErrVal;};
  if(mmb2!=NULL){v2=mmb2->Val();if(fabsl(v2)<sqrtminfloat)v2=0;else if(v2==ErrVal||fabsl(v2)>sqrtmaxfloat)return ErrVal;};
  switch(op){
  case Num:return ValC;
  case Var:return *pvarval;
  case Add:return v1+v2;
  case Sub:return v1-v2;
  case Opp:return -v2;
  case Mult:return v1*v2;
  case Div:if(v2)return v1/v2;else return ErrVal;
  case Pow:if(v1==0)return 0;else if((v1>0||!fmodl(v2,1))&&v2*logl(fabsl(v1))<DBL_MAX_EXP)return powl(v1,v2);else return ErrVal;
  case Sqrt:if(v2>=0)return sqrtl(v2);else return ErrVal;
  case NthRoot:if(!v1||v2*logl(fabsl(v1))<DBL_MIN_EXP)return ErrVal;
  else if(v2>=0)return powl(v2,1/v1);else
    if(fmodl(v1,2)==1||fmodl(v1,2)==-1)return -powl(-v2,1/v1);else return ErrVal;
  case E10:if(v2<DBL_MAX_10_EXP)return v1*pow10l(v2);else return ErrVal;
  case Ln:if(v2>0)return logl(v2);else return ErrVal;
  case Exp:if(v2<DBL_MAX_EXP)return expl(v2);else return ErrVal;
  case Sin:if(fabsl(v2)<inveps)return sinl(v2);else return ErrVal;
  case Cos:if(fabsl(v2)<inveps)return cosl(v2);else return ErrVal;
  case Tg:if(fabsl(v2)<inveps)return tanl(v2);else return ErrVal;
  case Atan:
    if(mmb2->op==Juxt){v1=mmb2->NthMember(1).Val();v2=mmb2->NthMember(2).Val();return (v1||v2?atan2(v1,v2):ErrVal);}else return atanl(v2);
  case Asin:if(v2<-1||v2>1)return ErrVal;else return asinl(v2);
  case Acos:if(v2<-1||v2>1)return ErrVal;else return acosl(v2);
  case Abs:return fabsl(v2);
  case Fun:return pfunc->Val(v2);
  default:return ErrVal;
  };
}
*/

signed char ROperation::ContainVar(const RVar& varp) const
{if(op==Var){if(EqStr(pvar->name,varp.name)&&pvar->pval==varp.pval)
  return 1;else return 0;};
if(mmb1!=NULL&&mmb1->ContainVar(varp))return 1;
if(mmb2!=NULL&&mmb2->ContainVar(varp))return 1;
return 0;
}

signed char ROperation::ContainFuncNoRec(const RFunction& func) const // No recursive test on subfunctions
{if(op==Fun){if(*pfunc==func)
  return 1;else return 0;}
 if(mmb1!=NULL&&mmb1->ContainFuncNoRec(func))return 1;
 if(mmb2!=NULL&&mmb2->ContainFuncNoRec(func))return 1;
 return 0;
}

signed char ROperation::ContainFunc(const RFunction& func) const // Recursive test on subfunctions
{
  if(containfuncflag)return 0;
  if(op==Fun&&*pfunc==func)return 1;
  containfuncflag=1;
  if(op==Fun)if(pfunc->op.ContainFunc(func)){containfuncflag=0;return 1;}
  if(mmb1!=NULL&&mmb1->ContainFunc(func)){containfuncflag=0;return 1;}
  if(mmb2!=NULL&&mmb2->ContainFunc(func)){containfuncflag=0;return 1;}
  containfuncflag=0;return 0;
}

signed char ROperation::HasError(const ROperation*pop) const
{
  if(op==ErrOp)return 1;
  if(op==Fun&&pfunc->type==1&&pfunc->op==*(pop==NULL?this:pop))return 1;
  if(op==Fun&&pfunc->type==1&&pfunc->op.HasError((pop==NULL?this:pop)))return 1;
  if(mmb1!=NULL&&mmb1->HasError((pop==NULL?this:pop)))return 1;
  if(mmb2!=NULL&&mmb2->HasError((pop==NULL?this:pop)))return 1;
  if(op==Fun&&pfunc->type==-1)return 1;
  return 0;
}

int ROperation::NMembers() const //Number of members for an operation like a,b,c...
{
  if(op==Fun)return(pfunc->type==1?pfunc->op.NMembers():pfunc->type==0?1:0);
  if(op!=Juxt)return 1;else if(mmb2==NULL)return 0;else return 1+mmb2->NMembers();
}

ROperation ROperation::NthMember(int n) const
{
  PRFunction prf;
  if(op==Fun&&pfunc->type==1&&pfunc->op.NMembers()>1){
    prf=new RFunction(pfunc->op.NthMember(n),pfunc->nvars,pfunc->ppvar);
    char*s=new char[strlen(pfunc->name)+10];
    sprintf(s,"(%s_%i)",pfunc->name,n);prf->SetName(s);delete[]s;
    return(*prf)(*mmb2);
  }
  if(n==1){
    if(op!=Juxt)return *this; else if(mmb1!=NULL)return *mmb1;else return ErrVal;
  };
  if(op!=Juxt)return ErrVal;
  if(n>1&&mmb2!=NULL)return mmb2->NthMember(n-1);
  return ErrVal;
}

ROperation ROperation::Substitute(const RVar& var,const ROperation& rop) const // Replaces variable var with expression rop
{
  if(!ContainVar(var))return *this;
  if(op==Var)return rop;
  ROperation r;
  r.op=op;r.pvar=pvar;r.pvarval=pvarval;r.ValC=ValC;r.pfunc=pfunc;
  if(mmb1!=NULL)r.mmb1=new ROperation(mmb1->Substitute(var,rop));else r.mmb1=NULL;
  if(mmb2!=NULL)r.mmb2=new ROperation(mmb2->Substitute(var,rop));else r.mmb2=NULL;
  return r;
}

ROperation ROperation::Diff(const RVar& var) const
{
  if(!ContainVar(var))return 0.0;
  if(op==Var)return 1.0;
  ROperation **ppop1,op2;int i,j;
  switch(op){
  case Juxt:return(mmb1->Diff(var),mmb2->Diff(var));
  case Add:return(mmb1->Diff(var)+mmb2->Diff(var));
  case Sub:return(mmb1->Diff(var)-mmb2->Diff(var));
  case Opp:return(-mmb2->Diff(var));
  case Mult:return((*mmb1)*(mmb2->Diff(var))+(*mmb2)*(mmb1->Diff(var)));
  case Div:if(mmb2->ContainVar(var))return(((*mmb2)*(mmb1->Diff(var))-(*mmb1)*(mmb2->Diff(var)))/((*mmb2)^2));
  else return(mmb1->Diff(var)/(*mmb2));
  case Pow:if(mmb2->ContainVar(var))return((*this)*(log(*mmb1)*mmb2->Diff(var)+
                (*mmb2)*mmb1->Diff(var)/(*mmb1)));else
                  return (*mmb2)*mmb1->Diff(var)*((*mmb1)^(*mmb2-1));
  case Sqrt:return(mmb2->Diff(var)/(2*sqrt(*mmb2)));
  case NthRoot:{ROperation interm=(*mmb2)^(1/(*mmb1));return interm.Diff(var);};
  case E10:{ROperation interm=(*mmb1)*(10^(*mmb2));return interm.Diff(var);};;
  case Ln:return (mmb2->Diff(var)/(*mmb2));
  case Exp:return (mmb2->Diff(var)*(*this));
  case Sin:return (mmb2->Diff(var)*cos(*mmb2));
  case Cos:return (-mmb2->Diff(var)*sin(*mmb2));
  case Tg:return (mmb2->Diff(var)*(1+((*this)^2)));
  case Atan:
    if(mmb2->op!=Juxt)return(mmb2->Diff(var)/(1+((*mmb2)^2)));
    else return ((mmb2->NthMember(1).Diff(var))*(mmb2->NthMember(2))-(mmb2->NthMember(2).Diff(var))*(mmb2->NthMember(1)))/(((mmb2->NthMember(1))^2)+((mmb2->NthMember(2))^2));
  case Asin:return(mmb2->Diff(var)/sqrt(1-((*mmb2)^2)));
  case Acos:return(-mmb2->Diff(var)/sqrt(1-((*mmb2)^2)));
  case Abs:return(mmb2->Diff(var)*(*mmb2)/(*this));
  case Fun:if(pfunc->type==-1||pfunc->type==0)return ErrVal;
    if(pfunc->nvars==0)return 0.;
    else if(pfunc->op.NMembers()>1){
      j=pfunc->op.NMembers();
      ppop1=new ROperation*[j];
      for(i=0;i<j;i++)ppop1[i]=new ROperation(NthMember(i+1).Diff(var));
      op2=ApplyOperator(pfunc->nvars,ppop1,&operator,);
      for(i=0;i<pfunc->nvars;i++)delete ppop1[i];
      delete[]ppop1;
      return op2;
    }else{
      ppop1=new ROperation*[pfunc->nvars];
      for(i=0;i<pfunc->nvars;i++){
  ppop1[i]=new ROperation(pfunc->op.Diff(*pfunc->ppvar[i]));
  for(j=0;j<pfunc->nvars;j++)
    *ppop1[i]=ppop1[i]->Substitute(*pfunc->ppvar[j],mmb2->NthMember(j+1));
  *ppop1[i]=(mmb2->NthMember(i+1).Diff(var))*(*ppop1[i]);
      }
      op2=ApplyOperator(pfunc->nvars,ppop1,&::operator+);
      for(i=0;i<pfunc->nvars;i++)delete ppop1[i];
      delete[]ppop1;
      return op2;
      // In the obtained expression, f' will have been replaced with its expression but f will remain pointing to itself ; this could cause some trouble if changing f afterwards
    }
  default:return ErrVal;
  };
}

char* ValToStr(double x)
{
  char*s=new char[30];
  if(x==(double)3.141592653589793238462643383279L)sprintf(s,"pi");else sprintf(s,"%.16G",x);
  return s;
}

char* ROperation::Expr() const
{
  char*s=NULL,*s1=NULL,*s2=NULL;int n=10;signed char f=0,g=0;
  if(op==Fun)if(strlen(pfunc->name)>4)n+=strlen(pfunc->name)-4;
  if(mmb1!=NULL){s1=mmb1->Expr();n+=strlen(s1);f=IsFunction(mmb1->op);}
  if(mmb2!=NULL){s2=mmb2->Expr();n+=strlen(s2);g=IsFunction(mmb2->op);}
  s=new char[n];
  switch(op){
  case Num:return ValToStr(ValC);
  case Var:return CopyStr(pvar->name);
  case Juxt:sprintf(s,"%s , %s",s1,s2);break;
  case Add:
    f=f||(mmb1->op==Juxt);
    g=g||(mmb2->op==Juxt);
    if(f&&g)sprintf(s,"(%s)+(%s)",s1,s2);else
      if(f)sprintf(s,"(%s)+%s",s1,s2);else
  if(g)sprintf(s,"%s+(%s)",s1,s2);else
    sprintf(s,"%s+%s",s1,s2);
    break;
  case Sub:
    f=f||(mmb1->op==Juxt);
    g=g||(mmb2->op==Juxt||mmb2->op==Add||mmb2->op==Sub);
    if(f&&g)sprintf(s,"(%s)-(%s)",s1,s2);else
      if(f)sprintf(s,"(%s)-%s",s1,s2);else
  if(g)sprintf(s,"%s-(%s)",s1,s2);else
    sprintf(s,"%s-%s",s1,s2);
    break;
  case Opp:
    if(mmb2->op==Add||mmb2->op==Sub||mmb2->op==Juxt)sprintf(s,"-(%s)",s2);else
      sprintf(s,"-%s",s2);
    break;
  case Mult:
    f=f||(mmb1->op==Juxt||mmb1->op==Add||mmb1->op==Sub||mmb1->op==Opp||mmb1->op==Div);
    g=g||(mmb2->op==Juxt||mmb2->op==Add||mmb2->op==Sub||mmb2->op==Opp);
    if(f&&g)sprintf(s,"(%s)*(%s)",s1,s2);else
      if(f)sprintf(s,"(%s)*%s",s1,s2);else
  if(g)sprintf(s,"%s*(%s)",s1,s2);else
    sprintf(s,"%s*%s",s1,s2);
    break;
  case Div:
    f=f||(mmb1->op==Juxt||mmb1->op==Add||mmb1->op==Sub||mmb1->op==Opp||mmb1->op==Div);
    g=g||(mmb2->op==Juxt||mmb2->op==Add||mmb2->op==Sub||mmb2->op==Opp||mmb2->op==Mult||mmb2->op==Div);
    if(f&&g)sprintf(s,"(%s)/(%s)",s1,s2);else
      if(f)sprintf(s,"(%s)/%s",s1,s2);else
  if(g)sprintf(s,"%s/(%s)",s1,s2);else
    sprintf(s,"%s/%s",s1,s2);
    break;
  case Pow:
    f=(mmb1->op!=Num&&mmb1->op!=Var);
    g=(mmb2->op!=Num&&mmb2->op!=Var);
    if(f&&g)sprintf(s,"(%s)^(%s)",s1,s2);else
      if(f)sprintf(s,"(%s)^%s",s1,s2);else
  if(g)sprintf(s,"%s^(%s)",s1,s2);else
    sprintf(s,"%s^%s",s1,s2);
    break;
  case Sqrt:
    g=(mmb2->op!=Num&&mmb2->op!=Var&&!g);
    if(g)sprintf(s,"sqrt(%s)",s2);
    else sprintf(s,"sqrt %s",s2);
    break;
  case NthRoot:
    f=(mmb1->op!=Num&&mmb1->op!=Var);
    g=(mmb2->op!=Num&&mmb2->op!=Var);
    if(f&&g)sprintf(s,"(%s)#(%s)",s1,s2);else
      if(f)sprintf(s,"(%s)#%s",s1,s2);else
  if(g)sprintf(s,"%s#(%s)",s1,s2);else
    sprintf(s,"%s#%s",s1,s2);
    break;
  case E10:
    f=(mmb1->op!=Num&&mmb1->op!=Var);
    g=(mmb2->op!=Num&&mmb2->op!=Var);
    if(f&&g)sprintf(s,"(%s)E(%s)",s1,s2);else
      if(f)sprintf(s,"(%s)E%s",s1,s2);else
  if(g)sprintf(s,"%sE(%s)",s1,s2);else
    sprintf(s,"%sE%s",s1,s2);
    break;
  case Ln:
    g=(mmb2->op!=Num&&mmb2->op!=Var&&!g);
    if(g)sprintf(s,"log(%s)",s2);
    else sprintf(s,"log %s",s2);
    break;
  case Exp:
    g=(mmb2->op!=Num&&mmb2->op!=Var&&!g);
    if(g)sprintf(s,"exp(%s)",s2);
    else sprintf(s,"exp %s",s2);
    break;
  case Sin:
    g=(mmb2->op!=Num&&mmb2->op!=Var&&!g);
    if(g)sprintf(s,"sin(%s)",s2);
    else sprintf(s,"sin %s",s2);
    break;
  case Cos:
    g=(mmb2->op!=Num&&mmb2->op!=Var&&!g);
    if(g)sprintf(s,"cos(%s)",s2);
    else sprintf(s,"cos %s",s2);
    break;
  case Tg:
    g=(mmb2->op!=Num&&mmb2->op!=Var&&!g);
    if(g)sprintf(s,"tan(%s)",s2);
    else sprintf(s,"tan %s",s2);
    break;
  case Atan:
    g=(mmb2->op!=Num&&mmb2->op!=Var&&!g);
    if(g)sprintf(s,"atan(%s)",s2);
    else sprintf(s,"atan %s",s2);
    break;
  case Asin:
    g=(mmb2->op!=Num&&mmb2->op!=Var&&!g);
    if(g)sprintf(s,"asin(%s)",s2);
    else sprintf(s,"asin %s",s2);
    break;
  case Acos:
    g=(mmb2->op!=Num&&mmb2->op!=Var&&!g);
    if(g)sprintf(s,"acos(%s)",s2);
    else sprintf(s,"acos %s",s2);
    break;
  case Abs:
    g=(mmb2->op!=Num&&mmb2->op!=Var&&!g);
    if(g)sprintf(s,"abs(%s)",s2);
    else sprintf(s,"abs %s",s2);
    break;
  case Fun:
    sprintf(s,"%s(%s)",pfunc->name,s2);
    break;
  default:return CopyStr("Error");
  };
  if(s1!=NULL)delete[] s1;if(s2!=NULL)delete[] s2;
  return s;
}

const double sqrtmaxfloat=sqrt(DBL_MAX);
const double sqrtminfloat=sqrt(DBL_MIN);
const double inveps=.1/DBL_EPSILON;

void  Addition(double*&p)
{if(*p==ErrVal||fabsl(*p)>sqrtmaxfloat){*(--p)=ErrVal;return;};
if(*(--p)==ErrVal||fabsl(*p)>sqrtmaxfloat){*p=ErrVal;return;};
*p+=(*(p+1));}
void  Soustraction(double*&p)
{if(*p==ErrVal||fabsl(*p)>sqrtmaxfloat){*(--p)=ErrVal;return;};
if(*(--p)==ErrVal||fabsl(*p)>sqrtmaxfloat){*p=ErrVal;return;};
*p-=(*(p+1));}
void  Multiplication(double*&p)
{if(fabsl(*p)<sqrtminfloat){*--p=0;return;};
if(*p==ErrVal||fabsl(*p)>sqrtmaxfloat){*(--p)=ErrVal;return;};
if(fabsl(*(--p))<sqrtminfloat){*p=0;return;};
if(*p==ErrVal||fabsl(*p)>sqrtmaxfloat){*p=ErrVal;return;};
*p*=(*(p+1));}
void  Division(double*&p)
{if(fabsl(*p)<sqrtminfloat||*p==ErrVal||fabsl(*p)>sqrtmaxfloat)
  {*(--p)=ErrVal;return;};
if(fabsl(*(--p))<sqrtminfloat)*p=0;else if(*p==ErrVal||fabsl(*p)>sqrtmaxfloat)
  {*p=ErrVal;return;};
*p/=(*(p+1));}
void  Puissance(double*&p)
{double v2=*p--,v1=*p;
if(!v1){*p=0;return;};
if(v2==ErrVal||v1==ErrVal||fabsl(v2*logl(fabsl(v1)))>DBL_MAX_EXP){*p=ErrVal;return;};
*p=((v1>0||!fmodl(v2,1))?powl(v1,v2):ErrVal);}
void  RacineN(double*&p)
{double v2=*p--,v1=*p;
if(v1==ErrVal||v2==ErrVal||!v1||v2*logl(fabsl(v1))<DBL_MIN_EXP){*p=ErrVal;return;};
if(v2>=0){*p=powl(v2,1/v1);return;};
*p=((fabsl(fmodl(v1,2))==1)?-powl(-v2,1/v1):ErrVal);}
void  Puiss10(double*&p)
{if(fabsl(*p)<sqrtminfloat){*(--p)=0;return;};
if(*p==ErrVal||fabsl(*p)>DBL_MAX_10_EXP){*(--p)=ErrVal;return;};
if(fabsl(*(--p))<sqrtminfloat)*p=0;else if(*p==ErrVal||fabsl(*p)>sqrtmaxfloat)
{*p=ErrVal;return;};
*p*=pow10l(*(p+1));}
void  ArcTangente2(double*&p)
{if(*p==ErrVal||fabsl(*p)>inveps){*(--p)=ErrVal;return;};
if(*(--p)==ErrVal||fabsl(*p)>inveps){*p=ErrVal;return;};
*p=(*p||*(p+1)?atan2(*p,*(p+1)):ErrVal);}
void  NextVal(double*&){}
void  RFunc(double*&){}
void  JuxtF(double*&){}
void  Absolu(double*&p){*p=((*p==ErrVal)?ErrVal:fabsl(*p));}
void  Oppose(double*&p){*p=((*p==ErrVal)?ErrVal:-*p);}
void  ArcSinus(double*&p)
{*p=((*p==ErrVal||fabsl(*p)>1)?ErrVal:asinl(*p));}
void  ArcCosinus(double*&p)
{*p=((*p==ErrVal||fabsl(*p)>1)?ErrVal:acosl(*p));}
void  ArcTangente(double*&p)
{*p=((*p==ErrVal)?ErrVal:atanl(*p));}
void  Logarithme(double*&p)
{*p=((*p==ErrVal||*p<=0)?ErrVal:logl(*p));}
void  Exponentielle(double*&p)
{*p=((*p==ErrVal||*p>DBL_MAX_EXP)?ErrVal:expl(*p));}
void  Sinus(double*&p)
{*p=((*p==ErrVal||fabsl(*p)>inveps)?ErrVal:sinl(*p));}
void  Tangente(double*&p)
{*p=((*p==ErrVal||fabsl(*p)>inveps)?ErrVal:tanl(*p));}
void  Cosinus(double*&p)
{*p=((*p==ErrVal||fabsl(*p)>inveps)?ErrVal:cosl(*p));}
void  Racine(double*&p)
{*p=((*p==ErrVal||*p>sqrtmaxfloat||*p<0)?ErrVal:sqrtl(*p));}
void FonctionError(double*&p){*p=ErrVal;}
inline void ApplyRFunc(PRFunction rf,double*&p)
{p-=rf->nvars-1;*p=rf->Val(p);}

double ROperation::Val() const
{
  pfoncld*p1=pinstr;double**p2=pvals,*p3=ppile-1;PRFunction*p4=pfuncpile;
  for(;*p1!=NULL;p1++)
    if(*p1==&NextVal)*(++p3)=**(p2++);else
      if(*p1==&RFunc) ApplyRFunc(*(p4++),p3);
      else (**p1)(p3);
  return *p3;
}

void BCDouble(pfoncld*&pf,pfoncld*pf1,pfoncld*pf2,
        double**&pv,double**pv1,double**pv2,
        double*&pp,double*pp1,double*pp2,
        RFunction**&prf,RFunction**prf1,RFunction**prf2,
        pfoncld f)
{
  pfoncld*pf3,*pf4=pf1;long n1,n2;
  for(n1=0;*pf4!=NULL;pf4++,n1++)
      ;
  for(n2=0,pf4=pf2;*pf4!=NULL;pf4++,n2++)
      ;
  pf=new pfoncld[n1+n2+2];
  for(pf3=pf,pf4=pf1;*pf4!=NULL;pf3++,pf4++)*pf3=*pf4;
  for(pf4=pf2;*pf4!=NULL;pf3++,pf4++)*pf3=*pf4;
  *pf3++=f;*pf3=NULL;//delete[]pf1,pf2;
  double**pv3,**pv4=pv1;
  for(n1=0;*pv4!=NULL;pv4++,n1++)
      ;
  for(n2=0,pv4=pv2;*pv4!=NULL;pv4++,n2++)
      ;
  pv=new double*[n1+n2+1];
  for(pv3=pv,pv4=pv1;*pv4!=NULL;pv3++,pv4++)*pv3=*pv4;
  for(pv4=pv2;*pv4!=NULL;pv3++,pv4++)*pv3=*pv4;
  *pv3=NULL;//delete[]pv1,pv2;
  double*pp3,*pp4=pp1;
  for(n1=0;*pp4!=ErrVal;pp4++,n1++)
      ;
  for(n2=0,pp4=pp2;*pp4!=ErrVal;pp4++,n2++)
      ;
  pp=new double[n1+n2+1];  // Really need to add and not to take max(n1,n2) in case of Juxt operator
  for(pp3=pp,pp4=pp1;*pp4!=ErrVal;pp3++,pp4++)*pp3=0;
  for(pp4=pp2;*pp4!=ErrVal;pp3++,pp4++)*pp3=0;
  *pp3=ErrVal;//delete[]pp1,pp2;
  PRFunction*prf3,*prf4=prf1;
  for(n1=0;*prf4!=NULL;prf4++,n1++)
      ;
  for(n2=0,prf4=prf2;*prf4!=NULL;prf4++,n2++)
      ;
  prf=new PRFunction[n1+n2+1];
  for(prf3=prf,prf4=prf1;*prf4!=NULL;prf3++,prf4++)*prf3=*prf4;
  for(prf4=prf2;*prf4!=NULL;prf3++,prf4++)*prf3=*prf4;
  *prf3=NULL;//delete[]prf1,prf2;
}

void BCSimple(pfoncld*&pf,pfoncld*pf1,double**&pv,double**pv1,
  double*&pp,double*pp1,RFunction**&prf,RFunction**prf1,pfoncld f)
{
  pfoncld*pf3,*pf4=pf1;long n;
  for(n=0;*pf4!=NULL;pf4++,n++);
  pf=new pfoncld[n+2];
  for(pf4=pf1,pf3=pf;*pf4!=NULL;pf3++,pf4++)*pf3=*pf4;
  *pf3++=f;*pf3=NULL;//delete[]pf1;
  double**pv3,**pv4=pv1;
  for(n=0;*pv4!=NULL;pv4++,n++);
  pv=new double*[n+1];
  for(pv3=pv,pv4=pv1;*pv4!=NULL;pv3++,pv4++)*pv3=*pv4;
  *pv3=NULL;//delete[]pv1;
  double*pp3,*pp4=pp1;
  for(n=0;*pp4!=ErrVal;pp4++,n++);
  pp=new double[n+1];
  for(pp3=pp,pp4=pp1;*pp4!=ErrVal;pp3++,pp4++)*pp3=0;
  *pp3=ErrVal;//delete[]pp1;
  RFunction**prf3,**prf4=prf1;
  for(n=0;*prf4!=NULL;prf4++,n++);
  prf=new RFunction*[n+1];
  for(prf3=prf,prf4=prf1;*prf4!=NULL;prf3++,prf4++)*prf3=*prf4;
  *prf3=NULL;//delete[]prf1;
}

void BCFun(pfoncld*&pf,pfoncld*pf1,double**&pv,double**pv1,
  double*&pp,double*pp1,RFunction**&prf,RFunction**prf1,PRFunction rf)
{
  pfoncld*pf3,*pf4=pf1;long n;
  for(n=0;*pf4!=NULL;pf4++,n++);
  pf=new pfoncld[n+2];
  for(pf4=pf1,pf3=pf;*pf4!=NULL;pf3++,pf4++)*pf3=*pf4;
  *pf3++=&RFunc;*pf3=NULL;//delete[]pf1;
  double**pv3,**pv4=pv1;
  for(n=0;*pv4!=NULL;pv4++,n++);
  pv=new double*[n+1];
  for(pv3=pv,pv4=pv1;*pv4!=NULL;pv3++,pv4++)*pv3=*pv4;
  *pv3=NULL;//delete[]pv1;
  double*pp3,*pp4=pp1;
  for(n=0;*pp4!=ErrVal;pp4++,n++);
  pp=new double[n+1];
  for(pp3=pp,pp4=pp1;*pp4!=ErrVal;pp3++,pp4++)*pp3=0;
  *pp3=ErrVal;//delete[]pp1;
  PRFunction*prf3,*prf4=prf1;
  for(n=0;*prf4!=NULL;prf4++,n++);
  prf=new PRFunction[n+2];
  for(prf4=prf1,prf3=prf;*prf4!=NULL;prf3++,prf4++)*prf3=*prf4;
  *prf3++=rf;*prf3=NULL;//delete[]pf1;
}

void ROperation::BuildCode()
{
  //  if(mmb1!=NULL)mmb1->BuildCode();if(mmb2!=NULL)mmb2->BuildCode();
  if(pinstr!=NULL){delete[]pinstr;pinstr=NULL;}
  if(pvals!=NULL){delete[]pvals;pvals=NULL;}//does not delete pvals[0] in case it was to be deleted... (no way to know)
  if(ppile!=NULL){delete[]ppile;ppile=NULL;}
  if(pfuncpile!=NULL){delete[]pfuncpile;pfuncpile=NULL;}
  switch(op){
  case ErrOp:pinstr=new pfoncld[2];pinstr[0]=&NextVal;pinstr[1]=NULL;
    pvals=new double*[2];pvals[0]=new double(ErrVal);pvals[1]=NULL;
    ppile=new double[2];ppile[0]=0;ppile[1]=ErrVal;
    pfuncpile=new RFunction*[1];pfuncpile[0]=NULL;
    break;
  case Num:pinstr=new pfoncld[2];pinstr[0]=&NextVal;pinstr[1]=NULL;
    pvals=new double*[2];pvals[0]=new double(ValC);pvals[1]=NULL;
    ppile=new double[2];ppile[0]=0;ppile[1]=ErrVal;
    pfuncpile=new RFunction*[1];pfuncpile[0]=NULL;break;
  case Var:pinstr=new pfoncld[2];pinstr[0]=&NextVal;pinstr[1]=NULL;
    pvals=new double*[2];pvals[0]=pvarval;pvals[1]=NULL;
    ppile=new double[2];ppile[0]=0;ppile[1]=ErrVal;
    pfuncpile=new RFunction*[1];pfuncpile[0]=NULL;break;
  case Juxt:BCDouble(pinstr,mmb1->pinstr,mmb2->pinstr,
         pvals,mmb1->pvals,mmb2->pvals,ppile,mmb1->ppile,mmb2->ppile,pfuncpile,mmb1->pfuncpile,mmb2->pfuncpile,&JuxtF);
  break;case Add:BCDouble(pinstr,mmb1->pinstr,mmb2->pinstr,
        pvals,mmb1->pvals,mmb2->pvals,ppile,mmb1->ppile,mmb2->ppile,pfuncpile,mmb1->pfuncpile,mmb2->pfuncpile,&Addition);
  break;case Sub:BCDouble(pinstr,mmb1->pinstr,mmb2->pinstr,
        pvals,mmb1->pvals,mmb2->pvals,ppile,mmb1->ppile,mmb2->ppile,pfuncpile,mmb1->pfuncpile,mmb2->pfuncpile,&Soustraction);
  break;case Mult:BCDouble(pinstr,mmb1->pinstr,mmb2->pinstr,
         pvals,mmb1->pvals,mmb2->pvals,ppile,mmb1->ppile,mmb2->ppile,pfuncpile,mmb1->pfuncpile,mmb2->pfuncpile,&Multiplication);
  break;case Div:BCDouble(pinstr,mmb1->pinstr,mmb2->pinstr,
        pvals,mmb1->pvals,mmb2->pvals,ppile,mmb1->ppile,mmb2->ppile,pfuncpile,mmb1->pfuncpile,mmb2->pfuncpile,&Division);
  break;case Pow:BCDouble(pinstr,mmb1->pinstr,mmb2->pinstr,
        pvals,mmb1->pvals,mmb2->pvals,ppile,mmb1->ppile,mmb2->ppile,pfuncpile,mmb1->pfuncpile,mmb2->pfuncpile,&Puissance);
  break;case NthRoot:BCDouble(pinstr,mmb1->pinstr,mmb2->pinstr,
            pvals,mmb1->pvals,mmb2->pvals,ppile,mmb1->ppile,mmb2->ppile,pfuncpile,mmb1->pfuncpile,mmb2->pfuncpile,&RacineN);
  break;case E10:BCDouble(pinstr,mmb1->pinstr,mmb2->pinstr,
        pvals,mmb1->pvals,mmb2->pvals,ppile,mmb1->ppile,mmb2->ppile,pfuncpile,mmb1->pfuncpile,mmb2->pfuncpile,&Puiss10);
  break;case Opp:BCSimple(pinstr,mmb2->pinstr,pvals,mmb2->pvals,
        ppile,mmb2->ppile,pfuncpile,mmb2->pfuncpile,&Oppose);
  break;case Sin:BCSimple(pinstr,mmb2->pinstr,pvals,mmb2->pvals,
        ppile,mmb2->ppile,pfuncpile,mmb2->pfuncpile,&Sinus);
  break;case Sqrt:BCSimple(pinstr,mmb2->pinstr,pvals,mmb2->pvals,
         ppile,mmb2->ppile,pfuncpile,mmb2->pfuncpile,&Racine);
  break;case Ln:BCSimple(pinstr,mmb2->pinstr,pvals,mmb2->pvals,
       ppile,mmb2->ppile,pfuncpile,mmb2->pfuncpile,&Logarithme);
  break;case Exp:BCSimple(pinstr,mmb2->pinstr,pvals,mmb2->pvals,
        ppile,mmb2->ppile,pfuncpile,mmb2->pfuncpile,&Exponentielle);
  break;case Cos:BCSimple(pinstr,mmb2->pinstr,pvals,mmb2->pvals,
        ppile,mmb2->ppile,pfuncpile,mmb2->pfuncpile,&Cosinus);
  break;case Tg:BCSimple(pinstr,mmb2->pinstr,pvals,mmb2->pvals,
       ppile,mmb2->ppile,pfuncpile,mmb2->pfuncpile,&Tangente);
  break;case Atan:BCSimple(pinstr,mmb2->pinstr,pvals,mmb2->pvals,
         ppile,mmb2->ppile,pfuncpile,mmb2->pfuncpile,(mmb2->NMembers()>1?&ArcTangente2:&ArcTangente));
  break;case Asin:BCSimple(pinstr,mmb2->pinstr,pvals,mmb2->pvals,
         ppile,mmb2->ppile,pfuncpile,mmb2->pfuncpile,&ArcSinus);
  break;case Acos:BCSimple(pinstr,mmb2->pinstr,pvals,mmb2->pvals,
         ppile,mmb2->ppile,pfuncpile,mmb2->pfuncpile,&ArcCosinus);
  break;case Abs:BCSimple(pinstr,mmb2->pinstr,pvals,mmb2->pvals,
        ppile,mmb2->ppile,pfuncpile,mmb2->pfuncpile,&Absolu);
  break;case Fun:BCFun(pinstr,mmb2->pinstr,pvals,mmb2->pvals,ppile,
           mmb2->ppile,pfuncpile,mmb2->pfuncpile,pfunc);
  break;default:BCSimple(pinstr,mmb2->pinstr,pvals,mmb2->pvals,
       ppile,mmb2->ppile,pfuncpile,mmb2->pfuncpile,&FonctionError);
  }
}

// clang-format on


==> anc/xt-super/dune-xt-functions/dune/xt/functions/expression/mathexpr.hh <==
/*

mathexpr.h version 2.0

Copyright Yann OLLIVIER 1997-2000

This software may be freely distributed as is, including this whole notice.

It may be modified, but any modification should include this whole
notice as is and a description of the changes made.

This software may not be sold.

This software or any modified version of it may be freely used in free
programs. The program should include a copy of this whole notice.
If you want to use it in a program you sell, contact me

This software comes with absolutely no warranty.

*/

// clang-format off

#ifndef DUNE_XT_FUNCTIONS_NONPARAMETRIC_EXPRESSION_MATHEXPRESSION_HH
#define DUNE_XT_FUNCTIONS_NONPARAMETRIC_EXPRESSION_MATHEXPRESSION_HH

#include<string.h>
#include<stdio.h>
#include<stdlib.h>
#include<math.h>
#include<float.h>

// Compatibility with long double-typed functions
#define atanl atan
#define asinl asin
#define acosl acos
#define expl exp
#define logl log
#define powl pow
#define pow10l(x) pow(10,x)
#define fabsl fabs
#define cosl cos
#define sinl sin
#define tanl tan
#define fmodl fmod
#define sqrtl sqrt

// Warning : if ints are short, everything will fail with strings longer than 32767 chars

const double ErrVal=DBL_MAX;

//Class definitions for operations

class RVar{
public:
  RVar()
  {
    name = NULL;
    pval = NULL;
  }

  RVar(const RVar&);

  RVar(const char*, double*);

  ~RVar();

  friend int operator==(const RVar&, const RVar&);

  char*name;double*pval;
};

typedef RVar* PRVar;

enum ROperator{ErrOp,Juxt,Num,Var,Add,Sub,Opp,Mult,Div,Pow,Sqrt,
         NthRoot,Abs,Sin,Cos,Tg,Ln,Exp,Acos,Asin,Atan,E10,Fun};

typedef void ((*pfoncld)(double*&));

class ROperation;
typedef ROperation* PROperation;
class RFunction;
typedef RFunction* PRFunction;

class ROperation{
  pfoncld*pinstr;double**pvals;double*ppile;RFunction**pfuncpile;
  mutable signed char containfuncflag;
  void BuildCode();
  void Destroy();
 public:
  ROperator op;
  PROperation mmb1,mmb2;
  double ValC;const RVar* pvar;double*pvarval;
  RFunction* pfunc;
  ROperation();
  ROperation(const ROperation&);
  ROperation(double);
  ROperation(const RVar&);
  ROperation(const char*sp,int nvarp=0,PRVar*ppvarp=NULL,int nfuncp=0,PRFunction*ppfuncp=NULL);
  ~ROperation();
  double Val() const;
  signed char ContainVar(const RVar&) const;
  signed char ContainFunc(const RFunction&) const;
  signed char ContainFuncNoRec(const RFunction&) const; // No recursive test on subfunctions
  ROperation NthMember(int) const;int NMembers() const;
  signed char HasError(const ROperation* =NULL) const;
  ROperation& operator=(const ROperation&);
  friend int operator==(const ROperation& ,const double);
  friend int operator==(const ROperation& ,const ROperation&);
  friend int operator!=(const ROperation& ,const ROperation&);
  ROperation operator+() const;ROperation operator-() const;
  friend ROperation operator,(const ROperation&,const ROperation&);
  friend ROperation operator+(const ROperation&,const ROperation&);
  friend ROperation operator-(const ROperation&,const ROperation&);
  friend ROperation operator*(const ROperation&,const ROperation&);
  friend ROperation operator/(const ROperation&,const ROperation&);
  friend ROperation operator^(const ROperation&,const ROperation&);  // Caution: wrong associativity and precedence
  friend ROperation sqrt(const ROperation&);
  friend ROperation abs(const ROperation&);
  friend ROperation sin(const ROperation&);
  friend ROperation cos(const ROperation&);
  friend ROperation tan(const ROperation&);
  friend ROperation log(const ROperation&);
  friend ROperation exp(const ROperation&);
  friend ROperation acos(const ROperation&);
  friend ROperation asin(const ROperation&);
  friend ROperation atan(const ROperation&);
  friend ROperation ApplyOperator(int,ROperation**,ROperation (*)(const ROperation&,const ROperation&));
  ROperation Diff(const RVar&) const; //  Differentiate w.r.t a variable
  char* Expr() const;
  ROperation Substitute(const RVar&,const ROperation&) const;
};

class RFunction{
  double*buf;
public:
  signed char type;
  double ((*pfuncval)(double));
  ROperation op;int nvars;RVar** ppvar;
  char*name;
  RFunction();
  RFunction(double ((*)(double)));
  RFunction(const ROperation& opp,RVar* pvarp);
  RFunction(const ROperation& opp,int nvarsp,RVar**ppvarp);
  RFunction(const RFunction&);
  ~RFunction();
  RFunction& operator=(const RFunction&);
  void SetName(const char*s);
  double Val(double) const;
  double Val(double*) const;
  friend int operator==(const RFunction&,const RFunction&);
  ROperation operator()(const ROperation&);
};

char* MidStr(const char*s,int i1,int i2);
char* CopyStr(const char*s);
char* InsStr(const char*s,int n,char c);
signed char EqStr(const char*s,const char*s2);
signed char CompStr(const char*s,int n,const char*s2);
char* DelStr(const char*s,int n);

#endif // DUNE_XT_FUNCTIONS_NONPARAMETRIC_EXPRESSION_MATHEXPRESSION_HH

// clang-format on


==> anc/xt-super/dune-xt-functions/dune/xt/functions/femadapter.hh <==
// This file is part of the dune-xt-functions project:
//   https://github.com/dune-community/dune-xt-functions
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2014 - 2016)
//   Rene Milk       (2013 - 2015)
//   Tobias Leibner  (2014)

#ifndef DUNE_XT_FUNCTIONS_FEMADAPTER
#define DUNE_XT_FUNCTIONS_FEMADAPTER

#include <dune/xt/common/memory.hh>

#include <dune/xt/functions/interfaces.hh>

#if HAVE_DUNE_FEM

namespace Dune {
namespace XT {
namespace Functions {

template <class DiscreteFunctionType>
class FemAdapterFunction
    : public LocalizableFunctionInterface<
          typename DiscreteFunctionType::EntityType, typename DiscreteFunctionType::DomainFieldType,
          DiscreteFunctionType::DiscreteFunctionSpaceType::dimDomain, typename DiscreteFunctionType::RangeFieldType,
          DiscreteFunctionType::DiscreteFunctionSpaceType::dimRange, 1>
{
  typedef LocalizableFunctionInterface<
      typename DiscreteFunctionType::EntityType, typename DiscreteFunctionType::DomainFieldType,
      DiscreteFunctionType::DiscreteFunctionSpaceType::dimDomain, typename DiscreteFunctionType::RangeFieldType,
      DiscreteFunctionType::DiscreteFunctionSpaceType::dimRange, 1> BaseType;
  typedef FemAdapterFunction<DiscreteFunctionType> ThisType;

  class Localfunction
      : public LocalfunctionInterface<
            typename DiscreteFunctionType::EntityType, typename DiscreteFunctionType::DomainFieldType,
            DiscreteFunctionType::DiscreteFunctionSpaceType::dimDomain, typename DiscreteFunctionType::RangeFieldType,
            DiscreteFunctionType::DiscreteFunctionSpaceType::dimRange, 1>
  {
    typedef LocalfunctionInterface<
        typename DiscreteFunctionType::EntityType, typename DiscreteFunctionType::DomainFieldType,
        DiscreteFunctionType::DiscreteFunctionSpaceType::dimDomain, typename DiscreteFunctionType::RangeFieldType,
        DiscreteFunctionType::DiscreteFunctionSpaceType::dimRange, 1> BaseType;

  public:
    typedef typename BaseType::EntityType EntityType;

    typedef typename BaseType::DomainType DomainType;
    typedef typename BaseType::RangeType RangeType;
    typedef typename BaseType::JacobianRangeType JacobianRangeType;

    Localfunction(const DiscreteFunctionType& df, const EntityType& ent)
      : BaseType(ent)
      , wrapped_localfunction_(df.localFunction(ent))
    {
    }

    Localfunction(const Localfunction& /*other*/) = delete;

    Localfunction& operator=(const Localfunction& /*other*/) = delete;

    virtual size_t order() const override
    {
      return wrapped_localfunction_.order();
    }

    virtual void evaluate(const DomainType& xx, RangeType& ret) const override
    {
      wrapped_localfunction_.evaluate(xx, ret);
    }

    virtual void jacobian(const DomainType& xx, JacobianRangeType& ret) const override
    {
      wrapped_localfunction_.jacobian(xx, ret);
    }

  private:
    typedef typename DiscreteFunctionType::LocalFunctionType WrappedLocalfunctionType;
    WrappedLocalfunctionType wrapped_localfunction_;
  }; // class Localfunction

public:
  typedef typename BaseType::EntityType EntityType;
  typedef typename BaseType::LocalfunctionType LocalfunctionType;

  FemAdapterFunction(const DiscreteFunctionType& df)
    : df_(df)
  {
  }

  static std::string static_id()
  {
    return BaseType::static_id() + ".femadapter";
  }

  virtual ThisType* copy() const override
  {
    return new ThisType(*this);
  }

  virtual std::string type() const override
  {
    return BaseType::static_id() + ".femadapter";
  }

  virtual std::string name() const override
  {
    return df_.name();
  }

  //! this intentionally hides
  virtual std::unique_ptr<LocalfunctionType> local_function(const EntityType& entity) const
  {
    return Common::make_unique<Localfunction>(df_, entity);
  } // ... local_function(...)

private:
  const DiscreteFunctionType& df_;
}; // class CheckerboardFunction

} // namespace Functions
} // namespace XT
} // namespace Dune

#endif // if HAVE_DUNE_FEM

#endif // DUNE_XT_FUNCTIONS_FEMADAPTER


==> anc/xt-super/dune-xt-functions/dune/xt/functions/flattop.hh <==
// This file is part of the dune-xt-functions project:
//   https://github.com/dune-community/dune-xt-functions
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2014 - 2016)
//   Rene Milk       (2014 - 2015)
//   Tobias Leibner  (2015)

#ifndef DUNE_XT_FUNCTIONS_FLATTOP_HH
#define DUNE_XT_FUNCTIONS_FLATTOP_HH

#include <dune/xt/common/configuration.hh>
#include <dune/xt/common/exceptions.hh>
#include <dune/xt/common/float_cmp.hh>
#include <dune/xt/common/fvector.hh>
#include <dune/xt/common/type_traits.hh>

#include <dune/xt/functions/interfaces.hh>

namespace Dune {
namespace XT {
namespace Functions {

/**
 * Based on: Brenner, S. C. and Davis, C. B. and Sung, L.-y.
 *           A partition of unity method for the displacement obstacle problem of clamped Kirchhoff plates
 *           http://dx.doi.org/10.1016/j.cam.2013.09.033
 *           Subsection 2.1.1
 */
template <class E, class D, size_t d, class R, size_t r, size_t rC = 1>
class FlatTopFunction : public LocalizableFunctionInterface<E, D, d, R, r, rC>
{
  FlatTopFunction()
  {
    static_assert(AlwaysFalse<E>::value, "Not available for these dimensions!");
  }
};

template <class E, class D, size_t d, class R>
class FlatTopFunction<E, D, d, R, 1, 1> : public GlobalFunctionInterface<E, D, d, R, 1, 1>
{
  typedef GlobalFunctionInterface<E, D, d, R, 1, 1> BaseType;
  typedef FlatTopFunction<E, D, d, R, 1, 1> ThisType;

public:
  typedef typename BaseType::EntityType EntityType;
  typedef typename BaseType::DomainFieldType DomainFieldType;
  static const size_t dimDomain = BaseType::dimDomain;
  typedef typename BaseType::DomainType DomainType;
  typedef typename BaseType::RangeFieldType RangeFieldType;
  static const size_t dimRange = BaseType::dimRange;
  typedef typename BaseType::RangeType RangeType;

  typedef Common::FieldVector<DomainFieldType, dimDomain> StuffDomainType;
  typedef Common::FieldVector<RangeFieldType, dimRange> StuffRangeType;

  static const bool available = true;

  static std::string static_id()
  {
    return BaseType::static_id() + ".flattop";
  }

  static Common::Configuration default_config(const std::string sub_name = "")
  {
    Common::Configuration config;
    config["lower_left"]     = "[0.0 0.0 0.0]";
    config["upper_right"]    = "[1.0 1.0 1.0]";
    config["boundary_layer"] = "[1e-1 1e-1 1e-1]";
    config["value"]          = "1.0";
    config["name"] = static_id();
    if (sub_name.empty())
      return config;
    else {
      Common::Configuration tmp;
      tmp.add(config, sub_name);
      return tmp;
    }
  } // ... default_config(...)

  static std::unique_ptr<ThisType> create(const Common::Configuration config = default_config(),
                                          const std::string sub_name = static_id())
  {
    // get correct config
    const Common::Configuration cfg         = config.has_sub(sub_name) ? config.sub(sub_name) : config;
    const Common::Configuration default_cfg = default_config();
    return Common::make_unique<ThisType>(cfg.get("lower_left", default_cfg.get<DomainType>("lower_left")),
                                         cfg.get("upper_right", default_cfg.get<DomainType>("upper_right")),
                                         cfg.get("boundary_layer", default_cfg.get<DomainType>("boundary_layer")),
                                         cfg.get("value", default_cfg.get<RangeType>("value")),
                                         cfg.get("name", default_cfg.get<std::string>("name")));
  } // ... create(...)

  FlatTopFunction(const StuffDomainType& lower_left, const StuffDomainType& upper_right,
                  const StuffDomainType& boundary_layer,
                  const StuffRangeType& value = default_config().get<StuffRangeType>("value"),
                  const std::string name_in = default_config().get<std::string>("name"))
    : lower_left_(lower_left)
    , upper_right_(upper_right)
    , boundary_layer_(boundary_layer)
    , value_(value)
    , name_(name_in)
  {
    check_input();
  }

  FlatTopFunction(const ThisType& other) = default;

  ThisType& operator=(const ThisType& other) = delete;

  virtual ~FlatTopFunction()
  {
  }

  virtual std::string type() const override final
  {
    return BaseType::static_id() + ".flattop";
  }

  virtual std::string name() const override final
  {
    return name_;
  }

  virtual size_t order() const override
  {
    return 3 * dimDomain;
  }

  virtual void evaluate(const DomainType& xx, RangeType& ret) const override
  {
    ret = value_;
    for (size_t dd = 0; dd < dimDomain; ++dd) {
      const auto& left  = lower_left_[dd];
      const auto& right = upper_right_[dd];
      const auto& point = xx[dd];
      const auto& delta = boundary_layer_[dd];
      if (point < left - delta) {
        // outside
        ret[0] = 0.0;
        break;
      } else if (point < left + delta) {
        // left boundary layer
        ret[0] *= phi_left((point - (left + delta)) / (2.0 * delta));
      } else if (point < right - delta) {
        // inside
        // do nothing (keep value)
      } else if (point < right + delta) {
        // right boundary layer
        ret[0] *= phi_right((point - (right - delta)) / (2.0 * delta));
      } else {
        // outside
        ret[0] = 0.0;
        break;
      }
    }
  } // ... evaluate(...)

private:
  void check_input() const
  {
    if (!(Common::FloatCmp::gt(upper_right_, lower_left_)))
      DUNE_THROW(Common::Exceptions::wrong_input_given,
                 "upper_right has to be greater than lower_left!\n"
                     << "lower_left = ["
                     << lower_left_
                     << "]\n"
                     << "upper_right = ["
                     << upper_right_
                     << "]");
    if (!(Common::FloatCmp::gt(boundary_layer_, StuffDomainType(0))))
      DUNE_THROW(Common::Exceptions::wrong_input_given,
                 "boundary_layer has to be strictly positive!\n"
                     << "boundary_layer = ["
                     << boundary_layer_
                     << "]");
    if (Common::FloatCmp::gt(boundary_layer_ * 2.0, upper_right_ - lower_left_))
      DUNE_THROW(Common::Exceptions::wrong_input_given,
                 "boundary_layer has to be thin enough!\n"
                 "2*boundary_layer = ["
                     << boundary_layer_ * 2.0
                     << "]\n"
                     << "upper_right - lower_left = ["
                     << upper_right_ - lower_left_
                     << "]");
  } // .. check_input(...)

  RangeFieldType phi_left(const RangeFieldType& point) const
  {
    if (point < -1.0)
      return 0.0;
    else if (point > 0.0)
      return 1.0;
    else
      return std::pow(1.0 + point, 2) * (1.0 - 2.0 * point);
  } // ... phi_left(...)

  RangeFieldType phi_right(const RangeFieldType& point) const
  {
    if (point < 0.0)
      return 1.0;
    else if (point > 1.0)
      return 0.0;
    else
      return std::pow(1.0 - point, 2) * (1.0 + 2.0 * point);
  } // ... phi_right(...)

  const StuffDomainType lower_left_;
  const StuffDomainType upper_right_;
  const StuffDomainType boundary_layer_;
  const StuffRangeType value_;
  const std::string name_;
}; // class FlatTopFunction< ..., 1, 1 >

} // namespace Functions
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_FUNCTIONS_FLATTOP_HH


==> anc/xt-super/dune-xt-functions/dune/xt/functions/global.hh <==
// This file is part of the dune-xt-functions project:
//   https://github.com/dune-community/dune-xt-functions
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2013 - 2016)
//   Rene Milk       (2013 - 2015)
//   Sven Kaulmann   (2013)
//   Tobias Leibner  (2014)

#ifndef DUNE_XT_FUNCTIONS_GLOBAL_HH
#define DUNE_XT_FUNCTIONS_GLOBAL_HH

#include <functional>

#include <dune/xt/common/memory.hh>

#include <dune/xt/functions/interfaces.hh>

namespace Dune {
namespace XT {
namespace Functions {

/**
 * Global-valued function you can pass a lambda expression to that gets evaluated
 * \example LambdaType lambda([](DomainType x) { return x;}, 1 );
 */
template <class EntityImp, class DomainFieldImp, size_t domainDim, class RangeFieldImp, size_t rangeDim,
          size_t rangeDimCols = 1>
class GlobalLambdaFunction
    : public GlobalFunctionInterface<EntityImp, DomainFieldImp, domainDim, RangeFieldImp, rangeDim, rangeDimCols>
{
  typedef GlobalFunctionInterface<EntityImp, DomainFieldImp, domainDim, RangeFieldImp, rangeDim, rangeDimCols> BaseType;

public:
  typedef typename BaseType::DomainType DomainType;
  typedef typename BaseType::RangeType RangeType;

private:
  typedef std::function<RangeType(DomainType)> LambdaType;

public:
  GlobalLambdaFunction(LambdaType lambda, const size_t order_in, const std::string nm = "globallambdafunction")
    : lambda_(lambda)
    , order_(order_in)
    , name_(nm)
  {
  }

  virtual size_t order() const override final
  {
    return order_;
  }

  virtual void evaluate(const DomainType& xx, RangeType& ret) const override final
  {
    ret = lambda_(xx);
  }

  virtual RangeType evaluate(const DomainType& xx) const override final
  {
    return lambda_(xx);
  }

  virtual std::string type() const override
  {
    return "globallambdafunction";
  }

  virtual std::string name() const override
  {
    return name_;
  }

private:
  const LambdaType lambda_;
  const size_t order_;
  const std::string name_;
};

} // namespace Functions
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_FUNCTIONS_GLOBAL_HH


==> anc/xt-super/dune-xt-functions/dune/xt/functions/indicator.hh <==
// This file is part of the dune-xt-functions project:
//   https://github.com/dune-community/dune-xt-functions
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2015 - 2016)
//   Rene Milk       (2015)

#ifndef DUNE_XT_FUNCTIONS_INDICATOR_HH
#define DUNE_XT_FUNCTIONS_INDICATOR_HH

#include <memory>
#include <utility>
#include <vector>

#include <dune/xt/common/configuration.hh>
#include <dune/xt/common/fvector.hh>
#include <dune/xt/common/memory.hh>
#include <dune/xt/common/string.hh>
#include <dune/xt/common/type_traits.hh>

#include "interfaces.hh"

namespace Dune {
namespace XT {
namespace Functions {

template <class E, class D, size_t d, class R, size_t r, size_t rC = 1>
class IndicatorFunction : public LocalizableFunctionInterface<E, D, d, R, r, rC>
{
  IndicatorFunction()
  {
    static_assert(AlwaysFalse<E>::value, "Not available for these dimensions!");
  }
};

template <class E, class D, size_t d, class R>
class IndicatorFunction<E, D, d, R, 1> : public LocalizableFunctionInterface<E, D, d, R, 1>
{
  typedef LocalizableFunctionInterface<E, D, d, R, 1> BaseType;
  typedef IndicatorFunction<E, D, d, R, 1> ThisType;

  class Localfunction : public LocalfunctionInterface<E, D, d, R, 1>
  {
    typedef LocalfunctionInterface<E, D, d, R, 1> InterfaceType;

  public:
    using typename InterfaceType::EntityType;
    using typename InterfaceType::DomainType;
    using typename InterfaceType::RangeType;
    using typename InterfaceType::JacobianRangeType;

    Localfunction(const EntityType& entity, const RangeType& value)
      : InterfaceType(entity)
      , value_(value)
    {
    }

    virtual size_t order() const override final
    {
      return 0;
    }

    virtual void evaluate(const DomainType& xx, RangeType& ret) const override final
    {
      assert(this->is_a_valid_point(xx));
      ret = value_;
    }

    virtual void jacobian(const DomainType& xx, JacobianRangeType& ret) const override final
    {
      assert(this->is_a_valid_point(xx));
      ret *= 0.0;
    }

  private:
    const RangeType value_;
  }; // class Localfunction

public:
  using typename BaseType::EntityType;
  using typename BaseType::DomainFieldType;
  using typename BaseType::DomainType;
  using typename BaseType::RangeType;
  using typename BaseType::RangeFieldType;
  using typename BaseType::LocalfunctionType;

  static const bool available = true;

  static std::string static_id()
  {
    return BaseType::static_id() + ".indicator";
  }

  static Common::Configuration default_config(const std::string sub_name = "")
  {
    Common::Configuration cfg;
    cfg["name"] = static_id();
    if (d == 1)
      cfg["0.domain"] = "[0.25 0.75]";
    else if (d == 2)
      cfg["0.domain"] = "[0.25 0.75; 0.25 0.75]";
    else if (d == 3)
      cfg["0.domain"] = "[0.25 0.75; 0.25 0.75; 0.25 0.75]";
    else
      DUNE_THROW(NotImplemented, "Indeed!");
    cfg["0.value"] = "1";
    if (sub_name.empty())
      return cfg;
    else {
      Common::Configuration tmp;
      tmp.add(cfg, sub_name);
      return tmp;
    }
  } // ... default_config(...)

  static std::unique_ptr<ThisType> create(const Common::Configuration config = default_config(),
                                          const std::string sub_name = static_id())
  {
    const Common::Configuration cfg     = config.has_sub(sub_name) ? config.sub(sub_name) : config;
    const Common::Configuration def_cfg = default_config();
    std::vector<std::tuple<DomainType, DomainType, RangeFieldType>> values;
    DomainType tmp_lower;
    DomainType tmp_upper;
    size_t cc = 0;
    while (cfg.has_sub(Common::to_string(cc))) {
      const Common::Configuration local_cfg = cfg.sub(Common::to_string(cc));
      if (local_cfg.has_key("domain") && local_cfg.has_key("value")) {
        auto domains = local_cfg.get<FieldMatrix<DomainFieldType, d, 2>>("domain");
        for (size_t dd = 0; dd < d; ++dd) {
          tmp_lower[dd] = domains[dd][0];
          tmp_upper[dd] = domains[dd][1];
        }
        auto val = local_cfg.get<RangeFieldType>("value");
        values.emplace_back(tmp_lower, tmp_upper, val);
      } else
        break;
      ++cc;
    }
    return Common::make_unique<ThisType>(values, cfg.get("name", def_cfg.get<std::string>("name")));
  } // ... create(...)

  IndicatorFunction(const std::vector<std::tuple<DomainType, DomainType, R>>& values,
                    const std::string name_in = "indicator")
    : values_(values)
    , name_(name_in)
  {
  }

  IndicatorFunction(
      const std::vector<std::pair<std::pair<Common::FieldVector<D, d>, Common::FieldVector<D, d>>, R>>& values,
      const std::string name_in = "indicator")
    : values_(convert(values))
    , name_(name_in)
  {
  }

  virtual ~IndicatorFunction()
  {
  }

  virtual std::string name() const override final
  {
    return name_;
  }

  virtual std::unique_ptr<LocalfunctionType> local_function(const EntityType& entity) const override final
  {
    const auto center = entity.geometry().center();
    for (const auto& element : values_)
      if (Common::FloatCmp::le(std::get<0>(element), center) && Common::FloatCmp::lt(center, std::get<1>(element)))
        return Common::make_unique<Localfunction>(entity, std::get<2>(element));
    return Common::make_unique<Localfunction>(entity, 0.0);
  } // ... local_function(...)

private:
  static std::vector<std::tuple<DomainType, DomainType, R>>
  convert(const std::vector<std::pair<std::pair<Common::FieldVector<D, d>, Common::FieldVector<D, d>>, R>>& values)
  {
    std::vector<std::tuple<DomainType, DomainType, R>> ret;
    for (const auto& element : values)
      ret.emplace_back(element.first.first, element.first.second, element.second);
    return ret;
  } // convert(...)

  const std::vector<std::tuple<DomainType, DomainType, R>> values_;
  const std::string name_;
}; // class IndicatorFunction

} // namespace Functions
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_FUNCTIONS_INDICATOR_HH


==> anc/xt-super/dune-xt-functions/dune/xt/functions/interfaces.hh <==
// This file is part of the dune-xt-functions project:
//   https://github.com/dune-community/dune-xt-functions
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2012 - 2016)
//   Rene Milk       (2012 - 2015)
//   Sven Kaulmann   (2013)
//   Tobias Leibner  (2014 - 2015)

#ifndef DUNE_XT_FUNCTIONS_INTERFACE_HH
#define DUNE_XT_FUNCTIONS_INTERFACE_HH

#include <memory>
#include <ostream>
#include <string>
#include <type_traits>
#include <vector>

#include <dune/common/dynvector.hh>
#include <dune/common/fmatrix.hh>
#include <dune/common/fvector.hh>
#include <dune/common/parallel/mpihelper.hh>
#include <dune/common/version.hh>

#include <dune/geometry/quadraturerules.hh>
#include <dune/geometry/referenceelements.hh>

#include <dune/grid/io/file/vtk.hh>

#if HAVE_DUNE_FEM
#include <dune/fem/function/common/function.hh>
#include <dune/fem/space/common/functionspace.hh>
#endif

#if HAVE_DUNE_PDELAB
#include <dune/pdelab/common/function.hh>

#include <dune/typetree/nodetags.hh>
#endif

#include <dune/xt/common/exceptions.hh>
#include <dune/xt/common/filesystem.hh>
#include <dune/xt/common/memory.hh>
#include <dune/xt/common/type_traits.hh>

namespace Dune {
namespace XT {
namespace Functions {
namespace internal {

template <class F>
struct is_localizable_function_helper
{
  DXTC_has_typedef_initialize_once(EntityType);
  DXTC_has_typedef_initialize_once(DomainFieldType);
  DXTC_has_typedef_initialize_once(RangeFieldType);
  DXTC_has_static_member_initialize_once(dimDomain);
  DXTC_has_static_member_initialize_once(dimRange);
  DXTC_has_static_member_initialize_once(dimRangeCols);

  static const bool is_candidate =
      DXTC_has_typedef(EntityType)<F>::value && DXTC_has_typedef(DomainFieldType)<F>::value
      && DXTC_has_typedef(RangeFieldType)<F>::value && DXTC_has_static_member(dimDomain)<F>::value
      && DXTC_has_static_member(dimRange)<F>::value && DXTC_has_static_member(dimRangeCols)<F>::value;
}; // class is_localizable_function_helper

} // namespace internal

// forwards, includes are below
template <class F, bool candidate = internal::is_localizable_function_helper<F>::is_candidate>
struct is_localizable_function;

namespace internal {

// additional argument for member functions to differentiate between dimRangeCols = 1 and dimRangeCols > 1 by
// overloading
template <size_t rangeDimCols>
struct ChooseVariant
{
};

} // namespace internal


template <class GridViewType, size_t dimRange, size_t dimRangeCols = 1>
class VisualizationAdapterFunction;


template <class MinuendType, class SubtrahendType>
class DifferenceFunction;

template <class LeftSummandType, class RightSummandType>
class SumFunction;

template <class LeftSummandType, class RightSummandType>
class ProductFunction;

template <class FunctionImp>
class DivergenceFunction;


/**
 *  \brief Interface for a set of globalvalued functions, which can be evaluated locally on one Entity.
 */
template <class EntityImp, class DomainFieldImp, size_t domainDim, class RangeFieldImp, size_t rangeDim,
          size_t rangeDimCols = 1>
class LocalfunctionSetInterface
{
  static_assert(EntityImp::dimension == domainDim, "Dimensions do not match!");

  template <class RangeFieldType, size_t dimRange, size_t dimRangeCols>
  struct RangeTypeSelector
  {
    typedef Dune::FieldMatrix<RangeFieldType, dimRange, dimRangeCols> type;
  };

  template <class RangeFieldType, size_t dimRange>
  struct RangeTypeSelector<RangeFieldType, dimRange, 1>
  {
    typedef Dune::FieldVector<RangeFieldType, dimRange> type;
  };

  template <size_t dimDomain, class RangeFieldType, size_t dimRange, size_t dimRangeCols>
  struct JacobianRangeTypeSelector
  {
    typedef Dune::FieldVector<Dune::FieldMatrix<RangeFieldType, dimRange, dimDomain>, dimRangeCols> type;
  };

  template <size_t dimDomain, class RangeFieldType, size_t dimRange>
  struct JacobianRangeTypeSelector<dimDomain, RangeFieldType, dimRange, 1>
  {
    typedef Dune::FieldMatrix<RangeFieldType, dimRange, dimDomain> type;
  };

public:
  typedef EntityImp EntityType;

  typedef DomainFieldImp DomainFieldType;
  static const size_t dimDomain = domainDim;
  typedef Dune::FieldVector<DomainFieldType, dimDomain> DomainType;

  typedef RangeFieldImp RangeFieldType;
  static const size_t dimRange     = rangeDim;
  static const size_t dimRangeCols = rangeDimCols;
  typedef typename RangeTypeSelector<RangeFieldType, dimRange, dimRangeCols>::type RangeType;
  typedef typename JacobianRangeTypeSelector<dimDomain, RangeFieldType, dimRange, dimRangeCols>::type JacobianRangeType;

  LocalfunctionSetInterface(const EntityType& ent)
    : entity_(ent)
  {
  }

  virtual ~LocalfunctionSetInterface()
  {
  }

  virtual const EntityType& entity() const
  {
    return entity_;
  }

  /**
   * \defgroup haveto ´´These methods have to be implemented.''
   * @{
   **/
  virtual size_t size() const = 0;

  virtual size_t order() const = 0;

  virtual void evaluate(const DomainType& /*xx*/, std::vector<RangeType>& /*ret*/) const = 0;

  virtual void jacobian(const DomainType& /*xx*/, std::vector<JacobianRangeType>& /*ret*/) const = 0;
  /* @} */

  /**
   * \defgroup provided ´´These methods are provided by the interface.''
   * @{
   **/
  std::vector<RangeType> evaluate(const DomainType& xx) const
  {
    std::vector<RangeType> ret(size(), RangeType(0));
    evaluate(xx, ret);
    return ret;
  }

  std::vector<JacobianRangeType> jacobian(const DomainType& xx) const
  {
    std::vector<JacobianRangeType> ret(size(), JacobianRangeType(0));
    jacobian(xx, ret);
    return ret;
  }
  /* @} */

protected:
  bool is_a_valid_point(const DomainType&
#ifndef DUNE_XT_FUNCTIONS_DISABLE_CHECKS
                            xx
#else
/*xx*/
#endif
                        ) const
  {
#ifndef DUNE_XT_FUNCTIONS_DISABLE_CHECKS
    const auto& reference_element = ReferenceElements<DomainFieldType, dimDomain>::general(entity().type());
    return reference_element.checkInside(xx);
#else // DUNE_XT_FUNCTIONS_DISABLE_CHECKS
    return true;
#endif
  }

  const EntityType& entity_;
}; // class LocalfunctionSetInterface

/**
 *  \brief  Interface for functions, which can be evaluated locally on one Entity.
 */
template <class EntityImp, class DomainFieldImp, size_t domainDim, class RangeFieldImp, size_t rangeDim,
          size_t rangeDimCols = 1>
class LocalfunctionInterface
    : public LocalfunctionSetInterface<EntityImp, DomainFieldImp, domainDim, RangeFieldImp, rangeDim, rangeDimCols>
{
  typedef LocalfunctionSetInterface<EntityImp, DomainFieldImp, domainDim, RangeFieldImp, rangeDim, rangeDimCols>
      BaseType;

public:
  typedef EntityImp EntityType;

  typedef typename BaseType::DomainFieldType DomainFieldType;
  static const size_t dimDomain = BaseType::dimDomain;
  typedef typename BaseType::DomainType DomainType;
  typedef typename BaseType::RangeType RangeType;
  typedef typename BaseType::JacobianRangeType JacobianRangeType;

  LocalfunctionInterface(const EntityType& ent)
    : BaseType(ent)
  {
  }

  virtual ~LocalfunctionInterface()
  {
  }

  /**
   * \defgroup haveto ´´These methods have to be implemented in addition to the ones required from the BaseType.''
   * @{
   **/
  virtual void evaluate(const DomainType& /*xx*/, RangeType& /*ret*/) const = 0;

  virtual void jacobian(const DomainType& /*xx*/, JacobianRangeType& /*ret*/) const = 0;
  /* @} */

  /**
   * \defgroup providedbase ´´These methods are provided by the interface to please LocalfunctionSetInterface.''
   * @{
   **/
  virtual size_t size() const override final
  {
    return 1;
  }

  virtual void evaluate(const DomainType& xx, std::vector<RangeType>& ret) const override final
  {
    assert(ret.size() >= 1);
    evaluate(xx, ret[0]);
  }

  virtual void jacobian(const DomainType& xx, std::vector<JacobianRangeType>& ret) const override final
  {
    assert(ret.size() >= 1);
    jacobian(xx, ret[0]);
  }
  /* @} */

  /**
   * \defgroup provided ´´These methods are provided by the interface.''
   * @{
   **/
  RangeType evaluate(const DomainType& xx) const
  {
    RangeType ret(0);
    evaluate(xx, ret);
    return ret;
  }

  JacobianRangeType jacobian(const DomainType& xx) const
  {
    JacobianRangeType ret(0);
    jacobian(xx, ret);
    return ret;
  }

  //! evaluate at N quadrature points into vector of size >= N
  void evaluate(const Dune::QuadratureRule<DomainFieldType, dimDomain>& quadrature, std::vector<RangeType>& ret)
  {
    assert(ret.size() >= quadrature.size());
    std::size_t i = 0;
    for (const auto& point : quadrature)
      evaluate(point.position(), ret[i++]);
  }

  //! jacobian at N quadrature points into vector of size >= N
  void jacobian(const Dune::QuadratureRule<DomainFieldType, dimDomain>& quadrature, std::vector<JacobianRangeType>& ret)
  {
    assert(ret.size() >= quadrature.size());
    std::size_t i = 0;
    for (const auto& point : quadrature)
      jacobian(point.position(), ret[i++]);
  }
  /* @} */
}; // class LocalfunctionInterface

class IsLocalizableFunction
{
};

/**
 * \brief Interface for functions which provide a LocalfunctionInterface for an entity.
 */
template <class EntityImp, class DomainFieldImp, size_t domainDim, class RangeFieldImp, size_t rangeDim,
          size_t rangeDimCols = 1>
class LocalizableFunctionInterface : public IsLocalizableFunction
{
  typedef LocalizableFunctionInterface<EntityImp, DomainFieldImp, domainDim, RangeFieldImp, rangeDim, rangeDimCols>
      ThisType;

public:
  typedef EntityImp EntityType;

  typedef DomainFieldImp DomainFieldType;
  static const size_t dimDomain = domainDim;

  typedef RangeFieldImp RangeFieldType;
  static const size_t dimRange     = rangeDim;
  static const size_t dimRangeCols = rangeDimCols;

  typedef LocalfunctionInterface<EntityType, DomainFieldType, dimDomain, RangeFieldType, dimRange, dimRangeCols>
      LocalfunctionType;

  typedef typename LocalfunctionType::DomainType DomainType;
  typedef typename LocalfunctionType::RangeType RangeType;
  typedef typename LocalfunctionType::JacobianRangeType JacobianRangeType;

  static const bool available = false;

  typedef Functions::DifferenceFunction<ThisType, ThisType> DifferenceType;
  typedef Functions::SumFunction<ThisType, ThisType> SumType;
  typedef Functions::DivergenceFunction<ThisType> DivergenceType;

  virtual ~LocalizableFunctionInterface()
  {
  }

  static std::string static_id()
  {
    return "function";
  }

  /**
   * \defgroup haveto ´´These methods have to be implemented.''
   * @{
   **/
  virtual std::unique_ptr<LocalfunctionType> local_function(const EntityType& /*entity*/) const = 0;
  /* @} */

  /** \defgroup info ´´These methods should be implemented in order to identify the function.'' */
  /* @{ */
  virtual std::string type() const
  {
    return "function";
  }

  virtual std::string name() const
  {
    return "function";
  }
  /* @} */

  DifferenceType operator-(const ThisType& other) const
  {
    return DifferenceType(*this, other);
  }

  SumType operator+(const ThisType& other) const
  {
    return SumType(*this, other);
  }

  template <class OtherType>
  typename std::enable_if<is_localizable_function<OtherType>::value,
                          Functions::ProductFunction<ThisType, OtherType>>::type
  operator*(const OtherType& other) const
  {
    return Functions::ProductFunction<ThisType, OtherType>(*this, other);
  }

  DivergenceType divergence() const
  {
    return DivergenceType(*this);
  }

  /**
   * \note  We use the SubsamplingVTKWriter (which is better for higher orders) by default. This means that the grid you
   *        see in the visualization is a refinement of the actual grid!
   */
  template <class GridViewType>
  void visualize(const GridViewType& grid_view, const std::string path, const bool subsampling = true,
                 const VTK::OutputType vtk_output_type = VTK::appendedraw) const
  {
    if (path.empty())
      DUNE_THROW(RangeError, "Empty path given!");
    const auto directory = Common::directory_only(path);
    const auto filename  = Common::filename_only(path);
    const auto adapter = std::make_shared<VisualizationAdapterFunction<GridViewType, dimRange, dimRangeCols>>(*this);
    std::unique_ptr<VTKWriter<GridViewType>> vtk_writer =
        subsampling ? Common::make_unique<SubsamplingVTKWriter<GridViewType>>(grid_view, VTK::nonconforming)
                    : Common::make_unique<VTKWriter<GridViewType>>(grid_view, VTK::nonconforming);
    vtk_writer->addVertexData(adapter);
    Common::test_create_directory(directory);
    if (MPIHelper::getCollectiveCommunication().size() == 1)
      vtk_writer->write(path, vtk_output_type);
    else
      vtk_writer->pwrite(filename, directory, "", vtk_output_type);
  } // ... visualize(...)

  virtual void report(std::ostream& out, const std::string prefix = "") const
  {
    out << prefix << "function '" << name() << "' (of type " << type() << ")";
  }

private:
  template <class T>
  friend std::ostream& operator<<(std::ostream& /*out*/, const ThisType& /*function*/);
}; // class LocalizableFunctionInterface

template <class E, class D, size_t d, class R, size_t r, size_t rC>
std::ostream& operator<<(std::ostream& out, const LocalizableFunctionInterface<E, D, d, R, r, rC>& function)
{
  function.report(out);
  return out;
} // ... operator<<(...)

template <class OtherEntityImp, class GlobalFunctionImp>
class TransferredGlobalFunction;

/**
 * base class for global matrix-valued valued functions that provides automatic local functions via
 * LocalizableFunctionInterface
 */
template <class EntityImp, class DomainFieldImp, size_t domainDim, class RangeFieldImp, size_t rangeDim,
          size_t rangeDimCols = 1>
class GlobalFunctionInterface
    : public LocalizableFunctionInterface<EntityImp, DomainFieldImp, domainDim, RangeFieldImp, rangeDim, rangeDimCols>
{
  typedef LocalizableFunctionInterface<EntityImp, DomainFieldImp, domainDim, RangeFieldImp, rangeDim, rangeDimCols>
      BaseType;
  typedef GlobalFunctionInterface<EntityImp, DomainFieldImp, domainDim, RangeFieldImp, rangeDim, rangeDimCols> ThisType;

public:
  typedef typename BaseType::LocalfunctionType LocalfunctionType;
  typedef typename BaseType::DomainType DomainType;
  typedef typename BaseType::RangeType RangeType;
  typedef typename BaseType::JacobianRangeType JacobianRangeType;

  virtual ~GlobalFunctionInterface()
  {
  }

  virtual size_t order() const = 0;

  virtual void evaluate(const DomainType& xx, RangeType& ret) const = 0;

  virtual void jacobian(const DomainType& /*x*/, JacobianRangeType& /*ret*/) const
  {
    DUNE_THROW(NotImplemented, "This does not make sense yet for matrix-valued functions!");
  }

  virtual RangeType evaluate(const DomainType& xx) const
  {
    RangeType ret;
    evaluate(xx, ret);
    return ret;
  }

  virtual JacobianRangeType jacobian(const DomainType& xx) const
  {
    JacobianRangeType ret;
    jacobian(xx, ret);
    return ret;
  }

  virtual std::unique_ptr<LocalfunctionType> local_function(const EntityImp& entity) const override final
  {
    return Common::make_unique<Localfunction>(entity, *this);
  }

  virtual std::string type() const override
  {
    return "globalfunction";
  }

  virtual std::string name() const override
  {
    return "globalfunction";
  }

private:
  class Localfunction : public LocalfunctionType
  {
  public:
    Localfunction(const EntityImp& entity_in, const ThisType& global_function)
      : LocalfunctionType(entity_in)
      , geometry_(entity_in.geometry())
      , global_function_(global_function)
    {
    }

    virtual ~Localfunction()
    {
    }

    virtual void evaluate(const DomainType& xx, RangeType& ret) const override final
    {
      const auto xx_global = geometry_.global(xx);
      global_function_.evaluate(xx_global, ret);
    }

    virtual void jacobian(const DomainType& xx, JacobianRangeType& ret) const override final
    {
      const auto xx_global = geometry_.global(xx);
      global_function_.jacobian(xx_global, ret);
    }

    virtual size_t order() const override final
    {
      return global_function_.order();
    }

  private:
    const typename EntityImp::Geometry geometry_;
    const ThisType& global_function_;
  }; // class Localfunction

public:
  template <class OtherEntityImp>
  struct Transfer
  {
    typedef TransferredGlobalFunction<OtherEntityImp, ThisType> Type;
  };

  template <class OtherEntityImp>
  typename Transfer<OtherEntityImp>::Type transfer() const
  {
    return typename Transfer<OtherEntityImp>::Type(*this);
  }
}; // class GlobalFunctionInterface

/**
 * base class for global valued functions that provides automatic local functions via LocalizableFunctionInterface
 */
template <class EntityImp, class DomainFieldImp, int domainDim, class RangeFieldImp, int rangeDim>
class GlobalFunctionInterface<EntityImp, DomainFieldImp, domainDim, RangeFieldImp, rangeDim, 1>
    : public LocalizableFunctionInterface<EntityImp, DomainFieldImp, domainDim, RangeFieldImp, rangeDim, 1>
#if HAVE_DUNE_FEM
      ,
      public Dune::Fem::Function<Dune::Fem::FunctionSpace<DomainFieldImp, RangeFieldImp, domainDim, rangeDim>,
                                 GlobalFunctionInterface<EntityImp, DomainFieldImp, domainDim, RangeFieldImp, rangeDim,
                                                         1>>
#endif // HAVE_DUNE_FEM
#if HAVE_DUNE_PDELAB
      ,
      public TypeTree::LeafNode,
      public PDELab::
          FunctionInterface<PDELab::FunctionTraits<DomainFieldImp, domainDim, FieldVector<DomainFieldImp, domainDim>,
                                                   RangeFieldImp, rangeDim, FieldVector<RangeFieldImp, rangeDim>>,
                            GlobalFunctionInterface<EntityImp, DomainFieldImp, domainDim, RangeFieldImp, rangeDim, 1>>
#endif
{
  typedef LocalizableFunctionInterface<EntityImp, DomainFieldImp, domainDim, RangeFieldImp, rangeDim, 1> BaseType;
  typedef GlobalFunctionInterface<EntityImp, DomainFieldImp, domainDim, RangeFieldImp, rangeDim, 1> ThisType;

public:
  using typename BaseType::DomainFieldType;
  using BaseType::dimDomain;
  using typename BaseType::DomainType;
  using typename BaseType::RangeFieldType;
  using BaseType::dimRange;
  using BaseType::dimRangeCols;
  using typename BaseType::RangeType;
  using typename BaseType::LocalfunctionType;
  using typename BaseType::EntityType;
#if HAVE_DUNE_FEM
  typedef typename Dune::Fem::Function<Dune::Fem::FunctionSpace<DomainFieldImp, RangeFieldImp, domainDim, rangeDim>,
                                       GlobalFunctionInterface<EntityImp, DomainFieldImp, domainDim, RangeFieldImp,
                                                               rangeDim, 1>>::JacobianRangeType JacobianRangeType;
#else
  typedef typename BaseType::JacobianRangeType JacobianRangeType;
#endif

  static_assert(std::is_same<typename LocalfunctionType::RangeType, RangeType>::value, "RangeType mismatch");
  static_assert(std::is_same<typename LocalfunctionType::DomainType, DomainType>::value, "DomainType mismatch");
  static_assert(std::is_same<Dune::FieldVector<DomainFieldImp, domainDim>, DomainType>::value, "DomainType mismatch");

  virtual ~GlobalFunctionInterface()
  {
  }

  virtual size_t order() const = 0;

  virtual void evaluate(const DomainType& x, RangeType& ret) const = 0;

  virtual void jacobian(const DomainType& /*x*/, JacobianRangeType& /*ret*/) const
  {
    DUNE_THROW(NotImplemented, "You have to imlement it if you intend to use it!");
  }

  virtual RangeType evaluate(const DomainType& xx) const
  {
    RangeType ret;
    evaluate(xx, ret);
    return ret;
  }

  virtual JacobianRangeType jacobian(const DomainType& xx) const
  {
    JacobianRangeType ret;
    jacobian(xx, ret);
    return ret;
  }

  virtual std::unique_ptr<LocalfunctionType> local_function(const EntityImp& entity) const override final
  {
    return Common::make_unique<Localfunction>(entity, *this);
  }

  virtual std::string type() const override
  {
    return "globalfunction";
  }

  virtual std::string name() const override
  {
    return "globalfunction";
  }

private:
  class Localfunction : public LocalfunctionType
  {
  public:
    Localfunction(const EntityImp& entity_in, const ThisType& global_function)
      : LocalfunctionType(entity_in)
      , geometry_(entity_in.geometry())
      , global_function_(global_function)
    {
    }

    virtual void evaluate(const DomainType& xx, RangeType& ret) const override final
    {
      const auto xx_global = geometry_.global(xx);
      global_function_.evaluate(xx_global, ret);
    }

    virtual void jacobian(const DomainType& xx, JacobianRangeType& ret) const override final
    {
      const auto xx_global = geometry_.global(xx);
      global_function_.jacobian(xx_global, ret);
    }

    virtual size_t order() const override final
    {
      return global_function_.order();
    }

  private:
    const typename EntityImp::Geometry geometry_;
    const ThisType& global_function_;
  }; // class Localfunction

public:
  template <class OtherEntityImp>
  struct Transfer
  {
    typedef TransferredGlobalFunction<OtherEntityImp, ThisType> Type;
  };

  template <class OtherEntityImp>
  typename Transfer<OtherEntityImp>::Type transfer() const
  {
    return typename Transfer<OtherEntityImp>::Type(*this);
  }
}; // class GlobalFunctionInterface< ..., 1 >

template <class OtherEntityImp, class GlobalFunctionImp>
class TransferredGlobalFunction
    : public GlobalFunctionInterface<OtherEntityImp, typename GlobalFunctionImp::DomainFieldType,
                                     GlobalFunctionImp::dimDomain, typename GlobalFunctionImp::RangeFieldType,
                                     GlobalFunctionImp::dimRange, GlobalFunctionImp::dimRangeCols>
{
  typedef GlobalFunctionInterface<OtherEntityImp, typename GlobalFunctionImp::DomainFieldType,
                                  GlobalFunctionImp::dimDomain, typename GlobalFunctionImp::RangeFieldType,
                                  GlobalFunctionImp::dimRange, GlobalFunctionImp::dimRangeCols> BaseType;

public:
  TransferredGlobalFunction(const GlobalFunctionImp& function)
    : function_(function)
  {
  }

  virtual size_t order() const
  {
    return function_.order();
  }

  virtual void evaluate(const typename BaseType::DomainType& x, typename BaseType::RangeType& ret) const
  {
    function_.evaluate(x, ret);
  }

private:
  const GlobalFunctionImp& function_;
}; // class TransferredGlobalFunction

//! Utility to generate a complete Function Type from an existing one and a template
template <class FunctionImp, template <class, class, size_t, class, size_t, size_t> class OutTemplate>
struct FunctionTypeGenerator
{
  typedef OutTemplate<typename FunctionImp::EntityType, typename FunctionImp::DomainFieldType, FunctionImp::dimDomain,
                      typename FunctionImp::RangeFieldType, FunctionImp::dimRange, FunctionImp::dimRangeCols> type;
};

template <class F>
struct is_localizable_function<F, true>
    : public std::is_base_of<LocalizableFunctionInterface<typename F::EntityType, typename F::DomainFieldType,
                                                          F::dimDomain, typename F::RangeFieldType, F::dimRange,
                                                          F::dimRangeCols>,
                             F>
{
};

template <class F>
struct is_localizable_function<F, false> : public std::false_type
{
};

} // namespace Functions
} // namespace XT
} // namespace Dune

#include "combined.hh"
#include "default.hh"
#include "derived.hh"

#endif // DUNE_XT_FUNCTIONS_INTERFACE_HH


==> anc/xt-super/dune-xt-functions/dune/xt/functions/random_ellipsoids.hh <==
// This file is part of the dune-xt-functions project:
//   https://github.com/dune-community/dune-xt-functions
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Andreas Buhr    (2014)
//   Felix Schindler (2012 - 2016)
//   Rene Milk       (2013 - 2015)
//   Tobias Leibner  (2014 - 2015)

#ifndef DUNE_XT_FUNCTIONS_RANDOMELLIPSOIDS_HH
#define DUNE_XT_FUNCTIONS_RANDOMELLIPSOIDS_HH

#include <cmath>
#include <memory>
#include <vector>

#include <dune/xt/common/configuration.hh>
#include <dune/xt/common/debug.hh>
#include <dune/xt/common/exceptions.hh>
#include <dune/xt/common/fvector.hh>
#include <dune/xt/common/random.hh>

#include "interfaces.hh"

namespace Dune {
namespace XT {
namespace Functions {

template <size_t dim, class CoordType = double>
struct Ellipsoid
{
  typedef FieldVector<CoordType, dim> DomainType;
  DomainType center;
  DomainType radii;

  bool contains(DomainType point) const
  {
    const auto shifted = point - center;
    double sum = 0;
    for (auto ii : Common::value_range(dim)) {
      const auto pii = shifted[ii];
      sum += std::pow(pii, 2) / std::pow(radii[ii], 2);
    }
    return FloatCmp::le(sum, 1.);
  }
  bool intersects_cube(DomainType /*ll*/, DomainType /*ur*/) const
  {
    DUNE_THROW(NotImplemented, "");
  }
};

template <class EntityImp, class DomainFieldImp, size_t domainDim, class RangeFieldImp, size_t rangeDim,
          size_t rangeDimCols = 1>
class RandomEllipsoidsFunction
    : public LocalizableFunctionInterface<EntityImp, DomainFieldImp, domainDim, RangeFieldImp, rangeDim, rangeDimCols>
{
protected:
  typedef LocalizableFunctionInterface<EntityImp, DomainFieldImp, domainDim, RangeFieldImp, rangeDim, rangeDimCols>
      BaseType;
  typedef RandomEllipsoidsFunction<EntityImp, DomainFieldImp, domainDim, RangeFieldImp, rangeDim, rangeDimCols>
      ThisType;

public:
  typedef typename BaseType::EntityType EntityType;
  typedef typename BaseType::LocalfunctionType LocalfunctionType;

  typedef typename BaseType::DomainFieldType DomainFieldType;
  static const size_t dimDomain = BaseType::dimDomain;

  typedef typename BaseType::RangeFieldType RangeFieldType;
  typedef typename BaseType::RangeType RangeType;
  typedef Ellipsoid<dimDomain, DomainFieldType> EllipsoidType;
  class Localfunction
      : public LocalfunctionInterface<EntityImp, DomainFieldImp, domainDim, RangeFieldImp, rangeDim, rangeDimCols>
  {
    typedef LocalfunctionInterface<EntityImp, DomainFieldImp, domainDim, RangeFieldImp, rangeDim, rangeDimCols>
        BaseType;

  public:
    typedef typename BaseType::EntityType EntityType;

    typedef typename BaseType::DomainType DomainType;
    typedef typename BaseType::RangeFieldType RangeFieldType;
    typedef typename BaseType::RangeType RangeType;
    typedef typename BaseType::JacobianRangeType JacobianRangeType;

    Localfunction(const EntityType& ent, const RangeType value, std::vector<EllipsoidType>&& local_ellipsoids)
      : BaseType(ent)
      , geometry_(ent.geometry())
      , value_(value)
      , local_ellipsoids_(local_ellipsoids)
    {
      //      DXTC_LOG_DEBUG_0 << "create local LF Ellips with " << local_ellipsoids_.size() << " instances\n";
    }

    Localfunction(const Localfunction& /*other*/) = delete;

    Localfunction& operator=(const Localfunction& /*other*/) = delete;

    virtual size_t order() const override
    {
      return 8;
    }

    virtual void evaluate(const DomainType& xx_local, RangeType& ret) const override
    {
      assert(this->is_a_valid_point(xx_local));
      const auto xx_global = geometry_.global(xx_local);
      for (const auto& ellipsoid : local_ellipsoids_) {
        if (ellipsoid.contains(xx_global)) {
          ret = value_;
          //          DXTC_LOG_DEBUG_0 << "ell  INSIDE " << ellipsoid.center << " with xx " << xx_global << "\n";
          return;
        }
      }
      ret = 0;
    }

    virtual void jacobian(const DomainType& DXTC_DEBUG_ONLY(xx), JacobianRangeType& ret) const override
    {
      assert(this->is_a_valid_point(xx));
      ret *= RangeFieldType(0);
    }

  private:
    const typename EntityImp::Geometry geometry_;
    const RangeType value_;
    const std::vector<EllipsoidType> local_ellipsoids_;
  }; // class Localfunction

public:
  static const bool available = true;

  static std::string static_id()
  {
    return BaseType::static_id() + ".RandomEllipsoidsFunction";
  }

  static Common::Configuration default_config(const std::string sub_name = "")
  {
    Common::Configuration config;
    config["lower_left"]  = "[0.0 0.0 0.0]";
    config["upper_right"] = "[1.0 1.0 1.0]";
    config["name"] = static_id();
    if (sub_name.empty())
      return config;
    else {
      Common::Configuration tmp;
      tmp.add(config, sub_name);
      return tmp;
    }
  } // ... default_config(...)

  static std::unique_ptr<ThisType> create(const Common::Configuration config = default_config(),
                                          const std::string sub_name = static_id())
  {
    // get correct config
    const Common::Configuration cfg         = config.has_sub(sub_name) ? config.sub(sub_name) : config;
    const Common::Configuration default_cfg = default_config();
    DUNE_THROW(NotImplemented, "");
  } // ... create(...)

  RandomEllipsoidsFunction(const Common::FieldVector<DomainFieldType, dimDomain>& lowerLeft,
                           const Common::FieldVector<DomainFieldType, dimDomain>& upperRight,
                           const Common::Configuration& ellipsoid_cfg, const std::string nm = static_id())
    : lowerLeft_(lowerLeft)
    , upperRight_(upperRight)
    , name_(nm)
    , ellipsoid_cfg_(ellipsoid_cfg)
  {
    typedef unsigned long UL;
    const UL level_0_count = ellipsoid_cfg.get("ellipsoids.count", 10);
    const UL max_depth     = ellipsoid_cfg.get("ellipsoids.recursion_depth", 1);
    const UL children      = ellipsoid_cfg.get<UL>("ellipsoids.children", 3u); //, ValidateLess<UL>(0));
    const UL total_count = level_0_count + level_0_count * std::pow(children, max_depth + 1);
    ellipsoids_.resize(level_0_count);
    ellipsoids_.reserve(total_count);
    const auto seed               = DomainFieldType(ellipsoid_cfg.get("ellipsoids.seed", 0));
    const auto min_radius         = ellipsoid_cfg.get("ellipsoids.min_radius", 0.01);
    const auto max_radius         = ellipsoid_cfg.get("ellipsoids.max_radius", 0.02);
    const auto child_displacement = ellipsoid_cfg.get("ellipsoids.max_child_displacement", max_radius);
    typedef Common::DefaultRNG<DomainFieldType> RNG;
    RNG center_rng(0, 1, seed);
    RNG radii_rng(min_radius, max_radius, seed);
    RNG dist_rng(min_radius, child_displacement, seed);
    RNG sign_rng(-1, 1, seed);

    const auto parent_range = Common::value_range(0ul, level_0_count);
    for (auto ii : parent_range) {
      std::generate(
          ellipsoids_[ii].center.begin(), ellipsoids_[ii].center.end(), [&center_rng]() { return center_rng(); });
      std::generate(ellipsoids_[ii].radii.begin(), ellipsoids_[ii].radii.end(), [&radii_rng]() { return radii_rng(); });
    }

    std::function<void(UL, const EllipsoidType&)> recurse_add = [&](UL current_level, const EllipsoidType& parent) {
      if (current_level > max_depth)
        return;
      for (const auto unused_counter : Common::value_range(children)) {
        EllipsoidType child = parent;
        const double scale  = std::pow(ellipsoid_cfg.get("ellipsoids.recursion_scale", 0.5), current_level);
        const auto displace = [&](DomainFieldType& coord) {
          const auto disp   = dist_rng() * signum(sign_rng());
          coord += disp;
          DXTC_LOG_DEBUG_0 << disp << ";";
        };
        std::for_each(child.center.begin(), child.center.end(), displace);
        std::generate(child.radii.begin(), child.radii.end(), [&radii_rng, scale]() { return radii_rng() * scale; });
        ellipsoids_.push_back(child);
        recurse_add(current_level + 1, child);
      }
    };

    for (auto ii : parent_range) {
      recurse_add(0, ellipsoids_[ii]);
    }
    DXTC_LOG_DEBUG_0 << "generated " << ellipsoids_.size() << " of " << total_count << "\n";
    to_file(*Common::make_ofstream("ellipsoids.txt"));
  }

  RandomEllipsoidsFunction(const ThisType& other) = default;

  ThisType& operator=(const ThisType& other) = delete;

  ThisType& operator=(ThisType&& source) = delete;

  virtual std::string type() const override
  {
    return BaseType::static_id() + ".RandomEllipsoidsFunction";
  }

  virtual std::string name() const override
  {
    return name_;
  }

  void to_file(std::ostream& out) const
  {
    boost::format line("%d|%g;%g|%g;%g\n");
    size_t id = 0;
    for (const auto& ellipsoid : ellipsoids_) {
      const auto str =
          (line % id % ellipsoid.center[0] % ellipsoid.center[1] % ellipsoid.radii[0] % ellipsoid.radii[1]).str();
      out << str;
    }
    out.flush();
  }

private:
  std::tuple<typename EllipsoidType::DomainType, typename EllipsoidType::DomainType>
  bounding_box(const EntityType& entity) const
  {
    typename EllipsoidType::DomainType ll, ur;
    typedef Common::MinMaxAvg<DomainFieldType> MinMaxAvgType;
    std::array<MinMaxAvgType, dimDomain> coord_limits;
    const auto& geo = entity.geometry();
    for (auto i : Common::value_range(geo.corners())) {
      const auto& corner(geo.corner(i));
      for (size_t k = 0; k < dimDomain; ++k)
        coord_limits[k](corner[k]);
    }
    for (auto ii : Common::value_range(dimDomain)) {
      ll[ii] = coord_limits[ii].min();
      ur[ii] = coord_limits[ii].max();

      return std::make_pair(std::move(ll), std::move(ur));
    }
  }

public:
  virtual std::unique_ptr<LocalfunctionType> local_function(const EntityType& entity) const override
  {
    const auto local_value = DomainFieldType(ellipsoid_cfg_.get("ellipsoids.local_value", 1.));
    // decide on the subdomain the center of the entity belongs to
    const auto max_radius = ellipsoid_cfg_.get("ellipsoids.max_radius", 0.04);
    typename EllipsoidType::DomainType ll, ur;
    std::tie(ll, ur) = bounding_box(entity);
    std::for_each(ll.begin(), ll.end(), [&max_radius](DomainFieldType& lc) { lc -= 1.1 * max_radius; });
    std::for_each(ur.begin(), ur.end(), [&max_radius](DomainFieldType& uc) { uc += 1.1 * max_radius; });
    std::vector<EllipsoidType> local_ellipsoids;
    for (const auto& ellipsoid : ellipsoids_) {
      bool inside = true;
      for (auto ii : Common::value_range(dimDomain)) {
        inside = inside && FloatCmp::ge(ellipsoid.center[ii], ll[ii]);
        inside = inside && FloatCmp::le(ellipsoid.center[ii], ur[ii]);
      }
      if (inside) {
        local_ellipsoids.push_back(ellipsoid);
      }
    }
    std::vector<EllipsoidType> tmp = ellipsoids_;
    return std::unique_ptr<Localfunction>(new Localfunction(entity, local_value, std::move(tmp)));
  } // ... local_function(...)

private:
  const Common::FieldVector<DomainFieldType, dimDomain> lowerLeft_;
  const Common::FieldVector<DomainFieldType, dimDomain> upperRight_;
  const std::string name_;
  const Common::Configuration ellipsoid_cfg_;
  std::vector<EllipsoidType> ellipsoids_;
}; // class RandomEllipsoidsFunction

} // namespace Functions
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_FUNCTIONS_RANDOMELLIPSOIDS_HH


==> anc/xt-super/dune-xt-functions/dune/xt/functions/spe10/model1.hh <==
// This file is part of the dune-xt-functions project:
//   https://github.com/dune-community/dune-xt-functions
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2013 - 2016)
//   Rene Milk       (2014 - 2015)
//   Tobias Leibner  (2014)

#ifndef DUNE_XT_FUNCTIONS_SPE10_HH
#define DUNE_XT_FUNCTIONS_SPE10_HH

#include <iostream>
#include <memory>

#include <dune/xt/common/color.hh>
#include <dune/xt/common/configuration.hh>
#include <dune/xt/common/exceptions.hh>
#include <dune/xt/common/fvector.hh>
#include <dune/xt/common/string.hh>
#include <dune/xt/common/type_traits.hh>

#include "../checkerboard.hh"

namespace Dune {
namespace XT {
namespace Exceptions {

class spe10_data_file_missing : public Dune::IOError
{
};

} // namespace Exceptions
namespace Functions {
namespace Spe10 {
namespace internal {

static const std::string model1_filename = "perm_case1.dat";
static const size_t model1_x_elements    = 100;
static const size_t model1_y_elements    = 1;
static const size_t model1_z_elements    = 20;
static const double model_1_length_x     = 762.0;
static const double model_1_length_y     = 7.62;
static const double model_1_length_z     = 15.24;
static const double model1_min_value     = 0.001;
static const double model1_max_value     = 998.915;

template <class EntityImp, class DomainFieldImp, class RangeFieldImp, size_t r, size_t rC>
class Model1Base : public CheckerboardFunction<EntityImp, DomainFieldImp, 2, RangeFieldImp, r, rC>
{
  typedef CheckerboardFunction<EntityImp, DomainFieldImp, 2, RangeFieldImp, r, rC> BaseType;

public:
  typedef typename BaseType::EntityType EntityType;
  typedef typename BaseType::LocalfunctionType LocalfunctionType;

  typedef typename BaseType::DomainType DomainType;
  typedef typename BaseType::RangeFieldType RangeFieldType;
  typedef typename BaseType::RangeType RangeType;

  static const bool available = true;

  static std::string static_id()
  {
    return LocalizableFunctionInterface<EntityImp, DomainFieldImp, 2, RangeFieldImp, 1, 1>::static_id()
           + ".spe10.model1";
  } // ... static_id(...)

private:
  static std::vector<RangeType> read_values_from_file(const std::string& filename, const RangeFieldType& min,
                                                      const RangeFieldType& max, const RangeType& unit_range)

  {
    if (!(max > min))
      DUNE_THROW(Dune::RangeError, "max (is " << max << ") has to be larger than min (is " << min << ")!");
    const RangeFieldType scale = (max - min) / (internal::model1_max_value - internal::model1_min_value);
    const RangeFieldType shift = min - scale * internal::model1_min_value;
    // read all the data from the file
    std::ifstream datafile(filename);
    if (datafile.is_open()) {
      static const size_t entriesPerDim = model1_x_elements * model1_y_elements * model1_z_elements;
      // create storage (there should be exactly 6000 values in the file, but we onyl read the first 2000)
      std::vector<RangeType> data(entriesPerDim, unit_range);
      double tmp     = 0;
      size_t counter = 0;
      while (datafile >> tmp && counter < entriesPerDim)
        data[counter++] *= (tmp * scale) + shift;
      datafile.close();
      if (counter != entriesPerDim)
        DUNE_THROW(Dune::IOError,
                   "wrong number of entries in '" << filename << "' (are " << counter << ", should be " << entriesPerDim
                                                  << ")!");
      return data;
    } else
      DUNE_THROW(Exceptions::spe10_data_file_missing, "could not open '" << filename << "'!");
  } // ... read_values_from_file(...)

public:
  static Common::Configuration default_config(const std::string sub_name = "")
  {
    Common::Configuration config;
    config["filename"]   = internal::model1_filename;
    config["lower_left"] = "[0.0 0.0]";
    config["upper_right"] =
        "[" + Common::to_string(internal::model_1_length_x) + " " + Common::to_string(internal::model_1_length_z) + "]";
    config.set("min_value", internal::model1_min_value);
    config.set("max_value", internal::model1_max_value);
    config["name"] = static_id();
    if (sub_name.empty())
      return config;
    else {
      Common::Configuration tmp;
      tmp.add(config, sub_name);
      return tmp;
    }
  } // ... default_config(...)

  template <class DerivedType>
  static std::unique_ptr<DerivedType> create_derived(const Common::Configuration config, const std::string sub_name)
  {
    // get correct config
    const Common::Configuration cfg         = config.has_sub(sub_name) ? config.sub(sub_name) : config;
    const Common::Configuration default_cfg = default_config();
    // create
    return Common::make_unique<DerivedType>(cfg.get("filename", default_cfg.get<std::string>("filename")),
                                            cfg.get("lower_left", default_cfg.get<DomainType>("lower_left")),
                                            cfg.get("upper_right", default_cfg.get<DomainType>("upper_right")),
                                            cfg.get("min_value", default_cfg.get<RangeFieldType>("min_value")),
                                            cfg.get("max_value", default_cfg.get<RangeFieldType>("max_value")),
                                            cfg.get("name", default_cfg.get<std::string>("name")));
  } // ... create(...)

  Model1Base(const std::string& filename, const DomainType& lowerLeft, const DomainType& upperRight,
             const RangeFieldType min, const RangeFieldType max, const std::string nm, const RangeType& unit_range)
    : BaseType(lowerLeft, upperRight, {model1_x_elements, model1_z_elements},
               read_values_from_file(filename, min, max, unit_range), nm)
  {
  }

  virtual std::string type() const override
  {
    return BaseType::static_id() + ".spe10.model1";
  }
}; // class Model1Base

} // namespace internal

// default, to allow for specialization
template <class E, class D, size_t d, class R, size_t r, size_t rC = 1>
class Model1Function : public LocalizableFunctionInterface<E, D, d, R, r, rC>
{
  Model1Function()
  {
    static_assert(AlwaysFalse<E>::value, "Not available for these dimensions!");
  }
};

/**
 * We read only the Kx values from file and scale the unit matrix atm.
 */
template <class EntityImp, class DomainFieldImp, class RangeFieldImp, size_t r>
class Model1Function<EntityImp, DomainFieldImp, 2, RangeFieldImp, r, r>
    : public internal::Model1Base<EntityImp, DomainFieldImp, RangeFieldImp, r, r>
{
  typedef internal::Model1Base<EntityImp, DomainFieldImp, RangeFieldImp, r, r> BaseType;
  typedef Model1Function<EntityImp, DomainFieldImp, 2, RangeFieldImp, r, r> ThisType;

public:
  using typename BaseType::DomainFieldType;
  using BaseType::dimDomain;
  using typename BaseType::RangeFieldType;
  using typename BaseType::RangeType;

  static std::unique_ptr<ThisType> create(const Common::Configuration config = BaseType::default_config(),
                                          const std::string sub_name = BaseType::static_id())
  {
    return BaseType::template create_derived<ThisType>(config, sub_name);
  } // ... create(...)

  Model1Function(const std::string& filename, const Common::FieldVector<DomainFieldType, dimDomain>& lower_left,
                 const Common::FieldVector<DomainFieldType, dimDomain>& upper_right,
                 const RangeFieldType min = internal::model1_min_value,
                 const RangeFieldType max = internal::model1_max_value, const std::string nm = BaseType::static_id())
    : BaseType(filename, lower_left, upper_right, min, max, nm, unit_matrix())
  {
  }

private:
  template <size_t d, bool anything = true>
  struct Call
  {
    static RangeType unit_matrix()
    {
      RangeType ret(0.0);
      for (size_t rr = 0; rr < r; ++rr)
        ret[rr][rr] = 1.0;
      return ret;
    }
  };

  template <bool anything>
  struct Call<1, anything>
  {
    static RangeType unit_matrix()
    {
      return RangeType(1);
    }
  };

  static RangeType unit_matrix()
  {
    return Call<r>::unit_matrix();
  }
}; // class Model1< ..., 2, ..., r, r >

} // namespace Spe10
} // namespace Functions
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_FUNCTIONS_SPE10_HH


==> anc/xt-super/dune-xt-functions/dune/xt/functions/spe10/model2.hh <==
// This file is part of the dune-xt-functions project:
//   https://github.com/dune-community/dune-xt-functions
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2016)
//   Rene Milk       (2015)

#ifndef DUNE_XT_FUNCTIONS_SPE10MODEL2_HH
#define DUNE_XT_FUNCTIONS_SPE10MODEL2_HH

#include <iostream>
#include <memory>

#include <dune/xt/common/color.hh>
#include <dune/xt/common/configuration.hh>
#include <dune/xt/common/exceptions.hh>
#include <dune/xt/common/fvector.hh>
#include <dune/xt/common/string.hh>
#include <dune/xt/common/type_traits.hh>

#include <dune/xt/functions/global.hh>

namespace Dune {
namespace XT {
namespace Functions {
namespace Spe10 {

/**
 * Grid originally had LL (0,0,0) to UR (365.76, 670.56, 51.816) corners
 *
 */
template <class EntityImp, class DomainFieldImp, size_t dim_domain, class RangeFieldImp, size_t r, size_t rC>
class Model2Function : public GlobalFunctionInterface<EntityImp, DomainFieldImp, dim_domain, RangeFieldImp, r, rC>
{
  static_assert(r == rC, "");
  static_assert(dim_domain == rC, "");
  static_assert(dim_domain == 3, "");
  typedef GlobalFunctionInterface<EntityImp, DomainFieldImp, dim_domain, RangeFieldImp, r, rC> BaseType;

public:
  Model2Function(std::string data_filename = "perm_case2a.dat",
                 Common::FieldVector<double, dim_domain> upper_right = default_upper_right)
    : deltas_{{upper_right[0] / num_elements[0], upper_right[1] / num_elements[1], upper_right[2] / num_elements[2]}}
    , permeability_(nullptr)
    , permMatrix_(0.0)
    , filename_(data_filename)
  {
    readPermeability();
  }

  static const Common::FieldVector<double, dim_domain> default_upper_right;
  // unsigned int mandated by CubeGrid provider
  static const Common::FieldVector<unsigned int, dim_domain> num_elements;

  virtual ~Model2Function()
  {
    delete permeability_;
    permeability_ = nullptr;
  }

  //! currently used in gdt assembler
  virtual void evaluate(const typename BaseType::DomainType& x,
                        typename BaseType::RangeType& diffusion) const final override
  {

    if (!permeability_) {
      DXTC_LOG_ERROR_0 << "The SPE10-permeability data file could not be opened. This file does\n"
                       << "not come with the dune-multiscale repository due to file size. To download it\n"
                       << "execute\n"
                       << "wget http://www.spe.org/web/csp/datasets/por_perm_case2a.zip\n"
                       << "unzip the file and move the file 'spe_perm.dat' to\n"
                       << "dune-multiscale/dune/multiscale/problems/spe10_permeability.dat!\n";
      DUNE_THROW(IOError, "Data file for Groundwaterflow permeability could not be opened!");
    }

    // 3 is the maximum space dimension
    for (size_t dim = 0; dim < dim_domain; ++dim)
      permIntervalls_[dim] = std::min(unsigned(std::floor(x[dim] / deltas_[dim])), num_elements[dim] - 1);

    const int offset = permIntervalls_[0] + permIntervalls_[1] * num_elements[0]
                       + permIntervalls_[2] * num_elements[1] * num_elements[0];
    for (size_t dim = 0; dim < dim_domain; ++dim) {
      const auto idx      = offset + dim * 1122000;
      diffusion[dim][dim] = permeability_[idx];
    }
  }

  virtual size_t order() const override
  {
    return 0u;
  }

private:
  void readPermeability()
  {
    std::ifstream file(filename_);
    double val;
    if (!file) { // file couldn't be opened
      return;
    }
    file >> val;
    int counter   = 0;
    permeability_ = new double[3366000];
    while (!file.eof()) {
      // keep reading until end-of-file
      permeability_[counter++] = val;
      file >> val; // sets EOF flag if no value found
    }
    file.close();
  }

  std::array<double, dim_domain> deltas_;
  double* permeability_; //! TODO automatic memory
  mutable typename BaseType::DomainType permIntervalls_;
  mutable Dune::FieldMatrix<double, BaseType::DomainType::dimension, BaseType::DomainType::dimension> permMatrix_;
  const std::string filename_;
};

template <class EntityImp, class DomainFieldImp, size_t dim_domain, class RangeFieldImp, size_t r, size_t rC>
const Common::FieldVector<unsigned int, dim_domain>
    Model2Function<EntityImp, DomainFieldImp, dim_domain, RangeFieldImp, r, rC>::num_elements{{60, 220, 85}};
template <class EntityImp, class DomainFieldImp, size_t dim_domain, class RangeFieldImp, size_t r, size_t rC>
const Common::FieldVector<double, dim_domain>
    Model2Function<EntityImp, DomainFieldImp, dim_domain, RangeFieldImp, r, rC>::default_upper_right{{1, 3.667, 1.417}};
} // namespace Spe10
} // namespace Functions
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_FUNCTIONS_SPE10MODEL2_HH


==> anc/xt-super/dune-xt-functions/dune/xt/functions/test/CMakeLists.txt <==
# This file is part of the dune-xt-functions project:
#   https://github.com/dune-community/dune-xt-functions
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2016)

enable_testing()

BEGIN_TESTCASES()

add_format(${test_sources})
 
END_TESTCASES()


==> anc/xt-super/dune-xt-functions/dune/xt/functions/test/ESV2007.cc <==
// This file is part of the dune-xt-functions project:
//   https://github.com/dune-community/dune-xt-functions
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2015 - 2016)
//   Rene Milk       (2015)
//   Tobias Leibner  (2015)

#include <dune/xt/common/test/main.hxx>

#include <memory>

#if HAVE_ALUGRID
#include <dune/grid/alugrid.hh>
#endif
#include <dune/grid/yaspgrid.hh>

#include <dune/xt/common/exceptions.hh>

#include <dune/xt/functions/ESV2007.hh>
#include <dune/xt/functions/interfaces.hh>

#include "functions.hh"

using namespace Dune;
using namespace Dune::XT;

struct ESV2007FunctionTest : public FunctionTest<TESTFUNCTIONTYPE>
{
  virtual void check() const
  {
    const std::unique_ptr<const FunctionType> function(FunctionType::create(FunctionType::default_config()));
  }
};

TEST_F(ESV2007FunctionTest, provides_required_methods)
{
  this->check();
}


==> anc/xt-super/dune-xt-functions/dune/xt/functions/test/ESV2007.mini <==
__name = ESV2007
__exec_suffix = yasp_{testcase_short}, alu_{testcase_short} | expand grid

grid1 = Dune::YaspGrid<2, Dune::EquidistantOffsetCoordinates<double, 2>>
grid2 = Dune::ALUGrid<2, 2, Dune::simplex, Dune::nonconforming>
grid = {grid1}, {grid2} | expand grid
entity_type = {grid}::Codim<0>::Entity

testcase1 = Dune::XT::Functions::ESV2007::Testcase1Force<{entity_type}, double, 2, double, 1, 1>
testcase2 = Dune::XT::Functions::ESV2007::Testcase1ExactSolution<{entity_type}, double, 2, double, 1, 1>
testcase_short = force, exact | expand testcase

[__static]
TESTFUNCTIONTYPE = {testcase1}, {testcase2} | expand testcase

1, ALUGRID_FOUND | expand grid | cmake_guard


==> anc/xt-super/dune-xt-functions/dune/xt/functions/test/checkerboard.cc <==
// This file is part of the dune-xt-functions project:
//   https://github.com/dune-community/dune-xt-functions
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2013 - 2016)
//   Rene Milk       (2014 - 2015)
//   Tobias Leibner  (2014 - 2015)

#include <dune/xt/common/test/main.hxx>

#include <memory>

#if HAVE_ALUGRID
#include <dune/grid/alugrid.hh>
#endif
#include <dune/grid/yaspgrid.hh>

#include <dune/xt/common/exceptions.hh>

#include <dune/xt/functions/interfaces.hh>
#include <dune/xt/functions/checkerboard.hh>

#include "functions.hh"

using namespace Dune;
using namespace Dune::XT;

struct CheckerboardFunctionTest : public FunctionTest<TESTFUNCTIONTYPE>
{
  void check() const
  {
    const std::unique_ptr<const FunctionType> function(FunctionType::create(FunctionType::default_config()));
  }
};

TEST_F(CheckerboardFunctionTest, provides_required_methods)
{
  this->check();
}


==> anc/xt-super/dune-xt-functions/dune/xt/functions/test/checkerboard.mini <==
include functions.mini

__name = checkerboard

[__static]
TESTFUNCTIONTYPE = Dune::XT::Functions::CheckerboardFunction<{entity_type}, double, {dimDomain}, double, {dimRange}, {dimRangeCols}>


==> anc/xt-super/dune-xt-functions/dune/xt/functions/test/combined.cc <==
// This file is part of the dune-xt-functions project:
//   https://github.com/dune-community/dune-xt-functions
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2014 - 2016)
//   Rene Milk       (2015)

#include <dune/xt/common/test/main.hxx>

#include <memory>

#include <boost/numeric/conversion/cast.hpp>

#include <dune/geometry/quadraturerules.hh>

#include <dune/grid/common/rangegenerators.hh>
#include <dune/grid/yaspgrid.hh>

#include <dune/xt/common/float_cmp.hh>

#include <dune/xt/grid/gridprovider/cube.hh>

#include <dune/xt/functions/combined.hh>
#include <dune/xt/functions/constant.hh>

#include "functions.hh"

using namespace Dune;
using namespace Dune::XT;

template <class G>
class DifferenceFunctionType
{
  typedef typename G::template Codim<0>::Entity E;
  typedef typename G::ctype D;
  static const size_t d = G::dimension;
  typedef double R;
  static const size_t r  = 1;
  static const size_t rC = 1;

public:
  typedef Functions::ConstantFunction<E, D, d, R, r, rC> ConstantFunctionType;
  typedef Functions::DifferenceFunction<ConstantFunctionType, ConstantFunctionType> value;
}; // struct DifferenceFunctionType

template <class DimDomain>
class DifferenceFunctionTest
    : public FunctionTest<
          typename DifferenceFunctionType<YaspGrid<DimDomain::value,
                                                   EquidistantOffsetCoordinates<double, DimDomain::value>>>::value>
{
protected:
  typedef YaspGrid<DimDomain::value, EquidistantOffsetCoordinates<double, DimDomain::value>> GridType;
  typedef typename DifferenceFunctionType<GridType>::value FunctionType;

  static std::shared_ptr<GridType> create_grid()
  {
    return XT::Grid::make_cube_grid<GridType>(0.0, 1.0, 4).grid_ptr();
  }

  static std::unique_ptr<FunctionType> create(const double ll, const double rr)
  {
    typedef typename DifferenceFunctionType<YaspGrid<DimDomain::value,
                                                     EquidistantOffsetCoordinates<double, DimDomain::value>>>::
        ConstantFunctionType ConstantFunctionType;
    auto left  = std::make_shared<ConstantFunctionType>(ll);
    auto right = std::make_shared<ConstantFunctionType>(rr);
    return std::unique_ptr<FunctionType>(new FunctionType(left, right));
  } // ... create(...)
}; // class DifferenceFunctionTest

typedef testing::Types<Int<1>, Int<2>, Int<3>> DimDomains;

TYPED_TEST_CASE(DifferenceFunctionTest, DimDomains);
TYPED_TEST(DifferenceFunctionTest, static_interface_check)
{
  this->static_interface_check();
}
TYPED_TEST(DifferenceFunctionTest, dynamic_interface_check)
{
  this->dynamic_interface_check(*(this->create(1.0, 1.0)), *(this->create_grid()));
}
TYPED_TEST(DifferenceFunctionTest, evaluate_check)
{
  auto grid_ptr = this->create_grid();
  auto func     = this->create(1.0, 2.0);
  //  func->visualize(grid_ptr->leafGridView(), "foo");
  for (auto&& entity : elements(grid_ptr->leafGridView())) {
    const auto local_func  = func->local_function(entity);
    const auto& quadrature = QuadratureRules<double, TypeParam::value>::rule(
        entity.type(), boost::numeric_cast<int>(local_func->order() + 2));
    for (const auto& element : quadrature) {
      const auto& local_point = element.position();
      const auto val = local_func->evaluate(local_point);
      EXPECT_EQ(val[0], -1.0);
    }
  }
} // DifferenceFunctionTest, evaluate_check


==> anc/xt-super/dune-xt-functions/dune/xt/functions/test/constant.cc <==
// This file is part of the dune-xt-functions project:
//   https://github.com/dune-community/dune-xt-functions
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2013 - 2016)
//   Rene Milk       (2013 - 2015)
//   Tobias Leibner  (2014 - 2015)

#include <dune/xt/common/test/main.hxx>

#include <memory>

#if HAVE_ALUGRID
#include <dune/grid/alugrid.hh>
#endif
#include <dune/grid/yaspgrid.hh>

#include <dune/xt/common/exceptions.hh>

#include <dune/xt/functions/constant.hh>
#include <dune/xt/functions/interfaces.hh>

#include "functions.hh"

using namespace Dune;
using namespace Dune::XT;

struct ConstantFunctionTest : public FunctionTest<TESTFUNCTIONTYPE>
{
  virtual void check() const
  {
    const std::unique_ptr<const FunctionType> function(FunctionType::create(FunctionType::default_config()));
  }
};


TEST_F(ConstantFunctionTest, provides_required_methods)
{
  this->check();
}


==> anc/xt-super/dune-xt-functions/dune/xt/functions/test/constant.mini <==
include functions.mini

__name = constant

[__static]
TESTFUNCTIONTYPE = Dune::XT::Functions::ConstantFunction<{entity_type}, double, {dimDomain}, double, {dimRange}, {dimRangeCols}>


==> anc/xt-super/dune-xt-functions/dune/xt/functions/test/expression.cc <==
// This file is part of the dune-xt-functions project:
//   https://github.com/dune-community/dune-xt-functions
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2012 - 2016)
//   Rene Milk       (2010, 2012 - 2015)
//   Tobias Leibner  (2014 - 2015)

#include <dune/xt/common/test/main.hxx>

#include <memory>

#include <dune/common/exceptions.hh>

#if HAVE_ALUGRID
#include <dune/grid/alugrid.hh>
#endif
#include <dune/grid/yaspgrid.hh>

#include <dune/xt/functions/expression.hh>
#include <dune/xt/functions/interfaces.hh>

#include "functions.hh"

using namespace Dune;
using namespace Dune::XT;

struct ExpressionFunctionTest : public FunctionTest<TESTFUNCTIONTYPE>
{
  virtual void check() const
  {
    Common::Configuration config = FunctionType::default_config();
    const std::unique_ptr<const FunctionType> function(FunctionType::create(config));
    config["expression"] = "[2*x[0] 3*x[0] 4*x[0]; 1 sin(x[0]) 0; cos(x[0]) x[0] 0]";
    config["gradient"]   = "[2 0 0; 0 0 0; -sin(x[0]) 0 0]";
    config["gradient.1"] = "[3 0 0; cos(x[0]) 0 0; 1 0 0]";
    config["gradient.2"] = "[4 0 0; 0 0 0; 0 0 0]";
    const std::unique_ptr<const FunctionType> function2(FunctionType::create(config));
    const std::unique_ptr<const FunctionType> function3(
        new FunctionType("x", "sin(x[0])", 3, FunctionType::static_id(), {"cos(x[0])", "0", "0"}));
  }
};

TEST_F(ExpressionFunctionTest, provides_required_methods)
{
  this->check();
}


==> anc/xt-super/dune-xt-functions/dune/xt/functions/test/expression.mini <==
include functions.mini

__name = expression

[__static]
TESTFUNCTIONTYPE = Dune::XT::Functions::ExpressionFunction<{entity_type}, double, {dimDomain}, double, {dimRange}, {dimRangeCols}>


==> anc/xt-super/dune-xt-functions/dune/xt/functions/test/flattop.cc <==
// This file is part of the dune-xt-functions project:
//   https://github.com/dune-community/dune-xt-functions
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2014 - 2016)
//   Rene Milk       (2015)

#ifndef DUNE_XT_COMMON_TEST_MAIN_CATCH_EXCEPTIONS
#define DUNE_XT_COMMON_TEST_MAIN_CATCH_EXCEPTIONS 1
#endif

#include <dune/xt/common/test/main.hxx>

#include <memory>

#include <boost/numeric/conversion/cast.hpp>

#include <dune/geometry/quadraturerules.hh>

#include <dune/grid/common/rangegenerators.hh>
#include <dune/grid/yaspgrid.hh>

#include <dune/xt/common/float_cmp.hh>
#include <dune/xt/common/fvector.hh>
#include <dune/xt/common/string.hh>

#include <dune/xt/grid/gridprovider/cube.hh>

#include <dune/xt/functions/flattop.hh>

#include "functions.hh"

using namespace Dune;
using namespace Dune::XT;

template <class G>
class FlatTopFunctionType
{
  typedef typename G::template Codim<0>::Entity E;
  typedef typename G::ctype D;
  static const size_t d = G::dimension;
  typedef double R;
  static const size_t r  = 1;
  static const size_t rC = 1;

public:
  typedef Functions::FlatTopFunction<E, D, d, R, r, rC> value;
}; // struct FlatTopFunctionType

template <class DimDomain>
class FlatTopFunctionTest
    : public FunctionTest<
          typename FlatTopFunctionType<YaspGrid<DimDomain::value,
                                                EquidistantOffsetCoordinates<double, DimDomain::value>>>::value>
{
protected:
  typedef YaspGrid<DimDomain::value, EquidistantOffsetCoordinates<double, DimDomain::value>> GridType;
  typedef typename FlatTopFunctionType<GridType>::value FunctionType;

  static std::shared_ptr<GridType> create_grid()
  {
    return XT::Grid::make_cube_grid<GridType>(0, 3, 12).grid_ptr();
  }

  template <class P, class V, class L, class R, class D, class E>
  static void check(const P& point, const V& value, const L& left, const R& right, const D& delta, const E& top_value)
  {
    if (Common::FloatCmp::lt(point, left - delta) || Common::FloatCmp::gt(point, right + delta)) {
      // outside
      EXPECT_EQ(0.0, value) << point;
    } else if (Common::FloatCmp::ge(point, left + delta) && Common::FloatCmp::le(point, right - delta)) {
      // inside
      EXPECT_EQ(top_value, value) << point;
    } else {
      // boundary layer
      if (top_value > 0.0) {
        EXPECT_GE(top_value, value) << point[0];
        EXPECT_LE(0.0, value) << point[0];
      } else {
        EXPECT_LE(top_value, value) << point[0];
        EXPECT_GE(0.0, value) << point[0];
      }
    }
  } // ... check(...)
}; // class FlatTopFunctionTest

typedef testing::Types<Int<1>, Int<2>, Int<3>> DimDomains;

TYPED_TEST_CASE(FlatTopFunctionTest, DimDomains);
TYPED_TEST(FlatTopFunctionTest, static_interface_check)
{
  this->static_interface_check();
}
TYPED_TEST(FlatTopFunctionTest, static_create_check)
{
  this->static_create_check();
}
TYPED_TEST(FlatTopFunctionTest, dynamic_interface_check)
{
  this->dynamic_interface_check(*(TestFixture::FunctionType::create()), *(this->create_grid()));
}
TYPED_TEST(FlatTopFunctionTest, evaluate_check)
{
  auto grid_ptr = this->create_grid();
  typedef FieldVector<double, TypeParam::value> DomainType;
  const DomainType left(1);
  const DomainType right(2);
  const DomainType delta(1e-6);
  const double value = 20;
  typename TestFixture::FunctionType func(left, right, delta, value, "bar");
  func.visualize(grid_ptr->leafGridView(), "dim_" + Common::to_string(int(TypeParam::value)));
  for (auto&& entity : elements(grid_ptr->leafGridView())) {
    const auto local_func  = func.local_function(entity);
    const auto& quadrature = QuadratureRules<double, TypeParam::value>::rule(
        entity.type(), boost::numeric_cast<int>(local_func->order() + 2));
    for (const auto& element : quadrature) {
      const auto& local_point = element.position();
      const auto point        = entity.geometry().global(local_point);
      const auto val = local_func->evaluate(local_point);
      this->check(point, val, left, right, delta, value);
    }
  }
}


==> anc/xt-super/dune-xt-functions/dune/xt/functions/test/functions.cc <==
// This file is part of the dune-xt-functions project:
//   https://github.com/dune-community/dune-xt-functions
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2013 - 2016)
//   Rene Milk       (2013 - 2015)
//   Tobias Leibner  (2014 - 2015)

#include <dune/xt/common/test/main.hxx>

#include <memory>

#if HAVE_ALUGRID
#include <dune/grid/alugrid.hh>
#endif
#include <dune/grid/yaspgrid.hh>

#include <dune/xt/common/exceptions.hh>

#include <dune/xt/functions.hh>

#include "functions.hh"

using namespace Dune;
using namespace Dune::XT;
using namespace Dune::XT::Functions;

/* we just take the constant function as a container for the types we need */
/* since this one always exists for all combinations */
struct FunctionsTest : public FunctionTest<TESTFUNCTIONTYPE>
{
  typedef FunctionsFactory<EntityType, DomainFieldType, dimDomain, RangeFieldType, dimRange, dimRangeCols>
      FunctionsProviderType;
  typedef typename FunctionsProviderType::InterfaceType InterfaceType;

  virtual void check() const
  {
    for (const auto& type : FunctionsProviderType::available()) {
      const Common::Configuration config = FunctionsProviderType::default_config(type);
      try {
        const std::unique_ptr<InterfaceType> function = FunctionsProviderType::create(type, config);
      } catch (Exceptions::spe10_data_file_missing&) {
      }
    }
  }
};


==> anc/xt-super/dune-xt-functions/dune/xt/functions/test/functions.hh <==
// This file is part of the dune-xt-functions project:
//   https://github.com/dune-community/dune-xt-functions
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2014 - 2016)
//   Rene Milk       (2015)
//   Tobias Leibner  (2015)

#ifndef DUNE_XT_TEST_FUNCTIONS_HH
#define DUNE_XT_TEST_FUNCTIONS_HH

#include <memory>
#include <string>
#include <type_traits>

#include <dune/grid/common/rangegenerators.hh>

#include <dune/xt/common/configuration.hh>
#include <dune/xt/common/ranges.hh>
#include <dune/xt/common/test/gtest/gtest.h>

#include <dune/xt/functions/interfaces.hh>

namespace Dune {
namespace XT {

template <class FunctionImp>
class FunctionTest : public ::testing::Test
{
protected:
  // required types and static members
  typedef FunctionImp FunctionType;
  typedef typename FunctionImp::EntityType EntityType;
  typedef typename FunctionImp::DomainFieldType DomainFieldType;
  static const size_t dimDomain = FunctionImp::dimDomain;
  typedef typename FunctionImp::RangeFieldType RangeFieldType;
  static const size_t dimRange     = FunctionImp::dimRange;
  static const size_t dimRangeCols = FunctionImp::dimRangeCols;
  typedef typename FunctionImp::LocalfunctionType LocalfunctionType;
  typedef typename FunctionImp::DomainType DomainType;
  typedef typename FunctionImp::RangeType RangeType;
  typedef typename FunctionImp::JacobianRangeType JacobianRangeType;
  typedef Functions::LocalizableFunctionInterface<EntityType, DomainFieldType, dimDomain, RangeFieldType, dimRange,
                                                  dimRangeCols> InterfaceType;

  static void static_interface_check()
  {
    // compare static information to interface
    static_assert(std::is_same<EntityType, typename InterfaceType::EntityType>::value, "");
    static_assert(std::is_same<DomainFieldType, typename InterfaceType::DomainFieldType>::value, "");
    static_assert(dimDomain == InterfaceType::dimDomain, "");
    static_assert(std::is_same<RangeFieldType, typename InterfaceType::RangeFieldType>::value, "");
    static_assert(dimRange == InterfaceType::dimRange, "");
    static_assert(dimRangeCols == InterfaceType::dimRangeCols, "");
    static_assert(std::is_same<LocalfunctionType, typename InterfaceType::LocalfunctionType>::value, "");
    static_assert(std::is_same<DomainType, typename InterfaceType::DomainType>::value, "");
    static_assert(std::is_same<RangeType, typename InterfaceType::RangeType>::value, "");
    static_assert(std::is_same<JacobianRangeType, typename InterfaceType::JacobianRangeType>::value, "");
    // required static methods
    std::string static_id = FunctionImp::static_id();
  } // ... static_interface_check(...)

  static void static_create_check()
  {
    Common::Configuration default_cfg = FunctionImp::default_config();
    std::unique_ptr<FunctionImp> func = FunctionImp::create(default_cfg);
  } // ... static_create_check(...)

  template <class GridType>
  void dynamic_interface_check(const FunctionImp& func, GridType& grid) const
  {
    for (auto&& entity : elements(grid.leafGridView()))
      std::unique_ptr<LocalfunctionType> local_func = func.local_function(entity);
    std::string tp                                  = func.type();
    std::string nm                                  = func.name();
  } // ... dynamic_interface_check(...)

}; // class FunctionTest

} // namespace XT
} // namespace Dune

#endif // DUNE_XT_TEST_FUNCTIONS_HH


==> anc/xt-super/dune-xt-functions/dune/xt/functions/test/functions.mini <==
__name = functions
__exec_suffix = yasp_d{dimDomain}_r{dimRange}_rc{dimRangeCols}, alu_{__local.geometry}_{__local.refinement}_d{dimDomain}_r{dimRange}_rc{dimRangeCols} | expand grid

dimRange = 1, 2, 3 | expand
dimRangeCols = 1, 2, 3 | expand

include grids.mini

[__static]
TESTFUNCTIONTYPE = Dune::XT::Functions::ConstantFunction<{entity_type}, double, {dimDomain}, double, {dimRange}, {dimRangeCols}>


==> anc/xt-super/dune-xt-functions/dune/xt/functions/test/global.cc <==
// This file is part of the dune-xt-functions project:
//   https://github.com/dune-community/dune-xt-functions
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2014 - 2016)
//   Rene Milk       (2014 - 2015)
//   Tobias Leibner  (2014 - 2015)

#include <dune/xt/common/test/main.hxx>
#include <memory>

#if HAVE_ALUGRID
#include <dune/grid/alugrid.hh>
#endif
#include <dune/grid/yaspgrid.hh>

#include <dune/xt/common/exceptions.hh>

#include <dune/xt/functions/global.hh>
#include <dune/xt/functions/interfaces.hh>

#include "functions.hh"

using namespace Dune;
using namespace Dune::XT;

struct GlobalLambdaFunctionTest : public FunctionTest<TESTFUNCTIONTYPE>
{
  virtual void check() const
  {
    const FunctionType zero([](DomainType /*x*/) { return RangeType(0); }, 0);
    const FunctionType one([](DomainType /*x*/) { return RangeType(1); }, 0);
    const auto diff = zero - one;
    const auto xx = DomainType(666);
    EXPECT_EQ(zero.evaluate(xx), RangeType(0));
    EXPECT_EQ(one.evaluate(xx), RangeType(1));
  }
};


==> anc/xt-super/dune-xt-functions/dune/xt/functions/test/global.mini <==
include functions.mini

__name = global

[__static]
TESTFUNCTIONTYPE = Dune::XT::Functions::GlobalLambdaFunction<{entity_type}, double, {dimDomain}, double, {dimRange}, {dimRangeCols}>


==> anc/xt-super/dune-xt-functions/dune/xt/functions/test/grids.mini <==
dimDomain = 1, 2, 3 | expand

__local.geometry = cube, simplex | expand 2
__local.geometry_is_simplex = false, true | expand 2
__local.refinement = nonconforming, conforming | expand
__local.grid_yasp = Dune::YaspGrid<{dimDomain},Dune::EquidistantOffsetCoordinates<double,{dimDomain}>>
__local.grid_alu = Dune::ALUGrid<{dimDomain},{dimDomain},Dune::{__local.geometry},Dune::{__local.refinement}>

grid = {__local.grid_yasp}, {__local.grid_alu}  | expand grid

'{grid}' == 'Dune::ALUGrid<1,1,Dune::{__local.geometry},Dune::{__local.refinement}>' | exclude
'{grid}' == 'Dune::ALUGrid<{dimDomain},{dimDomain},Dune::cube,Dune::conforming>' | exclude

entity_type = {grid}::Codim<0>::Entity

1, ALUGRID_FOUND | expand grid | cmake_guard




==> anc/xt-super/dune-xt-functions/dune/xt/functions/test/indicator.cc <==
// This file is part of the dune-xt-functions project:
//   https://github.com/dune-community/dune-xt-functions
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2015 - 2016)
//   Rene Milk       (2015)
//   Tobias Leibner  (2015)

#include <dune/xt/common/test/main.hxx>

#include <memory>

#if HAVE_ALUGRID
#include <dune/grid/alugrid.hh>
#endif
#include <dune/grid/yaspgrid.hh>

#include <dune/xt/common/exceptions.hh>

#include <dune/xt/functions/indicator.hh>
#include <dune/xt/functions/interfaces.hh>

#include "functions.hh"

using namespace Dune;
using namespace Dune::XT;

struct IndicatorFunctionTest : public FunctionTest<TESTFUNCTIONTYPE>
{
  void check() const
  {
    const std::unique_ptr<const FunctionType> function(FunctionType::create(FunctionType::default_config()));
  }
};

TEST_F(IndicatorFunctionTest, provides_required_methods)
{
  this->check();
}


==> anc/xt-super/dune-xt-functions/dune/xt/functions/test/indicator.mini <==
__name = indicator
__exec_suffix = yasp_d{dimDomain}_r{dimRange}_rc{dimRangeCols}, alu_{__local.geometry}_{__local.refinement}_d{dimDomain}_r{dimRange}_rc{dimRangeCols} | expand grid

dimRange = 1
dimRangeCols = 1

include grids.mini

[__static]
TESTFUNCTIONTYPE = Dune::XT::Functions::IndicatorFunction<{entity_type}, double, {dimDomain}, double, {dimRange}, {dimRangeCols}>


==> anc/xt-super/dune-xt-functions/dune/xt/functions/test/spe10.cc <==
// This file is part of the dune-xt-functions project:
//   https://github.com/dune-community/dune-xt-functions
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2016)
//   Rene Milk       (2015)
//   Tobias Leibner  (2015)

#include <dune/xt/common/test/main.hxx>

#include <memory>

#include <dune/xt/common/exceptions.hh>

#include <dune/grid/yaspgrid.hh>
#if HAVE_ALUGRID
#include <dune/grid/alugrid.hh>
#endif

#include <dune/xt/functions/interfaces.hh>
#include <dune/xt/functions/spe10/model1.hh>
#include <dune/xt/functions/spe10/model2.hh>

#include "functions.hh"

using namespace Dune;
using namespace Dune::XT;

struct Spe10Model2FunctionTest : public FunctionTest<TESTFUNCTIONTYPE>
{
  void check() const
  {
    const FunctionType zero;
  }
};


TEST_F(Spe10Model2FunctionTest, provides_required_methods)
{
  this->check();
}


==> anc/xt-super/dune-xt-functions/dune/xt/functions/test/spe10.mini <==
include functions.mini

__name = spe10

dimDomain = 3
dimRange = 3
dimRangeCols = 3

[__static]
TESTFUNCTIONTYPE = Dune::XT::Functions::Spe10::Model2Function<{entity_type}, double, {dimDomain}, double, {dimRange}, {dimRangeCols}>


==> anc/xt-super/dune-xt-functions/stamp-vc <==
# This file is part of the dune-xt-functions project:
#   https://github.com/dune-community/dune-xt-functions
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2016)

A stamp file to signify that this directory comes from a version control system, not an unpacked tarball


==> anc/xt-super/dune-xt-grid/CMakeLists.txt <==
# This file is part of the dune-xt-grid project:
#   https://github.com/dune-community/dune-xt-grid
# The copyright lies with the authors of this file (see below).
# License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
#      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
#          with "runtime exception" (http://www.dune-project.org/license.html)
# Authors:
#   Felix Schindler (2016)
#   Rene Milk       (2016)
#   Tobias Leibner  (2016)

cmake_minimum_required(VERSION 3.1)
project(dune-xt-grid CXX)

if(NOT (dune-common_DIR OR dune-common_ROOT OR
      "${CMAKE_PREFIX_PATH}" MATCHES ".*dune-common.*"))
    string(REPLACE  ${CMAKE_PROJECT_NAME} dune-common dune-common_DIR
      ${PROJECT_BINARY_DIR})
endif()

# dune-common
find_package(dune-common REQUIRED)
list(APPEND CMAKE_MODULE_PATH
     "${PROJECT_SOURCE_DIR}/cmake/modules"
     "${dune-common_MODULE_PATH}")
include(DuneMacros)

# dune-xt-common
find_package(dune-xt-common REQUIRED)
list(APPEND CMAKE_MODULE_PATH
     "${dune-xt-common_MODULE_PATH}")
include(DuneUtils)

# start a dune project with information from dune.module
dune_project()
dune_enable_all_packages()

# add header of this module for header listing
file(GLOB_RECURSE xtgrid "${CMAKE_CURRENT_SOURCE_DIR}/dune/*.hh")
set(COMMON_HEADER ${xtgrid} ${DUNE_HEADERS})

# add header of dependent modules for header listing
foreach(_mod ${ALL_DEPENDENCIES})
file(GLOB_RECURSE HEADER_LIST "${CMAKE_CURRENT_SOURCE_DIR}/../${_mod}/*.hh")
list(APPEND COMMON_HEADER ${HEADER_LIST})
endforeach(_mod DEPENDENCIES)
set_source_files_properties(${COMMON_HEADER} PROPERTIES HEADER_FILE_ONLY 1)

#disable most warnings from dependent modules
foreach(_mod ${ALL_DEPENDENCIES})
    dune_module_to_uppercase(_upper_case "${_mod}")
    if(${_mod}_INCLUDE_DIRS)
        foreach( _idir ${${_mod}_INCLUDE_DIRS} )
            add_definitions("-isystem ${_idir}")
        endforeach( _idir )
    endif(${_mod}_INCLUDE_DIRS)
endforeach(_mod DEPENDENCIES)

add_subdirectory(dune)
add_subdirectory(doc)

# enable headercheck
add_definitions("-DENABLE_HEADERCHECK=1")

# finalize the dune project, e.g. generating config.h etc.
finalize_dune_project(GENERATE_CONFIG_H_CMAKE)


==> anc/xt-super/dune-xt-grid/CONTRIBUTING.md <==
```
# This file is part of the dune-xt-grid project:
#   https://github.com/dune-community/dune-xt-grid
# The copyright lies with the authors of this file (see below).
# License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
#      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
#          with "runtime exception" (http://www.dune-project.org/license.html)
# Authors:
#   Felix Schindler (2016)
```

See https://github.com/dune-community/dune-xt-common/blob/master/CONTRIBUTING.md


==> anc/xt-super/dune-xt-grid/LICENSE <==
# This file is part of the dune-xt-grid project:
#   https://github.com/dune-community/dune-xt-grid
# The copyright lies with the authors of this file (see below).
# Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
#               or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
#                   with "runtime exception" (http://www.dune-project.org/license.html)
# Authors:
#   Felix Schindler (2016)
#   Rene Milk       (2016)
#

BSD 2-Clause License
--------------------

Redistribution and use in source and binary forms, with or without modification, are permitted provided that the
following conditions are met:

* Redistributions of source code must retain the above copyright notice, this list of conditions and the following
  disclaimer.
* Redistributions in binary form must reproduce the above copyright notice, this list of conditions and the following
  disclaimer in the documentation and/or other materials provided with the distribution.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES,
INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR
SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY,
WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF
THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.


GPL-2.0
-------
GNU GENERAL PUBLIC LICENSE

Version 2, June 1991

Copyright (C) 1989, 1991 Free Software Foundation, Inc.  
51 Franklin Street, Fifth Floor, Boston, MA  02110-1301, USA

Everyone is permitted to copy and distribute verbatim copies
of this license document, but changing it is not allowed.
Preamble

The licenses for most software are designed to take away your freedom to share and change it. By contrast, the GNU General Public License is intended to guarantee your freedom to share and change free software--to make sure the software is free for all its users. This General Public License applies to most of the Free Software Foundation's software and to any other program whose authors commit to using it. (Some other Free Software Foundation software is covered by the GNU Lesser General Public License instead.) You can apply it to your programs, too.

When we speak of free software, we are referring to freedom, not price. Our General Public Licenses are designed to make sure that you have the freedom to distribute copies of free software (and charge for this service if you wish), that you receive source code or can get it if you want it, that you can change the software or use pieces of it in new free programs; and that you know you can do these things.

To protect your rights, we need to make restrictions that forbid anyone to deny you these rights or to ask you to surrender the rights. These restrictions translate to certain responsibilities for you if you distribute copies of the software, or if you modify it.

For example, if you distribute copies of such a program, whether gratis or for a fee, you must give the recipients all the rights that you have. You must make sure that they, too, receive or can get the source code. And you must show them these terms so they know their rights.

We protect your rights with two steps: (1) copyright the software, and (2) offer you this license which gives you legal permission to copy, distribute and/or modify the software.

Also, for each author's protection and ours, we want to make certain that everyone understands that there is no warranty for this free software. If the software is modified by someone else and passed on, we want its recipients to know that what they have is not the original, so that any problems introduced by others will not reflect on the original authors' reputations.

Finally, any free program is threatened constantly by software patents. We wish to avoid the danger that redistributors of a free program will individually obtain patent licenses, in effect making the program proprietary. To prevent this, we have made it clear that any patent must be licensed for everyone's free use or not licensed at all.

The precise terms and conditions for copying, distribution and modification follow.

TERMS AND CONDITIONS FOR COPYING, DISTRIBUTION AND MODIFICATION

0. This License applies to any program or other work which contains a notice placed by the copyright holder saying it may be distributed under the terms of this General Public License. The "Program", below, refers to any such program or work, and a "work based on the Program" means either the Program or any derivative work under copyright law: that is to say, a work containing the Program or a portion of it, either verbatim or with modifications and/or translated into another language. (Hereinafter, translation is included without limitation in the term "modification".) Each licensee is addressed as "you".

Activities other than copying, distribution and modification are not covered by this License; they are outside its scope. The act of running the Program is not restricted, and the output from the Program is covered only if its contents constitute a work based on the Program (independent of having been made by running the Program). Whether that is true depends on what the Program does.

1. You may copy and distribute verbatim copies of the Program's source code as you receive it, in any medium, provided that you conspicuously and appropriately publish on each copy an appropriate copyright notice and disclaimer of warranty; keep intact all the notices that refer to this License and to the absence of any warranty; and give any other recipients of the Program a copy of this License along with the Program.

You may charge a fee for the physical act of transferring a copy, and you may at your option offer warranty protection in exchange for a fee.

2. You may modify your copy or copies of the Program or any portion of it, thus forming a work based on the Program, and copy and distribute such modifications or work under the terms of Section 1 above, provided that you also meet all of these conditions:

a) You must cause the modified files to carry prominent notices stating that you changed the files and the date of any change.
b) You must cause any work that you distribute or publish, that in whole or in part contains or is derived from the Program or any part thereof, to be licensed as a whole at no charge to all third parties under the terms of this License.
c) If the modified program normally reads commands interactively when run, you must cause it, when started running for such interactive use in the most ordinary way, to print or display an announcement including an appropriate copyright notice and a notice that there is no warranty (or else, saying that you provide a warranty) and that users may redistribute the program under these conditions, and telling the user how to view a copy of this License. (Exception: if the Program itself is interactive but does not normally print such an announcement, your work based on the Program is not required to print an announcement.)
These requirements apply to the modified work as a whole. If identifiable sections of that work are not derived from the Program, and can be reasonably considered independent and separate works in themselves, then this License, and its terms, do not apply to those sections when you distribute them as separate works. But when you distribute the same sections as part of a whole which is a work based on the Program, the distribution of the whole must be on the terms of this License, whose permissions for other licensees extend to the entire whole, and thus to each and every part regardless of who wrote it.

Thus, it is not the intent of this section to claim rights or contest your rights to work written entirely by you; rather, the intent is to exercise the right to control the distribution of derivative or collective works based on the Program.

In addition, mere aggregation of another work not based on the Program with the Program (or with a work based on the Program) on a volume of a storage or distribution medium does not bring the other work under the scope of this License.

3. You may copy and distribute the Program (or a work based on it, under Section 2) in object code or executable form under the terms of Sections 1 and 2 above provided that you also do one of the following:

a) Accompany it with the complete corresponding machine-readable source code, which must be distributed under the terms of Sections 1 and 2 above on a medium customarily used for software interchange; or,
b) Accompany it with a written offer, valid for at least three years, to give any third party, for a charge no more than your cost of physically performing source distribution, a complete machine-readable copy of the corresponding source code, to be distributed under the terms of Sections 1 and 2 above on a medium customarily used for software interchange; or,
c) Accompany it with the information you received as to the offer to distribute corresponding source code. (This alternative is allowed only for noncommercial distribution and only if you received the program in object code or executable form with such an offer, in accord with Subsection b above.)
The source code for a work means the preferred form of the work for making modifications to it. For an executable work, complete source code means all the source code for all modules it contains, plus any associated interface definition files, plus the scripts used to control compilation and installation of the executable. However, as a special exception, the source code distributed need not include anything that is normally distributed (in either source or binary form) with the major components (compiler, kernel, and so on) of the operating system on which the executable runs, unless that component itself accompanies the executable.

If distribution of executable or object code is made by offering access to copy from a designated place, then offering equivalent access to copy the source code from the same place counts as distribution of the source code, even though third parties are not compelled to copy the source along with the object code.

4. You may not copy, modify, sublicense, or distribute the Program except as expressly provided under this License. Any attempt otherwise to copy, modify, sublicense or distribute the Program is void, and will automatically terminate your rights under this License. However, parties who have received copies, or rights, from you under this License will not have their licenses terminated so long as such parties remain in full compliance.

5. You are not required to accept this License, since you have not signed it. However, nothing else grants you permission to modify or distribute the Program or its derivative works. These actions are prohibited by law if you do not accept this License. Therefore, by modifying or distributing the Program (or any work based on the Program), you indicate your acceptance of this License to do so, and all its terms and conditions for copying, distributing or modifying the Program or works based on it.

6. Each time you redistribute the Program (or any work based on the Program), the recipient automatically receives a license from the original licensor to copy, distribute or modify the Program subject to these terms and conditions. You may not impose any further restrictions on the recipients' exercise of the rights granted herein. You are not responsible for enforcing compliance by third parties to this License.

7. If, as a consequence of a court judgment or allegation of patent infringement or for any other reason (not limited to patent issues), conditions are imposed on you (whether by court order, agreement or otherwise) that contradict the conditions of this License, they do not excuse you from the conditions of this License. If you cannot distribute so as to satisfy simultaneously your obligations under this License and any other pertinent obligations, then as a consequence you may not distribute the Program at all. For example, if a patent license would not permit royalty-free redistribution of the Program by all those who receive copies directly or indirectly through you, then the only way you could satisfy both it and this License would be to refrain entirely from distribution of the Program.

If any portion of this section is held invalid or unenforceable under any particular circumstance, the balance of the section is intended to apply and the section as a whole is intended to apply in other circumstances.

It is not the purpose of this section to induce you to infringe any patents or other property right claims or to contest validity of any such claims; this section has the sole purpose of protecting the integrity of the free software distribution system, which is implemented by public license practices. Many people have made generous contributions to the wide range of software distributed through that system in reliance on consistent application of that system; it is up to the author/donor to decide if he or she is willing to distribute software through any other system and a licensee cannot impose that choice.

This section is intended to make thoroughly clear what is believed to be a consequence of the rest of this License.

8. If the distribution and/or use of the Program is restricted in certain countries either by patents or by copyrighted interfaces, the original copyright holder who places the Program under this License may add an explicit geographical distribution limitation excluding those countries, so that distribution is permitted only in or among countries not thus excluded. In such case, this License incorporates the limitation as if written in the body of this License.

9. The Free Software Foundation may publish revised and/or new versions of the General Public License from time to time. Such new versions will be similar in spirit to the present version, but may differ in detail to address new problems or concerns.

Each version is given a distinguishing version number. If the Program specifies a version number of this License which applies to it and "any later version", you have the option of following the terms and conditions either of that version or of any later version published by the Free Software Foundation. If the Program does not specify a version number of this License, you may choose any version ever published by the Free Software Foundation.

10. If you wish to incorporate parts of the Program into other free programs whose distribution conditions are different, write to the author to ask for permission. For software which is copyrighted by the Free Software Foundation, write to the Free Software Foundation; we sometimes make exceptions for this. Our decision will be guided by the two goals of preserving the free status of all derivatives of our free software and of promoting the sharing and reuse of software generally.

NO WARRANTY

11. BECAUSE THE PROGRAM IS LICENSED FREE OF CHARGE, THERE IS NO WARRANTY FOR THE PROGRAM, TO THE EXTENT PERMITTED BY APPLICABLE LAW. EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT HOLDERS AND/OR OTHER PARTIES PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY OF ANY KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE. THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE PROGRAM IS WITH YOU. SHOULD THE PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF ALL NECESSARY SERVICING, REPAIR OR CORRECTION.

12. IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MAY MODIFY AND/OR REDISTRIBUTE THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES, INCLUDING ANY GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING OUT OF THE USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED TO LOSS OF DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER PROGRAMS), EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF SUCH DAMAGES.

END OF TERMS AND CONDITIONS


Runtime Exception
-----------------

As a special exception, you may use the dune-xt-grid library without
restriction.  Specifically, if other files instantiate templates or
use macros or inline functions from one or more of the DUNE source
files, or you compile one or more of the DUNE source files and link
them with other files to produce an executable, this does not by
itself cause the resulting executable to be covered by the GNU
General Public License.  This exception does not however invalidate
any other reasons why the executable file might be covered by the
GNU General Public License.


==> anc/xt-super/dune-xt-grid/README.md <==
```
# This file is part of the dune-xt-grid project:
#   https://github.com/dune-community/dune-xt-grid
# The copyright lies with the authors of this file (see below).
# License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
#      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
#          with "runtime exception" (http://www.dune-project.org/license.html)
# Authors:
#   Felix Schindler (2016)
```

[![Build Status](https://travis-ci.org/dune-community/dune-xt-grid.svg?branch=master)](https://travis-ci.org/dune-community/dune-xt-grid)

dune-xt-grid is an eXTensions module for DUNE (http://www.dune-project.org).

Please see our github page for issue tracking, further information, ...


==> anc/xt-super/dune-xt-grid/cmake/modules/CMakeLists.txt <==
# This file is part of the dune-xt-grid project:
#   https://github.com/dune-community/dune-xt-grid
# The copyright lies with the authors of this file (see below).
# License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
#      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
#          with "runtime exception" (http://www.dune-project.org/license.html)
# Authors:
#   Felix Schindler (2016)

set(modules "DuneXtGrid.cmake")

install(FILES ${modules} DESTINATION ${DUNE_INSTALL_MODULEDIR})


==> anc/xt-super/dune-xt-grid/cmake/modules/DuneXtGridMacros.cmake <==
# This file is part of the dune-xt-grid project:
#   https://github.com/dune-community/dune-xt-grid
# The copyright lies with the authors of this file (see below).
# License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
#      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
#          with "runtime exception" (http://www.dune-project.org/license.html)
# Authors:
#   Felix Schindler (2016)
#
# File for module specific CMake tests.


==> anc/xt-super/dune-xt-grid/cmake/modules/petsc/CorrectWindowsPaths.cmake <==
# CorrectWindowsPaths - this module defines one macro
#
# CONVERT_CYGWIN_PATH( PATH )
#  This uses the command cygpath (provided by cygwin) to convert
#  unix-style paths into paths useable by cmake on windows

macro (CONVERT_CYGWIN_PATH _path)
  if (WIN32)
    EXECUTE_PROCESS(COMMAND cygpath.exe -m ${${_path}}
      OUTPUT_VARIABLE ${_path})
    string (STRIP ${${_path}} ${_path})
  endif (WIN32)
endmacro (CONVERT_CYGWIN_PATH)



==> anc/xt-super/dune-xt-grid/cmake/modules/petsc/FindFFTW.cmake <==
# - Find FFTW
# Find the native FFTW includes and library
#
#  FFTW_INCLUDES    - where to find fftw3.h
#  FFTW_LIBRARIES   - List of libraries when using FFTW.
#  FFTW_FOUND       - True if FFTW found.

if (FFTW_INCLUDES)
  # Already in cache, be silent
  set (FFTW_FIND_QUIETLY TRUE)
endif (FFTW_INCLUDES)

find_path (FFTW_INCLUDES fftw3.h)

find_library (FFTW_LIBRARIES NAMES fftw3)

# handle the QUIETLY and REQUIRED arguments and set FFTW_FOUND to TRUE if
# all listed variables are TRUE
include (FindPackageHandleStandardArgs)
find_package_handle_standard_args (FFTW DEFAULT_MSG FFTW_LIBRARIES FFTW_INCLUDES)

mark_as_advanced (FFTW_LIBRARIES FFTW_INCLUDES)


==> anc/xt-super/dune-xt-grid/cmake/modules/petsc/FindGSL.cmake <==
# - Find GSL
# Find the native GSL includes and library
#
#  GSL_INCLUDES    - where to find gsl/gsl_*.h, etc.
#  GSL_LIBRARIES   - List of libraries when using GSL.
#  GSL_FOUND       - True if GSL found.


if (GSL_INCLUDES)
  # Already in cache, be silent
  set (GSL_FIND_QUIETLY TRUE)
endif (GSL_INCLUDES)

find_path (GSL_INCLUDES gsl/gsl_math.h)

find_library (GSL_LIB NAMES gsl)

set (GSL_CBLAS_LIB "" CACHE FILEPATH "If your program fails to link
(usually because GSL is not automatically linking a CBLAS and no other
component of your project provides a CBLAS) then you may need to point
this variable to a valid CBLAS.  Usually GSL is distributed with
libgslcblas.{a,so} (next to GSL_LIB) which you may use if an optimized
CBLAS is unavailable.")

set (GSL_LIBRARIES "${GSL_LIB}" "${GSL_CBLAS_LIB}")

# handle the QUIETLY and REQUIRED arguments and set GSL_FOUND to TRUE if
# all listed variables are TRUE
include (FindPackageHandleStandardArgs)
find_package_handle_standard_args (GSL DEFAULT_MSG GSL_LIBRARIES GSL_INCLUDES)

mark_as_advanced (GSL_LIB GSL_CBLAS_LIB GSL_INCLUDES)


==> anc/xt-super/dune-xt-grid/cmake/modules/petsc/FindGit.cmake <==
SET(Git_FOUND FALSE)

FIND_PROGRAM(Git_EXECUTABLE git
  DOC "git command line client")
MARK_AS_ADVANCED(Git_EXECUTABLE)

IF(Git_EXECUTABLE)
  SET(Git_FOUND TRUE)
  MACRO(Git_WC_INFO dir prefix)
    EXECUTE_PROCESS(COMMAND ${Git_EXECUTABLE} rev-list -n 1 HEAD
       WORKING_DIRECTORY ${dir}
        ERROR_VARIABLE Git_error
       OUTPUT_VARIABLE ${prefix}_WC_REVISION_HASH
        OUTPUT_STRIP_TRAILING_WHITESPACE)
    if(NOT ${Git_error} EQUAL 0)
      MESSAGE(SEND_ERROR "Command \"${Git_EXECUTBALE} rev-list -n 1 HEAD\" in directory ${dir} failed with output:\n${Git_error}")
    ELSE(NOT ${Git_error} EQUAL 0)
      EXECUTE_PROCESS(COMMAND ${Git_EXECUTABLE} name-rev ${${prefix}_WC_REVISION_HASH}
         WORKING_DIRECTORY ${dir}
         OUTPUT_VARIABLE ${prefix}_WC_REVISION_NAME
          OUTPUT_STRIP_TRAILING_WHITESPACE)
    ENDIF(NOT ${Git_error} EQUAL 0)
  ENDMACRO(Git_WC_INFO)
ENDIF(Git_EXECUTABLE)

IF(NOT Git_FOUND)
  IF(NOT Git_FIND_QUIETLY)
    MESSAGE(STATUS "Git was not found")
  ELSE(NOT Git_FIND_QUIETLY)
    if(Git_FIND_REQUIRED)
      MESSAGE(FATAL_ERROR "Git was not found")
    ENDIF(Git_FIND_REQUIRED)
  ENDIF(NOT Git_FIND_QUIETLY)
ENDIF(NOT Git_FOUND)


==> anc/xt-super/dune-xt-grid/cmake/modules/petsc/FindITAPS.cmake <==
# - Try to find ITAPS
#
# This will define
#
#  ITAPS_FOUND          - Requested components were found
#  ITAPS_INCLUDES       - Includes for all available components
#  ITAPS_LIBRARIES      - Libraries for all available components
#
#  ITAPS_MESH_FOUND     - System has iMesh
#  ITAPS_MESH_INCLUDES  - The iMesh include directory
#  ITAPS_MESH_LIBRARIES - Link these to use iMesh
#
#  ITAPS_GEOM_FOUND     - System has iGeom
#  ITAPS_GEOM_INCLUDES  - The iGeom include directory
#  ITAPS_GEOM_LIBRARIES - Link these to use iGeom
#
#  ITAPS_REL_FOUND      - System has iRel
#  ITAPS_REL_INCLUDES   - The iRel include directory
#  ITAPS_REL_LIBRARIES  - Link these to use iRel
#
# Setting this changes the behavior of the search
#  ITAPS_MESH_DEFS_FILE - path to iMesh-Defs.inc
#  ITAPS_GEOM_DEFS_FILE - path to iGeom-Defs.inc
#  ITAPS_REL_DEFS_FILE  - path to iRel-Defs.inc
#
# If any of these variables are in your environment, they will be used as hints
#  IMESH_DIR - directory in which iMesh resides
#  IGEOM_DIR - directory in which iGeom resides
#  IREL_DIR  - directory in which iRel resides
#
# Redistribution and use is allowed according to the terms of the BSD license.
# For details see the accompanying COPYING-CMAKE-SCRIPTS file.
#

include (FindPackageMultipass)
include (ResolveCompilerPaths)
include (CheckCSourceRuns)
include (FindPackageHandleStandardArgs)

find_program (MAKE_EXECUTABLE NAMES make gmake)

macro (ITAPS_PREPARE_COMPONENT component name)
  find_file (ITAPS_${component}_DEFS_FILE ${name}-Defs.inc
    HINTS ENV I${component}_DIR
    PATH_SUFFIXES lib64 lib)
  # If ITAPS_XXX_DEFS_FILE has changed, the library will be found again
  find_package_multipass (ITAPS_${component} itaps_${component}_config_current
    STATES DEFS_FILE
    DEPENDENTS INCLUDES LIBRARIES EXECUTABLE_RUNS)
endmacro ()

macro (ITAPS_GET_VARIABLE makefile name var)
  set (${var} "NOTFOUND" CACHE INTERNAL "Cleared" FORCE)
  execute_process (COMMAND ${MAKE_EXECUTABLE} -f ${${makefile}} show VARIABLE=${name}
    OUTPUT_VARIABLE ${var}
    RESULT_VARIABLE itaps_return)
endmacro (ITAPS_GET_VARIABLE)

macro (ITAPS_TEST_RUNS component name includes libraries program runs)
  # message (STATUS "Starting run test: ${includes} ${libraries} ${runs}")
  multipass_c_source_runs ("${includes}" "${libraries}" "${program}" ${runs})
  if (NOT ITAPS_${component}_EXECUTABLE_RUNS)
    set (ITAPS_${component}_EXECUTABLE_RUNS "${${runs}}" CACHE BOOL
      "Can the system successfully run an ${name} executable?  This variable can be manually set to \"YES\" to force CMake to accept a given configuration, but this will almost always result in a broken build." FORCE)
  endif ()
endmacro (ITAPS_TEST_RUNS)

macro (ITAPS_REQUIRED_LIBS component name includes libraries_all program libraries_required)
  # message (STATUS "trying program: ${program}")
  resolve_libraries (_all_libraries "${libraries_all}")
  list (GET _all_libraries 0 _first_library)
  itaps_test_runs (${component} ${name} "${includes}" "${_first_library};${itaps_rel_libs}" "${program}" ${name}_works_minimal)
  if (${name}_works_minimal)
    set (${libraries_required} "${_first_library}")
    message (STATUS "${name} executable works when only linking to the interface lib, this probably means you have shared libs.")
  else ()
    itaps_test_runs (${component} ${name} "${includes}" "${_all_libraries};${itaps_rel_libs}" "${itaps_mesh_program}" ${name}_works_extra)
    if (${name}_works_extra)
      set (${libraries_required} "${_all_libraries}")
      message (STATUS "${name} executable requires linking to extra libs, this probably means it's statically linked.")
    else ()
      message (STATUS "${name} could not be used, maybe the install is broken.")
    endif ()
  endif ()
endmacro ()

macro (ITAPS_HANDLE_COMPONENT component name program)
  itaps_prepare_component ("${component}" "${name}")
  if (ITAPS_${component}_DEFS_FILE AND NOT itaps_${component}_config_current)
    # A temporary makefile to probe this ITAPS components's configuration
    set (itaps_config_makefile "${PROJECT_BINARY_DIR}/Makefile.${name}")
    file (WRITE ${itaps_config_makefile}
      "## This file was autogenerated by FindITAPS.cmake
include ${ITAPS_${component}_DEFS_FILE}
show :
\t-@echo -n \${\${VARIABLE}}")
    itaps_get_variable (itaps_config_makefile I${component}_INCLUDEDIR   itaps_includedir)
    itaps_get_variable (itaps_config_makefile I${component}_LIBS         itaps_libs)
    file (REMOVE ${itaps_config_makefile})
    find_path (itaps_include_tmp ${name}.h HINTS ${itaps_includedir} NO_DEFAULT_PATH)
    set (ITAPS_${component}_INCLUDES "${itaps_include_tmp}" CACHE STRING "Include directories for ${name}")
    set (itaps_include_tmp "NOTFOUND" CACHE INTERNAL "Cleared" FORCE)
    itaps_required_libs ("${component}" "${name}" "${ITAPS_${component}_INCLUDES}" "${itaps_libs}" "${program}" itaps_${component}_required_libraries)
    set (ITAPS_${component}_LIBRARIES "${itaps_${component}_required_libraries}" CACHE STRING "Libraries for ${name}")
    mark_as_advanced (ITAPS_${component}_EXECUTABLE_RUNS ITAPS_${component}_LIBRARIES)
  endif()
  set (ITAPS_${component}_FOUND "${ITAPS_${component}_EXECUTABLE_RUNS}")
endmacro()

itaps_handle_component (MESH iMesh "
/* iMesh test program */
#include <iMesh.h>
#define CHK(err) if (err) return 1
int main(int argc,char *argv[]) {
  int err;
  iMesh_Instance m;
  iMesh_newMesh(\"\",&m,&err,0);CHK(err);
  iMesh_dtor(m,&err);CHK(err);
  return 0;
}
")
find_path (imesh_include_tmp iMeshP.h HINTS ${ITAPS_MESH_INCLUDES} NO_DEFAULT_PATH)
if (imesh_include_tmp)
  set (ITAPS_MESH_HAS_PARALLEL "YES")
else ()
  set (ITAPS_MESH_HAS_PARALLEL "NO")
endif ()
set (imesh_include_tmp "NOTFOUND" CACHE INTERNAL "Cleared" FORCE)

set (itaps_rel_libs)       # Extra libraries which should only be set when linking with iRel

itaps_handle_component (GEOM iGeom "
/* iGeom test program */
#include <iGeom.h>
#define CHK(err) if (err) return 1
int main() {
  int ierr;
  iGeom_Instance g;
  iGeom_newGeom(\"\",&g,&ierr,0);CHK(ierr);
  iGeom_dtor(g,&ierr);CHK(ierr);
  return 0;
}
")

if (ITAPS_MESH_FOUND AND ITAPS_GEOM_FOUND) # iRel only makes sense if iMesh and iGeom are found
  set (itaps_rel_libs "${ITAPS_MESH_LIBRARIES}" "${ITAPS_GEOM_LIBRARIES}")
  itaps_handle_component (REL iRel "
/* iRel test program */
#include <iRel.h>
#define CHK(err) if (err) return 1
int main() {
  int ierr;
  iRel_Instance rel;
  iRel_create(\"\",&rel,&ierr,0);CHK(ierr);
  iRel_destroy(rel,&ierr);CHK(ierr);
  return 0;
}
")
endif ()

set (ITAPS_INCLUDES)
set (ITAPS_LIBRARIES)
foreach (component REL GEOM MESH)
  if (ITAPS_${component}_INCLUDES)
    list (APPEND ITAPS_INCLUDES "${ITAPS_${component}_INCLUDES}")
  endif ()
  if (ITAPS_${component}_LIBRARIES)
    list (APPEND ITAPS_LIBRARIES "${ITAPS_${component}_LIBRARIES}")
  endif ()
  message (STATUS "ITAPS_${component}: ${ITAPS_${component}_INCLUDES} ${ITAPS_${component}_LIBRARIES}")
endforeach()
list (REMOVE_DUPLICATES ITAPS_INCLUDES)
list (REMOVE_DUPLICATES ITAPS_LIBRARIES)

set (ITAPS_FOUND_REQUIRED_COMPONENTS YES)
if (ITAPS_FIND_REQUIRED)
  foreach (component ${ITAPS_FIND_COMPONENTS})
    if (NOT ITAPS_${component}_FOUND)
      set (ITAPS_FOUND_REQUIRED_COMPONENTS NOTFOUND)
    endif()
  endforeach()
endif()

message (STATUS "ITAPS: ${ITAPS_INCLUDES}  ${ITAPS_LIBRARIES}")

find_package_handle_standard_args (ITAPS "ITAPS not found, check environment variables I{MESH,GEOM,REL}_DIR"
  ITAPS_INCLUDES ITAPS_LIBRARIES ITAPS_FOUND_REQUIRED_COMPONENTS)


==> anc/xt-super/dune-xt-grid/cmake/modules/petsc/FindNetCDF.cmake <==
# - Find NetCDF
# Find the native NetCDF includes and library
#
#  NETCDF_INCLUDES    - where to find netcdf.h, etc
#  NETCDF_LIBRARIES   - Link these libraries when using NetCDF
#  NETCDF_FOUND       - True if NetCDF found including required interfaces (see below)
#
# Your package can require certain interfaces to be FOUND by setting these
#
#  NETCDF_CXX         - require the C++ interface and link the C++ library
#  NETCDF_F77         - require the F77 interface and link the fortran library
#  NETCDF_F90         - require the F90 interface and link the fortran library
#
# The following are not for general use and are included in
# NETCDF_LIBRARIES if the corresponding option above is set.
#
#  NETCDF_LIBRARIES_C    - Just the C interface
#  NETCDF_LIBRARIES_CXX  - C++ interface, if available
#  NETCDF_LIBRARIES_F77  - Fortran 77 interface, if available
#  NETCDF_LIBRARIES_F90  - Fortran 90 interface, if available
#
# Normal usage would be:
#  set (NETCDF_F90 "YES")
#  find_package (NetCDF REQUIRED)
#  target_link_libraries (uses_f90_interface ${NETCDF_LIBRARIES})
#  target_link_libraries (only_uses_c_interface ${NETCDF_LIBRARIES_C})

if (NETCDF_INCLUDES AND NETCDF_LIBRARIES)
  # Already in cache, be silent
  set (NETCDF_FIND_QUIETLY TRUE)
endif (NETCDF_INCLUDES AND NETCDF_LIBRARIES)

find_path (NETCDF_INCLUDES netcdf.h
  HINTS NETCDF_DIR ENV NETCDF_DIR)

find_library (NETCDF_LIBRARIES_C       NAMES netcdf)
mark_as_advanced(NETCDF_LIBRARIES_C)

set (NetCDF_has_interfaces "YES") # will be set to NO if we're missing any interfaces
set (NetCDF_libs "${NETCDF_LIBRARIES_C}")

get_filename_component (NetCDF_lib_dirs "${NETCDF_LIBRARIES_C}" PATH)

macro (NetCDF_check_interface lang header libs)
  if (NETCDF_${lang})
    find_path (NETCDF_INCLUDES_${lang} NAMES ${header}
      HINTS "${NETCDF_INCLUDES}" NO_DEFAULT_PATH)
    find_library (NETCDF_LIBRARIES_${lang} NAMES ${libs}
      HINTS "${NetCDF_lib_dirs}" NO_DEFAULT_PATH)
    mark_as_advanced (NETCDF_INCLUDES_${lang} NETCDF_LIBRARIES_${lang})
    if (NETCDF_INCLUDES_${lang} AND NETCDF_LIBRARIES_${lang})
      list (INSERT NetCDF_libs 0 ${NETCDF_LIBRARIES_${lang}}) # prepend so that -lnetcdf is last
    else (NETCDF_INCLUDES_${lang} AND NETCDF_LIBRARIES_${lang})
      set (NetCDF_has_interfaces "NO")
      message (STATUS "Failed to find NetCDF interface for ${lang}")
    endif (NETCDF_INCLUDES_${lang} AND NETCDF_LIBRARIES_${lang})
  endif (NETCDF_${lang})
endmacro (NetCDF_check_interface)

NetCDF_check_interface (CXX netcdfcpp.h netcdf_c++)
NetCDF_check_interface (F77 netcdf.inc  netcdff)
NetCDF_check_interface (F90 netcdf.mod  netcdff)

set (NETCDF_LIBRARIES "${NetCDF_libs}" CACHE STRING "All NetCDF libraries required for interface level")

# handle the QUIETLY and REQUIRED arguments and set NETCDF_FOUND to TRUE if
# all listed variables are TRUE
include (FindPackageHandleStandardArgs)
find_package_handle_standard_args (NetCDF DEFAULT_MSG NETCDF_LIBRARIES NETCDF_INCLUDES NetCDF_has_interfaces)

mark_as_advanced (NETCDF_LIBRARIES NETCDF_INCLUDES)


==> anc/xt-super/dune-xt-grid/cmake/modules/petsc/FindPETSc.cmake <==
# - Try to find PETSc
# Once done this will define
#
#  PETSC_FOUND        - system has PETSc
#  PETSC_INCLUDES     - the PETSc include directories
#  PETSC_LIBRARIES    - Link these to use PETSc
#  PETSC_COMPILER     - Compiler used by PETSc, helpful to find a compatible MPI
#  PETSC_DEFINITIONS  - Compiler switches for using PETSc
#  PETSC_MPIEXEC      - Executable for running MPI programs
#  PETSC_VERSION      - Version string (MAJOR.MINOR.SUBMINOR)
#
#  Usage:
#  find_package(PETSc COMPONENTS CXX)  - required if build --with-clanguage=C++ --with-c-support=0
#  find_package(PETSc COMPONENTS C)    - standard behavior of checking build using a C compiler
#  find_package(PETSc)                 - same as above
#
# Setting these changes the behavior of the search
#  PETSC_DIR - directory in which PETSc resides
#  PETSC_ARCH - build architecture
#
# Redistribution and use is allowed according to the terms of the BSD license.
# For details see the accompanying COPYING-CMAKE-SCRIPTS file.
#

set(PETSC_VALID_COMPONENTS
  C
  CXX)

if(NOT PETSc_FIND_COMPONENTS)
  set(PETSC_LANGUAGE_BINDINGS "C")
else()
  # Right now, this is designed for compatability with the --with-clanguage option, so
  # only allow one item in the components list.
  list(LENGTH ${PETSc_FIND_COMPONENTS} components_length)
  if(${components_length} GREATER 1)
    message(FATAL_ERROR "Only one component for PETSc is allowed to be specified")
  endif()
  # This is a stub for allowing multiple components should that time ever come. Perhaps
  # to also test Fortran bindings?
  foreach(component ${PETSc_FIND_COMPONENTS})
    list(FIND PETSC_VALID_COMPONENTS ${component} component_location)
    if(${component_location} EQUAL -1)
      message(FATAL_ERROR "\"${component}\" is not a valid PETSc component.")
    else()
      list(APPEND PETSC_LANGUAGE_BINDINGS ${component})
    endif()
  endforeach()
endif()

function (petsc_get_version)
  if (EXISTS "${PETSC_DIR}/include/petscversion.h")
    file (STRINGS "${PETSC_DIR}/include/petscversion.h" vstrings REGEX "#define PETSC_VERSION_(RELEASE|MAJOR|MINOR|SUBMINOR|PATCH) ")
    foreach (line ${vstrings})
      string (REGEX REPLACE " +" ";" fields ${line}) # break line into three fields (the first is always "#define")
      list (GET fields 1 var)
      list (GET fields 2 val)
      set (${var} ${val} PARENT_SCOPE)
      set (${var} ${val})         # Also in local scope so we have access below
    endforeach ()
    if (PETSC_VERSION_RELEASE)
      set (PETSC_VERSION "${PETSC_VERSION_MAJOR}.${PETSC_VERSION_MINOR}.${PETSC_VERSION_SUBMINOR}p${PETSC_VERSION_PATCH}" PARENT_SCOPE)
    else ()
      # make dev version compare higher than any patch level of a released version
      set (PETSC_VERSION "${PETSC_VERSION_MAJOR}.${PETSC_VERSION_MINOR}.${PETSC_VERSION_SUBMINOR}.99" PARENT_SCOPE)
    endif ()
  else ()
    message (SEND_ERROR "PETSC_DIR can not be used, ${PETSC_DIR}/include/petscversion.h does not exist")
  endif ()
endfunction ()

find_path (PETSC_DIR include/petsc.h
  HINTS ENV PETSC_DIR
  PATHS
  # Debian paths
  /usr/lib/petscdir/3.5.1 /usr/lib/petscdir/3.5
  /usr/lib/petscdir/3.4.2 /usr/lib/petscdir/3.4
  /usr/lib/petscdir/3.3 /usr/lib/petscdir/3.2 /usr/lib/petscdir/3.1
  /usr/lib/petscdir/3.0.0 /usr/lib/petscdir/2.3.3 /usr/lib/petscdir/2.3.2
  # MacPorts path
  /opt/local/lib/petsc
  $ENV{HOME}/petsc
  DOC "PETSc Directory")

find_program (MAKE_EXECUTABLE NAMES make gmake)

if (PETSC_DIR AND NOT PETSC_ARCH)
  set (_petsc_arches
    $ENV{PETSC_ARCH}                   # If set, use environment variable first
    linux-gnu-c-debug linux-gnu-c-opt  # Debian defaults
    x86_64-unknown-linux-gnu i386-unknown-linux-gnu)
  set (petscconf "NOTFOUND" CACHE FILEPATH "Cleared" FORCE)
  foreach (arch ${_petsc_arches})
    if (NOT PETSC_ARCH)
      find_path (petscconf petscconf.h
        HINTS ${PETSC_DIR}
        PATH_SUFFIXES ${arch}/include bmake/${arch}
        NO_DEFAULT_PATH)
      if (petscconf)
        set (PETSC_ARCH "${arch}" CACHE STRING "PETSc build architecture")
      endif (petscconf)
    endif (NOT PETSC_ARCH)
  endforeach (arch)
  set (petscconf "NOTFOUND" CACHE INTERNAL "Scratch variable" FORCE)
endif (PETSC_DIR AND NOT PETSC_ARCH)

set (petsc_slaves LIBRARIES_SYS LIBRARIES_VEC LIBRARIES_MAT LIBRARIES_DM LIBRARIES_KSP LIBRARIES_SNES LIBRARIES_TS
  INCLUDE_DIR INCLUDE_CONF)
include (FindPackageMultipass)
find_package_multipass (PETSc petsc_config_current
  STATES DIR ARCH
  DEPENDENTS INCLUDES LIBRARIES COMPILER MPIEXEC ${petsc_slaves})

# Determine whether the PETSc layout is old-style (through 2.3.3) or
# new-style (>= 3.0.0)
if (EXISTS "${PETSC_DIR}/${PETSC_ARCH}/lib/petsc/conf/petscvariables") # > 3.5
  set (petsc_conf_rules "${PETSC_DIR}/lib/petsc/conf/rules")
  set (petsc_conf_variables "${PETSC_DIR}/lib/petsc/conf/variables")
elseif (EXISTS "${PETSC_DIR}/${PETSC_ARCH}/include/petscconf.h")   # > 2.3.3
  set (petsc_conf_rules "${PETSC_DIR}/conf/rules")
  set (petsc_conf_variables "${PETSC_DIR}/conf/variables")
elseif (EXISTS "${PETSC_DIR}/bmake/${PETSC_ARCH}/petscconf.h") # <= 2.3.3
  set (petsc_conf_rules "${PETSC_DIR}/bmake/common/rules")
  set (petsc_conf_variables "${PETSC_DIR}/bmake/common/variables")
elseif (PETSC_DIR)
  message (SEND_ERROR "The pair PETSC_DIR=${PETSC_DIR} PETSC_ARCH=${PETSC_ARCH} do not specify a valid PETSc installation")
endif ()

if (petsc_conf_rules AND petsc_conf_variables AND NOT petsc_config_current)
  petsc_get_version()

  # Put variables into environment since they are needed to get
  # configuration (petscvariables) in the PETSc makefile
  set (ENV{PETSC_DIR} "${PETSC_DIR}")
  set (ENV{PETSC_ARCH} "${PETSC_ARCH}")

  # A temporary makefile to probe the PETSc configuration
  set (petsc_config_makefile "${PROJECT_BINARY_DIR}/Makefile.petsc")
  file (WRITE "${petsc_config_makefile}"
"## This file was autogenerated by FindPETSc.cmake
# PETSC_DIR  = ${PETSC_DIR}
# PETSC_ARCH = ${PETSC_ARCH}
include ${petsc_conf_rules}
include ${petsc_conf_variables}
show :
\t-@echo -n \${\${VARIABLE}}
")

  macro (PETSC_GET_VARIABLE name var)
    set (${var} "NOTFOUND" CACHE INTERNAL "Cleared" FORCE)
    execute_process (COMMAND ${MAKE_EXECUTABLE} --no-print-directory -f ${petsc_config_makefile} show VARIABLE=${name}
      OUTPUT_VARIABLE ${var}
      RESULT_VARIABLE petsc_return)
  endmacro (PETSC_GET_VARIABLE)
  petsc_get_variable (PETSC_LIB_DIR            petsc_lib_dir)
  petsc_get_variable (PETSC_EXTERNAL_LIB_BASIC petsc_libs_external)
  petsc_get_variable (PETSC_CCPPFLAGS          petsc_cpp_line)
  petsc_get_variable (PETSC_INCLUDE            petsc_include)
  petsc_get_variable (PCC                      petsc_cc)
  petsc_get_variable (PCC_FLAGS                petsc_cc_flags)
  petsc_get_variable (MPIEXEC                  petsc_mpiexec)
  # We are done with the temporary Makefile, calling PETSC_GET_VARIABLE after this point is invalid!
  file (REMOVE ${petsc_config_makefile})

  include (ResolveCompilerPaths)
  # Extract include paths and libraries from compile command line
  resolve_includes (petsc_includes_all "${petsc_cpp_line}")

  #on windows we need to make sure we're linking against the right
  #runtime library
  if (WIN32)
    if (petsc_cc_flags MATCHES "-MT")
      set(using_md False)
      foreach(flag_var
          CMAKE_C_FLAGS CMAKE_C_FLAGS_DEBUG CMAKE_C_FLAGS_RELEASE
          CMAKE_C_FLAGS_MINSIZEREL CMAKE_C_FLAGS_RELWITHDEBINFO
          CMAKE_CXX_FLAGS CMAKE_CXX_FLAGS_DEBUG CMAKE_CXX_FLAGS_RELEASE
          CMAKE_CXX_FLAGS_MINSIZEREL CMAKE_CXX_FLAGS_RELWITHDEBINFO)
        if(${flag_var} MATCHES "/MD")
          set(using_md True)
        endif(${flag_var} MATCHES "/MD")
      endforeach(flag_var)
      if(${using_md} MATCHES "True")
        message(WARNING "PETSc was built with /MT, but /MD is currently set.
 See http://www.cmake.org/Wiki/CMake_FAQ#How_can_I_build_my_MSVC_application_with_a_static_runtime.3F")
      endif(${using_md} MATCHES "True")
    endif (petsc_cc_flags MATCHES "-MT")
  endif (WIN32)

  include (CorrectWindowsPaths)
  convert_cygwin_path(petsc_lib_dir)
  message (STATUS "petsc_lib_dir ${petsc_lib_dir}")

  macro (PETSC_FIND_LIBRARY suffix name)
    set (PETSC_LIBRARY_${suffix} "NOTFOUND" CACHE INTERNAL "Cleared" FORCE) # Clear any stale value, if we got here, we need to find it again
    if (WIN32)
      set (libname lib${name}) #windows expects "libfoo", linux expects "foo"
    else (WIN32)
      set (libname ${name})
    endif (WIN32)
    find_library (PETSC_LIBRARY_${suffix} NAMES ${libname} HINTS ${petsc_lib_dir} NO_DEFAULT_PATH)
    set (PETSC_LIBRARIES_${suffix} "${PETSC_LIBRARY_${suffix}}")
    mark_as_advanced (PETSC_LIBRARY_${suffix})
  endmacro (PETSC_FIND_LIBRARY suffix name)

  # Look for petscvec first, if it doesn't exist, we must be using single-library
  petsc_find_library (VEC petscvec)
  if (PETSC_LIBRARY_VEC)
    petsc_find_library (SYS  "petscsys;petsc") # libpetscsys is called libpetsc prior to 3.1 (when single-library was introduced)
    petsc_find_library (MAT  petscmat)
    petsc_find_library (DM   petscdm)
    petsc_find_library (KSP  petscksp)
    petsc_find_library (SNES petscsnes)
    petsc_find_library (TS   petscts)
    macro (PETSC_JOIN libs deps)
      list (APPEND PETSC_LIBRARIES_${libs} ${PETSC_LIBRARIES_${deps}})
    endmacro (PETSC_JOIN libs deps)
    petsc_join (VEC  SYS)
    petsc_join (MAT  VEC)
    petsc_join (DM   MAT)
    petsc_join (KSP  DM)
    petsc_join (SNES KSP)
    petsc_join (TS   SNES)
    petsc_join (ALL  TS)
  else ()
    set (PETSC_LIBRARY_VEC "NOTFOUND" CACHE INTERNAL "Cleared" FORCE) # There is no libpetscvec
    petsc_find_library (SINGLE petsc)
    foreach (pkg SYS VEC MAT DM KSP SNES TS ALL)
      set (PETSC_LIBRARIES_${pkg} "${PETSC_LIBRARY_SINGLE}")
    endforeach ()
  endif ()
  if (PETSC_LIBRARY_TS)
    message (STATUS "Recognized PETSc install with separate libraries for each package")
  else ()
    message (STATUS "Recognized PETSc install with single library for all packages")
  endif ()

  include(Check${PETSC_LANGUAGE_BINDINGS}SourceRuns)
  macro (PETSC_TEST_RUNS includes libraries runs)
    if(${PETSC_LANGUAGE_BINDINGS} STREQUAL "C")
      set(_PETSC_ERR_FUNC "CHKERRQ(ierr)")
    elseif(${PETSC_LANGUAGE_BINDINGS} STREQUAL "CXX")
      set(_PETSC_ERR_FUNC "CHKERRXX(ierr)")
    endif()
    if (PETSC_VERSION VERSION_GREATER 3.1)
      set (_PETSC_TSDestroy "TSDestroy(&ts)")
    else ()
      set (_PETSC_TSDestroy "TSDestroy(ts)")
    endif ()

    set(_PETSC_TEST_SOURCE "
static const char help[] = \"PETSc test program.\";
#include <petscts.h>
int main(int argc,char *argv[]) {
  PetscErrorCode ierr;
  TS ts;

  ierr = PetscInitialize(&argc,&argv,0,help);${_PETSC_ERR_FUNC};
  ierr = TSCreate(PETSC_COMM_WORLD,&ts);${_PETSC_ERR_FUNC};
  ierr = TSSetFromOptions(ts);${_PETSC_ERR_FUNC};
  ierr = ${_PETSC_TSDestroy};${_PETSC_ERR_FUNC};
  ierr = PetscFinalize();${_PETSC_ERR_FUNC};
  return 0;
}
")
    multipass_source_runs ("${includes}" "${libraries}" "${_PETSC_TEST_SOURCE}" ${runs} "${PETSC_LANGUAGE_BINDINGS}")
    if (${${runs}})
      set (PETSC_EXECUTABLE_RUNS "YES" CACHE BOOL
        "Can the system successfully run a PETSc executable?  This variable can be manually set to \"YES\" to force CMake to accept a given PETSc configuration, but this will almost always result in a broken build.  If you change PETSC_DIR, PETSC_ARCH, or PETSC_CURRENT you would have to reset this variable." FORCE)
    endif (${${runs}})
  endmacro (PETSC_TEST_RUNS)


  find_path (PETSC_INCLUDE_DIR petscts.h HINTS "${PETSC_DIR}" PATH_SUFFIXES include NO_DEFAULT_PATH)
  find_path (PETSC_INCLUDE_CONF petscconf.h HINTS "${PETSC_DIR}" PATH_SUFFIXES "${PETSC_ARCH}/include" "bmake/${PETSC_ARCH}" NO_DEFAULT_PATH)
  mark_as_advanced (PETSC_INCLUDE_DIR PETSC_INCLUDE_CONF)
  set (petsc_includes_minimal ${PETSC_INCLUDE_CONF} ${PETSC_INCLUDE_DIR})

  petsc_test_runs ("${petsc_includes_minimal}" "${PETSC_LIBRARIES_TS}" petsc_works_minimal)
  if (petsc_works_minimal)
    message (STATUS "Minimal PETSc includes and libraries work.  This probably means we are building with shared libs.")
    set (petsc_includes_needed "${petsc_includes_minimal}")
  else (petsc_works_minimal)     # Minimal includes fail, see if just adding full includes fixes it
    petsc_test_runs ("${petsc_includes_all}" "${PETSC_LIBRARIES_TS}" petsc_works_allincludes)
    if (petsc_works_allincludes) # It does, we just need all the includes (
      message (STATUS "PETSc requires extra include paths, but links correctly with only interface libraries.  This is an unexpected configuration (but it seems to work fine).")
      set (petsc_includes_needed ${petsc_includes_all})
    else (petsc_works_allincludes) # We are going to need to link the external libs explicitly
      resolve_libraries (petsc_libraries_external "${petsc_libs_external}")
      foreach (pkg SYS VEC MAT DM KSP SNES TS ALL)
        list (APPEND PETSC_LIBRARIES_${pkg}  ${petsc_libraries_external})
      endforeach (pkg)
      petsc_test_runs ("${petsc_includes_minimal}" "${PETSC_LIBRARIES_TS}" petsc_works_alllibraries)
      if (petsc_works_alllibraries)
         message (STATUS "PETSc only need minimal includes, but requires explicit linking to all dependencies.  This is expected when PETSc is built with static libraries.")
        set (petsc_includes_needed ${petsc_includes_minimal})
      else (petsc_works_alllibraries)
        # It looks like we really need everything, should have listened to Matt
        set (petsc_includes_needed ${petsc_includes_all})
        petsc_test_runs ("${petsc_includes_all}" "${PETSC_LIBRARIES_TS}" petsc_works_all)
        if (petsc_works_all) # We fail anyways
          message (STATUS "PETSc requires extra include paths and explicit linking to all dependencies.  This probably means you have static libraries and something unexpected in PETSc headers.")
        else (petsc_works_all) # We fail anyways
          message (STATUS "PETSc could not be used, maybe the install is broken.")
        endif (petsc_works_all)
      endif (petsc_works_alllibraries)
    endif (petsc_works_allincludes)
  endif (petsc_works_minimal)

  # We do an out-of-source build so __FILE__ will be an absolute path, hence __INSDIR__ is superfluous
  if (${PETSC_VERSION} VERSION_LESS 3.1)
    set (PETSC_DEFINITIONS "-D__SDIR__=\"\"" CACHE STRING "PETSc definitions" FORCE)
  else ()
    set (PETSC_DEFINITIONS "-D__INSDIR__=" CACHE STRING "PETSc definitions" FORCE)
  endif ()
  # Sometimes this can be used to assist FindMPI.cmake
  set (PETSC_MPIEXEC ${petsc_mpiexec} CACHE FILEPATH "Executable for running PETSc MPI programs" FORCE)
  set (PETSC_INCLUDES ${petsc_includes_needed} CACHE STRING "PETSc include path" FORCE)
  set (PETSC_LIBRARIES ${PETSC_LIBRARIES_ALL} CACHE STRING "PETSc libraries" FORCE)
  set (PETSC_COMPILER ${petsc_cc} CACHE FILEPATH "PETSc compiler" FORCE)
  # Note that we have forced values for all these choices.  If you
  # change these, you are telling the system to trust you that they
  # work.  It is likely that you will end up with a broken build.
  mark_as_advanced (PETSC_INCLUDES PETSC_LIBRARIES PETSC_COMPILER PETSC_DEFINITIONS PETSC_MPIEXEC PETSC_EXECUTABLE_RUNS)
endif ()

include (FindPackageHandleStandardArgs)
find_package_handle_standard_args (PETSc
  "PETSc could not be found.  Be sure to set PETSC_DIR and PETSC_ARCH."
  PETSC_INCLUDES PETSC_LIBRARIES PETSC_EXECUTABLE_RUNS)


==> anc/xt-super/dune-xt-grid/cmake/modules/petsc/FindPackageMultipass.cmake <==
# PackageMultipass - this module defines two macros
#
# FIND_PACKAGE_MULTIPASS (Name CURRENT
#  STATES VAR0 VAR1 ...
#  DEPENDENTS DEP0 DEP1 ...)
#
#  This function creates a cache entry <UPPERCASED-Name>_CURRENT which
#  the user can set to "NO" to trigger a reconfiguration of the package.
#  The first time this function is called, the values of
#  <UPPERCASED-Name>_VAR0, ... are saved.  If <UPPERCASED-Name>_CURRENT
#  is false or if any STATE has changed since the last time
#  FIND_PACKAGE_MULTIPASS() was called, then CURRENT will be set to "NO",
#  otherwise CURRENT will be "YES".  IF not CURRENT, then
#  <UPPERCASED-Name>_DEP0, ... will be FORCED to NOTFOUND.
#  Example:
#    find_path (FOO_DIR include/foo.h)
#    FIND_PACKAGE_MULTIPASS (Foo foo_current
#      STATES DIR
#      DEPENDENTS INCLUDES LIBRARIES)
#    if (NOT foo_current)
#      # Make temporary files, run programs, etc, to determine FOO_INCLUDES and FOO_LIBRARIES
#    endif (NOT foo_current)
#
# MULTIPASS_SOURCE_RUNS (Name INCLUDES LIBRARIES SOURCE RUNS LANGUAGE)
#  Always runs the given test, use this when you need to re-run tests
#  because parent variables have made old cache entries stale. The LANGUAGE
#  variable is either C or CXX indicating which compiler the test should
#  use.
# MULTIPASS_C_SOURCE_RUNS (Name INCLUDES LIBRARIES SOURCE RUNS)
#  DEPRECATED! This is only included for backwards compatability. Use
#  the more general MULTIPASS_SOURCE_RUNS instead.
#  Always runs the given test, use this when you need to re-run tests
#  because parent variables have made old cache entries stale.

macro (FIND_PACKAGE_MULTIPASS _name _current)
  string (TOUPPER ${_name} _NAME)
  set (_args ${ARGV})
  list (REMOVE_AT _args 0 1)

  set (_states_current "YES")
  list (GET _args 0 _cmd)
  if (_cmd STREQUAL "STATES")
    list (REMOVE_AT _args 0)
    list (GET _args 0 _state)
    while (_state AND NOT _state STREQUAL "DEPENDENTS")
      # The name of the stored value for the given state
      set (_stored_var PACKAGE_MULTIPASS_${_NAME}_${_state})
      if (NOT "${${_stored_var}}" STREQUAL "${${_NAME}_${_state}}")
        set (_states_current "NO")
      endif (NOT "${${_stored_var}}" STREQUAL "${${_NAME}_${_state}}")
      set (${_stored_var} "${${_NAME}_${_state}}" CACHE INTERNAL "Stored state for ${_name}." FORCE)
      list (REMOVE_AT _args 0)
      list (GET _args 0 _state)
    endwhile (_state AND NOT _state STREQUAL "DEPENDENTS")
  endif (_cmd STREQUAL "STATES")

  set (_stored ${_NAME}_CURRENT)
  if (NOT ${_stored})
    set (${_stored} "YES" CACHE BOOL "Is the configuration for ${_name} current?  Set to \"NO\" to reconfigure." FORCE)
    set (_states_current "NO")
  endif (NOT ${_stored})

  set (${_current} ${_states_current})
  if (NOT ${_current} AND PACKAGE_MULTIPASS_${_name}_CALLED)
    message (STATUS "Clearing ${_name} dependent variables")
    # Clear all the dependent variables so that the module can reset them
    list (GET _args 0 _cmd)
    if (_cmd STREQUAL "DEPENDENTS")
      list (REMOVE_AT _args 0)
      foreach (dep ${_args})
        set (${_NAME}_${dep} "NOTFOUND" CACHE INTERNAL "Cleared" FORCE)
      endforeach (dep)
    endif (_cmd STREQUAL "DEPENDENTS")
    set (${_NAME}_FOUND "NOTFOUND" CACHE INTERNAL "Cleared" FORCE)
  endif ()
  set (PACKAGE_MULTIPASS_${name}_CALLED YES CACHE INTERNAL "Private" FORCE)
endmacro (FIND_PACKAGE_MULTIPASS)


macro (MULTIPASS_SOURCE_RUNS includes libraries source runs language)
  include (Check${language}SourceRuns)
  # This is a ridiculous hack.  CHECK_${language}_SOURCE_* thinks that if the
  # *name* of the return variable doesn't change, then the test does
  # not need to be re-run.  We keep an internal count which we
  # increment to guarantee that every test name is unique.  If we've
  # gotten here, then the configuration has changed enough that the
  # test *needs* to be rerun.
  if (NOT MULTIPASS_TEST_COUNT)
    set (MULTIPASS_TEST_COUNT 00)
  endif (NOT MULTIPASS_TEST_COUNT)
  math (EXPR _tmp "${MULTIPASS_TEST_COUNT} + 1") # Why can't I add to a cache variable?
  set (MULTIPASS_TEST_COUNT ${_tmp} CACHE INTERNAL "Unique test ID")
  set (testname MULTIPASS_TEST_${MULTIPASS_TEST_COUNT}_${runs})
  set (CMAKE_REQUIRED_INCLUDES ${includes})
  set (CMAKE_REQUIRED_LIBRARIES ${libraries})
  if(${language} STREQUAL "C")
    check_c_source_runs ("${source}" ${testname})
  elseif(${language} STREQUAL "CXX")
    check_cxx_source_runs ("${source}" ${testname})
  endif()
  set (${runs} "${${testname}}")
endmacro (MULTIPASS_SOURCE_RUNS)

macro (MULTIPASS_C_SOURCE_RUNS includes libraries source runs)
  multipass_source_runs("${includes}" "${libraries}" "${source}" ${runs} "C")
endmacro (MULTIPASS_C_SOURCE_RUNS)


==> anc/xt-super/dune-xt-grid/cmake/modules/petsc/LICENSE <==
Copyright $(git shortlog -s)
All rights reserved.

Redistribution and use in source and binary forms, with or without modification,
are permitted provided that the following conditions are met:

* Redistributions of source code must retain the above copyright notice, this
  list of conditions and the following disclaimer.

* Redistributions in binary form must reproduce the above copyright notice, this
  list of conditions and the following disclaimer in the documentation and/or
  other materials provided with the distribution.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR
ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
(INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
(INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.


==> anc/xt-super/dune-xt-grid/cmake/modules/petsc/README <==
A collection of CMake modules, these can mostly be used independently.

The utilities for writing robust Find* modules might be useful until
CMake takes static libraries and multiple active configurations
seriously.

  http://www.cmake.org/Wiki/CMake:Improving_Find*_Modules


==> anc/xt-super/dune-xt-grid/cmake/modules/petsc/ResolveCompilerPaths.cmake <==
# ResolveCompilerPaths - this module defines two macros
#
# RESOLVE_LIBRARIES (XXX_LIBRARIES LINK_LINE)
#  This macro is intended to be used by FindXXX.cmake modules.
#  It parses a compiler link line and resolves all libraries
#  (-lfoo) using the library path contexts (-L/path) in scope.
#  The result in XXX_LIBRARIES is the list of fully resolved libs.
#  Example:
#
#    RESOLVE_LIBRARIES (FOO_LIBRARIES "-L/A -la -L/B -lb -lc -ld")
#
#  will be resolved to
#
#    FOO_LIBRARIES:STRING="/A/liba.so;/B/libb.so;/A/libc.so;/usr/lib/libd.so"
#
#  if the filesystem looks like
#
#    /A:       liba.so         libc.so
#    /B:       liba.so libb.so
#    /usr/lib: liba.so libb.so libc.so libd.so
#
#  and /usr/lib is a system directory.
#
#  Note: If RESOLVE_LIBRARIES() resolves a link line differently from
#  the native linker, there is a bug in this macro (please report it).
#
# RESOLVE_INCLUDES (XXX_INCLUDES INCLUDE_LINE)
#  This macro is intended to be used by FindXXX.cmake modules.
#  It parses a compile line and resolves all includes
#  (-I/path/to/include) to a list of directories.  Other flags are ignored.
#  Example:
#
#    RESOLVE_INCLUDES (FOO_INCLUDES "-I/A -DBAR='\"irrelevant -I/string here\"' -I/B")
#
#  will be resolved to
#
#    FOO_INCLUDES:STRING="/A;/B"
#
#  assuming both directories exist.
#  Note: as currently implemented, the -I/string will be picked up mistakenly (cry, cry)
include (CorrectWindowsPaths)

macro (RESOLVE_LIBRARIES LIBS LINK_LINE)
  string (REGEX MATCHALL "((-L|-l|-Wl)([^\" ]+|\"[^\"]+\")|[^\" ]+\\.(a|so|dll|lib))" _all_tokens "${LINK_LINE}")
  set (_libs_found)
  set (_directory_list)
  foreach (token ${_all_tokens})
    if (token MATCHES "-L([^\" ]+|\"[^\"]+\")")
      # If it's a library path, add it to the list
      string (REGEX REPLACE "^-L" "" token ${token})
      string (REGEX REPLACE "//" "/" token ${token})
      convert_cygwin_path(token)
      list (APPEND _directory_list ${token})
    elseif (token MATCHES "^(-l([^\" ]+|\"[^\"]+\")|[^\" ]+\\.(a|so|dll|lib))")
      # It's a library, resolve the path by looking in the list and then (by default) in system directories
      if (WIN32) #windows expects "libfoo", linux expects "foo"
        string (REGEX REPLACE "^-l" "lib" token ${token})
      else (WIN32)
        string (REGEX REPLACE "^-l" "" token ${token})
      endif (WIN32)
      set (_root)
      if (token MATCHES "^/")	# We have an absolute path
        #separate into a path and a library name:
        string (REGEX MATCH "[^/]*\\.(a|so|dll|lib)$" libname ${token})
        string (REGEX MATCH ".*[^${libname}$]" libpath ${token})
        convert_cygwin_path(libpath)
        set (_directory_list ${_directory_list} ${libpath})
        set (token ${libname})
      endif (token MATCHES "^/")
      set (_lib "NOTFOUND" CACHE FILEPATH "Cleared" FORCE)
      find_library (_lib ${token} HINTS ${_directory_list} ${_root})
      if (_lib)
	string (REPLACE "//" "/" _lib ${_lib})
        list (APPEND _libs_found ${_lib})
      else (_lib)
        message (STATUS "Unable to find library ${token}")
      endif (_lib)
    endif (token MATCHES "-L([^\" ]+|\"[^\"]+\")")
  endforeach (token)
  set (_lib "NOTFOUND" CACHE INTERNAL "Scratch variable" FORCE)
  # only the LAST occurence of each library is required since there should be no circular dependencies
  if (_libs_found)
    list (REVERSE _libs_found)
    list (REMOVE_DUPLICATES _libs_found)
    list (REVERSE _libs_found)
  endif (_libs_found)
  set (${LIBS} "${_libs_found}")
endmacro (RESOLVE_LIBRARIES)

macro (RESOLVE_INCLUDES INCS COMPILE_LINE)
  string (REGEX MATCHALL "-I([^\" ]+|\"[^\"]+\")" _all_tokens "${COMPILE_LINE}")
  set (_incs_found "")
  foreach (token ${_all_tokens})
    string (REGEX REPLACE "^-I" "" token ${token})
    string (REGEX REPLACE "//" "/" token ${token})
    convert_cygwin_path(token)
    if (EXISTS ${token})
      list (APPEND _incs_found ${token})
    else (EXISTS ${token})
      message (STATUS "Include directory ${token} does not exist")
    endif (EXISTS ${token})
  endforeach (token)
  list (REMOVE_DUPLICATES _incs_found)
  set (${INCS} "${_incs_found}")
endmacro (RESOLVE_INCLUDES)


==> anc/xt-super/dune-xt-grid/doc/CMakeLists.txt <==
# This file is part of the dune-xt-grid project:
#   https://github.com/dune-community/dune-xt-grid
# The copyright lies with the authors of this file (see below).
# License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
#      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
#          with "runtime exception" (http://www.dune-project.org/license.html)
# Authors:
#   Felix Schindler (2016)

add_subdirectory(doxygen)


==> anc/xt-super/dune-xt-grid/doc/doxygen/CMakeLists.txt <==
# This file is part of the dune-xt-grid project:
#   https://github.com/dune-community/dune-xt-grid
# The copyright lies with the authors of this file (see below).
# License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
#      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
#          with "runtime exception" (http://www.dune-project.org/license.html)
# Authors:
#   Felix Schindler (2016)
#
# shortcut for creating the Doxyfile.in and Doxyfile

add_doxygen_target()


==> anc/xt-super/dune-xt-grid/doc/doxygen/Doxylocal <==
# This file is part of the dune-xt-grid project:
#   https://github.com/dune-community/dune-xt-grid
# The copyright lies with the authors of this file (see below).
# License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
#      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
#          with "runtime exception" (http://www.dune-project.org/license.html)
# Authors:
#   Felix Schindler (2016)
#
# This file contains local changes to the doxygen configuration
# please us '+=' to add file/directories to the lists

# The INPUT tag can be used to specify the files and/or directories that contain
# documented source files. You may enter file names like "myfile.cpp" or
# directories like "/usr/src/myproject". Separate the files or directories
# with spaces.

INPUT                 += @top_srcdir@/dune/
# see e.g. dune-grid for the examples of mainpage and modules
# INPUT                 += @srcdir@/mainpage \
#                          @srcdir@/modules

# The EXCLUDE tag can be used to specify files and/or directories that should
# excluded from the INPUT source files. This way you can easily exclude a
# subdirectory from a directory tree whose root is specified with the INPUT tag.

# EXCLUDE               += @top_srcdir@/dune/xt/grid/test

# The EXAMPLE_PATH tag can be used to specify one or more files or
# directories that contain example code fragments that are included (see
# the \include command).

# EXAMPLE_PATH          += @top_srcdir@/src

# The IMAGE_PATH tag can be used to specify one or more files or
# directories that contain image that are included in the documentation (see
# the \image command).

# IMAGE_PATH            += @top_srcdir@/dune/xt/grid/pics


==> anc/xt-super/dune-xt-grid/dune-xt-grid.pc.in <==
# This file is part of the dune-xt-grid project:
#   https://github.com/dune-community/dune-xt-grid
# The copyright lies with the authors of this file (see below).
# License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
#      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
#          with "runtime exception" (http://www.dune-project.org/license.html)
# Authors:
#   Felix Schindler (2016)

prefix=@prefix@
exec_prefix=@exec_prefix@
libdir=@libdir@
includedir=@includedir@
CXX=@CXX@
CC=@CC@
DEPENDENCIES=@REQUIRES@

Name: @PACKAGE_NAME@
Version: @VERSION@
Description: DUNE eXTensions (grid)
URL: https://github.com/dune-community/dune-xt-grid
Requires: dune-common dune-testtools dune-geometry dune-grid dune-xt-common
Libs: -L${libdir}
Cflags: -I${includedir}


==> anc/xt-super/dune-xt-grid/dune.module <==
# This file is part of the dune-xt-grid project:
#   https://github.com/dune-community/dune-xt-grid
# The copyright lies with the authors of this file (see below).
# License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
#      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
#          with "runtime exception" (http://www.dune-project.org/license.html)
# Authors:
#   Felix Schindler (2016)

Module: dune-xt-grid
Version: 2.4.1
Maintainer: dune-xt-dev@listserv.uni-muenster.de
Depends: dune-common (>= 2.4) dune-testtools (>= 2.4) dune-geometry (>= 2.4) dune-grid (>= 2.4) dune-xt-common (>=2.4)
Suggests: dune-pdelab dune-fem


==> anc/xt-super/dune-xt-grid/dune/CMakeLists.txt <==
# This file is part of the dune-xt-grid project:
#   https://github.com/dune-community/dune-xt-grid
# The copyright lies with the authors of this file (see below).
# License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
#      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
#          with "runtime exception" (http://www.dune-project.org/license.html)
# Authors:
#   Felix Schindler (2016)

add_subdirectory(xt)


==> anc/xt-super/dune-xt-grid/dune/xt/CMakeLists.txt <==
# This file is part of the dune-xt-grid project:
#   https://github.com/dune-community/dune-xt-grid
# The copyright lies with the authors of this file (see below).
# License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
#      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
#          with "runtime exception" (http://www.dune-project.org/license.html)
# Authors:
#   Felix Schindler (2016)
#   Rene Milk       (2016)
#   Tobias Leibner  (2016)

include_directories(SYSTEM ${DUNE_XT_COMMON_TEST_DIR}/gtest)
add_subdirectory(grid/test EXCLUDE_FROM_ALL )

FILE( GLOB_RECURSE _header "${CMAKE_CURRENT_SOURCE_DIR}/*.hh" )
add_format(${_header})


==> anc/xt-super/dune-xt-grid/dune/xt/grid/boundaryinfo.hh <==
// This file is part of the dune-xt-grid project:
//   https://github.com/dune-community/dune-xt-grid
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2012 - 2016)
//   Rene Milk       (2012 - 2016)
//   Sven Kaulmann   (2013 - 2014)
//   Tobias Leibner  (2014)

#ifndef DUNE_XT_GRID_BOUNDARYINFO_HH
#define DUNE_XT_GRID_BOUNDARYINFO_HH

#include "boundaryinfo/alldirichlet.hh"
#include "boundaryinfo/allneumann.hh"
#include "boundaryinfo/interfaces.hh"
#include "boundaryinfo/normalbased.hh"
#include "boundaryinfo/factory.hh"
#include "boundaryinfo/types.hh"

#endif // DUNE_XT_GRID_BOUNDARYINFO_HH


==> anc/xt-super/dune-xt-grid/dune/xt/grid/boundaryinfo/alldirichlet.hh <==
// This file is part of the dune-xt-grid project:
//   https://github.com/dune-community/dune-xt-grid
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2016)
//   Rene Milk       (2016)

#ifndef DUNE_XT_GRID_BOUNDARYINFO_ALLDIRICHLET_HH
#define DUNE_XT_GRID_BOUNDARYINFO_ALLDIRICHLET_HH

#include <dune/xt/common/configuration.hh>
#include <dune/xt/common/memory.hh>

#include "interfaces.hh"
#include "types.hh"

namespace Dune {
namespace XT {
namespace Grid {


Common::Configuration alldirichlet_boundaryinfo_default_config()
{
  return Common::Configuration("type", "xt.grid.boundaryinfo.alldirichlet");
}


template <class IntersectionImp>
class AllDirichletBoundaryInfo : public BoundaryInfo<IntersectionImp>
{
  typedef BoundaryInfo<IntersectionImp> BaseType;

public:
  using typename BaseType::IntersectionType;

  static std::string static_id()
  {
    return alldirichlet_boundaryinfo_default_config().get<std::string>("type");
  }

  virtual const BoundaryType& type(const IntersectionType& intersection) const override final
  {
    if (intersection.boundary())
      return dirichlet_boundary_;
    return no_boundary_;
  }

protected:
  static constexpr NoBoundary no_boundary_{};
  static constexpr DirichletBoundary dirichlet_boundary_{};
}; // class AllDirichletBoundaryInfo

template <class I>
constexpr NoBoundary AllDirichletBoundaryInfo<I>::no_boundary_;
template <class I>
constexpr DirichletBoundary AllDirichletBoundaryInfo<I>::dirichlet_boundary_;


template <class I>
std::unique_ptr<AllDirichletBoundaryInfo<I>>
make_alldirichlet_boundaryinfo(const Common::Configuration& /*cfg*/ = Common::Configuration())
{
  return XT::Common::make_unique<AllDirichletBoundaryInfo<I>>();
}


} // namespace Grid
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_GRID_BOUNDARYINFO_ALLDIRICHLET_HH


==> anc/xt-super/dune-xt-grid/dune/xt/grid/boundaryinfo/allneumann.hh <==
// This file is part of the dune-xt-grid project:
//   https://github.com/dune-community/dune-xt-grid
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2016)
//   Rene Milk       (2016)

#ifndef DUNE_XT_GRID_BOUNDARYINFO_ALLNEUMANN_HH
#define DUNE_XT_GRID_BOUNDARYINFO_ALLNEUMANN_HH

#include <dune/xt/common/configuration.hh>
#include <dune/xt/common/memory.hh>

#include "interfaces.hh"
#include "types.hh"

namespace Dune {
namespace XT {
namespace Grid {


Common::Configuration allneumann_boundaryinfo_default_config()
{
  return Common::Configuration("type", "xt.grid.boundaryinfo.allneumann");
}


template <class IntersectionImp>
class AllNeumannBoundaryInfo : public BoundaryInfo<IntersectionImp>
{
  typedef BoundaryInfo<IntersectionImp> BaseType;

public:
  using typename BaseType::IntersectionType;

  static std::string static_id()
  {
    return allneumann_boundaryinfo_default_config().get<std::string>("type");
  }

  virtual const BoundaryType& type(const IntersectionType& intersection) const override final
  {
    if (intersection.boundary())
      return neumann_boundary_;
    return no_boundary_;
  }

protected:
  static constexpr NoBoundary no_boundary_{};
  static constexpr NeumannBoundary neumann_boundary_{};
}; // class AllNeumannBoundaryInfo

template <class I>
constexpr NoBoundary AllNeumannBoundaryInfo<I>::no_boundary_;
template <class I>
constexpr NeumannBoundary AllNeumannBoundaryInfo<I>::neumann_boundary_;


template <class I>
std::unique_ptr<AllNeumannBoundaryInfo<I>>
make_allneumann_boundaryinfo(const Common::Configuration& /*cfg*/ = Common::Configuration())
{
  return XT::Common::make_unique<AllNeumannBoundaryInfo<I>>();
}


} // namespace Grid
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_GRID_BOUNDARYINFO_ALLNEUMANN_HH


==> anc/xt-super/dune-xt-grid/dune/xt/grid/boundaryinfo/factory.hh <==
// This file is part of the dune-xt-grid project:
//   https://github.com/dune-community/dune-xt-grid
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2016)
//   Rene Milk       (2016)

#ifndef DUNE_XT_GRID_BOUNDARYINFO_FACTORY_HH
#define DUNE_XT_GRID_BOUNDARYINFO_FACTORY_HH

#include "interfaces.hh"
#include "alldirichlet.hh"
#include "allneumann.hh"
#include "normalbased.hh"

namespace Dune {
namespace XT {
namespace Grid {


template <class I>
class BoundaryInfoFactory
{
public:
  static std::vector<std::string> available()
  {
    return {AllDirichletBoundaryInfo<I>::static_id(),
            AllNeumannBoundaryInfo<I>::static_id(),
            NormalBasedBoundaryInfo<I>::static_id()};
  }

  static Common::Configuration default_config(const std::string type)
  {
    if (type == AllDirichletBoundaryInfo<I>::static_id())
      return alldirichlet_boundaryinfo_default_config();
    else if (type == AllNeumannBoundaryInfo<I>::static_id())
      return allneumann_boundaryinfo_default_config();
    else if (type == NormalBasedBoundaryInfo<I>::static_id())
      return normalbased_boundaryinfo_default_config();
    else
      DUNE_THROW(Common::Exceptions::wrong_input_given,
                 "'" << type << "' is not a valid " << BoundaryInfo<I>::static_id() << "!");
  } // ... default_config(...)

  static std::unique_ptr<BoundaryInfo<I>> create(const std::string& type = available()[0],
                                                 const Common::Configuration config = Common::Configuration())
  {
    if (type == AllDirichletBoundaryInfo<I>::static_id())
      return make_alldirichlet_boundaryinfo<I>(config);
    else if (type == AllNeumannBoundaryInfo<I>::static_id())
      return make_allneumann_boundaryinfo<I>(config);
    else if (type == NormalBasedBoundaryInfo<I>::static_id())
      return make_normalbased_boundaryinfo<I>(config);
    else
      DUNE_THROW(Common::Exceptions::wrong_input_given,
                 "'" << type << "' is not a valid " << BoundaryInfo<I>::static_id() << "!");
  } // ... create(...)

  static std::unique_ptr<BoundaryInfo<I>> create(const Common::Configuration& config)
  {
    return create(config.get<std::string>("type"), config);
  }

}; // class BoundaryInfoFactory


} // namespace Grid
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_GRID_BOUNDARYINFO_FACTORY_HH


==> anc/xt-super/dune-xt-grid/dune/xt/grid/boundaryinfo/interfaces.hh <==
// This file is part of the dune-xt-grid project:
//   https://github.com/dune-community/dune-xt-grid
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2016)
//   Rene Milk       (2016)

#ifndef DUNE_XT_GRID_BOUNDARYINFO_INTERFACE_HH
#define DUNE_XT_GRID_BOUNDARYINFO_INTERFACE_HH

#include <string>

#include <dune/xt/common/fvector.hh>

#include <dune/xt/grid/type_traits.hh>

namespace Dune {
namespace XT {
namespace Grid {


class BoundaryType
{
protected:
  virtual std::string id() const = 0;

public:
  virtual bool operator==(const BoundaryType& other) const
  {
    return id() == other.id();
  }

  virtual bool operator!=(const BoundaryType& other) const
  {
    return !operator==(other);
  }
}; // class BoundaryType


template <class IntersectionImp>
class BoundaryInfo
{
  static_assert(is_intersection<IntersectionImp>::value, "");

public:
  typedef IntersectionImp IntersectionType;
  typedef typename IntersectionType::ctype DomainFieldType;
  static const size_t dimDomain = IntersectionType::dimension;
  static const size_t dimWorld  = IntersectionType::dimensionworld;
  typedef Common::FieldVector<DomainFieldType, dimDomain> DomainType;
  typedef Common::FieldVector<DomainFieldType, dimWorld> WorldType;

  virtual const BoundaryType& type(const IntersectionType& intersection) const = 0;

  static std::string static_id()
  {
    return "xt.grid.boundaryinfo";
  }
}; // class BoundaryInfo


} // namespace Grid
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_GRID_BOUNDARYINFO_INTERFACE_HH


==> anc/xt-super/dune-xt-grid/dune/xt/grid/boundaryinfo/normalbased.hh <==
// This file is part of the dune-xt-grid project:
//   https://github.com/dune-community/dune-xt-grid
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2016)
//   Rene Milk       (2016)

#ifndef DUNE_XT_GRID_BOUNDARYINFO_NORMALBASED_HH
#define DUNE_XT_GRID_BOUNDARYINFO_NORMALBASED_HH

#include <dune/xt/common/configuration.hh>
#include <dune/xt/common/exceptions.hh>
#include <dune/xt/common/memory.hh>

#include "interfaces.hh"
#include "types.hh"

namespace Dune {
namespace XT {
namespace Grid {


Common::Configuration normalbased_boundaryinfo_default_config()
{
  Common::Configuration config;
  config["type"]              = "xt.grid.boundaryinfo.normalbased";
  config["default"]           = "dirichlet";
  config["compare_tolerance"] = "1e-10";
  config["neumann.0"]         = "[1 0 0 0]";
  return config;
}


template <class IntersectionImp>
class NormalBasedBoundaryInfo : public BoundaryInfo<IntersectionImp>
{
  typedef BoundaryInfo<IntersectionImp> BaseType;
  typedef NormalBasedBoundaryInfo<IntersectionImp> ThisType;

public:
  using typename BaseType::IntersectionType;
  using typename BaseType::DomainFieldType;
  using typename BaseType::DomainType;
  using typename BaseType::WorldType;
  using BaseType::dimDomain;
  using BaseType::dimWorld;

  static std::string static_id()
  {
    return normalbased_boundaryinfo_default_config().get<std::string>("type");
  }

  static std::unique_ptr<ThisType> create(const Common::Configuration cfg = normalbased_boundaryinfo_default_config())
  {
    const Common::Configuration default_cfg = normalbased_boundaryinfo_default_config();
    // get default
    const std::string default_type = cfg.get("default", default_cfg.get<std::string>("default"));
    if (default_type != "dirichlet" && default_type != "neumann")
      DUNE_THROW(Common::Exceptions::configuration_error, "Wrong default '" << default_type << "' given!");
    const bool default_to_dirichlet = default_type == "dirichlet";
    // get tolerance
    const DomainFieldType tol = cfg.get("compare_tolerance", default_cfg.get<DomainFieldType>("compare_tolerance"));
    // get dirichlet and neumann
    std::vector<WorldType> dirichlets = getVectors(cfg, "dirichlet");
    std::vector<WorldType> neumanns   = getVectors(cfg, "neumann");
    // return
    return Common::make_unique<ThisType>(default_to_dirichlet, dirichlets, neumanns, tol);
  } // ... create(...)

  NormalBasedBoundaryInfo(const bool default_to_dirichlet = true,
                          const std::vector<WorldType> dirichlet_normals = std::vector<WorldType>(),
                          const std::vector<WorldType> neumann_normals   = std::vector<WorldType>(),
                          const DomainFieldType tol = 1e-10)
    : default_to_dirichlet_(default_to_dirichlet)
    , dirichlet_normals_(dirichlet_normals)
    , neumann_normals_(neumann_normals)
    , tol_(tol)
  {
    // normalize
    for (auto& normal : dirichlet_normals_)
      normal /= normal.two_norm();
    for (auto& normal : neumann_normals_)
      normal /= normal.two_norm();
    // sanity check
    for (auto& dirichletNormal : dirichlet_normals_) {
      if (contains(dirichletNormal, neumann_normals_))
        DUNE_THROW(Common::Exceptions::wrong_input_given,
                   "Given normals are too close for given tolerance '" << tol << "'!");
    }
  } // NormalBased(...)

  virtual const BoundaryType& type(const IntersectionType& intersection) const override final
  {
    if (!intersection.boundary())
      return no_boundary_;
    const WorldType outerNormal = intersection.centerUnitOuterNormal();
    if (contains(outerNormal, dirichlet_normals_))
      return dirichlet_boundary_;
    else if (contains(outerNormal, neumann_normals_))
      return neumann_boundary_;
    else
      return dirichlet_boundary_;
  } // ... type(...)

protected:
  static std::vector<WorldType> getVectors(const Common::Configuration& config, const std::string key)
  {
    std::vector<WorldType> ret;
    if (config.has_sub(key)) {
      bool found     = true;
      size_t counter = 0;
      while (found) {
        const std::string localKey = key + "." + Dune::XT::Common::to_string(counter);
        if (config.has_key(localKey))
          ret.push_back(config.get<WorldType>(localKey, dimWorld));
        else
          found = false;
        ++counter;
      }
    } else if (config.has_key(key))
      ret.push_back(config.get<WorldType>(key, dimWorld));
    return ret;
  } // ... getVectors(...)

  bool contains(const WorldType& normal, const std::vector<WorldType>& vectors) const
  {
    for (auto& vector : vectors)
      if (Dune::XT::Common::FloatCmp::eq(normal, vector, tol_))
        return true;
    return false;
  }

  const bool default_to_dirichlet_;
  std::vector<WorldType> dirichlet_normals_;
  std::vector<WorldType> neumann_normals_;
  const DomainFieldType tol_;
  static constexpr NoBoundary no_boundary_{};
  static constexpr DirichletBoundary dirichlet_boundary_{};
  static constexpr NeumannBoundary neumann_boundary_{};
}; // class NormalBasedBoundaryInfo

template <class I>
constexpr NoBoundary NormalBasedBoundaryInfo<I>::no_boundary_;
template <class I>
constexpr DirichletBoundary NormalBasedBoundaryInfo<I>::dirichlet_boundary_;
template <class I>
constexpr NeumannBoundary NormalBasedBoundaryInfo<I>::neumann_boundary_;


template <class I>
std::unique_ptr<NormalBasedBoundaryInfo<I>>
make_normalbased_boundaryinfo(const Common::Configuration& cfg = normalbased_boundaryinfo_default_config())
{
  return NormalBasedBoundaryInfo<I>::create(cfg);
}


} // namespace Grid
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_GRID_BOUNDARYINFO_NORMALBASED_HH


==> anc/xt-super/dune-xt-grid/dune/xt/grid/boundaryinfo/types.hh <==
// This file is part of the dune-xt-grid project:
//   https://github.com/dune-community/dune-xt-grid
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2016)
//   Rene Milk       (2016)

#ifndef DUNE_XT_GRID_BOUNDARYINFO_TYPES_HH
#define DUNE_XT_GRID_BOUNDARYINFO_TYPES_HH

#include "interfaces.hh"

namespace Dune {
namespace XT {
namespace Grid {

class NoBoundary : public BoundaryType
{
protected:
  virtual std::string id() const override final
  {
    return "no boundary";
  }
};

class UnknownBoundary : public BoundaryType
{
protected:
  virtual std::string id() const override final
  {
    return "unknown boundary";
  }
};


class DirichletBoundary : public BoundaryType
{
protected:
  virtual std::string id() const override final
  {
    return "dirichlet boundary";
  }
};


class NeumannBoundary : public BoundaryType
{
protected:
  virtual std::string id() const override final
  {
    return "neumann boundary";
  }
};


class RobinBoundary : public BoundaryType
{
protected:
  virtual std::string id() const override final
  {
    return "robin boundary";
  }
};


} // namespace Grid
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_GRID_BOUNDARYINFO_TYPES_HH


==> anc/xt-super/dune-xt-grid/dune/xt/grid/entity.hh <==
// This file is part of the dune-xt-grid project:
//   https://github.com/dune-community/dune-xt-grid
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2012 - 2016)
//   Rene Milk       (2012 - 2016)
//   Sven Kaulmann   (2014)
//   Tobias Leibner  (2014)

#ifndef DUNE_XT_GRID_ENTITY_HH
#define DUNE_XT_GRID_ENTITY_HH

#include <dune/geometry/referenceelements.hh>

#include <dune/grid/common/entity.hh>
#include <dune/grid/common/gridview.hh>

#include <dune/xt/common/print.hh>
#include <dune/xt/common/ranges.hh>
#include <dune/xt/common/string.hh>
#include <dune/xt/common/type_traits.hh>

namespace Dune {
namespace XT {
namespace Grid {


template <class GridPartOrViewType>
class Entity
{
  template <class GridViewType, bool is_view>
  struct Choose
  {
    typedef typename GridViewType::template Codim<0>::Entity Type;
  };

  template <class GridPartType>
  struct Choose<GridPartType, false>
  {
    typedef typename GridPartType::template Codim<0>::EntityType Type;
  };

  static const bool this_is_a_grid_view =
      std::is_base_of<GridView<typename GridPartOrViewType::Traits>, GridPartOrViewType>::value;

public:
  typedef typename Choose<GridPartOrViewType, this_is_a_grid_view>::Type Type;
}; // class Entity


template <class EntityType>
void print_entity(const EntityType& entity, const std::string name = Common::Typename<EntityType>::value(),
                  std::ostream& out = std::cout, const std::string prefix = "")
{
  if (!name.empty())
    out << prefix << name << ":\n";
  const auto& geometry = entity.geometry();
  for (auto ii : Common::value_range(geometry.corners()))
    out << prefix + "  "
        << "corner " + Common::to_string(ii) << " = " << geometry.corner(ii) << "\n";
} // ... print_entity(...)


template <int codim, int worlddim, class GridImp, template <int, int, class> class EntityImp>
double entity_diameter(const Dune::Entity<codim, worlddim, GridImp, EntityImp>& entity)
{
  auto max_dist        = std::numeric_limits<typename GridImp::ctype>::min();
  const auto& geometry = entity.geometry();
  for (auto i : Common::value_range(geometry.corners())) {
    const auto xi = geometry.corner(i);
    for (auto j : Common::value_range(i + 1, geometry.corners())) {
      auto xj = geometry.corner(j);
      xj -= xi;
      max_dist = std::max(max_dist, xj.two_norm());
    }
  }
  return max_dist;
} // entity_diameter


template <int codim, int worlddim, class GridImp, template <int, int, class> class EntityImp>
auto reference_element(const Dune::Entity<codim, worlddim, GridImp, EntityImp>& entity)
    -> decltype(ReferenceElements<typename GridImp::ctype, worlddim>::general(entity.geometry().type()))
{
  return ReferenceElements<typename GridImp::ctype, worlddim>::general(entity.geometry().type());
}

template <int mydim, int cdim, class GridImp, template <int, int, class> class GeometryImp>
auto reference_element(const Dune::Geometry<mydim, cdim, GridImp, GeometryImp>& geometry)
    -> decltype(ReferenceElements<typename GridImp::ctype, mydim>::general(geometry.type()))
{
  return ReferenceElements<typename GridImp::ctype, mydim>::general(geometry.type());
}


} // namespace Grid
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_GRID_ENTITY_HH


==> anc/xt-super/dune-xt-grid/dune/xt/grid/gridprovider.hh <==
// This file is part of the dune-xt-grid project:
//   https://github.com/dune-community/dune-xt-grid
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2016)

#ifndef DUNE_XT_GRID_GRIDPROVIDER_HH
#define DUNE_XT_GRID_GRIDPROVIDER_HH

#include "gridprovider/cube.hh"
#include "gridprovider/dgf.hh"
#include "gridprovider/factory.hh"
#include "gridprovider/gmsh.hh"
#include "gridprovider/provider.hh"

#endif // DUNE_XT_GRID_GRIDPROVIDER_HH


==> anc/xt-super/dune-xt-grid/dune/xt/grid/gridprovider/cube.hh <==
// This file is part of the dune-xt-grid project:
//   https://github.com/dune-community/dune-xt-grid
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Andreas Buhr     (2014)
//   Barbara Verfürth (2015)
//   Felix Schindler  (2012 - 2016)
//   Kirsten Weber    (2012)
//   Rene Milk        (2012 - 2015)
//   Tobias Leibner   (2014)

#ifndef DUNE_XT_GRID_GRIDPROVIDER_CUBE_HH
#define DUNE_XT_GRID_GRIDPROVIDER_CUBE_HH

#include <array>
#include <memory>
#include <sstream>
#include <type_traits>
#include <vector>
#include <limits>

#include <dune/xt/common/configuration.hh>
#include <dune/xt/common/exceptions.hh>
#include <dune/xt/common/fvector.hh>
#include <dune/xt/common/memory.hh>
#include <dune/xt/common/misc.hh>

#include <dune/xt/grid/structuredgridfactory.hh>
#include <dune/xt/grid/type_traits.hh>

#include <dune/xt/grid/grids.hh>

#include "provider.hh"

namespace Dune {
namespace XT {
namespace Grid {


static inline std::string cube_gridprovider_id()
{
  return "xt.grid.gridprovider.cube";
}


static inline Common::Configuration cube_gridprovider_default_config()
{
  Common::Configuration config;
  config["type"]            = cube_gridprovider_id();
  config["lower_left"]      = "[0 0 0 0]";
  config["upper_right"]     = "[1 1 1 1]";
  config["num_elements"]    = "[8 8 8 8]";
  config["num_refinements"] = "0";
  config["overlap_size"]    = "[1 1 1 1]";
  return config;
}


template <class GridType>
class CubeGridProviderFactory
{
  static_assert(is_grid<GridType>::value, "");

  template <typename G>
  struct ElementVariant;

  template <typename G>
  struct ElementVariant
  {
    static const int id = 2;
  };

  template <int dd, int dw>
  struct ElementVariant<Dune::SGrid<dd, dw>>
  {
    static const int id = 1;
  };

  template <int dim, class Coords>
  struct ElementVariant<Dune::YaspGrid<dim, Coords>>
  {
    static const int id = 1;
  };

#if HAVE_DUNE_SPGRID
  template <class ct, int dim, template <int> class Refinement, class Comm>
  struct ElementVariant<Dune::SPGrid<ct, dim, Refinement, Comm>>
  {
    static const int id = 1;
  };
#endif

#if HAVE_ALUGRID || HAVE_DUNE_ALUGRID

  template <int dimGrid, int dimWorld, class MpiCommImp>
  struct ElementVariant<Dune::ALUGrid<dimGrid, dimWorld, Dune::cube, Dune::conforming, MpiCommImp>>
  {
    static const int id = 1;
  };

  template <int dimGrid, int dimWorld, class MpiCommImp>
  struct ElementVariant<Dune::ALUGrid<dimGrid, dimWorld, Dune::cube, Dune::nonconforming, MpiCommImp>>
  {
    static const int id = 1;
  };

#endif // HAVE_ALUGRID || HAVE_DUNE_ALUGRID

public:
  static const bool available = true;

  static std::string static_id()
  {
    return cube_gridprovider_id();
  }

  static Common::Configuration default_config()
  {
    return cube_gridprovider_default_config();
  }

  /// TODO simplex grid overlap_size
  static GridProvider<GridType> create(const FieldVector<typename GridType::ctype, GridType::dimension>& lower_left,
                                       const FieldVector<typename GridType::ctype, GridType::dimension>& upper_right,
                                       const std::array<unsigned int, GridType::dimension>& num_elements,
                                       const unsigned int num_refinements,
                                       const std::array<unsigned int, GridType::dimension>& overlap_size)
  {
    static const int variant = ElementVariant<GridType>::id;
    static_assert(variant == 1 || variant == 2, "variant has to be 1 or 2!");
    for (unsigned int dd = 0; dd < GridType::dimension; ++dd) {
      if (!(lower_left[dd] < upper_right[dd]))
        DUNE_THROW(Common::Exceptions::wrong_input_given,
                   "lower_left has to be elementwise smaller than upper_right!\n\n" << lower_left[dd] << " vs. "
                                                                                    << upper_right[dd]);
    }
    std::shared_ptr<GridType> grd_ptr(nullptr);
    switch (variant) {
      case 1:
        grd_ptr = StructuredGridFactory<GridType>::createCubeGrid(lower_left, upper_right, num_elements, overlap_size);
        break;
      case 2:
      default:
        grd_ptr = StructuredGridFactory<GridType>::createSimplexGrid(lower_left, upper_right, num_elements);
        break;
    }
    grd_ptr->loadBalance();
#if HAVE_ALBERTA
    if (!std::is_same<GridType, AlbertaGrid<GridType::dimension, GridType::dimension>>::value)
#endif
      grd_ptr->preAdapt();
    grd_ptr->globalRefine(boost::numeric_cast<int>(num_refinements));
#if HAVE_ALBERTA
    if (!std::is_same<GridType, AlbertaGrid<GridType::dimension, GridType::dimension>>::value)
#endif
      grd_ptr->postAdapt();
    grd_ptr->loadBalance();
    return GridProvider<GridType>(grd_ptr);
  } // ... create(...)

  static GridProvider<GridType>
  create(const typename GridType::ctype& lower_left, const typename GridType::ctype& upper_right,
         const unsigned int num_elements =
             cube_gridprovider_default_config().get<std::vector<unsigned int>>("num_elements")[0],
         const unsigned int num_refinements = cube_gridprovider_default_config().get<unsigned int>("num_refinements"),
         const unsigned int overlap_size =
             cube_gridprovider_default_config().get<std::vector<unsigned int>>("overlap_size")[0])
  {
    return create(FieldVector<typename GridType::ctype, GridType::dimension>(lower_left),
                  FieldVector<typename GridType::ctype, GridType::dimension>(upper_right),
                  Common::make_array<unsigned int, GridType::dimension>(num_elements),
                  num_refinements,
                  Common::make_array<unsigned int, GridType::dimension>(overlap_size));
  } // ... create(...)

  static GridProvider<GridType> create(const Common::Configuration& cfg = cube_gridprovider_default_config())
  {
    static const size_t d = GridType::dimension;
    auto overlap_size     = cube_gridprovider_default_config().get<std::vector<unsigned int>>("overlap_size");
    std::array<unsigned int, d> overlap_size_array;
    if (overlap_size.size() >= d) {
      overlap_size_array = Common::make_array<unsigned int, d>(overlap_size);
    } else if (overlap_size.size() >= 1) {
      overlap_size_array = Common::make_array<unsigned int, d>(overlap_size);
    } else {
      DUNE_THROW(Common::Exceptions::wrong_input_given,
                 "overlap_size has to be a single number or a vector with at least " << d << "elements, has only "
                                                                                     << overlap_size.size()
                                                                                     << " elements!");
    }
    auto lower_left =
        cfg.get("lower_left",
                cube_gridprovider_default_config().get<FieldVector<typename GridType::ctype, GridType::dimension>>(
                    "lower_left"));
    auto upper_right =
        cfg.get("upper_right",
                cube_gridprovider_default_config().get<FieldVector<typename GridType::ctype, GridType::dimension>>(
                    "upper_right"));
    auto num_elements =
        cfg.get("num_elements", cube_gridprovider_default_config().get<std::vector<unsigned int>>("num_elements"));
    std::array<unsigned int, d> num_elements_array;
    if (num_elements.size() >= d) {
      num_elements_array = Common::make_array<unsigned int, d>(num_elements);
    } else if (num_elements.size() >= 1) {
      num_elements_array = Common::make_array<unsigned int, d>(num_elements);
    } else {
      DUNE_THROW(Common::Exceptions::wrong_input_given,
                 "num_elements has to be a single number or a vector with at least " << d << "elements, has only "
                                                                                     << num_elements.size()
                                                                                     << " elements!");
    }
    auto num_refinements =
        cfg.get("num_refinements", cube_gridprovider_default_config().get<unsigned int>("num_refinements"));
    return create(lower_left, upper_right, num_elements_array, num_refinements, overlap_size_array);
  } // ... create(...)
}; // struct CubeGridProviderFactory


template <class GridType>
typename std::enable_if<is_grid<GridType>::value, GridProvider<GridType>>::type make_cube_grid(
    const FieldVector<typename GridType::ctype, GridType::dimension>& lower_left,
    const FieldVector<typename GridType::ctype, GridType::dimension>& upper_right,
    const std::array<unsigned int, GridType::dimension> num_elements =
        cube_gridprovider_default_config().get<std::vector<unsigned int>>("num_elements")[0],
    const unsigned int num_refinements = cube_gridprovider_default_config().get<unsigned int>("num_refinements"),
    const std::array<unsigned int, GridType::dimension> overlap_size =
        Common::make_array<unsigned int, GridType::dimension>(
            cube_gridprovider_default_config().get<std::vector<unsigned int>>("overlap_size")))
{
  return CubeGridProviderFactory<GridType>::create(
      lower_left, upper_right, num_elements, num_refinements, overlap_size);
}


template <class GridType>
typename std::enable_if<is_grid<GridType>::value, GridProvider<GridType>>::type make_cube_grid(
    const typename GridType::ctype& lower_left, const typename GridType::ctype& upper_right,
    const unsigned int num_elements =
        cube_gridprovider_default_config().get<std::vector<unsigned int>>("num_elements")[0],
    const unsigned int num_refinements = cube_gridprovider_default_config().get<unsigned int>("num_refinements"),
    const unsigned int overlap_size =
        cube_gridprovider_default_config().get<std::vector<unsigned int>>("overlap_size")[0])
{
  return CubeGridProviderFactory<GridType>::create(
      lower_left, upper_right, num_elements, num_refinements, overlap_size);
}


template <class GridType>
typename std::enable_if<is_grid<GridType>::value, GridProvider<GridType>>::type
make_cube_grid(const Common::Configuration& cfg = cube_gridprovider_default_config())
{
  return CubeGridProviderFactory<GridType>::create(cfg);
}


} // namespace Grid
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_GRID_GRIDPROVIDER_CUBE_HH


==> anc/xt-super/dune-xt-grid/dune/xt/grid/gridprovider/dgf.hh <==
// This file is part of the dune-xt-grid project:
//   https://github.com/dune-community/dune-xt-grid
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Andreas Buhr    (2014)
//   Felix Schindler (2012 - 2016)
//   Kirsten Weber   (2012)
//   Rene Milk       (2012 - 2013, 2015)
//   Tobias Leibner  (2014)

#ifndef DUNE_XT_GRID_GRIDPROVIDER_DGF_HH
#define DUNE_XT_GRID_GRIDPROVIDER_DGF_HH

#include <memory>

#if HAVE_ALUGRID
#include <dune/grid/io/file/dgfparser/dgfalu.hh>
#endif
#include <dune/grid/io/file/dgfparser/dgfgridfactory.hh> // How convenient that GridPtr requires DGFGridFactory but ...
#include <dune/grid/io/file/dgfparser/dgfoned.hh>
#include <dune/grid/io/file/dgfparser/dgfs.hh>
#include <dune/grid/io/file/dgfparser/dgfyasp.hh>
#include <dune/grid/io/file/dgfparser/gridptr.hh> // ... does not include it!

#if HAVE_DUNE_ALUGRID
#include <dune/alugrid/dgf.hh>
#endif

#include <dune/xt/common/configuration.hh>
#include <dune/xt/common/string.hh>

#include "provider.hh"

namespace Dune {
namespace XT {
namespace Grid {


static inline std::string dgf_gridprovider_id()
{
  return "xt.grid.gridprovider.dgf";
}


static inline Common::Configuration dgf_gridprovider_default_config()
{
  Common::Configuration config;
  config["type"]     = dgf_gridprovider_id();
  config["filename"] = "dgf_1d_interval.dgf";
  return config;
}


template <class GridType>
class DgfGridProviderFactory
{
  static_assert(is_grid<GridType>::value, "");

public:
  static const bool available = true;

  static std::string static_id()
  {
    return dgf_gridprovider_id();
  }

  static Common::Configuration default_config()
  {
    auto cfg        = dgf_gridprovider_default_config();
    cfg["filename"] = std::string("dgf_") + Common::to_string(size_t(GridType::dimension)) + "d_interval.dgf";
    return cfg;
  }

  static GridProvider<GridType> create(const std::string& filename)
  {
    return GridProvider<GridType>(GridPtr<GridType>(filename).release());
  }

  static GridProvider<GridType> create(const Common::Configuration& cfg = default_config())
  {
    return create(cfg.get("filename", default_config().get<std::string>("filename")));
  }
}; // class DgfGridProviderFactory


template <class GridType>
typename std::enable_if<is_grid<GridType>::value, GridProvider<GridType>>::type
make_dgf_grid(const std::string& filename)
{
  return DgfGridProviderFactory<GridType>(filename);
}


template <class GridType>
typename std::enable_if<is_grid<GridType>::value, GridProvider<GridType>>::type
make_dgf_grid(const Common::Configuration& cfg = DgfGridProviderFactory<GridType>::default_config())
{
  return DgfGridProviderFactory<GridType>::create(cfg);
}


} // namespace Grid
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_GRID_GRIDPROVIDER_DGF_HH


==> anc/xt-super/dune-xt-grid/dune/xt/grid/gridprovider/factory.hh <==
// This file is part of the dune-xt-grid project:
//   https://github.com/dune-community/dune-xt-grid
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2012 - 2016)
//   Kirsten Weber   (2013)
//   Rene Milk       (2013 - 2016)
//   Tobias Leibner  (2014)

#ifndef DUNE_XT_GRID_PROVIDER_HH
#define DUNE_XT_GRID_PROVIDER_HH

#include <memory>
#include <type_traits>

#include <dune/xt/common/configuration.hh>
#include <dune/xt/common/type_traits.hh>

#include "cube.hh"
#include "dgf.hh"
#include "gmsh.hh"

namespace Dune {
namespace XT {
namespace Grid {


template <class GridType>
class GridProviderFactory
{
  template <class G, bool available = false>
  struct Helper
  {
    static std::vector<std::string> append(std::vector<std::string> in)
    {
      return in;
    }

    static bool compare(const std::string& /*type*/)
    {
      return false;
    }

    static Common::Configuration default_config()
    {
      DUNE_THROW(Common::Exceptions::internal_error, "This should not happen!");
      return Common::Configuration(0);
    }

    static std::unique_ptr<G> create(const Common::Configuration& /*cfg*/)
    {
      DUNE_THROW(Common::Exceptions::internal_error, "This should not happen!");
      return std::unique_ptr<G>(nullptr);
    }
  }; // struct Helper

  template <class G>
  struct Helper<G, true>
  {
    static std::vector<std::string> append(std::vector<std::string> in)
    {
      in.push_back(G::static_id());
      return in;
    }

    static bool compare(const std::string& type)
    {
      return type == G::static_id();
    }

    static Common::Configuration default_config()
    {
      return G::default_config();
    }

    static std::unique_ptr<G> create(const Common::Configuration& cfg)
    {
      if (cfg.empty())
        return G::create();
      else
        return G::create(cfg);
    }
  }; // struct Helper< ..., true >

  template <class G>
  static std::vector<std::string> call_append(std::vector<std::string> in)
  {
    return Helper<G, G::available>::append(in);
  }

  template <class G>
  static bool call_compare(const std::string& type)
  {
    return Helper<G, G::available>::compare(type);
  }

  template <class G>
  static Common::Configuration call_default_config(const std::string sub_name)
  {
    return Helper<G, G::available>::default_config(sub_name);
  }

  template <class G>
  static std::unique_ptr<G> call_create(const Common::Configuration& cfg)
  {
    return Helper<G, G::available>::create(cfg);
  }

  static std::string available_as_str()
  {
    std::string ret = "";
    const auto vals = available();
    if (vals.size() > 0) {
      ret += vals[0];
      for (size_t ii = 1; ii < vals.size(); ++ii)
        ret += "\n   " + vals[ii];
    }
    return ret;
  } // ... available_as_str(...)

  typedef CubeGridProviderFactory<GridType> CubeType;
  typedef DgfGridProviderFactory<GridType> DgfType;
  typedef GmshGridProviderFactory<GridType> GmshType;

public:
  static std::vector<std::string> available()
  {
    std::vector<std::string> ret;
    call_append<CubeType>(ret);
    call_append<DgfType>(ret);
    call_append<GmshType>(ret);
    return ret;
  }

  static Common::Configuration default_config(const std::string type)
  {
    if (call_compare<CubeType>(type))
      return call_default_config<CubeType>();
    else if (call_compare<DgfType>(type))
      return call_default_config<DgfType>();
    else if (call_compare<GmshType>(type))
      return call_default_config<GmshType>();
    else if (available().empty())
      DUNE_THROW(Common::Exceptions::wrong_input_given,
                 "There is no grid provider available for " << Common::Typename<GridType>::value() << "!");
    else
      DUNE_THROW(Common::Exceptions::wrong_input_given,
                 "Requested type '" << type << "' is not one of those avaible for "
                                    << Common::Typename<GridType>::value()
                                    << ":\n"
                                    << available_as_str());
  } // ... default_config(...)

  static std::unique_ptr<InterfaceType> create(const Common::Configuration& config)
  {
    return create(config.get<std::string>("type"), config);
  }

  static GridProvider<GridType> create(const std::string& type = available()[0],
                                       const Common::Configuration config = Common::Configuration())
  {
    if (call_compare<CubeType>(type))
      return call_create<CubeType>(config);
    else if (call_compare<DgfType>(type))
      return call_create<DgfType>();
    else if (call_compare<GmshType>(type))
      return call_create<GmshType>();
    else if (available().empty())
      DUNE_THROW(Common::Exceptions::wrong_input_given,
                 "There is no grid provider available for " << Common::Typename<GridType>::value() << "!");
    else
      DUNE_THROW(Common::Exceptions::wrong_input_given,
                 "Requested type '" << type << "' is not one of those avaible for "
                                    << Common::Typename<GridType>::value()
                                    << ":\n"
                                    << available_as_str());
  } // ... create(...)
}; // class GridProviderFactory


} // namespace Grid
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_GRID_PROVIDER_HH


==> anc/xt-super/dune-xt-grid/dune/xt/grid/gridprovider/gmsh.hh <==
// This file is part of the dune-xt-grid project:
//   https://github.com/dune-community/dune-xt-grid
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Andreas Buhr    (2014)
//   Felix Schindler (2012 - 2016)
//   Kirsten Weber   (2012)
//   Rene Milk       (2012 - 2013, 2015 - 2016)
//   Tobias Leibner  (2014 - 2015)

#ifndef DUNE_XT_GRID_GRIDPROVIDER_GMSH_HH
#define DUNE_XT_GRID_GRIDPROVIDER_GMSH_HH

#include <memory>
#include <type_traits>

#include <dune/grid/io/file/gmshreader.hh>
#include <dune/grid/utility/structuredgridfactory.hh>

#include <dune/xt/common/configuration.hh>
#include <dune/xt/common/exceptions.hh>

#include <dune/xt/grid/grids.hh>

#include "provider.hh"

namespace Dune {
namespace XT {
namespace Grid {


static inline std::string gmsh_gridprovider_id()
{
  return "xt.grid.gridprovider.gmsh";
}


static inline Common::Configuration gmsh_gridprovider_default_config()
{
  Common::Configuration config;
  config["type"]     = gmsh_gridprovider_id();
  config["filename"] = "g.msh";
  return config;
}


template <class GridType>
class GmshGridProviderFactory;


template <int dim, class Coordinates>
class GmshGridProviderFactory<Dune::YaspGrid<dim, Coordinates>>
{
public:
  static const bool available = false;
};


template <int dim, int dimworld, typename _ctype>
class GmshGridProviderFactory<Dune::SGrid<dim, dimworld, _ctype>>
{
public:
  static const bool available = false;
};


template <class GridType>
class GmshGridProviderFactory
{
public:
  static const bool available = false;

  static std::string static_id()
  {
    return gmsh_gridprovider_id();
  }

  static Common::Configuration default_config()
  {
    auto cfg = gmsh_gridprovider_default_config();
#if HAVE_ALUGRID
    if (std::is_same<ALUGrid<2, 2, simplex, conforming>, GridType>::value
        || std::is_same<ALUGrid<2, 2, simplex, nonconforming>, GridType>::value) {
      cfg["filename"] = "gmsh_2d_simplices.msh";
    }
#endif // HAVE_ALUGRID
    return cfg;
  }

  static GridProvider<GridType> create(const std::string& filename)
  {
    return GridProvider<GridType>(GmshReader<GridType>::read(filename));
  }

  static GridProvider<GridType> create(const Common::Configuration& cfg = default_config())
  {
    return create(cfg.get("filename", default_config().get<std::string>("filename")));
  }
}; // class GmshGridProviderFactory


} // namespace Grid
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_GRID_GRIDPROVIDER_GMSH_HH


==> anc/xt-super/dune-xt-grid/dune/xt/grid/gridprovider/provider.hh <==
// This file is part of the dune-xt-grid project:
//   https://github.com/dune-community/dune-xt-grid
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Andreas Buhr    (2014)
//   Felix Schindler (2012 - 2016)
//   Kirsten Weber   (2012)
//   Rene Milk       (2012 - 2016)
//   Sven Kaulmann   (2014)
//   Tobias Leibner  (2014, 2016)

#ifndef DUNE_XT_GRID_PROVIDER_PROVIDER_HH
#define DUNE_XT_GRID_PROVIDER_PROVIDER_HH

#include <memory>

#include <dune/grid/io/file/vtk/vtkwriter.hh>
#include <dune/grid/common/rangegenerators.hh>

#include <dune/xt/common/configuration.hh>
#include <dune/xt/common/exceptions.hh>
#include <dune/xt/common/ranges.hh>

#include <dune/xt/grid/type_traits.hh>
#include <dune/xt/grid/boundaryinfo.hh>
#include <dune/xt/grid/layers.hh>

namespace Dune {
namespace XT {
namespace Grid {


template <class GridImp>
class GridProvider
{
  static_assert(is_grid<GridImp>::value, "");

public:
  typedef GridProvider<GridImp> ThisType;

  typedef GridImp GridType;
  static const size_t dimDomain = GridImp::dimension;
  typedef typename GridType::ctype DomainFieldType;
  typedef FieldVector<DomainFieldType, dimDomain> DomainType;
  typedef typename GridType::template Codim<0>::Entity EntityType;

  typedef typename Layer<GridType, Layers::level, Backends::view>::type LevelGridViewType;
#if HAVE_DUNE_FEM
  typedef typename Layer<GridType, Layers::level, Backends::part>::type LevelGridPartType;
#endif

  typedef typename Layer<GridType, Layers::leaf, Backends::view>::type LeafGridViewType;
#if HAVE_DUNE_FEM
  typedef typename Layer<GridType, Layers::leaf, Backends::part>::type LeafGridPartType;
  typedef typename Layer<GridType, Layers::adaptive_leaf, Backends::part>::type AdaptiveLeafGridPartType;
#endif

  static const std::string static_id()
  {
    return "xt.grid.gridprovider";
  }

  /**
   * \attention Do not delete grd_ptr manually afterwards!
   */
  GridProvider(GridType* grd_ptr)
    : grid_ptr_(grd_ptr)
  {
  }

  GridProvider(std::unique_ptr<GridType>&& grd_ptr)
    : grid_ptr_(grd_ptr)
  {
  }

  GridProvider(std::shared_ptr<GridType> grd_ptr)
    : grid_ptr_(grd_ptr)
  {
  }

  GridProvider(const ThisType& other) = default;
  GridProvider(ThisType&& source) = default;

  ThisType& operator=(const ThisType& other) = delete;
  ThisType& operator=(ThisType&& source) = delete;

  const std::shared_ptr<GridType>& grid_ptr() const
  {
    return grid_ptr_;
  }

  std::shared_ptr<GridType> grid_ptr()
  {
    return grid_ptr_;
  }

  const GridType& grid() const
  {
    return *grid_ptr_;
  }

  GridType& grid()
  {
    return *grid_ptr_;
  }

  int max_level() const
  {
    return grid_ptr_->maxLevel();
  }

  template <Layers lr, Backends backend>
  typename Layer<GridType, lr, backend>::type layer(const int lvl = 0) const
  {
    return Layer<GridType, lr, backend>::create(*grid_ptr_, lvl);
  }

  template <Layers lr>
  typename Layer<GridType, lr, Backends::part>::type layer(const int lvl = 0)
  {
    return Layer<GridType, lr, Backends::part>::create(*grid_ptr_, lvl);
  }

  LevelGridViewType level_view(const int lvl) const
  {
    return Layer<GridType, Layers::level, Backends::view>::create(*grid_ptr_, lvl);
  }

  LeafGridViewType leaf_view() const
  {
    return Layer<GridType, Layers::leaf, Backends::view>::create(*grid_ptr_);
  }

#if HAVE_DUNE_FEM

  LevelGridPartType level_part(const int lvl)
  {
    return Layer<GridType, Layers::level, Backends::part>::create(*grid_ptr_, lvl);
  }

  LeafGridPartType leaf_part()
  {
    return Layer<GridType, Layers::leaf, Backends::part>::create(*grid_ptr_);
  }

  AdaptiveLeafGridPartType adaptive_leaf_part()
  {
    return Layer<GridType, Layers::adaptive_leaf, Backends::part>::create(*grid_ptr_);
  }

#endif // HAVE_DUNE_FEM

  void visualize(const std::string filename = static_id(),
                 const Common::Configuration& boundary_info_cfg = Common::Configuration()) const
  {
    if (boundary_info_cfg.empty())
      visualize_plain(filename);
    else
      visualize_with_boundary(boundary_info_cfg, filename);
  } // ... visualize(...)

  void visualize(const Common::Configuration& boundary_info_cfg) const
  {
    visualize_with_boundary(boundary_info_cfg, static_id());
  }

  void visualize(const Common::Configuration& boundary_info_cfg, const std::string filename) const
  {
    visualize_with_boundary(boundary_info_cfg, filename);
  }

private:
  void visualize_plain(const std::string filename) const
  {
    if (GridType::dimension > 3) // give us a call if you have any idea!
      DUNE_THROW(NotImplemented, "For grids of dimension > 3!");
    for (auto lvl : Common::value_range(max_level() + 1)) {
      auto grid_view = level_view(lvl);
      // vtk writer
      Dune::VTKWriter<LevelGridViewType> vtkwriter(grid_view);
      // codim 0 entity id
      std::vector<double> entityId = generateEntityVisualization(grid_view);
      vtkwriter.addCellData(entityId, "entity_id__level_" + Common::to_string(lvl));
#if DUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS
      // boundary id
      std::vector<double> boundaryId = generateBoundaryIdVisualization(grid_view);
      vtkwriter.addCellData(boundaryId, "boundary_id__level_" + Common::to_string(lvl));
#endif
      // write
      vtkwriter.write(filename + "__level_" + Common::to_string(lvl), VTK::appendedraw);
    }
  } // ... visualize_plain(...)

  void visualize_with_boundary(const Common::Configuration& boundary_info_cfg, const std::string filename) const
  {
    if (GridType::dimension > 3) // give us a call if you have any idea!
      DUNE_THROW(NotImplemented, "For grids of dimension > 3!");
    // boundary info
    typedef XT::Grid::BoundaryInfoFactory<typename LevelGridViewType::Intersection> BoundaryInfoFactory;
    auto boundary_info_ptr = BoundaryInfoFactory::create(boundary_info_cfg.get<std::string>("type"), boundary_info_cfg);
    for (auto lvl : Common::value_range(max_level() + 1)) {
      auto grid_view = level_view(lvl);
      // vtk writer
      Dune::VTKWriter<LevelGridViewType> vtkwriter(grid_view);
      // codim 0 entity id
      std::vector<double> entityId = generateEntityVisualization(grid_view);
      vtkwriter.addCellData(entityId, "entity_id__level_" + Common::to_string(lvl));
#if DUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS
      // boundary id
      std::vector<double> boundaryId = generateBoundaryIdVisualization(grid_view);
      vtkwriter.addCellData(boundaryId, "boundary_id__level_" + Common::to_string(lvl));
#endif
      // dirichlet values
      std::vector<double> dirichlet = generateBoundaryVisualization(grid_view, *boundary_info_ptr, "dirichlet");
      vtkwriter.addCellData(dirichlet, "isDirichletBoundary__level_" + Common::to_string(lvl));
      // neumann values
      std::vector<double> neumann = generateBoundaryVisualization(grid_view, *boundary_info_ptr, "neumann");
      vtkwriter.addCellData(neumann, "isNeumannBoundary__level_" + Common::to_string(lvl));
      // write
      vtkwriter.write(filename + "__level_" + Common::to_string(lvl), VTK::appendedraw);
    }
  } // ... visualize_with_boundary(...)

#if DUNE_GRID_EXPERIMENTAL_GRID_EXTENSIONS
  std::vector<double> generateBoundaryIdVisualization(const LevelGridViewType& gridView) const
  {
    std::vector<double> data(gridView.indexSet().size(0));
    // walk the grid
    const auto it_end = gridView.template end<0>();
    for (auto it = gridView.template begin<0>(); it != it_end; ++it) {
      const auto& entity              = *it;
      const auto& index               = gridView.indexSet().index(entity);
      data[index]                     = 0.0;
      size_t numberOfBoundarySegments = 0;
      bool isOnBoundary               = false;
      const auto intersectionItEnd = gridView.iend(entity);
      for (auto intersectionIt = gridView.ibegin(entity); intersectionIt != intersectionItEnd; ++intersectionIt) {
        if (!intersectionIt->neighbor() && intersectionIt->boundary()) {
          isOnBoundary = true;
          numberOfBoundarySegments += 1;
          data[index] += double(intersectionIt->boundaryId());
        }
      }
      if (isOnBoundary) {
        data[index] /= double(numberOfBoundarySegments);
      }
    } // walk the grid
    return data;
  }
#else
  std::vector<double> generateBoundaryIdVisualization(const LevelGridViewType& /*gridView*/) const
  {
    DUNE_THROW(InvalidStateException, "Experimental Grid Extensions missing");
  }
#endif

  template <class BoundaryInfoType>
  std::vector<double> generateBoundaryVisualization(const LevelGridViewType& gridView,
                                                    const BoundaryInfoType& boundaryInfo, const std::string type) const
  {
    constexpr DirichletBoundary dirichlet_type{};
    constexpr NeumannBoundary neumann_type{};
    std::vector<double> data(gridView.indexSet().size(0));
    // walk the grid
    for (auto&& entity : elements(gridView)) {
      const auto& index = gridView.indexSet().index(entity);
      data[index] = 0.0;
      for (auto intersectionIt = gridView.ibegin(entity); intersectionIt != gridView.iend(entity); ++intersectionIt) {
        if (type == "dirichlet") {
          if (boundaryInfo.type(*intersectionIt) == dirichlet_type)
            data[index] = 1.0;
        } else if (type == "neumann") {
          if (boundaryInfo.type(*intersectionIt) == neumann_type)
            data[index] = 1.0;
        } else
          DUNE_THROW(Common::Exceptions::internal_error, "Unknown type '" << type << "'!");
      }
    } // walk the grid
    return data;
  } // std::vector< double > generateBoundaryVisualization(...) const

  std::vector<double> generateEntityVisualization(const LevelGridViewType& gridView) const
  {
    std::vector<double> data(gridView.indexSet().size(0));
    for (auto&& entity : elements(gridView)) {
      const auto& index = gridView.indexSet().index(entity);
      data[index]       = double(index);
    } // walk the grid
    return data;
  } // ... generateEntityVisualization(...)

  std::shared_ptr<GridType> grid_ptr_;
}; // class GridProvider


} // namespace Grid
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_GRID_PROVIDER_PROVIDER_HH


==> anc/xt-super/dune-xt-grid/dune/xt/grid/gridprovider/starcd.hh <==
// This file is part of the dune-xt-grid project:
//   https://github.com/dune-community/dune-xt-grid
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2012 - 2016)
//   Kirsten Weber   (2012 - 2013)
//   Rene Milk       (2012 - 2016)
//   Tobias Leibner  (2014)

#ifndef DUNE_XT_GRID_GRIDPROVIDER_STARCD_HH
#define DUNE_XT_GRID_GRIDPROVIDER_STARCD_HH

#include <fstream>
#include <iostream>
#include <memory>
#include <sstream>
#include <type_traits>

#include <dune/common/exceptions.hh>
#include <dune/common/fvector.hh>

#include <dune/geometry/type.hh>

#include <dune/grid/common/gridfactory.hh>
#include <dune/grid/utility/structuredgridfactory.hh>

#include <dune/xt/common/configuration.hh>
#include <dune/xt/common/logging.hh>
#include <dune/xt/common/string.hh>

#include <dune/xt/grid/gridprovider.hh>

namespace Dune {
namespace XT {
namespace Grid {


static inline std::string starcd_gridprovider_id()
{
  return "xt.grid.gridprovider.starcd";
}


static inline Common::Configuration starcd_gridprovider_default_config()
{
  Common::Configuration config;
  config["type"]            = starcd_gridprovider_id();
  config["filename_prefix"] = "grid";
  return config;
}


/**
 * \brief   StarCD grid provider
 *
 *          Implemented for dimensions 1, 2, and 3.
 *
 */
template <class GridType>
class StarCDGridProviderFactory
{
  static const size_t dimDomain = GridType::dimension;

public:
  static const bool available = true;

  static const std::string static_id()
  {
    return starcd_gridprovider_id();
  }

  static Common::Configuration default_config()
  {
    return starcd_gridprovider_default_config();
  }

  static GridProvider<GridType> create(const std::string& filename_prefix)
  {
    std::ostream& out = Dune::XT::Common::Logger().devnull();

    // set up the grid factory
    GridFactory<GridType> factory;

    // read the vertices
    const std::string vertexFileName = filename_prefix + ".vrt";
    std::ifstream vertexFile(vertexFileName);
    if (!vertexFile)
      DUNE_THROW(Dune::IOError, "Could not open " << vertexFileName);
    std::string line;
    if (!std::getline(vertexFile, line))
      DUNE_THROW(Dune::IOError, "File " << vertexFileName << " is too short!");
    if (!(line == "PROSTAR_VERTEX"))
      DUNE_THROW(Dune::IOError,
                 "First line of File " << vertexFileName << " (" << line << "is not equal to 'PROSTAR_VERTEX' !");
    if (!std::getline(vertexFile, line))
      DUNE_THROW(Dune::IOError, "File " << vertexFileName << " is too short!");
    size_t numberOfVertices = 0;
    Dune::FieldVector<double, dimDomain> position;
    out << "Reading " << vertexFileName << " ...   " << std::flush;
    while (std::getline(vertexFile, line)) {
      numberOfVertices++;
      const std::vector<double> items = Dune::XT::Common::tokenize<double>(line, " ");
      if (items.size() != dimDomain + 1)
        DUNE_THROW(Dune::IOError, "Error: " << items.size() << " = items.size() != dim + 1 = " << dimDomain + 1 << "!");
      for (size_t ii = 0; ii < dimDomain; ++ii)
        position[ii] = items[ii + 1];
      factory.insertVertex(position);
    }
    out << "done: " << numberOfVertices << " vertices read." << std::endl;

    // read the elements
    std::string elementFileName = filename_prefix + ".cel";
    std::ifstream elementFile(elementFileName);
    if (!elementFile)
      DUNE_THROW(Dune::IOError, "Could not open " << elementFileName);
    if (!std::getline(elementFile, line))
      DUNE_THROW(Dune::IOError, "File " << elementFileName << " is too short!");
    if (!(line == "PROSTAR_CELL"))
      DUNE_THROW(Dune::IOError,
                 "First line of File " << elementFileName << " (" << line << "is not equal to 'PROSTAR_CELL' !");
    if (!std::getline(elementFile, line))
      DUNE_THROW(Dune::IOError, "File " << elementFileName << " is too short!");
    size_t numberOfElements      = 0;
    size_t numberOfPrisms        = 0;
    size_t numberOfCubes         = 0;
    size_t numberOfVerticesCube  = pow(2, dimDomain);
    size_t numberOfVerticesPrism = 6;
    std::vector<unsigned int> cubeVertices(numberOfVerticesCube); // unsigned int required by the grid factory
    std::vector<unsigned int> prismVertices(numberOfVerticesPrism);
    std::string firstLine;
    std::string secondLine;
    out << "Reading " << elementFileName << " ...   " << std::flush;
    while (std::getline(elementFile, firstLine)) {
      if (!std::getline(elementFile, secondLine))
        DUNE_THROW(Dune::IOError,
                   "No vertex data available in file " << elementFileName << " for element " << numberOfElements + 1
                                                       << "!");
      numberOfElements++;

      const auto items1 = Dune::XT::Common::tokenize<int>(firstLine, " ");
      auto items2       = Dune::XT::Common::tokenize<int>(secondLine, " ");

      // Erase zeros at the beginning of the line
      items2.erase(std::remove(items2.begin(), items2.end(), 0), items2.end());

      if (!(items1[0] == items2[0]) || !(numberOfElements == items2[0]))
        DUNE_THROW(Dune::IOError, "Elementindices do not correspond!");

      if (items2.size() == numberOfVerticesCube + 1) { // cube
        numberOfCubes++;
        for (size_t k = 0; k < numberOfVerticesCube; k++)
          cubeVertices[k] = items2[k + 1] - 1;
        if (dimDomain > 1)
          std::swap(cubeVertices[2], cubeVertices[3]);
        if (dimDomain == 3)
          std::swap(cubeVertices[6], cubeVertices[7]);
        factory.insertElement(Dune::GeometryType(Dune::GeometryType::cube, dimDomain), cubeVertices);
      } else if ((items2.size() == numberOfVerticesPrism + 1) && (dimDomain == 3)) { // prism
        numberOfPrisms++;
        for (size_t k = 0; k < numberOfVerticesPrism; k++)
          prismVertices[k] = items2[k + 1] - 1;
        factory.insertElement(Dune::GeometryType(Dune::GeometryType::prism, dimDomain), prismVertices);
      } else // neither cube or prism
        DUNE_THROW(Dune::IOError, "Type of element " << numberOfElements << " is not cube or prism!");
    } // while loop

    if (!(numberOfElements == (numberOfCubes + numberOfPrisms)))
      DUNE_THROW(Dune::IOError,
                 "Number of Elements (" << numberOfElements << ") is not equal to number of cubes (" << numberOfCubes
                                        << ") and number of prisms ("
                                        << numberOfPrisms
                                        << ").");

    out << "done: " << numberOfElements << " elements read (" << numberOfPrisms << " prisms and " << numberOfCubes
        << " cubes)." << std::endl;

    // finish the construction of the grid object
    out << "Starting createGrid() ... " << std::endl;

    return GridProvider<GridType>(factory.createGrid());
  } // ... create(...)

  static GridProvider<GridType> create(const Common::Configuration cfg = default_config())
  {
    return create(cfg.get("filename_prefix", default_config().get<std::string>("filename_prefix")));
  }
}; // class StarCDGridProviderFactory


} // namespace Grid
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_GRID_GRIDPROVIDER_STARCD_HH


==> anc/xt-super/dune-xt-grid/dune/xt/grid/grids.hh <==
// This file is part of the dune-xt-grid project:
//   https://github.com/dune-community/dune-xt-grid
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2016)

#ifndef DUNE_XT_GRID_GRIDS_HH
#define DUNE_XT_GRID_GRIDS_HH

#if HAVE_ALBERTA // clang-format off
# include <dune/xt/common/disable_warnings.hh>
#   include <dune/grid/albertagrid.hh>
# include <dune/xt/common/reenable_warnings.hh>
#endif
#if HAVE_ALUGRID
# include <dune/grid/alugrid.hh>
#endif
# include <dune/grid/sgrid.hh>
#include <dune/grid/yaspgrid.hh>

#if HAVE_DUNE_ALUGRID
# include <dune/alugrid/grid.hh>
#endif

#if HAVE_DUNE_SPGRID
# include <dune/grid/spgrid.hh>
#endif // clang-format on

#endif // DUNE_XT_GRID_GRIDS_HH


==> anc/xt-super/dune-xt-grid/dune/xt/grid/information.hh <==
// This file is part of the dune-xt-grid project:
//   https://github.com/dune-community/dune-xt-grid
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2012, 2014 - 2016)
//   Rene Milk       (2012 - 2016)
//   Sven Kaulmann   (2014)
//   Tobias Leibner  (2014, 2016)

#ifndef DUNE_XT_GRID_INFORMATION_HH
#define DUNE_XT_GRID_INFORMATION_HH

#include <ostream>

#include <boost/format.hpp>
#include <boost/range/adaptor/reversed.hpp>

#include <dune/common/unused.hh>

#include <dune/grid/common/gridview.hh>
#include <dune/grid/common/rangegenerators.hh>

#include <dune/xt/common/math.hh>
#include <dune/xt/common/ranges.hh>

#include <dune/xt/grid/entity.hh>
#include <dune/xt/grid/intersection.hh>
#include <dune/xt/grid/walker.hh>
#include <dune/xt/grid/walker/functors.hh>

namespace Dune {
namespace XT {
namespace Grid {


struct Statistics
{
  size_t numberOfEntities;
  size_t numberOfIntersections;
  size_t numberOfInnerIntersections;
  size_t numberOfBoundaryIntersections;
  double maxGridWidth;
  template <class GridViewType>
  Statistics(const GridViewType& gridView)
    : numberOfEntities(gridView.size(0))
    , numberOfIntersections(0)
    , numberOfInnerIntersections(0)
    , numberOfBoundaryIntersections(0)
    , maxGridWidth(0)
  {
    for (auto&& entity : elements(gridView)) {
      for (auto&& intIt : intersections(gridView, entity)) {
        ++numberOfIntersections;
        maxGridWidth = std::max(intIt.geometry().volume(), maxGridWidth);
        // if we are inside the grid
        numberOfInnerIntersections += (intIt.neighbor() && !intIt.boundary());
        // if we are on the boundary of the grid
        numberOfBoundaryIntersections += (!intIt.neighbor() && intIt.boundary());
      }
    }
  }
};

/** \brief grid statistic output to given stream
   */
template <class GridViewType>
void print_info(const GridViewType& gridView, std::ostream& out)
{
  const Statistics st(gridView);
  out << "found " << st.numberOfEntities << " entities," << std::endl;
  out << "found " << st.numberOfIntersections << " intersections," << std::endl;
  out << "      " << st.numberOfInnerIntersections << " intersections inside and" << std::endl;
  out << "      " << st.numberOfBoundaryIntersections << " intersections on the boundary." << std::endl;
  out << "      maxGridWidth is " << st.maxGridWidth << std::endl;
} // ... print_info(...)

/**
* \attention Not optimal, does a whole grid walk!
**/
template <class GridViewType>
size_t max_number_of_neighbors(const GridViewType& gridView)
{
  size_t maxNeighbours = 0;
  for (auto&& entity : elements(gridView)) {
    size_t neighbours = 0;
    for (auto&& DXTC_UNUSED(i) : intersections(gridView, entity)) {
      ++neighbours;
    }
    maxNeighbours = std::max(maxNeighbours, neighbours);
  }
  return maxNeighbours;
} // ... max_number_of_neighbors(...)

//! Provide min/max coordinates for all space dimensions of a GridView
template <class GridViewType>
struct Dimensions
{
  static_assert(std::is_base_of<GridView<typename GridViewType::Traits>, GridViewType>::value,
                "GridViewType is no GridView");
  typedef typename GridViewType::Grid GridType;
  //! automatic running min/max
  typedef Dune::XT::Common::MinMaxAvg<typename GridType::ctype> MinMaxAvgType;
  typedef std::array<MinMaxAvgType, GridType::dimensionworld> CoordLimitsType;
  typedef typename GridType::template Codim<0>::Entity EntityType;
  CoordLimitsType coord_limits;
  MinMaxAvgType entity_volume;
  MinMaxAvgType entity_width;

  //! gridwalk functor that does the actual work for \ref GridDimensions
  class GridDimensionsFunctor : public Functor::Codim0<GridViewType>
  {
    CoordLimitsType& coord_limits_;
    MinMaxAvgType& entity_volume_;
    MinMaxAvgType& entity_width_;

  public:
    GridDimensionsFunctor(CoordLimitsType& c, MinMaxAvgType& e, MinMaxAvgType& w)
      : coord_limits_(c)
      , entity_volume_(e)
      , entity_width_(w)
    {
    }

    virtual void apply_local(const EntityType& ent)
    {
      const auto& geo = ent.geometry();
      entity_volume_(geo.volume());
      entity_width_(entity_diameter(ent));
      for (auto i : Common::value_range(geo.corners())) {
        const auto& corner(geo.corner(i));
        for (size_t k = 0; k < GridType::dimensionworld; ++k)
          coord_limits_[k](corner[k]);
      }
    } // ()
  };

  double volume_relation() const
  {
    return entity_volume.min() != 0.0 ? entity_volume.max() / entity_volume.min() : -1;
  }

  Dimensions(const GridViewType& gridView)
  {
    GridDimensionsFunctor f(coord_limits, entity_volume, entity_width);
    Walker<GridViewType> gw(gridView);
    gw.add(f);
    gw.walk();
  }

  Dimensions(const EntityType& entity)
  {
    GridDimensionsFunctor f(coord_limits, entity_volume, entity_width);
    f.apply_local(entity);
  }
};

template <class GridType>
Dimensions<typename GridType::LeafGridViewType> dimensions(const GridType& grid)
{
  return Dimensions<typename GridType::LeafGridViewType>(grid.leafGridView());
}

template <class GridViewType>
Dimensions<GridViewType> dimensions(const GridViewType& gridView)
{
  return Dimensions<GridViewType>(gridView);
}

template <class GridViewType>
Dimensions<GridViewType> dimensions(const typename GridViewType::Grid::template Codim<0>::Entity& entity)
{
  return Dimensions<GridViewType>(entity);
}


} // namespace Grid
} // namespace XT
} // namespace Dune


template <class T>
inline std::ostream& operator<<(std::ostream& s, const Dune::XT::Grid::Dimensions<T>& d)
{
  for (size_t k = 0; k < T::dimensionworld; ++k) {
    const auto& mma = d.coord_limits[k];
    s << boost::format("x%d\tmin: %e\tavg: %e\tmax: %e\n") % k % mma.min() % mma.average() % mma.max();
  }
  s << boost::format("Entity vol min: %e\tavg: %e\tmax: %e\tQout: %e") % d.entity_volume.min()
           % d.entity_volume.average() % d.entity_volume.max() % d.volume_relation();
  s << std::endl;
  return s;
}


#endif // DUNE_XT_GRID_INFORMATION_HH


==> anc/xt-super/dune-xt-grid/dune/xt/grid/intersection.hh <==
// This file is part of the dune-xt-grid project:
//   https://github.com/dune-community/dune-xt-grid
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Andreas Buhr    (2014)
//   Felix Schindler (2012 - 2016)
//   Rene Milk       (2012 - 2013, 2015 - 2016)
//   Sven Kaulmann   (2013)
//   Tobias Leibner  (2014)

#ifndef DUNE_XT_GRID_INTERSECTION_HH
#define DUNE_XT_GRID_INTERSECTION_HH

#include <dune/common/deprecated.hh>
#include <dune/common/fvector.hh>

#include <dune/geometry/referenceelements.hh>

#include <dune/grid/common/intersection.hh>
#include <dune/grid/common/gridview.hh>

#include <dune/xt/common/float_cmp.hh>
#include <dune/xt/common/print.hh>
#include <dune/xt/common/ranges.hh>
#include <dune/xt/common/string.hh>
#include <dune/xt/common/type_traits.hh>

namespace Dune {
namespace XT {
namespace Grid {


template <class GridPartOrViewType>
class Intersection
{
  template <class GridViewType, bool is_view>
  struct Choose
  {
    typedef typename GridViewType::Intersection Type;
  };

  template <class GridPartType>
  struct Choose<GridPartType, false>
  {
    typedef typename GridPartType::IntersectionType Type;
  };

  static const bool this_is_a_grid_view =
      std::is_base_of<GridView<typename GridPartOrViewType::Traits>, GridPartOrViewType>::value;

public:
  typedef typename Choose<GridPartOrViewType, this_is_a_grid_view>::Type Type;
}; // class Intersection


/**
  \brief      prints some basic information about a Dune::Intersection, namely the number of its corners and the
              coordinates of those corners.
  \tparam     IntersectionType
              Dune::Intersection compatible
  \param[in]  intersection
              Dune::Intersection, whose information should be printed
  \param[out] stream
              std::ostream, into which the information is printed
  **/
template <class IntersectionType>
void print_intersection(const IntersectionType& intersection, std::ostream& out = std::cout,
                        const std::string prefix = "")
{
  out << prefix << Common::Typename<IntersectionType>::value() << std::endl;
  const auto& geometry = intersection.geometry();
  for (auto ii : Common::value_range(geometry.corners()))
    out << prefix << "  corner " + Common::to_string(ii) << " = " << geometry.corner(ii)
        << " (local: " << geometry.local(geometry.corner(ii)) << ")\n";
} // ... print_intersection(...)


/**
 * \brief Checks if intersection contains the given global_point.
 *
 *        Returns true, if global_point lies on the line between the corners of intersection.
 */
template <class G, class I, class D>
typename std::enable_if<Dune::Intersection<G, I>::dimension == 2, bool>::type
contains(const Dune::Intersection<G, I>& intersection, const Dune::FieldVector<D, 2>& global_point,
         const D& tolerance = Common::FloatCmp::DefaultEpsilon<D>::value())
{
  const auto& geometry = intersection.geometry();
  // get the global coordinates of the intersections corners
  assert(geometry.corners() == 2);
  const auto corner_0 = geometry.corner(0);
  const auto corner_1 = geometry.corner(1);
  // A line is given by $y = a*x + b$. Computing a and b fails for certain intersections (for instance those
  // parallel to the y axis). So in order to check if the point is on the line between the corners we consider the
  // vectors pointing from the point to each corner. If those are not orthogonal to the intersections normal, the point
  // cannot lie on the line between the two corners.
  const auto normal = intersection.centerUnitOuterNormal();
  for (auto vector : {corner_0 - global_point, corner_1 - global_point})
    if (vector * normal > tolerance)
      return false;
  // Now that we know the point is on the line, check if it is outside the bounding box of the two corners.
  if (Common::FloatCmp::lt(global_point[0], std::min(corner_0[0], corner_1[0]), tolerance)
      || Common::FloatCmp::gt(global_point[0], std::max(corner_0[0], corner_1[0]), tolerance))
    return false;
  if (Common::FloatCmp::lt(global_point[1], std::min(corner_0[1], corner_1[1]), tolerance)
      || Common::FloatCmp::gt(global_point[1], std::max(corner_0[1], corner_1[1]), tolerance))
    return false;
  // At this point we cannot reject the assumption that the point lies on the line between the two corners.
  return true;
} // ... contains(...)


} // namespace Grid
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_GRID_INTERSECTION_HH


==> anc/xt-super/dune-xt-grid/dune/xt/grid/layers.hh <==
// This file is part of the dune-xt-grid project:
//   https://github.com/dune-community/dune-xt-grid
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Andreas Buhr    (2014)
//   Felix Schindler (2014 - 2016)
//   Rene Milk       (2014 - 2016)

#ifndef DUNE_XT_GRID_LAYERS_HH
#define DUNE_XT_GRID_LAYERS_HH

#include <dune/common/typetraits.hh>

#if HAVE_DUNE_FEM
#include <dune/fem/gridpart/adaptiveleafgridpart.hh>
#include <dune/fem/gridpart/leafgridpart.hh>
#include <dune/fem/gridpart/levelgridpart.hh>
#endif

#include <dune/xt/grid/type_traits.hh>

namespace Dune {
namespace XT {
namespace Grid {

enum class Backends
{
  view,
  part
};


enum class Layers
{
  level,
  leaf,
  adaptive_leaf
};


/**
 * \brief Allows to statically create a leaf or level part or view (unspecialized variant).
 */
template <class GridType, Layers layer, Backends backend>
struct Layer
{
  static_assert(AlwaysFalse<GridType>::value, "No layer available for this combination!");

  typedef void type;

  static type create(const GridType& /*grid*/, const int /*level*/ = 0)
  {
    static_assert(AlwaysFalse<GridType>::value, "No layer available for this combination!");
  }

  static type create(GridType& /*grid*/, const int /*level*/ = 0)
  {
    static_assert(AlwaysFalse<GridType>::value, "No layer available for this combination!");
  }
}; // struct Layer


/**
 * \brief Allows to statically create a leaf or level part or view (leaf view variant).
 */
template <class GridType>
struct Layer<GridType, Layers::leaf, Backends::view>
{
  typedef typename GridType::LeafGridView type;

  static type create(const GridType& grid, const int /*level*/ = 0)
  {
    return grid.leafGridView();
  }
}; // struct Layer< ..., leaf, view >


/**
 * \brief Allows to statically create a leaf or level part or view (leaf view variant).
 */
template <class GridType>
struct Layer<GridType, Layers::level, Backends::view>
{
  typedef typename GridType::LevelGridView type;

  static type create(const GridType& grid, const int level)
  {
    assert(level >= 0);
    assert(level <= grid.maxLevel());
    return grid.levelGridView(level);
  }
}; // struct Layer< ..., level, view >


#if HAVE_DUNE_FEM


/**
 * \brief Allows to statically create a leaf or level part or view (leaf part variant, only from a non-const grid).
 */
template <class GridType>
struct Layer<GridType, Layers::leaf, Backends::part>
{
  typedef Fem::LeafGridPart<GridType> type;

  static type create(const GridType& /*grid*/, const int /*level*/ = 0)
  {
    static_assert(AlwaysFalse<GridType>::value,
                  "dune-fem does not allow the creation of a leaf grid part from a non-const grid!");
  }

  static type create(GridType& grid, const int /*level*/ = 0)
  {
    return type(grid);
  }
}; // struct Layer< ..., leaf, part >


/**
 * \brief Allows to statically create a leaf or level part or view (level part variant, only from a non-const grid).
 */
template <class GridType>
struct Layer<GridType, Layers::level, Backends::part>
{
  typedef Fem::LevelGridPart<GridType> type;

  static type create(const GridType& /*grid*/, const int /*level*/)
  {
    static_assert(AlwaysFalse<GridType>::value,
                  "dune-fem does not allow the creation of a level grid part from a non-const grid!");
  }

  static type create(GridType& grid, const int level)
  {
    assert(level >= 0);
    assert(level <= grid.maxLevel());
    return type(grid, level);
  }
}; // struct Layer< ..., level, part >


/**
 * \brief Allows to statically create a leaf or level part or view (leaf part variant, only from a non-const grid).
 */
template <class GridType>
struct Layer<GridType, Layers::adaptive_leaf, Backends::part>
{
  typedef Fem::AdaptiveLeafGridPart<GridType> type;

  static type create(const GridType& /*grid*/, const int /*level*/ = 0)
  {
    static_assert(AlwaysFalse<GridType>::value,
                  "dune-fem does not allow the creation of a leaf grid part from a non-const grid!");
  }

  static type create(GridType& grid, const int /*level*/ = 0)
  {
    return type(grid);
  }
}; // struct Layer< ..., leaf, part >


#else // HAVE_DUNE_FEM


template <class GridType>
struct Layer<GridType, Layers::leaf, Backends::part>
{
  static_assert(AlwaysFalse<GridType>::value, "You are missing dune-fem!");
};


template <class GridType>
struct Layer<GridType, Layers::level, Backends::part>
{
  static_assert(AlwaysFalse<GridType>::value, "You are missing dune-fem!");
};


template <class GridType>
struct Layer<GridType, Layers::adaptive_leaf, Backends::part>
{
  static_assert(AlwaysFalse<GridType>::value, "You are missing dune-fem!");
};


#endif // HAVE_DUNE_FEM

} // namespace Grid
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_GRID_LAYERS_HH


==> anc/xt-super/dune-xt-grid/dune/xt/grid/output/entity_visualization.hh <==
// This file is part of the dune-xt-grid project:
//   https://github.com/dune-community/dune-xt-grid
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2013 - 2016)
//   Rene Milk       (2013 - 2016)
//   Sven Kaulmann   (2013)
//   Tobias Leibner  (2014)

#ifndef DUNE_XT_GRID_OUTPUT_ENTITY_VISUALIZATION_HH
#define DUNE_XT_GRID_OUTPUT_ENTITY_VISUALIZATION_HH

#include <boost/io/ios_state.hpp>

#include <dune/geometry/genericgeometry/referenceelements.hh>

#include <dune/grid/common/mcmgmapper.hh>
#include <dune/grid/common/rangegenerators.hh>
#include <dune/grid/io/file/dgfparser/dgfparser.hh>
#include <dune/grid/io/file/vtk/vtkwriter.hh>

#include <dune/xt/common/filesystem.hh>
#include <dune/xt/common/logging.hh>
#include <dune/xt/common/ranges.hh>

namespace Dune {
namespace XT {
namespace Grid {

struct ElementVisualization
{
  //! Parameter for mapper class
  template <int dim>
  struct P0Layout
  {
    bool contains(const Dune::GeometryType& gt)
    {
      if (gt.dim() == dim)
        return true;
      return false;
    }
  };

  // demonstrate attaching data to elements
  template <class Grid, class F>
  static void elementdata(const Grid& grid, const F& f)
  {
    // get grid view on leaf part
    const auto gridView = grid.leafGridView();

    // make a mapper for codim 0 entities in the leaf grid
    Dune::LeafMultipleCodimMultipleGeomTypeMapper<Grid, P0Layout> mapper(grid);

    std::vector<double> values(mapper.size());
    for (auto&& entity : elements(gridView)) {
      values[mapper.map(entity)] = f(entity);
    }

    Dune::VTKWriter<typename Grid::LeafGridView> vtkwriter(gridView);
    vtkwriter.addCellData(values, "data");
    const std::string piecefilesFolderName = "piecefiles";
    const std::string piecefilesPath = f.dir() + "/" + piecefilesFolderName + "/";
    Common::test_create_directory(piecefilesPath);
    vtkwriter.pwrite(f.filename(), f.dir(), piecefilesFolderName, Dune::VTK::appendedraw);
  }

  class FunctorBase
  {
  public:
    FunctorBase(const std::string fname, const std::string dname)
      : filename_(fname)
      , dir_(dname)
    {
    }
    const std::string filename() const
    {
      return filename_;
    }
    const std::string dir() const
    {
      return dir_;
    }

  protected:
    const std::string filename_;
    const std::string dir_;
  };

  class VolumeFunctor : public FunctorBase
  {
  public:
    VolumeFunctor(const std::string fname, const std::string dname)
      : FunctorBase(fname, dname)
    {
    }

    template <class Entity>
    double operator()(const Entity& ent) const
    {
      return ent.geometry().volume();
    }
  };

  class ProcessIdFunctor : public FunctorBase
  {
  public:
    ProcessIdFunctor(const std::string fname, const std::string dname)
      : FunctorBase(fname, dname)
    {
    }

    template <class Entity>
    double operator()(const Entity& /*ent*/) const
    {
      return Dune::MPIHelper::getCollectiveCommunication().rank();
    }
  };

  template <class GridType>
  class BoundaryFunctor : public FunctorBase
  {
    const GridType& grid_;

  public:
    BoundaryFunctor(const GridType& grid, const std::string fname, const std::string dname)
      : FunctorBase(fname, dname)
      , grid_(grid)
    {
    }

    template <class Entity>
    double operator()(const Entity& entity) const
    {
      double ret(0.0);
      int numberOfBoundarySegments(0);
      bool isOnBoundary   = false;
      const auto leafview = grid_.leafGridView();
      for (auto&& intersection : intersections(leafview, entity)) {
        if (!intersection.neighbor() && intersection.boundary()) {
          isOnBoundary = true;
          numberOfBoundarySegments += 1;
          ret += double(intersection.boundaryId());
        }
      }
      if (isOnBoundary) {
        ret /= double(numberOfBoundarySegments);
      }
      return ret;
    }
  };

  class AreaMarker : public FunctorBase
  {

  public:
    AreaMarker(const std::string fname, const std::string dname)
      : FunctorBase(fname, dname)
    {
    }

    template <class Entity>
    double operator()(const Entity& entity) const
    {
      typedef typename Entity::Geometry EntityGeometryType;

      typedef Dune::FieldVector<typename EntityGeometryType::ctype, EntityGeometryType::coorddimension> DomainType;

      const EntityGeometryType& geometry = entity.geometry();

      DomainType baryCenter(0.0);

      for (auto corner : Common::value_range(geometry.corners())) {
        baryCenter += geometry.corner(corner);
      }
      baryCenter /= geometry.corners();

      double ret(0.0);

      if (!((baryCenter[0] < 0.0) || (baryCenter[0] > 1.0))) { // only in unit square
        if (!((baryCenter[1] < 0.0) || (baryCenter[1] > 1.0))) {
          ret = 1.0;
        }
      }
      return ret;
    }
  };

  class GeometryFunctor : public FunctorBase
  {
  public:
    GeometryFunctor(const std::string fname, const std::string dname)
      : FunctorBase(fname, dname)
    {
    }

    template <class Entity>
    double operator()(const Entity& ent) const
    {
      const typename Entity::Geometry& geo = ent.geometry();
      double vol = geo.volume();
      if (vol < 0) {
        boost::io::ios_all_saver guard(DXTC_LOG_ERROR);
        DXTC_LOG_ERROR << std::setiosflags(std::ios::fixed) << std::setprecision(6) << std::setw(8);
        // std::cout.showpoint();
        for (auto i : Common::value_range(geo.corners())) {
          DXTC_LOG_ERROR << geo.corner(i) << "\t\t";
        }
        DXTC_LOG_ERROR << std::endl;
      }
      return vol;
    }
  };

  //! supply functor
  template <class Grid>
  static void all(const Grid& grid, const std::string outputDir = "visualisation")
  {
    // make function objects
    BoundaryFunctor<Grid> boundaryFunctor(grid, "boundaryFunctor", outputDir);
    AreaMarker areaMarker("areaMarker", outputDir);
    GeometryFunctor geometryFunctor("geometryFunctor", outputDir);
    ProcessIdFunctor processIdFunctor("ProcessIdFunctor", outputDir);
    VolumeFunctor volumeFunctor("volumeFunctor", outputDir);

    // call the visualization functions
    elementdata(grid, boundaryFunctor);
    elementdata(grid, areaMarker);
    elementdata(grid, geometryFunctor);
    elementdata(grid, processIdFunctor);
    elementdata(grid, volumeFunctor);
  }
};

} // namespace XT
} // namespace Grid
} // namespace Dune

#endif // DUNE_XT_GRID_OUTPUT_ENTITY_VISUALIZATION_HH


==> anc/xt-super/dune-xt-grid/dune/xt/grid/output/pgf.hh <==
// This file is part of the dune-xt-grid project:
//   https://github.com/dune-community/dune-xt-grid
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Andreas Buhr    (2014)
//   Felix Schindler (2013 - 2016)
//   Rene Milk       (2012 - 2013, 2015 - 2016)
//   Tobias Leibner  (2014)

#ifndef DUNE_XT_GRID_OUTPUT_PGF_HH
#define DUNE_XT_GRID_OUTPUT_PGF_HH

#include <array>
#include <cstdio>
#include <limits>
#include <ostream>

#include <dune/common/array.hh>
#include <dune/common/fvector.hh>

#include <dune/xt/grid/walk_functors.hh>
#include <dune/xt/grid/walker.hh>

namespace Dune {
namespace XT {
namespace Grid {

typedef std::array<std::string, 7> TexColorArrayType;
namespace {
const TexColorArrayType texcolors_ = {{"black", "red", "blue", "green", "yellow", "cyan", "magenta"}};
}

//! A means to ensure we have exactly 2 coords for tikz to draw, even in 1D
struct PgfCoordWrapper : Dune::FieldVector<double, 2>
{
  template <int wdim>
  PgfCoordWrapper(const Dune::FieldVector<double, wdim>& vector)
    : Dune::FieldVector<double, 2>(0.0)
  {
    for (size_t i = 0; i < size_t(std::min(wdim, 2)); ++i)
      (*this)[i] = vector[i];
  }
};

/** \brief print a tex(tikz) representation of an entity to stream
 *  \ingroup Latex
 *  \param output the ostream used for output
 *
 *  A functor to be used in a \ref GridWalk
 **/
class PgfEntityFunctor
{
public:
  PgfEntityFunctor(std::ostream& output)
    : file_(output)
  {
  }

  template <class Entity>
  void operator()(const Entity& ent, const int ent_idx)
  {
    const auto& geo = ent.geometry();
    for (std::size_t i = 0; i < geo.corners(); ++i) {
      const PgfCoordWrapper corner(geo.corner(i));
      char buffer[150] = {'\0'};
      const int c =
          std::snprintf(buffer, 150, "\\coordinate(C_%d_%lu) at (%f,%f);\n", ent_idx, i, corner[0], corner[1]);
      assert(c > 0);
      file_ << buffer;
    }
    // \draw (A)--(B)--(C)--cycle;
    file_ << "\\draw ";
    for (std::size_t i = 0; i < geo.corners(); ++i) {
      char buffer[50] = {'\0'};
      std::snprintf(buffer, 50, "(C_%d_%lu)--", ent_idx, i);
      file_ << buffer;
    }
    file_ << "cycle;\n ";
  }

private:
  std::ostream& file_;
};

/** \brief print a tex(tikz) representation of a intersection to stream
 *  \ingroup Latex
 *  \param file the ostream used for output
 *  \param color a latex color definiton used for lines
 *  \param print_entitiy_num whether to draw the Entity's Id number
 *
 *  A functor to be used in a \ref GridWalk
 *  \see Pgf
 **/
template <class GridViewType>
class PgfEntityFunctorIntersections : public Functor::Codim0And1<GridViewType>
{
  typedef Functor::Codim0And1<GridViewType> BaseType;

public:
  PgfEntityFunctorIntersections(const GridViewType& grid_view, std::ostream& file, const std::string color = "black",
                                const bool print_entityIndex = false)
    : file_(file)
    , color_(color)
    , print_entityIndex_(print_entityIndex)
    , grid_view_(grid_view)
  {
  }

  virtual void apply_local(const typename BaseType::EntityType& entity)
  {
    const auto ent_idx = grid_view_.indexSet().index(entity);
    maybePrintEntityIndex(entity, ent_idx);
  }

  virtual void apply_local(const typename BaseType::IntersectionType& intersection,
                           const typename BaseType::EntityType& /*inside_entity*/,
                           const typename BaseType::EntityType& /*outside_entity*/)
  {
    PgfCoordWrapper a(intersection.geometry().corner(0));
    PgfCoordWrapper b(intersection.geometry().corner(1));
    char buffer[250] = {'\0'};
    std::snprintf(buffer,
                  250,
                  "\\draw[draw=%s,line width=\\gridlinewidth pt,line cap=round] (%f,%f)--(%f,%f);\n",
                  color_.c_str(),
                  a[0],
                  a[1],
                  b[0],
                  b[1]);
    file_ << buffer;
    file_.flush();
  }

  void maybePrintEntityIndex(const typename BaseType::EntityType& entity, const int idx)
  {
    if (!print_entityIndex_)
      return;
    PgfCoordWrapper center(entity.geometry().center());
    char buffer[50] = {'\0'};
    std::snprintf(buffer, 50, "\\node[circle] at (%f,%f) {%d};\n", center[0], center[1], idx);
    file_ << buffer;
  }

protected:
  std::ostream& file_;
  const std::string color_;
  const bool print_entityIndex_;
  const GridViewType& grid_view_;
};

/** \brief print a tex(tikz) representation of each entity to strean
 * basically the same as \ref PgfEntityFunctorIntersections, but shifting the drawn line "inwards"
 *  \ingroup Latex
 *  \param file the ostream used for output
 *  \param color a latex color definiton used for lines
 *  \param print_entitiy_num whether to draw the Entity's Id number
 *
 *  A functor to be used in a \ref GridWalk
 **/
template <class GridViewType>
class PgfEntityFunctorIntersectionsWithShift : public PgfEntityFunctorIntersections<GridViewType>
{
  typedef PgfEntityFunctorIntersections<GridViewType> BaseType;

public:
  PgfEntityFunctorIntersectionsWithShift(const GridViewType& grid_view, std::ostream& file,
                                         const std::string color = "black", const int level = 0,
                                         bool print_entityIndex = false)
    : BaseType(grid_view, file, color, print_entityIndex)
    , level_(level)
  {
  }

  virtual void apply_local(const typename BaseType::IntersectionType& intersection,
                           const typename BaseType::EntityType& inside_entity,
                           const typename BaseType::EntityType& /*outside_entity*/)
  {
    const PgfCoordWrapper center(inside_entity.geometry().center());
    const float fac = 0.16 * level_;
    PgfCoordWrapper a(intersection.geometry().corner(0));
    PgfCoordWrapper b(intersection.geometry().corner(1));
    PgfCoordWrapper a_c = center - a;
    PgfCoordWrapper b_c = center - b;
    a_c *= fac;
    b_c *= fac;
    a += a_c;
    b += b_c;
    char buffer[150] = {'\0'};
    std::snprintf(buffer,
                  150,
                  "\\draw[draw=%s,line width=\\gridlinewidth pt,line cap=round] (%f,%f)--(%f,%f);\n",
                  this->color_.c_str(),
                  a[0],
                  a[1],
                  b[0],
                  b[1]);
    this->file_ << buffer;
    this->file_.flush();
  }

private:
  const int level_;
};

/** \brief Provider of three types of latex drawings for \ref Grid
 *  \tparam GridType a \ref Grid implementation
 **/
template <class GridType>
class PgfOutput
{
public:
  PgfOutput(GridType& grid)
    : grid_(grid)
  {
  }

  //! print a tex representation of any given 2D grid leaf level to file
  void leaf(std::ostream& file, const bool includable = true) const
  {
    if (!includable) {
      file << "\\documentclass{article}\n"
              "\\usepackage{tikz}\n"
              "\\usetikzlibrary{calc,intersections, arrows,shapes.misc,shapes.arrows}\n"
              "\\pagestyle{empty}\n\\newcommand{\\gridplotscale}{14.8}\n"
              "\\newcommand{\\gridcoordscale}{0.8}\n"
              "\\newcommand{\\gridlinewidth}{0.8}\n"
              "\\begin{document}\n"
              "\\begin{tikzpicture}[scale=\\gridplotscale]\n";
    } else
      file << "\\begin{tikzpicture}\n";
    Walker<typename GridType::LeafGridView> gridWalk(grid_.leafGridView());
    PgfEntityFunctorIntersections<typename GridType::LeafGridView> pgf(grid_.leafGridView(), file);
    gridWalk.add(pgf);
    gridWalk.walk();

    file << "\\end{tikzpicture}\n";
    if (!includable)
      file << "\\end{document}\n";
  }

  /** \brief refine given grid refineLevel times and draw all entities into the same figure
   * \param includable true: only output tikzpicture environment
   *                   false: wrap tikzpicture environment in complete document
   * \param refineLevel passed to \ref Grid::globalRefine
   * \param file the output stream
   **/
  void stacked(std::ostream& file, const int refineLevel, const bool includable = true)
  {
    if (!includable) {
      file << "\\documentclass{article}\n"
              "\\usepackage{tikz}\n"
              "\\usetikzlibrary{calc,intersections, arrows,shapes.misc,shapes.arrows}\n"
              "\\pagestyle{empty}\n\\newcommand{\\gridplotscale}{14.8}\n"
              "\\newcommand{\\gridcoordscale}{0.8}\n"
              "\\newcommand{\\gridlinewidth}{0.8}\n"
              "\\begin{document}\n"
              "\\begin{tikzpicture}[scale=\\gridplotscale]\n";
    } else
      file << "\\begin{tikzpicture}\n";
    grid_.globalRefine(refineLevel);
    for (int i = 0; i < refineLevel; ++i) {
      typedef typename GridType::LevelGridView ViewType;
      const ViewType& view = grid_.levelGridView(i);
      Walker<ViewType> gridWalk(view);
      PgfEntityFunctorIntersectionsWithShift<ViewType> pgf(
          view, file, texcolors_[std::min(i, int(texcolors_.size()))], i, true);
      gridWalk.add(pgf);
      gridWalk.walk();
      file << "%%%%%%%%%%%%%%%" << view.size(0) << "%%%%%%%%%%%%%%%%\n";
    }

    file << "\\end{tikzpicture}\n";
    if (!includable)
      file << "\\end{document}\n";
  }

  /** \brief refine given grid refineLevel times and create a subfigure for each level
   *  \param includable true: only output figure environment
   *                   false: wrap figure environment in complete document
   *  \param refineLevel passed to \ref Grid::globalRefine
   *  \param file the output stream
   *
   *  The written latex code allows tweaking by changing values of gridplotscale,
   *  gridcoordscale and gridlinewidth
   **/
  void refineseries(std::ostream& file, const int refineLevel, const bool includable = true)
  {
    if (!includable) {
      file << "\\documentclass{article}\n"
              "\\usepackage{tikz}\n\\usepackage{subfig}\n"
              "\\usetikzlibrary{calc,intersections, arrows,shapes.misc,shapes.arrows}\n"
              "\\pagestyle{empty}\n\\newcommand{\\gridplotscale}{0.8}\n"
              "\\newcommand{\\gridcoordscale}{0.8}\n"
              "\\newcommand{\\gridlinewidth}{0.8}\n"
              "\\begin{document}\n";
    }
    file << "\\begin{figure}\n";
    grid_.globalRefine(refineLevel);
    for (int i = 0; i < refineLevel; ++i) {
      typedef typename GridType::LevelGridView ViewType;
      {
        const ViewType& view = grid_.levelGridView(i);
        char buffer[80] = {'\0'};
        std::snprintf(buffer, 80, "\\subfloat[Level %d]{\n\\begin{tikzpicture}[scale=\\gridplotscale]\n", i);
        file << buffer;
        Walker<ViewType> gridWalk(view);
        PgfEntityFunctorIntersections<ViewType> thisLevel(view, file, "black", true);
        gridWalk.add(thisLevel);
        gridWalk.walk();
      }
      typedef typename GridType::LeafGridView LeafView;
      Walker<LeafView> leafWalk(grid_.leafGridView());
      MinMaxCoordinateFunctor<LeafView> minMaxCoord;
      leafWalk.add(minMaxCoord);
      leafWalk.walk();

      switch (GridType::dimensionworld) {
        case 1: {
          char buffer[80]     = {'\0'};
          const double offset = 0.2;
          const char* format = "\\node[scale=\\gridcoordscale] at (%f,0) {(%d)};\n";
          std::snprintf(buffer, 80, format, minMaxCoord.minima_[0] - offset, minMaxCoord.minima_[0]);
          file << buffer;
          std::snprintf(buffer, 80, format, minMaxCoord.maxima_[0] - offset, minMaxCoord.maxima_[0]);
          file << buffer;
          break;
        }
        case 2:
        case 3: {
          const double offset = 0.2;
          const char* format  = "\\node[scale=\\gridcoordscale] at (%f,%f) {(%d,%d)};\n";
          char buffer[100] = {'\0'};
          std::snprintf(buffer,
                        100,
                        format,
                        minMaxCoord.minima_[0] - offset,
                        minMaxCoord.minima_[1] - offset,
                        minMaxCoord.minima_[0],
                        minMaxCoord.minima_[1]);
          file << buffer;
          std::snprintf(buffer,
                        100,
                        format,
                        minMaxCoord.maxima_[0] - offset,
                        minMaxCoord.maxima_[1] - offset,
                        minMaxCoord.maxima_[0],
                        minMaxCoord.maxima_[1]);
          file << buffer;
          break;
        }
      }
      if ((i + 1) % 3 == 0) // three subfigs per row
        file << "\\end{tikzpicture}}\\\\\n";
      else
        file << "\\end{tikzpicture}}\n";
    }
    file << "\\end{figure}\n";
    if (!includable)
      file << "\\end{document}\n";
  }

private:
  GridType& grid_;
};

} // namespace XT
} // namespace Grid
} // namespace Dune

#endif // DUNE_XT_GRID_OUTPUT_PGF_HH


==> anc/xt-super/dune-xt-grid/dune/xt/grid/periodic_gridview.hh <==
// This file is part of the dune-xt-grid project:
//   https://github.com/dune-community/dune-xt-grid
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2015 - 2016)
//   Rene Milk       (2015 - 2016)
//   Tobias Leibner  (2015 - 2016)

#ifndef DUNE_XT_GRID_PERIODICVIEW_HH
#define DUNE_XT_GRID_PERIODICVIEW_HH

#include <bitset>
#include <map>
#include <utility>
#include <vector>
#include <set>

#include <dune/grid/common/gridview.hh>
#include <dune/grid/common/rangegenerators.hh>

#include <dune/xt/common/exceptions.hh>
#include <dune/xt/common/float_cmp.hh>
#include <dune/xt/common/memory.hh>

#include <dune/xt/grid/search.hh>

namespace Dune {
namespace XT {
namespace Grid {

#if HAVE_DUNE_GRID

namespace internal {

// forward
template <class RealGridViewImp, bool use_less_memory>
class PeriodicGridViewTraits;

/** \brief IndexSet for PeriodicGridView
 *
 * PeriodicIndexSet is derived from the IndexSet of the underlying GridView. Other than the IndexSet,
 * PeriodicIndexSet returns the same index for entities that are periodically equivalent, i.e. entities on periodic
 * boundaries that are regarded as the same entity in the periodic setting. Consequently, the PeriodicIndexSet is
 * usually smaller than the IndexSet and the size(...) methods return lower values than the corresponding methods of
 * the non-periodic IndexSet.
 *
 * \see PeriodicGridView
 */
template <class RealGridViewImp, bool use_less_memory>
class PeriodicIndexSet
    : public Dune::IndexSet<typename RealGridViewImp::Grid, PeriodicIndexSet<RealGridViewImp, use_less_memory>,
                            typename RealGridViewImp::IndexSet::IndexType, typename RealGridViewImp::IndexSet::Types>
{
  typedef RealGridViewImp RealGridViewType;
  typedef PeriodicIndexSet<RealGridViewType, use_less_memory> ThisType;
  typedef typename RealGridViewType::IndexSet RealIndexSetType;
  typedef
      typename Dune::IndexSet<typename RealGridViewType::Grid, ThisType, typename RealGridViewType::IndexSet::IndexType,
                              typename RealGridViewType::IndexSet::Types> BaseType;
  typedef PeriodicGridViewTraits<RealGridViewImp, use_less_memory> Traits;

public:
  typedef typename RealIndexSetType::IndexType IndexType;
  typedef typename RealIndexSetType::Types Types;

private:
  typedef std::map<IndexType, IndexType> IndexMapType;

public:
  static const int dimDomain = RealGridViewType::dimension;

  PeriodicIndexSet(const RealIndexSetType& real_index_set, const std::vector<IndexMapType>& index_maps,
                   const std::vector<size_t>& entity_counts,
                   const std::map<Dune::GeometryType, size_t>& geometry_type_counts,
                   const std::vector<std::vector<IndexType>>& new_indices_vector)
    : BaseType()
    , real_index_set_(real_index_set)
    , index_maps_(index_maps)
    , entity_counts_(entity_counts)
    , geometry_type_counts_(geometry_type_counts)
    , new_indices_vector_(new_indices_vector)
  {
    assert(index_maps_.size() >= dimDomain + 1);
    assert(entity_counts_.size() >= dimDomain + 1);
    assert(new_indices_vector_.size() >= dimDomain + 1);
  }

  template <int cd>
  IndexType index(const typename Traits::template Codim<cd>::Entity& entity) const
  {
    IndexType real_entity_index = real_index_set_.template index<cd>(entity);
    if (cd == 0) {
      return real_entity_index;
    } else {
      if (!use_less_memory) {
        return new_indices_vector_[cd][real_entity_index];
      } else {
        auto iterator_to_index = index_maps_[cd].find(real_entity_index);
        if (iterator_to_index != index_maps_[cd].end())
          return (*iterator_to_index).second;
        else
          return real_entity_index;
      }
    }
  }

  template <class EntityType>
  IndexType index(const EntityType& entity) const
  {
    return index<EntityType::codimension>(entity);
  }

  template <int cd>
  IndexType subIndex(const typename Traits::template Codim<cd>::Entity& entity, int i, unsigned int codim) const
  {
    IndexType real_sub_index = real_index_set_.template subIndex<cd>(entity, i, codim);
    if (codim == 0) {
      return real_sub_index;
    } else {
      if (!use_less_memory) {
        return new_indices_vector_[codim][real_sub_index];
      } else {
        auto iterator_to_index = index_maps_[codim].find(real_sub_index);
        if (iterator_to_index != index_maps_[codim].end())
          return (*iterator_to_index).second;
        else
          return real_sub_index;
      }
    }
  }

  template <class EntityType>
  IndexType subIndex(const EntityType& entity, int i, unsigned int codim) const
  {
    return subIndex<EntityType::codimension>(entity, i, codim);
  }

  Types types(int codim) const
  {
    return real_index_set_.types(codim);
  }

  IndexType size(Dune::GeometryType type) const
  {
    return geometry_type_counts_.count(type) ? geometry_type_counts_.at(type) : 0;
  }

  IndexType size(int codim) const
  {
    assert(codim <= dimDomain);
    return entity_counts_[codim];
  }

  template <class EntityType>
  bool contains(const EntityType& entity) const
  {
    return real_index_set_.contains(entity);
  }

private:
  const RealIndexSetType& real_index_set_;
  const std::vector<IndexMapType>& index_maps_;
  const std::vector<size_t>& entity_counts_;
  const std::map<Dune::GeometryType, size_t>& geometry_type_counts_;
  const std::vector<std::vector<IndexType>>& new_indices_vector_;
}; // class PeriodicIndexSet<...>

/** \brief Intersection for PeriodicGridView
 *
 * PeriodicIntersection is derived from the Intersection of the underlying GridView. On the inside of the grid or if
 * periodic_ is false, the PeriodicIntersection will behave exactly like its BaseType. If periodic_ is true, the
 * PeriodicIntersection will return neighbor == true even if it actually is on the boundary. In this case, outside(),
 * geometryInOutside() and indexInOutside() are well-defined and give the information from the periodically adjacent
 * entity.
 *
 * \see PeriodicGridView
 */
template <class RealGridViewImp>
class PeriodicIntersection : public RealGridViewImp::Intersection
{
  typedef RealGridViewImp RealGridViewType;
  typedef PeriodicIntersection<RealGridViewType> ThisType;
  typedef typename RealGridViewType::Intersection BaseType;

public:
  using typename BaseType::LocalGeometry;
  typedef typename BaseType::Entity EntityType;
  typedef typename RealGridViewType::IntersectionIterator RealIntersectionIteratorType;
  static const size_t dimDomain = RealGridViewType::dimension;

  //! \brief Constructor from real intersection
  PeriodicIntersection(const BaseType& real_intersection, const RealGridViewType& real_grid_view,
                       const std::pair<bool, EntityType>& periodic_pair)
    : BaseType(real_intersection)
    , periodic_(periodic_pair.first)
    , outside_(periodic_pair.second)
    , real_grid_view_(new Common::ConstStorageProvider<RealGridViewType>(real_grid_view))
  {
  }

  // methods that differ from BaseType
  bool neighbor() const
  {
    if (periodic_)
      return true;
    else
      return BaseType::neighbor();
  } // bool neighbor() const

  EntityType outside() const
  {
    if (periodic_)
      return outside_;
    else
      return EntityType(BaseType::outside());
  } // ... outside() const

  LocalGeometry geometryInOutside() const
  {
    if (periodic_) {
      return find_intersection_in_outside().geometryInInside();
    } else {
      return BaseType::geometryInOutside();
    }
  } // ... geometryInOutside() const

  int indexInOutside() const
  {
    if (periodic_) {
      return find_intersection_in_outside().indexInInside();
    } else {
      return BaseType::indexInOutside();
    }
  } // int indexInOutside() const

private:
  // tries to find intersection in outside (works only if periodic_ == true)
  BaseType find_intersection_in_outside() const
  {
    const auto coords                                   = this->geometry().center();
    RealIntersectionIteratorType outside_i_it           = real_grid_view_->access().ibegin(outside_);
    const RealIntersectionIteratorType outside_i_it_end = real_grid_view_->access().iend(outside_);
    // walk over outside intersections and find an intersection on the boundary that differs only in one coordinate
    for (; outside_i_it != outside_i_it_end; ++outside_i_it) {
      const BaseType& curr_outside_intersection = *outside_i_it;
      if (curr_outside_intersection.boundary()) {
        const auto curr_outside_intersection_coords = curr_outside_intersection.geometry().center();
        size_t coord_difference_count = 0;
        for (size_t ii = 0; ii < dimDomain; ++ii) {
          if (Dune::XT::Common::FloatCmp::ne(curr_outside_intersection_coords[ii], coords[ii])) {
            ++coord_difference_count;
          }
        }
        if (coord_difference_count == size_t(1)) {
          return *outside_i_it;
        }
      }
    }
    DUNE_THROW(Dune::InvalidStateException, "Could not find outside intersection!");
    return *(real_grid_view_->access().ibegin(outside_));
  } // ... find_intersection_in_outside() const

protected:
  bool periodic_;
  EntityType outside_;
  std::unique_ptr<Common::ConstStorageProvider<RealGridViewType>> real_grid_view_;
}; // ... class PeriodicIntersection ...

/** \brief IntersectionIterator for PeriodicGridView
 *
 * PeriodicIntersectionIterator is derived from the IntersectionIterator of the underlying GridView and behaves exactly
 * like the underlying IntersectionIterator except that it returns a PeriodicIntersection in its operator* and
 * operator-> methods.
 *
 * \see PeriodicGridView
 */
template <class RealGridViewImp>
class PeriodicIntersectionIterator : public RealGridViewImp::IntersectionIterator
{
  typedef RealGridViewImp RealGridViewType;
  typedef typename RealGridViewType::IntersectionIterator BaseType;

public:
  typedef typename BaseType::Intersection RealIntersectionType;
  typedef int IntersectionIndexType;
  typedef PeriodicIntersection<RealGridViewType> Intersection;
  typedef typename RealGridViewType::template Codim<0>::Entity EntityType;
  typedef std::pair<bool, EntityType> PeriodicPairType;
  static const size_t dimDomain = RealGridViewType::dimension;

  PeriodicIntersectionIterator(BaseType real_intersection_iterator, const RealGridViewType& real_grid_view,
                               const EntityType& entity,
                               const std::map<IntersectionIndexType, PeriodicPairType>& intersection_map,
                               const PeriodicPairType& nonperiodic_pair)
    : BaseType(real_intersection_iterator)
    , real_grid_view_(real_grid_view)
    , entity_(entity)
    , has_boundary_intersections_(entity_.hasBoundaryIntersections())
    , intersection_map_(intersection_map)
    , nonperiodic_pair_(nonperiodic_pair)
    , current_intersection_(create_current_intersection_safely())
  {
  }

  // methods that differ from BaseType
  const Intersection& operator*() const
  {
    current_intersection_ = create_current_intersection();
    return *current_intersection_;
  }

  const Intersection* operator->() const
  {
    current_intersection_ = create_current_intersection();
    return &(*current_intersection_);
  }

private:
  std::unique_ptr<Intersection> create_current_intersection() const
  {
    return Common::make_unique<Intersection>(BaseType::operator*(),
                                             real_grid_view_,
                                             has_boundary_intersections_
                                                 ? intersection_map_.at((BaseType::operator*()).indexInInside())
                                                 : (const PeriodicPairType&)nonperiodic_pair_);
  } // ... create_current_intersection() const

  std::unique_ptr<Intersection> create_current_intersection_safely() const
  {
    const bool is_iend                            = (*this == real_grid_view_.iend(entity_));
    const RealIntersectionType& real_intersection = is_iend ? *real_grid_view_.ibegin(entity_) : BaseType::operator*();
    return Common::make_unique<Intersection>(real_intersection,
                                             real_grid_view_,
                                             has_boundary_intersections_
                                                 ? intersection_map_.at(real_intersection.indexInInside())
                                                 : (const PeriodicPairType&)nonperiodic_pair_);
  } // ... create_current_intersection_safely() const

  const RealGridViewType& real_grid_view_;
  const EntityType& entity_;
  const bool has_boundary_intersections_;
  const std::map<IntersectionIndexType, PeriodicPairType>& intersection_map_;
  const PeriodicPairType& nonperiodic_pair_;
  mutable std::unique_ptr<Intersection> current_intersection_;
}; // ... class PeriodicIntersectionIterator ...

// forward
template <class RealGridViewImp, bool use_less_memory>
class PeriodicGridViewImp;

//! Traits for PeriodicGridView
template <class RealGridViewImp, bool use_less_memory>
class PeriodicGridViewTraits
{
public:
  typedef RealGridViewImp RealGridViewType;
  // use types from RealGridViewType...
  typedef PeriodicGridViewImp<RealGridViewType, use_less_memory> GridViewImp;
  typedef typename RealGridViewType::Grid Grid;
  typedef PeriodicIndexSet<RealGridViewType, use_less_memory> IndexSet;
  typedef typename RealGridViewType::CollectiveCommunication CollectiveCommunication;
  typedef typename RealGridViewType::Traits RealGridViewTraits;

  template <int cd>
  struct Codim
  {
    /* PeriodicIterator is the same as the Iterator of the RealGridViewType, except that it visits only one entity of
     * several periodically equivalent entities */
    class PeriodicIterator : public RealGridViewTraits::template Codim<cd>::Iterator
    {
      typedef typename RealGridViewTraits::template Codim<cd>::Iterator BaseType;
      typedef PeriodicIterator ThisType;
      typedef typename RealGridViewType::IndexSet RealIndexSetType;

    public:
      typedef typename IndexSet::IndexType IndexType;

      PeriodicIterator(BaseType real_iterator, const std::set<IndexType>* entities_to_skip,
                       const RealIndexSetType* real_index_set, const BaseType& real_it_end)
        : BaseType(real_iterator)
        , entities_to_skip_(entities_to_skip)
        , real_index_set_(real_index_set)
        , real_it_end_(real_it_end)
      {
      }

      // methods that differ from BaseType
      ThisType& operator++()
      {
        BaseType::operator++();
        while (cd > 0 && *this != real_it_end_ && entities_to_skip_->count(real_index_set_->index(this->operator*())))
          BaseType::operator++();
        return *this;
      }

      ThisType operator++(int)
      {
        return this->operator++();
      }

    private:
      const std::set<IndexType>* entities_to_skip_;
      const RealIndexSetType* real_index_set_;
      const BaseType real_it_end_;
    };

    typedef PeriodicIterator Iterator;
    typedef typename RealGridViewTraits::template Codim<cd>::EntityPointer EntityPointer;
    typedef typename RealGridViewTraits::template Codim<cd>::Entity Entity;
    typedef typename RealGridViewTraits::template Codim<cd>::Geometry Geometry;
    typedef typename RealGridViewTraits::template Codim<cd>::LocalGeometry LocalGeometry;

    template <PartitionIteratorType pit>
    struct Partition
    {
      /* PeriodicIterator is the same as the Iterator of the RealGridViewType, except that it visits only one entity of
       * several periodically equivalent entities */
      class PeriodicIterator : public RealGridViewTraits::template Codim<cd>::template Partition<pit>::Iterator
      {
        typedef typename RealGridViewTraits::template Codim<cd>::template Partition<pit>::Iterator BaseType;
        typedef PeriodicIterator ThisType;
        typedef typename RealGridViewType::IndexSet RealIndexSetType;

      public:
        typedef typename IndexSet::IndexType IndexType;

        PeriodicIterator(BaseType real_iterator, const std::set<IndexType>* entities_to_skip,
                         const RealIndexSetType* real_index_set, const BaseType& real_it_end)
          : BaseType(real_iterator)
          , entities_to_skip_(entities_to_skip)
          , real_index_set_(real_index_set)
          , real_it_end_(real_it_end)
        {
        }

        // methods that differ from BaseType
        ThisType& operator++()
        {
          BaseType::operator++();
          while (cd > 0 && *this != real_it_end_ && entities_to_skip_->count(real_index_set_->index(this->operator*())))
            BaseType::operator++();
          return *this;
        }

        ThisType operator++(int)
        {
          return this->operator++();
        }

      private:
        const std::set<IndexType>* entities_to_skip_;
        const RealIndexSetType* real_index_set_;
        const BaseType real_it_end_;
      };
      typedef PeriodicIterator Iterator;
    };
  }; // ... struct Codim ...

  enum
  {
    conforming = RealGridViewTraits::conforming
  };
  enum
  {
    dimension = Grid::dimension
  };
  enum
  {
    dimensionworld = Grid::dimensionworld
  };

  typedef typename Grid::ctype ctype;

  // ...except for the Intersection and IntersectionIterator
  typedef PeriodicIntersection<RealGridViewType> Intersection;
  typedef PeriodicIntersectionIterator<RealGridViewType> IntersectionIterator;
}; // ... class PeriodicGridViewTraits ...

/** \brief Actual Implementation of PeriodicGridView
 *  \see PeriodicGridView
*/
template <class RealGridViewImp, bool use_less_memory>
class PeriodicGridViewImp : public RealGridViewImp
{
  typedef RealGridViewImp BaseType;
  typedef PeriodicGridViewImp<BaseType, use_less_memory> ThisType;
  typedef PeriodicGridViewTraits<BaseType, use_less_memory> Traits;

public:
  typedef typename BaseType::Grid Grid;
  typedef PeriodicIndexSet<BaseType, use_less_memory> IndexSet;
  typedef typename BaseType::template Codim<0>::Entity EntityType;
  typedef PeriodicIntersectionIterator<BaseType> IntersectionIterator;
  typedef typename IntersectionIterator::RealIntersectionType RealIntersectionType;
  typedef typename Traits::IndexSet::IndexType IndexType;
  typedef int IntersectionIndexType;
  typedef typename RealIntersectionType::GlobalCoordinate DomainType;
  typedef PeriodicIntersection<BaseType> Intersection;
  typedef std::map<IntersectionIndexType, std::pair<bool, EntityType>> IntersectionMapType;
  typedef typename std::map<IndexType, IndexType> IndexMapType;
  static const size_t dimDomain = BaseType::dimension;

  template <int cd>
  struct Codim : public Traits::template Codim<cd>
  {
  };

private:
  // function that is used in the constructor to create the index map and the counter for the PeriodicIndexSet
  template <int codim>
  static void create_index_map(const DomainType& lower_left, const DomainType& upper_right,
                               const std::bitset<dimDomain>& periodic_directions, std::vector<IndexMapType>& index_maps,
                               ThisType* this_ptr, const BaseType& real_grid_view, std::vector<size_t>& entity_counts,
                               std::map<Dune::GeometryType, size_t>& type_counts,
                               std::vector<std::set<IndexType>>& entities_to_skip_vector,
                               std::vector<std::vector<IndexType>>& new_indices_vector)
  {
    EntityInlevelSearch<BaseType, codim> entity_search_codim(*this_ptr);
    IndexMapType index_map;
    std::map<IndexType, size_t> entity_to_vector_index_map;
    std::vector<DomainType> periodic_coords_vector;
    const auto& real_index_set = real_grid_view.indexSet();
    if (!use_less_memory)
      new_indices_vector[codim].resize(real_index_set.size(codim));
    auto& new_indices         = new_indices_vector[codim];
    size_t num_codim_entities = 0;
    std::set<IndexType> free_indices;
    std::set<IndexType> entities_to_skip;
    for (const auto& entity : entities(*this_ptr, Dune::Codim<codim>())) {
      // increase codim counter
      ++num_codim_entities;
      // increase GeometryType counter
      const auto geometry_type = entity.type();
      if (type_counts.count(geometry_type))
        ++(type_counts.at(geometry_type));
      else
        type_counts.insert(std::make_pair(geometry_type, size_t(1)));
      // check if entity is on a periodic boundary and, if it is, replace index by indices of periodic entity
      auto periodic_coords           = entity.geometry().center();
      std::size_t upper_right_coords = 0;
      for (std::size_t ii = 0; ii < dimDomain; ++ii) {
        if (periodic_directions[ii]) {
          if (XT::Common::FloatCmp::eq(periodic_coords[ii], upper_right[ii])) {
            ++upper_right_coords;
            periodic_coords[ii] = lower_left[ii];
          }
        }
      }
      if (upper_right_coords > 0) { // find periodic adjacent entity
        // dont count this entity as it is identified with the single periodic equivalent entity
        --num_codim_entities;
        --(type_counts.at(geometry_type));
        free_indices.insert(real_index_set.index(entity));
        entities_to_skip.insert(real_index_set.index(entity));
        periodic_coords_vector.push_back(periodic_coords);
        entity_to_vector_index_map.insert(
            std::make_pair(real_index_set.index(entity), periodic_coords_vector.size() - 1));
      }
    } // walk entities in a given codimension

    entity_counts[codim]           = num_codim_entities;
    entities_to_skip_vector[codim] = entities_to_skip;

    // find periodic entities
    const auto periodic_entity_ptrs = entity_search_codim(periodic_coords_vector);

    // assign new indices to the entities
    IndexType current_new_index = 0;

    // to save memory, only entities with an index greater than the number of entities in this codim will get a new
    // index
    if (use_less_memory) {
      for (const auto& index : free_indices)
        if (index >= num_codim_entities)
          free_indices.erase(index);
    }

    // assign new indices to entities that are not replaced by their periodic equivalent entity
    for (const auto& entity : entities(*this_ptr, Dune::Codim<codim>())) {
      const auto old_index = real_index_set.index(entity);
      if (!entity_to_vector_index_map.count(old_index)) {
        if (!use_less_memory) {
          new_indices[old_index] = current_new_index;
          ++current_new_index;
        } else {
          if (old_index >= num_codim_entities) {
            assert(free_indices.begin() != free_indices.end());
            auto free_index = *free_indices.begin();
            index_map.insert(std::make_pair(old_index, free_index));
            free_indices.erase(free_index);
          }
        }
      }
    }

    // assign index of periodic equivalent entity to entities that are replaced
    for (const auto& pair : entity_to_vector_index_map) {
      const auto& periodic_entity_ptr = periodic_entity_ptrs.at(pair.second);
      if (periodic_entity_ptr == nullptr)
        DUNE_THROW(Dune::InvalidStateException, "Could not find periodic neighbor entity");
      auto index_of_periodic_entity = real_index_set.index(*periodic_entity_ptr);
      if (!use_less_memory)
        new_indices[pair.first] = new_indices[index_of_periodic_entity];
      else
        index_map.insert(std::make_pair(pair.first,
                                        index_map.count(index_of_periodic_entity)
                                            ? index_map.at(index_of_periodic_entity)
                                            : index_of_periodic_entity));
    }
    index_maps[codim] = index_map;
  }

  // compile time for loop to loop over the codimensions in constructor, see http://stackoverflow.com/a/11081785
  template <int codim, int to>
  struct static_for_loop_for_index_maps
  {
    void operator()(const DomainType& lower_left, const DomainType& upper_right,
                    const std::bitset<dimDomain>& periodic_directions, std::vector<IndexMapType>& index_maps,
                    ThisType* this_ptr, const BaseType& real_grid_view, std::vector<size_t>& entity_counts,
                    std::map<Dune::GeometryType, size_t>& type_counts,
                    std::vector<std::set<IndexType>>& entities_to_skip_vector,
                    std::vector<std::vector<IndexType>>& new_indices_vector)
    {
      create_index_map<codim>(lower_left,
                              upper_right,
                              periodic_directions,
                              index_maps,
                              this_ptr,
                              real_grid_view,
                              entity_counts,
                              type_counts,
                              entities_to_skip_vector,
                              new_indices_vector);
      static_for_loop_for_index_maps<codim + 1, to>()(lower_left,
                                                      upper_right,
                                                      periodic_directions,
                                                      index_maps,
                                                      this_ptr,
                                                      real_grid_view,
                                                      entity_counts,
                                                      type_counts,
                                                      entities_to_skip_vector,
                                                      new_indices_vector);
    }
  };

  // specialization of static for loop to end the loop
  template <int to>
  struct static_for_loop_for_index_maps<to, to>
  {
    void operator()(const DomainType& /*lower_left*/, const DomainType& /*upper_right*/,
                    const std::bitset<dimDomain>& /*periodic_directions*/, std::vector<IndexMapType>& /*index_maps*/,
                    ThisType* /*this_ptr*/, const BaseType& /*real_grid_view*/, std::vector<size_t>& /*entity_counts*/,
                    std::map<Dune::GeometryType, size_t>& /*type_counts*/,
                    std::vector<std::set<IndexType>>& /*entities_to_skip_vector*/,
                    std::vector<std::vector<IndexType>>& /*new_indices_vector*/)
    {
    }
  };

public:
  PeriodicGridViewImp(const BaseType& real_grid_view, const std::bitset<dimDomain> periodic_directions)
    : BaseType(real_grid_view)
    , periodic_directions_(periodic_directions)
    , real_index_set_(BaseType::indexSet())
  {
    // find lower left and upper right corner of the grid
    auto entity_it         = BaseType::template begin<0>();
    nonperiodic_pair_      = std::make_pair(bool(false), EntityType(*entity_it));
    DomainType lower_left  = entity_it->geometry().center();
    DomainType upper_right = lower_left;
    for (const auto& entity : Dune::elements(*this)) {
      if (entity.hasBoundaryIntersections()) {
        const auto i_it_end = BaseType::iend(entity);
        for (auto i_it = BaseType::ibegin(entity); i_it != i_it_end; ++i_it) {
          const RealIntersectionType& intersection = *i_it;
          const auto intersection_coords = intersection.geometry().center();
          for (std::size_t ii = 0; ii < dimDomain; ++ii) {
            if (intersection_coords[ii] > upper_right[ii])
              upper_right[ii] = intersection_coords[ii];
            if (intersection_coords[ii] < lower_left[ii])
              lower_left[ii] = intersection_coords[ii];
          }
        }
      }
    }

    /* walk the grid and create a map that maps each entity(index) on the boundary to a map that maps every
    local intersection index to a std::pair< bool, EntityType >, where the bool component of the pair
    indicates whether the intersection is on a periodic boundary and the second component is the periodic neighbor
    entity if the first component is true. If the first component is false, the Entity is not meant to be used. */
    EntityInlevelSearch<BaseType> entity_search(*this);
    DomainType periodic_neighbor_coords;
    IntersectionMapType intersection_neighbor_map;
    std::vector<DomainType> periodic_neighbor_coords_vector;
    /* we don't want to do the entitysearch on each entity separately, so we collect the coordinates in a vector to do
     * the search after the gridwalk. This map maps the entity indices to a map mapping local intersection indices to
     * the index of the corresponding coordinate in the periodic_neighbor_coords_vector. */
    std::map<IndexType, std::map<IntersectionIndexType, size_t>> entity_to_intersection_to_vector_index_map;
    std::map<IntersectionIndexType, size_t> intersection_to_vector_index_map;
    for (const auto& entity : Dune::elements(*this)) {
      // count entities per geometry type for the PeriodicIndexSet
      const auto geometry_type = entity.type();
      if (type_counts_.count(geometry_type))
        ++(type_counts_.at(geometry_type));
      else
        type_counts_.insert(std::make_pair(geometry_type, size_t(1)));
      if (entity.hasBoundaryIntersections()) {
        intersection_neighbor_map.clear();
        intersection_to_vector_index_map.clear();
        const auto i_it_end = BaseType::iend(entity);
        for (auto i_it = BaseType::ibegin(entity); i_it != i_it_end; ++i_it) {
          const RealIntersectionType& intersection    = *i_it;
          const IntersectionIndexType index_in_inside = intersection.indexInInside();
          bool is_periodic = false;
          if (intersection.boundary()) {
            periodic_neighbor_coords   = intersection.geometry().center();
            size_t num_boundary_coords = 0;
            for (std::size_t ii = 0; ii < dimDomain; ++ii) {
              if (periodic_directions_[ii]) {
                if (XT::Common::FloatCmp::eq(periodic_neighbor_coords[ii], lower_left[ii])) {
                  is_periodic = true;
                  periodic_neighbor_coords[ii] =
                      upper_right[ii] - 1.0 / 100.0 * (entity.geometry().center()[ii] - lower_left[ii]);
                  ++num_boundary_coords;
                } else if (XT::Common::FloatCmp::eq(periodic_neighbor_coords[ii], upper_right[ii])) {
                  is_periodic = true;
                  periodic_neighbor_coords[ii] =
                      lower_left[ii] + 1.0 / 100.0 * (upper_right[ii] - entity.geometry().center()[ii]);
                  ++num_boundary_coords;
                }
              }
            }
            assert(num_boundary_coords = 1);
            if (is_periodic) {
              periodic_neighbor_coords_vector.push_back(periodic_neighbor_coords);
              intersection_to_vector_index_map.insert(
                  std::make_pair(index_in_inside, periodic_neighbor_coords_vector.size() - 1));
            } else {
              intersection_neighbor_map.insert(
                  std::make_pair(index_in_inside, std::make_pair(is_periodic, EntityType(entity))));
            }
          } else {
            intersection_neighbor_map.insert(
                std::make_pair(index_in_inside, std::make_pair(bool(false), EntityType(entity))));
          }
        }
        entity_to_intersection_to_vector_index_map.insert(
            std::make_pair(real_index_set_.index(entity), intersection_to_vector_index_map));
        entity_to_intersection_map_map_.insert(
            std::make_pair(real_index_set_.index(entity), intersection_neighbor_map));
      }
    } // walk Entities

    // search the periodic neighbor entities
    const auto outside_ptrs = entity_search(periodic_neighbor_coords_vector);

    for (auto& pair : entity_to_intersection_to_vector_index_map) {
      for (auto& intersection_to_vector : pair.second) {
        const auto& outside_ptr = outside_ptrs.at(intersection_to_vector.second);
        if (outside_ptr == nullptr)
          DUNE_THROW(Dune::InvalidStateException, "Could not find periodic neighbor entity");
        entity_to_intersection_map_map_.at(pair.first)
            .insert(std::make_pair(intersection_to_vector.first, std::make_pair(bool(true), *outside_ptr)));
      }
    }

    /* walk the grid for each codimension from 1 to dimDomain and create a map mapping indices from entitys of that
     * codimension on a periodic boundary to the index of the corresponding periodic equivalent entity that has the
     * most coordinates in common with the lower left corner of the grid */
    entity_counts_[0] = real_grid_view.indexSet().size(0);
    static_for_loop_for_index_maps<1, dimDomain + 1>()(lower_left,
                                                       upper_right,
                                                       periodic_directions_,
                                                       index_maps_,
                                                       this,
                                                       real_grid_view,
                                                       entity_counts_,
                                                       type_counts_,
                                                       entities_to_skip_vector_,
                                                       new_indices_vector_);
    // create index_set
    index_set_ =
        std::make_shared<IndexSet>(real_index_set_, index_maps_, entity_counts_, type_counts_, new_indices_vector_);
  } // constructor PeriodicGridViewImp(...)

  int size(int codim) const
  {
    return index_set_->size(codim);
  }

  int size(const Dune::GeometryType& type) const
  {
    return index_set_->size(type);
  }

  template <int cd>
  typename Codim<cd>::Iterator begin() const
  {
    return typename Codim<cd>::Iterator(BaseType::template begin<cd>(),
                                        &(entities_to_skip_vector_[cd]),
                                        &real_index_set_,
                                        BaseType::template end<cd>());
  }

  template <int cd>
  typename Codim<cd>::Iterator end() const
  {
    return typename Codim<cd>::Iterator(
        BaseType::template end<cd>(), &(entities_to_skip_vector_[cd]), &real_index_set_, BaseType::template end<cd>());
  }

  template <int cd, PartitionIteratorType pitype>
  typename Codim<cd>::template Partition<pitype>::Iterator begin() const
  {
    return typename Codim<cd>::template Partition<pitype>::Iterator(BaseType::template begin<cd, pitype>(),
                                                                    &(entities_to_skip_vector_[cd]),
                                                                    &real_index_set_,
                                                                    BaseType::template end<cd, pitype>());
  }


  template <int cd, PartitionIteratorType pitype>
  typename Codim<cd>::template Partition<pitype>::Iterator end() const
  {
    return typename Codim<cd>::template Partition<pitype>::Iterator(BaseType::template begin<cd, pitype>(),
                                                                    &(entities_to_skip_vector_[cd]),
                                                                    &real_index_set_,
                                                                    BaseType::template end<cd, pitype>());
  }

  const IndexSet& indexSet() const
  {
    return *index_set_;
  }

  IntersectionIterator ibegin(const typename Codim<0>::Entity& entity) const
  {
    return IntersectionIterator(BaseType::ibegin(entity),
                                *this,
                                entity,
                                entity.hasBoundaryIntersections()
                                    ? entity_to_intersection_map_map_.at(this->indexSet().index(entity))
                                    : (const IntersectionMapType&)empty_intersection_map_,
                                nonperiodic_pair_);

  } // ... ibegin(...)

  IntersectionIterator iend(const typename Codim<0>::Entity& entity) const
  {
    return IntersectionIterator(BaseType::iend(entity),
                                *this,
                                entity,
                                entity.hasBoundaryIntersections()
                                    ? entity_to_intersection_map_map_.at(this->indexSet().index(entity))
                                    : (const IntersectionMapType&)empty_intersection_map_,
                                nonperiodic_pair_);
  } // ... iend(...)

private:
  static std::map<IndexType, IntersectionMapType> entity_to_intersection_map_map_;
  static std::vector<IndexMapType> index_maps_;
  static const IntersectionMapType empty_intersection_map_;
  const std::bitset<dimDomain> periodic_directions_;
  std::shared_ptr<IndexSet> index_set_;
  static std::vector<size_t> entity_counts_;
  static std::map<Dune::GeometryType, size_t> type_counts_;
  static std::vector<std::set<IndexType>> entities_to_skip_vector_;
  static std::vector<std::vector<IndexType>> new_indices_vector_;
  const typename BaseType::IndexSet& real_index_set_;
  static std::pair<bool, EntityType> nonperiodic_pair_;
}; // ... class PeriodicGridViewImp ...

template <class RealGridViewImp, bool use_less_memory>
std::map<typename PeriodicGridViewImp<RealGridViewImp, use_less_memory>::IndexType,
         typename PeriodicGridViewImp<RealGridViewImp, use_less_memory>::IntersectionMapType>
    PeriodicGridViewImp<RealGridViewImp, use_less_memory>::entity_to_intersection_map_map_;

template <class RealGridViewImp, bool use_less_memory>
std::vector<typename PeriodicGridViewImp<RealGridViewImp, use_less_memory>::IndexMapType>
    PeriodicGridViewImp<RealGridViewImp, use_less_memory>::index_maps_(
        PeriodicGridViewImp<RealGridViewImp, use_less_memory>::dimDomain + 1);

template <class RealGridViewImp, bool use_less_memory>
const typename PeriodicGridViewImp<RealGridViewImp, use_less_memory>::IntersectionMapType
    PeriodicGridViewImp<RealGridViewImp, use_less_memory>::empty_intersection_map_;

template <class RealGridViewImp, bool use_less_memory>
std::vector<std::set<typename PeriodicGridViewImp<RealGridViewImp, use_less_memory>::IndexType>>
    PeriodicGridViewImp<RealGridViewImp, use_less_memory>::entities_to_skip_vector_(
        PeriodicGridViewImp<RealGridViewImp, use_less_memory>::dimDomain + 1);

template <class RealGridViewImp, bool use_less_memory>
std::vector<std::vector<typename PeriodicGridViewImp<RealGridViewImp, use_less_memory>::IndexType>>
    PeriodicGridViewImp<RealGridViewImp, use_less_memory>::new_indices_vector_(
        PeriodicGridViewImp<RealGridViewImp, use_less_memory>::dimDomain + 1);

template <class RealGridViewImp, bool use_less_memory>
std::vector<size_t> PeriodicGridViewImp<RealGridViewImp, use_less_memory>::entity_counts_(
    PeriodicGridViewImp<RealGridViewImp, use_less_memory>::dimDomain + 1);

template <class RealGridViewImp, bool use_less_memory>
std::map<Dune::GeometryType, size_t> PeriodicGridViewImp<RealGridViewImp, use_less_memory>::type_counts_;

template <class RealGridViewImp, bool use_less_memory>
std::pair<bool, typename PeriodicGridViewImp<RealGridViewImp, use_less_memory>::EntityType>
    PeriodicGridViewImp<RealGridViewImp, use_less_memory>::nonperiodic_pair_;

} // namespace internal

/** \brief GridView that takes an arbitrary Dune::GridView and adds periodic boundaries
 *
 * PeriodicGridView is templated by and derived from an arbitrary Dune::GridView. All methods are forwarded to the
 * underlying GridView except for begin, end, ibegin, iend, size and indexSet.
 * The ibegin and iend methods return a PeriodicIntersectionIterator which behaves like the underlying
 * IntersectionIterator except that it returns a PeriodicIntersection in its operator*. The PeriodicIntersection behaves
 * like an Intersection of the underlying GridView, but may return neighbor() == true and an outside() entity even if it
 * is on the boundary. The outside() entity is the entity adjacent to the periodically equivalent intersection, i.e. the
 * intersection at the same position on the opposite side of the grid.
 * The begin and end methods return a PeriodicIterator, which behaves exactly like the corresponding Iterator of the
 * underlying GridView except that visits only one entity of several periodically equivalent entities.
 * The indexSet() method returns a PeriodicIndexSet which returns the same index for entities that are periodically
 * equivalent. Consequently, the PeriodicIndexSet is usually smaller than the IndexSet. The size(...) methods return
 * the corresponding sizes of the PeriodicIndexSet
 * In the constructor, PeriodicGridViewImp will build a map mapping intersections on a periodic boundary to the
 * corresponding outside entity. Further, periodically equivalent entities will be identified and given the same index.
 * Thus, the construction may take quite some time as several grid walks have to be done.
 * By default, new indices will be assigned for all entities. This may take a lot of memory for fine grids. If
 * use_less_memory is set to true, as few entities as possible will get new indices, which saves memory but may
 * degrade performance.
 * By default, all coordinate directions will be made periodic. By supplying a std::bitset< dimension > you can decide
 * for each direction whether it should be periodic (1 means periodic, 0 means 'behave like underlying GridView in that
 * direction').

   \note
      -  PeriodicGridView will only work with GridViews on axis-parallel hyperrectangle grids
      -  Only cube and regular simplex grids have been tested so far. Other grids may not work properly. This is due to
      the heuristics for finding the periodic neighbor entity: Given an intersection on the boundary that shall be
      periodic, the coordinates intersection.geometry().center() are moved to the opposite side of the grid and then
      supplied to Dune::XT::Grid::EntityInLevelSearch. As the coordinates are on the boundary of the wanted entity,
      this search will fail for some grids. Thus, the coordinates are moved a little to the inside of the grid before
      searching for the entity. The moved coordinates will be inside the correct entity for cube and usual simplex grids
      but this is not guaranteed for arbitrary grids.
      - Currently the indices are zero-starting and consecutive per codimension. By the DUNE
      documentation, it should rather be zero-starting and consecutive per codimension AND GeometryType.
 */
template <class RealGridViewImp, bool use_less_memory = false>
class PeriodicGridView
    : XT::Common::ConstStorageProvider<internal::PeriodicGridViewImp<RealGridViewImp, use_less_memory>>,
      public Dune::GridView<internal::PeriodicGridViewTraits<RealGridViewImp, use_less_memory>>
{
  typedef RealGridViewImp RealGridViewType;
  typedef typename Dune::GridView<internal::PeriodicGridViewTraits<RealGridViewType, use_less_memory>> BaseType;
  typedef typename XT::Common::ConstStorageProvider<internal::PeriodicGridViewImp<RealGridViewImp, use_less_memory>>
      ConstStorProv;
  typedef typename RealGridViewType::template Codim<0>::Geometry::GlobalCoordinate DomainType;

public:
  static const size_t dimension = RealGridViewType::dimension;

  PeriodicGridView(const RealGridViewType& real_grid_view,
                   const std::bitset<dimension> periodic_directions = std::bitset<dimension>().set())
    : ConstStorProv(
          new internal::PeriodicGridViewImp<RealGridViewType, use_less_memory>(real_grid_view, periodic_directions))
    , BaseType(ConstStorProv::access())
  {
  }

  PeriodicGridView(const PeriodicGridView& other)
    : ConstStorProv(new internal::PeriodicGridViewImp<RealGridViewType, use_less_memory>(other.access()))
    , BaseType(ConstStorProv::access())
  {
  }
}; // class PeriodicGridView

#else // HAVE_DUNE_GRID

template <class RealGridViewImp>
class PeriodicGridView
{
  static_assert(AlwaysFalse<RealGridViewImp>::value, "You are missing dune-grid!");
};

#endif // HAVE_DUNE_GRID


} // namespace Grid
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_GRID_PERIODICVIEW_HH


==> anc/xt-super/dune-xt-grid/dune/xt/grid/search.hh <==
// This file is part of the dune-xt-grid project:
//   https://github.com/dune-community/dune-xt-grid
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2013 - 2016)
//   Rene Milk       (2013 - 2016)
//   Tobias Leibner  (2014 - 2016)

#ifndef DUNE_XT_GRID_SEARCH_HH
#define DUNE_XT_GRID_SEARCH_HH

#include <vector>

#include <boost/range/iterator_range.hpp>

#include <dune/geometry/referenceelements.hh>

#include <dune/grid/common/gridview.hh>
#include <dune/grid/common/rangegenerators.hh>

#include <dune/xt/common/memory.hh>
#include <dune/xt/common/ranges.hh>

#include <dune/xt/grid/entity.hh>

namespace Dune {
namespace XT {
namespace Grid {

template <class GridViewType, int codim = 0>
class EntitySearchBase
{
  typedef typename GridViewType::Traits ViewTraits;
  static_assert(std::is_base_of<GridView<ViewTraits>, GridViewType>::value,
                "GridViewType has to be derived from GridView!");

public:
  typedef typename ViewTraits::template Codim<codim>::Entity EntityType;
  typedef typename EntityType::Geometry::LocalCoordinate LocalCoordinateType;
  typedef typename EntityType::Geometry::GlobalCoordinate GlobalCoordinateType;
  typedef std::vector<std::unique_ptr<EntityType>> EntityVectorType;
}; // class EntitySearchBase

template <int codim>
struct CheckInside
{
  template <class GeometryType, class GlobalCoordinateType>
  static bool check(const GeometryType& geometry, const GlobalCoordinateType& point)
  {
    if (codim == point.size()) {
      return Common::FloatCmp::eq(geometry.center(), point);
    } else {
      if (Common::FloatCmp::ne(geometry.global(geometry.local(point)), point))
        return false;
      const auto& refElement = reference_element(geometry);
      return refElement.checkInside(geometry.local(point));
    }
  }
};

template <>
struct CheckInside<0>
{
  template <class GeometryType, class GlobalCoordinateType>
  static bool check(const GeometryType& geometry, const GlobalCoordinateType& point)
  {
    const auto& refElement = reference_element(geometry);
    return refElement.checkInside(geometry.local(point));
  }
};

/** Provides a facility to search a given gridview for entities with arbitrary codim
 * that contain a set of points. The search is "in-level", meaning no grid hierarchy
 * is used in the search. The search position iterator on the grid persists
 * between searches, reducing complexity of repeated searches on the grid.
 * \attention This makes it inherently not thread safe
**/
template <class GridViewType, int codim = 0>
class EntityInlevelSearch : public EntitySearchBase<GridViewType>
{
  typedef EntitySearchBase<GridViewType, codim> BaseType;

  typedef typename GridViewType::template Codim<codim>::Iterator IteratorType;

public:
  typedef typename BaseType::EntityVectorType EntityVectorType;

private:
  inline typename EntityVectorType::value_type check_add(const typename BaseType::EntityType& entity,
                                                         const typename BaseType::GlobalCoordinateType& point) const
  {
    const auto& geometry = entity.geometry();
    if (CheckInside<codim>::check(geometry, point)) {
      return Common::make_unique<typename BaseType::EntityType>(entity);
    }
    return nullptr;
  }

public:
  EntityInlevelSearch(const GridViewType& gridview)
    : gridview_(gridview)
    , it_last_(gridview_.template begin<codim>())
  {
  }

  /** \arg points iterable sequence of global coordinates to search for
   *  \return a vector of size points.size() of, potentially nullptr if no corresponding one was found,
   *          unique_ptr<Entity>
   **/
  template <class PointContainerType>
  EntityVectorType operator()(const PointContainerType& points)
  {
    const IteratorType begin = gridview_.template begin<codim>();
    const IteratorType end = gridview_.template end<codim>();
    EntityVectorType ret(points.size());
    typename EntityVectorType::size_type idx(0);
    for (const auto& point : points) {
      IteratorType it_current = it_last_;
      bool it_reset = true;
      typename EntityVectorType::value_type tmp_ptr(nullptr);
      for (; it_current != end; ++it_current) {
        if ((tmp_ptr = check_add(*it_current, point))) {
          ret[idx++] = std::move(tmp_ptr);
          tmp_ptr    = nullptr;
          it_reset   = false;
          it_last_   = it_current;
          break;
        }
      }
      if (!it_reset)
        continue;
      for (it_current = begin; it_current != it_last_; ++it_current) {
        if ((tmp_ptr = check_add(*it_current, point))) {
          ret[idx++] = std::move(tmp_ptr);
          tmp_ptr    = nullptr;
          it_reset   = false;
          it_last_   = it_current;
          break;
        }
      }
    }
    return ret;
  } // ... operator()

private:
  const GridViewType gridview_;
  IteratorType it_last_;
}; // class EntityInlevelSearch

template <class GridViewType>
class EntityHierarchicSearch : public EntitySearchBase<GridViewType>
{
  typedef EntitySearchBase<GridViewType> BaseType;

  const GridViewType gridview_;
  const int start_level_;

public:
  EntityHierarchicSearch(const GridViewType& gridview)
    : gridview_(gridview)
    , start_level_(0)
  {
  }

  typedef typename BaseType::EntityVectorType EntityVectorType;

  template <class PointContainerType>
  EntityVectorType operator()(const PointContainerType& points) const
  {
    auto level = std::min(gridview_.grid().maxLevel(), start_level_);
    auto range = elements(gridview_.grid().levelView(level));
    return process(points, range);
  }

private:
  template <class QuadpointContainerType, class RangeType>
  EntityVectorType process(const QuadpointContainerType& quad_points, const RangeType& range) const
  {
    EntityVectorType ret;

    for (const auto& my_ent : range) {
      const auto my_level    = my_ent.level();
      const auto& geometry   = my_ent.geometry();
      const auto& refElement = reference_element(geometry);
      for (const auto& point : quad_points) {
        if (refElement.checkInside(geometry.local(point))) {
          // if I cannot descend further add this entity even if it's not my view
          if (gridview_.grid().maxLevel() <= my_level || gridview_.contains(my_ent)) {
            ret.emplace_back(my_ent);
          } else {
            const auto h_end   = my_ent.hend(my_level + 1);
            const auto h_begin = my_ent.hbegin(my_level + 1);
            const auto h_range = boost::make_iterator_range(h_begin, h_end);
            const auto kids = process(QuadpointContainerType(1, point), h_range);
            ret.insert(ret.end(), kids.begin(), kids.end());
          }
        }
      }
    }
    return ret;
  }
}; // class EntityHierarchicSearch

template <class GV, int codim = 0>
EntityInlevelSearch<GV, codim> make_entity_in_level_search(const GV& grid_view)
{
  return EntityInlevelSearch<GV, codim>(grid_view);
}

template <class GV>
EntityHierarchicSearch<GV> make_entity_hierarchic_search(const GV& grid_view)
{
  return EntityHierarchicSearch<GV>(grid_view);
}

} // namespace Grid
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_GRID_SEARCH_HH


==> anc/xt-super/dune-xt-grid/dune/xt/grid/structuredgridfactory.hh <==
// This file is part of the dune-xt-grid project:
//   https://github.com/dune-community/dune-xt-grid
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2014 - 2016)
//   Rene Milk       (2014 - 2016)
//   Sven Kaulmann   (2014)
//   Tobias Leibner  (2014)

#ifndef DUNE_XT_GRID_STRUCTUREDGRIDFACTORY_HH
#define DUNE_XT_GRID_STRUCTUREDGRIDFACTORY_HH

#include <memory>

#include <dune/common/unused.hh>

#include <dune/grid/utility/structuredgridfactory.hh>
#include <dune/grid/yaspgrid.hh>

#if HAVE_DUNE_SPGRID
#include <dune/grid/spgrid.hh>
#endif

#include <dune/xt/common/float_cmp.hh>
#include <dune/xt/common/ranges.hh>

namespace Dune {

#if HAVE_DUNE_SPGRID

/** \brief Specialization of the StructuredGridFactory for SPGrid
 *
 *  This allows a SPGrid to be constructed using the
 *  StructuredGridFactory just like the unstructured Grids. Limitations:
 *  \li SPGrid does not support simplices
 */
template <class ct, int dim, template <int> class Refinement, class Comm>
class StructuredGridFactory<SPGrid<ct, dim, Refinement, Comm>>
{
  typedef SPGrid<ct, dim, Refinement, Comm> GridType;
  typedef typename GridType::ctype ctype;
  static const int dimworld = GridType::dimensionworld;

public:
  /** \brief Create a structured cube grid
   *
   *  \param lowerLeft  Lower left corner of the grid
   *  \param upperRight Upper right corner of the grid
   *  \param elements   Number of elements in each coordinate direction
   */
  static std::shared_ptr<GridType> createCubeGrid(const FieldVector<ctype, dimworld>& lowerLeft,
                                                  const FieldVector<ctype, dimworld>& upperRight,
                                                  const array<unsigned int, dim>& elements)
  {
    Dune::array<int, dim> cells;
    for (const auto i : Common::value_range(dim))
      cells[i] = elements[i];
    return std::make_shared<GridType>(lowerLeft, upperRight, cells);
  }

  /** \brief Create a structured cube grid
   *
   *  \param lowerLeft  Lower left corner of the grid
   *  \param upperRight Upper right corner of the grid
   *  \param elements   Number of elements in each coordinate direction
   *  \param overlap    Size of overlap in each coordinate direction
   */
  static std::shared_ptr<GridType>
  createCubeGrid(const FieldVector<ctype, dimworld>& lowerLeft, const FieldVector<ctype, dimworld>& upperRight,
                 const array<unsigned int, dim>& elements, const array<unsigned int, dim>& overlap,
                 Dune::MPIHelper::MPICommunicator communicator = Dune::MPIHelper::getCommunicator())
  {
    Dune::array<int, dim> cells;
    Dune::array<int, dim> over;
    for (const auto i : Common::value_range(dim)) {
      cells[i] = elements[i];
      over[i]  = overlap[i];
    }
    return std::make_shared<GridType>(lowerLeft, upperRight, cells, over, communicator);
  }

  /** \brief Create a structured simplex grid
   *
   *  \param lowerLeft  Lower left corner of the grid
   *  \param upperRight Upper right corner of the grid
   *  \param elements   Number of elements in each coordinate direction
   *
   *  \note Simplices are not supported in SGrid, so this functions
   *        unconditionally throws a GridError.
   */
  static shared_ptr<GridType> createSimplexGrid(const FieldVector<ctype, dimworld>& /*lowerLeft*/,
                                                const FieldVector<ctype, dimworld>& /*upperRight*/,
                                                const array<unsigned int, dim>& /*elements*/)
  {
    DUNE_THROW(GridError,
               className<StructuredGridFactory>() << "::createSimplexGrid(): Simplices are not supported "
                                                     "by SPGrid.");
  }
};

#endif // HAVE_DUNE_SPGRID

namespace XT {
namespace Grid {

template <class GridType>
static Dune::array<unsigned int, GridType::dimension> default_overlap()
{
  Dune::array<unsigned int, GridType::dimension> olvp;
  olvp.fill(1u);
  return olvp;
}

//! general case just forwards to Dune core implementation
template <class GridType>
class StructuredGridFactory : public Dune::StructuredGridFactory<GridType>
{
  typedef typename GridType::ctype ctype;

public:
  static std::shared_ptr<GridType>
  createCubeGrid(const Dune::FieldVector<ctype, GridType::dimension>& lowerLeft,
                 const Dune::FieldVector<ctype, GridType::dimension>& upperRight,
                 const Dune::array<unsigned int, GridType::dimension>& elements,
                 Dune::array<unsigned int, GridType::dimension> /*overlap*/ = default_overlap<GridType>(),
                 Dune::MPIHelper::MPICommunicator /*communicator*/          = Dune::MPIHelper::getCommunicator())
  {
    return Dune::StructuredGridFactory<GridType>::createCubeGrid(lowerLeft, upperRight, elements);
  }
};

#if HAVE_DUNE_SPGRID
template <class ct, int dim, template <int> class Refinement, class Comm>
class StructuredGridFactory<Dune::SPGrid<ct, dim, Refinement, Comm>>
    : public Dune::StructuredGridFactory<Dune::SPGrid<ct, dim, Refinement, Comm>>
{
  typedef Dune::SPGrid<ct, dim, Refinement, Comm> GridType;
  typedef typename GridType::ctype ctype;

public:
  static std::shared_ptr<GridType>
  createCubeGrid(const Dune::FieldVector<ctype, dim>& lowerLeft, const Dune::FieldVector<ctype, dim>& upperRight,
                 const Dune::array<unsigned int, dim>& elements,
                 Dune::array<unsigned int, dim> overlap        = default_overlap<GridType>(),
                 Dune::MPIHelper::MPICommunicator communicator = Dune::MPIHelper::getCommunicator())
  {
    return Dune::StructuredGridFactory<GridType>::createCubeGrid(
        lowerLeft, upperRight, elements, overlap, communicator);
  }
};

#endif

template <int dim, class Coords>
class StructuredGridFactory<Dune::YaspGrid<dim, Coords>>
    : public Dune::StructuredGridFactory<Dune::YaspGrid<dim, Coords>>
{
  typedef Dune::YaspGrid<dim, Coords> GridType;
  typedef typename GridType::ctype ctype;

public:
  //! creates a non-periodic Yasp grid
  static std::shared_ptr<GridType>
  createCubeGrid(const Dune::FieldVector<ctype, dim>& lowerLeft, const Dune::FieldVector<ctype, dim>& upperRight,
                 const Dune::array<unsigned int, dim>& elements_in,
                 Dune::array<unsigned int, dim> overlap        = default_overlap<GridType>(),
                 Dune::MPIHelper::MPICommunicator communicator = Dune::MPIHelper::getCommunicator())
  {
    const auto no_periodic_direction = std::bitset<dim>();
    std::array<int, dim> elements;
    std::copy(elements_in.begin(), elements_in.end(), elements.begin());
    auto overlap_check = overlap;
    overlap_check.fill(overlap[0]);
    for (auto i : Common::value_range(1, dim))
      if (overlap[i] != overlap[0])
        DUNE_THROW(Dune::InvalidStateException, "YaspGrid only supports uniform overlap");
    return std::make_shared<GridType>(lowerLeft, upperRight, elements, no_periodic_direction, overlap[0], communicator);
  }
};

} // namespace Grid
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_GRID_STRUCTUREDGRIDFACTORY_HH


==> anc/xt-super/dune-xt-grid/dune/xt/grid/test/CMakeLists.txt <==
# This file is part of the dune-xt-grid project:
#   https://github.com/dune-community/dune-xt-grid
# The copyright lies with the authors of this file (see below).
# License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
#      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
#          with "runtime exception" (http://www.dune-project.org/license.html)
# Authors:
#   Felix Schindler (2016)
#   Tobias Leibner  (2016)

enable_testing()

# link grid files
dune_symlink_to_source_files(FILES gmsh_2d_simplices.msh dgf_1d_interval.dgf dgf_2d_interval.dgf dgf_3d_interval.dgf dgf_4d_interval.dgf)

BEGIN_TESTCASES()

add_format(${test_sources})
 
END_TESTCASES()


==> anc/xt-super/dune-xt-grid/dune/xt/grid/test/boundaryinfo_factory.cc <==
// This file is part of the dune-xt-grid project:
//   https://github.com/dune-community/dune-xt-grid
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2016)

/**
  * This file is intended as a starting point for quick testing.
  */

#define DUNE_XT_COMMON_TEST_MAIN_CATCH_EXCEPTIONS 1

#include <dune/xt/common/test/main.hxx>

#include <dune/common/unused.hh>

#include <dune/xt/grid/grids.hh>
#include <dune/xt/grid/boundaryinfo.hh>


TEST(BoundaryInfoFactory, all)
{
  typedef Dune::XT::Grid::BoundaryInfoFactory<INTERSECTIONTYPE> Factory;

  for (auto type : Factory::available()) {
    auto opts = Factory::default_config(type);
    auto DUNE_UNUSED(aa) = Factory::create();
    auto DUNE_UNUSED(bb) = Factory::create(type);
    auto DUNE_UNUSED(cc) = Factory::create(opts);
  }
}


==> anc/xt-super/dune-xt-grid/dune/xt/grid/test/boundaryinfo_factory.mini <==
include grids.mini

[__static]
INTERSECTIONTYPE = {grid}::LeafGridView::Intersection


==> anc/xt-super/dune-xt-grid/dune/xt/grid/test/cube_gridprovider.cc <==
// This file is part of the dune-xt-grid project:
//   https://github.com/dune-community/dune-xt-grid
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2012 - 2016)
//   Rene Milk       (2012 - 2016)
//   Tobias Leibner  (2014 - 2016)

#include <dune/xt/common/test/main.hxx>

#include "provider.hh"


struct CubeGridProvider : public GridProviderBase<TESTGRIDTYPE>
{
  typedef GridProviderBase<TESTGRIDTYPE> BaseType;

  void check_layers()
  {
    BaseType::check_layers(Dune::XT::Grid::make_cube_grid<TESTGRIDTYPE>());
  }

  void check_visualize()
  {
    BaseType::check_visualize(Dune::XT::Grid::make_cube_grid<TESTGRIDTYPE>());
  }
};


TEST_F(CubeGridProvider, layers)
{
  this->check_layers();
}
TEST_F(CubeGridProvider, visualize)
{
  this->check_visualize();
}


==> anc/xt-super/dune-xt-grid/dune/xt/grid/test/cube_gridprovider.mini <==
include grids.mini

[__static]
TESTGRIDTYPE = {grid}


==> anc/xt-super/dune-xt-grid/dune/xt/grid/test/dgf_1d_interval.dgf <==
DGF
INTERVAL
0 # left boundary
1 # right boundary
2 # number of elements
#
BOUNDARYDOMAIN
default 1
#


==> anc/xt-super/dune-xt-grid/dune/xt/grid/test/dgf_2d_interval.dgf <==
DGF
INTERVAL
0 0 # lower left
1 1 # upper right
2 2 # number of elements
#
BOUNDARYDOMAIN
default 1
#


==> anc/xt-super/dune-xt-grid/dune/xt/grid/test/dgf_3d_interval.dgf <==
DGF
INTERVAL
0 0 0 # lower left
1 1 1 # upper right
2 2 2 # number of elements
#
BOUNDARYDOMAIN
default 1
#


==> anc/xt-super/dune-xt-grid/dune/xt/grid/test/dgf_4d_interval.dgf <==
# This file is part of the dune-stuff project:
#   https://github.com/wwu-numerik/dune-stuff
# The copyright lies with the authors of this file (see below).
# License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
#      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
#          with "runtime exception" (http://www.dune-project.org/license.html)
# Authors:
#   Felix Schindler (2015)
#   Rene Milk       (2015)

DGF
INTERVAL
0 0 0 0 # lower left
1 1 1 1 # upper right
2 2 2 2 # number of elements
#
BOUNDARYDOMAIN
default 1
#


==> anc/xt-super/dune-xt-grid/dune/xt/grid/test/dgf_gridprovider.cc <==
// This file is part of the dune-xt-grid project:
//   https://github.com/dune-community/dune-xt-grid
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2016)

#include <dune/xt/common/test/main.hxx>

#include "provider.hh"


struct DgfGridProvider : public GridProviderBase<TESTGRIDTYPE>
{
  typedef GridProviderBase<TESTGRIDTYPE> BaseType;

  void check_layers()
  {
    BaseType::check_layers(Dune::XT::Grid::make_dgf_grid<TESTGRIDTYPE>());
  }

  void check_visualize()
  {
    BaseType::check_visualize(Dune::XT::Grid::make_dgf_grid<TESTGRIDTYPE>());
  }
};

TEST_F(DgfGridProvider, layers)
{
  this->check_layers();
}
TEST_F(DgfGridProvider, visualize)
{
  this->check_visualize();
}


==> anc/xt-super/dune-xt-grid/dune/xt/grid/test/dgf_gridprovider.mini <==
include grids.mini

[__static]
TESTGRIDTYPE = {grid}


==> anc/xt-super/dune-xt-grid/dune/xt/grid/test/empty.cc <==
// This file is part of the dune-xt-grid project:
//   https://github.com/dune-community/dune-xt-grid
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2016)
//   Rene Milk       (2016)

/**
  * This file is intended as a starting point for quick testing.
  */

#include <dune/xt/common/test/main.hxx>


TEST(empty, main)
{
}


==> anc/xt-super/dune-xt-grid/dune/xt/grid/test/gmsh_2d_simplices.msh <==
$MeshFormat
2.2 0 8
$EndMeshFormat
$Nodes
59
1 -1.5 -0.7 0
2 -1.6 0.2 0
3 -0.3 0.8 0
4 1 -0 0
5 0.5 -1.2 0
6 0.2 -0.1 0
7 -0.5 -1.1 0
8 -1.52499999999988 -0.4750000000010793 0
9 -1.549999999999772 -0.2500000000020562 0
10 -1.574999999999885 -0.02500000000103708 0
11 -1.275000000000281 0.3499999999998703 0
12 -0.9500000000009681 0.4999999999995533 0
13 -0.6250000000004747 0.649999999999781 0
14 0.02499999999998104 0.6000000000000117 0
15 0.349999999999942 0.4000000000000357 0
16 0.6749999999998808 0.2000000000000733 0
17 0.875000000000193 -0.2999999999995369 0
18 0.7500000000004661 -0.5999999999988814 0
19 0.6250000000003011 -0.8999999999992775 0
20 0.4250000000001133 -0.9250000000004155 0
21 0.3500000000002002 -0.650000000000734 0
22 0.2750000000000719 -0.3750000000002636 0
23 0.0250000000002141 -0.3499999999996942 0
24 -0.1499999999994784 -0.5999999999992549 0
25 -0.3249999999997163 -0.8499999999995947 0
26 -0.7500000000005489 -0.9999999999997805 0
27 -1.000000000000838 -0.8999999999996651 0
28 -1.250000000000468 -0.7999999999998126 0
29 -0.7865160687670905 -0.1801694619033366 0
30 -0.3482657968991661 0.09792387179113275 0
31 -1.179771162829182 -0.07742320337801133 0
32 -0.7316786002197098 -0.6047723194259009 0
33 -1.142367819948376 -0.4379537950172698 0
34 -0.3780494534091277 -0.2611277857927726 0
35 -0.7203323128565955 0.1474956336896409 0
36 0.5401828947012275 -0.1474036755639204 0
37 0.03032579006118337 0.2118465159933785 0
38 -0.3087645012345202 0.4524205847039539 0
39 -1.049902887099491 0.1700853200473552 0
40 -0.4325471172920429 -0.5679011469240989 0
41 -1.354205525631813 0.0926022638176279 0
42 -1.016549048087603 -0.6435168993556035 0
43 -0.09998377848541291 -0.1176280239690239 0
44 -1.318463329897264 -0.3003676023673896 0
45 0.5423615914746669 -0.4653861226819357 0
46 -0.5886319303731025 -0.8159446493179238 0
47 0.3755799948547023 0.1072119980982194 0
48 -0.9045010991259433 -0.4154944629155801 0
49 -1.30785137890495 -0.562405270159211 0
50 -0.5578869683011185 -0.103869616325019 0
51 0.5274339264822961 -0.7238371973101363 0
52 -0.626956777351014 -0.3687437249990218 0
53 -1.403883896033617 -0.1152723863601073 0
54 -0.953581821909372 -0.04284420205376439 0
55 -0.8164699750387139 -0.7949529271153641 0
56 0.7745513008277634 -0.06915928691778446 0
57 -0.5853251198480647 0.3820873891744192 0
58 -0.2018351857829355 -0.3811737967670092 0
59 -1.057267634523062 -0.2525729298543962 0
$EndNodes
$Elements
116
1 1 2 10 1 1 8
2 1 2 10 1 8 9
3 1 2 10 1 9 10
4 1 2 10 1 10 2
5 1 2 10 2 2 11
6 1 2 10 2 11 12
7 1 2 10 2 12 13
8 1 2 10 2 13 3
9 1 2 10 3 3 14
10 1 2 10 3 14 15
11 1 2 10 3 15 16
12 1 2 10 3 16 4
13 1 2 10 4 4 17
14 1 2 10 4 17 18
15 1 2 10 4 18 19
16 1 2 10 4 19 5
17 1 2 11 5 5 20
18 1 2 11 5 20 21
19 1 2 11 5 21 22
20 1 2 11 5 22 6
21 1 2 11 6 6 23
22 1 2 11 6 23 24
23 1 2 11 6 24 25
24 1 2 11 6 25 7
25 1 2 10 7 7 26
26 1 2 10 7 26 27
27 1 2 10 7 27 28
28 1 2 10 7 28 1
29 2 2 12 9 28 49 42
30 2 2 12 9 33 42 49
31 2 2 12 9 6 36 22
32 2 2 12 9 30 35 57
33 2 2 12 9 30 38 37
34 2 2 12 9 30 43 34
35 2 2 12 9 8 44 49
36 2 2 12 9 6 37 47
37 2 2 12 9 17 45 36
38 2 2 12 9 30 57 38
39 2 2 12 9 18 19 51
40 2 2 12 9 14 37 38
41 2 2 12 9 8 9 44
42 2 2 12 9 31 41 39
43 2 2 12 9 29 54 35
44 2 2 12 9 29 35 50
45 2 2 12 9 2 11 41
46 2 2 12 9 34 43 58
47 2 2 12 9 30 50 35
48 2 2 12 9 6 43 37
49 2 2 12 9 3 14 38
50 2 2 12 9 18 45 17
51 2 2 12 9 22 36 45
52 2 2 12 9 12 35 39
53 2 2 12 9 12 57 35
54 2 2 12 9 30 34 50
55 2 2 12 9 3 38 13
56 2 2 12 9 15 47 37
57 2 2 12 9 28 42 27
58 2 2 12 9 21 51 20
59 2 2 12 9 7 46 25
60 2 2 12 9 6 47 36
61 2 2 12 9 26 46 7
62 2 2 12 9 15 37 14
63 2 2 12 9 30 37 43
64 2 2 12 9 33 49 44
65 2 2 12 9 2 41 10
66 2 2 12 9 28 1 49
67 2 2 12 9 11 39 41
68 2 2 12 9 18 51 45
69 2 2 12 9 24 25 40
70 2 2 12 9 17 36 56
71 2 2 12 9 12 13 57
72 2 2 12 9 4 56 16
73 2 2 12 9 31 53 41
74 2 2 12 9 6 23 43
75 2 2 12 9 12 39 11
76 2 2 12 9 16 56 36
77 2 2 12 9 24 40 58
78 2 2 12 9 16 36 47
79 2 2 12 9 21 45 51
80 2 2 12 9 21 22 45
81 2 2 12 9 34 58 40
82 2 2 12 9 32 48 52
83 2 2 12 9 35 54 39
84 2 2 12 9 29 59 54
85 2 2 12 9 29 48 59
86 2 2 12 9 34 52 50
87 2 2 12 9 29 50 52
88 2 2 12 9 15 16 47
89 2 2 12 9 8 49 1
90 2 2 12 9 13 38 57
91 2 2 12 9 32 40 46
92 2 2 12 9 23 58 43
93 2 2 12 9 32 42 48
94 2 2 12 9 10 41 53
95 2 2 12 9 25 46 40
96 2 2 12 9 31 39 54
97 2 2 12 9 33 48 42
98 2 2 12 9 29 52 48
99 2 2 12 9 20 51 19
100 2 2 12 9 31 44 53
101 2 2 12 9 32 52 40
102 2 2 12 9 4 17 56
103 2 2 12 9 26 27 55
104 2 2 12 9 27 42 55
105 2 2 12 9 24 58 23
106 2 2 12 9 9 10 53
107 2 2 12 9 34 40 52
108 2 2 12 9 26 55 46
109 2 2 12 9 9 53 44
110 2 2 12 9 32 55 42
111 2 2 12 9 33 44 59
112 2 2 12 9 31 59 44
113 2 2 12 9 31 54 59
114 2 2 12 9 32 46 55
115 2 2 12 9 33 59 48
116 2 2 12 9 5 20 19
$EndElements


==> anc/xt-super/dune-xt-grid/dune/xt/grid/test/gmsh_gridprovider.cc <==
// This file is part of the dune-xt-grid project:
//   https://github.com/dune-community/dune-xt-grid
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2012 - 2016)
//   Rene Milk       (2012 - 2016)
//   Tobias Leibner  (2014 - 2016)

#include <dune/xt/common/test/main.hxx>

#if HAVE_ALUGRID || HAVE_DUNE_ALUGRID

#include "provider.hh"


struct GmshGridProvider : public GridProviderBase<TESTGRIDTYPE>
{
  typedef GridProviderBase<TESTGRIDTYPE> BaseType;

  void check_layers()
  {
    BaseType::check_layers(Dune::XT::Grid::make_cube_grid<TESTGRIDTYPE>());
  }

  void check_visualize()
  {
    BaseType::check_visualize(Dune::XT::Grid::make_cube_grid<TESTGRIDTYPE>());
  }
};


TEST_F(GmshGridProvider, layers)
{
  this->check_layers();
}
TEST_F(GmshGridProvider, visualize)
{
  this->check_visualize();
}

#else // HAVE_ALUGRID || HAVE_DUNE_ALUGRID


TEST(DISABLED_GmshGridProvider, layers)
{
}
TEST(DISABLED_GmshGridProvider, visualize)
{
}


#endif // HAVE_ALUGRID || HAVE_DUNE_ALUGRID


==> anc/xt-super/dune-xt-grid/dune/xt/grid/test/gmsh_gridprovider.mini <==
dimDomain = 2, 3 | expand

__local.geometry = cube, simplex | expand 2
__local.refinement = nonconforming, conforming | expand
__local.grid_alu = Dune::ALUGrid<{dimDomain},{dimDomain},Dune::{__local.geometry},Dune::{__local.refinement}>

grid = {__local.grid_alu}  | expand grid

'{grid}' == 'Dune::ALUGrid<{dimDomain},{dimDomain},Dune::cube,Dune::conforming>' | exclude

1, ALUGRID_FOUND | expand grid | cmake_guard

[__static]
TESTGRIDTYPE = {grid}


==> anc/xt-super/dune-xt-grid/dune/xt/grid/test/grids.mini <==
dimDomain = 1, 2, 3 | expand

__local.geometry = cube, simplex | expand 2
__local.geometry_is_simplex = false, true | expand 2
__local.refinement = nonconforming, conforming | expand
__local.grid_yasp = Dune::YaspGrid<{dimDomain},Dune::EquidistantOffsetCoordinates<double,{dimDomain}>>
__local.grid_alu = Dune::ALUGrid<{dimDomain},{dimDomain},Dune::{__local.geometry},Dune::{__local.refinement}>

grid = {__local.grid_yasp}, {__local.grid_alu}  | expand grid

'{grid}' == 'Dune::ALUGrid<1,1,Dune::{__local.geometry},Dune::{__local.refinement}>' | exclude
'{grid}' == 'Dune::ALUGrid<{dimDomain},{dimDomain},Dune::cube,Dune::conforming>' | exclude

entity_type = {grid}::Codim<0>::Entity

1, ALUGRID_FOUND | expand grid | cmake_guard




==> anc/xt-super/dune-xt-grid/dune/xt/grid/test/information.cc <==
// This file is part of the dune-xt-grid project:
//   https://github.com/dune-community/dune-xt-grid
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2012 - 2016)
//   Rene Milk       (2012 - 2016)
//   Tobias Leibner  (2014 - 2016)

#include <dune/xt/common/test/main.hxx>

#include <dune/common/shared_ptr.hh>

#include <dune/xt/common/logstreams.hh>
#include <dune/xt/common/math.hh>
#include <dune/xt/common/ranges.hh>

#include <dune/xt/grid/information.hh>
#include <dune/xt/grid/gridprovider/cube.hh>

using namespace std;
using namespace Dune::XT;
using namespace Dune::XT::Common;
using namespace Dune::XT::Grid;

struct GridInfoTest : public ::testing::Test
{
  static const size_t griddim     = TESTGRIDDIM;
  static const unsigned int level = 1;
  typedef Dune::YaspGrid<griddim, Dune::EquidistantOffsetCoordinates<double, griddim>> GridType;
  typedef Dimensions<typename GridType::LeafGridView> DimensionsType;

  const GridProvider<GridType> grid_prv;
  GridInfoTest()
    : grid_prv(make_cube_grid<GridType>(0.f, 1.f, level))
  {
  }

  void check_dimensions(const DimensionsType& dim, const size_t entities)
  {
    EXPECT_DOUBLE_EQ(1.0 / double(entities), dim.entity_volume.min());
    EXPECT_DOUBLE_EQ(dim.entity_volume.min(), dim.entity_volume.max());
    EXPECT_DOUBLE_EQ(dim.entity_volume.min(), dim.entity_volume.average());
    EXPECT_DOUBLE_EQ(1.0, dim.volume_relation());
    const auto& dl = dim.coord_limits;
    for (auto i : value_range(griddim)) {
      EXPECT_DOUBLE_EQ(dl[i].max(), 1.0);
      EXPECT_DOUBLE_EQ(dl[i].min(), 0.0);
      EXPECT_DOUBLE_EQ(dl[i].average(), 0.5);
    }
  }

  void check()
  {
    const auto gv       = grid_prv.grid().leafGridView();
    const auto entities = gv.size(0);
    check_dimensions(DimensionsType(grid_prv.grid().leafGridView()), entities);
    const auto first_entity = *(grid_prv.grid().leafGridView().template begin<0>());
    check_dimensions(DimensionsType(first_entity), 1u);
    const Statistics st(gv);
    const auto line = std::pow(2, level);
    EXPECT_EQ(line * (griddim), st.numberOfBoundaryIntersections);
    EXPECT_EQ(entities * (2 * griddim), st.numberOfIntersections);
    EXPECT_EQ(st.numberOfIntersections - st.numberOfBoundaryIntersections, st.numberOfInnerIntersections);
    EXPECT_EQ(griddim * 2, max_number_of_neighbors(gv));
  }

  void print(std::ostream& out)
  {
    const auto& gv = grid_prv.grid().leafGridView();
    print_info(gv, out);
  }
};

TEST_F(GridInfoTest, Misc)
{
  this->check();
  this->print(dev_null);
}


==> anc/xt-super/dune-xt-grid/dune/xt/grid/test/information.mini <==
__name = information_{dimDomain}d
__exec_suffix = {dimDomain}d

dimDomain = 1, 2, 3 | expand

[__static]
TESTGRIDDIM = {dimDomain}


==> anc/xt-super/dune-xt-grid/dune/xt/grid/test/output_pgf.cc <==
// This file is part of the dune-xt-grid project:
//   https://github.com/dune-community/dune-xt-grid
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2014 - 2016)
//   Rene Milk       (2012 - 2016)
//   Tobias Leibner  (2014, 2016)

#include <dune/xt/common/test/main.hxx>

#include <fstream>

#include <dune/grid/yaspgrid.hh>

#include <dune/xt/grid/output/pgf.hh>

using namespace Dune::XT::Grid;

/** output files are compiled in test-compile-pgfoutput.sh target
 **/
TEST(PgfOutput, Sgrid)
{
  const size_t dim = 2;
  typedef Dune::YaspGrid<dim> GridType;
  std::array<int, dim> n;
  Dune::FieldVector<double, dim> h;

  for (size_t i = 0; i < dim; ++i) {
    n[i] = 2;
    h[i] = 1.0;
  }
  GridType grid(h, n);
  PgfOutput<GridType> output(grid);
  const int max_refines = 2;
  const bool includable = false;
  std::ofstream fileB("pgfoutput_refineseries.tex");
  output.refineseries(fileB, max_refines, includable);
  std::ofstream fileC("pgfoutput_stacked.tex");
  output.stacked(fileC, max_refines, includable);
  std::ofstream fileA("pgfoutput_leaf.tex");
  output.leaf(fileA, includable);
}


==> anc/xt-super/dune-xt-grid/dune/xt/grid/test/periodic_gridview.cc <==
// This file is part of the dune-xt-grid project:
//   https://github.com/dune-community/dune-xt-grid
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2015 - 2016)
//   Rene Milk       (2015 - 2016)
//   Tobias Leibner  (2015 - 2016)

#include <dune/xt/common/test/main.hxx>

#if HAVE_ALUGRID
#include <dune/grid/alugrid.hh>
#endif
#include <dune/grid/yaspgrid.hh>

#include <dune/xt/common/configuration.hh>
#include <dune/xt/common/string.hh>
#include <dune/xt/common/type_traits.hh>

#include <dune/xt/grid/periodic_gridview.hh>
#include <dune/xt/grid/gridprovider.hh>

using namespace Dune::XT;
using namespace Dune::XT::Common;


struct PeriodicViewTest : public testing::Test
{
  static const bool use_less_memory = USE_LESS_MEMORY;
  typedef TESTGRIDTYPE GridType;
  typedef typename GridType::ctype ctype;
  typedef typename GridType::template Codim<0>::Geometry GeometryType;
  typedef typename GridType::LeafGridView GridViewType;
  typedef typename GridViewType::template Codim<0>::Geometry::GlobalCoordinate DomainType;
  typedef typename Dune::XT::Grid::template PeriodicGridView<GridViewType, use_less_memory> PeriodicGridViewType;
  typedef typename PeriodicGridViewType::IndexSet IndexSet;
  typedef typename PeriodicGridViewType::template Codim<0>::Entity EntityType;
  typedef typename PeriodicGridViewType::template Codim<0>::Iterator EntityIteratorType;
  typedef typename Dune::XT::Grid::internal::template PeriodicIntersectionIterator<GridViewType>
      PeriodicIntersectionIteratorType;
  typedef typename Dune::XT::Grid::internal::template PeriodicIntersection<GridViewType> PeriodicIntersectionType;
  typedef typename PeriodicIntersectionType::EntityPointer EntityPointerType;
  typedef typename GridViewType::CollectiveCommunication CollectiveCommunication;
  static const size_t dimDomain = GridViewType::dimension;

  static constexpr int factorial(int n)
  {
    return n > 0 ? n * factorial(n - 1) : 1;
  }

  static void check()
  {
    // create grid and get gridview
    Configuration grid_config                  = DXTC_CONFIG.sub("test_grid_periodicview");
    auto grid_provider                         = Dune::XT::Grid::make_cube_grid<GridType>(grid_config);
    const std::shared_ptr<const GridType> grid = grid_provider.grid_ptr();
    const GridViewType grid_view               = grid->leafGridView();

    // check whether grid is periodic
    const bool is_nonperiodic        = grid_config["periodicity"] == "nonperiodic";
    const bool is_partially_periodic = grid_config["periodicity"] == "partially_periodic";

    // create periodic grid_view
    std::bitset<dimDomain> periodic_directions;
    if (is_partially_periodic)
      periodic_directions[0] = 1;
    else if (!is_nonperiodic)
      periodic_directions.set();
    const PeriodicGridViewType periodic_grid_view(grid_view, periodic_directions);

    const bool is_simplex        = Common::from_string<bool>(grid_config["is_simplex"]);
    const bool is_cube           = !is_simplex;
    const DomainType lower_left  = Common::from_string<DomainType>(grid_config["lower_left"]);
    const DomainType upper_right = Common::from_string<DomainType>(grid_config["upper_right"]);

    // check interface
    const GridType& test_grid = periodic_grid_view.grid();
    (void)test_grid;
    const IndexSet& index_set = periodic_grid_view.indexSet();
    const int codim0_size = periodic_grid_view.size(0);
    EXPECT_EQ(grid_view.size(0), codim0_size);
    if (is_cube)
      EXPECT_EQ(std::pow(int(8), dimDomain), codim0_size);
    if (is_simplex)
      EXPECT_EQ(std::pow(int(8), dimDomain) * factorial(dimDomain), codim0_size);
    // EXPECT_EQ(grid_view.size(Dune::GeometryType::cube), periodic_grid_view.size(Dune::GeometryType::cube));
    // EXPECT_EQ(grid_view.size(Dune::GeometryType::simplex), periodic_grid_view.size(Dune::GeometryType::simplex));
    EXPECT_EQ(grid_view.overlapSize(0), periodic_grid_view.overlapSize(0));
    EXPECT_EQ(grid_view.overlapSize(1), periodic_grid_view.overlapSize(1));
    EXPECT_EQ(grid_view.ghostSize(0), periodic_grid_view.ghostSize(0));
    EXPECT_EQ(grid_view.ghostSize(1), periodic_grid_view.ghostSize(1));
    const CollectiveCommunication& test_comm = periodic_grid_view.comm();
    (void)test_comm;


    size_t neighbor_count = 0;
    size_t boundary_count = 0;
    size_t periodic_count = 0;
    // iterate over codim 0 entities
    const EntityIteratorType it_end = periodic_grid_view.template end<0>();
    for (EntityIteratorType it = periodic_grid_view.template begin<0>(); it != it_end; ++it) {
      const EntityType& entity = *it;
      EXPECT_TRUE(periodic_grid_view.contains(entity));
      EXPECT_TRUE(index_set.contains(entity));
      const auto sub_index = index_set.subIndex(entity, 0, 1);
      (void)sub_index;
      // iterate over all intersections on current entity
      const PeriodicIntersectionIteratorType i_it_end = periodic_grid_view.iend(entity);
      for (PeriodicIntersectionIteratorType i_it = periodic_grid_view.ibegin(entity); i_it != i_it_end; ++i_it) {
        const PeriodicIntersectionType& intersection = *i_it;
        if (intersection.neighbor()) {
          ++neighbor_count;
          const EntityType outside = intersection.outside();
          // find corresponding intersection in outside
          const auto index_in_outside                             = intersection.indexInOutside();
          PeriodicIntersectionIteratorType i_it_outside           = periodic_grid_view.ibegin(outside);
          const PeriodicIntersectionIteratorType i_it_outside_end = periodic_grid_view.iend(outside);
          for (; i_it_outside != i_it_outside_end; ++i_it_outside) {
            const PeriodicIntersectionType* outside_intersection = i_it_outside.operator->();
            if (outside_intersection->indexInInside() == index_in_outside) {
              break;
            }
          }
          const PeriodicIntersectionType& intersection_in_outside = *i_it_outside;
          // check outside_intersection coords
          const auto coords_in_outside   = intersection.geometryInOutside().center();
          const auto coords_in_outside_2 = intersection_in_outside.geometryInInside().center();
          EXPECT_TRUE(Dune::XT::Common::FloatCmp::eq(coords_in_outside, coords_in_outside_2));
          // check global intersection coords in periodic case
          const auto global_intersection_coords         = intersection.geometry().center();
          const auto global_outside_intersection_coords = intersection_in_outside.geometry().center();
          size_t coord_difference_count                 = 0;
          size_t differing_coordinate;
          for (size_t ii = 0; ii < dimDomain; ++ii) {
            if (Dune::XT::Common::FloatCmp::ne(global_outside_intersection_coords[ii],
                                               global_intersection_coords[ii])) {
              ++coord_difference_count;
              differing_coordinate = ii;
            }
          }
          if (intersection.boundary() && intersection.neighbor()) {
            EXPECT_TRUE(intersection_in_outside.boundary() && intersection_in_outside.neighbor());
            EXPECT_EQ(size_t(1), coord_difference_count);
            EXPECT_TRUE((Dune::XT::Common::FloatCmp::eq(global_outside_intersection_coords[differing_coordinate],
                                                        lower_left[differing_coordinate])
                         && Dune::XT::Common::FloatCmp::eq(global_intersection_coords[differing_coordinate],
                                                           upper_right[differing_coordinate]))
                        || (Dune::XT::Common::FloatCmp::eq(global_outside_intersection_coords[differing_coordinate],
                                                           upper_right[differing_coordinate])
                            && Dune::XT::Common::FloatCmp::eq(global_intersection_coords[differing_coordinate],
                                                              lower_left[differing_coordinate])));
            ++periodic_count;
            if (is_partially_periodic)
              EXPECT_EQ(size_t(0), differing_coordinate);
          }
        }
        if (intersection.boundary() && !intersection.neighbor()) {
          ++boundary_count;
        }
      }
    }

    // the cube/rectangle grid has 2*dimDomain faces
    const size_t num_faces = 2 * dimDomain;
    /* on each face, there are 8**(dimDomain-1) intersections. For a simplex grid in 3 dimensions, there are twice as
     * much. */
    size_t num_intersections_on_face = std::pow(8, dimDomain - 1);
    assert(dimDomain == Common::from_string<int>(grid_config["dimDomain"]));
    const auto domainDim = Common::from_string<int>(grid_config["dimDomain"]);
    if (is_simplex && domainDim == 3) // use dimDomain from config here to avoid "code will never be executed" warning
      num_intersections_on_face *= 2;
    /* In a fully periodic grid, all intersections are periodic. In a partially periodic grid, only the intersections on
     * two faces are periodic. In a nonperiodic grid, no intersections are periodic. */
    size_t num_periodic_faces = is_partially_periodic ? 2 : num_faces;
    if (is_nonperiodic)
      num_periodic_faces *= 0;
    const size_t expected_num_periodic_intersections = num_periodic_faces * num_intersections_on_face;
    EXPECT_EQ(expected_num_periodic_intersections, periodic_count);
    // The boundary count should be the number of interfaces on the boundary without the periodic interfaces
    const size_t expected_num_boundary_intersections =
        num_faces * num_intersections_on_face - expected_num_periodic_intersections;
    EXPECT_EQ(expected_num_boundary_intersections, boundary_count);
    // neighbor_count should equal the number of intersections without intersections on non-periodic boundaries
    const size_t num_intersections_per_entity = is_cube ? 2 * dimDomain : dimDomain + 1;
    const size_t num_entities = grid_view.size(0);
    EXPECT_EQ(num_entities * num_intersections_per_entity - expected_num_boundary_intersections, neighbor_count);

    // the nonperiodic grid has 7**dimDomain inner vertices
    size_t expected_num_vertices = std::pow(7, dimDomain);
    // add number of vertices on faces (codim 1)
    expected_num_vertices += std::pow(7, dimDomain - 1) * (num_faces - num_periodic_faces / 2);
    // add number of vertices on edges (codim 2)
    const size_t num_edges    = dimDomain == 1 ? 0 : (dimDomain == 2 ? 4 : 12);
    size_t num_periodic_edges = is_partially_periodic ? num_periodic_faces * std::pow(2, dimDomain - 1) : num_edges;
    if (is_nonperiodic)
      num_periodic_edges = 0;
    expected_num_vertices +=
        dimDomain == 1 ? 0 : std::pow(7, dimDomain - 2) * ((num_edges - num_periodic_edges)
                                                           + num_periodic_edges / (is_partially_periodic ? 2 : 4));
    // add vertices on corners (codim 3) of grid
    if (domainDim == 3)
      expected_num_vertices += is_partially_periodic ? 4 : (is_nonperiodic ? 8 : 1);

    const size_t num_vertices = periodic_grid_view.size(dimDomain);
    EXPECT_EQ(expected_num_vertices, num_vertices);

    // check Codim iterator
    size_t codim_iterator_size = 0;
    const auto codim_it_end = periodic_grid_view.template end<dimDomain>();
    for (auto codim_it = periodic_grid_view.template begin<dimDomain>(); codim_it != codim_it_end; ++codim_it) {
      const auto& entity = *codim_it;
      (void)entity;
      ++codim_iterator_size;
    }
    EXPECT_EQ(num_vertices, codim_iterator_size);

    // check that new indices are zero-starting and consecutive
    std::vector<size_t> index_counter(num_vertices);
    const auto real_codim_it_end = grid_view.template end<dimDomain>();
    for (auto codim_it = grid_view.template begin<dimDomain>(); codim_it != real_codim_it_end; ++codim_it) {
      const auto& entity = *codim_it;
      ++(index_counter[index_set.index(entity)]);
    }
    for (auto& count : index_counter)
      EXPECT_GT(count, 0);

  } // void check(...)
};

TEST_F(PeriodicViewTest, check_all)
{
  this->check();
}


==> anc/xt-super/dune-xt-grid/dune/xt/grid/test/periodic_gridview.mini <==
__name = {periodicity}_{griddomain}
__exec_suffix = yasp_{dimDomain}d_{memory}, alu_{__local.geometry}_{__local.refinement}_{dimDomain}d_{memory} | expand grid

include grids.mini

use_less_memory = true, false | expand memory
memory = normal_memory, less_memory | expand memory
griddomain = unit_cube, rectangle | expand coords
gridshape = cube, rectangle, rectangle2 | expand coords
periodicity = "nonperiodic", "partially_periodic", "periodic" | expand

[test_grid_periodicview]
is_simplex = false, {__local.geometry_is_simplex} | expand grid
lower_left = "[0 0 0 0]", "[-0.5 0.5 0.7 -1.3]" | expand coords
upper_right = "[1 1 1 1]", "[2.0 3.0 1.0 4.0]" | expand coords
num_elements = "[8 8 8 8]"
dimDomain = {dimDomain}

[__static]
TESTGRIDTYPE = {grid}
USE_LESS_MEMORY = {use_less_memory}


==> anc/xt-super/dune-xt-grid/dune/xt/grid/test/provider.hh <==
// This file is part of the dune-xt-grid project:
//   https://github.com/dune-community/dune-xt-grid
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2012 - 2016)
//   Rene Milk       (2012 - 2016)
//   Tobias Leibner  (2014 - 2016)

#ifndef DUNE_XT_TEST_GRID_PROVIDER_HH
#define DUNE_XT_TEST_GRID_PROVIDER_HH

#include <dune/xt/common/type_traits.hh>

#include <dune/xt/grid/boundaryinfo.hh>
#include <dune/xt/grid/gridprovider.hh>
#include <dune/xt/grid/grids.hh>

#include <dune/xt/common/test/gtest/gtest.h>


template <class GridType>
struct GridProviderBase : public testing::Test
{
  typedef Dune::XT::Grid::GridProvider<GridType> GridProviderType;

  static void check_layers(const GridProviderType& grid_provider)
  {
    using namespace Dune::XT::Grid;
    const std::shared_ptr<GridType>& DUNE_UNUSED(grid_ptr) = grid_provider.grid_ptr();
    auto DUNE_UNUSED(leaf_grid_view_1) = grid_provider.leaf_view();
    auto DUNE_UNUSED(leaf_grid_view_2) = grid_provider.template layer<Layers::leaf, Backends::view>();
#if HAVE_DUNE_FEM
    auto DUNE_UNUSED(leaf_grid_part_2) = grid_provider.template layer<Layers::leaf, Backends::part>();
#endif
    for (int level = 0; level <= grid_provider.max_level(); ++level) {
      auto DUNE_UNUSED(level_grid_view_1) = grid_provider.level_view(level);
      auto DUNE_UNUSED(level_grid_view_2) = grid_provider.template layer<Layers::leaf, Backends::view>(level);
#if HAVE_DUNE_FEM
      auto DUNE_UNUSED(level_grid_part_2) = grid_provider.template layer<Layers::leaf, Backends::part>(level);
#endif
    }
  } // ... check_layers()

  template <class G, bool enabled = true>
  struct Helper
  {
    static void check_visualize(const G& grid_provider)
    {
      auto type_str = Dune::XT::Common::Typename<G>::value();
      grid_provider.visualize();
      grid_provider.visualize(type_str + "_a");
      grid_provider.visualize(Dune::XT::Grid::alldirichlet_boundaryinfo_default_config());
      grid_provider.visualize(Dune::XT::Grid::alldirichlet_boundaryinfo_default_config(), type_str + "_b");
    }
  };

  template <class G>
  struct Helper<G, false>
  {
    static void check_visualize(const G& /*grid_provider*/)
    {
    }
  };

  static void check_visualize(const GridProviderType& grid_provider)
  {
    Helper < GridProviderType, GridProviderType::dimDomain<4>::check_visualize(grid_provider);
  }
}; // class ConstGridProviderBase


#endif // DUNE_XT_TEST_GRID_PROVIDER_HH


==> anc/xt-super/dune-xt-grid/dune/xt/grid/test/provider.mini <==
__name = provider_{gridprovider}_yasp_{dimDomain}d, {gridprovider}_alu_{__local.geometry}_{__local.refinement}_{dimDomain}d | expand grid
__exec_suffix = {gridprovider}_yasp_{dimDomain}d, {gridprovider}_alu_{__local.geometry}_{__local.refinement}_{dimDomain}d | expand grid

include grids.mini

gridprovider = Cube, DGF, Gmsh | expand
'{gridprovider}' == 'Gmsh' and '{grid}' != 'Dune::ALUGrid<2,2,Dune::simplex,Dune::{__local.refinement}>' | exclude

[__static]
TESTGRIDPROVIDERTYPE = {gridprovider}
TESTGRIDTYPE = {grid}


==> anc/xt-super/dune-xt-grid/dune/xt/grid/test/walker.cc <==
// This file is part of the dune-xt-grid project:
//   https://github.com/dune-community/dune-xt-grid
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2015 - 2016)
//   Rene Milk       (2014 - 2016)
//   Tobias Leibner  (2015 - 2016)

#include <dune/xt/common/test/main.hxx>

#if DUNE_VERSION_NEWER(DUNE_COMMON, 3, 9) && HAVE_TBB // EXADUNE
#include <dune/grid/utility/partitioning/seedlist.hh>
#endif

#include <dune/xt/common/logstreams.hh>
#include <dune/xt/common/parallel/partitioner.hh>

#include <dune/xt/grid/gridprovider/cube.hh>
#include <dune/xt/grid/walker.hh>


using namespace Dune::XT::Common;
using namespace Dune::XT::Grid;
using namespace std;

typedef testing::Types<Int<1>, Int<2>, Int<3>> GridDims;

template <class T>
struct GridWalkerTest : public ::testing::Test
{
  static const size_t griddim = T::value;
  static const size_t level   = 4;
  typedef Dune::YaspGrid<griddim, Dune::EquidistantOffsetCoordinates<double, griddim>> GridType;
  typedef typename GridType::LeafGridView GridViewType;
  typedef typename Entity<GridViewType>::Type EntityType;
  typedef typename Intersection<GridViewType>::Type IntersectionType;
  const GridProvider<GridType> grid_prv;
  GridWalkerTest()
    : grid_prv(make_cube_grid<GridType>(0.f, 1.f, level))
  {
  }

  void check_count()
  {
    const auto gv = grid_prv.grid().leafGridView();
    Walker<GridViewType> walker(gv);
    const auto correct_size = gv.size(0);
    atomic<size_t> count(0);
    auto counter = [&](const EntityType&) { count++; };
    auto test1 = [&] {
      walker.add(counter);
      walker.walk(false);
    };
    auto test2 = [&] {
      walker.add(counter);
      walker.walk(true);
    };
    auto test3 = [&] { walker.add(counter).walk(true); };
    list<function<void()>> tests({test1, test2, test3});
#if DUNE_VERSION_NEWER(DUNE_COMMON, 3, 9) && HAVE_TBB // EXADUNE
    auto test0        = [&] {
      const auto& set = gv.grid().leafIndexSet();
      IndexSetPartitioner<GridViewType> partitioner(set);
      EXPECT_EQ(set.size(0), partitioner.partitions());
      Dune::SeedListPartitioning<GridType, 0> partitioning(gv, partitioner);
      walker.add(counter);
      walker.walk(partitioning);
    };
    tests.push_back(test0);
#endif // DUNE_VERSION_NEWER(DUNE_COMMON, 3, 9) && HAVE_TBB

    for (const auto& test : tests) {
      count = 0;
      test();
      EXPECT_EQ(count, correct_size);
    }
  }

  void check_apply_on()
  {
    const auto gv = grid_prv.grid().leafGridView();
    Walker<GridViewType> walker(gv);

    size_t filter_count = 0, all_count = 0;
    auto boundaries = [=](const GridViewType&, const IntersectionType& inter) { return inter.boundary(); };
    auto filter_counter = [&](const IntersectionType&, const EntityType&, const EntityType&) { filter_count++; };
    auto all_counter    = [&](const IntersectionType&, const EntityType&, const EntityType&) { all_count++; };

    auto on_filter_boundaries = new ApplyOn::FilteredIntersections<GridViewType>(boundaries);
    auto on_all_boundaries = new ApplyOn::BoundaryIntersections<GridViewType>();
    walker.add(filter_counter, on_filter_boundaries);
    walker.add(all_counter, on_all_boundaries);
    walker.walk();
    EXPECT_EQ(filter_count, all_count);
  }
};

TYPED_TEST_CASE(GridWalkerTest, GridDims);
TYPED_TEST(GridWalkerTest, Misc)
{
  this->check_count();
  this->check_apply_on();
}


==> anc/xt-super/dune-xt-grid/dune/xt/grid/type_traits.hh <==
// This file is part of the dune-xt-grid project:
//   https://github.com/dune-community/dune-xt-grid
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2016)
//   Rene Milk       (2016)

#ifndef DUNE_XT_GRID_TYPE_TRAITS_HH
#define DUNE_XT_GRID_TYPE_TRAITS_HH

#include <type_traits>

#include <dune/grid/common/intersection.hh>
#include <dune/grid/common/gridview.hh>


#if HAVE_DUNE_FEM
#include <dune/fem/gridpart/common/gridpart.hh>
#endif

#include <dune/xt/common/type_traits.hh>

#include <dune/xt/grid/grids.hh>

namespace Dune {
namespace XT {
namespace Grid {


template <class T>
struct is_intersection : public std::false_type
{
};

template <class G, class I>
struct is_intersection<Dune::Intersection<G, I>> : public std::true_type
{
};


template <class T>
struct is_grid : public std::false_type
{
};

template <int dim, class Coordinates>
struct is_grid<Dune::YaspGrid<dim, Coordinates>> : public std::true_type
{
};

template <int dim, int dimworld, class ctype>
struct is_grid<Dune::SGrid<dim, dimworld, ctype>> : public std::true_type
{
};

#if HAVE_ALBERTA

template <int dim, int dimworld>
struct is_grid<Dune::AlbertaGrid<dim, dimworld>> : public std::true_type
{
};

#endif // HAVE_ALBERTA
#if HAVE_ALUGRID || HAVE_DUNE_ALUGRID

template <int dim, int dimworld, ALUGridElementType elType, ALUGridRefinementType refineType, class Comm>
struct is_grid<Dune::ALUGrid<dim, dimworld, elType, refineType, Comm>> : public std::true_type
{
};

#endif // HAVE_ALUGRID || HAVE_DUNE_ALUGRID


template <class T>
struct is_grid_view : public std::false_type
{
};

template <class T>
struct is_grid_view<Dune::GridView<T>> : public std::true_type
{
};


template <class T>
struct is_grid_part : public std::false_type
{
};

#if HAVE_DUNE_FEM

template <class T>
struct is_grid_part<Dune::Fem::GridPartInterface<T>> : public std::true_type
{
};


#endif // HAVE_DUNE_FEM


template <class T>
struct is_layer : public std::integral_constant<bool, is_grid_view<T>::value || is_grid_part<T>::value>
{
};


} // namespace Grid
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_GRID_TYPE_TRAITS_HH


==> anc/xt-super/dune-xt-grid/dune/xt/grid/walk_functors.hh <==
// This file is part of the dune-xt-grid project:
//   https://github.com/dune-community/dune-xt-grid
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2012, 2014 - 2016)
//   Rene Milk       (2012, 2015 - 2016)

#ifndef DUNE_XT_WALK_FUNCTORS_HH
#define DUNE_XT_WALK_FUNCTORS_HH

#include <dune/xt/common/ranges.hh>

#include <dune/xt/grid/information.hh>

#include "walker.hh"
#include "walker/functors.hh"

namespace Dune {
namespace XT {
namespace Grid {

//! GridWalk functor that refines all entitites above given volume
template <class GridViewType>
struct MaximumEntityVolumeRefineFunctor : public Functor::Codim0<GridViewType>
{
  typedef Functor::Codim0<GridViewType> BaseType;
  typedef typename GridViewType::GridType GridType;
  MaximumEntityVolumeRefineFunctor(GridType& grid, double volume, double factor)
    : threshold_volume_(volume * factor)
    , grid_(grid)
  {
  }

  virtual void apply_local(const typename BaseType::EntityType& ent)
  {

    const double volume = ent.geometry().volume();
    if (volume > threshold_volume_)
      grid_.mark(1, ent);
  }

  const double threshold_volume_;
  GridType& grid_;
};

//! refine entities until all have volume < size_factor * unrefined_minimum_volume
template <class GridType>
void EnforceMaximumEntityVolume(GridType& grid, const double size_factor)
{
  using namespace Dune::XT;
  const typename Grid::Dimensions<GridType> unrefined_dimensions(grid);
  const double unrefined_min_volume = unrefined_dimensions.entity_volume.min();
  typedef typename GridType::LeafGridView View;
  View view = grid.leafView();
  MaximumEntityVolumeRefineFunctor<View> f(grid, unrefined_min_volume, size_factor);
  while (true) {
    grid.preAdapt();
    Walker<View> gw(view);
    gw.add(f);
    gw.walk();
    if (!grid.adapt())
      break;
    grid.postAdapt();
    std::cout << Grid::Dimensions<GridType>()(grid);
  }
} // EnforceMaximumEntityVolume

/** \brief Functor for a \ref GridWalk calculating minima and maxima of entities' coordinates
 **/
template <class GridViewType>
struct MinMaxCoordinateFunctor : public Functor::Codim0<GridViewType>
{
  typedef Functor::Codim0<GridViewType> BaseType;
  typedef typename BaseType::EntityType::Geometry EntityGeometryType;
  typedef typename EntityGeometryType::ctype ctype;
  typedef FieldVector<ctype, EntityGeometryType::coorddimension> VectorType;
  MinMaxCoordinateFunctor()
    : minima_(VectorType(std::numeric_limits<ctype>::max()))
    , maxima_(VectorType(std::numeric_limits<ctype>::min()))
  {
  }

  virtual void apply_local(const typename BaseType::EntityType& ent)
  {
    const auto& geo = ent.geometry();
    for (auto i : Common::value_range(geo.corners())) {
      for (auto k : Common::value_range(EntityGeometryType::coorddimension)) {
        minima_[k] = std::min(minima_[k], geo.corner(i)[k]);
        maxima_[k] = std::max(maxima_[k], geo.corner(i)[k]);
      }
    }
  }
  VectorType minima_;
  VectorType maxima_;
};

} // namespace Grid
} // namespace Stud
} // namespace Dune

#endif // DUNE_XT_WALK_FUNCTORS_HH


==> anc/xt-super/dune-xt-grid/dune/xt/grid/walker.hh <==
// This file is part of the dune-xt-grid project:
//   https://github.com/dune-community/dune-xt-grid
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2014 - 2016)
//   Rene Milk       (2014 - 2016)
//   Tobias Leibner  (2014 - 2015)

#ifndef DUNE_XT_GRID_WALKER_HH
#define DUNE_XT_GRID_WALKER_HH

#include <functional>
#include <memory>
#include <type_traits>
#include <vector>

#include <dune/common/version.hh>

#if HAVE_TBB
#if DUNE_VERSION_NEWER(DUNE_COMMON, 3, 9) // EXADUNE
#include <dune/grid/utility/partitioning/ranged.hh>
#include <dune/xt/common/parallel/threadmanager.hh>
#endif // DUNE_VERSION_NEWER(DUNE_COMMON, 3, 9)

#include <tbb/blocked_range.h>
#include <tbb/parallel_reduce.h>
#include <tbb/tbb_stddef.h>
#endif // HAVE_TBB

#include <dune/grid/common/rangegenerators.hh>

#include <dune/xt/common/parallel/threadmanager.hh>
#include <dune/xt/common/ranges.hh>
#include <dune/xt/common/unused.hh>

#include <dune/xt/grid/entity.hh>
#include <dune/xt/grid/intersection.hh>
#include <dune/xt/grid/layers.hh>

#include "walker/apply-on.hh"
#include "walker/functors.hh"
#include "walker/wrapper.hh"

namespace Dune {
namespace XT {
namespace Grid {
namespace internal {

template <class GPV, bool is_grd_vw = is_grid_view<GPV>::value>
struct GridPartViewHolder
{
  typedef GPV type;

  GridPartViewHolder(GPV grid_view)
    : grid_view_(grid_view)
  {
  }

  const type& real_grid_view() const
  {
    return grid_view_;
  }

  const GPV grid_view_;
};

template <class GPV>
struct GridPartViewHolder<GPV, false>
{
  typedef typename GPV::GridViewType type;

  GridPartViewHolder(GPV grid_part)
    : grid_view_(grid_part)
    , grid_part_(grid_view_.gridView())
  {
  }

  const type& real_grid_view() const
  {
    return grid_part_;
  }

  const GPV grid_view_;
  const type grid_part_;
};

} // namespace internal

template <class GridViewImp>
class Walker : internal::GridPartViewHolder<GridViewImp>, public Functor::Codim0And1<GridViewImp>
{
  typedef Walker<GridViewImp> ThisType;

public:
  typedef GridViewImp GridViewType;
  typedef typename XT::Grid::Entity<GridViewType>::Type EntityType;
  typedef typename XT::Grid::Intersection<GridViewType>::Type IntersectionType;

  explicit Walker(GridViewType grd_vw)
    : internal::GridPartViewHolder<GridViewImp>(grd_vw)
  {
  }

  const GridViewType& grid_view() const
  {
    return this->grid_view_;
  }

  ThisType& add(std::function<void(const EntityType&)> lambda,
                const ApplyOn::WhichEntity<GridViewType>* where = new ApplyOn::AllEntities<GridViewType>())
  {
    codim0_functors_.emplace_back(new internal::Codim0LambdaWrapper<GridViewType>(lambda, where));
    return *this;
  }

  ThisType& add(std::function<void(const IntersectionType&, const EntityType&, const EntityType&)> lambda,
                const ApplyOn::WhichIntersection<GridViewType>* where = new ApplyOn::AllIntersections<GridViewType>())
  {
    codim1_functors_.emplace_back(new internal::Codim1LambdaWrapper<GridViewType>(lambda, where));
    return *this;
  }

  ThisType& add(Functor::Codim0<GridViewType>& functor,
                const ApplyOn::WhichEntity<GridViewType>* where = new ApplyOn::AllEntities<GridViewType>())
  {
    codim0_functors_.emplace_back(
        new internal::Codim0FunctorWrapper<GridViewType, Functor::Codim0<GridViewType>>(functor, where));
    return *this;
  }

  ThisType& add(Functor::Codim1<GridViewType>& functor,
                const ApplyOn::WhichIntersection<GridViewType>* where = new ApplyOn::AllIntersections<GridViewType>())
  {
    codim1_functors_.emplace_back(
        new internal::Codim1FunctorWrapper<GridViewType, Functor::Codim1<GridViewType>>(functor, where));
    return *this;
  }

  ThisType& add(Functor::Codim0And1<GridViewType>& functor,
                const ApplyOn::WhichEntity<GridViewType>* which_entities = new ApplyOn::AllEntities<GridViewType>(),
                const ApplyOn::WhichIntersection<GridViewType>* which_intersections =
                    new ApplyOn::AllIntersections<GridViewType>())
  {
    codim0_functors_.emplace_back(
        new internal::Codim0FunctorWrapper<GridViewType, Functor::Codim0And1<GridViewType>>(functor, which_entities));
    codim1_functors_.emplace_back(new internal::Codim1FunctorWrapper<GridViewType, Functor::Codim0And1<GridViewType>>(
        functor, which_intersections));
    return *this;
  }

  ThisType& add(Functor::Codim0And1<GridViewType>& functor,
                const ApplyOn::WhichIntersection<GridViewType>* which_intersections,
                const ApplyOn::WhichEntity<GridViewType>* which_entities = new ApplyOn::AllEntities<GridViewType>())
  {
    codim0_functors_.emplace_back(
        new internal::Codim0FunctorWrapper<GridViewType, Functor::Codim0And1<GridViewType>>(functor, which_entities));
    codim1_functors_.emplace_back(new internal::Codim1FunctorWrapper<GridViewType, Functor::Codim0And1<GridViewType>>(
        functor, which_intersections));
    return *this;
  }

  ThisType& add(ThisType& other,
                const ApplyOn::WhichEntity<GridViewType>* which_entities = new ApplyOn::AllEntities<GridViewType>(),
                const ApplyOn::WhichIntersection<GridViewType>* which_intersections =
                    new ApplyOn::AllIntersections<GridViewType>())
  {
    if (&other == this)
      DUNE_THROW(Common::Exceptions::you_are_using_this_wrong, "Do not add a Walker to itself!");
    codim0_functors_.emplace_back(new internal::WalkerWrapper<GridViewType, ThisType>(other, which_entities));
    codim1_functors_.emplace_back(new internal::WalkerWrapper<GridViewType, ThisType>(other, which_intersections));
    return *this;
  } // ... add(...)

  ThisType& add(ThisType& other, const ApplyOn::WhichIntersection<GridViewType>* which_intersections,
                const ApplyOn::WhichEntity<GridViewType>* which_entities = new ApplyOn::AllEntities<GridViewType>())
  {
    if (&other == this)
      DUNE_THROW(Common::Exceptions::you_are_using_this_wrong, "Do not add a Walker to itself!");
    codim0_functors_.emplace_back(new internal::WalkerWrapper<GridViewType, ThisType>(other, which_entities));
    codim1_functors_.emplace_back(new internal::WalkerWrapper<GridViewType, ThisType>(other, which_intersections));
    return *this;
  } // ... add(...)

  void clear()
  {
    codim0_functors_.clear();
    codim1_functors_.clear();
  } // ... clear()

  virtual void prepare()
  {
    for (auto& functor : codim0_functors_)
      functor->prepare();
    for (auto& functor : codim1_functors_)
      functor->prepare();
  } // ... prepare()

  bool apply_on(const EntityType& entity) const
  {
    for (const auto& functor : codim0_functors_)
      if (functor->apply_on(this->grid_view_, entity))
        return true;
    return false;
  } // ... apply_on(...)

  bool apply_on(const IntersectionType& intersection) const
  {
    for (const auto& functor : codim1_functors_)
      if (functor->apply_on(this->grid_view_, intersection))
        return true;
    return false;
  } // ... apply_on(...)

  virtual void apply_local(const EntityType& entity)
  {
    for (auto& functor : codim0_functors_)
      if (functor->apply_on(this->grid_view_, entity))
        functor->apply_local(entity);
  } // ... apply_local(...)

  virtual void apply_local(const IntersectionType& intersection, const EntityType& inside_entity,
                           const EntityType& outside_entity)
  {
    for (auto& functor : codim1_functors_)
      if (functor->apply_on(this->grid_view_, intersection))
        functor->apply_local(intersection, inside_entity, outside_entity);
  } // ... apply_local(...)

  virtual void finalize()
  {
    for (auto& functor : codim0_functors_)
      functor->finalize();
    for (auto& functor : codim1_functors_)
      functor->finalize();
  } // ... finalize()

  void walk(const bool use_tbb = false)
  {
#if DUNE_VERSION_NEWER(DUNE_COMMON, 3, 9) && HAVE_TBB // EXADUNE
    if (use_tbb) {
      const auto num_partitions = DSC_CONFIG_GET("threading.partition_factor", 1u) * threadManager().current_threads();
      RangedPartitioning<typename internal::GridPartViewHolder<GridViewType>::type, 0> partitioning(
          this->real_grid_view(), num_partitions);
      this->walk(partitioning);
      return;
    }
#else
    const auto DXTC_UNUSED(no_warning_for_use_tbb) = use_tbb;
#endif
    // prepare functors
    prepare();

    // only do something, if we have to
    if ((codim0_functors_.size() + codim1_functors_.size()) > 0) {
      walk_range(elements(this->grid_view_));
    } // only do something, if we have to

    // finalize functors
    finalize();
    clear();
  } // ... walk(...)

#if HAVE_TBB

protected:
  template <class PartioningType, class WalkerType>
  struct Body
  {
    Body(WalkerType& walker, PartioningType& partitioning)
      : walker_(walker)
      , partitioning_(partitioning)
    {
    }

    Body(Body& other, tbb::split /*split*/)
      : walker_(other.walker_)
      , partitioning_(other.partitioning_)
    {
    }

    void operator()(const tbb::blocked_range<std::size_t>& range) const
    {
      // for all partitions in tbb-range
      for (std::size_t p = range.begin(); p != range.end(); ++p) {
        auto partition = partitioning_.partition(p);
        walker_.walk_range(partition);
      }
    }

    void join(Body& /*other*/)
    {
    }

    WalkerType& walker_;
    const PartioningType& partitioning_;
  }; // struct Body

public:
  template <class PartioningType>
  void walk(PartioningType& partitioning)
  {
    // prepare functors
    prepare();

    // only do something, if we have to
    if ((codim0_functors_.size() + codim1_functors_.size()) > 0) {
      tbb::blocked_range<std::size_t> range(0, partitioning.partitions());
      Body<PartioningType, ThisType> body(*this, partitioning);
      tbb::parallel_reduce(range, body);
    }

    // finalize functors
    finalize();
    clear();
  } // ... tbb_walk(...)

#endif // HAVE_TBB

protected:
  template <class EntityRange>
  void walk_range(const EntityRange& entity_range)
  {
#ifdef __INTEL_COMPILER
    const auto it_end = entity_range.end();
    for (auto it = entity_range.begin(); it != it_end; ++it) {
      const EntityType& entity = *it;
#else
    for (const EntityType& entity : entity_range) {
#endif
      // apply codim0 functors
      apply_local(entity);

      // only walk the intersections, if there are codim1 functors present
      if (codim1_functors_.size() > 0) {
        // walk the intersections
        const auto intersection_it_end = this->grid_view_.iend(entity);
        for (auto intersection_it = this->grid_view_.ibegin(entity); intersection_it != intersection_it_end;
             ++intersection_it) {
          const auto& intersection = *intersection_it;

          // apply codim1 functors
          if (intersection.neighbor()) {
            const auto neighbor = intersection.outside();
            apply_local(intersection, entity, neighbor);
          } else
            apply_local(intersection, entity, entity);

        } // walk the intersections
      } // only walk the intersections, if there are codim1 functors present
    }
  } // ... walk_range(...)

  std::vector<std::unique_ptr<internal::Codim0Object<GridViewType>>> codim0_functors_;
  std::vector<std::unique_ptr<internal::Codim1Object<GridViewType>>> codim1_functors_;
}; // class Walker

} // namespace Grid
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_GRID_WALKER_HH


==> anc/xt-super/dune-xt-grid/dune/xt/grid/walker/apply-on.hh <==
// This file is part of the dune-xt-grid project:
//   https://github.com/dune-community/dune-xt-grid
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2014, 2016)
//   Rene Milk       (2014 - 2016)
//   Tobias Leibner  (2015)

#ifndef DUNE_XT_GRID_WALKER_APPLY_ON_HH
#define DUNE_XT_GRID_WALKER_APPLY_ON_HH

#include <dune/xt/grid/boundaryinfo.hh>
#include <dune/xt/grid/entity.hh>
#include <dune/xt/grid/intersection.hh>

namespace Dune {
namespace XT {
namespace Grid {
namespace ApplyOn {

/**
 *  \brief Interface for functors to tell on which entity to apply.
 *
 *  The derived class has to provide a method with the following signature:
 *  \code
virtual bool apply_on(const GridViewType& grid_view, const EntityType& entity) const
{
  ...
}
\endcode
 */
template <class GridViewImp>
class WhichEntity
{
public:
  typedef GridViewImp GridViewType;
  typedef typename XT::Grid::Entity<GridViewType>::Type EntityType;

  virtual ~WhichEntity()
  {
  }

  virtual bool apply_on(const GridViewType& /*grid_view*/, const EntityType& /*entity*/) const = 0;
}; // class WhichEntity

/**
 *  \brief Selects all entities.
 */
template <class GridViewImp>
class AllEntities : public WhichEntity<GridViewImp>
{
  typedef WhichEntity<GridViewImp> BaseType;

public:
  typedef typename BaseType::GridViewType GridViewType;
  typedef typename BaseType::EntityType EntityType;

  virtual bool apply_on(const GridViewType& /*grid_view*/, const EntityType& /*entity*/) const override final
  {
    return true;
  }
}; // class AllEntities

/**
 *  \brief Selects entities which have a boundary intersection.
 */
template <class GridViewImp>
class BoundaryEntities : public WhichEntity<GridViewImp>
{
  typedef WhichEntity<GridViewImp> BaseType;

public:
  typedef typename BaseType::GridViewType GridViewType;
  typedef typename BaseType::EntityType EntityType;

  virtual bool apply_on(const GridViewType& /*grid_view*/, const EntityType& entity) const override final
  {
    return entity.hasBoundaryIntersections();
  }
}; // class BoundaryEntities

/**
 *  \brief Interface for functors to tell on which intersection to apply.
 *
 *  The derived class has to provide a method with the following signature:
 *  \code
virtual bool apply_on(const GridViewType& grid_view, const IntersectionType& intersection) const
{
  ...
}
\endcode
 */
template <class GridViewImp>
class WhichIntersection
{
public:
  typedef GridViewImp GridViewType;
  typedef typename XT::Grid::Intersection<GridViewType>::Type IntersectionType;

  virtual ~WhichIntersection<GridViewImp>()
  {
  }

  virtual bool apply_on(const GridViewType& /*grid_view*/, const IntersectionType& /*intersection*/) const = 0;
}; // class WhichIntersection< GridViewImp >

/**
 *  \brief Selects all intersections.
 */
template <class GridViewImp>
class AllIntersections : public WhichIntersection<GridViewImp>
{
  typedef WhichIntersection<GridViewImp> BaseType;

public:
  typedef typename BaseType::GridViewType GridViewType;
  typedef typename BaseType::IntersectionType IntersectionType;

  virtual bool apply_on(const GridViewType& /*grid_view*/,
                        const IntersectionType& /*intersection*/) const override final
  {
    return true;
  }
}; // class AllIntersections

/**
 *  \brief Selects each inner intersection.
 *
 *  To decide if this in an inner intersection,
\code
intersection.neighbor() && !intersection.boundary()
\endcode
 *  is used.
 */
template <class GridViewImp>
class InnerIntersections : public WhichIntersection<GridViewImp>
{
  typedef WhichIntersection<GridViewImp> BaseType;

public:
  typedef typename BaseType::GridViewType GridViewType;
  typedef typename BaseType::IntersectionType IntersectionType;

  virtual bool apply_on(const GridViewType& /*grid_view*/, const IntersectionType& intersection) const override final
  {
    return intersection.neighbor() && !intersection.boundary();
  }
}; // class InnerIntersections

/**
 *  \brief Selects each inner intersection only once.
 *
 *  To decide if this in an inner intersection,
\code
intersection.neighbor() && !intersection.boundary()
\endcode
 *  is used, and true is returned, if the index of the inside() entity is smaller than the index of the outside()
 *  entity.
 */
template <class GridViewImp>
class InnerIntersectionsPrimally : public WhichIntersection<GridViewImp>
{
  typedef WhichIntersection<GridViewImp> BaseType;

public:
  typedef typename BaseType::GridViewType GridViewType;
  typedef typename BaseType::IntersectionType IntersectionType;

  virtual bool apply_on(const GridViewType& grid_view, const IntersectionType& intersection) const override final
  {
    if (intersection.neighbor() && !intersection.boundary()) {
      const auto insideEntityPtr    = intersection.inside();
      const auto& insideEntity      = *insideEntityPtr;
      const auto outsideNeighborPtr = intersection.outside();
      const auto& outsideNeighbor = *outsideNeighborPtr;
      return grid_view.indexSet().index(insideEntity) < grid_view.indexSet().index(outsideNeighbor);
    } else
      return false;
  }
}; // class InnerIntersections

template <class GridViewImp>
class BoundaryIntersections : public WhichIntersection<GridViewImp>
{
  typedef WhichIntersection<GridViewImp> BaseType;

public:
  typedef typename BaseType::GridViewType GridViewType;
  typedef typename BaseType::IntersectionType IntersectionType;

  virtual bool apply_on(const GridViewType& /*grid_view*/, const IntersectionType& intersection) const override final
  {
    return intersection.boundary();
  }
}; // class BoundaryIntersections

template <class GridViewImp>
class NonPeriodicBoundaryIntersections : public WhichIntersection<GridViewImp>
{
  typedef WhichIntersection<GridViewImp> BaseType;

public:
  typedef typename BaseType::GridViewType GridViewType;
  typedef typename BaseType::IntersectionType IntersectionType;

  virtual bool apply_on(const GridViewType& /*grid_view*/, const IntersectionType& intersection) const override final
  {
    return intersection.boundary() && !intersection.neighbor();
  }
}; // class BoundaryIntersections

/**
 *  \brief Selects each periodic intersection.
 *
 *  To decide if this in an periodic intersection,
\code
intersection.neighbor() && intersection.boundary()
\endcode
 *  is used.
 */
template <class GridViewImp>
class PeriodicIntersections : public WhichIntersection<GridViewImp>
{
  typedef WhichIntersection<GridViewImp> BaseType;

public:
  typedef typename BaseType::GridViewType GridViewType;
  typedef typename BaseType::IntersectionType IntersectionType;

  virtual bool apply_on(const GridViewType& /*grid_view*/, const IntersectionType& intersection) const override final
  {
    return intersection.neighbor() && intersection.boundary();
  }
}; // class PeriodicIntersections

template <class GridViewImp>
class FilteredIntersections : public WhichIntersection<GridViewImp>
{
  typedef WhichIntersection<GridViewImp> BaseType;

public:
  typedef typename BaseType::GridViewType GridViewType;
  typedef typename BaseType::IntersectionType IntersectionType;
  typedef std::function<bool(const GridViewType&, const IntersectionType&)> FilterType;

  FilteredIntersections(FilterType filter)
    : filter_(filter)
  {
  }

  virtual bool apply_on(const GridViewType& grid_view, const IntersectionType& intersection) const override final
  {
    return filter_(grid_view, intersection);
  }

private:
  const FilterType filter_;
}; // class BoundaryIntersections

template <class GridViewImp>
class DirichletIntersections : public WhichIntersection<GridViewImp>
{
  typedef WhichIntersection<GridViewImp> BaseType;

public:
  typedef typename BaseType::GridViewType GridViewType;
  typedef typename BaseType::IntersectionType IntersectionType;

  explicit DirichletIntersections(const BoundaryInfo<IntersectionType>& boundary_info)
    : boundary_info_(boundary_info)
  {
  }

  virtual bool apply_on(const GridViewType& /*grid_view*/, const IntersectionType& intersection) const override final
  {
    return boundary_info_.type(intersection) == DirichletBoundary();
  }

private:
  const BoundaryInfo<IntersectionType>& boundary_info_;
}; // class DirichletIntersections

template <class GridViewImp>
class NeumannIntersections : public WhichIntersection<GridViewImp>
{
  typedef WhichIntersection<GridViewImp> BaseType;

public:
  typedef typename BaseType::GridViewType GridViewType;
  typedef typename BaseType::IntersectionType IntersectionType;

  explicit NeumannIntersections(const BoundaryInfo<IntersectionType>& boundary_info)
    : boundary_info_(boundary_info)
  {
  }

  virtual bool apply_on(const GridViewType& /*grid_view*/, const IntersectionType& intersection) const override final
  {
    return boundary_info_.type(intersection) == NeumannBoundary();
  }

private:
  const BoundaryInfo<IntersectionType>& boundary_info_;
}; // class NeumannIntersections

} // namespace ApplyOn
} // namespace Grid
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_GRID_WALKER_APPLY_ON_HH


==> anc/xt-super/dune-xt-grid/dune/xt/grid/walker/functors.hh <==
// This file is part of the dune-xt-grid project:
//   https://github.com/dune-community/dune-xt-grid
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2014, 2016)
//   Rene Milk       (2014 - 2016)

#ifndef DUNE_XT_GRID_WALKER_FUNCTORS_HH
#define DUNE_XT_GRID_WALKER_FUNCTORS_HH

#include <dune/xt/grid/boundaryinfo.hh>
#include <dune/xt/grid/entity.hh>
#include <dune/xt/grid/intersection.hh>

namespace Dune {
namespace XT {
namespace Grid {
namespace Functor {

template <class GridViewImp>
class Codim0
{
public:
  typedef GridViewImp GridViewType;
  typedef typename XT::Grid::Entity<GridViewType>::Type EntityType;

  virtual ~Codim0()
  {
  }

  virtual void prepare()
  {
  }

  virtual void apply_local(const EntityType& entity) = 0;

  virtual void finalize()
  {
  }
}; // class Codim0

template <class GridViewImp>
class Codim1
{
public:
  typedef GridViewImp GridViewType;
  typedef typename XT::Grid::Entity<GridViewType>::Type EntityType;
  typedef typename XT::Grid::Intersection<GridViewType>::Type IntersectionType;

  virtual ~Codim1()
  {
  }

  virtual void prepare()
  {
  }

  virtual void apply_local(const IntersectionType& /*intersection*/, const EntityType& /*inside_entity*/,
                           const EntityType& /*outside_entity*/) = 0;

  virtual void finalize()
  {
  }
}; // class Codim1

template <class GridViewImp>
class Codim0And1
{
public:
  typedef GridViewImp GridViewType;
  typedef typename XT::Grid::Entity<GridViewType>::Type EntityType;
  typedef typename XT::Grid::Intersection<GridViewType>::Type IntersectionType;

  virtual ~Codim0And1()
  {
  }

  virtual void prepare()
  {
  }

  virtual void apply_local(const EntityType& entity) = 0;

  virtual void apply_local(const IntersectionType& /*intersection*/, const EntityType& /*inside_entity*/,
                           const EntityType& /*outside_entity*/) = 0;

  virtual void finalize()
  {
  }
}; // class Codim0And1

template <class GridViewImp>
class DirichletDetector : public Codim1<GridViewImp>
{
  typedef Codim1<GridViewImp> BaseType;

public:
  typedef typename BaseType::GridViewType GridViewType;
  typedef typename BaseType::EntityType EntityType;
  typedef typename BaseType::IntersectionType IntersectionType;

  explicit DirichletDetector(const BoundaryInfo<IntersectionType>& boundary_info)
    : boundary_info_(boundary_info)
    , found_(0)
  {
  }

  virtual ~DirichletDetector()
  {
  }

  virtual void apply_local(const IntersectionType& intersection, const EntityType& /*inside_entity*/,
                           const EntityType& /*outside_entity*/) override
  {
    if (boundary_info_.type(intersection) == DirichletBoundary())
      ++found_;
  }

  bool found() const
  {
    return found_ > 0;
  }

private:
  const BoundaryInfo<IntersectionType>& boundary_info_;
  size_t found_;
}; // class DirichletDetector

} // namespace Functor
} // namespace Grid
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_GRID_WALKER_FUNCTORS_HH


==> anc/xt-super/dune-xt-grid/dune/xt/grid/walker/wrapper.hh <==
// This file is part of the dune-xt-grid project:
//   https://github.com/dune-community/dune-xt-grid
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2014, 2016)
//   Rene Milk       (2014 - 2016)
//   Tobias Leibner  (2014)

#ifndef DUNE_XT_GRID_WALKER_WRAPPER_HH
#define DUNE_XT_GRID_WALKER_WRAPPER_HH

#include "apply-on.hh"
#include "functors.hh"

namespace Dune {
namespace XT {
namespace Grid {
namespace internal {

template <class GridViewType>
class Codim0Object : public Functor::Codim0<GridViewType>
{
  typedef Functor::Codim0<GridViewType> BaseType;

public:
  typedef typename BaseType::EntityType EntityType;

  virtual ~Codim0Object()
  {
  }

  virtual bool apply_on(const GridViewType& grid_view, const EntityType& entity) const = 0;
};

template <class GridViewType, class Codim0FunctorType>
class Codim0FunctorWrapper : public Codim0Object<GridViewType>
{
  typedef Codim0Object<GridViewType> BaseType;

public:
  typedef typename BaseType::EntityType EntityType;

  Codim0FunctorWrapper(Codim0FunctorType& wrapped_functor, const ApplyOn::WhichEntity<GridViewType>* where)
    : wrapped_functor_(wrapped_functor)
    , where_(where)
  {
  }

  virtual ~Codim0FunctorWrapper()
  {
  }

  virtual void prepare() override final
  {
    wrapped_functor_.prepare();
  }

  virtual bool apply_on(const GridViewType& grid_view, const EntityType& entity) const override final
  {
    return where_->apply_on(grid_view, entity);
  }

  virtual void apply_local(const EntityType& entity) override final
  {
    wrapped_functor_.apply_local(entity);
  }

  virtual void finalize() override final
  {
    wrapped_functor_.finalize();
  }

private:
  Codim0FunctorType& wrapped_functor_;
  std::unique_ptr<const ApplyOn::WhichEntity<GridViewType>> where_;
}; // class Codim0FunctorWrapper

template <class GridViewType>
class Codim1Object : public Functor::Codim1<GridViewType>
{
  typedef Functor::Codim1<GridViewType> BaseType;

public:
  typedef typename BaseType::IntersectionType IntersectionType;

  virtual ~Codim1Object()
  {
  }

  virtual bool apply_on(const GridViewType& grid_view, const IntersectionType& intersection) const = 0;
};

template <class GridViewType, class Codim1FunctorType>
class Codim1FunctorWrapper : public Codim1Object<GridViewType>
{
  typedef Codim1Object<GridViewType> BaseType;

public:
  typedef typename BaseType::EntityType EntityType;
  typedef typename BaseType::IntersectionType IntersectionType;

  Codim1FunctorWrapper(Codim1FunctorType& wrapped_functor, const ApplyOn::WhichIntersection<GridViewType>* where)
    : wrapped_functor_(wrapped_functor)
    , where_(where)
  {
  }

  virtual void prepare() override final
  {
    wrapped_functor_.prepare();
  }

  virtual bool apply_on(const GridViewType& grid_view, const IntersectionType& intersection) const override final
  {
    return where_->apply_on(grid_view, intersection);
  }

  virtual void apply_local(const IntersectionType& intersection, const EntityType& inside_entity,
                           const EntityType& outside_entity) override final
  {
    wrapped_functor_.apply_local(intersection, inside_entity, outside_entity);
  }

  virtual void finalize() override final
  {
    wrapped_functor_.finalize();
  }

private:
  Codim1FunctorType& wrapped_functor_;
  std::unique_ptr<const ApplyOn::WhichIntersection<GridViewType>> where_;
}; // class Codim1FunctorWrapper

template <class GridViewType, class WalkerType>
class WalkerWrapper : public Codim0Object<GridViewType>, public Codim1Object<GridViewType>
{
public:
  typedef typename Codim1Object<GridViewType>::EntityType EntityType;
  typedef typename Codim1Object<GridViewType>::IntersectionType IntersectionType;

  WalkerWrapper(WalkerType& grid_walker, const ApplyOn::WhichEntity<GridViewType>* which_entities)
    : grid_walker_(grid_walker)
    , which_entities_(which_entities)
    , which_intersections_(new ApplyOn::AllIntersections<GridViewType>())
  {
  }

  WalkerWrapper(WalkerType& grid_walker, const ApplyOn::WhichIntersection<GridViewType>* which_intersections)
    : grid_walker_(grid_walker)
    , which_entities_(new ApplyOn::AllEntities<GridViewType>())
    , which_intersections_(which_intersections)
  {
  }

  virtual ~WalkerWrapper()
  {
  }

  virtual void prepare() override final
  {
    grid_walker_.prepare();
  }

  virtual bool apply_on(const GridViewType& grid_view, const EntityType& entity) const override final
  {
    return which_entities_->apply_on(grid_view, entity) && grid_walker_.apply_on(entity);
  }

  virtual bool apply_on(const GridViewType& grid_view, const IntersectionType& intersection) const override final
  {
    return which_intersections_->apply_on(grid_view, intersection) && grid_walker_.apply_on(intersection);
  }

  virtual void apply_local(const EntityType& entity) override final
  {
    grid_walker_.apply_local(entity);
  }

  virtual void apply_local(const IntersectionType& intersection, const EntityType& inside_entity,
                           const EntityType& outside_entity) override final
  {
    grid_walker_.apply_local(intersection, inside_entity, outside_entity);
  }

  virtual void finalize() override final
  {
    grid_walker_.finalize();
  }

private:
  WalkerType& grid_walker_;
  std::unique_ptr<const ApplyOn::WhichEntity<GridViewType>> which_entities_;
  std::unique_ptr<const ApplyOn::WhichIntersection<GridViewType>> which_intersections_;
}; // class WalkerWrapper

template <class GridViewType>
class Codim0LambdaWrapper : public Codim0Object<GridViewType>
{
  typedef Codim0Object<GridViewType> BaseType;

public:
  typedef typename BaseType::EntityType EntityType;
  typedef std::function<void(const EntityType&)> LambdaType;

  Codim0LambdaWrapper(LambdaType lambda, const ApplyOn::WhichEntity<GridViewType>* where)
    : lambda_(lambda)
    , where_(where)
  {
  }

  virtual ~Codim0LambdaWrapper()
  {
  }

  virtual bool apply_on(const GridViewType& grid_view, const EntityType& entity) const override final
  {
    return where_->apply_on(grid_view, entity);
  }

  virtual void apply_local(const EntityType& entity) override final
  {
    lambda_(entity);
  }

private:
  LambdaType lambda_;
  std::unique_ptr<const ApplyOn::WhichEntity<GridViewType>> where_;
}; // class Codim0LambdaWrapper

template <class GridViewType>
class Codim1LambdaWrapper : public Codim1Object<GridViewType>
{
  typedef Codim1Object<GridViewType> BaseType;

public:
  typedef typename BaseType::EntityType EntityType;
  typedef typename BaseType::IntersectionType IntersectionType;
  typedef std::function<void(const IntersectionType&, const EntityType&, const EntityType&)> LambdaType;

  Codim1LambdaWrapper(LambdaType lambda, const ApplyOn::WhichIntersection<GridViewType>* where)
    : lambda_(lambda)
    , where_(where)
  {
  }

  virtual bool apply_on(const GridViewType& grid_view, const IntersectionType& intersection) const override final
  {
    return where_->apply_on(grid_view, intersection);
  }

  virtual void apply_local(const IntersectionType& intersection, const EntityType& inside_entity,
                           const EntityType& outside_entity) override final
  {
    lambda_(intersection, inside_entity, outside_entity);
  }

private:
  LambdaType lambda_;
  std::unique_ptr<const ApplyOn::WhichIntersection<GridViewType>> where_;
}; // class Codim1FunctorWrapper

} // namespace internal
} // namespace Grid
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_GRID_WALKER_WRAPPER_HH


==> anc/xt-super/dune-xt-grid/stamp-vc <==
# This file is part of the dune-xt-grid project:
#   https://github.com/dune-community/dune-xt-grid
# The copyright lies with the authors of this file (see below).
# License: Dual licensed as BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
#      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
#          with "runtime exception" (http://www.dune-project.org/license.html)
# Authors:
#   Felix Schindler (2016)

A stamp file to signify that this directory comes from a version control system, not an unpacked tarball


==> anc/xt-super/dune-xt-la/CMakeLists.txt <==
# This file is part of the dune-xt-la project:
#   https://github.com/dune-community/dune-xt-la
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2016)

cmake_minimum_required(VERSION 3.1)
project(dune-xt-la CXX)

if(NOT (dune-common_DIR OR dune-common_ROOT OR
      "${CMAKE_PREFIX_PATH}" MATCHES ".*dune-common.*"))
    string(REPLACE  ${CMAKE_PROJECT_NAME} dune-common dune-common_DIR
      ${PROJECT_BINARY_DIR})
endif()

# dune-common
find_package(dune-common REQUIRED)
list(APPEND CMAKE_MODULE_PATH
     "${PROJECT_SOURCE_DIR}/cmake/modules"
     "${dune-common_MODULE_PATH}")
include(DuneMacros)

# dune-xt-common
find_package(dune-xt-common REQUIRED)
list(APPEND CMAKE_MODULE_PATH
     "${dune-xt-common_MODULE_PATH}")
include(DuneUtils)

# start a dune project with information from dune.module
dune_project()
dune_enable_all_packages(INCLUDE_DIRS ${dune-xt-la_SOURCE_DIR}/dune
                         MODULE_LIBRARIES dunextla
                         VERBOSE)


# add header of this module for header listing
file(GLOB_RECURSE xtlaheader "${CMAKE_CURRENT_SOURCE_DIR}/dune/*.hh")
set(COMMON_HEADER ${xtlaheader} ${DUNE_HEADERS})

# add header of dependent modules for header listing
foreach(_mod ${ALL_DEPENDENCIES})
        file(GLOB_RECURSE HEADER_LIST "${CMAKE_CURRENT_SOURCE_DIR}/../${_mod}/*.hh")
        list(APPEND COMMON_HEADER ${HEADER_LIST})
endforeach(_mod DEPENDENCIES)
set_source_files_properties(${COMMON_HEADER} PROPERTIES HEADER_FILE_ONLY 1)

#disable most warnings from dependent modules
foreach(_mod ${ALL_DEPENDENCIES})
    dune_module_to_uppercase(_upper_case "${_mod}")
    if(${_mod}_INCLUDE_DIRS)
        foreach( _idir ${${_mod}_INCLUDE_DIRS} )
            add_definitions("-isystem ${_idir}")
        endforeach( _idir )
    endif(${_mod}_INCLUDE_DIRS)
endforeach(_mod DEPENDENCIES)

add_subdirectory(dune)
add_subdirectory(doc)

# finalize the dune project, e.g. generating config.h etc.
finalize_dune_project(GENERATE_CONFIG_H_CMAKE)


==> anc/xt-super/dune-xt-la/CONTRIBUTING.md <==
```
# This file is part of the dune-xt-la project:
#   https://github.com/dune-community/dune-xt-la
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2016)
```

See https://github.com/dune-community/dune-xt-common/blob/master/CONTRIBUTING.md


==> anc/xt-super/dune-xt-la/LICENSE <==
# This file is part of the dune-xt-la project:
#   https://github.com/dune-community/dune-xt-la
# The copyright lies with the authors of this file (see below).
# Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
#               or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
#                   with "runtime exception" (http://www.dune-project.org/license.html)
# Authors:
#   Felix Schindler (2016)

BSD 2-Clause License
--------------------

Redistribution and use in source and binary forms, with or without modification, are permitted provided that the
following conditions are met:

* Redistributions of source code must retain the above copyright notice, this list of conditions and the following
  disclaimer.
* Redistributions in binary form must reproduce the above copyright notice, this list of conditions and the following
  disclaimer in the documentation and/or other materials provided with the distribution.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES,
INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR
SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY,
WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF
THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.


GPL-2.0
-------
GNU GENERAL PUBLIC LICENSE

Version 2, June 1991

Copyright (C) 1989, 1991 Free Software Foundation, Inc.  
51 Franklin Street, Fifth Floor, Boston, MA  02110-1301, USA

Everyone is permitted to copy and distribute verbatim copies
of this license document, but changing it is not allowed.
Preamble

The licenses for most software are designed to take away your freedom to share and change it. By contrast, the GNU General Public License is intended to guarantee your freedom to share and change free software--to make sure the software is free for all its users. This General Public License applies to most of the Free Software Foundation's software and to any other program whose authors commit to using it. (Some other Free Software Foundation software is covered by the GNU Lesser General Public License instead.) You can apply it to your programs, too.

When we speak of free software, we are referring to freedom, not price. Our General Public Licenses are designed to make sure that you have the freedom to distribute copies of free software (and charge for this service if you wish), that you receive source code or can get it if you want it, that you can change the software or use pieces of it in new free programs; and that you know you can do these things.

To protect your rights, we need to make restrictions that forbid anyone to deny you these rights or to ask you to surrender the rights. These restrictions translate to certain responsibilities for you if you distribute copies of the software, or if you modify it.

For example, if you distribute copies of such a program, whether gratis or for a fee, you must give the recipients all the rights that you have. You must make sure that they, too, receive or can get the source code. And you must show them these terms so they know their rights.

We protect your rights with two steps: (1) copyright the software, and (2) offer you this license which gives you legal permission to copy, distribute and/or modify the software.

Also, for each author's protection and ours, we want to make certain that everyone understands that there is no warranty for this free software. If the software is modified by someone else and passed on, we want its recipients to know that what they have is not the original, so that any problems introduced by others will not reflect on the original authors' reputations.

Finally, any free program is threatened constantly by software patents. We wish to avoid the danger that redistributors of a free program will individually obtain patent licenses, in effect making the program proprietary. To prevent this, we have made it clear that any patent must be licensed for everyone's free use or not licensed at all.

The precise terms and conditions for copying, distribution and modification follow.

TERMS AND CONDITIONS FOR COPYING, DISTRIBUTION AND MODIFICATION

0. This License applies to any program or other work which contains a notice placed by the copyright holder saying it may be distributed under the terms of this General Public License. The "Program", below, refers to any such program or work, and a "work based on the Program" means either the Program or any derivative work under copyright law: that is to say, a work containing the Program or a portion of it, either verbatim or with modifications and/or translated into another language. (Hereinafter, translation is included without limitation in the term "modification".) Each licensee is addressed as "you".

Activities other than copying, distribution and modification are not covered by this License; they are outside its scope. The act of running the Program is not restricted, and the output from the Program is covered only if its contents constitute a work based on the Program (independent of having been made by running the Program). Whether that is true depends on what the Program does.

1. You may copy and distribute verbatim copies of the Program's source code as you receive it, in any medium, provided that you conspicuously and appropriately publish on each copy an appropriate copyright notice and disclaimer of warranty; keep intact all the notices that refer to this License and to the absence of any warranty; and give any other recipients of the Program a copy of this License along with the Program.

You may charge a fee for the physical act of transferring a copy, and you may at your option offer warranty protection in exchange for a fee.

2. You may modify your copy or copies of the Program or any portion of it, thus forming a work based on the Program, and copy and distribute such modifications or work under the terms of Section 1 above, provided that you also meet all of these conditions:

a) You must cause the modified files to carry prominent notices stating that you changed the files and the date of any change.
b) You must cause any work that you distribute or publish, that in whole or in part contains or is derived from the Program or any part thereof, to be licensed as a whole at no charge to all third parties under the terms of this License.
c) If the modified program normally reads commands interactively when run, you must cause it, when started running for such interactive use in the most ordinary way, to print or display an announcement including an appropriate copyright notice and a notice that there is no warranty (or else, saying that you provide a warranty) and that users may redistribute the program under these conditions, and telling the user how to view a copy of this License. (Exception: if the Program itself is interactive but does not normally print such an announcement, your work based on the Program is not required to print an announcement.)
These requirements apply to the modified work as a whole. If identifiable sections of that work are not derived from the Program, and can be reasonably considered independent and separate works in themselves, then this License, and its terms, do not apply to those sections when you distribute them as separate works. But when you distribute the same sections as part of a whole which is a work based on the Program, the distribution of the whole must be on the terms of this License, whose permissions for other licensees extend to the entire whole, and thus to each and every part regardless of who wrote it.

Thus, it is not the intent of this section to claim rights or contest your rights to work written entirely by you; rather, the intent is to exercise the right to control the distribution of derivative or collective works based on the Program.

In addition, mere aggregation of another work not based on the Program with the Program (or with a work based on the Program) on a volume of a storage or distribution medium does not bring the other work under the scope of this License.

3. You may copy and distribute the Program (or a work based on it, under Section 2) in object code or executable form under the terms of Sections 1 and 2 above provided that you also do one of the following:

a) Accompany it with the complete corresponding machine-readable source code, which must be distributed under the terms of Sections 1 and 2 above on a medium customarily used for software interchange; or,
b) Accompany it with a written offer, valid for at least three years, to give any third party, for a charge no more than your cost of physically performing source distribution, a complete machine-readable copy of the corresponding source code, to be distributed under the terms of Sections 1 and 2 above on a medium customarily used for software interchange; or,
c) Accompany it with the information you received as to the offer to distribute corresponding source code. (This alternative is allowed only for noncommercial distribution and only if you received the program in object code or executable form with such an offer, in accord with Subsection b above.)
The source code for a work means the preferred form of the work for making modifications to it. For an executable work, complete source code means all the source code for all modules it contains, plus any associated interface definition files, plus the scripts used to control compilation and installation of the executable. However, as a special exception, the source code distributed need not include anything that is normally distributed (in either source or binary form) with the major components (compiler, kernel, and so on) of the operating system on which the executable runs, unless that component itself accompanies the executable.

If distribution of executable or object code is made by offering access to copy from a designated place, then offering equivalent access to copy the source code from the same place counts as distribution of the source code, even though third parties are not compelled to copy the source along with the object code.

4. You may not copy, modify, sublicense, or distribute the Program except as expressly provided under this License. Any attempt otherwise to copy, modify, sublicense or distribute the Program is void, and will automatically terminate your rights under this License. However, parties who have received copies, or rights, from you under this License will not have their licenses terminated so long as such parties remain in full compliance.

5. You are not required to accept this License, since you have not signed it. However, nothing else grants you permission to modify or distribute the Program or its derivative works. These actions are prohibited by law if you do not accept this License. Therefore, by modifying or distributing the Program (or any work based on the Program), you indicate your acceptance of this License to do so, and all its terms and conditions for copying, distributing or modifying the Program or works based on it.

6. Each time you redistribute the Program (or any work based on the Program), the recipient automatically receives a license from the original licensor to copy, distribute or modify the Program subject to these terms and conditions. You may not impose any further restrictions on the recipients' exercise of the rights granted herein. You are not responsible for enforcing compliance by third parties to this License.

7. If, as a consequence of a court judgment or allegation of patent infringement or for any other reason (not limited to patent issues), conditions are imposed on you (whether by court order, agreement or otherwise) that contradict the conditions of this License, they do not excuse you from the conditions of this License. If you cannot distribute so as to satisfy simultaneously your obligations under this License and any other pertinent obligations, then as a consequence you may not distribute the Program at all. For example, if a patent license would not permit royalty-free redistribution of the Program by all those who receive copies directly or indirectly through you, then the only way you could satisfy both it and this License would be to refrain entirely from distribution of the Program.

If any portion of this section is held invalid or unenforceable under any particular circumstance, the balance of the section is intended to apply and the section as a whole is intended to apply in other circumstances.

It is not the purpose of this section to induce you to infringe any patents or other property right claims or to contest validity of any such claims; this section has the sole purpose of protecting the integrity of the free software distribution system, which is implemented by public license practices. Many people have made generous contributions to the wide range of software distributed through that system in reliance on consistent application of that system; it is up to the author/donor to decide if he or she is willing to distribute software through any other system and a licensee cannot impose that choice.

This section is intended to make thoroughly clear what is believed to be a consequence of the rest of this License.

8. If the distribution and/or use of the Program is restricted in certain countries either by patents or by copyrighted interfaces, the original copyright holder who places the Program under this License may add an explicit geographical distribution limitation excluding those countries, so that distribution is permitted only in or among countries not thus excluded. In such case, this License incorporates the limitation as if written in the body of this License.

9. The Free Software Foundation may publish revised and/or new versions of the General Public License from time to time. Such new versions will be similar in spirit to the present version, but may differ in detail to address new problems or concerns.

Each version is given a distinguishing version number. If the Program specifies a version number of this License which applies to it and "any later version", you have the option of following the terms and conditions either of that version or of any later version published by the Free Software Foundation. If the Program does not specify a version number of this License, you may choose any version ever published by the Free Software Foundation.

10. If you wish to incorporate parts of the Program into other free programs whose distribution conditions are different, write to the author to ask for permission. For software which is copyrighted by the Free Software Foundation, write to the Free Software Foundation; we sometimes make exceptions for this. Our decision will be guided by the two goals of preserving the free status of all derivatives of our free software and of promoting the sharing and reuse of software generally.

NO WARRANTY

11. BECAUSE THE PROGRAM IS LICENSED FREE OF CHARGE, THERE IS NO WARRANTY FOR THE PROGRAM, TO THE EXTENT PERMITTED BY APPLICABLE LAW. EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT HOLDERS AND/OR OTHER PARTIES PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY OF ANY KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE. THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE PROGRAM IS WITH YOU. SHOULD THE PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF ALL NECESSARY SERVICING, REPAIR OR CORRECTION.

12. IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MAY MODIFY AND/OR REDISTRIBUTE THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES, INCLUDING ANY GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING OUT OF THE USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED TO LOSS OF DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER PROGRAMS), EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF SUCH DAMAGES.

END OF TERMS AND CONDITIONS


Runtime Exception
-----------------

As a special exception, you may use the dune-xt-la library without
restriction.  Specifically, if other files instantiate templates or
use macros or inline functions from one or more of the DUNE source
files, or you compile one or more of the DUNE source files and link
them with other files to produce an executable, this does not by
itself cause the resulting executable to be covered by the GNU
General Public License.  This exception does not however invalidate
any other reasons why the executable file might be covered by the
GNU General Public License.


==> anc/xt-super/dune-xt-la/README.md <==
```
# This file is part of the dune-xt-la project:
#   https://github.com/dune-community/dune-xt-la
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2016)
```

[![Build Status](https://travis-ci.org/dune-community/dune-xt-la.svg?branch=master)](https://travis-ci.org/dune-community/dune-xt-la)

dune-xt-la is an eXTensions module for DUNE (http://www.dune-project.org).

Please see our github page for issue tracking, further information, ...


==> anc/xt-super/dune-xt-la/cmake/modules/CMakeLists.txt <==
# This file is part of the dune-xt-la project:
#   https://github.com/dune-community/dune-xt-la
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2016)

set(modules "DuneXtLa.cmake")

install(FILES ${modules} DESTINATION ${DUNE_INSTALL_MODULEDIR})


==> anc/xt-super/dune-xt-la/cmake/modules/DuneXtLAMacros.cmake <==
# This file is part of the dune-xt-la project:
#   https://github.com/dune-community/dune-xt-la
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2016)
#
# File for module specific CMake tests.


==> anc/xt-super/dune-xt-la/cmake/modules/petsc/CorrectWindowsPaths.cmake <==
# CorrectWindowsPaths - this module defines one macro
#
# CONVERT_CYGWIN_PATH( PATH )
#  This uses the command cygpath (provided by cygwin) to convert
#  unix-style paths into paths useable by cmake on windows

macro (CONVERT_CYGWIN_PATH _path)
  if (WIN32)
    EXECUTE_PROCESS(COMMAND cygpath.exe -m ${${_path}}
      OUTPUT_VARIABLE ${_path})
    string (STRIP ${${_path}} ${_path})
  endif (WIN32)
endmacro (CONVERT_CYGWIN_PATH)



==> anc/xt-super/dune-xt-la/cmake/modules/petsc/FindFFTW.cmake <==
# - Find FFTW
# Find the native FFTW includes and library
#
#  FFTW_INCLUDES    - where to find fftw3.h
#  FFTW_LIBRARIES   - List of libraries when using FFTW.
#  FFTW_FOUND       - True if FFTW found.

if (FFTW_INCLUDES)
  # Already in cache, be silent
  set (FFTW_FIND_QUIETLY TRUE)
endif (FFTW_INCLUDES)

find_path (FFTW_INCLUDES fftw3.h)

find_library (FFTW_LIBRARIES NAMES fftw3)

# handle the QUIETLY and REQUIRED arguments and set FFTW_FOUND to TRUE if
# all listed variables are TRUE
include (FindPackageHandleStandardArgs)
find_package_handle_standard_args (FFTW DEFAULT_MSG FFTW_LIBRARIES FFTW_INCLUDES)

mark_as_advanced (FFTW_LIBRARIES FFTW_INCLUDES)


==> anc/xt-super/dune-xt-la/cmake/modules/petsc/FindGSL.cmake <==
# - Find GSL
# Find the native GSL includes and library
#
#  GSL_INCLUDES    - where to find gsl/gsl_*.h, etc.
#  GSL_LIBRARIES   - List of libraries when using GSL.
#  GSL_FOUND       - True if GSL found.


if (GSL_INCLUDES)
  # Already in cache, be silent
  set (GSL_FIND_QUIETLY TRUE)
endif (GSL_INCLUDES)

find_path (GSL_INCLUDES gsl/gsl_math.h)

find_library (GSL_LIB NAMES gsl)

set (GSL_CBLAS_LIB "" CACHE FILEPATH "If your program fails to link
(usually because GSL is not automatically linking a CBLAS and no other
component of your project provides a CBLAS) then you may need to point
this variable to a valid CBLAS.  Usually GSL is distributed with
libgslcblas.{a,so} (next to GSL_LIB) which you may use if an optimized
CBLAS is unavailable.")

set (GSL_LIBRARIES "${GSL_LIB}" "${GSL_CBLAS_LIB}")

# handle the QUIETLY and REQUIRED arguments and set GSL_FOUND to TRUE if
# all listed variables are TRUE
include (FindPackageHandleStandardArgs)
find_package_handle_standard_args (GSL DEFAULT_MSG GSL_LIBRARIES GSL_INCLUDES)

mark_as_advanced (GSL_LIB GSL_CBLAS_LIB GSL_INCLUDES)


==> anc/xt-super/dune-xt-la/cmake/modules/petsc/FindGit.cmake <==
SET(Git_FOUND FALSE)

FIND_PROGRAM(Git_EXECUTABLE git
  DOC "git command line client")
MARK_AS_ADVANCED(Git_EXECUTABLE)

IF(Git_EXECUTABLE)
  SET(Git_FOUND TRUE)
  MACRO(Git_WC_INFO dir prefix)
    EXECUTE_PROCESS(COMMAND ${Git_EXECUTABLE} rev-list -n 1 HEAD
       WORKING_DIRECTORY ${dir}
        ERROR_VARIABLE Git_error
       OUTPUT_VARIABLE ${prefix}_WC_REVISION_HASH
        OUTPUT_STRIP_TRAILING_WHITESPACE)
    if(NOT ${Git_error} EQUAL 0)
      MESSAGE(SEND_ERROR "Command \"${Git_EXECUTBALE} rev-list -n 1 HEAD\" in directory ${dir} failed with output:\n${Git_error}")
    ELSE(NOT ${Git_error} EQUAL 0)
      EXECUTE_PROCESS(COMMAND ${Git_EXECUTABLE} name-rev ${${prefix}_WC_REVISION_HASH}
         WORKING_DIRECTORY ${dir}
         OUTPUT_VARIABLE ${prefix}_WC_REVISION_NAME
          OUTPUT_STRIP_TRAILING_WHITESPACE)
    ENDIF(NOT ${Git_error} EQUAL 0)
  ENDMACRO(Git_WC_INFO)
ENDIF(Git_EXECUTABLE)

IF(NOT Git_FOUND)
  IF(NOT Git_FIND_QUIETLY)
    MESSAGE(STATUS "Git was not found")
  ELSE(NOT Git_FIND_QUIETLY)
    if(Git_FIND_REQUIRED)
      MESSAGE(FATAL_ERROR "Git was not found")
    ENDIF(Git_FIND_REQUIRED)
  ENDIF(NOT Git_FIND_QUIETLY)
ENDIF(NOT Git_FOUND)


==> anc/xt-super/dune-xt-la/cmake/modules/petsc/FindITAPS.cmake <==
# - Try to find ITAPS
#
# This will define
#
#  ITAPS_FOUND          - Requested components were found
#  ITAPS_INCLUDES       - Includes for all available components
#  ITAPS_LIBRARIES      - Libraries for all available components
#
#  ITAPS_MESH_FOUND     - System has iMesh
#  ITAPS_MESH_INCLUDES  - The iMesh include directory
#  ITAPS_MESH_LIBRARIES - Link these to use iMesh
#
#  ITAPS_GEOM_FOUND     - System has iGeom
#  ITAPS_GEOM_INCLUDES  - The iGeom include directory
#  ITAPS_GEOM_LIBRARIES - Link these to use iGeom
#
#  ITAPS_REL_FOUND      - System has iRel
#  ITAPS_REL_INCLUDES   - The iRel include directory
#  ITAPS_REL_LIBRARIES  - Link these to use iRel
#
# Setting this changes the behavior of the search
#  ITAPS_MESH_DEFS_FILE - path to iMesh-Defs.inc
#  ITAPS_GEOM_DEFS_FILE - path to iGeom-Defs.inc
#  ITAPS_REL_DEFS_FILE  - path to iRel-Defs.inc
#
# If any of these variables are in your environment, they will be used as hints
#  IMESH_DIR - directory in which iMesh resides
#  IGEOM_DIR - directory in which iGeom resides
#  IREL_DIR  - directory in which iRel resides
#
# Redistribution and use is allowed according to the terms of the BSD license.
# For details see the accompanying COPYING-CMAKE-SCRIPTS file.
#

include (FindPackageMultipass)
include (ResolveCompilerPaths)
include (CheckCSourceRuns)
include (FindPackageHandleStandardArgs)

find_program (MAKE_EXECUTABLE NAMES make gmake)

macro (ITAPS_PREPARE_COMPONENT component name)
  find_file (ITAPS_${component}_DEFS_FILE ${name}-Defs.inc
    HINTS ENV I${component}_DIR
    PATH_SUFFIXES lib64 lib)
  # If ITAPS_XXX_DEFS_FILE has changed, the library will be found again
  find_package_multipass (ITAPS_${component} itaps_${component}_config_current
    STATES DEFS_FILE
    DEPENDENTS INCLUDES LIBRARIES EXECUTABLE_RUNS)
endmacro ()

macro (ITAPS_GET_VARIABLE makefile name var)
  set (${var} "NOTFOUND" CACHE INTERNAL "Cleared" FORCE)
  execute_process (COMMAND ${MAKE_EXECUTABLE} -f ${${makefile}} show VARIABLE=${name}
    OUTPUT_VARIABLE ${var}
    RESULT_VARIABLE itaps_return)
endmacro (ITAPS_GET_VARIABLE)

macro (ITAPS_TEST_RUNS component name includes libraries program runs)
  # message (STATUS "Starting run test: ${includes} ${libraries} ${runs}")
  multipass_c_source_runs ("${includes}" "${libraries}" "${program}" ${runs})
  if (NOT ITAPS_${component}_EXECUTABLE_RUNS)
    set (ITAPS_${component}_EXECUTABLE_RUNS "${${runs}}" CACHE BOOL
      "Can the system successfully run an ${name} executable?  This variable can be manually set to \"YES\" to force CMake to accept a given configuration, but this will almost always result in a broken build." FORCE)
  endif ()
endmacro (ITAPS_TEST_RUNS)

macro (ITAPS_REQUIRED_LIBS component name includes libraries_all program libraries_required)
  # message (STATUS "trying program: ${program}")
  resolve_libraries (_all_libraries "${libraries_all}")
  list (GET _all_libraries 0 _first_library)
  itaps_test_runs (${component} ${name} "${includes}" "${_first_library};${itaps_rel_libs}" "${program}" ${name}_works_minimal)
  if (${name}_works_minimal)
    set (${libraries_required} "${_first_library}")
    message (STATUS "${name} executable works when only linking to the interface lib, this probably means you have shared libs.")
  else ()
    itaps_test_runs (${component} ${name} "${includes}" "${_all_libraries};${itaps_rel_libs}" "${itaps_mesh_program}" ${name}_works_extra)
    if (${name}_works_extra)
      set (${libraries_required} "${_all_libraries}")
      message (STATUS "${name} executable requires linking to extra libs, this probably means it's statically linked.")
    else ()
      message (STATUS "${name} could not be used, maybe the install is broken.")
    endif ()
  endif ()
endmacro ()

macro (ITAPS_HANDLE_COMPONENT component name program)
  itaps_prepare_component ("${component}" "${name}")
  if (ITAPS_${component}_DEFS_FILE AND NOT itaps_${component}_config_current)
    # A temporary makefile to probe this ITAPS components's configuration
    set (itaps_config_makefile "${PROJECT_BINARY_DIR}/Makefile.${name}")
    file (WRITE ${itaps_config_makefile}
      "## This file was autogenerated by FindITAPS.cmake
include ${ITAPS_${component}_DEFS_FILE}
show :
\t-@echo -n \${\${VARIABLE}}")
    itaps_get_variable (itaps_config_makefile I${component}_INCLUDEDIR   itaps_includedir)
    itaps_get_variable (itaps_config_makefile I${component}_LIBS         itaps_libs)
    file (REMOVE ${itaps_config_makefile})
    find_path (itaps_include_tmp ${name}.h HINTS ${itaps_includedir} NO_DEFAULT_PATH)
    set (ITAPS_${component}_INCLUDES "${itaps_include_tmp}" CACHE STRING "Include directories for ${name}")
    set (itaps_include_tmp "NOTFOUND" CACHE INTERNAL "Cleared" FORCE)
    itaps_required_libs ("${component}" "${name}" "${ITAPS_${component}_INCLUDES}" "${itaps_libs}" "${program}" itaps_${component}_required_libraries)
    set (ITAPS_${component}_LIBRARIES "${itaps_${component}_required_libraries}" CACHE STRING "Libraries for ${name}")
    mark_as_advanced (ITAPS_${component}_EXECUTABLE_RUNS ITAPS_${component}_LIBRARIES)
  endif()
  set (ITAPS_${component}_FOUND "${ITAPS_${component}_EXECUTABLE_RUNS}")
endmacro()

itaps_handle_component (MESH iMesh "
/* iMesh test program */
#include <iMesh.h>
#define CHK(err) if (err) return 1
int main(int argc,char *argv[]) {
  int err;
  iMesh_Instance m;
  iMesh_newMesh(\"\",&m,&err,0);CHK(err);
  iMesh_dtor(m,&err);CHK(err);
  return 0;
}
")
find_path (imesh_include_tmp iMeshP.h HINTS ${ITAPS_MESH_INCLUDES} NO_DEFAULT_PATH)
if (imesh_include_tmp)
  set (ITAPS_MESH_HAS_PARALLEL "YES")
else ()
  set (ITAPS_MESH_HAS_PARALLEL "NO")
endif ()
set (imesh_include_tmp "NOTFOUND" CACHE INTERNAL "Cleared" FORCE)

set (itaps_rel_libs)       # Extra libraries which should only be set when linking with iRel

itaps_handle_component (GEOM iGeom "
/* iGeom test program */
#include <iGeom.h>
#define CHK(err) if (err) return 1
int main() {
  int ierr;
  iGeom_Instance g;
  iGeom_newGeom(\"\",&g,&ierr,0);CHK(ierr);
  iGeom_dtor(g,&ierr);CHK(ierr);
  return 0;
}
")

if (ITAPS_MESH_FOUND AND ITAPS_GEOM_FOUND) # iRel only makes sense if iMesh and iGeom are found
  set (itaps_rel_libs "${ITAPS_MESH_LIBRARIES}" "${ITAPS_GEOM_LIBRARIES}")
  itaps_handle_component (REL iRel "
/* iRel test program */
#include <iRel.h>
#define CHK(err) if (err) return 1
int main() {
  int ierr;
  iRel_Instance rel;
  iRel_create(\"\",&rel,&ierr,0);CHK(ierr);
  iRel_destroy(rel,&ierr);CHK(ierr);
  return 0;
}
")
endif ()

set (ITAPS_INCLUDES)
set (ITAPS_LIBRARIES)
foreach (component REL GEOM MESH)
  if (ITAPS_${component}_INCLUDES)
    list (APPEND ITAPS_INCLUDES "${ITAPS_${component}_INCLUDES}")
  endif ()
  if (ITAPS_${component}_LIBRARIES)
    list (APPEND ITAPS_LIBRARIES "${ITAPS_${component}_LIBRARIES}")
  endif ()
  message (STATUS "ITAPS_${component}: ${ITAPS_${component}_INCLUDES} ${ITAPS_${component}_LIBRARIES}")
endforeach()
list (REMOVE_DUPLICATES ITAPS_INCLUDES)
list (REMOVE_DUPLICATES ITAPS_LIBRARIES)

set (ITAPS_FOUND_REQUIRED_COMPONENTS YES)
if (ITAPS_FIND_REQUIRED)
  foreach (component ${ITAPS_FIND_COMPONENTS})
    if (NOT ITAPS_${component}_FOUND)
      set (ITAPS_FOUND_REQUIRED_COMPONENTS NOTFOUND)
    endif()
  endforeach()
endif()

message (STATUS "ITAPS: ${ITAPS_INCLUDES}  ${ITAPS_LIBRARIES}")

find_package_handle_standard_args (ITAPS "ITAPS not found, check environment variables I{MESH,GEOM,REL}_DIR"
  ITAPS_INCLUDES ITAPS_LIBRARIES ITAPS_FOUND_REQUIRED_COMPONENTS)


==> anc/xt-super/dune-xt-la/cmake/modules/petsc/FindNetCDF.cmake <==
# - Find NetCDF
# Find the native NetCDF includes and library
#
#  NETCDF_INCLUDES    - where to find netcdf.h, etc
#  NETCDF_LIBRARIES   - Link these libraries when using NetCDF
#  NETCDF_FOUND       - True if NetCDF found including required interfaces (see below)
#
# Your package can require certain interfaces to be FOUND by setting these
#
#  NETCDF_CXX         - require the C++ interface and link the C++ library
#  NETCDF_F77         - require the F77 interface and link the fortran library
#  NETCDF_F90         - require the F90 interface and link the fortran library
#
# The following are not for general use and are included in
# NETCDF_LIBRARIES if the corresponding option above is set.
#
#  NETCDF_LIBRARIES_C    - Just the C interface
#  NETCDF_LIBRARIES_CXX  - C++ interface, if available
#  NETCDF_LIBRARIES_F77  - Fortran 77 interface, if available
#  NETCDF_LIBRARIES_F90  - Fortran 90 interface, if available
#
# Normal usage would be:
#  set (NETCDF_F90 "YES")
#  find_package (NetCDF REQUIRED)
#  target_link_libraries (uses_f90_interface ${NETCDF_LIBRARIES})
#  target_link_libraries (only_uses_c_interface ${NETCDF_LIBRARIES_C})

if (NETCDF_INCLUDES AND NETCDF_LIBRARIES)
  # Already in cache, be silent
  set (NETCDF_FIND_QUIETLY TRUE)
endif (NETCDF_INCLUDES AND NETCDF_LIBRARIES)

find_path (NETCDF_INCLUDES netcdf.h
  HINTS NETCDF_DIR ENV NETCDF_DIR)

find_library (NETCDF_LIBRARIES_C       NAMES netcdf)
mark_as_advanced(NETCDF_LIBRARIES_C)

set (NetCDF_has_interfaces "YES") # will be set to NO if we're missing any interfaces
set (NetCDF_libs "${NETCDF_LIBRARIES_C}")

get_filename_component (NetCDF_lib_dirs "${NETCDF_LIBRARIES_C}" PATH)

macro (NetCDF_check_interface lang header libs)
  if (NETCDF_${lang})
    find_path (NETCDF_INCLUDES_${lang} NAMES ${header}
      HINTS "${NETCDF_INCLUDES}" NO_DEFAULT_PATH)
    find_library (NETCDF_LIBRARIES_${lang} NAMES ${libs}
      HINTS "${NetCDF_lib_dirs}" NO_DEFAULT_PATH)
    mark_as_advanced (NETCDF_INCLUDES_${lang} NETCDF_LIBRARIES_${lang})
    if (NETCDF_INCLUDES_${lang} AND NETCDF_LIBRARIES_${lang})
      list (INSERT NetCDF_libs 0 ${NETCDF_LIBRARIES_${lang}}) # prepend so that -lnetcdf is last
    else (NETCDF_INCLUDES_${lang} AND NETCDF_LIBRARIES_${lang})
      set (NetCDF_has_interfaces "NO")
      message (STATUS "Failed to find NetCDF interface for ${lang}")
    endif (NETCDF_INCLUDES_${lang} AND NETCDF_LIBRARIES_${lang})
  endif (NETCDF_${lang})
endmacro (NetCDF_check_interface)

NetCDF_check_interface (CXX netcdfcpp.h netcdf_c++)
NetCDF_check_interface (F77 netcdf.inc  netcdff)
NetCDF_check_interface (F90 netcdf.mod  netcdff)

set (NETCDF_LIBRARIES "${NetCDF_libs}" CACHE STRING "All NetCDF libraries required for interface level")

# handle the QUIETLY and REQUIRED arguments and set NETCDF_FOUND to TRUE if
# all listed variables are TRUE
include (FindPackageHandleStandardArgs)
find_package_handle_standard_args (NetCDF DEFAULT_MSG NETCDF_LIBRARIES NETCDF_INCLUDES NetCDF_has_interfaces)

mark_as_advanced (NETCDF_LIBRARIES NETCDF_INCLUDES)


==> anc/xt-super/dune-xt-la/cmake/modules/petsc/FindPETSc.cmake <==
# - Try to find PETSc
# Once done this will define
#
#  PETSC_FOUND        - system has PETSc
#  PETSC_INCLUDES     - the PETSc include directories
#  PETSC_LIBRARIES    - Link these to use PETSc
#  PETSC_COMPILER     - Compiler used by PETSc, helpful to find a compatible MPI
#  PETSC_DEFINITIONS  - Compiler switches for using PETSc
#  PETSC_MPIEXEC      - Executable for running MPI programs
#  PETSC_VERSION      - Version string (MAJOR.MINOR.SUBMINOR)
#
#  Usage:
#  find_package(PETSc COMPONENTS CXX)  - required if build --with-clanguage=C++ --with-c-support=0
#  find_package(PETSc COMPONENTS C)    - standard behavior of checking build using a C compiler
#  find_package(PETSc)                 - same as above
#
# Setting these changes the behavior of the search
#  PETSC_DIR - directory in which PETSc resides
#  PETSC_ARCH - build architecture
#
# Redistribution and use is allowed according to the terms of the BSD license.
# For details see the accompanying COPYING-CMAKE-SCRIPTS file.
#

set(PETSC_VALID_COMPONENTS
  C
  CXX)

if(NOT PETSc_FIND_COMPONENTS)
  set(PETSC_LANGUAGE_BINDINGS "C")
else()
  # Right now, this is designed for compatability with the --with-clanguage option, so
  # only allow one item in the components list.
  list(LENGTH ${PETSc_FIND_COMPONENTS} components_length)
  if(${components_length} GREATER 1)
    message(FATAL_ERROR "Only one component for PETSc is allowed to be specified")
  endif()
  # This is a stub for allowing multiple components should that time ever come. Perhaps
  # to also test Fortran bindings?
  foreach(component ${PETSc_FIND_COMPONENTS})
    list(FIND PETSC_VALID_COMPONENTS ${component} component_location)
    if(${component_location} EQUAL -1)
      message(FATAL_ERROR "\"${component}\" is not a valid PETSc component.")
    else()
      list(APPEND PETSC_LANGUAGE_BINDINGS ${component})
    endif()
  endforeach()
endif()

function (petsc_get_version)
  if (EXISTS "${PETSC_DIR}/include/petscversion.h")
    file (STRINGS "${PETSC_DIR}/include/petscversion.h" vstrings REGEX "#define PETSC_VERSION_(RELEASE|MAJOR|MINOR|SUBMINOR|PATCH) ")
    foreach (line ${vstrings})
      string (REGEX REPLACE " +" ";" fields ${line}) # break line into three fields (the first is always "#define")
      list (GET fields 1 var)
      list (GET fields 2 val)
      set (${var} ${val} PARENT_SCOPE)
      set (${var} ${val})         # Also in local scope so we have access below
    endforeach ()
    if (PETSC_VERSION_RELEASE)
      set (PETSC_VERSION "${PETSC_VERSION_MAJOR}.${PETSC_VERSION_MINOR}.${PETSC_VERSION_SUBMINOR}p${PETSC_VERSION_PATCH}" PARENT_SCOPE)
    else ()
      # make dev version compare higher than any patch level of a released version
      set (PETSC_VERSION "${PETSC_VERSION_MAJOR}.${PETSC_VERSION_MINOR}.${PETSC_VERSION_SUBMINOR}.99" PARENT_SCOPE)
    endif ()
  else ()
    message (SEND_ERROR "PETSC_DIR can not be used, ${PETSC_DIR}/include/petscversion.h does not exist")
  endif ()
endfunction ()

find_path (PETSC_DIR include/petsc.h
  HINTS ENV PETSC_DIR
  PATHS
  # Debian paths
  /usr/lib/petscdir/3.5.1 /usr/lib/petscdir/3.5
  /usr/lib/petscdir/3.4.2 /usr/lib/petscdir/3.4
  /usr/lib/petscdir/3.3 /usr/lib/petscdir/3.2 /usr/lib/petscdir/3.1
  /usr/lib/petscdir/3.0.0 /usr/lib/petscdir/2.3.3 /usr/lib/petscdir/2.3.2
  # MacPorts path
  /opt/local/lib/petsc
  $ENV{HOME}/petsc
  DOC "PETSc Directory")

find_program (MAKE_EXECUTABLE NAMES make gmake)

if (PETSC_DIR AND NOT PETSC_ARCH)
  set (_petsc_arches
    $ENV{PETSC_ARCH}                   # If set, use environment variable first
    linux-gnu-c-debug linux-gnu-c-opt  # Debian defaults
    x86_64-unknown-linux-gnu i386-unknown-linux-gnu)
  set (petscconf "NOTFOUND" CACHE FILEPATH "Cleared" FORCE)
  foreach (arch ${_petsc_arches})
    if (NOT PETSC_ARCH)
      find_path (petscconf petscconf.h
        HINTS ${PETSC_DIR}
        PATH_SUFFIXES ${arch}/include bmake/${arch}
        NO_DEFAULT_PATH)
      if (petscconf)
        set (PETSC_ARCH "${arch}" CACHE STRING "PETSc build architecture")
      endif (petscconf)
    endif (NOT PETSC_ARCH)
  endforeach (arch)
  set (petscconf "NOTFOUND" CACHE INTERNAL "Scratch variable" FORCE)
endif (PETSC_DIR AND NOT PETSC_ARCH)

set (petsc_slaves LIBRARIES_SYS LIBRARIES_VEC LIBRARIES_MAT LIBRARIES_DM LIBRARIES_KSP LIBRARIES_SNES LIBRARIES_TS
  INCLUDE_DIR INCLUDE_CONF)
include (FindPackageMultipass)
find_package_multipass (PETSc petsc_config_current
  STATES DIR ARCH
  DEPENDENTS INCLUDES LIBRARIES COMPILER MPIEXEC ${petsc_slaves})

# Determine whether the PETSc layout is old-style (through 2.3.3) or
# new-style (>= 3.0.0)
if (EXISTS "${PETSC_DIR}/${PETSC_ARCH}/lib/petsc/conf/petscvariables") # > 3.5
  set (petsc_conf_rules "${PETSC_DIR}/lib/petsc/conf/rules")
  set (petsc_conf_variables "${PETSC_DIR}/lib/petsc/conf/variables")
elseif (EXISTS "${PETSC_DIR}/${PETSC_ARCH}/include/petscconf.h")   # > 2.3.3
  set (petsc_conf_rules "${PETSC_DIR}/conf/rules")
  set (petsc_conf_variables "${PETSC_DIR}/conf/variables")
elseif (EXISTS "${PETSC_DIR}/bmake/${PETSC_ARCH}/petscconf.h") # <= 2.3.3
  set (petsc_conf_rules "${PETSC_DIR}/bmake/common/rules")
  set (petsc_conf_variables "${PETSC_DIR}/bmake/common/variables")
elseif (PETSC_DIR)
  message (SEND_ERROR "The pair PETSC_DIR=${PETSC_DIR} PETSC_ARCH=${PETSC_ARCH} do not specify a valid PETSc installation")
endif ()

if (petsc_conf_rules AND petsc_conf_variables AND NOT petsc_config_current)
  petsc_get_version()

  # Put variables into environment since they are needed to get
  # configuration (petscvariables) in the PETSc makefile
  set (ENV{PETSC_DIR} "${PETSC_DIR}")
  set (ENV{PETSC_ARCH} "${PETSC_ARCH}")

  # A temporary makefile to probe the PETSc configuration
  set (petsc_config_makefile "${PROJECT_BINARY_DIR}/Makefile.petsc")
  file (WRITE "${petsc_config_makefile}"
"## This file was autogenerated by FindPETSc.cmake
# PETSC_DIR  = ${PETSC_DIR}
# PETSC_ARCH = ${PETSC_ARCH}
include ${petsc_conf_rules}
include ${petsc_conf_variables}
show :
\t-@echo -n \${\${VARIABLE}}
")

  macro (PETSC_GET_VARIABLE name var)
    set (${var} "NOTFOUND" CACHE INTERNAL "Cleared" FORCE)
    execute_process (COMMAND ${MAKE_EXECUTABLE} --no-print-directory -f ${petsc_config_makefile} show VARIABLE=${name}
      OUTPUT_VARIABLE ${var}
      RESULT_VARIABLE petsc_return)
  endmacro (PETSC_GET_VARIABLE)
  petsc_get_variable (PETSC_LIB_DIR            petsc_lib_dir)
  petsc_get_variable (PETSC_EXTERNAL_LIB_BASIC petsc_libs_external)
  petsc_get_variable (PETSC_CCPPFLAGS          petsc_cpp_line)
  petsc_get_variable (PETSC_INCLUDE            petsc_include)
  petsc_get_variable (PCC                      petsc_cc)
  petsc_get_variable (PCC_FLAGS                petsc_cc_flags)
  petsc_get_variable (MPIEXEC                  petsc_mpiexec)
  # We are done with the temporary Makefile, calling PETSC_GET_VARIABLE after this point is invalid!
  file (REMOVE ${petsc_config_makefile})

  include (ResolveCompilerPaths)
  # Extract include paths and libraries from compile command line
  resolve_includes (petsc_includes_all "${petsc_cpp_line}")

  #on windows we need to make sure we're linking against the right
  #runtime library
  if (WIN32)
    if (petsc_cc_flags MATCHES "-MT")
      set(using_md False)
      foreach(flag_var
          CMAKE_C_FLAGS CMAKE_C_FLAGS_DEBUG CMAKE_C_FLAGS_RELEASE
          CMAKE_C_FLAGS_MINSIZEREL CMAKE_C_FLAGS_RELWITHDEBINFO
          CMAKE_CXX_FLAGS CMAKE_CXX_FLAGS_DEBUG CMAKE_CXX_FLAGS_RELEASE
          CMAKE_CXX_FLAGS_MINSIZEREL CMAKE_CXX_FLAGS_RELWITHDEBINFO)
        if(${flag_var} MATCHES "/MD")
          set(using_md True)
        endif(${flag_var} MATCHES "/MD")
      endforeach(flag_var)
      if(${using_md} MATCHES "True")
        message(WARNING "PETSc was built with /MT, but /MD is currently set.
 See http://www.cmake.org/Wiki/CMake_FAQ#How_can_I_build_my_MSVC_application_with_a_static_runtime.3F")
      endif(${using_md} MATCHES "True")
    endif (petsc_cc_flags MATCHES "-MT")
  endif (WIN32)

  include (CorrectWindowsPaths)
  convert_cygwin_path(petsc_lib_dir)
  message (STATUS "petsc_lib_dir ${petsc_lib_dir}")

  macro (PETSC_FIND_LIBRARY suffix name)
    set (PETSC_LIBRARY_${suffix} "NOTFOUND" CACHE INTERNAL "Cleared" FORCE) # Clear any stale value, if we got here, we need to find it again
    if (WIN32)
      set (libname lib${name}) #windows expects "libfoo", linux expects "foo"
    else (WIN32)
      set (libname ${name})
    endif (WIN32)
    find_library (PETSC_LIBRARY_${suffix} NAMES ${libname} HINTS ${petsc_lib_dir} NO_DEFAULT_PATH)
    set (PETSC_LIBRARIES_${suffix} "${PETSC_LIBRARY_${suffix}}")
    mark_as_advanced (PETSC_LIBRARY_${suffix})
  endmacro (PETSC_FIND_LIBRARY suffix name)

  # Look for petscvec first, if it doesn't exist, we must be using single-library
  petsc_find_library (VEC petscvec)
  if (PETSC_LIBRARY_VEC)
    petsc_find_library (SYS  "petscsys;petsc") # libpetscsys is called libpetsc prior to 3.1 (when single-library was introduced)
    petsc_find_library (MAT  petscmat)
    petsc_find_library (DM   petscdm)
    petsc_find_library (KSP  petscksp)
    petsc_find_library (SNES petscsnes)
    petsc_find_library (TS   petscts)
    macro (PETSC_JOIN libs deps)
      list (APPEND PETSC_LIBRARIES_${libs} ${PETSC_LIBRARIES_${deps}})
    endmacro (PETSC_JOIN libs deps)
    petsc_join (VEC  SYS)
    petsc_join (MAT  VEC)
    petsc_join (DM   MAT)
    petsc_join (KSP  DM)
    petsc_join (SNES KSP)
    petsc_join (TS   SNES)
    petsc_join (ALL  TS)
  else ()
    set (PETSC_LIBRARY_VEC "NOTFOUND" CACHE INTERNAL "Cleared" FORCE) # There is no libpetscvec
    petsc_find_library (SINGLE petsc)
    foreach (pkg SYS VEC MAT DM KSP SNES TS ALL)
      set (PETSC_LIBRARIES_${pkg} "${PETSC_LIBRARY_SINGLE}")
    endforeach ()
  endif ()
  if (PETSC_LIBRARY_TS)
    message (STATUS "Recognized PETSc install with separate libraries for each package")
  else ()
    message (STATUS "Recognized PETSc install with single library for all packages")
  endif ()

  include(Check${PETSC_LANGUAGE_BINDINGS}SourceRuns)
  macro (PETSC_TEST_RUNS includes libraries runs)
    if(${PETSC_LANGUAGE_BINDINGS} STREQUAL "C")
      set(_PETSC_ERR_FUNC "CHKERRQ(ierr)")
    elseif(${PETSC_LANGUAGE_BINDINGS} STREQUAL "CXX")
      set(_PETSC_ERR_FUNC "CHKERRXX(ierr)")
    endif()
    if (PETSC_VERSION VERSION_GREATER 3.1)
      set (_PETSC_TSDestroy "TSDestroy(&ts)")
    else ()
      set (_PETSC_TSDestroy "TSDestroy(ts)")
    endif ()

    set(_PETSC_TEST_SOURCE "
static const char help[] = \"PETSc test program.\";
#include <petscts.h>
int main(int argc,char *argv[]) {
  PetscErrorCode ierr;
  TS ts;

  ierr = PetscInitialize(&argc,&argv,0,help);${_PETSC_ERR_FUNC};
  ierr = TSCreate(PETSC_COMM_WORLD,&ts);${_PETSC_ERR_FUNC};
  ierr = TSSetFromOptions(ts);${_PETSC_ERR_FUNC};
  ierr = ${_PETSC_TSDestroy};${_PETSC_ERR_FUNC};
  ierr = PetscFinalize();${_PETSC_ERR_FUNC};
  return 0;
}
")
    multipass_source_runs ("${includes}" "${libraries}" "${_PETSC_TEST_SOURCE}" ${runs} "${PETSC_LANGUAGE_BINDINGS}")
    if (${${runs}})
      set (PETSC_EXECUTABLE_RUNS "YES" CACHE BOOL
        "Can the system successfully run a PETSc executable?  This variable can be manually set to \"YES\" to force CMake to accept a given PETSc configuration, but this will almost always result in a broken build.  If you change PETSC_DIR, PETSC_ARCH, or PETSC_CURRENT you would have to reset this variable." FORCE)
    endif (${${runs}})
  endmacro (PETSC_TEST_RUNS)


  find_path (PETSC_INCLUDE_DIR petscts.h HINTS "${PETSC_DIR}" PATH_SUFFIXES include NO_DEFAULT_PATH)
  find_path (PETSC_INCLUDE_CONF petscconf.h HINTS "${PETSC_DIR}" PATH_SUFFIXES "${PETSC_ARCH}/include" "bmake/${PETSC_ARCH}" NO_DEFAULT_PATH)
  mark_as_advanced (PETSC_INCLUDE_DIR PETSC_INCLUDE_CONF)
  set (petsc_includes_minimal ${PETSC_INCLUDE_CONF} ${PETSC_INCLUDE_DIR})

  petsc_test_runs ("${petsc_includes_minimal}" "${PETSC_LIBRARIES_TS}" petsc_works_minimal)
  if (petsc_works_minimal)
    message (STATUS "Minimal PETSc includes and libraries work.  This probably means we are building with shared libs.")
    set (petsc_includes_needed "${petsc_includes_minimal}")
  else (petsc_works_minimal)     # Minimal includes fail, see if just adding full includes fixes it
    petsc_test_runs ("${petsc_includes_all}" "${PETSC_LIBRARIES_TS}" petsc_works_allincludes)
    if (petsc_works_allincludes) # It does, we just need all the includes (
      message (STATUS "PETSc requires extra include paths, but links correctly with only interface libraries.  This is an unexpected configuration (but it seems to work fine).")
      set (petsc_includes_needed ${petsc_includes_all})
    else (petsc_works_allincludes) # We are going to need to link the external libs explicitly
      resolve_libraries (petsc_libraries_external "${petsc_libs_external}")
      foreach (pkg SYS VEC MAT DM KSP SNES TS ALL)
        list (APPEND PETSC_LIBRARIES_${pkg}  ${petsc_libraries_external})
      endforeach (pkg)
      petsc_test_runs ("${petsc_includes_minimal}" "${PETSC_LIBRARIES_TS}" petsc_works_alllibraries)
      if (petsc_works_alllibraries)
         message (STATUS "PETSc only need minimal includes, but requires explicit linking to all dependencies.  This is expected when PETSc is built with static libraries.")
        set (petsc_includes_needed ${petsc_includes_minimal})
      else (petsc_works_alllibraries)
        # It looks like we really need everything, should have listened to Matt
        set (petsc_includes_needed ${petsc_includes_all})
        petsc_test_runs ("${petsc_includes_all}" "${PETSC_LIBRARIES_TS}" petsc_works_all)
        if (petsc_works_all) # We fail anyways
          message (STATUS "PETSc requires extra include paths and explicit linking to all dependencies.  This probably means you have static libraries and something unexpected in PETSc headers.")
        else (petsc_works_all) # We fail anyways
          message (STATUS "PETSc could not be used, maybe the install is broken.")
        endif (petsc_works_all)
      endif (petsc_works_alllibraries)
    endif (petsc_works_allincludes)
  endif (petsc_works_minimal)

  # We do an out-of-source build so __FILE__ will be an absolute path, hence __INSDIR__ is superfluous
  if (${PETSC_VERSION} VERSION_LESS 3.1)
    set (PETSC_DEFINITIONS "-D__SDIR__=\"\"" CACHE STRING "PETSc definitions" FORCE)
  else ()
    set (PETSC_DEFINITIONS "-D__INSDIR__=" CACHE STRING "PETSc definitions" FORCE)
  endif ()
  # Sometimes this can be used to assist FindMPI.cmake
  set (PETSC_MPIEXEC ${petsc_mpiexec} CACHE FILEPATH "Executable for running PETSc MPI programs" FORCE)
  set (PETSC_INCLUDES ${petsc_includes_needed} CACHE STRING "PETSc include path" FORCE)
  set (PETSC_LIBRARIES ${PETSC_LIBRARIES_ALL} CACHE STRING "PETSc libraries" FORCE)
  set (PETSC_COMPILER ${petsc_cc} CACHE FILEPATH "PETSc compiler" FORCE)
  # Note that we have forced values for all these choices.  If you
  # change these, you are telling the system to trust you that they
  # work.  It is likely that you will end up with a broken build.
  mark_as_advanced (PETSC_INCLUDES PETSC_LIBRARIES PETSC_COMPILER PETSC_DEFINITIONS PETSC_MPIEXEC PETSC_EXECUTABLE_RUNS)
endif ()

include (FindPackageHandleStandardArgs)
find_package_handle_standard_args (PETSc
  "PETSc could not be found.  Be sure to set PETSC_DIR and PETSC_ARCH."
  PETSC_INCLUDES PETSC_LIBRARIES PETSC_EXECUTABLE_RUNS)


==> anc/xt-super/dune-xt-la/cmake/modules/petsc/FindPackageMultipass.cmake <==
# PackageMultipass - this module defines two macros
#
# FIND_PACKAGE_MULTIPASS (Name CURRENT
#  STATES VAR0 VAR1 ...
#  DEPENDENTS DEP0 DEP1 ...)
#
#  This function creates a cache entry <UPPERCASED-Name>_CURRENT which
#  the user can set to "NO" to trigger a reconfiguration of the package.
#  The first time this function is called, the values of
#  <UPPERCASED-Name>_VAR0, ... are saved.  If <UPPERCASED-Name>_CURRENT
#  is false or if any STATE has changed since the last time
#  FIND_PACKAGE_MULTIPASS() was called, then CURRENT will be set to "NO",
#  otherwise CURRENT will be "YES".  IF not CURRENT, then
#  <UPPERCASED-Name>_DEP0, ... will be FORCED to NOTFOUND.
#  Example:
#    find_path (FOO_DIR include/foo.h)
#    FIND_PACKAGE_MULTIPASS (Foo foo_current
#      STATES DIR
#      DEPENDENTS INCLUDES LIBRARIES)
#    if (NOT foo_current)
#      # Make temporary files, run programs, etc, to determine FOO_INCLUDES and FOO_LIBRARIES
#    endif (NOT foo_current)
#
# MULTIPASS_SOURCE_RUNS (Name INCLUDES LIBRARIES SOURCE RUNS LANGUAGE)
#  Always runs the given test, use this when you need to re-run tests
#  because parent variables have made old cache entries stale. The LANGUAGE
#  variable is either C or CXX indicating which compiler the test should
#  use.
# MULTIPASS_C_SOURCE_RUNS (Name INCLUDES LIBRARIES SOURCE RUNS)
#  DEPRECATED! This is only included for backwards compatability. Use
#  the more general MULTIPASS_SOURCE_RUNS instead.
#  Always runs the given test, use this when you need to re-run tests
#  because parent variables have made old cache entries stale.

macro (FIND_PACKAGE_MULTIPASS _name _current)
  string (TOUPPER ${_name} _NAME)
  set (_args ${ARGV})
  list (REMOVE_AT _args 0 1)

  set (_states_current "YES")
  list (GET _args 0 _cmd)
  if (_cmd STREQUAL "STATES")
    list (REMOVE_AT _args 0)
    list (GET _args 0 _state)
    while (_state AND NOT _state STREQUAL "DEPENDENTS")
      # The name of the stored value for the given state
      set (_stored_var PACKAGE_MULTIPASS_${_NAME}_${_state})
      if (NOT "${${_stored_var}}" STREQUAL "${${_NAME}_${_state}}")
        set (_states_current "NO")
      endif (NOT "${${_stored_var}}" STREQUAL "${${_NAME}_${_state}}")
      set (${_stored_var} "${${_NAME}_${_state}}" CACHE INTERNAL "Stored state for ${_name}." FORCE)
      list (REMOVE_AT _args 0)
      list (GET _args 0 _state)
    endwhile (_state AND NOT _state STREQUAL "DEPENDENTS")
  endif (_cmd STREQUAL "STATES")

  set (_stored ${_NAME}_CURRENT)
  if (NOT ${_stored})
    set (${_stored} "YES" CACHE BOOL "Is the configuration for ${_name} current?  Set to \"NO\" to reconfigure." FORCE)
    set (_states_current "NO")
  endif (NOT ${_stored})

  set (${_current} ${_states_current})
  if (NOT ${_current} AND PACKAGE_MULTIPASS_${_name}_CALLED)
    message (STATUS "Clearing ${_name} dependent variables")
    # Clear all the dependent variables so that the module can reset them
    list (GET _args 0 _cmd)
    if (_cmd STREQUAL "DEPENDENTS")
      list (REMOVE_AT _args 0)
      foreach (dep ${_args})
        set (${_NAME}_${dep} "NOTFOUND" CACHE INTERNAL "Cleared" FORCE)
      endforeach (dep)
    endif (_cmd STREQUAL "DEPENDENTS")
    set (${_NAME}_FOUND "NOTFOUND" CACHE INTERNAL "Cleared" FORCE)
  endif ()
  set (PACKAGE_MULTIPASS_${name}_CALLED YES CACHE INTERNAL "Private" FORCE)
endmacro (FIND_PACKAGE_MULTIPASS)


macro (MULTIPASS_SOURCE_RUNS includes libraries source runs language)
  include (Check${language}SourceRuns)
  # This is a ridiculous hack.  CHECK_${language}_SOURCE_* thinks that if the
  # *name* of the return variable doesn't change, then the test does
  # not need to be re-run.  We keep an internal count which we
  # increment to guarantee that every test name is unique.  If we've
  # gotten here, then the configuration has changed enough that the
  # test *needs* to be rerun.
  if (NOT MULTIPASS_TEST_COUNT)
    set (MULTIPASS_TEST_COUNT 00)
  endif (NOT MULTIPASS_TEST_COUNT)
  math (EXPR _tmp "${MULTIPASS_TEST_COUNT} + 1") # Why can't I add to a cache variable?
  set (MULTIPASS_TEST_COUNT ${_tmp} CACHE INTERNAL "Unique test ID")
  set (testname MULTIPASS_TEST_${MULTIPASS_TEST_COUNT}_${runs})
  set (CMAKE_REQUIRED_INCLUDES ${includes})
  set (CMAKE_REQUIRED_LIBRARIES ${libraries})
  if(${language} STREQUAL "C")
    check_c_source_runs ("${source}" ${testname})
  elseif(${language} STREQUAL "CXX")
    check_cxx_source_runs ("${source}" ${testname})
  endif()
  set (${runs} "${${testname}}")
endmacro (MULTIPASS_SOURCE_RUNS)

macro (MULTIPASS_C_SOURCE_RUNS includes libraries source runs)
  multipass_source_runs("${includes}" "${libraries}" "${source}" ${runs} "C")
endmacro (MULTIPASS_C_SOURCE_RUNS)


==> anc/xt-super/dune-xt-la/cmake/modules/petsc/LICENSE <==
Copyright $(git shortlog -s)
All rights reserved.

Redistribution and use in source and binary forms, with or without modification,
are permitted provided that the following conditions are met:

* Redistributions of source code must retain the above copyright notice, this
  list of conditions and the following disclaimer.

* Redistributions in binary form must reproduce the above copyright notice, this
  list of conditions and the following disclaimer in the documentation and/or
  other materials provided with the distribution.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR
ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
(INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
(INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.


==> anc/xt-super/dune-xt-la/cmake/modules/petsc/README <==
A collection of CMake modules, these can mostly be used independently.

The utilities for writing robust Find* modules might be useful until
CMake takes static libraries and multiple active configurations
seriously.

  http://www.cmake.org/Wiki/CMake:Improving_Find*_Modules


==> anc/xt-super/dune-xt-la/cmake/modules/petsc/ResolveCompilerPaths.cmake <==
# ResolveCompilerPaths - this module defines two macros
#
# RESOLVE_LIBRARIES (XXX_LIBRARIES LINK_LINE)
#  This macro is intended to be used by FindXXX.cmake modules.
#  It parses a compiler link line and resolves all libraries
#  (-lfoo) using the library path contexts (-L/path) in scope.
#  The result in XXX_LIBRARIES is the list of fully resolved libs.
#  Example:
#
#    RESOLVE_LIBRARIES (FOO_LIBRARIES "-L/A -la -L/B -lb -lc -ld")
#
#  will be resolved to
#
#    FOO_LIBRARIES:STRING="/A/liba.so;/B/libb.so;/A/libc.so;/usr/lib/libd.so"
#
#  if the filesystem looks like
#
#    /A:       liba.so         libc.so
#    /B:       liba.so libb.so
#    /usr/lib: liba.so libb.so libc.so libd.so
#
#  and /usr/lib is a system directory.
#
#  Note: If RESOLVE_LIBRARIES() resolves a link line differently from
#  the native linker, there is a bug in this macro (please report it).
#
# RESOLVE_INCLUDES (XXX_INCLUDES INCLUDE_LINE)
#  This macro is intended to be used by FindXXX.cmake modules.
#  It parses a compile line and resolves all includes
#  (-I/path/to/include) to a list of directories.  Other flags are ignored.
#  Example:
#
#    RESOLVE_INCLUDES (FOO_INCLUDES "-I/A -DBAR='\"irrelevant -I/string here\"' -I/B")
#
#  will be resolved to
#
#    FOO_INCLUDES:STRING="/A;/B"
#
#  assuming both directories exist.
#  Note: as currently implemented, the -I/string will be picked up mistakenly (cry, cry)
include (CorrectWindowsPaths)

macro (RESOLVE_LIBRARIES LIBS LINK_LINE)
  string (REGEX MATCHALL "((-L|-l|-Wl)([^\" ]+|\"[^\"]+\")|[^\" ]+\\.(a|so|dll|lib))" _all_tokens "${LINK_LINE}")
  set (_libs_found)
  set (_directory_list)
  foreach (token ${_all_tokens})
    if (token MATCHES "-L([^\" ]+|\"[^\"]+\")")
      # If it's a library path, add it to the list
      string (REGEX REPLACE "^-L" "" token ${token})
      string (REGEX REPLACE "//" "/" token ${token})
      convert_cygwin_path(token)
      list (APPEND _directory_list ${token})
    elseif (token MATCHES "^(-l([^\" ]+|\"[^\"]+\")|[^\" ]+\\.(a|so|dll|lib))")
      # It's a library, resolve the path by looking in the list and then (by default) in system directories
      if (WIN32) #windows expects "libfoo", linux expects "foo"
        string (REGEX REPLACE "^-l" "lib" token ${token})
      else (WIN32)
        string (REGEX REPLACE "^-l" "" token ${token})
      endif (WIN32)
      set (_root)
      if (token MATCHES "^/")	# We have an absolute path
        #separate into a path and a library name:
        string (REGEX MATCH "[^/]*\\.(a|so|dll|lib)$" libname ${token})
        string (REGEX MATCH ".*[^${libname}$]" libpath ${token})
        convert_cygwin_path(libpath)
        set (_directory_list ${_directory_list} ${libpath})
        set (token ${libname})
      endif (token MATCHES "^/")
      set (_lib "NOTFOUND" CACHE FILEPATH "Cleared" FORCE)
      find_library (_lib ${token} HINTS ${_directory_list} ${_root})
      if (_lib)
	string (REPLACE "//" "/" _lib ${_lib})
        list (APPEND _libs_found ${_lib})
      else (_lib)
        message (STATUS "Unable to find library ${token}")
      endif (_lib)
    endif (token MATCHES "-L([^\" ]+|\"[^\"]+\")")
  endforeach (token)
  set (_lib "NOTFOUND" CACHE INTERNAL "Scratch variable" FORCE)
  # only the LAST occurence of each library is required since there should be no circular dependencies
  if (_libs_found)
    list (REVERSE _libs_found)
    list (REMOVE_DUPLICATES _libs_found)
    list (REVERSE _libs_found)
  endif (_libs_found)
  set (${LIBS} "${_libs_found}")
endmacro (RESOLVE_LIBRARIES)

macro (RESOLVE_INCLUDES INCS COMPILE_LINE)
  string (REGEX MATCHALL "-I([^\" ]+|\"[^\"]+\")" _all_tokens "${COMPILE_LINE}")
  set (_incs_found "")
  foreach (token ${_all_tokens})
    string (REGEX REPLACE "^-I" "" token ${token})
    string (REGEX REPLACE "//" "/" token ${token})
    convert_cygwin_path(token)
    if (EXISTS ${token})
      list (APPEND _incs_found ${token})
    else (EXISTS ${token})
      message (STATUS "Include directory ${token} does not exist")
    endif (EXISTS ${token})
  endforeach (token)
  list (REMOVE_DUPLICATES _incs_found)
  set (${INCS} "${_incs_found}")
endmacro (RESOLVE_INCLUDES)


==> anc/xt-super/dune-xt-la/doc/CMakeLists.txt <==
# This file is part of the dune-xt-la project:
#   https://github.com/dune-community/dune-xt-la
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2016)

add_subdirectory(doxygen)


==> anc/xt-super/dune-xt-la/doc/doxygen/CMakeLists.txt <==
# This file is part of the dune-xt-la project:
#   https://github.com/dune-community/dune-xt-la
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2016)
#
# shortcut for creating the Doxyfile.in and Doxyfile
add_doxygen_target()


==> anc/xt-super/dune-xt-la/doc/doxygen/Doxylocal <==
# This file is part of the dune-xt-la project:
#   https://github.com/dune-community/dune-xt-la
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2016)
#
# This file contains local changes to the doxygen configuration
# please us '+=' to add file/directories to the lists

# The INPUT tag can be used to specify the files and/or directories that contain
# documented source files. You may enter file names like "myfile.cpp" or
# directories like "/usr/src/myproject". Separate the files or directories
# with spaces.

INPUT                 += @top_srcdir@/dune/
# see e.g. dune-grid for the examples of mainpage and modules
# INPUT                 += @srcdir@/mainpage \
#                          @srcdir@/modules

# The EXCLUDE tag can be used to specify files and/or directories that should
# excluded from the INPUT source files. This way you can easily exclude a
# subdirectory from a directory tree whose root is specified with the INPUT tag.

# EXCLUDE               += @top_srcdir@/dune/xt/la/test

# The EXAMPLE_PATH tag can be used to specify one or more files or
# directories that contain example code fragments that are included (see
# the \include command).

# EXAMPLE_PATH          += @top_srcdir@/src

# The IMAGE_PATH tag can be used to specify one or more files or
# directories that contain image that are included in the documentation (see
# the \image command).

# IMAGE_PATH            += @top_srcdir@/dune/xt/la/pics


==> anc/xt-super/dune-xt-la/dune-xt-la.pc.in <==
# This file is part of the dune-xt-la project:
#   https://github.com/dune-community/dune-xt-la
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2016)

prefix=@prefix@
exec_prefix=@exec_prefix@
libdir=@libdir@
includedir=@includedir@
CXX=@CXX@
CC=@CC@
DEPENDENCIES=@REQUIRES@

Name: @PACKAGE_NAME@
Version: @VERSION@
Description: DUNE eXTenstions (la)
URL: https://github.com/dune-community/dune-xt-la
Requires: dune-common dune-testtools dune-xt-common
Libs: -L${libdir}
Cflags: -I${includedir}


==> anc/xt-super/dune-xt-la/dune.module <==
# This file is part of the dune-xt-la project:
#   https://github.com/dune-community/dune-xt-la
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2016)

Module: dune-xt-la
Version: 2.4.1
Maintainer: dune-xt-dev@listserv.uni-muenster.de
Depends: dune-common (>= 2.4) dune-testtools (>= 2.4) dune-xt-common (>=2.4)
Suggests: dune-istl (>= 2.4)


==> anc/xt-super/dune-xt-la/dune/CMakeLists.txt <==
# This file is part of the dune-xt-la project:
#   https://github.com/dune-community/dune-xt-la
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2016)

add_subdirectory(xt)


==> anc/xt-super/dune-xt-la/dune/xt/CMakeLists.txt <==
# This file is part of the dune-xt-la project:
#   https://github.com/dune-community/dune-xt-la
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2016)

add_subdirectory(la)


==> anc/xt-super/dune-xt-la/dune/xt/la/CMakeLists.txt <==
# This file is part of the dune-xt-la project:
#   https://github.com/dune-community/dune-xt-la
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2016)

set(lib_dune_xt_la_sources
    container/pattern.cc)

dune_library_add_sources(dunextla SOURCES ${lib_dune_xt_la_sources})

add_subdirectory(test EXCLUDE_FROM_ALL)

include_directories(SYSTEM ${DUNE_XT_COMMON_TEST_DIR}/gtest)

FILE( GLOB_RECURSE _header "${CMAKE_CURRENT_SOURCE_DIR}/*.hh" )
add_format(${_header} ${lib_dune_xt_la_sources})


==> anc/xt-super/dune-xt-la/dune/xt/la/container.hh <==
// This file is part of the dune-xt-la project:
//   https://github.com/dune-community/dune-xt-la
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2013 - 2014, 2016)
//   Rene Milk       (2015)

#ifndef DUNE_XT_LA_CONTAINER_HH
#define DUNE_XT_LA_CONTAINER_HH

#include "container/interfaces.hh"
#include "container/common.hh"
#include "container/eigen.hh"
#include "container/istl.hh"

#include <dune/xt/common/logging.hh>

namespace Dune {
namespace XT {
namespace LA {

template <class ScalarType, Backends backend = default_backend>
struct Container;

template <class ScalarType>
struct Container<ScalarType, Backends::common_dense>
{
  typedef CommonDenseVector<ScalarType> VectorType;
  typedef CommonDenseMatrix<ScalarType> MatrixType;
}; // struct Container< ..., common_dense >

template <class ScalarType>
struct Container<ScalarType, Backends::eigen_dense>
{
  typedef EigenDenseVector<ScalarType> VectorType;
  typedef EigenDenseMatrix<ScalarType> MatrixType;
}; // struct Container< ..., eigen_dense >

template <class ScalarType>
struct Container<ScalarType, Backends::eigen_sparse>
{
  typedef EigenDenseVector<ScalarType> VectorType;
  typedef EigenRowMajorSparseMatrix<ScalarType> MatrixType;
}; // struct Container< ..., eigen_sparse >

template <class ScalarType>
struct Container<ScalarType, Backends::istl_sparse>
{
  typedef IstlDenseVector<ScalarType> VectorType;
  typedef IstlRowMajorSparseMatrix<ScalarType> MatrixType;
}; // struct Container< ..., istl_sparse >

} // namespace LA
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_LA_CONTAINER_HH


==> anc/xt-super/dune-xt-la/dune/xt/la/container/common.hh <==
// This file is part of the dune-xt-la project:
//   https://github.com/dune-community/dune-xt-la
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Barbara Verfürth (2015)
//   Felix Schindler  (2013 - 2016)
//   Rene Milk        (2014 - 2015)
//   Tobias Leibner   (2014)

#ifndef DUNE_XT_LA_CONTAINER_COMMON_HH
#define DUNE_XT_LA_CONTAINER_COMMON_HH

#include <cmath>
#include <initializer_list>
#include <memory>
#include <type_traits>
#include <vector>
#include <complex>

#include <dune/common/dynvector.hh>
#include <dune/common/dynmatrix.hh>
#include <dune/common/densematrix.hh>
#include <dune/common/float_cmp.hh>
#include <dune/common/ftraits.hh>

#include "interfaces.hh"
#include "pattern.hh"

namespace Dune {
namespace XT {
namespace LA {

// forwards
template <class ScalarImp>
class CommonDenseVector;

template <class ScalarImp>
class CommonDenseMatrix;

namespace internal {

/// Traits for CommonDenseVector
template <class ScalarImp = double>
class CommonDenseVectorTraits
{
public:
  typedef typename Dune::FieldTraits<ScalarImp>::field_type ScalarType;
  typedef typename Dune::FieldTraits<ScalarImp>::real_type RealType;
  typedef CommonDenseVector<ScalarType> derived_type;
  typedef Dune::DynamicVector<ScalarType> BackendType;
};

template <class ScalarImp = double>
class CommonDenseMatrixTraits
{
public:
  typedef typename Dune::FieldTraits<ScalarImp>::field_type ScalarType;
  typedef typename Dune::FieldTraits<ScalarImp>::real_type RealType;
  typedef CommonDenseMatrix<ScalarType> derived_type;
  typedef Dune::DynamicMatrix<ScalarType> BackendType;
};

} // namespace internal

/**
 *  \brief A dense vector implementation of VectorInterface using the Dune::DynamicVector.
 */
template <class ScalarImp = double>
class CommonDenseVector : public VectorInterface<internal::CommonDenseVectorTraits<ScalarImp>, ScalarImp>,
                          public ProvidesBackend<internal::CommonDenseVectorTraits<ScalarImp>>,
                          public ProvidesDataAccess<internal::CommonDenseVectorTraits<ScalarImp>>
{
  typedef CommonDenseVector<ScalarImp> ThisType;
  typedef VectorInterface<internal::CommonDenseVectorTraits<ScalarImp>, ScalarImp> VectorInterfaceType;

public:
  typedef internal::CommonDenseVectorTraits<ScalarImp> Traits;
  typedef typename Traits::ScalarType ScalarType;
  typedef typename Traits::RealType RealType;
  typedef typename Traits::BackendType BackendType;

  explicit CommonDenseVector(const size_t ss = 0, const ScalarType value = ScalarType(0))
    : backend_(new BackendType(ss, value))
  {
  }

  explicit CommonDenseVector(const std::vector<ScalarType>& other)
    : backend_(new BackendType(other.size()))
  {
    for (size_t ii = 0; ii < other.size(); ++ii)
      backend_->operator[](ii) = other[ii];
  }

  explicit CommonDenseVector(const std::initializer_list<ScalarType>& other)
    : backend_(new BackendType(other.size()))
  {
    size_t ii = 0;
    for (auto element : other) {
      backend_->operator[](ii) = element;
      ++ii;
    }
  } // CommonDenseVector(...)

  CommonDenseVector(const ThisType& other) = default;

  explicit CommonDenseVector(const BackendType& other, const bool /*prune*/ = false,
                             const ScalarType /*eps*/ = Common::FloatCmp::DefaultEpsilon<ScalarType>::value())
    : backend_(new BackendType(other))
  {
  }

  /**
   *  \note Takes ownership of backend_ptr in the sense that you must not delete it afterwards!
   */
  explicit CommonDenseVector(BackendType* backend_ptr)
    : backend_(backend_ptr)
  {
  }

  explicit CommonDenseVector(std::shared_ptr<BackendType> backend_ptr)
    : backend_(backend_ptr)
  {
  }

  ThisType& operator=(const ThisType& other)
  {
    backend_ = other.backend_;
    return *this;
  }

  ThisType& operator=(const ScalarType& value)
  {
    ensure_uniqueness();
    for (auto& element : *this)
      element = value;
    return *this;
  } // ... operator=(...)

  /**
   *  \note Does a deep copy.
   */
  ThisType& operator=(const BackendType& other)
  {
    backend_ = std::make_shared<BackendType>(other);
    return *this;
  }

  /// \name Required by the ProvidesBackend interface.
  /// \{

  BackendType& backend()
  {
    ensure_uniqueness();
    return *backend_;
  } // ... backend(...)

  const BackendType& backend() const
  {
    ensure_uniqueness();
    return *backend_;
  } // ... backend(...)

  /// \}
  /// \name Required by ProvidesDataAccess.
  /// \{

  ScalarType* data()
  {
    return &(backend()[0]);
  }

  /// \}
  /// \name Required by ContainerInterface.
  /// \{

  ThisType copy() const
  {
    return ThisType(*backend_);
  }

  void scal(const ScalarType& alpha)
  {
    backend() *= alpha;
  } // ... scal(...)

  void axpy(const ScalarType& alpha, const ThisType& xx)
  {
    if (xx.size() != size())
      DUNE_THROW(Common::Exceptions::shapes_do_not_match,
                 "The size of x (" << xx.size() << ") does not match the size of this (" << size() << ")!");
    ensure_uniqueness();
    auto& this_ref     = *backend_;
    const auto& xx_ref = *(xx.backend_);
    for (size_t ii = 0; ii < this_ref.size(); ++ii)
      this_ref[ii] += alpha * xx_ref[ii];
  } // ... axpy(...)

  bool has_equal_shape(const ThisType& other) const
  {
    return size() == other.size();
  }

  /// \}
  /// \name Required by VectorInterface.
  /// \{

  inline size_t size() const
  {
    return backend_->size();
  }

  void add_to_entry(const size_t ii, const ScalarType& value)
  {
    assert(ii < size());
    ensure_uniqueness();
    backend_->operator[](ii) += value;
  } // ... add_to_entry(...)

  void set_entry(const size_t ii, const ScalarType& value)
  {
    assert(ii < size());
    ensure_uniqueness();
    backend_->operator[](ii) = value;
  } // ... set_entry(...)

  ScalarType get_entry(const size_t ii) const
  {
    assert(ii < size());
    return backend_->operator[](ii);
  } // ... get_entry(...)

private:
  inline ScalarType& get_entry_ref(const size_t ii)
  {
    return backend()[ii];
  }

  inline const ScalarType& get_entry_ref(const size_t ii) const
  {
    return backend_->operator[](ii);
  }

public:
  /// \}
  /// \name These methods override default implementations from VectorInterface.
  /// \{

  virtual ScalarType dot(const ThisType& other) const override final
  {
    if (other.size() != size())
      DUNE_THROW(Common::Exceptions::shapes_do_not_match,
                 "The size of other (" << other.size() << ") does not match the size of this (" << size() << ")!");
    return backend_->operator*(*(other.backend_));
  } // ... dot(...)

  virtual RealType l1_norm() const override final
  {
    return backend_->one_norm();
  }

  virtual RealType l2_norm() const override final
  {
    return backend_->two_norm();
  }

  virtual RealType sup_norm() const override final
  {
    return backend_->infinity_norm();
  }

  virtual void add(const ThisType& other, ThisType& result) const override final
  {
    if (other.size() != size())
      DUNE_THROW(Common::Exceptions::shapes_do_not_match,
                 "The size of other (" << other.size() << ") does not match the size of this (" << size() << ")!");
    if (result.size() != size())
      DUNE_THROW(Common::Exceptions::shapes_do_not_match,
                 "The size of result (" << result.size() << ") does not match the size of this (" << size() << ")!");
    BackendType& result_ref = result.backend();
    for (size_t ii = 0; ii < size(); ++ii)
      result_ref[ii] = backend_->operator[](ii) + other.backend_->operator[](ii);
  } // ... add(...)

  virtual void iadd(const ThisType& other) override final
  {
    if (other.size() != size())
      DUNE_THROW(Common::Exceptions::shapes_do_not_match,
                 "The size of other (" << other.size() << ") does not match the size of this (" << size() << ")!");
    backend() += *(other.backend_);
  } // ... iadd(...)

  virtual void sub(const ThisType& other, ThisType& result) const override final
  {
    if (other.size() != size())
      DUNE_THROW(Common::Exceptions::shapes_do_not_match,
                 "The size of other (" << other.size() << ") does not match the size of this (" << size() << ")!");
    if (result.size() != size())
      DUNE_THROW(Common::Exceptions::shapes_do_not_match,
                 "The size of result (" << result.size() << ") does not match the size of this (" << size() << ")!");
    BackendType& result_ref = result.backend();
    for (size_t ii = 0; ii < size(); ++ii)
      result_ref[ii] = backend_->operator[](ii)-other.backend_->operator[](ii);
  } // ... sub(...)

  virtual void isub(const ThisType& other) override final
  {
    if (other.size() != size())
      DUNE_THROW(Common::Exceptions::shapes_do_not_match,
                 "The size of other (" << other.size() << ") does not match the size of this (" << size() << ")!");
    backend() -= *(other.backend_);
  } // ... isub(...)

  /// \}
  /// \name Imported from VectorInterface.
  /// \{

  using VectorInterfaceType::add;
  using VectorInterfaceType::sub;

  /// \}

private:
  /**
   * \see ContainerInterface
   */
  inline void ensure_uniqueness() const
  {
    if (!backend_.unique())
      backend_ = std::make_shared<BackendType>(*backend_);
  } // ... ensure_uniqueness(...)

  friend class VectorInterface<internal::CommonDenseVectorTraits<ScalarType>, ScalarType>;
  friend class CommonDenseMatrix<ScalarType>;

  mutable std::shared_ptr<BackendType> backend_;
}; // class CommonDenseVector

/**
 *  \brief  A dense matrix implementation of MatrixInterface using the Dune::DynamicMatrix.
 */
template <class ScalarImp = double>
class CommonDenseMatrix : public MatrixInterface<internal::CommonDenseMatrixTraits<ScalarImp>, ScalarImp>,
                          public ProvidesBackend<internal::CommonDenseMatrixTraits<ScalarImp>>
{
  typedef CommonDenseMatrix<ScalarImp> ThisType;
  typedef MatrixInterface<internal::CommonDenseMatrixTraits<ScalarImp>, ScalarImp> MatrixInterfaceType;

public:
  typedef internal::CommonDenseMatrixTraits<ScalarImp> Traits;
  typedef typename Traits::BackendType BackendType;
  typedef typename Traits::ScalarType ScalarType;
  typedef typename Traits::RealType RealType;

  explicit CommonDenseMatrix(const size_t rr = 0, const size_t cc = 0, const ScalarType value = ScalarType(0))
    : backend_(new BackendType(rr, cc, value))
  {
  }

  /// This constructors ignores the given pattern and initializes the matrix with 0.
  CommonDenseMatrix(const size_t rr, const size_t cc, const SparsityPatternDefault& /*pattern*/)
    : backend_(new BackendType(rr, cc, ScalarType(0)))
  {
  }

  CommonDenseMatrix(const ThisType& other)
    : backend_(other.backend_)
  {
  }

  /**
   * \note If prune == true, this implementation is not optimal!
   */
  explicit CommonDenseMatrix(const BackendType& other, const bool prune = false,
                             const typename Common::FloatCmp::DefaultEpsilon<ScalarType>::Type eps =
                                 Common::FloatCmp::DefaultEpsilon<ScalarType>::value())
  {
    if (prune)
      backend_ = ThisType(other).pruned(eps).backend_;
    else
      backend_ = std::make_shared<BackendType>(other);
  }

  template <class T>
  CommonDenseMatrix(const DenseMatrix<T>& other)
    : backend_(new BackendType(other.rows(), other.cols()))
  {
    for (size_t ii = 0; ii < other.rows(); ++ii)
      for (size_t jj = 0; jj < other.cols(); ++jj)
        set_entry(ii, jj, other[ii][jj]);
  } // CommonDenseMatrix(...)

  /**
   *  \note Takes ownership of backend_ptr in the sense that you must not delete it afterwards!
   */
  explicit CommonDenseMatrix(BackendType* backend_ptr)
    : backend_(backend_ptr)
  {
  }

  explicit CommonDenseMatrix(std::shared_ptr<BackendType> backend_ptr)
    : backend_(backend_ptr)
  {
  }

  ThisType& operator=(const ThisType& other)
  {
    backend_ = other.backend_;
    return *this;
  }

  /**
   *  \note Does a deep copy.
   */
  ThisType& operator=(const BackendType& other)
  {
    backend_ = std::make_shared<BackendType>(other);
    return *this;
  }

  /// \name Required by the ProvidesBackend interface.
  /// \{

  BackendType& backend()
  {
    ensure_uniqueness();
    return *backend_;
  }

  const BackendType& backend() const
  {
    ensure_uniqueness();
    return *backend_;
  }

  /// \}
  /// \name Required by ContainerInterface.
  /// \{

  ThisType copy() const
  {
    return ThisType(*backend_);
  }

  void scal(const ScalarType& alpha)
  {
    backend() *= alpha;
  }

  void axpy(const ScalarType& alpha, const ThisType& xx)
  {
    if (!has_equal_shape(xx))
      DUNE_THROW(Common::Exceptions::shapes_do_not_match,
                 "The shape of xx (" << xx.rows() << "x" << xx.cols() << ") does not match the shape of this ("
                                     << rows()
                                     << "x"
                                     << cols()
                                     << ")!");
    backend().axpy(alpha, *(xx.backend_));
  } // ... axpy(...)

  bool has_equal_shape(const ThisType& other) const
  {
    return (rows() == other.rows()) && (cols() == other.cols());
  }

  /// \}
  /// \name Required by MatrixInterface.
  /// \{

  inline size_t rows() const
  {
    return backend_->rows();
  }

  inline size_t cols() const
  {
    return backend_->cols();
  }

  inline void mv(const VectorInterface<internal::CommonDenseVectorTraits<ScalarType>, ScalarType>& xx,
                 VectorInterface<internal::CommonDenseVectorTraits<ScalarType>, ScalarType>& yy) const
  {
    mv(xx.as_imp(), yy.as_imp());
  }

  inline void mv(const CommonDenseVector<ScalarType>& xx, CommonDenseVector<ScalarType>& yy) const
  {
    backend_->mv(*(xx.backend_), yy.backend());
  }

  void add_to_entry(const size_t ii, const size_t jj, const ScalarType& value)
  {
    assert(ii < rows());
    assert(jj < cols());
    backend()[ii][jj] += value;
  } // ... add_to_entry(...)

  void set_entry(const size_t ii, const size_t jj, const ScalarType& value)
  {
    assert(ii < rows());
    assert(jj < cols());
    backend()[ii][jj] = value;
  } // ... set_entry(...)

  ScalarType get_entry(const size_t ii, const size_t jj) const
  {
    assert(ii < rows());
    assert(jj < cols());
    return backend_->operator[](ii)[jj];
  } // ... get_entry(...)

  void clear_row(const size_t ii)
  {
    if (ii >= rows())
      DUNE_THROW(Common::Exceptions::index_out_of_range,
                 "Given ii (" << ii << ") is larger than the rows of this (" << rows() << ")!");
    backend()[ii] *= ScalarType(0);
  } // ... clear_row(...)

  void clear_col(const size_t jj)
  {
    if (jj >= cols())
      DUNE_THROW(Common::Exceptions::index_out_of_range,
                 "Given jj (" << jj << ") is larger than the cols of this (" << cols() << ")!");
    BackendType& backend_ref = backend();
    for (size_t ii = 0; ii < rows(); ++ii)
      backend_ref[ii][jj] = ScalarType(0);
  } // ... clear_col(...)

  void unit_row(const size_t ii)
  {
    if (ii >= cols())
      DUNE_THROW(Common::Exceptions::index_out_of_range,
                 "Given ii (" << ii << ") is larger than the cols of this (" << cols() << ")!");
    if (ii >= rows())
      DUNE_THROW(Common::Exceptions::index_out_of_range,
                 "Given ii (" << ii << ") is larger than the rows of this (" << rows() << ")!");
    auto& row = backend()[ii];
    for (size_t jj = 0; jj < cols(); ++jj)
      row[jj] = ScalarType(0);
    row[ii]   = ScalarType(1);
  } // ... unit_row(...)

  void unit_col(const size_t jj)
  {
    if (jj >= cols())
      DUNE_THROW(Common::Exceptions::index_out_of_range,
                 "Given jj (" << jj << ") is larger than the cols of this (" << cols() << ")!");
    if (jj >= rows())
      DUNE_THROW(Common::Exceptions::index_out_of_range,
                 "Given jj (" << jj << ") is larger than the rows of this (" << rows() << ")!");
    ensure_uniqueness();
    for (size_t ii = 0; ii < rows(); ++ii)
      backend_->operator[](ii)[jj] = ScalarType(0);
    backend_->operator[](jj)[jj] = ScalarType(1);
  } // ... unit_col(...)

  bool valid() const
  {
    for (size_t ii = 0; ii < rows(); ++ii) {
      const auto& row_vec = backend_->operator[](ii);
      for (size_t jj = 0; jj < cols(); ++jj) {
        const auto& entry = row_vec[jj];
        if (Common::isnan(entry) || Common::isinf(entry))
          return false;
      }
    }
    return true;
  } // ... valid(...)

  /// \}

private:
  /**
   * \see ContainerInterface
   */
  inline void ensure_uniqueness() const
  {
    if (!backend_.unique())
      backend_ = std::make_shared<BackendType>(*backend_);
  } // ... ensure_uniqueness(...)

  mutable std::shared_ptr<BackendType> backend_;
}; // class CommonDenseMatrix

} // namespace LA
namespace Common {

template <class T>
struct VectorAbstraction<LA::CommonDenseVector<T>>
    : public LA::internal::VectorAbstractionBase<LA::CommonDenseVector<T>>
{
};

template <class T>
struct MatrixAbstraction<LA::CommonDenseMatrix<T>>
    : public LA::internal::MatrixAbstractionBase<LA::CommonDenseMatrix<T>>
{
};

} // namespace Common
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_LA_CONTAINER_COMMON_HH


==> anc/xt-super/dune-xt-la/dune/xt/la/container/container-interface.hh <==
// This file is part of the dune-xt-la project:
//   https://github.com/dune-community/dune-xt-la
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2014 - 2016)
//   Rene Milk       (2014 - 2015)
//   Tobias Leibner  (2014 - 2015)

#ifndef DUNE_XT_LA_CONTAINER_CONTAINER_INTERFACE_HH
#define DUNE_XT_LA_CONTAINER_CONTAINER_INTERFACE_HH

#include <cmath>
#include <limits>
#include <type_traits>

#include <boost/numeric/conversion/cast.hpp>

#include <dune/xt/common/crtp.hh>
#include <dune/xt/common/exceptions.hh>
#include <dune/xt/common/type_traits.hh>

namespace Dune {
namespace XT {
namespace LA {

enum class Backends
{
  common_dense,
  istl_sparse,
  eigen_dense,
  eigen_sparse,
  none
}; // enum class Backends

static constexpr Backends default_backend =
#if HAVE_EIGEN
    Backends::eigen_sparse;
#elif HAVE_DUNE_ISTL
    Backends::istl_sparse;
#else
    Backends::common_dense;
#endif

static constexpr Backends default_sparse_backend =
#if HAVE_EIGEN
    Backends::eigen_sparse;
#elif HAVE_DUNE_ISTL
    Backends::istl_sparse;
#else
    Backends::none;
#endif

static constexpr Backends default_dense_backend =
#if HAVE_EIGEN
    Backends::eigen_dense;
#else
    Backends::common_dense;
#endif

/**
 *  \brief  Contains tags mostly needed for python bindings.
 */
namespace Tags {

class ContainerInterface
{
};
class ProvidesDataAccess
{
};

} // namespace Tags
namespace internal {

/**
 * \brief Tries a boost::numeric_cast and throws an Exceptions::wrong_input_given on failure.
 *
 *        This can be used in the ctor initializer list.
 */
template <class Out, class In>
static Out boost_numeric_cast(const In& in)
{
  try {
    return boost::numeric_cast<Out>(in);
  } catch (boost::bad_numeric_cast& ee) {
    DUNE_THROW(Common::Exceptions::wrong_input_given,
               "There was an error in boost converting '" << in << "' to '" << Common::Typename<Out>::value() << "': "
                                                          << ee.what());
  }
} // ... boost_numeric_cast(...)

} // namespace internal

template <class Traits>
class ProvidesBackend : public CRTPInterface<ProvidesBackend<Traits>, Traits>
{
public:
  typedef typename Traits::BackendType BackendType;

  inline BackendType& backend()
  {
    CHECK_CRTP(this->as_imp().backend());
    return this->as_imp().backend();
  }

  inline const BackendType& backend() const
  {
    CHECK_CRTP(this->as_imp().backend());
    return this->as_imp().backend();
  }
}; // class ProvidesBackend

/**
 * \brief Interface for all containers (vectors and matrices).
 *
 * \note  All derived classes are supposed to implement copy-on-write. This can be achieved by internally holding a
 *        shared_prt to the appropriate backend and by passing this shared_prt around on copy, move or assingment. Any
 *        class method that writes to the backend or exposes a reference to the backend is then required to make a deep
 *        copy of the backend, if it is not the sole owner of this resource. This can for instance be achieved by
 *        calling a private method:
\code
  inline void ensure_uniqueness() const
  {
    if (!backend_.unique())
      backend_ = std::make_shared< BackendType >(*backend_);
  }
\endcode
 */
template <class Traits, class ScalarImp = typename Traits::ScalarType>
class ContainerInterface : public Tags::ContainerInterface,
                           public CRTPInterface<ContainerInterface<Traits, ScalarImp>, Traits>
{
  typedef CRTPInterface<ContainerInterface<Traits, ScalarImp>, Traits> CRTP;
  static_assert(std::is_same<ScalarImp, typename Traits::ScalarType>::value, "");

public:
  typedef ScalarImp ScalarType;
  typedef typename Traits::RealType RealType;

  using typename CRTP::derived_type;

  virtual ~ContainerInterface()
  {
  }

  /// \name Have to be implemented by a derived class!
  /// \{

  /**
   * \brief   Creates a (deep) copy of the underlying resource
   * \return  A new container
   */
  inline derived_type copy() const
  {
    CHECK_CRTP(this->as_imp().copy());
    return this->as_imp().copy();
  }

  /**
   * \brief BLAS SCAL operation (in-place sclar multiplication).
   * \param alpha The scalar coefficient with which each element of the container is multiplied.
   */
  inline void scal(const ScalarType& alpha)
  {
    CHECK_AND_CALL_CRTP(this->as_imp().scal(alpha));
  }

  /**
   * \brief BLAS AXPY operation.
   * \param alpha The scalar coefficient with which each element of the container is multiplied
   * \param xx    Container that is to be elementwise added.
   */
  inline void axpy(const ScalarType& alpha, const derived_type& xx)
  {
    CHECK_AND_CALL_CRTP(this->as_imp().axpy(alpha, xx));
  }

  /**
   * \brief Test for equal sizes.
   * \param other Container the sizes of which this is to be compared to.
   */
  inline bool has_equal_shape(const derived_type& other) const
  {
    CHECK_CRTP(this->as_imp().has_equal_shape(other));
    return this->as_imp().has_equal_shape(other);
  }

  /// \}
  /// \name Are provided by the interface for convenience!
  /// \note Those marked as virtual may be implemented more efficiently in a derived class!
  /// \{

  static std::string type_this()
  {
    return Common::Typename<derived_type>::value();
  }

  virtual derived_type& operator*=(const ScalarType& alpha)
  {
    scal(alpha);
    return this->as_imp();
  }
  /// \}
}; // class ContainerInterface

namespace internal {

template <class C>
struct is_container_helper
{
  DXTC_has_typedef_initialize_once(Traits);
  DXTC_has_typedef_initialize_once(ScalarType);

  static const bool is_candidate = DXTC_has_typedef(Traits)<C>::value && DXTC_has_typedef(ScalarType)<C>::value;
}; // class is_container_helper

} // namespace internal

template <class C, bool candidate = internal::is_container_helper<C>::is_candidate>
struct is_container : public std::is_base_of<ContainerInterface<typename C::Traits, typename C::ScalarType>, C>
{
};

template <class C>
struct is_container<C, false> : public std::false_type
{
};

template <class Traits>
class ProvidesConstContainer : public CRTPInterface<ProvidesConstContainer<Traits>, Traits>
{
public:
  typedef typename Traits::ContainerType ContainerType;

  inline std::shared_ptr<const ContainerType> container() const
  {
    CHECK_CRTP(this->as_imp().container());
    return this->as_imp().container();
  }
}; // class ProvidesConstContainer

template <class Traits>
class ProvidesContainer : public ProvidesConstContainer<Traits>
{
  typedef ProvidesConstContainer<Traits> BaseType;

public:
  typedef typename Traits::ContainerType ContainerType;

  using BaseType::container;

  inline std::shared_ptr<ContainerType> container()
  {
    CHECK_CRTP(this->as_imp().container());
    return this->as_imp().container();
  }
}; // class ProvidesContainer

template <class Traits>
class ProvidesDataAccess : public CRTPInterface<ProvidesDataAccess<Traits>, Traits>, public Tags::ProvidesDataAccess
{
public:
  typedef typename Traits::ScalarType ScalarType;

  inline ScalarType* data()
  {
    CHECK_CRTP(this->as_imp().data());
    return this->as_imp().data();
  }
}; // class ProvidesDataAccess

} // namespace LA
} // namespace XT
} // namespace Dune

#endif // #ifndef DUNE_XT_LA_CONTAINER_CONTAINER_INTERFACE_HH


==> anc/xt-super/dune-xt-la/dune/xt/la/container/eigen.hh <==
// This file is part of the dune-xt-la project:
//   https://github.com/dune-community/dune-xt-la
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2012 - 2014, 2016)
//   Rene Milk       (2013 - 2015)
//   Sven Kaulmann   (2014)
//   Tobias Leibner  (2014)

#ifndef DUNE_XT_LA_CONTAINER_EIGEN_HH
#define DUNE_XT_LA_CONTAINER_EIGEN_HH

#include "eigen/dense.hh"
#include "eigen/sparse.hh"

#endif // DUNE_XT_LA_CONTAINER_EIGEN_HH


==> anc/xt-super/dune-xt-la/dune/xt/la/container/eigen/base.hh <==
// This file is part of the dune-xt-la project:
//   https://github.com/dune-community/dune-xt-la
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Barbara Verfürth (2015)
//   Felix Schindler  (2014 - 2016)
//   Rene Milk        (2015)
//   Tobias Leibner   (2014)

#ifndef DUNE_XT_LA_CONTAINER_EIGEN_BASE_HH
#define DUNE_XT_LA_CONTAINER_EIGEN_BASE_HH

#include <memory>
#include <type_traits>
#include <vector>
#include <complex>

#include <dune/xt/common/disable_warnings.hh>
#if HAVE_EIGEN
#include <Eigen/Core>
#endif
#include <dune/xt/common/reenable_warnings.hh>

#include <dune/common/typetraits.hh>
#include <dune/common/ftraits.hh>

#include <dune/xt/common/exceptions.hh>
#include <dune/xt/common/crtp.hh>
#include <dune/xt/common/float_cmp.hh>

#include "dune/xt/la/container/interfaces.hh"

namespace Dune {
namespace XT {
namespace LA {

template <class ScalarImp>
class EigenDenseMatrix;

template <class ScalarType>
class EigenRowMajorSparseMatrix;

#if HAVE_EIGEN

template <class Traits, class ScalarImp>
class EigenBaseVector;

/**
 *  \brief Base class for all eigen implementations of VectorInterface.
 */
template <class ImpTraits, class ScalarImp = double>
class EigenBaseVector : public VectorInterface<ImpTraits, ScalarImp>, public ProvidesBackend<ImpTraits>
{
  typedef VectorInterface<ImpTraits, ScalarImp> VectorInterfaceType;
  typedef EigenBaseVector<ImpTraits, ScalarImp> ThisType;

public:
  typedef ImpTraits Traits;
  typedef typename Traits::ScalarType ScalarType;
  typedef typename Traits::RealType RealType;
  typedef typename Traits::BackendType BackendType;
  typedef typename Traits::derived_type VectorImpType;

  VectorImpType& operator=(const ThisType& other)
  {
    if (this != &other)
      backend_ = other.backend_;
    return this->as_imp();
  } // ... operator=(...)

  VectorImpType& operator=(const ScalarType& value)
  {
    ensure_uniqueness();
    for (auto& element : *this)
      element = value;
    return this->as_imp();
  } // ... operator=(...)

  /// \name Required by the ProvidesBackend interface.
  /// \{

  BackendType& backend()
  {
    ensure_uniqueness();
    return *backend_;
  }

  const BackendType& backend() const
  {
    ensure_uniqueness();
    return *backend_;
  }

  /// \}
  /// \name Required by ContainerInterface.
  /// \{

  VectorImpType copy() const
  {
    return VectorImpType(*backend_);
  }

  void scal(const ScalarType& alpha)
  {
    backend() *= alpha;
  }

  template <class T>
  void axpy(const ScalarType& alpha, const EigenBaseVector<T, ScalarType>& xx)
  {
    if (xx.size() != size())
      DUNE_THROW(Common::Exceptions::shapes_do_not_match,
                 "The size of xx (" << xx.size() << ") does not match the size of this (" << size() << ")!");
    backend() += alpha * xx.backend();
  } // ... axpy(...)

  bool has_equal_shape(const VectorImpType& other) const
  {
    return size() == other.size();
  }

  /// \}
  /// \name Required by VectorInterface.
  /// \{

  inline size_t size() const
  {
    return backend_->size();
  }

  void add_to_entry(const size_t ii, const ScalarType& value)
  {
    assert(ii < size());
    backend()(ii) += value;
  }

  void set_entry(const size_t ii, const ScalarType& value)
  {
    assert(ii < size());
    backend()(ii) = value;
  }

  ScalarType get_entry(const size_t ii) const
  {
    assert(ii < size());
    return backend_->operator[](ii);
  }

protected:
  inline ScalarType& get_entry_ref(const size_t ii)
  {
    return backend()[ii];
  }

  inline const ScalarType& get_entry_ref(const size_t ii) const
  {
    return backend()[ii];
  }

  /// \}

public:
  /// \name These methods override default implementations from VectorInterface.
  /// \{

  virtual std::pair<size_t, RealType> amax() const override final
  {
    auto result            = std::make_pair(size_t(0), RealType(0));
    size_t min_index       = 0;
    size_t max_index       = 0;
    const RealType minimum = (backend_->cwiseAbs()).minCoeff(&min_index);
    const RealType maximum = (backend_->cwiseAbs()).maxCoeff(&max_index);
    if (maximum < minimum || (Common::FloatCmp::eq(maximum, minimum) && max_index > min_index)) {
      result.first  = min_index;
      result.second = minimum;
    } else {
      result.first  = max_index;
      result.second = maximum;
    }
    return result;
  } // ... amax(...)

  template <class T>
  ScalarType dot(const EigenBaseVector<T, ScalarType>& other) const
  {
    if (other.size() != size())
      DUNE_THROW(Common::Exceptions::shapes_do_not_match,
                 "The size of other (" << other.size() << ") does not match the size of this (" << size() << ")!");
    return backend_->transpose() * *(other.backend_);
  } // ... dot(...)

  virtual ScalarType dot(const VectorImpType& other) const override final
  {
    return this->template dot<Traits>(other);
  }

  virtual RealType l1_norm() const override final
  {
    return backend_->template lpNorm<1>();
  }

  virtual RealType l2_norm() const override final
  {
    return backend_->template lpNorm<2>();
  }

  virtual RealType sup_norm() const override final
  {
    return backend_->template lpNorm<::Eigen::Infinity>();
  }

  template <class T1, class T2>
  void add(const EigenBaseVector<T1, ScalarType>& other, EigenBaseVector<T2, ScalarType>& result) const
  {
    if (other.size() != size())
      DUNE_THROW(Common::Exceptions::shapes_do_not_match,
                 "The size of other (" << other.size() << ") does not match the size of this (" << size() << ")!");
    if (result.size() != size())
      DUNE_THROW(Common::Exceptions::shapes_do_not_match,
                 "The size of result (" << result.size() << ") does not match the size of this (" << size() << ")!");
    result.backend() = *backend_ + *(other.backend_);
  } // ... add(...)

  virtual void add(const VectorImpType& other, VectorImpType& result) const override final
  {
    return this->template add<Traits, Traits>(other, result);
  }

  template <class T>
  void iadd(const EigenBaseVector<T, ScalarType>& other)
  {
    if (other.size() != size())
      DUNE_THROW(Common::Exceptions::shapes_do_not_match,
                 "The size of other (" << other.size() << ") does not match the size of this (" << size() << ")!");
    backend() += *(other.backend_);
  } // ... iadd(...)

  virtual void iadd(const VectorImpType& other) override final
  {
    return this->template iadd<Traits>(other);
  }

  template <class T1, class T2>
  void sub(const EigenBaseVector<T1, ScalarType>& other, EigenBaseVector<T2, ScalarType>& result) const
  {
    if (other.size() != size())
      DUNE_THROW(Common::Exceptions::shapes_do_not_match,
                 "The size of other (" << other.size() << ") does not match the size of this (" << size() << ")!");
    if (result.size() != size())
      DUNE_THROW(Common::Exceptions::shapes_do_not_match,
                 "The size of result (" << result.size() << ") does not match the size of this (" << size() << ")!");
    result.backend() = *backend_ - *(other.backend_);
  } // ... sub(...)

  virtual void sub(const VectorImpType& other, VectorImpType& result) const override final
  {
    return this->template sub<Traits, Traits>(other, result);
  }

  template <class T>
  void isub(const EigenBaseVector<T, ScalarType>& other)
  {
    if (other.size() != size())
      DUNE_THROW(Common::Exceptions::shapes_do_not_match,
                 "The size of other (" << other.size() << ") does not match the size of this (" << size() << ")!");
    backend() -= *(other.backend_);
  } // ... isub(...)

  virtual void isub(const VectorImpType& other) override final
  {
    this->template isub<Traits>(other);
  }

  /// \{

  //! disambiguation necessary since it exists in multiple bases
  using VectorInterfaceType::as_imp;

private:
  /**
   * \see ContainerInterface
   */
  void ensure_uniqueness() const
  {
    CHECK_AND_CALL_CRTP(VectorInterfaceType::as_imp().ensure_uniqueness());
    VectorInterfaceType::as_imp().ensure_uniqueness();
  }

#ifndef NDEBUG
  //! disambiguation necessary since it exists in multiple bases
  using VectorInterfaceType::crtp_mutex_;
#endif

  friend class VectorInterface<Traits, ScalarType>;
  friend class EigenDenseMatrix<ScalarType>;
  friend class EigenRowMajorSparseMatrix<ScalarType>;

protected:
  mutable std::shared_ptr<BackendType> backend_;
}; // class EigenBaseVector

#else // HAVE_EIGEN

template <class Traits, class ScalarImp>
class EigenBaseVector
{
  static_assert(Dune::AlwaysFalse<ScalarImp>::value, "You are missing Eigen!");
};

#endif // HAVE_EIGEN

} // namespace LA
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_LA_CONTAINER_EIGEN_BASE_HH


==> anc/xt-super/dune-xt-la/dune/xt/la/container/eigen/dense.hh <==
// This file is part of the dune-xt-la project:
//   https://github.com/dune-community/dune-xt-la
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Barbara Verfürth (2015)
//   Felix Schindler  (2014 - 2016)
//   Rene Milk        (2014 - 2015)
//   Tobias Leibner   (2014)

#ifndef DUNE_XT_LA_CONTAINER_EIGEN_DENSE_HH
#define DUNE_XT_LA_CONTAINER_EIGEN_DENSE_HH

#include <memory>
#include <type_traits>
#include <vector>
#include <initializer_list>
#include <complex>

#include <boost/numeric/conversion/cast.hpp>

#include <dune/xt/common/disable_warnings.hh>
#if HAVE_EIGEN
#include <Eigen/Core>
#endif
#include <dune/xt/common/reenable_warnings.hh>

#include <dune/common/typetraits.hh>
#include <dune/common/densematrix.hh>
#include <dune/common/ftraits.hh>

#include <dune/xt/common/exceptions.hh>
#include <dune/xt/common/crtp.hh>

#include "dune/xt/la/container/interfaces.hh"
#include "dune/xt/la/container/pattern.hh"

#include "base.hh"

namespace Dune {
namespace XT {
namespace LA {

// forwards
template <class ScalarImp>
class EigenDenseVector;

template <class T>
class EigenMappedDenseVector;

template <class ScalarImp>
class EigenDenseMatrix;

#if HAVE_EIGEN

namespace internal {

/**
 *  \brief Traits for EigenDenseVector.
 */
template <class ScalarImp = double>
class EigenDenseVectorTraits
{
public:
  typedef typename Dune::FieldTraits<ScalarImp>::field_type ScalarType;
  typedef typename Dune::FieldTraits<ScalarImp>::real_type RealType;
  typedef EigenDenseVector<ScalarType> derived_type;
  typedef typename ::Eigen::Matrix<ScalarType, ::Eigen::Dynamic, 1> BackendType;
}; // class EigenDenseVectorTraits

/**
 *  \brief Traits for EigenMappedDenseVector.
 */
template <class ScalarImp = double>
class EigenMappedDenseVectorTraits
{
  typedef typename ::Eigen::Matrix<ScalarImp, ::Eigen::Dynamic, 1> PlainBackendType;

public:
  typedef typename Dune::FieldTraits<ScalarImp>::field_type ScalarType;
  typedef typename Dune::FieldTraits<ScalarImp>::real_type RealType;
  typedef EigenMappedDenseVector<ScalarType> derived_type;
  typedef Eigen::Map<PlainBackendType> BackendType;
}; // class EigenMappedDenseVectorTraits

/**
 *  \brief Traits for EigenDenseMatrix.
 */
template <class ScalarImp = double>
class EigenDenseMatrixTraits
{
public:
  typedef typename Dune::FieldTraits<ScalarImp>::field_type ScalarType;
  typedef typename Dune::FieldTraits<ScalarImp>::real_type RealType;
  typedef EigenDenseMatrix<ScalarType> derived_type;
  typedef typename ::Eigen::Matrix<ScalarType, ::Eigen::Dynamic, ::Eigen::Dynamic> BackendType;
}; // class EigenDenseMatrixTraits

} // namespace internal

/**
 *  \brief A dense vector implementation of VectorInterface using the eigen backend.
 */
template <class ScalarImp = double>
class EigenDenseVector : public EigenBaseVector<internal::EigenDenseVectorTraits<ScalarImp>, ScalarImp>,
                         public ProvidesDataAccess<internal::EigenDenseVectorTraits<ScalarImp>>
{
  typedef EigenDenseVector<ScalarImp> ThisType;
  typedef VectorInterface<internal::EigenDenseVectorTraits<ScalarImp>, ScalarImp> VectorInterfaceType;
  typedef EigenBaseVector<internal::EigenDenseVectorTraits<ScalarImp>, ScalarImp> BaseType;

public:
  typedef internal::EigenDenseVectorTraits<ScalarImp> Traits;
  typedef typename Traits::ScalarType ScalarType;
  typedef typename Traits::RealType RealType;
  typedef typename Traits::BackendType BackendType;

private:
  typedef typename BackendType::Index EIGEN_size_t;

public:
  explicit EigenDenseVector(const size_t ss = 0, const ScalarType value = ScalarType(0))
  {
    backend_ = std::make_shared<BackendType>(ss);
    backend_->setOnes();
    backend_->operator*=(value);
  }

  explicit EigenDenseVector(const std::vector<ScalarType>& other)
  {
    backend_ = std::make_shared<BackendType>(internal::boost_numeric_cast<EIGEN_size_t>(other.size()));
    for (size_t ii = 0; ii < other.size(); ++ii)
      backend_->operator[](ii) = other[ii];
  }

  explicit EigenDenseVector(const std::initializer_list<ScalarType>& other)
  {
    backend_  = std::make_shared<BackendType>(internal::boost_numeric_cast<EIGEN_size_t>(other.size()));
    size_t ii = 0;
    for (auto element : other)
      backend_->operator[](ii++) = element;
  }

  explicit EigenDenseVector(const BackendType& other, const bool /*prune*/ = false,
                            const ScalarType /*eps*/ = Common::FloatCmp::DefaultEpsilon<ScalarType>::value())
  {
    backend_ = std::make_shared<BackendType>(other);
  }

  /**
   *  \note Takes ownership of backend_ptr in the sense that you must not delete it afterwards!
   */
  explicit EigenDenseVector(BackendType* backend_ptr)
  {
    backend_ = std::shared_ptr<BackendType>(backend_ptr);
  }

  explicit EigenDenseVector(std::shared_ptr<BackendType> backend_ptr)
  {
    backend_ = backend_ptr;
  }

  using BaseType::operator=;

  /**
   *  \note Does a deep copy.
   */
  ThisType& operator=(const BackendType& other)
  {
    backend_ = std::make_shared<BackendType>(other);
    return *this;
  } // ... operator=(...)

  using VectorInterfaceType::add;
  using VectorInterfaceType::sub;
  using BaseType::backend;

  /// \name Required by ProvidesDataAccess.
  /// \{

  ScalarType* data()
  {
    return backend().data();
  }

  /// \}

private:
  using BaseType::backend_;

  inline void ensure_uniqueness() const
  {
    if (!backend_.unique())
      backend_ = std::make_shared<BackendType>(*(backend_));
  } // ... ensure_uniqueness(...)

  friend class EigenBaseVector<internal::EigenDenseVectorTraits<ScalarType>, ScalarType>;
}; // class EigenDenseVector

/**
 *  \brief  A dense vector implementation of VectorInterface using the eigen backend which wrappes a raw array.
 */
template <class ScalarImp = double>
class EigenMappedDenseVector : public EigenBaseVector<internal::EigenMappedDenseVectorTraits<ScalarImp>, ScalarImp>
{
  typedef EigenMappedDenseVector<ScalarImp> ThisType;
  typedef VectorInterface<internal::EigenMappedDenseVectorTraits<ScalarImp>, ScalarImp> VectorInterfaceType;
  typedef EigenBaseVector<internal::EigenMappedDenseVectorTraits<ScalarImp>, ScalarImp> BaseType;
  static_assert(std::is_same<ScalarImp, double>::value, "Undefined behaviour for non-double data!");

public:
  typedef internal::EigenMappedDenseVectorTraits<ScalarImp> Traits;
  typedef typename Traits::BackendType BackendType;
  typedef typename Traits::ScalarType ScalarType;
  typedef typename Traits::RealType RealType;

private:
  typedef typename BackendType::Index EIGEN_size_t;

public:
  /**
   *  \brief  This is the constructor of interest which wrappes a raw array.
   */
  EigenMappedDenseVector(ScalarType* data, size_t data_size)
  {
    backend_ = std::make_shared<BackendType>(data, internal::boost_numeric_cast<EIGEN_size_t>(data_size));
  }

  /**
   *  \brief  This constructor allows to create an instance of this type just like any other vector.
   */
  explicit EigenMappedDenseVector(const size_t ss = 0, const ScalarType value = ScalarType(0))
  {
    backend_ = std::make_shared<BackendType>(new ScalarType[ss], internal::boost_numeric_cast<EIGEN_size_t>(ss));
    backend_->setOnes();
    backend_->operator*=(value);
  }

  explicit EigenMappedDenseVector(const std::vector<ScalarType>& other)
  {
    backend_ = std::make_shared<BackendType>(new ScalarType[other.size()],
                                             internal::boost_numeric_cast<EIGEN_size_t>(other.size()));
    for (size_t ii = 0; ii < other.size(); ++ii)
      backend_->operator[](ii) = other[ii];
  }

  explicit EigenMappedDenseVector(const std::initializer_list<ScalarType>& other)
  {
    backend_ = std::make_shared<BackendType>(new ScalarType[other.size()],
                                             internal::boost_numeric_cast<EIGEN_size_t>(other.size()));
    size_t ii = 0;
    for (auto element : other)
      backend_->operator[](ii++) = element;
  }

  /**
   *  \brief  This constructor does not do a deep copy.
   */
  EigenMappedDenseVector(const ThisType& other)
  {
    backend_ = other.backend_;
  }

  /**
   * \brief This constructor does a deep copy.
   */
  explicit EigenMappedDenseVector(const BackendType& other, const bool /*prune*/ = false,
                                  const ScalarType /*eps*/ = Common::FloatCmp::DefaultEpsilon<ScalarType>::value())
  {
    backend_ = std::make_shared<BackendType>(new ScalarType[other.size()],
                                             internal::boost_numeric_cast<EIGEN_size_t>(other.size()));
    backend_->operator=(other);
  }

  /**
   *  \note Takes ownership of backend_ptr in the sense that you must not delete it afterwards!
   */
  explicit EigenMappedDenseVector(BackendType* backend_ptr)
  {
    backend_ = std::shared_ptr<BackendType>(backend_ptr);
  }

  explicit EigenMappedDenseVector(std::shared_ptr<BackendType> backend_ptr)
  {
    backend_ = backend_ptr;
  }

  using BaseType::operator=;

  /**
   * \brief does a deep copy;
   */
  ThisType& operator=(const BackendType& other)
  {
    backend_          = std::make_shared<BackendType>(new ScalarType[other.size()], other.size());
    backend_->operator=(other);
    return *this;
  }

  using VectorInterfaceType::add;
  using VectorInterfaceType::sub;
  using BaseType::backend;

private:
  using BaseType::backend_;

  inline void ensure_uniqueness() const
  {
    if (!backend_.unique()) {
      auto new_backend     = std::make_shared<BackendType>(new ScalarType[backend_->size()], backend_->size());
      new_backend->operator=(*(backend_));
      backend_             = new_backend;
    }
  } // ... ensure_uniqueness(...)

  friend class EigenBaseVector<internal::EigenMappedDenseVectorTraits<ScalarType>, ScalarType>;
}; // class EigenMappedDenseVector

/**
 *  \brief  A dense matrix implementation of MatrixInterface using the eigen backend.
 */
template <class ScalarImp = double>
class EigenDenseMatrix : public MatrixInterface<internal::EigenDenseMatrixTraits<ScalarImp>, ScalarImp>,
                         public ProvidesBackend<internal::EigenDenseMatrixTraits<ScalarImp>>,
                         public ProvidesDataAccess<internal::EigenDenseMatrixTraits<ScalarImp>>
{
  typedef EigenDenseMatrix<ScalarImp> ThisType;
  typedef MatrixInterface<internal::EigenDenseMatrixTraits<ScalarImp>, ScalarImp> MatrixInterfaceType;

public:
  typedef internal::EigenDenseMatrixTraits<ScalarImp> Traits;
  typedef typename Traits::BackendType BackendType;
  typedef typename Traits::ScalarType ScalarType;
  typedef typename Traits::RealType RealType;

private:
  typedef typename BackendType::Index EIGEN_size_t;

public:
  explicit EigenDenseMatrix(const size_t rr = 0, const size_t cc = 0, const ScalarType value = ScalarType(0))
    : backend_(new BackendType(rr, cc))
  {
    this->backend_->setOnes();
    this->backend_->operator*=(value);
  }

  /// This constructors ignores the given pattern and initializes the matrix with 0.
  EigenDenseMatrix(const size_t rr, const size_t cc, const SparsityPatternDefault& /*pattern*/)
    : backend_(new BackendType(internal::boost_numeric_cast<EIGEN_size_t>(rr),
                               internal::boost_numeric_cast<EIGEN_size_t>(cc)))
  {
    backend_->setZero();
  }

  EigenDenseMatrix(const ThisType& other) = default;

  /**
   * \note If prune == true, this implementation is not optimal!
   */
  explicit EigenDenseMatrix(const BackendType& other, const bool prune = false,
                            const typename Common::FloatCmp::DefaultEpsilon<ScalarType>::Type eps =
                                Common::FloatCmp::DefaultEpsilon<ScalarType>::value())
  {
    if (prune)
      backend_ = ThisType(other).pruned(eps).backend_;
    else
      backend_ = std::make_shared<BackendType>(other);
  }

  template <class M>
  EigenDenseMatrix(const MatrixInterface<M, ScalarType>& other)
    : backend_(new BackendType(other.rows(), other.cols()))
  {
    for (size_t ii = 0; ii < other.rows(); ++ii)
      for (size_t jj = 0; jj < other.cols(); ++jj)
        set_entry(ii, jj, other.get_entry(ii, jj));
  }

  template <class T>
  EigenDenseMatrix(const DenseMatrix<T>& other)
    : backend_(new BackendType(other.rows(), other.cols()))
  {
    for (size_t ii = 0; ii < other.rows(); ++ii)
      for (size_t jj = 0; jj < other.cols(); ++jj)
        set_entry(ii, jj, other[ii][jj]);
  }

  /**
   *  \note Takes ownership of backend_ptr in the sense that you must not delete it afterwards!
   */
  explicit EigenDenseMatrix(BackendType* backend_ptr)
    : backend_(backend_ptr)
  {
  }

  explicit EigenDenseMatrix(std::shared_ptr<BackendType> backend_ptr)
    : backend_(backend_ptr)
  {
  }

  ThisType& operator=(const ThisType& other)
  {
    backend_ = other.backend_;
    return *this;
  }

  /**
   *  \note Does a deep copy.
   */
  ThisType& operator=(const BackendType& other)
  {
    backend_ = std::make_shared<BackendType>(other);
    return *this;
  }

  /// \name Required by the ProvidesBackend interface.
  /// \{

  BackendType& backend()
  {
    ensure_uniqueness();
    return *backend_;
  }

  const BackendType& backend() const
  {
    ensure_uniqueness();
    return *backend_;
  }

  /// \}
  /// \name Required by the ProvidesDataAccess interface.
  /// \{

  ScalarType* data()
  {
    return backend_->data();
  }

  /// \}
  /// \name Required by ContainerInterface.
  /// \{

  ThisType copy() const
  {
    return ThisType(*backend_);
  }

  void scal(const ScalarType& alpha)
  {
    backend() *= alpha;
  }

  void axpy(const ScalarType& alpha, const ThisType& xx)
  {
    if (!has_equal_shape(xx))
      DUNE_THROW(Common::Exceptions::shapes_do_not_match,
                 "The shape of xx (" << xx.rows() << "x" << xx.cols() << ") does not match the shape of this ("
                                     << rows()
                                     << "x"
                                     << cols()
                                     << ")!");
    const auto& xx_ref = *(xx.backend_);
    backend() += alpha * xx_ref;
  } // ... axpy(...)

  bool has_equal_shape(const ThisType& other) const
  {
    return (rows() == other.rows()) && (cols() == other.cols());
  }

  /// \}
  /// \name Required by MatrixInterface.
  /// \{

  inline size_t rows() const
  {
    return backend_->rows();
  }

  inline size_t cols() const
  {
    return backend_->cols();
  }

  template <class T1, class T2>
  inline void mv(const EigenBaseVector<T1, ScalarType>& xx, EigenBaseVector<T2, ScalarType>& yy) const
  {
    yy.backend().transpose() = backend_->operator*(*xx.backend_);
  }

  void add_to_entry(const size_t ii, const size_t jj, const ScalarType& value)
  {
    assert(ii < rows());
    assert(jj < cols());
    backend()(ii, jj) += value;
  } // ... add_to_entry(...)

  void set_entry(const size_t ii, const size_t jj, const ScalarType& value)
  {
    assert(ii < rows());
    assert(jj < cols());
    backend()(ii, jj) = value;
  } // ... set_entry(...)

  ScalarType get_entry(const size_t ii, const size_t jj) const
  {
    assert(ii < rows());
    assert(jj < cols());
    return backend_->operator()(ii, jj);
  } // ... get_entry(...)

  void clear_row(const size_t ii)
  {
    if (ii >= rows())
      DUNE_THROW(Common::Exceptions::index_out_of_range,
                 "Given ii (" << ii << ") is larger than the rows of this (" << rows() << ")!");
    ensure_uniqueness();
    for (size_t jj = 0; jj < cols(); ++jj)
      backend_->operator()(ii, jj) = ScalarType(0);
  } // ... clear_row(...)

  void clear_col(const size_t jj)
  {
    if (jj >= cols())
      DUNE_THROW(Common::Exceptions::index_out_of_range,
                 "Given jj (" << jj << ") is larger than the cols of this (" << cols() << ")!");
    ensure_uniqueness();
    for (size_t ii = 0; ii < rows(); ++ii)
      backend_->operator()(ii, jj) = ScalarType(0);
  } // ... clear_col(...)

  void unit_row(const size_t ii)
  {
    if (ii >= cols())
      DUNE_THROW(Common::Exceptions::index_out_of_range,
                 "Given ii (" << ii << ") is larger than the cols of this (" << cols() << ")!");
    if (ii >= rows())
      DUNE_THROW(Common::Exceptions::index_out_of_range,
                 "Given ii (" << ii << ") is larger than the rows of this (" << rows() << ")!");
    ensure_uniqueness();
    for (size_t jj = 0; jj < cols(); ++jj)
      backend_->operator()(ii, jj) = ScalarType(0);
    backend_->operator()(ii, ii) = ScalarType(1);
  } // ... unit_row(...)

  void unit_col(const size_t jj)
  {
    if (jj >= cols())
      DUNE_THROW(Common::Exceptions::index_out_of_range,
                 "Given jj (" << jj << ") is larger than the cols of this (" << cols() << ")!");
    if (jj >= rows())
      DUNE_THROW(Common::Exceptions::index_out_of_range,
                 "Given jj (" << jj << ") is larger than the rows of this (" << rows() << ")!");
    ensure_uniqueness();
    for (size_t ii = 0; ii < rows(); ++ii)
      backend_->operator()(ii, jj) = ScalarType(0);
    backend_->operator()(jj, jj) = ScalarType(1);
  } // ... unit_col(...)

  bool valid() const
  {
    for (size_t ii = 0; ii < rows(); ++ii) {
      for (size_t jj = 0; jj < cols(); ++jj) {
        const auto& entry = backend_->operator()(ii, jj);
        if (Common::isnan(entry) || Common::isinf(entry))
          return false;
      }
    }
    return true;
  } // ... valid(...)

  /**
   * \}
   */

private:
  inline void ensure_uniqueness() const
  {
    if (!backend_.unique())
      backend_ = std::make_shared<BackendType>(*backend_);
  } // ... ensure_uniqueness(...)

  mutable std::shared_ptr<BackendType> backend_;
}; // class EigenDenseMatrix

#else // HAVE_EIGEN

template <class ScalarImp>
class EigenDenseVector
{
  static_assert(Dune::AlwaysFalse<ScalarImp>::value, "You are missing Eigen!");
};

template <class ScalarImp>
class EigenMappedDenseVector
{
  static_assert(Dune::AlwaysFalse<ScalarImp>::value, "You are missing Eigen!");
};

template <class ScalarImp>
class EigenDenseMatrix
{
  static_assert(Dune::AlwaysFalse<ScalarImp>::value, "You are missing Eigen!");
};

#endif // HAVE_EIGEN

} // namespace LA
namespace Common {

#if HAVE_EIGEN

template <class T>
struct VectorAbstraction<LA::EigenDenseVector<T>> : public LA::internal::VectorAbstractionBase<LA::EigenDenseVector<T>>
{
};

template <class T>
struct VectorAbstraction<LA::EigenMappedDenseVector<T>>
    : public LA::internal::VectorAbstractionBase<LA::EigenMappedDenseVector<T>>
{
};

template <class T>
struct MatrixAbstraction<LA::EigenDenseMatrix<T>> : public LA::internal::MatrixAbstractionBase<LA::EigenDenseMatrix<T>>
{
};

#endif // HAVE_EIGEN

} // namespace Common
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_LA_CONTAINER_EIGEN_DENSE_HH


==> anc/xt-super/dune-xt-la/dune/xt/la/container/eigen/sparse.hh <==
// This file is part of the dune-xt-la project:
//   https://github.com/dune-community/dune-xt-la
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Barbara Verfürth (2015)
//   Felix Schindler  (2014 - 2016)
//   Rene Milk        (2014 - 2015)
//   Tobias Leibner   (2014 - 2015)

#ifndef DUNE_XT_LA_CONTAINER_EIGEN_SPARSE_HH
#define DUNE_XT_LA_CONTAINER_EIGEN_SPARSE_HH

#include <memory>
#include <type_traits>
#include <vector>
#include <complex>

#include <boost/numeric/conversion/cast.hpp>

#include <dune/xt/common/disable_warnings.hh>
#if HAVE_EIGEN
#include <Eigen/SparseCore>
#endif
#include <dune/xt/common/reenable_warnings.hh>

#include <dune/common/typetraits.hh>
#include <dune/common/ftraits.hh>

#include <dune/xt/common/math.hh>
#include <dune/xt/common/exceptions.hh>
#include <dune/xt/common/crtp.hh>
#include <dune/xt/common/float_cmp.hh>

#include "dune/xt/la/container/interfaces.hh"
#include "dune/xt/la/container/pattern.hh"

#include "dense.hh"

namespace Dune {
namespace XT {
namespace LA {

// forwards
template <class ScalarType>
class EigenRowMajorSparseMatrix;

class EigenMatrixInterfaceDynamic
{
};

#if HAVE_EIGEN

namespace internal {

/**
 * \brief Traits for EigenRowMajorSparseMatrix.
 */
template <class ScalarImp = double>
class EigenRowMajorSparseMatrixTraits
{
public:
  typedef typename Dune::FieldTraits<ScalarImp>::field_type ScalarType;
  typedef typename Dune::FieldTraits<ScalarImp>::real_type RealType;
  typedef EigenRowMajorSparseMatrix<ScalarType> derived_type;
  typedef typename ::Eigen::SparseMatrix<ScalarType, ::Eigen::RowMajor> BackendType;
}; // class RowMajorSparseMatrixTraits

} // namespace internal

/**
 * \brief A sparse matrix implementation of the MatrixInterface with row major memory layout.
 */
template <class ScalarImp = double>
class EigenRowMajorSparseMatrix
    : public MatrixInterface<internal::EigenRowMajorSparseMatrixTraits<ScalarImp>, ScalarImp>,
      public ProvidesBackend<internal::EigenRowMajorSparseMatrixTraits<ScalarImp>>
{
  typedef EigenRowMajorSparseMatrix<ScalarImp> ThisType;
  typedef MatrixInterface<internal::EigenRowMajorSparseMatrixTraits<ScalarImp>, ScalarImp> MatrixInterfaceType;

public:
  typedef internal::EigenRowMajorSparseMatrixTraits<ScalarImp> Traits;
  typedef typename Traits::BackendType BackendType;
  typedef typename Traits::ScalarType ScalarType;
  typedef typename Traits::RealType RealType;

private:
  typedef typename BackendType::Index EIGEN_size_t;

public:
  /**
   * \brief This is the constructor of interest which creates a sparse matrix.
   */
  EigenRowMajorSparseMatrix(const size_t rr, const size_t cc, const SparsityPatternDefault& pattern_in)
  {
    backend_ = std::make_shared<BackendType>(internal::boost_numeric_cast<EIGEN_size_t>(rr),
                                             internal::boost_numeric_cast<EIGEN_size_t>(cc));
    if (rr > 0 && cc > 0) {
      if (size_t(pattern_in.size()) != rr)
        DUNE_THROW(Common::Exceptions::shapes_do_not_match,
                   "The size of the pattern (" << pattern_in.size() << ") does not match the number of rows of this ("
                                               << rr
                                               << ")!");
      for (size_t row = 0; row < size_t(pattern_in.size()); ++row) {
        backend_->startVec(internal::boost_numeric_cast<EIGEN_size_t>(row));
        const auto& columns = pattern_in.inner(row);
        for (auto& column : columns) {
#ifndef NDEBUG
          if (column >= cc)
            DUNE_THROW(Common::Exceptions::shapes_do_not_match,
                       "The size of row " << row << " of the pattern does not match the number of columns of this ("
                                          << cc
                                          << ")!");
#endif // NDEBUG
          backend_->insertBackByOuterInner(internal::boost_numeric_cast<EIGEN_size_t>(row),
                                           internal::boost_numeric_cast<EIGEN_size_t>(column));
        }
        // create entry (insertBackByOuterInner() can not handle empty rows)
        if (columns.size() == 0)
          backend_->insertBackByOuterInner(internal::boost_numeric_cast<EIGEN_size_t>(row), 0);
      }
      backend_->finalize();
      backend_->makeCompressed();
    }
  } // EigenRowMajorSparseMatrix(...)

  explicit EigenRowMajorSparseMatrix(const size_t rr = 0, const size_t cc = 0)
  {
    backend_ = std::make_shared<BackendType>(rr, cc);
  }

  EigenRowMajorSparseMatrix(const ThisType& other)
    : backend_(other.backend_)
  {
  }

  explicit EigenRowMajorSparseMatrix(const BackendType& mat, const bool prune = false,
                                     const typename Common::FloatCmp::DefaultEpsilon<ScalarType>::Type eps =
                                         Common::FloatCmp::DefaultEpsilon<ScalarType>::value())
  {
    if (prune) {
      // we do this here instead of using pattern(true), since we can build the triplets along the way which is more
      // efficient
      typedef ::Eigen::Triplet<ScalarType> TripletType;
      const ScalarType zero(0);
      std::vector<TripletType> triplets;
      triplets.reserve(mat.nonZeros());
      for (EIGEN_size_t row = 0; row < mat.outerSize(); ++row) {
        for (typename BackendType::InnerIterator row_it(mat, row); row_it; ++row_it) {
          const EIGEN_size_t col = row_it.col();
          const auto val = mat.coeff(row, col);
          if (Common::FloatCmp::ne<Common::FloatCmp::Style::absolute>(val, zero, eps))
            triplets.emplace_back(row, col, val);
        }
      }
      backend_ = std::make_shared<BackendType>(mat.rows(), mat.cols());
      backend_->setFromTriplets(triplets.begin(), triplets.end());
    } else
      backend_ = std::make_shared<BackendType>(mat);
  } // EigenRowMajorSparseMatrix(...)

  /**
   *  \note Takes ownership of backend_ptr in the sense that you must not delete it afterwards!
   */
  explicit EigenRowMajorSparseMatrix(BackendType* backend_ptr)
    : backend_(backend_ptr)
  {
  }

  explicit EigenRowMajorSparseMatrix(std::shared_ptr<BackendType> backend_ptr)
    : backend_(backend_ptr)
  {
  }

  ThisType& operator=(const ThisType& other)
  {
    backend_ = other.backend_;
    return *this;
  }

  /**
   *  \note Does a deep copy.
   */
  ThisType& operator=(const BackendType& other)
  {
    backend_ = std::make_shared<BackendType>(other);
    return *this;
  }

  /// \name Required by the ProvidesBackend interface.
  /// \{

  BackendType& backend()
  {
    ensure_uniqueness();
    return *backend_;
  }

  const BackendType& backend() const
  {
    ensure_uniqueness();
    return *backend_;
  }

  /// \}
  /// \name Required by ContainerInterface.
  /// \{

  ThisType copy() const
  {
    return ThisType(*backend_);
  }

  void scal(const ScalarType& alpha)
  {
    backend() *= alpha;
  } // ... scal(...)

  void axpy(const ScalarType& alpha, const ThisType& xx)
  {
    if (!has_equal_shape(xx))
      DUNE_THROW(Common::Exceptions::shapes_do_not_match,
                 "The shape of xx (" << xx.rows() << "x" << xx.cols() << ") does not match the shape of this ("
                                     << rows()
                                     << "x"
                                     << cols()
                                     << ")!");
    const auto& xx_ref = *(xx.backend_);
    backend() += alpha * xx_ref;
  } // ... axpy(...)

  bool has_equal_shape(const ThisType& other) const
  {
    return (rows() == other.rows()) && (cols() == other.cols());
  }

  /// \}
  /// \name Required by MatrixInterface.
  /// \{

  inline size_t rows() const
  {
    return backend_->rows();
  }

  inline size_t cols() const
  {
    return backend_->cols();
  }

  template <class T1, class T2>
  inline void mv(const EigenBaseVector<T1, ScalarType>& xx, EigenBaseVector<T2, ScalarType>& yy) const
  {
    yy.backend().transpose() = backend_->operator*(*xx.backend_);
  }

  void add_to_entry(const size_t ii, const size_t jj, const ScalarType& value)
  {
    assert(these_are_valid_indices(ii, jj));
    backend().coeffRef(internal::boost_numeric_cast<EIGEN_size_t>(ii),
                       internal::boost_numeric_cast<EIGEN_size_t>(jj)) += value;
  }

  void set_entry(const size_t ii, const size_t jj, const ScalarType& value)
  {
    assert(these_are_valid_indices(ii, jj));
    backend().coeffRef(internal::boost_numeric_cast<EIGEN_size_t>(ii), internal::boost_numeric_cast<EIGEN_size_t>(jj)) =
        value;
  }

  ScalarType get_entry(const size_t ii, const size_t jj) const
  {
    assert(ii < rows());
    assert(jj < cols());
    return backend_->coeff(internal::boost_numeric_cast<EIGEN_size_t>(ii),
                           internal::boost_numeric_cast<EIGEN_size_t>(jj));
  }

  void clear_row(const size_t ii)
  {
    if (ii >= rows())
      DUNE_THROW(Common::Exceptions::index_out_of_range,
                 "Given ii (" << ii << ") is larger than the rows of this (" << rows() << ")!");
    backend().row(internal::boost_numeric_cast<EIGEN_size_t>(ii)) *= ScalarType(0);
  }

  void clear_col(const size_t jj)
  {
    if (jj >= cols())
      DUNE_THROW(Common::Exceptions::index_out_of_range,
                 "Given jj (" << jj << ") is larger than the cols of this (" << cols() << ")!");
    ensure_uniqueness();
    for (size_t row = 0; internal::boost_numeric_cast<EIGEN_size_t>(row) < backend_->outerSize(); ++row) {
      for (typename BackendType::InnerIterator row_it(*backend_, internal::boost_numeric_cast<EIGEN_size_t>(row));
           row_it;
           ++row_it) {
        const size_t col = row_it.col();
        if (col == jj) {
          backend_->coeffRef(internal::boost_numeric_cast<EIGEN_size_t>(row),
                             internal::boost_numeric_cast<EIGEN_size_t>(jj)) = ScalarType(0);
          break;
        } else if (col > jj)
          break;
      }
    }
  } // ... clear_col(...)

  void unit_row(const size_t ii)
  {
    if (ii >= cols())
      DUNE_THROW(Common::Exceptions::index_out_of_range,
                 "Given ii (" << ii << ") is larger than the cols of this (" << cols() << ")!");
    if (ii >= rows())
      DUNE_THROW(Common::Exceptions::index_out_of_range,
                 "Given ii (" << ii << ") is larger than the rows of this (" << rows() << ")!");
    if (!these_are_valid_indices(ii, ii))
      DUNE_THROW(Common::Exceptions::index_out_of_range,
                 "Diagonal entry (" << ii << ", " << ii << ") is not contained in the sparsity pattern!");
    backend().row(internal::boost_numeric_cast<EIGEN_size_t>(ii)) *= ScalarType(0);
    set_entry(ii, ii, ScalarType(1));
  } // ... unit_row(...)

  void unit_col(const size_t jj)
  {
    if (jj >= cols())
      DUNE_THROW(Common::Exceptions::index_out_of_range,
                 "Given jj (" << jj << ") is larger than the cols of this (" << cols() << ")!");
    if (jj >= rows())
      DUNE_THROW(Common::Exceptions::index_out_of_range,
                 "Given jj (" << jj << ") is larger than the rows of this (" << rows() << ")!");
    ensure_uniqueness();
    for (size_t row = 0; internal::boost_numeric_cast<EIGEN_size_t>(row) < backend_->outerSize(); ++row) {
      for (typename BackendType::InnerIterator row_it(*backend_, internal::boost_numeric_cast<EIGEN_size_t>(row));
           row_it;
           ++row_it) {
        const size_t col = row_it.col();
        if (col == jj) {
          if (col == row)
            backend_->coeffRef(internal::boost_numeric_cast<EIGEN_size_t>(row),
                               internal::boost_numeric_cast<EIGEN_size_t>(col)) = ScalarType(1);
          else
            backend_->coeffRef(internal::boost_numeric_cast<EIGEN_size_t>(row),
                               internal::boost_numeric_cast<EIGEN_size_t>(jj)) = ScalarType(0);
          break;
        } else if (col > jj)
          break;
      }
    }
  } // ... unit_col(...)

  bool valid() const
  {
    // iterate over non-zero entries
    typedef typename BackendType::InnerIterator InnerIterator;
    for (EIGEN_size_t ii = 0; ii < backend_->outerSize(); ++ii) {
      for (InnerIterator it(*backend_, ii); it; ++it) {
        if (Common::isnan(it.value()) || Common::isinf(it.value()))
          return false;
      }
    }
    return true;
  }

  virtual size_t non_zeros() const override final
  {
    return backend_->nonZeros();
  }

  virtual SparsityPatternDefault
  pattern(const bool prune = false,
          const ScalarType eps = Common::FloatCmp::DefaultEpsilon<ScalarType>::value()) const override
  {
    SparsityPatternDefault ret(rows());
    const auto zero = typename Common::FloatCmp::DefaultEpsilon<ScalarType>::Type(0);
    if (prune) {
      for (EIGEN_size_t row = 0; row < backend_->outerSize(); ++row) {
        for (typename BackendType::InnerIterator row_it(*backend_, row); row_it; ++row_it) {
          const EIGEN_size_t col = row_it.col();
          const auto val = backend_->coeff(row, col);
          if (Common::FloatCmp::ne(val, zero, eps))
            ret.insert(boost::numeric_cast<size_t>(row), boost::numeric_cast<size_t>(col));
        }
      }
    } else {
      for (EIGEN_size_t row = 0; row < backend_->outerSize(); ++row) {
        for (typename BackendType::InnerIterator row_it(*backend_, row); row_it; ++row_it)
          ret.insert(boost::numeric_cast<size_t>(row), boost::numeric_cast<size_t>(row_it.col()));
      }
    }
    ret.sort();
    return ret;
  } // ... pattern(...)

  virtual ThisType
  pruned(const ScalarType eps = Common::FloatCmp::DefaultEpsilon<ScalarType>::value()) const override final
  {
    return ThisType(*backend_, true, eps);
  }

  /// \}

private:
  bool these_are_valid_indices(const size_t ii, const size_t jj) const
  {
    if (ii >= rows())
      return false;
    if (jj >= cols())
      return false;
    for (size_t row = ii; internal::boost_numeric_cast<EIGEN_size_t>(row) < backend_->outerSize(); ++row) {
      for (typename BackendType::InnerIterator row_it(*backend_, internal::boost_numeric_cast<EIGEN_size_t>(row));
           row_it;
           ++row_it) {
        const size_t col = row_it.col();
        if ((ii == row) && (jj == col))
          return true;
        else if ((row > ii) && (col > jj))
          return false;
      }
    }
    return false;
  } // ... these_are_valid_indices(...)

  inline void ensure_uniqueness() const
  {
    if (!backend_.unique())
      backend_ = std::make_shared<BackendType>(*backend_);
  } // ... ensure_uniqueness(...)

  mutable std::shared_ptr<BackendType> backend_;
}; // class EigenRowMajorSparseMatrix

#else // HAVE_EIGEN

template <class ScalarImp>
class EigenRowMajorSparseMatrix
{
  static_assert(AlwaysFalse<ScalarImp>::value, "You are missing Eigen!");
};

#endif // HAVE_EIGEN

} // namespace LA
namespace Common {

#if HAVE_EIGEN

template <class T>
struct MatrixAbstraction<LA::EigenRowMajorSparseMatrix<T>>
    : public LA::internal::MatrixAbstractionBase<LA::EigenRowMajorSparseMatrix<T>>
{
};

#endif // HAVE_EIGEN

} // namespace Common
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_LA_CONTAINER_EIGEN_SPARSE_HH


==> anc/xt-super/dune-xt-la/dune/xt/la/container/interfaces.hh <==
// This file is part of the dune-xt-la project:
//   https://github.com/dune-community/dune-xt-la
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2012 - 2014, 2016)
//   Rene Milk       (2013 - 2015)
//   Tobias Leibner  (2014)

#ifndef DUNE_XT_LA_CONTAINER_INTERFACES_HH
#define DUNE_XT_LA_CONTAINER_INTERFACES_HH

#include "container-interface.hh"
#include "vector-interface.hh"
#include "matrix-interface.hh"

#endif // DUNE_XT_LA_CONTAINER_INTERFACES_HH


==> anc/xt-super/dune-xt-la/dune/xt/la/container/istl.hh <==
// This file is part of the dune-xt-la project:
//   https://github.com/dune-community/dune-xt-la
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Andreas Buhr     (2014)
//   Barbara Verfürth (2015)
//   Felix Schindler  (2013 - 2016)
//   Rene Milk        (2014 - 2015)
//   Tobias Leibner   (2014)

#ifndef DUNE_XT_LA_CONTAINER_ISTL_HH
#define DUNE_XT_LA_CONTAINER_ISTL_HH

#include <vector>
#include <initializer_list>
#include <complex>

#include <dune/common/fmatrix.hh>
#include <dune/common/fvector.hh>
#include <dune/common/typetraits.hh>
#include <dune/common/ftraits.hh>

#if HAVE_DUNE_ISTL
#include <dune/istl/bvector.hh>
#include <dune/istl/bcrsmatrix.hh>
#endif

#include <dune/xt/common/float_cmp.hh>
#include <dune/xt/common/timings.hh>
#include <dune/xt/common/math.hh>

#include "interfaces.hh"
#include "pattern.hh"

namespace Dune {
namespace XT {
namespace LA {

// forward
template <class ScalarImp>
class IstlDenseVector;

template <class ScalarImp>
class IstlRowMajorSparseMatrix;

#if HAVE_DUNE_ISTL

namespace internal {

/**
 * \brief Traits for IstlDenseVector.
 */
template <class ScalarImp>
class IstlDenseVectorTraits
{
public:
  typedef typename Dune::FieldTraits<ScalarImp>::field_type ScalarType;
  typedef typename Dune::FieldTraits<ScalarImp>::real_type RealType;
  typedef IstlDenseVector<ScalarImp> derived_type;
  typedef BlockVector<FieldVector<ScalarType, 1>> BackendType;
}; // class IstlDenseVectorTraits

/**
 * \brief Traits for IstlRowMajorSparseMatrix.
 */
template <class ScalarImp>
class IstlRowMajorSparseMatrixTraits
{
public:
  typedef typename Dune::FieldTraits<ScalarImp>::field_type ScalarType;
  typedef typename Dune::FieldTraits<ScalarImp>::real_type RealType;
  typedef IstlRowMajorSparseMatrix<ScalarType> derived_type;
  typedef BCRSMatrix<FieldMatrix<ScalarType, 1, 1>> BackendType;
}; // class RowMajorSparseMatrixTraits

} // namespace internal

/**
 *  \brief A dense vector implementation of VectorInterface using the Dune::BlockVector from dune-istl.
 */
template <class ScalarImp = double>
class IstlDenseVector : public VectorInterface<internal::IstlDenseVectorTraits<ScalarImp>, ScalarImp>,
                        public ProvidesBackend<internal::IstlDenseVectorTraits<ScalarImp>>,
                        public ProvidesDataAccess<internal::IstlDenseVectorTraits<ScalarImp>>
{
  typedef IstlDenseVector<ScalarImp> ThisType;
  typedef VectorInterface<internal::IstlDenseVectorTraits<ScalarImp>, ScalarImp> VectorInterfaceType;

public:
  typedef internal::IstlDenseVectorTraits<ScalarImp> Traits;
  typedef typename Traits::ScalarType ScalarType;
  typedef typename Traits::RealType RealType;
  typedef typename Traits::BackendType BackendType;

  explicit IstlDenseVector(const size_t ss = 0, const ScalarType value = ScalarType(0))
    : backend_(new BackendType(ss))
  {
    backend_->operator=(value);
  }

  explicit IstlDenseVector(const std::vector<ScalarType>& other)
    : backend_(new BackendType(other.size()))
  {
    for (size_t ii = 0; ii < other.size(); ++ii)
      backend_->operator[](ii)[0] = other[ii];
  }

  explicit IstlDenseVector(const std::initializer_list<ScalarType>& other)
    : backend_(new BackendType(other.size()))
  {
    size_t ii = 0;
    for (auto element : other) {
      backend_->operator[](ii)[0] = element;
      ++ii;
    }
  } // IstlDenseVector(...)

  IstlDenseVector(const ThisType& other) = default;

  explicit IstlDenseVector(const BackendType& other, const bool /*prune*/ = false,
                           const ScalarType /*eps*/ = Common::FloatCmp::DefaultEpsilon<ScalarType>::value())
    : backend_(new BackendType(other))
  {
  }

  /**
   *  \note Takes ownership of backend_ptr in the sense that you must not delete it afterwards!
   */
  explicit IstlDenseVector(BackendType* backend_ptr)
    : backend_(backend_ptr)
  {
  }

  explicit IstlDenseVector(std::shared_ptr<BackendType> backend_ptr)
    : backend_(backend_ptr)
  {
  }

  ThisType& operator=(const ThisType& other)
  {
    backend_ = other.backend_;
    return *this;
  }

  /**
   *  \note Does a deep copy.
   */
  ThisType& operator=(const BackendType& other)
  {
    backend_ = std::make_shared<BackendType>(other);
    return *this;
  }

  /// \name Required by the ProvidesBackend interface.
  /// \{

  ThisType& operator=(const ScalarType& value)
  {
    ensure_uniqueness();
    for (auto& element : *this)
      element = value;
    return *this;
  }

  BackendType& backend()
  {
    ensure_uniqueness();
    return *backend_;
  }

  const BackendType& backend() const
  {
    ensure_uniqueness();
    return *backend_;
  }

  /// \}
  /// \name Required by ProvidesDataAccess.
  /// \{

  ScalarType* data()
  {
    return &(backend()[0][0]);
  }

  /// \}
  /// \name Required by ContainerInterface.
  /// \{

  ThisType copy() const
  {
    return ThisType(*backend_);
  }

  void scal(const ScalarType& alpha)
  {
    backend() *= alpha;
  }

  void axpy(const ScalarType& alpha, const ThisType& xx)
  {
    if (xx.size() != size())
      DUNE_THROW(Common::Exceptions::shapes_do_not_match,
                 "The size of x (" << xx.size() << ") does not match the size of this (" << size() << ")!");
    backend().axpy(alpha, *(xx.backend_));
  }

  bool has_equal_shape(const ThisType& other) const
  {
    return size() == other.size();
  }

  /// \}
  /// \name Required by VectorInterface.
  /// \{

  inline size_t size() const
  {
    // as long as we have scalar blocks of size 1 here,
    // using backend's size would give a severe performance hit
    // since that iterates over the entire vector summing up 1's
    return backend_->N();
  }

  void add_to_entry(const size_t ii, const ScalarType& value)
  {
    assert(ii < size());
    backend()[ii][0] += value;
  }

  void set_entry(const size_t ii, const ScalarType& value)
  {
    assert(ii < size());
    backend()[ii][0] = value;
  }

  ScalarType get_entry(const size_t ii) const
  {
    assert(ii < size());
    return backend_->operator[](ii)[0];
  }

private:
  inline ScalarType& get_entry_ref(const size_t ii)
  {
    return backend()[ii][0];
  }

  inline const ScalarType& get_entry_ref(const size_t ii) const
  {
    return backend_->operator[](ii)[0];
  }

public:
  /// \}
  /// \name These methods override default implementations from VectorInterface..
  /// \{

  virtual ScalarType dot(const ThisType& other) const override final
  {
    if (other.size() != size())
      DUNE_THROW(Common::Exceptions::shapes_do_not_match,
                 "The size of other (" << other.size() << ") does not match the size of this (" << size() << ")!");
    return backend_->dot(*(other.backend_));
  } // ... dot(...)

  virtual RealType l1_norm() const override final
  {
    return backend_->one_norm();
  }

  virtual RealType l2_norm() const override final
  {
    return backend_->two_norm();
  }

  virtual RealType sup_norm() const override final
  {
    return backend_->infinity_norm();
  }

  virtual void add(const ThisType& other, ThisType& result) const override final
  {
    if (other.size() != size())
      DUNE_THROW(Common::Exceptions::shapes_do_not_match,
                 "The size of other (" << other.size() << ") does not match the size of this (" << size() << ")!");
    if (result.size() != size())
      DUNE_THROW(Common::Exceptions::shapes_do_not_match,
                 "The size of result (" << result.size() << ") does not match the size of this (" << size() << ")!");
    result.backend() = *(backend_);
    result.backend() += *(other.backend_);
  } // ... add(...)

  virtual ThisType add(const ThisType& other) const override final
  {
    if (other.size() != size())
      DUNE_THROW(Common::Exceptions::shapes_do_not_match,
                 "The size of other (" << other.size() << ") does not match the size of this (" << size() << ")!");
    ThisType result = copy();
    result.backend_->operator+=(*(other.backend_));
    return result;
  } // ... add(...)

  virtual void iadd(const ThisType& other) override final
  {
    if (other.size() != size())
      DUNE_THROW(Common::Exceptions::shapes_do_not_match,
                 "The size of other (" << other.size() << ") does not match the size of this (" << size() << ")!");
    backend() += *(other.backend_);
  } // ... iadd(...)

  virtual void sub(const ThisType& other, ThisType& result) const override final
  {
    if (other.size() != size())
      DUNE_THROW(Common::Exceptions::shapes_do_not_match,
                 "The size of other (" << other.size() << ") does not match the size of this (" << size() << ")!");
    if (result.size() != size())
      DUNE_THROW(Common::Exceptions::shapes_do_not_match,
                 "The size of result (" << result.size() << ") does not match the size of this (" << size() << ")!");
    result.backend() = *(backend_);
    result.backend() -= *(other.backend_);
  } // ... sub(...)

  virtual ThisType sub(const ThisType& other) const override final
  {
    if (other.size() != size())
      DUNE_THROW(Common::Exceptions::shapes_do_not_match,
                 "The size of other (" << other.size() << ") does not match the size of this (" << size() << ")!");
    ThisType result = copy();
    result.backend_->operator-=(*(other.backend_));
    return result;
  } // ... sub(...)

  virtual void isub(const ThisType& other) override final
  {
    if (other.size() != size())
      DUNE_THROW(Common::Exceptions::shapes_do_not_match,
                 "The size of other (" << other.size() << ") does not match the size of this (" << size() << ")!");
    backend() -= (*(other.backend_));
  } // ... isub(...)

  /// \}

private:
  /**
   * \see ContainerInterface
   */
  inline void ensure_uniqueness() const
  {
    if (!backend_.unique())
      backend_ = std::make_shared<BackendType>(*backend_);
  } // ... ensure_uniqueness(...)

  friend class VectorInterface<internal::IstlDenseVectorTraits<ScalarType>, ScalarType>;
  friend class IstlRowMajorSparseMatrix<ScalarType>;

  mutable std::shared_ptr<BackendType> backend_;
}; // class IstlDenseVector

/**
 * \brief A sparse matrix implementation of the MatrixInterface using the Dune::BCRSMatrix from dune-istl.
 */
template <class ScalarImp = double>
class IstlRowMajorSparseMatrix : public MatrixInterface<internal::IstlRowMajorSparseMatrixTraits<ScalarImp>, ScalarImp>,
                                 public ProvidesBackend<internal::IstlRowMajorSparseMatrixTraits<ScalarImp>>
{
  typedef IstlRowMajorSparseMatrix<ScalarImp> ThisType;

public:
  typedef internal::IstlRowMajorSparseMatrixTraits<ScalarImp> Traits;
  typedef typename Traits::BackendType BackendType;
  typedef typename Traits::ScalarType ScalarType;
  typedef typename Traits::RealType RealType;

  static std::string static_id()
  {
    return "xt.la.container.istl.istlrowmajorsparsematrix";
  }

  /**
   * \brief This is the constructor of interest which creates a sparse matrix.
   */
  IstlRowMajorSparseMatrix(const size_t rr, const size_t cc, const SparsityPatternDefault& patt)
  {
    if (patt.size() != rr)
      DUNE_THROW(Common::Exceptions::shapes_do_not_match,
                 "The size of the pattern (" << patt.size() << ") does not match the number of rows of this (" << rows()
                                             << ")!");
    build_sparse_matrix(rr, cc, patt);
    backend_->operator*=(ScalarType(0));
  } // ... IstlRowMajorSparseMatrix(...)

  explicit IstlRowMajorSparseMatrix(const size_t rr = 0, const size_t cc = 0)
    : backend_(new BackendType(rr, cc, BackendType::row_wise))
  {
  }

  IstlRowMajorSparseMatrix(const ThisType& other) = default;

  explicit IstlRowMajorSparseMatrix(const BackendType& mat, const bool prune = false,
                                    const typename Common::FloatCmp::DefaultEpsilon<ScalarType>::Type eps =
                                        Common::FloatCmp::DefaultEpsilon<ScalarType>::value())
  {
    if (prune) {
      const auto pruned_pattern = pruned_pattern_from_backend(mat, eps);
      build_sparse_matrix(mat.N(), mat.M(), pruned_pattern);
      for (size_t ii = 0; ii < pruned_pattern.size(); ++ii) {
        const auto& row_indices = pruned_pattern.inner(ii);
        if (row_indices.size() > 0) {
          const auto& mat_row = mat[ii];
          auto& backend_row = backend_->operator[](ii);
          for (const auto& jj : row_indices)
            backend_row[jj][0][0] = mat_row[jj][0][0];
        }
      }
    } else
      backend_ = std::shared_ptr<BackendType>(new BackendType(mat));
  } // IstlRowMajorSparseMatrix(...)

  /**
   *  \note Takes ownership of backend_ptr in the sense that you must not delete it afterwards!
   */
  explicit IstlRowMajorSparseMatrix(BackendType* backend_ptr)
    : backend_(backend_ptr)
  {
  }

  explicit IstlRowMajorSparseMatrix(std::shared_ptr<BackendType> backend_ptr)
    : backend_(backend_ptr)
  {
  }

  ThisType& operator=(const ThisType& other)
  {
    backend_ = other.backend_;
    return *this;
  } // ... operator=(...)

  /**
   *  \note Does a deep copy.
   */
  ThisType& operator=(const BackendType& other)
  {
    backend_ = std::make_shared<BackendType>(other);
    return *this;
  } // ... operator=(...)

  /// \name Required by the ProvidesBackend interface.
  /// \{

  BackendType& backend()
  {
    ensure_uniqueness();
    return *backend_;
  }

  const BackendType& backend() const
  {
    ensure_uniqueness();
    return *backend_;
  }

  /// \}
  /// \name Required by ContainerInterface.
  /// \{

  ThisType copy() const
  {
    return ThisType(*backend_);
  }

  void scal(const ScalarType& alpha)
  {
    backend() *= alpha;
  }

  void axpy(const ScalarType& alpha, const ThisType& xx)
  {
    if (!has_equal_shape(xx))
      DUNE_THROW(Common::Exceptions::shapes_do_not_match,
                 "The shape of xx (" << xx.rows() << "x" << xx.cols() << ") does not match the shape of this ("
                                     << rows()
                                     << "x"
                                     << cols()
                                     << ")!");
    backend().axpy(alpha, *(xx.backend_));
  } // ... axpy(...)

  bool has_equal_shape(const ThisType& other) const
  {
    return (rows() == other.rows()) && (cols() == other.cols());
  }

  /// \}
  /// \name Required by MatrixInterface.
  /// \{

  inline size_t rows() const
  {
    return backend_->N();
  }

  inline size_t cols() const
  {
    return backend_->M();
  }

  inline void mv(const IstlDenseVector<ScalarType>& xx, IstlDenseVector<ScalarType>& yy) const
  {
    DUNE_XT_COMMON_TIMING_SCOPE(static_id() + ".mv");
    backend_->mv(*(xx.backend_), yy.backend());
  }

  void add_to_entry(const size_t ii, const size_t jj, const ScalarType& value)
  {
    assert(these_are_valid_indices(ii, jj));
    backend()[ii][jj][0][0] += value;
  }

  void set_entry(const size_t ii, const size_t jj, const ScalarType& value)
  {
    assert(these_are_valid_indices(ii, jj));
    backend()[ii][jj][0][0] = value;
  }

  ScalarType get_entry(const size_t ii, const size_t jj) const
  {
    assert(ii < rows());
    assert(jj < cols());
    if (these_are_valid_indices(ii, jj))
      return backend_->operator[](ii)[jj][0][0];
    else
      return ScalarType(0);
  } // ... get_entry(...)

  void clear_row(const size_t ii)
  {
    if (ii >= rows())
      DUNE_THROW(Common::Exceptions::index_out_of_range,
                 "Given ii (" << ii << ") is larger than the rows of this (" << rows() << ")!");
    backend()[ii] *= ScalarType(0);
  } // ... clear_row(...)

  void clear_col(const size_t jj)
  {
    if (jj >= cols())
      DUNE_THROW(Common::Exceptions::index_out_of_range,
                 "Given jj (" << jj << ") is larger than the cols of this (" << cols() << ")!");
    ensure_uniqueness();
    for (size_t ii = 0; ii < rows(); ++ii) {
      auto& row                = backend_->operator[](ii);
      const auto search_result = row.find(jj);
      if (search_result != row.end())
        row.operator[](jj)[0][0] = ScalarType(0);
    }
  } // ... clear_col(...)

  void unit_row(const size_t ii)
  {
    if (ii >= cols())
      DUNE_THROW(Common::Exceptions::index_out_of_range,
                 "Given ii (" << ii << ") is larger than the cols of this (" << cols() << ")!");
    if (ii >= rows())
      DUNE_THROW(Common::Exceptions::index_out_of_range,
                 "Given ii (" << ii << ") is larger than the rows of this (" << rows() << ")!");
    if (!backend_->exists(ii, ii))
      DUNE_THROW(Common::Exceptions::index_out_of_range,
                 "Diagonal entry (" << ii << ", " << ii << ") is not contained in the sparsity pattern!");
    ensure_uniqueness();
    backend_->operator[](ii) *= ScalarType(0);
    backend_->operator[](ii)[ii] = ScalarType(1);
  } // ... unit_row(...)

  void unit_col(const size_t jj)
  {
    if (jj >= cols())
      DUNE_THROW(Common::Exceptions::index_out_of_range,
                 "Given jj (" << jj << ") is larger than the cols of this (" << cols() << ")!");
    if (jj >= rows())
      DUNE_THROW(Common::Exceptions::index_out_of_range,
                 "Given jj (" << jj << ") is larger than the rows of this (" << rows() << ")!");
    if (!backend_->exists(jj, jj))
      DUNE_THROW(Common::Exceptions::index_out_of_range,
                 "Diagonal entry (" << jj << ", " << jj << ") is not contained in the sparsity pattern!");
    ensure_uniqueness();
    for (size_t ii = 0; (ii < rows()) && (ii != jj); ++ii) {
      auto& row                = backend_->operator[](ii);
      const auto search_result = row.find(jj);
      if (search_result != row.end())
        row.operator[](jj)[0][0] = ScalarType(0);
    }
    set_entry(jj, jj, ScalarType(1));
  } // ... unit_col(...)

  bool valid() const
  {
    for (size_t ii = 0; ii < rows(); ++ii) {
      const auto& row_vec = backend_->operator[](ii);
      for (size_t jj = 0; jj < cols(); ++jj)
        if (backend_->exists(ii, jj)) {
          const auto& entry = row_vec[jj][0];
          if (Common::isnan(entry[0]) || Common::isinf(entry[0]))
            return false;
        }
    }
    return true;
  } // ... valid(...)

  /**
   * \attention Use and interprete with care, since the Dune::BCRSMatrix is known to report strange things here,
   * depending on its state!
   */
  virtual size_t non_zeros() const override final
  {
    return backend_->nonzeroes();
  }

  virtual SparsityPatternDefault
  pattern(const bool prune = false,
          const typename Common::FloatCmp::DefaultEpsilon<ScalarType>::Type
              eps = Common::FloatCmp::DefaultEpsilon<ScalarType>::value()) const override final
  {
    SparsityPatternDefault ret(rows());
    if (prune) {
      return pruned_pattern_from_backend(*backend_, eps);
    } else {
      for (size_t ii = 0; ii < rows(); ++ii) {
        if (backend_->getrowsize(ii) > 0) {
          const auto& row   = backend_->operator[](ii);
          const auto it_end = row.end();
          for (auto it = row.begin(); it != it_end; ++it)
            ret.insert(ii, it.index());
        }
      }
    }
    ret.sort();
    return ret;
  } // ... pattern(...)

  virtual ThisType pruned(const typename Common::FloatCmp::DefaultEpsilon<ScalarType>::Type
                              eps = Common::FloatCmp::DefaultEpsilon<ScalarType>::value()) const override final
  {
    return ThisType(*backend_, true, eps);
  }

  /// \}

private:
  void build_sparse_matrix(const size_t rr, const size_t cc, const SparsityPatternDefault& patt)
  {
    DUNE_XT_COMMON_TIMING_SCOPE(static_id() + ".build");
    backend_ = std::make_shared<BackendType>(rr, cc, BackendType::random);
    for (size_t ii = 0; ii < patt.size(); ++ii)
      backend_->setrowsize(ii, patt.inner(ii).size());
    backend_->endrowsizes();
    for (size_t ii = 0; ii < patt.size(); ++ii)
      for (const auto& jj : patt.inner(ii))
        backend_->addindex(ii, jj);
    backend_->endindices();
  } // ... build_sparse_matrix(...)

  SparsityPatternDefault
  pruned_pattern_from_backend(const BackendType& mat,
                              const typename Common::FloatCmp::DefaultEpsilon<ScalarType>::Type eps =
                                  Common::FloatCmp::DefaultEpsilon<ScalarType>::value()) const
  {
    SparsityPatternDefault ret(mat.N());
    for (size_t ii = 0; ii < mat.N(); ++ii) {
      if (mat.getrowsize(ii) > 0) {
        const auto& row   = mat[ii];
        const auto it_end = row.end();
        for (auto it = row.begin(); it != it_end; ++it) {
          const auto val = it->operator[](0)[0];
          if (Common::FloatCmp::ne<Common::FloatCmp::Style::absolute>(val, decltype(val)(0), eps))
            ret.insert(ii, it.index());
        }
      }
    }
    ret.sort();
    return ret;
  } // ... pruned_pattern_from_backend(...)

  bool these_are_valid_indices(const size_t ii, const size_t jj) const
  {
    if (ii >= rows())
      return false;
    if (jj >= cols())
      return false;
    return backend_->exists(ii, jj);
  } // ... these_are_valid_indices(...)

  /**
   * \see ContainerInterface
   */
  inline void ensure_uniqueness() const
  {
    if (!backend_.unique())
      backend_ = std::make_shared<BackendType>(*backend_);
  } // ... ensure_uniqueness(...)

  mutable std::shared_ptr<BackendType> backend_;
}; // class IstlRowMajorSparseMatrix

template <class S>
std::ostream& operator<<(std::ostream& out, const IstlRowMajorSparseMatrix<S>& matrix)
{
  out << "[";
  const size_t rows = matrix.rows();
  const size_t cols = matrix.cols();
  if (rows > 0 && cols > 0) {
    for (size_t ii = 0; ii < rows; ++ii) {
      if (ii > 0)
        out << "\n ";
      out << "[";
      if (matrix.backend().exists(ii, 0))
        out << matrix.get_entry(ii, 0);
      else
        out << "0";
      for (size_t jj = 1; jj < cols; ++jj) {
        out << " ";
        if (matrix.backend().exists(ii, jj))
          out << matrix.get_entry(ii, jj);
        else
          out << "0";
      }
      out << "]";
      if (rows > 1 && ii < (rows - 1))
        out << ",";
    }
    out << "]";
  } else
    out << "[ ]]";
  return out;
} // ... operator<<(...)

#else // HAVE_DUNE_ISTL

template <class ScalarImp>
class IstlDenseVector
{
  static_assert(Dune::AlwaysFalse<ScalarImp>::value, "You are missing dune-istl!");
};

template <class ScalarImp>
class IstlRowMajorSparseMatrix
{
  static_assert(Dune::AlwaysFalse<ScalarImp>::value, "You are missing dune-istl!");
};

#endif // HAVE_DUNE_ISTL

} // namespace LA
namespace Common {

#if HAVE_DUNE_ISTL

template <class T>
struct VectorAbstraction<LA::IstlDenseVector<T>> : public LA::internal::VectorAbstractionBase<LA::IstlDenseVector<T>>
{
};

template <class T>
struct MatrixAbstraction<LA::IstlRowMajorSparseMatrix<T>>
    : public LA::internal::MatrixAbstractionBase<LA::IstlRowMajorSparseMatrix<T>>
{
};

#endif // HAVE_DUNE_ISTL

} // namespace Common
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_LA_CONTAINER_ISTL_HH


==> anc/xt-super/dune-xt-la/dune/xt/la/container/matrix-interface.hh <==
// This file is part of the dune-xt-la project:
//   https://github.com/dune-community/dune-xt-la
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Barbara Verfürth (2015)
//   Felix Schindler  (2014 - 2016)
//   Rene Milk        (2015)
//   Tobias Leibner   (2014)

#ifndef DUNE_XT_LA_CONTAINER_MATRIX_INTERFACE_HH
#define DUNE_XT_LA_CONTAINER_MATRIX_INTERFACE_HH

#include <cmath>
#include <limits>
#include <iostream>
#include <type_traits>

#include <dune/common/ftraits.hh>

#include <dune/xt/common/crtp.hh>
#include <dune/xt/common/exceptions.hh>
#include <dune/xt/common/float_cmp.hh>
#include <dune/xt/common/matrix.hh>
#include <dune/xt/common/type_traits.hh>

#include "container-interface.hh"
#include "pattern.hh"
#include "vector-interface.hh"

namespace Dune {
namespace XT {
namespace LA {

/**
 * \brief Contains tags mostly needed for python bindings.
 */
namespace Tags {

class MatrixInterface
{
};

} // namespace Tags

template <class Traits, class ScalarImp = typename Traits::ScalarType>
class MatrixInterface : public ContainerInterface<Traits, ScalarImp>, public Tags::MatrixInterface
{
public:
  typedef typename Traits::derived_type derived_type;
  typedef typename Dune::FieldTraits<ScalarImp>::field_type ScalarType;
  typedef typename Dune::FieldTraits<ScalarImp>::real_type RealType;
  static_assert(std::is_same<ScalarType, typename Traits::ScalarType>::value, "");

  virtual ~MatrixInterface()
  {
  }

  /// \name Have to be implemented by a derived class in addition to the ones required by ContainerInterface!
  /// \{

  inline size_t rows() const
  {
    CHECK_CRTP(this->as_imp().rows());
    return this->as_imp().rows();
  }

  inline size_t cols() const
  {
    CHECK_CRTP(this->as_imp().cols());
    return this->as_imp().cols();
  }

  template <class XX, class YY>
  inline void mv(const XX& xx, YY& yy) const
  {
    CHECK_AND_CALL_CRTP(this->as_imp().mv(xx, yy));
  }

  inline void add_to_entry(const size_t ii, const size_t jj, const ScalarType& value)
  {
    CHECK_AND_CALL_CRTP(this->as_imp().add_to_entry(ii, jj, value));
  }

  inline void set_entry(const size_t ii, const size_t jj, const ScalarType& value)
  {
    CHECK_AND_CALL_CRTP(this->as_imp().set_entry(ii, jj, value));
  }

  inline ScalarType get_entry(const size_t ii, const size_t jj) const
  {
    CHECK_CRTP(this->as_imp().get_entry(ii, jj));
    return this->as_imp().get_entry(ii, jj);
  }

  inline void clear_row(const size_t ii)
  {
    CHECK_AND_CALL_CRTP(this->as_imp().clear_row(ii));
  }

  inline void clear_col(const size_t jj)
  {
    CHECK_AND_CALL_CRTP(this->as_imp().clear_col(jj));
  }

  inline void unit_row(const size_t ii)
  {
    CHECK_AND_CALL_CRTP(this->as_imp().unit_row(ii));
  }

  inline void unit_col(const size_t jj)
  {
    CHECK_AND_CALL_CRTP(this->as_imp().unit_col(jj));
  }

  /**
   * \brief  Checks entries for inf or nan.
   * \return false if any entry is inf or nan, else true
   */
  inline bool valid() const
  {
    CHECK_CRTP(this->as_imp().valid());
    return this->as_imp().valid();
  }

  /// \}
  /// \name Provided by the interface for convenience.
  /// \note Those marked with vitual should be overriden by any devired class that can do better.
  /// \{

  template <class XX>
  typename XX::derived_type operator*(const VectorInterface<XX, ScalarType>& xx) const
  {
    typename XX::derived_type yy(cols());
    mv(xx.as_imp(xx), yy);
    return yy;
  }

  virtual RealType sup_norm() const
  {
    RealType ret = 0;
    for (size_t ii = 0; ii < rows(); ++ii)
      for (size_t jj = 0; jj < cols(); ++jj)
        ret = std::max(ret, std::abs(get_entry(ii, jj)));
    return ret;
  } // ... sup_norm(...)

  /**
   * \brief Returns the number of entries in the sparsity pattern of the matrix.
   *
   * This is mainly useful for sparse matrices and returns rows() times cols() for dense matrices.
   *
   * \note Some implementations do not report the correct number here, so use and interpret only if you know what you
   * are doing!
   */
  virtual size_t non_zeros() const
  {
    return rows() * cols();
  }

  /**
   * \brief Computes the sparsity pattern of the matrix.
   *
   * This is mainly useful for sparse matrices and returns a full pattern for dense matrices
   *
   * \param prune If true, treats all entries smaller than eps as zero and does not include these indices in the
   * returned pattern
   */
  virtual SparsityPatternDefault pattern(const bool prune = false,
                                         const typename Common::FloatCmp::DefaultEpsilon<ScalarType>::Type
                                             eps = Common::FloatCmp::DefaultEpsilon<ScalarType>::value()) const
  {
    SparsityPatternDefault ret(rows());
    const ScalarType zero(0);
    if (prune) {
      for (size_t ii = 0; ii < rows(); ++ii)
        for (size_t jj = 0; jj < cols(); ++jj)
          if (Common::FloatCmp::ne<Common::FloatCmp::Style::absolute>(get_entry(ii, jj), zero, eps))
            ret.insert(ii, jj);
    } else {
      for (size_t ii = 0; ii < rows(); ++ii)
        for (size_t jj = 0; jj < cols(); ++jj)
          ret.insert(ii, jj);
    }
    ret.sort();
    return ret;
  } // ... pattern(...)

  /**
   * \brief Returns a pruned variant of this matrix.
   *
   * This is mainly useful for sparse matrices and returns a matrix that should be very close to this matrix, except for
   * very small values, which are set to zero and the entries of which are removed from the sparsity pattern.
   *
   * \sa    pattern
   * \param eps Is forwarded to pattern(true, eps)
   */
  virtual derived_type pruned(const typename Common::FloatCmp::DefaultEpsilon<ScalarType>::Type
                                  eps = Common::FloatCmp::DefaultEpsilon<ScalarType>::value()) const
  {
    const auto pruned_pattern = pattern(true, eps);
    derived_type ret(rows(), cols(), pruned_pattern);
    for (size_t ii = 0; ii < pruned_pattern.size(); ++ii)
      for (const size_t& jj : pruned_pattern.inner(ii))
        ret.set_entry(ii, jj, get_entry(ii, jj));
    return ret;
  } // ... pruned(...)

private:
  template <class T, class S>
  friend std::ostream& operator<<(std::ostream& /*out*/, const MatrixInterface<T, S>& /*matrix*/);
}; // class MatrixInterface

template <class T, class S>
std::ostream& operator<<(std::ostream& out, const MatrixInterface<T, S>& matrix)
{
  out << "[";
  const size_t rows = matrix.rows();
  const size_t cols = matrix.cols();
  if (rows > 0 && cols > 0) {
    for (size_t ii = 0; ii < rows; ++ii) {
      if (ii > 0)
        out << "\n ";
      out << "[" << matrix.get_entry(ii, 0);
      for (size_t jj = 1; jj < cols; ++jj)
        out << " " << matrix.get_entry(ii, jj);
      out << "]";
      if (rows > 1 && ii < (rows - 1))
        out << ",";
    }
    out << "]";
  } else
    out << "[ ]]";
  return out;
} // ... operator<<(...)

namespace internal {

template <class M>
struct is_matrix_helper
{
  DXTC_has_typedef_initialize_once(Traits);
  DXTC_has_typedef_initialize_once(ScalarType);

  static const bool is_candidate = DXTC_has_typedef(Traits)<M>::value && DXTC_has_typedef(ScalarType)<M>::value;
}; // class is_matrix_helper

} // namespace internal

template <class M, bool candidate = internal::is_matrix_helper<M>::is_candidate>
struct is_matrix : public std::is_base_of<MatrixInterface<typename M::Traits, typename M::ScalarType>, M>
{
};

template <class M>
struct is_matrix<M, false> : public std::false_type
{
};

namespace internal {

template <class MatrixImp>
struct MatrixAbstractionBase
{
  static const bool is_matrix = LA::is_matrix<MatrixImp>::value;

  static const bool has_static_size = false;

  static const size_t static_rows = std::numeric_limits<size_t>::max();

  static const size_t static_cols = std::numeric_limits<size_t>::max();

  typedef typename std::conditional<is_matrix, MatrixImp, void>::type MatrixType;
  typedef typename std::conditional<is_matrix, typename MatrixImp::ScalarType, void>::type ScalarType;
  typedef ScalarType S;

  static inline typename std::enable_if<is_matrix, MatrixType>::type create(const size_t rows, const size_t cols)
  {
    return MatrixType(rows, cols);
  }

  static inline typename std::enable_if<is_matrix, MatrixType>::type create(const size_t rows, const size_t cols,
                                                                            const ScalarType& val)
  {
    return MatrixType(rows, cols, val);
  }

  static inline typename std::enable_if<is_matrix, size_t>::type rows(const MatrixType& mat)
  {
    return mat.rows();
  }

  static inline typename std::enable_if<is_matrix, size_t>::type cols(const MatrixType& mat)
  {
    return mat.cols();
  }

  static void set_entry(MatrixType& mat, const size_t row, const size_t col, const ScalarType& val)
  {
    mat.set_entry(row, col, val);
  }

  static inline typename std::enable_if<is_matrix, ScalarType>::type get_entry(const MatrixType& mat, const size_t row,
                                                                               const size_t col)
  {
    return mat.get_entry(row, col);
  }
}; // struct MatrixAbstractionBase

} // namespace internal
} // namespace LA
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_LA_CONTAINER_MATRIX_INTERFACE_HH


==> anc/xt-super/dune-xt-la/dune/xt/la/container/pattern.cc <==
// This file is part of the dune-xt-la project:
//   https://github.com/dune-community/dune-xt-la
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2013 - 2016)
//   Rene Milk       (2015)

#include "config.h"
#include "pattern.hh"

#include <cassert>
#include <algorithm>

namespace Dune {
namespace XT {
namespace LA {

// ================================
// ==== SparsityPatternDefault ====
// ================================
SparsityPatternDefault::SparsityPatternDefault(const size_t _size)
  : vector_of_vectors_(_size)
{
}

size_t SparsityPatternDefault::size() const
{
  return vector_of_vectors_.size();
}

typename SparsityPatternDefault::InnerType& SparsityPatternDefault::inner(const size_t ii)
{
  assert(ii < size() && "Wrong index requested!");
  return vector_of_vectors_[ii];
}

const typename SparsityPatternDefault::InnerType& SparsityPatternDefault::inner(const size_t ii) const
{
  assert(ii < size() && "Wrong index requested!");
  return vector_of_vectors_[ii];
}

typename SparsityPatternDefault::ConstOuterIteratorType SparsityPatternDefault::begin() const
{
  return vector_of_vectors_.begin();
}

typename SparsityPatternDefault::ConstOuterIteratorType SparsityPatternDefault::end() const
{
  return vector_of_vectors_.end();
}

bool SparsityPatternDefault::operator==(const SparsityPatternDefault& other) const
{
  return vector_of_vectors_ == other.vector_of_vectors_;
}

bool SparsityPatternDefault::operator!=(const SparsityPatternDefault& other) const
{
  return vector_of_vectors_ != other.vector_of_vectors_;
}

void SparsityPatternDefault::insert(const size_t outer_index, const size_t inner_index)
{
  assert(outer_index < size() && "Wrong index requested!");
  if (std::find(vector_of_vectors_[outer_index].begin(), vector_of_vectors_[outer_index].end(), inner_index)
      == vector_of_vectors_[outer_index].end())
    vector_of_vectors_[outer_index].push_back(inner_index);
} // ... insert(...)

void SparsityPatternDefault::sort(const size_t outer_index)
{
  assert(outer_index < size() && "Wrong index requested!");
  std::sort(vector_of_vectors_[outer_index].begin(), vector_of_vectors_[outer_index].end());
}

void SparsityPatternDefault::sort()
{
  for (auto& inner_vector : vector_of_vectors_)
    std::sort(inner_vector.begin(), inner_vector.end());
}

} // namespace LA
} // namespace XT
} // namespace Dune


==> anc/xt-super/dune-xt-la/dune/xt/la/container/pattern.hh <==
// This file is part of the dune-xt-la project:
//   https://github.com/dune-community/dune-xt-la
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2012 - 2016)
//   Rene Milk       (2013 - 2015)
//   Sven Kaulmann   (2014)

#ifndef DUNE_XT_LA_CONTAINER_PATTERN_HH
#define DUNE_XT_LA_CONTAINER_PATTERN_HH

#include <cstddef>
#include <vector>
#include <set>

namespace Dune {
namespace XT {
namespace LA {

class SparsityPatternDefault
{
private:
  typedef std::vector<std::vector<size_t>> BaseType;

public:
  typedef BaseType::value_type InnerType;
  typedef typename BaseType::const_iterator ConstOuterIteratorType;

  explicit SparsityPatternDefault(const size_t _size = 0);

  size_t size() const;

  InnerType& inner(const size_t ii);

  const InnerType& inner(const size_t ii) const;

  ConstOuterIteratorType begin() const;

  ConstOuterIteratorType end() const;

  bool operator==(const SparsityPatternDefault& other) const;

  bool operator!=(const SparsityPatternDefault& other) const;

  void insert(const size_t outer_index, const size_t inner_index);

  void sort(const size_t outer_index);

  void sort();

private:
  BaseType vector_of_vectors_;
}; // class SparsityPatternDefault

} // namespace LA
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_LA_CONTAINER_PATTERN_HH


==> anc/xt-super/dune-xt-la/dune/xt/la/container/vector-interface-internal.hh <==
// This file is part of the dune-xt-la project:
//   https://github.com/dune-community/dune-xt-la
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2015 - 2016)
//   Rene Milk       (2014 - 2015)
//   Tobias Leibner  (2014)

#ifndef DUNE_XT_LA_CONTAINER_VECTOR_INTERFACE_INTERNAL_HH
#define DUNE_XT_LA_CONTAINER_VECTOR_INTERFACE_INTERNAL_HH

#include <iterator>
#include <type_traits>

#include <dune/xt/common/type_traits.hh>
#include <dune/xt/common/crtp.hh>
#include <dune/xt/common/exceptions.hh>

namespace Dune {
namespace XT {
namespace LA {

// forward
template <class Traits, class ScalarImp>
class VectorInterface;

namespace internal {

template <class Traits, class ScalarImp>
class VectorInputIterator : public std::iterator<std::input_iterator_tag, typename Traits::ScalarType>
{
  typedef VectorInputIterator<Traits, ScalarImp> ThisType;

public:
  typedef VectorInterface<Traits, ScalarImp> VectorType;
  typedef typename VectorType::ScalarType ScalarType;

private:
  struct ConstHolder
  {
    explicit ConstHolder(const VectorType& vec)
      : element(vec)
    {
    }

    const VectorType& element;
  }; // struct ConstHolder

public:
  explicit VectorInputIterator(const VectorType& vec, const bool end = false)
    : const_holder_(std::make_shared<ConstHolder>(vec))
    , position_(0)
    , end_(end)
  {
  }

  ThisType& operator++()
  {
    if (!end_ && position_ < (const_holder_->element.size() - 1))
      ++position_;
    else
      end_ = true;
    return *this;
  } // ... operator++()

  bool operator==(const ThisType& other)
  {
    return (end_ && other.end_) || ((!end_ && !other.end_) && (position_ == other.position_));
  }

  bool operator!=(const ThisType& other)
  {
    return !operator==(other);
  }

  const ScalarType& operator*() const
  {
    if (end_)
      DUNE_THROW(Common::Exceptions::you_are_using_this_wrong, "This is the end!");
    return const_holder_->element[position_];
  }

private:
  std::shared_ptr<ConstHolder> const_holder_;

protected:
  size_t position_;
  bool end_;
}; // class VectorInputIterator

template <class Traits, class ScalarImp>
class VectorOutputIterator : public VectorInputIterator<Traits, ScalarImp>,
                             public std::iterator<std::output_iterator_tag, typename Traits::ScalarType>
{
  typedef VectorInputIterator<Traits, ScalarImp> BaseType;
  typedef VectorOutputIterator<Traits, ScalarImp> ThisType;

public:
  typedef VectorInterface<Traits, ScalarImp> VectorType;
  typedef typename VectorType::ScalarType ScalarType;

private:
  static_assert(std::is_same<ScalarImp, ScalarType>::value, "");

  struct Holder
  {
    explicit Holder(VectorType& vec)
      : element(vec)
    {
    }

    VectorType& element;
  }; // struct Holder

public:
  explicit VectorOutputIterator(VectorType& vec, const bool end = false)
    : BaseType(vec, end)
    , holder_(std::make_shared<Holder>(vec))
  {
  }

  ScalarType& operator*()
  {
    if (this->end_)
      DUNE_THROW(Common::Exceptions::you_are_using_this_wrong, "This is the end!");
    return holder_->element[this->position_];
  } // ... operator*()

private:
  std::shared_ptr<Holder> holder_;
}; // class VectorOutputIterator

} // namespace internal
} // namespace LA
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_LA_CONTAINER_VECTOR_INTERFACE_INTERNAL_HH


==> anc/xt-super/dune-xt-la/dune/xt/la/container/vector-interface.hh <==
// This file is part of the dune-xt-la project:
//   https://github.com/dune-community/dune-xt-la
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Barbara Verfürth (2015)
//   Felix Schindler  (2012 - 2016)
//   Rene Milk        (2013 - 2015)
//   Tobias Leibner   (2014)

#ifndef DUNE_XT_LA_CONTAINER_VECTOR_INTERFACE_HH
#define DUNE_XT_LA_CONTAINER_VECTOR_INTERFACE_HH

#include <cmath>
#include <limits>
#include <iostream>
#include <vector>
#include <complex>

#include <dune/common/ftraits.hh>

#include <dune/xt/common/crtp.hh>
#include <dune/xt/common/exceptions.hh>
#include <dune/xt/common/float_cmp.hh>
#include <dune/xt/common/type_traits.hh>
#include <dune/xt/common/vector.hh>
#include <dune/xt/common/math.hh>

#include "container-interface.hh"
#include "vector-interface-internal.hh"

namespace Dune {
namespace XT {
namespace LA {

/**
 *  \brief  Contains tags mostly needed for python bindings.
 */
namespace Tags {

class VectorInterface
{
};

} // namespace Tags

template <class Traits, class ScalarImp = typename Traits::ScalarType>
class VectorInterface : public ContainerInterface<Traits, ScalarImp>, public Tags::VectorInterface
{
public:
  typedef typename Traits::derived_type derived_type;
  typedef typename Dune::FieldTraits<ScalarImp>::field_type ScalarType;
  typedef typename Dune::FieldTraits<ScalarImp>::real_type RealType;

  typedef internal::VectorInputIterator<Traits, ScalarType> const_iterator;
  typedef internal::VectorOutputIterator<Traits, ScalarType> iterator;

  static_assert(std::is_same<ScalarType, typename Traits::ScalarType>::value, "");

  virtual ~VectorInterface()
  {
  }

  /// \name Have to be implemented by a derived class in addition to the ones required by ContainerInterface!
  /// \{

  /**
   * \brief   The size of the vector.
   * \return  The size of the vector.
   */
  inline size_t size() const
  {
    CHECK_CRTP(this->as_imp().size());
    return this->as_imp().size();
  }

  /**
   * \brief Add a scalar to the iith entry.
   */
  inline void add_to_entry(const size_t ii, const ScalarType& value)
  {
    CHECK_AND_CALL_CRTP(this->as_imp().add_to_entry(ii, value));
  }

  /**
   * \brief Set the iith entry to given scalar.
   */
  inline void set_entry(const size_t ii, const ScalarType& value)
  {
    CHECK_AND_CALL_CRTP(this->as_imp().set_entry(ii, value));
  }

  /**
   * \brief Get the iith entry.
   * \todo  Default implement using get_entry_ref!
   */
  inline ScalarType get_entry(const size_t ii) const
  {
    CHECK_CRTP(this->as_imp().get_entry(ii));
    return this->as_imp().get_entry(ii);
  }

  inline ScalarType& get_entry_ref(const size_t ii)
  {
    CHECK_CRTP(this->as_imp().get_entry_ref(ii));
    return this->as_imp().get_entry_ref(ii);
  }

  inline const ScalarType& get_entry_ref(const size_t ii) const
  {
    CHECK_CRTP(this->as_imp().get_entry_ref(ii));
    return this->as_imp().get_entry_ref(ii);
  }

  /// \}
  /// \name Provided by the interface for convenience!
  /// \note Those marked as virtual may be implemented more efficiently in a derived class!
  /// \{

  virtual void set_all(const ScalarType& val)
  {
    for (auto& element : *this)
      element = val;
  }

  virtual bool valid() const
  {
    for (const auto& val : *this) {
      if (Common::isnan(val) || Common::isinf(val))
        return false;
    }
    return true;
  } // ... valid()

  /**
   * \brief Get writable reference to the iith entry.
   */
  inline ScalarType& operator[](const size_t ii)
  {
    return get_entry_ref(ii);
  }

  /**
   * \brief Get read-only reference to the iith entry.
   */
  inline const ScalarType& operator[](const size_t ii) const
  {
    return get_entry_ref(ii);
  }

  /**
   * \brief   The dimension of the vector.
   * \return  The dimension of the vector.
   * \see     size()
   */
  inline size_t dim() const
  {
    return size();
  }

  virtual ScalarType mean() const
  {
    ScalarType ret = 0.0;
    for (const auto& element : *this)
      ret += element;
    ret /= size();
    return ret;
  } // ... mean()

  /**
   *  \brief  The maximum absolute value of the vector.
   *  \return A pair of the lowest index at which the maximum is attained and the absolute maximum value.
   *  \note   If you override this method please use exceptions instead of assertions (for the python bindings).
   */
  virtual std::pair<size_t, RealType> amax() const
  {
    auto result = std::make_pair(size_t(0), RealType(0));
    for (size_t ii = 0; ii < size(); ++ii) {
      const auto value = std::abs(get_entry_ref(ii));
      if (value > result.second) {
        result.first  = ii;
        result.second = value;
      }
    }
    return result;
  } // ... amax(...)

  /**
   *  \brief  Check vectors for equality.
   *          Equality of two vectors is defined as in Dune::FloatCmp componentwise.
   *  \param  other   A vector of same dimension to compare with.
   *  \param  epsilon See Dune::FloatCmp.
   *  \return Truth value of the comparison.
   *  \see    Dune::XT::Common::FloatCmp
   *  \note   If you override this method please use exceptions instead of assertions (for the python bindings).
   */
  virtual bool almost_equal(const derived_type& other,
                            const ScalarType epsilon = Common::FloatCmp::DefaultEpsilon<ScalarType>::value()) const
  {
    if (other.size() != size())
      DUNE_THROW(Common::Exceptions::shapes_do_not_match,
                 "The size of other (" << other.size() << ") does not match the size of this (" << size() << ")!");
    return Common::FloatCmp::eq(this->as_imp(), other, epsilon);
  } // ... almost_equal(...)

  /**
   *  \brief  Check vectors for equality (variant for arbitrary derived combinations).
   *          Equality of two vectors is defined as in Dune::FloatCmp componentwise.
   *  \param  other   A vector of same dimension to compare with.
   *  \param  epsilon See Dune::FloatCmp.
   *  \return Truth value of the comparison.
   *  \see    Dune::XT::Common::FloatCmp
   */
  template <class T>
  bool almost_equal(const VectorInterface<T>& other,
                    const ScalarType epsilon = Common::FloatCmp::DefaultEpsilon<ScalarType>::value()) const
  {
    if (other.size() != size())
      DUNE_THROW(Common::Exceptions::shapes_do_not_match,
                 "The size of other (" << other.size() << ") does not match the size of this (" << size() << ")!");
    return Common::FloatCmp::eq(this->as_imp(), other.as_imp(), epsilon);
  } // ... almost_equal(...)

  /**
   *  \brief  Computes the scalar products between two vectors.
   *  \param  other The second factor.
   *  \return The scalar product.
   *  \note   If you override this method please use exceptions instead of assertions (for the python bindings).
   */
  virtual ScalarType dot(const derived_type& other) const
  {
    if (other.size() != size())
      DUNE_THROW(Common::Exceptions::shapes_do_not_match,
                 "The size of other (" << other.size() << ") does not match the size of this (" << size() << ")!");
    ScalarType result = 0;
    for (size_t ii = 0; ii < size(); ++ii)
      result += std::conj(get_entry_ref(ii)) * other.get_entry_ref(ii);
    return result;
  } // ... dot(...)

  /**
   *  \brief  The l1-norm of the vector.
   *  \return The l1-norm of the vector.
   *  \note   If you override this method please use exceptions instead of assertions (for the python bindings).
   */
  virtual RealType l1_norm() const
  {
    RealType result = 0;
    for (size_t ii = 0; ii < size(); ++ii)
      result += std::abs(get_entry_ref(ii));
    return result;
  } // ... l1_norm(...)

  /**
   *  \brief  The l2-norm of the vector.
   *  \return The l2-norm of the vector.
   *  \note   If you override this method please use exceptions instead of assertions (for the python bindings).
   */
  virtual RealType l2_norm() const
  {
    return std::sqrt(std::abs(dot(this->as_imp(*this)))); // std::abs is only needed for the right return type:
    // v.dot(v) should always be a ScalarType with zero imaginary part
  }

  /**
   *  \brief  The l-infintiy-norm of the vector.
   *  \return The l-infintiy-norm of the vector.
   *  \note   If you override this method please use exceptions instead of assertions (for the python bindings).
   */
  virtual RealType sup_norm() const
  {
    return amax().second;
  }

  virtual ScalarType standard_deviation() const
  {
    const ScalarType mu = mean();
    ScalarType sigma = 0.0;
    for (const auto& x_i : *this)
      sigma += std::pow(x_i - mu, 2);
    sigma /= size();
    return std::sqrt(sigma);
  } // ... standard_deviation(...)

  /**
   *  \brief  Adds two vectors.
   *  \param  other   The right summand.
   *  \param  result  Vector to write the result of this + other to
   *  \note   If you override this method please use exceptions instead of assertions (for the python bindings).
   *  \note   If you are looking for the old (now deprecated) add() method, \see add_to_entry().
   */
  virtual void add(const derived_type& other, derived_type& result) const
  {
    if (other.size() != size())
      DUNE_THROW(Common::Exceptions::shapes_do_not_match,
                 "The size of other (" << other.size() << ") does not match the size of this (" << size() << ")!");
    if (result.size() != size())
      DUNE_THROW(Common::Exceptions::shapes_do_not_match,
                 "The size of result (" << result.size() << ") does not match the size of this (" << size() << ")!");
    for (size_t ii = 0; ii < size(); ++ii)
      result.set_entry(ii, get_entry_ref(ii) + other.get_entry_ref(ii));
  } // ... add(...)

  /**
   *  \brief  Adds two vectors.
   *  \param  other The right summand.
   *  \return The sum of this and other.
   *  \note   If you override this method please use exceptions instead of assertions (for the python bindings).
   *  \note   If you are looking for the old (now deprecated) add() method, \see add_to_entry().
   */
  virtual derived_type add(const derived_type& other) const
  {
    derived_type result = this->copy();
    result.iadd(other);
    return result;
  } // ... add(...)

  /**
   *  \brief  Inplace variant of add().
   *  \param  other The right summand.
   *  \note   If you override this method please use exceptions instead of assertions (for the python bindings).
   */
  virtual void iadd(const derived_type& other)
  {
    if (other.size() != size())
      DUNE_THROW(Common::Exceptions::shapes_do_not_match,
                 "The size of other (" << other.size() << ") does not match the size of this (" << size() << ")!");
    for (size_t ii = 0; ii < size(); ++ii)
      set_entry(ii, get_entry_ref(ii) + other.get_entry_ref(ii));
  } // ... iadd(...)

  /**
   *  \brief  Subtracts two vectors.
   *  \param  other   The subtrahend.
   *  \param  result  The vectror to write the difference between this and other to.
   *  \note   If you override this method please use exceptions instead of assertions (for the python bindings).
   */
  virtual void sub(const derived_type& other, derived_type& result) const
  {
    if (other.size() != size())
      DUNE_THROW(Common::Exceptions::shapes_do_not_match,
                 "The size of other (" << other.size() << ") does not match the size of this (" << size() << ")!");
    if (result.size() != size())
      DUNE_THROW(Common::Exceptions::shapes_do_not_match,
                 "The size of result (" << result.size() << ") does not match the size of this (" << size() << ")!");
    for (size_t ii = 0; ii < size(); ++ii)
      result.set_entry(ii, get_entry_ref(ii) - other.get_entry_ref(ii));
  } // ... sub(...)

  /**
   *  \brief  Subtracts two vectors.
   *  \param  other The subtrahend.
   *  \return The difference between this and other.
   *  \note   If you override this method please use exceptions instead of assertions (for the python bindings).
   */
  virtual derived_type sub(const derived_type& other) const
  {
    derived_type result = this->copy();
    result.isub(other);
    return result;
  } // ... sub(...)

  /**
   *  \brief  Inplace variant of sub().
   *  \param  other The subtrahend.
   *  \note   If you override this method please use exceptions instead of assertions (for the python bindings).
   */
  virtual void isub(const derived_type& other)
  {
    if (other.size() != size())
      DUNE_THROW(Common::Exceptions::shapes_do_not_match,
                 "The size of other (" << other.size() << ") does not match the size of this (" << size() << ")!");
    for (size_t ii = 0; ii < size(); ++ii)
      set_entry(ii, get_entry_ref(ii) - other.get_entry_ref(ii));
  } // ... isub(...)

  /**
   *  \brief  Multiplies every component of this by a scalar.
   *  \param  alpha The scalar.
   *  \return The scaled copy of this.
   */
  virtual derived_type operator*(const ScalarType& alpha)
  {
    derived_type ret = this->copy();
    ret *= alpha;
    return ret;
  } // ... operator*() ...

  /**
   *  \brief  Computes the scalar products between this and another vector.
   *  \param  other The second factor.
   *  \return The scalar product.
   *  \see dot()
   */
  virtual ScalarType operator*(const derived_type& other)
  {
    return dot(other);
  }

  /**
   *  \brief  Adds another vector to this, in-place variant.
   *  \param  other The second summand.
   *  \return The sum of this and other.
   */
  virtual derived_type& operator+=(const derived_type& other)
  {
    iadd(other);
    return this->as_imp(*this);
  }

  /**
   *  \brief  Subtracts another vector from this, in-place variant.
   *  \param  other The subtrahend.
   *  \return The difference between this and other.
   */
  virtual derived_type& operator-=(const derived_type& other)
  {
    isub(other);
    return this->as_imp(*this);
  }

  /**
   *  \brief  Adds two vectors.
   *  \param  other The second summand.
   *  \return The sum of the two vectors.
   */
  virtual derived_type operator+(const derived_type& other) const
  {
    return add(other);
  }

  /**
   *  \brief  Substracts two vectors.
   *  \param  other The subtrahend
   *  \return The difference.
   */
  virtual derived_type operator-(const derived_type& other) const
  {
    return sub(other);
  }

  virtual derived_type& operator+=(const ScalarType& scalar)
  {
    for (auto& element : *this)
      element += scalar;
    return this->as_imp(*this);
  }

  virtual derived_type& operator-=(const ScalarType& scalar)
  {
    for (auto& element : *this)
      element -= scalar;
    return this->as_imp(*this);
  }

  virtual derived_type& operator/=(const ScalarType& scalar)
  {
    for (auto& element : *this)
      element /= scalar;
    return this->as_imp(*this);
  }

  /**
   *  \brief  Check vectors for equality (componentwise) using almost_equal()
   *  \param  other   A vector of same dimension to compare with.
   *  \return Truth value of the comparison.
   *  \see    almost_equal()
   */
  virtual bool operator==(const derived_type& other) const
  {
    return almost_equal(other);
  }

  /**
   *  \brief  Check vectors for inequality using !almost_equal()
   *  \param  other   A vector of same dimension to compare with.
   *  \return Truth value of the comparison.
   */
  virtual bool operator!=(const derived_type& other) const
  {
    return !(this->operator==(other));
  }

  iterator begin()
  {
    return iterator(*this);
  }

  const_iterator begin() const
  {
    return const_iterator(*this);
  }

  iterator end()
  {
    return iterator(*this, true);
  }

  const_iterator end() const
  {
    return const_iterator(*this, true);
  }

  operator std::vector<ScalarType>() const
  {
    std::vector<ScalarType> ret(dim());
    for (size_t ii = 0; ii < dim(); ++ii)
      ret[ii] = this->operator[](ii);
    return ret;
  }

private:
  template <class T, class S>
  friend std::ostream& operator<<(std::ostream& /*out*/, const VectorInterface<T, S>& /*vector*/);
}; // class VectorInterface

namespace internal {

template <class V>
struct is_vector_helper
{
  DXTC_has_typedef_initialize_once(Traits);
  DXTC_has_typedef_initialize_once(ScalarType);

  static const bool is_candidate = DXTC_has_typedef(Traits)<V>::value && DXTC_has_typedef(ScalarType)<V>::value;
}; // class is_vector_helper

} // namespace internal

template <class V, bool candidate = internal::is_vector_helper<V>::is_candidate>
struct is_vector : public std::is_base_of<VectorInterface<typename V::Traits, typename V::ScalarType>, V>
{
};

template <class V>
struct is_vector<V, false> : public std::false_type
{
};

namespace internal {

template <class VectorImp>
struct VectorAbstractionBase
{
  static const bool is_vector = LA::is_vector<VectorImp>::value;

  static const bool has_static_size = false;

  static const size_t static_size = std::numeric_limits<size_t>::max();

  typedef typename std::conditional<is_vector, VectorImp, void>::type VectorType;
  typedef typename std::conditional<is_vector, typename VectorImp::ScalarType, void>::type ScalarType;
  typedef typename std::conditional<is_vector, typename VectorImp::RealType, void>::type RealType;
  typedef ScalarType S;
  typedef RealType R;

  static inline typename std::enable_if<is_vector, VectorType>::type create(const size_t sz)
  {
    return VectorType(sz);
  }

  static inline typename std::enable_if<is_vector, VectorType>::type create(const size_t sz, const ScalarType& val)
  {
    return VectorType(sz, val);
  }
}; // struct VectorAbstractionBase

} // namespace internal

template <class T, class S>
std::ostream& operator<<(std::ostream& out, const VectorInterface<T, S>& vector)
{
  out << "[";
  const size_t sz = vector.size();
  if (sz > 0) {
    out << vector[0];
    for (size_t ii = 1; ii < sz; ++ii)
      out << "\n " << vector[ii];
  } else
    out << " ";
  out << "]";
  return out;
} // ... operator<<(...)

} // namespace LA
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_LA_CONTAINER_VECTOR_INTERFACE_HH


==> anc/xt-super/dune-xt-la/dune/xt/la/solver.hh <==
// This file is part of the dune-xt-la project:
//   https://github.com/dune-community/dune-xt-la
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2013 - 2014, 2016)
//   Rene Milk       (2013, 2015)
//   Tobias Leibner  (2014)

#ifndef DUNE_XT_LA_SOLVER_HH
#define DUNE_XT_LA_SOLVER_HH

#include <string>
#include <vector>

#include <dune/xt/common/type_traits.hh>
#include <dune/xt/common/exceptions.hh>
#include <dune/xt/common/configuration.hh>
#include <dune/xt/common/parallel/helper.hh>

namespace Dune {
namespace XT {
namespace LA {
namespace Exceptions {

class linear_solver_failed_bc_data_did_not_fulfill_requirements : public Common::Exceptions::linear_solver_failed
{
};
class linear_solver_failed_bc_it_did_not_converge : public Common::Exceptions::linear_solver_failed
{
};
class linear_solver_failed_bc_it_was_not_set_up_correctly : public Common::Exceptions::linear_solver_failed
{
};
class linear_solver_failed_bc_the_solution_does_not_solve_the_system : public Common::Exceptions::linear_solver_failed
{
};

} // namespace Exceptions
namespace internal {

static const constexpr size_t max_size_to_print = 5;

} // namespace internal

class SolverUtils
{
public:
  static void check_given(const std::string& type, const std::vector<std::string>& opts)
  {
    if (std::find(opts.begin(), opts.end(), type) == opts.end()) {
      std::stringstream ss;
      for (auto opt : opts)
        ss << opt << " ";
      DUNE_THROW(Common::Exceptions::configuration_error,
                 "Given type '" << type << "' not supported (see below for a list of supported ones). "
                                << "Call options() first!\n"
                                << ss.str());
    }
  }
};

template <class MatrixImp, class CommunicatorType = SequentialCommunication>
class Solver
{
  static_assert(AlwaysFalse<MatrixImp>::value, "This is the unspecialized version of LA::Solver< ... >. Please include "
                                               "the correct header for your matrix implementation!");

public:
  typedef MatrixImp MatrixType;

  Solver(const MatrixType& /*matrix*/)
  {
    DUNE_THROW(NotImplemented,
               "This is the unspecialized version of LA::Solver< ... >. "
               "Please include the correct header for your matrix implementation '"
                   << Common::Typename<MatrixType>::value()
                   << "'!");
  }

  static std::vector<std::string> types()
  {
    DUNE_THROW(NotImplemented,
               "This is the unspecialized version of LA::Solver< ... >. "
               "Please include the correct header for your matrix implementation '"
                   << Common::Typename<MatrixType>::value()
                   << "'!");
  }

  static Common::Configuration options(const std::string /*type*/ = "")
  {
    DUNE_THROW(NotImplemented,
               "This is the unspecialized version of LA::Solver< ... >. "
               "Please include the correct header for your matrix implementation '"
                   << Common::Typename<MatrixType>::value()
                   << "'!");
  }

  /**
   *  Throws any of the above exceptions, if there was a problem. If none was thrown we beleive that a suitable solution
   *  was found (given the current options).
   */
  template <class RhsType, class SolutionType>
  void apply(const RhsType& /*rhs*/, SolutionType& /*solution*/) const
  {
    DUNE_THROW(NotImplemented,
               "This is the unspecialized version of LA::Solver< ... >. "
               "Please include the correct header for your matrix implementation '"
                   << Common::Typename<MatrixType>::value()
                   << "'!");
  }

  template <class RhsType, class SolutionType>
  void apply(const RhsType& /*rhs*/, SolutionType& /*solution*/, const std::string& /*type*/) const
  {
    DUNE_THROW(NotImplemented,
               "This is the unspecialized version of LA::Solver< ... >. "
               "Please include the correct header for your matrix implementation '"
                   << Common::Typename<MatrixType>::value()
                   << "'!");
  }

  template <class RhsType, class SolutionType>
  void apply(const RhsType& /*rhs*/, SolutionType& /*solution*/, const Common::Configuration& /*options*/) const
  {
    DUNE_THROW(NotImplemented,
               "This is the unspecialized version of LA::Solver< ... >. "
               "Please include the correct header for your matrix implementation '"
                   << Common::Typename<MatrixType>::value()
                   << "'!");
  }
}; // class Solver

} // namespace LA
} // namespace XT
} // namespace Dune

#include "solver/common.hh"
#include "solver/eigen.hh"
#include "solver/istl.hh"

#endif // DUNE_XT_LA_SOLVER_HH


==> anc/xt-super/dune-xt-la/dune/xt/la/solver/common.hh <==
// This file is part of the dune-xt-la project:
//   https://github.com/dune-community/dune-xt-la
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Barbara Verfürth (2015)
//   Felix Schindler  (2014 - 2016)
//   Rene Milk        (2015)
//   Tobias Leibner   (2014)

#ifndef DUNE_XT_LA_SOLVER_COMMON_HH
#define DUNE_XT_LA_SOLVER_COMMON_HH

#include <string>
#include <vector>
#include <algorithm>
#include <sstream>
#include <cmath>

#include <dune/xt/common/exceptions.hh>
#include <dune/xt/common/configuration.hh>

#include <dune/xt/la/container/common.hh>

#include "../solver.hh"

namespace Dune {
namespace XT {
namespace LA {

template <class S, class CommunicatorType>
class Solver<CommonDenseMatrix<S>, CommunicatorType> : protected SolverUtils
{
public:
  typedef CommonDenseMatrix<S> MatrixType;
  typedef typename MatrixType::RealType R;

  Solver(const MatrixType& matrix)
    : matrix_(matrix)
  {
  }

  Solver(const MatrixType& matrix, const CommunicatorType& /*communicator*/)
    : matrix_(matrix)
  {
  }

  static std::vector<std::string> types()
  {
    return {"superlu"};
  }

  static Common::Configuration options(const std::string type = "")
  {
    const std::string tp = !type.empty() ? type : types()[0];
    SolverUtils::check_given(tp, types());
    return Common::Configuration({"type", "post_check_solves_system"}, {tp, "1e-5"});
  } // ... options(...)

  void apply(const CommonDenseVector<S>& rhs, CommonDenseVector<S>& solution) const
  {
    apply(rhs, solution, types()[0]);
  }

  void apply(const CommonDenseVector<S>& rhs, CommonDenseVector<S>& solution, const std::string& type) const
  {
    apply(rhs, solution, options(type));
  }

  void apply(const CommonDenseVector<S>& rhs, CommonDenseVector<S>& solution, const Common::Configuration& opts) const
  {
    if (!opts.has_key("type"))
      DUNE_THROW(Common::Exceptions::configuration_error,
                 "Given options (see below) need to have at least the key 'type' set!\n\n" << opts);
    const auto type = opts.get<std::string>("type");
    SolverUtils::check_given(type, types());
    const Common::Configuration default_opts = options(type);
    // solve
    try {
      matrix_.backend().solve(solution.backend(), rhs.backend());
    } catch (FMatrixError&) {
      DUNE_THROW(Exceptions::linear_solver_failed_bc_data_did_not_fulfill_requirements,
                 "The dune-common backend reported 'FMatrixError'!\n"
                     << "Those were the given options:\n\n"
                     << opts);
    }
    // check
    const R post_check_solves_system_threshold =
        opts.get("post_check_solves_system", default_opts.get<R>("post_check_solves_system"));
    if (post_check_solves_system_threshold > 0) {
      auto tmp = rhs.copy();
      matrix_.mv(solution, tmp);
      tmp -= rhs;
      const R sup_norm = tmp.sup_norm();
      if (sup_norm > post_check_solves_system_threshold || Common::isnan(sup_norm) || Common::isinf(sup_norm))
        DUNE_THROW(Exceptions::linear_solver_failed_bc_the_solution_does_not_solve_the_system,
                   "The computed solution does not solve the system (although the dune-common backend "
                       << "reported no error) and you requested checking (see options below)! "
                       << "If you want to disable this check, set 'post_check_solves_system = 0' in the options."
                       << "\n\n"
                       << "  (A * x - b).sup_norm() = "
                       << tmp.sup_norm()
                       << "\n\n"
                       << "Those were the given options:\n\n"
                       << opts);
    }
  } // ... apply(...)

private:
  const MatrixType& matrix_;
}; // class Solver< CommonDenseMatrix< ... > >

} // namespace LA
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_LA_SOLVER_COMMON_HH


==> anc/xt-super/dune-xt-la/dune/xt/la/solver/eigen.hh <==
// This file is part of the dune-xt-la project:
//   https://github.com/dune-community/dune-xt-la
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Barbara Verfürth (2015)
//   Felix Schindler  (2012 - 2016)
//   Rene Milk        (2012 - 2013, 2015)
//   Tobias Leibner   (2014)

#ifndef DUNE_XT_LA_SOLVER_EIGEN_HH
#define DUNE_XT_LA_SOLVER_EIGEN_HH

#include <string>
#include <vector>
#include <algorithm>
#include <sstream>
#include <cmath>
#include <complex>

#include <dune/xt/common/disable_warnings.hh>
#if HAVE_EIGEN
#include <Eigen/Dense>
#include <Eigen/SparseCore>
#include <Eigen/IterativeLinearSolvers>
#include <Eigen/SparseCholesky>
#include <Eigen/SparseLU>
#include <Eigen/SparseQR>
//#   if HAVE_UMFPACK
//#     include <Eigen/UmfPackSupport>
//#   endif
//#   include <Eigen/SPQRSupport>
//#   include <Eigen/CholmodSupport>
//#   if HAVE_SUPERLU
//#     include <Eigen/SuperLUSupport>
//#   endif
#endif // HAVE_EIGEN
#include <dune/xt/common/reenable_warnings.hh>

#include <dune/xt/common/exceptions.hh>
#include <dune/xt/common/configuration.hh>
#include <dune/xt/la/container/eigen.hh>

#include "../solver.hh"

namespace Dune {
namespace XT {
namespace LA {

#if HAVE_EIGEN

template <class S, class CommunicatorType>
class Solver<EigenDenseMatrix<S>, CommunicatorType> : protected SolverUtils
{
public:
  typedef EigenDenseMatrix<S> MatrixType;
  typedef typename MatrixType::RealType R;

  Solver(const MatrixType& matrix)
    : matrix_(matrix)
  {
  }

  Solver(const MatrixType& matrix, const CommunicatorType& /*communicator*/)
    : matrix_(matrix)
  {
  }

  static std::vector<std::string> types()
  {
    return {"lu.partialpiv",
            "qr.householder",
            "llt",
            "ldlt",
            "qr.colpivhouseholder",
            "qr.fullpivhouseholder",
            "lu.fullpiv"};
  } // ... types()

  static Common::Configuration options(const std::string type = "")
  {
    const std::string tp = !type.empty() ? type : types()[0];
    SolverUtils::check_given(tp, types());
    Common::Configuration default_options({"type", "post_check_solves_system", "check_for_inf_nan"}, {tp, "1e-5", "1"});
    // * for symmetric matrices
    if (tp == "ldlt" || tp == "llt") {
      default_options.set("pre_check_symmetry", "1e-8");
    }
    return default_options;
  } // ... options(...)

  template <class T1, class T2>
  void apply(const EigenBaseVector<T1, S>& rhs, EigenBaseVector<T2, S>& solution) const
  {
    apply(rhs, solution, types()[0]);
  }

  template <class T1, class T2>
  void apply(const EigenBaseVector<T1, S>& rhs, EigenBaseVector<T2, S>& solution, const std::string& type) const
  {
    apply(rhs, solution, options(type));
  }

  template <class T1, class T2>
  void apply(const EigenBaseVector<T1, S>& rhs, EigenBaseVector<T2, S>& solution,
             const Common::Configuration& opts) const
  {
    if (!opts.has_key("type"))
      DUNE_THROW(Common::Exceptions::configuration_error,
                 "Given options (see below) need to have at least the key 'type' set!\n\n" << opts);
    const auto type = opts.get<std::string>("type");
    SolverUtils::check_given(type, types());
    const Common::Configuration default_opts = options(type);
    // check for inf or nan
    const bool check_for_inf_nan = opts.get("check_for_inf_nan", default_opts.get<bool>("check_for_inf_nan"));
    if (check_for_inf_nan) {
      for (size_t ii = 0; ii < matrix_.rows(); ++ii) {
        for (size_t jj = 0; jj < matrix_.cols(); ++jj) {
          const S& val = matrix_.backend()(ii, jj);
          if (Common::isnan(val) || Common::isinf(val)) {
            std::stringstream msg;
            msg << "Given matrix contains inf or nan and you requested checking (see options below)!\n"
                << "If you want to disable this check, set 'check_for_inf_nan = 0' in the options.\n\n"
                << "Those were the given options:\n\n" << opts;
            if (rhs.size() <= internal::max_size_to_print)
              msg << "\nThis was the given matrix:\n\n" << matrix_ << "\n";
            DUNE_THROW(Exceptions::linear_solver_failed_bc_data_did_not_fulfill_requirements, msg.str());
          }
        }
      }
      for (size_t ii = 0; ii < rhs.size(); ++ii) {
        const S& val = rhs[ii];
        if (Common::isnan(val) || Common::isinf(val)) {
          std::stringstream msg;
          msg << "Given rhs contains inf or nan and you requested checking (see options below)!\n"
              << "If you want to disable this check, set 'check_for_inf_nan = 0' in the options.\n\n"
              << "Those were the given options:\n\n" << opts;
          if (rhs.size() <= internal::max_size_to_print)
            msg << "\nThis was the given right hand side:\n\n" << rhs << "\n";
          DUNE_THROW(Exceptions::linear_solver_failed_bc_data_did_not_fulfill_requirements, msg.str());
        }
      }
    }
    // check for symmetry (if solver needs it)
    if (type == "ldlt" || type == "llt") {
      const R pre_check_symmetry_threshhold = opts.get("pre_check_symmetry", default_opts.get<R>("pre_check_symmetry"));
      if (pre_check_symmetry_threshhold > 0) {
        const MatrixType tmp(matrix_.backend() - matrix_.backend().adjoint());
        // serialize difference to compute L^\infty error (no copy done here)
        const R error = std::max(tmp.backend().cwiseAbs().minCoeff(), tmp.backend().cwiseAbs().maxCoeff());
        if (error > pre_check_symmetry_threshhold) {
          std::stringstream msg;
          msg << "Given matrix is not symmetric and you requested checking (see options below)!\n"
              << "If you want to disable this check, set 'pre_check_symmetry = 0' in the options.\n\n"
              << "  (A - A').sup_norm() = " << error << "\n\n"
              << "Those were the given options:\n\n" << opts;
          if (rhs.size() <= internal::max_size_to_print)
            msg << "\nThis was the given matrix A:\n\n" << matrix_ << "\n";
          DUNE_THROW(Exceptions::linear_solver_failed_bc_data_did_not_fulfill_requirements, msg.str());
        }
      }
    }
    // solve
    if (type == "qr.colpivhouseholder") {
      solution.backend() = matrix_.backend().colPivHouseholderQr().solve(rhs.backend());
    } else if (type == "qr.fullpivhouseholder")
      solution.backend() = matrix_.backend().fullPivHouseholderQr().solve(rhs.backend());
    else if (type == "qr.householder")
      solution.backend() = matrix_.backend().householderQr().solve(rhs.backend());
    else if (type == "lu.fullpiv")
      solution.backend() = matrix_.backend().fullPivLu().solve(rhs.backend());
    else if (type == "llt")
      solution.backend() = matrix_.backend().llt().solve(rhs.backend());
    else if (type == "ldlt")
      solution.backend() = matrix_.backend().ldlt().solve(rhs.backend());
    else if (type == "lu.partialpiv")
      solution.backend() = matrix_.backend().partialPivLu().solve(rhs.backend());
    else
      DUNE_THROW(Common::Exceptions::internal_error,
                 "Given type '" << type << "' is not supported, although it was reported by types()!");
    // check
    if (check_for_inf_nan)
      for (size_t ii = 0; ii < solution.size(); ++ii) {
        const S& val = solution[ii];
        if (Common::isnan(val) || Common::isinf(val)) {
          std::stringstream msg;
          msg << "The computed solution contains inf or nan and you requested checking (see options "
              << "below)!\n"
              << "If you want to disable this check, set 'check_for_inf_nan = 0' in the options.\n\n"
              << "Those were the given options:\n\n" << opts;
          if (rhs.size() <= internal::max_size_to_print)
            msg << "\nThis was the given matrix A:\n\n" << matrix_ << "\nThis was the given right hand side b:\n\n"
                << rhs << "\nThis is the computed solution:\n\n" << solution << "\n";
          DUNE_THROW(Exceptions::linear_solver_failed_bc_data_did_not_fulfill_requirements, msg.str());
        }
      }
    const R post_check_solves_system_threshold =
        opts.get("post_check_solves_system", default_opts.get<R>("post_check_solves_system"));
    if (post_check_solves_system_threshold > 0) {
      auto tmp = rhs.copy();
      tmp.backend() = matrix_.backend() * solution.backend() - rhs.backend();
      const R sup_norm = tmp.sup_norm();
      if (sup_norm > post_check_solves_system_threshold || Common::isnan(sup_norm) || Common::isinf(sup_norm)) {
        std::stringstream msg;
        msg << "The computed solution does not solve the system (although the eigen backend reported "
            << "'Success') and you requested checking (see options below)!\n"
            << "If you want to disable this check, set 'post_check_solves_system = 0' in the options."
            << "\n\n"
            << "  (A * x - b).sup_norm() = " << tmp.sup_norm() << "\n\n"
            << "Those were the given options:\n\n" << opts;
        if (rhs.size() <= internal::max_size_to_print)
          msg << "\nThis was the given matrix A:\n\n" << matrix_ << "\nThis was the given right hand side b:\n\n" << rhs
              << "\nThis is the computed solution:\n\n" << solution << "\n";
        DUNE_THROW(Exceptions::linear_solver_failed_bc_the_solution_does_not_solve_the_system, msg.str());
      }
    }
  } // ... apply(...)

private:
  const MatrixType& matrix_;
}; // class Solver

/**
 *  \note lu.sparse will copy the matrix to column major
 *  \note qr.sparse will copy the matrix to column major
 *  \note ldlt.simplicial will copy the matrix to column major
 *  \note llt.simplicial will copy the matrix to column major
 */
template <class S, class CommunicatorType>
class Solver<EigenRowMajorSparseMatrix<S>, CommunicatorType> : protected SolverUtils
{
  typedef ::Eigen::SparseMatrix<S, ::Eigen::ColMajor> ColMajorBackendType;

public:
  typedef EigenRowMajorSparseMatrix<S> MatrixType;
  typedef typename MatrixType::RealType R;

private:
  typedef typename MatrixType::BackendType::Index EIGEN_size_t;

public:
  Solver(const MatrixType& matrix)
    : matrix_(matrix)
  {
  }

  Solver(const MatrixType& matrix, const CommunicatorType& /*communicator*/)
    : matrix_(matrix)
  {
  }

  static std::vector<std::string> types()
  {
    return {
        "bicgstab.ilut",
        "lu.sparse",
        "llt.simplicial" // <- does only work with symmetric matrices
        ,
        "ldlt.simplicial" // <- does only work with symmetric matrices
        ,
        "bicgstab.diagonal" // <- slow for complicated matrices
        ,
        "bicgstab.identity" // <- slow for complicated matrices
        ,
        "qr.sparse" // <- produces correct results, but is painfully slow
        ,
        "cg.diagonal.lower" // <- does only work with symmetric matrices, may produce correct results
        ,
        "cg.diagonal.upper" // <- does only work with symmetric matrices, may produce correct results
        ,
        "cg.identity.lower" // <- does only work with symmetric matrices, may produce correct results
        ,
        "cg.identity.upper" // <- does only work with symmetric matrices, may produce correct results
        //           , "spqr"                  // <- does not compile
        //           , "llt.cholmodsupernodal" // <- does not compile
        //#if HAVE_UMFPACK
        //           , "lu.umfpack"            // <- untested
        //#endif
        //#if HAVE_SUPERLU
        //           , "superlu"               // <- untested
        //#endif
    };
  } // ... types()

  static Common::Configuration options(const std::string type = "")
  {
    const std::string tp = !type.empty() ? type : types()[0];
    // check
    SolverUtils::check_given(tp, types());
    // default config
    Common::Configuration default_options({"type", "post_check_solves_system", "check_for_inf_nan"}, {tp, "1e-5", "1"});
    Common::Configuration iterative_options({"max_iter", "precision"}, {"10000", "1e-10"});
    iterative_options += default_options;
    // direct solvers
    if (tp == "lu.sparse" || tp == "qr.sparse" || tp == "lu.umfpack" || tp == "spqr" || tp == "llt.cholmodsupernodal"
        || tp == "superlu")
      return default_options;
    // * for symmetric matrices
    if (tp == "ldlt.simplicial" || tp == "llt.simplicial") {
      default_options.set("pre_check_symmetry", "1e-8");
      return default_options;
    }
    // iterative solvers
    if (tp == "bicgstab.ilut") {
      iterative_options.set("preconditioner.fill_factor", "10");
      iterative_options.set("preconditioner.drop_tol", "1e-4");
    } else if (tp.substr(0, 3) == "cg.")
      iterative_options.set("pre_check_symmetry", "1e-8");
    return iterative_options;
  } // ... options(...)

  template <class T1, class T2>
  void apply(const EigenBaseVector<T1, S>& rhs, EigenBaseVector<T2, S>& solution) const
  {
    apply(rhs, solution, types()[0]);
  }

  template <class T1, class T2>
  void apply(const EigenBaseVector<T1, S>& rhs, EigenBaseVector<T2, S>& solution, const std::string& type) const
  {
    apply(rhs, solution, options(type));
  }

  template <class T1, class T2>
  void apply(const EigenBaseVector<T1, S>& rhs, EigenBaseVector<T2, S>& solution,
             const Common::Configuration& opts) const
  {
    if (!opts.has_key("type"))
      DUNE_THROW(Common::Exceptions::configuration_error,
                 "Given options (see below) need to have at least the key 'type' set!\n\n" << opts);
    const auto type = opts.get<std::string>("type");
    SolverUtils::check_given(type, types());
    const Common::Configuration default_opts = options(type);
    // check for inf or nan
    const bool check_for_inf_nan = opts.get("check_for_inf_nan", default_opts.get<bool>("check_for_inf_nan"));
    if (check_for_inf_nan) {
      // iterates over the non-zero entries of matrix_.backend() and checks them
      typedef typename MatrixType::BackendType::InnerIterator InnerIterator;
      for (EIGEN_size_t ii = 0; ii < matrix_.backend().outerSize(); ++ii) {
        for (InnerIterator it(matrix_.backend(), ii); it; ++it) {
          if (Common::isnan(std::real(it.value())) || Common::isnan(std::imag(it.value()))
              || Common::isinf(std::abs(it.value())))
            DUNE_THROW(Exceptions::linear_solver_failed_bc_data_did_not_fulfill_requirements,
                       "Given matrix contains inf or nan and you requested checking (see options below)!\n"
                           << "If you want to disable this check, set 'check_for_inf_nan = 0' in the options.\n\n"
                           << "Those were the given options:\n\n"
                           << opts);
        }
      }
      for (size_t ii = 0; ii < rhs.size(); ++ii) {
        const S& val = rhs[ii];
        if (Common::isnan(val) || Common::isinf(val))
          DUNE_THROW(Exceptions::linear_solver_failed_bc_data_did_not_fulfill_requirements,
                     "Given rhs contains inf or nan and you requested checking (see options below)!\n"
                         << "If you want to disable this check, set 'check_for_inf_nan = 0' in the options.\n\n"
                         << "Those were the given options:\n\n"
                         << opts);
      }
    }
    // check for symmetry (if solver needs it)
    if (type.substr(0, 3) == "cg." || type == "ldlt.simplicial" || type == "llt.simplicial") {
      const R pre_check_symmetry_threshhold = opts.get("pre_check_symmetry", default_opts.get<R>("pre_check_symmetry"));
      if (pre_check_symmetry_threshhold > 0) {
        ColMajorBackendType colmajor_copy(matrix_.backend());
        colmajor_copy -= matrix_.backend().adjoint();
        // iterates over non-zero entries as above
        typedef typename ColMajorBackendType::InnerIterator InnerIterator;
        for (EIGEN_size_t ii = 0; ii < colmajor_copy.outerSize(); ++ii) {
          for (InnerIterator it(colmajor_copy, ii); it; ++it) {
            if (std::max(std::abs(std::real(it.value())), std::abs(std::imag(it.value())))
                > pre_check_symmetry_threshhold)
              DUNE_THROW(Exceptions::linear_solver_failed_bc_data_did_not_fulfill_requirements,
                         "Given matrix is not symmetric/hermitian and you requested checking (see options below)!\n"
                             << "If you want to disable this check, set 'pre_check_symmetry = 0' in the options.\n\n"
                             << "Those were the given options:\n\n"
                             << opts);
          }
        }
      }
    }
    ::Eigen::ComputationInfo info;
    if (type == "cg.diagonal.lower") {
      typedef ::Eigen::ConjugateGradient<typename MatrixType::BackendType,
                                         ::Eigen::Lower,
                                         ::Eigen::DiagonalPreconditioner<S>> SolverType;
      SolverType solver(matrix_.backend());
      solver.setMaxIterations(opts.get("max_iter", default_opts.get<int>("max_iter")));
      solver.setTolerance(opts.get("precision", default_opts.get<R>("precision")));
      solution.backend() = solver.solve(rhs.backend());
      info = solver.info();
    } else if (type == "cg.diagonal.upper") {
      typedef ::Eigen::ConjugateGradient<typename MatrixType::BackendType,
                                         ::Eigen::Upper,
                                         ::Eigen::DiagonalPreconditioner<S>> SolverType;
      SolverType solver(matrix_.backend());
      solver.setMaxIterations(opts.get("max_iter", default_opts.get<int>("max_iter")));
      solver.setTolerance(opts.get("precision", default_opts.get<R>("precision")));
      solution.backend() = solver.solve(rhs.backend());
      info = solver.info();
    } else if (type == "cg.identity.lower") {
      typedef ::Eigen::ConjugateGradient<typename MatrixType::BackendType,
                                         ::Eigen::Lower,
                                         ::Eigen::IdentityPreconditioner> SolverType;
      SolverType solver(matrix_.backend());
      solver.setMaxIterations(opts.get("max_iter", default_opts.get<int>("max_iter")));
      solver.setTolerance(opts.get("precision", default_opts.get<R>("precision")));
      solution.backend() = solver.solve(rhs.backend());
      info = solver.info();
    } else if (type == "cg.identity.upper") {
      typedef ::Eigen::ConjugateGradient<typename MatrixType::BackendType,
                                         ::Eigen::Lower,
                                         ::Eigen::IdentityPreconditioner> SolverType;
      SolverType solver(matrix_.backend());
      solver.setMaxIterations(opts.get("max_iter", default_opts.get<int>("max_iter")));
      solver.setTolerance(opts.get("precision", default_opts.get<R>("precision")));
      solution.backend() = solver.solve(rhs.backend());
      info = solver.info();
    } else if (type == "bicgstab.ilut") {
      typedef ::Eigen::BiCGSTAB<typename MatrixType::BackendType, ::Eigen::IncompleteLUT<S>> SolverType;
      SolverType solver(matrix_.backend());
      solver.setMaxIterations(opts.get("max_iter", default_opts.get<int>("max_iter")));
      solver.setTolerance(opts.get("precision", default_opts.get<R>("precision")));
      solver.preconditioner().setDroptol(
          opts.get("preconditioner.drop_tol", default_opts.get<R>("preconditioner.drop_tol")));
      solver.preconditioner().setFillfactor(
          opts.get("preconditioner.fill_factor", default_opts.get<int>("preconditioner.fill_factor")));
      solution.backend() = solver.solve(rhs.backend());
      info = solver.info();
    } else if (type == "bicgstab.diagonal") {
      typedef ::Eigen::BiCGSTAB<typename MatrixType::BackendType, ::Eigen::DiagonalPreconditioner<S>> SolverType;
      SolverType solver(matrix_.backend());
      solver.setMaxIterations(opts.get("max_iter", default_opts.get<int>("max_iter")));
      solver.setTolerance(opts.get("precision", default_opts.get<R>("precision")));
      solution.backend() = solver.solve(rhs.backend());
      info = solver.info();
    } else if (type == "bicgstab.identity") {
      typedef ::Eigen::BiCGSTAB<typename MatrixType::BackendType, ::Eigen::IdentityPreconditioner> SolverType;
      SolverType solver(matrix_.backend());
      solver.setMaxIterations(opts.get("max_iter", default_opts.get<int>("max_iter")));
      solver.setTolerance(opts.get("precision", default_opts.get<R>("precision")));
      solution.backend() = solver.solve(rhs.backend());
      info = solver.info();
    } else if (type == "lu.sparse") {
      ColMajorBackendType colmajor_copy(matrix_.backend());
      colmajor_copy.makeCompressed();
      typedef ::Eigen::SparseLU<ColMajorBackendType> SolverType;
      SolverType solver;
      solver.analyzePattern(colmajor_copy);
      solver.factorize(colmajor_copy);
      solution.backend() = solver.solve(rhs.backend());
      info = solver.info();
    } else if (type == "qr.sparse") {
      ColMajorBackendType colmajor_copy(matrix_.backend());
      colmajor_copy.makeCompressed();
      typedef ::Eigen::SparseQR<ColMajorBackendType, ::Eigen::COLAMDOrdering<int>> SolverType;
      SolverType solver;
      solver.analyzePattern(colmajor_copy);
      solver.factorize(colmajor_copy);
      solution.backend() = solver.solve(rhs.backend());
      info = solver.info();
    } else if (type == "ldlt.simplicial") {
      ColMajorBackendType colmajor_copy(matrix_.backend());
      colmajor_copy.makeCompressed();
      typedef ::Eigen::SimplicialLDLT<ColMajorBackendType> SolverType;
      SolverType solver;
      solver.analyzePattern(colmajor_copy);
      solver.factorize(colmajor_copy);
      solution.backend() = solver.solve(rhs.backend());
      info = solver.info();
    } else if (type == "llt.simplicial") {
      ColMajorBackendType colmajor_copy(matrix_.backend());
      colmajor_copy.makeCompressed();
      typedef ::Eigen::SimplicialLLT<ColMajorBackendType> SolverType;
      SolverType solver;
      solver.analyzePattern(colmajor_copy);
      solver.factorize(colmajor_copy);
      solution.backend() = solver.solve(rhs.backend());
      info = solver.info();
      //#if HAVE_UMFPACK
      //    } else if (type == "lu.umfpack") {
      //      typedef ::Eigen::UmfPackLU< typename MatrixType::BackendType > SolverType;
      //      SolverType solver;
      //      solver.analyzePattern(matrix_.backend());
      //      solver.factorize(matrix_.backend());
      //      solution.backend() = solver.solve(rhs.backend());
      //      info = solver.info();
      //#endif // HAVE_UMFPACK
      //    } else if (type == "spqr") {
      //      ColMajorBackendType colmajor_copy(matrix_.backend());
      //      colmajor_copy.makeCompressed();
      //      typedef ::Eigen::SPQR< ColMajorBackendType > SolverType;
      //      SolverType solver;
      //      solver.analyzePattern(colmajor_copy);
      //      solver.factorize(colmajor_copy);
      //      solution.backend() = solver.solve(rhs.backend());
      //      if (solver.info() != ::Eigen::Success)
      //        return solver.info();
      //    } else if (type == "cholmodsupernodalllt") {
      //      typedef ::Eigen::CholmodSupernodalLLT< typename MatrixType::BackendType > SolverType;
      //      SolverType solver;
      //      solver.analyzePattern(matrix_.backend());
      //      solver.factorize(matrix_.backend());
      //      solution.backend() = solver.solve(rhs.backend());
      //      if (solver.info() != ::Eigen::Success)
      //        return solver.info();
      //#if HAVE_SUPERLU
      //    } else if (type == "superlu") {
      //      typedef ::Eigen::SuperLU< typename MatrixType::BackendType > SolverType;
      //      SolverType solver;
      //      solver.analyzePattern(matrix_.backend());
      //      solver.factorize(matrix_.backend());
      //      solution.backend() = solver.solve(rhs.backend());
      //      info = solver.info();
      //#endif // HAVE_SUPERLU
    } else
      DUNE_THROW(Common::Exceptions::internal_error,
                 "Given type '" << type << "' is not supported, although it was reported by types()!");
    // handle eigens info
    if (info != ::Eigen::Success) {
      if (info == ::Eigen::NumericalIssue)
        DUNE_THROW(Exceptions::linear_solver_failed_bc_data_did_not_fulfill_requirements,
                   "The eigen backend reported 'NumericalIssue'!\n"
                       << "=> see http://eigen.tuxfamily.org/dox/group__enums.html#ga51bc1ac16f26ebe51eae1abb77bd037b "
                          "for eigens explanation\n"
                       << "Those were the given options:\n\n"
                       << opts);
      else if (info == ::Eigen::NoConvergence)
        DUNE_THROW(Exceptions::linear_solver_failed_bc_it_did_not_converge,
                   "The eigen backend reported 'NoConvergence'!\n"
                       << "=> see http://eigen.tuxfamily.org/dox/group__enums.html#ga51bc1ac16f26ebe51eae1abb77bd037b "
                          "for eigens explanation\n"
                       << "Those were the given options:\n\n"
                       << opts);
      else if (info == ::Eigen::InvalidInput)
        DUNE_THROW(Exceptions::linear_solver_failed_bc_it_was_not_set_up_correctly,
                   "The eigen backend reported 'InvalidInput'!\n"
                       << "=> see http://eigen.tuxfamily.org/dox/group__enums.html#ga51bc1ac16f26ebe51eae1abb77bd037b "
                          "for eigens explanation\n"
                       << "Those were the given options:\n\n"
                       << opts);
      else
        DUNE_THROW(Common::Exceptions::internal_error,
                   "The eigen backend reported an unknown status!\n"
                       << "Please report this to the dune-xt developers!");
    }
    // check
    if (check_for_inf_nan)
      for (size_t ii = 0; ii < solution.size(); ++ii) {
        const S& val = solution[ii];
        if (Common::isnan(val) || Common::isinf(val))
          DUNE_THROW(Exceptions::linear_solver_failed_bc_data_did_not_fulfill_requirements,
                     "The computed solution contains inf or nan and you requested checking (see options "
                         << "below)!\n"
                         << "If you want to disable this check, set 'check_for_inf_nan = 0' in the options.\n\n"
                         << "Those were the given options:\n\n"
                         << opts);
      }
    const R post_check_solves_system_threshold =
        opts.get("post_check_solves_system", default_opts.get<R>("post_check_solves_system"));
    if (post_check_solves_system_threshold > 0) {
      auto tmp = rhs.copy();
      tmp.backend() = matrix_.backend() * solution.backend() - rhs.backend();
      const R sup_norm = tmp.sup_norm();
      if (sup_norm > post_check_solves_system_threshold || Common::isnan(sup_norm) || Common::isinf(sup_norm))
        DUNE_THROW(Exceptions::linear_solver_failed_bc_the_solution_does_not_solve_the_system,
                   "The computed solution does not solve the system (although the eigen backend reported "
                       << "'Success') and you requested checking (see options below)!\n"
                       << "If you want to disable this check, set 'post_check_solves_system = 0' in the options."
                       << "\n\n"
                       << "  (A * x - b).sup_norm() = "
                       << tmp.sup_norm()
                       << "\n\n"
                       << "Those were the given options:\n\n"
                       << opts);
    }
  } // ... apply(...)

private:
  const MatrixType& matrix_;
}; // class Solver

#else // HAVE_EIGEN

template <class S>
class Solver<EigenDenseMatrix<S>>
{
  static_assert(Dune::AlwaysFalse<S>::value, "You are missing Eigen!");
};

template <class S>
class Solver<EigenRowMajorSparseMatrix<S>>
{
  static_assert(Dune::AlwaysFalse<S>::value, "You are missing Eigen!");
};

#endif // HAVE_EIGEN

} // namespace LA
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_LA_SOLVER_EIGEN_HH


==> anc/xt-super/dune-xt-la/dune/xt/la/solver/fasp.hh <==
// This file is part of the dune-xt-la project:
//   https://github.com/dune-community/dune-xt-la
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2013 - 2014, 2016)
//   Rene Milk       (2013, 2015)

#ifndef DUNE_XT_LA_SOLVER_FASP_HH
#define DUNE_XT_LA_SOLVER_FASP_HH

#if HAVE_FASP
#if HAVE_EIGEN

extern "C" {
#include "fasp_functs.h"
}

#include <dune/xt/la/container/eigen.hh>

#include "interface.hh"

namespace Dune {
namespace XT {
namespace LA {

template <class ElementImp>
class AmgSolver<Dune::XT::LA::EigenRowMajorSparseMatrix<ElementImp>, Dune::XT::LA::EigenDenseVector<ElementImp>>
    : public SolverInterface<Dune::XT::LA::EigenRowMajorSparseMatrix<ElementImp>,
                             Dune::XT::LA::EigenDenseVector<ElementImp>>
{
public:
  typedef SolverInterface<Dune::XT::LA::EigenRowMajorSparseMatrix<ElementImp>,
                          Dune::XT::LA::EigenDenseVector<ElementImp>> BaseType;

  typedef typename BaseType::MatrixType MatrixType;
  typedef typename BaseType::VectorType VectorType;
  typedef typename BaseType::ScalarType ScalarType;

  static Dune::ParameterTree defaultSettings()
  {
    Dune::ParameterTree description = BaseType::defaultIterativeSettings();
    // these parameters were taken from the init.dat that Ludmil gave me...
    description["input_param.print_level"]              = "3";
    description["input_param.output_type"]              = "0";
    description["input_param.workdir"]                  = "./";
    description["input_param.problem_num"]              = "14 ";
    description["input_param.solver_type"]              = "1";
    description["input_param.precond_type"]             = "2";
    description["input_param.stop_type"]                = "1";
    description["input_param.itsolver_tol"]             = "1.000000e-10";
    description["input_param.itsolver_maxit"]           = "1000";
    description["input_param.restart"]                  = "20";
    description["input_param.ILU_type"]                 = "1";
    description["input_param.ILU_lfil"]                 = "0";
    description["input_param.ILU_droptol"]              = "1.000000e-01";
    description["input_param.ILU_relax"]                = "9.000000e-01";
    description["input_param.ILU_permtol"]              = "1.000000e-03";
    description["input_param.Schwarz_mmsize"]           = "200";
    description["input_param.Schwarz_maxlvl"]           = "2";
    description["input_param.Schwarz_type"]             = "1";
    description["input_param.AMG_type"]                 = "1";
    description["input_param.AMG_levels"]               = "20";
    description["input_param.AMG_cycle_type"]           = "1";
    description["input_param.AMG_smoother"]             = "2";
    description["input_param.AMG_relaxation"]           = "1.100000e+00";
    description["input_param.AMG_polynomial_degree"]    = "3";
    description["input_param.AMG_presmooth_iter"]       = "2";
    description["input_param.AMG_postsmooth_iter"]      = "2";
    description["input_param.AMG_coarse_dof"]           = "100";
    description["input_param.AMG_tol"]                  = "1.000000e-08";
    description["input_param.AMG_maxit"]                = "1";
    description["input_param.AMG_ILU_levels"]           = "0";
    description["input_param.AMG_coarse_scaling"]       = "0";
    description["input_param.AMG_amli_degree"]          = "2";
    description["input_param.AMG_nl_amli_krylov_type"]  = "6";
    description["input_param.AMG_schwarz_levels"]       = "0";
    description["input_param.AMG_coarsening_type"]      = "1";
    description["input_param.AMG_interpolation_type"]   = "1";
    description["input_param.AMG_strong_threshold"]     = "3.000000e-01";
    description["input_param.AMG_truncation_threshold"] = "4.000000e-01";
    description["input_param.AMG_max_row_sum"]          = "9.000000e-01";
    description["input_param.AMG_strong_coupled"]       = "8.000000e-02";
    description["input_param.AMG_max_aggregation"]      = "20";
    description["input_param.AMG_tentative_smooth"]     = "6.700000e-01";
    description["input_param.AMG_smooth_filter"]        = "0";
    description["itsolver_param.itsolver_type"]         = "1";
    description["itsolver_param.precond_type"]          = "2";
    description["itsolver_param.stop_type"]             = "1";
    description["itsolver_param.maxit"]                 = "1000";
    description["itsolver_param.tol"]                   = "1.000000e-10";
    description["itsolver_param.restart"]               = "20";
    description["itsolver_param.print_level"]           = "3";
    description["AMG_param.AMG_type"]                   = "1";
    description["AMG_param.print_level"]                = "3";
    description["AMG_param.maxit"]                      = "1";
    description["AMG_param.tol"]                        = "1.000000e-08";
    description["AMG_param.max_levels"]                 = "20";
    description["AMG_param.coarse_dof"]                 = "100";
    description["AMG_param.cycle_type"]                 = "1";
    description["AMG_param.smoother"]                   = "2";
    description["AMG_param.smooth_order"]               = "1";
    description["AMG_param.presmooth_iter"]             = "2";
    description["AMG_param.postsmooth_iter"]            = "2";
    description["AMG_param.relaxation"]                 = "1.100000e+00";
    description["AMG_param.polynomial_degree"]          = "3";
    description["AMG_param.coarse_scaling"]             = "0";
    description["AMG_param.amli_degree"]                = "2";
    description["AMG_param.amli_coef"]                  = "1.100000e+00";
    description["AMG_param.nl_amli_krylov_type"]        = "6";
    description["AMG_param.coarsening_type"]            = "1";
    description["AMG_param.interpolation_type"]         = "1";
    description["AMG_param.strong_threshold"]           = "3.000000e-01";
    description["AMG_param.max_row_sum"]                = "9.000000e-01";
    description["AMG_param.truncation_threshold"]       = "4.000000e-01";
    description["AMG_param.strong_coupled"]             = "8.000000e-02";
    description["AMG_param.max_aggregation"]            = "20";
    description["AMG_param.tentative_smooth"]           = "6.700000e-01";
    description["AMG_param.smooth_filter"]              = "0";
    description["AMG_param.ILU_levels"]                 = "0";
    description["AMG_param.ILU_type"]                   = "1";
    description["AMG_param.ILU_lfil"]                   = "0";
    description["AMG_param.ILU_droptol"]                = "1.000000e-01";
    description["AMG_param.ILU_relax"]                  = "9.000000e-01";
    description["AMG_param.ILU_permtol"]                = "1.000000e-03";
    description["AMG_param.schwarz_levels"]             = "0";
    description["AMG_param.schwarz_mmsize"]             = "200";
    description["AMG_param.schwarz_maxlvl"]             = "2";
    description["AMG_param.schwarz_type"]               = "1";
    description["ILU_param.print_level"]                = "3";
    description["ILU_param.ILU_type"]                   = "1";
    description["ILU_param.ILU_lfil"]                   = "0";
    description["ILU_param.ILU_droptol"]                = "1.000000e-01";
    description["ILU_param.ILU_relax"]                  = "9.000000e-01";
    description["ILU_param.ILU_permtol"]                = "1.000000e-03";
    description["Schwarz_param.print_level"]            = "3";
    description["Schwarz_param.schwarz_type"]           = "1";
    description["Schwarz_param.schwarz_maxlvl"]         = "2";
    description["Schwarz_param.schwarz_mmsize"]         = "200";
    return description;
  } // Dune::ParameterTree defaultSettings()

  /**
   *  \attention  There is a const_cast inside, in order to forward non-const pointers to fasp. I hope they do not
   *              touch the matrix, but who knows...
   */
  virtual size_t apply(const MatrixType& _systemMatrix, const VectorType& _rhsVector, VectorType& solutionVector,
                       const Dune::ParameterTree description = defaultSettings()) const
  {
    const size_t maxIter       = description.get<size_t>("maxIter");
    const ScalarType precision = description.get<ScalarType>("precision");
    // init system matrix and right hand side
    MatrixType& systemMatrix = const_cast<MatrixType&>(_systemMatrix);
    VectorType& rhsVector    = const_cast<VectorType&>(_rhsVector);
    dCSRmat A;
    A.row = systemMatrix.rows();
    A.col = systemMatrix.cols();
    A.nnz = systemMatrix.backend().nonZeros();
    A.IA  = systemMatrix.backend().outerIndexPtr();
    A.JA  = systemMatrix.backend().innerIndexPtr();
    A.val = systemMatrix.backend().valuePtr();
    dvector f, x;
    f.row = rhsVector.size();
    f.val = rhsVector.backend().data();
    x.row = rhsVector.backend().rows();
    x.val = solutionVector.backend().data();
    // init parameters
    input_param inparam    = initInputParams(maxIter, precision, description);
    itsolver_param itparam = initItsolverParams(maxIter, precision, description);
    AMG_param amgparam     = initAMGParams(1, precision, description); // the 1 is on purpose!
    ILU_param iluparam     = initIluParams(maxIter, precision, description);
    Schwarz_param swzparam = initSchwarzParams(maxIter, precision, description);
    // call fasp (this is taken from the fasp example test)
    int status = -1;
    // Preconditioned Krylov methods
    if (inparam.solver_type >= 1 && inparam.solver_type <= 20) {
      // Using no preconditioner for Krylov iterative methods
      if (inparam.precond_type == PREC_NULL) {
        status = fasp_solver_dcsr_krylov(&A, &f, &x, &itparam);
      }
      // Using diag(A) as preconditioner for Krylov iterative methods
      else if (inparam.precond_type == PREC_DIAG) {
        status = fasp_solver_dcsr_krylov_diag(&A, &f, &x, &itparam);
      }
      // Using AMG as preconditioner for Krylov iterative methods
      else if (inparam.precond_type == PREC_AMG || inparam.precond_type == PREC_FMG) {
        if (inparam.print_level > PRINT_NONE)
          fasp_param_amg_print(&amgparam);
        status = fasp_solver_dcsr_krylov_amg(&A, &f, &x, &itparam, &amgparam);
      }
      // Using ILU as preconditioner for Krylov iterative methods Q: Need to change!
      else if (inparam.precond_type == PREC_ILU) {
        if (inparam.print_level > PRINT_NONE)
          fasp_param_ilu_print(&iluparam);
        status = fasp_solver_dcsr_krylov_ilu(&A, &f, &x, &itparam, &iluparam);
      }
      // Using Schwarz as preconditioner for Krylov iterative methods
      else if (inparam.precond_type == PREC_SCHWARZ) {
        if (inparam.print_level > PRINT_NONE)
          fasp_param_schwarz_print(&swzparam);
        status = fasp_solver_dcsr_krylov_schwarz(&A, &f, &x, &itparam, &swzparam);
      } else {
        printf("### ERROR: Wrong preconditioner type %d!!!\n", inparam.precond_type);
        status = ERROR_SOLVER_PRECTYPE;
      }
    }
    // AMG as the iterative solver
    else if (inparam.solver_type == SOLVER_AMG) {
      if (inparam.print_level > PRINT_NONE)
        fasp_param_amg_print(&amgparam);
      fasp_solver_amg(&A, &f, &x, &amgparam);
    }
    // Full AMG as the iterative solver
    else if (inparam.solver_type == SOLVER_FMG) {
      if (inparam.print_level > PRINT_NONE)
        fasp_param_amg_print(&amgparam);
      fasp_solver_famg(&A, &f, &x, &amgparam);
    } else {
      DUNE_THROW(Dune::RangeError, "### ERROR: Wrong solver type: " << inparam.solver_type << "!");
      status = ERROR_SOLVER_TYPE;
    }
    if (status > 0)
      return 0;
    else
      return 3;
  } // ... apply(...)

private:
  input_param initInputParams(const size_t& maxIter, const ScalarType& precision,
                              const Dune::ParameterTree& description) const
  {
    input_param inputParam;
    inputParam.print_level = description.get<int>("input_param.print_level", 0);
    inputParam.output_type = description.get<int>("input_param.output_type", 0);
    //    inputParam.workdir = description.get< char >("input_param.workdir", '.');
    inputParam.problem_num              = 14;
    inputParam.solver_type              = description.get<int>("input_param.solver_type", 1);
    inputParam.precond_type             = description.get<int>("input_param.precond_type", 2);
    inputParam.stop_type                = description.get<int>("input_param.stop_type", 1);
    inputParam.itsolver_tol             = precision;
    inputParam.itsolver_maxit           = maxIter;
    inputParam.restart                  = description.get<int>("input_param.restart", 20);
    inputParam.ILU_type                 = description.get<int>("input_param.ILU_type", 1);
    inputParam.ILU_lfil                 = description.get<int>("input_param.ILU_lfil", 0);
    inputParam.ILU_droptol              = description.get<double>("input_param.ILU_droptol", 1.000000e-01);
    inputParam.ILU_relax                = description.get<double>("input_param.ILU_relax", 9.000000e-01);
    inputParam.ILU_permtol              = description.get<double>("input_param.ILU_permtol", 1.000000e-03);
    inputParam.Schwarz_mmsize           = description.get<int>("input_param.Schwarz_mmsize", 200);
    inputParam.Schwarz_maxlvl           = description.get<int>("input_param.Schwarz_maxlvl", 2);
    inputParam.Schwarz_type             = description.get<int>("input_param.Schwarz_type", 1);
    inputParam.AMG_type                 = description.get<int>("input_param.AMG_type", 1);
    inputParam.AMG_levels               = description.get<int>("input_param.AMG_levels", 20);
    inputParam.AMG_cycle_type           = description.get<int>("input_param.AMG_cycle_type", 1);
    inputParam.AMG_smoother             = description.get<int>("input_param.AMG_smoother", 2);
    inputParam.AMG_relaxation           = description.get<double>("input_param.AMG_relaxation", 1.100000e+00);
    inputParam.AMG_polynomial_degree    = description.get<int>("input_param.AMG_polynomial_degree", 3);
    inputParam.AMG_presmooth_iter       = description.get<int>("input_param.AMG_presmooth_iter", 2);
    inputParam.AMG_postsmooth_iter      = description.get<int>("input_param.AMG_postsmooth_iter", 2);
    inputParam.AMG_coarse_dof           = description.get<int>("input_param.AMG_coarse_dof", 100);
    inputParam.AMG_tol                  = description.get<double>("input_param.AMG_tol", 1.000000e-08);
    inputParam.AMG_maxit                = description.get<int>("input_param.AMG_maxit", 1);
    inputParam.AMG_ILU_levels           = description.get<int>("input_param.AMG_ILU_levels", 0);
    inputParam.AMG_coarse_scaling       = description.get<int>("input_param.AMG_coarse_scaling", 0);
    inputParam.AMG_amli_degree          = description.get<int>("input_param.AMG_amli_degree", 2);
    inputParam.AMG_nl_amli_krylov_type  = description.get<int>("input_param.AMG_nl_amli_krylov_type", 6);
    inputParam.AMG_schwarz_levels       = description.get<int>("input_param.AMG_schwarz_levels", 0);
    inputParam.AMG_coarsening_type      = description.get<int>("input_param.AMG_coarsening_type", 1);
    inputParam.AMG_interpolation_type   = description.get<int>("input_param.AMG_interpolation_type", 1);
    inputParam.AMG_strong_threshold     = description.get<double>("input_param.AMG_strong_threshold", 3.000000e-01);
    inputParam.AMG_truncation_threshold = description.get<double>("input_param.AMG_truncation_threshold", 4.000000e-01);
    inputParam.AMG_max_row_sum          = description.get<double>("input_param.AMG_max_row_sum", 9.000000e-01);
    inputParam.AMG_strong_coupled       = description.get<double>("input_param.AMG_strong_coupled", 8.000000e-02);
    inputParam.AMG_max_aggregation      = description.get<int>("input_param.AMG_max_aggregation", 20);
    inputParam.AMG_tentative_smooth     = description.get<double>("input_param.AMG_tentative_smooth", 6.700000e-01);
    inputParam.AMG_smooth_filter        = description.get<int>("input_param.AMG_smooth_filter", 0);
    return inputParam;
  } // ... initInputParams(...)

  itsolver_param initItsolverParams(const size_t& maxIter, const ScalarType& precision,
                                    const Dune::ParameterTree& description) const
  {
    itsolver_param itsolverParams;
    itsolverParams.itsolver_type = description.get<int>("itsolver_param.itsolver_type", 1);
    itsolverParams.precond_type  = description.get<int>("itsolver_param.precond_type", 2);
    itsolverParams.stop_type     = description.get<int>("itsolver_param.stop_type", 1);
    itsolverParams.maxit         = maxIter;
    itsolverParams.tol           = precision;
    itsolverParams.restart       = description.get<int>("itsolver_param.restart", 20);
    itsolverParams.print_level   = description.get<int>("itsolver_param.print_level", 0);
    return itsolverParams;
  } // ... initItsolverParams(...)

  AMG_param initAMGParams(const size_t& maxIter, const ScalarType& precision,
                          const Dune::ParameterTree& description) const
  {
    AMG_param amgParams;
    amgParams.AMG_type             = description.get<int>("AMG_param.AMG_type", 1);
    amgParams.print_level          = description.get<int>("AMG_param.print_level", 0);
    amgParams.maxit                = maxIter;
    amgParams.tol                  = precision;
    amgParams.max_levels           = description.get<int>("AMG_param.max_levels", 20);
    amgParams.coarse_dof           = description.get<int>("AMG_param.coarse_dof", 100);
    amgParams.cycle_type           = description.get<int>("AMG_param.cycle_type", 1);
    amgParams.smoother             = description.get<int>("AMG_param.smoother", 2);
    amgParams.smooth_order         = description.get<int>("AMG_param.smooth_order", 1);
    amgParams.presmooth_iter       = description.get<int>("AMG_param.presmooth_iter", 2);
    amgParams.postsmooth_iter      = description.get<int>("AMG_param.postsmooth_iter", 2);
    amgParams.relaxation           = description.get<double>("AMG_param.relaxation", 1.1);
    amgParams.polynomial_degree    = description.get<int>("AMG_param.polynomial_degree", 3);
    amgParams.coarse_scaling       = description.get<int>("AMG_param.coarse_scaling", 0);
    amgParams.amli_degree          = description.get<int>("AMG_param.amli_degree", 2);
    double tmp                     = description.get<double>("AMG_param.amli_coef", 1.1);
    amgParams.amli_coef            = &tmp;
    amgParams.nl_amli_krylov_type  = description.get<int>("AMG_param.nl_amli_krylov_type", 6);
    amgParams.coarsening_type      = description.get<int>("AMG_param.coarsening_type", 1);
    amgParams.interpolation_type   = description.get<int>("AMG_param.interpolation_type", 1);
    amgParams.strong_threshold     = description.get<double>("AMG_param.strong_threshold", 3.e-1);
    amgParams.max_row_sum          = description.get<double>("AMG_param.max_row_sum", 9.0e-1);
    amgParams.truncation_threshold = description.get<double>("AMG_param.truncation_threshold", 1.0e-1);
    amgParams.strong_coupled       = description.get<double>("AMG_param.strong_coupled", 8.0e-2);
    amgParams.max_aggregation      = description.get<int>("AMG_param.max_aggregation", 20);
    amgParams.tentative_smooth     = description.get<double>("AMG_param.tentative_smooth", 6.7e-1);
    amgParams.smooth_filter        = description.get<int>("AMG_param.smooth_filter", 0);
    amgParams.ILU_levels           = description.get<int>("AMG_param.ILU_levels", 0);
    amgParams.ILU_type             = description.get<int>("AMG_param.ILU_type", 1);
    amgParams.ILU_lfil             = description.get<int>("AMG_param.ILU_lfil", 0);
    amgParams.ILU_droptol          = description.get<double>("AMG_param.ILU_droptol", 1.0e-1);
    amgParams.ILU_relax            = description.get<double>("AMG_param.ILU_relax", 9.0e-1);
    amgParams.ILU_permtol          = description.get<double>("AMG_param.ILU_permtol", 1.0e-3);
    amgParams.schwarz_levels       = description.get<int>("AMG_param.schwarz_levels", 0);
    amgParams.schwarz_mmsize       = description.get<int>("AMG_param.schwarz_mmsize", 200);
    amgParams.schwarz_maxlvl       = description.get<int>("AMG_param.schwarz_maxlvl", 2);
    amgParams.schwarz_type         = description.get<int>("AMG_param.schwarz_type", 1);
    return amgParams;
  } // ... initAMGParams(...)

  ILU_param initIluParams(const size_t& /*maxIter*/, const ScalarType& /*precision*/,
                          const Dune::ParameterTree& description) const
  {
    ILU_param iluParams;
    iluParams.print_level = description.get<int>("ILU_param.print_level", 0);
    iluParams.ILU_type    = description.get<int>("ILU_param.ILU_type", 1);
    iluParams.ILU_lfil    = description.get<int>("ILU_param.ILU_lfil", 0);
    iluParams.ILU_droptol = description.get<double>("ILU_param.ILU_droptol", 1.0e-1);
    iluParams.ILU_relax   = description.get<double>("ILU_param.ILU_relax", 9.0e-1);
    iluParams.ILU_permtol = description.get<double>("ILU_param.ILU_permtol", 1.0e-3);
    return iluParams;
  } // ... initIluParams(...)

  Schwarz_param initSchwarzParams(const size_t& /*maxIter*/, const ScalarType& /*precision*/,
                                  const Dune::ParameterTree& description) const
  {
    Schwarz_param schwarzParams;
    schwarzParams.print_level    = description.get<int>("schwarzParams.print_level", 0);
    schwarzParams.schwarz_type   = description.get<int>("schwarzParams.schwarz_type", 1);
    schwarzParams.schwarz_maxlvl = description.get<int>("schwarzParams.schwarz_maxlvl", 2);
    schwarzParams.schwarz_mmsize = description.get<int>("schwarzParams.schwarz_mmsize", 200);
    return schwarzParams;
  } // ... initSchwarzParams(...)
}; // class AmgSolver

} // namespace LA
} // namespace XT
} // namespace Dune

#endif // HAVE_EIGEN
#endif // HAVE_FASP

#endif // DUNE_XT_LA_SOLVER_FASP_HH


==> anc/xt-super/dune-xt-la/dune/xt/la/solver/istl.hh <==
// This file is part of the dune-xt-la project:
//   https://github.com/dune-community/dune-xt-la
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Barbara Verfürth (2015)
//   Felix Schindler  (2013 - 2016)
//   Rene Milk        (2014 - 2015)
//   Tobias Leibner   (2014 - 2015)

#ifndef DUNE_XT_LA_SOLVER_ISTL_HH
#define DUNE_XT_LA_SOLVER_ISTL_HH

#include <type_traits>
#include <cmath>

#if HAVE_DUNE_ISTL
#include <dune/istl/operators.hh>
#include <dune/istl/preconditioners.hh>
#include <dune/istl/solvers.hh>
#include <dune/istl/umfpack.hh>
#include <dune/istl/superlu.hh>
#endif // HAVE_DUNE_ISTL

#include <dune/xt/common/exceptions.hh>
#include <dune/xt/common/configuration.hh>
#include <dune/xt/common/memory.hh>

#include <dune/xt/la/container/istl.hh>

#include "istl/amg.hh"
#include "../solver.hh"

namespace Dune {
namespace XT {
namespace LA {

#if HAVE_DUNE_ISTL

/**
 * \not
 **/
template <class S, class CommunicatorType>
struct IstlSolverTraits
{
  typedef typename IstlDenseVector<S>::BackendType IstlVectorType;
  typedef typename IstlRowMajorSparseMatrix<S>::BackendType IstlMatrixType;
  typedef OverlappingSchwarzOperator<IstlMatrixType, IstlVectorType, IstlVectorType, CommunicatorType>
      MatrixOperatorType;
  typedef OverlappingSchwarzScalarProduct<IstlVectorType, CommunicatorType> ScalarproductType;

  static MatrixOperatorType make_operator(const IstlMatrixType& matrix, const CommunicatorType& communicator)
  {
    return MatrixOperatorType(matrix, communicator);
  }

  static ScalarproductType make_scalarproduct(const CommunicatorType& communicator)
  {
    return ScalarproductType(communicator);
  }

  template <class SequentialPreconditionerType>
  static BlockPreconditioner<IstlVectorType, IstlVectorType, CommunicatorType, SequentialPreconditionerType>
  make_preconditioner(SequentialPreconditionerType& seq_preconditioner, const CommunicatorType& communicator)
  {
    return BlockPreconditioner<IstlVectorType, IstlVectorType, CommunicatorType, SequentialPreconditionerType>(
        seq_preconditioner, communicator);
  }
};

template <class S>
struct IstlSolverTraits<S, SequentialCommunication>
{
  typedef typename IstlDenseVector<S>::BackendType IstlVectorType;
  typedef typename IstlRowMajorSparseMatrix<S>::BackendType IstlMatrixType;
  typedef MatrixAdapter<IstlMatrixType, IstlVectorType, IstlVectorType> MatrixOperatorType;
  typedef SeqScalarProduct<IstlVectorType> ScalarproductType;

  static MatrixOperatorType make_operator(const IstlMatrixType& matrix, const SequentialCommunication& /*communicator*/)
  {
    return MatrixOperatorType(matrix);
  }

  static ScalarproductType make_scalarproduct(const SequentialCommunication& /*communicator*/)
  {
    return ScalarproductType();
  }

  template <class SequentialPreconditionerType>
  static SequentialPreconditionerType make_preconditioner(const SequentialPreconditionerType& seq_preconditioner,
                                                          const SequentialCommunication& /*communicator*/)
  {
    return seq_preconditioner;
  }
};

template <class S, class CommunicatorType>
class Solver<IstlRowMajorSparseMatrix<S>, CommunicatorType> : protected SolverUtils
{
public:
  typedef IstlRowMajorSparseMatrix<S> MatrixType;
  typedef typename MatrixType::RealType R;

  Solver(const MatrixType& matrix)
    : matrix_(matrix)
    , communicator_(new CommunicatorType())
  {
  }

  Solver(const MatrixType& matrix, const CommunicatorType& communicator)
    : matrix_(matrix)
    , communicator_(communicator)
  {
  }

  static std::vector<std::string> types()
  {
    return
    {
#if !HAVE_MPI && HAVE_SUPERLU
      "superlu",
#endif
          "bicgstab.amg.ssor", "bicgstab.amg.ilu0", "bicgstab.ilut", "bicgstab.ssor", "bicgstab"
#if HAVE_UMFPACK
          ,
          "umfpack"
#endif
    };
  } // ... types()

  static Common::Configuration options(const std::string type = "")
  {
    const std::string tp = !type.empty() ? type : types()[0];
    SolverUtils::check_given(tp, types());
    Common::Configuration general_opts({"type", "post_check_solves_system", "verbose"}, {tp, "1e-5", "0"});
    Common::Configuration iterative_options({"max_iter", "precision"}, {"10000", "1e-10"});
    iterative_options += general_opts;
    if (tp.substr(0, 13) == "bicgstab.amg." || tp == "bicgstab") {
      iterative_options.set("smoother.iterations", "1");
      iterative_options.set("smoother.relaxation_factor", "1");
      iterative_options.set("smoother.verbose", "0");
      iterative_options.set("preconditioner.max_level", "100");
      iterative_options.set("preconditioner.coarse_target", "1000");
      iterative_options.set("preconditioner.min_coarse_rate", "1.2");
      iterative_options.set("preconditioner.prolong_damp", "1.6");
      iterative_options.set("preconditioner.anisotropy_dim", "2"); // <- this should be the dimDomain of the problem!
      iterative_options.set("preconditioner.isotropy_dim", "2"); // <- this as well
      iterative_options.set("preconditioner.verbose", "0");
      return iterative_options;
    } else if (tp == "bicgstab.ilut" || tp == "bicgstab.ssor") {
      iterative_options.set("preconditioner.iterations", "2");
      iterative_options.set("preconditioner.relaxation_factor", "1.0");
      return iterative_options;
#if HAVE_UMFPACK
    } else if (tp == "umfpack") {
      return general_opts;
#endif
#if !HAVE_MPI && HAVE_SUPERLU
    } else if (tp == "superlu") {
      return general_opts;
#endif // !HAVE_MPI && HAVE_SUPERLU
    } else
      DUNE_THROW(Common::Exceptions::internal_error, "Given solver type '" << tp << "' has no default options");
    return Common::Configuration();
  } // ... options(...)

  void apply(const IstlDenseVector<S>& rhs, IstlDenseVector<S>& solution) const
  {
    apply(rhs, solution, types()[0]);
  }

  void apply(const IstlDenseVector<S>& rhs, IstlDenseVector<S>& solution, const std::string& type) const
  {
    apply(rhs, solution, options(type));
  }

  int verbosity(const Common::Configuration& opts, const Common::Configuration& default_opts) const
  {
    const auto actual_value = opts.get("verbose", default_opts.get<int>("verbose"));
    return
#if HAVE_MPI
        (communicator_.storage_access().communicator().rank() == 0) ? actual_value : 0;
#else
        actual_value;
#endif
  }

  /**
   *  \note does a copy of the rhs
   */
  void apply(const IstlDenseVector<S>& rhs, IstlDenseVector<S>& solution, const Common::Configuration& opts) const
  {
    typedef IstlSolverTraits<S, CommunicatorType> Traits;
    typedef typename Traits::IstlVectorType IstlVectorType;
    typedef typename Traits::MatrixOperatorType MatrixOperatorType;
    typedef BiCGSTABSolver<IstlVectorType> BiCgSolverType;
    InverseOperatorResult solver_result;
    auto scalar_product = Traits::make_scalarproduct(communicator_.storage_access());

    try {
      if (!opts.has_key("type"))
        DUNE_THROW(Common::Exceptions::configuration_error,
                   "Given options (see below) need to have at least the key 'type' set!\n\n" << opts);
      const auto type = opts.get<std::string>("type");
      SolverUtils::check_given(type, types());
      const Common::Configuration default_opts = options(type);
      IstlDenseVector<S> writable_rhs          = rhs.copy();

      if (type.substr(0, 13) == "bicgstab.amg.") {
        solver_result = AmgApplicator<S, CommunicatorType>(matrix_, communicator_.storage_access())
                            .call(writable_rhs, solution, opts, default_opts, type.substr(13));
      } else if (type == "bicgstab.ilut") {
        auto matrix_operator = Traits::make_operator(matrix_.backend(), communicator_.storage_access());
        typedef SeqILUn<typename MatrixType::BackendType, IstlVectorType, IstlVectorType> SequentialPreconditionerType;
        SequentialPreconditionerType seq_preconditioner(
            matrix_.backend(),
            opts.get("preconditioner.iterations", default_opts.get<int>("preconditioner.iterations")),
            opts.get("preconditioner.relaxation_factor", default_opts.get<S>("preconditioner.relaxation_factor")));
        auto preconditioner = Traits::make_preconditioner(seq_preconditioner, communicator_.storage_access());
        BiCgSolverType solver(matrix_operator,
                              scalar_product,
                              preconditioner,
                              opts.get("precision", default_opts.get<R>("precision")),
                              opts.get("max_iter", default_opts.get<int>("max_iter")),
                              verbosity(opts, default_opts));
        solver.apply(solution.backend(), writable_rhs.backend(), solver_result);
      } else if (type == "bicgstab.ssor") {
        auto matrix_operator = Traits::make_operator(matrix_.backend(), communicator_.storage_access());
        typedef SeqSSOR<typename MatrixType::BackendType, IstlVectorType, IstlVectorType> SequentialPreconditionerType;
        SequentialPreconditionerType seq_preconditioner(
            matrix_.backend(),
            opts.get("preconditioner.iterations", default_opts.get<int>("preconditioner.iterations")),
            opts.get("preconditioner.relaxation_factor", default_opts.get<S>("preconditioner.relaxation_factor")));
        auto preconditioner = Traits::make_preconditioner(seq_preconditioner, communicator_.storage_access());
        BiCgSolverType solver(matrix_operator,
                              scalar_product,
                              preconditioner,
                              opts.get("precision", default_opts.get<S>("precision")),
                              opts.get("max_iter", default_opts.get<int>("max_iter")),
                              verbosity(opts, default_opts));
        solver.apply(solution.backend(), writable_rhs.backend(), solver_result);
      } else if (type == "bicgstab") {
        auto matrix_operator = Traits::make_operator(matrix_.backend(), communicator_.storage_access());
        constexpr auto cat   = decltype(matrix_operator)::category;
        typedef IdentityPreconditioner<MatrixOperatorType, cat> SequentialPreconditioner;
        SequentialPreconditioner seq_preconditioner;
        auto preconditioner = Traits::make_preconditioner(seq_preconditioner, communicator_.storage_access());
        // define the BiCGStab as the actual solver
        BiCgSolverType solver(matrix_operator,
                              scalar_product,
                              preconditioner,
                              opts.get("precision", default_opts.get<S>("precision")),
                              opts.get("max_iter", default_opts.get<int>("max_iter")),
                              verbosity(opts, default_opts));
        solver.apply(solution.backend(), writable_rhs.backend(), solver_result);
#if HAVE_UMFPACK
      } else if (type == "umfpack") {
        UMFPack<typename MatrixType::BackendType> solver(matrix_.backend(),
                                                         opts.get("verbose", default_opts.get<int>("verbose")));
        solver.apply(solution.backend(), writable_rhs.backend(), solver_result);
#endif // HAVE_UMFPACK
#if !HAVE_MPI && HAVE_SUPERLU
      } else if (type == "superlu") {
        SuperLU<typename MatrixType::BackendType> solver(matrix_.backend(),
                                                         opts.get("verbose", default_opts.get<int>("verbose")));

        solver.apply(solution.backend(), writable_rhs.backend(), solver_result);
#endif // !HAVE_MPI && HAVE_SUPERLU
      } else
        DUNE_THROW(Common::Exceptions::internal_error,
                   "Given type '" << type << "' is not supported, although it was reported by types()!");
      if (!solver_result.converged)
        DUNE_THROW(Exceptions::linear_solver_failed_bc_it_did_not_converge,
                   "The dune-istl backend reported 'InverseOperatorResult.converged == false'!\n"
                       << "Those were the given options:\n\n"
                       << opts);

      // check (use writable_rhs as tmp)
      const R post_check_solves_system_threshold =
          opts.get("post_check_solves_system", default_opts.get<R>("post_check_solves_system"));
      if (post_check_solves_system_threshold > 0) {
        matrix_.mv(solution, writable_rhs);
        communicator_.storage_access().copyOwnerToAll(writable_rhs.backend(), writable_rhs.backend());
        writable_rhs -= rhs;
        const R sup_norm = writable_rhs.sup_norm();
        if (sup_norm > post_check_solves_system_threshold || Common::isnan(sup_norm) || Common::isinf(sup_norm))
          DUNE_THROW(Exceptions::linear_solver_failed_bc_the_solution_does_not_solve_the_system,
                     "The computed solution does not solve the system (although the dune-istl backend "
                         << "reported no error) and you requested checking (see options below)!\n"
                         << "If you want to disable this check, set 'post_check_solves_system = 0' in the options."
                         << "\n\n"
                         << "  (A * x - b).sup_norm() = "
                         << sup_norm
                         << "\n\n"
                         << "Those were the given options:\n\n"
                         << opts);
      }
    } catch (ISTLError& e) {
      DUNE_THROW(Common::Exceptions::linear_solver_failed, "The dune-istl backend reported: " << e.what());
    }
  } // ... apply(...)

private:
  const MatrixType& matrix_;
  const Common::ConstStorageProvider<CommunicatorType> communicator_;
}; // class Solver

#else // HAVE_DUNE_ISTL

template <class S, class CommunicatorType>
class Solver<IstlRowMajorSparseMatrix<S>, CommunicatorType>
{
  static_assert(Dune::AlwaysFalse<S>::value, "You are missing dune-istl!");
};

#endif // HAVE_DUNE_ISTL

} // namespace LA
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_LA_SOLVER_ISTL_HH


==> anc/xt-super/dune-xt-la/dune/xt/la/solver/istl/amg.hh <==
// This file is part of the dune-xt-la project:
//   https://github.com/dune-community/dune-xt-la
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Barbara Verfürth (2015)
//   Felix Schindler  (2014 - 2016)
//   Rene Milk        (2014 - 2015)
//   Tobias Leibner   (2014)

#ifndef DUNE_XT_LA_SOLVER_ISTL_AMG_HH
#define DUNE_XT_LA_SOLVER_ISTL_AMG_HH

#include <type_traits>
#include <cmath>

#if HAVE_DUNE_ISTL
#include <dune/istl/operators.hh>
#include <dune/istl/solvers.hh>
#include <dune/istl/paamg/amg.hh>
#include <dune/istl/preconditioners.hh>
#endif // HAVE_DUNE_ISTL

#include <dune/xt/common/exceptions.hh>
#include <dune/xt/common/configuration.hh>
#include <dune/xt/common/parallel/helper.hh>
#include <dune/xt/la/container/istl.hh>

namespace Dune {
namespace XT {
namespace LA {

#if HAVE_DUNE_ISTL

template <class O, int c>
class IdentityPreconditioner : public Dune::Preconditioner<typename O::domain_type, typename O::range_type>
{
public:
  //! \brief The domain type of the preconditioner.
  typedef typename O::domain_type domain_type;
  //! \brief The range type of the preconditioner.
  typedef typename O::range_type range_type;
  //! \brief The field type of the preconditioner.
  typedef typename range_type::field_type field_type;
  typedef O InverseOperator;

  // define the category
  enum
  {
    //! \brief The category the preconditioner is part of.
    category = c
  };

  void pre(domain_type&, range_type&)
  {
  }

  void apply(domain_type& v, const range_type& d)
  {
    v = d;
  }

  void post(domain_type&)
  {
  }
};

//! the general, parallel case
template <class S, class CommunicatorType>
class AmgApplicator
{
  typedef IstlRowMajorSparseMatrix<S> MatrixType;
  typedef typename MatrixType::RealType R;
  typedef typename MatrixType::BackendType IstlMatrixType;
  typedef typename IstlDenseVector<S>::BackendType IstlVectorType;

public:
  AmgApplicator(const MatrixType& matrix, const CommunicatorType& comm)
    : matrix_(matrix)
    , communicator_(comm)
  {
  }

  InverseOperatorResult call(IstlDenseVector<S>& rhs, IstlDenseVector<S>& solution, const Common::Configuration& opts,
                             const Common::Configuration& default_opts, const std::string& smoother_type)
  {
    // define the matrix operator

    typedef OverlappingSchwarzOperator<IstlMatrixType, IstlVectorType, IstlVectorType, CommunicatorType>
        MatrixOperatorType;
    MatrixOperatorType matrix_operator(matrix_.backend(), communicator_);

    // define the scalar product
    OverlappingSchwarzScalarProduct<IstlVectorType, CommunicatorType> scalar_product(communicator_);

    // ILU0 as the smoother for the AMG
    typedef SeqILU0<IstlMatrixType, IstlVectorType, IstlVectorType, 1> SequentialSmootherType_ILU;
    typedef BlockPreconditioner<IstlVectorType, IstlVectorType, CommunicatorType, SequentialSmootherType_ILU>
        SmootherType_ILU;
    typename Amg::SmootherTraits<SmootherType_ILU>::Arguments smoother_parameters_ILU;
    smoother_parameters_ILU.iterations =
        opts.get("smoother.iterations", default_opts.get<size_t>("smoother.iterations"));
    smoother_parameters_ILU.relaxationFactor =
        opts.get("smoother.relaxation_factor", default_opts.get<S>("smoother.relaxation_factor"));
    // SSOR as the smoother for the amg
    typedef SeqSSOR<IstlMatrixType, IstlVectorType, IstlVectorType, 1> SequentialSmootherType_SSOR;
    typedef BlockPreconditioner<IstlVectorType, IstlVectorType, CommunicatorType, SequentialSmootherType_SSOR>
        SmootherType_SSOR;
    typename Amg::SmootherTraits<SmootherType_SSOR>::Arguments smoother_parameters_SSOR;
    smoother_parameters_SSOR.iterations =
        opts.get("smoother.iterations", default_opts.get<size_t>("smoother.iterations"));
    smoother_parameters_SSOR.relaxationFactor =
        opts.get("smoother.relaxation_factor", default_opts.get<S>("smoother.relaxation_factor"));

    // define the AMG as the preconditioner for the BiCGStab solver
    Amg::Parameters amg_parameters(
        opts.get("preconditioner.max_level", default_opts.get<size_t>("preconditioner.max_level")),
        opts.get("preconditioner.coarse_target", default_opts.get<size_t>("preconditioner.coarse_target")),
        opts.get("preconditioner.min_coarse_rate", default_opts.get<R>("preconditioner.min_coarse_rate")),
        opts.get("preconditioner.prolong_damp", default_opts.get<R>("preconditioner.prolong_damp")));
    amg_parameters.setDefaultValuesIsotropic(
        opts.get("preconditioner.isotropy_dim", default_opts.get<size_t>("preconditioner.isotropy_dim")));
    amg_parameters.setDefaultValuesAnisotropic(
        opts.get("preconditioner.anisotropy_dim", default_opts.get<size_t>("preconditioner.anisotropy_dim")));
    amg_parameters.setDebugLevel(opts.get("preconditioner.verbose", default_opts.get<int>("preconditioner.verbose")));
    Amg::CoarsenCriterion<Amg::UnSymmetricCriterion<IstlMatrixType, Amg::FirstDiagonal>> amg_criterion(amg_parameters);
    if (smoother_type == "ilu0") {
      typedef Amg::AMG<MatrixOperatorType, IstlVectorType, SmootherType_ILU, CommunicatorType> PreconditionerType_ILU;
      PreconditionerType_ILU preconditioner(matrix_operator, amg_criterion, smoother_parameters_ILU, communicator_);

      // define the BiCGStab as the actual solver
      BiCGSTABSolver<IstlVectorType> solver(
          matrix_operator,
          scalar_product,
          preconditioner,
          opts.get("precision", default_opts.get<S>("precision")),
          opts.get("max_iter", default_opts.get<size_t>("max_iter")),
#if HAVE_MPI
          (communicator_.communicator().rank() == 0) ? opts.get("verbose", default_opts.get<int>("verbose")) : 0
#else // HAVE_MPI
          opts.get("verbose", default_opts.get<int>("verbose"))
#endif
          );

      InverseOperatorResult stats;
      solver.apply(solution.backend(), rhs.backend(), stats);
      return stats;
    } else if (smoother_type == "ssor") {
      typedef Amg::AMG<MatrixOperatorType, IstlVectorType, SmootherType_SSOR, CommunicatorType> PreconditionerType_SSOR;
      PreconditionerType_SSOR preconditioner(matrix_operator, amg_criterion, smoother_parameters_ILU, communicator_);

      // define the BiCGStab as the actual solver
      BiCGSTABSolver<IstlVectorType> solver(
          matrix_operator,
          scalar_product,
          preconditioner,
          opts.get("precision", default_opts.get<S>("precision")),
          opts.get("max_iter", default_opts.get<size_t>("max_iter")),
#if HAVE_MPI
          (communicator_.communicator().rank() == 0) ? opts.get("verbose", default_opts.get<int>("verbose")) : 0
#else // HAVE_MPI
          opts.get("verbose", default_opts.get<int>("verbose"))
#endif
          );

      InverseOperatorResult stats;
      solver.apply(solution.backend(), rhs.backend(), stats);
      return stats;
    } else
      DUNE_THROW(Common::Exceptions::wrong_input_given, "Unknown smoother requested: " << smoother_type);
  } // ... call(...)
protected:
  const MatrixType& matrix_;
  const CommunicatorType& communicator_;
};

//! specialization for our faux type \ref SequentialCommunication
template <class S>
class AmgApplicator<S, SequentialCommunication>
{
  typedef IstlRowMajorSparseMatrix<S> MatrixType;
  typedef typename MatrixType::RealType R;
  typedef typename MatrixType::BackendType IstlMatrixType;
  typedef typename IstlDenseVector<S>::BackendType IstlVectorType;

public:
  AmgApplicator(const MatrixType& matrix, const SequentialCommunication& comm)
    : matrix_(matrix)
    , communicator_(comm)
  {
  }

  InverseOperatorResult call(IstlDenseVector<S>& rhs, IstlDenseVector<S>& solution, const Common::Configuration& opts,
                             const Common::Configuration& default_opts, const std::string& smoother_type)
  {
    typedef MatrixAdapter<IstlMatrixType, IstlVectorType, IstlVectorType> MatrixOperatorType;
    MatrixOperatorType matrix_operator(matrix_.backend());

    // define the scalar product
    Dune::SeqScalarProduct<typename IstlDenseVector<S>::BackendType> scalar_product;

    // define the AMG as the preconditioner for the BiCGStab solver
    Amg::Parameters amg_parameters(
        opts.get("preconditioner.max_level", default_opts.get<int>("preconditioner.max_level")),
        opts.get("preconditioner.coarse_target", default_opts.get<int>("preconditioner.coarse_target")),
        opts.get("preconditioner.min_coarse_rate", default_opts.get<R>("preconditioner.min_coarse_rate")),
        opts.get("preconditioner.prolong_damp", default_opts.get<R>("preconditioner.prolong_damp")));
    amg_parameters.setDefaultValuesIsotropic(
        opts.get("preconditioner.isotropy_dim", default_opts.get<size_t>("preconditioner.isotropy_dim")));
    amg_parameters.setDefaultValuesAnisotropic(
        opts.get("preconditioner.anisotropy_dim", default_opts.get<size_t>("preconditioner.anisotropy_dim")));
    amg_parameters.setDebugLevel(opts.get("preconditioner.verbose", default_opts.get<int>("preconditioner.verbose")));
    Amg::CoarsenCriterion<Amg::UnSymmetricCriterion<IstlMatrixType, Amg::FirstDiagonal>> amg_criterion(amg_parameters);

    InverseOperatorResult stats;
    if (smoother_type == "ilu0") {
      typedef SeqILU0<IstlMatrixType, IstlVectorType, IstlVectorType> SmootherType;

      typename Amg::SmootherTraits<SmootherType>::Arguments smoother_parameters;
      smoother_parameters.iterations = opts.get("smoother.iterations", default_opts.get<int>("smoother.iterations"));
      smoother_parameters.relaxationFactor =
          opts.get("smoother.relaxation_factor", default_opts.get<S>("smoother.relaxation_factor"));
      typedef Amg::AMG<MatrixOperatorType, IstlVectorType, SmootherType> PreconditionerType;
      PreconditionerType preconditioner(matrix_operator, amg_criterion, smoother_parameters);
      // define the BiCGStab as the actual solver
      BiCGSTABSolver<IstlVectorType> solver(matrix_operator,
                                            scalar_product,
                                            preconditioner,
                                            opts.get("precision", default_opts.get<S>("precision")),
                                            opts.get("max_iter", default_opts.get<int>("max_iter")),
                                            opts.get("verbose", default_opts.get<int>("verbose")));
      solver.apply(solution.backend(), rhs.backend(), stats);
    } else if (smoother_type == "ssor") {
      typedef SeqSSOR<IstlMatrixType, IstlVectorType, IstlVectorType> SmootherType;

      typename Amg::SmootherTraits<SmootherType>::Arguments smoother_parameters;
      smoother_parameters.iterations = opts.get("smoother.iterations", default_opts.get<int>("smoother.iterations"));
      smoother_parameters.relaxationFactor =
          opts.get("smoother.relaxation_factor", default_opts.get<S>("smoother.relaxation_factor"));
      typedef Amg::AMG<MatrixOperatorType, IstlVectorType, SmootherType> PreconditionerType;
      PreconditionerType preconditioner(matrix_operator, amg_criterion, smoother_parameters);
      BiCGSTABSolver<IstlVectorType> solver(matrix_operator,
                                            scalar_product,
                                            preconditioner,
                                            opts.get("precision", default_opts.get<S>("precision")),
                                            opts.get("max_iter", default_opts.get<int>("max_iter")),
                                            opts.get("verbose", default_opts.get<int>("verbose")));
      solver.apply(solution.backend(), rhs.backend(), stats);
    } else {
      DUNE_THROW(Common::Exceptions::wrong_input_given, "Unknown smoother requested: " << smoother_type);
    }
    return stats;
  } // ... call(...)

protected:
  const MatrixType& matrix_;
  const SequentialCommunication& communicator_;
};

#else // HAVE_DUNE_ISTL

template <class S, class T>
class AmgApplicator
{
  static_assert(Dune::AlwaysFalse<S>::value, "You are missing dune-istl!");
};

#endif // HAVE_DUNE_ISTL

} // namespace LA
} // namespace XT
} // namespace Dune

#endif // DUNE_XT_LA_SOLVER_ISTL_AMG_HH


==> anc/xt-super/dune-xt-la/dune/xt/la/test/CMakeLists.txt <==
# This file is part of the dune-xt-la project:
#   https://github.com/dune-community/dune-xt-la
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2016)

enable_testing()

BEGIN_TESTCASES(dunextla)

add_format(${test_sources})
 
END_TESTCASES()


==> anc/xt-super/dune-xt-la/dune/xt/la/test/container.cc <==
// This file is part of the dune-xt-la project:
//   https://github.com/dune-community/dune-xt-la
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2013 - 2014, 2016)
//   Rene Milk       (2014 - 2015)
//   Tobias Leibner  (2014 - 2015)

#include <dune/xt/common/test/main.hxx>

#include "container.hh"

using namespace Dune;
using namespace Dune::XT;

static const size_t dim = 4;

struct ContainerTest : public ::testing::Test
{
  void fulfills_interface() const
  {
    typedef TESTCONTAINERTYPE ContainerImp;
    // static tests
    typedef typename ContainerImp::Traits Traits;
    // * of the traits
    typedef typename Traits::derived_type T_derived_type;
    static_assert(std::is_same<ContainerImp, T_derived_type>::value, "derived_type has to be the correct Type!");
    typedef typename Traits::ScalarType T_ScalarType;
    typedef typename Traits::RealType T_RealType;
    // * of the container as itself (aka the derived type)
    typedef typename ContainerImp::ScalarType D_ScalarType;
    typedef typename ContainerImp::RealType D_RealType;
    static_assert(std::is_same<T_ScalarType, D_ScalarType>::value,
                  "ScalarType of derived_type has to be the correct Type!");
    static_assert(std::is_same<T_RealType, D_RealType>::value, "RealType of derived_type has to be the correct Type!");
    // * of the container as the interface
    typedef typename XT::LA::ContainerInterface<Traits, D_ScalarType> InterfaceType;
    typedef typename InterfaceType::derived_type I_derived_type;
    typedef typename InterfaceType::ScalarType I_ScalarType;
    typedef typename InterfaceType::RealType I_RealType;
    static_assert(std::is_same<ContainerImp, I_derived_type>::value, "derived_type has to be the correct Type!");
    static_assert(std::is_same<T_ScalarType, I_ScalarType>::value,
                  "ScalarType of derived_type has to be the correct Type!");
    static_assert(std::is_same<T_RealType, I_RealType>::value,
                  "ScalarType of derived_type has to be the correct Type!");

    // dynamic tests
    // * of the container as itself (aka the derived type)
    ContainerImp DUNE_UNUSED(d_empty);
    ContainerImp d_by_size = ContainerFactory<ContainerImp>::create(dim);
    ContainerImp d_copy_constructor(d_by_size);
    ContainerImp DUNE_UNUSED(d_copy_assignment) = d_by_size;
    ContainerImp d_deep_copy = d_by_size.copy();
    d_by_size.scal(D_ScalarType(1));
    d_by_size.axpy(D_ScalarType(1), d_deep_copy);
    EXPECT_TRUE(d_by_size.has_equal_shape(d_deep_copy));
    // * of the container as the interface
    InterfaceType& i_by_size = static_cast<InterfaceType&>(d_by_size);
    ContainerImp i_deep_copy = i_by_size.copy();
    i_by_size.scal(I_ScalarType(1));
    i_by_size.axpy(I_ScalarType(1), i_deep_copy);
  } // void fulfills_interface() const
}; // struct ContainerTest

TEST_F(ContainerTest, fulfills_interface)
{
  this->fulfills_interface();
}


==> anc/xt-super/dune-xt-la/dune/xt/la/test/container.hh <==
// This file is part of the dune-xt-la project:
//   https://github.com/dune-community/dune-xt-la
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2014, 2016)
//   Rene Milk       (2014 - 2015)
//   Tobias Leibner  (2014 - 2015)

#ifndef DUNE_XT_TEST_LA_CONTAINER_HH
#define DUNE_XT_TEST_LA_CONTAINER_HH

#include <complex>
#include <memory>
#include <type_traits>

#include <dune/xt/common/exceptions.hh>
#include <dune/xt/common/float_cmp.hh>
#include <dune/xt/la/container/interfaces.hh>
#include <dune/xt/la/container/common.hh>
#include <dune/xt/la/container/eigen.hh>
#include <dune/xt/la/container/istl.hh>
#include <dune/xt/la/container.hh>

template <class ContainerImp>
class ContainerFactory
{
public:
  static ContainerImp create(const size_t /*size*/)
  {
    static_assert(Dune::AlwaysFalse<ContainerImp>::value, "Please specialize this class for this ContainerImp!");
  }
};

template <class S>
class ContainerFactory<Dune::XT::LA::CommonDenseVector<S>>
{
public:
  static Dune::XT::LA::CommonDenseVector<S> create(const size_t size)
  {
    return Dune::XT::LA::CommonDenseVector<S>(size, S(1));
  }
};

template <class S>
class ContainerFactory<Dune::XT::LA::CommonDenseMatrix<S>>
{
public:
  static Dune::XT::LA::CommonDenseMatrix<S> create(const size_t size)
  {
    Dune::XT::LA::CommonDenseMatrix<S> matrix(size, size);
    for (size_t ii = 0; ii < size; ++ii)
      matrix.unit_row(ii);
    return matrix;
  }
};

#if HAVE_DUNE_ISTL
template <class S>
class ContainerFactory<Dune::XT::LA::IstlDenseVector<S>>
{
public:
  static Dune::XT::LA::IstlDenseVector<S> create(const size_t size)
  {
    return Dune::XT::LA::IstlDenseVector<S>(size, S(1));
  }
};

template <class S>
class ContainerFactory<Dune::XT::LA::IstlRowMajorSparseMatrix<S>>
{
public:
  static Dune::XT::LA::IstlRowMajorSparseMatrix<S> create(const size_t size)
  {
    Dune::XT::LA::SparsityPatternDefault pattern(size);
    for (size_t ii = 0; ii < size; ++ii)
      pattern.inner(ii).push_back(ii);
    Dune::XT::LA::IstlRowMajorSparseMatrix<S> matrix(size, size, pattern);
    for (size_t ii = 0; ii < size; ++ii)
      matrix.unit_row(ii);
    return matrix;
  }
};
#endif // HAVE_DUNE_ISTL

#if HAVE_EIGEN
template <class S>
class ContainerFactory<Dune::XT::LA::EigenDenseVector<S>>
{
public:
  static Dune::XT::LA::EigenDenseVector<S> create(const size_t size)
  {
    return Dune::XT::LA::EigenDenseVector<S>(size, S(1));
  }
};

template <class S>
class ContainerFactory<Dune::XT::LA::EigenMappedDenseVector<S>>
{
public:
  static Dune::XT::LA::EigenMappedDenseVector<S> create(const size_t size)
  {
    return Dune::XT::LA::EigenMappedDenseVector<S>(size, S(1));
  }
};

template <class S>
class ContainerFactory<Dune::XT::LA::EigenDenseMatrix<S>>
{
public:
  static Dune::XT::LA::EigenDenseMatrix<S> create(const size_t size)
  {
    Dune::XT::LA::EigenDenseMatrix<S> matrix(size, size);
    for (size_t ii = 0; ii < size; ++ii)
      matrix.unit_row(ii);
    return matrix;
  }
};

template <class S>
class ContainerFactory<Dune::XT::LA::EigenRowMajorSparseMatrix<S>>
{
public:
  static Dune::XT::LA::EigenRowMajorSparseMatrix<S> create(const size_t size)
  {
    Dune::XT::LA::SparsityPatternDefault pattern(size);
    for (size_t ii = 0; ii < size; ++ii)
      pattern.inner(ii).push_back(ii);
    Dune::XT::LA::EigenRowMajorSparseMatrix<S> matrix(size, size, pattern);
    for (size_t ii = 0; ii < size; ++ii)
      matrix.unit_row(ii);
    return matrix;
  }
};
#endif // HAVE_EIGEN

#define EXPECT_DOUBLE_OR_COMPLEX_EQ(expected, actual)                                                                  \
  {                                                                                                                    \
    EXPECT_DOUBLE_EQ(expected, std::real(actual));                                                                     \
    EXPECT_DOUBLE_EQ(0, std::imag(actual));                                                                            \
  }

#endif // DUNE_XT_TEST_LA_CONTAINER_HH


==> anc/xt-super/dune-xt-la/dune/xt/la/test/container.mini <==
__name = la_container
__exec_suffix = {container}_{fieldtype_short}

include vectors.mini

include matrices.mini

container = {vector}, {matrix} | expand

[__static]
TESTCONTAINERTYPE = Dune::XT::LA::{container}<{fieldtype}>



==> anc/xt-super/dune-xt-la/dune/xt/la/test/container_matrix.cc <==
// This file is part of the dune-xt-la project:
//   https://github.com/dune-community/dune-xt-la
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2016)
//   Tobias Leibner  (2015)

#include <dune/xt/common/test/main.hxx>

#include "container.hh"

using namespace Dune;
using namespace Dune::XT;

static const size_t dim = 4;

struct MatrixTest : public ::testing::Test
{
  typedef TESTMATRIXTYPE MatrixImp;
  typedef TESTVECTORTYPE VectorImp;
  typedef typename Dune::XT::LA::SparsityPatternDefault PatternType;

  void fulfills_interface() const
  {
    // static tests
    typedef typename MatrixImp::Traits Traits;
    // * of the traits
    typedef typename Traits::derived_type T_derived_type;
    static_assert(std::is_same<MatrixImp, T_derived_type>::value, "derived_type has to be the correct Type!");
    typedef typename Traits::ScalarType T_ScalarType;
    typedef typename Traits::RealType T_RealType;
    // * of the matrix as itself (aka the derived type)
    typedef typename MatrixImp::ScalarType D_ScalarType;
    typedef typename MatrixImp::RealType D_RealType;
    static_assert(std::is_same<T_ScalarType, D_ScalarType>::value,
                  "ScalarType of derived_type has to be the correct Type!");
    static_assert(std::is_same<T_RealType, D_RealType>::value, "RealType of derived_type has to be the correct Type!");
    // * of the matrix as the interface
    typedef typename XT::LA::MatrixInterface<Traits, D_ScalarType> InterfaceType;
    typedef typename InterfaceType::derived_type I_derived_type;
    typedef typename InterfaceType::ScalarType I_ScalarType;
    typedef typename InterfaceType::RealType I_RealType;
    static_assert(std::is_same<MatrixImp, I_derived_type>::value, "derived_type has to be the correct Type!");
    static_assert(std::is_same<T_ScalarType, I_ScalarType>::value,
                  "ScalarType of derived_type has to be the correct Type!");
    static_assert(std::is_same<T_RealType, I_RealType>::value, "RealType of derived_type has to be the correct Type!");
    // dynamic tests
    // * of the matrix as itself (aka the derived type)
    MatrixImp d_by_size(dim, dim);
    PatternType pattern(dim);
    for (size_t ii = 0; ii < dim; ++ii) {
      for (size_t jj = 0; jj < dim; ++jj)
        pattern.inner(ii).push_back(jj);
    }
    MatrixImp d_by_size_and_pattern(dim, dim, pattern);
    size_t d_rows = d_by_size.rows();
    EXPECT_EQ(dim, d_rows);
    size_t d_cols = d_by_size.cols();
    EXPECT_EQ(dim, d_cols);
    d_rows = d_by_size_and_pattern.rows();
    EXPECT_EQ(dim, d_rows);
    d_cols = d_by_size_and_pattern.cols();
    EXPECT_EQ(dim, d_cols);
    VectorImp zeros(dim);
    VectorImp ones(dim, D_ScalarType(1));
    VectorImp result(dim);
    d_by_size_and_pattern.mv(ones, result);
    EXPECT_EQ(zeros, result);
    for (size_t ii = 0; ii < d_rows; ++ii) {
      d_by_size_and_pattern.unit_row(ii);
      EXPECT_DOUBLE_OR_COMPLEX_EQ(D_RealType(1), d_by_size_and_pattern.get_entry(ii, ii));
      for (size_t jj = 0; jj < ii; ++jj) {
        EXPECT_DOUBLE_OR_COMPLEX_EQ(D_RealType(0), d_by_size_and_pattern.get_entry(ii, jj));
      }
      for (size_t jj = ii + 1; jj < d_cols; ++jj) {
        EXPECT_DOUBLE_OR_COMPLEX_EQ(D_RealType(0), d_by_size_and_pattern.get_entry(ii, jj));
      }
    }
    for (size_t ii = 0; ii < d_rows; ++ii) {
      d_by_size_and_pattern.clear_row(ii);
      for (size_t jj = 0; jj < d_cols; ++jj) {
        EXPECT_DOUBLE_OR_COMPLEX_EQ(D_RealType(0), d_by_size_and_pattern.get_entry(ii, jj));
      }
    }
    for (size_t jj = 0; jj < d_cols; ++jj) {
      d_by_size_and_pattern.unit_col(jj);
      EXPECT_DOUBLE_OR_COMPLEX_EQ(D_RealType(1), d_by_size_and_pattern.get_entry(jj, jj));
      for (size_t ii = 0; ii < jj; ++ii) {
        EXPECT_DOUBLE_OR_COMPLEX_EQ(D_RealType(0), d_by_size_and_pattern.get_entry(ii, jj));
      }
      for (size_t ii = jj + 1; ii < d_rows; ++ii) {
        EXPECT_DOUBLE_OR_COMPLEX_EQ(D_RealType(0), d_by_size_and_pattern.get_entry(ii, jj));
      }
    }
    for (size_t jj = 0; jj < d_cols; ++jj) {
      d_by_size_and_pattern.clear_col(jj);
      for (size_t ii = 0; ii < d_rows; ++ii) {
        EXPECT_DOUBLE_OR_COMPLEX_EQ(D_RealType(0), d_by_size_and_pattern.get_entry(ii, jj));
      }
    }
    for (size_t ii = 0; ii < d_rows; ++ii) {
      for (size_t jj = 0; jj < d_cols; ++jj) {
        d_by_size_and_pattern.set_entry(ii, jj, D_ScalarType(0.5 + ii + jj));
        d_by_size_and_pattern.add_to_entry(ii, jj, D_ScalarType(0.5 + ii + jj));
        EXPECT_DOUBLE_OR_COMPLEX_EQ(D_RealType(2 * ii + 2 * jj + 1), d_by_size_and_pattern.get_entry(ii, jj));
      }
    }
  } // void fulfills_interface() const

  void produces_correct_results() const
  {
    typedef typename MatrixImp::ScalarType ScalarType;
    typedef typename MatrixImp::RealType RealType;

    // create test patterns
    PatternType dense_pattern(dim);
    for (size_t ii = 0; ii < dim; ++ii) {
      for (size_t jj = 0; jj < dim; ++jj)
        dense_pattern.inner(ii).push_back(jj);
    }
    PatternType sparse_pattern(dim);
    sparse_pattern.inner(0).push_back(2); //|-, -, x, -|
    sparse_pattern.inner(1).push_back(0); //|x, x, -, -|
    sparse_pattern.inner(1).push_back(1); //|-, -, -, x|
    sparse_pattern.inner(2).push_back(3); //|-, -, -, -|

    // create test matrizes
    MatrixImp matrix_zeros_dense(dim, dim, dense_pattern); // |0, 0, 0, 0|
    for (size_t ii = 0; ii < dim; ++ii) { // |0, 0, 0, 0|
      for (size_t jj = 0; jj < dim; ++jj) // |0, 0, 0, 0|
        matrix_zeros_dense.set_entry(ii, jj, ScalarType(0)); // |0, 0, 0, 0|
    }
    MatrixImp matrix_zeros_sparse(dim, dim, sparse_pattern); //|-, -, 0, -|
    matrix_zeros_sparse.set_entry(0, 2, ScalarType(0)); //|0, 0, -, -|
    matrix_zeros_sparse.set_entry(1, 0, ScalarType(0)); //|-, -, -, 0|
    matrix_zeros_sparse.set_entry(1, 1, ScalarType(0)); //|-, -, -, -|
    matrix_zeros_sparse.set_entry(2, 3, ScalarType(0));
    MatrixImp matrix_ones(dim, dim, dense_pattern); // |1, 1, 1, 1|
    for (size_t ii = 0; ii < dim; ++ii) { // |1, 1, 1, 1|
      for (size_t jj = 0; jj < dim; ++jj) // |1, 1, 1, 1|
        matrix_ones.set_entry(ii, jj, ScalarType(1)); // |1, 1, 1, 1|
    }
    MatrixImp testmatrix_1(dim, dim, dense_pattern); // |0, 1, 2, 3|
    for (size_t ii = 0; ii < dim; ++ii) { // |1, 2, 3, 4|
      for (size_t jj = 0; jj < dim; ++jj) // |2, 3, 4, 5|
        testmatrix_1.set_entry(ii, jj, ScalarType(ii) + ScalarType(jj)); // |3, 4, 5, 6|
    }
    MatrixImp testmatrix_2(dim, dim, dense_pattern); // | 0.0, 1.5, 3.0, 4.5|
    for (size_t ii = 0; ii < dim; ++ii) { // |-0.5, 1.0, 2.5, 4.0|
      for (size_t jj = 0; jj < dim; ++jj) // |-1.0, 0.5, 2.0, 3.5|
        testmatrix_2.set_entry(
            ii, jj, ScalarType(-0.5) * ScalarType(ii) + ScalarType(1.5) * ScalarType(jj)); // |-1.5, 0.0, 1.5, 3.0|
    }
    MatrixImp testmatrix_sparse(dim, dim, sparse_pattern); //|-,   -, 0.5,    -|
    testmatrix_sparse.set_entry(0, 2, ScalarType(0.5)); //|1, 1.5,   -,    -|
    testmatrix_sparse.set_entry(1, 0, ScalarType(1)); //|-,   -,   -, -0.5|
    testmatrix_sparse.set_entry(1, 1, ScalarType(1.5)); //|-,   -,   -,    -|
    testmatrix_sparse.set_entry(2, 3, ScalarType(-0.5));

    // create test vectors
    VectorImp vector_zeros(dim); // [0, 0, 0, 0]
    VectorImp vector_ones(dim, ScalarType(1)); // [1, 1, 1, 1]
    VectorImp vector_countingup(dim); //[0, 1, 2, 3]
    for (size_t ii = 0; ii < dim; ++ii)
      vector_countingup.set_entry(ii, ScalarType(ii));
    VectorImp testvector_1(dim); // [0, -2, 2, 1]
    testvector_1[0] = ScalarType(0);
    testvector_1[1] = ScalarType(-2);
    testvector_1[2] = ScalarType(2);
    testvector_1[3] = ScalarType(1);
    VectorImp testvector_3(dim); // [-1, 1, -1, 1]
    testvector_3[0] = ScalarType(-1);
    testvector_3[1] = ScalarType(1);
    testvector_3[2] = ScalarType(-1);
    testvector_3[3] = ScalarType(1);
    VectorImp testvector_5(dim); // [1.25, 0, 2.5, -3.5]
    testvector_5[0] = ScalarType(1.25);
    testvector_5[1] = ScalarType(0);
    testvector_5[2] = ScalarType(2.5);
    testvector_5[3] = ScalarType(-3.5);

    // test mv
    VectorImp result_mv_1(dim);
    matrix_zeros_dense.mv(vector_zeros, result_mv_1);
    VectorImp result_mv_2(dim);
    matrix_zeros_sparse.mv(vector_zeros, result_mv_2);
    EXPECT_EQ(vector_zeros, result_mv_1);
    EXPECT_EQ(vector_zeros, result_mv_2);
    testmatrix_sparse.mv(testvector_5, result_mv_1);
    EXPECT_DOUBLE_OR_COMPLEX_EQ(RealType(1.25), result_mv_1[0]);
    EXPECT_DOUBLE_OR_COMPLEX_EQ(RealType(1.25), result_mv_1[1]);
    EXPECT_DOUBLE_OR_COMPLEX_EQ(RealType(1.75), result_mv_1[2]);
    EXPECT_DOUBLE_OR_COMPLEX_EQ(RealType(0), result_mv_1[3]);
    testmatrix_2.mv(testvector_3, result_mv_1);
    result_mv_2 = vector_ones;
    result_mv_2.scal(ScalarType(3));
    EXPECT_EQ(result_mv_1, result_mv_2);
    testmatrix_1.mv(testvector_1, result_mv_1);
    EXPECT_DOUBLE_OR_COMPLEX_EQ(RealType(5), result_mv_1[0]);
    EXPECT_DOUBLE_OR_COMPLEX_EQ(RealType(6), result_mv_1[1]);
    EXPECT_DOUBLE_OR_COMPLEX_EQ(RealType(7), result_mv_1[2]);
    EXPECT_DOUBLE_OR_COMPLEX_EQ(RealType(8), result_mv_1[3]);
    testmatrix_sparse.mv(vector_ones, result_mv_1);
    EXPECT_DOUBLE_OR_COMPLEX_EQ(RealType(0.5), result_mv_1[0]);
    EXPECT_DOUBLE_OR_COMPLEX_EQ(RealType(2.5), result_mv_1[1]);
    EXPECT_DOUBLE_OR_COMPLEX_EQ(RealType(-0.5), result_mv_1[2]);
    EXPECT_DOUBLE_OR_COMPLEX_EQ(RealType(0), result_mv_1[3]);
    VectorImp a = vector_ones;
    matrix_zeros_dense.mv(vector_zeros, a);
    for (size_t ii = 0; ii < dim; ++ii) {
      EXPECT_TRUE(Common::FloatCmp::eq(ScalarType(1), vector_ones[ii])) << "check copy-on-write";
    }

    // test scal, operator*
    MatrixImp scaled             = matrix_zeros_dense;
    MatrixImp scaled_by_operator = matrix_zeros_dense;
    size_t rows                  = scaled.rows();
    size_t cols = scaled.cols();
    scaled.scal(ScalarType(1));
    scaled_by_operator *= ScalarType(1);
    for (size_t ii = 0; ii < rows; ++ii) {
      for (size_t jj = 0; jj < cols; ++jj) {
        EXPECT_DOUBLE_OR_COMPLEX_EQ(RealType(0), scaled.get_entry(ii, jj));
        EXPECT_DOUBLE_OR_COMPLEX_EQ(RealType(0), scaled_by_operator.get_entry(ii, jj));
      }
    }
    scaled             = matrix_zeros_sparse;
    scaled_by_operator = matrix_zeros_sparse;
    scaled.scal(ScalarType(1));
    scaled_by_operator *= ScalarType(1);
    for (size_t ii = 0; ii < rows; ++ii) {
      for (size_t jj = 0; jj < cols; ++jj) {
        EXPECT_DOUBLE_OR_COMPLEX_EQ(RealType(0), scaled.get_entry(ii, jj));
        EXPECT_DOUBLE_OR_COMPLEX_EQ(RealType(0), scaled_by_operator.get_entry(ii, jj));
      }
    }
    scaled             = matrix_ones;
    scaled_by_operator = matrix_ones;
    scaled.scal(ScalarType(0.5));
    scaled_by_operator *= ScalarType(0.5);
    for (size_t ii = 0; ii < rows; ++ii) {
      for (size_t jj = 0; jj < cols; ++jj) {
        EXPECT_DOUBLE_OR_COMPLEX_EQ(RealType(0.5), scaled.get_entry(ii, jj));
        EXPECT_DOUBLE_OR_COMPLEX_EQ(RealType(0.5), scaled_by_operator.get_entry(ii, jj));
      }
    }
    scaled             = testmatrix_sparse;
    scaled_by_operator = testmatrix_sparse;
    scaled.scal(ScalarType(-1.25));
    scaled_by_operator *= ScalarType(-1.25);
    for (size_t ii = 0; ii < rows; ++ii) {
      for (size_t jj = 0; jj < cols; ++jj) {
        EXPECT_TRUE(
            Common::FloatCmp::eq(testmatrix_sparse.get_entry(ii, jj) * ScalarType(-1.25), scaled.get_entry(ii, jj)));
        EXPECT_TRUE(Common::FloatCmp::eq(testmatrix_sparse.get_entry(ii, jj) * ScalarType(-1.25),
                                         scaled_by_operator.get_entry(ii, jj)));
      }
    }
    scaled             = testmatrix_1;
    scaled_by_operator = testmatrix_1;
    scaled.scal(ScalarType(10));
    scaled_by_operator *= ScalarType(10);
    for (size_t ii = 0; ii < rows; ++ii) {
      for (size_t jj = 0; jj < cols; ++jj) {
        EXPECT_TRUE(Common::FloatCmp::eq(testmatrix_1.get_entry(ii, jj) * ScalarType(10), scaled.get_entry(ii, jj)));
        EXPECT_TRUE(Common::FloatCmp::eq(testmatrix_1.get_entry(ii, jj) * ScalarType(10),
                                         scaled_by_operator.get_entry(ii, jj)));
      }
    }
    MatrixImp b = matrix_ones;
    b.scal(ScalarType(0));
    for (size_t ii = 0; ii < rows; ++ii) {
      for (size_t jj = 0; jj < cols; ++jj) {
        EXPECT_TRUE(Common::FloatCmp::eq(ScalarType(1), matrix_ones.get_entry(ii, jj))) << "check copy-on-write";
      }
    }

    // test axpy
    MatrixImp result_axpy = matrix_zeros_dense;
    result_axpy.axpy(ScalarType(1.5), matrix_ones);
    for (size_t ii = 0; ii < rows; ++ii) {
      for (size_t jj = 0; jj < cols; ++jj) {
        EXPECT_DOUBLE_OR_COMPLEX_EQ(RealType(1.5), result_axpy.get_entry(ii, jj));
      }
    }
    result_axpy = matrix_zeros_sparse;
    result_axpy.axpy(ScalarType(-1.5), matrix_zeros_sparse);
    for (size_t ii = 0; ii < rows; ++ii) {
      for (size_t jj = 0; jj < cols; ++jj) {
        EXPECT_DOUBLE_OR_COMPLEX_EQ(RealType(0), result_axpy.get_entry(ii, jj));
      }
    }
    result_axpy = testmatrix_sparse;
    result_axpy.axpy(ScalarType(-0.5), testmatrix_sparse);
    for (size_t ii = 0; ii < rows; ++ii) {
      for (size_t jj = 0; jj < cols; ++jj) {
        EXPECT_TRUE(
            Common::FloatCmp::eq(ScalarType(0.5) * testmatrix_sparse.get_entry(ii, jj), result_axpy.get_entry(ii, jj)));
      }
    }
    result_axpy = testmatrix_1;
    result_axpy.axpy(ScalarType(2), testmatrix_2);
    for (size_t ii = 0; ii < rows; ++ii) {
      for (size_t jj = 0; jj < cols; ++jj) {
        EXPECT_TRUE(
            Common::FloatCmp::eq(ScalarType(2) * testmatrix_2.get_entry(ii, jj) + testmatrix_1.get_entry(ii, jj),
                                 result_axpy.get_entry(ii, jj)));
      }
    }
    b = matrix_zeros_dense;
    b.axpy(ScalarType(1), matrix_ones);
    for (size_t ii = 0; ii < rows; ++ii) {
      for (size_t jj = 0; jj < cols; ++jj) {
        EXPECT_TRUE(Common::FloatCmp::eq(ScalarType(0), matrix_zeros_dense.get_entry(ii, jj))) << "check copy-on-write";
      }
    }
  } // void produces_correct_results() const
}; // struct MatrixTest

TEST_F(MatrixTest, fulfills_interface)
{
  this->fulfills_interface();
}
TEST_F(MatrixTest, produces_correct_results)
{
  this->produces_correct_results();
}


==> anc/xt-super/dune-xt-la/dune/xt/la/test/container_matrix.mini <==
__name = la_container_matrix
__exec_suffix = {matrix}_{vector}_{fieldtype_short}

include vectors.mini

include matrices.mini

[__static]
TESTMATRIXTYPE = Dune::XT::LA::{matrix}<{fieldtype}>
TESTVECTORTYPE = Dune::XT::LA::{vector}<{fieldtype}>





==> anc/xt-super/dune-xt-la/dune/xt/la/test/container_vector.cc <==
// This file is part of the dune-xt-la project:
//   https://github.com/dune-community/dune-xt-la
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2013 - 2014, 2016)
//   Rene Milk       (2014 - 2015)
//   Tobias Leibner  (2014 - 2015)

#include <dune/xt/common/test/main.hxx>

#include "container.hh"

using namespace Dune;
using namespace Dune::XT;

static const size_t dim = 4;

struct VectorTest : public ::testing::Test
{
  typedef TESTVECTORTYPE VectorImp;

  void fulfills_interface() const
  {
    // static tests
    typedef typename VectorImp::Traits Traits;
    // * of the traits
    typedef typename Traits::derived_type T_derived_type;
    static_assert(std::is_same<VectorImp, T_derived_type>::value, "derived_type has to be the correct Type!");
    typedef typename Traits::ScalarType T_ScalarType;
    typedef typename Traits::RealType T_RealType;
    // * of the vector as itself (aka the derived type)
    typedef typename VectorImp::ScalarType D_ScalarType;
    typedef typename VectorImp::RealType D_RealType;
    static_assert(std::is_same<T_ScalarType, D_ScalarType>::value,
                  "ScalarType of derived_type has to be the correct Type!");
    static_assert(std::is_same<T_RealType, D_RealType>::value, "RealType of derived_type has to be the correct Type!");
    // * of the vector as the interface
    typedef typename XT::LA::VectorInterface<Traits, D_ScalarType> InterfaceType;
    typedef typename InterfaceType::derived_type I_derived_type;
    typedef typename InterfaceType::ScalarType I_ScalarType;
    typedef typename InterfaceType::RealType I_RealType;
    static_assert(std::is_same<VectorImp, I_derived_type>::value, "derived_type has to be the correct Type!");
    static_assert(std::is_same<T_ScalarType, I_ScalarType>::value,
                  "ScalarType of derived_type has to be the correct Type!");
    static_assert(std::is_same<T_RealType, I_RealType>::value, "RealType of derived_type has to be the correct Type!");
    // dynamic tests
    // * of the vector as itself (aka the derived type)
    VectorImp d_by_size(dim);
    VectorImp d_by_size_and_value(dim, D_ScalarType(0));
    size_t d_size = d_by_size.size();
    EXPECT_EQ(dim, d_size);
    for (size_t ii = 0; ii < d_size; ++ii) {
      d_by_size_and_value.set_entry(ii, D_ScalarType(0.5) + D_ScalarType(ii));
      d_by_size_and_value.add_to_entry(ii, D_ScalarType(0.5) + D_ScalarType(ii));
      EXPECT_FALSE(
          Common::FloatCmp::ne(d_by_size_and_value.get_entry(ii), D_ScalarType(2) * D_ScalarType(ii) + D_ScalarType(1)))
          << d_by_size_and_value.get_entry(ii);
      EXPECT_FALSE(Common::FloatCmp::ne(d_by_size_and_value.get_entry(ii), d_by_size_and_value[ii]))
          << d_by_size_and_value[ii];
    }
    size_t d_dim = d_by_size.dim();
    EXPECT_EQ(dim, d_dim);
    EXPECT_TRUE(d_by_size.almost_equal(d_by_size));
    d_by_size_and_value.scal(D_ScalarType(0));
    EXPECT_TRUE(d_by_size_and_value.almost_equal(d_by_size));
    D_ScalarType d_dot = d_by_size.dot(d_by_size_and_value);
    EXPECT_DOUBLE_OR_COMPLEX_EQ(D_RealType(0), d_dot);
    D_ScalarType d_l1_norm = d_by_size.l1_norm();
    EXPECT_DOUBLE_OR_COMPLEX_EQ(D_RealType(0), d_l1_norm);
    D_ScalarType d_l2_norm = d_by_size.l2_norm();
    EXPECT_DOUBLE_OR_COMPLEX_EQ(D_RealType(0), d_l2_norm);
    D_ScalarType d_sup_norm = d_by_size.sup_norm();
    EXPECT_DOUBLE_OR_COMPLEX_EQ(D_RealType(0), d_sup_norm);
    VectorImp d_ones(dim, D_ScalarType(1));
    std::pair<size_t, D_ScalarType> d_amax = d_ones.amax();
    EXPECT_EQ(0, d_amax.first);
    EXPECT_DOUBLE_OR_COMPLEX_EQ(D_RealType(1), d_amax.second);
    d_ones.add(d_by_size, d_by_size_and_value);
    EXPECT_TRUE(d_by_size_and_value.almost_equal(d_ones));
    VectorImp d_added = d_ones.add(d_by_size);
    EXPECT_TRUE(d_added.almost_equal(d_by_size_and_value));
    d_added.iadd(d_by_size);
    EXPECT_TRUE(d_added.almost_equal(d_ones));
    d_ones.sub(d_by_size, d_by_size_and_value);
    EXPECT_TRUE(d_by_size_and_value.almost_equal(d_ones));
    VectorImp d_subtracted = d_ones.sub(d_by_size);
    EXPECT_TRUE(d_subtracted.almost_equal(d_by_size_and_value));
    d_subtracted.isub(d_by_size);
    EXPECT_TRUE(d_subtracted.almost_equal(d_ones));
    // * of the vector as the interface
    VectorImp d_by_size_2(dim);
    VectorImp d_by_size_and_value_2(dim, D_ScalarType(1));
    InterfaceType& i_by_size           = static_cast<InterfaceType&>(d_by_size_2);
    InterfaceType& i_by_size_and_value = static_cast<InterfaceType&>(d_by_size_and_value_2);
    auto DUNE_UNUSED(i_dim) = i_by_size.dim();
    EXPECT_TRUE(i_by_size.almost_equal(d_by_size_2));
    i_by_size_and_value.scal(I_ScalarType(0));
    EXPECT_TRUE(i_by_size_and_value.almost_equal(d_by_size_2));
    I_ScalarType i_dot = i_by_size.dot(d_by_size_and_value_2);
    EXPECT_DOUBLE_OR_COMPLEX_EQ(I_RealType(0), i_dot);
    I_ScalarType i_l1_norm = i_by_size.l1_norm();
    EXPECT_DOUBLE_OR_COMPLEX_EQ(I_RealType(0), i_l1_norm);
    I_ScalarType i_l2_norm = i_by_size.l2_norm();
    EXPECT_DOUBLE_OR_COMPLEX_EQ(I_RealType(0), i_l2_norm);
    I_ScalarType i_sup_norm = i_by_size.sup_norm();
    EXPECT_DOUBLE_OR_COMPLEX_EQ(I_RealType(0), i_sup_norm);
    VectorImp i_ones(dim, I_ScalarType(1));
    std::pair<size_t, I_ScalarType> i_amax = i_ones.amax();
    EXPECT_EQ(0, i_amax.first);
    EXPECT_DOUBLE_OR_COMPLEX_EQ(I_RealType(1), i_amax.second);
    i_ones.add(d_by_size_2, d_by_size_and_value_2);
    EXPECT_TRUE(i_by_size_and_value.almost_equal(i_ones));
    VectorImp i_added = i_ones.add(d_by_size_2);
    EXPECT_TRUE(i_added.almost_equal(d_by_size_and_value_2));
    i_added.iadd(d_by_size_2);
    EXPECT_TRUE(i_added.almost_equal(i_ones));
    i_ones.sub(d_by_size_2, d_by_size_and_value_2);
    EXPECT_TRUE(i_by_size_and_value.almost_equal(i_ones));
    VectorImp i_subtracted = i_ones.sub(d_by_size_2);
    EXPECT_TRUE(i_subtracted.almost_equal(d_by_size_and_value_2));
    i_subtracted.isub(d_by_size_2);
    EXPECT_TRUE(i_subtracted.almost_equal(i_ones));
  } // void fulfills_interface() const

  void produces_correct_results() const
  {
    typedef typename VectorImp::ScalarType ScalarType;
    typedef typename VectorImp::RealType RealType;

    // create test vectors
    VectorImp zeros(dim); // [0, 0, 0, 0]
    VectorImp ones(dim, ScalarType(1)); // [1, 1, 1, 1]
    VectorImp countingup(dim); //[0, 1, 2, 3]
    for (size_t ii = 0; ii < dim; ++ii)
      countingup.set_entry(ii, ScalarType(ii));
    VectorImp testvector_1(dim); // [0, -2, 2, 1]
    testvector_1[0] = ScalarType(0);
    testvector_1[1] = ScalarType(-2);
    testvector_1[2] = ScalarType(2);
    testvector_1[3] = ScalarType(1);
    VectorImp testvector_2(dim); // [0, 2, -2, 1]
    testvector_2[0] = ScalarType(0);
    testvector_2[1] = ScalarType(2);
    testvector_2[2] = ScalarType(-2);
    testvector_2[3] = ScalarType(1);
    VectorImp testvector_3(dim); // [-1, 1, -1, 1]
    testvector_3[0] = ScalarType(-1);
    testvector_3[1] = ScalarType(1);
    testvector_3[2] = ScalarType(-1);
    testvector_3[3] = ScalarType(1);
    VectorImp testvector_4(dim); // [0, 3, -2, 0]
    testvector_4[0] = ScalarType(0);
    testvector_4[1] = ScalarType(3);
    testvector_4[2] = ScalarType(-2);
    testvector_4[3] = ScalarType(0);
    VectorImp testvector_5(dim); // [1.25, 0, 2.5, -3.5]
    testvector_5[0] = ScalarType(1.25);
    testvector_5[1] = ScalarType(0);
    testvector_5[2] = ScalarType(2.5);
    testvector_5[3] = ScalarType(-3.5);

    // test amax()
    std::pair<size_t, RealType> amax = zeros.amax();
    EXPECT_EQ(0, amax.first);
    EXPECT_DOUBLE_EQ(RealType(0), amax.second);
    amax = ones.amax();
    EXPECT_EQ(0, amax.first);
    EXPECT_DOUBLE_EQ(RealType(1), amax.second);
    amax = countingup.amax();
    EXPECT_EQ(3, amax.first);
    EXPECT_DOUBLE_EQ(RealType(3), amax.second);
    amax = testvector_1.amax();
    EXPECT_EQ(1, amax.first);
    EXPECT_DOUBLE_EQ(RealType(2), amax.second);
    amax = testvector_2.amax();
    EXPECT_EQ(1, amax.first);
    EXPECT_DOUBLE_EQ(RealType(2), amax.second);
    amax = testvector_3.amax();
    EXPECT_EQ(0, amax.first);
    EXPECT_DOUBLE_EQ(RealType(1), amax.second);
    amax = testvector_4.amax();
    EXPECT_EQ(1, amax.first);
    EXPECT_DOUBLE_EQ(RealType(3), amax.second);
    amax = testvector_5.amax();
    EXPECT_EQ(3, amax.first);
    EXPECT_DOUBLE_EQ(RealType(3.5), amax.second);

    // test l1_norm()
    RealType l1_norm = zeros.l1_norm();
    EXPECT_DOUBLE_EQ(RealType(0), l1_norm);
    l1_norm = ones.l1_norm();
    EXPECT_DOUBLE_EQ(RealType(4), l1_norm);
    l1_norm = countingup.l1_norm();
    EXPECT_DOUBLE_EQ(RealType(6), l1_norm);
    l1_norm = testvector_1.l1_norm();
    EXPECT_DOUBLE_EQ(RealType(5), l1_norm);
    l1_norm = testvector_2.l1_norm();
    EXPECT_DOUBLE_EQ(RealType(5), l1_norm);
    l1_norm = testvector_3.l1_norm();
    EXPECT_DOUBLE_EQ(RealType(4), l1_norm);
    l1_norm = testvector_4.l1_norm();
    EXPECT_DOUBLE_EQ(RealType(5), l1_norm);
    l1_norm = testvector_5.l1_norm();
    EXPECT_DOUBLE_EQ(RealType(7.25), l1_norm);

    // test l2_norm()
    RealType l2_norm = zeros.l2_norm();
    EXPECT_DOUBLE_EQ(RealType(0), l2_norm);
    l2_norm = ones.l2_norm();
    EXPECT_DOUBLE_EQ(RealType(2), l2_norm);
    l2_norm = countingup.l2_norm();
    EXPECT_DOUBLE_EQ(RealType(std::sqrt(14)), l2_norm);
    l2_norm = testvector_1.l2_norm();
    EXPECT_DOUBLE_EQ(RealType(3), l2_norm);
    l2_norm = testvector_2.l2_norm();
    EXPECT_DOUBLE_EQ(RealType(3), l2_norm);
    l2_norm = testvector_3.l2_norm();
    EXPECT_DOUBLE_EQ(RealType(2), l2_norm);
    l2_norm = testvector_4.l2_norm();
    EXPECT_DOUBLE_EQ(RealType(std::sqrt(13)), l2_norm);
    l2_norm = testvector_5.l2_norm();
    EXPECT_DOUBLE_EQ(RealType(std::sqrt(20.0625)), l2_norm);

    // test sup_norm()
    RealType sup_norm = zeros.sup_norm();
    EXPECT_DOUBLE_EQ(RealType(0), sup_norm);
    sup_norm = ones.sup_norm();
    EXPECT_DOUBLE_EQ(RealType(1), sup_norm);
    sup_norm = countingup.sup_norm();
    EXPECT_DOUBLE_EQ(RealType(3), sup_norm);
    sup_norm = testvector_1.sup_norm();
    EXPECT_DOUBLE_EQ(RealType(2), sup_norm);
    sup_norm = testvector_2.sup_norm();
    EXPECT_DOUBLE_EQ(RealType(2), sup_norm);
    sup_norm = testvector_3.sup_norm();
    EXPECT_DOUBLE_EQ(RealType(1), sup_norm);
    sup_norm = testvector_4.sup_norm();
    EXPECT_DOUBLE_EQ(RealType(3), sup_norm);
    sup_norm = testvector_5.sup_norm();
    EXPECT_DOUBLE_EQ(RealType(3.5), sup_norm);

    // test dot(), operator*
    ScalarType dot            = ones.dot(zeros);
    ScalarType dot_operator   = ones * zeros;
    ScalarType dot2           = zeros.dot(ones);
    ScalarType dot_operator_2 = zeros * ones;
    EXPECT_TRUE(Common::FloatCmp::eq(dot, ScalarType(0)) && Common::FloatCmp::eq(dot, dot2)
                && Common::FloatCmp::eq(dot_operator, dot_operator_2)
                && Common::FloatCmp::eq(dot, dot_operator))
        << "These should all equal 0: " << dot << ", " << dot2 << ", " << dot_operator << ", " << dot_operator_2;
    dot          = ones.dot(ones);
    dot_operator = ones * ones;
    EXPECT_TRUE(Common::FloatCmp::eq(dot, ScalarType(4)) && Common::FloatCmp::eq(dot_operator, ScalarType(4)))
        << "These should equal 4: " << dot << ", " << dot_operator;
    dot            = ones.dot(testvector_3);
    dot_operator   = ones * testvector_3;
    dot2           = testvector_3.dot(ones);
    dot_operator_2 = testvector_3 * ones;
    EXPECT_TRUE(Common::FloatCmp::eq(dot, ScalarType(0)) && Common::FloatCmp::eq(dot, dot2)
                && Common::FloatCmp::eq(dot_operator, dot_operator_2)
                && Common::FloatCmp::eq(dot, dot_operator))
        << "These should all equal 0: " << dot << ", " << dot2 << ", " << dot_operator << ", " << dot_operator_2;
    dot            = countingup.dot(testvector_5);
    dot_operator   = countingup * testvector_5;
    dot2           = testvector_5.dot(countingup);
    dot_operator_2 = testvector_5 * countingup;
    EXPECT_TRUE(Common::FloatCmp::eq(dot, ScalarType(-5.5)) && Common::FloatCmp::eq(dot, dot2)
                && Common::FloatCmp::eq(dot_operator, dot_operator_2)
                && Common::FloatCmp::eq(dot, dot_operator))
        << "These should all equal -5.5: " << dot << ", " << dot2 << ", " << dot_operator << ", " << dot_operator_2;
    dot            = testvector_3.dot(testvector_5);
    dot_operator   = testvector_3 * testvector_5;
    dot2           = testvector_5.dot(testvector_3);
    dot_operator_2 = testvector_5 * testvector_3;
    EXPECT_TRUE(Common::FloatCmp::eq(dot, ScalarType(-7.25)) && Common::FloatCmp::eq(dot, dot2)
                && Common::FloatCmp::eq(dot_operator, dot_operator_2)
                && Common::FloatCmp::eq(dot, dot_operator))
        << "These should all equal -7.25: " << dot << ", " << dot2 << ", " << dot_operator << ", " << dot_operator_2;

    // test operator==
    EXPECT_TRUE(zeros == zeros);
    EXPECT_TRUE(ones == ones);
    EXPECT_TRUE(countingup == countingup);
    EXPECT_TRUE(testvector_1 == testvector_1);
    EXPECT_TRUE(testvector_2 == testvector_2);
    EXPECT_TRUE(testvector_3 == testvector_3);
    EXPECT_TRUE(testvector_4 == testvector_4);
    EXPECT_TRUE(testvector_5 == testvector_5);

    // test operator!=
    EXPECT_TRUE(zeros != ones);
    EXPECT_TRUE(testvector_1 != testvector_2);
    EXPECT_TRUE(testvector_3 != testvector_4);
    EXPECT_TRUE(testvector_3 != ones);
    EXPECT_TRUE(testvector_4 != testvector_5);
    EXPECT_FALSE(ones != ones);
    EXPECT_FALSE(testvector_3 != testvector_3);

    // test scal, operator*=
    VectorImp scaled             = zeros;
    VectorImp scaled_by_operator = zeros;
    scaled.scal(ScalarType(1));
    scaled_by_operator *= ScalarType(1);
    EXPECT_EQ(zeros, scaled);
    EXPECT_EQ(zeros, scaled_by_operator);
    scaled             = ones;
    scaled_by_operator = ones;
    scaled.scal(ScalarType(1));
    scaled_by_operator *= ScalarType(1);
    EXPECT_EQ(ones, scaled);
    EXPECT_EQ(ones, scaled_by_operator);
    scaled.scal(ScalarType(0));
    scaled_by_operator *= ScalarType(0);
    EXPECT_EQ(zeros, scaled);
    EXPECT_EQ(zeros, scaled_by_operator);
    scaled = testvector_1;
    scaled.scal(ScalarType(2));
    scaled_by_operator = testvector_1;
    scaled_by_operator *= ScalarType(2);
    for (size_t ii = 0; ii < dim; ++ii) {
      EXPECT_TRUE(Common::FloatCmp::eq(ScalarType(2) * testvector_1[ii], scaled[ii]));
      EXPECT_TRUE(Common::FloatCmp::eq(ScalarType(2) * testvector_1[ii], scaled_by_operator[ii]));
    }
    scaled = testvector_3;
    scaled.scal(ScalarType(-2));
    scaled_by_operator = testvector_3;
    scaled_by_operator *= ScalarType(-2);
    for (size_t ii = 0; ii < dim; ++ii) {
      EXPECT_TRUE(Common::FloatCmp::eq(ScalarType(-2) * testvector_3[ii], scaled[ii]));
      EXPECT_TRUE(Common::FloatCmp::eq(ScalarType(-2) * testvector_3[ii], scaled_by_operator[ii]));
    }
    scaled = countingup;
    scaled.scal(ScalarType(2.2));
    scaled_by_operator = countingup;
    scaled_by_operator *= ScalarType(2.2);
    for (size_t ii = 0; ii < dim; ++ii) {
      EXPECT_TRUE(Common::FloatCmp::eq(ScalarType(2.2) * countingup[ii], scaled[ii]));
      EXPECT_TRUE(Common::FloatCmp::eq(ScalarType(2.2) * countingup[ii], scaled_by_operator[ii]));
    }
    scaled = testvector_5;
    scaled.scal(ScalarType(-3.75));
    scaled_by_operator = testvector_5;
    scaled_by_operator *= ScalarType(-3.75);
    for (size_t ii = 0; ii < dim; ++ii) {
      EXPECT_TRUE(Common::FloatCmp::eq(ScalarType(-3.75) * testvector_5[ii], scaled[ii]));
      EXPECT_TRUE(Common::FloatCmp::eq(ScalarType(-3.75) * testvector_5[ii], scaled_by_operator[ii]));
    }
    VectorImp a = ones;
    a.scal(ScalarType(0));
    for (size_t ii = 0; ii < dim; ++ii) {
      EXPECT_TRUE(Common::FloatCmp::eq(ScalarType(1), ones[ii])) << "check copy-on-write";
    }

    // test operator+, operator+=, add, iadd
    VectorImp sum_operator_plus  = zeros + ones;
    VectorImp sum_operator_iplus = zeros;
    sum_operator_iplus += ones;
    VectorImp sum_add_1 = zeros.add(ones);
    VectorImp sum_add_2(dim);
    zeros.add(ones, sum_add_2);
    VectorImp sum_iadd = zeros;
    sum_iadd.iadd(ones);
    VectorImp sum_correct(dim);
    sum_correct[0] = ScalarType(1);
    sum_correct[1] = ScalarType(1);
    sum_correct[2] = ScalarType(1);
    sum_correct[3] = ScalarType(1);
    EXPECT_FALSE(sum_operator_iplus != sum_operator_plus || sum_add_1 != sum_add_2 || sum_iadd != sum_add_1
                 || sum_add_1 != sum_operator_plus
                 || sum_add_1 != sum_correct)
        << "These should all be equal:\n" << sum_add_1 << ",\n" << sum_add_2 << ",\n" << sum_operator_iplus << ",\n"
        << sum_operator_plus << ",\n" << sum_iadd << ",\n" << sum_correct;

    sum_operator_plus  = countingup + testvector_1;
    sum_operator_iplus = countingup;
    sum_operator_iplus += testvector_1;
    sum_add_1 = countingup.add(testvector_1);
    countingup.add(testvector_1, sum_add_2);
    sum_iadd = countingup;
    sum_iadd.iadd(testvector_1);
    sum_correct[0] = ScalarType(0);
    sum_correct[1] = ScalarType(-1);
    sum_correct[2] = ScalarType(4);
    sum_correct[3] = ScalarType(4);
    EXPECT_FALSE(sum_operator_iplus != sum_operator_plus || sum_add_1 != sum_add_2 || sum_iadd != sum_add_1
                 || sum_add_1 != sum_operator_plus
                 || sum_add_1 != sum_correct)
        << "These should all be equal:\n" << sum_add_1 << ",\n" << sum_add_2 << ",\n" << sum_operator_iplus << ",\n"
        << sum_operator_plus << ",\n" << sum_iadd << ",\n" << sum_correct;

    sum_operator_plus  = testvector_3 + testvector_5;
    sum_operator_iplus = testvector_3;
    sum_operator_iplus += testvector_5;
    sum_add_1 = testvector_3.add(testvector_5);
    testvector_3.add(testvector_5, sum_add_2);
    sum_iadd = testvector_3;
    sum_iadd.iadd(testvector_5);
    sum_correct[0] = ScalarType(0.25);
    sum_correct[1] = ScalarType(1);
    sum_correct[2] = ScalarType(1.5);
    sum_correct[3] = ScalarType(-2.5);
    EXPECT_FALSE(sum_operator_iplus != sum_operator_plus || sum_add_1 != sum_add_2 || sum_iadd != sum_add_1
                 || sum_add_1 != sum_operator_plus
                 || sum_add_1 != sum_correct)
        << "These should all be equal:\n" << sum_add_1 << ",\n" << sum_add_2 << ",\n" << sum_operator_iplus << ",\n"
        << sum_operator_plus << ",\n" << sum_iadd << ",\n" << sum_correct;

    a = ones;
    a += testvector_3;
    for (size_t ii = 0; ii < dim; ++ii) {
      EXPECT_TRUE(Common::FloatCmp::eq(ScalarType(1), ones[ii])) << "check copy-on-write";
    }
    a = ones;
    a.iadd(testvector_3);
    for (size_t ii = 0; ii < dim; ++ii) {
      EXPECT_TRUE(Common::FloatCmp::eq(ScalarType(1), ones[ii])) << "check copy-on-write";
    }
    a = ones;
    ones.add(testvector_3, a);
    for (size_t ii = 0; ii < dim; ++ii) {
      EXPECT_TRUE(Common::FloatCmp::eq(ScalarType(1), ones[ii])) << "check copy-on-write";
    }

    // test operator-, operator-=, sub, isub
    VectorImp diff_operator_minus  = zeros - ones;
    VectorImp diff_operator_iminus = zeros;
    diff_operator_iminus -= ones;
    VectorImp diff_sub_1 = zeros.sub(ones);
    VectorImp diff_sub_2(dim);
    zeros.sub(ones, diff_sub_2);
    VectorImp diff_isub = zeros;
    diff_isub.isub(ones);
    VectorImp diff_correct(dim);
    diff_correct[0] = ScalarType(-1);
    diff_correct[1] = ScalarType(-1);
    diff_correct[2] = ScalarType(-1);
    diff_correct[3] = ScalarType(-1);
    EXPECT_TRUE(diff_operator_iminus == diff_operator_minus && diff_sub_1 == diff_sub_2 && diff_isub == diff_sub_1
                && diff_sub_1 == diff_operator_minus
                && diff_sub_1 == diff_correct)
        << "These should all be equal:\n" << diff_sub_1 << ",\n" << diff_sub_2 << ",\n" << diff_operator_iminus << ",\n"
        << diff_operator_minus << ",\n" << diff_isub << ",\n" << diff_correct;

    diff_operator_minus  = testvector_1 - testvector_4;
    diff_operator_iminus = testvector_1;
    diff_operator_iminus -= testvector_4;
    diff_sub_1 = testvector_1.sub(testvector_4);
    testvector_1.sub(testvector_4, diff_sub_2);
    diff_isub = testvector_1;
    diff_isub.isub(testvector_4);
    diff_correct[0] = ScalarType(-0);
    diff_correct[1] = ScalarType(-5);
    diff_correct[2] = ScalarType(4);
    diff_correct[3] = ScalarType(1);
    EXPECT_TRUE(diff_operator_iminus == diff_operator_minus && diff_sub_1 == diff_sub_2 && diff_isub == diff_sub_1
                && diff_sub_1 == diff_operator_minus
                && diff_sub_1 == diff_correct)
        << "These should all be equal:\n" << diff_sub_1 << ",\n" << diff_sub_2 << ",\n" << diff_operator_iminus << ",\n"
        << diff_operator_minus << ",\n" << diff_isub << ",\n" << diff_correct;

    diff_operator_minus  = testvector_5 - testvector_2;
    diff_operator_iminus = testvector_5;
    diff_operator_iminus -= testvector_2;
    diff_sub_1 = testvector_5.sub(testvector_2);
    testvector_5.sub(testvector_2, diff_sub_2);
    diff_isub = testvector_5;
    diff_isub.isub(testvector_2);
    diff_correct[0] = ScalarType(1.25);
    diff_correct[1] = ScalarType(-2);
    diff_correct[2] = ScalarType(4.5);
    diff_correct[3] = ScalarType(-4.5);
    EXPECT_TRUE(diff_operator_iminus == diff_operator_minus && diff_sub_1 == diff_sub_2 && diff_isub == diff_sub_1
                && diff_sub_1 == diff_operator_minus
                && diff_sub_1 == diff_correct)
        << "These should all be equal:\n" << diff_sub_1 << ",\n" << diff_sub_2 << ",\n" << diff_operator_iminus << ",\n"
        << diff_operator_minus << ",\n" << diff_isub << ",\n" << diff_correct;

    a = ones;
    a -= testvector_3;
    for (size_t ii = 0; ii < dim; ++ii) {
      EXPECT_TRUE(Common::FloatCmp::eq(ScalarType(1), ones[ii])) << "check copy-on-write";
    }
    a = ones;
    a.isub(testvector_3);
    for (size_t ii = 0; ii < dim; ++ii) {
      EXPECT_TRUE(Common::FloatCmp::eq(ScalarType(1), ones[ii])) << "check copy-on-write";
    }
    a = ones;
    ones.sub(testvector_3, a);
    for (size_t ii = 0; ii < dim; ++ii) {
      EXPECT_TRUE(Common::FloatCmp::eq(ScalarType(1), ones[ii])) << "check copy-on-write";
    }

    // test operator= for scalars
    VectorImp result_eq = countingup;
    result_eq = ScalarType(0);
    EXPECT_EQ(zeros, result_eq);
    result_eq                    = ScalarType(-2.25);
    VectorImp result_eq_expected = ones;
    result_eq_expected *= ScalarType(-2.25);
    EXPECT_EQ(result_eq_expected, result_eq);

    // test axpy
    VectorImp result_axpy = zeros;
    result_axpy.axpy(ScalarType(1), ones);
    EXPECT_EQ(ones, result_axpy);
    result_axpy = testvector_5;
    result_axpy.axpy(ScalarType(2.75), testvector_3);
    VectorImp correct_result = testvector_3;
    correct_result.scal(ScalarType(2.75));
    correct_result += testvector_5;
    EXPECT_EQ(correct_result, result_axpy);
    result_axpy = testvector_2;
    result_axpy.axpy(ScalarType(-0.25), countingup);
    correct_result = countingup;
    correct_result.scal(ScalarType(-0.25));
    correct_result += testvector_2;
    EXPECT_EQ(correct_result, result_axpy);
    result_axpy = testvector_4;
    result_axpy.axpy(ScalarType(-3), testvector_1);
    correct_result = testvector_1;
    correct_result.scal(ScalarType(-3));
    correct_result += testvector_4;
    EXPECT_EQ(correct_result, result_axpy);
    a = ones;
    a.axpy(ScalarType(2), testvector_3);
    for (size_t ii = 0; ii < dim; ++ii) {
      EXPECT_TRUE(Common::FloatCmp::eq(ScalarType(1), ones[ii])) << "check copy-on-write";
    }
  } // void produces_correct_results() const
}; // struct VectorTest


TEST_F(VectorTest, fulfills_interface)
{
  this->fulfills_interface();
}
TEST_F(VectorTest, produces_correct_results)
{
  this->produces_correct_results();
}


==> anc/xt-super/dune-xt-la/dune/xt/la/test/container_vector.mini <==
__name = la_container_vector
__exec_suffix = {vector}_{fieldtype_short}

include vectors.mini

[__static]
TESTVECTORTYPE = Dune::XT::LA::{vector}<{fieldtype}>


==> anc/xt-super/dune-xt-la/dune/xt/la/test/matrices.mini <==
__local.matrix_common = CommonDenseMatrix
__local.matrix_eigen = EigenRowMajorSparseMatrix, EigenDenseMatrix | expand
__local.matrix_istl = IstlRowMajorSparseMatrix
matrix = {__local.matrix_common}, {__local.matrix_eigen}, {__local.matrix_istl} | expand types

1, EIGEN_FOUND, dune-istl_FOUND | expand types | cmake_guard


==> anc/xt-super/dune-xt-la/dune/xt/la/test/solver.cc <==
// This file is part of the dune-xt-la project:
//   https://github.com/dune-community/dune-xt-la
// The copyright lies with the authors of this file (see below).
// License: Dual licensed as  BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
//      or  GPL-2.0+ (http://opensource.org/licenses/gpl-license)
//          with "runtime exception" (http://www.dune-project.org/license.html)
// Authors:
//   Felix Schindler (2013 - 2016)
//   Rene Milk       (2014 - 2015)
//   Tobias Leibner  (2014 - 2015)

// This one has to come first (includes the config.h)!
#include <dune/xt/common/test/main.hxx>

#include <tuple>

#include <dune/xt/common/exceptions.hh>
#include <dune/xt/common/logging.hh>
#include <dune/xt/la/container.hh>
#include <dune/xt/la/solver.hh>

#include "container.hh"

// toggle output
// std::ostream& out = std::cout;
std::ostream& out = DXTC_LOG.devnull();

using namespace Dune;
using namespace Dune::XT;
using namespace Dune::XT::LA;

struct SolverTest : public ::testing::Test
{
  typedef TESTMATRIXTYPE MatrixType;
  typedef TESTRHSVECTORTYPE RhsType;
  typedef TESTSOLUTIONVECTORTYPE SolutionType;

  typedef Solver<MatrixType> SolverType;

  static void produces_correct_results()
  {
    const size_t dim        = 10;
    const MatrixType matrix = ContainerFactory<MatrixType>::create(dim);
    const RhsType rhs       = ContainerFactory<RhsType>::create(dim);
    SolutionType solution = ContainerFactory<SolutionType>::create(dim);
    solution.scal(0);

    // dynamic test
    const SolverType solver(matrix);
    solver.apply(rhs, solution);
    EXPECT_TRUE(solution.almost_equal(rhs));
    solution.scal(0);

    // static tests
    std::vector<std::string> types = SolverType::types();
    if (types.size() == 0)
      DUNE_THROW(Common::Exceptions::results_are_not_as_expected, "Solver has no types!");
    for (auto type : types) {
      out << "solving with type '" << type << "' and options" << std::endl;
      Common::Configuration options = SolverType::options(type);
      options.report(out, "  ");

      // dynamic tests
      solver.apply(rhs, solution, type);
      EXPECT_TRUE(solution.almost_equal(rhs));
      solution.scal(0);

      solver.apply(rhs, solution, options);
      EXPECT_TRUE(solution.almost_equal(rhs));
    }
  } // ... produces_correct_results(...)
}; // struct SolverTest

TEST_F(SolverTest, behaves_correctly)
{
  this->produces_correct_results();
}


==> anc/xt-super/dune-xt-la/dune/xt/la/test/solver.mini <==
__name = la_solver
__exec_suffix = {matrix}_{vector}_{vector2}_{fieldtype_short}

include vectors.mini
include matrices.mini

__local.vector_eigen2 = EigenDenseVector, EigenMappedDenseVector | expand
vector2 = {__local.vector_common}, {__local.vector_eigen2}, {__local.vector_istl} | expand types

('{vector}' == 'EigenMappedDenseVector' or '{vector2}' == 'EigenMappedDenseVector') and '{matrix}' == 'EigenRowMajorSparseMatrix'  | exclude
'{matrix}' == 'IstlRowMajorSparseMatrix' and '{fieldtype_short}' == 'complex'  | exclude

[__static]
TESTMATRIXTYPE = Dune::XT::LA::{matrix}<{fieldtype}>
TESTRHSVECTORTYPE = Dune::XT::LA::{vector}<{fieldtype}>
TESTSOLUTIONVECTORTYPE = Dune::XT::LA::{vector2}<{fieldtype}>


==> anc/xt-super/dune-xt-la/dune/xt/la/test/vectors.mini <==
fieldtype = double, std::complex<double> | expand field
fieldtype_short = double, complex | expand field

__local.vector_common = CommonDenseVector
__local.vector_eigen = EigenDenseVector, EigenMappedDenseVector | expand
__local.vector_istl = IstlDenseVector
vector = {__local.vector_common}, {__local.vector_eigen}, {__local.vector_istl} | expand types

1, EIGEN_FOUND, dune-istl_FOUND | expand types | cmake_guard


==> anc/xt-super/dune-xt-la/stamp-vc <==
# This file is part of the dune-xt-la project:
#   https://github.com/dune-community/dune-xt-la
# The copyright lies with the authors of this file (see below).
# License: BSD 2-Clause License (http://opensource.org/licenses/BSD-2-Clause)
# Authors:
#   Felix Schindler (2016)

A stamp file to signify that this directory comes from a version control system, not an unpacked tarball


==> anc/xt-super/dune_utils.bash <==
#assumes global $OPTS
function getOptsFile( )
{
if [ x${1} = x ] ; then
  OPTS=config.opts.wwu_no_documentation
  ln -sf ${OPTS} config.opts.last
else
	OPTS=${1}
	ln -sf ${OPTS} config.opts.last
fi
}

if  [ $(ionice -c 3 /bin/true) ] ; then
  IONICE="ionice -c 3"
else
  IONICE=""
fi

if [ $(type -t sd) ] ; then
  CMD="sd ${IONICE} nice time ./dune-common/bin/dunecontrol"
else
  CMD="${IONICE} nice time ./dune-common/bin/dunecontrol"
fi


==> anc/xt-super/external-libraries.cfg <==
# available constants:
# CC, CXX, F77, CXXFLAGS, BASEDIR, SRCDIR
# all commands are executed in $SRCDIR/$NAME

[eigen]
src=http://bitbucket.org/eigen/eigen/get/3.2.4.tar.gz
build='test -d build || mkdir build'
      'rm -rf build/*'
      'cd build && cmake .. -Wno-dev -DCMAKE_INSTALL_PREFIX=${INSTALL_PREFIX} -DCMAKE_CXX_COMPILER=$CXX'
      'cd build && make'
      'cd build && make install'


#[fasp]
#git=http://users.dune-project.org/repositories/projects/fasp-dev.git
#build='cd base && scons CC=$CC CXX=$CXX FC=$F77 .'
#      'cd base && scons CC=$CC CXX=$CXX FC=$F77 --install-sandbox=${INSTALL_PREFIX} install'
#      'mkdir -p ${INSTALL_PREFIX}/include/fasp && cp -r $SRCDIR/fasp/base/include/* ${INSTALL_PREFIX}/include/fasp/'

# [boost]
# src=http://wwwmath.uni-muenster.de/num/ohlberger/research/software/boost-1.55.tar.bz2
# build='./bootstrap.sh --with-libraries=filesystem,system,thread,timer,chrono,date_time  --prefix=${INSTALL_PREFIX} --with-toolset=${BOOST_TOOLSET}'
#       './b2 install'


==> anc/xt-super/local/bin/build_demos.py <==
#!/usr/bin/env python2.7

from __future__ import print_function
import ConfigParser
import os
from os.path import join
import sys

import common


log = common.get_logger('demos.build')
VERBOSE = common.VERBOSE


def build_demo(build_commands):
    local_config = common.LocalConfig()
    demo_dir = join(local_config.basedir, 'demos')
    try:
        os.mkdir(demo_dir)
    except OSError, os_error:
        if os_error.errno != 17:
            raise os_error
    return common.process_commands(local_config, build_commands, demo_dir)


if __name__ == '__main__':
    local_config = common.LocalConfig()
    filename = local_config.demos_cfg_filename
    if VERBOSE:
        print('reading \'{filename}\': '.format(filename=os.path.basename(filename), end=''))
    config = ConfigParser.ConfigParser()
    try:
        config.readfp(open(filename))
    except IOError:
        if VERBOSE:
            print('nothing to do (does not exist)')
        pass
    demos = config.sections()
    if len(demos) == 0:
        print('nothing to do (no demos specified)')
        sys.exit(0)
    else:
        for demo in demos:
            if VERBOSE:
                print(demo + ' ', end='')
        if VERBOSE:
            print('')

    reports = []
    failure = 0
    for demo in demos:
        if VERBOSE:
            print(demo + ':')
        else:
            print('  ' + demo + '... ', end='')
            sys.stdout.flush()
        reports.append(demo + ':')
        if not config.has_option(demo, 'build'):
            if VERBOSE:
                print('missing \'build=\'list_of\', \'some_commands\'\' in section \'[{demo}]\', aborting!'.format(
                    demo=demo))
            else:
                print('failed')
        else:
            demo_is_built = build_demo(config.get(demo, 'build'))
            if demo_is_built:
                if not VERBOSE:
                    print('done')
                if config.has_option(demo, 'msg'):
                    msg = config.get(demo, 'msg').lstrip().rstrip()
                    if not (msg[0] == '\'' and msg[-1] == '\''):
                        if VERBOSE:
                            print('WARNING: \'msg\' should be of the form \'some example message\'!')
                        reports.append('  {msg}'.format(msg=msg))
                        if not VERBOSE:
                            print('   \'' + msg + '\'')
                    else:
                        reports.append('  {msg}'.format(msg=msg[1:-1]))
                        if not VERBOSE:
                            print('   \'' + msg[1:-1] + '\'')
                else:
                    reports.append('  built successfuly')
            else:
                failure += 1
                if VERBOSE:
                    reports.append('  build failed')
                else:
                    print('failed')
    if VERBOSE:
        if len(reports) > 0:
            print('===========================================================')
            print('the following demos are available, run \'. PATH.sh\' first:')
            print('===========================================================')
            for report in reports:
                print(report)
    else:
        if failure > 0:
            print('  call \'./local/bin/build_demos.py\' manually to examine errors')
    sys.exit(failure)


==> anc/xt-super/local/bin/build_dune_modules.py <==
#!/usr/bin/env python2.7

from __future__ import print_function
import ConfigParser
import subprocess
import sys
import os

import common

log = common.get_logger('dune-modules.build')
VERBOSE = common.VERBOSE

if __name__ == '__main__':
    DCNTRL = './dune-common/bin/dunecontrol --use-cmake'
    local_config = common.LocalConfig()
    filename = local_config.dune_modules_cfg_filename
    # read config opts
    if VERBOSE:
        print('reading \'{filename}\''.format(filename=filename.split('/')[-1]), end='')
    config = ConfigParser.ConfigParser()
    try:
        config.readfp(open(filename))
    except IOError:
        if VERBOSE:
            print(': does not exist, calling duncontrol')
        ret = subprocess.call('{} --opts={} all'.format(DCNTRL, local_config.config_opts_filename),
                              shell=True,
                              env=local_config.make_env(),
                              cwd=local_config.basedir,
                              stdout=sys.stdout,
                              stderr=sys.stderr)
        sys.exit(ret)

    # extract all commands
    commands = []
    short_commands = []
    if 'general' in config.sections():
        all_ = 'all'
        if config.has_option('general', 'all'):
            all_ = config.get('general', 'all')
            assert (len(all_) > 0)
        if config.has_option('general', 'order'):
            dune_modules = config.get('general', 'order')
            assert (len(dune_modules) > 0)
            for dune_module in dune_modules.split():
                local_all = all_
                if config.has_section(dune_module) and config.has_option(dune_module, 'all'):
                    local_all = config.get(dune_module, 'all')
                    assert (len(local_all) > 0)
                for a_ in local_all.split():
                    commands.append('{} --opts={config_opts} --only={dune_module}'
                                     + ' {a_}'.format(DCNTRL, config_opts=local_config.config_opts_filename,
                                                       dune_module=dune_module,
                                                       a_=a_))
                    short_commands.append('{dune_module}:' + ' {a_}'.format(dune_module=dune_module,
                                                                              a_=a_))
        else:
            for a_ in all_.split():
                commands.append('{} --opts={config_opts} {a_}'.format(DCNTRL, 
                    config_opts=local_config.config_opts_filename,
                    a_=a_))
    else:
        commands.append('{} --opts={config_opts} all'.
                        format(DCNTRL, config_opts=local_config.config_opts_filename))
    # execute all commands
    if VERBOSE:
        print(', will be calling:')
        for command in commands:
            print('  ' + command)

    ret = common.process_commands(local_config, commands, local_config.basedir)
    sys.exit(ret)


==> anc/xt-super/local/bin/build_external_libraries.py <==
#!/usr/bin/env python2.7

from __future__ import with_statement

import ConfigParser
import os
from os.path import join
import sys
import common

VERBOSE = len(sys.argv) <= 1
log = common.get_logger('external_libraries.build')


def build_library(library, config, local_config):
    no_dir = config.getboolean(library, 'only_build')
    src_dir = local_config.srcdir if no_dir else join(local_config.srcdir, library)
    if not os.path.isdir(src_dir):
        raise Exception(
            '\'{path}\' is not a directory (did you forget to run \'./local/bin/download_external_libraries.py\'?)!'.format(


                path=src_dir))
    build_commands = config.get(library, 'build')
    return common.process_commands(local_config, build_commands, src_dir)

# build_library

if __name__ == '__main__':
    local_config = common.LocalConfig()
    filename = local_config.external_libraries_cfg_filename
    log.debug('reading \'{}\': '.format(os.path.basename(filename)))
    config = ConfigParser.SafeConfigParser({'only_build': 'False'})
    if not os.path.isfile(filename):
        raise Exception('Could not open \'{}\' with configparser!'.format(filename))
    config.read(filename)
    libraries = config.sections()
    if len(libraries) == 0:
        raise Exception(' no external libraries specified')
    else:
        for library in libraries:
            log.debug(library + ' ')
        log.debug('')

    reports = []
    failure = 0
    for library in libraries:
        log.info('  ' + library + '... ')
        if not config.has_option(library, 'build'):
            raise Exception(
                'missing \'build=\'list_of\', \'some_commands\'\' in section \'[{library}]\', aborting!'.format(
                    library=library))
        success = build_library(library, config, local_config)
        if success:
            log.info('done')
            reports.append(library + ': succeeded')
        else:
            failure += 1
            log.info('failed')
            reports.append(library + ': failed')


    if len(reports) > 0:
        log.debug('''
    ================================================
    tried to build the following external libraries:
    ================================================''')
        for report in reports:
            log.debug(report)
    if failure > 0:
        log.critical('  call \'./local/bin/build_external_libraries.py\' manually to examine errors')
    sys.exit(failure)


==> anc/xt-super/local/bin/common.py <==
#!/usr/bin/env python

from __future__ import print_function
import os
from os.path import join
import logging
import subprocess
import sys
import itertools
from string import Template
from pprint import pprint
import shlex

VERBOSE = len(sys.argv) <= 1
logging.basicConfig()

class LocalConfig(object):
    def __init__(self):
        # define directories
        self.basedir = os.path.abspath(join(os.path.dirname(sys.argv[0]), '..', '..'))
        self.install_prefix = os.environ.get('INSTALL_PREFIX', join(self.basedir, 'local'))
        self.srcdir = join(self.install_prefix, 'src')
        try:
            os.makedirs(self.srcdir)
        except OSError as os_error:
            if os_error.errno != os.errno.EEXIST:
                raise os_error

        self.external_libraries_cfg_filename = join(self.basedir, 'external-libraries.cfg')
        self.dune_modules_cfg_filename = join(self.basedir, 'dune-modules.cfg')
        self.demos_cfg_filename = join(self.basedir, 'demos.cfg')

        self.cc = ''
        self.cxx = ''
        self.f77 = ''
        self.cxx_flags = ''
        self.config_opts_filename = ''
        self.boost_toolsets = {'gcc-{}.{}'.format(i, j): 'gcc' for i,j in itertools.product(range(4,7), range(10))}
        self.boost_toolsets.update({'icc': 'intel-linux', 'clang': 'clang'})
        self._parse_config_opts()

    def _parse_config_opts(self):
        # get CC from environment
        if not os.environ.has_key('CC'):
            raise Exception('ERROR: missing environment variable \'CC\'!')
        self.config_opts = self._get_config_opts(os.environ)

        # then read CC, CXX and F77
        def find_opt(string, default):
            cc = os.environ.get(string, default)
            tokens = list(shlex.shlex(self.config_opts, posix=True))
            for i, possible in enumerate(tokens):
                if possible == string:
                    return tokens[i+2]
            return cc

        self.cc = find_opt('CC', default='gcc')
        self.cxx = find_opt('CXX', default='g++')
        self.f77 = find_opt('F77', default='gfortran')

    def _try_opts(self, env):
        cc = os.path.basename(env['CC'])
        search_dirs = (self.basedir, join(self.basedir, 'opts'), join(self.basedir, 'config.opts'))
        prefixes = ('config.opts.', '',)
        for filename in (join(dirname, pref + cc) for dirname, pref in
                         itertools.product(search_dirs, prefixes)):
            try:
                return filename, open(filename).read()
            except IOError:
                continue
        else:
            raise IOError('No suitable opts file for CC {} in anyof {} x {}'.format(cc, search_dirs, prefixes))


    def _get_config_opts(self, env):
        try:
            self.config_opts_filename, config_opts = env['OPTS'], open(env['OPTS']).read()
        except (IOError, KeyError):
            self.config_opts_filename, config_opts = self._try_opts(env)

        def _extract_from(parts, flag_arg):
            configure_flags = parts[i + 2]
            for arg in [f for f in shlex.split(configure_flags, posix=True) if f != '\n']:
                if arg.startswith(flag_arg):
                    self.cxx_flags = shlex.split(arg[2:], posix=True)[2].join(' ')
                    return ' '.join(configure_flags)

        parts = list(shlex.shlex(config_opts, posix=True))
        for i, token in enumerate(parts):
            if token == 'CONFIGURE_FLAGS':
                flag_arg = 'CXXFLAGS'
                return _extract_from(parts, flag_arg)
            if token == 'CMAKE_FLAGS':
                flag_arg = '-DCMAKE_CXX_FLAGS'
                return _extract_from(parts, flag_arg)
        raise Exception('found neither CMAKE_FLAGS nor CONFIGURE_FLAGS in opts file {}'.format(self.config_opts_filename))


    def make_env(self):
        env = os.environ.copy()
        env['CC'] = self.cc
        env['CXX'] = self.cxx
        env['F77'] = self.f77
        env['CXXFLAGS'] = self.cxx_flags
        env['basedir'] = self.basedir
        env['BASEDIR'] = self.basedir
        env['SRCDIR'] = self.srcdir
        env['INSTALL_PREFIX'] = self.install_prefix
        env['BOOST_TOOLSET'] = self.boost_toolsets.get(os.path.basename(self.cc), 'gcc')
        env['BOOST_ROOT'] = env['INSTALL_PREFIX']
        path = join(self.install_prefix, 'bin')
        if 'PATH' in env:
            path += ':' + env['PATH']
        env['PATH'] = path
        ld_library_path = join(self.install_prefix, 'lib')
        if 'LD_LIBRARY_PATH' in env:
            ld_library_path += ':' + env['LD_LIBRARY_PATH']
        env['LD_LIBRARY_PATH'] = ld_library_path
        pkg_config_path = join(self.install_prefix, 'lib', 'pkgconfig')
        if 'PKG_CONFIG_PATH' in env:
            pkg_config_path += ':' + env['PKG_CONFIG_PATH']
        env['PKG_CONFIG_PATH'] = pkg_config_path
        return env

    def command_sep(self):
        return '\n'


def _prep_build_command(verbose, local_config, build_command):
    build_command = build_command.lstrip().rstrip()
    if not (build_command[0] == '\'' and build_command[-1] == '\''):
        if verbose:
            print('build commands have to be of the form \'command_1\' (is {cmd}), aborting!'.format(cmd=build_command))
    build_command = Template(build_command[1:-1].lstrip().rstrip())
    subst = local_config.make_env()
    build_command = build_command.substitute(subst)
    return build_command


def get_logger(name=__file__):
    log = logging.getLogger(name)
    log_lvl = logging.DEBUG if VERBOSE else logging.INFO
    log.setLevel(log_lvl)
    return log


def process_commands(local_config, commands, cwd):
    ret = 0
    log = get_logger('process_commands')
    for build_command in commands.split(local_config.command_sep()):
        build_command = _prep_build_command(VERBOSE, local_config, build_command)
        log.debug('  calling \'{build_command}\':'.format(build_command=build_command))
        with open(os.devnull, "w") as devnull:
            err = sys.stderr if VERBOSE else devnull
            out = sys.stdout if VERBOSE else devnull
            ret += subprocess.call(build_command,
                                   shell=True,
                                   env=local_config.make_env(),
                                   cwd=cwd,
                                   stdout=out,
                                   stderr=err)
        if ret != 0:
            return not bool(ret)
    return not bool(ret)


==> anc/xt-super/local/bin/download_external_libraries.py <==
#!/usr/bin/env python2.7

from __future__ import print_function
import ConfigParser
import urllib
import os
from os.path import join
import shutil
import sys
import tarfile
import subprocess

import common


log = common.get_logger('external_libraries.download')
VERBOSE = common.VERBOSE


def download_library(library, src):
    config = common.LocalConfig()
    if VERBOSE:
        print('  downloading from \'{src}\'... '.format(src=src), end='')
    sys.stdout.flush()
    dest = join(config.srcdir, os.path.basename(src))
    filename = join(config.srcdir, dest)
    if os.path.exists(filename):
        filename, h = urllib.urlretrieve(filename)
        filetype = h['Content-Type']
        if VERBOSE:
            print('not necessary (already exists)')
    else:
        filename, headers = urllib.urlretrieve(src, dest)
        filetype = headers['Content-Type']
        if VERBOSE:
            print('done')
    if VERBOSE:
        print('  unpacking \'{filename}\' '.format(filename=filename.split('/')[-1]), end='')
    if filetype.startswith('application/x-gzip') or filetype.startswith('application/x-tar') or filetype.startswith(
            'application/x-bzip'):
        tar = tarfile.open(filename)
        # get the leading directory name
        names = tar.getnames()
        extracted_dir_name = names[0].split('/')[0]
        if VERBOSE:
            print('to \'{extracted_dir_name}\'... '.format(extracted_dir_name=extracted_dir_name), end='')
        if not os.path.abspath(join(config.srcdir, extracted_dir_name)).startswith(config.srcdir):
            if VERBOSE:
                print('unsafe filename in tar: \'{unsafe_name}\', aborting!'.format(unsafe_name=extracted_dir_name))
            return False
        for name in names:
            if not (name.startswith(extracted_dir_name + '/') or name is extracted_dir_name):
                if VERBOSE:
                    print('tars containing more than one toplevel dir not supported, aborting!')
                return False
        if os.path.exists(join(config.srcdir, extracted_dir_name)):
            if VERBOSE:
                print('not necessary (already exists)')
        else:
            tar.extractall(config.srcdir)
            if VERBOSE:
                print('done')
        tar.close()
    else:
        if VERBOSE:
            print('file is of wrong type (is \'{is_type}\'), aborting!'.format(is_type=filetype))
        return False
    if VERBOSE:
        print('  moving \'{src}\' to \'{dest}\'... '.format(src=extracted_dir_name, dest=library), end='')
    sys.stdout.flush()
    if os.path.exists(join(config.srcdir, library)):
        if VERBOSE:
            print('not necessary (already exists)')
    else:
        shutil.move(join(config.srcdir, extracted_dir_name), join(config.srcdir, library))
        if VERBOSE:
            print('done')
    return True


# def download_library


def git_clone_library(library, src):
    local_config = common.LocalConfig()
    if VERBOSE:
        print('  cloning \'{src}\':'.format(src=src))
    sys.stdout.flush()
    if os.path.exists(join(local_config.srcdir, library)):
        if VERBOSE:
            print('not necessary (already exists)')
        return True
    else:
        if VERBOSE:
            ret = subprocess.call('git clone ' + src + ' ' + library,
                                  shell=True,
                                  env=local_config.make_env(),
                                  cwd=local_config.srcdir,
                                  stdout=sys.stdout,
                                  stderr=sys.stderr)
        else:
            with open(os.devnull, "w") as devnull:
                ret = subprocess.call('git clone ' + src + ' ' + library,
                                      shell=True,
                                      env=local_config.make_env(),
                                      cwd=local_config.srcdir,
                                      stdout=devnull,
                                      stderr=devnull)
        return not bool(ret)

# git_clone_library


if __name__ == '__main__':
    local_config = common.LocalConfig()
    if VERBOSE:
        print(
            'reading \'{filename}\': '.format(filename=os.path.basename(local_config.external_libraries_cfg_filename)),
            end='')
    config = ConfigParser.ConfigParser()
    try:
        config.readfp(open(local_config.external_libraries_cfg_filename))
    except:
        raise Exception('Could not open \'{filename}\' with configparser!'.format(
            filename=local_config.external_libraries_cfg_filename))
    libraries = config.sections()
    if len(libraries) == 0:
        if VERBOSE:
            print(' no external libraries specified')
        sys.exit(0)
    else:
        for library in libraries:
            if VERBOSE:
                print(library + ' ', end='')
        if VERBOSE:
            print('')

    failures = 0
    for library in libraries:
        if VERBOSE:
            print(library + ':')
        else:
            print('  ' + library + '... ', end='')
            sys.stdout.flush()
        success = False
        download = True
        if config.has_option(library, 'only_build'):
            download = not bool(config.get(library, 'only_build'))
        if download:
            if config.has_option(library, 'git'):
                success = git_clone_library(library, config.get(library, 'git'))
            elif config.has_option(library, 'src'):
                success = download_library(library, config.get(library, 'src'))
            else:
                if VERBOSE:
                    print('missing \'src=some_url\' or \'git=some_git_url\' in section \'{library}\', aborting!'.format(
                        library=library))
            if not VERBOSE:
                if success:
                    print('done')
                else:
                    failures += 1
                    print('failed')
        else:
            print('nothing to do, since \'only_build\' is True')
    if not VERBOSE:
        if failures > 0:
            print('  call \'./local/bin/download_external_libraries.py\' manually to examine errors')
    sys.exit(failures)


==> anc/xt-super/local/bin/gen_path.py <==
#!/usr/bin/env python2.7

from __future__ import print_function
from os.path import join

import common as common

if __name__ == '__main__':
    local_config = common.LocalConfig()
    with open(join(local_config.basedir, 'PATH.sh'), 'w') as pathfile:
        pathfile.write('export BASEDIR={}\n'.format(local_config.basedir))
        pathfile.write('export INSTALL_PREFIX={}\n'.format(local_config.install_prefix))
        pathfile.write('export PATH=${INSTALL_PREFIX}/bin:$PATH\n')
        pathfile.write('export LD_LIBRARY_PATH=${INSTALL_PREFIX}/lib64:${INSTALL_PREFIX}/lib:$LD_LIBRARY_PATH\n')
        pathfile.write(
            'export PKG_CONFIG_PATH=${INSTALL_PREFIX}/lib64/pkgconfig:${INSTALL_PREFIX}/lib/pkgconfig:${INSTALL_PREFIX}/share/pkgconfig:$PKG_CONFIG_PATH\n')
        pathfile.write('export CC={CC}\n'.format(CC=local_config.cc))
        pathfile.write('export CXX={CXX}\n'.format(CXX=local_config.cxx))
        pathfile.write('export F77={F77}\n'.format(F77=local_config.f77))
        pathfile.write('export PYTHON_VERSION=2.7\n')
        pathfile.write('[ -e ${INSTALL_PREFIX}/local/bin/activate ] && . ${INSTALL_PREFIX}/local/bin/activate\n')
        pathfile.write('export OMP_NUM_THREADS=1\n')
        pathfile.write('export SIMDB_PATH=${INSTALL_PREFIX}/DATA\n')
        pathfile.write('export QUEUE_DIRECTORY=${INSTALL_PREFIX}/QUEUE\n')


==> anc/xt-super/local/bin/profile_python.sh <==
#!/bin/bash

BASEDIR=$PWD
PSTATS_FILE=$BASEDIR/profile_output.pstats
SVG_FILE=$BASEDIR/profile_output.svg
#echo "calling 'python ${@}' in cProfile mode:"
python -m cProfile -o $PSTATS_FILE "${@}"
[ -e $PSTATS_FILE ] && gprof2dot -f pstats $PSTATS_FILE | dot -Tsvg -o $SVG_FILE
#if [ -e $SVG_FILE ] ; then
	#echo ""
	#echo "finished profiling, run"
       	#echo "  'eog ${SVG_FILE/$PWD\//}'"
	#echo "or"
	#echo "  'runsnake ${PSTATS_FILE/$PWD\//}'"
	#exit 0
#else
	#echo ""
	#echo "profiling failed"
	#exit 1
#fi


==> anc/xt-super/local/bin/startup.sh <==
#!/bin/bash

echo -ne "writing path definitions... "
./local/bin/gen_path.py
if [ $? == 0 ] ; then
  source PATH.sh
  echo "done (run 'source PATH.sh' from now on)"
else
  echo "failed" >&2
  exit 1
fi

echo "downloading external libraries:"
./local/bin/download_external_libraries.py 1
if [ $? != 0 ] ; then
  exit 1
fi

echo "building external libraries:"
./local/bin/build_external_libraries.py 1
if [ $? != 0 ] ; then
  exit 1
fi

echo "building dune modules:"
./local/bin/build_dune_modules.py 1
if [ $? != 0 ] ; then
  exit 1
fi

echo "building demos:"
./local/bin/build_demos.py 1


==> anc/xt-super/scripts/LICENSE <==
Copyright (c) 2015, wwu-numerik
All rights reserved.

Redistribution and use in source and binary forms, with or without
modification, are permitted provided that the following conditions are met:

* Redistributions of source code must retain the above copyright notice, this
  list of conditions and the following disclaimer.

* Redistributions in binary form must reproduce the above copyright notice,
  this list of conditions and the following disclaimer in the documentation
  and/or other materials provided with the distribution.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE
FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL
DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR
SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER
CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY,
OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.



==> anc/xt-super/scripts/README.md <==
# scripts


==> anc/xt-super/scripts/bash/config.h_fixup.bash <==
#!/bin/bash

cd $(dirname ${0})/..
# remove all config.h includes
find . -name "*.hh" | xargs sed -i "s;#include\ \<config\.h\>;;g"
find . -name "*.cc" | xargs sed -i "s;#include\ \<config\.h\>;;g"
# insert as 1st line
find . -name "*.cc" | xargs sed -i "1i #include\ <config\.h>"



==> anc/xt-super/scripts/bash/paraview_video <==
#!/bin/bash
	
OFILE=test.avi
if [ $# -ge 2 ] ; then
	OFILE=$1
fi

EXT=png
if [ $# -ge 3 ] ; then
	EXT=$2
fi

mencoder mf://*.${EXT} -mf fps=24 -o ${OFILE} -ovc lavc -lavcopts vcodec=msmpeg4v2:vbitrate=3800


==> anc/xt-super/scripts/bash/travis_upload_test_logs.bash <==
#! /bin/bash
#

RESULT_DIR=${1}
BRANCH=${TRAVIS_BRANCH}
if [ "x${TRAVIS_PULL_REQUEST}" != "xfalse" ] ; then
    BRANCH=PR_${TRAVIS_PULL_REQUEST}_to_${BRANCH}
fi
cd
rm -rf logs
# TRAVIS_REPO_SLUG example: dune-community/dune-xt-common
TESTLOGS_URL=https://${GH_TOKEN}@github.com/${TRAVIS_REPO_SLUG}-testlogs.git
git clone ${TESTLOGS_URL} logs
cd logs
# check if branch exists, see http://stackoverflow.com/questions/8223906/how-to-check-if-remote-branch-exists-on-a-given-remote-repository
if [ `git ls-remote --heads ${TESTLOGS_URL} ${BRANCH} | wc -l` -ne 0 ] ; then
git checkout ${BRANCH}
else
git checkout -b ${BRANCH}
fi
DIR=${CXX}
if [ "x${MODULES_TO_DELETE}" != "x" ] ; then
    DIR=${DIR}__wo_${MODULES_TO_DELETE// /_}
fi
rm -rf ${DIR}
mkdir ${DIR}
rsync -a ${RESULT_DIR}/*.xml ${DIR}
printenv | grep -v TOKEN | sort > ${DIR}/env
git add --all .
git config user.name "Travis-CI"
git config user.email "travis@travis-ci.org"
git commit -m "Testlogs for Job ${TRAVIS_JOB_NUMBER} - ${TRAVIS_COMMIT_RANGE}"
git push -u ${TESTLOGS_URL} ${BRANCH}


==> anc/xt-super/scripts/gnuplot/1D_timeseries.gnuplot <==

set title ""
set xlabel "time"
set ylabel "x"
set zlabel "u(x)"
set view 59, 77, 1, 1
splot "solu_000000_current__velocity.gnu" using 3:1:2 with lines

==> anc/xt-super/scripts/perl/dependency_grapher.pl <==
#!/usr/bin/perl
#
# Please comment any substantive changes with your email address and the date,
# and add a short unique suffix to the version string.

our $VERSION = '2.0';


=head1 NAME

cppdeps - Perform static analysis of C++ code

=head1 SYNOPSIS

cppdeps [options] [file ...]

=head1 DESCRIPTION

Prints a table listing the interdependencies of all C++ source and header
files found in the search directory. Dependency is determined by #include
directives found in each file. You can specify a dependency without using
#include, by using '#pragma depends "filename"' instead. Other preprocessor
macros (e.g. #ifdef) are not honoured. Perl's @INC array is used when trying
to locate named files.

If files are listed on the command line, then those files will be inspected,
otherwise a directory (usually the current directory) will be searched
recursively for files with names ending in standard C++ extensions.

The first stage lists each component (i.e. source/header pair) in alphanumeric
order with its direct dependencies indented below. The second stage lists the
"levels" and the components which are members of each one. Direct circular
dependency is indicated by an asterisk ('*'). Indirect circular dependency is
not supported and behaviour in this case is undefined. Finally, it prints a
coupling metric computed from the amount of interdependency found. Smaller is
better for this metric; anything < 1.5 is good, anything > 2.0 is getting bad.

The members of level 1 are those components which can be tested independently
of any other component. The members of level 2 are those components which can
be tested independently of any component except one or more in level 1. The
members of level N are those components which can be tested independently of
any component in levels > N, but may depend on components in levels < N.

=head1 OPTIONS

=over 8

=item B<-d> | B<--dir> I<directory>

Specifies the directory through which to search (recursively). In the absence
of this option, the default is the current working directory.

=item B<-h> | B<--help>

Prints this manual page (synopsis and options only) and exits.

=item B<-H> | B<--morehelp>

Prints this manual page (including detailed description) and exits.

=item B<-I> | B<--include> I<directory>

Adds a directory name to Perl's @INC array, which is used when searching for
source files included from other source files.

=item B<-i> | B<--include-extract> I<perlcode>

Specifies a snippet of Perl code which will extract the name of an include
file from the $_ variable and return it. The $_ variable will contain a line
of code taken from the input file, which may or may not include a '#include'
directive. If it does not, the code snippet should return zero.

Be sure to quote the code to avoid expansion by your shell.

=item B<-l> | B<--lang> I<language>

Specifies the programming language of the files being processed. The effects
of this specification can be conditionally overridden by the
B<include-extract>, B<--regex> and B<--wildcard> options.

The supported language specifiers are B<c++> and B<java>. The default is
B<c++>.

=item B<-p> | B<--png> I<pngfile>

In addition to printing a textual analysis to stdout, uses GraphViz to create
a PNG image file with the specified name, showing the interdependencies
diagramatically.

=item B<-x> | B<--imageopt> I<option>

Specifies an option that will influence the generation of the PNG diagram:

=over 8

=item B<level>

Causes components to be arranged according to their levels.

=item B<dir>

Causes components to be grouped according to their parent directory.

=back

=item B<-r> | B<--regex> I<pattern>

Specifies a Perl regular expression against which to match filenames while
searching. The default is '\.(h|H|hh|HH|hpp|hxx|c|C|cc|CC|cpp|cxx)$'. This
option is ignored if filenames are supplied on the command line.

Be sure to quote the pattern to avoid expansion by your shell.

=item B<-v> | B<--version>

Prints the version number and exits.

=item B<-w> | B<--wildcard> I<pattern>

Specifies a simple pattern string against which to match filenames while
searching. Only the asterisk ('*') is recognised as a special character.
This option is ignored in the presence of the B<--regex> option, or if
filenames are supplied on the command line.

Be sure to quote the pattern to avoid expansion by your shell.

=item B<-W> | b<--warnings>

Causes verbose warnings to be printed to stderr. These are limited to
reporting any processed or included file which could not be found or could
not be read from.

=back

=head1 TODO

- Add an option to list indirect as well as direct dependencies.

- Support indirect circular dependencies.

=head1 BIBLIOGRAPHY

I<Large Scale C++ Software Design>, John Lakos, 1996,
Addison-Wesley Publishing.

=head1 AUTHOR

The Oktalist E<lt>I<mat@oktalist.com>E<gt>

=head1 COPYING

This program is free software. You are free to modify and/or redistribute
it under the same terms as Perl itself.

=cut


use strict;
use warnings;

use Getopt::Long qw(:config no_ignore_case no_auto_abbrev);
use Pod::Usage;

GetOptions(\our %Opts, qw(
	dir|d=s
	help|h
	morehelp|H
	include|I=s@
	include-extract|i=s
	lang|l=s
	png|p=s
	imageopt|x=s@
	regex|r=s
	version|v
	warnings|W
	wildcard|w=s
)) or pod2usage(-verbose => 1, -exitval => 1);

$Opts{morehelp} and pod2usage(-verbose => 2, -exitval => 0);
$Opts{help} and pod2usage(-verbose => 1, -exitval => 0);
$Opts{version} and (print("$0 version $VERSION\n"), exit 0);

$Opts{dir} ||= '.';
unshift @INC, $Opts{dir}, @{ $Opts{include} || [] };

$Opts{lang} ||= 'c++';

defined $Opts{wildcard} and $Opts{regex} ||= wildcard2regex($Opts{wildcard});

$Opts{regex} ||= {
	'c++' => '\.(h|H|hh|HH|hpp|hxx|c|C|cc|CC|cpp|cxx)$',
	'java' => '\.java$'
}->{ $Opts{lang} };

our $MatchSub = {
	'c++' => sub {
		my $line = shift;
		if ($line =~ m'^\s*#\s*(include|pragma\s+depends)\s+["<](.*?)[">]')
			{ return $2 }
		else
			{ return 0 }
	}, 'java' => sub {
		my $line = shift;
		if ($line =~ m'^\s*import\s+([\w\.]+)')
			{ my $f = $1; $f =~ tr{\.}{/}; return "$f.java" }
		else
			{ return 0 }
	}
}->{ $Opts{lang} };

defined $Opts{'include-extract'}
	and $MatchSub = sub { $_ = shift; eval $Opts{'include-extract'};
			defined $@ and (print STDERR "error in include-extract: $@", exit 1) };

if (@ARGV)
{
	CppDeps::processFile($_, $Opts{dir}, qr"$Opts{regex}") foreach @ARGV;
}
else
{
	recurseDir($Opts{dir}, \&CppDeps::processFile, qr"$Opts{regex}");
}

CppDeps::printDeps();

my @imageopts = split ',', join(',', @{ $Opts{imageopt} || [] });
$Opts{png} and CppDeps::writePng($Opts{png}, @imageopts);


# sub recurseDir($dirname, $callbackfunc)
#
# Calls the coderef $callbackfunc->($filename) for each file $filename in the
# directory $dirname, and calls recurseDir($subdirname, $callbackfunc) for each
# subdirectory in the directory $dirname.
#
sub recurseDir
{
	my $dirname = shift;
	my $callbackfunc = shift;

	if (opendir my $dir, $dirname)
	{
		while (defined(my $direlemname = readdir $dir))
		{
			next if $direlemname =~ m'^\.';

			if (-d "$dirname/$direlemname")
			{
				recurseDir("$dirname/$direlemname", $callbackfunc, @_);
			}
			else
			{
				$callbackfunc->($direlemname, $dirname, @_);
			}
		}
	}
	else
	{
		warn "Can't open directory '$dirname'";
	}
}

# sub wildcard2regex
#
# Converts a simple asterisk wildcard into a regular expression string.
#
sub wildcard2regex
{
	my $wildcard = quotemeta shift;

	$wildcard =~ s{\\\*}{.*};
	$wildcard = "^$wildcard\$";

	return $wildcard
}


package CppDeps;

use strict;
use warnings;

our %FileDeps;
# The component dependency bit-matrix. A true value in $FileDeps{A}->{B}
# indicates that component A depends on component B.

our %FileLevels;
# Hash associating components with levels. The numeric value $FileLevels{A}
# denotes the level of component A.

our @Levels;
# A list of lists containing the components contained within each level.
# $Levels[N] is an arrayref containing the component names in level N.

our %FilesChecked;
# Hash for remembering which files have been parsed so we don't parse any file
# twice. A true value for $FilesChecked{A} indicates file A has been parsed.

our %CircularDepWarned;
# A hash for keeping track of which circular dependencies have been warned
# about, so we don't warn about the same one twice.

# sub CppDeps::processFile($filename [ , $regex [ , $currentDir ] ])
#
# Searches @INC for a file named $filename and calls findDeps($fullPathToFile)
# on the first one found. Does nothing if $filename does not end in a standard
# C or C++ file extension. $regex is an optional argument; a file will be
# ignored if its name does not match. $currentDir is an optional argument; it
# will be searched before @INC. Returns the full path of the file it found.
# If no file was found, returns the empty string.
#
sub processFile
{
	my $filename = shift;
	my $currentDir = shift;
	my $regex = shift;

	if (defined $regex) { return '' unless $filename =~ $regex; }

	foreach my $incdir ($currentDir, @INC)
	{
		next unless defined $incdir;

		my $fqfilename = "$incdir/$filename";
		if (-f $fqfilename and -r $fqfilename)
		{
			defined findDeps($fqfilename)
				and return $fqfilename;
		}
	}

	if ($::Opts{warnings})
	{
		my $dirs = defined($currentDir) ? "'$currentDir' or \@INC" : '@INC';
		print STDERR "warning: no readable file '$filename' in $dirs\n";
	}
	return '';
}

# sub CppDeps::findDeps($filename)
#
# Reads the file $filename, and for each "#include" or "#pragma depends"
# directive found, sets the dependency flag within the %FileDeps matrix and
# calls processFile($includedFilename, $currentDir). Does nothing if $filename
# has already been read.
#
sub findDeps
{
	my $filename = shift;

	$filename = normalizePath($filename);
	my $basename = extractBasename($filename);
	my $pathname = extractPathname($basename);

	if (exists $FilesChecked{$filename})
	{
		return 0;
	}
	$FilesChecked{$filename} = 1;

	if (not exists $FileDeps{$basename})
	{
		$FileDeps{$basename} = {};
	}

	open my $fh, "< $filename" or return undef;

	while (defined(my $line = <$fh>))
	{
		chomp $line;
		my $incfilename = $::MatchSub->($line);

		if ($incfilename)
		{
			$incfilename = processFile($incfilename, $pathname);

			if ($incfilename)
			{
				$incfilename = normalizePath($incfilename);
				my $incbasename = extractBasename($incfilename);

				if ($basename ne $incbasename)
				{
					$FileDeps{$basename}{$incbasename} = 1;
				}
			}
		}
	}
	return 1;
}

# sub CppDeps::printDeps()
#
# Pretty-prints the %FileDeps matrix, then populates the %FileLevels hash and
# the @Levels array and then pretty-prints that too. Finally, computes and
# prints a coupling metric based on the amount of interdependence found.
#
sub printDeps
{
	%FileDeps or (print("No files found. Use the -h option for help.\n"), return);

	foreach my $key (sort keys %FileDeps)
	{
		my @deps = sort keys %{ $FileDeps{$key} };

		print "$key:\n";
		print "\t$_\n" foreach @deps;
		print "\n";

		if (0 == @deps)
		{
			$FileLevels{$key} = 1;
		}
	}

	for (0..keys %FileDeps)
	{
		foreach my $key (keys %FileDeps)
		{
			my $basename = extractBasename($key);

			my $level = exists($FileLevels{$key})
				    ? $FileLevels{$key}
				    : 0;

			foreach my $dep (keys %{ $FileDeps{$key} })
			{
				my $depbasename = extractBasename($dep);

				my $deplevel = exists($FileLevels{$dep})
						 ? $FileLevels{$dep}
						 : -1;

				if ($level < $deplevel + 1
				    and $basename ne $depbasename)
				{
					if (exists $FileDeps{$dep}->{$key})
					{
						$FileLevels{$key} = $deplevel;

						warnCircularDep($key, $dep);
					}
					else
					{
						$FileLevels{$key} = $deplevel + 1;
					}
				}
			}
		}
	}

	foreach my $key (keys %FileLevels)
	{
		push @{ $Levels[ $FileLevels{$key} ] }, $key;
	}

	foreach my $level (0..@Levels)
	{
		next unless defined $Levels[$level];

		# follow indirect dependencies
		foreach my $key (@{ $Levels[$level] })
		{
			foreach my $dep (keys %{ $FileDeps{$key} })
			{
				$FileDeps{$key} = {
					%{ $FileDeps{$key} },
					%{ $FileDeps{$dep} }
				};
			}
		}

		my @deps = sort @{ $Levels[$level] };

		print "LEVEL $level:\n";

		foreach my $dep (@deps)
		{
			if (exists $CircularDepWarned{$dep})
			{
				print "\t$dep *\n";
			}
			else
			{
				print "\t$dep\n";
			}
		}

		print "\n" if @deps;
	}

	if (0 == @Levels)
	{
		print "# Dependency graph is not levelizable, as it has no leaves.\n\n";
	}

	my $filecount = 0;
	my $depcount = 0;
	foreach my $key (keys %FileDeps)
	{
		$filecount++;
		$depcount += keys %{ $FileDeps{$key} };
	}
	my $nccd = $depcount / ($filecount * log $filecount);
	printf "COUPLING_METRIC = %.4f\n", $nccd;
}

# sub CppDeps::writePng($filename)
#
# Uses GraphViz to draw and save a PNG diagram of the dependency graph.
#
sub writePng
{
	my $filename = shift;
	my %opts;
	$opts{$_} = 1 foreach @_;

	require GraphViz;

	my $graph = new GraphViz (
		directed => 1,
		bgcolor => 'white',
		name => 'cppdeps',
		concentrate => 1,
		rankdir => 1,
		node => {
			shape => 'box'
		},
		edge => {
			style => 'bold',
			arrowsize => 2
		}
	);

	foreach my $level (0..(@Levels - 1))
	{
		foreach my $key (@{ $Levels[$level] })
		{
			my %nodeopts;
			$opts{level} and $nodeopts{rank} = $level;
			$opts{dir} and $nodeopts{cluster} = extractPathname($key);
			$opts{dir} and $nodeopts{label} = extractFilename($key);

			$graph->add_node($key, %nodeopts);
		}
	}

	foreach my $key (keys %FileDeps)
	{
		foreach my $dep (keys %{ $FileDeps{$key} })
		{
			my $draw = 1;
			foreach my $dep2 (keys %{ $FileDeps{$key} })
			{
		# remove direct dependency wherever an indirect dependency exists
				if (exists $FileDeps{$dep2}{$dep}) { $draw = 0; last }
			}

			$draw and $graph->add_edge($key => $dep);
		}
	}

	$graph->as_png($filename);
}

# sub CppDeps::warnCircularDep($filename1, $filename2)
#
# Sets a bit in the %CircularDepWarned matrix, identifying that a circular
# dependency exists between $filename1 and $filename2.
#
sub warnCircularDep
{
	my $file1 = shift;
	my $file2 = shift;

	$CircularDepWarned{$file1}->{$file2} = 1;
	$CircularDepWarned{$file2}->{$file1} = 1;
}

# sub CppDeps::normalizePath($path)
#
# Returns $path with Windows filesystem "\" replaced with Unix style "/" and any
# number of leading "./" substrings stripped from the front.
#
sub normalizePath
{
	my $path = shift;

	$path =~ s{\\}{/}g;
	$path =~ s{\G\./}{}g;

	return $path;
}

# sub CppDeps::extractBasename($filename)
#
# Returns $filename with any file extension removed from the end.
#
sub extractBasename
{
	my $file = shift;

	$file =~ s{\.[^\./]+$}{};

	return $file;
}

# sub CppDeps::extractPathname($filename)
#
# Returns $filename with everything beyond the final "/" removed, leaving only
# the directory in which $filename is located.
#
sub extractPathname
{
	my $file = shift;

	$file =~ s{/[^/*]+$}{};

	return $file;
}

# sub CppDeps::extractFilename($filename)
#
# Returns $filename with everything before the final "/" removed, leaving only
# the name of the file relative to the directory in which it is located.
#
sub extractFilename
{
	my $file = shift;

	$file =~ s{^.*/}{};

	return $file;
}



==> anc/xt-super/scripts/python/colors.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-

import matplotlib as mpl

def getHueVector(amount):
    level = 0
    while (1 << level) < amount:
        level += 1

    out = []
    return getHueVectorRec(out, amount, level)


def getHueVectorRec(out, amount, level):
    if level <= 1:
        if len(out) < amount:
            out.append(0.0)
        if len(out) < amount:
            out.append(0.5)
        return out
    else:
        out = getHueVectorRec(out, amount, level - 1)
        lower = len(out)
        out = getHueVectorRec(out, amount, level - 1)
        upper = len(out)
        for i in range(lower, upper):
            out[i] += 1.0 / (1 << level)
        return out


def getColourPalette(size):
    result = []  # colors
    huevector = []  # doubles
    satvalbifurcatepos = 0
    satvalsplittings = []  # doubles
    if len(satvalsplittings) == 0:
        # // insert ranges to bifurcate
        satvalsplittings.append(1)
        satvalsplittings.append(0)
        satvalbifurcatepos = 0

    huevector = getHueVector(size)
    bisectionlimit = 20
    for i in range(len(result), size):
        hue = huevector[i]
        saturation = 1
        value = 1
        switccolors = i % 3  # ; // why only 3 and not all combinations? because it's easy, plus the bisection limit
        # cannot be divided integer by it

        if i % bisectionlimit == 0:
            satvalbifurcatepos = satvalbifurcatepos % ( len(satvalsplittings) - 1 )
            toinsert = satvalbifurcatepos + 1
            satvalsplittings.insert(toinsert, (
            satvalsplittings[satvalbifurcatepos] - satvalsplittings[satvalbifurcatepos + 1] ) / 2 + satvalsplittings[
                                        satvalbifurcatepos + 1])
            satvalbifurcatepos += 2

        if switccolors == 1:
            saturation = satvalsplittings[satvalbifurcatepos - 1]
        elif switccolors == 2:
            value = satvalsplittings[satvalbifurcatepos - 1]

        hue += 0.17  # ; // use as starting point a zone where color band is narrow so that small variations means
        # high change in visual effect
        if hue > 1:
            hue -= 1
        import colorsys

        col = colorsys.hsv_to_rgb(hue, saturation, value)
        result.append(col)
    return result


def getColourPaletteCheat(size, filter_colors=None):
    filter_colors = filter_colors or []
    k = []
    org_size = size
    while len(k) < org_size:
        size += 1
        k = [p for p in set(getColourPalette(size)) if p not in filter_colors]
    return k


def discrete_cmap(count):
    cmap = mpl.colors.ListedColormap(getColourPaletteCheat(count), 'indexed')
    mpl.cm.register_cmap(cmap=cmap)
    return cmap

if __name__ == '__main__':
    # k = getColourPalette( 9 )
    #print k
    #k = set(k)
    #print k
    print(getColourPalette(4))
    print(getColourPaletteCheat(4))
    print(getColourPaletteCheat(4, [(0.0, 0, 0.0)]))


==> anc/xt-super/scripts/python/find_zero_byte_files.py <==
#!/usr/bin/env python3

"""Find 0-byte files recursively in dir tree.

Usage:
  find_zero_byte_files.py [DIRECTORY] [PATTERN]

Options:
  -h --help     Show this screen.
  -d --delete   print delete command.
"""
from docopt import docopt
import os
import fnmatch


def get_zero_files(dir, pattern):
    zeroes = []
    for path, dirs, files in os.walk(dir):
        for filename in fnmatch.filter(files, pattern):
            fn = os.path.join(path, filename)
            size = os.path.getsize(fn)
            if os.path.isfile(fn) and size == 0:
                zeroes.append(fn)
    return zeroes

if __name__ == '__main__':
    arguments = docopt(__doc__)
    directory = arguments['DIRECTORY'] or os.getcwd()
    pattern = arguments['PATTERN'] or '*'
    print(' '.join(get_zero_files(directory, pattern)))
    if arguments.get('--delete'):
        print('\nrm -rf '.join(get_zero_files(directory, pattern)))


==> anc/xt-super/scripts/python/memwatch.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-
from __future__ import absolute_import, division, print_function
import os
import sys
import subprocess
from collections import defaultdict

sample_interval = 2000 #ms
csv_filename = 'watch.csv'

class DataPlot(object):

  def __init__(self):
    self.data = defaultdict(list)
    args = sys.argv[1:]
    self.p = subprocess.Popen(args, stdout=subprocess.PIPE, stderr=subprocess.PIPE )
    self.current_time = 0

  def run(self):
    while self.p.poll() is None:
      with open( '/proc/%d/status'%self.p.pid, 'r' ) as mem:
        for line in mem.readlines():
          el = line.split()
          if len(el) > 1 and el[0].startswith('Vm'):
            self.data[el[0][:-1]].append(str(el[1]))
      self.current_time += sample_interval
    with open(csv_filename, 'wb') as csv:
      csv.write(','.join(self.data.keys()))
      csv.write('\n')
      #max_values = ','.join([str(max(l)) for l in self.data.values()])
      #csv.write(max_values)
      #avg_values = ','.join([str(sum(l) / len(l)) for l in self.data.values()])
      #csv.write(avg_values)
      for i in range(min(len(v) for v in self.data.values())):
        csv.write(','.join([value[i] for value in self.data.values()]))
        csv.write('\n')
    return self.p.poll() or 0

def usage(args):
	print('usage:\npython %s /absolute/path/to/binary [params_for_binary]*'%args[0])
	return -1

def main(args): 
	if len(args) < 2:
		sys.exit(usage(args))
	demo = DataPlot()
	sys.exit(demo.run())

if __name__ == '__main__':
	main(sys.argv)


==> anc/xt-super/scripts/python/misc_csv/add_eoc_column.py <==
#!/usr/bin/env python
import csv
import sys
import os
import math
import copy

out_fn = sys.argv[2]
with open( out_fn, 'wb' ) as out:
	fn = sys.argv[1]
	delimiter = ','
	csv_reader = csv.DictReader( open(fn,'rb'), delimiter=delimiter )
	for row in csv_reader:
		pass
	fieldnames = csv_reader.fieldnames

	fieldnames += ['EOC_velocity', 'EOC_pressure']
	csv_reader = csv.DictReader( open(fn,'rb'), delimiter=delimiter )
	#out.write( '\t'.join(fieldnames) + '\n' )
	writer = csv.DictWriter( out, fieldnames, delimiter=delimiter )
	writer.writeheader()
	lastRow = None
	for row in csv_reader:
		u_eoc = 'nan'
		p_eoc = 'nan'
		if lastRow:
			u_last = float(lastRow['L2_0'])
			p_last = float(lastRow['L2_1'])
			h_last = float(lastRow['grid_width'])
			u_this = float(row['L2_0'])
			p_this = float(row['L2_1'])
			h_this = float(row['grid_width'])
			u_eoc = math.log(u_this/u_last) / math.log(h_this/h_last)
			p_eoc = math.log(p_this/p_last) / math.log(h_this/h_last)
			new = [str(u_eoc), str(p_eoc)]
		row['EOC_velocity'] = u_eoc
		row['EOC_pressure'] = p_eoc
		writer.writerow(row)
		
		lastRow = copy.deepcopy(row)
	out.flush()

os.system( "sed -i 's/L2_0/L2_velocity/g' %s"%out_fn )
os.system( "sed -i 's/L2_1/L2_pressure/g' %s"%out_fn )

==> anc/xt-super/scripts/python/misc_csv/eoc_csv_merge.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-
import sys
from csv import DictReader as CsvReader, DictWriter as CsvWriter

def beginSubfloat(out, y_axis_logarithmic = True ):
	out.write(  "\\subfloat{\n\\begin{tikzpicture}[scale=\\plotscale]\n" )
	if y_axis_logarithmic:
		out.write(  "\\begin{semilogyaxis}[\n")
	else:
		out.write(  "\\begin{axis}[\n")	
	out.write(  "legend style={ at={(1.02,1)},anchor=north west},\n")

def endSubfloat(out, y_axis_logarithmic = True, breakline = True ):
	if y_axis_logarithmic:
		out.write(  "\\end{semilogyaxis} \n\\end{tikzpicture}}")
	else:
		out.write(  "\\end{axis} \n\\end{tikzpicture}}")
	if breakline:
		out.write(  "\\\\\n")
	else:
		out.write(  "\n")

def texsafe(string):
	return string.replace( '_', '\\_' )

marks = ( "|","x","o","*","-","#","@")
colors = ( "red","blue","green","yellow","cyan","magenta","black" )

from optparse import OptionParser
parser = OptionParser()
parser.add_option("-p", "--prefix", dest="out_prefix", default='out',
                  help="output filename prefix", type='string')
parser.add_option("-r", "--runtype", dest="runtype", default='refine',
                  help="runtype", type='string')
parser.add_option("-c", "--caption", dest="caption", default='',
                  help="caption for figure", type='string')
                  
(options, args) = parser.parse_args()

out_fn = "%s.csv"%options.out_prefix
tex_fn = "%s.tex"%options.out_prefix

argnum = len(args)
scheme_count = argnum/2
csv_filenames = args[:scheme_count]
titles = args[scheme_count:]

first_col = options.runtype

prefixes = ["L2t_velocity", "L2t_pressure", "L2t_h1_velocity","maxV","maxP"]
#prefixes = ["L2t_velocity", "L2t_pressure", "L2t_h1_velocity"]
origin_column_header = [first_col] + prefixes
prefixes = [ "%s_"%x for x in prefixes ]
target_column_header = [first_col] 
for x in titles:
	for s in prefixes:
		target_column_header.append("%s%s"%(s,x))

with open(out_fn,'wb') as out_file :
	#need to read with diff file object, otherwise it'll point o fiel end in iteration below
	row_count = len(list(CsvReader( open(csv_filenames[0]) ,delimiter='\t', fieldnames=origin_column_header)))
	
	readers = dict( zip(titles, [ CsvReader( open(fn,'rb') ,delimiter='\t', fieldnames=origin_column_header ) for fn in csv_filenames ] ) )
	out_file.write( '\t'.join(target_column_header) + '\n' )
	target_csv = CsvWriter( out_file, target_column_header, delimiter='\t',extrasaction='raise' )
	
	target_rows = [ dict() for i in range(row_count)]
	for title,reader in readers.iteritems():
		for (c_id,l_row) in zip(range(row_count),reader):
			if c_id == 0:#skip header row
				continue
			for key,value in l_row.iteritems():
				if key == first_col:
					target_rows[c_id][key] = value
					continue
				t_key = "%s_%s"%(key,title)
				if not t_key in target_column_header:
					continue
				target_rows[c_id][t_key] = value
	for row in target_rows[1:]:
		target_csv.writerow( row )

with open(tex_fn,'wb') as tex_file :
	tex_file.write( '\\begin{figure}' )
	for (i,prefix) in zip(range(len(prefixes)),prefixes):
		beginSubfloat( tex_file )
		tex_file.write("xlabel=%s,\nylabel=$ERR_{%s}$]\n"%(first_col,texsafe(prefix)) )
		for (title,color,mark) in zip(titles,colors,marks):
			tex_file.write( "\\addplot[color=%s,mark=%s]\ntable[x=%s,y=%s%s] {%s};"%(color,mark,first_col,prefix,title,out_fn,) )
			tex_file.write( "\\addlegendentry{%s}\n"%( title ) )
		endSubfloat( tex_file, True, i % 2 !=0 )
	tex_file.write( '\\caption{%s}\\end{figure}\n'%texsafe(options.caption) )


==> anc/xt-super/scripts/python/misc_csv/makeCSV.py <==
#!/usr/bin/env python
import os
import sys
import math
import csv

MIN_POW = 0
MAX_POW = 12

DATADIR = sys.argv[1] if len(sys.argv) > 1 else os.getcwd()
CSV_NAME = 'profiler.csv'
HEADER_FN = [os.path.join(root, CSV_NAME) for root, _, files in os.walk(DATADIR) if CSV_NAME in files][0]
IN_DELIMTER = ','
OUT_DELIMITER = ','

# READ header instead
HEADER = open(HEADER_FN, 'rb').readline().strip()
IN_FIELDS = ['procs'] + HEADER.split(IN_DELIMTER)
letters = [chr(c) for c in range(ord('A'), ord('Z')+1)] 
LETTERS = letters + ['A'+l  for l in letters] + ['B'+l  for l in letters]#itertools.prduct, letters, lterrs) ?

def result_file(exclude, out_fn):

    out_fields = [f for f in IN_FIELDS if exclude not in f and 'run' not in f]
    mean_rows = []
    with open(out_fn, 'wb') as outfile:
        out_row_count = 2
        out_csv = csv.DictWriter(outfile, out_fields, delimiter=OUT_DELIMITER)
        out_csv.writeheader()
        result_count = 0
        pows = []
        for procs in [int(math.pow(2, i)) for i in range(MIN_POW, MAX_POW + 1)]:

            for result_count, sub in enumerate([f for f in os.listdir(DATADIR) if os.path.isdir(os.path.join(DATADIR, f))
                                                                        and '-%d.' % (procs) in f]):
                with open(os.path.join(DATADIR, sub, 'profiler.csv')) as infile:
                    csv_reader = csv.DictReader(infile, delimiter=IN_DELIMTER)
                    in_row = csv_reader.next()
                    out_row = {key: in_row[key] for key in in_row.keys() if key in out_fields}
                    out_row['procs'] = procs
                    out_csv.writerow(out_row)
                    out_row_count += 1
            if result_count > 0:
                pows.append(procs)

            # avg row
            if result_count > 0:
                avg_row = { key: '=MITTELWERT({0}{1}:{0}{2})/1000'.format(LETTERS[i], out_row_count - result_count - 1,
                                                                           out_row_count - 1)
                           for i, key in enumerate(out_fields)}
                avg_row['procs'] = 'Mean'
                out_csv.writerow(avg_row)
                mean_rows.append(out_row_count)
                out_row_count += 1
                result_count = 0

        def w_row(base_idx, idx):
                fac_row = { key: '={0}{1}/{0}{2}'.format(LETTERS[i], mean_rows[base_idx], mean_rows[idx])
                           for i, key in enumerate(out_fields)}
                fac_row['procs'] = 'Factor {1}/{0}'.format(pows[base_idx], pows[idx])
                out_csv.writerow(fac_row)

        for l in range(1, len(mean_rows)):
            w_row(l - 1, l)
            out_row_count += 1
        for l in range(1, len(mean_rows)):
            w_row(0, l)
            out_row_count += 1

result_file('wall', out_fn=os.path.join(DATADIR, 'usr_result.csv'))
result_file('usr', out_fn=os.path.join(DATADIR, 'wall_result.csv'))
                
print('DONE')


==> anc/xt-super/scripts/python/misc_csv/pivot.py <==
#!/usr/bin/env python
import csv
from itertools import izip
import sys
import os


first = sys.argv[1]
merged = '{}_merged.csv'.format(''.join(first[:-4]))

for i,fn in enumerate(sys.argv[1:]):
    a = list(csv.reader(open(fn, "rb")))
    base = os.path.dirname(fn)
    a[0].append('file')
    a[1].append(base)
    output = '{}_pivot.csv'.format(''.join(fn[:-4]))
    if i == 0:
        csv.writer(open(merged, "wb")).writerow(a[0])
    csv.writer(open(merged, "ab")).writerow(a[1])

a = izip(*csv.reader(open(merged, "rb")))
output = '{}_merged_pivot.csv'.format(''.join(first[:-4]))
csv.writer(open(output, "wb")).writerows(a)
print(output)
print(merged)

==> anc/xt-super/scripts/python/misc_csv/scale_csv_column.py <==
#!/usr/bin/env python

fn = 'timeseries.csv'
col = 'L2-Pres_1'
scale = 10
import csv

out = open( 'new_'+fn, 'wb' )
csv_reader = csv.DictReader( open(fn,'rb'),delimiter='\t' )
for row in csv_reader:
	pass
fieldnames = csv_reader.fieldnames

csv_reader = csv.DictReader( open(fn,'rb'),delimiter='\t' )
out.write( '\t'.join(fieldnames) + '\n' )
csv_writer = csv.DictWriter( out,fieldnames,delimiter='\t' )

for row in csv_reader:
	copy = row
	copy[col] = str(scale * float(copy[col]))
	csv_writer.writerow(copy)
out.flush()

	


==> anc/xt-super/scripts/python/paraview/paraview_metafile.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

import os
import sys

default_prefixes = ( 'computed__velocity', 'computed__pressure' )
ext = '.vtu'
path = os.getcwd()

pvd_header = '''<?xml version="1.0"?>
<VTKFile type="Collection" version="0.1" byte_order="LittleEndian">
	<Collection>
'''
pvd_footer = '''
	</Collection>
</VTKFile>'''


def writePVD(prefixes):
    for pref in prefixes:
        'only consider files named PREFIXsome_numberEXT'
        try:
            cutoff = int(sys.argv[1])
        except:
            cutoff = None
        fn = '%s.pvd' % pref
        print
        fn
        if cutoff:
            print
            '\t\tcutoff: %d' % cutoff
        files = filter(lambda p: p.startswith(pref) and p.endswith(ext), os.listdir(path))
        files.sort()
        with open(fn, 'wb') as pvd:
            pvd.write(pvd_header)
            for f in files:
                try:
                    'use some_number as timestep'
                    step = int(f[f.find(pref) + len(pref):f.find(ext)])
                    if cutoff and step > cutoff:
                        break
                    pvd.write('\t\t<DataSet timestep="%d" group="" part="0" file="%s" />\n' % (step, f ))
                except ValueError:
                    print
                    '\tinvalid filename: %s' % f
            pvd.write(pvd_footer)


if __name__ == '__main__':
    if len(sys.argv) > 2:
        writePVD(sys.argv[2:])
    else:
        writePVD(default_prefixes)

==> anc/xt-super/scripts/python/paraview/pv_animation.py <==
#!/usr/bin/env pvbatch
import os

from paraview.simple import *


try:
    import argparse

    def make_abs(input_path):
        abspath = os.path.abspath(input_path)
        if not os.path.exists(abspath):
            raise Exception('required absolute path %s not found' % abspath)
        return abspath

    parser = argparse.ArgumentParser(description='output animation')
    parser.add_argument('state', metavar='state', type=make_abs, nargs='?',
                        help='paraview state file')
    parser.add_argument('-o', '--output', type=str, nargs='?', default='animation.png',
                        help='output file template', metavar='filename')
    args = parser.parse_args()
    state = args.state
    outfile = args.filename
except ImportError:
    import sys

    try:
        state = sys.argv[1]
        outfile = sys.argv[2]
    except IndexError, e:
        print('python < 2.7 and too few input args')
        sys.exit(-1)

servermanager.LoadState(state)

AnimationScene1 = GetAnimationScene()

writer = servermanager.vtkSMAnimationSceneImageWriter()
writer.SetFileName(outfile)
writer.SetFrameRate(1)
writer.SetAnimationScene(AnimationScene1.SMProxy)
if not writer.Save():
    raise exceptions.RuntimeError, "Saving of animation failed!"


==> anc/xt-super/scripts/python/profiler_ana/fem.py <==
#!/usr/bin/env python3

import sys
import os
import pandas_common as pc

common_string = pc.common_substring(sys.argv[1:])
merged = 'merged_{}.csv'.format(common_string)

baseline_name = 'fem.apply'

header, current = pc.read_files(sys.argv[1:])
headerlist = header['profiler']
current = pc.sorted_f(current, True)
current = pc.speedup(headerlist, current, baseline_name)
# pprint(t_sections)
current.transpose().to_csv(merged)
pc.plot_fem(current, merged)


==> anc/xt-super/scripts/python/profiler_ana/fem_vs_msfem_analysis.py <==
#!/usr/bin/env python3


import sys
import os
import pandas_common as pc

common_string = pc.common_substring(sys.argv[1:])
merged = 'merged_{}.csv'.format(common_string)
baseline_name = 'msfem.all'

header, current = pc.read_files(sys.argv[1:])
headerlist = header['profiler']
current = pc.sorted_f(current, True)
current = pc.speedup(headerlist, current, baseline_name)
# pprint(t_sections)
current.transpose().to_csv(merged)
pc.plot_fem(current, merged)


==> anc/xt-super/scripts/python/profiler_ana/mlmc.py <==
#!/usr/bin/env python3

import os
import sys
import itertools
import matplotlib as mpl

import pandas_common as pc

def plot_mlmc(current, filename_base):
    all = ['mlmc.all', 'fem.apply', 'msfem.Elliptic_MsFEM_Solver.apply']
    all_labels = ['Overall', 'CgFem', 'MsFem', 'Ideal']
    simple = ['mlmc.all']
    for pref, tpl in {'all': (all, all_labels), 'simple': (simple, ['Overall', 'Ideal'])}.items():
        cat, labels = tpl
        ycols = ['{}_avg_wall_speedup'.format(v) for v in cat] + ['ideal_speedup']
        pc.plot_common(current, '{}_{}'.format(pref, filename_base), ycols, labels)

common_string = pc.common_substring(sys.argv[1:])
merged = 'merged_{}.csv'.format(common_string)
baseline_name = 'mlmc.all'

header, current = pc.read_files(sys.argv[1:])
headerlist = header['profiler']
current = pc.sorted_f(current, True)
# full = pc.speedup(headerlist, current.copy(), baseline_name)
# full.transpose().to_csv(merged)
current = pc.speedup(headerlist, current, baseline_name)
# pprint(t_sections)
plot_mlmc(current, merged)

current.transpose().to_csv('filtered_' + merged)


==> anc/xt-super/scripts/python/profiler_ana/msfem.py <==
#!/usr/bin/env python3
import logging
import sys

import pandas_common as pc

common_string = pc.common_substring(sys.argv[1:])
merged = 'merged_{}.csv'.format(common_string)
baseline_name = 'msfem.all'

header, current = pc.read_files(sys.argv[1:])
headerlist = header['profiler']
current = pc.sorted_f(current, True)
current = pc.speedup(headerlist, current, baseline_name)
# pprint(t_sections)
pc.plot_msfem(current, merged)
try:
    pc.plot_error(current, merged, ['msfem_exactH1s', 'msfem_exact_L2'],
              'grids.macro_cells_per_dim',['$H^1_s$', '$L^2$', 'walltime'], baseline_name,
              logy_base=10)
except KeyError:
    logging.error('No error data')
current.transpose().to_csv(merged)
# current.transpose().to_excel(merged+'.xls')
# current.to_csv(merged)


==> anc/xt-super/scripts/python/profiler_ana/pad_rank_dir.py <==
#!/usr/bin/env python3

import sys
import os
import shutil

# left_marker = '_n'
# left_marker = '.01_'
left_marker = sys.argv[1]

for dirname in sys.argv[2:]:
    assert os.path.isdir(dirname)
    left = dirname.find(left_marker)
    right = dirname.find('_', left+len(left_marker))
    ranks = dirname[left+len(left_marker):right]
    new = dirname.replace(left_marker+ranks, left_marker+ranks.zfill(8))
    print('mv {} {}'.format(dirname, new))
    shutil.move(dirname, new)

==> anc/xt-super/scripts/python/profiler_ana/pandas_common.py <==
__author__ = 'r_milk01'

import os
import pandas as pd
try:
    from configparser import SafeConfigParser
except ImportError:
    from ConfigParser import SafeConfigParser
import matplotlib.pyplot as plt
import matplotlib
import itertools
import logging
import difflib
import colors as color_util

TIMINGS = ['usr', 'mix', 'sys', 'wall']
MEASURES = ['max', 'avg']
SPECIALS = ['run', 'threads', 'ranks', 'cores']
'''markers = {0: u'tickleft', 1: u'tickright', 2: u'tickup', 3: u'tickdown', 4: u'caretleft', u'D': u'diamond',
           6: u'caretup', 7: u'caretdown', u's': u'square', u'|': u'vline', u'': u'nothing', u'None': u'nothing',
           None: u'nothing', u'x': u'x', 5: u'caretright', u'_': u'hline', u'^': u'triangle_up', u' ': u'nothing',
           u'd': u'thin_diamond', u'h': u'hexagon1', u'+': u'plus', u'*': u'star', u',': u'pixel', u'o': u'circle',
           u'.': u'point', u'1': u'tri_down', u'p': u'pentagon', u'3': u'tri_left', u'2': u'tri_up', u'4': u'tri_right',
           u'H': u'hexagon2', u'v': u'triangle_down', u'8': u'octagon', u'<': u'triangle_left', u'>': u'triangle_right'}
'''
MARKERS = ['s', 'x', 'o', 'D', '+', '|', '*', 1, 2, 3, 4, 6, 7]
FIGURE_OUTPUTS = ['png', 'eps', 'svg']

pd.options.display.mpl_style = 'default'
matplotlib.rc('font', family='sans-serif')
# http://nerdjusttyped.blogspot.de/2010/07/type-1-fonts-and-matplotlib-figures.html
matplotlib.rcParams['ps.useafm'] = True
matplotlib.rcParams['pdf.use14corefonts'] = True
matplotlib.rcParams['text.usetex'] = True

def common_substring(strings, glue='_'):
    first, last = strings[0], strings[-1]
    seq = difflib.SequenceMatcher(None, first, last, autojunk=False)
    mb = seq.get_matching_blocks()
    return glue.join([first[m.a:m.a + m.size] for m in mb]).replace(os.path.sep, '')

def make_val(val, round_digits=3):
    try:
        return round(float(val), round_digits)
    except ValueError:
        return str(val)


def m_strip(s, timings=None, measures=None):
    timings = timings or TIMINGS
    measures = measures or MEASURES
    for t,m in itertools.product(timings, measures):
        s = s.replace('_{}_{}'.format(m, t), '')
    return s


def read_files(dirnames, specials=None):
    current = None
    specials = specials or SPECIALS
    header = {'memory': [], 'profiler': [], 'params': [], 'errors': []}
    for fn in dirnames:
        assert os.path.isdir(fn)
        prof = os.path.join(fn, 'profiler.csv')
        try:
            new = pd.read_csv(prof)
        except pd.parser.CParserError as e:
            logging.error('Failed parsing {}'.format(prof))
            raise e
        header['profiler'] = list(new.columns.values)
        params = SafeConfigParser()
        param_fn = 'dsc_parameter.log'
        params.read([os.path.join(fn, param_fn), os.path.join(fn, 'logs', param_fn),
                     os.path.join(fn, 'logdata', param_fn)])
        p = {}
        for section in params.sections():
            p.update({'{}.{}'.format(section, n): make_val(v) for n, v in params.items(section)})
        param = pd.DataFrame(p, index=[0])
        # mem
        mem = os.path.join(fn, 'memory.csv')
        mem = pd.read_csv(mem)
        new = pd.concat((new, param, mem), axis=1)
        header['memory'] = mem.columns.values
        header['params'] = param.columns.values
        err = os.path.join(fn, 'errors.csv')
        if os.path.isfile(err):
            err = pd.read_csv(err)
            header['errors'] = err.columns.values
            new = pd.concat((new, err), axis=1)

        current = current.append(new, ignore_index=True) if current is not None else new
    # ideal speedup account for non-uniform thread/rank ratio across columns
    count = len(current['ranks'])
    cmp_value = lambda j: current['ranks'][j] * current['threads'][j]
    values = [cmp_value(i) / cmp_value(0) for i in range(0, count)]
    current.insert(len(specials), 'ideal_speedup', pd.Series(values))
    cores = [cmp_value(i) for i in range(0, count)]
    current.insert(len(specials), 'cores', pd.Series(cores))
    return header, current


def sorted_f(frame, ascending=True, sort_cols=None):
    sort_cols = sort_cols or ['ranks', 'threads']
    return frame.sort(columns=sort_cols, na_position='last', ascending=ascending)


def speedup(headerlist, current, baseline_name, specials=None, round_digits=3, timings=None, measures=None):
    timings = timings or TIMINGS
    measures = measures or MEASURES
    specials = specials or SPECIALS
    t_sections = set([m_strip(h) for h in headerlist]) - set(specials)

    for sec in t_sections:
        for t, m in itertools.product(timings, measures):
            source_col = '{}_{}_{}'.format(sec, m, t)
            source = current[source_col]

            speedup_col = source_col + '_speedup'
            ref_value = source[0]
            values = [round(ref_value / source[i], round_digits) for i in range(len(source))]
            current[speedup_col] = pd.Series(values)

            # relative part of overall absolut timing category
            abspart_col = source_col + '_abspart'
            ref_value = lambda j: float(current['{}_{}_{}'.format(baseline_name, m, t)][j])
            values = [round(source[i] / ref_value(i), round_digits) for i in range(len(source))]
            current[abspart_col] = pd.Series(values)

            # relative part of overall total walltime
            wallpart_col = source_col + '_wallpart'
            ref_value = lambda j: float(current['{}_{}_{}'.format(baseline_name, m, 'wall')][j])
            values = [round(source[i] / ref_value(i), round_digits) for i in range(len(source))]
            current[wallpart_col] = pd.Series(values)

        for m in measures:
            # thread efficiency
            source_col = '{}_{}_{}'.format(sec, m, 'usr')
            threadeff_col = source_col + '_threadeff'
            wall = current['{}_{}_{}'.format(sec, m, 'wall')]
            source = current[source_col]
            value = lambda j: float(source[j] / (current['threads'][j] * wall[j]))
            values = [round(value(i), round_digits) for i in range(len(source))]
            current[threadeff_col] = pd.Series(values)

    current = sorted_f(current, True)
    return current

def plot_msfem(current, filename_base):
    categories = ['all', 'coarse.solve', 'local.solve_for_all_cells', 'coarse.assemble']
    ycols = ['msfem.{}_avg_wall_speedup'.format(v) for v in categories] + ['ideal_speedup']
    bar_cols = ['msfem.{}_avg_wall_abspart'.format(v) for v in categories[1:]]
    labels = ['Overall', 'Coarse solve', 'Local assembly + solve', 'Coarse assembly'] + ['Ideal']
    plot_common(current, filename_base, ycols, labels, (bar_cols,['Coarse solve', 'Local assembly + solve', 'Coarse assembly']))

def plot_fem(current, filename_base):
    categories = ['apply', 'solve', 'constraints', 'assemble']
    ycols = ['fem.{}_avg_wall_speedup'.format(v) for v in categories] + ['ideal_speedup']
    labels = ['Overall', 'Solve', 'Constraints', 'Assembly', 'Ideal']
    plot_common(current, filename_base, ycols, labels, categories)


def plot_common(current, filename_base, ycols, labels, bar=None, logx_base=None, logy_base=None, color_map=None):
    xcol = 'cores'
    fig = plt.figure()
    color_map = color_map or color_util.discrete_cmap(len(labels))
    subplot = current.plot(x=xcol, y=ycols, colormap=color_map)
    for i, line in enumerate(subplot.lines):
        line.set_marker(MARKERS[i])
    plt.ylabel('Speedup')
    plt.xlabel('\# Cores')
    ax = subplot.figure.axes[0]
    if logx_base is not None:
        ax.set_xscale('log', basex=logx_base)
    if logy_base is not None:
        ax.set_yscale('log', basey=logy_base)
    lgd = plt.legend(ax.lines, labels, loc=2)#, bbox_to_anchor=(1.05, 1),  borderaxespad=0., loc=2)

    for fmt in FIGURE_OUTPUTS:
        plt.savefig(filename_base + '_speedup.{}'.format(fmt), bbox_extra_artists=(lgd,), bbox_inches='tight')

    if bar is None:
        return
    cols, labels = bar
    fig = plt.figure()
    ax = current[cols].plot(kind='bar', stacked=True, colormap=color_map)
    patches, _ = ax.get_legend_handles_labels()

    lgd = ax.legend(patches, labels, bbox_to_anchor=(1.05, 1),  borderaxespad=0., loc=2)

    plt.savefig(filename_base + '_pie.png', bbox_extra_artists=(lgd,), bbox_inches='tight')


def plot_error(data_frame, filename_base, error_cols, xcol, labels, baseline_name,
               logx_base=None, logy_base=None, color_map=None):
    fig = plt.figure()

    #normed walltime
    normed = 'normed_walltime'
    w_time = data_frame['{}_avg_wall'.format(baseline_name)]
    count = len(w_time)
    values = [w_time[i] / w_time.max() for i in range(0, count)]
    data_frame.insert(0, normed, pd.Series(values))

    color_map = color_map or color_util.discrete_cmap(len(labels))
    foo = data_frame.plot(x=xcol, y=error_cols+[normed], colormap=color_map)
    for i, line in enumerate(foo.lines):
        line.set_marker(MARKERS[i])
    plt.ylabel('Error')
    plt.xlabel('Cells')
    ax = fig.axes[0]
    if logx_base is not None:
        ax.set_xscale('log', basex=logx_base)
    if logy_base is not None:
        ax.set_yscale('log', basey=logy_base)
    lgd = plt.legend(ax.lines, labels, loc=2)#, bbox_to_anchor=(1.05, 1),  borderaxespad=0., loc=2)

    common = common_substring(error_cols)
    for fmt in FIGURE_OUTPUTS:
        plt.savefig( '{}_{}.{}'.format(filename_base, common, fmt), bbox_extra_artists=(lgd,), bbox_inches='tight')


==> anc/xt-super/scripts/python/qt_memwatch.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

import os,sys, time, subprocess, datetime
from PyQt4 import Qt
import PyQt4.Qwt5 as Qwt
from PyQt4.Qwt5.anynumpy import *

sample_interval = 500 #ms
csv_filename = 'watch.csv'

class DataPlot(Qwt.QwtPlot):

	def __init__(self, *args):
		Qwt.QwtPlot.__init__(self, *args)

		self.setCanvasBackground(Qt.Qt.white)
		self.alignScales()

		# Initialize data
		self.x = arange(0.0, 100.1, 0.5)
		self.y = zeros(len(self.x), Float)

		self.setTitle("Running Memory consumption plot")
		self.insertLegend(Qwt.QwtLegend(), Qwt.QwtPlot.BottomLegend);

		self.curveR = Qwt.QwtPlotCurve("Data Moving Right")
		self.curveR.attach(self)
		self.curveR.setPen(Qt.QPen(Qt.Qt.red))

		mY = Qwt.QwtPlotMarker()
		mY.setLabelAlignment(Qt.Qt.AlignRight | Qt.Qt.AlignTop)
		mY.setLineStyle(Qwt.QwtPlotMarker.HLine)
		mY.setYValue(0.0)
		mY.attach(self)

		self.setAxisTitle(Qwt.QwtPlot.xBottom, "Time (# last  )")
		self.setAxisTitle(Qwt.QwtPlot.yLeft, "Memory (kB)")
	
		self.csv = open(csv_filename, 'wb')
		args = sys.argv[1:]
		self.p = subprocess.Popen(args, stdout=subprocess.PIPE, stderr=subprocess.PIPE )
		self.startTimer(sample_interval)
		self.running = True #I see no way of killing the timer...
		self.current_time = -sample_interval

	def alignScales(self):
		self.canvas().setFrameStyle(Qt.QFrame.Box | Qt.QFrame.Plain)
		self.canvas().setLineWidth(1)
		for i in range(Qwt.QwtPlot.axisCnt):
			scaleWidget = self.axisWidget(i)
			if scaleWidget:
				scaleWidget.setMargin(0)
			scaleDraw = self.axisScaleDraw(i)
			if scaleDraw:
				scaleDraw.enableComponent(
					Qwt.QwtAbstractScaleDraw.Backbone, False)
	
	def timerEvent(self, e):
		if not self.running:
			return
		if self.p.poll() != None:
			self.killTimer(sample_interval)
			step_size = self.current_time / 400.0
			self.x = arange(0.0, self.current_time  + 0.1, step_size)
			self.csv.close()
			self.csv = open( csv_filename, 'r' )
			self.y = [ int(u.split()[1]) for u in self.csv.readlines() ][1:]
			Qt.QMessageBox.information( self, "done", "Child process completed, now plotting full timeline" )
			self.setTitle("Total Memory consumption plot")
			self.running = False
		else:
			self.current_time += sample_interval
			# y moves from left to right:
			# shift y array right and assign new value y[0]
			self.y = concatenate((self.y[:1], self.y[:-1]), 1)
			with open( '/proc/%d/status'%self.p.pid, 'r' ) as mem:
					for line in mem.readlines():
						el = line.split()
						if el[0] == 'VmSize:':
							self.y[0] = int(el[1])
							self.csv.write( '%d\t%s\n'%(self.current_time, el[1]) )

		self.curveR.setData(self.x, self.y)
		self.replot()

def usage(args):
	print 'usage:\npython %s /absolute/path/to/binary [params_for_binary]*'%args[0]
	return -1

def main(args): 
	if len(args) < 2:
		sys.exit(usage(args))
	app = Qt.QApplication(args)
	demo = DataPlot()
	demo.resize(800, 600)
	demo.show()
	sys.exit(app.exec_())

if __name__ == '__main__':
	main(sys.argv)


==> anc/xt-super/scripts/python/travis_report.py <==
#!/usr/bin/env python3

import os

import format_check as fc


def clang_format_status(dirname):
    import requests
    token = os.environ['STATUS_TOKEN']
    auth = ('renemilk', token)
    pr = os.environ['TRAVIS_PULL_REQUEST']
    slug = os.environ['TRAVIS_REPO_SLUG']
    print("pr: ", pr)
    print("slug: ", slug)
    if pr == 'false':
        statuses_url = 'https://api.github.com/repos/{}/statuses/{}'.format(slug, os.environ['TRAVIS_COMMIT'])
    else:
        r = requests.get('https://api.github.com/repos/{}/{}'.format(slug, pr), auth=auth)
        print("Response:", r)
        print(r.json())
        statuses_url = r.json()['statuses_url']

    r = requests.post(statuses_url,
                  auth=auth, data={"state" : "pending",
                  "description" : "Checking if clang-format has been applied to all source files",
                  "context" : "ci/clang-format"})
    print("POST Response 1:", r)
    print(r.json())
    try:
        fails = fc.check_dir(dirname, staged_only=False)
    except Exception as _:
        state = 'error'
    else:
        state = 'failure' if len(fails) > 0 else 'success'

    r = requests.post(statuses_url,
                      auth=auth, data={"state" : state,
                      "description" : "Checked if clang-format has been applied to all source files",
                      "context" : "ci/clang-format"})

    print("POST Response 2:", r)
    print(r.json())


==> anc/xt-super/set_xt_submodules_to_ssh.bash <==
#!/bin/bash

git submodule foreach 'git remote set-url origin $(git config --get remote.origin.url | sed "s;https://github.com/dune-community/;git@github.com:dune-community/;g")'


==> anc/xt-super/setup.sh <==
#!/bin/bash
set -e
. dune_utils.bash
getOptsFile $1
${CMD} --opts=${1} --use-cmake all


==> anc/xt-super/setup_module.sh <==
#!/bin/bash
set -e
. dune_utils.bash
getOptsFile $2
${CMD} --module=$1 --opts=${OPTS} --use-cmake all


==> anc/xt-super/setup_only.sh <==
#!/bin/bash

set -e
. dune_utils.bash
getOptsFile $2
${CMD} --only=$1 --opts=${OPTS} --use-cmake all

